Radiated Energy Spectrum, Radiated Angular Distribution and Non-linear Memory from the One-loop Gravitational Bremsstrahlung Waveform

The frequency-domain gravitational waveform emitted by the scattering of two non-spinning massive particles has recently been derived at next-to-leading, \textit{i.e.} one-loop, post-Minkowskian order, $h(\omega, \theta,\phi) \sim G^2 + G^3$. Building on this one-loop-accurate frequency-domain gravitational waveform, we successively derive the spectral gravitational-wave (GW) radiance, $dE^{\rm gw}/(d\omega d\Omega)$, the radiated GW energy spectrum, $dE^{\rm gw}/d\omega$, and the radiated GW angular distribution, $dE^{\rm gw}/d\Omega$, up to order $G^4$ included. We deduce from the radiated angular distribution the multipole expansion of the non-linear memory up to order $G^5$ included, thereby extending previous results. We work in the center-of-mass frame, and our results reach the fractional 7.5PN accuracy. For completeness, we include the tree-level information (considered in the center-of-mass frame).

==> anc/memory_0_0.m <==
SeriesData[G, 0, {SeriesData[p, 0, {(37*M^4*nu^2*Sqrt[Pi])/(30*b^3), 0, 
    -1/1680*(M^4*nu^2*(-1357 + 1036*nu)*Sqrt[Pi])/b^3, 0, 
    (M^4*nu^2*(27953 - 5034*nu + 9324*nu^2)*Sqrt[Pi])/(20160*b^3), 0, 
    -1/3548160*(M^4*nu^2*(3381365 + 2375120*nu - 254232*nu^2 + 1367520*nu^3)*
       Sqrt[Pi])/b^3, 0, (M^4*nu^2*(67154524 + 59734077*nu + 47328996*nu^2 + 
       3380520*nu^3 + 31111080*nu^4)*Sqrt[Pi])/(92252160*b^3), 0, 
    -1/369008640*(M^4*nu^2*(214776725 + 211046397*nu + 230212047*nu^2 + 
        170032720*nu^3 + 42942900*nu^4 + 111999888*nu^5)*Sqrt[Pi])/b^3, 0, 
    (M^4*nu^2*(6015922420 + 6259878516*nu + 7826022573*nu^2 + 
       8147798165*nu^3 + 5687932250*nu^4 + 2266051788*nu^5 + 3490663176*nu^6)*
      Sqrt[Pi])/(12546293760*b^3)}, 1, 15, 1], 
  SeriesData[p, 0, {(784*M^5*nu^2)/(45*b^4*Sqrt[Pi]), 0, 
    (-8*M^5*nu^2*(-3489 + 2485*nu))/(1575*b^4*Sqrt[Pi]), 
    (1568*M^5*nu^2)/(45*b^4*Sqrt[Pi]), 
    (2*M^5*nu^2*(55087 - 15575*nu + 46795*nu^2))/(11025*b^4*Sqrt[Pi]), 
    (-16*M^5*nu^2*(-114 + 497*nu))/(315*b^4*Sqrt[Pi]), 
    -1/363825*(M^5*nu^2*(2050029 + 1097459*nu - 349734*nu^2 + 2514435*nu^3))/
      (b^4*Sqrt[Pi]), (4*M^5*nu^2*(14656 - 1007*nu + 6685*nu^2))/
     (1575*b^4*Sqrt[Pi]), (M^5*nu^2*(-8506837983 + 5453189599*nu + 
       1151258251*nu^2 + 301855554*nu^3 + 2491514025*nu^4))/
     (416215800*b^4*Sqrt[Pi]), 
    (-2*M^5*nu^2*(841920 + 651167*nu + 86559*nu^2 + 359205*nu^3))/
     (51975*b^4*Sqrt[Pi]), -1/10821610800*
     (M^5*nu^2*(-367508669611 - 34569421653*nu + 90441272064*nu^2 + 
        31309975125*nu^3 + 22079092035*nu^4 + 57970767855*nu^5))/
      (b^4*Sqrt[Pi]), (M^5*nu^2*(537206784 + 540367763*nu + 367754387*nu^2 + 
       119513394*nu^3 + 226501275*nu^4))/(18918900*b^4*Sqrt[Pi]), 
    (M^5*nu^2*(-108812096826773 - 35401869333099*nu - 3257982346749*nu^2 + 
       16625453289588*nu^3 + 7461556472370*nu^4 + 6893104557339*nu^5 + 
       10801185009615*nu^6))/(2207608603200*b^4*Sqrt[Pi]), 
    -1/37837800*(M^5*nu^2*(937967616 + 1066684663*nu + 958890231*nu^2 + 
        697539843*nu^3 + 322462140*nu^4 + 405389985*nu^5))/(b^4*Sqrt[Pi])}, 
   -1, 13, 1]}, 3, 5, 1]


==> anc/memory_10_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(5*M^4*nu^2*(-5491531 + 43301280*nu - 104721408*nu^2 + 
       74747904*nu^3)*Sqrt[(3*Pi)/7])/(1513521152*b^3), 0, 
    (M^4*nu^2*(29989782563 - 261015640778*nu + 743905754240*nu^2 - 
       753907393536*nu^3 + 179553927168*nu^4)*Sqrt[(3*Pi)/7])/
     (278487891968*b^3), 0, -1/13924394598400*
     (M^4*nu^2*(3886110673779 - 34103416696472*nu + 96782202140648*nu^2 - 
        90126958508224*nu^3 + 510486789120*nu^4 + 14023365328896*nu^5)*
       Sqrt[(3*Pi)/7])/b^3, 0, 
    (M^4*nu^2*(345455096732488 - 3097654907189433*nu + 
       8978366743710558*nu^2 - 8335384967785356*nu^3 - 538340642332416*nu^4 + 
       1160011119117312*nu^5 + 643662474706944*nu^6)*Sqrt[Pi])/
     (222790313574400*Sqrt[21]*b^3)}, 7, 15, 1], 
  SeriesData[p, 0, {(2*M^5*nu^2*(-2433034 + 19264817*nu - 46946185*nu^2 + 
       34071180*nu^3))/(3464175*b^4*Sqrt[21*Pi]), 0, 
    (M^5*nu^2*(64752692234 - 568786268204*nu + 1651429336216*nu^2 - 
       1750151220675*nu^3 + 488647259100*nu^4))/(6135053925*b^4*Sqrt[21*Pi]), 
    (4*M^5*nu^2*(-2433034 + 19264817*nu - 46946185*nu^2 + 34071180*nu^3))/
     (3464175*b^4*Sqrt[21*Pi]), -1/2233159628700*
     (M^5*nu^2*(71544138720646 - 649168298142502*nu + 1960998539394708*nu^2 - 
        2145079358367330*nu^3 + 462471815921115*nu^4 + 178993446627996*nu^5))/
      (b^4*Sqrt[21*Pi]), (2*M^5*nu^2*(5557419392 - 49084520593*nu + 
       143667304781*nu^2 - 154318174725*nu^3 + 44422478100*nu^4))/
     (557732175*b^4*Sqrt[21*Pi]), 
    (M^5*nu^2*(3844255218044960642 - 36148358369384022914*nu + 
       113860058361638629246*nu^2 - 129138539015789882788*nu^3 + 
       22228761461625047175*nu^4 + 16781432189639170053*nu^5 + 
       3289999723771941180*nu^6))/(64917950406309000*b^4*Sqrt[21*Pi]), 
    -1/7808250450*(M^5*nu^2*(424516601680 - 3846707027999*nu + 
        11576898516129*nu^2 - 12491735736480*nu^3 + 2352470605485*nu^4 + 
        1251702423972*nu^5))/(b^4*Sqrt[21*Pi])}, 5, 13, 1]}, 3, 5, 1]


==> anc/memory_10_10.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-5*M^4*nu^2*(-44953 + 350784*nu - 833280*nu^2 + 
       573440*nu^3)*Sqrt[(33*Pi)/29393])/(262144*b^3), 0, 
    (M^4*nu^2*(23228584 - 173805463*nu + 387498400*nu^2 - 243767296*nu^3 + 
       14491648*nu^4)*Sqrt[(33*Pi)/29393])/(6029312*b^3), 0, 
    (M^4*nu^2*(-544043538125 + 4581852768559*nu - 12304960314251*nu^2 + 
       10952479469888*nu^3 - 1664012669440*nu^4 + 161075560448*nu^5)*
      Sqrt[Pi])/(1205862400*Sqrt[969969]*b^3), 0, 
    -1/21705523200*(M^4*nu^2*(-18637587819830 + 165534516632808*nu - 
        474803242878591*nu^2 + 444555185258052*nu^3 - 7919373832128*nu^4 - 
        51865196258304*nu^5 + 5454280753152*nu^6)*Sqrt[Pi])/
      (Sqrt[969969]*b^3)}, 7, 15, 1], SeriesData[p, 0, 
   {-1/121275*(M^5*nu^2*(-47108086 + 367119753*nu - 870254385*nu^2 + 
        596575980*nu^3))/(b^4*Sqrt[969969*Pi]), 0, 
    (M^5*nu^2*(80627550144078 - 611975758764928*nu + 1393740664314152*nu^2 - 
       899188979864175*nu^3 + 23593816946700*nu^4))/
     (23424751350*b^4*Sqrt[969969*Pi]), 
    (M^5*nu^2*(12349102096384 - 96238240530432*nu + 228131965501440*nu^2 - 
       156388813701120*nu^3 + (465353543655*I)*Pi - (3783779417880*I)*nu*Pi + 
       (9544276526400*I)*nu^2*Pi - (7229092147200*I)*nu^3*Pi))/
     (15895756800*b^4*Sqrt[969969*Pi]), 
    (M^5*nu^2*(-24816335297376582526 + 209178090269068212382*nu - 
       566423990915577204696*nu^2 + 522695103846805527638*nu^3 - 
       99493117520932760625*nu^4 + 4780355543658234540*nu^5))/
     (1540880143803000*b^4*Sqrt[969969*Pi]), 
    (M^5*nu^2*(138311033293897728 - 1045315132894216192*nu + 
       2364614170885750784*nu^2 - 1509126074007552000*nu^3 + 
       47134861059686400*nu^4 + (13320666119185425*I)*Pi - 
       (107588553750860490*I)*nu*Pi + (271051015942143360*I)*nu^2*Pi - 
       (213590080566213120*I)*nu^3*Pi + (17092052381859840*I)*nu^4*Pi))/
     (23398554009600*b^4*Sqrt[969969*Pi]), -1/134380157341059630000*
     (M^5*nu^2*(-4872807283523941483604782 + 44233289891641769956713390*nu - 
        132645774001558785628229790*nu^2 + 140855935576535360361437400*nu^3 - 
        26356435540548487307588655*nu^4 - 9312518180678477283083565*nu^5 + 
        826807668883285613624100*nu^6))/(b^4*Sqrt[969969*Pi]), 
    (M^5*nu^2*(-1790870568030902943744 + 15252365002268190179328*nu - 
       42007420791952322330624*nu^2 + 40119778700216240177152*nu^3 - 
       8598407588547762585600*nu^4 + 415218206781902684160*nu^5 - 
       (214963615838595608985*I)*Pi + (1969765993651230544770*I)*nu*Pi - 
       (6053575133651312587320*I)*nu^2*Pi + (6972654299150568188160*I)*nu^3*
        Pi - (2271165025130217216000*I)*nu^4*Pi + (88218927535708569600*I)*
        nu^5*Pi))/(66919864467456000*b^4*Sqrt[969969*Pi])}, 5, 13, 1]}, 3, 5, 
 1]


==> anc/memory_10_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(-246193747 + 1938408384*nu - 4673078784*nu^2 + 
       3304046592*nu^3)*Sqrt[Pi])/(825556992*Sqrt[770]*b^3), 0, 
    (M^4*nu^2*(38219817060 - 330770503183*nu + 935403201568*nu^2 - 
       937767638016*nu^3 + 217363120128*nu^4)*Sqrt[Pi])/
     (18987810816*Sqrt[770]*b^3), 0, -1/1519024865280*
     (M^4*nu^2*(7932940092086 - 69541919399683*nu + 197021342758447*nu^2 - 
        183098243489216*nu^3 + 1828849693440*nu^4 + 26793134505984*nu^5)*
       Sqrt[Pi])/(Sqrt[770]*b^3), 0, 
    (M^4*nu^2*(29195343245700 - 261930727845464*nu + 759629105454551*nu^2 - 
       705883584748324*nu^3 - 43619432205888*nu^4 + 97634521797120*nu^5 + 
       50928694018048*nu^6)*Sqrt[Pi])/(3038049730560*Sqrt[770]*b^3)}, 7, 15, 
   1], SeriesData[p, 0, 
   {(M^5*nu^2*(-26207734 + 207091417*nu - 502332545*nu^2 + 359218860*nu^3)*
      Sqrt[2/(385*Pi)])/(6613425*b^4), 0, 
    (M^5*nu^2*(43163449762 - 377466496672*nu + 1088807125528*nu^2 - 
       1142465377625*nu^3 + 308588460180*nu^4))/(659138025*b^4*Sqrt[770*Pi]), 
    (M^5*nu^2*(-3435100110848 + 27143886209024*nu - 65841731338240*nu^2 + 
       47083534417920*nu^3 - (103882413635*I)*Pi + (886282865160*I)*nu*Pi - 
       (2408971118400*I)*nu^2*Pi + (2065454899200*I)*nu^3*Pi))/
     (216708710400*b^4*Sqrt[770*Pi]), -1/1827130605300*
     (M^5*nu^2*(365409395718562 - 3308797785626242*nu + 
        9962941499205640*nu^2 - 10837357511737834*nu^3 + 
        2292725460200175*nu^4 + 853788839723820*nu^5))/(b^4*Sqrt[770*Pi]), 
    (M^5*nu^2*(78715552884850688 + 3633315840*nu^4*(164416096 + 
         (9324441*I)*Pi) + 17856*nu^2*(112776859746304 + 
         (3606423613485*I)*Pi) + nu*(-692266786338373632 - 
         (19573025989733790*I)*Pi) + (2039654104932675*I)*Pi - 
       (42240*I)*nu^3*(-50742285008896*I + 1968509121453*Pi)))/
     (637990443417600*b^4*Sqrt[770*Pi]), 
    (M^5*nu^2*(22104810184095696922 - 208000922340975313306*nu + 
       655489236385769830922*nu^2 - 743121216150648626280*nu^3 + 
       128856909351333954021*nu^4 + 94529288252134662927*nu^5 + 
       17592855871094139636*nu^6))/(60196644922213800*b^4*Sqrt[770*Pi]), 
    (M^5*nu^2*(-199168616610050080768 + 1802584186154817421312*nu - 
       5414172230659998744576*nu^2 + 5821427775447555375104*nu^3 - 
       1090620634631094927360*nu^4 - 550930760862919557120*nu^5 - 
       (4999047680318650287*I)*Pi + (49780472967335795454*I)*nu*Pi - 
       (171038057939122715208*I)*nu^2*Pi + (228265325385730706304*I)*nu^3*
        Pi - (78174199151533900800*I)*nu^4*Pi - (26680911880120565760*I)*nu^5*
        Pi))/(589503169717862400*b^4*Sqrt[770*Pi])}, 5, 13, 1]}, 3, 5, 1]


==> anc/memory_10_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(-523151 + 4090272*nu - 9718272*nu^2 + 
       6644736*nu^3)*Sqrt[(11*Pi)/910])/(7938048*b^3), 0, 
    (M^4*nu^2*(92146897485 - 784416596206*nu + 2167241228416*nu^2 - 
       2092648960512*nu^3 + 447264423936*nu^4)*Sqrt[Pi])/
     (11684806656*Sqrt[10010]*b^3), 0, -1/23369613312*
     (M^4*nu^2*(481070139167 - 4202876656024*nu + 11844643194376*nu^2 - 
        10936505425472*nu^3 + 259747834368*nu^4 + 1316031873024*nu^5)*
       Sqrt[Pi])/(Sqrt[10010]*b^3), 0, 
    (M^4*nu^2*(17414266625271 - 156445138885868*nu + 454336353756404*nu^2 - 
       423546514398304*nu^3 - 22587266313216*nu^4 + 57460529769984*nu^5 + 
       24472443584512*nu^6)*Sqrt[Pi])/(467392266240*Sqrt[10010]*b^3)}, 7, 15, 
   1], SeriesData[p, 0, 
   {(2*M^5*nu^2*(-19653338 + 153922769*nu - 366190825*nu^2 + 250149900*nu^3)*
      Sqrt[2/(5005*Pi)])/(3561075*b^4), 0, 
    (M^5*nu^2*(405006429646 - 3494604600596*nu + 9881610338824*nu^2 - 
       9995794193385*nu^3 + 2446126743060*nu^4)*Sqrt[2/(5005*Pi)])/
     (3194284275*b^4), (M^5*nu^2*(-5152004636672 + 40349930356736*nu - 
       95994727628800*nu^2 + 65575295385600*nu^3 - (350428968890*I)*Pi + 
       (2948340044265*I)*nu*Pi - (7772106295800*I)*nu^2*Pi + 
       (6243306854400*I)*nu^3*Pi))/(116689305600*b^4*Sqrt[10010*Pi]), 
    -1/15530610145050*(M^5*nu^2*(12270681938216954 - 110414686744819802*nu + 
        329154838059238620*nu^2 - 351244081095361454*nu^3 + 
        70637937774649245*nu^4 + 23080406291570628*nu^5))/
      (b^4*Sqrt[10010*Pi]), (M^5*nu^2*(672945995788582912 + 
       26227998720*nu^4*(165498112 + (18754533*I)*Pi) + 
       2464*nu^2*(6766144811106304 + (438895028208285*I)*Pi) + 
       nu*(-5841460098737635328 - (333678988832066010*I)*Pi) + 
       (35203505236465125*I)*Pi - (7318080*I)*nu^3*(-2341619990528*I + 
         185160924831*Pi)))/(1417074927206400*b^4*Sqrt[10010*Pi]), 
    (M^5*nu^2*(8982588412757951668738 - 84657530255842936616962*nu + 
       266938177931449322540366*nu^2 - 302448685465047404466612*nu^3 + 
       53299234542321457600911*nu^4 + 35944440051118819273053*nu^5 + 
       5616548152569572966748*nu^6))/(6290549394371342100*b^4*
      Sqrt[10010*Pi]), (M^5*nu^2*(-29896566785274019840 + 
       2464*nu^3*(346738384758112256 + (27461108636792721*I)*Pi) + 
       8*nu*(33689244234687709184 + (1888179083659907073*I)*Pi) + 
       nu^2*(-804204173515005362176 - (51502937689461716388*I)*Pi) - 
       (1525373930905100577*I)*Pi - (41964797952*I)*nu^5*
        (-1605878144*I + 155486205*Pi) - (19514880*I)*nu^4*
        (-8109078069248*I + 1129596026955*Pi)))/(22673198835302400*b^4*
      Sqrt[10010*Pi])}, 5, 13, 1]}, 3, 5, 1]


==> anc/memory_10_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(3*M^4*nu^2*(-171881 + 1184832*nu - 2226432*nu^2 + 
       802816*nu^3)*Sqrt[(11*Pi)/455])/(84672512*b^3), 0, 
    (M^4*nu^2*(1125842320 - 9330114527*nu + 24690963872*nu^2 - 
       22102523904*nu^3 + 4105101312*nu^4)*Sqrt[(11*Pi)/455])/
     (1947467776*b^3), 0, -1/15579742208*
     (M^4*nu^2*(263905430743 - 2290899143347*nu + 6391967368351*nu^2 - 
        5832371082560*nu^3 + 286399094784*nu^4 + 478675304448*nu^5)*Sqrt[Pi])/
      (Sqrt[5005]*b^3), 0, (M^4*nu^2*(4689790022730 - 42181888762504*nu + 
       122692622412511*nu^2 - 114962248450116*nu^3 - 4440594083904*nu^4 + 
       15067042400256*nu^5 + 4202234707968*nu^6)*Sqrt[Pi])/
     (155797422080*Sqrt[5005]*b^3)}, 7, 15, 1], 
  SeriesData[p, 0, {(M^5*nu^2*(-11130634 + 83551767*nu - 186046575*nu^2 + 
       112612500*nu^3))/(1526175*b^4*Sqrt[5005*Pi]), 0, 
    (M^5*nu^2*(21822465128854 - 183996579908544*nu + 499681535122056*nu^2 - 
       467627904578835*nu^3 + 96488384052060*nu^4))/
     (108605665350*b^4*Sqrt[5005*Pi]), 
    (M^5*nu^2*(-2917828919296 + 21902594408448*nu - 48770993356800*nu^2 + 
       29520691200000*nu^3 - (448551355395*I)*Pi + (3601609058520*I)*nu*Pi - 
       (8918827790400*I)*nu^2*Pi + (6558489907200*I)*nu^3*Pi))/
     (200038809600*b^4*Sqrt[5005*Pi]), -1/64917950406309000*
     (M^5*nu^2*(42327923813957749514 - 376538296149569509738*nu + 
        1100066951049289893384*nu^2 - 1130564399508273331602*nu^3 + 
        213408386216889338475*nu^4 + 52374494940813225180*nu^5))/
      (b^4*Sqrt[5005*Pi]), (M^5*nu^2*(8452387917661208576 + 
       209823989760*nu^4*(192003968 + (32627043*I)*Pi) + 
       118272*nu^2*(1661876918534144 + (164723929632735*I)*Pi) + 
       nu*(-71701413583141208064 - (6260348337186983130*I)*Pi) + 
       (673973818102500825*I)*Pi - (312238080*I)*nu^3*(-599120178176*I + 
         72060033933*Pi)))/(22673198835302400*b^4*Sqrt[5005*Pi]), 
    (M^5*nu^2*(439637074964815573840070 - 4144010032383174116662086*nu + 
       13057777855328655828598326*nu^2 - 14750789074564522408239096*nu^3 + 
       2636858498708257757696763*nu^4 + 1548283072017329543680785*nu^5 + 
       163526821194563834667660*nu^6))/(377432963662280526000*b^4*
      Sqrt[5005*Pi]), (M^5*nu^2*(-5341590592049786126336 + 
       47761400714215441825792*nu - 140514698382861051887616*nu^2 + 
       145644193767047842234368*nu^3 - 26874929846916690739200*nu^4 - 
       8048603280203443077120*nu^5 - (420077838372614017365*I)*Pi + 
       (4116620368023643563930*I)*nu*Pi - (13751214486942304837080*I)*nu^2*
        Pi + (17382856756725983255040*I)*nu^3*Pi - (5321502480004913664000*I)*
        nu^4*Pi - (1170217351323146649600*I)*nu^5*Pi))/
     (4988103743766528000*b^4*Sqrt[5005*Pi])}, 5, 13, 1]}, 3, 5, 1]


==> anc/memory_10_8.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(252611 - 1989792*nu + 4795392*nu^2 - 
       3383296*nu^3)*Sqrt[(33*Pi)/15470])/(1245184*b^3), 0, 
    (M^4*nu^2*(530822405 - 4195291718*nu + 10317792128*nu^2 - 
       8128910336*nu^3 + 1180172288*nu^4)*Sqrt[(33*Pi)/15470])/
     (229113856*b^3), 0, -1/2291138560*
     (M^4*nu^2*(493781218745 - 4232731396168*nu + 11606187513272*nu^2 - 
        10418870090816*nu^3 + 933181680640*nu^4 + 378734608384*nu^5)*
       Sqrt[Pi])/(Sqrt[510510]*b^3), 0, 
    (M^4*nu^2*(31470644283475 - 283013102611683*nu + 822485712986838*nu^2 - 
       773113442929812*nu^3 - 12384573467904*nu^4 + 96305033341440*nu^5 + 
       9285761531904*nu^6)*Sqrt[Pi])/(82480988160*Sqrt[510510]*b^3)}, 7, 15, 
   1], SeriesData[p, 0, 
   {-1/29925*(M^5*nu^2*(-966362 + 7762521*nu - 19255665*nu^2 + 14234220*nu^3)*
       Sqrt[2/(255255*Pi)])/b^4, 0, 
    (M^5*nu^2*(524011401298762 - 4202242445910252*nu + 
       10572255349916568*nu^2 - 8658206616334275*nu^3 + 
       1316185447597020*nu^4))/(222535137825*b^4*Sqrt[510510*Pi]), 
    (M^5*nu^2*(63331500032 + 1320*nu^2*(956014592 - (41428395*I)*Pi) + 
       nu*(-508724576256 + (23229856485*I)*Pi) - (2991090960*I)*Pi + 
       (3548160*I)*nu^3*(262912*I + 10395*Pi)))/
     (490291200*b^4*Sqrt[510510*Pi]), -1/636450494179500*
     (M^5*nu^2*(5273876007639581478 - 45725470132746598086*nu + 
        128715986190132586388*nu^2 - 125092351109538726914*nu^3 + 
        22677327891785241675*nu^4 + 2772567394463166300*nu^5))/
      (b^4*Sqrt[510510*Pi]), (M^5*nu^2*(59862345047867392 + 
       13113999360*nu^4*(12531584 + (2855961*I)*Pi) + 
       14784*nu^2*(82400613228544 + (10720441153785*I)*Pi) + 
       nu*(-481476803402661888 - (56264831088938010*I)*Pi) + 
       (6521080837396125*I)*Pi - (2439360*I)*nu^3*(-414861451264*I + 
         64890842643*Pi)))/(13892891443200*b^4*Sqrt[510510*Pi]), 
    (M^5*nu^2*(3858467829190953670319330 - 36266369736373340468652258*nu + 
       113320868257993718753909598*nu^2 - 125867904172056762264554148*nu^3 + 
       22774378784361506415232119*nu^4 + 10913037557120999643908565*nu^5 + 
       323175214561012681287420*nu^6))/(255322298948013297000*b^4*
      Sqrt[510510*Pi]), (M^5*nu^2*(-656876570246037635072 + 
       54208*nu^3*(302409818121961472 + (47019492649747035*I)*Pi) + 
       176*nu*(32719294385762074624 + (3833055925550598285*I)*Pi) + 
       nu^2*(-16464483083081389965312 - (2145500669135024184060*I)*Pi) - 
       (71533363727665594755*I)*Pi - (7693546291200*I)*nu^5*
        (-55380416*I + 10880361*Pi) - (32199552000*I)*nu^4*
        (-96917217280*I + 23441844593*Pi)))/(48902977880064000*b^4*
      Sqrt[510510*Pi])}, 5, 13, 1]}, 3, 5, 1]


==> anc/memory_11_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/84672512*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-18454529 + 127572544*nu - 265351680*nu^2 + 158957568*nu^3)*Sqrt[Pi])/
     (Sqrt[759]*b^3), 0, ((-1/27518566400*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (37059148096 - 282131825053*nu + 685893304096*nu^2 - 
       566325027840*nu^3 + 93025320960*nu^4)*Sqrt[Pi])/(Sqrt[759]*b^3), 0, 
    ((I/1761188249600)*M^4*Sqrt[1 - 4*nu]*nu^2*(6589820182787 - 
       50951950323428*nu + 123993875603884*nu^2 - 92082133082368*nu^3 - 
       8951053562880*nu^4 + 12311280943104*nu^5)*Sqrt[Pi])/(Sqrt[759]*b^3), 
    0, ((-1/51074459238400*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (373309579065724 - 2956633738350009*nu + 7336484761316930*nu^2 - 
       5274795307475616*nu^3 - 1135367688833664*nu^4 + 547957192127488*nu^5 + 
       407996181086208*nu^6)*Sqrt[Pi])/(Sqrt[759]*b^3)}, 8, 15, 1], 
  SeriesData[p, 0, {((-1/33915*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-207437 + 1439594*nu - 3016585*nu^2 + 1837836*nu^3))/
     (b^4*Sqrt[759*Pi]), 0, ((-1/339489150*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (15975368154 - 122856775701*nu + 305268000532*nu^2 - 
       266770819315*nu^3 + 55601806260*nu^4))/(b^4*Sqrt[759*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(4785296113664*I - 63783002931*Pi + 
       749371392*nu^3*(-56576*I + 1155*Pi) - 77440*nu^2*
        (-898613248*I + 14838165*Pi) + 704*nu*(-47172616192*I + 
         684938991*Pi)))/(391187005440*Sqrt[759]*b^4*Pi), 
    ((I/794404611000)*M^5*Sqrt[1 - 4*nu]*nu^2*(120476486391376 - 
       963185998623433*nu + 2503291013595801*nu^2 - 2241343233551565*nu^3 + 
       270974137148715*nu^4 + 173715530608620*nu^5))/(b^4*Sqrt[759*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(-357056143027077120*I + 
       4188537138594213*Pi + 108242534400*nu^4*(-12311552*I + 332235*Pi) - 
       10067200*nu^3*(-611695329280*I + 10991920833*Pi) + 
       183040*nu^2*(-37892883349504*I + 557532587843*Pi) - 
       130*nu*(-21264958557782016*I + 274111065808081*Pi)))/
     (4068344856576000*Sqrt[759]*b^4*Pi), 
    ((-1/1771002741914406000*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (534292416119199986560 - 4441669626032081435475*nu + 
       12043382334796360893527*nu^2 - 11017161984556202807332*nu^3 + 
       512853549594845694235*nu^4 + 1308305203163281199877*nu^5 + 
       317806521445225072260*nu^6))/(b^4*Sqrt[759*Pi])}, 6, 13, 1]}, 3, 5, 1]


==> anc/memory_11_11.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((55*I)/524288)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-10169 + 69568*nu - 142080*nu^2 + 81920*nu^3)*Sqrt[(39*Pi)/104006])/
     b^3, 0, (((-11*I)/26214400)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (32534791 - 211342648*nu + 402073536*nu^2 - 220848640*nu^3 + 
       28917760*nu^4)*Sqrt[(13*Pi)/312018])/b^3, 0, 
    ((-1/419430400*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-7429617883 + 54677108044*nu - 
       124703236972*nu^2 + 88896844544*nu^3 - 7650805760*nu^4 + 
       507117568*nu^5)*Sqrt[(39*Pi)/104006])/b^3, 0, 
    ((I/109471334400)*M^4*Sqrt[1 - 4*nu]*nu^2*(-153245448012726 + 
       1194778599930773*nu - 2910503005948980*nu^2 + 2109391505115908*nu^3 + 
       226351108028032*nu^4 - 207870176477184*nu^5 + 20170246127616*nu^6)*
      Sqrt[Pi])/(Sqrt[4056234]*b^3)}, 8, 15, 1], 
  SeriesData[p, 0, {((I/17325)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-10668683 + 72878806*nu - 148483335*nu^2 + 85225140*nu^3))/
     (b^4*Sqrt[4056234*Pi]), 0, ((-1/25461686250*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (132465457457026 - 874493442136041*nu + 1694930569944612*nu^2 - 
       915127316478375*nu^3 + 45925413233700*nu^4))/(b^4*Sqrt[4056234*Pi]), 
    -1/72666316800*(M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(89495399563264*I - 
        3560507115165*Pi + 16236380160*nu^3*(-44032*I + 2205*Pi) - 
        42282240*nu^2*(-29458432*I + 1319625*Pi) + 
        128128*nu*(-4771414016*I + 199237995*Pi)))/(Sqrt[4056234]*b^4*Pi), 
    ((-1/51251013478665000*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-1352101698471897410704 + 9958177162941306575029*nu - 
       22944194961176996868933*nu^2 + 17137437025284212621985*nu^3 - 
       2178955601610932719575*nu^4 + 91335797814021660900*nu^5))/
     (b^4*Sqrt[4056234*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*
      (-12040118882988457984*I + 1234068281422721745*Pi + 
       9850070630400*nu^4*(-484352*I + 89775*Pi) - 27483456000*nu^3*
        (-2961244160*I + 453826773*Pi) + 19987968*nu^2*(-7613816569856*I + 
         944693492325*Pi) - 546*nu*(-144875728419160064*I + 
         15987882557993775*Pi)))/(1322526965760000*b^4*Sqrt[4056234*Pi]), 
    ((I/169435850560466490000)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-10643699952218372562150784 + 84851529153644987819760915*nu - 
       217220970189086164227194775*nu^2 + 184972840435344408075820620*nu^3 - 
       15948375658701841994433795*nu^4 - 10896614293147056727618365*nu^5 + 
       781302613579808200580700*nu^6))/(b^4*Sqrt[4056234*Pi])}, 6, 13, 1]}, 
 3, 5, 1]


==> anc/memory_11_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/254017536*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-76048387 + 524439872*nu - 1084976640*nu^2 + 639074304*nu^3)*
      Sqrt[(13*Pi)/26565])/b^3, 0, ((-1/1016070144*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (30425300345 - 229524320246*nu + 551435016704*nu^2 - 
       448818399744*nu^3 + 72311635968*nu^4)*Sqrt[Pi])/(Sqrt[345345]*b^3), 0, 
    ((I/81285611520)*M^4*Sqrt[1 - 4*nu]*nu^2*(6812143631193 - 
       52548991013772*nu + 127439254220356*nu^2 - 94308504539392*nu^3 - 
       8327155133440*nu^4 + 11476866891776*nu^5)*Sqrt[Pi])/
     (Sqrt[345345]*b^3), 0, ((-1/2357282734080*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (382622773029918 - 3031908530343045*nu + 7525410853316740*nu^2 - 
       5414023181611668*nu^3 - 1139294165756032*nu^4 + 556304938382336*nu^5 + 
       375715539550208*nu^6)*Sqrt[Pi])/(Sqrt[345345]*b^3)}, 8, 15, 1], 
  SeriesData[p, 0, {((-1/33915*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-3918263 + 27105806*nu - 56371315*nu^2 + 33477444*nu^3))/
     (b^4*Sqrt[345345*Pi]), 0, ((-1/4273290*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (4442752698 - 33924839333*nu + 83438820500*nu^2 - 71806297563*nu^3 + 
       14308490196*nu^4))/(b^4*Sqrt[345345*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(361556495826944*I - 15276242508345*Pi + 
       6494552064*nu^3*(-475648*I + 30135*Pi) - 7047040*nu^2*
        (-738131968*I + 38387115*Pi) + 256256*nu*(-9760473088*I + 
         448362585*Pi)))/(1564748021760*Sqrt[345345]*b^4*Pi), 
    ((I/207767359800)*M^5*Sqrt[1 - 4*nu]*nu^2*(706581570227824 - 
       5627461689734315*nu + 14539449579455515*nu^2 - 
       12888641999728495*nu^3 + 1499781574796505*nu^4 + 
       913185270633636*nu^5))/(b^4*Sqrt[345345*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(-7633822573469368320*I + 
       270333657529988829*Pi + 454618644480*nu^4*(-58084352*I + 4682475*Pi) - 
       126846720*nu^3*(-1005805502464*I + 54931839825*Pi) + 
       1281280*nu^2*(-113776354263040*I + 5061702562587*Pi) - 
       70*nu*(-838352809303736320*I + 32646191980521717*Pi)))/
     (3943165014835200*b^4*Sqrt[345345*Pi]), 
    ((-1/4067467835825394000*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (27286466808791696592256 - 226961863847693254315147*nu + 
       615318545347524342329519*nu^2 - 561826254963310309741340*nu^3 + 
       26916413317486843024875*nu^4 + 63923182465834207240725*nu^5 + 
       14491207172521845625860*nu^6))/(b^4*Sqrt[345345*Pi])}, 6, 13, 1]}, 3, 
 5, 1]


==> anc/memory_11_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/3556245504*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-7932817 + 54191552*nu - 109866240*nu^2 + 61784064*nu^3)*
      Sqrt[(143*Pi)/46])/b^3, 0, ((-1/35562455040*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (12262224991 - 90848636308*nu + 213015812416*nu^2 - 167325058560*nu^3 + 
       26019840000*nu^4)*Sqrt[(13*Pi)/506])/b^3, 0, 
    ((I/113799856128)*M^4*Sqrt[1 - 4*nu]*nu^2*(1452090789947 - 
       11147541396700*nu + 26839862194860*nu^2 - 19704112386816*nu^3 - 
       1359104507904*nu^4 + 1959049297920*nu^5)*Sqrt[Pi])/(Sqrt[6578]*b^3), 
    0, ((-1/16500979138560*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (402223523876242 - 3189211197473263*nu + 7916809282649980*nu^2 - 
       5705106579756012*nu^3 - 1139761845292928*nu^4 + 575815925082112*nu^5 + 
       311218709987328*nu^6)*Sqrt[Pi])/(Sqrt[6578]*b^3)}, 8, 15, 1], 
  SeriesData[p, 0, {((-1/427329*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-4971059 + 34025446*nu - 69084015*nu^2 + 38810772*nu^3))/
     (b^4*Sqrt[6578*Pi]), 0, ((-1/847535850*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (130352858870 - 980880220467*nu + 2360979255628*nu^2 - 
       1953051793693*nu^3 + 356097673932*nu^4))/(b^4*Sqrt[6578*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(458702918254592*I - 37641223184175*Pi + 
       9741828096*nu^3*(-367616*I + 43785*Pi) - 12080640*nu^2*
        (-527679488*I + 52464285*Pi) + 18304*nu*(-171530125312*I + 
         15230973285*Pi)))/(19715825074176*Sqrt[6578]*b^4*Pi), 
    ((I/1519818236937000)*M^5*Sqrt[1 - 4*nu]*nu^2*(788790276492857136 - 
       6233180051565036983*nu + 15906888584485922023*nu^2 - 
       13770976146041293179*nu^3 + 1509240169721929645*nu^4 + 
       806080076192451060*nu^5))/(b^4*Sqrt[6578*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(30307909632*nu^4*(-255097856*I + 
         33955875*Pi) - 22550528*nu^3*(-1806983643136*I + 167598851625*Pi) + 
       1025024*nu^2*(-47211454431232*I + 3560105454565*Pi) + 
       5*(-525429910169190400*I + 31421983952011443*Pi) - 
       14*nu*(-1421417539056959488*I + 93537399553499135*Pi)))/
     (9200718367948800*Sqrt[6578]*b^4*Pi), 
    ((-1/1281252368284999110000*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (1296140708059986387563392 - 10785249500051551040613279*nu + 
       29201387452389799202380083*nu^2 - 26563616577706737545076060*nu^3 + 
       1350253106944296416516655*nu^4 + 2767054175880602203220625*nu^5 + 
       534078096783402151480500*nu^6))/(b^4*Sqrt[6578*Pi])}, 6, 13, 1]}, 3, 
 5, 1]


==> anc/memory_11_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((I/69730304)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-97969 + 793664*nu - 2023680*nu^2 + 1589248*nu^3)*Sqrt[(429*Pi)/3910])/
     b^3, 0, ((-1/69730304*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (39296486 - 283220609*nu + 636348192*nu^2 - 467725568*nu^3 + 
       69410816*nu^4)*Sqrt[(143*Pi)/11730])/b^3, 0, 
    ((I/11156848640)*M^4*Sqrt[1 - 4*nu]*nu^2*(203527585771 - 
       1549890147228*nu + 3685437348844*nu^2 - 2670360318208*nu^3 - 
       97593999360*nu^4 + 185662439424*nu^5)*Sqrt[(13*Pi)/129030])/b^3, 0, 
    ((-1/2911937495040*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(1303382030559462 - 
       10331992491399691*nu + 25627534676527320*nu^2 - 
       18511413979199284*nu^3 - 3354526103916416*nu^4 + 
       1835342882300928*nu^5 + 643903798247424*nu^6)*Sqrt[Pi])/
     (Sqrt[1677390]*b^3)}, 8, 15, 1], SeriesData[p, 0, 
   {((-1/1995*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-145129 + 936130*nu - 
       1726725*nu^2 + 801372*nu^3))/(b^4*Sqrt[1677390*Pi]), 0, 
    ((-1/7442646750*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(20242376719762 - 
       148710059764497*nu + 343365348176004*nu^2 - 263270901668775*nu^3 + 
       41811192723300*nu^4))/(b^4*Sqrt[1677390*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(608715145216*I - 122662040865*Pi + 
       7028736*nu^3*(-478208*I + 160965*Pi) - 2745600*nu^2*
        (-2637824*I + 669981*Pi) + 4160*nu*(-943849472*I + 207683553*Pi)))/
     (4183818240*Sqrt[1677390]*b^4*Pi), 
    ((I/651350672973000)*M^5*Sqrt[1 - 4*nu]*nu^2*(6299850192053006576 - 
       49139922797590095371*nu + 122569103637635441787*nu^2 - 
       101811347843051535975*nu^3 + 10650662820091490625*nu^4 + 
       4264476078654251460*nu^5))/(b^4*Sqrt[1677390*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(-1943386948693393408*I + 
       165937770214645065*Pi + 108242534400*nu^4*(-40127488*I + 7347375*Pi) - 
       1691289600*nu^3*(-15442395136*I + 2027656125*Pi) + 
       3075072*nu^2*(-10887844364288*I + 1170947274475*Pi) - 
       42*nu*(-342009140157087744*I + 32177403815237525*Pi)))/
     (386584805376000*b^4*Sqrt[1677390*Pi]), 
    ((-1/643856232129772662000*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (12083649388420350313065856 - 100361545252031137274343567*nu + 
       270617244525397278710202339*nu^2 - 244042279582607523429443460*nu^3 + 
       13719405691394045415198855*nu^4 + 22161785705183734021236825*nu^5 + 
       3073289405327176486831380*nu^6))/(b^4*Sqrt[1677390*Pi])}, 6, 13, 1]}, 
 3, 5, 1]


==> anc/memory_11_9.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((I/3670016)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-277481 + 1915456*nu - 3966720*nu^2 + 2342912*nu^3)*
      Sqrt[(143*Pi)/14858])/b^3, 0, ((-1/275251200*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (204115138 - 1402403689*nu + 2935810848*nu^2 - 1936664320*nu^3 + 
       272097280*nu^4)*Sqrt[(143*Pi)/14858])/b^3, 0, 
    ((I/26424115200)*M^4*Sqrt[1 - 4*nu]*nu^2*(678434748187 - 
       5089856168716*nu + 11862610454508*nu^2 - 8467741430016*nu^3 + 
       109361162240*nu^4 + 290404302848*nu^5)*Sqrt[(13*Pi)/163438])/b^3, 0, 
    ((-1/2298898022400*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(1452306158828106 - 
       11480274449221513*nu + 28353302132887680*nu^2 - 
       20512952376575308*nu^3 - 3111661843951232*nu^4 + 
       2013857425941504*nu^5 + 258469705089024*nu^6)*Sqrt[Pi])/
     (Sqrt[2124694]*b^3)}, 8, 15, 1], SeriesData[p, 0, 
   {((I/121275)*M^5*Sqrt[1 - 4*nu]*nu^2*(-14479499 + 101659558*nu - 
       215870655*nu^2 + 132792660*nu^3))/(b^4*Sqrt[2124694*Pi]), 0, 
    ((-1/41130416250*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(143594094038718 - 
       1002863591336663*nu + 2147654190105116*nu^2 - 1452864793004625*nu^3 + 
       182738182727100*nu^4))/(b^4*Sqrt[2124694*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(-60731420573696*I - 1893221330715*Pi + 
       8118190080*nu^3*(68608*I + 1575*Pi) - 48322560*nu^2*
        (18737152*I + 506925*Pi) + 9152*nu*(46589935616*I + 1375782705*Pi)))/
     (254332108800*Sqrt[2124694]*b^4*Pi), 
    ((I/119585698116885000)*M^5*Sqrt[1 - 4*nu]*nu^2*(1626031261877523412144 - 
       12338560431619825835159*nu + 29590760814300302559943*nu^2 - 
       23224615560184258455235*nu^3 + 2485817489783821918725*nu^4 + 
       497870833260317817300*nu^5))/(b^4*Sqrt[2124694*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(757697740800*nu^4*(-25054208*I + 
         5663925*Pi) - 2114112000*nu^3*(-66858975232*I + 11001190617*Pi) + 
       512512*nu^2*(-402240603226112*I + 54725401637775*Pi) - 
       182*nu*(-526319934616109056*I + 63815995019133225*Pi) + 
       3*(-4560774956689915904*I + 512254457191822345*Pi)))/
     (2136389713920000*Sqrt[2124694]*b^4*Pi), 
    ((-1/131783439324807270000*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (3566748370138803734604672 - 29414867456156650930482475*nu + 
       78249457922555678737913935*nu^2 - 69108355735235221711886580*nu^3 + 
       4589718840569527850700515*nu^4 + 5196134967043719085832445*nu^5 + 
       293179081268588858643300*nu^6))/(b^4*Sqrt[2124694*Pi])}, 6, 13, 1]}, 
 3, 5, 1]


==> anc/memory_12_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(676142113 - 6717448556*nu + 23218203008*nu^2 - 
       32196003840*nu^3 + 14465138688*nu^4)*Sqrt[Pi])/(126585405440*b^3), 0, 
    (M^4*nu^2*(-899937901783 + 9497882320276*nu - 35783943165152*nu^2 + 
       56853878169088*nu^3 - 33493093810176*nu^4 + 3381496774656*nu^5)*
      Sqrt[Pi])/(27342447575040*b^3), 0, -1/6343447837409280*
     (M^4*nu^2*(-614781938200379 + 6574436365465311*nu - 
        24972939405780254*nu^2 + 38917110494180464*nu^3 - 
        18646760218358272*nu^4 - 4594499626708992*nu^5 + 
        2311888330752000*nu^6)*Sqrt[Pi])/b^3}, 9, 15, 1], 
  SeriesData[p, 0, {(2*M^5*nu^2*(4061966 - 40450215*nu + 140360415*nu^2 - 
       196078025*nu^3 + 89594505*nu^4))/(50702925*b^4*Sqrt[Pi]), 0, 
    (M^5*nu^2*(-560250882307 + 5952400352444*nu - 22713541140290*nu^2 + 
       37088570844325*nu^3 - 23516611338220*nu^4 + 3469754112825*nu^5))/
     (456782651325*b^4*Sqrt[Pi]), 
    (4*M^5*nu^2*(4061966 - 40450215*nu + 140360415*nu^2 - 196078025*nu^3 + 
       89594505*nu^4))/(50702925*b^4*Sqrt[Pi]), -1/3338167615883100*
     (M^5*nu^2*(-13857565966626792 + 151472346693954300*nu - 
        597434250537948096*nu^2 + 1006689963294477462*nu^3 - 
        623775784845926713*nu^4 + 12066677613400410*nu^5 + 
        44450863987965435*nu^6))/(b^4*Sqrt[Pi]), 
    (2*M^5*nu^2*(-517060625 + 5520900799*nu - 21208448365*nu^2 + 
       34966308650*nu^3 - 22527038105*nu^4 + 3466287825*nu^5))/
     (456326325*b^4*Sqrt[Pi])}, 7, 13, 1]}, 3, 5, 1]


==> anc/memory_12_10.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-11*M^4*nu^2*(33091 - 328326*nu + 1131648*nu^2 - 
       1559040*nu^3 + 688128*nu^4)*Sqrt[(273*Pi)/323])/(60293120*b^3), 0, 
    (M^4*nu^2*(-19030762327 + 187334210932*nu - 643323801824*nu^2 + 
       903066238976*nu^3 - 464049405952*nu^4 + 66842918912*nu^5)*
      Sqrt[(13*Pi)/6783])/(17364418560*b^3), 0, 
    -1/1007136276480*(M^4*nu^2*(-50159469921981 + 523857103516500*nu - 
        1928459050571456*nu^2 + 2894796794087536*nu^3 - 
        1406373893536768*nu^4 - 88987372085248*nu^5 + 51447706419200*nu^6)*
       Sqrt[Pi])/(Sqrt[88179]*b^3)}, 9, 15, 1], 
  SeriesData[p, 0, {(-2*M^5*nu^2*(17018963 - 170437617*nu + 595125531*nu^2 - 
       835900065*nu^3 + 380837457*nu^4))/(1673595*b^4*Sqrt[88179*Pi]), 0, 
    (M^5*nu^2*(-40105176674062138 + 399280875505230653*nu - 
       1390439872914736644*nu^2 + 1979780120223242337*nu^3 - 
       1007150079592516860*nu^4 + 109196481234265425*nu^5))/
     (80007238235925*b^4*Sqrt[88179*Pi]), 
    (M^5*nu^2*(-1142123273388032 + 11437874859737088*nu - 
       39938198322806784*nu^2 + 56096303779676160*nu^3 - 
       25557569107918848*nu^4 + (22887462653055*I)*Pi - 
       (216101173087800*I)*nu*Pi + (689960332309248*I)*nu^2*Pi - 
       (832033098344448*I)*nu^3*Pi + (274953356181504*I)*nu^4*Pi))/
     (28078264811520*b^4*Sqrt[88179*Pi]), -1/38970245628907292700*
     (M^5*nu^2*(-83567953047921357390873 + 879242218190882349904413*nu - 
        3286360886183604992760127*nu^2 + 5115204568728576892261692*nu^3 - 
        2816171160187297180897629*nu^4 + 115532208568620576622890*nu^5 + 
        57997166405145057044955*nu^6))/(b^4*Sqrt[88179*Pi]), 
    (M^5*nu^2*(-333676112455577632768 + 3325973711819487838208*nu - 
       11606963849048289705984*nu^2 + 16601975579783611809792*nu^3 - 
       8556034732574040391680*nu^4 + 986411604311329996800*nu^5 - 
       (38597770796082993495*I)*Pi + (405246204603529924635*I)*nu*Pi - 
       (1520687870885475452160*I)*nu^2*Pi + (2422289783637065422080*I)*nu^3*
        Pi - (1479137854731783966720*I)*nu^4*Pi + (209329150304629555200*I)*
        nu^5*Pi))/(361367268124262400*b^4*Sqrt[88179*Pi])}, 7, 13, 1]}, 3, 5, 
 1]


==> anc/memory_12_12.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-11*M^4*nu^2*(123643 - 1220280*nu + 4174080*nu^2 - 
       5683200*nu^3 + 2457600*nu^4)*Sqrt[(91*Pi)/7429])/(10485760*b^3), 0, 
    (M^4*nu^2*(-1186530167 + 11272573268*nu - 36749574400*nu^2 + 
       47671309312*nu^3 - 22257483776*nu^4 + 4231659520*nu^5)*
      Sqrt[(91*Pi)/7429])/(2264924160*b^3), 0, 
    -1/131365601280*(M^4*nu^2*(-26838776630781 + 276653229948888*nu - 
        1003154109458488*nu^2 + 1486347595850000*nu^3 - 
        745585853682176*nu^4 + 23104769499136*nu^5 + 4206811807744*nu^6)*
       Sqrt[Pi])/(Sqrt[676039]*b^3)}, 9, 15, 1], 
  SeriesData[p, 0, 
   {-1/3378375*(M^5*nu^2*(633003242 - 6241179555*nu + 21317050755*nu^2 - 
        28954250325*nu^3 + 12464176725*nu^4))/(b^4*Sqrt[676039*Pi]), 0, 
    (M^5*nu^2*(-52582482328735317 + 505219499485220432*nu - 
       1666421278654610478*nu^2 + 2163043046361316119*nu^3 - 
       913128827250259620*nu^4 + 71428169013876675*nu^5))/
     (34785755754750*b^4*Sqrt[676039*Pi]), 
    (M^5*nu^2*(-10620032119734272 + 104709617489018880*nu - 
       357640764999598080*nu^2 + 485771711820595200*nu^3 - 
       209114185177497600*nu^4 - (440544077698725*I)*Pi + 
       (4491442370174760*I)*nu*Pi - (16061452063937280*I)*nu^2*Pi + 
       (23324813345433600*I)*nu^3*Pi - (11169980094873600*I)*nu^4*Pi))/
     (28339863552000*b^4*Sqrt[676039*Pi]), 
    (M^5*nu^2*(422443367456704014029532 - 4357220078485963086002128*nu + 
       15873970818822861206834892*nu^2 - 23908417583192452009425726*nu^3 + 
       12771557956263535411967985*nu^4 - 981772101658967632543530*nu^5 + 
       21502739713123606862925*nu^6))/(50830755168139947000*b^4*
      Sqrt[676039*Pi]), (M^5*nu^2*(-422782366405116297216 + 
       4049448759231367872512*nu - 13298494683534053081088*nu^2 + 
       17159842571574841442304*nu^3 - 7226798199071676825600*nu^4 + 
       645236677900291276800*nu^5 - (45777616409727407205*I)*Pi + 
       (460915698796869205890*I)*nu*Pi - (1625953619991136756320*I)*nu^2*Pi + 
       (2340406550735757504000*I)*nu^3*Pi - (1167051554636186419200*I)*nu^4*
        Pi + (79382069872908042240*I)*nu^5*Pi))/(157116203532288000*b^4*
      Sqrt[676039*Pi])}, 7, 13, 1]}, 3, 5, 1]


==> anc/memory_12_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(89558459 - 889330390*nu + 3071136640*nu^2 - 
       4250188800*nu^3 + 1897758720*nu^4)*Sqrt[(21*Pi)/286])/
     (4868669440*b^3), 0, (M^4*nu^2*(-1037378762093 + 10922188479164*nu - 
       41031150915040*nu^2 + 64974129499136*nu^3 - 38190007984128*nu^4 + 
       3908258365440*nu^5)*Sqrt[(7*Pi)/858])/(2804353597440*b^3), 0, 
    -1/162652508651520*(M^4*nu^2*(-1246543023093349 + 13320547014980820*nu - 
        50548237091640928*nu^2 + 78681240725700080*nu^3 - 
        37721712695254016*nu^4 - 9047970397999104*nu^5 + 
        4514778003800064*nu^6)*Sqrt[Pi])/(Sqrt[6006]*b^3)}, 9, 15, 1], 
  SeriesData[p, 0, {(2*M^5*nu^2*(11542229 - 114868335*nu + 398100885*nu^2 - 
       554528975*nu^3 + 250945695*nu^4)*Sqrt[2/(3003*Pi)])/(3900225*b^4), 0, 
    (M^5*nu^2*(-390275040498 + 4138942815717*nu - 15755752554388*nu^2 + 
       25642177459745*nu^3 - 16186192066044*nu^4 + 2359003631985*nu^5)*
      Sqrt[2/(3003*Pi)])/(8108567775*b^4), 
    (M^5*nu^2*(8520444638396416 + 2338038743040*nu^4*(79232 + (3087*I)*Pi) + 
       128128*nu^2*(2293621063680 + (64990583119*I)*Pi) + 
       nu*(-84795518185635840 - (2215431890004424*I)*Pi) + 
       (210121317307265*I)*Pi - (56376320*I)*nu^3*(-7261061120*I + 
         232317351*Pi)))/(359892045004800*b^4*Sqrt[6006*Pi]), 
    -1/103935621739950*(M^5*nu^2*(-34133591349627483 + 
        372681766096727751*nu - 1467621016787907053*nu^2 + 
        2467296123312184164*nu^3 - 1523431660751119119*nu^4 + 
        28683235411420590*nu^5 + 104920006096330425*nu^6))/
      (b^4*Sqrt[6006*Pi]), (M^5*nu^2*(-314545834367605800960 + 
       2364016951296*nu^5*(870565120 + (45317979*I)*Pi) + 
       91611520*nu^3*(230434685321216 + (6565503150045*I)*Pi) + 
       nu*(3352217187484824502272 + (77046934944292085871*I)*Pi) - 
       (6766774735981219155*I)*Pi - (13192058880*I)*nu^4*
        (-1026687991808*I + 35591054877*Pi) - (23296*I)*nu^2*
        (-551430309377474560*I + 13852618136461377*Pi)))/
     (1768509509153587200*b^4*Sqrt[6006*Pi])}, 7, 13, 1]}, 3, 5, 1]


==> anc/memory_12_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(21065993 - 208775752*nu + 718364416*nu^2 - 
       986388480*nu^3 + 431456256*nu^4)*Sqrt[(91*Pi)/11])/(15579742208*b^3), 
    0, (M^4*nu^2*(-1240301726945 + 12965345317580*nu - 48278884006912*nu^2 + 
       75661364173824*nu^3 - 44068682285056*nu^4 + 4692477870080*nu^5)*
      Sqrt[Pi])/(1121741438976*Sqrt[1001]*b^3), 0, 
    (M^4*nu^2*(1081453695637525 - 11530456235993976*nu + 
       43624344479781560*nu^2 - 67659599747992720*nu^3 + 
       32480731552023040*nu^4 + 7140607019786240*nu^5 - 
       3486467760455680*nu^6)*Sqrt[Pi])/(325305017303040*Sqrt[1001]*b^3)}, 9, 
   15, 1], SeriesData[p, 0, 
   {(M^5*nu^2*(1008848678 - 10015323045*nu + 34546666245*nu^2 - 
       47603631075*nu^3 + 20912006115*nu^4))/(245714175*b^4*Sqrt[1001*Pi]), 
    0, (M^5*nu^2*(-3069265560909 + 32369331150832*nu - 122302819876734*nu^2 + 
       196977048664095*nu^3 - 122327207726724*nu^4 + 17198897350635*nu^5))/
     (75188537550*b^4*Sqrt[1001*Pi]), 
    (M^5*nu^2*(186182394003324928 - 1848321618393169920*nu + 
       6375565698395013120*nu^2 - 8785220410225459200*nu^3 + 
       3859297679431434240*nu^4 + (9914712797896725*I)*Pi - 
       (104127909150730920*I)*nu*Pi + (388446402445221120*I)*nu^2*Pi - 
       (600510221335664640*I)*nu^3*Pi + (316711897151569920*I)*nu^4*Pi))/
     (22673198835302400*b^4*Sqrt[1001*Pi]), -1/1303352696618973000*
     (M^5*nu^2*(-185918804666432581092 + 2023039738032911922000*nu - 
        7928830255352861663540*nu^2 + 13235556689669253589650*nu^3 - 
        8075884844804305023495*nu^4 + 145575085674569741190*nu^5 + 
        500622236248502092725*nu^6))/(b^4*Sqrt[1001*Pi]), 
    (M^5*nu^2*(-1600590589110087843840 + 16959831129601746141184*nu - 
       64500375188160066355200*nu^2 + 104908350581663544115200*nu^3 - 
       66262703717148964945920*nu^4 + 9708845896781329858560*nu^5 - 
       (69532429413600969795*I)*Pi + (787510835970911370990*I)*nu*Pi - 
       (3274988838271662264480*I)*nu^2*Pi + (6047173314577144189440*I)*nu^3*
        Pi - (4651059128910723809280*I)*nu^4*Pi + (996309353223609384960*I)*
        nu^5*Pi))/(21222114109843046400*b^4*Sqrt[1001*Pi])}, 7, 13, 1]}, 3, 
 5, 1]


==> anc/memory_12_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(1087941 - 10694474*nu + 36267392*nu^2 - 
       48437760*nu^3 + 19955712*nu^4)*Sqrt[(143*Pi)/17])/(1603796992*b^3), 0, 
    (M^4*nu^2*(-197849366911 + 2043390787924*nu - 7493155615328*nu^2 + 
       11514284660736*nu^3 - 6563455483904*nu^4 + 745687613440*nu^5)*
      Sqrt[(13*Pi)/187])/(1385680601088*b^3), 0, 
    (M^4*nu^2*(2306350151041625 - 24494807926742148*nu + 
       92189012669614720*nu^2 - 142045994575275440*nu^3 + 
       68279820325882880*nu^4 + 12641872597319680*nu^5 - 
       6031107388866560*nu^6)*Sqrt[Pi])/(401847374315520*Sqrt[2431]*b^3)}, 9, 
   15, 1], SeriesData[p, 0, 
   {(2*M^5*nu^2*(223050599 - 2197361565*nu + 7472822175*nu^2 - 
       10019134125*nu^3 + 4151752605*nu^4))/(101176425*b^4*Sqrt[2431*Pi]), 0, 
    (M^5*nu^2*(-219329468960562 + 2290442394168929*nu - 
       8537697615859188*nu^2 + 13470818632970853*nu^3 - 
       8075580529348332*nu^4 + 1071691438622805*nu^5))/
     (3235318542225*b^4*Sqrt[2431*Pi]), 
    (M^5*nu^2*(164655395447504896 - 1622086822668533760*nu + 
       5516418677420851200*nu^2 - 7396099803316224000*nu^3 + 
       3064813410236497920*nu^4 + (15930670722077475*I)*Pi - 
       (165563625869230680*I)*nu*Pi + (605648239566289920*I)*nu^2*Pi - 
       (903412800127918080*I)*nu^3*Pi + (446111820404490240*I)*nu^4*Pi))/
     (18672046099660800*b^4*Sqrt[2431*Pi]), -1/13685203314499216500*
     (M^5*nu^2*(-3377581485630688106139 + 36538374047065464516775*nu - 
        142012775686953742459245*nu^2 + 233963472771787137118740*nu^3 - 
        139499718130689882981015*nu^4 + 2654353656674167077630*nu^5 + 
        7159126251073971999825*nu^6))/(b^4*Sqrt[2431*Pi]), 
    (M^5*nu^2*(-547215425291396579328 + 5739457858319197143040*nu - 
       21528575821259634376704*nu^2 + 34299946765644214566912*nu^3 - 
       20918162477239070883840*nu^4 + 2894612802038786949120*nu^5 - 
       (36262118241253968525*I)*Pi + (406571795080028044425*I)*nu*Pi - 
       (1668632565734944992000*I)*nu^2*Pi + (3018805640444754800640*I)*nu^3*
        Pi - (2232227285870685143040*I)*nu^4*Pi + (433556820059801518080*I)*
        nu^5*Pi))/(4369258787320627200*b^4*Sqrt[2431*Pi])}, 7, 13, 1]}, 3, 5, 
 1]


==> anc/memory_12_8.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, 
   {-1/422051840*(M^4*nu^2*(512693 - 5256300*nu + 18963840*nu^2 - 
        27955200*nu^3 + 13762560*nu^4)*Sqrt[(429*Pi)/646])/b^3, 0, 
    (M^4*nu^2*(-4673786117 + 47419403708*nu - 169645311520*nu^2 + 
       251868529152*nu^3 - 137923280896*nu^4 + 17212375040*nu^5)*
      Sqrt[(143*Pi)/1938])/(30387732480*b^3), 0, 
    -1/1762488483840*(M^4*nu^2*(-9646240446916 + 101829294347433*nu - 
        380027967004538*nu^2 + 579316451135680*nu^3 - 279048868443136*nu^4 - 
        37358724491264*nu^5 + 17944767791104*nu^6)*Sqrt[(13*Pi)/21318])/b^3}, 
   9, 15, 1], SeriesData[p, 0, 
   {(M^5*nu^2*(2098507534 - 19559215935*nu + 61129803735*nu^2 - 
       70704659025*nu^3 + 20758763025*nu^4)*Sqrt[2/(138567*Pi)])/
     (292879125*b^4), 0, (M^5*nu^2*(-674012315970617 + 6929129380155556*nu - 
       25219600639679334*nu^2 + 38307503986284687*nu^3 - 
       21566007922438980*nu^4 + 2640115627224075*nu^5))/
     (851399616375*b^4*Sqrt[277134*Pi]), 
    (M^5*nu^2*(8801778543886336 - 82037297633034240*nu + 
       256396980324925440*nu^2 - 296556834167193600*nu^3 + 
       87068562790809600*nu^4 + (2499709091054175*I)*Pi - 
       (25113283024709880*I)*nu*Pi + (87985902192027840*I)*nu^2*Pi - 
       (123952528155456000*I)*nu^3*Pi + (56494322402918400*I)*nu^4*Pi))/
     (307106021376000*b^4*Sqrt[277134*Pi]), -1/1363958597011755244500*
     (M^5*nu^2*(-4183372218716731089715368 + 44842190737246157058247332*nu - 
        171842240920976446024921808*nu^2 + 276803203745072041451608194*nu^3 - 
        159232708294154441200689435*nu^4 + 3990690871287637228581870*nu^5 + 
        5976798775584987572647425*nu^6))/(b^4*Sqrt[277134*Pi]), 
    (M^5*nu^2*(-129301247408591601664 + 1334225497694475911168*nu - 
       4882120306834173591552*nu^2 + 7478898475295116886016*nu^3 - 
       4278994629072991027200*nu^4 + 548529908890573209600*nu^5 - 
       (11692387078489883745*I)*Pi + (128921917766567509710*I)*nu*Pi - 
       (514877758537439213280*I)*nu^2*Pi + (890715928748002156800*I)*nu^3*
        Pi - (611099158313419776000*I)*nu^4*Pi + (104228058058402037760*I)*
        nu^5*Pi))/(88446534156288000*b^4*Sqrt[277134*Pi])}, 7, 13, 1]}, 3, 5, 
 1]


==> anc/memory_13_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/292120166400*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (3325007573 - 29754770864*nu + 91537150848*nu^2 - 111326392320*nu^3 + 
       43086151680*nu^4)*Sqrt[(7*Pi)/78])/b^3, 0, 
    ((-1/271087514419200*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-19865825623587 + 
       188579454289228*nu - 629349831572384*nu^2 + 864511669818368*nu^3 - 
       416675471646720*nu^4 + 21171508740096*nu^5)*Sqrt[(7*Pi)/78])/b^3, 0, 
    ((I/33614851787980800)*M^4*Sqrt[1 - 4*nu]*nu^2*(-53572004189096683 + 
       517188286518613278*nu - 1744354802855170060*nu^2 + 
       2337589155437719872*nu^3 - 840993011488627712*nu^4 - 
       320895074095005696*nu^5 + 93767291369816064*nu^6)*Sqrt[Pi])/
     (Sqrt[546]*b^3)}, 10, 15, 1], SeriesData[p, 0, 
   {(((-2*I)/3900225)*M^5*Sqrt[1 - 4*nu]*nu^2*(2505089 - 22466206*nu + 
       69371562*nu^2 - 84979180*nu^3 + 33453420*nu^4)*Sqrt[2/(273*Pi)])/b^4, 
    0, ((-1/5094883418625*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-51661960798659 + 493890892923597*nu - 1671839893257534*nu^2 + 
       2371383569765210*nu^3 - 1254763041091560*nu^4 + 129904239284820*nu^5)*
      Sqrt[2/(273*Pi)])/b^4, (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*
      (-721207674368163840*I + 8020128667650001*Pi + 2110729420800*nu^4*
        (-4562944*I + 83349*Pi) - 785241600*nu^3*(-31156338688*I + 
         458058027*Pi) + 14277120*nu^2*(-1398872211456*I + 18041188627*Pi) - 
       12740*nu*(-507688689598464*I + 6003466208779*Pi)))/
     (140357897551872000*Sqrt[546]*b^4*Pi), 
    ((I/5370007123230750)*M^5*Sqrt[1 - 4*nu]*nu^2*(-386620748202940220 + 
       3814747982233316525*nu - 13377870264137643339*nu^2 + 
       19532472083015444124*nu^3 - 9754448554528948270*nu^4 - 
       571076090383662864*nu^5 + 640676632775158980*nu^6))/
     (b^4*Sqrt[546*Pi])}, 8, 13, 1]}, 3, 5, 1]


==> anc/memory_13_11.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((11*I)/314572800)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (2517817 - 22499176*nu + 69004032*nu^2 - 83322880*nu^3 + 31621120*nu^4)*
      Sqrt[(91*Pi)/44574])/b^3, 0, ((-1/72980889600*I)*M^4*Sqrt[1 - 4*nu]*
      nu^2*(-348319094343 + 3072297449924*nu - 9345766822912*nu^2 + 
       11526841498624*nu^3 - 5332549468160*nu^4 + 850073878528*nu^5)*
      Sqrt[(13*Pi)/312018])/b^3, 0, ((I/2262407577600)*M^4*Sqrt[1 - 4*nu]*
      nu^2*(-542864230356597 + 5099732340724281*nu - 16608238553595260*nu^2 + 
       21433302939320376*nu^3 - 8193599843044096*nu^4 - 
       1079987666587648*nu^5 + 357533005053952*nu^6)*Sqrt[Pi])/
     (Sqrt[4056234]*b^3)}, 10, 15, 1], SeriesData[p, 0, 
   {((I/354729375)*M^5*Sqrt[1 - 4*nu]*nu^2*(19294415389 - 173856565974*nu + 
       539458938018*nu^2 - 662823661500*nu^3 + 258816858300*nu^4)*
      Sqrt[2/(2028117*Pi)])/b^4, 0, ((-1/76423251279375*I)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(-178259406371407681 + 1592343019006905831*nu - 
       4910463741179831562*nu^2 + 6096905454051602190*nu^3 - 
       2676457998153739800*nu^4 + 275434457357159100*nu^5))/
     (b^4*Sqrt[4056234*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*
      (2589652596599816192*I + 30414025933105815*Pi + 
       103425741619200*nu^4*(335872*I + 405*Pi) - 13851661824000*nu^3*
        (6422528*I + 37539*Pi) + 419747328*nu^2*(172496519168*I + 
         1486754775*Pi) - 17472*nu*(1335544487346176*I + 13957105187025*Pi)))/
     (11902742691840000*b^4*Sqrt[4056234*Pi]), 
    ((I/437709280614538432500)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-4768807676187567378596356 + 45141297475808408417823035*nu - 
       149426946232928702044062525*nu^2 + 200772992104569128955633780*nu^3 - 
       89531177390038301423636130*nu^4 - 927944914650194379098160*nu^5 + 
       1884233039277718187358300*nu^6))/(b^4*Sqrt[4056234*Pi])}, 8, 13, 1]}, 
 3, 5, 1]


==> anc/memory_13_13.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((143*I)/12582912)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (68117 - 605624*nu + 1843968*nu^2 - 2201600*nu^3 + 819200*nu^4)*
      Sqrt[(7*Pi)/44574])/b^3, 0, (((-13*I)/14596177920)*M^4*Sqrt[1 - 4*nu]*
      nu^2*(-3312596187 + 28149776516*nu - 81309389248*nu^2 + 
       93806396416*nu^3 - 42678026240*nu^4 + 10244718592*nu^5)*
      Sqrt[(7*Pi)/44574])/b^3, 0, ((I/452481515520)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-44197923280773 + 409493207084859*nu - 1313207655917180*nu^2 + 
       1676326331667816*nu^3 - 677815736778496*nu^4 - 13935778557952*nu^5 + 
       13854070472704*nu^6)*Sqrt[Pi])/(Sqrt[312018]*b^3)}, 10, 15, 1], 
  SeriesData[p, 0, {((I/10135125)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (465373367 - 4133279202*nu + 12564880614*nu^2 - 14962533300*nu^3 + 
       5539634100*nu^4)*Sqrt[2/(156009*Pi)])/b^4, 0, 
    ((-1/56043717604875*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-39677618049069757 + 
       341658678192205627*nu - 997567467604501794*nu^2 + 
       1134186981480903350*nu^3 - 430256485205547000*nu^4 + 
       46803899394071820*nu^5))/(b^4*Sqrt[312018*Pi]), 
    -1/340078362624000*(M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(-62461355990450176*I + 
        2678141712801555*Pi + 2110729420800*nu^4*(-352256*I + 19845*Pi) - 
        28268697600*nu^3*(-71041024*I + 3569895*Pi) + 
        8566272*nu^2*(-196868571136*I + 9202710825*Pi) - 
        312*nu*(-1778074819493888*I + 79072013945925*Pi)))/
      (Sqrt[312018]*b^4*Pi), ((I/507742765512864581700)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(-2141239204108110164074228 + 19856610633002614457423999*nu - 
       64045469528953698545808633*nu^2 + 83363405509722644317421124*nu^3 - 
       36474004396509800616602106*nu^4 + 1340664986589973576131600*nu^5 + 
       84003274984498185872556*nu^6))/(b^4*Sqrt[312018*Pi])}, 8, 13, 1]}, 3, 
 5, 1]


==> anc/memory_13_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/31159484416*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (2322403319 - 20766154760*nu + 63788524800*nu^2 - 77311703040*nu^3 + 
       29590978560*nu^4)*Sqrt[(7*Pi)/4290])/b^3, 0, 
    ((-1/36145001922560*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-140454765418911 + 
       1328034876135764*nu - 4412534701436992*nu^2 + 6036409903473664*nu^3 - 
       2914946921103360*nu^4 + 168336034234368*nu^5)*Sqrt[Pi])/
     (Sqrt[30030]*b^3), 0, ((I/1120495059599360)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-13694302113017039 + 132016027865244045*nu - 444459663041655860*nu^2 + 
       594536475968896344*nu^3 - 214810134983851264*nu^4 - 
       78611180350230528*nu^5 + 22798707204489216*nu^6)*Sqrt[Pi])/
     (Sqrt[30030]*b^3)}, 10, 15, 1], SeriesData[p, 0, 
   {((-1/49142835*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(430385253 - 3855938534*nu + 
       11882747058*nu^2 - 14485571100*nu^3 + 5606300700*nu^4)*
      Sqrt[2/(15015*Pi)])/b^4, 0, ((-1/1332507971025*I)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(-204036257764413 + 1944810927686555*nu - 6558568733480610*nu^2 + 
       9257927666454390*nu^3 - 4871745881042040*nu^4 + 502687903906188*nu^5))/
     (b^4*Sqrt[30030*Pi]), (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*
      (-41302211537991106560*I + 1432853151120161799*Pi + 
       103425741619200*nu^4*(-5201920*I + 292167*Pi) - 
       1846888243200*nu^3*(-752680960*I + 34358829*Pi) + 
       699578880*nu^2*(-1630031839232*I + 65463776367*Pi) - 
       3640*nu*(-101658721477722112*I + 3747961624960371*Pi)))/
     (1179006339435724800*Sqrt[30030]*b^4*Pi), 
    ((I/6733988932531360500)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-3720291547476949636108 + 36633435232884130481121*nu - 
       128117750562771153985767*nu^2 + 186337776679310637629820*nu^3 - 
       92552259737232349604550*nu^4 - 5350221398730688880400*nu^5 + 
       5763835019964644843220*nu^6))/(b^4*Sqrt[30030*Pi])}, 8, 13, 1]}, 3, 5, 
 1]


==> anc/memory_13_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/27493662720*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (1478417407 - 13186905016*nu + 40320352512*nu^2 - 48370657280*nu^3 + 
       18027806720*nu^4)*Sqrt[(13*Pi)/7854])/b^3, 0, 
    ((-1/1275705950208*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-9539140016751 + 
       89477529218692*nu - 294576992128640*nu^2 + 399362551098368*nu^3 - 
       192961192067072*nu^4 + 13744177807360*nu^5)*Sqrt[Pi])/
     (Sqrt[102102]*b^3), 0, ((I/197734422282240)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-4766979056533177 + 45821673336456393*nu - 153701402308119020*nu^2 + 
       204809567856716472*nu^3 - 74549851305309952*nu^4 - 
       24930524278280192*nu^5 + 7151811032317952*nu^6)*Sqrt[Pi])/
     (Sqrt[102102]*b^3)}, 10, 15, 1], SeriesData[p, 0, 
   {((-1/43361325*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(573459715 - 5123078058*nu + 
       15699098142*nu^2 - 18886359492*nu^3 + 7052713668*nu^4)*
      Sqrt[2/(51051*Pi)])/b^4, 0, ((-1/7446368073375*I)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(-2180345449982283 + 20654435986771789*nu - 
       69096635182862574*nu^2 + 96501929471719002*nu^3 - 
       50029088279930760*nu^4 + 5133902536182420*nu^5))/
     (b^4*Sqrt[102102*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*
      (-11006489786696335360*I + 701478220356582165*Pi + 
       591004237824*nu^4*(-229040128*I + 23034375*Pi) - 
       166219941888*nu^3*(-2180775936*I + 180840125*Pi) + 
       419747328*nu^2*(-717848313856*I + 52733678745*Pi) - 
       4368*nu*(-22510972828647424*I + 1522493637192255*Pi)))/
     (208059942253363200*b^4*Sqrt[102102*Pi]), 
    ((I/33669944662656802500)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-36740788480643230202012 + 360312768381036191605469*nu - 
       1253070175970247790046763*nu^2 + 1807804806353512618311660*nu^3 - 
       886334679360688062334830*nu^4 - 48974935681891613394000*nu^5 + 
       49447087511095568794500*nu^6))/(b^4*Sqrt[102102*Pi])}, 8, 13, 1]}, 3, 
 5, 1]


==> anc/memory_13_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/1012924416*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (5185577 - 45676832*nu + 136497024*nu^2 - 156574720*nu^3 + 
       52756480*nu^4)*Sqrt[(143*Pi)/4845])/b^3, 0, 
    ((-1/2349984645120*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-3757258885677 + 
       34807797147236*nu - 112892388853408*nu^2 + 150518250843136*nu^3 - 
       72330876682240*nu^4 + 6584405983232*nu^5)*Sqrt[(13*Pi)/53295])/b^3, 0, 
    ((I/145699047997440)*M^4*Sqrt[1 - 4*nu]*nu^2*(-10145916908992793 + 
       97084748519926044*nu - 323746490313906340*nu^2 + 
       428544670359504816*nu^3 - 157509053593988096*nu^4 - 
       45060478093176832*nu^5 + 12865276571090944*nu^6)*Sqrt[Pi])/
     (Sqrt[692835]*b^3)}, 10, 15, 1], SeriesData[p, 0, 
   {(((-2*I)/125519625)*M^5*Sqrt[1 - 4*nu]*nu^2*(2804514107 - 
       24829912842*nu + 74806826094*nu^2 - 87078291300*nu^3 + 
       30314384100*nu^4))/(b^4*Sqrt[692835*Pi]), 0, 
    ((-1/1175742327375*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-948418712898839 + 
       8893799575973769*nu - 29349487369509318*nu^2 + 
       40176487490384850*nu^3 - 20201563180398600*nu^4 + 
       2061857613275460*nu^5))/(b^4*Sqrt[692835*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(-376415511585488896*I + 
       42512829272719155*Pi + 1136546611200*nu^4*(-3579904*I + 632205*Pi) - 
       15221606400*nu^3*(-767819776*I + 111547905*Pi) + 
       4612608*nu^2*(-2176730005504*I + 281609657175*Pi) - 
       84*nu*(-39673982001086464*I + 4745286968515275*Pi)))/
     (4211739721728000*Sqrt[692835]*b^4*Pi), 
    ((I/2013462690826876789500)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-6359224235970071312632884 + 61967820325795343144523863*nu - 
       213574888510050217099748721*nu^2 + 303840164246133138520465140*nu^3 - 
       145550289220223480162396970*nu^4 - 7109848832098697277793200*nu^5 + 
       6792848050976362048253580*nu^6))/(b^4*Sqrt[692835*Pi])}, 8, 13, 1]}, 
 3, 5, 1]


==> anc/memory_13_9.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((11*I)/1205862400)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (2634097 - 24010816*nu + 75760512*nu^2 - 95534080*nu^3 + 38993920*nu^4)*
      Sqrt[(13*Pi)/6783])/b^3, 0, ((-1/559520153600*I)*M^4*Sqrt[1 - 4*nu]*
      nu^2*(-348963071773 + 3174552500164*nu - 10050660160032*nu^2 + 
       13009587620864*nu^3 - 6159182479360*nu^4 + 729348702208*nu^5)*
      Sqrt[(13*Pi)/6783])/b^3, 0, ((I/34690249523200)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-996685919366099 + 9472758031330152*nu - 31299754911959820*nu^2 + 
       40992100533400432*nu^3 - 15275307021724672*nu^4 - 
       3350536591241216*nu^5 + 979092362952704*nu^6)*Sqrt[Pi])/
     (Sqrt[88179]*b^3)}, 10, 15, 1], SeriesData[p, 0, 
   {(((-2*I)/209199375)*M^5*Sqrt[1 - 4*nu]*nu^2*(333353943 - 2660117138*nu + 
       6736095366*nu^2 - 5433928500*nu^3 + 254354100*nu^4))/
     (b^4*Sqrt[88179*Pi]), 0, ((-1/6445027524560625*I)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(-2003817731381310219 + 18491245916965909109*nu - 
       59571986184795402318*nu^2 + 78622057056323991210*nu^3 - 
       37501623831210138600*nu^4 + 3821228668617059700*nu^5))/
     (b^4*Sqrt[88179*Pi]), (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*
      (-44742008849301504*I + 21231361900805595*Pi + 378848870400*nu^4*
        (-90112*I + 756945*Pi) - 29597568000*nu^3*(-24641536*I + 
         24871851*Pi) + 10762752*nu^2*(-84002996224*I + 55539692175*Pi) - 
       28*nu*(-12751245659865088*I + 6856619764919925*Pi)))/
     (7019566202880000*Sqrt[88179]*b^4*Pi), 
    ((I/10067313454134383947500)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-13148040662155793417938508 + 126882452485067497636379625*nu - 
       430840761199497130323916815*nu^2 + 598879160597334274408771020*nu^3 - 
       277364831887998491396669910*nu^4 - 9852953278658554438854480*nu^5 + 
       9763707111737285083677300*nu^6))/(b^4*Sqrt[88179*Pi])}, 8, 13, 1]}, 3, 
 5, 1]


==> anc/memory_14_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(7*M^4*nu^2*(-17792347979 + 212800484672*nu - 
       952152667648*nu^2 + 1952792551424*nu^3 - 1781222277120*nu^4 + 
       551502741504*nu^5)*Sqrt[Pi])/(10516325990400*Sqrt[29]*b^3), 0, 
    (M^4*nu^2*(805419365234789 - 10027319751859074*nu + 
       47232955411706624*nu^2 - 103699495456979968*nu^3 + 
       103923314968625152*nu^4 - 36895030317809664*nu^5 + 
       57762939666432*nu^6)*Sqrt[Pi])/(10432195382476800*Sqrt[29]*b^3)}, 11, 
   15, 1], SeriesData[p, 0, 
   {(M^5*nu^2*(-14222939 + 170346052*nu - 763851004*nu^2 + 1572422072*nu^3 - 
       1444646060*nu^4 + 454966512*nu^5))/(35102025*b^4*Sqrt[29*Pi]), 0, 
    (M^5*nu^2*(316591114506297 - 3961227728709909*nu + 
       18829203184191816*nu^2 - 42084136452986628*nu^3 + 
       43919935770330620*nu^4 - 17685866226080052*nu^5 + 
       1129400296904880*nu^6))/(98032584399750*b^4*Sqrt[29*Pi]), 
    (2*M^5*nu^2*(-14222939 + 170346052*nu - 763851004*nu^2 + 
       1572422072*nu^3 - 1444646060*nu^4 + 454966512*nu^5))/
     (35102025*b^4*Sqrt[29*Pi])}, 9, 13, 1]}, 3, 5, 1]


==> anc/memory_14_10.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(5745911125 - 69321307264*nu + 
       313719312896*nu^2 - 653384450048*nu^3 + 608843530240*nu^4 - 
       194099806208*nu^5)*Sqrt[(13*Pi)/9048522])/(7549747200*b^3), 0, 
    (M^4*nu^2*(6802913460255 - 82024393142688*nu + 372113046766976*nu^2 - 
       784218467894272*nu^3 + 764264152465408*nu^4 - 298130079481856*nu^5 + 
       34835821232128*nu^6)*Sqrt[(13*Pi)/9048522])/(468084326400*b^3)}, 11, 
   15, 1], SeriesData[p, 0, 
   {-1/4682427750*(M^5*nu^2*(110746266377 - 1003395947884*nu + 
        2515716295092*nu^2 + 700302506904*nu^3 - 8937748719900*nu^4 + 
        7150198975920*nu^5))/(b^4*Sqrt[117630786*Pi]), 0, 
    (M^5*nu^2*(83173040715089854191 - 1013509069575857281395*nu + 
       4654381494733353720920*nu^2 - 9936066814383205395900*nu^3 + 
       9758898367382794970340*nu^4 - 3694040993902748268780*nu^5 + 
       320867333977019029200*nu^6))/(10783584283972500*b^4*
      Sqrt[117630786*Pi]), (M^5*nu^2*(-7432056128801865728 + 
       67336762204698443776*nu - 168826862709912895488*nu^2 - 
       46996505694679597056*nu^3 + 599802163309943193600*nu^4 - 
       479841730647954554880*nu^5 - (11093040809898142095*I)*Pi + 
       (133492458396728471040*I)*nu*Pi - (601395751909039127040*I)*nu^2*Pi + 
       (1242124367449897451520*I)*nu^3*Pi - (1138802266550108160000*I)*nu^4*
        Pi + (350588441911099392000*I)*nu^5*Pi))/(157116203532288000*b^4*
      Sqrt[117630786*Pi])}, 9, 13, 1]}, 3, 5, 1]


==> anc/memory_14_12.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-13*M^4*nu^2*(-84220385 + 1006157504*nu - 
       4492804096*nu^2 + 9178267648*nu^3 - 8301117440*nu^4 + 2514485248*nu^5)*
      Sqrt[(7*Pi)/215441])/(2264924160*b^3), 0, 
    (M^4*nu^2*(1665462522240 - 19650575570691*nu + 86804385751616*nu^2 - 
       177315352749184*nu^3 + 168226098307072*nu^4 - 68121446481920*nu^5 + 
       11518961778688*nu^6)*Sqrt[Pi])/(70212648960*Sqrt[1508087]*b^3)}, 11, 
   15, 1], SeriesData[p, 0, 
   {-1/4682427750*(M^5*nu^2*(-234130730637 + 2811486276764*nu - 
        12640546770852*nu^2 + 26072500029576*nu^3 - 23922330131700*nu^4 + 
        7420017805200*nu^5))/(b^4*Sqrt[1508087*Pi]), 0, 
    (M^5*nu^2*(6165401526987856179 - 73449707131021771687*nu + 
       327694857617993248152*nu^2 - 673609643810218327212*nu^3 + 
       629884406931097514196*nu^4 - 226921586867358643260*nu^5 + 
       22805288747856735120*nu^6))/(6470150570383500*b^4*Sqrt[1508087*Pi]), 
    (M^5*nu^2*(15712247360539066368 - 188675650185221636096*nu + 
       848292734130746032128*nu^2 - 1749695858624811761664*nu^3 + 
       1605400399371357388800*nu^4 - 497948965766745292800*nu^5 - 
       (82742927968205505*I)*Pi + (807172722828632160*I)*nu*Pi - 
       (2500165481185532160*I)*nu^2*Pi + (1861179411657646080*I)*nu^3*Pi + 
       (2876364857253888000*I)*nu^4*Pi - (3276527494496256000*I)*nu^5*Pi))/
     (157116203532288000*b^4*Sqrt[1508087*Pi])}, 9, 13, 1]}, 3, 5, 1]


==> anc/memory_14_14.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-91*M^4*nu^2*(-8054303 + 95908736*nu - 426359296*nu^2 + 
       865435648*nu^3 - 774963200*nu^4 + 230686720*nu^5)*Sqrt[Pi])/
     (100663296*Sqrt[1292646]*b^3), 0, 
    (M^4*nu^2*(813934933515 - 9351147283296*nu + 39920858816384*nu^2 - 
       78244183972864*nu^3 + 71912740716544*nu^4 - 31684086726656*nu^5 + 
       8043177705472*nu^6)*Sqrt[Pi])/(31205621760*Sqrt[1292646]*b^3)}, 11, 
   15, 1], SeriesData[p, 0, 
   {-1/222972750*(M^5*nu^2*(-29254563663 + 348099278516*nu - 
        1545846421548*nu^2 + 3132843566424*nu^3 - 2797993727100*nu^4 + 
        828729261360*nu^5))/(b^4*Sqrt[1292646*Pi]), 0, 
    (M^5*nu^2*(20153874213892891881 - 233999722774894697733*nu + 
       1007942964484587147368*nu^2 - 1970952055011477205668*nu^3 + 
       1714938225761505028284*nu^4 - 572758548983588347380*nu^5 + 
       76158277125993382320*nu^6))/(20848262949013500*b^4*Sqrt[1292646*Pi]), 
    (M^5*nu^2*(1963240534239608832 - 23360547140428365824*nu + 
       103739997268551401472*nu^2 - 210241572832423182336*nu^3 + 
       187770180504807014400*nu^4 - 55615079293428695040*nu^5 + 
       (86457096016195905*I)*Pi - (1056700957256904960*I)*nu*Pi + 
       (4860570207654120960*I)*nu^2*Pi - (10336451674625556480*I)*nu^3*Pi + 
       (9900629635792896000*I)*nu^4*Pi - (3276527494496256000*I)*nu^5*Pi))/
     (7481723977728000*b^4*Sqrt[1292646*Pi])}, 9, 13, 1]}, 3, 5, 1]


==> anc/memory_14_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(-942352390393 + 11268629881984*nu - 
       50404393934336*nu^2 + 103314017517568*nu^3 - 94108730327040*nu^4 + 
       29011023495168*nu^5)*Sqrt[(7*Pi)/11310])/(11217414389760*b^3), 0, 
    (M^4*nu^2*(2825786419854355 - 35140700565633504*nu + 
       165326558177885056*nu^2 - 362565049056963584*nu^3 + 
       363253719824433152*nu^4 - 129689140557250560*nu^5 + 
       892756083867648*nu^6)*Sqrt[Pi])/(695479692165120*Sqrt[79170]*b^3)}, 
   11, 15, 1], SeriesData[p, 0, 
   {(M^5*nu^2*(-6029140539 + 72193402308*nu - 323592363164*nu^2 + 
       665592628792*nu^3 - 610305515820*nu^4 + 190897250544*nu^5))/
     (294857010*b^4*Sqrt[79170*Pi]), 0, 
    (M^5*nu^2*(37726481220293367 - 471643283518952283*nu + 
       2239662604054716568*nu^2 - 4999854860402446044*nu^3 + 
       5211226594679485380*nu^4 - 2097639770538420108*nu^5 + 
       135905480283068496*nu^6))/(222207191306100*b^4*Sqrt[79170*Pi]), 
    (M^5*nu^2*(-289295272315075952640 + 3464044310287173550080*nu - 
       15526879862073212272640*nu^2 + 31937023121578440785920*nu^3 - 
       29284190549624173363200*nu^4 + 9159791801682823741440*nu^5 - 
       (6010795545919425387*I)*Pi + (75217909867921707264*I)*nu*Pi - 
       (357742899254717803008*I)*nu^2*Pi + (800066412792234491904*I)*nu^3*
        Pi - (832133274536941977600*I)*nu^4*Pi + (319967803144352563200*I)*
        nu^5*Pi))/(7074038036614348800*b^4*Sqrt[79170*Pi])}, 9, 13, 1]}, 3, 
 5, 1]


==> anc/memory_14_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(-182072091233 + 2175676671680*nu - 
       9720304242688*nu^2 + 19879718436864*nu^3 - 18018914467840*nu^4 + 
       5476941037568*nu^5)*Sqrt[Pi])/(65984790528*Sqrt[2467465]*b^3), 0, 
    (M^4*nu^2*(237112119596524 - 2938554469991067*nu + 
       13773508792018496*nu^2 - 30098857062192256*nu^3 + 
       30123796321755136*nu^4 - 10922012478767104*nu^5 + 
       242839042654208*nu^6)*Sqrt[Pi])/(10227642531840*Sqrt[2467465]*b^3)}, 
   11, 15, 1], SeriesData[p, 0, 
   {(M^5*nu^2*(-26495047407 + 316984630580*nu - 1418725961100*nu^2 + 
       2909682561240*nu^3 - 2649580593660*nu^4 + 811634936112*nu^5))/
     (260167950*b^4*Sqrt[2467465*Pi]), 0, 
    (M^5*nu^2*(55352378102274369 - 690217349106333693*nu + 
       3267431424050459144*nu^2 - 7267009219923855780*nu^3 + 
       7542292073583990492*nu^4 - 3028190334750817236*nu^5 + 
       204500830288298544*nu^6))/(57311357033700*b^4*Sqrt[2467465*Pi]), 
    (M^5*nu^2*(-254261512234717937664 + 3041964420306734940160*nu - 
       13614899523472274227200*nu^2 + 27922965253816036884480*nu^3 - 
       25426879151526452920320*nu^4 + 7788909491962012237824*nu^5 - 
       (11154369663841947039*I)*Pi + (139397997654834837408*I)*nu*Pi - 
       (661436434824610588416*I)*nu^2*Pi + (1472376340511676407808*I)*nu^3*
        Pi - (1514505363893467545600*I)*nu^4*Pi + (564337181006600601600*I)*
        nu^5*Pi))/(1248359653520179200*b^4*Sqrt[2467465*Pi])}, 9, 13, 1]}, 3, 
 5, 1]


==> anc/memory_14_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(-18318568759 + 218442597760*nu - 
       972587879936*nu^2 + 1976585453568*nu^3 - 1768318238720*nu^4 + 
       520936751104*nu^5)*Sqrt[(13*Pi)/7212590])/(20837302272*b^3), 0, 
    (M^4*nu^2*(958139999665915 - 11804624906710176*nu + 
       54968059483620224*nu^2 - 119337651302032384*nu^3 + 
       119071511295852544*nu^4 - 44120631785291776*nu^5 + 
       2038257567137792*nu^6)*Sqrt[Pi])/(6459563704320*Sqrt[93763670]*b^3)}, 
   11, 15, 1], SeriesData[p, 0, 
   {(M^5*nu^2*(-21999343707 + 262619492164*nu - 1170976830492*nu^2 + 
       2384243357496*nu^3 - 2137614979500*nu^4 + 630372702960*nu^5)*
      Sqrt[17/(5515510*Pi)])/(753117750*b^4), 0, 
    (M^5*nu^2*(278236790408295885 - 3453737627633693017*nu + 
       16257930919454335752*nu^2 - 35905781448865775412*nu^3 + 
       36944582542987580076*nu^4 - 14711077693689757380*nu^5 + 
       1059132151858500720*nu^6))/(45245808184500*b^4*Sqrt[93763670*Pi]), 
    (M^5*nu^2*(-326273563247832465408 + 3894925168127630114816*nu - 
       17366826395085148520448*nu^2 + 35360853771863640244224*nu^3 - 
       31703093760541851648000*nu^4 + 9349094714288363274240*nu^5 - 
       (24168394132311184245*I)*Pi + (301079692630116771840*I)*nu*Pi - 
       (1420744895970071293440*I)*nu^2*Pi + (3128907732225121566720*I)*nu^3*
        Pi - (3147267648989528064000*I)*nu^4*Pi + (1116700143351496704000*I)*
        nu^5*Pi))/(328515698294784000*b^4*Sqrt[93763670*Pi])}, 9, 13, 1]}, 3, 
 5, 1]


==> anc/memory_14_8.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(-540688945 + 6345009088*nu - 
       27517901312*nu^2 + 53410553856*nu^3 - 43671879680*nu^4 + 
       10334765056*nu^5)*Sqrt[(13*Pi)/1967070])/(4341104640*b^3), 0, 
    (M^4*nu^2*(6772117900535 - 82705707299694*nu + 381222920821504*nu^2 - 
       818604122925056*nu^3 + 810572472025088*nu^4 - 307807988940800*nu^5 + 
       23875626729472*nu^6)*Sqrt[(13*Pi)/1967070])/(1076593950720*b^3)}, 11, 
   15, 1], SeriesData[p, 0, 
   {(M^5*nu^2*(-38298139753 + 453896532716*nu - 1999687154388*nu^2 + 
       3988277837544*nu^3 - 3442174035300*nu^4 + 937040504400*nu^5)*
      Sqrt[17/(1504230*Pi)])/(4142147625*b^4), 0, 
    (M^5*nu^2*(83535757685321000055 - 1029531929744907525339*nu + 
       4802229113834474521144*nu^2 - 10477278808493529316284*nu^3 + 
       10603227693635762116932*nu^4 - 4145385016620609341580*nu^5 + 
       324298281823334778960*nu^6))/(24802243853136750*b^4*
      Sqrt[25571910*Pi]), (M^5*nu^2*(-43692459086330200064 + 
       517828171629863108608*nu - 2281344465868312018944*nu^2 + 
       4550029514897224630272*nu^3 - 3927006616387741286400*nu^4 + 
       1069023304128607027200*nu^5 - (5754978963718985385*I)*Pi + 
       (71121799878327364320*I)*nu*Pi - (331115515946535640320*I)*nu^2*Pi + 
       (713123313864461660160*I)*nu^3*Pi - (691244146338729984000*I)*nu^4*
        Pi + (230365086920736768000*I)*nu^5*Pi))/(138987410817024000*b^4*
      Sqrt[25571910*Pi])}, 9, 13, 1]}, 3, 5, 1]


==> anc/memory_15_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-7*I)/8504706334720)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-35662061681 + 391134245760*nu - 1591915140608*nu^2 + 
       2941183950848*nu^3 - 2388786216960*nu^4 + 649567666176*nu^5)*Sqrt[Pi])/
     (Sqrt[465]*b^3), 0, ((I/1590380084592640)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-317692241631565 + 3623894397468047*nu - 15482830060367936*nu^2 + 
       30385265311591424*nu^3 - 26515613370335232*nu^4 + 
       7543496961228800*nu^5 + 355337804709888*nu^6)*Sqrt[Pi])/
     (Sqrt[465]*b^3)}, 12, 15, 1], SeriesData[p, 0, 
   {((-1/335327580*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-358804321 + 3940333168*nu - 
       16069790940*nu^2 + 29795591280*nu^3 - 24370726380*nu^4 + 
       6741182448*nu^5))/(b^4*Sqrt[465*Pi]), 0, 
    ((-1/8151813469800*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(71805649241862 - 
       823358607722917*nu + 3552464275490936*nu^2 - 7112657554230956*nu^3 + 
       6509083161384440*nu^4 - 2182585293316428*nu^5 + 64363832284752*nu^6))/
     (b^4*Sqrt[465*Pi])}, 10, 13, 1]}, 3, 5, 1]


==> anc/memory_15_11.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((13*I)/19461570560)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-138108265 + 1524690560*nu - 6258563584*nu^2 + 11694997504*nu^3 - 
       9643950080*nu^4 + 2671771648*nu^5)*Sqrt[(17*Pi)/284487])/b^3, 0, 
    ((-1/1926695485440*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(2711340585405 - 
       29888753734675*nu + 122973016067136*nu^2 - 233124801585664*nu^3 + 
       203542380593152*nu^4 - 72729187123200*nu^5 + 8971911954432*nu^6)*
      Sqrt[(17*Pi)/284487])/b^3}, 12, 15, 1], 
  SeriesData[p, 0, {((I/8229721500)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-30534029489 + 403142696624*nu - 2022918615900*nu^2 + 
       4759610519664*nu^3 - 5150887641900*nu^4 + 1990192604400*nu^5))/
     (b^4*Sqrt[4836279*Pi]), 0, ((-1/237361627503000*I)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(246672189369048518 - 2750509804494057669*nu + 
       11455431187784543928*nu^2 - 21937950266997495276*nu^3 + 
       19079465377527362808*nu^4 - 6322876298149270860*nu^5 + 
       504183816289193040*nu^6))/(b^4*Sqrt[4836279*Pi])}, 10, 13, 1]}, 3, 5, 
 1]


==> anc/memory_15_13.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((91*I)/19461570560)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-6469415 + 70872960*nu - 287844864*nu^2 + 529629184*nu^3 - 
       426311680*nu^4 + 113246208*nu^5)*Sqrt[(51*Pi)/13547])/b^3, 0, 
    ((-1/214077276160*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(124079598775 - 
       1337354253145*nu + 5358618583744*nu^2 - 9882853541376*nu^3 + 
       8534998827008*nu^4 - 3334112215040*nu^5 + 607710609408*nu^6)*
      Sqrt[(17*Pi)/40641])/b^3}, 12, 15, 1], 
  SeriesData[p, 0, {((I/30175645500)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-742509549101 + 8172378878576*nu - 33399701194860*nu^2 + 
       61996073835696*nu^3 - 50561099288700*nu^4 + 13723966816560*nu^5))/
     (b^4*Sqrt[690897*Pi]), 0, ((-1/25239453057819000*I)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(10679130501154082870 - 116362442277953360589*nu + 
       470853955828268043768*nu^2 - 869758326770761137996*nu^3 + 
       725493061098181624248*nu^4 - 236112887245930875180*nu^5 + 
       24596215706572670160*nu^6))/(b^4*Sqrt[690897*Pi])}, 10, 13, 1]}, 3, 5, 
 1]


==> anc/memory_15_15.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((91*I)/402653184)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-1246687 + 13615232*nu - 55063040*nu^2 + 100696064*nu^3 - 
       80281600*nu^4 + 20971520*nu^5)*Sqrt[(85*Pi)/392863])/b^3, 0, 
    ((-1/4429185024*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(20914702923 - 
       219056300259*nu + 847650360896*nu^2 - 1507998286848*nu^3 + 
       1297535188992*nu^4 - 593031004160*nu^5 + 156592242688*nu^6)*
      Sqrt[(17*Pi)/1964315])/b^3}, 12, 15, 1], 
  SeriesData[p, 0, {((I/29729700)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-13593218261 + 148340945456*nu - 599274999180*nu^2 + 
       1094109512496*nu^3 - 869882055900*nu^4 + 226017071280*nu^5))/
     (b^4*Sqrt[33393355*Pi]), 0, ((-1/986369429845800*I)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(3174762091602399310 - 33677805946487831777*nu + 
       131496298092675992344*nu^2 - 231500768900906218428*nu^3 + 
       182018412896262046104*nu^4 - 58597602416978324700*nu^5 + 
       9070115257172970000*nu^6))/(b^4*Sqrt[33393355*Pi])}, 10, 13, 1]}, 3, 
 5, 1]


==> anc/memory_15_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/25514119004160*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-1579390810531 + 17317035493760*nu - 70442836126208*nu^2 + 
       130015107842048*nu^3 - 105343368232960*nu^4 + 28419635019776*nu^5)*
      Sqrt[(17*Pi)/42315])/b^3, 0, ((I/280655309045760)*M^4*Sqrt[1 - 4*nu]*
      nu^2*(-2225650703477325 + 25339536301236131*nu - 
       108057980987764288*nu^2 + 211787895391334912*nu^3 - 
       185090393539690496*nu^4 + 53690857256058880*nu^5 + 
       1744427762581504*nu^6)*Sqrt[Pi])/(Sqrt[719355]*b^3)}, 12, 15, 1], 
  SeriesData[p, 0, {((-1/1676637900*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-66310613857 + 727941989680*nu - 2966784918300*nu^2 + 
       5493391678320*nu^3 - 4478010957420*nu^4 + 1223653262832*nu^5))/
     (b^4*Sqrt[719355*Pi]), 0, ((-1/100219353834600*I)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(35009187223276750 - 400870973939490593*nu + 
       1726863134961466840*nu^2 - 3451654145083608828*nu^3 + 
       3154557032445338520*nu^4 - 1060403132606990172*nu^5 + 
       35094876432439824*nu^6))/(b^4*Sqrt[719355*Pi])}, 10, 13, 1]}, 3, 5, 1]


==> anc/memory_15_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/89523224576*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-16577582551 + 181607003520*nu - 737674595840*nu^2 + 
       1357740933120*nu^3 - 1093155880960*nu^4 + 289696382976*nu^5)*
      Sqrt[(17*Pi)/589589])/b^3, 0, ((I/1342848368640)*M^4*Sqrt[1 - 4*nu]*
      nu^2*(-2383222972565 + 27027790193787*nu - 114805169288768*nu^2 + 
       224359729504768*nu^3 - 196569390497792*nu^4 + 59111154319360*nu^5 + 
       318895030272*nu^6)*Sqrt[(17*Pi)/589589])/b^3}, 12, 15, 1], 
  SeriesData[p, 0, {((-1/14560276500*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-1867700167969 + 20483130127024*nu - 83336320011420*nu^2 + 
       153771614780784*nu^3 - 124291587720300*nu^4 + 33116959315440*nu^5))/
     (b^4*Sqrt[10023013*Pi]), 0, ((-1/18258586731000*I)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(24217276568247158 - 276492217947255597*nu + 
       1187070348403048824*nu^2 - 2363900046764364108*nu^3 + 
       2153428492979172024*nu^4 - 726085037217840300*nu^5 + 
       29086134881403600*nu^6))/(b^4*Sqrt[10023013*Pi])}, 10, 13, 1]}, 3, 5, 
 1]


==> anc/memory_15_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/447616122880*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-1723360395 + 18829694080*nu - 76147932672*nu^2 + 139005100032*nu^3 - 
       110009712640*nu^4 + 27980201984*nu^5)*Sqrt[(221*Pi)/8835])/b^3, 0, 
    ((-1/44313996165120*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(35766081521505 - 
       403128891351175*nu + 1701411489709632*nu^2 - 3307818785809408*nu^3 + 
       2904677785944064*nu^4 - 916632809963520*nu^5 + 28430894628864*nu^6)*
      Sqrt[(17*Pi)/114855])/b^3}, 12, 15, 1], 
  SeriesData[p, 0, {((-1/22880434500*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-58235679443 + 637103699408*nu - 2580987204180*nu^2 + 
       4722704754768*nu^3 - 3749063818500*nu^4 + 956511475920*nu^5)*
      Sqrt[17/(114855*Pi)])/b^4, 0, ((-1/8578927394037000*I)*M^5*
      Sqrt[1 - 4*nu]*nu^2*(5159783348669682998 - 58631976065209866957*nu + 
       250307254492087285944*nu^2 - 495172534813824587148*nu^3 + 
       447991286528281222584*nu^4 - 151123778456864473260*nu^5 + 
       7563354101648064720*nu^6))/(b^4*Sqrt[1952535*Pi])}, 10, 13, 1]}, 3, 5, 
 1]


==> anc/memory_15_9.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((I/175154135040)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (473589115 - 4863045760*nu + 17609700864*nu^2 - 25679069184*nu^3 + 
       10715463680*nu^4 + 2613051392*nu^5)*Sqrt[(221*Pi)/474145])/b^3, 0, 
    ((-1/5780086456320*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(2743915395255 - 
       30650438028625*nu + 128095445800896*nu^2 - 246793722747904*nu^3 + 
       216658776604672*nu^4 - 72390166118400*nu^5 + 5365460631552*nu^6)*
      Sqrt[(221*Pi)/474145])/b^3}, 12, 15, 1], 
  SeriesData[p, 0, {((-1/30175645500*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-5357428854793 + 58103716037488*nu - 231950366547900*nu^2 + 
       413700128809968*nu^3 - 313117597092300*nu^4 + 72053891910000*nu^5))/
     (b^4*Sqrt[104786045*Pi]), 0, ((-1/290108655837000*I)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(1329181481350209678 - 14994172283262665409*nu + 
       63433251732566506648*nu^2 - 124044591256107277756*nu^3 + 
       110678348921938966168*nu^4 - 37141654896835829340*nu^5 + 
       2339441948276793360*nu^6))/(b^4*Sqrt[104786045*Pi])}, 10, 13, 1]}, 3, 
 5, 1]


==> anc/memory_16_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(10932721566113 - 152776272241404*nu + 
       837809554417920*nu^2 - 2273254820788224*nu^3 + 3150008011358208*nu^4 - 
       2046712030691328*nu^5 + 463791313649664*nu^6)*Sqrt[Pi])/
     (2240990119198720*Sqrt[33]*b^3)}, 13, 15, 1], 
  SeriesData[p, 0, {(M^5*nu^2*(8286249849 - 115893795683*nu + 
       636363806632*nu^2 - 1730180824540*nu^3 + 2405993995860*nu^4 - 
       1574348924148*nu^5 + 362900321784*nu^6))/(44179408665*b^4*
      Sqrt[33*Pi])}, 11, 13, 1]}, 3, 5, 1]


==> anc/memory_16_10.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {-1/542977818624*
     (M^4*nu^2*(6226800575 - 90018076590*nu + 518261402880*nu^2 - 
        1509977484288*nu^3 + 2327595319296*nu^4 - 1780274036736*nu^5 + 
        519850426368*nu^6)*Sqrt[(17*Pi)/1009470])/b^3}, 13, 15, 1], 
  SeriesData[p, 0, {(4*M^5*nu^2*(55455002326 - 767150096700*nu + 
       4140741599709*nu^2 - 10945983666618*nu^3 + 14487825674322*nu^4 - 
       8606257015356*nu^5 + 1578440151288*nu^6)*Sqrt[38/(451605*Pi)])/
     (218894132457*b^4)}, 11, 13, 1]}, 3, 5, 1]


==> anc/memory_16_12.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-3*M^4*nu^2*(509930475 - 7152372630*nu + 
       39405624960*nu^2 - 107555209216*nu^3 + 150173417472*nu^4 - 
       98499428352*nu^5 + 22519218176*nu^6)*Sqrt[(51*Pi)/4807])/
     (301654343680*b^3)}, 13, 15, 1], SeriesData[p, 0, 
   {(-2*M^5*nu^2*(1358033722891 - 19977061256217*nu + 116771860865088*nu^2 - 
       343649901863268*nu^3 + 529591725362700*nu^4 - 397253298710268*nu^5 + 
       109964663873064*nu^6))/(1824117770475*b^4*Sqrt[245157*Pi])}, 11, 13, 
   1]}, 3, 5, 1]


==> anc/memory_16_14.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {-1/2080374784*(M^4*nu^2*(1260382245 - 17597080410*nu + 
        96359827200*nu^2 - 260798626816*nu^3 + 359687258112*nu^4 - 
        231406436352*nu^5 + 51145342976*nu^6)*Sqrt[(17*Pi)/4182090])/b^3}, 
   13, 15, 1], SeriesData[p, 0, 
   {(-4*M^5*nu^2*(461666159882 - 6465704156288*nu + 35547798089089*nu^2 - 
       96727840299090*nu^3 + 134412074879082*nu^4 - 87453859993500*nu^5 + 
       19690642291320*nu^6)*Sqrt[2/(35547765*Pi)])/(20966870925*b^4)}, 11, 
   13, 1]}, 3, 5, 1]


==> anc/memory_16_16.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, 
   {-1/134217728*(M^4*nu^2*(195433647 - 2722764408*nu + 14867833344*nu^2 - 
        40085893120*nu^3 + 54980050944*nu^4 - 35067002880*nu^5 + 
        7633633280*nu^6)*Sqrt[(85*Pi)/25928958])/b^3}, 13, 15, 1], 
  SeriesData[p, 0, 
   {-1/1642565925*(M^5*nu^2*(4099199528041 - 57077923477939*nu + 
        311441814984872*nu^2 - 838785240518940*nu^3 + 1148541460742676*nu^4 - 
        730526950544820*nu^5 + 158174280384120*nu^6))/
      (b^4*Sqrt[2203961430*Pi])}, 11, 13, 1]}, 3, 5, 1]


==> anc/memory_16_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(13964800965923 - 195131135518134*nu + 
       1069941570904320*nu^2 - 2902469329736704*nu^3 + 
       4020198633504768*nu^4 - 2609536378994688*nu^5 + 589410382905344*nu^6)*
      Sqrt[Pi])/(395468844564480*Sqrt[1870]*b^3)}, 13, 15, 1], 
  SeriesData[p, 0, {(4*M^5*nu^2*(6699864978 - 93697143704*nu + 
       514403312545*nu^2 - 1398198443250*nu^3 + 1943235012810*nu^4 - 
       1269739859388*nu^5 + 291200213304*nu^6)*Sqrt[2/(935*Pi)])/
     (38981831175*b^4)}, 11, 13, 1]}, 3, 5, 1]


==> anc/memory_16_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(499403385541 - 6976146075978*nu + 
       38234025978240*nu^2 - 103638192939008*nu^3 + 143335087374336*nu^4 - 
       92721229725696*nu^5 + 20727986126848*nu^6)*Sqrt[(17*Pi)/19019])/
     (20814149713920*b^3)}, 13, 15, 1], SeriesData[p, 0, 
   {(2*M^5*nu^2*(55109916279 - 770447754941*nu + 4227495778048*nu^2 - 
       11479608627060*nu^3 + 15923262839484*nu^4 - 10354502378220*nu^5 + 
       2338161625800*nu^6)*Sqrt[17/(19019*Pi)])/(112842142875*b^4)}, 11, 13, 
   1]}, 3, 5, 1]


==> anc/memory_16_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(67887891265 - 947624381010*nu + 
       5187694682880*nu^2 - 14034888311808*nu^3 + 19340484673536*nu^4 - 
       12412630204416*nu^5 + 2718336811008*nu^6)*Sqrt[(17*Pi)/5434])/
     (6938049904640*b^3)}, 13, 15, 1], SeriesData[p, 0, 
   {(4*M^5*nu^2*(3503383353614 - 48939394343076*nu + 268193702855133*nu^2 - 
       726653217219930*nu^3 + 1003507100149554*nu^4 - 646004533634460*nu^5 + 
       141939327249720*nu^6)*Sqrt[2/(46189*Pi)])/(3723790714875*b^4)}, 11, 
   13, 1]}, 3, 5, 1]


==> anc/memory_16_8.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(10331649325 - 143854494030*nu + 
       784486316160*nu^2 - 2108823284736*nu^3 + 2872631181312*nu^4 - 
       1801445179392*nu^5 + 373813149696*nu^6)*Sqrt[(221*Pi)/144210])/
     (1357444546560*b^3)}, 13, 15, 1], SeriesData[p, 0, 
   {(M^5*nu^2*(21702478557653 - 302564215588695*nu + 1652872563812712*nu^2 - 
       4454206389284652*nu^3 + 6089826307464900*nu^4 - 
       3841318075542948*nu^5 + 805545341264664*nu^6)*Sqrt[2/(15935205*Pi)])/
     (420950254725*b^4)}, 11, 13, 1]}, 3, 5, 1]


==> anc/memory_17_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/91582258741248*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (1621713005701 - 21047680640672*nu + 106575175630080*nu^2 - 
       265190988574720*nu^3 + 334301852172288*nu^4 - 195747036266496*nu^5 + 
       39541457027072*nu^6)*Sqrt[Pi])/(Sqrt[1190]*b^3)}, 14, 15, 1], 
  SeriesData[p, 0, {((-1/644812245*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (464484711 - 6033183582*nu + 30585580600*nu^2 - 76252677200*nu^3 + 
       96453129500*nu^4 - 56869005336*nu^5 + 11686186512*nu^6))/
     (b^4*Sqrt[1190*Pi])}, 12, 13, 1]}, 3, 5, 1]


==> anc/memory_17_11.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((I/497729667072)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (66029565 - 867687040*nu + 4475242320*nu^2 - 11452746880*nu^3 + 
       15089987584*nu^4 - 9498820608*nu^5 + 2168979456*nu^6)*
      Sqrt[(323*Pi)/966])/b^3}, 14, 15, 1], 
  SeriesData[p, 0, {((-1/140316751575*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (186131704547 - 2385060669366*nu + 11833627466712*nu^2 - 
       28466460753120*nu^3 + 33787803149100*nu^4 - 17546622813720*nu^5 + 
       2634978986640*nu^6)*Sqrt[2/(156009*Pi)])/b^4}, 12, 13, 1]}, 3, 5, 1]


==> anc/memory_17_13.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((I/28605153280)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (97379447 - 1267680236*nu + 6443013552*nu^2 - 16107492480*nu^3 + 
       20423495680*nu^4 - 12037816320*nu^5 + 2440560640*nu^6)*
      Sqrt[(323*Pi)/28014])/b^3}, 14, 15, 1], 
  SeriesData[p, 0, {((I/266117977125)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (1232137649483 - 16505205521094*nu + 87002657403288*nu^2 - 
       228161850396480*nu^3 + 308734905499020*nu^4 - 199601578776600*nu^5 + 
       46515445376400*nu^6)*Sqrt[2/(4524261*Pi)])/b^4}, 12, 13, 1]}, 3, 5, 1]


==> anc/memory_17_15.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((I/88583700480)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (1477945783 - 19164560824*nu + 96896782848*nu^2 - 240489246720*nu^3 + 
       301696876544*nu^4 - 174850572288*nu^5 + 34410070016*nu^6)*
      Sqrt[(323*Pi)/144739])/b^3}, 14, 15, 1], 
  SeriesData[p, 0, {((I/6486029550)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (637635566111 - 8291935283918*nu + 42079553556216*nu^2 - 
       104955275785360*nu^3 + 132583387796860*nu^4 - 77639694252120*nu^5 + 
       15540998513040*nu^6))/(b^4*Sqrt[46750697*Pi])}, 12, 13, 1]}, 3, 5, 1]


==> anc/memory_17_17.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((17*I)/2684354560)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (130806023 - 1692724424*nu + 8535648768*nu^2 - 21107281920*nu^3 + 
       26339246080*nu^4 - 15138816000*nu^5 + 2936012800*nu^6)*
      Sqrt[(19*Pi)/4776387])/b^3}, 14, 15, 1], 
  SeriesData[p, 0, {((I/114979614750)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (38429636893527 - 497028660138686*nu + 2504368663039672*nu^2 - 
       6186055822495120*nu^3 + 7706288039429980*nu^4 - 
       4416523958847000*nu^5 + 851707663606800*nu^6))/
     (b^4*Sqrt[90751353*Pi])}, 12, 13, 1]}, 3, 5, 1]


==> anc/memory_17_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/11447782342656*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (74964418445 - 972804089116*nu + 4924728202896*nu^2 - 
       12249572865920*nu^3 + 15430477590528*nu^4 - 9019231862784*nu^5 + 
       1811127205888*nu^6)*Sqrt[(19*Pi)/3570])/b^3}, 14, 15, 1], 
  SeriesData[p, 0, {((-1/19702596375*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (51067492641 - 663210688338*nu + 3361317688776*nu^2 - 
       8376153416960*nu^3 + 10584812578340*nu^4 - 6225288755400*nu^5 + 
       1267555489200*nu^6)*Sqrt[2/(33915*Pi)])/b^4}, 12, 13, 1]}, 3, 5, 1]


==> anc/memory_17_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/5203537428480*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (11739464221 - 152287836392*nu + 770513893200*nu^2 - 
       1914712858240*nu^3 + 2407433613312*nu^4 - 1401066061824*nu^5 + 
       277721120768*nu^6)*Sqrt[(323*Pi)/10010])/b^3}, 14, 15, 1], 
  SeriesData[p, 0, {((-1/106394020425*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (1713695413573 - 22247007142554*nu + 112681483684968*nu^2 - 
       280471233984480*nu^3 + 353589725148660*nu^4 - 206731715584680*nu^5 + 
       41306944638960*nu^6)*Sqrt[2/(1616615*Pi)])/b^4}, 12, 13, 1]}, 3, 5, 1]


==> anc/memory_17_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/5972756004864*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (9963285099 - 129133922324*nu + 652471018176*nu^2 - 
       1617601556480*nu^3 + 2024829427712*nu^4 - 1166956756992*nu^5 + 
       225573863424*nu^6)*Sqrt[(323*Pi)/10465])/b^3}, 14, 15, 1], 
  SeriesData[p, 0, {((-1/472495183875*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (12892257473729 - 167221306099122*nu + 845788753054344*nu^2 - 
       2099956934172240*nu^3 + 2634126907672260*nu^4 - 
       1522357006084200*nu^5 + 294967295766000*nu^6))/
     (b^4*Sqrt[3380195*Pi])}, 12, 13, 1]}, 3, 5, 1]


==> anc/memory_17_9.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/17918268014592*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (1717495635 - 22181936860*nu + 111463224000*nu^2 - 273793300480*nu^3 + 
       336959709184*nu^4 - 187609448448*nu^5 + 33382465536*nu^6)*
      Sqrt[(323*Pi)/161])/b^3}, 14, 15, 1], 
  SeriesData[p, 0, {((-1/955490260725*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (2296572444557 - 29721989821706*nu + 149795346733032*nu^2 - 
       369617166810320*nu^3 + 458287816886900*nu^4 - 258703319726280*nu^5 + 
       47503882586160*nu^6))/(b^4*Sqrt[52003*Pi])}, 12, 13, 1]}, 3, 5, 1]


==> anc/memory_1_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-37*I)/20)*M^4*Sqrt[1 - 4*nu]*nu^2*Sqrt[Pi])/
     (Sqrt[6]*b^3), 0, ((I/1120)*M^4*Sqrt[1 - 4*nu]*nu^2*(-839 + 1036*nu)*
      Sqrt[Pi])/(Sqrt[6]*b^3), 0, ((-1/6720*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (13495 - 963*nu + 4662*nu^2)*Sqrt[Pi])/(Sqrt[6]*b^3), 0, 
    ((I/2365440)*M^4*Sqrt[1 - 4*nu]*nu^2*(4594929 + 2427128*nu + 
       156024*nu^2 + 1367520*nu^3)*Sqrt[Pi])/(Sqrt[6]*b^3), 0, 
    ((-1/123002880*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(211046397 + 153474698*nu + 
       102019632*nu^2 + 24538800*nu^3 + 62222160*nu^4)*Sqrt[Pi])/
     (Sqrt[6]*b^3), 0, ((I/246005760)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (368228148 + 306902846*nu + 287569347*nu^2 + 191191000*nu^3 + 
       74053980*nu^4 + 111999888*nu^5)*Sqrt[Pi])/(Sqrt[6]*b^3), 0, 
    ((-1/33456783360*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(43806459599 + 
       39485539838*nu + 43338077322*nu^2 + 40113290100*nu^3 + 
       26327341040*nu^4 + 12872203344*nu^5 + 13962652704*nu^6)*Sqrt[Pi])/
     (Sqrt[6]*b^3)}, 2, 15, 1], SeriesData[p, 0, 
   {((-16*I)*M^5*Sqrt[1 - 4*nu]*nu^2*Sqrt[2/(3*Pi)])/b^4, 0, 
    (((8*I)/175)*M^5*Sqrt[1 - 4*nu]*nu^2*(-156 + 175*nu)*Sqrt[2/(3*Pi)])/b^4, 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(-51200*I + 4473*Pi))/(800*b^4*Sqrt[6*Pi]), 
    (((-2*I)/11025)*M^5*Sqrt[1 - 4*nu]*nu^2*(28472 - 8631*nu + 33075*nu^2)*
      Sqrt[2/(3*Pi)])/b^4, ((I/11200)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-18432 + 358400*nu + (80271*I)*Pi))/(b^4*Sqrt[6*Pi]), 
    ((I/121275)*M^5*Sqrt[1 - 4*nu]*nu^2*(1522720 + 326359*nu + 39501*nu^2 + 
       606375*nu^3)*Sqrt[2/(3*Pi)])/b^4, 
    ((-1/22579200*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(1528217600 + 162054144*nu + 
       541900800*nu^2 + (303492075*I)*Pi))/(b^4*Sqrt[6*Pi]), 
    ((-1/23123100*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-426646016 + 328480867*nu + 
       114446761*nu^2 + 70360290*nu^3 + 202327125*nu^4))/(b^4*Sqrt[6*Pi]), 
    ((I/248371200)*M^5*Sqrt[1 - 4*nu]*nu^2*(18781626368 + 9347588096*nu + 
       2827173888*nu^2 + 4967424000*nu^3 + (5656714857*I)*Pi))/
     (b^4*Sqrt[6*Pi]), ((I/1803601800)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-94570588160 - 9239986093*nu + 22197625593*nu^2 + 9938316245*nu^3 + 
       8747468730*nu^4 + 14203364175*nu^5))/(b^4*Sqrt[6*Pi]), 
    ((-1/103322419200*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(7670322331648 + 
       5028397350912*nu + 3365457199104*nu^2 + 1496699043840*nu^3 + 
       1808142336000*nu^4 + (3709460060017*I)*Pi))/(b^4*Sqrt[6*Pi]), 
    ((-1/367934767200*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-33151910641664 - 
       9670898942817*nu - 74096851491*nu^2 + 4465403402460*nu^3 + 
       2421324680775*nu^4 + 2330406831753*nu^5 + 2656029100725*nu^6))/
     (b^4*Sqrt[6*Pi])}, 0, 13, 1]}, 3, 5, 1]


==> anc/memory_2_0.m <==
SeriesData[G, 0, {SeriesData[p, 0, {(73*M^4*nu^2*Sqrt[Pi])/(42*Sqrt[5]*b^3), 
    0, (M^4*nu^2*(227 + 1090*nu)*Sqrt[Pi])/(336*Sqrt[5]*b^3), 0, 
    -1/177408*(M^4*nu^2*(42926 - 163263*nu + 331716*nu^2)*Sqrt[Pi])/
      (Sqrt[5]*b^3), 0, (M^4*nu^2*(-8108111 + 27405856*nu - 1869864*nu^2 + 
       12555960*nu^3)*Sqrt[Pi])/(9225216*Sqrt[5]*b^3), 0, 
    -1/73801728*(M^4*nu^2*(-81037567 + 239248407*nu + 132319848*nu^2 + 
        11346300*nu^3 + 81169488*nu^4)*Sqrt[Pi])/(Sqrt[5]*b^3), 0, 
    (M^4*nu^2*(-2764581359 + 7708236792*nu + 5817672318*nu^2 + 
       3640365152*nu^3 + 968572104*nu^4 + 2359360320*nu^5)*Sqrt[Pi])/
     (2509258752*Sqrt[5]*b^3), 0, -1/762814660608*
     (M^4*nu^2*(-793731079420 + 2143405667421*nu + 1843173957420*nu^2 + 
        1610089389376*nu^3 + 1033506344848*nu^4 + 427198858728*nu^5 + 
        634530648480*nu^6)*Sqrt[Pi])/(Sqrt[5]*b^3)}, 1, 15, 1], 
  SeriesData[p, 0, {(1552*M^5*nu^2)/(63*b^4*Sqrt[5*Pi]), 0, 
    (8*M^5*nu^2*(549 + 2585*nu))/(315*b^4*Sqrt[5*Pi]), 
    (3104*M^5*nu^2)/(63*b^4*Sqrt[5*Pi]), 
    (-2*M^5*nu^2*(316201 - 44033*nu + 360745*nu^2))/(24255*b^4*Sqrt[5*Pi]), 
    (16*M^5*nu^2*(-60 + 517*nu))/(63*b^4*Sqrt[5*Pi]), 
    (M^5*nu^2*(23708655 + 7725601*nu - 8588580*nu^2 + 20375355*nu^3))/
     (945945*b^4*Sqrt[5*Pi]), (-4*M^5*nu^2*(14392 + 9559*nu + 51535*nu^2))/
     (3465*b^4*Sqrt[5*Pi]), -1/83243160*
     (M^5*nu^2*(-184715151 + 3639102095*nu + 244914227*nu^2 - 
        154555830*nu^3 + 1467491025*nu^4))/(b^4*Sqrt[5*Pi]), 
    (2*M^5*nu^2*(-974592 + 7397377*nu + 1145001*nu^2 + 2910765*nu^3))/
     (135135*b^4*Sqrt[5*Pi]), (M^5*nu^2*(5272470783 - 481201406207*nu + 
       494573879074*nu^2 + 156032961381*nu^3 + 116989470741*nu^4 + 
       561356030235*nu^5))/(36793476720*b^4*Sqrt[5*Pi]), 
    -1/3783780*(M^5*nu^2*(-103349760 + 507193651*nu + 240368947*nu^2 + 
        84126042*nu^3 + 133408275*nu^4))/(b^4*Sqrt[5*Pi]), 
    -1/8388912692160*(M^5*nu^2*(-4009935470563 - 563684409499677*nu - 
        151722183404727*nu^2 + 112790150689272*nu^3 + 52285677594090*nu^4 + 
        57555686159829*nu^5 + 114342627684285*nu^6))/(b^4*Sqrt[5*Pi]), 
    (M^5*nu^2*(-4205764608 + 18022623865*nu + 10783167609*nu^2 + 
       7165123875*nu^3 + 3430116690*nu^4 + 3925566645*nu^5))/
     (128648520*b^4*Sqrt[5*Pi])}, -1, 13, 1]}, 3, 5, 1]


==> anc/memory_2_2.m <==
SeriesData[G, 0, {SeriesData[p, 0, {(M^4*nu^2*Sqrt[(2*Pi)/15])/(7*b^3), 0, 
    (M^4*nu^2*(-2489 + 3542*nu)*Sqrt[Pi])/(448*Sqrt[30]*b^3), 0, 
    -1/29568*(M^4*nu^2*(-94487 - 10662*nu + 144084*nu^2)*Sqrt[Pi])/
      (Sqrt[30]*b^3), 0, (M^4*nu^2*(-35436295 + 66706472*nu + 984972*nu^2 + 
       22644120*nu^3)*Sqrt[Pi])/(6150144*Sqrt[30]*b^3), 0, 
    -1/12300288*(M^4*nu^2*(-72989174 + 140722005*nu + 77472900*nu^2 + 
        9524340*nu^3 + 37439520*nu^4)*Sqrt[Pi])/(Sqrt[30]*b^3), 0, 
    (M^4*nu^2*(-4675914383 + 9002554755*nu + 6611277378*nu^2 + 
       4102432892*nu^3 + 1080292578*nu^4 + 2209457892*nu^5)*Sqrt[Pi])/
     (836419584*Sqrt[30]*b^3), 0, -1/31783944192*
     (M^4*nu^2*(-163022967104 + 312620090883*nu + 260081926950*nu^2 + 
        222334373804*nu^3 + 140903928530*nu^4 + 54923182800*nu^5 + 
        75062510904*nu^6)*Sqrt[Pi])/(Sqrt[30]*b^3)}, 1, 15, 1], 
  SeriesData[p, 0, {(8*M^5*nu^2*Sqrt[10/(3*Pi)])/(21*b^4), 0, 
    (4*M^5*nu^2*(-9577 + 14875*nu)*Sqrt[2/(15*Pi)])/(735*b^4), 
    (16*M^5*nu^2*Sqrt[10/(3*Pi)])/(21*b^4), 
    -1/24255*(M^5*nu^2*(-794921 + 377025*nu + 975975*nu^2)*Sqrt[2/(15*Pi)])/
      b^4, (M^5*nu^2*(-1380352 + 2176000*nu - (95283*I)*Pi + 
       (314556*I)*nu*Pi))/(6720*b^4*Sqrt[30*Pi]), 
    (M^5*nu^2*(-26302677 + 133709797*nu - 10614604*nu^2 + 69644575*nu^3))/
     (1156155*b^4*Sqrt[30*Pi]), (M^5*nu^2*(3874390016 - 2370170880*nu - 
       3997593600*nu^2 + (496426161*I)*Pi - (1944732627*I)*nu*Pi - 
       (141523704*I)*nu^2*Pi))/(24837120*b^4*Sqrt[30*Pi]), 
    -1/360720360*(M^5*nu^2*(-4265606095 + 74919066319*nu + 11816804435*nu^2 + 
        1270698858*nu^3 + 18089696625*nu^4))/(b^4*Sqrt[30*Pi]), 
    (M^5*nu^2*(-163819028480 + 672*nu^3*(115772800 + (1623231*I)*Pi) + 
       168*nu^2*(238464512 + (29733563*I)*Pi) + 
       3*nu*(95263494144 + (30655433923*I)*Pi) - (23102774097*I)*Pi))/
     (645765120*b^4*Sqrt[30*Pi]), 
    (M^5*nu^2*(3771178069833 - 93406626633*nu + 2375736401462*nu^2 + 
       985850731755*nu^3 + 541307573235*nu^4 + 1613547260325*nu^5))/
     (36793476720*b^4*Sqrt[30*Pi]), 
    (M^5*nu^2*(1471795953664 + nu^3*(-362194280448 - (10483337985*I)*Pi) + 
       nu^2*(-1140743991296 - (73612665418*I)*Pi) + 
       nu*(-2777160085504 - (1251942322261*I)*Pi) + (319399801626*I)*Pi - 
       (13440*I)*nu^4*(-38552800*I + 269673*Pi)))/
     (5166120960*b^4*Sqrt[30*Pi]), -1/47537171922240*
     (M^5*nu^2*(11694079237103761 - 10479930303643793*nu - 
        1965704444720899*nu^2 + 2682625027208072*nu^3 + 
        1365451987825026*nu^4 + 1128259327336713*nu^5 + 
        1875489985994625*nu^6))/(b^4*Sqrt[30*Pi]), 
    (M^5*nu^2*(-305278021009408 + 903168*nu^5*(102345100 + (410259*I)*Pi) + 
       180*nu^4*(472786169856 + (4695896981*I)*Pi) + 
       6*nu^3*(32057155579904 + (636434239331*I)*Pi) + 
       3*nu^2*(102939330387968 + (8833351606533*I)*Pi) + 
       42*nu*(14135222677504 + (9724343999605*I)*Pi) - 
       (107209428873231*I)*Pi))/(1053888675840*b^4*Sqrt[30*Pi])}, -1, 13, 
   1]}, 3, 5, 1]


==> anc/memory_3_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-653*I)/240)*M^4*Sqrt[1 - 4*nu]*nu^2*Sqrt[Pi])/
     (Sqrt[21]*b^3), 0, ((-1/84480*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-23223 + 218152*nu)*Sqrt[Pi])/(Sqrt[21]*b^3), 0, 
    ((I/1098240)*M^4*Sqrt[1 - 4*nu]*nu^2*(-1126920 + 403807*nu + 
       2234962*nu^2)*Sqrt[Pi])/(Sqrt[21]*b^3), 0, 
    ((-1/35143680*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-80165601 + 114205608*nu + 
       19218004*nu^2 + 55923200*nu^3)*Sqrt[Pi])/(Sqrt[21]*b^3), 0, 
    ((I/12546293760)*M^4*Sqrt[21 - 84*nu]*nu^2*(-1639812328 + 2403759843*nu + 
       1475195392*nu^2 + 426587820*nu^3 + 778909600*nu^4)*Sqrt[Pi])/b^3, 0, 
    ((-1/7628146606080*I)*M^4*Sqrt[21 - 84*nu]*nu^2*
      (-1035005353883 + 1512977959424*nu + 1273064221248*nu^2 + 
       756232391520*nu^3 + 311543312840*nu^4 + 403493554112*nu^5)*Sqrt[Pi])/
     b^3, 0, ((I/7628146606080)*M^4*Sqrt[21 - 84*nu]*nu^2*
      (-1014823456669 + 1475509165057*nu + 1448803499668*nu^2 + 
       1163340278040*nu^3 + 706747840880*nu^4 + 356402110936*nu^5 + 
       353960992976*nu^6)*Sqrt[Pi])/b^3}, 2, 15, 1], 
  SeriesData[p, 0, {(((-412*I)/9)*M^5*Sqrt[1 - 4*nu]*nu^2)/(b^4*Sqrt[21*Pi]), 
    0, (((-2*I)/17325)*M^5*Sqrt[1 - 4*nu]*nu^2*(-108286 + 583765*nu))/
     (b^4*Sqrt[21*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*(-1318400*I + 75483*Pi))/
     (14400*b^4*Sqrt[21*Pi]), ((I/450450)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (7200752 + 21712189*nu + 16337755*nu^2))/(b^4*Sqrt[21*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(342646784*I - (683171840*I)*nu - 9129423*Pi + 
       49370760*nu*Pi))/(5068800*b^4*Sqrt[21*Pi]), 
    ((-1/29729700*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(1076973760 + 1306074027*nu + 
       284446833*nu^2 + 762252645*nu^3))/(b^4*Sqrt[21*Pi]), 
    -1/1845043200*(M^5*Sqrt[1 - 4*nu]*nu^2*(62437007360*I - 
        (117942444032*I)*nu - (133838888960*I)*nu^2 - 2288210640*Pi + 
        25081024215*nu*Pi + 5075685720*nu^2*Pi))/(b^4*Sqrt[21*Pi]), 
    ((I/52562109600)*M^5*Sqrt[1 - 4*nu]*nu^2*(830323725312 + 
       4374999720401*nu + 590926251123*nu^2 + 353251705950*nu^3 + 
       1074098760735*nu^4))/(b^4*Sqrt[21*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(248065564672*I - 7478355748*Pi + 
       1120*nu^3*(-168949504*I + 3613635*Pi) + 
       2*nu^2*(-82705383424*I + 6840483375*Pi) + 
       nu*(-552622350336*I + 83827955445*Pi)))/(3690086400*b^4*Sqrt[21*Pi]), 
    ((-1/1997360164800*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(53776019947520 + 
       81494526310351*nu + 43251988038509*nu^2 + 14801357447935*nu^3 + 
       17382843149100*nu^4 + 34645039934505*nu^5))/(b^4*Sqrt[21*Pi]), 
    -1/1003703500800*(M^5*Sqrt[1 - 4*nu]*nu^2*(90766709571584*I - 
        2650406317806*Pi + 8960*nu^4*(-4578243136*I + 59440059*Pi) + 
        150*nu^3*(-281025822720*I + 9999387433*Pi) + 
        nu^2*(-94222046281728*I + 6078375568150*Pi) + 
        nu*(-197260642402304*I + 38139323690495*Pi)))/(b^4*Sqrt[21*Pi]), 
    ((I/135820491206400)*M^5*Sqrt[1 - 4*nu]*nu^2*(5889556310327296 - 
       2983187929265857*nu - 1500947424994371*nu^2 + 1920774540699280*nu^3 + 
       1180061455539795*nu^4 + 1534303478169033*nu^5 + 
       2075753598223305*nu^6))/(b^4*Sqrt[21*Pi])}, 0, 13, 1]}, 3, 5, 1]


==> anc/memory_3_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-79*I)/288)*M^4*Sqrt[1 - 4*nu]*nu^2*Sqrt[Pi])/
     (Sqrt[35]*b^3), 0, ((-1/50688*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-307101 + 176392*nu)*Sqrt[Pi])/(Sqrt[35]*b^3), 0, 
    ((I/658944)*M^4*Sqrt[1 - 4*nu]*nu^2*(-4100610 + 1030027*nu + 
       1821316*nu^2)*Sqrt[Pi])/(Sqrt[35]*b^3), 0, 
    ((-1/21086208*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-164556807 + 137153688*nu + 
       30482956*nu^2 + 47019584*nu^3)*Sqrt[Pi])/(Sqrt[35]*b^3), 0, 
    ((I/358465536)*M^4*Sqrt[1 - 4*nu]*nu^2*(-2934130291 + 2787256737*nu + 
       1794850780*nu^2 + 513633084*nu^3 + 672920812*nu^4)*Sqrt[Pi])/
     (Sqrt[35]*b^3), 0, ((-1/217947045888*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-1750115473169 + 1735589044544*nu + 1499590629504*nu^2 + 
       892139439264*nu^3 + 331345327832*nu^4 + 356156907968*nu^5)*Sqrt[Pi])/
     (Sqrt[35]*b^3), 0, ((I/217947045888)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-1667645953078 + 1686449091391*nu + 1688517507424*nu^2 + 
       1349055026736*nu^3 + 801709992080*nu^4 + 358500238072*nu^5 + 
       317740651136*nu^6)*Sqrt[Pi])/(Sqrt[35]*b^3)}, 2, 15, 1], 
  SeriesData[p, 0, {(((-244*I)/45)*M^5*Sqrt[1 - 4*nu]*nu^2)/
     (b^4*Sqrt[35*Pi]), 0, (((-2*I)/10395)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-653390 + 438221*nu))/(b^4*Sqrt[35*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(-31232*I + 1953*Pi))/(2880*b^4*Sqrt[35*Pi]), 
    ((I/2972970)*M^5*Sqrt[1 - 4*nu]*nu^2*(-454484784 + 252415559*nu + 
       148106497*nu^2))/(b^4*Sqrt[35*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(2546388992*I - (1794953216*I)*nu - 
       255706989*Pi + 334454400*nu*Pi))/(10644480*b^4*Sqrt[35*Pi]), 
    ((-1/77297220*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-7241493184 + 11785774045*nu + 
       2004303015*nu^2 + 2869709843*nu^3))/(b^4*Sqrt[35*Pi]), 
    -1/1107025920*(M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*
       (390*(822652928*I - 111174357*Pi) + 56*nu^2*(-1969624064*I + 
          181329435*Pi) + nu*(-158078590976*I + 81389838945*Pi)))/
      (Sqrt[35]*b^4*Pi), ((I/31537265760)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-1322211970048 + 7113875900201*nu + 1552425626747*nu^2 + 
       575055393198*nu^3 + 963443039559*nu^4))/(b^4*Sqrt[35*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(3451733704704*I - 584155328391*Pi + 
       6272*nu^3*(-104844544*I + 5306985*Pi) + 
       30*nu^2*(-24523046912*I + 5612939841*Pi) + 
       2*nu*(-1545336897536*I + 609174378885*Pi)))/(8856207360*Sqrt[35]*b^4*
      Pi), ((-1/20373073680960*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (2003095930601472 + 2761578010121383*nu + 1506884240472565*nu^2 + 
       620827168865239*nu^3 + 389639632268172*nu^4 + 539372735062161*nu^5))/
     (b^4*Sqrt[35*Pi]), -1/1806666301440*
     (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(803104927498240*I - 198323115163344*Pi + 
        5376*nu^4*(-20532918592*I + 625401945*Pi) + 
        17286*nu^3*(-7480623104*I + 758892345*Pi) + 
        14*nu^2*(-25062131769344*I + 4620858290955*Pi) + 
        nu*(-840053057404928*I + 427221964848915*Pi)))/(Sqrt[35]*b^4*Pi), 
    ((I/1548353599752960)*M^5*Sqrt[1 - 4*nu]*nu^2*(474331307129241600 - 
       14631739772579291*nu + 19011611336963695*nu^2 + 
       74657282027709232*nu^3 + 42341226033944385*nu^4 + 
       33826964979720627*nu^5 + 36640938316505523*nu^6))/(b^4*Sqrt[35*Pi])}, 
   0, 13, 1]}, 3, 5, 1]


==> anc/memory_4_0.m <==
SeriesData[G, 0, {SeriesData[p, 0, {(17*M^4*nu^2*Sqrt[Pi])/(560*b^3), 0, 
    (M^4*nu^2*(-21219 + 79372*nu)*Sqrt[Pi])/(49280*b^3), 0, 
    (M^4*nu^2*(670389 - 1839207*nu + 1523522*nu^2)*Sqrt[Pi])/(2562560*b^3), 
    0, -1/41000960*(M^4*nu^2*(16648155 - 49251660*nu + 6014324*nu^2 + 
        31716560*nu^3)*Sqrt[Pi])/b^3, 0, 
    (M^4*nu^2*(814338753 - 3036216216*nu + 1527545972*nu^2 + 452147920*nu^3 + 
       982607120*nu^4)*Sqrt[Pi])/(1394032640*b^3), 0, 
    -1/26486620160*(M^4*nu^2*(17954233840 - 71710295456*nu + 
        34255168859*nu^2 + 30551762400*nu^3 + 10881723750*nu^4 + 
        16274705096*nu^5)*Sqrt[Pi])/b^3, 0, 
    (M^4*nu^2*(604909742525 - 2492229588049*nu + 1093298508868*nu^2 + 
       1376395573640*nu^3 + 899458030680*nu^4 + 400327380088*nu^5 + 
       455144197456*nu^6)*Sqrt[Pi])/(847571845120*b^3)}, 1, 15, 1], 
  SeriesData[p, 0, {(134*M^5*nu^2)/(315*b^4*Sqrt[Pi]), 0, 
    (23*M^5*nu^2*(-6023 + 23595*nu))/(17325*b^4*Sqrt[Pi]), 
    (268*M^5*nu^2)/(315*b^4*Sqrt[Pi]), 
    (M^5*nu^2*(49578149 - 181249245*nu + 154093065*nu^2))/
     (6306300*b^4*Sqrt[Pi]), (2*M^5*nu^2*(-28874 + 108537*nu))/
     (3465*b^4*Sqrt[Pi]), -1/37837800*
     (M^5*nu^2*(144947957 - 537406869*nu + 1236788322*nu^2 + 664451235*nu^3))/
      (b^4*Sqrt[Pi]), (M^5*nu^2*(8604512 - 31375269*nu + 22013295*nu^2))/
     (450450*b^4*Sqrt[Pi]), (M^5*nu^2*(-483823143171 - 367232313085*nu + 
       7239161649247*nu^2 + 2981716179354*nu^3 + 2693852393925*nu^4))/
     (207552945600*b^4*Sqrt[Pi]), -1/900900*
     (M^5*nu^2*(15249664 - 52452499*nu + 27589901*nu^2 + 31640535*nu^3))/
      (b^4*Sqrt[Pi]), -1/11996145149788800*
     (M^5*nu^2*(-30976793543889785 - 132326629564105863*nu + 
        685312590570966072*nu^2 + 180572878443786543*nu^3 + 
        99777313620134865*nu^4 + 123283953713085165*nu^5))/(b^4*Sqrt[Pi]), 
    (M^5*nu^2*(18202184704 - 72029320235*nu + 55685543893*nu^2 + 
       23007364254*nu^3 + 22263242925*nu^4))/(857656800*b^4*Sqrt[Pi]), 
    (M^5*nu^2*(-273650324617805989 - 132113062078857051*nu + 
       2409940101723713379*nu^2 + 1073022772109671812*nu^3 + 
       389310758878769442*nu^4 + 321105596879849067*nu^5 + 
       411431211467971695*nu^6))/(47984580599155200*b^4*Sqrt[Pi]), 
    -1/10863652800*(M^5*nu^2*(274160939008 - 1169239870439*nu + 
        930514448409*nu^2 + 541083453365*nu^3 + 262778114060*nu^4 + 
        223290740855*nu^5))/(b^4*Sqrt[Pi])}, -1, 13, 1]}, 3, 5, 1]


==> anc/memory_4_2.m <==
SeriesData[G, 0, {SeriesData[p, 0, {(M^4*nu^2*Sqrt[Pi])/(42*Sqrt[10]*b^3), 0, 
    (M^4*nu^2*(-89875 + 238252*nu)*Sqrt[Pi])/(59136*Sqrt[10]*b^3), 0, 
    (M^4*nu^2*(1575653 - 6356460*nu + 3075304*nu^2)*Sqrt[Pi])/
     (1537536*Sqrt[10]*b^3), 0, -1/24600576*
     (M^4*nu^2*(36460503 - 136524108*nu + 12140692*nu^2 + 60260176*nu^3)*
       Sqrt[Pi])/(Sqrt[10]*b^3), 0, 
    (M^4*nu^2*(1742622601 - 7221627900*nu + 3062760532*nu^2 + 
       1004132864*nu^3 + 1858666048*nu^4)*Sqrt[Pi])/(836419584*Sqrt[10]*b^3), 
    0, -1/254271553536*(M^4*nu^2*(612199057953 - 2613920189632*nu + 
        1093446778720*nu^2 + 1029624552912*nu^3 + 368422534968*nu^4 + 
        493878729376*nu^5)*Sqrt[Pi])/(Sqrt[10]*b^3), 0, 
    (M^4*nu^2*(1289680923051 - 5578122724508*nu + 2170305998048*nu^2 + 
       2869776180128*nu^3 + 1901212949448*nu^4 + 819449584544*nu^5 + 
       866809669568*nu^6)*Sqrt[Pi])/(508543107072*Sqrt[10]*b^3)}, 1, 15, 1], 
  SeriesData[p, 0, {(2*M^5*nu^2*Sqrt[10/Pi])/(63*b^4), 0, 
    (M^5*nu^2*(-358481 + 958797*nu)*Sqrt[2/(5*Pi)])/(24255*b^4), 
    (4*M^5*nu^2*Sqrt[10/Pi])/(63*b^4), 
    (M^5*nu^2*(18217523 - 80442939*nu + 47672751*nu^2))/
     (630630*b^4*Sqrt[10*Pi]), (M^5*nu^2*(-13053440 + 35064576*nu - 
       (1004562*I)*Pi + (3449709*I)*nu*Pi))/(221760*b^4*Sqrt[10*Pi]), 
    -1/208107900*(M^5*nu^2*(2130108181 - 23974679733*nu + 21487423650*nu^2 + 
        11375993475*nu^3))/(b^4*Sqrt[10*Pi]), 
    (M^5*nu^2*(86466494464 + 336*nu^2*(581153536 + (76114449*I)*Pi) + 
       nu*(-359608897536 - (28606438668*I)*Pi) + (5579149485*I)*Pi))/
     (1291530240*b^4*Sqrt[10*Pi]), 
    (M^5*nu^2*(-29767531327823 - 243321938437809*nu + 543964138255131*nu^2 + 
       194579144764290*nu^3 + 165294071327385*nu^4))/
     (4047282439200*b^4*Sqrt[10*Pi]), 
    (M^5*nu^2*(-827957706752 + nu*(3611591438336 + (389948101665*I)*Pi) + 
       nu^2*(-1416788316160 - (471309228180*I)*Pi) - (61650903680*I)*Pi - 
       (73920*I)*nu^3*(-19101760*I + 1693197*Pi)))/
     (12915302400*b^4*Sqrt[10*Pi]), -1/5998072574894400*
     (M^5*nu^2*(-58880721929183563 - 389560287004567221*nu + 
        1274183346539961000*nu^2 + 365565275568101037*nu^3 + 
        173120527762600275*nu^4 + 195765062707309095*nu^5))/
      (b^4*Sqrt[10*Pi]), 
    (M^5*nu^2*(161280*nu^4*(1779167056 + (109397817*I)*Pi) + 
       120*nu^3*(2709078579200 + (505722866037*I)*Pi) + 
       5*(57982268211200 + (4897179124543*I)*Pi) + 
       nu*(-1360609938120704 - (164725505033190*I)*Pi) + 
       nu^2*(838984699076608 + (225679363203090*I)*Pi)))/
     (3512962252800*b^4*Sqrt[10*Pi]), 
    (M^5*nu^2*(-9714298451656688815 + 2045380820928939183*nu + 
       76394906101859298153*nu^2 + 36298515025561587084*nu^3 + 
       13885304977821185766*nu^4 + 9537436578130377345*nu^5 + 
       11187802425784629645*nu^6))/(407868935092819200*b^4*Sqrt[10*Pi]), 
    (M^5*nu^2*(-872461711263662080 + 4218317381020925952*nu - 
       2795410351546712064*nu^2 - 1588759453720592384*nu^3 - 
       716852132276797440*nu^4 - 575114718916362240*nu^5 - 
       (91086831308921505*I)*Pi + (637422982560312690*I)*nu*Pi - 
       (954632391363356220*I)*nu^2*Pi - (264893366222200980*I)*nu^3*Pi - 
       (79253569611295200*I)*nu^4*Pi - (25051771928494080*I)*nu^5*Pi))/
     (8810509330022400*b^4*Sqrt[10*Pi])}, -1, 13, 1]}, 3, 5, 1]


==> anc/memory_4_4.m <==
SeriesData[G, 0, {SeriesData[p, 0, {(-5*M^4*nu^2*Sqrt[(5*Pi)/14])/(96*b^3), 
    0, (M^4*nu^2*(-15221 + 4052*nu)*Sqrt[Pi])/(8448*Sqrt[70]*b^3), 0, 
    (M^4*nu^2*(1870939 - 6295794*nu + 1566812*nu^2)*Sqrt[Pi])/
     (219648*Sqrt[70]*b^3), 0, -1/1757184*
     (M^4*nu^2*(19013793 - 66280908*nu + 4059076*nu^2 + 12677776*nu^3)*
       Sqrt[Pi])/(Sqrt[70]*b^3), 0, 
    (M^4*nu^2*(1544394278 - 5872908627*nu + 1516625648*nu^2 + 
       656191108*nu^3 + 770149556*nu^4)*Sqrt[Pi])/(119488512*Sqrt[70]*b^3), 
    0, -1/36324507648*(M^4*nu^2*(503720436921 - 1981039605056*nu + 
        522393942368*nu^2 + 591426842064*nu^3 + 212880093816*nu^4 + 
        206797295264*nu^5)*Sqrt[Pi])/(Sqrt[70]*b^3), 0, 
    (M^4*nu^2*(1021410714807 - 4084401149704*nu + 1010036227672*nu^2 + 
       1608606195616*nu^3 + 1102275911736*nu^4 + 434228711104*nu^5 + 
       368575497088*nu^6)*Sqrt[Pi])/(72649015296*Sqrt[70]*b^3)}, 1, 15, 1], 
  SeriesData[p, 0, {(-43*M^5*nu^2*Sqrt[2/(35*Pi)])/(45*b^4), 0, 
    (M^5*nu^2*(-104989 + 72681*nu))/(3465*b^4*Sqrt[70*Pi]), 
    (-86*M^5*nu^2*Sqrt[2/(35*Pi)])/(45*b^4), 
    (M^5*nu^2*(122936015 - 436403319*nu + 134591611*nu^2))/
     (660660*b^4*Sqrt[70*Pi]), 
    (M^5*nu^2*(-2967040 + 2658048*nu - (109134*I)*Pi + (330183*I)*nu*Pi))/
     (63360*b^4*Sqrt[70*Pi]), -1/5410805400*
     (M^5*nu^2*(1587012699947 - 6012659305611*nu + 1614043581150*nu^2 + 
        817886434365*nu^3))/(b^4*Sqrt[70*Pi]), 
    (M^5*nu^2*(16927670272 + 84*nu^2*(223736704 + (49375179*I)*Pi) + 
       nu*(-56614101504 - (7851656832*I)*Pi) + (1825155885*I)*Pi))/
     (46126080*b^4*Sqrt[70*Pi]), 
    (M^5*nu^2*(1892808263373723 - 9011348053803931*nu + 
       5101713532121129*nu^2 + 1344052398558870*nu^3 + 953357062092435*nu^4))/
     (8094564878400*b^4*Sqrt[70*Pi]), 
    (M^5*nu^2*(-2006711271424 + nu^2*(-1663146905600 - (967356392010*I)*Pi) + 
       nu*(7150823944192 + (1312252847805*I)*Pi) - (273279568735*I)*Pi - 
       (376320*I)*nu^3*(-2964424*I + 430569*Pi)))/
     (3690086400*b^4*Sqrt[70*Pi]), -1/203934467546409600*
     (M^5*nu^2*(25852488107168253191 - 189357230766430182663*nu + 
        198476584647606390840*nu^2 + 64376885181802624431*nu^3 + 
        22493753359363471185*nu^4 + 19863550071693172845*nu^5))/
      (b^4*Sqrt[70*Pi]), (M^5*nu^2*(3779865545277440 + 
       564480*nu^4*(2198914072 + (215713701*I)*Pi) + 
       1260*nu^3*(1448775719936 + (498659226987*I)*Pi) + 
       28*nu^2*(201187063034368 + (98503553479815*I)*Pi) + 
       (666833502640095*I)*Pi - (58*I)*nu*(-252672075797504*I + 
         57407795814915*Pi)))/(5269443379200*b^4*Sqrt[70*Pi]), 
    (M^5*nu^2*(-1651604869813964125055 - 3041926119376733457537*nu + 
       13792193307675884519193*nu^2 + 7281963095999560423884*nu^3 + 
       2919638823180806853126*nu^4 + 1417989679938453647025*nu^5 + 
       1302274846005473745405*nu^6))/(15499019533527129600*b^4*Sqrt[70*Pi]), 
    (M^5*nu^2*(-14736307517810278400 + 59733516444524167168*nu - 
       25768834303368544256*nu^2 - 13718846613462695936*nu^3 - 
       5053036133830164480*nu^4 - 3432631969271070720*nu^5 - 
       (3720376857273889995*I)*Pi + (18733037618582025060*I)*nu*Pi - 
       (16212360069828956880*I)*nu^2*Pi - (4243754337183096120*I)*nu^3*Pi - 
       (1049699285220801600*I)*nu^4*Pi - (234515867647057920*I)*nu^5*Pi))/
     (17621018660044800*b^4*Sqrt[70*Pi])}, -1, 13, 1]}, 3, 5, 1]


==> anc/memory_5_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-59*I)/96)*M^4*Sqrt[1 - 4*nu]*nu^2*Sqrt[Pi])/
     (Sqrt[330]*b^3), 0, ((-1/139776*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-862005 + 2035852*nu)*Sqrt[Pi])/(Sqrt[330]*b^3), 0, 
    ((-1/559104*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(3781605 - 7402618*nu + 
       192332*nu^2)*Sqrt[Pi])/(Sqrt[330]*b^3), 0, 
    ((I/19009536)*M^4*Sqrt[1 - 4*nu]*nu^2*(182869389 - 400766922*nu - 
       14619548*nu^2 + 85837976*nu^3)*Sqrt[Pi])/(Sqrt[330]*b^3), 0, 
    ((-1/361181184*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(4525257472 - 11844963792*nu + 
       1446372575*nu^2 + 1262865180*nu^3 + 1955548826*nu^4)*Sqrt[Pi])/
     (Sqrt[330]*b^3), 0, ((I/46231191552)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (667333469723 - 1904984512712*nu + 200852799960*nu^2 + 
       477295888608*nu^3 + 242423971384*nu^4 + 246647421664*nu^5)*Sqrt[Pi])/
     (Sqrt[330]*b^3), 0, ((-1/4253269622784*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (65733238428767 - 196912788334118*nu + 13455326453596*nu^2 + 
       65328274876296*nu^3 + 50553200390504*nu^4 + 26080246600240*nu^5 + 
       21183784948256*nu^6)*Sqrt[Pi])/(Sqrt[330]*b^3)}, 2, 15, 1], 
  SeriesData[p, 0, {(((-4*I)/9)*M^5*Sqrt[1 - 4*nu]*nu^2*Sqrt[22/(15*Pi)])/
     b^4, 0, (((-2*I)/4095)*M^5*Sqrt[1 - 4*nu]*nu^2*(-132677 + 331163*nu)*
      Sqrt[2/(165*Pi)])/b^4, (M^5*Sqrt[1 - 4*nu]*nu^2*(-45056*I + 1233*Pi))/
     (2304*b^4*Sqrt[330*Pi]), ((-1/143325*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (28419172 - 73997035*nu + 19274885*nu^2))/(b^4*Sqrt[330*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(2234482688*I - (5425774592*I)*nu - 
       56793027*Pi + 236800872*nu*Pi))/(8386560*b^4*Sqrt[330*Pi]), 
    ((I/160810650)*M^5*Sqrt[1 - 4*nu]*nu^2*(26651148400 - 87191623374*nu + 
       49121630250*nu^2 + 24086823915*nu^3))/(b^4*Sqrt[330*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(-116114747392*I + 3034351185*Pi - 
       560*nu*(-530085632*I + 20092179*Pi) + 
       245*nu^2*(-322244608*I + 22116429*Pi)))/(293529600*Sqrt[330]*b^4*Pi), 
    ((-1/45439943749200*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(3384260682696448 - 
       21755478246538465*nu + 19737443090927133*nu^2 + 
       11147941794299310*nu^3 + 5747124275137245*nu^4))/(b^4*Sqrt[330*Pi]), 
    -1/39920025600*(M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(-17943167107072*I + 
        508132410055*Pi + 3920*nu^3*(-3050699776*I + 148784913*Pi) - 
        63*nu*(-750156120064*I + 34296423745*Pi) + 
        35*nu^2*(-257254375424*I + 45705050385*Pi)))/(Sqrt[330]*b^4*Pi), 
    ((I/90879887498400)*M^5*Sqrt[1 - 4*nu]*nu^2*(2425455654410240 - 
       48021125266777092*nu + 66748825554603764*nu^2 + 
       29605142034243061*nu^3 + 16006946820319455*nu^4 + 
       9543714300585465*nu^5))/(b^4*Sqrt[330*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(-144250577962467328*I + 
       nu*(424473585846255616*I - 21659540618563015*Pi) + 
       4642799938959450*Pi + 689920*nu^4*(-97888379648*I + 3706610229*Pi) + 
       4620*nu^3*(-19317477310464*I + 1750375010585*Pi) + 
       616*nu^2*(-223132366331904*I + 31931696755675*Pi)))/
     (266985131212800*Sqrt[330]*b^4*Pi), 
    ((-1/2416314448807459200*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-114248417102698758144 - 993355312247482041497*nu + 
       2015824445340397781557*nu^2 + 1180728416381353087534*nu^3 + 
       536949918837760881453*nu^4 + 332168136692178691905*nu^5 + 
       214686161209222317615*nu^6))/(b^4*Sqrt[330*Pi])}, 0, 13, 1]}, 3, 5, 1]


==> anc/memory_5_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-7*I)/1152)*M^4*Sqrt[1 - 4*nu]*nu^2*Sqrt[(7*Pi)/55])/
     b^3, 0, ((-1/119808*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-955335 + 1332268*nu)*
      Sqrt[Pi])/(Sqrt[385]*b^3), 0, ((-1/239616*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (2228379 - 5209484*nu + 418180*nu^2)*Sqrt[Pi])/(Sqrt[385]*b^3), 0, 
    ((I/16293888)*M^4*Sqrt[1 - 4*nu]*nu^2*(203522439 - 537062358*nu - 
       31391252*nu^2 + 86014208*nu^3)*Sqrt[Pi])/(Sqrt[385]*b^3), 0, 
    ((-1/1238335488*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(19624484206 - 
       57911608602*nu + 3516444317*nu^2 + 5138952978*nu^3 + 7380664214*nu^4)*
      Sqrt[Pi])/(Sqrt[385]*b^3), 0, ((I/39626735616)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (717443527817 - 2231664128408*nu + 112377990888*nu^2 + 
       483362361696*nu^3 + 249326080168*nu^4 + 229588672096*nu^5)*Sqrt[Pi])/
     (Sqrt[385]*b^3), 0, ((-1/911414919168*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (17634679751231 - 56447324034611*nu + 1103093950780*nu^2 + 
       16456655689584*nu^3 + 13253553319016*nu^4 + 6586207100680*nu^5 + 
       4918892547296*nu^6)*Sqrt[Pi])/(Sqrt[385]*b^3)}, 2, 15, 1], 
  SeriesData[p, 0, {(((-76*I)/45)*M^5*Sqrt[1 - 4*nu]*nu^2)/
     (b^4*Sqrt[385*Pi]), 0, (((2*I)/1755)*M^5*(150853 - 222211*nu)*
      Sqrt[1 - 4*nu]*nu^2)/(b^4*Sqrt[385*Pi]), 
    (19*M^5*Sqrt[1 - 4*nu]*nu^2*(-4096*I + 315*Pi))/(23040*b^4*Sqrt[385*Pi]), 
    ((-1/1351350*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(357681036 - 948925505*nu + 
       204092735*nu^2))/(b^4*Sqrt[385*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(1197129728*I - (1820352512*I)*nu - 
       103891173*Pi + 237652758*nu*Pi))/(3594240*b^4*Sqrt[385*Pi]), 
    ((I/4181076900)*M^5*Sqrt[1 - 4*nu]*nu^2*(864525255920 - 
       4190901272054*nu + 1264379726610*nu^2 + 666648817835*nu^3))/
     (b^4*Sqrt[385*Pi]), (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*
      (nu*(676462960640*I - 75082648665*Pi) + 
       70*nu^2*(-2171334656*I + 409117149*Pi) + 
       3*(-85495291904*I + 6853015845*Pi)))/(503193600*Sqrt[385]*b^4*Pi), 
    ((-1/272639662495200*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(28028210685141248 - 
       260468933532771535*nu + 142058715546230483*nu^2 + 
       72209018846254290*nu^3 + 36727485289850355*nu^4))/(b^4*Sqrt[385*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(292396331433984*I - 25870708413585*Pi - 
       7840*nu^3*(-19484754944*I + 2675455083*Pi) - 
       735*nu^2*(-173969342464*I + 91127467905*Pi) + 
       14*nu*(-63369154134016*I + 8284402864455*Pi)))/
     (479040307200*b^4*Sqrt[385*Pi]), 
    ((I/9269748524836800)*M^5*Sqrt[1 - 4*nu]*nu^2*(197794636342241280 - 
       8461213665689415764*nu + 8426800880776449028*nu^2 + 
       3858015914036190907*nu^3 + 1827659606016869625*nu^4 + 
       1044733366361339655*nu^5))/(b^4*Sqrt[385*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(-3622410224910270464*I + 
       nu*(12205400573091708928*I - 1863064033369116795*Pi) + 
       383606587074094650*Pi + 14488320*nu^4*(-89366285056*I + 
         9490677147*Pi) + 4620*nu^3*(-410397816487936*I + 
         108884997713955*Pi) + 2464*nu^2*(-1234778724456448*I + 
         530687711486475*Pi)))/(4805732361830400*Sqrt[385]*b^4*Pi), 
    ((-1/275459847164050348800*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-33606732859372038045696 - 149737045321626692673413*nu + 
       288872487797876821602673*nu^2 + 177611751217613151702406*nu^3 + 
       79902997831109629353177*nu^4 + 43272788140860356803725*nu^5 + 
       26489847488164679333715*nu^6))/(b^4*Sqrt[385*Pi])}, 0, 13, 1]}, 3, 5, 
 1]


==> anc/memory_5_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((25*I)/384)*M^4*Sqrt[1 - 4*nu]*nu^2*Sqrt[(7*Pi)/11])/
     b^3, 0, ((I/39936)*M^4*Sqrt[1 - 4*nu]*nu^2*(15495 + 772*nu)*
      Sqrt[(7*Pi)/11])/b^3, 0, ((-1/399360*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (3509247 - 7372544*nu + 1030708*nu^2)*Sqrt[Pi])/(Sqrt[77]*b^3), 0, 
    ((I/54312960)*M^4*Sqrt[1 - 4*nu]*nu^2*(669090903 - 1645628820*nu - 
       92830540*nu^2 + 171367504*nu^3)*Sqrt[Pi])/(Sqrt[77]*b^3), 0, 
    ((-1/2063892480*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(30808618162 - 
       84166692540*nu - 1137649279*nu^2 + 5748787074*nu^3 + 6482952014*nu^4)*
      Sqrt[Pi])/(Sqrt[77]*b^3), 0, ((I/66044559360)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (1087559953895 - 3130599790520*nu - 114357772776*nu^2 + 
       496130432352*nu^3 + 266925032536*nu^4 + 195420712480*nu^5)*Sqrt[Pi])/
     (Sqrt[77]*b^3), 0, ((-1/1519024865280*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (26136414484787 - 77502837213809*nu - 5300394099668*nu^2 + 
       16381214937024*nu^3 + 14489806463816*nu^4 + 6727288863160*nu^5 + 
       4166951354720*nu^6)*Sqrt[Pi])/(Sqrt[77]*b^3)}, 2, 15, 1], 
  SeriesData[p, 0, {(((172*I)/45)*M^5*Sqrt[1 - 4*nu]*nu^2)/(b^4*Sqrt[77*Pi]), 
    0, (((-2*I)/819)*M^5*Sqrt[1 - 4*nu]*nu^2*(-19931 + 4109*nu))/
     (b^4*Sqrt[77*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*(176128*I - 2205*Pi))/
     (23040*b^4*Sqrt[77*Pi]), ((-1/5855850*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (1213419756 - 2721217785*nu + 485940455*nu^2))/(b^4*Sqrt[77*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(626278400*I - (168304640*I)*nu - 31104297*Pi + 
       35598402*nu*Pi))/(8386560*b^4*Sqrt[77*Pi]), 
    ((I/4181076900)*M^5*Sqrt[1 - 4*nu]*nu^2*(1520422472336 - 
       4180803616010*nu + 523963662222*nu^2 + 323667589245*nu^3))/
     (b^4*Sqrt[77*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*(-134824378368*I + 
       (285055795200*I)*nu - (55675863040*I)*nu^2 + 15055510965*Pi - 
       45717242535*nu*Pi + 13928200020*nu^2*Pi))/(335462400*b^4*Sqrt[77*Pi]), 
    ((-1/4634874262418400*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (1622221647010043648 - 5799149706473877897*nu + 
       1462224996441838629*nu^2 + 617918099365877310*nu^3 + 
       303924586217857605*nu^4))/(b^4*Sqrt[77*Pi]), 
    -1/479040307200*(M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(-318658092990464*I + 
        44482083549435*Pi + 23520*nu^3*(-3153376256*I + 596699901*Pi) + 
        105*nu^2*(-808326889472*I + 633602743725*Pi) - 
        112*nu*(-7161797476352*I + 1406661038235*Pi)))/(Sqrt[77]*b^4*Pi), 
    ((I/176125221971899200)*M^5*Sqrt[1 - 4*nu]*nu^2*(41727260511941806080 - 
       217769620342312562132*nu + 101086408478040868740*nu^2 + 
       49779993819046145655*nu^3 + 18880137212236096797*nu^4 + 
       9858837621030312915*nu^5))/(b^4*Sqrt[77*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(-1442246125853671424*I + 
       nu*(4074196185883017216*I - 982193139138088815*Pi) + 
       261792450972821370*Pi + 14488320*nu^4*(-14500339456*I + 
         2094391089*Pi) + 88704*nu^2*(-7573616922112*I + 5406709317125*Pi) + 
       2772*nu^3*(-138614844981248*I + 57532743182975*Pi)))/
     (1601910787276800*b^4*Sqrt[77*Pi]), 
    ((-1/275459847164050348800*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-8055210797176705859584 - 212201999363598724871539*nu + 
       188386398680281396187047*nu^2 + 128904760618603602390186*nu^3 + 
       56454216227696602009695*nu^4 + 24584489141530964649003*nu^5 + 
       13444266247050408895125*nu^6))/(b^4*Sqrt[77*Pi])}, 0, 13, 1]}, 3, 5, 1]


==> anc/memory_6_0.m <==
SeriesData[G, 0, {SeriesData[p, 0, {(M^4*nu^2*(-3817 + 13216*nu)*Sqrt[Pi])/
     (29568*Sqrt[13]*b^3), 0, (M^4*nu^2*(1292545 - 6756450*nu + 7717248*nu^2)*
      Sqrt[Pi])/(1419264*Sqrt[13]*b^3), 0, 
    -1/48254976*(M^4*nu^2*(66422747 - 327211660*nu + 295500204*nu^2 + 
        76171200*nu^3)*Sqrt[Pi])/(Sqrt[13]*b^3), 0, 
    -1/3667378176*(M^4*nu^2*(-7422085463 + 38315845227*nu - 
        38047267296*nu^2 - 8755099656*nu^3 + 1762075392*nu^4)*Sqrt[Pi])/
      (Sqrt[13]*b^3), 0, (M^4*nu^2*(-38617820695 + 211781690016*nu - 
       242433131184*nu^2 - 35992465136*nu^3 + 280485912*nu^4 + 
       19988220672*nu^5)*Sqrt[Pi])/(14669512704*Sqrt[13]*b^3), 0, 
    -1/10796761350144*(M^4*nu^2*(-33307626594671 + 190050588250308*nu - 
        231617814673356*nu^2 - 48725565775108*nu^3 + 18757433268728*nu^4 + 
        14469010152912*nu^5 + 18276046193664*nu^6)*Sqrt[Pi])/(Sqrt[13]*b^3)}, 
   3, 15, 1], SeriesData[p, 0, {(2*M^5*nu^2*(-263 + 924*nu))/
     (231*b^4*Sqrt[13*Pi]), 0, 
    (M^5*nu^2*(515615 - 2745939*nu + 3303972*nu^2))/(24255*b^4*Sqrt[13*Pi]), 
    (4*M^5*nu^2*(-263 + 924*nu))/(231*b^4*Sqrt[13*Pi]), 
    (M^5*nu^2*(-1037057483 + 5670343667*nu - 7027058115*nu^2 + 
       318875340*nu^3))/(24740100*b^4*Sqrt[13*Pi]), 
    (2*M^5*nu^2*(74990 - 396777*nu + 471996*nu^2))/(3465*b^4*Sqrt[13*Pi]), 
    -1/568774899000*(M^5*nu^2*(-26412071358747 + 158867335856955*nu - 
        225541618461170*nu^2 + 32059177694775*nu^3 + 25355484115500*nu^4))/
      (b^4*Sqrt[13*Pi]), (M^5*nu^2*(-137291520 + 745353191*nu - 
       905266125*nu^2 + 45553620*nu^3))/(1767150*b^4*Sqrt[13*Pi]), 
    (M^5*nu^2*(-27790394744821261 + 202108783901350925*nu - 
       365938194185639075*nu^2 + 77263368669411210*nu^3 + 
       77311225214898675*nu^4 + 36285863514400500*nu^5))/
     (768983663448000*b^4*Sqrt[13*Pi]), -1/2350309500*
     (M^5*nu^2*(-239575123392 + 1339077568585*nu - 1652748759095*nu^2 - 
        71103833325*nu^3 + 209549455500*nu^4))/(b^4*Sqrt[13*Pi]), 
    -1/1804035674449008000*(M^5*nu^2*(-46195055515317228453 + 
        442621810771726980005*nu - 1059912172088903714340*nu^2 + 
        394813731919677228015*nu^3 + 282949765138778322585*nu^4 + 
        165606864900002150625*nu^5 + 77948113133831440500*nu^6))/
      (b^4*Sqrt[13*Pi]), (M^5*nu^2*(-473711023104 + 2769492839035*nu - 
       3743895624837*nu^2 + 82353032118*nu^3 + 365562061095*nu^4 + 
       354891324900*nu^5))/(3760495200*b^4*Sqrt[13*Pi])}, 1, 13, 1]}, 3, 5, 1]


==> anc/memory_6_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(9*M^4*nu^2*(-403 + 1344*nu)*Sqrt[(3*Pi)/455])/
     (11264*b^3), 0, (M^4*nu^2*(684683 - 3437940*nu + 3396288*nu^2)*Sqrt[Pi])/
     (67584*Sqrt[1365]*b^3), 0, -1/4595712*
     (M^4*nu^2*(70071863 - 346631572*nu + 327751980*nu^2 + 61764864*nu^3)*
       Sqrt[Pi])/(Sqrt[1365]*b^3), 0, 
    (M^4*nu^2*(3826239049 - 19968120081*nu + 20887107168*nu^2 + 
       4795064760*nu^3 - 1069184256*nu^4)*Sqrt[Pi])/
     (174637056*Sqrt[1365]*b^3), 0, 
    (M^4*nu^2*(-315045811097 + 1743933366624*nu - 2064904431948*nu^2 - 
       342262178704*nu^3 - 3273329640*nu^4 + 161626504704*nu^5)*Sqrt[Pi])/
     (11176771584*Sqrt[1365]*b^3), 0, -1/514131492864*
     (M^4*nu^2*(-16906772289493 + 97214175848568*nu - 121393186346316*nu^2 - 
        27441666151328*nu^3 + 8603755763608*nu^4 + 7256427561024*nu^5 + 
        9014978456064*nu^6)*Sqrt[Pi])/(Sqrt[1365]*b^3)}, 3, 15, 1], 
  SeriesData[p, 0, {(M^5*nu^2*(-2993 + 9924*nu))/(165*b^4*Sqrt[1365*Pi]), 0, 
    (M^5*nu^2*(1169407 - 6037875*nu + 6274980*nu^2))/
     (4950*b^4*Sqrt[1365*Pi]), (M^5*nu^2*(-6129664 + 20324352*nu - 
       (312795*I)*Pi + (1112160*I)*nu*Pi))/(168960*b^4*Sqrt[1365*Pi]), 
    (M^5*nu^2*(-12000546881 + 65270550585*nu - 79767735465*nu^2 + 
       4156313700*nu^3))/(25918200*b^4*Sqrt[1365*Pi]), 
    (M^5*nu^2*(66821931008 - 345289728000*nu + 359832453120*nu^2 + 
       (2863798950*I)*Pi - (18397750725*I)*nu*Pi + (28139328000*I)*nu^2*Pi))/
     (141926400*b^4*Sqrt[1365*Pi]), -1/2957629474800*
     (M^5*nu^2*(-1483680051902119 + 8987065024628295*nu - 
        13835797871795130*nu^2 + 1506123372028275*nu^3 + 
        1361041301840220*nu^4))/(b^4*Sqrt[1365*Pi]), 
    (M^5*nu^2*(-57324461883392 + 309549611212800*nu - 377142282854400*nu^2 + 
       21667241164800*nu^3 - (2473046251305*I)*Pi + (16290428701680*I)*nu*
        Pi - (27476563867620*I)*nu^2*Pi + (4412497541760*I)*nu^3*Pi))/
     (67556966400*b^4*Sqrt[1365*Pi]), 
    (M^5*nu^2*(-24084076841739777 + 176077917492798465*nu - 
       344421787408720879*nu^2 + 59855842767971250*nu^3 + 
       61913453360133375*nu^4 + 29611879237136196*nu^5))/
     (61518693075840*b^4*Sqrt[1365*Pi]), 
    (M^5*nu^2*(18399946331914240 + 168*nu^3*(33175369646080 - 
         (17033196006517*I)*Pi) + 56*nu^2*(2360230231113728 + 
         (201292713432457*I)*Pi) + nu*(-103150442963009536 - 
         (5959048320557878*I)*Pi) + (840978241084023*I)*Pi - 
       (1204224*I)*nu^4*(-12556944256*I + 1268739255*Pi)))/
     (16429854228480*b^4*Sqrt[1365*Pi]), -1/4089147528751084800*
     (M^5*nu^2*(-1105015268191734565103 + 10660138745899522328815*nu - 
        27248429738892522473260*nu^2 + 9175062174754773811085*nu^3 + 
        6764964249437590951755*nu^4 + 3824497095952787248995*nu^5 + 
        1799181115225785230940*nu^6))/(b^4*Sqrt[1365*Pi]), 
    (M^5*nu^2*(-3014163149684211712 + 317915136*nu^5*
        (6567276488 + (529376295*I)*Pi) + 36960*nu^3*(8521327665152 + 
         (21052235992757*I)*Pi) + 22176*nu^4*(99936278614016 + 
         (22324872272935*I)*Pi) + 4*nu*(4429447485717512192 + 
         (293520960199865895*I)*Pi) - (155708328935919585*I)*Pi - 
       (72*I)*nu^2*(-345332329356050432*I + 33469932386616075*Pi)))/
     (2168740758159360*b^4*Sqrt[1365*Pi])}, 1, 13, 1]}, 3, 5, 1]


==> anc/memory_6_4.m <==
SeriesData[G, 0, {SeriesData[p, 0, {(3*M^4*(9 - 32*nu)*nu^2*Sqrt[(7*Pi)/26])/
     (2816*b^3), 0, (M^4*nu^2*(257417 - 1083790*nu + 676480*nu^2)*Sqrt[Pi])/
     (56320*Sqrt[182]*b^3), 0, -1/957440*
     (M^4*nu^2*(6812213 - 34507514*nu + 34358954*nu^2 + 1614368*nu^3)*
       Sqrt[Pi])/(Sqrt[182]*b^3), 0, 
    (M^4*nu^2*(11407205894 - 62632319921*nu + 70765206708*nu^2 + 
       15404369576*nu^3 - 4315311616*nu^4)*Sqrt[Pi])/
     (1164247040*Sqrt[182]*b^3), 0, 
    (M^4*nu^2*(-171636854885 + 993710653856*nu - 1238720008168*nu^2 - 
       252417017296*nu^3 - 5795656584*nu^4 + 83162198784*nu^5)*Sqrt[Pi])/
     (13970964480*Sqrt[182]*b^3), 0, -1/321332183040*
     (M^4*nu^2*(-4551645873118 + 27168584381610*nu - 35208282182945*nu^2 - 
        9394064226530*nu^3 + 1587564487880*nu^4 + 1873798203192*nu^5 + 
        2159038586880*nu^6)*Sqrt[Pi])/(Sqrt[182]*b^3)}, 3, 15, 1], 
  SeriesData[p, 0, {(M^5*nu^2*(-95 + 252*nu)*Sqrt[2/(91*Pi)])/(495*b^4), 0, 
    (M^5*nu^2*(101802523 - 439807775*nu + 301662900*nu^2))/
     (952875*b^4*Sqrt[182*Pi]), 
    (M^5*nu^2*(-194560 + 516096*nu - (70875*I)*Pi + (252000*I)*nu*Pi))/
     (253440*b^4*Sqrt[182*Pi]), 
    (M^5*nu^2*(-1257281978467 + 6668786935755*nu - 7646351387675*nu^2 + 
       548292845100*nu^3))/(5896390500*b^4*Sqrt[182*Pi]), 
    (M^5*nu^2*(17893617664 - 78310246400*nu + 56164147200*nu^2 + 
       (1665479550*I)*Pi - (8503885425*I)*nu*Pi + (8858102400*I)*nu^2*Pi))/
     (88704000*b^4*Sqrt[182*Pi]), -1/4436444212200*
     (M^5*nu^2*(-1001308827353833 + 6743738819669577*nu - 
        10835832494236134*nu^2 + 525289344953373*nu^3 + 
        773444955743460*nu^4))/(b^4*Sqrt[182*Pi]), 
    (M^5*nu^2*(-257019709751296 + 1373985064058880*nu - 
       1605248041779200*nu^2 + 125639580057600*nu^3 - (23130829277115*I)*Pi + 
       (144816336463890*I)*nu*Pi - (224639553327210*I)*nu^2*Pi + 
       (34918753121280*I)*nu^3*Pi))/(675569664000*b^4*Sqrt[182*Pi]), 
    (M^5*nu^2*(-2351847533631180749 + 19745391406618727885*nu - 
       40308055299919682275*nu^2 + 3808479550656510730*nu^3 + 
       4538602660411014195*nu^4 + 2295585194103501300*nu^5))/
     (13072722278616000*b^4*Sqrt[182*Pi]), 
    (M^5*nu^2*(80281539732045824 + 1260*nu^3*(16665178914816 - 
         (16980091458397*I)*Pi) + 140*nu^2*(4403058158288896 + 
         (716019468604011*I)*Pi) + nu*(-466656843007590400 - 
         (55139027564797260*I)*Pi) + (7934330818727985*I)*Pi - 
       (45158400*I)*nu^4*(-1189298368*I + 218780079*Pi)))/
     (154029883392000*b^4*Sqrt[182*Pi]), -1/38846901523135305600*
     (M^5*nu^2*(-4241363454309684394513 + 50820193161225111747089*nu - 
        135566939561008111755668*nu^2 + 30743958340829222462259*nu^3 + 
        25837060298053929193269*nu^4 + 13226846469414827037789*nu^5 + 
        6200987705601328900260*nu^6))/(b^4*Sqrt[182*Pi]), 
    (M^5*nu^2*(-10763955918027620352 + 9537454080*nu^5*
        (598954484 + (89281689*I)*Pi) + 44352*nu^4*(152315150391296 + 
         (65795981020155*I)*Pi) + nu*(66225401418525048832 + 
         (9357129246086345430*I)*Pi) - (1282612036320026055*I)*Pi + 
       (591360*I)*nu^3*(1037786271232*I + 8069379543927*Pi) - 
       (660*I)*nu^2*(-146165192325627904*I + 27835565963660553*Pi)))/
     (16265555686195200*b^4*Sqrt[182*Pi])}, 1, 13, 1]}, 3, 5, 1]


==> anc/memory_6_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-25*M^4*nu^2*(-19 + 64*nu)*Sqrt[(7*Pi)/429])/(1024*b^3), 
    0, -1/10240*(M^4*nu^2*(-26241 + 84220*nu + 8640*nu^2)*Sqrt[(7*Pi)/429])/
      b^3, 0, (M^4*nu^2*(-18071081 + 88322463*nu - 85498713*nu^2 + 
       8087744*nu^3)*Sqrt[Pi])/(348160*Sqrt[3003]*b^3), 0, 
    (M^4*nu^2*(4108934886 - 21983067599*nu + 24012060952*nu^2 + 
       4347919784*nu^3 - 1654709504*nu^4)*Sqrt[Pi])/
     (52920320*Sqrt[3003]*b^3), 0, 
    (M^4*nu^2*(-493849801315 + 2779815426592*nu - 3282013952516*nu^2 - 
       768069981872*nu^3 + 1584588552*nu^4 + 172606468608*nu^5)*Sqrt[Pi])/
     (5080350720*Sqrt[3003]*b^3), 0, -1/233696133120*
     (M^4*nu^2*(-25858342527847 + 149850106632360*nu - 182576752500020*nu^2 - 
        57303354647840*nu^3 + 2976810565640*nu^4 + 8460677999808*nu^5 + 
        7972480212480*nu^6)*Sqrt[Pi])/(Sqrt[3003]*b^3)}, 3, 15, 1], 
  SeriesData[p, 0, {-1/105*(M^5*nu^2*(-3221 + 10836*nu))/(b^4*Sqrt[3003*Pi]), 
    0, (M^5*nu^2*(261751837 - 889170425*nu + 60360300*nu^2))/
     (750750*b^4*Sqrt[3003*Pi]), 
    (M^5*nu^2*(6596608 - 22192128*nu + (138915*I)*Pi - (493920*I)*nu*Pi))/
     (107520*b^4*Sqrt[3003*Pi]), 
    (M^5*nu^2*(-4303563208209 + 21411694101385*nu - 22066352933625*nu^2 + 
       2424993070500*nu^3))/(3216213000*b^4*Sqrt[3003*Pi]), 
    (M^5*nu^2*(23472275456 + 6451200*nu^2*(1072 + (413*I)*Pi) + 
       nu*(-79958425600 - (5941187325*I)*Pi) + (1463584950*I)*Pi))/
     (43008000*b^4*Sqrt[3003*Pi]), -1/4570881915600*
     (M^5*nu^2*(-11334085730989227 + 63846359328934347*nu - 
        80796446660235922*nu^2 + 539716348418247*nu^3 + 
        3953942813440620*nu^4))/(b^4*Sqrt[3003*Pi]), 
    (M^5*nu^2*(-459784706850816 + 2269272120442880*nu - 
       2313976102502400*nu^2 + 277839765504000*nu^3 - (52332639153165*I)*Pi + 
       (304124514017940*I)*nu*Pi - (422084904212160*I)*nu^2*Pi + 
       (75643978394880*I)*nu^3*Pi))/(184246272000*b^4*Sqrt[3003*Pi]), 
    (M^5*nu^2*(-123640974313940649359 + 787432746394823763855*nu - 
       1201982386499256215425*nu^2 + 34328716396192007790*nu^3 + 
       66292201779124225905*nu^4 + 36602962044531983100*nu^5))/
     (45160313326128000*b^4*Sqrt[3003*Pi]), 
    (M^5*nu^2*(498715857984159744 - 2703533331517276160*nu + 
       3214404370640404480*nu^2 + 33884858347683840*nu^3 - 
       193803968603750400*nu^4 + (70795727249908185*I)*Pi - 
       (447739954984404810*I)*nu*Pi + (714040764476349240*I)*nu^2*Pi - 
       (138160114254769320*I)*nu^3*Pi - (43503595449753600*I)*nu^4*Pi))/
     (112021733376000*b^4*Sqrt[3003*Pi]), -1/21189219012619257600*
     (M^5*nu^2*(-46685807190617115547723 + 352684625028634197088331*nu - 
        661485401085108221790300*nu^2 + 56838379667315127657633*nu^3 + 
        76240317693189507008151*nu^4 + 33411974498929447468047*nu^5 + 
        15446628551926110078540*nu^6))/(b^4*Sqrt[3003*Pi]), 
    (M^5*nu^2*(-6177287901831757824 + 1589575680*nu^5*
        (1005293864 + (185847417*I)*Pi) + 66528*nu^4*(36109353463808 + 
         (21236310496135*I)*Pi) + 4*nu*(8866974486877995008 + 
         (1857131805672661455*I)*Pi) + nu^2*(-46501640753861492736 - 
         (12555486433622631240*I)*Pi) - (1135327955106117465*I)*Pi + 
       (7392*I)*nu^3*(118655254601728*I + 344644573382955*Pi)))/
     (985791253708800*b^4*Sqrt[3003*Pi])}, 1, 13, 1]}, 3, 5, 1]


==> anc/memory_7_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/292864*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-24197 + 64064*nu)*Sqrt[(5*Pi)/42])/b^3, 0, 
    ((-1/14936064*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(8342585 - 33563697*nu + 
       26388768*nu^2)*Sqrt[(5*Pi)/42])/b^3, 0, 
    ((I/4540563456)*M^4*Sqrt[1 - 4*nu]*nu^2*(4701492069 - 18311988068*nu + 
       11392699128*nu^2 + 4595168256*nu^3)*Sqrt[(5*Pi)/42])/b^3, 0, 
    ((-1/4540563456*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(7253307864 - 29933178563*nu + 
       20292491340*nu^2 + 8008657296*nu^3 + 1298513664*nu^4)*Sqrt[(5*Pi)/42])/
     b^3, 0, ((-1/3341854703616*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-7122752472183 + 31309941375946*nu - 23983003826643*nu^2 - 
       9207394260424*nu^3 - 2336004463548*nu^4 + 537874149120*nu^5)*
      Sqrt[(5*Pi)/42])/b^3, 0, ((I/6683709407232)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-85803135996149 + 394768365685198*nu - 321403416918300*nu^2 - 
       153093448439730*nu^3 - 24684525462752*nu^4 + 2493182440344*nu^5 + 
       13593182491392*nu^6)*Sqrt[Pi])/(Sqrt[210]*b^3)}, 4, 15, 1], 
  SeriesData[p, 0, {((-1/143*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-391 + 1052*nu)*
      Sqrt[3/(70*Pi)])/b^4, 0, ((-1/1531530*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (109785854 - 452755989*nu + 381816540*nu^2))/(b^4*Sqrt[210*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(134529024*I - (361955328*I)*nu - 2863015*Pi + 
       9342144*nu*Pi))/(8200192*b^4*Sqrt[210*Pi]), 
    ((I/8962513560)*M^5*Sqrt[1 - 4*nu]*nu^2*(1488528412144 - 
       6462051154951*nu + 5801534413983*nu^2 + 395643582180*nu^3))/
     (b^4*Sqrt[210*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*(-3571648331776*I + 
       (14755752345600*I)*nu - (12511364382720*I)*nu^2 + 65721927000*Pi - 
       331746761025*nu*Pi + 443367146880*nu^2*Pi))/
     (25092587520*b^4*Sqrt[210*Pi]), ((I/15146647916400)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(-3326683689647232 + 15983377254278525*nu - 
       16474200764140665*nu^2 - 993837964944825*nu^3 + 669514778232300*nu^4))/
     (b^4*Sqrt[210*Pi]), -1/26698513121280*
     (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(-7881900433408000*I + 143639409816315*Pi + 
        564480*nu^3*(-4175830016*I + 4051467*Pi) + 
        3780*nu^2*(-7883437719552*I + 270950514593*Pi) - 
        56*nu*(-606360067416064*I + 13832449183755*Pi)))/(Sqrt[210]*b^4*Pi), 
    ((-1/142136144047497600*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-30643551767208418304 + 172133764672260819855*nu - 
       214903621223217348435*nu^2 - 10840463701256927010*nu^3 + 
       20864205366735255525*nu^4 + 10397900085984110700*nu^5))/
     (b^4*Sqrt[210*Pi]), -1/2135881049702400*
     (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(924502478266302464*I - 
        17429128145014775*Pi + 45158400*nu^4*(-4181307904*I + 266218911*Pi) + 
        6300*nu^3*(111159345807360*I + 1139784745621*Pi) - 
        420*nu^2*(-8986655820611584*I + 346228953095535*Pi) + 
        45*nu*(-92812674862678016*I + 2259205273411975*Pi)))/
      (Sqrt[210]*b^4*Pi), ((I/91819949054683449600)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-17194749815011762995200 + 116814599513350349348993*nu - 
       182148548618476595438205*nu^2 + 5109493283623106865045*nu^3 + 
       25900608952526408995440*nu^4 + 18347523436877484905055*nu^5 + 
       7247840252019970943340*nu^6))/(b^4*Sqrt[210*Pi])}, 2, 13, 1]}, 3, 5, 1]


==> anc/memory_7_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-45*I)/292864)*M^4*Sqrt[1 - 4*nu]*nu^2*(-181 + 448*nu)*
      Sqrt[(5*Pi)/14])/b^3, 0, ((-1/4978688*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (9107221 - 34107111*nu + 21602784*nu^2)*Sqrt[Pi])/(Sqrt[70]*b^3), 0, 
    ((I/1513521152)*M^4*Sqrt[1 - 4*nu]*nu^2*(5079628947 - 19795881964*nu + 
       12540688008*nu^2 + 3562266624*nu^3)*Sqrt[Pi])/(Sqrt[70]*b^3), 0, 
    ((-1/3027042304*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(15217264892 - 
       63733627357*nu + 45652936242*nu^2 + 17104039404*nu^3 + 
       1482383616*nu^4)*Sqrt[Pi])/(Sqrt[70]*b^3), 0, 
    ((-1/1113951567872*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-7345307161645 + 
       32774108852758*nu - 26266321139465*nu^2 - 10519650711384*nu^3 - 
       2444480535348*nu^4 + 725982432000*nu^5)*Sqrt[Pi])/(Sqrt[70]*b^3), 0, 
    ((I/2227903135744)*M^4*Sqrt[1 - 4*nu]*nu^2*(-17544338775109 + 
       81795926300384*nu - 69079802042768*nu^2 - 34366088869470*nu^3 - 
       6253883243208*nu^4 + 507625228824*nu^5 + 2841977978112*nu^6)*Sqrt[Pi])/
     (Sqrt[70]*b^3)}, 4, 15, 1], SeriesData[p, 0, 
   {((-1/1287*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-4123 + 10092*nu))/
     (b^4*Sqrt[70*Pi]), 0, ((-1/84234150*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (3920429278 - 15270224805*nu + 10431798300*nu^2))/(b^4*Sqrt[70*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(236429312*I - (578715648*I)*nu - 17235279*Pi + 
       48390048*nu*Pi))/(36900864*b^4*Sqrt[70*Pi]), 
    ((I/194187793800)*M^5*Sqrt[1 - 4*nu]*nu^2*(20902905968432 - 
       89556648944875*nu + 76151980459555*nu^2 + 3311162754900*nu^3))/
     (b^4*Sqrt[70*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*(-11306476601344*I + 
       628843745790*Pi + 120960*nu^2*(-256906240*I + 27433161*Pi) - 
       45*nu*(-989193011200*I + 69846268929*Pi)))/
     (125462937600*b^4*Sqrt[70*Pi]), ((I/45439943749200)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(-6290111212233856 + 30683071745652625*nu - 
       33461894093683965*nu^2 - 2283994254547005*nu^3 + 
       1291331421279900*nu^4))/(b^4*Sqrt[70*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(4788446886100992*I - 266439506062685*Pi + 
       107520*nu^3*(8064865280*I + 250464501*Pi) + 
       20*nu*(-1021808766681088*I + 71249069497927*Pi) - 
       20*nu^2*(-874630484525056*I + 88970423019903*Pi)))/
     (25427155353600*b^4*Sqrt[70*Pi]), ((-1/2416314448807459200*I)*M^5*
      Sqrt[1 - 4*nu]*nu^2*(-325978322047001486336 + 1861722714968749873225*
        nu - 2503773890468345163045*nu^2 - 190002663808787692590*nu^3 + 
       188795086233700421475*nu^4 + 103862406977291862900*nu^5))/
     (b^4*Sqrt[70*Pi]), -1/3844585889464320*
     (M^5*Sqrt[1 - 4*nu]*nu^2*(1065268031230836736*I - 62514236816318511*Pi + 
        37933056*nu^4*(-5760519680*I + 991696851*Pi) + 
        1260*nu^3*(608458916102144*I + 17612696457441*Pi) - 
        252*nu^2*(-17887413464989696*I + 2033085643915827*Pi) + 
        nu*(-4836179477726232576*I + 363120863825872215*Pi)))/
      (b^4*Sqrt[70*Pi]), ((I/26168685480584783136000)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-2992296443455487403032576 + 20640897408935930429663163*nu - 
       34584269544143697858745551*nu^2 - 269014750355813404157865*nu^3 + 
       4131590732963035754826960*nu^4 + 2935383598638725952442725*nu^5 + 
       1191927180048685479699300*nu^6))/(b^4*Sqrt[70*Pi])}, 2, 13, 1]}, 3, 5, 
 1]


==> anc/memory_7_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((I/26624)*M^4*Sqrt[1 - 4*nu]*nu^2*(-1021 + 2752*nu)*
      Sqrt[(7*Pi)/110])/b^3, 0, ((-1/452608*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (3408621 - 10520759*nu + 4046560*nu^2)*Sqrt[Pi])/(Sqrt[770]*b^3), 0, 
    ((I/275185664)*M^4*Sqrt[1 - 4*nu]*nu^2*(3915441881 - 15233322192*nu + 
       9699016744*nu^2 + 1023285760*nu^3)*Sqrt[Pi])/(Sqrt[770]*b^3), 0, 
    ((I/412778496)*M^4*Sqrt[1 - 4*nu]*nu^2*(-8530945678 + 37056681268*nu - 
       27834349257*nu^2 - 9315728394*nu^3 + 347445504*nu^4)*Sqrt[Pi])/
     (Sqrt[770]*b^3), 0, ((-1/303804973056*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-8044140060195 + 37350397855502*nu - 31096046772583*nu^2 - 
       13063407698504*nu^3 - 2505803524428*nu^4 + 1090530228480*nu^5)*
      Sqrt[Pi])/(Sqrt[770]*b^3), 0, ((I/3038049730560)*M^4*Sqrt[1 - 4*nu]*
      nu^2*(-94773711377911 + 458370626613852*nu - 398908290273440*nu^2 - 
       211808546696490*nu^3 - 43632573151192*nu^4 + 3546237634824*nu^5 + 
       15374519768832*nu^6)*Sqrt[Pi])/(Sqrt[770]*b^3)}, 4, 15, 1], 
  SeriesData[p, 0, {((I/819)*M^5*Sqrt[1 - 4*nu]*nu^2*(-673 + 2436*nu))/
     (b^4*Sqrt[770*Pi]), 0, ((-1/19909890*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (3766878746 - 12082868655*nu + 5379634260*nu^2))/(b^4*Sqrt[770*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(-5513216*I + (19955712*I)*nu - 1978155*Pi + 
       5461344*nu*Pi))/(3354624*b^4*Sqrt[770*Pi]), 
    ((-1/31776184440*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-14417888110672 + 
       58721359964141*nu - 45047925591669*nu^2 + 137264187060*nu^3))/
     (b^4*Sqrt[770*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*(-1601429635072*I + 
       (5218844344320*I)*nu - (2465452523520*I)*nu^2 + 156646656210*Pi - 
       618477984945*nu*Pi + 447987697920*nu^2*Pi))/
     (4562288640*b^4*Sqrt[770*Pi]), ((I/14045073522480)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(-8155714680500096 + 42319744946101103*nu - 
       45472764698198019*nu^2 - 3363237815548611*nu^3 + 
       1645912419130980*nu^4))/(b^4*Sqrt[770*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(22610537467346944*I - 2187775744712775*Pi + 
       6773760*nu^3*(-37147648*I + 88168941*Pi) - 
       1260*nu^2*(-59007517130752*I + 9582168471825*Pi) + 
       140*nu*(-669029009653760*I + 77809084322103*Pi)))/
     (29125650677760*Sqrt[770]*b^4*Pi), 
    ((-1/27545984716405034880*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-15645523322903442297856 + 98370325065125433567717*nu - 
       133281133599004009869393*nu^2 - 13916327955232865151990*nu^3 + 
       6174877066622466953751*nu^4 + 4148941985160152920740*nu^5))/
     (b^4*Sqrt[770*Pi]), -1/349507808133120*
     (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(411657404947103744*I - 
        43714961403304905*Pi + 27095040*nu^4*(-3023289856*I + 713788173*Pi) + 
        252*nu^3*(973775705341952*I + 57148408597185*Pi) - 
        3780*nu^2*(-469769122217984*I + 85591280496961*Pi) + 
        9*nu*(-211882586915995648*I + 27203328471554305*Pi)))/
      (Sqrt[770]*b^4*Pi), ((I/5233737096116956627200)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-2338862692339916213059584 + 18674889012758605221905287*nu - 
       31829106375225001993384299*nu^2 - 2174027728165866006198765*nu^3 + 
       2610930905492802870017040*nu^4 + 1878696892088848707380505*nu^5 + 
       804068684075658321340020*nu^6))/(b^4*Sqrt[770*Pi])}, 2, 13, 1]}, 3, 5, 
 1]


==> anc/memory_7_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((35*I)/2048)*M^4*Sqrt[1 - 4*nu]*nu^2*(-25 + 64*nu)*
      Sqrt[(5*Pi)/286])/b^3, 0, (((7*I)/34816)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-55458 + 129743*nu + 12128*nu^2)*Sqrt[Pi])/(Sqrt[1430]*b^3), 0, 
    ((-1/21168128*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-681159929 + 2536152048*nu - 
       1603403176*nu^2 + 134277632*nu^3)*Sqrt[Pi])/(Sqrt[1430]*b^3), 0, 
    ((I/444530688)*M^4*Sqrt[1 - 4*nu]*nu^2*(-22680973352 + 95711804897*nu - 
       70458085692*nu^2 - 19326969264*nu^3 + 3830770944*nu^4)*Sqrt[Pi])/
     (Sqrt[1430]*b^3), 0, ((-1/163587293184*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-10879453797225 + 49078113380018*nu - 38987429480845*nu^2 - 
       16621623484184*nu^3 - 2214552575748*nu^4 + 1608180000000*nu^5)*
      Sqrt[Pi])/(Sqrt[1430]*b^3), 0, ((I/327174586368)*M^4*Sqrt[1 - 4*nu]*
      nu^2*(-25628094682133 + 120313807490532*nu - 98538482005048*nu^2 - 
       55502067638550*nu^3 - 11944736471192*nu^4 + 1463308207512*nu^5 + 
       3389900457216*nu^6)*Sqrt[Pi])/(Sqrt[1430]*b^3)}, 4, 15, 1], 
  SeriesData[p, 0, {((I/63)*M^5*Sqrt[1 - 4*nu]*nu^2*(-1415 + 3612*nu))/
     (b^4*Sqrt[1430*Pi]), 0, ((-1/22972950*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (5416377578 - 13483519335*nu + 278378100*nu^2))/(b^4*Sqrt[1430*Pi]), 
    -1/1032192*(M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(46366720*I - 1258551*Pi + 
        2688*nu*(-44032*I + 1323*Pi)))/(Sqrt[1430]*b^4*Pi), 
    ((-1/207767359800*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-188515277710064 + 
       711068791284215*nu - 490023587228175*nu^2 + 38086072724700*nu^3))/
     (b^4*Sqrt[1430*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*(-1991800324096*I + 
       (4928643072000*I)*nu - (127578931200*I)*nu^2 + 145336830660*Pi - 
       445201069095*nu*Pi + 110938947840*nu^2*Pi))/
     (5264179200*b^4*Sqrt[1430*Pi]), ((I/1129007833153200)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(-1983015375925510272 + 8896621389641853725*nu - 
       8037745765769064345*nu^2 - 548723147726018265*nu^3 + 
       281706970245000300*nu^4))/(b^4*Sqrt[1430*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(9103616361234432*I - 1050757877990835*Pi + 
       71124480*nu^3*(-28871680*I + 8101089*Pi) - 
       1260*nu^2*(-19347779452928*I + 3872227332981*Pi) + 
       280*nu*(-123385613467648*I + 17310872396133*Pi)))/
     (5601086668800*b^4*Sqrt[1430*Pi]), 
    ((-1/10594609506309628800*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-22845636173566165818368 + 117836407289847043709295*nu - 
       129271047031701498209715*nu^2 - 14934513581854329164130*nu^3 + 
       3080141451670494536325*nu^4 + 2741368445888923550700*nu^5))/
     (b^4*Sqrt[1430*Pi]), -1/295737376112640*
     (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(911450671153676288*I - 
        130521392901319959*Pi + 59609088*nu^4*(-2475850240*I + 
          620346573*Pi) + 69300*nu^3*(4273886593024*I + 807630429717*Pi) - 
        2772*nu^2*(-1210016772653056*I + 285854989389033*Pi) + 
        9*nu*(-436635185846943744*I + 74417117186761195*Pi)))/
      (Sqrt[1430]*b^4*Pi), ((I/46298443542573077856000)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(-91894855737937467599060992 + 558912487220518154316110371*nu - 
       740459113964891134856412567*nu^2 - 94600287530215353382543905*nu^3 + 
       33707356442825394317136720*nu^4 + 25014658300967291402771325*nu^5 + 
       11467469294064465792610500*nu^6))/(b^4*Sqrt[1430*Pi])}, 2, 13, 1]}, 3, 
 5, 1]


==> anc/memory_8_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(251477 - 1451820*nu + 1921920*nu^2)*Sqrt[Pi])/
     (2635776*Sqrt[17]*b^3), 0, (5*M^4*nu^2*(-92023019 + 636857560*nu - 
       1253281728*nu^2 + 620540928*nu^3)*Sqrt[Pi])/(801275904*Sqrt[17]*b^3), 
    0, -1/1602551808*(M^4*nu^2*(-1973288204 + 13531395063*nu - 
        25389718932*nu^2 + 7860147648*nu^3 + 5372903424*nu^4)*Sqrt[Pi])/
      (Sqrt[17]*b^3), 0, (M^4*nu^2*(-597485737867 + 4222803508362*nu - 
       8225759666658*nu^2 + 2582040786928*nu^3 + 1767669141504*nu^4 + 
       558788665344*nu^5)*Sqrt[Pi])/(294869532672*Sqrt[17]*b^3), 0, 
    -1/5897390653440*(M^4*nu^2*(-16641171817174 + 121554820916097*nu - 
        247763720500260*nu^2 + 82974488726062*nu^3 + 61301659706476*nu^4 + 
        24191860967904*nu^5 + 3844412802048*nu^6)*Sqrt[Pi])/(Sqrt[17]*b^3)}, 
   5, 15, 1], SeriesData[p, 0, {(2*M^5*nu^2*(6653 - 38709*nu + 52074*nu^2))/
     (6435*b^4*Sqrt[17*Pi]), 0, (M^5*nu^2*(-206685449 + 1449075041*nu - 
       2932065675*nu^2 + 1577362710*nu^3))/(12837825*b^4*Sqrt[17*Pi]), 
    (4*M^5*nu^2*(6653 - 38709*nu + 52074*nu^2))/(6435*b^4*Sqrt[17*Pi]), 
    -1/19770250500*(M^5*nu^2*(-827505281441 + 5996405851665*nu - 
        12683831534360*nu^2 + 6766352121375*nu^3 + 1085260464750*nu^4))/
      (b^4*Sqrt[17*Pi]), (2*M^5*nu^2*(-28812660 + 202744148*nu - 
       412866135*nu^2 + 225337530*nu^3))/(1833975*b^4*Sqrt[17*Pi]), 
    (M^5*nu^2*(-9785753220911271 + 74684887314035495*nu - 
       169360485388926975*nu^2 + 96333606665756460*nu^3 + 
       21495879242762925*nu^4 + 565840235210250*nu^5))/
     (153693927387000*b^4*Sqrt[17*Pi]), -1/898647750*
     (M^5*nu^2*(-65476709136 + 472577747480*nu - 990864862960*nu^2 + 
        508076917425*nu^3 + 98660042250*nu^4))/(b^4*Sqrt[17*Pi]), 
    (M^5*nu^2*(605705438595734080437 - 4993657282806128180405*nu + 
       12474242186656556540430*nu^2 - 8007363671190242525985*nu^3 - 
       2131506461297578871415*nu^4 + 59634476601533808975*nu^5 + 
       187384000192434495450*nu^6))/(8340047275728168000*b^4*Sqrt[17*Pi]), 
    (M^5*nu^2*(-138150464352 + 1027409387968*nu - 2225285511696*nu^2 + 
       1101066331599*nu^3 + 392070415935*nu^4 + 8696537850*nu^5))/
     (1181079900*b^4*Sqrt[17*Pi])}, 3, 13, 1]}, 3, 5, 1]


==> anc/memory_8_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(84521 - 485130*nu + 631680*nu^2)*
      Sqrt[(5*Pi)/119])/(878592*b^3), 0, 
    (M^4*nu^2*(-954718823 + 6509514424*nu - 12518976864*nu^2 + 
       5793725952*nu^3)*Sqrt[Pi])/(267091968*Sqrt[595]*b^3), 0, 
    -1/534183936*(M^4*nu^2*(-4070623129 + 27891509304*nu - 52232834784*nu^2 + 
        16408812000*nu^3 + 9909408768*nu^4)*Sqrt[Pi])/(Sqrt[595]*b^3), 0, 
    (M^4*nu^2*(-4870599921041 + 34511932655658*nu - 67471808077386*nu^2 + 
       21700907390192*nu^3 + 14451023207040*nu^4 + 4032984281088*nu^5)*
      Sqrt[Pi])/(393159376896*Sqrt[595]*b^3), 0, 
    -1/3931593768960*(M^4*nu^2*(-67320758515477 + 493214254535136*nu - 
        1009609553465130*nu^2 + 344228565627856*nu^3 + 256373150033488*nu^4 + 
        97819928776992*nu^5 + 12650353895424*nu^6)*Sqrt[Pi])/
      (Sqrt[595]*b^3)}, 5, 15, 1], SeriesData[p, 0, 
   {(4*M^5*nu^2*(87471 - 504625*nu + 661650*nu^2))/(32175*b^4*Sqrt[595*Pi]), 
    0, (2*M^5*nu^2*(-2345766243 + 16247783835*nu - 32272867715*nu^2 + 
       16226495670*nu^3))/(47072025*b^4*Sqrt[595*Pi]), 
    (M^5*nu^2*(160509984768 - 925990912000*nu + 1214133043200*nu^2 + 
       (6203629575*I)*Pi - (39514221000*I)*nu*Pi + (60286464000*I)*nu^2*Pi))/
     (7380172800*b^4*Sqrt[595*Pi]), -1/25701325650*
     (M^5*nu^2*(-6663081857023 + 48118757535375*nu - 101080386974910*nu^2 + 
        52699223592015*nu^3 + 7726845156030*nu^4))/(b^4*Sqrt[595*Pi]), 
    (M^5*nu^2*(-54122696933376 + 376805421219840*nu - 755124329512960*nu^2 + 
       386698043719680*nu^3 - (1752929734515*I)*Pi + (13734816755915*I)*nu*
        Pi - (33522592008960*I)*nu^2*Pi + (25190854778880*I)*nu^3*Pi))/
     (280446566400*b^4*Sqrt[595*Pi]), 
    (M^5*nu^2*(-17949152240397787 + 137500634417478075*nu - 
       312473385092345685*nu^2 + 180533959580691990*nu^3 + 
       39328930376210475*nu^4 + 447944617190070*nu^5))/
     (46108178216100*b^4*Sqrt[595*Pi]), 
    (M^5*nu^2*(168931739027111936 - 1216832982912860160*nu + 
       2539577260344606720*nu^2 - 1290278269605642240*nu^3 - 
       226634528288931840*nu^4 + (5385968219124255*I)*Pi - 
       (44189618241003480*I)*nu*Pi + (113225753438847420*I)*nu^2*Pi - 
       (85949894089755360*I)*nu^3*Pi - (9506941813555200*I)*nu^4*Pi))/
     (376920185241600*b^4*Sqrt[595*Pi]), 
    (M^5*nu^2*(894156218020861227225 - 7408612318134110983129*nu + 
       18586734073834689717000*nu^2 - 12203454211100502718095*nu^3 - 
       3302238290181619849515*nu^4 + 49241727891417938877*nu^5 + 
       280101504683794727934*nu^6))/(2025440052676840800*b^4*Sqrt[595*Pi]), 
    (M^5*nu^2*(-7475604506311393280 + 346816512*nu^5*
        (582820832 - (411651765*I)*Pi) + 4032*nu^4*(5152388193255424 + 
         (152682727175865*I)*Pi) + 6300*nu^3*(9592073240969216 + 
         (731019043246041*I)*Pi) + 5*nu*(11131735272859893760 + 
         (422657327147619123*I)*Pi) + nu^2*(-120665296419969564672 - 
         (5726957298731174520*I)*Pi) - (245479242016467900*I)*Pi))/
     (10402997112668160*b^4*Sqrt[595*Pi])}, 3, 13, 1]}, 3, 5, 1]


==> anc/memory_8_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(M^4*nu^2*(30439 - 167890*nu + 203840*nu^2)*Sqrt[Pi])/
     (66560*Sqrt[2618]*b^3), 0, 
    (M^4*nu^2*(-87386961 + 571625688*nu - 1012869328*nu^2 + 379970304*nu^3)*
      Sqrt[Pi])/(10117120*Sqrt[2618]*b^3), 0, 
    -1/161873920*(M^4*nu^2*(-2966526013 + 20252670297*nu - 37711603836*nu^2 + 
        12303089888*nu^3 + 4946056192*nu^4)*Sqrt[Pi])/(Sqrt[2618]*b^3), 0, 
    (M^4*nu^2*(-2586729068105 + 18446419662722*nu - 36518699967706*nu^2 + 
       12414027666608*nu^3 + 7631485485312*nu^4 + 1367080931328*nu^5)*
      Sqrt[Pi])/(89354403840*Sqrt[2618]*b^3), 0, 
    -1/178708807680*(M^4*nu^2*(-7011871610923 + 51798566652312*nu - 
        107613940452350*nu^2 + 38156909526352*nu^3 + 28937616877616*nu^4 + 
        9990719427360*nu^5 + 456774786048*nu^6)*Sqrt[Pi])/(Sqrt[2618]*b^3)}, 
   5, 15, 1], SeriesData[p, 0, 
   {(2*M^5*nu^2*(31999 - 176175*nu + 213150*nu^2)*Sqrt[22/(119*Pi)])/
     (102375*b^4), 0, (M^5*nu^2*(-11004953421 + 73656690245*nu - 
       135757139375*nu^2 + 55854949150*nu^3)*Sqrt[2/(1309*Pi)])/
     (92717625*b^4), (M^5*nu^2*(11533975552 - 63501926400*nu + 
       76829491200*nu^2 + (1099229175*I)*Pi - (6521481000*I)*nu*Pi + 
       (8975232000*I)*nu^2*Pi))/(419328000*b^4*Sqrt[2618*Pi]), 
    -1/77103976950*(M^5*nu^2*(-48160683464239 + 343785327121599*nu - 
        703500035108640*nu^2 + 343815929994537*nu^3 + 36605243124450*nu^4))/
      (b^4*Sqrt[2618*Pi]), (M^5*nu^2*(-229471407833088 + 
       1548584453406720*nu - 2894459437056000*nu^2 + 1228702639718400*nu^3 - 
       (15004998232845*I)*Pi + (115492924661570*I)*nu*Pi - 
       (263707633896480*I)*nu^2*Pi + (161221205053440*I)*nu^3*Pi))/
     (509902848000*b^4*Sqrt[2618*Pi]), 
    (M^5*nu^2*(-3584291873299941601 + 27644045932731691745*nu - 
       63627793684785984225*nu^2 + 37480522338393033900*nu^3 + 
       7597475074659625155*nu^4 - 229907143734518250*nu^5))/
     (3919195148368500*b^4*Sqrt[2618*Pi]), 
    (M^5*nu^2*(136326131354697728 - 974339962746961920*nu + 
       2001072677002936320*nu^2 - 984552572772679680*nu^3 - 
       122006927572992000*nu^4 + (8879366617254945*I)*Pi - 
       (72287254464049170*I)*nu*Pi + (180514609889491080*I)*nu^2*Pi - 
       (128343305160887040*I)*nu^3*Pi - (9523624771584000*I)*nu^4*Pi))/
     (128495517696000*b^4*Sqrt[2618*Pi]), 
    (M^5*nu^2*(197114504720147428950053 - 1650617052424274352462117*nu + 
       4239090696875277360807286*nu^2 - 2895178813037236195695225*nu^3 - 
       804837292232891890659687*nu^4 - 10013331244967257232025*nu^5 + 
       62805549513165387979050*nu^6))/(192416805004299876000*b^4*
      Sqrt[2618*Pi]), (M^5*nu^2*(-2015799475607437312 + 
       18760896*nu^4*(275189710848 + (15904496215*I)*Pi) + 
       42*nu^3*(398755388675588096 + (59303468226702975*I)*Pi) + 
       10*nu*(1503176550986547200 + (118648970638682463*I)*Pi) + 
       nu^2*(-32749087701407367168 - (3179791887017003055*I)*Pi) - 
       (138153781790633385*I)*Pi - (433520640*I)*nu^5*
        (-319927520*I + 186020541*Pi)))/(1182158762803200*b^4*
      Sqrt[2618*Pi])}, 3, 13, 1]}, 3, 5, 1]


==> anc/memory_8_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-7*M^4*nu^2*(1423 - 8230*nu + 10880*nu^2)*Sqrt[Pi])/
     (10240*Sqrt[7293]*b^3), 0, (M^4*nu^2*(-110399839 + 662777112*nu - 
       999961472*nu^2 + 238672896*nu^3)*Sqrt[Pi])/(6225920*Sqrt[7293]*b^3), 
    0, -1/87162880*(M^4*nu^2*(-3398246283 + 22971521832*nu - 
        42148377936*nu^2 + 14523567968*nu^3 + 2220961792*nu^4)*Sqrt[Pi])/
      (Sqrt[7293]*b^3), 0, (M^4*nu^2*(-5806312564255 + 41869477523854*nu - 
       84073496555822*nu^2 + 30095080952656*nu^3 + 16226583598464*nu^4 + 
       613300187136*nu^5)*Sqrt[Pi])/(96227819520*Sqrt[7293]*b^3), 0, 
    (M^4*nu^2*(15427176096623 - 115864364328480*nu + 245327267303350*nu^2 - 
       89062593115952*nu^3 - 68535915311536*nu^4 - 19968772222176*nu^5 + 
       1714461837312*nu^6)*Sqrt[Pi])/(192455639040*Sqrt[7293]*b^3)}, 5, 15, 
   1], SeriesData[p, 0, {(-4*M^5*nu^2*(3899 - 23925*nu + 34650*nu^2))/
     (2625*b^4*Sqrt[7293*Pi]), 0, 
    (2*M^5*nu^2*(-107222326101 + 656798647645*nu - 1034621713125*nu^2 + 
       290553313050*nu^3))/(449323875*b^4*Sqrt[7293*Pi]), 
    (M^5*nu^2*(-2044198912 + 12543590400*nu - 18166579200*nu^2 + 
       (260684325*I)*Pi - (1519479000*I)*nu*Pi + (2032128000*I)*nu^2*Pi))/
     (172032000*b^4*Sqrt[7293*Pi]), -1/235265980950*
     (M^5*nu^2*(-311819224297825 + 2152439150372049*nu - 
        4169968550146322*nu^2 + 1864493076198753*nu^3 + 75739961467170*nu^4))/
      (b^4*Sqrt[7293*Pi]), (M^5*nu^2*(-361129939304448 + 
       2227192405688320*nu - 3563310927052800*nu^2 + 1065270037708800*nu^3 - 
       (36771436350495*I)*Pi + (250736006560095*I)*nu*Pi - 
       (479066609710080*I)*nu^2*Pi + (215869055754240*I)*nu^3*Pi))/
     (411844608000*b^4*Sqrt[7293*Pi]), -1/13365460377769500*
     (M^5*nu^2*(26102925817386381097 - 204668685389892954825*nu + 
        473173096140559789975*nu^2 - 270684606186644780130*nu^3 - 
        48304785382050862665*nu^4 + 4631625452081177550*nu^5))/
      (b^4*Sqrt[7293*Pi]), (M^5*nu^2*(203790893507936256 - 
       1424167043313172480*nu + 2814251937824768000*nu^2 - 
       1308588243670794240*nu^3 - 59398755346022400*nu^4 + 
       (20736241594179615*I)*Pi - (160894138865901840*I)*nu*Pi + 
       (375356234093388660*I)*nu^2*Pi - (243229203348274080*I)*nu^3*Pi - 
       (3927095488512000*I)*nu^4*Pi))/(92253192192000*b^4*Sqrt[7293*Pi]), 
    (M^5*nu^2*(226706624873012318411017 - 1973533633772606964644873*nu + 
       5191626434530418291697624*nu^2 - 3492969757164660496458735*nu^3 - 
       966125640306938225677563*nu^4 - 32987937685004076890115*nu^5 + 
       69379667909912794944510*nu^6))/(103609048848469164000*b^4*
      Sqrt[7293*Pi]), (M^5*nu^2*(-34109205064357773312 + 
       310464*nu^4*(230354928336896 + (17488734205095*I)*Pi) + 
       6468*nu^3*(43846836662829056 + (9359455102114725*I)*Pi) + 
       7*nu*(36449382863573352448 + (4530261409340336145*I)*Pi) + 
       nu^2*(-555081920985622904832 - (81688531079930702760*I)*Pi) - 
       (3803061027626981820*I)*Pi - (489589309440*I)*nu^5*
        (-13216288*I + 4251987*Pi)))/(9336023049830400*b^4*Sqrt[7293*Pi])}, 
   3, 13, 1]}, 3, 5, 1]


==> anc/memory_8_8.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-7*M^4*nu^2*(881 - 5000*nu + 6400*nu^2)*
      Sqrt[(5*Pi)/4862])/(4096*b^3), 0, 
    -1/1245184*(M^4*nu^2*(46512233 - 251773704*nu + 289846144*nu^2 + 
        17246208*nu^3)*Sqrt[Pi])/(Sqrt[24310]*b^3), 0, 
    (M^4*nu^2*(1971646928 - 13007483083*nu + 23229649828*nu^2 - 
       8745392320*nu^3 + 753055744*nu^4)*Sqrt[Pi])/(17432576*Sqrt[24310]*
      b^3), 0, -1/9622781952*(M^4*nu^2*(1830822304549 - 12987615586822*nu + 
        25634751116654*nu^2 - 9461517616528*nu^3 - 4189855395840*nu^4 + 
        565959303168*nu^5)*Sqrt[Pi])/(Sqrt[24310]*b^3), 0, 
    (M^4*nu^2*(24949801257715 - 184434346009530*nu + 382648231551890*nu^2 - 
       134890649681644*nu^3 - 103388012851112*nu^4 - 23101231307808*nu^5 + 
       6568346932224*nu^6)*Sqrt[Pi])/(96227819520*Sqrt[24310]*b^3)}, 5, 15, 
   1], SeriesData[p, 0, 
   {-1/4725*(M^5*nu^2*(206023 - 1167375*nu + 1489950*nu^2)*
       Sqrt[2/(12155*Pi)])/b^4, 0, 
    (M^5*nu^2*(-437391213047 + 2423426891935*nu - 2975858850965*nu^2 + 
       20087036970*nu^3))/(509233725*b^4*Sqrt[24310*Pi]), 
    (M^5*nu^2*(-13501923328 + 76505088000*nu - 97645363200*nu^2 - 
       (427078575*I)*Pi + (2553201000*I)*nu*Pi - (3556224000*I)*nu^2*Pi))/
     (77414400*b^4*Sqrt[24310*Pi]), 
    (M^5*nu^2*(18619234220078717 - 123305583027125037*nu + 
       224625202676695128*nu^2 - 94121963178870627*nu^3 + 
       5684844825365706*nu^4))/(5364064365660*b^4*Sqrt[24310*Pi]), 
    (M^5*nu^2*(-38783281004544 + 213862438666240*nu - 260384506511360*nu^2 + 
       2166061793280*nu^3 - (3174971942835*I)*Pi + (19279816101210*I)*nu*Pi - 
       (28749863247840*I)*nu^2*Pi + (4266804971520*I)*nu^3*Pi))/
     (27456307200*b^4*Sqrt[24310*Pi]), -1/16038552453323400*
     (M^5*nu^2*(112859988152962981683 - 828094432082182461875*nu + 
        1762756454593145486475*nu^2 - 914006753324516271420*nu^3 - 
        131040614723335542225*nu^4 + 26378878199337854190*nu^5))/
      (b^4*Sqrt[24310*Pi]), (M^5*nu^2*(457790157135806464 + 
       33381089280*nu^4*(4832696 + (1304595*I)*Pi) + 
       32340*nu^2*(175484183773184 + (27229178483751*I)*Pi) + 
       nu*(-3059219737073418240 - (398218370656262310*I)*Pi) + 
       (53524031612189985*I)*Pi - (776160*I)*nu^3*(-3231424520192*I + 
         710557313967*Pi)))/(76108883558400*b^4*Sqrt[24310*Pi]), 
    (M^5*nu^2*(8985430235673935895563011 - 71503299955373387069952515*nu + 
       169642524664493134347514274*nu^2 - 100252228304288186020293399*nu^3 - 
       25836073289592007588010865*nu^4 - 985525377937482695063751*nu^5 + 
       1781669922608851212255318*nu^6))/(953203249405916308800*b^4*
      Sqrt[24310*Pi]), (M^5*nu^2*(-33770514892038602752 + 
       620928*nu^4*(70696681775104 + (3586716104535*I)*Pi) + 
       97020*nu^3*(2564320483606528 + (678432953141951*I)*Pi) + 
       84*nu*(2896115832834752512 + (459826279110104235*I)*Pi) + 
       nu^2*(-504644622140823306240 - (93897349448113947330*I)*Pi) - 
       (4853674831033526085*I)*Pi - (13352435712*I)*nu^5*
        (-689991632*I + 183126915*Pi)))/(2800806914949120*b^4*
      Sqrt[24310*Pi])}, 3, 13, 1]}, 3, 5, 1]


==> anc/memory_9_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/905216*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (41005 - 198336*nu + 212352*nu^2)*Sqrt[(5*Pi)/38])/b^3, 0, 
    ((-1/477954048*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-666254497 + 3853781096*nu - 
       6050918016*nu^2 + 2141669376*nu^3)*Sqrt[Pi])/(Sqrt[190]*b^3), 0, 
    ((I/43971772416)*M^4*Sqrt[1 - 4*nu]*nu^2*(-146058045739 + 
       849358750666*nu - 1283210635960*nu^2 + 214759776000*nu^3 + 
       232426917888*nu^4)*Sqrt[Pi])/(Sqrt[190]*b^3), 0, 
    ((-1/1758870896640*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-10188594621223 + 
       61325062269080*nu - 95718107276574*nu^2 + 13032136889904*nu^3 + 
       18270660017280*nu^4 + 7146599927808*nu^5)*Sqrt[Pi])/(Sqrt[190]*b^3), 
    0, ((I/3517741793280)*M^4*Sqrt[1 - 4*nu]*nu^2*(-29639955348365 + 
       184817387668988*nu - 300298053827529*nu^2 + 36293970802566*nu^3 + 
       67468942534092*nu^4 + 33706323446400*nu^5 + 8687928077312*nu^6)*
      Sqrt[Pi])/(Sqrt[190]*b^3)}, 6, 15, 1], 
  SeriesData[p, 0, {((-1/49725*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (134719 - 656590*nu + 714780*nu^2)*Sqrt[2/(95*Pi)])/b^4, 0, 
    ((-1/546975*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-23118130 + 135781413*nu - 
       221004190*nu^2 + 87956220*nu^3))/(b^4*Sqrt[190*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(-61802610688*I + 
       nu*(301211975680*I - 5639663250*Pi) + 1021362115*Pi + 
       161280*nu^2*(-2033152*I + 46725*Pi)))/(5702860800*b^4*Sqrt[190*Pi]), 
    ((I/352604151900)*M^5*Sqrt[1 - 4*nu]*nu^2*(-42261205646512 + 
       259931679500845*nu - 447270429842093*nu^2 + 168081305081690*nu^3 + 
       40528037730180*nu^4))/(b^4*Sqrt[190*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(81220317216768*I - 1167723351565*Pi + 
       37847040*nu^3*(-8529088*I + 257607*Pi) - 
       880*nu^2*(-898892890112*I + 17995888971*Pi) + 
       176*nu*(-2729510535168*I + 44789377945*Pi)))/
     (1003703500800*b^4*Sqrt[190*Pi]), 
    ((-1/107896870481400*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-21836808287378816 + 
       142186293811020443*nu - 261919501023702687*nu^2 + 
       99088211683697907*nu^3 + 38379918728060910*nu^4 + 
       5020527211359660*nu^5))/(b^4*Sqrt[190*Pi]), 
    -1/5171080436121600*(M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(1061300790729113600*I - 
        14850864837124995*Pi + 66232320*nu^4*(-17947727872*I + 
          431935893*Pi) + 12320*nu^3*(-319031334404096*I + 
          10551908235105*Pi) - 2464*nu^2*(-4505356534153216*I + 
          90953734420785*Pi) + 8*nu*(-813523977968812032*I + 
          13159675775328775*Pi)))/(Sqrt[190]*b^4*Pi), 
    ((-1/1951638593267563200*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (502895669746062250496 - 3528691760171552905441*nu + 
       7100663764620153391965*nu^2 - 2904508637043131266456*nu^3 - 
       1426855227313432211141*nu^4 - 253840078467261139854*nu^5 + 
       3615697606357552716*nu^6))/(b^4*Sqrt[190*Pi])}, 4, 13, 1]}, 3, 5, 1]


==> anc/memory_9_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1/452608*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (75683 - 362556*nu + 376992*nu^2)*Sqrt[(11*Pi)/1995])/b^3, 0, 
    ((-1/43450368*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-701892415 + 3963592424*nu - 
       6001452864*nu^2 + 1932530688*nu^3)*Sqrt[Pi])/(Sqrt[21945]*b^3), 0, 
    ((I/15989735424)*M^4*Sqrt[1 - 4*nu]*nu^2*(-613816671517 + 
       3558060347866*nu - 5342040436744*nu^2 + 917854474944*nu^3 + 
       819362936832*nu^4)*Sqrt[Pi])/(Sqrt[21945]*b^3), 0, 
    ((-1/159897354240*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-10527218633977 + 
       63553078366220*nu - 99563079009906*nu^2 + 14285828938656*nu^3 + 
       18588888120000*nu^4 + 6172739899392*nu^5)*Sqrt[Pi])/(Sqrt[21945]*b^3), 
    0, ((I/79948677120)*M^4*Sqrt[1 - 4*nu]*nu^2*(-7565916905045 + 
       47384103074888*nu - 77448976962309*nu^2 + 9791507597331*nu^3 + 
       17885346668772*nu^4 + 8428466570040*nu^5 + 1804561692032*nu^6)*
      Sqrt[Pi])/(Sqrt[21945]*b^3)}, 6, 15, 1], 
  SeriesData[p, 0, {(((-2*I)/116025)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (2778373 - 13362250*nu + 13929300*nu^2))/(b^4*Sqrt[21945*Pi]), 0, 
    ((-1/1508325*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-731614490 + 4214478273*nu - 
       6652876230*nu^2 + 2398375980*nu^3))/(b^4*Sqrt[21945*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(-182083452928*I + 9803372865*Pi + 
       26611200*nu^2*(-34304*I + 2485*Pi) - 
       1375*nu*(-636878848*I + 38547441*Pi)))/(1900953600*b^4*
      Sqrt[21945*Pi]), ((I/96164768700)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-133446035414928 + 814775320711715*nu - 1382673414112067*nu^2 + 
       496103686868790*nu^3 + 106635916967580*nu^4))/(b^4*Sqrt[21945*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(112034999959552*I - 4860228019635*Pi + 
       21288960*nu^3*(-18173952*I + 1649837*Pi) - 
       11880*nu^2*(-87739072512*I + 5389328969*Pi) + 
       12*nu*(-54236585394176*I + 2691373087865*Pi)))/
     (121661030400*b^4*Sqrt[21945*Pi]), 
    ((-1/55583236308600*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-128041394964363904 + 
       837029947436622221*nu - 1544142518424364969*nu^2 + 
       590711307237033829*nu^3 + 216264078697596930*nu^4 + 
       23207320955430612*nu^5))/(b^4*Sqrt[21945*Pi]), 
    -1/15513241308364800*(M^5*Sqrt[1 - 4*nu]*nu^2*(36470523403803033600*I - 
        1549938808536121605*Pi + 2185666560*nu^4*(-15741138944*I + 
          1130908149*Pi) + 1829520*nu^3*(-71206205652992*I + 
          6980168744195*Pi) - 1232*nu^2*(-305459041273643008*I + 
          18715135562515755*Pi) + 8*nu*(-27833159644983328768*I + 
          1365298415974305225*Pi)))/(b^4*Sqrt[21945*Pi]), 
    ((-1/92935171107979200*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (269852847325823618560 - 1906219942032408042139*nu + 
       3860354037518418174511*nu^2 - 1626110572913203544728*nu^3 - 
       793351796249912137623*nu^4 - 135887436731460840426*nu^5 + 
       6325719527237642532*nu^6))/(b^4*Sqrt[21945*Pi])}, 4, 13, 1]}, 3, 5, 1]


==> anc/memory_9_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-3*I)/174080)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (1059 - 4708*nu + 4256*nu^2)*Sqrt[(11*Pi)/247])/b^3, 0, 
    ((-1/233963520*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-139132597 + 750528920*nu - 
       1040051520*nu^2 + 274489344*nu^3)*Sqrt[(11*Pi)/247])/b^3, 0, 
    ((I/43049287680)*M^4*Sqrt[1 - 4*nu]*nu^2*(-673837210609 + 
       3876195739690*nu - 5738981093032*nu^2 + 1049128779072*nu^3 + 
       599823071232*nu^4)*Sqrt[Pi])/(Sqrt[2717]*b^3), 0, 
    ((-1/86098575360*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(-2255866722515 + 
       13679197365280*nu - 21602305468278*nu^2 + 3372365468736*nu^3 + 
       3825946627008*nu^4 + 848725278720*nu^5)*Sqrt[Pi])/(Sqrt[2717]*b^3), 0, 
    ((I/43049287680)*M^4*Sqrt[1 - 4*nu]*nu^2*(-1589898414109 + 
       10035729996730*nu - 16622333352477*nu^2 + 2234767789725*nu^3 + 
       3977163988116*nu^4 + 1671696334440*nu^5 + 215713497472*nu^6)*Sqrt[Pi])/
     (Sqrt[2717]*b^3)}, 6, 15, 1], SeriesData[p, 0, 
   {(((-2*I)/8925)*M^5*Sqrt[1 - 4*nu]*nu^2*(40303 - 182270*nu + 170940*nu^2))/
     (b^4*Sqrt[2717*Pi]), 0, ((-1/7309575*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-1411422546 + 7824016445*nu - 11356367022*nu^2 + 3353329980*nu^3))/
     (b^4*Sqrt[2717*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*(-15847784448*I + 
       1916266715*Pi + 887040*nu^2*(-75776*I + 12075*Pi) - 
       165*nu*(-434372608*I + 58035675*Pi)))/(877363200*b^4*Sqrt[2717*Pi]), 
    ((I/11443607475300)*M^5*Sqrt[1 - 4*nu]*nu^2*(-6492740642265616 + 
       39008916681017283*nu - 63858196489298211*nu^2 + 
       21129078226486230*nu^3 + 3412726809071580*nu^4))/(b^4*Sqrt[2717*Pi]), 
    (M^5*Sqrt[1 - 4*nu]*nu^2*(212891678539776*I - (1192094435639296*I)*nu + 
       (1760341524480000*I)*nu^2 - (540957128785920*I)*nu^3 - 
       15586055722605*Pi + 100815799879740*nu*Pi - 184527042879960*nu^2*Pi + 
       82386167592960*nu^3*Pi))/(589588070400*b^4*Sqrt[2717*Pi]), 
    ((-1/1219774120792227000*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (-1127299445788120208768 + 7396880026572120375683*nu - 
       13716568382324173781415*nu^2 + 5249050916226849975243*nu^3 + 
       1722224596511355046110*nu^4 + 105407876231519441580*nu^5))/
     (b^4*Sqrt[2717*Pi]), -1/8353283781427200*
     (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(7890557710351990784*I - 
        572777167885921005*Pi + 2185666560*nu^4*(-2279512064*I + 
          269342163*Pi) + 121968*nu^3*(-214117097406464*I + 
          33985906518225*Pi) - 3696*nu^2*(-21278988535332864*I + 
          2198754633942845*Pi) + 168*nu*(-283603084837912576*I + 
          23727465146068225*Pi)))/(Sqrt[2717]*b^4*Pi), 
    ((-1/556216999081255512000*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (639278154563277788516864 - 4559316789289231386873981*nu + 
       9419510613186859259653257*nu^2 - 4074263263490872589681544*nu^3 - 
       1946104486774158384426753*nu^4 - 307546400984638347842310*nu^5 + 
       33264494349165437658300*nu^6))/(b^4*Sqrt[2717*Pi])}, 4, 13, 1]}, 3, 5, 
 1]


==> anc/memory_9_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((21*I)/278528)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (1539 - 7448*nu + 7936*nu^2)*Sqrt[(11*Pi)/1235])/b^3, 0, 
    (((-3*I)/31195136)*M^4*Sqrt[1 - 4*nu]*nu^2*(-16750515 + 82842072*nu - 
       98100992*nu^2 + 17455104*nu^3)*Sqrt[(11*Pi)/1235])/b^3, 0, 
    ((I/2869952512)*M^4*Sqrt[1 - 4*nu]*nu^2*(-11580061457 + 65500332086*nu - 
       94582340904*nu^2 + 19362719104*nu^3 + 4142231552*nu^4)*
      Sqrt[(11*Pi)/1235])/b^3, 0, ((-1/57399050240*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-4215707197355 + 25692129386180*nu - 40772282668022*nu^2 + 
       7022440752272*nu^3 + 6565472531200*nu^4 + 465490837504*nu^5)*Sqrt[Pi])/
     (Sqrt[13585]*b^3), 0, ((I/516591452160)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (-52637636394735 + 336407898068585*nu - 564204639476199*nu^2 + 
       79098750631196*nu^3 + 136906123058452*nu^4 + 48416822601840*nu^5 + 
       70153830912*nu^6)*Sqrt[Pi])/(Sqrt[13585]*b^3)}, 6, 15, 1], 
  SeriesData[p, 0, {((I/26775)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (275827 - 1395350*nu + 1593900*nu^2))/(b^4*Sqrt[13585*Pi]), 0, 
    ((-1/35503650*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-18118481390 + 91770607323*nu - 
       113966908770*nu^2 + 23375086020*nu^3))/(b^4*Sqrt[13585*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(36153196544*I + 2652034605*Pi + 
       4435200*nu^2*(47104*I + 3045*Pi) - 2200*nu*(83132416*I + 5815395*Pi)))/
     (1754726400*Sqrt[13585]*b^4*Pi), ((I/683346846382200)*M^5*Sqrt[1 - 4*nu]*
      nu^2*(-1097801790645774256 + 6337133523004637925*nu - 
       9733100806606358181*nu^2 + 2944469405037890730*nu^3 + 
       226011896978327460*nu^4))/(b^4*Sqrt[13585*Pi]), 
    (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(78658250211328*I - 8295985038165*Pi + 
       1013760*nu^3*(-109402112*I + 23960853*Pi) - 
       2640*nu^2*(-191497109504*I + 27563390847*Pi) + 
       504*nu*(-795487895552*I + 94049354355*Pi)))/(84226867200*Sqrt[13585]*
      b^4*Pi), ((I/116168963884974000)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (308424048282411430784 - 2032716554887410186519*nu + 
       3728261626388548415595*nu^2 - 1382265522104271609519*nu^3 - 
       383416190377234335750*nu^4 + 3800195234376280740*nu^5))/
     (b^4*Sqrt[13585*Pi]), -1/2386652508979200*
     (M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*(6282870807869784064*I - 
        663903436071450225*Pi + 312238080*nu^4*(-5056190464*I + 
          795660831*Pi) + 813120*nu^3*(-22643746144256*I + 
          4751296665615*Pi) - 14784*nu^2*(-3924891643609088*I + 
          558618213065605*Pi) + 72*nu*(-511894241826832384*I + 
          60673100945924425*Pi)))/(Sqrt[13585]*b^4*Pi), 
    ((-1/3655140279676821936000*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (12084650053652798905031168 - 88498706250413219507800317*nu + 
       184632638574941790199161609*nu^2 - 78031765067971872082407768*nu^3 - 
       35551997843343432698671281*nu^4 - 4882382919526624917915510*nu^5 + 
       999102079005012136774620*nu^6))/(b^4*Sqrt[13585*Pi])}, 4, 13, 1]}, 3, 
 5, 1]


==> anc/memory_9_9.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((21*I)/16384)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (261 - 1240*nu + 1280*nu^2)*Sqrt[(55*Pi)/4199])/b^3, 0, 
    ((I/1835008)*M^4*Sqrt[1 - 4*nu]*nu^2*(14498471 - 64616248*nu + 
       58871808*nu^2 + 366592*nu^3)*Sqrt[(11*Pi)/20995])/b^3, 0, 
    ((-1/506462208*I)*M^4*Sqrt[1 - 4*nu]*nu^2*(13033487881 - 71675554774*nu + 
       100558773480*nu^2 - 24793613440*nu^3 + 2371145728*nu^4)*
      Sqrt[(11*Pi)/20995])/b^3, 0, ((I/10129244160)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (5127328835545 - 30664347360020*nu + 47847604931698*nu^2 - 
       9258164561008*nu^3 - 6659962524160*nu^4 + 770967363584*nu^5)*Sqrt[Pi])/
     (Sqrt[230945]*b^3), 0, ((-1/91163197440*I)*M^4*Sqrt[1 - 4*nu]*nu^2*
      (65910083451495 - 413910722533295*nu + 680614945671351*nu^2 - 
       95920095794744*nu^3 - 159919556926228*nu^4 - 44049548941200*nu^5 + 
       8217147028992*nu^6)*Sqrt[Pi])/(Sqrt[230945]*b^3)}, 6, 15, 1], 
  SeriesData[p, 0, {((I/525)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (122251 - 579590*nu + 595980*nu^2))/(b^4*Sqrt[230945*Pi]), 0, 
    ((-1/53603550*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(-116329062790 + 
       531770760983*nu - 513272369610*nu^2 + 5492066580*nu^3))/
     (b^4*Sqrt[230945*Pi]), -1/34406400*(M^5*nu^2*Sqrt[Pi - 4*nu*Pi]*
       (-16023683072*I + 561407385*Pi + 887040*nu^2*(-88064*I + 3675*Pi) - 
        2420*nu*(-31391744*I + 1176525*Pi)))/(Sqrt[230945]*b^4*Pi), 
    ((-1/281378113216200*I)*M^5*Sqrt[1 - 4*nu]*nu^2*(2644211947403244528 - 
       14575260933971122385*nu + 20956159386984174353*nu^2 - 
       6073628164547353410*nu^3 + 320636496344143980*nu^4))/
     (b^4*Sqrt[230945*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*
      (464257918435328*I - 41561106888015*Pi + 78059520*nu^3*
        (-333824*I + 335349*Pi) - 87120*nu^2*(-23059628032*I + 
         2891982789*Pi) + 88*nu*(-23952055730176*I + 2397734389215*Pi)))/
     (127166054400*b^4*Sqrt[230945*Pi]), 
    ((I/1100188422675342000)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (22050678588480385986176 - 136702940461520849724301*nu + 
       233626742595529527789545*nu^2 - 81753352461104131949141*nu^3 - 
       17470305423755836702050*nu^4 + 2170007279057770452300*nu^5))/
     (b^4*Sqrt[230945*Pi]), (M^5*Sqrt[1 - 4*nu]*nu^2*
      (-15612815680934510592*I + (87298639380510408704*I)*nu - 
       (129105209294518747136*I)*nu^2 + (40807434189872824320*I)*nu^3 - 
       (2239705656128962560*I)*nu^4 + 1849281240901380825*Pi - 
       11633809673912718600*nu*Pi + 20871217336696594560*nu^2*Pi - 
       9809991344679926400*nu^3*Pi + 545163424693493760*nu^4*Pi))/
     (982739268403200*b^4*Sqrt[230945*Pi]), 
    ((-1/167228640246651984000*I)*M^5*Sqrt[1 - 4*nu]*nu^2*
      (4842524815575927054893568 - 32812040613698121852240129*nu + 
       62810666004690841247961853*nu^2 - 23997679374217848797794296*nu^3 - 
       9996109128100846915000837*nu^4 - 1062550216933649171918190*nu^5 + 
       405521778286558251378060*nu^6))/(b^4*Sqrt[230945*Pi])}, 4, 13, 1]}, 3, 
 5, 1]


==> anc/spectrum_0_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((K0^2*M^4*u^2)/(15*b^2*Sqrt[Pi]) - 
      (2*d^2*K0^2*M^4*u^2)/(15*b^2*Sqrt[Pi]) + (d^4*K0^2*M^4*u^2)/
       (15*b^2*Sqrt[Pi]) + (K1^2*M^4*u^2)/(5*b^2*Sqrt[Pi]) - 
      (2*d^2*K1^2*M^4*u^2)/(5*b^2*Sqrt[Pi]) + (d^4*K1^2*M^4*u^2)/
       (5*b^2*Sqrt[Pi]) + (3*K0*K1*M^4*u^3)/(5*b^2*Sqrt[Pi]) - 
      (6*d^2*K0*K1*M^4*u^3)/(5*b^2*Sqrt[Pi]) + (3*d^4*K0*K1*M^4*u^3)/
       (5*b^2*Sqrt[Pi]) + (K0^2*M^4*u^4)/(5*b^2*Sqrt[Pi]) - 
      (2*d^2*K0^2*M^4*u^4)/(5*b^2*Sqrt[Pi]) + (d^4*K0^2*M^4*u^4)/
       (5*b^2*Sqrt[Pi]) + (K1^2*M^4*u^4)/(5*b^2*Sqrt[Pi]) - 
      (2*d^2*K1^2*M^4*u^4)/(5*b^2*Sqrt[Pi]) + (d^4*K1^2*M^4*u^4)/
       (5*b^2*Sqrt[Pi]))/Pi, 0, ((-8*K0^2*M^4*u^2)/(35*b^2*Sqrt[Pi]) + 
      (47*d^2*K0^2*M^4*u^2)/(105*b^2*Sqrt[Pi]) - (22*d^4*K0^2*M^4*u^2)/
       (105*b^2*Sqrt[Pi]) - (d^6*K0^2*M^4*u^2)/(105*b^2*Sqrt[Pi]) + 
      (5*K1^2*M^4*u^2)/(7*b^2*Sqrt[Pi]) - (10*d^2*K1^2*M^4*u^2)/
       (7*b^2*Sqrt[Pi]) + (5*d^4*K1^2*M^4*u^2)/(7*b^2*Sqrt[Pi]) + 
      (31*K0*K1*M^4*u^3)/(105*b^2*Sqrt[Pi]) - (22*d^2*K0*K1*M^4*u^3)/
       (35*b^2*Sqrt[Pi]) + (13*d^4*K0*K1*M^4*u^3)/(35*b^2*Sqrt[Pi]) - 
      (4*d^6*K0*K1*M^4*u^3)/(105*b^2*Sqrt[Pi]) + (K0^2*M^4*u^4)/
       (210*b^2*Sqrt[Pi]) - (d^2*K0^2*M^4*u^4)/(105*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^4)/(210*b^2*Sqrt[Pi]) - (19*K1^2*M^4*u^4)/
       (210*b^2*Sqrt[Pi]) + (5*d^2*K1^2*M^4*u^4)/(28*b^2*Sqrt[Pi]) - 
      (3*d^4*K1^2*M^4*u^4)/(35*b^2*Sqrt[Pi]) - (d^6*K1^2*M^4*u^4)/
       (420*b^2*Sqrt[Pi]) - (4*K0*K1*M^4*u^5)/(21*b^2*Sqrt[Pi]) + 
      (37*d^2*K0*K1*M^4*u^5)/(105*b^2*Sqrt[Pi]) - (2*d^4*K0*K1*M^4*u^5)/
       (15*b^2*Sqrt[Pi]) - (d^6*K0*K1*M^4*u^5)/(35*b^2*Sqrt[Pi]) + 
      (d^2*K0^2*M^4*u^6)/(42*b^2*Sqrt[Pi]) - (d^4*K0^2*M^4*u^6)/
       (21*b^2*Sqrt[Pi]) + (d^6*K0^2*M^4*u^6)/(42*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^6)/(42*b^2*Sqrt[Pi]) - (d^4*K1^2*M^4*u^6)/
       (21*b^2*Sqrt[Pi]) + (d^6*K1^2*M^4*u^6)/(42*b^2*Sqrt[Pi]))/Pi, 0, 
    ((43*K0^2*M^4*u^2)/(420*b^2*Sqrt[Pi]) - (d^2*K0^2*M^4*u^2)/
       (6*b^2*Sqrt[Pi]) + (8*d^4*K0^2*M^4*u^2)/(315*b^2*Sqrt[Pi]) + 
      (5*d^6*K0^2*M^4*u^2)/(126*b^2*Sqrt[Pi]) - (d^8*K0^2*M^4*u^2)/
       (1260*b^2*Sqrt[Pi]) + (32*K1^2*M^4*u^2)/(63*b^2*Sqrt[Pi]) - 
      (64*d^2*K1^2*M^4*u^2)/(63*b^2*Sqrt[Pi]) + (32*d^4*K1^2*M^4*u^2)/
       (63*b^2*Sqrt[Pi]) - (104*K0*K1*M^4*u^3)/(945*b^2*Sqrt[Pi]) + 
      (274*d^2*K0*K1*M^4*u^3)/(945*b^2*Sqrt[Pi]) - (16*d^4*K0*K1*M^4*u^3)/
       (63*b^2*Sqrt[Pi]) + (74*d^6*K0*K1*M^4*u^3)/(945*b^2*Sqrt[Pi]) - 
      (4*d^8*K0*K1*M^4*u^3)/(945*b^2*Sqrt[Pi]) - (22*K0^2*M^4*u^4)/
       (135*b^2*Sqrt[Pi]) + (583*d^2*K0^2*M^4*u^4)/(1890*b^2*Sqrt[Pi]) - 
      (9*d^4*K0^2*M^4*u^4)/(70*b^2*Sqrt[Pi]) - (31*d^6*K0^2*M^4*u^4)/
       (1890*b^2*Sqrt[Pi]) - (d^8*K0^2*M^4*u^4)/(1890*b^2*Sqrt[Pi]) + 
      (12823*K1^2*M^4*u^4)/(45360*b^2*Sqrt[Pi]) - (1633*d^2*K1^2*M^4*u^4)/
       (3240*b^2*Sqrt[Pi]) + (454*d^4*K1^2*M^4*u^4)/(2835*b^2*Sqrt[Pi]) + 
      (461*d^6*K1^2*M^4*u^4)/(7560*b^2*Sqrt[Pi]) + (d^8*K1^2*M^4*u^4)/
       (5040*b^2*Sqrt[Pi]) + (211*K0*K1*M^4*u^5)/(11340*b^2*Sqrt[Pi]) - 
      (314*d^2*K0*K1*M^4*u^5)/(2835*b^2*Sqrt[Pi]) + (881*d^4*K0*K1*M^4*u^5)/
       (5670*b^2*Sqrt[Pi]) - (10*d^6*K0*K1*M^4*u^5)/(189*b^2*Sqrt[Pi]) - 
      (13*d^8*K0*K1*M^4*u^5)/(1260*b^2*Sqrt[Pi]) + (1007*K0^2*M^4*u^6)/
       (36288*b^2*Sqrt[Pi]) - (503*d^2*K0^2*M^4*u^6)/(45360*b^2*Sqrt[Pi]) - 
      (899*d^4*K0^2*M^4*u^6)/(18144*b^2*Sqrt[Pi]) + (323*d^6*K0^2*M^4*u^6)/
       (15120*b^2*Sqrt[Pi]) + (697*d^8*K0^2*M^4*u^6)/(60480*b^2*Sqrt[Pi]) + 
      (1027*K1^2*M^4*u^6)/(36288*b^2*Sqrt[Pi]) - (169*d^2*K1^2*M^4*u^6)/
       (6480*b^2*Sqrt[Pi]) - (463*d^4*K1^2*M^4*u^6)/(18144*b^2*Sqrt[Pi]) + 
      (9*d^6*K1^2*M^4*u^6)/(560*b^2*Sqrt[Pi]) + (437*d^8*K1^2*M^4*u^6)/
       (60480*b^2*Sqrt[Pi]) + (K0*K1*M^4*u^7)/(1008*b^2*Sqrt[Pi]) - 
      (23*d^2*K0*K1*M^4*u^7)/(756*b^2*Sqrt[Pi]) + (73*d^4*K0*K1*M^4*u^7)/
       (1512*b^2*Sqrt[Pi]) - (d^6*K0*K1*M^4*u^7)/(108*b^2*Sqrt[Pi]) - 
      (29*d^8*K0*K1*M^4*u^7)/(3024*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^8)/(9072*b^2*Sqrt[Pi]) + (d^2*K0^2*M^4*u^8)/
       (2268*b^2*Sqrt[Pi]) - (d^4*K0^2*M^4*u^8)/(4536*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^8)/(756*b^2*Sqrt[Pi]) + (d^8*K0^2*M^4*u^8)/
       (1008*b^2*Sqrt[Pi]) + (K1^2*M^4*u^8)/(9072*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^8)/(2268*b^2*Sqrt[Pi]) - (d^4*K1^2*M^4*u^8)/
       (4536*b^2*Sqrt[Pi]) - (d^6*K1^2*M^4*u^8)/(756*b^2*Sqrt[Pi]) + 
      (d^8*K1^2*M^4*u^8)/(1008*b^2*Sqrt[Pi]))/Pi, 0, 
    ((1139*K0^2*M^4*u^2)/(5544*b^2*Sqrt[Pi]) - (24823*d^2*K0^2*M^4*u^2)/
       (55440*b^2*Sqrt[Pi]) + (1567*d^4*K0^2*M^4*u^2)/(5544*b^2*Sqrt[Pi]) - 
      (29*d^6*K0^2*M^4*u^2)/(660*b^2*Sqrt[Pi]) + (17*d^8*K0^2*M^4*u^2)/
       (4620*b^2*Sqrt[Pi]) - (d^10*K0^2*M^4*u^2)/(11088*b^2*Sqrt[Pi]) - 
      (604*K1^2*M^4*u^2)/(3465*b^2*Sqrt[Pi]) + (1208*d^2*K1^2*M^4*u^2)/
       (3465*b^2*Sqrt[Pi]) - (604*d^4*K1^2*M^4*u^2)/(3465*b^2*Sqrt[Pi]) - 
      (1937*K0*K1*M^4*u^3)/(4158*b^2*Sqrt[Pi]) + (38561*d^2*K0*K1*M^4*u^3)/
       (41580*b^2*Sqrt[Pi]) - (9319*d^4*K0*K1*M^4*u^3)/(20790*b^2*Sqrt[Pi]) - 
      (34*d^6*K0*K1*M^4*u^3)/(1485*b^2*Sqrt[Pi]) + (106*d^8*K0*K1*M^4*u^3)/
       (10395*b^2*Sqrt[Pi]) - (5*d^10*K0*K1*M^4*u^3)/(8316*b^2*Sqrt[Pi]) + 
      (601*K0^2*M^4*u^4)/(83160*b^2*Sqrt[Pi]) + (269*d^2*K0^2*M^4*u^4)/
       (20790*b^2*Sqrt[Pi]) - (499*d^4*K0^2*M^4*u^4)/(10395*b^2*Sqrt[Pi]) + 
      (1171*d^6*K0^2*M^4*u^4)/(41580*b^2*Sqrt[Pi]) - 
      (17*d^8*K0^2*M^4*u^4)/(83160*b^2*Sqrt[Pi]) - (d^10*K0^2*M^4*u^4)/
       (8316*b^2*Sqrt[Pi]) - (34747*K1^2*M^4*u^4)/(332640*b^2*Sqrt[Pi]) + 
      (90389*d^2*K1^2*M^4*u^4)/(399168*b^2*Sqrt[Pi]) - 
      (130561*d^4*K1^2*M^4*u^4)/(997920*b^2*Sqrt[Pi]) + 
      (13*d^6*K1^2*M^4*u^4)/(55440*b^2*Sqrt[Pi]) + (853*d^8*K1^2*M^4*u^4)/
       (99792*b^2*Sqrt[Pi]) + (131*d^10*K1^2*M^4*u^4)/
       (1995840*b^2*Sqrt[Pi]) - (3937*K0*K1*M^4*u^5)/(41580*b^2*Sqrt[Pi]) + 
      (2668*d^2*K0*K1*M^4*u^5)/(31185*b^2*Sqrt[Pi]) + 
      (301*d^4*K0*K1*M^4*u^5)/(3240*b^2*Sqrt[Pi]) - (5527*d^6*K0*K1*M^4*u^5)/
       (83160*b^2*Sqrt[Pi]) - (727*d^8*K0*K1*M^4*u^5)/(49896*b^2*Sqrt[Pi]) - 
      (683*d^10*K0*K1*M^4*u^5)/(249480*b^2*Sqrt[Pi]) - 
      (2141*K0^2*M^4*u^6)/(1330560*b^2*Sqrt[Pi]) + (242951*d^2*K0^2*M^4*u^6)/
       (3991680*b^2*Sqrt[Pi]) - (175379*d^4*K0^2*M^4*u^6)/
       (1995840*b^2*Sqrt[Pi]) + (9*d^6*K0^2*M^4*u^6)/(2240*b^2*Sqrt[Pi]) + 
      (7319*d^8*K0^2*M^4*u^6)/(362880*b^2*Sqrt[Pi]) + 
      (17683*d^10*K0^2*M^4*u^6)/(3991680*b^2*Sqrt[Pi]) - 
      (307*K1^2*M^4*u^6)/(40320*b^2*Sqrt[Pi]) + (239*d^2*K1^2*M^4*u^6)/
       (4224*b^2*Sqrt[Pi]) - (16601*d^4*K1^2*M^4*u^6)/(221760*b^2*Sqrt[Pi]) + 
      (25127*d^6*K1^2*M^4*u^6)/(1995840*b^2*Sqrt[Pi]) + 
      (44491*d^8*K1^2*M^4*u^6)/(3991680*b^2*Sqrt[Pi]) + 
      (8611*d^10*K1^2*M^4*u^6)/(3991680*b^2*Sqrt[Pi]) - 
      (109*K0*K1*M^4*u^7)/(9240*b^2*Sqrt[Pi]) - (55039*d^2*K0*K1*M^4*u^7)/
       (3991680*b^2*Sqrt[Pi]) + (15577*d^4*K0*K1*M^4*u^7)/
       (498960*b^2*Sqrt[Pi]) + (41147*d^6*K0*K1*M^4*u^7)/
       (1995840*b^2*Sqrt[Pi]) - (2071*d^8*K0*K1*M^4*u^7)/
       (99792*b^2*Sqrt[Pi]) - (21943*d^10*K0*K1*M^4*u^7)/
       (3991680*b^2*Sqrt[Pi]) - (K0^2*M^4*u^8)/(6930*b^2*Sqrt[Pi]) + 
      (677*d^2*K0^2*M^4*u^8)/(120960*b^2*Sqrt[Pi]) - 
      (67*d^4*K0^2*M^4*u^8)/(13860*b^2*Sqrt[Pi]) - (2105*d^6*K0^2*M^4*u^8)/
       (399168*b^2*Sqrt[Pi]) + (211*d^8*K0^2*M^4*u^8)/(62370*b^2*Sqrt[Pi]) + 
      (5077*d^10*K0^2*M^4*u^8)/(3991680*b^2*Sqrt[Pi]) - 
      (19*K1^2*M^4*u^8)/(99792*b^2*Sqrt[Pi]) + (263*d^2*K1^2*M^4*u^8)/
       (49280*b^2*Sqrt[Pi]) - (211*d^4*K1^2*M^4*u^8)/(41580*b^2*Sqrt[Pi]) - 
      (8087*d^6*K1^2*M^4*u^8)/(1995840*b^2*Sqrt[Pi]) + 
      (19*d^8*K1^2*M^4*u^8)/(6480*b^2*Sqrt[Pi]) + (4183*d^10*K1^2*M^4*u^8)/
       (3991680*b^2*Sqrt[Pi]) - (23*K0*K1*M^4*u^9)/(249480*b^2*Sqrt[Pi]) - 
      (d^2*K0*K1*M^4*u^9)/(1848*b^2*Sqrt[Pi]) - (d^4*K0*K1*M^4*u^9)/
       (2079*b^2*Sqrt[Pi]) + (31*d^6*K0*K1*M^4*u^9)/(12474*b^2*Sqrt[Pi]) - 
      (5*d^8*K0*K1*M^4*u^9)/(5544*b^2*Sqrt[Pi]) - (13*d^10*K0*K1*M^4*u^9)/
       (27720*b^2*Sqrt[Pi]) + (d^2*K0^2*M^4*u^10)/(47520*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^10)/(23760*b^2*Sqrt[Pi]) + (d^10*K0^2*M^4*u^10)/
       (47520*b^2*Sqrt[Pi]) + (d^2*K1^2*M^4*u^10)/(47520*b^2*Sqrt[Pi]) - 
      (d^6*K1^2*M^4*u^10)/(23760*b^2*Sqrt[Pi]) + (d^10*K1^2*M^4*u^10)/
       (47520*b^2*Sqrt[Pi]))/Pi, 0, 
    ((-13919*K0^2*M^4*u^2)/(192192*b^2*Sqrt[Pi]) + (39967*d^2*K0^2*M^4*u^2)/
       (288288*b^2*Sqrt[Pi]) - (62039*d^4*K0^2*M^4*u^2)/
       (960960*b^2*Sqrt[Pi]) + (401*d^6*K0^2*M^4*u^2)/(120120*b^2*Sqrt[Pi]) - 
      (249*d^8*K0^2*M^4*u^2)/(45760*b^2*Sqrt[Pi]) + (19*d^10*K0^2*M^4*u^2)/
       (41184*b^2*Sqrt[Pi]) - (d^12*K0^2*M^4*u^2)/(82368*b^2*Sqrt[Pi]) + 
      (4064*K1^2*M^4*u^2)/(45045*b^2*Sqrt[Pi]) - (8128*d^2*K1^2*M^4*u^2)/
       (45045*b^2*Sqrt[Pi]) + (4064*d^4*K1^2*M^4*u^2)/(45045*b^2*Sqrt[Pi]) + 
      (475087*K0*K1*M^4*u^3)/(5405400*b^2*Sqrt[Pi]) - 
      (64507*d^2*K0*K1*M^4*u^3)/(491400*b^2*Sqrt[Pi]) - 
      (6679*d^4*K0*K1*M^4*u^3)/(1801800*b^2*Sqrt[Pi]) + 
      (69143*d^6*K0*K1*M^4*u^3)/(1351350*b^2*Sqrt[Pi]) - 
      (6137*d^8*K0*K1*M^4*u^3)/(1081080*b^2*Sqrt[Pi]) + 
      (47*d^10*K0*K1*M^4*u^3)/(27720*b^2*Sqrt[Pi]) - 
      (d^12*K0*K1*M^4*u^3)/(10296*b^2*Sqrt[Pi]) + (1700579*K0^2*M^4*u^4)/
       (21621600*b^2*Sqrt[Pi]) - (225403*d^2*K0^2*M^4*u^4)/
       (1663200*b^2*Sqrt[Pi]) + (275237*d^4*K0^2*M^4*u^4)/
       (7207200*b^2*Sqrt[Pi]) + (84871*d^6*K0^2*M^4*u^4)/
       (5405400*b^2*Sqrt[Pi]) + (1117*d^8*K0^2*M^4*u^4)/
       (393120*b^2*Sqrt[Pi]) + (79*d^10*K0^2*M^4*u^4)/(480480*b^2*Sqrt[Pi]) - 
      (d^12*K0^2*M^4*u^4)/(41184*b^2*Sqrt[Pi]) + (29629993*K1^2*M^4*u^4)/
       (199584000*b^2*Sqrt[Pi]) - (360303719*d^2*K1^2*M^4*u^4)/
       (1297296000*b^2*Sqrt[Pi]) + (275571209*d^4*K1^2*M^4*u^4)/
       (2594592000*b^2*Sqrt[Pi]) + (1836409*d^6*K1^2*M^4*u^4)/
       (64864800*b^2*Sqrt[Pi]) - (3421753*d^8*K1^2*M^4*u^4)/
       (518918400*b^2*Sqrt[Pi]) + (69227*d^10*K1^2*M^4*u^4)/
       (51891840*b^2*Sqrt[Pi]) + (23*d^12*K1^2*M^4*u^4)/
       (1596672*b^2*Sqrt[Pi]) + (35896351*K0*K1*M^4*u^5)/
       (648648000*b^2*Sqrt[Pi]) - (27073633*d^2*K0*K1*M^4*u^5)/
       (162162000*b^2*Sqrt[Pi]) + (89689451*d^4*K0*K1*M^4*u^5)/
       (648648000*b^2*Sqrt[Pi]) - (3583*d^6*K0*K1*M^4*u^5)/
       (2027025*b^2*Sqrt[Pi]) - (386521*d^8*K0*K1*M^4*u^5)/
       (18532800*b^2*Sqrt[Pi]) - (1667*d^10*K0*K1*M^4*u^5)/
       (498960*b^2*Sqrt[Pi]) - (3595*d^12*K0*K1*M^4*u^5)/
       (5189184*b^2*Sqrt[Pi]) + (130320409*K0^2*M^4*u^6)/
       (10378368000*b^2*Sqrt[Pi]) + (5092343*d^2*K0^2*M^4*u^6)/
       (2594592000*b^2*Sqrt[Pi]) - (13826773*d^4*K0^2*M^4*u^6)/
       (1482624000*b^2*Sqrt[Pi]) - (1733423*d^6*K0^2*M^4*u^6)/
       (64864800*b^2*Sqrt[Pi]) + (3644321*d^8*K0^2*M^4*u^6)/
       (296524800*b^2*Sqrt[Pi]) + (73019*d^10*K0^2*M^4*u^6)/
       (9434880*b^2*Sqrt[Pi]) + (622927*d^12*K0^2*M^4*u^6)/
       (415134720*b^2*Sqrt[Pi]) + (33872161*K1^2*M^4*u^6)/
       (2075673600*b^2*Sqrt[Pi]) - (25609*d^2*K1^2*M^4*u^6)/
       (2246400*b^2*Sqrt[Pi]) - (15307459*d^4*K1^2*M^4*u^6)/
       (2075673600*b^2*Sqrt[Pi]) - (1509983*d^6*K1^2*M^4*u^6)/
       (129729600*b^2*Sqrt[Pi]) + (330229*d^8*K1^2*M^4*u^6)/
       (32947200*b^2*Sqrt[Pi]) + (359039*d^10*K1^2*M^4*u^6)/
       (103783680*b^2*Sqrt[Pi]) + (23137*d^12*K1^2*M^4*u^6)/
       (37739520*b^2*Sqrt[Pi]) + (3289849*K0*K1*M^4*u^7)/
       (864864000*b^2*Sqrt[Pi]) - (30143521*d^2*K0*K1*M^4*u^7)/
       (648648000*b^2*Sqrt[Pi]) + (10995683*d^4*K0*K1*M^4*u^7)/
       (288288000*b^2*Sqrt[Pi]) + (230557*d^6*K0*K1*M^4*u^7)/
       (7207200*b^2*Sqrt[Pi]) - (1024093*d^8*K0*K1*M^4*u^7)/
       (74131200*b^2*Sqrt[Pi]) - (6557*d^10*K0*K1*M^4*u^7)/
       (576576*b^2*Sqrt[Pi]) - (5251*d^12*K0*K1*M^4*u^7)/
       (2306304*b^2*Sqrt[Pi]) + (484847*K0^2*M^4*u^8)/
       (471744000*b^2*Sqrt[Pi]) + (214241*d^2*K0^2*M^4*u^8)/
       (54054000*b^2*Sqrt[Pi]) + (374407*d^4*K0^2*M^4*u^8)/
       (471744000*b^2*Sqrt[Pi]) - (17879*d^6*K0^2*M^4*u^8)/
       (1474200*b^2*Sqrt[Pi]) + (38663*d^8*K0^2*M^4*u^8)/
       (23063040*b^2*Sqrt[Pi]) + (12559*d^10*K0^2*M^4*u^8)/
       (3243240*b^2*Sqrt[Pi]) + (164863*d^12*K0^2*M^4*u^8)/
       (207567360*b^2*Sqrt[Pi]) + (92747*K1^2*M^4*u^8)/
       (86486400*b^2*Sqrt[Pi]) + (677653*d^2*K1^2*M^4*u^8)/
       (259459200*b^2*Sqrt[Pi]) + (1217*d^4*K1^2*M^4*u^8)/
       (1601600*b^2*Sqrt[Pi]) - (416881*d^6*K1^2*M^4*u^8)/
       (43243200*b^2*Sqrt[Pi]) + (460133*d^8*K1^2*M^4*u^8)/
       (259459200*b^2*Sqrt[Pi]) + (49151*d^10*K1^2*M^4*u^8)/
       (17297280*b^2*Sqrt[Pi]) + (419*d^12*K1^2*M^4*u^8)/
       (720720*b^2*Sqrt[Pi]) + (100939*K0*K1*M^4*u^9)/
       (1297296000*b^2*Sqrt[Pi]) - (57461*d^2*K0*K1*M^4*u^9)/
       (20592000*b^2*Sqrt[Pi]) - (60241*d^4*K0*K1*M^4*u^9)/
       (216216000*b^2*Sqrt[Pi]) + (704299*d^6*K0*K1*M^4*u^9)/
       (129729600*b^2*Sqrt[Pi]) + (8143*d^8*K0*K1*M^4*u^9)/
       (28828800*b^2*Sqrt[Pi]) - (38953*d^10*K0*K1*M^4*u^9)/
       (17297280*b^2*Sqrt[Pi]) - (3037*d^12*K0*K1*M^4*u^9)/
       (6486480*b^2*Sqrt[Pi]) + (271*K0^2*M^4*u^10)/(24024000*b^2*Sqrt[Pi]) + 
      (132157*d^2*K0^2*M^4*u^10)/(1297296000*b^2*Sqrt[Pi]) + 
      (299609*d^4*K0^2*M^4*u^10)/(1297296000*b^2*Sqrt[Pi]) - 
      (4267*d^6*K0^2*M^4*u^10)/(8648640*b^2*Sqrt[Pi]) - 
      (779*d^8*K0^2*M^4*u^10)/(6486480*b^2*Sqrt[Pi]) + 
      (1627*d^10*K0^2*M^4*u^10)/(7413120*b^2*Sqrt[Pi]) + 
      (863*d^12*K0^2*M^4*u^10)/(17297280*b^2*Sqrt[Pi]) + 
      (7373*K1^2*M^4*u^10)/(648648000*b^2*Sqrt[Pi]) + 
      (119263*d^2*K1^2*M^4*u^10)/(1297296000*b^2*Sqrt[Pi]) + 
      (31319*d^4*K1^2*M^4*u^10)/(144144000*b^2*Sqrt[Pi]) - 
      (20173*d^6*K1^2*M^4*u^10)/(43243200*b^2*Sqrt[Pi]) - 
      (6397*d^8*K1^2*M^4*u^10)/(64864800*b^2*Sqrt[Pi]) + 
      (1481*d^10*K1^2*M^4*u^10)/(7413120*b^2*Sqrt[Pi]) + 
      (2323*d^12*K1^2*M^4*u^10)/(51891840*b^2*Sqrt[Pi]) + 
      (K0*K1*M^4*u^11)/(6177600*b^2*Sqrt[Pi]) - (31*d^2*K0*K1*M^4*u^11)/
       (1544400*b^2*Sqrt[Pi]) - (521*d^4*K0*K1*M^4*u^11)/
       (18532800*b^2*Sqrt[Pi]) + (127*d^6*K0*K1*M^4*u^11)/
       (2316600*b^2*Sqrt[Pi]) + (809*d^8*K0*K1*M^4*u^11)/
       (18532800*b^2*Sqrt[Pi]) - (37*d^10*K0*K1*M^4*u^11)/
       (926640*b^2*Sqrt[Pi]) - (d^12*K0*K1*M^4*u^11)/(95040*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^12)/(92664000*b^2*Sqrt[Pi]) + (d^2*K0^2*M^4*u^12)/
       (5148000*b^2*Sqrt[Pi]) + (71*d^4*K0^2*M^4*u^12)/
       (92664000*b^2*Sqrt[Pi]) - (d^6*K0^2*M^4*u^12)/(926640*b^2*Sqrt[Pi]) - 
      (d^8*K0^2*M^4*u^12)/(1425600*b^2*Sqrt[Pi]) + (d^10*K0^2*M^4*u^12)/
       (1853280*b^2*Sqrt[Pi]) + (d^12*K0^2*M^4*u^12)/(3706560*b^2*Sqrt[Pi]) + 
      (K1^2*M^4*u^12)/(92664000*b^2*Sqrt[Pi]) + (d^2*K1^2*M^4*u^12)/
       (5148000*b^2*Sqrt[Pi]) + (71*d^4*K1^2*M^4*u^12)/
       (92664000*b^2*Sqrt[Pi]) - (d^6*K1^2*M^4*u^12)/(926640*b^2*Sqrt[Pi]) - 
      (d^8*K1^2*M^4*u^12)/(1425600*b^2*Sqrt[Pi]) + (d^10*K1^2*M^4*u^12)/
       (1853280*b^2*Sqrt[Pi]) + (d^12*K1^2*M^4*u^12)/(3706560*b^2*Sqrt[Pi]))/
     Pi, 0, ((22881*K0^2*M^4*u^2)/(640640*b^2*Sqrt[Pi]) - 
      (348847*d^2*K0^2*M^4*u^2)/(5765760*b^2*Sqrt[Pi]) + 
      (12737*d^4*K0^2*M^4*u^2)/(823680*b^2*Sqrt[Pi]) + 
      (1049*d^6*K0^2*M^4*u^2)/(149760*b^2*Sqrt[Pi]) + 
      (29*d^8*K0^2*M^4*u^2)/(9360*b^2*Sqrt[Pi]) - (443*d^10*K0^2*M^4*u^2)/
       (524160*b^2*Sqrt[Pi]) + (7*d^12*K0^2*M^4*u^2)/(102960*b^2*Sqrt[Pi]) - 
      (d^14*K0^2*M^4*u^2)/(549120*b^2*Sqrt[Pi]) - (2528*K1^2*M^4*u^2)/
       (45045*b^2*Sqrt[Pi]) + (5056*d^2*K1^2*M^4*u^2)/(45045*b^2*Sqrt[Pi]) - 
      (2528*d^4*K1^2*M^4*u^2)/(45045*b^2*Sqrt[Pi]) - 
      (565199*K0*K1*M^4*u^3)/(21621600*b^2*Sqrt[Pi]) + 
      (555409*d^2*K0*K1*M^4*u^3)/(21621600*b^2*Sqrt[Pi]) + 
      (680987*d^4*K0*K1*M^4*u^3)/(21621600*b^2*Sqrt[Pi]) - 
      (1573409*d^6*K0*K1*M^4*u^3)/(43243200*b^2*Sqrt[Pi]) + 
      (70459*d^8*K0*K1*M^4*u^3)/(10810800*b^2*Sqrt[Pi]) - 
      (223*d^10*K0*K1*M^4*u^3)/(151200*b^2*Sqrt[Pi]) + 
      (163*d^12*K0*K1*M^4*u^3)/(514800*b^2*Sqrt[Pi]) - 
      (7*d^14*K0*K1*M^4*u^3)/(411840*b^2*Sqrt[Pi]) - 
      (2730043*K0^2*M^4*u^4)/(86486400*b^2*Sqrt[Pi]) + 
      (1946899*d^2*K0^2*M^4*u^4)/(43243200*b^2*Sqrt[Pi]) + 
      (417289*d^4*K0^2*M^4*u^4)/(86486400*b^2*Sqrt[Pi]) - 
      (391961*d^6*K0^2*M^4*u^4)/(21621600*b^2*Sqrt[Pi]) - 
      (37229*d^8*K0^2*M^4*u^4)/(86486400*b^2*Sqrt[Pi]) + 
      (757*d^10*K0^2*M^4*u^4)/(3326400*b^2*Sqrt[Pi]) + 
      (227*d^12*K0^2*M^4*u^4)/(4118400*b^2*Sqrt[Pi]) - 
      (d^14*K0^2*M^4*u^4)/(205920*b^2*Sqrt[Pi]) - (20125187*K1^2*M^4*u^4)/
       (207567360*b^2*Sqrt[Pi]) + (21164947*d^2*K1^2*M^4*u^4)/
       (133056000*b^2*Sqrt[Pi]) - (40240127*d^4*K1^2*M^4*u^4)/
       (1729728000*b^2*Sqrt[Pi]) - (2041931*d^6*K1^2*M^4*u^4)/
       (46126080*b^2*Sqrt[Pi]) + (3058883*d^8*K1^2*M^4*u^4)/
       (432432000*b^2*Sqrt[Pi]) - (886471*d^10*K1^2*M^4*u^4)/
       (471744000*b^2*Sqrt[Pi]) + (32321*d^12*K1^2*M^4*u^4)/
       (144144000*b^2*Sqrt[Pi]) + (4397*d^14*K1^2*M^4*u^4)/
       (1482624000*b^2*Sqrt[Pi]) - (468763*K0*K1*M^4*u^5)/
       (6486480*b^2*Sqrt[Pi]) + (33862637*d^2*K0*K1*M^4*u^5)/
       (216216000*b^2*Sqrt[Pi]) - (19027009*d^4*K0*K1*M^4*u^5)/
       (216216000*b^2*Sqrt[Pi]) - (116399*d^6*K0*K1*M^4*u^5)/
       (11531520*b^2*Sqrt[Pi]) + (600701*d^8*K0*K1*M^4*u^5)/
       (33264000*b^2*Sqrt[Pi]) - (2255017*d^10*K0*K1*M^4*u^5)/
       (648648000*b^2*Sqrt[Pi]) - (95429*d^12*K0*K1*M^4*u^5)/
       (144144000*b^2*Sqrt[Pi]) - (449*d^14*K0*K1*M^4*u^5)/
       (2592000*b^2*Sqrt[Pi]) - (33682237*K0^2*M^4*u^6)/
       (4151347200*b^2*Sqrt[Pi]) + (75259213*d^2*K0^2*M^4*u^6)/
       (3459456000*b^2*Sqrt[Pi]) - (4382867*d^4*K0^2*M^4*u^6)/
       (329472000*b^2*Sqrt[Pi]) + (284147*d^6*K0^2*M^4*u^6)/
       (98841600*b^2*Sqrt[Pi]) - (62769713*d^8*K0^2*M^4*u^6)/
       (6918912000*b^2*Sqrt[Pi]) + (2936767*d^10*K0^2*M^4*u^6)/
       (943488000*b^2*Sqrt[Pi]) + (403213*d^12*K0^2*M^4*u^6)/
       (177408000*b^2*Sqrt[Pi]) + (54011*d^14*K0^2*M^4*u^6)/
       (114048000*b^2*Sqrt[Pi]) - (23907593*K1^2*M^4*u^6)/
       (1886976000*b^2*Sqrt[Pi]) + (47823067*d^2*K1^2*M^4*u^6)/
       (2075673600*b^2*Sqrt[Pi]) - (162461111*d^4*K1^2*M^4*u^6)/
       (20756736000*b^2*Sqrt[Pi]) + (4314533*d^6*K1^2*M^4*u^6)/
       (3459456000*b^2*Sqrt[Pi]) - (137807353*d^8*K1^2*M^4*u^6)/
       (20756736000*b^2*Sqrt[Pi]) + (19022933*d^10*K1^2*M^4*u^6)/
       (10378368000*b^2*Sqrt[Pi]) + (837511*d^12*K1^2*M^4*u^6)/
       (988416000*b^2*Sqrt[Pi]) + (1750261*d^14*K1^2*M^4*u^6)/
       (10378368000*b^2*Sqrt[Pi]) - (430091*K0*K1*M^4*u^7)/
       (72072000*b^2*Sqrt[Pi]) + (109720493*d^2*K0*K1*M^4*u^7)/
       (10378368000*b^2*Sqrt[Pi]) - (57680551*d^4*K0*K1*M^4*u^7)/
       (2594592000*b^2*Sqrt[Pi]) + (66133603*d^6*K0*K1*M^4*u^7)/
       (3459456000*b^2*Sqrt[Pi]) + (473423*d^8*K0*K1*M^4*u^7)/
       (46332000*b^2*Sqrt[Pi]) - (69913073*d^10*K0*K1*M^4*u^7)/
       (10378368000*b^2*Sqrt[Pi]) - (3591463*d^12*K0*K1*M^4*u^7)/
       (864864000*b^2*Sqrt[Pi]) - (218003*d^14*K0*K1*M^4*u^7)/
       (266112000*b^2*Sqrt[Pi]) - (2395483*K0^2*M^4*u^8)/
       (5189184000*b^2*Sqrt[Pi]) + (26476027*d^2*K0^2*M^4*u^8)/
       (5189184000*b^2*Sqrt[Pi]) + (177451*d^4*K0^2*M^4*u^8)/
       (148262400*b^2*Sqrt[Pi]) - (2952349*d^6*K0^2*M^4*u^8)/
       (399168000*b^2*Sqrt[Pi]) - (20779169*d^8*K0^2*M^4*u^8)/
       (5189184000*b^2*Sqrt[Pi]) + (2257351*d^10*K0^2*M^4*u^8)/
       (741312000*b^2*Sqrt[Pi]) + (2223007*d^12*K0^2*M^4*u^8)/
       (1037836800*b^2*Sqrt[Pi]) + (30029*d^14*K0^2*M^4*u^8)/
       (79833600*b^2*Sqrt[Pi]) - (1086847*K1^2*M^4*u^8)/
       (1729728000*b^2*Sqrt[Pi]) + (23547071*d^2*K1^2*M^4*u^8)/
       (5189184000*b^2*Sqrt[Pi]) - (86969*d^4*K1^2*M^4*u^8)/
       (199584000*b^2*Sqrt[Pi]) - (6020251*d^6*K1^2*M^4*u^8)/
       (1297296000*b^2*Sqrt[Pi]) - (4393183*d^8*K1^2*M^4*u^8)/
       (1729728000*b^2*Sqrt[Pi]) + (3593041*d^10*K1^2*M^4*u^8)/
       (1729728000*b^2*Sqrt[Pi]) + (595979*d^12*K1^2*M^4*u^8)/
       (432432000*b^2*Sqrt[Pi]) + (217391*d^14*K1^2*M^4*u^8)/
       (864864000*b^2*Sqrt[Pi]) - (5035531*K0*K1*M^4*u^9)/
       (15567552000*b^2*Sqrt[Pi]) - (43025783*d^2*K0*K1*M^4*u^9)/
       (31135104000*b^2*Sqrt[Pi]) - (27723127*d^4*K0*K1*M^4*u^9)/
       (7783776000*b^2*Sqrt[Pi]) + (62304689*d^6*K0*K1*M^4*u^9)/
       (10378368000*b^2*Sqrt[Pi]) + (18130807*d^8*K0*K1*M^4*u^9)/
       (5189184000*b^2*Sqrt[Pi]) - (3240557*d^10*K0*K1*M^4*u^9)/
       (1482624000*b^2*Sqrt[Pi]) - (6849091*d^12*K0*K1*M^4*u^9)/
       (3891888000*b^2*Sqrt[Pi]) - (805921*d^14*K0*K1*M^4*u^9)/
       (2830464000*b^2*Sqrt[Pi]) - (107501*K0^2*M^4*u^10)/
       (15567552000*b^2*Sqrt[Pi]) + (3529523*d^2*K0^2*M^4*u^10)/
       (12454041600*b^2*Sqrt[Pi]) + (13284001*d^4*K0^2*M^4*u^10)/
       (31135104000*b^2*Sqrt[Pi]) - (12709597*d^6*K0^2*M^4*u^10)/
       (20756736000*b^2*Sqrt[Pi]) - (653117*d^8*K0^2*M^4*u^10)/
       (864864000*b^2*Sqrt[Pi]) + (6454379*d^10*K0^2*M^4*u^10)/
       (20756736000*b^2*Sqrt[Pi]) + (174059*d^12*K0^2*M^4*u^10)/
       (566092800*b^2*Sqrt[Pi]) + (114319*d^14*K0^2*M^4*u^10)/
       (2490808320*b^2*Sqrt[Pi]) - (138739*K1^2*M^4*u^10)/
       (15567552000*b^2*Sqrt[Pi]) + (5436953*d^2*K1^2*M^4*u^10)/
       (20756736000*b^2*Sqrt[Pi]) + (232693*d^4*K1^2*M^4*u^10)/
       (691891200*b^2*Sqrt[Pi]) - (33019379*d^6*K1^2*M^4*u^10)/
       (62270208000*b^2*Sqrt[Pi]) - (172477*d^8*K1^2*M^4*u^10)/
       (277992000*b^2*Sqrt[Pi]) + (16720597*d^10*K1^2*M^4*u^10)/
       (62270208000*b^2*Sqrt[Pi]) + (7924277*d^12*K1^2*M^4*u^10)/
       (31135104000*b^2*Sqrt[Pi]) + (795601*d^14*K1^2*M^4*u^10)/
       (20756736000*b^2*Sqrt[Pi]) - (1549*K0*K1*M^4*u^11)/
       (389188800*b^2*Sqrt[Pi]) - (39349*d^2*K0*K1*M^4*u^11)/
       (864864000*b^2*Sqrt[Pi]) - (244523*d^4*K0*K1*M^4*u^11)/
       (1297296000*b^2*Sqrt[Pi]) + (261757*d^6*K0*K1*M^4*u^11)/
       (1556755200*b^2*Sqrt[Pi]) + (139493*d^8*K0*K1*M^4*u^11)/
       (486486000*b^2*Sqrt[Pi]) - (689851*d^10*K0*K1*M^4*u^11)/
       (7783776000*b^2*Sqrt[Pi]) - (436853*d^12*K0*K1*M^4*u^11)/
       (3891888000*b^2*Sqrt[Pi]) - (13873*d^14*K0*K1*M^4*u^11)/
       (864864000*b^2*Sqrt[Pi]) - (K0^2*M^4*u^12)/(37065600*b^2*Sqrt[Pi]) + 
      (5237*d^2*K0^2*M^4*u^12)/(1945944000*b^2*Sqrt[Pi]) + 
      (33557*d^4*K0^2*M^4*u^12)/(3891888000*b^2*Sqrt[Pi]) - 
      (337*d^6*K0^2*M^4*u^12)/(77837760*b^2*Sqrt[Pi]) - 
      (10481*d^8*K0^2*M^4*u^12)/(555984000*b^2*Sqrt[Pi]) + 
      (7619*d^10*K0^2*M^4*u^12)/(1945944000*b^2*Sqrt[Pi]) + 
      (2087*d^12*K0^2*M^4*u^12)/(299376000*b^2*Sqrt[Pi]) + 
      (1961*d^14*K0^2*M^4*u^12)/(1945944000*b^2*Sqrt[Pi]) - 
      (11*K1^2*M^4*u^12)/(353808000*b^2*Sqrt[Pi]) + (811*d^2*K1^2*M^4*u^12)/
       (311351040*b^2*Sqrt[Pi]) + (151*d^4*K1^2*M^4*u^12)/
       (18711000*b^2*Sqrt[Pi]) - (6439*d^6*K1^2*M^4*u^12)/
       (1556755200*b^2*Sqrt[Pi]) - (69229*d^8*K1^2*M^4*u^12)/
       (3891888000*b^2*Sqrt[Pi]) + (29629*d^10*K1^2*M^4*u^12)/
       (7783776000*b^2*Sqrt[Pi]) + (2543*d^12*K1^2*M^4*u^12)/
       (389188800*b^2*Sqrt[Pi]) + (19*d^14*K1^2*M^4*u^12)/
       (20217600*b^2*Sqrt[Pi]) - (K0*K1*M^4*u^13)/(121621500*b^2*Sqrt[Pi]) - 
      (31*d^2*K0*K1*M^4*u^13)/(176904000*b^2*Sqrt[Pi]) - 
      (31*d^4*K0*K1*M^4*u^13)/(27799200*b^2*Sqrt[Pi]) + 
      (107*d^6*K0*K1*M^4*u^13)/(277992000*b^2*Sqrt[Pi]) + 
      (1049*d^8*K0*K1*M^4*u^13)/(486486000*b^2*Sqrt[Pi]) - 
      (61*d^10*K0*K1*M^4*u^13)/(277992000*b^2*Sqrt[Pi]) - 
      (41*d^12*K0*K1*M^4*u^13)/(46332000*b^2*Sqrt[Pi]) - 
      (269*d^14*K0*K1*M^4*u^13)/(1945944000*b^2*Sqrt[Pi]) + 
      (d^2*K0^2*M^4*u^14)/(432432000*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^14)/(92664000*b^2*Sqrt[Pi]) + (d^6*K0^2*M^4*u^14)/
       (555984000*b^2*Sqrt[Pi]) - (29*d^8*K0^2*M^4*u^14)/
       (972972000*b^2*Sqrt[Pi]) + (d^10*K0^2*M^4*u^14)/
       (555984000*b^2*Sqrt[Pi]) + (d^12*K0^2*M^4*u^14)/
       (92664000*b^2*Sqrt[Pi]) + (d^14*K0^2*M^4*u^14)/
       (432432000*b^2*Sqrt[Pi]) + (d^2*K1^2*M^4*u^14)/
       (432432000*b^2*Sqrt[Pi]) + (d^4*K1^2*M^4*u^14)/
       (92664000*b^2*Sqrt[Pi]) + (d^6*K1^2*M^4*u^14)/
       (555984000*b^2*Sqrt[Pi]) - (29*d^8*K1^2*M^4*u^14)/
       (972972000*b^2*Sqrt[Pi]) + (d^10*K1^2*M^4*u^14)/
       (555984000*b^2*Sqrt[Pi]) + (d^12*K1^2*M^4*u^14)/
       (92664000*b^2*Sqrt[Pi]) + (d^14*K1^2*M^4*u^14)/
       (432432000*b^2*Sqrt[Pi]))/Pi, 0, 
    ((-1164571*K0^2*M^4*u^2)/(56010240*b^2*Sqrt[Pi]) + 
      (68339*d^2*K0^2*M^4*u^2)/(2154240*b^2*Sqrt[Pi]) - 
      (12719*d^4*K0^2*M^4*u^2)/(10183680*b^2*Sqrt[Pi]) - 
      (4297*d^6*K0^2*M^4*u^2)/(478720*b^2*Sqrt[Pi]) - 
      (1301*d^8*K0^2*M^4*u^2)/(957440*b^2*Sqrt[Pi]) + 
      (189*d^10*K0^2*M^4*u^2)/(239360*b^2*Sqrt[Pi]) - 
      (1271*d^12*K0^2*M^4*u^2)/(8616960*b^2*Sqrt[Pi]) + 
      (69*d^14*K0^2*M^4*u^2)/(6223360*b^2*Sqrt[Pi]) - 
      (d^16*K0^2*M^4*u^2)/(3394560*b^2*Sqrt[Pi]) + (29696*K1^2*M^4*u^2)/
       (765765*b^2*Sqrt[Pi]) - (59392*d^2*K1^2*M^4*u^2)/
       (765765*b^2*Sqrt[Pi]) + (29696*d^4*K1^2*M^4*u^2)/
       (765765*b^2*Sqrt[Pi]) + (43203637*K0*K1*M^4*u^3)/
       (5145940800*b^2*Sqrt[Pi]) - (14806697*d^2*K0*K1*M^4*u^3)/
       (5145940800*b^2*Sqrt[Pi]) - (8003257*d^4*K0*K1*M^4*u^3)/
       (343062720*b^2*Sqrt[Pi]) + (46474319*d^6*K0*K1*M^4*u^3)/
       (2058376320*b^2*Sqrt[Pi]) - (7587851*d^8*K0*K1*M^4*u^3)/
       (1286485200*b^2*Sqrt[Pi]) + (1063607*d^10*K0*K1*M^4*u^3)/
       (735134400*b^2*Sqrt[Pi]) - (34583*d^12*K0*K1*M^4*u^3)/
       (91891800*b^2*Sqrt[Pi]) + (4423*d^14*K0*K1*M^4*u^3)/
       (70012800*b^2*Sqrt[Pi]) - (d^16*K0*K1*M^4*u^3)/(318240*b^2*Sqrt[Pi]) + 
      (163387897*K0^2*M^4*u^4)/(10291881600*b^2*Sqrt[Pi]) - 
      (396597529*d^2*K0^2*M^4*u^4)/(20583763200*b^2*Sqrt[Pi]) - 
      (330181*d^4*K0^2*M^4*u^4)/(32288256*b^2*Sqrt[Pi]) + 
      (120133831*d^6*K0^2*M^4*u^4)/(8233505280*b^2*Sqrt[Pi]) - 
      (32674841*d^8*K0^2*M^4*u^4)/(41167526400*b^2*Sqrt[Pi]) - 
      (31753*d^10*K0^2*M^4*u^4)/(172972800*b^2*Sqrt[Pi]) - 
      (52141*d^12*K0^2*M^4*u^4)/(5881075200*b^2*Sqrt[Pi]) + 
      (4031*d^14*K0^2*M^4*u^4)/(280051200*b^2*Sqrt[Pi]) - 
      (d^16*K0^2*M^4*u^4)/(1018368*b^2*Sqrt[Pi]) + 
      (128732564117*K1^2*M^4*u^4)/(1921151232000*b^2*Sqrt[Pi]) - 
      (33911551777*d^2*K1^2*M^4*u^4)/(345807221760*b^2*Sqrt[Pi]) - 
      (340474208293*d^4*K1^2*M^4*u^4)/(34580722176000*b^2*Sqrt[Pi]) + 
      (116689324061*d^6*K1^2*M^4*u^4)/(2470051584000*b^2*Sqrt[Pi]) - 
      (40011456319*d^8*K1^2*M^4*u^4)/(4940103168000*b^2*Sqrt[Pi]) + 
      (2684992423*d^10*K1^2*M^4*u^4)/(1235025792000*b^2*Sqrt[Pi]) - 
      (320432059*d^12*K1^2*M^4*u^4)/(705729024000*b^2*Sqrt[Pi]) + 
      (14013589*d^14*K1^2*M^4*u^4)/(352864512000*b^2*Sqrt[Pi]) + 
      (142453*d^16*K1^2*M^4*u^4)/(235243008000*b^2*Sqrt[Pi]) + 
      (81299112199*K0*K1*M^4*u^5)/(1440863424000*b^2*Sqrt[Pi]) - 
      (10529017*d^2*K0*K1*M^4*u^5)/(98240688*b^2*Sqrt[Pi]) + 
      (360647426933*d^4*K0*K1*M^4*u^5)/(8645180544000*b^2*Sqrt[Pi]) + 
      (1356736753*d^6*K0*K1*M^4*u^5)/(77189112000*b^2*Sqrt[Pi]) - 
      (1050033053*d^8*K0*K1*M^4*u^5)/(72648576000*b^2*Sqrt[Pi]) + 
      (124479307*d^10*K0*K1*M^4*u^5)/(19297278000*b^2*Sqrt[Pi]) - 
      (68199361*d^12*K0*K1*M^4*u^5)/(176432256000*b^2*Sqrt[Pi]) - 
      (1200223*d^14*K0*K1*M^4*u^5)/(11027016000*b^2*Sqrt[Pi]) - 
      (149329*d^16*K0*K1*M^4*u^5)/(3459456000*b^2*Sqrt[Pi]) + 
      (192572161231*K0^2*M^4*u^6)/(23053814784000*b^2*Sqrt[Pi]) - 
      (6662655101*d^2*K0^2*M^4*u^6)/(314370201600*b^2*Sqrt[Pi]) + 
      (1661252989457*d^4*K0^2*M^4*u^6)/(138322888704000*b^2*Sqrt[Pi]) + 
      (16602072103*d^6*K0^2*M^4*u^6)/(4940103168000*b^2*Sqrt[Pi]) + 
      (38234665871*d^8*K0^2*M^4*u^6)/(19760412672000*b^2*Sqrt[Pi]) - 
      (13078567771*d^10*K0^2*M^4*u^6)/(2470051584000*b^2*Sqrt[Pi]) + 
      (20806843*d^12*K0^2*M^4*u^6)/(166053888000*b^2*Sqrt[Pi]) + 
      (396277967*d^14*K0^2*M^4*u^6)/(705729024000*b^2*Sqrt[Pi]) + 
      (134549803*d^16*K0^2*M^4*u^6)/(940972032000*b^2*Sqrt[Pi]) + 
      (846601863053*K1^2*M^4*u^6)/(69161444352000*b^2*Sqrt[Pi]) - 
      (136584162307*d^2*K1^2*M^4*u^6)/(5763453696000*b^2*Sqrt[Pi]) + 
      (326974386983*d^4*K1^2*M^4*u^6)/(46107629568000*b^2*Sqrt[Pi]) + 
      (27570841787*d^6*K1^2*M^4*u^6)/(4940103168000*b^2*Sqrt[Pi]) + 
      (2258609909*d^8*K1^2*M^4*u^6)/(1317360844800*b^2*Sqrt[Pi]) - 
      (468620657*d^10*K1^2*M^4*u^6)/(145297152000*b^2*Sqrt[Pi]) + 
      (12266407*d^12*K1^2*M^4*u^6)/(166053888000*b^2*Sqrt[Pi]) + 
      (124394099*d^14*K1^2*M^4*u^6)/(705729024000*b^2*Sqrt[Pi]) + 
      (128226589*d^16*K1^2*M^4*u^6)/(2822916096000*b^2*Sqrt[Pi]) + 
      (88028262761*K0*K1*M^4*u^7)/(17290361088000*b^2*Sqrt[Pi]) - 
      (2072879087*d^2*K0*K1*M^4*u^7)/(196481376000*b^2*Sqrt[Pi]) + 
      (540939798647*d^4*K0*K1*M^4*u^7)/(34580722176000*b^2*Sqrt[Pi]) - 
      (7940773961*d^6*K0*K1*M^4*u^7)/(411675264000*b^2*Sqrt[Pi]) + 
      (19427538593*d^8*K0*K1*M^4*u^7)/(4940103168000*b^2*Sqrt[Pi]) + 
      (2429377253*d^10*K0*K1*M^4*u^7)/(308756448000*b^2*Sqrt[Pi]) - 
      (849109571*d^12*K0*K1*M^4*u^7)/(705729024000*b^2*Sqrt[Pi]) - 
      (19576993*d^14*K0*K1*M^4*u^7)/(16039296000*b^2*Sqrt[Pi]) - 
      (192107117*d^16*K0*K1*M^4*u^7)/(705729024000*b^2*Sqrt[Pi]) + 
      (3442560403*K0^2*M^4*u^8)/(6916144435200*b^2*Sqrt[Pi]) - 
      (3691636409*d^2*K0^2*M^4*u^8)/(1571851008000*b^2*Sqrt[Pi]) + 
      (662791163*d^4*K0^2*M^4*u^8)/(240143904000*b^2*Sqrt[Pi]) + 
      (2415276431*d^6*K0^2*M^4*u^8)/(823350528000*b^2*Sqrt[Pi]) - 
      (3130150501*d^8*K0^2*M^4*u^8)/(823350528000*b^2*Sqrt[Pi]) - 
      (271033667*d^10*K0^2*M^4*u^8)/(117621504000*b^2*Sqrt[Pi]) + 
      (54729893*d^12*K0^2*M^4*u^8)/(44108064000*b^2*Sqrt[Pi]) + 
      (540807*d^14*K0^2*M^4*u^8)/(622336000*b^2*Sqrt[Pi]) + 
      (333511*d^16*K0^2*M^4*u^8)/(2171473920*b^2*Sqrt[Pi]) + 
      (2173221161*K1^2*M^4*u^8)/(3458072217600*b^2*Sqrt[Pi]) - 
      (49409980729*d^2*K1^2*M^4*u^8)/(17290361088000*b^2*Sqrt[Pi]) + 
      (96176499577*d^4*K1^2*M^4*u^8)/(34580722176000*b^2*Sqrt[Pi]) + 
      (127416733*d^6*K1^2*M^4*u^8)/(63334656000*b^2*Sqrt[Pi]) - 
      (10600413809*d^8*K1^2*M^4*u^8)/(4940103168000*b^2*Sqrt[Pi]) - 
      (373584719*d^10*K1^2*M^4*u^8)/(224550144000*b^2*Sqrt[Pi]) + 
      (27128131*d^12*K1^2*M^4*u^8)/(41513472000*b^2*Sqrt[Pi]) + 
      (13491067*d^14*K1^2*M^4*u^8)/(27143424000*b^2*Sqrt[Pi]) + 
      (67169489*d^16*K1^2*M^4*u^8)/(705729024000*b^2*Sqrt[Pi]) + 
      (452630363*K0*K1*M^4*u^9)/(1921151232000*b^2*Sqrt[Pi]) - 
      (49805599411*d^2*K0*K1*M^4*u^9)/(51871083264000*b^2*Sqrt[Pi]) - 
      (8271700049*d^4*K0*K1*M^4*u^9)/(8645180544000*b^2*Sqrt[Pi]) - 
      (350814049*d^6*K0*K1*M^4*u^9)/(352864512000*b^2*Sqrt[Pi]) + 
      (3583620739*d^8*K0*K1*M^4*u^9)/(926269344000*b^2*Sqrt[Pi]) + 
      (187346483*d^10*K0*K1*M^4*u^9)/(145297152000*b^2*Sqrt[Pi]) - 
      (767556161*d^12*K0*K1*M^4*u^9)/(529296768000*b^2*Sqrt[Pi]) - 
      (37908209*d^14*K0*K1*M^4*u^9)/(42343741440*b^2*Sqrt[Pi]) - 
      (29073269*d^16*K0*K1*M^4*u^9)/(211718707200*b^2*Sqrt[Pi]) + 
      (2840567167*K0^2*M^4*u^10)/(138322888704000*b^2*Sqrt[Pi]) + 
      (108344437*d^2*K0^2*M^4*u^10)/(1296777081600*b^2*Sqrt[Pi]) + 
      (20047629841*d^4*K0^2*M^4*u^10)/(34580722176000*b^2*Sqrt[Pi]) - 
      (16269403*d^6*K0^2*M^4*u^10)/(112275072000*b^2*Sqrt[Pi]) - 
      (28135409279*d^8*K0^2*M^4*u^10)/(29640619008000*b^2*Sqrt[Pi]) - 
      (10071473*d^10*K0^2*M^4*u^10)/(41167526400*b^2*Sqrt[Pi]) + 
      (850919987*d^12*K0^2*M^4*u^10)/(2117187072000*b^2*Sqrt[Pi]) + 
      (23711147*d^14*K0^2*M^4*u^10)/(105859353600*b^2*Sqrt[Pi]) + 
      (246048941*d^16*K0^2*M^4*u^10)/(8468748288000*b^2*Sqrt[Pi]) + 
      (27565960307*K1^2*M^4*u^10)/(1244905998336000*b^2*Sqrt[Pi]) + 
      (2844136639*d^2*K1^2*M^4*u^10)/(62245299916800*b^2*Sqrt[Pi]) + 
      (9203675303*d^4*K1^2*M^4*u^10)/(19451656224000*b^2*Sqrt[Pi]) - 
      (6339481139*d^6*K1^2*M^4*u^10)/(44460928512000*b^2*Sqrt[Pi]) - 
      (4878369499*d^8*K1^2*M^4*u^10)/(6840142848000*b^2*Sqrt[Pi]) - 
      (8119898177*d^10*K1^2*M^4*u^10)/(44460928512000*b^2*Sqrt[Pi]) + 
      (87523673*d^12*K1^2*M^4*u^10)/(288707328000*b^2*Sqrt[Pi]) + 
      (12804893*d^14*K1^2*M^4*u^10)/(74724249600*b^2*Sqrt[Pi]) + 
      (581844119*d^16*K1^2*M^4*u^10)/(25406244864000*b^2*Sqrt[Pi]) + 
      (7293996979*K0*K1*M^4*u^11)/(2489811996672000*b^2*Sqrt[Pi]) - 
      (24570764707*d^2*K0*K1*M^4*u^11)/(311226499584000*b^2*Sqrt[Pi]) - 
      (146622769763*d^4*K0*K1*M^4*u^11)/(622452999168000*b^2*Sqrt[Pi]) + 
      (107025781*d^6*K0*K1*M^4*u^11)/(44460928512000*b^2*Sqrt[Pi]) + 
      (91647605551*d^8*K0*K1*M^4*u^11)/(177843714048000*b^2*Sqrt[Pi]) + 
      (6201505069*d^10*K0*K1*M^4*u^11)/(44460928512000*b^2*Sqrt[Pi]) - 
      (2756337923*d^12*K0*K1*M^4*u^11)/(12703122432000*b^2*Sqrt[Pi]) - 
      (146451119*d^14*K0*K1*M^4*u^11)/(1270312243200*b^2*Sqrt[Pi]) - 
      (679481213*d^16*K0*K1*M^4*u^11)/(50812489728000*b^2*Sqrt[Pi]) + 
      (682684777*K0^2*M^4*u^12)/(2489811996672000*b^2*Sqrt[Pi]) + 
      (1223427461*d^2*K0^2*M^4*u^12)/(311226499584000*b^2*Sqrt[Pi]) + 
      (16138472899*d^4*K0^2*M^4*u^12)/(622452999168000*b^2*Sqrt[Pi]) + 
      (188998009*d^6*K0^2*M^4*u^12)/(44460928512000*b^2*Sqrt[Pi]) - 
      (9231180347*d^8*K0^2*M^4*u^12)/(177843714048000*b^2*Sqrt[Pi]) - 
      (171653143*d^10*K0^2*M^4*u^12)/(8892185702400*b^2*Sqrt[Pi]) + 
      (42564109*d^12*K0^2*M^4*u^12)/(1814731776000*b^2*Sqrt[Pi]) + 
      (76843409*d^14*K0^2*M^4*u^12)/(6351561216000*b^2*Sqrt[Pi]) + 
      (64713193*d^16*K0^2*M^4*u^12)/(50812489728000*b^2*Sqrt[Pi]) + 
      (139883033*K1^2*M^4*u^12)/(497962399334400*b^2*Sqrt[Pi]) + 
      (1076022953*d^2*K1^2*M^4*u^12)/(311226499584000*b^2*Sqrt[Pi]) + 
      (14619543871*d^4*K1^2*M^4*u^12)/(622452999168000*b^2*Sqrt[Pi]) + 
      (5063029*d^6*K1^2*M^4*u^12)/(1778437140480*b^2*Sqrt[Pi]) - 
      (8173303991*d^8*K1^2*M^4*u^12)/(177843714048000*b^2*Sqrt[Pi]) - 
      (738655919*d^10*K1^2*M^4*u^12)/(44460928512000*b^2*Sqrt[Pi]) + 
      (262938103*d^12*K1^2*M^4*u^12)/(12703122432000*b^2*Sqrt[Pi]) + 
      (13553377*d^14*K1^2*M^4*u^12)/(1270312243200*b^2*Sqrt[Pi]) + 
      (57479293*d^16*K1^2*M^4*u^12)/(50812489728000*b^2*Sqrt[Pi]) + 
      (1955087*K0*K1*M^4*u^13)/(155613249792000*b^2*Sqrt[Pi]) - 
      (37651387*d^2*K0*K1*M^4*u^13)/(38903312448000*b^2*Sqrt[Pi]) - 
      (61619*d^4*K0*K1*M^4*u^13)/(12157285140*b^2*Sqrt[Pi]) - 
      (130729*d^6*K0*K1*M^4*u^13)/(44460928512*b^2*Sqrt[Pi]) + 
      (136990517*d^8*K0*K1*M^4*u^13)/(11115232128000*b^2*Sqrt[Pi]) + 
      (31352401*d^10*K0*K1*M^4*u^13)/(5557616064000*b^2*Sqrt[Pi]) - 
      (454933*d^12*K0*K1*M^4*u^13)/(79394515200*b^2*Sqrt[Pi]) - 
      (2362441*d^14*K0*K1*M^4*u^13)/(793945152000*b^2*Sqrt[Pi]) - 
      (940861*d^16*K0*K1*M^4*u^13)/(3175780608000*b^2*Sqrt[Pi]) + 
      (541741*K0^2*M^4*u^14)/(622452999168000*b^2*Sqrt[Pi]) + 
      (1710869*d^2*K0^2*M^4*u^14)/(77806624896000*b^2*Sqrt[Pi]) + 
      (30844423*d^4*K0^2*M^4*u^14)/(155613249792000*b^2*Sqrt[Pi]) + 
      (1610113*d^6*K0^2*M^4*u^14)/(11115232128000*b^2*Sqrt[Pi]) - 
      (20245559*d^8*K0^2*M^4*u^14)/(44460928512000*b^2*Sqrt[Pi]) - 
      (3123059*d^10*K0^2*M^4*u^14)/(11115232128000*b^2*Sqrt[Pi]) + 
      (147299*d^12*K0^2*M^4*u^14)/(635156121600*b^2*Sqrt[Pi]) + 
      (200201*d^14*K0^2*M^4*u^14)/(1587890304000*b^2*Sqrt[Pi]) + 
      (31529*d^16*K0^2*M^4*u^14)/(2540624486400*b^2*Sqrt[Pi]) + 
      (543721*K1^2*M^4*u^14)/(622452999168000*b^2*Sqrt[Pi]) + 
      (1636853*d^2*K1^2*M^4*u^14)/(77806624896000*b^2*Sqrt[Pi]) + 
      (5955527*d^4*K1^2*M^4*u^14)/(31122649958400*b^2*Sqrt[Pi]) + 
      (1516633*d^6*K1^2*M^4*u^14)/(11115232128000*b^2*Sqrt[Pi]) - 
      (19425083*d^8*K1^2*M^4*u^14)/(44460928512000*b^2*Sqrt[Pi]) - 
      (2972579*d^10*K1^2*M^4*u^14)/(11115232128000*b^2*Sqrt[Pi]) + 
      (141311*d^12*K1^2*M^4*u^14)/(635156121600*b^2*Sqrt[Pi]) + 
      (191057*d^14*K1^2*M^4*u^14)/(1587890304000*b^2*Sqrt[Pi]) + 
      (150121*d^16*K1^2*M^4*u^14)/(12703122432000*b^2*Sqrt[Pi]) + 
      (K0*K1*M^4*u^15)/(164670105600*b^2*Sqrt[Pi]) - (197*d^2*K0*K1*M^4*u^15)/
       (102918816000*b^2*Sqrt[Pi]) - (8543*d^4*K0*K1*M^4*u^15)/
       (617512896000*b^2*Sqrt[Pi]) - (449*d^6*K0*K1*M^4*u^15)/
       (26464838400*b^2*Sqrt[Pi]) + (2701*d^8*K0*K1*M^4*u^15)/
       (72648576000*b^2*Sqrt[Pi]) + (1691*d^10*K0*K1*M^4*u^15)/
       (61751289600*b^2*Sqrt[Pi]) - (1007*d^12*K0*K1*M^4*u^15)/
       (52929676800*b^2*Sqrt[Pi]) - (19*d^14*K0*K1*M^4*u^15)/
       (1633632000*b^2*Sqrt[Pi]) - (47*d^16*K0*K1*M^4*u^15)/
       (39207168000*b^2*Sqrt[Pi]) + (K0^2*M^4*u^16)/(3458072217600*b^2*
        Sqrt[Pi]) + (d^2*K0^2*M^4*u^16)/(86451805440*b^2*Sqrt[Pi]) + 
      (107*d^4*K0^2*M^4*u^16)/(864518054400*b^2*Sqrt[Pi]) + 
      (d^6*K0^2*M^4*u^16)/(6861254400*b^2*Sqrt[Pi]) - 
      (67*d^8*K0^2*M^4*u^16)/(247005158400*b^2*Sqrt[Pi]) - 
      (19*d^10*K0^2*M^4*u^16)/(61751289600*b^2*Sqrt[Pi]) + 
      (d^12*K0^2*M^4*u^16)/(5881075200*b^2*Sqrt[Pi]) + 
      (d^14*K0^2*M^4*u^16)/(8821612800*b^2*Sqrt[Pi]) + 
      (d^16*K0^2*M^4*u^16)/(70572902400*b^2*Sqrt[Pi]) + 
      (K1^2*M^4*u^16)/(3458072217600*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^16)/(86451805440*b^2*Sqrt[Pi]) + 
      (107*d^4*K1^2*M^4*u^16)/(864518054400*b^2*Sqrt[Pi]) + 
      (d^6*K1^2*M^4*u^16)/(6861254400*b^2*Sqrt[Pi]) - 
      (67*d^8*K1^2*M^4*u^16)/(247005158400*b^2*Sqrt[Pi]) - 
      (19*d^10*K1^2*M^4*u^16)/(61751289600*b^2*Sqrt[Pi]) + 
      (d^12*K1^2*M^4*u^16)/(5881075200*b^2*Sqrt[Pi]) + 
      (d^14*K1^2*M^4*u^16)/(8821612800*b^2*Sqrt[Pi]) + 
      (d^16*K1^2*M^4*u^16)/(70572902400*b^2*Sqrt[Pi]))/Pi, 0, 
    ((6043841*K0^2*M^4*u^2)/(451476480*b^2*Sqrt[Pi]) - 
      (17125825*d^2*K0^2*M^4*u^2)/(916844544*b^2*Sqrt[Pi]) - 
      (664747*d^4*K0^2*M^4*u^2)/(206926720*b^2*Sqrt[Pi]) + 
      (138679*d^6*K0^2*M^4*u^2)/(16124160*b^2*Sqrt[Pi]) + 
      (52833*d^8*K0^2*M^4*u^2)/(150492160*b^2*Sqrt[Pi]) - 
      (163559*d^10*K0^2*M^4*u^2)/(270885888*b^2*Sqrt[Pi]) + 
      (77699*d^12*K0^2*M^4*u^2)/(425677824*b^2*Sqrt[Pi]) - 
      (327*d^14*K0^2*M^4*u^2)/(11824384*b^2*Sqrt[Pi]) + 
      (25*d^16*K0^2*M^4*u^2)/(12899328*b^2*Sqrt[Pi]) - 
      (d^18*K0^2*M^4*u^2)/(19845120*b^2*Sqrt[Pi]) - (83456*K1^2*M^4*u^2)/
       (2909907*b^2*Sqrt[Pi]) + (166912*d^2*K1^2*M^4*u^2)/
       (2909907*b^2*Sqrt[Pi]) - (83456*d^4*K1^2*M^4*u^2)/
       (2909907*b^2*Sqrt[Pi]) - (56120597*K0*K1*M^4*u^3)/
       (30083961600*b^2*Sqrt[Pi]) - (409042937*d^2*K0*K1*M^4*u^3)/
       (142215091200*b^2*Sqrt[Pi]) + (5575044173*d^4*K0*K1*M^4*u^3)/
       (391091500800*b^2*Sqrt[Pi]) - (1724170873*d^6*K0*K1*M^4*u^3)/
       (130363833600*b^2*Sqrt[Pi]) + (232748293*d^8*K0*K1*M^4*u^3)/
       (48886437600*b^2*Sqrt[Pi]) - (532385677*d^10*K0*K1*M^4*u^3)/
       (391091500800*b^2*Sqrt[Pi]) + (459803*d^12*K0*K1*M^4*u^3)/
       (1163962800*b^2*Sqrt[Pi]) - (353293*d^14*K0*K1*M^4*u^3)/
       (3724680960*b^2*Sqrt[Pi]) + (53*d^16*K0*K1*M^4*u^3)/
       (4031040*b^2*Sqrt[Pi]) - (d^18*K0*K1*M^4*u^3)/(1653760*b^2*Sqrt[Pi]) - 
      (14188517887*K0^2*M^4*u^4)/(1564366003200*b^2*Sqrt[Pi]) + 
      (15090520609*d^2*K0^2*M^4*u^4)/(1564366003200*b^2*Sqrt[Pi]) + 
      (28689940247*d^4*K0^2*M^4*u^4)/(3128732006400*b^2*Sqrt[Pi]) - 
      (5731708181*d^6*K0^2*M^4*u^4)/(521455334400*b^2*Sqrt[Pi]) + 
      (3777568211*d^8*K0^2*M^4*u^4)/(3128732006400*b^2*Sqrt[Pi]) + 
      (3746741*d^10*K0^2*M^4*u^4)/(60167923200*b^2*Sqrt[Pi]) - 
      (767321*d^12*K0^2*M^4*u^4)/(49662412800*b^2*Sqrt[Pi]) - 
      (181481*d^14*K0^2*M^4*u^4)/(14898723840*b^2*Sqrt[Pi]) + 
      (151*d^16*K0^2*M^4*u^4)/(42997760*b^2*Sqrt[Pi]) - 
      (d^18*K0^2*M^4*u^4)/(4961280*b^2*Sqrt[Pi]) - 
      (10789880094949*K1^2*M^4*u^4)/(219011240448000*b^2*Sqrt[Pi]) + 
      (171985387701823*d^2*K1^2*M^4*u^4)/(2628134885376000*b^2*Sqrt[Pi]) + 
      (7315123107647*d^4*K1^2*M^4*u^4)/(328516860672000*b^2*Sqrt[Pi]) - 
      (330074933611*d^6*K1^2*M^4*u^4)/(7300374681600*b^2*Sqrt[Pi]) + 
      (810702356323*d^8*K1^2*M^4*u^4)/(93861960192000*b^2*Sqrt[Pi]) - 
      (74943129257*d^10*K1^2*M^4*u^4)/(31287320064000*b^2*Sqrt[Pi]) + 
      (58996310761*d^12*K1^2*M^4*u^4)/(93861960192000*b^2*Sqrt[Pi]) - 
      (4941342943*d^14*K1^2*M^4*u^4)/(46930980096000*b^2*Sqrt[Pi]) + 
      (137236159*d^16*K1^2*M^4*u^4)/(18772392038400*b^2*Sqrt[Pi]) + 
      (4246729*d^18*K1^2*M^4*u^4)/(34131621888000*b^2*Sqrt[Pi]) - 
      (62899912997*K0*K1*M^4*u^5)/(1440863424000*b^2*Sqrt[Pi]) + 
      (950324777971*d^2*K0*K1*M^4*u^5)/(12635263872000*b^2*Sqrt[Pi]) - 
      (5699853448963*d^4*K0*K1*M^4*u^5)/(328516860672000*b^2*Sqrt[Pi]) - 
      (16487292477*d^6*K0*K1*M^4*u^5)/(811152742400*b^2*Sqrt[Pi]) + 
      (549345262709*d^8*K0*K1*M^4*u^5)/(46930980096000*b^2*Sqrt[Pi]) - 
      (56482100303*d^10*K0*K1*M^4*u^5)/(7821830016000*b^2*Sqrt[Pi]) + 
      (5975941211*d^12*K0*K1*M^4*u^5)/(3610075392000*b^2*Sqrt[Pi]) + 
      (20714087*d^14*K0*K1*M^4*u^5)/(46930980096000*b^2*Sqrt[Pi]) - 
      (104307943*d^16*K0*K1*M^4*u^5)/(9386196019200*b^2*Sqrt[Pi]) - 
      (5731589*d^18*K0*K1*M^4*u^5)/(533306592000*b^2*Sqrt[Pi]) - 
      (2087091733033*K0^2*M^4*u^6)/(292014987264000*b^2*Sqrt[Pi]) + 
      (88120447438889*d^2*K0^2*M^4*u^6)/(5256269770752000*b^2*Sqrt[Pi]) - 
      (45095611380037*d^4*K0^2*M^4*u^6)/(5256269770752000*b^2*Sqrt[Pi]) - 
      (90277593737*d^6*K0^2*M^4*u^6)/(19467665817600*b^2*Sqrt[Pi]) + 
      (1346901779621*d^8*K0^2*M^4*u^6)/(750895681536000*b^2*Sqrt[Pi]) + 
      (255335159*d^10*K0^2*M^4*u^6)/(66853248000*b^2*Sqrt[Pi]) - 
      (1451630885713*d^12*K0^2*M^4*u^6)/(750895681536000*b^2*Sqrt[Pi]) - 
      (4699817789*d^14*K0^2*M^4*u^6)/(19760412672000*b^2*Sqrt[Pi]) + 
      (17296170473*d^16*K0^2*M^4*u^6)/(150179136307200*b^2*Sqrt[Pi]) + 
      (2859522227*d^18*K0^2*M^4*u^6)/(68263243776000*b^2*Sqrt[Pi]) - 
      (9321862052749*K1^2*M^4*u^6)/(876044961792000*b^2*Sqrt[Pi]) + 
      (21010926005437*d^2*K1^2*M^4*u^6)/(1051253954150400*b^2*Sqrt[Pi]) - 
      (1230506937707*d^4*K1^2*M^4*u^6)/(309192339456000*b^2*Sqrt[Pi]) - 
      (406837866683*d^6*K1^2*M^4*u^6)/(46107629568000*b^2*Sqrt[Pi]) + 
      (937136071*d^8*K1^2*M^4*u^6)/(505653657600*b^2*Sqrt[Pi]) + 
      (494979959*d^10*K1^2*M^4*u^6)/(190003968000*b^2*Sqrt[Pi]) - 
      (718126218959*d^12*K1^2*M^4*u^6)/(750895681536000*b^2*Sqrt[Pi]) - 
      (32290808203*d^14*K1^2*M^4*u^6)/(375447840768000*b^2*Sqrt[Pi]) + 
      (4445160679*d^16*K1^2*M^4*u^6)/(150179136307200*b^2*Sqrt[Pi]) + 
      (9056601737*d^18*K1^2*M^4*u^6)/(750895681536000*b^2*Sqrt[Pi]) - 
      (518457896809*K0*K1*M^4*u^7)/(109505620224000*b^2*Sqrt[Pi]) + 
      (451229448617*d^2*K0*K1*M^4*u^7)/(44170334208000*b^2*Sqrt[Pi]) - 
      (858982256927*d^4*K0*K1*M^4*u^7)/(82129215168000*b^2*Sqrt[Pi]) + 
      (3825480128641*d^6*K0*K1*M^4*u^7)/(292014987264000*b^2*Sqrt[Pi]) - 
      (22526259367*d^8*K0*K1*M^4*u^7)/(2470051584000*b^2*Sqrt[Pi]) - 
      (244514741267*d^10*K0*K1*M^4*u^7)/(93861960192000*b^2*Sqrt[Pi]) + 
      (2401519543*d^12*K0*K1*M^4*u^7)/(625746401280*b^2*Sqrt[Pi]) + 
      (3783270703*d^14*K0*K1*M^4*u^7)/(25029856051200*b^2*Sqrt[Pi]) - 
      (738091*d^16*K0*K1*M^4*u^7)/(2453907456*b^2*Sqrt[Pi]) - 
      (7169172281*d^18*K0*K1*M^4*u^7)/(83432853504000*b^2*Sqrt[Pi]) - 
      (94656139*K0^2*M^4*u^8)/(210587731200*b^2*Sqrt[Pi]) + 
      (2850474679783*d^2*K0^2*M^4*u^8)/(1752089923584000*b^2*Sqrt[Pi]) - 
      (70570012327*d^4*K0^2*M^4*u^8)/(23465490048000*b^2*Sqrt[Pi]) + 
      (10937275301*d^6*K0^2*M^4*u^8)/(51532056576000*b^2*Sqrt[Pi]) + 
      (113805791*d^8*K0^2*M^4*u^8)/(27349056000*b^2*Sqrt[Pi]) - 
      (8715797429*d^10*K0^2*M^4*u^8)/(6257464012800*b^2*Sqrt[Pi]) - 
      (5044320299*d^12*K0^2*M^4*u^8)/(2933186256000*b^2*Sqrt[Pi]) + 
      (11856406561*d^14*K0^2*M^4*u^8)/(53635405824000*b^2*Sqrt[Pi]) + 
      (195026311*d^16*K0^2*M^4*u^8)/(670442572800*b^2*Sqrt[Pi]) + 
      (1226404007*d^18*K0^2*M^4*u^8)/(21454162329600*b^2*Sqrt[Pi]) - 
      (20643719069*K1^2*M^4*u^8)/(36501873408000*b^2*Sqrt[Pi]) + 
      (11551804947719*d^2*K1^2*M^4*u^8)/(5256269770752000*b^2*Sqrt[Pi]) - 
      (874075534349*d^4*K1^2*M^4*u^8)/(262813488537600*b^2*Sqrt[Pi]) + 
      (48354446641*d^6*K1^2*M^4*u^8)/(125149280256000*b^2*Sqrt[Pi]) + 
      (522576062269*d^8*K1^2*M^4*u^8)/(187723920384000*b^2*Sqrt[Pi]) - 
      (3145613747*d^10*K1^2*M^4*u^8)/(5521291776000*b^2*Sqrt[Pi]) - 
      (71423287783*d^12*K1^2*M^4*u^8)/(62574640128000*b^2*Sqrt[Pi]) + 
      (354033637*d^14*K1^2*M^4*u^8)/(6586804224000*b^2*Sqrt[Pi]) + 
      (616312583*d^16*K1^2*M^4*u^8)/(4171642675200*b^2*Sqrt[Pi]) + 
      (8309168893*d^18*K1^2*M^4*u^8)/(250298560512000*b^2*Sqrt[Pi]) - 
      (2947713127*K0*K1*M^4*u^9)/(14079294028800*b^2*Sqrt[Pi]) + 
      (8135507172269*d^2*K0*K1*M^4*u^9)/(7884404656128000*b^2*Sqrt[Pi]) + 
      (509564031853*d^4*K0*K1*M^4*u^9)/(1314067442688000*b^2*Sqrt[Pi]) - 
      (1974238750751*d^6*K0*K1*M^4*u^9)/(1314067442688000*b^2*Sqrt[Pi]) - 
      (14030814377*d^8*K0*K1*M^4*u^9)/(6188700672000*b^2*Sqrt[Pi]) + 
      (78580413757*d^10*K0*K1*M^4*u^9)/(35198235072000*b^2*Sqrt[Pi]) + 
      (52307962127*d^12*K0*K1*M^4*u^9)/(43320904704000*b^2*Sqrt[Pi]) - 
      (37353793171*d^14*K0*K1*M^4*u^9)/(80453108736000*b^2*Sqrt[Pi]) - 
      (1923295601*d^16*K0*K1*M^4*u^9)/(5363540582400*b^2*Sqrt[Pi]) - 
      (3099506911*d^18*K0*K1*M^4*u^9)/(53635405824000*b^2*Sqrt[Pi]) - 
      (290234068361*K0^2*M^4*u^10)/(15768809312256000*b^2*Sqrt[Pi]) + 
      (17902865861*d^2*K0^2*M^4*u^10)/(3942202328064000*b^2*Sqrt[Pi]) - 
      (26586415099*d^4*K0^2*M^4*u^10)/(292014987264000*b^2*Sqrt[Pi]) + 
      (17833615001*d^6*K0^2*M^4*u^10)/(35041798471680*b^2*Sqrt[Pi]) + 
      (1281673417*d^8*K0^2*M^4*u^10)/(33127750656000*b^2*Sqrt[Pi]) - 
      (729314767073*d^10*K0^2*M^4*u^10)/(1126343522304000*b^2*Sqrt[Pi]) - 
      (15548523371*d^12*K0^2*M^4*u^10)/(102394865664000*b^2*Sqrt[Pi]) + 
      (22888569943*d^14*K0^2*M^4*u^10)/(102394865664000*b^2*Sqrt[Pi]) + 
      (1364909737*d^16*K0^2*M^4*u^10)/(11552241254400*b^2*Sqrt[Pi]) + 
      (80137*d^18*K0^2*M^4*u^10)/(5353979904*b^2*Sqrt[Pi]) - 
      (13275403441*K1^2*M^4*u^10)/(630752372490240*b^2*Sqrt[Pi]) + 
      (139995348887*d^2*K1^2*M^4*u^10)/(11826606984192000*b^2*Sqrt[Pi]) - 
      (677117996017*d^4*K1^2*M^4*u^10)/(4730642793676800*b^2*Sqrt[Pi]) + 
      (10057786711681*d^6*K1^2*M^4*u^10)/(23653213968384000*b^2*Sqrt[Pi]) + 
      (121561709*d^8*K1^2*M^4*u^10)/(1307674368000*b^2*Sqrt[Pi]) - 
      (1594108472833*d^10*K1^2*M^4*u^10)/(3379030566912000*b^2*Sqrt[Pi]) - 
      (18594017797*d^12*K1^2*M^4*u^10)/(135161222676480*b^2*Sqrt[Pi]) + 
      (500269144933*d^14*K1^2*M^4*u^10)/(3379030566912000*b^2*Sqrt[Pi]) + 
      (569148646109*d^16*K1^2*M^4*u^10)/(6758061133824000*b^2*Sqrt[Pi]) + 
      (37948593667*d^18*K1^2*M^4*u^10)/(3379030566912000*b^2*Sqrt[Pi]) - 
      (158027401283*K0*K1*M^4*u^11)/(31537618624512000*b^2*Sqrt[Pi]) + 
      (149316479959*d^2*K0*K1*M^4*u^11)/(13516122267648000*b^2*Sqrt[Pi]) - 
      (2811277961123*d^4*K0*K1*M^4*u^11)/(23653213968384000*b^2*Sqrt[Pi]) - 
      (180101710343*d^6*K0*K1*M^4*u^11)/(946128558735360*b^2*Sqrt[Pi]) + 
      (921764175691*d^8*K0*K1*M^4*u^11)/(6758061133824000*b^2*Sqrt[Pi]) + 
      (15351126991*d^10*K0*K1*M^4*u^11)/(38617492193280*b^2*Sqrt[Pi]) + 
      (1672432469*d^12*K0*K1*M^4*u^11)/(61436919398400*b^2*Sqrt[Pi]) - 
      (23411015717*d^14*K0*K1*M^4*u^11)/(135161222676480*b^2*Sqrt[Pi]) - 
      (1033418105567*d^16*K0*K1*M^4*u^11)/(13516122267648000*b^2*Sqrt[Pi]) - 
      (112102589441*d^18*K0*K1*M^4*u^11)/(13516122267648000*b^2*Sqrt[Pi]) - 
      (425267*K0^2*M^4*u^12)/(1921151232000*b^2*Sqrt[Pi]) + 
      (2496953803*d^2*K0^2*M^4*u^12)/(614369193984000*b^2*Sqrt[Pi]) + 
      (483773578069*d^4*K0^2*M^4*u^12)/(23653213968384000*b^2*Sqrt[Pi]) + 
      (355237687661*d^6*K0^2*M^4*u^12)/(11826606984192000*b^2*Sqrt[Pi]) - 
      (124940163343*d^8*K0^2*M^4*u^12)/(3379030566912000*b^2*Sqrt[Pi]) - 
      (208768054051*d^10*K0^2*M^4*u^12)/(3379030566912000*b^2*Sqrt[Pi]) + 
      (8367178661*d^12*K0^2*M^4*u^12)/(3379030566912000*b^2*Sqrt[Pi]) + 
      (50268215801*d^14*K0^2*M^4*u^12)/(1689515283456000*b^2*Sqrt[Pi]) + 
      (37712050303*d^16*K0^2*M^4*u^12)/(3379030566912000*b^2*Sqrt[Pi]) + 
      (411800173*d^18*K0^2*M^4*u^12)/(397533007872000*b^2*Sqrt[Pi]) - 
      (4011380273*K1^2*M^4*u^12)/(15768809312256000*b^2*Sqrt[Pi]) + 
      (698034209503*d^2*K1^2*M^4*u^12)/(189225711747072000*b^2*Sqrt[Pi]) + 
      (59675129641*d^4*K1^2*M^4*u^12)/(3638955995136000*b^2*Sqrt[Pi]) + 
      (168680890051*d^6*K1^2*M^4*u^12)/(6758061133824000*b^2*Sqrt[Pi]) - 
      (10856713267*d^8*K1^2*M^4*u^12)/(355687428096000*b^2*Sqrt[Pi]) - 
      (62156827363*d^10*K1^2*M^4*u^12)/(1228738387968000*b^2*Sqrt[Pi]) + 
      (11258534429*d^12*K1^2*M^4*u^12)/(6758061133824000*b^2*Sqrt[Pi]) + 
      (165042302959*d^14*K1^2*M^4*u^12)/(6758061133824000*b^2*Sqrt[Pi]) + 
      (31574924351*d^16*K1^2*M^4*u^12)/(3379030566912000*b^2*Sqrt[Pi]) + 
      (2171874707*d^18*K1^2*M^4*u^12)/(2457476775936000*b^2*Sqrt[Pi]) - 
      (46487107*K0*K1*M^4*u^13)/(716764059648000*b^2*Sqrt[Pi]) - 
      (754118663*d^2*K0*K1*M^4*u^13)/(927577018368000*b^2*Sqrt[Pi]) - 
      (16884716413*d^4*K0*K1*M^4*u^13)/(1971101164032000*b^2*Sqrt[Pi]) - 
      (332147467*d^6*K0*K1*M^4*u^13)/(30324633292800*b^2*Sqrt[Pi]) + 
      (454834169*d^8*K0*K1*M^4*u^13)/(33127750656000*b^2*Sqrt[Pi]) + 
      (772457129*d^10*K0*K1*M^4*u^13)/(32181243494400*b^2*Sqrt[Pi]) - 
      (7511257*d^12*K0*K1*M^4*u^13)/(4332090470400*b^2*Sqrt[Pi]) - 
      (229521869*d^14*K0*K1*M^4*u^13)/(20113277184000*b^2*Sqrt[Pi]) - 
      (622441597*d^16*K0*K1*M^4*u^13)/(160906217472000*b^2*Sqrt[Pi]) - 
      (14817821*d^18*K0*K1*M^4*u^13)/(45973204992000*b^2*Sqrt[Pi]) - 
      (1573153*K0^2*M^4*u^14)/(1576880931225600*b^2*Sqrt[Pi]) + 
      (6370130267*d^2*K0^2*M^4*u^14)/(94612855873536000*b^2*Sqrt[Pi]) + 
      (1120312951*d^4*K0^2*M^4*u^14)/(2150292178944000*b^2*Sqrt[Pi]) + 
      (21650676599*d^6*K0^2*M^4*u^14)/(23653213968384000*b^2*Sqrt[Pi]) - 
      (3119316869*d^8*K0^2*M^4*u^14)/(3379030566912000*b^2*Sqrt[Pi]) - 
      (358078547*d^10*K0^2*M^4*u^14)/(193087460966400*b^2*Sqrt[Pi]) + 
      (22309999*d^12*K0^2*M^4*u^14)/(177843714048000*b^2*Sqrt[Pi]) + 
      (2904670361*d^14*K0^2*M^4*u^14)/(3379030566912000*b^2*Sqrt[Pi]) + 
      (4790573*d^16*K0^2*M^4*u^14)/(17784371404800*b^2*Sqrt[Pi]) + 
      (277372157*d^18*K0^2*M^4*u^14)/(13516122267648000*b^2*Sqrt[Pi]) - 
      (254389*K1^2*M^4*u^14)/(225268704460800*b^2*Sqrt[Pi]) + 
      (57546011*d^2*K1^2*M^4*u^14)/(901074817843200*b^2*Sqrt[Pi]) + 
      (179607451*d^4*K1^2*M^4*u^14)/(375447840768000*b^2*Sqrt[Pi]) + 
      (2822055521*d^6*K1^2*M^4*u^14)/(3379030566912000*b^2*Sqrt[Pi]) - 
      (578949053*d^8*K1^2*M^4*u^14)/(675806113382400*b^2*Sqrt[Pi]) - 
      (2278167037*d^10*K1^2*M^4*u^14)/(1351612226764800*b^2*Sqrt[Pi]) + 
      (132151207*d^12*K1^2*M^4*u^14)/(1126343522304000*b^2*Sqrt[Pi]) + 
      (80209817*d^14*K1^2*M^4*u^14)/(102394865664000*b^2*Sqrt[Pi]) + 
      (23126321*d^16*K1^2*M^4*u^14)/(93861960192000*b^2*Sqrt[Pi]) + 
      (84977911*d^18*K1^2*M^4*u^14)/(4505374089216000*b^2*Sqrt[Pi]) - 
      (154967*K0*K1*M^4*u^15)/(591330349209600*b^2*Sqrt[Pi]) - 
      (56252731*d^2*K0*K1*M^4*u^15)/(7884404656128000*b^2*Sqrt[Pi]) - 
      (172098611*d^4*K0*K1*M^4*u^15)/(1971101164032000*b^2*Sqrt[Pi]) - 
      (195519151*d^6*K0*K1*M^4*u^15)/(1182660698419200*b^2*Sqrt[Pi]) + 
      (751567*d^8*K0*K1*M^4*u^15)/(5521291776000*b^2*Sqrt[Pi]) + 
      (196052141*d^10*K0*K1*M^4*u^15)/(563171761152000*b^2*Sqrt[Pi]) - 
      (13771657*d^12*K0*K1*M^4*u^15)/(844757641728000*b^2*Sqrt[Pi]) - 
      (44251619*d^14*K0*K1*M^4*u^15)/(281585880576000*b^2*Sqrt[Pi]) - 
      (296243*d^16*K0*K1*M^4*u^15)/(6257464012800*b^2*Sqrt[Pi]) - 
      (11548399*d^18*K0*K1*M^4*u^15)/(3379030566912000*b^2*Sqrt[Pi]) - 
      (619*K0^2*M^4*u^16)/(591330349209600*b^2*Sqrt[Pi]) + 
      (5019647*d^2*K0^2*M^4*u^16)/(23653213968384000*b^2*Sqrt[Pi]) + 
      (12788189*d^4*K0^2*M^4*u^16)/(5913303492096000*b^2*Sqrt[Pi]) + 
      (30869099*d^6*K0^2*M^4*u^16)/(5913303492096000*b^2*Sqrt[Pi]) - 
      (2793319*d^8*K0^2*M^4*u^16)/(844757641728000*b^2*Sqrt[Pi]) - 
      (2584979*d^10*K0^2*M^4*u^16)/(241359326208000*b^2*Sqrt[Pi]) + 
      (2767*d^12*K0^2*M^4*u^16)/(76796149248000*b^2*Sqrt[Pi]) + 
      (240181*d^14*K0^2*M^4*u^16)/(49691625984000*b^2*Sqrt[Pi]) + 
      (1225193*d^16*K0^2*M^4*u^16)/(844757641728000*b^2*Sqrt[Pi]) + 
      (115859*d^18*K0^2*M^4*u^16)/(1126343522304000*b^2*Sqrt[Pi]) - 
      (K1^2*M^4*u^16)/(869603454720*b^2*Sqrt[Pi]) + 
      (1637179*d^2*K1^2*M^4*u^16)/(7884404656128000*b^2*Sqrt[Pi]) + 
      (86713*d^4*K1^2*M^4*u^16)/(41351772672000*b^2*Sqrt[Pi]) + 
      (29917289*d^6*K1^2*M^4*u^16)/(5913303492096000*b^2*Sqrt[Pi]) - 
      (390487*d^8*K1^2*M^4*u^16)/(120679663104000*b^2*Sqrt[Pi]) - 
      (5831281*d^10*K1^2*M^4*u^16)/(563171761152000*b^2*Sqrt[Pi]) + 
      (46127*d^12*K1^2*M^4*u^16)/(844757641728000*b^2*Sqrt[Pi]) + 
      (3947807*d^14*K1^2*M^4*u^16)/(844757641728000*b^2*Sqrt[Pi]) + 
      (1182833*d^16*K1^2*M^4*u^16)/(844757641728000*b^2*Sqrt[Pi]) + 
      (335207*d^18*K1^2*M^4*u^16)/(3379030566912000*b^2*Sqrt[Pi]) - 
      (61*K0*K1*M^4*u^17)/(295665174604800*b^2*Sqrt[Pi]) - 
      (1361*d^2*K0*K1*M^4*u^17)/(147832587302400*b^2*Sqrt[Pi]) - 
      (6509*d^4*K0*K1*M^4*u^17)/(49277529100800*b^2*Sqrt[Pi]) - 
      (841*d^6*K0*K1*M^4*u^17)/(2593554163200*b^2*Sqrt[Pi]) + 
      (251*d^8*K0*K1*M^4*u^17)/(1759911753600*b^2*Sqrt[Pi]) + 
      (2161*d^10*K0*K1*M^4*u^17)/(3016991577600*b^2*Sqrt[Pi]) + 
      (89*d^12*K0*K1*M^4*u^17)/(2346549004800*b^2*Sqrt[Pi]) - 
      (757*d^14*K0*K1*M^4*u^17)/(2346549004800*b^2*Sqrt[Pi]) - 
      (1423*d^16*K0*K1*M^4*u^17)/(14079294028800*b^2*Sqrt[Pi]) - 
      (d^18*K0*K1*M^4*u^17)/(135377827200*b^2*Sqrt[Pi]) + 
      (d^2*K0^2*M^4*u^18)/(15359229849600*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^18)/(1279935820800*b^2*Sqrt[Pi]) + 
      (d^6*K0^2*M^4*u^18)/(426645273600*b^2*Sqrt[Pi]) - 
      (d^8*K0^2*M^4*u^18)/(1279935820800*b^2*Sqrt[Pi]) - 
      (37*d^10*K0^2*M^4*u^18)/(7679614924800*b^2*Sqrt[Pi]) - 
      (d^12*K0^2*M^4*u^18)/(1279935820800*b^2*Sqrt[Pi]) + 
      (d^14*K0^2*M^4*u^18)/(426645273600*b^2*Sqrt[Pi]) + 
      (d^16*K0^2*M^4*u^18)/(1279935820800*b^2*Sqrt[Pi]) + 
      (d^18*K0^2*M^4*u^18)/(15359229849600*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^18)/(15359229849600*b^2*Sqrt[Pi]) + 
      (d^4*K1^2*M^4*u^18)/(1279935820800*b^2*Sqrt[Pi]) + 
      (d^6*K1^2*M^4*u^18)/(426645273600*b^2*Sqrt[Pi]) - 
      (d^8*K1^2*M^4*u^18)/(1279935820800*b^2*Sqrt[Pi]) - 
      (37*d^10*K1^2*M^4*u^18)/(7679614924800*b^2*Sqrt[Pi]) - 
      (d^12*K1^2*M^4*u^18)/(1279935820800*b^2*Sqrt[Pi]) + 
      (d^14*K1^2*M^4*u^18)/(426645273600*b^2*Sqrt[Pi]) + 
      (d^16*K1^2*M^4*u^18)/(1279935820800*b^2*Sqrt[Pi]) + 
      (d^18*K1^2*M^4*u^18)/(15359229849600*b^2*Sqrt[Pi]))/Pi}, 0, 15, 1], 
  SeriesData[p, 0, {((K0^2*M^5*Sqrt[Pi]*u^3)/(15*b^3) - 
      (2*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(15*b^3) + (d^4*K0^2*M^5*Sqrt[Pi]*u^3)/
       (15*b^3) + (K1^2*M^5*Sqrt[Pi]*u^3)/(5*b^3) - 
      (2*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(5*b^3) + (d^4*K1^2*M^5*Sqrt[Pi]*u^3)/
       (5*b^3) + (3*K0*K1*M^5*Sqrt[Pi]*u^4)/(5*b^3) - 
      (6*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(5*b^3) + (3*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (5*b^3) + (K0^2*M^5*Sqrt[Pi]*u^5)/(5*b^3) - 
      (2*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(5*b^3) + (d^4*K0^2*M^5*Sqrt[Pi]*u^5)/
       (5*b^3) + (K1^2*M^5*Sqrt[Pi]*u^5)/(5*b^3) - 
      (2*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(5*b^3) + (d^4*K1^2*M^5*Sqrt[Pi]*u^5)/
       (5*b^3))/Pi, 0, ((3*K1*M^5*Sqrt[Pi]*u)/(5*b^3*E^u) - 
      (6*d^2*K1*M^5*Sqrt[Pi]*u)/(5*b^3*E^u) + (3*d^4*K1*M^5*Sqrt[Pi]*u)/
       (5*b^3*E^u) + (9*K0*M^5*Sqrt[Pi]*u^2)/(10*b^3*E^u) - 
      (9*d^2*K0*M^5*Sqrt[Pi]*u^2)/(5*b^3*E^u) + (9*d^4*K0*M^5*Sqrt[Pi]*u^2)/
       (10*b^3*E^u) + (3*K1*M^5*Sqrt[Pi]*u^2)/(5*b^3*E^u) - 
      (6*d^2*K1*M^5*Sqrt[Pi]*u^2)/(5*b^3*E^u) + (3*d^4*K1*M^5*Sqrt[Pi]*u^2)/
       (5*b^3*E^u) + (9*K0*M^5*Sqrt[Pi]*u^3)/(10*b^3*E^u) - 
      (9*d^2*K0*M^5*Sqrt[Pi]*u^3)/(5*b^3*E^u) + (9*d^4*K0*M^5*Sqrt[Pi]*u^3)/
       (10*b^3*E^u) - (269*K0^2*M^5*Sqrt[Pi]*u^3)/(840*b^3) + 
      (523*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(840*b^3) - 
      (239*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(840*b^3) - (d^6*K0^2*M^5*Sqrt[Pi]*u^3)/
       (56*b^3) + (6*K1*M^5*Sqrt[Pi]*u^3)/(5*b^3*E^u) - 
      (12*d^2*K1*M^5*Sqrt[Pi]*u^3)/(5*b^3*E^u) + (6*d^4*K1*M^5*Sqrt[Pi]*u^3)/
       (5*b^3*E^u) + (123*K1^2*M^5*Sqrt[Pi]*u^3)/(280*b^3) - 
      (253*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(280*b^3) + 
      (137*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(280*b^3) - (d^6*K1^2*M^5*Sqrt[Pi]*u^3)/
       (40*b^3) + (3*K0*M^5*Sqrt[Pi]*u^4)/(5*b^3*E^u) - 
      (6*d^2*K0*M^5*Sqrt[Pi]*u^4)/(5*b^3*E^u) + (3*d^4*K0*M^5*Sqrt[Pi]*u^4)/
       (5*b^3*E^u) + (3*K1*M^5*Sqrt[Pi]*u^4)/(5*b^3*E^u) - 
      (6*d^2*K1*M^5*Sqrt[Pi]*u^4)/(5*b^3*E^u) + (3*d^4*K1*M^5*Sqrt[Pi]*u^4)/
       (5*b^3*E^u) - (89*K0*K1*M^5*Sqrt[Pi]*u^4)/(168*b^3) + 
      (53*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(56*b^3) - 
      (17*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(56*b^3) - 
      (19*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(168*b^3) - (227*K0^2*M^5*Sqrt[Pi]*u^5)/
       (840*b^3) + (433*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(840*b^3) - 
      (37*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(168*b^3) - (d^6*K0^2*M^5*Sqrt[Pi]*u^5)/
       (40*b^3) - (307*K1^2*M^5*Sqrt[Pi]*u^5)/(840*b^3) + 
      (197*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(280*b^3) - 
      (87*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(280*b^3) - 
      (23*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(840*b^3) - (4*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (21*b^3) + (37*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(105*b^3) - 
      (2*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(15*b^3) - (d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (35*b^3) + (d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(42*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(21*b^3) + (d^6*K0^2*M^5*Sqrt[Pi]*u^7)/
       (42*b^3) + (d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(42*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(21*b^3) + (d^6*K1^2*M^5*Sqrt[Pi]*u^7)/
       (42*b^3))/Pi, ((2*K0^2*M^5*Sqrt[Pi]*u^3)/(15*b^3) - 
      (4*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(15*b^3) + (2*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/
       (15*b^3) + (2*K1^2*M^5*Sqrt[Pi]*u^3)/(5*b^3) - 
      (4*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(5*b^3) + (2*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/
       (5*b^3) + (6*K0*K1*M^5*Sqrt[Pi]*u^4)/(5*b^3) - 
      (12*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(5*b^3) + 
      (6*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(5*b^3) + (2*K0^2*M^5*Sqrt[Pi]*u^5)/
       (5*b^3) - (4*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(5*b^3) + 
      (2*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(5*b^3) + (2*K1^2*M^5*Sqrt[Pi]*u^5)/
       (5*b^3) - (4*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(5*b^3) + 
      (2*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(5*b^3))/Pi, 
    ((237*K1*M^5*Sqrt[Pi]*u)/(140*b^3*E^u) - (237*d^2*K1*M^5*Sqrt[Pi]*u)/
       (70*b^3*E^u) + (237*d^4*K1*M^5*Sqrt[Pi]*u)/(140*b^3*E^u) + 
      (29*K0*M^5*Sqrt[Pi]*u^2)/(280*b^3*E^u) - (19*d^2*K0*M^5*Sqrt[Pi]*u^2)/
       (70*b^3*E^u) + (13*d^4*K0*M^5*Sqrt[Pi]*u^2)/(56*b^3*E^u) - 
      (9*d^6*K0*M^5*Sqrt[Pi]*u^2)/(140*b^3*E^u) + (237*K1*M^5*Sqrt[Pi]*u^2)/
       (140*b^3*E^u) - (237*d^2*K1*M^5*Sqrt[Pi]*u^2)/(70*b^3*E^u) + 
      (237*d^4*K1*M^5*Sqrt[Pi]*u^2)/(140*b^3*E^u) + (29*K0*M^5*Sqrt[Pi]*u^3)/
       (280*b^3*E^u) - (19*d^2*K0*M^5*Sqrt[Pi]*u^3)/(70*b^3*E^u) + 
      (13*d^4*K0*M^5*Sqrt[Pi]*u^3)/(56*b^3*E^u) - (9*d^6*K0*M^5*Sqrt[Pi]*u^3)/
       (140*b^3*E^u) + (209*K0^2*M^5*Sqrt[Pi]*u^3)/(640*b^3) - 
      (937*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(1680*b^3) + 
      (547*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(4032*b^3) + 
      (241*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(2520*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(8064*b^3) + (37*K1*M^5*Sqrt[Pi]*u^3)/
       (35*b^3*E^u) - (303*d^2*K1*M^5*Sqrt[Pi]*u^3)/(140*b^3*E^u) + 
      (81*d^4*K1*M^5*Sqrt[Pi]*u^3)/(70*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi]*u^3)/
       (20*b^3*E^u) - (30019*K1^2*M^5*Sqrt[Pi]*u^3)/(40320*b^3) + 
      (7291*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(5040*b^3) - 
      (13331*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(20160*b^3) - 
      (11*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(280*b^3) - (d^8*K1^2*M^5*Sqrt[Pi]*u^3)/
       (640*b^3) - (17*K0*M^5*Sqrt[Pi]*u^4)/(112*b^3*E^u) + 
      (151*d^2*K0*M^5*Sqrt[Pi]*u^4)/(560*b^3*E^u) - 
      (47*d^4*K0*M^5*Sqrt[Pi]*u^4)/(560*b^3*E^u) - 
      (19*d^6*K0*M^5*Sqrt[Pi]*u^4)/(560*b^3*E^u) - (13*K1*M^5*Sqrt[Pi]*u^4)/
       (35*b^3*E^u) + (7*d^2*K1*M^5*Sqrt[Pi]*u^4)/(10*b^3*E^u) - 
      (2*d^4*K1*M^5*Sqrt[Pi]*u^4)/(7*b^3*E^u) - (3*d^6*K1*M^5*Sqrt[Pi]*u^4)/
       (70*b^3*E^u) - (160507*K0*K1*M^5*Sqrt[Pi]*u^4)/(120960*b^3) + 
      (43543*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(15120*b^3) - 
      (1027*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(576*b^3) + 
      (253*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(1080*b^3) - 
      (503*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(120960*b^3) - 
      (123*K0*M^5*Sqrt[Pi]*u^5)/(280*b^3*E^u) + (113*d^2*K0*M^5*Sqrt[Pi]*u^5)/
       (140*b^3*E^u) - (83*d^4*K0*M^5*Sqrt[Pi]*u^5)/(280*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi]*u^5)/(14*b^3*E^u) - (53201*K0^2*M^5*Sqrt[Pi]*u^5)/
       (120960*b^3) + (1717*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(1890*b^3) - 
      (1119*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(2240*b^3) + 
      (499*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(15120*b^3) - 
      (253*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(120960*b^3) - 
      (123*K1*M^5*Sqrt[Pi]*u^5)/(280*b^3*E^u) + (59*d^2*K1*M^5*Sqrt[Pi]*u^5)/
       (70*b^3*E^u) - (103*d^4*K1*M^5*Sqrt[Pi]*u^5)/(280*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi]*u^5)/(28*b^3*E^u) + (7091*K1^2*M^5*Sqrt[Pi]*u^5)/
       (51840*b^3) - (2735*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(18144*b^3) - 
      (19949*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(181440*b^3) + 
      (3779*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(30240*b^3) - 
      (43*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(40320*b^3) + (d^2*K0*M^5*Sqrt[Pi]*u^6)/
       (14*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi]*u^6)/(7*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi]*u^6)/(14*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi]*u^6)/
       (14*b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi]*u^6)/(7*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi]*u^6)/(14*b^3*E^u) + (3181*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (11340*b^3) - (12961*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(22680*b^3) + 
      (6683*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(22680*b^3) + 
      (23*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(7560*b^3) - 
      (17*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(2520*b^3) + 
      (1007*K0^2*M^5*Sqrt[Pi]*u^7)/(36288*b^3) - 
      (71*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(1620*b^3) + 
      (235*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(18144*b^3) - 
      (41*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(7560*b^3) + 
      (517*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(60480*b^3) + 
      (1027*K1^2*M^5*Sqrt[Pi]*u^7)/(36288*b^3) - 
      (667*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(11340*b^3) + 
      (671*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(18144*b^3) - 
      (3*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(280*b^3) + 
      (257*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(60480*b^3) + (K0*K1*M^5*Sqrt[Pi]*u^8)/
       (1008*b^3) - (23*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(756*b^3) + 
      (73*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(1512*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(108*b^3) - 
      (29*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(3024*b^3) + (K0^2*M^5*Sqrt[Pi]*u^9)/
       (9072*b^3) + (d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(2268*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(4536*b^3) - (d^6*K0^2*M^5*Sqrt[Pi]*u^9)/
       (756*b^3) + (d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(1008*b^3) + 
      (K1^2*M^5*Sqrt[Pi]*u^9)/(9072*b^3) + (d^2*K1^2*M^5*Sqrt[Pi]*u^9)/
       (2268*b^3) - (d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(4536*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(756*b^3) + (d^8*K1^2*M^5*Sqrt[Pi]*u^9)/
       (1008*b^3))/Pi, ((-37*K0^2*M^5*Sqrt[Pi]*u^3)/(84*b^3) + 
      (71*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(84*b^3) - 
      (31*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(84*b^3) - (d^6*K0^2*M^5*Sqrt[Pi]*u^3)/
       (28*b^3) + (207*K1^2*M^5*Sqrt[Pi]*u^3)/(140*b^3) - 
      (421*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(140*b^3) + 
      (221*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(140*b^3) - (d^6*K1^2*M^5*Sqrt[Pi]*u^3)/
       (20*b^3) + (311*K0*K1*M^5*Sqrt[Pi]*u^4)/(420*b^3) - 
      (239*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(140*b^3) + 
      (167*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(140*b^3) - 
      (19*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(84*b^3) + (5*K0^2*M^5*Sqrt[Pi]*u^5)/
       (84*b^3) - (71*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(420*b^3) + 
      (67*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(420*b^3) - (d^6*K0^2*M^5*Sqrt[Pi]*u^5)/
       (20*b^3) - (11*K1^2*M^5*Sqrt[Pi]*u^5)/(84*b^3) + 
      (29*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(140*b^3) - 
      (3*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(140*b^3) - 
      (23*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(420*b^3) - (8*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (21*b^3) + (74*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(105*b^3) - 
      (4*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(15*b^3) - 
      (2*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(35*b^3) + (d^2*K0^2*M^5*Sqrt[Pi]*u^7)/
       (21*b^3) - (2*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(21*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(21*b^3) + (d^2*K1^2*M^5*Sqrt[Pi]*u^7)/
       (21*b^3) - (2*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(21*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(21*b^3))/Pi, 
    ((49*K1*M^5*Sqrt[Pi]*u)/(60*b^3*E^u) - (49*d^2*K1*M^5*Sqrt[Pi]*u)/
       (30*b^3*E^u) + (49*d^4*K1*M^5*Sqrt[Pi]*u)/(60*b^3*E^u) - 
      (37*K0*M^5*Sqrt[Pi]*u^2)/(60*b^3*E^u) + (2297*d^2*K0*M^5*Sqrt[Pi]*u^2)/
       (1680*b^3*E^u) - (499*d^4*K0*M^5*Sqrt[Pi]*u^2)/(560*b^3*E^u) + 
      (247*d^6*K0*M^5*Sqrt[Pi]*u^2)/(1680*b^3*E^u) - 
      (11*d^8*K0*M^5*Sqrt[Pi]*u^2)/(1680*b^3*E^u) + (49*K1*M^5*Sqrt[Pi]*u^2)/
       (60*b^3*E^u) - (49*d^2*K1*M^5*Sqrt[Pi]*u^2)/(30*b^3*E^u) + 
      (49*d^4*K1*M^5*Sqrt[Pi]*u^2)/(60*b^3*E^u) - (3029*K0*M^5*Sqrt[Pi]*u^3)/
       (6300*b^3*E^u) + (27607*d^2*K0*M^5*Sqrt[Pi]*u^3)/(25200*b^3*E^u) - 
      (19031*d^4*K0*M^5*Sqrt[Pi]*u^3)/(25200*b^3*E^u) + 
      (247*d^6*K0*M^5*Sqrt[Pi]*u^3)/(1680*b^3*E^u) - 
      (11*d^8*K0*M^5*Sqrt[Pi]*u^3)/(1680*b^3*E^u) + 
      (1384967*K0^2*M^5*Sqrt[Pi]*u^3)/(3548160*b^3) - 
      (3265963*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(3548160*b^3) + 
      (132179*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(197120*b^3) - 
      (83393*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(591360*b^3) + 
      (689*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(1182720*b^3) + 
      (13*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(709632*b^3) + (67*K1*M^5*Sqrt[Pi]*u^3)/
       (1260*b^3*E^u) + (37*d^2*K1*M^5*Sqrt[Pi]*u^3)/(720*b^3*E^u) - 
      (4*d^4*K1*M^5*Sqrt[Pi]*u^3)/(15*b^3*E^u) + 
      (839*d^6*K1*M^5*Sqrt[Pi]*u^3)/(5040*b^3*E^u) - 
      (11*d^8*K1*M^5*Sqrt[Pi]*u^3)/(2520*b^3*E^u) - 
      (140975*K1^2*M^5*Sqrt[Pi]*u^3)/(78848*b^3) + 
      (373933*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(101376*b^3) - 
      (510737*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(253440*b^3) + 
      (18749*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(161280*b^3) - 
      (53*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(35840*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(5120*b^3) - (601*K0*M^5*Sqrt[Pi]*u^4)/
       (1575*b^3*E^u) + (61853*d^2*K0*M^5*Sqrt[Pi]*u^4)/(100800*b^3*E^u) - 
      (9689*d^4*K0*M^5*Sqrt[Pi]*u^4)/(100800*b^3*E^u) - 
      (493*d^6*K0*M^5*Sqrt[Pi]*u^4)/(4032*b^3*E^u) - 
      (55*d^8*K0*M^5*Sqrt[Pi]*u^4)/(4032*b^3*E^u) + (383*K1*M^5*Sqrt[Pi]*u^4)/
       (4800*b^3*E^u) - (61*d^2*K1*M^5*Sqrt[Pi]*u^4)/(2800*b^3*E^u) - 
      (1423*d^4*K1*M^5*Sqrt[Pi]*u^4)/(7200*b^3*E^u) + 
      (713*d^6*K1*M^5*Sqrt[Pi]*u^4)/(5040*b^3*E^u) - 
      (37*d^8*K1*M^5*Sqrt[Pi]*u^4)/(20160*b^3*E^u) - 
      (1198511*K0*K1*M^5*Sqrt[Pi]*u^4)/(2128896*b^3) + 
      (12628799*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(10644480*b^3) - 
      (400903*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(591360*b^3) + 
      (256247*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(5322240*b^3) + 
      (71353*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(10644480*b^3) - 
      (1279*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(3548160*b^3) + 
      (529*K0*M^5*Sqrt[Pi]*u^5)/(403200*b^3*E^u) - 
      (13457*d^2*K0*M^5*Sqrt[Pi]*u^5)/(100800*b^3*E^u) + 
      (48967*d^4*K0*M^5*Sqrt[Pi]*u^5)/(201600*b^3*E^u) - 
      (365*d^6*K0*M^5*Sqrt[Pi]*u^5)/(4032*b^3*E^u) - 
      (1627*d^8*K0*M^5*Sqrt[Pi]*u^5)/(80640*b^3*E^u) + 
      (585575*K0^2*M^5*Sqrt[Pi]*u^5)/(2128896*b^3) - 
      (4986347*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(10644480*b^3) + 
      (29867*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(253440*b^3) + 
      (368029*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(5322240*b^3) + 
      (14131*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(2128896*b^3) - 
      (59*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(236544*b^3) + 
      (1231*K1*M^5*Sqrt[Pi]*u^5)/(12600*b^3*E^u) - 
      (12853*d^2*K1*M^5*Sqrt[Pi]*u^5)/(50400*b^3*E^u) + 
      (751*d^4*K1*M^5*Sqrt[Pi]*u^5)/(3600*b^3*E^u) - 
      (433*d^6*K1*M^5*Sqrt[Pi]*u^5)/(10080*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi]*u^5)/(120*b^3*E^u) - 
      (10240511*K1^2*M^5*Sqrt[Pi]*u^5)/(31933440*b^3) + 
      (16923649*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(31933440*b^3) - 
      (1489531*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(15966720*b^3) - 
      (1927559*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(15966720*b^3) + 
      (155381*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(31933440*b^3) - 
      (4339*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(31933440*b^3) + 
      (12871*K0*M^5*Sqrt[Pi]*u^6)/(67200*b^3*E^u) - 
      (20123*d^2*K0*M^5*Sqrt[Pi]*u^6)/(100800*b^3*E^u) - 
      (3559*d^4*K0*M^5*Sqrt[Pi]*u^6)/(25200*b^3*E^u) + 
      (2323*d^6*K0*M^5*Sqrt[Pi]*u^6)/(20160*b^3*E^u) + 
      (275*d^8*K0*M^5*Sqrt[Pi]*u^6)/(8064*b^3*E^u) + 
      (58157*K1*M^5*Sqrt[Pi]*u^6)/(302400*b^3*E^u) - 
      (69169*d^2*K1*M^5*Sqrt[Pi]*u^6)/(302400*b^3*E^u) - 
      (28033*d^4*K1*M^5*Sqrt[Pi]*u^6)/(302400*b^3*E^u) + 
      (2063*d^6*K1*M^5*Sqrt[Pi]*u^6)/(20160*b^3*E^u) + 
      (3*d^8*K1*M^5*Sqrt[Pi]*u^6)/(112*b^3*E^u) + 
      (68443*K0*K1*M^5*Sqrt[Pi]*u^6)/(498960*b^3) - 
      (162739*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(570240*b^3) + 
      (7139*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(45360*b^3) - 
      (3401*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(399168*b^3) + 
      (41*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(71280*b^3) - 
      (4889*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(3991680*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^7)/(756*b^3*E^u) - (179*d^2*K0*M^5*Sqrt[Pi]*u^7)/
       (3024*b^3*E^u) + (295*d^4*K0*M^5*Sqrt[Pi]*u^7)/(3024*b^3*E^u) - 
      (23*d^6*K0*M^5*Sqrt[Pi]*u^7)/(1008*b^3*E^u) - 
      (17*d^8*K0*M^5*Sqrt[Pi]*u^7)/(1008*b^3*E^u) - 
      (634927*K0^2*M^5*Sqrt[Pi]*u^7)/(15966720*b^3) + 
      (646061*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(15966720*b^3) + 
      (82361*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(1596672*b^3) - 
      (45497*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(725760*b^3) + 
      (1577*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(207360*b^3) + 
      (44761*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(15966720*b^3) + 
      (K1*M^5*Sqrt[Pi]*u^7)/(672*b^3*E^u) - (59*d^2*K1*M^5*Sqrt[Pi]*u^7)/
       (1008*b^3*E^u) + (7*d^4*K1*M^5*Sqrt[Pi]*u^7)/(72*b^3*E^u) - 
      (25*d^6*K1*M^5*Sqrt[Pi]*u^7)/(1008*b^3*E^u) - 
      (31*d^8*K1*M^5*Sqrt[Pi]*u^7)/(2016*b^3*E^u) - 
      (67537*K1^2*M^5*Sqrt[Pi]*u^7)/(1451520*b^3) + 
      (100633*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(1774080*b^3) + 
      (17791*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(532224*b^3) - 
      (8843*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(177408*b^3) + 
      (82297*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(15966720*b^3) + 
      (17053*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(15966720*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^8)/(3024*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi]*u^8)/
       (756*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi]*u^8)/(1512*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi]*u^8)/(252*b^3*E^u) + (d^8*K0*M^5*Sqrt[Pi]*u^8)/
       (336*b^3*E^u) + (K1*M^5*Sqrt[Pi]*u^8)/(3024*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi]*u^8)/(756*b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi]*u^8)/
       (1512*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi]*u^8)/(252*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi]*u^8)/(336*b^3*E^u) - (5837*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (443520*b^3) + (55723*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(1995840*b^3) - 
      (62597*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(1995840*b^3) + 
      (3407*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(124740*b^3) - 
      (731*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(114048*b^3) - 
      (8579*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(1995840*b^3) - 
      (1181*K0^2*M^5*Sqrt[Pi]*u^9)/(3991680*b^3) + 
      (43*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(8640*b^3) - 
      (113*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(24640*b^3) - 
      (19*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(5544*b^3) + 
      (8719*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(3991680*b^3) + 
      (2291*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(1995840*b^3) - 
      (13*K1^2*M^5*Sqrt[Pi]*u^9)/(38016*b^3) + 
      (523*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(110880*b^3) - 
      (3211*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(665280*b^3) - 
      (2201*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(997920*b^3) + 
      (629*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(362880*b^3) + 
      (461*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(498960*b^3) - 
      (23*K0*K1*M^5*Sqrt[Pi]*u^10)/(249480*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(1848*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(2079*b^3) + 
      (31*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(12474*b^3) - 
      (5*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(5544*b^3) - 
      (13*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(27720*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(47520*b^3) - (d^6*K0^2*M^5*Sqrt[Pi]*u^11)/
       (23760*b^3) + (d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(47520*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(47520*b^3) - (d^6*K1^2*M^5*Sqrt[Pi]*u^11)/
       (23760*b^3) + (d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(47520*b^3))/Pi, 
    ((319*K0^2*M^5*Sqrt[Pi]*u^3)/(2240*b^3) - (31*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/
       (210*b^3) - (1333*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(10080*b^3) + 
      (347*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(2520*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(4032*b^3) + (679*K1^2*M^5*Sqrt[Pi]*u^3)/
       (576*b^3) - (793*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(315*b^3) + 
      (15073*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(10080*b^3) - 
      (43*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(280*b^3) - (d^8*K1^2*M^5*Sqrt[Pi]*u^3)/
       (320*b^3) - (1669*K0*K1*M^5*Sqrt[Pi]*u^4)/(8640*b^3) + 
      (943*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(1890*b^3) - 
      (4301*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(10080*b^3) + 
      (977*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(7560*b^3) - 
      (503*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(60480*b^3) - 
      (4117*K0^2*M^5*Sqrt[Pi]*u^5)/(12096*b^3) + 
      (1003*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(1512*b^3) - 
      (347*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(1120*b^3) - 
      (17*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(1890*b^3) - 
      (253*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(60480*b^3) + 
      (19129*K1^2*M^5*Sqrt[Pi]*u^5)/(36288*b^3) - 
      (8081*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(9072*b^3) + 
      (17959*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(90720*b^3) + 
      (2537*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(15120*b^3) - 
      (43*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(20160*b^3) - 
      (59*K0*K1*M^5*Sqrt[Pi]*u^6)/(5670*b^3) - 
      (139*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(1620*b^3) + 
      (2147*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(11340*b^3) - 
      (43*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(540*b^3) - 
      (17*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(1260*b^3) + 
      (1007*K0^2*M^5*Sqrt[Pi]*u^7)/(18144*b^3) - 
      (46*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(2835*b^3) - 
      (1061*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(9072*b^3) + 
      (229*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(3780*b^3) + 
      (517*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(30240*b^3) + 
      (1027*K1^2*M^5*Sqrt[Pi]*u^7)/(18144*b^3) - 
      (131*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(2835*b^3) - 
      (625*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(9072*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(20*b^3) + (257*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/
       (30240*b^3) + (K0*K1*M^5*Sqrt[Pi]*u^8)/(504*b^3) - 
      (23*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(378*b^3) + 
      (73*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(756*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(54*b^3) - (29*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (1512*b^3) + (K0^2*M^5*Sqrt[Pi]*u^9)/(4536*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(1134*b^3) - (d^4*K0^2*M^5*Sqrt[Pi]*u^9)/
       (2268*b^3) - (d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(378*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(504*b^3) + (K1^2*M^5*Sqrt[Pi]*u^9)/
       (4536*b^3) + (d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(1134*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(2268*b^3) - (d^6*K1^2*M^5*Sqrt[Pi]*u^9)/
       (378*b^3) + (d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(504*b^3))/Pi, 
    ((-83*K1*M^5*Sqrt[Pi]*u)/(330*b^3*E^u) + (83*d^2*K1*M^5*Sqrt[Pi]*u)/
       (165*b^3*E^u) - (83*d^4*K1*M^5*Sqrt[Pi]*u)/(330*b^3*E^u) + 
      (9403*K0*M^5*Sqrt[Pi]*u^2)/(73920*b^3*E^u) - 
      (18437*d^2*K0*M^5*Sqrt[Pi]*u^2)/(73920*b^3*E^u) + 
      (89*d^4*K0*M^5*Sqrt[Pi]*u^2)/(672*b^3*E^u) - 
      (139*d^6*K0*M^5*Sqrt[Pi]*u^2)/(5280*b^3*E^u) + 
      (251*d^8*K0*M^5*Sqrt[Pi]*u^2)/(14784*b^3*E^u) - 
      (13*d^10*K0*M^5*Sqrt[Pi]*u^2)/(14784*b^3*E^u) - 
      (83*K1*M^5*Sqrt[Pi]*u^2)/(330*b^3*E^u) + (83*d^2*K1*M^5*Sqrt[Pi]*u^2)/
       (165*b^3*E^u) - (83*d^4*K1*M^5*Sqrt[Pi]*u^2)/(330*b^3*E^u) - 
      (1062557*K0*M^5*Sqrt[Pi]*u^3)/(7761600*b^3*E^u) + 
      (1970083*d^2*K0*M^5*Sqrt[Pi]*u^3)/(7761600*b^3*E^u) - 
      (5767*d^4*K0*M^5*Sqrt[Pi]*u^3)/(70560*b^3*E^u) - 
      (22117*d^6*K0*M^5*Sqrt[Pi]*u^3)/(431200*b^3*E^u) + 
      (251*d^8*K0*M^5*Sqrt[Pi]*u^3)/(14784*b^3*E^u) - 
      (13*d^10*K0*M^5*Sqrt[Pi]*u^3)/(14784*b^3*E^u) - 
      (825073807*K0^2*M^5*Sqrt[Pi]*u^3)/(1476034560*b^3) + 
      (807754657*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(738017280*b^3) - 
      (252270163*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(492011520*b^3) - 
      (2733179*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(123002880*b^3) - 
      (211291*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(492011520*b^3) - 
      (99791*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(738017280*b^3) + 
      (439*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(98402304*b^3) - 
      (1521*K1*M^5*Sqrt[Pi]*u^3)/(6160*b^3*E^u) + 
      (23129*d^2*K1*M^5*Sqrt[Pi]*u^3)/(44352*b^3*E^u) - 
      (15689*d^4*K1*M^5*Sqrt[Pi]*u^3)/(55440*b^3*E^u) - 
      (419*d^6*K1*M^5*Sqrt[Pi]*u^3)/(36960*b^3*E^u) + 
      (281*d^8*K1*M^5*Sqrt[Pi]*u^3)/(13860*b^3*E^u) - 
      (23*d^10*K1*M^5*Sqrt[Pi]*u^3)/(44352*b^3*E^u) - 
      (298627213*K1^2*M^5*Sqrt[Pi]*u^3)/(1476034560*b^3) + 
      (46733131*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(82001920*b^3) - 
      (10063351*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(19169280*b^3) + 
      (847981*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(5677056*b^3) + 
      (83843*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(10321920*b^3) - 
      (43*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(573440*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(32768*b^3) + 
      (2220817*K0*M^5*Sqrt[Pi]*u^4)/(31046400*b^3*E^u) - 
      (9049063*d^2*K0*M^5*Sqrt[Pi]*u^4)/(31046400*b^3*E^u) + 
      (1031753*d^4*K0*M^5*Sqrt[Pi]*u^4)/(3104640*b^3*E^u) - 
      (37679*d^6*K0*M^5*Sqrt[Pi]*u^4)/(470400*b^3*E^u) - 
      (25337*d^8*K0*M^5*Sqrt[Pi]*u^4)/(887040*b^3*E^u) - 
      (661*d^10*K0*M^5*Sqrt[Pi]*u^4)/(177408*b^3*E^u) + 
      (800797*K1*M^5*Sqrt[Pi]*u^4)/(20697600*b^3*E^u) - 
      (122627*d^2*K1*M^5*Sqrt[Pi]*u^4)/(806400*b^3*E^u) + 
      (1303871*d^4*K1*M^5*Sqrt[Pi]*u^4)/(6209280*b^3*E^u) - 
      (334541*d^6*K1*M^5*Sqrt[Pi]*u^4)/(2822400*b^3*E^u) + 
      (38881*d^8*K1*M^5*Sqrt[Pi]*u^4)/(1774080*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi]*u^4)/(253440*b^3*E^u) + 
      (19402393207*K0*K1*M^5*Sqrt[Pi]*u^4)/(22140518400*b^3) - 
      (19723300921*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(11070259200*b^3) + 
      (6955383451*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(7380172800*b^3) - 
      (248550007*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(5535129600*b^3) + 
      (4669507*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(632586240*b^3) + 
      (5017*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(11354112*b^3) - 
      (63839*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(1476034560*b^3) + 
      (797239*K0*M^5*Sqrt[Pi]*u^5)/(82790400*b^3*E^u) - 
      (5484587*d^2*K0*M^5*Sqrt[Pi]*u^5)/(82790400*b^3*E^u) + 
      (486253*d^4*K0*M^5*Sqrt[Pi]*u^5)/(5913600*b^3*E^u) - 
      (1158761*d^6*K0*M^5*Sqrt[Pi]*u^5)/(124185600*b^3*E^u) - 
      (15865*d^8*K0*M^5*Sqrt[Pi]*u^5)/(1419264*b^3*E^u) - 
      (36191*d^10*K0*M^5*Sqrt[Pi]*u^5)/(7096320*b^3*E^u) + 
      (5871283661*K0^2*M^5*Sqrt[Pi]*u^5)/(22140518400*b^3) - 
      (484109831*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(851558400*b^3) + 
      (832273571*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(2460057600*b^3) - 
      (171357701*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(5535129600*b^3) - 
      (22061929*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(4428103680*b^3) + 
      (721307*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(738017280*b^3) - 
      (52597*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(1476034560*b^3) - 
      (571271*K1*M^5*Sqrt[Pi]*u^5)/(6899200*b^3*E^u) - 
      (20137*d^2*K1*M^5*Sqrt[Pi]*u^5)/(8870400*b^3*E^u) + 
      (136343*d^4*K1*M^5*Sqrt[Pi]*u^5)/(564480*b^3*E^u) - 
      (4550611*d^6*K1*M^5*Sqrt[Pi]*u^5)/(31046400*b^3*E^u) - 
      (14849*d^8*K1*M^5*Sqrt[Pi]*u^5)/(1774080*b^3*E^u) - 
      (899*d^10*K1*M^5*Sqrt[Pi]*u^5)/(591360*b^3*E^u) - 
      (3517246721*K1^2*M^5*Sqrt[Pi]*u^5)/(25546752000*b^3) + 
      (42388621943*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(166053888000*b^3) - 
      (35465893523*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(332107776000*b^3) - 
      (1742761*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(1509580800*b^3) - 
      (666252359*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(66421555200*b^3) + 
      (541379*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(1328431104*b^3) - 
      (27*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(1146880*b^3) + 
      (3989*K0*M^5*Sqrt[Pi]*u^6)/(788480*b^3*E^u) + 
      (43205527*d^2*K0*M^5*Sqrt[Pi]*u^6)/(248371200*b^3*E^u) - 
      (10844699*d^4*K0*M^5*Sqrt[Pi]*u^6)/(41395200*b^3*E^u) - 
      (684869*d^6*K0*M^5*Sqrt[Pi]*u^6)/(124185600*b^3*E^u) + 
      (15379*d^8*K0*M^5*Sqrt[Pi]*u^6)/(202752*b^3*E^u) + 
      (8147*d^10*K0*M^5*Sqrt[Pi]*u^6)/(645120*b^3*E^u) - 
      (10813771*K1*M^5*Sqrt[Pi]*u^6)/(372556800*b^3*E^u) + 
      (36975541*d^2*K1*M^5*Sqrt[Pi]*u^6)/(186278400*b^3*E^u) - 
      (44302763*d^4*K1*M^5*Sqrt[Pi]*u^6)/(186278400*b^3*E^u) + 
      (6115*d^6*K1*M^5*Sqrt[Pi]*u^6)/(1241856*b^3*E^u) + 
      (194401*d^8*K1*M^5*Sqrt[Pi]*u^6)/(3548160*b^3*E^u) + 
      (15341*d^10*K1*M^5*Sqrt[Pi]*u^6)/(1774080*b^3*E^u) + 
      (584192533*K0*K1*M^5*Sqrt[Pi]*u^6)/(5189184000*b^3) - 
      (400902487*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(10378368000*b^3) - 
      (382195837*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(1482624000*b^3) + 
      (187322329*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(1037836800*b^3) + 
      (1941917*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(518918400*b^3) - 
      (5111*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(31933440*b^3) - 
      (33497*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(138378240*b^3) - 
      (25167647*K0*M^5*Sqrt[Pi]*u^7)/(372556800*b^3*E^u) + 
      (5386949*d^2*K0*M^5*Sqrt[Pi]*u^7)/(186278400*b^3*E^u) + 
      (2687239*d^4*K0*M^5*Sqrt[Pi]*u^7)/(37255680*b^3*E^u) + 
      (21191*d^6*K0*M^5*Sqrt[Pi]*u^7)/(739200*b^3*E^u) - 
      (183191*d^8*K0*M^5*Sqrt[Pi]*u^7)/(3548160*b^3*E^u) - 
      (3737*d^10*K0*M^5*Sqrt[Pi]*u^7)/(354816*b^3*E^u) - 
      (269680079*K0^2*M^5*Sqrt[Pi]*u^7)/(11860992000*b^3) - 
      (2244114937*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(41513472000*b^3) + 
      (1863800791*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(11860992000*b^3) - 
      (238030907*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(4151347200*b^3) - 
      (431530859*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(16605388800*b^3) + 
      (324461*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(150958080*b^3) + 
      (922717*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(1107025920*b^3) - 
      (143807*K1*M^5*Sqrt[Pi]*u^7)/(2116800*b^3*E^u) + 
      (15824153*d^2*K1*M^5*Sqrt[Pi]*u^7)/(372556800*b^3*E^u) + 
      (29959*d^4*K1*M^5*Sqrt[Pi]*u^7)/(532224*b^3*E^u) + 
      (4284667*d^6*K1*M^5*Sqrt[Pi]*u^7)/(186278400*b^3*E^u) - 
      (119993*d^8*K1*M^5*Sqrt[Pi]*u^7)/(2661120*b^3*E^u) - 
      (31007*d^10*K1*M^5*Sqrt[Pi]*u^7)/(3548160*b^3*E^u) - 
      (190348577*K1^2*M^5*Sqrt[Pi]*u^7)/(16605388800*b^3) - 
      (30485899*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(754790400*b^3) + 
      (250826959*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(2372198400*b^3) - 
      (177538871*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(4151347200*b^3) - 
      (208174079*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(16605388800*b^3) + 
      (1920011*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(1660538880*b^3) + 
      (125117*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(474439680*b^3) - 
      (5527*K0*M^5*Sqrt[Pi]*u^8)/(9313920*b^3*E^u) + 
      (207547*d^2*K0*M^5*Sqrt[Pi]*u^8)/(7451136*b^3*E^u) - 
      (24361*d^4*K0*M^5*Sqrt[Pi]*u^8)/(776160*b^3*E^u) - 
      (24197*d^6*K0*M^5*Sqrt[Pi]*u^8)/(1693440*b^3*E^u) + 
      (19009*d^8*K0*M^5*Sqrt[Pi]*u^8)/(1330560*b^3*E^u) + 
      (2441*d^10*K0*M^5*Sqrt[Pi]*u^8)/(591360*b^3*E^u) - 
      (13177*K1*M^5*Sqrt[Pi]*u^8)/(18627840*b^3*E^u) + 
      (18527*d^2*K1*M^5*Sqrt[Pi]*u^8)/(677376*b^3*E^u) - 
      (667*d^4*K1*M^5*Sqrt[Pi]*u^8)/(21120*b^3*E^u) - 
      (229157*d^6*K1*M^5*Sqrt[Pi]*u^8)/(18627840*b^3*E^u) + 
      (35873*d^8*K1*M^5*Sqrt[Pi]*u^8)/(2661120*b^3*E^u) + 
      (741*d^10*K1*M^5*Sqrt[Pi]*u^8)/(197120*b^3*E^u) + 
      (129268067*K0*K1*M^5*Sqrt[Pi]*u^8)/(6918912000*b^3) + 
      (5676163*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(370656000*b^3) - 
      (522055333*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(6918912000*b^3) + 
      (48259*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(2027025*b^3) + 
      (93646247*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(4151347200*b^3) - 
      (117443*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(34594560*b^3) - 
      (1257637*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(830269440*b^3) - 
      (193*K0*M^5*Sqrt[Pi]*u^9)/(846720*b^3*E^u) - 
      (409*d^2*K0*M^5*Sqrt[Pi]*u^9)/(388080*b^3*E^u) - 
      (11*d^4*K0*M^5*Sqrt[Pi]*u^9)/(28224*b^3*E^u) + 
      (9473*d^6*K0*M^5*Sqrt[Pi]*u^9)/(2328480*b^3*E^u) - 
      (13*d^8*K0*M^5*Sqrt[Pi]*u^9)/(8064*b^3*E^u) - 
      (29*d^10*K0*M^5*Sqrt[Pi]*u^9)/(36960*b^3*E^u) + 
      (2032663*K0^2*M^5*Sqrt[Pi]*u^9)/(1886976000*b^3) - 
      (11116057*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(2594592000*b^3) + 
      (13475503*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(1886976000*b^3) - 
      (41189*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(16216200*b^3) - 
      (299291*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(75479040*b^3) + 
      (201701*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(103783680*b^3) + 
      (9473*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(15095808*b^3) - 
      (193*K1*M^5*Sqrt[Pi]*u^9)/(846720*b^3*E^u) - 
      (529*d^2*K1*M^5*Sqrt[Pi]*u^9)/(517440*b^3*E^u) - 
      (11*d^4*K1*M^5*Sqrt[Pi]*u^9)/(28224*b^3*E^u) + 
      (4663*d^6*K1*M^5*Sqrt[Pi]*u^9)/(1164240*b^3*E^u) - 
      (13*d^8*K1*M^5*Sqrt[Pi]*u^9)/(8064*b^3*E^u) - 
      (167*d^10*K1*M^5*Sqrt[Pi]*u^9)/(221760*b^3*E^u) + 
      (702883*K1^2*M^5*Sqrt[Pi]*u^9)/(593049600*b^3) - 
      (781739*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(148262400*b^3) + 
      (10337843*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(1383782400*b^3) - 
      (4673*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(2745600*b^3) - 
      (2016871*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(593049600*b^3) + 
      (9817*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(7687680*b^3) + 
      (73499*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(166053888*b^3) + 
      (d^2*K0*M^5*Sqrt[Pi]*u^10)/(15840*b^3*E^u) - (d^6*K0*M^5*Sqrt[Pi]*u^10)/
       (7920*b^3*E^u) + (d^10*K0*M^5*Sqrt[Pi]*u^10)/(15840*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi]*u^10)/(15840*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi]*u^10)/
       (7920*b^3*E^u) + (d^10*K1*M^5*Sqrt[Pi]*u^10)/(15840*b^3*E^u) + 
      (88463*K0*K1*M^5*Sqrt[Pi]*u^10)/(432432000*b^3) - 
      (2639843*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(1297296000*b^3) + 
      (1739*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(3861000*b^3) + 
      (268799*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(129729600*b^3) + 
      (314437*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(259459200*b^3) - 
      (25849*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(17297280*b^3) - 
      (10627*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(25945920*b^3) + 
      (271*K0^2*M^5*Sqrt[Pi]*u^11)/(24024000*b^3) + 
      (189239*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(2594592000*b^3) + 
      (592393*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(2594592000*b^3) - 
      (279*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(640640*b^3) - 
      (5959*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(51891840*b^3) + 
      (565*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(2965248*b^3) + 
      (109*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(2306304*b^3) + 
      (7373*K1^2*M^5*Sqrt[Pi]*u^11)/(648648000*b^3) + 
      (163451*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(2594592000*b^3) + 
      (185639*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(864864000*b^3) - 
      (35341*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(86486400*b^3) - 
      (24223*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(259459200*b^3) + 
      (2533*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(14826240*b^3) + 
      (4373*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(103783680*b^3) + 
      (K0*K1*M^5*Sqrt[Pi]*u^12)/(6177600*b^3) - 
      (31*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(1544400*b^3) - 
      (521*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(18532800*b^3) + 
      (127*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(2316600*b^3) + 
      (809*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(18532800*b^3) - 
      (37*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(926640*b^3) - 
      (d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(95040*b^3) + (K0^2*M^5*Sqrt[Pi]*u^13)/
       (92664000*b^3) + (d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(5148000*b^3) + 
      (71*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(92664000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(926640*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(1425600*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(1853280*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(3706560*b^3) + (K1^2*M^5*Sqrt[Pi]*u^13)/
       (92664000*b^3) + (d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(5148000*b^3) + 
      (71*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(92664000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(926640*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(1425600*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(1853280*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(3706560*b^3))/Pi, 
    ((810899*K0^2*M^5*Sqrt[Pi]*u^3)/(1774080*b^3) - 
      (364799*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(354816*b^3) + 
      (40561*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(59136*b^3) - 
      (34201*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(295680*b^3) + 
      (67*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(84480*b^3) + 
      (13*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(354816*b^3) - 
      (159221*K1^2*M^5*Sqrt[Pi]*u^3)/(591360*b^3) + 
      (166027*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(354816*b^3) - 
      (24223*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(177408*b^3) - 
      (4363*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(80640*b^3) - 
      (137*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(17920*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(2560*b^3) - 
      (1019387*K0*K1*M^5*Sqrt[Pi]*u^4)/(1064448*b^3) + 
      (10382159*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(5322240*b^3) - 
      (60847*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(59136*b^3) + 
      (94943*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(2661120*b^3) + 
      (4957*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(5322240*b^3) - 
      (1279*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(1774080*b^3) - 
      (19645*K0^2*M^5*Sqrt[Pi]*u^5)/(1064448*b^3) + 
      (627877*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(5322240*b^3) - 
      (30971*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(177408*b^3) + 
      (182437*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(2661120*b^3) + 
      (37259*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(5322240*b^3) - 
      (59*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(118272*b^3) - 
      (280493*K1^2*M^5*Sqrt[Pi]*u^5)/(2280960*b^3) + 
      (660461*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(3193344*b^3) - 
      (309319*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(7983360*b^3) - 
      (410087*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(7983360*b^3) + 
      (104297*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(15966720*b^3) - 
      (4339*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(15966720*b^3) - 
      (6053*K0*K1*M^5*Sqrt[Pi]*u^6)/(35640*b^3) + 
      (186371*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(1995840*b^3) + 
      (121*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(405*b^3) - 
      (200353*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(997920*b^3) - 
      (2381*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(124740*b^3) - 
      (4889*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(1995840*b^3) + 
      (29693*K0^2*M^5*Sqrt[Pi]*u^7)/(7983360*b^3) + 
      (879437*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(7983360*b^3) - 
      (20461*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(114048*b^3) + 
      (6919*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(362880*b^3) + 
      (29651*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(725760*b^3) + 
      (44761*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(7983360*b^3) - 
      (5917*K1^2*M^5*Sqrt[Pi]*u^7)/(725760*b^3) + 
      (260011*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(2661120*b^3) - 
      (38221*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(266112*b^3) + 
      (12809*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(443520*b^3) + 
      (184069*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(7983360*b^3) + 
      (17053*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(7983360*b^3) - 
      (5177*K0*K1*M^5*Sqrt[Pi]*u^8)/(221760*b^3) - 
      (5051*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(142560*b^3) + 
      (81943*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(997920*b^3) + 
      (3349*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(124740*b^3) - 
      (16601*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(399168*b^3) - 
      (8579*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(997920*b^3) - 
      (521*K0^2*M^5*Sqrt[Pi]*u^9)/(1995840*b^3) + 
      (341*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(30240*b^3) - 
      (3271*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(332640*b^3) - 
      (5*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(462*b^3) + 
      (14659*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(1995840*b^3) + 
      (2291*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(997920*b^3) - 
      (47*K1^2*M^5*Sqrt[Pi]*u^9)/(133056*b^3) + 
      (1789*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(166320*b^3) - 
      (3431*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(332640*b^3) - 
      (4181*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(498960*b^3) + 
      (167*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(25920*b^3) + 
      (461*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(249480*b^3) - 
      (23*K0*K1*M^5*Sqrt[Pi]*u^10)/(124740*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(924*b^3) - 
      (2*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(2079*b^3) + 
      (31*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(6237*b^3) - 
      (5*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(2772*b^3) - 
      (13*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(13860*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(23760*b^3) - (d^6*K0^2*M^5*Sqrt[Pi]*u^11)/
       (11880*b^3) + (d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(23760*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(23760*b^3) - (d^6*K1^2*M^5*Sqrt[Pi]*u^11)/
       (11880*b^3) + (d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(23760*b^3))/Pi, 
    ((1802*K1*M^5*Sqrt[Pi]*u)/(15015*b^3*E^u) - (3604*d^2*K1*M^5*Sqrt[Pi]*u)/
       (15015*b^3*E^u) + (1802*d^4*K1*M^5*Sqrt[Pi]*u)/(15015*b^3*E^u) - 
      (1567*K0*M^5*Sqrt[Pi]*u^2)/(98560*b^3*E^u) - 
      (16739*d^2*K0*M^5*Sqrt[Pi]*u^2)/(1281280*b^3*E^u) + 
      (24457*d^4*K0*M^5*Sqrt[Pi]*u^2)/(349440*b^3*E^u) - 
      (33499*d^6*K0*M^5*Sqrt[Pi]*u^2)/(960960*b^3*E^u) - 
      (33181*d^8*K0*M^5*Sqrt[Pi]*u^2)/(3843840*b^3*E^u) + 
      (667*d^10*K0*M^5*Sqrt[Pi]*u^2)/(256256*b^3*E^u) - 
      (5*d^12*K0*M^5*Sqrt[Pi]*u^2)/(36608*b^3*E^u) + 
      (1802*K1*M^5*Sqrt[Pi]*u^2)/(15015*b^3*E^u) - 
      (3604*d^2*K1*M^5*Sqrt[Pi]*u^2)/(15015*b^3*E^u) + 
      (1802*d^4*K1*M^5*Sqrt[Pi]*u^2)/(15015*b^3*E^u) - 
      (11859257*K0*M^5*Sqrt[Pi]*u^3)/(279417600*b^3*E^u) + 
      (373532359*d^2*K0*M^5*Sqrt[Pi]*u^3)/(3632428800*b^3*E^u) - 
      (303442757*d^4*K0*M^5*Sqrt[Pi]*u^3)/(3632428800*b^3*E^u) + 
      (3095341*d^6*K0*M^5*Sqrt[Pi]*u^3)/(100900800*b^3*E^u) - 
      (12103379*d^8*K0*M^5*Sqrt[Pi]*u^3)/(1210809600*b^3*E^u) + 
      (667*d^10*K0*M^5*Sqrt[Pi]*u^3)/(256256*b^3*E^u) - 
      (5*d^12*K0*M^5*Sqrt[Pi]*u^3)/(36608*b^3*E^u) - 
      (75294083*K0^2*M^5*Sqrt[Pi]*u^3)/(908328960*b^3) + 
      (3745547269*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(11808276480*b^3) - 
      (4564478587*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(11808276480*b^3) + 
      (1811441393*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(11808276480*b^3) - 
      (17892997*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(11808276480*b^3) + 
      (4588319*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(11808276480*b^3) - 
      (78469*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(2361655296*b^3) + 
      (10027*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/(11808276480*b^3) + 
      (256667*K1*M^5*Sqrt[Pi]*u^3)/(7207200*b^3*E^u) - 
      (1113137*d^2*K1*M^5*Sqrt[Pi]*u^3)/(19219200*b^3*E^u) + 
      (147787*d^4*K1*M^5*Sqrt[Pi]*u^3)/(28828800*b^3*E^u) + 
      (172717*d^6*K1*M^5*Sqrt[Pi]*u^3)/(7207200*b^3*E^u) - 
      (2683*d^8*K1*M^5*Sqrt[Pi]*u^3)/(274560*b^3*E^u) + 
      (35279*d^10*K1*M^5*Sqrt[Pi]*u^3)/(11531520*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi]*u^3)/(13728*b^3*E^u) + 
      (1291829491*K1^2*M^5*Sqrt[Pi]*u^3)/(11808276480*b^3) - 
      (1055911699*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(3936092160*b^3) + 
      (2534617399*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(11808276480*b^3) - 
      (721055477*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(11808276480*b^3) + 
      (768937*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(181665792*b^3) + 
      (86507*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(82575360*b^3) + 
      (43*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(9175040*b^3) - 
      (7*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/(1310720*b^3) + 
      (163967197*K0*M^5*Sqrt[Pi]*u^4)/(14529715200*b^3*E^u) + 
      (29392885*d^2*K0*M^5*Sqrt[Pi]*u^4)/(581188608*b^3*E^u) - 
      (2221758239*d^4*K0*M^5*Sqrt[Pi]*u^4)/(14529715200*b^3*E^u) + 
      (628699*d^6*K0*M^5*Sqrt[Pi]*u^4)/(6209280*b^3*E^u) - 
      (16695221*d^8*K0*M^5*Sqrt[Pi]*u^4)/(4843238400*b^3*E^u) - 
      (267227*d^10*K0*M^5*Sqrt[Pi]*u^4)/(46126080*b^3*E^u) - 
      (421*d^12*K0*M^5*Sqrt[Pi]*u^4)/(439296*b^3*E^u) + 
      (55096526053*K1*M^5*Sqrt[Pi]*u^4)/(697426329600*b^3*E^u) - 
      (29901425107*d^2*K1*M^5*Sqrt[Pi]*u^4)/(348713164800*b^3*E^u) - 
      (52988496317*d^4*K1*M^5*Sqrt[Pi]*u^4)/(697426329600*b^3*E^u) + 
      (9896631*d^6*K1*M^5*Sqrt[Pi]*u^4)/(102502400*b^3*E^u) - 
      (3985820407*d^8*K1*M^5*Sqrt[Pi]*u^4)/(232475443200*b^3*E^u) + 
      (1213741*d^10*K1*M^5*Sqrt[Pi]*u^4)/(369008640*b^3*E^u) + 
      (587*d^12*K1*M^5*Sqrt[Pi]*u^4)/(18923520*b^3*E^u) + 
      (122095277*K0*K1*M^5*Sqrt[Pi]*u^4)/(262406144*b^3) - 
      (65533335319*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(59041382400*b^3) + 
      (144852547963*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(177124147200*b^3) - 
      (381101557*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(2300313600*b^3) - 
      (1534656251*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(177124147200*b^3) + 
      (206634017*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(177124147200*b^3) + 
      (7092377*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(177124147200*b^3) - 
      (20077*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/(3220439040*b^3) - 
      (952626293*K0*M^5*Sqrt[Pi]*u^5)/(36229939200*b^3*E^u) + 
      (20753434931*d^2*K0*M^5*Sqrt[Pi]*u^5)/(278970531840*b^3*E^u) - 
      (227746574023*d^4*K0*M^5*Sqrt[Pi]*u^5)/(2789705318400*b^3*E^u) + 
      (16502819*d^6*K0*M^5*Sqrt[Pi]*u^5)/(397393920*b^3*E^u) - 
      (5122018277*d^8*K0*M^5*Sqrt[Pi]*u^5)/(929901772800*b^3*E^u) - 
      (199257*d^10*K0*M^5*Sqrt[Pi]*u^5)/(164003840*b^3*E^u) - 
      (37731*d^12*K0*M^5*Sqrt[Pi]*u^5)/(29818880*b^3*E^u) - 
      (137964823*K0^2*M^5*Sqrt[Pi]*u^5)/(787218432*b^3) + 
      (1645169107*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(6560153600*b^3) + 
      (530080907*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(25303449600*b^3) - 
      (16692536587*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(177124147200*b^3) - 
      (188053093*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(177124147200*b^3) - 
      (234878429*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(177124147200*b^3) + 
      (28431631*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(177124147200*b^3) - 
      (202117*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/(35424829440*b^3) + 
      (4732105429*K1*M^5*Sqrt[Pi]*u^5)/(697426329600*b^3*E^u) + 
      (459872453*d^2*K1*M^5*Sqrt[Pi]*u^5)/(13948526592*b^3*E^u) - 
      (77360663213*d^4*K1*M^5*Sqrt[Pi]*u^5)/(697426329600*b^3*E^u) + 
      (1334159*d^6*K1*M^5*Sqrt[Pi]*u^5)/(14192640*b^3*E^u) - 
      (34611209*d^8*K1*M^5*Sqrt[Pi]*u^5)/(1625702400*b^3*E^u) - 
      (159329*d^10*K1*M^5*Sqrt[Pi]*u^5)/(123002880*b^3*E^u) - 
      (26309*d^12*K1*M^5*Sqrt[Pi]*u^5)/(105431040*b^3*E^u) - 
      (164557107097*K1^2*M^5*Sqrt[Pi]*u^5)/(2656862208000*b^3) + 
      (86058586673*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(2656862208000*b^3) + 
      (69301666939*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(531372441600*b^3) - 
      (295185637207*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(2656862208000*b^3) + 
      (29507540717*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(2656862208000*b^3) - 
      (2453805077*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(2656862208000*b^3) + 
      (134092997*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(2656862208000*b^3) - 
      (12005701*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/(2656862208000*b^3) + 
      (79419156703*K0*M^5*Sqrt[Pi]*u^6)/(2789705318400*b^3*E^u) + 
      (50349408959*d^2*K0*M^5*Sqrt[Pi]*u^6)/(1394852659200*b^3*E^u) - 
      (203064444599*d^4*K0*M^5*Sqrt[Pi]*u^6)/(2789705318400*b^3*E^u) - 
      (876073199*d^6*K0*M^5*Sqrt[Pi]*u^6)/(21134131200*b^3*E^u) + 
      (1580979937*d^8*K0*M^5*Sqrt[Pi]*u^6)/(84536524800*b^3*E^u) + 
      (2639473*d^10*K0*M^5*Sqrt[Pi]*u^6)/(98402304*b^3*E^u) + 
      (31847*d^12*K0*M^5*Sqrt[Pi]*u^6)/(7667712*b^3*E^u) + 
      (16432531417*K1*M^5*Sqrt[Pi]*u^6)/(232475443200*b^3*E^u) - 
      (592443697*d^2*K1*M^5*Sqrt[Pi]*u^6)/(7264857600*b^3*E^u) - 
      (163441861*d^4*K1*M^5*Sqrt[Pi]*u^6)/(21134131200*b^3*E^u) - 
      (55171*d^6*K1*M^5*Sqrt[Pi]*u^6)/(41932800*b^3*E^u) + 
      (30343843*d^8*K1*M^5*Sqrt[Pi]*u^6)/(25830604800*b^3*E^u) + 
      (894919*d^10*K1*M^5*Sqrt[Pi]*u^6)/(55351296*b^3*E^u) + 
      (271039*d^12*K1*M^5*Sqrt[Pi]*u^6)/(105431040*b^3*E^u) + 
      (670358599*K0*K1*M^5*Sqrt[Pi]*u^6)/(83026944000*b^3) + 
      (58805438971*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(332107776000*b^3) - 
      (10687816703*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(33210777600*b^3) + 
      (27452308501*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(332107776000*b^3) + 
      (164046191*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(3193344000*b^3) + 
      (901461461*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(332107776000*b^3) - 
      (3203983*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(166053888000*b^3) - 
      (16872197*d^14*K0*K1*M^5*Sqrt[Pi]*u^6)/(332107776000*b^3) - 
      (20515445801*K0*M^5*Sqrt[Pi]*u^7)/(2789705318400*b^3*E^u) - 
      (19315587341*d^2*K0*M^5*Sqrt[Pi]*u^7)/(278970531840*b^3*E^u) + 
      (189287128321*d^4*K0*M^5*Sqrt[Pi]*u^7)/(2789705318400*b^3*E^u) + 
      (14377871531*d^6*K0*M^5*Sqrt[Pi]*u^7)/(232475443200*b^3*E^u) - 
      (2412836347*d^8*K0*M^5*Sqrt[Pi]*u^7)/(132843110400*b^3*E^u) - 
      (134191619*d^10*K0*M^5*Sqrt[Pi]*u^7)/(4428103680*b^3*E^u) - 
      (2738621*d^12*K0*M^5*Sqrt[Pi]*u^7)/(590413824*b^3*E^u) - 
      (10786789087*K0^2*M^5*Sqrt[Pi]*u^7)/(664215552000*b^3) - 
      (11572357453*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(166053888000*b^3) + 
      (16609300159*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(132843110400*b^3) + 
      (5231128009*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(332107776000*b^3) - 
      (30399152713*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(664215552000*b^3) - 
      (806185489*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(83026944000*b^3) + 
      (259000397*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(664215552000*b^3) + 
      (78549157*d^14*K0^2*M^5*Sqrt[Pi]*u^7)/(332107776000*b^3) + 
      (279980537*K1*M^5*Sqrt[Pi]*u^7)/(74724249600*b^3*E^u) - 
      (15571449067*d^2*K1*M^5*Sqrt[Pi]*u^7)/(209227898880*b^3*E^u) + 
      (67346841313*d^4*K1*M^5*Sqrt[Pi]*u^7)/(1046139494400*b^3*E^u) + 
      (1213807961*d^6*K1*M^5*Sqrt[Pi]*u^7)/(24908083200*b^3*E^u) - 
      (55280051*d^8*K1*M^5*Sqrt[Pi]*u^7)/(3632428800*b^3*E^u) - 
      (2012047*d^10*K1*M^5*Sqrt[Pi]*u^7)/(85155840*b^3*E^u) - 
      (37799*d^12*K1*M^5*Sqrt[Pi]*u^7)/(10543104*b^3*E^u) - 
      (152804263*K1^2*M^5*Sqrt[Pi]*u^7)/(8626176000*b^3) - 
      (21228821*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(425779200*b^3) + 
      (5943787771*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(51093504000*b^3) - 
      (160153849*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(10063872000*b^3) - 
      (1474060337*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(51093504000*b^3) - 
      (100633531*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(23721984000*b^3) + 
      (121504217*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(664215552000*b^3) + 
      (21410527*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/(332107776000*b^3) + 
      (92045933579*K0*M^5*Sqrt[Pi]*u^8)/(4184557977600*b^3*E^u) - 
      (6089718527*d^2*K0*M^5*Sqrt[Pi]*u^8)/(2092278988800*b^3*E^u) - 
      (54880745239*d^4*K0*M^5*Sqrt[Pi]*u^8)/(4184557977600*b^3*E^u) - 
      (1559729209*d^6*K0*M^5*Sqrt[Pi]*u^8)/(49816166400*b^3*E^u) + 
      (582990721*d^8*K0*M^5*Sqrt[Pi]*u^8)/(92990177280*b^3*E^u) + 
      (36363577*d^10*K0*M^5*Sqrt[Pi]*u^8)/(2214051840*b^3*E^u) + 
      (61979*d^12*K0*M^5*Sqrt[Pi]*u^8)/(23429120*b^3*E^u) + 
      (66117129383*K1*M^5*Sqrt[Pi]*u^8)/(2988969984000*b^3*E^u) - 
      (7547735431*d^2*K1*M^5*Sqrt[Pi]*u^8)/(951035904000*b^3*E^u) - 
      (189503580949*d^4*K1*M^5*Sqrt[Pi]*u^8)/(20922789888000*b^3*E^u) - 
      (743553101*d^6*K1*M^5*Sqrt[Pi]*u^8)/(26824089600*b^3*E^u) + 
      (399757*d^8*K1*M^5*Sqrt[Pi]*u^8)/(66355200*b^3*E^u) + 
      (31657279*d^10*K1*M^5*Sqrt[Pi]*u^8)/(2214051840*b^3*E^u) + 
      (110459*d^12*K1*M^5*Sqrt[Pi]*u^8)/(48660480*b^3*E^u) + 
      (15467*K0*K1*M^5*Sqrt[Pi]*u^8)/(3096576*b^3) + 
      (975848611*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(11860992000*b^3) - 
      (1907804267*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(18450432000*b^3) - 
      (2110718773*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(41513472000*b^3) + 
      (3097650079*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(55351296000*b^3) + 
      (342946687*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(27675648000*b^3) - 
      (148727021*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(166053888000*b^3) - 
      (455047*d^14*K0*K1*M^5*Sqrt[Pi]*u^8)/(943488000*b^3) + 
      (5061727*K0*M^5*Sqrt[Pi]*u^9)/(29719872000*b^3*E^u) - 
      (27230862917*d^2*K0*M^5*Sqrt[Pi]*u^9)/(2615348736000*b^3*E^u) + 
      (20352003031*d^4*K0*M^5*Sqrt[Pi]*u^9)/(2615348736000*b^3*E^u) + 
      (1373213*d^6*K0*M^5*Sqrt[Pi]*u^9)/(161740800*b^3*E^u) - 
      (21655*d^8*K0*M^5*Sqrt[Pi]*u^9)/(55351296*b^3*E^u) - 
      (881443*d^10*K0*M^5*Sqrt[Pi]*u^9)/(184504320*b^3*E^u) - 
      (476989*d^12*K0*M^5*Sqrt[Pi]*u^9)/(553512960*b^3*E^u) - 
      (274341929*K0^2*M^5*Sqrt[Pi]*u^9)/(166053888000*b^3) - 
      (20024443*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(2515968000*b^3) + 
      (4514881*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(608256000*b^3) + 
      (87756901*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(5930496000*b^3) - 
      (1723247863*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(166053888000*b^3) - 
      (39789509*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(11860992000*b^3) + 
      (3163051*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(3690086400*b^3) + 
      (184013*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/(691891200*b^3) + 
      (64454557*K1*M^5*Sqrt[Pi]*u^9)/(290594304000*b^3*E^u) - 
      (2954254759*d^2*K1*M^5*Sqrt[Pi]*u^9)/(290594304000*b^3*E^u) + 
      (129277639*d^4*K1*M^5*Sqrt[Pi]*u^9)/(16144128000*b^3*E^u) + 
      (221002007*d^6*K1*M^5*Sqrt[Pi]*u^9)/(29059430400*b^3*E^u) - 
      (26929759*d^8*K1*M^5*Sqrt[Pi]*u^9)/(58118860800*b^3*E^u) - 
      (815369*d^10*K1*M^5*Sqrt[Pi]*u^9)/(184504320*b^3*E^u) - 
      (4531*d^12*K1*M^5*Sqrt[Pi]*u^9)/(5765760*b^3*E^u) - 
      (301864517*K1^2*M^5*Sqrt[Pi]*u^9)/(166053888000*b^3) - 
      (262769737*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(41513472000*b^3) + 
      (347049419*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(55351296000*b^3) + 
      (114685349*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(9225216000*b^3) - 
      (127708073*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(15095808000*b^3) - 
      (63593*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(23296000*b^3) + 
      (77387111*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(166053888000*b^3) + 
      (2010823*d^14*K1^2*M^5*Sqrt[Pi]*u^9)/(11860992000*b^3) + 
      (10340069*K0*M^5*Sqrt[Pi]*u^10)/(100590336000*b^3*E^u) + 
      (171441509*d^2*K0*M^5*Sqrt[Pi]*u^10)/(326918592000*b^3*E^u) + 
      (620649377*d^4*K0*M^5*Sqrt[Pi]*u^10)/(1307674368000*b^3*E^u) - 
      (28093*d^6*K0*M^5*Sqrt[Pi]*u^10)/(15240960*b^3*E^u) - 
      (5372713*d^8*K0*M^5*Sqrt[Pi]*u^10)/(29059430400*b^3*E^u) + 
      (17579*d^10*K0*M^5*Sqrt[Pi]*u^10)/(23063040*b^3*E^u) + 
      (9083*d^12*K0*M^5*Sqrt[Pi]*u^10)/(55351296*b^3*E^u) + 
      (26914873*K1*M^5*Sqrt[Pi]*u^10)/(261534873600*b^3*E^u) + 
      (16421837*d^2*K1*M^5*Sqrt[Pi]*u^10)/(32691859200*b^3*E^u) + 
      (10918007*d^4*K1*M^5*Sqrt[Pi]*u^10)/(23775897600*b^3*E^u) - 
      (9775193*d^6*K1*M^5*Sqrt[Pi]*u^10)/(5448643200*b^3*E^u) - 
      (4577933*d^8*K1*M^5*Sqrt[Pi]*u^10)/(29059430400*b^3*E^u) + 
      (25301*d^10*K1*M^5*Sqrt[Pi]*u^10)/(34594560*b^3*E^u) + 
      (1597*d^12*K1*M^5*Sqrt[Pi]*u^10)/(10250240*b^3*E^u) - 
      (216421*K0*K1*M^5*Sqrt[Pi]*u^10)/(707616000*b^3) + 
      (49115597*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(15567552000*b^3) - 
      (35894993*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(15567552000*b^3) - 
      (2539619*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(518918400*b^3) + 
      (1372577*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(324324000*b^3) + 
      (6634483*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(5189184000*b^3) - 
      (14593489*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(15567552000*b^3) - 
      (78737*d^14*K0*K1*M^5*Sqrt[Pi]*u^10)/(353808000*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^11)/(4752000*b^3*E^u) - 
      (16541*d^2*K0*M^5*Sqrt[Pi]*u^11)/(370656000*b^3*E^u) - 
      (1097*d^4*K0*M^5*Sqrt[Pi]*u^11)/(33696000*b^3*E^u) + 
      (3737*d^6*K0*M^5*Sqrt[Pi]*u^11)/(37065600*b^3*E^u) + 
      (1043*d^8*K0*M^5*Sqrt[Pi]*u^11)/(18532800*b^3*E^u) - 
      (311*d^10*K0*M^5*Sqrt[Pi]*u^11)/(4942080*b^3*E^u) - 
      (17*d^12*K0*M^5*Sqrt[Pi]*u^11)/(988416*b^3*E^u) - 
      (174481*K0^2*M^5*Sqrt[Pi]*u^11)/(7783776000*b^3) + 
      (1284793*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(11321856000*b^3) + 
      (6307991*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(62270208000*b^3) + 
      (779839*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(8302694400*b^3) - 
      (5585929*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(10378368000*b^3) - 
      (18113*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(4612608000*b^3) + 
      (2694683*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(12454041600*b^3) + 
      (196751*d^14*K0^2*M^5*Sqrt[Pi]*u^11)/(4981616640*b^3) + 
      (7*K1*M^5*Sqrt[Pi]*u^11)/(30888000*b^3*E^u) - 
      (16433*d^2*K1*M^5*Sqrt[Pi]*u^11)/(370656000*b^3*E^u) - 
      (11641*d^4*K1*M^5*Sqrt[Pi]*u^11)/(370656000*b^3*E^u) + 
      (3677*d^6*K1*M^5*Sqrt[Pi]*u^11)/(37065600*b^3*E^u) + 
      (2047*d^8*K1*M^5*Sqrt[Pi]*u^11)/(37065600*b^3*E^u) - 
      (307*d^10*K1*M^5*Sqrt[Pi]*u^11)/(4942080*b^3*E^u) - 
      (83*d^12*K1*M^5*Sqrt[Pi]*u^11)/(4942080*b^3*E^u) - 
      (11939*K1^2*M^5*Sqrt[Pi]*u^11)/(486486000*b^3) + 
      (35093*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(332107776*b^3) + 
      (643477*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(20756736000*b^3) + 
      (3505549*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(24908083200*b^3) - 
      (13586959*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(31135104000*b^3) - 
      (2735851*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(124540416000*b^3) + 
      (828283*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(4790016000*b^3) + 
      (1352077*d^14*K1^2*M^5*Sqrt[Pi]*u^11)/(41513472000*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^12)/(30888000*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi]*u^12)/
       (1716000*b^3*E^u) + (71*d^4*K0*M^5*Sqrt[Pi]*u^12)/(30888000*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi]*u^12)/(308880*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi]*u^12)/(475200*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi]*u^12)/(617760*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi]*u^12)/(1235520*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi]*u^12)/(30888000*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi]*u^12)/
       (1716000*b^3*E^u) + (71*d^4*K1*M^5*Sqrt[Pi]*u^12)/(30888000*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi]*u^12)/(308880*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi]*u^12)/(475200*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi]*u^12)/(617760*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi]*u^12)/(1235520*b^3*E^u) - 
      (2617*K0*K1*M^5*Sqrt[Pi]*u^12)/(622702080*b^3) - 
      (10331*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(576576000*b^3) - 
      (84943*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(576576000*b^3) + 
      (299759*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(3113510400*b^3) + 
      (3422701*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(15567552000*b^3) - 
      (46919*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(1197504000*b^3) - 
      (131317*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(1415232000*b^3) - 
      (25471*d^14*K0*K1*M^5*Sqrt[Pi]*u^12)/(1729728000*b^3) - 
      (31*K0^2*M^5*Sqrt[Pi]*u^13)/(741312000*b^3) + 
      (37717*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(15567552000*b^3) + 
      (117449*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(15567552000*b^3) - 
      (45791*d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(15567552000*b^3) - 
      (3589*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(202176000*b^3) + 
      (50767*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(15567552000*b^3) + 
      (7823*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(1197504000*b^3) + 
      (15163*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/(15567552000*b^3) - 
      (K1^2*M^5*Sqrt[Pi]*u^13)/(21772800*b^3) + 
      (36371*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(15567552000*b^3) + 
      (108853*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(15567552000*b^3) - 
      (42781*d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(15567552000*b^3) - 
      (259801*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(15567552000*b^3) + 
      (49073*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(15567552000*b^3) + 
      (18979*d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(3113510400*b^3) + 
      (31*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(34214400*b^3) - 
      (K0*K1*M^5*Sqrt[Pi]*u^14)/(121621500*b^3) - 
      (31*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(176904000*b^3) - 
      (31*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(27799200*b^3) + 
      (107*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/(277992000*b^3) + 
      (1049*d^8*K0*K1*M^5*Sqrt[Pi]*u^14)/(486486000*b^3) - 
      (61*d^10*K0*K1*M^5*Sqrt[Pi]*u^14)/(277992000*b^3) - 
      (41*d^12*K0*K1*M^5*Sqrt[Pi]*u^14)/(46332000*b^3) - 
      (269*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(1945944000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(432432000*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(92664000*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(555984000*b^3) - 
      (29*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/(972972000*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^15)/(555984000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^15)/(92664000*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi]*u^15)/(432432000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^15)/(432432000*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(92664000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(555984000*b^3) - 
      (29*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/(972972000*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^15)/(555984000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^15)/(92664000*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi]*u^15)/(432432000*b^3))/Pi, 
    ((-7554749*K0^2*M^5*Sqrt[Pi]*u^3)/(67092480*b^3) + 
      (63773497*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(369008640*b^3) - 
      (403159*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(49201152*b^3) - 
      (3190259*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(61501440*b^3) + 
      (2545*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(49201152*b^3) - 
      (79511*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(369008640*b^3) + 
      (439*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(49201152*b^3) + 
      (89477699*K1^2*M^5*Sqrt[Pi]*u^3)/(738017280*b^3) - 
      (22382663*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(123002880*b^3) - 
      (130859*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(738017280*b^3) + 
      (122543*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(2027520*b^3) + 
      (1303*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(1032192*b^3) - 
      (211*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(286720*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(16384*b^3) + 
      (712005127*K0*K1*M^5*Sqrt[Pi]*u^4)/(11070259200*b^3) + 
      (353223599*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(5535129600*b^3) - 
      (1160279429*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(3690086400*b^3) + 
      (497552753*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(2767564800*b^3) + 
      (3012833*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(442810368*b^3) - 
      (5611*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(28385280*b^3) - 
      (63839*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(738017280*b^3) + 
      (1846524221*K0^2*M^5*Sqrt[Pi]*u^5)/(11070259200*b^3) - 
      (124404911*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(425779200*b^3) + 
      (9168361*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(111820800*b^3) + 
      (128482099*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(2767564800*b^3) - 
      (1846373*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(442810368*b^3) + 
      (445187*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(369008640*b^3) - 
      (52597*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(738017280*b^3) + 
      (3062668879*K1^2*M^5*Sqrt[Pi]*u^5)/(12773376000*b^3) - 
      (31327173457*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(83026944000*b^3) + 
      (3873780877*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(166053888000*b^3) + 
      (1050435829*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(8302694400*b^3) - 
      (420536759*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(33210777600*b^3) + 
      (1353127*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(3321077760*b^3) - 
      (27*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(573440*b^3) + 
      (201711733*K0*K1*M^5*Sqrt[Pi]*u^6)/(2594592000*b^3) - 
      (1317811987*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(5189184000*b^3) + 
      (1187859941*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(5189184000*b^3) - 
      (6173051*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(518918400*b^3) - 
      (9425023*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(259459200*b^3) - 
      (63779*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(15966720*b^3) - 
      (33497*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(69189120*b^3) + 
      (935862847*K0^2*M^5*Sqrt[Pi]*u^7)/(41513472000*b^3) + 
      (497916563*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(20756736000*b^3) - 
      (2351608463*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(41513472000*b^3) - 
      (68086847*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(2075673600*b^3) + 
      (236971261*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(8302694400*b^3) + 
      (10551787*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(830269440*b^3) + 
      (922717*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(553512960*b^3) + 
      (236815303*K1^2*M^5*Sqrt[Pi]*u^7)/(8302694400*b^3) - 
      (4499309*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(4151347200*b^3) - 
      (429350087*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(8302694400*b^3) - 
      (1751051*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(2075673600*b^3) + 
      (158355721*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(8302694400*b^3) + 
      (416389*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(75479040*b^3) + 
      (125117*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(237219840*b^3) + 
      (15848267*K0*K1*M^5*Sqrt[Pi]*u^8)/(3459456000*b^3) - 
      (118016009*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(1297296000*b^3) + 
      (93284089*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(1153152000*b^3) + 
      (2174723*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(32432400*b^3) - 
      (7329923*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(188697600*b^3) - 
      (12611*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(640640*b^3) - 
      (1257637*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(415134720*b^3) + 
      (20869493*K0^2*M^5*Sqrt[Pi]*u^9)/(10378368000*b^3) + 
      (12114293*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(1297296000*b^3) - 
      (10000267*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(10378368000*b^3) - 
      (787781*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(32432400*b^3) + 
      (2208047*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(415134720*b^3) + 
      (380399*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(51891840*b^3) + 
      (9473*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(7547904*b^3) + 
      (4335181*K1^2*M^5*Sqrt[Pi]*u^9)/(2075673600*b^3) + 
      (3415147*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(518918400*b^3) - 
      (710077*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(691891200*b^3) - 
      (1638859*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(86486400*b^3) + 
      (10575143*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(2075673600*b^3) + 
      (184241*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(34594560*b^3) + 
      (73499*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(83026944*b^3) + 
      (28663*K0*K1*M^5*Sqrt[Pi]*u^10)/(216216000*b^3) - 
      (47959*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(8424000*b^3) - 
      (7327*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(13513500*b^3) + 
      (752399*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(64864800*b^3) - 
      (36563*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(129729600*b^3) - 
      (5431*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(1235520*b^3) - 
      (10627*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(12972960*b^3) + 
      (271*K0^2*M^5*Sqrt[Pi]*u^11)/(12012000*b^3) + 
      (24649*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(117936000*b^3) + 
      (592393*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(1297296000*b^3) - 
      (575*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(576576*b^3) - 
      (5959*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(25945920*b^3) + 
      (3293*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(7413120*b^3) + 
      (109*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(1153152*b^3) + 
      (7373*K1^2*M^5*Sqrt[Pi]*u^11)/(324324000*b^3) + 
      (245351*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(1297296000*b^3) + 
      (185639*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(432432000*b^3) - 
      (40801*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(43243200*b^3) - 
      (24223*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(129729600*b^3) + 
      (3001*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(7413120*b^3) + 
      (4373*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(51891840*b^3) + 
      (K0*K1*M^5*Sqrt[Pi]*u^12)/(3088800*b^3) - 
      (31*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(772200*b^3) - 
      (521*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(9266400*b^3) + 
      (127*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(1158300*b^3) + 
      (809*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(9266400*b^3) - 
      (37*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(463320*b^3) - 
      (d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(47520*b^3) + (K0^2*M^5*Sqrt[Pi]*u^13)/
       (46332000*b^3) + (d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(2574000*b^3) + 
      (71*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(46332000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(463320*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(712800*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(926640*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(1853280*b^3) + (K1^2*M^5*Sqrt[Pi]*u^13)/
       (46332000*b^3) + (d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(2574000*b^3) + 
      (71*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(46332000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(463320*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(712800*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(926640*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(1853280*b^3))/Pi, 
    ((-1052*K1*M^5*Sqrt[Pi]*u)/(15015*b^3*E^u) + (2104*d^2*K1*M^5*Sqrt[Pi]*u)/
       (15015*b^3*E^u) - (1052*d^4*K1*M^5*Sqrt[Pi]*u)/(15015*b^3*E^u) - 
      (4499*K0*M^5*Sqrt[Pi]*u^2)/(1397760*b^3*E^u) + 
      (55491*d^2*K0*M^5*Sqrt[Pi]*u^2)/(1281280*b^3*E^u) - 
      (173287*d^4*K0*M^5*Sqrt[Pi]*u^2)/(2196480*b^3*E^u) + 
      (28841*d^6*K0*M^5*Sqrt[Pi]*u^2)/(732160*b^3*E^u) + 
      (5977*d^8*K0*M^5*Sqrt[Pi]*u^2)/(5125120*b^3*E^u) - 
      (8423*d^10*K0*M^5*Sqrt[Pi]*u^2)/(3843840*b^3*E^u) + 
      (1009*d^12*K0*M^5*Sqrt[Pi]*u^2)/(2196480*b^3*E^u) - 
      (17*d^14*K0*M^5*Sqrt[Pi]*u^2)/(732160*b^3*E^u) - 
      (1052*K1*M^5*Sqrt[Pi]*u^2)/(15015*b^3*E^u) + 
      (2104*d^2*K1*M^5*Sqrt[Pi]*u^2)/(15015*b^3*E^u) - 
      (1052*d^4*K1*M^5*Sqrt[Pi]*u^2)/(15015*b^3*E^u) + 
      (1535088781*K0*M^5*Sqrt[Pi]*u^3)/(53275622400*b^3*E^u) - 
      (1412004541*d^2*K0*M^5*Sqrt[Pi]*u^3)/(26637811200*b^3*E^u) + 
      (492195887*d^4*K0*M^5*Sqrt[Pi]*u^3)/(22832409600*b^3*E^u) - 
      (130658629*d^6*K0*M^5*Sqrt[Pi]*u^3)/(159826867200*b^3*E^u) + 
      (170595751*d^8*K0*M^5*Sqrt[Pi]*u^3)/(31965373440*b^3*E^u) - 
      (5615747*d^10*K0*M^5*Sqrt[Pi]*u^3)/(2421619200*b^3*E^u) + 
      (1009*d^12*K0*M^5*Sqrt[Pi]*u^3)/(2196480*b^3*E^u) - 
      (17*d^14*K0*M^5*Sqrt[Pi]*u^3)/(732160*b^3*E^u) + 
      (48284324287*K0^2*M^5*Sqrt[Pi]*u^3)/(1070617067520*b^3) - 
      (7745997643*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(53530853376*b^3) + 
      (2606473169*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(16728391680*b^3) - 
      (46811828717*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(802962800640*b^3) + 
      (4107365993*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(1605925601280*b^3) - 
      (29963449*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(53530853376*b^3) + 
      (1194253*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(12166103040*b^3) - 
      (1780157*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/(267654266880*b^3) + 
      (101237*d^16*K0^2*M^5*Sqrt[Pi]*u^3)/(642370240512*b^3) - 
      (3433*K1*M^5*Sqrt[Pi]*u^3)/(1372800*b^3*E^u) + 
      (25009*d^2*K1*M^5*Sqrt[Pi]*u^3)/(19219200*b^3*E^u) + 
      (79637*d^4*K1*M^5*Sqrt[Pi]*u^3)/(11531520*b^3*E^u) - 
      (29077*d^6*K1*M^5*Sqrt[Pi]*u^3)/(3075072*b^3*E^u) + 
      (230101*d^8*K1*M^5*Sqrt[Pi]*u^3)/(38438400*b^3*E^u) - 
      (22591*d^10*K1*M^5*Sqrt[Pi]*u^3)/(8236800*b^3*E^u) + 
      (2839*d^12*K1*M^5*Sqrt[Pi]*u^3)/(5491200*b^3*E^u) - 
      (5*d^14*K1*M^5*Sqrt[Pi]*u^3)/(439296*b^3*E^u) - 
      (218806949209*K1^2*M^5*Sqrt[Pi]*u^3)/(3211851202560*b^3) + 
      (3524478227*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(22941794304*b^3) - 
      (10901284091*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(100370350080*b^3) + 
      (30551413*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(1049624576*b^3) - 
      (64047469*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(10496245760*b^3) - 
      (213137*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(3633315840*b^3) + 
      (3763*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(23592960*b^3) + 
      (19*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/(5242880*b^3) - 
      (21*d^16*K1^2*M^5*Sqrt[Pi]*u^3)/(20971520*b^3) + 
      (2437177261*K0*M^5*Sqrt[Pi]*u^4)/(213102489600*b^3*E^u) - 
      (2775247523*d^2*K0*M^5*Sqrt[Pi]*u^4)/(53275622400*b^3*E^u) + 
      (7448823113*d^4*K0*M^5*Sqrt[Pi]*u^4)/(91329638400*b^3*E^u) - 
      (34075916971*d^6*K0*M^5*Sqrt[Pi]*u^4)/(639307468800*b^3*E^u) + 
      (7407771731*d^8*K0*M^5*Sqrt[Pi]*u^4)/(639307468800*b^3*E^u) + 
      (778499*d^10*K0*M^5*Sqrt[Pi]*u^4)/(372556800*b^3*E^u) - 
      (45569*d^12*K0*M^5*Sqrt[Pi]*u^4)/(43929600*b^3*E^u) - 
      (2129*d^14*K0*M^5*Sqrt[Pi]*u^4)/(8785920*b^3*E^u) - 
      (126481108879*K1*M^5*Sqrt[Pi]*u^4)/(4721039769600*b^3*E^u) - 
      (75052150673*d^2*K1*M^5*Sqrt[Pi]*u^4)/(5579410636800*b^3*E^u) + 
      (7031258833777*d^4*K1*M^5*Sqrt[Pi]*u^4)/(61373517004800*b^3*E^u) - 
      (5182350488023*d^6*K1*M^5*Sqrt[Pi]*u^4)/(61373517004800*b^3*E^u) + 
      (75233234053*d^8*K1*M^5*Sqrt[Pi]*u^4)/(5579410636800*b^3*E^u) - 
      (2415533947*d^10*K1*M^5*Sqrt[Pi]*u^4)/(619934515200*b^3*E^u) + 
      (5116183*d^12*K1*M^5*Sqrt[Pi]*u^4)/(9840230400*b^3*E^u) + 
      (1245*d^14*K1*M^5*Sqrt[Pi]*u^4)/(131203072*b^3*E^u) - 
      (21094475664161*K0*K1*M^5*Sqrt[Pi]*u^4)/(112414792089600*b^3) + 
      (256297709359*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(720607641600*b^3) - 
      (31677632621*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(210777735168*b^3) - 
      (1439110823309*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(84311094067200*b^3) + 
      (133016575049*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(168622188134400*b^3) - 
      (220215491*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(132356505600*b^3) + 
      (252258511*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(1204444200960*b^3) + 
      (54984079*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/(12044442009600*b^3) - 
      (154883*d^16*K0*K1*M^5*Sqrt[Pi]*u^4)/(152945295360*b^3) + 
      (3303941404783*K0*M^5*Sqrt[Pi]*u^5)/(245494068019200*b^3*E^u) - 
      (3365196930841*d^2*K0*M^5*Sqrt[Pi]*u^5)/(49098813603840*b^3*E^u) + 
      (139354879757*d^4*K0*M^5*Sqrt[Pi]*u^5)/(1402823245824*b^3*E^u) - 
      (1705049771951*d^6*K0*M^5*Sqrt[Pi]*u^5)/(35070581145600*b^3*E^u) + 
      (1374287360221*d^8*K0*M^5*Sqrt[Pi]*u^5)/(245494068019200*b^3*E^u) - 
      (2640981901*d^10*K0*M^5*Sqrt[Pi]*u^5)/(2479738060800*b^3*E^u) + 
      (1830167*d^12*K0*M^5*Sqrt[Pi]*u^5)/(13120307200*b^3*E^u) - 
      (7386889*d^14*K0*M^5*Sqrt[Pi]*u^5)/(23616552960*b^3*E^u) - 
      (3997164655283*K0^2*M^5*Sqrt[Pi]*u^5)/(112414792089600*b^3) + 
      (3164278386673*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(28103698022400*b^3) - 
      (56757395663*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(495947612160*b^3) + 
      (2830654288883*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(84311094067200*b^3) + 
      (566358896527*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(168622188134400*b^3) + 
      (47387861*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(64408780800*b^3) - 
      (174360443*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(602222100480*b^3) + 
      (26647739*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/(926495539200*b^3) - 
      (288607*d^16*K0^2*M^5*Sqrt[Pi]*u^5)/(291986472960*b^3) - 
      (866069502691*K1*M^5*Sqrt[Pi]*u^5)/(61373517004800*b^3*E^u) - 
      (27313639453*d^2*K1*M^5*Sqrt[Pi]*u^5)/(1115882127360*b^3*E^u) + 
      (7198148291281*d^4*K1*M^5*Sqrt[Pi]*u^5)/(61373517004800*b^3*E^u) - 
      (6666950927191*d^6*K1*M^5*Sqrt[Pi]*u^5)/(61373517004800*b^3*E^u) + 
      (187478253541*d^8*K1*M^5*Sqrt[Pi]*u^5)/(5579410636800*b^3*E^u) - 
      (193495633*d^10*K1*M^5*Sqrt[Pi]*u^5)/(56357683200*b^3*E^u) - 
      (5915867*d^12*K1*M^5*Sqrt[Pi]*u^5)/(29520691200*b^3*E^u) - 
      (204199*d^14*K1*M^5*Sqrt[Pi]*u^5)/(5904138240*b^3*E^u) - 
      (218026155720173*K1^2*M^5*Sqrt[Pi]*u^5)/(2723896885248000*b^3) + 
      (3329287434931*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(13832288870400*b^3) - 
      (33012505768309*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(136194844262400*b^3) + 
      (411278285749*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(4864101580800*b^3) - 
      (2304154163149*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(505866564403200*b^3) + 
      (96228249323*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(52694433792000*b^3) - 
      (5325889963*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(60222210048000*b^3) + 
      (18162043*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/(2150793216000*b^3) - 
      (3757231*d^16*K1^2*M^5*Sqrt[Pi]*u^5)/(4129522974720*b^3) + 
      (438499354831*K0*M^5*Sqrt[Pi]*u^6)/(245494068019200*b^3*E^u) - 
      (5447186937341*d^2*K0*M^5*Sqrt[Pi]*u^6)/(245494068019200*b^3*E^u) + 
      (261521733857*d^4*K0*M^5*Sqrt[Pi]*u^6)/(7014116229120*b^3*E^u) + 
      (27057537907*d^6*K0*M^5*Sqrt[Pi]*u^6)/(5455423733760*b^3*E^u) - 
      (28458536147*d^8*K0*M^5*Sqrt[Pi]*u^6)/(899245670400*b^3*E^u) + 
      (831450911*d^10*K0*M^5*Sqrt[Pi]*u^6)/(1062744883200*b^3*E^u) + 
      (182816419*d^12*K0*M^5*Sqrt[Pi]*u^6)/(23616552960*b^3*E^u) + 
      (10087421*d^14*K0*M^5*Sqrt[Pi]*u^6)/(7872184320*b^3*E^u) - 
      (154150443017*K1*M^5*Sqrt[Pi]*u^6)/(9442079539200*b^3*E^u) + 
      (322768701443*d^2*K1*M^5*Sqrt[Pi]*u^6)/(15343379251200*b^3*E^u) - 
      (142078651313*d^4*K1*M^5*Sqrt[Pi]*u^6)/(8183135600640*b^3*E^u) + 
      (2643524153329*d^6*K1*M^5*Sqrt[Pi]*u^6)/(61373517004800*b^3*E^u) - 
      (3817215564787*d^8*K1*M^5*Sqrt[Pi]*u^6)/(122747034009600*b^3*E^u) - 
      (3782696131*d^10*K1*M^5*Sqrt[Pi]*u^6)/(929901772800*b^3*E^u) + 
      (237025849*d^12*K1*M^5*Sqrt[Pi]*u^6)/(59041382400*b^3*E^u) + 
      (452539*d^14*K1*M^5*Sqrt[Pi]*u^6)/(619315200*b^3*E^u) + 
      (44194703675513*K0*K1*M^5*Sqrt[Pi]*u^6)/(1106583109632000*b^3) - 
      (9571989886909*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(442633243852800*b^3) - 
      (1337004497113*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(17705329754112*b^3) + 
      (4133697699841*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(63233320550400*b^3) - 
      (4741677211*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(286123622400*b^3) + 
      (797519565961*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(105388867584000*b^3) + 
      (163816039*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(195526656000*b^3) + 
      (15505693*d^14*K0*K1*M^5*Sqrt[Pi]*u^6)/(2150793216000*b^3) - 
      (90653*d^16*K0*K1*M^5*Sqrt[Pi]*u^6)/(8174960640*b^3) - 
      (228028510849*K0*M^5*Sqrt[Pi]*u^7)/(11158821273600*b^3*E^u) - 
      (48038060947*d^2*K0*M^5*Sqrt[Pi]*u^7)/(24549406801920*b^3*E^u) + 
      (6403860195857*d^4*K0*M^5*Sqrt[Pi]*u^7)/(122747034009600*b^3*E^u) - 
      (6196699964099*d^6*K0*M^5*Sqrt[Pi]*u^7)/(122747034009600*b^3*E^u) + 
      (4766830583*d^8*K0*M^5*Sqrt[Pi]*u^7)/(122624409600*b^3*E^u) - 
      (16145416813*d^10*K0*M^5*Sqrt[Pi]*u^7)/(3719607091200*b^3*E^u) - 
      (713015243*d^12*K0*M^5*Sqrt[Pi]*u^7)/(59041382400*b^3*E^u) - 
      (310384237*d^14*K0*M^5*Sqrt[Pi]*u^7)/(177124147200*b^3*E^u) - 
      (23587753171273*K0^2*M^5*Sqrt[Pi]*u^7)/(17705329754112000*b^3) - 
      (28599375338549*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(885266487705600*b^3) + 
      (10798223633297*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(442633243852800*b^3) + 
      (4195664794901*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(126466641100800*b^3) - 
      (335921183263*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(50586656440320*b^3) - 
      (2982999475607*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(210777735168000*b^3) - 
      (476519909*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(147603456000*b^3) + 
      (680443903*d^14*K0^2*M^5*Sqrt[Pi]*u^7)/(30111105024000*b^3) + 
      (944513083*d^16*K0^2*M^5*Sqrt[Pi]*u^7)/(14453330411520*b^3) - 
      (165404946269*K1*M^5*Sqrt[Pi]*u^7)/(4782351974400*b^3*E^u) + 
      (1049728893529*d^2*K1*M^5*Sqrt[Pi]*u^7)/(26302935859200*b^3*E^u) + 
      (9489390969313*d^4*K1*M^5*Sqrt[Pi]*u^7)/(368241102028800*b^3*E^u) - 
      (5193133242547*d^6*K1*M^5*Sqrt[Pi]*u^7)/(92060275507200*b^3*E^u) + 
      (13858811748953*d^8*K1*M^5*Sqrt[Pi]*u^7)/(368241102028800*b^3*E^u) - 
      (386358683*d^10*K1*M^5*Sqrt[Pi]*u^7)/(159411732480*b^3*E^u) - 
      (24219841*d^12*K1*M^5*Sqrt[Pi]*u^7)/(2811494400*b^3*E^u) - 
      (1287121*d^14*K1*M^5*Sqrt[Pi]*u^7)/(1006387200*b^3*E^u) + 
      (2549829227653*K1^2*M^5*Sqrt[Pi]*u^7)/(1180355316940800*b^3) - 
      (24420722520151*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(1475444146176000*b^3) + 
      (14321279692217*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(2213166219264000*b^3) + 
      (498420230381*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(25293328220160*b^3) - 
      (127892385991*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(28103698022400*b^3) - 
      (225267469249*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(37196070912000*b^3) - 
      (107135459*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(88562073600*b^3) + 
      (282401557*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/(18066663014400*b^3) + 
      (378393193*d^16*K1^2*M^5*Sqrt[Pi]*u^7)/(24088884019200*b^3) + 
      (3745858202927*K0*M^5*Sqrt[Pi]*u^8)/(736482204057600*b^3*E^u) + 
      (2710718946821*d^2*K0*M^5*Sqrt[Pi]*u^8)/(105211743436800*b^3*E^u) - 
      (30078257972957*d^4*K0*M^5*Sqrt[Pi]*u^8)/(736482204057600*b^3*E^u) + 
      (856596671461*d^6*K0*M^5*Sqrt[Pi]*u^8)/(66952927641600*b^3*E^u) - 
      (14468629742563*d^8*K0*M^5*Sqrt[Pi]*u^8)/(736482204057600*b^3*E^u) + 
      (138458977081*d^10*K0*M^5*Sqrt[Pi]*u^8)/(22317642547200*b^3*E^u) + 
      (157984147*d^12*K0*M^5*Sqrt[Pi]*u^8)/(16868966400*b^3*E^u) + 
      (150209617*d^14*K0*M^5*Sqrt[Pi]*u^8)/(118082764800*b^3*E^u) + 
      (400415902559*K1*M^5*Sqrt[Pi]*u^8)/(230150688768000*b^3*E^u) + 
      (23488864465349*d^2*K1*M^5*Sqrt[Pi]*u^8)/(920602755072000*b^3*E^u) - 
      (16768546075063*d^4*K1*M^5*Sqrt[Pi]*u^8)/(460301377536000*b^3*E^u) + 
      (11549608654151*d^6*K1*M^5*Sqrt[Pi]*u^8)/(920602755072000*b^3*E^u) - 
      (387550451737*d^8*K1*M^5*Sqrt[Pi]*u^8)/(23015068876800*b^3*E^u) + 
      (12144314537*d^10*K1*M^5*Sqrt[Pi]*u^8)/(2536095744000*b^3*E^u) + 
      (1691071651*d^12*K1*M^5*Sqrt[Pi]*u^8)/(221405184000*b^3*E^u) + 
      (461333039*d^14*K1*M^5*Sqrt[Pi]*u^8)/(442810368000*b^3*E^u) + 
      (22444802242001*K0*K1*M^5*Sqrt[Pi]*u^8)/(4426332438528000*b^3) + 
      (43318784457953*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(1106583109632000*b^3) - 
      (2868178213759*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(184430518272000*b^3) - 
      (745461378283*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(10538886758400*b^3) + 
      (679747370683*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(63233320550400*b^3) + 
      (832639013009*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(31616660275200*b^3) + 
      (9890956073*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(1881944064000*b^3) - 
      (220774021*d^14*K0*K1*M^5*Sqrt[Pi]*u^8)/(1737179136000*b^3) - 
      (2623095151*d^16*K0*K1*M^5*Sqrt[Pi]*u^8)/(18066663014400*b^3) - 
      (101093729279*K0*M^5*Sqrt[Pi]*u^9)/(15216574464000*b^3*E^u) - 
      (2933718201553*d^2*K0*M^5*Sqrt[Pi]*u^9)/(920602755072000*b^3*E^u) + 
      (20630994721199*d^4*K0*M^5*Sqrt[Pi]*u^9)/(1841205510144000*b^3*E^u) + 
      (43199678537*d^6*K0*M^5*Sqrt[Pi]*u^9)/(230150688768000*b^3*E^u) + 
      (2453080756667*d^8*K0*M^5*Sqrt[Pi]*u^9)/(368241102028800*b^3*E^u) - 
      (13834591427*d^10*K0*M^5*Sqrt[Pi]*u^9)/(3985293312000*b^3*E^u) - 
      (3713037553*d^12*K0*M^5*Sqrt[Pi]*u^9)/(885620736000*b^3*E^u) - 
      (124005769*d^14*K0*M^5*Sqrt[Pi]*u^9)/(221405184000*b^3*E^u) - 
      (123369592397*K0^2*M^5*Sqrt[Pi]*u^9)/(402393858048000*b^3) - 
      (14477312777833*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(1106583109632000*b^3) - 
      (175339484149*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(276645777408000*b^3) + 
      (892809397657*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(31616660275200*b^3) - 
      (572941489*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(281036980224*b^3) - 
      (78198281257*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(7527776256000*b^3) - 
      (3469532663*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(1613094912000*b^3) + 
      (5944751161*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/(22583328768000*b^3) + 
      (1788069113*d^16*K0^2*M^5*Sqrt[Pi]*u^9)/(18066663014400*b^3) - 
      (250676282717*K1*M^5*Sqrt[Pi]*u^9)/(37575622656000*b^3*E^u) - 
      (1264791275947*d^2*K1*M^5*Sqrt[Pi]*u^9)/(920602755072000*b^3*E^u) + 
      (5913179009159*d^4*K1*M^5*Sqrt[Pi]*u^9)/(613735170048000*b^3*E^u) - 
      (10684170323*d^6*K1*M^5*Sqrt[Pi]*u^9)/(32878669824000*b^3*E^u) + 
      (10927230229901*d^8*K1*M^5*Sqrt[Pi]*u^9)/(1841205510144000*b^3*E^u) - 
      (84466188151*d^10*K1*M^5*Sqrt[Pi]*u^9)/(27897053184000*b^3*E^u) - 
      (362200019*d^12*K1*M^5*Sqrt[Pi]*u^9)/(98402304000*b^3*E^u) - 
      (326060729*d^14*K1*M^5*Sqrt[Pi]*u^9)/(664215552000*b^3*E^u) - 
      (82087203911*K1^2*M^5*Sqrt[Pi]*u^9)/(4426332438528000*b^3) - 
      (12200072115851*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(1106583109632000*b^3) + 
      (250593415847*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(184430518272000*b^3) + 
      (251276555819*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(12160253952000*b^3) - 
      (743765535673*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(316166602752000*b^3) - 
      (1147094020823*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(158083301376000*b^3) - 
      (17059843*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(11070259200*b^3) + 
      (231501113*d^14*K1^2*M^5*Sqrt[Pi]*u^9)/(2053029888000*b^3) + 
      (5243034221*d^16*K1^2*M^5*Sqrt[Pi]*u^9)/(90333315072000*b^3) - 
      (947584283*K0*M^5*Sqrt[Pi]*u^10)/(38358448128000*b^3*E^u) + 
      (289355259737*d^2*K0*M^5*Sqrt[Pi]*u^10)/(76716896256000*b^3*E^u) - 
      (346877228779*d^4*K0*M^5*Sqrt[Pi]*u^10)/(115075344384000*b^3*E^u) - 
      (320652192863*d^6*K0*M^5*Sqrt[Pi]*u^10)/(230150688768000*b^3*E^u) - 
      (27256225561*d^8*K0*M^5*Sqrt[Pi]*u^10)/(16439334912000*b^3*E^u) + 
      (996589859*d^10*K0*M^5*Sqrt[Pi]*u^10)/(996323328000*b^3*E^u) + 
      (64242877*d^12*K0*M^5*Sqrt[Pi]*u^10)/(55351296000*b^3*E^u) + 
      (52351219*d^14*K0*M^5*Sqrt[Pi]*u^10)/(332107776000*b^3*E^u) - 
      (690457171*K1*M^5*Sqrt[Pi]*u^10)/(15343379251200*b^3*E^u) + 
      (28170422129*d^2*K1*M^5*Sqrt[Pi]*u^10)/(7671689625600*b^3*E^u) - 
      (142738050349*d^4*K1*M^5*Sqrt[Pi]*u^10)/(46030137753600*b^3*E^u) - 
      (65818602749*d^6*K1*M^5*Sqrt[Pi]*u^10)/(57537672192000*b^3*E^u) - 
      (349021222343*d^8*K1*M^5*Sqrt[Pi]*u^10)/(230150688768000*b^3*E^u) + 
      (58525549*d^10*K1*M^5*Sqrt[Pi]*u^10)/(63402393600*b^3*E^u) + 
      (16872061*d^12*K1*M^5*Sqrt[Pi]*u^10)/(15814656000*b^3*E^u) + 
      (272557*d^14*K1*M^5*Sqrt[Pi]*u^10)/(1886976000*b^3*E^u) + 
      (229090252717*K0*K1*M^5*Sqrt[Pi]*u^10)/(414968666112000*b^3) + 
      (1921395794653*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(414968666112000*b^3) + 
      (306159745421*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(82993733222400*b^3) - 
      (132044900219*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(8468748288000*b^3) - 
      (54446313419*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(59281238016000*b^3) + 
      (7921248659*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(1162377216000*b^3) + 
      (1005370969*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(769886208000*b^3) - 
      (3249690529*d^14*K0*K1*M^5*Sqrt[Pi]*u^10)/(8468748288000*b^3) - 
      (68888363*d^16*K0*K1*M^5*Sqrt[Pi]*u^10)/(705729024000*b^3) - 
      (221924947*K0*M^5*Sqrt[Pi]*u^11)/(5479778304000*b^3*E^u) - 
      (342342589*d^2*K0*M^5*Sqrt[Pi]*u^11)/(1598268672000*b^3*E^u) - 
      (268281113*d^4*K0*M^5*Sqrt[Pi]*u^11)/(1420683264000*b^3*E^u) + 
      (1436060627*d^6*K0*M^5*Sqrt[Pi]*u^11)/(2739889152000*b^3*E^u) + 
      (4054667927*d^8*K0*M^5*Sqrt[Pi]*u^11)/(12786149376000*b^3*E^u) - 
      (16079269*d^10*K0*M^5*Sqrt[Pi]*u^11)/(96864768000*b^3*E^u) - 
      (11236681*d^12*K0*M^5*Sqrt[Pi]*u^11)/(55351296000*b^3*E^u) - 
      (2383453*d^14*K0*M^5*Sqrt[Pi]*u^11)/(83026944000*b^3*E^u) + 
      (1227030967*K0^2*M^5*Sqrt[Pi]*u^11)/(82993733222400*b^3) - 
      (361045914389*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(829937332224000*b^3) - 
      (273691150121*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(829937332224000*b^3) + 
      (160494941701*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(118562476032000*b^3) + 
      (24742169173*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(118562476032000*b^3) - 
      (11780351641*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(13173608448000*b^3) - 
      (178628821*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(2419642368000*b^3) + 
      (449910037*d^14*K0^2*M^5*Sqrt[Pi]*u^11)/(3387499315200*b^3) + 
      (43108523*d^16*K0^2*M^5*Sqrt[Pi]*u^11)/(1881944064000*b^3) - 
      (74085733*K1*M^5*Sqrt[Pi]*u^11)/(1826592768000*b^3*E^u) - 
      (3918796523*d^2*K1*M^5*Sqrt[Pi]*u^11)/(19179224064000*b^3*E^u) - 
      (6835366739*d^4*K1*M^5*Sqrt[Pi]*u^11)/(38358448128000*b^3*E^u) + 
      (173620393*d^6*K1*M^5*Sqrt[Pi]*u^11)/(342486144000*b^3*E^u) + 
      (11277185009*d^8*K1*M^5*Sqrt[Pi]*u^11)/(38358448128000*b^3*E^u) - 
      (91929527*d^10*K1*M^5*Sqrt[Pi]*u^11)/(581188608000*b^3*E^u) - 
      (6394631*d^12*K1*M^5*Sqrt[Pi]*u^11)/(33210777600*b^3*E^u) - 
      (75091*d^14*K1*M^5*Sqrt[Pi]*u^11)/(2767564800*b^3*E^u) + 
      (4739172793*K1^2*M^5*Sqrt[Pi]*u^11)/(248981199667200*b^3) - 
      (213955997863*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(497962399334400*b^3) - 
      (730255217999*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(2489811996672000*b^3) + 
      (432167668403*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(355687428096000*b^3) + 
      (80590484483*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(355687428096000*b^3) - 
      (270063226327*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(355687428096000*b^3) - 
      (4690331669*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(50812489728000*b^3) + 
      (287437823*d^14*K1^2*M^5*Sqrt[Pi]*u^11)/(2988969984000*b^3) + 
      (901419157*d^16*K1^2*M^5*Sqrt[Pi]*u^11)/(50812489728000*b^3) - 
      (36031*K0*M^5*Sqrt[Pi]*u^12)/(342486144000*b^3*E^u) + 
      (27448123*d^2*K0*M^5*Sqrt[Pi]*u^12)/(1369944576000*b^3*E^u) + 
      (15600883*d^4*K0*M^5*Sqrt[Pi]*u^12)/(684972288000*b^3*E^u) - 
      (647161*d^6*K0*M^5*Sqrt[Pi]*u^12)/(18265927680*b^3*E^u) - 
      (1663391*d^8*K0*M^5*Sqrt[Pi]*u^12)/(34248614400*b^3*E^u) + 
      (60703*d^10*K0*M^5*Sqrt[Pi]*u^12)/(3773952000*b^3*E^u) + 
      (41317*d^12*K0*M^5*Sqrt[Pi]*u^12)/(1886976000*b^3*E^u) + 
      (137443*d^14*K0*M^5*Sqrt[Pi]*u^12)/(41513472000*b^3*E^u) - 
      (19849*K1*M^5*Sqrt[Pi]*u^12)/(171243072000*b^3*E^u) + 
      (9059381*d^2*K1*M^5*Sqrt[Pi]*u^12)/(456648192000*b^3*E^u) + 
      (39779*d^4*K1*M^5*Sqrt[Pi]*u^12)/(1826592768*b^3*E^u) - 
      (3659867*d^6*K1*M^5*Sqrt[Pi]*u^12)/(105380352000*b^3*E^u) - 
      (643927*d^8*K1*M^5*Sqrt[Pi]*u^12)/(13699445760*b^3*E^u) + 
      (280933*d^10*K1*M^5*Sqrt[Pi]*u^12)/(17791488000*b^3*E^u) + 
      (440893*d^12*K1*M^5*Sqrt[Pi]*u^12)/(20756736000*b^3*E^u) + 
      (44309*d^14*K1*M^5*Sqrt[Pi]*u^12)/(13837824000*b^3*E^u) + 
      (20375012479*K0*K1*M^5*Sqrt[Pi]*u^12)/(2489811996672000*b^3) + 
      (877297829*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(77806624896000*b^3) + 
      (38959182751*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(622452999168000*b^3) - 
      (6352469941*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(22230464256000*b^3) + 
      (874935533*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(16167610368000*b^3) + 
      (1607659967*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(5557616064000*b^3) - 
      (23902973*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(508124897280*b^3) - 
      (258365027*d^14*K0*K1*M^5*Sqrt[Pi]*u^12)/(3175780608000*b^3) - 
      (573421001*d^16*K0*K1*M^5*Sqrt[Pi]*u^12)/(50812489728000*b^3) - 
      (3667*K0*M^5*Sqrt[Pi]*u^13)/(171243072000*b^3*E^u) - 
      (34193*d^2*K0*M^5*Sqrt[Pi]*u^13)/(85621536000*b^3*E^u) - 
      (346037*d^4*K0*M^5*Sqrt[Pi]*u^13)/(171243072000*b^3*E^u) + 
      (97*d^6*K0*M^5*Sqrt[Pi]*u^13)/(69498000*b^3*E^u) + 
      (547219*d^8*K0*M^5*Sqrt[Pi]*u^13)/(171243072000*b^3*E^u) - 
      (71*d^10*K0*M^5*Sqrt[Pi]*u^13)/(119750400*b^3*E^u) - 
      (989*d^12*K0*M^5*Sqrt[Pi]*u^13)/(741312000*b^3*E^u) - 
      (289*d^14*K0*M^5*Sqrt[Pi]*u^13)/(1297296000*b^3*E^u) + 
      (738732349*K0^2*M^5*Sqrt[Pi]*u^13)/(2489811996672000*b^3) - 
      (738611*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(28293318144000*b^3) + 
      (7933176331*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(622452999168000*b^3) + 
      (95704859*d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(8892185702400*b^3) - 
      (4402576847*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(177843714048000*b^3) - 
      (93837763*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(4041902592000*b^3) + 
      (167011771*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(12703122432000*b^3) + 
      (5716597*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/(577414656000*b^3) + 
      (5291399*d^16*K0^2*M^5*Sqrt[Pi]*u^13)/(4619317248000*b^3) - 
      (3667*K1*M^5*Sqrt[Pi]*u^13)/(171243072000*b^3*E^u) - 
      (4237*d^2*K1*M^5*Sqrt[Pi]*u^13)/(10702692000*b^3*E^u) - 
      (5281*d^4*K1*M^5*Sqrt[Pi]*u^13)/(2634508800*b^3*E^u) + 
      (311*d^6*K1*M^5*Sqrt[Pi]*u^13)/(222393600*b^3*E^u) + 
      (539563*d^8*K1*M^5*Sqrt[Pi]*u^13)/(171243072000*b^3*E^u) - 
      (2297*d^10*K1*M^5*Sqrt[Pi]*u^13)/(3891888000*b^3*E^u) - 
      (977*d^12*K1*M^5*Sqrt[Pi]*u^13)/(741312000*b^3*E^u) - 
      (569*d^14*K1*M^5*Sqrt[Pi]*u^13)/(2594592000*b^3*E^u) + 
      (153907421*K1^2*M^5*Sqrt[Pi]*u^13)/(497962399334400*b^3) - 
      (118369099*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(311226499584000*b^3) + 
      (6893565499*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(622452999168000*b^3) + 
      (407350513*d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(44460928512000*b^3) - 
      (277615199*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(13680285696000*b^3) - 
      (911862323*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(44460928512000*b^3) + 
      (12709817*d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(1154829312000*b^3) + 
      (10949317*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(1270312243200*b^3) + 
      (51403153*d^16*K1^2*M^5*Sqrt[Pi]*u^13)/(50812489728000*b^3) + 
      (d^2*K0*M^5*Sqrt[Pi]*u^14)/(144144000*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi]*u^14)/(30888000*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi]*u^14)/(185328000*b^3*E^u) - 
      (29*d^8*K0*M^5*Sqrt[Pi]*u^14)/(324324000*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi]*u^14)/(185328000*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi]*u^14)/(30888000*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[Pi]*u^14)/(144144000*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi]*u^14)/(144144000*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi]*u^14)/(30888000*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi]*u^14)/(185328000*b^3*E^u) - 
      (29*d^8*K1*M^5*Sqrt[Pi]*u^14)/(324324000*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi]*u^14)/(185328000*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi]*u^14)/(30888000*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[Pi]*u^14)/(144144000*b^3*E^u) + 
      (3714383*K0*K1*M^5*Sqrt[Pi]*u^14)/(155613249792000*b^3) - 
      (14118827*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(19451656224000*b^3) - 
      (136677511*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(38903312448000*b^3) - 
      (9253879*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/(2778808032000*b^3) + 
      (103500347*d^8*K0*K1*M^5*Sqrt[Pi]*u^14)/(11115232128000*b^3) + 
      (1433239*d^10*K0*K1*M^5*Sqrt[Pi]*u^14)/(252618912000*b^3) - 
      (3561511*d^12*K0*K1*M^5*Sqrt[Pi]*u^14)/(793945152000*b^3) - 
      (212371*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(79394515200*b^3) - 
      (177197*d^16*K0*K1*M^5*Sqrt[Pi]*u^14)/(635156121600*b^3) + 
      (541741*K0^2*M^5*Sqrt[Pi]*u^15)/(622452999168000*b^3) + 
      (365867*d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(19451656224000*b^3) + 
      (5698073*d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(31122649958400*b^3) + 
      (156763*d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(1111523212800*b^3) - 
      (18433427*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/(44460928512000*b^3) - 
      (194321*d^10*K0^2*M^5*Sqrt[Pi]*u^15)/(694702008000*b^3) + 
      (688657*d^12*K0^2*M^5*Sqrt[Pi]*u^15)/(3175780608000*b^3) + 
      (19301*d^14*K0^2*M^5*Sqrt[Pi]*u^15)/(158789030400*b^3) + 
      (153973*d^16*K0^2*M^5*Sqrt[Pi]*u^15)/(12703122432000*b^3) + 
      (543721*K1^2*M^5*Sqrt[Pi]*u^15)/(622452999168000*b^3) + 
      (347363*d^2*K1^2*M^5*Sqrt[Pi]*u^15)/(19451656224000*b^3) + 
      (27423577*d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(155613249792000*b^3) + 
      (29483*d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(222304642560*b^3) - 
      (17612951*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/(44460928512000*b^3) - 
      (46229*d^10*K1^2*M^5*Sqrt[Pi]*u^15)/(173675502000*b^3) + 
      (658717*d^12*K1^2*M^5*Sqrt[Pi]*u^15)/(3175780608000*b^3) + 
      (91933*d^14*K1^2*M^5*Sqrt[Pi]*u^15)/(793945152000*b^3) + 
      (146449*d^16*K1^2*M^5*Sqrt[Pi]*u^15)/(12703122432000*b^3) + 
      (K0*K1*M^5*Sqrt[Pi]*u^16)/(164670105600*b^3) - 
      (197*d^2*K0*K1*M^5*Sqrt[Pi]*u^16)/(102918816000*b^3) - 
      (8543*d^4*K0*K1*M^5*Sqrt[Pi]*u^16)/(617512896000*b^3) - 
      (449*d^6*K0*K1*M^5*Sqrt[Pi]*u^16)/(26464838400*b^3) + 
      (2701*d^8*K0*K1*M^5*Sqrt[Pi]*u^16)/(72648576000*b^3) + 
      (1691*d^10*K0*K1*M^5*Sqrt[Pi]*u^16)/(61751289600*b^3) - 
      (1007*d^12*K0*K1*M^5*Sqrt[Pi]*u^16)/(52929676800*b^3) - 
      (19*d^14*K0*K1*M^5*Sqrt[Pi]*u^16)/(1633632000*b^3) - 
      (47*d^16*K0*K1*M^5*Sqrt[Pi]*u^16)/(39207168000*b^3) + 
      (K0^2*M^5*Sqrt[Pi]*u^17)/(3458072217600*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^17)/(86451805440*b^3) + 
      (107*d^4*K0^2*M^5*Sqrt[Pi]*u^17)/(864518054400*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^17)/(6861254400*b^3) - 
      (67*d^8*K0^2*M^5*Sqrt[Pi]*u^17)/(247005158400*b^3) - 
      (19*d^10*K0^2*M^5*Sqrt[Pi]*u^17)/(61751289600*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^17)/(5881075200*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi]*u^17)/(8821612800*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi]*u^17)/(70572902400*b^3) + 
      (K1^2*M^5*Sqrt[Pi]*u^17)/(3458072217600*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^17)/(86451805440*b^3) + 
      (107*d^4*K1^2*M^5*Sqrt[Pi]*u^17)/(864518054400*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^17)/(6861254400*b^3) - 
      (67*d^8*K1^2*M^5*Sqrt[Pi]*u^17)/(247005158400*b^3) - 
      (19*d^10*K1^2*M^5*Sqrt[Pi]*u^17)/(61751289600*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^17)/(5881075200*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi]*u^17)/(8821612800*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi]*u^17)/(70572902400*b^3))/Pi, 
    ((57501761*K0^2*M^5*Sqrt[Pi]*u^3)/(1180827648*b^3) - 
      (8450593*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(168689664*b^3) - 
      (7121729*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(151388160*b^3) + 
      (98366251*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(1968046080*b^3) - 
      (354833*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(178913280*b^3) + 
      (53153*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(107347968*b^3) - 
      (62665*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(1180827648*b^3) + 
      (10027*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/(5904138240*b^3) - 
      (138215747*K1^2*M^5*Sqrt[Pi]*u^3)/(1968046080*b^3) + 
      (79837337*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(843448320*b^3) + 
      (49058257*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(1968046080*b^3) - 
      (310245701*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(5904138240*b^3) + 
      (1242041*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(454164480*b^3) + 
      (22787*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(41287680*b^3) - 
      (377*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(4587520*b^3) - 
      (7*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/(655360*b^3) + 
      (440161819*K0*K1*M^5*Sqrt[Pi]*u^4)/(88562073600*b^3) - 
      (905835031*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(8051097600*b^3) + 
      (2642789377*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(12651724800*b^3) - 
      (116942755*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(1180827648*b^3) - 
      (34204279*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(9840230400*b^3) + 
      (108545897*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(88562073600*b^3) - 
      (4398643*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(88562073600*b^3) - 
      (20077*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/(1610219520*b^3) - 
      (4174219003*K0^2*M^5*Sqrt[Pi]*u^5)/(88562073600*b^3) + 
      (4016390297*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(88562073600*b^3) + 
      (4365397457*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(88562073600*b^3) - 
      (278167061*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(5904138240*b^3) + 
      (23765429*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(29520691200*b^3) - 
      (124312709*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(88562073600*b^3) + 
      (18964171*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(88562073600*b^3) - 
      (202117*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/(17712414720*b^3) - 
      (173979234773*K1^2*M^5*Sqrt[Pi]*u^5)/(1328431104000*b^3) + 
      (4866314483*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(37955174400*b^3) + 
      (192195351619*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(1328431104000*b^3) - 
      (15495409219*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(102187008000*b^3) + 
      (14922990377*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(1328431104000*b^3) - 
      (186187207*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(120766464000*b^3) + 
      (40270697*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(1328431104000*b^3) - 
      (12005701*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/(1328431104000*b^3) - 
      (4880011009*K0*K1*M^5*Sqrt[Pi]*u^6)/(41513472000*b^3) + 
      (7329443599*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(33210777600*b^3) - 
      (5568931331*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(83026944000*b^3) - 
      (10441464779*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(166053888000*b^3) + 
      (643390523*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(20756736000*b^3) - 
      (551101339*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(166053888000*b^3) - 
      (63498583*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(83026944000*b^3) - 
      (16872197*d^14*K0*K1*M^5*Sqrt[Pi]*u^6)/(166053888000*b^3) - 
      (3926842523*K0^2*M^5*Sqrt[Pi]*u^7)/(332107776000*b^3) + 
      (110967793*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(3321077760*b^3) - 
      (750625823*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(47443968000*b^3) - 
      (1223808431*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(166053888000*b^3) - 
      (244626023*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(30191616000*b^3) + 
      (11229563*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(1886976000*b^3) + 
      (1089445697*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(332107776000*b^3) + 
      (78549157*d^14*K0^2*M^5*Sqrt[Pi]*u^7)/(166053888000*b^3) - 
      (6477521671*K1^2*M^5*Sqrt[Pi]*u^7)/(332107776000*b^3) + 
      (31996583*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(1037836800*b^3) - 
      (193232197*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(332107776000*b^3) - 
      (6049127*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(718848000*b^3) - 
      (1929035921*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(332107776000*b^3) + 
      (182127233*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(83026944000*b^3) + 
      (384249917*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(332107776000*b^3) + 
      (21410527*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/(166053888000*b^3) - 
      (277358971*K0*K1*M^5*Sqrt[Pi]*u^8)/(27675648000*b^3) + 
      (60164849*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(8302694400*b^3) - 
      (58516727*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(2515968000*b^3) + 
      (103438301*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(2965248000*b^3) + 
      (118689673*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(9225216000*b^3) - 
      (199482113*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(13837824000*b^3) - 
      (526018121*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(83026944000*b^3) - 
      (455047*d^14*K0*K1*M^5*Sqrt[Pi]*u^8)/(471744000*b^3) - 
      (54010813*K0^2*M^5*Sqrt[Pi]*u^9)/(83026944000*b^3) + 
      (87175969*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(8302694400*b^3) + 
      (205502509*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(83026944000*b^3) - 
      (29040881*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(1596672000*b^3) - 
      (426272563*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(83026944000*b^3) + 
      (285171037*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(41513472000*b^3) + 
      (19909453*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(5535129600*b^3) + 
      (184013*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/(345945600*b^3) - 
      (80467657*K1^2*M^5*Sqrt[Pi]*u^9)/(83026944000*b^3) + 
      (62531561*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(6918912000*b^3) - 
      (3513673*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(7547904000*b^3) - 
      (168277313*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(13837824000*b^3) - 
      (219959023*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(83026944000*b^3) + 
      (1771181*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(384384000*b^3) + 
      (187635611*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(83026944000*b^3) + 
      (2010823*d^14*K1^2*M^5*Sqrt[Pi]*u^9)/(5930496000*b^3) - 
      (241403*K0*K1*M^5*Sqrt[Pi]*u^10)/(389188800*b^3) - 
      (26832577*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(7783776000*b^3) - 
      (3896117*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(598752000*b^3) + 
      (137023*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(10378368*b^3) + 
      (709061*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(117936000*b^3) - 
      (171571*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(33696000*b^3) - 
      (24157789*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(7783776000*b^3) - 
      (78737*d^14*K0*K1*M^5*Sqrt[Pi]*u^10)/(176904000*b^3) - 
      (1711*K0^2*M^5*Sqrt[Pi]*u^11)/(155675520*b^3) + 
      (36603131*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(62270208000*b^3) + 
      (2125703*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(2395008000*b^3) - 
      (5823281*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(4151347200*b^3) - 
      (7373629*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(5189184000*b^3) + 
      (443951*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(628992000*b^3) + 
      (3577583*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(6227020800*b^3) + 
      (196751*d^14*K0^2*M^5*Sqrt[Pi]*u^11)/(2490808320*b^3) - 
      (833*K1^2*M^5*Sqrt[Pi]*u^11)/(55598400*b^3) + 
      (11257849*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(20756736000*b^3) + 
      (7326481*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(10378368000*b^3) - 
      (1176911*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(958003200*b^3) - 
      (17947099*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(15567552000*b^3) + 
      (38025149*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(62270208000*b^3) + 
      (14703379*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(31135104000*b^3) + 
      (1352077*d^14*K1^2*M^5*Sqrt[Pi]*u^11)/(20756736000*b^3) - 
      (12329*K0*K1*M^5*Sqrt[Pi]*u^12)/(1556755200*b^3) - 
      (27691*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(288288000*b^3) - 
      (25213*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(66528000*b^3) + 
      (555791*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(1556755200*b^3) + 
      (4442041*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(7783776000*b^3) - 
      (1542347*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(7783776000*b^3) - 
      (1690187*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(7783776000*b^3) - 
      (25471*d^14*K0*K1*M^5*Sqrt[Pi]*u^12)/(864864000*b^3) - 
      (19*K0^2*M^5*Sqrt[Pi]*u^13)/(370656000*b^3) + 
      (42253*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(7783776000*b^3) + 
      (135341*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(7783776000*b^3) - 
      (70991*d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(7783776000*b^3) - 
      (41819*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(1111968000*b^3) + 
      (63367*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(7783776000*b^3) + 
      (107999*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(7783776000*b^3) + 
      (15163*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/(7783776000*b^3) - 
      (463*K1^2*M^5*Sqrt[Pi]*u^13)/(7783776000*b^3) + 
      (40907*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(7783776000*b^3) + 
      (25349*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(1556755200*b^3) - 
      (67981*d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(7783776000*b^3) - 
      (276181*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(7783776000*b^3) + 
      (61673*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(7783776000*b^3) + 
      (20239*d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(1556755200*b^3) + 
      (31*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(17107200*b^3) - 
      (K0*K1*M^5*Sqrt[Pi]*u^14)/(60810750*b^3) - 
      (31*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(88452000*b^3) - 
      (31*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(13899600*b^3) + 
      (107*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/(138996000*b^3) + 
      (1049*d^8*K0*K1*M^5*Sqrt[Pi]*u^14)/(243243000*b^3) - 
      (61*d^10*K0*K1*M^5*Sqrt[Pi]*u^14)/(138996000*b^3) - 
      (41*d^12*K0*K1*M^5*Sqrt[Pi]*u^14)/(23166000*b^3) - 
      (269*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(972972000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(216216000*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(46332000*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(277992000*b^3) - 
      (29*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/(486486000*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^15)/(277992000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^15)/(46332000*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi]*u^15)/(216216000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^15)/(216216000*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(46332000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(277992000*b^3) - 
      (29*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/(486486000*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^15)/(277992000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^15)/(46332000*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi]*u^15)/(216216000*b^3))/Pi, 
    ((11744*K1*M^5*Sqrt[Pi]*u)/(255255*b^3*E^u) - 
      (23488*d^2*K1*M^5*Sqrt[Pi]*u)/(255255*b^3*E^u) + 
      (11744*d^4*K1*M^5*Sqrt[Pi]*u)/(255255*b^3*E^u) + 
      (658129*K0*M^5*Sqrt[Pi]*u^2)/(87127040*b^3*E^u) - 
      (118487*d^2*K0*M^5*Sqrt[Pi]*u^2)/(2795520*b^3*E^u) + 
      (68493517*d^4*K0*M^5*Sqrt[Pi]*u^2)/(1045524480*b^3*E^u) - 
      (1677837*d^6*K0*M^5*Sqrt[Pi]*u^2)/(49786880*b^3*E^u) + 
      (789377*d^8*K0*M^5*Sqrt[Pi]*u^2)/(348508160*b^3*E^u) + 
      (631013*d^10*K0*M^5*Sqrt[Pi]*u^2)/(522762240*b^3*E^u) - 
      (80017*d^12*K0*M^5*Sqrt[Pi]*u^2)/(149360640*b^3*E^u) + 
      (337*d^14*K0*M^5*Sqrt[Pi]*u^2)/(3829760*b^3*E^u) - 
      (19*d^16*K0*M^5*Sqrt[Pi]*u^2)/(4526080*b^3*E^u) + 
      (11744*K1*M^5*Sqrt[Pi]*u^2)/(255255*b^3*E^u) - 
      (23488*d^2*K1*M^5*Sqrt[Pi]*u^2)/(255255*b^3*E^u) + 
      (11744*d^4*K1*M^5*Sqrt[Pi]*u^2)/(255255*b^3*E^u) - 
      (3620105870923*K0*M^5*Sqrt[Pi]*u^3)/(188382600806400*b^3*E^u) + 
      (151888168721*d^2*K0*M^5*Sqrt[Pi]*u^3)/(5540664729600*b^3*E^u) + 
      (241644425651*d^4*K0*M^5*Sqrt[Pi]*u^3)/(80735400345600*b^3*E^u) - 
      (746011534823*d^6*K0*M^5*Sqrt[Pi]*u^3)/(70643475302400*b^3*E^u) - 
      (146544609517*d^8*K0*M^5*Sqrt[Pi]*u^3)/(80735400345600*b^3*E^u) + 
      (17292267409*d^10*K0*M^5*Sqrt[Pi]*u^3)/(10465700044800*b^3*E^u) - 
      (241664539*d^12*K0*M^5*Sqrt[Pi]*u^3)/(439120281600*b^3*E^u) + 
      (337*d^14*K0*M^5*Sqrt[Pi]*u^3)/(3829760*b^3*E^u) - 
      (19*d^16*K0*M^5*Sqrt[Pi]*u^3)/(4526080*b^3*E^u) - 
      (333533965649*K0^2*M^5*Sqrt[Pi]*u^3)/(12517984174080*b^3) + 
      (4106220856327*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(54244598087680*b^3) - 
      (586043710201*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(8136689713152*b^3) + 
      (263416775969*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(11095485972480*b^3) - 
      (53323622309*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(48820138278912*b^3) + 
      (224388583*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(493132709888*b^3) - 
      (188337993*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(1232831774720*b^3) + 
      (289367503*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/(13561149521920*b^3) - 
      (90983129*d^16*K0^2*M^5*Sqrt[Pi]*u^3)/(69743054684160*b^3) + 
      (963049*d^18*K0^2*M^5*Sqrt[Pi]*u^3)/(32546758852608*b^3) - 
      (32511397*K1*M^5*Sqrt[Pi]*u^3)/(5489003520*b^3*E^u) + 
      (161538173*d^2*K1*M^5*Sqrt[Pi]*u^3)/(18296678400*b^3*E^u) - 
      (26774471*d^4*K1*M^5*Sqrt[Pi]*u^3)/(54890035200*b^3*E^u) - 
      (10095543*d^6*K1*M^5*Sqrt[Pi]*u^3)/(12197785600*b^3*E^u) - 
      (255839*d^8*K1*M^5*Sqrt[Pi]*u^3)/(83166720*b^3*E^u) + 
      (16235183*d^10*K1*M^5*Sqrt[Pi]*u^3)/(7841433600*b^3*E^u) - 
      (204031*d^12*K1*M^5*Sqrt[Pi]*u^3)/(301593600*b^3*E^u) + 
      (70069*d^14*K1*M^5*Sqrt[Pi]*u^3)/(746803200*b^3*E^u) - 
      (d^16*K1*M^5*Sqrt[Pi]*u^3)/(522240*b^3*E^u) + 
      (1529089653853*K1^2*M^5*Sqrt[Pi]*u^3)/(32546758852608*b^3) - 
      (4432288268449*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(44381943889920*b^3) + 
      (7673941345699*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(122050345697280*b^3) - 
      (31817533711*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(2141234135040*b^3) + 
      (1414424533*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(251909898240*b^3) - 
      (6653563*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(9814671360*b^3) - 
      (2725199*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(29066526720*b^3) + 
      (9703*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/(377487360*b^3) + 
      (201*d^16*K1^2*M^5*Sqrt[Pi]*u^3)/(167772160*b^3) - 
      (33*d^18*K1^2*M^5*Sqrt[Pi]*u^3)/(167772160*b^3) - 
      (2415780683143*K0*M^5*Sqrt[Pi]*u^4)/(188382600806400*b^3*E^u) + 
      (101791975501*d^2*K0*M^5*Sqrt[Pi]*u^4)/(2770332364800*b^3*E^u) - 
      (11660953952663*d^4*K0*M^5*Sqrt[Pi]*u^4)/(282573901209600*b^3*E^u) + 
      (14633866374263*d^6*K0*M^5*Sqrt[Pi]*u^4)/(565147802419200*b^3*E^u) - 
      (725859422663*d^8*K0*M^5*Sqrt[Pi]*u^4)/(70643475302400*b^3*E^u) + 
      (3495061351*d^10*K0*M^5*Sqrt[Pi]*u^4)/(3924637516800*b^3*E^u) + 
      (38314439*d^12*K0*M^5*Sqrt[Pi]*u^4)/(36593356800*b^3*E^u) - 
      (443527*d^14*K0*M^5*Sqrt[Pi]*u^4)/(2987212800*b^3*E^u) - 
      (3307*d^16*K0*M^5*Sqrt[Pi]*u^4)/(54312960*b^3*E^u) + 
      (1424084739559969*K1*M^5*Sqrt[Pi]*u^4)/(155011968663552000*b^3*E^u) + 
      (1846162601551283*d^2*K1*M^5*Sqrt[Pi]*u^4)/(54254189032243200*b^3*
        E^u) - (1963255884471419*d^4*K1*M^5*Sqrt[Pi]*u^4)/
       (19376496082944000*b^3*E^u) + (17867244374677039*d^6*K1*M^5*Sqrt[Pi]*
        u^4)/(271270945161216000*b^3*E^u) - 
      (1140466137738437*d^8*K1*M^5*Sqrt[Pi]*u^4)/(108508378064486400*b^3*
        E^u) + (5819821836481*d^10*K1*M^5*Sqrt[Pi]*u^4)/
       (1644066334310400*b^3*E^u) - (2305627367*d^12*K1*M^5*Sqrt[Pi]*u^4)/
       (2634721689600*b^3*E^u) + (56781169*d^14*K1*M^5*Sqrt[Pi]*u^4)/
       (669135667200*b^3*E^u) + (1261891*d^16*K1*M^5*Sqrt[Pi]*u^4)/
       (535308533760*b^3*E^u) + (1746771858134011*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (17087048397619200*b^3) - (19263158572621*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (119489848934400*b^3) + (220056034876081*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (12815286298214400*b^3) + (104968256242151*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (2563057259642880*b^3) + (131849524223*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (25630572596428800*b^3) + (30088006663217*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (25630572596428800*b^3) - (94630173827*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (261536455065600*b^3) + (10577354863*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (261536455065600*b^3) + (25696587*d^16*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (38746141491200*b^3) - (87309881*d^18*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (488201382789120*b^3) - (403377605665729*K0*M^5*Sqrt[Pi]*u^5)/
       (47695990358016000*b^3*E^u) + (10474772072813383*d^2*K0*M^5*Sqrt[Pi]*
        u^5)/(217016756128972800*b^3*E^u) - 
      (4898875891962917*d^4*K0*M^5*Sqrt[Pi]*u^5)/(67817736290304000*b^3*
        E^u) + (37783920449749883*d^6*K0*M^5*Sqrt[Pi]*u^5)/
       (1085083780644864000*b^3*E^u) - (1704842242139587*d^8*K0*M^5*Sqrt[Pi]*
        u^5)/(434033512257945600*b^3*E^u) + 
      (126136097917679*d^10*K0*M^5*Sqrt[Pi]*u^5)/(72338918709657600*b^3*
        E^u) - (24284515769*d^12*K0*M^5*Sqrt[Pi]*u^5)/
       (84311094067200*b^3*E^u) + (1239993439*d^14*K0*M^5*Sqrt[Pi]*u^5)/
       (8029628006400*b^3*E^u) - (45146327*d^16*K0*M^5*Sqrt[Pi]*u^5)/
       (583972945920*b^3*E^u) + (442282254810173*K0^2*M^5*Sqrt[Pi]*u^5)/
       (17087048397619200*b^3) - (113108377691241*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/
       (1898560933068800*b^3) + (510512660574923*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/
       (12815286298214400*b^3) - (10073332143311*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/
       (2563057259642880*b^3) - (66385056470591*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/
       (25630572596428800*b^3) + (223334553443*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/
       (1507680740966400*b^3) + (522490656593*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/
       (1830755185459200*b^3) - (115350663097*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/
       (1830755185459200*b^3) + (1218830953*d^16*K0^2*M^5*Sqrt[Pi]*u^5)/
       (221909719449600*b^3) - (88550899*d^18*K0^2*M^5*Sqrt[Pi]*u^5)/
       (488201382789120*b^3) + (7509999360612583*K1*M^5*Sqrt[Pi]*u^5)/
       (1085083780644864000*b^3*E^u) + (1628595975730739*d^2*K1*M^5*Sqrt[Pi]*
        u^5)/(54254189032243200*b^3*E^u) - (13913105437973933*d^4*K1*M^5*
        Sqrt[Pi]*u^5)/(135635472580608000*b^3*E^u) + 
      (25833390171200239*d^6*K1*M^5*Sqrt[Pi]*u^5)/(271270945161216000*b^3*
        E^u) - (34692856457059*d^8*K1*M^5*Sqrt[Pi]*u^5)/
       (911835109785600*b^3*E^u) + (14878299710017*d^10*K1*M^5*Sqrt[Pi]*u^5)/
       (1644066334310400*b^3*E^u) - (17150197*d^12*K1*M^5*Sqrt[Pi]*u^5)/
       (30996725760*b^3*E^u) - (7143911*d^14*K1*M^5*Sqrt[Pi]*u^5)/
       (182491545600*b^3*E^u) - (258631*d^16*K1*M^5*Sqrt[Pi]*u^5)/
       (94466211840*b^3*E^u) + (4467502357512613*K1^2*M^5*Sqrt[Pi]*u^5)/
       (59147475222528000*b^3) - (91735561404843199*d^2*K1^2*M^5*Sqrt[Pi]*
        u^5)/(489310931386368000*b^3) + (198343517073302413*d^4*K1^2*M^5*
        Sqrt[Pi]*u^5)/(1345605061312512000*b^3) - 
      (47506138424497771*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(1345605061312512000*
        b^3) + (20883195221459*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/
       (22615211114496000*b^3) - (57069416358137*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/
       (42717620994048000*b^3) + (1154055834487*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/
       (4271762099404800*b^3) - (3097232699*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/
       (388342009036800*b^3) + (1332103695809*d^16*K1^2*M^5*Sqrt[Pi]*u^5)/
       (768917177892864000*b^3) - (743669809*d^18*K1^2*M^5*Sqrt[Pi]*u^5)/
       (3943165014835200*b^3) - (1163813957964209*K0*M^5*Sqrt[Pi]*u^6)/
       (394575920234496000*b^3*E^u) + (5154642277075783*d^2*K0*M^5*Sqrt[Pi]*
        u^6)/(217016756128972800*b^3*E^u) - 
      (3026870760503827*d^4*K0*M^5*Sqrt[Pi]*u^6)/(67817736290304000*b^3*
        E^u) + (5732459568890921*d^6*K0*M^5*Sqrt[Pi]*u^6)/
       (361694593548288000*b^3*E^u) + (3515728873883263*d^8*K0*M^5*Sqrt[Pi]*
        u^6)/(144677837419315200*b^3*E^u) - 
      (1154402023728913*d^10*K0*M^5*Sqrt[Pi]*u^6)/(72338918709657600*b^3*
        E^u) - (228063644969*d^12*K0*M^5*Sqrt[Pi]*u^6)/
       (84311094067200*b^3*E^u) + (1051151281*d^14*K0*M^5*Sqrt[Pi]*u^6)/
       (535308533760*b^3*E^u) + (2441194051*d^16*K0*M^5*Sqrt[Pi]*u^6)/
       (6423702405120*b^3*E^u) + (1093171124187007*K1*M^5*Sqrt[Pi]*u^6)/
       (135635472580608000*b^3*E^u) + (215072111107079*d^2*K1*M^5*Sqrt[Pi]*
        u^6)/(14467783741931520*b^3*E^u) - 
      (5219285797223893*d^4*K1*M^5*Sqrt[Pi]*u^6)/(98643980058624000*b^3*
        E^u) + (15503290779166537*d^6*K1*M^5*Sqrt[Pi]*u^6)/
       (1085083780644864000*b^3*E^u) + (86540808558371*d^8*K1*M^5*Sqrt[Pi]*
        u^6)/(2893556748386304*b^3*E^u) - (2700677776691093*d^10*K1*M^5*
        Sqrt[Pi]*u^6)/(217016756128972800*b^3*E^u) - 
      (1438135033541*d^12*K1*M^5*Sqrt[Pi]*u^6)/(505866564403200*b^3*E^u) + 
      (1620860419*d^14*K1*M^5*Sqrt[Pi]*u^6)/(1852991078400*b^3*E^u) + 
      (973734871*d^16*K1*M^5*Sqrt[Pi]*u^6)/(4817776803840*b^3*E^u) + 
      (2239235567071*K0*K1*M^5*Sqrt[Pi]*u^6)/(158083301376000*b^3) - 
      (3318958027957799*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(39576619450368000*b^3) + 
      (20056155376911011*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(168200632664064000*
        b^3) - (2022102077985053*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (42050158166016000*b^3) + (105213020203933*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (24028661809152000*b^3) - (36918950586589*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (5339702624256000*b^3) + (460044748019*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (533970262425600*b^3) + (173178608443*d^14*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (800955393638400*b^3) + (7312251311*d^16*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (1413450694656000*b^3) - (5308555793*d^18*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (2135881049702400*b^3) + (249191109115957*K0*M^5*Sqrt[Pi]*u^7)/
       (57871134967726080*b^3*E^u) - (1982000635192733*d^2*K0*M^5*Sqrt[Pi]*
        u^7)/(217016756128972800*b^3*E^u) + 
      (1680837929184223*d^4*K0*M^5*Sqrt[Pi]*u^7)/(108508378064486400*b^3*
        E^u) - (99570655298761*d^6*K0*M^5*Sqrt[Pi]*u^7)/
       (43403351225794560*b^3*E^u) - (53820491327989*d^8*K0*M^5*Sqrt[Pi]*u^7)/
       (1589866345267200*b^3*E^u) + (5919452280974321*d^10*K0*M^5*Sqrt[Pi]*
        u^7)/(217016756128972800*b^3*E^u) + 
      (878086565*d^12*K0*M^5*Sqrt[Pi]*u^7)/(316166602752*b^3*E^u) - 
      (95495993911*d^14*K0*M^5*Sqrt[Pi]*u^7)/(24088884019200*b^3*E^u) - 
      (58447787609*d^16*K0*M^5*Sqrt[Pi]*u^7)/(96355536076800*b^3*E^u) - 
      (820171398546217*K0^2*M^5*Sqrt[Pi]*u^7)/(384458588946432000*b^3) + 
      (15034499636667677*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(2691210122625024000*
        b^3) + (3767017579231271*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/
       (672802530656256000*b^3) - (15467935929591737*d^6*K0^2*M^5*Sqrt[Pi]*
        u^7)/(672802530656256000*b^3) + (345696356573483*d^8*K0^2*M^5*
        Sqrt[Pi]*u^7)/(27461327781888000*b^3) + 
      (48583992452029*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(9153775927296000*b^3) - 
      (1125241238377*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(376920185241600*b^3) - 
      (65399695007*d^14*K0^2*M^5*Sqrt[Pi]*u^7)/(67448875253760*b^3) - 
      (7950821457497*d^16*K0^2*M^5*Sqrt[Pi]*u^7)/(384458588946432000*b^3) + 
      (454884309461*d^18*K0^2*M^5*Sqrt[Pi]*u^7)/(25630572596428800*b^3) + 
      (1402073021590793*K1*M^5*Sqrt[Pi]*u^7)/(130210053677383680*b^3*E^u) - 
      (22290765029762129*d^2*K1*M^5*Sqrt[Pi]*u^7)/(651050268386918400*b^3*
        E^u) + (39421593708166199*d^4*K1*M^5*Sqrt[Pi]*u^7)/
       (651050268386918400*b^3*E^u) - (5416198082937289*d^6*K1*M^5*Sqrt[Pi]*
        u^7)/(130210053677383680*b^3*E^u) - 
      (2519085280640503*d^8*K1*M^5*Sqrt[Pi]*u^7)/(130210053677383680*b^3*
        E^u) + (12010048106231*d^10*K1*M^5*Sqrt[Pi]*u^7)/
       (492101487820800*b^3*E^u) + (1259600436379*d^12*K1*M^5*Sqrt[Pi]*u^7)/
       (505866564403200*b^3*E^u) - (62920881893*d^14*K1*M^5*Sqrt[Pi]*u^7)/
       (24088884019200*b^3*E^u) - (18474031*d^16*K1*M^5*Sqrt[Pi]*u^7)/
       (43797970944*b^3*E^u) - (2760427072292761*K1^2*M^5*Sqrt[Pi]*u^7)/
       (897070040875008000*b^3) + (14405836971182369*d^2*K1^2*M^5*Sqrt[Pi]*
        u^7)/(2691210122625024000*b^3) + (6895620205967947*d^4*K1^2*M^5*
        Sqrt[Pi]*u^7)/(672802530656256000*b^3) - 
      (845097574309831*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(35410659508224000*b^3) + 
      (1817787171656257*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(192229294473216000*b^3) + 
      (266038826891*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(86472916992000*b^3) - 
      (68932245331*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(78460936519680*b^3) - 
      (1206330064747*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/(3844585889464320*b^3) - 
      (1398580301869*d^16*K1^2*M^5*Sqrt[Pi]*u^7)/(384458588946432000*b^3) + 
      (294154799179*d^18*K1^2*M^5*Sqrt[Pi]*u^7)/(76891717789286400*b^3) + 
      (971169737475337*K0*M^5*Sqrt[Pi]*u^8)/(116258976497664000*b^3*E^u) + 
      (547648224393943*d^2*K0*M^5*Sqrt[Pi]*u^8)/(46503590599065600*b^3*E^u) - 
      (94508036733022799*d^4*K0*M^5*Sqrt[Pi]*u^8)/(1627625670967296000*b^3*
        E^u) + (64036789692141281*d^6*K0*M^5*Sqrt[Pi]*u^8)/
       (1627625670967296000*b^3*E^u) + (5327570951159077*d^8*K0*M^5*Sqrt[Pi]*
        u^8)/(325525134193459200*b^3*E^u) - 
      (2440037799875471*d^10*K0*M^5*Sqrt[Pi]*u^8)/(108508378064486400*b^3*
        E^u) + (55103428561*d^12*K0*M^5*Sqrt[Pi]*u^8)/
       (252933282201600*b^3*E^u) + (47808097157*d^14*K0*M^5*Sqrt[Pi]*u^8)/
       (12044442009600*b^3*E^u) + (124023737*d^16*K0*M^5*Sqrt[Pi]*u^8)/
       (236165529600*b^3*E^u) + (39669414340265543*K1*M^5*Sqrt[Pi]*u^8)/
       (3255251341934592000*b^3*E^u) + (1203683163852269*d^2*K1*M^5*Sqrt[Pi]*
        u^8)/(3255251341934592000*b^3*E^u) - 
      (24495385593729623*d^4*K1*M^5*Sqrt[Pi]*u^8)/(465035905990656000*b^3*
        E^u) + (211653721953383*d^6*K1*M^5*Sqrt[Pi]*u^8)/
       (4552799079628800*b^3*E^u) + (31615179096964061*d^8*K1*M^5*Sqrt[Pi]*
        u^8)/(3255251341934592000*b^3*E^u) - 
      (6971113505431753*d^10*K1*M^5*Sqrt[Pi]*u^8)/(361694593548288000*b^3*
        E^u) - (47557174219*d^12*K1*M^5*Sqrt[Pi]*u^8)/
       (168622188134400*b^3*E^u) + (368467563533*d^14*K1*M^5*Sqrt[Pi]*u^8)/
       (120444420096000*b^3*E^u) + (389237879*d^16*K1*M^5*Sqrt[Pi]*u^8)/
       (940972032000*b^3*E^u) - (782657101164949*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (672802530656256000*b^3) - (22865294347201*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (6865331945472000*b^3) + (85900367761657*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (9344479592448000*b^3) + (8783351827967*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (718806122496000*b^3) - (6113061126829*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (281036980224000*b^3) - (5171791744843*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (1144221990912000*b^3) + (4514334380711*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (600716545228800*b^3) + (4475098883699*d^14*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (2402866180915200*b^3) + (21856153273*d^16*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (1186600583168000*b^3) - (405437025247*d^18*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (9611464723660800*b^3) - (762363211084103*K0*M^5*Sqrt[Pi]*u^9)/
       (372028724792524800*b^3*E^u) - (221327556113717*d^2*K0*M^5*Sqrt[Pi]*
        u^9)/(14532372062208000*b^3*E^u) + (109265132290070269*d^4*K0*M^5*
        Sqrt[Pi]*u^9)/(3255251341934592000*b^3*E^u) - 
      (336671822650363*d^6*K0*M^5*Sqrt[Pi]*u^9)/(23935671631872000*b^3*E^u) - 
      (54791943259426679*d^8*K0*M^5*Sqrt[Pi]*u^9)/(6510502683869184000*b^3*
        E^u) + (348790722975899*d^10*K0*M^5*Sqrt[Pi]*u^9)/
       (33908868145152000*b^3*E^u) - (9786747083*d^12*K0*M^5*Sqrt[Pi]*u^9)/
       (6744887525376*b^3*E^u) - (35465024107*d^14*K0*M^5*Sqrt[Pi]*u^9)/
       (15055552512000*b^3*E^u) - (12461841941*d^16*K0*M^5*Sqrt[Pi]*u^9)/
       (43797970944000*b^3*E^u) - (151612378430869*K0^2*M^5*Sqrt[Pi]*u^9)/
       (672802530656256000*b^3) - (2780625814319*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/
       (1522177671168000*b^3) - (257768588442661*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/
       (42050158166016000*b^3) + (10020853218437*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/
       (2628134885376000*b^3) + (597946722217021*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/
       (48057323618304000*b^3) - (51828246050983*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/
       (24028661809152000*b^3) - (1081673578597*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/
       (218442380083200*b^3) - (90585581129*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/
       (85816649318400*b^3) + (23744235143*d^16*K0^2*M^5*Sqrt[Pi]*u^9)/
       (416080723968000*b^3) + (513476291*d^18*K0^2*M^5*Sqrt[Pi]*u^9)/
       (15088641638400*b^3) - (3708792584064179*K1*M^5*Sqrt[Pi]*u^9)/
       (3255251341934592000*b^3*E^u) - (1884894394780391*d^2*K1*M^5*Sqrt[Pi]*
        u^9)/(135635472580608000*b^3*E^u) + 
      (4409624083709081*d^4*K1*M^5*Sqrt[Pi]*u^9)/(147965970087936000*b^3*
        E^u) - (76027910168303*d^6*K1*M^5*Sqrt[Pi]*u^9)/
       (5690998849536000*b^3*E^u) - (92613162340169*d^8*K1*M^5*Sqrt[Pi]*u^9)/
       (12917664055296000*b^3*E^u) + (461288859172621*d^10*K1*M^5*Sqrt[Pi]*
        u^9)/(50863302217728000*b^3*E^u) - 
      (1373473936481*d^12*K1*M^5*Sqrt[Pi]*u^9)/(1264666411008000*b^3*E^u) - 
      (59576594423*d^14*K1*M^5*Sqrt[Pi]*u^9)/(30111105024000*b^3*E^u) - 
      (87184910809*d^16*K1*M^5*Sqrt[Pi]*u^9)/(361333260288000*b^3*E^u) - 
      (3828752155541*K1^2*M^5*Sqrt[Pi]*u^9)/(13730663890944000*b^3) - 
      (25513436408029*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(168200632664064000*b^3) - 
      (2399928882851*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(549675270144000*b^3) + 
      (134915526118753*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(84100316332032000*b^3) + 
      (4587137377881*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(593300291584000*b^3) - 
      (3866900718763*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(4004776968192000*b^3) - 
      (103777737731*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(35336267366400*b^3) - 
      (423190970263*d^14*K1^2*M^5*Sqrt[Pi]*u^9)/(632333205504000*b^3) + 
      (148860231041*d^16*K1^2*M^5*Sqrt[Pi]*u^9)/(10679405248512000*b^3) + 
      (446500119673*d^18*K1^2*M^5*Sqrt[Pi]*u^9)/(24028661809152000*b^3) + 
      (11816273552412059*K0*M^5*Sqrt[Pi]*u^10)/(6510502683869184000*b^3*
        E^u) + (1701628305762269*d^2*K0*M^5*Sqrt[Pi]*u^10)/
       (465035905990656000*b^3*E^u) - (568181664068389*d^4*K0*M^5*Sqrt[Pi]*
        u^10)/(66433700855808000*b^3*E^u) + 
      (33686062259131*d^6*K0*M^5*Sqrt[Pi]*u^10)/(31002393732710400*b^3*E^u) + 
      (4563512460573973*d^8*K0*M^5*Sqrt[Pi]*u^10)/(1627625670967296000*b^3*
        E^u) - (62256979207961*d^10*K0*M^5*Sqrt[Pi]*u^10)/
       (22763995398144000*b^3*E^u) + (5415454591*d^12*K0*M^5*Sqrt[Pi]*u^10)/
       (5895880704000*b^3*E^u) + (108613448899*d^14*K0*M^5*Sqrt[Pi]*u^10)/
       (120444420096000*b^3*E^u) + (74272499201*d^16*K0*M^5*Sqrt[Pi]*u^10)/
       (722666520576000*b^3*E^u) + (6898189433215153*K1*M^5*Sqrt[Pi]*u^10)/
       (3797793232257024000*b^3*E^u) + (2522011217032693*d^2*K1*M^5*Sqrt[Pi]*
        u^10)/(843954051612672000*b^3*E^u) - 
      (179408617710973759*d^4*K1*M^5*Sqrt[Pi]*u^10)/(22786759393542144000*b^3*
        E^u) + (1437294378403067*d^6*K1*M^5*Sqrt[Pi]*u^10)/
       (1085083780644864000*b^3*E^u) + (85355234845729*d^8*K1*M^5*Sqrt[Pi]*
        u^10)/(32881326686208000*b^3*E^u) - 
      (8234122688364197*d^10*K1*M^5*Sqrt[Pi]*u^10)/(3255251341934592000*b^3*
        E^u) + (5970543738737*d^12*K1*M^5*Sqrt[Pi]*u^10)/
       (7587998466048000*b^3*E^u) + (2310751279*d^14*K1*M^5*Sqrt[Pi]*u^10)/
       (2890666082304*b^3*E^u) + (33058545263*d^16*K1*M^5*Sqrt[Pi]*u^10)/
       (361333260288000*b^3*E^u) - (631684985443*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (9703882653696000*b^3) + (440069074881053*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (126150474498048000*b^3) + (2236209775489*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (360429927137280*b^3) - (501152005804091*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (63075237249024000*b^3) - (23461647641021*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (2252687044608000*b^3) + (383711759443*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (115522412544000*b^3) + (1691263972487*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (360429927137280*b^3) + (1126515017003*d^14*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (1287249739776000*b^3) - (101708001739*d^16*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (858166493184000*b^3) - (1547566919*d^18*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (40865071104000*b^3) - (5594156097379*K0*M^5*Sqrt[Pi]*u^11)/
       (712086231048192000*b^3*E^u) - (399488145575777*d^2*K0*M^5*Sqrt[Pi]*
        u^11)/(284834492419276800*b^3*E^u) + 
      (1795599895823*d^4*K0*M^5*Sqrt[Pi]*u^11)/(1348648164864000*b^3*E^u) + 
      (794417353607*d^6*K0*M^5*Sqrt[Pi]*u^11)/(1304187236352000*b^3*E^u) - 
      (4894010370089*d^8*K0*M^5*Sqrt[Pi]*u^11)/(11967835815936000*b^3*E^u) + 
      (987149365351*d^10*K0*M^5*Sqrt[Pi]*u^11)/(2235749548032000*b^3*E^u) - 
      (24121533479*d^12*K0*M^5*Sqrt[Pi]*u^11)/(79041650688000*b^3*E^u) - 
      (2620379767*d^14*K0*M^5*Sqrt[Pi]*u^11)/(11291664384000*b^3*E^u) - 
      (576174667*d^16*K0*M^5*Sqrt[Pi]*u^11)/(22583328768000*b^3*E^u) - 
      (2174708048833*K0^2*M^5*Sqrt[Pi]*u^11)/(63075237249024000*b^3) - 
      (239245648905377*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(504601897992192000*b^3) - 
      (33981979349533*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(25230094899609600*b^3) + 
      (183470487592837*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(126150474498048000*b^3) + 
      (39461222973103*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(18021496356864000*b^3) - 
      (8973002264627*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(12014330904576000*b^3) - 
      (3572280194621*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(3604299271372800*b^3) - 
      (197982353147*d^14*K0^2*M^5*Sqrt[Pi]*u^11)/(1638317850624000*b^3) + 
      (356399440093*d^16*K0^2*M^5*Sqrt[Pi]*u^11)/(6007165452288000*b^3) + 
      (20194288759*d^18*K0^2*M^5*Sqrt[Pi]*u^11)/(1848358600704000*b^3) - 
      (2819899133257*K1*M^5*Sqrt[Pi]*u^11)/(3797793232257024000*b^3*E^u) - 
      (969126607036957*d^2*K1*M^5*Sqrt[Pi]*u^11)/(712086231048192000*b^3*
        E^u) + (3846082218267383*d^4*K1*M^5*Sqrt[Pi]*u^11)/
       (2848344924192768000*b^3*E^u) + (144875341423*d^6*K1*M^5*Sqrt[Pi]*
        u^11)/(279085334528000*b^3*E^u) - (1378860541079*d^8*K1*M^5*Sqrt[Pi]*
        u^11)/(3321685042790400*b^3*E^u) + 
      (10698813771649*d^10*K1*M^5*Sqrt[Pi]*u^11)/(25431651108864000*b^3*
        E^u) - (87390513389*d^12*K1*M^5*Sqrt[Pi]*u^11)/
       (316166602752000*b^3*E^u) - (4818396617*d^14*K1*M^5*Sqrt[Pi]*u^11)/
       (22583328768000*b^3*E^u) - (202145857*d^16*K1*M^5*Sqrt[Pi]*u^11)/
       (8603172864000*b^3*E^u) - (6924823970803*K1^2*M^5*Sqrt[Pi]*u^11)/
       (189225711747072000*b^3) - (588759256324067*d^2*K1^2*M^5*Sqrt[Pi]*
        u^11)/(1513805693976576000*b^3) - (429343698882419*d^4*K1^2*M^5*
        Sqrt[Pi]*u^11)/(378451423494144000*b^3) + 
      (94980474911011*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(75690284698828800*b^3) + 
      (5017460589599*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(2845499424768000*b^3) - 
      (9284988831581*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(15446996877312000*b^3) - 
      (42710958486227*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(54064489070592000*b^3) - 
      (6168138877499*d^14*K1^2*M^5*Sqrt[Pi]*u^11)/(54064489070592000*b^3) + 
      (2108382125221*d^16*K1^2*M^5*Sqrt[Pi]*u^11)/(54064489070592000*b^3) + 
      (44480014309*d^18*K1^2*M^5*Sqrt[Pi]*u^11)/(5545075802112000*b^3) + 
      (7351675540691*K0*M^5*Sqrt[Pi]*u^12)/(517880895307776000*b^3*E^u) + 
      (126702479839693*d^2*K0*M^5*Sqrt[Pi]*u^12)/(1424172462096384000*b^3*
        E^u) + (3878002796111*d^4*K0*M^5*Sqrt[Pi]*u^12)/
       (89010778881024000*b^3*E^u) - (31509538843*d^6*K0*M^5*Sqrt[Pi]*u^12)/
       (167451200716800*b^3*E^u) - (3122990554247*d^8*K0*M^5*Sqrt[Pi]*u^12)/
       (135635472580608000*b^3*E^u) - (62796566057*d^10*K0*M^5*Sqrt[Pi]*u^12)/
       (1422749712384000*b^3*E^u) + (5013349513*d^12*K0*M^5*Sqrt[Pi]*u^12)/
       (79041650688000*b^3*E^u) + (921035761*d^14*K0*M^5*Sqrt[Pi]*u^12)/
       (22583328768000*b^3*E^u) + (396933179*d^16*K0*M^5*Sqrt[Pi]*u^12)/
       (90333315072000*b^3*E^u) + (16196068501663*K1*M^5*Sqrt[Pi]*u^12)/
       (1139337969677107200*b^3*E^u) + (121120489578943*d^2*K1*M^5*Sqrt[Pi]*
        u^12)/(1424172462096384000*b^3*E^u) + 
      (7046533980391*d^4*K1*M^5*Sqrt[Pi]*u^12)/(178021557762048000*b^3*E^u) - 
      (1486962315583*d^6*K1*M^5*Sqrt[Pi]*u^12)/(8138128354836480*b^3*E^u) - 
      (582021622181*d^8*K1*M^5*Sqrt[Pi]*u^12)/(36991492521984000*b^3*E^u) - 
      (2879000357183*d^10*K1*M^5*Sqrt[Pi]*u^12)/(67817736290304000*b^3*E^u) + 
      (42269760151*d^12*K1*M^5*Sqrt[Pi]*u^12)/(711374856192000*b^3*E^u) + 
      (34768099*d^14*K1*M^5*Sqrt[Pi]*u^12)/(903333150720*b^3*E^u) + 
      (374788553*d^16*K1*M^5*Sqrt[Pi]*u^12)/(90333315072000*b^3*E^u) - 
      (1369588336667*K0*K1*M^5*Sqrt[Pi]*u^12)/(378451423494144000*b^3) + 
      (1349788479511*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(7723498438656000*b^3) + 
      (3879893691839*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(8601168715776000*b^3) - 
      (3639561516407*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(8601168715776000*b^3) - 
      (24498726122723*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(27032244535296000*b^3) + 
      (8648428812343*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(27032244535296000*b^3) + 
      (450392134579*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(1039701712896000*b^3) + 
      (98038423081*d^14*K0*K1*M^5*Sqrt[Pi]*u^12)/(13516122267648000*b^3) - 
      (100990589981*d^16*K0*K1*M^5*Sqrt[Pi]*u^12)/(2162579562823680*b^3) - 
      (12989206981*d^18*K0*K1*M^5*Sqrt[Pi]*u^12)/(2002388484096000*b^3) + 
      (109297621*K0*M^5*Sqrt[Pi]*u^13)/(3423491495424000*b^3*E^u) - 
      (946010201293*d^2*K0*M^5*Sqrt[Pi]*u^13)/(118681038508032000*b^3*E^u) - 
      (1029052144199*d^4*K0*M^5*Sqrt[Pi]*u^13)/(118681038508032000*b^3*E^u) + 
      (112998758183*d^6*K0*M^5*Sqrt[Pi]*u^13)/(10172660443545600*b^3*E^u) + 
      (61497906557*d^8*K0*M^5*Sqrt[Pi]*u^13)/(3912561709056000*b^3*E^u) + 
      (187525613981*d^10*K0*M^5*Sqrt[Pi]*u^13)/(50863302217728000*b^3*E^u) - 
      (3031588583*d^12*K0*M^5*Sqrt[Pi]*u^13)/(355687428096000*b^3*E^u) - 
      (5483*d^14*K0*M^5*Sqrt[Pi]*u^13)/(1128038400*b^3*E^u) - 
      (977351*d^16*K0*M^5*Sqrt[Pi]*u^13)/(1881944064000*b^3*E^u) - 
      (11138443031*K0^2*M^5*Sqrt[Pi]*u^13)/(19918495973376000*b^3) - 
      (7676539027*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(1544699687731200*b^3) - 
      (2508195589721*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(94612855873536000*b^3) + 
      (159000569269*d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(5565462110208000*b^3) + 
      (1569263655307*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(27032244535296000*b^3) - 
      (1036546489007*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(27032244535296000*b^3) - 
      (481696956827*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(13516122267648000*b^3) + 
      (141240440767*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/(13516122267648000*b^3) + 
      (17480924029*d^16*K0^2*M^5*Sqrt[Pi]*u^13)/(2162579562823680*b^3) + 
      (15652692581*d^18*K0^2*M^5*Sqrt[Pi]*u^13)/(18021496356864000*b^3) + 
      (47689139*K1*M^5*Sqrt[Pi]*u^13)/(1294702238269440*b^3*E^u) - 
      (255133832269*d^2*K1*M^5*Sqrt[Pi]*u^13)/(32367555956736000*b^3*E^u) - 
      (13211953709*d^4*K1*M^5*Sqrt[Pi]*u^13)/(1611054821376000*b^3*E^u) + 
      (186156723593*d^6*K1*M^5*Sqrt[Pi]*u^13)/(16954434072576000*b^3*E^u) + 
      (760521204739*d^8*K1*M^5*Sqrt[Pi]*u^13)/(50863302217728000*b^3*E^u) + 
      (19623645133*d^10*K1*M^5*Sqrt[Pi]*u^13)/(5651478024192000*b^3*E^u) - 
      (2909469067*d^12*K1*M^5*Sqrt[Pi]*u^13)/(355687428096000*b^3*E^u) - 
      (79240853*d^14*K1*M^5*Sqrt[Pi]*u^13)/(16937496576000*b^3*E^u) - 
      (1410727*d^16*K1*M^5*Sqrt[Pi]*u^13)/(2822916096000*b^3*E^u) - 
      (32217594263*K1^2*M^5*Sqrt[Pi]*u^13)/(54064489070592000*b^3) - 
      (1732804056541*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(378451423494144000*b^3) - 
      (2499983862223*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(94612855873536000*b^3) + 
      (266360291059*d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(10512539541504000*b^3) + 
      (78411480281*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(1422749712384000*b^3) - 
      (64867270801*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(2079403425792000*b^3) - 
      (20878378501*d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(643624869888000*b^3) + 
      (1822947479*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(245747677593600*b^3) + 
      (358393139177*d^16*K1^2*M^5*Sqrt[Pi]*u^13)/(54064489070592000*b^3) + 
      (317802497*d^18*K1^2*M^5*Sqrt[Pi]*u^13)/(432515912564736*b^3) + 
      (1746402341*K0*M^5*Sqrt[Pi]*u^14)/(178021557762048000*b^3*E^u) + 
      (8042160043*d^2*K0*M^5*Sqrt[Pi]*u^14)/(44505389440512000*b^3*E^u) + 
      (21347581267*d^4*K0*M^5*Sqrt[Pi]*u^14)/(22252694720256000*b^3*E^u) - 
      (139279061*d^6*K0*M^5*Sqrt[Pi]*u^14)/(577992070656000*b^3*E^u) - 
      (20123531213*d^8*K0*M^5*Sqrt[Pi]*u^14)/(12715825554432000*b^3*E^u) - 
      (2882471369*d^10*K0*M^5*Sqrt[Pi]*u^14)/(6357912777216000*b^3*E^u) + 
      (1576961*d^12*K0*M^5*Sqrt[Pi]*u^14)/(2223046425600*b^3*E^u) + 
      (798409*d^14*K0*M^5*Sqrt[Pi]*u^14)/(2117187072000*b^3*E^u) + 
      (114559*d^16*K0*M^5*Sqrt[Pi]*u^14)/(2822916096000*b^3*E^u) + 
      (436788809*K1*M^5*Sqrt[Pi]*u^14)/(44505389440512000*b^3*E^u) + 
      (7940268451*d^2*K1*M^5*Sqrt[Pi]*u^14)/(44505389440512000*b^3*E^u) + 
      (42115432361*d^4*K1*M^5*Sqrt[Pi]*u^14)/(44505389440512000*b^3*E^u) - 
      (20757239*d^6*K1*M^5*Sqrt[Pi]*u^14)/(82570295808000*b^3*E^u) - 
      (1969041047*d^8*K1*M^5*Sqrt[Pi]*u^14)/(1271582555443200*b^3*E^u) - 
      (2778891497*d^10*K1*M^5*Sqrt[Pi]*u^14)/(6357912777216000*b^3*E^u) + 
      (30863491*d^12*K1*M^5*Sqrt[Pi]*u^14)/(44460928512000*b^3*E^u) + 
      (156089*d^14*K1*M^5*Sqrt[Pi]*u^14)/(423437414400*b^3*E^u) + 
      (269*d^16*K1*M^5*Sqrt[Pi]*u^14)/(6785856000*b^3*E^u) - 
      (839916449*K0*K1*M^5*Sqrt[Pi]*u^14)/(11826606984192000*b^3) + 
      (11843932319*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(15768809312256000*b^3) - 
      (5399*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(549972423000*b^3) - 
      (20864444399*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/(2956651746048000*b^3) - 
      (398758897*d^8*K0*K1*M^5*Sqrt[Pi]*u^14)/(70396470144000*b^3) + 
      (3492760853*d^10*K0*K1*M^5*Sqrt[Pi]*u^14)/(225268704460800*b^3) + 
      (2773975703*d^12*K0*K1*M^5*Sqrt[Pi]*u^14)/(422378820864000*b^3) - 
      (38058047*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(5746650624000*b^3) - 
      (117917*d^16*K0*K1*M^5*Sqrt[Pi]*u^14)/(37860286464*b^3) - 
      (274378879*d^18*K0*K1*M^5*Sqrt[Pi]*u^14)/(965437304832000*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^15)/(128076748800*b^3*E^u) - 
      (517529*d^2*K0*M^5*Sqrt[Pi]*u^15)/(112387347072000*b^3*E^u) - 
      (8877683*d^4*K0*M^5*Sqrt[Pi]*u^15)/(337162041216000*b^3*E^u) - 
      (339799*d^6*K0*M^5*Sqrt[Pi]*u^15)/(16055335296000*b^3*E^u) + 
      (10819*d^8*K0*M^5*Sqrt[Pi]*u^15)/(157405248000*b^3*E^u) + 
      (1602737*d^10*K0*M^5*Sqrt[Pi]*u^15)/(48166005888000*b^3*E^u) - 
      (12671*d^12*K0*M^5*Sqrt[Pi]*u^15)/(411675264000*b^3*E^u) - 
      (1013*d^14*K0*M^5*Sqrt[Pi]*u^15)/(58810752000*b^3*E^u) - 
      (d^16*K0*M^5*Sqrt[Pi]*u^15)/(522762240*b^3*E^u) - 
      (4237001*K0^2*M^5*Sqrt[Pi]*u^15)/(1930874609664000*b^3) + 
      (400444069*d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(11826606984192000*b^3) + 
      (105380153*d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(454869499392000*b^3) + 
      (80173241*d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(115947127296000*b^3) - 
      (1855158919*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/(6758061133824000*b^3) - 
      (2400234817*d^10*K0^2*M^5*Sqrt[Pi]*u^15)/(1689515283456000*b^3) - 
      (5105263*d^12*K0^2*M^5*Sqrt[Pi]*u^15)/(29640619008000*b^3) + 
      (34669787*d^14*K0^2*M^5*Sqrt[Pi]*u^15)/(52797352608000*b^3) + 
      (168598583*d^16*K0^2*M^5*Sqrt[Pi]*u^15)/(711374856192000*b^3) + 
      (8005037*d^18*K0^2*M^5*Sqrt[Pi]*u^15)/(422378820864000*b^3) + 
      (19*K1*M^5*Sqrt[Pi]*u^15)/(2305381478400*b^3*E^u) - 
      (515579*d^2*K1*M^5*Sqrt[Pi]*u^15)/(112387347072000*b^3*E^u) - 
      (550943*d^4*K1*M^5*Sqrt[Pi]*u^15)/(21072627576000*b^3*E^u) - 
      (336289*d^6*K1*M^5*Sqrt[Pi]*u^15)/(16055335296000*b^3*E^u) + 
      (243779*d^8*K1*M^5*Sqrt[Pi]*u^15)/(3567852288000*b^3*E^u) + 
      (92971*d^10*K1*M^5*Sqrt[Pi]*u^15)/(2833294464000*b^3*E^u) - 
      (6283*d^12*K1*M^5*Sqrt[Pi]*u^15)/(205837632000*b^3*E^u) - 
      (59*d^14*K1*M^5*Sqrt[Pi]*u^15)/(3459456000*b^3*E^u) - 
      (89*d^16*K1*M^5*Sqrt[Pi]*u^15)/(47048601600*b^3*E^u) - 
      (220481069*K1^2*M^5*Sqrt[Pi]*u^15)/(94612855873536000*b^3) + 
      (11902661*d^2*K1^2*M^5*Sqrt[Pi]*u^15)/(375447840768000*b^3) + 
      (24465449*d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(123193822752000*b^3) + 
      (36158933*d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(57973563648000*b^3) - 
      (314078143*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/(1351612226764800*b^3) - 
      (537525977*d^10*K1^2*M^5*Sqrt[Pi]*u^15)/(422378820864000*b^3) - 
      (40810883*d^12*K1^2*M^5*Sqrt[Pi]*u^15)/(241359326208000*b^3) + 
      (165988111*d^14*K1^2*M^5*Sqrt[Pi]*u^15)/(281585880576000*b^3) + 
      (971154883*d^16*K1^2*M^5*Sqrt[Pi]*u^15)/(4505374089216000*b^3) + 
      (58680863*d^18*K1^2*M^5*Sqrt[Pi]*u^15)/(3379030566912000*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^16)/(1152690739200*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi]*u^16)/(28817268480*b^3*E^u) + 
      (107*d^4*K0*M^5*Sqrt[Pi]*u^16)/(288172684800*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi]*u^16)/(2287084800*b^3*E^u) - 
      (67*d^8*K0*M^5*Sqrt[Pi]*u^16)/(82335052800*b^3*E^u) - 
      (19*d^10*K0*M^5*Sqrt[Pi]*u^16)/(20583763200*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi]*u^16)/(1960358400*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[Pi]*u^16)/(2940537600*b^3*E^u) + 
      (d^16*K0*M^5*Sqrt[Pi]*u^16)/(23524300800*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi]*u^16)/(1152690739200*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi]*u^16)/(28817268480*b^3*E^u) + 
      (107*d^4*K1*M^5*Sqrt[Pi]*u^16)/(288172684800*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi]*u^16)/(2287084800*b^3*E^u) - 
      (67*d^8*K1*M^5*Sqrt[Pi]*u^16)/(82335052800*b^3*E^u) - 
      (19*d^10*K1*M^5*Sqrt[Pi]*u^16)/(20583763200*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi]*u^16)/(1960358400*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[Pi]*u^16)/(2940537600*b^3*E^u) + 
      (d^16*K1*M^5*Sqrt[Pi]*u^16)/(23524300800*b^3*E^u) - 
      (1279237*K0*K1*M^5*Sqrt[Pi]*u^16)/(4730642793676800*b^3) - 
      (682837*d^2*K0*K1*M^5*Sqrt[Pi]*u^16)/(151623166464000*b^3) - 
      (67065883*d^4*K0*K1*M^5*Sqrt[Pi]*u^16)/(985550582016000*b^3) - 
      (414711757*d^6*K0*K1*M^5*Sqrt[Pi]*u^16)/(2956651746048000*b^3) + 
      (9812843*d^8*K0*K1*M^5*Sqrt[Pi]*u^16)/(112634352230400*b^3) + 
      (43057433*d^10*K0*K1*M^5*Sqrt[Pi]*u^16)/(140792940288000*b^3) + 
      (1358837*d^12*K0*K1*M^5*Sqrt[Pi]*u^16)/(211189410432000*b^3) - 
      (781577*d^14*K0*K1*M^5*Sqrt[Pi]*u^16)/(5631717611520*b^3) - 
      (5536633*d^16*K0*K1*M^5*Sqrt[Pi]*u^16)/(125149280256000*b^3) - 
      (2760517*d^18*K0*K1*M^5*Sqrt[Pi]*u^16)/(844757641728000*b^3) - 
      (6833*K0^2*M^5*Sqrt[Pi]*u^17)/(4730642793676800*b^3) + 
      (145081*d^2*K0^2*M^5*Sqrt[Pi]*u^17)/(739162936512000*b^3) + 
      (1471663*d^4*K0^2*M^5*Sqrt[Pi]*u^17)/(739162936512000*b^3) + 
      (528439*d^6*K0^2*M^5*Sqrt[Pi]*u^17)/(105594705216000*b^3) - 
      (712469*d^8*K0^2*M^5*Sqrt[Pi]*u^17)/(241359326208000*b^3) - 
      (618671*d^10*K0^2*M^5*Sqrt[Pi]*u^17)/(60339831552000*b^3) - 
      (67289*d^12*K0^2*M^5*Sqrt[Pi]*u^17)/(422378820864000*b^3) + 
      (983363*d^14*K0^2*M^5*Sqrt[Pi]*u^17)/(211189410432000*b^3) + 
      (435187*d^16*K0^2*M^5*Sqrt[Pi]*u^17)/(307184596992000*b^3) + 
      (14233*d^18*K0^2*M^5*Sqrt[Pi]*u^17)/(140792940288000*b^3) - 
      (7321*K1^2*M^5*Sqrt[Pi]*u^17)/(4730642793676800*b^3) + 
      (755747*d^2*K1^2*M^5*Sqrt[Pi]*u^17)/(3942202328064000*b^3) + 
      (5692537*d^4*K1^2*M^5*Sqrt[Pi]*u^17)/(2956651746048000*b^3) + 
      (14320387*d^6*K1^2*M^5*Sqrt[Pi]*u^17)/(2956651746048000*b^3) - 
      (4867463*d^8*K1^2*M^5*Sqrt[Pi]*u^17)/(1689515283456000*b^3) - 
      (163939*d^10*K1^2*M^5*Sqrt[Pi]*u^17)/(16563875328000*b^3) - 
      (193*d^12*K1^2*M^5*Sqrt[Pi]*u^17)/(1371359808000*b^3) + 
      (1899091*d^14*K1^2*M^5*Sqrt[Pi]*u^17)/(422378820864000*b^3) + 
      (4617617*d^16*K1^2*M^5*Sqrt[Pi]*u^17)/(3379030566912000*b^3) + 
      (9683*d^18*K1^2*M^5*Sqrt[Pi]*u^17)/(99383251968000*b^3) - 
      (61*K0*K1*M^5*Sqrt[Pi]*u^18)/(295665174604800*b^3) - 
      (1361*d^2*K0*K1*M^5*Sqrt[Pi]*u^18)/(147832587302400*b^3) - 
      (6509*d^4*K0*K1*M^5*Sqrt[Pi]*u^18)/(49277529100800*b^3) - 
      (841*d^6*K0*K1*M^5*Sqrt[Pi]*u^18)/(2593554163200*b^3) + 
      (251*d^8*K0*K1*M^5*Sqrt[Pi]*u^18)/(1759911753600*b^3) + 
      (2161*d^10*K0*K1*M^5*Sqrt[Pi]*u^18)/(3016991577600*b^3) + 
      (89*d^12*K0*K1*M^5*Sqrt[Pi]*u^18)/(2346549004800*b^3) - 
      (757*d^14*K0*K1*M^5*Sqrt[Pi]*u^18)/(2346549004800*b^3) - 
      (1423*d^16*K0*K1*M^5*Sqrt[Pi]*u^18)/(14079294028800*b^3) - 
      (d^18*K0*K1*M^5*Sqrt[Pi]*u^18)/(135377827200*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^19)/(15359229849600*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi]*u^19)/(1279935820800*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^19)/(426645273600*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi]*u^19)/(1279935820800*b^3) - 
      (37*d^10*K0^2*M^5*Sqrt[Pi]*u^19)/(7679614924800*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^19)/(1279935820800*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi]*u^19)/(426645273600*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi]*u^19)/(1279935820800*b^3) + 
      (d^18*K0^2*M^5*Sqrt[Pi]*u^19)/(15359229849600*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^19)/(15359229849600*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi]*u^19)/(1279935820800*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^19)/(426645273600*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi]*u^19)/(1279935820800*b^3) - 
      (37*d^10*K1^2*M^5*Sqrt[Pi]*u^19)/(7679614924800*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^19)/(1279935820800*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi]*u^19)/(426645273600*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi]*u^19)/(1279935820800*b^3) + 
      (d^18*K1^2*M^5*Sqrt[Pi]*u^19)/(15359229849600*b^3))/Pi}, -2, 13, 1]}, 
 3, 5, 1]


==> anc/spectrum_10_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((933*d^6*K1^2*M^4*Sqrt[3/(7*Pi)]*u^2)/(1478048*b^2) - 
      (5*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(1478048*b^2) - 
      (3*K0^2*M^4*Sqrt[21/Pi]*u^2)/(5912192*b^2) - 
      (15*d^4*K0^2*M^4*Sqrt[21/Pi]*u^2)/(2956096*b^2) + 
      (9*d^6*K0^2*M^4*Sqrt[21/Pi]*u^2)/(227392*b^2) - 
      (63*d^8*K0^2*M^4*Sqrt[21/Pi]*u^2)/(5912192*b^2) - 
      (63*d^10*K0^2*M^4*Sqrt[21/Pi]*u^2)/(5912192*b^2) - 
      (5*d^4*K1^2*M^4*Sqrt[21/Pi]*u^2)/(369512*b^2) - 
      (3*d^8*K1^2*M^4*Sqrt[21/Pi]*u^2)/(134368*b^2) - 
      (7*d^10*K1^2*M^4*Sqrt[21/Pi]*u^2)/(268736*b^2) - 
      (75*Sqrt[21]*d^2*K0^2*M^4*u^2)/(5912192*b^2*Sqrt[Pi]) - 
      (5*Sqrt[21]*d^2*K1^2*M^4*u^2)/(173888*b^2*Sqrt[Pi]) + 
      (25*d^6*K1^2*M^4*u^2)/(739024*b^2*Sqrt[21*Pi]) - 
      (119047*d^2*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/(236487680*b^2) + 
      (9073*d^6*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^3)/(11824384*b^2) - 
      (7697*d^8*K0*K1*M^4*Sqrt[21/Pi]*u^3)/(118243840*b^2) - 
      (8389*d^10*K0*K1*M^4*Sqrt[21/Pi]*u^3)/(118243840*b^2) - 
      (7937*K0*K1*M^4*u^3)/(118243840*b^2*Sqrt[21*Pi]) - 
      (44453*d^2*K0*K1*M^4*u^3)/(236487680*b^2*Sqrt[21*Pi]) - 
      (521*d^4*K0*K1*M^4*u^3)/(695552*b^2*Sqrt[21*Pi]) - 
      (1357*d^2*K0^2*M^4*Sqrt[3/(7*Pi)]*u^4)/(7390240*b^2) - 
      (16241*d^4*K0^2*M^4*Sqrt[3/(7*Pi)]*u^4)/(189190144*b^2) + 
      (27*d^6*K0^2*M^4*Sqrt[3/(7*Pi)]*u^4)/(46189*b^2) - 
      (61*d^10*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/(869440*b^2) - 
      (168343*d^8*K1^2*M^4*Sqrt[7/(3*Pi)]*u^4)/(1418926080*b^2) - 
      (220021*d^10*K1^2*M^4*Sqrt[7/(3*Pi)]*u^4)/(1418926080*b^2) - 
      (2471*d^8*K0^2*M^4*Sqrt[21/Pi]*u^4)/(118243840*b^2) - 
      (123323*d^2*K1^2*M^4*u^4)/(109148160*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (2551*K0^2*M^4*u^4)/(118243840*b^2*Sqrt[21*Pi]) + 
      (547*d^4*K0^2*M^4*u^4)/(189190144*b^2*Sqrt[21*Pi]) + 
      (5*d^6*K0^2*M^4*u^4)/(1478048*b^2*Sqrt[21*Pi]) - 
      (61277*K1^2*M^4*u^4)/(1418926080*b^2*Sqrt[21*Pi]) - 
      (434233*d^4*K1^2*M^4*u^4)/(709463040*b^2*Sqrt[21*Pi]) + 
      (525149*d^6*K1^2*M^4*u^4)/(141892608*b^2*Sqrt[21*Pi]) - 
      (17*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^5)/(3477760*b^2) - 
      (35029*d^2*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^5)/(118243840*b^2) - 
      (393993*d^8*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^5)/(1891901440*b^2) - 
      (44779*d^10*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^5)/(354731520*b^2) - 
      (4519*K0*K1*M^4*u^5)/(236487680*b^2*Sqrt[21*Pi]) - 
      (16519*d^4*K0*K1*M^4*u^5)/(32248320*b^2*Sqrt[21*Pi]) + 
      (1831*d^6*K0*K1*M^4*u^5)/(622336*b^2*Sqrt[21*Pi]) + 
      (1891*d^8*K0*K1*M^4*u^5)/(1891901440*b^2*Sqrt[21*Pi]) - 
      (K0^2*M^4*Sqrt[7/(3*Pi)]*u^6)/(7390240*b^2) - 
      (23227*d^4*K0^2*M^4*Sqrt[7/(3*Pi)]*u^6)/(1418926080*b^2) - 
      (1511*d^10*K0^2*M^4*Sqrt[7/(3*Pi)]*u^6)/(70946304*b^2) - 
      (K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/(1279080*b^2) - 
      (29411*d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/(1064194560*b^2) - 
      (18497*d^2*K0^2*M^4*u^6)/(218296320*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (2581*Sqrt[21]*d^2*K0^2*M^4*u^6)/(945950720*b^2*Sqrt[Pi]) - 
      (631*K0^2*M^4*u^6)/(141892608*b^2*Sqrt[21*Pi]) + 
      (565*d^4*K0^2*M^4*u^6)/(21829632*b^2*Sqrt[21*Pi]) + 
      (1535*d^6*K0^2*M^4*u^6)/(3224832*b^2*Sqrt[21*Pi]) - 
      (1171*d^8*K0^2*M^4*u^6)/(12899328*b^2*Sqrt[21*Pi]) - 
      (823*K1^2*M^4*u^6)/(425677824*b^2*Sqrt[21*Pi]) - 
      (32051*d^4*K1^2*M^4*u^6)/(266048640*b^2*Sqrt[21*Pi]) + 
      (342649*d^6*K1^2*M^4*u^6)/(532097280*b^2*Sqrt[21*Pi]) - 
      (246137*d^8*K1^2*M^4*u^6)/(2128389120*b^2*Sqrt[21*Pi]) - 
      (11593*d^10*K1^2*M^4*u^6)/(56010240*b^2*Sqrt[21*Pi]) - 
      (79*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^7)/(177365760*b^2) + 
      (11471*d^6*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^7)/(266048640*b^2) - 
      (3503*d^8*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^7)/(532097280*b^2) - 
      (14203*d^10*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^7)/(1064194560*b^2) - 
      (25*K0*K1*M^4*u^7)/(53209728*b^2*Sqrt[21*Pi]) - 
      (48751*d^2*K0*K1*M^4*u^7)/(532097280*b^2*Sqrt[21*Pi]) - 
      (1181*d^4*K0*K1*M^4*u^7)/(20465280*b^2*Sqrt[21*Pi]) - 
      (3331*d^10*K0*K1*M^4*u^7)/(354731520*b^2*Sqrt[21*Pi]) - 
      (K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/(66512160*b^2) - 
      (K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/(53209728*b^2) + 
      (31*d^6*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/(6821760*b^2) - 
      (5*d^2*K0^2*M^4*u^8)/(569088*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (5503*d^2*K1^2*M^4*u^8)/(532097280*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (67*K0^2*M^4*u^8)/(266048640*b^2*Sqrt[21*Pi]) - 
      (67*d^4*K0^2*M^4*u^8)/(13302432*b^2*Sqrt[21*Pi]) + 
      (1471*d^6*K0^2*M^4*u^8)/(53209728*b^2*Sqrt[21*Pi]) - 
      (173*d^8*K0^2*M^4*u^8)/(53209728*b^2*Sqrt[21*Pi]) - 
      (1087*d^10*K0^2*M^4*u^8)/(106419456*b^2*Sqrt[21*Pi]) - 
      (37*K1^2*M^4*u^8)/(133024320*b^2*Sqrt[21*Pi]) - 
      (37*d^4*K1^2*M^4*u^8)/(6651216*b^2*Sqrt[21*Pi]) - 
      (d^8*K1^2*M^4*u^8)/(284544*b^2*Sqrt[21*Pi]) - (25*d^10*K1^2*M^4*u^8)/
       (2086656*b^2*Sqrt[21*Pi]) - (K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/
       (66512160*b^2) - (d^2*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/(6046560*b^2) - 
      (d^4*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/(6651216*b^2) + 
      (7*d^6*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/(11085360*b^2) - 
      (d^8*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/(13302432*b^2) - 
      (d^10*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/(4434144*b^2) - 
      (d^2*K0*K1*M^4*u^9)/(554268*b^2*Sqrt[21*Pi]) + 
      (d^6*K0*K1*M^4*u^9)/(277134*b^2*Sqrt[21*Pi]) - 
      (d^10*K0*K1*M^4*u^9)/(554268*b^2*Sqrt[21*Pi]) - 
      (d^2*K0^2*M^4*u^10)/(6651216*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^10)/(6651216*Sqrt[21]*b^2*Sqrt[Pi]) + 
      (d^6*K0^2*M^4*u^10)/(3325608*b^2*Sqrt[21*Pi]) - 
      (d^10*K0^2*M^4*u^10)/(6651216*b^2*Sqrt[21*Pi]) + 
      (d^6*K1^2*M^4*u^10)/(3325608*b^2*Sqrt[21*Pi]) - 
      (d^10*K1^2*M^4*u^10)/(6651216*b^2*Sqrt[21*Pi]))/Pi, 0, 
    ((-75*K1^2*M^4*Sqrt[3/(7*Pi)]*u^2)/(7998848*b^2) - 
      (65*d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(615296*b^2) + 
      (1013*d^6*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(6180928*b^2) - 
      (329*d^8*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(727168*b^2) + 
      (1305*K0^2*M^4*Sqrt[21/Pi]*u^2)/(543921664*b^2) + 
      (25485*d^4*K0^2*M^4*Sqrt[21/Pi]*u^2)/(543921664*b^2) - 
      (7617*d^6*K0^2*M^4*Sqrt[21/Pi]*u^2)/(33995104*b^2) + 
      (18675*d^8*K0^2*M^4*Sqrt[21/Pi]*u^2)/(543921664*b^2) + 
      (531*d^10*K0^2*M^4*Sqrt[21/Pi]*u^2)/(7156864*b^2) + 
      (423*d^12*K0^2*M^4*Sqrt[21/Pi]*u^2)/(543921664*b^2) + 
      (1185*d^4*K1^2*M^4*Sqrt[21/Pi]*u^2)/(16997552*b^2) + 
      (591*d^10*K1^2*M^4*Sqrt[21/Pi]*u^2)/(12361856*b^2) + 
      (99*d^12*K1^2*M^4*Sqrt[21/Pi]*u^2)/(6180928*b^2) + 
      (8907*Sqrt[21]*d^2*K0^2*M^4*u^2)/(135980416*b^2*Sqrt[Pi]) - 
      (25*K1^2*M^4*u^2)/(1478048*b^2*Sqrt[21*Pi]) + 
      (571141*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/(10878433280*b^2) + 
      (7009257*d^10*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/(2719608320*b^2) + 
      (1637483*d^12*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/(10878433280*b^2) + 
      (1208731*d^2*K0*K1*M^4*u^3)/(247237120*b^2*Sqrt[21*Pi]) + 
      (63846667*d^4*K0*K1*M^4*u^3)/(10878433280*b^2*Sqrt[21*Pi]) - 
      (12510221*d^6*K0*K1*M^4*u^3)/(679902080*b^2*Sqrt[21*Pi]) - 
      (7604251*d^8*K0*K1*M^4*u^3)/(10878433280*b^2*Sqrt[21*Pi]) + 
      (214853*K0^2*M^4*Sqrt[3/(7*Pi)]*u^4)/(10878433280*b^2) - 
      (1077114092317*d^6*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/
       (1507391864309760*b^2) + (111665221*d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*u^4)/
       (163176499200*b^2) + (174001*d^8*K1^2*M^4*Sqrt[7/(3*Pi)]*u^4)/
       (10041630720*b^2) + (9942971*d^2*K0^2*M^4*u^4)/
       (5439216640*Sqrt[21]*b^2*Sqrt[Pi]) + (22717441*d^4*K0^2*M^4*u^4)/
       (10878433280*b^2*Sqrt[21*Pi]) - (2791744125617*d^6*K0^2*M^4*u^4)/
       (1507391864309760*b^2*Sqrt[21*Pi]) - (31973*d^8*K0^2*M^4*u^4)/
       (988948480*b^2*Sqrt[21*Pi]) + (15108151*d^10*K0^2*M^4*u^4)/
       (5439216640*b^2*Sqrt[21*Pi]) + (62929*d^12*K0^2*M^4*u^4)/
       (472975360*b^2*Sqrt[21*Pi]) + (105345781*K1^2*M^4*u^4)/
       (652705996800*b^2*Sqrt[21*Pi]) + (3308952841*d^4*K1^2*M^4*u^4)/
       (652705996800*b^2*Sqrt[21*Pi]) - (71292301*d^6*K1^2*M^4*u^4)/
       (4079412480*b^2*Sqrt[21*Pi]) + (12002491*d^10*K1^2*M^4*u^4)/
       (1717647360*b^2*Sqrt[21*Pi]) + (15048421*d^12*K1^2*M^4*u^4)/
       (43513733120*b^2*Sqrt[21*Pi]) + (88403*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^5)/
       (4799308800*b^2) - (101297*d^8*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^5)/
       (5439216640*b^2) + (105434237*d^2*K0*K1*M^4*u^5)/
       (27196083200*b^2*Sqrt[21*Pi]) + (5483593*d^4*K0*K1*M^4*u^5)/
       (1274816400*b^2*Sqrt[21*Pi]) - (29201737*d^6*K0*K1*M^4*u^5)/
       (2039706240*b^2*Sqrt[21*Pi]) + (95409541*d^10*K0*K1*M^4*u^5)/
       (16317649920*b^2*Sqrt[21*Pi]) + (23417*d^12*K0*K1*M^4*u^5)/
       (79988480*b^2*Sqrt[21*Pi]) - (681063*d^6*K0^2*M^4*Sqrt[3/(7*Pi)]*u^6)/
       (836802560*b^2) + (39887*d^10*K0^2*M^4*Sqrt[3/(7*Pi)]*u^6)/
       (116346880*b^2) + (345077*d^12*K0^2*M^4*Sqrt[7/(3*Pi)]*u^6)/
       (43513733120*b^2) + (20494759*d^10*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/
       (97905899520*b^2) + (16483057*d^2*K0^2*M^4*u^6)/
       (25104076800*Sqrt[21]*b^2*Sqrt[Pi]) + (644323*d^2*K1^2*M^4*u^6)/
       (684656640*Sqrt[21]*b^2*Sqrt[Pi]) + (4708103*K0^2*M^4*u^6)/
       (217568665600*b^2*Sqrt[21*Pi]) + (9757609*d^4*K0^2*M^4*u^6)/
       (12798156800*b^2*Sqrt[21*Pi]) - (2166629*d^8*K0^2*M^4*u^6)/
       (26108239872*b^2*Sqrt[21*Pi]) + (11233*K1^2*M^4*u^6)/
       (354410496*b^2*Sqrt[21*Pi]) + (415403753*d^4*K1^2*M^4*u^6)/
       (391623598080*b^2*Sqrt[21*Pi]) - (3294041*d^6*K1^2*M^4*u^6)/
       (959861760*b^2*Sqrt[21*Pi]) - (12080065*d^8*K1^2*M^4*u^6)/
       (78324719616*b^2*Sqrt[21*Pi]) + (238789*d^12*K1^2*M^4*u^6)/
       (2738626560*b^2*Sqrt[21*Pi]) + (22939*d^12*K0*K1*M^4*Sqrt[7/(3*Pi)]*
        u^7)/(3059559360*b^2) + (7643651*K0*K1*M^4*u^7)/
       (489529497600*b^2*Sqrt[21*Pi]) + (230976043*d^2*K0*K1*M^4*u^7)/
       (489529497600*b^2*Sqrt[21*Pi]) + (62273*d^4*K0*K1*M^4*u^7)/
       (112483800*b^2*Sqrt[21*Pi]) - (14014067*d^6*K0*K1*M^4*u^7)/
       (8158824960*b^2*Sqrt[21*Pi]) - (13555799*d^8*K0*K1*M^4*u^7)/
       (97905899520*b^2*Sqrt[21*Pi]) + (3246083*d^10*K0*K1*M^4*u^7)/
       (4256778240*b^2*Sqrt[21*Pi]) - (28909*d^6*K0^2*M^4*Sqrt[3/(7*Pi)]*u^8)/
       (494474240*b^2) + (95912917*K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/
       (3683219939942400*b^2) + (3404317*d^2*K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/
       (489529497600*b^2) + (9677*d^12*K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/
       (9790589952*b^2) + (5207623*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/
       (1227739979980800*b^2) - (45853*d^8*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/
       (10878433280*b^2) + (35*d^12*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/
       (26604864*b^2) + (5698969*d^2*K1^2*M^4*u^8)/(97905899520*Sqrt[21]*b^2*
        Sqrt[Pi]) + (5067713633*K0^2*M^4*u^8)/(3683219939942400*b^2*
        Sqrt[21*Pi]) + (328591*d^4*K0^2*M^4*u^8)/(5562835200*b^2*
        Sqrt[21*Pi]) - (2155271*d^8*K0^2*M^4*u^8)/(97905899520*b^2*
        Sqrt[21*Pi]) + (467531*d^10*K0^2*M^4*u^8)/(5759170560*b^2*
        Sqrt[21*Pi]) + (2282756939*K1^2*M^4*u^8)/(1227739979980800*b^2*
        Sqrt[21*Pi]) + (3559993*d^4*K1^2*M^4*u^8)/(48952949760*b^2*
        Sqrt[21*Pi]) - (2064511*d^6*K1^2*M^4*u^8)/(9790589952*b^2*
        Sqrt[21*Pi]) + (9628349*d^10*K1^2*M^4*u^8)/(97905899520*b^2*
        Sqrt[21*Pi]) + (10123*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/
       (403861835520*b^2) + (143880437*d^4*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/
       (52502038617600*b^2) + (56024611*d^10*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/
       (32455805690880*b^2) + (1723523*K0*K1*M^4*u^9)/
       (4038618355200*b^2*Sqrt[21*Pi]) + (2195003*d^2*K0*K1*M^4*u^9)/
       (122382374400*b^2*Sqrt[21*Pi]) + (3621853*d^4*K0*K1*M^4*u^9)/
       (617671042560*b^2*Sqrt[21*Pi]) - (810461*d^6*K0*K1*M^4*u^9)/
       (12238237440*b^2*Sqrt[21*Pi]) - (327791*d^8*K0*K1*M^4*u^9)/
       (24476474880*b^2*Sqrt[21*Pi]) + (28070563*d^10*K0*K1*M^4*u^9)/
       (1411121986560*b^2*Sqrt[21*Pi]) + (16543*d^12*K0*K1*M^4*u^9)/
       (4079412480*b^2*Sqrt[21*Pi]) + (9547*d^4*K1^2*M^4*Sqrt[3/(7*Pi)]*u^10)/
       (13598041600*b^2) + (137*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/
       (68840085600*b^2) + (709*d^2*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/
       (4707014400*b^2) + (211*d^4*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/
       (799884800*b^2) + (359*d^10*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/
       (1019853120*b^2) + (83243*d^12*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/
       (1041362749440*b^2) + (173*K1^2*M^4*Sqrt[7/(3*Pi)]*u^10)/
       (68840085600*b^2) - (37*d^2*K0^2*M^4*u^10)/(532097280*Sqrt[21]*b^2*
        Sqrt[Pi]) + (32803*d^2*K1^2*M^4*u^10)/(30595593600*Sqrt[21]*b^2*
        Sqrt[Pi]) + (8741*K0^2*M^4*u^10)/(220288273920*b^2*Sqrt[21*Pi]) - 
      (12437*d^6*K0^2*M^4*u^10)/(3059559360*b^2*Sqrt[21*Pi]) - 
      (1999*d^8*K0^2*M^4*u^10)/(1631764992*b^2*Sqrt[21*Pi]) - 
      (d^10*K0^2*M^4*u^10)/(2217072*b^2*Sqrt[21*Pi]) - 
      (1919251*d^12*K0^2*M^4*u^10)/(11454990243840*b^2*Sqrt[21*Pi]) + 
      (8741*K1^2*M^4*u^10)/(220288273920*b^2*Sqrt[21*Pi]) - 
      (6857*d^6*K1^2*M^4*u^10)/(1529779680*b^2*Sqrt[21*Pi]) - 
      (35593*d^8*K1^2*M^4*u^10)/(24476474880*b^2*Sqrt[21*Pi]) + 
      (13621*d^10*K1^2*M^4*u^10)/(6119118720*b^2*Sqrt[21*Pi]) + 
      (11623*d^12*K1^2*M^4*u^10)/(24476474880*b^2*Sqrt[21*Pi]) + 
      (8649*d^2*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^11)/(123742178560*b^2) + 
      (K0*K1*M^4*Sqrt[7/(3*Pi)]*u^11)/(1019853120*b^2) + 
      (1739*d^4*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^11)/(59661407520*b^2) - 
      (5087*d^6*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^11)/(29830703760*b^2) + 
      (1021*d^10*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^11)/(119322815040*b^2) - 
      (48247*d^2*K0*K1*M^4*u^11)/(1113679607040*b^2*Sqrt[21*Pi]) + 
      (367*d^4*K0*K1*M^4*u^11)/(1296987120*b^2*Sqrt[21*Pi]) + 
      (439*d^6*K0*K1*M^4*u^11)/(1084752864*b^2*Sqrt[21*Pi]) - 
      (d^8*K0*K1*M^4*u^11)/(2333760*b^2*Sqrt[21*Pi]) + 
      (89*d^10*K0*K1*M^4*u^11)/(259397424*b^2*Sqrt[21*Pi]) + 
      (59*d^12*K0*K1*M^4*u^11)/(382444920*b^2*Sqrt[21*Pi]) + 
      (K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(15297796800*b^2) + 
      (d^2*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(849877600*b^2) + 
      (71*d^4*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(15297796800*b^2) - 
      (d^6*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(152977968*b^2) - 
      (d^8*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(235350720*b^2) + 
      (d^10*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(305955936*b^2) + 
      (d^12*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(611911872*b^2) + 
      (K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(15297796800*b^2) + 
      (d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(849877600*b^2) + 
      (71*d^4*K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(15297796800*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(152977968*b^2) - 
      (d^8*K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(235350720*b^2) + 
      (d^10*K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(305955936*b^2) + 
      (d^12*K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(611911872*b^2))/Pi, 0, 
    ((144863*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(27196083200*b^2) + 
      (615577*d^4*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(1431372800*b^2) - 
      (102433*d^6*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(98894848*b^2) + 
      (43343*d^10*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(107494400*b^2) - 
      (11853*K0^2*M^4*Sqrt[21/Pi]*u^2)/(3199539200*b^2) - 
      (9010281*d^4*K0^2*M^4*Sqrt[21/Pi]*u^2)/(54392166400*b^2) + 
      (70203*d^6*K0^2*M^4*Sqrt[21/Pi]*u^2)/(145433600*b^2) + 
      (9171*d^8*K0^2*M^4*Sqrt[21/Pi]*u^2)/(290867200*b^2) - 
      (538773*d^10*K0^2*M^4*Sqrt[21/Pi]*u^2)/(2472371200*b^2) - 
      (320667*d^12*K0^2*M^4*Sqrt[21/Pi]*u^2)/(54392166400*b^2) + 
      (13947*d^14*K0^2*M^4*Sqrt[21/Pi]*u^2)/(27196083200*b^2) - 
      (14967*d^8*K1^2*M^4*Sqrt[21/Pi]*u^2)/(494474240*b^2) + 
      (31129*d^12*K1^2*M^4*Sqrt[21/Pi]*u^2)/(2472371200*b^2) + 
      (16143*d^14*K1^2*M^4*Sqrt[21/Pi]*u^2)/(2472371200*b^2) - 
      (3306669*Sqrt[21]*d^2*K0^2*M^4*u^2)/(27196083200*b^2*Sqrt[Pi]) + 
      (2090683*Sqrt[21]*d^2*K1^2*M^4*u^2)/(27196083200*b^2*Sqrt[Pi]) - 
      (111534557*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/(1087843328000*b^2) + 
      (57445147*d^8*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/(57254912000*b^2) - 
      (57779613*d^10*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/(9889484800*b^2) - 
      (1048242623*d^2*K0*K1*M^4*u^3)/(108784332800*b^2*Sqrt[21*Pi]) - 
      (710123353*d^4*K0*K1*M^4*u^3)/(57254912000*b^2*Sqrt[21*Pi]) + 
      (20187140879*d^6*K0*K1*M^4*u^3)/(543921664000*b^2*Sqrt[21*Pi]) - 
      (28658881*d^12*K0*K1*M^4*u^3)/(63990784000*b^2*Sqrt[21*Pi]) + 
      (107595869*d^14*K0*K1*M^4*u^3)/(543921664000*b^2*Sqrt[21*Pi]) - 
      (1858229237*d^4*K0^2*M^4*Sqrt[3/(7*Pi)]*u^4)/(1087843328000*b^2) + 
      (566075429*d^8*K0^2*M^4*Sqrt[3/(7*Pi)]*u^4)/(1087843328000*b^2) - 
      (6238683761*d^12*K1^2*M^4*Sqrt[3/(7*Pi)]*u^4)/(21756866560000*b^2) + 
      (2102127*d^14*K1^2*M^4*Sqrt[3/(7*Pi)]*u^4)/(44042240000*b^2) - 
      (155440922759*d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*u^4)/(97905899520000*b^2) - 
      (1729661*d^2*K0^2*M^4*u^4)/(472975360*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (121868843*K0^2*M^4*u^4)/(1087843328000*b^2*Sqrt[21*Pi]) + 
      (3928758511*d^6*K0^2*M^4*u^4)/(271960832000*b^2*Sqrt[21*Pi]) - 
      (75563417*d^10*K0^2*M^4*u^4)/(10878433280*b^2*Sqrt[21*Pi]) - 
      (997123*d^12*K0^2*M^4*u^4)/(4404224000*b^2*Sqrt[21*Pi]) + 
      (16036901*d^14*K0^2*M^4*u^4)/(271960832000*b^2*Sqrt[21*Pi]) - 
      (69193595293*K1^2*M^4*u^4)/(195811799040000*b^2*Sqrt[21*Pi]) - 
      (2837586770089*d^4*K1^2*M^4*u^4)/(195811799040000*b^2*Sqrt[21*Pi]) + 
      (1389586364779*d^6*K1^2*M^4*u^4)/(32635299840000*b^2*Sqrt[21*Pi]) + 
      (258671820731*d^8*K1^2*M^4*u^4)/(65270599680000*b^2*Sqrt[21*Pi]) - 
      (58942031443*d^10*K1^2*M^4*u^4)/(2966845440000*b^2*Sqrt[21*Pi]) + 
      (19671357*d^14*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^5)/(494474240000*b^2) - 
      (89827879*d^4*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^5)/(49223680000*b^2) - 
      (8783198323*K0*K1*M^4*u^5)/(32635299840000*b^2*Sqrt[21*Pi]) - 
      (7652811037*d^2*K0*K1*M^4*u^5)/(858823680000*b^2*Sqrt[21*Pi]) + 
      (573162095557*d^6*K0*K1*M^4*u^5)/(16317649920000*b^2*Sqrt[21*Pi]) + 
      (2868195133*d^8*K0*K1*M^4*u^5)/(639907840000*b^2*Sqrt[21*Pi]) - 
      (276667757749*d^10*K0*K1*M^4*u^5)/(16317649920000*b^2*Sqrt[21*Pi]) - 
      (8893450639*d^12*K0*K1*M^4*u^5)/(10878433280000*b^2*Sqrt[21*Pi]) + 
      (44532306023*d^6*K0^2*M^4*Sqrt[3/(7*Pi)]*u^6)/(21756866560000*b^2) + 
      (486559069*d^14*K1^2*M^4*Sqrt[3/(7*Pi)]*u^6)/(43513733120000*b^2) - 
      (5084162381*d^12*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/(130541199360000*b^2) - 
      (175479907*d^12*K0^2*M^4*Sqrt[21/Pi]*u^6)/(21756866560000*b^2) - 
      (294130119599*d^2*K0^2*M^4*u^6)/(195811799040000*Sqrt[21]*b^2*
        Sqrt[Pi]) - (17677251037*d^2*K1^2*M^4*u^6)/(7678894080000*Sqrt[21]*
        b^2*Sqrt[Pi]) - (8162098097*K0^2*M^4*u^6)/(195811799040000*b^2*
        Sqrt[21*Pi]) - (36222561257*d^4*K0^2*M^4*u^6)/
       (15062446080000*b^2*Sqrt[21*Pi]) + (22297607093*d^8*K0^2*M^4*u^6)/
       (21756866560000*b^2*Sqrt[21*Pi]) - (18211770509*d^10*K0^2*M^4*u^6)/
       (5933690880000*b^2*Sqrt[21*Pi]) + (476546311*d^14*K0^2*M^4*u^6)/
       (21756866560000*b^2*Sqrt[21*Pi]) - (5794065931*K1^2*M^4*u^6)/
       (78324719616000*b^2*Sqrt[21*Pi]) - (428242457777*d^4*K1^2*M^4*u^6)/
       (130541199360000*b^2*Sqrt[21*Pi]) + (182649464191*d^6*K1^2*M^4*u^6)/
       (20611768320000*b^2*Sqrt[21*Pi]) + (584020120283*d^8*K1^2*M^4*u^6)/
       (391623598080000*b^2*Sqrt[21*Pi]) - (1745492118901*d^10*K1^2*M^4*u^6)/
       (391623598080000*b^2*Sqrt[21*Pi]) - (72973035647*K0*K1*M^4*u^7)/
       (2056023889920000*b^2*Sqrt[21*Pi]) - (182374522949*d^2*K0*K1*M^4*u^7)/
       (158155683840000*b^2*Sqrt[21*Pi]) - (66923508809*d^4*K0*K1*M^4*u^7)/
       (37382252544000*b^2*Sqrt[21*Pi]) + (3099759784969*d^6*K0*K1*M^4*u^7)/
       (685341296640000*b^2*Sqrt[21*Pi]) + (224751634411*d^8*K0*K1*M^4*u^7)/
       (228447098880000*b^2*Sqrt[21*Pi]) - (232759834831*d^10*K0*K1*M^4*u^7)/
       (97905899520000*b^2*Sqrt[21*Pi]) - (5547770219*d^12*K0*K1*M^4*u^7)/
       (32635299840000*b^2*Sqrt[21*Pi]) + (211940789*d^14*K0*K1*M^4*u^7)/
       (10878433280000*b^2*Sqrt[21*Pi]) - 
      (33010389*d^12*K0^2*M^4*Sqrt[3/(7*Pi)]*u^8)/(4351373312000*b^2) - 
      (697440476123449*d^12*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/
       (61344294999736320000*b^2) + (36048256260212719*d^14*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^8)/(33862050839854448640000*b^2) - 
      (7412848231*d^2*K0^2*M^4*u^8)/(60471290880000*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (131258754469*d^2*K1^2*M^4*u^8)/(881153095680000*Sqrt[21]*b^2*
        Sqrt[Pi]) - (15860499047*K0^2*M^4*u^8)/(4112047779840000*b^2*
        Sqrt[21*Pi]) - (797993096513*d^4*K0^2*M^4*u^8)/
       (4112047779840000*b^2*Sqrt[21*Pi]) + (323535417769*d^6*K0^2*M^4*u^8)/
       (685341296640000*b^2*Sqrt[21*Pi]) + (177956578781*d^8*K0^2*M^4*u^8)/
       (1370682593280000*b^2*Sqrt[21*Pi]) - (6391201573*d^10*K0^2*M^4*u^8)/
       (24476474880000*b^2*Sqrt[21*Pi]) + (1239481*d^14*K0^2*M^4*u^8)/
       (502081536000*b^2*Sqrt[21*Pi]) - (11300349271*K1^2*M^4*u^8)/
       (2467228667904000*b^2*Sqrt[21*Pi]) - (2920154395013*d^4*K1^2*M^4*u^8)/
       (12336143339520000*b^2*Sqrt[21*Pi]) + (292192580233*d^6*K1^2*M^4*u^8)/
       (514005972480000*b^2*Sqrt[21*Pi]) + (691916137793*d^8*K1^2*M^4*u^8)/
       (4112047779840000*b^2*Sqrt[21*Pi]) - (4939359361*d^10*K1^2*M^4*u^8)/
       (15458826240000*b^2*Sqrt[21*Pi]) + (13936908015558937*d^12*K1^2*M^4*
        u^8)/(282183756998787072000*b^2*Sqrt[21*Pi]) - 
      (5700174447216241*d^14*K1^2*M^4*u^8)/(1354482033594177945600*b^2*
        Sqrt[21*Pi]) - (535932289*K0*K1*M^4*u^9)/(385504479360000*b^2*
        Sqrt[21*Pi]) - (75775725757*d^2*K0*K1*M^4*u^9)/
       (1542017917440000*b^2*Sqrt[21*Pi]) - (60790009229*d^4*K0*K1*M^4*u^9)/
       (771008958720000*b^2*Sqrt[21*Pi]) + (92569172161*d^6*K0*K1*M^4*u^9)/
       (514005972480000*b^2*Sqrt[21*Pi]) + (557426113*d^8*K0*K1*M^4*u^9)/
       (8031343320000*b^2*Sqrt[21*Pi]) - (7951807291*d^10*K0*K1*M^4*u^9)/
       (73429424640000*b^2*Sqrt[21*Pi]) - (161674999*d^12*K0*K1*M^4*u^9)/
       (12238237440000*b^2*Sqrt[21*Pi]) + (3066589*d^14*K0*K1*M^4*u^9)/
       (2225134080000*b^2*Sqrt[21*Pi]) + (2326843009424777*d^6*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^10)/(1587283633118177280000*b^2) - 
      (16085498673503891*d^10*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/
       (12698269064945418240000*b^2) - (3202057*K1^2*M^4*Sqrt[7/(3*Pi)]*u^10)/
       (440576547840000*b^2) + (73910180897797*d^8*K1^2*M^4*Sqrt[7/(3*Pi)]*
        u^10)/(62246416985026560000*b^2) - (156354214943819*d^12*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^10)/(264547272186362880000*b^2) - 
      (9865401443*d^2*K0^2*M^4*u^10)/(3084035834880000*Sqrt[21]*b^2*
        Sqrt[Pi]) - (10693602583*d^2*K1^2*M^4*u^10)/(3084035834880000*
        Sqrt[21]*b^2*Sqrt[Pi]) - (18865361*K0^2*M^4*u^10)/
       (440576547840000*b^2*Sqrt[21*Pi]) - (16276017053*d^4*K0^2*M^4*u^10)/
       (3084035834880000*b^2*Sqrt[21*Pi]) + 
      (1567821861536153*d^6*K0^2*M^4*u^10)/(2222197086365448192000*b^2*
        Sqrt[21*Pi]) + (6083354261*d^8*K0^2*M^4*u^10)/(1028011944960000*b^2*
        Sqrt[21*Pi]) + (4117828564186993*d^10*K0^2*M^4*u^10)/
       (2539653812989083648000*b^2*Sqrt[21*Pi]) - (123499*d^12*K0^2*M^4*u^10)/
       (98894848000*b^2*Sqrt[21*Pi]) + (1264777*d^14*K0^2*M^4*u^10)/
       (9790589952000*b^2*Sqrt[21*Pi]) - (161256913*d^4*K1^2*M^4*u^10)/
       (26817702912000*b^2*Sqrt[21*Pi]) + (1375838459*d^6*K1^2*M^4*u^10)/
       (114223549440000*b^2*Sqrt[21*Pi]) - (622130558188369*d^8*K1^2*M^4*
        u^10)/(435724918895185920000*b^2*Sqrt[21*Pi]) - 
      (131398681*d^10*K1^2*M^4*u^10)/(16317649920000*b^2*Sqrt[21*Pi]) + 
      (557897455777*d^12*K1^2*M^4*u^10)/(211637817749090304*b^2*
        Sqrt[21*Pi]) + (2545471*d^14*K1^2*M^4*u^10)/(16317649920000*b^2*
        Sqrt[21*Pi]) - (74657071*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^11)/
       (23124761554752000*b^2) - (3274180498123*d^12*K0*K1*M^4*Sqrt[7/(3*Pi)]*
        u^11)/(13923540641387520000*b^2) - 
      (31024199653*d^14*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^11)/
       (41770621924162560000*b^2) + (72136469*K0*K1*M^4*u^11)/
       (9383961210624000*b^2*Sqrt[21*Pi]) - (401514187*d^2*K0*K1*M^4*u^11)/
       (771008958720000*b^2*Sqrt[21*Pi]) - (1064027521*d^4*K0*K1*M^4*u^11)/
       (771008958720000*b^2*Sqrt[21*Pi]) + (528300623*d^6*K0*K1*M^4*u^11)/
       (257002986240000*b^2*Sqrt[21*Pi]) + (156010117*d^8*K0*K1*M^4*u^11)/
       (85667662080000*b^2*Sqrt[21*Pi]) - (3337333*d^10*K0*K1*M^4*u^11)/
       (2159688960000*b^2*Sqrt[21*Pi]) + (657213062713*d^12*K0*K1*M^4*u^11)/
       (556941625655500800*b^2*Sqrt[21*Pi]) + 
      (463794913979*d^14*K0*K1*M^4*u^11)/(8354124384832512000*b^2*
        Sqrt[21*Pi]) - (7*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(37656115200*b^2) + 
      (29457298801*d^8*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(632888210972160000*
        b^2) - (24209553811*d^10*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/
       (1898664632916480000*b^2) + (57444383*d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*
        u^12)/(37973292658329600*b^2) - (39361877*d^4*K1^2*M^4*Sqrt[7/(3*Pi)]*
        u^12)/(1265776421944320*b^2) + (19827355411*d^6*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/(949332316458240000*b^2) + 
      (38318219*d^8*K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(1054813684953600*b^2) - 
      (101605591*d^10*K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(7594658531665920*b^2) - 
      (293413*d^2*K0^2*M^4*u^12)/(21416915520000*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (173889264953*d^2*K1^2*M^4*u^12)/(6645326215207680000*Sqrt[21]*b^2*
        Sqrt[Pi]) + (151*K0^2*M^4*u^12)/(432664960000*b^2*Sqrt[21*Pi]) - 
      (240503*d^4*K0^2*M^4*u^12)/(3426706483200*b^2*Sqrt[21*Pi]) + 
      (11117453*d^6*K0^2*M^4*u^12)/(128501493120000*b^2*Sqrt[21*Pi]) - 
      (154514999929*d^8*K0^2*M^4*u^12)/(632888210972160000*b^2*Sqrt[21*Pi]) + 
      (49350562021*d^10*K0^2*M^4*u^12)/(1898664632916480000*b^2*
        Sqrt[21*Pi]) - (100957*d^12*K0^2*M^4*u^12)/(4079412480000*b^2*
        Sqrt[21*Pi]) + (28549*d^14*K0^2*M^4*u^12)/(6119118720000*b^2*
        Sqrt[21*Pi]) - (223*K1^2*M^4*u^12)/(199691520000*b^2*Sqrt[21*Pi]) + 
      (26773633219*d^4*K1^2*M^4*u^12)/(201373521672960000*b^2*Sqrt[21*Pi]) - 
      (66964433483*d^6*K1^2*M^4*u^12)/(1329065243041536000*b^2*Sqrt[21*Pi]) - 
      (14555407663*d^8*K1^2*M^4*u^12)/(96309075582720000*b^2*Sqrt[21*Pi]) + 
      (25641621743*d^10*K1^2*M^4*u^12)/(949332316458240000*b^2*Sqrt[21*Pi]) - 
      (50731*d^12*K1^2*M^4*u^12)/(1468588492800*b^2*Sqrt[21*Pi]) + 
      (101*d^14*K1^2*M^4*u^12)/(27814176000*b^2*Sqrt[21*Pi]) + 
      (7*d^2*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/(10623470000*b^2) - 
      (111427*d^4*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/(18357356160000*b^2) + 
      (66043*d^6*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/(18357356160000*b^2) + 
      (102871*d^8*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/(18357356160000*b^2) - 
      (19417*d^10*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/(18357356160000*b^2) - 
      (9353*d^12*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/(2039706240000*b^2) - 
      (523*d^14*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/(798145920000*b^2) - 
      (1409*K0*K1*M^4*u^13)/(4283383104000*b^2*Sqrt[21*Pi]) - 
      (2173*d^2*K0*K1*M^4*u^13)/(251963712000*b^2*Sqrt[21*Pi]) + 
      (151*d^4*K0*K1*M^4*u^13)/(12361856000*b^2*Sqrt[21*Pi]) - 
      (151*d^6*K0*K1*M^4*u^13)/(22251340800*b^2*Sqrt[21*Pi]) + 
      (181331*d^8*K0*K1*M^4*u^13)/(25700298624000*b^2*Sqrt[21*Pi]) + 
      (151*d^10*K0*K1*M^4*u^13)/(333770112000*b^2*Sqrt[21*Pi]) + 
      (151*d^12*K0*K1*M^4*u^13)/(13350804480*b^2*Sqrt[21*Pi]) + 
      (151*d^14*K0*K1*M^4*u^13)/(66754022400*b^2*Sqrt[21*Pi]) + 
      (7*d^2*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(191222460000*b^2) + 
      (49*d^4*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(286833690000*b^2) + 
      (49*d^6*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(1721002140000*b^2) - 
      (203*d^8*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(430250535000*b^2) + 
      (49*d^10*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(1721002140000*b^2) + 
      (49*d^12*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(286833690000*b^2) + 
      (7*d^14*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(191222460000*b^2) + 
      (7*d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(191222460000*b^2) + 
      (49*d^4*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(286833690000*b^2) + 
      (49*d^6*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(1721002140000*b^2) - 
      (203*d^8*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(430250535000*b^2) + 
      (49*d^10*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(1721002140000*b^2) + 
      (49*d^12*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(286833690000*b^2) + 
      (7*d^14*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(191222460000*b^2))/Pi, 0, 
    ((1155121167301*d^4*K0^2*M^4*Sqrt[3/(7*Pi)]*u^2)/(543843339280384*b^2) + 
      (4163*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(591219200*b^2) + 
      (2775680367341*d^2*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (577833547985408000*b^2) - (22502279*d^6*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (13598041600*b^2) - (86382481*d^8*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (108784332800*b^2) + (6179293*d^10*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (5439216640*b^2) + (6760081*d^12*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (108784332800*b^2) - (159811*d^14*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (13598041600*b^2) + (3503*d^16*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (9889484800*b^2) + (23657*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (21756866560*b^2) + (13398606295037*d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (1024341289610496000*b^2) - (22411*d^4*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (35473152*b^2) + (596959*d^6*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (988948480*b^2) + (2719333*d^8*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (2966845440*b^2) - (2105153*d^10*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (2966845440*b^2) - (76187*d^12*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (741711360*b^2) - (229*d^14*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (228218880*b^2) + (1243*d^16*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/
       (257986560*b^2) + (65155384149133*Sqrt[21]*d^2*K0^2*M^4*u^2)/
       (577833547985408000*b^2*Sqrt[Pi]) - (5357037584109*Sqrt[21]*d^2*K1^2*
        M^4*u^2)/(170723548268416000*b^2*Sqrt[Pi]) + 
      (159756963799*d^4*K0^2*M^4*u^2)/(13596083482009600*b^2*Sqrt[21*Pi]) - 
      (15993563249*d^8*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^3)/(6527059968000*b^2) + 
      (88252583*K0*K1*M^4*u^3)/(271960832000*b^2*Sqrt[21*Pi]) + 
      (47376017*d^2*K0*K1*M^4*u^3)/(3803648000*b^2*Sqrt[21*Pi]) + 
      (161940199493*d^4*K0*K1*M^4*u^3)/(6527059968000*b^2*Sqrt[21*Pi]) - 
      (2316565871*d^6*K0*K1*M^4*u^3)/(42941184000*b^2*Sqrt[21*Pi]) + 
      (4061028683*d^10*K0*K1*M^4*u^3)/(125520384000*b^2*Sqrt[21*Pi]) + 
      (5993892833*d^12*K0*K1*M^4*u^3)/(3916235980800*b^2*Sqrt[21*Pi]) - 
      (1033760059*d^14*K0*K1*M^4*u^3)/(2447647488000*b^2*Sqrt[21*Pi]) + 
      (84771563*d^16*K0*K1*M^4*u^3)/(1780107264000*b^2*Sqrt[21*Pi]) - 
      (3483077681*d^8*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/(3263529984000*b^2) + 
      (275163397331*d^10*K1^2*M^4*Sqrt[7/(3*Pi)]*u^4)/(48952949760000*b^2) + 
      (400771983569*d^12*K1^2*M^4*Sqrt[7/(3*Pi)]*u^4)/
       (1174870794240000*b^2) + (5238793961*d^2*K0^2*M^4*u^4)/
       (1087843328000*Sqrt[21]*b^2*Sqrt[Pi]) + 
      (3323381267627*d^2*K1^2*M^4*u^4)/(205602388992000*Sqrt[21]*b^2*
        Sqrt[Pi]) + (73873811*K0^2*M^4*u^4)/(593369088000*b^2*Sqrt[21*Pi]) + 
      (4051552789*d^4*K0^2*M^4*u^4)/(407941248000*b^2*Sqrt[21*Pi]) - 
      (2963841481*d^6*K0^2*M^4*u^4)/(141892608000*b^2*Sqrt[21*Pi]) + 
      (42148607489*d^10*K0^2*M^4*u^4)/(3263529984000*b^2*Sqrt[21*Pi]) + 
      (5536481*d^12*K0^2*M^4*u^4)/(7648898400*b^2*Sqrt[21*Pi]) - 
      (1625986823*d^14*K0^2*M^4*u^4)/(9790589952000*b^2*Sqrt[21*Pi]) + 
      (25060309*d^16*K0^2*M^4*u^4)/(1780107264000*b^2*Sqrt[21*Pi]) + 
      (107735606873*K1^2*M^4*u^4)/(241885163520000*b^2*Sqrt[21*Pi]) + 
      (49300163130151*d^4*K1^2*M^4*u^4)/(1644819111936000*b^2*Sqrt[21*Pi]) - 
      (1320923673437*d^6*K1^2*M^4*u^4)/(19581179904000*b^2*Sqrt[21*Pi]) - 
      (7986596035321*d^8*K1^2*M^4*u^4)/(391623598080000*b^2*Sqrt[21*Pi]) - 
      (146216889229*d^14*K1^2*M^4*u^4)/(293717698560000*b^2*Sqrt[21*Pi]) + 
      (38781862577*d^16*K1^2*M^4*u^4)/(1174870794240000*b^2*Sqrt[21*Pi]) - 
      (18684073997*d^14*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^5)/(293717698560000*b^2) + 
      (1488271382161*K0*K1*M^4*u^5)/(4112047779840000*b^2*Sqrt[21*Pi]) + 
      (500036714321*d^2*K0*K1*M^4*u^5)/(37382252544000*b^2*Sqrt[21*Pi]) + 
      (10613308519309*d^4*K0*K1*M^4*u^5)/(411204777984000*b^2*Sqrt[21*Pi]) - 
      (1101896826727*d^6*K0*K1*M^4*u^5)/(19581179904000*b^2*Sqrt[21*Pi]) - 
      (306507282559*d^8*K0*K1*M^4*u^5)/(16317649920000*b^2*Sqrt[21*Pi]) + 
      (9898990867267*d^10*K0*K1*M^4*u^5)/(293717698560000*b^2*Sqrt[21*Pi]) + 
      (653267123797*d^12*K0*K1*M^4*u^5)/(293717698560000*b^2*Sqrt[21*Pi]) + 
      (1780968949*d^16*K0*K1*M^4*u^5)/(65270599680000*b^2*Sqrt[21*Pi]) + 
      (1658345453*d^16*K0^2*M^4*Sqrt[7/(3*Pi)]*u^6)/(2349741588480000*b^2) - 
      (1695845629789*d^6*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/(783247196160000*b^2) + 
      (3890594384959*d^2*K0^2*M^4*u^6)/(1644819111936000*Sqrt[21]*b^2*
        Sqrt[Pi]) + (182247044887447*d^2*K1^2*M^4*u^6)/
       (49344573358080000*Sqrt[21]*b^2*Sqrt[Pi]) + (78764692807*K0^2*M^4*u^6)/
       (1265245470720000*b^2*Sqrt[21*Pi]) + (7859252667853*d^4*K0^2*M^4*u^6)/
       (1644819111936000*b^2*Sqrt[21*Pi]) - (13841787109*d^6*K0^2*M^4*u^6)/
       (1374117888000*b^2*Sqrt[21*Pi]) - (359720013101*d^8*K0^2*M^4*u^6)/
       (97905899520000*b^2*Sqrt[21*Pi]) + (7259001434327*d^10*K0^2*M^4*u^6)/
       (1174870794240000*b^2*Sqrt[21*Pi]) + (57991973113*d^12*K0^2*M^4*u^6)/
       (130541199360000*b^2*Sqrt[21*Pi]) - (33750601403*d^14*K0^2*M^4*u^6)/
       (391623598080000*b^2*Sqrt[21*Pi]) + (442796886997*K1^2*M^4*u^6)/
       (4290832465920000*b^2*Sqrt[21*Pi]) + (68182953381503*d^4*K1^2*M^4*u^6)/
       (9868914671616000*b^2*Sqrt[21*Pi]) - (6171380465869*d^8*K1^2*M^4*u^6)/
       (1174870794240000*b^2*Sqrt[21*Pi]) + 
      (21462971076161*d^10*K1^2*M^4*u^6)/(2349741588480000*b^2*Sqrt[21*Pi]) + 
      (4898588042363*d^12*K1^2*M^4*u^6)/(7049224765440000*b^2*Sqrt[21*Pi]) - 
      (4247645573*d^14*K1^2*M^4*u^6)/(31896944640000*b^2*Sqrt[21*Pi]) + 
      (105864318151*d^16*K1^2*M^4*u^6)/(14098449530880000*b^2*Sqrt[21*Pi]) + 
      (104907856049*d^12*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^7)/
       (1762306191360000*b^2) + (24861582491*K0*K1*M^4*u^7)/
       (474467051520000*b^2*Sqrt[21*Pi]) + (11890060801559*d^2*K0*K1*M^4*u^7)/
       (6168071669760000*b^2*Sqrt[21*Pi]) + (846879162889*d^4*K0*K1*M^4*u^7)/
       (224293515264000*b^2*Sqrt[21*Pi]) - (683746705679*d^6*K0*K1*M^4*u^7)/
       (85667662080000*b^2*Sqrt[21*Pi]) - (969412013531*d^8*K0*K1*M^4*u^7)/
       (316311367680000*b^2*Sqrt[21*Pi]) + (782530051987*d^10*K0*K1*M^4*u^7)/
       (158155683840000*b^2*Sqrt[21*Pi]) - (1573512973*d^14*K0*K1*M^4*u^7)/
       (20026206720000*b^2*Sqrt[21*Pi]) + (7596061241*d^16*K0*K1*M^4*u^7)/
       (1762306191360000*b^2*Sqrt[21*Pi]) + (5209374595199*d^2*K0^2*M^4*u^8)/
       (24672286679040000*Sqrt[21]*b^2*Sqrt[Pi]) + 
      (12894727440689*d^2*K1^2*M^4*u^8)/(49344573358080000*Sqrt[21]*b^2*
        Sqrt[Pi]) + (6866501107*K0^2*M^4*u^8)/(1233614333952000*b^2*
        Sqrt[21*Pi]) + (300554095753*d^4*K0^2*M^4*u^8)/
       (704922476544000*b^2*Sqrt[21*Pi]) - (10836260597*d^6*K0^2*M^4*u^8)/
       (12404367360000*b^2*Sqrt[21*Pi]) - (132093140657*d^8*K0^2*M^4*u^8)/
       (357569372160000*b^2*Sqrt[21*Pi]) + (1524614874061*d^10*K0^2*M^4*u^8)/
       (2741365186560000*b^2*Sqrt[21*Pi]) + (187471550767*d^12*K0^2*M^4*u^8)/
       (3524612382720000*b^2*Sqrt[21*Pi]) - (35072471933*d^14*K0^2*M^4*u^8)/
       (3524612382720000*b^2*Sqrt[21*Pi]) + (380675591*d^16*K0^2*M^4*u^8)/
       (704922476544000*b^2*Sqrt[21*Pi]) + (365590033531*K1^2*M^4*u^8)/
       (49344573358080000*b^2*Sqrt[21*Pi]) + (655972361657*d^4*K1^2*M^4*u^8)/
       (1265245470720000*b^2*Sqrt[21*Pi]) - (10493284125299*d^6*K1^2*M^4*u^8)/
       (9868914671616000*b^2*Sqrt[21*Pi]) - (23002240112507*d^8*K1^2*M^4*u^8)/
       (49344573358080000*b^2*Sqrt[21*Pi]) + 
      (3075723766001*d^10*K1^2*M^4*u^8)/(4485870305280000*b^2*Sqrt[21*Pi]) + 
      (161870684057*d^12*K1^2*M^4*u^8)/(2349741588480000*b^2*Sqrt[21*Pi]) - 
      (1797575369*d^14*K1^2*M^4*u^8)/(138220093440000*b^2*Sqrt[21*Pi]) + 
      (1246777703*d^16*K1^2*M^4*u^8)/(1762306191360000*b^2*Sqrt[21*Pi]) - 
      (30448597*d^14*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/(39162359808000*b^2) + 
      (4717268669*K0*K1*M^4*u^9)/(1897868206080000*b^2*Sqrt[21*Pi]) + 
      (215586859057*d^2*K0*K1*M^4*u^9)/(2467228667904000*b^2*Sqrt[21*Pi]) + 
      (742394413219*d^4*K0*K1*M^4*u^9)/(4112047779840000*b^2*Sqrt[21*Pi]) - 
      (4351302300043*d^6*K0*K1*M^4*u^9)/(12336143339520000*b^2*Sqrt[21*Pi]) - 
      (1109107414741*d^8*K0*K1*M^4*u^9)/(6168071669760000*b^2*Sqrt[21*Pi]) + 
      (2948177642359*d^10*K0*K1*M^4*u^9)/(12336143339520000*b^2*
        Sqrt[21*Pi]) + (325882153*d^12*K0*K1*M^4*u^9)/
       (11518341120000*b^2*Sqrt[21*Pi]) + (210232937*d^16*K0*K1*M^4*u^9)/
       (704922476544000*b^2*Sqrt[21*Pi]) - 
      (50163703*d^14*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/(704922476544000*b^2) - 
      (31274403869508839383*d^6*K1^2*M^4*Sqrt[7/(3*Pi)]*u^10)/
       (9345926031799827824640000*b^2) + (22945037*d^12*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^10)/(56544583680000*b^2) + 
      (25374457*d^16*K1^2*M^4*Sqrt[7/(3*Pi)]*u^10)/(5286918574080000*b^2) + 
      (6669583477*d^2*K0^2*M^4*u^10)/(1174870794240000*Sqrt[21]*b^2*
        Sqrt[Pi]) + (3243622868411*d^2*K1^2*M^4*u^10)/
       (518118020259840000*Sqrt[21]*b^2*Sqrt[Pi]) + (877266479*K0^2*M^4*u^10)/
       (4934457335808000*b^2*Sqrt[21*Pi]) + (100521600727*d^4*K0^2*M^4*u^10)/
       (8224095559680000*b^2*Sqrt[21*Pi]) - (546243061853*d^6*K0^2*M^4*u^10)/
       (24672286679040000*b^2*Sqrt[21*Pi]) - (356578071211*d^8*K0^2*M^4*u^10)/
       (24672286679040000*b^2*Sqrt[21*Pi]) + (27205766953*d^10*K0^2*M^4*u^10)/
       (1644819111936000*b^2*Sqrt[21*Pi]) + (8617853221*d^12*K0^2*M^4*u^10)/
       (3524612382720000*b^2*Sqrt[21*Pi]) + (1363841*d^16*K0^2*M^4*u^10)/
       (48952949760000*b^2*Sqrt[21*Pi]) + (7075479419*K1^2*M^4*u^10)/
       (39855232327680000*b^2*Sqrt[21*Pi]) + 
      (6949620222047*d^4*K1^2*M^4*u^10)/(518118020259840000*b^2*
        Sqrt[21*Pi]) - (33021555286696334233*d^6*K1^2*M^4*u^10)/
       (65421482222598794772480000*b^2*Sqrt[21*Pi]) - 
      (10307209349*d^8*K1^2*M^4*u^10)/(621990420480000*b^2*Sqrt[21*Pi]) + 
      (194303859797*d^10*K1^2*M^4*u^10)/(10573837148160000*b^2*Sqrt[21*Pi]) - 
      (1270663733*d^14*K1^2*M^4*u^10)/(2114767429632000*b^2*Sqrt[21*Pi]) - 
      (7020980888501*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^11)/(25396538129890836480000*
        b^2) + (1021871*d^12*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^11)/
       (9577751040000*b^2) + (3098825167679411*K0*K1*M^4*u^11)/
       (1244430368364650987520000*b^2*Sqrt[21*Pi]) + 
      (24566872271*d^2*K0*K1*M^4*u^11)/(21588250844160000*b^2*Sqrt[21*Pi]) + 
      (492860597*d^4*K0*K1*M^4*u^11)/(213041949120000*b^2*Sqrt[21*Pi]) - 
      (226298971*d^6*K0*K1*M^4*u^11)/(64250746560000*b^2*Sqrt[21*Pi]) - 
      (6242360779*d^8*K0*K1*M^4*u^11)/(1542017917440000*b^2*Sqrt[21*Pi]) + 
      (2525907743*d^10*K0*K1*M^4*u^11)/(711700577280000*b^2*Sqrt[21*Pi]) - 
      (639323*d^14*K0*K1*M^4*u^11)/(3389050368000*b^2*Sqrt[21*Pi]) + 
      (29100013*d^16*K0*K1*M^4*u^11)/(2643459287040000*b^2*Sqrt[21*Pi]) + 
      (4477805231*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(9798047118013440000*b^2) + 
      (14127918577190867*d^14*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/
       (876180565481233858560000*b^2) + (52771612725911*d^16*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/(146030094246872309760000*b^2) + 
      (2007745455788707*d^14*K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/
       (109522570685154232320000*b^2) + (34341684106913*d^16*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/(29206018849374461952000*b^2) + 
      (3108658921*d^2*K0^2*M^4*u^12)/(129529505064960000*Sqrt[21]*b^2*
        Sqrt[Pi]) + (10665124037*d^2*K1^2*M^4*u^12)/(388588515194880000*
        Sqrt[21]*b^2*Sqrt[Pi]) - (173050565221111*K0^2*M^4*u^12)/
       (38888449011395343360000*b^2*Sqrt[21*Pi]) + 
      (552444059*d^4*K0^2*M^4*u^12)/(14392167229440000*b^2*Sqrt[21*Pi]) - 
      (658576493*d^6*K0^2*M^4*u^12)/(18504215009280000*b^2*Sqrt[21*Pi]) - 
      (97523087*d^8*K0^2*M^4*u^12)/(740168600371200*b^2*Sqrt[21*Pi]) + 
      (118327843*d^10*K0^2*M^4*u^12)/(1233614333952000*b^2*Sqrt[21*Pi]) + 
      (53260873*d^12*K0^2*M^4*u^12)/(2643459287040000*b^2*Sqrt[21*Pi]) - 
      (108858691859506157*d^14*K0^2*M^4*u^12)/(876180565481233858560000*b^2*
        Sqrt[21*Pi]) - (147702978985829*d^16*K0^2*M^4*u^12)/
       (146030094246872309760000*b^2*Sqrt[21*Pi]) - (15649*K1^2*M^4*u^12)/
       (13736867760000*b^2*Sqrt[21*Pi]) + (22199403887*d^4*K1^2*M^4*u^12)/
       (388588515194880000*b^2*Sqrt[21*Pi]) - (391802143*d^6*K1^2*M^4*u^12)/
       (7930377861120000*b^2*Sqrt[21*Pi]) - (9446086171*d^8*K1^2*M^4*u^12)/
       (55512645027840000*b^2*Sqrt[21*Pi]) + (6402066521*d^10*K1^2*M^4*u^12)/
       (55512645027840000*b^2*Sqrt[21*Pi]) + (16696717*d^12*K1^2*M^4*u^12)/
       (466492815360000*b^2*Sqrt[21*Pi]) - (109516664158771*d^14*K1^2*M^4*
        u^12)/(760573407535793280000*b^2*Sqrt[21*Pi]) - 
      (3306805188494861*d^16*K1^2*M^4*u^12)/(438090282740616929280000*b^2*
        Sqrt[21*Pi]) + (1027*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/
       (746361319680000*b^2) - (7882728876193*d^4*K0*K1*M^4*Sqrt[7/(3*Pi)]*
        u^13)/(1731582145219829760000*b^2) + 
      (2799506413567*d^10*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/
       (577194048406609920000*b^2) - (95173622569*d^14*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^13)/(36074628025413120000*b^2) - 
      (1861738477*d^16*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/
       (2915121456599040000*b^2) + (5906700883*K0*K1*M^4*u^13)/
       (31378522601986560000*b^2*Sqrt[21*Pi]) + 
      (133950907*d^2*K0*K1*M^4*u^13)/(19429425759744000*b^2*Sqrt[21*Pi]) + 
      (5729996711434343*d^4*K0*K1*M^4*u^13)/(84847525115771658240000*b^2*
        Sqrt[21*Pi]) - (16128187*d^6*K0*K1*M^4*u^13)/(555126450278400*b^2*
        Sqrt[21*Pi]) - (1037546779*d^8*K0*K1*M^4*u^13)/
       (13878161256960000*b^2*Sqrt[21*Pi]) + 
      (24034540782983*d^10*K0*K1*M^4*u^13)/(2424215003307761664000*b^2*
        Sqrt[21*Pi]) + (181151*d^12*K0*K1*M^4*u^13)/(6100290662400*b^2*
        Sqrt[21*Pi]) + (2150349793*d^14*K0*K1*M^4*u^13)/
       (270559710190598400*b^2*Sqrt[21*Pi]) + 
      (430270577287*d^16*K0*K1*M^4*u^13)/(173158214521982976000*b^2*
        Sqrt[21*Pi]) + (11*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (298544527872000*b^2) - (1210423*d^2*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (8209974516480000*b^2) - (675115261*d^4*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (640378012285440000*b^2) - (22837429*d^6*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (16852052954880000*b^2) + (8474161*d^10*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (6468464770560000*b^2) - (938044907*d^12*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (640378012285440000*b^2) - (443635091*d^14*K0^2*M^4*Sqrt[7/(3*Pi)]*
        u^14)/(640378012285440000*b^2) + (1351*d^16*K0^2*M^4*Sqrt[7/(3*Pi)]*
        u^14)/(396518893056000*b^2) + (11*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (298544527872000*b^2) - (9943829*d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (68306987977113600*b^2) - (545598253*d^4*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (512302409828352000*b^2) - (3128113*d^6*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (2106506619360000*b^2) + (3290917*d^10*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (2156154923520000*b^2) - (1034192317*d^12*K1^2*M^4*Sqrt[7/(3*Pi)]*
        u^14)/(640378012285440000*b^2) - (64924219*d^14*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^14)/(94870816634880000*b^2) + 
      (2829611*d^16*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(269632847278080000*b^2) + 
      (1031586887*d^2*K0^2*M^4*u^14)/(896529217199616000*Sqrt[21]*b^2*
        Sqrt[Pi]) + (17678573543*d^2*K1^2*M^4*u^14)/(16735212054392832000*
        Sqrt[21]*b^2*Sqrt[Pi]) + (27294919*K0^2*M^4*u^14)/
       (1120661521499520000*b^2*Sqrt[21*Pi]) + (60890213*d^4*K0^2*M^4*u^14)/
       (6090551747280000*b^2*Sqrt[21*Pi]) + (467437*d^6*K0^2*M^4*u^14)/
       (39420006912000*b^2*Sqrt[21*Pi]) - (11915417*d^8*K0^2*M^4*u^14)/
       (2775632251392000*b^2*Sqrt[21*Pi]) - (8750484601*d^10*K0^2*M^4*u^14)/
       (560330760749760000*b^2*Sqrt[21*Pi]) + (230145679*d^12*K0^2*M^4*u^14)/
       (17788278119040000*b^2*Sqrt[21*Pi]) + (157930783*d^14*K0^2*M^4*u^14)/
       (21345933742848000*b^2*Sqrt[21*Pi]) + (46129*d^16*K0^2*M^4*u^14)/
       (132172964352000*b^2*Sqrt[21*Pi]) + (5004767*K1^2*M^4*u^14)/
       (201144375653760000*b^2*Sqrt[21*Pi]) + 
      (398741915233*d^4*K1^2*M^4*u^14)/(41838030135982080000*b^2*
        Sqrt[21*Pi]) + (21185803*d^6*K1^2*M^4*u^14)/(1747620306432000*b^2*
        Sqrt[21*Pi]) - (4274279*d^8*K1^2*M^4*u^14)/(1542017917440000*b^2*
        Sqrt[21*Pi]) - (3021239027*d^10*K1^2*M^4*u^14)/
       (186776920249920000*b^2*Sqrt[21*Pi]) + (54378689*d^12*K1^2*M^4*u^14)/
       (4104987258240000*b^2*Sqrt[21*Pi]) + (3541466399*d^14*K1^2*M^4*u^14)/
       (512302409828352000*b^2*Sqrt[21*Pi]) + (13991687*d^16*K1^2*M^4*u^14)/
       (53926569455616000*b^2*Sqrt[21*Pi]) - 
      (181193*d^2*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/(5617350984960000*b^2) - 
      (249961*d^4*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/(1053253309680000*b^2) - 
      (5147*d^6*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/(19825944652800*b^2) + 
      (31687*d^8*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/(55072068480000*b^2) + 
      (433*d^10*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/(1001310336000*b^2) - 
      (4283*d^12*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/(19825944652800*b^2) - 
      (150409*d^14*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/(1053253309680000*b^2) - 
      (27667*d^16*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/(1872450328320000*b^2) + 
      (29*K0*K1*M^4*u^15)/(28912835952000*b^2*Sqrt[21*Pi]) + 
      (6991*d^2*K0*K1*M^4*u^15)/(113975237376000*b^2*Sqrt[21*Pi]) + 
      (2188609*d^4*K0*K1*M^4*u^15)/(3932145689472000*b^2*Sqrt[21*Pi]) + 
      (29*d^6*K0*K1*M^4*u^15)/(57366738000*b^2*Sqrt[21*Pi]) - 
      (1943*d^8*K0*K1*M^4*u^15)/(2065202568000*b^2*Sqrt[21*Pi]) - 
      (29*d^10*K0*K1*M^4*u^15)/(27173718000*b^2*Sqrt[21*Pi]) + 
      (2167*d^14*K0*K1*M^4*u^15)/(17022275712000*b^2*Sqrt[21*Pi]) + 
      (2167*d^16*K0*K1*M^4*u^15)/(102133654272000*b^2*Sqrt[21*Pi]) + 
      (29*d^2*K0^2*M^4*u^16)/(15179238874800*Sqrt[21]*b^2*Sqrt[Pi]) + 
      (29*d^2*K1^2*M^4*u^16)/(15179238874800*Sqrt[21]*b^2*Sqrt[Pi]) + 
      (29*K0^2*M^4*u^16)/(607169554992000*b^2*Sqrt[21*Pi]) + 
      (3103*d^4*K0^2*M^4*u^16)/(151792388748000*b^2*Sqrt[21*Pi]) + 
      (29*d^6*K0^2*M^4*u^16)/(1204701498000*b^2*Sqrt[21*Pi]) - 
      (1943*d^8*K0^2*M^4*u^16)/(43369253928000*b^2*Sqrt[21*Pi]) - 
      (29*d^10*K0^2*M^4*u^16)/(570648078000*b^2*Sqrt[21*Pi]) + 
      (29*d^12*K0^2*M^4*u^16)/(1032601284000*b^2*Sqrt[21*Pi]) + 
      (29*d^14*K0^2*M^4*u^16)/(1548901926000*b^2*Sqrt[21*Pi]) + 
      (29*d^16*K0^2*M^4*u^16)/(12391215408000*b^2*Sqrt[21*Pi]) + 
      (29*K1^2*M^4*u^16)/(607169554992000*b^2*Sqrt[21*Pi]) + 
      (3103*d^4*K1^2*M^4*u^16)/(151792388748000*b^2*Sqrt[21*Pi]) + 
      (29*d^6*K1^2*M^4*u^16)/(1204701498000*b^2*Sqrt[21*Pi]) - 
      (1943*d^8*K1^2*M^4*u^16)/(43369253928000*b^2*Sqrt[21*Pi]) - 
      (29*d^10*K1^2*M^4*u^16)/(570648078000*b^2*Sqrt[21*Pi]) + 
      (29*d^12*K1^2*M^4*u^16)/(1032601284000*b^2*Sqrt[21*Pi]) + 
      (29*d^14*K1^2*M^4*u^16)/(1548901926000*b^2*Sqrt[21*Pi]) + 
      (29*d^16*K1^2*M^4*u^16)/(12391215408000*b^2*Sqrt[21*Pi]))/Pi, 0, 
    ((-1281272071*d^2*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(5047593041920*b^2) - 
      (1598490763*d^4*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(1484586188800*b^2) + 
      (303130871*d^6*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(229436047360*b^2) + 
      (208915687*d^8*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(134962380800*b^2) - 
      (204772951*d^10*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(143397529600*b^2) - 
      (731500213*d^12*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(5047593041920*b^2) + 
      (510478591*d^14*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(12618982604800*b^2) - 
      (1277821*d^16*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(458872094720*b^2) + 
      (559*d^18*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(9288908800*b^2) - 
      (11720117*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(1892847390720*b^2) - 
      (4911149*d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(37114654720*b^2) + 
      (531450797*d^4*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(1892847390720*b^2) + 
      (8979121*d^6*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(21509629440*b^2) - 
      (62793049*d^8*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(57359011840*b^2) + 
      (2345827*d^10*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(5061089280*b^2) + 
      (6889919*d^12*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(57359011840*b^2) - 
      (100819*d^14*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(2150962944*b^2) - 
      (46057*d^16*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/(17207703552*b^2) - 
      (1296687*K0^2*M^4*Sqrt[21/Pi]*u^2)/(1147180236800*b^2) + 
      (1419*d^18*K1^2*M^4*Sqrt[21/Pi]*u^2)/(4412231680*b^2) + 
      (335119066813*d^14*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^3)/
       (2271416868864000*b^2) - (218737697621*K0*K1*M^4*u^3)/
       (757138956288000*b^2*Sqrt[21*Pi]) - (20069548090693*d^2*K0*K1*M^4*u^3)/
       (1514277912576000*b^2*Sqrt[21*Pi]) - 
      (167692565116411*d^4*K0*K1*M^4*u^3)/(4542833737728000*b^2*
        Sqrt[21*Pi]) + (137775662211877*d^6*K0*K1*M^4*u^3)/
       (2271416868864000*b^2*Sqrt[21*Pi]) + 
      (187653583208669*d^8*K0*K1*M^4*u^3)/(4542833737728000*b^2*
        Sqrt[21*Pi]) - (239601356717*d^10*K0*K1*M^4*u^3)/
       (4981177344000*b^2*Sqrt[21*Pi]) - (6559384287331*d^12*K0*K1*M^4*u^3)/
       (1514277912576000*b^2*Sqrt[21*Pi]) - (9637143709*d^16*K0*K1*M^4*u^3)/
       (82596977049600*b^2*Sqrt[21*Pi]) + (291567121*d^18*K0*K1*M^4*u^3)/
       (31768068096000*b^2*Sqrt[21*Pi]) - (82510808911*d^16*K1^2*M^4*
        Sqrt[3/(7*Pi)]*u^4)/(2019037216768000*b^2) + 
      (36359670641*d^14*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/(567854217216000*b^2) + 
      (21449689201*d^18*K1^2*M^4*Sqrt[7/(3*Pi)]*u^4)/(24779093114880000*
        b^2) - (150292611697*d^2*K0^2*M^4*u^4)/(29120729088000*Sqrt[21]*b^2*
        Sqrt[Pi]) - (2811406811687687*d^2*K1^2*M^4*u^4)/
       (146768474603520000*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (85521714643*K0^2*M^4*u^4)/(757138956288000*b^2*Sqrt[21*Pi]) - 
      (3473236212707*d^4*K0^2*M^4*u^4)/(239096512512000*b^2*Sqrt[21*Pi]) + 
      (19953440747*d^6*K0^2*M^4*u^4)/(851355648000*b^2*Sqrt[21*Pi]) + 
      (76479765482647*d^8*K0^2*M^4*u^4)/(4542833737728000*b^2*Sqrt[21*Pi]) - 
      (900233405777*d^10*K0^2*M^4*u^4)/(47321184768000*b^2*Sqrt[21*Pi]) - 
      (2810017515113*d^12*K0^2*M^4*u^4)/(1514277912576000*b^2*Sqrt[21*Pi]) - 
      (3580286327*d^16*K0^2*M^4*u^4)/(82596977049600*b^2*Sqrt[21*Pi]) + 
      (21283457*d^18*K0^2*M^4*u^4)/(7942017024000*b^2*Sqrt[21*Pi]) - 
      (16382680801363*K1^2*M^4*u^4)/(35333151293440000*b^2*Sqrt[21*Pi]) - 
      (89238038386363213*d^4*K1^2*M^4*u^4)/(1907990169845760000*b^2*
        Sqrt[21*Pi]) + (79866706637164897*d^6*K1^2*M^4*u^4)/
       (953995084922880000*b^2*Sqrt[21*Pi]) + 
      (1018523856457777*d^8*K1^2*M^4*u^4)/(20966924943360000*b^2*
        Sqrt[21*Pi]) - (1047753048657517*d^10*K1^2*M^4*u^4)/
       (17035626516480000*b^2*Sqrt[21*Pi]) - 
      (27148375445969*d^12*K1^2*M^4*u^4)/(4781930250240000*b^2*Sqrt[21*Pi]) + 
      (189629107354009*d^14*K1^2*M^4*u^4)/(136285012131840000*b^2*
        Sqrt[21*Pi]) - (15583244207*d^16*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^5)/
       (1009518608384000*b^2) - (20745786523577*K0*K1*M^4*u^5)/
       (52999726940160000*b^2*Sqrt[21*Pi]) - 
      (3878861115098197*d^2*K0*K1*M^4*u^5)/(238498771230720000*b^2*
        Sqrt[21*Pi]) - (38475068213989409*d^4*K0*K1*M^4*u^5)/
       (953995084922880000*b^2*Sqrt[21*Pi]) + 
      (1058523638987593*d^6*K0*K1*M^4*u^5)/(14906173201920000*b^2*
        Sqrt[21*Pi]) + (308397987040307*d^8*K0*K1*M^4*u^5)/
       (7172895375360000*b^2*Sqrt[21*Pi]) - 
      (451355952775801*d^10*K0*K1*M^4*u^5)/(8517813258240000*b^2*
        Sqrt[21*Pi]) - (2704294600129*d^12*K0*K1*M^4*u^5)/
       (522164797440000*b^2*Sqrt[21*Pi]) + (2661719366231*d^14*K0*K1*M^4*u^5)/
       (2129453314560000*b^2*Sqrt[21*Pi]) + (15381460789*d^18*K0*K1*M^4*u^5)/
       (3097386639360000*b^2*Sqrt[21*Pi]) - 
      (3453858547031*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/(204427518197760000*b^2) + 
      (313170689179*d^18*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/
       (1635420145582080000*b^2) - (197799603114961*d^2*K0^2*M^4*u^6)/
       (65792764477440000*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (54335665202927579*d^2*K1^2*M^4*u^6)/(11447941019074560000*Sqrt[21]*b^2*
        Sqrt[Pi]) - (3821171305223*K0^2*M^4*u^6)/(52999726940160000*b^2*
        Sqrt[21*Pi]) - (3592266389967523*d^4*K0^2*M^4*u^6)/
       (476997542461440000*b^2*Sqrt[21*Pi]) + 
      (658695091846447*d^6*K0^2*M^4*u^6)/(50210267627520000*b^2*
        Sqrt[21*Pi]) + (555550296290581*d^8*K0^2*M^4*u^6)/
       (68142506065920000*b^2*Sqrt[21*Pi]) - 
      (9342247874891*d^10*K0^2*M^4*u^6)/(946423695360000*b^2*Sqrt[21*Pi]) - 
      (93041413483*d^12*K0^2*M^4*u^6)/(91960197120000*b^2*Sqrt[21*Pi]) + 
      (158372805323*d^14*K0^2*M^4*u^6)/(658381701120000*b^2*Sqrt[21*Pi]) - 
      (5843489987*d^16*K0^2*M^4*u^6)/(283927108608000*b^2*Sqrt[21*Pi]) + 
      (2443371577*d^18*K0^2*M^4*u^6)/(2753232568320000*b^2*Sqrt[21*Pi]) - 
      (3795997620113717*d^4*K1^2*M^4*u^6)/(336704147619840000*b^2*
        Sqrt[21*Pi]) + (116043323290289611*d^6*K1^2*M^4*u^6)/
       (5723970509537280000*b^2*Sqrt[21*Pi]) + 
      (3254478347001451*d^8*K1^2*M^4*u^6)/(272570024263680000*b^2*
        Sqrt[21*Pi]) - (12977358679379*d^10*K1^2*M^4*u^6)/
       (873621872640000*b^2*Sqrt[21*Pi]) - (43892386415837*d^12*K1^2*M^4*u^6)/
       (28196899061760000*b^2*Sqrt[21*Pi]) + 
      (300054547515523*d^14*K1^2*M^4*u^6)/(817710072791040000*b^2*
        Sqrt[21*Pi]) - (5167604671213*d^16*K1^2*M^4*u^6)/
       (163542014558208000*b^2*Sqrt[21*Pi]) - 
      (8294739733*d^16*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^7)/(3145038741504000*b^2) - 
      (45812862667063*K0*K1*M^4*u^7)/(715496313692160000*b^2*Sqrt[21*Pi]) - 
      (7408721413326983*d^2*K0*K1*M^4*u^7)/(2861985254768640000*b^2*
        Sqrt[21*Pi]) - (686683793839573*d^4*K0*K1*M^4*u^7)/
       (110076355952640000*b^2*Sqrt[21*Pi]) + 
      (15801412717765183*d^6*K0*K1*M^4*u^7)/(1430992627384320000*b^2*
        Sqrt[21*Pi]) + (3226193651313317*d^8*K0*K1*M^4*u^7)/
       (476997542461440000*b^2*Sqrt[21*Pi]) - 
      (977348721060583*d^10*K0*K1*M^4*u^7)/(119249385615360000*b^2*
        Sqrt[21*Pi]) - (37350622713113*d^12*K0*K1*M^4*u^7)/
       (40885503639552000*b^2*Sqrt[21*Pi]) + 
      (667400094791*d^14*K0*K1*M^4*u^7)/(3145038741504000*b^2*Sqrt[21*Pi]) + 
      (311494517881*d^18*K0*K1*M^4*u^7)/(408855036395520000*b^2*
        Sqrt[21*Pi]) - (27126718601*d^16*K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/
       (81771007279104000*b^2) + (69098147*d^18*K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/
       (5110687954944000*b^2) + (7492393729*d^14*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/
       (1566494392320000*b^2) - (816127757*d^16*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/
       (1879793270784000*b^2) - (498745029031*d^2*K0^2*M^4*u^8)/
       (1683520738099200*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (27338259254027*d^2*K1^2*M^4*u^8)/(73384237301760000*Sqrt[21]*b^2*
        Sqrt[Pi]) - (20714736247279*K0^2*M^4*u^8)/(2861985254768640000*b^2*
        Sqrt[21*Pi]) - (1031597823650263*d^4*K0^2*M^4*u^8)/
       (1430992627384320000*b^2*Sqrt[21*Pi]) + 
      (47383598726171*d^6*K0^2*M^4*u^8)/(37657700720640000*b^2*Sqrt[21*Pi]) + 
      (190653021044197*d^8*K0^2*M^4*u^8)/(238498771230720000*b^2*
        Sqrt[21*Pi]) - (45010943404411*d^10*K0^2*M^4*u^8)/
       (47699754246144000*b^2*Sqrt[21*Pi]) - 
      (23195228003767*d^12*K0^2*M^4*u^8)/(204427518197760000*b^2*
        Sqrt[21*Pi]) + (2662576957841*d^14*K0^2*M^4*u^8)/
       (102213759098880000*b^2*Sqrt[21*Pi]) - (143614945753*K1^2*M^4*u^8)/
       (15182945648640000*b^2*Sqrt[21*Pi]) - 
      (508938940036399*d^4*K1^2*M^4*u^8)/(572397050953728000*b^2*
        Sqrt[21*Pi]) + (1488249002395333*d^6*K1^2*M^4*u^8)/
       (953995084922880000*b^2*Sqrt[21*Pi]) + 
      (714354356852099*d^8*K1^2*M^4*u^8)/(715496313692160000*b^2*
        Sqrt[21*Pi]) - (479631618933353*d^10*K1^2*M^4*u^8)/
       (408855036395520000*b^2*Sqrt[21*Pi]) - 
      (414261290417957*d^12*K1^2*M^4*u^8)/(2861985254768640000*b^2*
        Sqrt[21*Pi]) + (6322765903*d^18*K1^2*M^4*u^8)/(51106879549440000*b^2*
        Sqrt[21*Pi]) + (94757519*d^18*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/
       (12776719887360000*b^2) - (9422655189853*K0*K1*M^4*u^9)/
       (2861985254768640000*b^2*Sqrt[21*Pi]) - 
      (187027273159957*d^2*K0*K1*M^4*u^9)/(1430992627384320000*b^2*
        Sqrt[21*Pi]) - (18241718479447*d^4*K0*K1*M^4*u^9)/
       (57239705095372800*b^2*Sqrt[21*Pi]) + (266123930819*d^6*K0*K1*M^4*u^9)/
       (489228248678400*b^2*Sqrt[21*Pi]) + (133625084310857*d^8*K0*K1*M^4*
        u^9)/(357748156846080000*b^2*Sqrt[21*Pi]) - 
      (120192178983139*d^10*K0*K1*M^4*u^9)/(286198525476864000*b^2*
        Sqrt[21*Pi]) - (4796857156081*d^12*K0*K1*M^4*u^9)/
       (84176036904960000*b^2*Sqrt[21*Pi]) + 
      (910742168729*d^14*K0*K1*M^4*u^9)/(68142506065920000*b^2*Sqrt[21*Pi]) - 
      (104210343833*d^16*K0*K1*M^4*u^9)/(81771007279104000*b^2*Sqrt[21*Pi]) - 
      (1227203011598509849291*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/
       (97571467771990202489241600000*b^2) - 
      (22796275604783*d^2*K0^2*M^4*u^10)/(2543986893127680000*Sqrt[21]*b^2*
        Sqrt[Pi]) - (68441968718503*d^2*K1^2*M^4*u^10)/
       (6968311924654080000*Sqrt[21]*b^2*Sqrt[Pi]) - 
      (99266574518287646918741*K0^2*M^4*u^10)/(683000274403931417424691200000*
        b^2*Sqrt[21*Pi]) - (29434307321*d^4*K0^2*M^4*u^10)/
       (1304162795520000*b^2*Sqrt[21*Pi]) + (1559600375423*d^6*K0^2*M^4*u^10)/
       (42399781552128000*b^2*Sqrt[21*Pi]) + (525772657483*d^8*K0^2*M^4*u^10)/
       (18434687631360000*b^2*Sqrt[21*Pi]) - 
      (49040690442119*d^10*K0^2*M^4*u^10)/(1635420145582080000*b^2*
        Sqrt[21*Pi]) - (2385564616711*d^12*K0^2*M^4*u^10)/
       (520360955412480000*b^2*Sqrt[21*Pi]) + 
      (85050524849*d^14*K0^2*M^4*u^10)/(74337279344640000*b^2*Sqrt[21*Pi]) - 
      (77353260521*d^16*K0^2*M^4*u^10)/(654168058232832000*b^2*Sqrt[21*Pi]) + 
      (15190699*d^18*K0^2*M^4*u^10)/(3129990709248000*b^2*Sqrt[21*Pi]) - 
      (24843449667637*K1^2*M^4*u^10)/(96162704560226304000*b^2*Sqrt[21*Pi]) - 
      (996390311965091*d^4*K1^2*M^4*u^10)/(40067793566760960000*b^2*
        Sqrt[21*Pi]) + (391461812527*d^6*K1^2*M^4*u^10)/
       (9752809793126400*b^2*Sqrt[21*Pi]) + 
      (47894025768977*d^8*K1^2*M^4*u^10)/(1493209698140160000*b^2*
        Sqrt[21*Pi]) - (39495260451611*d^10*K1^2*M^4*u^10)/
       (1184269760593920000*b^2*Sqrt[21*Pi]) - 
      (3524837425939*d^12*K1^2*M^4*u^10)/(686876461144473600*b^2*
        Sqrt[21*Pi]) + (1107598365593*d^14*K1^2*M^4*u^10)/
       (817710072791040000*b^2*Sqrt[21*Pi]) - 
      (83015091073*d^16*K1^2*M^4*u^10)/(577207110205440000*b^2*Sqrt[21*Pi]) + 
      (57119422669*d^18*K1^2*M^4*u^10)/(9812520873492480000*b^2*
        Sqrt[21*Pi]) - (2064338838319*K0*K1*M^4*u^11)/(40067793566760960000*
        b^2*Sqrt[21*Pi]) - (203336394138851*d^2*K0*K1*M^4*u^11)/
       (120203380700282880000*b^2*Sqrt[21*Pi]) - 
      (91703774210579*d^4*K0*K1*M^4*u^11)/(20033896783380480000*b^2*
        Sqrt[21*Pi]) + (40072594602263*d^6*K0*K1*M^4*u^11)/
       (6010169035014144000*b^2*Sqrt[21*Pi]) + 
      (207432084163*d^8*K0*K1*M^4*u^11)/(29812346403840000*b^2*Sqrt[21*Pi]) - 
      (591523089083*d^10*K0*K1*M^4*u^11)/(90378481729536000*b^2*
        Sqrt[21*Pi]) - (171644634827*d^12*K0*K1*M^4*u^11)/
       (156108286623744000*b^2*Sqrt[21*Pi]) + (108010933*d^14*K0*K1*M^4*u^11)/
       (280678514688000*b^2*Sqrt[21*Pi]) - (115651721819*d^16*K0*K1*M^4*u^11)/
       (2453130218373120000*b^2*Sqrt[21*Pi]) + 
      (253759427*d^18*K0*K1*M^4*u^11)/(129112116756480000*b^2*Sqrt[21*Pi]) - 
      (156834602308246691*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/
       (1108766679227161391923200000*b^2) + 
      (6170033*d^18*K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/(669035514101760000*b^2) - 
      (59796472969*d^2*K0^2*M^4*u^12)/(2185516012732416000*Sqrt[21]*b^2*
        Sqrt[Pi]) - (10469403069199*d^2*K1^2*M^4*u^12)/
       (360610142100848640000*Sqrt[21]*b^2*Sqrt[Pi]) + 
      (106081645159532931653*K0^2*M^4*u^12)/(54329567282130908204236800000*
        b^2*Sqrt[21*Pi]) - (4584502201*d^4*K0^2*M^4*u^12)/
       (138164805402624000*b^2*Sqrt[21*Pi]) + 
      (1015704398131*d^6*K0^2*M^4*u^12)/(30050845175070720000*b^2*
        Sqrt[21*Pi]) + (7959466981*d^8*K0^2*M^4*u^12)/(53328917790720000*b^2*
        Sqrt[21*Pi]) - (43875448369*d^10*K0^2*M^4*u^12)/
       (343438230572236800*b^2*Sqrt[21*Pi]) - (2469670429*d^12*K0^2*M^4*u^12)/
       (373302424535040000*b^2*Sqrt[21*Pi]) + (8522367989*d^14*K0^2*M^4*u^12)/
       (613282554593280000*b^2*Sqrt[21*Pi]) - (4292208073*d^16*K0^2*M^4*u^12)/
       (1226565109186560000*b^2*Sqrt[21*Pi]) + (408671903*d^18*K0^2*M^4*u^12)/
       (817710072791040000*b^2*Sqrt[21*Pi]) + (14610227017*K1^2*M^4*u^12)/
       (10606180650024960000*b^2*Sqrt[21*Pi]) - 
      (69367429217*d^4*K1^2*M^4*u^12)/(3278274019098624000*b^2*Sqrt[21*Pi]) + 
      (746637850951*d^6*K1^2*M^4*u^12)/(18030507105042432000*b^2*
        Sqrt[21*Pi]) + (3684260680339*d^8*K1^2*M^4*u^12)/
       (25757867292917760000*b^2*Sqrt[21*Pi]) - 
      (390428311771*d^10*K1^2*M^4*u^12)/(2341624299356160000*b^2*
        Sqrt[21*Pi]) + (131479543873*d^12*K1^2*M^4*u^12)/
       (25757867292917760000*b^2*Sqrt[21*Pi]) + 
      (55263735557*d^14*K1^2*M^4*u^12)/(1839847663779840000*b^2*
        Sqrt[21*Pi]) - (7546220839*d^16*K1^2*M^4*u^12)/
       (1839847663779840000*b^2*Sqrt[21*Pi]) + (74303896969*K0*K1*M^4*u^13)/
       (90152535525212160000*b^2*Sqrt[21*Pi]) - 
      (53820554119*d^2*K0*K1*M^4*u^13)/(22538133881303040000*b^2*
        Sqrt[21*Pi]) + (47908400569*d^4*K0*K1*M^4*u^13)/
       (1609866705807360000*b^2*Sqrt[21*Pi]) + 
      (429232889639*d^6*K0*K1*M^4*u^13)/(22538133881303040000*b^2*
        Sqrt[21*Pi]) - (185071940129*d^8*K0*K1*M^4*u^13)/
       (6439466823229440000*b^2*Sqrt[21*Pi]) - 
      (38794287043*d^10*K0*K1*M^4*u^13)/(459961915944960000*b^2*
        Sqrt[21*Pi]) + (27432934811*d^12*K0*K1*M^4*u^13)/
       (804933352903680000*b^2*Sqrt[21*Pi]) + 
      (16134983261*d^14*K0*K1*M^4*u^13)/(459961915944960000*b^2*
        Sqrt[21*Pi]) - (315199999*d^16*K0*K1*M^4*u^13)/
       (141526743367680000*b^2*Sqrt[21*Pi]) - (250763437*d^18*K0*K1*M^4*u^13)/
       (229980957972480000*b^2*Sqrt[21*Pi]) + 
      (372967*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(978223531524096000*b^2) + 
      (266378512934147*d^2*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (16729911432125807984640000*b^2) + (1199407771787341*d^6*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^14)/(576893497659510620160000*b^2) + 
      (82027865664551263*d^12*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (11153274288083871989760000*b^2) - 
      (10726759*d^14*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(35381685841920000*b^2) + 
      (74845998581743*d^16*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (392116362530928721920000*b^2) - (40834901781433*d^18*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^14)/(3278092790758564115251200*b^2) + 
      (K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(1182102480000*b^2) - 
      (147149960981505749*d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       (5654710064058523098808320000*b^2) - 
      (15936373*d^14*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/(41814719631360000*b^2) - 
      (88265120079209551*d^2*K0^2*M^4*u^14)/(74524150924924053749760000*
        Sqrt[21]*b^2*Sqrt[Pi]) - (226400060665213433821*d^2*K1^2*M^4*u^14)/
       (277080793138867631841607680000*Sqrt[21]*b^2*Sqrt[Pi]) + 
      (42543052309*K0^2*M^4*u^14)/(8319791135612436480000*b^2*Sqrt[21*Pi]) - 
      (286841042597*d^4*K0^2*M^4*u^14)/(45076267762606080000*b^2*
        Sqrt[21*Pi]) - (15040109034293652863*d^6*K0^2*M^4*u^14)/
       (819765660174164591247360000*b^2*Sqrt[21*Pi]) + 
      (827544953*d^8*K0^2*M^4*u^14)/(42364913310720000*b^2*Sqrt[21*Pi]) + 
      (244910231*d^10*K0^2*M^4*u^14)/(45996191594496000*b^2*Sqrt[21*Pi]) - 
      (5077116714533754127*d^12*K0^2*M^4*u^14)/(78072920016587103928320000*
        b^2*Sqrt[21*Pi]) + (59986736687921*d^16*K0^2*M^4*u^14)/
       (148733792684145377280000*b^2*Sqrt[21*Pi]) + 
      (31287199153572151*d^18*K0^2*M^4*u^14)/(81952319768964102881280000*b^2*
        Sqrt[21*Pi]) + (1187233721*K1^2*M^4*u^14)/(1532593103928606720000*b^2*
        Sqrt[21*Pi]) - (5977017133*d^4*K1^2*M^4*u^14)/
       (1001694839169024000*b^2*Sqrt[21*Pi]) - (1146184433*d^6*K1^2*M^4*u^14)/
       (292703037419520000*b^2*Sqrt[21*Pi]) + (56113518751*d^8*K1^2*M^4*u^14)/
       (3219733411614720000*b^2*Sqrt[21*Pi]) + (29070973*d^10*K1^2*M^4*u^14)/
       (4666280306688000*b^2*Sqrt[21*Pi]) - (24867381823*d^12*K1^2*M^4*u^14)/
       (2146488941076480000*b^2*Sqrt[21*Pi]) + 
      (2259810251*d^16*K1^2*M^4*u^14)/(1839847663779840000*b^2*Sqrt[21*Pi]) + 
      (111320273*d^18*K1^2*M^4*u^14)/(459961915944960000*b^2*Sqrt[21*Pi]) + 
      (4705849*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/(12050749867553280000*b^2) + 
      (46461425829899*d^4*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/
       (1568429196761794498560000*b^2) - (135831451887119*d^8*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^15)/(62737167870471779942400*b^2) - 
      (5125729656488117*d^10*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/
       (941057518057076699136000*b^2) + (1037933114591513*d^12*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^15)/(784214598380897249280000*b^2) + 
      (2608424125423*d^14*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/
       (2674218579303997440000*b^2) - (333794528101*d^16*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^15)/(2323598810017473331200*b^2) - 
      (50355856642789*d^18*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/
       (4705287590285383495680000*b^2) - (7148734668797*K0*K1*M^4*u^15)/
       (1506922169437802557440000*b^2*Sqrt[21*Pi]) + 
      (1039520477*d^2*K0*K1*M^4*u^15)/(7512711293767680000*b^2*Sqrt[21*Pi]) + 
      (38714523495896767*d^4*K0*K1*M^4*u^15)/(76853030641327930429440000*b^2*
        Sqrt[21*Pi]) - (2681436509*d^6*K0*K1*M^4*u^15)/
       (5634533470325760000*b^2*Sqrt[21*Pi]) + 
      (1575888808178389*d^8*K0*K1*M^4*u^15)/(142584472432890408960000*b^2*
        Sqrt[21*Pi]) + (1330668126567549487*d^10*K0*K1*M^4*u^15)/
       (32937013131997684469760000*b^2*Sqrt[21*Pi]) - 
      (2639220960526789*d^12*K0*K1*M^4*u^15)/(499045653515116431360000*b^2*
        Sqrt[21*Pi]) - (21759435788449*d^14*K0*K1*M^4*u^15)/
       (2674218579303997440000*b^2*Sqrt[21*Pi]) - 
      (48396298247*d^16*K0*K1*M^4*u^15)/(528090638640334848000*b^2*
        Sqrt[21*Pi]) - (17087852158301*d^18*K0*K1*M^4*u^15)/
       (470528759028538349568000*b^2*Sqrt[21*Pi]) + 
      (2035638413*d^2*K0^2*M^4*Sqrt[7/(3*Pi)]*u^16)/(14878379732127694848000*
        b^2) + (29422806451*d^4*K0^2*M^4*Sqrt[7/(3*Pi)]*u^16)/
       (13638514754450386944000*b^2) + (27342083903*d^6*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/(4546171584816795648000*b^2) - 
      (5068133826221*d^8*K0^2*M^4*Sqrt[7/(3*Pi)]*u^16)/
       (68192573772251934720000*b^2) - (13234797918079*d^10*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/(81831088526702321664000*b^2) - 
      (15699760901*d^12*K0^2*M^4*Sqrt[7/(3*Pi)]*u^16)/(1239864977677307904000*
        b^2) + (1520800975019*d^14*K0^2*M^4*Sqrt[7/(3*Pi)]*u^16)/
       (22730857924083978240000*b^2) + (1171252176713*d^16*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/(68192573772251934720000*b^2) + 
      (1558404206891*d^18*K0^2*M^4*Sqrt[7/(3*Pi)]*u^16)/
       (818310885267023216640000*b^2) + (3699677*d^2*K1^2*M^4*Sqrt[7/(3*Pi)]*
        u^16)/(30118177595400192000*b^2) + 
      (814869301*d^4*K1^2*M^4*Sqrt[7/(3*Pi)]*u^16)/(524558259786553344000*
        b^2) - (377024789*d^6*K1^2*M^4*Sqrt[7/(3*Pi)]*u^16)/
       (70156968901493760000*b^2) - (5400990461*d^8*K1^2*M^4*Sqrt[7/(3*Pi)]*
        u^16)/(105235453352240640000*b^2) - 
      (2828135987*d^10*K1^2*M^4*Sqrt[7/(3*Pi)]*u^16)/(19939349056214016000*
        b^2) + (6256766597*d^12*K1^2*M^4*Sqrt[7/(3*Pi)]*u^16)/
       (473559540085082880000*b^2) + (4967320153*d^14*K1^2*M^4*Sqrt[7/(3*Pi)]*
        u^16)/(82358180884362240000*b^2) + 
      (23454829937*d^16*K1^2*M^4*Sqrt[7/(3*Pi)]*u^16)/(1549831222096634880000*
        b^2) + (832085186093*d^18*K1^2*M^4*Sqrt[7/(3*Pi)]*u^16)/
       (409155442633511608320000*b^2) + (50883542511457*d^2*K0^2*M^4*u^16)/
       (5728176196869162516480000*Sqrt[21]*b^2*Sqrt[Pi]) + 
      (8870629383613*d^2*K1^2*M^4*u^16)/(1055190352054845726720000*Sqrt[21]*
        b^2*Sqrt[Pi]) - (35183*K0^2*M^4*u^16)/(250423709792256000*b^2*
        Sqrt[21*Pi]) + (20351255281747*d^4*K0^2*M^4*u^16)/
       (257033547295411138560000*b^2*Sqrt[21*Pi]) + 
      (242108126237423*d^6*K0^2*M^4*u^16)/(1113812038280114933760000*b^2*
        Sqrt[21*Pi]) + (127013339231*d^8*K0^2*M^4*u^16)/
       (319296332043988992000*b^2*Sqrt[21*Pi]) + 
      (1735946033192447*d^10*K0^2*M^4*u^16)/(2864088098434581258240000*b^2*
        Sqrt[21*Pi]) + (325696223813*d^12*K0^2*M^4*u^16)/
       (8679054843741155328000*b^2*Sqrt[21*Pi]) - 
      (5052736629041*d^14*K0^2*M^4*u^16)/(22730857924083978240000*b^2*
        Sqrt[21*Pi]) - (100512878597*d^16*K0^2*M^4*u^16)/
       (2727702950890077388800*b^2*Sqrt[21*Pi]) - 
      (1083031009141*d^18*K0^2*M^4*u^16)/(163662177053404643328000*b^2*
        Sqrt[21*Pi]) - (69701*K1^2*M^4*u^16)/(450762677626060800*b^2*
        Sqrt[21*Pi]) + (125549809779853*d^4*K1^2*M^4*u^16)/
       (1670718057420172400640000*b^2*Sqrt[21*Pi]) + 
      (1431988325731*d^6*K1^2*M^4*u^16)/(5156537214259791360000*b^2*
        Sqrt[21*Pi]) + (1089074023181*d^8*K1^2*M^4*u^16)/
       (4419889040794106880000*b^2*Sqrt[21*Pi]) + 
      (64701924481*d^10*K1^2*M^4*u^16)/(126886766721361920000*b^2*
        Sqrt[21*Pi]) - (29578661843*d^12*K1^2*M^4*u^16)/
       (207182298787223760000*b^2*Sqrt[21*Pi]) - 
      (92464796513*d^14*K1^2*M^4*u^16)/(473559540085082880000*b^2*
        Sqrt[21*Pi]) - (193190604511*d^16*K1^2*M^4*u^16)/
       (6819257377225193472000*b^2*Sqrt[21*Pi]) - 
      (129668779313*d^18*K1^2*M^4*u^16)/(16366217705340464332800*b^2*
        Sqrt[21*Pi]) + (1453*d^6*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^17)/
       (3575158528481280*b^2) - (1453*d^8*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^17)/
       (1787579264240640*b^2) - (1453*d^10*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^17)/
       (2103034428518400*b^2) + (1453*d^12*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^17)/
       (1489649386867200*b^2) - (2988053*d^14*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^17)/
       (327722865110784000*b^2) - (1337*d^18*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^17)/
       (11499047898624000*b^2) - (937*K0*K1*M^4*u^17)/(33144314531328000*b^2*
        Sqrt[21*Pi]) - (654103*d^2*K0*K1*M^4*u^17)/(563453347032576000*b^2*
        Sqrt[21*Pi]) - (2347369*d^4*K0*K1*M^4*u^17)/(140863336758144000*b^2*
        Sqrt[21*Pi]) - (2026255043*d^6*K0*K1*M^4*u^17)/
       (48175261171285248000*b^2*Sqrt[21*Pi]) + (349471*d^8*K0*K1*M^4*u^17)/
       (13959797499648000*b^2*Sqrt[21*Pi]) + (13904291*d^10*K0*K1*M^4*u^17)/
       (151256706974208000*b^2*Sqrt[21*Pi]) - (5757041*d^12*K0*K1*M^4*u^17)/
       (1147030027887744000*b^2*Sqrt[21*Pi]) + (634313*d^14*K0*K1*M^4*u^17)/
       (25209451162368000*b^2*Sqrt[21*Pi]) - (134513*d^16*K0*K1*M^4*u^17)/
       (11499047898624000*b^2*Sqrt[21*Pi]) + (d^2*K0^2*M^4*u^18)/
       (80412922368000*Sqrt[21]*b^2*Sqrt[Pi]) + (d^2*K1^2*M^4*u^18)/
       (80412922368000*Sqrt[21]*b^2*Sqrt[Pi]) + (d^4*K0^2*M^4*u^18)/
       (6701076864000*b^2*Sqrt[21*Pi]) + (d^6*K0^2*M^4*u^18)/
       (2233692288000*b^2*Sqrt[21*Pi]) - (d^8*K0^2*M^4*u^18)/
       (6701076864000*b^2*Sqrt[21*Pi]) - (37*d^10*K0^2*M^4*u^18)/
       (40206461184000*b^2*Sqrt[21*Pi]) - (d^12*K0^2*M^4*u^18)/
       (6701076864000*b^2*Sqrt[21*Pi]) + (d^14*K0^2*M^4*u^18)/
       (2233692288000*b^2*Sqrt[21*Pi]) + (d^16*K0^2*M^4*u^18)/
       (6701076864000*b^2*Sqrt[21*Pi]) + (d^18*K0^2*M^4*u^18)/
       (80412922368000*b^2*Sqrt[21*Pi]) + (d^4*K1^2*M^4*u^18)/
       (6701076864000*b^2*Sqrt[21*Pi]) + (d^6*K1^2*M^4*u^18)/
       (2233692288000*b^2*Sqrt[21*Pi]) - (d^8*K1^2*M^4*u^18)/
       (6701076864000*b^2*Sqrt[21*Pi]) - (37*d^10*K1^2*M^4*u^18)/
       (40206461184000*b^2*Sqrt[21*Pi]) - (d^12*K1^2*M^4*u^18)/
       (6701076864000*b^2*Sqrt[21*Pi]) + (d^14*K1^2*M^4*u^18)/
       (2233692288000*b^2*Sqrt[21*Pi]) + (d^16*K1^2*M^4*u^18)/
       (6701076864000*b^2*Sqrt[21*Pi]) + (d^18*K1^2*M^4*u^18)/
       (80412922368000*b^2*Sqrt[21*Pi]))/Pi}, 6, 15, 1], 
  SeriesData[p, 0, {((-5*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(1478048*b^3) + 
      (37*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(134368*b^3) - 
      (3*K0^2*M^5*Sqrt[21*Pi]*u^3)/(5912192*b^3) - 
      (75*d^2*K0^2*M^5*Sqrt[21*Pi]*u^3)/(5912192*b^3) - 
      (15*d^4*K0^2*M^5*Sqrt[21*Pi]*u^3)/(2956096*b^3) + 
      (9*d^6*K0^2*M^5*Sqrt[21*Pi]*u^3)/(227392*b^3) - 
      (63*d^8*K0^2*M^5*Sqrt[21*Pi]*u^3)/(5912192*b^3) - 
      (63*d^10*K0^2*M^5*Sqrt[21*Pi]*u^3)/(5912192*b^3) - 
      (5*d^2*K1^2*M^5*Sqrt[21*Pi]*u^3)/(173888*b^3) - 
      (5*d^4*K1^2*M^5*Sqrt[21*Pi]*u^3)/(369512*b^3) - 
      (3*d^8*K1^2*M^5*Sqrt[21*Pi]*u^3)/(134368*b^3) - 
      (7*d^10*K1^2*M^5*Sqrt[21*Pi]*u^3)/(268736*b^3) - 
      (7937*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(118243840*b^3) - 
      (200797*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(118243840*b^3) - 
      (521*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(695552*b^3) + 
      (9073*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(11824384*b^3) - 
      (7697*d^8*K0*K1*M^5*Sqrt[21*Pi]*u^4)/(118243840*b^3) - 
      (8389*d^10*K0*K1*M^5*Sqrt[21*Pi]*u^4)/(118243840*b^3) - 
      (2551*K0^2*M^5*Sqrt[Pi/21]*u^5)/(118243840*b^3) - 
      (3011*d^4*K0^2*M^5*Sqrt[Pi/21]*u^5)/(11824384*b^3) - 
      (61277*K1^2*M^5*Sqrt[Pi/21]*u^5)/(1418926080*b^3) - 
      (123323*d^2*K1^2*M^5*Sqrt[Pi/21]*u^5)/(109148160*b^3) - 
      (434233*d^4*K1^2*M^5*Sqrt[Pi/21]*u^5)/(709463040*b^3) + 
      (525149*d^6*K1^2*M^5*Sqrt[Pi/21]*u^5)/(141892608*b^3) - 
      (1357*d^2*K0^2*M^5*Sqrt[(3*Pi)/7]*u^5)/(7390240*b^3) + 
      (371*d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(1478048*b^3) - 
      (61*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(869440*b^3) - 
      (168343*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(1418926080*b^3) - 
      (220021*d^10*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(1418926080*b^3) - 
      (2471*d^8*K0^2*M^5*Sqrt[21*Pi]*u^5)/(118243840*b^3) - 
      (16519*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(32248320*b^3) + 
      (1831*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(622336*b^3) - 
      (35029*d^2*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^6)/(118243840*b^3) - 
      (1141*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(236487680*b^3) - 
      (1621*d^8*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(18191360*b^3) - 
      (44779*d^10*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(354731520*b^3) - 
      (3827*K0^2*M^5*Sqrt[Pi/21]*u^7)/(709463040*b^3) - 
      (50383*d^2*K0^2*M^5*Sqrt[Pi/21]*u^7)/(354731520*b^3) - 
      (15733*d^4*K0^2*M^5*Sqrt[Pi/21]*u^7)/(177365760*b^3) + 
      (1535*d^6*K0^2*M^5*Sqrt[Pi/21]*u^7)/(3224832*b^3) - 
      (1171*d^8*K0^2*M^5*Sqrt[Pi/21]*u^7)/(12899328*b^3) - 
      (1433*K1^2*M^5*Sqrt[Pi/21]*u^7)/(193489920*b^3) - 
      (32051*d^4*K1^2*M^5*Sqrt[Pi/21]*u^7)/(266048640*b^3) + 
      (342649*d^6*K1^2*M^5*Sqrt[Pi/21]*u^7)/(532097280*b^3) - 
      (246137*d^8*K1^2*M^5*Sqrt[Pi/21]*u^7)/(2128389120*b^3) - 
      (11593*d^10*K1^2*M^5*Sqrt[Pi/21]*u^7)/(56010240*b^3) - 
      (1511*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(70946304*b^3) - 
      (29411*d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(1064194560*b^3) - 
      (1909*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(532097280*b^3) - 
      (48751*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(532097280*b^3) - 
      (1181*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(20465280*b^3) - 
      (54707*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(532097280*b^3) + 
      (11471*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^8)/(266048640*b^3) - 
      (3503*d^8*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^8)/(532097280*b^3) - 
      (K0^2*M^5*Sqrt[Pi/21]*u^9)/(2800512*b^3) - 
      (5*d^2*K0^2*M^5*Sqrt[Pi/21]*u^9)/(569088*b^3) - 
      (67*d^4*K0^2*M^5*Sqrt[Pi/21]*u^9)/(13302432*b^3) + 
      (1471*d^6*K0^2*M^5*Sqrt[Pi/21]*u^9)/(53209728*b^3) - 
      (173*d^8*K0^2*M^5*Sqrt[Pi/21]*u^9)/(53209728*b^3) - 
      (1087*d^10*K0^2*M^5*Sqrt[Pi/21]*u^9)/(106419456*b^3) - 
      (109*K1^2*M^5*Sqrt[Pi/21]*u^9)/(266048640*b^3) - 
      (5503*d^2*K1^2*M^5*Sqrt[Pi/21]*u^9)/(532097280*b^3) - 
      (37*d^4*K1^2*M^5*Sqrt[Pi/21]*u^9)/(6651216*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/21]*u^9)/(284544*b^3) - 
      (25*d^10*K1^2*M^5*Sqrt[Pi/21]*u^9)/(2086656*b^3) + 
      (31*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^9)/(6821760*b^3) - 
      (197*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(66512160*b^3) + 
      (89*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(11085360*b^3) - 
      (5*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(1478048*b^3) - 
      (K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/(66512160*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/(6651216*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/(13302432*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/21]*u^11)/(6651216*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/21]*u^11)/(3325608*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/21]*u^11)/(6651216*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/21]*u^11)/(6651216*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/21]*u^11)/(3325608*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/21]*u^11)/(6651216*b^3))/Pi, 0, 
    ((-5*K1*M^5*Sqrt[21*Pi]*u)/(1478048*b^3*E^u) - 
      (15*d^2*K1*M^5*Sqrt[21*Pi]*u)/(173888*b^3*E^u) - 
      (15*d^4*K1*M^5*Sqrt[21*Pi]*u)/(369512*b^3*E^u) + 
      (37*d^6*K1*M^5*Sqrt[21*Pi]*u)/(134368*b^3*E^u) - 
      (9*d^8*K1*M^5*Sqrt[21*Pi]*u)/(134368*b^3*E^u) - 
      (21*d^10*K1*M^5*Sqrt[21*Pi]*u)/(268736*b^3*E^u) - 
      (5*K0*M^5*Sqrt[21*Pi]*u^2)/(1478048*b^3*E^u) - 
      (505*d^2*K0*M^5*Sqrt[21*Pi]*u^2)/(5912192*b^3*E^u) - 
      (5*d^4*K0*M^5*Sqrt[21*Pi]*u^2)/(134368*b^3*E^u) + 
      (797*d^6*K0*M^5*Sqrt[21*Pi]*u^2)/(2956096*b^3*E^u) - 
      (3*d^8*K0*M^5*Sqrt[21*Pi]*u^2)/(43472*b^3*E^u) - 
      (441*d^10*K0*M^5*Sqrt[21*Pi]*u^2)/(5912192*b^3*E^u) - 
      (5*K1*M^5*Sqrt[21*Pi]*u^2)/(1478048*b^3*E^u) - 
      (15*d^2*K1*M^5*Sqrt[21*Pi]*u^2)/(173888*b^3*E^u) - 
      (15*d^4*K1*M^5*Sqrt[21*Pi]*u^2)/(369512*b^3*E^u) + 
      (37*d^6*K1*M^5*Sqrt[21*Pi]*u^2)/(134368*b^3*E^u) - 
      (9*d^8*K1*M^5*Sqrt[21*Pi]*u^2)/(134368*b^3*E^u) - 
      (21*d^10*K1*M^5*Sqrt[21*Pi]*u^2)/(268736*b^3*E^u) - 
      (13249*K1*M^5*Sqrt[Pi/21]*u^3)/(118243840*b^3*E^u) - 
      (339289*d^2*K1*M^5*Sqrt[Pi/21]*u^3)/(118243840*b^3*E^u) - 
      (16189*d^4*K1*M^5*Sqrt[Pi/21]*u^3)/(11824384*b^3*E^u) + 
      (543479*d^6*K1*M^5*Sqrt[Pi/21]*u^3)/(59121920*b^3*E^u) - 
      (7567*d^8*K1*M^5*Sqrt[(7*Pi)/3]*u^3)/(23648768*b^3*E^u) - 
      (8791*d^10*K1*M^5*Sqrt[(7*Pi)/3]*u^3)/(23648768*b^3*E^u) - 
      (485*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(271960832*b^3) + 
      (7285*d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(543921664*b^3) - 
      (3001*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(14313728*b^3) - 
      (305*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(772616*b^3) - 
      (5*K0*M^5*Sqrt[21*Pi]*u^3)/(1478048*b^3*E^u) - 
      (505*d^2*K0*M^5*Sqrt[21*Pi]*u^3)/(5912192*b^3*E^u) - 
      (5*d^4*K0*M^5*Sqrt[21*Pi]*u^3)/(134368*b^3*E^u) + 
      (797*d^6*K0*M^5*Sqrt[21*Pi]*u^3)/(2956096*b^3*E^u) - 
      (3*d^8*K0*M^5*Sqrt[21*Pi]*u^3)/(43472*b^3*E^u) - 
      (441*d^10*K0*M^5*Sqrt[21*Pi]*u^3)/(5912192*b^3*E^u) + 
      (3369*K0^2*M^5*Sqrt[21*Pi]*u^3)/(1087843328*b^3) + 
      (22575*d^2*K0^2*M^5*Sqrt[21*Pi]*u^3)/(271960832*b^3) + 
      (60285*d^4*K0^2*M^5*Sqrt[21*Pi]*u^3)/(1087843328*b^3) - 
      (18891*d^6*K0^2*M^5*Sqrt[21*Pi]*u^3)/(67990208*b^3) + 
      (47907*d^8*K0^2*M^5*Sqrt[21*Pi]*u^3)/(1087843328*b^3) + 
      (24525*d^10*K0^2*M^5*Sqrt[21*Pi]*u^3)/(271960832*b^3) + 
      (135*d^12*K0^2*M^5*Sqrt[21*Pi]*u^3)/(63990784*b^3) + 
      (4545*d^4*K1^2*M^5*Sqrt[21*Pi]*u^3)/(49447424*b^3) + 
      (4273*d^10*K1^2*M^5*Sqrt[21*Pi]*u^3)/(49447424*b^3) + 
      (953*d^12*K1^2*M^5*Sqrt[21*Pi]*u^3)/(49447424*b^3) - 
      (706493*d^2*K0*M^5*Sqrt[Pi/21]*u^4)/(472975360*b^3*E^u) - 
      (17011*d^4*K0*M^5*Sqrt[Pi/21]*u^4)/(23648768*b^3*E^u) + 
      (103043*d^6*K0*M^5*Sqrt[Pi/21]*u^4)/(21498880*b^3*E^u) - 
      (491*K1*M^5*Sqrt[Pi/21]*u^4)/(6223360*b^3*E^u) - 
      (13501*d^4*K1*M^5*Sqrt[Pi/21]*u^4)/(11824384*b^3*E^u) + 
      (5434907*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(21756866560*b^3) + 
      (30943975*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(4351373312*b^3) + 
      (11078129*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(21756866560*b^3) - 
      (7473*d^2*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(10749440*b^3*E^u) + 
      (12303*d^6*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(5374720*b^3*E^u) + 
      (100867*d^2*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(41840128*b^3) + 
      (4510637*d^10*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(1359804160*b^3) + 
      (71163*d^12*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(334721024*b^3) - 
      (29*K0*M^5*Sqrt[(7*Pi)/3]*u^4)/(3477760*b^3*E^u) - 
      (3923*d^8*K0*M^5*Sqrt[(7*Pi)/3]*u^4)/(23648768*b^3*E^u) - 
      (18383*d^10*K0*M^5*Sqrt[(7*Pi)/3]*u^4)/(94595072*b^3*E^u) - 
      (5311*d^8*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(23648768*b^3*E^u) - 
      (6719*d^10*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(23648768*b^3*E^u) - 
      (3327219*d^6*K0*K1*M^5*Sqrt[21*Pi]*u^4)/(2719608320*b^3) - 
      (11131*d^4*K0*M^5*Sqrt[Pi/21]*u^5)/(23648768*b^3*E^u) + 
      (49541*d^6*K0*M^5*Sqrt[Pi/21]*u^5)/(18191360*b^3*E^u) + 
      (1934521*K0^2*M^5*Sqrt[Pi/21]*u^5)/(21756866560*b^3) + 
      (11261993*d^2*K0^2*M^5*Sqrt[Pi/21]*u^5)/(4351373312*b^3) + 
      (1363771*d^4*K0^2*M^5*Sqrt[Pi/21]*u^5)/(543921664*b^3) + 
      (7646537*d^8*K0^2*M^5*Sqrt[Pi/21]*u^5)/(21756866560*b^3) + 
      (76318313*d^10*K0^2*M^5*Sqrt[Pi/21]*u^5)/(21756866560*b^3) - 
      (9047*K1*M^5*Sqrt[Pi/21]*u^5)/(236487680*b^3*E^u) - 
      (7369*d^2*K1*M^5*Sqrt[Pi/21]*u^5)/(7276544*b^3*E^u) + 
      (800809*d^6*K1*M^5*Sqrt[Pi/21]*u^5)/(236487680*b^3*E^u) - 
      (37253*d^10*K1*M^5*Sqrt[Pi/21]*u^5)/(36382720*b^3*E^u) + 
      (5651117*K1^2*M^5*Sqrt[Pi/21]*u^5)/(25596313600*b^3) + 
      (4144172983*d^2*K1^2*M^5*Sqrt[Pi/21]*u^5)/(652705996800*b^3) + 
      (7900883057*d^4*K1^2*M^5*Sqrt[Pi/21]*u^5)/(1305411993600*b^3) - 
      (133439989*d^6*K1^2*M^5*Sqrt[Pi/21]*u^5)/(5933690880*b^3) + 
      (41803873*d^8*K1^2*M^5*Sqrt[Pi/21]*u^5)/(52216479744*b^3) + 
      (1120569523*d^10*K1^2*M^5*Sqrt[Pi/21]*u^5)/(130541199360*b^3) + 
      (11428537*d^12*K1^2*M^5*Sqrt[Pi/21]*u^5)/(23734763520*b^3) - 
      (129471*d^2*K0*M^5*Sqrt[(3*Pi)/7]*u^5)/(472975360*b^3*E^u) + 
      (6131*d^12*K0^2*M^5*Sqrt[(3*Pi)/7]*u^5)/(94595072*b^3) - 
      (55327*d^8*K1*M^5*Sqrt[(3*Pi)/7]*u^5)/(236487680*b^3*E^u) - 
      (263*K0*M^5*Sqrt[(7*Pi)/3]*u^5)/(59121920*b^3*E^u) - 
      (10895*d^10*K0*M^5*Sqrt[(7*Pi)/3]*u^5)/(94595072*b^3*E^u) - 
      (14356469*d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(10878433280*b^3) - 
      (669*d^8*K0*M^5*Sqrt[21*Pi]*u^5)/(23648768*b^3*E^u) - 
      (3*d^4*K1*M^5*Sqrt[21*Pi]*u^5)/(103360*b^3*E^u) - 
      (11899*d^4*K0*M^5*Sqrt[Pi/21]*u^6)/(59121920*b^3*E^u) + 
      (3301*d^6*K0*M^5*Sqrt[Pi/21]*u^6)/(3111680*b^3*E^u) - 
      (3593*d^10*K0*M^5*Sqrt[Pi/21]*u^6)/(10749440*b^3*E^u) - 
      (593*K1*M^5*Sqrt[Pi/21]*u^6)/(41733120*b^3*E^u) - 
      (525587*d^2*K1*M^5*Sqrt[Pi/21]*u^6)/(1418926080*b^3*E^u) - 
      (4177*d^4*K1*M^5*Sqrt[Pi/21]*u^6)/(17736576*b^3*E^u) + 
      (881107*d^6*K1*M^5*Sqrt[Pi/21]*u^6)/(709463040*b^3*E^u) - 
      (31879*d^8*K1*M^5*Sqrt[Pi/21]*u^6)/(141892608*b^3*E^u) - 
      (112703*d^10*K1*M^5*Sqrt[Pi/21]*u^6)/(283785216*b^3*E^u) + 
      (58434869*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(11450982400*b^3) + 
      (417479177*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(81588249600*b^3) - 
      (1194324787*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(65270599680*b^3) + 
      (15644711*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(43513733120*b^3) + 
      (10965433*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(1535778816*b^3) + 
      (26317691*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(65270599680*b^3) - 
      (12409*d^2*K0*M^5*Sqrt[(3*Pi)/7]*u^6)/(118243840*b^3*E^u) - 
      (7823*d^8*K0*M^5*Sqrt[(3*Pi)/7]*u^6)/(118243840*b^3*E^u) - 
      (203*K0*M^5*Sqrt[(7*Pi)/3]*u^6)/(118243840*b^3*E^u) + 
      (16352903*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(652705996800*b^3) - 
      (2591*K0*M^5*Sqrt[Pi/21]*u^7)/(709463040*b^3*E^u) - 
      (26141*d^2*K0*M^5*Sqrt[Pi/21]*u^7)/(283785216*b^3*E^u) - 
      (653*d^4*K0*M^5*Sqrt[Pi/21]*u^7)/(11085360*b^3*E^u) + 
      (11387*d^6*K0*M^5*Sqrt[Pi/21]*u^7)/(37340160*b^3*E^u) - 
      (347*d^8*K0*M^5*Sqrt[Pi/21]*u^7)/(7468032*b^3*E^u) - 
      (1733*d^10*K0*M^5*Sqrt[Pi/21]*u^7)/(16693248*b^3*E^u) + 
      (588835129*d^4*K0^2*M^5*Sqrt[Pi/21]*u^7)/(652705996800*b^3) - 
      (115289*d^8*K0^2*M^5*Sqrt[Pi/21]*u^7)/(6527059968*b^3) + 
      (1136369*d^10*K0^2*M^5*Sqrt[Pi/21]*u^7)/(912875520*b^3) - 
      (7783*d^2*K1*M^5*Sqrt[Pi/21]*u^7)/(74680320*b^3*E^u) - 
      (4621*d^4*K1*M^5*Sqrt[Pi/21]*u^7)/(70946304*b^3*E^u) - 
      (8927*d^8*K1*M^5*Sqrt[Pi/21]*u^7)/(177365760*b^3*E^u) + 
      (2050063*K1^2*M^5*Sqrt[Pi/21]*u^7)/(48952949760*b^3) + 
      (43008097*d^2*K1^2*M^5*Sqrt[Pi/21]*u^7)/(35602145280*b^3) - 
      (421208033*d^6*K1^2*M^5*Sqrt[Pi/21]*u^7)/(97905899520*b^3) - 
      (7412843*d^8*K1^2*M^5*Sqrt[Pi/21]*u^7)/(97905899520*b^3) + 
      (8129053*d^10*K1^2*M^5*Sqrt[Pi/21]*u^7)/(4607336448*b^3) - 
      (11186893*d^6*K0^2*M^5*Sqrt[(3*Pi)/7]*u^7)/(10878433280*b^3) - 
      (18573*d^10*K1*M^5*Sqrt[(3*Pi)/7]*u^7)/(472975360*b^3*E^u) + 
      (338669*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(81588249600*b^3) + 
      (79495511*d^2*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(652705996800*b^3) + 
      (1382761*d^12*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(130541199360*b^3) - 
      (K1*M^5*Sqrt[(7*Pi)/3]*u^7)/(1697280*b^3*E^u) + 
      (69963617*d^4*K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(391623598080*b^3) + 
      (3847*d^6*K1*M^5*Sqrt[21*Pi]*u^7)/(236487680*b^3*E^u) + 
      (234281*d^12*K1^2*M^5*Sqrt[21*Pi]*u^7)/(43513733120*b^3) - 
      (151*K0*M^5*Sqrt[Pi/21]*u^8)/(177365760*b^3*E^u) - 
      (2491*d^2*K0*M^5*Sqrt[Pi/21]*u^8)/(118243840*b^3*E^u) + 
      (1051*d^6*K0*M^5*Sqrt[Pi/21]*u^8)/(16124160*b^3*E^u) - 
      (1289*d^8*K0*M^5*Sqrt[Pi/21]*u^8)/(177365760*b^3*E^u) - 
      (8681*d^10*K0*M^5*Sqrt[Pi/21]*u^8)/(354731520*b^3*E^u) - 
      (149*d^2*K1*M^5*Sqrt[Pi/21]*u^8)/(6449664*b^3*E^u) - 
      (359*d^4*K1*M^5*Sqrt[Pi/21]*u^8)/(29560960*b^3*E^u) + 
      (12503*d^6*K1*M^5*Sqrt[Pi/21]*u^8)/(177365760*b^3*E^u) - 
      (9491*d^10*K1*M^5*Sqrt[Pi/21]*u^8)/(354731520*b^3*E^u) + 
      (1257317*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(61191187200*b^3) + 
      (292865593*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(489529497600*b^3) + 
      (315461551*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(489529497600*b^3) - 
      (13005803*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(6119118720*b^3) - 
      (40609*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(359948160*b^3) + 
      (3872381*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(4256778240*b^3) - 
      (9*K1*M^5*Sqrt[(3*Pi)/7]*u^8)/(29560960*b^3*E^u) + 
      (12469*d^12*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^8)/(572549120*b^3) - 
      (73*d^4*K0*M^5*Sqrt[(7*Pi)/3]*u^8)/(44341440*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(7*Pi)/3]*u^8)/(923780*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/21]*u^9)/(8062080*b^3*E^u) - 
      (331*d^2*K0*M^5*Sqrt[Pi/21]*u^9)/(88682880*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/21]*u^9)/(806208*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/21]*u^9)/(1612416*b^3*E^u) - 
      (25*d^10*K0*M^5*Sqrt[Pi/21]*u^9)/(5912192*b^3*E^u) + 
      (91193*K0^2*M^5*Sqrt[Pi/21]*u^9)/(44502681600*b^3) + 
      (286211*d^2*K0^2*M^5*Sqrt[Pi/21]*u^9)/(4707014400*b^3) + 
      (2985803*d^4*K0^2*M^5*Sqrt[Pi/21]*u^9)/(44502681600*b^3) - 
      (19147*d^6*K0^2*M^5*Sqrt[Pi/21]*u^9)/(89987040*b^3) - 
      (14377*d^8*K0^2*M^5*Sqrt[Pi/21]*u^9)/(684656640*b^3) + 
      (1170359*d^10*K0^2*M^5*Sqrt[Pi/21]*u^9)/(12238237440*b^3) + 
      (1621*d^12*K0^2*M^5*Sqrt[Pi/21]*u^9)/(197789696*b^3) - 
      (K1*M^5*Sqrt[Pi/21]*u^9)/(8062080*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/21]*u^9)/(806208*b^3*E^u) + 
      (461*d^6*K1*M^5*Sqrt[Pi/21]*u^9)/(44341440*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/21]*u^9)/(1612416*b^3*E^u) - 
      (79*d^10*K1*M^5*Sqrt[Pi/21]*u^9)/(17736576*b^3*E^u) + 
      (80033*K1^2*M^5*Sqrt[Pi/21]*u^9)/(32635299840*b^3) + 
      (69571*d^2*K1^2*M^5*Sqrt[Pi/21]*u^9)/(959861760*b^3) - 
      (2071609*d^6*K1^2*M^5*Sqrt[Pi/21]*u^9)/(8158824960*b^3) - 
      (2804927*d^8*K1^2*M^5*Sqrt[Pi/21]*u^9)/(97905899520*b^3) + 
      (434009*d^10*K1^2*M^5*Sqrt[Pi/21]*u^9)/(3765611520*b^3) + 
      (9115*d^12*K1^2*M^5*Sqrt[Pi/21]*u^9)/(851355648*b^3) - 
      (3*d^2*K1*M^5*Sqrt[(3*Pi)/7]*u^9)/(2273920*b^3*E^u) + 
      (76147*d^4*K1^2*M^5*Sqrt[(7*Pi)/3]*u^9)/(6527059968*b^3) + 
      (7*d^6*K0*M^5*Sqrt[21*Pi]*u^9)/(14780480*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/21]*u^10)/(2217072*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/21]*u^10)/(1108536*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/21]*u^10)/(2217072*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/21]*u^10)/(2217072*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/21]*u^10)/(1108536*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/21]*u^10)/(2217072*b^3*E^u) + 
      (91411*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(122382374400*b^3) + 
      (299447*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(13598041600*b^3) + 
      (126451*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(4707014400*b^3) - 
      (314651*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(4079412480*b^3) - 
      (3937*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(287958528*b^3) + 
      (47269*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(1288235520*b^3) + 
      (4567*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(1019853120*b^3) + 
      (36457*d^2*K0^2*M^5*Sqrt[Pi/21]*u^11)/(30595593600*b^3) + 
      (228281*d^4*K0^2*M^5*Sqrt[Pi/21]*u^11)/(122382374400*b^3) - 
      (31*d^6*K0^2*M^5*Sqrt[Pi/21]*u^11)/(6922080*b^3) + 
      (799*d^10*K0^2*M^5*Sqrt[Pi/21]*u^11)/(359948160*b^3) + 
      (2011*d^12*K0^2*M^5*Sqrt[Pi/21]*u^11)/(4895294976*b^3) + 
      (7009*K1^2*M^5*Sqrt[Pi/21]*u^11)/(122382374400*b^3) + 
      (4891*d^2*K1^2*M^5*Sqrt[Pi/21]*u^11)/(3824449200*b^3) + 
      (260069*d^4*K1^2*M^5*Sqrt[Pi/21]*u^11)/(122382374400*b^3) - 
      (4993*d^6*K1^2*M^5*Sqrt[Pi/21]*u^11)/(1019853120*b^3) - 
      (4057*d^8*K1^2*M^5*Sqrt[Pi/21]*u^11)/(2719608320*b^3) + 
      (827*d^10*K1^2*M^5*Sqrt[Pi/21]*u^11)/(339951040*b^3) + 
      (12083*d^12*K1^2*M^5*Sqrt[Pi/21]*u^11)/(24476474880*b^3) + 
      (243*K0^2*M^5*Sqrt[(3*Pi)/7]*u^11)/(13598041600*b^3) - 
      (883*d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^11)/(4895294976*b^3) + 
      (509*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(3059559360*b^3) + 
      (149*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(305955936*b^3) - 
      (71*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(89987040*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(2333760*b^3) + 
      (137*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(339951040*b^3) + 
      (59*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(382444920*b^3) + 
      (K0*K1*M^5*Sqrt[(7*Pi)/3]*u^12)/(1019853120*b^3) + 
      (K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(15297796800*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(849877600*b^3) + 
      (71*d^4*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(15297796800*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(152977968*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(235350720*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(305955936*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(611911872*b^3) + 
      (K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(15297796800*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(849877600*b^3) + 
      (71*d^4*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(15297796800*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(152977968*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(235350720*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(305955936*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(611911872*b^3))/Pi, 
    ((-5*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(739024*b^3) + 
      (37*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(67184*b^3) - 
      (3*K0^2*M^5*Sqrt[21*Pi]*u^3)/(2956096*b^3) - 
      (75*d^2*K0^2*M^5*Sqrt[21*Pi]*u^3)/(2956096*b^3) - 
      (15*d^4*K0^2*M^5*Sqrt[21*Pi]*u^3)/(1478048*b^3) + 
      (9*d^6*K0^2*M^5*Sqrt[21*Pi]*u^3)/(113696*b^3) - 
      (63*d^8*K0^2*M^5*Sqrt[21*Pi]*u^3)/(2956096*b^3) - 
      (63*d^10*K0^2*M^5*Sqrt[21*Pi]*u^3)/(2956096*b^3) - 
      (5*d^2*K1^2*M^5*Sqrt[21*Pi]*u^3)/(86944*b^3) - 
      (5*d^4*K1^2*M^5*Sqrt[21*Pi]*u^3)/(184756*b^3) - 
      (3*d^8*K1^2*M^5*Sqrt[21*Pi]*u^3)/(67184*b^3) - 
      (7*d^10*K1^2*M^5*Sqrt[21*Pi]*u^3)/(134368*b^3) - 
      (7937*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(59121920*b^3) - 
      (200797*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(59121920*b^3) - 
      (521*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(347776*b^3) + 
      (9073*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(5912192*b^3) - 
      (7697*d^8*K0*K1*M^5*Sqrt[21*Pi]*u^4)/(59121920*b^3) - 
      (8389*d^10*K0*K1*M^5*Sqrt[21*Pi]*u^4)/(59121920*b^3) - 
      (2551*K0^2*M^5*Sqrt[Pi/21]*u^5)/(59121920*b^3) - 
      (3011*d^4*K0^2*M^5*Sqrt[Pi/21]*u^5)/(5912192*b^3) - 
      (61277*K1^2*M^5*Sqrt[Pi/21]*u^5)/(709463040*b^3) - 
      (123323*d^2*K1^2*M^5*Sqrt[Pi/21]*u^5)/(54574080*b^3) - 
      (434233*d^4*K1^2*M^5*Sqrt[Pi/21]*u^5)/(354731520*b^3) + 
      (525149*d^6*K1^2*M^5*Sqrt[Pi/21]*u^5)/(70946304*b^3) - 
      (1357*d^2*K0^2*M^5*Sqrt[(3*Pi)/7]*u^5)/(3695120*b^3) + 
      (371*d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(739024*b^3) - 
      (61*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(434720*b^3) - 
      (168343*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(709463040*b^3) - 
      (220021*d^10*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(709463040*b^3) - 
      (2471*d^8*K0^2*M^5*Sqrt[21*Pi]*u^5)/(59121920*b^3) - 
      (16519*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(16124160*b^3) + 
      (1831*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(311168*b^3) - 
      (35029*d^2*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^6)/(59121920*b^3) - 
      (1141*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(118243840*b^3) - 
      (1621*d^8*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(9095680*b^3) - 
      (44779*d^10*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(177365760*b^3) - 
      (3827*K0^2*M^5*Sqrt[Pi/21]*u^7)/(354731520*b^3) - 
      (50383*d^2*K0^2*M^5*Sqrt[Pi/21]*u^7)/(177365760*b^3) - 
      (15733*d^4*K0^2*M^5*Sqrt[Pi/21]*u^7)/(88682880*b^3) + 
      (1535*d^6*K0^2*M^5*Sqrt[Pi/21]*u^7)/(1612416*b^3) - 
      (1171*d^8*K0^2*M^5*Sqrt[Pi/21]*u^7)/(6449664*b^3) - 
      (1433*K1^2*M^5*Sqrt[Pi/21]*u^7)/(96744960*b^3) - 
      (32051*d^4*K1^2*M^5*Sqrt[Pi/21]*u^7)/(133024320*b^3) + 
      (342649*d^6*K1^2*M^5*Sqrt[Pi/21]*u^7)/(266048640*b^3) - 
      (246137*d^8*K1^2*M^5*Sqrt[Pi/21]*u^7)/(1064194560*b^3) - 
      (11593*d^10*K1^2*M^5*Sqrt[Pi/21]*u^7)/(28005120*b^3) - 
      (1511*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(35473152*b^3) - 
      (29411*d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(532097280*b^3) - 
      (1909*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(266048640*b^3) - 
      (48751*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(266048640*b^3) - 
      (1181*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(10232640*b^3) - 
      (54707*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(266048640*b^3) + 
      (11471*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^8)/(133024320*b^3) - 
      (3503*d^8*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^8)/(266048640*b^3) - 
      (K0^2*M^5*Sqrt[Pi/21]*u^9)/(1400256*b^3) - 
      (5*d^2*K0^2*M^5*Sqrt[Pi/21]*u^9)/(284544*b^3) - 
      (67*d^4*K0^2*M^5*Sqrt[Pi/21]*u^9)/(6651216*b^3) + 
      (1471*d^6*K0^2*M^5*Sqrt[Pi/21]*u^9)/(26604864*b^3) - 
      (173*d^8*K0^2*M^5*Sqrt[Pi/21]*u^9)/(26604864*b^3) - 
      (1087*d^10*K0^2*M^5*Sqrt[Pi/21]*u^9)/(53209728*b^3) - 
      (109*K1^2*M^5*Sqrt[Pi/21]*u^9)/(133024320*b^3) - 
      (5503*d^2*K1^2*M^5*Sqrt[Pi/21]*u^9)/(266048640*b^3) - 
      (37*d^4*K1^2*M^5*Sqrt[Pi/21]*u^9)/(3325608*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/21]*u^9)/(142272*b^3) - 
      (25*d^10*K1^2*M^5*Sqrt[Pi/21]*u^9)/(1043328*b^3) + 
      (31*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^9)/(3410880*b^3) - 
      (197*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(33256080*b^3) + 
      (89*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(5542680*b^3) - 
      (5*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(739024*b^3) - 
      (K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/(33256080*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/(3325608*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/(6651216*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/21]*u^11)/(3325608*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/21]*u^11)/(1662804*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/21]*u^11)/(3325608*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/21]*u^11)/(3325608*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/21]*u^11)/(1662804*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/21]*u^11)/(3325608*b^3))/Pi, 
    ((-265*K1*M^5*Sqrt[21*Pi]*u)/(67990208*b^3*E^u) - 
      (655*d^2*K1*M^5*Sqrt[21*Pi]*u)/(15997696*b^3*E^u) + 
      (8145*d^4*K1*M^5*Sqrt[21*Pi]*u)/(33995104*b^3*E^u) - 
      (31*d^6*K1*M^5*Sqrt[21*Pi]*u)/(727168*b^3*E^u) - 
      (1243*d^8*K1*M^5*Sqrt[21*Pi]*u)/(3090464*b^3*E^u) + 
      (4995*d^10*K1*M^5*Sqrt[21*Pi]*u)/(24723712*b^3*E^u) + 
      (297*d^12*K1*M^5*Sqrt[21*Pi]*u)/(6180928*b^3*E^u) + 
      (2523*K0*M^5*Sqrt[21*Pi]*u^2)/(543921664*b^3*E^u) + 
      (89717*d^2*K0*M^5*Sqrt[21*Pi]*u^2)/(543921664*b^3*E^u) + 
      (13505*d^4*K0*M^5*Sqrt[21*Pi]*u^2)/(49447424*b^3*E^u) - 
      (182893*d^6*K0*M^5*Sqrt[21*Pi]*u^2)/(271960832*b^3*E^u) - 
      (70051*d^8*K0*M^5*Sqrt[21*Pi]*u^2)/(543921664*b^3*E^u) + 
      (13809*d^10*K0*M^5*Sqrt[21*Pi]*u^2)/(41840128*b^3*E^u) + 
      (675*d^12*K0*M^5*Sqrt[21*Pi]*u^2)/(23648768*b^3*E^u) - 
      (265*K1*M^5*Sqrt[21*Pi]*u^2)/(67990208*b^3*E^u) - 
      (655*d^2*K1*M^5*Sqrt[21*Pi]*u^2)/(15997696*b^3*E^u) + 
      (8145*d^4*K1*M^5*Sqrt[21*Pi]*u^2)/(33995104*b^3*E^u) - 
      (31*d^6*K1*M^5*Sqrt[21*Pi]*u^2)/(727168*b^3*E^u) - 
      (1243*d^8*K1*M^5*Sqrt[21*Pi]*u^2)/(3090464*b^3*E^u) + 
      (4995*d^10*K1*M^5*Sqrt[21*Pi]*u^2)/(24723712*b^3*E^u) + 
      (297*d^12*K1*M^5*Sqrt[21*Pi]*u^2)/(6180928*b^3*E^u) + 
      (4250021*K1*M^5*Sqrt[Pi/21]*u^3)/(21756866560*b^3*E^u) + 
      (18105223*d^2*K1*M^5*Sqrt[Pi/21]*u^3)/(2719608320*b^3*E^u) + 
      (3427261*d^4*K1*M^5*Sqrt[Pi/21]*u^3)/(334721024*b^3*E^u) - 
      (4240319*d^6*K1*M^5*Sqrt[Pi/21]*u^3)/(159976960*b^3*E^u) - 
      (92875217*d^8*K1*M^5*Sqrt[Pi/21]*u^3)/(21756866560*b^3*E^u) + 
      (245539*d^10*K1*M^5*Sqrt[(7*Pi)/3]*u^3)/(135980416*b^3*E^u) + 
      (107333*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(5725491200*b^3) + 
      (107148017*d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(217568665600*b^3) - 
      (14518633*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(8702746624*b^3) + 
      (14494351*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(21756866560*b^3) + 
      (2523*K0*M^5*Sqrt[21*Pi]*u^3)/(543921664*b^3*E^u) + 
      (89717*d^2*K0*M^5*Sqrt[21*Pi]*u^3)/(543921664*b^3*E^u) + 
      (13505*d^4*K0*M^5*Sqrt[21*Pi]*u^3)/(49447424*b^3*E^u) - 
      (182893*d^6*K0*M^5*Sqrt[21*Pi]*u^3)/(271960832*b^3*E^u) - 
      (70051*d^8*K0*M^5*Sqrt[21*Pi]*u^3)/(543921664*b^3*E^u) + 
      (13809*d^10*K0*M^5*Sqrt[21*Pi]*u^3)/(41840128*b^3*E^u) + 
      (675*d^12*K0*M^5*Sqrt[21*Pi]*u^3)/(23648768*b^3*E^u) - 
      (2749083*K0^2*M^5*Sqrt[21*Pi]*u^3)/(435137331200*b^3) - 
      (84819129*d^2*K0^2*M^5*Sqrt[21*Pi]*u^3)/(435137331200*b^3) - 
      (101986323*d^4*K0^2*M^5*Sqrt[21*Pi]*u^3)/(435137331200*b^3) + 
      (18694503*d^6*K0^2*M^5*Sqrt[21*Pi]*u^3)/(25596313600*b^3) + 
      (15685191*d^8*K0^2*M^5*Sqrt[21*Pi]*u^3)/(435137331200*b^3) - 
      (136037523*d^10*K0^2*M^5*Sqrt[21*Pi]*u^3)/(435137331200*b^3) - 
      (8116761*d^12*K0^2*M^5*Sqrt[21*Pi]*u^3)/(435137331200*b^3) + 
      (217077*d^14*K0^2*M^5*Sqrt[21*Pi]*u^3)/(435137331200*b^3) + 
      (1080531*d^12*K1*M^5*Sqrt[21*Pi]*u^3)/(21756866560*b^3*E^u) + 
      (6741*d^4*K1^2*M^5*Sqrt[21*Pi]*u^3)/(106234700*b^3) + 
      (2309679*d^10*K1^2*M^5*Sqrt[21*Pi]*u^3)/(19778969600*b^3) - 
      (105517*d^12*K1^2*M^5*Sqrt[21*Pi]*u^3)/(4944742400*b^3) + 
      (93569*d^14*K1^2*M^5*Sqrt[21*Pi]*u^3)/(19778969600*b^3) + 
      (2190547*d^4*K0*M^5*Sqrt[Pi/21]*u^4)/(395579392*b^3*E^u) - 
      (343293127*d^6*K0*M^5*Sqrt[Pi/21]*u^4)/(21756866560*b^3*E^u) - 
      (625183*d^8*K0*M^5*Sqrt[Pi/21]*u^4)/(418401280*b^3*E^u) + 
      (1448101*d^2*K1*M^5*Sqrt[Pi/21]*u^4)/(209200640*b^3*E^u) - 
      (70020563*d^6*K1*M^5*Sqrt[Pi/21]*u^4)/(2719608320*b^3*E^u) - 
      (3772061593*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(8702746624000*b^3) - 
      (2230835713*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(158231756800*b^3) - 
      (178137183481*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(8702746624000*b^3) - 
      (2420304851*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(91607859200*b^3) - 
      (20658384091*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(8702746624000*b^3) + 
      (57061*K0*M^5*Sqrt[(3*Pi)/7]*u^4)/(1359804160*b^3*E^u) + 
      (59068773*d^2*K0*M^5*Sqrt[(3*Pi)/7]*u^4)/(43513733120*b^3*E^u) + 
      (149797*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(1977896960*b^3*E^u) + 
      (11977171*d^4*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(4351373312*b^3*E^u) - 
      (10090939*d^8*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(21756866560*b^3*E^u) + 
      (753109307*d^6*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(41639936000*b^3) + 
      (27220477519*d^8*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(8702746624000*b^3) + 
      (8773069*d^10*K0*M^5*Sqrt[(7*Pi)/3]*u^4)/(8702746624*b^3*E^u) + 
      (428101*d^10*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(271960832*b^3*E^u) + 
      (17293327*d^14*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(791158784000*b^3) + 
      (497703*d^12*K0*M^5*Sqrt[21*Pi]*u^4)/(21756866560*b^3*E^u) + 
      (56767*d^12*K1*M^5*Sqrt[21*Pi]*u^4)/(1673605120*b^3*E^u) + 
      (1106299*K0*M^5*Sqrt[Pi/21]*u^5)/(10878433280*b^3*E^u) - 
      (238598047*d^6*K0*M^5*Sqrt[Pi/21]*u^5)/(21756866560*b^3*E^u) - 
      (5146633*d^8*K0*M^5*Sqrt[Pi/21]*u^5)/(10878433280*b^3*E^u) - 
      (946587113*d^2*K0^2*M^5*Sqrt[Pi/21]*u^5)/(174054932480*b^3) - 
      (69702217913*d^4*K0^2*M^5*Sqrt[Pi/21]*u^5)/(8702746624000*b^3) + 
      (11519722297*d^6*K0^2*M^5*Sqrt[Pi/21]*u^5)/(543921664000*b^3) + 
      (30191704871*d^8*K0^2*M^5*Sqrt[Pi/21]*u^5)/(8702746624000*b^3) - 
      (1777827301*d^10*K0^2*M^5*Sqrt[Pi/21]*u^5)/(174054932480*b^3) - 
      (7555953623*d^12*K0^2*M^5*Sqrt[Pi/21]*u^5)/(8702746624000*b^3) + 
      (63656149*d^2*K1*M^5*Sqrt[Pi/21]*u^5)/(17405493248*b^3*E^u) - 
      (801847*d^8*K1*M^5*Sqrt[Pi/21]*u^5)/(930775040*b^3*E^u) - 
      (42618784001*K1^2*M^5*Sqrt[Pi/21]*u^5)/(82447073280000*b^3) - 
      (25382535619583*d^2*K1^2*M^5*Sqrt[Pi/21]*u^5)/(1566494392320000*b^3) - 
      (1772456094173*d^4*K1^2*M^5*Sqrt[Pi/21]*u^5)/(82447073280000*b^3) + 
      (10589225231413*d^6*K1^2*M^5*Sqrt[Pi/21]*u^5)/(174054932480000*b^3) + 
      (4164508930973*d^8*K1^2*M^5*Sqrt[Pi/21]*u^5)/(522164797440000*b^3) - 
      (14749460323343*d^10*K1^2*M^5*Sqrt[Pi/21]*u^5)/(522164797440000*b^3) - 
      (1283028611167*d^12*K1^2*M^5*Sqrt[Pi/21]*u^5)/(522164797440000*b^3) + 
      (43420973*d^2*K0*M^5*Sqrt[(3*Pi)/7]*u^5)/(43513733120*b^3*E^u) + 
      (379605*d^4*K0*M^5*Sqrt[(3*Pi)/7]*u^5)/(334721024*b^3*E^u) - 
      (3333811*K0^2*M^5*Sqrt[(3*Pi)/7]*u^5)/(60858368000*b^3) - 
      (40400715*d^6*K1*M^5*Sqrt[(3*Pi)/7]*u^5)/(8702746624*b^3*E^u) + 
      (174443131*d^10*K1*M^5*Sqrt[(3*Pi)/7]*u^5)/(87027466240*b^3*E^u) + 
      (1668867*d^12*K1*M^5*Sqrt[(3*Pi)/7]*u^5)/(13388840960*b^3*E^u) + 
      (5791765*d^10*K0*M^5*Sqrt[(7*Pi)/3]*u^5)/(8702746624*b^3*E^u) + 
      (14351269*d^14*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(2175686656000*b^3) + 
      (8089106323*d^14*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(522164797440000*b^3) + 
      (1161*d^12*K0*M^5*Sqrt[21*Pi]*u^5)/(85995520*b^3*E^u) + 
      (948201*K1*M^5*Sqrt[21*Pi]*u^5)/(174054932480*b^3*E^u) + 
      (38369999*d^4*K1*M^5*Sqrt[21*Pi]*u^5)/(174054932480*b^3*E^u) + 
      (2154487*K0*M^5*Sqrt[Pi/21]*u^6)/(52973240320*b^3*E^u) + 
      (53696287*d^4*K0*M^5*Sqrt[Pi/21]*u^6)/(34810986496*b^3*E^u) - 
      (102861301*d^6*K0*M^5*Sqrt[Pi/21]*u^6)/(21756866560*b^3*E^u) + 
      (44605811*d^10*K0*M^5*Sqrt[Pi/21]*u^6)/(21756866560*b^3*E^u) + 
      (37129825*K1*M^5*Sqrt[Pi/21]*u^6)/(731030716416*b^3*E^u) + 
      (562990301*d^2*K1*M^5*Sqrt[Pi/21]*u^6)/(365515358208*b^3*E^u) + 
      (41307811*d^4*K1*M^5*Sqrt[Pi/21]*u^6)/(22702817280*b^3*E^u) - 
      (740819819*d^6*K1*M^5*Sqrt[Pi/21]*u^6)/(130541199360*b^3*E^u) - 
      (1330467797*d^8*K1*M^5*Sqrt[Pi/21]*u^6)/(3655153582080*b^3*E^u) + 
      (644582879*d^10*K1*M^5*Sqrt[Pi/21]*u^6)/(261082398720*b^3*E^u) + 
      (1633481*d^12*K1*M^5*Sqrt[Pi/21]*u^6)/(10238525440*b^3*E^u) - 
      (104635795009*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(261082398720000*b^3) - 
      (852713805737*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(65270599680000*b^3) - 
      (6584870407*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(352337920000*b^3) + 
      (2085433372889*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(261082398720000*b^3) - 
      (2571464537*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(107352960000*b^3) - 
      (29587144919*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(13741178880000*b^3) + 
      (900294163*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(10041630720000*b^3) + 
      (32043503*d^2*K0*M^5*Sqrt[(3*Pi)/7]*u^6)/(76149032960*b^3*E^u) - 
      (10946469*d^8*K0*M^5*Sqrt[(3*Pi)/7]*u^6)/(110762229760*b^3*E^u) + 
      (677617*d^12*K0*M^5*Sqrt[(3*Pi)/7]*u^6)/(15823175680*b^3*E^u) + 
      (935856891133*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(130541199360000*b^3) + 
      (9768137*K0*M^5*Sqrt[Pi/21]*u^7)/(731030716416*b^3*E^u) + 
      (29756093*d^2*K0*M^5*Sqrt[Pi/21]*u^7)/(72141189120*b^3*E^u) + 
      (779671049*d^4*K0*M^5*Sqrt[Pi/21]*u^7)/(1566494392320*b^3*E^u) - 
      (4569955*d^6*K0*M^5*Sqrt[Pi/21]*u^7)/(3012489216*b^3*E^u) - 
      (1410461243*d^8*K0*M^5*Sqrt[Pi/21]*u^7)/(10965460746240*b^3*E^u) + 
      (96671*d^12*K0*M^5*Sqrt[Pi/21]*u^7)/(2047705088*b^3*E^u) - 
      (868198519273*d^2*K0^2*M^5*Sqrt[Pi/21]*u^7)/(391623598080000*b^3) - 
      (2701097689139*d^4*K0^2*M^5*Sqrt[Pi/21]*u^7)/(783247196160000*b^3) + 
      (570426868657*d^6*K0^2*M^5*Sqrt[Pi/21]*u^7)/(65270599680000*b^3) + 
      (19060338967*d^8*K0^2*M^5*Sqrt[Pi/21]*u^7)/(11351408640000*b^3) - 
      (560871048323*d^10*K0^2*M^5*Sqrt[Pi/21]*u^7)/(130541199360000*b^3) - 
      (106651541939*d^12*K0^2*M^5*Sqrt[Pi/21]*u^7)/(261082398720000*b^3) + 
      (526373779*d^14*K0^2*M^5*Sqrt[Pi/21]*u^7)/(32635299840000*b^3) + 
      (2812483*K1*M^5*Sqrt[Pi/21]*u^7)/(182757679104*b^3*E^u) + 
      (518091425*d^2*K1*M^5*Sqrt[Pi/21]*u^7)/(1096546074624*b^3*E^u) + 
      (19481773*d^4*K1*M^5*Sqrt[Pi/21]*u^7)/(34054225920*b^3*E^u) - 
      (679591973*d^6*K1*M^5*Sqrt[Pi/21]*u^7)/(391623598080*b^3*E^u) - 
      (214048361*d^8*K1*M^5*Sqrt[Pi/21]*u^7)/(1370682593280*b^3*E^u) + 
      (202402637*d^10*K1*M^5*Sqrt[Pi/21]*u^7)/(261082398720*b^3*E^u) + 
      (4898867*d^12*K1*M^5*Sqrt[Pi/21]*u^7)/(87027466240*b^3*E^u) - 
      (886682273*K1^2*M^5*Sqrt[Pi/21]*u^7)/(8244707328000*b^3) - 
      (109011092251*d^2*K1^2*M^5*Sqrt[Pi/21]*u^7)/(32635299840000*b^3) + 
      (34371017903*d^6*K1^2*M^5*Sqrt[Pi/21]*u^7)/(2738626560000*b^3) - 
      (1215009945263*d^10*K1^2*M^5*Sqrt[Pi/21]*u^7)/(195811799040000*b^3) + 
      (137710277*d^14*K1^2*M^5*Sqrt[Pi/21]*u^7)/(5675704320000*b^3) + 
      (619*d^10*K0*M^5*Sqrt[(7*Pi)/3]*u^7)/(6420480*b^3*E^u) - 
      (7177591409*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(783247196160000*b^3) - 
      (58918901449*d^4*K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(87027466240000*b^3) + 
      (273072397813*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(783247196160000*b^3) - 
      (23247158137*d^12*K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(261082398720000*b^3) + 
      (6147517*K0*M^5*Sqrt[Pi/21]*u^8)/(1827576791040*b^3*E^u) + 
      (563701909*d^2*K0*M^5*Sqrt[Pi/21]*u^8)/(5482730373120*b^3*E^u) + 
      (324869*d^4*K0*M^5*Sqrt[Pi/21]*u^8)/(2576471040*b^3*E^u) - 
      (146395649*d^6*K0*M^5*Sqrt[Pi/21]*u^8)/(391623598080*b^3*E^u) - 
      (242549729*d^8*K0*M^5*Sqrt[Pi/21]*u^8)/(5482730373120*b^3*E^u) + 
      (34732249*K1*M^5*Sqrt[Pi/21]*u^8)/(9137883955200*b^3*E^u) + 
      (407038211*d^2*K1*M^5*Sqrt[Pi/21]*u^8)/(3575693721600*b^3*E^u) + 
      (75024569*d^4*K1*M^5*Sqrt[Pi/21]*u^8)/(534032179200*b^3*E^u) - 
      (97282529*d^6*K1*M^5*Sqrt[Pi/21]*u^8)/(234974158848*b^3*E^u) - 
      (195107*d^8*K1*M^5*Sqrt[Pi/21]*u^8)/(3824271360*b^3*E^u) + 
      (148934641*d^10*K1*M^5*Sqrt[Pi/21]*u^8)/(783247196160*b^3*E^u) + 
      (182311*d^12*K1*M^5*Sqrt[Pi/21]*u^8)/(10878433280*b^3*E^u) - 
      (214290973969*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(4112047779840000*b^3) - 
      (6911796301999*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(4112047779840000*b^3) - 
      (2100353036813*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(822409555968000*b^3) + 
      (27136932181*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(4243599360000*b^3) + 
      (695567952197*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(456894197760000*b^3) - 
      (642812219537*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(195811799040000*b^3) + 
      (81443419*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(5933690880000*b^3) - 
      (2619629757*d^12*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^8)/(21756866560000*b^3) + 
      (2129857*d^10*K0*M^5*Sqrt[(7*Pi)/3]*u^8)/(87027466240*b^3*E^u) + 
      (2307*d^12*K0*M^5*Sqrt[21*Pi]*u^8)/(3347210240*b^3*E^u) + 
      (8221*K0*M^5*Sqrt[Pi/21]*u^9)/(10983033600*b^3*E^u) + 
      (25337831*d^2*K0*M^5*Sqrt[Pi/21]*u^9)/(1285014931200*b^3*E^u) + 
      (18601699*d^4*K0*M^5*Sqrt[Pi/21]*u^9)/(734294246400*b^3*E^u) - 
      (1477591*d^8*K0*M^5*Sqrt[Pi/21]*u^9)/(128501493120*b^3*E^u) + 
      (822247*d^10*K0*M^5*Sqrt[Pi/21]*u^9)/(24476474880*b^3*E^u) - 
      (22686000947*K0^2*M^5*Sqrt[Pi/21]*u^9)/(4112047779840000*b^3) - 
      (731627967683*d^2*K0^2*M^5*Sqrt[Pi/21]*u^9)/(4112047779840000*b^3) - 
      (1137458576363*d^4*K0^2*M^5*Sqrt[Pi/21]*u^9)/(4112047779840000*b^3) + 
      (2832109981*d^6*K0^2*M^5*Sqrt[Pi/21]*u^9)/(4243599360000*b^3) + 
      (264454759781*d^8*K0^2*M^5*Sqrt[Pi/21]*u^9)/(1370682593280000*b^3) - 
      (69936139709*d^10*K0^2*M^5*Sqrt[Pi/21]*u^9)/(195811799040000*b^3) - 
      (584668451*d^12*K0^2*M^5*Sqrt[Pi/21]*u^9)/(13054119936000*b^3) + 
      (7326127*d^14*K0^2*M^5*Sqrt[Pi/21]*u^9)/(4351373312000*b^3) + 
      (949057*K1*M^5*Sqrt[Pi/21]*u^9)/(1142235494400*b^3*E^u) + 
      (54545801*d^2*K1*M^5*Sqrt[Pi/21]*u^9)/(2570029862400*b^3*E^u) + 
      (40465129*d^4*K1*M^5*Sqrt[Pi/21]*u^9)/(1468588492800*b^3*E^u) - 
      (5677327*d^6*K1*M^5*Sqrt[Pi/21]*u^9)/(73429424640*b^3*E^u) - 
      (26322113*d^8*K1*M^5*Sqrt[Pi/21]*u^9)/(2056023889920*b^3*E^u) + 
      (139511*d^12*K1*M^5*Sqrt[Pi/21]*u^9)/(32635299840*b^3*E^u) - 
      (16342503871*K1^2*M^5*Sqrt[Pi/21]*u^9)/(2467228667904000*b^3) - 
      (29193757601*d^2*K1^2*M^5*Sqrt[Pi/21]*u^9)/(135562014720000*b^3) - 
      (16523963171*d^4*K1^2*M^5*Sqrt[Pi/21]*u^9)/(48759459840000*b^3) + 
      (3310596807239*d^6*K1^2*M^5*Sqrt[Pi/21]*u^9)/(4112047779840000*b^3) + 
      (7115353051*d^8*K1^2*M^5*Sqrt[Pi/21]*u^9)/(28755578880000*b^3) - 
      (11343586931*d^12*K1^2*M^5*Sqrt[Pi/21]*u^9)/(195811799040000*b^3) + 
      (428054513*d^14*K1^2*M^5*Sqrt[Pi/21]*u^9)/(195811799040000*b^3) + 
      (1369*d^12*K0*M^5*Sqrt[(3*Pi)/7]*u^9)/(1087843328*b^3*E^u) - 
      (150361*d^6*K0*M^5*Sqrt[(7*Pi)/3]*u^9)/(14685884928*b^3*E^u) + 
      (7919*d^10*K1*M^5*Sqrt[(7*Pi)/3]*u^9)/(1529779680*b^3*E^u) - 
      (3325721209*d^10*K1^2*M^5*Sqrt[(7*Pi)/3]*u^9)/(53403217920000*b^3) + 
      (12809*K0*M^5*Sqrt[Pi/21]*u^10)/(81588249600*b^3*E^u) + 
      (2038783*d^2*K0*M^5*Sqrt[Pi/21]*u^10)/(734294246400*b^3*E^u) + 
      (737969*d^4*K0*M^5*Sqrt[Pi/21]*u^10)/(183573561600*b^3*E^u) - 
      (44981*d^6*K0*M^5*Sqrt[Pi/21]*u^10)/(4319377920*b^3*E^u) + 
      (1385*d^12*K0*M^5*Sqrt[Pi/21]*u^10)/(1631764992*b^3*E^u) + 
      (881*K1*M^5*Sqrt[Pi/21]*u^10)/(5439216640*b^3*E^u) + 
      (430333*d^2*K1*M^5*Sqrt[Pi/21]*u^10)/(146858849280*b^3*E^u) + 
      (31495*d^4*K1*M^5*Sqrt[Pi/21]*u^10)/(7342942464*b^3*E^u) - 
      (161311*d^6*K1*M^5*Sqrt[Pi/21]*u^10)/(14685884928*b^3*E^u) - 
      (365021*d^8*K1*M^5*Sqrt[Pi/21]*u^10)/(146858849280*b^3*E^u) + 
      (50359*d^10*K1*M^5*Sqrt[Pi/21]*u^10)/(9790589952*b^3*E^u) - 
      (1600628303*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(771008958720000*b^3) - 
      (26946336733*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(385504479360000*b^3) - 
      (11063719063*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(96376119840000*b^3) + 
      (515904481*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(2007835830000*b^3) + 
      (25366080491*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(257002986240000*b^3) - 
      (2683813729*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(18357356160000*b^3) - 
      (144241687*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(6119118720000*b^3) - 
      (415*d^8*K0*M^5*Sqrt[(7*Pi)/3]*u^10)/(1277033472*b^3*E^u) + 
      (34171*d^10*K0*M^5*Sqrt[(7*Pi)/3]*u^10)/(48952949760*b^3*E^u) + 
      (367*d^12*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/(2719608320*b^3*E^u) + 
      (35669*d^14*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/(278141760000*b^3) - 
      (19049*d^6*K0*M^5*Sqrt[Pi/21]*u^11)/(18357356160*b^3*E^u) - 
      (1627*d^8*K0*M^5*Sqrt[Pi/21]*u^11)/(4589339040*b^3*E^u) + 
      (5669*d^10*K0*M^5*Sqrt[Pi/21]*u^11)/(12238237440*b^3*E^u) + 
      (677*d^12*K0*M^5*Sqrt[Pi/21]*u^11)/(4079412480*b^3*E^u) - 
      (51342311*K0^2*M^5*Sqrt[Pi/21]*u^11)/(440576547840000*b^3) - 
      (1221424663*d^2*K0^2*M^5*Sqrt[Pi/21]*u^11)/(280366894080000*b^3) - 
      (24594596903*d^4*K0^2*M^5*Sqrt[Pi/21]*u^11)/(3084035834880000*b^3) + 
      (711576331*d^6*K0^2*M^5*Sqrt[Pi/21]*u^11)/(44696171520000*b^3) + 
      (8409792011*d^8*K0^2*M^5*Sqrt[Pi/21]*u^11)/(1028011944960000*b^3) - 
      (20312251*d^12*K0^2*M^5*Sqrt[Pi/21]*u^11)/(9790589952000*b^3) - 
      (883*d^6*K1*M^5*Sqrt[Pi/21]*u^11)/(798145920*b^3*E^u) - 
      (431*d^8*K1*M^5*Sqrt[Pi/21]*u^11)/(1079844480*b^3*E^u) + 
      (6089*d^10*K1*M^5*Sqrt[Pi/21]*u^11)/(12238237440*b^3*E^u) - 
      (57108949*K1^2*M^5*Sqrt[Pi/21]*u^11)/(440576547840000*b^3) - 
      (14635484233*d^2*K1^2*M^5*Sqrt[Pi/21]*u^11)/(3084035834880000*b^3) - 
      (5599646729*d^4*K1^2*M^5*Sqrt[Pi/21]*u^11)/(616807166976000*b^3) + 
      (6010389727*d^6*K1^2*M^5*Sqrt[Pi/21]*u^11)/(342670648320000*b^3) + 
      (752355509*d^8*K1^2*M^5*Sqrt[Pi/21]*u^11)/(79077841920000*b^3) - 
      (525296293*d^10*K1^2*M^5*Sqrt[Pi/21]*u^11)/(48952949760000*b^3) + 
      (208181*d^14*K1^2*M^5*Sqrt[Pi/21]*u^11)/(2128389120000*b^3) + 
      (29501*d^14*K0^2*M^5*Sqrt[(3*Pi)/7]*u^11)/(1087843328000*b^3) + 
      (83*d^12*K1*M^5*Sqrt[(3*Pi)/7]*u^11)/(1359804160*b^3*E^u) + 
      (K0*M^5*Sqrt[(7*Pi)/3]*u^11)/(784502400*b^3*E^u) + 
      (7577*d^2*K0*M^5*Sqrt[(7*Pi)/3]*u^11)/(183573561600*b^3*E^u) + 
      (1109*d^4*K0*M^5*Sqrt[(7*Pi)/3]*u^11)/(16688505600*b^3*E^u) - 
      (202660037*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^11)/(146858849280000*b^3) + 
      (7*K1*M^5*Sqrt[(7*Pi)/3]*u^11)/(5099265600*b^3*E^u) + 
      (7901*d^2*K1*M^5*Sqrt[(7*Pi)/3]*u^11)/(183573561600*b^3*E^u) + 
      (13477*d^4*K1*M^5*Sqrt[(7*Pi)/3]*u^11)/(183573561600*b^3*E^u) - 
      (17255963*d^12*K1^2*M^5*Sqrt[(7*Pi)/3]*u^11)/(48952949760000*b^3) - 
      (750949*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(30840358348800*b^3) - 
      (2617847*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(3488728320000*b^3) - 
      (1596346021*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(771008958720000*b^3) + 
      (791472623*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(257002986240000*b^3) + 
      (11312243*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(4508824320000*b^3) - 
      (5777897*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(2824208640000*b^3) - 
      (810547*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(1112567040000*b^3) + 
      (379801*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(12238237440000*b^3) + 
      (K0*M^5*Sqrt[(7*Pi)/3]*u^12)/(5099265600*b^3*E^u) + 
      (71*d^4*K0*M^5*Sqrt[(7*Pi)/3]*u^12)/(5099265600*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[(7*Pi)/3]*u^12)/(50992656*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(7*Pi)/3]*u^12)/(78450240*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(7*Pi)/3]*u^12)/(101985312*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[(7*Pi)/3]*u^12)/(203970624*b^3*E^u) + 
      (K1*M^5*Sqrt[(7*Pi)/3]*u^12)/(5099265600*b^3*E^u) + 
      (71*d^4*K1*M^5*Sqrt[(7*Pi)/3]*u^12)/(5099265600*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(7*Pi)/3]*u^12)/(50992656*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(7*Pi)/3]*u^12)/(78450240*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(7*Pi)/3]*u^12)/(101985312*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[(7*Pi)/3]*u^12)/(203970624*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[21*Pi]*u^12)/(849877600*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[21*Pi]*u^12)/(849877600*b^3*E^u) - 
      (15053*K0^2*M^5*Sqrt[Pi/21]*u^13)/(9518629120000*b^3) - 
      (5839*d^2*K0^2*M^5*Sqrt[Pi/21]*u^13)/(232792560000*b^3) - 
      (44123*d^4*K0^2*M^5*Sqrt[Pi/21]*u^13)/(380745164800*b^3) + 
      (1098859*d^6*K0^2*M^5*Sqrt[Pi/21]*u^13)/(7558911360000*b^3) + 
      (428171*d^8*K0^2*M^5*Sqrt[Pi/21]*u^13)/(3337701120000*b^3) - 
      (835301*d^10*K0^2*M^5*Sqrt[Pi/21]*u^13)/(9178678080000*b^3) - 
      (530371*d^12*K0^2*M^5*Sqrt[Pi/21]*u^13)/(12238237440000*b^3) + 
      (1523*d^14*K0^2*M^5*Sqrt[Pi/21]*u^13)/(470701440000*b^3) - 
      (13597*K1^2*M^5*Sqrt[Pi/21]*u^13)/(7787969280000*b^3) - 
      (1154809*d^2*K1^2*M^5*Sqrt[Pi/21]*u^13)/(42833831040000*b^3) - 
      (11173213*d^4*K1^2*M^5*Sqrt[Pi/21]*u^13)/(85667662080000*b^3) + 
      (14906587*d^6*K1^2*M^5*Sqrt[Pi/21]*u^13)/(96376119840000*b^3) + 
      (115476287*d^8*K1^2*M^5*Sqrt[Pi/21]*u^13)/(771008958720000*b^3) - 
      (5197739*d^10*K1^2*M^5*Sqrt[Pi/21]*u^13)/(55072068480000*b^3) - 
      (78031*d^12*K1^2*M^5*Sqrt[Pi/21]*u^13)/(1468588492800*b^3) + 
      (449*d^14*K1^2*M^5*Sqrt[Pi/21]*u^13)/(203970624000*b^3) - 
      (1409*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(4283383104000*b^3) - 
      (7811*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(1946992320000*b^3) - 
      (277877*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(9178678080000*b^3) + 
      (168863*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(9178678080000*b^3) + 
      (2973667*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(64250746560000*b^3) - 
      (21269*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(3059559360000*b^3) - 
      (190807*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(9178678080000*b^3) - 
      (2371*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(1019853120000*b^3) + 
      (7*d^2*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(191222460000*b^3) + 
      (49*d^4*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(286833690000*b^3) + 
      (49*d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(1721002140000*b^3) - 
      (203*d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(430250535000*b^3) + 
      (49*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(1721002140000*b^3) + 
      (49*d^12*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(286833690000*b^3) + 
      (7*d^14*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(191222460000*b^3) + 
      (7*d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(191222460000*b^3) + 
      (49*d^4*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(286833690000*b^3) + 
      (49*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(1721002140000*b^3) - 
      (203*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(430250535000*b^3) + 
      (49*d^10*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(1721002140000*b^3) + 
      (49*d^12*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(286833690000*b^3) + 
      (7*d^14*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(191222460000*b^3))/Pi, 
    ((-1865*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(135980416*b^3) - 
      (63095*d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(271960832*b^3) + 
      (55313*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(135980416*b^3) - 
      (3061*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(3090464*b^3) + 
      (231*K0^2*M^5*Sqrt[21*Pi]*u^3)/(49447424*b^3) + 
      (2175*d^2*K0^2*M^5*Sqrt[21*Pi]*u^3)/(16997552*b^3) + 
      (52005*d^4*K0^2*M^5*Sqrt[21*Pi]*u^3)/(543921664*b^3) - 
      (29709*d^6*K0^2*M^5*Sqrt[21*Pi]*u^3)/(67990208*b^3) + 
      (30519*d^8*K0^2*M^5*Sqrt[21*Pi]*u^3)/(543921664*b^3) + 
      (531*d^10*K0^2*M^5*Sqrt[21*Pi]*u^3)/(3578432*b^3) + 
      (135*d^12*K0^2*M^5*Sqrt[21*Pi]*u^3)/(31995392*b^3) + 
      (38955*d^4*K1^2*M^5*Sqrt[21*Pi]*u^3)/(271960832*b^3) + 
      (2341*d^10*K1^2*M^5*Sqrt[21*Pi]*u^3)/(24723712*b^3) + 
      (953*d^12*K1^2*M^5*Sqrt[21*Pi]*u^3)/(24723712*b^3) + 
      (648859*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(2175686656*b^3) + 
      (26054911*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(2175686656*b^3) - 
      (33533683*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(10878433280*b^3) + 
      (8494379*d^2*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(2719608320*b^3) + 
      (13990661*d^10*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(2719608320*b^3) + 
      (71163*d^12*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(167360512*b^3) - 
      (142739*d^6*K0*K1*M^5*Sqrt[21*Pi]*u^4)/(84987760*b^3) + 
      (246089*K0^2*M^5*Sqrt[Pi/21]*u^5)/(2175686656*b^3) + 
      (38332429*d^2*K0^2*M^5*Sqrt[Pi/21]*u^5)/(10878433280*b^3) + 
      (2021*d^4*K0^2*M^5*Sqrt[Pi/21]*u^5)/(475456*b^3) - 
      (6675379*d^8*K0^2*M^5*Sqrt[Pi/21]*u^5)/(10878433280*b^3) + 
      (60290441*d^10*K0^2*M^5*Sqrt[Pi/21]*u^5)/(10878433280*b^3) + 
      (3037965673*d^2*K1^2*M^5*Sqrt[Pi/21]*u^5)/(326352998400*b^3) - 
      (1105487069*d^6*K1^2*M^5*Sqrt[Pi/21]*u^5)/(32635299840*b^3) - 
      (8939947*d^8*K1^2*M^5*Sqrt[Pi/21]*u^5)/(10041630720*b^3) + 
      (908029237*d^10*K1^2*M^5*Sqrt[Pi/21]*u^5)/(65270599680*b^3) + 
      (11428537*d^12*K1^2*M^5*Sqrt[Pi/21]*u^5)/(11867381760*b^3) + 
      (6131*d^12*K0^2*M^5*Sqrt[(3*Pi)/7]*u^5)/(47297536*b^3) - 
      (10260629*d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(5439216640*b^3) + 
      (9697367*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(217568665600*b^3) + 
      (73652747*d^4*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(50208153600*b^3) + 
      (820222391*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(108784332800*b^3) + 
      (88697393*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(10198531200*b^3) - 
      (906271867*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(32635299840*b^3) - 
      (5013665*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(4351373312*b^3) + 
      (759035749*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(65270599680*b^3) + 
      (26317691*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(32635299840*b^3) + 
      (894551*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(25104076800*b^3) + 
      (3421051*K0^2*M^5*Sqrt[Pi/21]*u^7)/(81588249600*b^3) + 
      (417411497*d^2*K0^2*M^5*Sqrt[Pi/21]*u^7)/(326352998400*b^3) + 
      (501988969*d^4*K0^2*M^5*Sqrt[Pi/21]*u^7)/(326352998400*b^3) - 
      (502039*d^8*K0^2*M^5*Sqrt[Pi/21]*u^7)/(1631764992*b^3) + 
      (133308247*d^10*K0^2*M^5*Sqrt[Pi/21]*u^7)/(65270599680*b^3) + 
      (3012479*K1^2*M^5*Sqrt[Pi/21]*u^7)/(48952949760*b^3) + 
      (359444963*d^2*K1^2*M^5*Sqrt[Pi/21]*u^7)/(195811799040*b^3) + 
      (418976711*d^4*K1^2*M^5*Sqrt[Pi/21]*u^7)/(195811799040*b^3) - 
      (326636909*d^6*K1^2*M^5*Sqrt[Pi/21]*u^7)/(48952949760*b^3) - 
      (3049537*d^8*K1^2*M^5*Sqrt[Pi/21]*u^7)/(6119118720*b^3) - 
      (3684797*d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(5439216640*b^3) + 
      (1382761*d^12*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(65270599680*b^3) + 
      (7394573*d^10*K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(17801072640*b^3) + 
      (234281*d^12*K1^2*M^5*Sqrt[21*Pi]*u^7)/(21756866560*b^3) + 
      (225589213*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(244764748800*b^3) + 
      (273087271*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(244764748800*b^3) - 
      (82879*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(24773760*b^3) - 
      (404851*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(1112567040*b^3) + 
      (3215897*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(2128389120*b^3) + 
      (12469*d^12*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^8)/(286274560*b^3) + 
      (265147*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^8)/(61191187200*b^3) + 
      (740923*K0^2*M^5*Sqrt[Pi/21]*u^9)/(244764748800*b^3) + 
      (306769*d^2*K0^2*M^5*Sqrt[Pi/21]*u^9)/(3220588800*b^3) + 
      (29145433*d^4*K0^2*M^5*Sqrt[Pi/21]*u^9)/(244764748800*b^3) - 
      (161269*d^6*K0^2*M^5*Sqrt[Pi/21]*u^9)/(470701440*b^3) + 
      (1965703*d^10*K0^2*M^5*Sqrt[Pi/21]*u^9)/(12238237440*b^3) + 
      (1621*d^12*K0^2*M^5*Sqrt[Pi/21]*u^9)/(98894848*b^3) + 
      (59977*K1^2*M^5*Sqrt[Pi/21]*u^9)/(16317649920*b^3) + 
      (929569*d^2*K1^2*M^5*Sqrt[Pi/21]*u^9)/(8158824960*b^3) + 
      (478565*d^4*K1^2*M^5*Sqrt[Pi/21]*u^9)/(3263529984*b^3) - 
      (1682311*d^6*K1^2*M^5*Sqrt[Pi/21]*u^9)/(4079412480*b^3) - 
      (3321047*d^8*K1^2*M^5*Sqrt[Pi/21]*u^9)/(48952949760*b^3) + 
      (4762367*d^10*K1^2*M^5*Sqrt[Pi/21]*u^9)/(24476474880*b^3) + 
      (9115*d^12*K1^2*M^5*Sqrt[Pi/21]*u^9)/(425677824*b^3) - 
      (21289*d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^9)/(2879585280*b^3) + 
      (72091*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(61191187200*b^3) + 
      (1547263*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(30595593600*b^3) - 
      (15619*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(119982720*b^3) - 
      (70793*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(2447647488*b^3) + 
      (773911*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(12238237440*b^3) + 
      (4567*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(509926560*b^3) + 
      (9313*d^2*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/(1854278400*b^3) + 
      (2687*d^2*K0^2*M^5*Sqrt[Pi/21]*u^11)/(1390708800*b^3) + 
      (228281*d^4*K0^2*M^5*Sqrt[Pi/21]*u^11)/(61191187200*b^3) - 
      (6161*d^6*K0^2*M^5*Sqrt[Pi/21]*u^11)/(764889840*b^3) + 
      (12203*d^10*K0^2*M^5*Sqrt[Pi/21]*u^11)/(3059559360*b^3) + 
      (2011*d^12*K0^2*M^5*Sqrt[Pi/21]*u^11)/(2447647488*b^3) + 
      (7009*K1^2*M^5*Sqrt[Pi/21]*u^11)/(61191187200*b^3) + 
      (260069*d^4*K1^2*M^5*Sqrt[Pi/21]*u^11)/(61191187200*b^3) - 
      (1511*d^6*K1^2*M^5*Sqrt[Pi/21]*u^11)/(169975520*b^3) - 
      (4057*d^8*K1^2*M^5*Sqrt[Pi/21]*u^11)/(1359804160*b^3) + 
      (2251*d^10*K1^2*M^5*Sqrt[Pi/21]*u^11)/(509926560*b^3) + 
      (12083*d^12*K1^2*M^5*Sqrt[Pi/21]*u^11)/(12238237440*b^3) + 
      (243*K0^2*M^5*Sqrt[(3*Pi)/7]*u^11)/(6799020800*b^3) - 
      (883*d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^11)/(2447647488*b^3) + 
      (1151*d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^11)/(3824449200*b^3) + 
      (509*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(1529779680*b^3) + 
      (149*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(152977968*b^3) - 
      (71*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(44993520*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(1166880*b^3) + 
      (137*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(169975520*b^3) + 
      (59*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(191222460*b^3) + 
      (K0*K1*M^5*Sqrt[(7*Pi)/3]*u^12)/(509926560*b^3) + 
      (K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(7648898400*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(424938800*b^3) + 
      (71*d^4*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(7648898400*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(76488984*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(117675360*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(152977968*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(305955936*b^3) + 
      (K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(7648898400*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(424938800*b^3) + 
      (71*d^4*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(7648898400*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(76488984*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(117675360*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(152977968*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/(305955936*b^3))/Pi, 
    ((138113*K1*M^5*Sqrt[21*Pi]*u)/(27196083200*b^3*E^u) + 
      (377523*d^2*K1*M^5*Sqrt[21*Pi]*u)/(2092006400*b^3*E^u) + 
      (444151*d^4*K1*M^5*Sqrt[21*Pi]*u)/(2092006400*b^3*E^u) - 
      (73741*d^6*K1*M^5*Sqrt[21*Pi]*u)/(98894848*b^3*E^u) + 
      (3183*d^8*K1*M^5*Sqrt[21*Pi]*u)/(21498880*b^3*E^u) + 
      (441139*d^10*K1*M^5*Sqrt[21*Pi]*u)/(2472371200*b^3*E^u) + 
      (4287*d^12*K1*M^5*Sqrt[21*Pi]*u)/(2472371200*b^3*E^u) + 
      (48429*d^14*K1*M^5*Sqrt[21*Pi]*u)/(2472371200*b^3*E^u) - 
      (3567*K0*M^5*Sqrt[21*Pi]*u^2)/(618092800*b^3*E^u) - 
      (11074343*d^2*K0*M^5*Sqrt[21*Pi]*u^2)/(54392166400*b^3*E^u) - 
      (45673*d^4*K0*M^5*Sqrt[21*Pi]*u^2)/(123059200*b^3*E^u) + 
      (46115623*d^6*K0*M^5*Sqrt[21*Pi]*u^2)/(54392166400*b^3*E^u) + 
      (3577047*d^8*K0*M^5*Sqrt[21*Pi]*u^2)/(13598041600*b^3*E^u) - 
      (59563*d^10*K0*M^5*Sqrt[21*Pi]*u^2)/(114509824*b^3*E^u) - 
      (610773*d^12*K0*M^5*Sqrt[21*Pi]*u^2)/(27196083200*b^3*E^u) + 
      (133173*d^14*K0*M^5*Sqrt[21*Pi]*u^2)/(10878433280*b^3*E^u) + 
      (138113*K1*M^5*Sqrt[21*Pi]*u^2)/(27196083200*b^3*E^u) + 
      (377523*d^2*K1*M^5*Sqrt[21*Pi]*u^2)/(2092006400*b^3*E^u) + 
      (444151*d^4*K1*M^5*Sqrt[21*Pi]*u^2)/(2092006400*b^3*E^u) - 
      (73741*d^6*K1*M^5*Sqrt[21*Pi]*u^2)/(98894848*b^3*E^u) + 
      (3183*d^8*K1*M^5*Sqrt[21*Pi]*u^2)/(21498880*b^3*E^u) + 
      (441139*d^10*K1*M^5*Sqrt[21*Pi]*u^2)/(2472371200*b^3*E^u) + 
      (4287*d^12*K1*M^5*Sqrt[21*Pi]*u^2)/(2472371200*b^3*E^u) + 
      (48429*d^14*K1*M^5*Sqrt[21*Pi]*u^2)/(2472371200*b^3*E^u) - 
      (11340728196247*d^2*K0*M^5*Sqrt[Pi/21]*u^3)/(2512319773849600*b^3*
        E^u) - (1127353637*d^2*K1*M^5*Sqrt[Pi/21]*u^3)/
       (101985312000*b^3*E^u) - (115663741847*d^4*K1*M^5*Sqrt[Pi/21]*u^3)/
       (6527059968000*b^3*E^u) + (23869477783*d^6*K1*M^5*Sqrt[Pi/21]*u^3)/
       (543921664000*b^3*E^u) + (23369944813*d^8*K1*M^5*Sqrt[Pi/21]*u^3)/
       (2175686656000*b^3*E^u) - (1669198273*d^10*K1*M^5*Sqrt[Pi/21]*u^3)/
       (67990208000*b^3*E^u) - (13660811371*K0*M^5*Sqrt[(3*Pi)/7]*u^3)/
       (314039971731200*b^3*E^u) - (3311536037479*d^4*K0*M^5*Sqrt[(3*Pi)/7]*
        u^3)/(1256159886924800*b^3*E^u) + 
      (818439124911*d^6*K0*M^5*Sqrt[(3*Pi)/7]*u^3)/(132227356518400*b^3*
        E^u) - (53517039*d^12*K1*M^5*Sqrt[(3*Pi)/7]*u^3)/
       (114509824000*b^3*E^u) + (6062647*d^14*K1*M^5*Sqrt[(3*Pi)/7]*u^3)/
       (41840128000*b^3*E^u) + (1483267763*d^8*K0*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (1944519948800*b^3*E^u) + (42513283*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (3481098649600*b^3) + (996444197*d^2*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (1740549324800*b^3) + (2595820439*d^4*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (1740549324800*b^3) - (4552513519*d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (1740549324800*b^3) - (1223654387*d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (870274662400*b^3) + (3036381503*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (1740549324800*b^3) + (33905267*d^12*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (158231756800*b^3) - (23342837*d^14*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (1740549324800*b^3) + (24353*d^16*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (139243945984*b^3) - (310294877*K1*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (6527059968000*b^3*E^u) + (1402183*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (870274662400*b^3) - (112207261*d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (401665228800*b^3) - (8215542233*d^4*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (5221647974400*b^3) + (3251571161*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (1740549324800*b^3) + (378841895*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (208865918976*b^3) - (8204256091*d^10*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (5221647974400*b^3) - (112880609*d^12*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (474695270400*b^3) - (11345989*d^14*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (474695270400*b^3) + (982849*d^16*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (474695270400*b^3) - (5771093*d^10*K0*M^5*Sqrt[21*Pi]*u^3)/
       (10878433280*b^3*E^u) - (610773*d^12*K0*M^5*Sqrt[21*Pi]*u^3)/
       (27196083200*b^3*E^u) + (133173*d^14*K0*M^5*Sqrt[21*Pi]*u^3)/
       (10878433280*b^3*E^u) - (57967152952273*K0*M^5*Sqrt[Pi/21]*u^4)/
       (301478372861952000*b^3*E^u) - (511590718549969*d^2*K0*M^5*Sqrt[Pi/21]*
        u^4)/(75369593215488000*b^3*E^u) - 
      (1730967458931527*d^4*K0*M^5*Sqrt[Pi/21]*u^4)/(150739186430976000*b^3*
        E^u) + (147296993164661*d^6*K0*M^5*Sqrt[Pi/21]*u^4)/
       (5289094260736000*b^3*E^u) - (16563254219*d^10*K0*M^5*Sqrt[Pi/21]*u^4)/
       (1087843328000*b^3*E^u) - (444351931*d^12*K0*M^5*Sqrt[Pi/21]*u^4)/
       (543921664000*b^3*E^u) - (284517796197499*K1*M^5*Sqrt[Pi/21]*u^4)/
       (703449536677888000*b^3*E^u) - (945448011735559*d^2*K1*M^5*Sqrt[Pi/21]*
        u^4)/(71943702614784000*b^3*E^u) - (40467273322086581*d^4*K1*M^5*
        Sqrt[Pi/21]*u^4)/(2110348610033664000*b^3*E^u) + 
      (203631652028789*d^6*K1*M^5*Sqrt[Pi/21]*u^4)/(3966820695552000*b^3*
        E^u) + (2194567402681*d^8*K1*M^5*Sqrt[Pi/21]*u^4)/
       (254555338752000*b^3*E^u) + (652474961063*d^2*K0*K1*M^5*Sqrt[Pi/21]*
        u^4)/(34810986496000*b^3) - (7930538465719*d^6*K0*K1*M^5*Sqrt[Pi/21]*
        u^4)/(104432959488000*b^3) - (769233989603*d^8*K0*K1*M^5*Sqrt[Pi/21]*
        u^4)/(26108239872000*b^3) + (4728085371263*d^10*K0*K1*M^5*Sqrt[Pi/21]*
        u^4)/(104432959488000*b^3) + (1707006008047*d^12*K0*K1*M^5*
        Sqrt[Pi/21]*u^4)/(313298878464000*b^3) + 
      (669267206649*d^8*K0*M^5*Sqrt[(3*Pi)/7]*u^4)/(311123191808000*b^3*
        E^u) + (147479837*d^14*K0*M^5*Sqrt[(3*Pi)/7]*u^4)/
       (2175686656000*b^3*E^u) - (2367009899*d^10*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/
       (271960832000*b^3*E^u) - (1029136741*d^12*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/
       (2175686656000*b^3*E^u) + (53709261*d^14*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/
       (543921664000*b^3*E^u) + (12014595057*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/
       (69621972992000*b^3) + (537341555021*d^4*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/
       (104432959488000*b^3) - (27715230929*d^14*K0*K1*M^5*Sqrt[(7*Pi)/3]*
        u^4)/(313298878464000*b^3) + (372767359*d^16*K0*K1*M^5*Sqrt[(7*Pi)/3]*
        u^4)/(125319551385600*b^3) - (1068903199553473*K0*M^5*Sqrt[Pi/21]*
        u^5)/(6331045830100992000*b^3*E^u) - 
      (6029208538980061*d^2*K0*M^5*Sqrt[Pi/21]*u^5)/(1055174305016832000*b^3*
        E^u) - (27742187573466137*d^4*K0*M^5*Sqrt[Pi/21]*u^5)/
       (3165522915050496000*b^3*E^u) + (360826767140953*d^6*K0*M^5*
        Sqrt[Pi/21]*u^5)/(15867282782208000*b^3*E^u) + 
      (11433885183823*d^8*K0*M^5*Sqrt[Pi/21]*u^5)/(2800108726272000*b^3*
        E^u) - (4745350499*d^10*K0*M^5*Sqrt[Pi/21]*u^5)/
       (407941248000*b^3*E^u) - (179940713*d^12*K0*M^5*Sqrt[Pi/21]*u^5)/
       (271960832000*b^3*E^u) + (3665429809*K0^2*M^5*Sqrt[Pi/21]*u^5)/
       (18987810816000*b^3) - (481233727343*d^6*K0^2*M^5*Sqrt[Pi/21]*u^5)/
       (16066609152000*b^3) - (2723463570437*d^8*K0^2*M^5*Sqrt[Pi/21]*u^5)/
       (208865918976000*b^3) + (26952478381*d^10*K0^2*M^5*Sqrt[Pi/21]*u^5)/
       (1460600832000*b^3) + (1468366280497*d^12*K0^2*M^5*Sqrt[Pi/21]*u^5)/
       (626597756928000*b^3) - (10475690850035629*K1*M^5*Sqrt[Pi/21]*u^5)/
       (50648366640807936000*b^3*E^u) - (5534118767080411*d^2*K1*M^5*
        Sqrt[Pi/21]*u^5)/(767399494557696000*b^3*E^u) - 
      (594609085778528101*d^4*K1*M^5*Sqrt[Pi/21]*u^5)/(50648366640807936000*
        b^3*E^u) + (12054132077903*d^8*K1*M^5*Sqrt[Pi/21]*u^5)/
       (2036442710016000*b^3*E^u) - (12093628601*d^10*K1*M^5*Sqrt[Pi/21]*u^5)/
       (791158784000*b^3*E^u) - (1223025569*d^12*K1*M^5*Sqrt[Pi/21]*u^5)/
       (1338884096000*b^3*E^u) + (14217348483901*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       (20243927531520000*b^3) + (1629523344711883*d^2*K1^2*M^5*Sqrt[Pi/21]*
        u^5)/(65792764477440000*b^3) + (29839249259383*d^4*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/(657927644774400*b^3) - 
      (6860687860561*d^6*K1^2*M^5*Sqrt[Pi/21]*u^5)/(69621972992000*b^3) - 
      (9677047458713*d^8*K1^2*M^5*Sqrt[Pi/21]*u^5)/(272433807360000*b^3) + 
      (177481876168013*d^10*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       (3132988784640000*b^3) + (33632784514697*d^12*K1^2*M^5*Sqrt[Pi/21]*
        u^5)/(4699483176960000*b^3) - (5451743989037*d^14*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/(9398966353920000*b^3) + 
      (101275597223*d^16*K1^2*M^5*Sqrt[Pi/21]*u^5)/(7519173083136000*b^3) + 
      (84883247*d^14*K0*M^5*Sqrt[(3*Pi)/7]*u^5)/(2175686656000*b^3*E^u) + 
      (168534370441*d^2*K0^2*M^5*Sqrt[(3*Pi)/7]*u^5)/(69621972992000*b^3) + 
      (442128969*d^14*K1*M^5*Sqrt[(3*Pi)/7]*u^5)/(8702746624000*b^3*E^u) + 
      (23481007709*d^4*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(10992943104000*b^3) - 
      (19519214069*d^14*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(626597756928000*b^3) + 
      (5002349*d^16*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(5696343244800*b^3) + 
      (88512585592841*d^6*K1*M^5*Sqrt[(7*Pi)/3]*u^5)/(21156377042944000*b^3*
        E^u) - (870803946867091*K0*M^5*Sqrt[Pi/21]*u^6)/
       (12662091660201984000*b^3*E^u) - (127982282614940777*d^2*K0*M^5*
        Sqrt[Pi/21]*u^6)/(50648366640807936000*b^3*E^u) - 
      (54288094336446631*d^4*K0*M^5*Sqrt[Pi/21]*u^6)/(12662091660201984000*
        b^3*E^u) + (1323810686551253*d^6*K0*M^5*Sqrt[Pi/21]*u^6)/
       (126938262257664000*b^3*E^u) + (86654999862983*d^8*K0*M^5*Sqrt[Pi/21]*
        u^6)/(39201522167808000*b^3*E^u) - 
      (285064300979*d^10*K0*M^5*Sqrt[Pi/21]*u^6)/(52216479744000*b^3*E^u) - 
      (344195429344567*K1*M^5*Sqrt[Pi/21]*u^6)/(3376557776053862400*b^3*
        E^u) - (1821085771639063*d^2*K1*M^5*Sqrt[Pi/21]*u^6)/
       (562759629342310400*b^3*E^u) - (50500655154689261*d^4*K1*M^5*
        Sqrt[Pi/21]*u^6)/(10129673328161587200*b^3*E^u) + 
      (412654031725399*d^8*K1*M^5*Sqrt[Pi/21]*u^6)/(156806088671232000*b^3*
        E^u) - (6245128661*d^10*K1*M^5*Sqrt[Pi/21]*u^6)/
       (937218867200*b^3*E^u) - (7655303401*d^12*K1*M^5*Sqrt[Pi/21]*u^6)/
       (17405493248000*b^3*E^u) + (49757609*d^14*K1*M^5*Sqrt[Pi/21]*u^6)/
       (791158784000*b^3*E^u) + (72271969879139*K0*K1*M^5*Sqrt[Pi/21]*u^6)/
       (131585528954880000*b^3) + (2661743322940901*d^2*K0*K1*M^5*Sqrt[Pi/21]*
        u^6)/(131585528954880000*b^3) + (4693539250349*d^4*K0*K1*M^5*
        Sqrt[Pi/21]*u^6)/(119081926656000*b^3) - 
      (1208177822851*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(14743476633600*b^3) - 
      (22687182079381*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(696219729920000*b^3) + 
      (910572118057753*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^6)/
       (18797932707840000*b^3) + (10920035836523*d^12*K0*K1*M^5*Sqrt[Pi/21]*
        u^6)/(1708902973440000*b^3) - (552934880107*d^14*K0*K1*M^5*
        Sqrt[Pi/21]*u^6)/(1105760747520000*b^3) + 
      (134452139*d^16*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(12286230528000*b^3) - 
      (29701563*d^12*K0*M^5*Sqrt[(3*Pi)/7]*u^6)/(255963136000*b^3*E^u) + 
      (297164057*d^14*K0*M^5*Sqrt[(3*Pi)/7]*u^6)/(17405493248000*b^3*E^u) + 
      (346327242147817*d^6*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(190407393386496000*b^3*
        E^u) - (64425773619167*K0*M^5*Sqrt[Pi/21]*u^7)/
       (2302198483673088000*b^3*E^u) - (15081335525306899*d^2*K0*M^5*
        Sqrt[Pi/21]*u^7)/(16882788880269312000*b^3*E^u) - 
      (36249022684638637*d^4*K0*M^5*Sqrt[Pi/21]*u^7)/(25324183320403968000*
        b^3*E^u) + (410272821752191*d^6*K0*M^5*Sqrt[Pi/21]*u^7)/
       (115900152496128000*b^3*E^u) + (653780114501*d^8*K0*M^5*Sqrt[Pi/21]*
        u^7)/(791949942784000*b^3*E^u) - (2075433921679*d^10*K0*M^5*
        Sqrt[Pi/21]*u^7)/(1096546074624000*b^3*E^u) - 
      (3604332971*d^12*K0*M^5*Sqrt[Pi/21]*u^7)/(26108239872000*b^3*E^u) + 
      (5853321048703*K0^2*M^5*Sqrt[Pi/21]*u^7)/(65792764477440000*b^3) + 
      (462883264717019*d^2*K0^2*M^5*Sqrt[Pi/21]*u^7)/(131585528954880000*
        b^3) + (17625852788183*d^4*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       (2392464162816000*b^3) - (39602877360701*d^8*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       (6265977569280000*b^3) + (7231231878229*d^10*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       (817301422080000*b^3) + (2545566478033*d^12*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       (2088659189760000*b^3) - (34215273061*d^14*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       (368586915840000*b^3) + (22281547*d^16*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       (11639586816000*b^3) - (1140036354090449*K1*M^5*Sqrt[Pi/21]*u^7)/
       (36835175738769408000*b^3*E^u) - (1393657216333693*d^4*K1*M^5*
        Sqrt[Pi/21]*u^7)/(838896341876736000*b^3*E^u) + 
      (394448204514391*d^6*K1*M^5*Sqrt[Pi/21]*u^7)/(96496054566912000*b^3*
        E^u) + (3662335948508527*d^8*K1*M^5*Sqrt[Pi/21]*u^7)/
       (3763346128109568000*b^3*E^u) - (13804003657*d^12*K1*M^5*Sqrt[Pi/21]*
        u^7)/(83546367590400*b^3*E^u) + (832184271629*K1^2*M^5*Sqrt[Pi/21]*
        u^7)/(5194165616640000*b^3) + (9921678301453*d^2*K1^2*M^5*Sqrt[Pi/21]*
        u^7)/(1786228899840000*b^3) + (4127235575427023*d^4*K1^2*M^5*
        Sqrt[Pi/21]*u^7)/(394756586864640000*b^3) - 
      (27442655648047*d^6*K1^2*M^5*Sqrt[Pi/21]*u^7)/(1253195513856000*b^3) - 
      (7370369833097*d^8*K1^2*M^5*Sqrt[Pi/21]*u^7)/(817301422080000*b^3) + 
      (20773552604939*d^12*K1^2*M^5*Sqrt[Pi/21]*u^7)/(11278759624704000*
        b^3) - (1578501401209*d^14*K1^2*M^5*Sqrt[Pi/21]*u^7)/
       (11278759624704000*b^3) + (31994640389*d^16*K1^2*M^5*Sqrt[Pi/21]*u^7)/
       (11278759624704000*b^3) + (17957941*d^14*K1*M^5*Sqrt[(3*Pi)/7]*u^7)/
       (2531708108800*b^3*E^u) + (44809597*d^14*K0*M^5*Sqrt[(7*Pi)/3]*u^7)/
       (17405493248000*b^3*E^u) - (523806107893*d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*
        u^7)/(250639102771200*b^3) - (25629781191758729*d^2*K1*M^5*
        Sqrt[(7*Pi)/3]*u^7)/(173651542768484352000*b^3*E^u) - 
      (17058453947*d^10*K1*M^5*Sqrt[(7*Pi)/3]*u^7)/(54486761472000*b^3*E^u) + 
      (2693985384241*d^10*K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/
       (1445994823680000*b^3) - (218202724747883*K0*M^5*Sqrt[Pi/21]*u^8)/
       (28941923794747392000*b^3*E^u) - (145834038765803327*d^2*K0*M^5*
        Sqrt[Pi/21]*u^8)/(607780399689695232000*b^3*E^u) - 
      (225932242723740587*d^4*K0*M^5*Sqrt[Pi/21]*u^8)/(607780399689695232000*
        b^3*E^u) + (2668966719277709*d^6*K0*M^5*Sqrt[Pi/21]*u^8)/
       (2908040189902848000*b^3*E^u) + (153073196555267*d^8*K0*M^5*
        Sqrt[Pi/21]*u^8)/(627224354684928000*b^3*E^u) - 
      (2211989169163*d^10*K0*M^5*Sqrt[Pi/21]*u^8)/(4386184298496000*b^3*
        E^u) - (17013585441955331*K1*M^5*Sqrt[Pi/21]*u^8)/
       (2025934665632317440000*b^3*E^u) - (78077234834158709*d^2*K1*M^5*
        Sqrt[Pi/21]*u^8)/(289419237947473920000*b^3*E^u) - 
      (837352213415822831*d^4*K1*M^5*Sqrt[Pi/21]*u^8)/(2025934665632317440000*
        b^3*E^u) + (296250622634129*d^6*K1*M^5*Sqrt[Pi/21]*u^8)/
       (289488163700736000*b^3*E^u) + (207811467028687*d^8*K1*M^5*Sqrt[Pi/21]*
        u^8)/(752669225621913600*b^3*E^u) - 
      (6743442982853*d^10*K1*M^5*Sqrt[Pi/21]*u^8)/(11962320814080000*b^3*
        E^u) - (315119821759*d^12*K1*M^5*Sqrt[Pi/21]*u^8)/
       (6265977569280000*b^3*E^u) + (182874191*d^14*K1*M^5*Sqrt[Pi/21]*u^8)/
       (30270423040000*b^3*E^u) + (30061013173*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       (379573641216000*b^3) + (282297240986393*d^2*K0*K1*M^5*Sqrt[Pi/21]*
        u^8)/(98689146716160000*b^3) + (565008681725177*d^4*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/(98689146716160000*b^3) - 
      (171124222661191*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       (32896382238720000*b^3) + (3553774743053*d^10*K0*K1*M^5*Sqrt[Pi/21]*
        u^8)/(506098188288000*b^3) + (14814956064913*d^12*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/(14098449530880000*b^3) - 
      (1122686432789*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(14098449530880000*
        b^3) + (4413799547*d^16*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       (2819689906176000*b^3) - (307683146519*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3]*
        u^8)/(187979327078400*b^3) - (144450733*d^12*K0*M^5*Sqrt[21*Pi]*u^8)/
       (69621972992000*b^3*E^u) + (1025691*d^14*K0*M^5*Sqrt[21*Pi]*u^8)/
       (4095410176000*b^3*E^u) - (417826628198657*K0*M^5*Sqrt[Pi/21]*u^9)/
       (276263818040770560000*b^3*E^u) - (5856253387127443*d^2*K0*M^5*
        Sqrt[Pi/21]*u^9)/(112551925868462080000*b^3*E^u) - 
      (223858974609266147*d^4*K0*M^5*Sqrt[Pi/21]*u^9)/(3038901998448476160000*
        b^3*E^u) + (5951509084145057*d^6*K0*M^5*Sqrt[Pi/21]*u^9)/
       (31988442088931328000*b^3*E^u) + (7013983737367*d^8*K0*M^5*Sqrt[Pi/21]*
        u^9)/(125444870936985600*b^3*E^u) - 
      (362859829933*d^10*K0*M^5*Sqrt[Pi/21]*u^9)/(3462777077760000*b^3*E^u) - 
      (2716114237*d^12*K0*M^5*Sqrt[Pi/21]*u^9)/(240999137280000*b^3*E^u) + 
      (453441397*d^14*K0*M^5*Sqrt[Pi/21]*u^9)/(348109864960000*b^3*E^u) + 
      (428017825093*K0^2*M^5*Sqrt[Pi/21]*u^9)/(49344573358080000*b^3) + 
      (30843247632401*d^2*K0^2*M^5*Sqrt[Pi/21]*u^9)/(98689146716160000*b^3) + 
      (63005944141823*d^4*K0^2*M^5*Sqrt[Pi/21]*u^9)/(98689146716160000*b^3) - 
      (1166753372231*d^6*K0^2*M^5*Sqrt[Pi/21]*u^9)/(939896635392000*b^3) - 
      (20344727895031*d^8*K0^2*M^5*Sqrt[Pi/21]*u^9)/(32896382238720000*b^3) + 
      (220225680229*d^10*K0^2*M^5*Sqrt[Pi/21]*u^9)/(281165660160000*b^3) + 
      (1782510617059*d^12*K0^2*M^5*Sqrt[Pi/21]*u^9)/(14098449530880000*b^3) - 
      (136745462507*d^14*K0^2*M^5*Sqrt[Pi/21]*u^9)/(14098449530880000*b^3) + 
      (528300077*d^16*K0^2*M^5*Sqrt[Pi/21]*u^9)/(2819689906176000*b^3) - 
      (14953667600284561*K1*M^5*Sqrt[Pi/21]*u^9)/(9116705995345428480000*b^3*
        E^u) - (519153721694746927*d^2*K1*M^5*Sqrt[Pi/21]*u^9)/
       (9116705995345428480000*b^3*E^u) - (727313760344919953*d^4*K1*M^5*
        Sqrt[Pi/21]*u^9)/(9116705995345428480000*b^3*E^u) + 
      (97021625829737267*d^6*K1*M^5*Sqrt[Pi/21]*u^9)/(479826631333969920000*
        b^3*E^u) + (246774621632881*d^8*K1*M^5*Sqrt[Pi/21]*u^9)/
       (4032156565831680000*b^3*E^u) - (2497050842401*d^10*K1*M^5*Sqrt[Pi/21]*
        u^9)/(21930921492480000*b^3*E^u) - 
      (39621868337*d^12*K1*M^5*Sqrt[Pi/21]*u^9)/(3132988784640000*b^3*E^u) + 
      (1532159347*d^14*K1*M^5*Sqrt[Pi/21]*u^9)/(1044329594880000*b^3*E^u) + 
      (3564010207*K1^2*M^5*Sqrt[Pi/21]*u^9)/(322513551360000*b^3) + 
      (2929340654593*d^2*K1^2*M^5*Sqrt[Pi/21]*u^9)/(7591472824320000*b^3) + 
      (5105774043697*d^4*K1^2*M^5*Sqrt[Pi/21]*u^9)/(6579276447744000*b^3) - 
      (16515895861471*d^6*K1^2*M^5*Sqrt[Pi/21]*u^9)/(10965460746240000*b^3) - 
      (3072261806161*d^8*K1^2*M^5*Sqrt[Pi/21]*u^9)/(3947565868646400*b^3) + 
      (95057357095751*d^10*K1^2*M^5*Sqrt[Pi/21]*u^9)/(98689146716160000*
        b^3) + (16767512429*d^12*K1^2*M^5*Sqrt[Pi/21]*u^9)/
       (104432959488000*b^3) - (5348640187*d^14*K1^2*M^5*Sqrt[Pi/21]*u^9)/
       (427225743360000*b^3) + (3408737257*d^16*K1^2*M^5*Sqrt[Pi/21]*u^9)/
       (14098449530880000*b^3) - (370749151951*K0*M^5*Sqrt[Pi/21]*u^10)/
       (1764068497551360000*b^3*E^u) - (613901424547*d^2*K0*M^5*Sqrt[Pi/21]*
        u^10)/(68625090293760000*b^3*E^u) - 
      (25692725119777*d^4*K0*M^5*Sqrt[Pi/21]*u^10)/(2306858804490240000*b^3*
        E^u) + (125771215745743*d^6*K0*M^5*Sqrt[Pi/21]*u^10)/
       (4284166351196160000*b^3*E^u) + (742483220737*d^8*K0*M^5*Sqrt[Pi/21]*
        u^10)/(76698630328320000*b^3*E^u) - 
      (574083911*d^10*K0*M^5*Sqrt[Pi/21]*u^10)/(34555023360000*b^3*E^u) - 
      (471907691*d^12*K0*M^5*Sqrt[Pi/21]*u^10)/(195811799040000*b^3*E^u) + 
      (18230561*d^14*K0*M^5*Sqrt[Pi/21]*u^10)/(65270599680000*b^3*E^u) - 
      (44516071307*K1*M^5*Sqrt[Pi/21]*u^10)/(185691420794880000*b^3*E^u) - 
      (1087368692689*d^2*K1*M^5*Sqrt[Pi/21]*u^10)/(114244436031897600*b^3*
        E^u) + (1874610006960079*d^6*K1*M^5*Sqrt[Pi/21]*u^10)/
       (59978328916746240000*b^3*E^u) + (574879048763*d^8*K1*M^5*Sqrt[Pi/21]*
        u^10)/(56002174525440000*b^3*E^u) - 
      (58503161*d^10*K1*M^5*Sqrt[Pi/21]*u^10)/(3322866892800*b^3*E^u) + 
      (7312763867*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(2056023889920000*b^3) + 
      (292196952851*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(2242935152640000*b^3) + 
      (7984466141*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(30124892160000*b^3) - 
      (1352456361419*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(2741365186560000*b^3) - 
      (7282573025317*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(24672286679040000*
        b^3) + (8207281702643*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^10)/
       (24672286679040000*b^3) + (389185763*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^10)/
       (6282731520000*b^3) - (1976810207*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^10)/
       (391623598080000*b^3) + (26458351*d^16*K0*K1*M^5*Sqrt[Pi/21]*u^10)/
       (271124029440000*b^3) - (2921754253659*d^4*K1*M^5*Sqrt[(3*Pi)/7]*u^10)/
       (740473196503040000*b^3*E^u) - (147143413*d^12*K1*M^5*Sqrt[(7*Pi)/3]*
        u^10)/(391623598080000*b^3*E^u) + (40591*d^14*K1*M^5*Sqrt[(7*Pi)/3]*
        u^10)/(912875520000*b^3*E^u) - (32567377901*K0*M^5*Sqrt[Pi/21]*u^11)/
       (588022832517120000*b^3*E^u) - (6256247147*d^2*K0*M^5*Sqrt[Pi/21]*
        u^11)/(5899894640640000*b^3*E^u) - (3962605201*d^4*K0*M^5*Sqrt[Pi/21]*
        u^11)/(3067945213132800*b^3*E^u) + 
      (6126112823983*d^6*K0*M^5*Sqrt[Pi/21]*u^11)/(1764068497551360000*b^3*
        E^u) + (2012389905731*d^8*K0*M^5*Sqrt[Pi/21]*u^11)/
       (1764068497551360000*b^3*E^u) - (7588171471*d^10*K0*M^5*Sqrt[Pi/21]*
        u^11)/(4112047779840000*b^3*E^u) - (27041759*d^12*K0*M^5*Sqrt[Pi/21]*
        u^11)/(65270599680000*b^3*E^u) + (3496447*d^14*K0*M^5*Sqrt[Pi/21]*
        u^11)/(65270599680000*b^3*E^u) + (4051256717*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/(24672286679040000*b^3) + (71750294789*d^2*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/(8224095559680000*b^3) + (144804606719*d^4*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/(8224095559680000*b^3) - (251394945343*d^6*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/(8224095559680000*b^3) - (44140987501*d^8*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/(1897868206080000*b^3) + (17667172993*d^12*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/(3524612382720000*b^3) + (430621*d^16*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/(48952949760000*b^3) - (666061637*K1*M^5*Sqrt[Pi/21]*u^11)/
       (11529859461120000*b^3*E^u) - (1966894824259*d^2*K1*M^5*Sqrt[Pi/21]*
        u^11)/(1764068497551360000*b^3*E^u) - 
      (184052958473*d^4*K1*M^5*Sqrt[Pi/21]*u^11)/(135697576734720000*b^3*
        E^u) + (6491330355637*d^6*K1*M^5*Sqrt[Pi/21]*u^11)/
       (1764068497551360000*b^3*E^u) + (2032681793489*d^8*K1*M^5*Sqrt[Pi/21]*
        u^11)/(1764068497551360000*b^3*E^u) - 
      (2653633991*d^10*K1*M^5*Sqrt[Pi/21]*u^11)/(1370682593280000*b^3*E^u) + 
      (41851*d^14*K1*M^5*Sqrt[Pi/21]*u^11)/(687058944000*b^3*E^u) + 
      (17623998571*K1^2*M^5*Sqrt[Pi/21]*u^11)/(103623604051968000*b^3) + 
      (4953752245787*d^2*K1^2*M^5*Sqrt[Pi/21]*u^11)/(518118020259840000*
        b^3) + (2021913603637*d^4*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       (103623604051968000*b^3) - (2449230059*d^6*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       (73942917120000*b^3) - (151623637111*d^8*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       (5693604618240000*b^3) + (8453723563*d^10*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       (334917918720000*b^3) + (61279931171*d^12*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       (10573837148160000*b^3) - (5673858319*d^14*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       (10573837148160000*b^3) + (55692061*d^16*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       (5286918574080000*b^3) + (9767833*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^11)/
       (3004784640000*b^3) - (390817*d^14*K0^2*M^5*Sqrt[(7*Pi)/3]*u^11)/
       (6129760665600*b^3) - (797879*d^12*K1*M^5*Sqrt[(7*Pi)/3]*u^11)/
       (13054119936000*b^3*E^u) - (180857*K0*M^5*Sqrt[Pi/21]*u^12)/
       (44172388260000*b^3*E^u) - (7350960109*d^2*K0*M^5*Sqrt[Pi/21]*u^12)/
       (73502854064640000*b^3*E^u) - (3021059659*d^4*K0*M^5*Sqrt[Pi/21]*u^12)/
       (36751427032320000*b^3*E^u) + (5397117809*d^6*K0*M^5*Sqrt[Pi/21]*u^12)/
       (14700570812928000*b^3*E^u) - (23791349*d^8*K0*M^5*Sqrt[Pi/21]*u^12)/
       (735028540646400*b^3*E^u) - (7713799*d^10*K0*M^5*Sqrt[Pi/21]*u^12)/
       (46727815680000*b^3*E^u) - (577*d^12*K0*M^5*Sqrt[Pi/21]*u^12)/
       (370855680000*b^3*E^u) - (25687919*K1*M^5*Sqrt[Pi/21]*u^12)/
       (5654065697280000*b^3*E^u) - (114795607*d^2*K1*M^5*Sqrt[Pi/21]*u^12)/
       (1080924324480000*b^3*E^u) - (8390915677*d^4*K1*M^5*Sqrt[Pi/21]*u^12)/
       (73502854064640000*b^3*E^u) + (2927956573*d^6*K1*M^5*Sqrt[Pi/21]*u^12)/
       (7350285406464000*b^3*E^u) + (17012683*d^8*K1*M^5*Sqrt[Pi/21]*u^12)/
       (2940114162585600*b^3*E^u) - (6827*d^10*K1*M^5*Sqrt[Pi/21]*u^12)/
       (38798760000*b^3*E^u) - (35821*d^12*K1*M^5*Sqrt[Pi/21]*u^12)/
       (1882805760000*b^3*E^u) + (14130833*K0*K1*M^5*Sqrt[Pi/21]*u^12)/
       (1199347269120000*b^3) + (35245995383*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^12)/
       (21588250844160000*b^3) + (1345646527*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^12)/
       (367981548480000*b^3) - (1926314969*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^12)/
       (385504479360000*b^3) - (1799603719*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^12)/
       (280366894080000*b^3) + (6353951213*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^12)/
       (1321729643520000*b^3) + (64769417*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^12)/
       (44057654784000*b^3) + (4643693*d^16*K0*K1*M^5*Sqrt[Pi/21]*u^12)/
       (1321729643520000*b^3) + (7141*d^14*K1*M^5*Sqrt[(3*Pi)/7]*u^12)/
       (1359804160000*b^3*E^u) + (21181*d^14*K0*M^5*Sqrt[(7*Pi)/3]*u^12)/
       (8158824960000*b^3*E^u) - (5241817*d^14*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^12)/
       (220288273920000*b^3) - (2538223*K0*M^5*Sqrt[Pi/21]*u^13)/
       (2827032848640000*b^3*E^u) - (7328159*d^2*K0*M^5*Sqrt[Pi/21]*u^13)/
       (565406569728000*b^3*E^u) - (26897573*d^4*K0*M^5*Sqrt[Pi/21]*u^13)/
       (403861835520000*b^3*E^u) + (58339*d^6*K0*M^5*Sqrt[Pi/21]*u^13)/
       (941402880000*b^3*E^u) + (78911713*d^8*K0*M^5*Sqrt[Pi/21]*u^13)/
       (942344282880000*b^3*E^u) - (163073*d^10*K0*M^5*Sqrt[Pi/21]*u^13)/
       (7342942464000*b^3*E^u) - (460519*d^12*K0*M^5*Sqrt[Pi/21]*u^13)/
       (12238237440000*b^3*E^u) - (22081*d^14*K0*M^5*Sqrt[Pi/21]*u^13)/
       (4079412480000*b^3*E^u) - (14506267*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       (25905901012992000*b^3) + (2068026641*d^2*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       (64764752532480000*b^3) + (10012991*d^4*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       (105824759040000*b^3) - (706694431*d^6*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       (9252107504640000*b^3) - (2087679631*d^8*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       (9252107504640000*b^3) + (37895129*d^10*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       (280366894080000*b^3) + (17254487*d^12*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       (330432410880000*b^3) - (1464773*d^14*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       (120157240320000*b^3) + (22579*d^16*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       (26701608960000*b^3) - (2538223*K1*M^5*Sqrt[Pi/21]*u^13)/
       (2827032848640000*b^3*E^u) - (35554171*d^2*K1*M^5*Sqrt[Pi/21]*u^13)/
       (2827032848640000*b^3*E^u) - (26173157*d^4*K1*M^5*Sqrt[Pi/21]*u^13)/
       (403861835520000*b^3*E^u) + (2286197*d^6*K1*M^5*Sqrt[Pi/21]*u^13)/
       (36714712320000*b^3*E^u) + (222729763*d^8*K1*M^5*Sqrt[Pi/21]*u^13)/
       (2827032848640000*b^3*E^u) - (47317*d^10*K1*M^5*Sqrt[Pi/21]*u^13)/
       (2159688960000*b^3*E^u) - (146189*d^12*K1*M^5*Sqrt[Pi/21]*u^13)/
       (4079412480000*b^3*E^u) - (20513*d^14*K1*M^5*Sqrt[Pi/21]*u^13)/
       (4079412480000*b^3*E^u) - (86326783*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (388588515194880000*b^3) + (922413587*d^2*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (24286782199680000*b^3) + (25955374387*d^4*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (194294257597440000*b^3) - (1403975563*d^6*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (13878161256960000*b^3) - (4090690987*d^8*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (13878161256960000*b^3) + (1086141649*d^10*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (6939080628480000*b^3) + (29469803*d^12*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (360471720960000*b^3) - (238639*d^14*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (17239951872000*b^3) + (1105451*d^16*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (7930377861120000*b^3) + (7895299*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       (12143391099840000*b^3) + (1209638327*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       (97147128798720000*b^3) + (1511513329*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       (19429425759744000*b^3) - (36934321*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       (730429539840000*b^3) - (390528197*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       (2775632251392000*b^3) + (60103801*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       (1261651023360000*b^3) + (117266543*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       (1982594465280000*b^3) - (110203*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       (23324640768000*b^3) - (672137*d^16*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       (396518893056000*b^3) + (7*d^2*K0*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (63740820000*b^3*E^u) + (49*d^4*K0*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (95611230000*b^3*E^u) + (49*d^6*K0*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (573667380000*b^3*E^u) - (203*d^8*K0*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (143416845000*b^3*E^u) + (49*d^10*K0*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (573667380000*b^3*E^u) + (49*d^12*K0*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (95611230000*b^3*E^u) + (7*d^14*K0*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (63740820000*b^3*E^u) + (7*d^2*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (63740820000*b^3*E^u) + (49*d^4*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (95611230000*b^3*E^u) + (49*d^6*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (573667380000*b^3*E^u) - (203*d^8*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (143416845000*b^3*E^u) + (49*d^10*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (573667380000*b^3*E^u) + (49*d^12*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (95611230000*b^3*E^u) + (7*d^14*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/
       (63740820000*b^3*E^u) + (341597*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (13878161256960000*b^3) - (38161*d^2*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (163272485376000*b^3) + (13066241*d^4*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (13878161256960000*b^3) + (3862373*d^6*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (1982594465280000*b^3) + (3101363*d^8*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (13878161256960000*b^3) - (87534151*d^10*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (13878161256960000*b^3) + (2012501*d^12*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (1982594465280000*b^3) + (811843*d^14*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (396518893056000*b^3) + (523*d^16*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (1534515840000*b^3) + (62621*K1^2*M^5*Sqrt[Pi/21]*u^15)/
       (2490952020480000*b^3) - (10200367*d^2*K1^2*M^5*Sqrt[Pi/21]*u^15)/
       (32382376266240000*b^3) + (38799113*d^4*K1^2*M^5*Sqrt[Pi/21]*u^15)/
       (97147128798720000*b^3) + (18101341*d^6*K1^2*M^5*Sqrt[Pi/21]*u^15)/
       (13878161256960000*b^3) + (2689993*d^8*K1^2*M^5*Sqrt[Pi/21]*u^15)/
       (1542017917440000*b^3) - (1076629*d^10*K1^2*M^5*Sqrt[Pi/21]*u^15)/
       (201132771840000*b^3) + (28489*d^12*K1^2*M^5*Sqrt[Pi/21]*u^15)/
       (104347077120000*b^3) + (247157*d^14*K1^2*M^5*Sqrt[Pi/21]*u^15)/
       (152507266560000*b^3) + (11047*d^16*K1^2*M^5*Sqrt[Pi/21]*u^15)/
       (36714712320000*b^3) + (29*K0*K1*M^5*Sqrt[Pi/21]*u^16)/
       (28912835952000*b^3) - (190193*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^16)/
       (1156513438080000*b^3) - (3832681*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^16)/
       (3469540314240000*b^3) - (7649*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^16)/
       (5831160192000*b^3) + (509987*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^16)/
       (165216205440000*b^3) + (64759*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^16)/
       (33043241088000*b^3) - (33259*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^16)/
       (38126816640000*b^3) - (799*d^16*K0*K1*M^5*Sqrt[Pi/21]*u^16)/
       (9718600320000*b^3) - (4283*d^12*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^16)/
       (19825944652800*b^3) + (29*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (607169554992000*b^3) + (29*d^2*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (15179238874800*b^3) + (3103*d^4*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (151792388748000*b^3) + (29*d^6*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (1204701498000*b^3) - (1943*d^8*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (43369253928000*b^3) - (29*d^10*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (570648078000*b^3) + (29*d^12*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (1032601284000*b^3) + (29*d^14*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (1548901926000*b^3) + (29*d^16*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (12391215408000*b^3) + (29*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (607169554992000*b^3) + (29*d^2*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (15179238874800*b^3) + (3103*d^4*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (151792388748000*b^3) + (29*d^6*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (1204701498000*b^3) - (1943*d^8*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (43369253928000*b^3) - (29*d^10*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (570648078000*b^3) + (29*d^12*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (1032601284000*b^3) + (29*d^14*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (1548901926000*b^3) + (29*d^16*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (12391215408000*b^3))/Pi, 
    ((506327*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(54392166400*b^3) + 
      (48177017*d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(108784332800*b^3) - 
      (539273*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(255963136*b^3) - 
      (3307169*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(10878433280*b^3) - 
      (1472883*K0^2*M^5*Sqrt[21*Pi]*u^3)/(217568665600*b^3) - 
      (3789933*d^2*K0^2*M^5*Sqrt[21*Pi]*u^3)/(16736051200*b^3) - 
      (73267323*d^4*K0^2*M^5*Sqrt[21*Pi]*u^3)/(217568665600*b^3) + 
      (8459937*d^6*K0^2*M^5*Sqrt[21*Pi]*u^3)/(9459507200*b^3) + 
      (2616381*d^8*K0^2*M^5*Sqrt[21*Pi]*u^3)/(19778969600*b^3) - 
      (444147*d^10*K0^2*M^5*Sqrt[21*Pi]*u^3)/(1040998400*b^3) - 
      (6739761*d^12*K0^2*M^5*Sqrt[21*Pi]*u^3)/(217568665600*b^3) + 
      (217077*d^14*K0^2*M^5*Sqrt[21*Pi]*u^3)/(217568665600*b^3) + 
      (4233321*d^4*K1^2*M^5*Sqrt[21*Pi]*u^3)/(13598041600*b^3) + 
      (3134679*d^10*K1^2*M^5*Sqrt[21*Pi]*u^3)/(9889484800*b^3) + 
      (37433*d^12*K1^2*M^5*Sqrt[21*Pi]*u^3)/(2472371200*b^3) + 
      (93569*d^14*K1^2*M^5*Sqrt[21*Pi]*u^3)/(9889484800*b^3) - 
      (130666747*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(229019648000*b^3) - 
      (15632485403*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(870274662400*b^3) - 
      (107306046481*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(4351373312000*b^3) + 
      (5168020777*d^6*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(229019648000*b^3) - 
      (4108085567*d^10*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(870274662400*b^3) - 
      (1761759013*d^12*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(4351373312000*b^3) + 
      (17293327*d^14*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(395579392000*b^3) + 
      (2293222817*d^8*K0*K1*M^5*Sqrt[21*Pi]*u^4)/(4351373312000*b^3) - 
      (45727937*d^2*K0^2*M^5*Sqrt[Pi/21]*u^5)/(6694420480*b^3) - 
      (44451037913*d^4*K0^2*M^5*Sqrt[Pi/21]*u^5)/(4351373312000*b^3) + 
      (901006259*d^6*K0^2*M^5*Sqrt[Pi/21]*u^5)/(33995104000*b^3) - 
      (519302457419*K1^2*M^5*Sqrt[Pi/21]*u^5)/(783247196160000*b^3) - 
      (16437032354783*d^2*K1^2*M^5*Sqrt[Pi/21]*u^5)/(783247196160000*b^3) - 
      (22690980602687*d^4*K1^2*M^5*Sqrt[Pi/21]*u^5)/(783247196160000*b^3) + 
      (530152505801*d^6*K1^2*M^5*Sqrt[Pi/21]*u^5)/(6694420480000*b^3) - 
      (903536887213*d^10*K1^2*M^5*Sqrt[Pi/21]*u^5)/(23734763520000*b^3) - 
      (301053573*K0^2*M^5*Sqrt[(3*Pi)/7]*u^5)/(4351373312000*b^3) + 
      (240548381*d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(334721024000*b^3) - 
      (164358463*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(87027466240*b^3) - 
      (716817089*d^12*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(4351373312000*b^3) + 
      (14351269*d^14*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(1087843328000*b^3) + 
      (475427569139*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(261082398720000*b^3) - 
      (5626626647*d^12*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(11351408640000*b^3) + 
      (8089106323*d^14*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(261082398720000*b^3) - 
      (65713164409*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(130541199360000*b^3) - 
      (548872756787*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(32635299840000*b^3) - 
      (100813759939*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(3955793920000*b^3) + 
      (1676609785889*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(130541199360000*b^3) - 
      (529529198873*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(16317649920000*b^3) + 
      (900294163*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(5020815360000*b^3) + 
      (609180288133*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(65270599680000*b^3) - 
      (57749943923*d^12*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/(130541199360000*b^3) - 
      (30364706663*K0^2*M^5*Sqrt[Pi/21]*u^7)/(391623598080000*b^3) - 
      (1875679088939*d^4*K0^2*M^5*Sqrt[Pi/21]*u^7)/(391623598080000*b^3) + 
      (373236607657*d^6*K0^2*M^5*Sqrt[Pi/21]*u^7)/(32635299840000*b^3) - 
      (2047075229*d^10*K0^2*M^5*Sqrt[Pi/21]*u^7)/(349040640000*b^3) - 
      (77613560939*d^12*K0^2*M^5*Sqrt[Pi/21]*u^7)/(130541199360000*b^3) + 
      (526373779*d^14*K0^2*M^5*Sqrt[Pi/21]*u^7)/(16317649920000*b^3) - 
      (10922189987*K1^2*M^5*Sqrt[Pi/21]*u^7)/(78324719616000*b^3) - 
      (706351*d^2*K1^2*M^5*Sqrt[Pi/21]*u^7)/(161920000*b^3) - 
      (853704523429*d^4*K1^2*M^5*Sqrt[Pi/21]*u^7)/(130541199360000*b^3) + 
      (294449770739*d^6*K1^2*M^5*Sqrt[Pi/21]*u^7)/(17801072640000*b^3) + 
      (1516850514691*d^8*K1^2*M^5*Sqrt[Pi/21]*u^7)/(391623598080000*b^3) - 
      (833568623513*d^10*K1^2*M^5*Sqrt[Pi/21]*u^7)/(97905899520000*b^3) + 
      (137710277*d^14*K1^2*M^5*Sqrt[Pi/21]*u^7)/(2837852160000*b^3) - 
      (79300551139*d^2*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(195811799040000*b^3) + 
      (4564668133*d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(11867381760000*b^3) - 
      (16921571137*d^12*K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/(130541199360000*b^3) - 
      (137343958369*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(2056023889920000*b^3) - 
      (4493213412199*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(2056023889920000*b^3) - 
      (86209688629*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(24188516352000*b^3) + 
      (5791483522463*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(685341296640000*b^3) + 
      (182395519399*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(76149032960000*b^3) - 
      (443564024537*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(97905899520000*b^3) + 
      (81443419*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(2966845440000*b^3) - 
      (1908896757*d^12*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^8)/(10878433280000*b^3) - 
      (789591113*K0^2*M^5*Sqrt[Pi/21]*u^9)/(108211783680000*b^3) - 
      (478510423283*d^2*K0^2*M^5*Sqrt[Pi/21]*u^9)/(2056023889920000*b^3) - 
      (793526040563*d^4*K0^2*M^5*Sqrt[Pi/21]*u^9)/(2056023889920000*b^3) + 
      (605189607863*d^6*K0^2*M^5*Sqrt[Pi/21]*u^9)/(685341296640000*b^3) + 
      (206240008781*d^8*K0^2*M^5*Sqrt[Pi/21]*u^9)/(685341296640000*b^3) - 
      (48597793709*d^10*K0^2*M^5*Sqrt[Pi/21]*u^9)/(97905899520000*b^3) + 
      (7326127*d^14*K0^2*M^5*Sqrt[Pi/21]*u^9)/(2175686656000*b^3) - 
      (10678287271*K1^2*M^5*Sqrt[Pi/21]*u^9)/(1233614333952000*b^3) - 
      (249432848813*d^2*K1^2*M^5*Sqrt[Pi/21]*u^9)/(881153095680000*b^3) - 
      (2901033627263*d^4*K1^2*M^5*Sqrt[Pi/21]*u^9)/(6168071669760000*b^3) + 
      (2185924335239*d^6*K1^2*M^5*Sqrt[Pi/21]*u^9)/(2056023889920000*b^3) + 
      (792011745293*d^8*K1^2*M^5*Sqrt[Pi/21]*u^9)/(2056023889920000*b^3) - 
      (178275677093*d^10*K1^2*M^5*Sqrt[Pi/21]*u^9)/(293717698560000*b^3) + 
      (428054513*d^14*K1^2*M^5*Sqrt[Pi/21]*u^9)/(97905899520000*b^3) - 
      (60598493*d^12*K0^2*M^5*Sqrt[(7*Pi)/3]*u^9)/(6527059968000*b^3) - 
      (1171273133*d^12*K1^2*M^5*Sqrt[(7*Pi)/3]*u^9)/(97905899520000*b^3) - 
      (53192387*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(20289709440000*b^3) - 
      (821180389*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(8761465440000*b^3) - 
      (105208657*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(673958880000*b^3) + 
      (10816287017*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(32125373280000*b^3) + 
      (1785362431*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(11681953920000*b^3) - 
      (85592107*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(417212640000*b^3) - 
      (103138687*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^10)/(3059559360000*b^3) + 
      (35669*d^14*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/(139070880000*b^3) - 
      (9488292893*d^2*K0^2*M^5*Sqrt[Pi/21]*u^11)/(1542017917440000*b^3) - 
      (15965575103*d^4*K0^2*M^5*Sqrt[Pi/21]*u^11)/(1542017917440000*b^3) + 
      (10503727613*d^6*K0^2*M^5*Sqrt[Pi/21]*u^11)/(514005972480000*b^3) + 
      (6462777011*d^8*K0^2*M^5*Sqrt[Pi/21]*u^11)/(514005972480000*b^3) - 
      (91286569*d^10*K0^2*M^5*Sqrt[Pi/21]*u^11)/(6675402240000*b^3) - 
      (19260349*K1^2*M^5*Sqrt[Pi/21]*u^11)/(220288273920000*b^3) - 
      (10284250633*d^2*K1^2*M^5*Sqrt[Pi/21]*u^11)/(1542017917440000*b^3) - 
      (3633525089*d^4*K1^2*M^5*Sqrt[Pi/21]*u^11)/(308403583488000*b^3) + 
      (3841677727*d^6*K1^2*M^5*Sqrt[Pi/21]*u^11)/(171335324160000*b^3) + 
      (440017801*d^8*K1^2*M^5*Sqrt[Pi/21]*u^11)/(30235645440000*b^3) - 
      (371504293*d^10*K1^2*M^5*Sqrt[Pi/21]*u^11)/(24476474880000*b^3) - 
      (84542741*d^12*K1^2*M^5*Sqrt[Pi/21]*u^11)/(24476474880000*b^3) + 
      (208181*d^14*K1^2*M^5*Sqrt[Pi/21]*u^11)/(1064194560000*b^3) + 
      (29501*d^14*K0^2*M^5*Sqrt[(3*Pi)/7]*u^11)/(543921664000*b^3) - 
      (2273273*K0^2*M^5*Sqrt[(7*Pi)/3]*u^11)/(220288273920000*b^3) - 
      (88691*d^12*K0^2*M^5*Sqrt[(7*Pi)/3]*u^11)/(212838912000*b^3) - 
      (433429*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(15420179174400*b^3) - 
      (20323273*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(20289709440000*b^3) - 
      (1033126021*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(385504479360000*b^3) + 
      (487308623*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(128501493120000*b^3) + 
      (8414243*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(2254412160000*b^3) - 
      (52918661*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(18357356160000*b^3) - 
      (6084017*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(6119118720000*b^3) + 
      (379801*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(6119118720000*b^3) - 
      (25559*K0^2*M^5*Sqrt[Pi/21]*u^13)/(14277943680000*b^3) - 
      (68147*d^2*K0^2*M^5*Sqrt[Pi/21]*u^13)/(2677114440000*b^3) - 
      (667*d^4*K0^2*M^5*Sqrt[Pi/21]*u^13)/(4966241280*b^3) + 
      (9860603*d^6*K0^2*M^5*Sqrt[Pi/21]*u^13)/(64250746560000*b^3) + 
      (3071881*d^8*K0^2*M^5*Sqrt[Pi/21]*u^13)/(18357356160000*b^3) - 
      (520301*d^10*K0^2*M^5*Sqrt[Pi/21]*u^13)/(4589339040000*b^3) - 
      (320371*d^12*K0^2*M^5*Sqrt[Pi/21]*u^13)/(6119118720000*b^3) + 
      (1523*d^14*K0^2*M^5*Sqrt[Pi/21]*u^13)/(235350720000*b^3) - 
      (90767*K1^2*M^5*Sqrt[Pi/21]*u^13)/(42833831040000*b^3) - 
      (625609*d^2*K1^2*M^5*Sqrt[Pi/21]*u^13)/(21416915520000*b^3) - 
      (6998413*d^4*K1^2*M^5*Sqrt[Pi/21]*u^13)/(42833831040000*b^3) + 
      (8291587*d^6*K1^2*M^5*Sqrt[Pi/21]*u^13)/(48188059920000*b^3) + 
      (4769311*d^8*K1^2*M^5*Sqrt[Pi/21]*u^13)/(22676734080000*b^3) - 
      (3307739*d^10*K1^2*M^5*Sqrt[Pi/21]*u^13)/(27536034240000*b^3) - 
      (2297*d^12*K1^2*M^5*Sqrt[Pi/21]*u^13)/(31925836800*b^3) + 
      (449*d^14*K1^2*M^5*Sqrt[Pi/21]*u^13)/(101985312000*b^3) - 
      (1409*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(2141691552000*b^3) - 
      (7811*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(973496160000*b^3) - 
      (277877*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(4589339040000*b^3) + 
      (168863*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(4589339040000*b^3) + 
      (2973667*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(32125373280000*b^3) - 
      (21269*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(1529779680000*b^3) - 
      (190807*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(4589339040000*b^3) - 
      (2371*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(509926560000*b^3) + 
      (7*d^2*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(95611230000*b^3) + 
      (49*d^4*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(143416845000*b^3) + 
      (49*d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(860501070000*b^3) - 
      (203*d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(215125267500*b^3) + 
      (49*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(860501070000*b^3) + 
      (49*d^12*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(143416845000*b^3) + 
      (7*d^14*K0^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(95611230000*b^3) + 
      (7*d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(95611230000*b^3) + 
      (49*d^4*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(143416845000*b^3) + 
      (49*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(860501070000*b^3) - 
      (203*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(215125267500*b^3) + 
      (49*d^10*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(860501070000*b^3) + 
      (49*d^12*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(143416845000*b^3) + 
      (7*d^14*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(95611230000*b^3))/Pi, 
    ((-50159011*d^2*K1*M^5*Sqrt[(7*Pi)/3]*u)/(108784332800*b^3*E^u) - 
      (169316867*d^4*K1*M^5*Sqrt[(7*Pi)/3]*u)/(108784332800*b^3*E^u) + 
      (46279*d^8*K1*M^5*Sqrt[(7*Pi)/3]*u)/(30429184*b^3*E^u) - 
      (16685531*d^10*K1*M^5*Sqrt[(7*Pi)/3]*u)/(9889484800*b^3*E^u) - 
      (1749563*d^12*K1*M^5*Sqrt[(7*Pi)/3]*u)/(9889484800*b^3*E^u) - 
      (465631*d^14*K1*M^5*Sqrt[(7*Pi)/3]*u)/(9889484800*b^3*E^u) + 
      (1243*d^16*K1*M^5*Sqrt[(7*Pi)/3]*u)/(85995520*b^3*E^u) - 
      (8197*K1*M^5*Sqrt[21*Pi]*u)/(3399510400*b^3*E^u) + 
      (1582733*d^6*K1*M^5*Sqrt[21*Pi]*u)/(1977896960*b^3*E^u) + 
      (1116433*K0*M^5*Sqrt[(7*Pi)/3]*u^2)/(108784332800*b^3*E^u) + 
      (10210301*d^2*K0*M^5*Sqrt[(7*Pi)/3]*u^2)/(19778969600*b^3*E^u) - 
      (32073101*d^6*K0*M^5*Sqrt[(7*Pi)/3]*u^2)/(12798156800*b^3*E^u) - 
      (342101801*d^8*K0*M^5*Sqrt[(7*Pi)/3]*u^2)/(217568665600*b^3*E^u) + 
      (440645197*d^10*K0*M^5*Sqrt[(7*Pi)/3]*u^2)/(217568665600*b^3*E^u) - 
      (14674831*d^14*K0*M^5*Sqrt[(7*Pi)/3]*u^2)/(217568665600*b^3*E^u) - 
      (50159011*d^2*K1*M^5*Sqrt[(7*Pi)/3]*u^2)/(108784332800*b^3*E^u) - 
      (169316867*d^4*K1*M^5*Sqrt[(7*Pi)/3]*u^2)/(108784332800*b^3*E^u) + 
      (46279*d^8*K1*M^5*Sqrt[(7*Pi)/3]*u^2)/(30429184*b^3*E^u) - 
      (16685531*d^10*K1*M^5*Sqrt[(7*Pi)/3]*u^2)/(9889484800*b^3*E^u) - 
      (1749563*d^12*K1*M^5*Sqrt[(7*Pi)/3]*u^2)/(9889484800*b^3*E^u) - 
      (465631*d^14*K1*M^5*Sqrt[(7*Pi)/3]*u^2)/(9889484800*b^3*E^u) + 
      (1243*d^16*K1*M^5*Sqrt[(7*Pi)/3]*u^2)/(85995520*b^3*E^u) + 
      (331681*d^4*K0*M^5*Sqrt[21*Pi]*u^2)/(669442048*b^3*E^u) + 
      (7161679*d^12*K0*M^5*Sqrt[21*Pi]*u^2)/(217568665600*b^3*E^u) + 
      (3483*d^16*K0*M^5*Sqrt[21*Pi]*u^2)/(1163468800*b^3*E^u) - 
      (8197*K1*M^5*Sqrt[21*Pi]*u^2)/(3399510400*b^3*E^u) + 
      (1582733*d^6*K1*M^5*Sqrt[21*Pi]*u^2)/(1977896960*b^3*E^u) + 
      (11781883320677*K0*M^5*Sqrt[Pi/21]*u^3)/(115566709597081600*b^3*E^u) + 
      (1036334805914579*d^2*K0*M^5*Sqrt[Pi/21]*u^3)/(231133419194163200*b^3*
        E^u) + (39838309718579*d^4*K0*M^5*Sqrt[Pi/21]*u^3)/
       (3555898756833280*b^3*E^u) + (28056746821*d^10*K0*M^5*Sqrt[Pi/21]*u^3)/
       (1830136422400*b^3*E^u) + (8263861457*d^2*K1*M^5*Sqrt[Pi/21]*u^3)/
       (652705996800*b^3*E^u) - (18023806729*d^6*K1*M^5*Sqrt[Pi/21]*u^3)/
       (326352998400*b^3*E^u) + (86873509*d^10*K1*M^5*Sqrt[Pi/21]*u^3)/
       (2290196480*b^3*E^u) + (2210319053*d^12*K1*M^5*Sqrt[Pi/21]*u^3)/
       (851355648000*b^3*E^u) - (301621967*d^14*K1*M^5*Sqrt[Pi/21]*u^3)/
       (305955936000*b^3*E^u) + (371537629*d^16*K1*M^5*Sqrt[Pi/21]*u^3)/
       (3560214528000*b^3*E^u) - (1895441615099*d^8*K0*M^5*Sqrt[(3*Pi)/7]*
        u^3)/(528909426073600*b^3*E^u) + (51761113*d^12*K0*M^5*Sqrt[(3*Pi)/7]*
        u^3)/(217568665600*b^3*E^u) + (24159529*K1*M^5*Sqrt[(3*Pi)/7]*u^3)/
       (229019648000*b^3*E^u) - (29678275967513*d^6*K0*M^5*Sqrt[(7*Pi)/3]*
        u^3)/(10049279095398400*b^3*E^u) - 
      (14674831*d^14*K0*M^5*Sqrt[(7*Pi)/3]*u^3)/(217568665600*b^3*E^u) + 
      (12743223671*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(3230459546828800*b^3) - 
      (25509338483*d^2*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(140454762905600*b^3) - 
      (12219587377*d^4*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(7022738145280*b^3) + 
      (90949806979*d^6*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(73419535155200*b^3) + 
      (4943722359349*d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (1615229773414400*b^3) - (285510714397*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*
        u^3)/(146839070310400*b^3) - (35815876441*d^12*K0^2*M^5*
        Sqrt[(7*Pi)/3]*u^3)/(73419535155200*b^3) + 
      (41976918817*d^14*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(807614886707200*b^3) - 
      (5048807561*d^16*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(3230459546828800*b^3) + 
      (8790466543*d^4*K1*M^5*Sqrt[(7*Pi)/3]*u^3)/(2175686656000*b^3*E^u) - 
      (136046873*d^8*K1*M^5*Sqrt[(7*Pi)/3]*u^3)/(37085568000*b^3*E^u) - 
      (38955837079*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(2422844660121600*b^3) - 
      (153020524039*d^2*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(440517210931200*b^3) + 
      (17368015253*d^4*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(25237965209600*b^3) + 
      (4786216417*d^6*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/(4051579699200*b^3) - 
      (3219241983059*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/
       (1211422330060800*b^3) + (175199488103*d^10*K1^2*M^5*Sqrt[(7*Pi)/3]*
        u^3)/(220258605465600*b^3) - (24498263*d^16*K1^2*M^5*Sqrt[(7*Pi)/3]*
        u^3)/(5647656550400*b^3) + (76881217*d^18*K1^2*M^5*Sqrt[(7*Pi)/3]*
        u^3)/(440517210931200*b^3) + (3483*d^16*K0*M^5*Sqrt[21*Pi]*u^3)/
       (1163468800*b^3*E^u) + (73479*d^18*K0^2*M^5*Sqrt[21*Pi]*u^3)/
       (34004837335040*b^3) + (13729031397*d^12*K1^2*M^5*Sqrt[21*Pi]*u^3)/
       (100951860838400*b^3) - (586019787*d^14*K1^2*M^5*Sqrt[21*Pi]*u^3)/
       (36709767577600*b^3) + (891216182198123*K0*M^5*Sqrt[Pi/21]*u^4)/
       (4622668383883264000*b^3*E^u) + (8765897895441707*d^2*K0*M^5*
        Sqrt[Pi/21]*u^4)/(1109440412131983360*b^3*E^u) + 
      (6566679004555349*d^4*K0*M^5*Sqrt[Pi/21]*u^4)/(355589875683328000*b^3*
        E^u) - (8442556662241451*d^6*K0*M^5*Sqrt[Pi/21]*u^4)/
       (241182698289561600*b^3*E^u) - (545756071347241*d^8*K0*M^5*Sqrt[Pi/21]*
        u^4)/(31734565564416000*b^3*E^u) + 
      (1216378841591*d^10*K0*M^5*Sqrt[Pi/21]*u^4)/(49779710689280*b^3*E^u) + 
      (5116324933*d^12*K0*M^5*Sqrt[Pi/21]*u^4)/(3012489216000*b^3*E^u) - 
      (42366670891*d^14*K0*M^5*Sqrt[Pi/21]*u^4)/(78324719616000*b^3*E^u) + 
      (10829597*d^16*K0*M^5*Sqrt[Pi/21]*u^4)/(222513408000*b^3*E^u) + 
      (122385018871331263*K1*M^5*Sqrt[Pi/21]*u^4)/(291228108184645632000*b^3*
        E^u) + (78784926537765169*d^2*K1*M^5*Sqrt[Pi/21]*u^4)/
       (4853801803077427200*b^3*E^u) + (380410024258736837*d^4*K1*M^5*
        Sqrt[Pi/21]*u^4)/(11201081084024832000*b^3*E^u) - 
      (3153675844910039*d^6*K1*M^5*Sqrt[Pi/21]*u^4)/(45221755929292800*b^3*
        E^u) - (1550151602177911*d^8*K1*M^5*Sqrt[Pi/21]*u^4)/
       (55535489737728000*b^3*E^u) + (7979928277157*d^10*K1*M^5*Sqrt[Pi/21]*
        u^4)/(178188737126400*b^3*E^u) + (418410959833*d^12*K1*M^5*
        Sqrt[Pi/21]*u^4)/(137068259328000*b^3*E^u) - 
      (1063459493*d^14*K1*M^5*Sqrt[Pi/21]*u^4)/(1223823744000*b^3*E^u) + 
      (2738233649*d^16*K1*M^5*Sqrt[Pi/21]*u^4)/(39162359808000*b^3*E^u) - 
      (52616436037859*K0*K1*M^5*Sqrt[Pi/21]*u^4)/(193827572809728000*b^3) - 
      (238861059099359*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^4)/
       (14909813293056000*b^3) - (8174783937872099*d^4*K0*K1*M^5*Sqrt[Pi/21]*
        u^4)/(145370679607296000*b^3) + (10733650099701433*d^6*K0*K1*M^5*
        Sqrt[Pi/21]*u^4)/(145370679607296000*b^3) + 
      (21941507526633701*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^4)/
       (290741359214592000*b^3) - (2086278874193051*d^10*K0*K1*M^5*
        Sqrt[Pi/21]*u^4)/(32304595468288000*b^3) - 
      (1958412095176067*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^4)/
       (145370679607296000*b^3) + (197206110774769*d^14*K0*K1*M^5*Sqrt[Pi/21]*
        u^4)/(145370679607296000*b^3) - (1373085397603*d^16*K0*K1*M^5*
        Sqrt[(7*Pi)/3]*u^4)/(116296543685836800*b^3) + 
      (142451863*d^18*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(680096746700800*b^3) + 
      (438542169548557297*K0*M^5*Sqrt[Pi/21]*u^5)/(2329824865477165056000*b^3*
        E^u) + (56967302485566779*d^2*K0*M^5*Sqrt[Pi/21]*u^5)/
       (7766082884923883520*b^3*E^u) + (12551247219856441*d^4*K0*M^5*
        Sqrt[Pi/21]*u^5)/(806726061453312000*b^3*E^u) - 
      (2538267846825653*d^6*K0*M^5*Sqrt[Pi/21]*u^5)/(80394232763187200*b^3*
        E^u) - (116101755352621*d^8*K0*M^5*Sqrt[Pi/21]*u^5)/
       (8915396345856000*b^3*E^u) + (63972063858587*d^10*K0*M^5*Sqrt[Pi/21]*
        u^5)/(3136121773424640*b^3*E^u) + (201226717709*d^12*K0*M^5*
        Sqrt[Pi/21]*u^5)/(137068259328000*b^3*E^u) - 
      (29796090211*d^14*K0*M^5*Sqrt[Pi/21]*u^5)/(78324719616000*b^3*E^u) + 
      (779612131*d^16*K0*M^5*Sqrt[Pi/21]*u^5)/(28481716224000*b^3*E^u) - 
      (102581993320073*d^2*K0^2*M^5*Sqrt[Pi/21]*u^5)/(16152297734144000*
        b^3) - (801646772225413*d^4*K0^2*M^5*Sqrt[Pi/21]*u^5)/
       (36342669901824000*b^3) + (142453800025951*d^6*K0^2*M^5*Sqrt[Pi/21]*
        u^5)/(5012782055424000*b^3) + (8942111574713173*d^8*K0^2*M^5*
        Sqrt[Pi/21]*u^5)/(290741359214592000*b^3) - 
      (413125227831559*d^10*K0^2*M^5*Sqrt[Pi/21]*u^5)/
       (16152297734144000*b^3) - (407971450289093*d^12*K0^2*M^5*Sqrt[Pi/21]*
        u^5)/(72685339803648000*b^3) + (82418701425017*d^14*K0^2*M^5*
        Sqrt[Pi/21]*u^5)/(145370679607296000*b^3) + 
      (305487479629255111*K1*M^5*Sqrt[Pi/21]*u^5)/(1164912432738582528000*b^3*
        E^u) + (23025425937491384621*d^2*K1*M^5*Sqrt[Pi/21]*u^5)/
       (2329824865477165056000*b^3*E^u) + (1846853804490842603*d^4*K1*M^5*
        Sqrt[Pi/21]*u^5)/(89608648672198656000*b^3*E^u) - 
      (202489737601593049*d^6*K1*M^5*Sqrt[Pi/21]*u^5)/
       (4823653965791232000*b^3*E^u) + (155305054593901*d^10*K1*M^5*
        Sqrt[Pi/21]*u^5)/(5702039588044800*b^3*E^u) + 
      (746893185257*d^12*K1*M^5*Sqrt[Pi/21]*u^5)/(365515358208000*b^3*E^u) - 
      (4828049309*d^14*K1*M^5*Sqrt[Pi/21]*u^5)/(9493905408000*b^3*E^u) - 
      (1752655605051707*K1^2*M^5*Sqrt[Pi/21]*u^5)/(3171723918704640000*b^3) - 
      (1228287035234093117*d^2*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       (48844548348051456000*b^3) - (4360483089224888111*d^4*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/(61055685435064320000*b^3) + 
      (385590188552522671*d^6*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       (3591510907944960000*b^3) + (67590135135851519*d^8*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/(758455719690240000*b^3) - 
      (1466068555964578393*d^10*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       (17444481552875520000*b^3) - (29544418909059713*d^12*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/(1744448155287552000*b^3) + 
      (267527028121459*d^14*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       (158586195935232000*b^3) - (20518225862509*d^16*K1^2*M^5*Sqrt[Pi/21]*
        u^5)/(298196265861120000*b^3) + (4483251144973*d^18*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/(6977792621150208000*b^3) - 
      (2480166610413*K0^2*M^5*Sqrt[(3*Pi)/7]*u^5)/(64609190936576000*b^3) - 
      (1736053562550053*d^8*K1*M^5*Sqrt[(3*Pi)/7]*u^5)/
       (296189278601216000*b^3*E^u) + (51374931*d^16*K1*M^5*Sqrt[(3*Pi)/7]*
        u^5)/(4351373312000*b^3*E^u) - (42154571827*d^16*K0^2*M^5*
        Sqrt[(7*Pi)/3]*u^5)/(10572413062348800*b^3) + 
      (139982069*d^18*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/(2422844660121600*b^3) + 
      (20290411876407437*K0*M^5*Sqrt[Pi/21]*u^6)/(211802260497924096000*b^3*
        E^u) + (16995044720297092751*d^2*K0*M^5*Sqrt[Pi/21]*u^6)/
       (4659649730954330112000*b^3*E^u) + (11878612561901394437*d^4*K0*M^5*
        Sqrt[Pi/21]*u^6)/(1553216576984776704000*b^3*E^u) - 
      (449631173780203157*d^6*K0*M^5*Sqrt[Pi/21]*u^6)/(28941923794747392000*
        b^3*E^u) - (553244433591433*d^8*K0*M^5*Sqrt[Pi/21]*u^6)/
       (85302512237150208*b^3*E^u) + (73911890453221*d^10*K0*M^5*Sqrt[Pi/21]*
        u^6)/(7379110055116800*b^3*E^u) + (3445585967671*d^12*K0*M^5*
        Sqrt[Pi/21]*u^6)/(4386184298496000*b^3*E^u) - 
      (114783528611*d^14*K0*M^5*Sqrt[Pi/21]*u^6)/(626597756928000*b^3*E^u) + 
      (7358967067*d^16*K0*M^5*Sqrt[Pi/21]*u^6)/(626597756928000*b^3*E^u) + 
      (3411622599213742951*K1*M^5*Sqrt[Pi/21]*u^6)/(27957898385725980672000*
        b^3*E^u) + (32605789034062233919*d^2*K1*M^5*Sqrt[Pi/21]*u^6)/
       (6989474596431495168000*b^3*E^u) + (299328326413415503*d^4*K1*M^5*
        Sqrt[Pi/21]*u^6)/(31770339074688614400*b^3*E^u) - 
      (661584790418234093*d^6*K1*M^5*Sqrt[Pi/21]*u^6)/(33765577760538624000*
        b^3*E^u) - (16576035261057611*d^8*K1*M^5*Sqrt[Pi/21]*u^6)/
       (2132562805928755200*b^3*E^u) + (1294583097024293*d^10*K1*M^5*
        Sqrt[Pi/21]*u^6)/(104537392447488000*b^3*E^u) + 
      (649122267097*d^12*K1*M^5*Sqrt[Pi/21]*u^6)/(657927644774400*b^3*E^u) - 
      (213583987601*d^14*K1*M^5*Sqrt[Pi/21]*u^6)/(939896635392000*b^3*E^u) + 
      (53967552559*d^16*K1*M^5*Sqrt[Pi/21]*u^6)/(3759586541568000*b^3*E^u) - 
      (8526114188892701*K0*K1*M^5*Sqrt[Pi/21]*u^6)/(17444481552875520000*
        b^3) - (264127498297571033*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^6)/
       (12211137087012864000*b^3) - (465285140081034367*d^4*K0*K1*M^5*
        Sqrt[Pi/21]*u^6)/(7631960679383040000*b^3) + 
      (2780710359870532291*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^6)/
       (30527842717532160000*b^3) + (52012673681529587*d^8*K0*K1*M^5*
        Sqrt[Pi/21]*u^6)/(670941598187520000*b^3) - 
      (52325052374035657*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^6)/
       (726853398036480000*b^3) - (75033700941701*d^12*K0*K1*M^5*Sqrt[Pi/21]*
        u^6)/(5012782055424000*b^3) + (1298949982819127*d^14*K0*K1*M^5*
        Sqrt[Pi/21]*u^6)/(872224077643776000*b^3) - 
      (1015553617258889*d^16*K0*K1*M^5*Sqrt[Pi/21]*u^6)/
       (17444481552875520000*b^3) + (63302832919*d^18*K0*K1*M^5*Sqrt[Pi/21]*
        u^6)/(134188319637504000*b^3) + (1969873523318097853*K0*M^5*
        Sqrt[Pi/21]*u^7)/(55915796771451961344000*b^3*E^u) + 
      (19060341347793071089*d^2*K0*M^5*Sqrt[Pi/21]*u^7)/
       (13978949192862990336000*b^3*E^u) + (38914092306408579487*d^4*K0*M^5*
        Sqrt[Pi/21]*u^7)/(13978949192862990336000*b^3*E^u) - 
      (387748764317118311*d^6*K0*M^5*Sqrt[Pi/21]*u^7)/(67531155521077248000*
        b^3*E^u) - (16443495243171049*d^8*K0*M^5*Sqrt[Pi/21]*u^7)/
       (7108542686429184000*b^3*E^u) + (455142456248941*d^10*K0*M^5*
        Sqrt[Pi/21]*u^7)/(125444870936985600*b^3*E^u) + 
      (4051065095761*d^12*K0*M^5*Sqrt[Pi/21]*u^7)/(13158552895488000*b^3*
        E^u) - (127192528499*d^14*K0*M^5*Sqrt[Pi/21]*u^7)/
       (1879793270784000*b^3*E^u) + (30470172409*d^16*K0*M^5*Sqrt[Pi/21]*u^7)/
       (7519173083136000*b^3*E^u) - (1661632440711059*K0^2*M^5*Sqrt[Pi/21]*
        u^7)/(17444481552875520000*b^3) - (1710599468508649*d^2*K0^2*M^5*
        Sqrt[Pi/21]*u^7)/(421073692655616000*b^3) - 
      (687576506549627729*d^4*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       (61055685435064320000*b^3) + (515875221853619899*d^6*K0^2*M^5*
        Sqrt[Pi/21]*u^7)/(30527842717532160000*b^3) + 
      (2418249673036217*d^8*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       (167735399546880000*b^3) - (58178406507052463*d^10*K0^2*M^5*
        Sqrt[Pi/21]*u^7)/(4361120388218880000*b^3) - 
      (4930150448857273*d^12*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       (1744448155287552000*b^3) + (81558008146843*d^14*K0^2*M^5*Sqrt[Pi/21]*
        u^7)/(290741359214592000*b^3) - (183576533214541*d^16*K0^2*M^5*
        Sqrt[Pi/21]*u^7)/(17444481552875520000*b^3) + 
      (6182402407*d^18*K0^2*M^5*Sqrt[Pi/21]*u^7)/(91813060804608000*b^3) + 
      (811164190231434491*K1*M^5*Sqrt[Pi/21]*u^7)/(18638598923817320448000*
        b^3*E^u) + (1252227223101638051809*d^2*K1*M^5*Sqrt[Pi/21]*u^7)/
       (782821154800327458816000*b^3*E^u) + 
      (2534753582265948388481*d^4*K1*M^5*Sqrt[Pi/21]*u^7)/
       (782821154800327458816000*b^3*E^u) - 
      (228083041556218969693*d^6*K1*M^5*Sqrt[Pi/21]*u^7)/
       (34035702382622932992000*b^3*E^u) - (15397845679634393*d^8*K1*M^5*
        Sqrt[Pi/21]*u^7)/(5686834149143347200*b^3*E^u) + 
      (63787727415732737*d^10*K1*M^5*Sqrt[Pi/21]*u^7)/(15053384512438272000*
        b^3*E^u) + (38489490355423*d^12*K1*M^5*Sqrt[Pi/21]*u^7)/
       (105268423163904000*b^3*E^u) - (1203725741579*d^14*K1*M^5*Sqrt[Pi/21]*
        u^7)/(15038346166272000*b^3*E^u) + 
      (6519498197*d^16*K1*M^5*Sqrt[Pi/21]*u^7)/(1367122378752000*b^3*E^u) - 
      (55426332668556793*K1^2*M^5*Sqrt[Pi/21]*u^7)/(366334112610385920000*
        b^3) - (1269738972618019*d^2*K1^2*M^5*Sqrt[Pi/21]*u^7)/
       (195900594978816000*b^3) - (163987453411520261*d^4*K1^2*M^5*
        Sqrt[Pi/21]*u^7)/(9640371384483840000*b^3) + 
      (813547233822800683*d^6*K1^2*M^5*Sqrt[Pi/21]*u^7)/
       (30527842717532160000*b^3) + (91433735951456279*d^8*K1^2*M^5*
        Sqrt[Pi/21]*u^7)/(4361120388218880000*b^3) - 
      (87797868735612641*d^10*K1^2*M^5*Sqrt[Pi/21]*u^7)/
       (4361120388218880000*b^3) - (45063145038827*d^12*K1^2*M^5*Sqrt[Pi/21]*
        u^7)/(10615303176192000*b^3) - (819614213210861*d^16*K1^2*M^5*
        Sqrt[Pi/21]*u^7)/(52333444658626560000*b^3) + 
      (1285108631*d^18*K1^2*M^5*Sqrt[Pi/21]*u^7)/(14909813293056000*b^3) + 
      (157363927307021*d^14*K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/
       (2616672232931328000*b^3) + (66559379449752271*K0*M^5*Sqrt[Pi/21]*u^8)/
       (6212866307939106816000*b^3*E^u) + (150792983825885528551*d^2*K0*M^5*
        Sqrt[Pi/21]*u^8)/(391410577400163729408000*b^3*E^u) + 
      (303559394170036922539*d^4*K0*M^5*Sqrt[Pi/21]*u^8)/
       (391410577400163729408000*b^3*E^u) - 
      (202252039544765461*d^6*K0*M^5*Sqrt[Pi/21]*u^8)/(126058156972677529600*
        b^3*E^u) - (83791940417634989*d^8*K0*M^5*Sqrt[Pi/21]*u^8)/
       (127953768355725312000*b^3*E^u) + (448284454093831*d^10*K0*M^5*
        Sqrt[Pi/21]*u^8)/(442746603307008000*b^3*E^u) + 
      (260898705359*d^12*K0*M^5*Sqrt[Pi/21]*u^8)/(2770221662208000*b^3*E^u) - 
      (150934973269*d^14*K0*M^5*Sqrt[Pi/21]*u^8)/(7519173083136000*b^3*E^u) + 
      (872482727*d^16*K0*M^5*Sqrt[Pi/21]*u^8)/(751917308313600*b^3*E^u) + 
      (49364234463931747741*K1*M^5*Sqrt[Pi/21]*u^8)/
       (3914105774001637294080000*b^3*E^u) + 
      (1720867534377191605957*d^2*K1*M^5*Sqrt[Pi/21]*u^8)/
       (3914105774001637294080000*b^3*E^u) + 
      (17883326296730848001*d^4*K1*M^5*Sqrt[Pi/21]*u^8)/
       (20709554359797022720000*b^3*E^u) - (27921158277515499803*d^6*K1*M^5*
        Sqrt[Pi/21]*u^8)/(15470773810283151360000*b^3*E^u) - 
      (72557484953942467*d^8*K1*M^5*Sqrt[Pi/21]*u^8)/(98425975658250240000*
        b^3*E^u) + (85822575267443477*d^10*K1*M^5*Sqrt[Pi/21]*u^8)/
       (75266922562191360000*b^3*E^u) + (3774551204453*d^12*K1*M^5*
        Sqrt[Pi/21]*u^8)/(35089474387968000*b^3*E^u) - 
      (192123715319*d^14*K1*M^5*Sqrt[Pi/21]*u^8)/(8354636759040000*b^3*E^u) + 
      (8334137183*d^16*K1*M^5*Sqrt[Pi/21]*u^8)/(6265977569280000*b^3*E^u) - 
      (7669299864589879*K0*K1*M^5*Sqrt[Pi/21]*u^8)/(91583528152596480000*
        b^3) - (65296976665624841*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       (18316705630519296000*b^3) - (214095942132667711*d^4*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/(22895882038149120000*b^3) + 
      (4840656342112133*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       (331824377364480000*b^3) + (177283874788421693*d^8*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/(15263921358766080000*b^3) - 
      (8026304154100777*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       (726853398036480000*b^3) - (10942253426565607*d^12*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/(4579176407629824000*b^3) + 
      (155491339778003*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       (654168058232832000*b^3) - (114153849493913*d^16*K0*K1*M^5*Sqrt[Pi/21]*
        u^8)/(13083361164656640000*b^3) + (6159800863*d^18*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/(174444815528755200*b^3) + 
      (10836004561078955333*K0*M^5*Sqrt[Pi/21]*u^9)/
       (3914105774001637294080000*b^3*E^u) + 
      (6639743019345594523*d^2*K0*M^5*Sqrt[Pi/21]*u^9)/
       (75271264884646871040000*b^3*E^u) + (11482793125808491127*d^4*K0*M^5*
        Sqrt[Pi/21]*u^9)/(69894745964314951680000*b^3*E^u) - 
      (782279801007295069*d^6*K0*M^5*Sqrt[Pi/21]*u^9)/(2239190946225192960000*
        b^3*E^u) - (5525068022060057*d^8*K0*M^5*Sqrt[Pi/21]*u^9)/
       (37633461281095680000*b^3*E^u) + (598187367309377*d^10*K0*M^5*
        Sqrt[Pi/21]*u^9)/(2688104377221120000*b^3*E^u) + 
      (18925239719*d^12*K0*M^5*Sqrt[Pi/21]*u^9)/(822409555968000*b^3*E^u) - 
      (92508532297*d^14*K0*M^5*Sqrt[Pi/21]*u^9)/(18797932707840000*b^3*E^u) + 
      (1931810593*d^16*K0*M^5*Sqrt[Pi/21]*u^9)/(6835611893760000*b^3*E^u) - 
      (211617818638561*K0^2*M^5*Sqrt[Pi/21]*u^9)/(22895882038149120000*b^3) - 
      (7493285233535441*d^2*K0^2*M^5*Sqrt[Pi/21]*u^9)/(18316705630519296000*
        b^3) - (12386947858094093*d^4*K0^2*M^5*Sqrt[Pi/21]*u^9)/
       (11447941019074560000*b^3) + (1424500895166611*d^6*K0^2*M^5*
        Sqrt[Pi/21]*u^9)/(847995631042560000*b^3) + 
      (639412484173769*d^8*K0^2*M^5*Sqrt[Pi/21]*u^9)/(476997542461440000*
        b^3) - (58706894143369*d^12*K0^2*M^5*Sqrt[Pi/21]*u^9)/
       (208144382164992000*b^3) + (3708113945047*d^14*K0^2*M^5*Sqrt[Pi/21]*
        u^9)/(130833611646566400*b^3) - (310300712467*d^16*K0^2*M^5*
        Sqrt[Pi/21]*u^9)/(297349117378560000*b^3) + 
      (2315328451*d^18*K0^2*M^5*Sqrt[Pi/21]*u^9)/(872224077643776000*b^3) + 
      (71708919989393270357*K1*M^5*Sqrt[Pi/21]*u^9)/
       (23484634644009823764480000*b^3*E^u) + 
      (5513822888157417553*d^2*K1*M^5*Sqrt[Pi/21]*u^9)/
       (56453448663485153280000*b^3*E^u) + (15826085998026819497*d^4*K1*M^5*
        Sqrt[Pi/21]*u^9)/(88956949409128120320000*b^3*E^u) - 
      (4430964062255825537*d^6*K1*M^5*Sqrt[Pi/21]*u^9)/
       (11603080357712363520000*b^3*E^u) - 
      (7249341999388969*d^8*K1*M^5*Sqrt[Pi/21]*u^9)/(45160153537314816000*b^3*
        E^u) + (6873290699352001*d^10*K1*M^5*Sqrt[Pi/21]*u^9)/
       (28225095960821760000*b^3*E^u) + (5021538261343*d^12*K1*M^5*
        Sqrt[Pi/21]*u^9)/(197378293432320000*b^3*E^u) + 
      (143683441171*d^16*K1*M^5*Sqrt[Pi/21]*u^9)/(451150384988160000*b^3*
        E^u) - (3402949337731*K1^2*M^5*Sqrt[Pi/21]*u^9)/
       (263171057909760000*b^3) - (47304756035045797*d^2*K1^2*M^5*Sqrt[Pi/21]*
        u^9)/(91583528152596480000*b^3) - (316658575806863*d^4*K1^2*M^5*
        Sqrt[Pi/21]*u^9)/(238498771230720000*b^3) - 
      (71892062821909247*d^10*K1^2*M^5*Sqrt[Pi/21]*u^9)/
       (45791764076298240000*b^3) - (202480471512587*d^12*K1^2*M^5*
        Sqrt[Pi/21]*u^9)/(572397050953728000*b^3) + 
      (1357745969017*d^14*K1^2*M^5*Sqrt[Pi/21]*u^9)/(37595865415680000*b^3) - 
      (152082132659*d^16*K1^2*M^5*Sqrt[Pi/21]*u^9)/(112787596247040000*b^3) + 
      (36341791373*d^18*K1^2*M^5*Sqrt[Pi/21]*u^9)/(13083361164656640000*
        b^3) - (394129694424733*d^10*K0^2*M^5*Sqrt[(7*Pi)/3]*u^9)/
       (2180560194109440000*b^3) - (44343064801*d^14*K1*M^5*Sqrt[(7*Pi)/3]*
        u^9)/(56393798123520000*b^3*E^u) + (972942857206537*d^6*K1^2*M^5*
        Sqrt[(7*Pi)/3]*u^9)/(3270840291164160000*b^3) + 
      (388739397210247*d^8*K1^2*M^5*Sqrt[(7*Pi)/3]*u^9)/
       (1635420145582080000*b^3) + (6201934018870530263*K0*M^5*Sqrt[Pi/21]*
        u^10)/(11742317322004911882240000*b^3*E^u) + 
      (3999276382618763453*d^2*K0*M^5*Sqrt[Pi/21]*u^10)/
       (239639129020508405760000*b^3*E^u) + 
      (99249042082731636829*d^4*K0*M^5*Sqrt[Pi/21]*u^10)/
       (3914105774001637294080000*b^3*E^u) - 
      (1303588525023191683*d^6*K0*M^5*Sqrt[Pi/21]*u^10)/
       (22197197206058434560000*b^3*E^u) - 
      (3902630017024433*d^8*K0*M^5*Sqrt[Pi/21]*u^10)/(153544522026870374400*
        b^3*E^u) + (781774698705839*d^10*K0*M^5*Sqrt[Pi/21]*u^10)/
       (20527342516961280000*b^3*E^u) + (637190727947*d^12*K0*M^5*Sqrt[Pi/21]*
        u^10)/(143547849768960000*b^3*E^u) + 
      (1697068853*d^16*K0*M^5*Sqrt[Pi/21]*u^10)/(28196899061760000*b^3*E^u) + 
      (500055848913612911*K1*M^5*Sqrt[Pi/21]*u^10)/(903255178615762452480000*
        b^3*E^u) + (5458760106394842617*d^2*K1*M^5*Sqrt[Pi/21]*u^10)/
       (301085059538587484160000*b^3*E^u) + 
      (5478294249674779669*d^4*K1*M^5*Sqrt[Pi/21]*u^10)/
       (206005567052717752320000*b^3*E^u) - 
      (6411641892071981083*d^6*K1*M^5*Sqrt[Pi/21]*u^10)/
       (102107107147868798976000*b^3*E^u) - 
      (346086295051639*d^8*K1*M^5*Sqrt[Pi/21]*u^10)/(12924623066234880000*b^3*
        E^u) + (9170993242331351*d^10*K1*M^5*Sqrt[Pi/21]*u^10)/
       (225800767686574080000*b^3*E^u) + (7453241619347*d^12*K1*M^5*
        Sqrt[Pi/21]*u^10)/(1579026347458560000*b^3*E^u) - 
      (50058264757*d^14*K1*M^5*Sqrt[Pi/21]*u^10)/(45115038498816000*b^3*
        E^u) + (282922291*d^16*K1*M^5*Sqrt[Pi/21]*u^10)/
       (4177318379520000*b^3*E^u) - (17808233699323*K0*K1*M^5*Sqrt[Pi/21]*
        u^10)/(3815980339691520000*b^3) - (2062503463268719*d^2*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/(11447941019074560000*b^3) - 
      (16200158006657*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^10)/
       (34071253032960000*b^3) + (24537772231013*d^6*K0*K1*M^5*Sqrt[Pi/21]*
        u^10)/(33670414761984000*b^3) + (1159738688945269*d^8*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/(1907990169845760000*b^3) - 
      (3195706830839141*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^10)/
       (5723970509537280000*b^3) - (12539924033047*d^12*K0*K1*M^5*Sqrt[Pi/21]*
        u^10)/(95399508492288000*b^3) + (12182783*d^18*K0*K1*M^5*Sqrt[Pi/21]*
        u^10)/(28691581501440000*b^3) - (1919746381*d^14*K0*M^5*
        Sqrt[(7*Pi)/3]*u^10)/(13269128970240000*b^3*E^u) + 
      (272664421043*d^14*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/
       (136285012131840000*b^3) - (14105289053*d^16*K0*K1*M^5*Sqrt[(7*Pi)/3]*
        u^10)/(181713349509120000*b^3) + (528631034821*K0*M^5*Sqrt[Pi/21]*
        u^11)/(13801241774960640000*b^3*E^u) + 
      (112348278702483643*d^2*K0*M^5*Sqrt[Pi/21]*u^11)/
       (42544627978278666240000*b^3*E^u) + (28028249482775881*d^4*K0*M^5*
        Sqrt[Pi/21]*u^11)/(11603080357712363520000*b^3*E^u) - 
      (946652054074517359*d^6*K0*M^5*Sqrt[Pi/21]*u^11)/
       (127633883934835998720000*b^3*E^u) - 
      (43810892727263*d^8*K0*M^5*Sqrt[Pi/21]*u^11)/(15232591470919680000*b^3*
        E^u) + (12571248721*d^12*K0*M^5*Sqrt[Pi/21]*u^11)/
       (20776662466560000*b^3*E^u) - (9863570593*d^14*K0*M^5*Sqrt[Pi/21]*
        u^11)/(56393798123520000*b^3*E^u) + 
      (224880247*d^16*K0*M^5*Sqrt[Pi/21]*u^11)/(18797932707840000*b^3*E^u) - 
      (9307302097477*K0^2*M^5*Sqrt[Pi/21]*u^11)/(22895882038149120000*b^3) - 
      (1507724069539*d^4*K0^2*M^5*Sqrt[Pi/21]*u^11)/(45428337377280000*b^3) + 
      (11151645790279*d^6*K0^2*M^5*Sqrt[Pi/21]*u^11)/(228958820381491200*
        b^3) + (74101818390113*d^8*K0^2*M^5*Sqrt[Pi/21]*u^11)/
       (1635420145582080000*b^3) - (451479623230663*d^10*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/(11447941019074560000*b^3) - 
      (1840375267*d^12*K0^2*M^5*Sqrt[Pi/21]*u^11)/(185963954176000*b^3) + 
      (4575763121*d^14*K0^2*M^5*Sqrt[Pi/21]*u^11)/(3912488386560000*b^3) - 
      (17941934063*d^16*K0^2*M^5*Sqrt[Pi/21]*u^11)/(363426699018240000*b^3) + 
      (23993*d^18*K0^2*M^5*Sqrt[Pi/21]*u^11)/(14800182312960000*b^3) + 
      (25345841647297*K1*M^5*Sqrt[Pi/21]*u^11)/(545443948439470080000*b^3*
        E^u) + (357220103068154321*d^2*K1*M^5*Sqrt[Pi/21]*u^11)/
       (127633883934835998720000*b^3*E^u) + 
      (312274685119561091*d^4*K1*M^5*Sqrt[Pi/21]*u^11)/
       (127633883934835998720000*b^3*E^u) - 
      (17637267948058487*d^6*K1*M^5*Sqrt[Pi/21]*u^11)/(2239190946225192960000*
        b^3*E^u) - (2657344690553821*d^8*K1*M^5*Sqrt[Pi/21]*u^11)/
       (959653262667939840000*b^3*E^u) + (31061594588119*d^10*K1*M^5*
        Sqrt[Pi/21]*u^11)/(6272243546849280000*b^3*E^u) + 
      (4430763521*d^12*K1*M^5*Sqrt[Pi/21]*u^11)/(7740325232640000*b^3*E^u) + 
      (812385727*d^16*K1*M^5*Sqrt[Pi/21]*u^11)/(56393798123520000*b^3*E^u) - 
      (822910243499*K1^2*M^5*Sqrt[Pi/21]*u^11)/(1962504174698496000*b^3) - 
      (2161616971792051*d^2*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       (160271174267043840000*b^3) - (725157040804769*d^4*K1^2*M^5*
        Sqrt[Pi/21]*u^11)/(20033896783380480000*b^3) + 
      (2567571746849*d^6*K1^2*M^5*Sqrt[Pi/21]*u^11)/(48764048965632000*b^3) + 
      (1747501265797843*d^8*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       (34343823057223680000*b^3) - (10354375374841*d^10*K1^2*M^5*Sqrt[Pi/21]*
        u^11)/(236853952118784000*b^3) - (47421056497813*d^12*K1^2*M^5*
        Sqrt[Pi/21]*u^11)/(4292977882152960000*b^3) + 
      (1137008140871*d^14*K1^2*M^5*Sqrt[Pi/21]*u^11)/(817710072791040000*
        b^3) - (592743489803*d^16*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       (9812520873492480000*b^3) - (124203419*d^18*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       (3270840291164160000*b^3) + (157845908323*d^10*K0*M^5*Sqrt[(3*Pi)/7]*
        u^11)/(99559421378560000*b^3*E^u) - 
      (518535463943*d^2*K0^2*M^5*Sqrt[(7*Pi)/3]*u^11)/
       (297349117378560000*b^3) - (1492573447*d^14*K1*M^5*Sqrt[(7*Pi)/3]*
        u^11)/(56393798123520000*b^3*E^u) + 
      (302607661429*K0*M^5*Sqrt[Pi/21]*u^12)/(19733129860055040000*b^3*E^u) + 
      (9529569372071327*d^2*K0*M^5*Sqrt[Pi/21]*u^12)/(31908470983708999680000*
        b^3*E^u) + (247827176882521*d^4*K0*M^5*Sqrt[Pi/21]*u^12)/
       (6381694196741799936000*b^3*E^u) - (26811116098493281*d^6*K0*M^5*
        Sqrt[Pi/21]*u^12)/(31908470983708999680000*b^3*E^u) + 
      (54190900982411*d^8*K0*M^5*Sqrt[Pi/21]*u^12)/(239913315666984960000*b^3*
        E^u) + (438816544483*d^10*K0*M^5*Sqrt[Pi/21]*u^12)/
       (1282958907310080000*b^3*E^u) - (8500433387*d^12*K0*M^5*Sqrt[Pi/21]*
        u^12)/(98689146716160000*b^3*E^u) + 
      (123659*d^16*K0*M^5*Sqrt[Pi/21]*u^12)/(15458826240000*b^3*E^u) + 
      (1526792949844769*K1*M^5*Sqrt[Pi/21]*u^12)/(95725412951126999040000*b^3*
        E^u) + (29655203003392139*d^2*K1*M^5*Sqrt[Pi/21]*u^12)/
       (95725412951126999040000*b^3*E^u) + 
      (198455334062201*d^4*K1*M^5*Sqrt[Pi/21]*u^12)/(3829016518045079961600*
        b^3*E^u) - (85234014526605013*d^6*K1*M^5*Sqrt[Pi/21]*u^12)/
       (95725412951126999040000*b^3*E^u) + 
      (2875802134001*d^8*K1*M^5*Sqrt[Pi/21]*u^12)/(13086180854562816000*b^3*
        E^u) + (2273082507523*d^10*K1*M^5*Sqrt[Pi/21]*u^12)/
       (6048234848747520000*b^3*E^u) - (21641761783*d^12*K1*M^5*Sqrt[Pi/21]*
        u^12)/(296067440148480000*b^3*E^u) - 
      (130664063*d^14*K1*M^5*Sqrt[Pi/21]*u^12)/(8459069718528000*b^3*E^u) + 
      (1799783*d^16*K1*M^5*Sqrt[Pi/21]*u^12)/(310995210240000*b^3*E^u) - 
      (15041356997*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(494664118108160000*b^3) - 
      (17775823294549*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^12)/
       (7070787100016640000*b^3) - (362276116118201*d^4*K0*K1*M^5*Sqrt[Pi/21]*
        u^12)/(60101690350141440000*b^3) + 
      (296774819477*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(37330242453504000*b^3) + 
      (2220556711673*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^12)/(204427518197760000*
        b^3) - (721012467503*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^12)/
       (317998361640960000*b^3) + (245535214843*d^14*K0*K1*M^5*Sqrt[Pi/21]*
        u^12)/(613282554593280000*b^3) - (87211709*d^16*K0*K1*M^5*Sqrt[Pi/21]*
        u^12)/(4193384988672000*b^3) + (37302413*d^18*K0*K1*M^5*Sqrt[Pi/21]*
        u^12)/(817710072791040000*b^3) - (98372892063*d^10*K0*K1*M^5*
        Sqrt[(3*Pi)/7]*u^12)/(35333151293440000*b^3) - 
      (4731481*d^14*K0*M^5*Sqrt[(7*Pi)/3]*u^12)/(14098449530880000*b^3*E^u) + 
      (17379263147*K0*M^5*Sqrt[Pi/21]*u^13)/(18522719224289280000*b^3*E^u) + 
      (5909916806869*d^2*K0*M^5*Sqrt[Pi/21]*u^13)/(314886226812917760000*b^3*
        E^u) + (5840386753*d^4*K0*M^5*Sqrt[Pi/21]*u^13)/
       (662918372237721600*b^3*E^u) - (27068459075213*d^6*K0*M^5*Sqrt[Pi/21]*
        u^13)/(314886226812917760000*b^3*E^u) + 
      (6389824537*d^8*K0*M^5*Sqrt[Pi/21]*u^13)/(1799349867502387200*b^3*
        E^u) + (193112073029*d^10*K0*M^5*Sqrt[Pi/21]*u^13)/
       (2646102746327040000*b^3*E^u) + (345147013*d^12*K0*M^5*Sqrt[Pi/21]*
        u^13)/(18504215009280000*b^3*E^u) - 
      (1556339*d^14*K0*M^5*Sqrt[Pi/21]*u^13)/(48062896128000*b^3*E^u) - 
      (372601*d^16*K0*M^5*Sqrt[Pi/21]*u^13)/(69564718080000*b^3*E^u) + 
      (245467333847*K0^2*M^5*Sqrt[Pi/21]*u^13)/(60101690350141440000*b^3) - 
      (4786846298071*d^2*K0^2*M^5*Sqrt[Pi/21]*u^13)/(120203380700282880000*
        b^3) + (94135567*d^4*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       (8390575226880000*b^3) - (28413366749*d^6*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       (435519495290880000*b^3) + (2030020161539*d^8*K0^2*M^5*Sqrt[Pi/21]*
        u^13)/(8585955764305920000*b^3) - (1164680750657*d^10*K0^2*M^5*
        Sqrt[Pi/21]*u^13)/(8585955764305920000*b^3) - 
      (16483170223*d^12*K0^2*M^5*Sqrt[Pi/21]*u^13)/(660458135715840000*b^3) + 
      (771684437*d^14*K0^2*M^5*Sqrt[Pi/21]*u^13)/(47175581122560000*b^3) - 
      (9699623*d^16*K0^2*M^5*Sqrt[Pi/21]*u^13)/(3607544438784000*b^3) + 
      (11292317*d^18*K0^2*M^5*Sqrt[Pi/21]*u^13)/(43037372252160000*b^3) + 
      (74762123*K1*M^5*Sqrt[Pi/21]*u^13)/(66034649640960000*b^3*E^u) + 
      (28851383201*d^2*K1*M^5*Sqrt[Pi/21]*u^13)/(1363143839016960000*b^3*
        E^u) + (6467852563093*d^4*K1*M^5*Sqrt[Pi/21]*u^13)/
       (314886226812917760000*b^3*E^u) - (30022117624087*d^6*K1*M^5*
        Sqrt[Pi/21]*u^13)/(314886226812917760000*b^3*E^u) - 
      (19285721711*d^8*K1*M^5*Sqrt[Pi/21]*u^13)/(2499097038197760000*b^3*
        E^u) + (8712117563*d^10*K1*M^5*Sqrt[Pi/21]*u^13)/
       (126004892682240000*b^3*E^u) + (63186041*d^12*K1*M^5*Sqrt[Pi/21]*u^13)/
       (2643459287040000*b^3*E^u) - (489163*d^16*K1*M^5*Sqrt[Pi/21]*u^13)/
       (103665070080000*b^3*E^u) - (631039934323*d^2*K1^2*M^5*Sqrt[Pi/21]*
        u^13)/(14424405684033945600*b^3) + 
      (172349480393*d^4*K1^2*M^5*Sqrt[Pi/21]*u^13)/(10606180650024960000*
        b^3) - (394854345157*d^6*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (6934810425016320000*b^3) + (6645430492801*d^8*K1^2*M^5*Sqrt[Pi/21]*
        u^13)/(25757867292917760000*b^3) - 
      (283316178157*d^10*K1^2*M^5*Sqrt[Pi/21]*u^13)/(1515168664289280000*
        b^3) - (641170239431*d^12*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (25757867292917760000*b^3) + (91559291*d^14*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       (2573213515776000*b^3) - (10612793*d^14*K1*M^5*Sqrt[(7*Pi)/3]*u^13)/
       (2643459287040000*b^3*E^u) + (1200652703*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/
       (1839847663779840000*b^3) - (71598371*d^16*K1^2*M^5*Sqrt[(7*Pi)/3]*
        u^13)/(283053486735360000*b^3) - (156581*d^18*K1^2*M^5*Sqrt[(7*Pi)/3]*
        u^13)/(18171334950912000*b^3) + (7163119109*K0*M^5*Sqrt[Pi/21]*u^14)/
       (18522719224289280000*b^3*E^u) + (94925057543*d^2*K0*M^5*Sqrt[Pi/21]*
        u^14)/(18522719224289280000*b^3*E^u) + 
      (155450729999*d^4*K0*M^5*Sqrt[Pi/21]*u^14)/(6174239741429760000*b^3*
        E^u) - (29670930067*d^6*K0*M^5*Sqrt[Pi/21]*u^14)/
       (1683883565844480000*b^3*E^u) - (14352961307*d^8*K0*M^5*Sqrt[Pi/21]*
        u^14)/(529220549265408000*b^3*E^u) - 
      (24506540293*d^10*K0*M^5*Sqrt[Pi/21]*u^14)/(2646102746327040000*b^3*
        E^u) + (45904531*d^12*K0*M^5*Sqrt[Pi/21]*u^14)/
       (3700843001856000*b^3*E^u) + (8398993*d^14*K0*M^5*Sqrt[Pi/21]*u^14)/
       (881153095680000*b^3*E^u) + (455471*d^16*K0*M^5*Sqrt[Pi/21]*u^14)/
       (330432410880000*b^3*E^u) + (1025151107*K1*M^5*Sqrt[Pi/21]*u^14)/
       (2646102746327040000*b^3*E^u) + (90824706629*d^2*K1*M^5*Sqrt[Pi/21]*
        u^14)/(18522719224289280000*b^3*E^u) + 
      (445008254791*d^4*K1*M^5*Sqrt[Pi/21]*u^14)/(18522719224289280000*b^3*
        E^u) - (688121437*d^6*K1*M^5*Sqrt[Pi/21]*u^14)/
       (37419634796544000*b^3*E^u) - (63633115297*d^8*K1*M^5*Sqrt[Pi/21]*
        u^14)/(2646102746327040000*b^3*E^u) - 
      (21661891519*d^10*K1*M^5*Sqrt[Pi/21]*u^14)/(2646102746327040000*b^3*
        E^u) + (5278283*d^12*K1*M^5*Sqrt[Pi/21]*u^14)/
       (474467051520000*b^3*E^u) + (938369*d^14*K1*M^5*Sqrt[Pi/21]*u^14)/
       (105738371481600*b^3*E^u) + (91031*d^16*K1*M^5*Sqrt[Pi/21]*u^14)/
       (69564718080000*b^3*E^u) + (5285685931*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       (5303090325012480000*b^3) - (5365825823*d^2*K0*K1*M^5*Sqrt[Pi/21]*
        u^14)/(819568504774656000*b^3) + (223529432197*d^4*K0*K1*M^5*
        Sqrt[Pi/21]*u^14)/(11269066940651520000*b^3) + 
      (46316376901*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(2048921261936640000*
        b^3) + (126748004797*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       (6439466823229440000*b^3) - (185478227387*d^10*K0*K1*M^5*Sqrt[Pi/21]*
        u^14)/(1609866705807360000*b^3) + (11166044909*d^12*K0*K1*M^5*
        Sqrt[Pi/21]*u^14)/(804933352903680000*b^3) + 
      (812406521*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(18398476637798400*b^3) + 
      (105659327*d^16*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(73593906551193600*b^3) - 
      (252669569*d^18*K0*K1*M^5*Sqrt[Pi/21]*u^14)/(306641277296640000*b^3) + 
      (29*K0*M^5*Sqrt[Pi/21]*u^15)/(22487761296000*b^3*E^u) - 
      (62729729*d^2*K0*M^5*Sqrt[Pi/21]*u^15)/(140323630487040000*b^3*E^u) - 
      (58208329*d^4*K0*M^5*Sqrt[Pi/21]*u^15)/(24762993615360000*b^3*E^u) - 
      (95724037*d^6*K0*M^5*Sqrt[Pi/21]*u^15)/(60138698780160000*b^3*E^u) + 
      (41742721*d^8*K0*M^5*Sqrt[Pi/21]*u^15)/(6682077642240000*b^3*E^u) + 
      (45392899*d^10*K0*M^5*Sqrt[Pi/21]*u^15)/(20046232926720000*b^3*E^u) - 
      (1732447*d^12*K0*M^5*Sqrt[Pi/21]*u^15)/(660864821760000*b^3*E^u) - 
      (896717*d^14*K0*M^5*Sqrt[Pi/21]*u^15)/(660864821760000*b^3*E^u) - 
      (1277*d^16*K0*M^5*Sqrt[Pi/21]*u^15)/(8811530956800*b^3*E^u) - 
      (3688453*K0^2*M^5*Sqrt[Pi/21]*u^15)/(141526743367680000*b^3) - 
      (35732592601*d^2*K0^2*M^5*Sqrt[Pi/21]*u^15)/(22538133881303040000*
        b^3) - (519904507049*d^4*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (45076267762606080000*b^3) - (390977423*d^6*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (53030903250124800*b^3) + (1704226651*d^8*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (57495239493120000*b^3) + (121001921*d^10*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (8845421460480000*b^3) - (16537489379*d^12*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (919923831889920000*b^3) - (2773830511*d^14*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (459961915944960000*b^3) + (135701501*d^16*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (141526743367680000*b^3) + (37711673*d^18*K0^2*M^5*Sqrt[Pi/21]*u^15)/
       (153320638648320000*b^3) + (29*K1*M^5*Sqrt[Pi/21]*u^15)/
       (21304194912000*b^3*E^u) - (186982787*d^2*K1*M^5*Sqrt[Pi/21]*u^15)/
       (420970891461120000*b^3*E^u) - (325544371*d^4*K1*M^5*Sqrt[Pi/21]*u^15)/
       (140323630487040000*b^3*E^u) - (93552517*d^6*K1*M^5*Sqrt[Pi/21]*u^15)/
       (60138698780160000*b^3*E^u) + (371643049*d^8*K1*M^5*Sqrt[Pi/21]*u^15)/
       (60138698780160000*b^3*E^u) + (131594377*d^10*K1*M^5*Sqrt[Pi/21]*u^15)/
       (60138698780160000*b^3*E^u) - (100271*d^12*K1*M^5*Sqrt[Pi/21]*u^15)/
       (38874401280000*b^3*E^u) - (18691*d^16*K1*M^5*Sqrt[Pi/21]*u^15)/
       (132172964352000*b^3*E^u) - (2512582187*K1^2*M^5*Sqrt[Pi/21]*u^15)/
       (90152535525212160000*b^3) - (10518298207*d^2*K1^2*M^5*Sqrt[Pi/21]*
        u^15)/(7512711293767680000*b^3) - (66853044211*d^4*K1^2*M^5*
        Sqrt[Pi/21]*u^15)/(6439466823229440000*b^3) - 
      (3780729329*d^6*K1^2*M^5*Sqrt[Pi/21]*u^15)/(577900868751360000*b^3) + 
      (82182282503*d^8*K1^2*M^5*Sqrt[Pi/21]*u^15)/(3219733411614720000*b^3) + 
      (3510174379*d^10*K1^2*M^5*Sqrt[Pi/21]*u^15)/(268311117634560000*b^3) - 
      (13902709151*d^12*K1^2*M^5*Sqrt[Pi/21]*u^15)/(919923831889920000*b^3) - 
      (904067189*d^14*K1^2*M^5*Sqrt[Pi/21]*u^15)/(153320638648320000*b^3) + 
      (91258247*d^18*K1^2*M^5*Sqrt[Pi/21]*u^15)/(459961915944960000*b^3) - 
      (13939*d^14*K1*M^5*Sqrt[(7*Pi)/3]*u^15)/(73429424640000*b^3*E^u) + 
      (146112073*d^16*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/(1839847663779840000*
        b^3) + (29*K0*M^5*Sqrt[Pi/21]*u^16)/(202389851664000*b^3*E^u) + 
      (29*d^2*K0*M^5*Sqrt[Pi/21]*u^16)/(5059746291600*b^3*E^u) + 
      (3103*d^4*K0*M^5*Sqrt[Pi/21]*u^16)/(50597462916000*b^3*E^u) + 
      (29*d^6*K0*M^5*Sqrt[Pi/21]*u^16)/(401567166000*b^3*E^u) - 
      (1943*d^8*K0*M^5*Sqrt[Pi/21]*u^16)/(14456417976000*b^3*E^u) - 
      (29*d^10*K0*M^5*Sqrt[Pi/21]*u^16)/(190216026000*b^3*E^u) + 
      (29*d^12*K0*M^5*Sqrt[Pi/21]*u^16)/(344200428000*b^3*E^u) + 
      (29*d^14*K0*M^5*Sqrt[Pi/21]*u^16)/(516300642000*b^3*E^u) + 
      (29*d^16*K0*M^5*Sqrt[Pi/21]*u^16)/(4130405136000*b^3*E^u) + 
      (29*K1*M^5*Sqrt[Pi/21]*u^16)/(202389851664000*b^3*E^u) + 
      (29*d^2*K1*M^5*Sqrt[Pi/21]*u^16)/(5059746291600*b^3*E^u) + 
      (3103*d^4*K1*M^5*Sqrt[Pi/21]*u^16)/(50597462916000*b^3*E^u) + 
      (29*d^6*K1*M^5*Sqrt[Pi/21]*u^16)/(401567166000*b^3*E^u) - 
      (1943*d^8*K1*M^5*Sqrt[Pi/21]*u^16)/(14456417976000*b^3*E^u) - 
      (29*d^10*K1*M^5*Sqrt[Pi/21]*u^16)/(190216026000*b^3*E^u) + 
      (29*d^12*K1*M^5*Sqrt[Pi/21]*u^16)/(344200428000*b^3*E^u) + 
      (29*d^14*K1*M^5*Sqrt[Pi/21]*u^16)/(516300642000*b^3*E^u) + 
      (29*d^16*K1*M^5*Sqrt[Pi/21]*u^16)/(4130405136000*b^3*E^u) - 
      (2829419*K0*K1*M^5*Sqrt[Pi/21]*u^16)/(834745699307520000*b^3) + 
      (912460811*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^16)/(2504237097922560000*b^3) + 
      (4226988377*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^16)/(1878177823441920000*b^3) + 
      (8259326849*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^16)/(5634533470325760000*b^3) - 
      (33338831*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^16)/(41278633482240000*b^3) + 
      (4677064409*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^16)/(804933352903680000*b^3) + 
      (40633*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^16)/(511068795494400*b^3) - 
      (23678257*d^16*K0*K1*M^5*Sqrt[Pi/21]*u^16)/(27056583290880000*b^3) - 
      (268869313*d^8*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^16)/(229980957972480000*
        b^3) - (737059*d^18*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^16)/
       (51106879549440000*b^3) - (464663*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (2253813388130304000*b^3) + (23207333*d^2*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (3219733411614720000*b^3) + (46436759*d^4*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (704316683790720000*b^3) + (420363071*d^6*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (1878177823441920000*b^3) - (725321057*d^10*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (1609866705807360000*b^3) - (3355537*d^12*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (40246667645184000*b^3) + (24929117*d^14*K0^2*M^5*Sqrt[Pi/21]*u^17)/
       (114990478986240000*b^3) - (55169*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (250423709792256000*b^3) + (149509411*d^2*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (22538133881303040000*b^3) + (40620889*d^4*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (704316683790720000*b^3) + (1151870893*d^6*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (5634533470325760000*b^3) - (4853267*d^8*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (89437039211520000*b^3) - (50458549*d^10*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (123835900446720000*b^3) - (1459*d^12*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (17675304192000*b^3) + (22731997*d^14*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (114990478986240000*b^3) + (2769043*d^18*K1^2*M^5*Sqrt[Pi/21]*u^17)/
       (459961915944960000*b^3) - (1049077*d^8*K0^2*M^5*Sqrt[(7*Pi)/3]*u^17)/
       (114990478986240000*b^3) + (77479*d^16*K0^2*M^5*Sqrt[(7*Pi)/3]*u^17)/
       (6969119938560000*b^3) + (421909*d^18*K0^2*M^5*Sqrt[(7*Pi)/3]*u^17)/
       (459961915944960000*b^3) + (139241*d^16*K1^2*M^5*Sqrt[(7*Pi)/3]*u^17)/
       (13528291645440000*b^3) - (937*K0*K1*M^5*Sqrt[Pi/21]*u^18)/
       (33144314531328000*b^3) - (654103*d^2*K0*K1*M^5*Sqrt[Pi/21]*u^18)/
       (563453347032576000*b^3) - (2347369*d^4*K0*K1*M^5*Sqrt[Pi/21]*u^18)/
       (140863336758144000*b^3) - (240173*d^6*K0*K1*M^5*Sqrt[Pi/21]*u^18)/
       (6124492902528000*b^3) + (778543*d^8*K0*K1*M^5*Sqrt[Pi/21]*u^18)/
       (40246667645184000*b^3) + (500719*d^10*K0*K1*M^5*Sqrt[Pi/21]*u^18)/
       (5749523949312000*b^3) + (2141*d^12*K0*K1*M^5*Sqrt[Pi/21]*u^18)/
       (1183725518976000*b^3) - (111143*d^14*K0*K1*M^5*Sqrt[Pi/21]*u^18)/
       (2874761974656000*b^3) - (134513*d^16*K0*K1*M^5*Sqrt[Pi/21]*u^18)/
       (11499047898624000*b^3) - (1337*d^18*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^18)/
       (11499047898624000*b^3) + (d^2*K0^2*M^5*Sqrt[Pi/21]*u^19)/
       (80412922368000*b^3) + (d^4*K0^2*M^5*Sqrt[Pi/21]*u^19)/
       (6701076864000*b^3) + (d^6*K0^2*M^5*Sqrt[Pi/21]*u^19)/
       (2233692288000*b^3) - (d^8*K0^2*M^5*Sqrt[Pi/21]*u^19)/
       (6701076864000*b^3) - (37*d^10*K0^2*M^5*Sqrt[Pi/21]*u^19)/
       (40206461184000*b^3) - (d^12*K0^2*M^5*Sqrt[Pi/21]*u^19)/
       (6701076864000*b^3) + (d^14*K0^2*M^5*Sqrt[Pi/21]*u^19)/
       (2233692288000*b^3) + (d^16*K0^2*M^5*Sqrt[Pi/21]*u^19)/
       (6701076864000*b^3) + (d^18*K0^2*M^5*Sqrt[Pi/21]*u^19)/
       (80412922368000*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/21]*u^19)/
       (80412922368000*b^3) + (d^4*K1^2*M^5*Sqrt[Pi/21]*u^19)/
       (6701076864000*b^3) + (d^6*K1^2*M^5*Sqrt[Pi/21]*u^19)/
       (2233692288000*b^3) - (d^8*K1^2*M^5*Sqrt[Pi/21]*u^19)/
       (6701076864000*b^3) - (37*d^10*K1^2*M^5*Sqrt[Pi/21]*u^19)/
       (40206461184000*b^3) - (d^12*K1^2*M^5*Sqrt[Pi/21]*u^19)/
       (6701076864000*b^3) + (d^14*K1^2*M^5*Sqrt[Pi/21]*u^19)/
       (2233692288000*b^3) + (d^16*K1^2*M^5*Sqrt[Pi/21]*u^19)/
       (6701076864000*b^3) + (d^18*K1^2*M^5*Sqrt[Pi/21]*u^19)/
       (80412922368000*b^3))/Pi}, 4, 13, 1]}, 3, 5, 1]


==> anc/spectrum_10_10.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/1024*(K0^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/b^2 - 
      (15*d^4*K0^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(1024*b^2) + 
      (K1^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(64*b^2) + 
      (5*d^4*K1^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(16*b^2) - 
      (7*d^2*K0^2*M^4*Sqrt[7/(138567*Pi)]*u^2)/(512*b^2) + 
      (5*d^6*K0^2*M^4*Sqrt[7/(138567*Pi)]*u^2)/(128*b^2) - 
      (d^8*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^2)/(128*b^2) - 
      (d^10*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^2)/(256*b^2) + 
      (3*d^8*K1^2*M^4*Sqrt[33/(29393*Pi)]*u^2)/(64*b^2) + 
      (5*d^2*K1^2*M^4*Sqrt[51/(19019*Pi)]*u^2)/(128*b^2) + 
      (d^10*K1^2*M^4*Sqrt[231/(4199*Pi)]*u^2)/(128*b^2) - 
      (d^6*K1^2*M^4*Sqrt[357/(2717*Pi)]*u^2)/(64*b^2) - 
      (d^2*K0^2*M^4*u^2)/(512*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^2)/(1024*b^2*Sqrt[969969*Pi]) + (5*d^4*K0^2*M^4*u^2)/
       (1024*b^2*Sqrt[969969*Pi]) + (d^6*K0^2*M^4*u^2)/
       (32*b^2*Sqrt[969969*Pi]) + (5*d^8*K0^2*M^4*u^2)/
       (256*b^2*Sqrt[969969*Pi]) - (d^10*K0^2*M^4*u^2)/
       (64*b^2*Sqrt[969969*Pi]) + (K1^2*M^4*u^2)/(32*b^2*Sqrt[969969*Pi]) - 
      (25*d^6*K1^2*M^4*u^2)/(32*b^2*Sqrt[969969*Pi]) + 
      (43019*d^2*K0*K1*M^4*Sqrt[3/(323323*Pi)]*u^3)/(71680*b^2) + 
      (4903*d^4*K0*K1*M^4*Sqrt[3/(323323*Pi)]*u^3)/(17920*b^2) - 
      (1267*d^6*K0*K1*M^4*Sqrt[7/(138567*Pi)]*u^3)/(1536*b^2) + 
      (349*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^3)/(71680*b^2) + 
      (1483*d^10*K0*K1*M^4*Sqrt[17/(57057*Pi)]*u^3)/(15360*b^2) + 
      (233*K0*K1*M^4*u^3)/(30720*b^2*Sqrt[969969*Pi]) + 
      (233*d^2*K0*K1*M^4*u^3)/(30720*b^2*Sqrt[969969*Pi]) + 
      (127*d^4*K0*K1*M^4*u^3)/(3840*b^2*Sqrt[969969*Pi]) + 
      (21503*d^8*K0*K1*M^4*u^3)/(15360*b^2*Sqrt[969969*Pi]) + 
      (101*d^8*K1^2*M^4*Sqrt[7/(138567*Pi)]*u^4)/(960*b^2) + 
      (41*d^10*K1^2*M^4*Sqrt[7/(138567*Pi)]*u^4)/(12288*b^2) + 
      (193*d^4*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^4)/(10752*b^2) - 
      (1405*d^6*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^4)/(18432*b^2) + 
      (2929*d^10*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^4)/(61440*b^2) + 
      (787*d^4*K1^2*M^4*Sqrt[247/(3927*Pi)]*u^4)/(645120*b^2) + 
      (421*d^2*K0^2*M^4*u^4)/(840*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (241427*d^2*K1^2*M^4*u^4)/(1290240*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (2183*K0^2*M^4*u^4)/(107520*b^2*Sqrt[969969*Pi]) - 
      (149*d^6*K0^2*M^4*u^4)/(96*b^2*Sqrt[969969*Pi]) + 
      (6229*d^8*K0^2*M^4*u^4)/(15360*b^2*Sqrt[969969*Pi]) - 
      (787*d^10*K0^2*M^4*u^4)/(4096*b^2*Sqrt[969969*Pi]) + 
      (5801*K1^2*M^4*u^4)/(1290240*b^2*Sqrt[969969*Pi]) - 
      (27073*d^8*K1^2*M^4*u^4)/(36864*b^2*Sqrt[969969*Pi]) + 
      (461*d^10*K1^2*M^4*u^4)/(1440*b^2*Sqrt[969969*Pi]) - 
      (2965*d^6*K0*K1*M^4*Sqrt[3/(323323*Pi)]*u^5)/(8192*b^2) + 
      (1553*d^2*K0*K1*M^4*Sqrt[19/(51051*Pi)]*u^5)/(80640*b^2) + 
      (14293*K0*K1*M^4*u^5)/(645120*b^2*Sqrt[969969*Pi]) - 
      (25603*d^4*K0*K1*M^4*u^5)/(322560*b^2*Sqrt[969969*Pi]) + 
      (22039*d^6*K0*K1*M^4*u^5)/(73728*b^2*Sqrt[969969*Pi]) + 
      (21887*d^8*K0*K1*M^4*u^5)/(92160*b^2*Sqrt[969969*Pi]) + 
      (2773*d^10*K0*K1*M^4*u^5)/(11520*b^2*Sqrt[969969*Pi]) + 
      (1039*d^2*K0^2*M^4*Sqrt[3/(323323*Pi)]*u^6)/(14336*b^2) - 
      (5*d^6*K0^2*M^4*Sqrt[7/(138567*Pi)]*u^6)/(288*b^2) + 
      (67*d^8*K0^2*M^4*Sqrt[7/(138567*Pi)]*u^6)/(4608*b^2) - 
      (467*d^10*K1^2*M^4*Sqrt[7/(138567*Pi)]*u^6)/(46080*b^2) + 
      (601*d^10*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^6)/(30720*b^2) - 
      (2741*d^4*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^6)/(322560*b^2) + 
      (1829*d^4*K1^2*M^4*Sqrt[17/(57057*Pi)]*u^6)/(107520*b^2) - 
      (2957*d^2*K1^2*M^4*Sqrt[19/(51051*Pi)]*u^6)/(322560*b^2) + 
      (47*d^8*K1^2*M^4*Sqrt[19/(51051*Pi)]*u^6)/(46080*b^2) - 
      (8081*d^2*K0^2*M^4*u^6)/(92160*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (25*d^2*K1^2*M^4*u^6)/(256*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (3593*K0^2*M^4*u^6)/(322560*b^2*Sqrt[969969*Pi]) - 
      (21289*d^10*K0^2*M^4*u^6)/(92160*b^2*Sqrt[969969*Pi]) - 
      (1783*K1^2*M^4*u^6)/(161280*b^2*Sqrt[969969*Pi]) - 
      (25*d^4*K1^2*M^4*u^6)/(256*b^2*Sqrt[969969*Pi]) - 
      (317*d^6*K1^2*M^4*u^6)/(3840*b^2*Sqrt[969969*Pi]) - 
      (311*d^8*K1^2*M^4*u^6)/(4608*b^2*Sqrt[969969*Pi]) + 
      (25*d^10*K1^2*M^4*u^6)/(256*b^2*Sqrt[969969*Pi]) + 
      (37*d^8*K0*K1*M^4*Sqrt[7/(138567*Pi)]*u^7)/(11520*b^2) + 
      (d^6*K0*K1*M^4*Sqrt[1001/(969*Pi)]*u^7)/(3840*b^2) + 
      (137*K0*K1*M^4*u^7)/(26880*b^2*Sqrt[969969*Pi]) + 
      (61*d^2*K0*K1*M^4*u^7)/(3584*b^2*Sqrt[969969*Pi]) - 
      (487*d^4*K0*K1*M^4*u^7)/(20160*b^2*Sqrt[969969*Pi]) - 
      (1597*d^6*K0*K1*M^4*u^7)/(5760*b^2*Sqrt[969969*Pi]) - 
      (d^8*K0*K1*M^4*u^7)/(96*b^2*Sqrt[969969*Pi]) + (151*d^10*K0*K1*M^4*u^7)/
       (23040*b^2*Sqrt[969969*Pi]) - (23*d^8*K0^2*M^4*Sqrt[11/(88179*Pi)]*
        u^8)/(7680*b^2) + (K1^2*M^4*Sqrt[11/(88179*Pi)]*u^8)/(20160*b^2) - 
      (197*d^10*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^8)/(46080*b^2) + 
      (59*d^4*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^8)/(26880*b^2) - 
      (139*d^4*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^8)/(80640*b^2) - 
      (d^2*K1^2*M^4*Sqrt[221/(4389*Pi)]*u^8)/(32256*b^2) + 
      (1423*d^2*K0^2*M^4*u^8)/(161280*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (137*K0^2*M^4*u^8)/(32256*b^2*Sqrt[969969*Pi]) + 
      (59*d^6*K0^2*M^4*u^8)/(3840*b^2*Sqrt[969969*Pi]) + 
      (43*d^8*K0^2*M^4*u^8)/(1280*b^2*Sqrt[969969*Pi]) + 
      (857*d^10*K0^2*M^4*u^8)/(15360*b^2*Sqrt[969969*Pi]) - 
      (827*K1^2*M^4*u^8)/(161280*b^2*Sqrt[969969*Pi]) - 
      (23*d^6*K1^2*M^4*u^8)/(1280*b^2*Sqrt[969969*Pi]) + 
      (d^8*K1^2*M^4*u^8)/(1536*b^2*Sqrt[969969*Pi]) + 
      (d^10*K1^2*M^4*u^8)/(4608*b^2*Sqrt[969969*Pi]) + 
      (K0*K1*M^4*u^9)/(1260*b^2*Sqrt[969969*Pi]) - (d^2*K0*K1*M^4*u^9)/
       (630*b^2*Sqrt[969969*Pi]) + (d^4*K0*K1*M^4*u^9)/
       (1260*b^2*Sqrt[969969*Pi]) - (d^2*K0^2*M^4*u^10)/
       (630*Sqrt[969969]*b^2*Sqrt[Pi]) + (d^2*K1^2*M^4*u^10)/
       (630*Sqrt[969969]*b^2*Sqrt[Pi]) + (K0^2*M^4*u^10)/
       (1260*b^2*Sqrt[969969*Pi]) + (d^4*K0^2*M^4*u^10)/
       (1260*b^2*Sqrt[969969*Pi]) - (K1^2*M^4*u^10)/
       (1260*b^2*Sqrt[969969*Pi]) - (d^4*K1^2*M^4*u^10)/
       (1260*b^2*Sqrt[969969*Pi]))/Pi, 0, 
    ((47*d^12*K0^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(23552*b^2) + 
      (28047*K1^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(783104*b^2) + 
      (736475*d^2*K1^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(783104*b^2) - 
      (1115*d^4*K1^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(2944*b^2) + 
      (12401*d^8*K1^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(5888*b^2) + 
      (29*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/(23552*b^2) + 
      (3251*d^10*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/(76544*b^2) - 
      (2141*d^6*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^2)/(2944*b^2) + 
      (229315*d^2*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^2)/(20360704*b^2) - 
      (d^12*K1^2*M^4*Sqrt[33/(29393*Pi)]*u^2)/(736*b^2) + 
      (53815*d^4*K0^2*M^4*Sqrt[51/(19019*Pi)]*u^2)/(6264832*b^2) + 
      (1165*d^8*K0^2*M^4*Sqrt[143/(6783*Pi)]*u^2)/(1201152*b^2) + 
      (d^10*K1^2*M^4*Sqrt[3927/(247*Pi)]*u^2)/(5888*b^2) + 
      (276889*d^2*K0^2*M^4*u^2)/(885248*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (17645*d^2*K1^2*M^4*u^2)/(17024*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (29*K0^2*M^4*u^2)/(5888*b^2*Sqrt[969969*Pi]) - 
      (484895*d^4*K0^2*M^4*u^2)/(6264832*b^2*Sqrt[969969*Pi]) - 
      (2539*d^6*K0^2*M^4*u^2)/(1472*b^2*Sqrt[969969*Pi]) + 
      (205*d^8*K0^2*M^4*u^2)/(1632*b^2*Sqrt[969969*Pi]) + 
      (173*d^10*K0^2*M^4*u^2)/(1664*b^2*Sqrt[969969*Pi]) + 
      (1279*K1^2*M^4*u^2)/(17024*b^2*Sqrt[969969*Pi]) - 
      (25*d^8*K1^2*M^4*u^2)/(64*b^2*Sqrt[969969*Pi]) + 
      (6288613*d^8*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^3)/(9891840*b^2) + 
      (573187*d^10*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^3)/(2472960*b^2) + 
      (6534113*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^3)/(435240960*b^2) - 
      (13609*d^12*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^3)/(9891840*b^2) + 
      (68743*K0*K1*M^4*u^3)/(1261568*b^2*Sqrt[969969*Pi]) + 
      (606589*d^2*K0*K1*M^4*u^3)/(107520*b^2*Sqrt[969969*Pi]) - 
      (91111*d^4*K0*K1*M^4*u^3)/(9891840*b^2*Sqrt[969969*Pi]) - 
      (9515507*d^6*K0*K1*M^4*u^3)/(618240*b^2*Sqrt[969969*Pi]) - 
      (d^8*K0*K1*M^4*u^3)/(64*b^2*Sqrt[969969*Pi]) + 
      (73277*d^4*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^4)/(9891840*b^2) + 
      (2771381*d^8*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^4)/(13189120*b^2) + 
      (212101*d^10*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^4)/(4945920*b^2) + 
      (40551713*d^4*K1^2*M^4*Sqrt[19/(51051*Pi)]*u^4)/(593510400*b^2) + 
      (7225457*d^2*K0^2*M^4*u^4)/(4945920*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (454554349*d^2*K1^2*M^4*u^4)/(148377600*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (628553*K0^2*M^4*u^4)/(9891840*b^2*Sqrt[969969*Pi]) - 
      (10067059*d^6*K0^2*M^4*u^4)/(2472960*b^2*Sqrt[969969*Pi]) + 
      (17171599*d^8*K0^2*M^4*u^4)/(9891840*b^2*Sqrt[969969*Pi]) - 
      (311*d^12*K0^2*M^4*u^4)/(9891840*b^2*Sqrt[969969*Pi]) + 
      (23688109*K1^2*M^4*u^4)/(197836800*b^2*Sqrt[969969*Pi]) - 
      (1128221*d^6*K1^2*M^4*u^4)/(115920*b^2*Sqrt[969969*Pi]) + 
      (74377783*d^10*K1^2*M^4*u^4)/(29675520*b^2*Sqrt[969969*Pi]) + 
      (1582741*d^12*K1^2*M^4*u^4)/(118702080*b^2*Sqrt[969969*Pi]) + 
      (1936829*d^10*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^5)/(14837760*b^2) + 
      (545*d^12*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^5)/(329728*b^2) + 
      (803291*K0*K1*M^4*u^5)/(8243200*b^2*Sqrt[969969*Pi]) + 
      (157453487*d^2*K0*K1*M^4*u^5)/(74188800*b^2*Sqrt[969969*Pi]) + 
      (20913467*d^4*K0*K1*M^4*u^5)/(37094400*b^2*Sqrt[969969*Pi]) - 
      (22821433*d^6*K0*K1*M^4*u^5)/(3709440*b^2*Sqrt[969969*Pi]) + 
      (355709*d^8*K0*K1*M^4*u^5)/(215040*b^2*Sqrt[969969*Pi]) - 
      (359*d^12*K0*K1*M^4*u^5)/(92160*b^2*Sqrt[969969*Pi]) - 
      (1702089*d^6*K1^2*M^4*Sqrt[3/(323323*Pi)]*u^6)/(3297280*b^2) + 
      (59351*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^6)/(65945600*b^2) + 
      (3393869*K1^2*M^4*Sqrt[17/(57057*Pi)]*u^6)/(9140060160*b^2) + 
      (525163*d^8*K1^2*M^4*Sqrt[19/(51051*Pi)]*u^6)/(16957440*b^2) + 
      (81499997*d^2*K0^2*M^4*u^6)/(296755200*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (15985201*d^2*K1^2*M^4*u^6)/(29675520*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (16099253*d^4*K0^2*M^4*u^6)/(593510400*b^2*Sqrt[969969*Pi]) - 
      (2942021*d^6*K0^2*M^4*u^6)/(4239360*b^2*Sqrt[969969*Pi]) + 
      (46757*d^8*K0^2*M^4*u^6)/(344064*b^2*Sqrt[969969*Pi]) + 
      (14045597*d^10*K0^2*M^4*u^6)/(59351040*b^2*Sqrt[969969*Pi]) + 
      (518239*d^12*K0^2*M^4*u^6)/(118702080*b^2*Sqrt[969969*Pi]) + 
      (396353*K1^2*M^4*u^6)/(49674240*b^2*Sqrt[969969*Pi]) + 
      (24567337*d^4*K1^2*M^4*u^6)/(118702080*b^2*Sqrt[969969*Pi]) - 
      (867791*d^6*K1^2*M^4*u^6)/(5935104*b^2*Sqrt[969969*Pi]) - 
      (49807*d^8*K1^2*M^4*u^6)/(1290240*b^2*Sqrt[969969*Pi]) + 
      (11215877*d^10*K1^2*M^4*u^6)/(29675520*b^2*Sqrt[969969*Pi]) + 
      (848923*d^12*K1^2*M^4*u^6)/(118702080*b^2*Sqrt[969969*Pi]) + 
      (14583*K0*K1*M^4*Sqrt[3/(323323*Pi)]*u^7)/(4121600*b^2) + 
      (254837*d^8*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^7)/(14837760*b^2) + 
      (2803*d^12*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^7)/(4945920*b^2) + 
      (256801*d^2*K0*K1*M^4*Sqrt[17/(57057*Pi)]*u^7)/(24729600*b^2) + 
      (4316761*d^4*K0*K1*M^4*u^7)/(37094400*b^2*Sqrt[969969*Pi]) - 
      (3196441*d^6*K0*K1*M^4*u^7)/(4945920*b^2*Sqrt[969969*Pi]) + 
      (184409*d^10*K0*K1*M^4*u^7)/(1236480*b^2*Sqrt[969969*Pi]) - 
      (71*d^12*K0*K1*M^4*u^7)/(46080*b^2*Sqrt[969969*Pi]) + 
      (15437*d^2*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^8)/(3709440*b^2) - 
      (6258971*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^8)/(72358809600*b^2) - 
      (52939*d^6*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^8)/(14837760*b^2) + 
      (677*d^10*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^8)/(645120*b^2) - 
      (223*K1^2*M^4*Sqrt[17/(57057*Pi)]*u^8)/(4945920*b^2) + 
      (221813*d^2*K0^2*M^4*Sqrt[19/(51051*Pi)]*u^8)/(2893363200*b^2) + 
      (121439*d^4*K0^2*M^4*Sqrt[19/(51051*Pi)]*u^8)/(74188800*b^2) - 
      (126443*d^2*K0^2*M^4*u^8)/(25159680*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (137352541*K0^2*M^4*u^8)/(43415285760*b^2*Sqrt[969969*Pi]) + 
      (2939*d^8*K0^2*M^4*u^8)/(706560*b^2*Sqrt[969969*Pi]) + 
      (1109*d^10*K0^2*M^4*u^8)/(92160*b^2*Sqrt[969969*Pi]) + 
      (131*d^12*K0^2*M^4*u^8)/(211968*b^2*Sqrt[969969*Pi]) - 
      (733*d^4*K1^2*M^4*u^8)/(33120*b^2*Sqrt[969969*Pi]) - 
      (1109891*d^6*K1^2*M^4*u^8)/(14837760*b^2*Sqrt[969969*Pi]) + 
      (278221*d^8*K1^2*M^4*u^8)/(7418880*b^2*Sqrt[969969*Pi]) + 
      (2311*d^12*K1^2*M^4*u^8)/(2967552*b^2*Sqrt[969969*Pi]) + 
      (3593*d^2*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^9)/(15897600*b^2) + 
      (63157*K0*K1*M^4*u^9)/(111283200*b^2*Sqrt[969969*Pi]) + 
      (235871*d^4*K0*K1*M^4*u^9)/(55641600*b^2*Sqrt[969969*Pi]) - 
      (3595*d^6*K0*K1*M^4*u^9)/(247296*b^2*Sqrt[969969*Pi]) + 
      (821*d^8*K0*K1*M^4*u^9)/(211968*b^2*Sqrt[969969*Pi]) + 
      (3257*d^10*K0*K1*M^4*u^9)/(1059840*b^2*Sqrt[969969*Pi]) + 
      (79*d^12*K0*K1*M^4*u^9)/(264960*b^2*Sqrt[969969*Pi]) - 
      (31*d^8*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^10)/(3709440*b^2) - 
      (134791*d^8*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^10)/(284169600*b^2) - 
      (384383*K1^2*M^4*Sqrt[17/(57057*Pi)]*u^10)/(122105491200*b^2) + 
      (431*d^6*K1^2*M^4*Sqrt[17/(57057*Pi)]*u^10)/(3709440*b^2) - 
      (306739*d^2*K0^2*M^4*u^10)/(111283200*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (35341*d^2*K1^2*M^4*u^10)/(12364800*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (4159*K0^2*M^4*u^10)/(13910400*b^2*Sqrt[969969*Pi]) + 
      (537497*d^4*K0^2*M^4*u^10)/(111283200*b^2*Sqrt[969969*Pi]) - 
      (8969*d^6*K0^2*M^4*u^10)/(3709440*b^2*Sqrt[969969*Pi]) + 
      (63343271*d^8*K0^2*M^4*u^10)/(7956748800*b^2*Sqrt[969969*Pi]) + 
      (41*d^10*K0^2*M^4*u^10)/(322560*b^2*Sqrt[969969*Pi]) + 
      (31*d^12*K0^2*M^4*u^10)/(1483776*b^2*Sqrt[969969*Pi]) - 
      (14843953*K1^2*M^4*u^10)/(61052745600*b^2*Sqrt[969969*Pi]) - 
      (170249*d^4*K1^2*M^4*u^10)/(37094400*b^2*Sqrt[969969*Pi]) + 
      (1031*d^10*K1^2*M^4*u^10)/(7418880*b^2*Sqrt[969969*Pi]) + 
      (167*d^12*K1^2*M^4*u^10)/(7418880*b^2*Sqrt[969969*Pi]) + 
      (d^4*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^11)/(556416*b^2) - 
      (d^6*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^11)/(231840*b^2) - 
      (d^8*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^11)/(927360*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^11)/(463680*b^2) + 
      (d^2*K0*K1*M^4*Sqrt[17/(57057*Pi)]*u^11)/(1391040*b^2) + 
      (K0*K1*M^4*u^11)/(2782080*b^2*Sqrt[969969*Pi]) + 
      (d^12*K0*K1*M^4*u^11)/(309120*b^2*Sqrt[969969*Pi]))/Pi, 0, 
    ((-449153169*d^10*K0^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(1046003200*b^2) - 
      (6910747*d^12*K0^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(398028800*b^2) - 
      (691*d^8*K1^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(10240*b^2) - 
      (429061*d^4*K0^2*M^4*Sqrt[7/(138567*Pi)]*u^2)/(2355200*b^2) - 
      (219280111*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/(138452787200*b^2) - 
      (588079*d^10*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/(1177600*b^2) + 
      (341*d^12*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/(51200*b^2) - 
      (7019*d^14*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/(1177600*b^2) - 
      (2933*K1^2*M^4*Sqrt[21/(46189*Pi)]*u^2)/(1177600*b^2) - 
      (113749*d^4*K1^2*M^4*Sqrt[57/(17017*Pi)]*u^2)/(1177600*b^2) + 
      (1019*d^8*K0^2*M^4*Sqrt[561/(1729*Pi)]*u^2)/(2355200*b^2) + 
      (3343*d^6*K0^2*M^4*Sqrt[1309/(741*Pi)]*u^2)/(1177600*b^2) - 
      (1102223*d^2*K0^2*M^4*u^2)/(1177600*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (3278839*d^2*K1^2*M^4*u^2)/(1177600*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (1536398041*K0^2*M^4*u^2)/(138452787200*b^2*Sqrt[969969*Pi]) - 
      (2833247*d^10*K0^2*M^4*u^2)/(7276544*b^2*Sqrt[969969*Pi]) + 
      (145*d^12*K0^2*M^4*u^2)/(21632*b^2*Sqrt[969969*Pi]) + 
      (4649*d^14*K0^2*M^4*u^2)/(1177600*b^2*Sqrt[969969*Pi]) + 
      (660893*d^6*K1^2*M^4*u^2)/(47104*b^2*Sqrt[969969*Pi]) - 
      (38960023*d^8*K0*K1*M^4*Sqrt[3/(323323*Pi)]*u^3)/(329728000*b^2) - 
      (981299*d^2*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^3)/(1433600*b^2) + 
      (1427359663*d^6*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^3)/(494592000*b^2) - 
      (382259*d^14*K0*K1*M^4*Sqrt[209/(4641*Pi)]*u^3)/(1483776000*b^2) - 
      (68897519*K0*K1*M^4*u^3)/(329728000*b^2*Sqrt[969969*Pi]) - 
      (10624272569*d^4*K0*K1*M^4*u^3)/(989184000*b^2*Sqrt[969969*Pi]) - 
      (3774052829*d^10*K0*K1*M^4*u^3)/(296755200*b^2*Sqrt[969969*Pi]) - 
      (416430977*d^12*K0*K1*M^4*u^3)/(2967552000*b^2*Sqrt[969969*Pi]) + 
      (2006566380001*d^6*K0^2*M^4*Sqrt[7/(138567*Pi)]*u^4)/
       (1417641984000*b^2) - (3844690229*d^14*K0^2*M^4*Sqrt[7/(138567*Pi)]*
        u^4)/(9214672896000*b^2) - (2015829*d^8*K0^2*M^4*Sqrt[33/(29393*Pi)]*
        u^4)/(329728000*b^2) - (8093837*d^2*K0^2*M^4*u^4)/
       (3297280*Sqrt[969969]*b^2*Sqrt[Pi]) - (608182732609*d^2*K1^2*M^4*u^4)/
       (108810240000*Sqrt[969969]*b^2*Sqrt[Pi]) - (24091927*K0^2*M^4*u^4)/
       (329728000*b^2*Sqrt[969969*Pi]) - (136512119*d^4*K0^2*M^4*u^4)/
       (43008000*b^2*Sqrt[969969*Pi]) - (9653928913*d^6*K0^2*M^4*u^4)/
       (9923493888000*b^2*Sqrt[969969*Pi]) - (116387767*d^10*K0^2*M^4*u^4)/
       (29675520*b^2*Sqrt[969969*Pi]) - (203354881*d^12*K0^2*M^4*u^4)/
       (2967552000*b^2*Sqrt[969969*Pi]) - (127956424447*d^14*K0^2*M^4*u^4)/
       (12900542054400*b^2*Sqrt[969969*Pi]) - (106667239247*K1^2*M^4*u^4)/
       (652861440000*b^2*Sqrt[969969*Pi]) - (739429861333*d^4*K1^2*M^4*u^4)/
       (93265920000*b^2*Sqrt[969969*Pi]) + (677360847593*d^6*K1^2*M^4*u^4)/
       (29675520000*b^2*Sqrt[969969*Pi]) + (61878412577*d^8*K1^2*M^4*u^4)/
       (59351040000*b^2*Sqrt[969969*Pi]) - (294666947291*d^10*K1^2*M^4*u^4)/
       (29675520000*b^2*Sqrt[969969*Pi]) - (4942494761*d^12*K1^2*M^4*u^4)/
       (19783680000*b^2*Sqrt[969969*Pi]) - (229697893*d^14*K1^2*M^4*u^4)/
       (29675520000*b^2*Sqrt[969969*Pi]) - (5979691230506222129*d^2*K0*K1*M^4*
        Sqrt[11/(88179*Pi)]*u^5)/(25037137463869440000*b^2) - 
      (1197150509*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^5)/(108810240000*b^2) + 
      (148614871*d^8*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^5)/(4239360000*b^2) - 
      (21664856432145037231*d^2*K0*K1*M^4*u^5)/(11016340484102553600*b^2*
        Sqrt[969969*Pi]) - (267685939849*d^4*K0*K1*M^4*u^5)/
       (46632960000*b^2*Sqrt[969969*Pi]) + (264182084269*d^6*K0*K1*M^4*u^5)/
       (14837760000*b^2*Sqrt[969969*Pi]) - (111892012333*d^10*K0*K1*M^4*u^5)/
       (14837760000*b^2*Sqrt[969969*Pi]) - (2361956213*d^12*K0*K1*M^4*u^5)/
       (9891840000*b^2*Sqrt[969969*Pi]) - (52799969*d^14*K0*K1*M^4*u^5)/
       (14837760000*b^2*Sqrt[969969*Pi]) + 
      (1546243*d^14*K1^2*M^4*Sqrt[7/(138567*Pi)]*u^6)/(16957440000*b^2) + 
      (7445613853*d^6*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^6)/(16957440000*b^2) - 
      (2398696159*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^6)/(783433728000*b^2) + 
      (756798989*d^6*K0^2*M^4*Sqrt[221/(4389*Pi)]*u^6)/(59351040000*b^2) - 
      (17946637*d^10*K1^2*M^4*Sqrt[4199/(231*Pi)]*u^6)/(39567360000*b^2) - 
      (502564822121*d^2*K0^2*M^4*u^6)/(652861440000*Sqrt[969969]*b^2*
        Sqrt[Pi]) - (4891602524219*d^2*K1^2*M^4*u^6)/
       (3917168640000*Sqrt[969969]*b^2*Sqrt[Pi]) - (17218266313*K0^2*M^4*u^6)/
       (652861440000*b^2*Sqrt[969969*Pi]) - (184317286463*d^4*K0^2*M^4*u^6)/
       (217620480000*b^2*Sqrt[969969*Pi]) + (171768841*d^8*K0^2*M^4*u^6)/
       (2580480000*b^2*Sqrt[969969*Pi]) - (23581014011*d^10*K0^2*M^4*u^6)/
       (19783680000*b^2*Sqrt[969969*Pi]) - (2951172797*d^12*K0^2*M^4*u^6)/
       (59351040000*b^2*Sqrt[969969*Pi]) + (12313811*d^14*K0^2*M^4*u^6)/
       (59351040000*b^2*Sqrt[969969*Pi]) - (829823075021*d^4*K1^2*M^4*u^6)/
       (559595520000*b^2*Sqrt[969969*Pi]) - (10097408413*d^8*K1^2*M^4*u^6)/
       (118702080000*b^2*Sqrt[969969*Pi]) - (2746225763*d^12*K1^2*M^4*u^6)/
       (39567360000*b^2*Sqrt[969969*Pi]) - 
      (2482733069*d^10*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^7)/(29675520000*b^2) - 
      (836346583*K0*K1*M^4*u^7)/(42577920000*b^2*Sqrt[969969*Pi]) - 
      (620402772989*d^2*K0*K1*M^4*u^7)/(979292160000*b^2*Sqrt[969969*Pi]) - 
      (131380165333*d^4*K0*K1*M^4*u^7)/(195858432000*b^2*Sqrt[969969*Pi]) + 
      (68866647463*d^6*K0*K1*M^4*u^7)/(29675520000*b^2*Sqrt[969969*Pi]) - 
      (357725153*d^8*K0*K1*M^4*u^7)/(9891840000*b^2*Sqrt[969969*Pi]) - 
      (1215645923*d^12*K0*K1*M^4*u^7)/(29675520000*b^2*Sqrt[969969*Pi]) + 
      (21315589*d^14*K0*K1*M^4*u^7)/(29675520000*b^2*Sqrt[969969*Pi]) + 
      (487797113*d^6*K0^2*M^4*Sqrt[3/(323323*Pi)]*u^8)/(6594560000*b^2) - 
      (5346487*d^12*K1^2*M^4*Sqrt[7/(138567*Pi)]*u^8)/(6359040000*b^2) - 
      (9092401327*d^2*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^8)/(1958584320000*b^2) - 
      (274103*d^8*K1^2*M^4*Sqrt[221/(4389*Pi)]*u^8)/(1290240000*b^2) - 
      (1639783*d^10*K0^2*M^4*Sqrt[1463/(663*Pi)]*u^8)/(25436160000*b^2) - 
      (198651389329*d^2*K1^2*M^4*u^8)/(1958584320000*Sqrt[969969]*b^2*
        Sqrt[Pi]) - (1698286217*K0^2*M^4*u^8)/(979292160000*b^2*
        Sqrt[969969*Pi]) - (4204630373*d^4*K0^2*M^4*u^8)/
       (61205760000*b^2*Sqrt[969969*Pi]) + (232032331*d^8*K0^2*M^4*u^8)/
       (29675520000*b^2*Sqrt[969969*Pi]) - (42185239*d^12*K0^2*M^4*u^8)/
       (8902656000*b^2*Sqrt[969969*Pi]) + (3791771*d^14*K0^2*M^4*u^8)/
       (35610624000*b^2*Sqrt[969969*Pi]) - (840067309*K1^2*M^4*u^8)/
       (195858432000*b^2*Sqrt[969969*Pi]) - (10827324307*d^4*K1^2*M^4*u^8)/
       (122411520000*b^2*Sqrt[969969*Pi]) + (946810607*d^6*K1^2*M^4*u^8)/
       (2580480000*b^2*Sqrt[969969*Pi]) - (21373836637*d^10*K1^2*M^4*u^8)/
       (178053120000*b^2*Sqrt[969969*Pi]) + (23159621*d^14*K1^2*M^4*u^8)/
       (178053120000*b^2*Sqrt[969969*Pi]) - 
      (261685001*d^10*K0*K1*M^4*Sqrt[19/(51051*Pi)]*u^9)/(133539840000*b^2) - 
      (381822143*K0*K1*M^4*u^9)/(489646080000*b^2*Sqrt[969969*Pi]) - 
      (2194604263*d^2*K0*K1*M^4*u^9)/(69949440000*b^2*Sqrt[969969*Pi]) - 
      (13973981009*d^4*K0*K1*M^4*u^9)/(489646080000*b^2*Sqrt[969969*Pi]) + 
      (559155781*d^6*K0*K1*M^4*u^9)/(4945920000*b^2*Sqrt[969969*Pi]) - 
      (83236421*d^8*K0*K1*M^4*u^9)/(6359040000*b^2*Sqrt[969969*Pi]) - 
      (278343671*d^12*K0*K1*M^4*u^9)/(133539840000*b^2*Sqrt[969969*Pi]) + 
      (862219*d^14*K0*K1*M^4*u^9)/(19077120000*b^2*Sqrt[969969*Pi]) - 
      (194724281*d^2*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^10)/(734469120000*b^2) + 
      (839*d^14*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^10)/(6676992000*b^2) - 
      (1066567*d^2*K0^2*M^4*u^10)/(647680000*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (37739441*K0^2*M^4*u^10)/(244823040000*b^2*Sqrt[969969*Pi]) - 
      (513936211*d^4*K0^2*M^4*u^10)/(244823040000*b^2*Sqrt[969969*Pi]) + 
      (22416673*d^6*K0^2*M^4*u^10)/(3709440000*b^2*Sqrt[969969*Pi]) - 
      (2684999*d^8*K0^2*M^4*u^10)/(22256640000*b^2*Sqrt[969969*Pi]) - 
      (72789337*d^10*K0^2*M^4*u^10)/(33384960000*b^2*Sqrt[969969*Pi]) - 
      (2036773*d^12*K0^2*M^4*u^10)/(13353984000*b^2*Sqrt[969969*Pi]) - 
      (11975311*K1^2*M^4*u^10)/(31933440000*b^2*Sqrt[969969*Pi]) - 
      (292463*d^4*K1^2*M^4*u^10)/(29378764800*b^2*Sqrt[969969*Pi]) + 
      (202032121*d^6*K1^2*M^4*u^10)/(22256640000*b^2*Sqrt[969969*Pi]) - 
      (58879463*d^8*K1^2*M^4*u^10)/(22256640000*b^2*Sqrt[969969*Pi]) - 
      (23048527*d^10*K1^2*M^4*u^10)/(9538560000*b^2*Sqrt[969969*Pi]) - 
      (12420283*d^12*K1^2*M^4*u^10)/(66769920000*b^2*Sqrt[969969*Pi]) + 
      (134669*d^14*K1^2*M^4*u^10)/(66769920000*b^2*Sqrt[969969*Pi]) + 
      (1291*d^8*K0*K1*M^4*Sqrt[19/(51051*Pi)]*u^11)/(618240000*b^2) - 
      (25667*d^12*K0*K1*M^4*Sqrt[19/(51051*Pi)]*u^11)/(8346240000*b^2) + 
      (470809*K0*K1*M^4*u^11)/(36723456000*b^2*Sqrt[969969*Pi]) - 
      (92048609*d^2*K0*K1*M^4*u^11)/(367234560000*b^2*Sqrt[969969*Pi]) - 
      (5804581*d^4*K0*K1*M^4*u^11)/(11476080000*b^2*Sqrt[969969*Pi]) + 
      (4372127*d^6*K0*K1*M^4*u^11)/(3709440000*b^2*Sqrt[969969*Pi]) - 
      (13888517*d^10*K0*K1*M^4*u^11)/(33384960000*b^2*Sqrt[969969*Pi]) - 
      (8399*d^14*K0*K1*M^4*u^11)/(33384960000*b^2*Sqrt[969969*Pi]) - 
      (21127*d^2*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^12)/(2869020000*b^2) + 
      (1147819*d^4*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^12)/(91808640000*b^2) - 
      (184267*d^4*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^12)/(12241152000*b^2) + 
      (1369*K0^2*M^4*Sqrt[39/(24871*Pi)]*u^12)/(2266880000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[247/(3927*Pi)]*u^12)/(24840000*b^2) + 
      (2514047*d^2*K0^2*M^4*u^12)/(61205760000*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (247253*d^6*K0^2*M^4*u^12)/(1112832000*b^2*Sqrt[969969*Pi]) + 
      (60079*d^8*K0^2*M^4*u^12)/(1854720000*b^2*Sqrt[969969*Pi]) - 
      (303113*d^10*K0^2*M^4*u^12)/(5564160000*b^2*Sqrt[969969*Pi]) - 
      (48791*d^12*K0^2*M^4*u^12)/(5564160000*b^2*Sqrt[969969*Pi]) - 
      (317*d^14*K0^2*M^4*u^12)/(5564160000*b^2*Sqrt[969969*Pi]) - 
      (100327*K1^2*M^4*u^12)/(3991680000*b^2*Sqrt[969969*Pi]) + 
      (89917*d^8*K1^2*M^4*u^12)/(2782080000*b^2*Sqrt[969969*Pi]) - 
      (57881*d^10*K1^2*M^4*u^12)/(1043280000*b^2*Sqrt[969969*Pi]) - 
      (2857*d^12*K1^2*M^4*u^12)/(333849600*b^2*Sqrt[969969*Pi]) - 
      (d^14*K1^2*M^4*u^12)/(208656000*b^2*Sqrt[969969*Pi]) - 
      (K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^13)/(728640000*b^2) - 
      (2239*d^2*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^13)/(45904320000*b^2) - 
      (2923*d^4*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^13)/(45904320000*b^2) + 
      (1039*d^6*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^13)/(4173120000*b^2) - 
      (61*d^8*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^13)/(1391040000*b^2) - 
      (599*d^10*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^13)/(4173120000*b^2) + 
      (181*d^12*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^13)/(4173120000*b^2) + 
      (37*d^14*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^13)/(4173120000*b^2) - 
      (K0^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(13115520000*b^2) - 
      (53*d^2*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(13115520000*b^2) + 
      (13*d^6*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(1192320000*b^2) + 
      (13*d^8*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(397440000*b^2) - 
      (13*d^10*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(1192320000*b^2) - 
      (13*d^12*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(1192320000*b^2) - 
      (d^14*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(1192320000*b^2) - 
      (K1^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(13115520000*b^2) - 
      (53*d^2*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(13115520000*b^2) + 
      (13*d^6*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(1192320000*b^2) + 
      (13*d^8*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(397440000*b^2) - 
      (13*d^10*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(1192320000*b^2) - 
      (13*d^12*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(1192320000*b^2) - 
      (d^14*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(1192320000*b^2) - 
      (13*d^4*K0^2*M^4*Sqrt[221/(4389*Pi)]*u^14)/(13115520000*b^2) - 
      (13*d^4*K1^2*M^4*Sqrt[221/(4389*Pi)]*u^14)/(13115520000*b^2))/Pi, 0, 
    ((31011362099*d^12*K0^2*M^4*Sqrt[7/(138567*Pi)]*u^2)/
       (1339764940800*b^2) + (3503*d^16*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/
       (42393600*b^2) - (487727*d^6*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/
       (1413120*b^2) + (11*d^12*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/
       (1059840*b^2) + (12241*d^14*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/
       (4239360*b^2) - (125123*d^2*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^2)/
       (4239360*b^2) + (693757*d^4*K0^2*M^4*Sqrt[143/(6783*Pi)]*u^2)/
       (42393600*b^2) - (781*d^16*K1^2*M^4*Sqrt[187/(5187*Pi)]*u^2)/
       (8478720*b^2) + (9330371*d^2*K0^2*M^4*u^2)/(10598400*Sqrt[969969]*b^2*
        Sqrt[Pi]) + (4163*K0^2*M^4*u^2)/(230400*b^2*Sqrt[969969*Pi]) - 
      (22502279*d^6*K0^2*M^4*u^2)/(5299200*b^2*Sqrt[969969*Pi]) - 
      (86382481*d^8*K0^2*M^4*u^2)/(42393600*b^2*Sqrt[969969*Pi]) + 
      (6179293*d^10*K0^2*M^4*u^2)/(2119680*b^2*Sqrt[969969*Pi]) - 
      (68813897*d^12*K0^2*M^4*u^2)/(26795298816*b^2*Sqrt[969969*Pi]) - 
      (159811*d^14*K0^2*M^4*u^2)/(5299200*b^2*Sqrt[969969*Pi]) - 
      (179801*K1^2*M^4*u^2)/(2826240*b^2*Sqrt[969969*Pi]) + 
      (625829*d^4*K1^2*M^4*u^2)/(105984*b^2*Sqrt[969969*Pi]) - 
      (35003879*d^8*K1^2*M^4*u^2)/(4239360*b^2*Sqrt[969969*Pi]) + 
      (27899899*d^10*K1^2*M^4*u^2)/(4239360*b^2*Sqrt[969969*Pi]) + 
      (1820623561*d^2*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^3)/(4451328000*b^2) + 
      (18556781029*d^4*K0*K1*M^4*Sqrt[17/(57057*Pi)]*u^3)/(17805312000*b^2) - 
      (3788023*d^16*K0*K1*M^4*Sqrt[209/(4641*Pi)]*u^3)/(53415936000*b^2) + 
      (175194499*K0*K1*M^4*u^3)/(2225664000*b^2*Sqrt[969969*Pi]) - 
      (64633647049*d^6*K0*K1*M^4*u^3)/(2225664000*b^2*Sqrt[969969*Pi]) - 
      (41117365249*d^8*K0*K1*M^4*u^3)/(2543616000*b^2*Sqrt[969969*Pi]) + 
      (31768103293*d^10*K0*K1*M^4*u^3)/(1483776000*b^2*Sqrt[969969*Pi]) + 
      (8322700433*d^12*K0*K1*M^4*u^3)/(10683187200*b^2*Sqrt[969969*Pi]) - 
      (552387559*d^14*K0*K1*M^4*u^3)/(6676992000*b^2*Sqrt[969969*Pi]) + 
      (4007327788057761443*d^10*K0^2*M^4*Sqrt[3/(323323*Pi)]*u^4)/
       (2040063052611584000*b^2) + (1769692853*d^2*K0^2*M^4*
        Sqrt[11/(88179*Pi)]*u^4)/(8902656000*b^2) - 
      (77542393*d^14*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^4)/(26707968000*b^2) - 
      (851253493*d^16*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^4)/(3204956160000*b^2) + 
      (64033111*d^12*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^4)/(2670796800*b^2) - 
      (1253785531739*d^6*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^4)/
       (587575296000*b^2) - (12841915157*d^8*K1^2*M^4*Sqrt[13/(74613*Pi)]*
        u^4)/(13189120000*b^2) + (1552221443*d^4*K0^2*M^4*Sqrt[17/(57057*Pi)]*
        u^4)/(4451328000*b^2) - (5574074591*d^14*K1^2*M^4*Sqrt[19/(51051*Pi)]*
        u^4)/(801239040000*b^2) - (674141941*d^6*K0^2*M^4*Sqrt[143/(6783*Pi)]*
        u^4)/(8902656000*b^2) - (939089*d^16*K0^2*M^4*Sqrt[209/(4641*Pi)]*
        u^4)/(53415936000*b^2) + (36120671124997*d^2*K1^2*M^4*u^4)/
       (6169540608000*Sqrt[969969]*b^2*Sqrt[Pi]) + (773436421*K0^2*M^4*u^4)/
       (17805312000*b^2*Sqrt[969969*Pi]) - (6173439931*d^8*K0^2*M^4*u^4)/
       (1271808000*b^2*Sqrt[969969*Pi]) + (24886396645495132303*d^10*K0^2*M^4*
        u^4)/(18360567473504256000*b^2*Sqrt[969969*Pi]) + 
      (682706461837*K1^2*M^4*u^4)/(5364817920000*b^2*Sqrt[969969*Pi]) + 
      (737204861558261*d^4*K1^2*M^4*u^4)/(49356324864000*b^2*
        Sqrt[969969*Pi]) + (355109693831*d^10*K1^2*M^4*u^4)/
       (19077120000*b^2*Sqrt[969969*Pi]) + (3204685955983*d^12*K1^2*M^4*u^4)/
       (3204956160000*b^2*Sqrt[969969*Pi]) + 
      (5635016702271293*d^2*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^5)/
       (11762282004480000*b^2) - (1123188727*d^14*K0*K1*M^4*
        Sqrt[11/(88179*Pi)]*u^5)/(114462720000*b^2) - 
      (1087516738769*d^6*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^5)/
       (587575296000*b^2) - (284353337*d^8*K0*K1*M^4*Sqrt[247/(3927*Pi)]*u^5)/
       (7418880000*b^2) + (16008323666771*K0*K1*M^4*u^5)/
       (123390812160000*b^2*Sqrt[969969*Pi]) + 
      (752194488585839063*d^2*K0*K1*M^4*u^5)/(8927572041400320000*b^2*
        Sqrt[969969*Pi]) + (148874872112249*d^4*K0*K1*M^4*u^5)/
       (12339081216000*b^2*Sqrt[969969*Pi]) + 
      (4058498972089*d^10*K0*K1*M^4*u^5)/(267079680000*b^2*Sqrt[969969*Pi]) + 
      (715534986547*d^12*K0*K1*M^4*u^5)/(801239040000*b^2*Sqrt[969969*Pi]) - 
      (2959496959*d^16*K0*K1*M^4*u^5)/(1602478080000*b^2*Sqrt[969969*Pi]) - 
      (5394655303*d^8*K1^2*M^4*Sqrt[7/(138567*Pi)]*u^6)/(16957440000*b^2) + 
      (38700266977*d^10*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^6)/
       (101744640000*b^2) + (2636738499671*d^2*K0^2*M^4*Sqrt[19/(51051*Pi)]*
        u^6)/(49356324864000*b^2) + (85631451559*d^12*K1^2*M^4*
        Sqrt[19/(51051*Pi)]*u^6)/(6409912320000*b^2) - 
      (1881687763*d^8*K0^2*M^4*Sqrt[143/(6783*Pi)]*u^6)/(178053120000*b^2) - 
      (886152679*d^14*K1^2*M^4*Sqrt[209/(4641*Pi)]*u^6)/(6409912320000*b^2) + 
      (814432176852139*d^2*K1^2*M^4*u^6)/(493563248640000*Sqrt[969969]*b^2*
        Sqrt[Pi]) + (13368905655401*K0^2*M^4*u^6)/(493563248640000*b^2*
        Sqrt[969969*Pi]) + (100135899139433*d^4*K0^2*M^4*u^6)/
       (49356324864000*b^2*Sqrt[969969*Pi]) - 
      (10149657413543*d^6*K0^2*M^4*u^6)/(2350301184000*b^2*Sqrt[969969*Pi]) + 
      (2782870638109*d^10*K0^2*M^4*u^6)/(1068318720000*b^2*Sqrt[969969*Pi]) + 
      (556430330767*d^12*K0^2*M^4*u^6)/(3204956160000*b^2*Sqrt[969969*Pi]) - 
      (62937339209*d^14*K0^2*M^4*u^6)/(3204956160000*b^2*Sqrt[969969*Pi]) - 
      (919586329*d^16*K0^2*M^4*u^6)/(6409912320000*b^2*Sqrt[969969*Pi]) + 
      (40635737466647*K1^2*M^4*u^6)/(987126497280000*b^2*Sqrt[969969*Pi]) + 
      (331927660351691*d^4*K1^2*M^4*u^6)/(98712649728000*b^2*
        Sqrt[969969*Pi]) - (170061696819853*d^6*K1^2*M^4*u^6)/
       (23503011840000*b^2*Sqrt[969969*Pi]) - (2019691183*d^16*K1^2*M^4*u^6)/
       (12819824640000*b^2*Sqrt[969969*Pi]) - 
      (359647*d^16*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^7)/(178053120000*b^2) + 
      (69366116257*d^4*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^7)/
       (514128384000*b^2) + (1042349102489*K0*K1*M^4*u^7)/
       (41130270720000*b^2*Sqrt[969969*Pi]) + 
      (2398717375367*d^2*K0*K1*M^4*u^7)/(2570641920000*b^2*Sqrt[969969*Pi]) - 
      (3875774777587*d^6*K0*K1*M^4*u^7)/(979292160000*b^2*Sqrt[969969*Pi]) - 
      (32310474701*d^8*K0*K1*M^4*u^7)/(29675520000*b^2*Sqrt[969969*Pi]) + 
      (2722781771*d^10*K0*K1*M^4*u^7)/(1236480000*b^2*Sqrt[969969*Pi]) + 
      (728458469*d^12*K0*K1*M^4*u^7)/(4945920000*b^2*Sqrt[969969*Pi]) - 
      (150382159*d^14*K0*K1*M^4*u^7)/(9891840000*b^2*Sqrt[969969*Pi]) - 
      (34172059*d^14*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^8)/(228925440000*b^2) + 
      (88602478087*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^8)/(246781624320000*b^2) + 
      (9875239738778087*d^4*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^8)/
       (492999176355840000*b^2) - (10561505267*d^6*K1^2*M^4*
        Sqrt[13/(74613*Pi)]*u^8)/(204374016000*b^2) + 
      (9629438981*d^10*K1^2*M^4*Sqrt[221/(4389*Pi)]*u^8)/
       (6409912320000*b^2) + (13146298448519*d^2*K0^2*M^4*u^8)/
       (123390812160000*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (82346343999943*d^2*K1^2*M^4*u^8)/(493563248640000*Sqrt[969969]*b^2*
        Sqrt[Pi]) + (301429184887*K0^2*M^4*u^8)/(98712649728000*b^2*
        Sqrt[969969*Pi]) + (4876217142961*d^4*K0^2*M^4*u^8)/
       (24678162432000*b^2*Sqrt[969969*Pi]) - 
      (2638887504713*d^6*K0^2*M^4*u^8)/(5875752960000*b^2*Sqrt[969969*Pi]) - 
      (129500903141*d^8*K0^2*M^4*u^8)/(1068318720000*b^2*Sqrt[969969*Pi]) + 
      (131797554799*d^10*K0^2*M^4*u^8)/(534159360000*b^2*Sqrt[969969*Pi]) + 
      (28926043057*d^12*K0^2*M^4*u^8)/(1602478080000*b^2*Sqrt[969969*Pi]) - 
      (1174741*d^16*K0^2*M^4*u^8)/(1281982464000*b^2*Sqrt[969969*Pi]) + 
      (715705022385559*d^4*K1^2*M^4*u^8)/(690198846898176000*b^2*
        Sqrt[969969*Pi]) - (103746193381*d^8*K1^2*M^4*u^8)/
       (915701760000*b^2*Sqrt[969969*Pi]) + (142254671147*d^12*K1^2*M^4*u^8)/
       (6409912320000*b^2*Sqrt[969969*Pi]) - (13054294423*d^14*K1^2*M^4*u^8)/
       (6409912320000*b^2*Sqrt[969969*Pi]) - (22722071*d^16*K1^2*M^4*u^8)/
       (6409912320000*b^2*Sqrt[969969*Pi]) + 
      (3713231440801*d^4*K0*K1*M^4*Sqrt[19/(51051*Pi)]*u^9)/
       (740344872960000*b^2) + (1334170485877*K0*K1*M^4*u^9)/
       (740344872960000*b^2*Sqrt[969969*Pi]) + 
      (9065302250429*d^2*K0*K1*M^4*u^9)/(148068974592000*b^2*
        Sqrt[969969*Pi]) - (8676603297371*d^6*K0*K1*M^4*u^9)/
       (35254517760000*b^2*Sqrt[969969*Pi]) - 
      (129281966029*d^8*K0*K1*M^4*u^9)/(3204956160000*b^2*Sqrt[969969*Pi]) + 
      (385195760413*d^10*K0*K1*M^4*u^9)/(3204956160000*b^2*Sqrt[969969*Pi]) + 
      (83224943773*d^12*K0*K1*M^4*u^9)/(9614868480000*b^2*Sqrt[969969*Pi]) - 
      (1362980197*d^14*K0*K1*M^4*u^9)/(1922973696000*b^2*Sqrt[969969*Pi]) - 
      (3986579*d^16*K0*K1*M^4*u^9)/(961486848000*b^2*Sqrt[969969*Pi]) - 
      (318605251*d^8*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^10)/(9614868480000*b^2) + 
      (178448824861*d^2*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^10)/
       (740344872960000*b^2) - (38379090149*d^6*K0^2*M^4*Sqrt[17/(57057*Pi)]*
        u^10)/(35254517760000*b^2) - (1729781*d^16*K1^2*M^4*
        Sqrt[17/(57057*Pi)]*u^10)/(28844605440000*b^2) + 
      (2287963*K0^2*M^4*Sqrt[19/(51051*Pi)]*u^10)/(578394432000*b^2) + 
      (22821067*d^10*K1^2*M^4*Sqrt[19/(51051*Pi)]*u^10)/(39567360000*b^2) + 
      (627469*d^10*K0^2*M^4*Sqrt[39/(24871*Pi)]*u^10)/(2637824000*b^2) + 
      (16678874869883*d^2*K1^2*M^4*u^10)/(2221034618880000*Sqrt[969969]*b^2*
        Sqrt[Pi]) + (550794425191*d^4*K0^2*M^4*u^10)/(67304079360000*b^2*
        Sqrt[969969*Pi]) - (444425413*d^8*K0^2*M^4*u^10)/
       (118702080000*b^2*Sqrt[969969*Pi]) + (6479725871*d^12*K0^2*M^4*u^10)/
       (9614868480000*b^2*Sqrt[969969*Pi]) - (15350513*d^14*K0^2*M^4*u^10)/
       (274710528000*b^2*Sqrt[969969*Pi]) - (7787323*d^16*K0^2*M^4*u^10)/
       (9614868480000*b^2*Sqrt[969969*Pi]) + (77581004647*K1^2*M^4*u^10)/
       (277629327360000*b^2*Sqrt[969969*Pi]) + 
      (16905529887371*d^4*K1^2*M^4*u^10)/(2221034618880000*b^2*
        Sqrt[969969*Pi]) - (563881357943*d^6*K1^2*M^4*u^10)/
       (21152710656000*b^2*Sqrt[969969*Pi]) + 
      (21202996313*d^12*K1^2*M^4*u^10)/(28844605440000*b^2*Sqrt[969969*Pi]) - 
      (409311233*d^14*K1^2*M^4*u^10)/(5768921088000*b^2*Sqrt[969969*Pi]) + 
      (323571707*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^11)/(79322664960000*b^2) - 
      (182711*d^16*K0*K1*M^4*Sqrt[17/(57057*Pi)]*u^11)/(7211151360000*b^2) + 
      (4302623707*d^2*K0*K1*M^4*u^11)/(2478833280000*b^2*Sqrt[969969*Pi]) + 
      (72120139207*d^4*K0*K1*M^4*u^11)/(39661332480000*b^2*Sqrt[969969*Pi]) - 
      (11846160877*d^6*K0*K1*M^4*u^11)/(1888634880000*b^2*Sqrt[969969*Pi]) - 
      (60553919*d^8*K0*K1*M^4*u^11)/(1201858560000*b^2*Sqrt[969969*Pi]) + 
      (524718629*d^10*K0*K1*M^4*u^11)/(200309760000*b^2*Sqrt[969969*Pi]) + 
      (444691501*d^12*K0*K1*M^4*u^11)/(3605575680000*b^2*Sqrt[969969*Pi]) - 
      (19390699*d^14*K0*K1*M^4*u^11)/(721115136000*b^2*Sqrt[969969*Pi]) - 
      (3287636074771*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^12)/
       (3791681875537920000*b^2) + (180655427*d^2*K0^2*M^4*
        Sqrt[13/(74613*Pi)]*u^12)/(79322664960000*b^2) + 
      (663713*d^10*K1^2*M^4*Sqrt[143/(6783*Pi)]*u^12)/(801239040000*b^2) + 
      (749656801*d^2*K1^2*M^4*u^12)/(7211151360000*Sqrt[969969]*b^2*
        Sqrt[Pi]) + (284415373437967*K0^2*M^4*u^12)/(75075301135650816000*b^2*
        Sqrt[969969*Pi]) + (226760629*d^4*K0^2*M^4*u^12)/
       (3448811520000*b^2*Sqrt[969969*Pi]) - (1382615783*d^6*K0^2*M^4*u^12)/
       (8813629440000*b^2*Sqrt[969969*Pi]) - (3110689*d^8*K0^2*M^4*u^12)/
       (801239040000*b^2*Sqrt[969969*Pi]) + (344107*d^10*K0^2*M^4*u^12)/
       (3561062400*b^2*Sqrt[969969*Pi]) - (146567857*d^12*K0^2*M^4*u^12)/
       (7211151360000*b^2*Sqrt[969969*Pi]) - (36828667*d^14*K0^2*M^4*u^12)/
       (7211151360000*b^2*Sqrt[969969*Pi]) - (371383*d^16*K0^2*M^4*u^12)/
       (7211151360000*b^2*Sqrt[969969*Pi]) + (418797877*K1^2*M^4*u^12)/
       (39661332480000*b^2*Sqrt[969969*Pi]) + (1038250757*d^4*K1^2*M^4*u^12)/
       (26440888320000*b^2*Sqrt[969969*Pi]) - (26864739131*d^6*K1^2*M^4*u^12)/
       (79322664960000*b^2*Sqrt[969969*Pi]) + (554058359*d^8*K1^2*M^4*u^12)/
       (7211151360000*b^2*Sqrt[969969*Pi]) - (48329717*d^12*K1^2*M^4*u^12)/
       (7211151360000*b^2*Sqrt[969969*Pi]) - (1065551*d^14*K1^2*M^4*u^12)/
       (288446054400*b^2*Sqrt[969969*Pi]) - (653*d^16*K1^2*M^4*u^12)/
       (7211151360000*b^2*Sqrt[969969*Pi]) + 
      (633712237*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^13)/(12770949058560000*
        b^2) + (14493331561*d^10*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^13)/
       (2128491509760000*b^2) + (87186252323*d^2*K0*K1*M^4*
        Sqrt[19/(51051*Pi)]*u^13)/(70240219822080000*b^2) - 
      (34885321*K0*K1*M^4*u^13)/(2554189811712000*b^2*Sqrt[969969*Pi]) - 
      (550094401*d^2*K0*K1*M^4*u^13)/(4682681321472000*b^2*Sqrt[969969*Pi]) + 
      (1120561121*d^4*K0*K1*M^4*u^13)/(19830666240000*b^2*Sqrt[969969*Pi]) - 
      (42514567*d^6*K0*K1*M^4*u^13)/(566590464000*b^2*Sqrt[969969*Pi]) - 
      (145419583*d^8*K0*K1*M^4*u^13)/(1802787840000*b^2*Sqrt[969969*Pi]) - 
      (6489382457*d^10*K0*K1*M^4*u^13)/(141899433984000*b^2*
        Sqrt[969969*Pi]) + (128797*d^12*K0*K1*M^4*u^13)/
       (4451328000*b^2*Sqrt[969969*Pi]) + (216833*d^14*K0*K1*M^4*u^13)/
       (66769920000*b^2*Sqrt[969969*Pi]) + (4201*d^16*K0*K1*M^4*u^13)/
       (33384960000*b^2*Sqrt[969969*Pi]) + 
      (8147*d^10*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^14)/(100154880000*b^2) - 
      (290089*d^4*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^14)/(3172906598400*b^2) + 
      (281*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^14)/(1239416640000*b^2) - 
      (1505201*d^6*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^14)/(17351832960000*b^2) + 
      (223*K1^2*M^4*Sqrt[17/(57057*Pi)]*u^14)/(901393920000*b^2) + 
      (72091*d^8*K1^2*M^4*Sqrt[17/(57057*Pi)]*u^14)/(300464640000*b^2) - 
      (4339*d^14*K1^2*M^4*Sqrt[17/(57057*Pi)]*u^14)/(160247808000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[91/(10659*Pi)]*u^14)/(3219264000*b^2) - 
      (150277*d^2*K0^2*M^4*u^14)/(9915333120000*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (7027*d^2*K1^2*M^4*u^14)/(661022208000*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^14)/(8160768000*b^2*Sqrt[969969*Pi]) - 
      (14324759*d^4*K0^2*M^4*u^14)/(9915333120000*b^2*Sqrt[969969*Pi]) + 
      (311*d^6*K0^2*M^4*u^14)/(84130099200*b^2*Sqrt[969969*Pi]) + 
      (785087*d^8*K0^2*M^4*u^14)/(180278784000*b^2*Sqrt[969969*Pi]) + 
      (97807*d^10*K0^2*M^4*u^14)/(100154880000*b^2*Sqrt[969969*Pi]) - 
      (338087*d^12*K0^2*M^4*u^14)/(180278784000*b^2*Sqrt[969969*Pi]) - 
      (451519*d^14*K0^2*M^4*u^14)/(901393920000*b^2*Sqrt[969969*Pi]) + 
      (47*K1^2*M^4*u^14)/(198306662400*b^2*Sqrt[969969*Pi]) - 
      (10001819*d^4*K1^2*M^4*u^14)/(79322664960000*b^2*Sqrt[969969*Pi]) - 
      (14439881*d^6*K1^2*M^4*u^14)/(9915333120000*b^2*Sqrt[969969*Pi]) - 
      (34997*d^12*K1^2*M^4*u^14)/(20030976000*b^2*Sqrt[969969*Pi]) + 
      (4931*d^14*K1^2*M^4*u^14)/(343388160000*b^2*Sqrt[969969*Pi]) - 
      (23*d^16*K1^2*M^4*u^14)/(933120000*b^2*Sqrt[969969*Pi]) + 
      (d^2*K0*K1*M^4*Sqrt[7/(138567*Pi)]*u^15)/(3147724800*b^2) + 
      (7723*d^4*K0*K1*M^4*Sqrt[7/(138567*Pi)]*u^15)/(236079360000*b^2) + 
      (31*d^12*K0*K1*M^4*Sqrt[7/(138567*Pi)]*u^15)/(1430784000*b^2) + 
      (K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^15)/(21555072000*b^2) + 
      (661*d^6*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^15)/(236079360000*b^2) - 
      (2789*d^8*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^15)/(64385280000*b^2) + 
      (37*d^16*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^15)/(64385280000*b^2) - 
      (37*d^10*K0*K1*M^4*Sqrt[17/(57057*Pi)]*u^15)/(12877056000*b^2) + 
      (163*K0*K1*M^4*u^15)/(495766656000*b^2*Sqrt[969969*Pi]) + 
      (8779*d^2*K0*K1*M^4*u^15)/(177059520000*b^2*Sqrt[969969*Pi]) + 
      (d^4*K0*K1*M^4*u^15)/(28615680*b^2*Sqrt[969969*Pi]) - 
      (d^10*K0*K1*M^4*u^15)/(7948800*b^2*Sqrt[969969*Pi]) + 
      (d^12*K0*K1*M^4*u^15)/(8942400*b^2*Sqrt[969969*Pi]) + 
      (2441*d^14*K0*K1*M^4*u^15)/(21461760000*b^2*Sqrt[969969*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^16)/(3219264000*b^2) - 
      (d^14*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^16)/(3219264000*b^2) - 
      (d^4*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^16)/(3219264000*b^2) - 
      (d^14*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^16)/(3219264000*b^2) - 
      (d^6*K0^2*M^4*Sqrt[91/(10659*Pi)]*u^16)/(12877056000*b^2) - 
      (d^12*K0^2*M^4*Sqrt[91/(10659*Pi)]*u^16)/(12877056000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[91/(10659*Pi)]*u^16)/(12877056000*b^2) - 
      (d^12*K1^2*M^4*Sqrt[91/(10659*Pi)]*u^16)/(12877056000*b^2) + 
      (d^8*K0^2*M^4*Sqrt[143/(6783*Pi)]*u^16)/(12877056000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[143/(6783*Pi)]*u^16)/(12877056000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[143/(6783*Pi)]*u^16)/(12877056000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[143/(6783*Pi)]*u^16)/(12877056000*b^2) - 
      (d^2*K0^2*M^4*u^16)/(4292352000*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^16)/(4292352000*Sqrt[969969]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^16)/(4292352000*b^2*Sqrt[969969*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(4292352000*b^2*Sqrt[969969*Pi]) - 
      (d^16*K0^2*M^4*u^16)/(4292352000*b^2*Sqrt[969969*Pi]) + 
      (d^4*K1^2*M^4*u^16)/(4292352000*b^2*Sqrt[969969*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(4292352000*b^2*Sqrt[969969*Pi]) - 
      (d^16*K1^2*M^4*u^16)/(4292352000*b^2*Sqrt[969969*Pi]))/Pi, 0, 
    ((58789567*d^2*K1^2*M^4*Sqrt[3/(323323*Pi)]*u^2)/(54640640*b^2) + 
      (72925513*d^14*K0^2*M^4*Sqrt[7/(138567*Pi)]*u^2)/(4917657600*b^2) + 
      (303130871*d^6*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/(983531520*b^2) - 
      (204772951*d^10*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/(614707200*b^2) - 
      (1277821*d^16*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^2)/(1967063040*b^2) - 
      (192850108831*d^12*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^2)/
       (9928455634944*b^2) - (1598490763*d^4*K0^2*M^4*Sqrt[17/(57057*Pi)]*
        u^2)/(9835315200*b^2) + (24239*d^14*K1^2*M^4*Sqrt[33/(29393*Pi)]*u^2)/
       (5464064*b^2) - (61747*K0^2*M^4*Sqrt[77/(12597*Pi)]*u^2)/
       (546406400*b^2) + (3839*d^16*K1^2*M^4*Sqrt[143/(6783*Pi)]*u^2)/
       (49176576*b^2) - (11671*d^18*K1^2*M^4*Sqrt[143/(6783*Pi)]*u^2)/
       (491765760*b^2) + (208915687*d^8*K0^2*M^4*Sqrt[187/(5187*Pi)]*u^2)/
       (9835315200*b^2) + (559*d^18*K0^2*M^4*Sqrt[2717/(357*Pi)]*u^2)/
       (9835315200*b^2) - (1281272071*d^2*K0^2*M^4*u^2)/
       (1967063040*Sqrt[969969]*b^2*Sqrt[Pi]) - (731500213*d^12*K0^2*M^4*u^2)/
       (1967063040*b^2*Sqrt[969969*Pi]) + (31662931*K1^2*M^4*u^2)/
       (245882880*b^2*Sqrt[969969*Pi]) - (152752783*d^4*K1^2*M^4*u^2)/
       (122941440*b^2*Sqrt[969969*Pi]) - (2542268059*d^6*K1^2*M^4*u^2)/
       (245882880*b^2*Sqrt[969969*Pi]) + (110503469*d^8*K1^2*M^4*u^2)/
       (10245120*b^2*Sqrt[969969*Pi]) - (95772029*d^10*K1^2*M^4*u^2)/
       (40980480*b^2*Sqrt[969969*Pi]) - (6221677942189*d^12*K1^2*M^4*u^2)/
       (49642278174720*b^2*Sqrt[969969*Pi]) - 
      (139722683*d^16*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^3)/(107760844800*b^2) - 
      (263336879*d^18*K0*K1*M^4*Sqrt[143/(6783*Pi)]*u^3)/
       (12392497152000*b^2) + (45484680379*K0*K1*M^4*u^3)/
       (2065416192000*b^2*Sqrt[969969*Pi]) - 
      (8842832114693*d^2*K0*K1*M^4*u^3)/(4130832384000*b^2*Sqrt[969969*Pi]) - 
      (219556105054411*d^4*K0*K1*M^4*u^3)/(12392497152000*b^2*
        Sqrt[969969*Pi]) + (94118181519877*d^6*K0*K1*M^4*u^3)/
       (6196248576000*b^2*Sqrt[969969*Pi]) + 
      (373113398294669*d^8*K0*K1*M^4*u^3)/(12392497152000*b^2*
        Sqrt[969969*Pi]) - (6138693782623*d^10*K0*K1*M^4*u^3)/
       (258177024000*b^2*Sqrt[969969*Pi]) - 
      (3131328965777*d^12*K0*K1*M^4*u^3)/(1376944128000*b^2*
        Sqrt[969969*Pi]) + (536828614813*d^14*K0*K1*M^4*u^3)/
       (885178368000*b^2*Sqrt[969969*Pi]) - 
      (32343044809929501181*K1^2*M^4*Sqrt[7/(138567*Pi)]*u^4)/
       (5585777507235594240000*b^2) - (1259410427*d^16*K0^2*M^4*
        Sqrt[11/(88179*Pi)]*u^4)/(2478499430400*b^2) - 
      (16773793*d^18*K0^2*M^4*Sqrt[143/(6783*Pi)]*u^4)/(3098124288000*b^2) - 
      (1491032994811*d^2*K0^2*M^4*u^4)/(1032708096000*Sqrt[969969]*b^2*
        Sqrt[Pi]) - (283547726670552241*d^2*K1^2*M^4*u^4)/
       (57253336842240000*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (30638603143*K0^2*M^4*u^4)/(2065416192000*b^2*Sqrt[969969*Pi]) - 
      (84714149750933*d^4*K0^2*M^4*u^4)/(12392497152000*b^2*
        Sqrt[969969*Pi]) + (12288540141749*d^6*K0^2*M^4*u^4)/
       (1549062144000*b^2*Sqrt[969969*Pi]) + 
      (124389397249147*d^8*K0^2*M^4*u^4)/(12392497152000*b^2*
        Sqrt[969969*Pi]) - (291358417663*d^10*K0^2*M^4*u^4)/
       (32272128000*b^2*Sqrt[969969*Pi]) - (1168302510871*d^12*K0^2*M^4*u^4)/
       (1376944128000*b^2*Sqrt[969969*Pi]) + (45854930141*d^14*K0^2*M^4*u^4)/
       (221294592000*b^2*Sqrt[969969*Pi]) - 
      (1064891500023502973867*K1^2*M^4*u^4)/(27370309785454411776000*b^2*
        Sqrt[969969*Pi]) - (1083506496044866343*d^4*K1^2*M^4*u^4)/
       (57253336842240000*b^2*Sqrt[969969*Pi]) + 
      (706597171871624867*d^6*K1^2*M^4*u^4)/(28626668421120000*b^2*
        Sqrt[969969*Pi]) + (214250105627789111*d^8*K1^2*M^4*u^4)/
       (8179048120320000*b^2*Sqrt[969969*Pi]) - 
      (1159632668895517*d^10*K1^2*M^4*u^4)/(46471864320000*b^2*
        Sqrt[969969*Pi]) - (1892250162677233*d^12*K1^2*M^4*u^4)/
       (743549829120000*b^2*Sqrt[969969*Pi]) + 
      (224988907331009*d^14*K1^2*M^4*u^4)/(371774914560000*b^2*
        Sqrt[969969*Pi]) - (4094479800791*d^16*K1^2*M^4*u^4)/
       (148709965824000*b^2*Sqrt[969969*Pi]) - 
      (570705354523*d^18*K1^2*M^4*u^4)/(743549829120000*b^2*
        Sqrt[969969*Pi]) + (13000382245005461*d^6*K0*K1*M^4*
        Sqrt[13/(74613*Pi)]*u^5)/(7156667105280000*b^2) + 
      (3548932600967*d^14*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^5)/
       (92943728640000*b^2) - (5408430343*d^18*K0*K1*M^4*Sqrt[19/(51051*Pi)]*
        u^5)/(185887457280000*b^2) - (458347427858041*K0*K1*M^4*u^5)/
       (4771111403520000*b^2*Sqrt[969969*Pi]) - 
      (71403242228762959*d^2*K0*K1*M^4*u^5)/(14313334210560000*b^2*
        Sqrt[969969*Pi]) - (470818120604427499*d^4*K0*K1*M^4*u^5)/
       (28626668421120000*b^2*Sqrt[969969*Pi]) + 
      (86911867538508163*d^8*K0*K1*M^4*u^5)/(4089524060160000*b^2*
        Sqrt[969969*Pi]) - (250848231283213*d^10*K0*K1*M^4*u^5)/
       (11617966080000*b^2*Sqrt[969969*Pi]) - 
      (824886421877669*d^12*K0*K1*M^4*u^5)/(371774914560000*b^2*
        Sqrt[969969*Pi]) - (228595391989*d^16*K0*K1*M^4*u^5)/
       (10622140416000*b^2*Sqrt[969969*Pi]) - 
      (14185732901971*d^12*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^6)/
       (371774914560000*b^2) - (4216882526009*K0^2*M^4*Sqrt[13/(74613*Pi)]*
        u^6)/(2385555701760000*b^2) - (59508419849402059*d^2*K0^2*M^4*u^6)/
       (57253336842240000*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (196800543408992623*d^2*K1^2*M^4*u^6)/(114506673684480000*Sqrt[969969]*
        b^2*Sqrt[Pi]) - (85937256759108631*d^4*K0^2*M^4*u^6)/
       (28626668421120000*b^2*Sqrt[969969*Pi]) + 
      (133987404799046423*d^6*K0^2*M^4*u^6)/(28626668421120000*b^2*
        Sqrt[969969*Pi]) + (14976769632723907*d^8*K0^2*M^4*u^6)/
       (4089524060160000*b^2*Sqrt[969969*Pi]) - 
      (183232318074163*d^10*K0^2*M^4*u^6)/(46471864320000*b^2*
        Sqrt[969969*Pi]) + (32741177870861*d^14*K0^2*M^4*u^6)/
       (371774914560000*b^2*Sqrt[969969*Pi]) - 
      (280905234277*d^16*K0^2*M^4*u^6)/(74354982912000*b^2*Sqrt[969969*Pi]) - 
      (51697388377*d^18*K0^2*M^4*u^6)/(743549829120000*b^2*Sqrt[969969*Pi]) - 
      (34206670004867*K1^2*M^4*u^6)/(969132003840000*b^2*Sqrt[969969*Pi]) - 
      (413350832264219951*d^4*K1^2*M^4*u^6)/(82699264327680000*b^2*
        Sqrt[969969*Pi]) + (219740781674966833*d^6*K1^2*M^4*u^6)/
       (27566421442560000*b^2*Sqrt[969969*Pi]) + 
      (46727581399493711*d^8*K1^2*M^4*u^6)/(8179048120320000*b^2*
        Sqrt[969969*Pi]) - (596755604556031*d^10*K1^2*M^4*u^6)/
       (92943728640000*b^2*Sqrt[969969*Pi]) - 
      (474952283266541*d^12*K1^2*M^4*u^6)/(743549829120000*b^2*
        Sqrt[969969*Pi]) + (98828582165741*d^14*K1^2*M^4*u^6)/
       (743549829120000*b^2*Sqrt[969969*Pi]) - 
      (836476490461*d^16*K1^2*M^4*u^6)/(148709965824000*b^2*
        Sqrt[969969*Pi]) - (5098112681*d^18*K1^2*M^4*u^6)/
       (51279298560000*b^2*Sqrt[969969*Pi]) - 
      (124084159*d^18*K0*K1*M^4*Sqrt[7/(138567*Pi)]*u^7)/
       (17703567360000*b^2) - (5060101698943*d^10*K0*K1*M^4*
        Sqrt[11/(88179*Pi)]*u^7)/(15490621440000*b^2) - 
      (248492385535117*K0*K1*M^4*u^7)/(10337408040960000*b^2*
        Sqrt[969969*Pi]) - (10040937958559957*d^2*K0*K1*M^4*u^7)/
       (9542222807040000*b^2*Sqrt[969969*Pi]) - 
      (521386020063819269*d^4*K0*K1*M^4*u^7)/(186073344737280000*b^2*
        Sqrt[969969*Pi]) + (880099270362701923*d^6*K0*K1*M^4*u^7)/
       (186073344737280000*b^2*Sqrt[969969*Pi]) + 
      (888425754818863*d^8*K0*K1*M^4*u^7)/(292108861440000*b^2*
        Sqrt[969969*Pi]) - (651660539191*d^12*K0*K1*M^4*u^7)/
       (1770356736000*b^2*Sqrt[969969*Pi]) + 
      (883275780427*d^14*K0*K1*M^4*u^7)/(12392497152000*b^2*
        Sqrt[969969*Pi]) - (5027552141*d^16*K0*K1*M^4*u^7)/
       (1770356736000*b^2*Sqrt[969969*Pi]) + 
      (57425119721*d^14*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^8)/
       (61962485760000*b^2) - (247811607024983*d^4*K0^2*M^4*
        Sqrt[13/(74613*Pi)]*u^8)/(9542222807040000*b^2) + 
      (3847019025187*d^8*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^8)/
       (141018071040000*b^2) - (997973440759*d^12*K0^2*M^4*
        Sqrt[17/(57057*Pi)]*u^8)/(371774914560000*b^2) - 
      (303304637528083*d^2*K0^2*M^4*u^8)/(2290133473689600*Sqrt[969969]*b^2*
        Sqrt[Pi]) - (49622057827459687*d^2*K1^2*M^4*u^8)/
       (248097792983040000*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (10721509809547*K0^2*M^4*u^8)/(3180740935680000*b^2*Sqrt[969969*Pi]) + 
      (5603812471817909*d^6*K0^2*M^4*u^8)/(9542222807040000*b^2*
        Sqrt[969969*Pi]) - (1143717839389*d^10*K0^2*M^4*u^8)/
       (2655535104000*b^2*Sqrt[969969*Pi]) + (336287384957*d^14*K0^2*M^4*u^8)/
       (41308323840000*b^2*Sqrt[969969*Pi]) - (11045641687*d^16*K0^2*M^4*u^8)/
       (37177491456000*b^2*Sqrt[969969*Pi]) - (41301563*d^18*K0^2*M^4*u^8)/
       (6465650688000*b^2*Sqrt[969969*Pi]) - (3461502472826641*K1^2*M^4*u^8)/
       (744293378949120000*b^2*Sqrt[969969*Pi]) - 
      (17309685961230997*d^4*K1^2*M^4*u^8)/(37214668947456000*b^2*
        Sqrt[969969*Pi]) + (6014897547321491*d^6*K1^2*M^4*u^8)/
       (6891605360640000*b^2*Sqrt[969969*Pi]) + 
      (254192904897973*d^8*K1^2*M^4*u^8)/(584217722880000*b^2*
        Sqrt[969969*Pi]) - (31370151268153*d^10*K1^2*M^4*u^8)/
       (53110702080000*b^2*Sqrt[969969*Pi]) - 
      (10642430052901*d^12*K1^2*M^4*u^8)/(185887457280000*b^2*
        Sqrt[969969*Pi]) - (7900463323*d^16*K1^2*M^4*u^8)/
       (21244280832000*b^2*Sqrt[969969*Pi]) - (6607546109*d^18*K1^2*M^4*u^8)/
       (743549829120000*b^2*Sqrt[969969*Pi]) - 
      (2390751095059151668706303*d^8*K0*K1*M^4*Sqrt[7/(138567*Pi)]*u^9)/
       (105340316083120326574080000*b^2) - (760095027676993*K0*K1*M^4*u^9)/
       (372146689474560000*b^2*Sqrt[969969*Pi]) - 
      (90991361916265997*d^2*K0*K1*M^4*u^9)/(1116440068423680000*b^2*
        Sqrt[969969*Pi]) - (10265454168861251*d^4*K0*K1*M^4*u^9)/
       (55822003421184000*b^2*Sqrt[969969*Pi]) + 
      (759125678849309*d^6*K0*K1*M^4*u^9)/(2147000131584000*b^2*
        Sqrt[969969*Pi]) + (79580570288718762627457861*d^8*K0*K1*M^4*u^9)/
       (245794070860614095339520000*b^2*Sqrt[969969*Pi]) - 
      (5168823342077*d^10*K0*K1*M^4*u^9)/(22306494873600*b^2*
        Sqrt[969969*Pi]) - (277864573061*d^12*K0*K1*M^4*u^9)/
       (12123095040000*b^2*Sqrt[969969*Pi]) + 
      (28959208241*d^14*K0*K1*M^4*u^9)/(7745310720000*b^2*Sqrt[969969*Pi]) - 
      (1013810387*d^16*K0*K1*M^4*u^9)/(7691894784000*b^2*Sqrt[969969*Pi]) - 
      (4897770569*d^18*K0*K1*M^4*u^9)/(1115324743680000*b^2*
        Sqrt[969969*Pi]) - (426351889*d^16*K0^2*M^4*Sqrt[7/(138567*Pi)]*u^10)/
       (254931369984000*b^2) - (77935199*d^18*K0^2*M^4*Sqrt[11/(88179*Pi)]*
        u^10)/(1784519589888000*b^2) + (66910525483*d^14*K1^2*M^4*
        Sqrt[11/(88179*Pi)]*u^10)/(2230649487360000*b^2) - 
      (892682443*d^18*K1^2*M^4*Sqrt[17/(57057*Pi)]*u^10)/
       (26767793848320000*b^2) - (58777626626896601*d^2*K0^2*M^4*u^10)/
       (8931520547389440000*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (285583367206549043*d^2*K1^2*M^4*u^10)/(26794561642168320000*
        Sqrt[969969]*b^2*Sqrt[Pi]) - (33028823958593*K0^2*M^4*u^10)/
       (198478234386432000*b^2*Sqrt[969969*Pi]) - 
      (36181821541989187*d^4*K0^2*M^4*u^10)/(2232880136847360000*b^2*
        Sqrt[969969*Pi]) + (1038312485270911*d^6*K0^2*M^4*u^10)/
       (34352002105344000*b^2*Sqrt[969969*Pi]) + 
      (683500719736139*d^8*K0^2*M^4*u^10)/(49074288721920000*b^2*
        Sqrt[969969*Pi]) - (12461257527617*d^10*K0^2*M^4*u^10)/
       (637328424960000*b^2*Sqrt[969969*Pi]) - 
      (4290490419403*d^12*K0^2*M^4*u^10)/(2230649487360000*b^2*
        Sqrt[969969*Pi]) + (114077671*d^14*K0^2*M^4*u^10)/
       (399114240000*b^2*Sqrt[969969*Pi]) - (58654985827871*K1^2*M^4*u^10)/
       (198478234386432000*b^2*Sqrt[969969*Pi]) - 
      (121979808666441317*d^4*K1^2*M^4*u^10)/(6698640410542080000*b^2*
        Sqrt[969969*Pi]) + (280788941836361011*d^6*K1^2*M^4*u^10)/
       (6698640410542080000*b^2*Sqrt[969969*Pi]) + 
      (655121759326313*d^8*K1^2*M^4*u^10)/(49074288721920000*b^2*
        Sqrt[969969*Pi]) - (12983015840153*d^10*K1^2*M^4*u^10)/
       (535355876966400*b^2*Sqrt[969969*Pi]) - 
      (2898970526789*d^12*K1^2*M^4*u^10)/(1338389692416000*b^2*
        Sqrt[969969*Pi]) - (419301706841*d^16*K1^2*M^4*u^10)/
       (26767793848320000*b^2*Sqrt[969969*Pi]) + 
      (3420627850919*d^8*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^11)/
       (12268572180480000*b^2) - (246828053687*d^10*K0*K1*M^4*
        Sqrt[13/(74613*Pi)]*u^11)/(477996318720000*b^2) + 
      (5063027*d^14*K0*K1*M^4*Sqrt[247/(3927*Pi)]*u^11)/
       (15933210624000*b^2) - (88306731173*K0*K1*M^4*u^11)/
       (1155735060480000*b^2*Sqrt[969969*Pi]) - 
      (2691130595655707*d^2*K0*K1*M^4*u^11)/(956948630077440000*b^2*
        Sqrt[969969*Pi]) - (2535092235574669*d^4*K0*K1*M^4*u^11)/
       (478474315038720000*b^2*Sqrt[969969*Pi]) + 
      (216170555362669*d^6*K0*K1*M^4*u^11)/(18402858270720000*b^2*
        Sqrt[969969*Pi]) - (362897706337*d^12*K0*K1*M^4*u^11)/
       (669194846208000*b^2*Sqrt[969969*Pi]) - 
      (24468463297*d^16*K0*K1*M^4*u^11)/(3345974231040000*b^2*
        Sqrt[969969*Pi]) - (52583719*d^18*K0*K1*M^4*u^11)/
       (290954280960000*b^2*Sqrt[969969*Pi]) - 
      (16543157*d^18*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^12)/
       (6691948462080000*b^2) + (1145369*d^18*K1^2*M^4*Sqrt[13/(74613*Pi)]*
        u^12)/(6691948462080000*b^2) - (74306207359*d^10*K0^2*M^4*
        Sqrt[17/(57057*Pi)]*u^12)/(3345974231040000*b^2) - 
      (736870259*d^16*K0^2*M^4*Sqrt[19/(51051*Pi)]*u^12)/
       (6691948462080000*b^2) - (321493633*d^16*K1^2*M^4*Sqrt[19/(51051*Pi)]*
        u^12)/(6691948462080000*b^2) - (118281068006183*d^2*K0^2*M^4*u^12)/
       (956948630077440000*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (12643371045761*d^2*K1^2*M^4*u^12)/(45568982384640000*Sqrt[969969]*b^2*
        Sqrt[Pi]) - (1973219267*K0^2*M^4*u^12)/(1012644052992000*b^2*
        Sqrt[969969*Pi]) - (787399445671*d^4*K0^2*M^4*u^12)/
       (2174883250176000*b^2*Sqrt[969969*Pi]) + 
      (159538046072299*d^6*K0^2*M^4*u^12)/(239237157519360000*b^2*
        Sqrt[969969*Pi]) + (392047729009*d^8*K0^2*M^4*u^12)/
       (1752653168640000*b^2*Sqrt[969969*Pi]) - 
      (4212173711*d^12*K0^2*M^4*u^12)/(209123389440000*b^2*Sqrt[969969*Pi]) - 
      (587453519*d^14*K0^2*M^4*u^12)/(185887457280000*b^2*Sqrt[969969*Pi]) - 
      (9689614418173*K1^2*M^4*u^12)/(956948630077440000*b^2*
        Sqrt[969969*Pi]) - (46201126271*d^4*K1^2*M^4*u^12)/
       (183323492352000*b^2*Sqrt[969969*Pi]) + 
      (8115698560883*d^6*K1^2*M^4*u^12)/(8860635463680000*b^2*
        Sqrt[969969*Pi]) + (2968986801421*d^8*K1^2*M^4*u^12)/
       (36805716541440000*b^2*Sqrt[969969*Pi]) - 
      (1499198814097*d^10*K1^2*M^4*u^12)/(3345974231040000*b^2*
        Sqrt[969969*Pi]) - (8245232227*d^12*K1^2*M^4*u^12)/
       (557662371840000*b^2*Sqrt[969969*Pi]) + 
      (1616441657*d^14*K1^2*M^4*u^12)/(238998159360000*b^2*Sqrt[969969*Pi]) + 
      (107100557*d^14*K0*K1*M^4*Sqrt[13/(74613*Pi)]*u^13)/
       (59749539840000*b^2) - (168943*d^10*K0*K1*M^4*Sqrt[1463/(663*Pi)]*
        u^13)/(1991651328000*b^2) - (266280348307*K0*K1*M^4*u^13)/
       (239237157519360000*b^2*Sqrt[969969*Pi]) - 
      (280649178263*d^2*K0*K1*M^4*u^13)/(8544184197120000*b^2*
        Sqrt[969969*Pi]) - (4361236163671*d^4*K0*K1*M^4*u^13)/
       (119618578759680000*b^2*Sqrt[969969*Pi]) + 
      (9908686450261*d^6*K0*K1*M^4*u^13)/(59809289379840000*b^2*
        Sqrt[969969*Pi]) - (6178305607*d^8*K0*K1*M^4*u^13)/
       (460071456768000*b^2*Sqrt[969969*Pi]) + 
      (13399127293*d^12*K0*K1*M^4*u^13)/(836493557760000*b^2*
        Sqrt[969969*Pi]) + (1597875007*d^16*K0*K1*M^4*u^13)/
       (557662371840000*b^2*Sqrt[969969*Pi]) + (12679789*d^18*K0*K1*M^4*u^13)/
       (139415592960000*b^2*Sqrt[969969*Pi]) + 
      (227518171*d^10*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^14)/
       (418246778880000*b^2) - (171053*d^18*K0^2*M^4*Sqrt[11/(88179*Pi)]*
        u^14)/(59749539840000*b^2) - (386369671*d^4*K1^2*M^4*
        Sqrt[17/(57057*Pi)]*u^14)/(1087441625088000*b^2) - 
      (53061341*d^6*K0^2*M^4*Sqrt[19/(51051*Pi)]*u^14)/
       (520080777216000*b^2) + (7590005639*d^6*K1^2*M^4*Sqrt[19/(51051*Pi)]*
        u^14)/(19936429793280000*b^2) - (2934103*d^14*K1^2*M^4*
        Sqrt[77/(12597*Pi)]*u^14)/(59749539840000*b^2) + 
      (13418033*d^8*K0^2*M^4*Sqrt[323/(3003*Pi)]*u^14)/
       (230035728384000*b^2) - (8050103*d^2*K0^2*M^4*u^14)/
       (14952322344960000*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (5613012337*d^2*K1^2*M^4*u^14)/(1068023024640000*Sqrt[969969]*b^2*
        Sqrt[Pi]) - (88665293*K0^2*M^4*u^14)/(4784743150387200*b^2*
        Sqrt[969969*Pi]) - (654288554279*d^4*K0^2*M^4*u^14)/
       (59809289379840000*b^2*Sqrt[969969*Pi]) - 
      (557349019*d^12*K0^2*M^4*u^14)/(83649355776000*b^2*Sqrt[969969*Pi]) - 
      (210877897*d^14*K0^2*M^4*u^14)/(46471864320000*b^2*Sqrt[969969*Pi]) - 
      (116297977*d^16*K0^2*M^4*u^14)/(167298711552000*b^2*Sqrt[969969*Pi]) - 
      (6874620791*K1^2*M^4*u^14)/(59809289379840000*b^2*Sqrt[969969*Pi]) + 
      (1416802897*d^8*K1^2*M^4*u^14)/(139415592960000*b^2*Sqrt[969969*Pi]) + 
      (246382987*d^10*K1^2*M^4*u^14)/(59749539840000*b^2*Sqrt[969969*Pi]) - 
      (2401328597*d^12*K1^2*M^4*u^14)/(418246778880000*b^2*Sqrt[969969*Pi]) - 
      (5590631*d^16*K1^2*M^4*u^14)/(9958256640000*b^2*Sqrt[969969*Pi]) - 
      (3473203*d^18*K1^2*M^4*u^14)/(139415592960000*b^2*Sqrt[969969*Pi]) + 
      (45334307*d^14*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^15)/
       (313685084160000*b^2) - (1583965217*d^10*K0*K1*M^4*Sqrt[17/(57057*Pi)]*
        u^15)/(6901071851520000*b^2) + (6197221*d^18*K0*K1*M^4*
        Sqrt[19/(51051*Pi)]*u^15)/(29904644689920000*b^2) - 
      (87968941*K0*K1*M^4*u^15)/(29904644689920000*b^2*Sqrt[969969*Pi]) + 
      (1866253307*d^2*K0*K1*M^4*u^15)/(59809289379840000*b^2*
        Sqrt[969969*Pi]) + (1574197753*d^4*K0*K1*M^4*u^15)/
       (1019476523520000*b^2*Sqrt[969969*Pi]) + 
      (10920682429*d^6*K0*K1*M^4*u^15)/(4077906094080000*b^2*
        Sqrt[969969*Pi]) - (2850189323*d^8*K0*K1*M^4*u^15)/
       (690107185152000*b^2*Sqrt[969969*Pi]) + (2969*d^10*K0*K1*M^4*u^15)/
       (185912496000*b^2*Sqrt[969969*Pi]) + (36786727*d^12*K0*K1*M^4*u^15)/
       (19605317760000*b^2*Sqrt[969969*Pi]) + (3979799*d^16*K0*K1*M^4*u^15)/
       (13941559296000*b^2*Sqrt[969969*Pi]) + (201616607*d^18*K0*K1*M^4*u^15)/
       (19936429793280000*b^2*Sqrt[969969*Pi]) - 
      (6043*d^12*K1^2*M^4*Sqrt[7/(138567*Pi)]*u^16)/(1194990796800*b^2) - 
      (3617*d^12*K0^2*M^4*Sqrt[17/(57057*Pi)]*u^16)/(1792486195200*b^2) - 
      (28214687*d^2*K0^2*M^4*Sqrt[19/(51051*Pi)]*u^16)/
       (59809289379840000*b^2) - (1472617*d^6*K0^2*M^4*Sqrt[19/(51051*Pi)]*
        u^16)/(358855736279040*b^2) - (42609373*d^16*K0^2*M^4*
        Sqrt[19/(51051*Pi)]*u^16)/(37805871882240000*b^2) - 
      (1879*d^18*K0^2*M^4*Sqrt[221/(4389*Pi)]*u^16)/(418246778880000*b^2) - 
      (75848519*d^2*K1^2*M^4*u^16)/(8544184197120000*Sqrt[969969]*b^2*
        Sqrt[Pi]) - (3115813*K0^2*M^4*u^16)/(19936429793280000*b^2*
        Sqrt[969969*Pi]) - (2643942053*d^4*K0^2*M^4*u^16)/
       (44856967034880000*b^2*Sqrt[969969*Pi]) + 
      (705738353*d^8*K0^2*M^4*u^16)/(6901071851520000*b^2*Sqrt[969969*Pi]) + 
      (16444159*d^10*K0^2*M^4*u^16)/(89624309760000*b^2*Sqrt[969969*Pi]) - 
      (26472973*d^14*K0^2*M^4*u^16)/(313685084160000*b^2*Sqrt[969969*Pi]) + 
      (120923441*d^16*K0^2*M^4*u^16)/(86953505329152000*b^2*
        Sqrt[969969*Pi]) - (9391439*K1^2*M^4*u^16)/(59809289379840000*b^2*
        Sqrt[969969*Pi]) - (121359013*d^4*K1^2*M^4*u^16)/
       (2136046049280000*b^2*Sqrt[969969*Pi]) - (1834673*d^6*K1^2*M^4*u^16)/
       (25559525376000*b^2*Sqrt[969969*Pi]) + (75653297*d^8*K1^2*M^4*u^16)/
       (766785761280000*b^2*Sqrt[969969*Pi]) + (35842271*d^10*K1^2*M^4*u^16)/
       (209123389440000*b^2*Sqrt[969969*Pi]) + (877*d^12*K1^2*M^4*u^16)/
       (516354048000*b^2*Sqrt[969969*Pi]) - (8277931*d^14*K1^2*M^4*u^16)/
       (104561694720000*b^2*Sqrt[969969*Pi]) - (7793209*d^16*K1^2*M^4*u^16)/
       (418246778880000*b^2*Sqrt[969969*Pi]) - (386999*d^18*K1^2*M^4*u^16)/
       (418246778880000*b^2*Sqrt[969969*Pi]) + 
      (26003*d^6*K0*K1*M^4*Sqrt[7/(138567*Pi)]*u^17)/(14563950336000*b^2) - 
      (34873*d^10*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^17)/(15684254208000*b^2) + 
      (7237*d^14*K0*K1*M^4*Sqrt[11/(88179*Pi)]*u^17)/(7842127104000*b^2) - 
      (K0*K1*M^4*Sqrt[19/(51051*Pi)]*u^17)/(33982550784000*b^2) + 
      (389*d^16*K0*K1*M^4*Sqrt[19/(51051*Pi)]*u^17)/(2614042368000*b^2) - 
      (K0*K1*M^4*u^17)/(1171812096000*b^2*Sqrt[969969*Pi]) + 
      (23993*d^2*K0*K1*M^4*u^17)/(135930203136000*b^2*Sqrt[969969*Pi]) + 
      (438377*d^4*K0*K1*M^4*u^17)/(101947652352000*b^2*Sqrt[969969*Pi]) - 
      (56653*d^8*K0*K1*M^4*u^17)/(7842127104000*b^2*Sqrt[969969*Pi]) + 
      (9011*d^12*K0*K1*M^4*u^17)/(7842127104000*b^2*Sqrt[969969*Pi]) + 
      (d^14*K0*K1*M^4*u^17)/(2253484800*b^2*Sqrt[969969*Pi]) + 
      (479*d^18*K0*K1*M^4*u^17)/(3485389824000*b^2*Sqrt[969969*Pi]) - 
      (d^2*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^18)/(2427325056000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^18)/(261404236800*b^2) - 
      (d^14*K0^2*M^4*Sqrt[11/(88179*Pi)]*u^18)/(62239104000*b^2) - 
      (d^2*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^18)/(2427325056000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^18)/(261404236800*b^2) - 
      (d^14*K1^2*M^4*Sqrt[11/(88179*Pi)]*u^18)/(62239104000*b^2) + 
      (d^8*K0^2*M^4*Sqrt[13/(74613*Pi)]*u^18)/(653510592000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[13/(74613*Pi)]*u^18)/(653510592000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[187/(5187*Pi)]*u^18)/(653510592000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[187/(5187*Pi)]*u^18)/(653510592000*b^2) - 
      (d^2*K0^2*M^4*u^18)/(8495637696000*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(8495637696000*Sqrt[969969]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^18)/(16991275392000*b^2*Sqrt[969969*Pi]) - 
      (197*d^4*K0^2*M^4*u^18)/(4247818848000*b^2*Sqrt[969969*Pi]) - 
      (73*d^6*K0^2*M^4*u^18)/(606831264000*b^2*Sqrt[969969*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(62239104000*b^2*Sqrt[969969*Pi]) + 
      (43*d^14*K0^2*M^4*u^18)/(1307021184000*b^2*Sqrt[969969*Pi]) - 
      (61*d^16*K0^2*M^4*u^18)/(1307021184000*b^2*Sqrt[969969*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(435673728000*b^2*Sqrt[969969*Pi]) - 
      (K1^2*M^4*u^18)/(16991275392000*b^2*Sqrt[969969*Pi]) - 
      (197*d^4*K1^2*M^4*u^18)/(4247818848000*b^2*Sqrt[969969*Pi]) - 
      (73*d^6*K1^2*M^4*u^18)/(606831264000*b^2*Sqrt[969969*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(62239104000*b^2*Sqrt[969969*Pi]) + 
      (43*d^14*K1^2*M^4*u^18)/(1307021184000*b^2*Sqrt[969969*Pi]) - 
      (61*d^16*K1^2*M^4*u^18)/(1307021184000*b^2*Sqrt[969969*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(435673728000*b^2*Sqrt[969969*Pi]))/Pi}, 6, 15, 
   1], SeriesData[p, 0, {(-1/256*(K0^2*M^5*Sqrt[Pi/969969]*u^3)/b^3 - 
      (25*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(256*b^3) - 
      (5*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(128*b^3) + 
      (5*K1^2*M^5*Sqrt[Pi/969969]*u^3)/(64*b^3) + 
      (5*d^4*K1^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(16*b^3) - 
      (37*d^6*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^3)/(64*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(21*Pi)/46189]*u^3)/(256*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(21*Pi)/46189]*u^3)/(256*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^3)/(64*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(39*Pi)/24871]*u^3)/(128*b^3) + 
      (5*d^2*K1^2*M^5*Sqrt[(51*Pi)/19019]*u^3)/(128*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(231*Pi)/4199]*u^3)/(128*b^3) + 
      (7621*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(107520*b^3) + 
      (194401*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(107520*b^3) + 
      (9181*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(10752*b^3) + 
      (21503*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(15360*b^3) - 
      (1267*d^6*K0*K1*M^5*Sqrt[(7*Pi)/138567]*u^4)/(1536*b^3) + 
      (1483*d^10*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^4)/(15360*b^3) + 
      (2183*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(107520*b^3) + 
      (421*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(840*b^3) - 
      (149*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(96*b^3) + 
      (6229*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(15360*b^3) + 
      (821*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(1920*b^3) + 
      (5801*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(1290240*b^3) + 
      (241427*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(1290240*b^3) + 
      (379*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(184320*b^3) + 
      (63313*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(184320*b^3) + 
      (193*d^4*K0^2*M^5*Sqrt[(11*Pi)/88179]*u^5)/(10752*b^3) - 
      (1405*d^6*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^5)/(18432*b^3) + 
      (787*d^4*K1^2*M^5*Sqrt[(247*Pi)/3927]*u^5)/(645120*b^3) + 
      (14293*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(645120*b^3) - 
      (25603*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(322560*b^3) + 
      (21887*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(92160*b^3) + 
      (2773*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(11520*b^3) - 
      (259*d^6*K0*K1*M^5*Sqrt[(7*Pi)/138567]*u^6)/(2304*b^3) + 
      (1553*d^2*K0*K1*M^5*Sqrt[(19*Pi)/51051]*u^6)/(80640*b^3) + 
      (3593*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(322560*b^3) + 
      (41849*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(322560*b^3) + 
      (215*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(9216*b^3) - 
      (1783*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(161280*b^3) - 
      (24683*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(322560*b^3) + 
      (20593*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(107520*b^3) - 
      (317*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(3840*b^3) - 
      (739*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(15360*b^3) + 
      (1231*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(46080*b^3) - 
      (5*d^6*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^7)/(288*b^3) + 
      (67*d^8*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^7)/(4608*b^3) - 
      (2741*d^4*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^7)/(322560*b^3) + 
      (137*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(26880*b^3) + 
      (61*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(3584*b^3) - 
      (487*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(20160*b^3) - 
      (191*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(11520*b^3) + 
      (139*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(11520*b^3) + 
      (151*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(23040*b^3) + 
      (137*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(32256*b^3) + 
      (1423*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(161280*b^3) + 
      (59*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(3840*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(1536*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(4608*b^3) - 
      (739*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(161280*b^3) - 
      (23*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(1280*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(1536*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(4608*b^3) + 
      (59*d^4*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^9)/(26880*b^3) - 
      (139*d^4*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^9)/(80640*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(221*Pi)/4389]*u^9)/(32256*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(1260*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(630*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(1260*b^3) + 
      (K0^2*M^5*Sqrt[Pi/969969]*u^11)/(1260*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(630*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(1260*b^3) - 
      (K1^2*M^5*Sqrt[Pi/969969]*u^11)/(1260*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(630*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(1260*b^3))/Pi, 0, 
    ((5*K1*M^5*Sqrt[(3*Pi)/323323]*u)/(64*b^3*E^u) + 
      (15*d^4*K1*M^5*Sqrt[(3*Pi)/323323]*u)/(16*b^3*E^u) - 
      (37*d^6*K1*M^5*Sqrt[(33*Pi)/29393]*u)/(64*b^3*E^u) + 
      (9*d^8*K1*M^5*Sqrt[(33*Pi)/29393]*u)/(64*b^3*E^u) + 
      (15*d^2*K1*M^5*Sqrt[(51*Pi)/19019]*u)/(128*b^3*E^u) + 
      (3*d^10*K1*M^5*Sqrt[(231*Pi)/4199]*u)/(128*b^3*E^u) + 
      (5*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(128*b^3*E^u) + 
      (15*d^4*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(32*b^3*E^u) + 
      (5*K1*M^5*Sqrt[(3*Pi)/323323]*u^2)/(64*b^3*E^u) + 
      (15*d^4*K1*M^5*Sqrt[(3*Pi)/323323]*u^2)/(16*b^3*E^u) - 
      (37*d^6*K0*M^5*Sqrt[(33*Pi)/29393]*u^2)/(128*b^3*E^u) + 
      (9*d^8*K0*M^5*Sqrt[(33*Pi)/29393]*u^2)/(128*b^3*E^u) - 
      (37*d^6*K1*M^5*Sqrt[(33*Pi)/29393]*u^2)/(64*b^3*E^u) + 
      (9*d^8*K1*M^5*Sqrt[(33*Pi)/29393]*u^2)/(64*b^3*E^u) + 
      (15*d^2*K0*M^5*Sqrt[(51*Pi)/19019]*u^2)/(256*b^3*E^u) + 
      (15*d^2*K1*M^5*Sqrt[(51*Pi)/19019]*u^2)/(128*b^3*E^u) + 
      (3*d^10*K0*M^5*Sqrt[(231*Pi)/4199]*u^2)/(256*b^3*E^u) + 
      (3*d^10*K1*M^5*Sqrt[(231*Pi)/4199]*u^2)/(128*b^3*E^u) + 
      (1123*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(47104*b^3) + 
      (20095*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(47104*b^3) + 
      (5*K0*M^5*Sqrt[(3*Pi)/323323]*u^3)/(128*b^3*E^u) + 
      (15*d^4*K0*M^5*Sqrt[(3*Pi)/323323]*u^3)/(32*b^3*E^u) - 
      (2099*d^6*K0^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(2944*b^3) + 
      (5323*d^8*K0^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(47104*b^3) + 
      (2725*d^10*K0^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(11776*b^3) + 
      (20049*d^2*K1*M^5*Sqrt[(3*Pi)/323323]*u^3)/(17920*b^3*E^u) + 
      (1149*d^4*K1*M^5*Sqrt[(3*Pi)/323323]*u^3)/(1792*b^3*E^u) - 
      (4737*d^6*K1*M^5*Sqrt[(3*Pi)/323323]*u^3)/(1280*b^3*E^u) + 
      (405*d^8*K1*M^5*Sqrt[(3*Pi)/323323]*u^3)/(512*b^3*E^u) + 
      (295*K1^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(11776*b^3) + 
      (8705*d^2*K1^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(23552*b^3) + 
      (1075*d^2*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^3)/(11776*b^3) + 
      (81*d^10*K1*M^5*Sqrt[(21*Pi)/46189]*u^3)/(512*b^3*E^u) - 
      (37*d^6*K0*M^5*Sqrt[(33*Pi)/29393]*u^3)/(128*b^3*E^u) + 
      (9*d^8*K0*M^5*Sqrt[(33*Pi)/29393]*u^3)/(128*b^3*E^u) + 
      (69*K1*M^5*Sqrt[(33*Pi)/29393]*u^3)/(17920*b^3*E^u) + 
      (205*d^8*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^3)/(1472*b^3) - 
      (1433*d^10*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^3)/(23552*b^3) - 
      (193*d^12*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^3)/(23552*b^3) + 
      (15*d^2*K0*M^5*Sqrt[(51*Pi)/19019]*u^3)/(256*b^3*E^u) + 
      (15*d^12*K0^2*M^5*Sqrt[(51*Pi)/19019]*u^3)/(47104*b^3) - 
      (191*d^6*K1^2*M^5*Sqrt[(51*Pi)/19019]*u^3)/(11776*b^3) + 
      (3*d^10*K0*M^5*Sqrt[(231*Pi)/4199]*u^3)/(256*b^3*E^u) - 
      (5*d^4*K1^2*M^5*Sqrt[(12597*Pi)/77]*u^3)/(23552*b^3) + 
      (2281*d^4*K0*M^5*Sqrt[Pi/969969]*u^4)/(7168*b^3*E^u) - 
      (52439*d^6*K0*M^5*Sqrt[Pi/969969]*u^4)/(10240*b^3*E^u) + 
      (373*d^8*K0*M^5*Sqrt[Pi/969969]*u^4)/(256*b^3*E^u) + 
      (317*K1*M^5*Sqrt[Pi/969969]*u^4)/(17920*b^3*E^u) + 
      (13807*d^2*K1*M^5*Sqrt[Pi/969969]*u^4)/(17920*b^3*E^u) - 
      (4391*d^6*K1*M^5*Sqrt[Pi/969969]*u^4)/(1280*b^3*E^u) + 
      (67667*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(21504*b^3) - 
      (5576275*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(3956736*b^3) - 
      (2670319*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(353280*b^3) + 
      (36403*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(309120*b^3) - 
      (294187*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(1318912*b^3) + 
      (1039*K0*M^5*Sqrt[(3*Pi)/323323]*u^4)/(35840*b^3*E^u) + 
      (88351*d^2*K0*M^5*Sqrt[(3*Pi)/323323]*u^4)/(143360*b^3*E^u) + 
      (701*d^4*K1*M^5*Sqrt[(3*Pi)/323323]*u^4)/(1792*b^3*E^u) + 
      (29*d^8*K1*M^5*Sqrt[(3*Pi)/323323]*u^4)/(512*b^3*E^u) + 
      (231613*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^4)/(19783680*b^3) + 
      (8787511*d^8*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^4)/(19783680*b^3) + 
      (5*d^10*K1*M^5*Sqrt[(133*Pi)/7293]*u^4)/(512*b^3*E^u) + 
      (25*d^10*K0*M^5*Sqrt[(231*Pi)/4199]*u^4)/(4096*b^3*E^u) + 
      (947*K0*M^5*Sqrt[Pi/969969]*u^5)/(35840*b^3*E^u) + 
      (68773*d^2*K0*M^5*Sqrt[Pi/969969]*u^5)/(143360*b^3*E^u) + 
      (181*d^4*K0*M^5*Sqrt[Pi/969969]*u^5)/(7168*b^3*E^u) - 
      (12319*d^6*K0*M^5*Sqrt[Pi/969969]*u^5)/(10240*b^3*E^u) + 
      (1607*d^10*K0*M^5*Sqrt[Pi/969969]*u^5)/(4096*b^3*E^u) + 
      (704807*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(19783680*b^3) - 
      (2771723*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(1413120*b^3) + 
      (95857*d^2*K1*M^5*Sqrt[Pi/969969]*u^5)/(172032*b^3*E^u) - 
      (91577*d^6*K1*M^5*Sqrt[Pi/969969]*u^5)/(61440*b^3*E^u) + 
      (48011*d^8*K1*M^5*Sqrt[Pi/969969]*u^5)/(122880*b^3*E^u) + 
      (17989*d^10*K1*M^5*Sqrt[Pi/969969]*u^5)/(40960*b^3*E^u) + 
      (1021396819*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(1187020800*b^3) - 
      (170485871*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(19783680*b^3) + 
      (14949211*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(5275648*b^3) + 
      (241416961*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(118702080*b^3) - 
      (2713*d^12*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^5)/(659456*b^3) + 
      (2573*d^4*K1*M^5*Sqrt[(13*Pi)/74613]*u^5)/(430080*b^3*E^u) + 
      (1297*K1*M^5*Sqrt[(17*Pi)/57057]*u^5)/(860160*b^3*E^u) + 
      (160189*d^2*K0^2*M^5*Sqrt[(19*Pi)/51051]*u^5)/(3956736*b^3) - 
      (6577*d^4*K0^2*M^5*Sqrt[(19*Pi)/51051]*u^5)/(494592*b^3) + 
      (1428941*d^8*K0^2*M^5*Sqrt[(19*Pi)/51051]*u^5)/(19783680*b^3) + 
      (94109*d^10*K0^2*M^5*Sqrt[(19*Pi)/51051]*u^5)/(19783680*b^3) + 
      (7094231*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^5)/(1187020800*b^3) + 
      (87641119*d^2*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^5)/(593510400*b^3) - 
      (23663*d^12*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^5)/(26378240*b^3) + 
      (d^8*K0*M^5*Sqrt[(143*Pi)/6783]*u^5)/(512*b^3*E^u) - 
      (84811*d^4*K0*M^5*Sqrt[Pi/969969]*u^6)/(215040*b^3*E^u) + 
      (14309*d^8*K0*M^5*Sqrt[Pi/969969]*u^6)/(61440*b^3*E^u) + 
      (863*d^10*K0*M^5*Sqrt[Pi/969969]*u^6)/(10240*b^3*E^u) - 
      (28411*K1*M^5*Sqrt[Pi/969969]*u^6)/(860160*b^3*E^u) + 
      (46441*d^4*K1*M^5*Sqrt[Pi/969969]*u^6)/(86016*b^3*E^u) + 
      (39756307*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(593510400*b^3) + 
      (959373361*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(593510400*b^3) + 
      (186122311*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(296755200*b^3) - 
      (100112533*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(19783680*b^3) + 
      (2453119*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(1720320*b^3) + 
      (31723709*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(23740416*b^3) - 
      (3611*d^6*K1*M^5*Sqrt[(7*Pi)/138567]*u^6)/(61440*b^3*E^u) - 
      (131*d^8*K1*M^5*Sqrt[(7*Pi)/138567]*u^6)/(24576*b^3*E^u) - 
      (211*d^6*K0*M^5*Sqrt[(11*Pi)/88179]*u^6)/(7680*b^3*E^u) - 
      (11621*d^2*K1*M^5*Sqrt[(11*Pi)/88179]*u^6)/(860160*b^3*E^u) - 
      (1873*d^12*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^6)/(1648640*b^3) + 
      (1223*K0*M^5*Sqrt[(13*Pi)/74613]*u^6)/(430080*b^3*E^u) + 
      (103*d^2*K0*M^5*Sqrt[(143*Pi)/6783]*u^6)/(43008*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(741*Pi)/1309]*u^6)/(8192*b^3*E^u) + 
      (109*d^2*K0*M^5*Sqrt[Pi/969969]*u^7)/(17920*b^3*E^u) + 
      (3229*d^4*K0*M^5*Sqrt[Pi/969969]*u^7)/(107520*b^3*E^u) - 
      (541*d^6*K0*M^5*Sqrt[Pi/969969]*u^7)/(7680*b^3*E^u) - 
      (9587*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(593510400*b^3) + 
      (28147817*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(296755200*b^3) + 
      (124364393*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(593510400*b^3) - 
      (10066321*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(19783680*b^3) + 
      (3833*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(344064*b^3) + 
      (5693341*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(29675520*b^3) + 
      (19121*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(13189120*b^3) - 
      (2369*d^4*K1*M^5*Sqrt[Pi/969969]*u^7)/(53760*b^3*E^u) - 
      (101*d^6*K1*M^5*Sqrt[Pi/969969]*u^7)/(3072*b^3*E^u) + 
      (373*d^10*K1*M^5*Sqrt[Pi/969969]*u^7)/(30720*b^3*E^u) + 
      (3500821*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(118702080*b^3) + 
      (38297219*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(59351040*b^3) + 
      (74341937*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(118702080*b^3) + 
      (150847*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(39567360*b^3) + 
      (23*K0*M^5*Sqrt[(3*Pi)/323323]*u^7)/(71680*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(3*Pi)/323323]*u^7)/(256*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(11*Pi)/88179]*u^7)/(480*b^3*E^u) + 
      (31*K1*M^5*Sqrt[(13*Pi)/74613]*u^7)/(53760*b^3*E^u) + 
      (29*d^2*K1*M^5*Sqrt[(17*Pi)/57057]*u^7)/(14336*b^3*E^u) - 
      (5189*d^4*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^7)/(1884160*b^3) - 
      (5604397*d^6*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^7)/(59351040*b^3) + 
      (40409*d^10*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^7)/(1978368*b^3) + 
      (d^8*K0*M^5*Sqrt[(133*Pi)/7293]*u^7)/(6144*b^3*E^u) + 
      (1357*K0*M^5*Sqrt[Pi/969969]*u^8)/(107520*b^3*E^u) + 
      (241*d^6*K0*M^5*Sqrt[Pi/969969]*u^8)/(7680*b^3*E^u) - 
      (1459*K1*M^5*Sqrt[Pi/969969]*u^8)/(107520*b^3*E^u) + 
      (89189*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(24729600*b^3) + 
      (3125687*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(21196800*b^3) - 
      (4603129*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(7418880*b^3) + 
      (2587789*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(14837760*b^3) + 
      (38321*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(9891840*b^3) - 
      (81*d^2*K1*M^5*Sqrt[(3*Pi)/323323]*u^8)/(35840*b^3*E^u) - 
      (29*d^6*K1*M^5*Sqrt[(11*Pi)/88179]*u^8)/(7680*b^3*E^u) + 
      (373967*d^10*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^8)/(29675520*b^3) + 
      (d^8*K0*M^5*Sqrt[(13*Pi)/74613]*u^8)/(5120*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(13*Pi)/74613]*u^8)/(15360*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(13*Pi)/74613]*u^8)/(5120*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(13*Pi)/74613]*u^8)/(15360*b^3*E^u) + 
      (29*d^2*K0*M^5*Sqrt[(17*Pi)/57057]*u^8)/(35840*b^3*E^u) + 
      (37*d^4*K1*M^5*Sqrt[(17*Pi)/57057]*u^8)/(10752*b^3*E^u) - 
      (173*d^4*K0*M^5*Sqrt[(19*Pi)/51051]*u^8)/(53760*b^3*E^u) + 
      (17581*d^2*K0*K1*M^5*Sqrt[(143*Pi)/6783]*u^8)/(16486400*b^3) - 
      (K0*M^5*Sqrt[Pi/969969]*u^9)/(1680*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/969969]*u^9)/(840*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/969969]*u^9)/(1680*b^3*E^u) - 
      (172031*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(10598400*b^3) + 
      (10429427*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(148377600*b^3) + 
      (179*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(15360*b^3) + 
      (167*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(282624*b^3) + 
      (K1*M^5*Sqrt[Pi/969969]*u^9)/(560*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/969969]*u^9)/(280*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/969969]*u^9)/(560*b^3*E^u) + 
      (164221*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(29675520*b^3) - 
      (796217*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(14837760*b^3) + 
      (1152973*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(29675520*b^3) + 
      (713*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(53760*b^3) + 
      (1487*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(1978368*b^3) + 
      (211*d^8*K0^2*M^5*Sqrt[(3*Pi)/323323]*u^9)/(471040*b^3) - 
      (43381*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^9)/(148377600*b^3) - 
      (3715*d^6*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^9)/(989184*b^3) + 
      (48677*d^2*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^9)/(14837760*b^3) - 
      (35209*d^4*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^9)/(9891840*b^3) + 
      (K0*M^5*Sqrt[Pi/969969]*u^10)/(420*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/969969]*u^10)/(210*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/969969]*u^10)/(420*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/969969]*u^10)/(420*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/969969]*u^10)/(210*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/969969]*u^10)/(420*b^3*E^u) - 
      (58283*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(111283200*b^3) + 
      (72643*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(15897600*b^3) + 
      (186191*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(55641600*b^3) - 
      (54293*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(3709440*b^3) + 
      (821*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(211968*b^3) + 
      (3257*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(1059840*b^3) + 
      (79*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(264960*b^3) - 
      (11021*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(13910400*b^3) + 
      (62591*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(15897600*b^3) - 
      (9337*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(3709440*b^3) - 
      (127*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(1236480*b^3) + 
      (41*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(322560*b^3) + 
      (31*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(1483776*b^3) + 
      (7369*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(9273600*b^3) - 
      (137129*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(37094400*b^3) + 
      (1031*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(7418880*b^3) + 
      (167*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(7418880*b^3) - 
      (6809*d^2*K0^2*M^5*Sqrt[(11*Pi)/88179]*u^11)/(111283200*b^3) - 
      (31*d^8*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^11)/(3709440*b^3) + 
      (3*d^6*K1^2*M^5*Sqrt[(57*Pi)/17017]*u^11)/(82432*b^3) + 
      (67*d^2*K1^2*M^5*Sqrt[(143*Pi)/6783]*u^11)/(12364800*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/969969]*u^12)/(2782080*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/(309120*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^12)/(556416*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^12)/(231840*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^12)/(927360*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^12)/(463680*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^12)/(1391040*b^3))/Pi, 
    ((((-163*I)/640)*d^8*K0*K1*M^5*Sqrt[3/(323323*Pi)]*u^3)/b^3 - 
      ((I/7680)*K0*K1*M^5*Sqrt[11/(88179*Pi)]*u^3)/b^3 - 
      (((21*I)/640)*d^10*K0*K1*M^5*Sqrt[21/(46189*Pi)]*u^3)/b^3 + 
      (((205*I)/3584)*d^6*K0*K1*M^5*Sqrt[51/(19019*Pi)]*u^3)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/969969]*u^3)/(128*b^3) - 
      (25*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(128*b^3) - 
      (5*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(64*b^3) + 
      (5*K1^2*M^5*Sqrt[Pi/969969]*u^3)/(32*b^3) + 
      (5*d^4*K1^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(8*b^3) - 
      (37*d^6*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^3)/(32*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(21*Pi)/46189]*u^3)/(128*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(21*Pi)/46189]*u^3)/(128*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^3)/(32*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(39*Pi)/24871]*u^3)/(64*b^3) + 
      (5*d^2*K1^2*M^5*Sqrt[(51*Pi)/19019]*u^3)/(64*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(231*Pi)/4199]*u^3)/(64*b^3) - 
      (((5557*I)/161280)*K0*K1*M^5*u^3)/(b^3*Sqrt[969969*Pi]) - 
      (((35239*I)/40320)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[969969*Pi]) - 
      (((5777*I)/20160)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[969969*Pi]) - 
      (((137*I)/512)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[969969*Pi]) + 
      (((167*I)/35840)*K0^2*M^5*Sqrt[3/(323323*Pi)]*u^4)/b^3 - 
      (((163*I)/1280)*d^8*K0^2*M^5*Sqrt[3/(323323*Pi)]*u^4)/b^3 + 
      (((641*I)/25600)*d^10*K1^2*M^5*Sqrt[7/(138567*Pi)]*u^4)/b^3 - 
      (((17839*I)/645120)*d^4*K0^2*M^5*Sqrt[13/(74613*Pi)]*u^4)/b^3 + 
      (((2797*I)/1612800)*K1^2*M^5*Sqrt[13/(74613*Pi)]*u^4)/b^3 - 
      (((21*I)/1280)*d^10*K0^2*M^5*Sqrt[21/(46189*Pi)]*u^4)/b^3 - 
      (((159*I)/89600)*d^4*K1^2*M^5*Sqrt[51/(19019*Pi)]*u^4)/b^3 + 
      (7621*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(53760*b^3) + 
      (194401*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(53760*b^3) + 
      (9181*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(5376*b^3) + 
      (21503*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(7680*b^3) - 
      (1267*d^6*K0*K1*M^5*Sqrt[(7*Pi)/138567]*u^4)/(768*b^3) + 
      (1483*d^10*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^4)/(7680*b^3) - 
      (((1471*I)/46080)*K0^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) - 
      (((35239*I)/80640)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) + 
      (((3985*I)/18432)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) + 
      (((1187*I)/896)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) + 
      (((251819*I)/537600)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) - 
      (((183721*I)/161280)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) + 
      (((302891*I)/537600)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) + 
      (((1901*I)/25600)*d^10*K0*K1*M^5*Sqrt[7/(138567*Pi)]*u^5)/b^3 - 
      (((154859*I)/1612800)*d^6*K0*K1*M^5*Sqrt[17/(57057*Pi)]*u^5)/b^3 + 
      (((766301*I)/3225600)*d^2*K0*K1*M^5*Sqrt[19/(51051*Pi)]*u^5)/b^3 + 
      (2183*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(53760*b^3) + 
      (421*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(420*b^3) - 
      (149*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(48*b^3) + 
      (6229*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(7680*b^3) + 
      (821*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(960*b^3) + 
      (5801*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(645120*b^3) + 
      (241427*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(645120*b^3) + 
      (379*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(92160*b^3) + 
      (63313*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(92160*b^3) + 
      (193*d^4*K0^2*M^5*Sqrt[(11*Pi)/88179]*u^5)/(5376*b^3) - 
      (1405*d^6*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^5)/(9216*b^3) + 
      (787*d^4*K1^2*M^5*Sqrt[(247*Pi)/3927]*u^5)/(322560*b^3) + 
      (((2939*I)/32256)*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) - 
      (((1843129*I)/645120)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) - 
      (((362*I)/525)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) - 
      (((969613*I)/537600)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) + 
      (((499363*I)/268800)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) + 
      (((17931*I)/89600)*d^6*K1^2*M^5*Sqrt[3/(323323*Pi)]*u^6)/b^3 + 
      (((2399*I)/12902400)*K0^2*M^5*Sqrt[13/(74613*Pi)]*u^6)/b^3 + 
      (((4359589*I)/15482880)*d^8*K1^2*M^5*Sqrt[13/(74613*Pi)]*u^6)/b^3 + 
      (((111367*I)/1612800)*d^4*K1^2*M^5*Sqrt[17/(57057*Pi)]*u^6)/b^3 + 
      (((603677*I)/19353600)*d^2*K0^2*M^5*Sqrt[19/(51051*Pi)]*u^6)/b^3 - 
      (((479951*I)/8601600)*d^2*K1^2*M^5*Sqrt[19/(51051*Pi)]*u^6)/b^3 + 
      (((661*I)/51200)*d^10*K0^2*M^5*Sqrt[21/(46189*Pi)]*u^6)/b^3 - 
      (((1831*I)/1843200)*K1^2*M^5*Sqrt[77/(12597*Pi)]*u^6)/b^3 + 
      (((7*I)/10240)*d^10*K1^2*M^5*Sqrt[133/(7293*Pi)]*u^6)/b^3 + 
      (14293*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(322560*b^3) - 
      (25603*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(161280*b^3) + 
      (21887*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(46080*b^3) + 
      (2773*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(5760*b^3) - 
      (259*d^6*K0*K1*M^5*Sqrt[(7*Pi)/138567]*u^6)/(1152*b^3) + 
      (1553*d^2*K0*K1*M^5*Sqrt[(19*Pi)/51051]*u^6)/(40320*b^3) + 
      (((2197543*I)/38707200)*K0^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) + 
      (((7255483*I)/19353600)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) - 
      (((55259*I)/100800)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) - 
      (((8572943*I)/4838400)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) + 
      (((68693*I)/67200)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) + 
      (((877*I)/122880)*K1^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) + 
      (((5166767*I)/25804800)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) - 
      (((71164801*I)/15482880)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) + 
      (((401*I)/19200)*d^10*K0*K1*M^5*Sqrt[7/(138567*Pi)]*u^7)/b^3 - 
      (((9679*I)/322560)*d^8*K0*K1*M^5*Sqrt[17/(57057*Pi)]*u^7)/b^3 - 
      (((807223*I)/46448640)*d^6*K0*K1*M^5*Sqrt[143/(6783*Pi)]*u^7)/b^3 + 
      (3593*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(161280*b^3) + 
      (41849*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(161280*b^3) + 
      (215*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(4608*b^3) - 
      (1783*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(80640*b^3) - 
      (24683*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(161280*b^3) + 
      (20593*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(53760*b^3) - 
      (317*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(1920*b^3) - 
      (739*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(7680*b^3) + 
      (1231*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(23040*b^3) - 
      (5*d^6*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^7)/(144*b^3) + 
      (67*d^8*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^7)/(2304*b^3) - 
      (2741*d^4*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^7)/(161280*b^3) + 
      (((37099*I)/725760)*K0*K1*M^5*u^7)/(b^3*Sqrt[969969*Pi]) + 
      (((19717*I)/57600)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[969969*Pi]) - 
      (((291937*I)/604800)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[969969*Pi]) + 
      (((549341981*I)/232243200)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[969969*Pi]) + 
      (((132017*I)/230400)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[969969*Pi]) + 
      (((43*I)/19200)*d^10*K0^2*M^5*Sqrt[7/(138567*Pi)]*u^8)/b^3 + 
      ((I/400)*d^10*K1^2*M^5*Sqrt[7/(138567*Pi)]*u^8)/b^3 + 
      (((3463*I)/403200)*d^8*K0^2*M^5*Sqrt[11/(88179*Pi)]*u^8)/b^3 - 
      (((172447*I)/1382400)*d^8*K1^2*M^5*Sqrt[11/(88179*Pi)]*u^8)/b^3 - 
      (((129683*I)/7257600)*d^2*K1^2*M^5*Sqrt[13/(74613*Pi)]*u^8)/b^3 + 
      (((300649*I)/7257600)*d^4*K1^2*M^5*Sqrt[13/(74613*Pi)]*u^8)/b^3 - 
      (((74281*I)/7257600)*d^6*K1^2*M^5*Sqrt[17/(57057*Pi)]*u^8)/b^3 - 
      (((137*I)/345600)*K1^2*M^5*Sqrt[119/(8151*Pi)]*u^8)/b^3 + 
      (137*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(13440*b^3) + 
      (61*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(1792*b^3) - 
      (487*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(10080*b^3) - 
      (191*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(5760*b^3) + 
      (139*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(5760*b^3) + 
      (151*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(11520*b^3) + 
      (((308741*I)/7257600)*K0^2*M^5*u^8)/(b^3*Sqrt[969969*Pi]) + 
      (((600437*I)/2419200)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[969969*Pi]) - 
      (((80347*I)/161280)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[969969*Pi]) + 
      (((100873*I)/1036800)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[969969*Pi]) + 
      (((12285851*I)/9676800)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[969969*Pi]) + 
      ((I/1920)*d^10*K0*K1*M^5*Sqrt[7/(138567*Pi)]*u^9)/b^3 + 
      (((29*I)/28350)*K0*K1*M^5*Sqrt[11/(88179*Pi)]*u^9)/b^3 + 
      (((4909*I)/806400)*d^8*K0*K1*M^5*Sqrt[19/(51051*Pi)]*u^9)/b^3 + 
      (137*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(16128*b^3) + 
      (1423*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(80640*b^3) + 
      (59*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(1920*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(768*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(2304*b^3) - 
      (739*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(80640*b^3) - 
      (23*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(640*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(768*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(2304*b^3) + 
      (59*d^4*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^9)/(13440*b^3) - 
      (139*d^4*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^9)/(40320*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(221*Pi)/4389]*u^9)/(16128*b^3) + 
      (((103*I)/51840)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[969969*Pi]) - 
      (((3797*I)/129600)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[969969*Pi]) + 
      (((5113*I)/453600)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[969969*Pi]) - 
      (((13193*I)/115200)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[969969*Pi]) + 
      (((29*I)/28350)*K0^2*M^5*Sqrt[11/(88179*Pi)]*u^10)/b^3 - 
      (((29*I)/9450)*d^4*K0^2*M^5*Sqrt[11/(88179*Pi)]*u^10)/b^3 + 
      (((29*I)/14175)*d^6*K0^2*M^5*Sqrt[11/(88179*Pi)]*u^10)/b^3 + 
      (((29*I)/9450)*d^4*K1^2*M^5*Sqrt[11/(88179*Pi)]*u^10)/b^3 - 
      (((29*I)/14175)*d^6*K1^2*M^5*Sqrt[11/(88179*Pi)]*u^10)/b^3 + 
      (((113*I)/604800)*K1^2*M^5*Sqrt[17/(57057*Pi)]*u^10)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(630*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(315*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(630*b^3) - 
      (((26179*I)/1814400)*K1^2*M^5*u^10)/(b^3*Sqrt[969969*Pi]) + 
      (K0^2*M^5*Sqrt[Pi/969969]*u^11)/(630*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(315*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(630*b^3) - 
      (K1^2*M^5*Sqrt[Pi/969969]*u^11)/(630*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(315*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(630*b^3))/Pi, 
    ((365*K1*M^5*Sqrt[(3*Pi)/323323]*u)/(2944*b^3*E^u) - 
      (27583*d^6*K1*M^5*Sqrt[(3*Pi)/323323]*u)/(5888*b^3*E^u) + 
      (319*d^8*K1*M^5*Sqrt[(33*Pi)/29393]*u)/(736*b^3*E^u) - 
      (3*d^12*K1*M^5*Sqrt[(33*Pi)/29393]*u)/(736*b^3*E^u) + 
      (1465*d^2*K1*M^5*Sqrt[(57*Pi)/17017]*u)/(11776*b^3*E^u) - 
      (285*d^4*K1*M^5*Sqrt[(57*Pi)/17017]*u)/(2944*b^3*E^u) - 
      (105*d^10*K1*M^5*Sqrt[(231*Pi)/4199]*u)/(11776*b^3*E^u) + 
      (1697*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(23552*b^3*E^u) + 
      (1471*d^2*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(1024*b^3*E^u) + 
      (60611*d^8*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(23552*b^3*E^u) - 
      (2727*d^10*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(23552*b^3*E^u) - 
      (435*d^12*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(23552*b^3*E^u) + 
      (365*K1*M^5*Sqrt[(3*Pi)/323323]*u^2)/(2944*b^3*E^u) - 
      (27583*d^6*K1*M^5*Sqrt[(3*Pi)/323323]*u^2)/(5888*b^3*E^u) + 
      (319*d^8*K1*M^5*Sqrt[(33*Pi)/29393]*u^2)/(736*b^3*E^u) - 
      (3*d^12*K1*M^5*Sqrt[(33*Pi)/29393]*u^2)/(736*b^3*E^u) - 
      (995*d^4*K0*M^5*Sqrt[(57*Pi)/17017]*u^2)/(23552*b^3*E^u) + 
      (1465*d^2*K1*M^5*Sqrt[(57*Pi)/17017]*u^2)/(11776*b^3*E^u) - 
      (285*d^4*K1*M^5*Sqrt[(57*Pi)/17017]*u^2)/(2944*b^3*E^u) - 
      (105*d^10*K1*M^5*Sqrt[(231*Pi)/4199]*u^2)/(11776*b^3*E^u) - 
      (37*d^6*K0*M^5*Sqrt[(3003*Pi)/323]*u^2)/(11776*b^3*E^u) - 
      (916361*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(18841600*b^3) - 
      (28273043*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(18841600*b^3) - 
      (33995441*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(18841600*b^3) - 
      (45345841*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(18841600*b^3) - 
      (2705587*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(18841600*b^3) + 
      (22931203*d^2*K1*M^5*Sqrt[Pi/969969]*u^3)/(3297280*b^3*E^u) - 
      (2541191*d^4*K1*M^5*Sqrt[Pi/969969]*u^3)/(1318912*b^3*E^u) - 
      (28486999*d^6*K1*M^5*Sqrt[Pi/969969]*u^3)/(1648640*b^3*E^u) + 
      (71406337*d^8*K1*M^5*Sqrt[Pi/969969]*u^3)/(6594560*b^3*E^u) - 
      (423701*d^12*K1*M^5*Sqrt[Pi/969969]*u^3)/(6594560*b^3*E^u) - 
      (1926247*K1^2*M^5*Sqrt[Pi/969969]*u^3)/(4710400*b^3) + 
      (1697*K0*M^5*Sqrt[(3*Pi)/323323]*u^3)/(23552*b^3*E^u) + 
      (1471*d^2*K0*M^5*Sqrt[(3*Pi)/323323]*u^3)/(1024*b^3*E^u) + 
      (60611*d^8*K0*M^5*Sqrt[(3*Pi)/323323]*u^3)/(23552*b^3*E^u) - 
      (2727*d^10*K0*M^5*Sqrt[(3*Pi)/323323]*u^3)/(23552*b^3*E^u) - 
      (435*d^12*K0*M^5*Sqrt[(3*Pi)/323323]*u^3)/(23552*b^3*E^u) + 
      (1742799*d^8*K0^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(18841600*b^3) + 
      (715613*K1*M^5*Sqrt[(3*Pi)/323323]*u^3)/(6594560*b^3*E^u) - 
      (33870779*d^2*K1^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(9420800*b^3) - 
      (1025803*d^4*K1^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(588800*b^3) + 
      (10337*d^14*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^3)/(18841600*b^3) - 
      (7860557*d^10*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^3)/(9420800*b^3) + 
      (99011*d^12*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^3)/(2355200*b^3) - 
      (779747*d^8*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^3)/(942080*b^3) + 
      (2077167*d^6*K0^2*M^5*Sqrt[(51*Pi)/19019]*u^3)/(18841600*b^3) - 
      (995*d^4*K0*M^5*Sqrt[(57*Pi)/17017]*u^3)/(23552*b^3*E^u) + 
      (3467*d^10*K1*M^5*Sqrt[(221*Pi)/4389]*u^3)/(659456*b^3*E^u) - 
      (37*d^6*K0*M^5*Sqrt[(3003*Pi)/323]*u^3)/(11776*b^3*E^u) + 
      (1663*d^6*K1^2*M^5*Sqrt[(8151*Pi)/119]*u^3)/(376832*b^3) - 
      (41*d^14*K1^2*M^5*Sqrt[(17017*Pi)/57]*u^3)/(9420800*b^3) + 
      (237113*K0*M^5*Sqrt[Pi/969969]*u^4)/(1648640*b^3*E^u) + 
      (852343*d^8*K0*M^5*Sqrt[Pi/969969]*u^4)/(206080*b^3*E^u) - 
      (112363*d^12*K0*M^5*Sqrt[Pi/969969]*u^4)/(6594560*b^3*E^u) + 
      (1131289*d^4*K1*M^5*Sqrt[Pi/969969]*u^4)/(1318912*b^3*E^u) + 
      (1518679*d^10*K1*M^5*Sqrt[Pi/969969]*u^4)/(659456*b^3*E^u) - 
      (96258341827*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(7913472000*b^3) + 
      (6984439727*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(114688000*b^3) - 
      (89932357769*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(4748083200*b^3) - 
      (1440654091*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(23740416000*b^3) + 
      (12198007*d^2*K0*M^5*Sqrt[(3*Pi)/323323]*u^4)/(13189120*b^3*E^u) + 
      (376253*K1*M^5*Sqrt[(3*Pi)/323323]*u^4)/(6594560*b^3*E^u) + 
      (4725481*d^2*K1*M^5*Sqrt[(3*Pi)/323323]*u^4)/(3297280*b^3*E^u) - 
      (7163173*d^6*K1*M^5*Sqrt[(3*Pi)/323323]*u^4)/(1648640*b^3*E^u) - 
      (43047*d^12*K1*M^5*Sqrt[(3*Pi)/323323]*u^4)/(6594560*b^3*E^u) - 
      (3120551409*d^2*K0*K1*M^5*Sqrt[(3*Pi)/323323]*u^4)/(527564800*b^3) - 
      (431099983*d^8*K0*K1*M^5*Sqrt[(3*Pi)/323323]*u^4)/(114688000*b^3) + 
      (94987*d^10*K0*M^5*Sqrt[(11*Pi)/88179]*u^4)/(2637824*b^3*E^u) - 
      (3211001*d^6*K0*M^5*Sqrt[(13*Pi)/74613]*u^4)/(6594560*b^3*E^u) - 
      (131490629*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^4)/(2637824000*b^3) - 
      (16809031*d^14*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^4)/(3391488000*b^3) - 
      (37319*d^4*K0*M^5*Sqrt[(39*Pi)/24871]*u^4)/(1318912*b^3*E^u) + 
      (916983*d^8*K1*M^5*Sqrt[(39*Pi)/24871]*u^4)/(6594560*b^3*E^u) + 
      (14051*K0*M^5*Sqrt[Pi/969969]*u^5)/(206080*b^3*E^u) + 
      (18233021*d^2*K0*M^5*Sqrt[Pi/969969]*u^5)/(13189120*b^3*E^u) - 
      (24694093*d^6*K0*M^5*Sqrt[Pi/969969]*u^5)/(6594560*b^3*E^u) + 
      (2064785*d^10*K0*M^5*Sqrt[Pi/969969]*u^5)/(2637824*b^3*E^u) + 
      (4957*d^12*K0*M^5*Sqrt[Pi/969969]*u^5)/(6594560*b^3*E^u) - 
      (271379477*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(52756480*b^3) - 
      (28633514471*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(7913472000*b^3) + 
      (2907268283*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(164864000*b^3) - 
      (7895589181*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(2637824000*b^3) - 
      (13715231*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(847872000*b^3) + 
      (15719191*d^2*K1*M^5*Sqrt[Pi/969969]*u^5)/(7913472*b^3*E^u) - 
      (27728167*d^4*K1*M^5*Sqrt[Pi/969969]*u^5)/(158269440*b^3*E^u) - 
      (9849899*d^6*K1*M^5*Sqrt[Pi/969969]*u^5)/(1978368*b^3*E^u) + 
      (323658487*d^8*K1*M^5*Sqrt[Pi/969969]*u^5)/(158269440*b^3*E^u) + 
      (40281193*d^10*K1*M^5*Sqrt[Pi/969969]*u^5)/(39567360*b^3*E^u) + 
      (266137*d^12*K1*M^5*Sqrt[Pi/969969]*u^5)/(52756480*b^3*E^u) - 
      (581651422267*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(1740963840000*b^3) - 
      (17528915337719*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(1740963840000*b^3) - 
      (18209710938191*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(1740963840000*b^3) + 
      (17685789122413*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(474808320000*b^3) - 
      (237862919389*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(474808320000*b^3) - 
      (820101559*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(67829760000*b^3) - 
      (16458246041*d^8*K1^2*M^5*Sqrt[(7*Pi)/138567]*u^5)/(67829760000*b^3) - 
      (135018193*d^12*K0^2*M^5*Sqrt[(11*Pi)/88179]*u^5)/(23740416000*b^3) - 
      (204977677*d^10*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^5)/(474808320*b^3) - 
      (57523086793*d^10*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^5)/(52756480000*b^3) + 
      (4223*d^4*K0*M^5*Sqrt[(17*Pi)/57057]*u^5)/(1318912*b^3*E^u) + 
      (926741*K1*M^5*Sqrt[(17*Pi)/57057]*u^5)/(158269440*b^3*E^u) - 
      (9717441*K0^2*M^5*Sqrt[(51*Pi)/19019]*u^5)/(2637824000*b^3) + 
      (4279*d^8*K0*M^5*Sqrt[(561*Pi)/1729]*u^5)/(1648640*b^3*E^u) - 
      (4677133*d^6*K0*M^5*Sqrt[Pi/969969]*u^6)/(4945920*b^3*E^u) + 
      (6756209*d^8*K0*M^5*Sqrt[Pi/969969]*u^6)/(22609920*b^3*E^u) + 
      (11650319*d^10*K0*M^5*Sqrt[Pi/969969]*u^6)/(39567360*b^3*E^u) - 
      (80671*K1*M^5*Sqrt[Pi/969969]*u^6)/(31653888*b^3*E^u) + 
      (5670089*d^2*K1*M^5*Sqrt[Pi/969969]*u^6)/(7913472*b^3*E^u) + 
      (2667719*d^4*K1*M^5*Sqrt[Pi/969969]*u^6)/(6881280*b^3*E^u) - 
      (12210697*d^6*K1*M^5*Sqrt[Pi/969969]*u^6)/(4945920*b^3*E^u) + 
      (146953031*d^8*K1*M^5*Sqrt[Pi/969969]*u^6)/(158269440*b^3*E^u) + 
      (17075483*d^10*K1*M^5*Sqrt[Pi/969969]*u^6)/(39567360*b^3*E^u) + 
      (1131379*d^12*K1*M^5*Sqrt[Pi/969969]*u^6)/(158269440*b^3*E^u) - 
      (801623308033*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(2611445760000*b^3) - 
      (10463439108113*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (1305722880000*b^3) - (17203971039319*d^4*K0*K1*M^5*Sqrt[Pi/969969]*
        u^6)/(2611445760000*b^3) + (1616465236301*d^6*K0*K1*M^5*
        Sqrt[Pi/969969]*u^6)/(59351040000*b^3) - 
      (369042231037*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(237404160000*b^3) - 
      (136436431171*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(13189120000*b^3) - 
      (99833960987*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(237404160000*b^3) + 
      (1699787*d^2*K0*M^5*Sqrt[(11*Pi)/88179]*u^6)/(39567360*b^3*E^u) - 
      (20605733*d^14*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^6)/(29675520000*b^3) + 
      (20453*d^12*K0*M^5*Sqrt[(13*Pi)/74613]*u^6)/(52756480*b^3*E^u) - 
      (1388213*d^4*K0*M^5*Sqrt[(19*Pi)/51051]*u^6)/(158269440*b^3*E^u) + 
      (2699*K0*M^5*Sqrt[(2431*Pi)/399]*u^6)/(158269440*b^3*E^u) + 
      (47833*K0*M^5*Sqrt[Pi/969969]*u^7)/(158269440*b^3*E^u) + 
      (15126263*d^4*K0*M^5*Sqrt[Pi/969969]*u^7)/(94961664*b^3*E^u) - 
      (2959543*d^6*K0*M^5*Sqrt[Pi/969969]*u^7)/(5935104*b^3*E^u) + 
      (71081729*d^8*K0*M^5*Sqrt[Pi/969969]*u^7)/(474808320*b^3*E^u) + 
      (4265*d^12*K0*M^5*Sqrt[Pi/969969]*u^7)/(1376256*b^3*E^u) - 
      (40781705663*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(652861440000*b^3) - 
      (215781758849*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(163215360000*b^3) + 
      (115682068297*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(29675520000*b^3) - 
      (5889441641*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(29675520000*b^3) - 
      (2858223919*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(1854720000*b^3) - 
      (15446657*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(29675520000*b^3) + 
      (30553*K1*M^5*Sqrt[Pi/969969]*u^7)/(1376256*b^3*E^u) + 
      (23204873*d^2*K1*M^5*Sqrt[Pi/969969]*u^7)/(118702080*b^3*E^u) - 
      (22440347*d^4*K1*M^5*Sqrt[Pi/969969]*u^7)/(474808320*b^3*E^u) + 
      (90920939*d^8*K1*M^5*Sqrt[Pi/969969]*u^7)/(474808320*b^3*E^u) + 
      (4103969*d^10*K1*M^5*Sqrt[Pi/969969]*u^7)/(39567360*b^3*E^u) - 
      (8718021973*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(195858432000*b^3) - 
      (7404932651219*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(3917168640000*b^3) - 
      (8271177816647*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(3917168640000*b^3) - 
      (34721922269*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(59351040000*b^3) - 
      (301467002789*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(118702080000*b^3) - 
      (2032293077*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(16957440000*b^3) + 
      (224879*d^2*K0*M^5*Sqrt[(7*Pi)/138567]*u^7)/(16957440*b^3*E^u) - 
      (5011213*d^14*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^7)/(118702080000*b^3) - 
      (9943959733*d^4*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^7)/(186531840000*b^3) + 
      (22192546729*d^6*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^7)/(39567360000*b^3) + 
      (217447*d^10*K0*M^5*Sqrt[(17*Pi)/57057]*u^7)/(39567360*b^3*E^u) - 
      (503772551*d^12*K0^2*M^5*Sqrt[(19*Pi)/51051]*u^7)/(118702080000*b^3) + 
      (31607*d^12*K1*M^5*Sqrt[(19*Pi)/51051]*u^7)/(158269440*b^3*E^u) - 
      (97417*d^6*K1*M^5*Sqrt[(143*Pi)/6783]*u^7)/(29675520*b^3*E^u) + 
      (141979*K0*M^5*Sqrt[Pi/969969]*u^8)/(11354112*b^3*E^u) - 
      (2810659*d^2*K0*M^5*Sqrt[Pi/969969]*u^8)/(373063680*b^3*E^u) + 
      (72352081*d^4*K0*M^5*Sqrt[Pi/969969]*u^8)/(2611445760*b^3*E^u) - 
      (16219549*d^6*K0*M^5*Sqrt[Pi/969969]*u^8)/(261144576*b^3*E^u) + 
      (83557*d^8*K0*M^5*Sqrt[Pi/969969]*u^8)/(8478720*b^3*E^u) + 
      (1459063*d^10*K0*M^5*Sqrt[Pi/969969]*u^8)/(79134720*b^3*E^u) + 
      (30083*d^12*K0*M^5*Sqrt[Pi/969969]*u^8)/(26378240*b^3*E^u) - 
      (1340767*K1*M^5*Sqrt[Pi/969969]*u^8)/(102009600*b^3*E^u) + 
      (3100661761*d^2*K1*M^5*Sqrt[Pi/969969]*u^8)/(39171686400*b^3*E^u) - 
      (524973763*d^4*K1*M^5*Sqrt[Pi/969969]*u^8)/(39171686400*b^3*E^u) + 
      (958429*d^8*K1*M^5*Sqrt[Pi/969969]*u^8)/(15482880*b^3*E^u) + 
      (4709329*d^10*K1*M^5*Sqrt[Pi/969969]*u^8)/(237404160*b^3*E^u) - 
      (20137333417*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(489646080000*b^3) - 
      (251647860679*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(279797760000*b^3) - 
      (159873663223*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(195858432000*b^3) + 
      (190597278101*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(59351040000*b^3) - 
      (145381783*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(618240000*b^3) - 
      (1917588923*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(29675520000*b^3) + 
      (4773803*d^14*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(59351040000*b^3) + 
      (11439*d^12*K1*M^5*Sqrt[(3*Pi)/323323]*u^8)/(26378240*b^3*E^u) - 
      (40874299*d^6*K1*M^5*Sqrt[(13*Pi)/74613]*u^8)/(3917168640*b^3*E^u) - 
      (4031936479*d^10*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^8)/(59351040000*b^3) - 
      (10806827*K0*M^5*Sqrt[Pi/969969]*u^9)/(3264307200*b^3*E^u) + 
      (629197031*d^2*K0*M^5*Sqrt[Pi/969969]*u^9)/(127307980800*b^3*E^u) + 
      (608715671*d^4*K0*M^5*Sqrt[Pi/969969]*u^9)/(63653990400*b^3*E^u) - 
      (223363121*d^6*K0*M^5*Sqrt[Pi/969969]*u^9)/(12730798080*b^3*E^u) + 
      (617909*d^8*K0*M^5*Sqrt[Pi/969969]*u^9)/(178053120*b^3*E^u) + 
      (154019*d^10*K0*M^5*Sqrt[Pi/969969]*u^9)/(59351040*b^3*E^u) + 
      (47*d^12*K0*M^5*Sqrt[Pi/969969]*u^9)/(164864*b^3*E^u) - 
      (2875916587*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(279797760000*b^3) - 
      (65247712913*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(979292160000*b^3) - 
      (135876035011*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(1958584320000*b^3) - 
      (1419863077*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(12718080000*b^3) - 
      (250936531*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(35610624000*b^3) + 
      (245099*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(8902656000*b^3) + 
      (53075137*K1*M^5*Sqrt[Pi/969969]*u^9)/(9792921600*b^3*E^u) - 
      (90971827*d^2*K1*M^5*Sqrt[Pi/969969]*u^9)/(127307980800*b^3*E^u) - 
      (14126159*d^4*K1*M^5*Sqrt[Pi/969969]*u^9)/(2767564800*b^3*E^u) - 
      (25381817*d^6*K1*M^5*Sqrt[Pi/969969]*u^9)/(4243599360*b^3*E^u) + 
      (161921*d^10*K1*M^5*Sqrt[Pi/969969]*u^9)/(59351040*b^3*E^u) + 
      (509*d^12*K1*M^5*Sqrt[Pi/969969]*u^9)/(1648640*b^3*E^u) - 
      (76427554051*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(489646080000*b^3) - 
      (203452100287*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(1958584320000*b^3) - 
      (5607424223*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(59351040000*b^3) - 
      (3193567439*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(22256640000*b^3) - 
      (66697949*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(7741440000*b^3) + 
      (2762623*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(89026560000*b^3) + 
      (45791*d^8*K1*M^5*Sqrt[(13*Pi)/74613]*u^9)/(178053120*b^3*E^u) + 
      (89123239*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^9)/(391716864000*b^3) + 
      (55443833*d^6*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^9)/(3709440000*b^3) + 
      (33884423*d^8*K0^2*M^5*Sqrt[(19*Pi)/51051]*u^9)/(59351040000*b^3) + 
      (89087*d^6*K1^2*M^5*Sqrt[(2431*Pi)/399]*u^9)/(430080000*b^3) + 
      (43726721*K0*M^5*Sqrt[Pi/969969]*u^10)/(15913497600*b^3*E^u) - 
      (301136939*d^2*K0*M^5*Sqrt[Pi/969969]*u^10)/(31826995200*b^3*E^u) - 
      (668663*d^6*K0*M^5*Sqrt[Pi/969969]*u^10)/(151557120*b^3*E^u) - 
      (88861*K1*M^5*Sqrt[Pi/969969]*u^10)/(28933632*b^3*E^u) + 
      (65371877*d^2*K1*M^5*Sqrt[Pi/969969]*u^10)/(6365399040*b^3*E^u) - 
      (13894775*d^4*K1*M^5*Sqrt[Pi/969969]*u^10)/(1273079808*b^3*E^u) + 
      (554549*d^6*K1*M^5*Sqrt[Pi/969969]*u^10)/(151557120*b^3*E^u) - 
      (89*d^8*K1*M^5*Sqrt[Pi/969969]*u^10)/(353280*b^3*E^u) + 
      (37*d^10*K1*M^5*Sqrt[Pi/969969]*u^10)/(141312*b^3*E^u) - 
      (1289149993*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(489646080000*b^3) - 
      (15929229241*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(489646080000*b^3) - 
      (17690607659*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(489646080000*b^3) + 
      (5907409429*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(44513280000*b^3) - 
      (739107197*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(44513280000*b^3) - 
      (384388421*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(133539840000*b^3) + 
      (151219*d^14*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(19077120000*b^3) + 
      (139*d^10*K0*M^5*Sqrt[(3*Pi)/323323]*u^10)/(1648640*b^3*E^u) + 
      (5*d^12*K0*M^5*Sqrt[(3*Pi)/323323]*u^10)/(329728*b^3*E^u) + 
      (2913067*d^4*K0*M^5*Sqrt[(11*Pi)/88179]*u^10)/(2893363200*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[(11*Pi)/88179]*u^10)/(235520*b^3*E^u) - 
      (509176729*d^10*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^10)/
       (133539840000*b^3) - (d^8*K0*M^5*Sqrt[(51*Pi)/19019]*u^10)/
       (206080*b^3*E^u) - (740777*K0*M^5*Sqrt[Pi/969969]*u^11)/
       (1136678400*b^3*E^u) - (5069609*d^4*K0*M^5*Sqrt[Pi/969969]*u^11)/
       (7956748800*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/969969]*u^11)/
       (412160*b^3*E^u) - (36169151*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (27202560000*b^3) + (362113783*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (81607680000*b^3) - (2410723411*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (244823040000*b^3) + (199472863*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (22256640000*b^3) - (156391049*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (66769920000*b^3) - (2632573*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (13353984000*b^3) - (907*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (1907712000*b^3) + (5189729*K1*M^5*Sqrt[Pi/969969]*u^11)/
       (7956748800*b^3*E^u) + (757937*d^4*K1*M^5*Sqrt[Pi/969969]*u^11)/
       (1136678400*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/969969]*u^11)/
       (412160*b^3*E^u) - (31709647*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (3278880000*b^3) + (217237861*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (29378764800*b^3) + (465643*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (69120000*b^3) - (8701709*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (3179520000*b^3) - (26603*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (33384960000*b^3) - (d^6*K0*M^5*Sqrt[(11*Pi)/88179]*u^11)/
       (309120*b^3*E^u) - (d^8*K0*M^5*Sqrt[(11*Pi)/88179]*u^11)/
       (1236480*b^3*E^u) + (d^10*K0*M^5*Sqrt[(11*Pi)/88179]*u^11)/
       (618240*b^3*E^u) - (d^6*K1*M^5*Sqrt[(11*Pi)/88179]*u^11)/
       (309120*b^3*E^u) - (d^8*K1*M^5*Sqrt[(11*Pi)/88179]*u^11)/
       (1236480*b^3*E^u) + (d^10*K1*M^5*Sqrt[(11*Pi)/88179]*u^11)/
       (618240*b^3*E^u) + (542077*d^8*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^11)/
       (22256640000*b^3) - (20687*d^10*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^11)/
       (103680000*b^3) + (307297*d^2*K0*M^5*Sqrt[(17*Pi)/57057]*u^11)/
       (3978374400*b^3*E^u) - (303007*d^2*K1*M^5*Sqrt[(17*Pi)/57057]*u^11)/
       (3978374400*b^3*E^u) - (920399*d^12*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^11)/
       (66769920000*b^3) + (42736513*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^11)/
       (734469120000*b^3) - (98236109*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (367234560000*b^3) + (38279*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (618240000*b^3) - (137387*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (2086560000*b^3) - (21899*d^14*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (33384960000*b^3) - (1148309*d^10*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^12)/
       (33384960000*b^3) + (26627*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^12)/
       (36723456000*b^3) - (2886619*d^4*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^12)/
       (91808640000*b^3) + (31613*d^6*K0*K1*M^5*Sqrt[(19*Pi)/51051]*u^12)/
       (483840000*b^3) + (2514047*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (61205760000*b^3) + (247253*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (1112832000*b^3) + (60079*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (1854720000*b^3) - (303113*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (5564160000*b^3) - (48791*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (5564160000*b^3) - (317*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (5564160000*b^3) - (100327*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (3991680000*b^3) + (89917*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (2782080000*b^3) - (57881*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (1043280000*b^3) - (2857*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (333849600*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (208656000*b^3) - (21127*d^2*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^13)/
       (2869020000*b^3) + (1147819*d^4*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^13)/
       (91808640000*b^3) - (184267*d^4*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^13)/
       (12241152000*b^3) + (1369*K0^2*M^5*Sqrt[(39*Pi)/24871]*u^13)/
       (2266880000*b^3) - (d^6*K1^2*M^5*Sqrt[(247*Pi)/3927]*u^13)/
       (24840000*b^3) - (K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (728640000*b^3) - (2239*d^2*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (45904320000*b^3) - (2923*d^4*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (45904320000*b^3) + (1039*d^6*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (4173120000*b^3) - (61*d^8*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (1391040000*b^3) - (599*d^10*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (4173120000*b^3) + (181*d^12*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (4173120000*b^3) + (37*d^14*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (4173120000*b^3) - (K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (13115520000*b^3) - (53*d^2*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (13115520000*b^3) + (13*d^6*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (1192320000*b^3) + (13*d^8*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (397440000*b^3) - (13*d^10*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (1192320000*b^3) - (13*d^12*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (1192320000*b^3) - (d^14*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (1192320000*b^3) - (K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (13115520000*b^3) - (53*d^2*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (13115520000*b^3) + (13*d^6*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (1192320000*b^3) + (13*d^8*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (397440000*b^3) - (13*d^10*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (1192320000*b^3) - (13*d^12*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (1192320000*b^3) - (d^14*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (1192320000*b^3) - (13*d^4*K0^2*M^5*Sqrt[(221*Pi)/4389]*u^15)/
       (13115520000*b^3) - (13*d^4*K1^2*M^5*Sqrt[(221*Pi)/4389]*u^15)/
       (13115520000*b^3))/Pi, 
    ((((-53019*I)/164864)*d^8*K0*K1*M^5*Sqrt[3/(323323*Pi)]*u^3)/b^3 + 
      (((29017*I)/29440)*d^10*K0*K1*M^5*Sqrt[3/(323323*Pi)]*u^3)/b^3 - 
      (((5593450367*I)/46516377600)*d^6*K0*K1*M^5*Sqrt[13/(74613*Pi)]*u^3)/
       b^3 + (((28521277*I)/2696601600)*K0*K1*M^5*Sqrt[17/(57057*Pi)]*u^3)/
       b^3 + (((15*I)/23552)*d^12*K0*K1*M^5*Sqrt[399/(2431*Pi)]*u^3)/b^3 + 
      (725*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(736*b^3) + 
      (17335*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(23552*b^3) - 
      (3301*d^6*K0^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(2944*b^3) + 
      (3391*d^8*K0^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(23552*b^3) + 
      (755*K1^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(5888*b^3) + 
      (4595*d^2*K1^2*M^5*Sqrt[(21*Pi)/46189]*u^3)/(11776*b^3) - 
      (5813*d^6*K1^2*M^5*Sqrt[(21*Pi)/46189]*u^3)/(5888*b^3) - 
      (905*d^4*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^3)/(11776*b^3) + 
      (617*d^8*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^3)/(1472*b^3) + 
      (499*d^10*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^3)/(11776*b^3) - 
      (193*d^12*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^3)/(11776*b^3) + 
      (15*d^12*K0^2*M^5*Sqrt[(51*Pi)/19019]*u^3)/(23552*b^3) + 
      (59*d^10*K0^2*M^5*Sqrt[(57*Pi)/17017]*u^3)/(2944*b^3) + 
      (11*K0^2*M^5*Sqrt[(77*Pi)/12597]*u^3)/(23552*b^3) - 
      (((8328556867*I)/62021836800)*K0*K1*M^5*u^3)/(b^3*Sqrt[969969*Pi]) + 
      (((3566323*I)/2266880)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[969969*Pi]) + 
      (((22019099*I)/9067520)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[969969*Pi]) - 
      (((220028321629*I)/46516377600)*d^6*K0*K1*M^5*u^3)/
       (b^3*Sqrt[969969*Pi]) - (((75551989*I)/86553600)*d^6*K1^2*M^5*
        Sqrt[11/(88179*Pi)]*u^4)/b^3 + (((5191*I)/58880)*d^10*K0^2*M^5*
        Sqrt[17/(57057*Pi)]*u^4)/b^3 + (((2459*I)/942080)*d^12*K1^2*M^5*
        Sqrt[19/(51051*Pi)]*u^4)/b^3 - (((3043*I)/329728)*d^8*K0^2*M^5*
        Sqrt[51/(19019*Pi)]*u^4)/b^3 + (1259873*d^2*K0*K1*M^5*Sqrt[Pi/969969]*
        u^4)/(107520*b^3) - (508363*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (1978368*b^3) - (1432531*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (44160*b^3) + (12759361*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (2472960*b^3) - (294187*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (659456*b^3) + (14161949*d^8*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^4)/
       (9891840*b^3) + (60169*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^4)/
       (1978368*b^3) + (((1280777*I)/54405120)*K0^2*M^5*u^4)/
       (b^3*Sqrt[969969*Pi]) + (((731683*I)/906752)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[969969*Pi]) + (((22231619*I)/18135040)*d^4*K0^2*M^5*u^4)/
       (b^3*Sqrt[969969*Pi]) - (((21845647*I)/6800640)*d^6*K0^2*M^5*u^4)/
       (b^3*Sqrt[969969*Pi]) + (((30109*I)/235520)*d^12*K0^2*M^5*u^4)/
       (b^3*Sqrt[969969*Pi]) + (((9461882191*I)/68550451200)*K1^2*M^5*u^4)/
       (b^3*Sqrt[969969*Pi]) + (((11221151549*I)/3427522560)*d^2*K1^2*M^5*
        u^4)/(b^3*Sqrt[969969*Pi]) + (((62778953119*I)/68550451200)*d^4*K1^2*
        M^5*u^4)/(b^3*Sqrt[969969*Pi]) + (((269089633*I)/98918400)*d^8*K1^2*
        M^5*u^4)/(b^3*Sqrt[969969*Pi]) + (((61928677*I)/24729600)*d^10*K1^2*
        M^5*u^4)/(b^3*Sqrt[969969*Pi]) + (261463*K0^2*M^5*Sqrt[Pi/969969]*
        u^5)/(1978368*b^3) + (30091043*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^5)/
       (9891840*b^3) + (5381*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(61824*b^3) + 
      (39184307*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(9891840*b^3) + 
      (14477447*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(9891840*b^3) + 
      (142795769*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(593510400*b^3) + 
      (1831765891*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(296755200*b^3) - 
      (65122807*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(3297280*b^3) + 
      (224482241*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^5)/(39567360*b^3) - 
      (865949*d^6*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^5)/(706560*b^3) + 
      (31794091*d^4*K1^2*M^5*Sqrt[(7*Pi)/138567]*u^5)/(84787200*b^3) + 
      (27507029*d^10*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^5)/(59351040*b^3) - 
      (2713*d^12*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^5)/(329728*b^3) - 
      (23663*d^12*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^5)/(13189120*b^3) + 
      (((4517709487*I)/17137612800)*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) + 
      (((341873085199*I)/68550451200)*d^2*K0*K1*M^5*u^5)/
       (b^3*Sqrt[969969*Pi]) - (((104345100947*I)/68550451200)*d^4*K0*K1*M^5*
        u^5)/(b^3*Sqrt[969969*Pi]) - (((126353666123*I)/11425075200)*d^6*K0*
        K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) + 
      (((89258369*I)/16486400)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) + 
      (((38003851*I)/19783680)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) - 
      (((142601*I)/32972800)*d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) + 
      (((14494559*I)/4570030080)*K0^2*M^5*Sqrt[19/(51051*Pi)]*u^6)/b^3 - 
      (((537431*I)/593510400)*d^12*K1^2*M^5*Sqrt[19/(51051*Pi)]*u^6)/b^3 - 
      (((35963*I)/65945600)*d^12*K0^2*M^5*Sqrt[57/(17017*Pi)]*u^6)/b^3 + 
      (((135283*I)/12902400)*d^8*K1^2*M^5*Sqrt[221/(4389*Pi)]*u^6)/b^3 + 
      (59480647*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(296755200*b^3) + 
      (1285130641*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(296755200*b^3) + 
      (21541453*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(21196800*b^3) - 
      (123463973*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(9891840*b^3) + 
      (204397*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(57344*b^3) - 
      (1873*d^12*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^6)/(824320*b^3) + 
      (623771*d^10*K0*K1*M^5*Sqrt[(323*Pi)/3003]*u^6)/(59351040*b^3) + 
      (((142566635279*I)/137100902400)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[969969*Pi]) - (((15886905707*I)/19585843200)*d^4*K0^2*M^5*
        u^6)/(b^3*Sqrt[969969*Pi]) - (((123339809497*I)/68550451200)*d^6*K0^2*
        M^5*u^6)/(b^3*Sqrt[969969*Pi]) + (((137108117*I)/89026560)*d^8*K0^2*
        M^5*u^6)/(b^3*Sqrt[969969*Pi]) + (((756053*I)/593510400)*d^10*K0^2*
        M^5*u^6)/(b^3*Sqrt[969969*Pi]) + (((231389677*I)/8568806400)*K1^2*M^5*
        u^6)/(b^3*Sqrt[969969*Pi]) + (((300530522381*I)/137100902400)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) + 
      (((78522175873*I)/27420180480)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[969969*Pi]) - (((679628994589*I)/68550451200)*d^6*K1^2*M^5*
        u^6)/(b^3*Sqrt[969969*Pi]) + (((1502518811*I)/593510400)*d^10*K1^2*
        M^5*u^6)/(b^3*Sqrt[969969*Pi]) - (((783842377*I)/634726400)*d^6*K0*K1*
        M^5*Sqrt[3/(323323*Pi)]*u^7)/b^3 + (((1451868199*I)/182801203200)*K0*
        K1*M^5*Sqrt[13/(74613*Pi)]*u^7)/b^3 + 
      (((9280841*I)/89026560)*d^10*K0*K1*M^5*Sqrt[13/(74613*Pi)]*u^7)/b^3 + 
      (1415299*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(42393600*b^3) - 
      (13672721*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(9891840*b^3) + 
      (18787*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(57344*b^3) + 
      (19121*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(6594560*b^3) + 
      (1532389*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(59351040*b^3) + 
      (31484711*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(29675520*b^3) - 
      (102624077*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(29675520*b^3) + 
      (65775449*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(59351040*b^3) + 
      (150847*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(19783680*b^3) + 
      (1057207*d^4*K1^2*M^5*Sqrt[(3*Pi)/323323]*u^7)/(6594560*b^3) + 
      (425683*d^10*K1^2*M^5*Sqrt[(3*Pi)/323323]*u^7)/(1648640*b^3) + 
      (611981*d^10*K0^2*M^5*Sqrt[(11*Pi)/88179]*u^7)/(14837760*b^3) - 
      (20303*d^4*K0^2*M^5*Sqrt[(209*Pi)/4641]*u^7)/(296755200*b^3) + 
      (347771*d^2*K0^2*M^5*Sqrt[(247*Pi)/3927]*u^7)/(148377600*b^3) + 
      (((241741*I)/309657600)*K0*K1*M^5*u^7)/(b^3*Sqrt[969969*Pi]) + 
      (((119063780767*I)/102825676800)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[969969*Pi]) + (((2122459529*I)/3808358400)*d^4*K0*K1*M^5*
        u^7)/(b^3*Sqrt[969969*Pi]) + (((186304333*I)/333849600)*d^8*K0*K1*M^5*
        u^7)/(b^3*Sqrt[969969*Pi]) - (((4117481*I)/148377600)*d^12*K0*K1*M^5*
        u^7)/(b^3*Sqrt[969969*Pi]) - (((60547121*I)/3808358400)*d^4*K0^2*M^5*
        Sqrt[13/(74613*Pi)]*u^8)/b^3 + (((1597523*I)/2374041600)*d^12*K0^2*
        M^5*Sqrt[13/(74613*Pi)]*u^8)/b^3 - 
      (((1197146241749*I)/26734675968000)*d^6*K0^2*M^5*Sqrt[17/(57057*Pi)]*
        u^8)/b^3 + (((12048403*I)/534159360)*d^8*K1^2*M^5*Sqrt[19/(51051*Pi)]*
        u^8)/b^3 + (((65903*I)/3709440)*d^10*K1^2*M^5*Sqrt[19/(51051*Pi)]*
        u^8)/b^3 + (278249*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(12364800*b^3) + 
      (2934983*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(8243200*b^3) + 
      (16503329*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(74188800*b^3) - 
      (957527*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(741888*b^3) + 
      (4405369*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(14837760*b^3) + 
      (38321*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(4945920*b^3) + 
      (259667*d^8*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^8)/(7418880*b^3) + 
      (((2546232979*I)/68550451200)*K0^2*M^5*u^8)/(b^3*Sqrt[969969*Pi]) + 
      (((1548593413*I)/20565135360)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[969969*Pi]) + 
      (((26060531894773*I)/26734675968000)*d^6*K0^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) - (((113426813*I)/381542400)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) + (((80695553*I)/445132800)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) - (((28624471*I)/2374041600)*d^12*K0^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) - (((358560871*I)/11217346560)*K1^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) + (((62670889579*I)/154238515200)*d^2*K1^2*M^5*
        u^8)/(b^3*Sqrt[969969*Pi]) + (((116923765559*I)/308477030400)*d^4*
        K1^2*M^5*u^8)/(b^3*Sqrt[969969*Pi]) - 
      (((233962165711*I)/154238515200)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) - (((19511*I)/7418880)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) + (((139*I)/588800)*d^12*K0*K1*M^5*
        Sqrt[3/(323323*Pi)]*u^9)/b^3 + (((8422955*I)/6169540608)*K0*K1*M^5*
        Sqrt[13/(74613*Pi)]*u^9)/b^3 + (381347*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (74188800*b^3) - (222347*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (37094400*b^3) + (558221*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (10598400*b^3) - (201787*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (2472960*b^3) + (1093*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(235520*b^3) + 
      (23*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(960*b^3) + 
      (167*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(141312*b^3) - 
      (175169*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(4945920*b^3) - 
      (1196141*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(7418880*b^3) + 
      (1181953*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(14837760*b^3) + 
      (487*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(17920*b^3) + 
      (1487*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^9)/(989184*b^3) - 
      (3613*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^9)/(14837760*b^3) + 
      (39707*d^2*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^9)/(7418880*b^3) + 
      (((4062128101*I)/154238515200)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[969969*Pi]) + (((5415735823*I)/38559628800)*d^4*K0*K1*M^5*
        u^9)/(b^3*Sqrt[969969*Pi]) - (((1075993397*I)/3505420800)*d^6*K0*K1*
        M^5*u^9)/(b^3*Sqrt[969969*Pi]) - (((79153*I)/95385600)*d^8*K0*K1*M^5*
        u^9)/(b^3*Sqrt[969969*Pi]) + (((9090877*I)/74188800)*d^10*K0*K1*M^5*
        u^9)/(b^3*Sqrt[969969*Pi]) + (((263*I)/7418880)*d^12*K0^2*M^5*
        Sqrt[11/(88179*Pi)]*u^10)/b^3 - (((28823663647*I)/29305317888000)*
        K1^2*M^5*Sqrt[13/(74613*Pi)]*u^10)/b^3 + 
      (((1583*I)/37094400)*d^12*K1^2*M^5*Sqrt[13/(74613*Pi)]*u^10)/b^3 + 
      (((34945*I)/26707968)*d^8*K1^2*M^5*Sqrt[19/(51051*Pi)]*u^10)/b^3 - 
      (((243787*I)/1836172800)*d^4*K1^2*M^5*Sqrt[323/(3003*Pi)]*u^10)/b^3 + 
      (74197*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(55641600*b^3) + 
      (243541*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(55641600*b^3) + 
      (252431*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(27820800*b^3) - 
      (54293*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(1854720*b^3) + 
      (821*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(105984*b^3) + 
      (3257*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(529920*b^3) + 
      (79*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(132480*b^3) + 
      (((176559847*I)/14021683200)*K0^2*M^5*u^10)/(b^3*Sqrt[969969*Pi]) - 
      (((7594105859*I)/154238515200)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[969969*Pi]) + (((1124200943*I)/19279814400)*d^4*K0^2*M^5*
        u^10)/(b^3*Sqrt[969969*Pi]) - (((156932359*I)/15423851520)*d^6*K0^2*
        M^5*u^10)/(b^3*Sqrt[969969*Pi]) - (((499663*I)/24729600)*d^8*K0^2*M^5*
        u^10)/(b^3*Sqrt[969969*Pi]) + (((1852693*I)/222566400)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[969969*Pi]) - (((999096751*I)/3256146432000)*K1^2*M^5*
        u^10)/(b^3*Sqrt[969969*Pi]) + (((3245219629*I)/51412838400)*d^2*K1^2*
        M^5*u^10)/(b^3*Sqrt[969969*Pi]) - (((3187691581*I)/77119257600)*d^6*
        K1^2*M^5*u^10)/(b^3*Sqrt[969969*Pi]) + 
      (((390683*I)/44513280)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[969969*Pi]) + 
      (((107*I)/1030400)*d^12*K0*K1*M^5*Sqrt[3/(323323*Pi)]*u^11)/b^3 - 
      (((89*I)/772800)*d^8*K0*K1*M^5*Sqrt[11/(88179*Pi)]*u^11)/b^3 - 
      (((9887*I)/28562688)*d^6*K0*K1*M^5*Sqrt[13/(74613*Pi)]*u^11)/b^3 + 
      ((I/2649600)*d^10*K0*K1*M^5*Sqrt[2261/(429*Pi)]*u^11)/b^3 + 
      (5539*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(6955200*b^3) + 
      (570617*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(55641600*b^3) - 
      (9337*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(1854720*b^3) - 
      (127*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(618240*b^3) + 
      (41*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(161280*b^3) + 
      (31*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(741888*b^3) - 
      (3671*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(4636800*b^3) + 
      (13007*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(2060800*b^3) - 
      (181289*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(18547200*b^3) + 
      (1031*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(3709440*b^3) + 
      (167*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(3709440*b^3) - 
      (26143*d^2*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^11)/(55641600*b^3) - 
      (31*d^8*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^11)/(1854720*b^3) + 
      (3*d^6*K1^2*M^5*Sqrt[(57*Pi)/17017]*u^11)/(41216*b^3) + 
      (((1480079*I)/1204988400)*K0*K1*M^5*u^11)/(b^3*Sqrt[969969*Pi]) - 
      (((219175427*I)/38559628800)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[969969*Pi]) + (((174630569*I)/19279814400)*d^4*K0*K1*M^5*
        u^11)/(b^3*Sqrt[969969*Pi]) - (((7249765553*I)/42608389824000)*d^10*
        K0^2*M^5*Sqrt[19/(51051*Pi)]*u^12)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/969969]*u^12)/(1391040*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/(154560*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^12)/(278208*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^12)/(115920*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^12)/(463680*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^12)/(231840*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^12)/(695520*b^3) + 
      (((19093*I)/15649200)*K0^2*M^5*u^12)/(b^3*Sqrt[969969*Pi]) - 
      (((1437131*I)/240997680)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[969969*Pi]) + 
      (((4017641*I)/481995360)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[969969*Pi]) - 
      (((287057*I)/80332560)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[969969*Pi]) - 
      (((463*I)/5216400)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[969969*Pi]) + 
      (((139950948707*I)/42608389824000)*d^10*K0^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) + ((I/55200)*d^12*K0^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) - (((19093*I)/15649200)*K1^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) + (((7205491*I)/1204988400)*d^2*K1^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) - (((19834447*I)/2409976800)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) + (((467183*I)/133887600)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) - (((463*I)/5216400)*d^8*K1^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) + ((I/19320)*d^10*K1^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) + ((I/55200)*d^12*K1^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]))/Pi, 
    ((-3167089*d^2*K1*M^5*Sqrt[(3*Pi)/323323]*u)/(1177600*b^3*E^u) - 
      (3824193*d^4*K1*M^5*Sqrt[(3*Pi)/323323]*u)/(1177600*b^3*E^u) + 
      (545561*d^6*K1*M^5*Sqrt[(3*Pi)/323323]*u)/(47104*b^3*E^u) - 
      (78327*d^8*K1*M^5*Sqrt[(21*Pi)/46189]*u)/(235520*b^3*E^u) - 
      (7713*K1*M^5*Sqrt[(33*Pi)/29393]*u)/(1177600*b^3*E^u) - 
      (351829*d^10*K1*M^5*Sqrt[(33*Pi)/29393]*u)/(1177600*b^3*E^u) + 
      (11443*d^12*K1*M^5*Sqrt[(33*Pi)/29393]*u)/(1177600*b^3*E^u) - 
      (7019*d^14*K1*M^5*Sqrt[(33*Pi)/29393]*u)/(1177600*b^3*E^u) - 
      (3239*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(51200*b^3*E^u) - 
      (5044027*d^2*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(2355200*b^3*E^u) + 
      (20444647*d^6*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(2355200*b^3*E^u) - 
      (257525*d^10*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(94208*b^3*E^u) + 
      (13589*d^12*K0*M^5*Sqrt[(3*Pi)/323323]*u^2)/(588800*b^3*E^u) - 
      (3167089*d^2*K1*M^5*Sqrt[(3*Pi)/323323]*u^2)/(1177600*b^3*E^u) - 
      (3824193*d^4*K1*M^5*Sqrt[(3*Pi)/323323]*u^2)/(1177600*b^3*E^u) + 
      (545561*d^6*K1*M^5*Sqrt[(3*Pi)/323323]*u^2)/(47104*b^3*E^u) - 
      (100629*d^4*K0*M^5*Sqrt[(21*Pi)/46189]*u^2)/(294400*b^3*E^u) - 
      (78327*d^8*K1*M^5*Sqrt[(21*Pi)/46189]*u^2)/(235520*b^3*E^u) - 
      (7713*K1*M^5*Sqrt[(33*Pi)/29393]*u^2)/(1177600*b^3*E^u) - 
      (351829*d^10*K1*M^5*Sqrt[(33*Pi)/29393]*u^2)/(1177600*b^3*E^u) + 
      (11443*d^12*K1*M^5*Sqrt[(33*Pi)/29393]*u^2)/(1177600*b^3*E^u) - 
      (7019*d^14*K1*M^5*Sqrt[(33*Pi)/29393]*u^2)/(1177600*b^3*E^u) - 
      (1151*d^14*K0*M^5*Sqrt[(39*Pi)/24871]*u^2)/(471040*b^3*E^u) - 
      (92877*d^8*K0*M^5*Sqrt[(51*Pi)/19019]*u^2)/(1177600*b^3*E^u) - 
      (9594682133*K0*M^5*Sqrt[Pi/969969]*u^3)/(49662412800*b^3*E^u) - 
      (44631907217347*d^2*K0*M^5*Sqrt[Pi/969969]*u^3)/
       (6853412966400*b^3*E^u) - (2061747221201*d^4*K0*M^5*Sqrt[Pi/969969]*
        u^3)/(285558873600*b^3*E^u) + (3164848590311*d^6*K0*M^5*
        Sqrt[Pi/969969]*u^3)/(120235315200*b^3*E^u) - 
      (6198738449*d^8*K0*M^5*Sqrt[Pi/969969]*u^3)/(1515571200*b^3*E^u) + 
      (42513283*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(1356595200*b^3) + 
      (2595820439*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(678297600*b^3) - 
      (4552513519*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(678297600*b^3) - 
      (1223654387*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(339148800*b^3) + 
      (3036381503*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(678297600*b^3) - 
      (7830742531*K1*M^5*Sqrt[Pi/969969]*u^3)/(21762048000*b^3*E^u) - 
      (64759523743*d^2*K1*M^5*Sqrt[Pi/969969]*u^3)/(5440512000*b^3*E^u) - 
      (298253166163*d^4*K1*M^5*Sqrt[Pi/969969]*u^3)/(21762048000*b^3*E^u) + 
      (7836243887*d^6*K1*M^5*Sqrt[Pi/969969]*u^3)/(164864000*b^3*E^u) - 
      (56719297*d^12*K1*M^5*Sqrt[Pi/969969]*u^3)/(659456000*b^3*E^u) - 
      (24741389*K1^2*M^5*Sqrt[Pi/969969]*u^3)/(113049600*b^3) + 
      (11250400739*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^3)/(678297600*b^3) - 
      (2585854963*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^3)/(226099200*b^3) - 
      (537940925*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^3)/(27131904*b^3) - 
      (1300137*d^10*K0*M^5*Sqrt[(3*Pi)/323323]*u^3)/(471040*b^3*E^u) + 
      (13589*d^12*K0*M^5*Sqrt[(3*Pi)/323323]*u^3)/(588800*b^3*E^u) - 
      (1067690531*d^8*K1*M^5*Sqrt[(3*Pi)/323323]*u^3)/(659456000*b^3*E^u) - 
      (906883017*d^10*K1*M^5*Sqrt[(3*Pi)/323323]*u^3)/(164864000*b^3*E^u) - 
      (924753*d^14*K1*M^5*Sqrt[(3*Pi)/323323]*u^3)/(23552000*b^3*E^u) + 
      (142349171*d^2*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^3)/(678297600*b^3) - 
      (3334691*d^14*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^3)/(678297600*b^3) + 
      (3479*d^16*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^3)/(54263808*b^3) + 
      (33905267*d^12*K0^2*M^5*Sqrt[(11*Pi)/88179]*u^3)/(678297600*b^3) + 
      (53700347*d^12*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^3)/(678297600*b^3) + 
      (7955287*d^14*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^3)/(678297600*b^3) - 
      (48541693*d^2*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^3)/(678297600*b^3) - 
      (1151*d^14*K0*M^5*Sqrt[(39*Pi)/24871]*u^3)/(471040*b^3*E^u) - 
      (91981*d^16*K1^2*M^5*Sqrt[(77*Pi)/12597]*u^3)/(678297600*b^3) + 
      (86203487*d^10*K1^2*M^5*Sqrt[(119*Pi)/8151]*u^3)/(678297600*b^3) - 
      (5681785830649*K0*M^5*Sqrt[Pi/969969]*u^4)/(30459613184000*b^3*E^u) - 
      (397970768953123*d^2*K0*M^5*Sqrt[Pi/969969]*u^4)/
       (68534129664000*b^3*E^u) - (135225621552239*d^4*K0*M^5*Sqrt[Pi/969969]*
        u^4)/(22844709888000*b^3*E^u) + (106231947991187*d^6*K0*M^5*
        Sqrt[Pi/969969]*u^4)/(4809412608000*b^3*E^u) - 
      (2081858304403*d^8*K0*M^5*Sqrt[Pi/969969]*u^4)/(848719872000*b^3*E^u) - 
      (4559464217089*K1*M^5*Sqrt[Pi/969969]*u^4)/(17823117312000*b^3*E^u) - 
      (643176610997539*d^2*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (75748248576000*b^3*E^u) - (3250173937584449*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^4)/(302992994304000*b^3*E^u) + 
      (1784040214927*d^6*K1*M^5*Sqrt[Pi/969969]*u^4)/(52276224000*b^3*E^u) - 
      (2856600442853*d^8*K1*M^5*Sqrt[Pi/969969]*u^4)/(2546159616000*b^3*
        E^u) + (2446206400189*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (284884992000*b^3) + (1426647410021*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (40697856000*b^3) - (14805320568719*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (284884992000*b^3) + (2762826977047*d^12*K0*K1*M^5*Sqrt[Pi/969969]*
        u^4)/(854654976000*b^3) + (1687712071*d^14*K0*K1*M^5*Sqrt[Pi/969969]*
        u^4)/(122093568000*b^3) - (466594241*d^16*K0*K1*M^5*Sqrt[Pi/969969]*
        u^4)/(48837427200*b^3) - (10941631*d^12*K0*M^5*Sqrt[(3*Pi)/323323]*
        u^4)/(329728000*b^3*E^u) - (1491601*d^14*K0*M^5*Sqrt[(3*Pi)/323323]*
        u^4)/(94208000*b^3*E^u) - (43880099*d^12*K1*M^5*Sqrt[(3*Pi)/323323]*
        u^4)/(659456000*b^3*E^u) - (1792150379*d^10*K1*M^5*
        Sqrt[(11*Pi)/88179]*u^4)/(1483776000*b^3*E^u) - 
      (82993*d^14*K1*M^5*Sqrt[(13*Pi)/74613]*u^4)/(23552000*b^3*E^u) + 
      (2033251501*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^4)/(569769984000*b^3) + 
      (210125793613*d^10*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^4)/
       (94961664000*b^3) - (122094839887*d^8*K0*K1*M^5*Sqrt[(19*Pi)/51051]*
        u^4)/(71221248000*b^3) - (75693327*d^10*K0*M^5*Sqrt[(33*Pi)/29393]*
        u^4)/(329728000*b^3*E^u) - (1195479562233857*K0*M^5*Sqrt[Pi/969969]*
        u^5)/(11513733783552000*b^3*E^u) - (38190085877621269*d^2*K0*M^5*
        Sqrt[Pi/969969]*u^5)/(11513733783552000*b^3*E^u) - 
      (43552671452435591*d^4*K0*M^5*Sqrt[Pi/969969]*u^5)/
       (11513733783552000*b^3*E^u) - (2356178372843*d^8*K0*M^5*
        Sqrt[Pi/969969]*u^5)/(5092319232000*b^3*E^u) - 
      (58466753131*d^10*K0*M^5*Sqrt[Pi/969969]*u^5)/(11870208000*b^3*E^u) + 
      (2129823165469*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(569769984000*b^3) + 
      (887459772971*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(81395712000*b^3) - 
      (10777618605959*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(569769984000*b^3) - 
      (5173088793937*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(569769984000*b^3) + 
      (1848331113997*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(1709309952000*b^3) - 
      (60724061*d^16*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(24418713600*b^3) - 
      (20356260356591*K1*M^5*Sqrt[Pi/969969]*u^5)/(142584938496000*b^3*E^u) - 
      (499842557406869*d^2*K1*M^5*Sqrt[Pi/969969]*u^5)/
       (110179270656000*b^3*E^u) - (12114393272969443*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^5)/(2423943954432000*b^3*E^u) + 
      (331683615185179*d^6*K1*M^5*Sqrt[Pi/969969]*u^5)/
       (19237650432000*b^3*E^u) - (17031417401539*d^8*K1*M^5*Sqrt[Pi/969969]*
        u^5)/(20369276928000*b^3*E^u) - (2856673849*d^12*K1*M^5*
        Sqrt[Pi/969969]*u^5)/(15826944000*b^3*E^u) + 
      (252534082423729*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^5)/
       (9871264972800*b^3) - (844094787697639*d^6*K1^2*M^5*Sqrt[Pi/969969]*
        u^5)/(18802409472000*b^3) - (14534634590237*d^8*K1^2*M^5*
        Sqrt[Pi/969969]*u^5)/(633077760000*b^3) + 
      (252435573587513*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^5)/
       (8546549760000*b^3) + (40365155971447*d^12*K1^2*M^5*Sqrt[Pi/969969]*
        u^5)/(12819824640000*b^3) - (111914544719*d^14*K1^2*M^5*
        Sqrt[Pi/969969]*u^5)/(1114767360000*b^3) + 
      (13600529675101*d^6*K0*M^5*Sqrt[(3*Pi)/323323]*u^5)/
       (3206275072000*b^3*E^u) + (23435088239*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/88179]*u^5)/(21102592000*b^3) - 
      (1158191*d^14*K1*M^5*Sqrt[(13*Pi)/74613]*u^5)/(1130496000*b^3*E^u) + 
      (116151523743911*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^5)/
       (7897011978240000*b^3) - (3776891429*d^16*K1^2*M^5*Sqrt[(13*Pi)/74613]*
        u^5)/(20511719424000*b^3) + (2115462847*K0^2*M^5*Sqrt[(17*Pi)/57057]*
        u^5)/(569769984000*b^3) - (55757857*d^14*K0^2*M^5*Sqrt[(17*Pi)/57057]*
        u^5)/(244187136000*b^3) - (8164497769*d^10*K1*M^5*Sqrt[(19*Pi)/51051]*
        u^5)/(23740416000*b^3*E^u) + (986630353514327*d^2*K1^2*M^5*
        Sqrt[(19*Pi)/51051]*u^5)/(1974252994560000*b^3) - 
      (2809441*d^12*K0*M^5*Sqrt[(57*Pi)/17017]*u^5)/(1318912000*b^3*E^u) - 
      (11279*d^14*K0*M^5*Sqrt[(209*Pi)/4641]*u^5)/(188416000*b^3*E^u) - 
      (1154225324730859*K0*M^5*Sqrt[Pi/969969]*u^6)/(23027467567104000*b^3*
        E^u) - (66975344290318109*d^2*K0*M^5*Sqrt[Pi/969969]*u^6)/
       (46054935134208000*b^3*E^u) - (31269042939492529*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^6)/(23027467567104000*b^3*E^u) + 
      (196778234574287*d^6*K0*M^5*Sqrt[Pi/969969]*u^6)/
       (38475300864000*b^3*E^u) - (579574105423*d^8*K0*M^5*Sqrt[Pi/969969]*
        u^6)/(3394879488000*b^3*E^u) - (10551481007*d^10*K0*M^5*
        Sqrt[Pi/969969]*u^6)/(5275648000*b^3*E^u) - 
      (4203299*d^14*K0*M^5*Sqrt[Pi/969969]*u^6)/(2260992000*b^3*E^u) - 
      (14528391569623*K1*M^5*Sqrt[Pi/969969]*u^6)/(209340614246400*b^3*E^u) - 
      (1536810777105673*d^2*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (837362456985600*b^3*E^u) - (2285287677167119*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^6)/(1151373378355200*b^3*E^u) + 
      (800622864151207*d^6*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (115425902592000*b^3*E^u) - (547977499613*d^8*K1*M^5*Sqrt[Pi/969969]*
        u^6)/(1697439744000*b^3*E^u) - (8333120371*d^10*K1*M^5*
        Sqrt[Pi/969969]*u^6)/(3165388800*b^3*E^u) - 
      (177241349*d^12*K1*M^5*Sqrt[Pi/969969]*u^6)/(1978368000*b^3*E^u) + 
      (790700344563529*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (3948505989120000*b^3) + (35282179404729661*d^2*K0*K1*M^5*
        Sqrt[Pi/969969]*u^6)/(3948505989120000*b^3) + 
      (16002223212992369*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (789701197824000*b^3) - (297744109273147*d^6*K0*K1*M^5*Sqrt[Pi/969969]*
        u^6)/(7520963788800*b^3) - (4335176647733*d^8*K0*K1*M^5*
        Sqrt[Pi/969969]*u^6)/(271319040000*b^3) + 
      (130288293484003*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (51279298560000*b^3) - (4004879346569*d^14*K0*K1*M^5*Sqrt[Pi/969969]*
        u^6)/(51279298560000*b^3) - (12841633*d^12*K0*M^5*Sqrt[(7*Pi)/138567]*
        u^6)/(1130496000*b^3*E^u) - (206809657*d^16*K0*K1*M^5*
        Sqrt[(11*Pi)/88179]*u^6)/(1281982464000*b^3) + 
      (31170386657077*d^10*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^6)/
       (17093099520000*b^3) - (39363*d^14*K1*M^5*Sqrt[(33*Pi)/29393]*u^6)/
       (753664000*b^3*E^u) - (1687255469807801*K0*M^5*Sqrt[Pi/969969]*u^7)/
       (92109870268416000*b^3*E^u) - (44792904070782473*d^2*K0*M^5*
        Sqrt[Pi/969969]*u^7)/(92109870268416000*b^3*E^u) - 
      (1679283915096367*d^4*K0*M^5*Sqrt[Pi/969969]*u^7)/
       (4004776968192000*b^3*E^u) + (16585222725679*d^6*K0*M^5*
        Sqrt[Pi/969969]*u^7)/(10037035008000*b^3*E^u) - 
      (543444393853*d^8*K0*M^5*Sqrt[Pi/969969]*u^7)/(13579517952000*b^3*
        E^u) + (1719801948381271*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^7)/
       (987126497280000*b^3) + (1297825623177709*d^4*K0^2*M^5*Sqrt[Pi/969969]*
        u^7)/(394850598912000*b^3) - (26998930737803*d^6*K0^2*M^5*
        Sqrt[Pi/969969]*u^7)/(3760481894400*b^3) - 
      (6507228588221*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(2848849920000*b^3) + 
      (2115881361827*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(534159360000*b^3) - 
      (52009688749*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(3662807040000*b^3) - 
      (12066805537715527*K1*M^5*Sqrt[Pi/969969]*u^7)/(1105318443220992000*b^3*
        E^u) - (12607991447223761*d^2*K1*M^5*Sqrt[Pi/969969]*u^7)/
       (20096698967654400*b^3*E^u) - (623709209179837939*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^7)/(1105318443220992000*b^3*E^u) + 
      (2041015983223313*d^6*K1*M^5*Sqrt[Pi/969969]*u^7)/
       (923407220736000*b^3*E^u) - (19442499646637*d^8*K1*M^5*Sqrt[Pi/969969]*
        u^7)/(97772529254400*b^3*E^u) - (176297038657*d^10*K1*M^5*
        Sqrt[Pi/969969]*u^7)/(227907993600*b^3*E^u) + 
      (16828673*d^14*K1*M^5*Sqrt[Pi/969969]*u^7)/(75969331200*b^3*E^u) + 
      (291417359658023*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(3948505989120000*b^3) + 
      (2593916122586339*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^7)/
       (987126497280000*b^3) + (10756826996474113*d^4*K1^2*M^5*
        Sqrt[Pi/969969]*u^7)/(1974252994560000*b^3) - 
      (30540849423863*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(2686058496000*b^3) + 
      (4592041041173*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(712212480000*b^3) + 
      (3396279454949*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(5127929856000*b^3) - 
      (111939721969*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(5127929856000*b^3) - 
      (3274605617*d^16*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(10255859712000*b^3) + 
      (67897*d^14*K0*M^5*Sqrt[(3*Pi)/323323]*u^7)/(1507328000*b^3*E^u) - 
      (245647757*d^12*K1*M^5*Sqrt[(11*Pi)/88179]*u^7)/(75969331200*b^3*E^u) - 
      (24534959*d^12*K0*M^5*Sqrt[(13*Pi)/74613]*u^7)/(10551296000*b^3*E^u) + 
      (13809706473757*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^7)/
       (3948505989120000*b^3) - (178521463*d^16*K0^2*M^5*Sqrt[(13*Pi)/74613]*
        u^7)/(10255859712000*b^3) - (282525689003*d^8*K1^2*M^5*
        Sqrt[(13*Pi)/74613]*u^7)/(949616640000*b^3) - 
      (3677545043*d^10*K0*M^5*Sqrt[(17*Pi)/57057]*u^7)/
       (94961664000*b^3*E^u) + (79342058227*d^12*K0^2*M^5*Sqrt[(143*Pi)/6783]*
        u^7)/(25639649280000*b^3) + (426761691455387*K0*M^5*Sqrt[Pi/969969]*
        u^8)/(552659221610496000*b^3*E^u) - 
      (73128651313424261*d^2*K0*M^5*Sqrt[Pi/969969]*u^8)/
       (552659221610496000*b^3*E^u) - (65268074179585969*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^8)/(552659221610496000*b^3*E^u) + 
      (125012441590909*d^6*K0*M^5*Sqrt[Pi/969969]*u^8)/
       (277022166220800*b^3*E^u) - (7679490881827*d^8*K0*M^5*Sqrt[Pi/969969]*
        u^8)/(244431323136000*b^3*E^u) - (91999700687*d^10*K0*M^5*
        Sqrt[Pi/969969]*u^8)/(569769984000*b^3*E^u) - 
      (1687557353*d^12*K0*M^5*Sqrt[Pi/969969]*u^8)/(189923328000*b^3*E^u) + 
      (27823687*d^14*K0*M^5*Sqrt[Pi/969969]*u^8)/(189923328000*b^3*E^u) - 
      (86628119106145121*K1*M^5*Sqrt[Pi/969969]*u^8)/(5526592216104960000*b^3*
        E^u) - (786038192410887253*d^2*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (5526592216104960000*b^3*E^u) - (801054904466176781*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^8)/(5526592216104960000*b^3*E^u) + 
      (59108587464263*d^6*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (102600802304000*b^3*E^u) - (38996161234267*d^8*K1*M^5*Sqrt[Pi/969969]*
        u^8)/(488862646272000*b^3*E^u) - (116253755719*d^10*K1*M^5*
        Sqrt[Pi/969969]*u^8)/(633077760000*b^3*E^u) - 
      (19023024101*d^12*K1*M^5*Sqrt[Pi/969969]*u^8)/(1899233280000*b^3*E^u) + 
      (311638343*d^14*K1*M^5*Sqrt[Pi/969969]*u^8)/(1899233280000*b^3*E^u) + 
      (646309366211*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(16452108288000*b^3) + 
      (518259233809747*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (329042165760000*b^3) + (866787175786933*d^4*K0*K1*M^5*Sqrt[Pi/969969]*
        u^8)/(329042165760000*b^3) - (823810140269*d^8*K0*K1*M^5*
        Sqrt[Pi/969969]*u^8)/(474808320000*b^3) + 
      (45060770123*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(13565952000*b^3) + 
      (164431296223*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(474808320000*b^3) - 
      (5234800369*d^14*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(474808320000*b^3) - 
      (44177369*d^16*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/(284884992000*b^3) - 
      (10653513293*d^6*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^8)/(18992332800*b^3) - 
      (259074309129631*K0*M^5*Sqrt[Pi/969969]*u^9)/(56393798123520000*b^3*
        E^u) - (7280245719404321*d^2*K0*M^5*Sqrt[Pi/969969]*u^9)/
       (394756586864640000*b^3*E^u) - (11134388905250557*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^9)/(394756586864640000*b^3*E^u) + 
      (44154548011517*d^6*K0*M^5*Sqrt[Pi/969969]*u^9)/
       (461703610368000*b^3*E^u) - (2885793582533*d^8*K0*M^5*Sqrt[Pi/969969]*
        u^9)/(244431323136000*b^3*E^u) - (87334530949*d^10*K0*M^5*
        Sqrt[Pi/969969]*u^9)/(2848849920000*b^3*E^u) + 
      (3699730428157*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(987126497280000*b^3) + 
      (194901413216137*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (987126497280000*b^3) - (575113479487*d^6*K0^2*M^5*Sqrt[Pi/969969]*
        u^9)/(854654976000*b^3) + (220326182519*d^10*K0^2*M^5*Sqrt[Pi/969969]*
        u^9)/(610467840000*b^3) + (21356015011*d^12*K0^2*M^5*Sqrt[Pi/969969]*
        u^9)/(557383680000*b^3) - (14638382719*d^14*K0^2*M^5*Sqrt[Pi/969969]*
        u^9)/(12819824640000*b^3) - (268469*d^16*K0^2*M^5*Sqrt[Pi/969969]*
        u^9)/(13934592000*b^3) + (4257590272414657*K1*M^5*Sqrt[Pi/969969]*
        u^9)/(921098702684160000*b^3*E^u) - 
      (45412961525046751*d^2*K1*M^5*Sqrt[Pi/969969]*u^9)/
       (921098702684160000*b^3*E^u) - (38292884032220417*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^9)/(2763296108052480000*b^3*E^u) + 
      (2494901069529619*d^6*K1*M^5*Sqrt[Pi/969969]*u^9)/
       (20776662466560000*b^3*E^u) - (32474561792251*d^8*K1*M^5*
        Sqrt[Pi/969969]*u^9)/(1222156615680000*b^3*E^u) - 
      (31199989837*d^10*K1*M^5*Sqrt[Pi/969969]*u^9)/(949616640000*b^3*E^u) + 
      (33387799*d^14*K1*M^5*Sqrt[Pi/969969]*u^9)/(949616640000*b^3*E^u) + 
      (239739852303053*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (987126497280000*b^3) - (83451722177*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (512792985600*b^3) + (6327683604311*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (12819824640000*b^3) - (17953186007*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (12819824640000*b^3) - (5228029*d^16*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (200309760000*b^3) + (2998927*d^14*K0*M^5*Sqrt[(11*Pi)/88179]*u^9)/
       (949616640000*b^3*E^u) - (68433981001*d^8*K0^2*M^5*Sqrt[(11*Pi)/88179]*
        u^9)/(4273274880000*b^3) - (143493743*d^12*K0*M^5*Sqrt[(13*Pi)/74613]*
        u^9)/(949616640000*b^3*E^u) - (52393487*d^12*K1*M^5*
        Sqrt[(13*Pi)/74613]*u^9)/(316538880000*b^3*E^u) + 
      (6730063191851*d^4*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^9)/
       (197425299456000*b^3) + (1423201193*d^12*K1^2*M^5*Sqrt[(17*Pi)/57057]*
        u^9)/(512792985600*b^3) + (12979100262229*d^4*K0^2*M^5*
        Sqrt[(19*Pi)/51051]*u^9)/(987126497280000*b^3) - 
      (2654795882467*d^6*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^9)/
       (47006023680000*b^3) + (41766902827*K1^2*M^5*Sqrt[(247*Pi)/3927]*u^9)/
       (987126497280000*b^3) + (138249625037219*K0*M^5*Sqrt[Pi/969969]*u^10)/
       (53140309770240000*b^3*E^u) - (7963338249766901*d^2*K0*M^5*
        Sqrt[Pi/969969]*u^10)/(690824027013120000*b^3*E^u) + 
      (8874684416309*d^6*K0*M^5*Sqrt[Pi/969969]*u^10)/
       (742023659520000*b^3*E^u) - (125724089*d^10*K0*M^5*Sqrt[Pi/969969]*
        u^10)/(30965760000*b^3*E^u) - (25989407*d^12*K0*M^5*Sqrt[Pi/969969]*
        u^10)/(79134720000*b^3*E^u) + (140941*d^14*K0*M^5*Sqrt[Pi/969969]*
        u^10)/(79134720000*b^3*E^u) - (34300966224991*K1*M^5*Sqrt[Pi/969969]*
        u^10)/(8971740610560000*b^3*E^u) + 
      (39611150832419*d^2*K1*M^5*Sqrt[Pi/969969]*u^10)/
       (19737829343232000*b^3*E^u) - (734562081339857*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^10)/(98689146716160000*b^3*E^u) + 
      (1229860121041*d^6*K1*M^5*Sqrt[Pi/969969]*u^10)/
       (64125501440000*b^3*E^u) - (539221484023*d^8*K1*M^5*Sqrt[Pi/969969]*
        u^10)/(101846384640000*b^3*E^u) - 
      (608091937*d^10*K1*M^5*Sqrt[Pi/969969]*u^10)/(142442496000*b^3*E^u) - 
      (254295869*d^12*K1*M^5*Sqrt[Pi/969969]*u^10)/(712212480000*b^3*E^u) + 
      (3394475870713*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/
       (33652039680000*b^3) + (24699960802051*d^4*K0*K1*M^5*Sqrt[Pi/969969]*
        u^10)/(185086218240000*b^3) - (59392576429*d^6*K0*K1*M^5*
        Sqrt[Pi/969969]*u^10)/(157386240000*b^3) + 
      (272237656469*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/
       (1602478080000*b^3) + (19786095281*d^12*K0*K1*M^5*Sqrt[Pi/969969]*
        u^10)/(1201858560000*b^3) - (116582087*d^16*K0*K1*M^5*Sqrt[Pi/969969]*
        u^10)/(9614868480000*b^3) - (368985161*d^8*K0*K1*M^5*
        Sqrt[(7*Pi)/138567]*u^10)/(57231360000*b^3) + 
      (21420739066771*d^4*K0*M^5*Sqrt[(11*Pi)/88179]*u^10)/
       (62802184273920000*b^3*E^u) + (73637*d^14*K1*M^5*Sqrt[(11*Pi)/88179]*
        u^10)/(712212480000*b^3*E^u) - (85889819*d^14*K0*K1*M^5*
        Sqrt[(13*Pi)/74613]*u^10)/(2403717120000*b^3) + 
      (89871533221*K0*K1*M^5*Sqrt[(19*Pi)/51051]*u^10)/
       (740344872960000*b^3) - (756618743*d^8*K0*M^5*Sqrt[(323*Pi)/3003]*
        u^10)/(101846384640000*b^3*E^u) - 
      (18392011775521*K0*M^5*Sqrt[Pi/969969]*u^11)/(15700546068480000*b^3*
        E^u) + (189292191367183*d^2*K0*M^5*Sqrt[Pi/969969]*u^11)/
       (57568668917760000*b^3*E^u) - (44895840217609*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^11)/(11513733783552000*b^3*E^u) - 
      (496789877*d^8*K0*M^5*Sqrt[Pi/969969]*u^11)/(8487198720000*b^3*E^u) - 
      (57146057*d^10*K0*M^5*Sqrt[Pi/969969]*u^11)/(178053120000*b^3*E^u) - 
      (126490359059*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(370172436480000*b^3) + 
      (904572019159*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(92543109120000*b^3) + 
      (1570898955121*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (370172436480000*b^3) - (390046720487*d^6*K0^2*M^5*Sqrt[Pi/969969]*
        u^11)/(17627258880000*b^3) + (3234954263*d^10*K0^2*M^5*
        Sqrt[Pi/969969]*u^11)/(267079680000*b^3) + 
      (5569598449*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^11)/(4807434240000*b^3) + 
      (223436802401081*K1*M^5*Sqrt[Pi/969969]*u^11)/(172706006753280000*b^3*
        E^u) - (239876792312453*d^2*K1*M^5*Sqrt[Pi/969969]*u^11)/
       (57568668917760000*b^3*E^u) + (13403399410913*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^11)/(3837911261184000*b^3*E^u) - 
      (200056193807*d^6*K1*M^5*Sqrt[Pi/969969]*u^11)/(1298541404160000*b^3*
        E^u) - (220308313*d^8*K1*M^5*Sqrt[Pi/969969]*u^11)/
       (8487198720000*b^3*E^u) - (68577661*d^10*K1*M^5*Sqrt[Pi/969969]*u^11)/
       (178053120000*b^3*E^u) - (15527*d^14*K1*M^5*Sqrt[Pi/969969]*u^11)/
       (11870208000*b^3*E^u) + (44279831413*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (44420692377600*b^3) + (1642151582779*d^4*K1^2*M^5*Sqrt[Pi/969969]*
        u^11)/(111051730944000*b^3) - (1134581722201*d^6*K1^2*M^5*
        Sqrt[Pi/969969]*u^11)/(26440888320000*b^3) + 
      (13305616601*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(4807434240000*b^3) + 
      (1097602763*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(76308480000*b^3) + 
      (333744683*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(257541120000*b^3) - 
      (83437009*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^11)/(1802787840000*b^3) - 
      (2628419*d^8*K0^2*M^5*Sqrt[(3*Pi)/323323]*u^11)/(1648640000*b^3) + 
      (58496399453*d^6*K0*M^5*Sqrt[(7*Pi)/138567]*u^11)/
       (185505914880000*b^3*E^u) - (12799*d^12*K1*M^5*Sqrt[(7*Pi)/138567]*
        u^11)/(1695744000*b^3*E^u) - (948887*d^16*K1^2*M^5*
        Sqrt[(11*Pi)/88179]*u^11)/(7211151360000*b^3) - 
      (601393*d^12*K0*M^5*Sqrt[(13*Pi)/74613]*u^11)/(178053120000*b^3*E^u) - 
      (17881*d^14*K0*M^5*Sqrt[(13*Pi)/74613]*u^11)/(178053120000*b^3*E^u) + 
      (745446754891*d^2*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^11)/
       (1110517309440000*b^3) - (50101*d^16*K0^2*M^5*Sqrt[(17*Pi)/57057]*
        u^11)/(686776320000*b^3) - (9641*d^14*K0^2*M^5*Sqrt[(143*Pi)/6783]*
        u^11)/(38459473920*b^3) + (595211997167*K0*M^5*Sqrt[Pi/969969]*u^12)/
       (2056023889920000*b^3*E^u) - (1178299882769*d^2*K0*M^5*Sqrt[Pi/969969]*
        u^12)/(2056023889920000*b^3*E^u) + 
      (71786515147*d^4*K0*M^5*Sqrt[Pi/969969]*u^12)/(2056023889920000*b^3*
        E^u) + (7098155653*d^6*K0*M^5*Sqrt[Pi/969969]*u^12)/
       (21642356736000*b^3*E^u) + (5565101*d^8*K0*M^5*Sqrt[Pi/969969]*u^12)/
       (84871987200*b^3*E^u) - (5624191*d^10*K0*M^5*Sqrt[Pi/969969]*u^12)/
       (44513280000*b^3*E^u) - (818563*d^12*K0*M^5*Sqrt[Pi/969969]*u^12)/
       (44513280000*b^3*E^u) - (603152334277*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (2056023889920000*b^3*E^u) + (908429776739*d^2*K1*M^5*Sqrt[Pi/969969]*
        u^12)/(2056023889920000*b^3*E^u) - 
      (509678167657*d^4*K1*M^5*Sqrt[Pi/969969]*u^12)/(2056023889920000*b^3*
        E^u) + (1298309179*d^6*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (7214118912000*b^3*E^u) + (789703*d^8*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (12124569600*b^3*E^u) - (5682899*d^10*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (44513280000*b^3*E^u) - (257*d^14*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (6359040000*b^3*E^u) + (2769593711*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (79322664960000*b^3) - (594947659*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (2403717120000*b^3) + (2525600879*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (801239040000*b^3) + (33690227*d^12*K0*K1*M^5*Sqrt[(11*Pi)/88179]*
        u^12)/(1442230272000*b^3) + (2197800491*d^4*K0*K1*M^5*
        Sqrt[(13*Pi)/74613]*u^12)/(11331809280000*b^3) - 
      (15785399129*d^6*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^12)/
       (26440888320000*b^3) - (10354831*d^14*K0*K1*M^5*Sqrt[(13*Pi)/74613]*
        u^12)/(7211151360000*b^3) - (47071*d^12*K1*M^5*Sqrt[(17*Pi)/57057]*
        u^12)/(44513280000*b^3*E^u) + (8610091793*d^2*K0*K1*M^5*
        Sqrt[(19*Pi)/51051]*u^12)/(79322664960000*b^3) - 
      (4093*d^16*K0*K1*M^5*Sqrt[(187*Pi)/5187]*u^12)/(1802787840000*b^3) - 
      (17*d^14*K0*M^5*Sqrt[(323*Pi)/3003]*u^12)/(44513280000*b^3*E^u) - 
      (1512452891*K0^2*M^5*Sqrt[Pi/969969]*u^13)/(39661332480000*b^3) - 
      (2365043437*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^13)/(79322664960000*b^3) + 
      (4674163049*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^13)/(11331809280000*b^3) - 
      (3793272443*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^13)/(8813629440000*b^3) - 
      (10517989*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^13)/(7211151360000*b^3) - 
      (28359631*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^13)/(7211151360000*b^3) - 
      (320029*d^16*K0^2*M^5*Sqrt[Pi/969969]*u^13)/(7211151360000*b^3) + 
      (1789465351*K1^2*M^5*Sqrt[Pi/969969]*u^13)/(39661332480000*b^3) + 
      (3787313899*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^13)/(15864532992000*b^3) - 
      (27391737551*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^13)/(79322664960000*b^3) + 
      (242557307*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^13)/(7211151360000*b^3) + 
      (152796283*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^13)/(801239040000*b^3) + 
      (86532367*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^13)/(7211151360000*b^3) - 
      (1110007*d^8*K0^2*M^5*Sqrt[(11*Pi)/88179]*u^13)/(160247808000*b^3) - 
      (31*K0*M^5*Sqrt[(13*Pi)/74613]*u^13)/(17487360000*b^3*E^u) - 
      (7321*d^2*K0*M^5*Sqrt[(13*Pi)/74613]*u^13)/(122411520000*b^3*E^u) - 
      (6157*d^4*K0*M^5*Sqrt[(13*Pi)/74613]*u^13)/(122411520000*b^3*E^u) + 
      (53*d^6*K0*M^5*Sqrt[(13*Pi)/74613]*u^13)/(161280000*b^3*E^u) - 
      (523*d^8*K0*M^5*Sqrt[(13*Pi)/74613]*u^13)/(3709440000*b^3*E^u) - 
      (397*d^10*K0*M^5*Sqrt[(13*Pi)/74613]*u^13)/(2225664000*b^3*E^u) + 
      (163*d^14*K0*M^5*Sqrt[(13*Pi)/74613]*u^13)/(11128320000*b^3*E^u) - 
      (K1*M^5*Sqrt[(13*Pi)/74613]*u^13)/(529920000*b^3*E^u) - 
      (733*d^2*K1*M^5*Sqrt[(13*Pi)/74613]*u^13)/(11128320000*b^3*E^u) - 
      (841*d^4*K1*M^5*Sqrt[(13*Pi)/74613]*u^13)/(11128320000*b^3*E^u) + 
      (797*d^12*K1*M^5*Sqrt[(13*Pi)/74613]*u^13)/(11128320000*b^3*E^u) + 
      (149*d^14*K1*M^5*Sqrt[(13*Pi)/74613]*u^13)/(11128320000*b^3*E^u) - 
      (239701237*d^4*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^13)/
       (26440888320000*b^3) - (28387*d^14*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^13)/
       (206032896000*b^3) + (193*d^16*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^13)/
       (7211151360000*b^3) + (89*d^12*K0*M^5*Sqrt[(143*Pi)/6783]*u^13)/
       (11128320000*b^3*E^u) + (349*d^6*K1*M^5*Sqrt[(143*Pi)/6783]*u^13)/
       (11128320000*b^3*E^u) - (31*d^8*K1*M^5*Sqrt[(143*Pi)/6783]*u^13)/
       (3709440000*b^3*E^u) - (197*d^10*K1*M^5*Sqrt[(143*Pi)/6783]*u^13)/
       (11128320000*b^3*E^u) + (7927*d^10*K0^2*M^5*Sqrt[(209*Pi)/4641]*u^13)/
       (9891840000*b^3) + (2601593*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (3966133248000*b^3) + (19307551*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (793226649600*b^3) - (1574212637*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (19830666240000*b^3) - (28947167*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (360557568000*b^3) + (1186819*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (26127360000*b^3) + (40309*d^14*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (13353984000*b^3) + (31*d^16*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (278208000*b^3) - (K0*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (4371840000*b^3*E^u) - (53*d^2*K0*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (4371840000*b^3*E^u) + (13*d^6*K0*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (397440000*b^3*E^u) + (13*d^8*K0*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (132480000*b^3*E^u) - (13*d^10*K0*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (397440000*b^3*E^u) - (13*d^12*K0*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (397440000*b^3*E^u) - (d^14*K0*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (397440000*b^3*E^u) - (K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (4371840000*b^3*E^u) - (53*d^2*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (4371840000*b^3*E^u) + (13*d^6*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (397440000*b^3*E^u) + (13*d^8*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (132480000*b^3*E^u) - (13*d^10*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (397440000*b^3*E^u) - (13*d^12*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (397440000*b^3*E^u) - (d^14*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/
       (397440000*b^3*E^u) + (12049519*d^4*K0*K1*M^5*Sqrt[(19*Pi)/51051]*
        u^14)/(3966133248000*b^3) + (33259*d^12*K0*K1*M^5*Sqrt[(19*Pi)/51051]*
        u^14)/(22256640000*b^3) - (13*d^4*K0*M^5*Sqrt[(221*Pi)/4389]*u^14)/
       (4371840000*b^3*E^u) - (13*d^4*K1*M^5*Sqrt[(221*Pi)/4389]*u^14)/
       (4371840000*b^3*E^u) + (567167*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^15)/
       (9915333120000*b^3) - (2254633*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^15)/
       (1983066624000*b^3) - (16246231*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^15)/
       (9915333120000*b^3) + (1691219*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^15)/
       (450696960000*b^3) + (112003*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^15)/
       (100154880000*b^3) - (1498789*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^15)/
       (901393920000*b^3) - (84407*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^15)/
       (180278784000*b^3) + (16447*K1^2*M^5*Sqrt[Pi/969969]*u^15)/
       (2832952320000*b^3) + (274283*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^15)/
       (3305111040000*b^3) - (3327833*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^15)/
       (3305111040000*b^3) - (16100813*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^15)/
       (9915333120000*b^3) + (103813*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^15)/
       (100154880000*b^3) - (1999*d^16*K1^2*M^5*Sqrt[Pi/969969]*u^15)/
       (85847040000*b^3) + (2161*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^15)/
       (2832952320000*b^3) - (533*d^16*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (257541120000*b^3) - (9551*d^14*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (300464640000*b^3) + (15361*d^8*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^15)/
       (75116160000*b^3) - (8089*d^12*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^15)/
       (100154880000*b^3) + (K0*K1*M^5*Sqrt[Pi/969969]*u^16)/
       (1073088000*b^3) + (36691*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^16)/
       (708238080000*b^3) + (62311*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^16)/
       (236079360000*b^3) + (2441*d^14*K0*K1*M^5*Sqrt[Pi/969969]*u^16)/
       (21461760000*b^3) + (661*d^6*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^16)/
       (236079360000*b^3) - (2789*d^8*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^16)/
       (64385280000*b^3) - (173*d^10*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^16)/
       (12877056000*b^3) + (29*d^12*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^16)/
       (1430784000*b^3) + (37*d^16*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^16)/
       (64385280000*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/969969]*u^17)/
       (4292352000*b^3) - (d^16*K0^2*M^5*Sqrt[Pi/969969]*u^17)/
       (4292352000*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/969969]*u^17)/
       (4292352000*b^3) - (d^16*K1^2*M^5*Sqrt[Pi/969969]*u^17)/
       (4292352000*b^3) - (7*d^4*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^17)/
       (12877056000*b^3) - (7*d^14*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^17)/
       (12877056000*b^3) - (7*d^4*K1^2*M^5*Sqrt[(7*Pi)/138567]*u^17)/
       (12877056000*b^3) - (7*d^14*K1^2*M^5*Sqrt[(7*Pi)/138567]*u^17)/
       (12877056000*b^3) - (d^6*K0^2*M^5*Sqrt[(91*Pi)/10659]*u^17)/
       (12877056000*b^3) - (d^12*K0^2*M^5*Sqrt[(91*Pi)/10659]*u^17)/
       (12877056000*b^3) - (d^6*K1^2*M^5*Sqrt[(91*Pi)/10659]*u^17)/
       (12877056000*b^3) - (d^12*K1^2*M^5*Sqrt[(91*Pi)/10659]*u^17)/
       (12877056000*b^3) + (d^8*K0^2*M^5*Sqrt[(143*Pi)/6783]*u^17)/
       (12877056000*b^3) + (d^10*K0^2*M^5*Sqrt[(143*Pi)/6783]*u^17)/
       (12877056000*b^3) + (d^8*K1^2*M^5*Sqrt[(143*Pi)/6783]*u^17)/
       (12877056000*b^3) + (d^10*K1^2*M^5*Sqrt[(143*Pi)/6783]*u^17)/
       (12877056000*b^3))/Pi, 
    ((((-22617711*I)/65945600)*d^12*K0*K1*M^5*Sqrt[3/(323323*Pi)]*u^3)/b^3 + 
      (((3799*I)/1884160)*d^14*K0*K1*M^5*Sqrt[21/(46189*Pi)]*u^3)/b^3 - 
      (490961*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(9420800*b^3) - 
      (24422441*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^3)/(9420800*b^3) - 
      (153247*K1^2*M^5*Sqrt[Pi/969969]*u^3)/(2355200*b^3) + 
      (939993*d^6*K0^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(409600*b^3) - 
      (2384231*d^4*K1^2*M^5*Sqrt[(3*Pi)/323323]*u^3)/(588800*b^3) - 
      (320941*d^12*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^3)/(9420800*b^3) + 
      (10337*d^14*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^3)/(9420800*b^3) + 
      (182287*d^8*K1^2*M^5*Sqrt[(7*Pi)/138567]*u^3)/(471040*b^3) - 
      (5223557*d^10*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^3)/(4710400*b^3) + 
      (12161*d^12*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^3)/(1177600*b^3) + 
      (290709*d^8*K0^2*M^5*Sqrt[(33*Pi)/29393]*u^3)/(9420800*b^3) - 
      (684889*d^2*K1^2*M^5*Sqrt[(33*Pi)/29393]*u^3)/(4710400*b^3) + 
      (87713*d^6*K1^2*M^5*Sqrt[(57*Pi)/17017]*u^3)/(188416*b^3) - 
      (180473*d^2*K0^2*M^5*Sqrt[(91*Pi)/10659]*u^3)/(9420800*b^3) - 
      (148049*d^10*K0^2*M^5*Sqrt[(209*Pi)/4641]*u^3)/(9420800*b^3) - 
      (41*d^14*K1^2*M^5*Sqrt[(17017*Pi)/57]*u^3)/(4710400*b^3) + 
      (((661221863*I)/6528614400)*K0*K1*M^5*u^3)/(b^3*Sqrt[969969*Pi]) + 
      (((10748761109*I)/6528614400)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[969969*Pi]) - (((211086487*I)/56770560)*d^4*K0*K1*M^5*u^3)/
       (b^3*Sqrt[969969*Pi]) - (((5831713829*I)/2176204800)*d^6*K0*K1*M^5*
        u^3)/(b^3*Sqrt[969969*Pi]) + (((18449791847*I)/2176204800)*d^8*K0*K1*
        M^5*u^3)/(b^3*Sqrt[969969*Pi]) - (((187356011*I)/65945600)*d^10*K0*K1*
        M^5*u^3)/(b^3*Sqrt[969969*Pi]) - (((15805607*I)/131891200)*d^10*K0^2*
        M^5*Sqrt[13/(74613*Pi)]*u^4)/b^3 - (((36467*I)/226099200)*d^14*K1^2*
        M^5*Sqrt[13/(74613*Pi)]*u^4)/b^3 + (((1079406631*I)/4352409600)*d^8*
        K0^2*M^5*Sqrt[17/(57057*Pi)]*u^4)/b^3 + 
      (((4596971*I)/1865318400)*K0^2*M^5*Sqrt[19/(51051*Pi)]*u^4)/b^3 - 
      (((3430110319*I)/5484036096000)*K1^2*M^5*Sqrt[19/(51051*Pi)]*u^4)/b^3 - 
      (((715795932065777933*I)/6522833181376512000)*d^12*K1^2*M^5*
        Sqrt[19/(51051*Pi)]*u^4)/b^3 - (3652228067*d^2*K0*K1*M^5*
        Sqrt[Pi/969969]*u^4)/(263782400*b^3) - 
      (90181562827*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(3956736000*b^3) - 
      (8970214367*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(339148800*b^3) - 
      (1340529013*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/(1695744000*b^3) - 
      (158721859*K0*K1*M^5*Sqrt[(3*Pi)/323323]*u^4)/(1318912000*b^3) + 
      (26443272307*d^6*K0*K1*M^5*Sqrt[(3*Pi)/323323]*u^4)/(1318912000*b^3) + 
      (61151303*d^8*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^4)/(188416000*b^3) - 
      (16809031*d^14*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^4)/(1695744000*b^3) + 
      (((9349146629*I)/13057228800)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) - 
      (((5099088353*I)/2611445760)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) - 
      (((4212366869*I)/4352409600)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) - 
      (((2992811*I)/5734400)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) + 
      (((16087*I)/753664)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) - 
      (((3351624631973*I)/1828012032000)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[969969*Pi]) - (((2731567753247*I)/365602406400)*d^4*K1^2*M^5*
        u^4)/(b^3*Sqrt[969969*Pi]) + (((5168129578463*I)/498548736000)*d^6*
        K1^2*M^5*u^4)/(b^3*Sqrt[969969*Pi]) + 
      (((14312171621459*I)/1828012032000)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[969969*Pi]) - (((1268889004829*I)/166182912000)*d^10*K1^2*
        M^5*u^4)/(b^3*Sqrt[969969*Pi]) + 
      (((5503082268098527421*I)/6522833181376512000)*d^12*K1^2*M^5*u^4)/
       (b^3*Sqrt[969969*Pi]) - (26359094471*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^5)/
       (3956736000*b^3) - (273587563*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^5)/
       (33914880*b^3) - (484246589*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^5)/
       (1695744000*b^3) - (13715231*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^5)/
       (423936000*b^3) - (3034219743773*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^5)/
       (290160640000*b^3) - (14192142924391*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^5)/
       (870481920000*b^3) - (1577085388927*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^5)/
       (79134720000*b^3) - (258946652389*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^5)/
       (237404160000*b^3) - (820101559*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^5)/
       (33914880000*b^3) - (40423043*d^2*K0^2*M^5*Sqrt[(3*Pi)/323323]*u^5)/
       (26378240*b^3) + (259768793*d^6*K0^2*M^5*Sqrt[(3*Pi)/323323]*u^5)/
       (41216000*b^3) - (15806881*K0^2*M^5*Sqrt[(11*Pi)/88179]*u^5)/
       (1318912000*b^3) - (2842800137*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^5)/
       (124354560000*b^3) + (784972312801*d^6*K1^2*M^5*Sqrt[(13*Pi)/74613]*
        u^5)/(237404160000*b^3) + (71469673823*d^8*K1^2*M^5*
        Sqrt[(17*Pi)/57057]*u^5)/(237404160000*b^3) + 
      (7787177*d^8*K0^2*M^5*Sqrt[(21*Pi)/46189]*u^5)/(188416000*b^3) - 
      (((106363139887*I)/914006016000)*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) - 
      (((332714766809*I)/71221248000)*d^2*K0*K1*M^5*u^5)/
       (b^3*Sqrt[969969*Pi]) - (((11769309947701*I)/1371009024000)*d^4*K0*K1*
        M^5*u^5)/(b^3*Sqrt[969969*Pi]) + (((107715790034933*I)/5484036096000)*
        d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) + 
      (((39480144569*I)/8704819200)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[969969*Pi]) - (((532779440489*I)/55394304000)*d^10*K0*K1*M^5*
        u^5)/(b^3*Sqrt[969969*Pi]) - (((24328147967*I)/20772864000)*d^12*K0*
        K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) - 
      (((74484647*I)/4748083200)*d^14*K0*K1*M^5*u^5)/(b^3*Sqrt[969969*Pi]) + 
      (((1282343593*I)/50778112000)*d^8*K0^2*M^5*Sqrt[3/(323323*Pi)]*u^6)/
       b^3 + (((179161689313*I)/223838208000)*d^6*K0^2*M^5*
        Sqrt[7/(138567*Pi)]*u^6)/b^3 - (((54182099*I)/271319040)*d^10*K0^2*
        M^5*Sqrt[11/(88179*Pi)]*u^6)/b^3 - 
      (((43701207888067949*I)/19157971581665280000)*K1^2*M^5*
        Sqrt[11/(88179*Pi)]*u^6)/b^3 - (((3222209*I)/9496166400)*d^14*K1^2*
        M^5*Sqrt[11/(88179*Pi)]*u^6)/b^3 - (((368985059*I)/23740416000)*d^12*
        K0^2*M^5*Sqrt[13/(74613*Pi)]*u^6)/b^3 - 
      (49137245119*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(186531840000*b^3) - 
      (5685008480813*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/(652861440000*b^3) - 
      (15446732906119*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (1305722880000*b^3) + (1008336617801*d^6*K0*K1*M^5*Sqrt[Pi/969969]*
        u^6)/(29675520000*b^3) + (329038979963*d^8*K0*K1*M^5*Sqrt[Pi/969969]*
        u^6)/(118702080000*b^3) - (297855405013*d^10*K0*K1*M^5*
        Sqrt[Pi/969969]*u^6)/(19783680000*b^3) - 
      (2128249163*d^12*K0*K1*M^5*Sqrt[(7*Pi)/138567]*u^6)/(16957440000*b^3) - 
      (20605733*d^14*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^6)/(14837760000*b^3) - 
      (((52793650237*I)/914006016000)*K0^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) - 
      (((17329224972791*I)/10968072192000)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[969969*Pi]) - (((8948972321557*I)/5484036096000)*d^4*K0^2*
        M^5*u^6)/(b^3*Sqrt[969969*Pi]) - (((97987469*I)/9496166400)*d^14*K0^2*
        M^5*u^6)/(b^3*Sqrt[969969*Pi]) - 
      (((17766050223001126483*I)/210737687398318080000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[969969*Pi]) - (((613617925695653*I)/164521082880000)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) - 
      (((560216595874249*I)/82260541440000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[969969*Pi]) + (((232613744221561*I)/14956462080000)*d^6*K1^2*
        M^5*u^6)/(b^3*Sqrt[969969*Pi]) + (((4110448135067*I)/1015562240000)*
        d^8*K1^2*M^5*u^6)/(b^3*Sqrt[969969*Pi]) - 
      (((1516097162317*I)/184647680000)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[969969*Pi]) - (((122361662653*I)/166182912000)*d^12*K1^2*M^5*
        u^6)/(b^3*Sqrt[969969*Pi]) + (((8969127053*I)/3427522560000)*d^6*K0*
        K1*M^5*Sqrt[4199/(231*Pi)]*u^7)/b^3 - 
      (16253741213*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(326430720000*b^3) - 
      (60546090037*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(40803840000*b^3) - 
      (1131106052803*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(652861440000*b^3) + 
      (80861246047*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(14837760000*b^3) + 
      (2400083867*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(7418880000*b^3) - 
      (2178441169*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(927360000*b^3) - 
      (9313544969*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(59351040000*b^3) - 
      (15446657*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^7)/(14837760000*b^3) - 
      (3680646899*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(48964608000*b^3) - 
      (4625165408219*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(1958584320000*b^3) - 
      (6014195963147*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(1958584320000*b^3) + 
      (26029195211*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(2826240000*b^3) + 
      (11397231481*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(29675520000*b^3) - 
      (32705559827*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(8478720000*b^3) - 
      (13547240039*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^7)/(59351040000*b^3) - 
      (5011213*d^14*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^7)/(59351040000*b^3) - 
      (((275324955343*I)/6855045120000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[969969*Pi]) - (((7126492438217*I)/2570641920000)*d^2*K0*K1*
        M^5*u^7)/(b^3*Sqrt[969969*Pi]) - (((30121540448617*I)/6855045120000)*
        d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[969969*Pi]) + 
      (((3669999902363*I)/1869557760000)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[969969*Pi]) - (((101599096799*I)/19474560000)*d^10*K0*K1*M^5*
        u^7)/(b^3*Sqrt[969969*Pi]) - (((21674513951*I)/41545728000)*d^12*K0*
        K1*M^5*u^7)/(b^3*Sqrt[969969*Pi]) - 
      (((17044669*I)/2967552000)*d^14*K0*K1*M^5*u^7)/(b^3*Sqrt[969969*Pi]) - 
      (((4731271194577362739*I)/2946098773662105600000)*K1^2*M^5*
        Sqrt[13/(74613*Pi)]*u^8)/b^3 - (((1628528505269*I)/41130270720000)*
        d^4*K0^2*M^5*Sqrt[17/(57057*Pi)]*u^8)/b^3 + 
      (((3495940975619*I)/123390812160000)*d^8*K1^2*M^5*Sqrt[17/(57057*Pi)]*
        u^8)/b^3 - (1201018864153*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (979292160000*b^3) - (132519787003*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (97929216000*b^3) + (132038622101*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (29675520000*b^3) - (7841316449*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (4239360000*b^3) + (4773803*d^14*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (29675520000*b^3) + (9229201*d^8*K0*K1*M^5*Sqrt[(3*Pi)/323323]*u^8)/
       (206080000*b^3) - (158649493*d^12*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^8)/
       (14837760000*b^3) - (697369009*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^8)/
       (244823040000*b^3) + (((88742617489*I)/41130270720000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) - (((7249373405761*I)/20565135360000)*d^2*K0^2*
        M^5*u^8)/(b^3*Sqrt[969969*Pi]) + (((31239458049827*I)/20565135360000)*
        d^6*K0^2*M^5*u^8)/(b^3*Sqrt[969969*Pi]) + 
      (((1666764159937*I)/5875752960000)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) - (((425610733127*I)/623185920000)*d^10*K0^2*M^5*
        u^8)/(b^3*Sqrt[969969*Pi]) - (((7961392909*I)/83091456000)*d^12*K0^2*
        M^5*u^8)/(b^3*Sqrt[969969*Pi]) - (((2897339*I)/5935104000)*d^14*K0^2*
        M^5*u^8)/(b^3*Sqrt[969969*Pi]) - 
      (((96152726158734888233*I)/2946098773662105600000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) - (((9108655112159*I)/12339081216000)*d^2*K1^2*
        M^5*u^8)/(b^3*Sqrt[969969*Pi]) - 
      (((148131971364271*I)/123390812160000)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) + (((13659557449829*I)/4406814720000)*d^6*K1^2*
        M^5*u^8)/(b^3*Sqrt[969969*Pi]) - (((117740810311*I)/81285120000)*d^10*
        K1^2*M^5*u^8)/(b^3*Sqrt[969969*Pi]) - 
      (((58251529289*I)/415457280000)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) - (((5485859*I)/14837760000)*d^14*K1^2*M^5*u^8)/
       (b^3*Sqrt[969969*Pi]) + (((1449518846821*I)/14021683200000)*d^6*K0*K1*
        M^5*Sqrt[11/(88179*Pi)]*u^9)/b^3 - (((13546709021*I)/233694720000)*
        d^10*K0*K1*M^5*Sqrt[11/(88179*Pi)]*u^9)/b^3 - 
      (((4826862197833*I)/154238515200000)*d^4*K0*K1*M^5*Sqrt[13/(74613*Pi)]*
        u^9)/b^3 - (3222275509*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (979292160000*b^3) - (59929670513*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (489646080000*b^3) - (123073216411*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (979292160000*b^3) + (194913259*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (463680000*b^3) + (893851037*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (29675520000*b^3) - (1188230077*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (6359040000*b^3) + (245099*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (4451328000*b^3) - (235364699*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (27979776000*b^3) - (46788241051*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (244823040000*b^3) + (3585018431*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (4945920000*b^3) - (2018095223*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (29675520000*b^3) - (2734493189*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (11128320000*b^3) - (1333307827*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (89026560000*b^3) + (2762623*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (44513280000*b^3) - (16874887*d^12*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^9)/
       (17805312000*b^3) - (1618527473*d^4*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^9)/
       (139898880000*b^3) + (((720828645569*I)/77119257600000)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[969969*Pi]) - (((164825095619*I)/428440320000)*d^2*K0*K1*M^5*
        u^9)/(b^3*Sqrt[969969*Pi]) + (((241816505107*I)/670602240000)*d^8*K0*
        K1*M^5*u^9)/(b^3*Sqrt[969969*Pi]) - 
      (((24334640489*I)/311592960000)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[969969*Pi]) + (((2863261*I)/14837760000)*d^14*K0*K1*M^5*u^9)/
       (b^3*Sqrt[969969*Pi]) - (((16593341*I)/20772864000)*d^12*K0^2*M^5*
        Sqrt[11/(88179*Pi)]*u^10)/b^3 - (((3225073609*I)/389491200000)*d^10*
        K1^2*M^5*Sqrt[11/(88179*Pi)]*u^10)/b^3 - 
      (362265793*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(244823040000*b^3) - 
      (15196226641*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(244823040000*b^3) + 
      (4930135429*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(22256640000*b^3) - 
      (4985371019*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(66769920000*b^3) - 
      (324664421*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(66769920000*b^3) + 
      (151219*d^14*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/(9538560000*b^3) - 
      (818902027*d^4*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^10)/(244823040000*b^3) - 
      (25289063*d^8*K0*K1*M^5*Sqrt[(19*Pi)/51051]*u^10)/(22256640000*b^3) + 
      (((69920033723*I)/5508518400000)*K0^2*M^5*u^10)/(b^3*Sqrt[969969*Pi]) - 
      (((418318509031*I)/7711925760000)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[969969*Pi]) - (((19460516239*I)/4673894400000)*d^4*K0^2*M^5*
        u^10)/(b^3*Sqrt[969969*Pi]) + (((796855394299*I)/22034073600000)*d^6*
        K0^2*M^5*u^10)/(b^3*Sqrt[969969*Pi]) + 
      (((187279999031*I)/2203407360000)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[969969*Pi]) - (((31182742511*I)/467389440000)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[969969*Pi]) + (((2535277*I)/44513280000)*d^14*K0^2*
        M^5*u^10)/(b^3*Sqrt[969969*Pi]) - (((123730934707*I)/7010841600000)*
        K1^2*M^5*u^10)/(b^3*Sqrt[969969*Pi]) - 
      (((2602252337*I)/159667200000)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[969969*Pi]) - (((16692238028029*I)/154238515200000)*d^4*K1^2*
        M^5*u^10)/(b^3*Sqrt[969969*Pi]) + 
      (((11526797002717*I)/51412838400000)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[969969*Pi]) + (((187060712513*I)/9639907200000)*d^8*K1^2*M^5*
        u^10)/(b^3*Sqrt[969969*Pi]) - (((9728656493*I)/934778880000)*d^12*
        K1^2*M^5*u^10)/(b^3*Sqrt[969969*Pi]) + 
      (((345533*I)/6359040000)*d^14*K1^2*M^5*u^10)/(b^3*Sqrt[969969*Pi]) - 
      (((21556307*I)/8346240000)*d^10*K0*K1*M^5*Sqrt[11/(88179*Pi)]*u^11)/
       b^3 + (((2937308581*I)/12853209600000)*K0*K1*M^5*Sqrt[13/(74613*Pi)]*
        u^11)/b^3 - (((32707680581*I)/19279814400000)*d^4*K0*K1*M^5*
        Sqrt[13/(74613*Pi)]*u^11)/b^3 - (((76333*I)/417312000)*d^12*K0*K1*M^5*
        Sqrt[17/(57057*Pi)]*u^11)/b^3 + (13099747*K0^2*M^5*Sqrt[Pi/969969]*
        u^11)/(40803840000*b^3) - (44156473*d^4*K0^2*M^5*Sqrt[Pi/969969]*
        u^11)/(17487360000*b^3) + (3618001*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (11128320000*b^3) - (143660549*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (33384960000*b^3) - (2214073*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (6676992000*b^3) - (907*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (953856000*b^3) - (279897053*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (367234560000*b^3) - (578659457*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (91808640000*b^3) - (24364511*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (14689382400*b^3) + (109596023*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (5564160000*b^3) - (64538963*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (11128320000*b^3) - (19909133*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (4173120000*b^3) - (26603*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (16692480000*b^3) + (1499219*d^6*K0^2*M^5*Sqrt[(11*Pi)/88179]*u^11)/
       (1589760000*b^3) - (9262301*d^2*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^11)/
       (40803840000*b^3) - (704857*d^12*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^11)/
       (33384960000*b^3) - (((325170643789*I)/19279814400000)*d^2*K0*K1*M^5*
        u^11)/(b^3*Sqrt[969969*Pi]) + (((53111885257*I)/1101703680000)*d^6*K0*
        K1*M^5*u^11)/(b^3*Sqrt[969969*Pi]) + 
      (((148492262819*I)/7711925760000)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[969969*Pi]) + (((35333*I)/6676992000)*d^14*K0*K1*M^5*u^11)/
       (b^3*Sqrt[969969*Pi]) + (((47767183*I)/62596800000)*d^6*K1^2*M^5*
        Sqrt[11/(88179*Pi)]*u^12)/b^3 - (((2099*I)/2384640000)*d^14*K1^2*M^5*
        Sqrt[11/(88179*Pi)]*u^12)/b^3 - (((107771*I)/16692480000)*d^12*K1^2*
        M^5*Sqrt[13/(74613*Pi)]*u^12)/b^3 + 
      (((3723982391*I)/38559628800000)*d^8*K0^2*M^5*Sqrt[17/(57057*Pi)]*u^12)/
       b^3 + (((601*I)/1112832000)*d^12*K0^2*M^5*Sqrt[19/(51051*Pi)]*u^12)/
       b^3 - (((1226900027*I)/7711925760000)*K1^2*M^5*Sqrt[19/(51051*Pi)]*
        u^12)/b^3 + (((13781*I)/107800000)*d^4*K0^2*M^5*Sqrt[57/(17017*Pi)]*
        u^12)/b^3 - (91504109*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (183617280000*b^3) - (46350023*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (45904320000*b^3) + (13022881*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (5564160000*b^3) - (13740017*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (16692480000*b^3) - (21899*d^14*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (16692480000*b^3) + (433*d^8*K0*K1*M^5*Sqrt[(3*Pi)/323323]*u^12)/
       (14720000*b^3) + (36343*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^12)/
       (18361728000*b^3) - (197*d^12*K0*K1*M^5*Sqrt[(323*Pi)/3003]*u^12)/
       (521640000*b^3) + (((115053870299*I)/38559628800000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) - (((314984395147*I)/38559628800000)*d^2*K0^2*
        M^5*u^12)/(b^3*Sqrt[969969*Pi]) - (((11084859839*I)/3855962880000)*
        d^6*K0^2*M^5*u^12)/(b^3*Sqrt[969969*Pi]) - 
      (((145620221*I)/166924800000)*d^10*K0^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) - (((56767*I)/8346240000)*d^14*K0^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) + (((1785483697*I)/262310400000)*d^2*K1^2*M^5*
        u^12)/(b^3*Sqrt[969969*Pi]) - (((43443786481*I)/4819953600000)*d^4*
        K1^2*M^5*u^12)/(b^3*Sqrt[969969*Pi]) - 
      (((75759950873*I)/38559628800000)*d^8*K1^2*M^5*u^12)/
       (b^3*Sqrt[969969*Pi]) - (((20519999*I)/18547200000)*d^10*K1^2*M^5*
        u^12)/(b^3*Sqrt[969969*Pi]) + (((2633178721*I)/14051255680000)*d^8*K0*
        K1*M^5*Sqrt[3/(323323*Pi)]*u^13)/b^3 - 
      (((5147*I)/8346240000)*d^14*K0*K1*M^5*Sqrt[11/(88179*Pi)]*u^13)/b^3 - 
      (((65692511*I)/9639907200000)*d^2*K0*K1*M^5*Sqrt[13/(74613*Pi)]*u^13)/
       b^3 - (((4552123*I)/119011200000)*d^4*K0*K1*M^5*Sqrt[13/(74613*Pi)]*
        u^13)/b^3 + (2514047*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (30602880000*b^3) + (247253*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (556416000*b^3) + (60079*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (927360000*b^3) - (303113*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (2782080000*b^3) - (48791*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (2782080000*b^3) - (317*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (2782080000*b^3) - (100327*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (1995840000*b^3) + (89917*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (1391040000*b^3) - (57881*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (521640000*b^3) - (2857*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (166924800*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (104328000*b^3) - (21127*d^2*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^13)/
       (1434510000*b^3) + (1147819*d^4*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^13)/
       (45904320000*b^3) - (184267*d^4*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^13)/
       (6120576000*b^3) + (1369*K0^2*M^5*Sqrt[(39*Pi)/24871]*u^13)/
       (1133440000*b^3) - (d^6*K1^2*M^5*Sqrt[(247*Pi)/3927]*u^13)/
       (12420000*b^3) - (((2728091*I)/5783944320000)*K0*K1*M^5*u^13)/
       (b^3*Sqrt[969969*Pi]) + (((1684970383*I)/4131388800000)*d^6*K0*K1*M^5*
        u^13)/(b^3*Sqrt[969969*Pi]) + (((30514969339*I)/113815171008000)*d^8*
        K0*K1*M^5*u^13)/(b^3*Sqrt[969969*Pi]) - 
      (((11421973*I)/25038720000)*d^10*K0*K1*M^5*u^13)/
       (b^3*Sqrt[969969*Pi]) - (((1576507*I)/8346240000)*d^12*K0*K1*M^5*u^13)/
       (b^3*Sqrt[969969*Pi]) + ((I/894240000)*K0^2*M^5*Sqrt[13/(74613*Pi)]*
        u^14)/b^3 - (((1248241*I)/9639907200000)*d^2*K0^2*M^5*
        Sqrt[13/(74613*Pi)]*u^14)/b^3 + (((1062541*I)/2570641920000)*d^4*K0^2*
        M^5*Sqrt[13/(74613*Pi)]*u^14)/b^3 + 
      (((407563*I)/1071100800000)*d^8*K0^2*M^5*Sqrt[13/(74613*Pi)]*u^14)/
       b^3 + (((179*I)/1192320000)*d^12*K0^2*M^5*Sqrt[13/(74613*Pi)]*u^14)/
       b^3 - (((7013267*I)/7711925760000)*d^4*K1^2*M^5*Sqrt[13/(74613*Pi)]*
        u^14)/b^3 - (((16463*I)/17884800000)*d^10*K1^2*M^5*
        Sqrt[13/(74613*Pi)]*u^14)/b^3 + (((211*I)/2782080000)*d^12*K1^2*M^5*
        Sqrt[13/(74613*Pi)]*u^14)/b^3 + (((47*I)/556416000)*d^14*K1^2*M^5*
        Sqrt[13/(74613*Pi)]*u^14)/b^3 - (((7279*I)/4131388800000)*K1^2*M^5*
        Sqrt[17/(57057*Pi)]*u^14)/b^3 - (((10733*I)/125193600000)*d^10*K0^2*
        M^5*Sqrt[143/(6783*Pi)]*u^14)/b^3 + 
      (((73*I)/8346240000)*d^14*K0^2*M^5*Sqrt[143/(6783*Pi)]*u^14)/b^3 + 
      (((241*I)/100154880000)*d^2*K1^2*M^5*Sqrt[221/(4389*Pi)]*u^14)/b^3 + 
      (((232741*I)/7711925760000)*d^6*K0^2*M^5*Sqrt[247/(3927*Pi)]*u^14)/
       b^3 + (((16153*I)/9639907200000)*d^8*K1^2*M^5*Sqrt[4199/(231*Pi)]*
        u^14)/b^3 - (K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/(364320000*b^3) - 
      (2239*d^2*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/(22952160000*b^3) - 
      (2923*d^4*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/(22952160000*b^3) + 
      (1039*d^6*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/(2086560000*b^3) - 
      (61*d^8*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/(695520000*b^3) - 
      (599*d^10*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/(2086560000*b^3) + 
      (181*d^12*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/(2086560000*b^3) + 
      (37*d^14*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^14)/(2086560000*b^3) - 
      (((183803*I)/4131388800000)*K0^2*M^5*u^14)/(b^3*Sqrt[969969*Pi]) - 
      (((5941223*I)/558835200000)*d^4*K0^2*M^5*u^14)/(b^3*Sqrt[969969*Pi]) + 
      (((11989597*I)/3305111040000)*d^6*K0^2*M^5*u^14)/
       (b^3*Sqrt[969969*Pi]) - (((263171659*I)/115678886400000)*d^2*K1^2*M^5*
        u^14)/(b^3*Sqrt[969969*Pi]) + (((135385777*I)/23135777280000)*d^4*
        K1^2*M^5*u^14)/(b^3*Sqrt[969969*Pi]) + 
      (((306263719*I)/28919721600000)*d^6*K1^2*M^5*u^14)/
       (b^3*Sqrt[969969*Pi]) - (((7289*I)/45904320000)*d^4*K0*K1*M^5*
        Sqrt[13/(74613*Pi)]*u^15)/b^3 + (((36779*I)/91808640000)*d^6*K0*K1*
        M^5*Sqrt[13/(74613*Pi)]*u^15)/b^3 + 
      (((27667*I)/86070600000)*d^8*K0*K1*M^5*Sqrt[13/(74613*Pi)]*u^15)/b^3 - 
      (((31*I)/208656000)*d^12*K0*K1*M^5*Sqrt[13/(74613*Pi)]*u^15)/b^3 - 
      ((I/298080000)*d^14*K0*K1*M^5*Sqrt[91/(10659*Pi)]*u^15)/b^3 + 
      ((I/715392000)*d^2*K0*K1*M^5*Sqrt[143/(6783*Pi)]*u^15)/b^3 + 
      (((83*I)/31298400000)*d^10*K0*K1*M^5*Sqrt[221/(4389*Pi)]*u^15)/b^3 - 
      (K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(6557760000*b^3) - 
      (53*d^2*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(6557760000*b^3) + 
      (13*d^6*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(596160000*b^3) + 
      (13*d^8*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(198720000*b^3) - 
      (13*d^10*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(596160000*b^3) - 
      (13*d^12*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(596160000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(596160000*b^3) - 
      (K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(6557760000*b^3) - 
      (53*d^2*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(6557760000*b^3) + 
      (13*d^6*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(596160000*b^3) + 
      (13*d^8*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(198720000*b^3) - 
      (13*d^10*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(596160000*b^3) - 
      (13*d^12*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(596160000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^15)/(596160000*b^3) - 
      (13*d^4*K0^2*M^5*Sqrt[(221*Pi)/4389]*u^15)/(6557760000*b^3) - 
      (13*d^4*K1^2*M^5*Sqrt[(221*Pi)/4389]*u^15)/(6557760000*b^3) - 
      (((1320797*I)/4131388800000)*d^2*K0*K1*M^5*u^15)/
       (b^3*Sqrt[969969*Pi]) + (((1320797*I)/2065694400000)*d^4*K0*K1*M^5*
        u^15)/(b^3*Sqrt[969969*Pi]) - (((25579031*I)/4131388800000)*d^6*K0*K1*
        M^5*u^15)/(b^3*Sqrt[969969*Pi]))/Pi, 
    ((-26630339*d^6*K1*M^5*Sqrt[Pi/969969]*u)/(942080*b^3*E^u) - 
      (6535301*d^8*K1*M^5*Sqrt[Pi/969969]*u)/(565248*b^3*E^u) + 
      (266548453*d^10*K1*M^5*Sqrt[Pi/969969]*u)/(14131200*b^3*E^u) + 
      (9173809*d^2*K1*M^5*Sqrt[(7*Pi)/138567]*u)/(14131200*b^3*E^u) + 
      (21264301*d^4*K1*M^5*Sqrt[(11*Pi)/88179]*u)/(14131200*b^3*E^u) - 
      (470521*d^12*K1*M^5*Sqrt[(11*Pi)/88179]*u)/(14131200*b^3*E^u) + 
      (401*K1*M^5*Sqrt[(133*Pi)/7293]*u)/(1177600*b^3*E^u) - 
      (781*d^16*K1*M^5*Sqrt[(187*Pi)/5187]*u)/(2826240*b^3*E^u) + 
      (16417*d^14*K1*M^5*Sqrt[(209*Pi)/4641]*u)/(14131200*b^3*E^u) + 
      (539243*K0*M^5*Sqrt[Pi/969969]*u^2)/(7065600*b^3*E^u) + 
      (15573835*d^4*K0*M^5*Sqrt[Pi/969969]*u^2)/(1130496*b^3*E^u) - 
      (716302039*d^6*K0*M^5*Sqrt[Pi/969969]*u^2)/(28262400*b^3*E^u) - 
      (89396939*d^8*K0*M^5*Sqrt[Pi/969969]*u^2)/(9420800*b^3*E^u) + 
      (3980729*d^12*K0*M^5*Sqrt[Pi/969969]*u^2)/(28262400*b^3*E^u) - 
      (26630339*d^6*K1*M^5*Sqrt[Pi/969969]*u^2)/(942080*b^3*E^u) - 
      (6535301*d^8*K1*M^5*Sqrt[Pi/969969]*u^2)/(565248*b^3*E^u) + 
      (266548453*d^10*K1*M^5*Sqrt[Pi/969969]*u^2)/(14131200*b^3*E^u) + 
      (9173809*d^2*K1*M^5*Sqrt[(7*Pi)/138567]*u^2)/(14131200*b^3*E^u) + 
      (13803103*d^10*K0*M^5*Sqrt[(11*Pi)/88179]*u^2)/(9420800*b^3*E^u) + 
      (21264301*d^4*K1*M^5*Sqrt[(11*Pi)/88179]*u^2)/(14131200*b^3*E^u) - 
      (470521*d^12*K1*M^5*Sqrt[(11*Pi)/88179]*u^2)/(14131200*b^3*E^u) + 
      (401*K1*M^5*Sqrt[(133*Pi)/7293]*u^2)/(1177600*b^3*E^u) + 
      (5087*d^14*K0*M^5*Sqrt[(143*Pi)/6783]*u^2)/(9420800*b^3*E^u) - 
      (781*d^16*K1*M^5*Sqrt[(187*Pi)/5187]*u^2)/(2826240*b^3*E^u) - 
      (3431*d^16*K0*M^5*Sqrt[(209*Pi)/4641]*u^2)/(28262400*b^3*E^u) + 
      (16417*d^14*K1*M^5*Sqrt[(209*Pi)/4641]*u^2)/(14131200*b^3*E^u) + 
      (161223*d^2*K0*M^5*Sqrt[(273*Pi)/3553]*u^2)/(9420800*b^3*E^u) + 
      (4589977047067*K0*M^5*Sqrt[Pi/969969]*u^3)/(52542832742400*b^3*E^u) + 
      (1048959872896993*d^2*K0*M^5*Sqrt[Pi/969969]*u^3)/
       (210171330969600*b^3*E^u) + (136471689959669*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^3)/(9700215275520*b^3*E^u) - 
      (13556187896347*d^8*K0*M^5*Sqrt[Pi/969969]*u^3)/
       (1442823782400*b^3*E^u) + (467917519319*d^10*K0*M^5*Sqrt[Pi/969969]*
        u^3)/(28290662400*b^3*E^u) + (29494463*d^12*K0*M^5*Sqrt[Pi/969969]*
        u^3)/(197836800*b^3*E^u) + (12743223671*K0^2*M^5*Sqrt[Pi/969969]*u^3)/
       (1258920345600*b^3) - (25509338483*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^3)/
       (54735667200*b^3) - (12219587377*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^3)/
       (2736783360*b^3) + (4943722359349*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^3)/
       (629460172800*b^3) + (41976918817*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^3)/
       (314730086400*b^3) + (6807681677*K1*M^5*Sqrt[Pi/969969]*u^3)/
       (32643072000*b^3*E^u) + (68220929549*d^2*K1*M^5*Sqrt[Pi/969969]*u^3)/
       (6528614400*b^3*E^u) + (3543741751997*d^4*K1*M^5*Sqrt[Pi/969969]*u^3)/
       (130572288000*b^3*E^u) - (9734654263*d^8*K1*M^5*Sqrt[Pi/969969]*u^3)/
       (516096000*b^3*E^u) + (1290425453*d^10*K1*M^5*Sqrt[Pi/969969]*u^3)/
       (39567360*b^3*E^u) + (28846840271*d^12*K1*M^5*Sqrt[Pi/969969]*u^3)/
       (35610624000*b^3*E^u) + (66323027*d^14*K1*M^5*Sqrt[Pi/969969]*u^3)/
       (8902656000*b^3*E^u) - (4357802549489*d^6*K1^2*M^5*Sqrt[Pi/969969]*
        u^3)/(157365043200*b^3) - (321576532813*d^10*K1^2*M^5*Sqrt[Pi/969969]*
        u^3)/(104910028800*b^3) - (14821412107159*d^6*K0*M^5*
        Sqrt[(7*Pi)/138567]*u^3)/(3916235980800*b^3*E^u) - 
      (721258223*d^16*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^3)/(1258920345600*b^3) + 
      (90949806979*d^6*K0^2*M^5*Sqrt[(11*Pi)/88179]*u^3)/(314730086400*b^3) - 
      (285510714397*d^10*K0^2*M^5*Sqrt[(11*Pi)/88179]*u^3)/
       (629460172800*b^3) - (35815876441*d^12*K0^2*M^5*Sqrt[(11*Pi)/88179]*
        u^3)/(314730086400*b^3) - (70130707*d^4*K1^2*M^5*Sqrt[(11*Pi)/88179]*
        u^3)/(273203200*b^3) + (3557408089*d^14*K1^2*M^5*Sqrt[(11*Pi)/88179]*
        u^3)/(157365043200*b^3) + (7819909289*K1^2*M^5*Sqrt[(13*Pi)/74613]*
        u^3)/(314730086400*b^3) + (398930726339*d^2*K1^2*M^5*
        Sqrt[(13*Pi)/74613]*u^3)/(629460172800*b^3) - 
      (20098520333*d^6*K1*M^5*Sqrt[(17*Pi)/57057]*u^3)/(6528614400*b^3*E^u) - 
      (5877877627*d^12*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^3)/(39341260800*b^3) - 
      (59929783*d^16*K1*M^5*Sqrt[(19*Pi)/51051]*u^3)/(35610624000*b^3*E^u) + 
      (55779206461*d^8*K1^2*M^5*Sqrt[(77*Pi)/12597]*u^3)/(157365043200*b^3) + 
      (24914311*d^16*K1^2*M^5*Sqrt[(77*Pi)/12597]*u^3)/(104910028800*b^3) - 
      (871997*d^18*K1^2*M^5*Sqrt[(77*Pi)/12597]*u^3)/(69940019200*b^3) + 
      (3499*d^18*K0^2*M^5*Sqrt[(133*Pi)/7293]*u^3)/(27976007680*b^3) + 
      (5087*d^14*K0*M^5*Sqrt[(143*Pi)/6783]*u^3)/(9420800*b^3*E^u) - 
      (3431*d^16*K0*M^5*Sqrt[(209*Pi)/4641]*u^3)/(28262400*b^3*E^u) + 
      (806041667765699*K0*M^5*Sqrt[Pi/969969]*u^4)/(6305139929088000*b^3*
        E^u) + (819893075087719*d^2*K0*M^5*Sqrt[Pi/969969]*u^4)/
       (144117484093440*b^3*E^u) + (4258093519918033*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^4)/(323340509184000*b^3*E^u) - 
      (5914412125897057*d^6*K0*M^5*Sqrt[Pi/969969]*u^4)/
       (219309214924800*b^3*E^u) - (81888444933649*d^8*K0*M^5*Sqrt[Pi/969969]*
        u^4)/(9618825216000*b^3*E^u) + (18335072293*d^12*K0*M^5*
        Sqrt[Pi/969969]*u^4)/(35610624000*b^3*E^u) - 
      (806970097*d^14*K0*M^5*Sqrt[Pi/969969]*u^4)/(71221248000*b^3*E^u) - 
      (470831651*d^16*K0*M^5*Sqrt[Pi/969969]*u^4)/(35610624000*b^3*E^u) + 
      (25204555658778673*K1*M^5*Sqrt[Pi/969969]*u^4)/(132407938510848000*b^3*
        E^u) + (38493431886442433*d^2*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (4413597950361600*b^3*E^u) + (5645722861858400129*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^4)/(264815877021696000*b^3*E^u) - 
      (67316060381281*d^6*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (1612567756800*b^3*E^u) - (9420578698219919*d^8*K1*M^5*Sqrt[Pi/969969]*
        u^4)/(605985988608000*b^3*E^u) + (15554267038493*d^10*K1*M^5*
        Sqrt[Pi/969969]*u^4)/(594103910400*b^3*E^u) - 
      (810673723*d^14*K1*M^5*Sqrt[Pi/969969]*u^4)/(8902656000*b^3*E^u) - 
      (461736967*d^16*K1*M^5*Sqrt[Pi/969969]*u^4)/(35610624000*b^3*E^u) + 
      (985938903460333*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (528746545152000*b^3) - (11860932084686099*d^4*K0*K1*M^5*
        Sqrt[Pi/969969]*u^4)/(396559908864000*b^3) + 
      (51602217501879701*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (793119817728000*b^3) - (8959091637491153*d^10*K0*K1*M^5*
        Sqrt[Pi/969969]*u^4)/(264373272576000*b^3) - 
      (3426713664526067*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (396559908864000*b^3) + (315295195650769*d^14*K0*K1*M^5*
        Sqrt[Pi/969969]*u^4)/(396559908864000*b^3) + 
      (294933837197*d^16*K0*K1*M^5*Sqrt[Pi/969969]*u^4)/
       (45321132441600*b^3) + (80498525501*d^10*K0*M^5*Sqrt[(3*Pi)/323323]*
        u^4)/(15088353280*b^3*E^u) + (22256654827*d^12*K1*M^5*
        Sqrt[(11*Pi)/88179]*u^4)/(249274368000*b^3*E^u) + 
      (4005727159277*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^4)/
       (176248848384000*b^3) + (136084505753341*d^6*K0*K1*M^5*
        Sqrt[(13*Pi)/74613]*u^4)/(396559908864000*b^3) - 
      (386727031*d^18*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^4)/
       (5035681382400*b^3) + (48098146067397731*K0*M^5*Sqrt[Pi/969969]*u^5)/
       (529631754043392000*b^3*E^u) + (53521560766224517*d^2*K0*M^5*
        Sqrt[Pi/969969]*u^5)/(14123513441157120*b^3*E^u) + 
      (8850786144882362143*d^4*K0*M^5*Sqrt[Pi/969969]*u^5)/
       (1059263508086784000*b^3*E^u) - (7579349048799511*d^6*K0*M^5*
        Sqrt[Pi/969969]*u^5)/(438618429849600*b^3*E^u) - 
      (1071932850196861*d^8*K0*M^5*Sqrt[Pi/969969]*u^5)/
       (186457227264000*b^3*E^u) + (438076616167*d^10*K0*M^5*Sqrt[Pi/969969]*
        u^5)/(42247389184*b^3*E^u) + (472251923599*d^12*K0*M^5*
        Sqrt[Pi/969969]*u^5)/(997097472000*b^3*E^u) - 
      (548700689*d^16*K0*M^5*Sqrt[Pi/969969]*u^5)/(142442496000*b^3*E^u) + 
      (6627474008261*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(176248848384000*b^3) - 
      (285064449017947*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^5)/
       (24784994304000*b^3) + (2838907435760579*d^6*K0^2*M^5*Sqrt[Pi/969969]*
        u^5)/(396559908864000*b^3) + (16611923648787673*d^8*K0^2*M^5*
        Sqrt[Pi/969969]*u^5)/(793119817728000*b^3) - 
      (1729566122694677*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^5)/
       (132186636288000*b^3) - (587305992845843*d^12*K0^2*M^5*Sqrt[Pi/969969]*
        u^5)/(198279954432000*b^3) + (100846282569017*d^14*K0^2*M^5*
        Sqrt[Pi/969969]*u^5)/(396559908864000*b^3) + 
      (63773897203*d^16*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(45321132441600*b^3) - 
      (88074377*d^18*K0^2*M^5*Sqrt[Pi/969969]*u^5)/(314730086400*b^3) + 
      (24820262244958909*K1*M^5*Sqrt[Pi/969969]*u^5)/(192593365106688000*b^3*
        E^u) + (11274950468460333157*d^2*K1*M^5*Sqrt[Pi/969969]*u^5)/
       (2118527016173568000*b^3*E^u) + (730933600910653747*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^5)/(64197788368896000*b^3*E^u) - 
      (18602035946413247*d^6*K1*M^5*Sqrt[Pi/969969]*u^5)/
       (774032523264000*b^3*E^u) - (36306242701169279*d^8*K1*M^5*
        Sqrt[Pi/969969]*u^5)/(4847887908864000*b^3*E^u) + 
      (267591384679469*d^10*K1*M^5*Sqrt[Pi/969969]*u^5)/
       (19011325132800*b^3*E^u) - (6247807283*d^14*K1*M^5*Sqrt[Pi/969969]*
        u^5)/(94961664000*b^3*E^u) - (4295171552311547*K1^2*M^5*
        Sqrt[Pi/969969]*u^5)/(1046918159400960000*b^3) + 
      (47740434126774244477*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^5)/
       (1832106778951680000*b^3) + (3841872572790577901*d^8*K1^2*M^5*
        Sqrt[Pi/969969]*u^5)/(74779868528640000*b^3) - 
      (1663103457642937393*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^5)/
       (47587189063680000*b^3) - (38474270820556313*d^12*K1^2*M^5*
        Sqrt[Pi/969969]*u^5)/(4758718906368000*b^3) + 
      (3490815350927449*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^5)/
       (4758718906368000*b^3) - (770160354118553*d^16*K1^2*M^5*
        Sqrt[Pi/969969]*u^5)/(95174378127360000*b^3) - 
      (2584284683209*d^18*K1^2*M^5*Sqrt[Pi/969969]*u^5)/
       (6344958541824000*b^3) + (16738684019*d^12*K1*M^5*Sqrt[(3*Pi)/323323]*
        u^5)/(73859072000*b^3*E^u) - (1053043*d^16*K1*M^5*Sqrt[(7*Pi)/138567]*
        u^5)/(1695744000*b^3*E^u) - (504546323*d^14*K0*M^5*
        Sqrt[(13*Pi)/74613]*u^5)/(142442496000*b^3*E^u) - 
      (8634176129863*d^2*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^5)/
       (132186636288000*b^3) - (4279934596353536017*d^4*K1^2*M^5*
        Sqrt[(13*Pi)/74613]*u^5)/(1832106778951680000*b^3) - 
      (937510898721403*d^2*K1^2*M^5*Sqrt[(323*Pi)/3003]*u^5)/
       (63725453180928000*b^3) + (53504367800474417*K0*M^5*Sqrt[Pi/969969]*
        u^6)/(1059263508086784000*b^3*E^u) + 
      (422772931145768053*d^2*K0*M^5*Sqrt[Pi/969969]*u^6)/
       (223002843807744000*b^3*E^u) + (15426225973778338387*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^6)/(4237054032347136000*b^3*E^u) - 
      (213420081494824949*d^6*K0*M^5*Sqrt[Pi/969969]*u^6)/
       (26317105790976000*b^3*E^u) - (1504041462437387*d^8*K0*M^5*
        Sqrt[Pi/969969]*u^6)/(646385054515200*b^3*E^u) + 
      (175231635028391*d^10*K0*M^5*Sqrt[Pi/969969]*u^6)/
       (38022650265600*b^3*E^u) + (1069936517227*d^12*K0*M^5*Sqrt[Pi/969969]*
        u^6)/(3988389888000*b^3*E^u) - (15230717987*d^14*K0*M^5*
        Sqrt[Pi/969969]*u^6)/(569769984000*b^3*E^u) + 
      (85597655876203687*K1*M^5*Sqrt[Pi/969969]*u^6)/(1588895262130176000*b^3*
        E^u) + (4214888615825592203*d^2*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (1815880299577344000*b^3*E^u) + (948839521853166571*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^6)/(195556339954483200*b^3*E^u) - 
      (49344582613699649*d^6*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (4723583090688000*b^3*E^u) + (1126125936941387*d^10*K1*M^5*
        Sqrt[Pi/969969]*u^6)/(190113251328000*b^3*E^u) + 
      (736490422111*d^12*K1*M^5*Sqrt[Pi/969969]*u^6)/(2393033932800*b^3*
        E^u) - (56286236509*d^14*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (1709309952000*b^3*E^u) - (1601320411*d^16*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (1709309952000*b^3*E^u) - (31121440978738711*K0*K1*M^5*Sqrt[Pi/969969]*
        u^6)/(523459079700480000*b^3) - (6135155084054670287*d^4*K0*K1*M^5*
        Sqrt[Pi/969969]*u^6)/(229013347368960000*b^3) + 
      (26048682764528137451*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (916053389475840000*b^3) - (15927024023320829*d^10*K0*K1*M^5*
        Sqrt[Pi/969969]*u^6)/(517252055040000*b^3) + 
      (1357845061481177*d^14*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (2379359453184000*b^3) - (245004074355889*d^16*K0*K1*M^5*
        Sqrt[Pi/969969]*u^6)/(47587189063680000*b^3) - 
      (138028278169*d^18*K0*K1*M^5*Sqrt[Pi/969969]*u^6)/
       (396559908864000*b^3) - (37478447*d^16*K0*M^5*Sqrt[(13*Pi)/74613]*u^6)/
       (569769984000*b^3*E^u) - (80344227738894863*d^2*K0*K1*M^5*
        Sqrt[(13*Pi)/74613]*u^6)/(183210677895168000*b^3) - 
      (612318899311499*d^12*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^6)/
       (1189679726592000*b^3) + (631716158805453173*d^8*K0*K1*M^5*
        Sqrt[(17*Pi)/57057]*u^6)/(261729539850240000*b^3) - 
      (101309487012431*d^8*K1*M^5*Sqrt[(19*Pi)/51051]*u^6)/
       (646385054515200*b^3*E^u) + (225873787148182759*K0*M^5*Sqrt[Pi/969969]*
        u^7)/(12711162097041408000*b^3*E^u) + 
      (16990298499715471391*d^2*K0*M^5*Sqrt[Pi/969969]*u^7)/
       (25422324194082816000*b^3*E^u) + (4695555732551675219*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^7)/(3631760599154688000*b^3*E^u) - 
      (46378356250317979*d^6*K0*M^5*Sqrt[Pi/969969]*u^7)/
       (16019107872768000*b^3*E^u) - (14990270317446409*d^8*K0*M^5*
        Sqrt[Pi/969969]*u^7)/(19391551635456000*b^3*E^u) + 
      (121790829065749*d^10*K0*M^5*Sqrt[Pi/969969]*u^7)/
       (76045300531200*b^3*E^u) - (33897248191*d^14*K0*M^5*Sqrt[Pi/969969]*
        u^7)/(3418619904000*b^3*E^u) - (467081311*d^16*K0*M^5*Sqrt[Pi/969969]*
        u^7)/(3418619904000*b^3*E^u) + (5693247169337806889*d^6*K0^2*M^5*
        Sqrt[Pi/969969]*u^7)/(916053389475840000*b^3) + 
      (1793855739224798749*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^7)/
       (261729539850240000*b^3) - (2940423134676281*d^10*K0^2*M^5*
        Sqrt[Pi/969969]*u^7)/(517252055040000*b^3) + 
      (9862457262223*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^7)/
       (103450411008000*b^3) + (346469291578840721*K1*M^5*Sqrt[Pi/969969]*
        u^7)/(10168929677633126400*b^3*E^u) + 
      (93706511348112155161*d^2*K1*M^5*Sqrt[Pi/969969]*u^7)/
       (101689296776331264000*b^3*E^u) + (3281841144227469149*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^7)/(2259762150585139200*b^3*E^u) - 
      (26589398126438453*d^8*K1*M^5*Sqrt[Pi/969969]*u^7)/
       (33242659946496000*b^3*E^u) + (1591023168871*d^12*K1*M^5*
        Sqrt[Pi/969969]*u^7)/(13674479616000*b^3*E^u) - 
      (157318602533*d^14*K1*M^5*Sqrt[Pi/969969]*u^7)/(13674479616000*b^3*
        E^u) - (12933451*d^16*K1*M^5*Sqrt[Pi/969969]*u^7)/
       (84934656000*b^3*E^u) - (56370621543694811*K1^2*M^5*Sqrt[Pi/969969]*
        u^7)/(1701242009026560000*b^3) - (794589538763161601*d^2*K1^2*M^5*
        Sqrt[Pi/969969]*u^7)/(366421355790336000*b^3) - 
      (21333687143718402331*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^7)/
       (2646376458485760000*b^3) + (2882229168954542413*d^8*K1^2*M^5*
        Sqrt[Pi/969969]*u^7)/(261729539850240000*b^3) - 
      (110545209092086991*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^7)/
       (11896797265920000*b^3) - (8724043749316897*d^12*K1^2*M^5*
        Sqrt[Pi/969969]*u^7)/(4758718906368000*b^3) + 
      (345351604671529*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^7)/
       (2379359453184000*b^3) - (29950581349981*d^16*K1^2*M^5*Sqrt[Pi/969969]*
        u^7)/(23793594531840000*b^3) - (5238555719*d^18*K1^2*M^5*
        Sqrt[Pi/969969]*u^7)/(54697918464000*b^3) - 
      (47180618347331923*d^6*K1*M^5*Sqrt[(7*Pi)/138567]*u^7)/
       (90230076997632000*b^3*E^u) + (179864766713*d^12*K0*M^5*
        Sqrt[(13*Pi)/74613]*u^7)/(23930339328000*b^3*E^u) - 
      (5786192390137*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^7)/
       (3399084933120000*b^3) - (61909690594853*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/74613]*u^7)/(679816986624000*b^3) - 
      (29123918341287443*d^2*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^7)/
       (366421355790336000*b^3) - (247008366233*d^16*K0^2*M^5*
        Sqrt[(19*Pi)/51051]*u^7)/(5948398632960000*b^3) - 
      (5095926631*d^18*K0^2*M^5*Sqrt[(19*Pi)/51051]*u^7)/
       (1586239635456000*b^3) + (4454188682351*d^10*K1*M^5*
        Sqrt[(19*Pi)/51051]*u^7)/(43454457446400*b^3*E^u) + 
      (583034636907147241*d^6*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^7)/
       (1082608551198720000*b^3) - (36504168608068327*d^4*K0^2*M^5*
        Sqrt[(247*Pi)/3927]*u^7)/(1832106778951680000*b^3) + 
      (2339762267908579*K0*M^5*Sqrt[Pi/969969]*u^8)/(221063688644198400*b^3*
        E^u) + (514634044305403193*d^2*K0*M^5*Sqrt[Pi/969969]*u^8)/
       (2210636886441984000*b^3*E^u) + (43609989084770243*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^8)/(147375792429465600*b^3*E^u) - 
      (263863391750202037*d^6*K0*M^5*Sqrt[Pi/969969]*u^8)/
       (315805269491712000*b^3*E^u) - (20549029568738417*d^8*K0*M^5*
        Sqrt[Pi/969969]*u^8)/(116349309812736000*b^3*E^u) + 
      (78259101992927*d^10*K0*M^5*Sqrt[Pi/969969]*u^8)/
       (175489155072000*b^3*E^u) + (1416417362291*d^12*K0*M^5*Sqrt[Pi/969969]*
        u^8)/(47860678656000*b^3*E^u) - (18275462083*d^14*K0*M^5*
        Sqrt[Pi/969969]*u^8)/(6837239808000*b^3*E^u) - 
      (174956395534060783*K1*M^5*Sqrt[Pi/969969]*u^8)/(63555810485207040000*
        b^3*E^u) + (134624394854309802427*d^2*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (508446483881656320000*b^3*E^u) + (221385538151677173679*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^8)/(508446483881656320000*b^3*E^u) - 
      (80731030974328799*d^6*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (74432218398720000*b^3*E^u) - (6711057274580731*d^8*K1*M^5*
        Sqrt[Pi/969969]*u^8)/(43092336967680000*b^3*E^u) + 
      (138850188993713*d^10*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (270516879360000*b^3*E^u) - (204388714007*d^14*K1*M^5*Sqrt[Pi/969969]*
        u^8)/(68372398080000*b^3*E^u) - (8593688659314497*K0*K1*M^5*
        Sqrt[Pi/969969]*u^8)/(283540334837760000*b^3) - 
      (88207540263323759*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (61070225965056000*b^3) - (6747076556651703583*d^4*K0*K1*M^5*
        Sqrt[Pi/969969]*u^8)/(1488586757898240000*b^3) + 
      (19389418487237018587*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (2977173515796480000*b^3) + (184896703777099507*d^8*K0*K1*M^5*
        Sqrt[Pi/969969]*u^8)/(32716192481280000*b^3) - 
      (10380482571109177*d^10*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (1982799544320000*b^3) + (14507226089977*d^14*K0*K1*M^5*
        Sqrt[Pi/969969]*u^8)/(198279954432000*b^3) - 
      (917223056591*d^16*K0*K1*M^5*Sqrt[Pi/969969]*u^8)/
       (1982799544320000*b^3) - (260508109*d^18*K0*K1*M^5*Sqrt[Pi/969969]*
        u^8)/(4532113244160*b^3) - (48854437*d^16*K1*M^5*Sqrt[(13*Pi)/74613]*
        u^8)/(22790799360000*b^3*E^u) + (183912200347*d^12*K1*M^5*
        Sqrt[(17*Pi)/57057]*u^8)/(95721357312000*b^3*E^u) - 
      (5799097330681*d^12*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^8)/
       (99139977216000*b^3) - (140317*d^16*K0*M^5*Sqrt[(221*Pi)/4389]*u^8)/
       (1367447961600*b^3*E^u) - (1370498517675896407*K0*M^5*Sqrt[Pi/969969]*
        u^9)/(508446483881656320000*b^3*E^u) + 
      (6979998184435939489*d^2*K0*M^5*Sqrt[Pi/969969]*u^9)/
       (127111620970414080000*b^3*E^u) + (1275779963722029187*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^9)/(14123513441157120000*b^3*E^u) - 
      (112498596716155541*d^6*K0*M^5*Sqrt[Pi/969969]*u^9)/
       (502417474191360000*b^3*E^u) - (686295860816179*K0^2*M^5*
        Sqrt[Pi/969969]*u^9)/(130864769925120000*b^3) - 
      (36680938627749737*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (183210677895168000*b^3) - (4519965299412991*d^4*K0^2*M^5*
        Sqrt[Pi/969969]*u^9)/(8481975828480000*b^3) + 
      (17764225132249049*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (20819395215360000*b^3) - (3718718632743431*d^10*K0^2*M^5*
        Sqrt[Pi/969969]*u^9)/(5948398632960000*b^3) - 
      (7681094647537*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^9)/
       (66093318144000*b^3) + (312051364609*d^14*K0^2*M^5*Sqrt[Pi/969969]*
        u^9)/(39655990886400*b^3) - (337822427441*d^16*K0^2*M^5*
        Sqrt[Pi/969969]*u^9)/(11896797265920000*b^3) - 
      (2046727901*d^18*K0^2*M^5*Sqrt[Pi/969969]*u^9)/(264373272576000*b^3) + 
      (1608437194154857873*K1*M^5*Sqrt[Pi/969969]*u^9)/
       (160562047541575680000*b^3*E^u) + (74533587113763521*d^2*K1*M^5*
        Sqrt[Pi/969969]*u^9)/(1333338681507840000*b^3*E^u) + 
      (530366509019647799*d^4*K1*M^5*Sqrt[Pi/969969]*u^9)/
       (5958357232988160000*b^3*E^u) - (1440425656284068899*d^6*K1*M^5*
        Sqrt[Pi/969969]*u^9)/(5526592216104960000*b^3*E^u) - 
      (3022534139926943*d^8*K1*M^5*Sqrt[Pi/969969]*u^9)/
       (232698619625472000*b^3*E^u) + (477425402766157*d^10*K1*M^5*
        Sqrt[Pi/969969]*u^9)/(4277548154880000*b^3*E^u) + 
      (2761069076747*d^12*K1*M^5*Sqrt[Pi/969969]*u^9)/
       (358955089920000*b^3*E^u) - (30755510119*d^14*K1*M^5*Sqrt[Pi/969969]*
        u^9)/(51279298560000*b^3*E^u) - (3845729093*d^16*K1*M^5*
        Sqrt[Pi/969969]*u^9)/(410234388480000*b^3*E^u) - 
      (1188775798170497*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (243034572718080000*b^3) - (3351706721248448077*d^2*K1^2*M^5*
        Sqrt[Pi/969969]*u^9)/(11908694063185920000*b^3) - 
      (2252254655104100743*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (2977173515796480000*b^3) + (3663073326963799363*d^6*K1^2*M^5*
        Sqrt[Pi/969969]*u^9)/(2977173515796480000*b^3) + 
      (18124663454196469*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (21810794987520000*b^3) - (9754329222371*d^12*K1^2*M^5*Sqrt[Pi/969969]*
        u^9)/(66093318144000*b^3) + (9772321798901*d^14*K1^2*M^5*
        Sqrt[Pi/969969]*u^9)/(991399772160000*b^3) - 
      (136171226291*d^16*K1^2*M^5*Sqrt[Pi/969969]*u^9)/
       (3965599088640000*b^3) - (40660017103*d^18*K1^2*M^5*Sqrt[Pi/969969]*
        u^9)/(3965599088640000*b^3) - (112920620174533*d^8*K0*M^5*
        Sqrt[(11*Pi)/88179]*u^9)/(52886049914880000*b^3*E^u) - 
      (47227169*d^16*K0*M^5*Sqrt[(11*Pi)/88179]*u^9)/(68372398080000*b^3*
        E^u) + (12815337221*d^12*K0*M^5*Sqrt[(13*Pi)/74613]*u^9)/
       (23930339328000*b^3*E^u) + (107371441768867*d^8*K0^2*M^5*
        Sqrt[(13*Pi)/74613]*u^9)/(2256289136640000*b^3) - 
      (549154747*d^14*K0*M^5*Sqrt[(17*Pi)/57057]*u^9)/
       (17093099520000*b^3*E^u) + (6819571477909*d^10*K0*M^5*
        Sqrt[(19*Pi)/51051]*u^9)/(1316168663040000*b^3*E^u) - 
      (12212383495303*d^10*K1^2*M^5*Sqrt[(143*Pi)/6783]*u^9)/
       (1982799544320000*b^3) + (3218815374058873*K0*M^5*Sqrt[Pi/969969]*
        u^10)/(861287098613760000*b^3*E^u) + 
      (226214269140738299*d^2*K0*M^5*Sqrt[Pi/969969]*u^10)/
       (66319106593259520000*b^3*E^u) + (1449492560349508729*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^10)/(66319106593259520000*b^3*E^u) - 
      (3238441470367450549*d^6*K0*M^5*Sqrt[Pi/969969]*u^10)/
       (66319106593259520000*b^3*E^u) + (636468565167229*d^8*K0*M^5*
        Sqrt[Pi/969969]*u^10)/(698095858876416000*b^3*E^u) + 
      (1209486014917601*d^10*K0*M^5*Sqrt[Pi/969969]*u^10)/
       (68440770478080000*b^3*E^u) + (1916061183319*d^12*K0*M^5*
        Sqrt[Pi/969969]*u^10)/(1435820359680000*b^3*E^u) - 
      (18167482013*d^14*K0*M^5*Sqrt[Pi/969969]*u^10)/(205117194240000*b^3*
        E^u) - (325157389854684787*K1*M^5*Sqrt[Pi/969969]*u^10)/
       (72635211983093760000*b^3*E^u) + (509572332061991899*d^2*K1*M^5*
        Sqrt[Pi/969969]*u^10)/(19809603268116480000*b^3*E^u) + 
      (504797061459407753*d^4*K1*M^5*Sqrt[Pi/969969]*u^10)/
       (72635211983093760000*b^3*E^u) - (273820169639881*d^6*K1*M^5*
        Sqrt[Pi/969969]*u^10)/(5307651588096000*b^3*E^u) + 
      (10561385804368499*d^8*K1*M^5*Sqrt[Pi/969969]*u^10)/
       (3490479294382080000*b^3*E^u) + (226048374941*d^12*K1*M^5*
        Sqrt[Pi/969969]*u^10)/(159535595520000*b^3*E^u) - 
      (1367829553*d^14*K1*M^5*Sqrt[Pi/969969]*u^10)/(13674479616000*b^3*
        E^u) - (24732479*d^16*K1*M^5*Sqrt[Pi/969969]*u^10)/
       (7325614080000*b^3*E^u) - (2183818786071491*K0*K1*M^5*Sqrt[Pi/969969]*
        u^10)/(637965753384960000*b^3) - (548699107089334217*d^2*K0*K1*M^5*
        Sqrt[Pi/969969]*u^10)/(4465760273694720000*b^3) + 
      (444338652327733*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/
       (858800052633600*b^3) - (109905027582569*d^10*K0*K1*M^5*
        Sqrt[Pi/969969]*u^10)/(318664212480000*b^3) - 
      (8232086647753*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^10)/
       (148709965824000*b^3) + (319647341029*d^14*K0*K1*M^5*Sqrt[Pi/969969]*
        u^10)/(92943728640000*b^3) - (1245284191*d^16*K0*K1*M^5*
        Sqrt[Pi/969969]*u^10)/(153837895680000*b^3) - 
      (3117977*d^16*K0*M^5*Sqrt[(7*Pi)/138567]*u^10)/(7325614080000*b^3*
        E^u) + (230127015540161*d^10*K1*M^5*Sqrt[(17*Pi)/57057]*u^10)/
       (205322311434240000*b^3*E^u) - (38119340337937429*d^4*K0*K1*M^5*
        Sqrt[(17*Pi)/57057]*u^10)/(2232880136847360000*b^3) + 
      (106787244970537*d^8*K0*K1*M^5*Sqrt[(17*Pi)/57057]*u^10)/
       (6134286090240000*b^3) - (353563817*d^18*K0*K1*M^5*Sqrt[(19*Pi)/51051]*
        u^10)/(1487099658240000*b^3) - (715841824304756411*K0*M^5*
        Sqrt[Pi/969969]*u^11)/(381334862911242240000*b^3*E^u) + 
      (370829024761129579*d^2*K0*M^5*Sqrt[Pi/969969]*u^11)/
       (47666857863905280000*b^3*E^u) - (2443737220167437*d^6*K0*M^5*
        Sqrt[Pi/969969]*u^11)/(518118020259840000*b^3*E^u) + 
      (67140385852877*d^8*K0*M^5*Sqrt[Pi/969969]*u^11)/
       (145436637265920000*b^3*E^u) + (666936602729*d^10*K0*M^5*
        Sqrt[Pi/969969]*u^11)/(278970531840000*b^3*E^u) + 
      (1808965273*d^12*K0*M^5*Sqrt[Pi/969969]*u^11)/(9970974720000*b^3*E^u) - 
      (15907147*d^14*K0*M^5*Sqrt[Pi/969969]*u^11)/(1068318720000*b^3*E^u) - 
      (41813503*d^16*K0*M^5*Sqrt[Pi/969969]*u^11)/(51279298560000*b^3*E^u) - 
      (640762602616583*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (1275931506769920000*b^3) - (93519091543163801*d^2*K0^2*M^5*
        Sqrt[Pi/969969]*u^11)/(8931520547389440000*b^3) - 
      (54642240099121687*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (2232880136847360000*b^3) + (142224605726587*d^6*K0^2*M^5*
        Sqrt[Pi/969969]*u^11)/(3122909282304000*b^3) + 
      (1125529215077303*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (49074288721920000*b^3) - (129327250011539*d^10*K0^2*M^5*
        Sqrt[Pi/969969]*u^11)/(4461298974720000*b^3) - 
      (639820337201*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (148709965824000*b^3) + (193468461643*d^14*K0^2*M^5*Sqrt[Pi/969969]*
        u^11)/(743549829120000*b^3) - (14746030217*d^16*K0^2*M^5*
        Sqrt[Pi/969969]*u^11)/(8922597949440000*b^3) - 
      (1238019899*d^18*K0^2*M^5*Sqrt[Pi/969969]*u^11)/
       (2974199316480000*b^3) + (262894761412430083*K1*M^5*Sqrt[Pi/969969]*
        u^11)/(104000417157611520000*b^3*E^u) - 
      (1977130352110284029*d^2*K1*M^5*Sqrt[Pi/969969]*u^11)/
       (572002294366863360000*b^3*E^u) + (40855383146628577*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^11)/(6021076782809088000*b^3*E^u) - 
      (261685204210865791*d^6*K1*M^5*Sqrt[Pi/969969]*u^11)/
       (24869664972472320000*b^3*E^u) + (326955098707219*d^8*K1*M^5*
        Sqrt[Pi/969969]*u^11)/(163616216924160000*b^3*E^u) + 
      (64726715136871*d^10*K1*M^5*Sqrt[Pi/969969]*u^11)/
       (25665288929280000*b^3*E^u) + (3324791689*d^12*K1*M^5*Sqrt[Pi/969969]*
        u^11)/(19941949440000*b^3*E^u) - 
      (58731901*d^14*K1*M^5*Sqrt[Pi/969969]*u^11)/(2848849920000*b^3*E^u) - 
      (41748391*d^16*K1*M^5*Sqrt[Pi/969969]*u^11)/(51279298560000*b^3*E^u) - 
      (426427977671562407*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (26794561642168320000*b^3) - (19114222808165371*d^4*K1^2*M^5*
        Sqrt[Pi/969969]*u^11)/(608967310049280000*b^3) + 
      (146784318754070747*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (2232880136847360000*b^3) + (224444637704017*d^8*K1^2*M^5*
        Sqrt[Pi/969969]*u^11)/(9814857744384000*b^3) - 
      (21315277635871*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (581908561920000*b^3) - (10780462445887*d^12*K1^2*M^5*Sqrt[Pi/969969]*
        u^11)/(2230649487360000*b^3) + (3680655179*d^14*K1^2*M^5*
        Sqrt[Pi/969969]*u^11)/(11802378240000*b^3) - 
      (85277619653*d^16*K1^2*M^5*Sqrt[Pi/969969]*u^11)/
       (26767793848320000*b^3) - (473136341*d^18*K1^2*M^5*Sqrt[Pi/969969]*
        u^11)/(991399772160000*b^3) - (1168436956615231*d^4*K0*M^5*
        Sqrt[(7*Pi)/138567]*u^11)/(1945586035261440000*b^3*E^u) - 
      (5972389695373*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^11)/
       (765558904061952000*b^3) + (208613303474421913*K0*M^5*Sqrt[Pi/969969]*
        u^12)/(286001147183431680000*b^3*E^u) - 
      (65666791453616047*d^2*K0*M^5*Sqrt[Pi/969969]*u^12)/
       (35750143397928960000*b^3*E^u) + (64406293701160921*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^12)/(35750143397928960000*b^3*E^u) - 
      (740025635383729*d^6*K0*M^5*Sqrt[Pi/969969]*u^12)/
       (777177030389760000*b^3*E^u) + (1499626307161*d^8*K0*M^5*
        Sqrt[Pi/969969]*u^12)/(13089297353932800*b^3*E^u) + 
      (343052509727*d^10*K0*M^5*Sqrt[Pi/969969]*u^12)/(1604080558080000*b^3*
        E^u) - (311624969*d^12*K0*M^5*Sqrt[Pi/969969]*u^12)/
       (5608673280000*b^3*E^u) - (5885827*d^14*K0*M^5*Sqrt[Pi/969969]*u^12)/
       (400619520000*b^3*E^u) - (1754989*d^16*K0*M^5*Sqrt[Pi/969969]*u^12)/
       (12819824640000*b^3*E^u) - (221779583824237199*K1*M^5*Sqrt[Pi/969969]*
        u^12)/(286001147183431680000*b^3*E^u) + 
      (325224263436593597*d^2*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (143000573591715840000*b^3*E^u) - (27832826518191517*d^4*K1*M^5*
        Sqrt[Pi/969969]*u^12)/(15888952621301760000*b^3*E^u) - 
      (522422135970409*d^6*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (6217416243118080000*b^3*E^u) + (2304719058139*d^8*K1*M^5*
        Sqrt[Pi/969969]*u^12)/(16361621692416000*b^3*E^u) + 
      (1578412545977*d^10*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (6416322232320000*b^3*E^u) - (5052891953*d^12*K1*M^5*Sqrt[Pi/969969]*
        u^12)/(134608158720000*b^3*E^u) - 
      (47649253*d^14*K1*M^5*Sqrt[Pi/969969]*u^12)/(3845947392000*b^3*E^u) - 
      (1350829*d^16*K1*M^5*Sqrt[Pi/969969]*u^12)/(38459473920000*b^3*E^u) - 
      (39847381185653*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (239237157519360000*b^3) - (202233068925967*d^2*K0*K1*M^5*
        Sqrt[Pi/969969]*u^12)/(41606462177280000*b^3) + 
      (113013944099363*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (6134286090240000*b^3) + (57659161468679*d^8*K0*K1*M^5*Sqrt[Pi/969969]*
        u^12)/(12268572180480000*b^3) - (32595221798903*d^10*K0*K1*M^5*
        Sqrt[Pi/969969]*u^12)/(3345974231040000*b^3) - 
      (1178314496731*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/
       (1115324743680000*b^3) + (50487597311*d^14*K0*K1*M^5*Sqrt[Pi/969969]*
        u^12)/(557662371840000*b^3) - (1957350509*d^16*K0*K1*M^5*
        Sqrt[Pi/969969]*u^12)/(669194846208000*b^3) - 
      (95234179*d^18*K0*K1*M^5*Sqrt[Pi/969969]*u^12)/(743549829120000*b^3) - 
      (185982306071203*d^4*K0*K1*M^5*Sqrt[(19*Pi)/51051]*u^12)/
       (478474315038720000*b^3) - (8247191946925907*K0*M^5*Sqrt[Pi/969969]*
        u^13)/(71500286795857920000*b^3*E^u) + 
      (21999766973584843*d^2*K0*M^5*Sqrt[Pi/969969]*u^13)/
       (71500286795857920000*b^3*E^u) - (462690041989093*d^4*K0*M^5*
        Sqrt[Pi/969969]*u^13)/(4766685786390528000*b^3*E^u) - 
      (30339314781577*d^6*K0*M^5*Sqrt[Pi/969969]*u^13)/
       (282609829232640000*b^3*E^u) - (3147765890041*d^8*K0*M^5*
        Sqrt[Pi/969969]*u^13)/(32723243384832000*b^3*E^u) + 
      (15420101843*d^10*K0*M^5*Sqrt[Pi/969969]*u^13)/(246781624320000*b^3*
        E^u) + (2686653469*d^12*K0*M^5*Sqrt[Pi/969969]*u^13)/
       (67304079360000*b^3*E^u) + (10774433*d^14*K0*M^5*Sqrt[Pi/969969]*u^13)/
       (1922973696000*b^3*E^u) + (19997*d^16*K0*M^5*Sqrt[Pi/969969]*u^13)/
       (75116160000*b^3*E^u) - (40878789638563*d^2*K0^2*M^5*Sqrt[Pi/969969]*
        u^13)/(191389726015488000*b^3) - (2412439697693*d^4*K0^2*M^5*
        Sqrt[Pi/969969]*u^13)/(23923715751936000*b^3) + 
      (27623326777*d^8*K0^2*M^5*Sqrt[Pi/969969]*u^13)/(106683236352000*b^3) - 
      (1777088113*d^16*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (1338389692416000*b^3) - (18778009*d^18*K0^2*M^5*Sqrt[Pi/969969]*u^13)/
       (743549829120000*b^3) + (8432098441281937*K1*M^5*Sqrt[Pi/969969]*u^13)/
       (71500286795857920000*b^3*E^u) - (15797089345634627*d^2*K1*M^5*
        Sqrt[Pi/969969]*u^13)/(71500286795857920000*b^3*E^u) + 
      (6157094584926401*d^4*K1*M^5*Sqrt[Pi/969969]*u^13)/
       (23833428931952640000*b^3*E^u) - (533716896965237*d^6*K1*M^5*
        Sqrt[Pi/969969]*u^13)/(3108708121559040000*b^3*E^u) + 
      (836475257*d^12*K1*M^5*Sqrt[Pi/969969]*u^13)/(22434693120000*b^3*E^u) - 
      (95128233353563*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (318982876692480000*b^3) - (4627308443231*d^4*K1^2*M^5*Sqrt[Pi/969969]*
        u^13)/(8249557155840000*b^3) + (2734920466051*d^6*K1^2*M^5*
        Sqrt[Pi/969969]*u^13)/(1913897260154880*b^3) - 
      (1101520533563*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (36805716541440000*b^3) - (36916384213*d^12*K1^2*M^5*Sqrt[Pi/969969]*
        u^13)/(1672987115520000*b^3) + (3718969201*d^14*K1^2*M^5*
        Sqrt[Pi/969969]*u^13)/(334597423104000*b^3) - 
      (2577558499*d^16*K1^2*M^5*Sqrt[Pi/969969]*u^13)/
       (6691948462080000*b^3) - (505349519111*K0^2*M^5*Sqrt[(7*Pi)/138567]*
        u^13)/(136706947153920000*b^3) + (208058029*d^14*K0^2*M^5*
        Sqrt[(13*Pi)/74613]*u^13)/(557662371840000*b^3) + 
      (3627129211*d^10*K1*M^5*Sqrt[(13*Pi)/74613]*u^13)/
       (740344872960000*b^3*E^u) - (1318542941*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/74613]*u^13)/(31866421248000*b^3) + 
      (160663959353*d^6*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^13)/
       (5316381278208000*b^3) - (12102519757*d^10*K0^2*M^5*
        Sqrt[(17*Pi)/57057]*u^13)/(477996318720000*b^3) - 
      (3719827*d^12*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^13)/(11617966080000*b^3) + 
      (309019*d^14*K1*M^5*Sqrt[(17*Pi)/57057]*u^13)/(1068318720000*b^3*E^u) + 
      (174982232881*K1^2*M^5*Sqrt[(17*Pi)/57057]*u^13)/
       (318982876692480000*b^3) + (59671*d^18*K1^2*M^5*Sqrt[(17*Pi)/57057]*
        u^13)/(446129897472000*b^3) - (154596953473*d^8*K1*M^5*
        Sqrt[(19*Pi)/51051]*u^13)/(32723243384832000*b^3*E^u) + 
      (733*d^16*K1*M^5*Sqrt[(209*Pi)/4641]*u^13)/(686776320000*b^3*E^u) + 
      (547971247*K0*M^5*Sqrt[Pi/969969]*u^14)/(39285871865856000*b^3*E^u) - 
      (38944426777*d^2*K0*M^5*Sqrt[Pi/969969]*u^14)/(1375005515304960000*b^3*
        E^u) - (574385464721*d^4*K0*M^5*Sqrt[Pi/969969]*u^14)/
       (125000501391360000*b^3*E^u) - (86786253949*d^6*K0*M^5*Sqrt[Pi/969969]*
        u^14)/(19927616163840000*b^3*E^u) + 
      (572547953*d^8*K0*M^5*Sqrt[Pi/969969]*u^14)/(41952876134400*b^3*E^u) + 
      (465640793*d^10*K0*M^5*Sqrt[Pi/969969]*u^14)/(185086218240000*b^3*
        E^u) - (3611507*d^14*K0*M^5*Sqrt[Pi/969969]*u^14)/
       (2403717120000*b^3*E^u) - (353*d^16*K0*M^5*Sqrt[Pi/969969]*u^14)/
       (3709440000*b^3*E^u) + (985872991*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (65476453109760000*b^3*E^u) + (13852450207*d^2*K1*M^5*Sqrt[Pi/969969]*
        u^14)/(458335171768320000*b^3*E^u) - 
      (1190700807853*d^4*K1*M^5*Sqrt[Pi/969969]*u^14)/(275001103060992000*b^3*
        E^u) + (8255600533*d^8*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (629293142016000*b^3*E^u) + (50211211*d^10*K1*M^5*Sqrt[Pi/969969]*
        u^14)/(20565135360000*b^3*E^u) - (135913*d^14*K1*M^5*Sqrt[Pi/969969]*
        u^14)/(96148684800*b^3*E^u) - (468217714067*K0*K1*M^5*Sqrt[Pi/969969]*
        u^14)/(239237157519360000*b^3) - (1924042812331*d^2*K0*K1*M^5*
        Sqrt[Pi/969969]*u^14)/(29904644689920000*b^3) - 
      (4629992643457*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (39872859586560000*b^3) + (15384065066423*d^6*K0*K1*M^5*
        Sqrt[Pi/969969]*u^14)/(59809289379840000*b^3) + 
      (712444571*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/(6572449382400*b^3) - 
      (25354228223*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (836493557760000*b^3) + (51504847*d^16*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (22306494873600*b^3) + (5180663*d^18*K0*K1*M^5*Sqrt[Pi/969969]*u^14)/
       (69707796480000*b^3) - (1713521*d^12*K0*M^5*Sqrt[(11*Pi)/88179]*u^14)/
       (3365203968000*b^3*E^u) - (8222351*d^12*K1*M^5*Sqrt[(11*Pi)/88179]*
        u^14)/(16826019840000*b^3*E^u) - 
      (4871*d^16*K1*M^5*Sqrt[(11*Pi)/88179]*u^14)/(600929280000*b^3*E^u) - 
      (463022041*d^10*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^14)/
       (29874769920000*b^3) - (20224086433*d^6*K1*M^5*Sqrt[(13*Pi)/74613]*
        u^14)/(59782848491520000*b^3*E^u) + 
      (3251*d^14*K0*K1*M^5*Sqrt[(2431*Pi)/399]*u^14)/(519561216000*b^3) + 
      (108881369*K0*M^5*Sqrt[Pi/969969]*u^15)/(49107339832320000*b^3*E^u) + 
      (2887934221*d^2*K0*M^5*Sqrt[Pi/969969]*u^15)/(24553669916160000*b^3*
        E^u) + (778618261*d^4*K0*M^5*Sqrt[Pi/969969]*u^15)/
       (1444333524480000*b^3*E^u) - (74252749*d^6*K0*M^5*Sqrt[Pi/969969]*
        u^15)/(1067550865920000*b^3*E^u) - (868573*d^8*K0*M^5*Sqrt[Pi/969969]*
        u^15)/(802669824000*b^3*E^u) - (81899*d^10*K0*M^5*Sqrt[Pi/969969]*
        u^15)/(472158720000*b^3*E^u) + (43*d^16*K0*M^5*Sqrt[Pi/969969]*u^15)/
       (3433881600*b^3*E^u) - (677616439*K0^2*M^5*Sqrt[Pi/969969]*u^15)/
       (29904644689920000*b^3) + (61910213*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^15)/
       (683534735769600*b^3) - (172798075739*d^4*K0^2*M^5*Sqrt[Pi/969969]*
        u^15)/(19936429793280000*b^3) + (57494356883*d^8*K0^2*M^5*
        Sqrt[Pi/969969]*u^15)/(4600714567680000*b^3) + 
      (458690179*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^15)/(104561694720000*b^3) - 
      (188273621*d^12*K0^2*M^5*Sqrt[Pi/969969]*u^15)/(46471864320000*b^3) - 
      (22015283*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^15)/(6061547520000*b^3) + 
      (108881369*K1*M^5*Sqrt[Pi/969969]*u^15)/(49107339832320000*b^3*E^u) + 
      (1439676863*d^2*K1*M^5*Sqrt[Pi/969969]*u^15)/(12276834958080000*b^3*
        E^u) + (48148391*d^4*K1*M^5*Sqrt[Pi/969969]*u^15)/
       (90270845280000*b^3*E^u) - (14261509*d^6*K1*M^5*Sqrt[Pi/969969]*u^15)/
       (177925144320000*b^3*E^u) - (38009*d^8*K1*M^5*Sqrt[Pi/969969]*u^15)/
       (35674214400*b^3*E^u) - (457*d^10*K1*M^5*Sqrt[Pi/969969]*u^15)/
       (2914560000*b^3*E^u) + (3877*d^14*K1*M^5*Sqrt[Pi/969969]*u^15)/
       (21461760000*b^3*E^u) - (4773237191*K1^2*M^5*Sqrt[Pi/969969]*u^15)/
       (39872859586560000*b^3) - (622006913621*d^2*K1^2*M^5*Sqrt[Pi/969969]*
        u^15)/(119618578759680000*b^3) + (23813883539*d^6*K1^2*M^5*
        Sqrt[Pi/969969]*u^15)/(2600403886080000*b^3) + 
      (104923703*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^15)/(25003883520000*b^3) + 
      (139774847*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^15)/(52280847360000*b^3) - 
      (1378504571*d^12*K1^2*M^5*Sqrt[Pi/969969]*u^15)/(418246778880000*b^3) - 
      (131948423*d^16*K1^2*M^5*Sqrt[Pi/969969]*u^15)/(278831185920000*b^3) - 
      (263633*d^18*K1^2*M^5*Sqrt[Pi/969969]*u^15)/(12123095040000*b^3) - 
      (17623*d^18*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^15)/(4425891840000*b^3) - 
      (112813489*d^14*K1^2*M^5*Sqrt[(11*Pi)/88179]*u^15)/
       (418246778880000*b^3) + (1543*d^12*K0*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (42923520000*b^3*E^u) + (377*d^12*K1*M^5*Sqrt[(13*Pi)/74613]*u^15)/
       (10730880000*b^3*E^u) + (2232731*d^6*K0^2*M^5*Sqrt[(17*Pi)/57057]*
        u^15)/(1708836839424000*b^3) + (421*d^14*K0*M^5*Sqrt[(19*Pi)/51051]*
        u^15)/(42923520000*b^3*E^u) - (226077119*d^4*K1^2*M^5*
        Sqrt[(19*Pi)/51051]*u^15)/(1087441625088000*b^3) - 
      (1190939*d^16*K0^2*M^5*Sqrt[(209*Pi)/4641]*u^15)/
       (418246778880000*b^3) + (d^16*K1*M^5*Sqrt[(209*Pi)/4641]*u^15)/
       (17169408000*b^3*E^u) - (d^2*K0*M^5*Sqrt[Pi/969969]*u^16)/
       (1430784000*b^3*E^u) - (d^16*K0*M^5*Sqrt[Pi/969969]*u^16)/
       (1430784000*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/969969]*u^16)/
       (1430784000*b^3*E^u) - (d^16*K1*M^5*Sqrt[Pi/969969]*u^16)/
       (1430784000*b^3*E^u) - (126287221*K0*K1*M^5*Sqrt[Pi/969969]*u^16)/
       (29904644689920000*b^3) - (2401125809*d^2*K0*K1*M^5*Sqrt[Pi/969969]*
        u^16)/(59809289379840000*b^3) + (26347392157*d^4*K0*K1*M^5*
        Sqrt[Pi/969969]*u^16)/(22428483517440000*b^3) + 
      (23280508477*d^6*K0*K1*M^5*Sqrt[Pi/969969]*u^16)/
       (8971393406976000*b^3) - (11594903953*d^8*K0*K1*M^5*Sqrt[Pi/969969]*
        u^16)/(3450535925760000*b^3) + (10473637*d^12*K0*K1*M^5*
        Sqrt[Pi/969969]*u^16)/(6819240960000*b^3) + 
      (54575701*d^16*K0*K1*M^5*Sqrt[Pi/969969]*u^16)/(209123389440000*b^3) - 
      (7*d^4*K0*M^5*Sqrt[(7*Pi)/138567]*u^16)/(4292352000*b^3*E^u) - 
      (7*d^14*K0*M^5*Sqrt[(7*Pi)/138567]*u^16)/(4292352000*b^3*E^u) - 
      (7*d^4*K1*M^5*Sqrt[(7*Pi)/138567]*u^16)/(4292352000*b^3*E^u) - 
      (7*d^14*K1*M^5*Sqrt[(7*Pi)/138567]*u^16)/(4292352000*b^3*E^u) + 
      (6758291*d^14*K0*K1*M^5*Sqrt[(13*Pi)/74613]*u^16)/
       (62737016832000*b^3) + (421997*d^18*K0*K1*M^5*Sqrt[(13*Pi)/74613]*
        u^16)/(418246778880000*b^3) - (d^6*K0*M^5*Sqrt[(91*Pi)/10659]*u^16)/
       (4292352000*b^3*E^u) - (d^12*K0*M^5*Sqrt[(91*Pi)/10659]*u^16)/
       (4292352000*b^3*E^u) - (d^6*K1*M^5*Sqrt[(91*Pi)/10659]*u^16)/
       (4292352000*b^3*E^u) - (d^12*K1*M^5*Sqrt[(91*Pi)/10659]*u^16)/
       (4292352000*b^3*E^u) - (3521359*d^10*K0*K1*M^5*Sqrt[(91*Pi)/10659]*
        u^16)/(89624309760000*b^3) + (d^8*K0*M^5*Sqrt[(143*Pi)/6783]*u^16)/
       (4292352000*b^3*E^u) + (d^10*K0*M^5*Sqrt[(143*Pi)/6783]*u^16)/
       (4292352000*b^3*E^u) + (d^8*K1*M^5*Sqrt[(143*Pi)/6783]*u^16)/
       (4292352000*b^3*E^u) + (d^10*K1*M^5*Sqrt[(143*Pi)/6783]*u^16)/
       (4292352000*b^3*E^u) - (3115813*K0^2*M^5*Sqrt[Pi/969969]*u^17)/
       (19936429793280000*b^3) - (516919913*d^2*K0^2*M^5*Sqrt[Pi/969969]*
        u^17)/(59809289379840000*b^3) - (2407936283*d^4*K0^2*M^5*
        Sqrt[Pi/969969]*u^17)/(44856967034880000*b^3) - 
      (24322069*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^17)/(358855736279040*b^3) + 
      (14951239*d^10*K0^2*M^5*Sqrt[Pi/969969]*u^17)/(89624309760000*b^3) - 
      (24554623*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^17)/(313685084160000*b^3) - 
      (2680603*d^16*K0^2*M^5*Sqrt[Pi/969969]*u^17)/(139415592960000*b^3) - 
      (403079*d^18*K0^2*M^5*Sqrt[Pi/969969]*u^17)/(418246778880000*b^3) - 
      (9391439*K1^2*M^5*Sqrt[Pi/969969]*u^17)/(59809289379840000*b^3) - 
      (73111499*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^17)/(8544184197120000*b^3) - 
      (12235627*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^17)/(237338449920000*b^3) + 
      (7180253*d^8*K1^2*M^5*Sqrt[Pi/969969]*u^17)/(85198417920000*b^3) + 
      (32358791*d^10*K1^2*M^5*Sqrt[Pi/969969]*u^17)/(209123389440000*b^3) - 
      (7638481*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^17)/(104561694720000*b^3) - 
      (276307*d^16*K1^2*M^5*Sqrt[Pi/969969]*u^17)/(15490621440000*b^3) - 
      (374819*d^18*K1^2*M^5*Sqrt[Pi/969969]*u^17)/(418246778880000*b^3) - 
      (33257*d^12*K0^2*M^5*Sqrt[(7*Pi)/138567]*u^17)/(8962430976000*b^3) + 
      (35674069*d^8*K0^2*M^5*Sqrt[(17*Pi)/57057]*u^17)/
       (6901071851520000*b^3) - (248551*d^6*K1^2*M^5*Sqrt[(19*Pi)/51051]*
        u^17)/(76678576128000*b^3) - (1117*d^12*K1^2*M^5*Sqrt[(19*Pi)/51051]*
        u^17)/(836493557760*b^3) - (K0*K1*M^5*Sqrt[Pi/969969]*u^18)/
       (707969808000*b^3) + (23993*d^2*K0*K1*M^5*Sqrt[Pi/969969]*u^18)/
       (135930203136000*b^3) + (438377*d^4*K0*K1*M^5*Sqrt[Pi/969969]*u^18)/
       (101947652352000*b^3) - (56653*d^8*K0*K1*M^5*Sqrt[Pi/969969]*u^18)/
       (7842127104000*b^3) + (9011*d^12*K0*K1*M^5*Sqrt[Pi/969969]*u^18)/
       (7842127104000*b^3) + (479*d^18*K0*K1*M^5*Sqrt[Pi/969969]*u^18)/
       (3485389824000*b^3) + (26003*d^6*K0*K1*M^5*Sqrt[(7*Pi)/138567]*u^18)/
       (14563950336000*b^3) - (34873*d^10*K0*K1*M^5*Sqrt[(11*Pi)/88179]*u^18)/
       (15684254208000*b^3) + (4373*d^14*K0*K1*M^5*Sqrt[(19*Pi)/51051]*u^18)/
       (7842127104000*b^3) + (389*d^16*K0*K1*M^5*Sqrt[(19*Pi)/51051]*u^18)/
       (2614042368000*b^3) - (K0^2*M^5*Sqrt[Pi/969969]*u^19)/
       (16991275392000*b^3) - (79*d^2*K0^2*M^5*Sqrt[Pi/969969]*u^19)/
       (16991275392000*b^3) - (197*d^4*K0^2*M^5*Sqrt[Pi/969969]*u^19)/
       (4247818848000*b^3) - (73*d^6*K0^2*M^5*Sqrt[Pi/969969]*u^19)/
       (606831264000*b^3) - (47*d^14*K0^2*M^5*Sqrt[Pi/969969]*u^19)/
       (326755296000*b^3) - (61*d^16*K0^2*M^5*Sqrt[Pi/969969]*u^19)/
       (1307021184000*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/969969]*u^19)/
       (435673728000*b^3) - (K1^2*M^5*Sqrt[Pi/969969]*u^19)/
       (16991275392000*b^3) - (79*d^2*K1^2*M^5*Sqrt[Pi/969969]*u^19)/
       (16991275392000*b^3) - (197*d^4*K1^2*M^5*Sqrt[Pi/969969]*u^19)/
       (4247818848000*b^3) - (73*d^6*K1^2*M^5*Sqrt[Pi/969969]*u^19)/
       (606831264000*b^3) - (47*d^14*K1^2*M^5*Sqrt[Pi/969969]*u^19)/
       (326755296000*b^3) - (61*d^16*K1^2*M^5*Sqrt[Pi/969969]*u^19)/
       (1307021184000*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/969969]*u^19)/
       (435673728000*b^3) + (d^8*K0^2*M^5*Sqrt[(13*Pi)/74613]*u^19)/
       (653510592000*b^3) + (d^8*K1^2*M^5*Sqrt[(13*Pi)/74613]*u^19)/
       (653510592000*b^3) + (d^12*K0^2*M^5*Sqrt[(19*Pi)/51051]*u^19)/
       (326755296000*b^3) + (d^12*K1^2*M^5*Sqrt[(19*Pi)/51051]*u^19)/
       (326755296000*b^3) + (d^10*K0^2*M^5*Sqrt[(187*Pi)/5187]*u^19)/
       (653510592000*b^3) + (d^10*K1^2*M^5*Sqrt[(187*Pi)/5187]*u^19)/
       (653510592000*b^3))/Pi}, 4, 13, 1]}, 3, 5, 1]


==> anc/spectrum_10_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/537472*(K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/b^2 - 
      (25*d^2*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(537472*b^2) - 
      (5*d^4*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(268736*b^2) + 
      (3*d^6*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(20672*b^2) - 
      (21*d^8*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(537472*b^2) - 
      (21*d^10*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(537472*b^2) - 
      (K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(403104*b^2) - 
      (d^2*K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(15808*b^2) - 
      (d^4*K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(33592*b^2) + 
      (37*d^6*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(403104*b^2) - 
      (3*d^8*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(134368*b^2) - 
      (7*d^10*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(268736*b^2) - 
      (2467*d^4*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^3)/(3224832*b^2) - 
      (67*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^3)/(1566720*b^2) - 
      (460079*d^2*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^3)/(386979840*b^2) + 
      (12743*d^6*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^3)/(3224832*b^2) - 
      (6529*d^8*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^3)/(6449664*b^2) - 
      (25861*d^10*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^3)/(38697984*b^2) - 
      (18257*K0*K1*M^4*u^3)/(386979840*b^2*Sqrt[770*Pi]) - 
      (168187*d^2*K0*K1*M^4*u^3)/(386979840*b^2*Sqrt[770*Pi]) - 
      (601*d^10*K0*K1*M^4*u^3)/(2036736*b^2*Sqrt[770*Pi]) - 
      (307687*d^4*K1^2*M^4*Sqrt[5/(154*Pi)]*u^4)/(464375808*b^2) + 
      (89*d^6*K0^2*M^4*Sqrt[7/(110*Pi)]*u^4)/(67184*b^2) - 
      (23*d^10*K0^2*M^4*Sqrt[7/(110*Pi)]*u^4)/(62016*b^2) - 
      (263513*d^8*K1^2*M^4*Sqrt[7/(110*Pi)]*u^4)/(386979840*b^2) - 
      (333611*d^10*K1^2*M^4*Sqrt[7/(110*Pi)]*u^4)/(386979840*b^2) - 
      (8633*K1^2*M^4*Sqrt[11/(70*Pi)]*u^4)/(386979840*b^2) + 
      (1072891*d^6*K1^2*M^4*Sqrt[11/(70*Pi)]*u^4)/(580469760*b^2) - 
      (421*d^2*K0^2*M^4*Sqrt[77/(10*Pi)]*u^4)/(12899328*b^2) - 
      (193*d^8*K0^2*M^4*Sqrt[77/(10*Pi)]*u^4)/(6449664*b^2) - 
      (87*d^2*K0^2*M^4*u^4)/(226304*Sqrt[770]*b^2*Sqrt[Pi]) - 
      (2468833*d^2*K1^2*M^4*u^4)/(386979840*Sqrt[770]*b^2*Sqrt[Pi]) - 
      (243*K0^2*M^4*u^4)/(2149888*b^2*Sqrt[770*Pi]) - 
      (4393*d^4*K0^2*M^4*u^4)/(3224832*b^2*Sqrt[770*Pi]) - 
      (667*d^4*K1^2*M^4*u^4)/(24440832*b^2*Sqrt[770*Pi]) + 
      (12629*d^6*K1^2*M^4*u^4)/(29023488*b^2*Sqrt[770*Pi]) - 
      (10957*d^8*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^5)/(21498880*b^2) - 
      (17027*d^10*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^5)/(24186240*b^2) - 
      (24449*d^2*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^5)/(61102080*b^2) - 
      (37159*K0*K1*M^4*u^5)/(193489920*b^2*Sqrt[770*Pi]) - 
      (716063*d^2*K0*K1*M^4*u^5)/(1160939520*b^2*Sqrt[770*Pi]) - 
      (6043*d^4*K0*K1*M^4*u^5)/(2149888*b^2*Sqrt[770*Pi]) + 
      (10243*d^6*K0*K1*M^4*u^5)/(620160*b^2*Sqrt[770*Pi]) - 
      (1889*d^4*K0^2*M^4*Sqrt[5/(154*Pi)]*u^6)/(19348992*b^2) - 
      (11573*d^10*K0^2*M^4*Sqrt[7/(110*Pi)]*u^6)/(96744960*b^2) - 
      (189857*d^2*K1^2*M^4*Sqrt[11/(70*Pi)]*u^6)/(2321879040*b^2) - 
      (30529*d^4*K1^2*M^4*Sqrt[11/(70*Pi)]*u^6)/(464375808*b^2) - 
      (1441*d^8*K1^2*M^4*Sqrt[11/(70*Pi)]*u^6)/(22325760*b^2) - 
      (K0^2*M^4*Sqrt[77/(10*Pi)]*u^6)/(2480640*b^2) - 
      (8727*d^2*K0^2*M^4*u^6)/(10749440*Sqrt[770]*b^2*Sqrt[Pi]) - 
      (27551*d^2*K1^2*M^4*u^6)/(122204160*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (6527*d^6*K0^2*M^4*u^6)/(2418624*b^2*Sqrt[770*Pi]) - 
      (1973*d^8*K0^2*M^4*u^6)/(3720960*b^2*Sqrt[770*Pi]) - 
      (523*K1^2*M^4*u^6)/(12093120*b^2*Sqrt[770*Pi]) + 
      (31411*d^4*K1^2*M^4*u^6)/(464375808*b^2*Sqrt[770*Pi]) + 
      (493*d^6*K1^2*M^4*u^6)/(133380*b^2*Sqrt[770*Pi]) - 
      (337411*d^10*K1^2*M^4*u^6)/(290234880*b^2*Sqrt[770*Pi]) + 
      (961*d^6*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^7)/(3818880*b^2) - 
      (757*d^8*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^7)/(22325760*b^2) - 
      (83*K0*K1*M^4*u^7)/(4031040*b^2*Sqrt[770*Pi]) - 
      (26003*d^2*K0*K1*M^4*u^7)/(48372480*b^2*Sqrt[770*Pi]) - 
      (899*d^4*K0*K1*M^4*u^7)/(2790720*b^2*Sqrt[770*Pi]) + 
      (2243*d^8*K0*K1*M^4*u^7)/(32248320*b^2*Sqrt[770*Pi]) - 
      (83849*d^10*K0*K1*M^4*u^7)/(145117440*b^2*Sqrt[770*Pi]) - 
      (83*d^2*K1^2*M^4*Sqrt[7/(110*Pi)]*u^8)/(9674496*b^2) - 
      (943*d^4*K1^2*M^4*Sqrt[7/(110*Pi)]*u^8)/(145117440*b^2) + 
      (587*d^6*K1^2*M^4*Sqrt[7/(110*Pi)]*u^8)/(32248320*b^2) - 
      (271*d^4*K0^2*M^4*Sqrt[11/(70*Pi)]*u^8)/(72558720*b^2) + 
      (1103*d^6*K0^2*M^4*Sqrt[11/(70*Pi)]*u^8)/(72558720*b^2) - 
      (7499*d^2*K0^2*M^4*u^8)/(145117440*Sqrt[770]*b^2*Sqrt[Pi]) - 
      (281*K0^2*M^4*u^8)/(145117440*b^2*Sqrt[770*Pi]) + 
      (31*d^4*K0^2*M^4*u^8)/(3023280*b^2*Sqrt[770*Pi]) - 
      (3709*d^8*K0^2*M^4*u^8)/(145117440*b^2*Sqrt[770*Pi]) - 
      (437*d^10*K0^2*M^4*u^8)/(7637760*b^2*Sqrt[770*Pi]) - 
      (37*K1^2*M^4*u^8)/(16124160*b^2*Sqrt[770*Pi]) + 
      (89*d^4*K1^2*M^4*u^8)/(9674496*b^2*Sqrt[770*Pi]) + 
      (19583*d^6*K1^2*M^4*u^8)/(290234880*b^2*Sqrt[770*Pi]) - 
      (4241*d^8*K1^2*M^4*u^8)/(145117440*b^2*Sqrt[770*Pi]) - 
      (9727*d^10*K1^2*M^4*u^8)/(145117440*b^2*Sqrt[770*Pi]) - 
      (2*d^8*K0*K1*M^4*Sqrt[2/(385*Pi)]*u^9)/(566865*b^2) - 
      (d^10*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^9)/(453492*b^2) - 
      (K0*K1*M^4*Sqrt[7/(110*Pi)]*u^9)/(36279360*b^2) - 
      (11*d^2*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^9)/(9069840*b^2) - 
      (K0*K1*M^4*u^9)/(2134080*b^2*Sqrt[770*Pi]) - (d^2*K0*K1*M^4*u^9)/
       (355680*b^2*Sqrt[770*Pi]) - (47*d^4*K0*K1*M^4*u^9)/
       (4534920*b^2*Sqrt[770*Pi]) + (37*d^6*K0*K1*M^4*u^9)/
       (697680*b^2*Sqrt[770*Pi]) - (47*d^10*K0*K1*M^4*u^9)/
       (6046560*b^2*Sqrt[770*Pi]) + (d^6*K0^2*M^4*Sqrt[7/(110*Pi)]*u^10)/
       (3023280*b^2) + (d^6*K1^2*M^4*Sqrt[7/(110*Pi)]*u^10)/(3023280*b^2) - 
      (d^2*K0^2*M^4*Sqrt[11/(70*Pi)]*u^10)/(18139680*b^2) - 
      (d^2*K1^2*M^4*Sqrt[11/(70*Pi)]*u^10)/(18139680*b^2) - 
      (K0^2*M^4*u^10)/(18139680*b^2*Sqrt[770*Pi]) - (d^4*K0^2*M^4*u^10)/
       (1813968*b^2*Sqrt[770*Pi]) - (d^8*K0^2*M^4*u^10)/
       (3627936*b^2*Sqrt[770*Pi]) - (d^10*K0^2*M^4*u^10)/
       (1209312*b^2*Sqrt[770*Pi]) - (K1^2*M^4*u^10)/
       (18139680*b^2*Sqrt[770*Pi]) - (d^4*K1^2*M^4*u^10)/
       (1813968*b^2*Sqrt[770*Pi]) - (d^8*K1^2*M^4*u^10)/
       (3627936*b^2*Sqrt[770*Pi]) - (d^10*K1^2*M^4*u^10)/
       (1209312*b^2*Sqrt[770*Pi]))/Pi, 0, 
    ((4929*d^12*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/(12361856*b^2) + 
      (1129*d^6*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(18542784*b^2) + 
      (435*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(49447424*b^2) + 
      (2969*d^2*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(12361856*b^2) + 
      (8495*d^4*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(49447424*b^2) - 
      (2539*d^6*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(3090464*b^2) + 
      (6225*d^8*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(49447424*b^2) + 
      (177*d^10*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(650624*b^2) + 
      (141*d^12*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(49447424*b^2) - 
      (151*K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(37085568*b^2) - 
      (1871*d^2*K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(37085568*b^2) + 
      (1383*d^4*K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(6180928*b^2) + 
      (1017*d^10*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(12361856*b^2) - 
      (1409*d^8*K1^2*M^4*Sqrt[385/(2*Pi)]*u^2)/(37085568*b^2) - 
      (27*d^12*K1^2*M^4*u^2)/(537472*b^2*Sqrt[770*Pi]) + 
      (1299*d^2*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^3)/(200192*b^2) + 
      (5510809*d^8*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^3)/(30261823488*b^2) + 
      (647077*K0*K1*M^4*u^3)/(593369088*b^2*Sqrt[770*Pi]) + 
      (888143*d^4*K0*K1*M^4*u^3)/(25798656*b^2*Sqrt[770*Pi]) - 
      (1461297*d^6*K0*K1*M^4*u^3)/(12361856*b^2*Sqrt[770*Pi]) - 
      (1356781*d^8*K0*K1*M^4*u^3)/(3782727936*b^2*Sqrt[770*Pi]) + 
      (6981089*d^10*K0*K1*M^4*u^3)/(148342272*b^2*Sqrt[770*Pi]) + 
      (1564907*d^12*K0*K1*M^4*u^3)/(593369088*b^2*Sqrt[770*Pi]) - 
      (1273495*d^6*K0^2*M^4*Sqrt[5/(154*Pi)]*u^4)/(148342272*b^2) + 
      (92629*d^12*K0^2*M^4*Sqrt[5/(154*Pi)]*u^4)/(593369088*b^2) + 
      (15565243*d^8*K1^2*M^4*Sqrt[7/(110*Pi)]*u^4)/(35602145280*b^2) + 
      (435007*d^2*K1^2*M^4*Sqrt[11/(70*Pi)]*u^4)/(156149760*b^2) + 
      (50301*d^2*K0^2*M^4*u^4)/(4299776*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (12179*K0^2*M^4*u^4)/(31229952*b^2*Sqrt[770*Pi]) + 
      (143173*d^4*K0^2*M^4*u^4)/(11634688*b^2*Sqrt[770*Pi]) + 
      (574319*d^8*K0^2*M^4*u^4)/(593369088*b^2*Sqrt[770*Pi]) + 
      (4978837*d^10*K0^2*M^4*u^4)/(296684544*b^2*Sqrt[770*Pi]) + 
      (37326983*K1^2*M^4*u^4)/(35602145280*b^2*Sqrt[770*Pi]) + 
      (83954047*d^4*K1^2*M^4*u^4)/(2738626560*b^2*Sqrt[770*Pi]) - 
      (5117759*d^6*K1^2*M^4*u^4)/(46356960*b^2*Sqrt[770*Pi]) + 
      (142033*d^10*K1^2*M^4*u^4)/(3307520*b^2*Sqrt[770*Pi]) + 
      (72911849*d^12*K1^2*M^4*u^4)/(35602145280*b^2*Sqrt[770*Pi]) + 
      (3611831*K0*K1*M^4*u^5)/(4450268160*b^2*Sqrt[770*Pi]) + 
      (108363887*d^2*K0*K1*M^4*u^5)/(4450268160*b^2*Sqrt[770*Pi]) + 
      (3430333*d^4*K0*K1*M^4*u^5)/(130890240*b^2*Sqrt[770*Pi]) - 
      (19911569*d^6*K0*K1*M^4*u^5)/(222513408*b^2*Sqrt[770*Pi]) + 
      (61989*d^8*K0*K1*M^4*u^5)/(98894848*b^2*Sqrt[770*Pi]) + 
      (12238417*d^10*K0*K1*M^4*u^5)/(342328320*b^2*Sqrt[770*Pi]) + 
      (3867707*d^12*K0*K1*M^4*u^5)/(2225134080*b^2*Sqrt[770*Pi]) + 
      (14851638955177*d^4*K1^2*M^4*Sqrt[7/(110*Pi)]*u^6)/
       (32888549766758400*b^2) + (6505127*d^2*K0^2*M^4*Sqrt[11/(70*Pi)]*u^6)/
       (17801072640*b^2) - (12263453*d^6*K0^2*M^4*Sqrt[11/(70*Pi)]*u^6)/
       (8900536320*b^2) + (152002037*d^10*K0^2*M^4*Sqrt[11/(70*Pi)]*u^6)/
       (277696733184*b^2) + (8449854787*d^12*K1^2*M^4*Sqrt[11/(70*Pi)]*u^6)/
       (241489351434240*b^2) + (3539411*d^2*K1^2*M^4*u^6)/
       (593369088*Sqrt[770]*b^2*Sqrt[Pi]) + (1515109*K0^2*M^4*u^6)/
       (11867381760*b^2*Sqrt[770*Pi]) + (56542103*d^4*K0^2*M^4*u^6)/
       (11867381760*b^2*Sqrt[770*Pi]) - (770927*d^8*K0^2*M^4*u^6)/
       (2094243840*b^2*Sqrt[770*Pi]) + (362087659*d^10*K0^2*M^4*u^6)/
       (1388483665920*b^2*Sqrt[770*Pi]) + (2353423*d^12*K0^2*M^4*u^6)/
       (7120429056*b^2*Sqrt[770*Pi]) + (145063*K1^2*M^4*u^6)/
       (698081280*b^2*Sqrt[770*Pi]) + (105166213209461*d^4*K1^2*M^4*u^6)/
       (32888549766758400*b^2*Sqrt[770*Pi]) - (286139281*d^6*K1^2*M^4*u^6)/
       (13350804480*b^2*Sqrt[770*Pi]) - (467549*d^8*K1^2*M^4*u^6)/
       (791158784*b^2*Sqrt[770*Pi]) + (1228657*d^10*K1^2*M^4*u^6)/
       (136931328*b^2*Sqrt[770*Pi]) + (88075579*d^12*K1^2*M^4*u^6)/
       (656221063680*b^2*Sqrt[770*Pi]) + (10477*K0*K1*M^4*Sqrt[7/(110*Pi)]*
        u^7)/(741711360*b^2) + (119237*d^12*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^7)/
       (2670160896*b^2) + (767423*d^2*K0*K1*M^4*u^7)/
       (261780480*b^2*Sqrt[770*Pi]) + (2511941*d^4*K0*K1*M^4*u^7)/
       (741711360*b^2*Sqrt[770*Pi]) - (10956529*d^6*K0*K1*M^4*u^7)/
       (1026984960*b^2*Sqrt[770*Pi]) - (1084063*d^8*K0*K1*M^4*u^7)/
       (1483422720*b^2*Sqrt[770*Pi]) + (112943*d^10*K0*K1*M^4*u^7)/
       (24186240*b^2*Sqrt[770*Pi]) + (21979*d^12*K0^2*M^4*Sqrt[5/(154*Pi)]*
        u^8)/(2670160896*b^2) + (233771*d^4*K1^2*M^4*Sqrt[5/(154*Pi)]*u^8)/
       (2670160896*b^2) + (114311*d^4*K0^2*M^4*Sqrt[7/(110*Pi)]*u^8)/
       (2225134080*b^2) - (1285547647*d^8*K0^2*M^4*Sqrt[7/(110*Pi)]*u^8)/
       (44938807879680*b^2) + (1967665729*d^10*K0^2*M^4*Sqrt[11/(70*Pi)]*u^8)/
       (41654509977600*b^2) + (2012951*d^2*K0^2*M^4*u^8)/
       (6675402240*Sqrt[770]*b^2*Sqrt[Pi]) + (14167*d^2*K1^2*M^4*u^8)/
       (39037440*Sqrt[770]*b^2*Sqrt[Pi]) + (45823*K0^2*M^4*u^8)/
       (4450268160*b^2*Sqrt[770*Pi]) - (851537*d^6*K0^2*M^4*u^8)/
       (785341440*b^2*Sqrt[770*Pi]) + (3302194933*d^8*K0^2*M^4*u^8)/
       (44938807879680*b^2*Sqrt[770*Pi]) - (881886779*d^10*K0^2*M^4*u^8)/
       (41654509977600*b^2*Sqrt[770*Pi]) + (2993*K1^2*M^4*u^8)/
       (247237120*b^2*Sqrt[770*Pi]) - (3465821*d^6*K1^2*M^4*u^8)/
       (2670160896*b^2*Sqrt[770*Pi]) - (2332643*d^8*K1^2*M^4*u^8)/
       (13350804480*b^2*Sqrt[770*Pi]) + (351313*d^10*K1^2*M^4*u^8)/
       (580469760*b^2*Sqrt[770*Pi]) + (365269*d^12*K1^2*M^4*u^8)/
       (6675402240*b^2*Sqrt[770*Pi]) + (27*d^12*K0*K1*M^4*Sqrt[11/(70*Pi)]*
        u^9)/(12361856*b^2) + (7867*K0*K1*M^4*u^9)/(2225134080*b^2*
        Sqrt[770*Pi]) + (84977*d^2*K0*K1*M^4*u^9)/(741711360*b^2*
        Sqrt[770*Pi]) + (62939*d^4*K0*K1*M^4*u^9)/(435352320*b^2*
        Sqrt[770*Pi]) - (4009601*d^6*K0*K1*M^4*u^9)/(10013103360*b^2*
        Sqrt[770*Pi]) - (99857*d^8*K0*K1*M^4*u^9)/(1178012160*b^2*
        Sqrt[770*Pi]) + (88339*d^10*K0*K1*M^4*u^9)/(445026816*b^2*
        Sqrt[770*Pi]) - (1607*d^8*K1^2*M^4*Sqrt[7/(110*Pi)]*u^10)/
       (1112567040*b^2) + (1999573*d^10*K1^2*M^4*Sqrt[7/(110*Pi)]*u^10)/
       (1021336542720*b^2) + (33853*d^12*K1^2*M^4*Sqrt[7/(110*Pi)]*u^10)/
       (144633715200*b^2) + (K1^2*M^4*Sqrt[11/(70*Pi)]*u^10)/
       (139070880*b^2) + (2209*d^4*K1^2*M^4*Sqrt[11/(70*Pi)]*u^10)/
       (2225134080*b^2) + (47693*d^2*K0^2*M^4*u^10)/(6675402240*Sqrt[770]*b^2*
        Sqrt[Pi]) + (51949*d^2*K1^2*M^4*u^10)/(6675402240*Sqrt[770]*b^2*
        Sqrt[Pi]) + (K0^2*M^4*u^10)/(13907088*b^2*Sqrt[770*Pi]) + 
      (14767*d^4*K0^2*M^4*u^10)/(1540477440*b^2*Sqrt[770*Pi]) - 
      (235273*d^6*K0^2*M^4*u^10)/(10013103360*b^2*Sqrt[770*Pi]) - 
      (84001*d^8*K0^2*M^4*u^10)/(10013103360*b^2*Sqrt[770*Pi]) + 
      (6557*d^10*K0^2*M^4*u^10)/(513492480*b^2*Sqrt[770*Pi]) + 
      (3089*d^12*K0^2*M^4*u^10)/(1335080448*b^2*Sqrt[770*Pi]) - 
      (1681*d^6*K1^2*M^4*u^10)/(65445120*b^2*Sqrt[770*Pi]) + 
      (11273*d^10*K1^2*M^4*u^10)/(22202968320*b^2*Sqrt[770*Pi]) + 
      (17*d^12*K1^2*M^4*u^10)/(14601600*b^2*Sqrt[770*Pi]) - 
      (197*d^6*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^11)/(109518318*b^2) + 
      (7*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^11)/(3059559360*b^2) + 
      (397*d^2*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^11)/(1564547400*b^2) + 
      (d^12*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^11)/(21003840*b^2) + 
      (571*d^4*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^11)/(2503275840*b^2) - 
      (d^8*K0*K1*M^4*Sqrt[35/(22*Pi)]*u^11)/(10883808*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[35/(22*Pi)]*u^11)/(12837312*b^2) - 
      (K0*K1*M^4*u^11)/(611911872*b^2*Sqrt[770*Pi]) - 
      (7127*d^2*K0*K1*M^4*u^11)/(12516379200*b^2*Sqrt[770*Pi]) + 
      (41*d^6*K0*K1*M^4*u^11)/(8465184*b^2*Sqrt[770*Pi]) + 
      (23*d^12*K0*K1*M^4*u^11)/(39907296*b^2*Sqrt[770*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(43917120*b^2) - 
      (d^6*K0^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(43917120*b^2) - 
      (d^8*K0^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(43917120*b^2) + 
      (d^10*K0^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(43917120*b^2) + 
      (d^4*K1^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(43917120*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(43917120*b^2) - 
      (d^8*K1^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(43917120*b^2) + 
      (d^10*K1^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(43917120*b^2) + 
      (d^2*K0^2*M^4*u^12)/(14639040*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^12)/(14639040*Sqrt[770]*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^12)/(14639040*b^2*Sqrt[770*Pi]) - 
      (d^8*K0^2*M^4*u^12)/(14639040*b^2*Sqrt[770*Pi]) + 
      (d^12*K0^2*M^4*u^12)/(14639040*b^2*Sqrt[770*Pi]) - 
      (d^6*K1^2*M^4*u^12)/(14639040*b^2*Sqrt[770*Pi]) - 
      (d^8*K1^2*M^4*u^12)/(14639040*b^2*Sqrt[770*Pi]) + 
      (d^12*K1^2*M^4*u^12)/(14639040*b^2*Sqrt[770*Pi]))/Pi, 0, 
    ((-3951*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(58173440*b^2) - 
      (1102223*d^2*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(494474240*b^2) - 
      (3003427*d^4*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(988948480*b^2) - 
      (106889*d^12*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(988948480*b^2) + 
      (4649*d^14*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(494474240*b^2) + 
      (7793*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(296684544*b^2) - 
      (54591*d^8*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(98894848*b^2) + 
      (1453083*d^2*K1^2*M^4*Sqrt[11/(70*Pi)]*u^2)/(2101515520*b^2) - 
      (14803*d^6*K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(15614976*b^2) + 
      (23401*d^6*K0^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(29086720*b^2) + 
      (3057*d^8*K0^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(58173440*b^2) - 
      (179591*d^10*K0^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(494474240*b^2) + 
      (2837*d^4*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(15614976*b^2) + 
      (49687*d^10*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(296684544*b^2) + 
      (977*d^14*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(98894848*b^2) + 
      (411*d^12*K1^2*M^4*Sqrt[385/(2*Pi)]*u^2)/(98894848*b^2) + 
      (70283*d^2*K1^2*M^4*u^2)/(8406062080*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (31326481*d^8*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^3)/(19778969600*b^2) - 
      (38446959*K0*K1*M^4*u^3)/(19778969600*b^2*Sqrt[770*Pi]) - 
      (365229877*d^2*K0*K1*M^4*u^3)/(5933690880*b^2*Sqrt[770*Pi]) - 
      (278971817*d^4*K0*K1*M^4*u^3)/(3490406400*b^2*Sqrt[770*Pi]) + 
      (2362641111*d^6*K0*K1*M^4*u^3)/(9889484800*b^2*Sqrt[770*Pi]) - 
      (1981420253*d^10*K0*K1*M^4*u^3)/(17801072640*b^2*Sqrt[770*Pi]) - 
      (484370177*d^12*K0*K1*M^4*u^3)/(178010726400*b^2*Sqrt[770*Pi]) + 
      (100096349*d^14*K0*K1*M^4*u^3)/(89005363200*b^2*Sqrt[770*Pi]) + 
      (4156378397*d^8*K1^2*M^4*Sqrt[7/(110*Pi)]*u^4)/(1186738176000*b^2) - 
      (79900813*d^12*K1^2*M^4*Sqrt[77/(10*Pi)]*u^4)/(1186738176000*b^2) - 
      (68507827*d^2*K0^2*M^4*u^4)/(2966845440*Sqrt[770]*b^2*Sqrt[Pi]) - 
      (4028677579721*d^2*K1^2*M^4*u^4)/(58743539712000*Sqrt[770]*b^2*
        Sqrt[Pi]) - (41889061*K0^2*M^4*u^4)/(59336908800*b^2*Sqrt[770*Pi]) - 
      (1909491217*d^4*K0^2*M^4*u^4)/(59336908800*b^2*Sqrt[770*Pi]) + 
      (1355201227*d^6*K0^2*M^4*u^4)/(14834227200*b^2*Sqrt[770*Pi]) + 
      (7760141*d^8*K0^2*M^4*u^4)/(859955200*b^2*Sqrt[770*Pi]) - 
      (77196391*d^10*K0^2*M^4*u^4)/(1780107264*b^2*Sqrt[770*Pi]) - 
      (244572001*d^12*K0^2*M^4*u^4)/(178010726400*b^2*Sqrt[770*Pi]) + 
      (15014411*d^14*K0^2*M^4*u^4)/(44502681600*b^2*Sqrt[770*Pi]) - 
      (11040107867*K1^2*M^4*u^4)/(5108133888000*b^2*Sqrt[770*Pi]) - 
      (10654982671033*d^4*K1^2*M^4*u^4)/(117487079424000*b^2*Sqrt[770*Pi]) + 
      (470989568233*d^6*K1^2*M^4*u^4)/(1780107264000*b^2*Sqrt[770*Pi]) - 
      (73173664457*d^10*K1^2*M^4*u^4)/(593369088000*b^2*Sqrt[770*Pi]) + 
      (1485576347*d^14*K1^2*M^4*u^4)/(1780107264000*b^2*Sqrt[770*Pi]) - 
      (10869962297*K0*K1*M^4*u^5)/(6527059968000*b^2*Sqrt[770*Pi]) - 
      (7804304369*d^2*K0*K1*M^4*u^5)/(141892608000*b^2*Sqrt[770*Pi]) - 
      (118912458571*d^4*K0*K1*M^4*u^5)/(1506244608000*b^2*Sqrt[770*Pi]) + 
      (193278605549*d^6*K0*K1*M^4*u^5)/(890053632000*b^2*Sqrt[770*Pi]) + 
      (2115687787*d^8*K0*K1*M^4*u^5)/(77395968000*b^2*Sqrt[770*Pi]) - 
      (10349461797*d^10*K0*K1*M^4*u^5)/(98894848000*b^2*Sqrt[770*Pi]) - 
      (973680951*d^12*K0*K1*M^4*u^5)/(197789696000*b^2*Sqrt[770*Pi]) + 
      (620698591*d^14*K0*K1*M^4*u^5)/(890053632000*b^2*Sqrt[770*Pi]) + 
      (16926147691*d^8*K1^2*M^4*Sqrt[11/(70*Pi)]*u^6)/(21361287168000*b^2) - 
      (4101597181*d^10*K1^2*M^4*Sqrt[11/(70*Pi)]*u^6)/(1643175936000*b^2) - 
      (1084354598843*d^2*K0^2*M^4*u^6)/(117487079424000*Sqrt[770]*b^2*
        Sqrt[Pi]) - (10166068682353*d^2*K1^2*M^4*u^6)/
       (704922476544000*Sqrt[770]*b^2*Sqrt[Pi]) - (30556207259*K0^2*M^4*u^6)/
       (117487079424000*b^2*Sqrt[770*Pi]) - (132929929619*d^4*K0^2*M^4*u^6)/
       (9037467648000*b^2*Sqrt[770*Pi]) + (134048183609*d^6*K0^2*M^4*u^6)/
       (3560214528000*b^2*Sqrt[770*Pi]) + (22361500943*d^8*K0^2*M^4*u^6)/
       (3560214528000*b^2*Sqrt[770*Pi]) - (67092860273*d^10*K0^2*M^4*u^6)/
       (3560214528000*b^2*Sqrt[770*Pi]) - (3622835837*d^12*K0^2*M^4*u^6)/
       (3560214528000*b^2*Sqrt[770*Pi]) + (457523411*d^14*K0^2*M^4*u^6)/
       (3560214528000*b^2*Sqrt[770*Pi]) - (328158943117*K1^2*M^4*u^6)/
       (704922476544000*b^2*Sqrt[770*Pi]) - (14151315083713*d^4*K1^2*M^4*u^6)/
       (704922476544000*b^2*Sqrt[770*Pi]) + (61993863817*d^6*K1^2*M^4*u^6)/
       (1124278272000*b^2*Sqrt[770*Pi]) - (122510471*d^12*K1^2*M^4*u^6)/
       (74951884800*b^2*Sqrt[770*Pi]) + (280498103*d^14*K1^2*M^4*u^6)/
       (1424085811200*b^2*Sqrt[770*Pi]) - (11143838603*d^10*K0*K1*M^4*
        Sqrt[7/(110*Pi)]*u^7)/(5340321792000*b^2) - 
      (15197773*d^12*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^7)/(104712192000*b^2) + 
      (29134483*d^14*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^7)/(1780107264000*b^2) - 
      (10713700453*K0*K1*M^4*u^7)/(49344573358080*b^2*Sqrt[770*Pi]) - 
      (8888235521377*d^2*K0*K1*M^4*u^7)/(1233614333952000*b^2*Sqrt[770*Pi]) - 
      (13542061945141*d^4*K0*K1*M^4*u^7)/(1233614333952000*b^2*
        Sqrt[770*Pi]) + (1052059942963*d^6*K0*K1*M^4*u^7)/
       (37382252544000*b^2*Sqrt[770*Pi]) + (215507037881*d^8*K0*K1*M^4*u^7)/
       (37382252544000*b^2*Sqrt[770*Pi]) - 
      (311778169*d^10*K0^2*M^4*Sqrt[11/(70*Pi)]*u^8)/(2136128716800*b^2) + 
      (3305719337*d^8*K1^2*M^4*Sqrt[11/(70*Pi)]*u^8)/(37382252544000*b^2) - 
      (54591701*d^10*K1^2*M^4*Sqrt[77/(10*Pi)]*u^8)/(2136128716800*b^2) - 
      (14987627107*d^2*K0^2*M^4*u^8)/(19737829343232*Sqrt[770]*b^2*
        Sqrt[Pi]) - (51265215697*d^2*K1^2*M^4*u^8)/(54827303731200*Sqrt[770]*
        b^2*Sqrt[Pi]) - (25202048881*K0^2*M^4*u^8)/(1233614333952000*b^2*
        Sqrt[770*Pi]) - (22214155589*d^4*K0^2*M^4*u^8)/
       (18141387264000*b^2*Sqrt[770*Pi]) + (222486430951*d^6*K0^2*M^4*u^8)/
       (74764505088000*b^2*Sqrt[770*Pi]) + (28219676171*d^8*K0^2*M^4*u^8)/
       (37382252544000*b^2*Sqrt[770*Pi]) - (361738829*d^12*K0^2*M^4*u^8)/
       (2670160896000*b^2*Sqrt[770*Pi]) + (155065423*d^14*K0^2*M^4*u^8)/
       (10680643584000*b^2*Sqrt[770*Pi]) - (317328181*K1^2*M^4*u^8)/
       (10543712256000*b^2*Sqrt[770*Pi]) - (183854623*d^4*K1^2*M^4*u^8)/
       (125520384000*b^2*Sqrt[770*Pi]) + (268059054997*d^6*K1^2*M^4*u^8)/
       (74764505088000*b^2*Sqrt[770*Pi]) - (12287767*d^12*K1^2*M^4*u^8)/
       (68465664000*b^2*Sqrt[770*Pi]) + (203678861*d^14*K1^2*M^4*u^8)/
       (10680643584000*b^2*Sqrt[770*Pi]) - 
      (1002101*d^12*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^9)/(64083861504*b^2) - 
      (18680253626207*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^9)/(245085472861883596800*
        b^2) - (766964359*d^10*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^9)/
       (8010482688000*b^2) - (74161285639517669*K0*K1*M^4*u^9)/
       (8577991550165925888000*b^2*Sqrt[770*Pi]) - 
      (61333727509*d^2*K0*K1*M^4*u^9)/(205602388992000*b^2*Sqrt[770*Pi]) - 
      (24402638819*d^4*K0*K1*M^4*u^9)/(47446705152000*b^2*Sqrt[770*Pi]) + 
      (21644002937*d^6*K0*K1*M^4*u^9)/(18691126272000*b^2*Sqrt[770*Pi]) + 
      (2517898703*d^8*K0*K1*M^4*u^9)/(6230375424000*b^2*Sqrt[770*Pi]) + 
      (2593783*d^14*K0*K1*M^4*u^9)/(320419307520*b^2*Sqrt[770*Pi]) + 
      (10003991*d^8*K0^2*M^4*Sqrt[11/(70*Pi)]*u^10)/(3115187712000*b^2) - 
      (5499774887*d^2*K0^2*M^4*u^10)/(308403583488000*Sqrt[770]*b^2*
        Sqrt[Pi]) - (1510740523*d^2*K1^2*M^4*u^10)/(77100895872000*Sqrt[770]*
        b^2*Sqrt[Pi]) - (241226567*K0^2*M^4*u^10)/(308403583488000*b^2*
        Sqrt[770*Pi]) - (2249567597*d^4*K0^2*M^4*u^10)/
       (61680716697600*b^2*Sqrt[770*Pi]) + (670482619*d^6*K0^2*M^4*u^10)/
       (9345563136000*b^2*Sqrt[770*Pi]) - (7902371*d^10*K0^2*M^4*u^10)/
       (174140928000*b^2*Sqrt[770*Pi]) - (1551689*d^12*K0^2*M^4*u^10)/
       (210802176000*b^2*Sqrt[770*Pi]) + (3036193*d^14*K0^2*M^4*u^10)/
       (4005241344000*b^2*Sqrt[770*Pi]) - (145393*K1^2*M^4*u^10)/
       (178784686080*b^2*Sqrt[770*Pi]) - (4206547187*d^4*K1^2*M^4*u^10)/
       (102801194496000*b^2*Sqrt[770*Pi]) + (42209467*d^6*K1^2*M^4*u^10)/
       (539167104000*b^2*Sqrt[770*Pi]) + (29912957*d^8*K1^2*M^4*u^10)/
       (718889472000*b^2*Sqrt[770*Pi]) - (1877831*d^10*K1^2*M^4*u^10)/
       (37085568000*b^2*Sqrt[770*Pi]) - (35448703*d^12*K1^2*M^4*u^10)/
       (4005241344000*b^2*Sqrt[770*Pi]) + (917291*d^14*K1^2*M^4*u^10)/
       (1001310336000*b^2*Sqrt[770*Pi]) + 
      (109337*d^6*K0*K1*M^4*Sqrt[77/(10*Pi)]*u^11)/(667540224000*b^2) - 
      (1349207*K0*K1*M^4*u^11)/(21027517056000*b^2*Sqrt[770*Pi]) - 
      (141479743*d^2*K0*K1*M^4*u^11)/(42055034112000*b^2*Sqrt[770*Pi]) - 
      (88852033*d^4*K0*K1*M^4*u^11)/(10513758528000*b^2*Sqrt[770*Pi]) + 
      (179*d^8*K0*K1*M^4*u^11)/(15232000*b^2*Sqrt[770*Pi]) - 
      (515171*d^10*K0*K1*M^4*u^11)/(51349248000*b^2*Sqrt[770*Pi]) - 
      (85979*d^12*K0*K1*M^4*u^11)/(31290948000*b^2*Sqrt[770*Pi]) + 
      (593353*d^14*K0*K1*M^4*u^11)/(2002620672000*b^2*Sqrt[770*Pi]) - 
      (3119*d^10*K0^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(50065516800*b^2) - 
      (5693592499*d^14*K1^2*M^4*Sqrt[7/(110*Pi)]*u^12)/
       (175261350730752000*b^2) + (3487*K1^2*M^4*Sqrt[11/(70*Pi)]*u^12)/
       (21027517056000*b^2) - (42323*d^10*K1^2*M^4*Sqrt[11/(70*Pi)]*u^12)/
       (1001310336000*b^2) - (27103*d^2*K0^2*M^4*u^12)/
       (210275170560*Sqrt[770]*b^2*Sqrt[Pi]) - (3137311*d^2*K1^2*M^4*u^12)/
       (21027517056000*Sqrt[770]*b^2*Sqrt[Pi]) + (K0^2*M^4*u^12)/
       (706807296*b^2*Sqrt[770*Pi]) - (145781*d^4*K0^2*M^4*u^12)/
       (420550341120*b^2*Sqrt[770*Pi]) + (11503*d^6*K0^2*M^4*u^12)/
       (26958355200*b^2*Sqrt[770*Pi]) + (10841*d^8*K0^2*M^4*u^12)/
       (17972236800*b^2*Sqrt[770*Pi]) - (197*d^12*K0^2*M^4*u^12)/
       (1335080448*b^2*Sqrt[770*Pi]) + (31*d^14*K0^2*M^4*u^12)/
       (1112567040*b^2*Sqrt[770*Pi]) - (8755339*d^4*K1^2*M^4*u^12)/
       (21027517056000*b^2*Sqrt[770*Pi]) + (11771*d^6*K1^2*M^4*u^12)/
       (25674624000*b^2*Sqrt[770*Pi]) + (5298301*d^8*K1^2*M^4*u^12)/
       (7009172352000*b^2*Sqrt[770*Pi]) - (207677*d^12*K1^2*M^4*u^12)/
       (1001310336000*b^2*Sqrt[770*Pi]) + (1746490741*d^14*K1^2*M^4*u^12)/
       (7010454029230080*b^2*Sqrt[770*Pi]) + 
      (151*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^13)/(7009172352000*b^2) + 
      (607*d^8*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^13)/(20615212800*b^2) - 
      (26057*d^10*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^13)/(4505896512000*b^2) + 
      (151*K0*K1*M^4*u^13)/(280366894080*b^2*Sqrt[770*Pi]) - 
      (36679*d^2*K0*K1*M^4*u^13)/(876146544000*b^2*Sqrt[770*Pi]) - 
      (28739*d^4*K0*K1*M^4*u^13)/(194699232000*b^2*Sqrt[770*Pi]) + 
      (2797*d^6*K0*K1*M^4*u^13)/(43807327200*b^2*Sqrt[770*Pi]) + 
      (1097*d^10*K0*K1*M^4*u^13)/(195908544000*b^2*Sqrt[770*Pi]) - 
      (3539*d^12*K0*K1*M^4*u^13)/(27814176000*b^2*Sqrt[770*Pi]) - 
      (863*d^14*K0*K1*M^4*u^13)/(62581896000*b^2*Sqrt[770*Pi]) + 
      (151*d^6*K0^2*M^4*Sqrt[7/(110*Pi)]*u^14)/(250327584000*b^2) + 
      (151*d^6*K1^2*M^4*Sqrt[7/(110*Pi)]*u^14)/(250327584000*b^2) - 
      (151*d^8*K0^2*M^4*Sqrt[11/(70*Pi)]*u^14)/(89861184000*b^2) - 
      (151*d^8*K1^2*M^4*Sqrt[11/(70*Pi)]*u^14)/(89861184000*b^2) + 
      (4379*d^2*K0^2*M^4*u^14)/(3504586176000*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (4379*d^2*K1^2*M^4*u^14)/(3504586176000*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (151*K0^2*M^4*u^14)/(3504586176000*b^2*Sqrt[770*Pi]) + 
      (151*d^4*K0^2*M^4*u^14)/(18542784000*b^2*Sqrt[770*Pi]) - 
      (151*d^6*K0^2*M^4*u^14)/(33377011200*b^2*Sqrt[770*Pi]) + 
      (151*d^10*K0^2*M^4*u^14)/(500655168000*b^2*Sqrt[770*Pi]) + 
      (151*d^12*K0^2*M^4*u^14)/(20026206720*b^2*Sqrt[770*Pi]) + 
      (151*d^14*K0^2*M^4*u^14)/(100131033600*b^2*Sqrt[770*Pi]) + 
      (151*K1^2*M^4*u^14)/(3504586176000*b^2*Sqrt[770*Pi]) + 
      (151*d^4*K1^2*M^4*u^14)/(18542784000*b^2*Sqrt[770*Pi]) - 
      (151*d^6*K1^2*M^4*u^14)/(33377011200*b^2*Sqrt[770*Pi]) + 
      (151*d^10*K1^2*M^4*u^14)/(500655168000*b^2*Sqrt[770*Pi]) + 
      (151*d^12*K1^2*M^4*u^14)/(20026206720*b^2*Sqrt[770*Pi]) + 
      (151*d^14*K1^2*M^4*u^14)/(100131033600*b^2*Sqrt[770*Pi]))/Pi, 0, 
    ((184880524343*d^8*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/(29548306431072*b^2) + 
      (4163*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(96744960*b^2) + 
      (9330371*d^2*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(4450268160*b^2) - 
      (22502279*d^6*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(2225134080*b^2) - 
      (86382481*d^8*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(17801072640*b^2) + 
      (6179293*d^10*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(890053632*b^2) + 
      (6760081*d^12*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(17801072640*b^2) - 
      (159811*d^14*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(2225134080*b^2) + 
      (1891*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(5933690880*b^2) - 
      (4557731*d^2*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(8900536320*b^2) - 
      (699559*d^4*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(222513408*b^2) - 
      (31470713*d^10*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(8900536320*b^2) + 
      (693757*d^4*K0^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(1369313280*b^2) + 
      (3503*d^16*K0^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(17801072640*b^2) + 
      (285863*d^6*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(988948480*b^2) - 
      (121897*d^12*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(2225134080*b^2) - 
      (463*d^14*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(1780107264*b^2) + 
      (43087*d^16*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(17801072640*b^2) + 
      (535988015351*d^8*K1^2*M^4*u^2)/(630363870529536*b^2*Sqrt[770*Pi]) - 
      (16998515329*d^8*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^3)/(1068064358400*b^2) + 
      (78501803*d^16*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^3)/(3204193075200*b^2) + 
      (261175219*K0*K1*M^4*u^3)/(133508044800*b^2*Sqrt[770*Pi]) + 
      (1573697161*d^2*K0*K1*M^4*u^3)/(20539699200*b^2*Sqrt[770*Pi]) + 
      (168081202613*d^4*K0*K1*M^4*u^3)/(1068064358400*b^2*Sqrt[770*Pi]) - 
      (44839507369*d^6*K0*K1*M^4*u^3)/(133508044800*b^2*Sqrt[770*Pi]) + 
      (18164603453*d^10*K0*K1*M^4*u^3)/(89005363200*b^2*Sqrt[770*Pi]) + 
      (6087045137*d^12*K0*K1*M^4*u^3)/(640838615040*b^2*Sqrt[770*Pi]) - 
      (1014505159*d^14*K0*K1*M^4*u^3)/(400524134400*b^2*Sqrt[770*Pi]) + 
      (23344189*d^16*K0^2*M^4*Sqrt[11/(70*Pi)]*u^4)/(3204193075200*b^2) - 
      (326426561*d^8*K0^2*M^4*Sqrt[77/(10*Pi)]*u^4)/(534032179200*b^2) + 
      (1220491651*d^2*K0^2*M^4*u^4)/(41079398400*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (1583060404067*d^2*K1^2*M^4*u^4)/(16090621747200*Sqrt[770]*b^2*
        Sqrt[Pi]) + (811044901*K0^2*M^4*u^4)/(1068064358400*b^2*
        Sqrt[770*Pi]) + (16613473291*d^4*K0^2*M^4*u^4)/
       (267016089600*b^2*Sqrt[770*Pi]) - (69297711803*d^6*K0^2*M^4*u^4)/
       (534032179200*b^2*Sqrt[770*Pi]) + (4782650461*d^10*K0^2*M^4*u^4)/
       (59336908800*b^2*Sqrt[770*Pi]) + (713620003*d^12*K0^2*M^4*u^4)/
       (160209653760*b^2*Sqrt[770*Pi]) - (1595066003*d^14*K0^2*M^4*u^4)/
       (1602096537600*b^2*Sqrt[770*Pi]) + (19894853524331*K1^2*M^4*u^4)/
       (7401686003712000*b^2*Sqrt[770*Pi]) + 
      (109849285847281*d^4*K1^2*M^4*u^4)/(592134880296960*b^2*Sqrt[770*Pi]) - 
      (14552148636959*d^6*K1^2*M^4*u^4)/(35246123827200*b^2*Sqrt[770*Pi]) - 
      (2746026352907*d^8*K1^2*M^4*u^4)/(21361287168000*b^2*Sqrt[770*Pi]) + 
      (1946480430737*d^10*K1^2*M^4*u^4)/(8010482688000*b^2*Sqrt[770*Pi]) + 
      (165818941919*d^12*K1^2*M^4*u^4)/(11308916736000*b^2*Sqrt[770*Pi]) - 
      (7608312671*d^14*K1^2*M^4*u^4)/(2529626112000*b^2*Sqrt[770*Pi]) + 
      (36782855737*d^16*K1^2*M^4*u^4)/(192251584512000*b^2*Sqrt[770*Pi]) + 
      (93607520701*d^12*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^5)/
       (48062896128000*b^2) - (969798383*d^14*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^5)/
       (2529626112000*b^2) + (16272828098291*K0*K1*M^4*u^5)/
       (7401686003712000*b^2*Sqrt[770*Pi]) + 
      (60441712269569*d^2*K0*K1*M^4*u^5)/(740168600371200*b^2*Sqrt[770*Pi]) + 
      (117752375012513*d^4*K0*K1*M^4*u^5)/(740168600371200*b^2*
        Sqrt[770*Pi]) - (12144423897917*d^6*K0*K1*M^4*u^5)/
       (35246123827200*b^2*Sqrt[770*Pi]) - (156249068387*d^8*K0*K1*M^4*u^5)/
       (1335080448000*b^2*Sqrt[770*Pi]) + (1108327331603*d^10*K0*K1*M^4*u^5)/
       (5340321792000*b^2*Sqrt[770*Pi]) + (15233433041*d^16*K0*K1*M^4*u^5)/
       (96125792256000*b^2*Sqrt[770*Pi]) + 
      (74683350361*d^12*K0^2*M^4*Sqrt[7/(110*Pi)]*u^6)/
       (192251584512000*b^2) - (1107204725563*d^6*K1^2*M^4*Sqrt[7/(110*Pi)]*
        u^6)/(82932056064000*b^2) - (27987329029*d^14*K1^2*M^4*
        Sqrt[11/(70*Pi)]*u^6)/(384503169024000*b^2) + 
      (42777695323637*d^2*K0^2*M^4*u^6)/(2960674401484800*Sqrt[770]*b^2*
        Sqrt[Pi]) + (4399112982083*d^2*K1^2*M^4*u^6)/
       (193508130816000*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (11293316344361*K0^2*M^4*u^6)/(29606744014848000*b^2*Sqrt[770*Pi]) + 
      (17327057496373*d^4*K0^2*M^4*u^6)/(592134880296960*b^2*Sqrt[770*Pi]) - 
      (456347857949*d^6*K0^2*M^4*u^6)/(7420236595200*b^2*Sqrt[770*Pi]) - 
      (80882256463*d^8*K0^2*M^4*u^6)/(3560214528000*b^2*Sqrt[770*Pi]) + 
      (2428600606109*d^10*K0^2*M^4*u^6)/(64083861504000*b^2*Sqrt[770*Pi]) - 
      (7668856493*d^14*K0^2*M^4*u^6)/(14788583424000*b^2*Sqrt[770*Pi]) + 
      (11072370791*d^16*K0^2*M^4*u^6)/(384503169024000*b^2*Sqrt[770*Pi]) + 
      (12486024996541*K1^2*M^4*u^6)/(19737829343232000*b^2*Sqrt[770*Pi]) + 
      (8246480255807*d^4*K1^2*M^4*u^6)/(193508130816000*b^2*Sqrt[770*Pi]) - 
      (25522734823*d^8*K1^2*M^4*u^6)/(791158784000*b^2*Sqrt[770*Pi]) + 
      (21627062565557*d^10*K1^2*M^4*u^6)/(384503169024000*b^2*Sqrt[770*Pi]) + 
      (1631641639861*d^12*K1^2*M^4*u^6)/(384503169024000*b^2*Sqrt[770*Pi]) + 
      (33678771601*d^16*K1^2*M^4*u^6)/(769006338048000*b^2*Sqrt[770*Pi]) + 
      (2401594367219*K0*K1*M^4*u^7)/(7401686003712000*b^2*Sqrt[770*Pi]) + 
      (1374419209589*d^2*K0*K1*M^4*u^7)/(115651343808000*b^2*Sqrt[770*Pi]) + 
      (161581775461*d^4*K0*K1*M^4*u^7)/(6956471808000*b^2*Sqrt[770*Pi]) - 
      (60722896158263*d^6*K0*K1*M^4*u^7)/(1233614333952000*b^2*
        Sqrt[770*Pi]) - (699882868261*d^8*K0*K1*M^4*u^7)/
       (37382252544000*b^2*Sqrt[770*Pi]) + (63958608673*d^10*K0*K1*M^4*u^7)/
       (2102751705600*b^2*Sqrt[770*Pi]) + (20340294853*d^12*K0*K1*M^4*u^7)/
       (8010482688000*b^2*Sqrt[770*Pi]) - (1510074217*d^14*K0*K1*M^4*u^7)/
       (3204193075200*b^2*Sqrt[770*Pi]) + (96773227*d^16*K0*K1*M^4*u^7)/
       (3845031690240*b^2*Sqrt[770*Pi]) + (196064204851*d^2*K0^2*M^4*
        Sqrt[7/(110*Pi)]*u^8)/(1057383714816000*b^2) + 
      (14066211743*K1^2*M^4*Sqrt[7/(110*Pi)]*u^8)/(2114767429632000*b^2) + 
      (8395857667*K0^2*M^4*Sqrt[11/(70*Pi)]*u^8)/(2691522183168000*b^2) + 
      (79553047241*d^10*K1^2*M^4*Sqrt[11/(70*Pi)]*u^8)/
       (207040167936000*b^2) + (44955709*d^12*K1^2*M^4*Sqrt[11/(70*Pi)]*u^8)/
       (1183086673920*b^2) + (144382307*d^16*K1^2*M^4*Sqrt[11/(70*Pi)]*u^8)/
       (384503169024000*b^2) + (48619644318551*d^2*K1^2*M^4*u^8)/
       (29606744014848000*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (19529081785981*d^4*K0^2*M^4*u^8)/(7401686003712000*b^2*Sqrt[770*Pi]) - 
      (4446092963593*d^6*K0^2*M^4*u^8)/(822409555968000*b^2*Sqrt[770*Pi]) - 
      (1010661284987*d^8*K0^2*M^4*u^8)/(448587030528000*b^2*Sqrt[770*Pi]) + 
      (2302414386551*d^10*K0^2*M^4*u^8)/(672880545792000*b^2*Sqrt[770*Pi]) + 
      (31054468057*d^12*K0^2*M^4*u^8)/(96125792256000*b^2*Sqrt[770*Pi]) - 
      (5721366251*d^14*K0^2*M^4*u^8)/(96125792256000*b^2*Sqrt[770*Pi]) + 
      (71316319*d^16*K0^2*M^4*u^8)/(22617833472000*b^2*Sqrt[770*Pi]) + 
      (94204633659517*d^4*K1^2*M^4*u^8)/(29606744014848000*b^2*
        Sqrt[770*Pi]) - (2845068964501*d^6*K1^2*M^4*u^8)/
       (429083246592000*b^2*Sqrt[770*Pi]) - (1513201205233*d^8*K1^2*M^4*u^8)/
       (538304436633600*b^2*Sqrt[770*Pi]) - (314608313*d^14*K1^2*M^4*u^8)/
       (4047401779200*b^2*Sqrt[770*Pi]) + (648379904401*K0*K1*M^4*u^9)/
       (44410116022272000*b^2*Sqrt[770*Pi]) + 
      (24399400215457*d^2*K0*K1*M^4*u^9)/(44410116022272000*b^2*
        Sqrt[770*Pi]) + (905103061909*d^4*K0*K1*M^4*u^9)/
       (807456654950400*b^2*Sqrt[770*Pi]) - (2190496579811*d^6*K0*K1*M^4*u^9)/
       (986891467161600*b^2*Sqrt[770*Pi]) - (1457329912211*d^8*K0*K1*M^4*u^9)/
       (1345761091584000*b^2*Sqrt[770*Pi]) + 
      (662670488009*d^10*K0*K1*M^4*u^9)/(448587030528000*b^2*Sqrt[770*Pi]) + 
      (19727741321*d^12*K0*K1*M^4*u^9)/(115350950707200*b^2*Sqrt[770*Pi]) - 
      (18715169609*d^14*K0*K1*M^4*u^9)/(576754753536000*b^2*Sqrt[770*Pi]) + 
      (501909143*d^16*K0*K1*M^4*u^9)/(288377376768000*b^2*Sqrt[770*Pi]) + 
      (3771188355413483*d^12*K0^2*M^4*Sqrt[11/(70*Pi)]*u^10)/
       (30037411488796508160000*b^2) + (134053706257*d^4*K1^2*M^4*
        Sqrt[11/(70*Pi)]*u^10)/(16956589753958400*b^2) + 
      (45675899887*d^2*K0^2*M^4*u^10)/(1268860457779200*Sqrt[770]*b^2*
        Sqrt[Pi]) + (2794789492577*d^2*K1^2*M^4*u^10)/
       (71739418189824000*Sqrt[770]*b^2*Sqrt[Pi]) + (11071061*K0^2*M^4*u^10)/
       (13791961497600*b^2*Sqrt[770*Pi]) + (3459582202253*d^4*K0^2*M^4*u^10)/
       (44410116022272000*b^2*Sqrt[770*Pi]) - (41507387777*d^6*K0^2*M^4*u^10)/
       (290262196224000*b^2*Sqrt[770*Pi]) - (561910087*d^8*K0^2*M^4*u^10)/
       (6501261312000*b^2*Sqrt[770*Pi]) + (138361933091*d^10*K0^2*M^4*u^10)/
       (1345761091584000*b^2*Sqrt[770*Pi]) + 
      (10817510701011266429*d^12*K0^2*M^4*u^10)/(811010110197505720320000*b^2*
        Sqrt[770*Pi]) - (342091223*d^14*K0^2*M^4*u^10)/
       (115350950707200*b^2*Sqrt[770*Pi]) + (93808457*d^16*K0^2*M^4*u^10)/
       (576754753536000*b^2*Sqrt[770*Pi]) + (13947977567*K1^2*M^4*u^10)/
       (14572069319808000*b^2*Sqrt[770*Pi]) - 
      (461860247003*d^6*K1^2*M^4*u^10)/(2960674401484800*b^2*Sqrt[770*Pi]) - 
      (704836897*d^8*K1^2*M^4*u^10)/(7120429056000*b^2*Sqrt[770*Pi]) + 
      (24309055367*d^10*K1^2*M^4*u^10)/(212488593408000*b^2*Sqrt[770*Pi]) + 
      (5914554277*d^12*K1^2*M^4*u^10)/(346052852121600*b^2*Sqrt[770*Pi]) - 
      (326077879*d^14*K1^2*M^4*u^10)/(91066540032000*b^2*Sqrt[770*Pi]) + 
      (26140943*d^16*K1^2*M^4*u^10)/(133097250816000*b^2*Sqrt[770*Pi]) + 
      (76797197*d^10*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^11)/(24031448064000*b^2) + 
      (366494269*d^4*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^11)/(230388447744000*b^2) + 
      (1158371*d^12*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^11)/(2845829376000*b^2) - 
      (116749*d^14*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^11)/(1138331750400*b^2) + 
      (2544631*d^16*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^11)/(432566065152000*b^2) + 
      (2777998073*K0*K1*M^4*u^11)/(9326124364677120*b^2*Sqrt[770*Pi]) + 
      (7976239549*d^2*K0*K1*M^4*u^11)/(1371488877158400*b^2*Sqrt[770*Pi]) - 
      (1857958693*d^6*K0*K1*M^4*u^11)/(73042953984000*b^2*Sqrt[770*Pi]) - 
      (355628219*d^8*K0*K1*M^4*u^11)/(14842953216000*b^2*Sqrt[770*Pi]) - 
      (15815039*d^8*K0^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(144188688384000*b^2) + 
      (12988237*d^10*K0^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(144188688384000*b^2) + 
      (11029*d^16*K1^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(18807220224000*b^2) + 
      (888450709*d^2*K0^2*M^4*u^12)/(13714888771584000*Sqrt[770]*b^2*
        Sqrt[Pi]) + (21084471713*d^2*K1^2*M^4*u^12)/(233153109116928000*
        Sqrt[770]*b^2*Sqrt[Pi]) + (14530927*K0^2*M^4*u^12)/
       (1324733574528000*b^2*Sqrt[770*Pi]) + (21168531049*d^4*K0^2*M^4*u^12)/
       (46630621823385600*b^2*Sqrt[770*Pi]) - (1000682537*d^6*K0^2*M^4*u^12)/
       (2220505801113600*b^2*Sqrt[770*Pi]) + (51320681*d^12*K0^2*M^4*u^12)/
       (432566065152000*b^2*Sqrt[770*Pi]) - (316499*d^14*K0^2*M^4*u^12)/
       (4553327001600*b^2*Sqrt[770*Pi]) + (3912731*d^16*K0^2*M^4*u^12)/
       (432566065152000*b^2*Sqrt[770*Pi]) + (5848673*K1^2*M^4*u^12)/
       (527495721984000*b^2*Sqrt[770*Pi]) + (132203263393*d^4*K1^2*M^4*u^12)/
       (233153109116928000*b^2*Sqrt[770*Pi]) - 
      (17603425507*d^6*K1^2*M^4*u^12)/(33307587016704000*b^2*Sqrt[770*Pi]) - 
      (3099385589*d^8*K1^2*M^4*u^12)/(3027962456064000*b^2*Sqrt[770*Pi]) + 
      (2298027803*d^10*K1^2*M^4*u^12)/(3027962456064000*b^2*Sqrt[770*Pi]) + 
      (93313261*d^12*K1^2*M^4*u^12)/(432566065152000*b^2*Sqrt[770*Pi]) - 
      (41182289*d^14*K1^2*M^4*u^12)/(432566065152000*b^2*Sqrt[770*Pi]) + 
      (317159*d^12*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^13)/(12015724032000*b^2) - 
      (1110987845317*d^14*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^13)/
       (39959587966611456000*b^2) + (21372181*K0*K1*M^4*u^13)/
       (58288277279232000*b^2*Sqrt[770*Pi]) + (222553411*d^2*K0*K1*M^4*u^13)/
       (4483713636864000*b^2*Sqrt[770*Pi]) + (4250114243*d^4*K0*K1*M^4*u^13)/
       (19429425759744000*b^2*Sqrt[770*Pi]) - (1405793443*d^6*K0*K1*M^4*u^13)/
       (8326896754176000*b^2*Sqrt[770*Pi]) - (22063021*d^8*K0*K1*M^4*u^13)/
       (44528859648000*b^2*Sqrt[770*Pi]) + (216168041*d^10*K0*K1*M^4*u^13)/
       (756990614016000*b^2*Sqrt[770*Pi]) + 
      (5257515219547*d^14*K0*K1*M^4*u^13)/(39959587966611456000*b^2*
        Sqrt[770*Pi]) - (158527*d^16*K0*K1*M^4*u^13)/(13517689536000*b^2*
        Sqrt[770*Pi]) + (K0^2*M^4*Sqrt[7/(110*Pi)]*u^14)/(858983616000*b^2) + 
      (56701*d^6*K1^2*M^4*Sqrt[7/(110*Pi)]*u^14)/(27035379072000*b^2) + 
      (39401*d^12*K0^2*M^4*Sqrt[11/(70*Pi)]*u^14)/(27035379072000*b^2) + 
      (2949391*d^2*K0^2*M^4*u^14)/(1324733574528000*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (2731*d^2*K1^2*M^4*u^14)/(1478497293000*Sqrt[770]*b^2*Sqrt[Pi]) - 
      (1962991*K0^2*M^4*u^14)/(16779958610688000*b^2*Sqrt[770*Pi]) + 
      (16811387*d^4*K0^2*M^4*u^14)/(1324733574528000*b^2*Sqrt[770*Pi]) + 
      (100489*d^6*K0^2*M^4*u^14)/(5566107456000*b^2*Sqrt[770*Pi]) - 
      (5502683*d^8*K0^2*M^4*u^14)/(189247653504000*b^2*Sqrt[770*Pi]) - 
      (283411*d^10*K0^2*M^4*u^14)/(7569906140160*b^2*Sqrt[770*Pi]) + 
      (26083*d^14*K0^2*M^4*u^14)/(1689711192000*b^2*Sqrt[770*Pi]) + 
      (4729*d^16*K0^2*M^4*u^14)/(2162830325760*b^2*Sqrt[770*Pi]) - 
      (101*K1^2*M^4*u^14)/(824608512000*b^2*Sqrt[770*Pi]) + 
      (15361*d^4*K1^2*M^4*u^14)/(1689711192000*b^2*Sqrt[770*Pi]) - 
      (1921559*d^8*K1^2*M^4*u^14)/(94623826752000*b^2*Sqrt[770*Pi]) - 
      (596623*d^10*K1^2*M^4*u^14)/(18924765350400*b^2*Sqrt[770*Pi]) + 
      (31153*d^12*K1^2*M^4*u^14)/(2703537907200*b^2*Sqrt[770*Pi]) + 
      (69539*d^14*K1^2*M^4*u^14)/(5407075814400*b^2*Sqrt[770*Pi]) + 
      (105601*d^16*K1^2*M^4*u^14)/(54070758144000*b^2*Sqrt[770*Pi]) + 
      (13*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^15)/(98783115840000*b^2) + 
      (134857*d^2*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^15)/(2568361011840000*b^2) + 
      (228991*d^4*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^15)/(513672202368000*b^2) + 
      (111643*d^6*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^15)/(171224067456000*b^2) - 
      (113899*d^8*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^15)/(513672202368000*b^2) + 
      (147887*d^12*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^15)/(171224067456000*b^2) + 
      (107*d^16*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^15)/(2282987566080*b^2) - 
      (36989*K0*K1*M^4*u^15)/(1310934266460000*b^2*Sqrt[770*Pi]) - 
      (996059*d^2*K0*K1*M^4*u^15)/(873956177640000*b^2*Sqrt[770*Pi]) - 
      (21883711*d^4*K0*K1*M^4*u^15)/(2097494826336000*b^2*Sqrt[770*Pi]) - 
      (381839*d^6*K0*K1*M^4*u^15)/(33293568672000*b^2*Sqrt[770*Pi]) + 
      (297757*d^8*K0*K1*M^4*u^15)/(15366262464000*b^2*Sqrt[770*Pi]) + 
      (764111*d^10*K0*K1*M^4*u^15)/(63082551168000*b^2*Sqrt[770*Pi]) - 
      (26063*d^12*K0*K1*M^4*u^15)/(1712240674560*b^2*Sqrt[770*Pi]) - 
      (2791*d^14*K0*K1*M^4*u^15)/(530105472000*b^2*Sqrt[770*Pi]) - 
      (4327*d^16*K0*K1*M^4*u^15)/(5350752108000*b^2*Sqrt[770*Pi]) + 
      (41*d^4*K0^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(9011793024000*b^2) + 
      (41*d^6*K0^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(1802358604800*b^2) - 
      (41*d^8*K0^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(1001310336000*b^2) - 
      (41*d^10*K0^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(1001310336000*b^2) + 
      (41*d^12*K0^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(1802358604800*b^2) + 
      (41*d^14*K0^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(9011793024000*b^2) + 
      (41*d^4*K1^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(9011793024000*b^2) + 
      (41*d^6*K1^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(1802358604800*b^2) - 
      (41*d^8*K1^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(1001310336000*b^2) - 
      (41*d^10*K1^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(1001310336000*b^2) + 
      (41*d^12*K1^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(1802358604800*b^2) + 
      (41*d^14*K1^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(9011793024000*b^2) + 
      (41*d^2*K0^2*M^4*u^16)/(3003931008000*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (41*d^2*K1^2*M^4*u^16)/(3003931008000*Sqrt[770]*b^2*Sqrt[Pi]) + 
      (41*d^4*K0^2*M^4*u^16)/(500655168000*b^2*Sqrt[770*Pi]) + 
      (41*d^14*K0^2*M^4*u^16)/(500655168000*b^2*Sqrt[770*Pi]) + 
      (41*d^16*K0^2*M^4*u^16)/(3003931008000*b^2*Sqrt[770*Pi]) + 
      (41*d^4*K1^2*M^4*u^16)/(500655168000*b^2*Sqrt[770*Pi]) + 
      (41*d^14*K1^2*M^4*u^16)/(500655168000*b^2*Sqrt[770*Pi]) + 
      (41*d^16*K1^2*M^4*u^16)/(3003931008000*b^2*Sqrt[770*Pi]))/Pi, 0, 
    ((-2610952899155*K0^2*M^4*Sqrt[5/(154*Pi)]*u^2)/(89996564900216832*b^2) - 
      (1281272071*d^2*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(825969770496*b^2) - 
      (1598490763*d^4*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(242932285440*b^2) - 
      (731500213*d^12*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(825969770496*b^2) + 
      (510478591*d^14*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(2064924426240*b^2) - 
      (4139867*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(172077035520*b^2) - 
      (32269057*d^2*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(68830814208*b^2) + 
      (394610081*d^4*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(258115553280*b^2) - 
      (19340669*d^8*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(3584938240*b^2) + 
      (644408221*d^10*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/(258115553280*b^2) + 
      (30232265*d^6*K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(103246221312*b^2) + 
      (6904135*d^12*K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/(51623110656*b^2) + 
      (303130871*d^6*K0^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(412984885248*b^2) + 
      (208915687*d^8*K0^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(242932285440*b^2) - 
      (204772951*d^10*K0^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(258115553280*b^2) - 
      (1277821*d^16*K0^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(825969770496*b^2) + 
      (559*d^18*K0^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(16720035840*b^2) - 
      (12250379*d^14*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(516231106560*b^2) - 
      (137401*d^16*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(103246221312*b^2) + 
      (38533*d^18*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/(79420170240*b^2) + 
      (1543679*K0^2*M^4*u^2)/(34614063423160320*b^2*Sqrt[770*Pi]) + 
      (343187448733*d^14*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^3)/
       (371686396723200*b^2) - (652566779*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^3)/
       (4272257433600*b^2) + (17733815982919*d^8*K0*K1*M^4*Sqrt[11/(70*Pi)]*
        u^3)/(743372793446400*b^2) - (551776637*d^16*K0*K1*M^4*
        Sqrt[11/(70*Pi)]*u^3)/(8745562275840*b^2) + 
      (14177419*d^18*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^3)/(3009606451200*b^2) - 
      (19620479451653*d^2*K0*K1*M^4*u^3)/(247790931148800*b^2*Sqrt[770*Pi]) - 
      (169767106713931*d^4*K0*K1*M^4*u^3)/(743372793446400*b^2*
        Sqrt[770*Pi]) + (7159440157063*d^6*K0*K1*M^4*u^3)/
       (19562441932800*b^2*Sqrt[770*Pi]) - (4615876497823*d^10*K0*K1*M^4*u^3)/
       (15486933196800*b^2*Sqrt[770*Pi]) - (171096625429*d^12*K0*K1*M^4*u^3)/
       (6353613619200*b^2*Sqrt[770*Pi]) + (36739481021*d^14*K0^2*M^4*
        Sqrt[7/(110*Pi)]*u^4)/(92921599180800*b^2) + 
      (21894913640177853413*d^18*K0^2*M^4*Sqrt[7/(110*Pi)]*u^4)/
       (10238981185949589150105600*b^2) + (21186783654717713*d^8*K1^2*M^4*
        Sqrt[7/(110*Pi)]*u^4)/(490626043674624000*b^2) - 
      (151628317*d^16*K0^2*M^4*Sqrt[11/(70*Pi)]*u^4)/(6464111247360*b^2) + 
      (17374025694499*d^14*K1^2*M^4*Sqrt[11/(70*Pi)]*u^4)/
       (22301183803392000*b^2) - (1935293113771*d^2*K0^2*M^4*u^4)/
       (61947732787200*Sqrt[770]*b^2*Sqrt[Pi]) - 
      (396873502250190961*d^2*K1^2*M^4*u^4)/(3434382305722368000*Sqrt[770]*
        b^2*Sqrt[Pi]) - (83326390183*K0^2*M^4*u^4)/(123895465574400*b^2*
        Sqrt[770*Pi]) - (66740394509813*d^4*K0^2*M^4*u^4)/
       (743372793446400*b^2*Sqrt[770*Pi]) + (13268128784789*d^6*K0^2*M^4*u^4)/
       (92921599180800*b^2*Sqrt[770*Pi]) + (78396150753307*d^8*K0^2*M^4*u^4)/
       (743372793446400*b^2*Sqrt[770*Pi]) - (227710354093*d^10*K0^2*M^4*u^4)/
       (1935866649600*b^2*Sqrt[770*Pi]) - (72764438867*d^12*K0^2*M^4*u^4)/
       (6353613619200*b^2*Sqrt[770*Pi]) + (1454928461351930443*d^18*K0^2*M^4*
        u^4)/(6143388711569753490063360*b^2*Sqrt[770*Pi]) - 
      (122122970230469*K1^2*M^4*u^4)/(44030542381056000*b^2*Sqrt[770*Pi]) - 
      (983882732822567783*d^4*K1^2*M^4*u^4)/(3434382305722368000*b^2*
        Sqrt[770*Pi]) + (870005499330977507*d^6*K1^2*M^4*u^4)/
       (1717191152861184000*b^2*Sqrt[770*Pi]) - 
      (1050781401444637*d^10*K1^2*M^4*u^4)/(2787647975424000*b^2*
        Sqrt[770*Pi]) - (1562808652424113*d^12*K1^2*M^4*u^4)/
       (44602367606784000*b^2*Sqrt[770*Pi]) - 
      (6582255948311*d^16*K1^2*M^4*u^4)/(8920473521356800*b^2*Sqrt[770*Pi]) + 
      (1557803086757*d^18*K1^2*M^4*u^4)/(44602367606784000*b^2*
        Sqrt[770*Pi]) - (82668623393*d^16*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^5)/
       (892047352135680*b^2) - (674181929350441*K0*K1*M^4*u^5)/
       (286198525476864000*b^2*Sqrt[770*Pi]) - 
      (84580607184703039*d^2*K0*K1*M^4*u^5)/(858595576430592000*b^2*
        Sqrt[770*Pi]) - (424145191811638459*d^4*K0*K1*M^4*u^5)/
       (1717191152861184000*b^2*Sqrt[770*Pi]) + 
      (185053815499587953*d^6*K0*K1*M^4*u^5)/(429297788215296000*b^2*
        Sqrt[770*Pi]) + (65325537114141523*d^8*K0*K1*M^4*u^5)/
       (245313021837312000*b^2*Sqrt[770*Pi]) - 
      (11907431204827*d^10*K0*K1*M^4*u^5)/(36679578624000*b^2*Sqrt[770*Pi]) - 
      (711524333849429*d^12*K0*K1*M^4*u^5)/(22301183803392000*b^2*
        Sqrt[770*Pi]) + (42752903890811*d^14*K0*K1*M^4*u^5)/
       (5575295950848000*b^2*Sqrt[770*Pi]) + (18798416059*d^18*K0*K1*M^4*u^5)/
       (655917170688000*b^2*Sqrt[770*Pi]) + 
      (1761275659891861*d^8*K0^2*M^4*Sqrt[7/(110*Pi)]*u^6)/
       (245313021837312000*b^2) + (98855968573*d^18*K1^2*M^4*Sqrt[7/(110*Pi)]*
        u^6)/(89204735213568000*b^2) - (3849283451*d^16*K0^2*M^4*
        Sqrt[11/(70*Pi)]*u^6)/(343095135436800*b^2) - 
      (62702342699888539*d^2*K0^2*M^4*u^6)/(3434382305722368000*Sqrt[770]*b^2*
        Sqrt[Pi]) - (198929309199204863*d^2*K1^2*M^4*u^6)/
       (6868764611444736000*Sqrt[770]*b^2*Sqrt[Pi]) - 
      (3677269725421*K0^2*M^4*u^6)/(8417603690496000*b^2*Sqrt[770*Pi]) - 
      (79010647557885031*d^4*K0^2*M^4*u^6)/(1717191152861184000*b^2*
        Sqrt[770*Pi]) + (136821844794359783*d^6*K0^2*M^4*u^6)/
       (1717191152861184000*b^2*Sqrt[770*Pi]) - 
      (168250295868283*d^10*K0^2*M^4*u^6)/(2787647975424000*b^2*
        Sqrt[770*Pi]) - (138875533700801*d^12*K0^2*M^4*u^6)/
       (22301183803392000*b^2*Sqrt[770*Pi]) + 
      (32809513543421*d^14*K0^2*M^4*u^6)/(22301183803392000*b^2*
        Sqrt[770*Pi]) + (229036626743*d^18*K0^2*M^4*u^6)/
       (44602367606784000*b^2*Sqrt[770*Pi]) - (9061783373897*K1^2*M^4*u^6)/
       (12626405535744000*b^2*Sqrt[770*Pi]) - 
      (11328895815571487*d^4*K1^2*M^4*u^6)/(163542014558208000*b^2*
        Sqrt[770*Pi]) + (425791447120381063*d^6*K1^2*M^4*u^6)/
       (3434382305722368000*b^2*Sqrt[770*Pi]) + 
      (36144361350152791*d^8*K1^2*M^4*u^6)/(490626043674624000*b^2*
        Sqrt[770*Pi]) - (508397805122351*d^10*K1^2*M^4*u^6)/
       (5575295950848000*b^2*Sqrt[770*Pi]) - 
      (14721352033961*d^12*K1^2*M^4*u^6)/(1538012676096000*b^2*
        Sqrt[770*Pi]) + (100050466336957*d^14*K1^2*M^4*u^6)/
       (44602367606784000*b^2*Sqrt[770*Pi]) - 
      (367253140271*d^16*K1^2*M^4*u^6)/(1939233374208000*b^2*Sqrt[770*Pi]) - 
      (8942249630621*d^12*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^7)/
       (11150591901696000*b^2) - (111936509947*d^16*K0*K1*M^4*
        Sqrt[11/(70*Pi)]*u^7)/(11150591901696000*b^2) - 
      (3060462106763*K0*K1*M^4*u^7)/(7805414331187200*b^2*Sqrt[770*Pi]) - 
      (27212542534456351*d^2*K0*K1*M^4*u^7)/(1717191152861184000*b^2*
        Sqrt[770*Pi]) - (32885898484319549*d^4*K0*K1*M^4*u^7)/
       (858595576430592000*b^2*Sqrt[770*Pi]) + 
      (11616979293410899*d^6*K0*K1*M^4*u^7)/(171719115286118400*b^2*
        Sqrt[770*Pi]) + (11909632781228969*d^8*K0*K1*M^4*u^7)/
       (286198525476864000*b^2*Sqrt[770*Pi]) - 
      (981476920291313*d^10*K0*K1*M^4*u^7)/(19513535827968000*b^2*
        Sqrt[770*Pi]) + (14427352863029*d^14*K0*K1*M^4*u^7)/
       (11150591901696000*b^2*Sqrt[770*Pi]) + 
      (98360253107*d^18*K0*K1*M^4*u^7)/(22301183803392000*b^2*Sqrt[770*Pi]) - 
      (415865049023581*d^2*K0^2*M^4*u^8)/(228958820381491200*Sqrt[770]*b^2*
        Sqrt[Pi]) - (378335192340509*d^2*K1^2*M^4*u^8)/
       (163542014558208000*Sqrt[770]*b^2*Sqrt[Pi]) - 
      (76892598659267*K0^2*M^4*u^8)/(1717191152861184000*b^2*Sqrt[770*Pi]) - 
      (46153285564037*d^4*K0^2*M^4*u^8)/(10407219108249600*b^2*
        Sqrt[770*Pi]) + (698351012043341*d^6*K0^2*M^4*u^8)/
       (90378481729536000*b^2*Sqrt[770*Pi]) + 
      (2816296220961191*d^8*K0^2*M^4*u^8)/(572397050953728000*b^2*
        Sqrt[770*Pi]) - (887611458479*d^10*K0^2*M^4*u^8)/
       (153047339827200*b^2*Sqrt[770*Pi]) - (5180188914853*d^12*K0^2*M^4*u^8)/
       (7433727934464000*b^2*Sqrt[770*Pi]) + (54365027117*d^14*K0^2*M^4*u^8)/
       (343095135436800*b^2*Sqrt[770*Pi]) - (154534275703*d^16*K0^2*M^4*u^8)/
       (11150591901696000*b^2*Sqrt[770*Pi]) + (212357741*d^18*K0^2*M^4*u^8)/
       (387846674841600*b^2*Sqrt[770*Pi]) - (303524566973*K1^2*M^4*u^8)/
       (5164484670259200*b^2*Sqrt[770*Pi]) - 
      (1568457931375859*d^4*K1^2*M^4*u^8)/(286198525476864000*b^2*
        Sqrt[770*Pi]) + (8301826831469377*d^6*K1^2*M^4*u^8)/
       (858595576430592000*b^2*Sqrt[770*Pi]) + 
      (100029652639493*d^8*K1^2*M^4*u^8)/(16354201455820800*b^2*
        Sqrt[770*Pi]) - (161234573098607*d^10*K1^2*M^4*u^8)/
       (22301183803392000*b^2*Sqrt[770*Pi]) - 
      (69418169693423*d^12*K1^2*M^4*u^8)/(78054143311872000*b^2*
        Sqrt[770*Pi]) + (2270065663069*d^14*K1^2*M^4*u^8)/
       (11150591901696000*b^2*Sqrt[770*Pi]) - 
      (808716425953*d^16*K1^2*M^4*u^8)/(44602367606784000*b^2*Sqrt[770*Pi]) + 
      (10642150633*d^18*K1^2*M^4*u^8)/(14867455868928000*b^2*Sqrt[770*Pi]) - 
      (35027785368869*K0*K1*M^4*u^9)/(1717191152861184000*b^2*Sqrt[770*Pi]) - 
      (599961312995987*d^2*K0*K1*M^4*u^9)/(735939065511936000*b^2*
        Sqrt[770*Pi]) - (2541355648731853*d^4*K0*K1*M^4*u^9)/
       (1287893364645888000*b^2*Sqrt[770*Pi]) + 
      (64230492875209*d^6*K0*K1*M^4*u^9)/(18939608303616000*b^2*
        Sqrt[770*Pi]) + (842763996757757*d^8*K0*K1*M^4*u^9)/
       (367969532755968000*b^2*Sqrt[770*Pi]) - 
      (9352671070931*d^10*K0*K1*M^4*u^9)/(3602498922086400*b^2*
        Sqrt[770*Pi]) - (3155901883571*d^12*K0*K1*M^4*u^9)/
       (9006247305216000*b^2*Sqrt[770*Pi]) + 
      (678425952109*d^14*K0*K1*M^4*u^9)/(8362943926272000*b^2*Sqrt[770*Pi]) - 
      (508011210683*d^16*K0*K1*M^4*u^9)/(66903551410176000*b^2*
        Sqrt[770*Pi]) + (20092349323*d^18*K0*K1*M^4*u^9)/
       (66903551410176000*b^2*Sqrt[770*Pi]) - 
      (19248579898181*d^2*K0^2*M^4*Sqrt[11/(70*Pi)]*u^10)/
       (3746598878969856000*b^2) - (31217884343017*d^10*K1^2*M^4*
        Sqrt[11/(70*Pi)]*u^10)/(1652911270133760000*b^2) - 
      (54205315786477721*d^2*K1^2*M^4*u^10)/(865464341042036736000*Sqrt[770]*
        b^2*Sqrt[Pi]) - (18093883058059*K0^2*M^4*u^10)/
       (13737529222889472000*b^2*Sqrt[770*Pi]) - 
      (291473873186291*d^4*K0^2*M^4*u^10)/(2060629383433420800*b^2*
        Sqrt[770*Pi]) + (126257889296681*d^6*K0^2*M^4*u^10)/
       (542270890377216000*b^2*Sqrt[770*Pi]) + 
      (3604546942822253*d^8*K0^2*M^4*u^10)/(20606293834334208000*b^2*
        Sqrt[770*Pi]) - (349303776420337*d^10*K0^2*M^4*u^10)/
       (1873299439484928000*b^2*Sqrt[770*Pi]) - 
      (26482200730301*d^12*K0^2*M^4*u^10)/(936649719742464000*b^2*
        Sqrt[770*Pi]) + (71412028463*d^14*K0^2*M^4*u^10)/
       (10292854063104000*b^2*Sqrt[770*Pi]) - 
      (377262596933*d^16*K0^2*M^4*u^10)/(535228411281408000*b^2*
        Sqrt[770*Pi]) + (15054282679*d^18*K0^2*M^4*u^10)/
       (535228411281408000*b^2*Sqrt[770*Pi]) - (19193054958383*K1^2*M^4*u^10)/
       (12542961464377344000*b^2*Sqrt[770*Pi]) - 
      (33700938256818143*d^4*K1^2*M^4*u^10)/(216366085260509184000*b^2*
        Sqrt[770*Pi]) + (276693223190945261*d^6*K1^2*M^4*u^10)/
       (1081830426302545920000*b^2*Sqrt[770*Pi]) + 
      (20216748016606331*d^8*K1^2*M^4*u^10)/(103031469171671040000*b^2*
        Sqrt[770*Pi]) - (89087757114271*d^12*K1^2*M^4*u^10)/
       (2809949159227392000*b^2*Sqrt[770*Pi]) + 
      (366603098947*d^14*K1^2*M^4*u^10)/(44602367606784000*b^2*
        Sqrt[770*Pi]) - (106057120637*d^16*K1^2*M^4*u^10)/
       (123514248757248000*b^2*Sqrt[770*Pi]) + 
      (54284376997*d^18*K1^2*M^4*u^10)/(1605685233844224000*b^2*
        Sqrt[770*Pi]) - (3546153598607*K0*K1*M^4*u^11)/
       (18030507105042432000*b^2*Sqrt[770*Pi]) - 
      (478553936024587*d^2*K0*K1*M^4*u^11)/(43273217052101836800*b^2*
        Sqrt[770*Pi]) - (646069613126621*d^4*K0*K1*M^4*u^11)/
       (21636608526050918400*b^2*Sqrt[770*Pi]) + 
      (37375976794243*d^6*K0*K1*M^4*u^11)/(837330051317760000*b^2*
        Sqrt[770*Pi]) + (1095550400454649*d^8*K0*K1*M^4*u^11)/
       (25757867292917760000*b^2*Sqrt[770*Pi]) - 
      (289795982497591*d^10*K0*K1*M^4*u^11)/(7024872898068480000*b^2*
        Sqrt[770*Pi]) - (508057958609*d^12*K0*K1*M^4*u^11)/
       (73946030505984000*b^2*Sqrt[770*Pi]) + (626514323*d^14*K0*K1*M^4*u^11)/
       (267614205640704*b^2*Sqrt[770*Pi]) - (56857280437*d^16*K0*K1*M^4*u^11)/
       (200710654230528000*b^2*Sqrt[770*Pi]) + 
      (4625330431*d^18*K0*K1*M^4*u^11)/(401421308461056000*b^2*
        Sqrt[770*Pi]) + (6993881955992109767*K0^2*M^4*Sqrt[7/(110*Pi)]*u^12)/
       (1688736942207522735390720000*b^2) + 
      (3851124638706340437181*d^14*K0^2*M^4*Sqrt[7/(110*Pi)]*u^12)/
       (5854288066319412149354496000*b^2) + 
      (33978671*d^18*K0^2*M^4*Sqrt[7/(110*Pi)]*u^12)/(80284261692211200*
        b^2) + (22903021*d^18*K1^2*M^4*Sqrt[7/(110*Pi)]*u^12)/
       (401421308461056000*b^2) - (912692083*d^16*K1^2*M^4*Sqrt[11/(70*Pi)]*
        u^12)/(401421308461056000*b^2) - (22439431425689*d^2*K0^2*M^4*u^12)/
       (216366085260509184000*Sqrt[770]*b^2*Sqrt[Pi]) - 
      (1318563394553*d^2*K1^2*M^4*u^12)/(14424405684033945600*Sqrt[770]*b^2*
        Sqrt[Pi]) - (3343937250676595714681*K0^2*M^4*u^12)/
       (82748110168168614034145280000*b^2*Sqrt[770*Pi]) - 
      (590108876971*d^4*K0^2*M^4*u^12)/(1229352757161984000*b^2*
        Sqrt[770*Pi]) + (13454978786671*d^6*K0^2*M^4*u^12)/
       (24587055143239680000*b^2*Sqrt[770*Pi]) + 
      (1745212853887*d^8*K0^2*M^4*u^12)/(1981374407147520000*b^2*
        Sqrt[770*Pi]) - (204728418131*d^10*K0^2*M^4*u^12)/
       (242236996485120000*b^2*Sqrt[770*Pi]) - 
      (3832842529*d^12*K0^2*M^4*u^12)/(70248728980684800*b^2*Sqrt[770*Pi]) - 
      (26456964500561697759403*d^14*K0^2*M^4*u^12)/
       (5854288066319412149354496000*b^2*Sqrt[770*Pi]) - 
      (8713719803*d^16*K0^2*M^4*u^12)/(401421308461056000*b^2*Sqrt[770*Pi]) - 
      (230406015031*K1^2*M^4*u^12)/(16643545020039168000*b^2*Sqrt[770*Pi]) - 
      (2288509741387*d^4*K1^2*M^4*u^12)/(4917411028647936000*b^2*
        Sqrt[770*Pi]) + (2809280528909*d^6*K1^2*M^4*u^12)/
       (4292977882152960000*b^2*Sqrt[770*Pi]) + 
      (64451906387501*d^8*K1^2*M^4*u^12)/(77273601878753280000*b^2*
        Sqrt[770*Pi]) - (1654846453*d^10*K1^2*M^4*u^12)/
       (1513655009280000*b^2*Sqrt[770*Pi]) + (804463951*d^12*K1^2*M^4*u^12)/
       (54037483831296000*b^2*Sqrt[770*Pi]) + 
      (18584105453*d^14*K1^2*M^4*u^12)/(100355327115264000*b^2*
        Sqrt[770*Pi]) - (252180544999*K0*K1*M^4*u^13)/(54091521315127296000*
        b^2*Sqrt[770*Pi]) + (5485018043*d^2*K0*K1*M^4*u^13)/
       (186522487293542400*b^2*Sqrt[770*Pi]) + 
      (1846482100009*d^4*K0*K1*M^4*u^13)/(27045760657563648000*b^2*
        Sqrt[770*Pi]) + (2265855582293*d^6*K0*K1*M^4*u^13)/
       (9659200234844160000*b^2*Sqrt[770*Pi]) - 
      (116797079591*d^8*K0*K1*M^4*u^13)/(603700014677760000*b^2*
        Sqrt[770*Pi]) - (471114458027*d^10*K0*K1*M^4*u^13)/
       (878109112258560000*b^2*Sqrt[770*Pi]) + 
      (1595841259*d^12*K0*K1*M^4*u^13)/(7805414331187200*b^2*Sqrt[770*Pi]) + 
      (18208387*d^14*K0*K1*M^4*u^13)/(83909136384000*b^2*Sqrt[770*Pi]) - 
      (254105543*d^16*K0*K1*M^4*u^13)/(20071065423052800*b^2*Sqrt[770*Pi]) - 
      (321757067*d^18*K0*K1*M^4*u^13)/(50177663557632000*b^2*Sqrt[770*Pi]) + 
      (5793847*d^16*K1^2*M^4*Sqrt[7/(110*Pi)]*u^14)/(5575295950848000*b^2) + 
      (10140173*d^18*K1^2*M^4*Sqrt[7/(110*Pi)]*u^14)/(50177663557632000*
        b^2) - (418625587*d^2*K0^2*M^4*u^14)/(78393509152358400*Sqrt[770]*b^2*
        Sqrt[Pi]) - (202809419*d^2*K1^2*M^4*u^14)/(40548366802944000*
        Sqrt[770]*b^2*Sqrt[Pi]) - (44114053*K0^2*M^4*u^14)/
       (211295005137216000*b^2*Sqrt[770*Pi]) - 
      (117646188689*d^4*K0^2*M^4*u^14)/(2704576065756364800*b^2*
        Sqrt[770*Pi]) - (122390156849*d^6*K0^2*M^4*u^14)/
       (6146763785809920000*b^2*Sqrt[770*Pi]) + 
      (384593209783*d^8*K0^2*M^4*u^14)/(3219733411614720000*b^2*
        Sqrt[770*Pi]) + (5065870493*d^10*K0^2*M^4*u^14)/
       (146351518709760000*b^2*Sqrt[770*Pi]) - 
      (1123746983*d^12*K0^2*M^4*u^14)/(13509370957824000*b^2*Sqrt[770*Pi]) - 
      (2413963*d^14*K0^2*M^4*u^14)/(173026426060800*b^2*Sqrt[770*Pi]) + 
      (11245889*d^16*K0^2*M^4*u^14)/(1090818772992000*b^2*Sqrt[770*Pi]) + 
      (5078317*d^18*K0^2*M^4*u^14)/(2951627268096000*b^2*Sqrt[770*Pi]) - 
      (1739996173*K1^2*M^4*u^14)/(9015253552521216000*b^2*Sqrt[770*Pi]) - 
      (12245294371*d^4*K1^2*M^4*u^14)/(300508451750707200*b^2*Sqrt[770*Pi]) - 
      (24582349579*d^6*K1^2*M^4*u^14)/(1186217572700160000*b^2*
        Sqrt[770*Pi]) + (515507954539*d^8*K1^2*M^4*u^14)/
       (4829600117422080000*b^2*Sqrt[770*Pi]) + 
      (4345449221*d^10*K1^2*M^4*u^14)/(109763639032320000*b^2*Sqrt[770*Pi]) - 
      (2158794941*d^12*K1^2*M^4*u^14)/(30279624560640000*b^2*Sqrt[770*Pi]) - 
      (2139518519*d^14*K1^2*M^4*u^14)/(125444158894080000*b^2*Sqrt[770*Pi]) + 
      (113917861*d^10*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^15)/
       (62722079447040000*b^2) + (12576457*K0*K1*M^4*u^15)/
       (422590010274432000*b^2*Sqrt[770*Pi]) + 
      (8661003623*d^2*K0*K1*M^4*u^15)/(13522880328781824000*b^2*
        Sqrt[770*Pi]) + (3145632211*d^4*K0*K1*M^4*u^15)/
       (633885015411648000*b^2*Sqrt[770*Pi]) - 
      (7813551211*d^6*K0*K1*M^4*u^15)/(2668989538575360000*b^2*
        Sqrt[770*Pi]) - (22470410957*d^8*K0*K1*M^4*u^15)/
       (905550022016640000*b^2*Sqrt[770*Pi]) + 
      (110004371*d^12*K0*K1*M^4*u^15)/(4573484959680000*b^2*Sqrt[770*Pi]) - 
      (235069657*d^14*K0*K1*M^4*u^15)/(31361039723520000*b^2*Sqrt[770*Pi]) - 
      (1276861*d^16*K0*K1*M^4*u^15)/(196006498272000*b^2*Sqrt[770*Pi]) - 
      (3248239*d^18*K0*K1*M^4*u^15)/(5017766355763200*b^2*Sqrt[770*Pi]) + 
      (6516799*d^14*K0^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(31361039723520000*b^2) + 
      (550111*d^16*K1^2*M^4*Sqrt[7/(110*Pi)]*u^16)/(8362943926272000*b^2) - 
      (2314433547313*d^12*K0^2*M^4*Sqrt[11/(70*Pi)]*u^16)/
       (22832154082390947840000*b^2) + (88807*d^18*K0^2*M^4*Sqrt[11/(70*Pi)]*
        u^16)/(25088831778816000*b^2) + (845203*d^6*K1^2*M^4*Sqrt[11/(70*Pi)]*
        u^16)/(6829737539788800*b^2) - (6112669*d^10*K1^2*M^4*
        Sqrt[11/(70*Pi)]*u^16)/(20907359815680000*b^2) + 
      (44213747*d^2*K0^2*M^4*u^16)/(1040221563752448000*Sqrt[770]*b^2*
        Sqrt[Pi]) + (518463683*d^2*K1^2*M^4*u^16)/(13522880328781824000*
        Sqrt[770]*b^2*Sqrt[Pi]) + (7954447*K0^2*M^4*u^16)/
       (4507626776260608000*b^2*Sqrt[770*Pi]) + (880016957*d^4*K0^2*M^4*u^16)/
       (1448880035226624000*b^2*Sqrt[770*Pi]) + 
      (6825438959*d^6*K0^2*M^4*u^16)/(4610072839357440000*b^2*Sqrt[770*Pi]) - 
      (10109886733*d^8*K0^2*M^4*u^16)/(14488800352266240000*b^2*
        Sqrt[770*Pi]) - (30616307*d^10*K0^2*M^4*u^16)/(9756767913984000*b^2*
        Sqrt[770*Pi]) + (18958957004921*d^12*K0^2*M^4*u^16)/
       (22832154082390947840000*b^2*Sqrt[770*Pi]) + 
      (4136981*d^16*K0^2*M^4*u^16)/(8362943926272000*b^2*Sqrt[770*Pi]) + 
      (24055841*K1^2*M^4*u^16)/(13522880328781824000*b^2*Sqrt[770*Pi]) + 
      (90285973*d^4*K1^2*M^4*u^16)/(160986670580736000*b^2*Sqrt[770*Pi]) - 
      (15739697*d^8*K1^2*M^4*u^16)/(24767180089344000*b^2*Sqrt[770*Pi]) + 
      (48053*d^10*K1^2*M^4*u^16)/(145575118080000*b^2*Sqrt[770*Pi]) - 
      (61385699*d^12*K1^2*M^4*u^16)/(219527278064640000*b^2*Sqrt[770*Pi]) + 
      (42080021*d^14*K1^2*M^4*u^16)/(31361039723520000*b^2*Sqrt[770*Pi]) + 
      (918737*d^18*K1^2*M^4*u^16)/(25088831778816000*b^2*Sqrt[770*Pi]) + 
      (K0*K1*M^4*Sqrt[11/(70*Pi)]*u^17)/(1756218224517120*b^2) + 
      (37*K0*K1*M^4*u^17)/(1756218224517120*b^2*Sqrt[770*Pi]) - 
      (23027*d^2*K0*K1*M^4*u^17)/(2744090975808000*b^2*Sqrt[770*Pi]) - 
      (61*d^4*K0*K1*M^4*u^17)/(648849097728*b^2*Sqrt[770*Pi]) - 
      (431393*d^6*K0*K1*M^4*u^17)/(1789624549440000*b^2*Sqrt[770*Pi]) + 
      (10312051*d^8*K0*K1*M^4*u^17)/(82322729274240000*b^2*Sqrt[770*Pi]) + 
      (873833*d^10*K0*K1*M^4*u^17)/(1715056859880000*b^2*Sqrt[770*Pi]) + 
      (22969*d^12*K0*K1*M^4*u^17)/(2110839212160000*b^2*Sqrt[770*Pi]) - 
      (447259*d^14*K0*K1*M^4*u^17)/(1960064982720000*b^2*Sqrt[770*Pi]) - 
      (18119*d^16*K0*K1*M^4*u^17)/(261341997696000*b^2*Sqrt[770*Pi]) - 
      (41*d^18*K0*K1*M^4*u^17)/(8711399923200*b^2*Sqrt[770*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[5/(154*Pi)]*u^18)/(6272207944704*b^2) + 
      (d^16*K0^2*M^4*Sqrt[5/(154*Pi)]*u^18)/(8362943926272*b^2) + 
      (d^4*K1^2*M^4*Sqrt[5/(154*Pi)]*u^18)/(6272207944704*b^2) + 
      (d^16*K1^2*M^4*Sqrt[5/(154*Pi)]*u^18)/(8362943926272*b^2) + 
      (d^2*K0^2*M^4*Sqrt[11/(70*Pi)]*u^18)/(175621822451712*b^2) - 
      (d^10*K0^2*M^4*Sqrt[11/(70*Pi)]*u^18)/(1986672199680*b^2) + 
      (d^2*K1^2*M^4*Sqrt[11/(70*Pi)]*u^18)/(175621822451712*b^2) - 
      (d^10*K1^2*M^4*Sqrt[11/(70*Pi)]*u^18)/(1986672199680*b^2) + 
      (K0^2*M^4*u^18)/(878109112258560*b^2*Sqrt[770*Pi]) + 
      (d^4*K0^2*M^4*u^18)/(8443356848640*b^2*Sqrt[770*Pi]) + 
      (37*d^6*K0^2*M^4*u^18)/(14635151870976*b^2*Sqrt[770*Pi]) - 
      (107*d^8*K0^2*M^4*u^18)/(146351518709760*b^2*Sqrt[770*Pi]) - 
      (d^12*K0^2*M^4*u^18)/(1283785251840*b^2*Sqrt[770*Pi]) + 
      (d^14*K0^2*M^4*u^18)/(387173329920*b^2*Sqrt[770*Pi]) + 
      (d^16*K0^2*M^4*u^18)/(3484559969280*b^2*Sqrt[770*Pi]) + 
      (d^18*K0^2*M^4*u^18)/(13938239877120*b^2*Sqrt[770*Pi]) + 
      (K1^2*M^4*u^18)/(878109112258560*b^2*Sqrt[770*Pi]) + 
      (d^4*K1^2*M^4*u^18)/(8443356848640*b^2*Sqrt[770*Pi]) + 
      (37*d^6*K1^2*M^4*u^18)/(14635151870976*b^2*Sqrt[770*Pi]) - 
      (107*d^8*K1^2*M^4*u^18)/(146351518709760*b^2*Sqrt[770*Pi]) - 
      (d^12*K1^2*M^4*u^18)/(1283785251840*b^2*Sqrt[770*Pi]) + 
      (d^14*K1^2*M^4*u^18)/(387173329920*b^2*Sqrt[770*Pi]) + 
      (d^16*K1^2*M^4*u^18)/(3484559969280*b^2*Sqrt[770*Pi]) + 
      (d^18*K1^2*M^4*u^18)/(13938239877120*b^2*Sqrt[770*Pi]))/Pi}, 6, 15, 1], 
  SeriesData[p, 0, {(-1/537472*(K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/b^3 - 
      (25*d^2*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(537472*b^3) - 
      (5*d^4*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(268736*b^3) + 
      (3*d^6*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(20672*b^3) - 
      (21*d^8*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(537472*b^3) - 
      (21*d^10*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(537472*b^3) - 
      (K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(403104*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(15808*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(33592*b^3) + 
      (37*d^6*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(403104*b^3) - 
      (3*d^8*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(134368*b^3) - 
      (7*d^10*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(268736*b^3) - 
      (56479*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(6449664*b^3) - 
      (149*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^4)/(2149888*b^3) - 
      (2467*d^4*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^4)/(3224832*b^3) + 
      (12743*d^6*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/(3224832*b^3) - 
      (6529*d^8*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/(6449664*b^3) - 
      (1409*d^10*K0*K1*M^5*Sqrt[(35*Pi)/22]*u^4)/(6449664*b^3) - 
      (243*K0^2*M^5*Sqrt[Pi/770]*u^5)/(2149888*b^3) - 
      (73*d^2*K0^2*M^5*Sqrt[Pi/770]*u^5)/(25194*b^3) - 
      (4393*d^4*K0^2*M^5*Sqrt[Pi/770]*u^5)/(3224832*b^3) - 
      (2468833*d^2*K1^2*M^5*Sqrt[Pi/770]*u^5)/(386979840*b^3) - 
      (9943*d^4*K1^2*M^5*Sqrt[Pi/770]*u^5)/(2976768*b^3) + 
      (4018127*d^6*K1^2*M^5*Sqrt[Pi/770]*u^5)/(193489920*b^3) + 
      (89*d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(67184*b^3) - 
      (23*d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(62016*b^3) - 
      (263513*d^8*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(386979840*b^3) - 
      (333611*d^10*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(386979840*b^3) - 
      (8633*K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/(386979840*b^3) - 
      (193*d^8*K0^2*M^5*Sqrt[(77*Pi)/10]*u^5)/(6449664*b^3) - 
      (37159*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(193489920*b^3) - 
      (6043*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(2149888*b^3) + 
      (10243*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(620160*b^3) - 
      (17339*d^2*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/(24186240*b^3) - 
      (10957*d^8*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/(21498880*b^3) - 
      (17027*d^10*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/(24186240*b^3) - 
      (8727*d^2*K0^2*M^5*Sqrt[Pi/770]*u^7)/(10749440*b^3) + 
      (6527*d^6*K0^2*M^5*Sqrt[Pi/770]*u^7)/(2418624*b^3) - 
      (1973*d^8*K0^2*M^5*Sqrt[Pi/770]*u^7)/(3720960*b^3) - 
      (523*K1^2*M^5*Sqrt[Pi/770]*u^7)/(12093120*b^3) - 
      (2927*d^4*K1^2*M^5*Sqrt[Pi/770]*u^7)/(4465152*b^3) + 
      (493*d^6*K1^2*M^5*Sqrt[Pi/770]*u^7)/(133380*b^3) - 
      (337411*d^10*K1^2*M^5*Sqrt[Pi/770]*u^7)/(290234880*b^3) - 
      (1889*d^4*K0^2*M^5*Sqrt[(5*Pi)/154]*u^7)/(19348992*b^3) - 
      (11573*d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(96744960*b^3) - 
      (15547*d^2*K1^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(96744960*b^3) - 
      (1441*d^8*K1^2*M^5*Sqrt[(11*Pi)/70]*u^7)/(22325760*b^3) - 
      (K0^2*M^5*Sqrt[(77*Pi)/10]*u^7)/(2480640*b^3) - 
      (83*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(4031040*b^3) - 
      (26003*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(48372480*b^3) - 
      (899*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(2790720*b^3) - 
      (83849*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(145117440*b^3) - 
      (86*d^8*K0*K1*M^5*Sqrt[(2*Pi)/385]*u^8)/(566865*b^3) + 
      (961*d^6*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^8)/(3818880*b^3) - 
      (281*K0^2*M^5*Sqrt[Pi/770]*u^9)/(145117440*b^3) - 
      (7499*d^2*K0^2*M^5*Sqrt[Pi/770]*u^9)/(145117440*b^3) - 
      (2237*d^4*K0^2*M^5*Sqrt[Pi/770]*u^9)/(72558720*b^3) - 
      (3709*d^8*K0^2*M^5*Sqrt[Pi/770]*u^9)/(145117440*b^3) - 
      (437*d^10*K0^2*M^5*Sqrt[Pi/770]*u^9)/(7637760*b^3) - 
      (37*K1^2*M^5*Sqrt[Pi/770]*u^9)/(16124160*b^3) - 
      (2633*d^4*K1^2*M^5*Sqrt[Pi/770]*u^9)/(72558720*b^3) + 
      (14141*d^6*K1^2*M^5*Sqrt[Pi/770]*u^9)/(72558720*b^3) - 
      (4241*d^8*K1^2*M^5*Sqrt[Pi/770]*u^9)/(145117440*b^3) - 
      (9727*d^10*K1^2*M^5*Sqrt[Pi/770]*u^9)/(145117440*b^3) - 
      (83*d^2*K1^2*M^5*Sqrt[(7*Pi)/110]*u^9)/(9674496*b^3) + 
      (1103*d^6*K0^2*M^5*Sqrt[(11*Pi)/70]*u^9)/(72558720*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/770]*u^10)/(1511640*b^3) - 
      (293*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(18139680*b^3) - 
      (47*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(4534920*b^3) + 
      (37*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(697680*b^3) - 
      (2*d^8*K0*K1*M^5*Sqrt[(2*Pi)/385]*u^10)/(566865*b^3) - 
      (31*d^10*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/(18139680*b^3) - 
      (K0^2*M^5*Sqrt[Pi/770]*u^11)/(18139680*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/770]*u^11)/(1813968*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/770]*u^11)/(3627936*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/770]*u^11)/(1209312*b^3) - 
      (K1^2*M^5*Sqrt[Pi/770]*u^11)/(18139680*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/770]*u^11)/(1813968*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/770]*u^11)/(3627936*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/770]*u^11)/(1209312*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(3023280*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(3023280*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/70]*u^11)/(18139680*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/70]*u^11)/(18139680*b^3))/Pi, 0, 
    (-1/134368*(K1*M^5*Sqrt[(35*Pi)/22]*u)/(b^3*E^u) - 
      (3*d^2*K1*M^5*Sqrt[(35*Pi)/22]*u)/(15808*b^3*E^u) - 
      (3*d^4*K1*M^5*Sqrt[(35*Pi)/22]*u)/(33592*b^3*E^u) + 
      (37*d^6*K1*M^5*Sqrt[(77*Pi)/10]*u)/(134368*b^3*E^u) - 
      (9*d^8*K1*M^5*Sqrt[(77*Pi)/10]*u)/(134368*b^3*E^u) - 
      (21*d^10*K1*M^5*Sqrt[(77*Pi)/10]*u)/(268736*b^3*E^u) - 
      (K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(20672*b^3*E^u) + 
      (1031*d^6*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(268736*b^3*E^u) - 
      (267*d^8*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(268736*b^3*E^u) - 
      (567*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(537472*b^3*E^u) - 
      (131*d^2*K0*M^5*Sqrt[(35*Pi)/22]*u^2)/(537472*b^3*E^u) - 
      (7*d^4*K0*M^5*Sqrt[(35*Pi)/22]*u^2)/(67184*b^3*E^u) - 
      (K1*M^5*Sqrt[(35*Pi)/22]*u^2)/(134368*b^3*E^u) - 
      (3*d^2*K1*M^5*Sqrt[(35*Pi)/22]*u^2)/(15808*b^3*E^u) - 
      (3*d^4*K1*M^5*Sqrt[(35*Pi)/22]*u^2)/(33592*b^3*E^u) + 
      (37*d^6*K1*M^5*Sqrt[(77*Pi)/10]*u^2)/(134368*b^3*E^u) - 
      (9*d^8*K1*M^5*Sqrt[(77*Pi)/10]*u^2)/(134368*b^3*E^u) - 
      (21*d^10*K1*M^5*Sqrt[(77*Pi)/10]*u^2)/(268736*b^3*E^u) - 
      (529*K1*M^5*Sqrt[Pi/770]*u^3)/(948480*b^3*E^u) - 
      (229343*d^2*K1*M^5*Sqrt[Pi/770]*u^3)/(16124160*b^3*E^u) - 
      (10643*d^4*K1*M^5*Sqrt[Pi/770]*u^3)/(1612416*b^3*E^u) + 
      (365737*d^6*K1*M^5*Sqrt[Pi/770]*u^3)/(8062080*b^3*E^u) - 
      (K0*M^5*Sqrt[(7*Pi)/110]*u^3)/(20672*b^3*E^u) + 
      (1031*d^6*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/(268736*b^3*E^u) - 
      (267*d^8*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/(268736*b^3*E^u) - 
      (567*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/(537472*b^3*E^u) - 
      (25903*d^8*K1*M^5*Sqrt[(7*Pi)/110]*u^3)/(16124160*b^3*E^u) - 
      (2257*d^10*K1*M^5*Sqrt[(7*Pi)/110]*u^3)/(1240320*b^3*E^u) - 
      (131*d^2*K0*M^5*Sqrt[(35*Pi)/22]*u^3)/(537472*b^3*E^u) - 
      (7*d^4*K0*M^5*Sqrt[(35*Pi)/22]*u^3)/(67184*b^3*E^u) + 
      (1123*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(98894848*b^3) + 
      (7525*d^2*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(24723712*b^3) + 
      (20095*d^4*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(98894848*b^3) - 
      (6297*d^6*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(6180928*b^3) + 
      (15969*d^8*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(98894848*b^3) + 
      (8175*d^10*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(24723712*b^3) + 
      (45*d^12*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(5817344*b^3) - 
      (49*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(74171136*b^3) + 
      (5465*d^2*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(148342272*b^3) + 
      (13479*d^4*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(49447424*b^3) - 
      (1583*d^8*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(9271392*b^3) + 
      (5977*d^10*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(49447424*b^3) + 
      (1409*d^12*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(49447424*b^3) - 
      (1765*d^6*K1^2*M^5*Sqrt[(385*Pi)/2]*u^3)/(74171136*b^3) - 
      (9593*K0*M^5*Sqrt[Pi/770]*u^4)/(32248320*b^3*E^u) - 
      (980717*d^2*K0*M^5*Sqrt[Pi/770]*u^4)/(128993280*b^3*E^u) + 
      (1572113*d^6*K0*M^5*Sqrt[Pi/770]*u^4)/(64496640*b^3*E^u) - 
      (541*K1*M^5*Sqrt[Pi/770]*u^4)/(1240320*b^3*E^u) - 
      (61001*d^2*K1*M^5*Sqrt[Pi/770]*u^4)/(5374720*b^3*E^u) - 
      (547*d^4*K1*M^5*Sqrt[Pi/770]*u^4)/(94848*b^3*E^u) + 
      (98999*d^6*K1*M^5*Sqrt[Pi/770]*u^4)/(2687360*b^3*E^u) + 
      (1859609*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(1186738176*b^3) + 
      (347651*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(7807488*b^3) + 
      (8114507*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(1186738176*b^3) + 
      (1084009*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(18542784*b^3) + 
      (83609*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(23269376*b^3) - 
      (1117*d^4*K0*M^5*Sqrt[(7*Pi)/110]*u^4)/(2149888*b^3*E^u) - 
      (127099*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^4)/(128993280*b^3*E^u) - 
      (20263*d^8*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/(16124160*b^3*E^u) - 
      (24161*d^10*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/(16124160*b^3*E^u) - 
      (3300943*d^6*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/(148342272*b^3) + 
      (38257*d^4*K0*K1*M^5*Sqrt[(55*Pi)/14]*u^4)/(51597312*b^3) - 
      (311*d^8*K0*M^5*Sqrt[(77*Pi)/10]*u^4)/(4031040*b^3*E^u) - 
      (5743*K0*M^5*Sqrt[Pi/770]*u^5)/(32248320*b^3*E^u) - 
      (196519*d^2*K0*M^5*Sqrt[Pi/770]*u^5)/(42997760*b^3*E^u) + 
      (319171*d^6*K0*M^5*Sqrt[Pi/770]*u^5)/(21498880*b^3*E^u) + 
      (647239*K0^2*M^5*Sqrt[Pi/770]*u^5)/(1186738176*b^3) + 
      (809909*d^2*K0^2*M^5*Sqrt[Pi/770]*u^5)/(51597312*b^3) + 
      (2157041*d^4*K0^2*M^5*Sqrt[Pi/770]*u^5)/(148342272*b^3) + 
      (1177629*d^8*K0^2*M^5*Sqrt[Pi/770]*u^5)/(395579392*b^3) + 
      (8164461*d^10*K0^2*M^5*Sqrt[Pi/770]*u^5)/(395579392*b^3) + 
      (218567*d^12*K0^2*M^5*Sqrt[Pi/770]*u^5)/(197789696*b^3) - 
      (162049*K1*M^5*Sqrt[Pi/770]*u^5)/(773959680*b^3*E^u) - 
      (4299397*d^2*K1*M^5*Sqrt[Pi/770]*u^5)/(773959680*b^3*E^u) - 
      (1262377*d^4*K1*M^5*Sqrt[Pi/770]*u^5)/(386979840*b^3*E^u) + 
      (7161823*d^6*K1*M^5*Sqrt[Pi/770]*u^5)/(386979840*b^3*E^u) - 
      (3065197*d^8*K1*M^5*Sqrt[Pi/770]*u^5)/(773959680*b^3*E^u) - 
      (1424083*d^10*K1*M^5*Sqrt[Pi/770]*u^5)/(257986560*b^3*E^u) + 
      (19735921*K1^2*M^5*Sqrt[Pi/770]*u^5)/(14240858112*b^3) - 
      (7634923*d^6*K1^2*M^5*Sqrt[Pi/770]*u^5)/(55111680*b^3) + 
      (499761083*d^8*K1^2*M^5*Sqrt[Pi/770]*u^5)/(71204290560*b^3) + 
      (8915307*d^10*K1^2*M^5*Sqrt[Pi/770]*u^5)/(171991040*b^3) + 
      (11737357*d^12*K1^2*M^5*Sqrt[Pi/770]*u^5)/(4188487680*b^3) - 
      (729*d^4*K0*M^5*Sqrt[(7*Pi)/110]*u^5)/(2149888*b^3*E^u) - 
      (7829*d^8*K0*M^5*Sqrt[(7*Pi)/110]*u^5)/(16124160*b^3*E^u) - 
      (79699*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^5)/(128993280*b^3*E^u) - 
      (1568313*d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(197789696*b^3) + 
      (19297847*d^4*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(3747594240*b^3) + 
      (8511497*d^2*K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/(2373476352*b^3) - 
      (1553*K0*M^5*Sqrt[Pi/770]*u^6)/(22763520*b^3*E^u) - 
      (86189*d^2*K0*M^5*Sqrt[Pi/770]*u^6)/(48372480*b^3*E^u) + 
      (574187*d^6*K0*M^5*Sqrt[Pi/770]*u^6)/(96744960*b^3*E^u) - 
      (59029*d^10*K0*M^5*Sqrt[Pi/770]*u^6)/(32248320*b^3*E^u) - 
      (62981*K1*M^5*Sqrt[Pi/770]*u^6)/(773959680*b^3*E^u) - 
      (126653*d^2*K1*M^5*Sqrt[Pi/770]*u^6)/(59535360*b^3*E^u) - 
      (160399*d^4*K1*M^5*Sqrt[Pi/770]*u^6)/(128993280*b^3*E^u) + 
      (905033*d^6*K1*M^5*Sqrt[Pi/770]*u^6)/(128993280*b^3*E^u) - 
      (357451*d^8*K1*M^5*Sqrt[Pi/770]*u^6)/(257986560*b^3*E^u) + 
      (222684941*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(7120429056*b^3) + 
      (546491159*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(17801072640*b^3) - 
      (1990941739*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(17801072640*b^3) + 
      (8230393*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(2373476352*b^3) + 
      (29998247*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(698081280*b^3) + 
      (10476761*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(4450268160*b^3) + 
      (1531835*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^6)/(7120429056*b^3) - 
      (29677*d^4*K0*M^5*Sqrt[(7*Pi)/110]*u^6)/(193489920*b^3*E^u) - 
      (65287*d^8*K0*M^5*Sqrt[(7*Pi)/110]*u^6)/(386979840*b^3*E^u) - 
      (153271*d^10*K1*M^5*Sqrt[(11*Pi)/70]*u^6)/(773959680*b^3*E^u) - 
      (103823*d^2*K0*M^5*Sqrt[Pi/770]*u^7)/(193489920*b^3*E^u) - 
      (2621*d^4*K0*M^5*Sqrt[Pi/770]*u^7)/(8062080*b^3*E^u) + 
      (170999*d^6*K0*M^5*Sqrt[Pi/770]*u^7)/(96744960*b^3*E^u) - 
      (111079*d^10*K0*M^5*Sqrt[Pi/770]*u^7)/(193489920*b^3*E^u) + 
      (404323*K0^2*M^5*Sqrt[Pi/770]*u^7)/(2373476352*b^3) + 
      (197135137*d^4*K0^2*M^5*Sqrt[Pi/770]*u^7)/(35602145280*b^3) - 
      (6563981*d^6*K0^2*M^5*Sqrt[Pi/770]*u^7)/(349040640*b^3) + 
      (841349*d^8*K0^2*M^5*Sqrt[Pi/770]*u^7)/(35602145280*b^3) + 
      (1483319*d^10*K0^2*M^5*Sqrt[Pi/770]*u^7)/(197789696*b^3) - 
      (149*K1*M^5*Sqrt[Pi/770]*u^7)/(6449664*b^3*E^u) - 
      (117199*d^2*K1*M^5*Sqrt[Pi/770]*u^7)/(193489920*b^3*E^u) + 
      (192887*d^6*K1*M^5*Sqrt[Pi/770]*u^7)/(96744960*b^3*E^u) - 
      (33413*d^8*K1*M^5*Sqrt[Pi/770]*u^7)/(96744960*b^3*E^u) - 
      (3233*d^10*K1*M^5*Sqrt[Pi/770]*u^7)/(4961280*b^3*E^u) + 
      (133812299*d^2*K1^2*M^5*Sqrt[Pi/770]*u^7)/(17801072640*b^3) + 
      (790435127*d^4*K1^2*M^5*Sqrt[Pi/770]*u^7)/(106806435840*b^3) - 
      (52281169*d^6*K1^2*M^5*Sqrt[Pi/770]*u^7)/(1977896960*b^3) - 
      (546571*d^8*K1^2*M^5*Sqrt[Pi/770]*u^7)/(7120429056*b^3) + 
      (284640331*d^10*K1^2*M^5*Sqrt[Pi/770]*u^7)/(26701608960*b^3) + 
      (1577011*d^12*K1^2*M^5*Sqrt[Pi/770]*u^7)/(2373476352*b^3) - 
      (79*K0*M^5*Sqrt[(5*Pi)/154]*u^7)/(19348992*b^3*E^u) - 
      (331*d^8*K0*M^5*Sqrt[(7*Pi)/110]*u^7)/(7441920*b^3*E^u) + 
      (1359331*K1^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(35602145280*b^3) + 
      (1663579*d^2*K0^2*M^5*Sqrt[(11*Pi)/70]*u^7)/(3560214528*b^3) + 
      (108347*d^12*K0^2*M^5*Sqrt[(11*Pi)/70]*u^7)/(2738626560*b^3) - 
      (809*d^4*K1*M^5*Sqrt[(11*Pi)/70]*u^7)/(24186240*b^3*E^u) - 
      (89*K0*M^5*Sqrt[Pi/770]*u^8)/(19348992*b^3*E^u) - 
      (347*d^2*K0*M^5*Sqrt[Pi/770]*u^8)/(2845440*b^3*E^u) - 
      (3607*d^4*K0*M^5*Sqrt[Pi/770]*u^8)/(48372480*b^3*E^u) - 
      (101*d^10*K0*M^5*Sqrt[Pi/770]*u^8)/(744192*b^3*E^u) - 
      (29*K1*M^5*Sqrt[Pi/770]*u^8)/(5690880*b^3*E^u) - 
      (1069*d^2*K1*M^5*Sqrt[Pi/770]*u^8)/(8062080*b^3*E^u) + 
      (10481*d^6*K1*M^5*Sqrt[Pi/770]*u^8)/(24186240*b^3*E^u) - 
      (373*d^8*K1*M^5*Sqrt[Pi/770]*u^8)/(5690880*b^3*E^u) - 
      (23*d^10*K1*M^5*Sqrt[Pi/770]*u^8)/(155040*b^3*E^u) + 
      (15723*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(123618560*b^3) + 
      (32694049*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(8900536320*b^3) + 
      (104051327*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(26701608960*b^3) - 
      (14519497*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(1112567040*b^3) + 
      (1277527*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(232187904*b^3) + 
      (3425039*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(8900536320*b^3) + 
      (229*d^6*K0*M^5*Sqrt[(7*Pi)/110]*u^8)/(4031040*b^3*E^u) - 
      (113*d^4*K1*M^5*Sqrt[(7*Pi)/110]*u^8)/(9674496*b^3*E^u) - 
      (107*d^8*K0*M^5*Sqrt[(11*Pi)/70]*u^8)/(19348992*b^3*E^u) - 
      (11997*d^8*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^8)/(247237120*b^3) - 
      (241*d^2*K0*M^5*Sqrt[Pi/770]*u^9)/(12093120*b^3*E^u) - 
      (53*d^4*K0*M^5*Sqrt[Pi/770]*u^9)/(4031040*b^3*E^u) - 
      (71*d^8*K0*M^5*Sqrt[Pi/770]*u^9)/(8062080*b^3*E^u) - 
      (283*d^10*K0*M^5*Sqrt[Pi/770]*u^9)/(12093120*b^3*E^u) + 
      (4977757*d^2*K0^2*M^5*Sqrt[Pi/770]*u^9)/(13350804480*b^3) + 
      (10906523*d^4*K0^2*M^5*Sqrt[Pi/770]*u^9)/(26701608960*b^3) - 
      (17494327*d^6*K0^2*M^5*Sqrt[Pi/770]*u^9)/(13350804480*b^3) - 
      (3004553*d^8*K0^2*M^5*Sqrt[Pi/770]*u^9)/(26701608960*b^3) + 
      (59597*d^10*K0^2*M^5*Sqrt[Pi/770]*u^9)/(102698496*b^3) + 
      (429973*d^12*K0^2*M^5*Sqrt[Pi/770]*u^9)/(8900536320*b^3) - 
      (23*K1*M^5*Sqrt[Pi/770]*u^9)/(24186240*b^3*E^u) - 
      (13*d^4*K1*M^5*Sqrt[Pi/770]*u^9)/(930240*b^3*E^u) + 
      (421*d^6*K1*M^5*Sqrt[Pi/770]*u^9)/(6046560*b^3*E^u) - 
      (223*d^8*K1*M^5*Sqrt[Pi/770]*u^9)/(24186240*b^3*E^u) - 
      (149*d^10*K1*M^5*Sqrt[Pi/770]*u^9)/(6046560*b^3*E^u) + 
      (2383*K1^2*M^5*Sqrt[Pi/770]*u^9)/(156149760*b^3) + 
      (1983797*d^2*K1^2*M^5*Sqrt[Pi/770]*u^9)/(4450268160*b^3) + 
      (13221293*d^4*K1^2*M^5*Sqrt[Pi/770]*u^9)/(26701608960*b^3) - 
      (20846219*d^6*K1^2*M^5*Sqrt[Pi/770]*u^9)/(13350804480*b^3) + 
      (33911*d^10*K1^2*M^5*Sqrt[Pi/770]*u^9)/(48372480*b^3) + 
      (561599*d^12*K1^2*M^5*Sqrt[Pi/770]*u^9)/(8900536320*b^3) + 
      (d^6*K0*M^5*Sqrt[(5*Pi)/154]*u^9)/(75582*b^3*E^u) - 
      (K0*M^5*Sqrt[(7*Pi)/110]*u^9)/(8062080*b^3*E^u) + 
      (49433*K0^2*M^5*Sqrt[(7*Pi)/110]*u^9)/(26701608960*b^3) - 
      (d^2*K1*M^5*Sqrt[(7*Pi)/110]*u^9)/(335920*b^3*E^u) - 
      (385709*d^8*K1^2*M^5*Sqrt[(11*Pi)/70]*u^9)/(26701608960*b^3) - 
      (K0*M^5*Sqrt[Pi/770]*u^10)/(6046560*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/770]*u^10)/(604656*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/770]*u^10)/(1209312*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/770]*u^10)/(403104*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/770]*u^10)/(6046560*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/770]*u^10)/(604656*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/770]*u^10)/(1209312*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/770]*u^10)/(403104*b^3*E^u) + 
      (913603*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(6675402240*b^3) + 
      (35011*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(217676160*b^3) - 
      (363599*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(770238720*b^3) - 
      (1636021*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(20026206720*b^3) + 
      (501173*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(2225134080*b^3) + 
      (d^6*K0*M^5*Sqrt[(7*Pi)/110]*u^10)/(1007760*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(7*Pi)/110]*u^10)/(1007760*b^3*E^u) + 
      (157*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^10)/(247237120*b^3) - 
      (d^2*K0*M^5*Sqrt[(11*Pi)/70]*u^10)/(6046560*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/(6046560*b^3*E^u) + 
      (8003*d^12*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/(3337701120*b^3) + 
      (29*K0^2*M^5*Sqrt[Pi/770]*u^11)/(196335360*b^3) + 
      (208669*d^4*K0^2*M^5*Sqrt[Pi/770]*u^11)/(20026206720*b^3) - 
      (20497*d^6*K0^2*M^5*Sqrt[Pi/770]*u^11)/(770238720*b^3) + 
      (93061*d^10*K0^2*M^5*Sqrt[Pi/770]*u^11)/(6675402240*b^3) - 
      (96127*d^6*K1^2*M^5*Sqrt[Pi/770]*u^11)/(3337701120*b^3) - 
      (4181*d^8*K1^2*M^5*Sqrt[Pi/770]*u^11)/(417212640*b^3) + 
      (34231*d^10*K1^2*M^5*Sqrt[Pi/770]*u^11)/(2225134080*b^3) + 
      (1021*d^12*K1^2*M^5*Sqrt[Pi/770]*u^11)/(351336960*b^3) + 
      (1523*d^2*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(1335080448*b^3) - 
      (371*d^8*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(312909480*b^3) + 
      (461*d^12*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(1335080448*b^3) + 
      (2741*d^2*K1^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(2225134080*b^3) + 
      (47*K1^2*M^5*Sqrt[(11*Pi)/70]*u^11)/(3337701120*b^3) + 
      (1019*d^4*K1^2*M^5*Sqrt[(77*Pi)/10]*u^11)/(6675402240*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/770]*u^12)/(69535440*b^3) + 
      (53*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(43917120*b^3) - 
      (1039*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(250327584*b^3) + 
      (571*d^4*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^12)/(2503275840*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^12)/(12093120*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(35*Pi)/22]*u^12)/(10883808*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[(35*Pi)/22]*u^12)/(12837312*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/770]*u^13)/(14639040*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/770]*u^13)/(4391712*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/770]*u^13)/(4391712*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/770]*u^13)/(14639040*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/770]*u^13)/(14639040*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/770]*u^13)/(4391712*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/770]*u^13)/(4391712*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/770]*u^13)/(14639040*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(43917120*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(43917120*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(43917120*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(43917120*b^3))/Pi, 
    ((((-489*I)/1343680)*d^8*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^3)/b^3 - 
      (((441*I)/1343680)*d^10*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^3)/b^3 - 
      (K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(268736*b^3) - 
      (25*d^2*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(268736*b^3) - 
      (5*d^4*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(134368*b^3) + 
      (3*d^6*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(10336*b^3) - 
      (21*d^8*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(268736*b^3) - 
      (21*d^10*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(268736*b^3) - 
      (K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(201552*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(7904*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(16796*b^3) + 
      (37*d^6*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(201552*b^3) - 
      (3*d^8*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(67184*b^3) - 
      (7*d^10*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(134368*b^3) - 
      (((1447*I)/12093120)*K0*K1*M^5*u^3)/(b^3*Sqrt[770*Pi]) - 
      (((35239*I)/12093120)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[770*Pi]) - 
      (((5777*I)/6046560)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[770*Pi]) + 
      (((1187*I)/134368)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[770*Pi]) + 
      (((3029*I)/15628032)*d^2*K0^2*M^5*Sqrt[5/(154*Pi)]*u^4)/b^3 - 
      (((489*I)/2687360)*d^8*K0^2*M^5*Sqrt[7/(110*Pi)]*u^4)/b^3 - 
      (((441*I)/2687360)*d^10*K0^2*M^5*Sqrt[7/(110*Pi)]*u^4)/b^3 - 
      (((17491*I)/1451174400)*K1^2*M^5*Sqrt[7/(110*Pi)]*u^4)/b^3 - 
      (((3463*I)/181396800)*d^8*K1^2*M^5*Sqrt[7/(110*Pi)]*u^4)/b^3 - 
      (((19033*I)/53747200)*d^10*K1^2*M^5*Sqrt[7/(110*Pi)]*u^4)/b^3 - 
      (((1096663*I)/8126576640)*d^6*K0^2*M^5*Sqrt[11/(70*Pi)]*u^4)/b^3 - 
      (((103933*I)/725587200)*d^4*K1^2*M^5*Sqrt[11/(70*Pi)]*u^4)/b^3 - 
      (56479*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(3224832*b^3) - 
      (149*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^4)/(1074944*b^3) - 
      (2467*d^4*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^4)/(1612416*b^3) + 
      (12743*d^6*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/(1612416*b^3) - 
      (6529*d^8*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/(3224832*b^3) - 
      (1409*d^10*K0*K1*M^5*Sqrt[(35*Pi)/22]*u^4)/(3224832*b^3) - 
      (((1447*I)/24186240)*K0^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) - 
      (((2464463*I)/1015822080)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) - 
      (((5777*I)/12093120)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) + 
      (((2821069*I)/478033920)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) - 
      (((3371869*I)/1451174400)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) + 
      (((386039*I)/48372480)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) - 
      (((2009173*I)/1451174400)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) - 
      (((21973*I)/53747200)*d^10*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^5)/b^3 - 
      (243*K0^2*M^5*Sqrt[Pi/770]*u^5)/(1074944*b^3) - 
      (73*d^2*K0^2*M^5*Sqrt[Pi/770]*u^5)/(12597*b^3) - 
      (4393*d^4*K0^2*M^5*Sqrt[Pi/770]*u^5)/(1612416*b^3) - 
      (2468833*d^2*K1^2*M^5*Sqrt[Pi/770]*u^5)/(193489920*b^3) - 
      (9943*d^4*K1^2*M^5*Sqrt[Pi/770]*u^5)/(1488384*b^3) + 
      (4018127*d^6*K1^2*M^5*Sqrt[Pi/770]*u^5)/(96744960*b^3) + 
      (89*d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(33592*b^3) - 
      (23*d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(31008*b^3) - 
      (263513*d^8*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(193489920*b^3) - 
      (333611*d^10*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(193489920*b^3) - 
      (8633*K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/(193489920*b^3) - 
      (193*d^8*K0^2*M^5*Sqrt[(77*Pi)/10]*u^5)/(3224832*b^3) - 
      (((6481*I)/48372480)*K0*K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) - 
      (((4781729*I)/1451174400)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) - 
      (((3169*I)/2386800)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) + 
      (((7411757*I)/725587200)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) - 
      (((209317*I)/80620800)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) - 
      (((1163*I)/20155200)*d^4*K0^2*M^5*Sqrt[7/(110*Pi)]*u^6)/b^3 - 
      (((30317*I)/322483200)*d^10*K0^2*M^5*Sqrt[7/(110*Pi)]*u^6)/b^3 - 
      (((1337*I)/6323200)*d^10*K1^2*M^5*Sqrt[7/(110*Pi)]*u^6)/b^3 + 
      (((86695331*I)/487594598400)*d^2*K1^2*M^5*Sqrt[11/(70*Pi)]*u^6)/b^3 - 
      (((11*I)/34011900)*K0^2*M^5*Sqrt[77/(10*Pi)]*u^6)/b^3 - 
      (37159*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(96744960*b^3) - 
      (6043*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(1074944*b^3) + 
      (10243*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(310080*b^3) - 
      (17339*d^2*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/(12093120*b^3) - 
      (10957*d^8*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/(10749440*b^3) - 
      (17027*d^10*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/(12093120*b^3) - 
      (((2102647*I)/2902348800)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) + 
      (((620443*I)/256089600)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - 
      (((73937*I)/120931200)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - 
      (((277429*I)/4353523200)*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - 
      (((200196049*I)/54177177600)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - 
      (((3633473*I)/4353523200)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) + 
      (((12325189*I)/2176761600)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - 
      (((373519*I)/241862400)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) + 
      (((3389*I)/773959680)*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^7)/b^3 - 
      (((19181*I)/120931200)*d^10*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^7)/b^3 - 
      (((695983*I)/7618665600)*d^2*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^7)/b^3 - 
      (8727*d^2*K0^2*M^5*Sqrt[Pi/770]*u^7)/(5374720*b^3) + 
      (6527*d^6*K0^2*M^5*Sqrt[Pi/770]*u^7)/(1209312*b^3) - 
      (1973*d^8*K0^2*M^5*Sqrt[Pi/770]*u^7)/(1860480*b^3) - 
      (523*K1^2*M^5*Sqrt[Pi/770]*u^7)/(6046560*b^3) - 
      (2927*d^4*K1^2*M^5*Sqrt[Pi/770]*u^7)/(2232576*b^3) + 
      (493*d^6*K1^2*M^5*Sqrt[Pi/770]*u^7)/(66690*b^3) - 
      (337411*d^10*K1^2*M^5*Sqrt[Pi/770]*u^7)/(145117440*b^3) - 
      (1889*d^4*K0^2*M^5*Sqrt[(5*Pi)/154]*u^7)/(9674496*b^3) - 
      (11573*d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(48372480*b^3) - 
      (15547*d^2*K1^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(48372480*b^3) - 
      (1441*d^8*K1^2*M^5*Sqrt[(11*Pi)/70]*u^7)/(11162880*b^3) - 
      (K0^2*M^5*Sqrt[(77*Pi)/10]*u^7)/(1240320*b^3) - 
      (((42597691*I)/731391897600)*K0*K1*M^5*u^7)/(b^3*Sqrt[770*Pi]) - 
      (((206911*I)/211629600)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[770*Pi]) + 
      (((45370531*I)/11427998400)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[770*Pi]) - 
      (((539449*I)/634888800)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[770*Pi]) - 
      (((41*I)/1511640)*d^10*K0^2*M^5*Sqrt[7/(110*Pi)]*u^8)/b^3 + 
      (((36133*I)/3047466240)*d^8*K0^2*M^5*Sqrt[11/(70*Pi)]*u^8)/b^3 - 
      (((37573*I)/1562803200)*d^6*K1^2*M^5*Sqrt[11/(70*Pi)]*u^8)/b^3 - 
      (((611*I)/55814400)*d^8*K1^2*M^5*Sqrt[11/(70*Pi)]*u^8)/b^3 - 
      (((47*I)/13436800)*d^10*K1^2*M^5*Sqrt[77/(10*Pi)]*u^8)/b^3 - 
      (83*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(2015520*b^3) - 
      (26003*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(24186240*b^3) - 
      (899*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(1395360*b^3) - 
      (83849*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(72558720*b^3) - 
      (172*d^8*K0*K1*M^5*Sqrt[(2*Pi)/385]*u^8)/(566865*b^3) + 
      (961*d^6*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^8)/(1909440*b^3) - 
      (((112433*I)/45711993600)*K0^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - 
      (((1769723*I)/15237331200)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - 
      (((358399*I)/1693036800)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) + 
      (((5410381*I)/9142398720)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - 
      (((615773*I)/3047466240)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - 
      (((10763*I)/3047466240)*K1^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - 
      (((6210811*I)/45711993600)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - 
      (((13102513*I)/45711993600)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) + 
      (((36208411*I)/36569594880)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) + 
      (((91549*I)/1015822080)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - 
      (((27*I)/1343680)*d^10*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^9)/b^3 - 
      (((239*I)/1428499800)*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^9)/b^3 - 
      (281*K0^2*M^5*Sqrt[Pi/770]*u^9)/(72558720*b^3) - 
      (7499*d^2*K0^2*M^5*Sqrt[Pi/770]*u^9)/(72558720*b^3) - 
      (2237*d^4*K0^2*M^5*Sqrt[Pi/770]*u^9)/(36279360*b^3) - 
      (3709*d^8*K0^2*M^5*Sqrt[Pi/770]*u^9)/(72558720*b^3) - 
      (437*d^10*K0^2*M^5*Sqrt[Pi/770]*u^9)/(3818880*b^3) - 
      (37*K1^2*M^5*Sqrt[Pi/770]*u^9)/(8062080*b^3) - 
      (2633*d^4*K1^2*M^5*Sqrt[Pi/770]*u^9)/(36279360*b^3) + 
      (14141*d^6*K1^2*M^5*Sqrt[Pi/770]*u^9)/(36279360*b^3) - 
      (4241*d^8*K1^2*M^5*Sqrt[Pi/770]*u^9)/(72558720*b^3) - 
      (9727*d^10*K1^2*M^5*Sqrt[Pi/770]*u^9)/(72558720*b^3) - 
      (83*d^2*K1^2*M^5*Sqrt[(7*Pi)/110]*u^9)/(4837248*b^3) + 
      (1103*d^6*K0^2*M^5*Sqrt[(11*Pi)/70]*u^9)/(36279360*b^3) - 
      (((140227*I)/3809332800)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[770*Pi]) - 
      (((135701*I)/952333200)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[770*Pi]) + 
      (((59911*I)/228559968)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[770*Pi]) + 
      (((421*I)/7054320)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[770*Pi]) - 
      (((2791*I)/1088380800)*d^4*K1^2*M^5*Sqrt[7/(110*Pi)]*u^10)/b^3 - 
      (((37*I)/15116400)*d^10*K1^2*M^5*Sqrt[7/(110*Pi)]*u^10)/b^3 + 
      ((I/72558720)*K0^2*M^5*Sqrt[11/(70*Pi)]*u^10)/b^3 + 
      ((I/72558720)*K1^2*M^5*Sqrt[11/(70*Pi)]*u^10)/b^3 - 
      (((433*I)/304746624)*d^2*K1^2*M^5*Sqrt[11/(70*Pi)]*u^10)/b^3 - 
      ((I/944775)*d^10*K0^2*M^5*Sqrt[14/(55*Pi)]*u^10)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/770]*u^10)/(755820*b^3) - 
      (293*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(9069840*b^3) - 
      (47*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(2267460*b^3) + 
      (37*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(348840*b^3) - 
      (4*d^8*K0*K1*M^5*Sqrt[(2*Pi)/385]*u^10)/(566865*b^3) - 
      (31*d^10*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/(9069840*b^3) - 
      (((89*I)/195350400)*K0^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) - 
      (((9859*I)/5713999200)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) - 
      (((3967*I)/439538400)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) + 
      (((647*I)/67223520)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) + 
      (((2579*I)/158722200)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) - 
      (((89*I)/195350400)*K1^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) + 
      (((303893*I)/22855996800)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) + 
      (((2693*I)/268894080)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) + 
      (((39731*I)/5713999200)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) + 
      (((61*I)/2939300)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) - 
      (((53*I)/19840275)*d^6*K0*K1*M^5*Sqrt[2/(385*Pi)]*u^11)/b^3 - 
      ((I/1511640)*d^10*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^11)/b^3 + 
      ((I/1220940)*d^8*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^11)/b^3 + 
      ((I/54419040)*d^2*K0*K1*M^5*Sqrt[77/(10*Pi)]*u^11)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/770]*u^11)/(9069840*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/770]*u^11)/(906984*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/770]*u^11)/(1813968*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/770]*u^11)/(604656*b^3) - 
      (K1^2*M^5*Sqrt[Pi/770]*u^11)/(9069840*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/770]*u^11)/(906984*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/770]*u^11)/(1813968*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/770]*u^11)/(604656*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(1511640*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(1511640*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/70]*u^11)/(9069840*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/70]*u^11)/(9069840*b^3) - 
      (((5011*I)/1904666400)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[770*Pi]) + 
      (((173*I)/79361100)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[770*Pi]))/Pi, 
    ((-41*K1*M^5*Sqrt[(35*Pi)/22]*u)/(6180928*b^3*E^u) - 
      (223*d^2*K1*M^5*Sqrt[(35*Pi)/22]*u)/(24723712*b^3*E^u) + 
      (351*d^4*K1*M^5*Sqrt[(35*Pi)/22]*u)/(475456*b^3*E^u) - 
      (5165*d^6*K1*M^5*Sqrt[(35*Pi)/22]*u)/(12361856*b^3*E^u) - 
      (803*d^8*K1*M^5*Sqrt[(77*Pi)/10]*u)/(1545232*b^3*E^u) + 
      (7551*d^10*K1*M^5*Sqrt[(77*Pi)/10]*u)/(24723712*b^3*E^u) + 
      (9*d^12*K1*M^5*Sqrt[(77*Pi)/10]*u)/(118864*b^3*E^u) + 
      (163847*d^2*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(49447424*b^3*E^u) - 
      (314851*d^6*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(24723712*b^3*E^u) + 
      (12417*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(2149888*b^3*E^u) + 
      (24579*d^12*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(49447424*b^3*E^u) + 
      (1011*K0*M^5*Sqrt[(35*Pi)/22]*u^2)/(49447424*b^3*E^u) + 
      (45269*d^4*K0*M^5*Sqrt[(35*Pi)/22]*u^2)/(49447424*b^3*E^u) - 
      (797*d^8*K0*M^5*Sqrt[(35*Pi)/22]*u^2)/(2602496*b^3*E^u) - 
      (41*K1*M^5*Sqrt[(35*Pi)/22]*u^2)/(6180928*b^3*E^u) - 
      (223*d^2*K1*M^5*Sqrt[(35*Pi)/22]*u^2)/(24723712*b^3*E^u) + 
      (351*d^4*K1*M^5*Sqrt[(35*Pi)/22]*u^2)/(475456*b^3*E^u) - 
      (5165*d^6*K1*M^5*Sqrt[(35*Pi)/22]*u^2)/(12361856*b^3*E^u) - 
      (803*d^8*K1*M^5*Sqrt[(77*Pi)/10]*u^2)/(1545232*b^3*E^u) + 
      (7551*d^10*K1*M^5*Sqrt[(77*Pi)/10]*u^2)/(24723712*b^3*E^u) + 
      (9*d^12*K1*M^5*Sqrt[(77*Pi)/10]*u^2)/(118864*b^3*E^u) + 
      (28123*K1*M^5*Sqrt[Pi/770]*u^3)/(19845120*b^3*E^u) + 
      (15174277*d^4*K1*M^5*Sqrt[Pi/770]*u^3)/(257986560*b^3*E^u) - 
      (252625553*d^6*K1*M^5*Sqrt[Pi/770]*u^3)/(1483422720*b^3*E^u) - 
      (19552333*d^8*K1*M^5*Sqrt[Pi/770]*u^3)/(1186738176*b^3*E^u) + 
      (44813113*d^10*K1*M^5*Sqrt[Pi/770]*u^3)/(593369088*b^3*E^u) + 
      (12077687*d^12*K1*M^5*Sqrt[Pi/770]*u^3)/(1977896960*b^3*E^u) + 
      (163847*d^2*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/(49447424*b^3*E^u) - 
      (314851*d^6*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/(24723712*b^3*E^u) + 
      (12417*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/(2149888*b^3*E^u) + 
      (24579*d^12*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/(49447424*b^3*E^u) - 
      (916361*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(7911587840*b^3) - 
      (28273043*d^2*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(7911587840*b^3) - 
      (33995441*d^4*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(7911587840*b^3) + 
      (6231501*d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(465387520*b^3) + 
      (5228397*d^8*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(7911587840*b^3) - 
      (45345841*d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(7911587840*b^3) - 
      (2705587*d^12*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(7911587840*b^3) + 
      (72359*d^14*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(7911587840*b^3) + 
      (19034467*d^2*K1*M^5*Sqrt[(7*Pi)/110]*u^3)/(2966845440*b^3*E^u) + 
      (84287*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(1186738176*b^3) + 
      (30603*d^4*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(49447424*b^3) + 
      (3421787*d^8*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(1186738176*b^3) + 
      (1011*K0*M^5*Sqrt[(35*Pi)/22]*u^3)/(49447424*b^3*E^u) + 
      (45269*d^4*K0*M^5*Sqrt[(35*Pi)/22]*u^3)/(49447424*b^3*E^u) - 
      (797*d^8*K0*M^5*Sqrt[(35*Pi)/22]*u^3)/(2602496*b^3*E^u) - 
      (3019349*d^6*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(2373476352*b^3) + 
      (401707*d^2*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(2373476352*b^3) - 
      (5961*d^12*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(197789696*b^3) + 
      (5481*d^14*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(791158784*b^3) + 
      (16987*d^10*K1^2*M^5*Sqrt[(385*Pi)/2]*u^3)/(791158784*b^3) + 
      (21587*K0*M^5*Sqrt[Pi/770]*u^4)/(26024960*b^3*E^u) + 
      (64019951*d^4*K0*M^5*Sqrt[Pi/770]*u^4)/(1977896960*b^3*E^u) - 
      (585236011*d^6*K0*M^5*Sqrt[Pi/770]*u^4)/(5933690880*b^3*E^u) - 
      (923*d^8*K0*M^5*Sqrt[Pi/770]*u^4)/(167808*b^3*E^u) + 
      (99756983*d^10*K0*M^5*Sqrt[Pi/770]*u^4)/(2373476352*b^3*E^u) + 
      (5578401*d^12*K0*M^5*Sqrt[Pi/770]*u^4)/(1977896960*b^3*E^u) + 
      (2969059*K1*M^5*Sqrt[Pi/770]*u^4)/(1977896960*b^3*E^u) + 
      (5706721*d^4*K1*M^5*Sqrt[Pi/770]*u^4)/(116346880*b^3*E^u) - 
      (18601501*d^6*K1*M^5*Sqrt[Pi/770]*u^4)/(114109440*b^3*E^u) + 
      (488231*d^12*K1*M^5*Sqrt[Pi/770]*u^4)/(116346880*b^3*E^u) - 
      (1412185091*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(474695270400*b^3) - 
      (8975940217*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(94939054080*b^3) - 
      (1560364933*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(12171673600*b^3) + 
      (56793635001*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(158231756800*b^3) + 
      (34030393*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(715980800*b^3) - 
      (47743654793*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(284817162240*b^3) - 
      (19889674891*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(1424085811200*b^3) - 
      (19471*d^8*K1*M^5*Sqrt[(5*Pi)/154]*u^4)/(30429184*b^3*E^u) + 
      (14739423*d^2*K0*M^5*Sqrt[(7*Pi)/110]*u^4)/(3955793920*b^3*E^u) + 
      (18942427*d^2*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/(2966845440*b^3*E^u) + 
      (173876837*d^14*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/(1424085811200*b^3) + 
      (3601987*d^10*K1*M^5*Sqrt[(11*Pi)/70]*u^4)/(593369088*b^3*E^u) + 
      (59069*K0*M^5*Sqrt[Pi/770]*u^5)/(92713920*b^3*E^u) + 
      (122310173*d^4*K0*M^5*Sqrt[Pi/770]*u^5)/(5933690880*b^3*E^u) - 
      (407494531*d^6*K0*M^5*Sqrt[Pi/770]*u^5)/(5933690880*b^3*E^u) - 
      (384751*d^8*K0*M^5*Sqrt[Pi/770]*u^5)/(296684544*b^3*E^u) + 
      (3317401*d^12*K0*M^5*Sqrt[Pi/770]*u^5)/(1977896960*b^3*E^u) - 
      (172378771*K0^2*M^5*Sqrt[Pi/770]*u^5)/(158231756800*b^3) - 
      (98668651*d^2*K0^2*M^5*Sqrt[Pi/770]*u^5)/(2792325120*b^3) - 
      (7816683437*d^4*K0^2*M^5*Sqrt[Pi/770]*u^5)/(158231756800*b^3) + 
      (4035183329*d^6*K0^2*M^5*Sqrt[Pi/770]*u^5)/(29668454400*b^3) + 
      (8713874857*d^8*K0^2*M^5*Sqrt[Pi/770]*u^5)/(474695270400*b^3) - 
      (7313123483*d^12*K0^2*M^5*Sqrt[Pi/770]*u^5)/(1424085811200*b^3) + 
      (102737563*K1*M^5*Sqrt[Pi/770]*u^5)/(142408581120*b^3*E^u) + 
      (163096849*d^2*K1*M^5*Sqrt[Pi/770]*u^5)/(7120429056*b^3*E^u) + 
      (99815899*d^10*K1*M^5*Sqrt[Pi/770]*u^5)/(2738626560*b^3*E^u) - 
      (3074616664403*K1^2*M^5*Sqrt[Pi/770]*u^5)/(939896635392000*b^3) - 
      (96134912921711*d^2*K1^2*M^5*Sqrt[Pi/770]*u^5)/(939896635392000*b^3) - 
      (125618496466439*d^4*K1^2*M^5*Sqrt[Pi/770]*u^5)/(939896635392000*b^3) + 
      (10929891668653*d^6*K1^2*M^5*Sqrt[Pi/770]*u^5)/(28481716224000*b^3) + 
      (1294322401271*d^8*K1^2*M^5*Sqrt[Pi/770]*u^5)/(28481716224000*b^3) - 
      (5009097458461*d^10*K1^2*M^5*Sqrt[Pi/770]*u^5)/(28481716224000*b^3) - 
      (433402421*d^12*K1^2*M^5*Sqrt[Pi/770]*u^5)/(29392896000*b^3) + 
      (13395667*d^10*K0*M^5*Sqrt[(5*Pi)/154]*u^5)/(2373476352*b^3*E^u) - 
      (20114447*d^8*K1*M^5*Sqrt[(5*Pi)/154]*u^5)/(28481716224*b^3*E^u) + 
      (10638183*d^2*K0*M^5*Sqrt[(7*Pi)/110]*u^5)/(3955793920*b^3*E^u) + 
      (13228609*d^14*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(356021452800*b^3) + 
      (570303713*d^4*K1*M^5*Sqrt[(7*Pi)/110]*u^5)/(142408581120*b^3*E^u) - 
      (1697771*d^6*K1*M^5*Sqrt[(7*Pi)/110]*u^5)/(136931328*b^3*E^u) + 
      (195833197*d^14*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(2190901248000*b^3) - 
      (8676089*d^10*K0^2*M^5*Sqrt[(11*Pi)/70]*u^5)/(1499037696*b^3) + 
      (3185927*d^12*K1*M^5*Sqrt[(11*Pi)/70]*u^5)/(15823175680*b^3*E^u) + 
      (239701901*K0*M^5*Sqrt[Pi/770]*u^6)/(996860067840*b^3*E^u) + 
      (147592519*d^2*K0*M^5*Sqrt[Pi/770]*u^6)/(19170385920*b^3*E^u) + 
      (105174787*d^4*K0*M^5*Sqrt[Pi/770]*u^6)/(10954506240*b^3*E^u) - 
      (15328531*d^6*K0*M^5*Sqrt[Pi/770]*u^6)/(523560960*b^3*E^u) - 
      (295658141*d^8*K0*M^5*Sqrt[Pi/770]*u^6)/(199372013568*b^3*E^u) + 
      (443473631*d^10*K0*M^5*Sqrt[Pi/770]*u^6)/(35602145280*b^3*E^u) + 
      (185869*d^12*K0*M^5*Sqrt[Pi/770]*u^6)/(243433472*b^3*E^u) + 
      (505579*K1*M^5*Sqrt[Pi/770]*u^6)/(1503559680*b^3*E^u) + 
      (9775723*d^2*K1*M^5*Sqrt[Pi/770]*u^6)/(1008967680*b^3*E^u) - 
      (52239307*d^6*K1*M^5*Sqrt[Pi/770]*u^6)/(1483422720*b^3*E^u) - 
      (19431949*d^8*K1*M^5*Sqrt[Pi/770]*u^6)/(11727765504*b^3*E^u) + 
      (535180781*d^10*K1*M^5*Sqrt[Pi/770]*u^6)/(35602145280*b^3*E^u) + 
      (15007429*d^12*K1*M^5*Sqrt[Pi/770]*u^6)/(15823175680*b^3*E^u) - 
      (131677136251*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(52216479744000*b^3) - 
      (6410616081713*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(78324719616000*b^3) - 
      (463526815681*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(4016652288000*b^3) + 
      (85986461417*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(273862656000*b^3) + 
      (660412531283*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(14240858112000*b^3) - 
      (1055185130459*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(7120429056000*b^3) - 
      (20425753683*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(1582317568000*b^3) + 
      (923160157*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(1780107264000*b^3) + 
      (140680349*d^4*K1*M^5*Sqrt[(11*Pi)/70]*u^6)/(142408581120*b^3*E^u) + 
      (4705979*K0*M^5*Sqrt[Pi/770]*u^7)/(52466319360*b^3*E^u) + 
      (83109619*d^2*K0*M^5*Sqrt[Pi/770]*u^7)/(32506306560*b^3*E^u) + 
      (75072533*d^4*K0*M^5*Sqrt[Pi/770]*u^7)/(25130926080*b^3*E^u) - 
      (62253761*d^6*K0*M^5*Sqrt[Pi/770]*u^7)/(6675402240*b^3*E^u) - 
      (110861053*d^8*K0*M^5*Sqrt[Pi/770]*u^7)/(157398958080*b^3*E^u) + 
      (146516423*d^10*K0*M^5*Sqrt[Pi/770]*u^7)/(35602145280*b^3*E^u) - 
      (46251692009*K0^2*M^5*Sqrt[Pi/770]*u^7)/(117487079424000*b^3) - 
      (803771503309*d^2*K0^2*M^5*Sqrt[Pi/770]*u^7)/(58743539712000*b^3) - 
      (5003234273269*d^4*K0^2*M^5*Sqrt[Pi/770]*u^7)/(234974158848000*b^3) - 
      (2478121171*d^10*K0^2*M^5*Sqrt[Pi/770]*u^7)/(93689856000*b^3) - 
      (17440725349*d^12*K0^2*M^5*Sqrt[Pi/770]*u^7)/(7120429056000*b^3) + 
      (6952607*d^14*K0^2*M^5*Sqrt[Pi/770]*u^7)/(74171136000*b^3) + 
      (31656041*K1*M^5*Sqrt[Pi/770]*u^7)/(332286689280*b^3*E^u) + 
      (99250381*d^4*K1*M^5*Sqrt[Pi/770]*u^7)/(28481716224*b^3*E^u) - 
      (95110247*d^6*K1*M^5*Sqrt[Pi/770]*u^7)/(8900536320*b^3*E^u) - 
      (173937787*d^8*K1*M^5*Sqrt[Pi/770]*u^7)/(199372013568*b^3*E^u) + 
      (15907217*d^12*K1*M^5*Sqrt[Pi/770]*u^7)/(47469527040*b^3*E^u) - 
      (14363857513*K1^2*M^5*Sqrt[Pi/770]*u^7)/(20733014016000*b^3) - 
      (14901401641303*d^2*K1^2*M^5*Sqrt[Pi/770]*u^7)/(704922476544000*b^3) - 
      (20401252167763*d^4*K1^2*M^5*Sqrt[Pi/770]*u^7)/(704922476544000*b^3) + 
      (1680603372823*d^6*K1^2*M^5*Sqrt[Pi/770]*u^7)/(21361287168000*b^3) + 
      (2342859367*d^8*K1^2*M^5*Sqrt[Pi/770]*u^7)/(166885056000*b^3) - 
      (1773853583*d^12*K1^2*M^5*Sqrt[Pi/770]*u^7)/(474695270400*b^3) + 
      (67008181*d^14*K1^2*M^5*Sqrt[Pi/770]*u^7)/(474695270400*b^3) + 
      (31399*d^12*K0*M^5*Sqrt[(5*Pi)/154]*u^7)/(558465024*b^3*E^u) + 
      (9676921*d^2*K1*M^5*Sqrt[(5*Pi)/154]*u^7)/(16614334464*b^3*E^u) + 
      (430248983*d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(55628352000*b^3) + 
      (850601629*d^8*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(593369088000*b^3) + 
      (1850933*d^10*K1*M^5*Sqrt[(7*Pi)/110]*u^7)/(2738626560*b^3*E^u) - 
      (39004991173*d^10*K1^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(7120429056000*b^3) + 
      (6955909*K0*M^5*Sqrt[Pi/770]*u^8)/(316311367680*b^3*E^u) + 
      (702177781*d^2*K0*M^5*Sqrt[Pi/770]*u^8)/(1096546074624*b^3*E^u) + 
      (1364148899*d^4*K0*M^5*Sqrt[Pi/770]*u^8)/(1827576791040*b^3*E^u) - 
      (9354229*d^8*K0*M^5*Sqrt[Pi/770]*u^8)/(35602145280*b^3*E^u) + 
      (49380127*K1*M^5*Sqrt[Pi/770]*u^8)/(2056023889920*b^3*E^u) + 
      (35146637261*d^2*K1*M^5*Sqrt[Pi/770]*u^8)/(49344573358080*b^3*E^u) + 
      (40806843577*d^4*K1*M^5*Sqrt[Pi/770]*u^8)/(49344573358080*b^3*E^u) - 
      (12445242851*d^6*K1*M^5*Sqrt[Pi/770]*u^8)/(4934457335808*b^3*E^u) - 
      (686829721*d^8*K1*M^5*Sqrt[Pi/770]*u^8)/(2242935152640*b^3*E^u) + 
      (248945863*d^10*K1*M^5*Sqrt[Pi/770]*u^8)/(213612871680*b^3*E^u) + 
      (7096081*d^12*K1*M^5*Sqrt[Pi/770]*u^8)/(71204290560*b^3*E^u) - 
      (16049250211*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(49344573358080*b^3) - 
      (25971435872729*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (2467228667904000*b^3) - (9678395179433*d^4*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/(616807166976000*b^3) + (2985888373001*d^6*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/(74764505088000*b^3) + 
      (763798213*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(85542912000*b^3) - 
      (962390203*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(445026816000*b^3) + 
      (284843987*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(3560214528000*b^3) - 
      (750330257*d^6*K0*M^5*Sqrt[(5*Pi)/154]*u^8)/(1644819111936*b^3*E^u) + 
      (3555949*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^8)/(23734763520*b^3*E^u) - 
      (6550991849*d^10*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^8)/(3560214528000*b^3) + 
      (7433*d^12*K0*M^5*Sqrt[(55*Pi)/14]*u^8)/(4746952704*b^3*E^u) + 
      (15708101*K0*M^5*Sqrt[Pi/770]*u^9)/(4112047779840*b^3*E^u) + 
      (880911973*d^4*K0*M^5*Sqrt[Pi/770]*u^9)/(6168071669760*b^3*E^u) - 
      (2661548837*d^6*K0*M^5*Sqrt[Pi/770]*u^9)/(6168071669760*b^3*E^u) - 
      (6252019*d^8*K0*M^5*Sqrt[Pi/770]*u^9)/(86266736640*b^3*E^u) + 
      (11074409*d^10*K0*M^5*Sqrt[Pi/770]*u^9)/(53403217920*b^3*E^u) + 
      (99629*d^12*K0*M^5*Sqrt[Pi/770]*u^9)/(4450268160*b^3*E^u) - 
      (78877948937*K0^2*M^5*Sqrt[Pi/770]*u^9)/(2467228667904000*b^3) - 
      (54568257529*d^2*K0^2*M^5*Sqrt[Pi/770]*u^9)/(49344573358080*b^3) - 
      (250653579487*d^4*K0^2*M^5*Sqrt[Pi/770]*u^9)/(145131098112000*b^3) + 
      (130930103*d^6*K0^2*M^5*Sqrt[Pi/770]*u^9)/(31256064000*b^3) + 
      (6548843509*d^8*K0^2*M^5*Sqrt[Pi/770]*u^9)/(5751115776000*b^3) - 
      (2355064067*d^10*K0^2*M^5*Sqrt[Pi/770]*u^9)/(1068064358400*b^3) - 
      (2857934591*d^12*K0^2*M^5*Sqrt[Pi/770]*u^9)/(10680643584000*b^3) + 
      (26223037*d^14*K0^2*M^5*Sqrt[Pi/770]*u^9)/(2670160896000*b^3) + 
      (9790439*K1*M^5*Sqrt[Pi/770]*u^9)/(2467228667904*b^3*E^u) + 
      (189334087*d^2*K1*M^5*Sqrt[Pi/770]*u^9)/(1370682593280*b^3*E^u) + 
      (35305619*d^4*K1*M^5*Sqrt[Pi/770]*u^9)/(228447098880*b^3*E^u) - 
      (2865349577*d^6*K1*M^5*Sqrt[Pi/770]*u^9)/(6168071669760*b^3*E^u) - 
      (10165699*d^8*K1*M^5*Sqrt[Pi/770]*u^9)/(124607508480*b^3*E^u) + 
      (112733*d^12*K1*M^5*Sqrt[Pi/770]*u^9)/(4450268160*b^3*E^u) - 
      (11963447681*K1^2*M^5*Sqrt[Pi/770]*u^9)/(274136518656000*b^3) - 
      (6190516621*d^2*K1^2*M^5*Sqrt[Pi/770]*u^9)/(4568941977600*b^3) - 
      (27113628467*d^4*K1^2*M^5*Sqrt[Pi/770]*u^9)/(13054119936000*b^3) + 
      (3307964173*d^6*K1^2*M^5*Sqrt[Pi/770]*u^9)/(655828992000*b^3) + 
      (8400531653*d^8*K1^2*M^5*Sqrt[Pi/770]*u^9)/(5751115776000*b^3) - 
      (55374203*d^10*K1^2*M^5*Sqrt[Pi/770]*u^9)/(20539699200*b^3) - 
      (3693855527*d^12*K1^2*M^5*Sqrt[Pi/770]*u^9)/(10680643584000*b^3) + 
      (68109043*d^14*K1^2*M^5*Sqrt[Pi/770]*u^9)/(5340321792000*b^3) + 
      (62953123*d^2*K0*M^5*Sqrt[(5*Pi)/154]*u^9)/(2467228667904*b^3*E^u) + 
      (478813*d^10*K1*M^5*Sqrt[(5*Pi)/154]*u^9)/(10680643584*b^3*E^u) + 
      (155893*K0*M^5*Sqrt[Pi/770]*u^10)/(616807166976*b^3*E^u) + 
      (1079633*d^2*K0*M^5*Sqrt[Pi/770]*u^10)/(55072068480*b^3*E^u) + 
      (65153789*d^4*K0*M^5*Sqrt[Pi/770]*u^10)/(3084035834880*b^3*E^u) - 
      (3933973*d^6*K0*M^5*Sqrt[Pi/770]*u^10)/(64250746560*b^3*E^u) - 
      (4372591*d^8*K0*M^5*Sqrt[Pi/770]*u^10)/(280366894080*b^3*E^u) + 
      (51461*d^10*K0*M^5*Sqrt[Pi/770]*u^10)/(1668850560*b^3*E^u) + 
      (869119*K1*M^5*Sqrt[Pi/770]*u^10)/(3084035834880*b^3*E^u) + 
      (13952017*d^4*K1*M^5*Sqrt[Pi/770]*u^10)/(616807166976*b^3*E^u) - 
      (3818219*d^6*K1*M^5*Sqrt[Pi/770]*u^10)/(59308381440*b^3*E^u) - 
      (967721*d^8*K1*M^5*Sqrt[Pi/770]*u^10)/(56073378816*b^3*E^u) + 
      (43507*d^10*K1*M^5*Sqrt[Pi/770]*u^10)/(1335080448*b^3*E^u) - 
      (900970127*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(68534129664000*b^3) - 
      (3885084433*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(8939234304000*b^3) - 
      (7760894821*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(10821178368000*b^3) + 
      (30214766887*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(18691126272000*b^3) + 
      (410367117*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(692263936000*b^3) - 
      (44982191*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(320419307520*b^3) + 
      (1678561*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(320419307520*b^3) + 
      (1269341*d^2*K1*M^5*Sqrt[(5*Pi)/154]*u^10)/(308403583488*b^3*E^u) - 
      (1040471909*d^10*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^10)/(8010482688000*b^3) + 
      (751*d^12*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/(1483422720*b^3*E^u) + 
      (9*d^12*K0*M^5*Sqrt[(55*Pi)/14]*u^10)/(98894848*b^3*E^u) + 
      (1949*K0*M^5*Sqrt[Pi/770]*u^11)/(33522128640*b^3*E^u) + 
      (76961*d^2*K0*M^5*Sqrt[Pi/770]*u^11)/(42833831040*b^3*E^u) + 
      (675547*d^4*K0*M^5*Sqrt[Pi/770]*u^11)/(257002986240*b^3*E^u) - 
      (1115833*d^6*K0*M^5*Sqrt[Pi/770]*u^11)/(192752239680*b^3*E^u) - 
      (65699*d^8*K0*M^5*Sqrt[Pi/770]*u^11)/(23363907840*b^3*E^u) + 
      (19*d^12*K0*M^5*Sqrt[Pi/770]*u^11)/(19518720*b^3*E^u) - 
      (9566917*K0^2*M^5*Sqrt[Pi/770]*u^11)/(11861676288000*b^3) - 
      (637189499*d^2*K0^2*M^5*Sqrt[Pi/770]*u^11)/(23723352576000*b^3) - 
      (385054079*d^4*K0^2*M^5*Sqrt[Pi/770]*u^11)/(7710089587200*b^3) + 
      (930809119*d^6*K0^2*M^5*Sqrt[Pi/770]*u^11)/(9345563136000*b^3) + 
      (6076601*d^8*K0^2*M^5*Sqrt[Pi/770]*u^11)/(119814912000*b^3) + 
      (1949*K1*M^5*Sqrt[Pi/770]*u^11)/(33522128640*b^3*E^u) + 
      (736993*d^4*K1*M^5*Sqrt[Pi/770]*u^11)/(257002986240*b^3*E^u) - 
      (295417*d^6*K1*M^5*Sqrt[Pi/770]*u^11)/(48188059920*b^3*E^u) - 
      (73679*d^8*K1*M^5*Sqrt[Pi/770]*u^11)/(23363907840*b^3*E^u) + 
      (941*d^10*K1*M^5*Sqrt[Pi/770]*u^11)/(278141760*b^3*E^u) - 
      (48401*K1^2*M^5*Sqrt[Pi/770]*u^11)/(57111774720*b^3) - 
      (2274322573*d^2*K1^2*M^5*Sqrt[Pi/770]*u^11)/(77100895872000*b^3) - 
      (361757107*d^4*K1^2*M^5*Sqrt[Pi/770]*u^11)/(6425074656000*b^3) + 
      (381948473*d^6*K1^2*M^5*Sqrt[Pi/770]*u^11)/(3504586176000*b^3) + 
      (99251*d^8*K1^2*M^5*Sqrt[Pi/770]*u^11)/(1664096000*b^3) - 
      (22655729*d^10*K1^2*M^5*Sqrt[Pi/770]*u^11)/(333770112000*b^3) - 
      (7345841*d^12*K1^2*M^5*Sqrt[Pi/770]*u^11)/(500655168000*b^3) + 
      (286483*d^14*K1^2*M^5*Sqrt[Pi/770]*u^11)/(500655168000*b^3) + 
      (1627*d^2*K1*M^5*Sqrt[(5*Pi)/154]*u^11)/(4283383104*b^3*E^u) - 
      (34819019*d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(4005241344000*b^3) - 
      (1763747*d^12*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(1001310336000*b^3) + 
      (d^12*K1*M^5*Sqrt[(7*Pi)/110]*u^11)/(6506240*b^3*E^u) + 
      (53*d^10*K0*M^5*Sqrt[(11*Pi)/70]*u^11)/(185427840*b^3*E^u) + 
      (173063*d^14*K0^2*M^5*Sqrt[(11*Pi)/70]*u^11)/(4005241344000*b^3) + 
      (d^2*K0*M^5*Sqrt[Pi/770]*u^12)/(4879680*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/770]*u^12)/(1463904*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/770]*u^12)/(1463904*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/770]*u^12)/(4879680*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/770]*u^12)/(4879680*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/770]*u^12)/(1463904*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/770]*u^12)/(1463904*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/770]*u^12)/(4879680*b^3*E^u) - 
      (1765007*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(21027517056000*b^3) - 
      (211340443*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(42055034112000*b^3) - 
      (126710833*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(10513758528000*b^3) + 
      (38999273*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(2336390784000*b^3) - 
      (26794169*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(2002620672000*b^3) + 
      (21509*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(117801216000*b^3) + 
      (d^4*K0*M^5*Sqrt[(7*Pi)/110]*u^12)/(14639040*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^12)/(14639040*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(7*Pi)/110]*u^12)/(14639040*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(7*Pi)/110]*u^12)/(14639040*b^3*E^u) - 
      (1141*d^12*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^12)/(1840644000*b^3) + 
      (1092659*d^6*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^12)/(667540224000*b^3) + 
      (K0^2*M^5*Sqrt[Pi/770]*u^13)/(706807296*b^3) - 
      (93707*d^2*K0^2*M^5*Sqrt[Pi/770]*u^13)/(420550341120*b^3) - 
      (241541*d^4*K0^2*M^5*Sqrt[Pi/770]*u^13)/(420550341120*b^3) + 
      (504563*d^6*K0^2*M^5*Sqrt[Pi/770]*u^13)/(700917235200*b^3) + 
      (220733*d^8*K0^2*M^5*Sqrt[Pi/770]*u^13)/(233639078400*b^3) - 
      (62761*d^10*K0^2*M^5*Sqrt[Pi/770]*u^13)/(100131033600*b^3) - 
      (349*d^12*K0^2*M^5*Sqrt[Pi/770]*u^13)/(1335080448*b^3) + 
      (43*d^14*K0^2*M^5*Sqrt[Pi/770]*u^13)/(2225134080*b^3) - 
      (5112361*d^2*K1^2*M^5*Sqrt[Pi/770]*u^13)/(21027517056000*b^3) - 
      (796667*d^4*K1^2*M^5*Sqrt[Pi/770]*u^13)/(1236912768000*b^3) + 
      (7692301*d^8*K1^2*M^5*Sqrt[Pi/770]*u^13)/(7009172352000*b^3) - 
      (656503*d^10*K1^2*M^5*Sqrt[Pi/770]*u^13)/(1001310336000*b^3) - 
      (321677*d^12*K1^2*M^5*Sqrt[Pi/770]*u^13)/(1001310336000*b^3) + 
      (13201*d^14*K1^2*M^5*Sqrt[Pi/770]*u^13)/(1001310336000*b^3) + 
      (35839*d^6*K1^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(333770112000*b^3) + 
      (3487*K1^2*M^5*Sqrt[(11*Pi)/70]*u^13)/(21027517056000*b^3) + 
      (151*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(194699232000*b^3) - 
      (36679*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(876146544000*b^3) - 
      (28739*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(194699232000*b^3) + 
      (2797*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(43807327200*b^3) - 
      (7261*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(125163792000*b^3) - 
      (3539*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(27814176000*b^3) - 
      (863*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(62581896000*b^3) + 
      (607*d^8*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/(20615212800*b^3) + 
      (151*K0^2*M^5*Sqrt[Pi/770]*u^15)/(3504586176000*b^3) + 
      (4379*d^2*K0^2*M^5*Sqrt[Pi/770]*u^15)/(3504586176000*b^3) + 
      (151*d^4*K0^2*M^5*Sqrt[Pi/770]*u^15)/(18542784000*b^3) - 
      (151*d^6*K0^2*M^5*Sqrt[Pi/770]*u^15)/(500655168000*b^3) + 
      (151*d^10*K0^2*M^5*Sqrt[Pi/770]*u^15)/(500655168000*b^3) + 
      (151*d^12*K0^2*M^5*Sqrt[Pi/770]*u^15)/(20026206720*b^3) + 
      (151*d^14*K0^2*M^5*Sqrt[Pi/770]*u^15)/(100131033600*b^3) + 
      (151*K1^2*M^5*Sqrt[Pi/770]*u^15)/(3504586176000*b^3) + 
      (4379*d^2*K1^2*M^5*Sqrt[Pi/770]*u^15)/(3504586176000*b^3) + 
      (151*d^4*K1^2*M^5*Sqrt[Pi/770]*u^15)/(18542784000*b^3) - 
      (151*d^6*K1^2*M^5*Sqrt[Pi/770]*u^15)/(500655168000*b^3) + 
      (151*d^10*K1^2*M^5*Sqrt[Pi/770]*u^15)/(500655168000*b^3) + 
      (151*d^12*K1^2*M^5*Sqrt[Pi/770]*u^15)/(20026206720*b^3) + 
      (151*d^14*K1^2*M^5*Sqrt[Pi/770]*u^15)/(100131033600*b^3) - 
      (151*d^8*K0^2*M^5*Sqrt[(11*Pi)/70]*u^15)/(89861184000*b^3) - 
      (151*d^8*K1^2*M^5*Sqrt[(11*Pi)/70]*u^15)/(89861184000*b^3))/Pi, 
    ((((87051*I)/61809280)*d^10*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^3)/b^3 + 
      (((63*I)/2602496)*d^12*K0*K1*M^5*Sqrt[35/(22*Pi)]*u^3)/b^3 + 
      (725*d^2*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(1545232*b^3) + 
      (17335*d^4*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(49447424*b^3) - 
      (9903*d^6*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(6180928*b^3) + 
      (10173*d^8*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(49447424*b^3) + 
      (177*d^10*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(325312*b^3) + 
      (45*d^12*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(2908672*b^3) - 
      (25*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(2852736*b^3) - 
      (8611*d^2*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(74171136*b^3) + 
      (51*d^4*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/(111872*b^3) + 
      (73*d^6*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(1951872*b^3) - 
      (3787*d^8*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(9271392*b^3) + 
      (1409*d^12*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(24723712*b^3) + 
      (77*K0^2*M^5*Sqrt[(385*Pi)/2]*u^3)/(49447424*b^3) + 
      (809*d^10*K1^2*M^5*Sqrt[(385*Pi)/2]*u^3)/(24723712*b^3) + 
      (((1238273*I)/8158824960)*K0*K1*M^5*u^3)/(b^3*Sqrt[770*Pi]) + 
      (((3566323*I)/679902080)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[770*Pi]) + 
      (((22019099*I)/2719608320)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[770*Pi]) - 
      (((4279871*I)/203970624)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[770*Pi]) - 
      (((159057*I)/49447424)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[770*Pi]) + 
      (((5191*I)/7271680)*d^10*K0^2*M^5*Sqrt[7/(110*Pi)]*u^4)/b^3 + 
      (((30109*I)/494474240)*d^12*K0^2*M^5*Sqrt[7/(110*Pi)]*u^4)/b^3 + 
      (((92333*I)/395579392)*d^12*K1^2*M^5*Sqrt[7/(110*Pi)]*u^4)/b^3 + 
      (1242749*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(593369088*b^3) + 
      (9313687*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(148342272*b^3) - 
      (346117*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(45643776*b^3) + 
      (13941409*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(148342272*b^3) + 
      (83609*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^4)/(11634688*b^3) + 
      (361619*d^4*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^4)/(25798656*b^3) - 
      (605419*d^6*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/(18542784*b^3) + 
      (((1280777*I)/16317649920)*K0^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) + 
      (((731683*I)/271960832)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) + 
      (((22231619*I)/5439216640)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) - 
      (((21845647*I)/2039706240)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) - 
      (((9129*I)/5817344)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) + 
      (((799088677*I)/6853412966400)*K1^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) + 
      (((5348694749*I)/1028011944960)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) + 
      (((248652543679*I)/20560238899200)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[770*Pi]) - (((60086139541*I)/2570029862400)*d^6*K1^2*M^5*
        u^4)/(b^3*Sqrt[770*Pi]) - (((275423167*I)/29668454400)*d^8*K1^2*M^5*
        u^4)/(b^3*Sqrt[770*Pi]) + (((100988677*I)/7417113600)*d^10*K1^2*M^5*
        u^4)/(b^3*Sqrt[770*Pi]) + (585653*d^2*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       (25798656*b^3) + (463481*d^4*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       (18542784*b^3) - (189583*d^8*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       (197789696*b^3) + (218567*d^12*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       (98894848*b^3) + (27274309*d^2*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       (456437760*b^3) + (2209858811*d^4*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       (35602145280*b^3) - (9346033*d^8*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       (35602145280*b^3) + (1298551*d^10*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       (15175680*b^3) + (11737357*d^12*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       (2094243840*b^3) + (89207*K0^2*M^5*Sqrt[(5*Pi)/154]*u^5)/
       (593369088*b^3) - (1175289*d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/
       (98894848*b^3) + (10352831*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/
       (35602145280*b^3) + (602183*d^10*K0^2*M^5*Sqrt[(11*Pi)/70]*u^5)/
       (197789696*b^3) - (173779873*d^6*K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/
       (8900536320*b^3) + (((33229723*I)/571117747200)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[770*Pi]) + (((102998560079*I)/20560238899200)*d^2*K0*K1*M^5*
        u^5)/(b^3*Sqrt[770*Pi]) + (((299829609853*I)/20560238899200)*d^4*K0*
        K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) - (((268473591649*I)/10280119449600)*
        d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) - 
      (((1360687597*I)/133508044800)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) + 
      (((89017163*I)/5933690880)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) + 
      (((16365639*I)/9889484800)*d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) - 
      (((27917963263*I)/8811530956800)*d^6*K1^2*M^5*Sqrt[7/(110*Pi)]*u^6)/
       b^3 + (65033317*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(1369313280*b^3) - 
      (1549919131*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(8900536320*b^3) - 
      (22354807*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(5933690880*b^3) + 
      (84449419*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(1186738176*b^3) + 
      (10476761*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(2225134080*b^3) + 
      (210827*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/(936898560*b^3) + 
      (67348157*d^4*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/(8900536320*b^3) - 
      (((997789591*I)/12336143339520)*K0^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - 
      (((1468382107*I)/13706825932800)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) + 
      (((80868555319*I)/17623061913600)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[770*Pi]) - (((12155524237*I)/2681770291200)*d^6*K0^2*M^5*
        u^6)/(b^3*Sqrt[770*Pi]) - (((280749803*I)/80104826880)*d^8*K0^2*M^5*
        u^6)/(b^3*Sqrt[770*Pi]) + (((1748037919*I)/534032179200)*d^10*K0^2*
        M^5*u^6)/(b^3*Sqrt[770*Pi]) + (((7187029*I)/19778969600)*d^12*K0^2*
        M^5*u^6)/(b^3*Sqrt[770*Pi]) + (((2338151731*I)/7710089587200)*K1^2*
        M^5*u^6)/(b^3*Sqrt[770*Pi]) + (((879932770063*I)/123361433395200)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) + (((48769765571*I)/9489341030400)*
        d^4*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - 
      (((436417*I)/1393127424)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) + 
      (((541133441*I)/59336908800)*d^10*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) + 
      (((141758371*I)/178010726400)*d^12*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - 
      (((859604539*I)/4205503411200)*d^8*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^7)/
       b^3 + (1469063*K0^2*M^5*Sqrt[Pi/770]*u^7)/(5933690880*b^3) + 
      (3674683*d^2*K0^2*M^5*Sqrt[Pi/770]*u^7)/(468449280*b^3) + 
      (529619*d^4*K0^2*M^5*Sqrt[Pi/770]*u^7)/(55111680*b^3) - 
      (29189439*d^6*K0^2*M^5*Sqrt[Pi/770]*u^7)/(988948480*b^3) + 
      (18523279*d^10*K0^2*M^5*Sqrt[Pi/770]*u^7)/(1483422720*b^3) + 
      (7205749*K1^2*M^5*Sqrt[Pi/770]*u^7)/(17801072640*b^3) + 
      (20755099*d^2*K1^2*M^5*Sqrt[Pi/770]*u^7)/(1780107264*b^3) - 
      (74367173*d^6*K1^2*M^5*Sqrt[Pi/770]*u^7)/(1780107264*b^3) + 
      (238077613*d^10*K1^2*M^5*Sqrt[Pi/770]*u^7)/(13350804480*b^3) + 
      (1577011*d^12*K1^2*M^5*Sqrt[Pi/770]*u^7)/(1186738176*b^3) - 
      (3925021*d^8*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(17801072640*b^3) - 
      (5806921*d^8*K1^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(17801072640*b^3) + 
      (108347*d^12*K0^2*M^5*Sqrt[(11*Pi)/70]*u^7)/(1369313280*b^3) + 
      (62310397*d^4*K1^2*M^5*Sqrt[(11*Pi)/70]*u^7)/(53403217920*b^3) + 
      (((2140823*I)/23796572800)*K0*K1*M^5*u^7)/(b^3*Sqrt[770*Pi]) + 
      (((312058839119*I)/92521075046400)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[770*Pi]) + (((5220455479*I)/934556313600)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[770*Pi]) - (((6139509847*I)/440576547840)*d^6*K0*K1*M^5*u^7)/
       (b^3*Sqrt[770*Pi]) + (((18375882311*I)/2803668940800)*d^10*K0*K1*M^5*
        u^7)/(b^3*Sqrt[770*Pi]) + (((25834439*I)/44502681600)*d^12*K0*K1*M^5*
        u^7)/(b^3*Sqrt[770*Pi]) + (((85687*I)/3926707200)*d^12*K1^2*M^5*
        Sqrt[7/(110*Pi)]*u^8)/b^3 + (((2819839*I)/73139189760)*d^2*K0^2*M^5*
        Sqrt[11/(70*Pi)]*u^8)/b^3 + (2381*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (12361856*b^3) + (1501013*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (261780480*b^3) + (91148879*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (13350804480*b^3) - (5789899*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (278141760*b^3) - (2200439*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (1112567040*b^3) + (5381447*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (580469760*b^3) + (3425039*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (4450268160*b^3) + (((5011471*I)/1762306191360)*K0^2*M^5*u^8)/
       (b^3*Sqrt[770*Pi]) + (((1766317853*I)/1623176755200)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[770*Pi]) - (((975255377*I)/453534681600)*d^6*K0^2*M^5*u^8)/
       (b^3*Sqrt[770*Pi]) - (((1933606247*I)/3364402728960)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[770*Pi]) + (((622516679*I)/560733788160)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[770*Pi]) + (((369959*I)/3708556800)*d^12*K0^2*M^5*u^8)/
       (b^3*Sqrt[770*Pi]) + (((81539753*I)/2656107417600)*K1^2*M^5*u^8)/
       (b^3*Sqrt[770*Pi]) + (((51136045381*I)/69390806284800)*d^2*K1^2*M^5*
        u^8)/(b^3*Sqrt[770*Pi]) + (((317041020943*I)/277563225139200)*d^4*
        K1^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - (((15251475413*I)/5551264502784)*
        d^6*K1^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - 
      (((2115659477*I)/2403144806400)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) + 
      (((2194081993*I)/1401834470400)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) + 
      (((18040057*I)/19825944652800)*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^9)/b^3 + 
      (9671699*d^4*K0^2*M^5*Sqrt[Pi/770]*u^9)/(13350804480*b^3) - 
      (14145619*d^6*K0^2*M^5*Sqrt[Pi/770]*u^9)/(6675402240*b^3) - 
      (4028237*d^8*K0^2*M^5*Sqrt[Pi/770]*u^9)/(13350804480*b^3) + 
      (1650449*d^10*K0^2*M^5*Sqrt[Pi/770]*u^9)/(1668850560*b^3) + 
      (429973*d^12*K0^2*M^5*Sqrt[Pi/770]*u^9)/(4450268160*b^3) + 
      (7013*K1^2*M^5*Sqrt[Pi/770]*u^9)/(296684544*b^3) + 
      (1582907*d^2*K1^2*M^5*Sqrt[Pi/770]*u^9)/(2225134080*b^3) - 
      (1303331*d^6*K1^2*M^5*Sqrt[Pi/770]*u^9)/(513492480*b^3) - 
      (1082663*d^8*K1^2*M^5*Sqrt[Pi/770]*u^9)/(2670160896*b^3) + 
      (1291*d^10*K1^2*M^5*Sqrt[Pi/770]*u^9)/(1074944*b^3) + 
      (561599*d^12*K1^2*M^5*Sqrt[Pi/770]*u^9)/(4450268160*b^3) + 
      (10739*K0^2*M^5*Sqrt[(5*Pi)/154]*u^9)/(2670160896*b^3) + 
      (4217*d^2*K0^2*M^5*Sqrt[(11*Pi)/70]*u^9)/(78534144*b^3) + 
      (1069807*d^4*K1^2*M^5*Sqrt[(11*Pi)/70]*u^9)/(13350804480*b^3) + 
      (((38570728199*I)/138781612569600)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[770*Pi]) + (((43829*I)/70086060)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[770*Pi]) - (((5634394313*I)/4956486163200)*d^6*K0*K1*M^5*
        u^9)/(b^3*Sqrt[770*Pi]) - (((110682791*I)/168220136448)*d^8*K0*K1*M^5*
        u^9)/(b^3*Sqrt[770*Pi]) + (((1117217971*I)/1401834470400)*d^10*K0*K1*
        M^5*u^9)/(b^3*Sqrt[770*Pi]) + (((154789*I)/1756684800)*d^12*K0*K1*M^5*
        u^9)/(b^3*Sqrt[770*Pi]) + (((46205*I)/2437972992)*d^10*K1^2*M^5*
        Sqrt[5/(154*Pi)]*u^10)/b^3 + (((961*I)/445026816)*d^12*K1^2*M^5*
        Sqrt[7/(110*Pi)]*u^10)/b^3 + (197*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (28527360*b^3) + (751867*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (3337701120*b^3) + (31627*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (108838080*b^3) - (302327*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (385119360*b^3) + (146143*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (370855680*b^3) - (12923*d^8*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/
       (770238720*b^3) + (8003*d^12*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/
       (1668850560*b^3) - (((28027*I)/8163624268800)*K0^2*M^5*u^10)/
       (b^3*Sqrt[770*Pi]) + (((624016483*I)/27756322513920)*d^2*K0^2*M^5*
        u^10)/(b^3*Sqrt[770*Pi]) + (((2076150413*I)/34695403142400)*d^4*K0^2*
        M^5*u^10)/(b^3*Sqrt[770*Pi]) - (((20900339*I)/252330204672)*d^6*K0^2*
        M^5*u^10)/(b^3*Sqrt[770*Pi]) - (((43178411*I)/467278156800)*d^8*K0^2*
        M^5*u^10)/(b^3*Sqrt[770*Pi]) + (((21713*I)/266255360)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[770*Pi]) + (((379363*I)/33377011200)*d^12*K0^2*M^5*
        u^10)/(b^3*Sqrt[770*Pi]) + (((2234399*I)/46260537523200)*K1^2*M^5*
        u^10)/(b^3*Sqrt[770*Pi]) + (((306725659*I)/12616510233600)*d^2*K1^2*
        M^5*u^10)/(b^3*Sqrt[770*Pi]) + (((1243189327*I)/17347701571200)*d^4*
        K1^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) - 
      (((6346530371*I)/69390806284800)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[770*Pi]) - (((96254863*I)/841100682240)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[770*Pi]) + (((55387*I)/23363907840)*d^10*K0*K1*M^5*
        Sqrt[11/(70*Pi)]*u^11)/b^3 + (47233*d^2*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (3337701120*b^3) + (10111*d^4*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (527005440*b^3) - (46337*d^6*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (1001310336*b^3) - (1283*d^8*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (73625760*b^3) + (84781*d^10*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (3337701120*b^3) + (241*K1^2*M^5*Sqrt[Pi/770]*u^11)/(1668850560*b^3) + 
      (1907*d^2*K1^2*M^5*Sqrt[Pi/770]*u^11)/(123618560*b^3) + 
      (5611*d^4*K1^2*M^5*Sqrt[Pi/770]*u^11)/(256746240*b^3) - 
      (8707*d^8*K1^2*M^5*Sqrt[Pi/770]*u^11)/(417212640*b^3) + 
      (1021*d^12*K1^2*M^5*Sqrt[Pi/770]*u^11)/(175668480*b^3) + 
      (31*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(1668850560*b^3) + 
      (461*d^12*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(667540224*b^3) - 
      (1537*d^6*K1^2*M^5*Sqrt[(11*Pi)/70]*u^11)/(333770112*b^3) + 
      (2861*d^10*K1^2*M^5*Sqrt[(11*Pi)/70]*u^11)/(1112567040*b^3) + 
      (((7219*I)/63082551168)*K0*K1*M^5*u^11)/(b^3*Sqrt[770*Pi]) + 
      (((114026677*I)/34695403142400)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[770*Pi]) + (((396111743*I)/17347701571200)*d^4*K0*K1*M^5*
        u^11)/(b^3*Sqrt[770*Pi]) - (((4194277*I)/251415964800)*d^6*K0*K1*M^5*
        u^11)/(b^3*Sqrt[770*Pi]) - (((22205803*I)/525687926400)*d^8*K0*K1*M^5*
        u^11)/(b^3*Sqrt[770*Pi]) + (((2399*I)/362793600)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[770*Pi]) + (((421*I)/2868336900)*d^12*K0^2*M^5*
        Sqrt[7/(110*Pi)]*u^12)/b^3 - (((91237*I)/525687926400)*d^8*K1^2*M^5*
        Sqrt[11/(70*Pi)]*u^12)/b^3 + (((1523*I)/35045861760)*d^10*K1^2*M^5*
        Sqrt[11/(70*Pi)]*u^12)/b^3 + (K0*K1*M^5*Sqrt[Pi/770]*u^12)/
       (34767720*b^3) + (53*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(21958560*b^3) - 
      (1039*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(125163792*b^3) + 
      (571*d^4*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^12)/(1251637920*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^12)/(6046560*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(35*Pi)/22]*u^12)/(5441904*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[(35*Pi)/22]*u^12)/(6418656*b^3) - 
      (((5767*I)/525687926400)*K0^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) + 
      (((621107*I)/1577063779200)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) + 
      (((22651*I)/49283243100)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) - 
      (((12899*I)/112647412800)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) - 
      (((64007*I)/30922819200)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) + 
      (((1999*I)/2695835520)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) - 
      (((19597*I)/45893390400)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) - 
      (((5767*I)/525687926400)*K1^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) + 
      (((598649*I)/1577063779200)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) + 
      (((274289*I)/394265944800)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) - 
      (((335051*I)/788531889600)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) + 
      (((367*I)/463569600)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) + 
      ((I/18298800)*d^12*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^13)/b^3 + 
      (((2273*I)/13833892800)*d^4*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^13)/b^3 + 
      (d^2*K0^2*M^5*Sqrt[Pi/770]*u^13)/(7319520*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/770]*u^13)/(2195856*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/770]*u^13)/(2195856*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/770]*u^13)/(7319520*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/770]*u^13)/(7319520*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/770]*u^13)/(2195856*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/770]*u^13)/(2195856*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/770]*u^13)/(7319520*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(21958560*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(21958560*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(21958560*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(21958560*b^3) - 
      (((197*I)/6916946400)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[770*Pi]) - 
      (((6157*I)/4611297600)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[770*Pi]) - 
      (((2147*I)/3458473200)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[770*Pi]) + 
      (((139*I)/432309150)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[770*Pi]) - 
      (((3*I)/5692960)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[770*Pi]))/Pi, 
    ((6803*K1*M^5*Sqrt[(7*Pi)/110]*u)/(98894848*b^3*E^u) + 
      (12531*d^2*K1*M^5*Sqrt[(7*Pi)/110]*u)/(5204992*b^3*E^u) + 
      (277753*d^4*K1*M^5*Sqrt[(7*Pi)/110]*u)/(98894848*b^3*E^u) + 
      (191901*d^8*K1*M^5*Sqrt[(7*Pi)/110]*u)/(98894848*b^3*E^u) - 
      (194101*d^6*K1*M^5*Sqrt[(35*Pi)/22]*u)/(98894848*b^3*E^u) + 
      (19789*d^10*K1*M^5*Sqrt[(77*Pi)/10]*u)/(98894848*b^3*E^u) + 
      (549*d^12*K1*M^5*Sqrt[(77*Pi)/10]*u)/(98894848*b^3*E^u) + 
      (2931*d^14*K1*M^5*Sqrt[(77*Pi)/10]*u)/(98894848*b^3*E^u) - 
      (4551*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(38036480*b^3*E^u) - 
      (4149073*d^2*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(988948480*b^3*E^u) - 
      (892027*d^4*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(123618560*b^3*E^u) + 
      (17210357*d^6*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(988948480*b^3*E^u) + 
      (2099841*d^8*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(494474240*b^3*E^u) - 
      (9826151*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(988948480*b^3*E^u) - 
      (96093*d^12*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(247237120*b^3*E^u) + 
      (204099*d^14*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(988948480*b^3*E^u) + 
      (6803*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(98894848*b^3*E^u) + 
      (12531*d^2*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(5204992*b^3*E^u) + 
      (277753*d^4*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(98894848*b^3*E^u) + 
      (191901*d^8*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(98894848*b^3*E^u) - 
      (194101*d^6*K1*M^5*Sqrt[(35*Pi)/22]*u^2)/(98894848*b^3*E^u) + 
      (19789*d^10*K1*M^5*Sqrt[(77*Pi)/10]*u^2)/(98894848*b^3*E^u) + 
      (549*d^12*K1*M^5*Sqrt[(77*Pi)/10]*u^2)/(98894848*b^3*E^u) + 
      (2931*d^14*K1*M^5*Sqrt[(77*Pi)/10]*u^2)/(98894848*b^3*E^u) - 
      (61284623227*K0*M^5*Sqrt[Pi/770]*u^3)/(68517812014080*b^3*E^u) - 
      (12672375357091*d^2*K0*M^5*Sqrt[Pi/770]*u^3)/(411106872084480*b^3*
        E^u) - (877238537843*d^4*K0*M^5*Sqrt[Pi/770]*u^3)/
       (17129453003520*b^3*E^u) + (912295503527*d^6*K0*M^5*Sqrt[Pi/770]*u^3)/
       (7212401264640*b^3*E^u) - (8445519353*K1*M^5*Sqrt[Pi/770]*u^3)/
       (3916235980800*b^3*E^u) - (14159755969*d^2*K1*M^5*Sqrt[Pi/770]*u^3)/
       (195811799040*b^3*E^u) - (447033302921*d^4*K1*M^5*Sqrt[Pi/770]*u^3)/
       (3916235980800*b^3*E^u) + (424249957*d^8*K1*M^5*Sqrt[Pi/770]*u^3)/
       (6980812800*b^3*E^u) - (325112209*d^12*K1*M^5*Sqrt[Pi/770]*u^3)/
       (39557939200*b^3*E^u) + (2599924567*d^8*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (636388346880*b^3*E^u) - (10013831*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (988948480*b^3*E^u) - (96093*d^12*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (247237120*b^3*E^u) + (204099*d^14*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (988948480*b^3*E^u) + (42513283*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (569634324480*b^3) + (996444197*d^2*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (284817162240*b^3) + (2595820439*d^4*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (284817162240*b^3) - (4552513519*d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (284817162240*b^3) - (1223654387*d^8*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (142408581120*b^3) + (3036381503*d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (284817162240*b^3) - (23342837*d^14*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (284817162240*b^3) - (6942977*d^10*K1*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (312299520*b^3*E^u) - (10607*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (930775040*b^3) - (499790557*d^2*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (284817162240*b^3) - (435791497*d^4*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (56963432448*b^3) + (312356191*d^6*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (31646351360*b^3) + (29326991*d^8*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (3350790144*b^3) - (2215033351*d^10*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (284817162240*b^3) + (780051367*d^6*K1*M^5*Sqrt[(11*Pi)/70]*u^3)/
       (29668454400*b^3*E^u) + (2221249*d^14*K1*M^5*Sqrt[(11*Pi)/70]*u^3)/
       (9889484800*b^3*E^u) + (24353*d^16*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/
       (113926864896*b^3) + (33905267*d^12*K0^2*M^5*Sqrt[(77*Pi)/10]*u^3)/
       (284817162240*b^3) - (33973781*d^12*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/
       (284817162240*b^3) - (662501*d^14*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/
       (56963432448*b^3) + (288757*d^16*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/
       (284817162240*b^3) - (1864955232451*K0*M^5*Sqrt[Pi/770]*u^4)/
       (1494934080307200*b^3*E^u) - (11924681193881*d^2*K0*M^5*Sqrt[Pi/770]*
        u^4)/(274071248056320*b^3*E^u) - (294740705195213*d^4*K0*M^5*
        Sqrt[Pi/770]*u^4)/(4111068720844800*b^3*E^u) + 
      (51353048988259*d^6*K0*M^5*Sqrt[Pi/770]*u^4)/(288496050585600*b^3*
        E^u) + (1876299377933*d^8*K0*M^5*Sqrt[Pi/770]*u^4)/
       (50911067750400*b^3*E^u) - (286021783*d^12*K0*M^5*Sqrt[Pi/770]*u^4)/
       (59336908800*b^3*E^u) + (45915403*d^14*K0*M^5*Sqrt[Pi/770]*u^4)/
       (39557939200*b^3*E^u) - (865988974415507*K1*M^5*Sqrt[Pi/770]*u^4)/
       (345329772550963200*b^3*E^u) - (473584804027007*d^2*K1*M^5*
        Sqrt[Pi/770]*u^4)/(5755496209182720*b^3*E^u) - 
      (41680826202358019*d^4*K1*M^5*Sqrt[Pi/770]*u^4)/(345329772550963200*b^3*
        E^u) + (70100540786251*d^6*K1*M^5*Sqrt[Pi/770]*u^4)/
       (216372037939200*b^3*E^u) - (2894977181*d^10*K1*M^5*Sqrt[Pi/770]*u^4)/
       (17801072640*b^3*E^u) - (332049209*d^12*K1*M^5*Sqrt[Pi/770]*u^4)/
       (39557939200*b^3*E^u) + (16874789*d^14*K1*M^5*Sqrt[Pi/770]*u^4)/
       (9889484800*b^3*E^u) + (1976976143869*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       (17089029734400*b^3) - (8205529749839*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       (17089029734400*b^3) - (831256708333*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       (4272257433600*b^3) + (23998157369*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       (82555699200*b^3) + (1749238846807*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       (51267089203200*b^3) - (160626887*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^4)/
       (11867381760*b^3*E^u) + (85305300593*d^8*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/
       (11748707942400*b^3*E^u) + (572913789221*d^4*K0*K1*M^5*
        Sqrt[(7*Pi)/110]*u^4)/(17089029734400*b^3) - 
      (26539113209*d^14*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/
       (51267089203200*b^3) + (67838579*d^16*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/
       (4101367136256*b^3) + (9533035643*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^4)/
       (34178059468800*b^3) - (22076951822969*K0*M^5*Sqrt[Pi/770]*u^5)/
       (20929077124300800*b^3*E^u) - (4910496047351417*d^2*K0*M^5*
        Sqrt[Pi/770]*u^5)/(138131909020385280*b^3*E^u) - 
      (12504663866119093*d^4*K0*M^5*Sqrt[Pi/770]*u^5)/(230219848367308800*b^3*
        E^u) + (14437064856167*d^6*K0*M^5*Sqrt[Pi/770]*u^5)/
       (101822135500800*b^3*E^u) + (7415944312493*d^8*K0*M^5*Sqrt[Pi/770]*
        u^5)/(305466406502400*b^3*E^u) - (35925971*d^10*K0*M^5*Sqrt[Pi/770]*
        u^5)/(499679232*b^3*E^u) - (931303267*d^12*K0*M^5*Sqrt[Pi/770]*u^5)/
       (237347635200*b^3*E^u) + (53614831*d^14*K0*M^5*Sqrt[Pi/770]*u^5)/
       (79115878400*b^3*E^u) + (40145453519*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       (34178059468800*b^3) - (6436901661479*d^6*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       (34178059468800*b^3) - (2821448579377*d^8*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       (34178059468800*b^3) + (1483564873837*d^12*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       (102534178406400*b^3) - (3654930754472989*K1*M^5*Sqrt[Pi/770]*u^5)/
       (2762638180407705600*b^3*E^u) - (20853043963094311*d^2*K1*M^5*
        Sqrt[Pi/770]*u^5)/(460439696734617600*b^3*E^u) - 
      (199355547208753801*d^4*K1*M^5*Sqrt[Pi/770]*u^5)/
       (2762638180407705600*b^3*E^u) + (3281451568897*d^8*K1*M^5*Sqrt[Pi/770]*
        u^5)/(93989663539200*b^3*E^u) - (7078368793*d^10*K1*M^5*Sqrt[Pi/770]*
        u^5)/(74951884800*b^3*E^u) - (343494727*d^12*K1*M^5*Sqrt[Pi/770]*u^5)/
       (63292702720*b^3*E^u) + (18249677*d^14*K1*M^5*Sqrt[Pi/770]*u^5)/
       (20638924800*b^3*E^u) + (1980577726082363*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       (473707904237568000*b^3) + (17784067942823573*d^2*K1^2*M^5*
        Sqrt[Pi/770]*u^5)/(118426976059392000*b^3) + 
      (839067497666417*d^4*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       (2960674401484800*b^3) - (681504066770503*d^6*K1^2*M^5*Sqrt[Pi/770]*
        u^5)/(1127875962470400*b^3) - (77216730638213*d^8*K1^2*M^5*
        Sqrt[Pi/770]*u^5)/(341780594688000*b^3) + 
      (180304100805593*d^10*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       (512670892032000*b^3) + (33916844549767*d^12*K1^2*M^5*Sqrt[Pi/770]*
        u^5)/(769006338048000*b^3) - (5336840940217*d^14*K1^2*M^5*
        Sqrt[Pi/770]*u^5)/(1538012676096000*b^3) + 
      (94621316191*d^16*K1^2*M^5*Sqrt[Pi/770]*u^5)/(1230410140876800*b^3) + 
      (463791971531*d^4*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(34178059468800*b^3) - 
      (18776360849*d^14*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/
       (102534178406400*b^3) + (50395843*d^16*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/
       (10253417840640*b^3) + (90427428058727*d^6*K1*M^5*Sqrt[(7*Pi)/110]*
        u^5)/(3461952607027200*b^3*E^u) + 
      (6092212993*d^2*K0^2*M^5*Sqrt[(11*Pi)/70]*u^5)/(1486002585600*b^3) + 
      (120558941831*d^10*K0^2*M^5*Sqrt[(11*Pi)/70]*u^5)/
       (11392686489600*b^3) - (15511822442317*K0*M^5*Sqrt[Pi/770]*u^6)/
       (35418438210355200*b^3*E^u) - (43496002970732093*d^2*K0*M^5*
        Sqrt[Pi/770]*u^6)/(2762638180407705600*b^3*E^u) - 
      (191157170361477*d^4*K0*M^5*Sqrt[Pi/770]*u^6)/(7308566614835200*b^3*
        E^u) + (7832211524821*d^6*K0*M^5*Sqrt[Pi/770]*u^6)/
       (121472021299200*b^3*E^u) + (56472670083989*d^8*K0*M^5*Sqrt[Pi/770]*
        u^6)/(4276529691033600*b^3*E^u) - 
      (95623755847*d^10*K0*M^5*Sqrt[Pi/770]*u^6)/(2848171622400*b^3*E^u) + 
      (283645387*d^14*K0*M^5*Sqrt[Pi/770]*u^6)/(949390540800*b^3*E^u) - 
      (1323335320749317*K1*M^5*Sqrt[Pi/770]*u^6)/(2071978635305779200*b^3*
        E^u) - (168572125313469653*d^2*K1*M^5*Sqrt[Pi/770]*u^6)/
       (8287914541223116800*b^3*E^u) - (186026441721347*d^4*K1*M^5*
        Sqrt[Pi/770]*u^6)/(6094054809722880*b^3*E^u) + 
      (1650088111228061*d^6*K1*M^5*Sqrt[Pi/770]*u^6)/(20771715642163200*b^3*
        E^u) + (3651768022961*d^8*K1*M^5*Sqrt[Pi/770]*u^6)/
       (237584982835200*b^3*E^u) - (163715983559*d^10*K1*M^5*Sqrt[Pi/770]*
        u^6)/(3987440271360*b^3*E^u) - (77574527*d^12*K1*M^5*Sqrt[Pi/770]*
        u^6)/(29668454400*b^3*E^u) + (348580777*d^14*K1*M^5*Sqrt[Pi/770]*u^6)/
       (949390540800*b^3*E^u) + (791870708884249*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       (236853952118784000*b^3) + (29252980739829901*d^2*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/(236853952118784000*b^3) + 
      (11552065119777857*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       (47370790423756800*b^3) - (87185418436019*d^6*K0*K1*M^5*Sqrt[Pi/770]*
        u^6)/(173519378841600*b^3) - (69725383500713*d^8*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/(341780594688000*b^3) + 
      (102349743540587*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       (341780594688000*b^3) + (120609308361043*d^12*K0*K1*M^5*Sqrt[Pi/770]*
        u^6)/(3076025352192000*b^3) - (9188193011609*d^14*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/(3076025352192000*b^3) - 
      (140389831*d^12*K0*M^5*Sqrt[(7*Pi)/110]*u^6)/(474695270400*b^3*E^u) + 
      (87436411*d^16*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^6)/(15380126760960*b^3) - 
      (8642149374743*K0*M^5*Sqrt[Pi/770]*u^7)/(51002551022911488*b^3*E^u) - 
      (115304122491959*d^2*K0*M^5*Sqrt[Pi/770]*u^7)/(20591092027883520*b^3*
        E^u) - (341809555998523*d^4*K0*M^5*Sqrt[Pi/770]*u^7)/
       (39001950782226432*b^3*E^u) + (6411578109920917*d^6*K0*M^5*
        Sqrt[Pi/770]*u^7)/(290804018990284800*b^3*E^u) + 
      (9185232914479*d^8*K0*M^5*Sqrt[Pi/770]*u^7)/(1900679862681600*b^3*
        E^u) - (81850994887*d^10*K0*M^5*Sqrt[Pi/770]*u^7)/
       (7036659302400*b^3*E^u) + (132333045428761*K0^2*M^5*Sqrt[Pi/770]*u^7)/
       (236853952118784000*b^3) + (224759135501*d^2*K0^2*M^5*Sqrt[Pi/770]*
        u^7)/(10423074816000*b^3) + (1065442699320457*d^4*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/(23685395211878400*b^3) - 
      (4375294281629*d^6*K0^2*M^5*Sqrt[Pi/770]*u^7)/(49038085324800*b^3) + 
      (603329123819*d^12*K0^2*M^5*Sqrt[Pi/770]*u^7)/(80948035584000*b^3) - 
      (853135199383*d^14*K0^2*M^5*Sqrt[Pi/770]*u^7)/(1538012676096000*b^3) + 
      (6747805373*d^16*K0^2*M^5*Sqrt[Pi/770]*u^7)/(615205070438400*b^3) - 
      (12716063769826727*K1*M^5*Sqrt[Pi/770]*u^7)/(66303316329784934400*b^3*
        E^u) - (429345475191461383*d^2*K1*M^5*Sqrt[Pi/770]*u^7)/
       (66303316329784934400*b^3*E^u) - (675124161504441683*d^4*K1*M^5*
        Sqrt[Pi/770]*u^7)/(66303316329784934400*b^3*E^u) + 
      (1977078851626603*d^6*K1*M^5*Sqrt[Pi/770]*u^7)/(77547738397409280*b^3*
        E^u) + (166722602385151*d^8*K1*M^5*Sqrt[Pi/770]*u^7)/
       (29324775024230400*b^3*E^u) - (47755488293*d^10*K1*M^5*Sqrt[Pi/770]*
        u^7)/(3544391352320*b^3*E^u) - (7457580601*d^12*K1*M^5*Sqrt[Pi/770]*
        u^7)/(7595124326400*b^3*E^u) + (77449517495657*K1^2*M^5*Sqrt[Pi/770]*
        u^7)/(78951317372928000*b^3) + (13283860125391*d^2*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/(387016261632000*b^3) + 
      (34006432953313*d^4*K1^2*M^5*Sqrt[Pi/770]*u^7)/(526342115819520*b^3) - 
      (763999734978349*d^6*K1^2*M^5*Sqrt[Pi/770]*u^7)/
       (5639379812352000*b^3) + (30975291471659*d^10*K1^2*M^5*Sqrt[Pi/770]*
        u^7)/(384503169024000*b^3) + (17320017904681*d^12*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/(1538012676096000*b^3) - 
      (1286541526541*d^14*K1^2*M^5*Sqrt[Pi/770]*u^7)/(1538012676096000*b^3) + 
      (49997769919*d^16*K1^2*M^5*Sqrt[Pi/770]*u^7)/(3076025352192000*b^3) + 
      (995738202109*d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/
       (128167723008000*b^3) - (451135904837*d^8*K1^2*M^5*Sqrt[(7*Pi)/110]*
        u^7)/(56963432448000*b^3) - (425041961*d^12*K0*M^5*Sqrt[(11*Pi)/70]*
        u^7)/(5696343244800*b^3*E^u) + (18221597*d^14*K0*M^5*Sqrt[(11*Pi)/70]*
        u^7)/(1898781081600*b^3*E^u) - (11933622881*d^8*K0^2*M^5*
        Sqrt[(11*Pi)/70]*u^7)/(3350790144000*b^3) + 
      (13592021*d^14*K1*M^5*Sqrt[(11*Pi)/70]*u^7)/(1199230156800*b^3*E^u) - 
      (472550533102183*K0*M^5*Sqrt[Pi/770]*u^8)/(11050552721630822400*b^3*
        E^u) - (11030673317603351*d^4*K0*M^5*Sqrt[Pi/770]*u^8)/
       (4735951166413209600*b^3*E^u) + (2014885348720289*d^6*K0*M^5*
        Sqrt[Pi/770]*u^8)/(348964822788341760*b^3*E^u) + 
      (48490820110633*d^8*K0*M^5*Sqrt[Pi/770]*u^8)/(34212237528268800*b^3*
        E^u) - (742012485673*d^10*K0*M^5*Sqrt[Pi/770]*u^8)/
       (239246416281600*b^3*E^u) - (2945611289*d^12*K0*M^5*Sqrt[Pi/770]*u^8)/
       (11392686489600*b^3*E^u) - (2611352928018503*K1*M^5*Sqrt[Pi/770]*u^8)/
       (47359511664132096000*b^3*E^u) - (8089737334185313*d^2*K1*M^5*
        Sqrt[Pi/770]*u^8)/(4804588139839488000*b^3*E^u) - 
      (283091890719425311*d^4*K1*M^5*Sqrt[Pi/770]*u^8)/
       (110505527216308224000*b^3*E^u) + (10208435449239647*d^6*K1*M^5*
        Sqrt[Pi/770]*u^8)/(1586203739947008000*b^3*E^u) + 
      (96427205828111*d^8*K1*M^5*Sqrt[Pi/770]*u^8)/(60374536814592000*b^3*
        E^u) - (24901294452379*d^10*K1*M^5*Sqrt[Pi/770]*u^8)/
       (7177392488448000*b^3*E^u) - (5996535343*d^12*K1*M^5*Sqrt[Pi/770]*u^8)/
       (20104740864000*b^3*E^u) + (4037180471*d^14*K1*M^5*Sqrt[Pi/770]*u^8)/
       (113926864896000*b^3*E^u) + (14335539961601*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/(29606744014848000*b^3) + (8405191451411*d^2*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/(473707904237568*b^3) + 
      (83435235627661*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (2368539521187840*b^3) - (22225498315103*d^6*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/(313298878464000*b^3) - (18966540525859*d^8*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/(598116040704000*b^3) + 
      (10123899577661*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (234045407232000*b^3) + (1642344593573*d^12*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/(256335446016000*b^3) - (7169220571*d^14*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/(15078555648000*b^3) + (405749803*d^16*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/(45235666944000*b^3) - (1008210122960597*d^2*K0*M^5*
        Sqrt[(7*Pi)/110]*u^8)/(4735951166413209600*b^3*E^u) + 
      (3862693*d^14*K0*M^5*Sqrt[(7*Pi)/110]*u^8)/(876360499200*b^3*E^u) - 
      (95201643462841*K0*M^5*Sqrt[Pi/770]*u^9)/(8724120569708544000*b^3*
        E^u) - (4136417429108413*d^4*K0*M^5*Sqrt[Pi/770]*u^9)/
       (8724120569708544000*b^3*E^u) + (543697881544457*d^6*K0*M^5*
        Sqrt[Pi/770]*u^9)/(459164240510976000*b^3*E^u) + 
      (166043998067333*d^8*K0*M^5*Sqrt[Pi/770]*u^9)/(513183562924032000*b^3*
        E^u) - (2322098700301*d^10*K0*M^5*Sqrt[Pi/770]*u^9)/
       (3588696244224000*b^3*E^u) - (11389224989*d^12*K0*M^5*Sqrt[Pi/770]*
        u^9)/(170890297344000*b^3*E^u) + (1454731*d^14*K0*M^5*Sqrt[Pi/770]*
        u^9)/(190513152000*b^3*E^u) + (51678273917*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       (1076608873267200*b^3) + (114069176322053*d^2*K0^2*M^5*Sqrt[Pi/770]*
        u^9)/(59213488029696000*b^3) - (21874631287813*d^6*K0^2*M^5*
        Sqrt[Pi/770]*u^9)/(2819689906176000*b^3) - 
      (6725477095037*d^8*K0^2*M^5*Sqrt[Pi/770]*u^9)/(1794348122112000*b^3) + 
      (5197506485933*d^10*K0^2*M^5*Sqrt[Pi/770]*u^9)/(1076608873267200*b^3) + 
      (118282621549*d^12*K0^2*M^5*Sqrt[Pi/770]*u^9)/(153801267609600*b^3) - 
      (44473677091*d^14*K0^2*M^5*Sqrt[Pi/770]*u^9)/(769006338048000*b^3) + 
      (412435157*d^16*K0^2*M^5*Sqrt[Pi/770]*u^9)/(384503169024000*b^3) - 
      (668282332161943*K1*M^5*Sqrt[Pi/770]*u^9)/(55252763608154112000*b^3*
        E^u) - (1273932600462889*d^2*K1*M^5*Sqrt[Pi/770]*u^9)/
       (3683517573876940800*b^3*E^u) - (255784868869089499*d^4*K1*M^5*
        Sqrt[Pi/770]*u^9)/(497274872473387008000*b^3*E^u) + 
      (33688387482479927*d^6*K1*M^5*Sqrt[Pi/770]*u^9)/(26172361709125632000*
        b^3*E^u) + (42051456688789*d^8*K1*M^5*Sqrt[Pi/770]*u^9)/
       (118426976059392000*b^3*E^u) - (12773761843*d^12*K1*M^5*Sqrt[Pi/770]*
        u^9)/(170890297344000*b^3*E^u) + (163280021*d^14*K1*M^5*Sqrt[Pi/770]*
        u^9)/(18987810816000*b^3*E^u) + (840889765687*K1^2*M^5*Sqrt[Pi/770]*
        u^9)/(11842697605939200*b^3) + (143816653260409*d^2*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/(59213488029696000*b^3) + 
      (21837431727491*d^4*K1^2*M^5*Sqrt[Pi/770]*u^9)/(4554883694592000*b^3) - 
      (187057521562819*d^6*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (19737829343232000*b^3) - (156061645199*d^8*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (33435058176000*b^3) + (6403202373241*d^10*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (1076608873267200*b^3) + (750797298613*d^12*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (769006338048000*b^3) - (57396048491*d^14*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (769006338048000*b^3) + (106489613*d^16*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (76900633804800*b^3) - (6262021558297*d^2*K0*M^5*Sqrt[(7*Pi)/110]*u^9)/
       (138478104281088000*b^3*E^u) + (964717599559*d^4*K0^2*M^5*
        Sqrt[(7*Pi)/110]*u^9)/(1691813943705600*b^3) - 
      (2416938863*d^10*K1*M^5*Sqrt[(11*Pi)/70]*u^9)/(37775749939200*b^3*
        E^u) - (7199876309221*K0*M^5*Sqrt[Pi/770]*u^10)/
       (3187659438931968000*b^3*E^u) - (13221858204307*d^2*K0*M^5*
        Sqrt[Pi/770]*u^10)/(251148925491609600*b^3*E^u) - 
      (9210338186792243*d^4*K0*M^5*Sqrt[Pi/770]*u^10)/(124318718118346752000*
        b^3*E^u) + (1230469738275769*d^6*K0*M^5*Sqrt[Pi/770]*u^10)/
       (6543090427281408000*b^3*E^u) + (1156808249111*d^8*K0*M^5*Sqrt[Pi/770]*
        u^10)/(20257245904896000*b^3*E^u) - 
      (18593256613*d^10*K0*M^5*Sqrt[Pi/770]*u^10)/(179434812211200*b^3*E^u) - 
      (35647043*d^12*K0*M^5*Sqrt[Pi/770]*u^10)/(2513092608000*b^3*E^u) + 
      (23271961*d^14*K0*M^5*Sqrt[Pi/770]*u^10)/(14240858112000*b^3*E^u) - 
      (289329233974301*K1*M^5*Sqrt[Pi/770]*u^10)/(124318718118346752000*b^3*
        E^u) - (540401007245951*d^2*K1*M^5*Sqrt[Pi/770]*u^10)/
       (9562978316795904000*b^3*E^u) - (9723684268905421*d^4*K1*M^5*
        Sqrt[Pi/770]*u^10)/(124318718118346752000*b^3*E^u) + 
      (261429176111531*d^6*K1*M^5*Sqrt[Pi/770]*u^10)/(1308618085456281600*b^3*
        E^u) + (426439662989*d^8*K1*M^5*Sqrt[Pi/770]*u^10)/
       (6997957676236800*b^3*E^u) - (98692029047*d^10*K1*M^5*Sqrt[Pi/770]*
        u^10)/(897174061056000*b^3*E^u) - (661281421*d^12*K1*M^5*Sqrt[Pi/770]*
        u^10)/(42722574336000*b^3*E^u) + (77830693*d^14*K1*M^5*Sqrt[Pi/770]*
        u^10)/(42722574336000*b^3*E^u) + (141329091019*K0*K1*M^5*Sqrt[Pi/770]*
        u^10)/(6344302288896000*b^3) + (405058841059*d^2*K0*K1*M^5*
        Sqrt[Pi/770]*u^10)/(504660409344000*b^3) + 
      (37604509707383*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (22205058011136000*b^3) - (1114049393801*d^6*K0*K1*M^5*Sqrt[Pi/770]*
        u^10)/(352461238272000*b^3) + (230933470877*d^10*K0*K1*M^5*
        Sqrt[Pi/770]*u^10)/(112146757632000*b^3) + 
      (108433582211*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(288377376768000*b^3) + 
      (322548661*d^16*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(576754753536000*b^3) - 
      (3081905293*d^8*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/(19225158451200*b^3) - 
      (788268197*d^14*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/
       (288377376768000*b^3) - (1680295733*K0*M^5*Sqrt[Pi/770]*u^11)/
       (13745988292608000*b^3*E^u) - (11711079556927*d^2*K0*M^5*Sqrt[Pi/770]*
        u^11)/(1635772606820352000*b^3*E^u) - 
      (504722504983*d^4*K0*M^5*Sqrt[Pi/770]*u^11)/(65430904272814080*b^3*
        E^u) + (11811518735759*d^6*K0*M^5*Sqrt[Pi/770]*u^11)/
       (545257535606784000*b^3*E^u) + (77662901903*d^8*K0*M^5*Sqrt[Pi/770]*
        u^11)/(10691324227584000*b^3*E^u) - 
      (2214101*d^10*K0*M^5*Sqrt[Pi/770]*u^11)/(187379712000*b^3*E^u) + 
      (3347327*d^14*K0*M^5*Sqrt[Pi/770]*u^11)/(10680643584000*b^3*E^u) + 
      (19620306059*K0^2*M^5*Sqrt[Pi/770]*u^11)/(11102529005568000*b^3) + 
      (161213997493*d^2*K0^2*M^5*Sqrt[Pi/770]*u^11)/(3172151144448000*b^3) + 
      (659654596453*d^4*K0^2*M^5*Sqrt[Pi/770]*u^11)/(5551264502784000*b^3) - 
      (10413470723*d^6*K0^2*M^5*Sqrt[Pi/770]*u^11)/(51400597248000*b^3) - 
      (2066359903*d^8*K0^2*M^5*Sqrt[Pi/770]*u^11)/(14952901017600*b^3) + 
      (5603766587*d^10*K0^2*M^5*Sqrt[Pi/770]*u^11)/(39581208576000*b^3) + 
      (337185143*d^12*K0^2*M^5*Sqrt[Pi/770]*u^11)/(11091437568000*b^3) - 
      (29507983*d^14*K0^2*M^5*Sqrt[Pi/770]*u^11)/(11091437568000*b^3) + 
      (14598679*d^16*K0^2*M^5*Sqrt[Pi/770]*u^11)/(288377376768000*b^3) - 
      (2548662863*K1*M^5*Sqrt[Pi/770]*u^11)/(19244383609651200*b^3*E^u) - 
      (946850666963*d^2*K1*M^5*Sqrt[Pi/770]*u^11)/(125828662063104000*b^3*
        E^u) - (626545954907*d^4*K1*M^5*Sqrt[Pi/770]*u^11)/
       (77893933658112000*b^3*E^u) + (484604424169*d^6*K1*M^5*Sqrt[Pi/770]*
        u^11)/(21243800088576000*b^3*E^u) + 
      (42292503119*d^8*K1*M^5*Sqrt[Pi/770]*u^11)/(5660112826368000*b^3*E^u) - 
      (929164883*d^10*K1*M^5*Sqrt[Pi/770]*u^11)/(74764505088000*b^3*E^u) + 
      (424063*d^14*K1*M^5*Sqrt[Pi/770]*u^11)/(1186738176000*b^3*E^u) + 
      (455726504147*K1^2*M^5*Sqrt[Pi/770]*u^11)/(233153109116928000*b^3) + 
      (12904379072603*d^2*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (233153109116928000*b^3) + (61820013259987*d^4*K1^2*M^5*Sqrt[Pi/770]*
        u^11)/(466306218233856000*b^3) - (11426919253*d^6*K1^2*M^5*
        Sqrt[Pi/770]*u^11)/(51760041984000*b^3) - 
      (1776454829*d^8*K1^2*M^5*Sqrt[Pi/770]*u^11)/(11214675763200*b^3) + 
      (79367759389*d^10*K1^2*M^5*Sqrt[Pi/770]*u^11)/(504660409344000*b^3) + 
      (1789739801*d^12*K1^2*M^5*Sqrt[Pi/770]*u^11)/(50890125312000*b^3) - 
      (1235009*d^12*K0*M^5*Sqrt[(7*Pi)/110]*u^11)/(3560214528000*b^3*E^u) - 
      (3832987*d^12*K1*M^5*Sqrt[(7*Pi)/110]*u^11)/(10680643584000*b^3*E^u) - 
      (79176589*d^14*K1^2*M^5*Sqrt[(7*Pi)/110]*u^11)/(173026426060800*b^3) + 
      (15731*d^16*K1^2*M^5*Sqrt[(11*Pi)/70]*u^11)/(2845829376000*b^3) - 
      (26896183*K0*M^5*Sqrt[Pi/770]*u^12)/(1266077869056000*b^3*E^u) - 
      (620405083*d^2*K0*M^5*Sqrt[Pi/770]*u^12)/(962219180482560*b^3*E^u) - 
      (456250603*d^4*K0*M^5*Sqrt[Pi/770]*u^12)/(1045890413568000*b^3*E^u) + 
      (50359240133*d^6*K0*M^5*Sqrt[Pi/770]*u^12)/(24055479512064000*b^3*
        E^u) + (316064681*d^8*K0*M^5*Sqrt[Pi/770]*u^12)/
       (24055479512064000*b^3*E^u) - (13777*d^10*K0*M^5*Sqrt[Pi/770]*u^12)/
       (12502425600*b^3*E^u) - (2243*d^12*K0*M^5*Sqrt[Pi/770]*u^12)/
       (205396992000*b^3*E^u) + (289727*d^14*K0*M^5*Sqrt[Pi/770]*u^12)/
       (2670160896000*b^3*E^u) - (497812561*K1*M^5*Sqrt[Pi/770]*u^12)/
       (24055479512064000*b^3*E^u) - (16906394563*d^2*K1*M^5*Sqrt[Pi/770]*
        u^12)/(24055479512064000*b^3*E^u) - 
      (14147898881*d^4*K1*M^5*Sqrt[Pi/770]*u^12)/(24055479512064000*b^3*
        E^u) + (10730314873*d^6*K1*M^5*Sqrt[Pi/770]*u^12)/
       (4811095902412800*b^3*E^u) + (1388181601*d^8*K1*M^5*Sqrt[Pi/770]*u^12)/
       (4811095902412800*b^3*E^u) + (251479*d^14*K1*M^5*Sqrt[Pi/770]*u^12)/
       (2670160896000*b^3*E^u) + (346105901*K0*K1*M^5*Sqrt[Pi/770]*u^12)/
       (943939713024000*b^3) + (2056822764671*d^2*K0*K1*M^5*Sqrt[Pi/770]*
        u^12)/(233153109116928000*b^3) + (560216602663*d^4*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/(21195737192448000*b^3) - 
      (394507440311*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(11102529005568000*
        b^3) - (7739543813*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^12)/
       (201864163737600*b^3) + (10190661181*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^12)/
       (336440272896000*b^3) + (297618989*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^12)/
       (33274312704000*b^3) - (18811313*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^12)/
       (18807220224000*b^3) + (444823*d^16*K0*K1*M^5*Sqrt[Pi/770]*u^12)/
       (21628303257600*b^3) - (451303*d^10*K1*M^5*Sqrt[(7*Pi)/110]*u^12)/
       (2670160896000*b^3*E^u) - (563*d^12*K1*M^5*Sqrt[(11*Pi)/70]*u^12)/
       (52356096000*b^3*E^u) + (4681*K0*M^5*Sqrt[Pi/770]*u^13)/
       (4672781568000*b^3*E^u) - (424861*d^2*K0*M^5*Sqrt[Pi/770]*u^13)/
       (3573303552000*b^3*E^u) + (50007521*d^6*K0*M^5*Sqrt[Pi/770]*u^13)/
       (182238481152000*b^3*E^u) + (107955557*d^8*K0*M^5*Sqrt[Pi/770]*u^13)/
       (182238481152000*b^3*E^u) - (383*d^10*K0*M^5*Sqrt[Pi/770]*u^13)/
       (2349312000*b^3*E^u) - (154667*d^12*K0*M^5*Sqrt[Pi/770]*u^13)/
       (667540224000*b^3*E^u) - (21389*d^14*K0*M^5*Sqrt[Pi/770]*u^13)/
       (667540224000*b^3*E^u) + (47815333*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (5298934298112000*b^3) + (34857592403*d^2*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (233153109116928000*b^3) + (34846667059*d^4*K0^2*M^5*Sqrt[Pi/770]*
        u^13)/(46630621823385600*b^3) - (57684659*d^6*K0^2*M^5*Sqrt[Pi/770]*
        u^13)/(88820232044544*b^3) - (1410413321*d^8*K0^2*M^5*Sqrt[Pi/770]*
        u^13)/(1009320818688000*b^3) + (896026003*d^10*K0^2*M^5*Sqrt[Pi/770]*
        u^13)/(1009320818688000*b^3) + (139655771*d^12*K0^2*M^5*Sqrt[Pi/770]*
        u^13)/(432566065152000*b^3) + (2175281*d^16*K0^2*M^5*Sqrt[Pi/770]*
        u^13)/(432566065152000*b^3) - (56478703*d^4*K1*M^5*Sqrt[Pi/770]*u^13)/
       (182238481152000*b^3*E^u) + (1997003*d^6*K1*M^5*Sqrt[Pi/770]*u^13)/
       (7289539246080*b^3*E^u) + (20580559*d^8*K1*M^5*Sqrt[Pi/770]*u^13)/
       (36447696230400*b^3*E^u) - (759673*d^10*K1*M^5*Sqrt[Pi/770]*u^13)/
       (4672781568000*b^3*E^u) - (2581*d^12*K1*M^5*Sqrt[Pi/770]*u^13)/
       (11711232000*b^3*E^u) - (19879*d^14*K1*M^5*Sqrt[Pi/770]*u^13)/
       (667540224000*b^3*E^u) + (500080661*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       (58288277279232000*b^3) + (2058116629*d^2*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       (10137091700736000*b^3) + (223540822783*d^4*K1^2*M^5*Sqrt[Pi/770]*
        u^13)/(233153109116928000*b^3) - (3627107251*d^6*K1^2*M^5*
        Sqrt[Pi/770]*u^13)/(4758226716672000*b^3) - 
      (59511637*d^8*K1^2*M^5*Sqrt[Pi/770]*u^13)/(31873289011200*b^3) + 
      (14204413*d^10*K1^2*M^5*Sqrt[Pi/770]*u^13)/(13701187584000*b^3) + 
      (218805211*d^12*K1^2*M^5*Sqrt[Pi/770]*u^13)/(432566065152000*b^3) - 
      (922133*d^14*K0^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(86513213030400*b^3) - 
      (208577*d^14*K1^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(17302642606080*b^3) + 
      (10579*d^16*K1^2*M^5*Sqrt[(7*Pi)/110]*u^13)/(86513213030400*b^3) - 
      (1067359*d^4*K0*M^5*Sqrt[(11*Pi)/70]*u^13)/(36447696230400*b^3*E^u) + 
      (151*K1*M^5*Sqrt[(11*Pi)/70]*u^13)/(1557593856000*b^3*E^u) - 
      (646253*d^2*K1*M^5*Sqrt[(11*Pi)/70]*u^13)/(60746160384000*b^3*E^u) + 
      (151*K0*M^5*Sqrt[Pi/770]*u^14)/(1168195392000*b^3*E^u) + 
      (4379*d^2*K0*M^5*Sqrt[Pi/770]*u^14)/(1168195392000*b^3*E^u) + 
      (151*d^4*K0*M^5*Sqrt[Pi/770]*u^14)/(6180928000*b^3*E^u) - 
      (151*d^6*K0*M^5*Sqrt[Pi/770]*u^14)/(166885056000*b^3*E^u) + 
      (151*d^10*K0*M^5*Sqrt[Pi/770]*u^14)/(166885056000*b^3*E^u) + 
      (151*d^12*K0*M^5*Sqrt[Pi/770]*u^14)/(6675402240*b^3*E^u) + 
      (151*d^14*K0*M^5*Sqrt[Pi/770]*u^14)/(33377011200*b^3*E^u) + 
      (151*K1*M^5*Sqrt[Pi/770]*u^14)/(1168195392000*b^3*E^u) + 
      (4379*d^2*K1*M^5*Sqrt[Pi/770]*u^14)/(1168195392000*b^3*E^u) + 
      (151*d^4*K1*M^5*Sqrt[Pi/770]*u^14)/(6180928000*b^3*E^u) - 
      (151*d^6*K1*M^5*Sqrt[Pi/770]*u^14)/(166885056000*b^3*E^u) + 
      (151*d^10*K1*M^5*Sqrt[Pi/770]*u^14)/(166885056000*b^3*E^u) + 
      (151*d^12*K1*M^5*Sqrt[Pi/770]*u^14)/(6675402240*b^3*E^u) + 
      (151*d^14*K1*M^5*Sqrt[Pi/770]*u^14)/(33377011200*b^3*E^u) - 
      (2146619*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(3067804067328000*b^3) + 
      (249711673*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(2331531091169280*b^3) + 
      (8295181577*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(19429425759744000*b^3) - 
      (1983178669*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(8326896754176000*b^3) - 
      (718234607*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(756990614016000*b^3) + 
      (245903087*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(756990614016000*b^3) + 
      (4409411*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(12015724032000*b^3) - 
      (1015913*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(36047172096000*b^3) - 
      (743*d^16*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^14)/(519911136000*b^3) - 
      (151*d^8*K0*M^5*Sqrt[(11*Pi)/70]*u^14)/(29953728000*b^3*E^u) - 
      (151*d^8*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/(29953728000*b^3*E^u) - 
      (890639*K0^2*M^5*Sqrt[Pi/770]*u^15)/(5298934298112000*b^3) + 
      (666271*d^2*K0^2*M^5*Sqrt[Pi/770]*u^15)/(1324733574528000*b^3) + 
      (885667*d^4*K0^2*M^5*Sqrt[Pi/770]*u^15)/(662366787264000*b^3) + 
      (330247*d^6*K0^2*M^5*Sqrt[Pi/770]*u^15)/(18924765350400*b^3) - 
      (274283*d^8*K0^2*M^5*Sqrt[Pi/770]*u^15)/(75699061401600*b^3) - 
      (517423*d^10*K0^2*M^5*Sqrt[Pi/770]*u^15)/(14557511808000*b^3) + 
      (76049*d^12*K0^2*M^5*Sqrt[Pi/770]*u^15)/(13517689536000*b^3) + 
      (83947*d^14*K0^2*M^5*Sqrt[Pi/770]*u^15)/(6758844768000*b^3) + 
      (43213*d^16*K0^2*M^5*Sqrt[Pi/770]*u^15)/(21628303257600*b^3) - 
      (1019*K1^2*M^5*Sqrt[Pi/770]*u^15)/(5607337881600*b^3) - 
      (428147*d^4*K1^2*M^5*Sqrt[Pi/770]*u^15)/(189247653504000*b^3) + 
      (380599*d^6*K1^2*M^5*Sqrt[Pi/770]*u^15)/(27035379072000*b^3) - 
      (2803727*d^10*K1^2*M^5*Sqrt[Pi/770]*u^15)/(94623826752000*b^3) + 
      (53231*d^14*K1^2*M^5*Sqrt[Pi/770]*u^15)/(5407075814400*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/70]*u^15)/(88932168000*b^3) + 
      (5059*d^8*K1^2*M^5*Sqrt[(11*Pi)/70]*u^15)/(10814151628800*b^3) + 
      (2747*d^12*K1^2*M^5*Sqrt[(11*Pi)/70]*u^15)/(27035379072000*b^3) + 
      (913*d^16*K1^2*M^5*Sqrt[(11*Pi)/70]*u^15)/(5691658752000*b^3) - 
      (18079*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(662366787264000*b^3) - 
      (1022911*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(1324733574528000*b^3) - 
      (9687401*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(1324733574528000*b^3) - 
      (435563*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(63082551168000*b^3) + 
      (3373373*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(189247653504000*b^3) + 
      (764111*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(63082551168000*b^3) - 
      (27563*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(3003931008000*b^3) - 
      (2791*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(530105472000*b^3) - 
      (4331*d^16*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(9011793024000*b^3) + 
      (41*d^2*K0^2*M^5*Sqrt[Pi/770]*u^17)/(3003931008000*b^3) + 
      (41*d^4*K0^2*M^5*Sqrt[Pi/770]*u^17)/(360471720960*b^3) + 
      (41*d^14*K0^2*M^5*Sqrt[Pi/770]*u^17)/(360471720960*b^3) + 
      (41*d^16*K0^2*M^5*Sqrt[Pi/770]*u^17)/(3003931008000*b^3) + 
      (41*d^2*K1^2*M^5*Sqrt[Pi/770]*u^17)/(3003931008000*b^3) + 
      (41*d^4*K1^2*M^5*Sqrt[Pi/770]*u^17)/(360471720960*b^3) + 
      (41*d^14*K1^2*M^5*Sqrt[Pi/770]*u^17)/(360471720960*b^3) + 
      (41*d^16*K1^2*M^5*Sqrt[Pi/770]*u^17)/(3003931008000*b^3) + 
      (41*d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^17)/(1802358604800*b^3) - 
      (41*d^8*K0^2*M^5*Sqrt[(7*Pi)/110]*u^17)/(1001310336000*b^3) - 
      (41*d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^17)/(1001310336000*b^3) + 
      (41*d^12*K0^2*M^5*Sqrt[(7*Pi)/110]*u^17)/(1802358604800*b^3) + 
      (41*d^6*K1^2*M^5*Sqrt[(7*Pi)/110]*u^17)/(1802358604800*b^3) - 
      (41*d^8*K1^2*M^5*Sqrt[(7*Pi)/110]*u^17)/(1001310336000*b^3) - 
      (41*d^10*K1^2*M^5*Sqrt[(7*Pi)/110]*u^17)/(1001310336000*b^3) + 
      (41*d^12*K1^2*M^5*Sqrt[(7*Pi)/110]*u^17)/(1802358604800*b^3))/Pi, 
    ((((79779*I)/3955793920)*d^14*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^3)/b^3 - 
      (490961*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(3955793920*b^3) - 
      (1263311*d^2*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(304291840*b^3) - 
      (24422441*d^4*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(3955793920*b^3) + 
      (2819979*d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(171991040*b^3) - 
      (2246587*d^12*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(3955793920*b^3) + 
      (72359*d^14*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(3955793920*b^3) + 
      (1249*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(25798656*b^3) + 
      (2540897*d^2*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(1186738176*b^3) + 
      (213711*d^4*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(49447424*b^3) - 
      (11668441*d^6*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(1186738176*b^3) - 
      (905173*d^8*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(593369088*b^3) + 
      (872127*d^8*K0^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(3955793920*b^3) - 
      (148049*d^10*K0^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(208199680*b^3) + 
      (9343*d^10*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(23269376*b^3) + 
      (2493*d^12*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(98894848*b^3) + 
      (5481*d^14*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(395579392*b^3) + 
      (((661221863*I)/1958117990400)*K0*K1*M^5*u^3)/(b^3*Sqrt[770*Pi]) + 
      (((10748761109*I)/1958117990400)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[770*Pi]) - (((211086487*I)/17027112960)*d^4*K0*K1*M^5*u^3)/
       (b^3*Sqrt[770*Pi]) - (((5831713829*I)/652705996800)*d^6*K0*K1*M^5*u^3)/
       (b^3*Sqrt[770*Pi]) + (((18449791847*I)/652705996800)*d^8*K0*K1*M^5*
        u^3)/(b^3*Sqrt[770*Pi]) - (((187356011*I)/19778969600)*d^10*K0*K1*M^5*
        u^3)/(b^3*Sqrt[770*Pi]) - (((67853133*I)/19778969600)*d^12*K0*K1*M^5*
        u^3)/(b^3*Sqrt[770*Pi]) + (((4596971*I)/206117683200)*K0^2*M^5*
        Sqrt[7/(110*Pi)]*u^4)/b^3 + (((16087*I)/1582317568)*d^14*K0^2*M^5*
        Sqrt[7/(110*Pi)]*u^4)/b^3 + (((22090249*I)/474695270400)*d^14*K1^2*
        M^5*Sqrt[7/(110*Pi)]*u^4)/b^3 - (65507207*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       (18257510400*b^3) - (5440662697*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       (47469527040*b^3) - (12648399129*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       (79115878400*b^3) + (765629979*d^8*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/
       (79115878400*b^3) - (4302570719*d^10*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/
       (142408581120*b^3) - (1744909813*d^12*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/
       (712042905600*b^3) + (173876837*d^14*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/
       (712042905600*b^3) + (3144978091*d^6*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^4)/
       (79115878400*b^3) + (((9349146629*I)/3916235980800)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[770*Pi]) - (((5099088353*I)/783247196160)*d^4*K0^2*M^5*u^4)/
       (b^3*Sqrt[770*Pi]) - (((4212366869*I)/1305411993600)*d^6*K0^2*M^5*u^4)/
       (b^3*Sqrt[770*Pi]) + (((1079406631*I)/76788940800)*d^8*K0^2*M^5*u^4)/
       (b^3*Sqrt[770*Pi]) - (((15805607*I)/3042918400)*d^10*K0^2*M^5*u^4)/
       (b^3*Sqrt[770*Pi]) - (((2992811*I)/1719910400)*d^12*K0^2*M^5*u^4)/
       (b^3*Sqrt[770*Pi]) + (((9322819417*I)/60919226368000)*K1^2*M^5*u^4)/
       (b^3*Sqrt[770*Pi]) + (((5873725843441*I)/1644819111936000)*d^2*K1^2*
        M^5*u^4)/(b^3*Sqrt[770*Pi]) - (((676427923007*I)/109654607462400)*d^4*
        K1^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) - 
      (((2292512182643*I)/182757679104000)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[770*Pi]) + (((41464964377817*I)/1644819111936000)*d^8*K1^2*
        M^5*u^4)/(b^3*Sqrt[770*Pi]) - (((14215482763*I)/2167087104000)*d^10*
        K1^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) - (((22079546899*I)/5538111488000)*
        d^12*K1^2*M^5*u^4)/(b^3*Sqrt[770*Pi]) + 
      (((77290277293*I)/149529010176000)*d^6*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^5)/
       b^3 - (103292171*K0^2*M^5*Sqrt[Pi/770]*u^5)/(79115878400*b^3) - 
      (1023902567*d^2*K0^2*M^5*Sqrt[Pi/770]*u^5)/(23734763520*b^3) - 
      (5092898637*d^4*K0^2*M^5*Sqrt[Pi/770]*u^5)/(79115878400*b^3) + 
      (1246804777*d^6*K0^2*M^5*Sqrt[Pi/770]*u^5)/(7417113600*b^3) - 
      (1899191189003*K1^2*M^5*Sqrt[Pi/770]*u^5)/(469948317696000*b^3) - 
      (218401956329*d^4*K1^2*M^5*Sqrt[Pi/770]*u^5)/(1201913856000*b^3) + 
      (7007504852653*d^6*K1^2*M^5*Sqrt[Pi/770]*u^5)/(14240858112000*b^3) + 
      (1135982646671*d^8*K1^2*M^5*Sqrt[Pi/770]*u^5)/(14240858112000*b^3) - 
      (259586000497*d^10*K1^2*M^5*Sqrt[Pi/770]*u^5)/(1095450624000*b^3) - 
      (85321371*d^12*K1^2*M^5*Sqrt[Pi/770]*u^5)/(4046848000*b^3) + 
      (1020304951*d^8*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(237347635200*b^3) - 
      (168727627*d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(14240858112*b^3) + 
      (13228609*d^14*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(178010726400*b^3) - 
      (8679758484473*d^2*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/
       (469948317696000*b^3) + (195833197*d^14*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/
       (1095450624000*b^3) - (64319479*d^12*K0^2*M^5*Sqrt[(77*Pi)/10]*u^5)/
       (712042905600*b^3) - (((9438173413*I)/48377032704000)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[770*Pi]) - (((3910653811*I)/1124278272000)*d^2*K0*K1*M^5*
        u^5)/(b^3*Sqrt[770*Pi]) - (((129137202767*I)/17878468608000)*d^4*K0*
        K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) + (((22090536463*I)/1021626777600)*d^8*
        K0*K1*M^5*u^5)/(b^3*Sqrt[770*Pi]) - 
      (((81297262727*I)/6501261312000)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[770*Pi]) - (((2942867293*I)/692263936000)*d^12*K0*K1*M^5*
        u^5)/(b^3*Sqrt[770*Pi]) + (((489506473*I)/1424085811200)*d^14*K0*K1*
        M^5*u^5)/(b^3*Sqrt[770*Pi]) - (((573874417*I)/7120429056000)*d^12*
        K0^2*M^5*Sqrt[11/(70*Pi)]*u^6)/b^3 - 
      (((54132423221*I)/213612871680000)*d^10*K1^2*M^5*Sqrt[77/(10*Pi)]*u^6)/
       b^3 - (4780625203*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(1535778816000*b^3) - 
      (4062872896013*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(39162359808000*b^3) - 
      (72221829829*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(458039296000*b^3) + 
      (719001650321*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(1780107264000*b^3) + 
      (563017783883*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(7120429056000*b^3) - 
      (714638141759*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(3560214528000*b^3) + 
      (923160157*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^6)/(890053632000*b^3) - 
      (6359206207*d^12*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/(2373476352000*b^3) - 
      (((16691370713*I)/224293515264000)*K0^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - 
      (((980523760001*I)/759147282432000)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[770*Pi]) - (((587048903201*I)/448587030528000)*d^4*K0^2*M^5*
        u^6)/(b^3*Sqrt[770*Pi]) + (((248106639527*I)/108449611776000)*d^6*
        K0^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) + 
      (((856183174369*I)/205602388992000)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[770*Pi]) - (((217022717*I)/73030041600)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[770*Pi]) + (((230436571*I)/2848171622400)*d^14*K0^2*M^5*u^6)/
       (b^3*Sqrt[770*Pi]) - (((31117935626653*I)/74016860037120000)*K1^2*M^5*
        u^6)/(b^3*Sqrt[770*Pi]) - (((1912346352691399*I)/148033720074240000)*
        d^2*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - 
      (((149567452308581*I)/10573837148160000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[770*Pi]) + (((85807270960469*I)/1922515845120000)*d^6*K1^2*
        M^5*u^6)/(b^3*Sqrt[770*Pi]) + (((529475466967*I)/111639306240000)*d^8*
        K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - (((54591849337*I)/21361287168000)*
        d^12*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) + 
      (((38722721*I)/219090124800)*d^14*K1^2*M^5*u^6)/(b^3*Sqrt[770*Pi]) - 
      (((14513101537*I)/10783342080000)*d^10*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^7)/
       b^3 - (28538805059*K0^2*M^5*Sqrt[Pi/770]*u^7)/(58743539712000*b^3) - 
      (511820290459*d^2*K0^2*M^5*Sqrt[Pi/770]*u^7)/(29371769856000*b^3) + 
      (102362011*d^8*K0^2*M^5*Sqrt[Pi/770]*u^7)/(6180928000*b^3) - 
      (32090278849*d^10*K0^2*M^5*Sqrt[Pi/770]*u^7)/(890053632000*b^3) - 
      (12792639049*d^12*K0^2*M^5*Sqrt[Pi/770]*u^7)/(3560214528000*b^3) + 
      (6952607*d^14*K0^2*M^5*Sqrt[Pi/770]*u^7)/(37085568000*b^3) - 
      (154328747471*K1^2*M^5*Sqrt[Pi/770]*u^7)/(176230619136000*b^3) - 
      (506801595637*d^2*K1^2*M^5*Sqrt[Pi/770]*u^7)/(18550591488000*b^3) - 
      (14135502696463*d^4*K1^2*M^5*Sqrt[Pi/770]*u^7)/(352461238272000*b^3) - 
      (1599285783*d^10*K1^2*M^5*Sqrt[Pi/770]*u^7)/(30429184000*b^3) + 
      (67008181*d^14*K1^2*M^5*Sqrt[Pi/770]*u^7)/(237347635200*b^3) - 
      (25854956293*d^4*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(6183530496000*b^3) + 
      (4455313253*d^6*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(445026816000*b^3) - 
      (185821469*d^12*K1^2*M^5*Sqrt[(7*Pi)/110]*u^7)/(237347635200*b^3) + 
      (100011273293*d^6*K1^2*M^5*Sqrt[(11*Pi)/70]*u^7)/(10680643584000*b^3) + 
      (5596372279*d^8*K1^2*M^5*Sqrt[(11*Pi)/70]*u^7)/(2670160896000*b^3) - 
      (((709798223*I)/5533557120000)*K0*K1*M^5*u^7)/(b^3*Sqrt[770*Pi]) - 
      (((224683401421*I)/30434564160000)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[770*Pi]) - (((20709249759089*I)/1542017917440000)*d^4*K0*K1*
        M^5*u^7)/(b^3*Sqrt[770*Pi]) + (((18064604865053*I)/578256719040000)*
        d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[770*Pi]) + 
      (((2245484192627*I)/355850288640000)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[770*Pi]) - (((502965163*I)/259598976000)*d^12*K0*K1*M^5*u^7)/
       (b^3*Sqrt[770*Pi]) + (((2366713*I)/17801072640)*d^14*K0*K1*M^5*u^7)/
       (b^3*Sqrt[770*Pi]) + (((2243*I)/684656640)*d^14*K0^2*M^5*
        Sqrt[7/(110*Pi)]*u^8)/b^3 + (((2807035167593*I)/2643459287040000)*d^6*
        K1^2*M^5*Sqrt[7/(110*Pi)]*u^8)/b^3 + 
      (((1113509*I)/356021452800)*d^14*K1^2*M^5*Sqrt[11/(70*Pi)]*u^8)/b^3 - 
      (529690801*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(1298541404160*b^3) - 
      (16853437922129*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (1233614333952000*b^3) - (6743621433683*d^4*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/(308403583488000*b^3) + (115694444953*d^6*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/(2198956032000*b^3) + (20428329437*d^8*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/(1437778944000*b^3) - (3816960503*d^10*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/(136931328000*b^3) - (352756139*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (111256704000*b^3) + (284843987*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (1780107264000*b^3) + (((1283429648989*I)/37008430018560000)*K0^2*M^5*
        u^8)/(b^3*Sqrt[770*Pi]) - (((1811268190001*I)/2643459287040000)*d^2*
        K0^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - 
      (((122455768153379*I)/37008430018560000)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[770*Pi]) + (((15911754377669*I)/3084035834880000)*d^6*K0^2*
        M^5*u^8)/(b^3*Sqrt[770*Pi]) + (((68852091081287*I)/37008430018560000)*
        d^8*K0^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - 
      (((1526778331591*I)/560733788160000)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[770*Pi]) - (((3851192617*I)/10680643584000)*d^12*K0^2*M^5*
        u^8)/(b^3*Sqrt[770*Pi]) - (((12622445506549*I)/155435406077952000)*
        K1^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) - 
      (((726181330475357*I)/388588515194880000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[770*Pi]) - (((2567267889781307*I)/777177030389760000)*d^4*
        K1^2*M^5*u^8)/(b^3*Sqrt[770*Pi]) + 
      (((38484532060661*I)/15860755722240000)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[770*Pi]) - (((6852430645891*I)/1682201364480000)*d^10*K1^2*
        M^5*u^8)/(b^3*Sqrt[770*Pi]) - (((191297633*I)/337283481600)*d^12*K1^2*
        M^5*u^8)/(b^3*Sqrt[770*Pi]) - (47041944737*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       (1233614333952000*b^3) - (35577485113*d^2*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       (24672286679040*b^3) - (3006186673079*d^4*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       (1233614333952000*b^3) + (26053272547*d^6*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       (4672781568000*b^3) + (66066633817*d^8*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       (37382252544000*b^3) - (2083983191*d^12*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       (5340321792000*b^3) + (26223037*d^14*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       (1335080448000*b^3) - (7811130281*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (137068259328000*b^3) - (4061525141*d^2*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (2284470988800*b^3) - (57050313601*d^4*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (19581179904000*b^3) + (202235441*d^6*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (30098432000*b^3) + (84012904889*d^8*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (37382252544000*b^3) - (141209333*d^12*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (281069568000*b^3) + (68109043*d^14*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (2670160896000*b^3) - (233085341*d^10*K0^2*M^5*Sqrt[(7*Pi)/110]*u^9)/
       (534032179200*b^3) - (45407839*d^10*K1^2*M^5*Sqrt[(11*Pi)/70]*u^9)/
       (133508044800*b^3) - (((500490960023*I)/32382376266240000)*K0*K1*M^5*
        u^9)/(b^3*Sqrt[770*Pi]) - (((53018370485959*I)/97147128798720000)*d^2*
        K0*K1*M^5*u^9)/(b^3*Sqrt[770*Pi]) - 
      (((9089805003823*I)/4317650168832000)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[770*Pi]) + (((2134354537753*I)/681734237184000)*d^6*K0*K1*
        M^5*u^9)/(b^3*Sqrt[770*Pi]) + 
      (((195603612393181*I)/97147128798720000)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[770*Pi]) - (((69790798051*I)/32350026240000)*d^10*K0*K1*M^5*
        u^9)/(b^3*Sqrt[770*Pi]) - (((6350321231*I)/18691126272000)*d^12*K0*K1*
        M^5*u^9)/(b^3*Sqrt[770*Pi]) + (((382537*I)/19778969600)*d^14*K0*K1*
        M^5*u^9)/(b^3*Sqrt[770*Pi]) - (597020327*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (34267064832000*b^3) - (58356788159*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (102801194496000*b^3) - (105045093599*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (102801194496000*b^3) + (20325214487*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (9345563136000*b^3) - (32305439*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (160209653760*b^3) + (1678561*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (160209653760*b^3) - (726456509*d^10*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^10)/
       (4005241344000*b^3) + (758577269*d^8*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/
       (9345563136000*b^3) - (((233116324517*I)/97147128798720000)*K0^2*M^5*
        u^10)/(b^3*Sqrt[770*Pi]) - (((137727109001*I)/3238237626624000)*d^2*
        K0^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) - 
      (((3520192800623*I)/17663114327040000)*d^4*K0^2*M^5*u^10)/
       (b^3*Sqrt[770*Pi]) + (((14357884418627*I)/64764752532480000)*d^6*K0^2*
        M^5*u^10)/(b^3*Sqrt[770*Pi]) + (((3606628885247*I)/12143391099840000)*
        d^8*K0^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) - 
      (((97762827313*I)/420550341120000)*d^10*K0^2*M^5*u^10)/
       (b^3*Sqrt[770*Pi]) - (((15458857*I)/348281856000)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[770*Pi]) + (((74801*I)/31413657600)*d^14*K0^2*M^5*u^10)/
       (b^3*Sqrt[770*Pi]) - (((117824362463*I)/48573564399360000)*K1^2*M^5*
        u^10)/(b^3*Sqrt[770*Pi]) - (((557618708071*I)/10794125422080000)*d^2*
        K1^2*M^5*u^10)/(b^3*Sqrt[770*Pi]) - 
      (((1318173864991*I)/5887704775680000)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[770*Pi]) + (((44306805931571*I)/194294257597440000)*d^6*K1^2*
        M^5*u^10)/(b^3*Sqrt[770*Pi]) + 
      (((12382563688619*I)/32382376266240000)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[770*Pi]) - (((8332968089*I)/30039310080000)*d^10*K1^2*M^5*
        u^10)/(b^3*Sqrt[770*Pi]) - (((1956277849*I)/33644027289600)*d^12*K1^2*
        M^5*u^10)/(b^3*Sqrt[770*Pi]) + (((1652239*I)/534032179200)*d^14*K1^2*
        M^5*u^10)/(b^3*Sqrt[770*Pi]) - (118895221*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (77100895872000*b^3) - (5220611387*d^2*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (154201791744000*b^3) - (557785663*d^4*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (7710089587200*b^3) + (48522563*d^6*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (359444736000*b^3) + (174467639*d^8*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (2336390784000*b^3) - (171156233*d^10*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (2002620672000*b^3) - (17159*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (10708457760*b^3) - (358718587*d^2*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (9637611984000*b^3) - (80132431*d^4*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (988473024000*b^3) + (64483637*d^6*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (438073272000*b^3) + (4252271*d^8*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (48674808000*b^3) - (10326907*d^12*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (500655168000*b^3) + (286483*d^14*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (250327584000*b^3) - (622561*d^12*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/
       (250327584000*b^3) + (173063*d^14*K0^2*M^5*Sqrt[(11*Pi)/70]*u^11)/
       (2002620672000*b^3) - (5429*d^10*K1^2*M^5*Sqrt[(77*Pi)/10]*u^11)/
       (4391712000*b^3) - (((173467249*I)/5397062711040000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[770*Pi]) - (((61072574089*I)/3469540314240000)*d^2*K0*K1*M^5*
        u^11)/(b^3*Sqrt[770*Pi]) - (((142629481*I)/3084035834880)*d^4*K0*K1*
        M^5*u^11)/(b^3*Sqrt[770*Pi]) + (((1692168131*I)/119934726912000)*d^6*
        K0*K1*M^5*u^11)/(b^3*Sqrt[770*Pi]) + 
      (((7718008589939*I)/48573564399360000)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[770*Pi]) - (((70361747*I)/821387385000)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[770*Pi]) - (((259830587*I)/10513758528000)*d^12*K0*K1*M^5*
        u^11)/(b^3*Sqrt[770*Pi]) + (((502861*I)/400524134400)*d^14*K0*K1*M^5*
        u^11)/(b^3*Sqrt[770*Pi]) + (((1529096749*I)/1471926193920000)*d^8*
        K1^2*M^5*Sqrt[11/(70*Pi)]*u^12)/b^3 - 
      (1311407*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(10513758528000*b^3) - 
      (135211243*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(21027517056000*b^3) - 
      (87140533*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(5256879264000*b^3) + 
      (2621083*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(111256704000*b^3) - 
      (18604169*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(1001310336000*b^3) - 
      (372341*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(62581896000*b^3) + 
      (21509*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(58900608000*b^3) + 
      (64637*d^8*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^12)/(29953728000*b^3) - 
      (((61634813*I)/1942942575974400)*K0^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) - 
      (((19211794891*I)/48573564399360000)*d^2*K0^2*M^5*u^12)/
       (b^3*Sqrt[770*Pi]) - (((8077091863*I)/3035847774960000)*d^4*K0^2*M^5*
        u^12)/(b^3*Sqrt[770*Pi]) - (((4808361781*I)/3469540314240000)*d^6*
        K0^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) + 
      (((167336569117*I)/16191188133120000)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[770*Pi]) - (((766429373*I)/210275170560000)*d^10*K0^2*M^5*
        u^12)/(b^3*Sqrt[770*Pi]) - (((47812243*I)/21027517056000)*d^12*K0^2*
        M^5*u^12)/(b^3*Sqrt[770*Pi]) + (((5741*I)/100131033600)*d^14*K0^2*M^5*
        u^12)/(b^3*Sqrt[770*Pi]) - (((1167687701*I)/48573564399360000)*K1^2*
        M^5*u^12)/(b^3*Sqrt[770*Pi]) - (((491391097*I)/852167796480000)*d^2*
        K1^2*M^5*u^12)/(b^3*Sqrt[770*Pi]) - 
      (((11286138317*I)/4047797033280000)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[770*Pi]) - (((8877080969*I)/6071695549920000)*d^6*K1^2*M^5*
        u^12)/(b^3*Sqrt[770*Pi]) - (((7318709*I)/1767018240000)*d^10*K1^2*M^5*
        u^12)/(b^3*Sqrt[770*Pi]) - (((10853153*I)/4205503411200)*d^12*K1^2*
        M^5*u^12)/(b^3*Sqrt[770*Pi]) + (((5857*I)/40052413440)*d^14*K1^2*M^5*
        u^12)/(b^3*Sqrt[770*Pi]) + (K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (353403648*b^3) - (10123*d^2*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (42055034112*b^3) - (140993*d^4*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (210275170560*b^3) + (265163*d^6*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (350458617600*b^3) + (10841*d^8*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (8986118400*b^3) - (38821*d^10*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (50065516800*b^3) - (1061*d^12*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (3337701120*b^3) + (43*d^14*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (1112567040*b^3) - (2957761*d^2*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       (10513758528000*b^3) - (8515939*d^4*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       (10513758528000*b^3) + (5298301*d^8*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       (3504586176000*b^3) - (417103*d^10*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       (500655168000*b^3) - (219077*d^12*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       (500655168000*b^3) + (13201*d^14*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       (500655168000*b^3) + (3487*K1^2*M^5*Sqrt[(11*Pi)/70]*u^13)/
       (10513758528000*b^3) + (541*d^6*K1^2*M^5*Sqrt[(11*Pi)/70]*u^13)/
       (7255872000*b^3) + (((5236883*I)/346954031424000)*K0*K1*M^5*u^13)/
       (b^3*Sqrt[770*Pi]) - (((4611839593*I)/12143391099840000)*d^2*K0*K1*M^5*
        u^13)/(b^3*Sqrt[770*Pi]) - (((67299607*I)/449755225920000)*d^4*K0*K1*
        M^5*u^13)/(b^3*Sqrt[770*Pi]) - (((333271643*I)/1349265677760000)*d^6*
        K0*K1*M^5*u^13)/(b^3*Sqrt[770*Pi]) + 
      (((27818994143*I)/12143391099840000)*d^8*K0*K1*M^5*u^13)/
       (b^3*Sqrt[770*Pi]) - (((872087*I)/713603520000)*d^10*K0*K1*M^5*u^13)/
       (b^3*Sqrt[770*Pi]) - (((1819667*I)/3504586176000)*d^12*K0*K1*M^5*u^13)/
       (b^3*Sqrt[770*Pi]) + (((106021*I)/500655168000)*d^14*K0*K1*M^5*u^13)/
       (b^3*Sqrt[770*Pi]) - (((151*I)/14018344704000)*K0^2*M^5*
        Sqrt[11/(70*Pi)]*u^14)/b^3 - (((29231*I)/3504586176000)*d^12*K0^2*M^5*
        Sqrt[11/(70*Pi)]*u^14)/b^3 - (((9587237*I)/663868752768000)*d^14*K0^2*
        M^5*Sqrt[11/(70*Pi)]*u^14)/b^3 - (((151*I)/14018344704000)*K1^2*M^5*
        Sqrt[11/(70*Pi)]*u^14)/b^3 + (((2904373669*I)/36903292433280000)*d^10*
        K1^2*M^5*Sqrt[11/(70*Pi)]*u^14)/b^3 - 
      ((I/117465600)*d^12*K1^2*M^5*Sqrt[11/(70*Pi)]*u^14)/b^3 + 
      (151*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(97349616000*b^3) - 
      (36679*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(438073272000*b^3) - 
      (28739*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(97349616000*b^3) + 
      (2797*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(21903663600*b^3) - 
      (7261*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(62581896000*b^3) - 
      (3539*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(13907088000*b^3) - 
      (863*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(31290948000*b^3) + 
      (607*d^8*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/(10307606400*b^3) + 
      (((1723363*I)/4415778581760000)*K0^2*M^5*u^14)/(b^3*Sqrt[770*Pi]) + 
      (((6287*I)/375735360000)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[770*Pi]) - 
      (((1279248427*I)/12143391099840000)*d^4*K0^2*M^5*u^14)/
       (b^3*Sqrt[770*Pi]) + (((927745439*I)/12143391099840000)*d^6*K0^2*M^5*
        u^14)/(b^3*Sqrt[770*Pi]) - (((939931679*I)/12143391099840000)*d^8*
        K0^2*M^5*u^14)/(b^3*Sqrt[770*Pi]) + 
      (((34915291*I)/157706377920000)*d^10*K0^2*M^5*u^14)/
       (b^3*Sqrt[770*Pi]) + (((15740981*I)/132773750553600)*d^14*K0^2*M^5*
        u^14)/(b^3*Sqrt[770*Pi]) + (((1723363*I)/4415778581760000)*K1^2*M^5*
        u^14)/(b^3*Sqrt[770*Pi]) + (((209790367*I)/12143391099840000)*d^2*
        K1^2*M^5*u^14)/(b^3*Sqrt[770*Pi]) - 
      (((256350643*I)/2428678219968000)*d^4*K1^2*M^5*u^14)/
       (b^3*Sqrt[770*Pi]) + (((71712271*I)/809559406656000)*d^6*K1^2*M^5*
        u^14)/(b^3*Sqrt[770*Pi]) - (((1175169143*I)/12143391099840000)*d^8*
        K1^2*M^5*u^14)/(b^3*Sqrt[770*Pi]) - 
      (((23610943781*I)/36903292433280000)*d^10*K1^2*M^5*u^14)/
       (b^3*Sqrt[770*Pi]) - (((223*I)/6180928000)*d^14*K1^2*M^5*u^14)/
       (b^3*Sqrt[770*Pi]) + (((151*I)/125163792000)*d^14*K0*K1*M^5*
        Sqrt[7/(110*Pi)]*u^15)/b^3 - (((1661*I)/10513758528000)*d^2*K0*K1*M^5*
        Sqrt[11/(70*Pi)]*u^15)/b^3 - (((151*I)/1314219816000)*d^4*K0*K1*M^5*
        Sqrt[11/(70*Pi)]*u^15)/b^3 + (((151*I)/250327584000)*d^6*K0*K1*M^5*
        Sqrt[11/(70*Pi)]*u^15)/b^3 - (((151*I)/657109908000)*d^8*K0*K1*M^5*
        Sqrt[11/(70*Pi)]*u^15)/b^3 - (((151*I)/1501965504000)*d^10*K0*K1*M^5*
        Sqrt[11/(70*Pi)]*u^15)/b^3 - (((151*I)/438073272000)*d^12*K0*K1*M^5*
        Sqrt[11/(70*Pi)]*u^15)/b^3 + (151*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       (1752293088000*b^3) + (4379*d^2*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       (1752293088000*b^3) + (151*d^4*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       (9271392000*b^3) - (151*d^6*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       (250327584000*b^3) + (151*d^10*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       (250327584000*b^3) + (151*d^12*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       (10013103360*b^3) + (151*d^14*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       (50065516800*b^3) + (151*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       (1752293088000*b^3) + (4379*d^2*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       (1752293088000*b^3) + (151*d^4*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       (9271392000*b^3) - (151*d^6*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       (250327584000*b^3) + (151*d^10*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       (250327584000*b^3) + (151*d^12*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       (10013103360*b^3) + (151*d^14*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       (50065516800*b^3) - (151*d^8*K0^2*M^5*Sqrt[(11*Pi)/70]*u^15)/
       (44930592000*b^3) - (151*d^8*K1^2*M^5*Sqrt[(11*Pi)/70]*u^15)/
       (44930592000*b^3) + (((164137*I)/58102349760000)*d^2*K0*K1*M^5*u^15)/
       (b^3*Sqrt[770*Pi]) + (((58739*I)/68996540340000)*d^4*K0*K1*M^5*u^15)/
       (b^3*Sqrt[770*Pi]) + (((9786461*I)/551972322720000)*d^6*K0*K1*M^5*
        u^15)/(b^3*Sqrt[770*Pi]) - (((29747*I)/821387385000)*d^8*K0*K1*M^5*
        u^15)/(b^3*Sqrt[770*Pi]) + (((1601657*I)/157706377920000)*d^10*K0*K1*
        M^5*u^15)/(b^3*Sqrt[770*Pi]))/Pi, 
    ((-18851*K1*M^5*Sqrt[(7*Pi)/110]*u)/(494474240*b^3*E^u) - 
      (13482217*d^2*K1*M^5*Sqrt[(7*Pi)/110]*u)/(5933690880*b^3*E^u) - 
      (689617*d^4*K1*M^5*Sqrt[(7*Pi)/110]*u)/(91287552*b^3*E^u) + 
      (22530033*d^6*K1*M^5*Sqrt[(7*Pi)/110]*u)/(1977896960*b^3*E^u) - 
      (48071131*d^10*K1*M^5*Sqrt[(7*Pi)/110]*u)/(5933690880*b^3*E^u) + 
      (109195*d^8*K1*M^5*Sqrt[(35*Pi)/22]*u)/(69808128*b^3*E^u) - 
      (578681*d^12*K1*M^5*Sqrt[(77*Pi)/10]*u)/(5933690880*b^3*E^u) + 
      (43087*d^16*K1*M^5*Sqrt[(77*Pi)/10]*u)/(5933690880*b^3*E^u) - 
      (5461*d^14*K1*M^5*Sqrt[(385*Pi)/2]*u)/(1186738176*b^3*E^u) + 
      (66733*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(988948480*b^3*E^u) + 
      (119058307*d^4*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(11867381760*b^3*E^u) - 
      (120200209*d^8*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(11867381760*b^3*E^u) + 
      (159226559*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(11867381760*b^3*E^u) + 
      (7034441*d^12*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(11867381760*b^3*E^u) - 
      (4608653*d^14*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(11867381760*b^3*E^u) - 
      (18851*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(494474240*b^3*E^u) - 
      (13482217*d^2*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(5933690880*b^3*E^u) - 
      (689617*d^4*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(91287552*b^3*E^u) + 
      (22530033*d^6*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(1977896960*b^3*E^u) - 
      (48071131*d^10*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(5933690880*b^3*E^u) + 
      (86783*d^2*K0*M^5*Sqrt[(35*Pi)/22]*u^2)/(124919808*b^3*E^u) + 
      (109195*d^8*K1*M^5*Sqrt[(35*Pi)/22]*u^2)/(69808128*b^3*E^u) - 
      (6155447*d^6*K0*M^5*Sqrt[(77*Pi)/10]*u^2)/(3955793920*b^3*E^u) + 
      (10847*d^16*K0*M^5*Sqrt[(77*Pi)/10]*u^2)/(2373476352*b^3*E^u) - 
      (578681*d^12*K1*M^5*Sqrt[(77*Pi)/10]*u^2)/(5933690880*b^3*E^u) + 
      (43087*d^16*K1*M^5*Sqrt[(77*Pi)/10]*u^2)/(5933690880*b^3*E^u) - 
      (5461*d^14*K1*M^5*Sqrt[(385*Pi)/2]*u^2)/(1186738176*b^3*E^u) + 
      (689566804397*K0*M^5*Sqrt[Pi/770]*u^3)/(1050606450882560*b^3*E^u) + 
      (74717106561709*d^2*K0*M^5*Sqrt[Pi/770]*u^3)/(2521455482118144*b^3*
        E^u) + (218518224641113*d^4*K0*M^5*Sqrt[Pi/770]*u^3)/
       (2909371710136320*b^3*E^u) - (6001119367339*d^8*K0*M^5*Sqrt[Pi/770]*
        u^3)/(86548815175680*b^3*E^u) + (57115134493*d^10*K0*M^5*Sqrt[Pi/770]*
        u^3)/(565678530560*b^3*E^u) + (50870447*d^12*K0*M^5*Sqrt[Pi/770]*u^3)/
       (11867381760*b^3*E^u) + (3861761231*K1*M^5*Sqrt[Pi/770]*u^3)/
       (1958117990400*b^3*E^u) + (157716960593*d^2*K1*M^5*Sqrt[Pi/770]*u^3)/
       (1958117990400*b^3*E^u) + (1439611570997*d^4*K1*M^5*Sqrt[Pi/770]*u^3)/
       (7832471961600*b^3*E^u) - (77565811857*d^6*K1*M^5*Sqrt[Pi/770]*u^3)/
       (217568665600*b^3*E^u) - (2602690877*d^8*K1*M^5*Sqrt[Pi/770]*u^3)/
       (15823175680*b^3*E^u) + (4829067367*d^10*K1*M^5*Sqrt[Pi/770]*u^3)/
       (19778969600*b^3*E^u) + (11188785917*d^12*K1*M^5*Sqrt[Pi/770]*u^3)/
       (712042905600*b^3*E^u) - (1027998487*d^14*K1*M^5*Sqrt[Pi/770]*u^3)/
       (178010726400*b^3*E^u) + (419942153*d^16*K1*M^5*Sqrt[Pi/770]*u^3)/
       (712042905600*b^3*E^u) - (32641140318817*d^6*K0*M^5*Sqrt[(7*Pi)/110]*
        u^3)/(1644427488337920*b^3*E^u) - 
      (4608653*d^14*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/(11867381760*b^3*E^u) + 
      (12743223671*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(528620653117440*b^3) - 
      (25509338483*d^2*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(22983506657280*b^3) - 
      (12219587377*d^4*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(1149175332864*b^3) + 
      (4943722359349*d^8*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (264310326558720*b^3) + (41976918817*d^14*K0^2*M^5*Sqrt[(7*Pi)/110]*
        u^3)/(132155163279360*b^3) - (5048807561*d^16*K0^2*M^5*
        Sqrt[(7*Pi)/110]*u^3)/(528620653117440*b^3) + 
      (24493*d^18*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(618269769728*b^3) - 
      (559967669*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(8810344218624*b^3) - 
      (331188266921*d^2*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (264310326558720*b^3) + (1296868687*d^4*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (344154071040*b^3) + (283633084799*d^6*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (66077581639680*b^3) - (858357478679*d^8*K1^2*M^5*Sqrt[(7*Pi)/110]*
        u^3)/(66077581639680*b^3) + (115622602837*d^10*K1^2*M^5*
        Sqrt[(7*Pi)/110]*u^3)/(26431032655872*b^3) + 
      (35542653637*d^12*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/(16519395409920*b^3) + 
      (10847*d^16*K0*M^5*Sqrt[(77*Pi)/10]*u^3)/(2373476352*b^3*E^u) + 
      (90949806979*d^6*K0^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(132155163279360*b^3) - 
      (285510714397*d^10*K0^2*M^5*Sqrt[(77*Pi)/10]*u^3)/
       (264310326558720*b^3) - (35815876441*d^12*K0^2*M^5*Sqrt[(77*Pi)/10]*
        u^3)/(132155163279360*b^3) - (118880051*d^14*K1^2*M^5*
        Sqrt[(77*Pi)/10]*u^3)/(5082890895360*b^3) - 
      (31645589*d^16*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(14683907031040*b^3) + 
      (22404557*d^18*K1^2*M^5*Sqrt[(77*Pi)/10]*u^3)/(264310326558720*b^3) + 
      (456234926952377*K0*M^5*Sqrt[Pi/770]*u^4)/(378218322317721600*b^3*
        E^u) + (6806952862606159*d^4*K0*M^5*Sqrt[Pi/770]*u^4)/
       (58187434202726400*b^3*E^u) - (1623767065147597*d^6*K0*M^5*
        Sqrt[Pi/770]*u^4)/(7308566614835200*b^3*E^u) - 
      (12374422464961*d^8*K0*M^5*Sqrt[Pi/770]*u^4)/(115398420234240*b^3*
        E^u) + (31362988723751*d^10*K0*M^5*Sqrt[Pi/770]*u^4)/
       (203644271001600*b^3*E^u) - (1509238201*d^14*K0*M^5*Sqrt[Pi/770]*u^4)/
       (474695270400*b^3*E^u) + (196632559*d^16*K0*M^5*Sqrt[Pi/770]*u^4)/
       (712042905600*b^3*E^u) + (20402906595165509*K1*M^5*Sqrt[Pi/770]*u^4)/
       (7942584768672153600*b^3*E^u) + (635538722375413*d^2*K1*M^5*
        Sqrt[Pi/770]*u^4)/(6333799656038400*b^3*E^u) + 
      (3387350590549908889*d^4*K1*M^5*Sqrt[Pi/770]*u^4)/
       (15885169537344307200*b^3*E^u) - (10719424254651031*d^6*K1*M^5*
        Sqrt[Pi/770]*u^4)/(24666412325068800*b^3*E^u) - 
      (115910806706129*d^8*K1*M^5*Sqrt[Pi/770]*u^4)/(660918224977920*b^3*
        E^u) + (7879329234241*d^10*K1*M^5*Sqrt[Pi/770]*u^4)/
       (28135063756800*b^3*E^u) + (92237352059*d^12*K1*M^5*Sqrt[Pi/770]*u^4)/
       (4984300339200*b^3*E^u) - (305880299*d^14*K1*M^5*Sqrt[Pi/770]*u^4)/
       (59336908800*b^3*E^u) + (285108643*d^16*K1*M^5*Sqrt[Pi/770]*u^4)/
       (712042905600*b^3*E^u) - (173272868759*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       (121521989222400*b^3) - (2941548461421587*d^2*K0*K1*M^5*Sqrt[Pi/770]*
        u^4)/(31717239187046400*b^3) - (8322229863744659*d^4*K0*K1*M^5*
        Sqrt[Pi/770]*u^4)/(23787929390284800*b^3) + 
      (546056212563427*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       (1251996283699200*b^3) + (23127935925643541*d^8*K0*K1*M^5*Sqrt[Pi/770]*
        u^4)/(47575858780569600*b^3) - (6366846823175633*d^10*K0*K1*M^5*
        Sqrt[Pi/770]*u^4)/(15858619593523200*b^3) - 
      (2017144157950067*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       (23787929390284800*b^3) + (201929674169809*d^14*K0*K1*M^5*Sqrt[Pi/770]*
        u^4)/(23787929390284800*b^3) + (10770682551787487*d^2*K0*M^5*
        Sqrt[(7*Pi)/110]*u^4)/(1512873289270886400*b^3*E^u) - 
      (1306364628211*d^16*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/
       (19030343512227840*b^3) + (221701027*d^12*K0*M^5*Sqrt[(11*Pi)/70]*u^4)/
       (237347635200*b^3*E^u) + (95888957*d^18*K0*K1*M^5*Sqrt[(35*Pi)/22]*
        u^4)/(422896522493952*b^3) + (36688896800659093*K0*M^5*Sqrt[Pi/770]*
        u^5)/(31770339074688614400*b^3*E^u) + 
      (744673818929603*d^2*K0*M^5*Sqrt[Pi/770]*u^5)/(16457052097740800*b^3*
        E^u) + (2048314259402320621*d^4*K0*M^5*Sqrt[Pi/770]*u^5)/
       (21180226049792409600*b^3*E^u) - (16450957506779*d^8*K0*M^5*
        Sqrt[Pi/770]*u^5)/(203359453839360*b^3*E^u) + 
      (1082543691075617*d^10*K0*M^5*Sqrt[Pi/770]*u^5)/(8553059382067200*b^3*
        E^u) + (59122323551*d^12*K0*M^5*Sqrt[Pi/770]*u^5)/
       (6645733785600*b^3*E^u) - (6439640821*d^14*K0*M^5*Sqrt[Pi/770]*u^5)/
       (2848171622400*b^3*E^u) + (448467161*d^16*K0*M^5*Sqrt[Pi/770]*u^5)/
       (2848171622400*b^3*E^u) - (6877780877659*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       (10572413062348800*b^3) - (299925912349339*d^2*K0^2*M^5*Sqrt[Pi/770]*
        u^5)/(7929309796761600*b^3) - (203797803294817*d^4*K0^2*M^5*
        Sqrt[Pi/770]*u^5)/(1486745586892800*b^3) + 
      (313805391550223*d^6*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       (1829840722329600*b^3) + (711454158282781*d^8*K0^2*M^5*Sqrt[Pi/770]*
        u^5)/(3659681444659200*b^3) - (74057841238981*d^10*K0^2*M^5*
        Sqrt[Pi/770]*u^5)/(466429988044800*b^3) - 
      (415144831991363*d^12*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       (11893964695142400*b^3) + (83155804670777*d^14*K0^2*M^5*Sqrt[Pi/770]*
        u^5)/(23787929390284800*b^3) + (610973977402549661*K1*M^5*
        Sqrt[Pi/770]*u^5)/(381244068896263372800*b^3*E^u) + 
      (1223894527782608309*d^2*K1*M^5*Sqrt[Pi/770]*u^5)/
       (20065477310329651200*b^3*E^u) + (48891466827223765673*d^4*K1*M^5*
        Sqrt[Pi/770]*u^5)/(381244068896263372800*b^3*E^u) - 
      (205522841906695919*d^6*K1*M^5*Sqrt[Pi/770]*u^5)/
       (789325194402201600*b^3*E^u) - (320167549059077*d^8*K1*M^5*
        Sqrt[Pi/770]*u^5)/(2937414333235200*b^3*E^u) + 
      (1734059260203733*d^10*K1*M^5*Sqrt[Pi/770]*u^5)/(10263671258480640*b^3*
        E^u) + (4451685057433*d^12*K1*M^5*Sqrt[Pi/770]*u^5)/
       (358869624422400*b^3*E^u) - (155095929227*d^14*K1*M^5*Sqrt[Pi/770]*
        u^5)/(51267089203200*b^3*E^u) - (15721969054575719*K1^2*M^5*
        Sqrt[Pi/770]*u^5)/(4830779506950144000*b^3) - 
      (13227226804358067751*d^2*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       (87920187026492620800*b^3) - (2829231164446857293*d^4*K1^2*M^5*
        Sqrt[Pi/770]*u^5)/(6464719634300928000*b^3) + 
      (70842279331764527677*d^6*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       (109900233783115776000*b^3) + (17476289095382114747*d^8*K1^2*M^5*
        Sqrt[Pi/770]*u^5)/(31400066795175936000*b^3) - 
      (29913834578270297*d^12*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       (285455152683417600*b^3) + (593886677879813*d^14*K1^2*M^5*Sqrt[Pi/770]*
        u^5)/(57091030536683520*b^3) - (2335307978225753*d^16*K1^2*M^5*
        Sqrt[Pi/770]*u^5)/(5709103053668352000*b^3) + 
      (1298482569463*d^18*K1^2*M^5*Sqrt[Pi/770]*u^5)/(380606870244556800*
        b^3) - (1225195340114831*d^6*K0*M^5*Sqrt[(7*Pi)/110]*u^5)/
       (43851399689011200*b^3*E^u) - (6809251117*d^16*K0^2*M^5*
        Sqrt[(7*Pi)/110]*u^5)/(292774515572736*b^3) + 
      (2172173*d^18*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/(6955534909440*b^3) - 
      (133654023303687923*d^10*K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/
       (2854551526834176000*b^3) + (5662441*d^16*K1*M^5*Sqrt[(77*Pi)/10]*u^5)/
       (2136128716800*b^3*E^u) + (6599294834304349*K0*M^5*Sqrt[Pi/770]*u^6)/
       (11213060849890099200*b^3*E^u) + (1005679916433632317*d^2*K0*M^5*
        Sqrt[Pi/770]*u^6)/(44852243399560396800*b^3*E^u) + 
      (3271651141597888051*d^4*K0*M^5*Sqrt[Pi/770]*u^6)/
       (69317103435684249600*b^3*E^u) - (30216607220288849*d^6*K0*M^5*
        Sqrt[Pi/770]*u^6)/(315730077760880640*b^3*E^u) - 
      (23281132929006413*d^8*K0*M^5*Sqrt[Pi/770]*u^6)/(581608037980569600*b^3*
        E^u) + (6340804321789787*d^10*K0*M^5*Sqrt[Pi/770]*u^6)/
       (102636712584806400*b^3*E^u) + (488928241471*d^12*K0*M^5*Sqrt[Pi/770]*
        u^6)/(102534178406400*b^3*E^u) - (1722031561*d^14*K0*M^5*Sqrt[Pi/770]*
        u^6)/(1577448898560*b^3*E^u) + (2324494477*d^16*K0*M^5*Sqrt[Pi/770]*
        u^6)/(34178059468800*b^3*E^u) + (48481631075715289*K1*M^5*
        Sqrt[Pi/770]*u^6)/(63540678149377228800*b^3*E^u) + 
      (48030422208880543*d^2*K1*M^5*Sqrt[Pi/770]*u^6)/
       (1661194199983718400*b^3*E^u) + (2954701135354172333*d^4*K1*M^5*
        Sqrt[Pi/770]*u^6)/(50832542519501783040*b^3*E^u) - 
      (148963676007624103*d^6*K1*M^5*Sqrt[Pi/770]*u^6)/
       (1227839191292313600*b^3*E^u) - (27733698686592403*d^8*K1*M^5*
        Sqrt[Pi/770]*u^6)/(581608037980569600*b^3*E^u) + 
      (7851449216997403*d^10*K1*M^5*Sqrt[Pi/770]*u^6)/(102636712584806400*b^3*
        E^u) + (4290668881139*d^12*K1*M^5*Sqrt[Pi/770]*u^6)/
       (717739248844800*b^3*E^u) + (2843141867*d^16*K1*M^5*Sqrt[Pi/770]*u^6)/
       (34178059468800*b^3*E^u) - (1432426649643272603*d^2*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/(10990023378311577600*b^3) - 
      (223348954763676349*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       (597283879256064000*b^3) + (30254956153235969291*d^6*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/(54950116891557888000*b^3) + 
      (7558243668821539861*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       (15700033397587968000*b^3) - (314919595650931147*d^10*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/(713637881708544000*b^3) - 
      (6589120518825287*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       (71363788170854400*b^3) + (1304036876199929*d^14*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/(142727576341708800*b^3) - 
      (985403622699169*d^16*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       (2854551526834176000*b^3) + (180933713*d^18*K0*K1*M^5*Sqrt[Pi/770]*
        u^6)/(73646840217600*b^3) - (19843674451*d^14*K1*M^5*Sqrt[(7*Pi)/110]*
        u^6)/(102534178406400*b^3*E^u) - (765236113761809*K0*K1*M^5*
        Sqrt[(7*Pi)/110]*u^6)/(1847062752657408000*b^3) + 
      (57266783527844687*K0*M^5*Sqrt[Pi/770]*u^7)/(254162712597508915200*b^3*
        E^u) + (478553159540268101*d^2*K0*M^5*Sqrt[Pi/770]*u^7)/
       (56480602799446425600*b^3*E^u) + (115486417988035117*d^4*K0*M^5*
        Sqrt[Pi/770]*u^7)/(6777672335933571072*b^3*E^u) - 
      (3748425341805877*d^6*K0*M^5*Sqrt[Pi/770]*u^7)/(105746915996467200*b^3*
        E^u) - (364822140178669*d^8*K0*M^5*Sqrt[Pi/770]*u^7)/
       (25849246132469760*b^3*E^u) + (4585543599406921*d^10*K0*M^5*
        Sqrt[Pi/770]*u^7)/(205273425169612800*b^3*E^u) + 
      (2676230362829*d^12*K0*M^5*Sqrt[Pi/770]*u^7)/(1435478497689600*b^3*
        E^u) - (82735938247*d^14*K0*M^5*Sqrt[Pi/770]*u^7)/
       (205068356812800*b^3*E^u) - (819120087911707*K0^2*M^5*Sqrt[Pi/770]*
        u^7)/(1427275763417088000*b^3) - (541620097690389031*d^2*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/(21980046756623155200*b^3) - 
      (7568830856239680289*d^4*K0^2*M^5*Sqrt[Pi/770]*u^7)/
       (109900233783115776000*b^3) + (5631544309588176209*d^6*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/(54950116891557888000*b^3) + 
      (1396255003391351629*d^8*K0^2*M^5*Sqrt[Pi/770]*u^7)/
       (15700033397587968000*b^3) - (2531824986934541*d^10*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/(31027733987328000*b^3) + 
      (244746358214273*d^14*K0^2*M^5*Sqrt[Pi/770]*u^7)/
       (142727576341708800*b^3) + (273805873345079191*K1*M^5*Sqrt[Pi/770]*
        u^7)/(1016650850390035660800*b^3*E^u) + 
      (141236608850768833349*d^2*K1*M^5*Sqrt[Pi/770]*u^7)/
       (14233111905460499251200*b^3*E^u) + (851589232671178273807*d^4*K1*M^5*
        Sqrt[Pi/770]*u^7)/(42699335716381497753600*b^3*E^u) - 
      (77074531319743656467*d^6*K1*M^5*Sqrt[Pi/770]*u^7)/
       (1856492857233978163200*b^3*E^u) - (46051195209398647*d^8*K1*M^5*
        Sqrt[Pi/770]*u^7)/(2791718582306734080*b^3*E^u) + 
      (2382204747952759*d^10*K1*M^5*Sqrt[Pi/770]*u^7)/(91232633408716800*b^3*
        E^u) + (12710840107057*d^12*K1*M^5*Sqrt[Pi/770]*u^7)/
       (5741913990758400*b^3*E^u) - (23023921717*d^14*K1*M^5*Sqrt[Pi/770]*
        u^7)/(48251378073600*b^3*E^u) + (842142671*d^16*K1*M^5*Sqrt[Pi/770]*
        u^7)/(30380497305600*b^3*E^u) - (6187107360363431*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/(6868764611444736000*b^3) - 
      (4315598940282254903*d^2*K1^2*M^5*Sqrt[Pi/770]*u^7)/
       (109900233783115776000*b^3) - (3845443649042642797*d^4*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/(36633411261038592000*b^3) + 
      (8935648905395248489*d^6*K1^2*M^5*Sqrt[Pi/770]*u^7)/
       (54950116891557888000*b^3) + (185535653261217379*d^8*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/(1427275763417088000*b^3) - 
      (17670725463483889*d^10*K1^2*M^5*Sqrt[Pi/770]*u^7)/
       (142727576341708800*b^3) - (1286574361018673*d^12*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/(49216405635072000*b^3) - 
      (1920975521863*d^16*K1^2*M^5*Sqrt[Pi/770]*u^7)/(20685155991552000*
        b^3) + (197242071643*d^18*K1^2*M^5*Sqrt[Pi/770]*u^7)/
       (475758587805696000*b^3) + (256166411*d^18*K0^2*M^5*Sqrt[(5*Pi)/154]*
        u^7)/(3806068702445568*b^3) + (229982321*d^16*K0*M^5*Sqrt[(7*Pi)/110]*
        u^7)/(68356118937600*b^3*E^u) - (2023789027387*d^16*K0^2*M^5*
        Sqrt[(11*Pi)/70]*u^7)/(356818940854272000*b^3) + 
      (167013121805291*d^14*K1^2*M^5*Sqrt[(11*Pi)/70]*u^7)/
       (713637881708544000*b^3) - (64455423523651*d^12*K0^2*M^5*
        Sqrt[(77*Pi)/10]*u^7)/(285455152683417600*b^3) + 
      (33172479098696519*K0*M^5*Sqrt[Pi/770]*u^8)/(508325425195017830400*b^3*
        E^u) + (3412563427625401207*d^2*K0*M^5*Sqrt[Pi/770]*u^8)/
       (1423311190546049925120*b^3*E^u) + (102078991929003152461*d^4*K0*M^5*
        Sqrt[Pi/770]*u^8)/(21349667858190748876800*b^3*E^u) - 
      (9259903654843177733*d^6*K0*M^5*Sqrt[Pi/770]*u^8)/
       (928246428616989081600*b^3*E^u) - (27632453004606209*d^8*K0*M^5*
        Sqrt[Pi/770]*u^8)/(6979296455766835200*b^3*E^u) + 
      (196892246312381*d^10*K0*M^5*Sqrt[Pi/770]*u^8)/(31580526949171200*b^3*
        E^u) + (326668719127*d^12*K0*M^5*Sqrt[Pi/770]*u^8)/
       (574191399075840*b^3*E^u) - (49033681891*d^14*K0*M^5*Sqrt[Pi/770]*u^8)/
       (410136713625600*b^3*E^u) + (36919361*d^16*K0*M^5*Sqrt[Pi/770]*u^8)/
       (5468489515008*b^3*E^u) + (630093464664527909*K1*M^5*Sqrt[Pi/770]*u^8)/
       (8006125446821530828800*b^3*E^u) + (1777681295293894423031*d^2*K1*M^5*
        Sqrt[Pi/770]*u^8)/(640490035745722466304000*b^3*E^u) + 
      (482696836197266259853*d^4*K1*M^5*Sqrt[Pi/770]*u^8)/
       (91498576535103209472000*b^3*E^u) - (1288928814431943057*d^6*K1*M^5*
        Sqrt[Pi/770]*u^8)/(114598324520615936000*b^3*E^u) - 
      (927192418023323579*d^8*K1*M^5*Sqrt[Pi/770]*u^8)/
       (209378893673005056000*b^3*E^u) + (2622158470826119*d^10*K1*M^5*
        Sqrt[Pi/770]*u^8)/(373224409399296000*b^3*E^u) + 
      (18646826502583*d^12*K1*M^5*Sqrt[Pi/770]*u^8)/(28709569953792000*b^3*
        E^u) - (187193567677*d^14*K1*M^5*Sqrt[Pi/770]*u^8)/
       (1367122378752000*b^3*E^u) + (31738522021*d^16*K1*M^5*Sqrt[Pi/770]*
        u^8)/(4101367136256000*b^3*E^u) - (1776935348252567*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/(3434382305722368000*b^3) - 
      (1194246171129902249*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (54950116891557888000*b^3) - (7599994631774617*d^4*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/(132091627143168000*b^3) + 
      (10472982159362399*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (117414779682816000*b^3) + (41089286434202527*d^8*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/(572397050953728000*b^3) - 
      (2293988526389051*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       (156108286623744000*b^3) + (258633195163379*d^14*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/(178409470427136000*b^3) - 
      (100197460973*d^16*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(1939233374208000*b^3) + 
      (12079669123*d^18*K0*K1*M^5*Sqrt[Pi/770]*u^8)/(79293097967616000*b^3) - 
      (1153678566333583*d^10*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^8)/
       (118939646951424000*b^3) + (2030706703739950813*K0*M^5*Sqrt[Pi/770]*
        u^9)/(128098007149144493260800*b^3*E^u) + 
      (5243689577849126221*d^2*K0*M^5*Sqrt[Pi/770]*u^9)/
       (9418971113907683328000*b^3*E^u) + (23333006360238974101*d^4*K0*M^5*
        Sqrt[Pi/770]*u^9)/(22874644133775802368000*b^3*E^u) - 
      (15347006559886474427*d^6*K0*M^5*Sqrt[Pi/770]*u^9)/
       (6961848214627418112000*b^3*E^u) - (91330924337207011*d^8*K0*M^5*
        Sqrt[Pi/770]*u^9)/(104689446836502528000*b^3*E^u) + 
      (1409529996275003*d^10*K0*M^5*Sqrt[Pi/770]*u^9)/
       (1026367125848064000*b^3*E^u) + (110470810049*d^12*K0*M^5*Sqrt[Pi/770]*
        u^9)/(797488054272000*b^3*E^u) - (29991290387*d^14*K0*M^5*
        Sqrt[Pi/770]*u^9)/(1025341784064000*b^3*E^u) - 
      (1126859494621603*K0^2*M^5*Sqrt[Pi/770]*u^9)/(18316705630519296000*
        b^3) - (45813170205834907*d^2*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       (18316705630519296000*b^3) - (10132698415750919*d^4*K0^2*M^5*
        Sqrt[Pi/770]*u^9)/(1526392135876608000*b^3) + 
      (9394060355587421*d^6*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       (915835281525964800*b^3) + (800624123809537*d^8*K0^2*M^5*Sqrt[Pi/770]*
        u^9)/(96403713844838400*b^3) - (2165876736212197*d^12*K0^2*M^5*
        Sqrt[Pi/770]*u^9)/(1248866292989952000*b^3) + 
      (30787301848091*d^14*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       (178409470427136000*b^3) + (293197674584523001*K1*M^5*Sqrt[Pi/770]*
        u^9)/(16636104824564219904000*b^3*E^u) + 
      (49158009916851265609*d^2*K1*M^5*Sqrt[Pi/770]*u^9)/
       (80061254468215308288000*b^3*E^u) + (27848705085207649*d^4*K1*M^5*
        Sqrt[Pi/770]*u^9)/(25019142021317283840*b^3*E^u) - 
      (1871579173656606839*d^6*K1*M^5*Sqrt[Pi/770]*u^9)/
       (773538690514157568000*b^3*E^u) - (952931696223697*d^8*K1*M^5*
        Sqrt[Pi/770]*u^9)/(1001812888387584000*b^3*E^u) + 
      (55121864024771*d^10*K1*M^5*Sqrt[Pi/770]*u^9)/(36655968780288000*b^3*
        E^u) + (366244566307*d^12*K1*M^5*Sqrt[Pi/770]*u^9)/
       (2392464162816000*b^3*E^u) - (33540965629*d^14*K1*M^5*Sqrt[Pi/770]*
        u^9)/(1025341784064000*b^3*E^u) - (288632231397491*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/(3663341126103859200*b^3) - 
      (9316382830422071*d^2*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (2892111415345152000*b^3) - (112197167146795693*d^4*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/(13737529222889472000*b^3) + 
      (3933225250022899*d^6*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (305278427175321600*b^3) + (281656686487872613*d^8*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/(27475058445778944000*b^3) - 
      (24235102510844369*d^10*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (2497732585979904000*b^3) - (2719051473944803*d^12*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/(1248866292989952000*b^3) + 
      (7846931783531*d^14*K1^2*M^5*Sqrt[Pi/770]*u^9)/(35681894085427200*
        b^3) - (5696723488553*d^16*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       (713637881708544000*b^3) + (962896559*d^16*K0*M^5*Sqrt[(7*Pi)/110]*
        u^9)/(4101367136256000*b^3*E^u) - (397260951680837*d^10*K0^2*M^5*
        Sqrt[(7*Pi)/110]*u^9)/(356818940854272000*b^3) - 
      (209779786793*d^16*K0^2*M^5*Sqrt[(7*Pi)/110]*u^9)/
       (237879293902848000*b^3) + (17003639*d^18*K0^2*M^5*Sqrt[(7*Pi)/110]*
        u^9)/(13992899641344000*b^3) + (2170521151*d^16*K1*M^5*
        Sqrt[(7*Pi)/110]*u^9)/(8202734272512000*b^3*E^u) + 
      (473093773*d^18*K1^2*M^5*Sqrt[(11*Pi)/70]*u^9)/(713637881708544000*
        b^3) + (294692896375573439*K0*M^5*Sqrt[Pi/770]*u^10)/
       (91498576535103209472000*b^3*E^u) + (21897659514314159777*d^2*K0*M^5*
        Sqrt[Pi/770]*u^10)/(213496678581907488768000*b^3*E^u) + 
      (21435568760120808077*d^4*K0*M^5*Sqrt[Pi/770]*u^10)/
       (128098007149144493260800*b^3*E^u) - 
      (10649036569573217147*d^6*K0*M^5*Sqrt[Pi/770]*u^10)/
       (27847392858509672448000*b^3*E^u) - (30972355847543359*d^8*K0*M^5*
        Sqrt[Pi/770]*u^10)/(209378893673005056000*b^3*E^u) + 
      (2909814649996523*d^10*K0*M^5*Sqrt[Pi/770]*u^10)/
       (12316405510176768000*b^3*E^u) + (327413138233*d^12*K0*M^5*
        Sqrt[Pi/770]*u^10)/(12304101408768000*b^3*E^u) - 
      (73922206229*d^14*K0*M^5*Sqrt[Pi/770]*u^10)/(12304101408768000*b^3*
        E^u) + (212007013713389333*K1*M^5*Sqrt[Pi/770]*u^10)/
       (58226366885974769664000*b^3*E^u) + (42481283512209955807*d^2*K1*M^5*
        Sqrt[Pi/770]*u^10)/(384294021447433479782400*b^3*E^u) + 
      (1401182590557837691*d^4*K1*M^5*Sqrt[Pi/770]*u^10)/
       (7907284391922499584000*b^3*E^u) - (3806213627277719531*d^6*K1*M^5*
        Sqrt[Pi/770]*u^10)/(9282464286169890816000*b^3*E^u) - 
      (1074028773232741*d^8*K1*M^5*Sqrt[Pi/770]*u^10)/
       (6902600890318848000*b^3*E^u) + (282333105497059*d^10*K1*M^5*
        Sqrt[Pi/770]*u^10)/(1119673228197888000*b^3*E^u) + 
      (2436604069253*d^12*K1*M^5*Sqrt[Pi/770]*u^10)/(86128709861376000*b^3*
        E^u) - (6233595787*d^14*K1*M^5*Sqrt[Pi/770]*u^10)/
       (946469339136000*b^3*E^u) - (558369110350787*K0*K1*M^5*Sqrt[Pi/770]*
        u^10)/(20606293834334208000*b^3) - (1068259097023127*d^2*K0*K1*M^5*
        Sqrt[Pi/770]*u^10)/(936649719742464000*b^3) - 
      (6006096865793341*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (2060629383433420800*b^3) + (2758831897000159*d^8*K0*K1*M^5*
        Sqrt[Pi/770]*u^10)/(735939065511936000*b^3) - 
      (85278883479947*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       (24648676835328000*b^3) - (759027715685249*d^12*K0*K1*M^5*Sqrt[Pi/770]*
        u^10)/(936649719742464000*b^3) - (66324234881*d^16*K0*K1*M^5*
        Sqrt[Pi/770]*u^10)/(20585708126208000*b^3) - 
      (15985597*d^18*K0*K1*M^5*Sqrt[Pi/770]*u^10)/(14867455868928000*b^3) + 
      (12809399*d^16*K0*M^5*Sqrt[(7*Pi)/110]*u^10)/(256335446016000*b^3*
        E^u) + (7528691*d^16*K1*M^5*Sqrt[(7*Pi)/110]*u^10)/
       (133740232704000*b^3*E^u) + (27501491777857*d^6*K0*K1*M^5*
        Sqrt[(11*Pi)/70]*u^10)/(66903551410176000*b^3) + 
      (518553628357*d^14*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/
       (66903551410176000*b^3) + (128904153603254971*K0*M^5*Sqrt[Pi/770]*
        u^11)/(160122508936430616576000*b^3*E^u) + 
      (1727507707793767777*d^2*K0*M^5*Sqrt[Pi/770]*u^11)/
       (120091881702322962432000*b^3*E^u) + 
      (20231944742313209*d^4*K0*M^5*Sqrt[Pi/770]*u^11)/
       (1053437558792306688000*b^3*E^u) - (88004535621717773*d^6*K0*M^5*
        Sqrt[Pi/770]*u^11)/(1740462053656854528000*b^3*E^u) - 
      (3275532030007*d^8*K0*M^5*Sqrt[Pi/770]*u^11)/(200810959405056000*b^3*
        E^u) + (117786834709*d^10*K0*M^5*Sqrt[Pi/770]*u^11)/
       (3947565868646400*b^3*E^u) + (972045223*d^12*K0*M^5*Sqrt[Pi/770]*u^11)/
       (269152218316800*b^3*E^u) - (12295847*d^14*K0*M^5*Sqrt[Pi/770]*u^11)/
       (11830866739200*b^3*E^u) - (3310098781878587*d^2*K0^2*M^5*Sqrt[Pi/770]*
        u^11)/(41212587668668416000*b^3) - (422699281176677*d^4*K0^2*M^5*
        Sqrt[Pi/770]*u^11)/(2060629383433420800*b^3) + 
      (167418058062193*d^6*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       (542270890377216000*b^3) + (520752621099853*d^8*K0^2*M^5*Sqrt[Pi/770]*
        u^11)/(1873299439484928000*b^3) - (109093*d^18*K0^2*M^5*Sqrt[Pi/770]*
        u^11)/(419786989240320*b^3) + (6316359696454697*K1*M^5*Sqrt[Pi/770]*
        u^11)/(7624881377925267456000*b^3*E^u) + 
      (147982213580331217*d^2*K1*M^5*Sqrt[Pi/770]*u^11)/
       (9607350536185836994560*b^3*E^u) + (360759458674090493*d^4*K1*M^5*
        Sqrt[Pi/770]*u^11)/(18475674108049686528000*b^3*E^u) - 
      (559979416177638773*d^6*K1*M^5*Sqrt[Pi/770]*u^11)/
       (10442772321941127168000*b^3*E^u) - 
      (225497666623*d^8*K1*M^5*Sqrt[Pi/770]*u^11)/(14433287707238400*b^3*
        E^u) + (11046300091741*d^10*K1*M^5*Sqrt[Pi/770]*u^11)/
       (355280928178176000*b^3*E^u) - (5097248803*d^14*K1*M^5*Sqrt[Pi/770]*
        u^11)/(4614038028288000*b^3*E^u) - 
      (3272461352683*K1^2*M^5*Sqrt[Pi/770]*u^11)/(1902119430861619200*b^3) - 
      (76153136785211771*d^2*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (865464341042036736000*b^3) - (48965570963675129*d^4*K1^2*M^5*
        Sqrt[Pi/770]*u^11)/(216366085260509184000*b^3) + 
      (40635561849881029*d^6*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (120203380700282880000*b^3) + (32016179842238861*d^8*K1^2*M^5*
        Sqrt[Pi/770]*u^11)/(103031469171671040000*b^3) - 
      (7653563671564189*d^10*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (28099491592273920000*b^3) - (2377467500777*d^12*K1^2*M^5*Sqrt[Pi/770]*
        u^11)/(34690730360832000*b^3) + (227226662801*d^14*K1^2*M^5*
        Sqrt[Pi/770]*u^11)/(26761420564070400*b^3) - 
      (580358757263*d^16*K1^2*M^5*Sqrt[Pi/770]*u^11)/(1605685233844224000*
        b^3) - (18225101*d^18*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       (35681894085427200*b^3) + (1333741*d^16*K0*M^5*Sqrt[(7*Pi)/110]*u^11)/
       (133740232704000*b^3*E^u) - (66234801571*K0^2*M^5*Sqrt[(7*Pi)/110]*
        u^11)/(346324266123264000*b^3) - (1171399096147*d^12*K0^2*M^5*
        Sqrt[(7*Pi)/110]*u^11)/(133807102820352000*b^3) + 
      (136332537641*d^14*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/
       (133807102820352000*b^3) + (570719*d^16*K1*M^5*Sqrt[(7*Pi)/110]*u^11)/
       (47323466956800*b^3*E^u) - (41807120588393*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/70]*u^11)/(1873299439484928000*b^3) - 
      (14326669501*d^16*K0^2*M^5*Sqrt[(11*Pi)/70]*u^11)/
       (535228411281408000*b^3) + (10036121833*d^12*K1*M^5*Sqrt[(11*Pi)/70]*
        u^11)/(32298266198016000*b^3*E^u) + 
      (4980687029225261*d^2*K0*M^5*Sqrt[Pi/770]*u^12)/(2610693080485281792000*
        b^3*E^u) + (129150543596653*d^4*K0*M^5*Sqrt[Pi/770]*u^12)/
       (237335734589571072000*b^3*E^u) - (14948574507774631*d^6*K0*M^5*
        Sqrt[Pi/770]*u^12)/(2610693080485281792000*b^3*E^u) + 
      (53140214443*d^8*K0*M^5*Sqrt[Pi/770]*u^12)/(34078595975424000*b^3*
        E^u) + (2489655076859*d^10*K0*M^5*Sqrt[Pi/770]*u^12)/
       (1154663016579072000*b^3*E^u) - (25663933*d^12*K0*M^5*Sqrt[Pi/770]*
        u^12)/(50152587264000*b^3*E^u) - (24267137*d^14*K0*M^5*Sqrt[Pi/770]*
        u^12)/(1153509507072000*b^3*E^u) + (33516485921*K1*M^5*Sqrt[Pi/770]*
        u^12)/(732826127855517696*b^3*E^u) + 
      (173009986069273*d^2*K1*M^5*Sqrt[Pi/770]*u^12)/(87023102682842726400*
        b^3*E^u) + (31221919766819*d^4*K1*M^5*Sqrt[Pi/770]*u^12)/
       (52213861609705635840*b^3*E^u) - (7802702148045943*d^6*K1*M^5*
        Sqrt[Pi/770]*u^12)/(1305346540242640896000*b^3*E^u) + 
      (28482472624999*d^8*K1*M^5*Sqrt[Pi/770]*u^12)/(19629271281844224000*b^3*
        E^u) + (1381819809413*d^10*K1*M^5*Sqrt[Pi/770]*u^12)/
       (577331508289536000*b^3*E^u) - (1752044699*d^12*K1*M^5*Sqrt[Pi/770]*
        u^12)/(4037283274752000*b^3*E^u) + (5314447*d^16*K1*M^5*Sqrt[Pi/770]*
        u^12)/(153801267609600*b^3*E^u) - (27906863849129*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/(54091521315127296000*b^3) - 
      (3084827002252829*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^12)/
       (216366085260509184000*b^3) - (32780364690203*d^4*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/(756524773638144000*b^3) + 
      (105820231202047*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^12)/
       (1839847663779840000*b^3) + (1670429366347069*d^8*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/(25757867292917760000*b^3) - 
      (367663950016261*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^12)/
       (7024872898068480000*b^3) - (6678501178597*d^12*K0*K1*M^5*Sqrt[Pi/770]*
        u^12)/(468324859871232000*b^3) + (82301453279*d^14*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/(33451775705088000*b^3) - 
      (1100492879*d^16*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(8726550183936000*b^3) + 
      (605309*d^18*K0*K1*M^5*Sqrt[Pi/770]*u^12)/(2623668682752000*b^3) + 
      (5230487*d^16*K0*M^5*Sqrt[(7*Pi)/110]*u^12)/(769006338048000*b^3*E^u) + 
      (983572663*K0*M^5*Sqrt[(11*Pi)/70]*u^12)/(248389047189504000*b^3*E^u) - 
      (5209879*d^14*K1*M^5*Sqrt[(11*Pi)/70]*u^12)/(576754753536000*b^3*E^u) + 
      (2069232440123*K0*M^5*Sqrt[Pi/770]*u^13)/(435115513414213632000*b^3*
        E^u) + (23600046987193*d^2*K0*M^5*Sqrt[Pi/770]*u^13)/
       (186478077177520128000*b^3*E^u) + (577906443721*d^4*K0*M^5*
        Sqrt[Pi/770]*u^13)/(20082254465271398400*b^3*E^u) - 
      (52649276893427*d^6*K0*M^5*Sqrt[Pi/770]*u^13)/(118667867294785536000*
        b^3*E^u) - (1009514786417*d^8*K0*M^5*Sqrt[Pi/770]*u^13)/
       (9814635640922112000*b^3*E^u) + (15284822507*d^10*K0*M^5*Sqrt[Pi/770]*
        u^13)/(30385868857344000*b^3*E^u) + 
      (440490241*d^12*K0*M^5*Sqrt[Pi/770]*u^13)/(4037283274752000*b^3*E^u) - 
      (22390579*d^14*K0*M^5*Sqrt[Pi/770]*u^13)/(115350950707200*b^3*E^u) - 
      (3649*d^16*K0*M^5*Sqrt[Pi/770]*u^13)/(115535808000*b^3*E^u) - 
      (6148071902957*K0^2*M^5*Sqrt[Pi/770]*u^13)/(216366085260509184000*
        b^3) - (534691135949*d^2*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (216366085260509184000*b^3) - (4266576547477*d^4*K0^2*M^5*Sqrt[Pi/770]*
        u^13)/(6761440164390912000*b^3) + (36450963420577*d^6*K0^2*M^5*
        Sqrt[Pi/770]*u^13)/(90152535525212160000*b^3) + 
      (2847455548361*d^8*K0^2*M^5*Sqrt[Pi/770]*u^13)/(2341624299356160000*
        b^3) - (11004259289*d^10*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       (12749315604480000*b^3) - (21525986569*d^12*K0^2*M^5*Sqrt[Pi/770]*
        u^13)/(117081214967808000*b^3) - (6687998579*d^16*K0^2*M^5*
        Sqrt[Pi/770]*u^13)/(401421308461056000*b^3) + 
      (69023921*d^18*K0^2*M^5*Sqrt[Pi/770]*u^13)/(44602367606784000*b^3) + 
      (5872832638889*K1*M^5*Sqrt[Pi/770]*u^13)/(1305346540242640896000*b^3*
        E^u) + (13009373366147*d^2*K1*M^5*Sqrt[Pi/770]*u^13)/
       (87023102682842726400*b^3*E^u) + (36202615791737*d^4*K1*M^5*
        Sqrt[Pi/770]*u^13)/(435115513414213632000*b^3*E^u) - 
      (57268960988809*d^6*K1*M^5*Sqrt[Pi/770]*u^13)/(118667867294785536000*
        b^3*E^u) - (5699476997*d^8*K1*M^5*Sqrt[Pi/770]*u^13)/
       (31157573463244800*b^3*E^u) + (11142052459*d^10*K1*M^5*Sqrt[Pi/770]*
        u^13)/(23093260331581440*b^3*E^u) + 
      (591211*d^12*K1*M^5*Sqrt[Pi/770]*u^13)/(4166443008000*b^3*E^u) - 
      (617641*d^16*K1*M^5*Sqrt[Pi/770]*u^13)/(22182875136000*b^3*E^u) - 
      (12041126161*K1^2*M^5*Sqrt[Pi/770]*u^13)/(381598033969152000*b^3) + 
      (30054560047*d^2*K1^2*M^5*Sqrt[Pi/770]*u^13)/(14424405684033945600*
        b^3) - (37083562868881*d^4*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       (54091521315127296000*b^3) + (147471809959477*d^6*K1^2*M^5*
        Sqrt[Pi/770]*u^13)/(270457606575636480000*b^3) + 
      (5418730280339*d^8*K1^2*M^5*Sqrt[Pi/770]*u^13)/(4067031677829120000*
        b^3) - (1185461952319*d^10*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       (1003553271152640000*b^3) - (7062011311*d^12*K1^2*M^5*Sqrt[Pi/770]*
        u^13)/(36973015252992000*b^3) + (4435073707*d^14*K1^2*M^5*
        Sqrt[Pi/770]*u^13)/(20071065423052800*b^3) - 
      (46853063*d^18*K1^2*M^5*Sqrt[Pi/770]*u^13)/(133807102820352000*b^3) + 
      (495342137*d^14*K0^2*M^5*Sqrt[(7*Pi)/110]*u^13)/
       (33451775705088000*b^3) - (4619737*d^14*K1*M^5*Sqrt[(7*Pi)/110]*u^13)/
       (192251584512000*b^3*E^u) - (208940129*d^16*K1^2*M^5*Sqrt[(7*Pi)/110]*
        u^13)/(133807102820352000*b^3) - (65576257*K0*M^5*Sqrt[Pi/770]*u^14)/
       (144332877072384000*b^3*E^u) + (162956277587*d^2*K0*M^5*Sqrt[Pi/770]*
        u^14)/(3435122474322739200*b^3*E^u) + 
      (413854316257*d^4*K0*M^5*Sqrt[Pi/770]*u^14)/(3435122474322739200*b^3*
        E^u) - (96352864493*d^6*K0*M^5*Sqrt[Pi/770]*u^14)/
       (1321200951662592000*b^3*E^u) - (456842798519*d^8*K0*M^5*Sqrt[Pi/770]*
        u^14)/(2453658910230528000*b^3*E^u) - 
      (113998429*d^10*K0*M^5*Sqrt[Pi/770]*u^14)/(2220505801113600*b^3*E^u) + 
      (77924887*d^12*K0*M^5*Sqrt[Pi/770]*u^14)/(1009320818688000*b^3*E^u) + 
      (8320267*d^14*K0*M^5*Sqrt[Pi/770]*u^14)/(144188688384000*b^3*E^u) + 
      (291443*d^16*K0*M^5*Sqrt[Pi/770]*u^14)/(36047172096000*b^3*E^u) - 
      (71226979*K1*M^5*Sqrt[Pi/770]*u^14)/(144332877072384000*b^3*E^u) + 
      (159354761729*d^2*K1*M^5*Sqrt[Pi/770]*u^14)/(3435122474322739200*b^3*
        E^u) + (175946302093*d^4*K1*M^5*Sqrt[Pi/770]*u^14)/
       (1561419306510336000*b^3*E^u) - (1310072677379*d^6*K1*M^5*Sqrt[Pi/770]*
        u^14)/(17175612371613696000*b^3*E^u) - 
      (413957359253*d^8*K1*M^5*Sqrt[Pi/770]*u^14)/(2453658910230528000*b^3*
        E^u) - (6407891183*d^10*K1*M^5*Sqrt[Pi/770]*u^14)/
       (144332877072384000*b^3*E^u) + (14009153*d^12*K1*M^5*Sqrt[Pi/770]*
        u^14)/(201864163737600*b^3*E^u) + (67363*d^14*K1*M^5*Sqrt[Pi/770]*
        u^14)/(1253814681600*b^3*E^u) + (11069*d^16*K1*M^5*Sqrt[Pi/770]*u^14)/
       (1441886883840*b^3*E^u) - (336150792503*K0*K1*M^5*Sqrt[Pi/770]*u^14)/
       (54091521315127296000*b^3) + (16670495539*d^2*K0*K1*M^5*Sqrt[Pi/770]*
        u^14)/(932612436467712000*b^3) - (49108816297*d^4*K0*K1*M^5*
        Sqrt[Pi/770]*u^14)/(1001694839169024000*b^3) + 
      (97538933561*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(305947518750720000*
        b^3) + (421523303567*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^14)/
       (4829600117422080000*b^3) - (626447240677*d^10*K0*K1*M^5*Sqrt[Pi/770]*
        u^14)/(878109112258560000*b^3) + (24778472491*d^12*K0*K1*M^5*
        Sqrt[Pi/770]*u^14)/(351243644903424000*b^3) + 
      (6770653163*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(25088831778816000*b^3) + 
      (914032309*d^16*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(100355327115264000*b^3) - 
      (80931569*d^18*K0*K1*M^5*Sqrt[Pi/770]*u^14)/(16725887852544000*b^3) - 
      (151*K0*M^5*Sqrt[Pi/770]*u^15)/(1928449536000*b^3*E^u) - 
      (89565239*d^2*K0*M^5*Sqrt[Pi/770]*u^15)/(42097089146112000*b^3*E^u) - 
      (666960803*d^4*K0*M^5*Sqrt[Pi/770]*u^15)/(42097089146112000*b^3*E^u) - 
      (59374787*d^6*K0*M^5*Sqrt[Pi/770]*u^15)/(8419417829222400*b^3*E^u) + 
      (53525279*d^8*K0*M^5*Sqrt[Pi/770]*u^15)/(1503467469504000*b^3*E^u) + 
      (29126311*d^10*K0*M^5*Sqrt[Pi/770]*u^15)/(2004623292672000*b^3*E^u) - 
      (74629*d^12*K0*M^5*Sqrt[Pi/770]*u^15)/(4672781568000*b^3*E^u) - 
      (49331*d^14*K0*M^5*Sqrt[Pi/770]*u^15)/(6007862016000*b^3*E^u) - 
      (10181*d^16*K0*M^5*Sqrt[Pi/770]*u^15)/(12015724032000*b^3*E^u) - 
      (1058076599*K0^2*M^5*Sqrt[Pi/770]*u^15)/(9015253552521216000*b^3) - 
      (45375757409*d^2*K0^2*M^5*Sqrt[Pi/770]*u^15)/(4507626776260608000*
        b^3) - (17067352831*d^4*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       (237243514540032000*b^3) - (90183319813*d^6*K0^2*M^5*Sqrt[Pi/770]*
        u^15)/(2048921261936640000*b^3) + 
      (6976873997*d^8*K0^2*M^5*Sqrt[Pi/770]*u^15)/(38330159662080000*b^3) + 
      (74630805493*d^10*K0^2*M^5*Sqrt[Pi/770]*u^15)/(878109112258560000*
        b^3) - (776400901*d^12*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       (7024872898068480*b^3) - (146617*d^14*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       (3914625024000*b^3) + (6002177*d^18*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       (4181471963136000*b^3) - (151*K1*M^5*Sqrt[Pi/770]*u^15)/
       (1928449536000*b^3*E^u) - (44351689*d^2*K1*M^5*Sqrt[Pi/770]*u^15)/
       (21048544573056000*b^3*E^u) - (164944657*d^4*K1*M^5*Sqrt[Pi/770]*u^15)/
       (10524272286528000*b^3*E^u) - (28681889*d^6*K1*M^5*Sqrt[Pi/770]*u^15)/
       (4209708914611200*b^3*E^u) + (211515533*d^8*K1*M^5*Sqrt[Pi/770]*u^15)/
       (6013869878016000*b^3*E^u) + (565289*d^10*K1*M^5*Sqrt[Pi/770]*u^15)/
       (40092465853440*b^3*E^u) - (41351*d^12*K1*M^5*Sqrt[Pi/770]*u^15)/
       (2628439632000*b^3*E^u) - (8051*d^14*K1*M^5*Sqrt[Pi/770]*u^15)/
       (1001310336000*b^3*E^u) - (1987*d^16*K1*M^5*Sqrt[Pi/770]*u^15)/
       (2403144806400*b^3*E^u) - (10980911*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       (132577258125312000*b^3) - (112954931*d^2*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       (12271216269312000*b^3) - (868076590009*d^4*K1^2*M^5*Sqrt[Pi/770]*
        u^15)/(13522880328781824000*b^3) - 
      (895656546511*d^6*K1^2*M^5*Sqrt[Pi/770]*u^15)/(22538133881303040000*
        b^3) + (1523012462533*d^8*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       (9659200234844160000*b^3) + (5453624731*d^10*K1^2*M^5*Sqrt[Pi/770]*
        u^15)/(67546854789120000*b^3) - (2821291471*d^12*K1^2*M^5*
        Sqrt[Pi/770]*u^15)/(30279624560640000*b^3) - 
      (240673031*d^14*K1^2*M^5*Sqrt[Pi/770]*u^15)/(6602324152320000*b^3) + 
      (16437937*d^16*K1^2*M^5*Sqrt[Pi/770]*u^15)/(5017766355763200*b^3) + 
      (1938011*d^18*K1^2*M^5*Sqrt[Pi/770]*u^15)/(1672588785254400*b^3) + 
      (410411*d^16*K0^2*M^5*Sqrt[(77*Pi)/10]*u^15)/(5575295950848000*b^3) + 
      (41*d^2*K0*M^5*Sqrt[Pi/770]*u^16)/(1001310336000*b^3*E^u) + 
      (41*d^4*K0*M^5*Sqrt[Pi/770]*u^16)/(120157240320*b^3*E^u) + 
      (41*d^14*K0*M^5*Sqrt[Pi/770]*u^16)/(120157240320*b^3*E^u) + 
      (41*d^16*K0*M^5*Sqrt[Pi/770]*u^16)/(1001310336000*b^3*E^u) + 
      (41*d^2*K1*M^5*Sqrt[Pi/770]*u^16)/(1001310336000*b^3*E^u) + 
      (41*d^4*K1*M^5*Sqrt[Pi/770]*u^16)/(120157240320*b^3*E^u) + 
      (41*d^14*K1*M^5*Sqrt[Pi/770]*u^16)/(120157240320*b^3*E^u) + 
      (41*d^16*K1*M^5*Sqrt[Pi/770]*u^16)/(1001310336000*b^3*E^u) + 
      (1995527*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(29655439317504000*b^3) + 
      (404644211*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(237243514540032000*b^3) + 
      (806780587*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(53379790771507200*b^3) + 
      (379339769381*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^16)/(50710801232931840000*
        b^3) - (175534134323*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^16)/
       (3622200088066560000*b^3) - (128992631*d^10*K0*K1*M^5*Sqrt[Pi/770]*
        u^16)/(20907359815680000*b^3) + (22565759*d^12*K0*K1*M^5*Sqrt[Pi/770]*
        u^16)/(641892625920000*b^3) + (27933953*d^14*K0*K1*M^5*Sqrt[Pi/770]*
        u^16)/(31361039723520000*b^3) - (2036681*d^16*K0*K1*M^5*Sqrt[Pi/770]*
        u^16)/(392012996544000*b^3) - (640609*d^18*K0*K1*M^5*Sqrt[Pi/770]*
        u^16)/(1090818772992000*b^3) + (41*d^6*K0*M^5*Sqrt[(7*Pi)/110]*u^16)/
       (600786201600*b^3*E^u) - (41*d^8*K0*M^5*Sqrt[(7*Pi)/110]*u^16)/
       (333770112000*b^3*E^u) - (41*d^10*K0*M^5*Sqrt[(7*Pi)/110]*u^16)/
       (333770112000*b^3*E^u) + (41*d^12*K0*M^5*Sqrt[(7*Pi)/110]*u^16)/
       (600786201600*b^3*E^u) + (41*d^6*K1*M^5*Sqrt[(7*Pi)/110]*u^16)/
       (600786201600*b^3*E^u) - (41*d^8*K1*M^5*Sqrt[(7*Pi)/110]*u^16)/
       (333770112000*b^3*E^u) - (41*d^10*K1*M^5*Sqrt[(7*Pi)/110]*u^16)/
       (333770112000*b^3*E^u) + (41*d^12*K1*M^5*Sqrt[(7*Pi)/110]*u^16)/
       (600786201600*b^3*E^u) + (7954447*K0^2*M^5*Sqrt[Pi/770]*u^17)/
       (4507626776260608000*b^3) + (64198759*d^2*K0^2*M^5*Sqrt[Pi/770]*u^17)/
       (2704576065756364800*b^3) + (650951351*d^4*K0^2*M^5*Sqrt[Pi/770]*u^17)/
       (1448880035226624000*b^3) + (5750523509*d^6*K0^2*M^5*Sqrt[Pi/770]*
        u^17)/(4610072839357440000*b^3) - 
      (4688118073*d^8*K0^2*M^5*Sqrt[Pi/770]*u^17)/(14488800352266240000*
        b^3) - (5284303*d^10*K0^2*M^5*Sqrt[Pi/770]*u^17)/
       (1951353582796800*b^3) - (1801661*d^12*K0^2*M^5*Sqrt[Pi/770]*u^17)/
       (3851355755520000*b^3) + (40088743*d^14*K0^2*M^5*Sqrt[Pi/770]*u^17)/
       (31361039723520000*b^3) + (3861133*d^16*K0^2*M^5*Sqrt[Pi/770]*u^17)/
       (8362943926272000*b^3) + (24055841*K1^2*M^5*Sqrt[Pi/770]*u^17)/
       (13522880328781824000*b^3) + (264678767*d^2*K1^2*M^5*Sqrt[Pi/770]*
        u^17)/(13522880328781824000*b^3) + 
      (21611413*d^4*K1^2*M^5*Sqrt[Pi/770]*u^17)/(53662223526912000*b^3) + 
      (23114297*d^6*K1^2*M^5*Sqrt[Pi/770]*u^17)/(20489212619366400*b^3) - 
      (84132313*d^8*K1^2*M^5*Sqrt[Pi/770]*u^17)/(321973341161472000*b^3) - 
      (1078333051*d^10*K1^2*M^5*Sqrt[Pi/770]*u^17)/(439054556129280000*b^3) - 
      (101585789*d^12*K1^2*M^5*Sqrt[Pi/770]*u^17)/(219527278064640000*b^3) + 
      (36551171*d^14*K1^2*M^5*Sqrt[Pi/770]*u^17)/(31361039723520000*b^3) + 
      (1191643*d^16*K1^2*M^5*Sqrt[Pi/770]*u^17)/(2787647975424000*b^3) + 
      (875933*d^18*K1^2*M^5*Sqrt[Pi/770]*u^17)/(25088831778816000*b^3) + 
      (133439*d^18*K0^2*M^5*Sqrt[(7*Pi)/110]*u^17)/(25088831778816000*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/770]*u^18)/(36587879677440*b^3) - 
      (23027*d^2*K0*K1*M^5*Sqrt[Pi/770]*u^18)/(2744090975808000*b^3) - 
      (61*d^4*K0*K1*M^5*Sqrt[Pi/770]*u^18)/(648849097728*b^3) - 
      (431393*d^6*K0*K1*M^5*Sqrt[Pi/770]*u^18)/(1789624549440000*b^3) + 
      (10312051*d^8*K0*K1*M^5*Sqrt[Pi/770]*u^18)/(82322729274240000*b^3) + 
      (873833*d^10*K0*K1*M^5*Sqrt[Pi/770]*u^18)/(1715056859880000*b^3) + 
      (22969*d^12*K0*K1*M^5*Sqrt[Pi/770]*u^18)/(2110839212160000*b^3) - 
      (447259*d^14*K0*K1*M^5*Sqrt[Pi/770]*u^18)/(1960064982720000*b^3) - 
      (18119*d^16*K0*K1*M^5*Sqrt[Pi/770]*u^18)/(261341997696000*b^3) - 
      (41*d^18*K0*K1*M^5*Sqrt[Pi/770]*u^18)/(8711399923200*b^3) + 
      (K0^2*M^5*Sqrt[Pi/770]*u^19)/(878109112258560*b^3) + 
      (67*d^4*K0^2*M^5*Sqrt[Pi/770]*u^19)/(73175759354880*b^3) + 
      (37*d^6*K0^2*M^5*Sqrt[Pi/770]*u^19)/(14635151870976*b^3) - 
      (107*d^8*K0^2*M^5*Sqrt[Pi/770]*u^19)/(146351518709760*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/770]*u^19)/(1283785251840*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/770]*u^19)/(387173329920*b^3) + 
      (37*d^16*K0^2*M^5*Sqrt[Pi/770]*u^19)/(41814719631360*b^3) + 
      (d^18*K0^2*M^5*Sqrt[Pi/770]*u^19)/(13938239877120*b^3) + 
      (K1^2*M^5*Sqrt[Pi/770]*u^19)/(878109112258560*b^3) + 
      (67*d^4*K1^2*M^5*Sqrt[Pi/770]*u^19)/(73175759354880*b^3) + 
      (37*d^6*K1^2*M^5*Sqrt[Pi/770]*u^19)/(14635151870976*b^3) - 
      (107*d^8*K1^2*M^5*Sqrt[Pi/770]*u^19)/(146351518709760*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/770]*u^19)/(1283785251840*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/770]*u^19)/(387173329920*b^3) + 
      (37*d^16*K1^2*M^5*Sqrt[Pi/770]*u^19)/(41814719631360*b^3) + 
      (d^18*K1^2*M^5*Sqrt[Pi/770]*u^19)/(13938239877120*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/70]*u^19)/(175621822451712*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/70]*u^19)/(1986672199680*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/70]*u^19)/(175621822451712*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/70]*u^19)/(1986672199680*b^3))/Pi}, 4, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_10_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/20672*(K0^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/b^2 - 
      (25*d^2*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(20672*b^2) - 
      (5*d^4*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(10336*b^2) + 
      (K1^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(15504*b^2) + 
      (d^4*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(1292*b^2) + 
      (3*d^2*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^2)/(2584*b^2) - 
      (37*d^6*K1^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(15504*b^2) + 
      (3*d^8*K1^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(5168*b^2) - 
      (3*d^8*K0^2*M^4*Sqrt[35/(286*Pi)]*u^2)/(20672*b^2) - 
      (3*d^10*K0^2*M^4*Sqrt[35/(286*Pi)]*u^2)/(20672*b^2) + 
      (3*d^6*K0^2*M^4*Sqrt[65/(154*Pi)]*u^2)/(10336*b^2) + 
      (d^10*K1^2*M^4*Sqrt[77/(130*Pi)]*u^2)/(10336*b^2) + 
      (d^2*K1^2*M^4*u^2)/(10336*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (267*d^6*K0*K1*M^4*Sqrt[7/(1430*Pi)]*u^3)/(41344*b^2) - 
      (6791*d^10*K0*K1*M^4*Sqrt[7/(1430*Pi)]*u^3)/(4961280*b^2) - 
      (4087*d^4*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^3)/(4961280*b^2) - 
      (55*d^8*K0*K1*M^4*Sqrt[55/(182*Pi)]*u^3)/(248064*b^2) - 
      (59*K0*K1*M^4*u^3)/(102144*b^2*Sqrt[10010*Pi]) - 
      (8373*d^2*K0*K1*M^4*u^3)/(578816*b^2*Sqrt[10010*Pi]) + 
      (169717*d^4*K0*K1*M^4*u^3)/(34728960*b^2*Sqrt[10010*Pi]) - 
      (4241*d^10*K0*K1*M^4*u^3)/(1653760*b^2*Sqrt[10010*Pi]) - 
      (73*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^4)/(1736448*b^2) - 
      (5393*d^4*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^4)/(2315264*b^2) + 
      (79*d^6*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^4)/(10240*b^2) - 
      (83*d^8*K0^2*M^4*Sqrt[13/(770*Pi)]*u^4)/(248064*b^2) - 
      (2353*d^10*K1^2*M^4*Sqrt[13/(770*Pi)]*u^4)/(2480640*b^2) - 
      (601*d^2*K0^2*M^4*u^4)/(108528*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (33041*d^2*K1^2*M^4*u^4)/(1827840*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (839*d^4*K0^2*M^4*u^4)/(289408*b^2*Sqrt[10010*Pi]) + 
      (281*d^6*K0^2*M^4*u^4)/(15504*b^2*Sqrt[10010*Pi]) - 
      (53*d^10*K0^2*M^4*u^4)/(10336*b^2*Sqrt[10010*Pi]) - 
      (24809*K1^2*M^4*u^4)/(34728960*b^2*Sqrt[10010*Pi]) + 
      (1193*d^4*K1^2*M^4*u^4)/(330752*b^2*Sqrt[10010*Pi]) + 
      (2133*d^6*K1^2*M^4*u^4)/(661504*b^2*Sqrt[10010*Pi]) - 
      (23913*d^8*K1^2*M^4*u^4)/(1653760*b^2*Sqrt[10010*Pi]) - 
      (1193*d^10*K1^2*M^4*u^4)/(330752*b^2*Sqrt[10010*Pi]) - 
      (6187*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^5)/(208373760*b^2) - 
      (15217*d^4*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^5)/(21934080*b^2) - 
      (10511*K0*K1*M^4*u^5)/(69457920*b^2*Sqrt[10010*Pi]) - 
      (363323*d^2*K0*K1*M^4*u^5)/(26046720*b^2*Sqrt[10010*Pi]) + 
      (11113*d^4*K0*K1*M^4*u^5)/(6615040*b^2*Sqrt[10010*Pi]) + 
      (84563*d^6*K0*K1*M^4*u^5)/(1860480*b^2*Sqrt[10010*Pi]) - 
      (77437*d^8*K0*K1*M^4*u^5)/(7441920*b^2*Sqrt[10010*Pi]) - 
      (16399*d^10*K0*K1*M^4*u^5)/(1240320*b^2*Sqrt[10010*Pi]) + 
      (241*d^6*K1^2*M^4*Sqrt[2/(5005*Pi)]*u^6)/(43605*b^2) - 
      (321983*d^2*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^6)/(500097024*b^2) + 
      (6233*d^6*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^6)/(5953536*b^2) - 
      (d^10*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^6)/(2160*b^2) - 
      (59107*d^2*K0^2*M^4*u^6)/(26046720*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (890521*d^2*K1^2*M^4*u^6)/(2500485120*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (4229*K0^2*M^4*u^6)/(52093440*b^2*Sqrt[10010*Pi]) - 
      (3779*d^4*K0^2*M^4*u^6)/(2604672*b^2*Sqrt[10010*Pi]) + 
      (249*d^6*K0^2*M^4*u^6)/(661504*b^2*Sqrt[10010*Pi]) - 
      (11717*d^8*K0^2*M^4*u^6)/(7441920*b^2*Sqrt[10010*Pi]) - 
      (963*d^10*K0^2*M^4*u^6)/(413440*b^2*Sqrt[10010*Pi]) - 
      (7597*K1^2*M^4*u^6)/(52093440*b^2*Sqrt[10010*Pi]) - 
      (11663*d^4*K1^2*M^4*u^6)/(7814016*b^2*Sqrt[10010*Pi]) - 
      (58031*d^8*K1^2*M^4*u^6)/(22325760*b^2*Sqrt[10010*Pi]) + 
      (7663*d^6*K0*K1*M^4*Sqrt[7/(1430*Pi)]*u^7)/(11162880*b^2) - 
      (49*d^8*K0*K1*M^4*Sqrt[7/(1430*Pi)]*u^7)/(279072*b^2) - 
      (41*d^4*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^7)/(514080*b^2) - 
      (11689*d^10*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^7)/(89303040*b^2) - 
      (K0*K1*M^4*Sqrt[13/(770*Pi)]*u^7)/(203490*b^2) - 
      (22171*d^2*K0*K1*M^4*u^7)/(13023360*b^2*Sqrt[10010*Pi]) + 
      (7699*d^6*K0*K1*M^4*u^7)/(11162880*b^2*Sqrt[10010*Pi]) - 
      (16301*d^10*K0*K1*M^4*u^7)/(89303040*b^2*Sqrt[10010*Pi]) - 
      (127*d^10*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^8)/(5581440*b^2) - 
      (29*d^8*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^8)/(1313280*b^2) - 
      (K0^2*M^4*Sqrt[11/(910*Pi)]*u^8)/(2441880*b^2) - 
      (67*d^8*K0^2*M^4*Sqrt[11/(910*Pi)]*u^8)/(5581440*b^2) + 
      (167*d^6*K1^2*M^4*Sqrt[11/(910*Pi)]*u^8)/(2790720*b^2) - 
      (31*d^10*K1^2*M^4*Sqrt[91/(110*Pi)]*u^8)/(22325760*b^2) - 
      (1303*d^2*K0^2*M^4*u^8)/(7814016*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (7559*d^2*K1^2*M^4*u^8)/(39070080*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^8)/(620160*b^2*Sqrt[10010*Pi]) - (643*d^4*K0^2*M^4*u^8)/
       (6511680*b^2*Sqrt[10010*Pi]) + (1571*d^6*K0^2*M^4*u^8)/
       (2790720*b^2*Sqrt[10010*Pi]) - (277*K1^2*M^4*u^8)/
       (39070080*b^2*Sqrt[10010*Pi]) - (89*d^4*K1^2*M^4*u^8)/
       (723520*b^2*Sqrt[10010*Pi]) + (d^6*K1^2*M^4*u^8)/
       (93024*b^2*Sqrt[10010*Pi]) - (113*d^8*K1^2*M^4*u^8)/
       (22325760*b^2*Sqrt[10010*Pi]) - (1327*d^10*K1^2*M^4*u^8)/
       (22325760*b^2*Sqrt[10010*Pi]) + (d^6*K0*K1*M^4*Sqrt[7/(1430*Pi)]*u^9)/
       (38760*b^2) - (d^8*K0*K1*M^4*Sqrt[7/(1430*Pi)]*u^9)/(124032*b^2) - 
      (K0*K1*M^4*u^9)/(514080*b^2*Sqrt[10010*Pi]) - (167*d^2*K0*K1*M^4*u^9)/
       (3255840*b^2*Sqrt[10010*Pi]) - (223*d^4*K0*K1*M^4*u^9)/
       (4883760*b^2*Sqrt[10010*Pi]) + (d^6*K0*K1*M^4*u^9)/
       (46512*b^2*Sqrt[10010*Pi]) + (23*d^8*K0*K1*M^4*u^9)/
       (5581440*b^2*Sqrt[10010*Pi]) - (71*d^10*K0*K1*M^4*u^9)/
       (1395360*b^2*Sqrt[10010*Pi]) - (d^4*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^10)/
       (1395360*b^2) + (d^6*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^10)/(697680*b^2) - 
      (d^8*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^10)/(1395360*b^2) - 
      (d^4*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^10)/(1395360*b^2) + 
      (d^6*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^10)/(697680*b^2) - 
      (d^8*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^10)/(1395360*b^2) - 
      (d^2*K0^2*M^4*u^10)/(465120*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^10)/(465120*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^10)/(465120*b^2*Sqrt[10010*Pi]) + 
      (d^8*K0^2*M^4*u^10)/(465120*b^2*Sqrt[10010*Pi]) - 
      (d^10*K0^2*M^4*u^10)/(465120*b^2*Sqrt[10010*Pi]) + 
      (d^4*K1^2*M^4*u^10)/(465120*b^2*Sqrt[10010*Pi]) + 
      (d^8*K1^2*M^4*u^10)/(465120*b^2*Sqrt[10010*Pi]) - 
      (d^10*K1^2*M^4*u^10)/(465120*b^2*Sqrt[10010*Pi]))/Pi, 0, 
    ((435*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(1901824*b^2) + 
      (2969*d^2*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(475456*b^2) + 
      (8495*d^4*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(1901824*b^2) - 
      (2539*d^6*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(118864*b^2) + 
      (177*d^10*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(25024*b^2) + 
      (141*d^12*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(1901824*b^2) + 
      (271*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(1426368*b^2) + 
      (317*d^10*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(59432*b^2) + 
      (2517341*d^8*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^2)/(1087843328*b^2) + 
      (129*d^12*K1^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(237728*b^2) + 
      (983*d^2*K1^2*M^4*Sqrt[35/(286*Pi)]*u^2)/(1426368*b^2) + 
      (9*d^4*K1^2*M^4*Sqrt[55/(182*Pi)]*u^2)/(29716*b^2) - 
      (43*d^8*K1^2*M^4*Sqrt[55/(182*Pi)]*u^2)/(1426368*b^2) + 
      (182113*d^8*K0^2*M^4*u^2)/(1087843328*b^2*Sqrt[10010*Pi]) - 
      (51199*d^6*K1^2*M^4*u^2)/(713184*b^2*Sqrt[10010*Pi]) - 
      (d^10*K1^2*M^4*u^2)/(1088*b^2*Sqrt[10010*Pi]) + 
      (1379317*d^10*K0*K1*M^4*Sqrt[5/(2002*Pi)]*u^3)/(39938304*b^2) + 
      (15907*K0*K1*M^4*Sqrt[55/(182*Pi)]*u^3)/(159753216*b^2) + 
      (5955139*d^2*K0*K1*M^4*u^3)/(39938304*b^2*Sqrt[10010*Pi]) + 
      (313377*d^4*K0*K1*M^4*u^3)/(2802688*b^2*Sqrt[10010*Pi]) - 
      (5025343*d^6*K0*K1*M^4*u^3)/(9984576*b^2*Sqrt[10010*Pi]) + 
      (8914039*d^8*K0*K1*M^4*u^3)/(159753216*b^2*Sqrt[10010*Pi]) + 
      (58573*d^12*K0*K1*M^4*u^3)/(6945792*b^2*Sqrt[10010*Pi]) + 
      (56209*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^4)/(159753216*b^2) + 
      (7871170141*d^8*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^4)/(68996957552640*b^2) + 
      (1683889*d^4*K1^2*M^4*Sqrt[11/(910*Pi)]*u^4)/(168161280*b^2) + 
      (5976331*d^12*K1^2*M^4*Sqrt[11/(910*Pi)]*u^4)/(9585192960*b^2) + 
      (46560995797*d^10*K0^2*M^4*Sqrt[13/(770*Pi)]*u^4)/
       (11352063528960*b^2) + (60617*d^2*K0^2*M^4*Sqrt[65/(154*Pi)]*u^4)/
       (79876608*b^2) + (307122449*d^2*K1^2*M^4*u^4)/(2396298240*Sqrt[10010]*
        b^2*Sqrt[Pi]) + (6489851*d^4*K0^2*M^4*u^4)/(159753216*b^2*
        Sqrt[10010*Pi]) - (2276641*d^6*K0^2*M^4*u^4)/
       (13312768*b^2*Sqrt[10010*Pi]) + (38391*d^8*K0^2*M^4*u^4)/
       (2315264*b^2*Sqrt[10010*Pi]) + (77905892279*d^10*K0^2*M^4*u^4)/
       (11352063528960*b^2*Sqrt[10010*Pi]) + (7109*d^12*K0^2*M^4*u^4)/
       (2802688*b^2*Sqrt[10010*Pi]) + (1894577*K1^2*M^4*u^4)/
       (416747520*b^2*Sqrt[10010*Pi]) - (134074399*d^6*K1^2*M^4*u^4)/
       (299537280*b^2*Sqrt[10010*Pi]) + (17112575039543*d^8*K1^2*M^4*u^4)/
       (482978702868480*b^2*Sqrt[10010*Pi]) + (1199309*d^10*K1^2*M^4*u^4)/
       (7418880*b^2*Sqrt[10010*Pi]) + (4295813*d^8*K0*K1*M^4*
        Sqrt[5/(2002*Pi)]*u^5)/(1967486976*b^2) - 
      (270359*d^6*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^5)/(9984576*b^2) + 
      (3949237*K0*K1*M^4*u^5)/(1198149120*b^2*Sqrt[10010*Pi]) + 
      (116728397*d^2*K0*K1*M^4*u^5)/(1198149120*b^2*Sqrt[10010*Pi]) + 
      (57124103*d^4*K0*K1*M^4*u^5)/(599074560*b^2*Sqrt[10010*Pi]) + 
      (10949647*d^8*K0*K1*M^4*u^5)/(1625315328*b^2*Sqrt[10010*Pi]) + 
      (158645779*d^10*K0*K1*M^4*u^5)/(1198149120*b^2*Sqrt[10010*Pi]) + 
      (3518183*d^12*K0*K1*M^4*u^5)/(599074560*b^2*Sqrt[10010*Pi]) - 
      (279366440537*d^6*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^6)/
       (27961924902912*b^2) + (15999827*d^4*K0^2*M^4*Sqrt[11/(910*Pi)]*u^6)/
       (9585192960*b^2) + (947351*d^10*K0^2*M^4*Sqrt[13/(770*Pi)]*u^6)/
       (532510720*b^2) - (580539356213*d^6*K1^2*M^4*Sqrt[13/(770*Pi)]*u^6)/
       (100376140677120*b^2) + (24027469*d^2*K0^2*M^4*u^6)/
       (1597532160*Sqrt[10010]*b^2*Sqrt[Pi]) + (19737127*d^2*K1^2*M^4*u^6)/
       (798766080*Sqrt[10010]*b^2*Sqrt[Pi]) + (1408613*K0^2*M^4*u^6)/
       (3195064320*b^2*Sqrt[10010*Pi]) - (1156460443543*d^6*K0^2*M^4*u^6)/
       (139809624514560*b^2*Sqrt[10010*Pi]) + (1242169*d^8*K0^2*M^4*u^6)/
       (9585192960*b^2*Sqrt[10010*Pi]) + (2160187*d^12*K0^2*M^4*u^6)/
       (1917038592*b^2*Sqrt[10010*Pi]) + (1795517*K1^2*M^4*u^6)/
       (1917038592*b^2*Sqrt[10010*Pi]) + (208563193*d^4*K1^2*M^4*u^6)/
       (9585192960*b^2*Sqrt[10010*Pi]) - (2823287264813*d^6*K1^2*M^4*u^6)/
       (301128422031360*b^2*Sqrt[10010*Pi]) + (58291*d^8*K1^2*M^4*u^6)/
       (27783168*b^2*Sqrt[10010*Pi]) + (26590939*d^10*K1^2*M^4*u^6)/
       (798766080*b^2*Sqrt[10010*Pi]) + (535727*d^12*K1^2*M^4*u^6)/
       (302690304*b^2*Sqrt[10010*Pi]) + 
      (75223*d^4*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^7)/(66563840*b^2) + 
      (929627*K0*K1*M^4*u^7)/(2396298240*b^2*Sqrt[10010*Pi]) + 
      (9218581*d^2*K0*K1*M^4*u^7)/(798766080*b^2*Sqrt[10010*Pi]) - 
      (74832157*d^6*K0*K1*M^4*u^7)/(1797223680*b^2*Sqrt[10010*Pi]) - 
      (841889*d^8*K0*K1*M^4*u^7)/(798766080*b^2*Sqrt[10010*Pi]) + 
      (41370253*d^10*K0*K1*M^4*u^7)/(2396298240*b^2*Sqrt[10010*Pi]) + 
      (1918459*d^12*K0*K1*M^4*u^7)/(1797223680*b^2*Sqrt[10010*Pi]) + 
      (6029*d^10*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^8)/(22821888*b^2) - 
      (236839*d^6*K0^2*M^4*Sqrt[13/(770*Pi)]*u^8)/(718889472*b^2) + 
      (285557*K1^2*M^4*Sqrt[13/(770*Pi)]*u^8)/(64700052480*b^2) + 
      (29499*d^2*K1^2*M^4*Sqrt[13/(770*Pi)]*u^8)/(266255360*b^2) - 
      (1244996051*d^8*K1^2*M^4*Sqrt[13/(770*Pi)]*u^8)/(31844749639680*b^2) + 
      (1183811*d^2*K0^2*M^4*u^8)/(1026984960*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (4601*K0^2*M^4*u^8)/(149768640*b^2*Sqrt[10010*Pi]) + 
      (678439*d^4*K0^2*M^4*u^8)/(479259648*b^2*Sqrt[10010*Pi]) - 
      (156841*d^8*K0^2*M^4*u^8)/(513492480*b^2*Sqrt[10010*Pi]) + 
      (143827*d^12*K0^2*M^4*u^8)/(1026984960*b^2*Sqrt[10010*Pi]) - 
      (59*K1^2*M^4*u^8)/(80372736*b^2*Sqrt[10010*Pi]) + 
      (536447*d^4*K1^2*M^4*u^8)/(342328320*b^2*Sqrt[10010*Pi]) - 
      (18166231*d^6*K1^2*M^4*u^8)/(3594447360*b^2*Sqrt[10010*Pi]) + 
      (12524098049*d^8*K1^2*M^4*u^8)/(222913247477760*b^2*Sqrt[10010*Pi]) + 
      (16221577*d^10*K1^2*M^4*u^8)/(7188894720*b^2*Sqrt[10010*Pi]) + 
      (1333979*d^12*K1^2*M^4*u^8)/(7188894720*b^2*Sqrt[10010*Pi]) + 
      (K0*K1*M^4*Sqrt[11/(910*Pi)]*u^9)/(738990*b^2) + 
      (43499*d^2*K0*K1*M^4*u^9)/(99845760*b^2*Sqrt[10010*Pi]) + 
      (302111*d^4*K0*K1*M^4*u^9)/(539167104*b^2*Sqrt[10010*Pi]) - 
      (151391*d^6*K0*K1*M^4*u^9)/(96279840*b^2*Sqrt[10010*Pi]) - 
      (26237*d^8*K0*K1*M^4*u^9)/(96279840*b^2*Sqrt[10010*Pi]) + 
      (96703*d^10*K0*K1*M^4*u^9)/(128373120*b^2*Sqrt[10010*Pi]) + 
      (691*d^12*K0*K1*M^4*u^9)/(8558208*b^2*Sqrt[10010*Pi]) + 
      (29*d^12*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^10)/(14188608*b^2) - 
      (22181*d^6*K0^2*M^4*Sqrt[11/(910*Pi)]*u^10)/(2695835520*b^2) + 
      (199*d^2*K0^2*M^4*Sqrt[13/(770*Pi)]*u^10)/(105719040*b^2) + 
      (102491*d^4*K0^2*M^4*Sqrt[13/(770*Pi)]*u^10)/(56484172800*b^2) + 
      (17858417*d^4*K1^2*M^4*Sqrt[13/(770*Pi)]*u^10)/(8303173401600*b^2) + 
      (235651*d^10*K1^2*M^4*Sqrt[13/(770*Pi)]*u^10)/(59308381440*b^2) + 
      (47969*d^2*K1^2*M^4*u^10)/(1797223680*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (1193*K0^2*M^4*u^10)/(898611840*b^2*Sqrt[10010*Pi]) + 
      (113177*d^4*K0^2*M^4*u^10)/(7367500800*b^2*Sqrt[10010*Pi]) - 
      (383*d^8*K0^2*M^4*u^10)/(11721024*b^2*Sqrt[10010*Pi]) + 
      (2027*d^10*K0^2*M^4*u^10)/(39938304*b^2*Sqrt[10010*Pi]) - 
      (d^12*K0^2*M^4*u^10)/(393984*b^2*Sqrt[10010*Pi]) + 
      (67*K1^2*M^4*u^10)/(47295360*b^2*Sqrt[10010*Pi]) + 
      (5789873*d^4*K1^2*M^4*u^10)/(361007539200*b^2*Sqrt[10010*Pi]) - 
      (17579*d^6*K1^2*M^4*u^10)/(179722368*b^2*Sqrt[10010*Pi]) - 
      (383*d^8*K1^2*M^4*u^10)/(9360540*b^2*Sqrt[10010*Pi]) + 
      (33623*d^10*K1^2*M^4*u^10)/(5930838144*b^2*Sqrt[10010*Pi]) + 
      (3343*d^12*K1^2*M^4*u^10)/(359444736*b^2*Sqrt[10010*Pi]) + 
      (d^12*K0*K1*M^4*Sqrt[5/(2002*Pi)]*u^11)/(1664096*b^2) + 
      (K0*K1*M^4*Sqrt[13/(770*Pi)]*u^11)/(89861184*b^2) + 
      (29*d^2*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^11)/(89861184*b^2) + 
      (13*d^4*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^11)/(17735760*b^2) + 
      (K0*K1*M^4*u^11)/(44930592*b^2*Sqrt[10010*Pi]) - 
      (9397*d^6*K0*K1*M^4*u^11)/(673958880*b^2*Sqrt[10010*Pi]) - 
      (20639*d^8*K0*K1*M^4*u^11)/(1347917760*b^2*Sqrt[10010*Pi]) + 
      (617*d^10*K0*K1*M^4*u^11)/(49922880*b^2*Sqrt[10010*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^12)/(22465296*b^2) - 
      (d^6*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^12)/(7488432*b^2) + 
      (d^10*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^12)/(6418656*b^2) + 
      (d^2*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^12)/(22465296*b^2) - 
      (d^6*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^12)/(7488432*b^2) + 
      (d^10*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^12)/(6418656*b^2) - 
      (d^8*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^12)/(6418656*b^2) - 
      (d^8*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^12)/(6418656*b^2) + 
      (d^2*K0^2*M^4*u^12)/(44930592*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^12)/(44930592*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^12)/(89861184*b^2*Sqrt[10010*Pi]) + 
      (d^4*K0^2*M^4*u^12)/(1761984*b^2*Sqrt[10010*Pi]) - 
      (d^8*K0^2*M^4*u^12)/(12837312*b^2*Sqrt[10010*Pi]) + 
      (d^12*K0^2*M^4*u^12)/(4279104*b^2*Sqrt[10010*Pi]) + 
      (K1^2*M^4*u^12)/(89861184*b^2*Sqrt[10010*Pi]) + 
      (d^4*K1^2*M^4*u^12)/(1761984*b^2*Sqrt[10010*Pi]) - 
      (d^8*K1^2*M^4*u^12)/(12837312*b^2*Sqrt[10010*Pi]) + 
      (d^12*K1^2*M^4*u^12)/(4279104*b^2*Sqrt[10010*Pi]))/Pi, 0, 
    ((1735*d^6*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(11410944*b^2) - 
      (429061*d^4*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^2)/(38036480*b^2) + 
      (1571*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^2)/(57054720*b^2) + 
      (3057*d^8*K0^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(2237440*b^2) - 
      (179591*d^10*K0^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(19018240*b^2) - 
      (3149*d^10*K1^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(57054720*b^2) + 
      (3397*d^14*K1^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(19018240*b^2) - 
      (37269*d^8*K1^2*M^4*Sqrt[13/(770*Pi)]*u^2)/(36134656*b^2) + 
      (3343*d^6*K0^2*M^4*Sqrt[77/(130*Pi)]*u^2)/(1118720*b^2) + 
      (767*d^12*K1^2*M^4*Sqrt[143/(70*Pi)]*u^2)/(19018240*b^2) - 
      (1102223*d^2*K0^2*M^4*u^2)/(19018240*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (60777*d^2*K1^2*M^4*u^2)/(19018240*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (3951*K0^2*M^4*u^2)/(2237440*b^2*Sqrt[10010*Pi]) - 
      (106889*d^12*K0^2*M^4*u^2)/(38036480*b^2*Sqrt[10010*Pi]) + 
      (4649*d^14*K0^2*M^4*u^2)/(19018240*b^2*Sqrt[10010*Pi]) + 
      (8563*d^4*K1^2*M^4*u^2)/(3002880*b^2*Sqrt[10010*Pi]) - 
      (2253*d^8*K1^2*M^4*u^2)/(3142144*b^2*Sqrt[10010*Pi]) - 
      (3835651*d^10*K0*K1*M^4*Sqrt[5/(2002*Pi)]*u^3)/(41674752*b^2) - 
      (2485487*K0*K1*M^4*u^3)/(313241600*b^2*Sqrt[10010*Pi]) - 
      (82535377*d^2*K0*K1*M^4*u^3)/(319506432*b^2*Sqrt[10010*Pi]) - 
      (1825913283*d^4*K0*K1*M^4*u^3)/(5325107200*b^2*Sqrt[10010*Pi]) + 
      (429713287*d^6*K0*K1*M^4*u^3)/(420403200*b^2*Sqrt[10010*Pi]) + 
      (286907371*d^8*K0*K1*M^4*u^3)/(5325107200*b^2*Sqrt[10010*Pi]) - 
      (475877777*d^12*K0*K1*M^4*u^3)/(47925964800*b^2*Sqrt[10010*Pi]) + 
      (77597789*d^14*K0*K1*M^4*u^3)/(23962982400*b^2*Sqrt[10010*Pi]) - 
      (232320370097*d^4*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^4)/(4518733824000*b^2) + 
      (7820661893833*d^6*K0^2*M^4*Sqrt[13/(770*Pi)]*u^4)/
       (272449524695040*b^2) - (319686579757*d^2*K1^2*M^4*Sqrt[13/(770*Pi)]*
        u^4)/(15815568384000*b^2) + (97659959*d^14*K1^2*M^4*Sqrt[13/(770*Pi)]*
        u^4)/(479259648000*b^2) - (75120293*d^2*K0^2*M^4*u^4)/
       (798766080*Sqrt[10010]*b^2*Sqrt[Pi]) - (45687401*K0^2*M^4*u^4)/
       (15975321600*b^2*Sqrt[10010*Pi]) - (2063277157*d^4*K0^2*M^4*u^4)/
       (15975321600*b^2*Sqrt[10010*Pi]) + (25047754817*d^6*K0^2*M^4*u^4)/
       (59228157542400*b^2*Sqrt[10010*Pi]) + (147857543*d^8*K0^2*M^4*u^4)/
       (5325107200*b^2*Sqrt[10010*Pi]) - (82095313*d^10*K0^2*M^4*u^4)/
       (479259648*b^2*Sqrt[10010*Pi]) - (239419861*d^12*K0^2*M^4*u^4)/
       (47925964800*b^2*Sqrt[10010*Pi]) + (11946941*d^14*K0^2*M^4*u^4)/
       (11981491200*b^2*Sqrt[10010*Pi]) - (255779897141*K1^2*M^4*u^4)/
       (31631136768000*b^2*Sqrt[10010*Pi]) + (54973128817*d^6*K1^2*M^4*u^4)/
       (53251072000*b^2*Sqrt[10010*Pi]) + (89447051017*d^8*K1^2*M^4*u^4)/
       (958519296000*b^2*Sqrt[10010*Pi]) - (229592445211*d^10*K1^2*M^4*u^4)/
       (479259648000*b^2*Sqrt[10010*Pi]) - (5910635921*d^12*K1^2*M^4*u^4)/
       (319506432000*b^2*Sqrt[10010*Pi]) + 
      (6069775783*d^6*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^5)/(79876608000*b^2) - 
      (289842983*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^5)/(585761792000*b^2) - 
      (556207484111*d^2*K0*K1*M^4*u^5)/(2635928064000*b^2*Sqrt[10010*Pi]) - 
      (227988333409*d^4*K0*K1*M^4*u^5)/(753122304000*b^2*Sqrt[10010*Pi]) + 
      (757299467*d^8*K0*K1*M^4*u^5)/(7607296000*b^2*Sqrt[10010*Pi]) - 
      (95844970343*d^10*K0*K1*M^4*u^5)/(239629824000*b^2*Sqrt[10010*Pi]) - 
      (2800390573*d^12*K0*K1*M^4*u^5)/(159753216000*b^2*Sqrt[10010*Pi]) + 
      (535519021*d^14*K0*K1*M^4*u^5)/(239629824000*b^2*Sqrt[10010*Pi]) - 
      (89511108341*d^2*K1^2*M^4*Sqrt[11/(910*Pi)]*u^6)/(17253347328000*b^2) - 
      (1000755923*d^12*K1^2*M^4*Sqrt[11/(910*Pi)]*u^6)/(1917038592000*b^2) - 
      (265580939*d^12*K0^2*M^4*Sqrt[13/(770*Pi)]*u^6)/(958519296000*b^2) - 
      (14366579569*d^4*K1^2*M^4*Sqrt[13/(770*Pi)]*u^6)/(2464763904000*b^2) + 
      (12387963157*d^8*K1^2*M^4*Sqrt[13/(770*Pi)]*u^6)/(5751115776000*b^2) - 
      (46176486787*d^10*K1^2*M^4*Sqrt[13/(770*Pi)]*u^6)/(5751115776000*b^2) - 
      (1107632680183*d^2*K0^2*M^4*u^6)/(31631136768000*Sqrt[10010]*b^2*
        Sqrt[Pi]) - (32562034969*K0^2*M^4*u^6)/(31631136768000*b^2*
        Sqrt[10010*Pi]) - (1730434851037*d^4*K0^2*M^4*u^6)/
       (31631136768000*b^2*Sqrt[10010*Pi]) + (45283153543*d^6*K0^2*M^4*u^6)/
       (319506432000*b^2*Sqrt[10010*Pi]) + (22154297093*d^8*K0^2*M^4*u^6)/
       (958519296000*b^2*Sqrt[10010*Pi]) - (67963112293*d^10*K0^2*M^4*u^6)/
       (958519296000*b^2*Sqrt[10010*Pi]) + (400681511*d^14*K0^2*M^4*u^6)/
       (958519296000*b^2*Sqrt[10010*Pi]) - (1665093877*K1^2*M^4*u^6)/
       (908070912000*b^2*Sqrt[10010*Pi]) + (177588493529*d^6*K1^2*M^4*u^6)/
       (821587968000*b^2*Sqrt[10010*Pi]) + (175977937*d^14*K1^2*M^4*u^6)/
       (273862656000*b^2*Sqrt[10010*Pi]) + 
      (16375487*d^14*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^7)/(479259648000*b^2) - 
      (130376713*d^12*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^7)/(479259648000*b^2) - 
      (39235131149*K0*K1*M^4*u^7)/(47446705152000*b^2*Sqrt[10010*Pi]) - 
      (191459321369*d^2*K0*K1*M^4*u^7)/(6778100736000*b^2*Sqrt[10010*Pi]) - 
      (16534095163*d^4*K0*K1*M^4*u^7)/(398711808000*b^2*Sqrt[10010*Pi]) + 
      (158116747109*d^6*K0*K1*M^4*u^7)/(1437778944000*b^2*Sqrt[10010*Pi]) + 
      (27026493913*d^8*K0*K1*M^4*u^7)/(1437778944000*b^2*Sqrt[10010*Pi]) - 
      (79174464373*d^10*K0*K1*M^4*u^7)/(1437778944000*b^2*Sqrt[10010*Pi]) - 
      (56566777*d^10*K0^2*M^4*Sqrt[11/(910*Pi)]*u^8)/(102698496000*b^2) - 
      (102998033*d^12*K0^2*M^4*Sqrt[13/(770*Pi)]*u^8)/(2875557888000*b^2) - 
      (34165317827*d^2*K0^2*M^4*u^8)/(11861676288000*Sqrt[10010]*b^2*
        Sqrt[Pi]) - (36231004717*d^2*K1^2*M^4*u^8)/(9489341030400*Sqrt[10010]*
        b^2*Sqrt[Pi]) - (5477423533*K0^2*M^4*u^8)/(94893410304000*b^2*
        Sqrt[10010*Pi]) - (24641821681*d^4*K0^2*M^4*u^8)/
       (4994390016000*b^2*Sqrt[10010*Pi]) + (5699585233*d^6*K0^2*M^4*u^8)/
       (479259648000*b^2*Sqrt[10010*Pi]) + (16162873*d^8*K0^2*M^4*u^8)/
       (6580224000*b^2*Sqrt[10010*Pi]) + (3606689*d^14*K0^2*M^4*u^8)/
       (75672576000*b^2*Sqrt[10010*Pi]) - (382637537*K1^2*M^4*u^8)/
       (2711240294400*b^2*Sqrt[10010*Pi]) - (2947902163*d^4*K1^2*M^4*u^8)/
       (542248058880*b^2*Sqrt[10010*Pi]) + (2068641937*d^6*K1^2*M^4*u^8)/
       (143777894400*b^2*Sqrt[10010*Pi]) + (1738568231*d^8*K1^2*M^4*u^8)/
       (575111577600*b^2*Sqrt[10010*Pi]) - (143084531*d^10*K1^2*M^4*u^8)/
       (19170385920*b^2*Sqrt[10010*Pi]) - (50431393*d^12*K1^2*M^4*u^8)/
       (82158796800*b^2*Sqrt[10010*Pi]) + (2247913*d^14*K1^2*M^4*u^8)/
       (35944473600*b^2*Sqrt[10010*Pi]) - (504315677*d^10*K0*K1*M^4*
        Sqrt[11/(910*Pi)]*u^9)/(2156668416000*b^2) - 
      (811223657*K0*K1*M^4*u^9)/(23723352576000*b^2*Sqrt[10010*Pi]) - 
      (28000436999*d^2*K0*K1*M^4*u^9)/(23723352576000*b^2*Sqrt[10010*Pi]) - 
      (48809414161*d^4*K0*K1*M^4*u^9)/(23723352576000*b^2*Sqrt[10010*Pi]) + 
      (3430760197*d^6*K0*K1*M^4*u^9)/(718889472000*b^2*Sqrt[10010*Pi]) + 
      (34855127*d^8*K0*K1*M^4*u^9)/(26625536000*b^2*Sqrt[10010*Pi]) - 
      (568677113*d^12*K0*K1*M^4*u^9)/(2156668416000*b^2*Sqrt[10010*Pi]) + 
      (8152147*d^14*K0*K1*M^4*u^9)/(308095488000*b^2*Sqrt[10010*Pi]) - 
      (2223229*d^10*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^10)/(77023872000*b^2) - 
      (7436249*d^10*K0^2*M^4*Sqrt[13/(770*Pi)]*u^10)/(539167104000*b^2) - 
      (9551609*d^2*K0^2*M^4*u^10)/(128931264000*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (6315697*d^2*K1^2*M^4*u^10)/(78037344000*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (28845263*K0^2*M^4*u^10)/(23723352576000*b^2*Sqrt[10010*Pi]) - 
      (166913839*d^4*K0^2*M^4*u^10)/(1129683456000*b^2*Sqrt[10010*Pi]) + 
      (335813*d^6*K0^2*M^4*u^10)/(1112832000*b^2*Sqrt[10010*Pi]) + 
      (515401*d^8*K0^2*M^4*u^10)/(4204032000*b^2*Sqrt[10010*Pi]) - 
      (52795867*d^12*K0^2*M^4*u^10)/(2156668416000*b^2*Sqrt[10010*Pi]) + 
      (2661433*d^14*K0^2*M^4*u^10)/(1078334208000*b^2*Sqrt[10010*Pi]) - 
      (34269373*K1^2*M^4*u^10)/(23723352576000*b^2*Sqrt[10010*Pi]) - 
      (786469969*d^4*K1^2*M^4*u^10)/(4744670515200*b^2*Sqrt[10010*Pi]) + 
      (353807299*d^6*K1^2*M^4*u^10)/(1078334208000*b^2*Sqrt[10010*Pi]) + 
      (320353571*d^8*K1^2*M^4*u^10)/(2156668416000*b^2*Sqrt[10010*Pi]) - 
      (63516413*d^12*K1^2*M^4*u^10)/(2156668416000*b^2*Sqrt[10010*Pi]) + 
      (3222887*d^14*K1^2*M^4*u^10)/(1078334208000*b^2*Sqrt[10010*Pi]) + 
      (218131262099*d^8*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^11)/
       (120686625392256000*b^2) - (7611553*K0*K1*M^4*u^11)/
       (17792514432000*b^2*Sqrt[10010*Pi]) - (46721537*d^2*K0*K1*M^4*u^11)/
       (3558502886400*b^2*Sqrt[10010*Pi]) - (609805981*d^4*K0*K1*M^4*u^11)/
       (17792514432000*b^2*Sqrt[10010*Pi]) + (133417*d^6*K0*K1*M^4*u^11)/
       (2604672000*b^2*Sqrt[10010*Pi]) + (29392352599*d^8*K0*K1*M^4*u^11)/
       (1206866253922560*b^2*Sqrt[10010*Pi]) - (185851*d^10*K0*K1*M^4*u^11)/
       (4313336832*b^2*Sqrt[10010*Pi]) - (4921583*d^12*K0*K1*M^4*u^11)/
       (539167104000*b^2*Sqrt[10010*Pi]) + (524749*d^14*K0*K1*M^4*u^11)/
       (539167104000*b^2*Sqrt[10010*Pi]) + 
      (4889119*d^8*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^12)/(10802598048000*b^2) + 
      (69467*d^6*K0^2*M^4*Sqrt[11/(910*Pi)]*u^12)/(539167104000*b^2) - 
      (26297*d^2*K1^2*M^4*Sqrt[11/(910*Pi)]*u^12)/(539167104000*b^2) - 
      (44351*d^2*K0^2*M^4*u^12)/(95147136000*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (19079*K0^2*M^4*u^12)/(808750656000*b^2*Sqrt[10010*Pi]) - 
      (109*d^4*K0^2*M^4*u^12)/(78489000*b^2*Sqrt[10010*Pi]) - 
      (1030079*d^8*K0^2*M^4*u^12)/(6049454906880*b^2*Sqrt[10010*Pi]) - 
      (1145747*d^10*K0^2*M^4*u^12)/(539167104000*b^2*Sqrt[10010*Pi]) - 
      (911*d^12*K0^2*M^4*u^12)/(1797223680*b^2*Sqrt[10010*Pi]) + 
      (137*d^14*K0^2*M^4*u^12)/(1437778944*b^2*Sqrt[10010*Pi]) - 
      (2473*K1^2*M^4*u^12)/(89861184000*b^2*Sqrt[10010*Pi]) - 
      (110309*d^4*K1^2*M^4*u^12)/(67395888000*b^2*Sqrt[10010*Pi]) + 
      (86759*d^6*K1^2*M^4*u^12)/(59907456000*b^2*Sqrt[10010*Pi]) + 
      (1003001*d^8*K1^2*M^4*u^12)/(269583552000*b^2*Sqrt[10010*Pi]) - 
      (416327*d^10*K1^2*M^4*u^12)/(179722368000*b^2*Sqrt[10010*Pi]) - 
      (19577*d^12*K1^2*M^4*u^12)/(26958355200*b^2*Sqrt[10010*Pi]) + 
      (8053*d^14*K1^2*M^4*u^12)/(107833420800*b^2*Sqrt[10010*Pi]) - 
      (9661*d^4*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^13)/(202187664000*b^2) - 
      (193*d^10*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^13)/(5616324000*b^2) - 
      (23347*d^8*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^13)/(640260936000*b^2) - 
      (227*K0*K1*M^4*u^13)/(28883952000*b^2*Sqrt[10010*Pi]) - 
      (263*d^2*K0*K1*M^4*u^13)/(1805247000*b^2*Sqrt[10010*Pi]) + 
      (751*d^6*K0*K1*M^4*u^13)/(11232648000*b^2*Sqrt[10010*Pi]) + 
      (24131*d^8*K0*K1*M^4*u^13)/(12195446400*b^2*Sqrt[10010*Pi]) - 
      (6311*d^12*K0*K1*M^4*u^13)/(13479177600*b^2*Sqrt[10010*Pi]) - 
      (311*d^14*K0*K1*M^4*u^13)/(6739588800*b^2*Sqrt[10010*Pi]) + 
      (d^2*K0^2*M^4*u^14)/(202694400*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^14)/(202694400*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^14)/(33782400*b^2*Sqrt[10010*Pi]) - 
      (d^6*K0^2*M^4*u^14)/(202694400*b^2*Sqrt[10010*Pi]) - 
      (d^8*K0^2*M^4*u^14)/(16891200*b^2*Sqrt[10010*Pi]) - 
      (d^10*K0^2*M^4*u^14)/(202694400*b^2*Sqrt[10010*Pi]) + 
      (d^12*K0^2*M^4*u^14)/(33782400*b^2*Sqrt[10010*Pi]) + 
      (d^14*K0^2*M^4*u^14)/(202694400*b^2*Sqrt[10010*Pi]) + 
      (d^4*K1^2*M^4*u^14)/(33782400*b^2*Sqrt[10010*Pi]) - 
      (d^6*K1^2*M^4*u^14)/(202694400*b^2*Sqrt[10010*Pi]) - 
      (d^8*K1^2*M^4*u^14)/(16891200*b^2*Sqrt[10010*Pi]) - 
      (d^10*K1^2*M^4*u^14)/(202694400*b^2*Sqrt[10010*Pi]) + 
      (d^12*K1^2*M^4*u^14)/(33782400*b^2*Sqrt[10010*Pi]) + 
      (d^14*K1^2*M^4*u^14)/(202694400*b^2*Sqrt[10010*Pi]))/Pi, 0, 
    ((13399228153*d^10*K0^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(372042418176*b^2) - 
      (20680021*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(200330532864*b^2) + 
      (61665*d^8*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^2)/(7607296*b^2) - 
      (7372511364107*d^8*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^2)/
       (411106872084480*b^2) + (3503*d^16*K0^2*M^4*Sqrt[11/(910*Pi)]*u^2)/
       (684656640*b^2) - (66261931*d^2*K1^2*M^4*Sqrt[11/(910*Pi)]*u^2)/
       (49865825280*b^2) + (445561*d^6*K1^2*M^4*Sqrt[11/(910*Pi)]*u^2)/
       (114109440*b^2) - (35551*d^12*K1^2*M^4*Sqrt[11/(910*Pi)]*u^2)/
       (28527360*b^2) + (3267*d^16*K1^2*M^4*Sqrt[11/(910*Pi)]*u^2)/
       (76072960*b^2) + (25*d^14*K1^2*M^4*Sqrt[55/(182*Pi)]*u^2)/
       (7607296*b^2) + (693757*d^4*K0^2*M^4*Sqrt[143/(70*Pi)]*u^2)/
       (684656640*b^2) + (9330371*d^2*K0^2*M^4*u^2)/(171164160*Sqrt[10010]*
        b^2*Sqrt[Pi]) - (47*d^2*K1^2*M^4*u^2)/(18333024*Sqrt[10010]*b^2*
        Sqrt[Pi]) + (4163*K0^2*M^4*u^2)/(3720960*b^2*Sqrt[10010*Pi]) - 
      (22502279*d^6*K0^2*M^4*u^2)/(85582080*b^2*Sqrt[10010*Pi]) - 
      (65346461267*d^8*K0^2*M^4*u^2)/(102776718021120*b^2*Sqrt[10010*Pi]) + 
      (17823951*d^10*K0^2*M^4*u^2)/(41338046464*b^2*Sqrt[10010*Pi]) + 
      (6760081*d^12*K0^2*M^4*u^2)/(684656640*b^2*Sqrt[10010*Pi]) - 
      (159811*d^14*K0^2*M^4*u^2)/(85582080*b^2*Sqrt[10010*Pi]) + 
      (3880757*K1^2*M^4*u^2)/(125206583040*b^2*Sqrt[10010*Pi]) - 
      (73657*d^4*K1^2*M^4*u^2)/(2852736*b^2*Sqrt[10010*Pi]) - 
      (3366479*d^10*K1^2*M^4*u^2)/(114109440*b^2*Sqrt[10010*Pi]) + 
      (382497271791092641*d^4*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^3)/
       (8664637929460531200*b^2) + (59692523*d^16*K0*K1*M^4*Sqrt[11/(910*Pi)]*
        u^3)/(862667366400*b^2) + (69763607*d^2*K0*K1*M^4*Sqrt[13/(770*Pi)]*
        u^3)/(3125606400*b^2) + (14731037*K0*K1*M^4*u^3)/
       (2114380800*b^2*Sqrt[10010*Pi]) + (1412279401569504301*d^4*K0*K1*M^4*
        u^3)/(8664637929460531200*b^2*Sqrt[10010*Pi]) - 
      (47313774829*d^6*K0*K1*M^4*u^3)/(35944473600*b^2*Sqrt[10010*Pi]) - 
      (20013371569*d^8*K0*K1*M^4*u^3)/(41079398400*b^2*Sqrt[10010*Pi]) + 
      (6621680311*d^10*K0*K1*M^4*u^3)/(7987660800*b^2*Sqrt[10010*Pi]) + 
      (6366502049*d^12*K0*K1*M^4*u^3)/(172533473280*b^2*Sqrt[10010*Pi]) - 
      (50354761*d^14*K0*K1*M^4*u^3)/(5675443200*b^2*Sqrt[10010*Pi]) + 
      (791123*d^16*K0^2*M^4*Sqrt[11/(910*Pi)]*u^4)/(37507276800*b^2) + 
      (26084604361*d^10*K1^2*M^4*Sqrt[11/(910*Pi)]*u^4)/(308095488000*b^2) - 
      (115561811*d^14*K0^2*M^4*Sqrt[13/(770*Pi)]*u^4)/(431333683200*b^2) + 
      (16316420203*d^2*K0^2*M^4*u^4)/(143777894400*Sqrt[10010]*b^2*
        Sqrt[Pi]) + (36034647211273*d^2*K1^2*M^4*u^4)/
       (99638080819200*Sqrt[10010]*b^2*Sqrt[Pi]) + (806343841*K0^2*M^4*u^4)/
       (287555788800*b^2*Sqrt[10010*Pi]) + (1114703731*d^4*K0^2*M^4*u^4)/
       (4493059200*b^2*Sqrt[10010*Pi]) - (72685785023*d^6*K0^2*M^4*u^4)/
       (143777894400*b^2*Sqrt[10010*Pi]) - (3913535641*d^8*K0^2*M^4*u^4)/
       (20539699200*b^2*Sqrt[10010*Pi]) + (662747741*d^10*K0^2*M^4*u^4)/
       (2083737600*b^2*Sqrt[10010*Pi]) + (182117827*d^12*K0^2*M^4*u^4)/
       (10783342080*b^2*Sqrt[10010*Pi]) + (1128041466163*K1^2*M^4*u^4)/
       (117221271552000*b^2*Sqrt[10010*Pi]) + 
      (570506077590797*d^4*K1^2*M^4*u^4)/(797104646553600*b^2*
        Sqrt[10010*Pi]) - (154131581473*d^6*K1^2*M^4*u^4)/
       (99887800320*b^2*Sqrt[10010*Pi]) - (2992501809907*d^8*K1^2*M^4*u^4)/
       (5751115776000*b^2*Sqrt[10010*Pi]) + (168276645479*d^12*K1^2*M^4*u^4)/
       (3044708352000*b^2*Sqrt[10010*Pi]) - (139604380109*d^14*K1^2*M^4*u^4)/
       (12940010496000*b^2*Sqrt[10010*Pi]) + (30822425617*d^16*K1^2*M^4*u^4)/
       (51760041984000*b^2*Sqrt[10010*Pi]) + (16020182103851*K0*K1*M^4*u^5)/
       (1992761616384000*b^2*Sqrt[10010*Pi]) + 
      (60396086959433*d^2*K0*K1*M^4*u^5)/(199276161638400*b^2*
        Sqrt[10010*Pi]) + (24181979566159*d^4*K0*K1*M^4*u^5)/
       (39855232327680*b^2*Sqrt[10010*Pi]) - 
      (12243657957917*d^6*K0*K1*M^4*u^5)/(9489341030400*b^2*Sqrt[10010*Pi]) - 
      (329773359569*d^8*K0*K1*M^4*u^5)/(718889472000*b^2*Sqrt[10010*Pi]) + 
      (3403454632769*d^10*K0*K1*M^4*u^5)/(4313336832000*b^2*Sqrt[10010*Pi]) + 
      (661461804937*d^12*K0*K1*M^4*u^5)/(12940010496000*b^2*Sqrt[10010*Pi]) - 
      (17654827517*d^14*K0*K1*M^4*u^5)/(1848572928000*b^2*Sqrt[10010*Pi]) + 
      (756791173*d^16*K0*K1*M^4*u^5)/(1522354176000*b^2*Sqrt[10010*Pi]) + 
      (47782976387*d^12*K0^2*M^4*Sqrt[11/(910*Pi)]*u^6)/
       (51760041984000*b^2) + (147998380931*d^12*K1^2*M^4*Sqrt[11/(910*Pi)]*
        u^6)/(103520083968000*b^2) + (2901901513447*K1^2*M^4*
        Sqrt[13/(770*Pi)]*u^6)/(15942092931072000*b^2) + 
      (42876617911541*d^2*K0^2*M^4*u^6)/(797104646553600*Sqrt[10010]*b^2*
        Sqrt[Pi]) + (686537485252079*d^2*K1^2*M^4*u^6)/
       (7971046465536000*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (11410340618441*K0^2*M^4*u^6)/(7971046465536000*b^2*Sqrt[10010*Pi]) + 
      (87367740216431*d^4*K0^2*M^4*u^6)/(797104646553600*b^2*
        Sqrt[10010*Pi]) - (347181935927*d^6*K0^2*M^4*u^6)/
       (1518294564864*b^2*Sqrt[10010*Pi]) - (125157848927*d^8*K0^2*M^4*u^6)/
       (1437778944000*b^2*Sqrt[10010*Pi]) + (91044382567*d^10*K0^2*M^4*u^6)/
       (639012864000*b^2*Sqrt[10010*Pi]) - (95037170609*d^14*K0^2*M^4*u^6)/
       (51760041984000*b^2*Sqrt[10010*Pi]) + (557746603*d^16*K0^2*M^4*u^6)/
       (6089416704000*b^2*Sqrt[10010*Pi]) + 
      (1300118478619979*d^4*K1^2*M^4*u^6)/(7971046465536000*b^2*
        Sqrt[10010*Pi]) - (45117836682403*d^6*K1^2*M^4*u^6)/
       (126524547072000*b^2*Sqrt[10010*Pi]) - (33407320501*d^8*K1^2*M^4*u^6)/
       (273862656000*b^2*Sqrt[10010*Pi]) + (632775475067*d^10*K1^2*M^4*u^6)/
       (2957716684800*b^2*Sqrt[10010*Pi]) - (292710174443*d^14*K1^2*M^4*u^6)/
       (103520083968000*b^2*Sqrt[10010*Pi]) + (9636426511*d^16*K1^2*M^4*u^6)/
       (69013389312000*b^2*Sqrt[10010*Pi]) + 
      (160481063*d^16*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^7)/(25880020992000*b^2) + 
      (188046823*d^12*K0*K1*M^4*Sqrt[143/(70*Pi)]*u^7)/(2875557888000*b^2) + 
      (2909878897*K0*K1*M^4*u^7)/(2344425431040*b^2*Sqrt[10010*Pi]) + 
      (45093060878363*d^2*K0*K1*M^4*u^7)/(996380808192000*b^2*
        Sqrt[10010*Pi]) + (175728769345891*d^4*K0*K1*M^4*u^7)/
       (1992761616384000*b^2*Sqrt[10010*Pi]) - 
      (2228579971117*d^6*K0*K1*M^4*u^7)/(11861676288000*b^2*Sqrt[10010*Pi]) - 
      (200518313101*d^8*K0*K1*M^4*u^7)/(2875557888000*b^2*Sqrt[10010*Pi]) + 
      (212863796963*d^10*K0*K1*M^4*u^7)/(1848572928000*b^2*Sqrt[10010*Pi]) - 
      (890348707*d^14*K0*K1*M^4*u^7)/(539167104000*b^2*Sqrt[10010*Pi]) - 
      (742306141994737027*d^16*K0^2*M^4*Sqrt[11/(910*Pi)]*u^8)/
       (232905467543899078656000*b^2) + (317671343*d^12*K1^2*M^4*
        Sqrt[11/(910*Pi)]*u^8)/(2300446310400*b^2) + 
      (6679598263*K0^2*M^4*Sqrt[13/(770*Pi)]*u^8)/(664253872128000*b^2) - 
      (23508509*d^14*K0^2*M^4*Sqrt[13/(770*Pi)]*u^8)/(1478858342400*b^2) - 
      (8920407827*d^8*K1^2*M^4*Sqrt[13/(770*Pi)]*u^8)/(11502231552000*b^2) + 
      (6516653314081*d^2*K0^2*M^4*u^8)/(1328507744256000*Sqrt[10010]*b^2*
        Sqrt[Pi]) + (52322769939953*d^2*K1^2*M^4*u^8)/
       (7971046465536000*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (4489558342627*d^4*K0^2*M^4*u^8)/(442835914752000*b^2*Sqrt[10010*Pi]) - 
      (171273648391*d^6*K0^2*M^4*u^8)/(8251600896000*b^2*Sqrt[10010*Pi]) - 
      (20657566793*d^8*K0^2*M^4*u^8)/(2464763904000*b^2*Sqrt[10010*Pi]) + 
      (671935332197*d^10*K0^2*M^4*u^8)/(51760041984000*b^2*Sqrt[10010*Pi]) + 
      (60984560669*d^12*K0^2*M^4*u^8)/(51760041984000*b^2*Sqrt[10010*Pi]) + 
      (10517658098919206561*d^16*K0^2*M^4*u^8)/(232905467543899078656000*b^2*
        Sqrt[10010*Pi]) + (1458919198631*K1^2*M^4*u^8)/
       (7971046465536000*b^2*Sqrt[10010*Pi]) + 
      (4184139346537*d^4*K1^2*M^4*u^8)/(346567237632000*b^2*Sqrt[10010*Pi]) - 
      (9923677102211*d^6*K1^2*M^4*u^8)/(379573641216000*b^2*Sqrt[10010*Pi]) + 
      (334224723163*d^10*K1^2*M^4*u^8)/(20704016793600*b^2*Sqrt[10010*Pi]) - 
      (9288755563*d^14*K1^2*M^4*u^8)/(34506694656000*b^2*Sqrt[10010*Pi]) + 
      (42784103*d^16*K1^2*M^4*u^8)/(3235002624000*b^2*Sqrt[10010*Pi]) + 
      (867240539*d^12*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^9)/(15528012595200*b^2) - 
      (193415723*d^8*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^9)/(647000524800*b^2) + 
      (677058167917*K0*K1*M^4*u^9)/(11956569698304000*b^2*Sqrt[10010*Pi]) + 
      (2608595373019*d^2*K0*K1*M^4*u^9)/(1195656969830400*b^2*
        Sqrt[10010*Pi]) + (26170451837711*d^4*K0*K1*M^4*u^9)/
       (5978284849152000*b^2*Sqrt[10010*Pi]) - 
      (76986034637*d^6*K0*K1*M^4*u^9)/(8626673664000*b^2*Sqrt[10010*Pi]) + 
      (49051399801*d^10*K0*K1*M^4*u^9)/(8626673664000*b^2*Sqrt[10010*Pi]) - 
      (8651593519*d^14*K0*K1*M^4*u^9)/(77640062976000*b^2*Sqrt[10010*Pi]) + 
      (863631679*d^16*K0*K1*M^4*u^9)/(155280125952000*b^2*Sqrt[10010*Pi]) + 
      (16695608987*K1^2*M^4*Sqrt[13/(770*Pi)]*u^10)/(35869709094912000*b^2) - 
      (22254223*d^6*K1^2*M^4*Sqrt[13/(770*Pi)]*u^10)/(434294784000*b^2) + 
      (1680530966867*d^2*K0^2*M^4*u^10)/(11956569698304000*Sqrt[10010]*b^2*
        Sqrt[Pi]) + (11977067429*d^2*K1^2*M^4*u^10)/(75515177041920*
        Sqrt[10010]*b^2*Sqrt[Pi]) + (1819239223*K0^2*M^4*u^10)/
       (703327629312000*b^2*Sqrt[10010*Pi]) + 
      (782854486387*d^4*K0^2*M^4*u^10)/(2391313939660800*b^2*
        Sqrt[10010*Pi]) - (23089490029*d^6*K0^2*M^4*u^10)/
       (37957364121600*b^2*Sqrt[10010*Pi]) - (3180176023*d^8*K0^2*M^4*u^10)/
       (10352008396800*b^2*Sqrt[10010*Pi]) + (20830213771*d^10*K0^2*M^4*u^10)/
       (51760041984000*b^2*Sqrt[10010*Pi]) + (8099824589*d^12*K0^2*M^4*u^10)/
       (155280125952000*b^2*Sqrt[10010*Pi]) - (224710579*d^14*K0^2*M^4*u^10)/
       (22182875136000*b^2*Sqrt[10010*Pi]) + (40359271*d^16*K0^2*M^4*u^10)/
       (77640062976000*b^2*Sqrt[10010*Pi]) + 
      (1146323886769*d^4*K1^2*M^4*u^10)/(3260882644992000*b^2*
        Sqrt[10010*Pi]) - (1204967459*d^8*K1^2*M^4*u^10)/
       (3450669465600*b^2*Sqrt[10010*Pi]) + (69931420991*d^10*K1^2*M^4*u^10)/
       (155280125952000*b^2*Sqrt[10010*Pi]) + (5630347309*d^12*K1^2*M^4*u^10)/
       (93168075571200*b^2*Sqrt[10010*Pi]) - (1142770589*d^14*K1^2*M^4*u^10)/
       (93168075571200*b^2*Sqrt[10010*Pi]) + (146806969*d^16*K1^2*M^4*u^10)/
       (232920188928000*b^2*Sqrt[10010*Pi]) + 
      (72602479*d^10*K0*K1*M^4*Sqrt[7/(1430*Pi)]*u^11)/(5545718784000*b^2) + 
      (165069787*d^12*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^11)/
       (116460094464000*b^2) + (18149*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^11)/
       (1830087198720*b^2) + (33527242313*d^2*K0*K1*M^4*u^11)/
       (1281061039104000*b^2*Sqrt[10010*Pi]) + 
      (99320469557*d^4*K0*K1*M^4*u^11)/(1281061039104000*b^2*
        Sqrt[10010*Pi]) - (52154780851*d^6*K0*K1*M^4*u^11)/
       (427020346368000*b^2*Sqrt[10010*Pi]) - (661745593*d^8*K0*K1*M^4*u^11)/
       (7764006297600*b^2*Sqrt[10010*Pi]) - (454770061*d^14*K0*K1*M^4*u^11)/
       (116460094464000*b^2*Sqrt[10010*Pi]) + (24574139*d^16*K0*K1*M^4*u^11)/
       (116460094464000*b^2*Sqrt[10010*Pi]) - 
      (1948819*K0^2*M^4*Sqrt[13/(770*Pi)]*u^12)/(1281061039104000*b^2) + 
      (4733038984307*d^16*K0^2*M^4*Sqrt[13/(770*Pi)]*u^12)/
       (276345552898179072000*b^2) + (135984727*d^2*K0^2*M^4*u^12)/
       (256212207820800*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (275613059*d^2*K1^2*M^4*u^12)/(427020346368000*Sqrt[10010]*b^2*
        Sqrt[Pi]) + (80281603*d^4*K0^2*M^4*u^12)/(36601743974400*b^2*
        Sqrt[10010*Pi]) - (172551809*d^6*K0^2*M^4*u^12)/
       (61002906624000*b^2*Sqrt[10010*Pi]) - (116381437*d^8*K0^2*M^4*u^12)/
       (38820031488000*b^2*Sqrt[10010*Pi]) + (38519627*d^10*K0^2*M^4*u^12)/
       (12940010496000*b^2*Sqrt[10010*Pi]) + (43369121*d^12*K0^2*M^4*u^12)/
       (116460094464000*b^2*Sqrt[10010*Pi]) - (30007741*d^14*K0^2*M^4*u^12)/
       (116460094464000*b^2*Sqrt[10010*Pi]) - 
      (1432330013902253*d^16*K0^2*M^4*u^12)/(7461329928250834944000*b^2*
        Sqrt[10010*Pi]) - (2389567*K1^2*M^4*u^12)/(142340115456000*b^2*
        Sqrt[10010*Pi]) + (44178551*d^4*K1^2*M^4*u^12)/
       (16637156352000*b^2*Sqrt[10010*Pi]) - (3940319423*d^6*K1^2*M^4*u^12)/
       (1281061039104000*b^2*Sqrt[10010*Pi]) - (14001707*d^8*K1^2*M^4*u^12)/
       (3327431270400*b^2*Sqrt[10010*Pi]) + (16671841*d^10*K1^2*M^4*u^12)/
       (4658403778560*b^2*Sqrt[10010*Pi]) + (4606897*d^12*K1^2*M^4*u^12)/
       (6129478656000*b^2*Sqrt[10010*Pi]) - (1747201*d^14*K1^2*M^4*u^12)/
       (5063482368000*b^2*Sqrt[10010*Pi]) + (277867*d^16*K1^2*M^4*u^12)/
       (19410015744000*b^2*Sqrt[10010*Pi]) + (37559*K0*K1*M^4*u^13)/
       (6962288256000*b^2*Sqrt[10010*Pi]) + (410351*d^2*K0*K1*M^4*u^13)/
       (1830087198720*b^2*Sqrt[10010*Pi]) + (13764019*d^4*K0*K1*M^4*u^13)/
       (15250726656000*b^2*Sqrt[10010*Pi]) - (179713367*d^6*K0*K1*M^4*u^13)/
       (320265259776000*b^2*Sqrt[10010*Pi]) - (9691681*d^8*K0*K1*M^4*u^13)/
       (4159289088000*b^2*Sqrt[10010*Pi]) + (7492157*d^10*K0*K1*M^4*u^13)/
       (5823004723200*b^2*Sqrt[10010*Pi]) + (7057877*d^12*K0*K1*M^4*u^13)/
       (9705007872000*b^2*Sqrt[10010*Pi]) - (419329*d^14*K0*K1*M^4*u^13)/
       (1941001574400*b^2*Sqrt[10010*Pi]) - (45091*d^16*K0*K1*M^4*u^13)/
       (1164600944640*b^2*Sqrt[10010*Pi]) + 
      (66787*d^4*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^14)/(11438044992000*b^2) - 
      (44840293*d^10*K0^2*M^4*Sqrt[11/(910*Pi)]*u^14)/
       (4352696030592000*b^2) - (219770693*d^10*K1^2*M^4*Sqrt[11/(910*Pi)]*
        u^14)/(9375037604352000*b^2) + (10027*d^14*K1^2*M^4*Sqrt[11/(910*Pi)]*
        u^14)/(2426251968000*b^2) - (10541*d^8*K1^2*M^4*Sqrt[143/(70*Pi)]*
        u^14)/(14557511808000*b^2) + (197371*d^2*K0^2*M^4*u^14)/
       (26688771648000*Sqrt[10010]*b^2*Sqrt[Pi]) + (117517*d^2*K1^2*M^4*u^14)/
       (20016578736000*Sqrt[10010]*b^2*Sqrt[Pi]) + (12083*K0^2*M^4*u^14)/
       (21351017318400*b^2*Sqrt[10010*Pi]) + (81647*d^6*K0^2*M^4*u^14)/
       (1000828936800*b^2*Sqrt[10010*Pi]) - (1928777*d^8*K0^2*M^4*u^14)/
       (14557511808000*b^2*Sqrt[10010*Pi]) - (13987*d^10*K0^2*M^4*u^14)/
       (8290849582080*b^2*Sqrt[10010*Pi]) + (404251*d^12*K0^2*M^4*u^14)/
       (7278755904000*b^2*Sqrt[10010*Pi]) + (198293*d^14*K0^2*M^4*u^14)/
       (3639377952000*b^2*Sqrt[10010*Pi]) + (9791*d^16*K0^2*M^4*u^14)/
       (1386429696000*b^2*Sqrt[10010*Pi]) + (184633*K1^2*M^4*u^14)/
       (320265259776000*b^2*Sqrt[10010*Pi]) + (26497*d^4*K1^2*M^4*u^14)/
       (953170416000*b^2*Sqrt[10010*Pi]) + (5712557*d^6*K1^2*M^4*u^14)/
       (80066314944000*b^2*Sqrt[10010*Pi]) + (515604269*d^10*K1^2*M^4*u^14)/
       (3125012534784000*b^2*Sqrt[10010*Pi]) + (5921*d^12*K1^2*M^4*u^14)/
       (151640748000*b^2*Sqrt[10010*Pi]) + (26269*d^16*K1^2*M^4*u^14)/
       (4159289088000*b^2*Sqrt[10010*Pi]) + 
      (K0*K1*M^4*Sqrt[7/(1430*Pi)]*u^15)/(346607424000*b^2) + 
      (2429*d^8*K0*K1*M^4*Sqrt[7/(1430*Pi)]*u^15)/(397579104000*b^2) - 
      (841*d^6*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^15)/(519911136000*b^2) - 
      (1607*d^2*K0*K1*M^4*u^15)/(519911136000*b^2*Sqrt[10010*Pi]) - 
      (2759*d^4*K0*K1*M^4*u^15)/(103982227200*b^2*Sqrt[10010*Pi]) + 
      (71*d^8*K0*K1*M^4*u^15)/(4391712000*b^2*Sqrt[10010*Pi]) + 
      (23479*d^10*K0*K1*M^4*u^15)/(519911136000*b^2*Sqrt[10010*Pi]) - 
      (17401*d^12*K0*K1*M^4*u^15)/(519911136000*b^2*Sqrt[10010*Pi]) - 
      (101*d^14*K0*K1*M^4*u^15)/(5472748800*b^2*Sqrt[10010*Pi]) - 
      (1597*d^16*K0*K1*M^4*u^15)/(1039822272000*b^2*Sqrt[10010*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^16)/(207964454400*b^2) + 
      (d^4*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^16)/(23107161600*b^2) + 
      (7*d^6*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^16)/(86651856000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^16)/(14441976000*b^2) + 
      (d^14*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^16)/(17330371200*b^2) + 
      (d^2*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^16)/(207964454400*b^2) + 
      (d^4*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^16)/(23107161600*b^2) + 
      (7*d^6*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^16)/(86651856000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^16)/(14441976000*b^2) + 
      (d^14*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^16)/(17330371200*b^2) - 
      (7*d^8*K0^2*M^4*Sqrt[77/(130*Pi)]*u^16)/(519911136000*b^2) - 
      (d^10*K0^2*M^4*Sqrt[77/(130*Pi)]*u^16)/(86651856000*b^2) - 
      (7*d^8*K1^2*M^4*Sqrt[77/(130*Pi)]*u^16)/(519911136000*b^2) - 
      (d^10*K1^2*M^4*Sqrt[77/(130*Pi)]*u^16)/(86651856000*b^2) + 
      (d^2*K0^2*M^4*u^16)/(115535808000*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^16)/(115535808000*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^16)/(1039822272000*b^2*Sqrt[10010*Pi]) + 
      (d^4*K0^2*M^4*u^16)/(12233203200*b^2*Sqrt[10010*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(23107161600*b^2*Sqrt[10010*Pi]) + 
      (K1^2*M^4*u^16)/(1039822272000*b^2*Sqrt[10010*Pi]) + 
      (d^4*K1^2*M^4*u^16)/(12233203200*b^2*Sqrt[10010*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(23107161600*b^2*Sqrt[10010*Pi]))/Pi, 0, 
    ((72925513*d^14*K0^2*M^4*Sqrt[7/(1430*Pi)]*u^2)/(79420170240*b^2) + 
      (303130871*d^6*K0^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(15884034048*b^2) + 
      (208915687*d^8*K0^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(9343549440*b^2) - 
      (204772951*d^10*K0^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(9927521280*b^2) - 
      (1277821*d^16*K0^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(31768068096*b^2) - 
      (2168479*d^14*K1^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(4963760640*b^2) - 
      (781*d^16*K1^2*M^4*Sqrt[11/(910*Pi)]*u^2)/(34833408*b^2) - 
      (61747*K0^2*M^4*Sqrt[77/(130*Pi)]*u^2)/(8824463360*b^2) + 
      (559*d^18*K0^2*M^4*Sqrt[143/(70*Pi)]*u^2)/(8360017920*b^2) + 
      (13211*d^18*K1^2*M^4*Sqrt[143/(70*Pi)]*u^2)/(19855042560*b^2) - 
      (1281272071*d^2*K0^2*M^4*u^2)/(31768068096*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (18951419*d^2*K1^2*M^4*u^2)/(1323669504*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (1598490763*d^4*K0^2*M^4*u^2)/(9343549440*b^2*Sqrt[10010*Pi]) - 
      (731500213*d^12*K0^2*M^4*u^2)/(31768068096*b^2*Sqrt[10010*Pi]) + 
      (8922181*K1^2*M^4*u^2)/(19855042560*b^2*Sqrt[10010*Pi]) + 
      (166542221*d^4*K1^2*M^4*u^2)/(6618347520*b^2*Sqrt[10010*Pi]) - 
      (15459779*d^6*K1^2*M^4*u^2)/(330917376*b^2*Sqrt[10010*Pi]) - 
      (15281809*d^8*K1^2*M^4*u^2)/(389314560*b^2*Sqrt[10010*Pi]) + 
      (384284639*d^10*K1^2*M^4*u^2)/(9927521280*b^2*Sqrt[10010*Pi]) + 
      (48798073*d^12*K1^2*M^4*u^2)/(3971008512*b^2*Sqrt[10010*Pi]) - 
      (842060916299*d^4*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^3)/
       (10533622579200*b^2) - (8609380189*d^16*K0*K1*M^4*Sqrt[11/(910*Pi)]*
        u^3)/(40027765800960*b^2) + (202782481*d^18*K0*K1*M^4*
        Sqrt[143/(70*Pi)]*u^3)/(200138829004800*b^2) - 
      (176462117141*K0*K1*M^4*u^3)/(33356471500800*b^2*Sqrt[10010*Pi]) - 
      (18273273534533*d^2*K0*K1*M^4*u^3)/(66712943001600*b^2*
        Sqrt[10010*Pi]) + (7693556782421*d^6*K0*K1*M^4*u^3)/
       (5886436147200*b^2*Sqrt[10010*Pi]) + 
      (217327153622429*d^8*K0*K1*M^4*u^3)/(200138829004800*b^2*
        Sqrt[10010*Pi]) - (4806228658423*d^10*K0*K1*M^4*u^3)/
       (4169558937600*b^2*Sqrt[10010*Pi]) - (779213411659*d^12*K0*K1*M^4*u^3)/
       (7412549222400*b^2*Sqrt[10010*Pi]) + (367392594493*d^14*K0*K1*M^4*u^3)/
       (14295630643200*b^2*Sqrt[10010*Pi]) - 
      (194728206905906978119*d^18*K1^2*M^4*Sqrt[5/(2002*Pi)]*u^4)/
       (291763706963320446520393728*b^2) + 
      (7649573324117*d^8*K0^2*M^4*Sqrt[11/(910*Pi)]*u^4)/
       (200138829004800*b^2) - (3208946183*d^16*K0^2*M^4*Sqrt[11/(910*Pi)]*
        u^4)/(40027765800960*b^2) - (96417261437927*d^10*K1^2*M^4*
        Sqrt[11/(910*Pi)]*u^4)/(750520608768000*b^2) - 
      (312158886493*d^4*K0^2*M^4*Sqrt[13/(770*Pi)]*u^4)/
       (11772872294400*b^2) + (15194297*d^18*K0^2*M^4*Sqrt[143/(70*Pi)]*u^4)/
       (50034707251200*b^2) - (1879760598901*d^2*K0^2*M^4*u^4)/
       (16678235750400*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (381609653749304521*d^2*K1^2*M^4*u^4)/(924641390002176000*Sqrt[10010]*
        b^2*Sqrt[Pi]) - (3336539861*K0^2*M^4*u^4)/(1450281369600*b^2*
        Sqrt[10010*Pi]) + (13145680204409*d^6*K0^2*M^4*u^4)/
       (25017353625600*b^2*Sqrt[10010*Pi]) - (942665448157*d^10*K0^2*M^4*u^4)/
       (2084779468800*b^2*Sqrt[10010*Pi]) - (19092809921*d^12*K0^2*M^4*u^4)/
       (436032307200*b^2*Sqrt[10010*Pi]) + (37878912161*d^14*K0^2*M^4*u^4)/
       (3573907660800*b^2*Sqrt[10010*Pi]) - (64548015109999*K1^2*M^4*u^4)/
       (6700299927552000*b^2*Sqrt[10010*Pi]) - 
      (52188487933152437*d^4*K1^2*M^4*u^4)/(48665336315904000*b^2*
        Sqrt[10010*Pi]) + (845246083113642827*d^6*K1^2*M^4*u^4)/
       (462320695001088000*b^2*Sqrt[10010*Pi]) + 
      (156325944740015231*d^8*K1^2*M^4*u^4)/(132091627143168000*b^2*
        Sqrt[10010*Pi]) - (1608082637678953*d^12*K1^2*M^4*u^4)/
       (12008329740288000*b^2*Sqrt[10010*Pi]) + 
      (195534416852729*d^14*K1^2*M^4*u^4)/(6004164870144000*b^2*
        Sqrt[10010*Pi]) - (6277679100191*d^16*K1^2*M^4*u^4)/
       (2401665948057600*b^2*Sqrt[10010*Pi]) + 
      (4005541869485295518167279*d^18*K1^2*M^4*u^4)/
       (36470463370415055815049216000*b^2*Sqrt[10010*Pi]) - 
      (2878119575153*d^12*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^5)/
       (261050646528000*b^2) + (1746077396812327*d^6*K0*K1*M^4*
        Sqrt[13/(770*Pi)]*u^5)/(14447521718784000*b^2) - 
      (33872847051739*K0*K1*M^4*u^5)/(4055444692992000*b^2*Sqrt[10010*Pi]) - 
      (41208064884995927*d^2*K0*K1*M^4*u^5)/(115580173750272000*b^2*
        Sqrt[10010*Pi]) - (427395642861036739*d^4*K0*K1*M^4*u^5)/
       (462320695001088000*b^2*Sqrt[10010*Pi]) + 
      (67950565435876603*d^8*K0*K1*M^4*u^5)/(66045813571584000*b^2*
        Sqrt[10010*Pi]) - (456305278498301*d^10*K0*K1*M^4*u^5)/
       (375260304384000*b^2*Sqrt[10010*Pi]) + 
      (5404670155957*d^14*K0*K1*M^4*u^5)/(187630152192000*b^2*
        Sqrt[10010*Pi]) - (390988881373*d^16*K0*K1*M^4*u^5)/
       (171547567718400*b^2*Sqrt[10010*Pi]) + 
      (131851182919*d^18*K0*K1*M^4*u^5)/(1501041217536000*b^2*
        Sqrt[10010*Pi]) - (9386097730483*K0^2*M^4*Sqrt[13/(770*Pi)]*u^6)/
       (77053449166848000*b^2) - (61641222894543079*d^2*K0^2*M^4*u^6)/
       (924641390002176000*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (7336687354208609*d^2*K1^2*M^4*u^6)/(68491954814976000*Sqrt[10010]*b^2*
        Sqrt[Pi]) - (39550381463990153*d^4*K0^2*M^4*u^6)/
       (231160347500544000*b^2*Sqrt[10010*Pi]) + 
      (134634673902553463*d^6*K0^2*M^4*u^6)/(462320695001088000*b^2*
        Sqrt[10010*Pi]) + (6325540316827631*d^8*K0^2*M^4*u^6)/
       (33022906785792000*b^2*Sqrt[10010*Pi]) - 
      (84388159147709*d^10*K0^2*M^4*u^6)/(375260304384000*b^2*
        Sqrt[10010*Pi]) - (70854522370543*d^12*K0^2*M^4*u^6)/
       (3002082435072000*b^2*Sqrt[10010*Pi]) + 
      (32874530790701*d^14*K0^2*M^4*u^6)/(6004164870144000*b^2*
        Sqrt[10010*Pi]) - (32407960891*d^16*K0^2*M^4*u^6)/
       (75052060876800*b^2*Sqrt[10010*Pi]) + (191021904803*d^18*K0^2*M^4*u^6)/
       (12008329740288000*b^2*Sqrt[10010*Pi]) - 
      (1571484989897437*K1^2*M^4*u^6)/(601016903501414400*b^2*
        Sqrt[10010*Pi]) - (1048460231260633319*d^4*K1^2*M^4*u^6)/
       (4006779356676096000*b^2*Sqrt[10010*Pi]) + 
      (5548455812394648383*d^6*K1^2*M^4*u^6)/(12020338070028288000*b^2*
        Sqrt[10010*Pi]) + (730348379393351*d^8*K1^2*M^4*u^6)/
       (2590031904768000*b^2*Sqrt[10010*Pi]) - 
      (171963626078047*d^10*K1^2*M^4*u^6)/(500347072512000*b^2*
        Sqrt[10010*Pi]) - (144817179473821*d^12*K1^2*M^4*u^6)/
       (4002776580096000*b^2*Sqrt[10010*Pi]) + 
      (2224426938109*d^14*K1^2*M^4*u^6)/(266851772006400*b^2*
        Sqrt[10010*Pi]) - (32691011069*d^16*K1^2*M^4*u^6)/
       (49416994816000*b^2*Sqrt[10010*Pi]) + (192523557437*d^18*K1^2*M^4*u^6)/
       (8005553160192000*b^2*Sqrt[10010*Pi]) - 
      (825611483429*d^12*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^7)/
       (428868919296000*b^2) - (2194015556283361*K0*K1*M^4*u^7)/
       (1502542258753536000*b^2*Sqrt[10010*Pi]) - 
      (27369713516992031*d^2*K0*K1*M^4*u^7)/(462320695001088000*b^2*
        Sqrt[10010*Pi]) - (39470089503367681*d^4*K0*K1*M^4*u^7)/
       (273189501591552000*b^2*Sqrt[10010*Pi]) + 
      (8752902360588053*d^6*K0*K1*M^4*u^7)/(34541201350656000*b^2*
        Sqrt[10010*Pi]) + (474327729100861*d^8*K0*K1*M^4*u^7)/
       (3002082435072000*b^2*Sqrt[10010*Pi]) - 
      (6183269573003*d^10*K0*K1*M^4*u^7)/(32631330816000*b^2*
        Sqrt[10010*Pi]) + (14318507092741*d^14*K0*K1*M^4*u^7)/
       (3002082435072000*b^2*Sqrt[10010*Pi]) - 
      (164275428529*d^16*K0*K1*M^4*u^7)/(428868919296000*b^2*
        Sqrt[10010*Pi]) + (11748669061*d^18*K0*K1*M^4*u^7)/
       (857737838592000*b^2*Sqrt[10010*Pi]) - 
      (521114458853*d^2*K0^2*M^4*Sqrt[11/(910*Pi)]*u^8)/
       (840583081820160*b^2) + (406055489759*d^14*K1^2*M^4*Sqrt[11/(910*Pi)]*
        u^8)/(6004164870144000*b^2) - (6037807957003*K0^2*M^4*
        Sqrt[13/(770*Pi)]*u^8)/(462320695001088000*b^2) + 
      (26117257*d^18*K0^2*M^4*Sqrt[13/(770*Pi)]*u^8)/(200138829004800*b^2) - 
      (17977273461207821*d^2*K1^2*M^4*u^8)/(2003389678338048000*Sqrt[10010]*
        b^2*Sqrt[Pi]) - (1296065452979629*d^4*K0^2*M^4*u^8)/
       (77053449166848000*b^2*Sqrt[10010*Pi]) + 
      (33680645137339*d^6*K0^2*M^4*u^8)/(1155801737502720*b^2*
        Sqrt[10010*Pi]) + (28076759531531*d^8*K0^2*M^4*u^8)/
       (1501041217536000*b^2*Sqrt[10010*Pi]) - 
      (1317602119849*d^10*K0^2*M^4*u^8)/(60041648701440*b^2*Sqrt[10010*Pi]) - 
      (7879962184421*d^12*K0^2*M^4*u^8)/(3002082435072000*b^2*
        Sqrt[10010*Pi]) + (217572461231*d^14*K0^2*M^4*u^8)/
       (375260304384000*b^2*Sqrt[10010*Pi]) - (31827370121*d^16*K0^2*M^4*u^8)/
       (667129430016000*b^2*Sqrt[10010*Pi]) - (60223273490377*K1^2*M^4*u^8)/
       (267118623778406400*b^2*Sqrt[10010*Pi]) - 
      (498586683739187*d^4*K1^2*M^4*u^8)/(23755608834048000*b^2*
        Sqrt[10010*Pi]) + (225249896936434679*d^6*K1^2*M^4*u^8)/
       (6010169035014144000*b^2*Sqrt[10010*Pi]) + 
      (379542826202681*d^8*K1^2*M^4*u^8)/(16511453392896000*b^2*
        Sqrt[10010*Pi]) - (23681484626741*d^10*K1^2*M^4*u^8)/
       (857737838592000*b^2*Sqrt[10010*Pi]) - 
      (958460133149*d^12*K1^2*M^4*u^8)/(285912612864000*b^2*Sqrt[10010*Pi]) - 
      (106939904381*d^16*K1^2*M^4*u^8)/(1715475677184000*b^2*
        Sqrt[10010*Pi]) + (6658114247*d^18*K1^2*M^4*u^8)/
       (3002082435072000*b^2*Sqrt[10010*Pi]) - 
      (478296560299937*K0*K1*M^4*u^9)/(6010169035014144000*b^2*
        Sqrt[10010*Pi]) - (14398057305070181*d^2*K0*K1*M^4*u^9)/
       (4507626776260608000*b^2*Sqrt[10010*Pi]) - 
      (69082539701028863*d^4*K0*K1*M^4*u^9)/(9015253552521216000*b^2*
        Sqrt[10010*Pi]) + (6336489430935229*d^6*K0*K1*M^4*u^9)/
       (474487029080064000*b^2*Sqrt[10010*Pi]) + 
      (901601619187*d^8*K0*K1*M^4*u^9)/(104282863534080*b^2*Sqrt[10010*Pi]) - 
      (90148632302761*d^10*K0*K1*M^4*u^9)/(9006247305216000*b^2*
        Sqrt[10010*Pi]) - (11920033421041*d^12*K0*K1*M^4*u^9)/
       (9006247305216000*b^2*Sqrt[10010*Pi]) + 
      (2653236464413*d^14*K0*K1*M^4*u^9)/(9006247305216000*b^2*
        Sqrt[10010*Pi]) - (27524471521*d^16*K0*K1*M^4*u^9)/
       (1059558506496000*b^2*Sqrt[10010*Pi]) + (363837889*d^18*K0*K1*M^4*u^9)/
       (391575969792000*b^2*Sqrt[10010*Pi]) + 
      (4159169303*d^18*K1^2*M^4*Sqrt[11/(910*Pi)]*u^10)/
       (432299870650368000*b^2) - (32280883748106809*d^2*K0^2*M^4*u^10)/
       (144244056840339456000*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (112668205646884379*d^2*K1^2*M^4*u^10)/(432732170521018368000*
        Sqrt[10010]*b^2*Sqrt[Pi]) - (251088473283047*K0^2*M^4*u^10)/
       (48081352280113152000*b^2*Sqrt[10010*Pi]) - 
      (20541855193927579*d^4*K0^2*M^4*u^10)/(36061014210084864000*b^2*
        Sqrt[10010*Pi]) + (34251836022858287*d^6*K0^2*M^4*u^10)/
       (36061014210084864000*b^2*Sqrt[10010*Pi]) + 
      (22959112375093*d^8*K0^2*M^4*u^10)/(34458685341696000*b^2*
        Sqrt[10010*Pi]) - (2111509754719*d^10*K0^2*M^4*u^10)/
       (2881999137669120*b^2*Sqrt[10010*Pi]) - 
      (26723966771*d^12*K0^2*M^4*u^10)/(248448201523200*b^2*Sqrt[10010*Pi]) + 
      (903931265219*d^14*K0^2*M^4*u^10)/(36024989220864000*b^2*
        Sqrt[10010*Pi]) - (49680199691*d^16*K0^2*M^4*u^10)/
       (20585708126208000*b^2*Sqrt[10010*Pi]) + 
      (12601073911*d^18*K0^2*M^4*u^10)/(144099956883456000*b^2*
        Sqrt[10010*Pi]) - (196667936898767*K1^2*M^4*u^10)/
       (28848811368067891200*b^2*Sqrt[10010*Pi]) - 
      (6124829202826363*d^4*K1^2*M^4*u^10)/(9834822057295872000*b^2*
        Sqrt[10010*Pi]) + (52489244918369173*d^6*K1^2*M^4*u^10)/
       (49174110286479360000*b^2*Sqrt[10010*Pi]) + 
      (418349166649163*d^8*K1^2*M^4*u^10)/(566106973470720000*b^2*
        Sqrt[10010*Pi]) - (52273327201517*d^10*K1^2*M^4*u^10)/
       (63573510389760000*b^2*Sqrt[10010*Pi]) - 
      (1870149451411*d^12*K1^2*M^4*u^10)/(15439281094656000*b^2*
        Sqrt[10010*Pi]) + (23832571493*d^14*K1^2*M^4*u^10)/
       (800555316019200*b^2*Sqrt[10010*Pi]) - 
      (1277093938193*d^16*K1^2*M^4*u^10)/(432299870650368000*b^2*
        Sqrt[10010*Pi]) - (9765438157*d^16*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^11)/
       (108074967662592000*b^2) - (638288419*K0*K1*M^4*Sqrt[13/(770*Pi)]*
        u^11)/(6290077483008000*b^2) - (38066303985551*d^2*K0*K1*M^4*u^11)/
       (813406335565824000*b^2*Sqrt[10010*Pi]) - 
      (8796777659869*d^4*K0*K1*M^4*u^11)/(67194436416307200*b^2*
        Sqrt[10010*Pi]) + (18983788904629*d^6*K0*K1*M^4*u^11)/
       (92432538132480000*b^2*Sqrt[10010*Pi]) + 
      (498513454511*d^8*K0*K1*M^4*u^11)/(3057676554240000*b^2*
        Sqrt[10010*Pi]) - (45931738979911*d^10*K0*K1*M^4*u^11)/
       (270187419156480000*b^2*Sqrt[10010*Pi]) - 
      (1456200120203*d^12*K0*K1*M^4*u^11)/(54037483831296000*b^2*
        Sqrt[10010*Pi]) + (2192573561*d^14*K0*K1*M^4*u^11)/
       (257321351577600*b^2*Sqrt[10010*Pi]) + 
      (4014466633*d^18*K0*K1*M^4*u^11)/(108074967662592000*b^2*
        Sqrt[10010*Pi]) - (5637127*d^16*K1^2*M^4*Sqrt[13/(770*Pi)]*u^12)/
       (800555316019200*b^2) - (23054372863*d^2*K0^2*M^4*u^12)/
       (31284859060224000*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (104413526111*d^2*K1^2*M^4*u^12)/(137988574783488000*Sqrt[10010]*b^2*
        Sqrt[Pi]) + (77454219793*K0^2*M^4*u^12)/(5151573458583552000*b^2*
        Sqrt[10010*Pi]) - (26385627871027*d^4*K0^2*M^4*u^12)/
       (7727360187875328000*b^2*Sqrt[10010*Pi]) + 
      (11830080120973*d^6*K0^2*M^4*u^12)/(2414800058711040000*b^2*
        Sqrt[10010*Pi]) + (1691225347183*d^8*K0^2*M^4*u^12)/
       (495343601786880000*b^2*Sqrt[10010*Pi]) - 
      (214101773*d^10*K0^2*M^4*u^12)/(52280847360000*b^2*Sqrt[10010*Pi]) - 
      (3496301299*d^12*K0^2*M^4*u^12)/(10807496766259200*b^2*
        Sqrt[10010*Pi]) + (1423953017*d^14*K0^2*M^4*u^12)/
       (4503123652608000*b^2*Sqrt[10010*Pi]) - 
      (9094727441*d^16*K0^2*M^4*u^12)/(108074967662592000*b^2*
        Sqrt[10010*Pi]) + (106852639*d^18*K0^2*M^4*u^12)/
       (10807496766259200*b^2*Sqrt[10010*Pi]) + (363055757587*K1^2*M^4*u^12)/
       (15454720375750656000*b^2*Sqrt[10010*Pi]) - 
      (362152788287*d^4*K1^2*M^4*u^12)/(103031469171671040*b^2*
        Sqrt[10010*Pi]) + (7713000206257*d^6*K1^2*M^4*u^12)/
       (1379885747834880000*b^2*Sqrt[10010*Pi]) + 
      (2461541273869*d^8*K1^2*M^4*u^12)/(743015402680320000*b^2*
        Sqrt[10010*Pi]) - (11091012703*d^10*K1^2*M^4*u^12)/
       (2144344596480000*b^2*Sqrt[10010*Pi]) - 
      (4900321457*d^12*K1^2*M^4*u^12)/(54037483831296000*b^2*
        Sqrt[10010*Pi]) + (674117237*d^14*K1^2*M^4*u^12)/
       (964955068416000*b^2*Sqrt[10010*Pi]) + (13528673*d^18*K1^2*M^4*u^12)/
       (9006247305216000*b^2*Sqrt[10010*Pi]) - 
      (3182393971*d^10*K0*K1*M^4*Sqrt[7/(1430*Pi)]*u^13)/
       (9649550684160000*b^2) - (8737043171*d^8*K0*K1*M^4*Sqrt[13/(770*Pi)]*
        u^13)/(185753850670080000*b^2) + (1485739*d^12*K0*K1*M^4*
        Sqrt[13/(770*Pi)]*u^13)/(27018741915648*b^2) + 
      (1477008587*K0*K1*M^4*u^13)/(87810911225856000*b^2*Sqrt[10010*Pi]) - 
      (5332572647*d^2*K0*K1*M^4*u^13)/(351243644903424000*b^2*
        Sqrt[10010*Pi]) - (347996531*d^4*K0*K1*M^4*u^13)/
       (7430154026803200*b^2*Sqrt[10010*Pi]) + 
      (3542500404347*d^6*K0*K1*M^4*u^13)/(2414800058711040000*b^2*
        Sqrt[10010*Pi]) + (40467367*d^14*K0*K1*M^4*u^13)/
       (48247753420800*b^2*Sqrt[10010*Pi]) - (2739773*d^16*K0*K1*M^4*u^13)/
       (79466887987200*b^2*Sqrt[10010*Pi]) - (564126023*d^18*K0*K1*M^4*u^13)/
       (27018741915648000*b^2*Sqrt[10010*Pi]) - 
      (8320799*d^14*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^14)/(804129223680000*b^2) + 
      (13097723*d^16*K1^2*M^4*Sqrt[7/(1430*Pi)]*u^14)/
       (3859820273664000*b^2) + (937513*d^16*K0^2*M^4*Sqrt[13/(770*Pi)]*u^14)/
       (360249892208640*b^2) + (2347*d^18*K0^2*M^4*Sqrt[1001/(10*Pi)]*u^14)/
       (428868919296000*b^2) - (101813370941*d^2*K0^2*M^4*u^14)/
       (3863680093937664000*Sqrt[10010]*b^2*Sqrt[Pi]) - 
      (96896775383*d^2*K1^2*M^4*u^14)/(3863680093937664000*Sqrt[10010]*b^2*
        Sqrt[Pi]) + (69415597*K0^2*M^4*u^14)/(551954299133952000*b^2*
        Sqrt[10010*Pi]) - (47995477297*d^4*K0^2*M^4*u^14)/
       (275977149566976000*b^2*Sqrt[10010*Pi]) - 
      (12613965943*d^6*K0^2*M^4*u^14)/(150925003669440000*b^2*
        Sqrt[10010*Pi]) + (176999819149*d^8*K0^2*M^4*u^14)/
       (371507701340160000*b^2*Sqrt[10010*Pi]) + 
      (362373733*d^10*K0^2*M^4*u^14)/(2501735362560000*b^2*Sqrt[10010*Pi]) - 
      (4230135227*d^12*K0^2*M^4*u^14)/(13509370957824000*b^2*
        Sqrt[10010*Pi]) - (10765987*d^14*K0^2*M^4*u^14)/
       (168867136972800*b^2*Sqrt[10010*Pi]) + (407803103*K1^2*M^4*u^14)/
       (3863680093937664000*b^2*Sqrt[10010*Pi]) - 
      (103972214993*d^4*K1^2*M^4*u^14)/(643946682322944000*b^2*
        Sqrt[10010*Pi]) - (2206480021*d^6*K1^2*M^4*u^14)/
       (25418947986432000*b^2*Sqrt[10010*Pi]) + 
      (2918448451*d^8*K1^2*M^4*u^14)/(6754685478912000*b^2*Sqrt[10010*Pi]) + 
      (1500625939*d^10*K1^2*M^4*u^14)/(9649550684160000*b^2*Sqrt[10010*Pi]) - 
      (2607040613*d^12*K1^2*M^4*u^14)/(9649550684160000*b^2*Sqrt[10010*Pi]) + 
      (6420989*d^18*K1^2*M^4*u^14)/(1422039048192000*b^2*Sqrt[10010*Pi]) + 
      (1481633*d^10*K0*K1*M^4*Sqrt[13/(770*Pi)]*u^15)/(625433840640000*b^2) - 
      (1633327*K0*K1*M^4*u^15)/(43905455612928000*b^2*Sqrt[10010*Pi]) + 
      (331075957*d^2*K0*K1*M^4*u^15)/(137988574783488000*b^2*
        Sqrt[10010*Pi]) + (8326346099*d^4*K0*K1*M^4*u^15)/
       (362220008806656000*b^2*Sqrt[10010*Pi]) - 
      (38151371047*d^6*K0*K1*M^4*u^15)/(3622200088066560000*b^2*
        Sqrt[10010*Pi]) - (24226907857*d^8*K0*K1*M^4*u^15)/
       (278630776005120000*b^2*Sqrt[10010*Pi]) + (21809*d^12*K0*K1*M^4*u^15)/
       (251784960000*b^2*Sqrt[10010*Pi]) - (182522983*d^14*K0*K1*M^4*u^15)/
       (8443356848640000*b^2*Sqrt[10010*Pi]) - (584351*d^16*K0*K1*M^4*u^15)/
       (27018741915648*b^2*Sqrt[10010*Pi]) - (13750907*d^18*K0*K1*M^4*u^15)/
       (6754685478912000*b^2*Sqrt[10010*Pi]) - 
      (K0^2*M^4*Sqrt[11/(910*Pi)]*u^16)/(3915759697920*b^2) - 
      (30623*d^12*K1^2*M^4*Sqrt[11/(910*Pi)]*u^16)/(469075380480000*b^2) + 
      (378673*d^14*K1^2*M^4*Sqrt[11/(910*Pi)]*u^16)/(938150760960000*b^2) - 
      (17659*K1^2*M^4*Sqrt[13/(770*Pi)]*u^16)/(74301540268032000*b^2) + 
      (868643*d^2*K1^2*M^4*Sqrt[13/(770*Pi)]*u^16)/(74301540268032000*b^2) + 
      (710377*d^4*K1^2*M^4*Sqrt[13/(770*Pi)]*u^16)/(4643846266752000*b^2) - 
      (5466067*d^8*K1^2*M^4*Sqrt[13/(770*Pi)]*u^16)/(37150770134016000*b^2) + 
      (12245111*d^2*K0^2*M^4*u^16)/(74301540268032000*Sqrt[10010]*b^2*
        Sqrt[Pi]) + (8532637*d^4*K0^2*M^4*u^16)/(3980439657216000*b^2*
        Sqrt[10010*Pi]) + (1304214979*d^6*K0^2*M^4*u^16)/
       (278630776005120000*b^2*Sqrt[10010*Pi]) - 
      (1196010631*d^8*K0^2*M^4*u^16)/(557261552010240000*b^2*
        Sqrt[10010*Pi]) - (1243393*d^10*K0^2*M^4*u^16)/
       (116460094464000*b^2*Sqrt[10010*Pi]) - (778133*d^12*K0^2*M^4*u^16)/
       (1055419606080000*b^2*Sqrt[10010*Pi]) + (40638527*d^14*K0^2*M^4*u^16)/
       (8443356848640000*b^2*Sqrt[10010*Pi]) + (3691679*d^16*K0^2*M^4*u^16)/
       (2251561826304000*b^2*Sqrt[10010*Pi]) + (272303*d^18*K0^2*M^4*u^16)/
       (2251561826304000*b^2*Sqrt[10010*Pi]) + (79420993*d^6*K1^2*M^4*u^16)/
       (18575385067008000*b^2*Sqrt[10010*Pi]) - (8765699*d^10*K1^2*M^4*u^16)/
       (888774405120000*b^2*Sqrt[10010*Pi]) + (3437141*d^16*K1^2*M^4*u^16)/
       (2251561826304000*b^2*Sqrt[10010*Pi]) + (256271*d^18*K1^2*M^4*u^16)/
       (2251561826304000*b^2*Sqrt[10010*Pi]) + 
      (K0*K1*M^4*Sqrt[7/(1430*Pi)]*u^17)/(90464537664000*b^2) - 
      (3769*d^6*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^17)/(50660141091840*b^2) + 
      (8737*d^12*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^17)/(2110839212160000*b^2) - 
      (11719*d^16*K0*K1*M^4*Sqrt[11/(910*Pi)]*u^17)/(562890456576000*b^2) + 
      (d^2*K0*K1*M^4*Sqrt[77/(130*Pi)]*u^17)/(18092907532800*b^2) - 
      (1423*K0*K1*M^4*u^17)/(2229046208040960*b^2*Sqrt[10010*Pi]) - 
      (335693*d^2*K0*K1*M^4*u^17)/(11145231040204800*b^2*Sqrt[10010*Pi]) - 
      (4359643*d^4*K0*K1*M^4*u^17)/(13931538800256000*b^2*Sqrt[10010*Pi]) + 
      (13067959*d^8*K0*K1*M^4*u^17)/(27863077600512000*b^2*Sqrt[10010*Pi]) + 
      (6948973*d^10*K0*K1*M^4*u^17)/(4221678424320000*b^2*Sqrt[10010*Pi]) - 
      (41*d^12*K0*K1*M^4*u^17)/(7817923008000*b^2*Sqrt[10010*Pi]) - 
      (83779*d^14*K0*K1*M^4*u^17)/(111096800640000*b^2*Sqrt[10010*Pi]) - 
      (2713*d^18*K0*K1*M^4*u^17)/(187630152192000*b^2*Sqrt[10010*Pi]) + 
      (41*d^4*K0^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(187630152192000*b^2) + 
      (2173*d^6*K0^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(2814452282880000*b^2) - 
      (451*d^8*K0^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(2814452282880000*b^2) - 
      (41*d^10*K0^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(24688177920000*b^2) - 
      (451*d^12*K0^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(2814452282880000*b^2) + 
      (2173*d^14*K0^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(2814452282880000*b^2) + 
      (41*d^16*K0^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(187630152192000*b^2) + 
      (41*d^4*K1^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(187630152192000*b^2) + 
      (2173*d^6*K1^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(2814452282880000*b^2) - 
      (451*d^8*K1^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(2814452282880000*b^2) - 
      (41*d^10*K1^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(24688177920000*b^2) - 
      (451*d^12*K1^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(2814452282880000*b^2) + 
      (2173*d^14*K1^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(2814452282880000*b^2) + 
      (41*d^16*K1^2*M^4*Sqrt[11/(910*Pi)]*u^18)/(187630152192000*b^2) + 
      (41*d^2*K0^2*M^4*u^18)/(187630152192000*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (41*d^2*K1^2*M^4*u^18)/(187630152192000*Sqrt[10010]*b^2*Sqrt[Pi]) + 
      (41*d^4*K0^2*M^4*u^18)/(80412922368000*b^2*Sqrt[10010*Pi]) - 
      (41*d^6*K0^2*M^4*u^18)/(80412922368000*b^2*Sqrt[10010*Pi]) - 
      (41*d^8*K0^2*M^4*u^18)/(187630152192000*b^2*Sqrt[10010*Pi]) - 
      (41*d^12*K0^2*M^4*u^18)/(187630152192000*b^2*Sqrt[10010*Pi]) - 
      (41*d^14*K0^2*M^4*u^18)/(80412922368000*b^2*Sqrt[10010*Pi]) + 
      (41*d^16*K0^2*M^4*u^18)/(80412922368000*b^2*Sqrt[10010*Pi]) + 
      (41*d^18*K0^2*M^4*u^18)/(187630152192000*b^2*Sqrt[10010*Pi]) + 
      (41*d^4*K1^2*M^4*u^18)/(80412922368000*b^2*Sqrt[10010*Pi]) - 
      (41*d^6*K1^2*M^4*u^18)/(80412922368000*b^2*Sqrt[10010*Pi]) - 
      (41*d^8*K1^2*M^4*u^18)/(187630152192000*b^2*Sqrt[10010*Pi]) - 
      (41*d^12*K1^2*M^4*u^18)/(187630152192000*b^2*Sqrt[10010*Pi]) - 
      (41*d^14*K1^2*M^4*u^18)/(80412922368000*b^2*Sqrt[10010*Pi]) + 
      (41*d^16*K1^2*M^4*u^18)/(80412922368000*b^2*Sqrt[10010*Pi]) + 
      (41*d^18*K1^2*M^4*u^18)/(187630152192000*b^2*Sqrt[10010*Pi]))/Pi}, 6, 
   15, 1], SeriesData[p, 0, {(-1/20672*(K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/b^3 - 
      (25*d^2*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(20672*b^3) - 
      (5*d^4*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(10336*b^3) + 
      (K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(15504*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(608*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(1292*b^3) - 
      (37*d^6*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(15504*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(5168*b^3) - 
      (3*d^8*K0^2*M^5*Sqrt[(35*Pi)/286]*u^3)/(20672*b^3) - 
      (3*d^10*K0^2*M^5*Sqrt[(35*Pi)/286]*u^3)/(20672*b^3) + 
      (3*d^6*K0^2*M^5*Sqrt[(65*Pi)/154]*u^3)/(10336*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(77*Pi)/130]*u^3)/(10336*b^3) - 
      (59*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(102144*b^3) - 
      (8373*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(578816*b^3) - 
      (3013*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(248064*b^3) - 
      (337*d^4*K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^4)/(289408*b^3) + 
      (267*d^6*K0*K1*M^5*Sqrt[(7*Pi)/1430]*u^4)/(41344*b^3) - 
      (55*d^8*K0*K1*M^5*Sqrt[(55*Pi)/182]*u^4)/(248064*b^3) - 
      (601*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(108528*b^3) - 
      (839*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(289408*b^3) + 
      (281*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(15504*b^3) - 
      (53*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(10336*b^3) - 
      (24809*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(34728960*b^3) - 
      (33041*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(1827840*b^3) - 
      (9307*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(1157632*b^3) + 
      (47321*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(826880*b^3) - 
      (23913*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(1653760*b^3) - 
      (79073*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(4961280*b^3) - 
      (73*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^5)/(1736448*b^3) - 
      (83*d^8*K0^2*M^5*Sqrt[(13*Pi)/770]*u^5)/(248064*b^3) - 
      (27991*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(52093440*b^3) - 
      (363323*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(26046720*b^3) - 
      (38231*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(5209344*b^3) + 
      (84563*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(1860480*b^3) - 
      (77437*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(7441920*b^3) - 
      (16399*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(1240320*b^3) - 
      (4229*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(52093440*b^3) - 
      (59107*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(26046720*b^3) - 
      (3779*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(2604672*b^3) + 
      (2867*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(372096*b^3) - 
      (11717*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(7441920*b^3) - 
      (963*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(413440*b^3) - 
      (7597*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(52093440*b^3) - 
      (11663*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(7814016*b^3) - 
      (58031*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(22325760*b^3) + 
      (241*d^6*K1^2*M^5*Sqrt[(2*Pi)/5005]*u^7)/(43605*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(7*Pi)/1430]*u^7)/(2160*b^3) - 
      (83*d^2*K1^2*M^5*Sqrt[(11*Pi)/910]*u^7)/(255360*b^3) - 
      (22171*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(13023360*b^3) + 
      (3067*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(558144*b^3) - 
      (1811*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(1116288*b^3) - 
      (49*d^8*K0*K1*M^5*Sqrt[(7*Pi)/1430]*u^8)/(279072*b^3) - 
      (41*d^4*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^8)/(514080*b^3) - 
      (K0*K1*M^5*Sqrt[(13*Pi)/770]*u^8)/(203490*b^3) - 
      (239*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(39070080*b^3) - 
      (1303*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(7814016*b^3) - 
      (643*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(6511680*b^3) + 
      (1571*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(2790720*b^3) - 
      (277*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(39070080*b^3) - 
      (7559*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(39070080*b^3) - 
      (89*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(723520*b^3) + 
      (1867*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(2790720*b^3) - 
      (61*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(328320*b^3) - 
      (127*d^10*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^9)/(5581440*b^3) - 
      (67*d^8*K0^2*M^5*Sqrt[(11*Pi)/910]*u^9)/(5581440*b^3) - 
      (3*d^8*K1^2*M^5*Sqrt[(11*Pi)/910]*u^9)/(206720*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(514080*b^3) - 
      (167*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(3255840*b^3) - 
      (223*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(4883760*b^3) + 
      (47*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(232560*b^3) - 
      (73*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(1395360*b^3) - 
      (71*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(1395360*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(465120*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(348840*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(348840*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(465120*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(465120*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(348840*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(348840*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(465120*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^11)/(697680*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/1430]*u^11)/(697680*b^3))/Pi, 0, 
    ((K1*M^5*Sqrt[(5*Pi)/2002]*u)/(5168*b^3*E^u) + 
      (3*d^2*K1*M^5*Sqrt[(5*Pi)/2002]*u)/(608*b^3*E^u) + 
      (3*d^4*K1*M^5*Sqrt[(5*Pi)/2002]*u)/(1292*b^3*E^u) - 
      (37*d^6*K1*M^5*Sqrt[(11*Pi)/910]*u)/(5168*b^3*E^u) + 
      (9*d^8*K1*M^5*Sqrt[(11*Pi)/910]*u)/(5168*b^3*E^u) + 
      (3*d^10*K1*M^5*Sqrt[(77*Pi)/130]*u)/(10336*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/10010]*u^2)/(5168*b^3*E^u) + 
      (139*d^6*K0*M^5*Sqrt[Pi/10010]*u^2)/(10336*b^3*E^u) - 
      (3*d^8*K0*M^5*Sqrt[Pi/10010]*u^2)/(646*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[(5*Pi)/2002]*u^2)/(1088*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[(5*Pi)/2002]*u^2)/(5168*b^3*E^u) + 
      (K1*M^5*Sqrt[(5*Pi)/2002]*u^2)/(5168*b^3*E^u) + 
      (3*d^2*K1*M^5*Sqrt[(5*Pi)/2002]*u^2)/(608*b^3*E^u) + 
      (3*d^4*K1*M^5*Sqrt[(5*Pi)/2002]*u^2)/(1292*b^3*E^u) - 
      (9*d^10*K0*M^5*Sqrt[(7*Pi)/1430]*u^2)/(20672*b^3*E^u) - 
      (37*d^6*K1*M^5*Sqrt[(11*Pi)/910]*u^2)/(5168*b^3*E^u) + 
      (9*d^8*K1*M^5*Sqrt[(11*Pi)/910]*u^2)/(5168*b^3*E^u) + 
      (3*d^10*K1*M^5*Sqrt[(77*Pi)/130]*u^2)/(10336*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/10010]*u^3)/(5168*b^3*E^u) + 
      (139*d^6*K0*M^5*Sqrt[Pi/10010]*u^3)/(10336*b^3*E^u) - 
      (3*d^8*K0*M^5*Sqrt[Pi/10010]*u^3)/(646*b^3*E^u) - 
      (5939*K1*M^5*Sqrt[Pi/10010]*u^3)/(8682240*b^3*E^u) - 
      (144299*d^2*K1*M^5*Sqrt[Pi/10010]*u^3)/(8682240*b^3*E^u) - 
      (4439*d^4*K1*M^5*Sqrt[Pi/10010]*u^3)/(868224*b^3*E^u) + 
      (31123*d^6*K1*M^5*Sqrt[Pi/10010]*u^3)/(620160*b^3*E^u) - 
      (18769*d^8*K1*M^5*Sqrt[Pi/10010]*u^3)/(1240320*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[(5*Pi)/2002]*u^3)/(1088*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[(5*Pi)/2002]*u^3)/(5168*b^3*E^u) + 
      (1123*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(3803648*b^3) + 
      (20095*d^4*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(3803648*b^3) - 
      (6297*d^6*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(237728*b^3) + 
      (15969*d^8*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(3803648*b^3) + 
      (8175*d^10*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(950912*b^3) + 
      (45*d^12*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(223744*b^3) + 
      (17*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(167808*b^3) + 
      (3921*d^4*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(1901824*b^3) - 
      (20641*d^6*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(2852736*b^3) - 
      (9*d^10*K0*M^5*Sqrt[(7*Pi)/1430]*u^3)/(20672*b^3*E^u) - 
      (2239*d^10*K1*M^5*Sqrt[(7*Pi)/1430]*u^3)/(1240320*b^3*E^u) - 
      (29*d^8*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(44574*b^3) + 
      (2543*d^10*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(1901824*b^3) + 
      (1075*d^2*K0^2*M^5*Sqrt[(35*Pi)/286]*u^3)/(950912*b^3) + 
      (1325*d^2*K1^2*M^5*Sqrt[(55*Pi)/182]*u^3)/(5705472*b^3) + 
      (67*d^12*K1^2*M^5*Sqrt[(143*Pi)/70]*u^3)/(1901824*b^3) - 
      (3323*d^4*K0*M^5*Sqrt[Pi/10010]*u^4)/(578816*b^3*E^u) + 
      (90241*d^6*K0*M^5*Sqrt[Pi/10010]*u^4)/(2480640*b^3*E^u) - 
      (9859*K1*M^5*Sqrt[Pi/10010]*u^4)/(8682240*b^3*E^u) - 
      (78993*d^2*K1*M^5*Sqrt[Pi/10010]*u^4)/(2894080*b^3*E^u) - 
      (7127*d^4*K1*M^5*Sqrt[Pi/10010]*u^4)/(868224*b^3*E^u) + 
      (16921*d^6*K1*M^5*Sqrt[Pi/10010]*u^4)/(206720*b^3*E^u) - 
      (30049*d^8*K1*M^5*Sqrt[Pi/10010]*u^4)/(1240320*b^3*E^u) + 
      (6752411*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(39938304*b^3) + 
      (7126633*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(106502144*b^3) + 
      (224249*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(1174656*b^3) + 
      (2590703*d^4*K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^4)/(106502144*b^3) - 
      (3719*d^10*K1*M^5*Sqrt[(7*Pi)/1430]*u^4)/(1240320*b^3*E^u) - 
      (83*K0*M^5*Sqrt[(11*Pi)/910]*u^4)/(2170560*b^3*E^u) + 
      (60713*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^4)/(106502144*b^3) + 
      (4189*d^12*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^4)/(4630528*b^3) - 
      (29671*d^2*K0*M^5*Sqrt[(13*Pi)/770]*u^4)/(34728960*b^3*E^u) - 
      (859*d^8*K0*M^5*Sqrt[(13*Pi)/770]*u^4)/(1240320*b^3*E^u) - 
      (2609*d^6*K0*K1*M^5*Sqrt[(65*Pi)/154]*u^4)/(300288*b^3) - 
      (29*d^10*K0*M^5*Sqrt[(91*Pi)/110]*u^4)/(261120*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/10010]*u^5)/(1995*b^3*E^u) - 
      (7219*d^2*K0*M^5*Sqrt[Pi/10010]*u^5)/(609280*b^3*E^u) - 
      (2259*d^4*K0*M^5*Sqrt[Pi/10010]*u^5)/(578816*b^3*E^u) - 
      (12227*d^8*K0*M^5*Sqrt[Pi/10010]*u^5)/(1240320*b^3*E^u) - 
      (47741*d^10*K0*M^5*Sqrt[Pi/10010]*u^5)/(4961280*b^3*E^u) + 
      (6067221*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(106502144*b^3) + 
      (603103*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(13312768*b^3) - 
      (4463287*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(22821888*b^3) + 
      (21655219*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(319506432*b^3) + 
      (169203*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(53251072*b^3) - 
      (25139*K1*M^5*Sqrt[Pi/10010]*u^5)/(52093440*b^3*E^u) - 
      (1392649*d^2*K1*M^5*Sqrt[Pi/10010]*u^5)/(104186880*b^3*E^u) - 
      (50423*d^4*K1*M^5*Sqrt[Pi/10010]*u^5)/(6511680*b^3*E^u) + 
      (333919*d^6*K1*M^5*Sqrt[Pi/10010]*u^5)/(7441920*b^3*E^u) - 
      (79103*d^8*K1*M^5*Sqrt[Pi/10010]*u^5)/(7441920*b^3*E^u) - 
      (62749*d^10*K1*M^5*Sqrt[Pi/10010]*u^5)/(4961280*b^3*E^u) + 
      (4607851*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(833495040*b^3) + 
      (1467587837*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(9585192960*b^3) + 
      (788944649*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(6390128640*b^3) - 
      (2517498721*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(4792596480*b^3) + 
      (938553907*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(19170385920*b^3) + 
      (43629*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^5)/(106502144*b^3) + 
      (4221*d^6*K0*M^5*Sqrt[(7*Pi)/1430]*u^5)/(826880*b^3*E^u) + 
      (21689*d^8*K0^2*M^5*Sqrt[(13*Pi)/770]*u^5)/(13891584*b^3) + 
      (136683817*d^10*K1^2*M^5*Sqrt[(13*Pi)/770]*u^5)/(9585192960*b^3) + 
      (13051657*d^12*K1^2*M^5*Sqrt[(13*Pi)/770]*u^5)/(19170385920*b^3) - 
      (489101*d^2*K0*M^5*Sqrt[Pi/10010]*u^6)/(104186880*b^3*E^u) - 
      (149729*d^4*K0*M^5*Sqrt[Pi/10010]*u^6)/(52093440*b^3*E^u) - 
      (13891*K1*M^5*Sqrt[Pi/10010]*u^6)/(52093440*b^3*E^u) - 
      (668873*d^2*K1*M^5*Sqrt[Pi/10010]*u^6)/(104186880*b^3*E^u) - 
      (5041*d^4*K1*M^5*Sqrt[Pi/10010]*u^6)/(2170560*b^3*E^u) - 
      (4119*d^8*K1*M^5*Sqrt[Pi/10010]*u^6)/(826880*b^3*E^u) + 
      (4297291*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(1065021440*b^3) + 
      (1118312407*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(9585192960*b^3) + 
      (14269763*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(133127680*b^3) - 
      (1982165741*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(4792596480*b^3) + 
      (5597751*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(213004288*b^3) + 
      (1455889363*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(9585192960*b^3) + 
      (36066181*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(4792596480*b^3) + 
      (1933*d^6*K1*M^5*Sqrt[(5*Pi)/2002]*u^6)/(496128*b^3*E^u) - 
      (1537*d^8*K0*M^5*Sqrt[(7*Pi)/1430]*u^6)/(2976768*b^3*E^u) + 
      (10771*d^6*K0*M^5*Sqrt[(11*Pi)/910]*u^6)/(7441920*b^3*E^u) - 
      (23*d^10*K1*M^5*Sqrt[(11*Pi)/910]*u^6)/(46080*b^3*E^u) - 
      (349*d^10*K0*M^5*Sqrt[(13*Pi)/770]*u^6)/(992256*b^3*E^u) - 
      (53*K0*M^5*Sqrt[(65*Pi)/154]*u^6)/(20837376*b^3*E^u) - 
      (6971*K0*M^5*Sqrt[Pi/10010]*u^7)/(104186880*b^3*E^u) - 
      (43313*d^2*K0*M^5*Sqrt[Pi/10010]*u^7)/(26046720*b^3*E^u) - 
      (4401*d^4*K0*M^5*Sqrt[Pi/10010]*u^7)/(5788160*b^3*E^u) + 
      (19597*d^6*K0*M^5*Sqrt[Pi/10010]*u^7)/(3720960*b^3*E^u) - 
      (3769*d^8*K0*M^5*Sqrt[Pi/10010]*u^7)/(2976768*b^3*E^u) - 
      (281*d^10*K0*M^5*Sqrt[Pi/10010]*u^7)/(186048*b^3*E^u) + 
      (165493*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(299537280*b^3) + 
      (19352247*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(1065021440*b^3) + 
      (65946253*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(3195064320*b^3) - 
      (18275633*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(266255360*b^3) + 
      (167911*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(126120960*b^3) + 
      (50853017*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(1917038592*b^3) + 
      (13591709*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(9585192960*b^3) - 
      (12769*d^2*K1*M^5*Sqrt[Pi/10010]*u^7)/(6945792*b^3*E^u) - 
      (1489*d^4*K1*M^5*Sqrt[Pi/10010]*u^7)/(1447040*b^3*E^u) - 
      (3617*d^8*K1*M^5*Sqrt[Pi/10010]*u^7)/(2480640*b^3*E^u) - 
      (2841*d^10*K1*M^5*Sqrt[Pi/10010]*u^7)/(1653760*b^3*E^u) + 
      (5449813*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(4792596480*b^3) + 
      (284142011*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(9585192960*b^3) + 
      (5861813*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(241643520*b^3) - 
      (79537429*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(798766080*b^3) + 
      (893999*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(208373760*b^3) + 
      (1094752187*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(28755578880*b^3) + 
      (365747*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(168161280*b^3) - 
      (33*K1*M^5*Sqrt[(11*Pi)/910]*u^7)/(5788160*b^3*E^u) + 
      (27*d^6*K1*M^5*Sqrt[(11*Pi)/910]*u^7)/(48640*b^3*E^u) - 
      (61*K0*M^5*Sqrt[Pi/10010]*u^8)/(4341120*b^3*E^u) - 
      (6701*d^2*K0*M^5*Sqrt[Pi/10010]*u^8)/(17364480*b^3*E^u) - 
      (3137*d^4*K0*M^5*Sqrt[Pi/10010]*u^8)/(13023360*b^3*E^u) + 
      (4957*d^6*K0*M^5*Sqrt[Pi/10010]*u^8)/(3720960*b^3*E^u) - 
      (61*d^8*K0*M^5*Sqrt[Pi/10010]*u^8)/(186048*b^3*E^u) - 
      (541*d^10*K0*M^5*Sqrt[Pi/10010]*u^8)/(1488384*b^3*E^u) - 
      (79*K1*M^5*Sqrt[Pi/10010]*u^8)/(5209344*b^3*E^u) - 
      (21877*d^2*K1*M^5*Sqrt[Pi/10010]*u^8)/(52093440*b^3*E^u) - 
      (1777*d^4*K1*M^5*Sqrt[Pi/10010]*u^8)/(6511680*b^3*E^u) - 
      (271*d^8*K1*M^5*Sqrt[Pi/10010]*u^8)/(744192*b^3*E^u) - 
      (197*d^10*K1*M^5*Sqrt[Pi/10010]*u^8)/(496128*b^3*E^u) + 
      (380041*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(798766080*b^3) + 
      (1849119*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(133127680*b^3) + 
      (14223793*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(1026984960*b^3) - 
      (121937*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(2396298240*b^3) + 
      (929287*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(47295360*b^3) + 
      (3043897*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(2396298240*b^3) - 
      (2352379*d^6*K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^8)/(239629824*b^3) + 
      (71*d^6*K1*M^5*Sqrt[(77*Pi)/130]*u^8)/(3720960*b^3*E^u) - 
      (29*K0*M^5*Sqrt[Pi/10010]*u^9)/(13023360*b^3*E^u) - 
      (103*d^2*K0*M^5*Sqrt[Pi/10010]*u^9)/(1627920*b^3*E^u) - 
      (41*d^8*K0*M^5*Sqrt[Pi/10010]*u^9)/(620160*b^3*E^u) - 
      (29*d^10*K0*M^5*Sqrt[Pi/10010]*u^9)/(465120*b^3*E^u) + 
      (56263*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(1437778944*b^3) + 
      (1412813*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(898611840*b^3) - 
      (18132409*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(3594447360*b^3) - 
      (199487*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(1026984960*b^3) + 
      (2141003*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(1026984960*b^3) - 
      (29*K1*M^5*Sqrt[Pi/10010]*u^9)/(13023360*b^3*E^u) - 
      (433*d^2*K1*M^5*Sqrt[Pi/10010]*u^9)/(6511680*b^3*E^u) + 
      (31*d^6*K1*M^5*Sqrt[Pi/10010]*u^9)/(116280*b^3*E^u) - 
      (131*d^8*K1*M^5*Sqrt[Pi/10010]*u^9)/(1860480*b^3*E^u) - 
      (61*d^10*K1*M^5*Sqrt[Pi/10010]*u^9)/(930240*b^3*E^u) + 
      (12272947*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(7188894720*b^3) - 
      (21417419*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(3594447360*b^3) + 
      (404479*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(159753216*b^3) + 
      (62539*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(299537280*b^3) - 
      (5*d^4*K0*M^5*Sqrt[(5*Pi)/2002]*u^9)/(434112*b^3*E^u) + 
      (1123*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^9)/(84575232*b^3) + 
      (129097*d^2*K0^2*M^5*Sqrt[(11*Pi)/910]*u^9)/(1026984960*b^3) + 
      (131*d^12*K0^2*M^5*Sqrt[(11*Pi)/910]*u^9)/(9008640*b^3) + 
      (d^6*K0*M^5*Sqrt[(13*Pi)/770]*u^9)/(51680*b^3*E^u) - 
      (31*d^4*K1*M^5*Sqrt[(13*Pi)/770]*u^9)/(6511680*b^3*E^u) + 
      (486737*d^4*K1^2*M^5*Sqrt[(13*Pi)/770]*u^9)/(3594447360*b^3) - 
      (58283*d^8*K1^2*M^5*Sqrt[(13*Pi)/770]*u^9)/(2396298240*b^3) - 
      (d^2*K0*M^5*Sqrt[Pi/10010]*u^10)/(155040*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/10010]*u^10)/(116280*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/10010]*u^10)/(116280*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/10010]*u^10)/(155040*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/10010]*u^10)/(155040*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/10010]*u^10)/(116280*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/10010]*u^10)/(116280*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/10010]*u^10)/(155040*b^3*E^u) + 
      (227543*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(449305920*b^3) - 
      (2486347*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(1347917760*b^3) - 
      (173947*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(770238720*b^3) + 
      (d^6*K0*M^5*Sqrt[(7*Pi)/1430]*u^10)/(232560*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(7*Pi)/1430]*u^10)/(232560*b^3*E^u) + 
      (151*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^10)/(94590720*b^3) + 
      (308563*d^4*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^10)/(5391671040*b^3) + 
      (269*d^10*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^10)/(3565920*b^3) + 
      (107*d^12*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^10)/(13512960*b^3) + 
      (1193*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(898611840*b^3) + 
      (12323*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(449305920*b^3) + 
      (8311*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(192559680*b^3) - 
      (35027*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(336979440*b^3) - 
      (37*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(1233792*b^3) + 
      (1429*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(26429760*b^3) + 
      (47*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(5911920*b^3) + 
      (67*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(47295360*b^3) + 
      (26641*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(898611840*b^3) + 
      (43321*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(898611840*b^3) + 
      (18163*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(299537280*b^3) + 
      (8599*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(898611840*b^3) - 
      (347*d^8*K1^2*M^5*Sqrt[(11*Pi)/910]*u^11)/(99845760*b^3) - 
      (769*d^6*K1^2*M^5*Sqrt[(13*Pi)/770]*u^11)/(89861184*b^3) - 
      (9397*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(673958880*b^3) - 
      (20639*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(1347917760*b^3) + 
      (617*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(49922880*b^3) + 
      (K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^12)/(29953728*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^12)/(1664096*b^3) + 
      (29*d^2*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^12)/(89861184*b^3) + 
      (13*d^4*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^12)/(17735760*b^3) + 
      (K0^2*M^5*Sqrt[Pi/10010]*u^13)/(89861184*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(1761984*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(4279104*b^3) + 
      (K1^2*M^5*Sqrt[Pi/10010]*u^13)/(89861184*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(1761984*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(4279104*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(7488432*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(4279104*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(6418656*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(7488432*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(4279104*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(6418656*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/910]*u^13)/(44930592*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/910]*u^13)/(44930592*b^3))/Pi, 
    ((((-63*I)/25840)*d^10*K0*K1*M^5*Sqrt[7/(1430*Pi)]*u^3)/b^3 - 
      (((53*I)/205632)*d^4*K0*K1*M^5*Sqrt[11/(910*Pi)]*u^3)/b^3 - 
      (K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(10336*b^3) - 
      (25*d^2*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(10336*b^3) - 
      (5*d^4*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(5168*b^3) + 
      (K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(7752*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(304*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(646*b^3) - 
      (37*d^6*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(7752*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(2584*b^3) - 
      (3*d^8*K0^2*M^5*Sqrt[(35*Pi)/286]*u^3)/(10336*b^3) - 
      (3*d^10*K0^2*M^5*Sqrt[(35*Pi)/286]*u^3)/(10336*b^3) + 
      (3*d^6*K0^2*M^5*Sqrt[(65*Pi)/154]*u^3)/(5168*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(77*Pi)/130]*u^3)/(5168*b^3) - 
      (((1447*I)/1627920)*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) - 
      (((35239*I)/1627920)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) - 
      (((83263*I)/19535040)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) + 
      (((1187*I)/18088)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) - 
      (((489*I)/25840)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) + 
      (((154801*I)/20837376)*d^6*K0^2*M^5*Sqrt[5/(2002*Pi)]*u^4)/b^3 - 
      (((263*I)/2976768)*K0^2*M^5*Sqrt[7/(1430*Pi)]*u^4)/b^3 - 
      (((63*I)/51680)*d^10*K0^2*M^5*Sqrt[7/(1430*Pi)]*u^4)/b^3 + 
      (((147211*I)/26046720)*d^6*K1^2*M^5*Sqrt[11/(910*Pi)]*u^4)/b^3 + 
      (((1801*I)/5953536)*d^4*K0^2*M^5*Sqrt[13/(770*Pi)]*u^4)/b^3 - 
      (((11*I)/54400)*d^10*K1^2*M^5*Sqrt[77/(130*Pi)]*u^4)/b^3 - 
      (59*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(51072*b^3) - 
      (8373*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(289408*b^3) - 
      (3013*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(124032*b^3) - 
      (337*d^4*K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^4)/(144704*b^3) + 
      (267*d^6*K0*K1*M^5*Sqrt[(7*Pi)/1430]*u^4)/(20672*b^3) - 
      (55*d^8*K0*K1*M^5*Sqrt[(55*Pi)/182]*u^4)/(124032*b^3) + 
      (((18131*I)/104186880)*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((35239*I)/3255840)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((519637*I)/69457920)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((12899*I)/2976768)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((489*I)/51680)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((93497*I)/195350400)*K1^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((2667089*I)/195350400)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((1027723*I)/97675200)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((1143*I)/82688)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((176329*I)/21705600)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((42101*I)/27907200)*d^2*K0*K1*M^5*Sqrt[7/(1430*Pi)]*u^5)/b^3 - 
      (((40441*I)/48837600)*d^4*K0*K1*M^5*Sqrt[13/(770*Pi)]*u^5)/b^3 - 
      (((193*I)/1033600)*d^10*K0*K1*M^5*Sqrt[91/(110*Pi)]*u^5)/b^3 - 
      (601*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(54264*b^3) - 
      (839*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(144704*b^3) + 
      (281*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(7752*b^3) - 
      (53*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(5168*b^3) - 
      (24809*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(17364480*b^3) - 
      (33041*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(913920*b^3) - 
      (9307*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(578816*b^3) + 
      (47321*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(413440*b^3) - 
      (23913*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(826880*b^3) - 
      (79073*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(2480640*b^3) - 
      (73*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^5)/(868224*b^3) - 
      (83*d^8*K0^2*M^5*Sqrt[(13*Pi)/770]*u^5)/(124032*b^3) - 
      (((213*I)/361760)*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) - 
      (((22381*I)/3907008)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) + 
      (((5446267*I)/97675200)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) - 
      (((10061*I)/904400)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) - 
      (((1523*I)/3100800)*d^10*K0^2*M^5*Sqrt[7/(1430*Pi)]*u^6)/b^3 + 
      (((1210913*I)/75014553600)*K0^2*M^5*Sqrt[11/(910*Pi)]*u^6)/b^3 - 
      (((30431*I)/195350400)*d^2*K0^2*M^5*Sqrt[11/(910*Pi)]*u^6)/b^3 - 
      (((25589*I)/65116800)*d^4*K0^2*M^5*Sqrt[11/(910*Pi)]*u^6)/b^3 - 
      (((2099*I)/98703360)*K1^2*M^5*Sqrt[13/(770*Pi)]*u^6)/b^3 - 
      (((11974901*I)/37507276800)*d^8*K1^2*M^5*Sqrt[13/(770*Pi)]*u^6)/b^3 - 
      (((7*I)/60800)*d^10*K1^2*M^5*Sqrt[77/(130*Pi)]*u^6)/b^3 - 
      (27991*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(26046720*b^3) - 
      (363323*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(13023360*b^3) - 
      (38231*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(2604672*b^3) + 
      (84563*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(930240*b^3) - 
      (77437*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(3720960*b^3) - 
      (16399*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(620160*b^3) - 
      (((1301779*I)/8334950400)*K0^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) + 
      (((1503559*I)/146512800)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) - 
      (((105401*I)/130233600)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) - 
      (((33301*I)/125024256)*K1^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) - 
      (((364561*I)/29302560)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) - 
      (((291331*I)/117210240)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) + 
      (((20864009*I)/586051200)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) - 
      (((266892559*I)/37507276800)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) - 
      (((8389*I)/9302400)*d^10*K0*K1*M^5*Sqrt[7/(1430*Pi)]*u^7)/b^3 - 
      (((277139*I)/586051200)*d^4*K0*K1*M^5*Sqrt[11/(910*Pi)]*u^7)/b^3 + 
      (((119593*I)/879076800)*d^6*K0*K1*M^5*Sqrt[11/(910*Pi)]*u^7)/b^3 - 
      (4229*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(26046720*b^3) - 
      (59107*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(13023360*b^3) - 
      (3779*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(1302336*b^3) + 
      (2867*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(186048*b^3) - 
      (11717*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(3720960*b^3) - 
      (963*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(206720*b^3) - 
      (7597*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(26046720*b^3) - 
      (11663*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(3907008*b^3) - 
      (58031*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(11162880*b^3) + 
      (482*d^6*K1^2*M^5*Sqrt[(2*Pi)/5005]*u^7)/(43605*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(7*Pi)/1430]*u^7)/(1080*b^3) - 
      (83*d^2*K1^2*M^5*Sqrt[(11*Pi)/910]*u^7)/(127680*b^3) - 
      (((636863*I)/3516307200)*K0*K1*M^5*u^7)/(b^3*Sqrt[10010*Pi]) - 
      (((3471401*I)/586051200)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[10010*Pi]) + 
      (((4783*I)/226800)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[10010*Pi]) - 
      (((1940443*I)/390700800)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[10010*Pi]) - 
      ((I/435456)*K0^2*M^5*Sqrt[5/(2002*Pi)]*u^8)/b^3 - 
      (((1433*I)/9302400)*d^10*K0^2*M^5*Sqrt[7/(1430*Pi)]*u^8)/b^3 - 
      (((119*I)/547200)*d^10*K1^2*M^5*Sqrt[7/(1430*Pi)]*u^8)/b^3 - 
      (((60139*I)/661893120)*d^2*K1^2*M^5*Sqrt[11/(910*Pi)]*u^8)/b^3 - 
      (22171*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(6511680*b^3) + 
      (3067*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(279072*b^3) - 
      (1811*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(558144*b^3) - 
      (49*d^8*K0*K1*M^5*Sqrt[(7*Pi)/1430]*u^8)/(139536*b^3) - 
      (41*d^4*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^8)/(257040*b^3) - 
      (K0*K1*M^5*Sqrt[(13*Pi)/770]*u^8)/(101745*b^3) - 
      (((804761*I)/1172102400)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) - 
      (((197749*I)/167443200)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) + 
      (((11918089*I)/3516307200)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) - 
      (((1241*I)/2872800)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) - 
      (((170939*I)/3516307200)*K1^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) - 
      (((414541*I)/3750727680)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) - 
      (((3884003*I)/3516307200)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) + 
      (((705139*I)/167443200)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) - 
      (((83173*I)/195350400)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) - 
      (((11329*I)/125582400)*d^4*K0*K1*M^5*Sqrt[7/(1430*Pi)]*u^9)/b^3 - 
      (((131*I)/1162800)*d^10*K0*K1*M^5*Sqrt[7/(1430*Pi)]*u^9)/b^3 + 
      (((739*I)/5745600)*d^6*K0*K1*M^5*Sqrt[13/(770*Pi)]*u^9)/b^3 - 
      (239*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(19535040*b^3) - 
      (1303*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(3907008*b^3) - 
      (643*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(3255840*b^3) + 
      (1571*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(1395360*b^3) - 
      (277*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(19535040*b^3) - 
      (7559*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(19535040*b^3) - 
      (89*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(361760*b^3) + 
      (1867*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(1395360*b^3) - 
      (61*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(164160*b^3) - 
      (127*d^10*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^9)/(2790720*b^3) - 
      (67*d^8*K0^2*M^5*Sqrt[(11*Pi)/910]*u^9)/(2790720*b^3) - 
      (3*d^8*K1^2*M^5*Sqrt[(11*Pi)/910]*u^9)/(103360*b^3) - 
      (((23*I)/2313360)*K0*K1*M^5*u^9)/(b^3*Sqrt[10010*Pi]) - 
      (((339307*I)/879076800)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[10010*Pi]) + 
      (((4687*I)/32558400)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[10010*Pi]) - 
      ((I/13023360)*K0^2*M^5*Sqrt[11/(910*Pi)]*u^10)/b^3 + 
      (((347*I)/48837600)*d^2*K0^2*M^5*Sqrt[11/(910*Pi)]*u^10)/b^3 + 
      (((6011*I)/586051200)*d^8*K0^2*M^5*Sqrt[11/(910*Pi)]*u^10)/b^3 + 
      (((79*I)/20930400)*d^10*K0^2*M^5*Sqrt[11/(910*Pi)]*u^10)/b^3 - 
      ((I/13023360)*K1^2*M^5*Sqrt[11/(910*Pi)]*u^10)/b^3 + 
      (((199*I)/167443200)*d^10*K1^2*M^5*Sqrt[13/(770*Pi)]*u^10)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(257040*b^3) - 
      (167*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(1627920*b^3) - 
      (223*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(2441880*b^3) + 
      (47*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(116280*b^3) - 
      (73*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(697680*b^3) - 
      (71*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(697680*b^3) + 
      (((2689*I)/1758153600)*K0^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) - 
      (((733*I)/6976800)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) - 
      (((8527*I)/146512800)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) + 
      (((9943*I)/87907680)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) - 
      (((7061*I)/117210240)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) - 
      (((257*I)/2093040)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) + 
      (((2689*I)/1758153600)*K1^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) - 
      (((1403*I)/54942300)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) - 
      (((6311*I)/87907680)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) + 
      (((1559*I)/12558240)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) + 
      (((1607*I)/24418800)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) - 
      (((18211*I)/167443200)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) - 
      (((97*I)/10465200)*d^6*K0*K1*M^5*Sqrt[7/(1430*Pi)]*u^11)/b^3 + 
      (((97*I)/20930400)*d^8*K0*K1*M^5*Sqrt[7/(1430*Pi)]*u^11)/b^3 - 
      ((I/290700)*d^10*K0*K1*M^5*Sqrt[7/(1430*Pi)]*u^11)/b^3 - 
      (((449*I)/439538400)*d^4*K0*K1*M^5*Sqrt[13/(770*Pi)]*u^11)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(232560*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(174420*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(174420*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(232560*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(232560*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(174420*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(174420*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(232560*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^11)/(348840*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/1430]*u^11)/(348840*b^3) + 
      (((43*I)/15697800)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[10010*Pi]) - 
      (((97*I)/6976800)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[10010*Pi]) + 
      (((19109*I)/219769200)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[10010*Pi]) - 
      (((877*I)/146512800)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[10010*Pi]))/Pi, 
    ((101*K1*M^5*Sqrt[(5*Pi)/2002]*u)/(237728*b^3*E^u) + 
      (10243*d^2*K1*M^5*Sqrt[(5*Pi)/2002]*u)/(950912*b^3*E^u) + 
      (981*d^4*K1*M^5*Sqrt[(5*Pi)/2002]*u)/(118864*b^3*E^u) - 
      (14863*d^6*K1*M^5*Sqrt[(5*Pi)/2002]*u)/(475456*b^3*E^u) - 
      (11*d^8*K1*M^5*Sqrt[(11*Pi)/910]*u)/(6256*b^3*E^u) + 
      (387*d^12*K1*M^5*Sqrt[(11*Pi)/910]*u)/(237728*b^3*E^u) + 
      (747*d^10*K1*M^5*Sqrt[(77*Pi)/130]*u)/(950912*b^3*E^u) + 
      (206803*d^2*K0*M^5*Sqrt[Pi/10010]*u^2)/(1901824*b^3*E^u) + 
      (244779*d^10*K0*M^5*Sqrt[Pi/10010]*u^2)/(1901824*b^3*E^u) + 
      (1913*d^4*K0*M^5*Sqrt[(5*Pi)/2002]*u^2)/(111872*b^3*E^u) + 
      (9479*d^8*K0*M^5*Sqrt[(5*Pi)/2002]*u^2)/(1901824*b^3*E^u) + 
      (101*K1*M^5*Sqrt[(5*Pi)/2002]*u^2)/(237728*b^3*E^u) + 
      (10243*d^2*K1*M^5*Sqrt[(5*Pi)/2002]*u^2)/(950912*b^3*E^u) + 
      (981*d^4*K1*M^5*Sqrt[(5*Pi)/2002]*u^2)/(118864*b^3*E^u) - 
      (14863*d^6*K1*M^5*Sqrt[(5*Pi)/2002]*u^2)/(475456*b^3*E^u) - 
      (49277*d^6*K0*M^5*Sqrt[(7*Pi)/1430]*u^2)/(950912*b^3*E^u) + 
      (99*d^12*K0*M^5*Sqrt[(11*Pi)/910]*u^2)/(100096*b^3*E^u) - 
      (11*d^8*K1*M^5*Sqrt[(11*Pi)/910]*u^2)/(6256*b^3*E^u) + 
      (387*d^12*K1*M^5*Sqrt[(11*Pi)/910]*u^2)/(237728*b^3*E^u) + 
      (117*K0*M^5*Sqrt[(65*Pi)/154]*u^2)/(1901824*b^3*E^u) + 
      (747*d^10*K1*M^5*Sqrt[(77*Pi)/130]*u^2)/(950912*b^3*E^u) + 
      (206803*d^2*K0*M^5*Sqrt[Pi/10010]*u^3)/(1901824*b^3*E^u) + 
      (244779*d^10*K0*M^5*Sqrt[Pi/10010]*u^3)/(1901824*b^3*E^u) - 
      (916361*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(304291840*b^3) - 
      (28273043*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(304291840*b^3) - 
      (33995441*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(304291840*b^3) + 
      (6231501*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(17899520*b^3) + 
      (5228397*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(304291840*b^3) - 
      (45345841*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(304291840*b^3) - 
      (2705587*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(304291840*b^3) + 
      (719099*K1*M^5*Sqrt[Pi/10010]*u^3)/(93972480*b^3*E^u) + 
      (282075259*d^4*K1*M^5*Sqrt[Pi/10010]*u^3)/(1597532160*b^3*E^u) - 
      (143608991*d^6*K1*M^5*Sqrt[Pi/10010]*u^3)/(199691520*b^3*E^u) + 
      (13866397*d^8*K1*M^5*Sqrt[Pi/10010]*u^3)/(319506432*b^3*E^u) + 
      (10393553*d^10*K1*M^5*Sqrt[Pi/10010]*u^3)/(39938304*b^3*E^u) + 
      (10461923*d^12*K1*M^5*Sqrt[Pi/10010]*u^3)/(532510720*b^3*E^u) - 
      (18772477*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^3)/(456437760*b^3) - 
      (62697*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^3)/(2377280*b^3) - 
      (807203*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^3)/(45643776*b^3) + 
      (1913*d^4*K0*M^5*Sqrt[(5*Pi)/2002]*u^3)/(111872*b^3*E^u) + 
      (9479*d^8*K0*M^5*Sqrt[(5*Pi)/2002]*u^3)/(1901824*b^3*E^u) + 
      (2441237*d^6*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(91287552*b^3) - 
      (49277*d^6*K0*M^5*Sqrt[(7*Pi)/1430]*u^3)/(950912*b^3*E^u) + 
      (10337*d^14*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^3)/(304291840*b^3) + 
      (99*d^12*K0*M^5*Sqrt[(11*Pi)/910]*u^3)/(100096*b^3*E^u) - 
      (610979*d^10*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(152145920*b^3) - 
      (13703*d^12*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(38036480*b^3) + 
      (1625539*d^2*K1*M^5*Sqrt[(13*Pi)/770]*u^3)/(99845760*b^3*E^u) - 
      (27199*K1^2*M^5*Sqrt[(13*Pi)/770]*u^3)/(228218880*b^3) + 
      (117*K0*M^5*Sqrt[(65*Pi)/154]*u^3)/(1901824*b^3*E^u) + 
      (2293*d^14*K1^2*M^5*Sqrt[(77*Pi)/130]*u^3)/(152145920*b^3) + 
      (250311*K0*M^5*Sqrt[Pi/10010]*u^4)/(66563840*b^3*E^u) + 
      (6863907*d^2*K0*M^5*Sqrt[Pi/10010]*u^4)/(62648320*b^3*E^u) - 
      (619017809*d^6*K0*M^5*Sqrt[Pi/10010]*u^4)/(1597532160*b^3*E^u) + 
      (1524599*d^8*K0*M^5*Sqrt[Pi/10010]*u^4)/(79876608*b^3*E^u) + 
      (91534669*d^10*K0*M^5*Sqrt[Pi/10010]*u^4)/(639012864*b^3*E^u) + 
      (4880699*d^12*K0*M^5*Sqrt[Pi/10010]*u^4)/(532510720*b^3*E^u) + 
      (3583961*K1*M^5*Sqrt[Pi/10010]*u^4)/(532510720*b^3*E^u) + 
      (9504821*d^2*K1*M^5*Sqrt[Pi/10010]*u^4)/(49922880*b^3*E^u) + 
      (88594953*d^4*K1*M^5*Sqrt[Pi/10010]*u^4)/(532510720*b^3*E^u) + 
      (4761983*d^8*K1*M^5*Sqrt[Pi/10010]*u^4)/(106502144*b^3*E^u) + 
      (9610687*d^10*K1*M^5*Sqrt[Pi/10010]*u^4)/(39938304*b^3*E^u) + 
      (7340483*d^12*K1*M^5*Sqrt[Pi/10010]*u^4)/(532510720*b^3*E^u) - 
      (2838249829*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(5556633600*b^3) + 
      (69774694841*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(42600857600*b^3) - 
      (10603448533*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(15336308736*b^3) - 
      (17583547291*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(383407718400*b^3) + 
      (124827557*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(54772531200*b^3) - 
      (454582721*d^2*K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^4)/(5112102912*b^3) + 
      (4969999*d^4*K0*M^5*Sqrt[(11*Pi)/910]*u^4)/(532510720*b^3*E^u) - 
      (12029201*d^6*K1*M^5*Sqrt[(11*Pi)/910]*u^4)/(199691520*b^3*E^u) - 
      (170607161*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^4)/(127802572800*b^3) + 
      (260217263*d^8*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^4)/(42600857600*b^3) + 
      (2036717*K0*M^5*Sqrt[Pi/10010]*u^5)/(798766080*b^3*E^u) + 
      (117296797*d^4*K0*M^5*Sqrt[Pi/10010]*u^5)/(1597532160*b^3*E^u) - 
      (431527289*d^6*K0*M^5*Sqrt[Pi/10010]*u^5)/(1597532160*b^3*E^u) + 
      (1917977*d^8*K0*M^5*Sqrt[Pi/10010]*u^5)/(159753216*b^3*E^u) + 
      (64765717*d^10*K0*M^5*Sqrt[Pi/10010]*u^5)/(639012864*b^3*E^u) + 
      (2975649*d^12*K0*M^5*Sqrt[Pi/10010]*u^5)/(532510720*b^3*E^u) - 
      (212780111*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(42600857600*b^3) - 
      (104028037*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(672645120*b^3) - 
      (24097983331*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(127802572800*b^3) + 
      (4621011019*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(7987660800*b^3) + 
      (4663794557*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(127802572800*b^3) - 
      (1919728501*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(7668154368*b^3) - 
      (6584633063*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(383407718400*b^3) + 
      (25219*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(35020800*b^3) + 
      (3763945327*d^4*K1*M^5*Sqrt[Pi/10010]*u^5)/(38340771840*b^3*E^u) - 
      (28182083*d^6*K1*M^5*Sqrt[Pi/10010]*u^5)/(83349504*b^3*E^u) + 
      (251853383*d^8*K1*M^5*Sqrt[Pi/10010]*u^5)/(38340771840*b^3*E^u) + 
      (2512994773*d^10*K1*M^5*Sqrt[Pi/10010]*u^5)/(19170385920*b^3*E^u) - 
      (105092770861831*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (253049094144000*b^3) - (7751181982847*d^4*K1^2*M^5*Sqrt[Pi/10010]*
        u^5)/(14885240832000*b^3) + (11923489039573*d^6*K1^2*M^5*
        Sqrt[Pi/10010]*u^5)/(7668154368000*b^3) + 
      (2545894289*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(19218432000*b^3) - 
      (5276898456101*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(7668154368000*b^3) - 
      (20889343991*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(403587072000*b^3) + 
      (36827353*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(19218432000*b^3) + 
      (4654289*K1*M^5*Sqrt[(5*Pi)/2002]*u^5)/(7668154368*b^3*E^u) + 
      (33759*d^12*K1*M^5*Sqrt[(11*Pi)/910]*u^5)/(50118656*b^3*E^u) + 
      (6160823*d^2*K0*M^5*Sqrt[(13*Pi)/770]*u^5)/(1065021440*b^3*E^u) + 
      (135443489*d^2*K1*M^5*Sqrt[(13*Pi)/770]*u^5)/(19170385920*b^3*E^u) - 
      (260284758631*K1^2*M^5*Sqrt[(13*Pi)/770]*u^5)/(253049094144000*b^3) + 
      (39350327*d^2*K0*M^5*Sqrt[Pi/10010]*u^6)/(1369313280*b^3*E^u) + 
      (1388763539*d^4*K0*M^5*Sqrt[Pi/10010]*u^6)/(38340771840*b^3*E^u) - 
      (133961519*d^6*K0*M^5*Sqrt[Pi/10010]*u^6)/(1198149120*b^3*E^u) - 
      (60697631*d^8*K0*M^5*Sqrt[Pi/10010]*u^6)/(38340771840*b^3*E^u) + 
      (431472127*d^10*K0*M^5*Sqrt[Pi/10010]*u^6)/(9585192960*b^3*E^u) + 
      (11005881*d^12*K0*M^5*Sqrt[Pi/10010]*u^6)/(4260085760*b^3*E^u) + 
      (19677439*K1*M^5*Sqrt[Pi/10010]*u^6)/(12780257280*b^3*E^u) + 
      (39905179*d^2*K1*M^5*Sqrt[Pi/10010]*u^6)/(1008967680*b^3*E^u) + 
      (1396790699*d^4*K1*M^5*Sqrt[Pi/10010]*u^6)/(38340771840*b^3*E^u) - 
      (436246079*d^6*K1*M^5*Sqrt[Pi/10010]*u^6)/(3195064320*b^3*E^u) + 
      (41966803*d^8*K1*M^5*Sqrt[Pi/10010]*u^6)/(38340771840*b^3*E^u) + 
      (209758453*d^10*K1*M^5*Sqrt[Pi/10010]*u^6)/(3834077184*b^3*E^u) + 
      (41060599*d^12*K1*M^5*Sqrt[Pi/10010]*u^6)/(12780257280*b^3*E^u) - 
      (431807650913*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(42174849024000*b^3) - 
      (3444136969069*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(10543712256000*b^3) - 
      (18529935663779*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (42174849024000*b^3) + (552298981643*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (3834077184000*b^3) - (136388722193*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (239629824000*b^3) + (1024965631*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (639012864000*b^3) + (2904737*K0*M^5*Sqrt[(11*Pi)/910]*u^6)/
       (38340771840*b^3*E^u) - (15745189757*d^12*K0*K1*M^5*Sqrt[(11*Pi)/910]*
        u^6)/(3834077184000*b^3) + (183583698349*d^6*K0*K1*M^5*
        Sqrt[(13*Pi)/770]*u^6)/(1917038592000*b^3) + 
      (641099*K0*M^5*Sqrt[Pi/10010]*u^7)/(1666990080*b^3*E^u) + 
      (12544403*d^2*K0*M^5*Sqrt[Pi/10010]*u^7)/(1250242560*b^3*E^u) + 
      (1197155579*d^4*K0*M^5*Sqrt[Pi/10010]*u^7)/(115022315520*b^3*E^u) - 
      (8438851*d^8*K0*M^5*Sqrt[Pi/10010]*u^7)/(6766018560*b^3*E^u) + 
      (28757657*d^10*K0*M^5*Sqrt[Pi/10010]*u^7)/(1917038592*b^3*E^u) + 
      (4081171*d^12*K0*M^5*Sqrt[Pi/10010]*u^7)/(4260085760*b^3*E^u) - 
      (144966172717*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(2750533632000*b^3) + 
      (50024779601*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(239629824000*b^3) - 
      (191707077511*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(1917038592000*b^3) - 
      (10960216451*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(1278025728000*b^3) + 
      (283112161*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(958519296000*b^3) + 
      (129064417*d^2*K1*M^5*Sqrt[Pi/10010]*u^7)/(11502231552*b^3*E^u) - 
      (1179584179*d^6*K1*M^5*Sqrt[Pi/10010]*u^7)/(28755578880*b^3*E^u) - 
      (49618187*d^8*K1*M^5*Sqrt[Pi/10010]*u^7)/(28755578880*b^3*E^u) + 
      (331098331*d^10*K1*M^5*Sqrt[Pi/10010]*u^7)/(19170385920*b^3*E^u) - 
      (100911208901*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(34506694656000*b^3) - 
      (218408909749*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(2029805568000*b^3) + 
      (2312546029*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(7354368000*b^3) + 
      (480829516907*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(11502231552000*b^3) - 
      (281287641727*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(1917038592000*b^3) - 
      (7162297433*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(547725312000*b^3) + 
      (214066121*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(479259648000*b^3) - 
      (207613985827*d^4*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^7)/
       (18074935296000*b^3) - (23225381*d^6*K0*M^5*Sqrt[(11*Pi)/910]*u^7)/
       (7188894720*b^3*E^u) + (11905972577*d^8*K0^2*M^5*Sqrt[(11*Pi)/910]*
        u^7)/(3834077184000*b^3) + (16603*K1*M^5*Sqrt[(11*Pi)/910]*u^7)/
       (532510720*b^3*E^u) - (14851129627*K0^2*M^5*Sqrt[(13*Pi)/770]*u^7)/
       (126524547072000*b^3) + (37397*d^12*K1*M^5*Sqrt[(13*Pi)/770]*u^7)/
       (426008576*b^3*E^u) - (6742312931*d^2*K1^2*M^5*Sqrt[(13*Pi)/770]*u^7)/
       (1014902784000*b^3) + (1027177*d^4*K1*M^5*Sqrt[(143*Pi)/70]*u^7)/
       (11502231552*b^3*E^u) + (4263403*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (63262273536*b^3*E^u) + (308813639*d^2*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (126524547072*b^3*E^u) - (556882961*d^6*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (63262273536*b^3*E^u) - (967699*d^8*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (1437778944*b^3*E^u) + (868459*d^10*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (225533952*b^3*E^u) + (9894583*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (90374676480*b^3*E^u) + (1054408763*d^2*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (379573641216*b^3*E^u) - (9151644797*d^6*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (948934103040*b^3*E^u) + (246721043*d^10*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (57511157760*b^3*E^u) - (3777965489*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (2965419072000*b^3) - (3973967644891*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (94893410304000*b^3) - (2809641071297*d^4*K0*K1*M^5*Sqrt[Pi/10010]*
        u^8)/(47446705152000*b^3) + (64926669949*d^6*K0*K1*M^5*Sqrt[Pi/10010]*
        u^8)/(410793984000*b^3) + (20421667619*d^8*K0*K1*M^5*Sqrt[Pi/10010]*
        u^8)/(718889472000*b^3) - (24541951669*d^10*K0*K1*M^5*Sqrt[Pi/10010]*
        u^8)/(319506432000*b^3) - (21112389*d^12*K0*K1*M^5*Sqrt[Pi/10010]*
        u^8)/(2802688000*b^3) + (244512239*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (958519296000*b^3) + (71458913*d^4*K0*M^5*Sqrt[(5*Pi)/2002]*u^8)/
       (126524547072*b^3*E^u) + (74915*d^12*K0*M^5*Sqrt[(5*Pi)/2002]*u^8)/
       (1278025728*b^3*E^u) + (56545261*d^4*K1*M^5*Sqrt[(7*Pi)/1430]*u^8)/
       (135562014720*b^3*E^u) - (653459*d^8*K1*M^5*Sqrt[(11*Pi)/910]*u^8)/
       (9080709120*b^3*E^u) + (29501*d^12*K1*M^5*Sqrt[(11*Pi)/910]*u^8)/
       (958519296*b^3*E^u) + (1356911*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (79077841920*b^3*E^u) + (86438171*d^2*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (181413872640*b^3*E^u) + (74218723*d^4*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (134088514560*b^3*E^u) - (92482337*d^6*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (55072068480*b^3*E^u) - (4705009*d^8*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (21566684160*b^3*E^u) + (1114117*d^10*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (1437778944*b^3*E^u) + (180767*d^12*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (2396298240*b^3*E^u) - (543828463*K0^2*M^5*Sqrt[Pi/10010]*u^9)/
       (5930838144000*b^3) - (402839552491*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^9)/
       (94893410304000*b^3) - (328806107657*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^9)/
       (47446705152000*b^3) + (6910287589*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^9)/
       (410793984000*b^3) - (1330892977*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^9)/
       (1437778944000*b^3) + (90292957*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^9)/
       (2875557888000*b^3) + (41227*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (2156668416*b^3*E^u) + (3586889*d^2*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (7009172352*b^3*E^u) + (169360099*d^4*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (280366894080*b^3*E^u) - (84479279*d^6*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (46727815680*b^3*E^u) - (2736497*d^8*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (10783342080*b^3*E^u) + (604999*d^10*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (718889472*b^3*E^u) + (204101*d^12*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (2396298240*b^3*E^u) - (248419799*K1^2*M^5*Sqrt[Pi/10010]*u^9)/
       (1186167628800*b^3) - (105250732709*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^9)/
       (18978682060800*b^3) - (14519103341*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^9)/
       (1897868206080*b^3) + (668546849*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^9)/
       (143777894400*b^3) - (114383251*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^9)/
       (95851929600*b^3) - (47396135*d^10*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^9)/
       (23004463104*b^3) + (10578173*d^8*K0^2*M^5*Sqrt[(11*Pi)/910]*u^9)/
       (31256064000*b^3) + (352204781*d^6*K1^2*M^5*Sqrt[(11*Pi)/910]*u^9)/
       (191703859200*b^3) + (2132873*d^14*K1^2*M^5*Sqrt[(11*Pi)/910]*u^9)/
       (575111577600*b^3) - (44725519*d^10*K0^2*M^5*Sqrt[(77*Pi)/130]*u^9)/
       (410793984000*b^3) + (220981*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (59308381440*b^3*E^u) + (27039*d^2*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (413853440*b^3*E^u) - (92542829*d^6*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (385504479360*b^3*E^u) + (217333*d^10*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (1797223680*b^3*E^u) + (331*d^12*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (19969152*b^3*E^u) + (456317*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (118616762880*b^3*E^u) + (3532079*d^2*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (51400597248*b^3*E^u) + (2644127*d^4*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (27052945920*b^3*E^u) + (1051*d^12*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (57054720*b^3*E^u) - (38575051*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (741354768000*b^3) - (20310948337*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (11861676288000*b^3) - (2399993237*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (847262592000*b^3) + (337922873*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (51349248000*b^3) + (10565389*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (5285952000*b^3) - (3794690161*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (1078334208000*b^3) - (259005797*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (539167104000*b^3) + (2582561*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (154047744000*b^3) - (3874187*d^6*K1*M^5*Sqrt[(5*Pi)/2002]*u^10)/
       (77100895872*b^3*E^u) - (1061*d^8*K1*M^5*Sqrt[(5*Pi)/2002]*u^10)/
       (79876608*b^3*E^u) + (120127*d^4*K0*M^5*Sqrt[(7*Pi)/1430]*u^10)/
       (9178678080*b^3*E^u) + (4729*d^10*K1*M^5*Sqrt[(7*Pi)/1430]*u^10)/
       (256746240*b^3*E^u) - (1607*d^8*K0*M^5*Sqrt[(13*Pi)/770]*u^10)/
       (359444736*b^3*E^u) + (72581*d^2*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (11681953920*b^3*E^u) + (929*d^4*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (84651840*b^3*E^u) - (13543*d^6*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (648997440*b^3*E^u) + (4271*d^10*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (299537280*b^3*E^u) + (79*d^12*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (24961440*b^3*E^u) - (10307309*K0^2*M^5*Sqrt[Pi/10010]*u^11)/
       (3389050368000*b^3) - (2490715631*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^11)/
       (23723352576000*b^3) - (4768337669*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^11)/
       (23723352576000*b^3) + (292678973*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^11)/
       (718889472000*b^3) + (133058171*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^11)/
       (718889472000*b^3) - (523731823*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^11)/
       (2156668416000*b^3) - (90294817*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^11)/
       (2156668416000*b^3) + (K1*M^5*Sqrt[Pi/10010]*u^11)/(4279104*b^3*E^u) + 
      (76871*d^2*K1*M^5*Sqrt[Pi/10010]*u^11)/(11681953920*b^3*E^u) + 
      (46049*d^4*K1*M^5*Sqrt[Pi/10010]*u^11)/(3893984640*b^3*E^u) - 
      (249*d^6*K1*M^5*Sqrt[Pi/10010]*u^11)/(11385920*b^3*E^u) - 
      (353*d^8*K1*M^5*Sqrt[Pi/10010]*u^11)/(22465296*b^3*E^u) + 
      (4621*d^10*K1*M^5*Sqrt[Pi/10010]*u^11)/(299537280*b^3*E^u) - 
      (11497039*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(3389050368000*b^3) - 
      (2725873963*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(23723352576000*b^3) - 
      (63138227*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(279098265600*b^3) + 
      (955148423*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(2156668416000*b^3) + 
      (481532171*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(2156668416000*b^3) - 
      (84294037*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(308095488000*b^3) - 
      (107587763*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(2156668416000*b^3) + 
      (3974749*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(2156668416000*b^3) + 
      (67109*d^14*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^11)/(308095488000*b^3) + 
      (K0*M^5*Sqrt[(13*Pi)/770]*u^11)/(59907456*b^3*E^u) - 
      (193*d^8*K0*M^5*Sqrt[(13*Pi)/770]*u^11)/(179722368*b^3*E^u) + 
      (9*d^12*K1*M^5*Sqrt[(13*Pi)/770]*u^11)/(33281920*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/10010]*u^12)/(29953728*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/10010]*u^12)/(587328*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/10010]*u^12)/(1426368*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/10010]*u^12)/(29953728*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/10010]*u^12)/(587328*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/10010]*u^12)/(1426368*b^3*E^u) - 
      (687959*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(1046618496000*b^3) - 
      (67323437*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(3558502886400*b^3) - 
      (852255331*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(17792514432000*b^3) + 
      (540751*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(7814016000*b^3) + 
      (38090683*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(539167104000*b^3) - 
      (420107*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(28377216000*b^3) + 
      (322249*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(539167104000*b^3) - 
      (d^6*K0*M^5*Sqrt[(5*Pi)/2002]*u^12)/(2496144*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(5*Pi)/2002]*u^12)/(1426368*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(5*Pi)/2002]*u^12)/(2139552*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(5*Pi)/2002]*u^12)/(2496144*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(5*Pi)/2002]*u^12)/(1426368*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(5*Pi)/2002]*u^12)/(2139552*b^3*E^u) - 
      (2641*d^10*K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^12)/(227017728*b^3) + 
      (d^2*K0*M^5*Sqrt[(11*Pi)/910]*u^12)/(14976864*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(11*Pi)/910]*u^12)/(14976864*b^3*E^u) - 
      (15727*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(404375328000*b^3) + 
      (1220887*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(539167104000*b^3) + 
      (26329*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(5616324000*b^3) - 
      (1644497*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(539167104000*b^3) - 
      (1109*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(1198149120*b^3) - 
      (471517*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(539167104000*b^3) - 
      (659861*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(269583552000*b^3) + 
      (137509*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(59907456000*b^3) - 
      (582577*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(179722368000*b^3) - 
      (61729*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(53916710400*b^3) + 
      (4903*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(107833420800*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(75672576*b^3) - 
      (118247*d^2*K0^2*M^5*Sqrt[(11*Pi)/910]*u^13)/(1617501312000*b^3) - 
      (136847*d^4*K0^2*M^5*Sqrt[(13*Pi)/770]*u^13)/(808750656000*b^3) - 
      (37*K1^2*M^5*Sqrt[(13*Pi)/770]*u^13)/(11232648000*b^3) + 
      (56101*d^8*K1^2*M^5*Sqrt[(13*Pi)/770]*u^13)/(134791776000*b^3) - 
      (227*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(28883952000*b^3) - 
      (263*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(1805247000*b^3) + 
      (751*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(11232648000*b^3) + 
      (4409*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(2930256000*b^3) - 
      (6311*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(13479177600*b^3) - 
      (311*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(6739588800*b^3) - 
      (9661*d^4*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^14)/(202187664000*b^3) - 
      (193*d^10*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^14)/(5616324000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(202694400*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(33782400*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(202694400*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(16891200*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(202694400*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(33782400*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(202694400*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(202694400*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(33782400*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(202694400*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(16891200*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(202694400*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(33782400*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(202694400*b^3))/Pi, 
    ((((482516857*I)/7954300569600)*K0*K1*M^5*Sqrt[13/(770*Pi)]*u^3)/b^3 + 
      (((9*I)/50048)*d^12*K0*K1*M^5*Sqrt[35/(286*Pi)]*u^3)/b^3 + 
      (725*d^2*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(59432*b^3) + 
      (17335*d^4*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(1901824*b^3) - 
      (9903*d^6*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(237728*b^3) + 
      (10173*d^8*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(1901824*b^3) + 
      (177*d^10*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(12512*b^3) + 
      (45*d^12*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(111872*b^3) + 
      (565*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(1426368*b^3) + 
      (6129*d^4*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^3)/(950912*b^3) - 
      (30791*d^6*K1^2*M^5*Sqrt[(7*Pi)/1430]*u^3)/(1426368*b^3) + 
      (157*d^8*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(356592*b^3) + 
      (4093*d^2*K1^2*M^5*Sqrt[(35*Pi)/286]*u^3)/(2852736*b^3) + 
      (895*d^10*K1^2*M^5*Sqrt[(55*Pi)/182]*u^3)/(950912*b^3) + 
      (67*d^12*K1^2*M^5*Sqrt[(143*Pi)/70]*u^3)/(950912*b^3) + 
      (11*K0^2*M^5*Sqrt[(385*Pi)/26]*u^3)/(1901824*b^3) + 
      (((1992171581*I)/5879265638400)*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) + 
      (((3566323*I)/91525280)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) + 
      (((22019099*I)/366101120)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) - 
      (((4279871*I)/27457584)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) - 
      (((159057*I)/6656384)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) + 
      (((87051*I)/1188640)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) + 
      (30293*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(2802688*b^3) + 
      (11771611*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(39938304*b^3) - 
      (88601*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(89148*b^3) + 
      (5178533*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(53251072*b^3) + 
      (13793653*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(39938304*b^3) + 
      (2404679*d^4*K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^4)/(53251072*b^3) + 
      (4189*d^12*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^4)/(2315264*b^3) + 
      (((1280777*I)/2196606720)*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((731683*I)/36610112)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((22231619*I)/732202240)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((21845647*I)/274575840)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((9129*I)/783104)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((5191*I)/139840)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((30109*I)/9509120)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((3280343051*I)/2767724467200)*K1^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((6082751849*I)/138386223360)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((225418344859*I)/2767724467200)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[10010*Pi]) - (((62859886601*I)/345965558400)*d^6*K1^2*M^5*
        u^4)/(b^3*Sqrt[10010*Pi]) - (((69119689*I)/1331276800)*d^8*K1^2*M^5*
        u^4)/(b^3*Sqrt[10010*Pi]) + (((96106177*I)/998457600)*d^10*K1^2*M^5*
        u^4)/(b^3*Sqrt[10010*Pi]) + (((409797*I)/38036480)*d^12*K1^2*M^5*u^4)/
       (b^3*Sqrt[10010*Pi]) + (5182549*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^5)/
       (53251072*b^3) + (136303*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^5)/
       (1664096*b^3) + (169203*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^5)/
       (26625536*b^3) + (3714727*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (416747520*b^3) + (1207687331*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (4792596480*b^3) + (101697527*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (456437760*b^3) + (522754663*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (9585192960*b^3) + (81459793*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (252241920*b^3) + (36913*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^5)/
       (53251072*b^3) + (3839543*d^10*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^5)/
       (159753216*b^3) + (14717*d^8*K0^2*M^5*Sqrt[(13*Pi)/770]*u^5)/
       (6945792*b^3) - (162006919*d^6*K1^2*M^5*Sqrt[(13*Pi)/770]*u^5)/
       (2396298240*b^3) + (13051657*d^12*K1^2*M^5*Sqrt[(13*Pi)/770]*u^5)/
       (9585192960*b^3) - (3839*d^6*K0^2*M^5*Sqrt[(1001*Pi)/10]*u^5)/
       (11410944*b^3) + (((1652795509*I)/1383862233600)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[10010*Pi]) + (((14761986191*I)/307524940800)*d^2*K0*K1*M^5*
        u^5)/(b^3*Sqrt[10010*Pi]) + (((249307771003*I)/2767724467200)*d^4*K0*
        K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) - (((282297017489*I)/1383862233600)*
        d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) - 
      (((222338663*I)/4493059200)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) + 
      (((27546833*I)/266255360)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) + 
      (((14302109*I)/1331276800)*d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) - 
      (((4172711573768719*I)/1103420575014912000)*d^4*K1^2*M^5*
        Sqrt[13/(770*Pi)]*u^6)/b^3 + (((214943*I)/5990745600)*d^12*K1^2*M^5*
        Sqrt[143/(70*Pi)]*u^6)/b^3 + (10316701*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (1597532160*b^3) + (917758111*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (4792596480*b^3) + (80699*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (419520*b^3) - (1655414309*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (2396298240*b^3) + (34096837*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (1597532160*b^3) + (253158431*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (958519296*b^3) + (36066181*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (2396298240*b^3) - (((1126489387*I)/3321269360640)*K0^2*M^5*u^6)/
       (b^3*Sqrt[10010*Pi]) + (((13966326379*I)/5535448934400)*d^2*K0^2*M^5*
        u^6)/(b^3*Sqrt[10010*Pi]) + (((8100299533*I)/296541907200)*d^4*K0^2*
        M^5*u^6)/(b^3*Sqrt[10010*Pi]) - (((290882353831*I)/8303173401600)*d^6*
        K0^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) - 
      (((9140731*I)/507451392)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) + 
      (((1529816699*I)/71888947200)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) + 
      (((3016207*I)/1331276800)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) + 
      (((10243362589*I)/4151586700800)*K1^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) + 
      (((497026617889*I)/8303173401600)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[10010*Pi]) + (((669089393306717269*I)/7723944025104384000)*
        d^4*K1^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) - 
      (((48263523211*I)/259474168800)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[10010*Pi]) + (((87424807*I)/6739588800)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[10010*Pi]) + (((272023889*I)/3993830400)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[10010*Pi]) + (((567251*I)/1996915200)*d^12*K0*K1*M^5*
        Sqrt[13/(770*Pi)]*u^7)/b^3 + (147449*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (171164160*b^3) + (47181053*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (1597532160*b^3) + (58992893*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (1597532160*b^3) - (45595159*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (399383040*b^3) - (1234501*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (599074560*b^3) + (13591709*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (4792596480*b^3) + (4401427*K1^2*M^5*Sqrt[Pi/10010]*u^7)/
       (2396298240*b^3) + (232736459*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^7)/
       (4792596480*b^3) + (633175987*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^7)/
       (14377789440*b^3) - (198880063*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^7)/
       (1198149120*b^3) + (954968123*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^7)/
       (14377789440*b^3) + (365747*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^7)/
       (84080640*b^3) + (20070527*d^10*K0^2*M^5*Sqrt[(11*Pi)/910]*u^7)/
       (4792596480*b^3) + (1483*d^8*K1^2*M^5*Sqrt[(11*Pi)/910]*u^7)/
       (20837376*b^3) + (((780452521*I)/1509667891200)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10010*Pi]) + (((71289825853*I)/2622054758400)*d^2*K0*K1*M^5*
        u^7)/(b^3*Sqrt[10010*Pi]) + (((369461933713*I)/8303173401600)*d^4*K0*
        K1*M^5*u^7)/(b^3*Sqrt[10010*Pi]) - (((971608967683*I)/8303173401600)*
        d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[10010*Pi]) - 
      (((4595266391*I)/647000524800)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10010*Pi]) + (((23799449*I)/493516800)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10010*Pi]) + (((2614501*I)/1540477440)*d^10*K1^2*M^5*
        Sqrt[7/(1430*Pi)]*u^8)/b^3 - (((212176193*I)/647000524800)*d^8*K0^2*
        M^5*Sqrt[11/(910*Pi)]*u^8)/b^3 + (((2442499*I)/3851193600)*d^10*K0^2*
        M^5*Sqrt[13/(770*Pi)]*u^8)/b^3 - (((23743303*I)/71888947200)*d^8*K1^2*
        M^5*Sqrt[13/(770*Pi)]*u^8)/b^3 + (303497*K0*K1*M^5*Sqrt[Pi/10010]*
        u^8)/(399383040*b^3) + (14017*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (618240*b^3) - (191897*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (2349312*b^3) + (30939341*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (898611840*b^3) + (3043897*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (1198149120*b^3) + (212015*d^4*K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^8)/
       (42287616*b^3) - (137569*d^8*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^8)/
       (399383040*b^3) - (((2771505103*I)/16606346803200)*K0^2*M^5*u^8)/
       (b^3*Sqrt[10010*Pi]) + (((3303030047*I)/1465265894400)*d^2*K0^2*M^5*
        u^8)/(b^3*Sqrt[10010*Pi]) + (((22400839217*I)/2075793350400)*d^4*K0^2*
        M^5*u^8)/(b^3*Sqrt[10010*Pi]) - (((150746237881*I)/8303173401600)*d^6*
        K0^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) + 
      (((3827783*I)/5990745600)*d^12*K0^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) + 
      (((59386896397*I)/149457121228800)*K1^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) + 
      (((506921755381*I)/74728560614400)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[10010*Pi]) + (((26012945281*I)/3396752755200)*d^4*K1^2*M^5*
        u^8)/(b^3*Sqrt[10010*Pi]) - (((1749334835071*I)/74728560614400)*d^6*
        K1^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) + 
      (((3534577*I)/3594447360)*d^12*K1^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) + 
      (((5249*I)/64186560)*d^12*K0*K1*M^5*Sqrt[7/(1430*Pi)]*u^9)/b^3 + 
      (215351*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(3594447360*b^3) + 
      (5713*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(2005830*b^3) - 
      (15097237*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(1797223680*b^3) + 
      (1895639*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(513492480*b^3) + 
      (400823*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(3594447360*b^3) + 
      (10186663*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(3594447360*b^3) + 
      (5664353*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(1797223680*b^3) - 
      (1331483*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(1198149120*b^3) + 
      (5399357*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(1198149120*b^3) + 
      (62539*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(149768640*b^3) - 
      (57557*d^8*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^9)/(513492480*b^3) + 
      (131*d^12*K0^2*M^5*Sqrt[(11*Pi)/910]*u^9)/(4504320*b^3) + 
      (626333*d^2*K0^2*M^5*Sqrt[(13*Pi)/770]*u^9)/(3594447360*b^3) - 
      (64765*d^6*K1^2*M^5*Sqrt[(55*Pi)/182]*u^9)/(359444736*b^3) + 
      (((2447747569*I)/37364280307200)*K0*K1*M^5*u^9)/(b^3*Sqrt[10010*Pi]) + 
      (((74070414947*I)/37364280307200)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[10010*Pi]) + (((568613099*I)/106148523600)*d^4*K0*K1*M^5*
        u^9)/(b^3*Sqrt[10010*Pi]) - (((18035693773*I)/1868214015360)*d^6*K0*
        K1*M^5*u^9)/(b^3*Sqrt[10010*Pi]) - (((239768029*I)/53916710400)*d^8*
        K0*K1*M^5*u^9)/(b^3*Sqrt[10010*Pi]) + 
      (((47168483*I)/7702387200)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[10010*Pi]) + 
      (((230389*I)/6244030800)*d^4*K0^2*M^5*Sqrt[13/(770*Pi)]*u^10)/b^3 - 
      (((4325351*I)/80875065600)*d^8*K0^2*M^5*Sqrt[13/(770*Pi)]*u^10)/b^3 + 
      (277*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(9459072*b^3) + 
      (96487*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(112326480*b^3) - 
      (2077729*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(673958880*b^3) - 
      (234391*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(385119360*b^3) + 
      (2303*d^10*K0*K1*M^5*Sqrt[(7*Pi)/1430]*u^10)/(10697760*b^3) + 
      (107*d^12*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^10)/(6756480*b^3) + 
      (46537*d^4*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^10)/(539167104*b^3) + 
      (((10468093*I)/1098949420800)*K0^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) + 
      (((2871159793*I)/18682140153600)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[10010*Pi]) - (((6220078967*I)/9341070076800)*d^6*K0^2*M^5*
        u^10)/(b^3*Sqrt[10010*Pi]) + (((2479931*I)/3851193600)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[10010*Pi]) + (((166993*I)/2246529600)*d^12*K0^2*M^5*
        u^10)/(b^3*Sqrt[10010*Pi]) + (((270913*I)/27075565440)*K1^2*M^5*u^10)/
       (b^3*Sqrt[10010*Pi]) + (((3424417567*I)/18682140153600)*d^2*K1^2*M^5*
        u^10)/(b^3*Sqrt[10010*Pi]) + (((4981436357*I)/9341070076800)*d^4*K1^2*
        M^5*u^10)/(b^3*Sqrt[10010*Pi]) - (((6514057153*I)/9341070076800)*d^6*
        K1^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) - 
      (((17990933*I)/20218766400)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) + 
      (((978247*I)/1283731200)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) + 
      (((1447*I)/14683200)*d^12*K1^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) + 
      (((96847207*I)/747285606144000)*K0*K1*M^5*Sqrt[13/(770*Pi)]*u^11)/b^3 - 
      (((12071*I)/2483006400)*d^6*K0*K1*M^5*Sqrt[13/(770*Pi)]*u^11)/b^3 - 
      (((378923*I)/13479177600)*d^8*K0*K1*M^5*Sqrt[13/(770*Pi)]*u^11)/b^3 + 
      (1193*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(449305920*b^3) + 
      (5437*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(112326480*b^3) - 
      (59911*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(336979440*b^3) - 
      (4019*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(58605120*b^3) + 
      (5711*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(56163240*b^3) + 
      (47*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(2955960*b^3) + 
      (67*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(23647680*b^3) + 
      (23743*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(449305920*b^3) - 
      (43223*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(224652960*b^3) - 
      (12739*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(149768640*b^3) + 
      (17197*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(149768640*b^3) + 
      (8599*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(449305920*b^3) + 
      (1069*d^4*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^11)/(96279840*b^3) + 
      (211*d^4*K1^2*M^5*Sqrt[(11*Pi)/910]*u^11)/(26429760*b^3) - 
      (((639536171*I)/747285606144000)*K0*K1*M^5*u^11)/(b^3*Sqrt[10010*Pi]) + 
      (((23338541*I)/406133481600)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[10010*Pi]) + 
      (((468058529*I)/4670535038400)*d^4*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10010*Pi]) + (((3064367*I)/13479177600)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10010*Pi]) + (((48077*I)/1123264800)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10010*Pi]) + (((7*I)/13372200)*d^12*K0^2*M^5*
        Sqrt[7/(1430*Pi)]*u^12)/b^3 + ((I/1407600)*d^12*K1^2*M^5*
        Sqrt[7/(1430*Pi)]*u^12)/b^3 - (((11*I)/1078334208)*K1^2*M^5*
        Sqrt[11/(910*Pi)]*u^12)/b^3 - (9397*d^6*K0*K1*M^5*Sqrt[Pi/10010]*
        u^12)/(336979440*b^3) - (20639*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (673958880*b^3) + (617*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (24961440*b^3) + (K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^12)/(14976864*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^12)/(832048*b^3) + 
      (29*d^2*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^12)/(44930592*b^3) + 
      (13*d^4*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^12)/(8867880*b^3) + 
      ((I/7601040)*K0^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) + 
      (((12784571*I)/9341070076800)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) + 
      (((16057103*I)/2335267519200)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) - 
      (((5431103*I)/4670535038400)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) - 
      (((69991*I)/3369794400)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) + 
      (((19049*I)/1925596800)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) + 
      (((3943*I)/16175013120)*K1^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) + 
      (((15242411*I)/9341070076800)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) + 
      (((16276553*I)/2335267519200)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) - 
      (((1014383*I)/4670535038400)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) - 
      (((76451*I)/3369794400)*d^8*K1^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) + 
      (((123983*I)/13479177600)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) + 
      ((I/2674440)*d^12*K0*K1*M^5*Sqrt[7/(1430*Pi)]*u^13)/b^3 - 
      ((I/14976864)*d^2*K0*K1*M^5*Sqrt[11/(910*Pi)]*u^13)/b^3 + 
      ((I/44930592)*d^4*K0*K1*M^5*Sqrt[11/(910*Pi)]*u^13)/b^3 - 
      ((I/38511936)*d^10*K0*K1*M^5*Sqrt[11/(910*Pi)]*u^13)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/10010]*u^13)/(44930592*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(880992*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(2139552*b^3) + 
      (K1^2*M^5*Sqrt[Pi/10010]*u^13)/(44930592*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(880992*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(2139552*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(3744216*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(2139552*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(3209328*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(3744216*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(2139552*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/(3209328*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/910]*u^13)/(22465296*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/910]*u^13)/(22465296*b^3) + 
      (((2549*I)/2021876640)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[10010*Pi]) - 
      ((I/17581536)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[10010*Pi]) + 
      (((239*I)/126367290)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[10010*Pi]) - 
      ((I/260820)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[10010*Pi]) - 
      (((1487*I)/1347917760)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[10010*Pi]))/Pi, 
    ((-2053*K1*M^5*Sqrt[Pi/10010]*u)/(19018240*b^3*E^u) - 
      (146019*d^2*K1*M^5*Sqrt[Pi/10010]*u)/(19018240*b^3*E^u) - 
      (218903*d^4*K1*M^5*Sqrt[Pi/10010]*u)/(19018240*b^3*E^u) + 
      (34747*d^6*K1*M^5*Sqrt[(5*Pi)/2002]*u)/(3803648*b^3*E^u) - 
      (45359*d^10*K1*M^5*Sqrt[(11*Pi)/910]*u)/(19018240*b^3*E^u) + 
      (291*d^12*K1*M^5*Sqrt[(11*Pi)/910]*u)/(826880*b^3*E^u) + 
      (10191*d^14*K1*M^5*Sqrt[(11*Pi)/910]*u)/(19018240*b^3*E^u) - 
      (1077*d^8*K1*M^5*Sqrt[(35*Pi)/286]*u)/(3803648*b^3*E^u) - 
      (9963*K0*M^5*Sqrt[Pi/10010]*u^2)/(2377280*b^3*E^u) - 
      (5521949*d^2*K0*M^5*Sqrt[Pi/10010]*u^2)/(38036480*b^3*E^u) + 
      (239219*d^6*K0*M^5*Sqrt[Pi/10010]*u^2)/(400384*b^3*E^u) - 
      (11012179*d^10*K0*M^5*Sqrt[Pi/10010]*u^2)/(38036480*b^3*E^u) + 
      (150531*d^14*K0*M^5*Sqrt[Pi/10010]*u^2)/(38036480*b^3*E^u) - 
      (2053*K1*M^5*Sqrt[Pi/10010]*u^2)/(19018240*b^3*E^u) - 
      (146019*d^2*K1*M^5*Sqrt[Pi/10010]*u^2)/(19018240*b^3*E^u) - 
      (218903*d^4*K1*M^5*Sqrt[Pi/10010]*u^2)/(19018240*b^3*E^u) + 
      (34747*d^6*K1*M^5*Sqrt[(5*Pi)/2002]*u^2)/(3803648*b^3*E^u) - 
      (596957*d^4*K0*M^5*Sqrt[(7*Pi)/1430]*u^2)/(19018240*b^3*E^u) - 
      (14361*d^12*K0*M^5*Sqrt[(11*Pi)/910]*u^2)/(19018240*b^3*E^u) - 
      (45359*d^10*K1*M^5*Sqrt[(11*Pi)/910]*u^2)/(19018240*b^3*E^u) + 
      (291*d^12*K1*M^5*Sqrt[(11*Pi)/910]*u^2)/(826880*b^3*E^u) + 
      (10191*d^14*K1*M^5*Sqrt[(11*Pi)/910]*u^2)/(19018240*b^3*E^u) + 
      (9579*d^8*K0*M^5*Sqrt[(13*Pi)/770]*u^2)/(1901824*b^3*E^u) - 
      (1077*d^8*K1*M^5*Sqrt[(35*Pi)/286]*u^2)/(3803648*b^3*E^u) - 
      (10151094557*K0*M^5*Sqrt[Pi/10010]*u^3)/(2305887904320*b^3*E^u) - 
      (16667316839623*d^2*K0*M^5*Sqrt[Pi/10010]*u^3)/(110682619407360*b^3*
        E^u) - (4101208493051*d^4*K0*M^5*Sqrt[Pi/10010]*u^3)/
       (18447103234560*b^3*E^u) + (150009169*d^8*K0*M^5*Sqrt[Pi/10010]*u^3)/
       (2447647488*b^3*E^u) + (150531*d^14*K0*M^5*Sqrt[Pi/10010]*u^3)/
       (38036480*b^3*E^u) + (42513283*K0^2*M^5*Sqrt[Pi/10010]*u^3)/
       (21909012480*b^3) + (2595820439*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^3)/
       (10954506240*b^3) - (4552513519*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^3)/
       (10954506240*b^3) - (1223654387*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^3)/
       (5477253120*b^3) + (3036381503*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^3)/
       (10954506240*b^3) - (9959289643*K1*M^5*Sqrt[Pi/10010]*u^3)/
       (1054371225600*b^3*E^u) - (21253334797*d^2*K1*M^5*Sqrt[Pi/10010]*u^3)/
       (65898201600*b^3*E^u) - (513778775527*d^4*K1*M^5*Sqrt[Pi/10010]*u^3)/
       (1054371225600*b^3*E^u) + (418071637*d^6*K1*M^5*Sqrt[Pi/10010]*u^3)/
       (319506432*b^3*E^u) + (5419934503*d^8*K1*M^5*Sqrt[Pi/10010]*u^3)/
       (31950643200*b^3*E^u) - (1276501379*d^10*K1*M^5*Sqrt[Pi/10010]*u^3)/
       (1996915200*b^3*E^u) - (11395807*d^12*K1*M^5*Sqrt[Pi/10010]*u^3)/
       (426008576*b^3*E^u) + (540731*d^14*K1*M^5*Sqrt[Pi/10010]*u^3)/
       (76072960*b^3*E^u) - (3566011*K1^2*M^5*Sqrt[Pi/10010]*u^3)/
       (1825751040*b^3) - (36031189*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^3)/
       (730300416*b^3) - (55587523*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^3)/
       (1217167360*b^3) + (496703131*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^3)/
       (3651502080*b^3) + (47754585575*d^6*K0*M^5*Sqrt[(5*Pi)/2002]*u^3)/
       (388360068096*b^3*E^u) + (142349171*d^2*K0^2*M^5*Sqrt[(7*Pi)/1430]*
        u^3)/(10954506240*b^3) - (3334691*d^14*K0^2*M^5*Sqrt[(7*Pi)/1430]*
        u^3)/(10954506240*b^3) - (1018169*d^10*K0*M^5*Sqrt[(11*Pi)/910]*u^3)/
       (38036480*b^3*E^u) - (14361*d^12*K0*M^5*Sqrt[(11*Pi)/910]*u^3)/
       (19018240*b^3*E^u) + (33905267*d^12*K0^2*M^5*Sqrt[(11*Pi)/910]*u^3)/
       (10954506240*b^3) - (90253*d^12*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/
       (42958848*b^3) - (211559*d^14*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/
       (1217167360*b^3) + (2564767*d^8*K1^2*M^5*Sqrt[(13*Pi)/770]*u^3)/
       (730300416*b^3) + (3479*d^16*K0^2*M^5*Sqrt[(35*Pi)/286]*u^3)/
       (4381802496*b^3) + (2733*d^16*K1^2*M^5*Sqrt[(77*Pi)/130]*u^3)/
       (1217167360*b^3) - (800827*d^10*K1^2*M^5*Sqrt[(91*Pi)/110]*u^3)/
       (1217167360*b^3) - (24131089418971*K0*M^5*Sqrt[Pi/10010]*u^4)/
       (4427304776294400*b^3*E^u) - (18569906770531*d^2*K0*M^5*Sqrt[Pi/10010]*
        u^4)/(100620563097600*b^3*E^u) - (625399345450277*d^4*K0*M^5*
        Sqrt[Pi/10010]*u^4)/(2213652388147200*b^3*E^u) + 
      (3875389077361*d^6*K0*M^5*Sqrt[Pi/10010]*u^4)/(5178134241280*b^3*E^u) + 
      (1465750574411*d^8*K0*M^5*Sqrt[Pi/10010]*u^4)/(13706825932800*b^3*
        E^u) - (5913532901*d^10*K0*M^5*Sqrt[Pi/10010]*u^4)/
       (15975321600*b^3*E^u) - (25653449*d^12*K0*M^5*Sqrt[Pi/10010]*u^4)/
       (1597532160*b^3*E^u) - (909461010043577*K1*M^5*Sqrt[Pi/10010]*u^4)/
       (92973400302182400*b^3*E^u) - (3817865033361901*d^2*K1*M^5*
        Sqrt[Pi/10010]*u^4)/(11621675037772800*b^3*E^u) - 
      (45140429032876973*d^4*K1*M^5*Sqrt[Pi/10010]*u^4)/
       (92973400302182400*b^3*E^u) + (15352656108859*d^6*K1*M^5*
        Sqrt[Pi/10010]*u^4)/(11650802042880*b^3*E^u) + 
      (759422603249*d^8*K1*M^5*Sqrt[Pi/10010]*u^4)/(4568941977600*b^3*E^u) - 
      (7633592039*d^10*K1*M^5*Sqrt[Pi/10010]*u^4)/(11981491200*b^3*E^u) - 
      (12013207*d^12*K1*M^5*Sqrt[Pi/10010]*u^4)/(426008576*b^3*E^u) + 
      (95059501753*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(9201785241600*b^3) + 
      (2035629925909*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(4600892620800*b^3) + 
      (679630491821*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(657270374400*b^3) - 
      (531206094247*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(270640742400*b^3) + 
      (1895406062581*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(1533630873600*b^3) + 
      (1875937363087*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/
       (13802677862400*b^3) - (23010760049*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/
       (1971811123200*b^3) + (238469503*d^16*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/
       (788724449280*b^3) + (41365*d^14*K0*M^5*Sqrt[(5*Pi)/2002]*u^4)/
       (60858368*b^3*E^u) + (35831*d^14*K1*M^5*Sqrt[(11*Pi)/910]*u^4)/
       (76072960*b^3*E^u) - (92484078593*d^8*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^4)/
       (1150223155200*b^3) - (389020075773881*K0*M^5*Sqrt[Pi/10010]*u^5)/
       (92973400302182400*b^3*E^u) - (3240382559160401*d^2*K0*M^5*
        Sqrt[Pi/10010]*u^5)/(23243350075545600*b^3*E^u) - 
      (374579555542817*d^4*K0*M^5*Sqrt[Pi/10010]*u^5)/(1787950005811200*b^3*
        E^u) + (26016067616969*d^6*K0*M^5*Sqrt[Pi/10010]*u^5)/
       (46603208171520*b^3*E^u) + (124069526249*d^8*K0*M^5*Sqrt[Pi/10010]*
        u^5)/(1522980659200*b^3*E^u) - (13198773503*d^10*K0*M^5*
        Sqrt[Pi/10010]*u^5)/(47925964800*b^3*E^u) + 
      (638829*d^14*K0*M^5*Sqrt[Pi/10010]*u^5)/(304291840*b^3*E^u) + 
      (39622630379*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(9201785241600*b^3) + 
      (516750446711*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(1314540748800*b^3) - 
      (6979491279539*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(9201785241600*b^3) - 
      (3115403606197*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(9201785241600*b^3) + 
      (1529160653857*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(27605355724800*b^3) - 
      (16547801189*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(3943622246400*b^3) + 
      (7301171*d^16*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(78872444928*b^3) - 
      (4072984891074391*K1*M^5*Sqrt[Pi/10010]*u^5)/(743787202417459200*b^3*
        E^u) - (13494621001497901*d^2*K1*M^5*Sqrt[Pi/10010]*u^5)/
       (74378720241745920*b^3*E^u) - (18522716895570317*d^4*K1*M^5*
        Sqrt[Pi/10010]*u^5)/(67617018401587200*b^3*E^u) + 
      (674645850025519*d^6*K1*M^5*Sqrt[Pi/10010]*u^5)/
       (932064163430400*b^3*E^u) + (12529592220149*d^8*K1*M^5*Sqrt[Pi/10010]*
        u^5)/(109654607462400*b^3*E^u) - (27718074287*d^10*K1*M^5*
        Sqrt[Pi/10010]*u^5)/(76681543680*b^3*E^u) + 
      (1838857737803123*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(127536743448576000*
        b^3) + (17448770218804553*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (31884185862144000*b^3) + (1788259352799181*d^4*K1^2*M^5*
        Sqrt[Pi/10010]*u^5)/(1594209293107200*b^3) - 
      (138108344399591*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (60731782594560*b^3) - (85914234557653*d^8*K1^2*M^5*Sqrt[Pi/10010]*
        u^5)/(92017852416000*b^3) + (188858736347933*d^10*K1^2*M^5*
        Sqrt[Pi/10010]*u^5)/(138026778624000*b^3) + 
      (34761642066577*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (207040167936000*b^3) + (131853548371*d^10*K0^2*M^5*Sqrt[(11*Pi)/910]*
        u^5)/(3067261747200*b^3) + (4582157*d^14*K1*M^5*Sqrt[(11*Pi)/910]*
        u^5)/(18257510400*b^3*E^u) - (3272179*d^12*K0*M^5*Sqrt[(13*Pi)/770]*
        u^5)/(3195064320*b^3*E^u) + (124222426693*d^2*K0^2*M^5*
        Sqrt[(13*Pi)/770]*u^5)/(9201785241600*b^3) - 
      (364357027*d^12*K1*M^5*Sqrt[(13*Pi)/770]*u^5)/(255605145600*b^3*E^u) - 
      (384002240689*d^14*K1^2*M^5*Sqrt[(13*Pi)/770]*u^5)/
       (414080335872000*b^3) + (1153509383*d^16*K1^2*M^5*Sqrt[(13*Pi)/770]*
        u^5)/(66252853739520*b^3) - (341176324512553*K0*M^5*Sqrt[Pi/10010]*
        u^6)/(185946800604364800*b^3*E^u) - 
      (45926055835703171*d^2*K0*M^5*Sqrt[Pi/10010]*u^6)/
       (743787202417459200*b^3*E^u) - (17996723716733473*d^4*K0*M^5*
        Sqrt[Pi/10010]*u^6)/(185946800604364800*b^3*E^u) + 
      (11859265773521*d^6*K0*M^5*Sqrt[Pi/10010]*u^6)/(47798162227200*b^3*
        E^u) + (285256022039*d^8*K0*M^5*Sqrt[Pi/10010]*u^6)/
       (6326227353600*b^3*E^u) - (97145605649*d^10*K0*M^5*Sqrt[Pi/10010]*u^6)/
       (766815436800*b^3*E^u) - (21610507*d^12*K0*M^5*Sqrt[Pi/10010]*u^6)/
       (3042918400*b^3*E^u) + (34759567*d^14*K0*M^5*Sqrt[Pi/10010]*u^6)/
       (36515020800*b^3*E^u) - (5554300397620669*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (2231361607252377600*b^3*E^u) - (257283197762339317*d^4*K1*M^5*
        Sqrt[Pi/10010]*u^6)/(2231361607252377600*b^3*E^u) + 
      (175434652668883*d^6*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (559238498058240*b^3*E^u) + (5361788343277*d^8*K1*M^5*Sqrt[Pi/10010]*
        u^6)/(109654607462400*b^3*E^u) - (11954131841*d^10*K1*M^5*
        Sqrt[Pi/10010]*u^6)/(76681543680*b^3*E^u) + 
      (783982482936409*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(63768371724288000*
        b^3) + (29307551265577471*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (63768371724288000*b^3) + (11999087711134331*d^4*K0*K1*M^5*
        Sqrt[Pi/10010]*u^6)/(12753674344857600*b^3) - 
      (1150002363564653*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (607317825945600*b^3) - (10620645703489*d^8*K0*K1*M^5*Sqrt[Pi/10010]*
        u^6)/(13145407488000*b^3) + (122034951744913*d^12*K0*K1*M^5*
        Sqrt[Pi/10010]*u^6)/(828160671744000*b^3) + 
      (15304677259*d^16*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(82816067174400*b^3) + 
      (3060883*d^14*K1*M^5*Sqrt[(7*Pi)/1430]*u^6)/(18257510400*b^3*E^u) - 
      (748128526962389*d^2*K1*M^5*Sqrt[(11*Pi)/910]*u^6)/
       (101425527602380800*b^3*E^u) - (69324991*d^12*K1*M^5*Sqrt[(11*Pi)/910]*
        u^6)/(85201715200*b^3*E^u) + (24453540656807*d^10*K0*K1*M^5*
        Sqrt[(13*Pi)/770]*u^6)/(276053557248000*b^3) - 
      (657772527983*d^14*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^6)/
       (828160671744000*b^3) - (355801322719571*K0*M^5*Sqrt[Pi/10010]*u^7)/
       (557840401813094400*b^3*E^u) - (49330540958004767*d^2*K0*M^5*
        Sqrt[Pi/10010]*u^7)/(2231361607252377600*b^3*E^u) + 
      (19300947556291*d^6*K0*M^5*Sqrt[Pi/10010]*u^7)/(223695399223296*b^3*
        E^u) + (85687451569*d^8*K0*M^5*Sqrt[Pi/10010]*u^7)/
       (5482730373120*b^3*E^u) - (5925989701*d^10*K0*M^5*Sqrt[Pi/10010]*u^7)/
       (135320371200*b^3*E^u) - (539374393*d^12*K0*M^5*Sqrt[Pi/10010]*u^7)/
       (191703859200*b^3*E^u) + (71124031871873*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (31884185862144000*b^3) + (16044746566103*d^2*K0^2*M^5*Sqrt[Pi/10010]*
        u^7)/(197425299456000*b^3) + (2135536887997547*d^4*K0^2*M^5*
        Sqrt[Pi/10010]*u^7)/(12753674344857600*b^3) - 
      (201625479612041*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (607317825945600*b^3) - (13857209214227*d^8*K0^2*M^5*Sqrt[Pi/10010]*
        u^7)/(92017852416000*b^3) + (6312383533061*d^10*K0^2*M^5*
        Sqrt[Pi/10010]*u^7)/(30672617472000*b^3) + 
      (22963162319197*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (828160671744000*b^3) + (5434615229*d^16*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (165632134348800*b^3) - (73246713641657*K1*M^5*Sqrt[Pi/10010]*u^7)/
       (91543040297533440*b^3*E^u) - (6684651123968903*d^2*K1*M^5*
        Sqrt[Pi/10010]*u^7)/(258708592145203200*b^3*E^u) - 
      (25014355034971333*d^4*K1*M^5*Sqrt[Pi/10010]*u^7)/
       (661144179926630400*b^3*E^u) + (4477918526909759*d^6*K1*M^5*
        Sqrt[Pi/10010]*u^7)/(44739079844659200*b^3*E^u) + 
      (47704607908129*d^8*K1*M^5*Sqrt[Pi/10010]*u^7)/(2631710579097600*b^3*
        E^u) - (133519250687*d^10*K1*M^5*Sqrt[Pi/10010]*u^7)/
       (2629081497600*b^3*E^u) - (20619318463*d^12*K1*M^5*Sqrt[Pi/10010]*u^7)/
       (6134523494400*b^3*E^u) + (130386019*d^14*K1*M^5*Sqrt[Pi/10010]*u^7)/
       (322869657600*b^3*E^u) + (22861950423241*K1^2*M^5*Sqrt[Pi/10010]*u^7)/
       (6376837172428800*b^3) + (1667499315324749*d^2*K1^2*M^5*Sqrt[Pi/10010]*
        u^7)/(12753674344857600*b^3) - (226655552654591*d^6*K1^2*M^5*
        Sqrt[Pi/10010]*u^7)/(433798447104000*b^3) - 
      (6457310397073*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(30672617472000*b^3) + 
      (51246396496927*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^7)/
       (165632134348800*b^3) + (34668242970293*d^12*K1^2*M^5*Sqrt[Pi/10010]*
        u^7)/(828160671744000*b^3) - (126236642437*d^14*K1^2*M^5*
        Sqrt[Pi/10010]*u^7)/(43587403776000*b^3) + 
      (34345477*d^16*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(706019328000*b^3) - 
      (151681962891491*d^4*K0*M^5*Sqrt[(11*Pi)/910]*u^7)/
       (50712763801190400*b^3*E^u) + (1134131*d^14*K0*M^5*Sqrt[(11*Pi)/910]*
        u^7)/(36515020800*b^3*E^u) - (17463321041*d^14*K0^2*M^5*
        Sqrt[(13*Pi)/770]*u^7)/(118308667392000*b^3) + 
      (72213860655707*d^4*K1^2*M^5*Sqrt[(13*Pi)/770]*u^7)/
       (3751080689664000*b^3) - (1352895449700101*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (8925446429009510400*b^3*E^u) - (452618411703671*d^2*K0*M^5*
        Sqrt[Pi/10010]*u^8)/(77612577643560960*b^3*E^u) - 
      (26769437693763179*d^4*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (2975148809669836800*b^3*E^u) + (1540144827967619*d^6*K0*M^5*
        Sqrt[Pi/10010]*u^8)/(67108619766988800*b^3*E^u) + 
      (17754335045149*d^8*K0*M^5*Sqrt[Pi/10010]*u^8)/(3947565868646400*b^3*
        E^u) - (107529434591*d^10*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (9201785241600*b^3*E^u) - (31801013*d^12*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (36085432320*b^3*E^u) - (2385802002165299*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (9917162698899456000*b^3*E^u) - (607152833552309819*d^2*K1*M^5*
        Sqrt[Pi/10010]*u^8)/(89254464290095104000*b^3*E^u) - 
      (851209141934403799*d^4*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (89254464290095104000*b^3*E^u) + (5739609119980423*d^6*K1*M^5*
        Sqrt[Pi/10010]*u^8)/(223695399223296000*b^3*E^u) + 
      (17667239785289*d^8*K1*M^5*Sqrt[Pi/10010]*u^8)/(3588696244224000*b^3*
        E^u) - (3616784584739*d^10*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (276053557248000*b^3*E^u) - (747029201*d^12*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (736142819328*b^3*E^u) + (707395261*d^14*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (6134523494400*b^3*E^u) + (29299292680013*K0*K1*M^5*Sqrt[Pi/10010]*
        u^8)/(15942092931072000*b^3) + (544119068912581*d^2*K0*K1*M^5*
        Sqrt[Pi/10010]*u^8)/(7971046465536000*b^3) + 
      (97347094940549*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (724640587776000*b^3) - (2883722185249*d^6*K0*K1*M^5*Sqrt[Pi/10010]*
        u^8)/(10543712256000*b^3) - (1355400100981*d^8*K0*K1*M^5*
        Sqrt[Pi/10010]*u^8)/(11502231552000*b^3) + 
      (1004170848689*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(6089416704000*b^3) + 
      (271566357731*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(11502231552000*b^3) - 
      (332820821*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(202980556800*b^3) + 
      (5564395549*d^16*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(207040167936000*b^3) + 
      (23697811*d^14*K0*M^5*Sqrt[(13*Pi)/770]*u^8)/(3067261747200*b^3*E^u) - 
      (36994054739651*K0*M^5*Sqrt[Pi/10010]*u^9)/(910759839694848000*b^3*
        E^u) - (892099613137267*d^2*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (708368764207104000*b^3*E^u) - (187644763572011*d^4*K0*M^5*
        Sqrt[Pi/10010]*u^9)/(101195537743872000*b^3*E^u) + 
      (5915033240527*d^6*K0*M^5*Sqrt[Pi/10010]*u^9)/(1229095600128000*b^3*
        E^u) + (19804564907891*d^8*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (19737829343232000*b^3*E^u) - (339794115821*d^10*K0*M^5*Sqrt[Pi/10010]*
        u^9)/(138026778624000*b^3*E^u) - (2066933573*d^12*K0*M^5*
        Sqrt[Pi/10010]*u^9)/(9201785241600*b^3*E^u) + 
      (76072687*d^14*K0*M^5*Sqrt[Pi/10010]*u^9)/(3067261747200*b^3*E^u) + 
      (443818802909*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(2657015488512000*b^3) + 
      (19343108179481*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^9)/
       (2657015488512000*b^3) + (2303747829199*d^4*K0^2*M^5*Sqrt[Pi/10010]*
        u^9)/(147611971584000*b^3) - (11480828418041*d^6*K0^2*M^5*
        Sqrt[Pi/10010]*u^9)/(379573641216000*b^3) - 
      (59770794791*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(4313336832000*b^3) + 
      (1908175429669*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^9)/
       (103520083968000*b^3) + (145567118579*d^12*K0^2*M^5*Sqrt[Pi/10010]*
        u^9)/(51760041984000*b^3) - (20541785531*d^14*K0^2*M^5*Sqrt[Pi/10010]*
        u^9)/(103520083968000*b^3) - (1719423430781509*K1*M^5*Sqrt[Pi/10010]*
        u^9)/(44627232145047552000*b^3*E^u) - 
      (62327051941827131*d^2*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (44627232145047552000*b^3*E^u) - (267530376104989103*d^4*K1*M^5*
        Sqrt[Pi/10010]*u^9)/(133881696435142656000*b^3*E^u) + 
      (68461643579159*d^6*K1*M^5*Sqrt[Pi/10010]*u^9)/(13073107746816000*b^3*
        E^u) + (65404691778863*d^8*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (59213488029696000*b^3*E^u) - (2314163011*d^12*K1*M^5*Sqrt[Pi/10010]*
        u^9)/(9201785241600*b^3*E^u) + (3424753*d^14*K1*M^5*Sqrt[Pi/10010]*
        u^9)/(122690469888*b^3*E^u) + (2381321905241*K1^2*M^5*Sqrt[Pi/10010]*
        u^9)/(7971046465536000*b^3) + (4268053926179*d^4*K1^2*M^5*
        Sqrt[Pi/10010]*u^9)/(234442543104000*b^3) - 
      (31891141531*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(1917038592000*b^3) + 
      (27853639493*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(1217883340800*b^3) + 
      (4101479383*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(1150223155200*b^3) - 
      (383891861*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(1500291072000*b^3) + 
      (3349727*d^16*K0^2*M^5*Sqrt[(11*Pi)/910]*u^9)/(11502231552000*b^3) + 
      (38959331*d^16*K1^2*M^5*Sqrt[(11*Pi)/910]*u^9)/(103520083968000*b^3) - 
      (9500516269*d^10*K1*M^5*Sqrt[(13*Pi)/770]*u^9)/(46008926208000*b^3*
        E^u) - (7233118339*d^6*K1^2*M^5*Sqrt[(13*Pi)/770]*u^9)/
       (2480873472000*b^3) + (49910761151*d^2*K1^2*M^5*Sqrt[(143*Pi)/70]*u^9)/
       (724640587776000*b^3) - (6862087610101*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (1394601004532736000*b^3*E^u) - (184508846857019*d^2*K0*M^5*
        Sqrt[Pi/10010]*u^10)/(858216002789376000*b^3*E^u) - 
      (26785506870839*d^4*K0*M^5*Sqrt[Pi/10010]*u^10)/(89493112590336000*b^3*
        E^u) + (196589005504721*d^6*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (251657324126208000*b^3*E^u) + (679513532059*d^8*K0*M^5*Sqrt[Pi/10010]*
        u^10)/(3700843001856000*b^3*E^u) - 
      (13933620947*d^10*K0*M^5*Sqrt[Pi/10010]*u^10)/(34506694656000*b^3*
        E^u) - (54116939*d^12*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (1150223155200*b^3*E^u) + (4041127*d^14*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (766815436800*b^3*E^u) - (95005526381669*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (16735212054392832000*b^3*E^u) - (2549220628527581*d^2*K1*M^5*
        Sqrt[Pi/10010]*u^10)/(11156808036261888000*b^3*E^u) - 
      (533187555687617*d^4*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (1673521205439283200*b^3*E^u) + (69615474244957*d^6*K1*M^5*
        Sqrt[Pi/10010]*u^10)/(83885774708736000*b^3*E^u) + 
      (1471693158503*d^8*K1*M^5*Sqrt[Pi/10010]*u^10)/(7401686003712000*b^3*
        E^u) - (14855637761*d^10*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (34506694656000*b^3*E^u) - (118803*d^12*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (2315264000*b^3*E^u) + (67640407*d^14*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (11502231552000*b^3*E^u) + (992853612343*K0*K1*M^5*Sqrt[Pi/10010]*
        u^10)/(11956569698304000*b^3) + (834517730803*d^2*K0*K1*M^5*
        Sqrt[Pi/10010]*u^10)/(259925428224000*b^3) + 
      (847579267*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(621120503808*b^3) - 
      (7974283021*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(77640062976000*b^3) + 
      (259813093*d^16*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/(155280125952000*b^3) - 
      (3701092903*d^8*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^10)/(6470005248000*b^3) + 
      (279475449787*d^4*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^10)/
       (543480440832000*b^3) - (31456024763*d^6*K0*K1*M^5*Sqrt[(13*Pi)/770]*
        u^10)/(31631136768000*b^3) + (5294272807*d^10*K0*K1*M^5*
        Sqrt[(13*Pi)/770]*u^10)/(8626673664000*b^3) - 
      (11901518262107*K0*M^5*Sqrt[Pi/10010]*u^11)/(8367606027196416000*b^3*
        E^u) - (606671428127*d^2*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (24253930513612800*b^3*E^u) - (33522052052971*d^4*K0*M^5*
        Sqrt[Pi/10010]*u^11)/(929734003021824000*b^3*E^u) + 
      (440691220517*d^6*K0*M^5*Sqrt[Pi/10010]*u^11)/(4839563925504000*b^3*
        E^u) + (14790661*d^8*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (541771776000*b^3*E^u) - (28151819*d^10*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (575111577600*b^3*E^u) - (22796723*d^12*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (2875557888000*b^3*E^u) + (34608069649*d^4*K0^2*M^5*Sqrt[Pi/10010]*
        u^11)/(70332762931200*b^3) - (367402873*d^6*K0^2*M^5*Sqrt[Pi/10010]*
        u^11)/(421748490240*b^3) + (14431297733*d^10*K0^2*M^5*Sqrt[Pi/10010]*
        u^11)/(25880020992000*b^3) + (8528496727*d^12*K0^2*M^5*Sqrt[Pi/10010]*
        u^11)/(77640062976000*b^3) - (706276817*d^14*K0^2*M^5*Sqrt[Pi/10010]*
        u^11)/(77640062976000*b^3) + (1701457*d^16*K0^2*M^5*Sqrt[Pi/10010]*
        u^11)/(11091437568000*b^3) - (2477000036839*K1*M^5*Sqrt[Pi/10010]*
        u^11)/(1673521205439283200*b^3*E^u) - 
      (219971443266431*d^2*K1*M^5*Sqrt[Pi/10010]*u^11)/
       (8367606027196416000*b^3*E^u) - (11663511493289*d^4*K1*M^5*
        Sqrt[Pi/10010]*u^11)/(309911334340608000*b^3*E^u) + 
      (5990597487209*d^6*K1*M^5*Sqrt[Pi/10010]*u^11)/(62914331031552000*b^3*
        E^u) + (4681903253*d^8*K1*M^5*Sqrt[Pi/10010]*u^11)/
       (160906217472000*b^3*E^u) - (49676933*d^10*K1*M^5*Sqrt[Pi/10010]*u^11)/
       (958519296000*b^3*E^u) - (3386837*d^12*K1*M^5*Sqrt[Pi/10010]*u^11)/
       (410793984000*b^3*E^u) + (1111399*d^14*K1*M^5*Sqrt[Pi/10010]*u^11)/
       (958519296000*b^3*E^u) + (13725658103*K1^2*M^5*Sqrt[Pi/10010]*u^11)/
       (2241856818432000*b^3) + (2096448736631*d^2*K1^2*M^5*Sqrt[Pi/10010]*
        u^11)/(8967427273728000*b^3) + (2401192100887*d^4*K1^2*M^5*
        Sqrt[Pi/10010]*u^11)/(4483713636864000*b^3) - 
      (594281819*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(624298752000*b^3) - 
      (303417407*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(539167104000*b^3) + 
      (24178260917*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(38820031488000*b^3) + 
      (1058211379*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(8318578176000*b^3) - 
      (640470659*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(58230047232000*b^3) + 
      (1083853*d^16*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(5823004723200*b^3) + 
      (11785079*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^11)/(23913139396608*b^3) - 
      (1155607133*d^8*K0^2*M^5*Sqrt[(11*Pi)/910]*u^11)/(25880020992000*b^3) + 
      (223073*d^14*K0*M^5*Sqrt[(13*Pi)/770]*u^11)/(2875557888000*b^3*E^u) + 
      (96235260469*d^2*K0^2*M^5*Sqrt[(13*Pi)/770]*u^11)/
       (5978284849152000*b^3) - (107330777*K0*M^5*Sqrt[Pi/10010]*u^12)/
       (1079412542208000*b^3*E^u) - (19043677843*d^2*K0*M^5*Sqrt[Pi/10010]*
        u^12)/(8469236869632000*b^3*E^u) - 
      (726786871*d^4*K0*M^5*Sqrt[Pi/10010]*u^12)/(305833553625600*b^3*E^u) + 
      (1053694441*d^6*K0*M^5*Sqrt[Pi/10010]*u^12)/(134432331264000*b^3*E^u) + 
      (756198031*d^8*K0*M^5*Sqrt[Pi/10010]*u^12)/(462605375232000*b^3*E^u) - 
      (3643009*d^10*K0*M^5*Sqrt[Pi/10010]*u^12)/(718889472000*b^3*E^u) - 
      (1033*d^12*K0*M^5*Sqrt[Pi/10010]*u^12)/(19969152000*b^3*E^u) - 
      (118935151*K1*M^5*Sqrt[Pi/10010]*u^12)/(1079412542208000*b^3*E^u) - 
      (8897284217*d^4*K1*M^5*Sqrt[Pi/10010]*u^12)/(3058335536256000*b^3*
        E^u) + (8555137051*d^6*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (1048572183859200*b^3*E^u) + (54818581*d^8*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (18504215009280*b^3*E^u) - (2383*d^12*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (5285952000*b^3*E^u) + (314840761*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (640530519552000*b^3) + (73276636183*d^4*K0*K1*M^5*Sqrt[Pi/10010]*
        u^12)/(640530519552000*b^3) - (35706915737*d^6*K0*K1*M^5*
        Sqrt[Pi/10010]*u^12)/(213510173184000*b^3) - 
      (679726741*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(4852503936000*b^3) + 
      (605211953*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(4852503936000*b^3) + 
      (111266537*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(3425296896000*b^3) - 
      (203485049*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(58230047232000*b^3) + 
      (3836083*d^16*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/(58230047232000*b^3) - 
      (360931*d^10*K1*M^5*Sqrt[(11*Pi)/910]*u^12)/(718889472000*b^3*E^u) + 
      (20513*d^14*K0*M^5*Sqrt[(13*Pi)/770]*u^12)/(718889472000*b^3*E^u) - 
      (1597134799*d^2*K1*M^5*Sqrt[(13*Pi)/770]*u^12)/(8469236869632000*b^3*
        E^u) + (190419373*d^2*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^12)/
       (64053051955200*b^3) + (431*d^14*K1*M^5*Sqrt[(77*Pi)/130]*u^12)/
       (102698496000*b^3*E^u) - (252269*K0*M^5*Sqrt[Pi/10010]*u^13)/
       (11732745024000*b^3*E^u) - (92591*d^2*K0*M^5*Sqrt[Pi/10010]*u^13)/
       (222009984000*b^3*E^u) - (25459739*d^4*K0*M^5*Sqrt[Pi/10010]*u^13)/
       (22487761296000*b^3*E^u) + (50314739*d^6*K0*M^5*Sqrt[Pi/10010]*u^13)/
       (77100895872000*b^3*E^u) + (274969*d^8*K0*M^5*Sqrt[Pi/10010]*u^13)/
       (98594496000*b^3*E^u) - (7027*d^10*K0*M^5*Sqrt[Pi/10010]*u^13)/
       (7814016000*b^3*E^u) - (409*d^12*K0*M^5*Sqrt[Pi/10010]*u^13)/
       (472953600*b^3*E^u) - (152423*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (64053051955200*b^3) + (54210967*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (64053051955200*b^3) + (130041869*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (37678265856000*b^3) - (595523*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (166804822800*b^3) - (114107993*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (19410015744000*b^3) + (13595069*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (3235002624000*b^3) + (14101589*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (11646009446400*b^3) + (58061*d^16*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (3425296896000*b^3) - (252269*K1*M^5*Sqrt[Pi/10010]*u^13)/
       (11732745024000*b^3*E^u) - (1546117*d^2*K1*M^5*Sqrt[Pi/10010]*u^13)/
       (3774169728000*b^3*E^u) - (48922483*d^4*K1*M^5*Sqrt[Pi/10010]*u^13)/
       (44975522592000*b^3*E^u) + (49744169*d^6*K1*M^5*Sqrt[Pi/10010]*u^13)/
       (77100895872000*b^3*E^u) + (104089459*d^8*K1*M^5*Sqrt[Pi/10010]*u^13)/
       (38550447936000*b^3*E^u) - (54317*d^10*K1*M^5*Sqrt[Pi/10010]*u^13)/
       (59907456000*b^3*E^u) - (97*d^12*K1*M^5*Sqrt[Pi/10010]*u^13)/
       (118238400*b^3*E^u) - (3569*d^14*K1*M^5*Sqrt[Pi/10010]*u^13)/
       (35944473600*b^3*E^u) + (106969*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (17792514432000*b^3) + (56488723*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (53377543296000*b^3) - (1226293529*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (320265259776000*b^3) - (24782777*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (3064739328000*b^3) + (1575221*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (316467648000*b^3) + (22308241*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (11646009446400*b^3) - (1282241*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (4159289088000*b^3) + (20905*d^4*K1^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/
       (24517914624*b^3) + (293*d^16*K1^2*M^5*Sqrt[(11*Pi)/910]*u^13)/
       (1021579776000*b^3) - (59*d^14*K0*M^5*Sqrt[(13*Pi)/770]*u^13)/
       (7188894720*b^3*E^u) - (309779*d^14*K0^2*M^5*Sqrt[(13*Pi)/770]*u^13)/
       (14557511808000*b^3) + (d^2*K0*M^5*Sqrt[Pi/10010]*u^14)/
       (67564800*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/10010]*u^14)/
       (11260800*b^3*E^u) - (d^6*K0*M^5*Sqrt[Pi/10010]*u^14)/
       (67564800*b^3*E^u) - (d^8*K0*M^5*Sqrt[Pi/10010]*u^14)/
       (5630400*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/10010]*u^14)/
       (67564800*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/10010]*u^14)/
       (11260800*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/10010]*u^14)/
       (67564800*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (67564800*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (11260800*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (67564800*b^3*E^u) - (d^8*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (5630400*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (67564800*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (11260800*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (67564800*b^3*E^u) + (1297139*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (80066314944000*b^3) + (3893749*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (9150435993600*b^3) + (7017799*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (4270203463680*b^3) - (128320849*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (29115023616000*b^3) - (7303*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (77640062976*b^3) - (14470301*d^6*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^14)/
       (320265259776000*b^3) + (3624427*d^10*K0*K1*M^5*Sqrt[(13*Pi)/770]*
        u^14)/(29115023616000*b^3) + (211759*d^12*K0*K1*M^5*Sqrt[(13*Pi)/770]*
        u^14)/(1941001574400*b^3) - (14759*d^16*K0*K1*M^5*Sqrt[(13*Pi)/770]*
        u^14)/(5823004723200*b^3) + (12083*K0^2*M^5*Sqrt[Pi/10010]*u^15)/
       (21351017318400*b^3) - (20369*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^15)/
       (45752179968000*b^3) + (5422913*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^15)/
       (64053051955200*b^3) - (63893*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^15)/
       (1265870592000*b^3) + (449929*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^15)/
       (29115023616000*b^3) + (1281109*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^15)/
       (29115023616000*b^3) + (1117*d^16*K0^2*M^5*Sqrt[Pi/10010]*u^15)/
       (173303712000*b^3) + (184633*K1^2*M^5*Sqrt[Pi/10010]*u^15)/
       (320265259776000*b^3) - (292283*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^15)/
       (320265259776000*b^3) - (206183*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^15)/
       (15250726656000*b^3) + (23837753*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^15)/
       (320265259776000*b^3) - (626711*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^15)/
       (29115023616000*b^3) - (120577*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^15)/
       (1532369664000*b^3) - (593*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^15)/
       (570882816000*b^3) + (2963*d^16*K1^2*M^5*Sqrt[Pi/10010]*u^15)/
       (519911136000*b^3) + (5023*d^2*K0^2*M^5*Sqrt[(13*Pi)/770]*u^15)/
       (106755086592000*b^3) - (225803*d^10*K0^2*M^5*Sqrt[(13*Pi)/770]*u^15)/
       (29115023616000*b^3) + (26111*d^14*K1^2*M^5*Sqrt[(13*Pi)/770]*u^15)/
       (9705007872000*b^3) - (1607*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/
       (519911136000*b^3) - (2759*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/
       (103982227200*b^3) + (383*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/
       (6498889200*b^3) + (23479*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/
       (519911136000*b^3) - (17401*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/
       (519911136000*b^3) - (101*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/
       (5472748800*b^3) - (1597*d^16*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/
       (1039822272000*b^3) + (K0*K1*M^5*Sqrt[(7*Pi)/1430]*u^16)/
       (346607424000*b^3) - (841*d^6*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^16)/
       (519911136000*b^3) + (K0^2*M^5*Sqrt[Pi/10010]*u^17)/
       (1039822272000*b^3) + (d^4*K0^2*M^5*Sqrt[Pi/10010]*u^17)/
       (2599555680*b^3) + (d^16*K0^2*M^5*Sqrt[Pi/10010]*u^17)/
       (23107161600*b^3) + (K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (1039822272000*b^3) + (d^4*K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (2599555680*b^3) + (d^16*K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (23107161600*b^3) + (7*d^6*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^17)/
       (86651856000*b^3) + (d^12*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^17)/
       (14441976000*b^3) + (d^14*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^17)/
       (17330371200*b^3) + (7*d^6*K1^2*M^5*Sqrt[(7*Pi)/1430]*u^17)/
       (86651856000*b^3) + (d^12*K1^2*M^5*Sqrt[(7*Pi)/1430]*u^17)/
       (14441976000*b^3) + (d^14*K1^2*M^5*Sqrt[(7*Pi)/1430]*u^17)/
       (17330371200*b^3) + (d^2*K0^2*M^5*Sqrt[(11*Pi)/910]*u^17)/
       (259955568000*b^3) + (d^2*K1^2*M^5*Sqrt[(11*Pi)/910]*u^17)/
       (259955568000*b^3) - (7*d^8*K0^2*M^5*Sqrt[(77*Pi)/130]*u^17)/
       (519911136000*b^3) - (d^10*K0^2*M^5*Sqrt[(77*Pi)/130]*u^17)/
       (86651856000*b^3) - (7*d^8*K1^2*M^5*Sqrt[(77*Pi)/130]*u^17)/
       (519911136000*b^3) - (d^10*K1^2*M^5*Sqrt[(77*Pi)/130]*u^17)/
       (86651856000*b^3))/Pi, 
    ((((2289308977639*I)/361026580394188800)*d^14*K0*K1*M^5*Sqrt[11/(910*Pi)]*
        u^3)/b^3 - (490961*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(152145920*b^3) - 
      (24422441*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(152145920*b^3) + 
      (2819979*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(6615040*b^3) + 
      (68213*K1^2*M^5*Sqrt[Pi/10010]*u^3)/(114109440*b^3) + 
      (2640923*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^3)/(228218880*b^3) + 
      (40899*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^3)/(9509120*b^3) - 
      (835559*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^3)/(45643776*b^3) - 
      (320941*d^12*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^3)/(152145920*b^3) + 
      (10337*d^14*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^3)/(152145920*b^3) - 
      (44789*d^8*K1^2*M^5*Sqrt[(7*Pi)/1430]*u^3)/(22821888*b^3) + 
      (872127*d^8*K0^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(152145920*b^3) - 
      (148049*d^10*K0^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(8007680*b^3) + 
      (41941*d^10*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(76072960*b^3) + 
      (731*d^12*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(1118720*b^3) + 
      (2293*d^14*K1^2*M^5*Sqrt[(77*Pi)/130]*u^3)/(76072960*b^3) - 
      (180473*d^2*K0^2*M^5*Sqrt[(91*Pi)/110]*u^3)/(152145920*b^3) + 
      (((661221863*I)/263592806400)*K0*K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) + 
      (((10748761109*I)/263592806400)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10010*Pi]) - (((211086487*I)/2292111360)*d^4*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10010*Pi]) - (((5831713829*I)/87864268800)*d^6*K0*K1*M^5*
        u^3)/(b^3*Sqrt[10010*Pi]) + (((18449791847*I)/87864268800)*d^8*K0*K1*
        M^5*u^3)/(b^3*Sqrt[10010*Pi]) - (((187356011*I)/2662553600)*d^10*K0*
        K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) - (((67853133*I)/2662553600)*d^12*K0*
        K1*M^5*u^3)/(b^3*Sqrt[10010*Pi]) + 
      (((353432283220591*I)/361026580394188800)*d^14*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10010*Pi]) - (((15805607*I)/5325107200)*d^10*K0^2*M^5*
        Sqrt[13/(770*Pi)]*u^4)/b^3 - (((842104251379*I)/221417957376000)*d^6*
        K1^2*M^5*Sqrt[13/(770*Pi)]*u^4)/b^3 - 
      (923706571*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(63901286400*b^3) - 
      (1226033077*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(2556051456*b^3) - 
      (44474743067*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(63901286400*b^3) + 
      (2363920073*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(1252966400*b^3) + 
      (40489321*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(160153600*b^3) - 
      (1694362213*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(27386265600*b^3) + 
      (124827557*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/(27386265600*b^3) - 
      (195441047*d^10*K0*K1*M^5*Sqrt[(5*Pi)/2002]*u^4)/(1095450624*b^3) + 
      (((4596971*I)/3963801600)*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((9349146629*I)/527185612800)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((5099088353*I)/105437122560)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((4212366869*I)/175728537600)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((1079406631*I)/10336972800)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) - 
      (((2992811*I)/231526400)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((16087*I)/30429184)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((212105096719*I)/221417957376000)*K1^2*M^5*u^4)/
       (b^3*Sqrt[10010*Pi]) + (((3882650876021*I)/221417957376000)*d^2*K1^2*
        M^5*u^4)/(b^3*Sqrt[10010*Pi]) - (((933320401787*I)/14761197158400)*
        d^4*K1^2*M^5*u^4)/(b^3*Sqrt[10010*Pi]) + 
      (((41648908188637*I)/221417957376000)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[10010*Pi]) - (((444697716209*I)/6709635072000)*d^10*K1^2*M^5*
        u^4)/(b^3*Sqrt[10010*Pi]) - (((22184730719*I)/745515008000)*d^12*K1^2*
        M^5*u^4)/(b^3*Sqrt[10010*Pi]) + (((19269709*I)/9128755200)*d^14*K1^2*
        M^5*u^4)/(b^3*Sqrt[10010*Pi]) - (112115111*K0^2*M^5*Sqrt[Pi/10010]*
        u^5)/(21300428800*b^3) - (66076139*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^5)/
       (375889920*b^3) - (877039249*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^5)/
       (3363225600*b^3) - (181835119*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^5)/
       (547725312*b^3) - (679605809*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^5)/
       (27386265600*b^3) + (25219*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^5)/
       (17510400*b^3) - (270768503029*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (18074935296000*b^3) - (62414382573031*d^2*K1^2*M^5*Sqrt[Pi/10010]*
        u^5)/(126524547072000*b^3) - (91773002193799*d^4*K1^2*M^5*
        Sqrt[Pi/10010]*u^5)/(126524547072000*b^3) + 
      (7362563695573*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(3834077184000*b^3) + 
      (401574948637*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(1278025728000*b^3) - 
      (3557107308101*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(3834077184000*b^3) + 
      (36827353*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(9609216000*b^3) + 
      (136298693*d^8*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^5)/(9128755200*b^3) - 
      (26826782839*d^12*K1^2*M^5*Sqrt[(11*Pi)/910]*u^5)/(3834077184000*b^3) + 
      (699997*d^6*K0^2*M^5*Sqrt[(13*Pi)/770]*u^5)/(13137600*b^3) - 
      (((704214871*I)/432456948000)*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) - 
      (((3948295017*I)/106502144000)*d^2*K0*K1*M^5*u^5)/
       (b^3*Sqrt[10010*Pi]) - (((8140099898297*I)/110708978688000)*d^4*K0*K1*
        M^5*u^5)/(b^3*Sqrt[10010*Pi]) + (((7215860620921*I)/73805985792000)*
        d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) + 
      (((244493604479*I)/1581556838400)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[10010*Pi]) - (((2235484282931*I)/20128905216000)*d^10*K0*K1*
        M^5*u^5)/(b^3*Sqrt[10010*Pi]) - (((104864393713*I)/3354817536000)*
        d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) + 
      (((18217721*I)/8334950400)*d^14*K0*K1*M^5*u^5)/(b^3*Sqrt[10010*Pi]) - 
      (36147310559*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(3012489216000*b^3) - 
      (2095293380119*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(5271856128000*b^3) - 
      (752562831187*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(1240436736000*b^3) + 
      (1491364922737*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(958519296000*b^3) + 
      (568790803043*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(1917038592000*b^3) - 
      (184971678061*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(239629824000*b^3) + 
      (1024965631*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/(319506432000*b^3) - 
      (2651381023*d^12*K0*K1*M^5*Sqrt[(7*Pi)/1430]*u^6)/(273862656000*b^3) - 
      (((880189198517*I)/1328507744256000)*K0^2*M^5*u^6)/
       (b^3*Sqrt[10010*Pi]) - (((200589967441*I)/15096678912000)*d^2*K0^2*M^5*
        u^6)/(b^3*Sqrt[10010*Pi]) - (((18012420627787*I)/1328507744256000)*
        d^4*K0^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) + 
      (((436736361839*I)/13556201472000)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[10010*Pi]) + (((525671055313*I)/19253735424000)*d^8*K0^2*M^5*
        u^6)/(b^3*Sqrt[10010*Pi]) - (((357621919*I)/13693132800)*d^10*K0^2*
        M^5*u^6)/(b^3*Sqrt[10010*Pi]) - (((12246283969*I)/1917038592000)*d^12*
        K0^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) + 
      (((94691783*I)/191703859200)*d^14*K0^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) - 
      (((25752076134503*I)/9963808081920000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[10010*Pi]) - (((111537673742039*I)/1245476010240000)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) - 
      (((305631740623273*I)/2490952020480000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[10010*Pi]) + (((3347742498567919*I)/9963808081920000)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) + 
      (((168291210869107*I)/3321269360640000)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[10010*Pi]) - (((861722800579*I)/5591362560000)*d^10*K1^2*M^5*
        u^6)/(b^3*Sqrt[10010*Pi]) - (((189599137177*I)/10064452608000)*d^12*
        K1^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) + 
      (((9417131*I)/8334950400)*d^14*K1^2*M^5*u^6)/(b^3*Sqrt[10010*Pi]) + 
      (((9253293345467*I)/1811601469440000)*d^8*K0*K1*M^5*Sqrt[11/(910*Pi)]*
        u^7)/b^3 - (((4643372893021*I)/603867156480000)*d^4*K0*K1*M^5*
        Sqrt[13/(770*Pi)]*u^7)/b^3 - (((57599464147*I)/6563773440000)*d^10*K0*
        K1*M^5*Sqrt[13/(770*Pi)]*u^7)/b^3 - 
      (2094448665191*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(31631136768000*b^3) + 
      (1662321029*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(6306048000*b^3) + 
      (118248920347*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(1917038592000*b^3) - 
      (8241874651*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(639012864000*b^3) + 
      (283112161*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(479259648000*b^3) - 
      (931060213651*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(8626673664000*b^3) + 
      (83140055077*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(205396992000*b^3) + 
      (453948331307*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(5751115776000*b^3) - 
      (37627534631*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(1917038592000*b^3) + 
      (214066121*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^7)/(239629824000*b^3) - 
      (9451867627*K0^2*M^5*Sqrt[(13*Pi)/770]*u^7)/(63262273536000*b^3) - 
      (528878634871*d^4*K0^2*M^5*Sqrt[(13*Pi)/770]*u^7)/
       (63262273536000*b^3) - (10038287047*d^10*K0^2*M^5*Sqrt[(13*Pi)/770]*
        u^7)/(958519296000*b^3) - (4541313977*K1^2*M^5*Sqrt[(13*Pi)/770]*u^7)/
       (17253347328000*b^3) - (202398190241*d^4*K1^2*M^5*Sqrt[(13*Pi)/770]*
        u^7)/(17253347328000*b^3) - (92107039*d^10*K1^2*M^5*Sqrt[(13*Pi)/770]*
        u^7)/(5953536000*b^3) - (((25660436887051*I)/19927616163840000)*K0*K1*
        M^5*u^7)/(b^3*Sqrt[10010*Pi]) - 
      (((133536817575463*I)/2490952020480000)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10010*Pi]) + (((2252369752091099*I)/9963808081920000)*d^6*K0*
        K1*M^5*u^7)/(b^3*Sqrt[10010*Pi]) - (((33488656193*I)/2368106496000)*
        d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[10010*Pi]) + 
      (((160814261*I)/191703859200)*d^14*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10010*Pi]) - (((126832559033*I)/59073960960000)*d^4*K1^2*M^5*
        Sqrt[11/(910*Pi)]*u^8)/b^3 + (((4315109659667*I)/1660634680320000)*
        d^6*K0^2*M^5*Sqrt[13/(770*Pi)]*u^8)/b^3 - 
      (((1013999639*I)/5032226304000)*d^12*K0^2*M^5*Sqrt[13/(770*Pi)]*u^8)/
       b^3 - (((4332700163741*I)/1811601469440000)*d^10*K1^2*M^5*
        Sqrt[13/(770*Pi)]*u^8)/b^3 - (((6363900353*I)/20128905216000)*d^12*
        K1^2*M^5*Sqrt[13/(770*Pi)]*u^8)/b^3 - 
      (1314853583*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(847262592000*b^3) - 
      (2542109973691*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(47446705152000*b^3) - 
      (1964415829997*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(23723352576000*b^3) + 
      (296101575643*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(1437778944000*b^3) - 
      (899016473*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(79876608000*b^3) + 
      (244512239*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(479259648000*b^3) - 
      (60772879*d^10*K0*K1*M^5*Sqrt[(7*Pi)/1430]*u^8)/(4027392000*b^3) + 
      (83180641*d^8*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^8)/(18918144000*b^3) + 
      (((292473476741*I)/19927616163840000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[10010*Pi]) - (((106927760363261*I)/19927616163840000)*d^2*
        K0^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) - 
      (((213043151974643*I)/9963808081920000)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[10010*Pi]) + (((6363205885177*I)/406686044160000)*d^8*K0^2*
        M^5*u^8)/(b^3*Sqrt[10010*Pi]) - (((12210124602253*I)/603867156480000)*
        d^10*K0^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) + 
      (((27919277*I)/191703859200)*d^14*K0^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) - 
      (((33440484589709*I)/59782848491520000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[10010*Pi]) - (((937292991680681*I)/59782848491520000)*d^2*
        K1^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) + 
      (((123519072018619*I)/2135101731840000)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[10010*Pi]) + (((59732793039659*I)/3516638146560000)*d^8*K1^2*
        M^5*u^8)/(b^3*Sqrt[10010*Pi]) + (((209725639*I)/958519296000)*d^14*
        K1^2*M^5*u^8)/(b^3*Sqrt[10010*Pi]) + 
      (((379517*I)/39938304000)*d^14*K0*K1*M^5*Sqrt[13/(770*Pi)]*u^9)/b^3 - 
      (90899093*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(847262592000*b^3) - 
      (259423024291*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(47446705152000*b^3) - 
      (232723716857*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(23723352576000*b^3) + 
      (32076431923*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(1437778944000*b^3) - 
      (140005339*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(12082176000*b^3) - 
      (985917577*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(718889472000*b^3) + 
      (90292957*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(1437778944000*b^3) - 
      (317354083*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(1186167628800*b^3) - 
      (9863198507*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(1355620147200*b^3) - 
      (10295574053*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(948934103040*b^3) + 
      (123509731*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(4564377600*b^3) + 
      (522892199*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(71888947200*b^3) - 
      (820191479*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(57511157760*b^3) - 
      (84364531*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(47925964800*b^3) + 
      (2132873*d^14*K1^2*M^5*Sqrt[(11*Pi)/910]*u^9)/(287555788800*b^3) + 
      (165110963*d^8*K0^2*M^5*Sqrt[(13*Pi)/770]*u^9)/(359444736000*b^3) - 
      (((18017059583*I)/276772446720000)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[10010*Pi]) - (((26185719092761*I)/4981904040960000)*d^2*K0*
        K1*M^5*u^9)/(b^3*Sqrt[10010*Pi]) - 
      (((217116008554853*I)/14945712122880000)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[10010*Pi]) + (((26119380839609*I)/1067550865920000)*d^6*K0*
        K1*M^5*u^9)/(b^3*Sqrt[10010*Pi]) + 
      (((7367132398993*I)/533775432960000)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[10010*Pi]) - (((16686759907*I)/1036385280000)*d^10*K0*K1*M^5*
        u^9)/(b^3*Sqrt[10010*Pi]) - (((73760574403*I)/30193357824000)*d^12*K0*
        K1*M^5*u^9)/(b^3*Sqrt[10010*Pi]) - (((3389142581*I)/90580073472000)*
        d^12*K1^2*M^5*Sqrt[11/(910*Pi)]*u^10)/b^3 - 
      (((19300767223*I)/679350551040000)*d^2*K0^2*M^5*Sqrt[13/(770*Pi)]*u^10)/
       b^3 + (((420047*I)/359444736000)*d^14*K0^2*M^5*Sqrt[13/(770*Pi)]*u^10)/
       b^3 - (((5330913671*I)/2135101731840000)*K1^2*M^5*Sqrt[13/(770*Pi)]*
        u^10)/b^3 - (95660029*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (1482709536000*b^3) - (13353644137*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (5930838144000*b^3) - (12113522009*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (2965419072000*b^3) + (1616092111*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (179722368000*b^3) + (66652169*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (22465296000*b^3) - (2637669961*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (539167104000*b^3) - (188562347*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (269583552000*b^3) + (2582561*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (77023872000*b^3) + (((464570133023*I)/14945712122880000)*K0^2*M^5*
        u^10)/(b^3*Sqrt[10010*Pi]) - (((8829297568781*I)/4981904040960000)*
        d^4*K0^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) + 
      (((4121427181847*I)/1868214015360000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[10010*Pi]) + (((29010812026369*I)/14945712122880000)*d^8*
        K0^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) - 
      (((393099652357*I)/226450183680000)*d^10*K0^2*M^5*u^10)/
       (b^3*Sqrt[10010*Pi]) - (((9538106327*I)/30193357824000)*d^12*K0^2*M^5*
        u^10)/(b^3*Sqrt[10010*Pi]) - (((44949397907*I)/84918818880000)*d^2*
        K1^2*M^5*u^10)/(b^3*Sqrt[10010*Pi]) - 
      (((47032081673*I)/26641198080000)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[10010*Pi]) + (((524839929067*I)/219789884160000)*d^6*K1^2*
        M^5*u^10)/(b^3*Sqrt[10010*Pi]) + 
      (((7256345766437*I)/2989142424576000)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[10010*Pi]) - (((23735987927*I)/11322509184000)*d^10*K1^2*M^5*
        u^10)/(b^3*Sqrt[10010*Pi]) + (((335737*I)/17116416000)*d^14*K1^2*M^5*
        u^10)/(b^3*Sqrt[10010*Pi]) - (((835111661*I)/16175013120000)*d^10*K0*
        K1*M^5*Sqrt[13/(770*Pi)]*u^11)/b^3 - 
      (24908363*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(11861676288000*b^3) - 
      (1686875231*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(11861676288000*b^3) - 
      (3461986469*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(11861676288000*b^3) + 
      (1272893*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(2232576000*b^3) + 
      (93764971*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(359444736000*b^3) - 
      (364471423*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(1078334208000*b^3) - 
      (64576417*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(1078334208000*b^3) - 
      (30068473*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(11861676288000*b^3) - 
      (1843031563*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(11861676288000*b^3) - 
      (4820819*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(14735001600*b^3) + 
      (668286023*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(1078334208000*b^3) + 
      (48142253*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(154047744000*b^3) - 
      (409547059*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(1078334208000*b^3) - 
      (76631363*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(1078334208000*b^3) + 
      (3974749*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(1078334208000*b^3) + 
      (67109*d^14*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^11)/(154047744000*b^3) - 
      (((1010669221*I)/219789884160000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10010*Pi]) - (((43518654211*I)/747285606144000)*d^2*K0*K1*
        M^5*u^11)/(b^3*Sqrt[10010*Pi]) - (((208306561987*I)/311369002560000)*
        d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[10010*Pi]) + 
      (((59221087817*I)/109894942080000)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10010*Pi]) + (((3843101762111*I)/3736428030720000)*d^8*K0*K1*
        M^5*u^11)/(b^3*Sqrt[10010*Pi]) - (((39794039*I)/231071616000)*d^12*K0*
        K1*M^5*u^11)/(b^3*Sqrt[10010*Pi]) + 
      (((2102783*I)/269583552000)*d^14*K0*K1*M^5*u^11)/(b^3*Sqrt[10010*Pi]) - 
      (((2571613*I)/1617501312000)*d^12*K1^2*M^5*Sqrt[11/(910*Pi)]*u^12)/
       b^3 - (((80462539*I)/149457121228800)*d^2*K1^2*M^5*Sqrt[13/(770*Pi)]*
        u^12)/b^3 - (((11527*I)/57767904000)*d^12*K0^2*M^5*Sqrt[77/(130*Pi)]*
        u^12)/b^3 - (1034329*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (1270893888000*b^3) - (44929637*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (1779251443200*b^3) - (597944131*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (8896257216000*b^3) + (8678473*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (89861184000*b^3) + (3672469*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (38511936000*b^3) - (5552033*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (269583552000*b^3) + (322249*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (269583552000*b^3) - (65743*d^10*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^12)/
       (10783342080*b^3) + (((110359*I)/28093443840000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[10010*Pi]) - (((4754875553*I)/747285606144000)*d^2*K0^2*M^5*
        u^12)/(b^3*Sqrt[10010*Pi]) - (((69385123*I)/3330149760000)*d^4*K0^2*
        M^5*u^12)/(b^3*Sqrt[10010*Pi]) - (((378408337*I)/109894942080000)*d^6*
        K0^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) + 
      (((298843076299*I)/3736428030720000)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[10010*Pi]) - (((79116581*I)/2310716160000)*d^10*K0^2*M^5*
        u^12)/(b^3*Sqrt[10010*Pi]) + (((70183*I)/269583552000)*d^14*K0^2*M^5*
        u^12)/(b^3*Sqrt[10010*Pi]) - (((287180081*I)/3736428030720000)*K1^2*
        M^5*u^12)/(b^3*Sqrt[10010*Pi]) - (((249083651*I)/10614852360000)*d^4*
        K1^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) - 
      (((79637053*I)/23064370560000)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[10010*Pi]) + (((336081150443*I)/3736428030720000)*d^8*K1^2*
        M^5*u^12)/(b^3*Sqrt[10010*Pi]) - (((37432457*I)/951471360000)*d^10*
        K1^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) + 
      (((2111*I)/2406996000)*d^14*K1^2*M^5*u^12)/(b^3*Sqrt[10010*Pi]) - 
      (((12644657*I)/12131259840000)*d^10*K0*K1*M^5*Sqrt[11/(910*Pi)]*u^13)/
       b^3 - (((7284211213*I)/22987928646144000)*d^14*K0*K1*M^5*
        Sqrt[13/(770*Pi)]*u^13)/b^3 - (8977*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (202187664000*b^3) - (1090511*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (404375328000*b^3) + (680887*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (269583552000*b^3) + (2867*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (488376000*b^3) - (587*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (11232648000*b^3) - (273517*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (269583552000*b^3) - (430361*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (134791776000*b^3) + (77509*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (29953728000*b^3) + (493063*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (67395888000*b^3) - (16199*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (3907008000*b^3) - (42829*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (26958355200*b^3) + (4903*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (53916710400*b^3) + (d^14*K0^2*M^5*Sqrt[(5*Pi)/2002]*u^13)/
       (37836288*b^3) - (64247*d^2*K0^2*M^5*Sqrt[(11*Pi)/910]*u^13)/
       (808750656000*b^3) - (92227*d^10*K0^2*M^5*Sqrt[(11*Pi)/910]*u^13)/
       (269583552000*b^3) - (53*d^12*K0^2*M^5*Sqrt[(13*Pi)/770]*u^13)/
       (599074560*b^3) - (((18918023*I)/116763375960000)*K0*K1*M^5*u^13)/
       (b^3*Sqrt[10010*Pi]) - (((41076853*I)/34596555840000)*d^2*K0*K1*M^5*
        u^13)/(b^3*Sqrt[10010*Pi]) - (((5087720711*I)/934107007680000)*d^4*K0*
        K1*M^5*u^13)/(b^3*Sqrt[10010*Pi]) + 
      (((173501327*I)/155684501280000)*d^6*K0*K1*M^5*u^13)/
       (b^3*Sqrt[10010*Pi]) + (((8938894339*I)/467053503840000)*d^8*K0*K1*M^5*
        u^13)/(b^3*Sqrt[10010*Pi]) - (((930703*I)/269583552000)*d^12*K0*K1*
        M^5*u^13)/(b^3*Sqrt[10010*Pi]) + 
      (((128268378697*I)/22987928646144000)*d^14*K0*K1*M^5*u^13)/
       (b^3*Sqrt[10010*Pi]) - (((421*I)/6739588800)*d^12*K0^2*M^5*
        Sqrt[13/(770*Pi)]*u^14)/b^3 - (((751211*I)/116763375960000)*d^2*K1^2*
        M^5*Sqrt[13/(770*Pi)]*u^14)/b^3 + (((26661317*I)/543307137120000)*d^6*
        K1^2*M^5*Sqrt[13/(770*Pi)]*u^14)/b^3 - 
      (((4153*I)/67395888000)*d^12*K1^2*M^5*Sqrt[13/(770*Pi)]*u^14)/b^3 - 
      (227*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(14441976000*b^3) - 
      (263*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(902623500*b^3) + 
      (751*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(5616324000*b^3) + 
      (4409*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(1465128000*b^3) - 
      (6311*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(6739588800*b^3) - 
      (311*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(3369794400*b^3) - 
      (9661*d^4*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^14)/(101093832000*b^3) - 
      (193*d^10*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^14)/(2808162000*b^3) + 
      (((41527*I)/93410700768000)*K0^2*M^5*u^14)/(b^3*Sqrt[10010*Pi]) - 
      (((6381707*I)/77842250640000)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[10010*Pi]) + 
      (((32575447*I)/233526751920000)*d^4*K0^2*M^5*u^14)/
       (b^3*Sqrt[10010*Pi]) - (((76690709*I)/66721929120000)*d^6*K0^2*M^5*
        u^14)/(b^3*Sqrt[10010*Pi]) + (((133400689*I)/155684501280000)*d^8*
        K0^2*M^5*u^14)/(b^3*Sqrt[10010*Pi]) + 
      (((1994393*I)/1516407480000)*d^10*K0^2*M^5*u^14)/(b^3*Sqrt[10010*Pi]) - 
      (((36199*I)/134791776000)*d^14*K0^2*M^5*u^14)/(b^3*Sqrt[10010*Pi]) + 
      (((41527*I)/93410700768000)*K1^2*M^5*u^14)/(b^3*Sqrt[10010*Pi]) + 
      (((9966793*I)/58381687980000)*d^4*K1^2*M^5*u^14)/(b^3*Sqrt[10010*Pi]) - 
      (((337841473*I)/190157497992000)*d^6*K1^2*M^5*u^14)/
       (b^3*Sqrt[10010*Pi]) + (((4697327*I)/5766092640000)*d^8*K1^2*M^5*u^14)/
       (b^3*Sqrt[10010*Pi]) + (((3877541*I)/3032814960000)*d^10*K1^2*M^5*
        u^14)/(b^3*Sqrt[10010*Pi]) - (((433*I)/1797223680)*d^14*K1^2*M^5*
        u^14)/(b^3*Sqrt[10010*Pi]) - (((371*I)/9121248000)*d^6*K0*K1*M^5*
        Sqrt[7/(1430*Pi)]*u^15)/b^3 + ((I/126684000)*d^14*K0*K1*M^5*
        Sqrt[7/(1430*Pi)]*u^15)/b^3 + ((I/31671000)*d^12*K0*K1*M^5*
        Sqrt[11/(910*Pi)]*u^15)/b^3 - (((41*I)/1824249600)*d^10*K0*K1*M^5*
        Sqrt[13/(770*Pi)]*u^15)/b^3 + (d^2*K0^2*M^5*Sqrt[Pi/10010]*u^15)/
       (101347200*b^3) + (d^4*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(16891200*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(101347200*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(8445600*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(101347200*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(16891200*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(101347200*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(101347200*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(16891200*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(101347200*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(8445600*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(101347200*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(16891200*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(101347200*b^3) - 
      (((83*I)/25083432000)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[10010*Pi]) + 
      (((43*I)/688564800)*d^4*K0*K1*M^5*u^15)/(b^3*Sqrt[10010*Pi]) + 
      (((215009*I)/702336096000)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[10010*Pi]) - 
      (((353*I)/4180572000)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[10010*Pi]) + 
      (((4657*I)/21282912000)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[10010*Pi]) - 
      (((577*I)/1773576000)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[10010*Pi]))/Pi, 
    ((-3327851*d^4*K1*M^5*Sqrt[Pi/10010]*u)/(76072960*b^3*E^u) + 
      (3069817*d^6*K1*M^5*Sqrt[Pi/10010]*u)/(76072960*b^3*E^u) + 
      (269121*d^8*K1*M^5*Sqrt[(5*Pi)/2002]*u)/(15214592*b^3*E^u) - 
      (188387*d^12*K1*M^5*Sqrt[(11*Pi)/910]*u)/(76072960*b^3*E^u) - 
      (26823*d^14*K1*M^5*Sqrt[(11*Pi)/910]*u)/(76072960*b^3*E^u) + 
      (9801*d^16*K1*M^5*Sqrt[(11*Pi)/910]*u)/(76072960*b^3*E^u) - 
      (224197*d^10*K1*M^5*Sqrt[(13*Pi)/770]*u)/(76072960*b^3*E^u) - 
      (27*K1*M^5*Sqrt[(91*Pi)/110]*u)/(4754560*b^3*E^u) - 
      (13809*d^2*K1*M^5*Sqrt[(91*Pi)/110]*u)/(76072960*b^3*E^u) + 
      (485159*K0*M^5*Sqrt[Pi/10010]*u^2)/(228218880*b^3*E^u) + 
      (152844253*d^4*K0*M^5*Sqrt[Pi/10010]*u^2)/(456437760*b^3*E^u) - 
      (14067173*d^6*K0*M^5*Sqrt[Pi/10010]*u^2)/(24023040*b^3*E^u) - 
      (27739807*d^8*K0*M^5*Sqrt[Pi/10010]*u^2)/(91287552*b^3*E^u) + 
      (289249*d^12*K0*M^5*Sqrt[Pi/10010]*u^2)/(19845120*b^3*E^u) - 
      (3759781*d^14*K0*M^5*Sqrt[Pi/10010]*u^2)/(456437760*b^3*E^u) - 
      (3327851*d^4*K1*M^5*Sqrt[Pi/10010]*u^2)/(76072960*b^3*E^u) + 
      (3069817*d^6*K1*M^5*Sqrt[Pi/10010]*u^2)/(76072960*b^3*E^u) + 
      (269121*d^8*K1*M^5*Sqrt[(5*Pi)/2002]*u^2)/(15214592*b^3*E^u) + 
      (326549*d^2*K0*M^5*Sqrt[(7*Pi)/1430]*u^2)/(19845120*b^3*E^u) + 
      (1709*d^16*K0*M^5*Sqrt[(11*Pi)/910]*u^2)/(19845120*b^3*E^u) - 
      (188387*d^12*K1*M^5*Sqrt[(11*Pi)/910]*u^2)/(76072960*b^3*E^u) - 
      (26823*d^14*K1*M^5*Sqrt[(11*Pi)/910]*u^2)/(76072960*b^3*E^u) + 
      (9801*d^16*K1*M^5*Sqrt[(11*Pi)/910]*u^2)/(76072960*b^3*E^u) + 
      (888059*d^10*K0*M^5*Sqrt[(13*Pi)/770]*u^2)/(26849280*b^3*E^u) - 
      (224197*d^10*K1*M^5*Sqrt[(13*Pi)/770]*u^2)/(76072960*b^3*E^u) - 
      (27*K1*M^5*Sqrt[(91*Pi)/110]*u^2)/(4754560*b^3*E^u) - 
      (13809*d^2*K1*M^5*Sqrt[(91*Pi)/110]*u^2)/(76072960*b^3*E^u) + 
      (4767719984851*K0*M^5*Sqrt[Pi/10010]*u^3)/(1697133497579520*b^3*E^u) + 
      (152669108439867*d^2*K0*M^5*Sqrt[Pi/10010]*u^3)/(1131422331719680*b^3*
        E^u) + (276498252785767*d^4*K0*M^5*Sqrt[Pi/10010]*u^3)/
       (783292383498240*b^3*E^u) - (1389100586693*d^8*K0*M^5*Sqrt[Pi/10010]*
        u^3)/(4660320817152*b^3*E^u) + (208416917959*d^10*K0*M^5*
        Sqrt[Pi/10010]*u^3)/(456894197760*b^3*E^u) - 
      (3759781*d^14*K0*M^5*Sqrt[Pi/10010]*u^3)/(456437760*b^3*E^u) + 
      (12743223671*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(20331563581440*b^3) - 
      (25509338483*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(883981025280*b^3) - 
      (12219587377*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(44199051264*b^3) + 
      (4943722359349*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(10165781790720*b^3) + 
      (41976918817*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^3)/(5082890895360*b^3) + 
      (16436249567*K1*M^5*Sqrt[Pi/10010]*u^3)/(2108742451200*b^3*E^u) + 
      (19671228413*d^2*K1*M^5*Sqrt[Pi/10010]*u^3)/(58576179200*b^3*E^u) + 
      (1942918853*d^4*K1*M^5*Sqrt[Pi/10010]*u^3)/(2412748800*b^3*E^u) - 
      (406045408151*d^6*K1*M^5*Sqrt[Pi/10010]*u^3)/(263592806400*b^3*E^u) - 
      (33204344557*d^8*K1*M^5*Sqrt[Pi/10010]*u^3)/(47925964800*b^3*E^u) + 
      (16687889989*d^10*K1*M^5*Sqrt[Pi/10010]*u^3)/(15975321600*b^3*E^u) + 
      (16326230363*d^12*K1*M^5*Sqrt[Pi/10010]*u^3)/(287555788800*b^3*E^u) - 
      (134252959*d^14*K1*M^5*Sqrt[Pi/10010]*u^3)/(7188894720*b^3*E^u) + 
      (953611597*d^16*K1*M^5*Sqrt[Pi/10010]*u^3)/(575111577600*b^3*E^u) + 
      (5357776939*K1^2*M^5*Sqrt[Pi/10010]*u^3)/(5082890895360*b^3) + 
      (23898179783*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^3)/(677718786048*b^3) - 
      (98848789829*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^3)/(847148482560*b^3) - 
      (257948654489*d^6*K0*M^5*Sqrt[(7*Pi)/1430]*u^3)/
       (2749878743040*b^3*E^u) - (721258223*d^16*K0^2*M^5*Sqrt[(7*Pi)/1430]*
        u^3)/(20331563581440*b^3) + (3499*d^18*K0^2*M^5*Sqrt[(7*Pi)/1430]*
        u^3)/(23779606528*b^3) - (3399808439*d^8*K1^2*M^5*Sqrt[(7*Pi)/1430]*
        u^3)/(282382827520*b^3) + (1709*d^16*K0*M^5*Sqrt[(11*Pi)/910]*u^3)/
       (19845120*b^3*E^u) + (90949806979*d^6*K0^2*M^5*Sqrt[(11*Pi)/910]*u^3)/
       (5082890895360*b^3) - (285510714397*d^10*K0^2*M^5*Sqrt[(11*Pi)/910]*
        u^3)/(10165781790720*b^3) - (35815876441*d^12*K0^2*M^5*
        Sqrt[(11*Pi)/910]*u^3)/(5082890895360*b^3) - 
      (907584569*d^14*K1^2*M^5*Sqrt[(11*Pi)/910]*u^3)/(2541445447680*b^3) + 
      (3707573*d^12*K0*M^5*Sqrt[(13*Pi)/770]*u^3)/(3195064320*b^3*E^u) + 
      (13691837*d^4*K1^2*M^5*Sqrt[(13*Pi)/770]*u^3)/(2786672640*b^3) + 
      (29635206739*d^10*K1^2*M^5*Sqrt[(13*Pi)/770]*u^3)/(5082890895360*b^3) + 
      (3013657*d^12*K1^2*M^5*Sqrt[(65*Pi)/154]*u^3)/(6688014336*b^3) - 
      (514871*d^16*K1^2*M^5*Sqrt[(77*Pi)/130]*u^3)/(99664527360*b^3) + 
      (95767*d^18*K1^2*M^5*Sqrt[(77*Pi)/130]*u^3)/(535041146880*b^3) + 
      (980021376237997*K0*M^5*Sqrt[Pi/10010]*u^4)/(203656019709542400*b^3*
        E^u) + (357867932802271*d^2*K0*M^5*Sqrt[Pi/10010]*u^4)/
       (1763255581900800*b^3*E^u) + (7531789538837159*d^4*K0*M^5*
        Sqrt[Pi/10010]*u^4)/(15665847669964800*b^3*E^u) - 
      (1480124162120447*d^6*K0*M^5*Sqrt[Pi/10010]*u^4)/
       (1609929009561600*b^3*E^u) - (3440971687277*d^8*K0*M^5*Sqrt[Pi/10010]*
        u^4)/(8176001433600*b^3*E^u) + (34225323607159*d^10*K0*M^5*
        Sqrt[Pi/10010]*u^4)/(54827303731200*b^3*E^u) + 
      (21315839033*d^12*K0*M^5*Sqrt[Pi/10010]*u^4)/(575111577600*b^3*E^u) - 
      (2393827837*d^14*K0*M^5*Sqrt[Pi/10010]*u^4)/(230044631040*b^3*E^u) + 
      (28386101*d^16*K0*M^5*Sqrt[Pi/10010]*u^4)/(35944473600*b^3*E^u) + 
      (13675037513530483*K1*M^5*Sqrt[Pi/10010]*u^4)/(1425592137966796800*b^3*
        E^u) + (3534595567888337*d^2*K1*M^5*Sqrt[Pi/10010]*u^4)/
       (9138411140812800*b^3*E^u) + (610081099058506099*d^4*K1*M^5*
        Sqrt[Pi/10010]*u^4)/(712796068983398400*b^3*E^u) - 
      (5685209850989407*d^6*K1*M^5*Sqrt[Pi/10010]*u^4)/
       (3320478582220800*b^3*E^u) - (859464214367611*d^8*K1*M^5*
        Sqrt[Pi/10010]*u^4)/(1223334214502400*b^3*E^u) + 
      (159968987783921*d^10*K1*M^5*Sqrt[Pi/10010]*u^4)/
       (143921672294400*b^3*E^u) + (135229124081*d^12*K1*M^5*Sqrt[Pi/10010]*
        u^4)/(2012890521600*b^3*E^u) - (25049951*d^14*K1*M^5*Sqrt[Pi/10010]*
        u^4)/(1437778944*b^3*E^u) + (684289747*d^16*K1*M^5*Sqrt[Pi/10010]*
        u^4)/(575111577600*b^3*E^u) - (7682522290273*K0*K1*M^5*Sqrt[Pi/10010]*
        u^4)/(2846418901401600*b^3) - (8764567641362339*d^4*K0*K1*M^5*
        Sqrt[Pi/10010]*u^4)/(6404442528153600*b^3) + 
      (9299321855716153*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/
       (6404442528153600*b^3) + (26687221122673061*d^8*K0*K1*M^5*
        Sqrt[Pi/10010]*u^4)/(12808885056307200*b^3) - 
      (6690877424965073*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/
       (4269628352102400*b^3) - (2193340346272067*d^12*K0*K1*M^5*
        Sqrt[Pi/10010]*u^4)/(6404442528153600*b^3) + 
      (216100364354929*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^4)/
       (6404442528153600*b^3) - (9619150609*d^16*K0*K1*M^5*Sqrt[Pi/10010]*
        u^4)/(6364663382016*b^3) + (1469139509*d^18*K0*K1*M^5*Sqrt[Pi/10010]*
        u^4)/(81326254325760*b^3) - (222782958255577*d^2*K0*K1*M^5*
        Sqrt[(11*Pi)/910]*u^4)/(8539256704204800*b^3) + 
      (49705661491276997*K0*M^5*Sqrt[Pi/10010]*u^5)/(11404737103734374400*b^3*
        E^u) + (494258646678852127*d^2*K0*M^5*Sqrt[Pi/10010]*u^5)/
       (2851184275933593600*b^3*E^u) + (100939915919139767*d^4*K0*M^5*
        Sqrt[Pi/10010]*u^5)/(267298525868774400*b^3*E^u) - 
      (13422721331656787*d^6*K0*M^5*Sqrt[Pi/10010]*u^5)/
       (17709219105177600*b^3*E^u) - (315054021215419*d^8*K0*M^5*
        Sqrt[Pi/10010]*u^5)/(1003761406771200*b^3*E^u) + 
      (565823204147639*d^10*K0*M^5*Sqrt[Pi/10010]*u^5)/
       (1151373378355200*b^3*E^u) + (129888671831*d^12*K0*M^5*Sqrt[Pi/10010]*
        u^5)/(4025781043200*b^3*E^u) - (1768997911*d^14*K0*M^5*Sqrt[Pi/10010]*
        u^5)/(230044631040*b^3*E^u) + (2192246263*d^16*K0*M^5*Sqrt[Pi/10010]*
        u^5)/(4600892620800*b^3*E^u) - (5189624016919*K0^2*M^5*Sqrt[Pi/10010]*
        u^5)/(2846418901401600*b^3) - (276465709516699*d^2*K0^2*M^5*
        Sqrt[Pi/10010]*u^5)/(2134814176051200*b^3) - 
      (855824536040833*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^5)/
       (1601110632038400*b^3) + (3924399758353859*d^6*K0^2*M^5*Sqrt[Pi/10010]*
        u^5)/(6404442528153600*b^3) - (1317806153766677*d^10*K0^2*M^5*
        Sqrt[Pi/10010]*u^5)/(2134814176051200*b^3) - 
      (436664977098173*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^5)/
       (3202221264076800*b^3) + (85367114408057*d^14*K0^2*M^5*Sqrt[Pi/10010]*
        u^5)/(6404442528153600*b^3) - (379304420129*d^16*K0^2*M^5*
        Sqrt[Pi/10010]*u^5)/(731936288931840*b^3) + 
      (2789231*d^18*K0^2*M^5*Sqrt[Pi/10010]*u^5)/(564765655040*b^3) + 
      (306596801184878987*K1*M^5*Sqrt[Pi/10010]*u^5)/(51321316966804684800*
        b^3*E^u) + (1846033719220575601*d^2*K1*M^5*Sqrt[Pi/10010]*u^5)/
       (7895587225662259200*b^3*E^u) + (25803321573861754103*d^4*K1*M^5*
        Sqrt[Pi/10010]*u^5)/(51321316966804684800*b^3*E^u) - 
      (23919144377652673*d^6*K1*M^5*Sqrt[Pi/10010]*u^5)/
       (23612292140236800*b^3*E^u) - (659243143705397*d^8*K1*M^5*
        Sqrt[Pi/10010]*u^5)/(1565867794563072*b^3*E^u) + 
      (106619746228399*d^10*K1*M^5*Sqrt[Pi/10010]*u^5)/
       (162546829885440*b^3*E^u) + (2184134936899*d^12*K1*M^5*Sqrt[Pi/10010]*
        u^5)/(48309372518400*b^3*E^u) - (142470502189*d^14*K1*M^5*
        Sqrt[Pi/10010]*u^5)/(13802677862400*b^3*E^u) + 
      (2658872490973512581*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (1207694876737536000*b^3) - (1484449205314106233*d^10*K1^2*M^5*
        Sqrt[Pi/10010]*u^5)/(768533103378432000*b^3) - 
      (31015970789526689*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^5)/
       (76853310337843200*b^3) - (125846318680609*d^16*K1^2*M^5*
        Sqrt[Pi/10010]*u^5)/(90415659220992000*b^3) + 
      (12755655047*d^18*K1^2*M^5*Sqrt[Pi/10010]*u^5)/(1797738253516800*b^3) + 
      (924480136960463*d^8*K0^2*M^5*Sqrt[(11*Pi)/910]*u^5)/
       (12808885056307200*b^3) + (1161521*d^16*K1*M^5*Sqrt[(11*Pi)/910]*u^5)/
       (20539699200*b^3*E^u) + (16294031820259*d^14*K1^2*M^5*
        Sqrt[(11*Pi)/910]*u^5)/(4520782961049600*b^3) - 
      (13924288332451919*K1^2*M^5*Sqrt[(13*Pi)/770]*u^5)/
       (16907728274325504000*b^3) - (952805582145861691*d^2*K1^2*M^5*
        Sqrt[(13*Pi)/770]*u^5)/(23670819584055705600*b^3) - 
      (3736880465102002297*d^4*K1^2*M^5*Sqrt[(13*Pi)/770]*u^5)/
       (29588524480069632000*b^3) + (5169020453093888329*d^6*K1^2*M^5*
        Sqrt[(13*Pi)/770]*u^5)/(29588524480069632000*b^3) + 
      (20754964775135911*K0*M^5*Sqrt[Pi/10010]*u^6)/(9331148539419033600*b^3*
        E^u) + (698670595346598967*d^2*K0*M^5*Sqrt[Pi/10010]*u^6)/
       (8211410714688749568*b^3*E^u) + (37096540396846699459*d^4*K0*M^5*
        Sqrt[Pi/10010]*u^6)/(205285267867218739200*b^3*E^u) - 
      (51747356885199277*d^6*K0*M^5*Sqrt[Pi/10010]*u^6)/
       (141673752841420800*b^3*E^u) - (23886918713169427*d^8*K0*M^5*
        Sqrt[Pi/10010]*u^6)/(156586779456307200*b^3*E^u) + 
      (6519750025044793*d^10*K0*M^5*Sqrt[Pi/10010]*u^6)/
       (27632961080524800*b^3*E^u) - (103430788579*d^14*K0*M^5*Sqrt[Pi/10010]*
        u^6)/(27605355724800*b^3*E^u) + (1944453937*d^16*K0*M^5*
        Sqrt[Pi/10010]*u^6)/(9201785241600*b^3*E^u) + 
      (1226326099743353537*K1*M^5*Sqrt[Pi/10010]*u^6)/(410570535734437478400*
        b^3*E^u) + (125754336708500117*d^2*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (1127941032237465600*b^3*E^u) + (1041222625633165379*d^4*K1*M^5*
        Sqrt[Pi/10010]*u^6)/(4665574269709516800*b^3*E^u) - 
      (232490402434392937*d^6*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (495858134944972800*b^3*E^u) - (28116793741695677*d^8*K1*M^5*
        Sqrt[Pi/10010]*u^6)/(156586779456307200*b^3*E^u) + 
      (4055428946918269*d^10*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (13816480540262400*b^3*E^u) + (104595757451*d^12*K1*M^5*Sqrt[Pi/10010]*
        u^6)/(4830937251840*b^3*E^u) - (111735739*d^14*K1*M^5*Sqrt[Pi/10010]*
        u^6)/(24004657152*b^3*E^u) + (14309182241*d^16*K1*M^5*Sqrt[Pi/10010]*
        u^6)/(55210711449600*b^3*E^u) - (82999384885262551*K0*K1*M^5*
        Sqrt[Pi/10010]*u^6)/(8453864137162752000*b^3) - 
      (549430258623692903*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (1183540979202785280*b^3) - (5204589877110766847*d^4*K0*K1*M^5*
        Sqrt[Pi/10010]*u^6)/(3698565560008704000*b^3) + 
      (1543791000842384219*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (778645381054464000*b^3) + (466197014529014213*d^8*K0*K1*M^5*
        Sqrt[Pi/10010]*u^6)/(248643062857728000*b^3) - 
      (159195111966783731*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (96066637922304000*b^3) + (52717280449007*d^14*K0*K1*M^5*
        Sqrt[Pi/10010]*u^6)/(1537066206756864*b^3) - 
      (894617645441809*d^16*K0*K1*M^5*Sqrt[Pi/10010]*u^6)/
       (768533103378432000*b^3) + (38624350819*d^18*K0*K1*M^5*Sqrt[Pi/10010]*
        u^6)/(8539256704204800*b^3) + (305353870657*d^12*K0*M^5*
        Sqrt[(11*Pi)/910]*u^6)/(193237490073600*b^3*E^u) - 
      (615521466840997*d^12*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^6)/
       (19213327584460800*b^3) + (760726814132006987*K0*M^5*Sqrt[Pi/10010]*
        u^7)/(821141071468874956800*b^3*E^u) + 
      (6745214450634992237*d^2*K0*M^5*Sqrt[Pi/10010]*u^7)/
       (205285267867218739200*b^3*E^u) + (1875476757365726993*d^4*K0*M^5*
        Sqrt[Pi/10010]*u^7)/(29326466838174105600*b^3*E^u) - 
      (403639305146054389*d^6*K0*M^5*Sqrt[Pi/10010]*u^7)/
       (2975148809669836800*b^3*E^u) - (16406497571730713*d^8*K0*M^5*
        Sqrt[Pi/10010]*u^7)/(313173558912614400*b^3*E^u) + 
      (2345865585639967*d^10*K0*M^5*Sqrt[Pi/10010]*u^7)/
       (27632961080524800*b^3*E^u) + (1302721982869*d^12*K0*M^5*
        Sqrt[Pi/10010]*u^7)/(193237490073600*b^3*E^u) + 
      (8193773111*d^16*K0*M^5*Sqrt[Pi/10010]*u^7)/(110421422899200*b^3*E^u) - 
      (223941229298597*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(109790443339776000*
        b^3) - (530455773407666581*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (5917704896013926400*b^3) + (5524208877163029269*d^6*K0^2*M^5*
        Sqrt[Pi/10010]*u^7)/(14794262240034816000*b^3) + 
      (359251954488225511*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (1056733017145344000*b^3) - (58554921692409433*d^10*K0^2*M^5*
        Sqrt[Pi/10010]*u^7)/(192133275844608000*b^3) - 
      (722776163626607*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^7)/
       (10979044333977600*b^3) + (2574425710531*d^14*K0^2*M^5*Sqrt[Pi/10010]*
        u^7)/(404491107041280*b^3) - (161465062167901*d^16*K0^2*M^5*
        Sqrt[Pi/10010]*u^7)/(768533103378432000*b^3) + 
      (1273912253*d^18*K0^2*M^5*Sqrt[Pi/10010]*u^7)/(2846418901401600*b^3) + 
      (41722085641337553167*d^4*K1*M^5*Sqrt[Pi/10010]*u^7)/
       (547427380979249971200*b^3*E^u) - (98053250727301141*d^6*K1*M^5*
        Sqrt[Pi/10010]*u^7)/(610286935316889600*b^3*E^u) - 
      (32706049316556449*d^8*K1*M^5*Sqrt[Pi/10010]*u^7)/
       (536868958135910400*b^3*E^u) + (241783042793953*d^10*K1*M^5*
        Sqrt[Pi/10010]*u^7)/(2429271303782400*b^3*E^u) + 
      (196316018267*d^12*K1*M^5*Sqrt[Pi/10010]*u^7)/(24538093977600*b^3*
        E^u) - (120677832259*d^14*K1*M^5*Sqrt[Pi/10010]*u^7)/
       (73614281932800*b^3*E^u) - (7660935792249917*K1^2*M^5*Sqrt[Pi/10010]*
        u^7)/(2442227417402572800*b^3) - (351226543317067381*d^2*K1^2*M^5*
        Sqrt[Pi/10010]*u^7)/(2465710373339136000*b^3) - 
      (10277322964661936009*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^7)/
       (25643387882727014400*b^3) + (12841901846133621199*d^6*K1^2*M^5*
        Sqrt[Pi/10010]*u^7)/(21369489902272512000*b^3) + 
      (88910971215998003*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^7)/
       (176122169524224000*b^3) - (45092628759491851*d^10*K1^2*M^5*
        Sqrt[Pi/10010]*u^7)/(96066637922304000*b^3) - 
      (48108127077341*d^16*K1^2*M^5*Sqrt[Pi/10010]*u^7)/
       (153706620675686400*b^3) + (10913264473*d^18*K1^2*M^5*Sqrt[Pi/10010]*
        u^7)/(32022212640768000*b^3) + (393891293*d^16*K1*M^5*
        Sqrt[(7*Pi)/1430]*u^7)/(31548977971200*b^3*E^u) + 
      (6882838667263051*K1*M^5*Sqrt[(11*Pi)/910]*u^7)/(74649188315352268800*
        b^3*E^u) - (1156011413592421*d^12*K1^2*M^5*Sqrt[(11*Pi)/910]*u^7)/
       (128088850563072000*b^3) + (6188522461727*d^14*K1^2*M^5*
        Sqrt[(11*Pi)/910]*u^7)/(7116047253504000*b^3) - 
      (2945722919*d^14*K0*M^5*Sqrt[(13*Pi)/770]*u^7)/(27605355724800*b^3*
        E^u) - (585509063708235223*d^4*K0^2*M^5*Sqrt[(13*Pi)/770]*u^7)/
       (29588524480069632000*b^3) + (3552106471813309*d^2*K1*M^5*
        Sqrt[(13*Pi)/770]*u^7)/(1203137101053296640*b^3*E^u) + 
      (7970575605927761*K0*M^5*Sqrt[Pi/10010]*u^8)/(32845642858754998272*b^3*
        E^u) + (2549489413372547881*d^2*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (273713690489624985600*b^3*E^u) + (384781015238273449*d^4*K0*M^5*
        Sqrt[Pi/10010]*u^8)/(21054899268432691200*b^3*E^u) - 
      (30793446485076883*d^6*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (793373015911956480*b^3*E^u) - (27025593019479479*d^8*K0*M^5*
        Sqrt[Pi/10010]*u^8)/(1879041353475686400*b^3*E^u) + 
      (2620690493116109*d^10*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (110531844322099200*b^3*E^u) + (1578381396607*d^12*K0*M^5*
        Sqrt[Pi/10010]*u^8)/(772949960294400*b^3*E^u) - 
      (45214539479*d^14*K0*M^5*Sqrt[Pi/10010]*u^8)/(110421422899200*b^3*
        E^u) + (47187527*d^16*K0*M^5*Sqrt[Pi/10010]*u^8)/
       (2208428457984*b^3*E^u) + (8152866990938397671*K1*M^5*Sqrt[Pi/10010]*
        u^8)/(24634232144066248704000*b^3*E^u) + 
      (275987906002260777139*d^2*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (24634232144066248704000*b^3*E^u) + (483411047064255777611*d^4*K1*M^5*
        Sqrt[Pi/10010]*u^8)/(24634232144066248704000*b^3*E^u) - 
      (629236637814877549*d^6*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (14280714286415216640*b^3*E^u) - (887939177266493983*d^8*K1*M^5*
        Sqrt[Pi/10010]*u^8)/(56371240604270592000*b^3*E^u) + 
      (29592238696614119*d^10*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (1105318443220992000*b^3*E^u) - (57483395677*d^14*K1*M^5*
        Sqrt[Pi/10010]*u^8)/(122690469888000*b^3*E^u) + 
      (1689913613*d^16*K1*M^5*Sqrt[Pi/10010]*u^8)/(69013389312000*b^3*E^u) - 
      (290257061549419*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(149320969814016000*
        b^3) - (1190526146769595921*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (14794262240034816000*b^3) - (5244496765939241779*d^4*K0*K1*M^5*
        Sqrt[Pi/10010]*u^8)/(24040676140056576000*b^3) + 
      (110172532524155747*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (331595532966297600*b^3) - (8243292260384113*d^10*K0*K1*M^5*
        Sqrt[Pi/10010]*u^8)/(32022212640768000*b^3) - 
      (78510711378149*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/
       (1412744675328000*b^3) + (13499676864829*d^14*K0*K1*M^5*Sqrt[Pi/10010]*
        u^8)/(2528069419008000*b^3) - (2079479028563*d^16*K0*K1*M^5*
        Sqrt[Pi/10010]*u^8)/(12008329740288000*b^3) - 
      (1011169177*d^18*K0*K1*M^5*Sqrt[Pi/10010]*u^8)/(9149203611648000*b^3) + 
      (1383658351949*d^12*K1*M^5*Sqrt[(13*Pi)/770]*u^8)/
       (7729499602944000*b^3*E^u) + (160337726607797*d^8*K0*K1*M^5*
        Sqrt[(13*Pi)/770]*u^8)/(7548092979609600*b^3) + 
      (1689838661700369133*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (24634232144066248704000*b^3*E^u) + (1997278277421234641*d^4*K0*M^5*
        Sqrt[Pi/10010]*u^9)/(513213169668046848000*b^3*E^u) - 
      (472880187720986569*d^6*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (53552678574057062400*b^3*E^u) - (729427277563591*d^8*K0*M^5*
        Sqrt[Pi/10010]*u^9)/(240902737625088000*b^3*E^u) + 
      (1629926179883*d^10*K0*M^5*Sqrt[Pi/10010]*u^9)/(310134243328000*b^3*
        E^u) + (475218249647*d^12*K0*M^5*Sqrt[Pi/10010]*u^9)/
       (966187450368000*b^3*E^u) - (9153360077*d^14*K0*M^5*Sqrt[Pi/10010]*
        u^9)/(92017852416000*b^3*E^u) + (5730645839*d^16*K0*M^5*
        Sqrt[Pi/10010]*u^9)/(1104214228992000*b^3*E^u) - 
      (32700974087143*K0^2*M^5*Sqrt[Pi/10010]*u^9)/(124321531428864000*b^3) - 
      (742826125594097*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^9)/
       (79113701818368000*b^3) - (77691614959571*d^4*K0^2*M^5*Sqrt[Pi/10010]*
        u^9)/(3113270673408000*b^3) + (141096323623076153*d^6*K0^2*M^5*
        Sqrt[Pi/10010]*u^9)/(3698565560008704000*b^3) + 
      (4843902571846399*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^9)/
       (150961859592192000*b^3) - (2851760123313173*d^10*K0^2*M^5*
        Sqrt[Pi/10010]*u^9)/(96066637922304000*b^3) + 
      (30350822062789*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^9)/
       (48033318961152000*b^3) - (3955896325369*d^16*K0^2*M^5*Sqrt[Pi/10010]*
        u^9)/(192133275844608000*b^3) - (3256382221*d^18*K0^2*M^5*
        Sqrt[Pi/10010]*u^9)/(64044425281536000*b^3) + 
      (1067671390034267411*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (16422821429377499136000*b^3*E^u) + (3802696520687291897*d^2*K1*M^5*
        Sqrt[Pi/10010]*u^9)/(1539639509004140544000*b^3*E^u) + 
      (1276375252656592937*d^4*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (293264668381741056000*b^3*E^u) - (877526450070534157*d^6*K1*M^5*
        Sqrt[Pi/10010]*u^9)/(89254464290095104000*b^3*E^u) - 
      (183765492186253927*d^8*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (56371240604270592000*b^3*E^u) + (29510862507667*d^10*K1*M^5*
        Sqrt[Pi/10010]*u^9)/(5117215014912000*b^3*E^u) + 
      (1573491751133*d^12*K1*M^5*Sqrt[Pi/10010]*u^9)/(2898562351104000*b^3*
        E^u) - (92090196581*d^14*K1*M^5*Sqrt[Pi/10010]*u^9)/
       (828160671744000*b^3*E^u) - (7453164324229633*K1^2*M^5*Sqrt[Pi/10010]*
        u^9)/(27475058445778944000*b^3) - (32070331190430517*d^2*K1^2*M^5*
        Sqrt[Pi/10010]*u^9)/(2564338788272701440*b^3) - 
      (9956466113715437*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^9)/
       (316324686053376000*b^3) + (218447711258526307*d^6*K1^2*M^5*
        Sqrt[Pi/10010]*u^9)/(4371032025464832000*b^3) + 
      (41355582056935571*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^9)/
       (1056733017145344000*b^3) - (3591619069809853*d^10*K1^2*M^5*
        Sqrt[Pi/10010]*u^9)/(96066637922304000*b^3) - 
      (10428728331979*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^9)/
       (1264034709504000*b^3) + (38681907569009*d^14*K1^2*M^5*Sqrt[Pi/10010]*
        u^9)/(48033318961152000*b^3) - (301532742443*d^16*K1^2*M^5*
        Sqrt[Pi/10010]*u^9)/(11301957402624000*b^3) - 
      (14752595519*d^18*K1^2*M^5*Sqrt[Pi/10010]*u^9)/(192133275844608000*
        b^3) - (2044377821021*d^12*K0^2*M^5*Sqrt[(11*Pi)/910]*u^9)/
       (3430951354368000*b^3) + (27265929948305359*d^2*K0*M^5*
        Sqrt[(13*Pi)/770]*u^9)/(157911744513245184000*b^3*E^u) + 
      (271065031*d^16*K1*M^5*Sqrt[(143*Pi)/70]*u^9)/(6625285373952000*b^3*
        E^u) + (1040074039518467*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (106641697593360384000*b^3*E^u) + (10114382218594020541*d^2*K0*M^5*
        Sqrt[Pi/10010]*u^10)/(24634232144066248704000*b^3*E^u) + 
      (17373360266855333519*d^4*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (24634232144066248704000*b^3*E^u) - (1749813018823451957*d^6*K0*M^5*
        Sqrt[Pi/10010]*u^10)/(1071053571481141248000*b^3*E^u) - 
      (27247219798259371*d^8*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (56371240604270592000*b^3*E^u) + (276542392804313*d^10*K0*M^5*
        Sqrt[Pi/10010]*u^10)/(301450484514816000*b^3*E^u) + 
      (127276238951*d^12*K0*M^5*Sqrt[Pi/10010]*u^10)/(1364029341696000*b^3*
        E^u) - (67203225917*d^14*K0*M^5*Sqrt[Pi/10010]*u^10)/
       (3312642686976000*b^3*E^u) + (260523433*d^16*K0*M^5*Sqrt[Pi/10010]*
        u^10)/(236617334784000*b^3*E^u) + (58092616238837057*K1*M^5*
        Sqrt[Pi/10010]*u^10)/(3519176020580892672000*b^3*E^u) + 
      (32972197471985183513*d^2*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (73902696432198746112000*b^3*E^u) + (18025480116285012257*d^4*K1*M^5*
        Sqrt[Pi/10010]*u^10)/(24634232144066248704000*b^3*E^u) - 
      (1874378021638500283*d^6*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (1071053571481141248000*b^3*E^u) - (17045642709066779*d^8*K1*M^5*
        Sqrt[Pi/10010]*u^10)/(33822744362562355200*b^3*E^u) + 
      (98626526528029*d^10*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (100483494838272000*b^3*E^u) + (459711049829*d^12*K1*M^5*
        Sqrt[Pi/10010]*u^10)/(4637699761766400*b^3*E^u) - 
      (641682113*d^14*K1*M^5*Sqrt[Pi/10010]*u^10)/(28805588582400*b^3*E^u) + 
      (294461729*d^16*K1*M^5*Sqrt[Pi/10010]*u^10)/(236617334784000*b^3*E^u) - 
      (315708736474063*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (2943756262047744000*b^3) - (34143439580054131*d^2*K0*K1*M^5*
        Sqrt[Pi/10010]*u^10)/(7591792465281024000*b^3) - 
      (406869054492678671*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (36061014210084864000*b^3) + (58253783407171567*d^6*K0*K1*M^5*
        Sqrt[Pi/10010]*u^10)/(3278274019098624000*b^3) + 
      (147622942874009*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (10292854063104000*b^3) - (50973385937993*d^10*K0*K1*M^5*
        Sqrt[Pi/10010]*u^10)/(3792104128512000*b^3) - 
      (3173458492081*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^10)/
       (1029285406310400*b^3) - (1557226090351*d^16*K0*K1*M^5*Sqrt[Pi/10010]*
        u^10)/(144099956883456000*b^3) + (863293320793*d^14*K0*K1*M^5*
        Sqrt[(13*Pi)/770]*u^10)/(36024989220864000*b^3) - 
      (306433*d^18*K0*K1*M^5*Sqrt[(55*Pi)/182]*u^10)/(384266551689216*b^3) + 
      (9518173677443*K0*M^5*Sqrt[Pi/10010]*u^11)/(11663935674273792000*b^3*
        E^u) + (160880281292549149*d^2*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (2639382015435669504000*b^3*E^u) + (111211068974913667*d^4*K0*M^5*
        Sqrt[Pi/10010]*u^11)/(1231711607203312435200*b^3*E^u) - 
      (62096362888484521*d^6*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (267763392870285312000*b^3*E^u) - (187710203675749*d^8*K0*M^5*
        Sqrt[Pi/10010]*u^11)/(3843493677563904000*b^3*E^u) + 
      (99062531226151*d^10*K0*M^5*Sqrt[Pi/10010]*u^11)/
       (828988832415744000*b^3*E^u) + (72392475151*d^12*K0*M^5*Sqrt[Pi/10010]*
        u^11)/(5797124702208000*b^3*E^u) - 
      (153494651*d^14*K0*M^5*Sqrt[Pi/10010]*u^11)/(43587403776000*b^3*E^u) + 
      (184028561*d^16*K0*M^5*Sqrt[Pi/10010]*u^11)/(828160671744000*b^3*E^u) - 
      (6094260523591*K0^2*M^5*Sqrt[Pi/10010]*u^11)/(895925818884096000*b^3) - 
      (1402169142671641*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^11)/
       (4507626776260608000*b^3) + (5777554009056983*d^6*K0^2*M^5*
        Sqrt[Pi/10010]*u^11)/(4507626776260608000*b^3) + 
      (119952271029677*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^11)/
       (113221394694144000*b^3) - (17454541464721*d^10*K0^2*M^5*
        Sqrt[Pi/10010]*u^11)/(18012494610432000*b^3) - 
      (146411840413*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^11)/
       (621120503808000*b^3) + (2770128527*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^11)/
       (105955850649600*b^3) - (144788982347*d^16*K0^2*M^5*Sqrt[Pi/10010]*
        u^11)/(144099956883456000*b^3) - (23936287*d^18*K0^2*M^5*
        Sqrt[Pi/10010]*u^11)/(6004164870144000*b^3) + 
      (9771657293239*K1*M^5*Sqrt[Pi/10010]*u^11)/(9331148539419033600*b^3*
        E^u) + (1192032206390468123*d^2*K1*M^5*Sqrt[Pi/10010]*u^11)/
       (18475674108049686528000*b^3*E^u) + (1721013563351729957*d^4*K1*M^5*
        Sqrt[Pi/10010]*u^11)/(18475674108049686528000*b^3*E^u) - 
      (717988192097593*d^6*K1*M^5*Sqrt[Pi/10010]*u^11)/
       (2921055194948567040*b^3*E^u) - (649639966417069*d^8*K1*M^5*
        Sqrt[Pi/10010]*u^11)/(14092810151067648000*b^3*E^u) + 
      (62108981018177*d^10*K1*M^5*Sqrt[Pi/10010]*u^11)/
       (497393299449446400*b^3*E^u) + (205579241381*d^12*K1*M^5*
        Sqrt[Pi/10010]*u^11)/(17391374106624000*b^3*E^u) - 
      (9400829059*d^14*K1*M^5*Sqrt[Pi/10010]*u^11)/(2484482015232000*b^3*
        E^u) - (46652199414661*K1^2*M^5*Sqrt[Pi/10010]*u^11)/
       (3636404794294272000*b^3) - (288854633680367*d^2*K1^2*M^5*
        Sqrt[Pi/10010]*u^11)/(795463548751872000*b^3) - 
      (24563210115944141*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^11)/
       (27045760657563648000*b^3) + (2268833325692639*d^6*K1^2*M^5*
        Sqrt[Pi/10010]*u^11)/(1581623430266880000*b^3) - 
      (227228151617*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^11)/
       (857737838592000*b^3) + (80375657069*d^14*K1^2*M^5*Sqrt[Pi/10010]*
        u^11)/(2573213515776000*b^3) - (538668542183*d^16*K1^2*M^5*
        Sqrt[Pi/10010]*u^11)/(432299870650368000*b^3) - 
      (7593643*d^18*K1^2*M^5*Sqrt[Pi/10010]*u^11)/(1501041217536000*b^3) - 
      (7857598389359*d^4*K0^2*M^5*Sqrt[(11*Pi)/910]*u^11)/
       (102446063096832000*b^3) - (13282007139223*d^10*K1^2*M^5*
        Sqrt[(11*Pi)/910]*u^11)/(135093709578240000*b^3) + 
      (5785411*d^16*K1*M^5*Sqrt[(13*Pi)/770]*u^11)/(276053557248000*b^3*
        E^u) + (355454753890037*d^8*K1^2*M^5*Sqrt[(13*Pi)/770]*u^11)/
       (3962748814295040000*b^3) + (1351283731379*K0*M^5*Sqrt[Pi/10010]*u^12)/
       (3079279018008281088*b^3*E^u) + (30818715729482063*d^2*K0*M^5*
        Sqrt[Pi/10010]*u^12)/(4618918527012421632000*b^3*E^u) + 
      (24230926133788057*d^4*K0*M^5*Sqrt[Pi/10010]*u^12)/
       (4618918527012421632000*b^3*E^u) - (5358104549579263*d^6*K0*M^5*
        Sqrt[Pi/10010]*u^12)/(200822544652713984000*b^3*E^u) + 
      (75462567957661*d^8*K0*M^5*Sqrt[Pi/10010]*u^12)/(10569607613300736000*
        b^3*E^u) + (5569296435281*d^10*K0*M^5*Sqrt[Pi/10010]*u^12)/
       (621741624311808000*b^3*E^u) - (7761262343*d^12*K0*M^5*Sqrt[Pi/10010]*
        u^12)/(4347843526656000*b^3*E^u) - 
      (4891421*d^14*K0*M^5*Sqrt[Pi/10010]*u^12)/(32690552832000*b^3*E^u) + 
      (6675829*d^16*K0*M^5*Sqrt[Pi/10010]*u^12)/(41408033587200*b^3*E^u) + 
      (104701738286081*K1*M^5*Sqrt[Pi/10010]*u^12)/(230945926350621081600*b^3*
        E^u) + (32144658886214461*d^2*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (4618918527012421632000*b^3*E^u) + (8511270718143041*d^4*K1*M^5*
        Sqrt[Pi/10010]*u^12)/(1539639509004140544000*b^3*E^u) - 
      (5501366586262109*d^6*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (200822544652713984000*b^3*E^u) + (64612398060943*d^8*K1*M^5*
        Sqrt[Pi/10010]*u^12)/(10569607613300736000*b^3*E^u) + 
      (6308024629507*d^10*K1*M^5*Sqrt[Pi/10010]*u^12)/(621741624311808000*b^3*
        E^u) - (242488007*d^12*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (161031241728000*b^3*E^u) - (86478631*d^14*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (207040167936000*b^3*E^u) + (73374241*d^16*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (621120503808000*b^3*E^u) - (208367999233*K0*K1*M^5*Sqrt[Pi/10010]*
        u^12)/(237764928857702400*b^3) - (990571788175523*d^2*K0*K1*M^5*
        Sqrt[Pi/10010]*u^12)/(15454720375750656000*b^3) - 
      (1506548076040207*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (7727360187875328000*b^3) + (1825352511710417*d^6*K0*K1*M^5*
        Sqrt[Pi/10010]*u^12)/(6439466823229440000*b^3) + 
      (13143955332283*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (55038177976320000*b^3) - (359367946781*d^10*K0*K1*M^5*Sqrt[Pi/10010]*
        u^12)/(1678182727680000*b^3) - (10797965639*d^12*K0*K1*M^5*
        Sqrt[Pi/10010]*u^12)/(189605206425600*b^3) + 
      (82850721881*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (9006247305216000*b^3) + (12343*d^18*K0*K1*M^5*Sqrt[Pi/10010]*u^12)/
       (53370354401280*b^3) - (4449309247*d^16*K0*K1*M^5*Sqrt[(11*Pi)/910]*
        u^12)/(108074967662592000*b^3) + (557266221851*K0*M^5*Sqrt[Pi/10010]*
        u^13)/(25102818081589248000*b^3*E^u) + 
      (602679748441*d^2*K0*M^5*Sqrt[Pi/10010]*u^13)/(1321200951662592000*b^3*
        E^u) + (7704726354103*d^4*K0*M^5*Sqrt[Pi/10010]*u^13)/
       (25102818081589248000*b^3*E^u) - (33183143461597*d^6*K0*M^5*
        Sqrt[Pi/10010]*u^13)/(25102818081589248000*b^3*E^u) - 
      (59400204841*d^8*K0*M^5*Sqrt[Pi/10010]*u^13)/(40036392474624000*b^3*
        E^u) + (187688151971*d^10*K0*M^5*Sqrt[Pi/10010]*u^13)/
       (77717703038976000*b^3*E^u) + (205247033*d^12*K0*M^5*Sqrt[Pi/10010]*
        u^13)/(543480440832000*b^3*E^u) - 
      (51903493*d^14*K0*M^5*Sqrt[Pi/10010]*u^13)/(77640062976000*b^3*E^u) - 
      (403261*d^16*K0*M^5*Sqrt[Pi/10010]*u^13)/(3882003148800*b^3*E^u) + 
      (1188541011079*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(15454720375750656000*
        b^3) - (46234479583*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (59441232214425600*b^3) - (7071339931559*d^4*K0^2*M^5*Sqrt[Pi/10010]*
        u^13)/(1545472037575065600*b^3) + (6588288707653*d^6*K0^2*M^5*
        Sqrt[Pi/10010]*u^13)/(1073244470538240000*b^3) + 
      (1916475454213*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (495343601786880000*b^3) - (556408387517*d^10*K0^2*M^5*Sqrt[Pi/10010]*
        u^13)/(135093709578240000*b^3) - (17511198613*d^12*K0^2*M^5*
        Sqrt[Pi/10010]*u^13)/(18012494610432000*b^3) + 
      (188605981*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(450312365260800*b^3) - 
      (6946033109*d^16*K0^2*M^5*Sqrt[Pi/10010]*u^13)/(108074967662592000*
        b^3) + (119107*d^18*K0^2*M^5*Sqrt[Pi/10010]*u^13)/
       (23453769024000*b^3) + (41996992757*K1*M^5*Sqrt[Pi/10010]*u^13)/
       (1568926130099328000*b^3*E^u) + (83545908409*d^2*K1*M^5*Sqrt[Pi/10010]*
        u^13)/(155918124730368000*b^3*E^u) + 
      (4060591276471*d^4*K1*M^5*Sqrt[Pi/10010]*u^13)/(8367606027196416000*b^3*
        E^u) - (2052710503759*d^6*K1*M^5*Sqrt[Pi/10010]*u^13)/
       (1476636357740544000*b^3*E^u) - (2479717727369*d^8*K1*M^5*
        Sqrt[Pi/10010]*u^13)/(1321200951662592000*b^3*E^u) + 
      (76174159*d^10*K1*M^5*Sqrt[Pi/10010]*u^13)/(31969437696000*b^3*E^u) + 
      (274537987*d^12*K1*M^5*Sqrt[Pi/10010]*u^13)/(543480440832000*b^3*E^u) - 
      (8959243*d^14*K1*M^5*Sqrt[Pi/10010]*u^13)/(15528012595200*b^3*E^u) - 
      (2143*d^16*K1*M^5*Sqrt[Pi/10010]*u^13)/(23350394880*b^3*E^u) + 
      (1337806067263*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(15454720375750656000*
        b^3) - (6656718323923*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (7727360187875328000*b^3) - (1547581737701*d^4*K1^2*M^5*Sqrt[Pi/10010]*
        u^13)/(309094407515013120*b^3) + (33865390907987*d^6*K1^2*M^5*
        Sqrt[Pi/10010]*u^13)/(4829600117422080000*b^3) + 
      (87884503943*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(19553036912640000*
        b^3) - (183875092981*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (33773427394560000*b^3) - (3465179161*d^12*K1^2*M^5*Sqrt[Pi/10010]*
        u^13)/(3178675519488000*b^3) + (2301813407*d^14*K1^2*M^5*
        Sqrt[Pi/10010]*u^13)/(2701874191564800*b^3) - 
      (4467763529*d^16*K1^2*M^5*Sqrt[Pi/10010]*u^13)/(108074967662592000*
        b^3) - (19795141*d^18*K1^2*M^5*Sqrt[Pi/10010]*u^13)/
       (18012494610432000*b^3) + (4237558183*K0*M^5*Sqrt[Pi/10010]*u^14)/
       (464867001510912000*b^3*E^u) + (31975032209*d^2*K0*M^5*Sqrt[Pi/10010]*
        u^14)/(193098600627609600*b^3*E^u) + 
      (200304521243*d^4*K0*M^5*Sqrt[Pi/10010]*u^14)/(502056361631784960*b^3*
        E^u) - (62681881159*d^6*K0*M^5*Sqrt[Pi/10010]*u^14)/
       (502056361631784960*b^3*E^u) - (33841093873*d^8*K0*M^5*Sqrt[Pi/10010]*
        u^14)/(38858851519488000*b^3*E^u) - 
      (4119995959*d^10*K0*M^5*Sqrt[Pi/10010]*u^14)/(38858851519488000*b^3*
        E^u) + (7915673*d^14*K0*M^5*Sqrt[Pi/10010]*u^14)/
       (38820031488000*b^3*E^u) + (507431*d^16*K0*M^5*Sqrt[Pi/10010]*u^14)/
       (19410015744000*b^3*E^u) + (38196868433*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (4183803013598208000*b^3*E^u) + (2025910553207*d^2*K1*M^5*
        Sqrt[Pi/10010]*u^14)/(12551409040794624000*b^3*E^u) + 
      (930418410353*d^4*K1*M^5*Sqrt[Pi/10010]*u^14)/(2510281808158924800*b^3*
        E^u) - (333393467893*d^6*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (2510281808158924800*b^3*E^u) - (537850023127*d^8*K1*M^5*
        Sqrt[Pi/10010]*u^14)/(660600475831296000*b^3*E^u) - 
      (606579469*d^10*K1*M^5*Sqrt[Pi/10010]*u^14)/(7771770303897600*b^3*
        E^u) + (73139659*d^12*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (271740220416000*b^3*E^u) + (7370863*d^14*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (38820031488000*b^3*E^u) + (482077*d^16*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (19410015744000*b^3*E^u) + (25119799*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (1254441588940800*b^3) - (498813048073*d^2*K0*K1*M^5*Sqrt[Pi/10010]*
        u^14)/(3863680093937664000*b^3) - (1319920669*d^4*K0*K1*M^5*
        Sqrt[Pi/10010]*u^14)/(2063931674112000*b^3) + 
      (330022585043*d^6*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/
       (172485718479360000*b^3) + (10955416817*d^8*K0*K1*M^5*Sqrt[Pi/10010]*
        u^14)/(16886713697280000*b^3) - (1154785609*d^10*K0*K1*M^5*
        Sqrt[Pi/10010]*u^14)/(395010846720000*b^3) + 
      (14611913*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(168867136972800*b^3) + 
      (1303909*d^16*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(33773427394560*b^3) - 
      (15689689*d^18*K0*K1*M^5*Sqrt[Pi/10010]*u^14)/(1000694145024000*b^3) + 
      (1472459*d^12*K0*M^5*Sqrt[(11*Pi)/910]*u^14)/(54348044083200*b^3*E^u) + 
      (43882361*d^14*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^14)/
       (482477534208000*b^3) + (K0*M^5*Sqrt[Pi/10010]*u^15)/
       (38511936000*b^3*E^u) - (28498411*d^2*K0*M^5*Sqrt[Pi/10010]*u^15)/
       (3370410590976000*b^3*E^u) - (38770441*d^4*K0*M^5*Sqrt[Pi/10010]*u^15)/
       (674082118195200*b^3*E^u) - (405253*d^6*K0*M^5*Sqrt[Pi/10010]*u^15)/
       (23569304832000*b^3*E^u) + (389990147*d^8*K0*M^5*Sqrt[Pi/10010]*u^15)/
       (3370410590976000*b^3*E^u) + (11489239*d^10*K0*M^5*Sqrt[Pi/10010]*
        u^15)/(198259446528000*b^3*E^u) - (81569*d^12*K0*M^5*Sqrt[Pi/10010]*
        u^15)/(1386429696000*b^3*E^u) - (1607*d^14*K0*M^5*Sqrt[Pi/10010]*
        u^15)/(55457187840*b^3*E^u) - (2520582881*K0^2*M^5*Sqrt[Pi/10010]*
        u^15)/(3863680093937664000*b^3) - (167137517387*d^2*K0^2*M^5*
        Sqrt[Pi/10010]*u^15)/(3863680093937664000*b^3) - 
      (11586216979*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(42929778821529600*
        b^3) - (20557771609*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^15)/
       (109763639032320000*b^3) + (24554833889*d^8*K0^2*M^5*Sqrt[Pi/10010]*
        u^15)/(33773427394560000*b^3) + (21099943861*d^10*K0^2*M^5*
        Sqrt[Pi/10010]*u^15)/(67546854789120000*b^3) - 
      (5617430267*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^15)/(13509370957824000*
        b^3) + (98538599*d^16*K0^2*M^5*Sqrt[Pi/10010]*u^15)/
       (5403748383129600*b^3) + (1172539*d^18*K0^2*M^5*Sqrt[Pi/10010]*u^15)/
       (257321351577600*b^3) + (K1*M^5*Sqrt[Pi/10010]*u^15)/
       (36484992000*b^3*E^u) - (496219*d^2*K1*M^5*Sqrt[Pi/10010]*u^15)/
       (59130010368000*b^3*E^u) - (4264609*d^4*K1*M^5*Sqrt[Pi/10010]*u^15)/
       (74898013132800*b^3*E^u) - (385261*d^6*K1*M^5*Sqrt[Pi/10010]*u^15)/
       (23569304832000*b^3*E^u) + (42749879*d^8*K1*M^5*Sqrt[Pi/10010]*u^15)/
       (374490065664000*b^3*E^u) + (448999*d^10*K1*M^5*Sqrt[Pi/10010]*u^15)/
       (7930377861120*b^3*E^u) - (7867*d^14*K1*M^5*Sqrt[Pi/10010]*u^15)/
       (277285939200*b^3*E^u) - (193*d^16*K1*M^5*Sqrt[Pi/10010]*u^15)/
       (72969984000*b^3*E^u) - (2654889101*K1^2*M^5*Sqrt[Pi/10010]*u^15)/
       (3863680093937664000*b^3) - (154128101093*d^2*K1^2*M^5*Sqrt[Pi/10010]*
        u^15)/(3863680093937664000*b^3) - (92446169159*d^4*K1^2*M^5*
        Sqrt[Pi/10010]*u^15)/(386368009393766400*b^3) - 
      (84428856269*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^15)/(482960011742208000*
        b^3) + (47861147783*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^15)/
       (74301540268032000*b^3) + (114151673*d^10*K1^2*M^5*Sqrt[Pi/10010]*
        u^15)/(395010846720000*b^3) - (467468801*d^12*K1^2*M^5*Sqrt[Pi/10010]*
        u^15)/(1324448133120000*b^3) - (41331809*d^14*K1^2*M^5*Sqrt[Pi/10010]*
        u^15)/(296258135040000*b^3) + (55722731*d^16*K1^2*M^5*Sqrt[Pi/10010]*
        u^15)/(5403748383129600*b^3) + (33208991*d^18*K1^2*M^5*Sqrt[Pi/10010]*
        u^15)/(9006247305216000*b^3) - (17*d^16*K0*M^5*Sqrt[(13*Pi)/770]*
        u^15)/(81554688000*b^3*E^u) - (4718719*d^14*K0^2*M^5*
        Sqrt[(13*Pi)/770]*u^15)/(422167842432000*b^3) - 
      (6197*d^12*K1*M^5*Sqrt[(13*Pi)/770]*u^15)/(1386429696000*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/10010]*u^16)/(346607424000*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/10010]*u^16)/(866518560*b^3*E^u) + 
      (d^16*K0*M^5*Sqrt[Pi/10010]*u^16)/(7702387200*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/10010]*u^16)/(346607424000*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/10010]*u^16)/(866518560*b^3*E^u) + 
      (d^16*K1*M^5*Sqrt[Pi/10010]*u^16)/(7702387200*b^3*E^u) - 
      (570509*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/(8781091122585600*b^3) + 
      (16090873*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/(2420852189184000*b^3) + 
      (21681311723*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/
       (362220008806656000*b^3) + (78595719413*d^6*K0*K1*M^5*Sqrt[Pi/10010]*
        u^16)/(3622200088066560000*b^3) - (46072815787*d^8*K0*K1*M^5*
        Sqrt[Pi/10010]*u^16)/(278630776005120000*b^3) - 
      (72546373*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/(1876301521920000*b^3) - 
      (6457837*d^16*K0*K1*M^5*Sqrt[Pi/10010]*u^16)/(375260304384000*b^3) + 
      (7*d^6*K0*M^5*Sqrt[(7*Pi)/1430]*u^16)/(28883952000*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[(7*Pi)/1430]*u^16)/(4813992000*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[(7*Pi)/1430]*u^16)/(5776790400*b^3*E^u) + 
      (7*d^6*K1*M^5*Sqrt[(7*Pi)/1430]*u^16)/(28883952000*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[(7*Pi)/1430]*u^16)/(4813992000*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[(7*Pi)/1430]*u^16)/(5776790400*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[(11*Pi)/910]*u^16)/(86651856000*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(11*Pi)/910]*u^16)/(86651856000*b^3*E^u) + 
      (265049*d^14*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^16)/(367102471680000*b^3) + 
      (41240191*d^12*K0*K1*M^5*Sqrt[(13*Pi)/770]*u^16)/
       (4221678424320000*b^3) - (319337*d^18*K0*K1*M^5*Sqrt[(13*Pi)/770]*
        u^16)/(2251561826304000*b^3) - (7*d^8*K0*M^5*Sqrt[(77*Pi)/130]*u^16)/
       (173303712000*b^3*E^u) - (d^10*K0*M^5*Sqrt[(77*Pi)/130]*u^16)/
       (28883952000*b^3*E^u) - (7*d^8*K1*M^5*Sqrt[(77*Pi)/130]*u^16)/
       (173303712000*b^3*E^u) - (d^10*K1*M^5*Sqrt[(77*Pi)/130]*u^16)/
       (28883952000*b^3*E^u) + (2637697*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^17)/
       (24767180089344000*b^3) - (441033331*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^17)/
       (557261552010240000*b^3) - (217201*d^10*K0^2*M^5*Sqrt[Pi/10010]*u^17)/
       (23292018892800*b^3) - (2728591*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^17)/
       (2110839212160000*b^3) + (35437667*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^17)/
       (8443356848640000*b^3) + (3444019*d^16*K0^2*M^5*Sqrt[Pi/10010]*u^17)/
       (2251561826304000*b^3) + (260123*d^18*K0^2*M^5*Sqrt[Pi/10010]*u^17)/
       (2251561826304000*b^3) - (4751*K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (1076833916928000*b^3) + (773371*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (8255726696448000*b^3) + (1125673*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (773974377792000*b^3) + (21361583*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (6191795022336000*b^3) - (6909017*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (12383590044672000*b^3) - (5323223*d^10*K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (625433840640000*b^3) + (10762589*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (2814452282880000*b^3) + (3189481*d^16*K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (2251561826304000*b^3) + (244091*d^18*K1^2*M^5*Sqrt[Pi/10010]*u^17)/
       (2251561826304000*b^3) + (915169*d^4*K0^2*M^5*Sqrt[(7*Pi)/1430]*u^17)/
       (3980439657216000*b^3) - (2537*K0^2*M^5*Sqrt[(11*Pi)/910]*u^17)/
       (6754685478912000*b^3) - (162919*d^12*K1^2*M^5*Sqrt[(11*Pi)/910]*u^17)/
       (1407226141440000*b^3) + (82628563*d^6*K0^2*M^5*Sqrt[(13*Pi)/770]*
        u^17)/(278630776005120000*b^3) - (613*K0*K1*M^5*Sqrt[Pi/10010]*u^18)/
       (1092669709824000*b^3) - (32029*d^2*K0*K1*M^5*Sqrt[Pi/10010]*u^18)/
       (1238359004467200*b^3) - (4359643*d^4*K0*K1*M^5*Sqrt[Pi/10010]*u^18)/
       (13931538800256000*b^3) + (13067959*d^8*K0*K1*M^5*Sqrt[Pi/10010]*u^18)/
       (27863077600512000*b^3) + (6948973*d^10*K0*K1*M^5*Sqrt[Pi/10010]*u^18)/
       (4221678424320000*b^3) + (85037*d^12*K0*K1*M^5*Sqrt[Pi/10010]*u^18)/
       (2110839212160000*b^3) - (83779*d^14*K0*K1*M^5*Sqrt[Pi/10010]*u^18)/
       (111096800640000*b^3) - (2713*d^18*K0*K1*M^5*Sqrt[Pi/10010]*u^18)/
       (187630152192000*b^3) - (3769*d^6*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^18)/
       (50660141091840*b^3) - (11719*d^16*K0*K1*M^5*Sqrt[(11*Pi)/910]*u^18)/
       (562890456576000*b^3) + (41*d^2*K0^2*M^5*Sqrt[Pi/10010]*u^19)/
       (187630152192000*b^3) + (41*d^4*K0^2*M^5*Sqrt[Pi/10010]*u^19)/
       (14072261414400*b^3) + (5617*d^6*K0^2*M^5*Sqrt[Pi/10010]*u^19)/
       (703613070720000*b^3) - (41*d^8*K0^2*M^5*Sqrt[Pi/10010]*u^19)/
       (20694502080000*b^3) - (41*d^12*K0^2*M^5*Sqrt[Pi/10010]*u^19)/
       (20694502080000*b^3) + (5617*d^14*K0^2*M^5*Sqrt[Pi/10010]*u^19)/
       (703613070720000*b^3) + (41*d^16*K0^2*M^5*Sqrt[Pi/10010]*u^19)/
       (14072261414400*b^3) + (41*d^18*K0^2*M^5*Sqrt[Pi/10010]*u^19)/
       (187630152192000*b^3) + (41*d^2*K1^2*M^5*Sqrt[Pi/10010]*u^19)/
       (187630152192000*b^3) + (41*d^4*K1^2*M^5*Sqrt[Pi/10010]*u^19)/
       (14072261414400*b^3) + (5617*d^6*K1^2*M^5*Sqrt[Pi/10010]*u^19)/
       (703613070720000*b^3) - (41*d^8*K1^2*M^5*Sqrt[Pi/10010]*u^19)/
       (20694502080000*b^3) - (41*d^12*K1^2*M^5*Sqrt[Pi/10010]*u^19)/
       (20694502080000*b^3) + (5617*d^14*K1^2*M^5*Sqrt[Pi/10010]*u^19)/
       (703613070720000*b^3) + (41*d^16*K1^2*M^5*Sqrt[Pi/10010]*u^19)/
       (14072261414400*b^3) + (41*d^18*K1^2*M^5*Sqrt[Pi/10010]*u^19)/
       (187630152192000*b^3) - (41*d^10*K0^2*M^5*Sqrt[(11*Pi)/910]*u^19)/
       (24688177920000*b^3) - (41*d^10*K1^2*M^5*Sqrt[(11*Pi)/910]*u^19)/
       (24688177920000*b^3))/Pi}, 4, 13, 1]}, 3, 5, 1]


==> anc/spectrum_10_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-3*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(82688*b^2) - 
      (75*d^2*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(82688*b^2) - 
      (3*d^4*K0^2*M^4*Sqrt[13/(385*Pi)]*u^2)/(20672*b^2) - 
      (9*d^8*K0^2*M^4*Sqrt[35/(143*Pi)]*u^2)/(82688*b^2) - 
      (9*d^10*K0^2*M^4*Sqrt[35/(143*Pi)]*u^2)/(82688*b^2) + 
      (9*d^6*K0^2*M^4*Sqrt[65/(77*Pi)]*u^2)/(41344*b^2) + 
      (K1^2*M^4*Sqrt[65/(77*Pi)]*u^2)/(62016*b^2) + 
      (d^4*K1^2*M^4*Sqrt[65/(77*Pi)]*u^2)/(5168*b^2) + 
      (43*d^2*K1^2*M^4*Sqrt[77/(65*Pi)]*u^2)/(124032*b^2) - 
      (37*d^6*K1^2*M^4*Sqrt[143/(35*Pi)]*u^2)/(62016*b^2) + 
      (3*d^8*K1^2*M^4*Sqrt[143/(35*Pi)]*u^2)/(20672*b^2) + 
      (d^10*K1^2*M^4*Sqrt[1001/(5*Pi)]*u^2)/(41344*b^2) + 
      (d^2*K1^2*M^4*u^2)/(31008*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (3*d^4*K0^2*M^4*u^2)/(41344*b^2*Sqrt[5005*Pi]) + 
      (563*d^8*K0*K1*M^4*Sqrt[5/(1001*Pi)]*u^3)/(330752*b^2) + 
      (233*d^4*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^3)/(542640*b^2) + 
      (337*d^10*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^3)/(330752*b^2) + 
      (3151*K0*K1*M^4*u^3)/(6945792*b^2*Sqrt[5005*Pi]) + 
      (81443*d^2*K0*K1*M^4*u^3)/(6945792*b^2*Sqrt[5005*Pi]) + 
      (8053*d^4*K0*K1*M^4*u^3)/(5788160*b^2*Sqrt[5005*Pi]) - 
      (18859*d^6*K0*K1*M^4*u^3)/(496128*b^2*Sqrt[5005*Pi]) + 
      (145*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^4)/(6945792*b^2) - 
      (5623*d^8*K1^2*M^4*Sqrt[77/(65*Pi)]*u^4)/(59535360*b^2) - 
      (20717*d^2*K1^2*M^4*Sqrt[143/(35*Pi)]*u^4)/(416747520*b^2) + 
      (43*d^2*K0^2*M^4*u^4)/(18088*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (1829*d^4*K0^2*M^4*u^4)/(3472896*b^2*Sqrt[5005*Pi]) - 
      (211*d^6*K0^2*M^4*u^4)/(31008*b^2*Sqrt[5005*Pi]) + 
      (661*d^8*K0^2*M^4*u^4)/(330752*b^2*Sqrt[5005*Pi]) + 
      (223*d^10*K0^2*M^4*u^4)/(124032*b^2*Sqrt[5005*Pi]) - 
      (130201*K1^2*M^4*u^4)/(416747520*b^2*Sqrt[5005*Pi]) - 
      (33409*d^4*K1^2*M^4*u^4)/(41674752*b^2*Sqrt[5005*Pi]) + 
      (590507*d^6*K1^2*M^4*u^4)/(29767680*b^2*Sqrt[5005*Pi]) - 
      (258497*d^10*K1^2*M^4*u^4)/(59535360*b^2*Sqrt[5005*Pi]) - 
      (53*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^5)/(4085760*b^2) - 
      (491*d^8*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^5)/(1984512*b^2) - 
      (229*d^10*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^5)/(1751040*b^2) - 
      (12659*d^2*K0*K1*M^4*u^5)/(2894080*b^2*Sqrt[5005*Pi]) - 
      (57833*d^4*K0*K1*M^4*u^5)/(20837376*b^2*Sqrt[5005*Pi]) + 
      (18899*d^6*K0*K1*M^4*u^5)/(1240320*b^2*Sqrt[5005*Pi]) - 
      (503*d^8*K0*K1*M^4*u^5)/(413440*b^2*Sqrt[5005*Pi]) - 
      (1499*d^10*K0*K1*M^4*u^5)/(583680*b^2*Sqrt[5005*Pi]) - 
      (109*d^10*K0^2*M^4*Sqrt[7/(715*Pi)]*u^6)/(875520*b^2) - 
      (7919*d^10*K1^2*M^4*Sqrt[7/(715*Pi)]*u^6)/(44651520*b^2) - 
      (269*d^4*K0^2*M^4*Sqrt[11/(455*Pi)]*u^6)/(2042880*b^2) + 
      (46289*d^6*K1^2*M^4*Sqrt[13/(385*Pi)]*u^6)/(89303040*b^2) - 
      (37*d^8*K0^2*M^4*Sqrt[77/(65*Pi)]*u^6)/(7441920*b^2) - 
      (4399*d^8*K1^2*M^4*Sqrt[77/(65*Pi)]*u^6)/(178606080*b^2) - 
      (48641*d^2*K0^2*M^4*u^6)/(104186880*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (2033*d^2*K1^2*M^4*u^6)/(967680*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (1399*K0^2*M^4*u^6)/(104186880*b^2*Sqrt[5005*Pi]) + 
      (11257*d^4*K0^2*M^4*u^6)/(52093440*b^2*Sqrt[5005*Pi]) + 
      (547*d^6*K0^2*M^4*u^6)/(186048*b^2*Sqrt[5005*Pi]) - 
      (18257*K1^2*M^4*u^6)/(156280320*b^2*Sqrt[5005*Pi]) + 
      (17011*d^4*K1^2*M^4*u^6)/(62512128*b^2*Sqrt[5005*Pi]) - 
      (3481*d^6*K1^2*M^4*u^6)/(1984512*b^2*Sqrt[5005*Pi]) + 
      (311*d^8*K1^2*M^4*u^6)/(3133440*b^2*Sqrt[5005*Pi]) - 
      (31*d^10*K0*K1*M^4*Sqrt[5/(1001*Pi)]*u^7)/(235008*b^2) + 
      (839*d^6*K0*K1*M^4*Sqrt[7/(715*Pi)]*u^7)/(2232576*b^2) - 
      (473*d^8*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^7)/(8930304*b^2) - 
      (2311*K0*K1*M^4*u^7)/(78140160*b^2*Sqrt[5005*Pi]) - 
      (128411*d^2*K0*K1*M^4*u^7)/(156280320*b^2*Sqrt[5005*Pi]) - 
      (863*d^4*K0*K1*M^4*u^7)/(2441880*b^2*Sqrt[5005*Pi]) - 
      (547*d^8*K0*K1*M^4*u^7)/(2976768*b^2*Sqrt[5005*Pi]) + 
      (103*d^6*K1^2*M^4*Sqrt[7/(715*Pi)]*u^8)/(2232576*b^2) - 
      (293*d^8*K1^2*M^4*Sqrt[7/(715*Pi)]*u^8)/(22325760*b^2) - 
      (191*d^8*K0^2*M^4*Sqrt[11/(455*Pi)]*u^8)/(22325760*b^2) - 
      (61*d^4*K1^2*M^4*Sqrt[11/(455*Pi)]*u^8)/(78140160*b^2) + 
      (41*d^6*K0^2*M^4*Sqrt[77/(65*Pi)]*u^8)/(11162880*b^2) - 
      (12149*d^2*K0^2*M^4*u^8)/(156280320*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (18197*d^2*K1^2*M^4*u^8)/(156280320*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (47*K0^2*M^4*u^8)/(156280320*b^2*Sqrt[5005*Pi]) - 
      (277*d^4*K0^2*M^4*u^8)/(4112640*b^2*Sqrt[5005*Pi]) + 
      (d^6*K0^2*M^4*u^8)/(46512*b^2*Sqrt[5005*Pi]) - (1447*d^10*K0^2*M^4*u^8)/
       (22325760*b^2*Sqrt[5005*Pi]) - (1223*K1^2*M^4*u^8)/
       (156280320*b^2*Sqrt[5005*Pi]) - (29*d^8*K1^2*M^4*u^8)/
       (1240320*b^2*Sqrt[5005*Pi]) - (557*d^10*K1^2*M^4*u^8)/
       (7441920*b^2*Sqrt[5005*Pi]) - (d^8*K0*K1*M^4*Sqrt[7/(715*Pi)]*u^9)/
       (174420*b^2) - (K0*K1*M^4*u^9)/(813960*b^2*Sqrt[5005*Pi]) - 
      (37*d^2*K0*K1*M^4*u^9)/(1085280*b^2*Sqrt[5005*Pi]) - 
      (d^4*K0*K1*M^4*u^9)/(143640*b^2*Sqrt[5005*Pi]) + 
      (71*d^6*K0*K1*M^4*u^9)/(697680*b^2*Sqrt[5005*Pi]) - 
      (d^10*K0*K1*M^4*u^9)/(51680*b^2*Sqrt[5005*Pi]) - 
      (d^2*K0^2*M^4*u^10)/(514080*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^10)/(514080*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^10)/(9767520*b^2*Sqrt[5005*Pi]) + (d^4*K0^2*M^4*u^10)/
       (1627920*b^2*Sqrt[5005*Pi]) + (d^6*K0^2*M^4*u^10)/
       (232560*b^2*Sqrt[5005*Pi]) - (d^8*K0^2*M^4*u^10)/
       (465120*b^2*Sqrt[5005*Pi]) - (d^10*K0^2*M^4*u^10)/
       (1395360*b^2*Sqrt[5005*Pi]) - (K1^2*M^4*u^10)/
       (9767520*b^2*Sqrt[5005*Pi]) + (d^4*K1^2*M^4*u^10)/
       (1627920*b^2*Sqrt[5005*Pi]) + (d^6*K1^2*M^4*u^10)/
       (232560*b^2*Sqrt[5005*Pi]) - (d^8*K1^2*M^4*u^10)/
       (465120*b^2*Sqrt[5005*Pi]) - (d^10*K1^2*M^4*u^10)/
       (1395360*b^2*Sqrt[5005*Pi]))/Pi, 0, 
    ((1305*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(7607296*b^2) + 
      (8907*d^2*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(1901824*b^2) + 
      (25485*d^4*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(7607296*b^2) - 
      (7617*d^6*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(475456*b^2) + 
      (18675*d^8*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(7607296*b^2) + 
      (531*d^10*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(100096*b^2) + 
      (423*d^12*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(7607296*b^2) + 
      (2923*K1^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(5705472*b^2) + 
      (64403*d^2*K1^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(5705472*b^2) - 
      (579*d^4*K1^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(950912*b^2) + 
      (201*d^10*K1^2*M^4*Sqrt[11/(455*Pi)]*u^2)/(100096*b^2) + 
      (6701*d^8*K1^2*M^4*Sqrt[55/(91*Pi)]*u^2)/(5705472*b^2) + 
      (9*d^12*K1^2*M^4*Sqrt[77/(65*Pi)]*u^2)/(237728*b^2) - 
      (415237*d^6*K1^2*M^4*u^2)/(2852736*b^2*Sqrt[5005*Pi]) + 
      (1351149*d^10*K0*K1*M^4*Sqrt[5/(1001*Pi)]*u^3)/(53251072*b^2) + 
      (19301*K0*K1*M^4*Sqrt[65/(77*Pi)]*u^3)/(213004288*b^2) + 
      (23577137*d^2*K0*K1*M^4*u^3)/(159753216*b^2*Sqrt[5005*Pi]) + 
      (2397851*d^4*K0*K1*M^4*u^3)/(37588992*b^2*Sqrt[5005*Pi]) - 
      (18283289*d^6*K0*K1*M^4*u^3)/(39938304*b^2*Sqrt[5005*Pi]) + 
      (69675077*d^8*K0*K1*M^4*u^3)/(639012864*b^2*Sqrt[5005*Pi]) + 
      (984299*d^12*K0*K1*M^4*u^3)/(213004288*b^2*Sqrt[5005*Pi]) + 
      (72757*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^4)/(213004288*b^2) + 
      (2833399*d^2*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^4)/(319506432*b^2) + 
      (39957057555803*d^4*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^4)/
       (14875744048349184*b^2) + (21858103*d^2*K1^2*M^4*Sqrt[7/(715*Pi)]*u^4)/
       (1369313280*b^2) + (4834651*d^12*K1^2*M^4*Sqrt[11/(455*Pi)]*u^4)/
       (12780257280*b^2) + (4363*d^8*K0^2*M^4*Sqrt[13/(385*Pi)]*u^4)/
       (1978368*b^2) + (158940900449393*d^4*K0^2*M^4*u^4)/
       (14875744048349184*b^2*Sqrt[5005*Pi]) - (22802009*d^6*K0^2*M^4*u^4)/
       (159753216*b^2*Sqrt[5005*Pi]) + (13563391*d^10*K0^2*M^4*u^4)/
       (319506432*b^2*Sqrt[5005*Pi]) + (925979*d^12*K0^2*M^4*u^4)/
       (639012864*b^2*Sqrt[5005*Pi]) + (9299909*K1^2*M^4*u^4)/
       (2255339520*b^2*Sqrt[5005*Pi]) + (2980782169*d^4*K1^2*M^4*u^4)/
       (38340771840*b^2*Sqrt[5005*Pi]) - (28173407*d^6*K1^2*M^4*u^4)/
       (74884320*b^2*Sqrt[5005*Pi]) + (2139520727*d^8*K1^2*M^4*u^4)/
       (38340771840*b^2*Sqrt[5005*Pi]) + (1175662841*d^10*K1^2*M^4*u^4)/
       (9585192960*b^2*Sqrt[5005*Pi]) + (364163627*d^12*K0*K1*M^4*
        Sqrt[11/(455*Pi)]*u^5)/(862667366400*b^2) + 
      (1057957*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^5)/(4792596480*b^2) + 
      (18464921*d^2*K0*K1*M^4*u^5)/(228218880*b^2*Sqrt[5005*Pi]) + 
      (158778869*d^4*K0*K1*M^4*u^5)/(2396298240*b^2*Sqrt[5005*Pi]) - 
      (3976363*d^6*K0*K1*M^4*u^5)/(14095872*b^2*Sqrt[5005*Pi]) + 
      (9923161*d^8*K0*K1*M^4*u^5)/(319506432*b^2*Sqrt[5005*Pi]) + 
      (466627127*d^10*K0*K1*M^4*u^5)/(4792596480*b^2*Sqrt[5005*Pi]) - 
      (124459351*d^12*K0*K1*M^4*u^5)/(123238195200*b^2*Sqrt[5005*Pi]) + 
      (34882943*d^8*K1^2*M^4*Sqrt[5/(1001*Pi)]*u^6)/(23004463104*b^2) + 
      (3615177647*K1^2*M^4*Sqrt[11/(455*Pi)]*u^6)/(45893903892480*b^2) - 
      (353863*d^6*K1^2*M^4*Sqrt[11/(455*Pi)]*u^6)/(56383488*b^2) + 
      (712581947957*d^12*K1^2*M^4*Sqrt[11/(455*Pi)]*u^6)/
       (5795744434421760*b^2) + (13106729*d^4*K0^2*M^4*Sqrt[13/(385*Pi)]*u^6)/
       (12780257280*b^2) + (563281*d^2*K0^2*M^4*u^6)/(49029120*Sqrt[5005]*b^2*
        Sqrt[Pi]) + (89556427*d^2*K1^2*M^4*u^6)/(4107939840*Sqrt[5005]*b^2*
        Sqrt[Pi]) + (4256159*K0^2*M^4*u^6)/(12780257280*b^2*Sqrt[5005*Pi]) - 
      (47257029*d^6*K0^2*M^4*u^6)/(1065021440*b^2*Sqrt[5005*Pi]) + 
      (70460947*d^8*K0^2*M^4*u^6)/(38340771840*b^2*Sqrt[5005*Pi]) + 
      (35508219*d^10*K0^2*M^4*u^6)/(2130042880*b^2*Sqrt[5005*Pi]) + 
      (1815167*d^12*K0^2*M^4*u^6)/(2556051456*b^2*Sqrt[5005*Pi]) + 
      (645935779*K1^2*M^4*u^6)/(22946951946240*b^2*Sqrt[5005*Pi]) + 
      (1530961477*d^4*K1^2*M^4*u^6)/(115022315520*b^2*Sqrt[5005*Pi]) + 
      (699684593*d^10*K1^2*M^4*u^6)/(28755578880*b^2*Sqrt[5005*Pi]) - 
      (1367170607707*d^12*K1^2*M^4*u^6)/(5795744434421760*b^2*
        Sqrt[5005*Pi]) + (4048019*d^10*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^7)/
       (3594447360*b^2) + (884059*d^12*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^7)/
       (14377789440*b^2) + (2091437*K0*K1*M^4*u^7)/(7188894720*b^2*
        Sqrt[5005*Pi]) + (137252051*d^2*K0*K1*M^4*u^7)/
       (14377789440*b^2*Sqrt[5005*Pi]) + (8985619*d^4*K0*K1*M^4*u^7)/
       (1026984960*b^2*Sqrt[5005*Pi]) - (160840949*d^6*K0*K1*M^4*u^7)/
       (4792596480*b^2*Sqrt[5005*Pi]) + (27451771*d^8*K0*K1*M^4*u^7)/
       (14377789440*b^2*Sqrt[5005*Pi]) - (195593*K0^2*M^4*Sqrt[5/(1001*Pi)]*
        u^8)/(332126936064*b^2) + (20459*d^2*K0^2*M^4*Sqrt[13/(385*Pi)]*u^8)/
       (312560640*b^2) + (291041*d^10*K0^2*M^4*Sqrt[13/(385*Pi)]*u^8)/
       (2875557888*b^2) + (24413*d^12*K0^2*M^4*Sqrt[13/(385*Pi)]*u^8)/
       (3594447360*b^2) + (28927*K1^2*M^4*Sqrt[13/(385*Pi)]*u^8)/
       (4792596480*b^2) + (10223*d^8*K1^2*M^4*Sqrt[13/(385*Pi)]*u^8)/
       (898611840*b^2) + (2287531*d^2*K1^2*M^4*u^8)/(1797223680*Sqrt[5005]*
        b^2*Sqrt[Pi]) - (439763*K0^2*M^4*u^8)/(72201507840*b^2*
        Sqrt[5005*Pi]) + (18874979*d^4*K0^2*M^4*u^8)/
       (14377789440*b^2*Sqrt[5005*Pi]) - (1166159*d^6*K0^2*M^4*u^8)/
       (319506432*b^2*Sqrt[5005*Pi]) + (1310461*d^8*K0^2*M^4*u^8)/
       (14377789440*b^2*Sqrt[5005*Pi]) + (6719659*d^4*K1^2*M^4*u^8)/
       (7188894720*b^2*Sqrt[5005*Pi]) - (19935749*d^6*K1^2*M^4*u^8)/
       (4792596480*b^2*Sqrt[5005*Pi]) + (23141543*d^10*K1^2*M^4*u^8)/
       (14377789440*b^2*Sqrt[5005*Pi]) + (87979*d^12*K1^2*M^4*u^8)/
       (756725760*b^2*Sqrt[5005*Pi]) - (205*d^6*K0*K1*M^4*Sqrt[5/(1001*Pi)]*
        u^9)/(741888*b^2) + (1516661*d^4*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^9)/
       (32350026240*b^2) + (107*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^9)/
       (126120960*b^2) + (62177*d^2*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^9)/
       (2396298240*b^2) - (461*d^4*K0*K1*M^4*u^9)/(20093184*b^2*
        Sqrt[5005*Pi]) - (109*d^6*K0*K1*M^4*u^9)/(5581440*b^2*
        Sqrt[5005*Pi]) - (220357*d^8*K0*K1*M^4*u^9)/(7188894720*b^2*
        Sqrt[5005*Pi]) + (3888571*d^10*K0*K1*M^4*u^9)/
       (7188894720*b^2*Sqrt[5005*Pi]) + (5963*d^12*K0*K1*M^4*u^9)/
       (119814912*b^2*Sqrt[5005*Pi]) + (K0^2*M^4*Sqrt[7/(715*Pi)]*u^10)/
       (42791040*b^2) + (2417*d^2*K0^2*M^4*Sqrt[11/(455*Pi)]*u^10)/
       (1437778944*b^2) + (199*d^10*K0^2*M^4*Sqrt[13/(385*Pi)]*u^10)/
       (68465664*b^2) + (73*d^12*K0^2*M^4*Sqrt[13/(385*Pi)]*u^10)/
       (205396992*b^2) + (1973*d^4*K0^2*M^4*Sqrt[143/(35*Pi)]*u^10)/
       (7188894720*b^2) + (20569*d^2*K1^2*M^4*u^10)/(1026984960*Sqrt[5005]*
        b^2*Sqrt[Pi]) - (314861*d^6*K0^2*M^4*u^10)/(3594447360*b^2*
        Sqrt[5005*Pi]) - (6527*d^8*K0^2*M^4*u^10)/(513492480*b^2*
        Sqrt[5005*Pi]) + (K1^2*M^4*u^10)/(5564160*b^2*Sqrt[5005*Pi]) + 
      (321127*d^4*K1^2*M^4*u^10)/(7188894720*b^2*Sqrt[5005*Pi]) - 
      (343829*d^6*K1^2*M^4*u^10)/(3594447360*b^2*Sqrt[5005*Pi]) - 
      (65171*d^8*K1^2*M^4*u^10)/(3594447360*b^2*Sqrt[5005*Pi]) + 
      (311483*d^10*K1^2*M^4*u^10)/(7188894720*b^2*Sqrt[5005*Pi]) + 
      (8023*d^12*K1^2*M^4*u^10)/(1437778944*b^2*Sqrt[5005*Pi]) + 
      (2411*d^4*K0*K1*M^4*Sqrt[5/(1001*Pi)]*u^11)/(1258056576*b^2) + 
      (281*d^10*K0*K1*M^4*Sqrt[5/(1001*Pi)]*u^11)/(150649632*b^2) + 
      (29*d^12*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^11)/(179722368*b^2) + 
      (29*K0*K1*M^4*u^11)/(898611840*b^2*Sqrt[5005*Pi]) + 
      (47*d^2*K0*K1*M^4*u^11)/(16046640*b^2*Sqrt[5005*Pi]) + 
      (37*d^4*K0*K1*M^4*u^11)/(68372640*b^2*Sqrt[5005*Pi]) - 
      (571*d^6*K0*K1*M^4*u^11)/(37442160*b^2*Sqrt[5005*Pi]) - 
      (2987*d^8*K0*K1*M^4*u^11)/(299537280*b^2*Sqrt[5005*Pi]) + 
      (577*d^10*K0*K1*M^4*u^11)/(556748640*b^2*Sqrt[5005*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[13/(385*Pi)]*u^12)/(89861184*b^2) - 
      (d^6*K0^2*M^4*Sqrt[13/(385*Pi)]*u^12)/(14976864*b^2) - 
      (d^8*K0^2*M^4*Sqrt[13/(385*Pi)]*u^12)/(14976864*b^2) + 
      (d^12*K0^2*M^4*Sqrt[13/(385*Pi)]*u^12)/(89861184*b^2) + 
      (d^2*K1^2*M^4*Sqrt[13/(385*Pi)]*u^12)/(89861184*b^2) - 
      (d^6*K1^2*M^4*Sqrt[13/(385*Pi)]*u^12)/(14976864*b^2) - 
      (d^8*K1^2*M^4*Sqrt[13/(385*Pi)]*u^12)/(14976864*b^2) + 
      (d^12*K1^2*M^4*Sqrt[13/(385*Pi)]*u^12)/(89861184*b^2) + 
      (d^4*K0^2*M^4*Sqrt[65/(77*Pi)]*u^12)/(89861184*b^2) + 
      (d^10*K0^2*M^4*Sqrt[65/(77*Pi)]*u^12)/(89861184*b^2) + 
      (d^4*K1^2*M^4*Sqrt[65/(77*Pi)]*u^12)/(89861184*b^2) + 
      (d^10*K1^2*M^4*Sqrt[65/(77*Pi)]*u^12)/(89861184*b^2))/Pi, 0, 
    ((1420165*d^6*K1^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(45643776*b^2) - 
      (1287183*d^4*K0^2*M^4*Sqrt[7/(715*Pi)]*u^2)/(152145920*b^2) - 
      (14915501*d^4*K1^2*M^4*Sqrt[7/(715*Pi)]*u^2)/(1778205440*b^2) + 
      (9171*d^8*K0^2*M^4*Sqrt[11/(455*Pi)]*u^2)/(8949760*b^2) - 
      (74551*d^10*K1^2*M^4*Sqrt[11/(455*Pi)]*u^2)/(13424640*b^2) + 
      (28393*d^12*K1^2*M^4*Sqrt[11/(455*Pi)]*u^2)/(76072960*b^2) - 
      (69748423*d^10*K0^2*M^4*Sqrt[13/(385*Pi)]*u^2)/(11639162880*b^2) + 
      (10029*d^6*K0^2*M^4*Sqrt[77/(65*Pi)]*u^2)/(4474880*b^2) + 
      (393*d^14*K1^2*M^4*Sqrt[77/(65*Pi)]*u^2)/(76072960*b^2) - 
      (3306669*d^2*K0^2*M^4*u^2)/(76072960*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (2203109*d^2*K1^2*M^4*u^2)/(76072960*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (11853*K0^2*M^4*u^2)/(8949760*b^2*Sqrt[5005*Pi]) - 
      (67*d^10*K0^2*M^4*u^2)/(30629376*b^2*Sqrt[5005*Pi]) - 
      (320667*d^12*K0^2*M^4*u^2)/(152145920*b^2*Sqrt[5005*Pi]) + 
      (13947*d^14*K0^2*M^4*u^2)/(76072960*b^2*Sqrt[5005*Pi]) - 
      (106849*K1^2*M^4*u^2)/(228218880*b^2*Sqrt[5005*Pi]) - 
      (4552579*d^4*K1^2*M^4*u^2)/(8535386112*b^2*Sqrt[5005*Pi]) - 
      (156861*d^8*K1^2*M^4*u^2)/(15214592*b^2*Sqrt[5005*Pi]) - 
      (13253767*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^3)/(21300428800*b^2) - 
      (17356067*d^2*K0*K1*M^4*u^3)/(75177984*b^2*Sqrt[5005*Pi]) - 
      (20109314347*d^4*K0*K1*M^4*u^3)/(63901286400*b^2*Sqrt[5005*Pi]) + 
      (1298991433*d^6*K0*K1*M^4*u^3)/(1389158400*b^2*Sqrt[5005*Pi]) + 
      (572302513*d^8*K0*K1*M^4*u^3)/(21300428800*b^2*Sqrt[5005*Pi]) - 
      (171930963*d^10*K0*K1*M^4*u^3)/(426008576*b^2*Sqrt[5005*Pi]) - 
      (461723777*d^12*K0*K1*M^4*u^3)/(63901286400*b^2*Sqrt[5005*Pi]) + 
      (40100189*d^14*K0*K1*M^4*u^3)/(31950643200*b^2*Sqrt[5005*Pi]) - 
      (16098407927*K1^2*M^4*Sqrt[7/(715*Pi)]*u^4)/(18074935296000*b^2) - 
      (23493019*d^2*K0^2*M^4*Sqrt[11/(455*Pi)]*u^4)/(3195064320*b^2) + 
      (146089085969*d^6*K1^2*M^4*Sqrt[11/(455*Pi)]*u^4)/(1917038592000*b^2) + 
      (396951157*d^6*K0^2*M^4*Sqrt[13/(385*Pi)]*u^4)/(15975321600*b^2) - 
      (6943091*d^10*K0^2*M^4*Sqrt[13/(385*Pi)]*u^4)/(639012864*b^2) - 
      (13205679100123*d^2*K1^2*M^4*u^4)/(63262273536000*Sqrt[5005]*b^2*
        Sqrt[Pi]) - (156053903*K0^2*M^4*u^4)/(63901286400*b^2*
        Sqrt[5005*Pi]) - (2319587057*d^4*K0^2*M^4*u^4)/
       (21300428800*b^2*Sqrt[5005*Pi]) + (290444129*d^8*K0^2*M^4*u^4)/
       (21300428800*b^2*Sqrt[5005*Pi]) - (230832961*d^12*K0^2*M^4*u^4)/
       (63901286400*b^2*Sqrt[5005*Pi]) + (6834491*d^14*K0^2*M^4*u^4)/
       (15975321600*b^2*Sqrt[5005*Pi]) - (37566890938859*d^4*K1^2*M^4*u^4)/
       (126524547072000*b^2*Sqrt[5005*Pi]) + (38426791493*d^8*K1^2*M^4*u^4)/
       (547725312000*b^2*Sqrt[5005*Pi]) - (4582874353*d^10*K1^2*M^4*u^4)/
       (11907072000*b^2*Sqrt[5005*Pi]) - (5565214121*d^12*K1^2*M^4*u^4)/
       (426008576000*b^2*Sqrt[5005*Pi]) + (303530889*d^14*K1^2*M^4*u^4)/
       (213004288000*b^2*Sqrt[5005*Pi]) + (49194655459*d^6*K0*K1*M^4*
        Sqrt[13/(385*Pi)]*u^5)/(958519296000*b^2) - 
      (31961977*d^12*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^5)/(33632256000*b^2) - 
      (15588032519*K0*K1*M^4*u^5)/(3012489216000*b^2*Sqrt[5005*Pi]) - 
      (1773744715583*d^2*K0*K1*M^4*u^5)/(10543712256000*b^2*Sqrt[5005*Pi]) - 
      (1673590751263*d^4*K0*K1*M^4*u^5)/(7029141504000*b^2*Sqrt[5005*Pi]) + 
      (43940084621*d^8*K0*K1*M^4*u^5)/(639012864000*b^2*Sqrt[5005*Pi]) - 
      (300355015879*d^10*K0*K1*M^4*u^5)/(958519296000*b^2*Sqrt[5005*Pi]) + 
      (131394357*d^14*K0*K1*M^4*u^5)/(106502144000*b^2*Sqrt[5005*Pi]) - 
      (3495744451249*d^2*K0^2*M^4*u^6)/(126524547072000*Sqrt[5005]*b^2*
        Sqrt[Pi]) - (1304380636649*d^2*K1^2*M^4*u^6)/
       (28116566016000*Sqrt[5005]*b^2*Sqrt[Pi]) - (108918093457*K0^2*M^4*u^6)/
       (126524547072000*b^2*Sqrt[5005*Pi]) - (5182081089061*d^4*K0^2*M^4*u^6)/
       (126524547072000*b^2*Sqrt[5005*Pi]) + (46781063443*d^6*K0^2*M^4*u^6)/
       (426008576000*b^2*Sqrt[5005*Pi]) + (20479339343*d^8*K0^2*M^4*u^6)/
       (1278025728000*b^2*Sqrt[5005*Pi]) - (207452064979*d^10*K0^2*M^4*u^6)/
       (3834077184000*b^2*Sqrt[5005*Pi]) - (1074518719*d^12*K0^2*M^4*u^6)/
       (426008576000*b^2*Sqrt[5005*Pi]) + (306701011*d^14*K0^2*M^4*u^6)/
       (1278025728000*b^2*Sqrt[5005*Pi]) - (51737743579*K1^2*M^4*u^6)/
       (36149870592000*b^2*Sqrt[5005*Pi]) - (1685668688681*d^4*K1^2*M^4*u^6)/
       (28116566016000*b^2*Sqrt[5005*Pi]) + (581370143287*d^6*K1^2*M^4*u^6)/
       (3286351872000*b^2*Sqrt[5005*Pi]) + (51157202189*d^8*K1^2*M^4*u^6)/
       (3286351872000*b^2*Sqrt[5005*Pi]) - (1866038843833*d^10*K1^2*M^4*u^6)/
       (23004463104000*b^2*Sqrt[5005*Pi]) - (30292983899*d^12*K1^2*M^4*u^6)/
       (7668154368000*b^2*Sqrt[5005*Pi]) + (45261319*d^14*K1^2*M^4*u^6)/
       (121716736000*b^2*Sqrt[5005*Pi]) - 
      (2633305273*K0*K1*M^4*Sqrt[7/(715*Pi)]*u^7)/(27112402944000*b^2) - 
      (330104249593*d^2*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^7)/
       (189786820608000*b^2) - (18638511523*d^10*K0*K1*M^4*Sqrt[13/(385*Pi)]*
        u^7)/(5751115776000*b^2) - (360789011633*d^4*K0*K1*M^4*u^7)/
       (11163930624000*b^2*Sqrt[5005*Pi]) + (511404574687*d^6*K0*K1*M^4*u^7)/
       (5751115776000*b^2*Sqrt[5005*Pi]) + (21077711623*d^8*K0*K1*M^4*u^7)/
       (1917038592000*b^2*Sqrt[5005*Pi]) - (4598183417*d^12*K0*K1*M^4*u^7)/
       (1917038592000*b^2*Sqrt[5005*Pi]) + (141069317*d^14*K0*K1*M^4*u^7)/
       (639012864000*b^2*Sqrt[5005*Pi]) + 
      (31508393*d^8*K1^2*M^4*Sqrt[7/(715*Pi)]*u^8)/(144986112000*b^2) - 
      (584318783*d^10*K0^2*M^4*Sqrt[13/(385*Pi)]*u^8)/(1643175936000*b^2) - 
      (819273097483*d^2*K0^2*M^4*u^8)/(379573641216000*Sqrt[5005]*b^2*
        Sqrt[Pi]) - (3842556306619*d^2*K1^2*M^4*u^8)/(1138720923648000*
        Sqrt[5005]*b^2*Sqrt[Pi]) - (9743049257*K0^2*M^4*u^8)/
       (189786820608000*b^2*Sqrt[5005*Pi]) - (95837755777*d^4*K0^2*M^4*u^8)/
       (23723352576000*b^2*Sqrt[5005*Pi]) + (6498558427*d^6*K0^2*M^4*u^8)/
       (676601856000*b^2*Sqrt[5005*Pi]) + (8902978459*d^8*K0^2*M^4*u^8)/
       (5751115776000*b^2*Sqrt[5005*Pi]) - (98547557*d^12*K0^2*M^4*u^8)/
       (319506432000*b^2*Sqrt[5005*Pi]) + (107669047*d^14*K0^2*M^4*u^8)/
       (3834077184000*b^2*Sqrt[5005*Pi]) - (71846646947*K1^2*M^4*u^8)/
       (569360461824000*b^2*Sqrt[5005*Pi]) - (3964235893*d^4*K1^2*M^4*u^8)/
       (1016715110400*b^2*Sqrt[5005*Pi]) + (413658860627*d^6*K1^2*M^4*u^8)/
       (34506694656000*b^2*Sqrt[5005*Pi]) - (198187808789*d^10*K1^2*M^4*u^8)/
       (34506694656000*b^2*Sqrt[5005*Pi]) - (231549301*d^12*K1^2*M^4*u^8)/
       (575111577600*b^2*Sqrt[5005*Pi]) + (28180657*d^14*K1^2*M^4*u^8)/
       (766815436800*b^2*Sqrt[5005*Pi]) - (1566112231*d^10*K0*K1*M^4*
        Sqrt[11/(455*Pi)]*u^9)/(8626673664000*b^2) + 
      (4033739*d^14*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^9)/(2875557888000*b^2) + 
      (503194397*d^8*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^9)/(8626673664000*b^2) - 
      (612704219*K0*K1*M^4*u^9)/(25880020992000*b^2*Sqrt[5005*Pi]) - 
      (26767391597*d^2*K0*K1*M^4*u^9)/(25880020992000*b^2*Sqrt[5005*Pi]) - 
      (39819510749*d^4*K0*K1*M^4*u^9)/(25880020992000*b^2*Sqrt[5005*Pi]) + 
      (34402567457*d^6*K0*K1*M^4*u^9)/(8626673664000*b^2*Sqrt[5005*Pi]) - 
      (483368203*d^12*K0*K1*M^4*u^9)/(2875557888000*b^2*Sqrt[5005*Pi]) - 
      (2014783*d^12*K1^2*M^4*Sqrt[13/(385*Pi)]*u^10)/(1437778944000*b^2) - 
      (2527163351*d^2*K0^2*M^4*u^10)/(35585028864000*Sqrt[5005]*b^2*
        Sqrt[Pi]) - (9552355511*d^2*K1^2*M^4*u^10)/(142340115456000*
        Sqrt[5005]*b^2*Sqrt[Pi]) + (603070387*K0^2*M^4*u^10)/
       (142340115456000*b^2*Sqrt[5005*Pi]) - (17037257813*d^4*K0^2*M^4*u^10)/
       (142340115456000*b^2*Sqrt[5005*Pi]) + (71853031*d^6*K0^2*M^4*u^10)/
       (269583552000*b^2*Sqrt[5005*Pi]) + (330426193*d^8*K0^2*M^4*u^10)/
       (4313336832000*b^2*Sqrt[5005*Pi]) - (30828767*d^10*K0^2*M^4*u^10)/
       (215666841600*b^2*Sqrt[5005*Pi]) - (105163*d^12*K0^2*M^4*u^10)/
       (6945792000*b^2*Sqrt[5005*Pi]) + (255641*d^14*K0^2*M^4*u^10)/
       (179722368000*b^2*Sqrt[5005*Pi]) - (1323652877*K1^2*M^4*u^10)/
       (142340115456000*b^2*Sqrt[5005*Pi]) - (16851886367*d^4*K1^2*M^4*u^10)/
       (142340115456000*b^2*Sqrt[5005*Pi]) + (242699239*d^6*K1^2*M^4*u^10)/
       (862667366400*b^2*Sqrt[5005*Pi]) + (79945409*d^8*K1^2*M^4*u^10)/
       (862667366400*b^2*Sqrt[5005*Pi]) - (233951083*d^10*K1^2*M^4*u^10)/
       (1437778944000*b^2*Sqrt[5005*Pi]) + (118187*d^14*K1^2*M^4*u^10)/
       (68465664000*b^2*Sqrt[5005*Pi]) - 
      (20563*d^12*K0*K1*M^4*Sqrt[7/(715*Pi)]*u^11)/(25674624000*b^2) - 
      (6516127*K0*K1*M^4*u^11)/(35585028864000*b^2*Sqrt[5005*Pi]) - 
      (113156111*d^2*K0*K1*M^4*u^11)/(10167151104000*b^2*Sqrt[5005*Pi]) - 
      (15481387*d^4*K0*K1*M^4*u^11)/(468224064000*b^2*Sqrt[5005*Pi]) + 
      (12848333*d^6*K0*K1*M^4*u^11)/(239629824000*b^2*Sqrt[5005*Pi]) + 
      (11831111*d^8*K0*K1*M^4*u^11)/(359444736000*b^2*Sqrt[5005*Pi]) - 
      (80043311*d^10*K0*K1*M^4*u^11)/(2156668416000*b^2*Sqrt[5005*Pi]) + 
      (135403*d^14*K0*K1*M^4*u^11)/(239629824000*b^2*Sqrt[5005*Pi]) + 
      (63285269569*d^6*K0^2*M^4*Sqrt[13/(385*Pi)]*u^12)/
       (279911837044224000*b^2) - (397*d^2*K1^2*M^4*Sqrt[13/(385*Pi)]*u^12)/
       (13261501440*b^2) - (4169*d^10*K0^2*M^4*Sqrt[77/(65*Pi)]*u^12)/
       (154047744000*b^2) - (2524477*d^2*K0^2*M^4*u^12)/
       (7117005772800*Sqrt[5005]*b^2*Sqrt[Pi]) + (4757*K0^2*M^4*u^12)/
       (7117005772800*b^2*Sqrt[5005*Pi]) - (2593931*d^4*K0^2*M^4*u^12)/
       (1423401154560*b^2*Sqrt[5005*Pi]) - (45425561843*d^6*K0^2*M^4*u^12)/
       (55982367408844800*b^2*Sqrt[5005*Pi]) + (2597867*d^8*K0^2*M^4*u^12)/
       (1078334208000*b^2*Sqrt[5005*Pi]) - (47*d^12*K0^2*M^4*u^12)/
       (140134400*b^2*Sqrt[5005*Pi]) + (4223*d^14*K0^2*M^4*u^12)/
       (71888947200*b^2*Sqrt[5005*Pi]) + (1769*K1^2*M^4*u^12)/
       (1067550865920*b^2*Sqrt[5005*Pi]) - (11487299*d^4*K1^2*M^4*u^12)/
       (5337754329600*b^2*Sqrt[5005*Pi]) + (1250581*d^6*K1^2*M^4*u^12)/
       (539167104000*b^2*Sqrt[5005*Pi]) + (126493*d^8*K1^2*M^4*u^12)/
       (42565824000*b^2*Sqrt[5005*Pi]) - (3738067*d^10*K1^2*M^4*u^12)/
       (1617501312000*b^2*Sqrt[5005*Pi]) - (26263*d^12*K1^2*M^4*u^12)/
       (53916710400*b^2*Sqrt[5005*Pi]) + (239*d^14*K1^2*M^4*u^12)/
       (5134924800*b^2*Sqrt[5005*Pi]) + (101*K0*K1*M^4*Sqrt[13/(385*Pi)]*
        u^13)/(1941001574400*b^2) - (4679*d^10*K0*K1*M^4*Sqrt[13/(385*Pi)]*
        u^13)/(202187664000*b^2) + (101*K0*K1*M^4*u^13)/
       (84391372800*b^2*Sqrt[5005*Pi]) - (11771*d^2*K0*K1*M^4*u^13)/
       (161750131200*b^2*Sqrt[5005*Pi]) - (109313*d^4*K0*K1*M^4*u^13)/
       (161750131200*b^2*Sqrt[5005*Pi]) + (307337*d^6*K0*K1*M^4*u^13)/
       (808750656000*b^2*Sqrt[5005*Pi]) + (315347*d^8*K0*K1*M^4*u^13)/
       (269583552000*b^2*Sqrt[5005*Pi]) - (3467*d^10*K0*K1*M^4*u^13)/
       (23107161600*b^2*Sqrt[5005*Pi]) - (2503*d^12*K0*K1*M^4*u^13)/
       (7702387200*b^2*Sqrt[5005*Pi]) - (163*d^14*K0*K1*M^4*u^13)/
       (5990745600*b^2*Sqrt[5005*Pi]) + (101*d^6*K0^2*M^4*Sqrt[11/(455*Pi)]*
        u^14)/(323500262400*b^2) + (101*d^6*K1^2*M^4*Sqrt[11/(455*Pi)]*u^14)/
       (323500262400*b^2) + (101*d^10*K0^2*M^4*Sqrt[13/(385*Pi)]*u^14)/
       (107833420800*b^2) + (101*d^10*K1^2*M^4*Sqrt[13/(385*Pi)]*u^14)/
       (107833420800*b^2) - (101*d^8*K0^2*M^4*Sqrt[143/(35*Pi)]*u^14)/
       (323500262400*b^2) - (101*d^8*K1^2*M^4*Sqrt[143/(35*Pi)]*u^14)/
       (323500262400*b^2) + (3737*d^2*K0^2*M^4*u^14)/(970500787200*Sqrt[5005]*
        b^2*Sqrt[Pi]) + (3737*d^2*K1^2*M^4*u^14)/(970500787200*Sqrt[5005]*b^2*
        Sqrt[Pi]) + (101*K0^2*M^4*u^14)/(970500787200*b^2*Sqrt[5005*Pi]) + 
      (15857*d^4*K0^2*M^4*u^14)/(970500787200*b^2*Sqrt[5005*Pi]) - 
      (101*d^10*K0^2*M^4*u^14)/(6470005248*b^2*Sqrt[5005*Pi]) + 
      (101*d^12*K0^2*M^4*u^14)/(4688409600*b^2*Sqrt[5005*Pi]) + 
      (101*d^14*K0^2*M^4*u^14)/(35944473600*b^2*Sqrt[5005*Pi]) + 
      (101*K1^2*M^4*u^14)/(970500787200*b^2*Sqrt[5005*Pi]) + 
      (15857*d^4*K1^2*M^4*u^14)/(970500787200*b^2*Sqrt[5005*Pi]) - 
      (101*d^10*K1^2*M^4*u^14)/(6470005248*b^2*Sqrt[5005*Pi]) + 
      (101*d^12*K1^2*M^4*u^14)/(4688409600*b^2*Sqrt[5005*Pi]) + 
      (101*d^14*K1^2*M^4*u^14)/(35944473600*b^2*Sqrt[5005*Pi]))/Pi, 0, 
    ((-3732017*d^8*K1^2*M^4*Sqrt[5/(1001*Pi)]*u^2)/(273862656*b^2) - 
      (24739259031*d^6*K0^2*M^4*Sqrt[7/(715*Pi)]*u^2)/(874230456320*b^2) - 
      (6731*K1^2*M^4*Sqrt[7/(715*Pi)]*u^2)/(48046080*b^2) + 
      (10936867*d^10*K1^2*M^4*Sqrt[7/(715*Pi)]*u^2)/(1369313280*b^2) - 
      (90080157443*d^14*K0^2*M^4*Sqrt[11/(455*Pi)]*u^2)/
       (916892902588416*b^2) + (3503*d^16*K0^2*M^4*Sqrt[11/(455*Pi)]*u^2)/
       (912875520*b^2) - (243739*d^12*K1^2*M^4*Sqrt[11/(455*Pi)]*u^2)/
       (342328320*b^2) + (133079*d^4*K1^2*M^4*Sqrt[13/(385*Pi)]*u^2)/
       (34232832*b^2) + (2263*d^14*K1^2*M^4*Sqrt[55/(91*Pi)]*u^2)/
       (273862656*b^2) - (103351*d^6*K1^2*M^4*Sqrt[77/(65*Pi)]*u^2)/
       (456437760*b^2) + (2827*d^16*K1^2*M^4*Sqrt[77/(65*Pi)]*u^2)/
       (2738626560*b^2) + (693757*d^4*K0^2*M^4*Sqrt[143/(35*Pi)]*u^2)/
       (912875520*b^2) + (9330371*d^2*K0^2*M^4*u^2)/(228218880*Sqrt[5005]*b^2*
        Sqrt[Pi]) - (17248457*d^2*K1^2*M^4*u^2)/(1369313280*Sqrt[5005]*b^2*
        Sqrt[Pi]) + (4163*K0^2*M^4*u^2)/(4961280*b^2*Sqrt[5005*Pi]) + 
      (466411823*d^6*K0^2*M^4*u^2)/(524538273792*b^2*Sqrt[5005*Pi]) - 
      (86382481*d^8*K0^2*M^4*u^2)/(912875520*b^2*Sqrt[5005*Pi]) + 
      (6179293*d^10*K0^2*M^4*u^2)/(45643776*b^2*Sqrt[5005*Pi]) + 
      (6760081*d^12*K0^2*M^4*u^2)/(912875520*b^2*Sqrt[5005*Pi]) - 
      (488721063529*d^14*K0^2*M^4*u^2)/(1528154837647360*b^2*Sqrt[5005*Pi]) + 
      (28343723*d^16*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^3)/(1150223155200*b^2) + 
      (552001987*d^2*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^3)/(31950643200*b^2) + 
      (16708402121*d^4*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^3)/(383407718400*b^2) + 
      (77504993*K0*K1*M^4*u^3)/(15975321600*b^2*Sqrt[5005*Pi]) - 
      (51437553929*d^6*K0*K1*M^4*u^3)/(47925964800*b^2*Sqrt[5005*Pi]) - 
      (25038131969*d^8*K0*K1*M^4*u^3)/(54772531200*b^2*Sqrt[5005*Pi]) + 
      (68097310199*d^10*K0*K1*M^4*u^3)/(95851929600*b^2*Sqrt[5005*Pi]) + 
      (401897857*d^12*K0*K1*M^4*u^3)/(13532037120*b^2*Sqrt[5005*Pi]) - 
      (860465959*d^14*K0*K1*M^4*u^3)/(143777894400*b^2*Sqrt[5005*Pi]) - 
      (635944013*d^8*K0^2*M^4*Sqrt[7/(715*Pi)]*u^4)/(27386265600*b^2) + 
      (2740306407961*d^2*K1^2*M^4*Sqrt[13/(385*Pi)]*u^4)/
       (132850774425600*b^2) + (739633*d^16*K0^2*M^4*Sqrt[143/(35*Pi)]*u^4)/
       (1150223155200*b^2) + (5688822701*d^2*K0^2*M^4*u^4)/
       (63901286400*Sqrt[5005]*b^2*Sqrt[Pi]) + (798508741*K0^2*M^4*u^4)/
       (383407718400*b^2*Sqrt[5005*Pi]) + (19871570371*d^4*K0^2*M^4*u^4)/
       (95851929600*b^2*Sqrt[5005*Pi]) - (78332573723*d^6*K0^2*M^4*u^4)/
       (191703859200*b^2*Sqrt[5005*Pi]) + (50205827429*d^10*K0^2*M^4*u^4)/
       (191703859200*b^2*Sqrt[5005*Pi]) + (753223483*d^12*K0^2*M^4*u^4)/
       (57511157760*b^2*Sqrt[5005*Pi]) - (1347699443*d^14*K0^2*M^4*u^4)/
       (575111577600*b^2*Sqrt[5005*Pi]) + (18103011536171*K1^2*M^4*u^4)/
       (2657015488512000*b^2*Sqrt[5005*Pi]) + 
      (607357971315317*d^4*K1^2*M^4*u^4)/(1062806195404800*b^2*
        Sqrt[5005*Pi]) - (156572378561*d^6*K1^2*M^4*u^4)/
       (133183733760*b^2*Sqrt[5005*Pi]) - (10159807050721*d^8*K1^2*M^4*u^4)/
       (23004463104000*b^2*Sqrt[5005*Pi]) + (2115318566897*d^10*K1^2*M^4*u^4)/
       (2875557888000*b^2*Sqrt[5005*Pi]) + (127583760841*d^12*K1^2*M^4*u^4)/
       (3000582144000*b^2*Sqrt[5005*Pi]) - (131426061709*d^14*K1^2*M^4*u^4)/
       (17253347328000*b^2*Sqrt[5005*Pi]) + (3001477631*d^16*K1^2*M^4*u^4)/
       (9859055616000*b^2*Sqrt[5005*Pi]) - 
      (137623243*d^14*K0*K1*M^4*Sqrt[7/(715*Pi)]*u^5)/(144986112000*b^2) + 
      (1210655629727*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^5)/
       (2657015488512000*b^2) - (961864632209*d^6*K0*K1*M^4*Sqrt[13/(385*Pi)]*
        u^5)/(12652454707200*b^2) + (60795262041473*d^2*K0*K1*M^4*u^5)/
       (265701548851200*b^2*Sqrt[5005*Pi]) + 
      (25327539784213*d^4*K0*K1*M^4*u^5)/(53140309770240*b^2*Sqrt[5005*Pi]) - 
      (178120465697*d^8*K0*K1*M^4*u^5)/(479259648000*b^2*Sqrt[5005*Pi]) + 
      (10627902296107*d^10*K0*K1*M^4*u^5)/(17253347328000*b^2*
        Sqrt[5005*Pi]) + (96093199141*d^12*K0*K1*M^4*u^5)/
       (2464763904000*b^2*Sqrt[5005*Pi]) + (110844561*d^16*K0*K1*M^4*u^5)/
       (426008576000*b^2*Sqrt[5005*Pi]) + (686414272357*d^10*K0^2*M^4*
        Sqrt[11/(455*Pi)]*u^6)/(69013389312000*b^2) + 
      (43559659960181*d^2*K0^2*M^4*u^6)/(1062806195404800*Sqrt[5005]*b^2*
        Sqrt[Pi]) + (2123443070931137*d^2*K1^2*M^4*u^6)/
       (31884185862144000*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (11695809259241*K0^2*M^4*u^6)/(10628061954048000*b^2*Sqrt[5005*Pi]) + 
      (89194922534441*d^4*K0^2*M^4*u^6)/(1062806195404800*b^2*
        Sqrt[5005*Pi]) - (587077069801*d^6*K0^2*M^4*u^6)/
       (3373987921920*b^2*Sqrt[5005*Pi]) - (780978200887*d^8*K0^2*M^4*u^6)/
       (11502231552000*b^2*Sqrt[5005*Pi]) + (8431781489*d^12*K0^2*M^4*u^6)/
       (1095450624000*b^2*Sqrt[5005*Pi]) - (29104683203*d^14*K0^2*M^4*u^6)/
       (23004463104000*b^2*Sqrt[5005*Pi]) + (6888773351*d^16*K0^2*M^4*u^6)/
       (138026778624000*b^2*Sqrt[5005*Pi]) + (114085117059973*K1^2*M^4*u^6)/
       (63768371724288000*b^2*Sqrt[5005*Pi]) + 
      (4121506205931077*d^4*K1^2*M^4*u^6)/(31884185862144000*b^2*
        Sqrt[5005*Pi]) - (141756911636429*d^6*K1^2*M^4*u^6)/
       (506098188288000*b^2*Sqrt[5005*Pi]) - (6544432244989*d^8*K1^2*M^4*u^6)/
       (69013389312000*b^2*Sqrt[5005*Pi]) + (924109221149*d^10*K1^2*M^4*u^6)/
       (5521071144960*b^2*Sqrt[5005*Pi]) + (4867784105423*d^12*K1^2*M^4*u^6)/
       (414080335872000*b^2*Sqrt[5005*Pi]) - (802237074949*d^14*K1^2*M^4*u^6)/
       (414080335872000*b^2*Sqrt[5005*Pi]) + (63465491059*d^16*K1^2*M^4*u^6)/
       (828160671744000*b^2*Sqrt[5005*Pi]) + 
      (12236345921*K0*K1*M^4*Sqrt[5/(1001*Pi)]*u^7)/(63768371724288*b^2) + 
      (332410153*d^12*K0*K1*M^4*Sqrt[77/(65*Pi)]*u^7)/(3697145856000*b^2) + 
      (17621433019613*d^2*K0*K1*M^4*u^7)/(498190404096000*b^2*
        Sqrt[5005*Pi]) + (8593294974947*d^4*K0*K1*M^4*u^7)/
       (124547601024000*b^2*Sqrt[5005*Pi]) - 
      (9348697746473*d^6*K0*K1*M^4*u^7)/(63262273536000*b^2*Sqrt[5005*Pi]) - 
      (912456467047*d^8*K0*K1*M^4*u^7)/(17253347328000*b^2*Sqrt[5005*Pi]) + 
      (27569105831*d^10*K0*K1*M^4*u^7)/(308095488000*b^2*Sqrt[5005*Pi]) - 
      (57663854669*d^14*K0*K1*M^4*u^7)/(51760041984000*b^2*Sqrt[5005*Pi]) + 
      (4643300777*d^16*K0*K1*M^4*u^7)/(103520083968000*b^2*Sqrt[5005*Pi]) + 
      (6841087727*d^12*K0^2*M^4*Sqrt[13/(385*Pi)]*u^8)/
       (103520083968000*b^2) - (43578481*d^14*K0^2*M^4*Sqrt[13/(385*Pi)]*u^8)/
       (4140803358720*b^2) + (2758118034247*d^2*K0^2*M^4*u^8)/
       (724640587776000*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (172836235981429*d^2*K1^2*M^4*u^8)/(31884185862144000*Sqrt[5005]*b^2*
        Sqrt[Pi]) + (3278811092009*K0^2*M^4*u^8)/(31884185862144000*b^2*
        Sqrt[5005*Pi]) + (63569886023087*d^4*K0^2*M^4*u^8)/
       (7971046465536000*b^2*Sqrt[5005*Pi]) - 
      (2067304233889*d^6*K0^2*M^4*u^8)/(126524547072000*b^2*Sqrt[5005*Pi]) - 
      (440551025983*d^8*K0^2*M^4*u^8)/(69013389312000*b^2*Sqrt[5005*Pi]) + 
      (38765123389*d^10*K0^2*M^4*u^8)/(3834077184000*b^2*Sqrt[5005*Pi]) + 
      (2330088821*d^16*K0^2*M^4*u^8)/(414080335872000*b^2*Sqrt[5005*Pi]) + 
      (156423148471*K1^2*M^4*u^8)/(1062806195404800*b^2*Sqrt[5005*Pi]) + 
      (34128574940399*d^4*K1^2*M^4*u^8)/(3542687318016000*b^2*
        Sqrt[5005*Pi]) - (2991594508093*d^6*K1^2*M^4*u^8)/
       (138026778624000*b^2*Sqrt[5005*Pi]) - (2983294896137*d^8*K1^2*M^4*u^8)/
       (414080335872000*b^2*Sqrt[5005*Pi]) + 
      (5278638028243*d^10*K1^2*M^4*u^8)/(414080335872000*b^2*Sqrt[5005*Pi]) + 
      (151716644939*d^12*K1^2*M^4*u^8)/(138026778624000*b^2*Sqrt[5005*Pi]) - 
      (1063475233*d^14*K1^2*M^4*u^8)/(6001164288000*b^2*Sqrt[5005*Pi]) + 
      (3045509483*d^16*K1^2*M^4*u^8)/(414080335872000*b^2*Sqrt[5005*Pi]) + 
      (831900006173*K0*K1*M^4*u^9)/(15942092931072000*b^2*Sqrt[5005*Pi]) + 
      (5690376324701*d^2*K0*K1*M^4*u^9)/(3188418586214400*b^2*
        Sqrt[5005*Pi]) + (57020541683411*d^4*K0*K1*M^4*u^9)/
       (15942092931072000*b^2*Sqrt[5005*Pi]) - 
      (5699339256059*d^6*K0*K1*M^4*u^9)/(759147282432000*b^2*Sqrt[5005*Pi]) - 
      (582503468791*d^8*K0*K1*M^4*u^9)/(207040167936000*b^2*Sqrt[5005*Pi]) + 
      (134286965201*d^10*K0*K1*M^4*u^9)/(29577166848000*b^2*Sqrt[5005*Pi]) + 
      (10033386197*d^12*K0*K1*M^4*u^9)/(23004463104000*b^2*Sqrt[5005*Pi]) - 
      (4970680691*d^14*K0*K1*M^4*u^9)/(69013389312000*b^2*Sqrt[5005*Pi]) + 
      (318081317*d^16*K0*K1*M^4*u^9)/(103520083968000*b^2*Sqrt[5005*Pi]) - 
      (1946688898373693819*d^14*K0^2*M^4*Sqrt[5/(1001*Pi)]*u^10)/
       (322806978015844123017216*b^2) + (116745653*d^10*K1^2*M^4*
        Sqrt[13/(385*Pi)]*u^10)/(4059611136000*b^2) + 
      (570688777679*d^2*K0^2*M^4*u^10)/(5314030977024000*Sqrt[5005]*b^2*
        Sqrt[Pi]) + (7836561734171*d^2*K1^2*M^4*u^10)/
       (47826278793216000*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (1538490703*K0^2*M^4*u^10)/(398552323276800*b^2*Sqrt[5005*Pi]) + 
      (4599623842861*d^4*K0^2*M^4*u^10)/(15942092931072000*b^2*
        Sqrt[5005*Pi]) - (718159301*d^6*K0^2*M^4*u^10)/
       (1353203712000*b^2*Sqrt[5005*Pi]) - (47408986213*d^8*K0^2*M^4*u^10)/
       (207040167936000*b^2*Sqrt[5005*Pi]) + (68323261519*d^10*K0^2*M^4*u^10)/
       (207040167936000*b^2*Sqrt[5005*Pi]) + (7473926959*d^12*K0^2*M^4*u^10)/
       (207040167936000*b^2*Sqrt[5005*Pi]) + 
      (955874016644192895659*d^14*K0^2*M^4*u^10)/(40350872251980515377152000*
        b^2*Sqrt[5005*Pi]) + (6572213*d^16*K0^2*M^4*u^10)/
       (23004463104000*b^2*Sqrt[5005*Pi]) + (17636583901*K1^2*M^4*u^10)/
       (5978284849152000*b^2*Sqrt[5005*Pi]) + 
      (12351221337419*d^4*K1^2*M^4*u^10)/(47826278793216000*b^2*
        Sqrt[5005*Pi]) - (1332596852723*d^6*K1^2*M^4*u^10)/
       (2277441847296000*b^2*Sqrt[5005*Pi]) - (51306082241*d^8*K1^2*M^4*u^10)/
       (207040167936000*b^2*Sqrt[5005*Pi]) + (3686291039*d^12*K1^2*M^4*u^10)/
       (88731500544000*b^2*Sqrt[5005*Pi]) - (977077217*d^14*K1^2*M^4*u^10)/
       (124224100761600*b^2*Sqrt[5005*Pi]) + (216623723*d^16*K1^2*M^4*u^10)/
       (621120503808000*b^2*Sqrt[5005*Pi]) + 
      (16487*d^16*K0*K1*M^4*Sqrt[7/(715*Pi)]*u^11)/(964472832000*b^2) - 
      (5998201*d^14*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^11)/(25880020992000*b^2) + 
      (198061043*K0*K1*M^4*u^11)/(189786820608000*b^2*Sqrt[5005*Pi]) + 
      (820263029*d^2*K0*K1*M^4*u^11)/(28468023091200*b^2*Sqrt[5005*Pi]) + 
      (15952421099*d^4*K0*K1*M^4*u^11)/(284680230912000*b^2*Sqrt[5005*Pi]) - 
      (267334987*d^6*K0*K1*M^4*u^11)/(2475480268800*b^2*Sqrt[5005*Pi]) - 
      (27548639*d^8*K0*K1*M^4*u^11)/(410793984000*b^2*Sqrt[5005*Pi]) + 
      (394601359*d^10*K0*K1*M^4*u^11)/(4852503936000*b^2*Sqrt[5005*Pi]) + 
      (53170153*d^12*K0*K1*M^4*u^11)/(5176004198400*b^2*Sqrt[5005*Pi]) + 
      (26846994845365*d^14*K1^2*M^4*Sqrt[5/(1001*Pi)]*u^12)/
       (68468674635713544192*b^2) + (60149*K0^2*M^4*Sqrt[11/(455*Pi)]*u^12)/
       (19410015744000*b^2) - (57832303*d^8*K1^2*M^4*Sqrt[11/(455*Pi)]*u^12)/
       (155280125952000*b^2) + (55031969*d^10*K1^2*M^4*Sqrt[11/(455*Pi)]*
        u^12)/(155280125952000*b^2) + (37187*d^4*K1^2*M^4*Sqrt[13/(385*Pi)]*
        u^12)/(206032896000*b^2) + (51528979*d^2*K0^2*M^4*u^12)/
       (68323255418880*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (870896041*d^2*K1^2*M^4*u^12)/(1024848831283200*Sqrt[5005]*b^2*
        Sqrt[Pi]) + (435459337*d^4*K0^2*M^4*u^12)/(244011626496000*b^2*
        Sqrt[5005*Pi]) - (1655325401*d^6*K0^2*M^4*u^12)/
       (569360461824000*b^2*Sqrt[5005*Pi]) - (150753991*d^8*K0^2*M^4*u^12)/
       (51760041984000*b^2*Sqrt[5005*Pi]) + (508955479*d^10*K0^2*M^4*u^12)/
       (155280125952000*b^2*Sqrt[5005*Pi]) + (22296523*d^12*K0^2*M^4*u^12)/
       (155280125952000*b^2*Sqrt[5005*Pi]) - (251569*d^14*K0^2*M^4*u^12)/
       (1304875008000*b^2*Sqrt[5005*Pi]) + (320461*d^16*K0^2*M^4*u^12)/
       (17253347328000*b^2*Sqrt[5005*Pi]) + (90979039*K1^2*M^4*u^12)/
       (2562122078208000*b^2*Sqrt[5005*Pi]) - (1855570589*d^6*K1^2*M^4*u^12)/
       (569360461824000*b^2*Sqrt[5005*Pi]) + (214157477*d^12*K1^2*M^4*u^12)/
       (465840377856000*b^2*Sqrt[5005*Pi]) - 
      (18859788230613271*d^14*K1^2*M^4*u^12)/(8558584329464193024000*b^2*
        Sqrt[5005*Pi]) + (4242941*d^16*K1^2*M^4*u^12)/
       (465840377856000*b^2*Sqrt[5005*Pi]) - 
      (77461*d^6*K0*K1*M^4*Sqrt[7/(715*Pi)]*u^13)/(753122304000*b^2) + 
      (808957*K0*K1*M^4*u^13)/(256212207820800*b^2*Sqrt[5005*Pi]) + 
      (263323*d^2*K0*K1*M^4*u^13)/(1370118758400*b^2*Sqrt[5005*Pi]) + 
      (277168951*d^4*K0*K1*M^4*u^13)/(256212207820800*b^2*Sqrt[5005*Pi]) - 
      (29683469*d^8*K0*K1*M^4*u^13)/(12940010496000*b^2*Sqrt[5005*Pi]) + 
      (16434157*d^10*K0*K1*M^4*u^13)/(12940010496000*b^2*Sqrt[5005*Pi]) + 
      (14328631*d^12*K0*K1*M^4*u^13)/(23292018892800*b^2*Sqrt[5005*Pi]) - 
      (34583*d^14*K0*K1*M^4*u^13)/(274023751680*b^2*Sqrt[5005*Pi]) - 
      (15233*d^16*K0*K1*M^4*u^13)/(685059379200*b^2*Sqrt[5005*Pi]) - 
      (111611*d^10*K0^2*M^4*Sqrt[7/(715*Pi)]*u^14)/(4676889507840*b^2) + 
      (7541*K1^2*M^4*Sqrt[7/(715*Pi)]*u^14)/(1052300139264000*b^2) - 
      (10807*K0^2*M^4*Sqrt[13/(385*Pi)]*u^14)/(526150069632000*b^2) + 
      (154237*d^12*K0^2*M^4*Sqrt[13/(385*Pi)]*u^14)/(58230047232000*b^2) + 
      (2647*d^6*K1^2*M^4*Sqrt[13/(385*Pi)]*u^14)/(1663715635200*b^2) + 
      (126547*d^14*K1^2*M^4*Sqrt[13/(385*Pi)]*u^14)/(58230047232000*b^2) + 
      (31*d^16*K1^2*M^4*Sqrt[13/(385*Pi)]*u^14)/(115535808000*b^2) + 
      (48941*d^2*K0^2*M^4*u^14)/(58230047232000*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (262403*d^2*K1^2*M^4*u^14)/(640530519552000*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (563*K0^2*M^4*u^14)/(327382265548800*b^2*Sqrt[5005*Pi]) + 
      (33750781*d^4*K0^2*M^4*u^14)/(640530519552000*b^2*Sqrt[5005*Pi]) + 
      (695839*d^6*K0^2*M^4*u^14)/(23723352576000*b^2*Sqrt[5005*Pi]) - 
      (290933*d^8*K0^2*M^4*u^14)/(2772859392000*b^2*Sqrt[5005*Pi]) + 
      (9133601*d^10*K0^2*M^4*u^14)/(77948158464000*b^2*Sqrt[5005*Pi]) + 
      (6107*d^14*K0^2*M^4*u^14)/(180278784000*b^2*Sqrt[5005*Pi]) + 
      (6661*d^16*K0^2*M^4*u^14)/(1712648448000*b^2*Sqrt[5005*Pi]) - 
      (1708181*K1^2*M^4*u^14)/(4910733983232000*b^2*Sqrt[5005*Pi]) + 
      (1381711*d^4*K1^2*M^4*u^14)/(30501453312000*b^2*Sqrt[5005*Pi]) - 
      (4916711*d^8*K1^2*M^4*u^14)/(58230047232000*b^2*Sqrt[5005*Pi]) - 
      (2056367*d^10*K1^2*M^4*u^14)/(58230047232000*b^2*Sqrt[5005*Pi]) + 
      (189121*d^12*K1^2*M^4*u^14)/(8318578176000*b^2*Sqrt[5005*Pi]) - 
      (6157*d^16*K0*K1*M^4*Sqrt[5/(1001*Pi)]*u^15)/(21428657381376*b^2) + 
      (K0*K1*M^4*Sqrt[7/(715*Pi)]*u^15)/(2287608998400*b^2) + 
      (251711*d^4*K0*K1*M^4*Sqrt[7/(715*Pi)]*u^15)/(210460027852800*b^2) - 
      (24139*d^2*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^15)/(320265259776000*b^2) + 
      (152851*d^6*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^15)/(892860724224000*b^2) - 
      (5431*K0*K1*M^4*u^15)/(80066314944000*b^2*Sqrt[5005*Pi]) - 
      (113*d^2*K0*K1*M^4*u^15)/(73220224000*b^2*Sqrt[5005*Pi]) - 
      (538817*d^4*K0*K1*M^4*u^15)/(23019065546400*b^2*Sqrt[5005*Pi]) - 
      (583409891*d^6*K0*K1*M^4*u^15)/(29464403899392000*b^2*Sqrt[5005*Pi]) + 
      (48359*d^8*K0*K1*M^4*u^15)/(1164600944640*b^2*Sqrt[5005*Pi]) + 
      (863963*d^10*K0*K1*M^4*u^15)/(29115023616000*b^2*Sqrt[5005*Pi]) - 
      (689347*d^12*K0*K1*M^4*u^15)/(29115023616000*b^2*Sqrt[5005*Pi]) - 
      (2911*d^14*K0*K1*M^4*u^15)/(253174118400*b^2*Sqrt[5005*Pi]) + 
      (1637641*d^16*K0*K1*M^4*u^15)/(2678582172672000*b^2*Sqrt[5005*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(43781990400*b^2) + 
      (d^6*K0^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(36484992000*b^2) - 
      (11*d^8*K0^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(218909952000*b^2) - 
      (11*d^10*K0^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(218909952000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(36484992000*b^2) + 
      (d^14*K0^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(43781990400*b^2) + 
      (d^4*K1^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(43781990400*b^2) + 
      (d^6*K1^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(36484992000*b^2) - 
      (11*d^8*K1^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(218909952000*b^2) - 
      (11*d^10*K1^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(218909952000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(36484992000*b^2) + 
      (d^14*K1^2*M^4*Sqrt[11/(455*Pi)]*u^16)/(43781990400*b^2) + 
      (d^2*K0^2*M^4*u^16)/(43781990400*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^16)/(43781990400*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^16)/(43781990400*b^2*Sqrt[5005*Pi]) - 
      (d^12*K0^2*M^4*u^16)/(43781990400*b^2*Sqrt[5005*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(43781990400*b^2*Sqrt[5005*Pi]) - 
      (d^6*K1^2*M^4*u^16)/(43781990400*b^2*Sqrt[5005*Pi]) - 
      (d^12*K1^2*M^4*u^16)/(43781990400*b^2*Sqrt[5005*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(43781990400*b^2*Sqrt[5005*Pi]))/Pi, 0, 
    ((72925513*d^14*K0^2*M^4*Sqrt[7/(715*Pi)]*u^2)/(105893560320*b^2) - 
      (36011531737*d^16*K1^2*M^4*Sqrt[7/(715*Pi)]*u^2)/
       (14673352972861440*b^2) + (303130871*d^6*K0^2*M^4*Sqrt[11/(455*Pi)]*
        u^2)/(21178712064*b^2) + (208915687*d^8*K0^2*M^4*Sqrt[11/(455*Pi)]*
        u^2)/(12458065920*b^2) - (204772951*d^10*K0^2*M^4*Sqrt[11/(455*Pi)]*
        u^2)/(13236695040*b^2) - (1277821*d^16*K0^2*M^4*Sqrt[11/(455*Pi)]*
        u^2)/(42357424128*b^2) - (8139433*d^14*K1^2*M^4*Sqrt[11/(455*Pi)]*
        u^2)/(79420170240*b^2) - (172303493*d^6*K1^2*M^4*Sqrt[13/(385*Pi)]*
        u^2)/(15884034048*b^2) + (24648409*d^8*K1^2*M^4*Sqrt[13/(385*Pi)]*
        u^2)/(3309173760*b^2) - (11366461*d^10*K1^2*M^4*Sqrt[13/(385*Pi)]*
        u^2)/(39710085120*b^2) + (579203*d^12*K1^2*M^4*Sqrt[13/(385*Pi)]*u^2)/
       (2647339008*b^2) - (57989393519819*d^12*K0^2*M^4*Sqrt[35/(143*Pi)]*
        u^2)/(134994847350325248*b^2) - (185241*K0^2*M^4*Sqrt[77/(65*Pi)]*
        u^2)/(35297853440*b^2) + (559*d^18*K0^2*M^4*Sqrt[143/(35*Pi)]*u^2)/
       (11146690560*b^2) + (297*d^18*K1^2*M^4*Sqrt[1001/(5*Pi)]*u^2)/
       (17648926720*b^2) - (1281272071*d^2*K0^2*M^4*u^2)/
       (42357424128*Sqrt[5005]*b^2*Sqrt[Pi]) + (464567989*d^2*K1^2*M^4*u^2)/
       (10589356032*Sqrt[5005]*b^2*Sqrt[Pi]) - (1598490763*d^4*K0^2*M^4*u^2)/
       (12458065920*b^2*Sqrt[5005*Pi]) - (75423099286517*d^12*K0^2*M^4*u^2)/
       (33748711837581312*b^2*Sqrt[5005*Pi]) + (133475453*K1^2*M^4*u^2)/
       (79420170240*b^2*Sqrt[5005*Pi]) + (25456247*d^4*K1^2*M^4*u^2)/
       (39710085120*b^2*Sqrt[5005*Pi]) - (519102189*d^16*K1^2*M^4*u^2)/
       (1630372552540160*b^2*Sqrt[5005*Pi]) + 
      (58247786299*d^14*K0*K1*M^4*Sqrt[7/(715*Pi)]*u^3)/
       (19060840857600*b^2) - (1457084576303*d^2*K0*K1*M^4*Sqrt[11/(455*Pi)]*
        u^3)/(88950590668800*b^2) + (11096269923887*d^6*K0*K1*M^4*
        Sqrt[11/(455*Pi)]*u^3)/(133425886003200*b^2) - 
      (465771114493*d^10*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^3)/
       (5559411916800*b^2) - (7324675789*d^16*K0*K1*M^4*Sqrt[11/(455*Pi)]*
        u^3)/(53370354401280*b^2) + (91801681*d^18*K0*K1*M^4*
        Sqrt[143/(35*Pi)]*u^3)/(266851772006400*b^2) - 
      (316157651*K0*K1*M^4*u^3)/(113747558400*b^2*Sqrt[5005*Pi]) - 
      (186363439494091*d^4*K0*K1*M^4*u^3)/(266851772006400*b^2*
        Sqrt[5005*Pi]) + (254419116639629*d^8*K0*K1*M^4*u^3)/
       (266851772006400*b^2*Sqrt[5005*Pi]) - 
      (7579841226931*d^12*K0*K1*M^4*u^3)/(88950590668800*b^2*Sqrt[5005*Pi]) - 
      (322053242810888977225511*d^12*K0^2*M^4*Sqrt[7/(715*Pi)]*u^4)/
       (70885254364266386423808000*b^2) - 
      (5978526773*K0^2*M^4*Sqrt[11/(455*Pi)]*u^4)/(44475295334400*b^2) + 
      (3616178551*d^14*K0^2*M^4*Sqrt[11/(455*Pi)]*u^4)/(4765210214400*b^2) - 
      (11217956269981*K1^2*M^4*Sqrt[13/(385*Pi)]*u^4)/
       (22830651604992000*b^2) - (211136231*d^16*K0^2*M^4*Sqrt[143/(35*Pi)]*
        u^4)/(53370354401280*b^2) + (329689*d^18*K0^2*M^4*Sqrt[143/(35*Pi)]*
        u^4)/(2900562739200*b^2) - (33958293361819*d^2*K0^2*M^4*u^4)/
       (422515305676800*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (3*Sqrt[5005]*d^2*K0^2*M^4*u^4)/(4625235968*b^2*Sqrt[Pi]) - 
      (356867129456355121*d^2*K1^2*M^4*u^4)/(1232855186669568000*Sqrt[5005]*
        b^2*Sqrt[Pi]) - (72731646256853*d^4*K0^2*M^4*u^4)/
       (266851772006400*b^2*Sqrt[5005*Pi]) + 
      (12941599237109*d^6*K0^2*M^4*u^4)/(33356471500800*b^2*Sqrt[5005*Pi]) + 
      (4933012258873*d^8*K0^2*M^4*u^4)/(14044830105600*b^2*Sqrt[5005*Pi]) - 
      (248926375283*d^10*K0^2*M^4*u^4)/(694926489600*b^2*Sqrt[5005*Pi]) - 
      (1290108914233863911558521*d^12*K0^2*M^4*u^4)/
       (496196780549864704966656000*b^2*Sqrt[5005*Pi]) - 
      (1007430854540814503*d^4*K1^2*M^4*u^4)/(1232855186669568000*b^2*
        Sqrt[5005*Pi]) + (806731738805333027*d^6*K1^2*M^4*u^4)/
       (616427593334784000*b^2*Sqrt[5005*Pi]) + 
      (169832499429352631*d^8*K1^2*M^4*u^4)/(176122169524224000*b^2*
        Sqrt[5005*Pi]) - (1079348719808797*d^10*K1^2*M^4*u^4)/
       (1000694145024000*b^2*Sqrt[5005*Pi]) - 
      (32959608704203*d^12*K1^2*M^4*u^4)/(313943261184000*b^2*
        Sqrt[5005*Pi]) + (202783335064129*d^14*K1^2*M^4*u^4)/
       (8005553160192000*b^2*Sqrt[5005*Pi]) - 
      (640665621599*d^16*K1^2*M^4*u^4)/(355802362675200*b^2*Sqrt[5005*Pi]) + 
      (822008407397*d^18*K1^2*M^4*u^4)/(16011106320384000*b^2*
        Sqrt[5005*Pi]) + (5567086832106031*d^8*K0*K1*M^4*Sqrt[13/(385*Pi)]*
        u^5)/(88061084762112000*b^2) - (198295058807347*K0*K1*M^4*u^5)/
       (34245977407488000*b^2*Sqrt[5005*Pi]) - 
      (79137116171008879*d^2*K0*K1*M^4*u^5)/(308213796667392000*b^2*
        Sqrt[5005*Pi]) - (434453483530478539*d^4*K0*K1*M^4*u^5)/
       (616427593334784000*b^2*Sqrt[5005*Pi]) + 
      (176746667735236433*d^6*K0*K1*M^4*u^5)/(154106898333696000*b^2*
        Sqrt[5005*Pi]) - (232077705998213*d^10*K0*K1*M^4*u^5)/
       (250173536256000*b^2*Sqrt[5005*Pi]) - 
      (83814379297501*d^12*K0*K1*M^4*u^5)/(889505906688000*b^2*
        Sqrt[5005*Pi]) + (44005707720731*d^14*K0*K1*M^4*u^5)/
       (2001388290048000*b^2*Sqrt[5005*Pi]) - (1706581979*d^16*K0*K1*M^4*u^5)/
       (1104976281600*b^2*Sqrt[5005*Pi]) + (172539473563*d^18*K0*K1*M^4*u^5)/
       (4002776580096000*b^2*Sqrt[5005*Pi]) - 
      (1932936552361*d^16*K1^2*M^4*Sqrt[11/(455*Pi)]*u^6)/
       (48033318961152000*b^2) + (4658459461*d^18*K1^2*M^4*Sqrt[11/(455*Pi)]*
        u^6)/(4176810344448000*b^2) - (6134113076343187*d^4*K0^2*M^4*
        Sqrt[13/(385*Pi)]*u^6)/(616427593334784000*b^2) - 
      (60292930805655979*d^2*K0^2*M^4*u^6)/(1232855186669568000*Sqrt[5005]*
        b^2*Sqrt[Pi]) - (4442787141056713*d^2*K1^2*M^4*u^6)/
       (55617527218176000*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (19615765622759*K0^2*M^4*u^6)/(17122988703744000*b^2*Sqrt[5005*Pi]) + 
      (132153113458998263*d^6*K0^2*M^4*u^6)/(616427593334784000*b^2*
        Sqrt[5005*Pi]) + (13193604697213987*d^8*K0^2*M^4*u^6)/
       (88061084762112000*b^2*Sqrt[5005*Pi]) - 
      (18945343247627*d^10*K0^2*M^4*u^6)/(111188238336000*b^2*
        Sqrt[5005*Pi]) - (48665003584187*d^12*K0^2*M^4*u^6)/
       (2668517720064000*b^2*Sqrt[5005*Pi]) + 
      (174265548209*d^14*K0^2*M^4*u^6)/(42357424128000*b^2*Sqrt[5005*Pi]) - 
      (154733876887*d^16*K0^2*M^4*u^6)/(533703544012800*b^2*Sqrt[5005*Pi]) + 
      (14391098767*d^18*K0^2*M^4*u^6)/(1779011813376000*b^2*Sqrt[5005*Pi]) - 
      (572275387122721*K1^2*M^4*u^6)/(300508451750707200*b^2*Sqrt[5005*Pi]) - 
      (9731512800002373701*d^4*K1^2*M^4*u^6)/(48081352280113152000*b^2*
        Sqrt[5005*Pi]) + (16745836334470252769*d^6*K1^2*M^4*u^6)/
       (48081352280113152000*b^2*Sqrt[5005*Pi]) + 
      (39282243763066751*d^8*K1^2*M^4*u^6)/(176122169524224000*b^2*
        Sqrt[5005*Pi]) - (176859711926197*d^10*K1^2*M^4*u^6)/
       (667129430016000*b^2*Sqrt[5005*Pi]) - 
      (1337753371864759*d^12*K1^2*M^4*u^6)/(48033318961152000*b^2*
        Sqrt[5005*Pi]) + (60019066281851*d^14*K1^2*M^4*u^6)/
       (9606663792230400*b^2*Sqrt[5005*Pi]) - 
      (11258743833163*d^10*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^7)/
       (1000694145024000*b^2) - (6562070049271463*K0*K1*M^4*u^7)/
       (6010169035014144000*b^2*Sqrt[5005*Pi]) - 
      (83135738029763773*d^2*K0*K1*M^4*u^7)/(1849282780004352000*b^2*
        Sqrt[5005*Pi]) - (1343423857786017143*d^4*K0*K1*M^4*u^7)/
       (12020338070028288000*b^2*Sqrt[5005*Pi]) + 
      (211567573478975803*d^6*K0*K1*M^4*u^7)/(1092758006366208000*b^2*
        Sqrt[5005*Pi]) + (5434600902262561*d^8*K0*K1*M^4*u^7)/
       (44030542381056000*b^2*Sqrt[5005*Pi]) - 
      (195058175742949*d^12*K0*K1*M^4*u^7)/(12008329740288000*b^2*
        Sqrt[5005*Pi]) + (6045941586169*d^14*K0*K1*M^4*u^7)/
       (1715475677184000*b^2*Sqrt[5005*Pi]) - 
      (3030922928039*d^16*K0*K1*M^4*u^7)/(12008329740288000*b^2*
        Sqrt[5005*Pi]) + (8898215299*d^18*K0*K1*M^4*u^7)/
       (1264034709504000*b^2*Sqrt[5005*Pi]) - 
      (19537459278908921387058109*d^2*K1^2*M^4*Sqrt[11/(455*Pi)]*u^8)/
       (86805730997351537807720448000*b^2) + 
      (128198480897449*d^6*K0^2*M^4*Sqrt[13/(385*Pi)]*u^8)/
       (73971311200174080*b^2) - (3873099759551629*d^2*K0^2*M^4*u^8)/
       (739713112001740800*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (4489100275651111827610991723*d^2*K1^2*M^4*u^8)/
       (954863040970866915884924928000*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (33752179337231*K0^2*M^4*u^8)/(264183254286336000*b^2*Sqrt[5005*Pi]) - 
      (24266280388066867*d^4*K0^2*M^4*u^8)/(1849282780004352000*b^2*
        Sqrt[5005*Pi]) + (1288735250300699*d^8*K0^2*M^4*u^8)/
       (88061084762112000*b^2*Sqrt[5005*Pi]) - 
      (273175646371*d^10*K0^2*M^4*u^8)/(16011106320384*b^2*Sqrt[5005*Pi]) - 
      (48272211612101*d^12*K0^2*M^4*u^8)/(24016659480576000*b^2*
        Sqrt[5005*Pi]) + (350041492747*d^14*K0^2*M^4*u^8)/
       (828160671744000*b^2*Sqrt[5005*Pi]) - (371101471841*d^16*K0^2*M^4*u^8)/
       (12008329740288000*b^2*Sqrt[5005*Pi]) + (8326845001*d^18*K0^2*M^4*u^8)/
       (9606663792230400*b^2*Sqrt[5005*Pi]) - (167229909706049*K1^2*M^4*u^8)/
       (942771613335552000*b^2*Sqrt[5005*Pi]) - 
      (991984057497913*d^4*K1^2*M^4*u^8)/(59213488029696000*b^2*
        Sqrt[5005*Pi]) + (33032140322277169*d^6*K1^2*M^4*u^8)/
       (1092758006366208000*b^2*Sqrt[5005*Pi]) + 
      (522405406424833*d^8*K1^2*M^4*u^8)/(29353694920704000*b^2*
        Sqrt[5005*Pi]) - (524874367191917*d^10*K1^2*M^4*u^8)/
       (24016659480576000*b^2*Sqrt[5005*Pi]) - 
      (6160151378411*d^12*K1^2*M^4*u^8)/(2401665948057600*b^2*
        Sqrt[5005*Pi]) + (2164075717697*d^14*K1^2*M^4*u^8)/
       (4002776580096000*b^2*Sqrt[5005*Pi]) - 
      (214793017819*d^16*K1^2*M^4*u^8)/(5337035440128000*b^2*Sqrt[5005*Pi]) + 
      (54336434809*d^18*K1^2*M^4*u^8)/(48033318961152000*b^2*Sqrt[5005*Pi]) - 
      (14771150478967*d^4*K0*K1*M^4*Sqrt[11/(455*Pi)]*u^9)/
       (26018047770624000*b^2) - (469002995843*d^12*K0*K1*M^4*
        Sqrt[13/(385*Pi)]*u^9)/(6004164870144000*b^2) - 
      (6198544923647*K0*K1*M^4*u^9)/(95022435336192000*b^2*Sqrt[5005*Pi]) - 
      (62425048688592581*d^2*K0*K1*M^4*u^9)/(24040676140056576000*b^2*
        Sqrt[5005*Pi]) + (45672752964511*d^6*K0*K1*M^4*u^9)/
       (4144944162078720*b^2*Sqrt[5005*Pi]) + 
      (178834146785101*d^8*K0*K1*M^4*u^9)/(26418325428633600*b^2*
        Sqrt[5005*Pi]) - (19360160849201*d^10*K0*K1*M^4*u^9)/
       (2401665948057600*b^2*Sqrt[5005*Pi]) + 
      (158620336477*d^14*K0*K1*M^4*u^9)/(750520608768000*b^2*Sqrt[5005*Pi]) - 
      (397863611347*d^16*K0*K1*M^4*u^9)/(24016659480576000*b^2*
        Sqrt[5005*Pi]) + (11290860079*d^18*K0*K1*M^4*u^9)/
       (24016659480576000*b^2*Sqrt[5005*Pi]) + 
      (2311501074317*d^8*K0^2*M^4*Sqrt[13/(385*Pi)]*u^10)/
       (55617527218176000*b^2) + (2417980441*d^18*K1^2*M^4*Sqrt[13/(385*Pi)]*
        u^10)/(576399827533824000*b^2) - (35113513005409177*d^2*K0^2*M^4*
        u^10)/(192325409120452608000*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (136192133385616883*d^2*K1^2*M^4*u^10)/(576976227361357824000*
        Sqrt[5005]*b^2*Sqrt[Pi]) - (20550012791933*K0^2*M^4*u^10)/
       (3925008349396992000*b^2*Sqrt[5005*Pi]) - 
      (23394919992483811*d^4*K0^2*M^4*u^10)/(48081352280113152000*b^2*
        Sqrt[5005*Pi]) + (2296367738760751*d^6*K0^2*M^4*u^10)/
       (2828314840006656000*b^2*Sqrt[5005*Pi]) - 
      (3912678094537*d^10*K0^2*M^4*u^10)/(6404442528153600*b^2*
        Sqrt[5005*Pi]) - (799237850351*d^12*K0^2*M^4*u^10)/
       (9606663792230400*b^2*Sqrt[5005*Pi]) + 
      (94948499323*d^14*K0^2*M^4*u^10)/(5337035440128000*b^2*Sqrt[5005*Pi]) - 
      (295429220677*d^16*K0^2*M^4*u^10)/(192133275844608000*b^2*
        Sqrt[5005*Pi]) + (53012471*d^18*K0^2*M^4*u^10)/
       (1193374384128000*b^2*Sqrt[5005*Pi]) - (347796806743121*K1^2*M^4*u^10)/
       (64108469706817536000*b^2*Sqrt[5005*Pi]) - 
      (6956870864121391*d^4*K1^2*M^4*u^10)/(13113096076394496000*b^2*
        Sqrt[5005*Pi]) + (1039477676322893*d^6*K1^2*M^4*u^10)/
       (1081289781411840000*b^2*Sqrt[5005*Pi]) + 
      (1026670365905519*d^8*K1^2*M^4*u^10)/(1761221695242240000*b^2*
        Sqrt[5005*Pi]) - (1005074763860533*d^10*K1^2*M^4*u^10)/
       (1440999568834560000*b^2*Sqrt[5005*Pi]) - 
      (101902293541*d^12*K1^2*M^4*u^10)/(1083458322432000*b^2*
        Sqrt[5005*Pi]) + (1014373950841*d^14*K1^2*M^4*u^10)/
       (48033318961152000*b^2*Sqrt[5005*Pi]) - 
      (1094739992153*d^16*K1^2*M^4*u^10)/(576399827533824000*b^2*
        Sqrt[5005*Pi]) - (1698626675329*d^10*K0*K1*M^4*Sqrt[11/(455*Pi)]*
        u^11)/(120083297402880000*b^2) + (13217803*d^18*K0*K1*M^4*
        Sqrt[13/(385*Pi)]*u^11)/(8476468051968000*b^2) - 
      (400477501511*K0*K1*M^4*u^11)/(379589623264051200*b^2*Sqrt[5005*Pi]) - 
      (6645977781125629*d^2*K0*K1*M^4*u^11)/(144244056840339456000*b^2*
        Sqrt[5005*Pi]) - (377180995397533*d^4*K0*K1*M^4*u^11)/
       (3135740366094336000*b^2*Sqrt[5005*Pi]) + 
      (4002893997211*d^6*K0*K1*M^4*u^11)/(20013882900480000*b^2*
        Sqrt[5005*Pi]) + (1855878527197*d^8*K0*K1*M^4*u^11)/
       (13342588600320000*b^2*Sqrt[5005*Pi]) - 
      (1547254981733*d^12*K0*K1*M^4*u^11)/(72049978441728000*b^2*
        Sqrt[5005*Pi]) + (217245592717*d^14*K0*K1*M^4*u^11)/
       (36024989220864000*b^2*Sqrt[5005*Pi]) - 
      (47742820921*d^16*K0*K1*M^4*u^11)/(72049978441728000*b^2*
        Sqrt[5005*Pi]) - (888997951*d^16*K0^2*M^4*Sqrt[11/(455*Pi)]*u^12)/
       (144099956883456000*b^2) - (512655187*d^16*K1^2*M^4*Sqrt[11/(455*Pi)]*
        u^12)/(86459974130073600*b^2) + (20175109*d^14*K0^2*M^4*
        Sqrt[13/(385*Pi)]*u^12)/(1242241007616000*b^2) - 
      (23766536971*d^10*K1^2*M^4*Sqrt[13/(385*Pi)]*u^12)/
       (51464270315520000*b^2) + (861522313*d^14*K1^2*M^4*Sqrt[13/(385*Pi)]*
        u^12)/(21614993532518400*b^2) - (47484601795039*d^2*K0^2*M^4*u^12)/
       (48081352280113152000*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (965824763116333*d^2*K1^2*M^4*u^12)/(432732170521018368000*Sqrt[5005]*
        b^2*Sqrt[Pi]) - (15059257022417*K0^2*M^4*u^12)/
       (144244056840339456000*b^2*Sqrt[5005*Pi]) - 
      (21926098523947*d^4*K0^2*M^4*u^12)/(6010169035014144000*b^2*
        Sqrt[5005*Pi]) + (143231186600563*d^6*K0^2*M^4*u^12)/
       (25757867292917760000*b^2*Sqrt[5005*Pi]) + 
      (5562332795647*d^8*K0^2*M^4*u^12)/(1320916271431680000*b^2*
        Sqrt[5005*Pi]) - (1748727216623*d^10*K0^2*M^4*u^12)/
       (360249892208640000*b^2*Sqrt[5005*Pi]) - 
      (587795447*d^12*K0^2*M^4*u^12)/(1801249461043200*b^2*Sqrt[5005*Pi]) + 
      (55500877*d^18*K0^2*M^4*u^12)/(9606663792230400*b^2*Sqrt[5005*Pi]) - 
      (691869298903*K1^2*M^4*u^12)/(39339288229183488000*b^2*Sqrt[5005*Pi]) - 
      (220625746924183*d^4*K1^2*M^4*u^12)/(108183042630254592000*b^2*
        Sqrt[5005*Pi]) + (446179785306323*d^6*K1^2*M^4*u^12)/
       (77273601878753280000*b^2*Sqrt[5005*Pi]) + 
      (16831632793277*d^8*K1^2*M^4*u^12)/(3962748814295040000*b^2*
        Sqrt[5005*Pi]) - (19789294271*d^12*K1^2*M^4*u^12)/
       (108074967662592000*b^2*Sqrt[5005*Pi]) + (24140377*d^18*K1^2*M^4*u^12)/
       (22752624771072000*b^2*Sqrt[5005*Pi]) + 
      (34824989987*d^6*K0*K1*M^4*Sqrt[7/(715*Pi)]*u^13)/
       (212290115051520000*b^2) - (48469090741*K0*K1*M^4*u^13)/
       (3090944075150131200*b^2*Sqrt[5005*Pi]) - 
      (78874062649*d^2*K0*K1*M^4*u^13)/(386368009393766400*b^2*
        Sqrt[5005*Pi]) + (334085092339*d^4*K0*K1*M^4*u^13)/
       (7727360187875328000*b^2*Sqrt[5005*Pi]) + 
      (62564136179*d^8*K0*K1*M^4*u^13)/(247671800893440000*b^2*
        Sqrt[5005*Pi]) - (2964493159*d^10*K0*K1*M^4*u^13)/
       (1250867681280000*b^2*Sqrt[5005*Pi]) + 
      (5183688163*d^12*K0*K1*M^4*u^13)/(10807496766259200*b^2*
        Sqrt[5005*Pi]) + (18426548993*d^14*K0*K1*M^4*u^13)/
       (27018741915648000*b^2*Sqrt[5005*Pi]) - (18923857*d^16*K0*K1*M^4*u^13)/
       (4322998706503680*b^2*Sqrt[5005*Pi]) - (78575459*d^18*K0*K1*M^4*u^13)/
       (6754685478912000*b^2*Sqrt[5005*Pi]) - 
      (722282401*d^12*K1^2*M^4*Sqrt[13/(385*Pi)]*u^14)/
       (45031236526080000*b^2) + (2504617*d^18*K1^2*M^4*Sqrt[13/(385*Pi)]*
        u^14)/(13509370957824000*b^2) - (8404649129*d^2*K0^2*M^4*u^14)/
       (351243644903424000*Sqrt[5005]*b^2*Sqrt[Pi]) - 
      (427494225337*d^2*K1^2*M^4*u^14)/(19318400469688320000*Sqrt[5005]*b^2*
        Sqrt[Pi]) - (5699471653*K0^2*M^4*u^14)/(7727360187875328000*b^2*
        Sqrt[5005*Pi]) - (598101241033*d^4*K0^2*M^4*u^14)/
       (3863680093937664000*b^2*Sqrt[5005*Pi]) - 
      (1779143934871*d^6*K0^2*M^4*u^14)/(19318400469688320000*b^2*
        Sqrt[5005*Pi]) + (108688394179*d^8*K0^2*M^4*u^14)/
       (247671800893440000*b^2*Sqrt[5005*Pi]) + 
      (5338638731*d^10*K0^2*M^4*u^14)/(45031236526080000*b^2*Sqrt[5005*Pi]) - 
      (6465712577*d^12*K0^2*M^4*u^14)/(27018741915648000*b^2*Sqrt[5005*Pi]) - 
      (1805542759*d^14*K0^2*M^4*u^14)/(27018741915648000*b^2*Sqrt[5005*Pi]) + 
      (8172517*d^16*K0^2*M^4*u^14)/(469891163750400*b^2*Sqrt[5005*Pi]) + 
      (19628923*d^18*K0^2*M^4*u^14)/(6754685478912000*b^2*Sqrt[5005*Pi]) - 
      (398483221*K1^2*M^4*u^14)/(568188249108480000*b^2*Sqrt[5005*Pi]) - 
      (2828050323779*d^4*K1^2*M^4*u^14)/(19318400469688320000*b^2*
        Sqrt[5005*Pi]) - (11785589843*d^6*K1^2*M^4*u^14)/
       (133230348066816000*b^2*Sqrt[5005*Pi]) + (309850883*d^8*K1^2*M^4*u^14)/
       (760118059008000*b^2*Sqrt[5005*Pi]) + (15250984897*d^10*K1^2*M^4*u^14)/
       (135093709578240000*b^2*Sqrt[5005*Pi]) - 
      (9269321423*d^14*K1^2*M^4*u^14)/(135093709578240000*b^2*
        Sqrt[5005*Pi]) + (320802179*d^16*K1^2*M^4*u^14)/
       (27018741915648000*b^2*Sqrt[5005*Pi]) + (73828999*K0*K1*M^4*u^15)/
       (1073244470538240000*b^2*Sqrt[5005*Pi]) + 
      (66985075541*d^2*K0*K1*M^4*u^15)/(19318400469688320000*b^2*
        Sqrt[5005*Pi]) + (19191249967*d^4*K0*K1*M^4*u^15)/
       (1207400029355520000*b^2*Sqrt[5005*Pi]) + 
      (328257359*d^6*K0*K1*M^4*u^15)/(69994204600320000*b^2*Sqrt[5005*Pi]) - 
      (22735260809*d^8*K0*K1*M^4*u^15)/(371507701340160000*b^2*
        Sqrt[5005*Pi]) - (13465531*d^10*K0*K1*M^4*u^15)/
       (2329201889280000*b^2*Sqrt[5005*Pi]) + (260461711*d^12*K0*K1*M^4*u^15)/
       (4221678424320000*b^2*Sqrt[5005*Pi]) - (28687117*d^14*K0*K1*M^4*u^15)/
       (4824775342080000*b^2*Sqrt[5005*Pi]) - (32006539*d^16*K0*K1*M^4*u^15)/
       (2701874191564800*b^2*Sqrt[5005*Pi]) - (9426187*d^18*K0*K1*M^4*u^15)/
       (9006247305216000*b^2*Sqrt[5005*Pi]) - 
      (4487*K1^2*M^4*Sqrt[7/(715*Pi)]*u^16)/(942128889901056000*b^2) + 
      (302932709*d^2*K0^2*M^4*u^16)/(2146488941076480000*Sqrt[5005]*b^2*
        Sqrt[Pi]) + (2599583281*d^2*K1^2*M^4*u^16)/(19318400469688320000*
        Sqrt[5005]*b^2*Sqrt[Pi]) + (43*K0^2*M^4*u^16)/
       (11720417280000*b^2*Sqrt[5005*Pi]) + (5155841423*d^4*K0^2*M^4*u^16)/
       (4829600117422080000*b^2*Sqrt[5005*Pi]) + 
      (736101151*d^6*K0^2*M^4*u^16)/(254189479864320000*b^2*Sqrt[5005*Pi]) - 
      (1041357067*d^8*K0^2*M^4*u^16)/(743015402680320000*b^2*Sqrt[5005*Pi]) - 
      (6668989*d^10*K0^2*M^4*u^16)/(1072172298240000*b^2*Sqrt[5005*Pi]) - 
      (1459729*d^12*K0^2*M^4*u^16)/(11257809131520000*b^2*Sqrt[5005*Pi]) + 
      (90642151*d^14*K0^2*M^4*u^16)/(33773427394560000*b^2*Sqrt[5005*Pi]) + 
      (24292501*d^16*K0^2*M^4*u^16)/(27018741915648000*b^2*Sqrt[5005*Pi]) + 
      (1624127*d^18*K0^2*M^4*u^16)/(27018741915648000*b^2*Sqrt[5005*Pi]) + 
      (7124971603*K1^2*M^4*u^16)/(1912521646499143680000*b^2*Sqrt[5005*Pi]) + 
      (173722489*d^4*K1^2*M^4*u^16)/(178874078423040000*b^2*Sqrt[5005*Pi]) + 
      (2592556397*d^6*K1^2*M^4*u^16)/(965920023484416000*b^2*Sqrt[5005*Pi]) - 
      (189501743*d^8*K1^2*M^4*u^16)/(148603080536064000*b^2*Sqrt[5005*Pi]) - 
      (389363503*d^10*K1^2*M^4*u^16)/(67546854789120000*b^2*Sqrt[5005*Pi]) - 
      (4054447*d^12*K1^2*M^4*u^16)/(33773427394560000*b^2*Sqrt[5005*Pi]) + 
      (27827857*d^14*K1^2*M^4*u^16)/(11257809131520000*b^2*Sqrt[5005*Pi]) + 
      (7543423*d^16*K1^2*M^4*u^16)/(9006247305216000*b^2*Sqrt[5005*Pi]) + 
      (1531499*d^18*K1^2*M^4*u^16)/(27018741915648000*b^2*Sqrt[5005*Pi]) - 
      (d^18*K0*K1*M^4*Sqrt[7/(715*Pi)]*u^17)/(474304896000*b^2) + 
      (181481*d^8*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^17)/(9287692533504000*b^2) + 
      (597859*d^10*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^17)/(8443356848640000*b^2) + 
      (2197*d^12*K0*K1*M^4*Sqrt[13/(385*Pi)]*u^17)/(1407226141440000*b^2) + 
      (173*K0*K1*M^4*u^17)/(3869871888960000*b^2*Sqrt[5005*Pi]) - 
      (2460473*d^2*K0*K1*M^4*u^17)/(185753850670080000*b^2*Sqrt[5005*Pi]) - 
      (9014129*d^4*K0*K1*M^4*u^17)/(46438462667520000*b^2*Sqrt[5005*Pi]) - 
      (3975497*d^6*K0*K1*M^4*u^17)/(9287692533504000*b^2*Sqrt[5005*Pi]) - 
      (1806599*d^14*K0*K1*M^4*u^17)/(4221678424320000*b^2*Sqrt[5005*Pi]) - 
      (105187*d^16*K0*K1*M^4*u^17)/(844335684864000*b^2*Sqrt[5005*Pi]) + 
      (18023*d^18*K0*K1*M^4*u^17)/(2310813453312000*b^2*Sqrt[5005*Pi]) + 
      (173*d^14*K0^2*M^4*Sqrt[7/(715*Pi)]*u^18)/(301548458880000*b^2) + 
      (173*d^14*K1^2*M^4*Sqrt[7/(715*Pi)]*u^18)/(301548458880000*b^2) - 
      (173*d^8*K0^2*M^4*Sqrt[13/(385*Pi)]*u^18)/(1601326298880000*b^2) - 
      (173*d^10*K0^2*M^4*Sqrt[13/(385*Pi)]*u^18)/(248334024960000*b^2) - 
      (173*d^12*K0^2*M^4*Sqrt[13/(385*Pi)]*u^18)/(2110839212160000*b^2) - 
      (173*d^8*K1^2*M^4*Sqrt[13/(385*Pi)]*u^18)/(1601326298880000*b^2) - 
      (173*d^10*K1^2*M^4*Sqrt[13/(385*Pi)]*u^18)/(248334024960000*b^2) - 
      (173*d^12*K1^2*M^4*Sqrt[13/(385*Pi)]*u^18)/(2110839212160000*b^2) + 
      (173*d^2*K0^2*M^4*u^18)/(1474236910080000*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (173*d^2*K1^2*M^4*u^18)/(1474236910080000*Sqrt[5005]*b^2*Sqrt[Pi]) + 
      (173*K0^2*M^4*u^18)/(92876925335040000*b^2*Sqrt[5005*Pi]) + 
      (173*d^4*K0^2*M^4*u^18)/(122853075840000*b^2*Sqrt[5005*Pi]) + 
      (9169*d^6*K0^2*M^4*u^18)/(2110839212160000*b^2*Sqrt[5005*Pi]) + 
      (173*d^16*K0^2*M^4*u^18)/(112578091315200*b^2*Sqrt[5005*Pi]) + 
      (173*d^18*K0^2*M^4*u^18)/(1688671369728000*b^2*Sqrt[5005*Pi]) + 
      (173*K1^2*M^4*u^18)/(92876925335040000*b^2*Sqrt[5005*Pi]) + 
      (173*d^4*K1^2*M^4*u^18)/(122853075840000*b^2*Sqrt[5005*Pi]) + 
      (9169*d^6*K1^2*M^4*u^18)/(2110839212160000*b^2*Sqrt[5005*Pi]) + 
      (173*d^16*K1^2*M^4*u^18)/(112578091315200*b^2*Sqrt[5005*Pi]) + 
      (173*d^18*K1^2*M^4*u^18)/(1688671369728000*b^2*Sqrt[5005*Pi]))/Pi}, 6, 
   15, 1], SeriesData[p, 0, 
   {((-3*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(82688*b^3) - 
      (75*d^2*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(82688*b^3) - 
      (15*d^4*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(41344*b^3) - 
      (9*d^8*K0^2*M^5*Sqrt[(35*Pi)/143]*u^3)/(82688*b^3) - 
      (9*d^10*K0^2*M^5*Sqrt[(35*Pi)/143]*u^3)/(82688*b^3) + 
      (9*d^6*K0^2*M^5*Sqrt[(65*Pi)/77]*u^3)/(41344*b^3) + 
      (K1^2*M^5*Sqrt[(65*Pi)/77]*u^3)/(62016*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(65*Pi)/77]*u^3)/(2432*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(65*Pi)/77]*u^3)/(5168*b^3) - 
      (37*d^6*K1^2*M^5*Sqrt[(143*Pi)/35]*u^3)/(62016*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(143*Pi)/35]*u^3)/(20672*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(1001*Pi)/5]*u^3)/(41344*b^3) + 
      (3151*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(6945792*b^3) + 
      (81443*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(6945792*b^3) - 
      (18859*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(496128*b^3) + 
      (4247*d^4*K0*K1*M^5*Sqrt[(5*Pi)/1001]*u^4)/(3472896*b^3) + 
      (563*d^8*K0*K1*M^5*Sqrt[(5*Pi)/1001]*u^4)/(330752*b^3) + 
      (337*d^10*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^4)/(330752*b^3) + 
      (43*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(18088*b^3) + 
      (1829*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(3472896*b^3) - 
      (211*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(31008*b^3) + 
      (661*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(330752*b^3) + 
      (223*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(124032*b^3) - 
      (130201*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(416747520*b^3) - 
      (33409*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(41674752*b^3) + 
      (590507*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(29767680*b^3) - 
      (258497*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(59535360*b^3) + 
      (145*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^5)/(6945792*b^3) - 
      (5623*d^8*K1^2*M^5*Sqrt[(77*Pi)/65]*u^5)/(59535360*b^3) - 
      (20717*d^2*K1^2*M^5*Sqrt[(143*Pi)/35]*u^5)/(416747520*b^3) - 
      (12659*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(2894080*b^3) - 
      (57833*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(20837376*b^3) + 
      (18899*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(1240320*b^3) - 
      (39077*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(9922560*b^3) - 
      (877*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(218880*b^3) - 
      (53*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^6)/(4085760*b^3) + 
      (1399*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(104186880*b^3) - 
      (48641*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(104186880*b^3) - 
      (25679*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(20837376*b^3) + 
      (547*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(186048*b^3) - 
      (18257*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(156280320*b^3) - 
      (2033*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(967680*b^3) + 
      (17011*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(62512128*b^3) + 
      (55639*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(11162880*b^3) - 
      (109*d^10*K0^2*M^5*Sqrt[(7*Pi)/715]*u^7)/(875520*b^3) - 
      (7919*d^10*K1^2*M^5*Sqrt[(7*Pi)/715]*u^7)/(44651520*b^3) - 
      (6173*d^8*K1^2*M^5*Sqrt[(13*Pi)/385]*u^7)/(44651520*b^3) - 
      (37*d^8*K0^2*M^5*Sqrt[(77*Pi)/65]*u^7)/(7441920*b^3) - 
      (2311*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(78140160*b^3) - 
      (128411*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(156280320*b^3) - 
      (863*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(2441880*b^3) - 
      (1711*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(2232576*b^3) - 
      (31*d^10*K0*K1*M^5*Sqrt[(5*Pi)/1001]*u^8)/(235008*b^3) + 
      (839*d^6*K0*K1*M^5*Sqrt[(7*Pi)/715]*u^8)/(2232576*b^3) - 
      (47*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(156280320*b^3) - 
      (12149*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(156280320*b^3) - 
      (277*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(4112640*b^3) + 
      (3397*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(11162880*b^3) - 
      (1447*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(22325760*b^3) - 
      (1223*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(156280320*b^3) - 
      (18197*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(156280320*b^3) - 
      (2573*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(22325760*b^3) - 
      (557*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(7441920*b^3) + 
      (103*d^6*K1^2*M^5*Sqrt[(7*Pi)/715]*u^9)/(2232576*b^3) - 
      (191*d^8*K0^2*M^5*Sqrt[(11*Pi)/455]*u^9)/(22325760*b^3) - 
      (61*d^4*K1^2*M^5*Sqrt[(11*Pi)/455]*u^9)/(78140160*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(813960*b^3) - 
      (37*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(1085280*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(143640*b^3) + 
      (71*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(697680*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(51680*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(7*Pi)/715]*u^10)/(174420*b^3) - 
      (K0^2*M^5*Sqrt[Pi/5005]*u^11)/(9767520*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(514080*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(1627920*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(232560*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(465120*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(1395360*b^3) - 
      (K1^2*M^5*Sqrt[Pi/5005]*u^11)/(9767520*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(514080*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(1627920*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(232560*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(465120*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(1395360*b^3))/Pi, 0, 
    ((K1*M^5*Sqrt[(65*Pi)/77]*u)/(20672*b^3*E^u) + 
      (3*d^2*K1*M^5*Sqrt[(65*Pi)/77]*u)/(2432*b^3*E^u) + 
      (3*d^4*K1*M^5*Sqrt[(65*Pi)/77]*u)/(5168*b^3*E^u) - 
      (37*d^6*K1*M^5*Sqrt[(143*Pi)/35]*u)/(20672*b^3*E^u) + 
      (9*d^8*K1*M^5*Sqrt[(143*Pi)/35]*u)/(20672*b^3*E^u) + 
      (3*d^10*K1*M^5*Sqrt[(1001*Pi)/5]*u)/(41344*b^3*E^u) + 
      (951*d^8*K0*M^5*Sqrt[Pi/5005]*u^2)/(41344*b^3*E^u) + 
      (503*d^2*K0*M^5*Sqrt[(5*Pi)/1001]*u^2)/(82688*b^3*E^u) + 
      (31*d^4*K0*M^5*Sqrt[(5*Pi)/1001]*u^2)/(10336*b^3*E^u) + 
      (7*K0*M^5*Sqrt[(7*Pi)/715]*u^2)/(41344*b^3*E^u) + 
      (333*d^10*K0*M^5*Sqrt[(7*Pi)/715]*u^2)/(82688*b^3*E^u) - 
      (311*d^6*K0*M^5*Sqrt[(13*Pi)/385]*u^2)/(41344*b^3*E^u) + 
      (K1*M^5*Sqrt[(65*Pi)/77]*u^2)/(20672*b^3*E^u) + 
      (3*d^2*K1*M^5*Sqrt[(65*Pi)/77]*u^2)/(2432*b^3*E^u) + 
      (3*d^4*K1*M^5*Sqrt[(65*Pi)/77]*u^2)/(5168*b^3*E^u) - 
      (37*d^6*K1*M^5*Sqrt[(143*Pi)/35]*u^2)/(20672*b^3*E^u) + 
      (9*d^8*K1*M^5*Sqrt[(143*Pi)/35]*u^2)/(20672*b^3*E^u) + 
      (3*d^10*K1*M^5*Sqrt[(1001*Pi)/5]*u^2)/(41344*b^3*E^u) + 
      (951*d^8*K0*M^5*Sqrt[Pi/5005]*u^3)/(41344*b^3*E^u) + 
      (539519*d^2*K1*M^5*Sqrt[Pi/5005]*u^3)/(17364480*b^3*E^u) + 
      (34259*d^4*K1*M^5*Sqrt[Pi/5005]*u^3)/(1736448*b^3*E^u) - 
      (130063*d^6*K1*M^5*Sqrt[Pi/5005]*u^3)/(1240320*b^3*E^u) + 
      (50839*d^8*K1*M^5*Sqrt[Pi/5005]*u^3)/(2480640*b^3*E^u) + 
      (80413*d^10*K1*M^5*Sqrt[Pi/5005]*u^3)/(2480640*b^3*E^u) + 
      (503*d^2*K0*M^5*Sqrt[(5*Pi)/1001]*u^3)/(82688*b^3*E^u) + 
      (31*d^4*K0*M^5*Sqrt[(5*Pi)/1001]*u^3)/(10336*b^3*E^u) + 
      (3369*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(15214592*b^3) + 
      (60285*d^4*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(15214592*b^3) - 
      (18891*d^6*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(950912*b^3) + 
      (47907*d^8*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(15214592*b^3) + 
      (24525*d^10*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(3803648*b^3) + 
      (135*d^12*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(894976*b^3) + 
      (2557*K1^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(11410944*b^3) + 
      (89275*d^2*K1^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(22821888*b^3) - 
      (36027*d^4*K1^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(7607296*b^3) - 
      (68053*d^6*K1^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(11410944*b^3) + 
      (7*K0*M^5*Sqrt[(7*Pi)/715]*u^3)/(41344*b^3*E^u) + 
      (333*d^10*K0*M^5*Sqrt[(7*Pi)/715]*u^3)/(82688*b^3*E^u) + 
      (107*K1*M^5*Sqrt[(11*Pi)/455]*u^3)/(1021440*b^3*E^u) + 
      (6059*d^8*K1^2*M^5*Sqrt[(11*Pi)/455]*u^3)/(1426368*b^3) - 
      (311*d^6*K0*M^5*Sqrt[(13*Pi)/385]*u^3)/(41344*b^3*E^u) + 
      (3225*d^2*K0^2*M^5*Sqrt[(35*Pi)/143]*u^3)/(3803648*b^3) - 
      (1363*d^10*K1^2*M^5*Sqrt[(77*Pi)/65]*u^3)/(7607296*b^3) - 
      (11*d^12*K1^2*M^5*Sqrt[(77*Pi)/65]*u^3)/(7607296*b^3) + 
      (20849*K0*M^5*Sqrt[Pi/5005]*u^4)/(34728960*b^3*E^u) + 
      (1864601*d^2*K0*M^5*Sqrt[Pi/5005]*u^4)/(138915840*b^3*E^u) + 
      (25573*d^4*K0*M^5*Sqrt[Pi/5005]*u^4)/(6945792*b^3*E^u) - 
      (385867*d^6*K0*M^5*Sqrt[Pi/5005]*u^4)/(9922560*b^3*E^u) + 
      (12451*d^8*K0*M^5*Sqrt[Pi/5005]*u^4)/(1240320*b^3*E^u) + 
      (221167*d^10*K0*M^5*Sqrt[Pi/5005]*u^4)/(19845120*b^3*E^u) - 
      (5471*K1*M^5*Sqrt[Pi/5005]*u^4)/(17364480*b^3*E^u) - 
      (20967*d^2*K1*M^5*Sqrt[Pi/5005]*u^4)/(5788160*b^3*E^u) + 
      (16787*d^4*K1*M^5*Sqrt[Pi/5005]*u^4)/(1736448*b^3*E^u) - 
      (801*d^6*K1*M^5*Sqrt[Pi/5005]*u^4)/(413440*b^3*E^u) - 
      (22481*d^8*K1*M^5*Sqrt[Pi/5005]*u^4)/(2480640*b^3*E^u) + 
      (769*d^10*K1*M^5*Sqrt[Pi/5005]*u^4)/(145920*b^3*E^u) + 
      (6730187*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(1278025728*b^3) + 
      (6997481*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(53251072*b^3) + 
      (130466657*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(1278025728*b^3) + 
      (734807*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(6656384*b^3) + 
      (1371771*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(426008576*b^3) + 
      (13781767*d^4*K0*K1*M^5*Sqrt[(5*Pi)/1001]*u^4)/(1278025728*b^3) - 
      (618147*d^6*K0*K1*M^5*Sqrt[(5*Pi)/1001]*u^4)/(7607296*b^3) - 
      (4001*K0*M^5*Sqrt[Pi/5005]*u^5)/(34728960*b^3*E^u) - 
      (5829*d^2*K0*M^5*Sqrt[Pi/5005]*u^5)/(2723840*b^3*E^u) + 
      (10369*d^4*K0*M^5*Sqrt[Pi/5005]*u^5)/(6945792*b^3*E^u) + 
      (40333*d^6*K0*M^5*Sqrt[Pi/5005]*u^5)/(9922560*b^3*E^u) + 
      (52473769*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(1278025728*b^3) + 
      (3689267*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(159753216*b^3) - 
      (12181601*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(91287552*b^3) + 
      (34215653*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(1278025728*b^3) + 
      (50774837*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(1278025728*b^3) + 
      (260789*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(213004288*b^3) + 
      (12239*K1*M^5*Sqrt[Pi/5005]*u^5)/(277831680*b^3*E^u) - 
      (188453*d^2*K1*M^5*Sqrt[Pi/5005]*u^5)/(277831680*b^3*E^u) - 
      (91731*d^4*K1*M^5*Sqrt[Pi/5005]*u^5)/(46305280*b^3*E^u) + 
      (104233*d^6*K1*M^5*Sqrt[Pi/5005]*u^5)/(19845120*b^3*E^u) - 
      (27369*d^8*K1*M^5*Sqrt[Pi/5005]*u^5)/(13230080*b^3*E^u) - 
      (1327*d^10*K1*M^5*Sqrt[Pi/5005]*u^5)/(2334720*b^3*E^u) + 
      (116379253*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(25560514560*b^3) + 
      (39163409*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(322191360*b^3) + 
      (6114227321*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(76681543680*b^3) + 
      (4855689841*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(76681543680*b^3) + 
      (261389717*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(2017935360*b^3) + 
      (360704983*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(76681543680*b^3) + 
      (23521*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^5)/(75177984*b^3) - 
      (261*d^8*K0*M^5*Sqrt[(11*Pi)/455]*u^5)/(826880*b^3*E^u) - 
      (37001747*d^6*K1^2*M^5*Sqrt[(11*Pi)/455]*u^5)/(1008967680*b^3) + 
      (37*d^10*K0*M^5*Sqrt[(91*Pi)/55]*u^5)/(19845120*b^3*E^u) + 
      (10193*K0*M^5*Sqrt[Pi/5005]*u^6)/(138915840*b^3*E^u) - 
      (33301*d^4*K0*M^5*Sqrt[Pi/5005]*u^6)/(13891584*b^3*E^u) + 
      (5497*d^6*K0*M^5*Sqrt[Pi/5005]*u^6)/(1240320*b^3*E^u) - 
      (199487*K1*M^5*Sqrt[Pi/5005]*u^6)/(833495040*b^3*E^u) - 
      (2753483*d^2*K1*M^5*Sqrt[Pi/5005]*u^6)/(833495040*b^3*E^u) + 
      (722921*d^4*K1*M^5*Sqrt[Pi/5005]*u^6)/(416747520*b^3*E^u) + 
      (72731*d^6*K1*M^5*Sqrt[Pi/5005]*u^6)/(11907072*b^3*E^u) - 
      (358357*d^8*K1*M^5*Sqrt[Pi/5005]*u^6)/(119070720*b^3*E^u) - 
      (153649*d^10*K1*M^5*Sqrt[Pi/5005]*u^6)/(119070720*b^3*E^u) + 
      (117549977*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(38340771840*b^3) + 
      (158732711*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(1825751040*b^3) + 
      (1353871349*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(19170385920*b^3) - 
      (5802844433*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(19170385920*b^3) + 
      (88357979*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(2556051456*b^3) + 
      (3963121919*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(38340771840*b^3) - 
      (9*d^8*K0*M^5*Sqrt[(7*Pi)/715]*u^6)/(77824*b^3*E^u) - 
      (281*d^10*K0*M^5*Sqrt[(7*Pi)/715]*u^6)/(1984512*b^3*E^u) - 
      (647*d^2*K0*M^5*Sqrt[(11*Pi)/455]*u^6)/(23152640*b^3*E^u) + 
      (4607*d^12*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^6)/(12257280*b^3) - 
      (81461*d^2*K0*M^5*Sqrt[Pi/5005]*u^7)/(104186880*b^3*E^u) + 
      (1487*d^4*K0*M^5*Sqrt[Pi/5005]*u^7)/(20837376*b^3*E^u) - 
      (4177*d^8*K0*M^5*Sqrt[Pi/5005]*u^7)/(5953536*b^3*E^u) - 
      (1433*d^10*K0*M^5*Sqrt[Pi/5005]*u^7)/(2976768*b^3*E^u) + 
      (12060583*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(38340771840*b^3) + 
      (578367787*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(38340771840*b^3) - 
      (102796933*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(2130042880*b^3) + 
      (76552543*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(38340771840*b^3) + 
      (31404167*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(38340771840*b^3) - 
      (3*K1*M^5*Sqrt[Pi/5005]*u^7)/(2894080*b^3*E^u) - 
      (147793*d^2*K1*M^5*Sqrt[Pi/5005]*u^7)/(208373760*b^3*E^u) - 
      (27179*d^4*K1*M^5*Sqrt[Pi/5005]*u^7)/(52093440*b^3*E^u) - 
      (6187*d^8*K1*M^5*Sqrt[Pi/5005]*u^7)/(7441920*b^3*E^u) - 
      (1839*d^10*K1*M^5*Sqrt[Pi/5005]*u^7)/(3307520*b^3*E^u) + 
      (121380409*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(115022315520*b^3) + 
      (1518129961*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(115022315520*b^3) - 
      (256849753*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(3383009280*b^3) + 
      (1084652501*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(115022315520*b^3) + 
      (44425327*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(1691504640*b^3) + 
      (5417683*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(4260085760*b^3) + 
      (61*d^6*K0*M^5*Sqrt[(7*Pi)/715]*u^7)/(218880*b^3*E^u) + 
      (919039*d^2*K0^2*M^5*Sqrt[(11*Pi)/455]*u^7)/(833495040*b^3) - 
      (919*K0*M^5*Sqrt[(13*Pi)/385]*u^7)/(208373760*b^3*E^u) + 
      (2642023*d^10*K0^2*M^5*Sqrt[(13*Pi)/385]*u^7)/(1917038592*b^3) + 
      (2999*d^6*K1*M^5*Sqrt[(13*Pi)/385]*u^7)/(14883840*b^3*E^u) + 
      (15612797*d^2*K1^2*M^5*Sqrt[(13*Pi)/385]*u^7)/(8215879680*b^3) + 
      (K0*M^5*Sqrt[Pi/5005]*u^8)/(11576320*b^3*E^u) - 
      (1091*d^2*K0*M^5*Sqrt[Pi/5005]*u^8)/(6128640*b^3*E^u) - 
      (6439*d^4*K0*M^5*Sqrt[Pi/5005]*u^8)/(52093440*b^3*E^u) + 
      (1613*d^6*K0*M^5*Sqrt[Pi/5005]*u^8)/(2480640*b^3*E^u) - 
      (389*d^10*K0*M^5*Sqrt[Pi/5005]*u^8)/(2976768*b^3*E^u) - 
      (1847*K1*M^5*Sqrt[Pi/5005]*u^8)/(104186880*b^3*E^u) - 
      (1487*d^2*K1*M^5*Sqrt[Pi/5005]*u^8)/(6128640*b^3*E^u) + 
      (139*d^4*K1*M^5*Sqrt[Pi/5005]*u^8)/(17364480*b^3*E^u) - 
      (81*d^8*K1*M^5*Sqrt[Pi/5005]*u^8)/(330752*b^3*E^u) + 
      (4767557*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(14377789440*b^3) + 
      (307098391*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(28755578880*b^3) + 
      (268524481*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(28755578880*b^3) - 
      (38135221*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(1026984960*b^3) + 
      (37874911*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(14377789440*b^3) + 
      (385058357*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(28755578880*b^3) + 
      (808149*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(1065021440*b^3) - 
      (5*d^10*K1*M^5*Sqrt[(5*Pi)/1001]*u^8)/(175104*b^3*E^u) - 
      (59*d^8*K0*M^5*Sqrt[(11*Pi)/455]*u^8)/(2976768*b^3*E^u) + 
      (433*d^6*K1*M^5*Sqrt[(11*Pi)/455]*u^8)/(7441920*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/5005]*u^9)/(620160*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/5005]*u^9)/(186048*b^3*E^u) + 
      (598777*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(625121280*b^3) + 
      (5813209*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(4107939840*b^3) + 
      (5247959*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(28755578880*b^3) + 
      (307991*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(3195064320*b^3) - 
      (23*K1*M^5*Sqrt[Pi/5005]*u^9)/(13023360*b^3*E^u) - 
      (73*d^2*K1*M^5*Sqrt[Pi/5005]*u^9)/(1627920*b^3*E^u) - 
      (29*d^4*K1*M^5*Sqrt[Pi/5005]*u^9)/(6511680*b^3*E^u) + 
      (59*d^6*K1*M^5*Sqrt[Pi/5005]*u^9)/(465120*b^3*E^u) - 
      (97*d^8*K1*M^5*Sqrt[Pi/5005]*u^9)/(1860480*b^3*E^u) + 
      (1316033*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(1369313280*b^3) - 
      (66176269*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(14377789440*b^3) + 
      (7648741*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(28755578880*b^3) + 
      (1241417*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(718889472*b^3) + 
      (3612233*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(28755578880*b^3) - 
      (9917*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^9)/(5751115776*b^3) + 
      (6037*K1^2*M^5*Sqrt[(5*Pi)/1001]*u^9)/(338300928*b^3) + 
      (d^6*K0*M^5*Sqrt[(7*Pi)/715]*u^9)/(58140*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[(7*Pi)/715]*u^9)/(310080*b^3*E^u) - 
      (5306563*d^6*K0^2*M^5*Sqrt[(11*Pi)/455]*u^9)/(14377789440*b^3) - 
      (d^10*K1*M^5*Sqrt[(11*Pi)/455]*u^9)/(465120*b^3*E^u) + 
      (1874203*d^2*K1^2*M^5*Sqrt[(11*Pi)/455]*u^9)/(14377789440*b^3) - 
      (d^2*K0*M^5*Sqrt[(13*Pi)/385]*u^9)/(310080*b^3*E^u) + 
      (41231*d^10*K0^2*M^5*Sqrt[(13*Pi)/385]*u^9)/(378362880*b^3) - 
      (d^8*K0*M^5*Sqrt[(91*Pi)/55]*u^9)/(1860480*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/5005]*u^10)/(3255840*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/5005]*u^10)/(171360*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/5005]*u^10)/(542640*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/5005]*u^10)/(77520*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/5005]*u^10)/(155040*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/5005]*u^10)/(465120*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/5005]*u^10)/(3255840*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/5005]*u^10)/(171360*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/5005]*u^10)/(542640*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/5005]*u^10)/(77520*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/5005]*u^10)/(155040*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/5005]*u^10)/(465120*b^3*E^u) + 
      (10159*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(798766080*b^3) + 
      (921001*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(2396298240*b^3) + 
      (7141*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(14095872*b^3) + 
      (84899*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(7188894720*b^3) + 
      (977*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(18721080*b^3) - 
      (503287*d^6*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^10)/(3594447360*b^3) + 
      (374173*d^10*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^10)/(7188894720*b^3) + 
      (547*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(1797223680*b^3) + 
      (30451*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(1437778944*b^3) + 
      (18521*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(479259648*b^3) - 
      (336389*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(3594447360*b^3) + 
      (40093*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(1026984960*b^3) + 
      (K1^2*M^5*Sqrt[Pi/5005]*u^11)/(3120180*b^3) + 
      (23329*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(1026984960*b^3) + 
      (105601*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(2396298240*b^3) - 
      (365357*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(3594447360*b^3) - 
      (56477*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(3594447360*b^3) + 
      (35611*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(798766080*b^3) + 
      (40759*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(7188894720*b^3) - 
      (151*d^8*K0^2*M^5*Sqrt[(7*Pi)/715]*u^11)/(102698496*b^3) + 
      (691*d^12*K0^2*M^5*Sqrt[(7*Pi)/715]*u^11)/(1026984960*b^3) + 
      (29*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(898611840*b^3) + 
      (47*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(16046640*b^3) - 
      (571*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(37442160*b^3) - 
      (2987*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(299537280*b^3) + 
      (97*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(9360540*b^3) + 
      (827*d^4*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^12)/(898611840*b^3) + 
      (29*d^12*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^12)/(179722368*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(89861184*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(14976864*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(14976864*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(89861184*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(89861184*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(14976864*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(14976864*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(89861184*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(65*Pi)/77]*u^13)/(89861184*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(65*Pi)/77]*u^13)/(89861184*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(65*Pi)/77]*u^13)/(89861184*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(65*Pi)/77]*u^13)/(89861184*b^3))/Pi, 
    ((((-567*I)/206720)*d^10*K0*K1*M^5*Sqrt[7/(715*Pi)]*u^3)/b^3 - 
      (((24581*I)/6511680)*d^8*K0*K1*M^5*Sqrt[13/(385*Pi)]*u^3)/b^3 - 
      (3*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(41344*b^3) - 
      (75*d^2*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(41344*b^3) - 
      (15*d^4*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(20672*b^3) - 
      (9*d^8*K0^2*M^5*Sqrt[(35*Pi)/143]*u^3)/(41344*b^3) - 
      (9*d^10*K0^2*M^5*Sqrt[(35*Pi)/143]*u^3)/(41344*b^3) + 
      (9*d^6*K0^2*M^5*Sqrt[(65*Pi)/77]*u^3)/(20672*b^3) + 
      (K1^2*M^5*Sqrt[(65*Pi)/77]*u^3)/(31008*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(65*Pi)/77]*u^3)/(1216*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(65*Pi)/77]*u^3)/(2584*b^3) - 
      (37*d^6*K1^2*M^5*Sqrt[(143*Pi)/35]*u^3)/(31008*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(143*Pi)/35]*u^3)/(10336*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(1001*Pi)/5]*u^3)/(20672*b^3) - 
      (((1447*I)/1447040)*K0*K1*M^5*u^3)/(b^3*Sqrt[5005*Pi]) - 
      (((35239*I)/1447040)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[5005*Pi]) - 
      (((5777*I)/723520)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[5005*Pi]) + 
      (((10683*I)/144704)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[5005*Pi]) + 
      (((361843*I)/13023360)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[5005*Pi]) - 
      (((567*I)/413440)*d^10*K0^2*M^5*Sqrt[7/(715*Pi)]*u^4)/b^3 + 
      (((2547*I)/826880)*d^6*K1^2*M^5*Sqrt[11/(455*Pi)]*u^4)/b^3 - 
      ((I/35840)*K0^2*M^5*Sqrt[13/(385*Pi)]*u^4)/b^3 - 
      (((1107*I)/8268800)*d^10*K1^2*M^5*Sqrt[91/(55*Pi)]*u^4)/b^3 + 
      (3151*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(3472896*b^3) + 
      (81443*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(3472896*b^3) - 
      (18859*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(248064*b^3) + 
      (4247*d^4*K0*K1*M^5*Sqrt[(5*Pi)/1001]*u^4)/(1736448*b^3) + 
      (563*d^8*K0*K1*M^5*Sqrt[(5*Pi)/1001]*u^4)/(165376*b^3) + 
      (337*d^10*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^4)/(165376*b^3) - 
      (((227*I)/1653760)*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((35239*I)/2894080)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((5777*I)/1447040)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((10683*I)/289408)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((4401*I)/413440)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((135791*I)/520934400)*K1^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((4477367*I)/520934400)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((2505469*I)/260467200)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((186687*I)/57881600)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((13131*I)/8268800)*d^10*K0*K1*M^5*Sqrt[7/(715*Pi)]*u^5)/b^3 + 
      (((4139647*I)/6251212800)*d^4*K0*K1*M^5*Sqrt[11/(455*Pi)]*u^5)/b^3 + 
      (((84563*I)/37209600)*d^6*K0*K1*M^5*Sqrt[11/(455*Pi)]*u^5)/b^3 + 
      (((7339*I)/28940800)*d^8*K0*K1*M^5*Sqrt[11/(455*Pi)]*u^5)/b^3 + 
      (43*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(9044*b^3) + 
      (1829*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(1736448*b^3) - 
      (211*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(15504*b^3) + 
      (661*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(165376*b^3) + 
      (223*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(62016*b^3) - 
      (130201*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(208373760*b^3) - 
      (33409*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(20837376*b^3) + 
      (590507*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(14883840*b^3) - 
      (258497*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(29767680*b^3) + 
      (145*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^5)/(3472896*b^3) - 
      (5623*d^8*K1^2*M^5*Sqrt[(77*Pi)/65]*u^5)/(29767680*b^3) - 
      (20717*d^2*K1^2*M^5*Sqrt[(143*Pi)/35]*u^5)/(208373760*b^3) + 
      (((1733*I)/17364480)*K0*K1*M^5*u^5)/(b^3*Sqrt[5005*Pi]) - 
      (((1547347*I)/520934400)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[5005*Pi]) - 
      (((131812469*I)/6251212800)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[5005*Pi]) - 
      (((2713*I)/16537600)*d^10*K0^2*M^5*Sqrt[7/(715*Pi)]*u^6)/b^3 - 
      (((13679*I)/187536384)*K1^2*M^5*Sqrt[11/(455*Pi)]*u^6)/b^3 + 
      (((15764003*I)/9376819200)*d^4*K0^2*M^5*Sqrt[13/(385*Pi)]*u^6)/b^3 + 
      (((9613*I)/26790912)*d^4*K1^2*M^5*Sqrt[13/(385*Pi)]*u^6)/b^3 - 
      (((1357*I)/16537600)*d^10*K1^2*M^5*Sqrt[77/(65*Pi)]*u^6)/b^3 - 
      (12659*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(1447040*b^3) - 
      (57833*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(10418688*b^3) + 
      (18899*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(620160*b^3) - 
      (39077*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(4961280*b^3) - 
      (877*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(109440*b^3) - 
      (53*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^6)/(2042880*b^3) + 
      (((160583*I)/390700800)*K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) + 
      (((271441*I)/54835200)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) - 
      (((39111041*I)/1339545600)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) - 
      (((4623767*I)/1562803200)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) + 
      (((66071*I)/10852800)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) - 
      (((26606537*I)/1875363840)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) + 
      (((70617073*I)/2344204800)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) - 
      (((3511279*I)/260467200)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) - 
      (((59*I)/108800)*d^10*K0*K1*M^5*Sqrt[7/(715*Pi)]*u^7)/b^3 - 
      (((1527103*I)/2206310400)*d^4*K0*K1*M^5*Sqrt[13/(385*Pi)]*u^7)/b^3 + 
      (1399*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(52093440*b^3) - 
      (48641*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(52093440*b^3) - 
      (25679*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(10418688*b^3) + 
      (547*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(93024*b^3) - 
      (18257*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(78140160*b^3) - 
      (2033*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(483840*b^3) + 
      (17011*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(31256064*b^3) + 
      (55639*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(5581440*b^3) - 
      (109*d^10*K0^2*M^5*Sqrt[(7*Pi)/715]*u^7)/(437760*b^3) - 
      (7919*d^10*K1^2*M^5*Sqrt[(7*Pi)/715]*u^7)/(22325760*b^3) - 
      (6173*d^8*K1^2*M^5*Sqrt[(13*Pi)/385]*u^7)/(22325760*b^3) - 
      (37*d^8*K0^2*M^5*Sqrt[(77*Pi)/65]*u^7)/(3720960*b^3) - 
      (((5827*I)/130233600)*K0*K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) - 
      (((4045121*I)/1172102400)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) + 
      (((5486081*I)/1071636480)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) + 
      (((8494097*I)/586051200)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) - 
      (((3637*I)/1094400)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) - 
      (((100183*I)/211507200)*d^4*K0^2*M^5*Sqrt[7/(715*Pi)]*u^8)/b^3 - 
      (((197*I)/2067200)*d^10*K0^2*M^5*Sqrt[7/(715*Pi)]*u^8)/b^3 - 
      (((1249*I)/9302400)*d^10*K1^2*M^5*Sqrt[7/(715*Pi)]*u^8)/b^3 - 
      (((1423787*I)/56260915200)*d^2*K0^2*M^5*Sqrt[11/(455*Pi)]*u^8)/b^3 - 
      (((149*I)/14470400)*d^8*K0^2*M^5*Sqrt[11/(455*Pi)]*u^8)/b^3 + 
      (((3713*I)/45964800)*d^4*K1^2*M^5*Sqrt[11/(455*Pi)]*u^8)/b^3 - 
      (((31661*I)/2679091200)*d^8*K1^2*M^5*Sqrt[77/(65*Pi)]*u^8)/b^3 + 
      (((241*I)/4018636800)*K0^2*M^5*Sqrt[91/(55*Pi)]*u^8)/b^3 - 
      (2311*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(39070080*b^3) - 
      (128411*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(78140160*b^3) - 
      (863*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(1220940*b^3) - 
      (1711*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(1116288*b^3) - 
      (31*d^10*K0*K1*M^5*Sqrt[(5*Pi)/1001]*u^8)/(117504*b^3) + 
      (839*d^6*K0*K1*M^5*Sqrt[(7*Pi)/715]*u^8)/(1116288*b^3) + 
      (((2397023*I)/28130457600)*K0^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((18923713*I)/56260915200)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((41639617*I)/28130457600)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((1927801*I)/781401600)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) - 
      (((1055077*I)/7032614400)*K1^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) - 
      (((517609*I)/334886400)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((17722009*I)/7032614400)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((102727*I)/750145536)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((10363*I)/109884600)*d^6*K0*K1*M^5*Sqrt[13/(385*Pi)]*u^9)/b^3 - 
      (((59*I)/9302400)*d^10*K0*K1*M^5*Sqrt[77/(65*Pi)]*u^9)/b^3 - 
      (47*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(78140160*b^3) - 
      (12149*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(78140160*b^3) - 
      (277*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(2056320*b^3) + 
      (3397*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(5581440*b^3) - 
      (1447*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(11162880*b^3) - 
      (1223*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(78140160*b^3) - 
      (18197*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(78140160*b^3) - 
      (2573*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(11162880*b^3) - 
      (557*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(3720960*b^3) + 
      (103*d^6*K1^2*M^5*Sqrt[(7*Pi)/715]*u^9)/(1116288*b^3) - 
      (191*d^8*K0^2*M^5*Sqrt[(11*Pi)/455]*u^9)/(11162880*b^3) - 
      (61*d^4*K1^2*M^5*Sqrt[(11*Pi)/455]*u^9)/(39070080*b^3) - 
      (((89*I)/7848900)*K0*K1*M^5*u^9)/(b^3*Sqrt[5005*Pi]) - 
      (((234079*I)/586051200)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[5005*Pi]) - 
      (((22991*I)/97675200)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[5005*Pi]) - 
      (((331*I)/3617600)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[5005*Pi]) - 
      ((I/129200)*d^10*K1^2*M^5*Sqrt[7/(715*Pi)]*u^10)/b^3 + 
      ((I/11721024)*K0^2*M^5*Sqrt[11/(455*Pi)]*u^10)/b^3 + 
      (((211*I)/117210240)*d^2*K0^2*M^5*Sqrt[11/(455*Pi)]*u^10)/b^3 + 
      (((11*I)/16744320)*d^10*K0^2*M^5*Sqrt[11/(455*Pi)]*u^10)/b^3 + 
      (((11*I)/117210240)*K1^2*M^5*Sqrt[11/(455*Pi)]*u^10)/b^3 - 
      (((149*I)/43953840)*d^2*K1^2*M^5*Sqrt[11/(455*Pi)]*u^10)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(406980*b^3) - 
      (37*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(542640*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(71820*b^3) + 
      (71*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(348840*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(25840*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(7*Pi)/715]*u^10)/(87210*b^3) - 
      (((2267*I)/879076800)*K0^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) - 
      (((193*I)/3830400)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) - 
      (((4657*I)/146512800)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) + 
      (((7141*I)/62791200)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) - 
      ((I/642600)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) - 
      (((4637*I)/83721600)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) - 
      (((4699*I)/1758153600)*K1^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) + 
      (((43*I)/12558240)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) - 
      (((17207*I)/439538400)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) + 
      (((58139*I)/439538400)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) - 
      ((I/290700)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) + 
      ((I/1395360)*d^2*K0*K1*M^5*Sqrt[11/(455*Pi)]*u^11)/b^3 - 
      ((I/4883760)*d^4*K0*K1*M^5*Sqrt[11/(455*Pi)]*u^11)/b^3 - 
      ((I/697680)*d^6*K0*K1*M^5*Sqrt[11/(455*Pi)]*u^11)/b^3 + 
      ((I/1395360)*d^8*K0*K1*M^5*Sqrt[11/(455*Pi)]*u^11)/b^3 + 
      ((I/4186080)*d^10*K0*K1*M^5*Sqrt[11/(455*Pi)]*u^11)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/5005]*u^11)/(4883760*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(257040*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(813960*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(116280*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(232560*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(697680*b^3) - 
      (K1^2*M^5*Sqrt[Pi/5005]*u^11)/(4883760*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(257040*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(813960*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(116280*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(232560*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(697680*b^3) - 
      (((907*I)/62791200)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[5005*Pi]) - 
      (((2741*I)/219769200)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[5005*Pi]) + 
      (((11617*I)/219769200)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[5005*Pi]) - 
      (((569*I)/48837600)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[5005*Pi]) - 
      (((307*I)/20930400)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[5005*Pi]))/Pi, 
    ((1013*K1*M^5*Sqrt[(5*Pi)/1001]*u)/(950912*b^3*E^u) + 
      (83059*d^2*K1*M^5*Sqrt[(5*Pi)/1001]*u)/(3803648*b^3*E^u) + 
      (187*d^8*K1*M^5*Sqrt[(11*Pi)/455]*u)/(13984*b^3*E^u) + 
      (4077*d^10*K1*M^5*Sqrt[(11*Pi)/455]*u)/(3803648*b^3*E^u) - 
      (1017*d^4*K1*M^5*Sqrt[(35*Pi)/143]*u)/(950912*b^3*E^u) - 
      (13297*d^6*K1*M^5*Sqrt[(35*Pi)/143]*u)/(1901824*b^3*E^u) + 
      (27*d^12*K1*M^5*Sqrt[(77*Pi)/65]*u)/(237728*b^3*E^u) + 
      (835189*d^2*K0*M^5*Sqrt[Pi/5005]*u^2)/(7607296*b^3*E^u) - 
      (69721*d^6*K0*M^5*Sqrt[Pi/5005]*u^2)/(223744*b^3*E^u) + 
      (42633*d^12*K0*M^5*Sqrt[Pi/5005]*u^2)/(7607296*b^3*E^u) + 
      (7113*K0*M^5*Sqrt[(5*Pi)/1001]*u^2)/(7607296*b^3*E^u) + 
      (33823*d^4*K0*M^5*Sqrt[(5*Pi)/1001]*u^2)/(7607296*b^3*E^u) + 
      (1013*K1*M^5*Sqrt[(5*Pi)/1001]*u^2)/(950912*b^3*E^u) + 
      (83059*d^2*K1*M^5*Sqrt[(5*Pi)/1001]*u^2)/(3803648*b^3*E^u) + 
      (48207*d^10*K0*M^5*Sqrt[(11*Pi)/455]*u^2)/(7607296*b^3*E^u) + 
      (187*d^8*K1*M^5*Sqrt[(11*Pi)/455]*u^2)/(13984*b^3*E^u) + 
      (4077*d^10*K1*M^5*Sqrt[(11*Pi)/455]*u^2)/(3803648*b^3*E^u) - 
      (1017*d^4*K1*M^5*Sqrt[(35*Pi)/143]*u^2)/(950912*b^3*E^u) - 
      (13297*d^6*K1*M^5*Sqrt[(35*Pi)/143]*u^2)/(1901824*b^3*E^u) + 
      (599*d^8*K0*M^5*Sqrt[(55*Pi)/91]*u^2)/(330752*b^3*E^u) + 
      (27*d^12*K1*M^5*Sqrt[(77*Pi)/65]*u^2)/(237728*b^3*E^u) + 
      (835189*d^2*K0*M^5*Sqrt[Pi/5005]*u^3)/(7607296*b^3*E^u) - 
      (69721*d^6*K0*M^5*Sqrt[Pi/5005]*u^3)/(223744*b^3*E^u) + 
      (42633*d^12*K0*M^5*Sqrt[Pi/5005]*u^3)/(7607296*b^3*E^u) - 
      (2749083*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(1217167360*b^3) - 
      (84819129*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(1217167360*b^3) - 
      (101986323*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(1217167360*b^3) + 
      (18694503*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(71598080*b^3) + 
      (15685191*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(1217167360*b^3) - 
      (136037523*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(1217167360*b^3) - 
      (8116761*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(1217167360*b^3) + 
      (54150379*K1*M^5*Sqrt[Pi/5005]*u^3)/(6390128640*b^3*E^u) + 
      (510576217*d^4*K1*M^5*Sqrt[Pi/5005]*u^3)/(6390128640*b^3*E^u) - 
      (1010316091*d^6*K1*M^5*Sqrt[Pi/5005]*u^3)/(1597532160*b^3*E^u) + 
      (200697961*d^8*K1*M^5*Sqrt[Pi/5005]*u^3)/(1278025728*b^3*E^u) + 
      (6280243*d^10*K1*M^5*Sqrt[Pi/5005]*u^3)/(37588992*b^3*E^u) + 
      (23004549*d^12*K1*M^5*Sqrt[Pi/5005]*u^3)/(2130042880*b^3*E^u) - 
      (4935871*K1^2*M^5*Sqrt[Pi/5005]*u^3)/(912875520*b^3) - 
      (260649241*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^3)/(1825751040*b^3) - 
      (1024633*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^3)/(7938048*b^3) + 
      (7113*K0*M^5*Sqrt[(5*Pi)/1001]*u^3)/(7607296*b^3*E^u) + 
      (33823*d^4*K0*M^5*Sqrt[(5*Pi)/1001]*u^3)/(7607296*b^3*E^u) + 
      (31011*d^14*K0^2*M^5*Sqrt[(7*Pi)/715]*u^3)/(1217167360*b^3) + 
      (48207*d^10*K0*M^5*Sqrt[(11*Pi)/455]*u^3)/(7607296*b^3*E^u) + 
      (39401*d^12*K1^2*M^5*Sqrt[(11*Pi)/455]*u^3)/(152145920*b^3) + 
      (2705249*d^2*K1*M^5*Sqrt[(13*Pi)/385]*u^3)/(168161280*b^3*E^u) - 
      (213183*d^4*K1^2*M^5*Sqrt[(13*Pi)/385]*u^3)/(38036480*b^3) + 
      (4946663*d^6*K1^2*M^5*Sqrt[(35*Pi)/143]*u^3)/(365150208*b^3) + 
      (599*d^8*K0*M^5*Sqrt[(55*Pi)/91]*u^3)/(330752*b^3*E^u) - 
      (1001601*d^10*K1^2*M^5*Sqrt[(77*Pi)/65]*u^3)/(608583680*b^3) - 
      (1231*d^14*K1^2*M^5*Sqrt[(77*Pi)/65]*u^3)/(608583680*b^3) + 
      (1966511*K0*M^5*Sqrt[Pi/5005]*u^4)/(532510720*b^3*E^u) + 
      (410875947*d^2*K0*M^5*Sqrt[Pi/5005]*u^4)/(4260085760*b^3*E^u) + 
      (14499577*d^4*K0*M^5*Sqrt[Pi/5005]*u^4)/(277831680*b^3*E^u) - 
      (1971356417*d^6*K0*M^5*Sqrt[Pi/5005]*u^4)/(6390128640*b^3*E^u) + 
      (2450359*d^8*K0*M^5*Sqrt[Pi/5005]*u^4)/(39938304*b^3*E^u) + 
      (11020587*d^12*K0*M^5*Sqrt[Pi/5005]*u^4)/(2130042880*b^3*E^u) + 
      (535586543*d^2*K1*M^5*Sqrt[Pi/5005]*u^4)/(3195064320*b^3*E^u) + 
      (223360339*d^4*K1*M^5*Sqrt[Pi/5005]*u^4)/(2130042880*b^3*E^u) - 
      (38423557*d^6*K1*M^5*Sqrt[Pi/5005]*u^4)/(69457920*b^3*E^u) + 
      (2197841*d^8*K1*M^5*Sqrt[Pi/5005]*u^4)/(22421504*b^3*E^u) + 
      (107668699*d^10*K1*M^5*Sqrt[Pi/5005]*u^4)/(639012864*b^3*E^u) + 
      (16921829*d^12*K1*M^5*Sqrt[Pi/5005]*u^4)/(2130042880*b^3*E^u) - 
      (7952504713*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(511210291200*b^3) - 
      (541609919*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(1202847744*b^3) - 
      (217966806601*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(511210291200*b^3) + 
      (16131140219*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(10023731200*b^3) - 
      (14704465121*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(170403430400*b^3) - 
      (13740001291*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(511210291200*b^3) + 
      (2267303*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(3843686400*b^3) + 
      (17625689*d^10*K0*M^5*Sqrt[(13*Pi)/385]*u^4)/(2556051456*b^3*E^u) - 
      (950870089*d^10*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^4)/(20448411648*b^3) + 
      (92951*K1*M^5*Sqrt[(143*Pi)/35]*u^4)/(2130042880*b^3*E^u) + 
      (432281*K0*M^5*Sqrt[Pi/5005]*u^5)/(199691520*b^3*E^u) + 
      (102844437*d^4*K0*M^5*Sqrt[Pi/5005]*u^5)/(2130042880*b^3*E^u) - 
      (1360139657*d^6*K0*M^5*Sqrt[Pi/5005]*u^5)/(6390128640*b^3*E^u) + 
      (8842423*d^8*K0*M^5*Sqrt[Pi/5005]*u^5)/(319506432*b^3*E^u) + 
      (10522093*d^10*K0*M^5*Sqrt[Pi/5005]*u^5)/(150355968*b^3*E^u) + 
      (7085187*d^12*K0*M^5*Sqrt[Pi/5005]*u^5)/(2130042880*b^3*E^u) - 
      (840347033*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(170403430400*b^3) - 
      (7425426289*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(51121029120*b^3) - 
      (4443153829*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(30071193600*b^3) + 
      (16792171507*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(31950643200*b^3) - 
      (329421991*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(26905804800*b^3) - 
      (2097105001*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(10224205824*b^3) - 
      (5370482363*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(511210291200*b^3) + 
      (4247329*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(18257510400*b^3) + 
      (9899077*K1*M^5*Sqrt[Pi/5005]*u^5)/(3408068608*b^3*E^u) + 
      (995939981*d^2*K1*M^5*Sqrt[Pi/5005]*u^5)/(12780257280*b^3*E^u) + 
      (1019367709*d^4*K1*M^5*Sqrt[Pi/5005]*u^5)/(17040343040*b^3*E^u) - 
      (56551039*d^6*K1*M^5*Sqrt[Pi/5005]*u^5)/(213004288*b^3*E^u) + 
      (1520399833*d^8*K1*M^5*Sqrt[Pi/5005]*u^5)/(51121029120*b^3*E^u) + 
      (386151613*d^10*K1*M^5*Sqrt[Pi/5005]*u^5)/(4260085760*b^3*E^u) + 
      (15178731*d^12*K1*M^5*Sqrt[Pi/5005]*u^5)/(3408068608*b^3*E^u) - 
      (11622142183609*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(1012196376576000*b^3) - 
      (18825142746847*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(53273493504000*b^3) - 
      (423462582582997*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (1012196376576000*b^3) + (13484811521773*d^6*K1^2*M^5*Sqrt[Pi/5005]*
        u^5)/(10224205824000*b^3) + (99129060949*d^8*K1^2*M^5*Sqrt[Pi/5005]*
        u^5)/(1804271616000*b^3) - (2438484258929*d^10*K1^2*M^5*Sqrt[Pi/5005]*
        u^5)/(4381802496000*b^3) - (153704169841*d^12*K1^2*M^5*Sqrt[Pi/5005]*
        u^5)/(4381802496000*b^3) + (216500377*d^14*K1^2*M^5*Sqrt[Pi/5005]*
        u^5)/(230621184000*b^3) + (20127199*d^2*K0*M^5*Sqrt[(13*Pi)/385]*u^5)/
       (4260085760*b^3*E^u) + (1939787*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (3007119360*b^3*E^u) + (4116447*d^2*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (185221120*b^3*E^u) + (54609257*d^4*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (2222653440*b^3*E^u) - (67182637*d^6*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (798766080*b^3*E^u) + (67761523*d^8*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (17040343040*b^3*E^u) + (23380741*d^10*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (751779840*b^3*E^u) + (27128383*d^12*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (17040343040*b^3*E^u) + (221182561*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (153363087360*b^3*E^u) + (1321399129*d^2*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (38340771840*b^3*E^u) + (3212908717*d^4*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (153363087360*b^3*E^u) - (520992377*d^6*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (4792596480*b^3*E^u) + (1761127259*d^8*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (153363087360*b^3*E^u) + (101546717*d^12*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (51121029120*b^3*E^u) - (1506061773539*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (168699396096000*b^3) - (23108244471539*d^2*K0*K1*M^5*Sqrt[Pi/5005]*
        u^6)/(84349698048000*b^3) - (996176619341*d^4*K0*K1*M^5*Sqrt[Pi/5005]*
        u^6)/(2959638528000*b^3) + (3932203967543*d^6*K0*K1*M^5*Sqrt[Pi/5005]*
        u^6)/(3834077184000*b^3) + (1077151490729*d^8*K0*K1*M^5*Sqrt[Pi/5005]*
        u^6)/(15336308736000*b^3) - (3425653895057*d^10*K0*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(7668154368000*b^3) - 
      (466674864881*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(15336308736000*b^3) + 
      (1554389251*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(1917038592000*b^3) + 
      (26755913*d^10*K1*M^5*Sqrt[(11*Pi)/455]*u^6)/(7668154368*b^3*E^u) + 
      (42352997*K0*M^5*Sqrt[Pi/5005]*u^7)/(153363087360*b^3*E^u) + 
      (947855063*d^2*K0*M^5*Sqrt[Pi/5005]*u^7)/(115022315520*b^3*E^u) - 
      (115006019*d^6*K0*M^5*Sqrt[Pi/5005]*u^7)/(4107939840*b^3*E^u) + 
      (703367309*d^8*K0*M^5*Sqrt[Pi/5005]*u^7)/(460089262080*b^3*E^u) + 
      (30729109*d^12*K0*M^5*Sqrt[Pi/5005]*u^7)/(51121029120*b^3*E^u) - 
      (169151289007*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(126524547072000*b^3) - 
      (169358781707*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(3953892096000*b^3) + 
      (316116660281*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(1917038592000*b^3) + 
      (38839027177*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(1917038592000*b^3) - 
      (4296054953*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(56383488000*b^3) + 
      (302931679*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(1917038592000*b^3) + 
      (1056412933*d^2*K1*M^5*Sqrt[Pi/5005]*u^7)/(115022315520*b^3*E^u) - 
      (932841331*d^6*K1*M^5*Sqrt[Pi/5005]*u^7)/(28755578880*b^3*E^u) + 
      (742502911*d^8*K1*M^5*Sqrt[Pi/5005]*u^7)/(460089262080*b^3*E^u) + 
      (461060189*d^10*K1*M^5*Sqrt[Pi/5005]*u^7)/(38340771840*b^3*E^u) - 
      (39593453533*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(15815568384000*b^3) - 
      (6213849874447*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(84349698048000*b^3) - 
      (6903066851843*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(84349698048000*b^3) + 
      (6061879010059*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(23004463104000*b^3) + 
      (199750720249*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(11502231552000*b^3) - 
      (2629480206433*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(23004463104000*b^3) - 
      (67511882549*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(7668154368000*b^3) + 
      (1855602247*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(7668154368000*b^3) + 
      (1463555*d^12*K1*M^5*Sqrt[(5*Pi)/1001]*u^7)/(10224205824*b^3*E^u) + 
      (7279409*d^10*K0*M^5*Sqrt[(11*Pi)/455]*u^7)/(7668154368*b^3*E^u) - 
      (4031901197*d^12*K0^2*M^5*Sqrt[(11*Pi)/455]*u^7)/(7668154368000*b^3) + 
      (3776653*K1*M^5*Sqrt[(11*Pi)/455]*u^7)/(153363087360*b^3*E^u) + 
      (48890087*d^4*K0*M^5*Sqrt[(13*Pi)/385]*u^7)/(92017852416*b^3*E^u) - 
      (1151738335019*d^4*K0^2*M^5*Sqrt[(13*Pi)/385]*u^7)/
       (253049094144000*b^3) + (43633571*d^4*K1*M^5*Sqrt[(13*Pi)/385]*u^7)/
       (65727037440*b^3*E^u) + (4604460607*d^2*K0*M^5*Sqrt[Pi/5005]*u^8)/
       (2530490941440*b^3*E^u) + (6297527417*d^4*K0*M^5*Sqrt[Pi/5005]*u^8)/
       (2530490941440*b^3*E^u) - (9313696157*d^6*K0*M^5*Sqrt[Pi/5005]*u^8)/
       (1265245470720*b^3*E^u) + (5727763*d^8*K0*M^5*Sqrt[Pi/5005]*u^8)/
       (28755578880*b^3*E^u) + (13684469*d^10*K0*M^5*Sqrt[Pi/5005]*u^8)/
       (5112102912*b^3*E^u) + (232811*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (1597532160*b^3*E^u) + (1322119871*d^4*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (690133893120*b^3*E^u) - (2719115849*d^6*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (345066946560*b^3*E^u) + (112720919*d^8*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (345066946560*b^3*E^u) + (687190349*d^10*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (230044631040*b^3*E^u) + (1084901*d^12*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (5112102912*b^3*E^u) - (881093123*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (847262592000*b^3) - (1879980416999*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (54224805888000*b^3) - (8588975646661*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (189786820608000*b^3) + (1499230331549*d^6*K0*K1*M^5*Sqrt[Pi/5005]*
        u^8)/(11502231552000*b^3) + (13629927749*d^8*K0*K1*M^5*Sqrt[Pi/5005]*
        u^8)/(958519296000*b^3) - (675319631423*d^10*K0*K1*M^5*Sqrt[Pi/5005]*
        u^8)/(11502231552000*b^3) + (542016977*d^14*K0*K1*M^5*Sqrt[Pi/5005]*
        u^8)/(3834077184000*b^3) + (62793*d^12*K0*M^5*Sqrt[(5*Pi)/1001]*u^8)/
       (1704034304*b^3*E^u) + (28764781*d^2*K1*M^5*Sqrt[(11*Pi)/455]*u^8)/
       (138026778624*b^3*E^u) - (13902519*d^12*K0*K1*M^5*Sqrt[(11*Pi)/455]*
        u^8)/(30429184000*b^3) - (34229*K0*M^5*Sqrt[(13*Pi)/385]*u^8)/
       (60249784320*b^3*E^u) + (4657*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (225533952*b^3*E^u) + (745634261*d^2*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (2242935152640*b^3*E^u) + (82871903*d^4*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (160209653760*b^3*E^u) - (1657068487*d^6*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (1121467576320*b^3*E^u) + (2946809*d^8*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (172533473280*b^3*E^u) + (3109*d^12*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (66563840*b^3*E^u) - (14616152389*K0^2*M^5*Sqrt[Pi/5005]*u^9)/
       (379573641216000*b^3) - (2231301110107*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^9)/
       (379573641216000*b^3) + (265472773*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^9)/
       (18918144000*b^3) + (200853547*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^9)/
       (96657408000*b^3) + (5607881*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^9)/
       (319506432000*b^3) + (1962799*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (632622735360*b^3*E^u) + (9856538897*d^2*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (24672286679040*b^3*E^u) + (1332397519*d^4*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (2467228667904*b^3*E^u) - (1156049819*d^6*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (725655490560*b^3*E^u) + (974131*d^10*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (1643175936*b^3*E^u) + (35957*d^12*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (684656640*b^3*E^u) - (254505021019*K1^2*M^5*Sqrt[Pi/5005]*u^9)/
       (1138720923648000*b^3) - (74598764419*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^9)/
       (14983170048000*b^3) - (1220489728697*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^9)/
       (227744184729600*b^3) + (42277957993*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^9)/
       (2464763904000*b^3) + (71407159763*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^9)/
       (34506694656000*b^3) - (256437667*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^9)/
       (328635187200*b^3) + (1250167*d^10*K0*M^5*Sqrt[(5*Pi)/1001]*u^9)/
       (11502231552*b^3*E^u) + (11471*d^8*K1*M^5*Sqrt[(11*Pi)/455]*u^9)/
       (24647639040*b^3*E^u) + (2384323*d^14*K1^2*M^5*Sqrt[(11*Pi)/455]*u^9)/
       (1150223155200*b^3) - (47042370533*d^2*K0^2*M^5*Sqrt[(13*Pi)/385]*u^9)/
       (189786820608000*b^3) - (403224979*d^10*K0^2*M^5*Sqrt[(13*Pi)/385]*
        u^9)/(821587968000*b^3) - (179542843*d^12*K0^2*M^5*Sqrt[(13*Pi)/385]*
        u^9)/(3834077184000*b^3) - (2622319891*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/385]*u^9)/(4313336832000*b^3) + 
      (746131*K0*M^5*Sqrt[Pi/5005]*u^10)/(1542017917440*b^3*E^u) + 
      (301848271*d^2*K0*M^5*Sqrt[Pi/5005]*u^10)/(6168071669760*b^3*E^u) + 
      (188498237*d^4*K0*M^5*Sqrt[Pi/5005]*u^10)/(2056023889920*b^3*E^u) - 
      (690634397*d^6*K0*M^5*Sqrt[Pi/5005]*u^10)/(3084035834880*b^3*E^u) - 
      (332149*d^8*K0*M^5*Sqrt[Pi/5005]*u^10)/(21566684160*b^3*E^u) + 
      (55201*d^10*K0*M^5*Sqrt[Pi/5005]*u^10)/(625121280*b^3*E^u) + 
      (9521*d^12*K0*M^5*Sqrt[Pi/5005]*u^10)/(958519296*b^3*E^u) + 
      (1657627*K1*M^5*Sqrt[Pi/5005]*u^10)/(3084035834880*b^3*E^u) + 
      (45316673*d^2*K1*M^5*Sqrt[Pi/5005]*u^10)/(881153095680*b^3*E^u) + 
      (201121819*d^4*K1*M^5*Sqrt[Pi/5005]*u^10)/(2056023889920*b^3*E^u) - 
      (724909981*d^6*K1*M^5*Sqrt[Pi/5005]*u^10)/(3084035834880*b^3*E^u) - 
      (22381*d^8*K1*M^5*Sqrt[Pi/5005]*u^10)/(1078334208*b^3*E^u) + 
      (1366111*d^10*K1*M^5*Sqrt[Pi/5005]*u^10)/(14377789440*b^3*E^u) + 
      (17581*d^12*K1*M^5*Sqrt[Pi/5005]*u^10)/(1597532160*b^3*E^u) - 
      (58408913999*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(25880020992000*b^3) + 
      (49292741957*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(8626673664000*b^3) - 
      (23472716441*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(8626673664000*b^3) - 
      (886715153*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(2875557888000*b^3) + 
      (26916829*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(2875557888000*b^3) - 
      (45163609*d^2*K0*K1*M^5*Sqrt[(7*Pi)/715]*u^10)/(217479168000*b^3) + 
      (826379101*d^8*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^10)/(8626673664000*b^3) - 
      (6728683*K0*K1*M^5*Sqrt[(143*Pi)/35]*u^10)/(25880020992000*b^3) + 
      (33073*K0*M^5*Sqrt[Pi/5005]*u^11)/(308403583488*b^3*E^u) + 
      (718229*d^2*K0*M^5*Sqrt[Pi/5005]*u^11)/(154201791744*b^3*E^u) + 
      (322073*d^4*K0*M^5*Sqrt[Pi/5005]*u^11)/(30235645440*b^3*E^u) - 
      (7816001*d^6*K0*M^5*Sqrt[Pi/5005]*u^11)/(385504479360*b^3*E^u) - 
      (4969*d^8*K0*M^5*Sqrt[Pi/5005]*u^11)/(567544320*b^3*E^u) + 
      (2179*d^12*K0*M^5*Sqrt[Pi/5005]*u^11)/(1198149120*b^3*E^u) + 
      (590749837*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(142340115456000*b^3) - 
      (13359909929*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(142340115456000*b^3) - 
      (25230463163*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(142340115456000*b^3) + 
      (1623627571*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(4313336832000*b^3) + 
      (469902343*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(4313336832000*b^3) - 
      (166392263*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(862667366400*b^3) - 
      (37911091*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(1437778944000*b^3) + 
      (45289*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(53251072000*b^3) + 
      (33073*K1*M^5*Sqrt[Pi/5005]*u^11)/(308403583488*b^3*E^u) + 
      (751691*d^2*K1*M^5*Sqrt[Pi/5005]*u^11)/(154201791744*b^3*E^u) + 
      (6032941*d^4*K1*M^5*Sqrt[Pi/5005]*u^11)/(514005972480*b^3*E^u) - 
      (8317931*d^6*K1*M^5*Sqrt[Pi/5005]*u^11)/(385504479360*b^3*E^u) - 
      (15493*d^8*K1*M^5*Sqrt[Pi/5005]*u^11)/(1540477440*b^3*E^u) + 
      (23147*d^10*K1*M^5*Sqrt[Pi/5005]*u^11)/(1797223680*b^3*E^u) + 
      (271*d^12*K1*M^5*Sqrt[Pi/5005]*u^11)/(133127680*b^3*E^u) - 
      (1339131527*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(142340115456000*b^3) - 
      (1638085117*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(17792514432000*b^3) - 
      (26133883817*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(142340115456000*b^3) + 
      (9117623*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(22701772800*b^3) + 
      (6772867*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(50745139200*b^3) - 
      (78932627*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(359444736000*b^3) - 
      (45228229*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(1437778944000*b^3) + 
      (743551*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(718889472000*b^3) + 
      (1927*d^10*K0*M^5*Sqrt[(11*Pi)/455]*u^11)/(1797223680*b^3*E^u) - 
      (8095177*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(35585028864000*b^3) - 
      (1079004677*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(71170057728000*b^3) - 
      (842472731*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(17792514432000*b^3) + 
      (7529957*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(102698496000*b^3) + 
      (2492123*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(51349248000*b^3) - 
      (108084611*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(2156668416000*b^3) - 
      (419753*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(44930592000*b^3) + 
      (246709*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(718889472000*b^3) + 
      (d^2*K0*M^5*Sqrt[(13*Pi)/385]*u^12)/(29953728*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[(13*Pi)/385]*u^12)/(4992288*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(13*Pi)/385]*u^12)/(4992288*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[(13*Pi)/385]*u^12)/(29953728*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(13*Pi)/385]*u^12)/(29953728*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(13*Pi)/385]*u^12)/(4992288*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(13*Pi)/385]*u^12)/(4992288*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[(13*Pi)/385]*u^12)/(29953728*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(65*Pi)/77]*u^12)/(29953728*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(65*Pi)/77]*u^12)/(29953728*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(65*Pi)/77]*u^12)/(29953728*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(65*Pi)/77]*u^12)/(29953728*b^3*E^u) + 
      (4757*K0^2*M^5*Sqrt[Pi/5005]*u^13)/(7117005772800*b^3) - 
      (3940177*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^13)/(7117005772800*b^3) - 
      (4035371*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^13)/(1423401154560*b^3) + 
      (3483919*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^13)/(1078334208000*b^3) + 
      (4001867*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^13)/(1078334208000*b^3) - 
      (44911*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^13)/(71888947200*b^3) + 
      (2923*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^13)/(71888947200*b^3) + 
      (1769*K1^2*M^5*Sqrt[Pi/5005]*u^13)/(1067550865920*b^3) - 
      (16892699*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^13)/(5337754329600*b^3) + 
      (1845331*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^13)/(539167104000*b^3) + 
      (3456367*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^13)/(808750656000*b^3) - 
      (5171317*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^13)/(1617501312000*b^3) - 
      (41863*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^13)/(53916710400*b^3) - 
      (65359*d^10*K0^2*M^5*Sqrt[(7*Pi)/715]*u^13)/(154047744000*b^3) + 
      (31*d^14*K1^2*M^5*Sqrt[(11*Pi)/455]*u^13)/(11981491200*b^3) - 
      (96587*d^2*K1^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(2135101731840*b^3) + 
      (101*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(53916710400*b^3) - 
      (11771*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(161750131200*b^3) - 
      (109313*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(161750131200*b^3) + 
      (307337*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(808750656000*b^3) + 
      (315347*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(269583552000*b^3) - 
      (40517*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(89861184000*b^3) - 
      (2503*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(7702387200*b^3) - 
      (163*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(5990745600*b^3) + 
      (101*K0^2*M^5*Sqrt[Pi/5005]*u^15)/(970500787200*b^3) + 
      (3737*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^15)/(970500787200*b^3) + 
      (15857*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^15)/(970500787200*b^3) + 
      (101*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^15)/(4688409600*b^3) + 
      (101*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^15)/(35944473600*b^3) + 
      (101*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(970500787200*b^3) + 
      (3737*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(970500787200*b^3) + 
      (15857*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(970500787200*b^3) + 
      (101*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(4688409600*b^3) + 
      (101*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(35944473600*b^3) + 
      (101*d^6*K0^2*M^5*Sqrt[(11*Pi)/455]*u^15)/(323500262400*b^3) - 
      (101*d^10*K0^2*M^5*Sqrt[(11*Pi)/455]*u^15)/(323500262400*b^3) + 
      (101*d^6*K1^2*M^5*Sqrt[(11*Pi)/455]*u^15)/(323500262400*b^3) - 
      (101*d^10*K1^2*M^5*Sqrt[(11*Pi)/455]*u^15)/(323500262400*b^3) - 
      (101*d^8*K0^2*M^5*Sqrt[(143*Pi)/35]*u^15)/(323500262400*b^3) - 
      (101*d^8*K1^2*M^5*Sqrt[(143*Pi)/35]*u^15)/(323500262400*b^3))/Pi, 
    ((((-17763320037949*I)/946561767782400)*d^6*K0*K1*M^5*Sqrt[13/(385*Pi)]*
        u^3)/b^3 + (((81*I)/400384)*d^12*K0*K1*M^5*Sqrt[35/(143*Pi)]*u^3)/
       b^3 - (1800581*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^3)/(5705472*b^3) + 
      (2175*d^2*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(237728*b^3) + 
      (52005*d^4*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(7607296*b^3) - 
      (29709*d^6*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(950912*b^3) + 
      (30519*d^8*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(7607296*b^3) + 
      (531*d^10*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(50048*b^3) + 
      (135*d^12*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(447488*b^3) + 
      (6145*K1^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(5705472*b^3) + 
      (272263*d^2*K1^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(11410944*b^3) - 
      (7323*d^4*K1^2*M^5*Sqrt[(5*Pi)/1001]*u^3)/(3803648*b^3) + 
      (20191*d^8*K1^2*M^5*Sqrt[(11*Pi)/455]*u^3)/(1426368*b^3) - 
      (11*d^12*K1^2*M^5*Sqrt[(77*Pi)/65]*u^3)/(3803648*b^3) + 
      (33*K0^2*M^5*Sqrt[(385*Pi)/13]*u^3)/(7607296*b^3) + 
      (445*d^10*K1^2*M^5*Sqrt[(385*Pi)/13]*u^3)/(3803648*b^3) + 
      (((3714819*I)/2928808960)*K0*K1*M^5*u^3)/(b^3*Sqrt[5005*Pi]) + 
      (((32096907*I)/732202240)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[5005*Pi]) + 
      (((198171891*I)/2928808960)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[5005*Pi]) + 
      (((64937779474537*I)/946561767782400)*d^6*K0*K1*M^5*u^3)/
       (b^3*Sqrt[5005*Pi]) - (((1431513*I)/53251072)*d^8*K0*K1*M^5*u^3)/
       (b^3*Sqrt[5005*Pi]) + (((783459*I)/9509120)*d^10*K0*K1*M^5*u^3)/
       (b^3*Sqrt[5005*Pi]) - (((32287921021*I)/27903181363200)*d^12*K1^2*M^5*
        Sqrt[7/(715*Pi)]*u^4)/b^3 + (((562013873*I)/123009976320)*d^2*K1^2*
        M^5*Sqrt[13/(385*Pi)]*u^4)/b^3 + (((4787043081*I)/820066508800)*d^4*
        K1^2*M^5*Sqrt[13/(385*Pi)]*u^4)/b^3 + 
      (7599863*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(639012864*b^3) - 
      (881123*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(950912*b^3) + 
      (146782397*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(639012864*b^3) + 
      (13547393*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(53251072*b^3) + 
      (1371771*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(213004288*b^3) + 
      (16126111*d^4*K0*K1*M^5*Sqrt[(5*Pi)/1001]*u^4)/(639012864*b^3) + 
      (1220627*d^2*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^4)/(53251072*b^3) + 
      (((3842331*I)/5857617920)*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((6585147*I)/292880896)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((200084571*I)/5857617920)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((65536941*I)/732202240)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((82161*I)/6264832)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((46719*I)/1118720)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((270981*I)/76072960)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((14256414253*I)/7380598579200)*K1^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((202448395103*I)/922574822400)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[5005*Pi]) - (((281756701*I)/10650214400)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[5005*Pi]) + (((263906031*I)/2662553600)*d^10*K1^2*M^5*u^4)/
       (b^3*Sqrt[5005*Pi]) + (((1971491358223*I)/111612725452800)*d^12*K1^2*
        M^5*u^4)/(b^3*Sqrt[5005*Pi]) + (((22731*I)/27238400)*d^12*K0*K1*M^5*
        Sqrt[11/(455*Pi)]*u^5)/b^3 - (((94679*I)/2083737600)*d^8*K0*K1*M^5*
        Sqrt[143/(35*Pi)]*u^5)/b^3 + (57031081*d^2*K0^2*M^5*Sqrt[Pi/5005]*
        u^5)/(639012864*b^3) + (953867*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (19969152*b^3) - (13113377*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (45643776*b^3) + (38046809*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (639012864*b^3) + (260789*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (106502144*b^3) + (104400761*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (12780257280*b^3) + (4251616393*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (19170385920*b^3) + (6022018481*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (38340771840*b^3) - (7162935361*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (9585192960*b^3) + (4019189869*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (38340771840*b^3) + (4716696521*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (19170385920*b^3) + (360704983*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (38340771840*b^3) + (439877*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^5)/
       (639012864*b^3) + (10844305*d^10*K0^2*M^5*Sqrt[(5*Pi)/1001]*u^5)/
       (639012864*b^3) + (((5115844501*I)/1845149644800)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[5005*Pi]) + (((547870205357*I)/7380598579200)*d^2*K0*K1*M^5*
        u^5)/(b^3*Sqrt[5005*Pi]) + (((165104706253*I)/2460199526400)*d^4*K0*
        K1*M^5*u^5)/(b^3*Sqrt[5005*Pi]) - (((916008181667*I)/3690299289600)*
        d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[5005*Pi]) + 
      (((216038177*I)/2130042880)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[5005*Pi]) + 
      (((3885321453817*I)/908699297071104000)*K1^2*M^5*Sqrt[13/(385*Pi)]*u^6)/
       b^3 + (109343669*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(19170385920*b^3) + 
      (1027275761*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(6390128640*b^3) + 
      (1274061809*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(9585192960*b^3) - 
      (315570001*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(563834880*b^3) + 
      (366293131*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(6390128640*b^3) + 
      (39291457*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(201793536*b^3) + 
      (4607*d^12*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^6)/(6128640*b^3) + 
      (((482990407*I)/4428359147520)*K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) + 
      (((133756342637*I)/14761197158400)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[5005*Pi]) + (((114076393517*I)/6326227353600)*d^4*K0^2*M^5*
        u^6)/(b^3*Sqrt[5005*Pi]) - (((929173543393*I)/22141795737600)*d^6*
        K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) - 
      (((30035051*I)/5751115776)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) + 
      (((205784941*I)/11276697600)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) + 
      (((2174853*I)/1252966400)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) + 
      (((2569606788043739*I)/908699297071104000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[5005*Pi]) + (((3340546576709*I)/44283591475200)*d^2*K1^2*M^5*
        u^6)/(b^3*Sqrt[5005*Pi]) + (((5877627142423*I)/132850774425600)*d^4*
        K1^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) - 
      (((5339200571381*I)/22141795737600)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[5005*Pi]) + (((32507963713*I)/862667366400)*d^8*K1^2*M^5*
        u^6)/(b^3*Sqrt[5005*Pi]) + (((772849009*I)/10089676800)*d^10*K1^2*M^5*
        u^6)/(b^3*Sqrt[5005*Pi]) + (((91478171*I)/21300428800)*d^12*K1^2*M^5*
        u^6)/(b^3*Sqrt[5005*Pi]) + (507493747*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^7)/
       (19170385920*b^3) - (14747861*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^7)/
       (168161280*b^3) + (54535471*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^7)/
       (19170385920*b^3) + (159201509*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^7)/
       (4792596480*b^3) + (31404167*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^7)/
       (19170385920*b^3) + (5954393*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (3383009280*b^3) + (1239526643*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (28755578880*b^3) + (223582903*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (8215879680*b^3) - (3936467609*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (28755578880*b^3) + (154914073*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (11502231552*b^3) + (701682281*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (14377789440*b^3) + (5417683*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (2130042880*b^3) + (1166621*K0^2*M^5*Sqrt[(11*Pi)/455]*u^7)/
       (19170385920*b^3) + (732749*d^2*K0^2*M^5*Sqrt[(13*Pi)/385]*u^7)/
       (416747520*b^3) + (((9570651533*I)/16606346803200)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[5005*Pi]) + (((369619874473*I)/11070897868800)*d^2*K0*K1*M^5*
        u^7)/(b^3*Sqrt[5005*Pi]) + (((1696120519651*I)/33212693606400)*d^4*K0*
        K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) - (((809621729941*I)/5535448934400)*
        d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) + 
      (((79230259*I)/13479177600)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) + 
      (((836515829*I)/15975321600)*d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) + 
      (((47748517*I)/15975321600)*d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) + 
      (4129721*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(7188894720*b^3) + 
      (54331391*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(2875557888*b^3) + 
      (253280449*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(14377789440*b^3) + 
      (21346651*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(7188894720*b^3) + 
      (356609657*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(14377789440*b^3) + 
      (808149*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(532510720*b^3) - 
      (3098441*d^6*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^8)/(513492480*b^3) - 
      (((1278119*I)/3923763200)*K0^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((45865572341*I)/33212693606400)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[5005*Pi]) + (((156150090367*I)/11070897868800)*d^4*K0^2*M^5*
        u^8)/(b^3*Sqrt[5005*Pi]) - (((58282789141*I)/2767724467200)*d^6*K0^2*
        M^5*u^8)/(b^3*Sqrt[5005*Pi]) - (((3076263947*I)/862667366400)*d^8*
        K0^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((428334223*I)/47925964800)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((31639*I)/60057600)*d^12*K0^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((142958103311*I)/199276161638400)*K1^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((176802299351*I)/16606346803200)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[5005*Pi]) + (((32429280691*I)/5861063577600)*d^4*K1^2*M^5*
        u^8)/(b^3*Sqrt[5005*Pi]) - (((1538507764327*I)/49819040409600)*d^6*
        K1^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) - 
      (((479698057*I)/2588002099200)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((57569219*I)/4313336832)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((123323*I)/149768640)*d^12*K1^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) + 
      (((5677872289*I)/12454760102400)*d^4*K0*K1*M^5*Sqrt[13/(385*Pi)]*u^9)/
       b^3 + (525883*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(312560640*b^3) + 
      (37787287*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(14377789440*b^3) - 
      (51809189*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(7188894720*b^3) + 
      (69931*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(845752320*b^3) + 
      (2371289*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(898611840*b^3) + 
      (307991*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(1597532160*b^3) + 
      (18105047*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(7188894720*b^3) + 
      (1009863*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(532510720*b^3) - 
      (59211409*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(7188894720*b^3) + 
      (535541*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(2875557888*b^3) + 
      (11607077*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(3594447360*b^3) + 
      (3612233*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(14377789440*b^3) + 
      (45473*K1^2*M^5*Sqrt[(7*Pi)/715]*u^9)/(2053969920*b^3) - 
      (2867*K0^2*M^5*Sqrt[(13*Pi)/385]*u^9)/(2053969920*b^3) + 
      (((1221364919*I)/49819040409600)*K0*K1*M^5*u^9)/(b^3*Sqrt[5005*Pi]) + 
      (((2789336623*I)/976843929600)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[5005*Pi]) - 
      (((158011768771*I)/12454760102400)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[5005*Pi]) - (((2237461189*I)/647000524800)*d^8*K0*K1*M^5*
        u^9)/(b^3*Sqrt[5005*Pi]) + (((1476639757*I)/215666841600)*d^10*K0*K1*
        M^5*u^9)/(b^3*Sqrt[5005*Pi]) + (((235699*I)/479259648)*d^12*K0*K1*M^5*
        u^9)/(b^3*Sqrt[5005*Pi]) - (((11265251981765*I)/100411272326356992)*
        d^8*K1^2*M^5*Sqrt[5/(1001*Pi)]*u^10)/b^3 + 
      (((31267*I)/3993830400)*d^12*K1^2*M^5*Sqrt[11/(455*Pi)]*u^10)/b^3 - 
      (((29914183*I)/647000524800)*d^8*K0^2*M^5*Sqrt[13/(385*Pi)]*u^10)/b^3 - 
      (((2122642769*I)/24909520204800)*d^6*K1^2*M^5*Sqrt[13/(385*Pi)]*u^10)/
       b^3 + (((14470441*I)/215666841600)*d^10*K1^2*M^5*Sqrt[13/(385*Pi)]*
        u^10)/b^3 + (73*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(3356160*b^3) - 
      (4987469*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(1797223680*b^3) - 
      (347869*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(3594447360*b^3) + 
      (3907247*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(3594447360*b^3) + 
      (977*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(9360540*b^3) + 
      (72587*d^2*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^10)/(1198149120*b^3) + 
      (3179*d^4*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^10)/(35239680*b^3) - 
      (((2529890959*I)/49819040409600)*K0^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) + 
      (((9599803*I)/46516377600)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) + 
      (((2459226481*I)/3113690025600)*d^4*K0^2*M^5*u^10)/
       (b^3*Sqrt[5005*Pi]) - (((28331336027*I)/24909520204800)*d^6*K0^2*M^5*
        u^10)/(b^3*Sqrt[5005*Pi]) + (((156961543*I)/215666841600)*d^10*K0^2*
        M^5*u^10)/(b^3*Sqrt[5005*Pi]) + (((781513*I)/11981491200)*d^12*K0^2*
        M^5*u^10)/(b^3*Sqrt[5005*Pi]) + (((104672119*I)/2166045235200)*K1^2*
        M^5*u^10)/(b^3*Sqrt[5005*Pi]) + (((14328869927*I)/49819040409600)*d^2*
        K1^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) + 
      (((6825942733*I)/12454760102400)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[5005*Pi]) - (((435862505549819*I)/2510281808158924800)*d^8*
        K1^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) + 
      (((2269*I)/427910400)*d^12*K0*K1*M^5*Sqrt[7/(715*Pi)]*u^11)/b^3 - 
      (((3701*I)/169837637760)*K0*K1*M^5*Sqrt[13/(385*Pi)]*u^11)/b^3 - 
      (((58133*I)/2378678400)*d^8*K0*K1*M^5*Sqrt[13/(385*Pi)]*u^11)/b^3 + 
      (271*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(898611840*b^3) + 
      (131279*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(3594447360*b^3) + 
      (94813*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(1198149120*b^3) - 
      (62641*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(359444736*b^3) + 
      (38989*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(513492480*b^3) + 
      (142327*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(3594447360*b^3) - 
      (68069*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(1797223680*b^3) + 
      (104257*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(1198149120*b^3) + 
      (40759*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(3594447360*b^3) + 
      (K1^2*M^5*Sqrt[(5*Pi)/1001]*u^11)/(14976864*b^3) + 
      (691*d^12*K0^2*M^5*Sqrt[(7*Pi)/715]*u^11)/(513492480*b^3) - 
      (631*d^8*K0^2*M^5*Sqrt[(11*Pi)/455]*u^11)/(256746240*b^3) + 
      (8293*d^4*K1^2*M^5*Sqrt[(13*Pi)/385]*u^11)/(1198149120*b^3) - 
      (26321*d^6*K1^2*M^5*Sqrt[(13*Pi)/385]*u^11)/(1797223680*b^3) + 
      (((460711*I)/667219291200)*K0*K1*M^5*u^11)/(b^3*Sqrt[5005*Pi]) + 
      (((30586147*I)/1132250918400)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[5005*Pi]) + 
      (((31034977*I)/109252281600)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[5005*Pi]) - 
      (((378291161*I)/1245476010240)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[5005*Pi]) + (((14710439*I)/53916710400)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[5005*Pi]) + (((17729*I)/13479177600)*d^10*K0^2*M^5*
        Sqrt[11/(455*Pi)]*u^12)/b^3 - (((1973*I)/898611840)*d^8*K1^2*M^5*
        Sqrt[11/(455*Pi)]*u^12)/b^3 - (((19307*I)/3113690025600)*K0^2*M^5*
        Sqrt[13/(385*Pi)]*u^12)/b^3 + (((345293*I)/3113690025600)*d^2*K0^2*
        M^5*Sqrt[13/(385*Pi)]*u^12)/b^3 - (((19307*I)/3113690025600)*K1^2*M^5*
        Sqrt[13/(385*Pi)]*u^12)/b^3 + (((318823*I)/3113690025600)*d^2*K1^2*
        M^5*Sqrt[13/(385*Pi)]*u^12)/b^3 + (29*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (449305920*b^3) + (47*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (8023320*b^3) - (571*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (18721080*b^3) - (2987*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (149768640*b^3) + (97*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (4680270*b^3) + (827*d^4*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^12)/
       (449305920*b^3) + (29*d^12*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^12)/
       (89861184*b^3) + (((366823*I)/23588560800)*d^4*K0^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) - (((1012309*I)/67688913600)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) - (((155807*I)/8087506560)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) + (((709*I)/249614400)*d^12*K0^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) + (((6488957*I)/389211253200)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) - (((6935839*I)/518948337600)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) + (((209449*I)/13479177600)*d^10*K1^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) + (((3037*I)/748843200)*d^12*K1^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) - (((2647*I)/155684501280)*d^2*K0*K1*M^5*
        Sqrt[13/(385*Pi)]*u^13)/b^3 + (((13427*I)/77842250640)*d^4*K0*K1*M^5*
        Sqrt[13/(385*Pi)]*u^13)/b^3 + (((19043*I)/77842250640)*d^6*K0*K1*M^5*
        Sqrt[13/(385*Pi)]*u^13)/b^3 - ((I/1330182)*d^8*K0*K1*M^5*
        Sqrt[13/(385*Pi)]*u^13)/b^3 + (((37*I)/224652960)*d^10*K0*K1*M^5*
        Sqrt[13/(385*Pi)]*u^13)/b^3 + ((I/5348880)*d^12*K0*K1*M^5*
        Sqrt[13/(385*Pi)]*u^13)/b^3 + (d^2*K0^2*M^5*Sqrt[(13*Pi)/385]*u^13)/
       (44930592*b^3) - (d^6*K0^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(7488432*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(7488432*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(44930592*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(44930592*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(7488432*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(7488432*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/385]*u^13)/(44930592*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(65*Pi)/77]*u^13)/(44930592*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(65*Pi)/77]*u^13)/(44930592*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(65*Pi)/77]*u^13)/(44930592*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(65*Pi)/77]*u^13)/(44930592*b^3))/Pi, 
    ((-186499*K1*M^5*Sqrt[Pi/5005]*u)/(76072960*b^3*E^u) - 
      (647307*d^2*K1*M^5*Sqrt[(11*Pi)/455]*u)/(76072960*b^3*E^u) - 
      (790459*d^4*K1*M^5*Sqrt[(11*Pi)/455]*u)/(76072960*b^3*E^u) + 
      (96037*d^6*K1*M^5*Sqrt[(65*Pi)/77]*u)/(15214592*b^3*E^u) - 
      (19401*d^8*K1*M^5*Sqrt[(65*Pi)/77]*u)/(15214592*b^3*E^u) + 
      (1179*d^14*K1*M^5*Sqrt[(77*Pi)/65]*u)/(76072960*b^3*E^u) - 
      (65969*d^10*K1*M^5*Sqrt[(143*Pi)/35]*u)/(76072960*b^3*E^u) + 
      (3063*d^12*K1*M^5*Sqrt[(143*Pi)/35]*u)/(76072960*b^3*E^u) - 
      (23430227*d^2*K0*M^5*Sqrt[Pi/5005]*u^2)/(152145920*b^3*E^u) - 
      (3897263*d^4*K0*M^5*Sqrt[Pi/5005]*u^2)/(19018240*b^3*E^u) + 
      (19150931*d^6*K0*M^5*Sqrt[Pi/5005]*u^2)/(30429184*b^3*E^u) - 
      (107409*d^8*K0*M^5*Sqrt[Pi/5005]*u^2)/(15214592*b^3*E^u) - 
      (38966677*d^10*K0*M^5*Sqrt[Pi/5005]*u^2)/(152145920*b^3*E^u) - 
      (8907*d^12*K0*M^5*Sqrt[Pi/5005]*u^2)/(2237440*b^3*E^u) + 
      (10809*d^14*K0*M^5*Sqrt[Pi/5005]*u^2)/(8949760*b^3*E^u) - 
      (186499*K1*M^5*Sqrt[Pi/5005]*u^2)/(76072960*b^3*E^u) - 
      (48831*K0*M^5*Sqrt[(7*Pi)/715]*u^2)/(76072960*b^3*E^u) - 
      (647307*d^2*K1*M^5*Sqrt[(11*Pi)/455]*u^2)/(76072960*b^3*E^u) - 
      (790459*d^4*K1*M^5*Sqrt[(11*Pi)/455]*u^2)/(76072960*b^3*E^u) + 
      (96037*d^6*K1*M^5*Sqrt[(65*Pi)/77]*u^2)/(15214592*b^3*E^u) - 
      (19401*d^8*K1*M^5*Sqrt[(65*Pi)/77]*u^2)/(15214592*b^3*E^u) + 
      (1179*d^14*K1*M^5*Sqrt[(77*Pi)/65]*u^2)/(76072960*b^3*E^u) - 
      (65969*d^10*K1*M^5*Sqrt[(143*Pi)/35]*u^2)/(76072960*b^3*E^u) + 
      (3063*d^12*K1*M^5*Sqrt[(143*Pi)/35]*u^2)/(76072960*b^3*E^u) - 
      (114415645171*K0*M^5*Sqrt[Pi/5005]*u^3)/(24596137646080*b^3*E^u) - 
      (23325552643843*d^2*K0*M^5*Sqrt[Pi/5005]*u^3)/(147576825876480*b^3*
        E^u) - (1272074765629*d^4*K0*M^5*Sqrt[Pi/5005]*u^3)/
       (6149034411520*b^3*E^u) + (332629306491*d^6*K0*M^5*Sqrt[Pi/5005]*u^3)/
       (517813424128*b^3*E^u) - (3917213*d^8*K0*M^5*Sqrt[Pi/5005]*u^3)/
       (383944704*b^3*E^u) - (39529717*d^10*K0*M^5*Sqrt[Pi/5005]*u^3)/
       (152145920*b^3*E^u) - (8907*d^12*K0*M^5*Sqrt[Pi/5005]*u^3)/
       (2237440*b^3*E^u) + (10809*d^14*K0*M^5*Sqrt[Pi/5005]*u^3)/
       (8949760*b^3*E^u) + (42513283*K0^2*M^5*Sqrt[Pi/5005]*u^3)/
       (29212016640*b^3) + (2595820439*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^3)/
       (14606008320*b^3) - (4552513519*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^3)/
       (14606008320*b^3) - (1223654387*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^3)/
       (7303004160*b^3) + (3036381503*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^3)/
       (14606008320*b^3) - (286811263*K1*M^5*Sqrt[Pi/5005]*u^3)/
       (31710412800*b^3*E^u) - (46919630497*d^2*K1*M^5*Sqrt[Pi/5005]*u^3)/
       (150624460800*b^3*E^u) - (264932990173*d^4*K1*M^5*Sqrt[Pi/5005]*u^3)/
       (602497843200*b^3*E^u) + (1162902509*d^6*K1*M^5*Sqrt[Pi/5005]*u^3)/
       (912875520*b^3*E^u) - (17675374403*d^10*K1*M^5*Sqrt[Pi/5005]*u^3)/
       (31950643200*b^3*E^u) + (5857277*d^14*K1*M^5*Sqrt[Pi/5005]*u^3)/
       (2130042880*b^3*E^u) - (364957979*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^3)/
       (8763604992*b^3) - (711717817*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^3)/
       (14606008320*b^3) + (5828148251*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^3)/
       (43818024960*b^3) + (142349171*d^2*K0^2*M^5*Sqrt[(7*Pi)/715]*u^3)/
       (14606008320*b^3) - (3334691*d^14*K0^2*M^5*Sqrt[(7*Pi)/715]*u^3)/
       (14606008320*b^3) - (241798133*d^8*K1^2*M^5*Sqrt[(7*Pi)/715]*u^3)/
       (8763604992*b^3) + (33905267*d^12*K0^2*M^5*Sqrt[(11*Pi)/455]*u^3)/
       (14606008320*b^3) - (2347573*K1^2*M^5*Sqrt[(11*Pi)/455]*u^3)/
       (7303004160*b^3) - (2849443*d^12*K1^2*M^5*Sqrt[(11*Pi)/455]*u^3)/
       (8763604992*b^3) + (3879151*d^8*K1*M^5*Sqrt[(13*Pi)/385]*u^3)/
       (960921600*b^3*E^u) - (10250787*d^12*K1*M^5*Sqrt[(13*Pi)/385]*u^3)/
       (8520171520*b^3*E^u) + (530191213*d^4*K1^2*M^5*Sqrt[(13*Pi)/385]*u^3)/
       (43818024960*b^3) + (3479*d^16*K0^2*M^5*Sqrt[(35*Pi)/143]*u^3)/
       (5842403328*b^3) - (9479*d^16*K1^2*M^5*Sqrt[(77*Pi)/65]*u^3)/
       (43818024960*b^3) + (102329*d^14*K1^2*M^5*Sqrt[(143*Pi)/35]*u^3)/
       (43818024960*b^3) - (90878299000963*K0*M^5*Sqrt[Pi/5005]*u^4)/
       (17709219105177600*b^3*E^u) - (743588920195153*d^2*K0*M^5*
        Sqrt[Pi/5005]*u^4)/(4427304776294400*b^3*E^u) - 
      (1020099669925543*d^4*K0*M^5*Sqrt[Pi/5005]*u^4)/(4427304776294400*b^3*
        E^u) + (8337511122497*d^6*K0*M^5*Sqrt[Pi/5005]*u^4)/
       (12427522179072*b^3*E^u) + (34668046521*d^8*K0*M^5*Sqrt[Pi/5005]*u^4)/
       (870274662400*b^3*E^u) - (19088787383*d^10*K0*M^5*Sqrt[Pi/5005]*u^4)/
       (63901286400*b^3*E^u) - (126735841*d^12*K0*M^5*Sqrt[Pi/5005]*u^4)/
       (12780257280*b^3*E^u) + (12020797*d^14*K0*M^5*Sqrt[Pi/5005]*u^4)/
       (8520171520*b^3*E^u) - (334155109984609*K1*M^5*Sqrt[Pi/5005]*u^4)/
       (41321511245414400*b^3*E^u) - (25771961064621691*d^2*K1*M^5*
        Sqrt[Pi/5005]*u^4)/(92973400302182400*b^3*E^u) - 
      (50302914382757363*d^4*K1*M^5*Sqrt[Pi/5005]*u^4)/
       (123964533736243200*b^3*E^u) + (15103670092913*d^8*K1*M^5*
        Sqrt[Pi/5005]*u^4)/(164481911193600*b^3*E^u) - 
      (5500136611*d^10*K1*M^5*Sqrt[Pi/5005]*u^4)/(10650214400*b^3*E^u) + 
      (5207187*d^14*K1*M^5*Sqrt[Pi/5005]*u^4)/(2130042880*b^3*E^u) + 
      (8746631617*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(1363227443200*b^3) + 
      (711128743103*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(2044841164800*b^3) + 
      (857491662821*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(876360499200*b^3) - 
      (10405460022799*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(6134523494400*b^3) - 
      (1327438458173*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(1533630873600*b^3) + 
      (6883884208343*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(6134523494400*b^3) + 
      (2087101556887*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(18403570483200*b^3) - 
      (39199477*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(6016204800*b^3) + 
      (70597183*d^16*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(1051632599040*b^3) + 
      (46766856203*d^6*K1*M^5*Sqrt[(7*Pi)/715]*u^4)/(289460920320*b^3*E^u) - 
      (13729021*d^12*K1*M^5*Sqrt[(11*Pi)/455]*u^4)/(8520171520*b^3*E^u) - 
      (2598513261820211*K0*M^5*Sqrt[Pi/5005]*u^5)/(743787202417459200*b^3*
        E^u) - (28419500847545413*d^2*K0*M^5*Sqrt[Pi/5005]*u^5)/
       (247929067472486400*b^3*E^u) - (7221812293454197*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^5)/(43752188377497600*b^3*E^u) + 
      (34202915956229*d^6*K0*M^5*Sqrt[Pi/5005]*u^5)/(74565133074432*b^3*
        E^u) + (15555789128303*d^8*K0*M^5*Sqrt[Pi/5005]*u^5)/
       (328963822387200*b^3*E^u) - (7176998327*d^10*K0*M^5*Sqrt[Pi/5005]*u^5)/
       (33339801600*b^3*E^u) - (439132957*d^12*K0*M^5*Sqrt[Pi/5005]*u^5)/
       (51121029120*b^3*E^u) + (38751258479*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (12269046988800*b^3) + (193054923701*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (1363227443200*b^3) + (605014572011*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (1752720998400*b^3) - (7883807309639*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (12269046988800*b^3) - (3605328650897*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (12269046988800*b^3) + (84481769503*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (1937217945600*b^3) - (12833535089*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (5258162995200*b^3) - (13818154920359623*K1*M^5*Sqrt[Pi/5005]*u^5)/
       (2975148809669836800*b^3*E^u) - (15088779294476929*d^2*K1*M^5*
        Sqrt[Pi/5005]*u^5)/(99171626988994560*b^3*E^u) - 
      (638845036296266731*d^4*K1*M^5*Sqrt[Pi/5005]*u^5)/
       (2975148809669836800*b^3*E^u) + (747969209009489*d^6*K1*M^5*
        Sqrt[Pi/5005]*u^5)/(1242752217907200*b^3*E^u) + 
      (11841167629873*d^8*K1*M^5*Sqrt[Pi/5005]*u^5)/(187979327078400*b^3*
        E^u) - (339975347*d^10*K1*M^5*Sqrt[Pi/5005]*u^5)/
       (1202847744*b^3*E^u) + (14241627*d^14*K1*M^5*Sqrt[Pi/5005]*u^5)/
       (10023731200*b^3*E^u) + (1655288867561723*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (170048991264768000*b^3) + (1010539416987109*d^2*K1^2*M^5*
        Sqrt[Pi/5005]*u^5)/(2500720459776000*b^3) + 
      (984559139731613*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (1062806195404800*b^3) - (1055956018349*d^6*K1^2*M^5*Sqrt[Pi/5005]*
        u^5)/(599820075008*b^3) - (2236272622723*d^8*K1^2*M^5*Sqrt[Pi/5005]*
        u^5)/(2767454208000*b^3) + (36145029299927*d^12*K1^2*M^5*
        Sqrt[Pi/5005]*u^5)/(276053557248000*b^3) - 
      (4417000560857*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(552107114496000*b^3) + 
      (8660977747*d^16*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(88337138319360*b^3) + 
      (1634947*d^14*K0*M^5*Sqrt[(11*Pi)/455]*u^5)/(17040343040*b^3*E^u) + 
      (452033677813*d^10*K0^2*M^5*Sqrt[(11*Pi)/455]*u^5)/
       (12269046988800*b^3) - (1126146433*d^12*K1*M^5*Sqrt[(11*Pi)/455]*u^5)/
       (1022420582400*b^3*E^u) + (15646897514141*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/385]*u^5)/(184035704832000*b^3) + 
      (41095*d^16*K0^2*M^5*Sqrt[(65*Pi)/77]*u^5)/(105163259904*b^3) - 
      (490874209656109*K0*M^5*Sqrt[Pi/5005]*u^6)/(297514880966983680*b^3*
        E^u) - (11522331913157171*d^2*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (228857600743833600*b^3*E^u) - (4666568573137381*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^6)/(64677148036300800*b^3*E^u) + 
      (294583962391003*d^6*K0*M^5*Sqrt[Pi/5005]*u^6)/(1491302661488640*b^3*
        E^u) - (296121156533*d^10*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (3067261747200*b^3*E^u) - (42261451*d^12*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (8968601600*b^3*E^u) + (176861579*d^14*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (340806860800*b^3*E^u) - (66037672749859711*d^2*K1*M^5*Sqrt[Pi/5005]*
        u^6)/(991716269889945600*b^3*E^u) - 
      (33756048846875519*d^4*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (371893601208729600*b^3*E^u) + (1158752303851939*d^6*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(4473907984465920*b^3*E^u) + 
      (8475926539687*d^8*K1*M^5*Sqrt[Pi/5005]*u^6)/(328963822387200*b^3*
        E^u) - (24584840521*d^10*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (204484116480*b^3*E^u) - (752305373*d^12*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (127802572800*b^3*E^u) + (94276661*d^14*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (146060083200*b^3*E^u) + (40828997424211*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (4474973454336000*b^3) + (29842362019515421*d^2*K0*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(85024495632384000*b^3) + 
      (12813488646122321*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (17004899126476800*b^3) - (1195320230021063*d^6*K0*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(809757101260800*b^3) - 
      (1417575954689*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(2152464384000*b^3) + 
      (1010634316291123*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (1104214228992000*b^3) - (7482291626729*d^14*K0*K1*M^5*Sqrt[Pi/5005]*
        u^6)/(1104214228992000*b^3) + (249991109*d^16*K0*K1*M^5*Sqrt[Pi/5005]*
        u^6)/(3067261747200*b^3) + (73445885333*d^8*K0*M^5*Sqrt[(7*Pi)/715]*
        u^6)/(18797932707840*b^3*E^u) - 
      (316370801797*K1*M^5*Sqrt[(13*Pi)/385]*u^6)/(2119051858739200*b^3*
        E^u) + (9559540543951*d^12*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^6)/
       (1104214228992000*b^3) - (3212096940113371*K0*M^5*Sqrt[Pi/5005]*u^7)/
       (5950297619339673600*b^3*E^u) - (11754064294212371*d^2*K0*M^5*
        Sqrt[Pi/5005]*u^7)/(661144179926630400*b^3*E^u) - 
      (149809310669477083*d^4*K0*M^5*Sqrt[Pi/5005]*u^7)/
       (5950297619339673600*b^3*E^u) + (3109735988179633*d^6*K0*M^5*
        Sqrt[Pi/5005]*u^7)/(44739079844659200*b^3*E^u) + 
      (11712179663*d^8*K0*M^5*Sqrt[Pi/5005]*u^7)/(1323132518400*b^3*E^u) - 
      (610930009643*d^10*K0*M^5*Sqrt[Pi/5005]*u^7)/(18403570483200*b^3*E^u) - 
      (11430203777*d^12*K0*M^5*Sqrt[Pi/5005]*u^7)/(6134523494400*b^3*E^u) + 
      (156223331745721*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(85024495632384000*b^3) - 
      (5459298387797*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(21309397401600*b^3) - 
      (3066422871529*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(26290814976000*b^3) + 
      (11033074689617*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(69013389312000*b^3) + 
      (1276797575629*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(61345234944000*b^3) + 
      (3360007589*d^16*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(220842845798400*b^3) - 
      (469702413155897*K1*M^5*Sqrt[Pi/5005]*u^7)/(636395467309056000*b^3*
        E^u) - (7692820426957386697*d^2*K1*M^5*Sqrt[Pi/5005]*u^7)/
       (357017857160380416000*b^3*E^u) - (6757673041551857*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^7)/(240416065427865600*b^3*E^u) + 
      (295150463009131*d^6*K1*M^5*Sqrt[Pi/5005]*u^7)/(3622597558272000*b^3*
        E^u) + (1499351559010577*d^8*K1*M^5*Sqrt[Pi/5005]*u^7)/
       (157902634745856000*b^3*E^u) - (54483141281*d^12*K1*M^5*Sqrt[Pi/5005]*
        u^7)/(24538093977600*b^3*E^u) + (627874327*d^14*K1*M^5*Sqrt[Pi/5005]*
        u^7)/(2726454886400*b^3*E^u) + (5139151872353*K1^2*M^5*Sqrt[Pi/5005]*
        u^7)/(2040587895177216*b^3) + (257059206474457*d^2*K1^2*M^5*
        Sqrt[Pi/5005]*u^7)/(2550734868971520*b^3) + 
      (1134444837110581*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (5545075802112000*b^3) - (120991390881443*d^6*K1^2*M^5*Sqrt[Pi/5005]*
        u^7)/(289198964736000*b^3) - (91153987417373*d^8*K1^2*M^5*
        Sqrt[Pi/5005]*u^7)/(552107114496000*b^3) + 
      (6793661503021*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(27605355724800*b^3) + 
      (51956947529867*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (1656321343488000*b^3) - (26509091753*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (13918666752000*b^3) - (4730294449*d^14*K0^2*M^5*Sqrt[(7*Pi)/715]*u^7)/
       (26290814976000*b^3) - (1291141793089*d^10*K1*M^5*Sqrt[(11*Pi)/455]*
        u^7)/(368071409664000*b^3*E^u) + (6818434043*d^16*K1^2*M^5*
        Sqrt[(11*Pi)/455]*u^7)/(3312642686976000*b^3) + 
      (30574169*d^14*K0*M^5*Sqrt[(13*Pi)/385]*u^7)/(2044841164800*b^3*E^u) + 
      (103855366098247*d^2*K0^2*M^5*Sqrt[(13*Pi)/385]*u^7)/
       (21256123908096000*b^3) + (83739316233577*d^4*K0^2*M^5*
        Sqrt[(13*Pi)/385]*u^7)/(8502449563238400*b^3) - 
      (414528388865807*K0*M^5*Sqrt[Pi/5005]*u^8)/(2587085921452032000*b^3*
        E^u) - (76329916277405633*d^2*K0*M^5*Sqrt[Pi/5005]*u^8)/
       (16228084416380928000*b^3*E^u) - (242932824273693683*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^8)/(35701785716038041600*b^3*E^u) + 
      (1915345622934353*d^6*K0*M^5*Sqrt[Pi/5005]*u^8)/(103244030410752000*b^3*
        E^u) + (64844848461361*d^8*K0*M^5*Sqrt[Pi/5005]*u^8)/
       (26317105790976000*b^3*E^u) - (787748867*d^12*K0*M^5*Sqrt[Pi/5005]*
        u^8)/(1363227443200*b^3*E^u) + (79190061*d^14*K0*M^5*Sqrt[Pi/5005]*
        u^8)/(1363227443200*b^3*E^u) - (4175177832557453*K1*M^5*Sqrt[Pi/5005]*
        u^8)/(23801190477358694400*b^3*E^u) - 
      (707957774307141173*d^2*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (119005952386793472000*b^3*E^u) - (814784962634938349*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^8)/(119005952386793472000*b^3*E^u) + 
      (56853714451597913*d^6*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (2684344790679552000*b^3*E^u) + (366860236288459*d^8*K1*M^5*
        Sqrt[Pi/5005]*u^8)/(157902634745856000*b^3*E^u) - 
      (10971169757719*d^10*K1*M^5*Sqrt[Pi/5005]*u^8)/(1104214228992000*b^3*
        E^u) - (574228133*d^12*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (866050375680*b^3*E^u) + (77863277*d^14*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (1168480665600*b^3*E^u) + (11905891900403*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (7971046465536000*b^3) + (3411933230089831*d^2*K0*K1*M^5*Sqrt[Pi/5005]*
        u^8)/(63768371724288000*b^3) - (94586033149717*d^6*K0*K1*M^5*
        Sqrt[Pi/5005]*u^8)/(433798447104000*b^3) + 
      (35846822739271*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (276053557248000*b^3) + (14423341559299*d^12*K0*K1*M^5*Sqrt[Pi/5005]*
        u^8)/(828160671744000*b^3) - (176817669481*d^14*K0*K1*M^5*
        Sqrt[Pi/5005]*u^8)/(165632134348800*b^3) - 
      (505438514947*d^8*K0*K1*M^5*Sqrt[(7*Pi)/715]*u^8)/
       (39436222464000*b^3) + (950045267*d^16*K0*K1*M^5*Sqrt[(11*Pi)/455]*
        u^8)/(828160671744000*b^3) - (5433393379*d^10*K0*M^5*
        Sqrt[(13*Pi)/385]*u^8)/(8001552384000*b^3*E^u) + 
      (522621678459373*d^4*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^8)/
       (63768371724288000*b^3) - (625813321189409*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (35701785716038041600*b^3*E^u) - (65247451987681807*d^2*K0*M^5*
        Sqrt[Pi/5005]*u^9)/(59502976193396736000*b^3*E^u) - 
      (248707218089649593*d^4*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (178508928580190208000*b^3*E^u) + (5406137560255027*d^6*K0*M^5*
        Sqrt[Pi/5005]*u^9)/(1342172395339776000*b^3*E^u) + 
      (12691178641327*d^8*K0*M^5*Sqrt[Pi/5005]*u^9)/(26317105790976000*b^3*
        E^u) - (1034111972581*d^10*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (552107114496000*b^3*E^u) - (757606337*d^12*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (5258162995200*b^3*E^u) + (180883*d^14*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (12661555200*b^3*E^u) + (11832824771827*K0^2*M^5*Sqrt[Pi/5005]*u^9)/
       (63768371724288000*b^3) + (778261144557781*d^4*K0^2*M^5*Sqrt[Pi/5005]*
        u^9)/(63768371724288000*b^3) - (72072219974771*d^6*K0^2*M^5*
        Sqrt[Pi/5005]*u^9)/(3036589129728000*b^3) - 
      (2957364392953*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(276053557248000*b^3) - 
      (105647197541*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(828160671744000*b^3) - 
      (26400242354631253*K1*M^5*Sqrt[Pi/5005]*u^9)/(535526785740570624000*b^3*
        E^u) - (49344127200701353*d^2*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (41194368133890048000*b^3*E^u) - (783068381871904313*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^9)/(535526785740570624000*b^3*E^u) + 
      (17696063747657051*d^6*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (4026517186019328000*b^3*E^u) + (119888257280989*d^8*K1*M^5*
        Sqrt[Pi/5005]*u^9)/(236853952118784000*b^3*E^u) - 
      (376722213701*d^10*K1*M^5*Sqrt[Pi/5005]*u^9)/(184035704832000*b^3*
        E^u) - (845085643*d^12*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (5258162995200*b^3*E^u) + (196896977*d^14*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (12269046988800*b^3*E^u) + (13561870711523*K1^2*M^5*Sqrt[Pi/5005]*u^9)/
       (63768371724288000*b^3) + (61402510384279*d^4*K1^2*M^5*Sqrt[Pi/5005]*
        u^9)/(4251224781619200*b^3) - (289327058558729*d^6*K1^2*M^5*
        Sqrt[Pi/5005]*u^9)/(9109767389184000*b^3) - 
      (9931058087659*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(828160671744000*b^3) - 
      (45277655023*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(276053557248000*b^3) + 
      (56962207*d^16*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(29577166848000*b^3) + 
      (21615097769*d^12*K1^2*M^5*Sqrt[(11*Pi)/455]*u^9)/
       (92017852416000*b^3) + (27512050164031*d^2*K0^2*M^5*Sqrt[(13*Pi)/385]*
        u^9)/(63768371724288000*b^3) + (102850778477*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/385]*u^9)/(92017852416000*b^3) + 
      (130244061091*d^12*K0^2*M^5*Sqrt[(13*Pi)/385]*u^9)/
       (828160671744000*b^3) + (40934038787483*d^2*K1^2*M^5*Sqrt[(13*Pi)/385]*
        u^9)/(63768371724288000*b^3) + (23829299057*d^10*K1^2*M^5*
        Sqrt[(91*Pi)/55]*u^9)/(118308667392000*b^3) + 
      (2157809*d^16*K0^2*M^5*Sqrt[(143*Pi)/35]*u^9)/(207040167936000*b^3) + 
      (237817229779471*K0*M^5*Sqrt[Pi/5005]*u^10)/(133881696435142656000*b^3*
        E^u) - (24863412644253881*d^2*K0*M^5*Sqrt[Pi/5005]*u^10)/
       (133881696435142656000*b^3*E^u) - (1485577215467027*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^10)/(5820943323267072000*b^3*E^u) + 
      (702333096879031*d^6*K0*M^5*Sqrt[Pi/5005]*u^10)/
       (1006629296504832000*b^3*E^u) + (684871442303*d^8*K0*M^5*Sqrt[Pi/5005]*
        u^10)/(8459069718528000*b^3*E^u) - 
      (6178067821*d^10*K0*M^5*Sqrt[Pi/5005]*u^10)/(19718111232000*b^3*E^u) - 
      (268529113*d^12*K0*M^5*Sqrt[Pi/5005]*u^10)/(9201785241600*b^3*E^u) - 
      (25270634093129*K1*M^5*Sqrt[Pi/5005]*u^10)/(1471227433353216000*b^3*
        E^u) - (127128948800327*d^2*K1*M^5*Sqrt[Pi/5005]*u^10)/
       (708368764207104000*b^3*E^u) - (1631207873513027*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^10)/(6375318877863936000*b^3*E^u) + 
      (734576177148197*d^6*K1*M^5*Sqrt[Pi/5005]*u^10)/
       (1006629296504832000*b^3*E^u) + (1712155532377*d^8*K1*M^5*
        Sqrt[Pi/5005]*u^10)/(19737829343232000*b^3*E^u) - 
      (15437460923*d^10*K1*M^5*Sqrt[Pi/5005]*u^10)/(46008926208000*b^3*E^u) + 
      (51013867*d^14*K1*M^5*Sqrt[Pi/5005]*u^10)/(15336308736000*b^3*E^u) + 
      (1108303913491*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(15942092931072000*b^3) + 
      (21903500896601*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/
       (7971046465536000*b^3) + (10424759931451*d^4*K0*K1*M^5*Sqrt[Pi/5005]*
        u^10)/(1992761616384000*b^3) - (6130555669451*d^6*K0*K1*M^5*
        Sqrt[Pi/5005]*u^10)/(569360461824000*b^3) - 
      (9629708989*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(2070401679360*b^3) + 
      (668660481001*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/
       (103520083968000*b^3) + (16821306389*d^12*K0*K1*M^5*Sqrt[Pi/5005]*
        u^10)/(17253347328000*b^3) - (561691783*d^14*K0*K1*M^5*Sqrt[Pi/5005]*
        u^10)/(8626673664000*b^3) + (160234273*d^16*K0*K1*M^5*Sqrt[Pi/5005]*
        u^10)/(207040167936000*b^3) + (73097*d^14*K0*M^5*Sqrt[(5*Pi)/1001]*
        u^10)/(122690469888*b^3*E^u) - (5777699*d^12*K1*M^5*Sqrt[(11*Pi)/455]*
        u^10)/(2000388096000*b^3*E^u) - (3135390937937*K0*M^5*Sqrt[Pi/5005]*
        u^11)/(11156808036261888000*b^3*E^u) - 
      (696684447439763*d^2*K0*M^5*Sqrt[Pi/5005]*u^11)/(33470424108785664000*
        b^3*E^u) - (1222689141733231*d^4*K0*M^5*Sqrt[Pi/5005]*u^11)/
       (33470424108785664000*b^3*E^u) + (971026896139*d^6*K0*M^5*
        Sqrt[Pi/5005]*u^11)/(10941622788096000*b^3*E^u) + 
      (194710697003*d^8*K0*M^5*Sqrt[Pi/5005]*u^11)/(14803372007424000*b^3*
        E^u) - (55349137*d^10*K0*M^5*Sqrt[Pi/5005]*u^11)/
       (1380267786240*b^3*E^u) - (18152333*d^12*K0*M^5*Sqrt[Pi/5005]*u^11)/
       (3834077184000*b^3*E^u) + (2154259*d^14*K0*M^5*Sqrt[Pi/5005]*u^11)/
       (3834077184000*b^3*E^u) - (1959310021*K0^2*M^5*Sqrt[Pi/5005]*u^11)/
       (885671829504000*b^3) + (47577939221*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^11)/
       (265701548851200*b^3) + (3294692973347*d^4*K0^2*M^5*Sqrt[Pi/5005]*
        u^11)/(7971046465536000*b^3) - (858272035639*d^6*K0^2*M^5*
        Sqrt[Pi/5005]*u^11)/(1138720923648000*b^3) - 
      (2589247*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(6967296000*b^3) + 
      (11993220497*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(25880020992000*b^3) + 
      (8014571471*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(103520083968000*b^3) - 
      (595265197*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(103520083968000*b^3) + 
      (30883*d^16*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(426008576000*b^3) - 
      (305747557751*K1*M^5*Sqrt[Pi/5005]*u^11)/(1014255276023808000*b^3*
        E^u) - (243216393068573*d^2*K1*M^5*Sqrt[Pi/5005]*u^11)/
       (11156808036261888000*b^3*E^u) - (9052838370061*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^11)/(234058909851648000*b^3*E^u) + 
      (23435996267737*d^6*K1*M^5*Sqrt[Pi/5005]*u^11)/(251657324126208000*b^3*
        E^u) + (219474807023*d^8*K1*M^5*Sqrt[Pi/5005]*u^11)/
       (14803372007424000*b^3*E^u) + (2515127*d^14*K1*M^5*Sqrt[Pi/5005]*u^11)/
       (3834077184000*b^3*E^u) + (369887079691*K1^2*M^5*Sqrt[Pi/5005]*u^11)/
       (23913139396608000*b^3) + (499506608771*d^2*K1^2*M^5*Sqrt[Pi/5005]*
        u^11)/(2173921763328000*b^3) + (223476933367*d^4*K1^2*M^5*
        Sqrt[Pi/5005]*u^11)/(597828484915200*b^3) - 
      (58110272837*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(71170057728000*b^3) - 
      (42339634453*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(103520083968000*b^3) + 
      (18072725413*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(34506694656000*b^3) + 
      (13914921239*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(155280125952000*b^3) + 
      (399691*d^16*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(4436575027200*b^3) - 
      (44814421*d^10*K1*M^5*Sqrt[(11*Pi)/455]*u^11)/(11502231552000*b^3*
        E^u) - (1466413*d^12*K1*M^5*Sqrt[(13*Pi)/385]*u^11)/
       (3834077184000*b^3*E^u) - (11950963*d^14*K1^2*M^5*Sqrt[(13*Pi)/385]*
        u^11)/(22182875136000*b^3) - (4430771581*K0*M^5*Sqrt[Pi/5005]*u^12)/
       (103303778113536000*b^3*E^u) - (15139607218913*d^2*K0*M^5*
        Sqrt[Pi/5005]*u^12)/(8367606027196416000*b^3*E^u) - 
      (27072909341561*d^4*K0*M^5*Sqrt[Pi/5005]*u^12)/(8367606027196416000*b^3*
        E^u) + (29061579671*d^6*K0*M^5*Sqrt[Pi/5005]*u^12)/
       (3700843001856000*b^3*E^u) + (58311089*d^8*K0*M^5*Sqrt[Pi/5005]*u^12)/
       (31631136768000*b^3*E^u) - (1646107*d^10*K0*M^5*Sqrt[Pi/5005]*u^12)/
       (345066946560*b^3*E^u) - (64283*d^12*K0*M^5*Sqrt[Pi/5005]*u^12)/
       (958519296000*b^3*E^u) + (219449*d^14*K0*M^5*Sqrt[Pi/5005]*u^12)/
       (958519296000*b^3*E^u) - (347789586241*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (8367606027196416000*b^3*E^u) - (5348954080711*d^2*K1*M^5*
        Sqrt[Pi/5005]*u^12)/(2789202009065472000*b^3*E^u) - 
      (11010384723487*d^4*K1*M^5*Sqrt[Pi/5005]*u^12)/(2789202009065472000*b^3*
        E^u) + (532060478419*d^6*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (62914331031552000*b^3*E^u) + (271558879*d^8*K1*M^5*Sqrt[Pi/5005]*
        u^12)/(94893410304000*b^3*E^u) - (5046919*d^10*K1*M^5*Sqrt[Pi/5005]*
        u^12)/(958519296000*b^3*E^u) - (998549*d^12*K1*M^5*Sqrt[Pi/5005]*
        u^12)/(2875557888000*b^3*E^u) + (21381*d^14*K1*M^5*Sqrt[Pi/5005]*
        u^12)/(106502144000*b^3*E^u) + (712703773*K0*K1*M^5*Sqrt[Pi/5005]*
        u^12)/(569360461824000*b^3) + (22881706681*d^2*K0*K1*M^5*
        Sqrt[Pi/5005]*u^12)/(569360461824000*b^3) - 
      (381108587*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(2464763904000*b^3) - 
      (628008587*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(5751115776000*b^3) + 
      (235281923*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(10352008396800*b^3) + 
      (1364989*d^16*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(38820031488000*b^3) - 
      (10778171*d^14*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^12)/(51760041984000*b^3) + 
      (562442929*d^4*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^12)/(81337208832000*b^3) + 
      (191136413*d^10*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^12)/
       (22182875136000*b^3) + (3131*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (1294001049600*b^3*E^u) - (2182771*d^2*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (9679127851008*b^3*E^u) - (353502187*d^4*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (241978196275200*b^3*E^u) + (484237799*d^6*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (403296993792000*b^3*E^u) + (50695901*d^8*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (23723352576000*b^3*E^u) - (2118133*d^10*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (2156668416000*b^3*E^u) - (87539*d^12*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (143777894400*b^3*E^u) - (601*d^14*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (9585192960*b^3*E^u) + (2575201*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (77640062976000*b^3) + (71487307*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (68323255418880*b^3) + (5791968319*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (1708081385472000*b^3) - (485508509*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (113872092364800*b^3) - (40868461*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (7394291712000*b^3) + (724773391*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (155280125952000*b^3) + (131370331*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (155280125952000*b^3) - (31581551*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (155280125952000*b^3) + (7577*d^16*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (750145536000*b^3) - (17723879*d^2*K1*M^5*Sqrt[Pi/5005]*u^13)/
       (80659398758400*b^3*E^u) - (115857223*d^4*K1*M^5*Sqrt[Pi/5005]*u^13)/
       (80659398758400*b^3*E^u) + (54035041*d^6*K1*M^5*Sqrt[Pi/5005]*u^13)/
       (44810777088000*b^3*E^u) + (16369057*d^8*K1*M^5*Sqrt[Pi/5005]*u^13)/
       (7907784192000*b^3*E^u) - (2129243*d^10*K1*M^5*Sqrt[Pi/5005]*u^13)/
       (2156668416000*b^3*E^u) - (27631*d^12*K1*M^5*Sqrt[Pi/5005]*u^13)/
       (47925964800*b^3*E^u) - (2803*d^14*K1*M^5*Sqrt[Pi/5005]*u^13)/
       (47925964800*b^3*E^u) + (85141339*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (2562122078208000*b^3) + (1218705721*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (1024848831283200*b^3) + (1329412993*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (301426126848000*b^3) - (8263247143*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (1708081385472000*b^3) - (1165963637*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (155280125952000*b^3) + (171750239*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (31056025190400*b^3) + (651781829*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (465840377856000*b^3) - (101522569*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (465840377856000*b^3) + (101*K1*M^5*Sqrt[(11*Pi)/455]*u^13)/
       (431333683200*b^3*E^u) + (3977*d^16*K1^2*M^5*Sqrt[(11*Pi)/455]*u^13)/
       (20253929472000*b^3) + (101*K0*M^5*Sqrt[Pi/5005]*u^14)/
       (323500262400*b^3*E^u) + (3737*d^2*K0*M^5*Sqrt[Pi/5005]*u^14)/
       (323500262400*b^3*E^u) + (15857*d^4*K0*M^5*Sqrt[Pi/5005]*u^14)/
       (323500262400*b^3*E^u) + (101*d^12*K0*M^5*Sqrt[Pi/5005]*u^14)/
       (1562803200*b^3*E^u) + (101*d^14*K0*M^5*Sqrt[Pi/5005]*u^14)/
       (11981491200*b^3*E^u) + (101*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (323500262400*b^3*E^u) + (3737*d^2*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (323500262400*b^3*E^u) + (15857*d^4*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (323500262400*b^3*E^u) + (101*d^12*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (1562803200*b^3*E^u) + (101*d^14*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (11981491200*b^3*E^u) + (21289*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (36601743974400*b^3) + (1360339*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (4658403778560*b^3) + (517583323*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (256212207820800*b^3) - (54944009*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (47446705152000*b^3) - (59779*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (15134515200*b^3) + (22564441*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (12940010496000*b^3) - (160289*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (3327431270400*b^3) - (3917*d^16*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (207964454400*b^3) + (101*d^6*K0*M^5*Sqrt[(11*Pi)/455]*u^14)/
       (107833420800*b^3*E^u) - (101*d^10*K0*M^5*Sqrt[(11*Pi)/455]*u^14)/
       (107833420800*b^3*E^u) + (101*d^6*K1*M^5*Sqrt[(11*Pi)/455]*u^14)/
       (107833420800*b^3*E^u) - (101*d^10*K1*M^5*Sqrt[(11*Pi)/455]*u^14)/
       (107833420800*b^3*E^u) + (11840389*d^12*K0*K1*M^5*Sqrt[(11*Pi)/455]*
        u^14)/(116460094464000*b^3) - (101*d^8*K0*M^5*Sqrt[(143*Pi)/35]*u^14)/
       (107833420800*b^3*E^u) - (101*d^8*K1*M^5*Sqrt[(143*Pi)/35]*u^14)/
       (107833420800*b^3*E^u) - (523177*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (1281061039104000*b^3) - (260119*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (58230047232000*b^3) + (19052251*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (640530519552000*b^3) + (4818251*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (213510173184000*b^3) - (213329*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (4852503936000*b^3) - (256033*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (6470005248000*b^3) + (305251*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (58230047232000*b^3) + (1590781*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (58230047232000*b^3) + (412043*d^16*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (116460094464000*b^3) - (112933*K1^2*M^5*Sqrt[Pi/5005]*u^15)/
       (256212207820800*b^3) - (3662063*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^15)/
       (640530519552000*b^3) + (681781*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^15)/
       (30501453312000*b^3) - (683533*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^15)/
       (29115023616000*b^3) - (375983*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^15)/
       (58230047232000*b^3) + (1263331*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^15)/
       (58230047232000*b^3) + (40591*d^16*K1^2*M^5*Sqrt[Pi/5005]*u^15)/
       (12940010496000*b^3) - (29723*d^10*K1^2*M^5*Sqrt[(7*Pi)/715]*u^15)/
       (8318578176000*b^3) + (12469*d^6*K1^2*M^5*Sqrt[(13*Pi)/385]*u^15)/
       (11646009446400*b^3) - (2593*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (40033157472000*b^3) - (808069*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (320265259776000*b^3) - (35669*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (2372335257600*b^3) - (5628661*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (320265259776000*b^3) + (48359*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (1164600944640*b^3) + (863963*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (29115023616000*b^3) - (689347*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (29115023616000*b^3) - (2911*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (253174118400*b^3) - (8009*d^16*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (9705007872000*b^3) + (d^2*K0^2*M^5*Sqrt[Pi/5005]*u^17)/
       (43781990400*b^3) + (61*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^17)/
       (218909952000*b^3) + (61*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^17)/
       (218909952000*b^3) + (d^16*K0^2*M^5*Sqrt[Pi/5005]*u^17)/
       (43781990400*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/5005]*u^17)/
       (43781990400*b^3) + (61*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^17)/
       (218909952000*b^3) + (61*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^17)/
       (218909952000*b^3) + (d^16*K1^2*M^5*Sqrt[Pi/5005]*u^17)/
       (43781990400*b^3) + (d^4*K0^2*M^5*Sqrt[(11*Pi)/455]*u^17)/
       (43781990400*b^3) - (11*d^8*K0^2*M^5*Sqrt[(11*Pi)/455]*u^17)/
       (218909952000*b^3) - (11*d^10*K0^2*M^5*Sqrt[(11*Pi)/455]*u^17)/
       (218909952000*b^3) + (d^14*K0^2*M^5*Sqrt[(11*Pi)/455]*u^17)/
       (43781990400*b^3) + (d^4*K1^2*M^5*Sqrt[(11*Pi)/455]*u^17)/
       (43781990400*b^3) - (11*d^8*K1^2*M^5*Sqrt[(11*Pi)/455]*u^17)/
       (218909952000*b^3) - (11*d^10*K1^2*M^5*Sqrt[(11*Pi)/455]*u^17)/
       (218909952000*b^3) + (d^14*K1^2*M^5*Sqrt[(11*Pi)/455]*u^17)/
       (43781990400*b^3))/Pi, 
    ((((102573*I)/608583680)*d^14*K0*K1*M^5*Sqrt[7/(715*Pi)]*u^3)/b^3 - 
      (1472883*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(608583680*b^3) - 
      (73267323*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(608583680*b^3) + 
      (8459937*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(26460160*b^3) - 
      (5015583*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^3)/(38036480*b^3) + 
      (51657733*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^3)/(182575104*b^3) + 
      (2017681*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^3)/(91287552*b^3) - 
      (962823*d^12*K0^2*M^5*Sqrt[(7*Pi)/715]*u^3)/(608583680*b^3) + 
      (31011*d^14*K0^2*M^5*Sqrt[(7*Pi)/715]*u^3)/(608583680*b^3) + 
      (2616381*d^8*K0^2*M^5*Sqrt[(11*Pi)/455]*u^3)/(608583680*b^3) - 
      (444147*d^10*K0^2*M^5*Sqrt[(11*Pi)/455]*u^3)/(32030720*b^3) + 
      (37091*d^12*K1^2*M^5*Sqrt[(11*Pi)/455]*u^3)/(76072960*b^3) - 
      (13267*K1^2*M^5*Sqrt[(13*Pi)/385]*u^3)/(456437760*b^3) - 
      (3261157*d^2*K1^2*M^5*Sqrt[(13*Pi)/385]*u^3)/(912875520*b^3) - 
      (519321*d^10*K1^2*M^5*Sqrt[(77*Pi)/65]*u^3)/(304291840*b^3) - 
      (1231*d^14*K1^2*M^5*Sqrt[(77*Pi)/65]*u^3)/(304291840*b^3) - 
      (541419*d^2*K0^2*M^5*Sqrt[(91*Pi)/55]*u^3)/(608583680*b^3) + 
      (((661221863*I)/234304716800)*K0*K1*M^5*u^3)/(b^3*Sqrt[5005*Pi]) + 
      (((10748761109*I)/234304716800)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[5005*Pi]) - (((211086487*I)/2037432320)*d^4*K0*K1*M^5*u^3)/
       (b^3*Sqrt[5005*Pi]) - (((17495141487*I)/234304716800)*d^6*K0*K1*M^5*
        u^3)/(b^3*Sqrt[5005*Pi]) + (((55349375541*I)/234304716800)*d^8*K0*K1*
        M^5*u^3)/(b^3*Sqrt[5005*Pi]) - (((1686204099*I)/21300428800)*d^10*K0*
        K1*M^5*u^3)/(b^3*Sqrt[5005*Pi]) - (((610678197*I)/21300428800)*d^12*
        K0*K1*M^5*u^3)/(b^3*Sqrt[5005*Pi]) - 
      (((142250463*I)/42600857600)*d^10*K0^2*M^5*Sqrt[13/(385*Pi)]*u^4)/b^3 - 
      (3131684113*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(255605145600*b^3) - 
      (4367601919*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(10224205824*b^3) + 
      (148519334923*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(85201715200*b^3) + 
      (2326226897*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(12171673600*b^3) - 
      (1610116213*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(36515020800*b^3) + 
      (2267303*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/(1921843200*b^3) - 
      (167384341*d^10*K0*K1*M^5*Sqrt[(7*Pi)/715]*u^4)/(1460600832*b^3) - 
      (15097450691*d^4*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^4)/(255605145600*b^3) + 
      (((4596971*I)/3523379200)*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((9349146629*I)/468609433600)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((5099088353*I)/93721886720)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((12637100607*I)/468609433600)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((3238219893*I)/27565260800)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((26935299*I)/1852211200)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((144783*I)/243433472)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((438260152457*I)/590447886336000)*K1^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((1692577790963*I)/590447886336000)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[5005*Pi]) - (((71656554373*I)/690582323200)*d^4*K1^2*M^5*
        u^4)/(b^3*Sqrt[5005*Pi]) + (((15584206075519*I)/590447886336000)*d^6*
        K1^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((125866443620011*I)/590447886336000)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[5005*Pi]) - (((640933737309*I)/5964120064000)*d^10*K1^2*M^5*
        u^4)/(b^3*Sqrt[5005*Pi]) - (((201240333771*I)/5964120064000)*d^12*
        K1^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) + 
      (((43706427*I)/24343347200)*d^14*K1^2*M^5*u^4)/(b^3*Sqrt[5005*Pi]) - 
      (((775880822713*I)/53677080576000)*d^10*K0*K1*M^5*Sqrt[11/(455*Pi)]*
        u^5)/b^3 - (380460033*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(85201715200*b^3) - 
      (3866842069*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(25560514560*b^3) - 
      (56916486293*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(255605145600*b^3) + 
      (2531202053*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(36515020800*b^3) - 
      (633091709*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(36515020800*b^3) + 
      (4247329*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^5)/(9128755200*b^3) - 
      (5776498192609*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(506098188288000*b^3) - 
      (43591354882171*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(72299741184000*b^3) + 
      (7982635137773*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(5112102912000*b^3) - 
      (45237168373*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(807174144000*b^3) + 
      (216500377*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(115310592000*b^3) + 
      (439229881*d^6*K0^2*M^5*Sqrt[(11*Pi)/455]*u^5)/(7987660800*b^3) - 
      (2169324425623*d^2*K1^2*M^5*Sqrt[(13*Pi)/385]*u^5)/
       (72299741184000*b^3) + (295827535841*d^8*K1^2*M^5*Sqrt[(13*Pi)/385]*
        u^5)/(15336308736000*b^3) - (115009*d^10*K0^2*M^5*Sqrt[(77*Pi)/65]*
        u^5)/(31752192*b^3) - (80833418521*d^10*K1^2*M^5*Sqrt[(143*Pi)/35]*
        u^5)/(15336308736000*b^3) - (((639987315703*I)/295223943168000)*K0*K1*
        M^5*u^5)/(b^3*Sqrt[5005*Pi]) - (((28312918331*I)/451067904000)*d^2*K0*
        K1*M^5*u^5)/(b^3*Sqrt[5005*Pi]) - (((536655190151*I)/4473090048000)*
        d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[5005*Pi]) + 
      (((126420037139839*I)/590447886336000)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[5005*Pi]) + (((1371485978419*I)/8434969804800)*d^8*K0*K1*M^5*
        u^5)/(b^3*Sqrt[5005*Pi]) - (((77299759241*I)/2236545024000)*d^12*K0*
        K1*M^5*u^5)/(b^3*Sqrt[5005*Pi]) + (((17735849*I)/10023731200)*d^14*K0*
        K1*M^5*u^5)/(b^3*Sqrt[5005*Pi]) - 
      (((27702278621461*I)/1610312417280000)*d^10*K1^2*M^5*Sqrt[11/(455*Pi)]*
        u^6)/b^3 + (((55000076966917*I)/8856718295040000)*d^8*K1^2*M^5*
        Sqrt[13/(385*Pi)]*u^6)/b^3 - (811474374539*K0*K1*M^5*Sqrt[Pi/5005]*
        u^6)/(84349698048000*b^3) - (1928152113697*d^4*K0*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(4016652288000*b^3) + 
      (2388520124843*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(1917038592000*b^3) + 
      (238361719847*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(1095450624000*b^3) - 
      (53080610183*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(1095450624000*b^3) + 
      (1554389251*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(958519296000*b^3) - 
      (272516078711*d^2*K0*K1*M^5*Sqrt[(7*Pi)/715]*u^6)/(6024978432000*b^3) - 
      (12515574311*d^10*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^6)/(225533952000*b^3) - 
      (((842353007819*I)/885671829504000)*K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) - 
      (((77481292678399*I)/3542687318016000)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[5005*Pi]) - (((39761992835093*I)/1771343659008000)*d^4*K0^2*
        M^5*u^6)/(b^3*Sqrt[5005*Pi]) + (((32787540956713*I)/506098188288000)*
        d^6*K0^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) + 
      (((3528602528509*I)/147611971584000)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[5005*Pi]) - (((2222816473*I)/60142387200)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[5005*Pi]) - (((5807347647*I)/852017152000)*d^12*K0^2*M^5*
        u^6)/(b^3*Sqrt[5005*Pi]) + (((120961891*I)/340806860800)*d^14*K0^2*
        M^5*u^6)/(b^3*Sqrt[5005*Pi]) - 
      (((59666432234359*I)/26570154885120000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[5005*Pi]) - (((4941389524796797*I)/53140309770240000)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) - 
      (((4361840405048801*I)/26570154885120000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[5005*Pi]) + (((20614388426334139*I)/53140309770240000)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[5005*Pi]) - 
      (((59205007223*I)/2825109504000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[5005*Pi]) + (((317986821*I)/340806860800)*d^14*K1^2*M^5*u^6)/
       (b^3*Sqrt[5005*Pi]) - (((56677186373*I)/40257810432000)*d^12*K0*K1*M^5*
        Sqrt[11/(455*Pi)]*u^7)/b^3 + (((1308239514607*I)/67781007360000)*d^6*
        K0*K1*M^5*Sqrt[13/(385*Pi)]*u^7)/b^3 - 
      (829231008481*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(15815568384000*b^3) - 
      (10299236757947*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(126524547072000*b^3) + 
      (8537533597*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(41674752000*b^3) + 
      (21051773651*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(479259648000*b^3) - 
      (50092456801*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(479259648000*b^3) + 
      (302931679*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^7)/(958519296000*b^3) - 
      (3616421309*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(1375266816000*b^3) - 
      (3686252932247*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(42174849024000*b^3) - 
      (81835806361*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(669442048000*b^3) + 
      (3828991902259*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(11502231552000*b^3) + 
      (292680114799*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(5751115776000*b^3) - 
      (1819590436033*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(11502231552000*b^3) - 
      (52884138449*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(3834077184000*b^3) + 
      (1855602247*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^7)/(3834077184000*b^3) - 
      (2686897159*d^12*K0^2*M^5*Sqrt[(13*Pi)/385]*u^7)/(3834077184000*b^3) - 
      (7079207*K0^2*M^5*Sqrt[(91*Pi)/55]*u^7)/(392933376000*b^3) - 
      (((12228906911591*I)/6642538721280000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[5005*Pi]) - (((1018630488067*I)/16945251840000)*d^2*K0*K1*
        M^5*u^7)/(b^3*Sqrt[5005*Pi]) - 
      (((251298588257923*I)/2214179573760000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[5005*Pi]) + (((25930735437473*I)/349607301120000)*d^8*K0*K1*
        M^5*u^7)/(b^3*Sqrt[5005*Pi]) - (((3392180516899*I)/25161131520000)*
        d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) + 
      (((6117581*I)/9128755200)*d^14*K0*K1*M^5*u^7)/(b^3*Sqrt[5005*Pi]) + 
      (((121525*I)/5112102912)*d^14*K0^2*M^5*Sqrt[5/(1001*Pi)]*u^8)/b^3 + 
      (((2384180399087*I)/948934103040000)*d^6*K0^2*M^5*Sqrt[13/(385*Pi)]*
        u^8)/b^3 - (((17658541867*I)/80515620864000)*d^12*K0^2*M^5*
        Sqrt[13/(385*Pi)]*u^8)/b^3 + (((17735406159209*I)/13285077442560000)*
        d^8*K1^2*M^5*Sqrt[13/(385*Pi)]*u^8)/b^3 - 
      (15238870019*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(11861676288000*b^3) - 
      (8131925426393*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(189786820608000*b^3) - 
      (6156957159961*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(94893410304000*b^3) + 
      (960678342749*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(5751115776000*b^3) + 
      (1659797761*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(53251072000*b^3) - 
      (828049263*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(106502144000*b^3) + 
      (542016977*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(1917038592000*b^3) - 
      (36145265171*d^10*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^8)/
       (5751115776000*b^3) - (((418781930747*I)/1476119715840000)*K0^2*M^5*
        u^8)/(b^3*Sqrt[5005*Pi]) - (((44383969228481*I)/6642538721280000)*d^2*
        K0^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) - 
      (((260863463070677*I)/13285077442560000)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[5005*Pi]) + (((36278031898373*I)/1897868206080000)*d^8*K0^2*
        M^5*u^8)/(b^3*Sqrt[5005*Pi]) - (((4517698639123*I)/201289052160000)*
        d^10*K0^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) - 
      (((49481240696549*I)/119565696983040000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[5005*Pi]) - (((126646080761597*I)/6642538721280000)*d^2*K1^2*
        M^5*u^8)/(b^3*Sqrt[5005*Pi]) - 
      (((383272487784269*I)/13285077442560000)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[5005*Pi]) + (((535976874866357*I)/7472856061440000)*d^6*K1^2*
        M^5*u^8)/(b^3*Sqrt[5005*Pi]) - (((9442919484157*I)/258800209920000)*
        d^10*K1^2*M^5*u^8)/(b^3*Sqrt[5005*Pi]) - 
      (((153241729451*I)/34506694656000)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[5005*Pi]) + (((506983*I)/2819174400)*d^14*K1^2*M^5*u^8)/
       (b^3*Sqrt[5005*Pi]) - (((93865592659*I)/56612545920000)*d^10*K0*K1*M^5*
        Sqrt[11/(455*Pi)]*u^9)/b^3 - (((752570731*I)/3178248192000)*d^12*K0*
        K1*M^5*Sqrt[11/(455*Pi)]*u^9)/b^3 + 
      (((359699*I)/38340771840)*d^14*K0*K1*M^5*Sqrt[11/(455*Pi)]*u^9)/b^3 - 
      (19910335789*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(189786820608000*b^3) - 
      (3266064391*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(797423616000*b^3) - 
      (1511874069907*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(189786820608000*b^3) + 
      (921198407*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(51349248000*b^3) + 
      (23397128693*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(5751115776000*b^3) - 
      (25730626489*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(2875557888000*b^3) + 
      (5607881*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^9)/(159753216000*b^3) - 
      (132176482819*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(569360461824000*b^3) - 
      (916947740161*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(142340115456000*b^3) - 
      (898766201297*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(113872092364800*b^3) + 
      (195633543751*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(8626673664000*b^3) - 
      (24006981133*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(2156668416000*b^3) - 
      (1361595709*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(1150223155200*b^3) - 
      (161788469*d^12*K0^2*M^5*Sqrt[(11*Pi)/455]*u^9)/(1917038592000*b^3) + 
      (2384323*d^14*K1^2*M^5*Sqrt[(11*Pi)/455]*u^9)/(575111577600*b^3) + 
      (5519468951*d^8*K1^2*M^5*Sqrt[(13*Pi)/385]*u^9)/(17253347328000*b^3) - 
      (((6978069149*I)/43320904704000)*K0*K1*M^5*u^9)/(b^3*Sqrt[5005*Pi]) - 
      (((49825634352577*I)/7472856061440000)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[5005*Pi]) - (((480445752470119*I)/29891424245760000)*d^4*K0*
        K1*M^5*u^9)/(b^3*Sqrt[5005*Pi]) + 
      (((177285403378519*I)/5978284849152000)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[5005*Pi]) + (((69679995696349*I)/4981904040960000)*d^8*K0*K1*
        M^5*u^9)/(b^3*Sqrt[5005*Pi]) - (((50404982129*I)/226450183680000)*
        d^10*K1^2*M^5*Sqrt[11/(455*Pi)]*u^10)/b^3 + 
      (((26837*I)/27386265600)*d^14*K0^2*M^5*Sqrt[13/(385*Pi)]*u^10)/b^3 - 
      (575783069*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(12940010496000*b^3) - 
      (25678889297*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(12940010496000*b^3) - 
      (39350683199*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(12940010496000*b^3) + 
      (351065857*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(187536384000*b^3) - 
      (661614353*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(1437778944000*b^3) + 
      (26916829*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/(1437778944000*b^3) + 
      (2938681087*d^6*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^10)/(4313336832000*b^3) - 
      (1279035557*d^10*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^10)/
       (4313336832000*b^3) - (((209011997*I)/81226696320000)*K0^2*M^5*u^10)/
       (b^3*Sqrt[5005*Pi]) - (((6605816299*I)/23135777280000)*d^2*K0^2*M^5*
        u^10)/(b^3*Sqrt[5005*Pi]) - (((6192511006951*I)/2717402204160000)*d^4*
        K0^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) + 
      (((84515293559483*I)/29891424245760000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[5005*Pi]) + (((10123713075419*I)/4981904040960000)*d^8*K0^2*
        M^5*u^10)/(b^3*Sqrt[5005*Pi]) - (((894607372837*I)/452900367360000)*
        d^10*K0^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) - 
      (((866493469*I)/2625509376000)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[5005*Pi]) - (((180486753313*I)/4076103306240000)*K1^2*M^5*
        u^10)/(b^3*Sqrt[5005*Pi]) - (((9794379340699*I)/8967427273728000)*d^2*
        K1^2*M^5*u^10)/(b^3*Sqrt[5005*Pi]) - 
      (((141996602633317*I)/89674272737280000)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[5005*Pi]) + (((33589946332171*I)/9963808081920000)*d^6*K1^2*
        M^5*u^10)/(b^3*Sqrt[5005*Pi]) + 
      (((16484173582549*I)/7472856061440000)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[5005*Pi]) - (((2850683053*I)/6709635072000)*d^12*K1^2*M^5*
        u^10)/(b^3*Sqrt[5005*Pi]) + (((15552197*I)/958519296000)*d^14*K1^2*
        M^5*u^10)/(b^3*Sqrt[5005*Pi]) + (((415091657*I)/2772859392000)*d^8*K0*
        K1*M^5*Sqrt[7/(715*Pi)]*u^11)/b^3 + 
      (606550237*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(71170057728000*b^3) - 
      (9772417229*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(71170057728000*b^3) - 
      (16684258463*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(71170057728000*b^3) + 
      (1080724171*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(2156668416000*b^3) + 
      (372012943*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(2156668416000*b^3) - 
      (117961643*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(431333683200*b^3) - 
      (27753391*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(718889472000*b^3) + 
      (45289*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(26625536000*b^3) - 
      (1319885927*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(71170057728000*b^3) + 
      (5985803*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(11350886400*b^3) + 
      (5208667*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(25372569600*b^3) - 
      (27882301*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(89861184000*b^3) - 
      (33000529*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(718889472000*b^3) + 
      (743551*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^11)/(359444736000*b^3) - 
      (176712743*d^2*K1^2*M^5*Sqrt[(13*Pi)/385]*u^11)/(17792514432000*b^3) - 
      (1263825809*d^4*K1^2*M^5*Sqrt[(13*Pi)/385]*u^11)/(71170057728000*b^3) + 
      (((62348974447*I)/22418568184320000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[5005*Pi]) - (((74049186221*I)/339675275520000)*d^2*K0*K1*M^5*
        u^11)/(b^3*Sqrt[5005*Pi]) - (((2506430675579*I)/3736428030720000)*d^4*
        K0*K1*M^5*u^11)/(b^3*Sqrt[5005*Pi]) + 
      (((18644222030183*I)/22418568184320000)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[5005*Pi]) - (((3124885453*I)/3774169728000)*d^10*K0*K1*M^5*
        u^11)/(b^3*Sqrt[5005*Pi]) - (((324042991*I)/1887084864000)*d^12*K0*K1*
        M^5*u^11)/(b^3*Sqrt[5005*Pi]) + (((64411*I)/10418688000)*d^14*K0*K1*
        M^5*u^11)/(b^3*Sqrt[5005*Pi]) - 
      (((2658776783827253*I)/246464032073785344000)*d^10*K0^2*M^5*
        Sqrt[11/(455*Pi)]*u^12)/b^3 - 
      (((210984000856303*I)/3620939524004081664000)*K0^2*M^5*
        Sqrt[13/(385*Pi)]*u^12)/b^3 - (((340815313*I)/1067550865920000)*d^2*
        K1^2*M^5*Sqrt[13/(385*Pi)]*u^12)/b^3 - 
      (((147784613*I)/32350026240000)*d^10*K1^2*M^5*Sqrt[13/(385*Pi)]*u^12)/
       b^3 - (6372577*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(17792514432000*b^3) - 
      (572291831*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(8896257216000*b^3) + 
      (524707*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(7814016000*b^3) - 
      (74561411*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(1078334208000*b^3) - 
      (9379*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(702040500*b^3) + 
      (246709*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(359444736000*b^3) + 
      (3296809*d^6*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^12)/(359444736000*b^3) - 
      (58947929*d^2*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^12)/(35585028864000*b^3) + 
      (((11277531172678679*I)/18104697620020408320000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) - (((83081651039*I)/22418568184320000)*d^2*K0^2*
        M^5*u^12)/(b^3*Sqrt[5005*Pi]) - (((67309324559*I)/1401160511520000)*
        d^4*K0^2*M^5*u^12)/(b^3*Sqrt[5005*Pi]) + 
      (((310770227297*I)/11209284092160000)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) + (((14958183853*I)/166063468032000)*d^8*K0^2*M^5*
        u^12)/(b^3*Sqrt[5005*Pi]) + 
      (((3296656798910507*I)/49292806414757068800)*d^10*K0^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) - (((5097941*I)/359444736000)*d^12*K0^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) + (((317*I)/6656384000)*d^14*K0^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) - (((1789126337*I)/22418568184320000)*K1^2*M^5*
        u^12)/(b^3*Sqrt[5005*Pi]) - (((78025323491*I)/1401160511520000)*d^4*
        K1^2*M^5*u^12)/(b^3*Sqrt[5005*Pi]) + 
      (((6379124959*I)/186821401536000)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[5005*Pi]) + (((322749583837*I)/3202652597760000)*d^8*K1^2*
        M^5*u^12)/(b^3*Sqrt[5005*Pi]) - (((5838269*I)/359444736000)*d^12*K1^2*
        M^5*u^12)/(b^3*Sqrt[5005*Pi]) + (((333*I)/532510720)*d^14*K1^2*M^5*
        u^12)/(b^3*Sqrt[5005*Pi]) + (4757*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (3558502886400*b^3) - (2395777*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (3558502886400*b^3) - (355853*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (101671511040*b^3) + (2079919*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (539167104000*b^3) + (2597867*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (539167104000*b^3) - (29311*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (35944473600*b^3) + (2923*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (35944473600*b^3) + (1769*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (533775432960*b^3) - (11101199*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (2668877164800*b^3) + (163333*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (38511936000*b^3) + (126493*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (21282912000*b^3) - (3416317*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (808750656000*b^3) - (4309*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (3851193600*b^3) - (184781*d^10*K0^2*M^5*Sqrt[(11*Pi)/455]*u^13)/
       (539167104000*b^3) + (31*d^14*K1^2*M^5*Sqrt[(11*Pi)/455]*u^13)/
       (5990745600*b^3) - (60947*d^2*K1^2*M^5*Sqrt[(13*Pi)/385]*u^13)/
       (1067550865920*b^3) + (((603013067*I)/5604642046080000)*K0*K1*M^5*
        u^13)/(b^3*Sqrt[5005*Pi]) - (((5849985067*I)/5604642046080000)*d^2*K0*
        K1*M^5*u^13)/(b^3*Sqrt[5005*Pi]) - (((1465535791*I)/98327053440000)*
        d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[5005*Pi]) + 
      (((81344647843*I)/5604642046080000)*d^6*K0*K1*M^5*u^13)/
       (b^3*Sqrt[5005*Pi]) + (((5572768807*I)/294981160320000)*d^8*K0*K1*M^5*
        u^13)/(b^3*Sqrt[5005*Pi]) - (((382772059*I)/24262519680000)*d^10*K0*
        K1*M^5*u^13)/(b^3*Sqrt[5005*Pi]) - (((1695931*I)/539167104000)*d^12*
        K0*K1*M^5*u^13)/(b^3*Sqrt[5005*Pi]) + 
      (((81287*I)/59907456000)*d^14*K0*K1*M^5*u^13)/(b^3*Sqrt[5005*Pi]) - 
      (((101*I)/1294001049600)*K0^2*M^5*Sqrt[11/(455*Pi)]*u^14)/b^3 - 
      (((695069*I)/19410015744000)*d^14*K0^2*M^5*Sqrt[11/(455*Pi)]*u^14)/
       b^3 - (((101*I)/1294001049600)*K1^2*M^5*Sqrt[11/(455*Pi)]*u^14)/b^3 - 
      (((59463541*I)/1868214015360000)*d^4*K0^2*M^5*Sqrt[13/(385*Pi)]*u^14)/
       b^3 + (((78443*I)/1427207040000)*d^10*K0^2*M^5*Sqrt[13/(385*Pi)]*u^14)/
       b^3 + (101*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(26958355200*b^3) - 
      (11771*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(80875065600*b^3) - 
      (109313*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(80875065600*b^3) + 
      (307337*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(404375328000*b^3) + 
      (315347*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(134791776000*b^3) - 
      (40517*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(44930592000*b^3) - 
      (2503*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(3851193600*b^3) - 
      (163*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(2995372800*b^3) + 
      (((4191601*I)/1494571212288000)*K0^2*M^5*u^14)/(b^3*Sqrt[5005*Pi]) + 
      (((44042153*I)/294981160320000)*d^2*K0^2*M^5*u^14)/
       (b^3*Sqrt[5005*Pi]) - (((70574923*I)/41515867008000)*d^6*K0^2*M^5*
        u^14)/(b^3*Sqrt[5005*Pi]) + (((2019833377*I)/800663149440000)*d^8*
        K0^2*M^5*u^14)/(b^3*Sqrt[5005*Pi]) - 
      (((111919*I)/107833420800)*d^12*K0^2*M^5*u^14)/(b^3*Sqrt[5005*Pi]) + 
      (((3048523*I)/19410015744000)*d^14*K0^2*M^5*u^14)/(b^3*Sqrt[5005*Pi]) + 
      (((4191601*I)/1494571212288000)*K1^2*M^5*u^14)/(b^3*Sqrt[5005*Pi]) + 
      (((78055807*I)/509512913280000)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[5005*Pi]) - (((2234660279*I)/5604642046080000)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[5005*Pi]) - (((1884157987*I)/1120928409216000)*d^6*
        K1^2*M^5*u^14)/(b^3*Sqrt[5005*Pi]) + 
      (((14088628559*I)/5604642046080000)*d^8*K1^2*M^5*u^14)/
       (b^3*Sqrt[5005*Pi]) + (((715333*I)/1155358080000)*d^10*K1^2*M^5*u^14)/
       (b^3*Sqrt[5005*Pi]) - (((23329*I)/23442048000)*d^12*K1^2*M^5*u^14)/
       (b^3*Sqrt[5005*Pi]) - (((73*I)/342328320)*d^14*K1^2*M^5*u^14)/
       (b^3*Sqrt[5005*Pi]) - (((1111*I)/970500787200)*d^2*K0*K1*M^5*
        Sqrt[11/(455*Pi)]*u^15)/b^3 - (((1111*I)/582300472320)*d^4*K0*K1*M^5*
        Sqrt[11/(455*Pi)]*u^15)/b^3 + (((1111*I)/79116912000)*d^6*K0*K1*M^5*
        Sqrt[11/(455*Pi)]*u^15)/b^3 + (((31007*I)/4852503936000)*d^10*K0*K1*
        M^5*Sqrt[11/(455*Pi)]*u^15)/b^3 - (((28583*I)/1617501312000)*d^12*K0*
        K1*M^5*Sqrt[11/(455*Pi)]*u^15)/b^3 + 
      (101*K0^2*M^5*Sqrt[Pi/5005]*u^15)/(485250393600*b^3) + 
      (3737*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^15)/(485250393600*b^3) + 
      (15857*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^15)/(485250393600*b^3) + 
      (101*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^15)/(2344204800*b^3) + 
      (101*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^15)/(17972236800*b^3) + 
      (101*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(485250393600*b^3) + 
      (3737*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(485250393600*b^3) + 
      (15857*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(485250393600*b^3) + 
      (101*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(2344204800*b^3) + 
      (101*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(17972236800*b^3) + 
      (101*d^6*K0^2*M^5*Sqrt[(11*Pi)/455]*u^15)/(161750131200*b^3) - 
      (101*d^10*K0^2*M^5*Sqrt[(11*Pi)/455]*u^15)/(161750131200*b^3) + 
      (101*d^6*K1^2*M^5*Sqrt[(11*Pi)/455]*u^15)/(161750131200*b^3) - 
      (101*d^10*K1^2*M^5*Sqrt[(11*Pi)/455]*u^15)/(161750131200*b^3) - 
      (101*d^8*K0^2*M^5*Sqrt[(143*Pi)/35]*u^15)/(161750131200*b^3) - 
      (101*d^8*K1^2*M^5*Sqrt[(143*Pi)/35]*u^15)/(161750131200*b^3) + 
      (((2537827*I)/124547601024000)*d^2*K0*K1*M^5*u^15)/
       (b^3*Sqrt[5005*Pi]) + (((57292553*I)/1120928409216000)*d^4*K0*K1*M^5*
        u^15)/(b^3*Sqrt[5005*Pi]) - (((2173621*I)/18682140153600)*d^6*K0*K1*
        M^5*u^15)/(b^3*Sqrt[5005*Pi]) - (((73831*I)/4121060328000)*d^8*K0*K1*
        M^5*u^15)/(b^3*Sqrt[5005*Pi]) - (((1266641*I)/4852503936000)*d^10*K0*
        K1*M^5*u^15)/(b^3*Sqrt[5005*Pi]) + (((452581*I)/1617501312000)*d^12*
        K0*K1*M^5*u^15)/(b^3*Sqrt[5005*Pi]) + 
      (((101*I)/2139552000)*d^14*K0*K1*M^5*u^15)/(b^3*Sqrt[5005*Pi]))/Pi, 
    ((7592479*d^4*K1*M^5*Sqrt[Pi/5005]*u)/(48046080*b^3*E^u) - 
      (88091629*d^6*K1*M^5*Sqrt[Pi/5005]*u)/(304291840*b^3*E^u) + 
      (170406191*d^10*K1*M^5*Sqrt[Pi/5005]*u)/(912875520*b^3*E^u) - 
      (2822671*d^8*K1*M^5*Sqrt[(5*Pi)/1001]*u)/(182575104*b^3*E^u) + 
      (5321747*d^2*K1*M^5*Sqrt[(7*Pi)/715]*u)/(912875520*b^3*E^u) - 
      (1627883*d^12*K1*M^5*Sqrt[(11*Pi)/455]*u)/(912875520*b^3*E^u) + 
      (38873*d^14*K1*M^5*Sqrt[(11*Pi)/455]*u)/(912875520*b^3*E^u) + 
      (203*K1*M^5*Sqrt[(77*Pi)/65]*u)/(76072960*b^3*E^u) + 
      (2827*d^16*K1*M^5*Sqrt[(77*Pi)/65]*u)/(912875520*b^3*E^u) + 
      (55273*K0*M^5*Sqrt[Pi/5005]*u^2)/(26849280*b^3*E^u) + 
      (214485487*d^2*K0*M^5*Sqrt[Pi/5005]*u^2)/(1825751040*b^3*E^u) + 
      (209154163*d^4*K0*M^5*Sqrt[Pi/5005]*u^2)/(608583680*b^3*E^u) - 
      (1122561541*d^6*K0*M^5*Sqrt[Pi/5005]*u^2)/(1825751040*b^3*E^u) - 
      (101718247*d^8*K0*M^5*Sqrt[Pi/5005]*u^2)/(365150208*b^3*E^u) + 
      (773955517*d^10*K0*M^5*Sqrt[Pi/5005]*u^2)/(1825751040*b^3*E^u) + 
      (6016537*d^12*K0*M^5*Sqrt[Pi/5005]*u^2)/(608583680*b^3*E^u) - 
      (7034983*d^14*K0*M^5*Sqrt[Pi/5005]*u^2)/(1825751040*b^3*E^u) + 
      (7592479*d^4*K1*M^5*Sqrt[Pi/5005]*u^2)/(48046080*b^3*E^u) - 
      (88091629*d^6*K1*M^5*Sqrt[Pi/5005]*u^2)/(304291840*b^3*E^u) + 
      (170406191*d^10*K1*M^5*Sqrt[Pi/5005]*u^2)/(912875520*b^3*E^u) - 
      (2822671*d^8*K1*M^5*Sqrt[(5*Pi)/1001]*u^2)/(182575104*b^3*E^u) + 
      (5321747*d^2*K1*M^5*Sqrt[(7*Pi)/715]*u^2)/(912875520*b^3*E^u) - 
      (1627883*d^12*K1*M^5*Sqrt[(11*Pi)/455]*u^2)/(912875520*b^3*E^u) + 
      (38873*d^14*K1*M^5*Sqrt[(11*Pi)/455]*u^2)/(912875520*b^3*E^u) + 
      (2061*d^16*K0*M^5*Sqrt[(77*Pi)/65]*u^2)/(608583680*b^3*E^u) + 
      (203*K1*M^5*Sqrt[(77*Pi)/65]*u^2)/(76072960*b^3*E^u) + 
      (2827*d^16*K1*M^5*Sqrt[(77*Pi)/65]*u^2)/(912875520*b^3*E^u) + 
      (8727377873449*K0*M^5*Sqrt[Pi/5005]*u^3)/(3394266995159040*b^3*E^u) + 
      (1796130938514083*d^2*K0*M^5*Sqrt[Pi/5005]*u^3)/(13577067980636160*b^3*
        E^u) + (373131633026857*d^4*K0*M^5*Sqrt[Pi/5005]*u^3)/
       (1044389844664320*b^3*E^u) - (56344055129249*d^6*K0*M^5*Sqrt[Pi/5005]*
        u^3)/(84329614786560*b^3*E^u) + (810608326277*d^10*K0*M^5*
        Sqrt[Pi/5005]*u^3)/(1827576791040*b^3*E^u) - 
      (7034983*d^14*K0*M^5*Sqrt[Pi/5005]*u^3)/(1825751040*b^3*E^u) + 
      (12743223671*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(27108751441920*b^3) - 
      (25509338483*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(1178641367040*b^3) - 
      (12219587377*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(58932068352*b^3) + 
      (4943722359349*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(13554375720960*b^3) + 
      (41976918817*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^3)/(6777187860480*b^3) + 
      (634599577571*d^2*K1*M^5*Sqrt[Pi/5005]*u^3)/(2108742451200*b^3*E^u) + 
      (2131811376397*d^4*K1*M^5*Sqrt[Pi/5005]*u^3)/(2811656601600*b^3*E^u) - 
      (3029668293251*d^6*K1*M^5*Sqrt[Pi/5005]*u^3)/(2108742451200*b^3*E^u) - 
      (472458732899*d^8*K1*M^5*Sqrt[Pi/5005]*u^3)/(766815436800*b^3*E^u) + 
      (61107093007*d^10*K1*M^5*Sqrt[Pi/5005]*u^3)/(63901286400*b^3*E^u) + 
      (94004958653*d^12*K1*M^5*Sqrt[Pi/5005]*u^3)/(2300446310400*b^3*E^u) - 
      (1214059787*d^14*K1*M^5*Sqrt[Pi/5005]*u^3)/(115022315520*b^3*E^u) + 
      (191708183*d^16*K1*M^5*Sqrt[Pi/5005]*u^3)/(328635187200*b^3*E^u) + 
      (279424043*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^3)/(52946780160*b^3) - 
      (3790536379891*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^3)/(10165781790720*b^3) + 
      (2578283940139*d^8*K1^2*M^5*Sqrt[Pi/5005]*u^3)/(10165781790720*b^3) + 
      (191496429931*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^3)/(20331563581440*b^3) - 
      (113593007249*d^8*K0*M^5*Sqrt[(5*Pi)/1001]*u^3)/
       (2071253696512*b^3*E^u) - (721258223*d^16*K0^2*M^5*Sqrt[(7*Pi)/715]*
        u^3)/(27108751441920*b^3) + (10497*d^18*K0^2*M^5*Sqrt[(7*Pi)/715]*
        u^3)/(95118426112*b^3) + (638043539*K1^2*M^5*Sqrt[(7*Pi)/715]*u^3)/
       (1070082293760*b^3) + (129249225959*d^2*K1^2*M^5*Sqrt[(7*Pi)/715]*u^3)/
       (8132625432576*b^3) + (3976829*d^12*K0*M^5*Sqrt[(11*Pi)/455]*u^3)/
       (4260085760*b^3*E^u) + (90949806979*d^6*K0^2*M^5*Sqrt[(11*Pi)/455]*
        u^3)/(6777187860480*b^3) - (285510714397*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/455]*u^3)/(13554375720960*b^3) - 
      (35815876441*d^12*K0^2*M^5*Sqrt[(11*Pi)/455]*u^3)/(6777187860480*b^3) - 
      (58259823*d^12*K1^2*M^5*Sqrt[(11*Pi)/455]*u^3)/(56476565504*b^3) + 
      (51836307*d^14*K1^2*M^5*Sqrt[(11*Pi)/455]*u^3)/(1129531310080*b^3) - 
      (15473357*d^16*K1^2*M^5*Sqrt[(11*Pi)/455]*u^3)/(6777187860480*b^3) + 
      (117897887*K1*M^5*Sqrt[(13*Pi)/385]*u^3)/(234304716800*b^3*E^u) + 
      (2061*d^16*K0*M^5*Sqrt[(77*Pi)/65]*u^3)/(608583680*b^3*E^u) - 
      (1446671*d^18*K1^2*M^5*Sqrt[(77*Pi)/65]*u^3)/(40663127162880*b^3) + 
      (552621135418951*K0*M^5*Sqrt[Pi/5005]*u^4)/(135770679806361600*b^3*
        E^u) + (286724334639211163*d^2*K0*M^5*Sqrt[Pi/5005]*u^4)/
       (1629248157676339200*b^3*E^u) + (8753234339484059*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^4)/(20887796893286400*b^3*E^u) - 
      (57566755827144271*d^6*K0*M^5*Sqrt[Pi/5005]*u^4)/
       (70836876420710400*b^3*E^u) - (635262500769937*d^8*K0*M^5*
        Sqrt[Pi/5005]*u^4)/(1864128326860800*b^3*E^u) + 
      (39001821184439*d^10*K0*M^5*Sqrt[Pi/5005]*u^4)/(73103071641600*b^3*
        E^u) + (8732752657*d^12*K0*M^5*Sqrt[Pi/5005]*u^4)/
       (328635187200*b^3*E^u) + (98556049*d^16*K0*M^5*Sqrt[Pi/5005]*u^4)/
       (328635187200*b^3*E^u) + (63020310439531451*K1*M^5*Sqrt[Pi/5005]*u^4)/
       (8553552827800780800*b^3*E^u) + (443290731605111759*d^2*K1*M^5*
        Sqrt[Pi/5005]*u^4)/(1425592137966796800*b^3*E^u) + 
      (12364588430844336307*d^4*K1*M^5*Sqrt[Pi/5005]*u^4)/
       (17107105655601561600*b^3*E^u) - (37661047667326157*d^6*K1*M^5*
        Sqrt[Pi/5005]*u^4)/(26563828657766400*b^3*E^u) - 
      (7633930844205343*d^8*K1*M^5*Sqrt[Pi/5005]*u^4)/(13048898288025600*b^3*
        E^u) + (531575837270873*d^10*K1*M^5*Sqrt[Pi/5005]*u^4)/
       (575686689177600*b^3*E^u) - (1257030029*d^14*K1*M^5*Sqrt[Pi/5005]*u^4)/
       (115022315520*b^3*E^u) - (1632386006460947*d^2*K0*K1*M^5*Sqrt[Pi/5005]*
        u^4)/(11385675605606400*b^3) - (9501797270725139*d^4*K0*K1*M^5*
        Sqrt[Pi/5005]*u^4)/(8539256704204800*b^3) + 
      (7506411550734553*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/
       (8539256704204800*b^3) + (32619363117722261*d^8*K0*K1*M^5*
        Sqrt[Pi/5005]*u^4)/(17078513408409600*b^3) - 
      (2410309475982491*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/
       (1897612600934400*b^3) - (2487000660142067*d^12*K0*K1*M^5*
        Sqrt[Pi/5005]*u^4)/(8539256704204800*b^3) + 
      (239718181330129*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/
       (8539256704204800*b^3) - (77667851*d^18*K0*K1*M^5*Sqrt[Pi/5005]*u^4)/
       (108435005767680*b^3) - (506722597*d^14*K0*M^5*Sqrt[(11*Pi)/455]*u^4)/
       (920178524160*b^3*E^u) + (60340395047*d^12*K1*M^5*Sqrt[(13*Pi)/385]*
        u^4)/(16103124172800*b^3*E^u) + 
      (13295441*d^16*K1*M^5*Sqrt[(13*Pi)/385]*u^4)/(328635187200*b^3*E^u) + 
      (1070270737537*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^4)/
       (11385675605606400*b^3) - (216111461*d^16*K0*K1*M^5*Sqrt[(715*Pi)/7]*
        u^4)/(195183010381824*b^3) + (116381497973973517*K0*M^5*Sqrt[Pi/5005]*
        u^5)/(34214211311203123200*b^3*E^u) + 
      (3149178299914108327*d^2*K0*M^5*Sqrt[Pi/5005]*u^5)/
       (22809474207468748800*b^3*E^u) + (21000367974262735789*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^5)/(68428422622406246400*b^3*E^u) - 
      (1703700501545587*d^6*K0*M^5*Sqrt[Pi/5005]*u^5)/(2777916722380800*b^3*
        E^u) - (130443523802497*d^8*K0*M^5*Sqrt[Pi/5005]*u^5)/
       (523701603532800*b^3*E^u) + (3641201180205739*d^10*K0*M^5*
        Sqrt[Pi/5005]*u^5)/(9210987026841600*b^3*E^u) + 
      (1505580750397*d^12*K0*M^5*Sqrt[Pi/5005]*u^5)/(64412496691200*b^3*
        E^u) - (8997983473*d^14*K0*M^5*Sqrt[Pi/5005]*u^5)/
       (1840357048320*b^3*E^u) + (295116691*d^16*K0*M^5*Sqrt[Pi/5005]*u^5)/
       (1314540748800*b^3*E^u) - (41684723667*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (66582898278400*b^3) - (4654222969849*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (55812135321600*b^3) - (12151930800133*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (28089660211200*b^3) + (11703243921379993*d^8*K0^2*M^5*Sqrt[Pi/5005]*
        u^5)/(17078513408409600*b^3) - (471948080535559*d^10*K0^2*M^5*
        Sqrt[Pi/5005]*u^5)/(948806300467200*b^3) - 
      (472531885609523*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^5)/
       (4269628352102400*b^3) + (89052630636857*d^14*K0^2*M^5*Sqrt[Pi/5005]*
        u^5)/(8539256704204800*b^3) - (5531803*d^18*K0^2*M^5*Sqrt[Pi/5005]*
        u^5)/(20331563581440*b^3) + (627072680464537949*K1*M^5*Sqrt[Pi/5005]*
        u^5)/(136856845244812492800*b^3*E^u) + 
      (25496336789368661423*d^2*K1*M^5*Sqrt[Pi/5005]*u^5)/
       (136856845244812492800*b^3*E^u) + (56385385655779010521*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^5)/(136856845244812492800*b^3*E^u) - 
      (233843116294918447*d^6*K1*M^5*Sqrt[Pi/5005]*u^5)/
       (283347505682841600*b^3*E^u) - (772199226443899*d^8*K1*M^5*
        Sqrt[Pi/5005]*u^5)/(2319804140093440*b^3*E^u) + 
      (1947569875755029*d^10*K1*M^5*Sqrt[Pi/5005]*u^5)/
       (3684394810736640*b^3*E^u) + (472143971137*d^12*K1*M^5*Sqrt[Pi/5005]*
        u^5)/(14313888153600*b^3*E^u) - (40541675033*d^14*K1*M^5*
        Sqrt[Pi/5005]*u^5)/(6134523494400*b^3*E^u) + 
      (76705081*d^16*K1*M^5*Sqrt[Pi/5005]*u^5)/(255605145600*b^3*E^u) - 
      (141023806401549947*K1^2*M^5*Sqrt[Pi/5005]*u^5)/(22543637699100672000*
        b^3) - (11022007217756438503*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (31561092778740940800*b^3) - (49675869158745261661*d^4*K1^2*M^5*
        Sqrt[Pi/5005]*u^5)/(39451365973426176000*b^3) + 
      (61603057958072769277*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (39451365973426176000*b^3) + (20531350083860150267*d^8*K1^2*M^5*
        Sqrt[Pi/5005]*u^5)/(11271818849550336000*b^3) - 
      (1514466946421914033*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (1024710804504576000*b^3) - (32832495153702809*d^12*K1^2*M^5*
        Sqrt[Pi/5005]*u^5)/(102471080450457600*b^3) + 
      (3168375954705113*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^5)/
       (102471080450457600*b^3) - (39115654667*d^16*K0^2*M^5*Sqrt[(7*Pi)/715]*
        u^5)/(975915051909120*b^3) + (333268109577769*d^6*K0^2*M^5*
        Sqrt[(11*Pi)/455]*u^5)/(8539256704204800*b^3) - 
      (6104475054449*d^16*K1^2*M^5*Sqrt[(11*Pi)/455]*u^5)/
       (75904504037376000*b^3) - (46536554353*d^18*K1^2*M^5*Sqrt[(11*Pi)/455]*
        u^5)/(409884321801830400*b^3) + (118767579232688879*K0*M^5*
        Sqrt[Pi/5005]*u^6)/(68428422622406246400*b^3*E^u) + 
      (18339284372232603917*d^2*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (273713690489624985600*b^3*E^u) + (131630196042585377*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^6)/(921594917473484800*b^3*E^u) - 
      (492475690840585247*d^6*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (1700085034097049600*b^3*E^u) - (14737470932767987*d^8*K0*M^5*
        Sqrt[Pi/5005]*u^6)/(125269423565045760*b^3*E^u) + 
      (6829894548181339*d^10*K0*M^5*Sqrt[Pi/5005]*u^6)/
       (36843948107366400*b^3*E^u) + (3273419630353*d^12*K0*M^5*Sqrt[Pi/5005]*
        u^6)/(257649986764800*b^3*E^u) - (12775145807*d^14*K0*M^5*
        Sqrt[Pi/5005]*u^6)/(5258162995200*b^3*E^u) + 
      (3987590071*d^16*K0*M^5*Sqrt[Pi/5005]*u^6)/(36807140966400*b^3*E^u) + 
      (9286509235901141*K1*M^5*Sqrt[Pi/5005]*u^6)/(3947793612831129600*b^3*
        E^u) + (4258055494919009671*d^2*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (48302415968757350400*b^3*E^u) + (1614098125466825123*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(9023528257899724800*b^3*E^u) - 
      (1493418049780127287*d^6*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (3966865079559782400*b^3*E^u) - (86498756539201561*d^8*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(626347117825228800*b^3*E^u) + 
      (951697945707547*d^10*K1*M^5*Sqrt[Pi/5005]*u^6)/(4093772011929600*b^3*
        E^u) + (2412293318797*d^12*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (154589992058880*b^3*E^u) - (66752033531*d^14*K1*M^5*Sqrt[Pi/5005]*
        u^6)/(22084284579840*b^3*E^u) + (14796250919*d^16*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(110421422899200*b^3*E^u) - 
      (69922407024943351*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/(11271818849550336000*
        b^3) - (256413308214542263*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (789027319468523520*b^3) - (5353515278110041047*d^4*K0*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(4931420746678272000*b^3) + 
      (28045971383250813611*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (19725682986713088000*b^3) + (8556563814223661221*d^8*K0*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(5635909424775168000*b^3) - 
      (108683517093192329*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (85392567042048000*b^3) - (2355642949468789*d^12*K0*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(8539256704204800*b^3) + 
      (267307750508677*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^6)/
       (10247108045045760*b^3) - (742187704752209*d^16*K0*K1*M^5*
        Sqrt[Pi/5005]*u^6)/(1024710804504576000*b^3) - 
      (4645519321*d^18*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^6)/
       (25617770112614400*b^3) + (89336278573012663*K0*M^5*Sqrt[Pi/5005]*u^7)/
       (117305867352696422400*b^3*E^u) + (42812217684383832749*d^2*K0*M^5*
        Sqrt[Pi/5005]*u^7)/(1642282142937749913600*b^3*E^u) + 
      (81475930956543365471*d^4*K0*M^5*Sqrt[Pi/5005]*u^7)/
       (1642282142937749913600*b^3*E^u) - (15452162338422763*d^6*K0*M^5*
        Sqrt[Pi/5005]*u^7)/(144249639256719360*b^3*E^u) - 
      (16497831670018249*d^8*K0*M^5*Sqrt[Pi/5005]*u^7)/
       (417564745216819200*b^3*E^u) + (4878183340512961*d^10*K0*M^5*
        Sqrt[Pi/5005]*u^7)/(73687896214732800*b^3*E^u) + 
      (1499789207923*d^12*K0*M^5*Sqrt[Pi/5005]*u^7)/(309179984117760*b^3*
        E^u) - (199252325197*d^14*K0*M^5*Sqrt[Pi/5005]*u^7)/
       (220842845798400*b^3*E^u) + (8761526699*d^16*K0*M^5*Sqrt[Pi/5005]*u^7)/
       (220842845798400*b^3*E^u) - (515245479632754331*d^2*K0^2*M^5*
        Sqrt[Pi/5005]*u^7)/(7890273194685235200*b^3) - 
      (7770659846106193249*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^7)/
       (39451365973426176000*b^3) + (5418363023053721369*d^6*K0^2*M^5*
        Sqrt[Pi/5005]*u^7)/(19725682986713088000*b^3) + 
      (1510609986614299069*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^7)/
       (5635909424775168000*b^3) - (274320483740701*d^12*K0^2*M^5*
        Sqrt[Pi/5005]*u^7)/(5393214760550400*b^3) - 
      (16644273625247*d^16*K0^2*M^5*Sqrt[Pi/5005]*u^7)/
       (128088850563072000*b^3) - (59905819559*d^18*K0^2*M^5*Sqrt[Pi/5005]*
        u^7)/(102471080450457600*b^3) + (12533941103889724891*K1*M^5*
        Sqrt[Pi/5005]*u^7)/(16422821429377499136000*b^3*E^u) + 
      (1005050034448903986743*d^2*K1*M^5*Sqrt[Pi/5005]*u^7)/
       (32845642858754998272000*b^3*E^u) + (1359811749104299457*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^7)/(22450883703865344000*b^3*E^u) - 
      (61582739980701204553*d^6*K1*M^5*Sqrt[Pi/5005]*u^7)/
       (476023809547173888000*b^3*E^u) - (379264767956918741*d^8*K1*M^5*
        Sqrt[Pi/5005]*u^7)/(8351294904336384000*b^3*E^u) + 
      (345371663192555809*d^10*K1*M^5*Sqrt[Pi/5005]*u^7)/
       (4421273772883968000*b^3*E^u) + (177897003452159*d^12*K1*M^5*
        Sqrt[Pi/5005]*u^7)/(30917998411776000*b^3*E^u) - 
      (940159935023*d^14*K1*M^5*Sqrt[Pi/5005]*u^7)/(883371383193600*b^3*
        E^u) + (347509049*d^16*K1*M^5*Sqrt[Pi/5005]*u^7)/
       (7423288934400*b^3*E^u) - (337080595757603353*K1^2*M^5*Sqrt[Pi/5005]*
        u^7)/(153860327296362086400*b^3) - (76110076303049651*d^2*K1^2*M^5*
        Sqrt[Pi/5005]*u^7)/(735118620622848000*b^3) - 
      (96605105805877923413*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (307720654592724172800*b^3) + (4989484933924943047*d^6*K1^2*M^5*
        Sqrt[Pi/5005]*u^7)/(11149299079446528000*b^3) - 
      (118513094833252159*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (1537066206756864000*b^3) + (5489933412851647*d^14*K1^2*M^5*
        Sqrt[Pi/5005]*u^7)/(768533103378432000*b^3) - 
      (8523852700001*d^16*K1^2*M^5*Sqrt[Pi/5005]*u^7)/
       (43916177335910400*b^3) - (168362404127*K0^2*M^5*Sqrt[(11*Pi)/455]*
        u^7)/(1310371872768000*b^3) + (1472530461781*d^14*K0^2*M^5*
        Sqrt[(11*Pi)/455]*u^7)/(3415702681681920*b^3) - 
      (8527634929376377*d^10*K1^2*M^5*Sqrt[(11*Pi)/455]*u^7)/
       (256177701126144000*b^3) - (4587228825581891*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/385]*u^7)/(256177701126144000*b^3) + 
      (10416747815316937*d^8*K1^2*M^5*Sqrt[(13*Pi)/385]*u^7)/
       (331524083810304000*b^3) - (4891048637*d^18*K1^2*M^5*Sqrt[(13*Pi)/385]*
        u^7)/(56928378028032000*b^3) + (1538526028689194159*K0*M^5*
        Sqrt[Pi/5005]*u^8)/(8211410714688749568000*b^3*E^u) + 
      (122016460603375260817*d^2*K0*M^5*Sqrt[Pi/5005]*u^8)/
       (16422821429377499136000*b^3*E^u) + (235949413818361457509*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^8)/(16422821429377499136000*b^3*E^u) - 
      (22202243641185983101*d^6*K0*M^5*Sqrt[Pi/5005]*u^8)/
       (714035714320760832000*b^3*E^u) - (398703885973854271*d^8*K0*M^5*
        Sqrt[Pi/5005]*u^8)/(37580827069513728000*b^3*E^u) + 
      (40937365075844311*d^10*K0*M^5*Sqrt[Pi/5005]*u^8)/
       (2210636886441984000*b^3*E^u) + (22464222284221*d^12*K0*M^5*
        Sqrt[Pi/5005]*u^8)/(15458999205888000*b^3*E^u) + 
      (61438069191982961*K1*M^5*Sqrt[Pi/5005]*u^8)/(195509778921160704000*b^3*
        E^u) + (17925532457432948321*d^2*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (1932096638750294016000*b^3*E^u) + (55144893593824209893*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^8)/(3649515873194999808000*b^3*E^u) - 
      (273985649179091807*d^6*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (7636745607708672000*b^3*E^u) - (839750070221239627*d^8*K1*M^5*
        Sqrt[Pi/5005]*u^8)/(75161654139027456000*b^3*E^u) + 
      (92789282897597831*d^10*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (4421273772883968000*b^3*E^u) - (26108183399*d^14*K1*M^5*Sqrt[Pi/5005]*
        u^8)/(86605037568000*b^3*E^u) - (544452338679554293*K0*K1*M^5*
        Sqrt[Pi/5005]*u^8)/(384650818240905216000*b^3) - 
      (3597776074153036883*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (59177048960139264000*b^3) - (16345259910970687927*d^4*K0*K1*M^5*
        Sqrt[Pi/5005]*u^8)/(96162704560226304000*b^3) + 
      (140716996614509729*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (557464953972326400*b^3) + (30999359654808733*d^8*K0*K1*M^5*
        Sqrt[Pi/5005]*u^8)/(140897735619379200*b^3) - 
      (505356112998089*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (2511546089472000*b^3) - (4116310645585279*d^12*K0*K1*M^5*
        Sqrt[Pi/5005]*u^8)/(96066637922304000*b^3) + 
      (753009251745853*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/
       (192133275844608000*b^3) - (40586747443597*d^16*K0*K1*M^5*
        Sqrt[Pi/5005]*u^8)/(384266551689216000*b^3) - 
      (12836025421*d^18*K0*K1*M^5*Sqrt[Pi/5005]*u^8)/(15069276536832000*
        b^3) + (40913629*d^16*K0*M^5*Sqrt[(5*Pi)/1001]*u^8)/
       (17667427663872*b^3*E^u) - (424090739*d^14*K0*M^5*Sqrt[(11*Pi)/455]*
        u^8)/(17667427663872*b^3*E^u) + (12358698089*d^12*K1*M^5*
        Sqrt[(11*Pi)/455]*u^8)/(82447995764736*b^3*E^u) + 
      (1774487623*d^16*K1*M^5*Sqrt[(11*Pi)/455]*u^8)/(1472285638656000*b^3*
        E^u) + (249733676639043689*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (2985967532614090752000*b^3*E^u) + (5126967246981911633*d^2*K0*M^5*
        Sqrt[Pi/5005]*u^9)/(2737136904896249856000*b^3*E^u) + 
      (24295779075266909929*d^4*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (8211410714688749568000*b^3*E^u) - (2579273252256461573*d^6*K0*M^5*
        Sqrt[Pi/5005]*u^9)/(357017857160380416000*b^3*E^u) - 
      (26456063393623861*d^8*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (12526942356504576000*b^3*E^u) + (4573023974902457*d^10*K0*M^5*
        Sqrt[Pi/5005]*u^9)/(1105318443220992000*b^3*E^u) + 
      (531701396203*d^12*K0*M^5*Sqrt[Pi/5005]*u^9)/(1545899920588800*b^3*
        E^u) - (69711478033*d^14*K0*M^5*Sqrt[Pi/5005]*u^9)/
       (1104214228992000*b^3*E^u) + (12338374247*d^16*K0*M^5*Sqrt[Pi/5005]*
        u^9)/(4416856915968000*b^3*E^u) - (11953990439381591*K0^2*M^5*
        Sqrt[Pi/5005]*u^9)/(59177048960139264000*b^3) - 
      (18921832349713129*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^9)/
       (2572915172179968000*b^3) - (284510363418277859*d^4*K0^2*M^5*
        Sqrt[Pi/5005]*u^9)/(14794262240034816000*b^3) + 
      (2824500414861473*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^9)/
       (96694524444672000*b^3) + (1564097355853741*d^8*K0^2*M^5*Sqrt[Pi/5005]*
        u^9)/(61259885051904000*b^3) - (2991610502936623*d^10*K0^2*M^5*
        Sqrt[Pi/5005]*u^9)/(128088850563072000*b^3) - 
      (969260378860547*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^9)/
       (192133275844608000*b^3) + (3031898816693*d^14*K0^2*M^5*Sqrt[Pi/5005]*
        u^9)/(6625285373952000*b^3) - (9500663621387*d^16*K0^2*M^5*
        Sqrt[Pi/5005]*u^9)/(768533103378432000*b^3) + 
      (2082341403150260323*K1*M^5*Sqrt[Pi/5005]*u^9)/(65691285717509996544000*
        b^3*E^u) + (1246900134283863097*d^2*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (586529336763482112000*b^3*E^u) + (1331290262810586713*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^9)/(384909877251035136000*b^3*E^u) - 
      (8891983927435130267*d^6*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (1071053571481141248000*b^3*E^u) - (493052498848751507*d^8*K1*M^5*
        Sqrt[Pi/5005]*u^9)/(225484962417082368000*b^3*E^u) + 
      (1260299173118647*d^10*K1*M^5*Sqrt[Pi/5005]*u^9)/
       (276329610805248000*b^3*E^u) + (8786064701441*d^12*K1*M^5*
        Sqrt[Pi/5005]*u^9)/(23188498808832000*b^3*E^u) - 
      (33352835779*d^14*K1*M^5*Sqrt[Pi/5005]*u^9)/(473234669568000*b^3*E^u) + 
      (627167773*d^16*K1*M^5*Sqrt[Pi/5005]*u^9)/(199256702976000*b^3*E^u) - 
      (145037207138843203*K1^2*M^5*Sqrt[Pi/5005]*u^9)/(769301636481810432000*
        b^3) - (7523846772728872111*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^9)/
       (769301636481810432000*b^3) - (57253892942884943*d^4*K1^2*M^5*
        Sqrt[Pi/5005]*u^9)/(2210636886441984000*b^3) + 
      (153549116481599939*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^9)/
       (3771086453342208000*b^3) + (8755356656201227*d^8*K1^2*M^5*
        Sqrt[Pi/5005]*u^9)/(281795471238758400*b^3) - 
      (11571552218558153*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^9)/
       (384266551689216000*b^3) - (1224391782403313*d^12*K1^2*M^5*
        Sqrt[Pi/5005]*u^9)/(192133275844608000*b^3) + 
      (2488043099233*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^9)/
       (4269628352102400*b^3) - (725840657819*d^16*K1^2*M^5*Sqrt[Pi/5005]*
        u^9)/(45207829610496000*b^3) - (3082085843*d^18*K0^2*M^5*
        Sqrt[(11*Pi)/455]*u^9)/(256177701126144000*b^3) - 
      (12391838477*d^18*K1^2*M^5*Sqrt[(11*Pi)/455]*u^9)/
       (768533103378432000*b^3) + (6795688695929141*K0*M^5*Sqrt[Pi/5005]*
        u^10)/(2189709523916999884800*b^3*E^u) + 
      (1082217587701684663*d^2*K0*M^5*Sqrt[Pi/5005]*u^10)/
       (2985967532614090752000*b^3*E^u) + (56880682657785565261*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^10)/(98536928576264994816000*b^3*E^u) - 
      (555120172338450317*d^6*K0*M^5*Sqrt[Pi/5005]*u^10)/
       (389474025993142272000*b^3*E^u) - (68973110067822349*d^8*K0*M^5*
        Sqrt[Pi/5005]*u^10)/(225484962417082368000*b^3*E^u) + 
      (3255884396152147*d^10*K0*M^5*Sqrt[Pi/5005]*u^10)/
       (4421273772883968000*b^3*E^u) + (237661923901*d^12*K0*M^5*
        Sqrt[Pi/5005]*u^10)/(3710159809413120*b^3*E^u) - 
      (167614110791*d^14*K0*M^5*Sqrt[Pi/5005]*u^10)/(13250570747904000*b^3*
        E^u) + (101832901*d^16*K0*M^5*Sqrt[Pi/5005]*u^10)/
       (174349615104000*b^3*E^u) + (155394891458865241*K1*M^5*Sqrt[Pi/5005]*
        u^10)/(8957902597842272256000*b^3*E^u) + 
      (8270807787370194137*d^2*K1*M^5*Sqrt[Pi/5005]*u^10)/
       (19707385715252998963200*b^3*E^u) + (52863797100910034231*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^10)/(98536928576264994816000*b^3*E^u) - 
      (45342303118392251*d^6*K1*M^5*Sqrt[Pi/5005]*u^10)/
       (29959540461010944000*b^3*E^u) - (68981219122011431*d^8*K1*M^5*
        Sqrt[Pi/5005]*u^10)/(225484962417082368000*b^3*E^u) + 
      (699593330325629*d^10*K1*M^5*Sqrt[Pi/5005]*u^10)/
       (884254754576793600*b^3*E^u) + (6303189325711*d^12*K1*M^5*
        Sqrt[Pi/5005]*u^10)/(92753995235328000*b^3*E^u) - 
      (36909022873*d^14*K1*M^5*Sqrt[Pi/5005]*u^10)/(2650114149580800*b^3*
        E^u) - (343813527683719967*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/
       (96162704560226304000*b^3) - (26608807885926293*d^4*K0*K1*M^5*
        Sqrt[Pi/5005]*u^10)/(2828314840006656000*b^3) + 
      (6141252485067439*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/
       (414494416207872000*b^3) + (9940841192239*d^8*K0*K1*M^5*Sqrt[Pi/5005]*
        u^10)/(869023862784000*b^3) - (31068073215929*d^10*K0*K1*M^5*
        Sqrt[Pi/5005]*u^10)/(2825489350656000*b^3) - 
      (114855954425591*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^10)/
       (48033318961152000*b^3) - (23166953309*d^16*K0*K1*M^5*Sqrt[Pi/5005]*
        u^10)/(3558023626752000*b^3) - (4106797*d^18*K0*K1*M^5*
        Sqrt[(5*Pi)/1001]*u^10)/(256177701126144*b^3) - 
      (81113682470393*K0*K1*M^5*Sqrt[(11*Pi)/455]*u^10)/
       (8742064050929664000*b^3) + (243957379697*d^14*K0*K1*M^5*
        Sqrt[(11*Pi)/455]*u^10)/(12008329740288000*b^3) + 
      (2089489*d^16*K1*M^5*Sqrt[(13*Pi)/385]*u^10)/(40896823296000*b^3*E^u) + 
      (96022947050269*K0*M^5*Sqrt[Pi/5005]*u^11)/(28153408164647141376*b^3*
        E^u) + (138305507340317*d^2*K0*M^5*Sqrt[Pi/5005]*u^11)/
       (2672985258687744000*b^3*E^u) + (10736270392665287*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^11)/(136856845244812492800*b^3*E^u) - 
      (3201064251725471*d^6*K0*M^5*Sqrt[Pi/5005]*u^11)/
       (14875744048349184000*b^3*E^u) - (694643255268367*d^8*K0*M^5*
        Sqrt[Pi/5005]*u^11)/(28185620302135296000*b^3*E^u) + 
      (11799810881*d^10*K0*M^5*Sqrt[Pi/5005]*u^11)/(118089577267200*b^3*
        E^u) + (48617193641*d^12*K0*M^5*Sqrt[Pi/5005]*u^11)/
       (5797124702208000*b^3*E^u) + (131989321*d^16*K0*M^5*Sqrt[Pi/5005]*
        u^11)/(1104214228992000*b^3*E^u) - 
      (3118734253570933*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(192325409120452608000*
        b^3) - (44013411603549181*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^11)/
       (192325409120452608000*b^3) - (81524433513847*d^4*K0^2*M^5*
        Sqrt[Pi/5005]*u^11)/(110025977757696000*b^3) + 
      (120740899384121*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^11)/
       (110025977757696000*b^3) + (7398206898703*d^8*K0^2*M^5*Sqrt[Pi/5005]*
        u^11)/(8453864137162752*b^3) - (11247876360841*d^10*K0^2*M^5*
        Sqrt[Pi/5005]*u^11)/(13723805417472000*b^3) + 
      (15780207437*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(842689806336000*b^3) - 
      (13315062533*d^16*K0^2*M^5*Sqrt[Pi/5005]*u^11)/(21348141760512000*
        b^3) - (1307397173*d^18*K0^2*M^5*Sqrt[Pi/5005]*u^11)/
       (192133275844608000*b^3) + (105291384669381949*d^2*K1*M^5*
        Sqrt[Pi/5005]*u^11)/(1759588010290446336000*b^3*E^u) + 
      (135920722063094249*d^4*K1*M^5*Sqrt[Pi/5005]*u^11)/
       (1759588010290446336000*b^3*E^u) - (1587434545686547*d^6*K1*M^5*
        Sqrt[Pi/5005]*u^11)/(6954893321306112000*b^3*E^u) - 
      (25328573522513*d^8*K1*M^5*Sqrt[Pi/5005]*u^11)/(1174400845922304000*b^3*
        E^u) + (58012923720527*d^10*K1*M^5*Sqrt[Pi/5005]*u^11)/
       (552659221610496000*b^3*E^u) + (91788963571*d^12*K1*M^5*Sqrt[Pi/5005]*
        u^11)/(11594249404416000*b^3*E^u) - 
      (3994073927*d^14*K1*M^5*Sqrt[Pi/5005]*u^11)/(1656321343488000*b^3*
        E^u) - (212275035015840371*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^11)/
       (576976227361357824000*b^3) - (162608082111301*d^4*K1^2*M^5*
        Sqrt[Pi/5005]*u^11)/(216908356150886400*b^3) + 
      (3603109495583021*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^11)/
       (2763296108052480000*b^3) + (32136494274349*d^8*K1^2*M^5*Sqrt[Pi/5005]*
        u^11)/(34533758730240000*b^3) - (3346856459593*d^12*K1^2*M^5*
        Sqrt[Pi/5005]*u^11)/(16011106320384000*b^3) + 
      (1079489845619*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^11)/
       (48033318961152000*b^3) - (454892029793*d^16*K1^2*M^5*Sqrt[Pi/5005]*
        u^11)/(576399827533824000*b^3) + (151053306965287*K1*M^5*
        Sqrt[(7*Pi)/715]*u^11)/(502739431511556096000*b^3*E^u) - 
      (161565367309*d^12*K0^2*M^5*Sqrt[(11*Pi)/455]*u^11)/
       (9606663792230400*b^3) + (45431297*d^16*K1*M^5*Sqrt[(11*Pi)/455]*u^11)/
       (3312642686976000*b^3*E^u) + (2999180179787*K1^2*M^5*Sqrt[(11*Pi)/455]*
        u^11)/(10490476861115596800*b^3) - (122185664380643*d^10*K1^2*M^5*
        Sqrt[(11*Pi)/455]*u^11)/(1440999568834560000*b^3) - 
      (137756803*d^18*K1^2*M^5*Sqrt[(11*Pi)/455]*u^11)/
       (192133275844608000*b^3) - (70009733*d^14*K0*M^5*Sqrt[(13*Pi)/385]*
        u^11)/(414080335872000*b^3*E^u) + 
      (585431816848889*K0*M^5*Sqrt[Pi/5005]*u^12)/(6158558036016562176000*b^3*
        E^u) + (3180632283233591*d^2*K0*M^5*Sqrt[Pi/5005]*u^12)/
       (513213169668046848000*b^3*E^u) + (24082387929029*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^12)/(3858745636601856000*b^3*E^u) - 
      (1739495573367911*d^6*K0*M^5*Sqrt[Pi/5005]*u^12)/
       (66940848217571328000*b^3*E^u) + (46228830469819*d^8*K0*M^5*
        Sqrt[Pi/5005]*u^12)/(7046405075533824000*b^3*E^u) + 
      (156506809573*d^10*K0*M^5*Sqrt[Pi/5005]*u^12)/(18840655282176000*b^3*
        E^u) - (1899798067*d^12*K0*M^5*Sqrt[Pi/5005]*u^12)/
       (1449281175552000*b^3*E^u) - (41906611*d^14*K0*M^5*Sqrt[Pi/5005]*u^12)/
       (207040167936000*b^3*E^u) + (5399419*d^16*K0*M^5*Sqrt[Pi/5005]*u^12)/
       (55210711449600*b^3*E^u) + (264023064474509*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (2639382015435669504000*b^3*E^u) + (59198389936806073*d^2*K1*M^5*
        Sqrt[Pi/5005]*u^12)/(9237837054024843264000*b^3*E^u) + 
      (63711427259749447*d^4*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (9237837054024843264000*b^3*E^u) - (327333765189869*d^6*K1*M^5*
        Sqrt[Pi/5005]*u^12)/(12171063312285696000*b^3*E^u) + 
      (18948249547303*d^8*K1*M^5*Sqrt[Pi/5005]*u^12)/(3523202537766912000*b^3*
        E^u) + (3929733185909*d^10*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (414494416207872000*b^3*E^u) - (375315653*d^12*K1*M^5*Sqrt[Pi/5005]*
        u^12)/(347827482132480*b^3*E^u) - 
      (451514957*d^14*K1*M^5*Sqrt[Pi/5005]*u^12)/(1242241007616000*b^3*E^u) + 
      (181189493*d^16*K1*M^5*Sqrt[Pi/5005]*u^12)/(2484482015232000*b^3*E^u) - 
      (80574157363411*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/(36061014210084864000*
        b^3) - (10109720686144207*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (144244056840339456000*b^3) - (11264376100881599*d^4*K0*K1*M^5*
        Sqrt[Pi/5005]*u^12)/(72122028420169728000*b^3) + 
      (24345805134649*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (94351162245120000*b^3) + (92531928063121*d^8*K0*K1*M^5*Sqrt[Pi/5005]*
        u^12)/(440305423810560000*b^3) - (71942940355667*d^10*K0*K1*M^5*
        Sqrt[Pi/5005]*u^12)/(360249892208640000*b^3) + 
      (14291653613*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^12)/
       (2119117012992000*b^3) - (2477213929*d^16*K0*K1*M^5*Sqrt[Pi/5005]*
        u^12)/(8005553160192000*b^3) - (421559*d^18*K0*K1*M^5*Sqrt[Pi/5005]*
        u^12)/(505613883801600*b^3) - (257229434437*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/385]*u^12)/(72049978441728000*b^3) + 
      (50351044691503*K0*M^5*Sqrt[Pi/5005]*u^13)/(4618918527012421632000*b^3*
        E^u) + (1692244490553289*d^2*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (4618918527012421632000*b^3*E^u) + (4352485025019463*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^13)/(4618918527012421632000*b^3*E^u) - 
      (291026201759*d^6*K0*M^5*Sqrt[Pi/5005]*u^13)/(187509378760704000*b^3*
        E^u) - (6696363018581*d^8*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (3523202537766912000*b^3*E^u) + (469726762093*d^10*K0*M^5*
        Sqrt[Pi/5005]*u^13)/(207247208103936000*b^3*E^u) + 
      (1441304287*d^12*K0*M^5*Sqrt[Pi/5005]*u^13)/(4347843526656000*b^3*
        E^u) - (251759513*d^14*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (621120503808000*b^3*E^u) - (57797*d^16*K0*M^5*Sqrt[Pi/5005]*u^13)/
       (970500787200*b^3*E^u) - (7316776530023*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (48081352280113152000*b^3) - (24248834972741*d^2*K0^2*M^5*
        Sqrt[Pi/5005]*u^13)/(16027117426704384000*b^3) - 
      (7269240550141*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^13)/
       (2003389678338048000*b^3) + (50242448464991*d^6*K0^2*M^5*Sqrt[Pi/5005]*
        u^13)/(8585955764305920000*b^3) + (7388209246907*d^8*K0^2*M^5*
        Sqrt[Pi/5005]*u^13)/(1320916271431680000*b^3) - 
      (34797960539*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^13)/(6320173547520000*b^3) + 
      (137153897*d^18*K0^2*M^5*Sqrt[Pi/5005]*u^13)/(48033318961152000*b^3) + 
      (1900530004283*K1*M^5*Sqrt[Pi/5005]*u^13)/(184756741080496865280*b^3*
        E^u) + (33925297154113*d^2*K1*M^5*Sqrt[Pi/5005]*u^13)/
       (83980336854771302400*b^3*E^u) + (367130350150519*d^4*K1*M^5*
        Sqrt[Pi/5005]*u^13)/(307927901800828108800*b^3*E^u) - 
      (116559368033*d^6*K1*M^5*Sqrt[Pi/5005]*u^13)/(67503376353853440*b^3*
        E^u) - (2133285250087*d^8*K1*M^5*Sqrt[Pi/5005]*u^13)/
       (960873419390976000*b^3*E^u) + (5692446029*d^10*K1*M^5*Sqrt[Pi/5005]*
        u^13)/(2457476775936000*b^3*E^u) + 
      (1846170673*d^12*K1*M^5*Sqrt[Pi/5005]*u^13)/(4347843526656000*b^3*
        E^u) - (43204363*d^14*K1*M^5*Sqrt[Pi/5005]*u^13)/
       (124224100761600*b^3*E^u) - (1094113*d^16*K1*M^5*Sqrt[Pi/5005]*u^13)/
       (20704016793600*b^3*E^u) - (29707964444581*K1^2*M^5*Sqrt[Pi/5005]*
        u^13)/(432732170521018368000*b^3) - 
      (1229877866105281*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (432732170521018368000*b^3) - (15059819748731*d^4*K1^2*M^5*
        Sqrt[Pi/5005]*u^13)/(6363708390014976000*b^3) + 
      (52737305900717*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (8585955764305920000*b^3) + (3730225648571*d^8*K1^2*M^5*Sqrt[Pi/5005]*
        u^13)/(566106973470720000*b^3) - (1315334261*d^12*K1^2*M^5*
        Sqrt[Pi/5005]*u^13)/(1137631238553600*b^3) + 
      (70954174307*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^13)/(108074967662592000*
        b^3) - (182849*d^18*K1^2*M^5*Sqrt[Pi/5005]*u^13)/
       (313943261184000*b^3) - (153032917*d^12*K0^2*M^5*Sqrt[(11*Pi)/455]*
        u^13)/(1801249461043200*b^3) + (5439647*d^14*K0^2*M^5*
        Sqrt[(11*Pi)/455]*u^13)/(177463001088000*b^3) - 
      (11933604209*d^10*K1^2*M^5*Sqrt[(11*Pi)/455]*u^13)/
       (18960520642560000*b^3) - (1205329127*d^16*K1^2*M^5*Sqrt[(11*Pi)/455]*
        u^13)/(432299870650368000*b^3) - (564610573*d^16*K0^2*M^5*
        Sqrt[(13*Pi)/385]*u^13)/(144099956883456000*b^3) - 
      (54675863687*K0*M^5*Sqrt[Pi/5005]*u^14)/(50205636163178496000*b^3*
        E^u) + (1342080234449*d^2*K0*M^5*Sqrt[Pi/5005]*u^14)/
       (16735212054392832000*b^3*E^u) + (26263081913657*d^4*K0*M^5*
        Sqrt[Pi/5005]*u^14)/(50205636163178496000*b^3*E^u) - 
      (176410735387*d^6*K0*M^5*Sqrt[Pi/5005]*u^14)/(528480380665036800*b^3*
        E^u) - (264328591321*d^8*K0*M^5*Sqrt[Pi/5005]*u^14)/
       (377485986189312000*b^3*E^u) + (1600806013*d^10*K0*M^5*Sqrt[Pi/5005]*
        u^14)/(22205058011136000*b^3*E^u) + 
      (2211211*d^14*K0*M^5*Sqrt[Pi/5005]*u^14)/(17253347328000*b^3*E^u) + 
      (140341*d^16*K0*M^5*Sqrt[Pi/5005]*u^14)/(9705007872000*b^3*E^u) - 
      (2826321221*K1*M^5*Sqrt[Pi/5005]*u^14)/(2390744579198976000*b^3*E^u) + 
      (3858271271713*d^2*K1*M^5*Sqrt[Pi/5005]*u^14)/(50205636163178496000*b^3*
        E^u) + (2316462090097*d^4*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (4564148742107136000*b^3*E^u) - (314241311473*d^6*K1*M^5*Sqrt[Pi/5005]*
        u^14)/(912829748421427200*b^3*E^u) - 
      (5359698161*d^8*K1*M^5*Sqrt[Pi/5005]*u^14)/(8130467394846720*b^3*E^u) + 
      (14103618569*d^10*K1*M^5*Sqrt[Pi/5005]*u^14)/(155435406077952000*b^3*
        E^u) + (213505829*d^12*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (1086960881664000*b^3*E^u) + (2647367*d^14*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (22182875136000*b^3*E^u) + (534013*d^16*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (38820031488000*b^3*E^u) - (820162433*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (36364047942942720*b^3) - (57182800651*d^2*K0*K1*M^5*Sqrt[Pi/5005]*
        u^14)/(154547203757506560*b^3) - (4419455044721*d^4*K0*K1*M^5*
        Sqrt[Pi/5005]*u^14)/(7727360187875328000*b^3) + 
      (24429774233*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(18346059325440000*
        b^3) + (5411374597*d^8*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (2692084792320000*b^3) - (291212239*d^10*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (98752711680000*b^3) - (10839050021*d^12*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/
       (54037483831296000*b^3) + (20068412471*d^14*K0*K1*M^5*Sqrt[Pi/5005]*
        u^14)/(27018741915648000*b^3) + (48486707*d^16*K0*K1*M^5*
        Sqrt[Pi/5005]*u^14)/(1271470207795200*b^3) - 
      (77819947*d^18*K0*K1*M^5*Sqrt[Pi/5005]*u^14)/(9006247305216000*b^3) + 
      (864439*d^12*K0*M^5*Sqrt[(13*Pi)/385]*u^14)/(51760041984000*b^3*E^u) - 
      (2338440977*K0*M^5*Sqrt[Pi/5005]*u^15)/(12551409040794624000*b^3*E^u) - 
      (2489110153*d^2*K0*M^5*Sqrt[Pi/5005]*u^15)/(369159089435136000*b^3*
        E^u) - (13269826151*d^4*K0*M^5*Sqrt[Pi/5005]*u^15)/
       (418380301359820800*b^3*E^u) - (134997746561*d^6*K0*M^5*Sqrt[Pi/5005]*
        u^15)/(6275704520397312000*b^3*E^u) + 
      (13755170551*d^8*K0*M^5*Sqrt[Pi/5005]*u^15)/(165150118957824000*b^3*
        E^u) + (748657759*d^10*K0*M^5*Sqrt[Pi/5005]*u^15)/
       (19429425759744000*b^3*E^u) - (248117*d^12*K0*M^5*Sqrt[Pi/5005]*u^15)/
       (5907396096000*b^3*E^u) - (3719*d^14*K0*M^5*Sqrt[Pi/5005]*u^15)/
       (204315955200*b^3*E^u) - (18899*d^16*K0*M^5*Sqrt[Pi/5005]*u^15)/
       (12940010496000*b^3*E^u) - (396756419*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (772736018787532800*b^3) - (233603304833*d^2*K0^2*M^5*Sqrt[Pi/5005]*
        u^15)/(7727360187875328000*b^3) - (960274650631*d^4*K0^2*M^5*
        Sqrt[Pi/5005]*u^15)/(3863680093937664000*b^3) - 
      (39156239929*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^15)/(279976818401280000*
        b^3) + (317247970733*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (495343601786880000*b^3) + (63434887*d^10*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (326313308160000*b^3) - (8375510419*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (27018741915648000*b^3) - (629159693*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (5403748383129600*b^3) + (11213359*d^16*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (1350937095782400*b^3) + (8638277*d^18*K0^2*M^5*Sqrt[Pi/5005]*u^15)/
       (3602498922086400*b^3) - (2338440977*K1*M^5*Sqrt[Pi/5005]*u^15)/
       (12551409040794624000*b^3*E^u) - (45860417*d^2*K1*M^5*Sqrt[Pi/5005]*
        u^15)/(6836279433984000*b^3*E^u) - 
      (4917057113*d^4*K1*M^5*Sqrt[Pi/5005]*u^15)/(156892613009932800*b^3*
        E^u) - (66187313531*d^6*K1*M^5*Sqrt[Pi/5005]*u^15)/
       (3137852260198656000*b^3*E^u) + (27236486521*d^8*K1*M^5*Sqrt[Pi/5005]*
        u^15)/(330300237915648000*b^3*E^u) + 
      (936763*d^10*K1*M^5*Sqrt[Pi/5005]*u^15)/(24845812992000*b^3*E^u) - 
      (18833*d^12*K1*M^5*Sqrt[Pi/5005]*u^15)/(452900367360*b^3*E^u) - 
      (607*d^14*K1*M^5*Sqrt[Pi/5005]*u^15)/(34052659200*b^3*E^u) - 
      (1857423817*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(4292977882152960000*b^3) - 
      (343974208043*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(12878933646458880000*
        b^3) - (4439544299689*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^15)/
       (19318400469688320000*b^3) - (5480407123*d^6*K1^2*M^5*Sqrt[Pi/5005]*
        u^15)/(44410116022272000*b^3) + (9612446947*d^8*K1^2*M^5*
        Sqrt[Pi/5005]*u^15)/(16511453392896000*b^3) + 
      (11223235421*d^10*K1^2*M^5*Sqrt[Pi/5005]*u^15)/(67546854789120000*
        b^3) - (11930249563*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^15)/
       (45031236526080000*b^3) - (14728476593*d^14*K1^2*M^5*Sqrt[Pi/5005]*
        u^15)/(135093709578240000*b^3) + (1744747*d^16*K1^2*M^5*Sqrt[Pi/5005]*
        u^15)/(432299870650368*b^3) + (105492847*d^18*K1^2*M^5*Sqrt[Pi/5005]*
        u^15)/(54037483831296000*b^3) - (4259*d^16*K1*M^5*Sqrt[(13*Pi)/385]*
        u^15)/(38820031488000*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/5005]*u^16)/
       (14593996800*b^3*E^u) + (61*d^6*K0*M^5*Sqrt[Pi/5005]*u^16)/
       (72969984000*b^3*E^u) + (61*d^12*K0*M^5*Sqrt[Pi/5005]*u^16)/
       (72969984000*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/5005]*u^16)/
       (14593996800*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (14593996800*b^3*E^u) + (61*d^6*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (72969984000*b^3*E^u) + (61*d^12*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (72969984000*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (14593996800*b^3*E^u) + (1524714671*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (9659200234844160000*b^3) + (30567949*d^2*K0*K1*M^5*Sqrt[Pi/5005]*
        u^16)/(4401549434880000*b^3) + (89066883229*d^4*K0*K1*M^5*
        Sqrt[Pi/5005]*u^16)/(2414800058711040000*b^3) + 
      (148436912381*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/
       (4829600117422080000*b^3) - (14376857113*d^8*K0*K1*M^5*Sqrt[Pi/5005]*
        u^16)/(123835900446720000*b^3) + (1528963759*d^12*K0*K1*M^5*
        Sqrt[Pi/5005]*u^16)/(16886713697280000*b^3) + 
      (22794509*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/(1777548810240000*b^3) - 
      (17898157*d^16*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/(1929910136832000*b^3) - 
      (4561*d^18*K0*K1*M^5*Sqrt[Pi/5005]*u^16)/(4834271232000*b^3) + 
      (d^4*K0*M^5*Sqrt[(11*Pi)/455]*u^16)/(14593996800*b^3*E^u) - 
      (11*d^8*K0*M^5*Sqrt[(11*Pi)/455]*u^16)/(72969984000*b^3*E^u) - 
      (11*d^10*K0*M^5*Sqrt[(11*Pi)/455]*u^16)/(72969984000*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[(11*Pi)/455]*u^16)/(14593996800*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(11*Pi)/455]*u^16)/(14593996800*b^3*E^u) - 
      (11*d^8*K1*M^5*Sqrt[(11*Pi)/455]*u^16)/(72969984000*b^3*E^u) - 
      (11*d^10*K1*M^5*Sqrt[(11*Pi)/455]*u^16)/(72969984000*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[(11*Pi)/455]*u^16)/(14593996800*b^3*E^u) - 
      (9276247*d^10*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^16)/
       (2329201889280000*b^3) + (43*K0^2*M^5*Sqrt[Pi/5005]*u^17)/
       (11720417280000*b^3) + (2119688281*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^17)/
       (19318400469688320000*b^3) + (1157870291*d^4*K0^2*M^5*Sqrt[Pi/5005]*
        u^17)/(1609866705807360000*b^3) + 
      (630725881*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^17)/(254189479864320000*b^3) - 
      (167511389*d^8*K0^2*M^5*Sqrt[Pi/5005]*u^17)/(247671800893440000*b^3) - 
      (14985937*d^12*K0^2*M^5*Sqrt[Pi/5005]*u^17)/(33773427394560000*b^3) + 
      (4576373*d^14*K0^2*M^5*Sqrt[Pi/5005]*u^17)/(1986672199680000*b^3) + 
      (7531807*d^16*K0^2*M^5*Sqrt[Pi/5005]*u^17)/(9006247305216000*b^3) + 
      (71325367*K1^2*M^5*Sqrt[Pi/5005]*u^17)/(19318400469688320000*b^3) + 
      (1992877181*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^17)/(19318400469688320000*
        b^3) + (3008276653*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^17)/
       (4829600117422080000*b^3) + (2192130371*d^6*K1^2*M^5*Sqrt[Pi/5005]*
        u^17)/(965920023484416000*b^3) - (9081907*d^8*K1^2*M^5*Sqrt[Pi/5005]*
        u^17)/(16511453392896000*b^3) - (333359863*d^10*K1^2*M^5*
        Sqrt[Pi/5005]*u^17)/(67546854789120000*b^3) - 
      (14661197*d^12*K1^2*M^5*Sqrt[Pi/5005]*u^17)/(33773427394560000*b^3) + 
      (23546587*d^14*K1^2*M^5*Sqrt[Pi/5005]*u^17)/(11257809131520000*b^3) + 
      (20933189*d^16*K1^2*M^5*Sqrt[Pi/5005]*u^17)/(27018741915648000*b^3) + 
      (63233*d^18*K1^2*M^5*Sqrt[Pi/5005]*u^17)/(1174727909376000*b^3) - 
      (2477161*d^10*K0^2*M^5*Sqrt[(7*Pi)/715]*u^17)/(3216516894720000*b^3) + 
      (118999*d^18*K0^2*M^5*Sqrt[(13*Pi)/385]*u^17)/(27018741915648000*b^3) + 
      (173*K0*K1*M^5*Sqrt[Pi/5005]*u^18)/(3869871888960000*b^3) - 
      (2460473*d^2*K0*K1*M^5*Sqrt[Pi/5005]*u^18)/(185753850670080000*b^3) - 
      (9014129*d^4*K0*K1*M^5*Sqrt[Pi/5005]*u^18)/(46438462667520000*b^3) - 
      (3975497*d^6*K0*K1*M^5*Sqrt[Pi/5005]*u^18)/(9287692533504000*b^3) - 
      (1806599*d^14*K0*K1*M^5*Sqrt[Pi/5005]*u^18)/(4221678424320000*b^3) - 
      (105187*d^16*K0*K1*M^5*Sqrt[Pi/5005]*u^18)/(844335684864000*b^3) - 
      (1237*d^18*K0*K1*M^5*Sqrt[Pi/5005]*u^18)/(177754881024000*b^3) + 
      (181481*d^8*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^18)/(9287692533504000*b^3) + 
      (597859*d^10*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^18)/(8443356848640000*b^3) + 
      (2197*d^12*K0*K1*M^5*Sqrt[(13*Pi)/385]*u^18)/(1407226141440000*b^3) + 
      (173*K0^2*M^5*Sqrt[Pi/5005]*u^19)/(92876925335040000*b^3) + 
      (173*d^2*K0^2*M^5*Sqrt[Pi/5005]*u^19)/(1474236910080000*b^3) + 
      (173*d^4*K0^2*M^5*Sqrt[Pi/5005]*u^19)/(122853075840000*b^3) + 
      (9169*d^6*K0^2*M^5*Sqrt[Pi/5005]*u^19)/(2110839212160000*b^3) + 
      (173*d^16*K0^2*M^5*Sqrt[Pi/5005]*u^19)/(112578091315200*b^3) + 
      (173*d^18*K0^2*M^5*Sqrt[Pi/5005]*u^19)/(1688671369728000*b^3) + 
      (173*K1^2*M^5*Sqrt[Pi/5005]*u^19)/(92876925335040000*b^3) + 
      (173*d^2*K1^2*M^5*Sqrt[Pi/5005]*u^19)/(1474236910080000*b^3) + 
      (173*d^4*K1^2*M^5*Sqrt[Pi/5005]*u^19)/(122853075840000*b^3) + 
      (9169*d^6*K1^2*M^5*Sqrt[Pi/5005]*u^19)/(2110839212160000*b^3) + 
      (173*d^16*K1^2*M^5*Sqrt[Pi/5005]*u^19)/(112578091315200*b^3) + 
      (173*d^18*K1^2*M^5*Sqrt[Pi/5005]*u^19)/(1688671369728000*b^3) + 
      (173*d^14*K0^2*M^5*Sqrt[(7*Pi)/715]*u^19)/(301548458880000*b^3) + 
      (173*d^14*K1^2*M^5*Sqrt[(7*Pi)/715]*u^19)/(301548458880000*b^3) - 
      (173*d^8*K0^2*M^5*Sqrt[(13*Pi)/385]*u^19)/(1601326298880000*b^3) - 
      (173*d^10*K0^2*M^5*Sqrt[(13*Pi)/385]*u^19)/(248334024960000*b^3) - 
      (173*d^12*K0^2*M^5*Sqrt[(13*Pi)/385]*u^19)/(2110839212160000*b^3) - 
      (173*d^8*K1^2*M^5*Sqrt[(13*Pi)/385]*u^19)/(1601326298880000*b^3) - 
      (173*d^10*K1^2*M^5*Sqrt[(13*Pi)/385]*u^19)/(248334024960000*b^3) - 
      (173*d^12*K1^2*M^5*Sqrt[(13*Pi)/385]*u^19)/(2110839212160000*b^3))/Pi}, 
   4, 13, 1]}, 3, 5, 1]


==> anc/spectrum_10_8.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-159*d^2*K0^2*M^4*Sqrt[3/(170170*Pi)]*u^2)/(9728*b^2) - 
      (K0^2*M^4*Sqrt[5/(102102*Pi)]*u^2)/(2432*b^2) - 
      (5*d^4*K0^2*M^4*Sqrt[5/(102102*Pi)]*u^2)/(1216*b^2) + 
      (K1^2*M^4*Sqrt[15/(34034*Pi)]*u^2)/(608*b^2) + 
      (3*d^4*K1^2*M^4*Sqrt[15/(34034*Pi)]*u^2)/(152*b^2) - 
      (37*d^6*K1^2*M^4*Sqrt[33/(15470*Pi)]*u^2)/(608*b^2) + 
      (9*d^8*K1^2*M^4*Sqrt[33/(15470*Pi)]*u^2)/(608*b^2) - 
      (d^8*K0^2*M^4*Sqrt[105/(4862*Pi)]*u^2)/(2432*b^2) - 
      (d^10*K0^2*M^4*Sqrt[105/(4862*Pi)]*u^2)/(2432*b^2) + 
      (d^6*K0^2*M^4*Sqrt[195/(2618*Pi)]*u^2)/(1216*b^2) + 
      (3*d^10*K1^2*M^4*Sqrt[231/(2210*Pi)]*u^2)/(1216*b^2) + 
      (3*d^2*K1^2*M^4*Sqrt[255/(2002*Pi)]*u^2)/(1216*b^2) - 
      (23*d^2*K0^2*M^4*u^2)/(9728*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (785*K0*K1*M^4*Sqrt[5/(102102*Pi)]*u^3)/(204288*b^2) + 
      (4813*d^4*K0*K1*M^4*Sqrt[5/(102102*Pi)]*u^3)/(102144*b^2) + 
      (2623*d^10*K0*K1*M^4*Sqrt[5/(102102*Pi)]*u^3)/(29184*b^2) + 
      (7717*d^2*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^3)/(204288*b^2) - 
      (22937*d^6*K0*K1*M^4*u^3)/(14592*b^2*Sqrt[510510*Pi]) + 
      (10991*d^8*K0*K1*M^4*u^3)/(29184*b^2*Sqrt[510510*Pi]) - 
      (9319*d^8*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^4)/(1751040*b^2) + 
      (9559*d^10*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^4)/(1751040*b^2) - 
      (43*d^6*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^4)/(1824*b^2) + 
      (23*d^8*K0^2*M^4*Sqrt[65/(7854*Pi)]*u^4)/(14592*b^2) + 
      (163*d^4*K1^2*M^4*Sqrt[143/(3570*Pi)]*u^4)/(2451456*b^2) + 
      (1667*d^2*K0^2*M^4*u^4)/(12768*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (98647*d^2*K1^2*M^4*u^4)/(12257280*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (1091*K0^2*M^4*u^4)/(204288*b^2*Sqrt[510510*Pi]) + 
      (4987*d^4*K0^2*M^4*u^4)/(102144*b^2*Sqrt[510510*Pi]) + 
      (107*d^8*K0^2*M^4*u^4)/(29184*b^2*Sqrt[510510*Pi]) + 
      (401*d^10*K0^2*M^4*u^4)/(3648*b^2*Sqrt[510510*Pi]) - 
      (6683*K1^2*M^4*u^4)/(12257280*b^2*Sqrt[510510*Pi]) + 
      (2291*d^4*K1^2*M^4*u^4)/(38912*b^2*Sqrt[510510*Pi]) - 
      (86399*d^6*K1^2*M^4*u^4)/(875520*b^2*Sqrt[510510*Pi]) + 
      (1301*d^10*K0*K1*M^4*Sqrt[7/(72930*Pi)]*u^5)/(109440*b^2) + 
      (1637*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^5)/(6128640*b^2) - 
      (1721*d^6*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^5)/(218880*b^2) - 
      (2137*d^4*K0*K1*M^4*Sqrt[17/(30030*Pi)]*u^5)/(766080*b^2) + 
      (160453*d^2*K0*K1*M^4*u^5)/(3064320*b^2*Sqrt[510510*Pi]) + 
      (4661*d^4*K0*K1*M^4*u^5)/(145920*b^2*Sqrt[510510*Pi]) + 
      (21067*d^8*K0*K1*M^4*u^5)/(875520*b^2*Sqrt[510510*Pi]) - 
      (2209*d^10*K0*K1*M^4*u^5)/(48640*b^2*Sqrt[510510*Pi]) - 
      (1867*d^4*K0^2*M^4*Sqrt[5/(102102*Pi)]*u^6)/(306432*b^2) - 
      (139*d^6*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^6)/(43776*b^2) + 
      (41*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^6)/(766080*b^2) + 
      (149*d^6*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^6)/(218880*b^2) + 
      (3539*d^2*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^6)/(1361920*b^2) + 
      (5617*d^10*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^6)/(1751040*b^2) + 
      (67*d^8*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^6)/(437760*b^2) + 
      (d^10*K1^2*M^4*Sqrt[51/(10010*Pi)]*u^6)/(48640*b^2) - 
      (30103*d^2*K0^2*M^4*u^6)/(2451456*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (67429*d^2*K1^2*M^4*u^6)/(3064320*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (1019*K0^2*M^4*u^6)/(680960*b^2*Sqrt[510510*Pi]) + 
      (29*d^6*K0^2*M^4*u^6)/(2432*b^2*Sqrt[510510*Pi]) + 
      (13627*d^8*K0^2*M^4*u^6)/(875520*b^2*Sqrt[510510*Pi]) - 
      (30887*d^10*K0^2*M^4*u^6)/(583680*b^2*Sqrt[510510*Pi]) - 
      (14303*K1^2*M^4*u^6)/(6128640*b^2*Sqrt[510510*Pi]) + 
      (5279*d^4*K1^2*M^4*u^6)/(153216*b^2*Sqrt[510510*Pi]) - 
      (6203*d^8*K1^2*M^4*u^6)/(291840*b^2*Sqrt[510510*Pi]) + 
      (d^10*K0*K1*M^4*Sqrt[7/(72930*Pi)]*u^7)/(2432*b^2) + 
      (73*d^6*K0*K1*M^4*Sqrt[11/(46410*Pi)]*u^7)/(54720*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[119/(4290*Pi)]*u^7)/(9728*b^2) + 
      (59*K0*K1*M^4*u^7)/(170240*b^2*Sqrt[510510*Pi]) - 
      (529*d^2*K0*K1*M^4*u^7)/(510720*b^2*Sqrt[510510*Pi]) - 
      (2377*d^4*K0*K1*M^4*u^7)/(766080*b^2*Sqrt[510510*Pi]) - 
      (281*d^6*K0*K1*M^4*u^7)/(36480*b^2*Sqrt[510510*Pi]) - 
      (6329*d^8*K0*K1*M^4*u^7)/(437760*b^2*Sqrt[510510*Pi]) - 
      (839*d^10*K0*K1*M^4*u^7)/(218880*b^2*Sqrt[510510*Pi]) - 
      (41*d^10*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^8)/(145920*b^2) + 
      (29*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^8)/(766080*b^2) + 
      (53*d^6*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^8)/(54720*b^2) + 
      (4253*d^4*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^8)/(3064320*b^2) - 
      (13*d^10*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^8)/(437760*b^2) + 
      (13*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^8)/(766080*b^2) - 
      (d^4*K0^2*M^4*Sqrt[33/(15470*Pi)]*u^8)/(10640*b^2) - 
      (d^6*K1^2*M^4*Sqrt[91/(5610*Pi)]*u^8)/(109440*b^2) + 
      (929*d^2*K0^2*M^4*u^8)/(1532160*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (211*d^2*K1^2*M^4*u^8)/(170240*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (59*d^6*K0^2*M^4*u^8)/(7296*b^2*Sqrt[510510*Pi]) - 
      (37*d^8*K0^2*M^4*u^8)/(109440*b^2*Sqrt[510510*Pi]) + 
      (103*d^10*K0^2*M^4*u^8)/(437760*b^2*Sqrt[510510*Pi]) - 
      (127*K1^2*M^4*u^8)/(191520*b^2*Sqrt[510510*Pi]) - 
      (593*d^4*K1^2*M^4*u^8)/(48640*b^2*Sqrt[510510*Pi]) - 
      (43*d^8*K1^2*M^4*u^8)/(109440*b^2*Sqrt[510510*Pi]) + 
      (787*d^10*K1^2*M^4*u^8)/(437760*b^2*Sqrt[510510*Pi]) - 
      (K0*K1*M^4*u^9)/(191520*b^2*Sqrt[510510*Pi]) - 
      (d^2*K0*K1*M^4*u^9)/(10080*b^2*Sqrt[510510*Pi]) + 
      (d^4*K0*K1*M^4*u^9)/(31920*b^2*Sqrt[510510*Pi]) + 
      (d^6*K0*K1*M^4*u^9)/(4560*b^2*Sqrt[510510*Pi]) - 
      (d^8*K0*K1*M^4*u^9)/(9120*b^2*Sqrt[510510*Pi]) - 
      (d^10*K0*K1*M^4*u^9)/(27360*b^2*Sqrt[510510*Pi]))/Pi, 0, 
    ((2969*d^2*K0^2*M^4*Sqrt[5/(102102*Pi)]*u^2)/(55936*b^2) + 
      (653*K1^2*M^4*Sqrt[5/(102102*Pi)]*u^2)/(55936*b^2) + 
      (13963*d^2*K1^2*M^4*Sqrt[5/(102102*Pi)]*u^2)/(55936*b^2) + 
      (145*K0^2*M^4*Sqrt[15/(34034*Pi)]*u^2)/(223744*b^2) + 
      (2075*d^8*K0^2*M^4*Sqrt[15/(34034*Pi)]*u^2)/(223744*b^2) + 
      (59*d^10*K0^2*M^4*Sqrt[15/(34034*Pi)]*u^2)/(2944*b^2) + 
      (47*d^12*K0^2*M^4*Sqrt[15/(34034*Pi)]*u^2)/(223744*b^2) - 
      (131*d^4*K1^2*M^4*Sqrt[15/(34034*Pi)]*u^2)/(6992*b^2) + 
      (1289*d^4*K0^2*M^4*Sqrt[33/(15470*Pi)]*u^2)/(223744*b^2) - 
      (2957*d^6*K0^2*M^4*Sqrt[33/(15470*Pi)]*u^2)/(111872*b^2) + 
      (499*d^10*K1^2*M^4*Sqrt[33/(15470*Pi)]*u^2)/(55936*b^2) + 
      (d^12*K1^2*M^4*Sqrt[231/(2210*Pi)]*u^2)/(27968*b^2) + 
      (139*d^8*K1^2*M^4*Sqrt[715/(714*Pi)]*u^2)/(55936*b^2) - 
      (31*d^4*K0^2*M^4*u^2)/(111872*b^2*Sqrt[510510*Pi]) - 
      (173*d^6*K0^2*M^4*u^2)/(4864*b^2*Sqrt[510510*Pi]) - 
      (86837*d^6*K1^2*M^4*u^2)/(27968*b^2*Sqrt[510510*Pi]) + 
      (2104903*d^2*K0*K1*M^4*Sqrt[5/(102102*Pi)]*u^3)/(4698624*b^2) + 
      (1523749*d^4*K0*K1*M^4*Sqrt[5/(102102*Pi)]*u^3)/(18794496*b^2) + 
      (43297*d^12*K0*K1*M^4*Sqrt[11/(46410*Pi)]*u^3)/(18794496*b^2) + 
      (281684353*d^8*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^3)/(1597532160*b^2) + 
      (1786117*K0*K1*M^4*u^3)/(18794496*b^2*Sqrt[510510*Pi]) - 
      (d^4*K0*K1*M^4*u^3)/(1216*b^2*Sqrt[510510*Pi]) - 
      (7591151*d^6*K0*K1*M^4*u^3)/(1174656*b^2*Sqrt[510510*Pi]) + 
      (47323*d^8*K0*K1*M^4*u^3)/(4961280*b^2*Sqrt[510510*Pi]) + 
      (6558569*d^10*K0*K1*M^4*u^3)/(4698624*b^2*Sqrt[510510*Pi]) + 
      (528859*d^2*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^4)/(9397248*b^2) + 
      (4520179*d^2*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^4)/(40273920*b^2) + 
      (16055029*d^8*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^4)/(213004288*b^2) + 
      (28213*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^4)/(18794496*b^2) + 
      (22917319*d^10*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^4)/(281917440*b^2) + 
      (3029107*d^4*K1^2*M^4*Sqrt[33/(15470*Pi)]*u^4)/(125296640*b^2) - 
      (157813*d^6*K0^2*M^4*Sqrt[55/(9282*Pi)]*u^4)/(4698624*b^2) + 
      (157*d^12*K0^2*M^4*Sqrt[1105/(462*Pi)]*u^4)/(18794496*b^2) + 
      (3241963*d^4*K0^2*M^4*u^4)/(18794496*b^2*Sqrt[510510*Pi]) + 
      (10947619*d^8*K0^2*M^4*u^4)/(18794496*b^2*Sqrt[510510*Pi]) + 
      (4120637*d^10*K0^2*M^4*u^4)/(9397248*b^2*Sqrt[510510*Pi]) + 
      (20921741*K1^2*M^4*u^4)/(375889920*b^2*Sqrt[510510*Pi]) + 
      (659*d^4*K1^2*M^4*u^4)/(875520*b^2*Sqrt[510510*Pi]) - 
      (167532731*d^6*K1^2*M^4*u^4)/(35239680*b^2*Sqrt[510510*Pi]) + 
      (13494743*d^8*K1^2*M^4*u^4)/(277831680*b^2*Sqrt[510510*Pi]) + 
      (34329209*d^12*K1^2*M^4*u^4)/(1127669760*b^2*Sqrt[510510*Pi]) + 
      (75787*d^12*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^5)/(35239680*b^2) - 
      (82069*d^6*K0*K1*M^4*Sqrt[143/(3570*Pi)]*u^5)/(3523968*b^2) + 
      (1875637*K0*K1*M^4*u^5)/(46986240*b^2*Sqrt[510510*Pi]) + 
      (20545691*d^2*K0*K1*M^4*u^5)/(20136960*b^2*Sqrt[510510*Pi]) + 
      (10601099*d^4*K0*K1*M^4*u^5)/(17619840*b^2*Sqrt[510510*Pi]) + 
      (5664667*d^8*K0*K1*M^4*u^5)/(9397248*b^2*Sqrt[510510*Pi]) + 
      (146268211*d^10*K0*K1*M^4*u^5)/(140958720*b^2*Sqrt[510510*Pi]) + 
      (8082169*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^6)/(19331481600*b^2) + 
      (1291819*d^10*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^6)/(56383488*b^2) + 
      (307471*d^12*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^6)/(375889920*b^2) + 
      (5864219*d^2*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^6)/(563834880*b^2) + 
      (18529529*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^6)/(28417277952*b^2) + 
      (2310019*d^2*K1^2*M^4*u^6)/(8054784*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (1536149*K0^2*M^4*u^6)/(5883494400*b^2*Sqrt[510510*Pi]) + 
      (128449049*d^4*K0^2*M^4*u^6)/(1127669760*b^2*Sqrt[510510*Pi]) - 
      (133416853*d^6*K0^2*M^4*u^6)/(281917440*b^2*Sqrt[510510*Pi]) + 
      (17042027*d^8*K0^2*M^4*u^6)/(375889920*b^2*Sqrt[510510*Pi]) + 
      (4992697*d^10*K0^2*M^4*u^6)/(29675520*b^2*Sqrt[510510*Pi]) + 
      (1283923*d^12*K0^2*M^4*u^6)/(225533952*b^2*Sqrt[510510*Pi]) + 
      (68606233*K1^2*M^4*u^6)/(142086389760*b^2*Sqrt[510510*Pi]) + 
      (24242737*d^4*K1^2*M^4*u^6)/(225533952*b^2*Sqrt[510510*Pi]) - 
      (13337783*d^6*K1^2*M^4*u^6)/(15662080*b^2*Sqrt[510510*Pi]) + 
      (41662547*d^8*K1^2*M^4*u^6)/(225533952*b^2*Sqrt[510510*Pi]) + 
      (1206521*d^2*K0*K1*M^4*Sqrt[3/(170170*Pi)]*u^7)/(31324160*b^2) + 
      (2031222649*d^8*K0*K1*M^4*Sqrt[5/(102102*Pi)]*u^7)/(299058020352*b^2) + 
      (1769*d^12*K0*K1*M^4*Sqrt[11/(46410*Pi)]*u^7)/(3523968*b^2) + 
      (321721*K0*K1*M^4*u^7)/(93972480*b^2*Sqrt[510510*Pi]) + 
      (211231*d^4*K0*K1*M^4*u^7)/(2517120*b^2*Sqrt[510510*Pi]) - 
      (27926077*d^6*K0*K1*M^4*u^7)/(70479360*b^2*Sqrt[510510*Pi]) + 
      (2141806801*d^8*K0*K1*M^4*u^7)/(65012613120*b^2*Sqrt[510510*Pi]) + 
      (11362283*d^10*K0*K1*M^4*u^7)/(93972480*b^2*Sqrt[510510*Pi]) - 
      (2314535*d^12*K0^2*M^4*Sqrt[5/(102102*Pi)]*u^8)/(4031419392*b^2) + 
      (288152821*d^10*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^8)/(117076285440*b^2) - 
      (105223*d^6*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^8)/(28191744*b^2) + 
      (323629*d^2*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^8)/(281917440*b^2) + 
      (2035139*d^2*K0^2*M^4*u^8)/(281917440*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (126359*K0^2*M^4*u^8)/(281917440*b^2*Sqrt[510510*Pi]) + 
      (1340641*d^4*K0^2*M^4*u^8)/(70479360*b^2*Sqrt[510510*Pi]) - 
      (6235633*d^6*K0^2*M^4*u^8)/(140958720*b^2*Sqrt[510510*Pi]) + 
      (516163*d^8*K0^2*M^4*u^8)/(93972480*b^2*Sqrt[510510*Pi]) + 
      (3449023*d^10*K0^2*M^4*u^8)/(281917440*b^2*Sqrt[510510*Pi]) + 
      (44929*d^12*K0^2*M^4*u^8)/(12519936*b^2*Sqrt[510510*Pi]) + 
      (456097*K1^2*M^4*u^8)/(281917440*b^2*Sqrt[510510*Pi]) + 
      (4889*d^4*K1^2*M^4*u^8)/(46986240*b^2*Sqrt[510510*Pi]) + 
      (3246293*d^8*K1^2*M^4*u^8)/(281917440*b^2*Sqrt[510510*Pi]) - 
      (43611697*d^10*K1^2*M^4*u^8)/(3563191296*b^2*Sqrt[510510*Pi]) + 
      (65893*d^12*K1^2*M^4*u^8)/(70479360*b^2*Sqrt[510510*Pi]) - 
      (11749*d^6*K0*K1*M^4*Sqrt[7/(72930*Pi)]*u^9)/(5034240*b^2) - 
      (9701*K0*K1*M^4*u^9)/(211438080*b^2*Sqrt[510510*Pi]) + 
      (48299*d^2*K0*K1*M^4*u^9)/(9192960*b^2*Sqrt[510510*Pi]) + 
      (167113*d^4*K0*K1*M^4*u^9)/(52859520*b^2*Sqrt[510510*Pi]) + 
      (65587*d^8*K0*K1*M^4*u^9)/(23493120*b^2*Sqrt[510510*Pi]) + 
      (67471*d^10*K0*K1*M^4*u^9)/(14095872*b^2*Sqrt[510510*Pi]) + 
      (2741*d^12*K0*K1*M^4*u^9)/(7047936*b^2*Sqrt[510510*Pi]) + 
      (139*d^4*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^10)/(7831040*b^2) + 
      (941*d^12*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^10)/(211438080*b^2) + 
      (34079*d^2*K0^2*M^4*u^10)/(52859520*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (139*d^2*K1^2*M^4*u^10)/(2936640*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (41017*K0^2*M^4*u^10)/(211438080*b^2*Sqrt[510510*Pi]) + 
      (31607*d^4*K0^2*M^4*u^10)/(211438080*b^2*Sqrt[510510*Pi]) - 
      (2333*d^6*K0^2*M^4*u^10)/(2202480*b^2*Sqrt[510510*Pi]) + 
      (961*d^8*K0^2*M^4*u^10)/(10068480*b^2*Sqrt[510510*Pi]) + 
      (829*d^10*K0^2*M^4*u^10)/(2517120*b^2*Sqrt[510510*Pi]) + 
      (d^12*K0^2*M^4*u^10)/(29184*b^2*Sqrt[510510*Pi]) + 
      (2251*K1^2*M^4*u^10)/(10068480*b^2*Sqrt[510510*Pi]) - 
      (41*d^6*K1^2*M^4*u^10)/(42560*b^2*Sqrt[510510*Pi]) + 
      (277*d^8*K1^2*M^4*u^10)/(3709440*b^2*Sqrt[510510*Pi]) + 
      (1681*d^10*K1^2*M^4*u^10)/(4404960*b^2*Sqrt[510510*Pi]) - 
      (37*d^12*K1^2*M^4*u^10)/(4596480*b^2*Sqrt[510510*Pi]) + 
      (d^12*K0*K1*M^4*Sqrt[3/(170170*Pi)]*u^11)/(244720*b^2) + 
      (d^4*K0*K1*M^4*Sqrt[5/(102102*Pi)]*u^11)/(38304*b^2) + 
      (K0*K1*M^4*u^11)/(587328*b^2*Sqrt[510510*Pi]) + 
      (d^2*K0*K1*M^4*u^11)/(18240*b^2*Sqrt[510510*Pi]) - 
      (d^4*K0*K1*M^4*u^11)/(19152*b^2*Sqrt[510510*Pi]) - 
      (101*d^6*K0*K1*M^4*u^11)/(489440*b^2*Sqrt[510510*Pi]) - 
      (37*d^8*K0*K1*M^4*u^11)/(978880*b^2*Sqrt[510510*Pi]) + 
      (d^10*K0*K1*M^4*u^11)/(10304*b^2*Sqrt[510510*Pi]) - 
      (d^8*K0^2*M^4*Sqrt[5/(102102*Pi)]*u^12)/(587328*b^2) + 
      (d^10*K0^2*M^4*Sqrt[5/(102102*Pi)]*u^12)/(587328*b^2) - 
      (d^8*K1^2*M^4*Sqrt[5/(102102*Pi)]*u^12)/(587328*b^2) + 
      (d^10*K1^2*M^4*Sqrt[5/(102102*Pi)]*u^12)/(587328*b^2) + 
      (d^4*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^12)/(1761984*b^2) - 
      (d^6*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^12)/(734160*b^2) + 
      (d^4*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^12)/(1761984*b^2) - 
      (d^6*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^12)/(734160*b^2) + 
      (d^2*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^12)/(4404960*b^2) + 
      (d^2*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^12)/(4404960*b^2) + 
      (K0^2*M^4*u^12)/(8809920*b^2*Sqrt[510510*Pi]) + 
      (d^8*K0^2*M^4*u^12)/(209760*b^2*Sqrt[510510*Pi]) - 
      (d^10*K0^2*M^4*u^12)/(978880*b^2*Sqrt[510510*Pi]) + 
      (d^12*K0^2*M^4*u^12)/(978880*b^2*Sqrt[510510*Pi]) + 
      (K1^2*M^4*u^12)/(8809920*b^2*Sqrt[510510*Pi]) + 
      (d^8*K1^2*M^4*u^12)/(209760*b^2*Sqrt[510510*Pi]) - 
      (d^10*K1^2*M^4*u^12)/(978880*b^2*Sqrt[510510*Pi]) + 
      (d^12*K1^2*M^4*u^12)/(978880*b^2*Sqrt[510510*Pi]))/Pi, 0, 
    ((6911*d^12*K1^2*M^4*Sqrt[3/(170170*Pi)]*u^2)/(447488*b^2) - 
      (1345*K1^2*M^4*Sqrt[5/(102102*Pi)]*u^2)/(447488*b^2) - 
      (337*d^4*K1^2*M^4*Sqrt[5/(102102*Pi)]*u^2)/(1024*b^2) - 
      (148205*d^10*K1^2*M^4*Sqrt[5/(102102*Pi)]*u^2)/(447488*b^2) - 
      (429061*d^4*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^2)/(4474880*b^2) - 
      (179591*d^10*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^2)/(2237440*b^2) + 
      (125967*d^6*K1^2*M^4*Sqrt[15/(34034*Pi)]*u^2)/(447488*b^2) - 
      (3107989*d^2*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^2)/(63990784*b^2) - 
      (1289*d^8*K1^2*M^4*Sqrt[39/(13090*Pi)]*u^2)/(447488*b^2) - 
      (1317*K0^2*M^4*Sqrt[51/(10010*Pi)]*u^2)/(4474880*b^2) - 
      (103*d^14*K1^2*M^4*Sqrt[51/(10010*Pi)]*u^2)/(447488*b^2) - 
      (9563*d^12*K0^2*M^4*Sqrt[119/(4290*Pi)]*u^2)/(58173440*b^2) + 
      (1019*d^8*K0^2*M^4*Sqrt[561/(910*Pi)]*u^2)/(4474880*b^2) + 
      (3343*d^6*K0^2*M^4*Sqrt[1309/(390*Pi)]*u^2)/(2237440*b^2) - 
      (1102223*d^2*K0^2*M^4*u^2)/(2237440*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (151*d^2*K1^2*M^4*u^2)/(1999712*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (331*d^12*K0^2*M^4*u^2)/(76544*b^2*Sqrt[510510*Pi]) + 
      (4649*d^14*K0^2*M^4*u^2)/(2237440*b^2*Sqrt[510510*Pi]) + 
      (d^10*K1^2*M^4*u^2)/(608*b^2*Sqrt[510510*Pi]) - 
      (d^12*K1^2*M^4*u^2)/(304*b^2*Sqrt[510510*Pi]) - 
      (d^14*K1^2*M^4*u^2)/(1216*b^2*Sqrt[510510*Pi]) + 
      (18723897*d^8*K0*K1*M^4*Sqrt[3/(170170*Pi)]*u^3)/(626483200*b^2) - 
      (765328699*d^4*K0*K1*M^4*Sqrt[11/(46410*Pi)]*u^3)/(1879449600*b^2) - 
      (238601201*d^10*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^3)/(563834880*b^2) - 
      (729203*d^14*K0*K1*M^4*Sqrt[17/(30030*Pi)]*u^3)/(2819174400*b^2) - 
      (57478559*K0*K1*M^4*u^3)/(626483200*b^2*Sqrt[510510*Pi]) - 
      (200821639*d^2*K0*K1*M^4*u^3)/(62648320*b^2*Sqrt[510510*Pi]) + 
      (12471068933*d^6*K0*K1*M^4*u^3)/(939724800*b^2*Sqrt[510510*Pi]) - 
      (19213399*d^12*K0*K1*M^4*u^3)/(245145600*b^2*Sqrt[510510*Pi]) - 
      (6764529*K0^2*M^4*Sqrt[3/(170170*Pi)]*u^4)/(626483200*b^2) + 
      (8451581*d^8*K0^2*M^4*Sqrt[3/(170170*Pi)]*u^4)/(626483200*b^2) + 
      (1690729913*d^8*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^4)/(16109568000*b^2) - 
      (128017447*d^10*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^4)/(350208000*b^2) - 
      (12871253*d^12*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^4)/(5638348800*b^2) - 
      (3117268091761*d^12*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^4)/
       (357452519424000*b^2) - (868121*d^2*K0^2*M^4*Sqrt[39/(13090*Pi)]*u^4)/
       (31324160*b^2) - (1605803807107*d^2*K1^2*M^4*u^4)/
       (620218368000*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (2678420917*d^4*K0^2*M^4*u^4)/(1879449600*b^2*Sqrt[510510*Pi]) + 
      (2039427077*d^6*K0^2*M^4*u^4)/(469862400*b^2*Sqrt[510510*Pi]) - 
      (101691001*d^10*K0^2*M^4*u^4)/(56383488*b^2*Sqrt[510510*Pi]) - 
      (322939*d^14*K0^2*M^4*u^4)/(1409587200*b^2*Sqrt[510510*Pi]) - 
      (13404875521*K1^2*M^4*u^4)/(177205248000*b^2*Sqrt[510510*Pi]) - 
      (1550765423737*d^4*K1^2*M^4*u^4)/(413478912000*b^2*Sqrt[510510*Pi]) + 
      (595626291833*d^6*K1^2*M^4*u^4)/(56383488000*b^2*Sqrt[510510*Pi]) + 
      (469661930537*d^12*K1^2*M^4*u^4)/(47660335923200*b^2*Sqrt[510510*Pi]) + 
      (410127947*d^14*K1^2*M^4*u^4)/(56383488000*b^2*Sqrt[510510*Pi]) + 
      (2621090977*d^8*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^5)/(56383488000*b^2) - 
      (1925121071*K0*K1*M^4*u^5)/(29534208000*b^2*Sqrt[510510*Pi]) - 
      (651904189711*d^2*K0*K1*M^4*u^5)/(310109184000*b^2*Sqrt[510510*Pi]) - 
      (1770246908623*d^4*K0*K1*M^4*u^5)/(620218368000*b^2*Sqrt[510510*Pi]) + 
      (233652694999*d^6*K0*K1*M^4*u^5)/(28191744000*b^2*Sqrt[510510*Pi]) - 
      (105625778023*d^10*K0*K1*M^4*u^5)/(28191744000*b^2*Sqrt[510510*Pi]) - 
      (2462828453*d^12*K0*K1*M^4*u^5)/(18794496000*b^2*Sqrt[510510*Pi]) + 
      (197635741*d^14*K0*K1*M^4*u^5)/(28191744000*b^2*Sqrt[510510*Pi]) - 
      (431334429882418107*d^4*K0^2*M^4*Sqrt[3/(170170*Pi)]*u^6)/
       (3370538956488704000*b^2) - (46654243*d^12*K1^2*M^4*
        Sqrt[13/(39270*Pi)]*u^6)/(15035596800*b^2) + 
      (8809810277*d^6*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^6)/(112766976000*b^2) - 
      (236570109*d^10*K0^2*M^4*Sqrt[33/(15470*Pi)]*u^6)/(12529664000*b^2) - 
      (47608481909*d^2*K0^2*M^4*u^6)/(137826304000*Sqrt[510510]*b^2*
        Sqrt[Pi]) - (186359317097*d^2*K1^2*M^4*u^6)/
       (323592192000*Sqrt[510510]*b^2*Sqrt[Pi]) - (14129873603*K0^2*M^4*u^6)/
       (1240436736000*b^2*Sqrt[510510*Pi]) - 
      (456035650984892827*d^4*K0^2*M^4*u^6)/(6066970121679667200*b^2*
        Sqrt[510510*Pi]) + (807484247*d^8*K0^2*M^4*u^6)/
       (5935104000*b^2*Sqrt[510510*Pi]) - (3018062687*d^12*K0^2*M^4*u^6)/
       (112766976000*b^2*Sqrt[510510*Pi]) + (176715911*d^14*K0^2*M^4*u^6)/
       (112766976000*b^2*Sqrt[510510*Pi]) - (17928960457*K1^2*M^4*u^6)/
       (1063231488000*b^2*Sqrt[510510*Pi]) - (5518419793531*d^4*K1^2*M^4*u^6)/
       (7442620416000*b^2*Sqrt[510510*Pi]) + (72336721363*d^6*K1^2*M^4*u^6)/
       (32219136000*b^2*Sqrt[510510*Pi]) + (931027927*d^8*K1^2*M^4*u^6)/
       (10739712000*b^2*Sqrt[510510*Pi]) - (216459299341*d^10*K1^2*M^4*u^6)/
       (225533952000*b^2*Sqrt[510510*Pi]) + (16085501*d^14*K1^2*M^4*u^6)/
       (6443827200*b^2*Sqrt[510510*Pi]) + (2304812949*d^6*K0*K1*M^4*
        Sqrt[3/(170170*Pi)]*u^7)/(6264832000*b^2) + 
      (312256267*d^8*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^7)/(56383488000*b^2) - 
      (146094649*K0*K1*M^4*u^7)/(16179609600*b^2*Sqrt[510510*Pi]) - 
      (519181066357*d^2*K0*K1*M^4*u^7)/(1860655104000*b^2*Sqrt[510510*Pi]) - 
      (706484763211*d^4*K0*K1*M^4*u^7)/(1860655104000*b^2*Sqrt[510510*Pi]) - 
      (27367796567*d^10*K0*K1*M^4*u^7)/(56383488000*b^2*Sqrt[510510*Pi]) - 
      (1358672297*d^12*K0*K1*M^4*u^7)/(56383488000*b^2*Sqrt[510510*Pi]) + 
      (87694261*d^14*K0*K1*M^4*u^7)/(56383488000*b^2*Sqrt[510510*Pi]) - 
      (75183923*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^8)/(531615744000*b^2) - 
      (11063770280101951*d^2*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^8)/
       (2863779602890752000*b^2) + (8996837*d^8*K1^2*M^4*Sqrt[11/(46410*Pi)]*
        u^8)/(37588992000*b^2) - (1012687129*d^10*K1^2*M^4*
        Sqrt[11/(46410*Pi)]*u^8)/(169150464000*b^2) + 
      (2002489*d^14*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^8)/(84575232000*b^2) - 
      (356376127*d^2*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^8)/(186065510400*b^2) + 
      (745768368652733*d^10*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^8)/
       (1605962679268147200*b^2) - (59259793*d^12*K0^2*M^4*
        Sqrt[17/(30030*Pi)]*u^8)/(338300928000*b^2) - 
      (4509384227973871*d^2*K1^2*M^4*u^8)/(1369633723121664000*Sqrt[510510]*
        b^2*Sqrt[Pi]) - (172918763429*d^4*K0^2*M^4*u^8)/
       (3721310208000*b^2*Sqrt[510510*Pi]) + (6418508543*d^6*K0^2*M^4*u^8)/
       (56383488000*b^2*Sqrt[510510*Pi]) + (1544719507*d^8*K0^2*M^4*u^8)/
       (112766976000*b^2*Sqrt[510510*Pi]) - 
      (96832650341132941*d^10*K0^2*M^4*u^8)/(1605962679268147200*b^2*
        Sqrt[510510*Pi]) + (33930209*d^14*K0^2*M^4*u^8)/
       (169150464000*b^2*Sqrt[510510*Pi]) - (269324987*K1^2*M^4*u^8)/
       (248087347200*b^2*Sqrt[510510*Pi]) - (55394272721*d^4*K1^2*M^4*u^8)/
       (1240436736000*b^2*Sqrt[510510*Pi]) + (446311627*d^6*K1^2*M^4*u^8)/
       (2819174400*b^2*Sqrt[510510*Pi]) - (1291754647*d^12*K1^2*M^4*u^8)/
       (338300928000*b^2*Sqrt[510510*Pi]) - 
      (6225593*d^4*K0*K1*M^4*Sqrt[11/(46410*Pi)]*u^9)/(3523968000*b^2) + 
      (2995777*d^6*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^9)/(741888000*b^2) - 
      (36829*d^12*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^9)/(317157120*b^2) - 
      (3289061*K0*K1*M^4*u^9)/(7047936000*b^2*Sqrt[510510*Pi]) - 
      (521430803*d^2*K0*K1*M^4*u^9)/(42287616000*b^2*Sqrt[510510*Pi]) + 
      (77604193*d^8*K0*K1*M^4*u^9)/(21143808000*b^2*Sqrt[510510*Pi]) - 
      (2858481739*d^10*K0*K1*M^4*u^9)/(126862848000*b^2*Sqrt[510510*Pi]) + 
      (2717089*d^14*K0*K1*M^4*u^9)/(25372569600*b^2*Sqrt[510510*Pi]) - 
      (93597047*d^2*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^10)/(398711808000*b^2) + 
      (218131*d^14*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^10)/(253725696000*b^2) - 
      (948593*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^10)/(186065510400*b^2) + 
      (8753231*d^6*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^10)/(28191744000*b^2) + 
      (2800439*d^8*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^10)/(84575232000*b^2) - 
      (88254823*d^4*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^10)/(2790982656000*b^2) - 
      (7404857*d^2*K0^2*M^4*u^10)/(37213102080*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (464208167*d^4*K0^2*M^4*u^10)/(186065510400*b^2*Sqrt[510510*Pi]) - 
      (403040227*d^10*K0^2*M^4*u^10)/(253725696000*b^2*Sqrt[510510*Pi]) - 
      (32389597*d^12*K0^2*M^4*u^10)/(253725696000*b^2*Sqrt[510510*Pi]) + 
      (69776659*K1^2*M^4*u^10)/(2790982656000*b^2*Sqrt[510510*Pi]) + 
      (323061457*d^6*K1^2*M^4*u^10)/(84575232000*b^2*Sqrt[510510*Pi]) + 
      (1168961*d^8*K1^2*M^4*u^10)/(4027392000*b^2*Sqrt[510510*Pi]) - 
      (459764351*d^10*K1^2*M^4*u^10)/(253725696000*b^2*Sqrt[510510*Pi]) - 
      (2051729*d^12*K1^2*M^4*u^10)/(13353984000*b^2*Sqrt[510510*Pi]) + 
      (414439*d^14*K1^2*M^4*u^10)/(36246528000*b^2*Sqrt[510510*Pi]) + 
      (2235389*d^8*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^11)/(148006656000*b^2) - 
      (194160439327*d^4*K0*K1*M^4*Sqrt[17/(30030*Pi)]*u^11)/
       (6403211958528000*b^2) - (4577077*K0*K1*M^4*u^11)/
       (697745664000*b^2*Sqrt[510510*Pi]) - (153791431*d^2*K0*K1*M^4*u^11)/
       (697745664000*b^2*Sqrt[510510*Pi]) + (119711535497*d^4*K0*K1*M^4*u^11)/
       (640321195852800*b^2*Sqrt[510510*Pi]) + (778759*d^6*K0*K1*M^4*u^11)/
       (919296000*b^2*Sqrt[510510*Pi]) - (9869*d^8*K0*K1*M^4*u^11)/
       (328903680*b^2*Sqrt[510510*Pi]) - (26316791*d^10*K0*K1*M^4*u^11)/
       (63431424000*b^2*Sqrt[510510*Pi]) - (423443*d^12*K0*K1*M^4*u^11)/
       (9061632000*b^2*Sqrt[510510*Pi]) + (231433*d^14*K0*K1*M^4*u^11)/
       (63431424000*b^2*Sqrt[510510*Pi]) - 
      (27631*d^2*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^12)/(16612992000*b^2) + 
      (107*d^14*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^12)/(2265408000*b^2) - 
      (67289*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^12)/(3209630054400*b^2) + 
      (199*d^6*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^12)/(60410880*b^2) - 
      (4223*d^12*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^12)/(2192691200*b^2) - 
      (61273*d^4*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^12)/(46516377600*b^2) - 
      (457*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^12)/(25842432000*b^2) + 
      (49066427*d^4*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^12)/(37445683968000*b^2) + 
      (2061*d^8*K1^2*M^4*Sqrt[51/(10010*Pi)]*u^12)/(1096345600*b^2) - 
      (14809*d^2*K0^2*M^4*u^12)/(1453636800*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (18169*K0^2*M^4*u^12)/(1604815027200*b^2*Sqrt[510510*Pi]) + 
      (1961*d^8*K0^2*M^4*u^12)/(93972480*b^2*Sqrt[510510*Pi]) - 
      (4187*d^10*K0^2*M^4*u^12)/(151027200*b^2*Sqrt[510510*Pi]) + 
      (55357*d^12*K0^2*M^4*u^12)/(2574028800*b^2*Sqrt[510510*Pi]) + 
      (857*d^14*K0^2*M^4*u^12)/(2114380800*b^2*Sqrt[510510*Pi]) - 
      (11949053*d^4*K1^2*M^4*u^12)/(249637893120*b^2*Sqrt[510510*Pi]) + 
      (25393*d^6*K1^2*M^4*u^12)/(528595200*b^2*Sqrt[510510*Pi]) - 
      (526913*d^8*K1^2*M^4*u^12)/(7400332800*b^2*Sqrt[510510*Pi]) - 
      (975419*d^10*K1^2*M^4*u^12)/(31715712000*b^2*Sqrt[510510*Pi]) - 
      (15871*d^12*K1^2*M^4*u^12)/(3338496000*b^2*Sqrt[510510*Pi]) + 
      (38699*d^6*K0*K1*M^4*Sqrt[11/(46410*Pi)]*u^13)/(1276557408000*b^2) + 
      (9949*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^13)/(9361420992000*b^2) + 
      (114487*d^14*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^13)/(2553114816000*b^2) - 
      (271*K0*K1*M^4*u^13)/(2925444060*b^2*Sqrt[510510*Pi]) - 
      (510457*d^2*K0*K1*M^4*u^13)/(174436416000*b^2*Sqrt[510510*Pi]) - 
      (1143889*d^4*K0*K1*M^4*u^13)/(174436416000*b^2*Sqrt[510510*Pi]) + 
      (1712449*d^6*K0*K1*M^4*u^13)/(170207654400*b^2*Sqrt[510510*Pi]) + 
      (14171*d^8*K0*K1*M^4*u^13)/(1761984000*b^2*Sqrt[510510*Pi]) - 
      (96721*d^10*K0*K1*M^4*u^13)/(15857856000*b^2*Sqrt[510510*Pi]) - 
      (257*d^12*K0*K1*M^4*u^13)/(98496000*b^2*Sqrt[510510*Pi]) - 
      (59*d^14*K0*K1*M^4*u^13)/(78799840*b^2*Sqrt[510510*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^14)/(792892800*b^2) + 
      (d^4*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^14)/(79289280*b^2) + 
      (d^12*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^14)/(79289280*b^2) + 
      (d^14*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^14)/(792892800*b^2) + 
      (d^2*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^14)/(792892800*b^2) + 
      (d^4*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^14)/(79289280*b^2) + 
      (d^12*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^14)/(79289280*b^2) + 
      (d^14*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^14)/(792892800*b^2) + 
      (d^6*K0^2*M^4*Sqrt[143/(3570*Pi)]*u^14)/(3964464000*b^2) - 
      (d^8*K0^2*M^4*Sqrt[143/(3570*Pi)]*u^14)/(330372000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[143/(3570*Pi)]*u^14)/(3964464000*b^2) + 
      (d^6*K1^2*M^4*Sqrt[143/(3570*Pi)]*u^14)/(3964464000*b^2) - 
      (d^8*K1^2*M^4*Sqrt[143/(3570*Pi)]*u^14)/(330372000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[143/(3570*Pi)]*u^14)/(3964464000*b^2))/Pi, 0, 
    ((5028143*d^4*K0^2*M^4*Sqrt[3/(170170*Pi)]*u^2)/(12247040*b^2) - 
      (93342889*d^6*K0^2*M^4*Sqrt[3/(170170*Pi)]*u^2)/(125296640*b^2) - 
      (134881462523*d^8*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^2)/(875393925120*b^2) - 
      (8222454431*d^14*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^2)/(3720424181760*b^2) + 
      (3503*d^16*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^2)/(80547840*b^2) - 
      (341644421*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^2)/(168586629120*b^2) - 
      (17287163*d^2*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^2)/(1127669760*b^2) - 
      (45677*d^12*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^2)/(10068480*b^2) + 
      (7477*d^14*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^2)/(8054784*b^2) - 
      (1447151*d^8*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^2)/(8054784*b^2) - 
      (171793*d^6*K1^2*M^4*Sqrt[77/(6630*Pi)]*u^2)/(13424640*b^2) - 
      (3619*d^16*K1^2*M^4*Sqrt[77/(6630*Pi)]*u^2)/(80547840*b^2) + 
      (633493*d^10*K1^2*M^4*Sqrt[119/(4290*Pi)]*u^2)/(40273920*b^2) + 
      (9330371*d^2*K0^2*M^4*u^2)/(20136960*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (29*d^2*K1^2*M^4*u^2)/(1318912*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (4163*K0^2*M^4*u^2)/(437760*b^2*Sqrt[510510*Pi]) - 
      (48833*d^4*K0^2*M^4*u^2)/(2094243840*b^2*Sqrt[510510*Pi]) + 
      (29*d^6*K0^2*M^4*u^2)/(11870208*b^2*Sqrt[510510*Pi]) + 
      (1788478051*d^8*K0^2*M^4*u^2)/(291797975040*b^2*Sqrt[510510*Pi]) + 
      (6179293*d^10*K0^2*M^4*u^2)/(4027392*b^2*Sqrt[510510*Pi]) + 
      (6760081*d^12*K0^2*M^4*u^2)/(80547840*b^2*Sqrt[510510*Pi]) - 
      (1444349*d^14*K0^2*M^4*u^2)/(3594612736*b^2*Sqrt[510510*Pi]) + 
      (732839*K1^2*M^4*u^2)/(526833216*b^2*Sqrt[510510*Pi]) + 
      (1693381*d^4*K1^2*M^4*u^2)/(1006848*b^2*Sqrt[510510*Pi]) - 
      (5200985879*d^6*K0*K1*M^4*Sqrt[11/(46410*Pi)]*u^3)/(4228761600*b^2) - 
      (15544597*d^16*K0*K1*M^4*Sqrt[11/(46410*Pi)]*u^3)/(101490278400*b^2) + 
      (839827*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^3)/(222566400*b^2) + 
      (1728026161*d^2*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^3)/(8457523200*b^2) + 
      (25031203*d^12*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^3)/(882524160*b^2) + 
      (260196249413*d^4*K0*K1*M^4*u^3)/(33830092800*b^2*Sqrt[510510*Pi]) - 
      (32072796529*d^8*K0*K1*M^4*u^3)/(4832870400*b^2*Sqrt[510510*Pi]) + 
      (26666790853*d^10*K0*K1*M^4*u^3)/(2819174400*b^2*Sqrt[510510*Pi]) - 
      (725681659*d^14*K0*K1*M^4*u^3)/(12686284800*b^2*Sqrt[510510*Pi]) - 
      (743558503*d^8*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^4)/(2416435200*b^2) - 
      (2397611*d^16*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^4)/(101490278400*b^2) + 
      (206546664367*d^10*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^4)/
       (253725696000*b^2) + (436969333*d^4*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^4)/
       (2114380800*b^2) + (1296815751887*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^4)/
       (234442543104000*b^2) - (51403713661*d^6*K1^2*M^4*Sqrt[13/(39270*Pi)]*
        u^4)/(48538828800*b^2) - (100084362613*d^8*K1^2*M^4*
        Sqrt[13/(39270*Pi)]*u^4)/(225533952000*b^2) + 
      (1065678539*d^2*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^4)/(16915046400*b^2) + 
      (9039089*d^16*K1^2*M^4*Sqrt[119/(4290*Pi)]*u^4)/(869916672000*b^2) + 
      (35501756914201*d^2*K1^2*M^4*u^4)/(11722127155200*Sqrt[510510]*b^2*
        Sqrt[Pi]) + (787539601*K0^2*M^4*u^4)/(33830092800*b^2*
        Sqrt[510510*Pi]) - (86238077903*d^6*K0^2*M^4*u^4)/
       (16915046400*b^2*Sqrt[510510*Pi]) + (18824184683*d^10*K0^2*M^4*u^4)/
       (5638348800*b^2*Sqrt[510510*Pi]) + (49242283*d^12*K0^2*M^4*u^4)/
       (317157120*b^2*Sqrt[510510*Pi]) - (1131253703*d^14*K0^2*M^4*u^4)/
       (50745139200*b^2*Sqrt[510510*Pi]) + (132386166022153*d^4*K1^2*M^4*u^4)/
       (18755403448320*b^2*Sqrt[510510*Pi]) + 
      (3046225479223*d^12*K1^2*M^4*u^4)/(6089416704000*b^2*Sqrt[510510*Pi]) - 
      (120139409549*d^14*K1^2*M^4*u^4)/(1522354176000*b^2*Sqrt[510510*Pi]) + 
      (10433359451771*d^4*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^5)/
       (23444254310400*b^2) - (768762289501*d^6*K0*K1*M^4*Sqrt[17/(30030*Pi)]*
        u^5)/(1116393062400*b^2) - (122731483*d^14*K0*K1*M^4*
        Sqrt[119/(4290*Pi)]*u^5)/(217479168000*b^2) + 
      (15636977956091*K0*K1*M^4*u^5)/(234442543104000*b^2*Sqrt[510510*Pi]) + 
      (62352063414089*d^2*K0*K1*M^4*u^5)/(23444254310400*b^2*
        Sqrt[510510*Pi]) - (43157128111*d^8*K0*K1*M^4*u^5)/
       (9397248000*b^2*Sqrt[510510*Pi]) + (3755107996609*d^10*K0*K1*M^4*u^5)/
       (507451392000*b^2*Sqrt[510510*Pi]) + (98583913651*d^12*K0*K1*M^4*u^5)/
       (217479168000*b^2*Sqrt[510510*Pi]) + (3661708541*d^16*K0*K1*M^4*u^5)/
       (3044708352000*b^2*Sqrt[510510*Pi]) - 
      (1785171654595727173*d^14*K1^2*M^4*Sqrt[5/(102102*Pi)]*u^6)/
       (2109849529515321065472*b^2) + (1431176555023*d^4*K0^2*M^4*
        Sqrt[13/(39270*Pi)]*u^6)/(18755403448320*b^2) + 
      (849078421*d^12*K0^2*M^4*Sqrt[91/(5610*Pi)]*u^6)/(869916672000*b^2) - 
      (1362443461*d^8*K1^2*M^4*Sqrt[187/(2730*Pi)]*u^6)/(225533952000*b^2) + 
      (45604078072757*d^2*K0^2*M^4*u^6)/(93777017241600*Sqrt[510510]*b^2*
        Sqrt[Pi]) + (39089186246821*d^2*K1^2*M^4*u^6)/
       (49356324864000*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (12285364542761*K0^2*M^4*u^6)/(937770172416000*b^2*Sqrt[510510*Pi]) - 
      (9217995977951*d^6*K0^2*M^4*u^6)/(4465572249600*b^2*Sqrt[510510*Pi]) - 
      (134260554607*d^8*K0^2*M^4*u^6)/(169150464000*b^2*Sqrt[510510*Pi]) + 
      (2618549310109*d^10*K0^2*M^4*u^6)/(2029805568000*b^2*Sqrt[510510*Pi]) - 
      (76585999409*d^14*K0^2*M^4*u^6)/(6089416704000*b^2*Sqrt[510510*Pi]) + 
      (3380932091*d^16*K0^2*M^4*u^6)/(12178833408000*b^2*Sqrt[510510*Pi]) + 
      (38598215897963*K1^2*M^4*u^6)/(1875540344832000*b^2*Sqrt[510510*Pi]) + 
      (1492480226413411*d^4*K1^2*M^4*u^6)/(937770172416000*b^2*
        Sqrt[510510*Pi]) - (6620231766959*d^6*K1^2*M^4*u^6)/
       (1941553152000*b^2*Sqrt[510510*Pi]) + 
      (8204464889899*d^10*K1^2*M^4*u^6)/(4059611136000*b^2*Sqrt[510510*Pi]) + 
      (1618994292361*d^12*K1^2*M^4*u^6)/(12178833408000*b^2*
        Sqrt[510510*Pi]) - (3903057021521916520747*d^14*K1^2*M^4*u^6)/
       (263731191189415133184000*b^2*Sqrt[510510*Pi]) + 
      (10708980461*d^16*K1^2*M^4*u^6)/(24357666816000*b^2*Sqrt[510510*Pi]) + 
      (218401*d^16*K0*K1*M^4*Sqrt[11/(46410*Pi)]*u^7)/(8825241600*b^2) + 
      (148514616983*K0*K1*M^4*u^7)/(13024585728000*b^2*Sqrt[510510*Pi]) + 
      (169650798679*d^2*K0*K1*M^4*u^7)/(394684416000*b^2*Sqrt[510510*Pi]) + 
      (21812950190671*d^4*K0*K1*M^4*u^7)/(26049171456000*b^2*
        Sqrt[510510*Pi]) - (421801832251*d^6*K0*K1*M^4*u^7)/
       (232581888000*b^2*Sqrt[510510*Pi]) - (68149656347*d^8*K0*K1*M^4*u^7)/
       (112766976000*b^2*Sqrt[510510*Pi]) + (21762945731*d^10*K0*K1*M^4*u^7)/
       (20298055680*b^2*Sqrt[510510*Pi]) + (197063233*d^12*K0*K1*M^4*u^7)/
       (2543616000*b^2*Sqrt[510510*Pi]) - (525719*d^14*K0*K1*M^4*u^7)/
       (49459200*b^2*Sqrt[510510*Pi]) + (18907577959*d^10*K0^2*M^4*
        Sqrt[13/(39270*Pi)]*u^8)/(2029805568000*b^2) + 
      (11189371229*d^12*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^8)/
       (12178833408000*b^2) + (5635857457*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^8)/
       (49356324864000*b^2) + (21874662798103*d^2*K0^2*M^4*u^8)/
       (468885086208000*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (64891872022441*d^2*K1^2*M^4*u^8)/(937770172416000*Sqrt[510510]*b^2*
        Sqrt[Pi]) + (151162946029*K0^2*M^4*u^8)/(117221271552000*b^2*
        Sqrt[510510*Pi]) + (44939036387107*d^4*K0^2*M^4*u^8)/
       (468885086208000*b^2*Sqrt[510510*Pi]) - 
      (4474352874349*d^6*K0^2*M^4*u^8)/(22327861248000*b^2*Sqrt[510510*Pi]) - 
      (147639532571*d^8*K0^2*M^4*u^8)/(2029805568000*b^2*Sqrt[510510*Pi]) + 
      (57680047109*d^12*K0^2*M^4*u^8)/(6089416704000*b^2*Sqrt[510510*Pi]) - 
      (7651809967*d^14*K0^2*M^4*u^8)/(6089416704000*b^2*Sqrt[510510*Pi]) + 
      (209877209*d^16*K0^2*M^4*u^8)/(6089416704000*b^2*Sqrt[510510*Pi]) + 
      (23036657635723*d^4*K1^2*M^4*u^8)/(187554034483200*b^2*
        Sqrt[510510*Pi]) - (12739762366699*d^6*K1^2*M^4*u^8)/
       (44655722496000*b^2*Sqrt[510510*Pi]) - (183997220291*d^8*K1^2*M^4*u^8)/
       (2435766681600*b^2*Sqrt[510510*Pi]) + (100303403413*d^10*K1^2*M^4*u^8)/
       (640991232000*b^2*Sqrt[510510*Pi]) - (3916571237*d^14*K1^2*M^4*u^8)/
       (2435766681600*b^2*Sqrt[510510*Pi]) + (135835993*d^16*K1^2*M^4*u^8)/
       (3044708352000*b^2*Sqrt[510510*Pi]) + (78970215089*K0*K1*M^4*u^9)/
       (127877750784000*b^2*Sqrt[510510*Pi]) + 
      (16559345770151*d^2*K0*K1*M^4*u^9)/(703327629312000*b^2*
        Sqrt[510510*Pi]) + (31787787839891*d^4*K0*K1*M^4*u^9)/
       (703327629312000*b^2*Sqrt[510510*Pi]) - 
      (3338451640213*d^6*K0*K1*M^4*u^9)/(33491791872000*b^2*
        Sqrt[510510*Pi]) - (45746779501*d^8*K0*K1*M^4*u^9)/
       (1522354176000*b^2*Sqrt[510510*Pi]) + (34305314623*d^10*K0*K1*M^4*u^9)/
       (608941670400*b^2*Sqrt[510510*Pi]) + (42429366737*d^12*K0*K1*M^4*u^9)/
       (9134125056000*b^2*Sqrt[510510*Pi]) - (5732516887*d^14*K0*K1*M^4*u^9)/
       (9134125056000*b^2*Sqrt[510510*Pi]) + (330674101*d^16*K0*K1*M^4*u^9)/
       (18268250112000*b^2*Sqrt[510510*Pi]) - 
      (9541949491*d^6*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^10)/(9569083392000*b^2) + 
      (186221452052459*d^4*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^10)/
       (586767059472384000*b^2) + (17713*d^16*K0^2*M^4*Sqrt[13/(39270*Pi)]*
        u^10)/(142720704000*b^2) + (2287528961*d^10*K1^2*M^4*
        Sqrt[13/(39270*Pi)]*u^10)/(6089416704000*b^2) + 
      (3203591*d^16*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^10)/(27402375168000*b^2) + 
      (30663049*d^12*K0^2*M^4*Sqrt[221/(2310*Pi)]*u^10)/
       (18268250112000*b^2) + (400117329463*d^2*K0^2*M^4*u^10)/
       (281331051724800*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (9902531820239*d^2*K1^2*M^4*u^10)/(4219965775872000*Sqrt[510510]*b^2*
        Sqrt[Pi]) + (52047325937*K0^2*M^4*u^10)/(1406655258624000*b^2*
        Sqrt[510510*Pi]) + (5187256642391*d^4*K0^2*M^4*u^10)/
       (1406655258624000*b^2*Sqrt[510510*Pi]) - 
      (1100145857*d^8*K0^2*M^4*u^10)/(405961113600*b^2*Sqrt[510510*Pi]) + 
      (408404533*d^10*K0^2*M^4*u^10)/(96657408000*b^2*Sqrt[510510*Pi]) - 
      (199462337*d^14*K0^2*M^4*u^10)/(3653650022400*b^2*Sqrt[510510*Pi]) + 
      (15395097281*K1^2*M^4*u^10)/(222103461888000*b^2*Sqrt[510510*Pi]) - 
      (398405172071*d^4*K1^2*M^4*u^10)/(172118337445232640*b^2*
        Sqrt[510510*Pi]) - (1761283379071*d^6*K1^2*M^4*u^10)/
       (200950751232000*b^2*Sqrt[510510*Pi]) - 
      (43443555527*d^8*K1^2*M^4*u^10)/(18268250112000*b^2*Sqrt[510510*Pi]) + 
      (3286307807*d^12*K1^2*M^4*u^10)/(7829250048000*b^2*Sqrt[510510*Pi]) - 
      (3675916201*d^14*K1^2*M^4*u^10)/(54804750336000*b^2*Sqrt[510510*Pi]) + 
      (1065514469*K0*K1*M^4*u^11)/(150713063424000*b^2*Sqrt[510510*Pi]) + 
      (24997864621*d^2*K0*K1*M^4*u^11)/(75356531712000*b^2*Sqrt[510510*Pi]) + 
      (38686660673*d^4*K0*K1*M^4*u^11)/(37678265856000*b^2*Sqrt[510510*Pi]) - 
      (7595963741*d^6*K0*K1*M^4*u^11)/(4186473984000*b^2*Sqrt[510510*Pi]) - 
      (145317199*d^8*K0*K1*M^4*u^11)/(190294272000*b^2*Sqrt[510510*Pi]) + 
      (15240499*d^10*K0*K1*M^4*u^11)/(13353984000*b^2*Sqrt[510510*Pi]) + 
      (159351187*d^12*K0*K1*M^4*u^11)/(1712648448000*b^2*Sqrt[510510*Pi]) - 
      (7714411*d^14*K0*K1*M^4*u^11)/(342529689600*b^2*Sqrt[510510*Pi]) + 
      (1366163*d^16*K0*K1*M^4*u^11)/(1957312512000*b^2*Sqrt[510510*Pi]) - 
      (72767539*d^6*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^12)/(10047537561600*b^2) - 
      (2161891*d^12*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^12)/(13701187584000*b^2) - 
      (1845733213*d^2*K0^2*M^4*u^12)/(150713063424000*Sqrt[510510]*b^2*
        Sqrt[Pi]) + (99214547*d^2*K1^2*M^4*u^12)/(2392270848000*Sqrt[510510]*
        b^2*Sqrt[Pi]) + (207239*K0^2*M^4*u^12)/(123941664000*b^2*
        Sqrt[510510*Pi]) + (12610862897*d^4*K0^2*M^4*u^12)/
       (150713063424000*b^2*Sqrt[510510*Pi]) - (129278803*d^8*K0^2*M^4*u^12)/
       (4567062528000*b^2*Sqrt[510510*Pi]) + (1293949*d^10*K0^2*M^4*u^12)/
       (24164352000*b^2*Sqrt[510510*Pi]) - (176983*d^14*K0^2*M^4*u^12)/
       (78292500480*b^2*Sqrt[510510*Pi]) + (1656461*d^16*K0^2*M^4*u^12)/
       (13701187584000*b^2*Sqrt[510510*Pi]) - (275003*K1^2*M^4*u^12)/
       (199355904000*b^2*Sqrt[510510*Pi]) + (943031399*d^4*K1^2*M^4*u^12)/
       (150713063424000*b^2*Sqrt[510510*Pi]) - (2131148939*d^6*K1^2*M^4*u^12)/
       (30142612684800*b^2*Sqrt[510510*Pi]) - (528406727*d^8*K1^2*M^4*u^12)/
       (13701187584000*b^2*Sqrt[510510*Pi]) + (3826133*d^10*K1^2*M^4*u^12)/
       (60894167040*b^2*Sqrt[510510*Pi]) + (6692723*d^12*K1^2*M^4*u^12)/
       (2740237516800*b^2*Sqrt[510510*Pi]) - (4742897*d^14*K1^2*M^4*u^12)/
       (1957312512000*b^2*Sqrt[510510*Pi]) + (908839*d^16*K1^2*M^4*u^12)/
       (13701187584000*b^2*Sqrt[510510*Pi]) - 
      (832567*d^6*K0*K1*M^4*Sqrt[7/(72930*Pi)]*u^13)/(283295232000*b^2) - 
      (8222699*d^8*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^13)/(3425296896000*b^2) + 
      (377261*K0*K1*M^4*u^13)/(5382609408000*b^2*Sqrt[510510*Pi]) + 
      (7524287*d^2*K0*K1*M^4*u^13)/(1507130634240*b^2*Sqrt[510510*Pi]) + 
      (750650449*d^4*K0*K1*M^4*u^13)/(37678265856000*b^2*Sqrt[510510*Pi]) + 
      (20949653*d^10*K0*K1*M^4*u^13)/(1141765632000*b^2*Sqrt[510510*Pi]) + 
      (3436409*d^12*K0*K1*M^4*u^13)/(380588544000*b^2*Sqrt[510510*Pi]) - 
      (2521*d^14*K0*K1*M^4*u^13)/(5515776000*b^2*Sqrt[510510*Pi]) - 
      (72041*d^16*K0*K1*M^4*u^13)/(570882816000*b^2*Sqrt[510510*Pi]) - 
      (4933913*d^8*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^14)/(157563657216000*b^2) - 
      (10189167319*d^2*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^14)/
       (3154424417464320000*b^2) + (19307*d^12*K0^2*M^4*Sqrt[17/(30030*Pi)]*
        u^14)/(3425296896000*b^2) + (427487*d^2*K1^2*M^4*Sqrt[17/(30030*Pi)]*
        u^14)/(37678265856000*b^2) + (265362010181*d^2*K0^2*M^4*u^14)/
       (1051474805821440000*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (178427*K0^2*M^4*u^14)/(37678265856000*b^2*Sqrt[510510*Pi]) + 
      (18650227*d^4*K0^2*M^4*u^14)/(37678265856000*b^2*Sqrt[510510*Pi]) - 
      (25723063*d^6*K0^2*M^4*u^14)/(37678265856000*b^2*Sqrt[510510*Pi]) - 
      (1425581*d^8*K0^2*M^4*u^14)/(3425296896000*b^2*Sqrt[510510*Pi]) + 
      (40057*d^10*K0^2*M^4*u^14)/(380588544000*b^2*Sqrt[510510*Pi]) + 
      (619537*d^14*K0^2*M^4*u^14)/(3425296896000*b^2*Sqrt[510510*Pi]) + 
      (1693*d^16*K0^2*M^4*u^14)/(85632422400*b^2*Sqrt[510510*Pi]) + 
      (179659*K1^2*M^4*u^14)/(37678265856000*b^2*Sqrt[510510*Pi]) + 
      (3227881*d^4*K1^2*M^4*u^14)/(7535653171200*b^2*Sqrt[510510*Pi]) - 
      (366973*d^6*K1^2*M^4*u^14)/(489328128000*b^2*Sqrt[510510*Pi]) + 
      (676019*d^8*K1^2*M^4*u^14)/(5835691008000*b^2*Sqrt[510510*Pi]) + 
      (210101*d^10*K1^2*M^4*u^14)/(1141765632000*b^2*Sqrt[510510*Pi]) + 
      (d^12*K1^2*M^4*u^14)/(317952000*b^2*Sqrt[510510*Pi]) + 
      (11227*d^14*K1^2*M^4*u^14)/(76117708800*b^2*Sqrt[510510*Pi]) + 
      (487*d^16*K1^2*M^4*u^14)/(27184896000*b^2*Sqrt[510510*Pi]) + 
      (K0*K1*M^4*Sqrt[7/(72930*Pi)]*u^15)/(112137696000*b^2) - 
      (251*d^16*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^15)/(856324224000*b^2) - 
      (87889*d^2*K0*K1*M^4*u^15)/(9419566464000*b^2*Sqrt[510510*Pi]) - 
      (422017*d^4*K0*K1*M^4*u^15)/(3139855488000*b^2*Sqrt[510510*Pi]) - 
      (38833*d^6*K0*K1*M^4*u^15)/(285441408000*b^2*Sqrt[510510*Pi]) + 
      (323447*d^8*K0*K1*M^4*u^15)/(856324224000*b^2*Sqrt[510510*Pi]) + 
      (7253*d^10*K0*K1*M^4*u^15)/(45069696000*b^2*Sqrt[510510*Pi]) - 
      (53393*d^12*K0*K1*M^4*u^15)/(285441408000*b^2*Sqrt[510510*Pi]) - 
      (19427*d^14*K0*K1*M^4*u^15)/(285441408000*b^2*Sqrt[510510*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^16)/(42051636000*b^2) + 
      (d^4*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^16)/(22427539200*b^2) - 
      (d^10*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^16)/(15291504000*b^2) - 
      (d^12*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^16)/(7645752000*b^2) + 
      (d^14*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^16)/(5097168000*b^2) + 
      (d^2*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^16)/(42051636000*b^2) + 
      (d^4*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^16)/(22427539200*b^2) - 
      (d^10*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^16)/(15291504000*b^2) - 
      (d^12*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^16)/(7645752000*b^2) + 
      (d^14*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^16)/(5097168000*b^2) + 
      (d^6*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^16)/(8410327200*b^2) + 
      (d^6*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^16)/(8410327200*b^2) - 
      (d^8*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^16)/(10194336000*b^2) - 
      (d^8*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^16)/(10194336000*b^2) + 
      (K0^2*M^4*u^16)/(336413088000*b^2*Sqrt[510510*Pi]) + 
      (d^4*K0^2*M^4*u^16)/(1223320320*b^2*Sqrt[510510*Pi]) - 
      (d^8*K0^2*M^4*u^16)/(1132704000*b^2*Sqrt[510510*Pi]) - 
      (d^10*K0^2*M^4*u^16)/(339811200*b^2*Sqrt[510510*Pi]) + 
      (d^12*K0^2*M^4*u^16)/(382287600*b^2*Sqrt[510510*Pi]) - 
      (d^14*K0^2*M^4*u^16)/(15291504000*b^2*Sqrt[510510*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(10194336000*b^2*Sqrt[510510*Pi]) + 
      (K1^2*M^4*u^16)/(336413088000*b^2*Sqrt[510510*Pi]) + 
      (d^4*K1^2*M^4*u^16)/(1223320320*b^2*Sqrt[510510*Pi]) - 
      (d^8*K1^2*M^4*u^16)/(1132704000*b^2*Sqrt[510510*Pi]) - 
      (d^10*K1^2*M^4*u^16)/(339811200*b^2*Sqrt[510510*Pi]) + 
      (d^12*K1^2*M^4*u^16)/(382287600*b^2*Sqrt[510510*Pi]) - 
      (d^14*K1^2*M^4*u^16)/(15291504000*b^2*Sqrt[510510*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(10194336000*b^2*Sqrt[510510*Pi]))/Pi, 0, 
    ((-38305801*d^6*K1^2*M^4*Sqrt[5/(102102*Pi)]*u^2)/(58397184*b^2) - 
      (6435007*d^12*K1^2*M^4*Sqrt[5/(102102*Pi)]*u^2)/(467177472*b^2) - 
      (21785794530026929*d^10*K0^2*M^4*Sqrt[7/(72930*Pi)]*u^2)/
       (79408733735485440*b^2) + (72925513*d^14*K0^2*M^4*Sqrt[7/(72930*Pi)]*
        u^2)/(9343549440*b^2) + (4592602043*d^8*K1^2*M^4*Sqrt[7/(72930*Pi)]*
        u^2)/(10368061440*b^2) + (303130871*d^6*K0^2*M^4*Sqrt[11/(46410*Pi)]*
        u^2)/(1868709888*b^2) - (1277821*d^16*K0^2*M^4*Sqrt[11/(46410*Pi)]*
        u^2)/(3737419776*b^2) + (29333*d^14*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^2)/
       (12166080*b^2) + (52217*d^16*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^2)/
       (233588736*b^2) - (1598490763*d^4*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^2)/
       (18687098880*b^2) - (61747*K0^2*M^4*Sqrt[77/(6630*Pi)]*u^2)/
       (1038172160*b^2) + (559*d^18*K0^2*M^4*Sqrt[143/(3570*Pi)]*u^2)/
       (983531520*b^2) + (208915687*d^8*K0^2*M^4*Sqrt[187/(2730*Pi)]*u^2)/
       (18687098880*b^2) - (1573*d^18*K1^2*M^4*Sqrt[1001/(510*Pi)]*u^2)/
       (2335887360*b^2) - (1281272071*d^2*K0^2*M^4*u^2)/
       (3737419776*Sqrt[510510]*b^2*Sqrt[Pi]) + (53098403*d^2*K1^2*M^4*u^2)/
       (51908608*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (43169942247559*d^10*K0^2*M^4*u^2)/(5293915582365696*b^2*
        Sqrt[510510*Pi]) - (731500213*d^12*K0^2*M^4*u^2)/
       (3737419776*b^2*Sqrt[510510*Pi]) + (94289309*K1^2*M^4*u^2)/
       (2335887360*b^2*Sqrt[510510*Pi]) - (658747333*d^4*K1^2*M^4*u^2)/
       (2335887360*b^2*Sqrt[510510*Pi]) + (11771*d^8*K1^2*M^4*u^2)/
       (56607232*b^2*Sqrt[510510*Pi]) - (218736563*d^10*K1^2*M^4*u^2)/
       (389314560*b^2*Sqrt[510510*Pi]) + (66316168219*d^14*K0*K1*M^4*
        Sqrt[7/(72930*Pi)]*u^3)/(1681838899200*b^2) - 
      (5526089629*d^16*K0*K1*M^4*Sqrt[11/(46410*Pi)]*u^3)/
       (4709148917760*b^2) - (63571439*d^18*K0*K1*M^4*Sqrt[143/(3570*Pi)]*
        u^3)/(23545744588800*b^2) - (25192928963*d^10*K0*K1*M^4*
        Sqrt[221/(2310*Pi)]*u^3)/(490536345600*b^2) - 
      (49635375701*K0*K1*M^4*u^3)/(3924290764800*b^2*Sqrt[510510*Pi]) - 
      (12884449866053*d^2*K0*K1*M^4*u^3)/(7848581529600*b^2*
        Sqrt[510510*Pi]) - (200885230676731*d^4*K0*K1*M^4*u^3)/
       (23545744588800*b^2*Sqrt[510510*Pi]) + 
      (109834874568997*d^6*K0*K1*M^4*u^3)/(11772872294400*b^2*
        Sqrt[510510*Pi]) + (306347864863709*d^8*K0*K1*M^4*u^3)/
       (23545744588800*b^2*Sqrt[510510*Pi]) - 
      (2791176652577*d^12*K0*K1*M^4*u^3)/(2616193843200*b^2*
        Sqrt[510510*Pi]) - (72238819*d^16*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^4)/
       (162384445440*b^2) + (11120049046621423*d^8*K1^2*M^4*
        Sqrt[17/(30030*Pi)]*u^4)/(15540191428608000*b^2) - 
      (3073183*d^18*K0^2*M^4*Sqrt[143/(3570*Pi)]*u^4)/(5886436147200*b^2) - 
      (1657630539421*d^2*K0^2*M^4*u^4)/(1962145382400*Sqrt[510510]*b^2*
        Sqrt[Pi]) - (323691764184134761*d^2*K1^2*M^4*u^4)/
       (108781340000256000*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (50396523283*K0^2*M^4*u^4)/(3924290764800*b^2*Sqrt[510510*Pi]) - 
      (77973991535513*d^4*K0^2*M^4*u^4)/(23545744588800*b^2*
        Sqrt[510510*Pi]) + (12655885882889*d^6*K0^2*M^4*u^4)/
       (2943218073600*b^2*Sqrt[510510*Pi]) + 
      (107141929813207*d^8*K0^2*M^4*u^4)/(23545744588800*b^2*
        Sqrt[510510*Pi]) - (1069961575297*d^10*K0^2*M^4*u^4)/
       (245268172800*b^2*Sqrt[510510*Pi]) - (1084915708771*d^12*K0^2*M^4*u^4)/
       (2616193843200*b^2*Sqrt[510510*Pi]) + (42436636721*d^14*K0^2*M^4*u^4)/
       (420459724800*b^2*Sqrt[510510*Pi]) - (1070618688921497*K1^2*M^4*u^4)/
       (18130223333376000*b^2*Sqrt[510510*Pi]) - 
      (1035959515203378383*d^4*K1^2*M^4*u^4)/(108781340000256000*b^2*
        Sqrt[510510*Pi]) + (758589490486920107*d^6*K1^2*M^4*u^4)/
       (54390670000128000*b^2*Sqrt[510510*Pi]) - 
      (1110675013475437*d^10*K1^2*M^4*u^4)/(88296542208000*b^2*
        Sqrt[510510*Pi]) - (1777482017346313*d^12*K1^2*M^4*u^4)/
       (1412744675328000*b^2*Sqrt[510510*Pi]) + 
      (212684079057689*d^14*K1^2*M^4*u^4)/(706372337664000*b^2*
        Sqrt[510510*Pi]) - (5041099792511*d^16*K1^2*M^4*u^4)/
       (282548935065600*b^2*Sqrt[510510*Pi]) + 
      (10513453103*d^18*K1^2*M^4*u^4)/(74354982912000*b^2*Sqrt[510510*Pi]) + 
      (6050769348197071*d^8*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^5)/
       (7770095714304000*b^2) - (531531388744441*K0*K1*M^4*u^5)/
       (9065111666688000*b^2*Sqrt[510510*Pi]) - 
      (37618119763028807*d^2*K0*K1*M^4*u^5)/(13597667500032000*b^2*
        Sqrt[510510*Pi]) - (447779347200630859*d^4*K0*K1*M^4*u^5)/
       (54390670000128000*b^2*Sqrt[510510*Pi]) + 
      (10744000886109233*d^6*K0*K1*M^4*u^5)/(849854218752000*b^2*
        Sqrt[510510*Pi]) - (478250754737801*d^10*K0*K1*M^4*u^5)/
       (44148271104000*b^2*Sqrt[510510*Pi]) - 
      (787667762425829*d^12*K0*K1*M^4*u^5)/(706372337664000*b^2*
        Sqrt[510510*Pi]) + (2812457476721*d^14*K0*K1*M^4*u^5)/
       (11037067776000*b^2*Sqrt[510510*Pi]) - 
      (59891970641*d^16*K0*K1*M^4*u^5)/(4036413358080*b^2*Sqrt[510510*Pi]) + 
      (24508412839*d^18*K0*K1*M^4*u^5)/(176593084416000*b^2*
        Sqrt[510510*Pi]) - (41810686209049*d^12*K1^2*M^4*Sqrt[11/(46410*Pi)]*
        u^6)/(1412744675328000*b^2) - (5139064970587*d^10*K0^2*M^4*
        Sqrt[17/(30030*Pi)]*u^6)/(44148271104000*b^2) + 
      (532973274131*d^14*K1^2*M^4*Sqrt[187/(2730*Pi)]*u^6)/
       (1412744675328000*b^2) - (2577731644054793*d^2*K0^2*M^4*u^6)/
       (4729623478272000*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (1218243149230883*d^2*K1^2*M^4*u^6)/(1351320993792000*Sqrt[510510]*b^2*
        Sqrt[Pi]) - (113085875665639*K0^2*M^4*u^6)/(9065111666688000*b^2*
        Sqrt[510510*Pi]) - (40838770461405953*d^4*K0^2*M^4*u^6)/
       (27195335000064000*b^2*Sqrt[510510*Pi]) + 
      (131122750027877183*d^6*K0^2*M^4*u^6)/(54390670000128000*b^2*
        Sqrt[510510*Pi]) + (6982455184613351*d^8*K0^2*M^4*u^6)/
       (3885047857152000*b^2*Sqrt[510510*Pi]) - 
      (75539301575863*d^12*K0^2*M^4*u^6)/(353186168832000*b^2*
        Sqrt[510510*Pi]) + (204499569061*d^14*K0^2*M^4*u^6)/
       (4387405824000*b^2*Sqrt[510510*Pi]) - (12055690169*d^16*K0^2*M^4*u^6)/
       (4414827110400*b^2*Sqrt[510510*Pi]) + (47314360043*d^18*K0^2*M^4*u^6)/
       (1412744675328000*b^2*Sqrt[510510*Pi]) - 
      (2427384575546761*K1^2*M^4*u^6)/(117846451666944000*b^2*
        Sqrt[510510*Pi]) - (379486825938313409*d^4*K1^2*M^4*u^6)/
       (157128602222592000*b^2*Sqrt[510510*Pi]) + 
      (1892009986402699613*d^6*K1^2*M^4*u^6)/(471385806667776000*b^2*
        Sqrt[510510*Pi]) + (42430536343826441*d^8*K1^2*M^4*u^6)/
       (15540191428608000*b^2*Sqrt[510510*Pi]) - 
      (555870985172101*d^10*K1^2*M^4*u^6)/(176593084416000*b^2*
        Sqrt[510510*Pi]) - (5848271737403*d^16*K1^2*M^4*u^6)/
       (1412744675328000*b^2*Sqrt[510510*Pi]) + 
      (146861889311*d^18*K1^2*M^4*u^6)/(2825489350656000*b^2*
        Sqrt[510510*Pi]) - (1160637205705*K0*K1*M^4*Sqrt[5/(102102*Pi)]*u^7)/
       (471385806667776*b^2) + (1167931369*d^14*K0*K1*M^4*Sqrt[187/(2730*Pi)]*
        u^7)/(5606129664000*b^2) - (9486596718728677*d^2*K0*K1*M^4*u^7)/
       (18130223333376000*b^2*Sqrt[510510*Pi]) - 
      (24925428153657503*d^4*K0*K1*M^4*u^7)/(18607334473728000*b^2*
        Sqrt[510510*Pi]) + (161538616440310367*d^6*K0*K1*M^4*u^7)/
       (70707871000166400*b^2*Sqrt[510510*Pi]) + 
      (5774402582298121*d^8*K0*K1*M^4*u^7)/(3885047857152000*b^2*
        Sqrt[510510*Pi]) - (5702055950467*d^10*K0*K1*M^4*u^7)/
       (3270242304000*b^2*Sqrt[510510*Pi]) - 
      (7412478590383*d^12*K0*K1*M^4*u^7)/(39242907648000*b^2*
        Sqrt[510510*Pi]) - (268707953699*d^16*K0*K1*M^4*u^7)/
       (117728722944000*b^2*Sqrt[510510*Pi]) + 
      (2463915323*d^18*K0*K1*M^4*u^7)/(78485815296000*b^2*Sqrt[510510*Pi]) - 
      (14730706429231*d^10*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^8)/
       (706372337664000*b^2) + (11700815983*d^14*K1^2*M^4*Sqrt[13/(39270*Pi)]*
        u^8)/(26161938432000*b^2) - (17964552907079*d^2*K1^2*M^4*
        Sqrt[17/(30030*Pi)]*u^8)/(3415839178752000*b^2) - 
      (169882791181009*d^2*K0^2*M^4*u^8)/(2719533500006400*Sqrt[510510]*b^2*
        Sqrt[Pi]) - (3803474180827*K0^2*M^4*u^8)/(2590031904768000*b^2*
        Sqrt[510510*Pi]) - (57671125393789*d^4*K0^2*M^4*u^8)/
       (362604466667520*b^2*Sqrt[510510*Pi]) + 
      (410543568827389*d^6*K0^2*M^4*u^8)/(1510851944448000*b^2*
        Sqrt[510510*Pi]) + (341689733226161*d^8*K0^2*M^4*u^8)/
       (1942523928576000*b^2*Sqrt[510510*Pi]) - 
      (7261590532717*d^10*K0^2*M^4*u^8)/(35318616883200*b^2*
        Sqrt[510510*Pi]) - (8248883122717*d^12*K0^2*M^4*u^8)/
       (353186168832000*b^2*Sqrt[510510*Pi]) + 
      (53875335793*d^14*K0^2*M^4*u^8)/(11772872294400*b^2*Sqrt[510510*Pi]) - 
      (189806029321*d^16*K0^2*M^4*u^8)/(706372337664000*b^2*
        Sqrt[510510*Pi]) + (66563813*d^18*K0^2*M^4*u^8)/
       (17659308441600*b^2*Sqrt[510510*Pi]) - (168623775581431*K1^2*M^4*u^8)/
       (74429337894912000*b^2*Sqrt[510510*Pi]) - 
      (21215608544234161*d^4*K1^2*M^4*u^8)/(101011244285952000*b^2*
        Sqrt[510510*Pi]) + (90270903873278441*d^6*K1^2*M^4*u^8)/
       (235692903333888000*b^2*Sqrt[510510*Pi]) + 
      (83136896149001*d^8*K1^2*M^4*u^8)/(388504785715200*b^2*
        Sqrt[510510*Pi]) - (2993006720423*d^12*K1^2*M^4*u^8)/
       (100910333952000*b^2*Sqrt[510510*Pi]) - 
      (489992454923*d^16*K1^2*M^4*u^8)/(1412744675328000*b^2*
        Sqrt[510510*Pi]) + (53281523*d^18*K1^2*M^4*u^8)/
       (11037067776000*b^2*Sqrt[510510*Pi]) - (31165119808843*K0*K1*M^4*u^9)/
       (37214668947456000*b^2*Sqrt[510510*Pi]) - 
      (35729846111517319*d^2*K0*K1*M^4*u^9)/(1060618065002496000*b^2*
        Sqrt[510510*Pi]) - (157622251133419*d^4*K0*K1*M^4*u^9)/
       (1967751512064000*b^2*Sqrt[510510*Pi]) + 
      (153253204796681089*d^6*K0*K1*M^4*u^9)/(1060618065002496000*b^2*
        Sqrt[510510*Pi]) + (21854589973873*d^8*K0*K1*M^4*u^9)/
       (264889626624000*b^2*Sqrt[510510*Pi]) - 
      (108783337812377*d^10*K0*K1*M^4*u^9)/(1059558506496000*b^2*
        Sqrt[510510*Pi]) - (12487644439679*d^12*K0*K1*M^4*u^9)/
       (1059558506496000*b^2*Sqrt[510510*Pi]) + 
      (13754730713*d^14*K0*K1*M^4*u^9)/(6196248576000*b^2*Sqrt[510510*Pi]) - 
      (293078074253*d^16*K0*K1*M^4*u^9)/(2119117012992000*b^2*
        Sqrt[510510*Pi]) + (497036591*d^18*K0*K1*M^4*u^9)/
       (264889626624000*b^2*Sqrt[510510*Pi]) - 
      (19636314823*d^16*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^10)/
       (16952936103936000*b^2) + (257273287811377*d^8*K1^2*M^4*
        Sqrt[13/(39270*Pi)]*u^10)/(466205742858240000*b^2) - 
      (42687341524080137*d^2*K0^2*M^4*u^10)/(16969889040039936000*
        Sqrt[510510]*b^2*Sqrt[Pi]) - (175567065428028779*d^2*K1^2*M^4*u^10)/
       (50909667120119808000*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (628681300223*K0^2*M^4*u^10)/(12826824671232000*b^2*Sqrt[510510*Pi]) - 
      (27485445080470771*d^4*K0^2*M^4*u^10)/(4242472260009984000*b^2*
        Sqrt[510510*Pi]) + (46936928558026487*d^6*K0^2*M^4*u^10)/
       (4242472260009984000*b^2*Sqrt[510510*Pi]) + 
      (649713887138579*d^8*K0^2*M^4*u^10)/(93241148571648000*b^2*
        Sqrt[510510*Pi]) - (69374354925191*d^10*K0^2*M^4*u^10)/
       (8476468051968000*b^2*Sqrt[510510*Pi]) - 
      (4124621273323*d^12*K0^2*M^4*u^10)/(4238234025984000*b^2*
        Sqrt[510510*Pi]) + (4499871793*d^14*K0^2*M^4*u^10)/
       (24784994304000*b^2*Sqrt[510510*Pi]) + (412858177*d^18*K0^2*M^4*u^10)/
       (2421848014848000*b^2*Sqrt[510510*Pi]) - (1753151494663*K1^2*M^4*u^10)/
       (17732381442048000*b^2*Sqrt[510510*Pi]) - 
      (4118607391189927*d^4*K1^2*M^4*u^10)/(553365946957824000*b^2*
        Sqrt[510510*Pi]) + (913975258659615263*d^6*K1^2*M^4*u^10)/
       (63637083900149760000*b^2*Sqrt[510510*Pi]) - 
      (175177604482747*d^10*K1^2*M^4*u^10)/(18163860111360000*b^2*
        Sqrt[510510*Pi]) - (13990797349357*d^12*K1^2*M^4*u^10)/
       (12714702077952000*b^2*Sqrt[510510*Pi]) + 
      (181790315557*d^14*K1^2*M^4*u^10)/(847646805196800*b^2*
        Sqrt[510510*Pi]) - (814894303121*d^16*K1^2*M^4*u^10)/
       (50858808311808000*b^2*Sqrt[510510*Pi]) + 
      (486571259*d^18*K1^2*M^4*u^10)/(2211252535296000*b^2*Sqrt[510510*Pi]) - 
      (8932283602607*K0*K1*M^4*u^11)/(471385806667776000*b^2*
        Sqrt[510510*Pi]) - (1913164057256143*d^2*K0*K1*M^4*u^11)/
       (2545483356005990400*b^2*Sqrt[510510*Pi]) - 
      (11666329325319217*d^4*K0*K1*M^4*u^11)/(6363708390014976000*b^2*
        Sqrt[510510*Pi]) + (7383607623591761*d^6*K0*K1*M^4*u^11)/
       (2272752996433920000*b^2*Sqrt[510510*Pi]) + 
      (14181837027049*d^8*K0*K1*M^4*u^11)/(7284464732160000*b^2*
        Sqrt[510510*Pi]) - (75899709335071*d^10*K0*K1*M^4*u^11)/
       (31786755194880000*b^2*Sqrt[510510*Pi]) - 
      (1636048016891*d^12*K0*K1*M^4*u^11)/(6357351038976000*b^2*
        Sqrt[510510*Pi]) + (62748246031*d^14*K0*K1*M^4*u^11)/
       (1059558506496000*b^2*Sqrt[510510*Pi]) - 
      (76335327659*d^16*K0*K1*M^4*u^11)/(12714702077952000*b^2*
        Sqrt[510510*Pi]) + (1232495161*d^18*K0*K1*M^4*u^11)/
       (12714702077952000*b^2*Sqrt[510510*Pi]) - 
      (93663151*d^16*K1^2*M^4*Sqrt[11/(46410*Pi)]*u^12)/
       (1589337759744000*b^2) + (456341*d^18*K1^2*M^4*Sqrt[13/(39270*Pi)]*
        u^12)/(669194846208000*b^2) + (1493338283*K0^2*M^4*
        Sqrt[17/(30030*Pi)]*u^12)/(88384838750208000*b^2) - 
      (326270447*d^16*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^12)/
       (6357351038976000*b^2) - (138262688548931*d^2*K0^2*M^4*u^12)/
       (12727416780029952000*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (385717825883801*d^2*K1^2*M^4*u^12)/(12727416780029952000*Sqrt[510510]*
        b^2*Sqrt[Pi]) - (556487288673067*d^4*K0^2*M^4*u^12)/
       (6363708390014976000*b^2*Sqrt[510510*Pi]) + 
      (223047197568269*d^6*K0^2*M^4*u^12)/(2272752996433920000*b^2*
        Sqrt[510510*Pi]) + (12050619078611*d^8*K0^2*M^4*u^12)/
       (116551435714560000*b^2*Sqrt[510510*Pi]) - 
      (3152415642319*d^10*K0^2*M^4*u^12)/(31786755194880000*b^2*
        Sqrt[510510*Pi]) - (1602918743*d^12*K0^2*M^4*u^12)/
       (334597423104000*b^2*Sqrt[510510*Pi]) + (456864193*d^14*K0^2*M^4*u^12)/
       (353186168832000*b^2*Sqrt[510510*Pi]) + (85802333*d^18*K0^2*M^4*u^12)/
       (2542940415590400*b^2*Sqrt[510510*Pi]) - (3775879173679*K1^2*M^4*u^12)/
       (6363708390014976000*b^2*Sqrt[510510*Pi]) - 
      (23147918206331*d^4*K1^2*M^4*u^12)/(276682973478912000*b^2*
        Sqrt[510510*Pi]) + (330418943461463*d^6*K1^2*M^4*u^12)/
       (2272752996433920000*b^2*Sqrt[510510*Pi]) + 
      (31347515544061*d^8*K1^2*M^4*u^12)/(349654307143680000*b^2*
        Sqrt[510510*Pi]) - (3868571557453*d^10*K1^2*M^4*u^12)/
       (31786755194880000*b^2*Sqrt[510510*Pi]) - 
      (7228674377*d^12*K1^2*M^4*u^12)/(2119117012992000*b^2*
        Sqrt[510510*Pi]) + (16785068219*d^14*K1^2*M^4*u^12)/
       (3178675519488000*b^2*Sqrt[510510*Pi]) + (35378219449*K0*K1*M^4*u^13)/
       (454550599286784000*b^2*Sqrt[510510*Pi]) - 
      (1072992763*d^2*K0*K1*M^4*u^13)/(489817456128000*b^2*Sqrt[510510*Pi]) - 
      (44420463767*d^4*K0*K1*M^4*u^13)/(2990464468992000*b^2*
        Sqrt[510510*Pi]) + (86492790971*d^6*K0*K1*M^4*u^13)/
       (2718604062720000*b^2*Sqrt[510510*Pi]) + 
      (1191048618433*d^8*K0*K1*M^4*u^13)/(87413576785920000*b^2*
        Sqrt[510510*Pi]) - (5890450283*d^10*K0*K1*M^4*u^13)/
       (137011875840000*b^2*Sqrt[510510*Pi]) + 
      (1005670733*d^12*K0*K1*M^4*u^13)/(198667219968000*b^2*
        Sqrt[510510*Pi]) + (287711771*d^14*K0*K1*M^4*u^13)/
       (31786755194880*b^2*Sqrt[510510*Pi]) + (98455309*d^16*K0*K1*M^4*u^13)/
       (211911701299200*b^2*Sqrt[510510*Pi]) - (15769027*d^18*K0*K1*M^4*u^13)/
       (264889626624000*b^2*Sqrt[510510*Pi]) + 
      (24755197*d^10*K0^2*M^4*Sqrt[11/(46410*Pi)]*u^14)/
       (165556016640000*b^2) - (64151272019*d^4*K1^2*M^4*Sqrt[17/(30030*Pi)]*
        u^14)/(378792166072320000*b^2) + 
      (90403*d^16*K0^2*M^4*Sqrt[221/(2310*Pi)]*u^14)/(3178675519488000*b^2) - 
      (514933*d^2*K0^2*M^4*u^14)/(1307021184000*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (55638566519*d^2*K1^2*M^4*u^14)/(142047062277120000*Sqrt[510510]*b^2*
        Sqrt[Pi]) + (4902269*K0^2*M^4*u^14)/(41322781753344000*b^2*
        Sqrt[510510*Pi]) - (135950137261*d^4*K0^2*M^4*u^14)/
       (45455059928678400*b^2*Sqrt[510510*Pi]) - 
      (257836692101*d^6*K0^2*M^4*u^14)/(568188249108480000*b^2*
        Sqrt[510510*Pi]) + (4256017751*d^8*K0^2*M^4*u^14)/
       (682918568640000*b^2*Sqrt[510510*Pi]) - 
      (4485674437*d^12*K0^2*M^4*u^14)/(1589337759744000*b^2*
        Sqrt[510510*Pi]) - (109020059*d^14*K0^2*M^4*u^14)/
       (88296542208000*b^2*Sqrt[510510*Pi]) + (4918981*d^18*K0^2*M^4*u^14)/
       (397334439936000*b^2*Sqrt[510510*Pi]) + (22347397*K1^2*M^4*u^14)/
       (108226333163520000*b^2*Sqrt[510510*Pi]) - 
      (82673053577*d^6*K1^2*M^4*u^14)/(568188249108480000*b^2*
        Sqrt[510510*Pi]) + (83981636191*d^8*K1^2*M^4*u^14)/
       (14568929464320000*b^2*Sqrt[510510*Pi]) + 
      (1252328713*d^10*K1^2*M^4*u^14)/(993336099840000*b^2*Sqrt[510510*Pi]) - 
      (19686818309*d^12*K1^2*M^4*u^14)/(7946688798720000*b^2*
        Sqrt[510510*Pi]) - (4499717779*d^14*K1^2*M^4*u^14)/
       (3973344399360000*b^2*Sqrt[510510*Pi]) - (3472727*d^16*K1^2*M^4*u^14)/
       (353186168832000*b^2*Sqrt[510510*Pi]) + (1399883*d^18*K1^2*M^4*u^14)/
       (132444813312000*b^2*Sqrt[510510*Pi]) - 
      (4663307149*d^8*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^15)/
       (65560182589440000*b^2) - (263543923*d^10*K0*K1*M^4*
        Sqrt[17/(30030*Pi)]*u^15)/(5960016599040000*b^2) + 
      (3592999*K0*K1*M^4*u^15)/(19592698245120000*b^2*Sqrt[510510*Pi]) + 
      (891573701*d^2*K0*K1*M^4*u^15)/(189396083036160000*b^2*
        Sqrt[510510*Pi]) + (8520518777*d^4*K0*K1*M^4*u^15)/
       (38740107893760000*b^2*Sqrt[510510*Pi]) + 
      (36804287287*d^6*K0*K1*M^4*u^15)/(60877312404480000*b^2*
        Sqrt[510510*Pi]) + (12728197*d^12*K0*K1*M^4*u^15)/
       (18509368320000*b^2*Sqrt[510510*Pi]) + (84260357*d^14*K0*K1*M^4*u^15)/
       (425715471360000*b^2*Sqrt[510510*Pi]) - (9216421*d^16*K0*K1*M^4*u^15)/
       (264889626624000*b^2*Sqrt[510510*Pi]) - (120227*d^18*K0*K1*M^4*u^15)/
       (31786755194880*b^2*Sqrt[510510*Pi]) + 
      (3017*d^12*K1^2*M^4*Sqrt[7/(72930*Pi)]*u^16)/(8869072320000*b^2) + 
      (83217203*d^14*K0^2*M^4*Sqrt[17/(30030*Pi)]*u^16)/
       (183568511250432000*b^2) - (122887*K1^2*M^4*Sqrt[17/(30030*Pi)]*u^16)/
       (284094124554240000*b^2) + (51494915951*d^6*K1^2*M^4*
        Sqrt[17/(30030*Pi)]*u^16)/(107387579081502720000*b^2) + 
      (1457*d^12*K0^2*M^4*Sqrt[91/(5610*Pi)]*u^16)/(53214433920000*b^2) - 
      (1654031*d^2*K0^2*M^4*u^16)/(21044009226240000*Sqrt[510510]*b^2*
        Sqrt[Pi]) - (329467*d^2*K1^2*M^4*u^16)/(2744870768640000*Sqrt[510510]*
        b^2*Sqrt[Pi]) - (635179*K0^2*M^4*u^16)/(94698041518080000*b^2*
        Sqrt[510510*Pi]) + (445285853*d^4*K0^2*M^4*u^16)/
       (106535296707840000*b^2*Sqrt[510510*Pi]) + 
      (295786229*d^6*K0^2*M^4*u^16)/(22428483517440000*b^2*Sqrt[510510*Pi]) - 
      (372844939*d^8*K0^2*M^4*u^16)/(32780091294720000*b^2*Sqrt[510510*Pi]) - 
      (114199843*d^10*K0^2*M^4*u^16)/(5960016599040000*b^2*Sqrt[510510*Pi]) + 
      (3167*d^14*K0^2*M^4*u^16)/(66265436160000*b^2*Sqrt[510510*Pi]) + 
      (1126249*d^16*K0^2*M^4*u^16)/(397334439936000*b^2*Sqrt[510510*Pi]) + 
      (136897*d^18*K0^2*M^4*u^16)/(794668879872000*b^2*Sqrt[510510*Pi]) + 
      (1675547*d^4*K1^2*M^4*u^16)/(438416858880000*b^2*Sqrt[510510*Pi]) + 
      (455677930853*d^6*K1^2*M^4*u^16)/(107387579081502720000*b^2*
        Sqrt[510510*Pi]) - (4757359*d^8*K1^2*M^4*u^16)/
       (437067883929600*b^2*Sqrt[510510*Pi]) - (34435633*d^10*K1^2*M^4*u^16)/
       (1986672199680000*b^2*Sqrt[510510*Pi]) + (6887371*d^14*K1^2*M^4*u^16)/
       (993336099840000*b^2*Sqrt[510510*Pi]) + (1052383*d^16*K1^2*M^4*u^16)/
       (397334439936000*b^2*Sqrt[510510*Pi]) + (131137*d^18*K1^2*M^4*u^16)/
       (794668879872000*b^2*Sqrt[510510*Pi]) + 
      (618689*d^8*K0*K1*M^4*Sqrt[13/(39270*Pi)]*u^17)/
       (8195022823680000*b^2) - (2861*d^16*K0*K1*M^4*Sqrt[13/(39270*Pi)]*
        u^17)/(99333609984000*b^2) - (2251021*d^4*K0*K1*M^4*
        Sqrt[17/(30030*Pi)]*u^17)/(53267648353920000*b^2) - 
      (91771*K0*K1*M^4*u^17)/(71023531138560000*b^2*Sqrt[510510*Pi]) - 
      (1965311*d^2*K0*K1*M^4*u^17)/(23674510379520000*b^2*Sqrt[510510*Pi]) - 
      (84832679*d^6*K0*K1*M^4*u^17)/(53267648353920000*b^2*Sqrt[510510*Pi]) + 
      (2733961*d^10*K0*K1*M^4*u^17)/(745002074880000*b^2*Sqrt[510510*Pi]) - 
      (81247*d^12*K0*K1*M^4*u^17)/(372501037440000*b^2*Sqrt[510510*Pi]) - 
      (614149*d^14*K0*K1*M^4*u^17)/(372501037440000*b^2*Sqrt[510510*Pi]) - 
      (97*d^18*K0*K1*M^4*u^17)/(6622240665600*b^2*Sqrt[510510*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^18)/(4966680499200*b^2) - 
      (d^8*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^18)/(4966680499200*b^2) - 
      (d^12*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^18)/(4966680499200*b^2) + 
      (d^16*K0^2*M^4*Sqrt[13/(39270*Pi)]*u^18)/(4966680499200*b^2) + 
      (d^4*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^18)/(4966680499200*b^2) - 
      (d^8*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^18)/(4966680499200*b^2) - 
      (d^12*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^18)/(4966680499200*b^2) + 
      (d^16*K1^2*M^4*Sqrt[13/(39270*Pi)]*u^18)/(4966680499200*b^2) + 
      (d^6*K0^2*M^4*Sqrt[143/(3570*Pi)]*u^18)/(19866721996800*b^2) - 
      (d^10*K0^2*M^4*Sqrt[143/(3570*Pi)]*u^18)/(9933360998400*b^2) + 
      (d^14*K0^2*M^4*Sqrt[143/(3570*Pi)]*u^18)/(19866721996800*b^2) + 
      (d^6*K1^2*M^4*Sqrt[143/(3570*Pi)]*u^18)/(19866721996800*b^2) - 
      (d^10*K1^2*M^4*Sqrt[143/(3570*Pi)]*u^18)/(9933360998400*b^2) + 
      (d^14*K1^2*M^4*Sqrt[143/(3570*Pi)]*u^18)/(19866721996800*b^2) + 
      (d^2*K0^2*M^4*u^18)/(6622240665600*Sqrt[510510]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^18)/(6622240665600*Sqrt[510510]*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^18)/(6622240665600*b^2*Sqrt[510510*Pi]) - 
      (d^14*K0^2*M^4*u^18)/(6622240665600*b^2*Sqrt[510510*Pi]) + 
      (d^18*K0^2*M^4*u^18)/(6622240665600*b^2*Sqrt[510510*Pi]) - 
      (d^6*K1^2*M^4*u^18)/(6622240665600*b^2*Sqrt[510510*Pi]) - 
      (d^14*K1^2*M^4*u^18)/(6622240665600*b^2*Sqrt[510510*Pi]) + 
      (d^18*K1^2*M^4*u^18)/(6622240665600*b^2*Sqrt[510510*Pi]))/Pi}, 6, 15, 
   1], SeriesData[p, 0, {(-1/2432*(K0^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/b^3 - 
      (25*d^2*K0^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(2432*b^3) - 
      (5*d^4*K0^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(1216*b^3) + 
      (K1^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(608*b^3) + 
      (3*d^4*K1^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(152*b^3) - 
      (37*d^6*K1^2*M^5*Sqrt[(33*Pi)/15470]*u^3)/(608*b^3) + 
      (9*d^8*K1^2*M^5*Sqrt[(33*Pi)/15470]*u^3)/(608*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(105*Pi)/4862]*u^3)/(2432*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(105*Pi)/4862]*u^3)/(2432*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(195*Pi)/2618]*u^3)/(1216*b^3) + 
      (3*d^10*K1^2*M^5*Sqrt[(231*Pi)/2210]*u^3)/(1216*b^3) + 
      (3*d^2*K1^2*M^5*Sqrt[(255*Pi)/2002]*u^3)/(1216*b^3) - 
      (22937*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(14592*b^3) + 
      (10991*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(29184*b^3) + 
      (785*K0*K1*M^5*Sqrt[(5*Pi)/102102]*u^4)/(204288*b^3) + 
      (4813*d^4*K0*K1*M^5*Sqrt[(5*Pi)/102102]*u^4)/(102144*b^3) + 
      (2623*d^10*K0*K1*M^5*Sqrt[(5*Pi)/102102]*u^4)/(29184*b^3) + 
      (7717*d^2*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^4)/(204288*b^3) + 
      (1091*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(204288*b^3) + 
      (1667*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(12768*b^3) + 
      (4987*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(102144*b^3) + 
      (163*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(1536*b^3) + 
      (401*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(3648*b^3) - 
      (6683*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(12257280*b^3) + 
      (98647*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(12257280*b^3) + 
      (83821*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(1225728*b^3) - 
      (86399*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(875520*b^3) - 
      (9319*d^8*K1^2*M^5*Sqrt[(7*Pi)/72930]*u^5)/(1751040*b^3) + 
      (9559*d^10*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^5)/(1751040*b^3) - 
      (43*d^6*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^5)/(1824*b^3) + 
      (160453*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(3064320*b^3) - 
      (9487*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(612864*b^3) + 
      (21067*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(875520*b^3) + 
      (16547*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(437760*b^3) + 
      (1637*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^6)/(6128640*b^3) - 
      (1721*d^6*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^6)/(218880*b^3) + 
      (65887*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(3064320*b^3) + 
      (13627*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(875520*b^3) - 
      (14303*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(6128640*b^3) - 
      (67429*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(3064320*b^3) + 
      (5279*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(153216*b^3) - 
      (1867*d^4*K0^2*M^5*Sqrt[(5*Pi)/102102]*u^7)/(306432*b^3) + 
      (101*d^10*K0^2*M^5*Sqrt[(7*Pi)/72930]*u^7)/(437760*b^3) - 
      (2333*d^8*K1^2*M^5*Sqrt[(7*Pi)/72930]*u^7)/(875520*b^3) - 
      (41*d^6*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^7)/(43776*b^3) + 
      (149*d^6*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^7)/(218880*b^3) + 
      (983*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^7)/(6128640*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(51*Pi)/10010]*u^7)/(48640*b^3) + 
      (59*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(170240*b^3) - 
      (529*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(510720*b^3) - 
      (2377*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(766080*b^3) - 
      (487*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(218880*b^3) + 
      (109*d^6*K0*K1*M^5*Sqrt[(7*Pi)/72930]*u^8)/(109440*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^8)/(11520*b^3) + 
      (929*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(1532160*b^3) + 
      (281*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(109440*b^3) - 
      (37*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(109440*b^3) - 
      (113*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(255360*b^3) - 
      (211*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(170240*b^3) + 
      (31*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(10080*b^3) - 
      (43*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(109440*b^3) - 
      (37*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(218880*b^3) + 
      (29*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^9)/(766080*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^9)/(72960*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(33*Pi)/15470]*u^9)/(10640*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(91*Pi)/5610]*u^9)/(109440*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(191520*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(10080*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(31920*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(4560*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(9120*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(27360*b^3))/Pi, 0, 
    ((3*K1*M^5*Sqrt[(15*Pi)/34034]*u)/(608*b^3*E^u) + 
      (9*d^4*K1*M^5*Sqrt[(15*Pi)/34034]*u)/(152*b^3*E^u) - 
      (111*d^6*K1*M^5*Sqrt[(33*Pi)/15470]*u)/(608*b^3*E^u) + 
      (27*d^8*K1*M^5*Sqrt[(33*Pi)/15470]*u)/(608*b^3*E^u) + 
      (9*d^10*K1*M^5*Sqrt[(231*Pi)/2210]*u)/(1216*b^3*E^u) + 
      (9*d^2*K1*M^5*Sqrt[(255*Pi)/2002]*u)/(1216*b^3*E^u) - 
      (1143*d^6*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(1216*b^3*E^u) + 
      (69*d^8*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(304*b^3*E^u) + 
      (3*K1*M^5*Sqrt[(15*Pi)/34034]*u^2)/(608*b^3*E^u) + 
      (9*d^4*K1*M^5*Sqrt[(15*Pi)/34034]*u^2)/(152*b^3*E^u) + 
      (K0*M^5*Sqrt[(21*Pi)/24310]*u^2)/(608*b^3*E^u) + 
      (93*d^10*K0*M^5*Sqrt[(21*Pi)/24310]*u^2)/(2432*b^3*E^u) - 
      (111*d^6*K1*M^5*Sqrt[(33*Pi)/15470]*u^2)/(608*b^3*E^u) + 
      (27*d^8*K1*M^5*Sqrt[(33*Pi)/15470]*u^2)/(608*b^3*E^u) + 
      (9*d^10*K1*M^5*Sqrt[(231*Pi)/2210]*u^2)/(1216*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(255*Pi)/2002]*u^2)/(608*b^3*E^u) + 
      (9*d^2*K1*M^5*Sqrt[(255*Pi)/2002]*u^2)/(1216*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[(2145*Pi)/238]*u^2)/(2432*b^3*E^u) + 
      (341083*d^2*K1*M^5*Sqrt[Pi/510510]*u^3)/(340480*b^3*E^u) + 
      (19783*d^4*K1*M^5*Sqrt[Pi/510510]*u^3)/(34048*b^3*E^u) - 
      (80771*d^6*K1*M^5*Sqrt[Pi/510510]*u^3)/(24320*b^3*E^u) + 
      (34193*d^8*K1*M^5*Sqrt[Pi/510510]*u^3)/(48640*b^3*E^u) - 
      (1143*d^6*K0*M^5*Sqrt[(3*Pi)/170170]*u^3)/(1216*b^3*E^u) + 
      (69*d^8*K0*M^5*Sqrt[(3*Pi)/170170]*u^3)/(304*b^3*E^u) + 
      (1123*K0^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(447488*b^3) + 
      (20095*d^4*K0^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(447488*b^3) + 
      (547*K1^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(111872*b^3) + 
      (895*d^2*K1^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(11776*b^3) + 
      (4411*d^10*K1*M^5*Sqrt[(11*Pi)/46410]*u^3)/(48640*b^3*E^u) + 
      (431*d^8*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^3)/(3496*b^3) + 
      (991*K1*M^5*Sqrt[(13*Pi)/39270]*u^3)/(340480*b^3*E^u) - 
      (2099*d^6*K0^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(27968*b^3) + 
      (5323*d^8*K0^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(447488*b^3) + 
      (2725*d^10*K0^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(111872*b^3) - 
      (11437*d^4*K1^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(223744*b^3) + 
      (K0*M^5*Sqrt[(21*Pi)/24310]*u^3)/(608*b^3*E^u) + 
      (93*d^10*K0*M^5*Sqrt[(21*Pi)/24310]*u^3)/(2432*b^3*E^u) + 
      (1075*d^2*K0^2*M^5*Sqrt[(35*Pi)/14586]*u^3)/(111872*b^3) - 
      (655*d^6*K1^2*M^5*Sqrt[(65*Pi)/7854]*u^3)/(111872*b^3) - 
      (61*d^12*K1^2*M^5*Sqrt[(231*Pi)/2210]*u^3)/(223744*b^3) + 
      (d^4*K0*M^5*Sqrt[(255*Pi)/2002]*u^3)/(608*b^3*E^u) + 
      (15*d^12*K0^2*M^5*Sqrt[(255*Pi)/2002]*u^3)/(447488*b^3) + 
      (d^2*K0*M^5*Sqrt[(2145*Pi)/238]*u^3)/(2432*b^3*E^u) - 
      (41*d^10*K1^2*M^5*Sqrt[(3003*Pi)/170]*u^3)/(223744*b^3) + 
      (3877*K0*M^5*Sqrt[Pi/510510]*u^4)/(170240*b^3*E^u) + 
      (688151*d^2*K0*M^5*Sqrt[Pi/510510]*u^4)/(1361920*b^3*E^u) + 
      (8681*d^4*K0*M^5*Sqrt[Pi/510510]*u^4)/(68096*b^3*E^u) + 
      (79297*d^10*K0*M^5*Sqrt[Pi/510510]*u^4)/(194560*b^3*E^u) + 
      (1123*K1*M^5*Sqrt[Pi/510510]*u^4)/(340480*b^3*E^u) + 
      (63043*d^2*K1*M^5*Sqrt[Pi/510510]*u^4)/(340480*b^3*E^u) + 
      (11719*d^4*K1*M^5*Sqrt[Pi/510510]*u^4)/(34048*b^3*E^u) - 
      (21851*d^6*K1*M^5*Sqrt[Pi/510510]*u^4)/(24320*b^3*E^u) + 
      (353*d^8*K1*M^5*Sqrt[Pi/510510]*u^4)/(48640*b^3*E^u) + 
      (17441*d^10*K1*M^5*Sqrt[Pi/510510]*u^4)/(48640*b^3*E^u) + 
      (2579209*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(37588992*b^3) + 
      (7340579*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(4698624*b^3) - 
      (2906803*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(671232*b^3) + 
      (74441467*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(37588992*b^3) + 
      (1717021*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(2349312*b^3) - 
      (20333*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(659456*b^3) + 
      (6343*d^8*K0*M^5*Sqrt[(3*Pi)/170170]*u^4)/(48640*b^3*E^u) + 
      (144461*d^4*K0*K1*M^5*Sqrt[(5*Pi)/102102]*u^4)/(37588992*b^3) - 
      (6737*d^6*K0*M^5*Sqrt[(21*Pi)/24310]*u^4)/(97280*b^3*E^u) + 
      (727*K0*M^5*Sqrt[Pi/510510]*u^5)/(170240*b^3*E^u) + 
      (6509*d^2*K0*M^5*Sqrt[Pi/510510]*u^5)/(71680*b^3*E^u) + 
      (3137*d^4*K0*M^5*Sqrt[Pi/510510]*u^5)/(68096*b^3*E^u) - 
      (27077*d^6*K0*M^5*Sqrt[Pi/510510]*u^5)/(97280*b^3*E^u) + 
      (683219*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(37588992*b^3) + 
      (16496687*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(37588992*b^3) + 
      (418381*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(4698624*b^3) + 
      (18293507*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(37588992*b^3) + 
      (10302563*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(37588992*b^3) - 
      (1487*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(329728*b^3) + 
      (14303*K1*M^5*Sqrt[Pi/510510]*u^5)/(2042880*b^3*E^u) + 
      (29467*d^2*K1*M^5*Sqrt[Pi/510510]*u^5)/(215040*b^3*E^u) - 
      (101911*d^6*K1*M^5*Sqrt[Pi/510510]*u^5)/(291840*b^3*E^u) + 
      (23267*d^8*K1*M^5*Sqrt[Pi/510510]*u^5)/(291840*b^3*E^u) + 
      (1339171*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(23740416*b^3) + 
      (46655519*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(32219136*b^3) - 
      (869612363*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(187944960*b^3) + 
      (820940401*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(751779840*b^3) + 
      (1470519509*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(1127669760*b^3) + 
      (17243143*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(751779840*b^3) + 
      (7367*d^10*K1*M^5*Sqrt[(3*Pi)/170170]*u^5)/(194560*b^3*E^u) + 
      (122050087*d^4*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^5)/(2255339520*b^3) + 
      (97*d^8*K0*M^5*Sqrt[(17*Pi)/30030]*u^5)/(48640*b^3*E^u) - 
      (205687*d^6*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^5)/(2684928*b^3) + 
      (89*d^4*K1*M^5*Sqrt[(17*Pi)/30030]*u^5)/(127680*b^3*E^u) + 
      (87*d^10*K0*M^5*Sqrt[(231*Pi)/2210]*u^5)/(194560*b^3*E^u) + 
      (3337*K0*M^5*Sqrt[Pi/510510]*u^6)/(510720*b^3*E^u) + 
      (3331*d^2*K0*M^5*Sqrt[Pi/510510]*u^6)/(51072*b^3*E^u) - 
      (2311*d^4*K0*M^5*Sqrt[Pi/510510]*u^6)/(31920*b^3*E^u) + 
      (2857*d^8*K0*M^5*Sqrt[Pi/510510]*u^6)/(72960*b^3*E^u) + 
      (1369*d^4*K1*M^5*Sqrt[Pi/510510]*u^6)/(13440*b^3*E^u) - 
      (5777*d^8*K1*M^5*Sqrt[Pi/510510]*u^6)/(291840*b^3*E^u) + 
      (7926239*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(225533952*b^3) + 
      (86886451*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(140958720*b^3) - 
      (599134183*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(187944960*b^3) + 
      (2304767*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(3956736*b^3) + 
      (4366543*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(187944960*b^3) - 
      (14271*d^2*K1*M^5*Sqrt[(3*Pi)/170170]*u^6)/(1361920*b^3*E^u) - 
      (301*d^6*K0*M^5*Sqrt[(7*Pi)/72930]*u^6)/(36480*b^3*E^u) + 
      (1681*d^10*K1*M^5*Sqrt[(7*Pi)/72930]*u^6)/(583680*b^3*E^u) - 
      (1451*d^6*K1*M^5*Sqrt[(13*Pi)/39270]*u^6)/(291840*b^3*E^u) + 
      (85241879*d^10*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^6)/(1127669760*b^3) + 
      (1796437*d^2*K0*K1*M^5*Sqrt[(17*Pi)/30030]*u^6)/(32219136*b^3) - 
      (127*K1*M^5*Sqrt[(33*Pi)/15470]*u^6)/(680960*b^3*E^u) + 
      (3*d^10*K0*M^5*Sqrt[(39*Pi)/13090]*u^6)/(6080*b^3*E^u) - 
      (7193*d^2*K0*M^5*Sqrt[Pi/510510]*u^7)/(4085760*b^3*E^u) + 
      (5329*d^4*K0*M^5*Sqrt[Pi/510510]*u^7)/(510720*b^3*E^u) + 
      (101*d^8*K0*M^5*Sqrt[Pi/510510]*u^7)/(97280*b^3*E^u) + 
      (1097*d^10*K0*M^5*Sqrt[Pi/510510]*u^7)/(583680*b^3*E^u) + 
      (23767391*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(225533952*b^3) + 
      (172653347*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(1127669760*b^3) - 
      (42783241*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(93972480*b^3) + 
      (4019*d^2*K1*M^5*Sqrt[Pi/510510]*u^7)/(817152*b^3*E^u) - 
      (3259*d^4*K1*M^5*Sqrt[Pi/510510]*u^7)/(340480*b^3*E^u) + 
      (131*d^6*K1*M^5*Sqrt[Pi/510510]*u^7)/(291840*b^3*E^u) + 
      (1081*d^10*K1*M^5*Sqrt[Pi/510510]*u^7)/(583680*b^3*E^u) + 
      (260363*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(17619840*b^3) + 
      (51121529*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(161095680*b^3) + 
      (70891939*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(1127669760*b^3) - 
      (244196933*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(281917440*b^3) + 
      (11808971*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(56383488*b^3) + 
      (285203693*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(1127669760*b^3) + 
      (666583*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(75177984*b^3) - 
      (353*d^6*K0*M^5*Sqrt[(3*Pi)/170170]*u^7)/(97280*b^3*E^u) - 
      (131*K0*M^5*Sqrt[(11*Pi)/46410]*u^7)/(2042880*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(11*Pi)/46410]*u^7)/(12160*b^3*E^u) + 
      (182339*d^8*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^7)/(93972480*b^3) + 
      (121411*d^12*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^7)/(375889920*b^3) + 
      (29*K1*M^5*Sqrt[(17*Pi)/30030]*u^7)/(340480*b^3*E^u) + 
      (661*K0^2*M^5*Sqrt[(85*Pi)/6006]*u^7)/(28191744*b^3) + 
      (197887*d^10*K0^2*M^5*Sqrt[(187*Pi)/2730]*u^7)/(225533952*b^3) + 
      (191*K0*M^5*Sqrt[Pi/510510]*u^8)/(170240*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/510510]*u^8)/(4864*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/510510]*u^8)/(29184*b^3*E^u) - 
      (157*K1*M^5*Sqrt[Pi/510510]*u^8)/(127680*b^3*E^u) - 
      (1681*d^2*K1*M^5*Sqrt[Pi/510510]*u^8)/(1021440*b^3*E^u) + 
      (113*d^4*K1*M^5*Sqrt[Pi/510510]*u^8)/(17024*b^3*E^u) + 
      (13847*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(4698624*b^3) + 
      (2197691*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(18794496*b^3) + 
      (1659809*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(18794496*b^3) - 
      (2041027*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(5034240*b^3) + 
      (4869607*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(70479360*b^3) + 
      (6907079*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(56383488*b^3) - 
      (d^8*K1*M^5*Sqrt[(3*Pi)/170170]*u^8)/(12160*b^3*E^u) + 
      (43*d^6*K0*M^5*Sqrt[(7*Pi)/72930]*u^8)/(72960*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[(7*Pi)/72930]*u^8)/(145920*b^3*E^u) + 
      (127*d^2*K0*M^5*Sqrt[(11*Pi)/46410]*u^8)/(1021440*b^3*E^u) - 
      (37*d^4*K0*M^5*Sqrt[(11*Pi)/46410]*u^8)/(63840*b^3*E^u) - 
      (23*d^6*K1*M^5*Sqrt[(11*Pi)/46410]*u^8)/(72960*b^3*E^u) + 
      (48193*d^12*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^8)/(93972480*b^3) - 
      (41*K0*M^5*Sqrt[Pi/510510]*u^9)/(255360*b^3*E^u) + 
      (61*d^2*K0*M^5*Sqrt[Pi/510510]*u^9)/(255360*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/510510]*u^9)/(6080*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/510510]*u^9)/(12160*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/510510]*u^9)/(36480*b^3*E^u) - 
      (287773*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(281917440*b^3) + 
      (446357*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(70479360*b^3) - 
      (556553*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(11746560*b^3) + 
      (529687*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(93972480*b^3) + 
      (175969*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(14095872*b^3) + 
      (23*d^4*K1*M^5*Sqrt[Pi/510510]*u^9)/(127680*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/510510]*u^9)/(6080*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/510510]*u^9)/(12160*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/510510]*u^9)/(36480*b^3*E^u) + 
      (627631*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(281917440*b^3) + 
      (2998867*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(140958720*b^3) - 
      (374029*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(7831040*b^3) + 
      (3427901*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(281917440*b^3) - 
      (6395*d^4*K1^2*M^5*Sqrt[(5*Pi)/102102]*u^9)/(8054784*b^3) + 
      (K1*M^5*Sqrt[(13*Pi)/39270]*u^9)/(85120*b^3*E^u) + 
      (18211*d^10*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^9)/(15662080*b^3) + 
      (6911*d^12*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^9)/(93972480*b^3) - 
      (d^4*K0*M^5*Sqrt[(17*Pi)/30030]*u^9)/(127680*b^3*E^u) + 
      (18329*d^4*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^9)/(13424640*b^3) + 
      (4073*d^12*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^9)/(93972480*b^3) - 
      (d^2*K1*M^5*Sqrt[(33*Pi)/15470]*u^9)/(85120*b^3*E^u) + 
      (49559*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(9192960*b^3) + 
      (330983*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(105719040*b^3) + 
      (13697*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(4698624*b^3) + 
      (341863*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(70479360*b^3) + 
      (2311*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(5873280*b^3) - 
      (167*K0*K1*M^5*Sqrt[(7*Pi)/72930]*u^10)/(30205440*b^3) - 
      (10663*d^6*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^10)/(7047936*b^3) - 
      (41017*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(211438080*b^3) + 
      (34079*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(52859520*b^3) + 
      (31607*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(211438080*b^3) - 
      (2333*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(2202480*b^3) + 
      (961*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(10068480*b^3) + 
      (829*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(2517120*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(29184*b^3) + 
      (2251*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(10068480*b^3) + 
      (139*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(2936640*b^3) - 
      (41*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(42560*b^3) + 
      (277*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(3709440*b^3) + 
      (1681*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(4404960*b^3) + 
      (961*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(23493120*b^3) + 
      (139*d^4*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^11)/(7831040*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(587328*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(18240*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(12768*b^3) - 
      (101*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(489440*b^3) - 
      (37*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(978880*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(10304*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[(3*Pi)/170170]*u^12)/(244720*b^3) + 
      (K0^2*M^5*Sqrt[Pi/510510]*u^13)/(8809920*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(978880*b^3) + 
      (K1^2*M^5*Sqrt[Pi/510510]*u^13)/(8809920*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(978880*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(1761984*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(734160*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(2936640*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(1468320*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(1761984*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(734160*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(2936640*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(1468320*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^13)/(4404960*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^13)/(4404960*b^3))/Pi, 
    ((((127*I)/8512)*d^8*K0*K1*M^5*Sqrt[11/(46410*Pi)]*u^3)/b^3 - 
      (((21*I)/1520)*d^10*K0*K1*M^5*Sqrt[21/(24310*Pi)]*u^3)/b^3 - 
      (K0^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(1216*b^3) - 
      (25*d^2*K0^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(1216*b^3) - 
      (5*d^4*K0^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(608*b^3) + 
      (K1^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(304*b^3) + 
      (3*d^4*K1^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(76*b^3) - 
      (37*d^6*K1^2*M^5*Sqrt[(33*Pi)/15470]*u^3)/(304*b^3) + 
      (9*d^8*K1^2*M^5*Sqrt[(33*Pi)/15470]*u^3)/(304*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(105*Pi)/4862]*u^3)/(1216*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(105*Pi)/4862]*u^3)/(1216*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(195*Pi)/2618]*u^3)/(608*b^3) + 
      (3*d^10*K1^2*M^5*Sqrt[(231*Pi)/2210]*u^3)/(608*b^3) + 
      (3*d^2*K1^2*M^5*Sqrt[(255*Pi)/2002]*u^3)/(608*b^3) - 
      (((1447*I)/95760)*K0*K1*M^5*u^3)/(b^3*Sqrt[510510*Pi]) - 
      (((35239*I)/95760)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[510510*Pi]) - 
      (((5777*I)/47880)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[510510*Pi]) + 
      (((1187*I)/1064)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[510510*Pi]) - 
      (((20677*I)/42560)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[510510*Pi]) - 
      (((163*I)/3040)*d^8*K0^2*M^5*Sqrt[3/(170170*Pi)]*u^4)/b^3 - 
      (((12491*I)/364800)*d^10*K1^2*M^5*Sqrt[13/(39270*Pi)]*u^4)/b^3 - 
      (((21*I)/3040)*d^10*K0^2*M^5*Sqrt[21/(24310*Pi)]*u^4)/b^3 + 
      (((47*I)/54720)*d^6*K1^2*M^5*Sqrt[91/(5610*Pi)]*u^4)/b^3 + 
      (((271*I)/3830400)*d^2*K1^2*M^5*Sqrt[187/(2730*Pi)]*u^4)/b^3 - 
      (22937*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(7296*b^3) + 
      (10991*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(14592*b^3) + 
      (785*K0*K1*M^5*Sqrt[(5*Pi)/102102]*u^4)/(102144*b^3) + 
      (4813*d^4*K0*K1*M^5*Sqrt[(5*Pi)/102102]*u^4)/(51072*b^3) + 
      (2623*d^10*K0*K1*M^5*Sqrt[(5*Pi)/102102]*u^4)/(14592*b^3) + 
      (7717*d^2*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^4)/(102144*b^3) - 
      (((1447*I)/191520)*K0^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) - 
      (((35239*I)/191520)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) - 
      (((5777*I)/95760)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) + 
      (((1187*I)/2128)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) + 
      (((7421*I)/3830400)*K1^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) - 
      (((188521*I)/1915200)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) + 
      (((97511*I)/1276800)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) + 
      (((27277*I)/72960)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) + 
      (((307*I)/191520)*K0*K1*M^5*Sqrt[11/(46410*Pi)]*u^5)/b^3 - 
      (((13763*I)/957600)*d^4*K0*K1*M^5*Sqrt[17/(30030*Pi)]*u^5)/b^3 + 
      ((I/60800)*d^10*K0*K1*M^5*Sqrt[77/(6630*Pi)]*u^5)/b^3 + 
      (1091*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(102144*b^3) + 
      (1667*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(6384*b^3) + 
      (4987*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(51072*b^3) + 
      (163*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(768*b^3) + 
      (401*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(1824*b^3) - 
      (6683*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(6128640*b^3) + 
      (98647*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(6128640*b^3) + 
      (83821*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(612864*b^3) - 
      (86399*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(437760*b^3) - 
      (9319*d^8*K1^2*M^5*Sqrt[(7*Pi)/72930]*u^5)/(875520*b^3) + 
      (9559*d^10*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^5)/(875520*b^3) - 
      (43*d^6*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^5)/(912*b^3) + 
      (((1072307*I)/3830400)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[510510*Pi]) - 
      (((115033*I)/273600)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[510510*Pi]) + 
      (((29201*I)/79800)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[510510*Pi]) - 
      (((3877*I)/76608)*d^2*K1^2*M^5*Sqrt[5/(102102*Pi)]*u^6)/b^3 + 
      (((349*I)/60800)*d^10*K0^2*M^5*Sqrt[7/(72930*Pi)]*u^6)/b^3 - 
      (((251*I)/60800)*d^10*K1^2*M^5*Sqrt[7/(72930*Pi)]*u^6)/b^3 - 
      (((166267*I)/3064320)*d^6*K0^2*M^5*Sqrt[13/(39270*Pi)]*u^6)/b^3 - 
      (((3825307*I)/19353600)*d^6*K1^2*M^5*Sqrt[13/(39270*Pi)]*u^6)/b^3 + 
      (((748003*I)/367718400)*d^2*K0^2*M^5*Sqrt[143/(3570*Pi)]*u^6)/b^3 - 
      (((62051*I)/52531200)*d^4*K0^2*M^5*Sqrt[187/(2730*Pi)]*u^6)/b^3 + 
      (160453*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(1532160*b^3) - 
      (9487*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(306432*b^3) + 
      (21067*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(437760*b^3) + 
      (16547*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(218880*b^3) + 
      (1637*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^6)/(3064320*b^3) - 
      (1721*d^6*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^6)/(109440*b^3) + 
      (((330881*I)/22982400)*K0^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) - 
      (((25953581*I)/367718400)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((4228459*I)/73543680)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((16263473*I)/45964800)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((204331*I)/851200)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) - 
      (((69451*I)/3830400)*K1^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((133559*I)/547200)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((55817599*I)/19353600)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) - 
      (((55031*I)/212800)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((61*I)/182400)*d^10*K0*K1*M^5*Sqrt[7/(72930*Pi)]*u^7)/b^3 + 
      (((317267*I)/35020800)*d^2*K0*K1*M^5*Sqrt[11/(46410*Pi)]*u^7)/b^3 - 
      (((80309*I)/11491200)*d^4*K0*K1*M^5*Sqrt[11/(46410*Pi)]*u^7)/b^3 + 
      (65887*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(1532160*b^3) + 
      (13627*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(437760*b^3) - 
      (14303*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(3064320*b^3) - 
      (67429*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(1532160*b^3) + 
      (5279*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(76608*b^3) - 
      (1867*d^4*K0^2*M^5*Sqrt[(5*Pi)/102102]*u^7)/(153216*b^3) + 
      (101*d^10*K0^2*M^5*Sqrt[(7*Pi)/72930]*u^7)/(218880*b^3) - 
      (2333*d^8*K1^2*M^5*Sqrt[(7*Pi)/72930]*u^7)/(437760*b^3) - 
      (41*d^6*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^7)/(21888*b^3) + 
      (149*d^6*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^7)/(109440*b^3) + 
      (983*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^7)/(3064320*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(51*Pi)/10010]*u^7)/(24320*b^3) + 
      (((435431*I)/68947200)*K0*K1*M^5*u^7)/(b^3*Sqrt[510510*Pi]) - 
      (((515549*I)/7004160)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[510510*Pi]) + 
      (((908209*I)/17236800)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[510510*Pi]) - 
      (((80573*I)/7660800)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[510510*Pi]) - 
      ((I/7296)*d^10*K0^2*M^5*Sqrt[7/(72930*Pi)]*u^8)/b^3 - 
      (((47*I)/182400)*d^10*K1^2*M^5*Sqrt[7/(72930*Pi)]*u^8)/b^3 - 
      (((18131*I)/1612800)*d^4*K0^2*M^5*Sqrt[11/(46410*Pi)]*u^8)/b^3 - 
      (((213811*I)/68947200)*d^2*K1^2*M^5*Sqrt[13/(39270*Pi)]*u^8)/b^3 + 
      (59*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(85120*b^3) - 
      (529*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(255360*b^3) - 
      (2377*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(383040*b^3) - 
      (487*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(109440*b^3) + 
      (109*d^6*K0*K1*M^5*Sqrt[(7*Pi)/72930]*u^8)/(54720*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^8)/(5760*b^3) + 
      (((444343*I)/68947200)*K0^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) + 
      (((788573*I)/22982400)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) + 
      (((221719*I)/4838400)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) + 
      (((358507*I)/13789440)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) + 
      (((1153*I)/95760)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) - 
      (((479053*I)/68947200)*K1^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) + 
      (((154129*I)/1969920)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) - 
      (((219517*I)/22982400)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) - 
      (((75167*I)/3830400)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) - 
      ((I/4560)*d^10*K0*K1*M^5*Sqrt[7/(72930*Pi)]*u^9)/b^3 - 
      (((691*I)/5745600)*d^2*K0*K1*M^5*Sqrt[13/(39270*Pi)]*u^9)/b^3 + 
      (((151*I)/5745600)*d^6*K0*K1*M^5*Sqrt[221/(2310*Pi)]*u^9)/b^3 + 
      (929*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(766080*b^3) + 
      (281*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(54720*b^3) - 
      (37*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(54720*b^3) - 
      (113*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(127680*b^3) - 
      (211*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(85120*b^3) + 
      (31*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(5040*b^3) - 
      (43*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(54720*b^3) - 
      (37*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(109440*b^3) + 
      (29*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^9)/(383040*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^9)/(36480*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(33*Pi)/15470]*u^9)/(5320*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(91*Pi)/5610]*u^9)/(54720*b^3) + 
      (((487*I)/957600)*K0*K1*M^5*u^9)/(b^3*Sqrt[510510*Pi]) - 
      (((2693*I)/1149120)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[510510*Pi]) - 
      (((67*I)/76608)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[510510*Pi]) + 
      (((29*I)/538650)*K0^2*M^5*Sqrt[11/(46410*Pi)]*u^10)/b^3 + 
      (((1541*I)/17236800)*d^6*K0^2*M^5*Sqrt[11/(46410*Pi)]*u^10)/b^3 - 
      (((29*I)/538650)*K1^2*M^5*Sqrt[11/(46410*Pi)]*u^10)/b^3 - 
      (((1223*I)/3283200)*d^10*K1^2*M^5*Sqrt[13/(39270*Pi)]*u^10)/b^3 + 
      (((529*I)/1641600)*d^10*K0^2*M^5*Sqrt[17/(30030*Pi)]*u^10)/b^3 - 
      (((13*I)/229824)*d^6*K1^2*M^5*Sqrt[65/(7854*Pi)]*u^10)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(95760*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(5040*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(15960*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(2280*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(4560*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(13680*b^3) - 
      (((103*I)/1231200)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) - 
      (((1693*I)/861840)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) + 
      (((11617*I)/17236800)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) - 
      (((23*I)/478800)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) - 
      (((1849*I)/328320)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) - 
      (((103*I)/1231200)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) + 
      (((6847*I)/4309200)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) + 
      (((631*I)/212800)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) - 
      (((23*I)/478800)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) + 
      (((3079*I)/656640)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]))/Pi, 
    ((223*K1*M^5*Sqrt[(15*Pi)/34034]*u)/(27968*b^3*E^u) + 
      (1793*d^8*K1*M^5*Sqrt[(33*Pi)/15470]*u)/(13984*b^3*E^u) - 
      (1353*d^10*K1*M^5*Sqrt[(33*Pi)/15470]*u)/(111872*b^3*E^u) - 
      (201*d^4*K1*M^5*Sqrt[(105*Pi)/4862]*u)/(13984*b^3*E^u) - 
      (2555*d^6*K1*M^5*Sqrt[(105*Pi)/4862]*u)/(55936*b^3*E^u) + 
      (1579*d^2*K1*M^5*Sqrt[(165*Pi)/3094]*u)/(111872*b^3*E^u) + 
      (3*d^12*K1*M^5*Sqrt[(231*Pi)/2210]*u)/(27968*b^3*E^u) + 
      (126209*d^2*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(223744*b^3*E^u) - 
      (8163*d^6*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(5888*b^3*E^u) + 
      (27177*d^10*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(223744*b^3*E^u) + 
      (1713*d^12*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(223744*b^3*E^u) + 
      (1187*K0*M^5*Sqrt[(15*Pi)/34034]*u^2)/(223744*b^3*E^u) - 
      (6157*d^4*K0*M^5*Sqrt[(15*Pi)/34034]*u^2)/(223744*b^3*E^u) + 
      (223*K1*M^5*Sqrt[(15*Pi)/34034]*u^2)/(27968*b^3*E^u) + 
      (1793*d^8*K1*M^5*Sqrt[(33*Pi)/15470]*u^2)/(13984*b^3*E^u) - 
      (1353*d^10*K1*M^5*Sqrt[(33*Pi)/15470]*u^2)/(111872*b^3*E^u) - 
      (201*d^4*K1*M^5*Sqrt[(105*Pi)/4862]*u^2)/(13984*b^3*E^u) - 
      (2555*d^6*K1*M^5*Sqrt[(105*Pi)/4862]*u^2)/(55936*b^3*E^u) + 
      (1579*d^2*K1*M^5*Sqrt[(165*Pi)/3094]*u^2)/(111872*b^3*E^u) + 
      (3*d^12*K1*M^5*Sqrt[(231*Pi)/2210]*u^2)/(27968*b^3*E^u) + 
      (2117*d^8*K0*M^5*Sqrt[(255*Pi)/2002]*u^2)/(223744*b^3*E^u) - 
      (916361*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(35799040*b^3) - 
      (28273043*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(35799040*b^3) - 
      (33995441*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(35799040*b^3) - 
      (45345841*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(35799040*b^3) - 
      (2705587*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(35799040*b^3) + 
      (8361169*K1*M^5*Sqrt[Pi/510510]*u^3)/(62648320*b^3*E^u) + 
      (23770567*d^2*K1*M^5*Sqrt[Pi/510510]*u^3)/(7831040*b^3*E^u) + 
      (4288937*d^4*K1*M^5*Sqrt[Pi/510510]*u^3)/(62648320*b^3*E^u) + 
      (45182999*d^8*K1*M^5*Sqrt[Pi/510510]*u^3)/(12529664*b^3*E^u) + 
      (67637*d^10*K1*M^5*Sqrt[Pi/510510]*u^3)/(48944*b^3*E^u) + 
      (126209*d^2*K0*M^5*Sqrt[(3*Pi)/170170]*u^3)/(223744*b^3*E^u) - 
      (8163*d^6*K0*M^5*Sqrt[(3*Pi)/170170]*u^3)/(5888*b^3*E^u) + 
      (27177*d^10*K0*M^5*Sqrt[(3*Pi)/170170]*u^3)/(223744*b^3*E^u) + 
      (1713*d^12*K0*M^5*Sqrt[(3*Pi)/170170]*u^3)/(223744*b^3*E^u) + 
      (1742799*d^8*K0^2*M^5*Sqrt[(3*Pi)/170170]*u^3)/(35799040*b^3) - 
      (21618761*d^6*K1*M^5*Sqrt[(3*Pi)/170170]*u^3)/(7831040*b^3*E^u) - 
      (46049*K1^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(1789952*b^3) - 
      (2429839*d^2*K1^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(3579904*b^3) + 
      (10337*d^14*K0^2*M^5*Sqrt[(7*Pi)/72930]*u^3)/(35799040*b^3) + 
      (16963*d^12*K1*M^5*Sqrt[(11*Pi)/46410]*u^3)/(3297280*b^3*E^u) + 
      (10141*d^12*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^3)/(894976*b^3) + 
      (1187*K0*M^5*Sqrt[(15*Pi)/34034]*u^3)/(223744*b^3*E^u) - 
      (6157*d^4*K0*M^5*Sqrt[(15*Pi)/34034]*u^3)/(223744*b^3*E^u) - 
      (1555*d^4*K1^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(13984*b^3) - 
      (347513*d^8*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^3)/(1789952*b^3) + 
      (1156361*d^6*K1^2*M^5*Sqrt[(35*Pi)/14586]*u^3)/(3579904*b^3) + 
      (2077167*d^6*K0^2*M^5*Sqrt[(51*Pi)/10010]*u^3)/(35799040*b^3) - 
      (135817*d^10*K1^2*M^5*Sqrt[(77*Pi)/6630]*u^3)/(3579904*b^3) - 
      (839*d^14*K1^2*M^5*Sqrt[(77*Pi)/6630]*u^3)/(3579904*b^3) + 
      (2117*d^8*K0*M^5*Sqrt[(255*Pi)/2002]*u^3)/(223744*b^3*E^u) + 
      (220237*K0*M^5*Sqrt[Pi/510510]*u^4)/(3915520*b^3*E^u) + 
      (4340197*d^8*K0*M^5*Sqrt[Pi/510510]*u^4)/(3132416*b^3*E^u) + 
      (1890391*d^12*K0*M^5*Sqrt[Pi/510510]*u^4)/(62648320*b^3*E^u) + 
      (54425737*d^4*K1*M^5*Sqrt[Pi/510510]*u^4)/(62648320*b^3*E^u) - 
      (53247343*d^6*K1*M^5*Sqrt[Pi/510510]*u^4)/(7831040*b^3*E^u) - 
      (6973026419*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(1002373120*b^3) - 
      (82981800787*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(15035596800*b^3) - 
      (74111594153*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(9021358080*b^3) - 
      (8359036891*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(45106790400*b^3) - 
      (71369563*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(6443827200*b^3) + 
      (53541617*d^2*K0*M^5*Sqrt[(3*Pi)/170170]*u^4)/(125296640*b^3*E^u) + 
      (2708347*d^4*K0*M^5*Sqrt[(3*Pi)/170170]*u^4)/(62648320*b^3*E^u) - 
      (74692889*d^6*K0*M^5*Sqrt[(3*Pi)/170170]*u^4)/(62648320*b^3*E^u) + 
      (1747323*K1*M^5*Sqrt[(3*Pi)/170170]*u^4)/(62648320*b^3*E^u) + 
      (431671*d^10*K1*M^5*Sqrt[(3*Pi)/170170]*u^4)/(783104*b^3*E^u) + 
      (1016369*d^12*K1*M^5*Sqrt[(3*Pi)/170170]*u^4)/(62648320*b^3*E^u) - 
      (414961499*K0*K1*M^5*Sqrt[(3*Pi)/170170]*u^4)/(5011865600*b^3) - 
      (276682771*d^8*K0*K1*M^5*Sqrt[(3*Pi)/170170]*u^4)/(263782400*b^3) + 
      (1579021*d^10*K0*M^5*Sqrt[(11*Pi)/46410]*u^4)/(25059328*b^3*E^u) + 
      (1300829*d^2*K1*M^5*Sqrt[(13*Pi)/39270]*u^4)/(7831040*b^3*E^u) + 
      (9361456477*d^6*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^4)/(5011865600*b^3) + 
      (1658329*d^8*K1*M^5*Sqrt[(15*Pi)/34034]*u^4)/(12529664*b^3*E^u) + 
      (23269331*d^4*K0*M^5*Sqrt[Pi/510510]*u^5)/(62648320*b^3*E^u) - 
      (148583107*d^6*K0*M^5*Sqrt[Pi/510510]*u^5)/(62648320*b^3*E^u) + 
      (3469391*d^8*K0*M^5*Sqrt[Pi/510510]*u^5)/(6264832*b^3*E^u) + 
      (61267*d^12*K0*M^5*Sqrt[Pi/510510]*u^5)/(2723840*b^3*E^u) - 
      (1057731749*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(501186560*b^3) - 
      (26689715411*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(15035596800*b^3) - 
      (3845508881*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(5011865600*b^3) - 
      (2345432101*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(902135808*b^3) - 
      (3670671383*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(45106790400*b^3) - 
      (3611291*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(1610956800*b^3) + 
      (151247651*d^2*K1*M^5*Sqrt[Pi/510510]*u^5)/(150355968*b^3*E^u) + 
      (541221677*d^4*K1*M^5*Sqrt[Pi/510510]*u^5)/(1503559680*b^3*E^u) - 
      (225542327*d^6*K1*M^5*Sqrt[Pi/510510]*u^5)/(75177984*b^3*E^u) + 
      (212768081*d^8*K1*M^5*Sqrt[Pi/510510]*u^5)/(300711936*b^3*E^u) + 
      (640242983*d^10*K1*M^5*Sqrt[Pi/510510]*u^5)/(751779840*b^3*E^u) + 
      (15546017*d^12*K1*M^5*Sqrt[Pi/510510]*u^5)/(501186560*b^3*E^u) - 
      (45779789159437*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(9923493888000*b^3) - 
      (2674876413127*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(522289152000*b^3) + 
      (15471849411253*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(902135808000*b^3) - 
      (2777015291*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(47480832000*b^3) - 
      (295125553841*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(42958848000*b^3) - 
      (43642191907*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(128876544000*b^3) + 
      (386557361*d^14*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(128876544000*b^3) + 
      (303717*K0*M^5*Sqrt[(3*Pi)/170170]*u^5)/(31324160*b^3*E^u) - 
      (124795157*K0^2*M^5*Sqrt[(3*Pi)/170170]*u^5)/(5011865600*b^3) + 
      (3291835*d^10*K0*M^5*Sqrt[(5*Pi)/102102]*u^5)/(25059328*b^3*E^u) + 
      (8407361*d^2*K0*M^5*Sqrt[(11*Pi)/46410]*u^5)/(125296640*b^3*E^u) + 
      (6016721*K1*M^5*Sqrt[(11*Pi)/46410]*u^5)/(1503559680*b^3*E^u) - 
      (115601501677*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^5)/(9923493888000*b^3) + 
      (45518443*d^6*K0^2*M^5*Sqrt[(51*Pi)/10010]*u^5)/(313241600*b^3) + 
      (771317*d^2*K0*M^5*Sqrt[Pi/510510]*u^6)/(2936640*b^3*E^u) + 
      (248572669*d^4*K0*M^5*Sqrt[Pi/510510]*u^6)/(1503559680*b^3*E^u) + 
      (5050681*d^8*K0*M^5*Sqrt[Pi/510510]*u^6)/(42958848*b^3*E^u) + 
      (53508451*d^10*K0*M^5*Sqrt[Pi/510510]*u^6)/(187944960*b^3*E^u) + 
      (1187321*d^12*K0*M^5*Sqrt[Pi/510510]*u^6)/(100237312*b^3*E^u) + 
      (3401441*K1*M^5*Sqrt[Pi/510510]*u^6)/(214794240*b^3*E^u) + 
      (331211627*d^2*K1*M^5*Sqrt[Pi/510510]*u^6)/(751779840*b^3*E^u) - 
      (488324191*d^6*K1*M^5*Sqrt[Pi/510510]*u^6)/(375889920*b^3*E^u) + 
      (273932419*d^10*K1*M^5*Sqrt[Pi/510510]*u^6)/(751779840*b^3*E^u) + 
      (22473887*d^12*K1*M^5*Sqrt[Pi/510510]*u^6)/(1503559680*b^3*E^u) - 
      (619049034553*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(4961746944000*b^3) - 
      (4440802713169*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(1240436736000*b^3) - 
      (18734961647659*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (4961746944000*b^3) + (126750580079*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (9805824000*b^3) + (61078224083*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (451067904000*b^3) - (12436045379*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (2349312000*b^3) + (1452643*K0*M^5*Sqrt[(11*Pi)/46410]*u^6)/
       (1503559680*b^3*E^u) + (8453183*d^8*K1*M^5*Sqrt[(11*Pi)/46410]*u^6)/
       (300711936*b^3*E^u) - (11913084277*d^12*K0*K1*M^5*Sqrt[(11*Pi)/46410]*
        u^6)/(451067904000*b^3) + (3475117*d^14*K0*K1*M^5*Sqrt[(11*Pi)/46410]*
        u^6)/(11870208000*b^3) - (12328051*d^6*K0*M^5*Sqrt[(13*Pi)/39270]*
        u^6)/(187944960*b^3*E^u) + (17830741*d^4*K1*M^5*Sqrt[(13*Pi)/39270]*
        u^6)/(1503559680*b^3*E^u) + (53070847*d^2*K0*M^5*Sqrt[Pi/510510]*u^7)/
       (563834880*b^3*E^u) + (314055253*d^4*K0*M^5*Sqrt[Pi/510510]*u^7)/
       (4510679040*b^3*E^u) + (37881089*d^8*K0*M^5*Sqrt[Pi/510510]*u^7)/
       (644382720*b^3*E^u) + (1419017*d^12*K0*M^5*Sqrt[Pi/510510]*u^7)/
       (300711936*b^3*E^u) - (11517726893*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (551305216000*b^3) - (463521142529*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (826957824000*b^3) + (222286557359*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (112766976000*b^3) + (49462195547*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (451067904000*b^3) - (193625899321*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (225533952000*b^3) + (47523943*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (56383488000*b^3) + (2162137*K1*M^5*Sqrt[Pi/510510]*u^7)/
       (375889920*b^3*E^u) - (27154943*d^6*K1*M^5*Sqrt[Pi/510510]*u^7)/
       (75177984*b^3*E^u) + (82041017*d^10*K1*M^5*Sqrt[Pi/510510]*u^7)/
       (751779840*b^3*E^u) + (4232381*d^12*K1*M^5*Sqrt[Pi/510510]*u^7)/
       (751779840*b^3*E^u) - (440812345823*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (14885240832000*b^3) - (428138959*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (454261500*b^3) - (14540148528887*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (14885240832000*b^3) + (766992284141*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (225533952000*b^3) - (5136969647*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (150355968000*b^3) - (150570479233*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (112766976000*b^3) - (7561836329*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (90213580800*b^3) + (61496297*d^14*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (45106790400*b^3) + (1927*K0*M^5*Sqrt[(3*Pi)/170170]*u^7)/
       (3112960*b^3*E^u) - (107763430123*d^4*K0^2*M^5*Sqrt[(3*Pi)/170170]*
        u^7)/(551305216000*b^3) + (1388819*d^2*K1*M^5*Sqrt[(3*Pi)/170170]*
        u^7)/(35799040*b^3*E^u) + (28389*d^4*K1*M^5*Sqrt[(3*Pi)/170170]*u^7)/
       (1556480*b^3*E^u) + (523205*d^8*K1*M^5*Sqrt[(5*Pi)/102102]*u^7)/
       (37588992*b^3*E^u) + (344269*d^10*K0*M^5*Sqrt[(13*Pi)/39270]*u^7)/
       (46986240*b^3*E^u) - (1536869*d^6*K0*M^5*Sqrt[(17*Pi)/30030]*u^7)/
       (80547840*b^3*E^u) - (1469015969*d^12*K0^2*M^5*Sqrt[(17*Pi)/30030]*
        u^7)/(451067904000*b^3) + (21336473*d^2*K0*M^5*Sqrt[Pi/510510]*u^8)/
       (1181368320*b^3*E^u) - (1045529183*d^6*K0*M^5*Sqrt[Pi/510510]*u^8)/
       (12404367360*b^3*E^u) + (453727*d^8*K0*M^5*Sqrt[Pi/510510]*u^8)/
       (35799040*b^3*E^u) + (17722513*d^10*K0*M^5*Sqrt[Pi/510510]*u^8)/
       (751779840*b^3*E^u) + (55984343*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (24808734720*b^3*E^u) + (2473740953*d^2*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (74426204160*b^3*E^u) + (11629979*d^4*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (1958584320*b^3*E^u) - (96762329*d^6*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (1063231488*b^3*E^u) + (59144221*d^10*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (2255339520*b^3*E^u) + (158959*d^12*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (93972480*b^3*E^u) - (1625698390739*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (3721310208000*b^3) - (268774007471*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (531615744000*b^3) + (61190229707*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (37588992000*b^3) + (3856086317*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (112766976000*b^3) - (3232428583*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (4902912000*b^3) + (4277989*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (4902912000*b^3) + (5862091*d^8*K1*M^5*Sqrt[(5*Pi)/102102]*u^8)/
       (1353203712*b^3*E^u) - (5694049*d^12*K0*K1*M^5*Sqrt[(7*Pi)/72930]*u^8)/
       (847872000*b^3) + (240167*d^4*K0*M^5*Sqrt[(13*Pi)/39270]*u^8)/
       (108810240*b^3*E^u) - (42803707*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^8)/
       (39171686400*b^3) + (2463*d^12*K0*M^5*Sqrt[(15*Pi)/34034]*u^8)/
       (25059328*b^3*E^u) - (55457*K0*M^5*Sqrt[(17*Pi)/30030]*u^8)/
       (4961746944*b^3*E^u) - (122777*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (775272960*b^3*E^u) + (159186299*d^2*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (30235645440*b^3*E^u) + (213526343*d^4*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (60471290880*b^3*E^u) - (26816567*d^6*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (1591349760*b^3*E^u) + (678637*d^8*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (211438080*b^3*E^u) + (163403*d^10*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (35239680*b^3*E^u) + (17263*d^12*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (46986240*b^3*E^u) - (3484943027*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (3721310208000*b^3) - (26414699419*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (744262041600*b^3) + (1438735807*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (112766976000*b^3) - (134944217*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (1933148160*b^3) - (1869807131*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (338300928000*b^3) + (37897393*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (338300928000*b^3) + (254251*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (845752320*b^3*E^u) + (147517*d^2*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (26178048*b^3*E^u) + (9277967*d^4*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (3664926720*b^3*E^u) - (47530789*d^6*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (2748695040*b^3*E^u) + (946027*d^8*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (281917440*b^3*E^u) + (283*d^10*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (55936*b^3*E^u) + (5501*d^12*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (13424640*b^3*E^u) - (12626488961*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^9)/
       (177205248000*b^3) - (9158529953*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^9)/
       (177205248000*b^3) + (730958513*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^9)/
       (3221913600*b^3) - (29618026213*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^9)/
       (338300928000*b^3) - (338044771*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^9)/
       (48328704000*b^3) - (3559923*K1^2*M^5*Sqrt[(3*Pi)/170170]*u^9)/
       (3937894400*b^3) - (69947089*d^8*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^9)/
       (112766976000*b^3) - (19807021583*d^4*K0^2*M^5*Sqrt[(13*Pi)/39270]*
        u^9)/(3721310208000*b^3) + (1458018797*d^6*K0^2*M^5*
        Sqrt[(13*Pi)/39270]*u^9)/(112766976000*b^3) + 
      (3770807*d^14*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^9)/(338300928000*b^3) - 
      (372923*K0*M^5*Sqrt[Pi/510510]*u^10)/(959861760*b^3*E^u) + 
      (5994587*d^2*K0*M^5*Sqrt[Pi/510510]*u^10)/(4031419392*b^3*E^u) + 
      (3445999*d^4*K0*M^5*Sqrt[Pi/510510]*u^10)/(15117822720*b^3*E^u) + 
      (135197*d^8*K0*M^5*Sqrt[Pi/510510]*u^10)/(422876160*b^3*E^u) + 
      (105461*d^10*K0*M^5*Sqrt[Pi/510510]*u^10)/(140958720*b^3*E^u) + 
      (307267*K1*M^5*Sqrt[Pi/510510]*u^10)/(664519680*b^3*E^u) + 
      (11184427*d^2*K1*M^5*Sqrt[Pi/510510]*u^10)/(60471290880*b^3*E^u) - 
      (67956541*d^6*K1*M^5*Sqrt[Pi/510510]*u^10)/(30235645440*b^3*E^u) + 
      (25603*d^8*K1*M^5*Sqrt[Pi/510510]*u^10)/(84575232*b^3*E^u) + 
      (631*d^12*K1*M^5*Sqrt[Pi/510510]*u^10)/(7831040*b^3*E^u) - 
      (8384083*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(21143808000*b^3) - 
      (102632641*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(5285952000*b^3) - 
      (21586387*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(880992000*b^3) + 
      (785218883*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(10571904000*b^3) - 
      (35393*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(13353984*b^3) + 
      (372721*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(6343142400*b^3) + 
      (d^12*K0*M^5*Sqrt[(5*Pi)/102102]*u^10)/(68096*b^3*E^u) + 
      (3371761*d^8*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^10)/(21143808000*b^3) - 
      (17956333*d^10*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^10)/(7928928000*b^3) - 
      (4388963*d^6*K0*M^5*Sqrt[(17*Pi)/30030]*u^10)/(30235645440*b^3*E^u) + 
      (181001*d^4*K1*M^5*Sqrt[(17*Pi)/30030]*u^10)/(7558911360*b^3*E^u) + 
      (1343*d^10*K1*M^5*Sqrt[(17*Pi)/30030]*u^10)/(28191744*b^3*E^u) + 
      (113*d^2*K0*M^5*Sqrt[Pi/510510]*u^11)/(1678080*b^3*E^u) + 
      (193*d^4*K0*M^5*Sqrt[Pi/510510]*u^11)/(2349312*b^3*E^u) - 
      (479*d^6*K0*M^5*Sqrt[Pi/510510]*u^11)/(1957760*b^3*E^u) + 
      (47*d^12*K0*M^5*Sqrt[Pi/510510]*u^11)/(3915520*b^3*E^u) + 
      (37298861*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(186065510400*b^3) - 
      (1128313*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(1063231488*b^3) - 
      (517447397*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(186065510400*b^3) + 
      (462978059*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(84575232000*b^3) + 
      (36504557*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(84575232000*b^3) - 
      (520966777*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(253725696000*b^3) - 
      (54789247*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(253725696000*b^3) + 
      (69089*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(13353984000*b^3) + 
      (K1*M^5*Sqrt[Pi/510510]*u^11)/(419520*b^3*E^u) + 
      (859*d^2*K1*M^5*Sqrt[Pi/510510]*u^11)/(11746560*b^3*E^u) - 
      (523*d^6*K1*M^5*Sqrt[Pi/510510]*u^11)/(1957760*b^3*E^u) - 
      (61*d^8*K1*M^5*Sqrt[Pi/510510]*u^11)/(1957760*b^3*E^u) + 
      (461*d^10*K1*M^5*Sqrt[Pi/510510]*u^11)/(3915520*b^3*E^u) + 
      (53*d^12*K1*M^5*Sqrt[Pi/510510]*u^11)/(3915520*b^3*E^u) - 
      (1803643*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(6386688000*b^3) - 
      (4845897653*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(2790982656000*b^3) - 
      (2266131641*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(2790982656000*b^3) + 
      (433025707*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(84575232000*b^3) + 
      (1240411*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(4027392000*b^3) - 
      (595267901*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(253725696000*b^3) - 
      (65356901*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(253725696000*b^3) + 
      (139*d^10*K0*M^5*Sqrt[(3*Pi)/170170]*u^11)/(3915520*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(5*Pi)/102102]*u^11)/(195776*b^3*E^u) + 
      (43*d^4*K1*M^5*Sqrt[(5*Pi)/102102]*u^11)/(2349312*b^3*E^u) + 
      (145793*d^14*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^11)/(253725696000*b^3) + 
      (K0*M^5*Sqrt[(13*Pi)/39270]*u^11)/(5873280*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/510510]*u^12)/(2936640*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/510510]*u^12)/(2936640*b^3*E^u) - 
      (6210577*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(697745664000*b^3) - 
      (309149257*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(697745664000*b^3) + 
      (23703857*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(21143808000*b^3) + 
      (5161301*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(21143808000*b^3) - 
      (34481591*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(63431424000*b^3) - 
      (252779*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(3338496000*b^3) + 
      (d^12*K0*M^5*Sqrt[(3*Pi)/170170]*u^12)/(978880*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[(3*Pi)/170170]*u^12)/(978880*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(11*Pi)/46410]*u^12)/(587328*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[(11*Pi)/46410]*u^12)/(244720*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(11*Pi)/46410]*u^12)/(978880*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(11*Pi)/46410]*u^12)/(489440*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(11*Pi)/46410]*u^12)/(587328*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(11*Pi)/46410]*u^12)/(244720*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(11*Pi)/46410]*u^12)/(978880*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(11*Pi)/46410]*u^12)/(489440*b^3*E^u) + 
      (12203*d^14*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^12)/(63431424000*b^3) - 
      (15887587*d^2*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^12)/(697745664000*b^3) + 
      (d^2*K0*M^5*Sqrt[(17*Pi)/30030]*u^12)/(1468320*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(17*Pi)/30030]*u^12)/(1468320*b^3*E^u) - 
      (2773*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(6645196800*b^3) - 
      (180347*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(11629094400*b^3) - 
      (1463381*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(46516377600*b^3) + 
      (26491*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(422876160*b^3) + 
      (2621*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(93972480*b^3) - 
      (709*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(18878400*b^3) - 
      (1307*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(222566400*b^3) + 
      (587*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(2114380800*b^3) - 
      (35407*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(77527296000*b^3) - 
      (1972669*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(116290944000*b^3) + 
      (71741*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(1057190400*b^3) - 
      (67751*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(1669248000*b^3) - 
      (450049*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(63431424000*b^3) + 
      (1609*d^14*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(7928928000*b^3) + 
      (2437*d^8*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(845752320*b^3) - 
      (474143*d^4*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^13)/(232581888000*b^3) - 
      (4583*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(58145472000*b^3) - 
      (510457*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(174436416000*b^3) - 
      (1143889*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(174436416000*b^3) + 
      (164833*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(15857856000*b^3) + 
      (14171*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(1761984000*b^3) - 
      (96721*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(15857856000*b^3) - 
      (257*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(98496000*b^3) - 
      (239*d^14*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^14)/(15857856000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(792892800*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(79289280*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(79289280*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(792892800*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(792892800*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(79289280*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(79289280*b^3) + 
      (d^14*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(792892800*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(3964464000*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(330372000*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(3964464000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(3964464000*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(330372000*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(3964464000*b^3))/Pi, 
    ((((-53019*I)/391552)*d^8*K0*K1*M^5*Sqrt[3/(170170*Pi)]*u^3)/b^3 + 
      (((29017*I)/69920)*d^10*K0*K1*M^5*Sqrt[3/(170170*Pi)]*u^3)/b^3 + 
      (((3*I)/2944)*d^12*K0*K1*M^5*Sqrt[105/(4862*Pi)]*u^3)/b^3 - 
      (379571*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^3)/(55936*b^3) + 
      (725*d^2*K0^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(6992*b^3) + 
      (17335*d^4*K0^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(223744*b^3) + 
      (59233*d^2*K1^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(111872*b^3) + 
      (5311*d^8*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^3)/(13984*b^3) - 
      (3301*d^6*K0^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(27968*b^3) + 
      (3391*d^8*K0^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(223744*b^3) + 
      (59*d^10*K0^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(1472*b^3) - 
      (4813*d^4*K1^2*M^5*Sqrt[(15*Pi)/34034]*u^3)/(111872*b^3) + 
      (125*K1^2*M^5*Sqrt[(55*Pi)/9282]*u^3)/(55936*b^3) - 
      (61*d^12*K1^2*M^5*Sqrt[(231*Pi)/2210]*u^3)/(111872*b^3) + 
      (15*d^12*K0^2*M^5*Sqrt[(255*Pi)/2002]*u^3)/(223744*b^3) + 
      (11*K0^2*M^5*Sqrt[(385*Pi)/1326]*u^3)/(223744*b^3) + 
      (59*d^10*K1^2*M^5*Sqrt[(1155*Pi)/442]*u^3)/(111872*b^3) + 
      (((1238273*I)/64606080)*K0*K1*M^5*u^3)/(b^3*Sqrt[510510*Pi]) + 
      (((3566323*I)/5383840)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[510510*Pi]) + 
      (((22019099*I)/21535360)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[510510*Pi]) - 
      (((4279871*I)/1615152)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[510510*Pi]) + 
      (((8093*I)/447488)*d^12*K1^2*M^5*Sqrt[5/(102102*Pi)]*u^4)/b^3 + 
      (((129005639947*I)/976843929600)*d^6*K0^2*M^5*Sqrt[13/(39270*Pi)]*u^4)/
       b^3 + (((47640917*I)/14800665600)*K1^2*M^5*Sqrt[13/(39270*Pi)]*u^4)/
       b^3 + (((5191*I)/139840)*d^10*K0^2*M^5*Sqrt[17/(30030*Pi)]*u^4)/b^3 + 
      (((940283203*I)/13567276800)*d^2*K1^2*M^5*Sqrt[17/(30030*Pi)]*u^4)/
       b^3 + (((195847*I)/2553600)*d^10*K1^2*M^5*Sqrt[17/(30030*Pi)]*u^4)/
       b^3 - (((3043*I)/783104)*d^8*K0^2*M^5*Sqrt[51/(10010*Pi)]*u^4)/b^3 + 
      (3662509*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(18794496*b^3) - 
      (280591*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(20976*b^3) + 
      (95676079*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(18794496*b^3) - 
      (20333*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(329728*b^3) + 
      (2801237*d^4*K0*K1*M^5*Sqrt[(5*Pi)/102102]*u^4)/(18794496*b^3) + 
      (1963937*d^2*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^4)/(4698624*b^3) + 
      (1200239*d^10*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^4)/(4698624*b^3) + 
      (((1280777*I)/129212160)*K0^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) + 
      (((731683*I)/2153536)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) + 
      (((22231619*I)/43070720)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) - 
      (((130360784777*I)/42471475200)*d^6*K0^2*M^5*u^4)/
       (b^3*Sqrt[510510*Pi]) + (((30109*I)/559360)*d^12*K0^2*M^5*u^4)/
       (b^3*Sqrt[510510*Pi]) - (((714885527*I)/10175457600)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[510510*Pi]) + (((5760067373*I)/7078579200)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[510510*Pi]) - (((24651624947*I)/6783638400)*d^6*K1^2*M^5*
        u^4)/(b^3*Sqrt[510510*Pi]) + (((64897333*I)/234931200)*d^8*K1^2*M^5*
        u^4)/(b^3*Sqrt[510510*Pi]) + (((4394911*I)/46986240)*d^10*K0*K1*M^5*
        Sqrt[13/(39270*Pi)]*u^5)/b^3 + (((14840890487*I)/162807321600)*d^2*K0*
        K1*M^5*Sqrt[17/(30030*Pi)]*u^5)/b^3 - 
      (((6619425899*I)/27134553600)*d^6*K0*K1*M^5*Sqrt[17/(30030*Pi)]*u^5)/
       b^3 + (24276911*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(18794496*b^3) - 
      (1487*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(164864*b^3) + 
      (125376737*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(1127669760*b^3) + 
      (1646556451*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(563834880*b^3) + 
      (1817997091*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(1127669760*b^3) - 
      (897432841*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(93972480*b^3) + 
      (778930349*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(375889920*b^3) + 
      (1572093443*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(563834880*b^3) + 
      (17243143*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(375889920*b^3) + 
      (1835243*d^2*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^5)/(18794496*b^3) + 
      (1269263*d^10*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^5)/(18794496*b^3) + 
      (11213*d^4*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^5)/(587328*b^3) - 
      (300631*d^6*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^5)/(1342464*b^3) + 
      (17897*K0^2*M^5*Sqrt[(55*Pi)/9282]*u^5)/(18794496*b^3) + 
      (((5871437489*I)/81403660800)*K0*K1*M^5*u^5)/(b^3*Sqrt[510510*Pi]) + 
      (((47220415603*I)/162807321600)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[510510*Pi]) + (((41499047*I)/44049600)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[510510*Pi]) + (((6047989*I)/78310400)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[510510*Pi]) + (((235659*I)/78310400)*d^12*K0^2*M^5*
        Sqrt[3/(170170*Pi)]*u^6)/b^3 - (((42177553586359*I)/211476742963200)*
        d^6*K1^2*M^5*Sqrt[7/(72930*Pi)]*u^6)/b^3 + 
      (((968399*I)/44513280)*d^8*K0^2*M^5*Sqrt[11/(46410*Pi)]*u^6)/b^3 + 
      (((453599*I)/176198400)*d^12*K1^2*M^5*Sqrt[13/(39270*Pi)]*u^6)/b^3 + 
      (45504751*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(563834880*b^3) + 
      (1157450071*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(563834880*b^3) + 
      (20903359*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(17619840*b^3) + 
      (234416407*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(112766976*b^3) + 
      (4366543*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(93972480*b^3) - 
      (12312757*d^6*K0*K1*M^5*Sqrt[(17*Pi)/30030]*u^6)/(31324160*b^3) + 
      (2348687*d^8*K0*K1*M^5*Sqrt[(33*Pi)/15470]*u^6)/(62648320*b^3) + 
      (((783289931*I)/65122928640)*K0^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((87452217179*I)/325614643200)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[510510*Pi]) + (((14937779*I)/3876364800)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[510510*Pi]) - (((112034513117*I)/162807321600)*d^6*K0^2*M^5*
        u^6)/(b^3*Sqrt[510510*Pi]) + (((9520751*I)/61286400)*d^10*K0^2*M^5*
        u^6)/(b^3*Sqrt[510510*Pi]) + (((2970940783*I)/81403660800)*K1^2*M^5*
        u^6)/(b^3*Sqrt[510510*Pi]) + (((188701984973*I)/162807321600)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((66901209289*I)/81403660800)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[510510*Pi]) - (((5532352066946371*I)/2072472081039360)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((31022857*I)/35239680)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((799481689*I)/704793600)*d^10*K1^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (75979*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(7418880*b^3) + 
      (121124147*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(563834880*b^3) - 
      (44235461*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(46986240*b^3) + 
      (2282177*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(23493120*b^3) + 
      (187756193*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(563834880*b^3) + 
      (64125979*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(112766976*b^3) + 
      (18453157*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(80547840*b^3) - 
      (48206077*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(28191744*b^3) + 
      (25578491*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(70479360*b^3) + 
      (286977269*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(563834880*b^3) + 
      (666583*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^7)/(37588992*b^3) + 
      (14109689*d^2*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^7)/(563834880*b^3) + 
      (288991*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^7)/(140958720*b^3) + 
      (121411*d^12*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^7)/(187944960*b^3) + 
      (((5676951509*I)/325614643200)*K0*K1*M^5*u^7)/(b^3*Sqrt[510510*Pi]) + 
      (((513478216577*I)/976843929600)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[510510*Pi]) + (((105270733103*I)/162807321600)*d^4*K0*K1*M^5*
        u^7)/(b^3*Sqrt[510510*Pi]) - (((70988495393*I)/32561464320)*d^6*K0*K1*
        M^5*u^7)/(b^3*Sqrt[510510*Pi]) + (((3185491583*I)/12686284800)*d^8*K0*
        K1*M^5*u^7)/(b^3*Sqrt[510510*Pi]) + 
      (((3040368299*I)/4228761600)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[510510*Pi]) + (((7183789*I)/352396800)*d^12*K0*K1*M^5*u^7)/
       (b^3*Sqrt[510510*Pi]) + (((1491643*I)/88099200)*d^10*K1^2*M^5*
        Sqrt[11/(46410*Pi)]*u^8)/b^3 - (((120837641*I)/7078579200)*d^6*K0^2*
        M^5*Sqrt[13/(39270*Pi)]*u^8)/b^3 + (((235221473*I)/185600346624000)*
        K1^2*M^5*Sqrt[17/(30030*Pi)]*u^8)/b^3 - 
      (((138604471522487*I)/36573036724224000)*d^2*K1^2*M^5*
        Sqrt[17/(30030*Pi)]*u^8)/b^3 + (10181*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (1468320*b^3) + (10842451*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (46986240*b^3) + (2620559*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (15662080*b^3) - (99419*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (125856*b^3) + (2317193*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (17619840*b^3) + (34131607*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (140958720*b^3) + (48193*d^12*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^8)/
       (46986240*b^3) - (((67262029*I)/65122928640)*K0^2*M^5*u^8)/
       (b^3*Sqrt[510510*Pi]) + (((256034123*I)/19536878592)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[510510*Pi]) + (((12691174579*I)/81403660800)*d^4*K0^2*M^5*
        u^8)/(b^3*Sqrt[510510*Pi]) - (((170617081*I)/2537256960)*d^8*K0^2*M^5*
        u^8)/(b^3*Sqrt[510510*Pi]) + (((4960693*I)/42287616)*d^10*K0^2*M^5*
        u^8)/(b^3*Sqrt[510510*Pi]) + (((97697*I)/25171200)*d^12*K0^2*M^5*u^8)/
       (b^3*Sqrt[510510*Pi]) + (((5645415979127*I)/556801039872000)*K1^2*M^5*
        u^8)/(b^3*Sqrt[510510*Pi]) + (((436619369600753*I)/1590132031488000)*
        d^2*K1^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) + 
      (((6471221311*I)/183158236800)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[510510*Pi]) - (((158992960537*I)/293053178880)*d^6*K1^2*M^5*
        u^8)/(b^3*Sqrt[510510*Pi]) + (((398169329*I)/4228761600)*d^8*K1^2*M^5*
        u^8)/(b^3*Sqrt[510510*Pi]) + (((30097*I)/4636800)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[510510*Pi]) - (((1419713213*I)/91579118400)*d^6*K0*K1*M^5*
        Sqrt[13/(39270*Pi)]*u^9)/b^3 - (3191*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (4027392*b^3) + (1743967*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (46986240*b^3) - (31957*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (367080*b^3) + (62929*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(20136960*b^3) + 
      (547361*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(14095872*b^3) + 
      (181387*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(140958720*b^3) - 
      (1151389*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(11746560*b^3) + 
      (171671*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(7418880*b^3) + 
      (139663*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(4698624*b^3) + 
      (19633*d^2*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^9)/(17619840*b^3) + 
      (6911*d^12*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^9)/(46986240*b^3) + 
      (25409*d^10*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^9)/(17619840*b^3) + 
      (4073*d^12*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^9)/(46986240*b^3) + 
      (4869*d^8*K0^2*M^5*Sqrt[(33*Pi)/15470]*u^9)/(15662080*b^3) - 
      (((131805991*I)/732632947200)*K0*K1*M^5*u^9)/(b^3*Sqrt[510510*Pi]) + 
      (((40967481631*I)/732632947200)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[510510*Pi]) + (((6079437743*I)/91579118400)*d^4*K0*K1*M^5*
        u^9)/(b^3*Sqrt[510510*Pi]) - (((440731*I)/30205440)*d^8*K0*K1*M^5*
        u^9)/(b^3*Sqrt[510510*Pi]) + (((10540613*I)/117465600)*d^10*K0*K1*M^5*
        u^9)/(b^3*Sqrt[510510*Pi]) + (((376037*I)/88099200)*d^12*K0*K1*M^5*
        u^9)/(b^3*Sqrt[510510*Pi]) - (((87518*I)/40883535)*d^4*K1^2*M^5*
        Sqrt[2/(255255*Pi)]*u^10)/b^3 + (((73693*I)/105719040)*d^10*K0^2*M^5*
        Sqrt[13/(39270*Pi)]*u^10)/b^3 - (9839*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (105719040*b^3) + (64621*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (11746560*b^3) + (337999*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (35239680*b^3) + (2311*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (2936640*b^3) + (4363*d^4*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^10)/
       (7551360*b^3) - (44221*d^6*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^10)/
       (17619840*b^3) + (337*d^2*K0*K1*M^5*Sqrt[(143*Pi)/3570]*u^10)/
       (4596480*b^3) - (((586235627*I)/366316473600)*K0^2*M^5*u^10)/
       (b^3*Sqrt[510510*Pi]) + (((198937883*I)/366316473600)*d^2*K0^2*M^5*
        u^10)/(b^3*Sqrt[510510*Pi]) + (((510273073*I)/26165462400)*d^4*K0^2*
        M^5*u^10)/(b^3*Sqrt[510510*Pi]) - (((1096321183*I)/45789559200)*d^6*
        K0^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) - 
      (((6624157*I)/1585785600)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) + 
      (((27023*I)/44049600)*d^12*K0^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) + 
      (((34876103*I)/16650748800)*K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) + 
      (((209270233*I)/19279814400)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) - 
      (((365854319*I)/18315823680)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) - 
      (((227389*I)/792892800)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) + 
      (((54289*I)/5034240)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) + 
      (((223*I)/275310)*d^12*K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) + 
      (((1810937*I)/25706419200)*d^2*K0*K1*M^5*Sqrt[13/(39270*Pi)]*u^11)/
       b^3 - (41017*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(105719040*b^3) + 
      (34079*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(26429760*b^3) + 
      (31607*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(105719040*b^3) - 
      (2333*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(1101240*b^3) + 
      (961*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(5034240*b^3) + 
      (829*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(1258560*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(14592*b^3) + 
      (2251*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(5034240*b^3) + 
      (139*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(1468320*b^3) - 
      (41*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(21280*b^3) + 
      (277*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(1854720*b^3) + 
      (1681*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(2202480*b^3) + 
      (961*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(11746560*b^3) + 
      (139*d^4*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^11)/(3915520*b^3) + 
      (((212671*I)/6783638400)*K0*K1*M^5*u^11)/(b^3*Sqrt[510510*Pi]) + 
      (((16897823*I)/21235737600)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[510510*Pi]) + 
      (((96912979*I)/30526372800)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[510510*Pi]) - 
      (((234523127*I)/30526372800)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[510510*Pi]) - (((640961*I)/792892800)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[510510*Pi]) + (((170207*I)/52859520)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[510510*Pi]) + (((139*I)/393300)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[510510*Pi]) + (((7*I)/279680)*d^10*K0^2*M^5*
        Sqrt[7/(72930*Pi)]*u^12)/b^3 + ((I/489440)*d^12*K0^2*M^5*
        Sqrt[11/(46410*Pi)]*u^12)/b^3 - 
      ((I/7551360)*K1^2*M^5*Sqrt[11/(46410*Pi)]*u^12)/b^3 + 
      (((37*I)/1957760)*d^10*K1^2*M^5*Sqrt[11/(46410*Pi)]*u^12)/b^3 - 
      (((59*I)/9439200)*d^8*K0^2*M^5*Sqrt[13/(39270*Pi)]*u^12)/b^3 + 
      (((9991*I)/1356727680)*d^2*K1^2*M^5*Sqrt[13/(39270*Pi)]*u^12)/b^3 - 
      ((I/105719040)*K0^2*M^5*Sqrt[143/(3570*Pi)]*u^12)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(293664*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(9120*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(6384*b^3) - 
      (101*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(244720*b^3) - 
      (37*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(489440*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(5152*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[(3*Pi)/170170]*u^12)/(122360*b^3) + 
      (((160847*I)/40701830400)*K0^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) + 
      (((68239*I)/753737600)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) + 
      (((375733*I)/2543864400)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) - 
      (((191327*I)/535550400)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) + 
      (((82541*I)/20350915200)*K1^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) + 
      (((460319*I)/2543864400)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) - 
      (((169787*I)/442411200)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) - 
      (((9073*I)/66074400)*d^8*K1^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) + 
      (((83*I)/2447200)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) - 
      ((I/734160)*d^2*K0*K1*M^5*Sqrt[11/(46410*Pi)]*u^13)/b^3 - 
      ((I/489440)*d^4*K0*K1*M^5*Sqrt[11/(46410*Pi)]*u^13)/b^3 + 
      (((11*I)/2202480)*d^6*K0*K1*M^5*Sqrt[11/(46410*Pi)]*u^13)/b^3 + 
      (((11*I)/8809920)*d^8*K0*K1*M^5*Sqrt[11/(46410*Pi)]*u^13)/b^3 - 
      (((11*I)/4404960)*d^10*K0*K1*M^5*Sqrt[11/(46410*Pi)]*u^13)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/510510]*u^13)/(4404960*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(489440*b^3) + 
      (K1^2*M^5*Sqrt[Pi/510510]*u^13)/(4404960*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(489440*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(880992*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(367080*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(1468320*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(734160*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(880992*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(367080*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(1468320*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(734160*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^13)/(2202480*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^13)/(2202480*b^3) + 
      (((21521*I)/847954800)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[510510*Pi]) + 
      (((452689*I)/5087728800)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[510510*Pi]) - 
      (((274699*I)/2543864400)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[510510*Pi]) - 
      (((16631*I)/132148800)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[510510*Pi]) + 
      (((409*I)/4404960)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[510510*Pi]) + 
      ((I/43700)*d^12*K0*K1*M^5*u^13)/(b^3*Sqrt[510510*Pi]))/Pi, 
    ((-318693*d^8*K1*M^5*Sqrt[(3*Pi)/170170]*u)/(447488*b^3*E^u) - 
      (1951*K1*M^5*Sqrt[(15*Pi)/34034]*u)/(447488*b^3*E^u) - 
      (73225*d^2*K1*M^5*Sqrt[(15*Pi)/34034]*u)/(447488*b^3*E^u) - 
      (88661*d^4*K1*M^5*Sqrt[(15*Pi)/34034]*u)/(447488*b^3*E^u) + 
      (316713*d^6*K1*M^5*Sqrt[(15*Pi)/34034]*u)/(447488*b^3*E^u) + 
      (1499*d^12*K1*M^5*Sqrt[(33*Pi)/15470]*u)/(447488*b^3*E^u) - 
      (8301*d^10*K1*M^5*Sqrt[(165*Pi)/3094]*u)/(447488*b^3*E^u) - 
      (73*d^14*K1*M^5*Sqrt[(231*Pi)/2210]*u)/(447488*b^3*E^u) - 
      (116159*d^4*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(117760*b^3*E^u) + 
      (14929199*d^6*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(4474880*b^3*E^u) - 
      (362169*d^8*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(1118720*b^3*E^u) - 
      (5252097*d^10*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(4474880*b^3*E^u) - 
      (7037*d^12*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(2237440*b^3*E^u) - 
      (21247*d^14*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(4474880*b^3*E^u) - 
      (318693*d^8*K1*M^5*Sqrt[(3*Pi)/170170]*u^2)/(447488*b^3*E^u) - 
      (1951*K1*M^5*Sqrt[(15*Pi)/34034]*u^2)/(447488*b^3*E^u) - 
      (73225*d^2*K1*M^5*Sqrt[(15*Pi)/34034]*u^2)/(447488*b^3*E^u) - 
      (88661*d^4*K1*M^5*Sqrt[(15*Pi)/34034]*u^2)/(447488*b^3*E^u) + 
      (316713*d^6*K1*M^5*Sqrt[(15*Pi)/34034]*u^2)/(447488*b^3*E^u) - 
      (1927*K0*M^5*Sqrt[(21*Pi)/24310]*u^2)/(559360*b^3*E^u) - 
      (333741*d^2*K0*M^5*Sqrt[(33*Pi)/15470]*u^2)/(4474880*b^3*E^u) + 
      (1499*d^12*K1*M^5*Sqrt[(33*Pi)/15470]*u^2)/(447488*b^3*E^u) - 
      (8301*d^10*K1*M^5*Sqrt[(165*Pi)/3094]*u^2)/(447488*b^3*E^u) - 
      (73*d^14*K1*M^5*Sqrt[(231*Pi)/2210]*u^2)/(447488*b^3*E^u) - 
      (40226322343*K0*M^5*Sqrt[Pi/510510]*u^3)/(542561859840*b^3*E^u) - 
      (32647082769751*d^2*K0*M^5*Sqrt[Pi/510510]*u^3)/
       (13021484636160*b^3*E^u) - (6470225859767*d^4*K0*M^5*Sqrt[Pi/510510]*
        u^3)/(2170247439360*b^3*E^u) + (2320141182767*d^6*K0*M^5*
        Sqrt[Pi/510510]*u^3)/(228447098880*b^3*E^u) - 
      (1449619909*d^8*K0*M^5*Sqrt[Pi/510510]*u^3)/(1439792640*b^3*E^u) + 
      (42513283*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(2577530880*b^3) + 
      (2595820439*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(1288765440*b^3) - 
      (4552513519*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(1288765440*b^3) - 
      (1223654387*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(644382720*b^3) + 
      (3036381503*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(1288765440*b^3) - 
      (812530343*K1*M^5*Sqrt[Pi/510510]*u^3)/(5906841600*b^3*E^u) - 
      (43261451*d^2*K1*M^5*Sqrt[Pi/510510]*u^3)/(9229440*b^3*E^u) - 
      (35712453731*d^4*K1*M^5*Sqrt[Pi/510510]*u^3)/(5906841600*b^3*E^u) - 
      (125528141*d^8*K1*M^5*Sqrt[Pi/510510]*u^3)/(178995200*b^3*E^u) - 
      (57756683*d^10*K1*M^5*Sqrt[Pi/510510]*u^3)/(7831040*b^3*E^u) - 
      (15666227*K1^2*M^5*Sqrt[Pi/510510]*u^3)/(214794240*b^3) + 
      (1242878281*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^3)/(257753088*b^3) - 
      (1264758637*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^3)/(429588480*b^3) + 
      (5580746839*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^3)/(1288765440*b^3) - 
      (5314657*d^10*K0*M^5*Sqrt[(3*Pi)/170170]*u^3)/(4474880*b^3*E^u) - 
      (7037*d^12*K0*M^5*Sqrt[(3*Pi)/170170]*u^3)/(2237440*b^3*E^u) - 
      (21247*d^14*K0*M^5*Sqrt[(3*Pi)/170170]*u^3)/(4474880*b^3*E^u) + 
      (284473379*d^6*K1*M^5*Sqrt[(3*Pi)/170170]*u^3)/(44748800*b^3*E^u) + 
      (142349171*d^2*K0^2*M^5*Sqrt[(7*Pi)/72930]*u^3)/(1288765440*b^3) - 
      (3334691*d^14*K0^2*M^5*Sqrt[(7*Pi)/72930]*u^3)/(1288765440*b^3) - 
      (213443689*d^8*K1^2*M^5*Sqrt[(7*Pi)/72930]*u^3)/(257753088*b^3) + 
      (33905267*d^12*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^3)/(1288765440*b^3) - 
      (3364483*d^2*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^3)/(67829760*b^3) + 
      (20822549*d^12*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^3)/(1288765440*b^3) + 
      (745973*d^14*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^3)/(257753088*b^3) - 
      (365929*d^12*K1*M^5*Sqrt[(17*Pi)/30030]*u^3)/(54476800*b^3*E^u) + 
      (3479*d^16*K0^2*M^5*Sqrt[(35*Pi)/14586]*u^3)/(515506176*b^3) - 
      (4091*d^14*K1*M^5*Sqrt[(39*Pi)/13090]*u^3)/(16486400*b^3*E^u) - 
      (42019*d^16*K1^2*M^5*Sqrt[(77*Pi)/6630]*u^3)/(1288765440*b^3) - 
      (13066866339337*K0*M^5*Sqrt[Pi/510510]*u^4)/(173619795148800*b^3*E^u) - 
      (62309264328119*d^2*K0*M^5*Sqrt[Pi/510510]*u^4)/
       (26042969272320*b^3*E^u) + (85476485429639*d^6*K0*M^5*Sqrt[Pi/510510]*
        u^4)/(9137883955200*b^3*E^u) - (59582257411*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^4)/(230366822400*b^3*E^u) - 
      (92203259*d^10*K0*M^5*Sqrt[Pi/510510]*u^4)/(25059328*b^3*E^u) - 
      (1367137*d^12*K0*M^5*Sqrt[Pi/510510]*u^4)/(16486400*b^3*E^u) - 
      (106893484085587*K1*M^5*Sqrt[Pi/510510]*u^4)/(994367917670400*b^3*
        E^u) - (59241372595787*d^2*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (16085363374080*b^3*E^u) - (56263003200522389*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^4)/(10938047094374400*b^3*E^u) + 
      (4919322904651*d^6*K1*M^5*Sqrt[Pi/510510]*u^4)/(326352998400*b^3*E^u) + 
      (1981619373553*d^8*K1*M^5*Sqrt[Pi/510510]*u^4)/(4837703270400*b^3*
        E^u) - (1804365637*d^10*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (281917440*b^3*E^u) + (1551119*d^14*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (313241600*b^3*E^u) + (55843940473*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (1082562969600*b^3) + (2270245054069*d^2*K0*K1*M^5*Sqrt[Pi/510510]*
        u^4)/(541281484800*b^3) + (1106497302221*d^4*K0*K1*M^5*
        Sqrt[Pi/510510]*u^4)/(77325926400*b^3) - 
      (12330399011639*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(541281484800*b^3) - 
      (1761597489283*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/(135320371200*b^3) - 
      (27618093629303*d^4*K0*M^5*Sqrt[(3*Pi)/170170]*u^4)/
       (28936632524800*b^3*E^u) - (833579*d^14*K0*M^5*Sqrt[(3*Pi)/170170]*
        u^4)/(1252966400*b^3*E^u) - (2789931*d^12*K1*M^5*Sqrt[(3*Pi)/170170]*
        u^4)/(54476800*b^3*E^u) + (219502990697*d^10*K0*K1*M^5*
        Sqrt[(13*Pi)/39270]*u^4)/(180427161600*b^3) + 
      (183287032939*d^12*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^4)/
       (1623844454400*b^3) - (2529601*d^16*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^4)/
       (18558222336*b^3) - (523373377*d^14*K0*K1*M^5*Sqrt[(17*Pi)/30030]*u^4)/
       (231977779200*b^3) - (38514491055727*K0*M^5*Sqrt[Pi/510510]*u^5)/
       (841388238028800*b^3*E^u) - (323600113296217*d^2*K0*M^5*
        Sqrt[Pi/510510]*u^5)/(218760941887488*b^3*E^u) - 
      (10690316910540431*d^4*K0*M^5*Sqrt[Pi/510510]*u^5)/
       (5469023547187200*b^3*E^u) + (53414995685449*d^6*K0*M^5*
        Sqrt[Pi/510510]*u^5)/(9137883955200*b^3*E^u) + 
      (91969533233*d^8*K0*M^5*Sqrt[Pi/510510]*u^5)/(372131020800*b^3*E^u) - 
      (715269557*d^10*K0*M^5*Sqrt[Pi/510510]*u^5)/(281917440*b^3*E^u) + 
      (4754413*d^14*K0*M^5*Sqrt[Pi/510510]*u^5)/(1252966400*b^3*E^u) + 
      (37531337819*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(1082562969600*b^3) + 
      (1909138186129*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(1082562969600*b^3) + 
      (728584347431*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(154651852800*b^3) - 
      (4291223713477*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(1082562969600*b^3) + 
      (1711543773937*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(3247688908800*b^3) - 
      (7633562549*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(463955558400*b^3) - 
      (828439*d^16*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(2017198080*b^3) - 
      (5264565170947759*K1*M^5*Sqrt[Pi/510510]*u^5)/(87504376754995200*b^3*
        E^u) - (5116464237838649*d^2*K1*M^5*Sqrt[Pi/510510]*u^5)/
       (2573658139852800*b^3*E^u) - (225394602561771991*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^5)/(87504376754995200*b^3*E^u) + 
      (285212733378773*d^6*K1*M^5*Sqrt[Pi/510510]*u^5)/
       (36551535820800*b^3*E^u) + (1499882108273*d^8*K1*M^5*Sqrt[Pi/510510]*
        u^5)/(5528803737600*b^3*E^u) - (690206051*d^12*K1*M^5*Sqrt[Pi/510510]*
        u^5)/(6014238720*b^3*E^u) + (88800841*d^14*K1*M^5*Sqrt[Pi/510510]*
        u^5)/(15035596800*b^3*E^u) + (1508817780694163*K1^2*M^5*
        Sqrt[Pi/510510]*u^5)/(15004322758656000*b^3) + 
      (17409111667764473*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^5)/
       (3751080689664000*b^3) + (2216689271655169*d^4*K1^2*M^5*
        Sqrt[Pi/510510]*u^5)/(187554034483200*b^3) - 
      (758938585446163*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^5)/
       (35724577996800*b^3) + (224396702961293*d^10*K1^2*M^5*Sqrt[Pi/510510]*
        u^5)/(16238444544000*b^3) - (3611241911917*d^14*K1^2*M^5*
        Sqrt[Pi/510510]*u^5)/(48715333632000*b^3) + 
      (1199836711*d^16*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(38972266905600*b^3) - 
      (565997*d^12*K0*M^5*Sqrt[(11*Pi)/46410]*u^5)/(78310400*b^3*E^u) + 
      (59010658177*d^10*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^5)/
       (120284774400*b^3) - (13702105817*d^10*K1*M^5*Sqrt[(11*Pi)/46410]*u^5)/
       (45106790400*b^3*E^u) - (421228218181*d^8*K1^2*M^5*Sqrt[(13*Pi)/39270]*
        u^5)/(515506176000*b^3) + (2925391792909*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/39270]*u^5)/(24357666816000*b^3) - 
      (48929677817*d^6*K0^2*M^5*Sqrt[(187*Pi)/2730]*u^5)/
       (1082562969600*b^3) - (99817674316669*K0*M^5*Sqrt[Pi/510510]*u^6)/
       (4375218837749760*b^3*E^u) - (56160812109781283*d^2*K0*M^5*
        Sqrt[Pi/510510]*u^6)/(87504376754995200*b^3*E^u) - 
      (17442483802068029*d^4*K0*M^5*Sqrt[Pi/510510]*u^6)/
       (21876094188748800*b^3*E^u) + (1871681115763*d^6*K0*M^5*
        Sqrt[Pi/510510]*u^6)/(769506017280*b^3*E^u) + 
      (12035637661*d^8*K0*M^5*Sqrt[Pi/510510]*u^6)/(71669678080*b^3*E^u) - 
      (32919869531*d^10*K0*M^5*Sqrt[Pi/510510]*u^6)/(30071193600*b^3*E^u) - 
      (18361529*d^12*K0*M^5*Sqrt[Pi/510510]*u^6)/(395673600*b^3*E^u) + 
      (85417177*d^14*K0*M^5*Sqrt[Pi/510510]*u^6)/(30071193600*b^3*E^u) - 
      (193918160720041*K1*M^5*Sqrt[Pi/510510]*u^6)/(7954943341363200*b^3*
        E^u) - (36534014031789553*d^2*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (43752188377497600*b^3*E^u) - (19107782552113279*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(17500875350999040*b^3*E^u) + 
      (32825444172221*d^6*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (9968600678400*b^3*E^u) + (1324044441721*d^8*K1*M^5*Sqrt[Pi/510510]*
        u^6)/(12900542054400*b^3*E^u) - (4184747269*d^10*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(3007119360*b^3*E^u) - 
      (89187841*d^12*K1*M^5*Sqrt[Pi/510510]*u^6)/(1582694400*b^3*E^u) + 
      (2623141*d^14*K1*M^5*Sqrt[Pi/510510]*u^6)/(715980800*b^3*E^u) + 
      (774549380310049*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (7502161379328000*b^3) + (31523202818181751*d^2*K0*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(7502161379328000*b^3) + 
      (365351581843411*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (32476889088000*b^3) + (127121038870393*d^12*K0*K1*M^5*Sqrt[Pi/510510]*
        u^6)/(97430667264000*b^3) - (5971687814459*d^14*K0*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(97430667264000*b^3) + 
      (138371063*d^16*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(1948613345280*b^3) + 
      (1084562526833279*d^4*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^6)/
       (1500432275865600*b^3) - (99681617613929*d^6*K0*K1*M^5*
        Sqrt[(13*Pi)/39270]*u^6)/(71449155993600*b^3) - 
      (570166242871*d^8*K0*K1*M^5*Sqrt[(17*Pi)/30030]*u^6)/
       (1202847744000*b^3) - (8323291006397*d^2*K0*M^5*Sqrt[Pi/510510]*u^7)/
       (38128268738560*b^3*E^u) + (184946322450719*d^6*K0*M^5*Sqrt[Pi/510510]*
        u^7)/(219309214924800*b^3*E^u) + (67557632209*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^7)/(1290054205440*b^3*E^u) - 
      (33537788233*d^10*K0*M^5*Sqrt[Pi/510510]*u^7)/(90213580800*b^3*E^u) - 
      (273693503*d^12*K0*M^5*Sqrt[Pi/510510]*u^7)/(15035596800*b^3*E^u) + 
      (12522427*d^14*K0*M^5*Sqrt[Pi/510510]*u^7)/(10023731200*b^3*E^u) + 
      (85217102825093*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(3751080689664000*b^3) + 
      (5900976763967449*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (7502161379328000*b^3) + (2306840678588879*d^4*K0^2*M^5*
        Sqrt[Pi/510510]*u^7)/(1500432275865600*b^3) - 
      (2036821836601*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(1546518528000*b^3) + 
      (3277806188491*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(1709309952000*b^3) + 
      (22921240859497*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (97430667264000*b^3) - (157998635513*d^14*K0^2*M^5*Sqrt[Pi/510510]*
        u^7)/(13918666752000*b^3) + (36581387*d^16*K0^2*M^5*Sqrt[Pi/510510]*
        u^7)/(1025585971200*b^3) - (8131176025389397*K1*M^5*Sqrt[Pi/510510]*
        u^7)/(954593200963584000*b^3*E^u) - 
      (2919724800787188127*d^2*K1*M^5*Sqrt[Pi/510510]*u^7)/
       (10500525210599424000*b^3*E^u) - (664351534028310679*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^7)/(2100105042119884800*b^3*E^u) + 
      (1002342256595441*d^6*K1*M^5*Sqrt[Pi/510510]*u^7)/
       (974707621888000*b^3*E^u) + (132457070851327*d^8*K1*M^5*
        Sqrt[Pi/510510]*u^7)/(4644195139584000*b^3*E^u) - 
      (4696727892589*d^10*K1*M^5*Sqrt[Pi/510510]*u^7)/
       (10825629696000*b^3*E^u) - (3117490819*d^12*K1*M^5*Sqrt[Pi/510510]*
        u^7)/(144341729280*b^3*E^u) + (51663212231429*K1^2*M^5*
        Sqrt[Pi/510510]*u^7)/(1875540344832000*b^3) + 
      (8968339038747857*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (7502161379328000*b^3) + (170429639348429*d^4*K1^2*M^5*Sqrt[Pi/510510]*
        u^7)/(65236185907200*b^3) - (7156824312493*d^8*K1^2*M^5*
        Sqrt[Pi/510510]*u^7)/(3608543232000*b^3) + 
      (98687767297529*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (32476889088000*b^3) + (34444353693917*d^12*K1^2*M^5*Sqrt[Pi/510510]*
        u^7)/(97430667264000*b^3) - (239992241641*d^14*K1^2*M^5*
        Sqrt[Pi/510510]*u^7)/(13918666752000*b^3) - 
      (321993231919*K0*M^5*Sqrt[(3*Pi)/170170]*u^7)/(124650109337600*b^3*
        E^u) - (2257282217023*d^4*K0*M^5*Sqrt[(11*Pi)/46410]*u^7)/
       (88388259348480*b^3*E^u) - (13328473315957*d^6*K0^2*M^5*
        Sqrt[(17*Pi)/30030]*u^7)/(71449155993600*b^3) + 
      (63383897*d^14*K1*M^5*Sqrt[(17*Pi)/30030]*u^7)/(721708646400*b^3*E^u) + 
      (322684987*d^16*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^7)/
       (97430667264000*b^3) - (9976150339*d^6*K1^2*M^5*Sqrt[(2431*Pi)/210]*
        u^7)/(4639555584000*b^3) - (14142596733248513*K0*M^5*Sqrt[Pi/510510]*
        u^8)/(5250262605299712000*b^3*E^u) - 
      (297667172028976873*d^2*K0*M^5*Sqrt[Pi/510510]*u^8)/
       (5250262605299712000*b^3*E^u) - (4695285005941577*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^8)/(61767795356467200*b^3*E^u) + 
      (424697271378659*d^6*K0*M^5*Sqrt[Pi/510510]*u^8)/
       (1879793270784000*b^3*E^u) + (27130105907353*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^8)/(2322097569792000*b^3*E^u) - 
      (75047211853*d^10*K0*M^5*Sqrt[Pi/510510]*u^8)/(773259264000*b^3*E^u) + 
      (142832743*d^14*K0*M^5*Sqrt[Pi/510510]*u^8)/(360854323200*b^3*E^u) - 
      (14435400759387683*K1*M^5*Sqrt[Pi/510510]*u^8)/(10500525210599424000*
        b^3*E^u) - (814197085857226579*d^2*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (10500525210599424000*b^3*E^u) - (816279345375421583*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^8)/(10500525210599424000*b^3*E^u) + 
      (421818591546767*d^6*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (1548065046528000*b^3*E^u) - (667886039237*d^8*K1*M^5*Sqrt[Pi/510510]*
        u^8)/(4644195139584000*b^3*E^u) - (1188794810153*d^10*K1*M^5*
        Sqrt[Pi/510510]*u^8)/(10825629696000*b^3*E^u) - 
      (7610378509*d^12*K1*M^5*Sqrt[Pi/510510]*u^8)/(1202847744000*b^3*E^u) + 
      (233537663*d^14*K1*M^5*Sqrt[Pi/510510]*u^8)/(515506176000*b^3*E^u) + 
      (9155666575987*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (13892891443200*b^3) + (54480520604617*d^4*K0*K1*M^5*Sqrt[Pi/510510]*
        u^8)/(41678674329600*b^3) - (3867023998499*d^6*K0*K1*M^5*
        Sqrt[Pi/510510]*u^8)/(1417641984000*b^3) - 
      (925187093359*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(902135808000*b^3) + 
      (1839269750459*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (1159888896000*b^3) + (518393054591*d^12*K0*K1*M^5*Sqrt[Pi/510510]*
        u^8)/(2706407424000*b^3) - (8499698033*d^14*K0*K1*M^5*Sqrt[Pi/510510]*
        u^8)/(902135808000*b^3) - (154038869*d^12*K0*M^5*Sqrt[(13*Pi)/39270]*
        u^8)/(360854323200*b^3*E^u) + (4292121913*K0*K1*M^5*
        Sqrt[(13*Pi)/39270]*u^8)/(2894352384000*b^3) + 
      (17001791*d^16*K0*K1*M^5*Sqrt[(17*Pi)/30030]*u^8)/(8119222272000*b^3) - 
      (2892425355636577*K0*M^5*Sqrt[Pi/510510]*u^9)/(5250262605299712000*b^3*
        E^u) - (62042315692507091*d^2*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (5250262605299712000*b^3*E^u) - (98061671400406537*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^9)/(5250262605299712000*b^3*E^u) + 
      (688834968688931*d^6*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (13158552895488000*b^3*E^u) + (22406705239*d^8*K0*M^5*Sqrt[Pi/510510]*
        u^9)/(100960763904000*b^3*E^u) - (36614774219*d^10*K0*M^5*
        Sqrt[Pi/510510]*u^9)/(1804271616000*b^3*E^u) + 
      (174399149*d^14*K0*M^5*Sqrt[Pi/510510]*u^9)/(1804271616000*b^3*E^u) + 
      (51798450214367*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (375108068966400*b^3) - (25578800125063*d^6*K0^2*M^5*Sqrt[Pi/510510]*
        u^9)/(89311444992000*b^3) - (1004925916751*d^8*K0^2*M^5*
        Sqrt[Pi/510510]*u^9)/(8119222272000*b^3) - 
      (26548058221*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(24357666816000*b^3) + 
      (95724599*d^16*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(24357666816000*b^3) - 
      (1177924042295123*K1*M^5*Sqrt[Pi/510510]*u^9)/(1750087535099904000*b^3*
        E^u) - (84336523291481977*d^4*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (5250262605299712000*b^3*E^u) + (175321291730609*d^6*K1*M^5*
        Sqrt[Pi/510510]*u^9)/(3036589129728000*b^3*E^u) - 
      (119833385933*d^10*K1*M^5*Sqrt[Pi/510510]*u^9)/(5412814848000*b^3*
        E^u) - (379398623*d^12*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (257753088000*b^3*E^u) + (194508673*d^14*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (1804271616000*b^3*E^u) + (1065511570031*K1^2*M^5*Sqrt[Pi/510510]*u^9)/
       (937770172416000*b^3) + (39748881586741*d^2*K1^2*M^5*Sqrt[Pi/510510]*
        u^9)/(375108068966400*b^3) + (365887339954267*d^4*K1^2*M^5*
        Sqrt[Pi/510510]*u^9)/(1875540344832000*b^3) - 
      (3068144551457*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(24357666816000*b^3) + 
      (5593860384839*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^9)/
       (24357666816000*b^3) + (670696325749*d^12*K1^2*M^5*Sqrt[Pi/510510]*
        u^9)/(24357666816000*b^3) - (33815332781*d^14*K1^2*M^5*
        Sqrt[Pi/510510]*u^9)/(24357666816000*b^3) - 
      (343367966129501*d^2*K1*M^5*Sqrt[(3*Pi)/170170]*u^9)/
       (64818056855552000*b^3*E^u) - (10377823*d^12*K0*M^5*
        Sqrt[(11*Pi)/46410]*u^9)/(85917696000*b^3*E^u) + 
      (9723400091*d^12*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^9)/
       (4871533363200*b^3) + (9698178041*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^9)/
       (37510806896640*b^3) + (541562723659*d^2*K0^2*M^5*Sqrt[(13*Pi)/39270]*
        u^9)/(98712649728000*b^3) + (22050540137*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/39270]*u^9)/(1623844454400*b^3) - 
      (219190672567*d^8*K1*M^5*Sqrt[(17*Pi)/30030]*u^9)/
       (2322097569792000*b^3*E^u) - (2269725356287*d^6*K1^2*M^5*
        Sqrt[(17*Pi)/30030]*u^9)/(89311444992000*b^3) + 
      (1751*d^16*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^9)/(6051594240*b^3) - 
      (110675728936921*K0*M^5*Sqrt[Pi/510510]*u^10)/(328141412831232000*b^3*
        E^u) - (7929166500119*d^2*K0*M^5*Sqrt[Pi/510510]*u^10)/
       (6310411785216000*b^3*E^u) - (458138719707667*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^10)/(109380470943744000*b^3*E^u) + 
      (1091073387139*d^6*K0*M^5*Sqrt[Pi/510510]*u^10)/
       (112146757632000*b^3*E^u) - (5202717973*d^8*K0*M^5*Sqrt[Pi/510510]*
        u^10)/(13193736192000*b^3*E^u) - 
      (140356679*d^10*K0*M^5*Sqrt[Pi/510510]*u^10)/(42287616000*b^3*E^u) - 
      (28439273*d^12*K0*M^5*Sqrt[Pi/510510]*u^10)/(112766976000*b^3*E^u) + 
      (52735902709559*K1*M^5*Sqrt[Pi/510510]*u^10)/(218760941887488000*b^3*
        E^u) - (6494232544883*d^2*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (1678472699904000*b^3*E^u) - (199132395943259*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^10)/(131256565132492800*b^3*E^u) + 
      (2502916362629*d^6*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (259708280832000*b^3*E^u) - (198501170509*d^8*K1*M^5*Sqrt[Pi/510510]*
        u^10)/(290262196224000*b^3*E^u) - 
      (185191933*d^12*K1*M^5*Sqrt[Pi/510510]*u^10)/(676601856000*b^3*E^u) + 
      (21098496499*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(15984718848000*b^3) + 
      (47010831542119*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (1406655258624000*b^3) + (99057107044369*d^4*K0*K1*M^5*Sqrt[Pi/510510]*
        u^10)/(1406655258624000*b^3) - (9819525944849*d^6*K0*K1*M^5*
        Sqrt[Pi/510510]*u^10)/(66983583744000*b^3) - 
      (300223872733*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(6089416704000*b^3) + 
      (494225556931*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (6089416704000*b^3) + (184653588751*d^12*K0*K1*M^5*Sqrt[Pi/510510]*
        u^10)/(18268250112000*b^3) + (31282891*d^16*K0*K1*M^5*Sqrt[Pi/510510]*
        u^10)/(18268250112000*b^3) + (39541*d^14*K0*M^5*Sqrt[(3*Pi)/170170]*
        u^10)/(6264832000*b^3*E^u) - (218708453*d^10*K1*M^5*
        Sqrt[(11*Pi)/46410]*u^10)/(676601856000*b^3*E^u) - 
      (885106969*d^14*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^10)/
       (18268250112000*b^3) + (1095653*d^14*K1*M^5*Sqrt[(13*Pi)/39270]*u^10)/
       (676601856000*b^3*E^u) + (13973316135971*K0*M^5*Sqrt[Pi/510510]*u^11)/
       (328141412831232000*b^3*E^u) - (149858081955931*d^2*K0*M^5*
        Sqrt[Pi/510510]*u^11)/(328141412831232000*b^3*E^u) - 
      (72171484575061*d^4*K0*M^5*Sqrt[Pi/510510]*u^11)/
       (328141412831232000*b^3*E^u) + (7992861109*d^6*K0*M^5*Sqrt[Pi/510510]*
        u^11)/(6911004672000*b^3*E^u) - (380341033*d^8*K0*M^5*Sqrt[Pi/510510]*
        u^11)/(5375225856000*b^3*E^u) - (12819439*d^12*K0*M^5*Sqrt[Pi/510510]*
        u^11)/(338300928000*b^3*E^u) + (1110167*d^14*K0*M^5*Sqrt[Pi/510510]*
        u^11)/(338300928000*b^3*E^u) + (221488525669*d^2*K0^2*M^5*
        Sqrt[Pi/510510]*u^11)/(281331051724800*b^3) + 
      (9978171197531*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (1406655258624000*b^3) - (144103539059*d^6*K0^2*M^5*Sqrt[Pi/510510]*
        u^11)/(13396716748800*b^3) + (12059398319*d^10*K0^2*M^5*
        Sqrt[Pi/510510]*u^11)/(2029805568000*b^3) + 
      (566437517*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(730730004480*b^3) + 
      (93409*d^16*K0^2*M^5*Sqrt[Pi/510510]*u^11)/(570882816000*b^3) - 
      (151376051867*K1*M^5*Sqrt[Pi/510510]*u^11)/(1988735835340800*b^3*E^u) - 
      (106690011398161*d^2*K1*M^5*Sqrt[Pi/510510]*u^11)/
       (328141412831232000*b^3*E^u) - (62461268219503*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^11)/(328141412831232000*b^3*E^u) + 
      (561428141023*d^6*K1*M^5*Sqrt[Pi/510510]*u^11)/(493445733580800*b^3*
        E^u) - (129724759*d^8*K1*M^5*Sqrt[Pi/510510]*u^11)/
       (2303668224000*b^3*E^u) - (153240379*d^10*K1*M^5*Sqrt[Pi/510510]*u^11)/
       (338300928000*b^3*E^u) - (4605343*d^12*K1*M^5*Sqrt[Pi/510510]*u^11)/
       (112766976000*b^3*E^u) + (445559*d^14*K1*M^5*Sqrt[Pi/510510]*u^11)/
       (112766976000*b^3*E^u) - (1127695232497*K1^2*M^5*Sqrt[Pi/510510]*u^11)/
       (4219965775872000*b^3) + (3063292439*d^2*K1^2*M^5*Sqrt[Pi/510510]*
        u^11)/(667188264960*b^3) - (361779766303*d^6*K1^2*M^5*Sqrt[Pi/510510]*
        u^11)/(28707250176000*b^3) - (65453333123*d^8*K1^2*M^5*
        Sqrt[Pi/510510]*u^11)/(18268250112000*b^3) + 
      (48835561223*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(54804750336000*b^3) - 
      (4696187*d^14*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(82413158400*b^3) + 
      (934207*d^16*K1^2*M^5*Sqrt[Pi/510510]*u^11)/(3914625024000*b^3) - 
      (1832653*d^10*K0*M^5*Sqrt[(11*Pi)/46410]*u^11)/(48328704000*b^3*E^u) - 
      (40643027*d^8*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^11)/(106831872000*b^3) - 
      (64895617*d^14*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^11)/
       (18268250112000*b^3) + (1356476195621*d^4*K1^2*M^5*Sqrt[(13*Pi)/39270]*
        u^11)/(4219965775872000*b^3) + (32296880851*K0^2*M^5*
        Sqrt[(17*Pi)/30030]*u^11)/(1406655258624000*b^3) + 
      (2452987741*d^10*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^11)/
       (6089416704000*b^3) - (501236209*K0*M^5*Sqrt[Pi/510510]*u^12)/
       (488305673856000*b^3*E^u) - (20199225281*d^2*K0*M^5*Sqrt[Pi/510510]*
        u^12)/(651074231808000*b^3*E^u) + 
      (341065787*d^6*K0*M^5*Sqrt[Pi/510510]*u^12)/(2937176985600*b^3*E^u) - 
      (138731*d^10*K0*M^5*Sqrt[Pi/510510]*u^12)/(2225664000*b^3*E^u) - 
      (54331*d^12*K0*M^5*Sqrt[Pi/510510]*u^12)/(21143808000*b^3*E^u) - 
      (2213158567*K1*M^5*Sqrt[Pi/510510]*u^12)/(1953222695424000*b^3*E^u) - 
      (11277778511*d^2*K1*M^5*Sqrt[Pi/510510]*u^12)/(325537115904000*b^3*
        E^u) - (30754875919*d^4*K1*M^5*Sqrt[Pi/510510]*u^12)/
       (651074231808000*b^3*E^u) + (331320877*d^6*K1*M^5*Sqrt[Pi/510510]*
        u^12)/(2570029862400*b^3*E^u) + (10525019*d^8*K1*M^5*Sqrt[Pi/510510]*
        u^12)/(403141939200*b^3*E^u) - (1450109*d^10*K1*M^5*Sqrt[Pi/510510]*
        u^12)/(21143808000*b^3*E^u) + (519521147*K0*K1*M^5*Sqrt[Pi/510510]*
        u^12)/(37678265856000*b^3) + (26620010251*d^4*K0*K1*M^5*
        Sqrt[Pi/510510]*u^12)/(18839132928000*b^3) - 
      (5528874577*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(2093236992000*b^3) - 
      (834356077*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(761177088000*b^3) + 
      (26261117*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(16915046400*b^3) + 
      (29543837*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(137011875840*b^3) - 
      (67075891*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(3425296896000*b^3) + 
      (8009*d^16*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(54804750336*b^3) - 
      (492092283*d^4*K0*M^5*Sqrt[(3*Pi)/170170]*u^12)/
       (36170790656000*b^3*E^u) + (1193*d^8*K0*M^5*Sqrt[(11*Pi)/46410]*u^12)/
       (654451200*b^3*E^u) + (6131*d^14*K0*M^5*Sqrt[(11*Pi)/46410]*u^12)/
       (42287616000*b^3*E^u) + (1363*d^14*K1*M^5*Sqrt[(11*Pi)/46410]*u^12)/
       (10571904000*b^3*E^u) + (3257224903*d^2*K0*K1*M^5*Sqrt[(13*Pi)/39270]*
        u^12)/(75356531712000*b^3) - (1433*d^12*K1*M^5*Sqrt[(143*Pi)/3570]*
        u^12)/(42287616000*b^3*E^u) - (2103169*K0*M^5*Sqrt[Pi/510510]*u^13)/
       (9864761088000*b^3*E^u) - (2368340881*d^2*K0*M^5*Sqrt[Pi/510510]*u^13)/
       (325537115904000*b^3*E^u) - (110307283*d^4*K0*M^5*Sqrt[Pi/510510]*
        u^13)/(8347105536000*b^3*E^u) + (905011*d^6*K0*M^5*Sqrt[Pi/510510]*
        u^13)/(35473152000*b^3*E^u) + (13187807*d^8*K0*M^5*Sqrt[Pi/510510]*
        u^13)/(1007854848000*b^3*E^u) - (8249*d^14*K0*M^5*Sqrt[Pi/510510]*
        u^13)/(21143808000*b^3*E^u) + (283013879*K0^2*M^5*Sqrt[Pi/510510]*
        u^13)/(150713063424000*b^3) - (255880409*d^2*K0^2*M^5*Sqrt[Pi/510510]*
        u^13)/(75356531712000*b^3) + (1019237987*d^4*K0^2*M^5*Sqrt[Pi/510510]*
        u^13)/(9419566464000*b^3) - (129160741*d^6*K0^2*M^5*Sqrt[Pi/510510]*
        u^13)/(1004753756160*b^3) - (138954539*d^8*K0^2*M^5*Sqrt[Pi/510510]*
        u^13)/(2283531264000*b^3) + (734611*d^10*K0^2*M^5*Sqrt[Pi/510510]*
        u^13)/(9397248000*b^3) - (3008143*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^13)/
       (1370118758400*b^3) - (2103169*K1*M^5*Sqrt[Pi/510510]*u^13)/
       (9864761088000*b^3*E^u) - (7081004363*d^2*K1*M^5*Sqrt[Pi/510510]*u^13)/
       (976611347712000*b^3*E^u) - (974289947*d^4*K1*M^5*Sqrt[Pi/510510]*
        u^13)/(75123949824000*b^3*E^u) + 
      (1314142003*d^6*K1*M^5*Sqrt[Pi/510510]*u^13)/(51400597248000*b^3*E^u) + 
      (4177813*d^8*K1*M^5*Sqrt[Pi/510510]*u^13)/(335951616000*b^3*E^u) - 
      (7729*d^14*K1*M^5*Sqrt[Pi/510510]*u^13)/(21143808000*b^3*E^u) - 
      (6249041*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(5581965312000*b^3) + 
      (995801*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(19029427200*b^3) + 
      (2664934099*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(75356531712000*b^3) - 
      (602168443*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(5382609408000*b^3) - 
      (263727593*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(3425296896000*b^3) + 
      (17345413*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(190294272000*b^3) + 
      (46649*d^16*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(2740237516800*b^3) + 
      (259781*d^12*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(428162112000*b^3) - 
      (473*d^12*K1*M^5*Sqrt[(11*Pi)/46410]*u^13)/(1112832000*b^3*E^u) - 
      (4093*d^10*K0*M^5*Sqrt[(13*Pi)/39270]*u^13)/(4228761600*b^3*E^u) - 
      (2911*d^10*K1*M^5*Sqrt[(13*Pi)/39270]*u^13)/(3020544000*b^3*E^u) - 
      (6121*d^12*K0*M^5*Sqrt[(17*Pi)/30030]*u^13)/(21143808000*b^3*E^u) + 
      (50173*d^16*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^13)/(13701187584000*b^3) + 
      (5330491*d^12*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^13)/(6850593792000*b^3) - 
      (84731*d^14*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^13)/(685059379200*b^3) + 
      (7309*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(40954636800*b^3) + 
      (340084127*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(37678265856000*b^3) + 
      (1104167821*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(37678265856000*b^3) - 
      (256548857*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(7535653171200*b^3) - 
      (149224661*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(3425296896000*b^3) + 
      (29377181*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(1141765632000*b^3) + 
      (5092013*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(380588544000*b^3) + 
      (1759*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(18123264000*b^3) - 
      (17203*d^16*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(163109376000*b^3) + 
      (d^2*K0*M^5*Sqrt[(13*Pi)/39270]*u^14)/(264297600*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(13*Pi)/39270]*u^14)/(26429760*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[(13*Pi)/39270]*u^14)/(26429760*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[(13*Pi)/39270]*u^14)/(264297600*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(13*Pi)/39270]*u^14)/(264297600*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(13*Pi)/39270]*u^14)/(26429760*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[(13*Pi)/39270]*u^14)/(26429760*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[(13*Pi)/39270]*u^14)/(264297600*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[(143*Pi)/3570]*u^14)/(1321488000*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(143*Pi)/3570]*u^14)/(110124000*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(143*Pi)/3570]*u^14)/(1321488000*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(143*Pi)/3570]*u^14)/(1321488000*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(143*Pi)/3570]*u^14)/(110124000*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(143*Pi)/3570]*u^14)/(1321488000*b^3*E^u) + 
      (178427*K0^2*M^5*Sqrt[Pi/510510]*u^15)/(37678265856000*b^3) + 
      (6590501*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^15)/(37678265856000*b^3) - 
      (28363987*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^15)/(37678265856000*b^3) + 
      (85369*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^15)/(489328128000*b^3) + 
      (41773*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^15)/(380588544000*b^3) + 
      (472117*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^15)/(3425296896000*b^3) + 
      (607*d^16*K0^2*M^5*Sqrt[Pi/510510]*u^15)/(34252968960*b^3) + 
      (179659*K1^2*M^5*Sqrt[Pi/510510]*u^15)/(37678265856000*b^3) + 
      (916837*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^15)/(5382609408000*b^3) + 
      (79663*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^15)/(396613324800*b^3) - 
      (561779*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^15)/(685059379200*b^3) + 
      (215249*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^15)/(1141765632000*b^3) - 
      (139*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^15)/(612864000*b^3) + 
      (7951*d^14*K1^2*M^5*Sqrt[Pi/510510]*u^15)/(76117708800*b^3) + 
      (3019*d^16*K1^2*M^5*Sqrt[Pi/510510]*u^15)/(190294272000*b^3) + 
      (95393*d^8*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(3425296896000*b^3) + 
      (25777*d^4*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^15)/(1638185472000*b^3) - 
      (47*d^12*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^15)/(5957038080*b^3) - 
      (87889*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/(9419566464000*b^3) - 
      (422017*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/(3139855488000*b^3) - 
      (38833*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/(285441408000*b^3) + 
      (323447*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/(856324224000*b^3) + 
      (7253*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/(45069696000*b^3) - 
      (53393*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/(285441408000*b^3) - 
      (19427*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/(285441408000*b^3) + 
      (K0*K1*M^5*Sqrt[(7*Pi)/72930]*u^16)/(112137696000*b^3) - 
      (251*d^16*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^16)/(856324224000*b^3) + 
      (K0^2*M^5*Sqrt[Pi/510510]*u^17)/(336413088000*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/510510]*u^17)/(885297600*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/510510]*u^17)/(764575200*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/510510]*u^17)/(10194336000*b^3) + 
      (K1^2*M^5*Sqrt[Pi/510510]*u^17)/(336413088000*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/510510]*u^17)/(885297600*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/510510]*u^17)/(764575200*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/510510]*u^17)/(10194336000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(7*Pi)/72930]*u^17)/(42051636000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(7*Pi)/72930]*u^17)/(42051636000*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^17)/(8410327200*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^17)/(5097168000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^17)/(3822876000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^17)/(7645752000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^17)/(8410327200*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^17)/(5097168000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^17)/(3822876000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^17)/(7645752000*b^3))/Pi, 
    ((((-22617711*I)/156620800)*d^12*K0*K1*M^5*Sqrt[3/(170170*Pi)]*u^3)/b^3 + 
      (((3799*I)/4474880)*d^14*K0*K1*M^5*Sqrt[21/(24310*Pi)]*u^3)/b^3 - 
      (490961*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(17899520*b^3) - 
      (24422441*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(17899520*b^3) + 
      (14165323*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^3)/(1789952*b^3) + 
      (939993*d^6*K0^2*M^5*Sqrt[(3*Pi)/170170]*u^3)/(778240*b^3) - 
      (501511*d^2*K1^2*M^5*Sqrt[(5*Pi)/102102]*u^3)/(1789952*b^3) - 
      (320941*d^12*K0^2*M^5*Sqrt[(7*Pi)/72930]*u^3)/(17899520*b^3) + 
      (10337*d^14*K0^2*M^5*Sqrt[(7*Pi)/72930]*u^3)/(17899520*b^3) - 
      (148049*d^10*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^3)/(942080*b^3) + 
      (52643*d^8*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^3)/(894976*b^3) + 
      (290709*d^8*K0^2*M^5*Sqrt[(33*Pi)/15470]*u^3)/(17899520*b^3) - 
      (283*K1^2*M^5*Sqrt[(55*Pi)/9282]*u^3)/(894976*b^3) + 
      (491*d^12*K1^2*M^5*Sqrt[(55*Pi)/9282]*u^3)/(447488*b^3) - 
      (84769*d^10*K1^2*M^5*Sqrt[(77*Pi)/6630]*u^3)/(1789952*b^3) - 
      (839*d^14*K1^2*M^5*Sqrt[(77*Pi)/6630]*u^3)/(1789952*b^3) - 
      (180473*d^2*K0^2*M^5*Sqrt[(91*Pi)/5610]*u^3)/(17899520*b^3) - 
      (4933*d^4*K1^2*M^5*Sqrt[(165*Pi)/3094]*u^3)/(223744*b^3) + 
      (((661221863*I)/15505459200)*K0*K1*M^5*u^3)/(b^3*Sqrt[510510*Pi]) + 
      (((10748761109*I)/15505459200)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[510510*Pi]) - (((211086487*I)/134830080)*d^4*K0*K1*M^5*u^3)/
       (b^3*Sqrt[510510*Pi]) - (((5831713829*I)/5168486400)*d^6*K0*K1*M^5*
        u^3)/(b^3*Sqrt[510510*Pi]) + (((18449791847*I)/5168486400)*d^8*K0*K1*
        M^5*u^3)/(b^3*Sqrt[510510*Pi]) - (((187356011*I)/156620800)*d^10*K0*
        K1*M^5*u^3)/(b^3*Sqrt[510510*Pi]) - 
      (((7535155333*I)/43853824000)*d^12*K1^2*M^5*Sqrt[3/(170170*Pi)]*u^4)/
       b^3 - (((15805607*I)/313241600)*d^10*K0^2*M^5*Sqrt[13/(39270*Pi)]*u^4)/
       b^3 + (((1079406631*I)/10336972800)*d^8*K0^2*M^5*Sqrt[17/(30030*Pi)]*
        u^4)/b^3 - (((26677444403*I)/1447176192000)*d^2*K1^2*M^5*
        Sqrt[17/(30030*Pi)]*u^4)/b^3 - (404052697*K0*K1*M^5*Sqrt[Pi/510510]*
        u^4)/(2505932800*b^3) - (2962725379*d^2*K0*K1*M^5*Sqrt[Pi/510510]*
        u^4)/(501186560*b^3) - (70592925787*d^4*K0*K1*M^5*Sqrt[Pi/510510]*
        u^4)/(7517798400*b^3) + (783965579*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (357990400*b^3) - (71369563*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (3221913600*b^3) + (20851390067*d^6*K0*K1*M^5*Sqrt[(3*Pi)/170170]*u^4)/
       (2505932800*b^3) - (135651983*d^12*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^4)/
       (3221913600*b^3) - (79338989*d^10*K0*K1*M^5*Sqrt[(91*Pi)/5610]*u^4)/
       (644382720*b^3) + (((4596971*I)/233164800)*K0^2*M^5*u^4)/
       (b^3*Sqrt[510510*Pi]) + (((9349146629*I)/31010918400)*d^2*K0^2*M^5*
        u^4)/(b^3*Sqrt[510510*Pi]) - (((5099088353*I)/6202183680)*d^4*K0^2*
        M^5*u^4)/(b^3*Sqrt[510510*Pi]) - (((4212366869*I)/10336972800)*d^6*
        K0^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) - 
      (((2992811*I)/13619200)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) + 
      (((16087*I)/1789952)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) + 
      (((53660986559*I)/13024585728000)*K1^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) - 
      (((1960890316907*I)/868305715200)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[510510*Pi]) + (((27793662235513*I)/13024585728000)*d^6*K1^2*
        M^5*u^4)/(b^3*Sqrt[510510*Pi]) + (((1569803090071*I)/482392064000)*
        d^8*K1^2*M^5*u^4)/(b^3*Sqrt[510510*Pi]) - 
      (((915664166849*I)/394684416000)*d^10*K1^2*M^5*u^4)/
       (b^3*Sqrt[510510*Pi]) + (((7987549*I)/536985600)*d^14*K1^2*M^5*u^4)/
       (b^3*Sqrt[510510*Pi]) - (((1303019552489*I)/6512292864000)*d^4*K0*K1*
        M^5*Sqrt[13/(39270*Pi)]*u^5)/b^3 - (((5914651669*I)/197342208000)*
        d^12*K0*K1*M^5*Sqrt[17/(30030*Pi)]*u^5)/b^3 - 
      (147406871*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(2505932800*b^3) - 
      (506953849*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(250593280*b^3) - 
      (22203945011*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(7517798400*b^3) - 
      (567971969*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(3221913600*b^3) - 
      (3611291*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^5)/(805478400*b^3) - 
      (681419934001*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(4961746944000*b^3) - 
      (3422199474091*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(708820992000*b^3) - 
      (286168641961*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(37306368000*b^3) + 
      (1311502290871*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(451067904000*b^3) - 
      (472242237629*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(50118656000*b^3) - 
      (274457685949*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(451067904000*b^3) + 
      (386557361*d^14*K1^2*M^5*Sqrt[Pi/510510]*u^5)/(64438272000*b^3) - 
      (33466441*d^10*K0^2*M^5*Sqrt[(7*Pi)/72930]*u^5)/(64438272*b^3) + 
      (9454663*d^6*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^5)/(19577600*b^3) + 
      (13514401*d^8*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^5)/(357990400*b^3) + 
      (524128190309*d^6*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^5)/
       (451067904000*b^3) - (((21633270233*I)/542691072000)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[510510*Pi]) - (((235810137659*I)/169150464000)*d^2*K0*K1*M^5*
        u^5)/(b^3*Sqrt[510510*Pi]) + (((70829415104003*I)/13024585728000)*d^6*
        K0*K1*M^5*u^5)/(b^3*Sqrt[510510*Pi]) + 
      (((68767781699*I)/31010918400)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[510510*Pi]) - (((1232691081257*I)/394684416000)*d^10*K0*K1*
        M^5*u^5)/(b^3*Sqrt[510510*Pi]) + (((137012023*I)/11276697600)*d^14*K0*
        K1*M^5*u^5)/(b^3*Sqrt[510510*Pi]) - 
      (((328220509891*I)/8683057152000)*d^4*K0^2*M^5*Sqrt[13/(39270*Pi)]*u^6)/
       b^3 - (((59822440831*I)/246677760000)*d^10*K1^2*M^5*
        Sqrt[13/(39270*Pi)]*u^6)/b^3 - 
      (((284881041094188359*I)/5353208930893824000)*d^12*K1^2*M^5*
        Sqrt[17/(30030*Pi)]*u^6)/b^3 - (299334943153*K0*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(2480873472000*b^3) - 
      (2058082831837*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(354410496000*b^3) + 
      (1759017467617*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(112766976000*b^3) + 
      (70260668669*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(32219136000*b^3) - 
      (69387092057*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(9397248000*b^3) - 
      (16474910321*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/(32219136000*b^3) + 
      (3475117*d^14*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^6)/(5935104000*b^3) - 
      (2950708043*d^2*K0*K1*M^5*Sqrt[(119*Pi)/4290]*u^6)/(88602624000*b^3) - 
      (((487754915699*I)/26049171456000)*K0^2*M^5*u^6)/
       (b^3*Sqrt[510510*Pi]) - (((1035343059833*I)/2170764288000)*d^2*K0^2*
        M^5*u^6)/(b^3*Sqrt[510510*Pi]) + (((2945000012221*I)/1860655104000)*
        d^6*K0^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((1885482733793*I)/8683057152000)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[510510*Pi]) - (((2026440601*I)/2819174400)*d^10*K0^2*M^5*
        u^6)/(b^3*Sqrt[510510*Pi]) - (((10730471149*I)/112766976000)*d^12*
        K0^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((12585773*I)/11276697600)*d^14*K0^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) - 
      (((6049296701101*I)/195368785920000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[510510*Pi]) - (((134423088542227*I)/97684392960000)*d^2*K1^2*
        M^5*u^6)/(b^3*Sqrt[510510*Pi]) - (((46690286789*I)/16590420000)*d^4*
        K1^2*M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((1196374530566123*I)/195368785920000)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[510510*Pi]) + (((101337432823369*I)/65122928640000)*d^8*K1^2*
        M^5*u^6)/(b^3*Sqrt[510510*Pi]) + 
      (((3168117617973104311*I)/5353208930893824000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[510510*Pi]) + (((80254159*I)/11276697600)*d^14*K1^2*M^5*u^6)/
       (b^3*Sqrt[510510*Pi]) - (2567112497*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (118136832000*b^3) - (90930204143*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (137826304000*b^3) - (760079867707*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (826957824000*b^3) + (90223753547*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (225533952000*b^3) - (136889264221*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (112766976000*b^3) + (47523943*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (28191744000*b^3) - (228124903823*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (7442620416000*b^3) - (1006158935839*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (930327552000*b^3) + (10877822251*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (25059328000*b^3) - (107390870683*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (56383488000*b^3) - (6361986929*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (45106790400*b^3) + (61496297*d^14*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (22553395200*b^3) + (12850520869*d^6*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^7)/
       (56383488000*b^3) - (1250476169*d^12*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^7)/
       (225533952000*b^3) - (95845104073*d^4*K1^2*M^5*Sqrt[(17*Pi)/30030]*
        u^7)/(1063231488000*b^3) + (1226741051*d^6*K1^2*M^5*
        Sqrt[(17*Pi)/30030]*u^7)/(4902912000*b^3) - 
      (((11194550648557*I)/390737571840000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[510510*Pi]) - (((6777299151383*I)/6977456640000)*d^2*K0*K1*
        M^5*u^7)/(b^3*Sqrt[510510*Pi]) - 
      (((229000922066341*I)/130245857280000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[510510*Pi]) + (((5830921214441*I)/1468938240000)*d^6*K0*K1*
        M^5*u^7)/(b^3*Sqrt[510510*Pi]) + 
      (((448031066866069*I)/390737571840000)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[510510*Pi]) - (((6322370833351*I)/2960133120000)*d^10*K0*K1*
        M^5*u^7)/(b^3*Sqrt[510510*Pi]) - (((59622405629*I)/263122944000)*d^12*
        K0*K1*M^5*u^7)/(b^3*Sqrt[510510*Pi]) + 
      (((7265231*I)/1610956800)*d^14*K0*K1*M^5*u^7)/(b^3*Sqrt[510510*Pi]) + 
      (((4239155565363787*I)/9692792502091776000)*d^14*K1^2*M^5*
        Sqrt[13/(39270*Pi)]*u^8)/b^3 - (((241047127*I)/98671104000)*d^12*K0^2*
        M^5*Sqrt[17/(30030*Pi)]*u^8)/b^3 - 
      (6411925789*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(372131020800*b^3) - 
      (42869266093*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(80898048000*b^3) - 
      (1427424268097*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(1860655104000*b^3) + 
      (39215196907*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(18794496000*b^3) + 
      (14696347517*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(56383488000*b^3) - 
      (53988029609*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(56383488000*b^3) + 
      (4277989*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/(2451456000*b^3) - 
      (334379863*d^12*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^8)/(56383488000*b^3) - 
      (((39143412349*I)/6855045120000)*K0^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) - 
      (((46373957813047*I)/390737571840000)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[510510*Pi]) - (((49492900821061*I)/195368785920000)*d^4*K0^2*
        M^5*u^8)/(b^3*Sqrt[510510*Pi]) + (((3360714183899*I)/6977456640000)*
        d^6*K0^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) + 
      (((2075013579959*I)/7974236160000)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[510510*Pi]) - (((3830434912751*I)/11840532480000)*d^10*K0^2*
        M^5*u^8)/(b^3*Sqrt[510510*Pi]) + (((10012091*I)/11276697600)*d^14*
        K0^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) - 
      (((334669505333*I)/78147514368000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[510510*Pi]) - (((17767779639409*I)/61695406080000)*d^2*K1^2*
        M^5*u^8)/(b^3*Sqrt[510510*Pi]) - 
      (((154011013416137*I)/293053178880000)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[510510*Pi]) + (((180073635221927*I)/146526589440000)*d^6*
        K1^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) + 
      (((271263354170141*I)/1172212715520000)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[510510*Pi]) - (((2945540102893*I)/5074513920000)*d^10*K1^2*
        M^5*u^8)/(b^3*Sqrt[510510*Pi]) - (((10738732583*I)/169150464000)*d^12*
        K1^2*M^5*u^8)/(b^3*Sqrt[510510*Pi]) - 
      (((41559320020326607*I)/9692792502091776000)*d^14*K1^2*M^5*u^8)/
       (b^3*Sqrt[510510*Pi]) - (((13492148591*I)/36631647360000)*K0*K1*M^5*
        Sqrt[13/(39270*Pi)]*u^9)/b^3 + (((2125165917823*I)/146526589440000)*
        d^8*K0*K1*M^5*Sqrt[13/(39270*Pi)]*u^9)/b^3 - 
      (((50357047*I)/197342208000)*d^12*K0*K1*M^5*Sqrt[143/(3570*Pi)]*u^9)/
       b^3 - (564719261*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(265807872000*b^3) - 
      (17821364779*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(372131020800*b^3) - 
      (166884005579*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(1860655104000*b^3) + 
      (518134207*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(2451456000*b^3) - 
      (698099807*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(6766018560*b^3) - 
      (1495905731*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(169150464000*b^3) + 
      (37897393*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^9)/(169150464000*b^3) - 
      (71621989*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(41347891200*b^3) - 
      (53989205927*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(620218368000*b^3) - 
      (58620865871*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(620218368000*b^3) + 
      (1137785821*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(56383488000*b^3) - 
      (22140559813*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(169150464000*b^3) + 
      (205772837*d^8*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^9)/(56383488000*b^3) + 
      (312510181*d^6*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^9)/(11276697600*b^3) + 
      (3770807*d^14*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^9)/(169150464000*b^3) - 
      (110656541*d^12*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^9)/(169150464000*b^3) - 
      (((30107608796417*I)/293053178880000)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[510510*Pi]) - (((2216821393513*I)/8880399360000)*d^4*K0*K1*
        M^5*u^9)/(b^3*Sqrt[510510*Pi]) + 
      (((70367766476633*I)/146526589440000)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[510510*Pi]) - (((2451030845533*I)/8880399360000)*d^10*K0*K1*
        M^5*u^9)/(b^3*Sqrt[510510*Pi]) + (((6100049*I)/7047936000)*d^14*K0*K1*
        M^5*u^9)/(b^3*Sqrt[510510*Pi]) + (((262649*I)/21143808000)*d^14*K1^2*
        M^5*Sqrt[11/(46410*Pi)]*u^10)/b^3 - 
      (((522532677727*I)/293053178880000)*d^4*K1^2*M^5*Sqrt[13/(39270*Pi)]*
        u^10)/b^3 + (((578397525049*I)/293053178880000)*d^8*K0^2*M^5*
        Sqrt[17/(30030*Pi)]*u^10)/b^3 - (((583300633*I)/1776079872000)*d^12*
        K1^2*M^5*Sqrt[17/(30030*Pi)]*u^10)/b^3 - 
      (9984133*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(10571904000*b^3) - 
      (123315707*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(5285952000*b^3) - 
      (503071*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(12768000*b^3) + 
      (529134233*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(5285952000*b^3) + 
      (128463043*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(10571904000*b^3) - 
      (706884091*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(15857856000*b^3) - 
      (2613571*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(634314240*b^3) + 
      (372721*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/(3171571200*b^3) - 
      (((365251832837*I)/293053178880000)*K0^2*M^5*u^10)/
       (b^3*Sqrt[510510*Pi]) - (((2200559663*I)/814036608000)*d^2*K0^2*M^5*
        u^10)/(b^3*Sqrt[510510*Pi]) - (((8817020028529*I)/293053178880000)*
        d^4*K0^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) + 
      (((2546869853503*I)/73263294720000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[510510*Pi]) - (((33238068581*I)/1110049920000)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[510510*Pi]) - (((46195973*I)/10386432000)*d^12*K0^2*
        M^5*u^10)/(b^3*Sqrt[510510*Pi]) + (((335039*I)/3020544000)*d^14*K0^2*
        M^5*u^10)/(b^3*Sqrt[510510*Pi]) + (((304138258343*I)/293053178880000)*
        K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) - 
      (((3609822166487*I)/146526589440000)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[510510*Pi]) + (((25429731931*I)/381579660000)*d^6*K1^2*M^5*
        u^10)/(b^3*Sqrt[510510*Pi]) + (((2373506961011*I)/97684392960000)*d^8*
        K1^2*M^5*u^10)/(b^3*Sqrt[510510*Pi]) - 
      (((57303077333*I)/1480066560000)*d^10*K1^2*M^5*u^10)/
       (b^3*Sqrt[510510*Pi]) - (16843579*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (93032755200*b^3) - (3503531*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (18606551040*b^3) - (475726157*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (93032755200*b^3) + (328597259*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (42287616000*b^3) + (48613157*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (42287616000*b^3) - (41748247*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (126862848000*b^3) + (69089*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (6676992000*b^3) - (4647739253*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^11)/
       (1395491328000*b^3) - (1448728241*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^11)/
       (1395491328000*b^3) + (310812907*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^11)/
       (42287616000*b^3) + (11840677*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^11)/
       (14095872000*b^3) - (450029501*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^11)/
       (126862848000*b^3) - (49788701*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^11)/
       (126862848000*b^3) + (145793*d^14*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^11)/
       (126862848000*b^3) - (23271881*d^10*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^11)/
       (126862848000*b^3) + (8692577*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^11)/
       (1395491328000*b^3) - (((4846595707*I)/14652658944000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[510510*Pi]) - (((200025121567*I)/73263294720000)*d^2*K0*K1*
        M^5*u^11)/(b^3*Sqrt[510510*Pi]) - (((41297183033*I)/3330149760000)*
        d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[510510*Pi]) + 
      (((204845273863*I)/12210549120000)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[510510*Pi]) + (((41712522569*I)/2930531788800)*d^8*K0*K1*M^5*
        u^11)/(b^3*Sqrt[510510*Pi]) - (((5998265179*I)/444019968000)*d^10*K0*
        K1*M^5*u^11)/(b^3*Sqrt[510510*Pi]) - 
      (((77185123*I)/37001664000)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[510510*Pi]) + (((5977*I)/126862848)*d^14*K0*K1*M^5*u^11)/
       (b^3*Sqrt[510510*Pi]) - (((4133*I)/330372000)*d^12*K1^2*M^5*
        Sqrt[13/(39270*Pi)]*u^12)/b^3 + (((3818035567*I)/73263294720000)*d^8*
        K0^2*M^5*Sqrt[17/(30030*Pi)]*u^12)/b^3 - 
      (233083*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(18361728000*b^3) - 
      (149158231*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(348872832000*b^3) - 
      (227177257*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(348872832000*b^3) + 
      (17159057*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(10571904000*b^3) + 
      (3962501*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(10571904000*b^3) - 
      (25247591*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(31715712000*b^3) - 
      (3636401*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/(31715712000*b^3) + 
      (12203*d^14*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^12)/(31715712000*b^3) - 
      (((12541481861*I)/73263294720000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[510510*Pi]) + (((3142885111*I)/3855962880000)*d^2*K0^2*M^5*
        u^12)/(b^3*Sqrt[510510*Pi]) - (((2644619*I)/1083456000)*d^4*K0^2*M^5*
        u^12)/(b^3*Sqrt[510510*Pi]) + (((2851789753*I)/1465265894400)*d^6*
        K0^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) - 
      (((94900639*I)/105719040000)*d^10*K0^2*M^5*u^12)/
       (b^3*Sqrt[510510*Pi]) - (((4284989*I)/31715712000)*d^12*K0^2*M^5*u^12)/
       (b^3*Sqrt[510510*Pi]) - (((2003*I)/834624000)*d^14*K0^2*M^5*u^12)/
       (b^3*Sqrt[510510*Pi]) + (((12187968743*I)/73263294720000)*K1^2*M^5*
        u^12)/(b^3*Sqrt[510510*Pi]) - (((99626515861*I)/73263294720000)*d^2*
        K1^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) + 
      (((2754887347*I)/5233092480000)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[510510*Pi]) + (((2499249703*I)/2442109824000)*d^6*K1^2*M^5*
        u^12)/(b^3*Sqrt[510510*Pi]) + (((805335149*I)/976843929600)*d^8*K1^2*
        M^5*u^12)/(b^3*Sqrt[510510*Pi]) - (((21586469*I)/21143808000)*d^10*
        K1^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) + 
      (((11069*I)/3964464000)*d^14*K1^2*M^5*u^12)/(b^3*Sqrt[510510*Pi]) + 
      (((724239137*I)/27473735520000)*d^6*K0*K1*M^5*Sqrt[13/(39270*Pi)]*u^13)/
       b^3 - (11491*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(23258188800*b^3) - 
      (113027*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(5814547200*b^3) - 
      (1027781*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(23258188800*b^3) + 
      (16987*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(211438080*b^3) - 
      (1739*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(33037200*b^3) - 
      (18353*d^12*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(2114380800*b^3) + 
      (587*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^13)/(1057190400*b^3) - 
      (22207*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(38763648000*b^3) - 
      (1299469*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(58145472000*b^3) - 
      (5882431*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(116290944000*b^3) + 
      (47981*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(528595200*b^3) + 
      (1609*d^14*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(3964464000*b^3) - 
      (379*d^12*K1^2*M^5*Sqrt[(7*Pi)/72930]*u^13)/(238464000*b^3) + 
      (401*d^8*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^13)/(84575232*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^13)/(291840*b^3) - 
      (54757*d^10*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^13)/(15857856000*b^3) - 
      (((7327657*I)/2497612320000)*K0*K1*M^5*u^13)/(b^3*Sqrt[510510*Pi]) - 
      (((1735002887*I)/18315823680000)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[510510*Pi]) - (((3077144797*I)/18315823680000)*d^4*K0*K1*M^5*
        u^13)/(b^3*Sqrt[510510*Pi]) + (((221631541*I)/1144738980000)*d^8*K0*
        K1*M^5*u^13)/(b^3*Sqrt[510510*Pi]) - 
      (((57082579*I)/237867840000)*d^10*K0*K1*M^5*u^13)/
       (b^3*Sqrt[510510*Pi]) - (((677627*I)/15857856000)*d^12*K0*K1*M^5*u^13)/
       (b^3*Sqrt[510510*Pi]) + (((5981*I)/495558000)*d^14*K0*K1*M^5*u^13)/
       (b^3*Sqrt[510510*Pi]) - (((43*I)/35397000)*d^12*K0^2*M^5*
        Sqrt[11/(46410*Pi)]*u^14)/b^3 - (((61*I)/377568000)*d^14*K1^2*M^5*
        Sqrt[11/(46410*Pi)]*u^14)/b^3 + (((1747177*I)/16682052207744000)*K0^2*
        M^5*Sqrt[13/(39270*Pi)]*u^14)/b^3 - 
      (((11491*I)/8672265000)*d^4*K0^2*M^5*Sqrt[13/(39270*Pi)]*u^14)/b^3 + 
      (((1747177*I)/16682052207744000)*K1^2*M^5*Sqrt[13/(39270*Pi)]*u^14)/
       b^3 - (((3453911*I)/3434216940000)*d^4*K1^2*M^5*Sqrt[17/(30030*Pi)]*
        u^14)/b^3 - (4583*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(29072736000*b^3) - 
      (510457*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(87218208000*b^3) - 
      (1143889*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(87218208000*b^3) + 
      (164833*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(7928928000*b^3) + 
      (14171*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(880992000*b^3) - 
      (96721*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(7928928000*b^3) - 
      (257*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(49248000*b^3) - 
      (239*d^14*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^14)/(7928928000*b^3) + 
      (((1945412263*I)/83410261038720000)*K0^2*M^5*u^14)/
       (b^3*Sqrt[510510*Pi]) - (((3032167*I)/1831582368000)*d^2*K0^2*M^5*
        u^14)/(b^3*Sqrt[510510*Pi]) + (((43058551*I)/27473735520000)*d^6*K0^2*
        M^5*u^14)/(b^3*Sqrt[510510*Pi]) + (((1571657*I)/41626872000)*d^8*K0^2*
        M^5*u^14)/(b^3*Sqrt[510510*Pi]) - (((24469*I)/4757356800)*d^10*K0^2*
        M^5*u^14)/(b^3*Sqrt[510510*Pi]) - (((2221*I)/1132704000)*d^14*K0^2*
        M^5*u^14)/(b^3*Sqrt[510510*Pi]) + (((1945412263*I)/83410261038720000)*
        K1^2*M^5*u^14)/(b^3*Sqrt[510510*Pi]) - 
      (((45865649*I)/27473735520000)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[510510*Pi]) + (((64592471*I)/27473735520000)*d^6*K1^2*M^5*
        u^14)/(b^3*Sqrt[510510*Pi]) + (((9392659*I)/254386440000)*d^8*K1^2*
        M^5*u^14)/(b^3*Sqrt[510510*Pi]) - (((723941*I)/118933920000)*d^10*
        K1^2*M^5*u^14)/(b^3*Sqrt[510510*Pi]) - 
      (((31*I)/2447200)*d^12*K1^2*M^5*u^14)/(b^3*Sqrt[510510*Pi]) - 
      (((97*I)/11893392000)*d^2*K0*K1*M^5*Sqrt[13/(39270*Pi)]*u^15)/b^3 + 
      (((631*I)/19908504000)*d^4*K0*K1*M^5*Sqrt[13/(39270*Pi)]*u^15)/b^3 + 
      (((174877*I)/1526318640000)*d^6*K0*K1*M^5*Sqrt[13/(39270*Pi)]*u^15)/
       b^3 - (((36677*I)/286184745000)*d^8*K0*K1*M^5*Sqrt[13/(39270*Pi)]*
        u^15)/b^3 - (((1079*I)/7433370000)*d^10*K0*K1*M^5*Sqrt[13/(39270*Pi)]*
        u^15)/b^3 + (((53*I)/495558000)*d^12*K0*K1*M^5*Sqrt[13/(39270*Pi)]*
        u^15)/b^3 + ((I/35397000)*d^14*K0*K1*M^5*Sqrt[13/(39270*Pi)]*u^15)/
       b^3 + (d^2*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(396446400*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(39644640*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(39644640*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(396446400*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(396446400*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(39644640*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(39644640*b^3) + 
      (d^14*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/(396446400*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(1982232000*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(165186000*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(1982232000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(1982232000*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(165186000*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(143*Pi)/3570]*u^15)/(1982232000*b^3) + 
      (((1073311*I)/13736867760000)*d^2*K0*K1*M^5*u^15)/
       (b^3*Sqrt[510510*Pi]) - (((1073311*I)/6868433880000)*d^4*K0*K1*M^5*
        u^15)/(b^3*Sqrt[510510*Pi]) + (((1073311*I)/13736867760000)*d^6*K0*K1*
        M^5*u^15)/(b^3*Sqrt[510510*Pi]))/Pi, 
    ((25876531*d^4*K1*M^5*Sqrt[Pi/510510]*u)/(5369856*b^3*E^u) + 
      (148566109*d^10*K1*M^5*Sqrt[Pi/510510]*u)/(26849280*b^3*E^u) - 
      (3388445*d^8*K1*M^5*Sqrt[(5*Pi)/102102]*u)/(5369856*b^3*E^u) + 
      (469*K1*M^5*Sqrt[(7*Pi)/72930]*u)/(279680*b^3*E^u) - 
      (26899*d^12*K1*M^5*Sqrt[(11*Pi)/46410]*u)/(1413120*b^3*E^u) + 
      (28751*d^14*K1*M^5*Sqrt[(11*Pi)/46410]*u)/(5369856*b^3*E^u) - 
      (5751619*d^6*K1*M^5*Sqrt[(13*Pi)/39270]*u)/(8949760*b^3*E^u) + 
      (455579*d^2*K1*M^5*Sqrt[(77*Pi)/6630]*u)/(26849280*b^3*E^u) - 
      (3619*d^16*K1*M^5*Sqrt[(77*Pi)/6630]*u)/(26849280*b^3*E^u) + 
      (824203*K0*M^5*Sqrt[Pi/510510]*u^2)/(26849280*b^3*E^u) + 
      (6532283*d^2*K0*M^5*Sqrt[Pi/510510]*u^2)/(3579904*b^3*E^u) + 
      (12521219*d^4*K0*M^5*Sqrt[Pi/510510]*u^2)/(2334720*b^3*E^u) - 
      (523862431*d^6*K0*M^5*Sqrt[Pi/510510]*u^2)/(53698560*b^3*E^u) + 
      (5125871*d^12*K0*M^5*Sqrt[Pi/510510]*u^2)/(53698560*b^3*E^u) + 
      (25876531*d^4*K1*M^5*Sqrt[Pi/510510]*u^2)/(5369856*b^3*E^u) + 
      (148566109*d^10*K1*M^5*Sqrt[Pi/510510]*u^2)/(26849280*b^3*E^u) + 
      (2014029*d^10*K0*M^5*Sqrt[(3*Pi)/170170]*u^2)/(942080*b^3*E^u) - 
      (3388445*d^8*K1*M^5*Sqrt[(5*Pi)/102102]*u^2)/(5369856*b^3*E^u) + 
      (469*K1*M^5*Sqrt[(7*Pi)/72930]*u^2)/(279680*b^3*E^u) - 
      (26899*d^12*K1*M^5*Sqrt[(11*Pi)/46410]*u^2)/(1413120*b^3*E^u) + 
      (28751*d^14*K1*M^5*Sqrt[(11*Pi)/46410]*u^2)/(5369856*b^3*E^u) - 
      (5751619*d^6*K1*M^5*Sqrt[(13*Pi)/39270]*u^2)/(8949760*b^3*E^u) - 
      (2381*d^14*K0*M^5*Sqrt[(51*Pi)/10010]*u^2)/(17899520*b^3*E^u) - 
      (583*d^16*K0*M^5*Sqrt[(77*Pi)/6630]*u^2)/(10739712*b^3*E^u) + 
      (455579*d^2*K1*M^5*Sqrt[(77*Pi)/6630]*u^2)/(26849280*b^3*E^u) - 
      (3619*d^16*K1*M^5*Sqrt[(77*Pi)/6630]*u^2)/(26849280*b^3*E^u) - 
      (495791*d^8*K0*M^5*Sqrt[(143*Pi)/3570]*u^2)/(17899520*b^3*E^u) + 
      (7288996618727*K0*M^5*Sqrt[Pi/510510]*u^3)/(199662764421120*b^3*E^u) + 
      (508418365364383*d^4*K0*M^5*Sqrt[Pi/510510]*u^3)/
       (92152045117440*b^3*E^u) - (77084105588377*d^6*K0*M^5*Sqrt[Pi/510510]*
        u^3)/(7440848363520*b^3*E^u) - (10723037197969*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^3)/(2741365186560*b^3*E^u) + 
      (356702975879*d^10*K0*M^5*Sqrt[Pi/510510]*u^3)/(53752258560*b^3*E^u) + 
      (37510457*d^12*K0*M^5*Sqrt[Pi/510510]*u^3)/(375889920*b^3*E^u) + 
      (12743223671*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(2391948656640*b^3) - 
      (25509338483*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(103997767680*b^3) - 
      (12219587377*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(5199888384*b^3) + 
      (4943722359349*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(1195974328320*b^3) + 
      (41976918817*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^3)/(597987164160*b^3) + 
      (21775226939*K1*M^5*Sqrt[Pi/510510]*u^3)/(248087347200*b^3*E^u) + 
      (264621338413*d^2*K1*M^5*Sqrt[Pi/510510]*u^3)/(62021836800*b^3*E^u) - 
      (651594899629*d^6*K1*M^5*Sqrt[Pi/510510]*u^3)/(31010918400*b^3*E^u) - 
      (2361128311*d^8*K1*M^5*Sqrt[Pi/510510]*u^3)/(281917440*b^3*E^u) + 
      (25550616941*d^10*K1*M^5*Sqrt[Pi/510510]*u^3)/(1879449600*b^3*E^u) + 
      (14961232513*d^12*K1*M^5*Sqrt[Pi/510510]*u^3)/(33830092800*b^3*E^u) - 
      (2617264186631*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^3)/(298993582080*b^3) + 
      (2362490256431*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^3)/(298993582080*b^3) - 
      (8581413749*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^3)/(13288603648*b^3) - 
      (49123954673*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^3)/(74748395520*b^3) - 
      (426720033*d^4*K1^2*M^5*Sqrt[(3*Pi)/170170]*u^3)/(2076344320*b^3) + 
      (31827779814553*d^2*K0*M^5*Sqrt[(5*Pi)/102102]*u^3)/
       (79865105768448*b^3*E^u) - (721258223*d^16*K0^2*M^5*Sqrt[(7*Pi)/72930]*
        u^3)/(2391948656640*b^3) + (3499*d^18*K0^2*M^5*Sqrt[(7*Pi)/72930]*
        u^3)/(2797600768*b^3) - (5162299*d^16*K1*M^5*Sqrt[(7*Pi)/72930]*u^3)/
       (9665740800*b^3*E^u) + (1725341281*K1^2*M^5*Sqrt[(7*Pi)/72930]*u^3)/
       (119597432832*b^3) + (19360972369*d^2*K1^2*M^5*Sqrt[(7*Pi)/72930]*u^3)/
       (51998883840*b^3) + (90949806979*d^6*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^3)/
       (597987164160*b^3) - (285510714397*d^10*K0^2*M^5*Sqrt[(11*Pi)/46410]*
        u^3)/(1195974328320*b^3) - (35815876441*d^12*K0^2*M^5*
        Sqrt[(11*Pi)/46410]*u^3)/(597987164160*b^3) - 
      (330149*d^14*K1*M^5*Sqrt[(11*Pi)/46410]*u^3)/(55641600*b^3*E^u) + 
      (1643839807*d^14*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^3)/(298993582080*b^3) + 
      (73398823*d^16*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^3)/(199329054720*b^3) + 
      (80735710283*d^4*K1*M^5*Sqrt[(17*Pi)/30030]*u^3)/
       (124043673600*b^3*E^u) - (2381*d^14*K0*M^5*Sqrt[(51*Pi)/10010]*u^3)/
       (17899520*b^3*E^u) - (583*d^16*K0*M^5*Sqrt[(77*Pi)/6630]*u^3)/
       (10739712*b^3*E^u) - (1234913*d^18*K1^2*M^5*Sqrt[(77*Pi)/6630]*u^3)/
       (398658109440*b^3) + (1307085073771219*K0*M^5*Sqrt[Pi/510510]*u^4)/
       (23959531730534400*b^3*E^u) + (115295777136337969*d^2*K0*M^5*
        Sqrt[Pi/510510]*u^4)/(47919063461068800*b^3*E^u) - 
      (23529235809591293*d^6*K0*M^5*Sqrt[Pi/510510]*u^4)/
       (2083437541785600*b^3*E^u) - (15306881822789*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^4)/(3655153582080*b^3*E^u) + 
      (15233796870997*d^10*K0*M^5*Sqrt[Pi/510510]*u^4)/
       (2150090342400*b^3*E^u) + (2757490789*d^12*K0*M^5*Sqrt[Pi/510510]*u^4)/
       (9665740800*b^3*E^u) - (5561643289*d^14*K0*M^5*Sqrt[Pi/510510]*u^4)/
       (135320371200*b^3*E^u) - (712169*d^16*K0*M^5*Sqrt[Pi/510510]*u^4)/
       (604108800*b^3*E^u) + (2352920510558567*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (26481587702169600*b^3*E^u) + (164888082791766247*d^2*K1*M^5*
        Sqrt[Pi/510510]*u^4)/(41929180528435200*b^3*E^u) + 
      (2389601776366964707*d^4*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (251575083170611200*b^3*E^u) - (800923248800897*d^6*K1*M^5*
        Sqrt[Pi/510510]*u^4)/(43404948787200*b^3*E^u) - 
      (426776154263383*d^8*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (57568668917760*b^3*E^u) + (125961081451*d^12*K1*M^5*Sqrt[Pi/510510]*
        u^4)/(236810649600*b^3*E^u) - (190998617*d^14*K1*M^5*Sqrt[Pi/510510]*
        u^4)/(2114380800*b^3*E^u) + (21886346876767*K0*K1*M^5*Sqrt[Pi/510510]*
        u^4)/(334872811929600*b^3) - (486868858370387*d^2*K0*K1*M^5*
        Sqrt[Pi/510510]*u^4)/(1004618435788800*b^3) + 
      (4996337123760313*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (753463826841600*b^3) + (40924361910791141*d^8*K0*K1*M^5*
        Sqrt[Pi/510510]*u^4)/(1506927653683200*b^3) - 
      (7986999832122833*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (502309217894400*b^3) + (272783125095409*d^14*K0*K1*M^5*
        Sqrt[Pi/510510]*u^4)/(753463826841600*b^3) - 
      (305553087331*d^16*K0*K1*M^5*Sqrt[Pi/510510]*u^4)/
       (86110151639040*b^3) + (376331*d^16*K1*M^5*Sqrt[(7*Pi)/72930]*u^4)/
       (9665740800*b^3*E^u) - (957628977439369*d^4*K0*K1*M^5*
        Sqrt[(11*Pi)/46410]*u^4)/(753463826841600*b^3) - 
      (40785421*d^18*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^4)/(1913558925312*b^3) + 
      (89669767307177*d^4*K0*M^5*Sqrt[(13*Pi)/39270]*u^4)/
       (204782322483200*b^3*E^u) - (222932699966159*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/39270]*u^4)/(753463826841600*b^3) + 
      (146373446257*d^10*K1*M^5*Sqrt[(51*Pi)/10010]*u^4)/
       (627109683200*b^3*E^u) + (12931896287403959*K0*M^5*Sqrt[Pi/510510]*
        u^5)/(309630871594598400*b^3*E^u) + 
      (579264806867814713*d^2*K0*M^5*Sqrt[Pi/510510]*u^5)/
       (335433444227481600*b^3*E^u) + (13613233135216529*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^5)/(3518532631756800*b^3*E^u) - 
      (16233423611741233*d^6*K0*M^5*Sqrt[Pi/510510]*u^5)/
       (2083437541785600*b^3*E^u) - (11062909954919*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^5)/(3729144545280*b^3*E^u) + 
      (221529971834387*d^10*K0*M^5*Sqrt[Pi/510510]*u^5)/
       (45151897190400*b^3*E^u) + (60480188273*d^12*K0*M^5*Sqrt[Pi/510510]*
        u^5)/(236810649600*b^3*E^u) - (5635625449*d^14*K0*M^5*Sqrt[Pi/510510]*
        u^5)/(135320371200*b^3*E^u) + (38505293*d^16*K0*M^5*Sqrt[Pi/510510]*
        u^5)/(77325926400*b^3*E^u) + (1563003426041*K0^2*M^5*Sqrt[Pi/510510]*
        u^5)/(334872811929600*b^3) - (182624898186139*d^2*K0^2*M^5*
        Sqrt[Pi/510510]*u^5)/(251154608947200*b^3) - 
      (1018357827487093*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^5)/
       (188365956710400*b^3) + (143657323093813*d^6*K0^2*M^5*Sqrt[Pi/510510]*
        u^5)/(32759296819200*b^3) + (13850791302120853*d^8*K0^2*M^5*
        Sqrt[Pi/510510]*u^5)/(1506927653683200*b^3) - 
      (1553097564582677*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^5)/
       (251154608947200*b^3) - (522745557525413*d^12*K0^2*M^5*Sqrt[Pi/510510]*
        u^5)/(376731913420800*b^3) - (39569753*d^18*K0^2*M^5*Sqrt[Pi/510510]*
        u^5)/(597987164160*b^3) + (1981227303678373*K1*M^5*Sqrt[Pi/510510]*
        u^5)/(35308783602892800*b^3*E^u) + (9449430089052183887*d^2*K1*M^5*
        Sqrt[Pi/510510]*u^5)/(4025201330729779200*b^3*E^u) + 
      (10563709557972993893*d^4*K1*M^5*Sqrt[Pi/510510]*u^5)/
       (2012600665364889600*b^3*E^u) - (265258877910088729*d^6*K1*M^5*
        Sqrt[Pi/510510]*u^5)/(25001250501427200*b^3*E^u) - 
      (18173233954618669*d^8*K1*M^5*Sqrt[Pi/510510]*u^5)/
       (4605493513420800*b^3*E^u) + (714810784693157*d^10*K1*M^5*
        Sqrt[Pi/510510]*u^5)/(108364553256960*b^3*E^u) - 
      (30933741439*d^14*K1*M^5*Sqrt[Pi/510510]*u^5)/(541281484800*b^3*E^u) + 
      (6367463*d^16*K1*M^5*Sqrt[Pi/510510]*u^5)/(7517798400*b^3*E^u) - 
      (82846482537045347*K1^2*M^5*Sqrt[Pi/510510]*u^5)/
       (1989144502861824000*b^3) - (51824543174659477381*d^4*K1^2*M^5*
        Sqrt[Pi/510510]*u^5)/(3481002880008192000*b^3) + 
      (54780877240959470677*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^5)/
       (3481002880008192000*b^3) + (23273335153505961347*d^8*K1^2*M^5*
        Sqrt[Pi/510510]*u^5)/(994572251430912000*b^3) - 
      (1569636718891854553*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^5)/
       (90415659220992000*b^3) - (35332853688921857*d^12*K1^2*M^5*
        Sqrt[Pi/510510]*u^5)/(9041565922099200*b^3) + 
      (664364201270141*d^14*K1^2*M^5*Sqrt[Pi/510510]*u^5)/
       (1808313184419840*b^3) - (1356496911068753*d^16*K1^2*M^5*
        Sqrt[Pi/510510]*u^5)/(180831318441984000*b^3) + 
      (372380843309*d^14*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^5)/
       (32759296819200*b^3) - (706847563067984347*d^2*K1^2*M^5*
        Sqrt[(13*Pi)/39270]*u^5)/(2784802304006553600*b^3) - 
      (100974655189*d^18*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^5)/
       (12055421229465600*b^3) + (40486311449*d^12*K1*M^5*Sqrt[(17*Pi)/30030]*
        u^5)/(1894485196800*b^3*E^u) - (1080461*d^16*K0^2*M^5*
        Sqrt[(35*Pi)/14586]*u^5)/(25820135424*b^3) + 
      (3222233445429367*K0*M^5*Sqrt[Pi/510510]*u^6)/(149081530767769600*b^3*
        E^u) + (103720889588006533*d^2*K0*M^5*Sqrt[Pi/510510]*u^6)/
       (123852348637839360*b^3*E^u) + (1080333305387894729*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^6)/(619261743189196800*b^3*E^u) - 
      (181443524796662279*d^6*K0*M^5*Sqrt[Pi/510510]*u^6)/
       (50002501002854400*b^3*E^u) - (8198177835005069*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^6)/(6140658017894400*b^3*E^u) + 
      (147629950463*d^10*K0*M^5*Sqrt[Pi/510510]*u^6)/(65895137280*b^3*E^u) + 
      (7907967083*d^12*K0*M^5*Sqrt[Pi/510510]*u^6)/(56132894720*b^3*E^u) - 
      (222595129*d^14*K0*M^5*Sqrt[Pi/510510]*u^6)/(10310123520*b^3*E^u) + 
      (505938217*d^16*K0*M^5*Sqrt[Pi/510510]*u^6)/(1082562969600*b^3*E^u) + 
      (1321751961146780701*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (48302415968757350400*b^3*E^u) + (12979988782712597341*d^2*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(12075603992189337600*b^3*E^u) + 
      (27703273014555269*d^4*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (12322044889989120*b^3*E^u) - (275952361304861047*d^6*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(58336251169996800*b^3*E^u) - 
      (3282762469393237*d^8*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (2046886005964800*b^3*E^u) + (1539489473378893*d^10*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(541822766284800*b^3*E^u) + 
      (958064398331*d^12*K1*M^5*Sqrt[Pi/510510]*u^6)/(5683455590400*b^3*
        E^u) - (43615162691*d^14*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (1623844454400*b^3*E^u) - (52375978797200671*K0*K1*M^5*Sqrt[Pi/510510]*
        u^6)/(994572251430912000*b^3) - (122922440280424129*d^2*K0*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(36642135579033600*b^3) - 
      (5638280470195762877*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (435125360001024000*b^3) + (26775014648917452641*d^6*K0*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(1740501440004096000*b^3) + 
      (9480945275929173661*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (497286125715456000*b^3) - (170357249000691611*d^10*K0*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(11301957402624000*b^3) - 
      (7467948686960387*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (2260391480524800*b^3) - (526433832739369*d^16*K0*K1*M^5*
        Sqrt[Pi/510510]*u^6)/(90415659220992000*b^3) - 
      (299533392199*d^18*K0*K1*M^5*Sqrt[Pi/510510]*u^6)/
       (3013855307366400*b^3) + (357314207*d^16*K1*M^5*Sqrt[(11*Pi)/46410]*
        u^6)/(6495377817600*b^3*E^u) + (79589963209927*d^14*K0*K1*M^5*
        Sqrt[(17*Pi)/30030]*u^6)/(4520782961049600*b^3) + 
      (124501728060367321*K0*M^5*Sqrt[Pi/510510]*u^7)/(13800690276787814400*
        b^3*E^u) + (587114757660680719*d^2*K0*M^5*Sqrt[Pi/510510]*u^7)/
       (1857785229567590400*b^3*E^u) + (2921563982979294617*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^7)/(4830241596875735040*b^3*E^u) - 
      (462153519512336287*d^6*K0*M^5*Sqrt[Pi/510510]*u^7)/
       (350017507019980800*b^3*E^u) + (857929301320627*d^10*K0*M^5*
        Sqrt[Pi/510510]*u^7)/(1083645532569600*b^3*E^u) + 
      (238880648231*d^12*K0*M^5*Sqrt[Pi/510510]*u^7)/(4546764472320*b^3*
        E^u) - (26120062841*d^14*K0*M^5*Sqrt[Pi/510510]*u^7)/
       (3247688908800*b^3*E^u) - (1277860681102739*K0^2*M^5*Sqrt[Pi/510510]*
        u^7)/(90415659220992000*b^3) - (501084586410090031*d^2*K0^2*M^5*
        Sqrt[Pi/510510]*u^7)/(696200576001638400*b^3) - 
      (8177552506867345339*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (3481002880008192000*b^3) + (5423576547159158009*d^6*K0^2*M^5*
        Sqrt[Pi/510510]*u^7)/(1740501440004096000*b^3) - 
      (62280345897905143*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^7)/
       (22603914805248000*b^3) - (5409105981750137*d^12*K0^2*M^5*
        Sqrt[Pi/510510]*u^7)/(9041565922099200*b^3) - 
      (504716491*d^18*K0^2*M^5*Sqrt[Pi/510510]*u^7)/(26207437455360*b^3) + 
      (4843182279571511111*K1*M^5*Sqrt[Pi/510510]*u^7)/
       (483024159687573504000*b^3*E^u) + (239183545661190861947*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^7)/(322016106458382336000*b^3*E^u) - 
      (6249893725596979399*d^6*K1*M^5*Sqrt[Pi/510510]*u^7)/
       (3818372803854336000*b^3*E^u) - (1102509865587017299*d^8*K1*M^5*
        Sqrt[Pi/510510]*u^7)/(2210636886441984000*b^3*E^u) + 
      (40964150616918493*d^10*K1*M^5*Sqrt[Pi/510510]*u^7)/
       (43345821302784000*b^3*E^u) + (56698450997129*d^12*K1*M^5*
        Sqrt[Pi/510510]*u^7)/(909352894464000*b^3*E^u) - 
      (245461739801*d^14*K1*M^5*Sqrt[Pi/510510]*u^7)/(25981511270400*b^3*
        E^u) - (2073432817745483141*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (90506074880212992000*b^3) - (568559900665307839*d^2*K1^2*M^5*
        Sqrt[Pi/510510]*u^7)/(497286125715456000*b^3) - 
      (19101377893331627827*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (5028115271122944000*b^3) + (115254460461140460077*d^6*K1^2*M^5*
        Sqrt[Pi/510510]*u^7)/(22626518720053248000*b^3) + 
      (1277311603309128617*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (248643062857728000*b^3) - (41336189615333897*d^12*K1^2*M^5*
        Sqrt[Pi/510510]*u^7)/(45207829610496000*b^3) + 
      (1799215690908341*d^14*K1^2*M^5*Sqrt[Pi/510510]*u^7)/
       (22603914805248000*b^3) - (473603190287*d^18*K1^2*M^5*Sqrt[Pi/510510]*
        u^7)/(15069276536832000*b^3) - (149424696029*d^16*K1^2*M^5*
        Sqrt[(7*Pi)/72930]*u^7)/(679816986624000*b^3) + 
      (248688137*d^16*K0*M^5*Sqrt[(11*Pi)/46410]*u^7)/
       (12990755635200*b^3*E^u) - (8387766888071*d^16*K0^2*M^5*
        Sqrt[(11*Pi)/46410]*u^7)/(90415659220992000*b^3) - 
      (8838182405027*d^8*K0*M^5*Sqrt[(13*Pi)/39270]*u^7)/
       (257649986764800*b^3*E^u) + (18305617239941*d^14*K0^2*M^5*
        Sqrt[(13*Pi)/39270]*u^7)/(4520782961049600*b^3) + 
      (2198025300517546217*d^2*K1*M^5*Sqrt[(13*Pi)/39270]*u^7)/
       (74311409182703616000*b^3*E^u) - (1540344419732677*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/39270]*u^7)/(4520782961049600*b^3) + 
      (1258190964368237*d^8*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^7)/
       (6543238496256000*b^3) + (54690203*d^16*K1*M^5*Sqrt[(17*Pi)/30030]*
        u^7)/(3711644467200*b^3*E^u) + (1247726454161055313*K0*M^5*
        Sqrt[Pi/510510]*u^8)/(483024159687573504000*b^3*E^u) + 
      (45482707745575095287*d^2*K0*M^5*Sqrt[Pi/510510]*u^8)/
       (483024159687573504000*b^3*E^u) + (27188654870680567273*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^8)/(161008053229191168000*b^3*E^u) - 
      (8071060630214751971*d^6*K0*M^5*Sqrt[Pi/510510]*u^8)/
       (21001050421198848000*b^3*E^u) - (11688325389972641*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^8)/(100483494838272000*b^3*E^u) + 
      (4803678873521467*d^10*K0*M^5*Sqrt[Pi/510510]*u^8)/
       (21672910651392000*b^3*E^u) + (35554513646485363*K1*M^5*
        Sqrt[Pi/510510]*u^8)/(9758063832072192000*b^3*E^u) + 
      (111772667808507513329*d^2*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (966048319375147008000*b^3*E^u) + (61286360135452365379*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^8)/(322016106458382336000*b^3*E^u) - 
      (10873810725809197*d^6*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (23530588707225600*b^3*E^u) - (254696498585257837*d^8*K1*M^5*
        Sqrt[Pi/510510]*u^8)/(2210636886441984000*b^3*E^u) + 
      (32853760406139143*d^10*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (130037463908352000*b^3*E^u) + (15968625898297*d^12*K1*M^5*
        Sqrt[Pi/510510]*u^8)/(909352894464000*b^3*E^u) - 
      (412743214785999623*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (580167146668032000*b^3) - (11710297402165300439*d^4*K0*K1*M^5*
        Sqrt[Pi/510510]*u^8)/(5656629680013312000*b^3) + 
      (16973728420890124789*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (5656629680013312000*b^3) + (336811101821940773*d^8*K0*K1*M^5*
        Sqrt[Pi/510510]*u^8)/(124321531428864000*b^3) - 
      (401634812444447*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (163796484096000*b^3) - (947093337325393*d^12*K0*K1*M^5*
        Sqrt[Pi/510510]*u^8)/(1883659567104000*b^3) + 
      (8863976098727*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^8)/
       (209295507456000*b^3) - (1992268133951*d^16*K0*K1*M^5*Sqrt[Pi/510510]*
        u^8)/(2511546089472000*b^3) - (150934832771*d^18*K0*K1*M^5*
        Sqrt[Pi/510510]*u^8)/(7534638268416000*b^3) + 
      (3388013*d^16*K0*M^5*Sqrt[(5*Pi)/102102]*u^8)/(259815112704*b^3*E^u) + 
      (645832037681*d^12*K0*M^5*Sqrt[(11*Pi)/46410]*u^8)/
       (454676447232000*b^3*E^u) - (30947862991*d^14*K1*M^5*
        Sqrt[(11*Pi)/46410]*u^8)/(129907556352000*b^3*E^u) + 
      (73118483*d^16*K1*M^5*Sqrt[(11*Pi)/46410]*u^8)/(10825629696000*b^3*
        E^u) - (6641362109695981*K0*K1*M^5*Sqrt[(17*Pi)/30030]*u^8)/
       (7542172906684416000*b^3) - (209586953*d^14*K0*M^5*Sqrt[(143*Pi)/3570]*
        u^8)/(12990755635200*b^3*E^u) + (114250466024283073*d^2*K0*M^5*
        Sqrt[Pi/510510]*u^9)/(4735530977329152000*b^3*E^u) + 
      (4299047764456210817*d^4*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (120756039921893376000*b^3*E^u) - (192814281751208543*d^6*K0*M^5*
        Sqrt[Pi/510510]*u^9)/(2100105042119884800*b^3*E^u) - 
      (23873272461019643*d^8*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (1105318443220992000*b^3*E^u) + (1614229985428381*d^10*K0*M^5*
        Sqrt[Pi/510510]*u^9)/(32509365977088000*b^3*E^u) + 
      (103380522503*d^12*K0*M^5*Sqrt[Pi/510510]*u^9)/(28417277952000*b^3*
        E^u) - (17261079827*d^14*K0*M^5*Sqrt[Pi/510510]*u^9)/
       (32476889088000*b^3*E^u) - (449947130244803*K0^2*M^5*Sqrt[Pi/510510]*
        u^9)/(217562680000512000*b^3) - (159522693566736421*d^2*K0^2*M^5*
        Sqrt[Pi/510510]*u^9)/(1740501440004096000*b^3) - 
      (1887477908541059*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (8057877037056000*b^3) + (1922301976755253*d^8*K0^2*M^5*
        Sqrt[Pi/510510]*u^9)/(6216076571443200*b^3) - 
      (3248118495552659*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^9)/
       (11301957402624000*b^3) - (55570079355361*d^12*K0^2*M^5*
        Sqrt[Pi/510510]*u^9)/(941829783552000*b^3) + 
      (233871516082050199*K1*M^5*Sqrt[Pi/510510]*u^9)/(828041416607268864000*
        b^3*E^u) + (5013219680554764617*d^2*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (181134059882840064000*b^3*E^u) + (2894331786689485231*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^9)/(65866930866487296000*b^3*E^u) - 
      (25782376735013513*d^6*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (233345004679987200*b^3*E^u) - (8883336917558801*d^8*K1*M^5*
        Sqrt[Pi/510510]*u^9)/(442127377288396800*b^3*E^u) + 
      (299364595279859*d^10*K1*M^5*Sqrt[Pi/510510]*u^9)/
       (5418227662848000*b^3*E^u) - (8227528171*d^14*K1*M^5*Sqrt[Pi/510510]*
        u^9)/(13918666752000*b^3*E^u) - (850220486459821*K1^2*M^5*
        Sqrt[Pi/510510]*u^9)/(282831484000665600*b^3) - 
      (2670484026581464273*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^9)/
       (22626518720053248000*b^3) - (119269839610836133*d^4*K1^2*M^5*
        Sqrt[Pi/510510]*u^9)/(353539355000832000*b^3) + 
      (2964264532070556973*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^9)/
       (5656629680013312000*b^3) + (502736607812521*d^8*K1^2*M^5*
        Sqrt[Pi/510510]*u^9)/(1295015952384000*b^3) - 
      (161180762276113*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^9)/
       (418591014912000*b^3) + (11499725033911*d^14*K1^2*M^5*Sqrt[Pi/510510]*
        u^9)/(1883659567104000*b^3) - (17874214667*d^16*K1^2*M^5*
        Sqrt[Pi/510510]*u^9)/(156971630592000*b^3) - 
      (9220339553*d^18*K1^2*M^5*Sqrt[Pi/510510]*u^9)/(2511546089472000*b^3) + 
      (3605481267603027*K0*M^5*Sqrt[(3*Pi)/170170]*u^9)/
       (11926522461421568000*b^3*E^u) + (271779169*d^16*K1*M^5*
        Sqrt[(7*Pi)/72930]*u^9)/(111349334016000*b^3*E^u) - 
      (33457297*d^18*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^9)/
       (132186636288000*b^3) + (152615861*d^16*K0*M^5*Sqrt[(13*Pi)/39270]*
        u^9)/(129907556352000*b^3*E^u) + (482505245410693*d^6*K0^2*M^5*
        Sqrt[(13*Pi)/39270]*u^9)/(17405014400040960*b^3) - 
      (4767634813*d^16*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^9)/
       (706372337664000*b^3) + (5527740019*d^12*K1*M^5*Sqrt[(13*Pi)/39270]*
        u^9)/(17947754496000*b^3*E^u) + (533323403671*d^14*K0^2*M^5*
        Sqrt[(17*Pi)/30030]*u^9)/(1883659567104000*b^3) - 
      (517898457421*d^12*K1^2*M^5*Sqrt[(17*Pi)/30030]*u^9)/
       (117728722944000*b^3) - (122403170185500989*K0*M^5*Sqrt[Pi/510510]*
        u^10)/(2898144958125441024000*b^3*E^u) + 
      (13379622077110613257*d^2*K0*M^5*Sqrt[Pi/510510]*u^10)/
       (2898144958125441024000*b^3*E^u) + (150183539448272963*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^10)/(18942123909316608000*b^3*E^u) - 
      (189204683265344261*d^6*K0*M^5*Sqrt[Pi/510510]*u^10)/
       (9692792502091776000*b^3*E^u) - (16740713097805283*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^10)/(6631910659325952000*b^3*E^u) + 
      (1166325399249709*d^10*K0*M^5*Sqrt[Pi/510510]*u^10)/
       (130037463908352000*b^3*E^u) + (19274686397*d^12*K0*M^5*
        Sqrt[Pi/510510]*u^10)/(28716407193600*b^3*E^u) - 
      (39676292969*d^14*K0*M^5*Sqrt[Pi/510510]*u^10)/(389722669056000*b^3*
        E^u) + (71344219*d^16*K0*M^5*Sqrt[Pi/510510]*u^10)/
       (24357666816000*b^3*E^u) + (522965891668051933*K1*M^5*Sqrt[Pi/510510]*
        u^10)/(966048319375147008000*b^3*E^u) + 
      (14654035638727088243*d^2*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (2898144958125441024000*b^3*E^u) + (6989728164492721651*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^10)/(966048319375147008000*b^3*E^u) - 
      (3604491719774837*d^6*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (171437146295500800*b^3*E^u) - (13872409594553509*d^8*K1*M^5*
        Sqrt[Pi/510510]*u^10)/(6631910659325952000*b^3*E^u) + 
      (3776967367065757*d^10*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (390112391725056000*b^3*E^u) - (14632063297*d^14*K1*M^5*
        Sqrt[Pi/510510]*u^10)/(129907556352000*b^3*E^u) + 
      (656905787*d^16*K1*M^5*Sqrt[Pi/510510]*u^10)/(194861334528000*b^3*
        E^u) - (9050845419448817*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (8484944520019968000*b^3) - (409424069762825207*d^2*K0*K1*M^5*
        Sqrt[Pi/510510]*u^10)/(8484944520019968000*b^3) - 
      (25622177037466579*d^4*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (212123613000499200*b^3) + (16681809332848057*d^6*K0*K1*M^5*
        Sqrt[Pi/510510]*u^10)/(84849445200199680*b^3) + 
      (6704956710631097*d^8*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (46620574285824000*b^3) - (612195544598669*d^10*K0*K1*M^5*
        Sqrt[Pi/510510]*u^10)/(4238234025984000*b^3) - 
      (384777281333*d^16*K0*K1*M^5*Sqrt[Pi/510510]*u^10)/
       (8476468051968000*b^3) - (4512520037*d^18*K0*K1*M^5*Sqrt[Pi/510510]*
        u^10)/(2825489350656000*b^3) - (45120723371*d^12*K0*K1*M^5*
        Sqrt[(11*Pi)/46410]*u^10)/(17659308441600*b^3) + 
      (146586688481*d^14*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^10)/
       (706372337664000*b^3) + (38051670379*d^12*K1*M^5*Sqrt[(17*Pi)/30030]*
        u^10)/(909352894464000*b^3*E^u) + 
      (4047459464144669*K0*M^5*Sqrt[Pi/510510]*u^11)/(22641757485355008000*
        b^3*E^u) + (23022417956255689*d^2*K0*M^5*Sqrt[Pi/510510]*u^11)/
       (65866930866487296000*b^3*E^u) + (37647070387212427*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^11)/(26834675538198528000*b^3*E^u) - 
      (100567252222504619*d^6*K0*M^5*Sqrt[Pi/510510]*u^11)/
       (31501575631798272000*b^3*E^u) - (20589280183127*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^11)/(331595532966297600*b^3*E^u) + 
      (24445476027337*d^10*K0*M^5*Sqrt[Pi/510510]*u^11)/
       (19505619586252800*b^3*E^u) - (4220791*d^14*K0*M^5*Sqrt[Pi/510510]*
        u^11)/(240569548800*b^3*E^u) - (40048788101939*K0^2*M^5*
        Sqrt[Pi/510510]*u^11)/(678795561601597440*b^3) - 
      (69050087812615703*d^2*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (16969889040039936000*b^3) - (17688659483731589*d^4*K0^2*M^5*
        Sqrt[Pi/510510]*u^11)/(2121236130004992000*b^3) + 
      (1112378002960787*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (93241148571648000*b^3) - (13770642523259*d^10*K0^2*M^5*
        Sqrt[Pi/510510]*u^11)/(1210924007424000*b^3) + 
      (264869262103*d^14*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (1412744675328000*b^3) - (31317581*d^18*K0^2*M^5*Sqrt[Pi/510510]*u^11)/
       (226039148052480*b^3) - (2212219768625227*K1*M^5*Sqrt[Pi/510510]*u^11)/
       (12785933638788710400*b^3*E^u) + (2709255493682734441*d^2*K1*M^5*
        Sqrt[Pi/510510]*u^11)/(2173608718594080768000*b^3*E^u) + 
      (406177665497647903*d^4*K1*M^5*Sqrt[Pi/510510]*u^11)/
       (434721743718816153600*b^3*E^u) - (329388179218488529*d^6*K1*M^5*
        Sqrt[Pi/510510]*u^11)/(94504726895394816000*b^3*E^u) + 
      (90236372046463*d^8*K1*M^5*Sqrt[Pi/510510]*u^11)/
       (994786598898892800*b^3*E^u) + (43071257565487*d^10*K1*M^5*
        Sqrt[Pi/510510]*u^11)/(32509365977088000*b^3*E^u) + 
      (55527766313*d^12*K1*M^5*Sqrt[Pi/510510]*u^11)/(682014670848000*b^3*
        E^u) - (1964446867*d^14*K1*M^5*Sqrt[Pi/510510]*u^11)/
       (97430667264000*b^3*E^u) + (15813841*d^16*K1*M^5*Sqrt[Pi/510510]*u^11)/
       (19486133452800*b^3*E^u) - (301692143383243*K1^2*M^5*Sqrt[Pi/510510]*
        u^11)/(1755505762762752000*b^3) - (225800678508252989*d^2*K1^2*M^5*
        Sqrt[Pi/510510]*u^11)/(50909667120119808000*b^3) - 
      (11033503369507063*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^11)/
       (909101198573568000*b^3) + (434203066501784851*d^6*K1^2*M^5*
        Sqrt[Pi/510510]*u^11)/(21212361300049920000*b^3) + 
      (800982101596783*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^11)/
       (66600820408320000*b^3) - (41023233577*d^12*K1^2*M^5*Sqrt[Pi/510510]*
        u^11)/(16555601664000*b^3) + (106295035523*d^14*K1^2*M^5*
        Sqrt[Pi/510510]*u^11)/(470914891776000*b^3) - 
      (310485320843*d^16*K1^2*M^5*Sqrt[Pi/510510]*u^11)/
       (50858808311808000*b^3) - (59396699*d^18*K1^2*M^5*Sqrt[Pi/510510]*
        u^11)/(376731913420800*b^3) + (599556179*d^12*K0*M^5*
        Sqrt[(11*Pi)/46410]*u^11)/(75779407872000*b^3*E^u) + 
      (5210461*d^16*K0*M^5*Sqrt[(11*Pi)/46410]*u^11)/(97430667264000*b^3*
        E^u) - (35136491773*d^12*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^11)/
       (176593084416000*b^3) - (155970225934349*d^10*K1^2*M^5*
        Sqrt[(11*Pi)/46410]*u^11)/(127147020779520000*b^3) + 
      (694499242639201*d^6*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^11)/
       (848494452001996800*b^3) - (546239017*d^16*K0^2*M^5*
        Sqrt[(143*Pi)/3570]*u^11)/(16952936103936000*b^3) - 
      (16395290634884143*K0*M^5*Sqrt[Pi/510510]*u^12)/(543402179648520192000*
        b^3*E^u) + (92042077959138431*d^2*K0*M^5*Sqrt[Pi/510510]*u^12)/
       (543402179648520192000*b^3*E^u) + (1149669977745409*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^12)/(41800167665270784000*b^3*E^u) - 
      (8689102022168327*d^6*K0*M^5*Sqrt[Pi/510510]*u^12)/
       (23626181723848704000*b^3*E^u) + (127604475417091*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^12)/(1243483248623616000*b^3*E^u) + 
      (323562000163*d^10*K0*M^5*Sqrt[Pi/510510]*u^12)/(2709113831424000*b^3*
        E^u) - (2997023737*d^12*K0*M^5*Sqrt[Pi/510510]*u^12)/
       (170503667712000*b^3*E^u) - (99160693*d^14*K0*M^5*Sqrt[Pi/510510]*
        u^12)/(24357666816000*b^3*E^u) + (3994961*d^16*K0*M^5*Sqrt[Pi/510510]*
        u^12)/(6089416704000*b^3*E^u) + (7523019628799893*K1*M^5*
        Sqrt[Pi/510510]*u^12)/(181134059882840064000*b^3*E^u) + 
      (4559892835859*d^2*K1*M^5*Sqrt[Pi/510510]*u^12)/(56870976415334400*b^3*
        E^u) + (10185485485511803*d^4*K1*M^5*Sqrt[Pi/510510]*u^12)/
       (543402179648520192000*b^3*E^u) + (22710553296097*d^8*K1*M^5*
        Sqrt[Pi/510510]*u^12)/(248696649724723200*b^3*E^u) + 
      (365429656741*d^10*K1*M^5*Sqrt[Pi/510510]*u^12)/(2709113831424000*b^3*
        E^u) - (274779733*d^12*K1*M^5*Sqrt[Pi/510510]*u^12)/
       (20460440125440*b^3*E^u) - (358946281*d^14*K1*M^5*Sqrt[Pi/510510]*
        u^12)/(73073000448000*b^3*E^u) + (1858651*d^16*K1*M^5*Sqrt[Pi/510510]*
        u^12)/(3653650022400*b^3*E^u) - (246615123367367*K0*K1*M^5*
        Sqrt[Pi/510510]*u^12)/(12727416780029952000*b^3) - 
      (11434359415519133*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/
       (12727416780029952000*b^3) - (3655331803289021*d^4*K0*K1*M^5*
        Sqrt[Pi/510510]*u^12)/(1272741678002995200*b^3) + 
      (470531399426311*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/
       (108226333163520000*b^3) + (16861887885277*d^8*K0*K1*M^5*
        Sqrt[Pi/510510]*u^12)/(5297792532480000*b^3) - 
      (103296352143781*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^12)/
       (31786755194880000*b^3) - (68111831323657*d^6*K1*M^5*
        Sqrt[(11*Pi)/46410]*u^12)/(2147834702168064000*b^3*E^u) - 
      (3954227*d^18*K0*K1*M^5*Sqrt[(11*Pi)/46410]*u^12)/
       (1412744675328000*b^3) + (4256463577*d^14*K0*K1*M^5*
        Sqrt[(17*Pi)/30030]*u^12)/(1059558506496000*b^3) - 
      (2090674837*d^16*K0*K1*M^5*Sqrt[(17*Pi)/30030]*u^12)/
       (12714702077952000*b^3) - (2187842483*d^12*K0*K1*M^5*
        Sqrt[(77*Pi)/6630]*u^12)/(302731001856000*b^3) + 
      (355329347371*K0*M^5*Sqrt[Pi/510510]*u^13)/(1787507169896448000*b^3*
        E^u) + (287261317937779*d^2*K0*M^5*Sqrt[Pi/510510]*u^13)/
       (33962636228032512000*b^3*E^u) + (152781603092197*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^13)/(6792527245606502400*b^3*E^u) - 
      (52635613913041*d^6*K0*M^5*Sqrt[Pi/510510]*u^13)/
       (1476636357740544000*b^3*E^u) - (449194060079*d^8*K0*M^5*
        Sqrt[Pi/510510]*u^13)/(15543540607795200*b^3*E^u) + 
      (3937833577*d^10*K0*M^5*Sqrt[Pi/510510]*u^13)/(138534230016000*b^3*
        E^u) + (239129557*d^12*K0*M^5*Sqrt[Pi/510510]*u^13)/
       (31969437696000*b^3*E^u) - (1976089*d^14*K0*M^5*Sqrt[Pi/510510]*u^13)/
       (913412505600*b^3*E^u) - (790921*d^16*K0*M^5*Sqrt[Pi/510510]*u^13)/
       (2283531264000*b^3*E^u) - (2074978945223*K0^2*M^5*Sqrt[Pi/510510]*
        u^13)/(1272741678002995200*b^3) + (260253490026493*d^2*K0^2*M^5*
        Sqrt[Pi/510510]*u^13)/(12727416780029952000*b^3) - 
      (1090424086535899*d^4*K0^2*M^5*Sqrt[Pi/510510]*u^13)/
       (6363708390014976000*b^3) + (15688381790981*d^8*K0^2*M^5*
        Sqrt[Pi/510510]*u^13)/(116551435714560000*b^3) - 
      (3998963511679*d^10*K0^2*M^5*Sqrt[Pi/510510]*u^13)/
       (31786755194880000*b^3) - (786491837*d^12*K0^2*M^5*Sqrt[Pi/510510]*
        u^13)/(78485815296000*b^3) + (29371891*d^14*K0^2*M^5*Sqrt[Pi/510510]*
        u^13)/(7966605312000*b^3) - (1976866391*d^16*K0^2*M^5*Sqrt[Pi/510510]*
        u^13)/(3178675519488000*b^3) + (20435081*d^18*K0^2*M^5*
        Sqrt[Pi/510510]*u^13)/(1412744675328000*b^3) + 
      (963361360271*K1*M^5*Sqrt[Pi/510510]*u^13)/(3995604262121472000*b^3*
        E^u) + (30398008984667*d^2*K1*M^5*Sqrt[Pi/510510]*u^13)/
       (3087512384366592000*b^3*E^u) + (31046670975989*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^13)/(1257875415853056000*b^3*E^u) - 
      (8524350061069*d^6*K1*M^5*Sqrt[Pi/510510]*u^13)/(210948051105792000*b^3*
        E^u) - (45350789357*d^8*K1*M^5*Sqrt[Pi/510510]*u^13)/
       (1494571212288000*b^3*E^u) + (137435510539*d^10*K1*M^5*Sqrt[Pi/510510]*
        u^13)/(4571629590528000*b^3*E^u) + 
      (3736091*d^12*K1*M^5*Sqrt[Pi/510510]*u^13)/(463325184000*b^3*E^u) - 
      (2786261*d^14*K1*M^5*Sqrt[Pi/510510]*u^13)/(1522354176000*b^3*E^u) + 
      (1382687469439*K1^2*M^5*Sqrt[Pi/510510]*u^13)/(795463548751872000*
        b^3) - (897540453457877*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^13)/
       (12727416780029952000*b^3) - (406332250761917*d^4*K1^2*M^5*
        Sqrt[Pi/510510]*u^13)/(6363708390014976000*b^3) + 
      (380839782908363*d^6*K1^2*M^5*Sqrt[Pi/510510]*u^13)/
       (2272752996433920000*b^3) + (44806583832511*d^8*K1^2*M^5*
        Sqrt[Pi/510510]*u^13)/(349654307143680000*b^3) - 
      (1640954236771*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^13)/
       (10595585064960000*b^3) - (19159162951*d^12*K1^2*M^5*Sqrt[Pi/510510]*
        u^13)/(1271470207795200*b^3) + (22803325583*d^14*K1^2*M^5*
        Sqrt[Pi/510510]*u^13)/(3178675519488000*b^3) - 
      (1972663097*d^16*K1^2*M^5*Sqrt[Pi/510510]*u^13)/
       (6357351038976000*b^3) - (12745283*d^18*K1^2*M^5*Sqrt[Pi/510510]*u^13)/
       (4238234025984000*b^3) + (204327619*d^6*K0^2*M^5*Sqrt[(11*Pi)/46410]*
        u^13)/(14916894720000*b^3) - (258353*d^16*K1*M^5*Sqrt[(11*Pi)/46410]*
        u^13)/(9134125056000*b^3*E^u) + (2872356433469*K0*M^5*Sqrt[Pi/510510]*
        u^14)/(33962636228032512000*b^3*E^u) + 
      (6325552115401*d^2*K0*M^5*Sqrt[Pi/510510]*u^14)/
       (2264175748535500800*b^3*E^u) + (14202027977383*d^4*K0*M^5*
        Sqrt[Pi/510510]*u^14)/(3087512384366592000*b^3*E^u) - 
      (4627383523613*d^6*K0*M^5*Sqrt[Pi/510510]*u^14)/(492212119246848000*b^3*
        E^u) - (38490589307*d^8*K0*M^5*Sqrt[Pi/510510]*u^14)/
       (11102529005568000*b^3*E^u) + (412370419*d^10*K0*M^5*Sqrt[Pi/510510]*
        u^14)/(130617988300800*b^3*E^u) + 
      (3400417*d^14*K0*M^5*Sqrt[Pi/510510]*u^14)/(4567062528000*b^3*E^u) + 
      (574766580529*K1*M^5*Sqrt[Pi/510510]*u^14)/(6792527245606502400*b^3*
        E^u) + (2698514715527*d^2*K1*M^5*Sqrt[Pi/510510]*u^14)/
       (970361035086643200*b^3*E^u) + (6047834039791*d^4*K1*M^5*
        Sqrt[Pi/510510]*u^14)/(1358505449121300480*b^3*E^u) - 
      (14008021467029*d^6*K1*M^5*Sqrt[Pi/510510]*u^14)/
       (1476636357740544000*b^3*E^u) - (26603485891*d^8*K1*M^5*
        Sqrt[Pi/510510]*u^14)/(8635300337664000*b^3*E^u) + 
      (4933162681*d^10*K1*M^5*Sqrt[Pi/510510]*u^14)/(1523876530176000*b^3*
        E^u) + (39916559*d^12*K1*M^5*Sqrt[Pi/510510]*u^14)/
       (31969437696000*b^3*E^u) + (90289*d^14*K1*M^5*Sqrt[Pi/510510]*u^14)/
       (130487500800*b^3*E^u) + (6583*d^16*K1*M^5*Sqrt[Pi/510510]*u^14)/
       (91341250560*b^3*E^u) - (40183494319*d^2*K0*K1*M^5*Sqrt[Pi/510510]*
        u^14)/(7837079298048000*b^3) - (657089200217*d^4*K0*K1*M^5*
        Sqrt[Pi/510510]*u^14)/(18939608303616000*b^3) + 
      (23891543739299*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/
       (568188249108480000*b^3) + (4434019508323*d^8*K0*K1*M^5*
        Sqrt[Pi/510510]*u^14)/(87413576785920000*b^3) - 
      (1859016967*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(34252968960000*b^3) - 
      (302467163*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/(39733443993600*b^3) + 
      (6525253367*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^14)/
       (794668879872000*b^3) + (239029361*d^16*K0*K1*M^5*Sqrt[Pi/510510]*
        u^14)/(353186168832000*b^3) - (22495129*d^18*K0*K1*M^5*
        Sqrt[Pi/510510]*u^14)/(529779253248000*b^3) + 
      (496351*d^12*K0*M^5*Sqrt[(13*Pi)/39270]*u^14)/(4567062528000*b^3*E^u) + 
      (211*d^16*K0*M^5*Sqrt[(17*Pi)/30030]*u^14)/(47573568000*b^3*E^u) + 
      (2352661867*K0*K1*M^5*Sqrt[(17*Pi)/30030]*u^14)/
       (454550599286784000*b^3) + (K0*M^5*Sqrt[Pi/510510]*u^15)/
       (12459744000*b^3*E^u) - (38868761*d^2*K0*M^5*Sqrt[Pi/510510]*u^15)/
       (1494571212288000*b^3*E^u) - (446190379*d^4*K0*M^5*Sqrt[Pi/510510]*
        u^15)/(1494571212288000*b^3*E^u) - 
      (51999461*d^6*K0*M^5*Sqrt[Pi/510510]*u^15)/(298914242457600*b^3*E^u) + 
      (1162528573*d^8*K0*M^5*Sqrt[Pi/510510]*u^15)/(1494571212288000*b^3*
        E^u) + (590789*d^10*K0*M^5*Sqrt[Pi/510510]*u^15)/
       (3516638146560*b^3*E^u) - (123511*d^14*K0*M^5*Sqrt[Pi/510510]*u^15)/
       (1141765632000*b^3*E^u) - (7853*d^16*K0*M^5*Sqrt[Pi/510510]*u^15)/
       (1141765632000*b^3*E^u) - (264165647*K0^2*M^5*Sqrt[Pi/510510]*u^15)/
       (41322781753344000*b^3) - (188002733*d^2*K0^2*M^5*Sqrt[Pi/510510]*
        u^15)/(273167427456000*b^3) - (296511889159*d^4*K0^2*M^5*
        Sqrt[Pi/510510]*u^15)/(75758433214464000*b^3) + 
      (234436505549*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^15)/
       (568188249108480000*b^3) - (20625049*d^14*K0^2*M^5*Sqrt[Pi/510510]*
        u^15)/(13941559296000*b^3) - (130154749*d^16*K0^2*M^5*Sqrt[Pi/510510]*
        u^15)/(3178675519488000*b^3) + (K1*M^5*Sqrt[Pi/510510]*u^15)/
       (11803968000*b^3*E^u) - (675361*d^2*K1*M^5*Sqrt[Pi/510510]*u^15)/
       (26220547584000*b^3*E^u) - (3420427*d^6*K1*M^5*Sqrt[Pi/510510]*u^15)/
       (19927616163840*b^3*E^u) + (1156810861*d^8*K1*M^5*Sqrt[Pi/510510]*
        u^15)/(1494571212288000*b^3*E^u) + 
      (1591253*d^10*K1*M^5*Sqrt[Pi/510510]*u^15)/(9768439296000*b^3*E^u) - 
      (2635883*d^12*K1*M^5*Sqrt[Pi/510510]*u^15)/(7992359424000*b^3*E^u) - 
      (121271*d^14*K1*M^5*Sqrt[Pi/510510]*u^15)/(1141765632000*b^3*E^u) - 
      (1537*d^16*K1*M^5*Sqrt[Pi/510510]*u^15)/(228353126400*b^3*E^u) - 
      (14431622123*K1^2*M^5*Sqrt[Pi/510510]*u^15)/(2272752996433920000*b^3) - 
      (193085433703*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^15)/
       (284094124554240000*b^3) - (4215865130149*d^4*K1^2*M^5*Sqrt[Pi/510510]*
        u^15)/(1136376498216960000*b^3) + (155624196391*d^6*K1^2*M^5*
        Sqrt[Pi/510510]*u^15)/(189396083036160000*b^3) + 
      (98554538711*d^8*K1^2*M^5*Sqrt[Pi/510510]*u^15)/
       (14568929464320000*b^3) + (1759805041*d^10*K1^2*M^5*Sqrt[Pi/510510]*
        u^15)/(1986672199680000*b^3) - (5243580829*d^14*K1^2*M^5*
        Sqrt[Pi/510510]*u^15)/(3973344399360000*b^3) + 
      (217267*d^18*K1^2*M^5*Sqrt[Pi/510510]*u^15)/(26488962662400*b^3) + 
      (1033*d^18*K0^2*M^5*Sqrt[(11*Pi)/46410]*u^15)/(1161796608000*b^3) - 
      (323261*d^16*K1^2*M^5*Sqrt[(11*Pi)/46410]*u^15)/(70637233766400*b^3) - 
      (14385671*d^12*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^15)/
       (58864361472000*b^3) - (34127543*d^4*K1*M^5*Sqrt[(13*Pi)/39270]*u^15)/
       (1494571212288000*b^3*E^u) - (1659298853*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/39270]*u^15)/(7946688798720000*b^3) - 
      (156251*d^12*K0*M^5*Sqrt[(17*Pi)/30030]*u^15)/(7992359424000*b^3*E^u) + 
      (686994859*d^8*K0^2*M^5*Sqrt[(17*Pi)/30030]*u^15)/
       (1560956728320000*b^3) + (8620973*d^10*K0^2*M^5*Sqrt[(17*Pi)/30030]*
        u^15)/(104561694720000*b^3) + (K0*M^5*Sqrt[Pi/510510]*u^16)/
       (112137696000*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/510510]*u^16)/
       (295099200*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/510510]*u^16)/
       (254858400*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/510510]*u^16)/
       (3398112000*b^3*E^u) + (K1*M^5*Sqrt[Pi/510510]*u^16)/
       (112137696000*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/510510]*u^16)/
       (295099200*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/510510]*u^16)/
       (254858400*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/510510]*u^16)/
       (3398112000*b^3*E^u) + (1911319*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/
       (19592698245120000*b^3) + (1422828749*d^2*K0*K1*M^5*Sqrt[Pi/510510]*
        u^16)/(81169749872640000*b^3) + (172977421297*d^4*K0*K1*M^5*
        Sqrt[Pi/510510]*u^16)/(426141186831360000*b^3) + 
      (18131818561*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/
       (22428483517440000*b^3) - (93557363197*d^8*K0*K1*M^5*Sqrt[Pi/510510]*
        u^16)/(65560182589440000*b^3) + (2755750187*d^12*K0*K1*M^5*
        Sqrt[Pi/510510]*u^16)/(2980008299520000*b^3) + 
      (938374949*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/
       (2980008299520000*b^3) - (2389297*d^16*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/
       (113524125696000*b^3) - (2627167*d^18*K0*K1*M^5*Sqrt[Pi/510510]*u^16)/
       (794668879872000*b^3) + (d^2*K0*M^5*Sqrt[(7*Pi)/72930]*u^16)/
       (14017212000*b^3*E^u) + (d^2*K1*M^5*Sqrt[(7*Pi)/72930]*u^16)/
       (14017212000*b^3*E^u) - (552768961*d^10*K0*K1*M^5*Sqrt[(11*Pi)/46410]*
        u^16)/(5960016599040000*b^3) + (d^6*K0*M^5*Sqrt[(13*Pi)/39270]*u^16)/
       (2803442400*b^3*E^u) - (d^8*K0*M^5*Sqrt[(13*Pi)/39270]*u^16)/
       (1699056000*b^3*E^u) - (d^10*K0*M^5*Sqrt[(13*Pi)/39270]*u^16)/
       (1274292000*b^3*E^u) + (d^12*K0*M^5*Sqrt[(13*Pi)/39270]*u^16)/
       (2548584000*b^3*E^u) + (d^6*K1*M^5*Sqrt[(13*Pi)/39270]*u^16)/
       (2803442400*b^3*E^u) - (d^8*K1*M^5*Sqrt[(13*Pi)/39270]*u^16)/
       (1699056000*b^3*E^u) - (d^10*K1*M^5*Sqrt[(13*Pi)/39270]*u^16)/
       (1274292000*b^3*E^u) + (d^12*K1*M^5*Sqrt[(13*Pi)/39270]*u^16)/
       (2548584000*b^3*E^u) - (3066697*K0^2*M^5*Sqrt[Pi/510510]*u^17)/
       (284094124554240000*b^3) - (15901807*d^2*K0^2*M^5*Sqrt[Pi/510510]*
        u^17)/(51653477191680000*b^3) + (277603793*d^4*K0^2*M^5*
        Sqrt[Pi/510510]*u^17)/(106535296707840000*b^3) + 
      (4654064351*d^6*K0^2*M^5*Sqrt[Pi/510510]*u^17)/(426141186831360000*
        b^3) - (264223699*d^8*K0^2*M^5*Sqrt[Pi/510510]*u^17)/
       (32780091294720000*b^3) - (84431923*d^10*K0^2*M^5*Sqrt[Pi/510510]*
        u^17)/(5960016599040000*b^3) + (17115649*d^14*K0^2*M^5*
        Sqrt[Pi/510510]*u^17)/(2980008299520000*b^3) + 
      (335899*d^16*K0^2*M^5*Sqrt[Pi/510510]*u^17)/(132444813312000*b^3) - 
      (1083413*K1^2*M^5*Sqrt[Pi/510510]*u^17)/(94698041518080000*b^3) - 
      (198460709*d^2*K1^2*M^5*Sqrt[Pi/510510]*u^17)/(568188249108480000*
        b^3) + (26608429*d^4*K1^2*M^5*Sqrt[Pi/510510]*u^17)/
       (11837255189760000*b^3) + (287749009*d^6*K1^2*M^5*Sqrt[Pi/510510]*
        u^17)/(28409412455424000*b^3) - (16545379*d^8*K1^2*M^5*
        Sqrt[Pi/510510]*u^17)/(2185339419648000*b^3) - 
      (24512993*d^10*K1^2*M^5*Sqrt[Pi/510510]*u^17)/(1986672199680000*b^3) + 
      (2077*d^12*K1^2*M^5*Sqrt[Pi/510510]*u^17)/(4434536160000*b^3) + 
      (4889851*d^14*K1^2*M^5*Sqrt[Pi/510510]*u^17)/(993336099840000*b^3) + 
      (5461*d^16*K1^2*M^5*Sqrt[Pi/510510]*u^17)/(2323593216000*b^3) + 
      (121393*d^18*K1^2*M^5*Sqrt[Pi/510510]*u^17)/(794668879872000*b^3) + 
      (103*d^12*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^17)/(2313671040000*b^3) + 
      (9781*d^18*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^17)/(794668879872000*b^3) - 
      (91771*K0*K1*M^5*Sqrt[Pi/510510]*u^18)/(71023531138560000*b^3) - 
      (1965311*d^2*K0*K1*M^5*Sqrt[Pi/510510]*u^18)/(23674510379520000*b^3) - 
      (84832679*d^6*K0*K1*M^5*Sqrt[Pi/510510]*u^18)/(53267648353920000*b^3) + 
      (2733961*d^10*K0*K1*M^5*Sqrt[Pi/510510]*u^18)/(745002074880000*b^3) - 
      (81247*d^12*K0*K1*M^5*Sqrt[Pi/510510]*u^18)/(372501037440000*b^3) - 
      (614149*d^14*K0*K1*M^5*Sqrt[Pi/510510]*u^18)/(372501037440000*b^3) - 
      (97*d^18*K0*K1*M^5*Sqrt[Pi/510510]*u^18)/(6622240665600*b^3) + 
      (618689*d^8*K0*K1*M^5*Sqrt[(13*Pi)/39270]*u^18)/
       (8195022823680000*b^3) - (2861*d^16*K0*K1*M^5*Sqrt[(13*Pi)/39270]*
        u^18)/(99333609984000*b^3) - (2251021*d^4*K0*K1*M^5*
        Sqrt[(17*Pi)/30030]*u^18)/(53267648353920000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/510510]*u^19)/(6622240665600*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/510510]*u^19)/(141905157120*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/510510]*u^19)/(141905157120*b^3) + 
      (d^18*K0^2*M^5*Sqrt[Pi/510510]*u^19)/(6622240665600*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/510510]*u^19)/(6622240665600*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/510510]*u^19)/(141905157120*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/510510]*u^19)/(141905157120*b^3) + 
      (d^18*K1^2*M^5*Sqrt[Pi/510510]*u^19)/(6622240665600*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^19)/(4966680499200*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^19)/(4966680499200*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^19)/(4966680499200*b^3) + 
      (d^16*K0^2*M^5*Sqrt[(13*Pi)/39270]*u^19)/(4966680499200*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^19)/(4966680499200*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^19)/(4966680499200*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^19)/(4966680499200*b^3) + 
      (d^16*K1^2*M^5*Sqrt[(13*Pi)/39270]*u^19)/(4966680499200*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(143*Pi)/3570]*u^19)/(9933360998400*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(143*Pi)/3570]*u^19)/(9933360998400*b^3))/Pi}, 4, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_11_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((15*I)/134368)*d*K1^2*M^4*Sqrt[3/(253*Pi)]*u^2)/b^2 + 
      (((215*I)/268736)*d^3*K1^2*M^4*Sqrt[3/(253*Pi)]*u^2)/b^2 - 
      (((31*I)/67184)*d^5*K1^2*M^4*Sqrt[3/(253*Pi)]*u^2)/b^2 + 
      (((5*I)/1074944)*d*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 + 
      (((35*I)/1074944)*d^3*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((11*I)/537472)*d^5*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((33*I)/537472)*d^7*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 + 
      (((33*I)/1074944)*d^9*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 + 
      (((15*I)/1074944)*d^11*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      ((I/7072)*d^7*K1^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 + 
      (((9*I)/134368)*d^9*K1^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 + 
      (((9*I)/268736)*d^11*K1^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((91787*I)/75246080)*d^7*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^3)/b^2 + 
      (((89087*I)/150492160)*d^9*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^3)/b^2 + 
      (((2281*I)/2315264)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((210439*I)/30098432)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) - 
      (((315239*I)/75246080)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((93875*I)/30098432)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((1033*I)/3540992)*d^11*K0^2*M^4*Sqrt[3/(253*Pi)]*u^4)/b^2 + 
      (((1017799*I)/601968640)*d^3*K1^2*M^4*Sqrt[3/(253*Pi)]*u^4)/b^2 + 
      (((398329*I)/1805905920)*d^11*K1^2*M^4*Sqrt[11/(69*Pi)]*u^4)/b^2 - 
      (((12687*I)/300984320)*d^5*K0^2*M^4*Sqrt[33/(23*Pi)]*u^4)/b^2 - 
      (((36013*I)/902952960)*d^7*K1^2*M^4*Sqrt[253/(3*Pi)]*u^4)/b^2 + 
      (((19405*I)/60196864)*d*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((139039*I)/60196864)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((11633*I)/300984320)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((672817*I)/150492160)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((49729*I)/23152640)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((79*I)/470288)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((1249879*I)/1805905920)*d*K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((63307*I)/23152640)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((88093*I)/19009536)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((135529*I)/180590592)*d^7*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^5)/b^2 + 
      (((1003129*I)/1805905920)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) + 
      (((7401161*I)/1805905920)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) - 
      (((639073*I)/300984320)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) + 
      (((446627*I)/120393728)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) + 
      (((3638933*I)/1805905920)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) - 
      (((4809*I)/42997760)*d^5*K0^2*M^4*Sqrt[3/(253*Pi)]*u^6)/b^2 + 
      (((270353*I)/9631498240)*d*K1^2*M^4*Sqrt[3/(253*Pi)]*u^6)/b^2 + 
      (((102127*I)/4815749120)*d^9*K0^2*M^4*Sqrt[23/(33*Pi)]*u^6)/b^2 + 
      (((23863*I)/257986560)*d*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((44233*I)/64496640)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((126817*I)/90295296)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((352537*I)/2889449472)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((4673*I)/13278720)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((212263*I)/4562288640)*d*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((653117*I)/677214720)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((28387*I)/60196864)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((140449*I)/71285760)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((4571579*I)/5417717760)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((75671*I)/150492160)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((331*I)/601968640)*d*K0*K1*M^4*Sqrt[69/(11*Pi)]*u^7)/b^2 + 
      (((21859*I)/773959680)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) + 
      (((5053*I)/10418688)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) - 
      (((52001*I)/225738240)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) - 
      (((42137*I)/42325920)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) + 
      (((557021*I)/1354429440)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) + 
      (((59473*I)/225738240)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) + 
      (((1293*I)/150492160)*d^11*K0^2*M^4*Sqrt[3/(253*Pi)]*u^8)/b^2 + 
      ((I/1697280)*d*K0^2*M^4*Sqrt[11/(69*Pi)]*u^8)/b^2 + 
      ((I/339456)*d^9*K0^2*M^4*Sqrt[11/(69*Pi)]*u^8)/b^2 + 
      (((1493*I)/338607360)*d^9*K1^2*M^4*Sqrt[11/(69*Pi)]*u^8)/b^2 + 
      ((I/2015520)*d*K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + 
      (((9767*I)/193489920)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((431*I)/17821440)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((13883*I)/135442944)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + 
      (((101*I)/12093120)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + 
      (((29*I)/10749440)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + 
      (((571*I)/67721472)*d*K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + 
      (((101*I)/1653760)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((37*I)/1244880)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((16645*I)/135442944)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + 
      (((3125*I)/90295296)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + 
      ((I/14108640)*d*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^9)/b^2 - 
      (((473*I)/507911040)*d^5*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^9)/b^2 + 
      (((25*I)/45147648)*d^9*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^9)/b^2 + 
      (((29*I)/135442944)*d^11*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^9)/b^2 + 
      (((659*I)/338607360)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[759*Pi]) + 
      (((20089*I)/1015822080)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[759*Pi]) - 
      (((19447*I)/507911040)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[759*Pi]) + 
      (((383*I)/45147648)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[759*Pi]) + 
      (((6163*I)/677214720)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[759*Pi]) + 
      ((I/338607360)*d*K0^2*M^4*Sqrt[11/(69*Pi)]*u^10)/b^2 + 
      ((I/37623040)*d^3*K0^2*M^4*Sqrt[11/(69*Pi)]*u^10)/b^2 - 
      (((11*I)/253955520)*d^5*K0^2*M^4*Sqrt[11/(69*Pi)]*u^10)/b^2 - 
      ((I/24186240)*d^7*K0^2*M^4*Sqrt[11/(69*Pi)]*u^10)/b^2 + 
      ((I/67721472)*d^9*K0^2*M^4*Sqrt[11/(69*Pi)]*u^10)/b^2 + 
      ((I/21162960)*d^11*K0^2*M^4*Sqrt[11/(69*Pi)]*u^10)/b^2 - 
      ((I/39070080)*d^5*K1^2*M^4*Sqrt[11/(69*Pi)]*u^10)/b^2 + 
      (((11*I)/338607360)*d^11*K1^2*M^4*Sqrt[11/(69*Pi)]*u^10)/b^2 + 
      ((I/7524608)*d*K0^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((977*I)/1015822080)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) - 
      ((I/4031040)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) - 
      (((911*I)/507911040)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((5*I)/7524608)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      ((I/4837248)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      ((I/5643456)*d*K1^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((691*I)/507911040)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) - 
      (((29*I)/56434560)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) - 
      (((613*I)/253955520)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((5*I)/5643456)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((29*I)/67721472)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      ((I/42325920)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[759*Pi]) + 
      ((I/4702880)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[759*Pi]) - 
      ((I/7054320)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[759*Pi]) - 
      ((I/3023280)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[759*Pi]) + 
      ((I/8465184)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[759*Pi]) + 
      ((I/8465184)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[759*Pi]))/Pi, 0, 
    ((((3559*I)/21498880)*d*K1^2*M^4*Sqrt[3/(253*Pi)]*u^2)/b^2 + 
      (((963*I)/2149888)*d^3*K1^2*M^4*Sqrt[3/(253*Pi)]*u^2)/b^2 + 
      (((1533*I)/1580800)*d^7*K1^2*M^4*Sqrt[3/(253*Pi)]*u^2)/b^2 - 
      (((3239*I)/5374720)*d^5*K1^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 - 
      (((127*I)/5374720)*d*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((31*I)/167960)*d^3*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 + 
      (((1979*I)/26873600)*d^5*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 + 
      (((1331*I)/3359200)*d^7*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((4213*I)/26873600)*d^9*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((353*I)/3359200)*d^11*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 + 
      ((I/5374720)*d^13*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 + 
      (((18823*I)/107494400)*d^9*K1^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((5439*I)/53747200)*d^11*K1^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((1719*I)/107494400)*d^13*K1^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((53*I)/1653760)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[759*Pi]) - 
      (((32133953*I)/22573824000)*d^9*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^3)/b^2 - 
      (((20989211*I)/7524608000)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) - 
      (((182167*I)/7348250)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((20122589*I)/7524608000)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((28257323*I)/470288000)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) - 
      (((26730481*I)/1410864000)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) - 
      (((2594687*I)/4514764800)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((19437606637*I)/2738957312000)*d^7*K0^2*M^4*Sqrt[3/(253*Pi)]*u^4)/
       b^2 + (((282222397*I)/112869120000)*d^7*K1^2*M^4*Sqrt[23/(33*Pi)]*u^4)/
       b^2 - (((234277*I)/221312000)*d*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((69942179*I)/7524608000)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((10501297*I)/7524608000)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((1193221*I)/1288921088)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((35574881*I)/5643456000)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((153400073*I)/22573824000)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((143177*I)/902952960)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((2593507639*I)/902952960000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((24697637*I)/1007760000)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((239759501*I)/53114880000)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((14997029309*I)/902952960000)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((15889891*I)/902952960)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((26354791*I)/60196864000)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((496848601*I)/112869120000)*d^7*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^5)/b^2 - 
      (((2125519489*I)/902952960000)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) - 
      (((25270409*I)/1240320000)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) + 
      (((2885245747*I)/902952960000)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) - 
      (((313426061*I)/23152640000)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) - 
      (((2415067*I)/161241600)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) - 
      (((67510763*I)/180590592000)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) - 
      (((1380389*I)/34398208000)*d^13*K1^2*M^4*Sqrt[3/(253*Pi)]*u^6)/b^2 - 
      (((1461037759*I)/3611811840000)*d*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((6435216881*I)/1805905920000)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((1558849507*I)/3611811840000)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((7754645497*I)/902952960000)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((160634819*I)/70819840000)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((978799709*I)/361181184000)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((53117423*I)/722362368000)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((348588631*I)/570286080000)*d*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((28201101301*I)/5417717760000)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((385539217*I)/515973120000)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((2575561729*I)/208373760000)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((34727127739*I)/10835435520000)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) - (((1432285051*I)/361181184000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) - (((77816147*I)/2708858880000)*d*K0*K1*M^4*
        Sqrt[11/(69*Pi)]*u^7)/b^2 - (((22966223*I)/193489920000)*d^3*K0*K1*
        M^4*Sqrt[23/(33*Pi)]*u^7)/b^2 - (((8473733*I)/90295296000)*d^11*K0*K1*
        M^4*Sqrt[23/(33*Pi)]*u^7)/b^2 + (((274658507*I)/902952960000)*d^5*K0*
        K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) + (((130161649*I)/19918080000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) - (((603106741*I)/386979840000)*d^9*K0*
        K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) - (((241211*I)/3168256000)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[759*Pi]) + (((2761151*I)/42325920000)*d^7*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^8)/b^2 - (((1210631*I)/54177177600)*d^11*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^8)/b^2 + (((2475521*I)/902952960000)*d^5*K1^2*M^4*
        Sqrt[11/(69*Pi)]*u^8)/b^2 - (((44693821*I)/2708858880000)*d^9*K1^2*
        M^4*Sqrt[11/(69*Pi)]*u^8)/b^2 - (((1037923*I)/64496640000)*d^3*K1^2*
        M^4*Sqrt[23/(33*Pi)]*u^8)/b^2 - (((3606289*I)/270885888000)*d^11*K1^2*
        M^4*Sqrt[23/(33*Pi)]*u^8)/b^2 - (((93747527*I)/2708858880000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) - (((406920643*I)/1354429440000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) + (((74552771*I)/2708858880000)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) - (((416111677*I)/2708858880000)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) - (((5771107*I)/541771776000)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) - (((115098101*I)/2708858880000)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) + (((33285641*I)/37623040000)*d^7*K1^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) - (((7013*I)/481574912)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[759*Pi]) + (((14206783*I)/507911040000)*d^7*K0*K1*M^4*
        Sqrt[11/(69*Pi)]*u^9)/b^2 - (((94883*I)/6511680000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[759*Pi]) - (((130657489*I)/1015822080000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[759*Pi]) + (((6142189*I)/1015822080000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[759*Pi]) - (((1583147*I)/29877120000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[759*Pi]) - (((22492901*I)/203164416000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[759*Pi]) - (((2333*I)/341452800)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[759*Pi]) - (((31049*I)/338607360000)*d*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^10)/b^2 - (((11197*I)/507911040000)*d^5*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^10)/b^2 - (((936937*I)/1015822080000)*d^3*K1^2*M^4*
        Sqrt[11/(69*Pi)]*u^10)/b^2 - (((85723*I)/338607360000)*d^9*K1^2*M^4*
        Sqrt[11/(69*Pi)]*u^10)/b^2 - (((34733*I)/40632883200)*d^11*K1^2*M^4*
        Sqrt[11/(69*Pi)]*u^10)/b^2 - (((9196631*I)/1015822080000)*d^3*K0^2*
        M^4*u^10)/(b^2*Sqrt[759*Pi]) + (((11177017*I)/507911040000)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[759*Pi]) - (((2779477*I)/1015822080000)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[759*Pi]) - (((1677391*I)/203164416000)*d^11*K0^2*
        M^4*u^10)/(b^2*Sqrt[759*Pi]) - (((5143*I)/7255872000)*d^13*K0^2*M^4*
        u^10)/(b^2*Sqrt[759*Pi]) - (((1144499*I)/1015822080000)*d*K1^2*M^4*
        u^10)/(b^2*Sqrt[759*Pi]) - (((140407*I)/253955520000)*d^5*K1^2*M^4*
        u^10)/(b^2*Sqrt[759*Pi]) + (((12642389*I)/507911040000)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[759*Pi]) - (((89191*I)/101582208000)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[759*Pi]) - (((115909*I)/507911040000)*d*K0*K1*M^4*
        u^11)/(b^2*Sqrt[759*Pi]) - (((532591*I)/253955520000)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[759*Pi]) - (((276863*I)/507911040000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[759*Pi]) + (((698147*I)/126977760000)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[759*Pi]) - (((5503*I)/39070080000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[759*Pi]) - (((110587*I)/50791104000)*d^11*K0*K1*M^4*
        u^11)/(b^2*Sqrt[759*Pi]) - (((331*I)/1069286400)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[759*Pi]) - (((1303*I)/1777688640000)*d^5*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^12)/b^2 - ((I/111628800)*d^11*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^12)/b^2 + ((I/3907008000)*d^13*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^12)/b^2 - (((1303*I)/1777688640000)*d^5*K1^2*M^4*
        Sqrt[11/(69*Pi)]*u^12)/b^2 + (((2987*I)/126977760000)*d^7*K1^2*M^4*
        Sqrt[11/(69*Pi)]*u^12)/b^2 + ((I/3907008000)*d^13*K1^2*M^4*
        Sqrt[11/(69*Pi)]*u^12)/b^2 + (((191*I)/253955520000)*d^9*K0^2*M^4*
        Sqrt[23/(33*Pi)]*u^12)/b^2 + (((191*I)/253955520000)*d^9*K1^2*M^4*
        Sqrt[23/(33*Pi)]*u^12)/b^2 + (((11*I)/1100473920000)*d*K0^2*M^4*
        Sqrt[253/(3*Pi)]*u^12)/b^2 + (((11*I)/97100640000)*d^3*K0^2*M^4*
        Sqrt[253/(3*Pi)]*u^12)/b^2 - (((319*I)/825355440000)*d^7*K0^2*M^4*
        Sqrt[253/(3*Pi)]*u^12)/b^2 + (((11*I)/1100473920000)*d*K1^2*M^4*
        Sqrt[253/(3*Pi)]*u^12)/b^2 + (((11*I)/97100640000)*d^3*K1^2*M^4*
        Sqrt[253/(3*Pi)]*u^12)/b^2 + (((11*I)/66028435200)*d^11*K1^2*M^4*
        Sqrt[253/(3*Pi)]*u^12)/b^2 - (((61561*I)/6602843520000)*d*K0^2*M^4*
        u^12)/(b^2*Sqrt[759*Pi]) - (((345379*I)/3301421760000)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[759*Pi]) - (((21157*I)/395041920000)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[759*Pi]) + (((544823*I)/1650710880000)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[759*Pi]) + (((413*I)/24186240000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) - (((899*I)/33860736000)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) - (((13217*I)/1320568704000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) - (((74203*I)/660284352000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) - (((44741*I)/711075456000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) + (((787*I)/33860736000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) - (((20087*I)/132056870400)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) - (((29*I)/967449600)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) - (((29*I)/21162960000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[759*Pi]) - (((29*I)/1867320000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[759*Pi]) - (((1189*I)/63488880000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[759*Pi]) + (((841*I)/15872220000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[759*Pi]) + (((29*I)/2351440000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[759*Pi]) - (((29*I)/1269777600)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[759*Pi]) - (((29*I)/4232592000)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[759*Pi]))/Pi, 0, 
    ((((261439*I)/214988800)*d^3*K0^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 - 
      (((337*I)/214988800)*d^15*K0^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 - 
      (((314363*I)/429977600)*d^3*K1^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 - 
      (((557939*I)/1289932800)*d^11*K1^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 - 
      (((10981*I)/429977600)*d^15*K1^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 + 
      (((9151*I)/214988800)*d*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 + 
      (((33*I)/16537600)*d^5*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((3469*I)/3307520)*d^7*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 + 
      (((4213*I)/16537600)*d^9*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((349*I)/214988800)*d^13*K0^2*M^4*Sqrt[33/(23*Pi)]*u^2)/b^2 - 
      (((3467*I)/1289932800)*d^13*K1^2*M^4*Sqrt[253/(3*Pi)]*u^2)/b^2 + 
      (((249*I)/16537600)*d^11*K0^2*M^4*Sqrt[759/Pi]*u^2)/b^2 - 
      (((946993*I)/1289932800)*d*K1^2*M^4*u^2)/(b^2*Sqrt[759*Pi]) - 
      (((197599*I)/429977600)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[759*Pi]) + 
      (((27116753*I)/1289932800)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[759*Pi]) - 
      (((7826131*I)/1289932800)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[759*Pi]) + 
      (((768593747*I)/135442944000)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((1021184071*I)/19348992000)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((3467419*I)/7128576000)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) - 
      (((3690940961*I)/27088588800)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((215164267*I)/7128576000)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((724349683*I)/15049216000)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) - 
      (((9236701*I)/15049216000)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) - 
      (((52196311*I)/135442944000)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((14112062077*I)/4643758080000)*d^9*K1^2*M^4*Sqrt[11/(69*Pi)]*u^4)/
       b^2 + (((1165668409*I)/541771776000)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) + (((1594185677*I)/77395968000)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) + (((588533237*I)/541771776000)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) - (((5856155797*I)/108354355200)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) + (((323737889*I)/28514304000)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) + (((1148243441*I)/60196864000)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) - (((1447927*I)/13891584000)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) - (((3234953*I)/28514304000)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) + (((2358065046893*I)/357569372160000)*d*K1^2*M^4*
        u^4)/(b^2*Sqrt[759*Pi]) + (((21929899782647*I)/357569372160000)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + (((61886464243*I)/71513874432000)*
        d^5*K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((1704458199047*I)/10835435520000)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) + (((1790786613331*I)/32506306560000)*d^11*K1^2*M^4*
        u^4)/(b^2*Sqrt[759*Pi]) + (((9037401187*I)/32506306560000)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[759*Pi]) - (((9205211011*I)/32506306560000)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((1903345900403*I)/357569372160000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[759*Pi]) + (((18342546695777*I)/357569372160000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[759*Pi]) + (((20111140201*I)/5501067264000)*d^5*K0*
        K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) - (((1457055630137*I)/10835435520000)*
        d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) + 
      (((31419667637*I)/1203937280000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[759*Pi]) + (((1558058460821*I)/32506306560000)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[759*Pi]) + (((13119193877*I)/32506306560000)*d^13*
        K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) - 
      (((406107199*I)/1710858240000)*d^15*K0*K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) + 
      (((91884795341*I)/1430277488640000)*d*K1^2*M^4*Sqrt[23/(33*Pi)]*u^6)/
       b^2 - (((203143718639*I)/130025226240000)*d^7*K1^2*M^4*
        Sqrt[23/(33*Pi)]*u^6)/b^2 + (((183824368349*I)/204325355520000)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((13040303739137*I)/1430277488640000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) + (((362912693851*I)/286055497728000)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[759*Pi]) - (((50534922287*I)/2063892480000)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[759*Pi]) + (((42260133103*I)/10001940480000)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + (((385818856547*I)/43341742080000)*
        d^11*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((723502667*I)/6191677440000)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((302808889*I)/6843432960000)*d^15*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((3937981563541*I)/286055497728000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) + (((92637715111*I)/84133969920000)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[759*Pi]) + (((805871018803*I)/130025226240000)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + (((114723436783*I)/8668348416000)*
        d^11*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) + 
      (((9753356461*I)/43341742080000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) - (((8958862819*I)/130025226240000)*d^15*K1^2*M^4*
        u^6)/(b^2*Sqrt[759*Pi]) + (((180888749929*I)/238379581440000)*d*K0*K1*
        M^4*u^7)/(b^2*Sqrt[759*Pi]) + (((5236074967757*I)/715138744320000)*
        d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) + 
      (((716638856771*I)/715138744320000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[759*Pi]) - (((1263755862857*I)/65012613120000)*d^7*K0*K1*M^4*
        u^7)/(b^2*Sqrt[759*Pi]) + (((62346975641*I)/21670871040000)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[759*Pi]) + (((477897270701*I)/65012613120000)*d^11*
        K0*K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) + 
      (((1569604973*I)/9287516160000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[759*Pi]) - (((2658667243*I)/65012613120000)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[759*Pi]) + (((793330039*I)/32506306560000)*d^9*K0^2*
        M^4*Sqrt[11/(69*Pi)]*u^8)/b^2 + (((402883297*I)/4767591628800)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) + (((590207799931*I)/715138744320000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + (((3056789627*I)/22348085760000)*
        d^5*K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((20369412931*I)/9287516160000)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + 
      (((55695438503*I)/65012613120000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[759*Pi]) + (((33498821*I)/1250242560000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[759*Pi]) - (((49477733*I)/9287516160000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[759*Pi]) + (((807208205131*I)/7508956815360000)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[759*Pi]) + (((733035428953*I)/715138744320000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + (((30664129211*I)/178784686080000)*
        d^5*K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((3711253974979*I)/1365264875520000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[759*Pi]) + (((210320155417*I)/682632437760000)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[759*Pi]) + (((209771814167*I)/195037839360000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + (((920246869*I)/24379729920000)*
        d^13*K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((153677819*I)/21670871040000)*d^15*K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + 
      (((8827493209*I)/234654900480000)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[759*Pi]) + 
      (((459442991783*I)/1251492802560000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[759*Pi]) + (((904445107*I)/12350257920000)*d^5*K0*K1*M^4*
        u^9)/(b^2*Sqrt[759*Pi]) - (((331084505959*I)/341316218880000)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[759*Pi]) + (((3266861651*I)/42664527360000)*d^9*
        K0*K1*M^4*u^9)/(b^2*Sqrt[759*Pi]) + 
      (((6494557997*I)/16253153280000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[759*Pi]) + (((115862561*I)/6094932480000)*d^13*K0*K1*M^4*
        u^9)/(b^2*Sqrt[759*Pi]) - (((151800959*I)/48759459840000)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[759*Pi]) + (((365753*I)/1950378393600)*d^13*K0^2*
        M^4*Sqrt[11/(69*Pi)]*u^10)/b^2 + (((3272333*I)/2437972992000)*d^11*
        K0^2*M^4*Sqrt[23/(33*Pi)]*u^10)/b^2 + 
      (((196292599*I)/73617223680000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((362575327*I)/13408851456000)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((62041193*I)/9270317056000)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) - 
      (((12130926043*I)/170658109440000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) + (((41226701*I)/20077424640000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) - (((295733*I)/975189196800)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) + (((33547694003*I)/11263435223040000)*d*K1^2*M^4*
        u^10)/(b^2*Sqrt[759*Pi]) + (((24584837593*I)/804531087360000)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((13164595777*I)/1609062174720000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) - (((1213027537*I)/15058068480000)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[759*Pi]) + (((1295457347*I)/1023948656640000)*d^9*
        K1^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((862593113*I)/24379729920000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) + (((17854789*I)/6965637120000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) - (((212167*I)/571399920000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) + (((1665235756330747*I)/2768916903544995840000)*
        d^9*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^11)/b^2 + 
      (((42338159*I)/70396470144000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[759*Pi]) + 
      (((6341578853*I)/938619601920000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[759*Pi]) + (((3822753439*I)/1407929402880000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[759*Pi]) - (((1543347451*I)/85329054720000)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[759*Pi]) - 
      (((22022522019977993*I)/2768916903544995840000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[759*Pi]) + (((313094941*I)/36569594880000)*d^11*K0*K1*M^4*
        u^11)/(b^2*Sqrt[759*Pi]) + (((1287623*I)/1406522880000)*d^13*K0*K1*
        M^4*u^11)/(b^2*Sqrt[759*Pi]) - (((4567489*I)/36569594880000)*d^15*K0*
        K1*M^4*u^11)/(b^2*Sqrt[759*Pi]) + (((2842171*I)/127993582080000)*d^5*
        K1^2*M^4*Sqrt[11/(69*Pi)]*u^12)/b^2 - 
      (((1011957313*I)/33590315697120000)*d^7*K1^2*M^4*Sqrt[23/(33*Pi)]*u^12)/
       b^2 + (((3601*I)/175815360000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) + 
      (((64530863*I)/255987164160000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) + 
      (((434683*I)/2031644160000)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) - 
      (((38656523*I)/51197432832000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) - 
      (((12310229*I)/63996791040000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) + 
      (((14678087*I)/36569594880000)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) + 
      (((251759*I)/3656959488000)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) - 
      (((68291*I)/7313918976000)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) + 
      (((116729*I)/5333065920000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) + 
      (((23000513*I)/85329054720000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) - 
      (((15359293813*I)/119432233589760000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) - (((14089913*I)/63996791040000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) + (((16019867*I)/36569594880000)*d^11*K1^2*M^4*
        u^12)/(b^2*Sqrt[759*Pi]) + (((287387*I)/3656959488000)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[759*Pi]) - (((587*I)/54991872000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) + (((2065589*I)/10154157511680000)*d*K0*K1*M^4*
        Sqrt[11/(69*Pi)]*u^13)/b^2 - (((816377629*I)/55735042341888000)*d^3*
        K0*K1*M^4*Sqrt[11/(69*Pi)]*u^13)/b^2 + 
      (((11842661*I)/4351781790720000)*d^5*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^13)/
       b^2 + (((35941*I)/5224227840000)*d^11*K0*K1*M^4*Sqrt[11/(69*Pi)]*u^13)/
       b^2 - (((1281952559*I)/1074890102307840000)*d^15*K0*K1*M^4*
        Sqrt[11/(69*Pi)]*u^13)/b^2 + (((8663*I)/21377173708800)*d*K0*K1*M^4*
        u^13)/(b^2*Sqrt[759*Pi]) + (((1458658574041*I)/7524230716154880000)*
        d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[759*Pi]) + 
      (((4349341*I)/174071271628800)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[759*Pi]) - 
      (((1337683*I)/10666131840000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[759*Pi]) - 
      (((3063257*I)/63996791040000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[759*Pi]) - 
      (((8633*I)/1462783795200)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[759*Pi]) + 
      (((147787*I)/9142398720000)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[759*Pi]) + 
      (((3638974319*I)/358296700769280000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[759*Pi]) + (((269*I)/15999197760000)*d*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^14)/b^2 + (((61*I)/101582208000)*d^5*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^14)/b^2 + (((1669*I)/4571199360000)*d^13*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^14)/b^2 + (((331*I)/9142398720000)*d^15*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^14)/b^2 + (((435427*I)/1631918171520000)*d^7*K0^2*
        M^4*Sqrt[23/(33*Pi)]*u^14)/b^2 - (((3379*I)/7999598880000)*d^9*K0^2*
        M^4*Sqrt[23/(33*Pi)]*u^14)/b^2 + (((929*I)/365695948800)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) - (((46751959*I)/3263836343040000)*d^7*K0^2*
        M^4*u^14)/(b^2*Sqrt[759*Pi]) + (((4223*I)/1015822080000)*d^11*K0^2*
        M^4*u^14)/(b^2*Sqrt[759*Pi]) + (((1861*I)/10666131840000)*d*K1^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) + (((88567*I)/38398074624000)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) + (((8221*I)/1371359808000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) - (((38089*I)/4922830080000)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) - (((268993*I)/31998395520000)*d^9*K1^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) + (((4951*I)/1306056960000)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) + (((6089*I)/1714199760000)*d^13*K1^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) + (((2971*I)/9142398720000)*d^15*K1^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) + (((67*I)/738424512000)*d^7*K0*K1*M^4*
        Sqrt[11/(69*Pi)]*u^15)/b^2 - (((67*I)/685679904000)*d^11*K0*K1*M^4*
        Sqrt[11/(69*Pi)]*u^15)/b^2 - (((67*I)/3199839552000)*d*K0*K1*M^4*
        u^15)/(b^2*Sqrt[759*Pi]) - (((4489*I)/9599518656000)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[759*Pi]) - (((67*I)/54854392320)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[759*Pi]) - (((67*I)/685679904000)*d^7*K0*K1*M^4*u^15)/
       (b^2*Sqrt[759*Pi]) + (((67*I)/25598716416)*d^9*K0*K1*M^4*u^15)/
       (b^2*Sqrt[759*Pi]) + (((67*I)/195908544000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[759*Pi]) - (((67*I)/72176832000)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[759*Pi]) - (((67*I)/457119936000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[759*Pi]))/Pi, 0, 
    ((((38035539185036979*I)/2596368289920204800)*d^7*K0^2*M^4*
        Sqrt[3/(253*Pi)]*u^2)/b^2 + (((5957964206057*I)/17367011972710400)*
        d^13*K1^2*M^4*Sqrt[3/(253*Pi)]*u^2)/b^2 - 
      (((12587*I)/110023680)*d*K0^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 - 
      (((56083601*I)/37408051200)*d^3*K0^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 - 
      (((35841317*I)/37408051200)*d^5*K0^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 - 
      (((6705623*I)/37408051200)*d^9*K0^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 - 
      (((4634479*I)/2200473600)*d^11*K0^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 + 
      (((41993*I)/2877542400)*d^13*K0^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 - 
      (((18781*I)/37408051200)*d^17*K0^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 + 
      (((18547*I)/1100236800)*d*K1^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 - 
      (((373879*I)/49877401600)*d^17*K1^2*M^4*Sqrt[11/(69*Pi)]*u^2)/b^2 + 
      (((4071690041863*I)/2031940400807116800)*d^15*K1^2*M^4*Sqrt[23/(33*Pi)]*
        u^2)/b^2 + (((8261069*I)/49877401600)*d^5*K1^2*M^4*Sqrt[69/(11*Pi)]*
        u^2)/b^2 + (((20509*I)/37408051200)*d^15*K0^2*M^4*Sqrt[253/(3*Pi)]*
        u^2)/b^2 + (((71553176516907817*I)/7789104869760614400)*d^7*K0^2*M^4*
        u^2)/(b^2*Sqrt[759*Pi]) + (((951035729*I)/149632204800)*d^3*K1^2*M^4*
        u^2)/(b^2*Sqrt[759*Pi]) - (((800746931*I)/29926440960)*d^7*K1^2*M^4*
        u^2)/(b^2*Sqrt[759*Pi]) - (((53988629*I)/8801894400)*d^9*K1^2*M^4*
        u^2)/(b^2*Sqrt[759*Pi]) + (((2067720059*I)/149632204800)*d^11*K1^2*
        M^4*u^2)/(b^2*Sqrt[759*Pi]) + (((5548878800081*I)/52101035918131200)*
        d^13*K1^2*M^4*u^2)/(b^2*Sqrt[759*Pi]) + 
      (((6844955456137*I)/2031940400807116800)*d^15*K1^2*M^4*u^2)/
       (b^2*Sqrt[759*Pi]) - (((788079923*I)/112224153600)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[759*Pi]) - (((1065448756487*I)/13466898432000)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[759*Pi]) - (((2968178875187*I)/94268289024000)*d^5*K0*
        K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + (((22140338177071*I)/94268289024000)*
        d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) - 
      (((35062146643*I)/1653829632000)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[759*Pi]) - (((3078286386841*I)/31422763008000)*d^11*K0*K1*
        M^4*u^3)/(b^2*Sqrt[759*Pi]) + (((16696686041*I)/13466898432000)*d^13*
        K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) + 
      (((136591339*I)/171085824000)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[759*Pi]) - 
      (((1538283151*I)/13466898432000)*d^17*K0*K1*M^4*u^3)/
       (b^2*Sqrt[759*Pi]) - (((362814020855751*I)/10753567784960000)*d^3*K1^2*
        M^4*Sqrt[3/(253*Pi)]*u^4)/b^2 - (((82087*I)/690610176)*d*K0^2*M^4*
        Sqrt[23/(33*Pi)]*u^4)/b^2 - (((419998967821*I)/13466898432000)*d^3*
        K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((1291753598461*I)/94268289024000)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) + (((8811676865993*I)/94268289024000)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[759*Pi]) - (((209577056291*I)/31422763008000)*d^9*K0^2*
        M^4*u^4)/(b^2*Sqrt[759*Pi]) - (((1246997834723*I)/31422763008000)*
        d^11*K0^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((3001942903*I)/13466898432000)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) + (((1744809611*I)/5545193472000)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[759*Pi]) - (((452720993*I)/13466898432000)*d^17*K0^2*
        M^4*u^4)/(b^2*Sqrt[759*Pi]) - (((2146853096833*I)/229220786995200)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((3399136661750051*I)/96782110064640000)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) + (((7278922168213477*I)/24886828302336000)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((59678349747551*I)/2262438936576000)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) - (((1369792264770667*I)/11312194682880000)*d^11*
        K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) - 
      (((835775581031*I)/3770731560960000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[759*Pi]) + (((11243948158297*I)/11312194682880000)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[759*Pi]) - (((918803956241*I)/11312194682880000)*
        d^17*K1^2*M^4*u^4)/(b^2*Sqrt[759*Pi]) + 
      (((132652858331*I)/1616027811840000)*d^15*K0*K1*M^4*Sqrt[11/(69*Pi)]*
        u^5)/b^2 - (((370227788741*I)/1088798738227200)*d*K0*K1*M^4*
        Sqrt[23/(33*Pi)]*u^5)/b^2 - (((4286129227*I)/179558645760000)*d^13*K0*
        K1*M^4*Sqrt[23/(33*Pi)]*u^5)/b^2 - 
      (((8326975611284747*I)/96782110064640000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[759*Pi]) - (((3230576057558981*I)/96782110064640000)*d^5*K0*
        K1*M^4*u^5)/(b^2*Sqrt[759*Pi]) + 
      (((250380998061451*I)/995473132093440)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[759*Pi]) - (((42054245385161*I)/2262438936576000)*d^9*K0*K1*
        M^4*u^5)/(b^2*Sqrt[759*Pi]) - 
      (((1198854085317997*I)/11312194682880000)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[759*Pi]) - (((109184470073*I)/1616027811840000)*d^17*K0*K1*
        M^4*u^5)/(b^2*Sqrt[759*Pi]) - (((30233524289*I)/258564449894400)*d^9*
        K0^2*M^4*Sqrt[23/(33*Pi)]*u^6)/b^2 - 
      (((64780301*I)/120023285760000)*d^17*K0^2*M^4*Sqrt[23/(33*Pi)]*u^6)/
       b^2 - (((24354749720083*I)/17420779811635200)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) - (((18260493286091621*I)/1161385320775680000)*d^3*
        K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((7872481151157743*I)/1161385320775680000)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) + (((4631143142602747*I)/99547313209344000)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((2789952191219*I)/140089098240000)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) - (((926938913507*I)/5027642081280000)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[759*Pi]) + (((8110513818607*I)/45248778731520000)*
        d^15*K0^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((5083430065001*I)/2233433309184000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) - (((84886321566086147*I)/3484155962327040000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((2406620845155437*I)/268011997102080000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) + (((453728162366951*I)/6464111247360000)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[759*Pi]) - (((4498420277657*I)/1005528416256000)*
        d^9*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((1357051053656069*I)/45248778731520000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) - (((1873419127687*I)/5027642081280000)*d^13*K1^2*
        M^4*u^6)/(b^2*Sqrt[759*Pi]) + (((4276813293761*I)/15082926243840000)*
        d^15*K1^2*M^4*u^6)/(b^2*Sqrt[759*Pi]) - 
      (((865494585079*I)/45248778731520000)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[759*Pi]) - (((390816402463*I)/320234923008000)*d*K0*K1*M^4*
        u^7)/(b^2*Sqrt[759*Pi]) - (((152589387738407*I)/11461039349760000)*
        d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) - 
      (((148032478267363*I)/27219968455680000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[759*Pi]) + (((50196696424663*I)/1296188974080000)*d^7*K0*K1*
        M^4*u^7)/(b^2*Sqrt[759*Pi]) - (((996919869863*I)/565609734144000)*d^9*
        K0*K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) - 
      (((15892855725811*I)/942682890240000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[759*Pi]) - (((138308174869*I)/471341445120000)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[759*Pi]) + (((243935908301*I)/1414024335360000)*
        d^15*K0*K1*M^4*u^7)/(b^2*Sqrt[759*Pi]) - 
      (((10543649477*I)/942682890240000)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[759*Pi]) - (((48640991292343*I)/348415596232704000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((2690651746913033*I)/1742077981163520000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[759*Pi]) - (((105947956513489*I)/158370725560320000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) + 
      (((373304758003763*I)/82956094341120000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[759*Pi]) - (((560254568729*I)/4524877873152000)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[759*Pi]) - (((1557577101931*I)/780151357440000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((216574016513*I)/4524877873152000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[759*Pi]) + (((171127506379*I)/7541463121920000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) - (((4054339447*I)/2828048670720000)*d^17*
        K0^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((126671571000097*I)/696831192465408000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[759*Pi]) - (((29719360259227*I)/15281385799680000)*d^3*K1^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((713717515283239*I)/871038990581760000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[759*Pi]) + (((980441451881939*I)/174207798116352000)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((6466155506963*I)/52790241853440000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[759*Pi]) - (((199579814339599*I)/79185362780160000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((761903069839*I)/11312194682880000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[759*Pi]) + (((113603712143*I)/3770731560960000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[759*Pi]) - (((9541951673*I)/5027642081280000)*d^17*
        K1^2*M^4*u^8)/(b^2*Sqrt[759*Pi]) - 
      (((16731170867*I)/11312194682880000)*d^13*K0*K1*M^4*Sqrt[23/(33*Pi)]*
        u^9)/b^2 + (((19408140779*I)/33936584048640000)*d^15*K0*K1*M^4*
        Sqrt[23/(33*Pi)]*u^9)/b^2 - (((17210652873353*I)/261311697174528000)*
        d*K0*K1*M^4*u^9)/(b^2*Sqrt[759*Pi]) - 
      (((622247068165859*I)/871038990581760000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[759*Pi]) - (((282737983459819*I)/871038990581760000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[759*Pi]) + 
      (((5411039975260379*I)/2613116971745280000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[759*Pi]) + (((2133978048149*I)/237556088340480000)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[759*Pi]) - 
      (((226435058863009*I)/237556088340480000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[759*Pi]) - (((27863755709*I)/33936584048640000)*d^17*K0*K1*
        M^4*u^9)/(b^2*Sqrt[759*Pi]) - (((798041792291*I)/101809752145920000)*
        d^11*K1^2*M^4*Sqrt[11/(69*Pi)]*u^10)/b^2 - 
      (((129515707303*I)/26131169717452800)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) - (((47047707373159*I)/871038990581760000)*d^3*K0^2*
        M^4*u^10)/(b^2*Sqrt[759*Pi]) - (((423465225899*I)/15837072556032000)*
        d^5*K0^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((24045606972581*I)/153712763043840000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) + (((1626590792821*I)/237556088340480000)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[759*Pi]) - 
      (((17846700975641*I)/237556088340480000)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) - (((1172429341*I)/323205562368000)*d^13*K0^2*M^4*
        u^10)/(b^2*Sqrt[759*Pi]) + (((42827550719*I)/33936584048640000)*d^15*
        K0^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) - 
      (((382711657*I)/4848083435520000)*d^17*K0^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) - (((38302901089631*I)/6859432050831360000)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[759*Pi]) - 
      (((3361622765423917*I)/54875456406650880000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) - (((89665879989709*I)/2888181916139520000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((35650868602109*I)/201008997826560000)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) + (((58309600717*I)/5988808949760000)*d^9*K1^2*M^4*
        u^10)/(b^2*Sqrt[759*Pi]) - (((450422310803*I)/101809752145920000)*
        d^13*K1^2*M^4*u^10)/(b^2*Sqrt[759*Pi]) + 
      (((156550704449*I)/101809752145920000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[759*Pi]) - (((755490721*I)/7831519395840000)*d^17*K1^2*M^4*
        u^10)/(b^2*Sqrt[759*Pi]) - (((8339441808311*I)/6859432050831360000)*d*
        K0*K1*M^4*u^11)/(b^2*Sqrt[759*Pi]) - 
      (((47722247476549*I)/3429716025415680000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[759*Pi]) - (((11182250387239*I)/1371886410166272000)*d^5*K0*
        K1*M^4*u^11)/(b^2*Sqrt[759*Pi]) + 
      (((13129746394711*I)/326639621468160000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[759*Pi]) + (((232797722189*I)/44541766563840000)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[759*Pi]) - (((24768895601*I)/1172151751680000)*
        d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[759*Pi]) - 
      (((651139133*I)/438835138560000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[759*Pi]) + (((70671883*I)/139848560640000)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[759*Pi]) - (((16414631*I)/509048760729600)*d^17*K0*K1*
        M^4*u^11)/(b^2*Sqrt[759*Pi]) + (((1525453547*I)/35633413251072000)*
        d^9*K0^2*M^4*Sqrt[11/(69*Pi)]*u^12)/b^2 - 
      (((1589059*I)/6363109509120000)*d^17*K1^2*M^4*Sqrt[11/(69*Pi)]*u^12)/
       b^2 - (((46323586901*I)/1959837728808960000)*d^3*K0^2*M^4*
        Sqrt[23/(33*Pi)]*u^12)/b^2 - (((22683137*I)/5090487607296000)*d^13*
        K1^2*M^4*Sqrt[23/(33*Pi)]*u^12)/b^2 - 
      (((74851466149*I)/1959837728808960000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) - (((811856840497*I)/1959837728808960000)*d^5*K0^2*
        M^4*u^12)/(b^2*Sqrt[759*Pi]) + (((112770834769*I)/72586582548480000)*
        d^7*K0^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) - 
      (((172202794447*I)/178167066255360000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) - (((2446010603*I)/25452438036480000)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[759*Pi]) + (((932049809*I)/25452438036480000)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) - 
      (((30879281*I)/12726219018240000)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) - (((48533256011*I)/1247169463787520000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[759*Pi]) - (((595520417417*I)/1055297238589440000)*
        d^3*K1^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) - 
      (((118938891733*I)/268997335326720000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) + (((352131019267*I)/217759747645440000)*d^7*K1^2*
        M^4*u^12)/(b^2*Sqrt[759*Pi]) + (((30780328291*I)/59389022085120000)*
        d^9*K1^2*M^4*u^12)/(b^2*Sqrt[759*Pi]) - 
      (((6310431163*I)/6143691939840000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[759*Pi]) + (((6313379*I)/148844666880000)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[759*Pi]) - (((4183267859*I)/3429716025415680000)*d*K0*
        K1*M^4*u^13)/(b^2*Sqrt[759*Pi]) - (((2540178101*I)/67249333831680000)*
        d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[759*Pi]) - 
      (((14745183077*I)/311792365946880000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[759*Pi]) + (((2642072371*I)/23331401533440000)*d^7*K0*K1*M^4*
        u^13)/(b^2*Sqrt[759*Pi]) + (((3632980487*I)/44541766563840000)*d^9*K0*
        K1*M^4*u^13)/(b^2*Sqrt[759*Pi]) - (((324814199*I)/2969451104256000)*
        d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[759*Pi]) - 
      (((10362419*I)/1272621901824000)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[759*Pi]) + (((2519129*I)/254524380364800)*d^15*K0*K1*M^4*
        u^13)/(b^2*Sqrt[759*Pi]) - (((67429*I)/75751303680000)*d^17*K0*K1*M^4*
        u^13)/(b^2*Sqrt[759*Pi]) - (((108498209*I)/527648619294720000)*d*K0^2*
        M^4*u^14)/(b^2*Sqrt[759*Pi]) - (((341772073*I)/100874000747520000)*
        d^3*K0^2*M^4*u^14)/(b^2*Sqrt[759*Pi]) - 
      (((5958101351*I)/857429006353920000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[759*Pi]) + (((3567879863*I)/244979716101120000)*d^7*K0^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) + (((3417797*I)/329939011584000)*d^9*K0^2*
        M^4*u^14)/(b^2*Sqrt[759*Pi]) - (((328208347*I)/22270883281920000)*
        d^11*K0^2*M^4*u^14)/(b^2*Sqrt[759*Pi]) - 
      (((1171019*I)/397694344320000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[759*Pi]) + 
      (((3074983*I)/1060518251520000)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[759*Pi]) + (((5113301*I)/12726219018240000)*d^17*K0^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) - (((1504802069*I)/6859432050831360000)*d*
        K1^2*M^4*u^14)/(b^2*Sqrt[759*Pi]) - 
      (((1219551251*I)/342971602541568000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[759*Pi]) - (((874423369*I)/107178625794240000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) + (((3414446429*I)/244979716101120000)*d^7*
        K1^2*M^4*u^14)/(b^2*Sqrt[759*Pi]) + 
      (((80331169*I)/6363109509120000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[759*Pi]) - (((94380343*I)/7423627760640000)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[759*Pi]) - (((6743413*I)/1590777377280000)*d^13*K1^2*
        M^4*u^14)/(b^2*Sqrt[759*Pi]) + (((6456943*I)/3181554754560000)*d^15*
        K1^2*M^4*u^14)/(b^2*Sqrt[759*Pi]) + 
      (((1250023*I)/4242073006080000)*d^17*K1^2*M^4*u^14)/
       (b^2*Sqrt[759*Pi]) - (((58520201*I)/233844274460160000)*d^5*K0*K1*M^4*
        Sqrt[11/(69*Pi)]*u^15)/b^2 + (((74897*I)/154658911680000)*d^9*K0*K1*
        M^4*Sqrt[11/(69*Pi)]*u^15)/b^2 - (((32833*I)/122367490560000)*d^13*K0*
        K1*M^4*Sqrt[11/(69*Pi)]*u^15)/b^2 + 
      (((52447379*I)/14324977709602560000)*d*K0*K1*M^4*Sqrt[23/(33*Pi)]*u^15)/
       b^2 - (((190038322961*I)/1661697414313896960000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[759*Pi]) - (((97295557*I)/233844274460160000)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[759*Pi]) - (((44285287*I)/33406324922880000)*d^7*K0*
        K1*M^4*u^15)/(b^2*Sqrt[759*Pi]) + (((15810271*I)/3711813880320000)*
        d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[759*Pi]) - 
      (((428303*I)/227253911040000)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[759*Pi]) - 
      (((717841*I)/3181554754560000)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[759*Pi]) - (((1103*I)/37860501579264000)*d*K0^2*M^4*
        Sqrt[11/(69*Pi)]*u^16)/b^2 - (((1103*I)/1456173137664000)*d^3*K0^2*
        M^4*Sqrt[11/(69*Pi)]*u^16)/b^2 - (((73901*I)/18930250789632000)*d^5*
        K0^2*M^4*Sqrt[11/(69*Pi)]*u^16)/b^2 + 
      (((7337453*I)/359674765003008000)*d^7*K0^2*M^4*Sqrt[11/(69*Pi)]*u^16)/
       b^2 + (((1266439*I)/45432601895116800)*d^9*K0^2*M^4*Sqrt[11/(69*Pi)]*
        u^16)/b^2 - ((I/29374912000)*d^11*K0^2*M^4*Sqrt[11/(69*Pi)]*u^16)/
       b^2 - (((1721*I)/94888475136000)*d^13*K0^2*M^4*Sqrt[11/(69*Pi)]*u^16)/
       b^2 - (((1103*I)/540864308275200)*d^15*K0^2*M^4*Sqrt[11/(69*Pi)]*u^16)/
       b^2 - (((7673*I)/7612164338688000)*d^17*K0^2*M^4*Sqrt[11/(69*Pi)]*
        u^16)/b^2 - (((47*I)/631008359654400)*d*K1^2*M^4*Sqrt[11/(69*Pi)]*
        u^16)/b^2 - (((47*I)/24269552294400)*d^3*K1^2*M^4*Sqrt[11/(69*Pi)]*
        u^16)/b^2 - (((18812509*I)/924877967150592000)*d^5*K1^2*M^4*
        Sqrt[11/(69*Pi)]*u^16)/b^2 + (((3260939*I)/179837382501504000)*d^7*
        K1^2*M^4*Sqrt[11/(69*Pi)]*u^16)/b^2 + 
      (((1194527*I)/32451858496512000)*d^9*K1^2*M^4*Sqrt[11/(69*Pi)]*u^16)/
       b^2 - (((6107*I)/222708832819200)*d^11*K1^2*M^4*Sqrt[11/(69*Pi)]*u^16)/
       b^2 - (((2999*I)/154532659507200)*d^13*K1^2*M^4*Sqrt[11/(69*Pi)]*u^16)/
       b^2 - (((47*I)/9014405137920)*d^15*K1^2*M^4*Sqrt[11/(69*Pi)]*u^16)/
       b^2 + (((677*I)/636310950912000)*d^17*K1^2*M^4*Sqrt[11/(69*Pi)]*u^16)/
       b^2 + (((1648063*I)/530047022109696000)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[759*Pi]) + (((3869977*I)/41845817534976000)*d^3*K0^2*M^4*
        u^16)/(b^2*Sqrt[759*Pi]) + (((313599397*I)/795070533164544000)*d^5*
        K0^2*M^4*u^16)/(b^2*Sqrt[759*Pi]) - 
      (((62396029*I)/431609718003609600)*d^7*K0^2*M^4*u^16)/
       (b^2*Sqrt[759*Pi]) - (((259559173*I)/227163009475584000)*d^9*K0^2*M^4*
        u^16)/(b^2*Sqrt[759*Pi]) + (((317039*I)/2227088328192000)*d^11*K0^2*
        M^4*u^16)/(b^2*Sqrt[759*Pi]) + (((1576151*I)/2704321541376000)*d^13*
        K0^2*M^4*u^16)/(b^2*Sqrt[759*Pi]) + 
      (((32939*I)/186504933888000)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[759*Pi]) + 
      (((3953*I)/168742559232000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[759*Pi]) + 
      (((372881*I)/106009404421939200)*d*K1^2*M^4*u^16)/(b^2*Sqrt[759*Pi]) + 
      (((81966901*I)/795070533164544000)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[759*Pi]) + (((439968833*I)/781362420523776000)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[759*Pi]) - (((53587819*I)/431609718003609600)*d^7*
        K1^2*M^4*u^16)/(b^2*Sqrt[759*Pi]) - 
      (((275784823*I)/227163009475584000)*d^9*K1^2*M^4*u^16)/
       (b^2*Sqrt[759*Pi]) + (((7373*I)/89083533127680)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[759*Pi]) + (((1576151*I)/2704321541376000)*d^13*K1^2*M^4*
        u^16)/(b^2*Sqrt[759*Pi]) + (((1109761*I)/5408643082752000)*d^15*K1^2*
        M^4*u^16)/(b^2*Sqrt[759*Pi]) + (((1111*I)/556772082048000)*d^9*K0*K1*
        M^4*Sqrt[11/(69*Pi)]*u^17)/b^2 - (((101*I)/39769434432000)*d^13*K0*K1*
        M^4*Sqrt[11/(69*Pi)]*u^17)/b^2 - (((101*I)/556772082048000)*d*K0*K1*
        M^4*u^17)/(b^2*Sqrt[759*Pi]) - (((101*I)/21414310848000)*d^3*K0*K1*
        M^4*u^17)/(b^2*Sqrt[759*Pi]) - (((6767*I)/278386041024000)*d^5*K0*K1*
        M^4*u^17)/(b^2*Sqrt[759*Pi]) - (((101*I)/11135441640960)*d^7*K0*K1*
        M^4*u^17)/(b^2*Sqrt[759*Pi]) + (((101*I)/3181554754560)*d^9*K0*K1*M^4*
        u^17)/(b^2*Sqrt[759*Pi]) + (((7373*I)/278386041024000)*d^11*K0*K1*M^4*
        u^17)/(b^2*Sqrt[759*Pi]) - (((101*I)/7953886886400)*d^15*K0*K1*M^4*
        u^17)/(b^2*Sqrt[759*Pi]) - (((101*I)/79538868864000)*d^17*K0*K1*M^4*
        u^17)/(b^2*Sqrt[759*Pi]))/Pi}, 7, 15, 1], 
  SeriesData[p, 0, {((((15*I)/134368)*d*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 + 
      (((215*I)/268736)*d^3*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 - 
      (((31*I)/67184)*d^5*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 + 
      (((5*I)/1074944)*d*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((35*I)/1074944)*d^3*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((11*I)/537472)*d^5*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((33*I)/537472)*d^7*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((33*I)/1074944)*d^9*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((15*I)/1074944)*d^11*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      ((I/7072)*d^7*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((9*I)/134368)*d^9*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((9*I)/268736)*d^11*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((2281*I)/2315264)*d*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + 
      (((210439*I)/30098432)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 - 
      (((315239*I)/75246080)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + 
      (((93875*I)/30098432)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 - 
      (((91787*I)/75246080)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^4)/b^3 + 
      (((89087*I)/150492160)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^4)/b^3 + 
      (((19405*I)/60196864)*d*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((203519*I)/150492160)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((672817*I)/150492160)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((49729*I)/23152640)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((3305*I)/3168256)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((1249879*I)/1805905920)*d*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((63307*I)/23152640)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((88093*I)/19009536)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((1017799*I)/601968640)*d^3*K1^2*M^5*Sqrt[(3*Pi)/253]*u^5)/b^3 + 
      (((398329*I)/1805905920)*d^11*K1^2*M^5*Sqrt[(11*Pi)/69]*u^5)/b^3 + 
      (((139039*I)/60196864)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[759]*b^3) - 
      (((36013*I)/902952960)*d^7*K1^2*M^5*Sqrt[(253*Pi)/3]*u^5)/b^3 + 
      (((1003129*I)/1805905920)*d*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((7401161*I)/1805905920)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 - 
      (((639073*I)/300984320)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((446627*I)/120393728)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((3638933*I)/1805905920)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 - 
      (((135529*I)/180590592)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^6)/b^3 + 
      (((23863*I)/257986560)*d*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((126817*I)/90295296)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((1101181*I)/1805905920)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((4673*I)/13278720)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((708283*I)/5417717760)*d*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((28387*I)/60196864)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((140449*I)/71285760)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((4571579*I)/5417717760)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((75671*I)/150492160)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((4809*I)/42997760)*d^5*K0^2*M^5*Sqrt[(3*Pi)/253]*u^7)/b^3 + 
      (((44233*I)/64496640)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[759]*b^3) + 
      (((653117*I)/677214720)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[759]*b^3) + 
      (((5273*I)/79672320)*d*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((5053*I)/10418688)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - 
      (((52001*I)/225738240)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - 
      (((42137*I)/42325920)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((557021*I)/1354429440)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((59473*I)/225738240)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - 
      (((431*I)/17821440)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((13883*I)/135442944)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((3943*I)/96744960)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((857*I)/30098432)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((571*I)/67721472)*d*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((37*I)/1244880)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((16645*I)/135442944)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((3125*I)/90295296)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((5*I)/2149888)*d*K0^2*M^5*Sqrt[(3*Pi)/253]*u^9)/b^3 + 
      (((1493*I)/338607360)*d^9*K1^2*M^5*Sqrt[(11*Pi)/69]*u^9)/b^3 + 
      (((9767*I)/193489920)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[759]*b^3) + 
      (((101*I)/1653760)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[759]*b^3) + 
      (((71*I)/26046720)*d*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 + 
      (((20089*I)/1015822080)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - 
      (((19447*I)/507911040)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 + 
      (((47*I)/3224832)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 + 
      (((431*I)/37623040)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - 
      (((473*I)/507911040)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^10)/b^3 + 
      ((I/6046560)*d*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((571*I)/253955520)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      ((I/1209312)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((41*I)/56434560)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      ((I/5643456)*d*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((101*I)/126977760)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((613*I)/253955520)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((5*I)/5643456)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      ((I/1272960)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      ((I/31744440)*d^5*K0^2*M^5*Sqrt[(23*Pi)/33]*u^11)/b^3 + 
      (((7*I)/5581440)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[759]*b^3) + 
      (((691*I)/507911040)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[759]*b^3) + 
      ((I/42325920)*d*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 + 
      ((I/4702880)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 - 
      ((I/7054320)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 - 
      ((I/3023280)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 + 
      ((I/8465184)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 + 
      ((I/8465184)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3)/Pi, 0, 
    ((((45*I)/134368)*d*K1*M^5*Sqrt[(3*Pi)/253]*u)/(b^3*E^u) + 
      (((645*I)/268736)*d^3*K1*M^5*Sqrt[(3*Pi)/253]*u)/(b^3*E^u) - 
      (((93*I)/67184)*d^5*K1*M^5*Sqrt[(3*Pi)/253]*u)/(b^3*E^u) - 
      (((3*I)/7072)*d^7*K1*M^5*Sqrt[(33*Pi)/23]*u)/(b^3*E^u) + 
      (((27*I)/134368)*d^9*K1*M^5*Sqrt[(33*Pi)/23]*u)/(b^3*E^u) + 
      (((27*I)/268736)*d^11*K1*M^5*Sqrt[(33*Pi)/23]*u)/(b^3*E^u) + 
      (((45*I)/134368)*d*K0*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) + 
      (((75*I)/31616)*d^3*K0*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((6*I)/4199)*d^5*K0*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) + 
      (((567*I)/537472)*d^11*K0*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) + 
      (((45*I)/134368)*d*K1*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) + 
      (((645*I)/268736)*d^3*K1*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((93*I)/67184)*d^5*K1*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((111*I)/268736)*d^7*K0*M^5*Sqrt[(33*Pi)/23]*u^2)/(b^3*E^u) + 
      (((27*I)/134368)*d^9*K0*M^5*Sqrt[(33*Pi)/23]*u^2)/(b^3*E^u) - 
      (((3*I)/7072)*d^7*K1*M^5*Sqrt[(33*Pi)/23]*u^2)/(b^3*E^u) + 
      (((27*I)/134368)*d^9*K1*M^5*Sqrt[(33*Pi)/23]*u^2)/(b^3*E^u) + 
      (((27*I)/268736)*d^11*K1*M^5*Sqrt[(33*Pi)/23]*u^2)/(b^3*E^u) + 
      (((45*I)/134368)*d*K0*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) + 
      (((75*I)/31616)*d^3*K0*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) - 
      (((6*I)/4199)*d^5*K0*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) + 
      (((567*I)/537472)*d^11*K0*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) + 
      (((61*I)/110656)*d*K1*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) + 
      (((59575*I)/15049216)*d^3*K1*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) - 
      (((3307*I)/1447040)*d^5*K1*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) + 
      (((68889*I)/18811520)*d^9*K1*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) + 
      (((27267*I)/15049216)*d^11*K1*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) + 
      (((259*I)/21498880)*d*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 - 
      (((179*I)/268736)*d^3*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 + 
      (((42543*I)/13436800)*d^7*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 - 
      (((111*I)/268736)*d^7*K0*M^5*Sqrt[(33*Pi)/23]*u^3)/(b^3*E^u) + 
      (((27*I)/134368)*d^9*K0*M^5*Sqrt[(33*Pi)/23]*u^3)/(b^3*E^u) - 
      (((1291*I)/42997760)*d*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((4943*I)/21498880)*d^3*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((21007*I)/214988800)*d^5*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((25971*I)/53747200)*d^7*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((41129*I)/214988800)*d^9*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((13771*I)/107494400)*d^11*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((67*I)/42997760)*d^13*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((26331*I)/37623040)*d^7*K1*M^5*Sqrt[(33*Pi)/23]*u^3)/(b^3*E^u) - 
      (((659*I)/4299776)*d^5*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((10823*I)/107494400)*d^9*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((123*I)/790400)*d^11*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((2169*I)/107494400)*d^13*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((186215*I)/30098432)*d^3*K0*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) + 
      (((430519*I)/75246080)*d^9*K0*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) - 
      (((39969857*I)/1157632000)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + 
      (((227566931*I)/30098432000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + 
      (((594885493*I)/7524608000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 - 
      (((1024669*I)/1062297600)*d^13*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 - 
      (((22283*I)/18811520)*d^5*K0*M^5*Sqrt[(3*Pi)/253]*u^4)/(b^3*E^u) - 
      (((302451*I)/75246080)*d^7*K0*M^5*Sqrt[(3*Pi)/253]*u^4)/(b^3*E^u) + 
      (((28513*I)/30098432)*d^11*K0*M^5*Sqrt[(3*Pi)/253]*u^4)/(b^3*E^u) + 
      (((191*I)/470288)*d*K1*M^5*Sqrt[(3*Pi)/253]*u^4)/(b^3*E^u) + 
      (((45015*I)/15049216)*d^3*K1*M^5*Sqrt[(3*Pi)/253]*u^4)/(b^3*E^u) - 
      (((30531*I)/18811520)*d^5*K1*M^5*Sqrt[(3*Pi)/253]*u^4)/(b^3*E^u) - 
      (((17197*I)/2894080)*d^7*K1*M^5*Sqrt[(3*Pi)/253]*u^4)/(b^3*E^u) + 
      (((51879*I)/18811520)*d^9*K1*M^5*Sqrt[(3*Pi)/253]*u^4)/(b^3*E^u) - 
      (((41576573*I)/30098432000)*d*K0*K1*M^5*Sqrt[(3*Pi)/253]*u^4)/b^3 - 
      (((188264537*I)/90295296000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^4)/b^3 - 
      (((47206129*I)/45147648000)*d^11*K0*K1*M^5*Sqrt[(23*Pi)/33]*u^4)/b^3 + 
      (((393*I)/15049216)*d*K0*M^5*Sqrt[(33*Pi)/23]*u^4)/(b^3*E^u) + 
      (((1929*I)/15049216)*d^11*K1*M^5*Sqrt[(33*Pi)/23]*u^4)/(b^3*E^u) + 
      (((54289*I)/15049216)*d^3*K0*M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) + 
      (((496583*I)/150492160)*d^9*K0*M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) + 
      (((429388273*I)/15049216000)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((1570817167*I)/180590592000)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((767357867*I)/90295296000)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((2087341*I)/7223623680)*d^13*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((3911*I)/6449664)*d*K1*M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) - 
      (((12241*I)/5374720)*d^5*K1*M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) - 
      (((16573853*I)/1805905920)*d^7*K1*M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) + 
      (((142267*I)/34728960)*d^9*K1*M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) + 
      (((1970924987*I)/257986560000)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((8095695631*I)/112869120000)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((39223384493*I)/1805905920000)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((2220035*I)/103194624)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((267669221*I)/361181184000)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((4929*I)/30098432)*d*K0*M^5*Sqrt[(3*Pi)/253]*u^5)/(b^3*E^u) - 
      (((2523*I)/3960320)*d^5*K0*M^5*Sqrt[(3*Pi)/253]*u^5)/(b^3*E^u) - 
      (((6971*I)/2894080)*d^7*K0*M^5*Sqrt[(3*Pi)/253]*u^5)/(b^3*E^u) - 
      (((30135073*I)/60196864000)*d*K0^2*M^5*Sqrt[(3*Pi)/253]*u^5)/b^3 + 
      (((179579*I)/240787456)*d^11*K1*M^5*Sqrt[(3*Pi)/253]*u^5)/(b^3*E^u) - 
      (((109612681*I)/85995520000)*d*K1^2*M^5*Sqrt[(3*Pi)/253]*u^5)/b^3 + 
      (((42355*I)/103194624)*d^3*K1*M^5*Sqrt[(11*Pi)/69]*u^5)/(b^3*E^u) + 
      (((7763737*I)/60196864000)*d^5*K0^2*M^5*Sqrt[(23*Pi)/33]*u^5)/b^3 - 
      (((376570841*I)/30098432000)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[759]*b^3) - (((2036059393*I)/64496640000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[759]*b^3) + (((61*I)/1157632)*d^11*K0*M^5*Sqrt[(33*Pi)/23]*
        u^5)/(b^3*E^u) + (((283961*I)/1444724736)*d*K0*M^5*Sqrt[Pi/759]*u^6)/
       (b^3*E^u) + (((2104121*I)/1444724736)*d^3*K0*M^5*Sqrt[Pi/759]*u^6)/
       (b^3*E^u) - (((169529*I)/240787456)*d^5*K0*M^5*Sqrt[Pi/759]*u^6)/
       (b^3*E^u) + (((6281797*I)/3611811840)*d^3*K1*M^5*Sqrt[Pi/759]*u^6)/
       (b^3*E^u) - (((6447227*I)/1805905920)*d^7*K1*M^5*Sqrt[Pi/759]*u^6)/
       (b^3*E^u) + (((1085411*I)/1203937280)*d^11*K1*M^5*Sqrt[Pi/759]*u^6)/
       (b^3*E^u) - (((20623961*I)/6615040000)*d*K0*K1*M^5*Sqrt[Pi/759]*u^6)/
       b^3 - (((560663131*I)/21498880000)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^6)/
       b^3 + (((1445385517*I)/257986560000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^6)/
       b^3 + (((121008281*I)/2015520000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^6)/
       b^3 - (((31795390883*I)/1805905920000)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^6)/
       b^3 - (((16925*I)/60196864)*d^5*K1*M^5*Sqrt[(3*Pi)/253]*u^6)/
       (b^3*E^u) - (((36544121*I)/6019686400)*d^11*K0*K1*M^5*Sqrt[(3*Pi)/253]*
        u^6)/b^3 - (((25110539*I)/120393728000)*d^13*K0*K1*M^5*
        Sqrt[(3*Pi)/253]*u^6)/b^3 - (((11581*I)/42491904)*d^7*K0*M^5*
        Sqrt[(11*Pi)/69]*u^6)/(b^3*E^u) + (((170711*I)/1444724736)*d^9*K0*M^5*
        Sqrt[(11*Pi)/69]*u^6)/(b^3*E^u) + (((10935*I)/481574912)*d^11*K0*M^5*
        Sqrt[(33*Pi)/23]*u^6)/(b^3*E^u) + (((1679*I)/1805905920)*d*K1*M^5*
        Sqrt[(253*Pi)/3]*u^6)/(b^3*E^u) + (((2195*I)/361181184)*d^9*K1*M^5*
        Sqrt[(253*Pi)/3]*u^6)/(b^3*E^u) + (((1121*I)/18104320)*d*K0*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) - (((3380341*I)/3611811840)*d^7*K0*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) + (((2801899*I)/7223623680)*d^9*K0*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) - (((33691237*I)/63365120000)*d*K0^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 + (((971845669*I)/1203937280000)*d^5*K0^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 + (((681160723*I)/64496640000)*d^7*K0^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 - (((3528846173*I)/1203937280000)*d^9*K0^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 - (((590549717*I)/180590592000)*d^11*K0^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 + (((170789*I)/2407874560)*d*K1*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) - (((293999*I)/1203937280)*d^5*K1*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) - (((1284487*I)/1203937280)*d^7*K1*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) + (((680557*I)/2407874560)*d^11*K1*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) - (((408141059*I)/515973120000)*d*K1^2*
        M^5*Sqrt[Pi/759]*u^7)/b^3 + (((1062759389*I)/833495040000)*d^5*K1^2*
        M^5*Sqrt[Pi/759]*u^7)/b^3 + (((2276691089*I)/150492160000)*d^7*K1^2*
        M^5*Sqrt[Pi/759]*u^7)/b^3 - (((44630438989*I)/10835435520000)*d^9*
        K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - (((44122369*I)/240787456000)*d^13*
        K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + (((363563*I)/2407874560)*d^3*K0*M^5*
        Sqrt[(3*Pi)/253]*u^7)/(b^3*E^u) + (((197167*I)/2407874560)*d^11*K0*
        M^5*Sqrt[(3*Pi)/253]*u^7)/(b^3*E^u) - 
      (((1347521*I)/34398208000)*d^13*K0^2*M^5*Sqrt[(3*Pi)/253]*u^7)/b^3 + 
      (((415819*I)/2407874560)*d^3*K1*M^5*Sqrt[(3*Pi)/253]*u^7)/(b^3*E^u) + 
      (((50389*I)/343982080)*d^9*K1*M^5*Sqrt[(3*Pi)/253]*u^7)/(b^3*E^u) - 
      (((58639631*I)/135442944000)*d^11*K1^2*M^5*Sqrt[(11*Pi)/69]*u^7)/b^3 - 
      (((151*I)/16343040)*d^5*K0*M^5*Sqrt[(23*Pi)/33]*u^7)/(b^3*E^u) - 
      (((4079533753*I)/902952960000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[759]*b^3) - (((8868480919*I)/1354429440000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[759]*b^3) + (((16727*I)/150492160)*d^3*K0*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) - (((24053*I)/451476480)*d^5*K0*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) - (((10187*I)/45147648)*d^7*K0*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) + (((16147*I)/180590592)*d^9*K0*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) + (((643*I)/37623040)*d*K1*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) + (((27847*I)/225738240)*d^3*K1*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) - (((337*I)/5643456)*d^5*K1*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) + (((3697*I)/37623040)*d^9*K1*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) + (((15803*I)/225738240)*d^11*K1*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) - (((2305995389*I)/677214720000)*d^3*K0*
        K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + (((1517769521*I)/2708858880000)*d^5*K0*
        K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + (((85270007*I)/10749440000)*d^7*K0*K1*
        M^5*Sqrt[Pi/759]*u^8)/b^3 - (((5416458937*I)/2708858880000)*d^9*K0*K1*
        M^5*Sqrt[Pi/759]*u^8)/b^3 - (((5443309*I)/2116296000)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^8)/b^3 - (((2813761*I)/25798656000)*d^13*K0*K1*M^5*
        Sqrt[Pi/759]*u^8)/b^3 + ((I/194560)*d*K0*M^5*Sqrt[(3*Pi)/253]*u^8)/
       (b^3*E^u) - (((73*I)/3224832)*d^7*K1*M^5*Sqrt[(11*Pi)/69]*u^8)/
       (b^3*E^u) - (((33408799*I)/902952960000)*d*K0*K1*M^5*Sqrt[(11*Pi)/69]*
        u^8)/b^3 + (((41*I)/21498880)*d^11*K0*M^5*Sqrt[(33*Pi)/23]*u^8)/
       (b^3*E^u) + (((9811*I)/451476480)*d^3*K0*M^5*Sqrt[Pi/759]*u^9)/
       (b^3*E^u) - (((271*I)/6449664)*d^7*K0*M^5*Sqrt[Pi/759]*u^9)/
       (b^3*E^u) + (((7213*I)/451476480)*d^9*K0*M^5*Sqrt[Pi/759]*u^9)/
       (b^3*E^u) - (((119735027*I)/2708858880000)*d*K0^2*M^5*Sqrt[Pi/759]*
        u^9)/b^3 + (((147539521*I)/2708858880000)*d^5*K0^2*M^5*Sqrt[Pi/759]*
        u^9)/b^3 + (((583455451*I)/677214720000)*d^7*K0^2*M^5*Sqrt[Pi/759]*
        u^9)/b^3 - (((413527*I)/1425715200)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^9)/
       b^3 - (((7699357*I)/541771776000)*d^13*K0^2*M^5*Sqrt[Pi/759]*u^9)/
       b^3 + (((97*I)/30098432)*d*K1*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) - 
      (((10181*I)/225738240)*d^7*K1*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) + 
      (((7723*I)/451476480)*d^9*K1*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) + 
      (((6143*I)/451476480)*d^11*K1*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) - 
      (((48834367*I)/902952960000)*d*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((171716443*I)/2708858880000)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((210224177*I)/902952960000)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((8123131*I)/22573824000)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((27289*I)/1444724736)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((283*I)/75246080)*d^5*K0*M^5*Sqrt[(3*Pi)/253]*u^9)/(b^3*E^u) - 
      (((309*I)/75246080)*d^5*K1*M^5*Sqrt[(3*Pi)/253]*u^9)/(b^3*E^u) + 
      (((41*I)/150492160)*d*K0*M^5*Sqrt[(11*Pi)/69]*u^9)/(b^3*E^u) + 
      (((517*I)/451476480)*d^11*K0*M^5*Sqrt[(11*Pi)/69]*u^9)/(b^3*E^u) - 
      (((177559*I)/9922560000)*d^9*K0^2*M^5*Sqrt[(11*Pi)/69]*u^9)/b^3 + 
      (((461*I)/451476480)*d^3*K1*M^5*Sqrt[(23*Pi)/33]*u^9)/(b^3*E^u) + 
      (((31134431*I)/677214720000)*d^7*K1^2*M^5*Sqrt[(23*Pi)/33]*u^9)/b^3 - 
      (((41842439*I)/112869120000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[759]*b^3) - (((18131851*I)/39836160000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[759]*b^3) + ((I/2351440)*d*K0*M^5*Sqrt[Pi/759]*u^10)/
       (b^3*E^u) - (((109*I)/18811520)*d^7*K0*M^5*Sqrt[Pi/759]*u^10)/
       (b^3*E^u) + ((I/470288)*d^9*K0*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) + 
      (((71*I)/37623040)*d^11*K0*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) + 
      (((5*I)/11286912)*d*K1*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) - 
      ((I/495040)*d^5*K1*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) + 
      (((25*I)/11286912)*d^9*K1*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) + 
      (((223*I)/112869120)*d^11*K1*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) - 
      (((477157*I)/26046720000)*d*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - 
      (((158625989*I)/1015822080000)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 + 
      (((8969657*I)/507911040000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - 
      (((5332471*I)/78140160000)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - 
      (((26063201*I)/203164416000)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - 
      (((83953*I)/10158220800)*d^13*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 + 
      (((41*I)/37623040)*d^3*K0*M^5*Sqrt[(3*Pi)/253]*u^10)/(b^3*E^u) - 
      (((3*I)/4702880)*d^5*K0*M^5*Sqrt[(3*Pi)/253]*u^10)/(b^3*E^u) + 
      (((43*I)/37623040)*d^3*K1*M^5*Sqrt[(3*Pi)/253]*u^10)/(b^3*E^u) - 
      (((31*I)/56434560)*d^7*K1*M^5*Sqrt[(11*Pi)/69]*u^10)/(b^3*E^u) + 
      (((16696783*I)/507911040000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^10)/b^3 + 
      ((I/28217280)*d*K0*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) - 
      ((I/4702880)*d^5*K0*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) - 
      ((I/2015520)*d^7*K0*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) + 
      ((I/5643456)*d^9*K0*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) + 
      ((I/5643456)*d^11*K0*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) + 
      (((37901*I)/63488880000)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((3648977*I)/1015822080000)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((81227*I)/101582208000)*d^13*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      ((I/28217280)*d*K1*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) - 
      ((I/4702880)*d^5*K1*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) - 
      ((I/2015520)*d^7*K1*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) + 
      ((I/5643456)*d^9*K1*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) + 
      ((I/5643456)*d^11*K1*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) - 
      (((198857*I)/145117440000)*d*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((188311*I)/507911040000)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((3759859*I)/1015822080000)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((430453*I)/40632883200)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((49583*I)/50791104000)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      ((I/9405760)*d^3*K0*M^5*Sqrt[(3*Pi)/253]*u^11)/(b^3*E^u) + 
      ((I/9405760)*d^3*K1*M^5*Sqrt[(3*Pi)/253]*u^11)/(b^3*E^u) - 
      (((12683*I)/112869120000)*d*K0^2*M^5*Sqrt[(11*Pi)/69]*u^11)/b^3 + 
      (((1307149*I)/507911040000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/69]*u^11)/b^3 + 
      (((556229*I)/507911040000)*d^7*K0^2*M^5*Sqrt[(23*Pi)/33]*u^11)/b^3 - 
      (((6359*I)/15628032000)*d^11*K0^2*M^5*Sqrt[(23*Pi)/33]*u^11)/b^3 - 
      (((10969381*I)/1015822080000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[759]*b^3) - (((12229057*I)/1015822080000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[759]*b^3) - (((132409*I)/507911040000)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 - (((191363*I)/507911040000)*d^5*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 + (((58319*I)/9767520000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 - (((133039*I)/507911040000)*d^9*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 - (((9199*I)/3907008000)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 - (((599*I)/20316441600)*d^13*K0*K1*M^5*
        Sqrt[(11*Pi)/69]*u^12)/b^3 - (((26417*I)/253955520000)*d^3*K0*K1*M^5*
        Sqrt[(23*Pi)/33]*u^12)/b^3 - (((29*I)/4268160000)*d*K0^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 - (((263*I)/4268160000)*d^5*K0^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 + (((3277*I)/14108640000)*d^7*K0^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 + (((79*I)/2298240000)*d^9*K0^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 - (((2411*I)/101582208000)*d^13*K0^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 - (((3799*I)/507911040000)*d*K1^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 - (((36053*I)/507911040000)*d^5*K1^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 + (((20591*I)/507911040000)*d^9*K1^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 - (((1117*I)/10158220800)*d^11*K1^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 - (((2759*I)/101582208000)*d^13*K1^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 - ((I/111628800)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/69]*u^13)/b^3 + (((2987*I)/126977760000)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/69]*u^13)/b^3 - (((19289*I)/253955520000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[759]*b^3) - (((373*I)/4455360000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[759]*b^3) - (((29*I)/21162960000)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 - (((29*I)/1867320000)*d^3*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 - (((1189*I)/63488880000)*d^5*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 + (((841*I)/15872220000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 + (((29*I)/2351440000)*d^9*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 - (((29*I)/1269777600)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 - (((29*I)/4232592000)*d^13*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3)/Pi, 
    ((47*d^7*K0*K1*M^5*Sqrt[3/(253*Pi)]*u^3)/(76160*b^3) - 
      (1737*d^9*K0*K1*M^5*Sqrt[3/(253*Pi)]*u^3)/(5374720*b^3) - 
      (147*d^11*K0*K1*M^5*Sqrt[3/(253*Pi)]*u^3)/(1074944*b^3) + 
      (((15*I)/67184)*d*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 + 
      (((215*I)/134368)*d^3*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 - 
      (((31*I)/33592)*d^5*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 + 
      (((5*I)/537472)*d*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((35*I)/537472)*d^3*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((11*I)/268736)*d^5*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((33*I)/268736)*d^7*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((33*I)/537472)*d^9*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((15*I)/537472)*d^11*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      ((I/3536)*d^7*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((9*I)/67184)*d^9*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((9*I)/134368)*d^11*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (62143*d*K0*K1*M^5*u^3)/(413853440*b^3*Sqrt[759*Pi]) - 
      (32413*d^3*K0*K1*M^5*u^3)/(31834880*b^3*Sqrt[759*Pi]) + 
      (28835*d^5*K0*K1*M^5*u^3)/(41385344*b^3*Sqrt[759*Pi]) + 
      (47*d^7*K0^2*M^5*Sqrt[3/(253*Pi)]*u^4)/(152320*b^3) - 
      (1737*d^9*K0^2*M^5*Sqrt[3/(253*Pi)]*u^4)/(10749440*b^3) - 
      (147*d^11*K0^2*M^5*Sqrt[3/(253*Pi)]*u^4)/(2149888*b^3) + 
      (15252359*d^9*K1^2*M^5*Sqrt[11/(69*Pi)]*u^4)/(47405030400*b^3) - 
      (2048363*d^11*K1^2*M^5*Sqrt[11/(69*Pi)]*u^4)/(27088588800*b^3) + 
      (((2281*I)/1157632)*d*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + 
      (((210439*I)/15049216)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 - 
      (((315239*I)/37623040)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + 
      (((93875*I)/15049216)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 - 
      (((91787*I)/37623040)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^4)/b^3 + 
      (((89087*I)/75246080)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^4)/b^3 - 
      (32413*d^3*K0^2*M^5*u^4)/(63669760*Sqrt[759]*b^3*Sqrt[Pi]) - 
      (975666859*d^3*K1^2*M^5*u^4)/(1042910668800*Sqrt[759]*b^3*Sqrt[Pi]) - 
      (62143*d*K0^2*M^5*u^4)/(827706880*b^3*Sqrt[759*Pi]) + 
      (28835*d^5*K0^2*M^5*u^4)/(82770688*b^3*Sqrt[759*Pi]) - 
      (7465709*d*K1^2*M^5*u^4)/(61347686400*b^3*Sqrt[759*Pi]) + 
      (224593969*d^5*K1^2*M^5*u^4)/(521455334400*b^3*Sqrt[759*Pi]) + 
      (4397969*d^7*K1^2*M^5*u^4)/(2257382400*b^3*Sqrt[759*Pi]) - 
      (415009577*d^9*K1^2*M^5*u^4)/(94810060800*b^3*Sqrt[759*Pi]) + 
      (554699*d^11*K1^2*M^5*u^4)/(1593446400*b^3*Sqrt[759*Pi]) - 
      (6608549*d*K0*K1*M^5*Sqrt[3/(253*Pi)]*u^5)/(115878963200*b^3) - 
      (17815411*d^9*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^5)/(75848048640*b^3) + 
      (((19405*I)/30098432)*d*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((203519*I)/75246080)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((672817*I)/75246080)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((49729*I)/11576320)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((3305*I)/1584128)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((1249879*I)/902952960)*d*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((63307*I)/11576320)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((88093*I)/9504768)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((1017799*I)/300984320)*d^3*K1^2*M^5*Sqrt[(3*Pi)/253]*u^5)/b^3 + 
      (((398329*I)/902952960)*d^11*K1^2*M^5*Sqrt[(11*Pi)/69]*u^5)/b^3 + 
      (((139039*I)/30098432)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[759]*b^3) - 
      (((36013*I)/451476480)*d^7*K1^2*M^5*Sqrt[(253*Pi)/3]*u^5)/b^3 - 
      (1243434667*d^3*K0*K1*M^5*u^5)/(1042910668800*b^3*Sqrt[759*Pi]) + 
      (377848147*d^5*K0*K1*M^5*u^5)/(521455334400*b^3*Sqrt[759*Pi]) + 
      (3079423*d^7*K0*K1*M^5*u^5)/(1354429440*b^3*Sqrt[759*Pi]) + 
      (564026689*d^9*K0*K1*M^5*u^5)/(379240243200*b^3*Sqrt[759*Pi]) - 
      (23149*d^11*K0*K1*M^5*u^5)/(42997760*b^3*Sqrt[759*Pi]) - 
      (1743*d^11*K0^2*M^5*Sqrt[3/(253*Pi)]*u^6)/(42997760*b^3) - 
      (1834577*d*K0^2*M^5*Sqrt[11/(69*Pi)]*u^6)/(568860364800*b^3) - 
      (1233599*d^3*K0^2*M^5*Sqrt[23/(33*Pi)]*u^6)/(56886036480*b^3) - 
      (2697089*d^3*K1^2*M^5*Sqrt[23/(33*Pi)]*u^6)/(910176583680*b^3) - 
      (23243*d^9*K0^2*M^5*Sqrt[33/(23*Pi)]*u^6)/(3009843200*b^3) + 
      (((1003129*I)/902952960)*d*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((7401161*I)/902952960)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 - 
      (((639073*I)/150492160)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((446627*I)/60196864)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((3638933*I)/902952960)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 - 
      (((135529*I)/90295296)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^6)/b^3 + 
      (9*Sqrt[759]*d^3*K0^2*M^5*u^6)/(30098432*b^3*Sqrt[Pi]) - 
      (2994507679*d^3*K1^2*M^5*u^6)/(5562190233600*Sqrt[759]*b^3*Sqrt[Pi]) + 
      (1729177*d^5*K0^2*M^5*u^6)/(11377207296*b^3*Sqrt[759*Pi]) + 
      (3601067*d^7*K0^2*M^5*u^6)/(6772147200*b^3*Sqrt[759*Pi]) - 
      (198828433*d*K1^2*M^5*u^6)/(2502985605120*b^3*Sqrt[759*Pi]) + 
      (113700157*d^5*K1^2*M^5*u^6)/(329340211200*b^3*Sqrt[759*Pi]) + 
      (48121427*d^7*K1^2*M^5*u^6)/(40632883200*b^3*Sqrt[759*Pi]) - 
      (10492813*d^9*K1^2*M^5*u^6)/(18059059200*b^3*Sqrt[759*Pi]) - 
      (112889*d^11*K1^2*M^5*u^6)/(429977600*b^3*Sqrt[759*Pi]) + 
      (((23863*I)/128993280)*d*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((126817*I)/45147648)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((1101181*I)/902952960)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((4673*I)/6639360)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((708283*I)/2708858880)*d*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((28387*I)/30098432)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((140449*I)/35642880)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((4571579*I)/2708858880)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((75671*I)/75246080)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((4809*I)/21498880)*d^5*K0^2*M^5*Sqrt[(3*Pi)/253]*u^7)/b^3 + 
      (((44233*I)/32248320)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[759]*b^3) + 
      (((653117*I)/338607360)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[759]*b^3) - 
      (87910453*d*K0*K1*M^5*u^7)/(2085821337600*b^3*Sqrt[759*Pi]) - 
      (29442331*d^3*K0*K1*M^5*u^7)/(74493619200*b^3*Sqrt[759*Pi]) + 
      (10335053*d^5*K0*K1*M^5*u^7)/(74493619200*b^3*Sqrt[759*Pi]) + 
      (6964501*d^7*K0*K1*M^5*u^7)/(7900838400*b^3*Sqrt[759*Pi]) - 
      (1884167*d^9*K0*K1*M^5*u^7)/(4862054400*b^3*Sqrt[759*Pi]) - 
      (5249*d^11*K0*K1*M^5*u^7)/(26873600*b^3*Sqrt[759*Pi]) + 
      (7871659*d*K0^2*M^5*Sqrt[11/(69*Pi)]*u^8)/(4550882918400*b^3) - 
      (5160143*d^9*K0^2*M^5*Sqrt[11/(69*Pi)]*u^8)/(350067916800*b^3) + 
      (1793159*d^7*K1^2*M^5*Sqrt[23/(33*Pi)]*u^8)/(213322636800*b^3) + 
      (((5273*I)/39836160)*d*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((5053*I)/5209344)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - 
      (((52001*I)/112869120)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - 
      (((42137*I)/21162960)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((557021*I)/677214720)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((59473*I)/112869120)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - 
      (28144583*d^3*K0^2*M^5*u^8)/(521455334400*Sqrt[759]*b^3*Sqrt[Pi]) - 
      (937763711*d^3*K1^2*M^5*u^8)/(14079294028800*Sqrt[759]*b^3*Sqrt[Pi]) - 
      (15805745*d*K0^2*M^5*u^8)/(667462828032*b^3*Sqrt[759*Pi]) + 
      (1111423*d^5*K0^2*M^5*u^8)/(1042910668800*b^3*Sqrt[759*Pi]) + 
      (10311649*d^7*K0^2*M^5*u^8)/(71107545600*b^3*Sqrt[759*Pi]) + 
      (491852617*d^9*K0^2*M^5*u^8)/(4550882918400*b^3*Sqrt[759*Pi]) - 
      (3589*d^11*K0^2*M^5*u^8)/(107494400*b^3*Sqrt[759*Pi]) - 
      (347996111*d*K1^2*M^5*u^8)/(56317176115200*b^3*Sqrt[759*Pi]) - 
      (7033139*d^5*K1^2*M^5*u^8)/(804531087360*b^3*Sqrt[759*Pi]) - 
      (478783*d^9*K1^2*M^5*u^8)/(7584804864*b^3*Sqrt[759*Pi]) - 
      (3623*d^11*K1^2*M^5*u^8)/(74419200*b^3*Sqrt[759*Pi]) - 
      (1163*d^11*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^9)/(483724800*b^3) - 
      (((431*I)/8910720)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((13883*I)/67721472)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((3943*I)/48372480)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((857*I)/15049216)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((571*I)/33860736)*d*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((37*I)/622440)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((16645*I)/67721472)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((3125*I)/45147648)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((5*I)/1074944)*d*K0^2*M^5*Sqrt[(3*Pi)/253]*u^9)/b^3 + 
      (((1493*I)/169303680)*d^9*K1^2*M^5*Sqrt[(11*Pi)/69]*u^9)/b^3 + 
      (((9767*I)/96744960)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[759]*b^3) + 
      (((101*I)/826880)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[759]*b^3) - 
      (36930353*d*K0*K1*M^5*u^9)/(14079294028800*b^3*Sqrt[759*Pi]) - 
      (9735653*d^3*K0*K1*M^5*u^9)/(414096883200*b^3*Sqrt[759*Pi]) - 
      (121780801*d^5*K0*K1*M^5*u^9)/(7039647014400*b^3*Sqrt[759*Pi]) + 
      (9511577*d^7*K0*K1*M^5*u^9)/(106661318400*b^3*Sqrt[759*Pi]) - 
      (48143*d^9*K0*K1*M^5*u^9)/(2495001600*b^3*Sqrt[759*Pi]) - 
      (30301*d^3*K1^2*M^5*Sqrt[11/(69*Pi)]*u^10)/(213322636800*b^3) - 
      (2987*d*K1^2*M^5*Sqrt[23/(33*Pi)]*u^10)/(60949324800*b^3) + 
      (((71*I)/13023360)*d*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 + 
      (((20089*I)/507911040)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - 
      (((19447*I)/253955520)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 + 
      (((47*I)/1612416)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 + 
      (((431*I)/18811520)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - 
      (((473*I)/253955520)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^10)/b^3 - 
      (167641*d^3*K0^2*M^5*u^10)/(127993582080*Sqrt[759]*b^3*Sqrt[Pi]) - 
      (110749*d*K0^2*M^5*u^10)/(319983955200*b^3*Sqrt[759*Pi]) - 
      (47*d^5*K0^2*M^5*u^10)/(19229805*b^3*Sqrt[759*Pi]) + 
      (763799*d^7*K0^2*M^5*u^10)/(106661318400*b^3*Sqrt[759*Pi]) - 
      (79*d^9*K0^2*M^5*u^10)/(3950419200*b^3*Sqrt[759*Pi]) - 
      (1471*d^11*K0^2*M^5*u^10)/(483724800*b^3*Sqrt[759*Pi]) + 
      (34163*d*K1^2*M^5*u^10)/(47405030400*b^3*Sqrt[759*Pi]) - 
      (9953*d^5*K1^2*M^5*u^10)/(4102358400*b^3*Sqrt[759*Pi]) + 
      (2903*d^7*K1^2*M^5*u^10)/(390700800*b^3*Sqrt[759*Pi]) + 
      (593*d^9*K1^2*M^5*u^10)/(846518400*b^3*Sqrt[759*Pi]) - 
      (139*d^11*K1^2*M^5*u^10)/(37209600*b^3*Sqrt[759*Pi]) + 
      (d*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^11)/(203164416*b^3) - 
      (607*d^3*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^11)/(15999197760*b^3) - 
      (117343*d^5*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^11)/(639967910400*b^3) + 
      (2419*d^7*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^11)/(3281886720*b^3) - 
      (11*d^9*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^11)/(209139840*b^3) - 
      (223*d^11*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^11)/(2031644160*b^3) + 
      ((I/3023280)*d*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((571*I)/126977760)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      ((I/604656)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((41*I)/28217280)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      ((I/2821728)*d*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((101*I)/63488880)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((613*I)/126977760)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((5*I)/2821728)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      ((I/636480)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      ((I/15872220)*d^5*K0^2*M^5*Sqrt[(23*Pi)/33]*u^11)/b^3 + 
      (((7*I)/2790720)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[759]*b^3) + 
      (((691*I)/253955520)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[759]*b^3) - 
      (59659*d*K0*K1*M^5*u^11)/(319983955200*b^3*Sqrt[759*Pi]) + 
      (136373*d^5*K0*K1*M^5*u^11)/(71107545600*b^3*Sqrt[759*Pi]) - 
      (31099*d^7*K0*K1*M^5*u^11)/(4182796800*b^3*Sqrt[759*Pi]) + 
      (139*d^9*K0*K1*M^5*u^11)/(74692800*b^3*Sqrt[759*Pi]) - 
      (53*d^11*K0*K1*M^5*u^11)/(534643200*b^3*Sqrt[759*Pi]) - 
      (d*K0^2*M^5*Sqrt[11/(69*Pi)]*u^12)/(507911040*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(69*Pi)]*u^12)/(507911040*b^3) + 
      (d^5*K0^2*M^5*Sqrt[11/(69*Pi)]*u^12)/(507911040*b^3) - 
      (d^7*K0^2*M^5*Sqrt[11/(69*Pi)]*u^12)/(507911040*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(69*Pi)]*u^12)/(507911040*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(69*Pi)]*u^12)/(507911040*b^3) + 
      (d^5*K1^2*M^5*Sqrt[11/(69*Pi)]*u^12)/(507911040*b^3) - 
      (d^7*K1^2*M^5*Sqrt[11/(69*Pi)]*u^12)/(507911040*b^3) + 
      ((I/21162960)*d*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 + 
      ((I/2351440)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 - 
      ((I/3527160)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 - 
      ((I/1511640)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 + 
      ((I/4232592)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 + 
      ((I/4232592)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 - 
      (1951*d^3*K0^2*M^5*u^12)/(17776886400*Sqrt[759]*b^3*Sqrt[Pi]) - 
      (1951*d^3*K1^2*M^5*u^12)/(17776886400*Sqrt[759]*b^3*Sqrt[Pi]) + 
      (31*d*K0^2*M^5*u^12)/(935625600*b^3*Sqrt[759*Pi]) + 
      (31*d^5*K0^2*M^5*u^12)/(273490560*b^3*Sqrt[759*Pi]) - 
      (2003*d^7*K0^2*M^5*u^12)/(17776886400*b^3*Sqrt[759*Pi]) + 
      (47*d^9*K0^2*M^5*u^12)/(296281440*b^3*Sqrt[759*Pi]) - 
      (d^11*K0^2*M^5*u^12)/(12093120*b^3*Sqrt[759*Pi]) + 
      (31*d*K1^2*M^5*u^12)/(935625600*b^3*Sqrt[759*Pi]) + 
      (31*d^5*K1^2*M^5*u^12)/(273490560*b^3*Sqrt[759*Pi]) - 
      (2003*d^7*K1^2*M^5*u^12)/(17776886400*b^3*Sqrt[759*Pi]) + 
      (47*d^9*K1^2*M^5*u^12)/(296281440*b^3*Sqrt[759*Pi]) - 
      (d^11*K1^2*M^5*u^12)/(12093120*b^3*Sqrt[759*Pi]))/Pi, 
    ((((5277*I)/21498880)*d*K1*M^5*Sqrt[(3*Pi)/253]*u)/(b^3*E^u) - 
      (((981*I)/2149888)*d^3*K1*M^5*Sqrt[(3*Pi)/253]*u)/(b^3*E^u) - 
      (((24177*I)/4299776)*d^5*K1*M^5*Sqrt[(3*Pi)/253]*u)/(b^3*E^u) + 
      (((172233*I)/26873600)*d^7*K1*M^5*Sqrt[(3*Pi)/253]*u)/(b^3*E^u) + 
      (((40269*I)/107494400)*d^9*K1*M^5*Sqrt[(33*Pi)/23]*u)/(b^3*E^u) - 
      (((20367*I)/53747200)*d^11*K1*M^5*Sqrt[(33*Pi)/23]*u)/(b^3*E^u) - 
      (((5157*I)/107494400)*d^13*K1*M^5*Sqrt[(33*Pi)/23]*u)/(b^3*E^u) - 
      (((51189*I)/85995520)*d*K0*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((258849*I)/42997760)*d^3*K0*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((388239*I)/429977600)*d^5*K0*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) + 
      (((1725549*I)/107494400)*d^7*K0*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((1212357*I)/214988800)*d^11*K0*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((119409*I)/429977600)*d^13*K0*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) + 
      (((5277*I)/21498880)*d*K1*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((981*I)/2149888)*d^3*K1*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((24177*I)/4299776)*d^5*K1*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) + 
      (((172233*I)/26873600)*d^7*K1*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((102309*I)/429977600)*d^9*K0*M^5*Sqrt[(33*Pi)/23]*u^2)/(b^3*E^u) + 
      (((40269*I)/107494400)*d^9*K1*M^5*Sqrt[(33*Pi)/23]*u^2)/(b^3*E^u) - 
      (((20367*I)/53747200)*d^11*K1*M^5*Sqrt[(33*Pi)/23]*u^2)/(b^3*E^u) - 
      (((5157*I)/107494400)*d^13*K1*M^5*Sqrt[(33*Pi)/23]*u^2)/(b^3*E^u) - 
      (((443522353*I)/120393728000)*d*K1*M^5*Sqrt[Pi/759]*u^3)/(b^3*E^u) - 
      (((126140041*I)/3540992000)*d^3*K1*M^5*Sqrt[Pi/759]*u^3)/(b^3*E^u) - 
      (((63239483*I)/24078745600)*d^5*K1*M^5*Sqrt[Pi/759]*u^3)/(b^3*E^u) - 
      (((100365523*I)/3168256000)*d^11*K1*M^5*Sqrt[Pi/759]*u^3)/(b^3*E^u) - 
      (((537989*I)/370442240)*d^13*K1*M^5*Sqrt[Pi/759]*u^3)/(b^3*E^u) - 
      (((4823441*I)/2579865600)*d*K1^2*M^5*Sqrt[Pi/759]*u^3)/b^3 + 
      (((554531*I)/50585600)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^3)/b^3 + 
      (((614467*I)/25798656)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^3)/b^3 - 
      (((9517891*I)/515973120)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^3)/b^3 - 
      (((51189*I)/85995520)*d*K0*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) - 
      (((258849*I)/42997760)*d^3*K0*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) - 
      (((388239*I)/429977600)*d^5*K0*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) + 
      (((1725549*I)/107494400)*d^7*K0*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) - 
      (((1212357*I)/214988800)*d^11*K0*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) - 
      (((119409*I)/429977600)*d^13*K0*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) + 
      (((37030619*I)/1203937280)*d^7*K1*M^5*Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) + 
      (((6389509*I)/3439820800)*d^3*K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 - 
      (((6757*I)/3439820800)*d^15*K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 - 
      (((188360749*I)/120393728000)*d^9*K1*M^5*Sqrt[(11*Pi)/69]*u^3)/
       (b^3*E^u) - (((12607*I)/75878400)*d^11*K1^2*M^5*Sqrt[(11*Pi)/69]*u^3)/
       b^3 - (((5640223*I)/429977600)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[759]*b^3) - (((102309*I)/429977600)*d^9*K0*M^5*Sqrt[(33*Pi)/23]*
        u^3)/(b^3*E^u) + (((236551*I)/3439820800)*d*K0^2*M^5*Sqrt[(33*Pi)/23]*
        u^3)/b^3 - (((28161*I)/687964160)*d^5*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/
       b^3 - (((5245397*I)/3439820800)*d^7*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/
       b^3 + (((1255749*I)/3439820800)*d^9*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/
       b^3 + (((1717173*I)/3439820800)*d^11*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/
       b^3 + (((9829*I)/687964160)*d^13*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((7187*I)/2579865600)*d^13*K1^2*M^5*Sqrt[(253*Pi)/3]*u^3)/b^3 - 
      ((I/1131520)*d^15*K1^2*M^5*Sqrt[(253*Pi)/3]*u^3)/b^3 - 
      (((41806981*I)/18522112000)*d*K0*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) - 
      (((194191469*I)/9261056000)*d^3*K0*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) + 
      (((174721*I)/566558720)*d^5*K0*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) - 
      (((2843449439*I)/240787456000)*d^9*K0*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) - 
      (((30748117*I)/48157491200)*d^13*K0*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) - 
      (((473510353*I)/120393728000)*d*K1*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) - 
      (((2091376697*I)/60196864000)*d^3*K1*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) + 
      (((3176749*I)/963149824)*d^5*K1*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) - 
      (((2513267279*I)/120393728000)*d^9*K1*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) - 
      (((1633847497*I)/60196864000)*d^11*K1*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) + 
      (((5063891413*I)/619167744000)*d*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + 
      (((338039447807*I)/4334174208000)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + 
      (((6242444323*I)/866834841600)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 - 
      (((875966850149*I)/4334174208000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + 
      (((139951099577*I)/4334174208000)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + 
      (((16269427*I)/926105600)*d^7*K0*M^5*Sqrt[(3*Pi)/253]*u^4)/(b^3*E^u) + 
      (((169226023*I)/6019686400)*d^7*K1*M^5*Sqrt[(3*Pi)/253]*u^4)/
       (b^3*E^u) + (((2361513019*I)/96314982400)*d^11*K0*K1*M^5*
        Sqrt[(3*Pi)/253]*u^4)/b^3 - (((189761387*I)/120393728000)*d^11*K0*M^5*
        Sqrt[(11*Pi)/69]*u^4)/(b^3*E^u) - (((986339*I)/24078745600)*d^13*K1*
        M^5*Sqrt[(23*Pi)/33]*u^4)/(b^3*E^u) + 
      (((3971899*I)/28327936000)*d^13*K0*K1*M^5*Sqrt[(23*Pi)/33]*u^4)/b^3 - 
      (((63675169*I)/4334174208000)*d^15*K0*K1*M^5*Sqrt[(23*Pi)/33]*u^4)/
       b^3 - (((417564673*I)/240787456000)*d*K0*M^5*Sqrt[Pi/759]*u^5)/
       (b^3*E^u) - (((1804878737*I)/120393728000)*d^3*K0*M^5*Sqrt[Pi/759]*
        u^5)/(b^3*E^u) + (((86059429*I)/48157491200)*d^5*K0*M^5*Sqrt[Pi/759]*
        u^5)/(b^3*E^u) - (((2216799359*I)/240787456000)*d^9*K0*M^5*
        Sqrt[Pi/759]*u^5)/(b^3*E^u) - (((1389554497*I)/120393728000)*d^11*K0*
        M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) - (((209329*I)/566558720)*d^13*K0*M^5*
        Sqrt[Pi/759]*u^5)/(b^3*E^u) + (((3927316933*I)/1238335488000)*d*K0^2*
        M^5*Sqrt[Pi/759]*u^5)/b^3 + (((4673768179*I)/1733669683200)*d^5*K0^2*
        M^5*Sqrt[Pi/759]*u^5)/b^3 - (((685320675269*I)/8668348416000)*d^7*
        K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + (((466894751*I)/35094528000)*d^9*
        K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - (((51897511*I)/509902848000)*d^15*
        K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - (((2993434637*I)/1444724736000)*d*K1*
        M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) - (((805566019*I)/42491904000)*d^3*K1*
        M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) + (((81476513*I)/68796416000)*d^5*K1*
        M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) + (((16884537311*I)/361181184000)*d^7*
        K1*M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) - 
      (((3626592121*I)/240787456000)*d^11*K1*M^5*Sqrt[Pi/759]*u^5)/
       (b^3*E^u) - (((47391899*I)/96314982400)*d^13*K1*M^5*Sqrt[Pi/759]*u^5)/
       (b^3*E^u) + (((27486004946503*I)/2860554977280000)*d*K1^2*M^5*
        Sqrt[Pi/759]*u^5)/b^3 + (((1488136714067*I)/572110995456000)*d^5*K1^2*
        M^5*Sqrt[Pi/759]*u^5)/b^3 + (((10524171357943*I)/260050452480000)*d^9*
        K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((20608758781397*I)/260050452480000)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^5)/
       b^3 + (((134192492273*I)/37150064640000)*d^13*K1^2*M^5*Sqrt[Pi/759]*
        u^5)/b^3 + (((144698303*I)/12039372800)*d^7*K0*M^5*Sqrt[(3*Pi)/253]*
        u^5)/(b^3*E^u) + (((1646507*I)/174325760)*d^11*K0^2*M^5*
        Sqrt[(3*Pi)/253]*u^5)/b^3 - (((114657661*I)/111132672000)*d^9*K1*M^5*
        Sqrt[(11*Pi)/69]*u^5)/(b^3*E^u) - (((1765090120481*I)/86683484160000)*
        d^7*K1^2*M^5*Sqrt[(11*Pi)/69]*u^5)/b^3 - 
      (((5849038393*I)/260050452480000)*d^15*K1^2*M^5*Sqrt[(11*Pi)/69]*u^5)/
       b^3 + (((264078680927*I)/8668348416000)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[759]*b^3) + (((19516438878889*I)/220042690560000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[759]*b^3) + (((13601459*I)/2889449472000)*d^13*
        K0^2*M^5*Sqrt[(253*Pi)/3]*u^5)/b^3 - 
      (((842328089*I)/1155779788800)*d*K0*M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) + 
      (((71080259*I)/148176896000)*d^5*K0*M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) + 
      (((23280291877*I)/1444724736000)*d^7*K0*M^5*Sqrt[Pi/759]*u^6)/
       (b^3*E^u) - (((22537756099*I)/5778898944000)*d^9*K0*M^5*Sqrt[Pi/759]*
        u^6)/(b^3*E^u) - (((1005752347*I)/192629964800)*d^11*K0*M^5*
        Sqrt[Pi/759]*u^6)/(b^3*E^u) - (((1339310417*I)/1444724736000)*d*K1*
        M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) - (((232685771*I)/28894494720)*d^3*K1*
        M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) + (((31815331*I)/1634304000)*d^7*K1*
        M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) - (((6827331551*I)/1444724736000)*d^9*
        K1*M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) - 
      (((103117099*I)/481574912000)*d^13*K1*M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) + 
      (((22337956299433*I)/2860554977280000)*d*K0*K1*M^5*Sqrt[Pi/759]*u^6)/
       b^3 + (((212246242736947*I)/2860554977280000)*d^3*K0*K1*M^5*
        Sqrt[Pi/759]*u^6)/b^3 + (((3223827570701*I)/572110995456000)*d^5*K0*
        K1*M^5*Sqrt[Pi/759]*u^6)/b^3 - (((16541205375901*I)/86683484160000)*
        d^7*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((64675348237*I)/20003880960000)*d^13*K0*K1*M^5*Sqrt[Pi/759]*u^6)/
       b^3 - (((7667165219*I)/37150064640000)*d^15*K0*K1*M^5*Sqrt[Pi/759]*
        u^6)/b^3 - (((3543*I)/62390272)*d^13*K0*M^5*Sqrt[(3*Pi)/253]*u^6)/
       (b^3*E^u) - (((72871941*I)/34398208000)*d^11*K1*M^5*Sqrt[(3*Pi)/253]*
        u^6)/(b^3*E^u) - (((345334723*I)/577889894400)*d^3*K0*M^5*
        Sqrt[(11*Pi)/69]*u^6)/(b^3*E^u) + (((35375569*I)/481574912000)*d^5*K1*
        M^5*Sqrt[(11*Pi)/69]*u^6)/(b^3*E^u) + 
      (((83338126867*I)/28894494720000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^6)/
       b^3 + (((12163239749*I)/1955266560000)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/69]*
        u^6)/b^3 - (((4422704687*I)/17336696832000)*d*K0*M^5*Sqrt[Pi/759]*
        u^7)/(b^3*E^u) - (((226518563*I)/101980569600)*d^3*K0*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) + (((461133121*I)/2476670976000)*d^5*K0*
        M^5*Sqrt[Pi/759]*u^7)/(b^3*E^u) + (((409696967*I)/76038144000)*d^7*K0*
        M^5*Sqrt[Pi/759]*u^7)/(b^3*E^u) - (((4297727549*I)/3467339366400)*d^9*
        K0*M^5*Sqrt[Pi/759]*u^7)/(b^3*E^u) + 
      (((1903498687781*I)/1430277488640000)*d*K0^2*M^5*Sqrt[Pi/759]*u^7)/
       b^3 + (((2610882433*I)/1505555251200)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^7)/
       b^3 - (((997830878893*I)/28894494720000)*d^7*K0^2*M^5*Sqrt[Pi/759]*
        u^7)/b^3 + (((665702136271*I)/130025226240000)*d^9*K0^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 + (((1091328279121*I)/86683484160000)*d^11*K0^2*
        M^5*Sqrt[Pi/759]*u^7)/b^3 + (((429641801*I)/677214720000)*d^13*K0^2*
        M^5*Sqrt[Pi/759]*u^7)/b^3 - (((9831422747*I)/260050452480000)*d^15*
        K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - (((10404048269*I)/4045229260800)*d^3*
        K1*M^5*Sqrt[Pi/759]*u^7)/(b^3*E^u) + 
      (((589301*I)/2896691200)*d^5*K1*M^5*Sqrt[Pi/759]*u^7)/(b^3*E^u) + 
      (((21011896747*I)/3371024384000)*d^7*K1*M^5*Sqrt[Pi/759]*u^7)/
       (b^3*E^u) - (((57081615559*I)/40452292608000)*d^9*K1*M^5*Sqrt[Pi/759]*
        u^7)/(b^3*E^u) - (((9080849*I)/4358144000)*d^11*K1*M^5*Sqrt[Pi/759]*
        u^7)/(b^3*E^u) + (((3062733958909*I)/1430277488640000)*d*K1^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 + (((17729860429*I)/11174042880000)*d^5*K1^2*
        M^5*Sqrt[Pi/759]*u^7)/b^3 - (((13126781349029*I)/260050452480000)*d^7*
        K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + (((970121300947*I)/130025226240000)*
        d^9*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((6535155367*I)/350945280000)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((21617136433*I)/21670871040000)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((15025881323*I)/260050452480000)*d^15*K1^2*M^5*Sqrt[Pi/759]*u^7)/
       b^3 - (((575743901*I)/963149824000)*d^11*K0*M^5*Sqrt[(3*Pi)/253]*u^7)/
       (b^3*E^u) - (((77007137*I)/793182208000)*d*K1*M^5*Sqrt[(3*Pi)/253]*
        u^7)/(b^3*E^u) - (((50471727*I)/1926299648000)*d^13*K1*M^5*
        Sqrt[(3*Pi)/253]*u^7)/(b^3*E^u) - (((11405773*I)/1926299648000)*d^13*
        K0*M^5*Sqrt[(11*Pi)/69]*u^7)/(b^3*E^u) + 
      (((5378805926569*I)/408650711040000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[759]*b^3) + (((56431385319823*I)/2860554977280000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[759]*b^3) - (((1580813593*I)/23419748352000)*d*K0*
        M^5*Sqrt[Pi/759]*u^8)/(b^3*E^u) - (((391640183653*I)/667462828032000)*
        d^3*K0*M^5*Sqrt[Pi/759]*u^8)/(b^3*E^u) + 
      (((8710819207*I)/190703665152000)*d^5*K0*M^5*Sqrt[Pi/759]*u^8)/
       (b^3*E^u) + (((471072013117*I)/333731414016000)*d^7*K0*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) - (((1402085939*I)/2889449472000)*d^11*K0*
        M^5*Sqrt[Pi/759]*u^8)/(b^3*E^u) - 
      (((303663580903*I)/4004776968192000)*d*K1*M^5*Sqrt[Pi/759]*u^8)/
       (b^3*E^u) - (((13868691173*I)/21077773516800)*d^3*K1*M^5*Sqrt[Pi/759]*
        u^8)/(b^3*E^u) + (((29145192689*I)/572110995456000)*d^5*K1*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) + (((175797132859*I)/111243804672000)*d^7*
        K1*M^5*Sqrt[Pi/759]*u^8)/(b^3*E^u) - 
      (((2429951467*I)/7430012928000)*d^9*K1*M^5*Sqrt[Pi/759]*u^8)/
       (b^3*E^u) - (((315357859*I)/577889894400)*d^11*K1*M^5*Sqrt[Pi/759]*
        u^8)/(b^3*E^u) - (((142603787*I)/5778898944000)*d^13*K1*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) + (((1538822741*I)/1394032640000)*d*K0*K1*
        M^5*Sqrt[Pi/759]*u^8)/b^3 + (((1872768029549*I)/178784686080000)*d^3*
        K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - (((883336629691*I)/32506306560000)*
        d^7*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((74021192059*I)/21670871040000)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((83391459709*I)/8126576640000)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((39139175111*I)/65012613120000)*d^13*K0*K1*M^5*Sqrt[Pi/759]*u^8)/
       b^3 - (((63934567*I)/1912135680000)*d^15*K0*K1*M^5*Sqrt[Pi/759]*u^8)/
       b^3 - (((1333271559*I)/13484097536000)*d^9*K0*M^5*Sqrt[(3*Pi)/253]*
        u^8)/(b^3*E^u) - (((1581587*I)/825556992000)*d^13*K0*M^5*
        Sqrt[(11*Pi)/69]*u^8)/(b^3*E^u) + (((41963064277*I)/715138744320000)*
        d^5*K0*K1*M^5*Sqrt[(23*Pi)/33]*u^8)/b^3 - 
      (((226892231*I)/15643660032000)*d*K0*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) - 
      (((102382927*I)/823350528000)*d^3*K0*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) + 
      (((17040671*I)/1787846860800)*d^5*K0*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) + 
      (((307766213*I)/1042910668800)*d^7*K0*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) - 
      (((8194531*I)/149700096000)*d^9*K0*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) - 
      (((29681*I)/282172800)*d^11*K0*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) - 
      (((75521*I)/12899328000)*d^13*K0*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) + 
      (((29239696867*I)/238379581440000)*d*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((9954504433*I)/55010672640000)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((198344155987*I)/65012613120000)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((20222611537*I)/65012613120000)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((11012557937*I)/9287516160000)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((268677263*I)/3421716480000)*d^13*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((274239401*I)/65012613120000)*d^15*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((21272883521*I)/156436600320000)*d^3*K1*M^5*Sqrt[Pi/759]*u^9)/
       (b^3*E^u) + (((140614913*I)/13752668160000)*d^5*K1*M^5*Sqrt[Pi/759]*
        u^9)/(b^3*E^u) + (((3879219283*I)/12033584640000)*d^7*K1*M^5*
        Sqrt[Pi/759]*u^9)/(b^3*E^u) - (((106066307*I)/1805905920000)*d^9*K1*
        M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) - (((7807621*I)/67721472000)*d^11*K1*
        M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) - (((7256173*I)/1083543552000)*d^13*
        K1*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) + 
      (((464133537337*I)/3003582726144000)*d*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((165006216929*I)/715138744320000)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^9)/
       b^3 - (((5160615499849*I)/1365264875520000)*d^7*K1^2*M^5*Sqrt[Pi/759]*
        u^9)/b^3 + (((481853705741*I)/1365264875520000)*d^9*K1^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 + (((2891497901*I)/27862548480000)*d^13*K1^2*
        M^5*Sqrt[Pi/759]*u^9)/b^3 - (((120089069*I)/21670871040000)*d^15*K1^2*
        M^5*Sqrt[Pi/759]*u^9)/b^3 + (((26326637941*I)/195037839360000)*d^11*
        K1^2*M^5*Sqrt[(11*Pi)/69]*u^9)/b^3 - 
      (((96048443*I)/139054755840000)*d*K1*M^5*Sqrt[(23*Pi)/33]*u^9)/
       (b^3*E^u) + (((8853741737*I)/7527776256000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[759]*b^3) + (((208634509649*I)/143027748864000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[759]*b^3) - (((3127198303*I)/1251492802560000)*d*
        K0*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) - 
      (((13157336237*I)/625746401280000)*d^3*K0*M^5*Sqrt[Pi/759]*u^10)/
       (b^3*E^u) + (((84413639*I)/59594895360000)*d^5*K0*M^5*Sqrt[Pi/759]*
        u^10)/(b^3*E^u) + (((15404946409*I)/312873200640000)*d^7*K0*M^5*
        Sqrt[Pi/759]*u^10)/(b^3*E^u) - (((857134843*I)/113772072960000)*d^9*
        K0*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) - 
      (((151559*I)/8334950400)*d^11*K0*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) - 
      (((1528601*I)/1083543552000)*d^13*K0*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) - 
      (((3345155311*I)/1251492802560000)*d*K1*M^5*Sqrt[Pi/759]*u^10)/
       (b^3*E^u) + (((252192349*I)/178784686080000)*d^5*K1*M^5*Sqrt[Pi/759]*
        u^10)/(b^3*E^u) + (((16478139053*I)/312873200640000)*d^7*K1*M^5*
        Sqrt[Pi/759]*u^10)/(b^3*E^u) - (((46961689*I)/5988003840000)*d^9*K1*
        M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) - (((2112191*I)/108354355200)*d^11*
        K1*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) - 
      (((1715569*I)/1083543552000)*d^13*K1*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) + 
      (((40526036261*I)/750895681536000)*d*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 + 
      (((325202549983*I)/625746401280000)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^10)/
       b^3 + (((373404481573*I)/3754478407680000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*
        u^10)/b^3 - (((114737422171*I)/85329054720000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 + (((28116991417*I)/341316218880000)*d^9*K0*K1*
        M^5*Sqrt[Pi/759]*u^10)/b^3 + (((4442580739*I)/8126576640000)*d^11*K0*
        K1*M^5*Sqrt[Pi/759]*u^10)/b^3 + (((312162349*I)/6965637120000)*d^13*
        K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - (((1022507*I)/435352320000)*d^15*
        K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - (((203916421*I)/208582133760000)*
        d^3*K1*M^5*Sqrt[(23*Pi)/33]*u^10)/(b^3*E^u) - 
      (((1034513*I)/3160335360000)*d*K0*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) - 
      (((38684293*I)/14221509120000)*d^3*K0*M^5*Sqrt[Pi/759]*u^11)/
       (b^3*E^u) + (((192103*I)/4063288320000)*d^5*K0*M^5*Sqrt[Pi/759]*u^11)/
       (b^3*E^u) + (((6460843*I)/1015822080000)*d^7*K0*M^5*Sqrt[Pi/759]*u^11)/
       (b^3*E^u) - (((6082829*I)/9481006080000)*d^9*K0*M^5*Sqrt[Pi/759]*u^11)/
       (b^3*E^u) - (((8411*I)/3472896000)*d^11*K0*M^5*Sqrt[Pi/759]*u^11)/
       (b^3*E^u) - (((80329*I)/270885888000)*d^13*K0*M^5*Sqrt[Pi/759]*u^11)/
       (b^3*E^u) + (((4792934381*I)/1251492802560000)*d*K0^2*M^5*Sqrt[Pi/759]*
        u^11)/b^3 + (((52448509*I)/5562190233600)*d^5*K0^2*M^5*Sqrt[Pi/759]*
        u^11)/b^3 - (((8400788129*I)/85329054720000)*d^7*K0^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 + (((1018958911*I)/24379729920000)*d^11*K0^2*
        M^5*Sqrt[Pi/759]*u^11)/b^3 + (((1651301*I)/390075678720)*d^13*K0^2*
        M^5*Sqrt[Pi/759]*u^11)/b^3 - (((134291*I)/609493248000)*d^15*K0^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((167521*I)/491166720000)*d*K1*M^5*
        Sqrt[Pi/759]*u^11)/(b^3*E^u) - (((445685813*I)/156436600320000)*d^3*
        K1*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) + 
      (((2993*I)/261381120000)*d^5*K1*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) + 
      (((522782101*I)/78218300160000)*d^7*K1*M^5*Sqrt[Pi/759]*u^11)/
       (b^3*E^u) - (((17861017*I)/28443018240000)*d^9*K1*M^5*Sqrt[Pi/759]*
        u^11)/(b^3*E^u) - (((6827*I)/20837376000)*d^13*K1*M^5*Sqrt[Pi/759]*
        u^11)/(b^3*E^u) + (((48299223257*I)/11263435223040000)*d*K1^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 + (((2667019621*I)/229866024960000)*d^5*K1^2*
        M^5*Sqrt[Pi/759]*u^11)/b^3 - (((57160519723*I)/511974328320000)*d^7*
        K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + (((13606729*I)/60232273920000)*d^9*
        K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + (((116591879*I)/2437972992000)*d^11*
        K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - (((19579061*I)/73139189760000)*d^15*
        K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - (((1827*I)/2149888000)*d^11*K1*M^5*
        Sqrt[(3*Pi)/253]*u^11)/(b^3*E^u) + (((22709003*I)/48759459840000)*
        d^13*K1^2*M^5*Sqrt[(11*Pi)/69]*u^11)/b^3 + 
      (((21161081*I)/341316218880000)*d^9*K0^2*M^5*Sqrt[(23*Pi)/33]*u^11)/
       b^3 + (((10179511829*I)/268177029120000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[759]*b^3) + (((4309472399*I)/100566385920000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[759]*b^3) - (((2026463*I)/78218300160000)*d*K0*
        M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) - (((240923*I)/1002798720000)*d^3*K0*
        M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) - (((80749*I)/1596291840000)*d^5*K0*
        M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) + (((11482969*I)/19554575040000)*d^7*
        K0*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) + 
      (((95077*I)/7110754560000)*d^9*K0*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) - 
      (((863*I)/3762304000)*d^11*K0*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) - 
      (((31*I)/569088000)*d^13*K0*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) - 
      (((2106851*I)/78218300160000)*d*K1*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) - 
      (((3283843*I)/13036383360000)*d^3*K1*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) - 
      (((722191*I)/11174042880000)*d^5*K1*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) + 
      (((943081*I)/1504198080000)*d^7*K1*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) + 
      (((12373*I)/546981120000)*d^9*K1*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) - 
      (((491*I)/1991808000)*d^11*K1*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) + 
      (((2487183917*I)/2815858805760000)*d*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 + 
      (((68831473*I)/7332965640000)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 + 
      (((657265759*I)/165638753280000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 - 
      (((1073725703*I)/42664527360000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 + 
      (((104622043*I)/9142398720000)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 - 
      (((1593107*I)/18284797440000)*d^15*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 - 
      (((367*I)/67721472000)*d^13*K1*M^5*Sqrt[(11*Pi)/69]*u^12)/(b^3*E^u) - 
      (((16039727*I)/85329054720000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^12)/
       b^3 + (((2607611*I)/36569594880000)*d^13*K0*K1*M^5*Sqrt[(23*Pi)/33]*
        u^12)/b^3 - (((29*I)/14108640000)*d*K0*M^5*Sqrt[Pi/759]*u^13)/
       (b^3*E^u) - (((29*I)/1244880000)*d^3*K0*M^5*Sqrt[Pi/759]*u^13)/
       (b^3*E^u) - (((1189*I)/42325920000)*d^5*K0*M^5*Sqrt[Pi/759]*u^13)/
       (b^3*E^u) + (((841*I)/10581480000)*d^7*K0*M^5*Sqrt[Pi/759]*u^13)/
       (b^3*E^u) - (((29*I)/846518400)*d^11*K0*M^5*Sqrt[Pi/759]*u^13)/
       (b^3*E^u) - (((29*I)/2821728000)*d^13*K0*M^5*Sqrt[Pi/759]*u^13)/
       (b^3*E^u) + (((57403*I)/1924715520000)*d*K0^2*M^5*Sqrt[Pi/759]*u^13)/
       b^3 + (((1252211*I)/4063288320000)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^13)/
       b^3 - (((546131*I)/511974328320)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      (((68772239*I)/255987164160000)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^13)/b^3 + 
      (((9737953*I)/18284797440000)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^13)/b^3 + 
      (((832297*I)/7313918976000)*d^13*K0^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      ((I/156978000)*d^15*K0^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      (((29*I)/14108640000)*d*K1*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) - 
      (((29*I)/1244880000)*d^3*K1*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) - 
      (((1189*I)/42325920000)*d^5*K1*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) + 
      (((841*I)/10581480000)*d^7*K1*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) - 
      (((29*I)/846518400)*d^11*K1*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) - 
      (((29*I)/2821728000)*d^13*K1*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) + 
      (((2745233*I)/85329054720000)*d*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 + 
      (((90191377*I)/255987164160000)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      (((14955229*I)/12799358208000)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      (((78909179*I)/255987164160000)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 + 
      (((10681849*I)/18284797440000)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 + 
      (((189689*I)/1462783795200)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 + 
      (((29*I)/4702880000)*d^9*K0*M^5*Sqrt[(3*Pi)/253]*u^13)/(b^3*E^u) + 
      (((29*I)/4702880000)*d^9*K1*M^5*Sqrt[(3*Pi)/253]*u^13)/(b^3*E^u) - 
      (((121*I)/182847974400)*d^15*K1^2*M^5*Sqrt[(11*Pi)/69]*u^13)/b^3 + 
      (((9148283*I)/25598716416000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[759]*b^3) + (((16451437*I)/42664527360000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[759]*b^3) + (((32191*I)/7110754560000)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 + (((5286937*I)/63996791040000)*d^5*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 - (((1044899*I)/5333065920000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 + (((151819*I)/1523733120000)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 + (((260017*I)/9142398720000)*d^13*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 - (((2407*I)/1142799840000)*d^15*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 + (((157853*I)/31998395520000)*d^3*K0*K1*M^5*
        Sqrt[(11*Pi)/69]*u^14)/b^3 - (((415669*I)/63996791040000)*d^9*K0*K1*
        M^5*Sqrt[(11*Pi)/69]*u^14)/b^3 - (((523967*I)/63996791040000)*d^7*
        K0^2*M^5*Sqrt[Pi/759]*u^15)/b^3 + (((4223*I)/1015822080000)*d^11*K0^2*
        M^5*Sqrt[Pi/759]*u^15)/b^3 + (((1861*I)/10666131840000)*d*K1^2*M^5*
        Sqrt[Pi/759]*u^15)/b^3 + (((8221*I)/1371359808000)*d^5*K1^2*M^5*
        Sqrt[Pi/759]*u^15)/b^3 - (((38089*I)/4922830080000)*d^7*K1^2*M^5*
        Sqrt[Pi/759]*u^15)/b^3 - (((268993*I)/31998395520000)*d^9*K1^2*M^5*
        Sqrt[Pi/759]*u^15)/b^3 + (((4951*I)/1306056960000)*d^11*K1^2*M^5*
        Sqrt[Pi/759]*u^15)/b^3 + (((6089*I)/1714199760000)*d^13*K1^2*M^5*
        Sqrt[Pi/759]*u^15)/b^3 + (((2971*I)/9142398720000)*d^15*K1^2*M^5*
        Sqrt[Pi/759]*u^15)/b^3 + (((269*I)/15999197760000)*d*K0^2*M^5*
        Sqrt[(11*Pi)/69]*u^15)/b^3 + (((61*I)/101582208000)*d^5*K0^2*M^5*
        Sqrt[(11*Pi)/69]*u^15)/b^3 + (((1669*I)/4571199360000)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/69]*u^15)/b^3 + (((331*I)/9142398720000)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/69]*u^15)/b^3 - (((3379*I)/7999598880000)*d^9*K0^2*M^5*
        Sqrt[(23*Pi)/33]*u^15)/b^3 + (((929*I)/365695948800)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[759]*b^3) + (((88567*I)/38398074624000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[759]*b^3) - 
      (((67*I)/3199839552000)*d*K0*K1*M^5*Sqrt[Pi/759]*u^16)/b^3 - 
      (((4489*I)/9599518656000)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^16)/b^3 - 
      (((67*I)/54854392320)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^16)/b^3 + 
      (((2881*I)/3199839552000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^16)/b^3 + 
      (((67*I)/25598716416)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^16)/b^3 - 
      (((67*I)/91423987200)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^16)/b^3 - 
      (((67*I)/72176832000)*d^13*K0*K1*M^5*Sqrt[Pi/759]*u^16)/b^3 - 
      (((67*I)/457119936000)*d^15*K0*K1*M^5*Sqrt[Pi/759]*u^16)/b^3)/Pi, 
    ((376583*d^11*K0*K1*M^5*Sqrt[3/(253*Pi)]*u^3)/(537472000*b^3) + 
      (7287*d^13*K0*K1*M^5*Sqrt[3/(253*Pi)]*u^3)/(214988800*b^3) - 
      (51553*d^7*K0*K1*M^5*Sqrt[23/(33*Pi)]*u^3)/(191009280*b^3) + 
      (((227*I)/632320)*d*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 + 
      (((287*I)/268736)*d^3*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 - 
      (((10225*I)/2149888)*d^5*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 + 
      (((861*I)/516800)*d^7*K1^2*M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 - 
      (((991*I)/21498880)*d*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((229*I)/632320)*d^3*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((14407*I)/107494400)*d^5*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((1617*I)/2067200)*d^7*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((1837*I)/6323200)*d^9*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((11521*I)/53747200)*d^11*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((67*I)/21498880)*d^13*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((21623*I)/53747200)*d^9*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((177*I)/839800)*d^11*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((2169*I)/53747200)*d^13*K1^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (4660039*d*K0*K1*M^5*u^3)/(19100928000*b^3*Sqrt[759*Pi]) + 
      (296976499*d^3*K0*K1*M^5*u^3)/(124156032000*b^3*Sqrt[759*Pi]) + 
      (44848313*d^5*K0*K1*M^5*u^3)/(248312064000*b^3*Sqrt[759*Pi]) + 
      (8935133*d^9*K0*K1*M^5*u^3)/(7524608000*b^3*Sqrt[759*Pi]) - 
      (4473257427869*d^13*K0^2*M^5*Sqrt[23/(33*Pi)]*u^4)/
       (350334551863296000*b^3) + (58439107*d^11*K1^2*M^5*Sqrt[23/(33*Pi)]*
        u^4)/(451476480000*b^3) + (16521*d^11*K0^2*M^5*Sqrt[69/(11*Pi)]*u^4)/
       (1074944000*b^3) + (((38423531*I)/15049216000)*d^5*K0*K1*M^5*
        Sqrt[Pi/759]*u^4)/b^3 + (((443436943*I)/3762304000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^4)/b^3 - (((874522217*I)/22573824000)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^4)/b^3 - (((1024669*I)/531148800)*d^13*K0*K1*M^5*
        Sqrt[Pi/759]*u^4)/b^3 - (((3821439*I)/2149888000)*d*K0*K1*M^5*
        Sqrt[(3*Pi)/253]*u^4)/b^3 - (((15440891*I)/6449664000)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/69]*u^4)/b^3 - (((15729517*I)/7524608000)*d^3*K0*K1*M^5*
        Sqrt[(23*Pi)/33]*u^4)/b^3 + (301550299*d^3*K0^2*M^5*u^4)/
       (248312064000*Sqrt[759]*b^3*Sqrt[Pi]) + 
      (155217976717*d^3*K1^2*M^5*u^4)/(62574640128000*Sqrt[759]*b^3*
        Sqrt[Pi]) + (61827907*d*K0^2*M^5*u^4)/(496624128000*b^3*
        Sqrt[759*Pi]) + (2369089*d^5*K0^2*M^5*u^4)/(29213184000*b^3*
        Sqrt[759*Pi]) - (15597299*d^7*K0^2*M^5*u^4)/(4966241280*b^3*
        Sqrt[759*Pi]) + (9166133*d^9*K0^2*M^5*u^4)/(15049216000*b^3*
        Sqrt[759*Pi]) + (120794467255747*d^13*K0^2*M^5*u^4)/
       (350334551863296000*b^3*Sqrt[759*Pi]) + (123029814001*d*K1^2*M^5*u^4)/
       (625746401280000*b^3*Sqrt[759*Pi]) + (64123526239*d^5*K1^2*M^5*u^4)/
       (48134338560000*b^3*Sqrt[759*Pi]) - (2088273013*d^7*K1^2*M^5*u^4)/
       (278853120000*b^3*Sqrt[759*Pi]) + (783183953*d^9*K1^2*M^5*u^4)/
       (2708858880000*b^3*Sqrt[759*Pi]) + (1833737*d^13*K1^2*M^5*u^4)/
       (8599552000*b^3*Sqrt[759*Pi]) + (93914033*d^9*K0*K1*M^5*
        Sqrt[11/(69*Pi)]*u^5)/(2708858880000*b^3) + 
      (((56454551*I)/30098432000)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((328465723*I)/7524608000)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((7435999*I)/678912000)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((626069117*I)/45147648000)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((2087341*I)/3611811840)*d^13*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((12774657887*I)/112869120000)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((26670131993*I)/902952960000)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((4034773*I)/112869120)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((267669221*I)/180590592000)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((2918939*I)/4299776000)*d*K0^2*M^5*Sqrt[(3*Pi)/253]*u^5)/b^3 - 
      (((1904137*I)/1157632000)*d^3*K0^2*M^5*Sqrt[(11*Pi)/69]*u^5)/b^3 - 
      (((8967523*I)/17704960000)*d*K1^2*M^5*Sqrt[(11*Pi)/69]*u^5)/b^3 + 
      (((580868719*I)/902952960000)*d^5*K1^2*M^5*Sqrt[(11*Pi)/69]*u^5)/b^3 - 
      (((5408672063*I)/112869120000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[759]*b^3) + (7286764691*d*K0*K1*M^5*u^5)/
       (48134338560000*b^3*Sqrt[759*Pi]) + (404931673199*d^3*K0*K1*M^5*u^5)/
       (156436600320000*b^3*Sqrt[759*Pi]) + (1123804404119*d^5*K0*K1*M^5*u^5)/
       (625746401280000*b^3*Sqrt[759*Pi]) - (217290297223*d^7*K0*K1*M^5*u^5)/
       (26072766720000*b^3*Sqrt[759*Pi]) + (241150981*d^11*K0*K1*M^5*u^5)/
       (75246080000*b^3*Sqrt[759*Pi]) + (12761999*d^13*K0*K1*M^5*u^5)/
       (60196864000*b^3*Sqrt[759*Pi]) + 
      (186769*d^13*K1^2*M^5*Sqrt[11/(69*Pi)]*u^6)/(21245952000*b^3) + 
      (((4366041619*I)/902952960000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((10757641847*I)/112869120000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 - 
      (((458405317*I)/300984320000)*d*K0*K1*M^5*Sqrt[(3*Pi)/253]*u^6)/b^3 - 
      (((25110539*I)/60196864000)*d^13*K0*K1*M^5*Sqrt[(3*Pi)/253]*u^6)/b^3 - 
      (((1976934853*I)/902952960000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^6)/
       b^3 - (((4156259*I)/1504921600)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^6)/
       b^3 + (1499501317*d^3*K0^2*M^5*u^6)/(4584222720000*Sqrt[759]*b^3*
        Sqrt[Pi]) + (3319026681917*d^3*K1^2*M^5*u^6)/(1390547558400000*
        Sqrt[759]*b^3*Sqrt[Pi]) - (((5433871*I)/9405760000)*d^3*K0*K1*M^5*
        Sqrt[(69*Pi)/11]*u^6)/b^3 - (3966496199*d*K0^2*M^5*u^6)/
       (83432853504000*b^3*Sqrt[759*Pi]) + (186186699143*d^5*K0^2*M^5*u^6)/
       (208582133760000*b^3*Sqrt[759*Pi]) - (123980025187*d^7*K0^2*M^5*u^6)/
       (69527377920000*b^3*Sqrt[759*Pi]) - (737311411*d^9*K0^2*M^5*u^6)/
       (5417717760000*b^3*Sqrt[759*Pi]) + (199873277*d^11*K0^2*M^5*u^6)/
       (285143040000*b^3*Sqrt[759*Pi]) + (1388383*d^13*K0^2*M^5*u^6)/
       (30098432000*b^3*Sqrt[759*Pi]) + (1394261388287*d*K1^2*M^5*u^6)/
       (4171642675200000*b^3*Sqrt[759*Pi]) - (15385410823*d^5*K1^2*M^5*u^6)/
       (23702515200000*b^3*Sqrt[759*Pi]) - (2186228345641*d^7*K1^2*M^5*u^6)/
       (417164267520000*b^3*Sqrt[759*Pi]) + (404588477*d^9*K1^2*M^5*u^6)/
       (309583872000*b^3*Sqrt[759*Pi]) + (910767047*d^11*K1^2*M^5*u^6)/
       (515973120000*b^3*Sqrt[759*Pi]) + (41912329*d^9*K0*K1*M^5*
        Sqrt[11/(69*Pi)]*u^7)/(748500480000*b^3) + 
      (((293615197*I)/17364480000)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((2427665173*I)/601968640000)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((6151382057*I)/5417717760000)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((5495807767*I)/225738240000)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((30915701989*I)/5417717760000)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((2456471*I)/306432000)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((44122369*I)/120393728000)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((12130577*I)/46305280000)*d*K0^2*M^5*Sqrt[(3*Pi)/253]*u^7)/b^3 - 
      (((1347521*I)/17199104000)*d^13*K0^2*M^5*Sqrt[(3*Pi)/253]*u^7)/b^3 - 
      (((45020047*I)/90295296000)*d^11*K0^2*M^5*Sqrt[(11*Pi)/69]*u^7)/b^3 + 
      (((15909203*I)/601968640000)*d^5*K0^2*M^5*Sqrt[(23*Pi)/33]*u^7)/b^3 - 
      (((93421931*I)/1805905920000)*d*K1^2*M^5*Sqrt[(23*Pi)/33]*u^7)/b^3 - 
      (((17670409*I)/39836160000)*d^3*K1^2*M^5*Sqrt[(23*Pi)/33]*u^7)/b^3 - 
      (((14256293*I)/2042880000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[759]*b^3) + 
      (23947807151*d*K0*K1*M^5*u^7)/(180503769600000*b^3*Sqrt[759*Pi]) + 
      (2357122834427*d^3*K0*K1*M^5*u^7)/(1706581094400000*b^3*Sqrt[759*Pi]) + 
      (4256806426549*d^5*K0*K1*M^5*u^7)/(18772392038400000*b^3*
        Sqrt[759*Pi]) - (6105221189*d^7*K0*K1*M^5*u^7)/
       (1646701056000*b^3*Sqrt[759*Pi]) + (16202427443*d^11*K0*K1*M^5*u^7)/
       (12641341440000*b^3*Sqrt[759*Pi]) + (25019989*d^13*K0*K1*M^5*u^7)/
       (361181184000*b^3*Sqrt[759*Pi]) + (9871602493*d^11*K1^2*M^5*
        Sqrt[11/(69*Pi)]*u^8)/(341316218880000*b^3) - 
      (((277855789*I)/451476480000)*d*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((44750117*I)/104186880000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((1453574147*I)/112869120000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - 
      (((3745395937*I)/1354429440000)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - 
      (((10530217*I)/2418624000)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - 
      (((2813761*I)/12899328000)*d^13*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - 
      (((78840343*I)/338607360000)*d^3*K0*K1*M^5*Sqrt[(23*Pi)/33]*u^8)/b^3 + 
      (205690936307*d^3*K0^2*M^5*u^8)/(988020633600000*Sqrt[759]*b^3*
        Sqrt[Pi]) + (16861766611187*d^3*K1^2*M^5*u^8)/
       (56317176115200000*Sqrt[759]*b^3*Sqrt[Pi]) + 
      (250469182841*d*K0^2*M^5*u^8)/(18772392038400000*b^3*Sqrt[759*Pi]) + 
      (19573234787*d^5*K0^2*M^5*u^8)/(213322636800000*b^3*Sqrt[759*Pi]) - 
      (129089274133*d^7*K0^2*M^5*u^8)/(208582133760000*b^3*Sqrt[759*Pi]) + 
      (447551851*d^9*K0^2*M^5*u^8)/(5988003840000*b^3*Sqrt[759*Pi]) + 
      (8312568119*d^11*K0^2*M^5*u^8)/(37924024320000*b^3*Sqrt[759*Pi]) + 
      (84347*d^13*K0^2*M^5*u^8)/(7223623680*b^3*Sqrt[759*Pi]) + 
      (2038330486649*d*K1^2*M^5*u^8)/(56317176115200000*b^3*Sqrt[759*Pi]) + 
      (1870786683127*d^5*K1^2*M^5*u^8)/(28158588057600000*b^3*Sqrt[759*Pi]) - 
      (1542586778881*d^7*K1^2*M^5*u^8)/(1877239203840000*b^3*Sqrt[759*Pi]) + 
      (16249231*d^9*K1^2*M^5*u^8)/(194482176000*b^3*Sqrt[759*Pi]) + 
      (383*d^13*K1^2*M^5*u^8)/(21280000*b^3*Sqrt[759*Pi]) - 
      (113864320251555803*d*K0*K1*M^5*Sqrt[23/(33*Pi)]*u^9)/
       (97112737776505651200000*b^3) - (((91385027*I)/1354429440000)*d*K0^2*
        M^5*Sqrt[Pi/759]*u^9)/b^3 + (((3790117*I)/104186880000)*d^5*K0^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 + (((479332951*I)/338607360000)*d^7*K0^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 - (((6700063*I)/13544294400)*d^11*K0^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 - (((7699357*I)/270885888000)*d^13*K0^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 - (((37414367*I)/451476480000)*d*K1^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 + (((29467*I)/783360000)*d^5*K1^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 + (((591254413*I)/338607360000)*d^7*K1^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 - (((144532177*I)/451476480000)*d^9*K1^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 - (((66839*I)/108528000)*d^11*K1^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 - (((27289*I)/722362368)*d^13*K1^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 - (((1944993*I)/21498880000)*d^9*K0^2*M^5*
        Sqrt[(3*Pi)/253]*u^9)/b^3 - (((16648157*I)/28217280000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[759]*b^3) - (((246202217*I)/338607360000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[759]*b^3) + 
      (11368235076263686727*d*K0*K1*M^5*u^9)/(291338213329516953600000*b^3*
        Sqrt[759*Pi]) + (1047521833*d^3*K0*K1*M^5*u^9)/
       (7735875840000*b^3*Sqrt[759*Pi]) + (1595137259*d^5*K0*K1*M^5*u^9)/
       (23662679040000*b^3*Sqrt[759*Pi]) - (186815612791*d^7*K0*K1*M^5*u^9)/
       (469309800960000*b^3*Sqrt[759*Pi]) + (2245829*d^9*K0*K1*M^5*u^9)/
       (937681920000*b^3*Sqrt[759*Pi]) + (559177831*d^11*K0*K1*M^5*u^9)/
       (3281886720000*b^3*Sqrt[759*Pi]) + (1566731*d^13*K0*K1*M^5*u^9)/
       (150492160000*b^3*Sqrt[759*Pi]) - (1930959232159*d^7*K0^2*M^5*
        Sqrt[3/(253*Pi)]*u^10)/(80141890949120000*b^3) + 
      (32129367329*d^9*K0^2*M^5*Sqrt[11/(69*Pi)]*u^10)/
       (752423071615488000*b^3) + (617201*d*K1^2*M^5*Sqrt[23/(33*Pi)]*u^10)/
       (15041980800000*b^3) - (12216262541807323*d^9*K1^2*M^5*
        Sqrt[23/(33*Pi)]*u^10)/(2648529212086517760000*b^3) - 
      (455269287793967*d^13*K1^2*M^5*Sqrt[23/(33*Pi)]*u^10)/
       (378361316012359680000*b^3) - (((52951*I)/1860480000)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 - (((128492489*I)/507911040000)*d^3*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 + (((9087889*I)/14938560000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 - (((2479717*I)/26732160000)*d^9*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 - (((22572101*I)/101582208000)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 - (((83953*I)/5079110400)*d^13*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 + (((7237*I)/36279360000)*d^5*K0*K1*M^5*
        Sqrt[(23*Pi)/33]*u^10)/b^3 + (184814247773*d^3*K0^2*M^5*u^10)/
       (14079294028800000*Sqrt[759]*b^3*Sqrt[Pi]) + 
      (213529083799*d^3*K1^2*M^5*u^10)/(14079294028800000*Sqrt[759]*b^3*
        Sqrt[Pi]) + (150409151*d*K0^2*M^5*u^10)/(185253868800000*b^3*
        Sqrt[759*Pi]) + (6921809023*d^5*K0^2*M^5*u^10)/
       (828193766400000*b^3*Sqrt[759*Pi]) + 
      (45292080718961*d^7*K0^2*M^5*u^10)/(1298298633375744000*b^3*
        Sqrt[759*Pi]) - (11182845975331*d^9*K0^2*M^5*u^10)/
       (1881057679038720000*b^3*Sqrt[759*Pi]) + 
      (126063893*d^11*K0^2*M^5*u^10)/(6563773440000*b^3*Sqrt[759*Pi]) + 
      (6797*d^13*K0^2*M^5*u^10)/(4961280000*b^3*Sqrt[759*Pi]) + 
      (22068837599*d^5*K1^2*M^5*u^10)/(2011327718400000*b^3*Sqrt[759*Pi]) - 
      (3255604993*d^7*K1^2*M^5*u^10)/(74101547520000*b^3*Sqrt[759*Pi]) + 
      (258261312001913197*d^9*K1^2*M^5*u^10)/(2648529212086517760000*b^3*
        Sqrt[759*Pi]) + (670456841*d^11*K1^2*M^5*u^10)/
       (28443018240000*b^3*Sqrt[759*Pi]) + (2234675603263877*d^13*K1^2*M^5*
        u^10)/(75672263202471936000*b^3*Sqrt[759*Pi]) + 
      (27898100423071*d^9*K0*K1*M^5*Sqrt[23/(33*Pi)]*u^11)/
       (41383268938851840000*b^3) + (7574893*d^11*K0*K1*M^5*Sqrt[23/(33*Pi)]*
        u^11)/(21332263680000*b^3) - (((37171*I)/18811520000)*d*K0^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((31099*I)/31744440000)*d^5*K0^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((2388977*I)/507911040000)*d^9*K0^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((1679941*I)/101582208000)*d^11*K0^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((81227*I)/50791104000)*d^13*K0^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((1121999*I)/507911040000)*d*K1^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((417689*I)/253955520000)*d^5*K1^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 + (((94283*I)/1909440000)*d^7*K1^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((2409859*I)/507911040000)*d^9*K1^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((382573*I)/20316441600)*d^11*K1^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((49583*I)/25395552000)*d^13*K1^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 + (((1007297*I)/253955520000)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/69]*u^11)/b^3 - (((9058381*I)/507911040000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[759]*b^3) - (((10156057*I)/507911040000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[759]*b^3) + (97629179*d*K0*K1*M^5*u^11)/
       (502831929600000*b^3*Sqrt[759*Pi]) + (4731307913*d^3*K0*K1*M^5*u^11)/
       (1173274502400000*b^3*Sqrt[759*Pi]) + (8157212249*d^5*K0*K1*M^5*u^11)/
       (1759911753600000*b^3*Sqrt[759*Pi]) - (864575849*d^7*K0*K1*M^5*u^11)/
       (70396470144000*b^3*Sqrt[759*Pi]) - (97022566566503*d^9*K0*K1*M^5*
        u^11)/(4598140993205760000*b^3*Sqrt[759*Pi]) + 
      (2111*d^13*K0*K1*M^5*u^11)/(2489760000*b^3*Sqrt[759*Pi]) + 
      (18719937827*d^5*K1^2*M^5*Sqrt[11/(69*Pi)]*u^12)/
       (495015178694400000*b^3) - (5278831*d^7*K0^2*M^5*Sqrt[23/(33*Pi)]*
        u^12)/(175991175360000*b^3) + (2027503*d^7*K1^2*M^5*Sqrt[23/(33*Pi)]*
        u^12)/(99728332704000*b^3) - (((114409*I)/253955520000)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 - (((40507*I)/9767520000)*d^3*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 - (((299363*I)/253955520000)*d^5*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 + (((40891*I)/3734640000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 - (((43039*I)/253955520000)*d^9*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 - (((110587*I)/25395552000)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 - (((599*I)/10158220800)*d^13*K0*K1*M^5*
        Sqrt[(11*Pi)/69]*u^12)/b^3 + (13908707*d^3*K0^2*M^5*u^12)/
       (1759911753600000*Sqrt[759]*b^3*Sqrt[Pi]) + 
      (20437061*d^3*K1^2*M^5*u^12)/(586637251200000*Sqrt[759]*b^3*Sqrt[Pi]) + 
      (2579233*d*K0^2*M^5*u^12)/(36664828200000*b^3*Sqrt[759*Pi]) + 
      (137425867*d^5*K0^2*M^5*u^12)/(251415964800000*b^3*Sqrt[759*Pi]) - 
      (8895041*d^9*K0^2*M^5*u^12)/(15999197760000*b^3*Sqrt[759*Pi]) + 
      (1897001*d^11*K0^2*M^5*u^12)/(3555377280000*b^3*Sqrt[759*Pi]) + 
      (14803*d^13*K0^2*M^5*u^12)/(169303680000*b^3*Sqrt[759*Pi]) + 
      (40780307*d*K1^2*M^5*u^12)/(586637251200000*b^3*Sqrt[759*Pi]) + 
      (846116232977*d^5*K1^2*M^5*u^12)/(5445166965638400000*b^3*
        Sqrt[759*Pi]) - (13242149*d^7*K1^2*M^5*u^12)/(10879454476800*b^3*
        Sqrt[759*Pi]) - (18962477*d^9*K1^2*M^5*u^12)/(31998395520000*b^3*
        Sqrt[759*Pi]) + (1188547*d^11*K1^2*M^5*u^12)/(2133226368000*b^3*
        Sqrt[759*Pi]) + (257*d^13*K1^2*M^5*u^12)/(2351440000*b^3*
        Sqrt[759*Pi]) - (((29*I)/2134080000)*d*K0^2*M^5*Sqrt[Pi/759]*u^13)/
       b^3 - (((263*I)/2134080000)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^13)/b^3 + 
      (((3277*I)/7054320000)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^13)/b^3 + 
      (((79*I)/1149120000)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      (((2411*I)/50791104000)*d^13*K0^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      (((3799*I)/253955520000)*d*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      (((36053*I)/253955520000)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 + 
      (((20591*I)/253955520000)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      (((1117*I)/5079110400)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      (((2759*I)/50791104000)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      ((I/55814400)*d^11*K0^2*M^5*Sqrt[(11*Pi)/69]*u^13)/b^3 + 
      (((2987*I)/63488880000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/69]*u^13)/b^3 - 
      (((19289*I)/126977760000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[759]*b^3) - 
      (((373*I)/2227680000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[759]*b^3) - 
      (174751*d*K0*K1*M^5*u^13)/(79995988800000*b^3*Sqrt[759*Pi]) + 
      (375601*d^3*K0*K1*M^5*u^13)/(6666332400000*b^3*Sqrt[759*Pi]) + 
      (408467*d^5*K0*K1*M^5*u^13)/(11427998400000*b^3*Sqrt[759*Pi]) - 
      (33703*d^7*K0*K1*M^5*u^13)/(333316620000*b^3*Sqrt[759*Pi]) - 
      (1288337*d^9*K0*K1*M^5*u^13)/(15999197760000*b^3*Sqrt[759*Pi]) + 
      (14083*d^11*K0*K1*M^5*u^13)/(266653296000*b^3*Sqrt[759*Pi]) + 
      (659*d^13*K0*K1*M^5*u^13)/(16930368000*b^3*Sqrt[759*Pi]) - 
      (29*d*K0^2*M^5*Sqrt[11/(69*Pi)]*u^14)/(253955520000*b^3) - 
      (29*d^3*K0^2*M^5*Sqrt[11/(69*Pi)]*u^14)/(190466640000*b^3) + 
      (29*d^5*K0^2*M^5*Sqrt[11/(69*Pi)]*u^14)/(54419040000*b^3) - 
      (29*d^7*K0^2*M^5*Sqrt[11/(69*Pi)]*u^14)/(190466640000*b^3) + 
      (13427*d^9*K0^2*M^5*Sqrt[11/(69*Pi)]*u^14)/(1777688640000*b^3) - 
      (29*d*K1^2*M^5*Sqrt[11/(69*Pi)]*u^14)/(253955520000*b^3) - 
      (29*d^3*K1^2*M^5*Sqrt[11/(69*Pi)]*u^14)/(190466640000*b^3) + 
      (29*d^5*K1^2*M^5*Sqrt[11/(69*Pi)]*u^14)/(54419040000*b^3) - 
      (29*d^7*K1^2*M^5*Sqrt[11/(69*Pi)]*u^14)/(190466640000*b^3) + 
      (13427*d^9*K1^2*M^5*Sqrt[11/(69*Pi)]*u^14)/(1777688640000*b^3) - 
      (((29*I)/10581480000)*d*K0*K1*M^5*Sqrt[Pi/759]*u^14)/b^3 - 
      (((29*I)/933660000)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^14)/b^3 - 
      (((1189*I)/31744440000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^14)/b^3 + 
      (((841*I)/7936110000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^14)/b^3 + 
      (((29*I)/1175720000)*d^9*K0*K1*M^5*Sqrt[Pi/759]*u^14)/b^3 - 
      (((29*I)/634888800)*d^11*K0*K1*M^5*Sqrt[Pi/759]*u^14)/b^3 - 
      (((29*I)/2116296000)*d^13*K0*K1*M^5*Sqrt[Pi/759]*u^14)/b^3 - 
      (841*d^3*K0^2*M^5*u^14)/(1052578800000*Sqrt[759]*b^3*Sqrt[Pi]) - 
      (841*d^3*K1^2*M^5*u^14)/(1052578800000*Sqrt[759]*b^3*Sqrt[Pi]) + 
      (20329*d*K0^2*M^5*u^14)/(11427998400000*b^3*Sqrt[759*Pi]) + 
      (39643*d^5*K0^2*M^5*u^14)/(4999749300000*b^3*Sqrt[759*Pi]) - 
      (3161*d^7*K0^2*M^5*u^14)/(190466640000*b^3*Sqrt[759*Pi]) - 
      (173333*d^9*K0^2*M^5*u^14)/(2285599680000*b^3*Sqrt[759*Pi]) - 
      (1247*d^11*K0^2*M^5*u^14)/(222211080000*b^3*Sqrt[759*Pi]) + 
      (29*d^13*K0^2*M^5*u^14)/(6046560000*b^3*Sqrt[759*Pi]) + 
      (20329*d*K1^2*M^5*u^14)/(11427998400000*b^3*Sqrt[759*Pi]) + 
      (39643*d^5*K1^2*M^5*u^14)/(4999749300000*b^3*Sqrt[759*Pi]) - 
      (3161*d^7*K1^2*M^5*u^14)/(190466640000*b^3*Sqrt[759*Pi]) - 
      (173333*d^9*K1^2*M^5*u^14)/(2285599680000*b^3*Sqrt[759*Pi]) - 
      (1247*d^11*K1^2*M^5*u^14)/(222211080000*b^3*Sqrt[759*Pi]) + 
      (29*d^13*K1^2*M^5*u^14)/(6046560000*b^3*Sqrt[759*Pi]))/Pi, 
    ((((-389729*I)/214988800)*d*K1*M^5*Sqrt[Pi/759]*u)/(b^3*E^u) + 
      (((3054673*I)/85995520)*d^7*K1*M^5*Sqrt[Pi/759]*u)/(b^3*E^u) - 
      (((4569881*I)/214988800)*d^9*K1*M^5*Sqrt[Pi/759]*u)/(b^3*E^u) - 
      (((2343343*I)/429977600)*d^3*K1*M^5*Sqrt[(3*Pi)/253]*u)/(b^3*E^u) + 
      (((264419*I)/107494400)*d^5*K1*M^5*Sqrt[(3*Pi)/253]*u)/(b^3*E^u) - 
      (((69833*I)/429977600)*d^11*K1*M^5*Sqrt[(11*Pi)/69]*u)/(b^3*E^u) - 
      (((2083*I)/26873600)*d^13*K1*M^5*Sqrt[(11*Pi)/69]*u)/(b^3*E^u) - 
      (((10981*I)/429977600)*d^15*K1*M^5*Sqrt[(33*Pi)/23]*u)/(b^3*E^u) + 
      (((2069453*I)/859955200)*d*K0*M^5*Sqrt[Pi/759]*u^2)/(b^3*E^u) + 
      (((43892093*I)/1719910400)*d^3*K0*M^5*Sqrt[Pi/759]*u^2)/(b^3*E^u) - 
      (((127239833*I)/1719910400)*d^7*K0*M^5*Sqrt[Pi/759]*u^2)/(b^3*E^u) + 
      (((6059873*I)/859955200)*d^9*K0*M^5*Sqrt[Pi/759]*u^2)/(b^3*E^u) + 
      (((2850217*I)/90521600)*d^11*K0*M^5*Sqrt[Pi/759]*u^2)/(b^3*E^u) - 
      (((184033*I)/429977600)*d^13*K0*M^5*Sqrt[Pi/759]*u^2)/(b^3*E^u) - 
      (((869519*I)/1719910400)*d^15*K0*M^5*Sqrt[Pi/759]*u^2)/(b^3*E^u) - 
      (((389729*I)/214988800)*d*K1*M^5*Sqrt[Pi/759]*u^2)/(b^3*E^u) + 
      (((3054673*I)/85995520)*d^7*K1*M^5*Sqrt[Pi/759]*u^2)/(b^3*E^u) - 
      (((4569881*I)/214988800)*d^9*K1*M^5*Sqrt[Pi/759]*u^2)/(b^3*E^u) + 
      (((605859*I)/214988800)*d^5*K0*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((2343343*I)/429977600)*d^3*K1*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) + 
      (((264419*I)/107494400)*d^5*K1*M^5*Sqrt[(3*Pi)/253]*u^2)/(b^3*E^u) - 
      (((69833*I)/429977600)*d^11*K1*M^5*Sqrt[(11*Pi)/69]*u^2)/(b^3*E^u) - 
      (((2083*I)/26873600)*d^13*K1*M^5*Sqrt[(11*Pi)/69]*u^2)/(b^3*E^u) - 
      (((10981*I)/429977600)*d^15*K1*M^5*Sqrt[(33*Pi)/23]*u^2)/(b^3*E^u) + 
      (((191948141527*I)/75829989580800)*d*K0*M^5*Sqrt[Pi/759]*u^3)/
       (b^3*E^u) + (((4007344923047*I)/151659979161600)*d^3*K0*M^5*
        Sqrt[Pi/759]*u^3)/(b^3*E^u) + (((150679304203*I)/18957497395200)*d^5*
        K0*M^5*Sqrt[Pi/759]*u^3)/(b^3*E^u) - 
      (((201560655251*I)/2660701388800)*d^7*K0*M^5*Sqrt[Pi/759]*u^3)/
       (b^3*E^u) + (((616353083*I)/78255923200)*d^9*K0*M^5*Sqrt[Pi/759]*u^3)/
       (b^3*E^u) + (((384168781*I)/12039372800)*d^11*K0*M^5*Sqrt[Pi/759]*u^3)/
       (b^3*E^u) - (((184033*I)/429977600)*d^13*K0*M^5*Sqrt[Pi/759]*u^3)/
       (b^3*E^u) - (((869519*I)/1719910400)*d^15*K0*M^5*Sqrt[Pi/759]*u^3)/
       (b^3*E^u) + (((30403144553*I)/4767591628800)*d*K1*M^5*Sqrt[Pi/759]*
        u^3)/(b^3*E^u) + (((435187384483*I)/6810845184000)*d^3*K1*M^5*
        Sqrt[Pi/759]*u^3)/(b^3*E^u) + (((20736988823*I)/1489872384000)*d^5*K1*
        M^5*Sqrt[Pi/759]*u^3)/(b^3*E^u) - (((764123603147*I)/4334174208000)*
        d^7*K1*M^5*Sqrt[Pi/759]*u^3)/(b^3*E^u) + 
      (((47313952459*I)/2167087104000)*d^9*K1*M^5*Sqrt[Pi/759]*u^3)/
       (b^3*E^u) + (((63436141*I)/361181184000)*d^13*K1*M^5*Sqrt[Pi/759]*u^3)/
       (b^3*E^u) - (((3728680253*I)/4334174208000)*d^15*K1*M^5*Sqrt[Pi/759]*
        u^3)/(b^3*E^u) - (((37286110949*I)/598528819200)*d^7*K1^2*M^5*
        Sqrt[Pi/759]*u^3)/b^3 - (((85873529*I)/11970576384)*d^9*K1^2*M^5*
        Sqrt[Pi/759]*u^3)/b^3 + (((1254770777*I)/46040678400)*d^11*K1^2*M^5*
        Sqrt[Pi/759]*u^3)/b^3 + (((670066907*I)/28327936000)*d^11*K1*M^5*
        Sqrt[(3*Pi)/253]*u^3)/(b^3*E^u) + (((22655729*I)/3069378560)*d^5*K1^2*
        M^5*Sqrt[(3*Pi)/253]*u^3)/b^3 - (((456491591*I)/2394115276800)*d*K0^2*
        M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 - (((1454665967*I)/598528819200)*d^3*
        K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 - 
      (((232981271*I)/149632204800)*d^5*K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 + 
      (((180959005*I)/23941152768)*d^7*K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 + 
      (((107147717*I)/1197057638400)*d^9*K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 - 
      (((79302437*I)/23941152768)*d^11*K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 - 
      (((52614509*I)/299264409600)*d^13*K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 + 
      (((11165207*I)/598528819200)*d^15*K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 - 
      (((168239*I)/478823055360)*d^17*K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 + 
      (((47972447*I)/199509606400)*d^13*K1^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 + 
      (((31628323*I)/1197057638400)*d*K1^2*M^5*Sqrt[(23*Pi)/33]*u^3)/b^3 + 
      (((252041633*I)/15346892800)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[759]*b^3) + (((106763*I)/7980384256)*d^15*K1^2*M^5*
        Sqrt[(33*Pi)/23]*u^3)/b^3 - (((535611*I)/399019212800)*d^17*K1^2*M^5*
        Sqrt[(33*Pi)/23]*u^3)/b^3 + (((152806778188303*I)/40038234498662400)*
        d*K0*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) + 
      (((15761451239804099*I)/400382344986624000)*d^3*K0*M^5*Sqrt[Pi/759]*
        u^4)/(b^3*E^u) + (((13932616369739*I)/1563993535104000)*d^5*K0*M^5*
        Sqrt[Pi/759]*u^4)/(b^3*E^u) + (((119862136201*I)/8049180672000)*d^9*
        K0*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) + 
      (((5869361351*I)/137592832000)*d^11*K0*M^5*Sqrt[Pi/759]*u^4)/
       (b^3*E^u) + (((113553061*I)/722362368000)*d^13*K0*M^5*Sqrt[Pi/759]*
        u^4)/(b^3*E^u) - (((3440941613*I)/8668348416000)*d^15*K0*M^5*
        Sqrt[Pi/759]*u^4)/(b^3*E^u) + (((31581263518193*I)/4246479416524800)*
        d*K1*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) + 
      (((100992629102314613*I)/1401338207453184000)*d^3*K1*M^5*Sqrt[Pi/759]*
        u^4)/(b^3*E^u) + (((756141998170673*I)/87583637965824000)*d^5*K1*M^5*
        Sqrt[Pi/759]*u^4)/(b^3*E^u) - 
      (((14156524202237539*I)/73754642497536000)*d^7*K1*M^5*Sqrt[Pi/759]*u^4)/
       (b^3*E^u) + (((69136223511419*I)/2169254191104000)*d^9*K1*M^5*
        Sqrt[Pi/759]*u^4)/(b^3*E^u) + (((728156666597*I)/10113073152000)*d^11*
        K1*M^5*Sqrt[Pi/759]*u^4)/(b^3*E^u) - 
      (((2512220813*I)/4334174208000)*d^15*K1*M^5*Sqrt[Pi/759]*u^4)/
       (b^3*E^u) - (((10867468417199*I)/1005528416256000)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^4)/b^3 - (((22199006904421*I)/188536578048000)*d^3*K0*
        K1*M^5*Sqrt[Pi/759]*u^4)/b^3 - (((36863626269307*I)/754146312192000)*
        d^5*K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + 
      (((15947503725869*I)/47134144512000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*u^4)/
       b^3 - (((227099416361*I)/23941152768000)*d^9*K0*K1*M^5*Sqrt[Pi/759]*
        u^4)/b^3 - (((203377142063*I)/1396567244800)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^4)/b^3 - (((776035728557*I)/107735187456000)*d^13*K0*
        K1*M^5*Sqrt[Pi/759]*u^4)/b^3 - (((19052523726797*I)/1915704999936000)*
        d^7*K0*M^5*Sqrt[(11*Pi)/69]*u^4)/(b^3*E^u) + 
      (((16706611*I)/361181184000)*d^13*K1*M^5*Sqrt[(11*Pi)/69]*u^4)/
       (b^3*E^u) + (((434349599*I)/3250630656000)*d^15*K0*K1*M^5*
        Sqrt[(11*Pi)/69]*u^4)/b^3 - (((3543720827*I)/603317049753600)*d^17*K0*
        K1*M^5*Sqrt[(11*Pi)/69]*u^4)/b^3 + 
      (((89677436881789763*I)/2802676414906368000)*d^3*K0*M^5*Sqrt[Pi/759]*
        u^5)/(b^3*E^u) + (((6392948411573299*I)/1401338207453184000)*d^5*K0*
        M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) - 
      (((667038031788571*I)/7763646578688000)*d^7*K0*M^5*Sqrt[Pi/759]*u^5)/
       (b^3*E^u) + (((30077791922077*I)/2169254191104000)*d^9*K0*M^5*
        Sqrt[Pi/759]*u^5)/(b^3*E^u) + (((154683449*I)/481574912000)*d^13*K0*
        M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) - (((1981785383*I)/8668348416000)*
        d^15*K0*M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) - 
      (((8407426671779*I)/2011056832512000)*d*K0^2*M^5*Sqrt[Pi/759]*u^5)/
       b^3 - (((33272611890187*I)/1508292624384000)*d^5*K0^2*M^5*Sqrt[Pi/759]*
        u^5)/b^3 + (((51616395924521*I)/377073156096000)*d^7*K0^2*M^5*
        Sqrt[Pi/759]*u^5)/b^3 - (((1834018139*I)/1227751424000)*d^9*K0^2*M^5*
        Sqrt[Pi/759]*u^5)/b^3 - (((249385709789*I)/4189701734400)*d^11*K0^2*
        M^5*Sqrt[Pi/759]*u^5)/b^3 - (((701828507717*I)/215470374912000)*d^13*
        K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - (((23186637829*I)/1206634099507200)*
        d^17*K0^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((11401565638275023*I)/2802676414906368000)*d*K1*M^5*Sqrt[Pi/759]*u^5)/
       (b^3*E^u) + (((231659219675366227*I)/5605352829812736000)*d^3*K1*M^5*
        Sqrt[Pi/759]*u^5)/(b^3*E^u) + 
      (((2167113745640681*I)/280267641490636800)*d^5*K1*M^5*Sqrt[Pi/759]*u^5)/
       (b^3*E^u) - (((11100749900702291*I)/98339523330048000)*d^7*K1*M^5*
        Sqrt[Pi/759]*u^5)/(b^3*E^u) + (((9738806132339*I)/578467784294400)*
        d^9*K1*M^5*Sqrt[Pi/759]*u^5)/(b^3*E^u) + 
      (((26571870107*I)/622342963200)*d^11*K1*M^5*Sqrt[Pi/759]*u^5)/
       (b^3*E^u) + (((93988483*I)/180590592000)*d^13*K1*M^5*Sqrt[Pi/759]*u^5)/
       (b^3*E^u) - (((345826177*I)/1155779788800)*d^15*K1*M^5*Sqrt[Pi/759]*
        u^5)/(b^3*E^u) - (((200378915674659077*I)/13936623849308160000)*d*
        K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((43552467901174069*I)/774256880517120000)*d^5*K1^2*M^5*Sqrt[Pi/759]*
        u^5)/b^3 + (((4699809790743037*I)/10939265187840000)*d^7*K1^2*M^5*
        Sqrt[Pi/759]*u^5)/b^3 - (((729553974653197*I)/45248778731520000)*d^9*
        K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((467865507029359*I)/2585644498944000)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^5)/
       b^3 - (((322495375620637*I)/30165852487680000)*d^13*K1^2*M^5*
        Sqrt[Pi/759]*u^5)/b^3 + (((128864325701183*I)/90497557463040000)*d^15*
        K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - (((124674051619*I)/2784540229632000)*
        d^17*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 + 
      (((1677489966767*I)/1557042452725760)*d*K0*M^5*Sqrt[(3*Pi)/253]*u^5)/
       (b^3*E^u) + (((5561132831*I)/518619136000)*d^11*K0*M^5*
        Sqrt[(3*Pi)/253]*u^5)/(b^3*E^u) + (((8473643639*I)/377073156096000)*
        d^15*K0^2*M^5*Sqrt[(23*Pi)/33]*u^5)/b^3 - 
      (((276145497499*I)/5891768064000)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[759]*b^3) - (((39388238470783369*I)/258085626839040000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[759]*b^3) + 
      (((5311366975092377*I)/3736901886541824000)*d*K0*M^5*Sqrt[Pi/759]*u^6)/
       (b^3*E^u) + (((332288913475566011*I)/22421411319250944000)*d^3*K0*M^5*
        Sqrt[Pi/759]*u^6)/(b^3*E^u) + 
      (((8612568337431349*I)/2802676414906368000)*d^5*K0*M^5*Sqrt[Pi/759]*
        u^6)/(b^3*E^u) - (((48036352424154517*I)/1180074279960576000)*d^7*K0*
        M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) + 
      (((202878691429261*I)/34708067057664000)*d^9*K0*M^5*Sqrt[Pi/759]*u^6)/
       (b^3*E^u) + (((2492854785403*I)/161809170432000)*d^11*K0*M^5*
        Sqrt[Pi/759]*u^6)/(b^3*E^u) + (((1395775237*I)/5778898944000)*d^13*K0*
        M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) - (((7019124907*I)/69346787328000)*
        d^15*K0*M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) + 
      (((32373646852893179*I)/16816058489438208000)*d*K1*M^5*Sqrt[Pi/759]*
        u^6)/(b^3*E^u) + (((2398185571993543*I)/129354296072601600)*d^3*K1*
        M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) + 
      (((48454113633772057*I)/16816058489438208000)*d^5*K1*M^5*Sqrt[Pi/759]*
        u^6)/(b^3*E^u) - (((81093593429083*I)/1626940643328000)*d^7*K1*M^5*
        Sqrt[Pi/759]*u^6)/(b^3*E^u) + 
      (((382001637115711*I)/52062100586496000)*d^9*K1*M^5*Sqrt[Pi/759]*u^6)/
       (b^3*E^u) + (((3451002486367*I)/182035316736000)*d^11*K1*M^5*
        Sqrt[Pi/759]*u^6)/(b^3*E^u) - (((36108067*I)/288944947200)*d^15*K1*
        M^5*Sqrt[Pi/759]*u^6)/(b^3*E^u) - 
      (((164716471079273147*I)/13936623849308160000)*d*K0*K1*M^5*Sqrt[Pi/759]*
        u^6)/b^3 - (((100034118658952377*I)/774256880517120000)*d^3*K0*K1*M^5*
        Sqrt[Pi/759]*u^6)/b^3 - (((2210173909057381*I)/40750362132480000)*d^5*
        K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((52523142734081491*I)/142210447441920000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*
        u^6)/b^3 - (((408366375056053*I)/2585644498944000)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^6)/b^3 - (((14119505322187*I)/1436469166080000)*d^13*
        K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((5915883683447*I)/4763029340160000)*d^15*K0*K1*M^5*Sqrt[Pi/759]*u^6)/
       b^3 - (((1337170068337*I)/36199022985216000)*d^17*K0*K1*M^5*
        Sqrt[Pi/759]*u^6)/b^3 + (((1549163671*I)/52010090496000)*d^13*K1*M^5*
        Sqrt[(11*Pi)/69]*u^6)/(b^3*E^u) - 
      (((30924075293807*I)/45248778731520000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/69]*
        u^6)/b^3 + (((53529047768711*I)/98917991114342400)*d*K0*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) + 
      (((71072328073844899*I)/13452846791550566400)*d^3*K0*M^5*Sqrt[Pi/759]*
        u^7)/(b^3*E^u) + (((6573736404202127*I)/6726423395775283200)*d^5*K0*
        M^5*Sqrt[Pi/759]*u^7)/(b^3*E^u) - 
      (((921509434247819*I)/64367687997849600)*d^7*K0*M^5*Sqrt[Pi/759]*u^7)/
       (b^3*E^u) + (((99500750909249*I)/52062100586496000)*d^9*K0*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) + (((8037042061141*I)/1456282533888000)*
        d^11*K0*M^5*Sqrt[Pi/759]*u^7)/(b^3*E^u) + 
      (((1799112719*I)/14860025856000)*d^13*K0*M^5*Sqrt[Pi/759]*u^7)/
       (b^3*E^u) - (((503733077*I)/13869357465600)*d^15*K0*M^5*Sqrt[Pi/759]*
        u^7)/(b^3*E^u) - (((57561712830953341*I)/27873247698616320000)*d*K0^2*
        M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((51706411033972181*I)/4645541283102720000)*d^5*K0^2*M^5*Sqrt[Pi/759]*
        u^7)/b^3 + (((135777981661405781*I)/1990946264186880000)*d^7*K0^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 - (((6308017263809*I)/22624389365760000)*d^9*
        K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((1068966187063847*I)/36199022985216000)*d^11*K0^2*M^5*Sqrt[Pi/759]*
        u^7)/b^3 - (((39168578530517*I)/20110568325120000)*d^13*K0^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 + (((42597070448269*I)/180995114926080000)*d^15*
        K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - (((1277431003*I)/192037257216000)*
        d^17*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((99549436904023*I)/86236197381734400)*d^5*K1*M^5*Sqrt[Pi/759]*u^7)/
       (b^3*E^u) - (((11813361573207517*I)/708044567976345600)*d^7*K1*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) + 
      (((226708358798123*I)/104124201172992000)*d^9*K1*M^5*Sqrt[Pi/759]*u^7)/
       (b^3*E^u) + (((53689838171*I)/8321614479360)*d^11*K1*M^5*Sqrt[Pi/759]*
        u^7)/(b^3*E^u) + (((3933880861*I)/26005045248000)*d^13*K1*M^5*
        Sqrt[Pi/759]*u^7)/(b^3*E^u) - (((996745063*I)/23115595776000)*d^15*K1*
        M^5*Sqrt[Pi/759]*u^7)/(b^3*E^u) - 
      (((32042874518015783*I)/9291082566205440000)*d*K1^2*M^5*Sqrt[Pi/759]*
        u^7)/b^3 - (((202262035043239517*I)/13936623849308160000)*d^5*K1^2*
        M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((204024054892420627*I)/1990946264186880000)*d^7*K1^2*M^5*Sqrt[Pi/759]*
        u^7)/b^3 - (((35162073919439*I)/30165852487680000)*d^9*K1^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 - (((4700284232731*I)/1546966794240000)*d^13*
        K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((21805888208257*I)/60331704975360000)*d^15*K1^2*M^5*Sqrt[Pi/759]*u^7)/
       b^3 - (((728711510743*I)/72398045970432000)*d^17*K1^2*M^5*Sqrt[Pi/759]*
        u^7)/b^3 + (((732015436655553*I)/355895417765888000)*d^3*K1*M^5*
        Sqrt[(3*Pi)/253]*u^7)/(b^3*E^u) + 
      (((172977561038449*I)/3057465179897856000)*d*K1*M^5*Sqrt[(11*Pi)/69]*
        u^7)/(b^3*E^u) - (((348803095681519*I)/180995114926080000)*d^11*K1^2*
        M^5*Sqrt[(23*Pi)/33]*u^7)/b^3 - 
      (((337617651805741*I)/14382480752640000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[759]*b^3) - (((506418899381545991*I)/13936623849308160000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[759]*b^3) + 
      (((2531241217928359*I)/16816058489438208000)*d*K0*M^5*Sqrt[Pi/759]*u^8)/
       (b^3*E^u) + (((98594776699116749*I)/67264233957752832000)*d^3*K0*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) + 
      (((8904594506801947*I)/33632116978876416000)*d^5*K0*M^5*Sqrt[Pi/759]*
        u^8)/(b^3*E^u) - (((4628573780533421*I)/1180074279960576000)*d^7*K0*
        M^5*Sqrt[Pi/759]*u^8)/(b^3*E^u) + (((175660135877*I)/382809563136000)*
        d^9*K0*M^5*Sqrt[Pi/759]*u^8)/(b^3*E^u) + 
      (((107284355011*I)/69346787328000)*d^11*K0*M^5*Sqrt[Pi/759]*u^8)/
       (b^3*E^u) + (((252613943*I)/5474746368000)*d^13*K0*M^5*Sqrt[Pi/759]*
        u^8)/(b^3*E^u) + (((11685982402806617*I)/67264233957752832000)*d*K1*
        M^5*Sqrt[Pi/759]*u^8)/(b^3*E^u) + 
      (((278376936341239787*I)/168160584894382080000)*d^3*K1*M^5*Sqrt[Pi/759]*
        u^8)/(b^3*E^u) + (((96419668435859891*I)/336321169788764160000)*d^5*
        K1*M^5*Sqrt[Pi/759]*u^8)/(b^3*E^u) + 
      (((528653589446161*I)/1041242011729920000)*d^9*K1*M^5*Sqrt[Pi/759]*u^8)/
       (b^3*E^u) + (((6365053217147*I)/3640706334720000)*d^11*K1*M^5*
        Sqrt[Pi/759]*u^8)/(b^3*E^u) + (((19032329741*I)/346733936640000)*d^13*
        K1*M^5*Sqrt[Pi/759]*u^8)/(b^3*E^u) - 
      (((57320203*I)/4562288640000)*d^15*K1*M^5*Sqrt[Pi/759]*u^8)/(b^3*E^u) - 
      (((12683013266907979*I)/6968311924654080000)*d*K0*K1*M^5*Sqrt[Pi/759]*
        u^8)/b^3 - (((68762317290236771*I)/3484155962327040000)*d^3*K0*K1*M^5*
        Sqrt[Pi/759]*u^8)/b^3 - (((30713676514432787*I)/3484155962327040000)*
        d^5*K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + 
      (((1335321441636881*I)/23701741240320000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*
        u^8)/b^3 + (((162312487109*I)/404006952960000)*d^9*K0*K1*M^5*
        Sqrt[Pi/759]*u^8)/b^3 - (((124481055885457*I)/5027642081280000)*d^11*
        K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - 
      (((27379926951359*I)/15082926243840000)*d^13*K0*K1*M^5*Sqrt[Pi/759]*
        u^8)/b^3 + (((9553032011161*I)/45248778731520000)*d^15*K0*K1*M^5*
        Sqrt[Pi/759]*u^8)/b^3 - (((3844729543*I)/670352277504000)*d^17*K0*K1*
        M^5*Sqrt[Pi/759]*u^8)/b^3 - (((205817699*I)/208040361984000)*d^15*K0*
        M^5*Sqrt[(11*Pi)/69]*u^8)/(b^3*E^u) - 
      (((212326188235823*I)/1106319637463040000)*d^7*K1*M^5*Sqrt[(23*Pi)/33]*
        u^8)/(b^3*E^u) + (((110732028943887157*I)/336321169788764160000)*d^3*
        K0*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) + 
      (((335065408451297*I)/6863697342627840000)*d^5*K0*M^5*Sqrt[Pi/759]*u^9)/
       (b^3*E^u) - (((4139658229324901*I)/4827576599838720000)*d^7*K0*M^5*
        Sqrt[Pi/759]*u^9)/(b^3*E^u) + 
      (((29683404884351*I)/347080670576640000)*d^9*K0*M^5*Sqrt[Pi/759]*u^9)/
       (b^3*E^u) + (((14693638529*I)/1040201809920000)*d^13*K0*M^5*
        Sqrt[Pi/759]*u^9)/(b^3*E^u) - (((2893845527*I)/1040201809920000)*d^15*
        K0*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) - 
      (((1444352622394673*I)/6968311924654080000)*d*K0^2*M^5*Sqrt[Pi/759]*
        u^9)/b^3 - (((29160419822873*I)/27219968455680000)*d^5*K0^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 + (((540181614841991*I)/82956094341120000)*d^7*
        K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - (((141906558289*I)/48759459840000)*
        d^11*K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - 
      (((1310493046873*I)/5656097341440000)*d^13*K0^2*M^5*Sqrt[Pi/759]*u^9)/
       b^3 + (((66816435559*I)/2513821040640000)*d^15*K0^2*M^5*Sqrt[Pi/759]*
        u^9)/b^3 - (((515680441*I)/723980459704320)*d^17*K0^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 + (((6492059210120851*I)/168160584894382080000)*
        d*K1*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) + 
      (((40713769435220957*I)/112107056596254720000)*d^3*K1*M^5*Sqrt[Pi/759]*
        u^9)/(b^3*E^u) + (((16606442235223*I)/321735812935680000)*d^5*K1*M^5*
        Sqrt[Pi/759]*u^9)/(b^3*E^u) - 
      (((49992713728192379*I)/53103342598225920000)*d^7*K1*M^5*Sqrt[Pi/759]*
        u^9)/(b^3*E^u) + (((144065059499351*I)/1561863017594880000)*d^9*K1*
        M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) + 
      (((8359862129903*I)/21844238008320000)*d^11*K1*M^5*Sqrt[Pi/759]*u^9)/
       (b^3*E^u) + (((12666716891*I)/780151357440000)*d^13*K1*M^5*
        Sqrt[Pi/759]*u^9)/(b^3*E^u) - (((9816765797*I)/3120605429760000)*d^15*
        K1*M^5*Sqrt[Pi/759]*u^9)/(b^3*E^u) - 
      (((376359323352049*I)/1393662384930816000)*d*K1^2*M^5*Sqrt[Pi/759]*u^9)/
       b^3 - (((572770468847009*I)/435519495290880000)*d^5*K1^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 + (((25238289680491*I)/3105308344320000)*d^7*
        K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((2959082347261*I)/11731164856320000)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^9)/
       b^3 - (((29020136978221*I)/7918536278016000)*d^11*K1^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 - (((426781863647*I)/1414024335360000)*d^13*
        K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - (((1338062567*I)/1436469166080000)*
        d^17*K1^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((230126430577*I)/7281412669440000)*d^11*K0*M^5*Sqrt[(11*Pi)/69]*u^9)/
       (b^3*E^u) + (((51265310051*I)/3480675287040000)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/69]*u^9)/b^3 + (((71439685661*I)/22624389365760000)*d^15*
        K1^2*M^5*Sqrt[(11*Pi)/69]*u^9)/b^3 + 
      (((306396143255149*I)/201792701873258496000)*d*K0*M^5*Sqrt[(23*Pi)/33]*
        u^9)/(b^3*E^u) - (((10615223563369*I)/4657962516480000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[759]*b^3) - 
      (((146624544026489*I)/51237587681280000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[759]*b^3) + (((823322589369671*I)/126120438670786560000)*d*K0*
        M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) + 
      (((260399967350791*I)/4311809869086720000)*d^3*K0*M^5*Sqrt[Pi/759]*
        u^10)/(b^3*E^u) + (((128220470735911*I)/22930988849233920000)*d^5*K0*
        M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) - 
      (((3995539000113601*I)/26551671299112960000)*d^7*K0*M^5*Sqrt[Pi/759]*
        u^10)/(b^3*E^u) + (((343301320163*I)/27890411028480000)*d^9*K0*M^5*
        Sqrt[Pi/759]*u^10)/(b^3*E^u) + (((684970798097*I)/10922119004160000)*
        d^11*K0*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) + 
      (((163537739*I)/45891256320000)*d^13*K0*M^5*Sqrt[Pi/759]*u^10)/
       (b^3*E^u) - (((962547623*I)/1560302714880000)*d^15*K0*M^5*Sqrt[Pi/759]*
        u^10)/(b^3*E^u) + (((5349596280475253*I)/756722632024719360000)*d*K1*
        M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) + 
      (((98696863042819631*I)/1513445264049438720000)*d^3*K1*M^5*Sqrt[Pi/759]*
        u^10)/(b^3*E^u) + (((2120750853484499*I)/378361316012359680000)*d^5*
        K1*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) - 
      (((990915950631773*I)/6127308761333760000)*d^7*K1*M^5*Sqrt[Pi/759]*
        u^10)/(b^3*E^u) + (((407188808197*I)/31237260351897600)*d^9*K1*M^5*
        Sqrt[Pi/759]*u^10)/(b^3*E^u) + (((737268139039*I)/10922119004160000)*
        d^11*K1*M^5*Sqrt[Pi/759]*u^10)/(b^3*E^u) - 
      (((214358489*I)/312060542976000)*d^15*K1*M^5*Sqrt[Pi/759]*u^10)/
       (b^3*E^u) - (((10160918299457*I)/104524678869811200)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 - (((913154581802173*I)/871038990581760000)*
        d^3*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - 
      (((445134800576303*I)/871038990581760000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*
        u^10)/b^3 + (((706070414417773*I)/237556088340480000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 - (((25118129263807*I)/18273545256960000)*d^11*
        K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 - 
      (((1420733128901*I)/11312194682880000)*d^13*K0*K1*M^5*Sqrt[Pi/759]*
        u^10)/b^3 - (((348031927*I)/893068001280000)*d^17*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 + (((1176907*I)/3250630656000)*d^13*K1*M^5*
        Sqrt[(11*Pi)/69]*u^10)/(b^3*E^u) + 
      (((1759977509767*I)/237556088340480000)*d^9*K0*K1*M^5*Sqrt[(23*Pi)/33]*
        u^10)/b^3 + (((1947662593*I)/33936584048640000)*d^15*K0*K1*M^5*
        Sqrt[(253*Pi)/3]*u^10)/b^3 + 
      (((33896560244557*I)/34396483273850880000)*d*K0*M^5*Sqrt[Pi/759]*u^11)/
       (b^3*E^u) + (((669726170517023*I)/75672263202471936000)*d^3*K0*M^5*
        Sqrt[Pi/759]*u^11)/(b^3*E^u) + 
      (((40304022867739*I)/378361316012359680000)*d^5*K0*M^5*Sqrt[Pi/759]*
        u^11)/(b^3*E^u) - (((204162026197*I)/9843674480640000)*d^7*K0*M^5*
        Sqrt[Pi/759]*u^11)/(b^3*E^u) + (((47348595439*I)/35496886763520000)*
        d^9*K0*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) + 
      (((24144381799*I)/2730529751040000)*d^11*K0*M^5*Sqrt[Pi/759]*u^11)/
       (b^3*E^u) + (((289563577*I)/390075678720000)*d^13*K0*M^5*Sqrt[Pi/759]*
        u^11)/(b^3*E^u) - (((47003731*I)/390075678720000)*d^15*K0*M^5*
        Sqrt[Pi/759]*u^11)/(b^3*E^u) - (((589412224463*I)/81659905367040000)*
        d*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((35913722454739*I)/871038990581760000)*d^5*K0^2*M^5*Sqrt[Pi/759]*
        u^11)/b^3 + (((44831741418139*I)/201008997826560000)*d^7*K0^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 + (((5193186123109*I)/237556088340480000)*d^9*
        K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((1960892763821*I)/18273545256960000)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^11)/
       b^3 - (((18146455123*I)/1616027811840000)*d^13*K0^2*M^5*Sqrt[Pi/759]*
        u^11)/b^3 + (((45209035649*I)/33936584048640000)*d^15*K0^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((1228695079*I)/33936584048640000)*d^17*
        K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((396797693388337*I)/378361316012359680000)*d*K1*M^5*Sqrt[Pi/759]*
        u^11)/(b^3*E^u) + (((141742131650711*I)/15134452640494387200)*d^3*K1*
        M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) + 
      (((19934884502537*I)/378361316012359680000)*d^5*K1*M^5*Sqrt[Pi/759]*
        u^11)/(b^3*E^u) - (((435470986207643*I)/19913753474334720000)*d^7*K1*
        M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) + 
      (((50050240697*I)/35496886763520000)*d^9*K1*M^5*Sqrt[Pi/759]*u^11)/
       (b^3*E^u) + (((3635416933*I)/390075678720000)*d^11*K1*M^5*Sqrt[Pi/759]*
        u^11)/(b^3*E^u) + (((24130583*I)/30005821440000)*d^13*K1*M^5*
        Sqrt[Pi/759]*u^11)/(b^3*E^u) - (((17299969*I)/130025226240000)*d^15*
        K1*M^5*Sqrt[Pi/759]*u^11)/(b^3*E^u) - 
      (((222578080979273*I)/27437728203325440000)*d*K1^2*M^5*Sqrt[Pi/759]*
        u^11)/b^3 - (((2627083475303479*I)/54875456406650880000)*d^5*K1^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 + (((60052891282751*I)/237556088340480000)*d^7*
        K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((19789783759961*I)/712668265021440000)*d^9*K1^2*M^5*Sqrt[Pi/759]*
        u^11)/b^3 - (((87642905861881*I)/712668265021440000)*d^11*K1^2*M^5*
        Sqrt[Pi/759]*u^11)/b^3 - (((15946229771*I)/1197761789952000)*d^13*
        K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((32766606637*I)/20361950429184000)*d^15*K1^2*M^5*Sqrt[Pi/759]*u^11)/
       b^3 - (((639390667*I)/14544250306560000)*d^17*K1^2*M^5*Sqrt[Pi/759]*
        u^11)/b^3 - (((68990443435523*I)/871038990581760000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[759]*b^3) - 
      (((39444839313179*I)/439003651253207040)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[759]*b^3) + (((58772116747*I)/497843836858368000)*d*K0*M^5*
        Sqrt[Pi/759]*u^12)/(b^3*E^u) + (((960476699989*I)/995687673716736000)*
        d^3*K0*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) - 
      (((23768346011*I)/248921918429184000)*d^5*K0*M^5*Sqrt[Pi/759]*u^12)/
       (b^3*E^u) - (((10454290044797*I)/4978438368583680000)*d^7*K0*M^5*
        Sqrt[Pi/759]*u^12)/(b^3*E^u) + (((5670205997*I)/48808219299840000)*
        d^9*K0*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) + 
      (((22666081*I)/25282682880000)*d^11*K0*M^5*Sqrt[Pi/759]*u^12)/
       (b^3*E^u) + (((369827*I)/3047466240000)*d^13*K0*M^5*Sqrt[Pi/759]*u^12)/
       (b^3*E^u) - (((2079697*I)/97518919680000)*d^15*K0*M^5*Sqrt[Pi/759]*
        u^12)/(b^3*E^u) + (((307576389299*I)/2489219184291840000)*d*K1*M^5*
        Sqrt[Pi/759]*u^12)/(b^3*E^u) + (((455735791397*I)/452585306234880000)*
        d^3*K1*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) - 
      (((240041729*I)/2262926531174400)*d^5*K1*M^5*Sqrt[Pi/759]*u^12)/
       (b^3*E^u) - (((10944232009691*I)/4978438368583680000)*d^7*K1*M^5*
        Sqrt[Pi/759]*u^12)/(b^3*E^u) + (((2323618519*I)/16269406433280000)*
        d^9*K1*M^5*Sqrt[Pi/759]*u^12)/(b^3*E^u) + 
      (((637210037*I)/682632437760000)*d^11*K1*M^5*Sqrt[Pi/759]*u^12)/
       (b^3*E^u) + (((74731*I)/614615040000)*d^13*K1*M^5*Sqrt[Pi/759]*u^12)/
       (b^3*E^u) - (((9473*I)/394813440000)*d^15*K1*M^5*Sqrt[Pi/759]*u^12)/
       (b^3*E^u) - (((9484428750703*I)/5487545640665088000)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 - (((280468705872181*I)/13718864101662720000)*
        d^3*K0*K1*M^5*Sqrt[Pi/759]*u^12)/b^3 - 
      (((34318243028141*I)/2743772820332544000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*
        u^12)/b^3 + (((1065756742091*I)/18665121226752000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 + (((192825325271*I)/17816706625536000)*d^9*K0*
        K1*M^5*Sqrt[Pi/759]*u^12)/b^3 - 
      (((5316591824767*I)/178167066255360000)*d^11*K0*K1*M^5*Sqrt[Pi/759]*
        u^12)/b^3 - (((488470387*I)/125381468160000)*d^13*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 + (((12959959433*I)/25452438036480000)*d^15*K0*
        K1*M^5*Sqrt[Pi/759]*u^12)/b^3 - (((66316849*I)/50904876072960000)*
        d^17*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^12)/b^3 + 
      (((41390051*I)/4067351608320000)*d*K0*M^5*Sqrt[Pi/759]*u^13)/
       (b^3*E^u) + (((2748458641*I)/36606164474880000)*d^3*K0*M^5*
        Sqrt[Pi/759]*u^13)/(b^3*E^u) - (((3765043*I)/22638320640000)*d^7*K0*
        M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) + (((9335701*I)/128442682368000)*d^9*
        K0*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) - 
      (((327979*I)/36569594880000)*d^13*K0*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) - 
      (((4129*I)/641571840000)*d^15*K0*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) - 
      (((224095119629*I)/3919675457617920000)*d*K0^2*M^5*Sqrt[Pi/759]*u^13)/
       b^3 - (((23602546703*I)/34997102300160000)*d^5*K0^2*M^5*Sqrt[Pi/759]*
        u^13)/b^3 + (((730783085143*I)/326639621468160000)*d^7*K0^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 - (((738816391*I)/3181554754560000)*d^13*K0^2*
        M^5*Sqrt[Pi/759]*u^13)/b^3 + (((458900257*I)/12726219018240000)*d^15*
        K0^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - (((54664889*I)/50904876072960000)*
        d^17*K0^2*M^5*Sqrt[Pi/759]*u^13)/b^3 + 
      (((372397*I)/34664928480000)*d*K1*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) + 
      (((157113097*I)/1926640235520000)*d^3*K1*M^5*Sqrt[Pi/759]*u^13)/
       (b^3*E^u) - (((484285639*I)/18303082237440000)*d^5*K1*M^5*Sqrt[Pi/759]*
        u^13)/(b^3*E^u) - (((2279630173*I)/12202054824960000)*d^7*K1*M^5*
        Sqrt[Pi/759]*u^13)/(b^3*E^u) + (((5165659*I)/87157534464000)*d^9*K1*
        M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) + (((5964641*I)/85329054720000)*d^11*
        K1*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) - 
      (((45767*I)/18284797440000)*d^13*K1*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) - 
      (((23057*I)/4063288320000)*d^15*K1*M^5*Sqrt[Pi/759]*u^13)/(b^3*E^u) - 
      (((146919570529*I)/2494338927575040000)*d*K1^2*M^5*Sqrt[Pi/759]*u^13)/
       b^3 - (((840663432997*I)/1143238675138560000)*d^5*K1^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 + (((255910368271*I)/108879873822720000)*d^7*
        K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 + (((7891180027*I)/8484146012160000)*
        d^9*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      (((444146111*I)/307184596992000)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^13)/b^3 - 
      (((1620568487*I)/6363109509120000)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^13)/
       b^3 - (((3216523*I)/2679204003840000)*d^17*K1^2*M^5*Sqrt[Pi/759]*u^13)/
       b^3 + (((243021*I)/17457090560000)*d^15*K1^2*M^5*Sqrt[(3*Pi)/253]*
        u^13)/b^3 + (((476893*I)/85329054720000)*d^11*K0*M^5*Sqrt[(11*Pi)/69]*
        u^13)/(b^3*E^u) + (((1939564951*I)/25452438036480000)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/69]*u^13)/b^3 - (((11526271*I)/93575139840000)*d^11*K0^2*
        M^5*Sqrt[(11*Pi)/69]*u^13)/b^3 - (((64453*I)/39319188480000)*d^5*K0*
        M^5*Sqrt[(23*Pi)/33]*u^13)/(b^3*E^u) - 
      (((387926643901*I)/489959432202240000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[759]*b^3) - (((354240231187*I)/428714503176960000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[759]*b^3) + (((3528653*I)/3050513706240000)*d*K0*
        M^5*Sqrt[Pi/759]*u^14)/(b^3*E^u) + (((82106369*I)/6101027412480000)*
        d^3*K0*M^5*Sqrt[Pi/759]*u^14)/(b^3*E^u) - 
      (((402593*I)/9577751040000)*d^7*K0*M^5*Sqrt[Pi/759]*u^14)/(b^3*E^u) - 
      (((6055457*I)/203367580416000)*d^9*K0*M^5*Sqrt[Pi/759]*u^14)/
       (b^3*E^u) + (((83777*I)/4740503040000)*d^11*K0*M^5*Sqrt[Pi/759]*u^14)/
       (b^3*E^u) + (((4259*I)/304746624000)*d^13*K0*M^5*Sqrt[Pi/759]*u^14)/
       (b^3*E^u) + (((870187*I)/762628426560000)*d*K1*M^5*Sqrt[Pi/759]*u^14)/
       (b^3*E^u) + (((239899837*I)/18303082237440000)*d^3*K1*M^5*Sqrt[Pi/759]*
        u^14)/(b^3*E^u) + (((209972093*I)/9151541118720000)*d^5*K1*M^5*
        Sqrt[Pi/759]*u^14)/(b^3*E^u) - (((2156683*I)/52145533440000)*d^7*K1*
        M^5*Sqrt[Pi/759]*u^14)/(b^3*E^u) - (((8484373*I)/305051370624000)*d^9*
        K1*M^5*Sqrt[Pi/759]*u^14)/(b^3*E^u) + 
      (((24281*I)/1828479744000)*d^13*K1*M^5*Sqrt[Pi/759]*u^14)/(b^3*E^u) + 
      (((641*I)/406328832000)*d^15*K1*M^5*Sqrt[Pi/759]*u^14)/(b^3*E^u) - 
      (((7139573447*I)/114323867513856000)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^14)/
       b^3 - (((16403018017*I)/155896182973440000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*
        u^14)/b^3 + (((87682393*I)/432062991360000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 + (((136153781*I)/856572433920000)*d^9*K0*K1*
        M^5*Sqrt[Pi/759]*u^14)/b^3 - (((58681237*I)/353506083840000)*d^11*K0*
        K1*M^5*Sqrt[Pi/759]*u^14)/b^3 - (((112245587*I)/3181554754560000)*
        d^13*K0*K1*M^5*Sqrt[Pi/759]*u^14)/b^3 + 
      (((33479629*I)/3181554754560000)*d^15*K0*K1*M^5*Sqrt[Pi/759]*u^14)/
       b^3 - (((36629*I)/78556907520000)*d^17*K0*K1*M^5*Sqrt[Pi/759]*u^14)/
       b^3 + (((11*I)/71705088000)*d^15*K0*M^5*Sqrt[(11*Pi)/69]*u^14)/
       (b^3*E^u) + (((66413*I)/42664527360000)*d^11*K1*M^5*Sqrt[(11*Pi)/69]*
        u^14)/(b^3*E^u) + (((791143*I)/762628426560000)*d^5*K0*M^5*
        Sqrt[(23*Pi)/33]*u^14)/(b^3*E^u) - (((89519351*I)/685943205083136000)*
        d*K0*K1*M^5*Sqrt[(23*Pi)/33]*u^14)/b^3 - 
      (((67*I)/2133226368000)*d*K0*M^5*Sqrt[Pi/759]*u^15)/(b^3*E^u) - 
      (((4489*I)/6399679104000)*d^3*K0*M^5*Sqrt[Pi/759]*u^15)/(b^3*E^u) - 
      (((67*I)/36569594880)*d^5*K0*M^5*Sqrt[Pi/759]*u^15)/(b^3*E^u) + 
      (((2881*I)/2133226368000)*d^7*K0*M^5*Sqrt[Pi/759]*u^15)/(b^3*E^u) + 
      (((67*I)/17065810944)*d^9*K0*M^5*Sqrt[Pi/759]*u^15)/(b^3*E^u) - 
      (((67*I)/60949324800)*d^11*K0*M^5*Sqrt[Pi/759]*u^15)/(b^3*E^u) - 
      (((67*I)/48117888000)*d^13*K0*M^5*Sqrt[Pi/759]*u^15)/(b^3*E^u) - 
      (((67*I)/304746624000)*d^15*K0*M^5*Sqrt[Pi/759]*u^15)/(b^3*E^u) - 
      (((56072046299*I)/3429716025415680000)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^15)/
       b^3 + (((489880309*I)/19598377288089600)*d^7*K0^2*M^5*Sqrt[Pi/759]*
        u^15)/b^3 + (((91832423*I)/3711813880320000)*d^9*K0^2*M^5*
        Sqrt[Pi/759]*u^15)/b^3 - (((10081583*I)/524020783104000)*d^11*K0^2*
        M^5*Sqrt[Pi/759]*u^15)/b^3 - (((3009581*I)/334900500480000)*d^13*K0^2*
        M^5*Sqrt[Pi/759]*u^15)/b^3 + (((784733*I)/424207300608000)*d^15*K0^2*
        M^5*Sqrt[Pi/759]*u^15)/b^3 + (((4479767*I)/12726219018240000)*d^17*
        K0^2*M^5*Sqrt[Pi/759]*u^15)/b^3 - (((67*I)/2133226368000)*d*K1*M^5*
        Sqrt[Pi/759]*u^15)/(b^3*E^u) - (((4489*I)/6399679104000)*d^3*K1*M^5*
        Sqrt[Pi/759]*u^15)/(b^3*E^u) - (((67*I)/36569594880)*d^5*K1*M^5*
        Sqrt[Pi/759]*u^15)/(b^3*E^u) + (((2881*I)/2133226368000)*d^7*K1*M^5*
        Sqrt[Pi/759]*u^15)/(b^3*E^u) + (((67*I)/17065810944)*d^9*K1*M^5*
        Sqrt[Pi/759]*u^15)/(b^3*E^u) - (((67*I)/60949324800)*d^11*K1*M^5*
        Sqrt[Pi/759]*u^15)/(b^3*E^u) - (((67*I)/48117888000)*d^13*K1*M^5*
        Sqrt[Pi/759]*u^15)/(b^3*E^u) - (((67*I)/304746624000)*d^15*K1*M^5*
        Sqrt[Pi/759]*u^15)/(b^3*E^u) - (((3150424817*I)/6859432050831360000)*
        d*K1^2*M^5*Sqrt[Pi/759]*u^15)/b^3 - 
      (((57240937583*I)/3429716025415680000)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^15)/
       b^3 + (((11674260737*I)/489959432202240000)*d^7*K1^2*M^5*Sqrt[Pi/759]*
        u^15)/b^3 + (((280062361*I)/11135441640960000)*d^9*K1^2*M^5*
        Sqrt[Pi/759]*u^15)/b^3 - (((250548173*I)/14847255521280000)*d^11*K1^2*
        M^5*Sqrt[Pi/759]*u^15)/b^3 - (((20355689*I)/2121036503040000)*d^13*
        K1^2*M^5*Sqrt[Pi/759]*u^15)/b^3 + (((1035049*I)/909015644160000)*d^15*
        K1^2*M^5*Sqrt[Pi/759]*u^15)/b^3 + (((887*I)/3491418112000)*d^17*K1^2*
        M^5*Sqrt[Pi/759]*u^15)/b^3 - (((5486683*I)/274377282033254400)*d*K0^2*
        M^5*Sqrt[(23*Pi)/33]*u^15)/b^3 - 
      (((23679529021*I)/3429716025415680000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[759]*b^3) - (((593529991*I)/87941436549120000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[759]*b^3) - (((212741*I)/155896182973440000)*d*
        K0*K1*M^5*Sqrt[Pi/759]*u^16)/b^3 + (((53675543*I)/233844274460160000)*
        d^3*K0*K1*M^5*Sqrt[Pi/759]*u^16)/b^3 - 
      (((237324331*I)/233844274460160000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*u^16)/
       b^3 - (((80541667*I)/33406324922880000)*d^7*K0*K1*M^5*Sqrt[Pi/759]*
        u^16)/b^3 + (((2998469*I)/1855906940160000)*d^9*K0*K1*M^5*
        Sqrt[Pi/759]*u^16)/b^3 + (((873151*I)/176753041920000)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^16)/b^3 - (((839653*I)/530259125760000)*d^13*K0*K1*M^5*
        Sqrt[Pi/759]*u^16)/b^3 - (((659551*I)/3181554754560000)*d^17*K0*K1*
        M^5*Sqrt[Pi/759]*u^16)/b^3 - (((226631*I)/1590777377280000)*d^15*K0*
        K1*M^5*Sqrt[(11*Pi)/69]*u^16)/b^3 + 
      (((86953*I)/31179236594688000)*d*K0^2*M^5*Sqrt[Pi/759]*u^17)/b^3 + 
      (((3287731*I)/9353770978406400)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^17)/b^3 + 
      (((533411*I)/6681264984576000)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^17)/b^3 - 
      (((930907*I)/1113544164096000)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^17)/b^3 - 
      (((516937*I)/2227088328192000)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^17)/b^3 + 
      (((24391*I)/63631095091200)*d^13*K0^2*M^5*Sqrt[Pi/759]*u^17)/b^3 + 
      (((16351*I)/106051825152000)*d^15*K0^2*M^5*Sqrt[Pi/759]*u^17)/b^3 + 
      (((2617*I)/212103650304000)*d^17*K0^2*M^5*Sqrt[Pi/759]*u^17)/b^3 + 
      (((673*I)/249433892757504)*d*K1^2*M^5*Sqrt[Pi/759]*u^17)/b^3 + 
      (((15870227*I)/46768854892032000)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^17)/b^3 + 
      (((71873*I)/954466426368000)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^17)/b^3 - 
      (((300337*I)/371181388032000)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^17)/b^3 - 
      (((733*I)/3349005004800)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^17)/b^3 + 
      (((117511*I)/318155475456000)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^17)/b^3 + 
      (((6719*I)/45450782208000)*d^15*K1^2*M^5*Sqrt[Pi/759]*u^17)/b^3 + 
      (((677*I)/636310950912000)*d^17*K1^2*M^5*Sqrt[(11*Pi)/69]*u^17)/b^3 + 
      (((46301*I)/550221822259200)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[759]*b^3) + (((3825293*I)/46768854892032000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[759]*b^3) - (((101*I)/556772082048000)*d*K0*K1*
        M^5*Sqrt[Pi/759]*u^18)/b^3 - (((101*I)/21414310848000)*d^3*K0*K1*M^5*
        Sqrt[Pi/759]*u^18)/b^3 - (((6767*I)/278386041024000)*d^5*K0*K1*M^5*
        Sqrt[Pi/759]*u^18)/b^3 - (((101*I)/11135441640960)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^18)/b^3 + (((3737*I)/69596510256000)*d^9*K0*K1*M^5*
        Sqrt[Pi/759]*u^18)/b^3 + (((7373*I)/278386041024000)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^18)/b^3 - (((101*I)/7953886886400)*d^15*K0*K1*M^5*
        Sqrt[Pi/759]*u^18)/b^3 - (((101*I)/79538868864000)*d^17*K0*K1*M^5*
        Sqrt[Pi/759]*u^18)/b^3 - (((101*I)/39769434432000)*d^13*K0*K1*M^5*
        Sqrt[(11*Pi)/69]*u^18)/b^3)/Pi, 
    ((((-1767581*I)/1289932800)*d*K1^2*M^5*Sqrt[Pi/759]*u^3)/b^3 - 
      (((3451*I)/1331200)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^3)/b^3 + 
      (((14393563*I)/322483200)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^3)/b^3 - 
      (((15486131*I)/1289932800)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^3)/b^3 + 
      (((3964549*I)/1719910400)*d^3*K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 - 
      (((6757*I)/1719910400)*d^15*K0^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 - 
      (((680231*I)/644966400)*d^11*K1^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 - 
      (((3629*I)/67891200)*d^13*K1^2*M^5*Sqrt[(11*Pi)/69]*u^3)/b^3 - 
      (((3446023*I)/214988800)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[759]*b^3) + 
      (((125763*I)/1719910400)*d^5*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      (((266537*I)/132300800)*d^7*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((48081*I)/132300800)*d^9*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((18741*I)/26460160)*d^11*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 + 
      (((8221*I)/343982080)*d^13*K0^2*M^5*Sqrt[(33*Pi)/23]*u^3)/b^3 - 
      ((I/565760)*d^15*K1^2*M^5*Sqrt[(253*Pi)/3]*u^3)/b^3 + 
      (11723406913*d*K0*K1*M^5*u^3)/(35756937216000*b^3*Sqrt[759*Pi]) + 
      (13373651*d^3*K0*K1*M^5*u^3)/(20374323200*b^3*Sqrt[759*Pi]) - 
      (14355214771*d^5*K0*K1*M^5*u^3)/(2750533632000*b^3*Sqrt[759*Pi]) + 
      (111621233329*d^7*K0*K1*M^5*u^3)/(35756937216000*b^3*Sqrt[759*Pi]) + 
      (170330633579*d^9*K0*K1*M^5*u^3)/(35756937216000*b^3*Sqrt[759*Pi]) - 
      (3507496901*d^11*K0*K1*M^5*u^3)/(1083543552000*b^3*Sqrt[759*Pi]) - 
      (53136269*d^13*K0*K1*M^5*u^3)/(120393728000*b^3*Sqrt[759*Pi]) + 
      (1443911*d^15*K0*K1*M^5*u^3)/(51597312000*b^3*Sqrt[759*Pi]) + 
      (((5897*I)/1719910400)*d*K0^2*M^5*Sqrt[759*Pi]*u^3)/b^3 - 
      (4880983*d^13*K0^2*M^5*Sqrt[11/(69*Pi)]*u^4)/(240787456000*b^3) - 
      (975060568171*d^5*K1^2*M^5*Sqrt[23/(33*Pi)]*u^4)/
       (5796387717120000*b^3) + (((22916978587*I)/2167087104000)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^4)/b^3 + (((43168416979*I)/433417420800)*d^3*K0*K1*M^5*
        Sqrt[Pi/759]*u^4)/b^3 + (((19084217111*I)/2167087104000)*d^5*K0*K1*
        M^5*Sqrt[Pi/759]*u^4)/b^3 - (((42943315769*I)/166699008000)*d^7*K0*K1*
        M^5*Sqrt[Pi/759]*u^4)/b^3 + (((86097406673*I)/2167087104000)*d^9*K0*
        K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + (((23120089813*I)/240787456000)*d^11*
        K0*K1*M^5*Sqrt[Pi/759]*u^4)/b^3 + (((50366917*I)/14163968000)*d^13*K0*
        K1*M^5*Sqrt[Pi/759]*u^4)/b^3 - (((63675169*I)/2167087104000)*d^15*K0*
        K1*M^5*Sqrt[(23*Pi)/33]*u^4)/b^3 + (45214447*d^3*K0^2*M^5*u^4)/
       (203743232000*Sqrt[759]*b^3*Sqrt[Pi]) + 
      (5765740931707*d^3*K1^2*M^5*u^4)/(19434947051520000*Sqrt[759]*b^3*
        Sqrt[Pi]) + (10783779697*d*K0^2*M^5*u^4)/(71513874432000*b^3*
        Sqrt[759*Pi]) - (184471451431*d^5*K0^2*M^5*u^4)/
       (71513874432000*b^3*Sqrt[759*Pi]) + (128563477153*d^7*K0^2*M^5*u^4)/
       (71513874432000*b^3*Sqrt[759*Pi]) + (9703169611*d^9*K0^2*M^5*u^4)/
       (4206698496000*b^3*Sqrt[759*Pi]) - (3659397173*d^11*K0^2*M^5*u^4)/
       (2167087104000*b^3*Sqrt[759*Pi]) + (1452119*d^15*K0^2*M^5*u^4)/
       (103194624000*b^3*Sqrt[759*Pi]) + (143649182922593*d*K1^2*M^5*u^4)/
       (991182299627520000*b^3*Sqrt[759*Pi]) + 
      (185002446638363*d^7*K1^2*M^5*u^4)/(90107481784320000*b^3*
        Sqrt[759*Pi]) + (155173969008347*d^9*K1^2*M^5*u^4)/
       (30035827261440000*b^3*Sqrt[759*Pi]) - 
      (9029703763103*d^11*K1^2*M^5*u^4)/(2730529751040000*b^3*Sqrt[759*Pi]) - 
      (6636799319*d^13*K1^2*M^5*u^4)/(12135687782400*b^3*Sqrt[759*Pi]) + 
      (1148524283*d^15*K1^2*M^5*u^4)/(18575032320000*b^3*Sqrt[759*Pi]) - 
      (1151198360933*d*K0*K1*M^5*Sqrt[23/(33*Pi)]*u^5)/
       (141597471375360000*b^3) + (((1023207131*I)/254951424000)*d*K0^2*M^5*
        Sqrt[Pi/759]*u^5)/b^3 + (((22374992711*I)/4334174208000)*d^5*K0^2*M^5*
        Sqrt[Pi/759]*u^5)/b^3 - (((445124832197*I)/4334174208000)*d^7*K0^2*
        M^5*Sqrt[Pi/759]*u^5)/b^3 + (((18404057653*I)/481574912000)*d^11*K0^2*
        M^5*Sqrt[Pi/759]*u^5)/b^3 + (((115198133*I)/76038144000)*d^13*K0^2*
        M^5*Sqrt[Pi/759]*u^5)/b^3 - (((51897511*I)/254951424000)*d^15*K0^2*
        M^5*Sqrt[Pi/759]*u^5)/b^3 + (((101486600497*I)/8173014220800)*d*K1^2*
        M^5*Sqrt[Pi/759]*u^5)/b^3 + (((13822848638119*I)/1430277488640000)*
        d^5*K1^2*M^5*Sqrt[Pi/759]*u^5)/b^3 - 
      (((13041807594379*I)/43341742080000)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^5)/
       b^3 + (((14346493315397*I)/130025226240000)*d^11*K1^2*M^5*Sqrt[Pi/759]*
        u^5)/b^3 + (((650264687231*I)/130025226240000)*d^13*K1^2*M^5*
        Sqrt[Pi/759]*u^5)/b^3 - (((5849038393*I)/130025226240000)*d^15*K1^2*
        M^5*Sqrt[(11*Pi)/69]*u^5)/b^3 + (((2828770951*I)/4334174208000)*d^9*
        K0^2*M^5*Sqrt[(23*Pi)/33]*u^5)/b^3 + 
      (((7601458531*I)/3715006464000)*d^9*K1^2*M^5*Sqrt[(23*Pi)/33]*u^5)/
       b^3 + (((1987918019*I)/50990284800)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[759]*b^3) + (((167229127214053*I)/1430277488640000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[759]*b^3) - (527909977552777*d^3*K0*K1*M^5*u^5)/
       (330394099875840000*b^3*Sqrt[759*Pi]) - 
      (16260514481737*d^5*K0*K1*M^5*u^5)/(6478315683840000*b^3*
        Sqrt[759*Pi]) + (480937027122707*d^7*K0*K1*M^5*u^5)/
       (90107481784320000*b^3*Sqrt[759*Pi]) + 
      (16084915556519*d^9*K0*K1*M^5*u^5)/(4290832465920000*b^3*
        Sqrt[759*Pi]) - (123440293261*d^11*K0*K1*M^5*u^5)/
       (28742418432000*b^3*Sqrt[759*Pi]) - (169980079769*d^13*K0*K1*M^5*u^5)/
       (303392194560000*b^3*Sqrt[759*Pi]) + (436160831*d^15*K0*K1*M^5*u^5)/
       (6843432960000*b^3*Sqrt[759*Pi]) + (((24072256939*I)/2403827712000)*d*
        K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((139913459105443*I)/1430277488640000)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^6)/
       b^3 + (((1156463777897*I)/84133969920000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*
        u^6)/b^3 - (((1592835133147*I)/6191677440000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^6)/b^3 + (((103079576869*I)/2889449472000)*d^9*K0*K1*
        M^5*Sqrt[Pi/759]*u^6)/b^3 + (((12459164068387*I)/130025226240000)*
        d^11*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 - 
      (((7667165219*I)/18575032320000)*d^15*K0*K1*M^5*Sqrt[Pi/759]*u^6)/b^3 + 
      (((54245917091*I)/130025226240000)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^6)/
       b^3 - (193710699319*d^3*K0^2*M^5*u^6)/(441703342080000*Sqrt[759]*b^3*
        Sqrt[Pi]) - (391110618545651*d^3*K1^2*M^5*u^6)/
       (78665261875200000*Sqrt[759]*b^3*Sqrt[Pi]) - 
      (11081593163107*d*K0^2*M^5*u^6)/(180214963568640000*b^3*Sqrt[759*Pi]) - 
      (972260001857*d^5*K0^2*M^5*u^6)/(2224876093440000*b^3*Sqrt[759*Pi]) + 
      (115426343416499*d^7*K0^2*M^5*u^6)/(90107481784320000*b^3*
        Sqrt[759*Pi]) + (43589307983017*d^9*K0^2*M^5*u^6)/
       (60071654522880000*b^3*Sqrt[759*Pi]) - 
      (1324205536909*d^11*K0^2*M^5*u^6)/(1365264875520000*b^3*Sqrt[759*Pi]) - 
      (69306439759*d^13*K0^2*M^5*u^6)/(606784389120000*b^3*Sqrt[759*Pi]) + 
      (1895491583*d^15*K0^2*M^5*u^6)/(130025226240000*b^3*Sqrt[759*Pi]) - 
      (874068579067993*d*K1^2*M^5*u^6)/(1524895845580800000*b^3*
        Sqrt[759*Pi]) + (633578188235327*d^5*K1^2*M^5*u^6)/
       (1321576399503360000*b^3*Sqrt[759*Pi]) + 
      (10373658720625261*d^7*K1^2*M^5*u^6)/(901074817843200000*b^3*
        Sqrt[759*Pi]) - (1169017377376547*d^9*K1^2*M^5*u^6)/
       (600716545228800000*b^3*Sqrt[759*Pi]) - 
      (7225557126503*d^11*K1^2*M^5*u^6)/(1706581094400000*b^3*Sqrt[759*Pi]) - 
      (1807153986307*d^13*K1^2*M^5*u^6)/(6067843891200000*b^3*Sqrt[759*Pi]) + 
      (40156095517*d^15*K1^2*M^5*u^6)/(1300252262400000*b^3*Sqrt[759*Pi]) + 
      (((18604328899*I)/11002134528000)*d*K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + 
      (((648126427877*I)/178784686080000)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^7)/
       b^3 - (((677053233037*I)/14447247360000)*d^7*K0^2*M^5*Sqrt[Pi/759]*
        u^7)/b^3 + (((72323207849*I)/13002522624000)*d^9*K0^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 + (((8451516691*I)/476282880000)*d^11*K0^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 + (((9928315597*I)/10835435520000)*d^13*K0^2*
        M^5*Sqrt[Pi/759]*u^7)/b^3 - (((9831422747*I)/130025226240000)*d^15*
        K0^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + (((1996763588587*I)/715138744320000)*
        d*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 + (((194900805157*I)/51081338880000)*
        d^5*K1^2*M^5*Sqrt[Pi/759]*u^7)/b^3 - 
      (((8954806134341*I)/130025226240000)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^7)/
       b^3 + (((107414259629*I)/13002522624000)*d^9*K1^2*M^5*Sqrt[Pi/759]*
        u^7)/b^3 + (((7830308309*I)/5417717760000)*d^13*K1^2*M^5*Sqrt[Pi/759]*
        u^7)/b^3 - (((15025881323*I)/130025226240000)*d^15*K1^2*M^5*
        Sqrt[Pi/759]*u^7)/b^3 + (((49654491143*I)/43341742080000)*d^11*K1^2*
        M^5*Sqrt[(23*Pi)/33]*u^7)/b^3 + 
      (((24886846395727*I)/1430277488640000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[759]*b^3) + (((37646873720431*I)/1430277488640000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[759]*b^3) - (93921197433391*d*K0*K1*M^5*u^7)/
       (367104555417600000*b^3*Sqrt[759*Pi]) - 
      (8915611587427*d^3*K0*K1*M^5*u^7)/(2717056742400000*b^3*Sqrt[759*Pi]) - 
      (5155674455461*d^5*K0*K1*M^5*u^7)/(6955665260544000*b^3*Sqrt[759*Pi]) + 
      (1310588448218971*d^7*K0*K1*M^5*u^7)/(150179136307200000*b^3*
        Sqrt[759*Pi]) - (2263567890707*d^9*K0*K1*M^5*u^7)/
       (2258332876800000*b^3*Sqrt[759*Pi]) - 
      (22160841173557*d^11*K0*K1*M^5*u^7)/(6826324377600000*b^3*
        Sqrt[759*Pi]) - (225046006447*d^13*K0*K1*M^5*u^7)/
       (1011307315200000*b^3*Sqrt[759*Pi]) + (4942032527*d^15*K0*K1*M^5*u^7)/
       (216708710400000*b^3*Sqrt[759*Pi]) - 
      (5428587643*d^13*K0^2*M^5*Sqrt[23/(33*Pi)]*u^8)/
       (3033921945600000*b^3) + (((18984079363*I)/13243310080000)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^8)/b^3 + (((250447670101*I)/17878468608000)*d^3*K0*K1*
        M^5*Sqrt[Pi/759]*u^8)/b^3 - (((605770981939*I)/16253153280000)*d^7*K0*
        K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + (((7820563763*I)/2167087104000)*d^9*K0*
        K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + (((28503158531*I)/32506306560000)*d^13*
        K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 - (((63934567*I)/956067840000)*d^15*
        K0*K1*M^5*Sqrt[Pi/759]*u^8)/b^3 + (((5387633579*I)/4063288320000)*
        d^11*K0*K1*M^5*Sqrt[(11*Pi)/69]*u^8)/b^3 + 
      (((43921413769*I)/357569372160000)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/33]*u^8)/
       b^3 - (401678700239627*d^3*K0^2*M^5*u^8)/(825985249689600000*Sqrt[759]*
        b^3*Sqrt[Pi]) - (2768142687190477*d^3*K1^2*M^5*u^8)/
       (3469138048696320000*Sqrt[759]*b^3*Sqrt[Pi]) + 
      (33982602565817*d*K0^2*M^5*u^8)/(9911822996275200000*b^3*
        Sqrt[759*Pi]) - (283479643927127*d^5*K0^2*M^5*u^8)/
       (660788199751680000*b^3*Sqrt[759*Pi]) + 
      (43180596209171*d^7*K0^2*M^5*u^8)/(26502200524800000*b^3*
        Sqrt[759*Pi]) - (23111325712729*d^9*K0^2*M^5*u^8)/
       (300358272614400000*b^3*Sqrt[759*Pi]) - 
      (2058932452729*d^11*K0^2*M^5*u^8)/(3413162188800000*b^3*Sqrt[759*Pi]) + 
      (133034281*d^15*K0^2*M^5*u^8)/(34217164800000*b^3*Sqrt[759*Pi]) - 
      (6613981790915117*d*K1^2*M^5*u^8)/(69382760973926400000*b^3*
        Sqrt[759*Pi]) - (1100356847813779*d^5*K1^2*M^5*u^8)/
       (4081338880819200000*b^3*Sqrt[759*Pi]) + 
      (20524054546187*d^7*K1^2*M^5*u^8)/(8985076531200000*b^3*Sqrt[759*Pi]) - 
      (1329123894053*d^9*K1^2*M^5*u^8)/(9101765836800000*b^3*Sqrt[759*Pi]) - 
      (677527789*d^11*K1^2*M^5*u^8)/(740703600000*b^3*Sqrt[759*Pi]) - 
      (86504185373*d^13*K1^2*M^5*u^8)/(1300252262400000*b^3*Sqrt[759*Pi]) + 
      (1277483609*d^15*K1^2*M^5*u^8)/(216708710400000*b^3*Sqrt[759*Pi]) - 
      (21904631129*d^11*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^9)/
       (472591687680000*b^3) + (((19047973303*I)/119189790720000)*d*K0^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 + (((25892603189*I)/71513874432000)*d^5*K0^2*
        M^5*Sqrt[Pi/759]*u^9)/b^3 + (((153381341*I)/500097024000)*d^9*K0^2*
        M^5*Sqrt[Pi/759]*u^9)/b^3 + (((55050188759*I)/32506306560000)*d^11*
        K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + (((531283391*I)/4643758080000)*d^13*
        K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 - (((274239401*I)/32506306560000)*d^15*
        K0^2*M^5*Sqrt[Pi/759]*u^9)/b^3 + 
      (((1529707138769*I)/7508956815360000)*d*K1^2*M^5*Sqrt[Pi/759]*u^9)/
       b^3 + (((161269736357*I)/357569372160000)*d^5*K1^2*M^5*Sqrt[Pi/759]*
        u^9)/b^3 + (((2688817133*I)/8030969856000)*d^9*K1^2*M^5*Sqrt[Pi/759]*
        u^9)/b^3 + (((29585498513*I)/13931274240000)*d^11*K1^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 - (((120089069*I)/10835435520000)*d^15*K1^2*M^5*
        Sqrt[Pi/759]*u^9)/b^3 - (((1776844559*I)/4643758080000)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/69]*u^9)/b^3 - (((323765132267*I)/682632437760000)*d^7*
        K1^2*M^5*Sqrt[(11*Pi)/69]*u^9)/b^3 + 
      (((1337678437*I)/97518919680000)*d^13*K1^2*M^5*Sqrt[(11*Pi)/69]*u^9)/
       b^3 + (((565268482759*I)/357569372160000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[759]*b^3) + (((702323322517*I)/357569372160000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[759]*b^3) - (430697016200131*d*K0*K1*M^5*u^9)/
       (17345690243481600000*b^3*Sqrt[759*Pi]) - 
      (2823210102516827*d^3*K0*K1*M^5*u^9)/(8672845121740800000*b^3*
        Sqrt[759*Pi]) - (17805538626741511*d^5*K0*K1*M^5*u^9)/
       (52037070730444800000*b^3*Sqrt[759*Pi]) + 
      (278705624039449*d^7*K0*K1*M^5*u^9)/(236532139683840000*b^3*
        Sqrt[759*Pi]) + (292305630785171*d^9*K0*K1*M^5*u^9)/
       (4730642793676800000*b^3*Sqrt[759*Pi]) - 
      (2076488081*d^13*K0*K1*M^5*u^9)/(50565365760000*b^3*Sqrt[759*Pi]) + 
      (1361197*d^15*K0*K1*M^5*u^9)/(406328832000*b^3*Sqrt[759*Pi]) - 
      (16488971900250085391*d^15*K0^2*M^5*Sqrt[11/(69*Pi)]*u^10)/
       (6645400568507990016000000*b^3) + 
      (8932453*d^15*K1^2*M^5*Sqrt[23/(33*Pi)]*u^10)/(365695948800000*b^3) + 
      (((7052721547*I)/98802063360000)*d*K0*K1*M^5*Sqrt[Pi/759]*u^10)/b^3 + 
      (((220397167147*I)/312873200640000)*d^3*K0*K1*M^5*Sqrt[Pi/759]*u^10)/
       b^3 + (((343055594389*I)/1877239203840000)*d^5*K0*K1*M^5*Sqrt[Pi/759]*
        u^10)/b^3 - (((15896077739*I)/8532905472000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 + (((398700457*I)/6826324377600)*d^9*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 + (((456141097*I)/580469760000)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 - (((1022507*I)/217676160000)*d^15*K0*K1*M^5*
        Sqrt[Pi/759]*u^10)/b^3 + (((143697713*I)/24379729920000)*d^13*K0*K1*
        M^5*Sqrt[(11*Pi)/69]*u^10)/b^3 - (80014768672717*d^3*K0^2*M^5*u^10)/
       (2890948373913600000*Sqrt[759]*b^3*Sqrt[Pi]) - 
      (373875145853239*d^3*K1^2*M^5*u^10)/(11150800870809600000*Sqrt[759]*b^3*
        Sqrt[Pi]) - (55195287670141*d*K0^2*M^5*u^10)/(17345690243481600000*
        b^3*Sqrt[759*Pi]) - (179977654348403*d^5*K0^2*M^5*u^10)/
       (4002851594649600000*b^3*Sqrt[759*Pi]) + 
      (137268462733057*d^7*K0^2*M^5*u^10)/(1182660698419200000*b^3*
        Sqrt[759*Pi]) + (273421559321*d^9*K0^2*M^5*u^10)/
       (11130924220416000*b^3*Sqrt[759*Pi]) - 
      (1830079941583*d^11*K0^2*M^5*u^10)/(30718459699200000*b^3*
        Sqrt[759*Pi]) - (12874737769*d^13*K0^2*M^5*u^10)/
       (2275441459200000*b^3*Sqrt[759*Pi]) + 
      (184199806234268855461*d^15*K0^2*M^5*u^10)/(6645400568507990016000000*
        b^3*Sqrt[759*Pi]) - (9186770373961*d*K1^2*M^5*u^10)/
       (2477955749068800000*b^3*Sqrt[759*Pi]) - 
      (8303713939091647*d^5*K1^2*M^5*u^10)/(156111212191334400000*b^3*
        Sqrt[759*Pi]) + (19020764363347*d^7*K1^2*M^5*u^10)/
       (141919283810304000*b^3*Sqrt[759*Pi]) + 
      (106808791957741*d^9*K1^2*M^5*u^10)/(2838385676206080000*b^3*
        Sqrt[759*Pi]) - (2276873619841*d^11*K1^2*M^5*u^10)/
       (30718459699200000*b^3*Sqrt[759*Pi]) - 
      (17450445547*d^13*K1^2*M^5*u^10)/(2275441459200000*b^3*Sqrt[759*Pi]) + 
      (((634219633*I)/125149280256000)*d*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((3287094431*I)/208582133760000)*d^5*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((1164879769*I)/8532905472000)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((79963909*I)/34131621888000)*d^9*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((736495531*I)/12189864960000)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((29585837*I)/4875945984000)*d^13*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 - 
      (((134291*I)/304746624000)*d^15*K0^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((31883455889*I)/5631717611520000)*d*K1^2*M^5*Sqrt[Pi/759]*u^11)/b^3 + 
      (((15244423219*I)/804531087360000)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^11)/
       b^3 - (((7918173911*I)/51197432832000)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^11)/
       b^3 - (((478358483*I)/102394865664000)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^11)/
       b^3 + (((12044987*I)/174140928000)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^11)/
       b^3 + (((10494089*I)/1434101760000)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^11)/
       b^3 - (((19579061*I)/36569594880000)*d^15*K1^2*M^5*Sqrt[Pi/759]*u^11)/
       b^3 + (((6970770953*I)/134088514560000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[759]*b^3) + (((5910436369*I)/100566385920000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[759]*b^3) - (3626434421189*d*K0*K1*M^5*u^11)/
       (3252316920652800000*b^3*Sqrt[759*Pi]) - 
      (735629165881*d^3*K0*K1*M^5*u^11)/(69692505442560000*b^3*
        Sqrt[759*Pi]) - (309736762237577*d^5*K0*K1*M^5*u^11)/
       (19513901523916800000*b^3*Sqrt[759*Pi]) + 
      (30732208011151*d^7*K0*K1*M^5*u^11)/(886995523814400000*b^3*
        Sqrt[759*Pi]) + (10230638158843*d^9*K0*K1*M^5*u^11)/
       (443497761907200000*b^3*Sqrt[759*Pi]) - 
      (1011866893*d^11*K0*K1*M^5*u^11)/(37645171200000*b^3*Sqrt[759*Pi]) - 
      (20524099*d^13*K0*K1*M^5*u^11)/(5804697600000*b^3*Sqrt[759*Pi]) + 
      (44292613*d^15*K0*K1*M^5*u^11)/(182847974400000*b^3*Sqrt[759*Pi]) - 
      (22596863*d^13*K1^2*M^5*Sqrt[11/(69*Pi)]*u^12)/(568860364800000*b^3) + 
      (948179*d^15*K1^2*M^5*Sqrt[11/(69*Pi)]*u^12)/(365695948800000*b^3) + 
      (11184420937*d*K1^2*M^5*Sqrt[23/(33*Pi)]*u^12)/(3547982095257600000*
        b^3) + (((1610602673*I)/1407929402880000)*d*K0*K1*M^5*Sqrt[Pi/759]*
        u^12)/b^3 + (((152888501*I)/11732745024000)*d^3*K0*K1*M^5*
        Sqrt[Pi/759]*u^12)/b^3 + (((1646990239*I)/281585880576000)*d^5*K0*K1*
        M^5*Sqrt[Pi/759]*u^12)/b^3 - (((147849523*I)/4266452736000)*d^7*K0*K1*
        M^5*Sqrt[Pi/759]*u^12)/b^3 - (((7037713*I)/1706581094400)*d^9*K0*K1*
        M^5*Sqrt[Pi/759]*u^12)/b^3 + (((10854079*I)/653028480000)*d^11*K0*K1*
        M^5*Sqrt[Pi/759]*u^12)/b^3 + (((3244981*I)/1406522880000)*d^13*K0*K1*
        M^5*Sqrt[Pi/759]*u^12)/b^3 - (((1593107*I)/9142398720000)*d^15*K0*K1*
        M^5*Sqrt[Pi/759]*u^12)/b^3 - (974141283793*d^3*K0^2*M^5*u^12)/
       (886995523814400000*Sqrt[759]*b^3*Sqrt[Pi]) - 
      (111133399441*d^3*K1^2*M^5*u^12)/(98555058201600000*Sqrt[759]*b^3*
        Sqrt[Pi]) + (104454080851*d*K0^2*M^5*u^12)/(1182660698419200000*b^3*
        Sqrt[759*Pi]) - (14783643463*d^5*K0^2*M^5*u^12)/
       (37347179950080000*b^3*Sqrt[759*Pi]) + 
      (411552932809*d^7*K0^2*M^5*u^12)/(354798209525760000*b^3*
        Sqrt[759*Pi]) + (8896561393943*d^9*K0^2*M^5*u^12)/
       (3547982095257600000*b^3*Sqrt[759*Pi]) - 
      (411088021*d^11*K0^2*M^5*u^12)/(213322636800000*b^3*Sqrt[759*Pi]) - 
      (203508707*d^13*K0^2*M^5*u^12)/(568860364800000*b^3*Sqrt[759*Pi]) + 
      (8457851*d^15*K0^2*M^5*u^12)/(365695948800000*b^3*Sqrt[759*Pi]) - 
      (1820025781199*d^5*K1^2*M^5*u^12)/(3547982095257600000*b^3*
        Sqrt[759*Pi]) + (2161550018767*d^7*K1^2*M^5*u^12)/
       (1773991047628800000*b^3*Sqrt[759*Pi]) + 
      (10182958518913*d^9*K1^2*M^5*u^12)/(3547982095257600000*b^3*
        Sqrt[759*Pi]) - (94651*d^11*K1^2*M^5*u^12)/(44815680000*b^3*
        Sqrt[759*Pi]) - (30828673*d^11*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^13)/
       (959951865600000*b^3) + (652316729*d^7*K0*K1*M^5*Sqrt[23/(33*Pi)]*
        u^13)/(147832587302400000*b^3) + (((717949*I)/18284797440000)*d*K0^2*
        M^5*Sqrt[Pi/759]*u^13)/b^3 + (((876647*I)/2031644160000)*d^5*K0^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 - (((45969667*I)/31998395520000)*d^7*K0^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 - (((11114647*I)/25598716416000)*d^9*K0^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 + (((7035253*I)/9142398720000)*d^11*K0^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 + (((43993*I)/281304576000)*d^13*K0^2*M^5*
        Sqrt[Pi/759]*u^13)/b^3 - ((I/78489000)*d^15*K0^2*M^5*Sqrt[Pi/759]*
        u^13)/b^3 + (((3702077*I)/7529034240000)*d^5*K1^2*M^5*Sqrt[Pi/759]*
        u^13)/b^3 - (((49936253*I)/31998395520000)*d^7*K1^2*M^5*Sqrt[Pi/759]*
        u^13)/b^3 - (((4872491*I)/9845660160000)*d^9*K1^2*M^5*Sqrt[Pi/759]*
        u^13)/b^3 + (((403471*I)/481178880000)*d^11*K1^2*M^5*Sqrt[Pi/759]*
        u^13)/b^3 + (((650473*I)/3656959488000)*d^13*K1^2*M^5*Sqrt[Pi/759]*
        u^13)/b^3 + (((32507*I)/8532905472000)*d*K1^2*M^5*Sqrt[(11*Pi)/69]*
        u^13)/b^3 + (((201703*I)/4266452736000)*d^3*K1^2*M^5*Sqrt[(11*Pi)/69]*
        u^13)/b^3 - (((121*I)/91423987200)*d^15*K1^2*M^5*Sqrt[(11*Pi)/69]*
        u^13)/b^3 + (((31158931*I)/63996791040000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[759]*b^3) - (27000613*d*K0*K1*M^5*u^13)/
       (848799544320000*b^3*Sqrt[759*Pi]) - (1347538613*d^3*K0*K1*M^5*u^13)/
       (27718610119200000*b^3*Sqrt[759*Pi]) - 
      (202419103231*d^5*K0*K1*M^5*u^13)/(886995523814400000*b^3*
        Sqrt[759*Pi]) + (29649280373*d^9*K0*K1*M^5*u^13)/
       (42237882086400000*b^3*Sqrt[759*Pi]) - (63956623*d^13*K0*K1*M^5*u^13)/
       (426645273600000*b^3*Sqrt[759*Pi]) + (13399*d^15*K0*K1*M^5*u^13)/
       (1603929600000*b^3*Sqrt[759*Pi]) - (1056513011017*d^7*K1^2*M^5*
        Sqrt[11/(69*Pi)]*u^14)/(37423147509296640000*b^3) + 
      (65544527*d^5*K0^2*M^5*Sqrt[23/(33*Pi)]*u^14)/(295665174604800000*
        b^3) + (418846888949*d^9*K0^2*M^5*Sqrt[23/(33*Pi)]*u^14)/
       (729271592488857600000*b^3) + (((37*I)/7485004800)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 + (((990967*I)/15999197760000)*d^3*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 - (((124207*I)/533306592000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 - (((260651*I)/2461415040000)*d^9*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 + (((7663*I)/58605120000)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 + (((166057*I)/4571199360000)*d^13*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 - (((2407*I)/571399920000)*d^15*K0*K1*M^5*
        Sqrt[Pi/759]*u^14)/b^3 + (((151703*I)/31998395520000)*d^5*K0*K1*M^5*
        Sqrt[(23*Pi)/33]*u^14)/b^3 - (593973053*d^3*K0^2*M^5*u^14)/
       (44349776190720000*Sqrt[759]*b^3*Sqrt[Pi]) - 
      (6006281*d^3*K1^2*M^5*u^14)/(533050194600000*Sqrt[759]*b^3*Sqrt[Pi]) + 
      (534291361*d*K0^2*M^5*u^14)/(886995523814400000*b^3*Sqrt[759*Pi]) + 
      (203538749*d^7*K0^2*M^5*u^14)/(34115212454400000*b^3*Sqrt[759*Pi]) + 
      (4274284183843*d^9*K0^2*M^5*u^14)/(320879500695097344000*b^3*
        Sqrt[759*Pi]) - (2050967*d^11*K0^2*M^5*u^14)/(84701635200000*b^3*
        Sqrt[759*Pi]) - (109933*d^13*K0^2*M^5*u^14)/(25096780800000*b^3*
        Sqrt[759*Pi]) + (346471*d^15*K0^2*M^5*u^14)/(91423987200000*b^3*
        Sqrt[759*Pi]) + (285213023*d*K1^2*M^5*u^14)/(886995523814400000*b^3*
        Sqrt[759*Pi]) - (2034569923*d^5*K1^2*M^5*u^14)/
       (886995523814400000*b^3*Sqrt[759*Pi]) + 
      (332031429622567*d^7*K1^2*M^5*u^14)/(1029136556505657600000*b^3*
        Sqrt[759*Pi]) + (21922607449*d^9*K1^2*M^5*u^14)/
       (886995523814400000*b^3*Sqrt[759*Pi]) - (55483117*d^11*K1^2*M^5*u^14)/
       (2879855596800000*b^3*Sqrt[759*Pi]) - (3040651*d^13*K1^2*M^5*u^14)/
       (426645273600000*b^3*Sqrt[759*Pi]) + (9593*d^15*K1^2*M^5*u^14)/
       (3386073600000*b^3*Sqrt[759*Pi]) - 
      (477121*d*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^15)/(24478772572800000*b^3) - 
      (1324897981*d^7*K0*K1*M^5*Sqrt[11/(69*Pi)]*u^15)/
       (1370811264076800000*b^3) + (1894559*d^11*K0*K1*M^5*Sqrt[11/(69*Pi)]*
        u^15)/(2159891697600000*b^3) + (8865839*d^9*K0*K1*M^5*
        Sqrt[23/(33*Pi)]*u^15)/(572602867200000*b^3) - 
      (((523967*I)/31998395520000)*d^7*K0^2*M^5*Sqrt[Pi/759]*u^15)/b^3 + 
      (((4223*I)/507911040000)*d^11*K0^2*M^5*Sqrt[Pi/759]*u^15)/b^3 + 
      (((1861*I)/5333065920000)*d*K1^2*M^5*Sqrt[Pi/759]*u^15)/b^3 + 
      (((8221*I)/685679904000)*d^5*K1^2*M^5*Sqrt[Pi/759]*u^15)/b^3 - 
      (((38089*I)/2461415040000)*d^7*K1^2*M^5*Sqrt[Pi/759]*u^15)/b^3 - 
      (((268993*I)/15999197760000)*d^9*K1^2*M^5*Sqrt[Pi/759]*u^15)/b^3 + 
      (((4951*I)/653028480000)*d^11*K1^2*M^5*Sqrt[Pi/759]*u^15)/b^3 + 
      (((6089*I)/857099880000)*d^13*K1^2*M^5*Sqrt[Pi/759]*u^15)/b^3 + 
      (((2971*I)/4571199360000)*d^15*K1^2*M^5*Sqrt[Pi/759]*u^15)/b^3 + 
      (((269*I)/7999598880000)*d*K0^2*M^5*Sqrt[(11*Pi)/69]*u^15)/b^3 + 
      (((61*I)/50791104000)*d^5*K0^2*M^5*Sqrt[(11*Pi)/69]*u^15)/b^3 + 
      (((1669*I)/2285599680000)*d^13*K0^2*M^5*Sqrt[(11*Pi)/69]*u^15)/b^3 + 
      (((331*I)/4571199360000)*d^15*K0^2*M^5*Sqrt[(11*Pi)/69]*u^15)/b^3 - 
      (((3379*I)/3999799440000)*d^9*K0^2*M^5*Sqrt[(23*Pi)/33]*u^15)/b^3 + 
      (((929*I)/182847974400)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[759]*b^3) + 
      (((88567*I)/19199037312000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[759]*b^3) - (3836434607*d*K0*K1*M^5*u^15)/
       (11309192928633600000*b^3*Sqrt[759*Pi]) + 
      (346619263*d^3*K0*K1*M^5*u^15)/(83155830357600000*b^3*Sqrt[759*Pi]) - 
      (9778131619*d^5*K0*K1*M^5*u^15)/(665246642860800000*b^3*Sqrt[759*Pi]) + 
      (91977575381*d^7*K0*K1*M^5*u^15)/(4112433792230400000*b^3*
        Sqrt[759*Pi]) - (8118068357251*d^9*K0*K1*M^5*u^15)/
       (22618385857267200000*b^3*Sqrt[759*Pi]) - (17*d^13*K0*K1*M^5*u^15)/
       (3098368000*b^3*Sqrt[759*Pi]) - (97*d^15*K0*K1*M^5*u^15)/
       (48117888000*b^3*Sqrt[759*Pi]) + (67*d*K0^2*M^5*Sqrt[11/(69*Pi)]*u^16)/
       (38398074624000*b^3) + (45091*d^3*K0^2*M^5*Sqrt[11/(69*Pi)]*u^16)/
       (6047696753280000*b^3) - (67*d^5*K0^2*M^5*Sqrt[11/(69*Pi)]*u^16)/
       (8228158848000*b^3) + (67*d^9*K0^2*M^5*Sqrt[11/(69*Pi)]*u^16)/
       (38398074624000*b^3) + (33701*d^11*K0^2*M^5*Sqrt[11/(69*Pi)]*u^16)/
       (1727913358080000*b^3) + (67*d*K1^2*M^5*Sqrt[11/(69*Pi)]*u^16)/
       (38398074624000*b^3) + (45091*d^3*K1^2*M^5*Sqrt[11/(69*Pi)]*u^16)/
       (6047696753280000*b^3) - (67*d^5*K1^2*M^5*Sqrt[11/(69*Pi)]*u^16)/
       (8228158848000*b^3) + (67*d^9*K1^2*M^5*Sqrt[11/(69*Pi)]*u^16)/
       (38398074624000*b^3) + (33701*d^11*K1^2*M^5*Sqrt[11/(69*Pi)]*u^16)/
       (1727913358080000*b^3) + (5963*d^13*K0^2*M^5*Sqrt[23/(33*Pi)]*u^16)/
       (44305470720000*b^3) + (5963*d^13*K1^2*M^5*Sqrt[23/(33*Pi)]*u^16)/
       (44305470720000*b^3) + (11993*d^7*K0^2*M^5*Sqrt[253/(3*Pi)]*u^16)/
       (6047696753280000*b^3) + (11993*d^7*K1^2*M^5*Sqrt[253/(3*Pi)]*u^16)/
       (6047696753280000*b^3) - (((67*I)/1599919776000)*d*K0*K1*M^5*
        Sqrt[Pi/759]*u^16)/b^3 - (((4489*I)/4799759328000)*d^3*K0*K1*M^5*
        Sqrt[Pi/759]*u^16)/b^3 - (((67*I)/27427196160)*d^5*K0*K1*M^5*
        Sqrt[Pi/759]*u^16)/b^3 + (((2881*I)/1599919776000)*d^7*K0*K1*M^5*
        Sqrt[Pi/759]*u^16)/b^3 + (((67*I)/12799358208)*d^9*K0*K1*M^5*
        Sqrt[Pi/759]*u^16)/b^3 - (((67*I)/45711993600)*d^11*K0*K1*M^5*
        Sqrt[Pi/759]*u^16)/b^3 - (((67*I)/36088416000)*d^13*K0*K1*M^5*
        Sqrt[Pi/759]*u^16)/b^3 - (((67*I)/228559968000)*d^15*K0*K1*M^5*
        Sqrt[Pi/759]*u^16)/b^3 - (46967*d*K0^2*M^5*u^16)/
       (1727913358080000*b^3*Sqrt[759*Pi]) + (67*d^5*K0^2*M^5*u^16)/
       (22234179240000*b^3*Sqrt[759*Pi]) - (1472459*d^9*K0^2*M^5*u^16)/
       (1727913358080000*b^3*Sqrt[759*Pi]) + (18961*d^11*K0^2*M^5*u^16)/
       (575971119360000*b^3*Sqrt[759*Pi]) - (357311*d^13*K0^2*M^5*u^16)/
       (115194223872000*b^3*Sqrt[759*Pi]) + (67*d^15*K0^2*M^5*u^16)/
       (653028480000*b^3*Sqrt[759*Pi]) - (46967*d*K1^2*M^5*u^16)/
       (1727913358080000*b^3*Sqrt[759*Pi]) + (67*d^5*K1^2*M^5*u^16)/
       (22234179240000*b^3*Sqrt[759*Pi]) - (1472459*d^9*K1^2*M^5*u^16)/
       (1727913358080000*b^3*Sqrt[759*Pi]) + (18961*d^11*K1^2*M^5*u^16)/
       (575971119360000*b^3*Sqrt[759*Pi]) - (357311*d^13*K1^2*M^5*u^16)/
       (115194223872000*b^3*Sqrt[759*Pi]) + (67*d^15*K1^2*M^5*u^16)/
       (653028480000*b^3*Sqrt[759*Pi]))/Pi}, 5, 13, 1]}, 3, 5, 1]


==> anc/spectrum_11_11.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/64*I)*d^5*K0^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 - 
      (((11*I)/128)*d^7*K0^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 + 
      (((11*I)/256)*d^9*K0^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 + 
      (((5*I)/256)*d^11*K0^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 - 
      (((5*I)/32)*d*K1^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 - 
      (((33*I)/32)*d^9*K1^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 - 
      (((33*I)/64)*d^11*K1^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 + 
      (((5*I)/256)*d^3*K0^2*M^4*Sqrt[7/(579462*Pi)]*u^2)/b^2 + 
      (((11*I)/32)*d^7*K1^2*M^4*Sqrt[19/(213486*Pi)]*u^2)/b^2 + 
      (((5*I)/256)*d*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      (((5*I)/128)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      (((215*I)/64)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      (((31*I)/16)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      (((5683*I)/35840)*d*K0*K1*M^4*Sqrt[3/(1352078*Pi)]*u^3)/b^2 + 
      (((2629*I)/53760)*d^5*K0*K1*M^4*Sqrt[17/(238602*Pi)]*u^3)/b^2 + 
      (((2531*I)/53760)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - 
      (((66091*I)/21504)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((1199*I)/1280)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((321493*I)/53760)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - 
      (((304033*I)/107520)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - 
      (((30503*I)/21504)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - 
      (((681*I)/14336)*d^11*K0^2*M^4*Sqrt[3/(1352078*Pi)]*u^4)/b^2 - 
      (((5141*I)/184320)*d^11*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^4)/b^2 - 
      (((3463*I)/184320)*d^9*K1^2*M^4*Sqrt[23/(176358*Pi)]*u^4)/b^2 - 
      (((5017*I)/43008)*d*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((35011*I)/43008)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((53891*I)/107520)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((166093*I)/107520)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((162073*I)/215040)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((673*I)/3072)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((74731*I)/1290240)*d*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((230513*I)/430080)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((6337*I)/71680)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((119827*I)/92160)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((11257*I)/1290240)*d*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^5)/b^2 + 
      (((44143*I)/645120)*d^7*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^5)/b^2 - 
      (((1975*I)/258048)*d^11*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^5)/b^2 - 
      (((1301*I)/61440)*d^3*K0*K1*M^4*Sqrt[19/(213486*Pi)]*u^5)/b^2 - 
      (((7043*I)/43008)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + 
      (((36367*I)/71680)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((605993*I)/1290240)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((4553*I)/30720)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + 
      (((473*I)/10240)*d^7*K0^2*M^4*Sqrt[7/(579462*Pi)]*u^6)/b^2 - 
      (((28657*I)/5160960)*d*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^6)/b^2 + 
      (((853*I)/737280)*d^11*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^6)/b^2 + 
      (((1697*I)/322560)*d^3*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^6)/b^2 + 
      (((10601*I)/737280)*d^9*K0^2*M^4*Sqrt[17/(238602*Pi)]*u^6)/b^2 + 
      (((1361*I)/49152)*d*K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((883*I)/6720)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((10121*I)/43008)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((22949*I)/92160)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((86263*I)/245760)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((10379*I)/245760)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((6109*I)/184320)*d*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((641*I)/8960)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((15601*I)/92160)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((19673*I)/107520)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((2897*I)/258048)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((349*I)/10752)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((3487*I)/286720)*d*K0*K1*M^4*Sqrt[3/(1352078*Pi)]*u^7)/b^2 - 
      (((1867*I)/28672)*d^7*K0*K1*M^4*Sqrt[3/(1352078*Pi)]*u^7)/b^2 - 
      (((5*I)/8064)*d^3*K0*K1*M^4*Sqrt[23/(176358*Pi)]*u^7)/b^2 + 
      (((6053*I)/286720)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + 
      (((4643*I)/161280)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + 
      (((42779*I)/184320)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) - 
      (((2789*I)/107520)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) - 
      (((803*I)/80640)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) - 
      (((439*I)/46080)*d^5*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^8)/b^2 - 
      (((407*I)/11520)*d^7*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^8)/b^2 - 
      (((137*I)/161280)*d*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^8)/b^2 + 
      (((149*I)/322560)*d^3*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^8)/b^2 + 
      (((769*I)/322560)*d^5*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^8)/b^2 - 
      (((149*I)/40320)*d^3*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^8)/b^2 + 
      (((409*I)/46080)*d^9*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^8)/b^2 - 
      ((I/35840)*d^11*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^8)/b^2 - 
      (((197*I)/15360)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((1727*I)/161280)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((61*I)/32256)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((43*I)/3840)*d*K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((2395*I)/64512)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((53*I)/1024)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((4741*I)/17920)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((37879*I)/322560)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((181*I)/322560)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((53*I)/2880)*d^3*K0*K1*M^4*Sqrt[7/(579462*Pi)]*u^9)/b^2 - 
      (((101*I)/80640)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      (((3407*I)/26880)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      (((11*I)/13440)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) + 
      ((I/2688)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      (((5*I)/16128)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/16128)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/576)*d^5*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^10)/b^2 - 
      ((I/840)*d*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      ((I/420)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/840)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      ((I/840)*d*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/420)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((269*I)/20160)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]))/Pi, 0, 
    ((((-439*I)/1700)*d^3*K0^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 + 
      (((1319*I)/12800)*d^5*K0^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 - 
      ((I/8960)*d^13*K0^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 - 
      (((829*I)/512)*d^3*K1^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 + 
      (((10397*I)/6400)*d^7*K1^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 + 
      (((1067*I)/12800)*d^11*K1^2*M^4*Sqrt[3/(1352078*Pi)]*u^2)/b^2 - 
      (((367*I)/5120)*d*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 + 
      (((407*I)/1024)*d^5*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^2)/b^2 - 
      (((99*I)/25600)*d^13*K1^2*M^4*Sqrt[21/(193154*Pi)]*u^2)/b^2 - 
      (((921*I)/166400)*d^11*K0^2*M^4*Sqrt[69/(58786*Pi)]*u^2)/b^2 - 
      (((127*I)/1280)*d*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/3400)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      ((I/12800)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      (((1331*I)/800)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      (((4213*I)/6400)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      (((395*I)/6656)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      ((I/896)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      (((153857*I)/25600)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      (((10424381*I)/16128000)*d^9*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^3)/b^2 - 
      (((14983*I)/3225600)*d^13*K0*K1*M^4*Sqrt[19/(213486*Pi)]*u^3)/b^2 - 
      (((6988201*I)/5376000)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - 
      (((2569733*I)/336000)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((43101199*I)/5376000)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((3587443*I)/336000)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - 
      (((632773*I)/504000)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((832079*I)/5376000)*d^5*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^4)/b^2 - 
      (((251*I)/129024)*d^13*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^4)/b^2 - 
      (((3806639*I)/1919232000)*d^13*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^4)/b^2 - 
      (((7327538839*I)/89232998400)*d^3*K0^2*M^4*Sqrt[17/(238602*Pi)]*u^4)/
       b^2 - (((264433063*I)/3354624000)*d^9*K0^2*M^4*Sqrt[19/(213486*Pi)]*
        u^4)/b^2 - (((10350983*I)/40320000)*d^3*K1^2*M^4*Sqrt[19/(213486*Pi)]*
        u^4)/b^2 - (((3795667*I)/258048000)*d*K0^2*M^4*Sqrt[23/(176358*Pi)]*
        u^4)/b^2 + (((4931*I)/36864000)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) - (((288435343373*I)/446164992000)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[4056234*Pi]) + (((8048617*I)/2688000)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[4056234*Pi]) - (((4419719*I)/6389760)*d^9*K0^2*M^4*
        u^4)/(b^2*Sqrt[4056234*Pi]) - (((6629443*I)/16128000)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[4056234*Pi]) - (((454471949*I)/645120000)*d*K1^2*M^4*
        u^4)/(b^2*Sqrt[4056234*Pi]) + (((2165715647*I)/645120000)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + (((715454821*I)/80640000)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - (((3106496719*I)/645120000)*d^9*
        K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((1160459*I)/645120)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((109329161*I)/15353856000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) - (((155471*I)/129024000)*d^13*K0*K1*M^4*
        Sqrt[23/(176358*Pi)]*u^5)/b^2 + (((2151881*I)/80640000)*d^7*K0*K1*M^4*
        Sqrt[221/(18354*Pi)]*u^5)/b^2 - (((342234299*I)/645120000)*d*K0*K1*
        M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - (((267140479*I)/80640000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + (((1545869777*I)/645120000)*d^5*K0*
        K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((668290963*I)/215040000)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((302959*I)/230400)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((12909443873*I)/335577088000)*d^11*K0^2*M^4*Sqrt[3/(1352078*Pi)]*u^6)/
       b^2 - (((6619117*I)/368640000)*d*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^6)/
       b^2 - (((1812325802449*I)/10216267776000)*d^11*K1^2*M^4*
        Sqrt[7/(579462*Pi)]*u^6)/b^2 + (((2101197169*I)/53114880000)*d^7*K0^2*
        M^4*Sqrt[17/(238602*Pi)]*u^6)/b^2 - 
      (((26974799927*I)/2583060480000)*d^9*K1^2*M^4*Sqrt[19/(213486*Pi)]*u^6)/
       b^2 - (((23941277*I)/1290240000)*d^3*K0^2*M^4*Sqrt[23/(176358*Pi)]*
        u^6)/b^2 + (((5455797484519*I)/43912028160000)*d^7*K1^2*M^4*
        Sqrt[23/(176358*Pi)]*u^6)/b^2 - (((198196469*I)/2580480000)*d*K0^2*
        M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + (((765828737*I)/2580480000)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((46444327*I)/455270400)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((303433393*I)/860160000)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((57391819049*I)/604038758400)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((334099*I)/73728000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((691*I)/143360)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((1233772597*I)/1290240000)*d^3*K1^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) + (((1830595789*I)/2580480000)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - (((11084318066377*I)/8782405632000)*
        d^7*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((180361134311*I)/258306048000)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((65604677829907*I)/71513874432000)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((1158739*I)/172032000)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((1825561*I)/645120000)*d*K0*K1*M^4*Sqrt[19/(213486*Pi)]*u^7)/b^2 + 
      (((798547*I)/92160000)*d^5*K0*K1*M^4*Sqrt[23/(176358*Pi)]*u^7)/b^2 - 
      (((3372181*I)/215040000)*d^9*K0*K1*M^4*Sqrt[23/(176358*Pi)]*u^7)/b^2 - 
      (((114047221*I)/322560000)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + 
      (((29074463*I)/40320000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) - 
      (((1917827*I)/12902400)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) - 
      (((160369*I)/43008000)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + 
      (((124545592071*I)/827706880000)*d^7*K1^2*M^4*Sqrt[3/(1352078*Pi)]*u^8)/
       b^2 - (((267870221*I)/1937295360000)*d*K0^2*M^4*Sqrt[17/(238602*Pi)]*
        u^8)/b^2 - (((6005627*I)/1680998400)*d^9*K1^2*M^4*
        Sqrt[17/(238602*Pi)]*u^8)/b^2 - (((891887*I)/645120000)*d^5*K0^2*M^4*
        Sqrt[19/(213486*Pi)]*u^8)/b^2 - (((56279*I)/64512000)*d^11*K1^2*M^4*
        Sqrt[19/(213486*Pi)]*u^8)/b^2 - (((772913*I)/1935360000)*d*K1^2*M^4*
        Sqrt[23/(176358*Pi)]*u^8)/b^2 - (((121688191*I)/96864768000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - (((3457301*I)/322560000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + (((6782591*I)/80640000)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - (((56064067*I)/1935360000)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - (((2726569*I)/193536000)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - (((178097*I)/387072000)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - (((70604381*I)/967680000)*d^3*K1^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + (((158342831*I)/1935360000)*d^5*
        K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((2809697155997*I)/7449361920000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((235054601*I)/58834944000)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[4056234*Pi]) - (((25447*I)/43008000)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[4056234*Pi]) - (((24139*I)/241920000)*d*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^9)/b^2 - (((58363*I)/80640000)*d^3*K0*K1*M^4*
        Sqrt[19/(213486*Pi)]*u^9)/b^2 + (((86611289*I)/19760412672000)*d^13*
        K0*K1*M^4*Sqrt[437/(9282*Pi)]*u^9)/b^2 + 
      (((15581*I)/2016000)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) + 
      (((3123773*I)/120960000)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      (((9858749*I)/725760000)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      (((679633*I)/145152000)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      (((4730006389*I)/2195601408000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) - (((59*I)/20736000)*d^13*K0^2*M^4*
        Sqrt[7/(579462*Pi)]*u^10)/b^2 + (((1061*I)/40320000)*d*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^10)/b^2 - (((349313*I)/2903040000)*d^5*K0^2*
        M^4*Sqrt[19/(213486*Pi)]*u^10)/b^2 + 
      (((152231*I)/725760000)*d^5*K1^2*M^4*Sqrt[19/(213486*Pi)]*u^10)/b^2 - 
      (((45881*I)/6251212800)*d^13*K1^2*M^4*Sqrt[299/(13566*Pi)]*u^10)/b^2 + 
      (((19871*I)/241920000)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((210101*I)/580608000)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((358783*I)/120960000)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((104011*I)/181440000)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((36923*I)/145152000)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((278099*I)/362880000)*d*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((1045999*I)/725760000)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((36503*I)/40320000)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((103637*I)/181440000)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((40423*I)/145152000)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((40729543*I)/18753638400)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) - (((3109*I)/181440000)*d^3*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^11)/b^2 - (((163049*I)/2590963200)*d^11*K0*K1*
        M^4*Sqrt[13/(312018*Pi)]*u^11)/b^2 + 
      (((1723*I)/362880000)*d*K0*K1*M^4*Sqrt[19/(213486*Pi)]*u^11)/b^2 - 
      ((I/72576000)*d^13*K0*K1*M^4*Sqrt[391/(10374*Pi)]*u^11)/b^2 + 
      (((25531*I)/362880000)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) + 
      (((473*I)/4320000)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) + 
      (((1639*I)/362880000)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) + 
      (((62479*I)/80967600)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) + 
      (((683*I)/25920000)*d^3*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^12)/b^2 - 
      (((11*I)/362880000)*d^9*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^12)/b^2 - 
      ((I/7257600)*d^11*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^12)/b^2 - 
      ((I/72576000)*d^13*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^12)/b^2 + 
      (((11*I)/30240000)*d^7*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^12)/b^2 - 
      (((11*I)/362880000)*d^9*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^12)/b^2 - 
      ((I/7257600)*d^11*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^12)/b^2 - 
      ((I/72576000)*d^13*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^12)/b^2 + 
      (((12100037*I)/1543782240000)*d^7*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^12)/
       b^2 + (((13414451*I)/16761064320000)*d*K0^2*M^4*Sqrt[23/(176358*Pi)]*
        u^12)/b^2 + (((11*I)/51840000)*d^5*K0^2*M^4*Sqrt[437/(9282*Pi)]*u^12)/
       b^2 + (((41642801*I)/558702144000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) - (((34117*I)/181440000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) - (((22260041*I)/154378224000)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) - (((33857*I)/362880000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) - (((6787*I)/72576000)*d^5*K1^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]))/Pi, 0, 
    ((((1217*I)/3532800)*d^13*K0^2*M^4*Sqrt[7/(579462*Pi)]*u^2)/b^2 + 
      (((80131*I)/921600)*d*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^2)/b^2 - 
      (((3469*I)/10240)*d^7*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 + 
      (((4213*I)/51200)*d^9*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 - 
      (((37*I)/307200)*d^5*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^2)/b^2 + 
      (((175187*I)/921600)*d^11*K1^2*M^4*Sqrt[23/(176358*Pi)]*u^2)/b^2 + 
      (((11*I)/51200)*d^5*K0^2*M^4*Sqrt[39/(104006*Pi)]*u^2)/b^2 + 
      (((83*I)/51200)*d^11*K0^2*M^4*Sqrt[897/(4522*Pi)]*u^2)/b^2 + 
      (((9151*I)/51200)*d*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      (((261439*I)/153600)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      (((163*I)/17664)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      (((337*I)/153600)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      (((2157517*I)/307200)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      (((17487557*I)/921600)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      (((6374239*I)/921600)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      (((16619*I)/921600)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      (((11939*I)/307200)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      (((74171599*I)/118272000)*d^11*K0*K1*M^4*Sqrt[17/(238602*Pi)]*u^3)/
       b^2 + (((1652439647*I)/1064448000)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4056234*Pi]) + (((2333815171*I)/152064000)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[4056234*Pi]) - (((1202327939*I)/1064448000)*d^5*K0*K1*
        M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - (((757899991*I)/19353600)*d^7*K0*K1*
        M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + (((1224982943*I)/96768000)*d^9*K0*
        K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((4597399*I)/118272000)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((33237989*I)/1064448000)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((202962763*I)/36495360000)*d^13*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^4)/
       b^2 + (((121849957*I)/473088000)*d^11*K0^2*M^4*Sqrt[13/(312018*Pi)]*
        u^4)/b^2 + (((10817731*I)/36495360000)*d^15*K1^2*M^4*
        Sqrt[17/(238602*Pi)]*u^4)/b^2 - (((3991479461*I)/2580480000)*d^7*K1^2*
        M^4*Sqrt[19/(213486*Pi)]*u^4)/b^2 + 
      (((2158926409*I)/4257792000)*d*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((2925411677*I)/608256000)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((2178930763*I)/4257792000)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((930082367*I)/77414400)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((1482271081*I)/387072000)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((35054549*I)/1419264000)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((30062293*I)/4257792000)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((297357998863*I)/255467520000)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) + (((2900545190077*I)/255467520000)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - (((5588080447*I)/51093504000)*d^5*
        K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((183937816339*I)/23224320000)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) + (((2303461614331*I)/255467520000)*d^11*K1^2*
        M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + (((252736703473*I)/255467520000)*d*
        K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + 
      (((2323746670507*I)/255467520000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) - (((35756968777*I)/51093504000)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[4056234*Pi]) - (((175522231267*I)/7741440000)*d^7*K0*
        K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + 
      (((15961083701*I)/2580480000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) + (((163352205511*I)/23224320000)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + (((1548310807*I)/23224320000)*d^13*
        K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + 
      (((43830529*I)/23224320000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) + (((7803615497*I)/113541120000)*d^11*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^6)/b^2 + 
      (((43832379238561*I)/5444152197120000)*d*K1^2*M^4*Sqrt[19/(213486*Pi)]*
        u^6)/b^2 - (((9548117*I)/1021870080000)*d^15*K0^2*M^4*
        Sqrt[23/(176358*Pi)]*u^6)/b^2 + (((9432163*I)/113541120000)*d^13*K0^2*
        M^4*Sqrt[221/(18354*Pi)]*u^6)/b^2 + 
      (((178574261113*I)/1021870080000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((1536464032267*I)/1021870080000)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - (((5413266097*I)/29196288000)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((112543788457*I)/30965760000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((12673726007*I)/13271040000)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((7255303701953563*I)/59885674168320000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((103500390043*I)/40874803200)*d^3*K1^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) - (((319729820243*I)/1021870080000)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((574998968227*I)/92897280000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((513531246419*I)/278691840000)*d^9*K1^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) + (((1121450685743*I)/613122048000)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((77035144189*I)/3065610240000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((624063259*I)/1021870080000)*d^15*K1^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) + (((10521973331*I)/72990720000)*d*K0*K1*
        M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + (((93487212421*I)/72990720000)*d^3*
        K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) - 
      (((92999130899*I)/510935040000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) - (((143406990647*I)/46448640000)*d^7*K0*K1*M^4*
        u^7)/(b^2*Sqrt[4056234*Pi]) + (((124617183199*I)/139345920000)*d^9*K0*
        K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + 
      (((204114323909*I)/218972160000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) + (((28623303893*I)/1532805120000)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[4056234*Pi]) - (((46543009*I)/72990720000)*d^15*K0*
        K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + 
      (((6679171249*I)/218972160000)*d^3*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^8)/
       b^2 + (((405130786833950081*I)/11903429388533760000)*d^5*K0^2*M^4*
        Sqrt[13/(312018*Pi)]*u^8)/b^2 - (((544779793*I)/19906560000)*d^7*K1^2*
        M^4*Sqrt[17/(238602*Pi)]*u^8)/b^2 - 
      (((44423414032323503*I)/9102622473584640000)*d^13*K1^2*M^4*
        Sqrt[17/(238602*Pi)]*u^8)/b^2 + (((3452709899*I)/510935040000)*d^3*
        K0^2*M^4*Sqrt[19/(213486*Pi)]*u^8)/b^2 + 
      (((605573837*I)/69672960000)*d^9*K1^2*M^4*Sqrt[19/(213486*Pi)]*u^8)/
       b^2 + (((728755229*I)/51093504000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((160777964757723629*I)/360709981470720000)*
        d^5*K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((5084136949*I)/15482880000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((836526371*I)/9953280000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((157057179509*I)/1532805120000)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + (((988957019*I)/383201280000)*d^13*
        K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((52375811*I)/510935040000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((19875663433*I)/766402560000)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[4056234*Pi]) - (((13751250769*I)/191600640000)*d^5*
        K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((7920825119*I)/61312204800)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((94294169255305573*I)/1092314696830156800)*
        d^13*K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((68332937*I)/510935040000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((100849061*I)/42577920000)*d^11*K0*K1*M^4*
        Sqrt[19/(213486*Pi)]*u^9)/b^2 + (((394312769*I)/47900160000)*d*K0*K1*
        M^4*u^9)/(b^2*Sqrt[4056234*Pi]) + (((351265771*I)/5109350400)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      (((112836287*I)/7983360000)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      (((5687850131*I)/34836480000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) + (((11774101*I)/217728000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) + (((7463479*I)/5322240000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) - (((21919439*I)/383201280000)*d^15*K0*K1*M^4*
        u^9)/(b^2*Sqrt[4056234*Pi]) + (((57212993*I)/383201280000)*d^5*K0^2*
        M^4*Sqrt[13/(312018*Pi)]*u^10)/b^2 + 
      (((28699589*I)/383201280000)*d*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^10)/
       b^2 - (((15383*I)/52254720000)*d^15*K1^2*M^4*Sqrt[17/(238602*Pi)]*
        u^10)/b^2 - (((83*I)/348364800)*d^15*K0^2*M^4*Sqrt[19/(213486*Pi)]*
        u^10)/b^2 + (((23199599*I)/127733760000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) + (((109977253*I)/27371520000)*d^3*K0^2*M^4*
        u^10)/(b^2*Sqrt[4056234*Pi]) - (((11538419*I)/870912000)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[4056234*Pi]) + (((8835451*I)/2322432000)*d^9*K0^2*M^4*
        u^10)/(b^2*Sqrt[4056234*Pi]) + (((55554701*I)/17418240000)*d^11*K0^2*
        M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + (((165589*I)/1393459200)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + (((334590671*I)/41057280000)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((7509752989*I)/1149603840000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) - (((659881627*I)/52254720000)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[4056234*Pi]) + (((629288063*I)/104509440000)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + (((2227457*I)/622080000)*d^11*K1^2*
        M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + (((1638131*I)/11612160000)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((20863*I)/287400960000)*d^15*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^11)/
       b^2 + (((23873*I)/1916006400)*d*K0*K1*M^4*Sqrt[17/(238602*Pi)]*u^11)/
       b^2 + (((169601*I)/71850240000)*d^13*K0*K1*M^4*Sqrt[17/(238602*Pi)]*
        u^11)/b^2 + (((118673*I)/1866240000)*d^9*K0*K1*M^4*
        Sqrt[19/(213486*Pi)]*u^11)/b^2 + (((410363053*I)/287400960000)*d^3*K0*
        K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) - 
      (((24590773*I)/35925120000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4056234*Pi]) - (((76904599*I)/26127360000)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[4056234*Pi]) + (((212938723*I)/287400960000)*d^11*K0*
        K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) + 
      (((19709*I)/6897623040)*d^11*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^12)/b^2 - 
      (((16421*I)/2280960000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((966377*I)/19160064000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((5058283*I)/23950080000)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((1809173*I)/8709120000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((19633*I)/870912000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((749389*I)/26127360000)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((1927*I)/653184000)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((37*I)/5225472000)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((2701093*I)/143700480000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((24599111*I)/172440576000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) - (((50035157*I)/215550720000)*d^5*K1^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) + (((470219*I)/78382080000)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) + (((927133*I)/39191040000)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) + (((83731*I)/21555072000)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) - (((479*I)/57480192000)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) + ((I/8981280000)*d^15*K0*K1*M^4*
        Sqrt[23/(176358*Pi)]*u^13)/b^2 + (((601*I)/380160000)*d*K0*K1*M^4*
        u^13)/(b^2*Sqrt[4056234*Pi]) + (((1735703*I)/107775360000)*d^3*K0*K1*
        M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + (((970033*I)/215550720000)*d^5*K0*
        K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) - 
      (((210751*I)/4898880000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + 
      (((8311*I)/3919104000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + 
      (((362371*I)/21555072000)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + 
      (((409471*I)/215550720000)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[4056234*Pi]) + (((4319*I)/61585920000)*d^11*K0^2*M^4*
        Sqrt[7/(579462*Pi)]*u^14)/b^2 + ((I/821145600)*d^15*K0^2*M^4*
        Sqrt[7/(579462*Pi)]*u^14)/b^2 + (((7*I)/13685760000)*d*K1^2*M^4*
        Sqrt[7/(579462*Pi)]*u^14)/b^2 + ((I/1710720000)*d*K0^2*M^4*
        Sqrt[13/(312018*Pi)]*u^14)/b^2 - (((331*I)/61585920000)*d^13*K0^2*M^4*
        Sqrt[13/(312018*Pi)]*u^14)/b^2 - ((I/1399680000)*d^5*K1^2*M^4*
        Sqrt[13/(312018*Pi)]*u^14)/b^2 - (((59*I)/2799360000)*d^7*K1^2*M^4*
        Sqrt[13/(312018*Pi)]*u^14)/b^2 + (((131*I)/30792960000)*d^3*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^14)/b^2 - ((I/3421440000)*d^15*K1^2*M^4*
        Sqrt[19/(213486*Pi)]*u^14)/b^2 - (((7*I)/2799360000)*d^7*K0^2*M^4*
        Sqrt[91/(44574*Pi)]*u^14)/b^2 + ((I/699840000)*d^9*K1^2*M^4*
        Sqrt[91/(44574*Pi)]*u^14)/b^2 + (((241*I)/61585920000)*d^11*K1^2*M^4*
        Sqrt[133/(30498*Pi)]*u^14)/b^2 + ((I/1399680000)*d^9*K0^2*M^4*
        Sqrt[247/(16422*Pi)]*u^14)/b^2 + ((I/2799360000)*d^3*K1^2*M^4*
        Sqrt[247/(16422*Pi)]*u^14)/b^2 - ((I/7698240000)*d^5*K0^2*M^4*
        Sqrt[299/(13566*Pi)]*u^14)/b^2 - (((29*I)/69120000)*d^11*K0^2*M^4*
        u^14)/(b^2*Sqrt[4056234*Pi]) + (((103*I)/6842880000)*d^13*K0^2*M^4*
        u^14)/(b^2*Sqrt[4056234*Pi]) - (((103*I)/6842880000)*d^15*K0^2*M^4*
        u^14)/(b^2*Sqrt[4056234*Pi]) + (((41*I)/8211456000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) - (((29*I)/69120000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) - (((599*I)/15396480000)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) + ((I/384912000)*d^3*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^15)/b^2 - ((I/139968000)*d^7*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^15)/b^2 - ((I/139968000)*d^9*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^15)/b^2 + ((I/384912000)*d^13*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^15)/b^2 + ((I/1539648000)*d^5*K0*K1*M^4*
        Sqrt[91/(44574*Pi)]*u^15)/b^2 + ((I/1539648000)*d^11*K0*K1*M^4*
        Sqrt[91/(44574*Pi)]*u^15)/b^2 + ((I/513216000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[4056234*Pi]) - ((I/513216000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[4056234*Pi]) - ((I/513216000)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[4056234*Pi]) + ((I/513216000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[4056234*Pi]))/Pi, 0, 
    ((((-253360375829*I)/1396567244800)*d^9*K0^2*M^4*Sqrt[3/(1352078*Pi)]*
        u^2)/b^2 + (((52006228399*I)/1261898260480)*d*K1^2*M^4*
        Sqrt[3/(1352078*Pi)]*u^2)/b^2 - (((31417741*I)/11878400)*d^5*K1^2*M^4*
        Sqrt[3/(1352078*Pi)]*u^2)/b^2 - (((8011943*I)/26726400)*d^3*K0^2*M^4*
        Sqrt[7/(579462*Pi)]*u^2)/b^2 - (((2683*I)/26726400)*d^17*K0^2*M^4*
        Sqrt[7/(579462*Pi)]*u^2)/b^2 + (((5077133*I)/106905600)*d^13*K1^2*M^4*
        Sqrt[7/(579462*Pi)]*u^2)/b^2 + (((15552109*I)/106905600)*d^9*K1^2*M^4*
        Sqrt[13/(312018*Pi)]*u^2)/b^2 + (((40997*I)/35635200)*d^17*K1^2*M^4*
        Sqrt[13/(312018*Pi)]*u^2)/b^2 - (((12587*I)/1336320)*d*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^2)/b^2 - 
      (((1223055700515469*I)/19641075277824000)*d^5*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^2)/b^2 - (((4634479*I)/26726400)*d^11*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^2)/b^2 + (((9510391*I)/26726400)*d^7*K0^2*M^4*
        Sqrt[19/(213486*Pi)]*u^2)/b^2 + (((20509*I)/26726400)*d^15*K0^2*M^4*
        Sqrt[23/(176358*Pi)]*u^2)/b^2 - (((173513*I)/106905600)*d^15*K1^2*M^4*
        Sqrt[23/(176358*Pi)]*u^2)/b^2 + (((5999*I)/26726400)*d^13*K0^2*M^4*
        Sqrt[91/(44574*Pi)]*u^2)/b^2 - (((1838341*I)/106905600)*d^3*K1^2*M^4*
        Sqrt[161/(25194*Pi)]*u^2)/b^2 - 
      (((191297504870543*I)/677278457856000)*d^5*K0^2*M^4*u^2)/
       (b^2*Sqrt[4056234*Pi]) + (((3687156117959*I)/12569105203200)*d^9*K0^2*
        M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + (((18436114267*I)/56785421721600)*d*
        K1^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      (((349264463*I)/21381120)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) - 
      (((850648151*I)/106905600)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      (((170892547*I)/3649536000)*d^13*K0*K1*M^4*Sqrt[7/(579462*Pi)]*u^3)/
       b^2 - (((431279113957*I)/246951936000)*d^11*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^3)/b^2 - (((848427803*I)/881971200)*d*K0*K1*
        M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - (((1609370652287*I)/105836544000)*
        d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - 
      (((9512522472587*I)/740855808000)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4056234*Pi]) + (((39456638343271*I)/740855808000)*d^7*K0*K1*
        M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - (((1489088143*I)/774144000)*d^9*K0*
        K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((2431731199*I)/67350528000)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4056234*Pi]) + (((1359070649*I)/105836544000)*d^17*K0*K1*M^4*
        u^3)/(b^2*Sqrt[4056234*Pi]) + (((674759567*I)/3065610240000)*d^17*
        K1^2*M^4*Sqrt[13/(312018*Pi)]*u^4)/b^2 + 
      (((17214853*I)/105836544000)*d^17*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^4)/
       b^2 - (((6307512131*I)/55738368000)*d^9*K1^2*M^4*Sqrt[19/(213486*Pi)]*
        u^4)/b^2 - (((4963953659*I)/105836544000)*d^3*K0^2*M^4*
        Sqrt[119/(34086*Pi)]*u^4)/b^2 - (((144095209*I)/352788480)*d*K0^2*M^4*
        u^4)/(b^2*Sqrt[4056234*Pi]) - (((2723731527661*I)/740855808000)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((13571198320793*I)/740855808000)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) - (((25597247881*I)/22450176000)*d^9*K0^2*M^4*
        u^4)/(b^2*Sqrt[4056234*Pi]) - (((1873629602723*I)/246951936000)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((5728435303*I)/105836544000)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) + (((1210537217*I)/67350528000)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[4056234*Pi]) - (((140036686793*I)/124463775744)*d*K1^2*
        M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((1012480134561407*I)/69146542080000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) - (((638072049627841*I)/69146542080000)*d^5*
        K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((837850026865367*I)/17780539392000)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) - (((5602774601293*I)/278691840000)*d^11*K1^2*
        M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + (((186082270567*I)/4233461760000)*
        d^13*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((7186733958097*I)/88902696960000)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) + (((9127831678380213308333*I)/
         4746492468677836800000)*d^7*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^5)/
       b^2 - (((8524075249226121903947*I)/10889012134025625600000)*d^11*K0*K1*
        M^4*Sqrt[17/(238602*Pi)]*u^5)/b^2 - 
      (((256452706385101*I)/898905047040000)*d^5*K0*K1*M^4*
        Sqrt[23/(176358*Pi)]*u^5)/b^2 + 
      (((1644857740200692047*I)/6036300204731596800000)*d^17*K0*K1*M^4*
        Sqrt[23/(176358*Pi)]*u^5)/b^2 - (((981662890447*I)/919334707200)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((3838456728978167*I)/299635015680000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) + (((205538802406730543098013*I)/
         14239477406033510400000)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((4063273225891*I)/1616412672000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) - (((11564556162557545648607*I)/
         3629670711341875200000)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((66210947483*I)/1097564160000)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) + (((914946968641*I)/12700385280000)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((27633339759301798211*I)/6036300204731596800000)*d^17*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) - (((236751637115066639561*I)/
         29037365690735001600000)*d*K0^2*M^4*Sqrt[17/(238602*Pi)]*u^6)/b^2 + 
      (((2573861237*I)/355610787840000)*d^17*K0^2*M^4*Sqrt[17/(238602*Pi)]*
        u^6)/b^2 - (((6338760978934668726389*I)/87112097072205004800000)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((25361780296248043*I)/10786860564480000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((10491387712935169*I)/10786860564480000)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((493746040332617*I)/71122157568000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((655950551339*I)/1293130137600)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((146464760249191*I)/50801541120000)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((1231279528907*I)/39512309760000)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((5086165138807*I)/355610787840000)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((54023065123381*I)/161802908467200)*d*K1^2*
        M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((125817905593681661*I)/32360581693440000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((50842484135493143*I)/32360581693440000)*
        d^5*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((456230223826673*I)/39512309760000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((2488662931081*I)/2155216896000)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((60332781208087*I)/13170769920000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((14039890928023*I)/355610787840000)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((7600743630203*I)/355610787840000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((36584421521*I)/355610787840000)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - (((5790939979289*I)/44451348480000)*
        d^11*K0*K1*M^4*Sqrt[19/(213486*Pi)]*u^7)/b^2 - 
      (((17459773*I)/14817116160000)*d^17*K0*K1*M^4*Sqrt[23/(176358*Pi)]*u^7)/
       b^2 - (((6653167959247*I)/33708939264000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) - (((8792388999164383*I)/4045072711680000)*d^3*
        K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) - 
      (((3026011708272019*I)/4045072711680000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) + (((279796725428189*I)/44451348480000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) - 
      (((546067756649*I)/808206336000)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) - (((1635013727423*I)/44451348480000)*d^13*K0*
        K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + 
      (((182340930073*I)/14817116160000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) - (((18548044183*I)/3232825344000)*d^9*K0^2*M^4*
        Sqrt[13/(312018*Pi)]*u^8)/b^2 - (((10668263*I)/16933847040000)*d^17*
        K1^2*M^4*Sqrt[19/(213486*Pi)]*u^8)/b^2 - 
      (((314491*I)/766402560000)*d^17*K0^2*M^4*Sqrt[23/(176358*Pi)]*u^8)/
       b^2 + (((7121396833*I)/88902696960000)*d^15*K1^2*M^4*
        Sqrt[23/(176358*Pi)]*u^8)/b^2 - (((5865176135893*I)/248927551488000)*
        d*K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((104424517260521*I)/414879252480000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((37519981134043*I)/414879252480000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((130463487580619*I)/177805393920000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((51387505555039*I)/177805393920000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((69935671339*I)/11853692928000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((259350739777*I)/177805393920000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((1198107672485027*I)/32360581693440000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((106698295551143*I)/278970531840000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((61221863832643*I)/898905047040000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((18526531605301*I)/17780539392000)*d^7*K1^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - (((907569988987*I)/5388042240000)*
        d^9*K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((6760813398019*I)/17780539392000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((667246454201*I)/88902696960000)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + (((3773665573*I)/38101155840000)*
        d^15*K0*K1*M^4*Sqrt[7/(579462*Pi)]*u^9)/b^2 + 
      (((8190099607051*I)/266708090880000)*d^7*K0*K1*M^4*Sqrt[13/(312018*Pi)]*
        u^9)/b^2 - (((62168582026223*I)/8090145423360000)*d^3*K0*K1*M^4*
        Sqrt[19/(213486*Pi)]*u^9)/b^2 - 
      (((170185526433137*I)/12135218135040000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) - (((4076889071219*I)/147093553152000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      (((307619813003*I)/4849238016000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) - (((5525561877113*I)/38101155840000)*d^11*K0*
        K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      (((196720566059*I)/53341618176000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) - (((1315906169*I)/266708090880000)*d^17*K0*K1*
        M^4*u^9)/(b^2*Sqrt[4056234*Pi]) + (((681335611883*I)/266708090880000)*
        d^7*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^10)/b^2 - 
      (((497633524081*I)/735467765760000)*d^3*K0^2*M^4*Sqrt[17/(238602*Pi)]*
        u^10)/b^2 - (((1863796178977*I)/8090145423360000)*d^5*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^10)/b^2 + (((871055617*I)/266708090880000)*
        d^15*K0^2*M^4*Sqrt[17/(238602*Pi)]*u^10)/b^2 + 
      (((651693806371*I)/266708090880000)*d^7*K1^2*M^4*Sqrt[17/(238602*Pi)]*
        u^10)/b^2 - (((41729194957*I)/72738570240000)*d^9*K1^2*M^4*
        Sqrt[17/(238602*Pi)]*u^10)/b^2 - (((84369538207*I)/114303467520000)*
        d^11*K1^2*M^4*Sqrt[19/(213486*Pi)]*u^10)/b^2 - 
      (((4947034273*I)/24246190080000)*d^9*K0^2*M^4*Sqrt[23/(176358*Pi)]*
        u^10)/b^2 - (((20498840778671*I)/24270436270080000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) - (((3185304768109*I)/266708090880000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((97571314847*I)/266708090880000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) - (((29699807*I)/133354045440000)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[4056234*Pi]) - (((12112652575739*I)/5600869908480000)*
        d*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((19133988410791*I)/1120173981696000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) + (((10306942887463*I)/5600869908480000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((339935312489*I)/800124272640000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) + (((4844060629*I)/72738570240000)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - (((33083707*I)/200031068160000)*
        d^17*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((20031281027*I)/33338511360000)*d^7*K0*K1*M^4*Sqrt[19/(213486*Pi)]*
        u^11)/b^2 - (((568765648813*I)/1300201943040000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4056234*Pi]) - (((2926075276919*I)/650100971520000)*d^3*K0*
        K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) - 
      (((8855832397*I)/185743134720000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4056234*Pi]) - (((2341414687*I)/909232128000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[4056234*Pi]) - (((46978033177*I)/12501941760000)*d^11*
        K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) - 
      (((11713069351*I)/100015534080000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4056234*Pi]) + (((1985075923*I)/100015534080000)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[4056234*Pi]) + (((2002397*I)/20003106816000)*d^17*
        K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) - 
      (((4117599329*I)/866801295360000)*d*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^12)/
       b^2 + (((3823076749*I)/371486269440000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) - (((25839937229*I)/104016155443200)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((242599509179*I)/2600403886080000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) + (((45781498703*I)/66677022720000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - (((2742277301*I)/18184642560000)*
        d^9*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((40609228519*I)/200031068160000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) - (((610285649*I)/200031068160000)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + (((331652339*I)/200031068160000)*
        d^15*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((440491*I)/25003883520000)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) - (((852239630357*I)/2600403886080000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + (((7193748293*I)/32103751680000)*
        d^5*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((42891032423*I)/66677022720000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) - (((4376082593*I)/18184642560000)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) - (((83611523*I)/381011558400)*d^11*K1^2*
        M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - (((182154113*I)/200031068160000)*
        d^13*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((60946477*I)/28575866880000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) + (((239831*I)/14287933440000)*d^17*K1^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) - (((440579*I)/181846425600)*d^9*K0*K1*
        M^4*Sqrt[17/(238602*Pi)]*u^13)/b^2 - 
      (((376179487*I)/130020194304000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[4056234*Pi]) - (((24438687583*I)/650100971520000)*d^3*K0*K1*
        M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + (((764669683*I)/92871567360000)*
        d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + 
      (((28727189*I)/303077376000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[4056234*Pi]) - (((284930237*I)/10001553408000)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + (((60420343*I)/10001553408000)*
        d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + 
      (((6977*I)/6350192640)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + 
      (((1523*I)/463034880000)*d^17*K0*K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) - 
      (((76231*I)/223248960000)*d^11*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/
       b^2 - (((4049*I)/24634368000)*d^13*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/
       b^2 - (((1056887*I)/3125485440000)*d^11*K1^2*M^4*Sqrt[13/(312018*Pi)]*
        u^14)/b^2 - (((31049*I)/4167313920000)*d^15*K1^2*M^4*
        Sqrt[23/(176358*Pi)]*u^14)/b^2 + (((2163861461*I)/1300201943040000)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) - 
      (((226508699*I)/81262621440000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) - (((715280771*I)/65010097152000)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[4056234*Pi]) + (((1804877*I)/126282240000)*d^7*K0^2*
        M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + (((7033499*I)/1515386880000)*d^9*
        K0^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) - 
      (((96517*I)/431101440000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) - 
      (((844999*I)/100015534080000)*d^17*K0^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) - (((2998776227*I)/1300201943040000)*d*K1^2*M^4*
        u^14)/(b^2*Sqrt[4056234*Pi]) - (((52357567*I)/11608945920000)*d^3*
        K1^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + 
      (((1539233581*I)/325050485760000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) + (((19155953*I)/4167313920000)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[4056234*Pi]) + (((17888977*I)/4546160640000)*d^9*K1^2*
        M^4*u^14)/(b^2*Sqrt[4056234*Pi]) - (((46938439*I)/25003883520000)*
        d^13*K1^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) - 
      (((66359*I)/11112837120000)*d^17*K1^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) - (((2083*I)/24354432000)*d^9*K0*K1*M^4*
        Sqrt[17/(238602*Pi)]*u^15)/b^2 + (((1186589*I)/37505825280000)*d^13*
        K0*K1*M^4*Sqrt[17/(238602*Pi)]*u^15)/b^2 - 
      (((55103*I)/225034951680000)*d^17*K0*K1*M^4*Sqrt[19/(213486*Pi)]*u^15)/
       b^2 + (((8177503*I)/2925454371840000)*d^3*K0*K1*M^4*
        Sqrt[23/(176358*Pi)]*u^15)/b^2 - (((60091*I)/12038906880000)*d*K0*K1*
        M^4*u^15)/(b^2*Sqrt[4056234*Pi]) + (((53401*I)/9001398067200)*d^3*K0*
        K1*M^4*u^15)/(b^2*Sqrt[4056234*Pi]) + 
      (((328680871*I)/487575728640000)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[4056234*Pi]) - (((912719*I)/37505825280000)*d^7*K0*K1*M^4*
        u^15)/(b^2*Sqrt[4056234*Pi]) + (((3183679*I)/37505825280000)*d^11*K0*
        K1*M^4*u^15)/(b^2*Sqrt[4056234*Pi]) + 
      (((2447*I)/22049280000)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[4056234*Pi]) + 
      (((1117069*I)/112517475840000)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[4056234*Pi]) - (((1459*I)/480370176000)*d^5*K1^2*M^4*
        Sqrt[7/(579462*Pi)]*u^16)/b^2 + (((227*I)/258660864000)*d^7*K0^2*M^4*
        Sqrt[13/(312018*Pi)]*u^16)/b^2 + (((83*I)/24354432000)*d^9*K0^2*M^4*
        Sqrt[13/(312018*Pi)]*u^16)/b^2 + (((1417*I)/7501165056000)*d^11*K0^2*
        M^4*Sqrt[13/(312018*Pi)]*u^16)/b^2 - 
      (((1291*I)/1071595008000)*d^13*K0^2*M^4*Sqrt[17/(238602*Pi)]*u^16)/
       b^2 + ((I/1354377024000)*d*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^16)/b^2 - 
      ((I/1666925568000)*d^17*K1^2*M^4*Sqrt[391/(10374*Pi)]*u^16)/b^2 - 
      (((31111*I)/65010097152000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) - 
      (((62057*I)/7501165056000)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) - 
      (((23669*I)/1071595008000)*d^5*K0^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) - 
      (((3257*I)/500077670400)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) - 
      (((53*I)/151538688000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) - 
      (((30103*I)/65010097152000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) - 
      (((795797*I)/97515145728000)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[4056234*Pi]) + (((89611*I)/7501165056000)*d^7*K1^2*M^4*u^16)/
       (b^2*Sqrt[4056234*Pi]) + (((7193*I)/170481024000)*d^9*K1^2*M^4*u^16)/
       (b^2*Sqrt[4056234*Pi]) + (((2417*I)/1500233011200)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[4056234*Pi]) - (((4159*I)/214319001600)*d^13*K1^2*M^4*u^16)/
       (b^2*Sqrt[4056234*Pi]) - (((613*I)/100015534080)*d^15*K1^2*M^4*u^16)/
       (b^2*Sqrt[4056234*Pi]) - ((I/10418284800)*d^17*K1^2*M^4*u^16)/
       (b^2*Sqrt[4056234*Pi]) + ((I/3720816000)*d^5*K0*K1*M^4*
        Sqrt[7/(579462*Pi)]*u^17)/b^2 - ((I/3720816000)*d^7*K0*K1*M^4*
        Sqrt[7/(579462*Pi)]*u^17)/b^2 + ((I/84648564000)*d^3*K0*K1*M^4*
        Sqrt[19/(213486*Pi)]*u^17)/b^2 + ((I/338594256000)*d*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4056234*Pi]) - ((I/4397328000)*d^5*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4056234*Pi]) + ((I/338256000)*d^7*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4056234*Pi]) - ((I/236779200)*d^9*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4056234*Pi]) - ((I/591948000)*d^11*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4056234*Pi]) + ((I/465102000)*d^13*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4056234*Pi]) + ((I/1302285600)*d^15*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4056234*Pi]) + ((I/26045712000)*d^17*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4056234*Pi]))/Pi}, 7, 15, 1], 
  SeriesData[p, 0, {((((5*I)/256)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((11*I)/128)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((31*I)/16)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((11*I)/128)*d^7*K0^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((11*I)/256)*d^9*K0^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((5*I)/256)*d^11*K0^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 - 
      (((5*I)/32)*d*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 - 
      (((33*I)/32)*d^9*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 - 
      (((33*I)/64)*d^11*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((5*I)/256)*d^3*K0^2*M^5*Sqrt[(7*Pi)/579462]*u^3)/b^3 + 
      (((11*I)/32)*d^7*K1^2*M^5*Sqrt[(19*Pi)/213486]*u^3)/b^3 - 
      (((215*I)/64)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[4056234]*b^3) - 
      (((66091*I)/21504)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((95051*I)/53760)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((321493*I)/53760)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - 
      (((304033*I)/107520)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - 
      (((30503*I)/21504)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - 
      (((709*I)/21504)*d*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/b^3 - 
      (((5017*I)/43008)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((53891*I)/107520)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((166093*I)/107520)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((162073*I)/215040)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((15551*I)/43008)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((74731*I)/1290240)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((6337*I)/71680)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((119827*I)/92160)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((5141*I)/184320)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^5)/b^3 - 
      (((3463*I)/184320)*d^9*K1^2*M^5*Sqrt[(23*Pi)/176358]*u^5)/b^3 - 
      (((35011*I)/43008)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[4056234]*b^3) - 
      (((230513*I)/430080)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[4056234]*b^3) - 
      (((243463*I)/430080)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + 
      (((36367*I)/71680)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((605993*I)/1290240)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((319601*I)/1290240)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((11257*I)/1290240)*d*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^6)/b^3 + 
      (((44143*I)/645120)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^6)/b^3 + 
      (((10121*I)/43008)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((685*I)/9216)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((6109*I)/184320)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((15601*I)/92160)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((19673*I)/107520)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((2897*I)/258048)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((349*I)/10752)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((179*I)/46080)*d^11*K0^2*M^5*Sqrt[(7*Pi)/579462]*u^7)/b^3 - 
      (((1511*I)/184320)*d^9*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/b^3 - 
      (((3377*I)/1290240)*d*K0^2*M^5*Sqrt[(17*Pi)/238602]*u^7)/b^3 - 
      (((883*I)/6720)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[4056234]*b^3) - 
      (((29*I)/9216)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[4056234]*b^3) + 
      (((4643*I)/161280)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((2963*I)/80640)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((2789*I)/107520)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((803*I)/80640)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((29*I)/35840)*d*K0*K1*M^5*Sqrt[(19*Pi)/213486]*u^8)/b^3 - 
      (((5*I)/8064)*d^3*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^8)/b^3 + 
      (((293*I)/16128)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((1727*I)/161280)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((61*I)/32256)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((43*I)/3840)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((43*I)/2880)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((11*I)/5376)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((181*I)/322560)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((137*I)/161280)*d*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^9)/b^3 + 
      (((149*I)/322560)*d^3*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^9)/b^3 - 
      ((I/35840)*d^11*K0^2*M^5*Sqrt[(19*Pi)/213486]*u^9)/b^3 + 
      (((121*I)/161280)*d^7*K1^2*M^5*Sqrt[(23*Pi)/176358]*u^9)/b^3 - 
      (((503*I)/46080)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[4056234]*b^3) - 
      (((101*I)/80640)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((167*I)/80640)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((11*I)/13440)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      ((I/2688)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((5*I)/16128)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      ((I/16128)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      ((I/840)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      ((I/840)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      ((I/840)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      ((I/840)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      ((I/420)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[4056234]*b^3) - 
      ((I/420)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[4056234]*b^3))/Pi, 0, 
    ((((-15*I)/32)*d*K1*M^5*Sqrt[(3*Pi)/1352078]*u)/(b^3*E^u) - 
      (((215*I)/64)*d^3*K1*M^5*Sqrt[(3*Pi)/1352078]*u)/(b^3*E^u) + 
      (((31*I)/16)*d^5*K1*M^5*Sqrt[(3*Pi)/1352078]*u)/(b^3*E^u) - 
      (((99*I)/32)*d^9*K1*M^5*Sqrt[(3*Pi)/1352078]*u)/(b^3*E^u) - 
      (((99*I)/64)*d^11*K1*M^5*Sqrt[(3*Pi)/1352078]*u)/(b^3*E^u) + 
      (((11*I)/32)*d^7*K1*M^5*Sqrt[(57*Pi)/71162]*u)/(b^3*E^u) - 
      (((15*I)/64)*d*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((215*I)/128)*d^3*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) + 
      (((31*I)/32)*d^5*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((99*I)/64)*d^9*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((99*I)/128)*d^11*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((15*I)/32)*d*K1*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((215*I)/64)*d^3*K1*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) + 
      (((31*I)/16)*d^5*K1*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((99*I)/32)*d^9*K1*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((99*I)/64)*d^11*K1*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) + 
      (((11*I)/64)*d^7*K0*M^5*Sqrt[(57*Pi)/71162]*u^2)/(b^3*E^u) + 
      (((11*I)/32)*d^7*K1*M^5*Sqrt[(57*Pi)/71162]*u^2)/(b^3*E^u) - 
      (((1291*I)/10240)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((41129*I)/51200)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((13771*I)/25600)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((67*I)/10240)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((1471*I)/5120)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((4621*I)/1024)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((65857*I)/25600)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((15*I)/64)*d*K0*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) - 
      (((215*I)/128)*d^3*K0*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) + 
      (((31*I)/32)*d^5*K0*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) - 
      (((99*I)/64)*d^9*K0*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) - 
      (((99*I)/128)*d^11*K0*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) + 
      (((8657*I)/12800)*d^7*K0^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((1857*I)/1792)*d^5*K1*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) + 
      (((129*I)/32)*d^7*K1*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) - 
      (((927*I)/512)*d^9*K1*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) - 
      (((4639*I)/3200)*d^7*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((737*I)/800)*d^11*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((957*I)/25600)*d^13*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((3001*I)/51200)*d^5*K0^2*M^5*Sqrt[(7*Pi)/579462]*u^3)/b^3 - 
      (((9*I)/64)*d^11*K1*M^5*Sqrt[(21*Pi)/193154]*u^3)/(b^3*E^u) - 
      ((I/128)*d^3*K1^2*M^5*Sqrt[(23*Pi)/176358]*u^3)/b^3 + 
      (((11*I)/64)*d^7*K0*M^5*Sqrt[(57*Pi)/71162]*u^3)/(b^3*E^u) - 
      (((3*I)/448)*d^3*K1*M^5*Sqrt[(897*Pi)/4522]*u^3)/(b^3*E^u) - 
      (((3*I)/3584)*d*K1*M^5*Sqrt[(969*Pi)/4186]*u^3)/(b^3*E^u) - 
      (((4943*I)/5120)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[4056234]*b^3) - 
      (((10379*I)/3584)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) - 
      (((2687*I)/1024)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((587*I)/1792)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((151*I)/32)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((128388121*I)/21504000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - 
      (((339464537*I)/64512000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((33816203*I)/32256000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((1149017*I)/12902400)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - 
      (((1123*I)/7168)*d*K0*M^5*Sqrt[(3*Pi)/1352078]*u^4)/(b^3*E^u) + 
      (((2515*I)/3584)*d^5*K0*M^5*Sqrt[(3*Pi)/1352078]*u^4)/(b^3*E^u) - 
      (((211*I)/512)*d^11*K0*M^5*Sqrt[(3*Pi)/1352078]*u^4)/(b^3*E^u) - 
      (((241*I)/3584)*d*K1*M^5*Sqrt[(3*Pi)/1352078]*u^4)/(b^3*E^u) - 
      (((279*I)/512)*d^9*K1*M^5*Sqrt[(3*Pi)/1352078]*u^4)/(b^3*E^u) - 
      (((27*I)/64)*d^11*K1*M^5*Sqrt[(3*Pi)/1352078]*u^4)/(b^3*E^u) - 
      (((67*I)/448)*d^3*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/(b^3*E^u) - 
      (((2785987*I)/10752000)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/b^3 + 
      (((631877*I)/5376000)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/213486]*u^4)/b^3 - 
      (((221441*I)/7168000)*d*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^4)/b^3 + 
      ((I/256)*d^7*K0*M^5*Sqrt[(1311*Pi)/3094]*u^4)/(b^3*E^u) + 
      (((265*I)/448)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((725*I)/512)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((2548643*I)/14336000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((61272541*I)/43008000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((8683043*I)/10752000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((173687597*I)/129024000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((11633903*I)/64512000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((20549*I)/1032192)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((16651*I)/107520)*d*K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((167389*I)/172032)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((736399*I)/430080)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((8933*I)/10752)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((570396821*I)/80640000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((5656069063*I)/1290240000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((643183*I)/516096)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((3204689*I)/258048000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((173*I)/3584)*d*K0*M^5*Sqrt[(3*Pi)/1352078]*u^5)/(b^3*E^u) + 
      (((4127*I)/17920)*d^5*K1*M^5*Sqrt[(3*Pi)/1352078]*u^5)/(b^3*E^u) - 
      (((42477*I)/286720)*d^11*K1*M^5*Sqrt[(3*Pi)/1352078]*u^5)/(b^3*E^u) - 
      (((49*I)/512)*d^9*K0*M^5*Sqrt[(7*Pi)/579462]*u^5)/(b^3*E^u) - 
      (((1502887*I)/21504000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^5)/b^3 + 
      (((327771763*I)/1290240000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^5)/
       b^3 - (((101*I)/7168)*d^3*K0*M^5*Sqrt[(57*Pi)/71162]*u^5)/(b^3*E^u) - 
      (((1215971*I)/430080000)*d*K1^2*M^5*Sqrt[(221*Pi)/18354]*u^5)/b^3 - 
      ((I/1024)*d^11*K0*M^5*Sqrt[(399*Pi)/10166]*u^5)/(b^3*E^u) - 
      (((1333297541*I)/322560000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[4056234]*b^3) - (((47113*I)/344064)*d*K0*M^5*Sqrt[Pi/4056234]*
        u^6)/(b^3*E^u) - (((572381*I)/1720320)*d^3*K0*M^5*Sqrt[Pi/4056234]*
        u^6)/(b^3*E^u) + (((172621*I)/286720)*d^5*K0*M^5*Sqrt[Pi/4056234]*
        u^6)/(b^3*E^u) + (((211819*I)/860160)*d^7*K0*M^5*Sqrt[Pi/4056234]*
        u^6)/(b^3*E^u) - (((97421*I)/344064)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) - (((102251*I)/860160)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) - (((26149*I)/71680)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) + (((268069*I)/430080)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) - (((53579*I)/430080)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) - (((161083241*I)/430080000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^6)/b^3 - (((812917541*I)/322560000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^6)/b^3 + (((2282954929*I)/1290240000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((46477447*I)/10080000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 - (((3319970153*I)/1290240000)*d^9*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^6)/b^3 - (((11813699*I)/12902400)*d^11*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^6)/b^3 + (((93151*I)/28672000)*d^13*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 - (((18257*I)/573440)*d^11*K0*M^5*
        Sqrt[(3*Pi)/1352078]*u^6)/(b^3*E^u) - 
      (((9999*I)/286720)*d^11*K1*M^5*Sqrt[(3*Pi)/1352078]*u^6)/(b^3*E^u) + 
      (((335*I)/86016)*d*K1*M^5*Sqrt[(23*Pi)/176358]*u^6)/(b^3*E^u) - 
      (((18089*I)/573440)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + 
      (((83549*I)/860160)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((75203*I)/1720320)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((26769763*I)/2580480000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((29625293*I)/46080000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((20606627*I)/129024000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((50513*I)/860160)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + 
      (((55877*I)/860160)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((10141*I)/573440)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((47721887*I)/286720000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((777667991*I)/860160000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((17958079*I)/64512000)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((460739*I)/172032000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((1493397*I)/286720000)*d*K0^2*M^5*Sqrt[(3*Pi)/1352078]*u^7)/b^3 - 
      (((9071*I)/573440)*d^9*K1*M^5*Sqrt[(3*Pi)/1352078]*u^7)/(b^3*E^u) + 
      (((90083307*I)/286720000)*d^5*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^7)/b^3 - 
      (((193*I)/573440)*d*K0*M^5*Sqrt[(13*Pi)/312018]*u^7)/(b^3*E^u) - 
      (((11*I)/172032)*d^5*K0*M^5*Sqrt[(13*Pi)/312018]*u^7)/(b^3*E^u) - 
      (((11936971*I)/645120000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/b^3 - 
      (((2141*I)/24576000)*d^13*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/b^3 - 
      (((4511*I)/1720320)*d^3*K1*M^5*Sqrt[(13*Pi)/312018]*u^7)/(b^3*E^u) - 
      (((5930459*I)/80640000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/b^3 + 
      (((4838677*I)/46080000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/b^3 - 
      (((503*I)/573440)*d^11*K0*M^5*Sqrt[(19*Pi)/213486]*u^7)/(b^3*E^u) - 
      (((24180323*I)/2580480000)*d^9*K0^2*M^5*Sqrt[(23*Pi)/176358]*u^7)/b^3 - 
      (((55*I)/114688)*d*K1*M^5*Sqrt[(51*Pi)/79534]*u^7)/(b^3*E^u) + 
      (((2011*I)/86016)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((2203*I)/71680)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - 
      (((1123*I)/71680)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - 
      (((3023*I)/430080)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - 
      (((1051*I)/143360)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - 
      (((863*I)/430080)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((104179567*I)/645120000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((35856409*I)/53760000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((212634239*I)/645120000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((320507*I)/129024000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((93*I)/143360)*d^11*K0*M^5*Sqrt[(3*Pi)/1352078]*u^8)/(b^3*E^u) + 
      (((1419*I)/143360)*d*K1*M^5*Sqrt[(3*Pi)/1352078]*u^8)/(b^3*E^u) + 
      (((941*I)/71680)*d^7*K1*M^5*Sqrt[(3*Pi)/1352078]*u^8)/(b^3*E^u) - 
      (((65*I)/28672)*d*K0*M^5*Sqrt[(13*Pi)/312018]*u^8)/(b^3*E^u) - 
      (((241*I)/215040)*d^5*K1*M^5*Sqrt[(17*Pi)/238602]*u^8)/(b^3*E^u) - 
      (((307*I)/143360)*d^3*K1*M^5*Sqrt[(19*Pi)/213486]*u^8)/(b^3*E^u) - 
      (((1107811*I)/645120000)*d*K0*K1*M^5*Sqrt[(19*Pi)/213486]*u^8)/b^3 - 
      (((6157*I)/1075200)*d^11*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^8)/b^3 - 
      (((80771*I)/53760000)*d^3*K0*K1*M^5*Sqrt[(221*Pi)/18354]*u^8)/b^3 - 
      (((11*I)/3072)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((829849*I)/71680000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((11181701*I)/215040000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((15573557*I)/161280000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((48441067*I)/1935360000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((79367*I)/6048000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((152447*I)/387072000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((121*I)/53760)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - 
      (((47575999*I)/1935360000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((200715581*I)/1935360000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((563177*I)/10752000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((7236119*I)/129024000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((167171*I)/10752000)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((9613*I)/18432000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((37*I)/35840)*d*K1*M^5*Sqrt[(3*Pi)/1352078]*u^9)/(b^3*E^u) + 
      ((I/5120)*d*K0*M^5*Sqrt[(7*Pi)/579462]*u^9)/(b^3*E^u) + 
      ((I/17920)*d^7*K0*M^5*Sqrt[(13*Pi)/312018]*u^9)/(b^3*E^u) - 
      ((I/21504)*d^9*K0*M^5*Sqrt[(13*Pi)/312018]*u^9)/(b^3*E^u) - 
      ((I/107520)*d^11*K0*M^5*Sqrt[(13*Pi)/312018]*u^9)/(b^3*E^u) + 
      ((I/17920)*d^7*K1*M^5*Sqrt[(13*Pi)/312018]*u^9)/(b^3*E^u) - 
      ((I/21504)*d^9*K1*M^5*Sqrt[(13*Pi)/312018]*u^9)/(b^3*E^u) - 
      ((I/107520)*d^11*K1*M^5*Sqrt[(13*Pi)/312018]*u^9)/(b^3*E^u) + 
      ((I/7680)*d^5*K0*M^5*Sqrt[(17*Pi)/238602]*u^9)/(b^3*E^u) + 
      (((5*I)/21504)*d^3*K1*M^5*Sqrt[(23*Pi)/176358]*u^9)/(b^3*E^u) - 
      (((2837713*I)/161280000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4056234]*b^3) - (((14358689*I)/241920000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[4056234]*b^3) - ((I/336)*d*K0*M^5*Sqrt[Pi/4056234]*u^10)/
       (b^3*E^u) + ((I/168)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      ((I/336)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      ((I/336)*d*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      ((I/168)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      ((I/336)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((51409*I)/120960000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((1325897*I)/80640000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((138623*I)/16128000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((3074273*I)/120960000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((2395781*I)/181440000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((94519*I)/20736000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((2581*I)/145152000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^10)/b^3 - 
      (((316621*I)/241920000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      (((376783*I)/120960000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((104011*I)/181440000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((36923*I)/145152000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((872099*I)/362880000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      (((1920389*I)/725760000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((103637*I)/181440000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((40423*I)/145152000)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((659*I)/29030400)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((59*I)/20736000)*d^13*K0^2*M^5*Sqrt[(7*Pi)/579462]*u^11)/b^3 + 
      (((4423*I)/40320000)*d*K0^2*M^5*Sqrt[(19*Pi)/213486]*u^11)/b^3 - 
      (((2237*I)/40320000)*d^7*K1^2*M^5*Sqrt[(19*Pi)/213486]*u^11)/b^3 - 
      (((736129*I)/241920000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[4056234]*b^3) + (((1222001*I)/725760000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[4056234]*b^3) + (((25531*I)/362880000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 + (((473*I)/4320000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 + (((1639*I)/362880000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 - (((337*I)/7257600)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 - (((3109*I)/181440000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^12)/b^3 + (((1723*I)/362880000)*d*K0*K1*M^5*
        Sqrt[(19*Pi)/213486]*u^12)/b^3 - ((I/72576000)*d^13*K0*K1*M^5*
        Sqrt[(391*Pi)/10374]*u^12)/b^3 + (((33727*I)/362880000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 - (((33857*I)/362880000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 - (((6787*I)/72576000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((683*I)/25920000)*d^3*K1^2*M^5*
        Sqrt[(7*Pi)/579462]*u^13)/b^3 + (((11*I)/30240000)*d^7*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^13)/b^3 - (((11*I)/362880000)*d^9*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^13)/b^3 - ((I/7257600)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^13)/b^3 - ((I/72576000)*d^13*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^13)/b^3 + (((11*I)/30240000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^13)/b^3 - (((11*I)/362880000)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^13)/b^3 - ((I/7257600)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^13)/b^3 - ((I/72576000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^13)/b^3 + (((11*I)/51840000)*d^5*K0^2*M^5*
        Sqrt[(437*Pi)/9282]*u^13)/b^3 - (((34117*I)/181440000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[4056234]*b^3))/Pi, 
    ((-579*d^9*K0*K1*M^5*Sqrt[3/(1352078*Pi)]*u^3)/(1280*b^3) - 
      (32413*d^3*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^3)/(295680*b^3) - 
      (7*d^11*K0*K1*M^5*Sqrt[21/(193154*Pi)]*u^3)/(256*b^3) + 
      (47*d^7*K0*K1*M^5*Sqrt[247/(16422*Pi)]*u^3)/(4480*b^3) + 
      (((5*I)/128)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((11*I)/64)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((31*I)/8)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((11*I)/64)*d^7*K0^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((11*I)/128)*d^9*K0^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((5*I)/128)*d^11*K0^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 - 
      (((5*I)/16)*d*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 - 
      (((33*I)/16)*d^9*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 - 
      (((33*I)/32)*d^11*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((5*I)/128)*d^3*K0^2*M^5*Sqrt[(7*Pi)/579462]*u^3)/b^3 + 
      (((11*I)/16)*d^7*K1^2*M^5*Sqrt[(19*Pi)/213486]*u^3)/b^3 - 
      (((215*I)/32)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[4056234]*b^3) - 
      (62143*d*K0*K1*M^5*u^3)/(295680*b^3*Sqrt[4056234*Pi]) + 
      (28835*d^5*K0*K1*M^5*u^3)/(29568*b^3*Sqrt[4056234*Pi]) - 
      (579*d^9*K0^2*M^5*Sqrt[3/(1352078*Pi)]*u^4)/(2560*b^3) + 
      (76023*d^9*K1^2*M^5*Sqrt[3/(1352078*Pi)]*u^4)/(358400*b^3) + 
      (389*d^11*K1^2*M^5*Sqrt[7/(579462*Pi)]*u^4)/(30720*b^3) - 
      (32261*d*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^4)/(633600*b^3) + 
      (17031493*d^3*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^4)/(372556800*b^3) - 
      (29101*d^3*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^4)/(591360*b^3) + 
      (256343*d^7*K1^2*M^5*Sqrt[17/(238602*Pi)]*u^4)/(645120*b^3) - 
      (7*d^11*K0^2*M^5*Sqrt[21/(193154*Pi)]*u^4)/(512*b^3) + 
      (47*d^7*K0^2*M^5*Sqrt[247/(16422*Pi)]*u^4)/(8960*b^3) - 
      (((66091*I)/10752)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((95051*I)/26880)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((321493*I)/26880)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - 
      (((304033*I)/53760)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - 
      (((30503*I)/10752)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - 
      (((709*I)/10752)*d*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/b^3 + 
      (1667*d^3*K0^2*M^5*u^4)/(13440*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (1661*d^3*K1^2*M^5*u^4)/(460800*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (62143*d*K0^2*M^5*u^4)/(591360*b^3*Sqrt[4056234*Pi]) + 
      (28835*d^5*K0^2*M^5*u^4)/(59136*b^3*Sqrt[4056234*Pi]) + 
      (115017919*d*K1^2*M^5*u^4)/(149022720*b^3*Sqrt[4056234*Pi]) - 
      (259834031*d^5*K1^2*M^5*u^4)/(372556800*b^3*Sqrt[4056234*Pi]) - 
      (24137857*d^7*K1^2*M^5*u^4)/(3225600*b^3*Sqrt[4056234*Pi]) + 
      (244373*d^9*K0*K1*M^5*Sqrt[3/(1352078*Pi)]*u^5)/(358400*b^3) + 
      (1397*d^11*K0*K1*M^5*Sqrt[7/(579462*Pi)]*u^5)/(30720*b^3) - 
      (53303*d^7*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^5)/(322560*b^3) + 
      (75979357*d*K0*K1*M^5*Sqrt[23/(176358*Pi)]*u^5)/(2980454400*b^3) - 
      (((5017*I)/21504)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((53891*I)/53760)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((166093*I)/53760)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((162073*I)/107520)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((15551*I)/21504)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((74731*I)/645120)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((6337*I)/35840)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((119827*I)/46080)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((5141*I)/92160)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^5)/b^3 - 
      (((3463*I)/92160)*d^9*K1^2*M^5*Sqrt[(23*Pi)/176358]*u^5)/b^3 - 
      (((35011*I)/21504)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[4056234]*b^3) - 
      (((230513*I)/215040)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[4056234]*b^3) - 
      (654331*d*K0*K1*M^5*u^5)/(4300800*b^3*Sqrt[4056234*Pi]) + 
      (1512151733*d^3*K0*K1*M^5*u^5)/(745113600*b^3*Sqrt[4056234*Pi]) - 
      (998162573*d^5*K0*K1*M^5*u^5)/(372556800*b^3*Sqrt[4056234*Pi]) - 
      (2895059*d^5*K0^2*M^5*Sqrt[3/(1352078*Pi)]*u^6)/(5519360*b^3) + 
      (157*d^11*K0^2*M^5*Sqrt[7/(579462*Pi)]*u^6)/(6144*b^3) - 
      (63787139*d*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^6)/(2980454400*b^3) - 
      (46015*d^11*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^6)/(221184*b^3) - 
      (((243463*I)/215040)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + 
      (((36367*I)/35840)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((605993*I)/645120)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((319601*I)/645120)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((11257*I)/645120)*d*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^6)/b^3 + 
      (((44143*I)/322560)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^6)/b^3 + 
      (18441041*d^3*K0^2*M^5*u^6)/(16558080*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (1009722619*d^3*K1^2*M^5*u^6)/(1490227200*Sqrt[4056234]*b^3*Sqrt[Pi]) + 
      (130680967*d*K0^2*M^5*u^6)/(496742400*b^3*Sqrt[4056234*Pi]) - 
      (245933*d^7*K0^2*M^5*u^6)/(230400*b^3*Sqrt[4056234*Pi]) + 
      (777967*d^9*K0^2*M^5*u^6)/(716800*b^3*Sqrt[4056234*Pi]) + 
      (2689242701*d^5*K1^2*M^5*u^6)/(1490227200*b^3*Sqrt[4056234*Pi]) - 
      (165731*d^7*K1^2*M^5*u^6)/(460800*b^3*Sqrt[4056234*Pi]) - 
      (2550671*d^9*K1^2*M^5*u^6)/(4300800*b^3*Sqrt[4056234*Pi]) + 
      (15529561*d^11*K1^2*M^5*u^6)/(5529600*b^3*Sqrt[4056234*Pi]) + 
      (61*d^11*K0*K1*M^5*Sqrt[7/(579462*Pi)]*u^7)/(3200*b^3) - 
      (1731607*d^3*K0*K1*M^5*Sqrt[19/(213486*Pi)]*u^7)/(66355200*b^3) + 
      (((10121*I)/21504)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((685*I)/4608)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((6109*I)/92160)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((15601*I)/46080)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((19673*I)/53760)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((2897*I)/129024)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((349*I)/5376)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((179*I)/23040)*d^11*K0^2*M^5*Sqrt[(7*Pi)/579462]*u^7)/b^3 - 
      (((1511*I)/92160)*d^9*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/b^3 - 
      (((3377*I)/645120)*d*K0^2*M^5*Sqrt[(17*Pi)/238602]*u^7)/b^3 - 
      (((883*I)/3360)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[4056234]*b^3) - 
      (((29*I)/4608)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[4056234]*b^3) + 
      (272605451*d*K0*K1*M^5*u^7)/(1490227200*b^3*Sqrt[4056234*Pi]) + 
      (5150364811*d^3*K0*K1*M^5*u^7)/(7153090560*b^3*Sqrt[4056234*Pi]) - 
      (207427229*d^5*K0*K1*M^5*u^7)/(372556800*b^3*Sqrt[4056234*Pi]) - 
      (54373*d^7*K0*K1*M^5*u^7)/(345600*b^3*Sqrt[4056234*Pi]) + 
      (373169*d^9*K0*K1*M^5*u^7)/(2150400*b^3*Sqrt[4056234*Pi]) + 
      (3071*d^9*K0^2*M^5*Sqrt[7/(579462*Pi)]*u^8)/(307200*b^3) + 
      (191*d^11*K0^2*M^5*Sqrt[7/(579462*Pi)]*u^8)/(76800*b^3) + 
      (292549*d^3*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^8)/(53222400*b^3) - 
      (7513*d^11*K1^2*M^5*Sqrt[17/(238602*Pi)]*u^8)/(134400*b^3) + 
      (1305179*d*K0^2*M^5*Sqrt[23/(176358*Pi)]*u^8)/(212889600*b^3) - 
      (571*d^9*K1^2*M^5*Sqrt[23/(176358*Pi)]*u^8)/(258048*b^3) + 
      (((4643*I)/80640)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((2963*I)/40320)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((2789*I)/53760)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((803*I)/40320)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((29*I)/17920)*d*K0*K1*M^5*Sqrt[(19*Pi)/213486]*u^8)/b^3 - 
      (((5*I)/4032)*d^3*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^8)/b^3 - 
      (7387139*d^3*K1^2*M^5*u^8)/(304819200*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (7681019*d^5*K0^2*M^5*u^8)/(15206400*b^3*Sqrt[4056234*Pi]) + 
      (443389*d^7*K0^2*M^5*u^8)/(2419200*b^3*Sqrt[4056234*Pi]) - 
      (7342025*d*K1^2*M^5*u^8)/(48771072*b^3*Sqrt[4056234*Pi]) + 
      (299371097*d^5*K1^2*M^5*u^8)/(609638400*b^3*Sqrt[4056234*Pi]) - 
      (2078053*d^7*K1^2*M^5*u^8)/(7257600*b^3*Sqrt[4056234*Pi]) + 
      (1566413*d^11*K1^2*M^5*u^8)/(1612800*b^3*Sqrt[4056234*Pi]) + 
      (37*d^11*K0*K1*M^5*Sqrt[7/(579462*Pi)]*u^9)/(38400*b^3) + 
      (3001*d*K0*K1*M^5*Sqrt[19/(213486*Pi)]*u^9)/(2721600*b^3) + 
      (((293*I)/8064)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((1727*I)/80640)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((61*I)/16128)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((43*I)/1920)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((43*I)/1440)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((11*I)/2688)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((181*I)/161280)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((137*I)/80640)*d*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^9)/b^3 + 
      (((149*I)/161280)*d^3*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^9)/b^3 - 
      ((I/17920)*d^11*K0^2*M^5*Sqrt[(19*Pi)/213486]*u^9)/b^3 + 
      (((121*I)/80640)*d^7*K1^2*M^5*Sqrt[(23*Pi)/176358]*u^9)/b^3 - 
      (((503*I)/23040)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[4056234]*b^3) + 
      (1667651*d*K0*K1*M^5*u^9)/(223534080*b^3*Sqrt[4056234*Pi]) - 
      (52170971*d^3*K0*K1*M^5*u^9)/(1676505600*b^3*Sqrt[4056234*Pi]) - 
      (1565779*d^5*K0*K1*M^5*u^9)/(335301120*b^3*Sqrt[4056234*Pi]) - 
      (15251*d^7*K0*K1*M^5*u^9)/(3628800*b^3*Sqrt[4056234*Pi]) + 
      (7799*d^9*K0*K1*M^5*u^9)/(1612800*b^3*Sqrt[4056234*Pi]) + 
      (d^11*K0^2*M^5*Sqrt[7/(579462*Pi)]*u^10)/(23040*b^3) + 
      (d^11*K1^2*M^5*Sqrt[7/(579462*Pi)]*u^10)/(23040*b^3) - 
      (((101*I)/40320)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((167*I)/40320)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((11*I)/6720)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      ((I/1344)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((5*I)/8064)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      ((I/8064)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (59132981*d^3*K0^2*M^5*u^10)/(1676505600*Sqrt[4056234]*b^3*Sqrt[Pi]) + 
      (63024139*d^3*K1^2*M^5*u^10)/(1676505600*Sqrt[4056234]*b^3*Sqrt[Pi]) + 
      (11032789*d*K0^2*M^5*u^10)/(419126400*b^3*Sqrt[4056234*Pi]) - 
      (3090089*d^5*K0^2*M^5*u^10)/(419126400*b^3*Sqrt[4056234*Pi]) + 
      (56503*d^7*K0^2*M^5*u^10)/(3628800*b^3*Sqrt[4056234*Pi]) + 
      (d^9*K0^2*M^5*u^10)/(2240*b^3*Sqrt[4056234*Pi]) - 
      (2262199*d*K1^2*M^5*u^10)/(83825280*b^3*Sqrt[4056234*Pi]) + 
      (2862703*d^5*K1^2*M^5*u^10)/(419126400*b^3*Sqrt[4056234*Pi]) - 
      (65993*d^7*K1^2*M^5*u^10)/(3628800*b^3*Sqrt[4056234*Pi]) + 
      (d^9*K1^2*M^5*u^10)/(2240*b^3*Sqrt[4056234*Pi]) + 
      (1417*d*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^11)/(13097700*b^3) + 
      (1417*d^5*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^11)/(13097700*b^3) + 
      (2573*d^3*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^11)/(362880*b^3) - 
      ((I/420)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      ((I/420)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      ((I/420)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      ((I/420)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      ((I/210)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[4056234]*b^3) - 
      ((I/210)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[4056234]*b^3) - 
      (51699799*d^3*K0*K1*M^5*u^11)/(419126400*b^3*Sqrt[4056234*Pi]) - 
      (1417*d^3*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^12)/(6548850*b^3) + 
      (1417*d^5*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^12)/(13097700*b^3) + 
      (1417*d^3*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^12)/(6548850*b^3) - 
      (1417*d^5*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^12)/(13097700*b^3) + 
      (1801*d*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^12)/(34927200*b^3) - 
      (1801*d*K1^2*M^5*Sqrt[17/(238602*Pi)]*u^12)/(34927200*b^3) + 
      (103*d*K0^2*M^5*u^12)/(194400*b^3*Sqrt[4056234*Pi]) - 
      (103*d*K1^2*M^5*u^12)/(194400*b^3*Sqrt[4056234*Pi]))/Pi, 
    ((((-2971*I)/5120)*d*K1*M^5*Sqrt[(3*Pi)/1352078]*u)/(b^3*E^u) + 
      (((5431*I)/1024)*d^5*K1*M^5*Sqrt[(3*Pi)/1352078]*u)/(b^3*E^u) - 
      (((159*I)/6400)*d^7*K1*M^5*Sqrt[(3*Pi)/1352078]*u)/(b^3*E^u) - 
      (((94457*I)/25600)*d^9*K1*M^5*Sqrt[(3*Pi)/1352078]*u)/(b^3*E^u) + 
      (((18051*I)/12800)*d^11*K1*M^5*Sqrt[(3*Pi)/1352078]*u)/(b^3*E^u) - 
      (((297*I)/25600)*d^13*K1*M^5*Sqrt[(21*Pi)/193154]*u)/(b^3*E^u) - 
      (((9*I)/512)*d^3*K1*M^5*Sqrt[(399*Pi)/10166]*u)/(b^3*E^u) - 
      (((15633*I)/10240)*d^3*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) + 
      (((292937*I)/102400)*d^5*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) + 
      (((17293*I)/25600)*d^7*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((221903*I)/102400)*d^9*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) + 
      (((27691*I)/51200)*d^11*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((2971*I)/5120)*d*K1*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) + 
      (((5431*I)/1024)*d^5*K1*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((159*I)/6400)*d^7*K1*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((94457*I)/25600)*d^9*K1*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) + 
      (((18051*I)/12800)*d^11*K1*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) - 
      (((297*I)/25600)*d^13*K1*M^5*Sqrt[(21*Pi)/193154]*u^2)/(b^3*E^u) - 
      (((367*I)/20480)*d*K0*M^5*Sqrt[(57*Pi)/71162]*u^2)/(b^3*E^u) - 
      (((191*I)/102400)*d^13*K0*M^5*Sqrt[(69*Pi)/58786]*u^2)/(b^3*E^u) - 
      (((9*I)/512)*d^3*K1*M^5*Sqrt[(399*Pi)/10166]*u^2)/(b^3*E^u) - 
      (((5245397*I)/819200)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((9829*I)/163840)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((6757*I)/2457600)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((141108683*I)/86016000)*d*K1*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((38188453*I)/43008000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) - 
      (((571819*I)/3440640)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((4651229*I)/1843200)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((5021*I)/144)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((5616271*I)/921600)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((442259*I)/1843200)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((1877*I)/30720)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((15633*I)/10240)*d^3*K0*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) + 
      (((292937*I)/102400)*d^5*K0*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) + 
      (((17293*I)/25600)*d^7*K0*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) - 
      (((221903*I)/102400)*d^9*K0*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) + 
      (((27691*I)/51200)*d^11*K0*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) + 
      (((418583*I)/819200)*d^9*K0^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((572391*I)/819200)*d^11*K0^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((33793*I)/819200)*d*K0^2*M^5*Sqrt[(7*Pi)/579462]*u^3)/b^3 + 
      (((912787*I)/2457600)*d^3*K0^2*M^5*Sqrt[(7*Pi)/579462]*u^3)/b^3 + 
      (((1067377*I)/368640)*d^9*K1^2*M^5*Sqrt[(7*Pi)/579462]*u^3)/b^3 - 
      (((27986359*I)/43008000)*d^3*K1*M^5*Sqrt[(13*Pi)/312018]*u^3)/
       (b^3*E^u) - (((7839731*I)/12288000)*d^9*K1*M^5*Sqrt[(17*Pi)/238602]*
        u^3)/(b^3*E^u) + (((11111117*I)/17203200)*d^5*K1*M^5*
        Sqrt[(19*Pi)/213486]*u^3)/(b^3*E^u) - 
      (((1341*I)/163840)*d^5*K0^2*M^5*Sqrt[(21*Pi)/193154]*u^3)/b^3 - 
      (((367*I)/20480)*d*K0*M^5*Sqrt[(57*Pi)/71162]*u^3)/(b^3*E^u) + 
      (((200013*I)/1433600)*d^7*K1*M^5*Sqrt[(57*Pi)/71162]*u^3)/(b^3*E^u) - 
      (((191*I)/102400)*d^13*K0*M^5*Sqrt[(69*Pi)/58786]*u^3)/(b^3*E^u) - 
      (((81613*I)/614400)*d^5*K1^2*M^5*Sqrt[(91*Pi)/44574]*u^3)/b^3 + 
      (((5606137*I)/307200)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[4056234]*b^3) - 
      (((116404283*I)/172032000)*d*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((168437543*I)/34406400)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) - 
      (((98742547*I)/24576000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((31285333*I)/86016000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) - 
      (((2585927*I)/34406400)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) - 
      (((83904683*I)/86016000)*d*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((104974871*I)/17203200)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) - 
      (((88543747*I)/12288000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) - 
      (((38590907*I)/43008000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) - 
      (((1280567*I)/17203200)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((19070245813*I)/4866048000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((1024580234207*I)/34062336000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/
       b^3 - (((97445526077*I)/6812467200)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^4)/b^3 - (((193498051759*I)/3096576000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^4)/b^3 + (((86975062507*I)/3096576000)*d^9*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^4)/b^3 + (((11085782737*I)/756940800)*d^11*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + (((1816863913*I)/34062336000)*d^15*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((103263*I)/114688)*d^7*K0*M^5*Sqrt[(3*Pi)/1352078]*u^4)/(b^3*E^u) + 
      (((4420503*I)/1433600)*d^7*K1*M^5*Sqrt[(3*Pi)/1352078]*u^4)/(b^3*E^u) - 
      (((20510359*I)/43008000)*d^3*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/
       (b^3*E^u) + (((1512877*I)/3784704000)*d^13*K0*K1*M^5*
        Sqrt[(17*Pi)/238602]*u^4)/b^3 - (((11932829*I)/86016000)*d^3*K0*M^5*
        Sqrt[(23*Pi)/176358]*u^4)/(b^3*E^u) - 
      (((58829003*I)/172032000)*d*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((163710307*I)/86016000)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((65407847*I)/34406400)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((8128157*I)/2867200)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((51032707*I)/24576000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((33345107*I)/86016000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((36479*I)/1376256)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((53006259821*I)/13624934400)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((113625684079*I)/6193152000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((1358611229*I)/302776320)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((726574727*I)/22708224000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((462114251*I)/172032000)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((331059551*I)/114688000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((316775351*I)/86016000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((960336379*I)/344064000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((95477251*I)/172032000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((2243833*I)/68812800)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((4518533530373*I)/2043740160000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 - (((254608512689*I)/58392576000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 - (((300990424009*I)/6881280000)*d^7*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((2660625982613*I)/185794560000)*d^9*
        K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((66398347073*I)/291962880000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 + (((24494063677*I)/2043740160000)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 + (((68369101*I)/68124672000)*d^15*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^5)/b^3 + (((2556261433*I)/6193152000)*d^9*K0^2*
        M^5*Sqrt[(19*Pi)/213486]*u^5)/b^3 + 
      (((191628908609*I)/291962880000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/213486]*
        u^5)/b^3 - (((7545283*I)/344064000)*d*K1*M^5*Sqrt[(23*Pi)/176358]*
        u^5)/(b^3*E^u) + (((68288453*I)/9732096000)*d*K0^2*M^5*
        Sqrt[(161*Pi)/25194]*u^5)/b^3 + (((594938048927*I)/68124672000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[4056234]*b^3) + 
      (((38544107197487*I)/2043740160000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[4056234]*b^3) - (((210259877*I)/1376256000)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + (((813708173*I)/1376256000)*d^5*K0*
        M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((306900037*I)/344064000)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) - 
      (((754018747*I)/1376256000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) - (((39043409*I)/344064000)*d*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) + (((53244343*I)/49152000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) + (((165152231*I)/86016000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) - (((29059921*I)/22937600)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) - (((7257053*I)/24576000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) + (((3825964022603*I)/2043740160000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((29544152012777*I)/2043740160000)*d^3*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((1991745659591*I)/61931520000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       b^3 + (((218011689667*I)/20643840000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^6)/b^3 + (((1755372905417*I)/185794560000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((39900111371*I)/185794560000)*d^13*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - (((43104909*I)/229376000)*d^3*K0*
        M^5*Sqrt[(3*Pi)/1352078]*u^6)/(b^3*E^u) - 
      (((5033359*I)/11468800)*d^3*K1*M^5*Sqrt[(3*Pi)/1352078]*u^6)/
       (b^3*E^u) - (((419561*I)/114688000)*d^13*K1*M^5*Sqrt[(3*Pi)/1352078]*
        u^6)/(b^3*E^u) - (((36688008281*I)/58392576000)*d^5*K0*K1*M^5*
        Sqrt[(7*Pi)/579462]*u^6)/b^3 - (((418253*I)/45875200)*d^11*K0*M^5*
        Sqrt[(23*Pi)/176358]*u^6)/(b^3*E^u) + 
      (((8408977*I)/26542080000)*d^15*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^6)/
       b^3 - (((2343*I)/13107200)*d^13*K0*M^5*Sqrt[(51*Pi)/79534]*u^6)/
       (b^3*E^u) - (((483921343*I)/2064384000)*d^3*K0*M^5*Sqrt[Pi/4056234]*
        u^7)/(b^3*E^u) + (((423554207*I)/4128768000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + (((163547509*I)/344064000)*d^7*K0*
        M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((1019802377*I)/4128768000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^7)/
       (b^3*E^u) - (((17959511*I)/229376000)*d^11*K0*M^5*Sqrt[Pi/4056234]*
        u^7)/(b^3*E^u) - (((3967253*I)/1376256000)*d^13*K0*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + (((347944984921*I)/1021870080000)*d*
        K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((9080756129*I)/10218700800)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((296082576089*I)/61931520000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/
       b^3 + (((19944301073*I)/13271040000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 + (((343579700207*I)/227082240000)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((2574662719*I)/56770560000)*d^13*K0^2*
        M^5*Sqrt[Pi/4056234]*u^7)/b^3 + (((1152604153*I)/2043740160000)*d^15*
        K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((1638307633*I)/20643840000)*d*K1*M^5*Sqrt[Pi/4056234]*u^7)/
       (b^3*E^u) - (((2674637057*I)/10321920000)*d^3*K1*M^5*Sqrt[Pi/4056234]*
        u^7)/(b^3*E^u) + (((5659292153*I)/20643840000)*d^5*K1*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + (((775008539*I)/1720320000)*d^7*K1*
        M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((2019856613*I)/6881280000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^7)/
       (b^3*E^u) - (((61403999*I)/688128000)*d^11*K1*M^5*Sqrt[Pi/4056234]*
        u^7)/(b^3*E^u) - (((4674871*I)/1376256000)*d^13*K1*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + (((134725254353*I)/340623360000)*d*
        K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((120195679711*I)/127733760000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/
       b^3 - (((1627385568299*I)/185794560000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 + (((14880646340381*I)/6131220480000)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((103342794617*I)/1532805120000)*d^13*
        K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((20221753*I)/291962880000)*d^15*K1^2*M^5*Sqrt[(7*Pi)/579462]*u^7)/
       b^3 - (((973943*I)/825753600)*d*K0*M^5*Sqrt[(13*Pi)/312018]*u^7)/
       (b^3*E^u) + (((465742465249*I)/2043740160000)*d^3*K1^2*M^5*
        Sqrt[(17*Pi)/238602]*u^7)/b^3 + (((43057908989*I)/278691840000)*d^9*
        K1^2*M^5*Sqrt[(19*Pi)/213486]*u^7)/b^3 + 
      (((4633506137753*I)/2043740160000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[4056234]*b^3) - (((4978427099*I)/227082240000)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + (((6783910351*I)/56770560000)*d^7*
        K0*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - 
      (((39069649*I)/2064384000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) - (((3446669*I)/4128768000)*d^13*K0*M^5*Sqrt[Pi/4056234]*
        u^8)/(b^3*E^u) + (((5022051011*I)/681246720000)*d*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - (((48004458001*I)/340623360000)*d^3*
        K1*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((89819498429*I)/681246720000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) + (((6067793027*I)/56770560000)*d^7*K1*M^5*Sqrt[Pi/4056234]*
        u^8)/(b^3*E^u) - (((42976669*I)/2064384000)*d^11*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - (((1316899*I)/1376256000)*d^13*K1*
        M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((122043095093*I)/510935040000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       b^3 + (((114280776347*I)/63866880000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^8)/b^3 - (((231952775729*I)/510935040000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 - (((96303076321*I)/23224320000)*d^7*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^8)/b^3 + (((187217077291*I)/139345920000)*d^9*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((455513533199*I)/383201280000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       b^3 + (((61695177563*I)/1532805120000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^8)/b^3 - (((3421757*I)/36495360000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^8)/b^3 - (((181487509*I)/32440320000)*d^5*K0*M^5*
        Sqrt[(7*Pi)/579462]*u^8)/(b^3*E^u) - 
      (((303807401*I)/61931520000)*d^9*K1*M^5*Sqrt[(17*Pi)/238602]*u^8)/
       (b^3*E^u) - (((42448409*I)/20643840000)*d^9*K0*M^5*
        Sqrt[(23*Pi)/176358]*u^8)/(b^3*E^u) + 
      (((567481*I)/16220160000)*d^3*K0*M^5*Sqrt[(247*Pi)/16422]*u^8)/
       (b^3*E^u) + (((6574165883*I)/1107025920000)*d*K0*M^5*Sqrt[Pi/4056234]*
        u^9)/(b^3*E^u) + (((9413544977*I)/1107025920000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + (((2042881961*I)/92252160000)*d^7*
        K0*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - 
      (((83081917*I)/7741440000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - 
      (((107641*I)/516096000)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((2492471213*I)/72990720000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((811915457*I)/72990720000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((933518077*I)/2211840000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((15783340921*I)/139345920000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 + (((192846969677*I)/1532805120000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 + (((7457064551*I)/1532805120000)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((20873681*I)/510935040000)*d^15*K0^2*
        M^5*Sqrt[Pi/4056234]*u^9)/b^3 + (((451504357*I)/184504320000)*d^3*K1*
        M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((90244529*I)/14760345600)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^9)/
       (b^3*E^u) + (((657263171*I)/39536640000)*d^7*K1*M^5*Sqrt[Pi/4056234]*
        u^9)/(b^3*E^u) - (((86898503*I)/7741440000)*d^9*K1*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - (((22615*I)/6193152)*d^11*K1*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - (((358441*I)/1548288000)*d^13*K1*
        M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((5130279611*I)/218972160000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((48809378047*I)/306561024000)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 + (((9396312047*I)/1532805120000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 - (((28304267*I)/510935040000)*d^15*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((7507*I)/28672000)*d^11*K0*M^5*
        Sqrt[(13*Pi)/312018]*u^9)/(b^3*E^u) - 
      (((647965837*I)/553512960000)*d^3*K0*M^5*Sqrt[(19*Pi)/213486]*u^9)/
       (b^3*E^u) - (((587133269*I)/1107025920000)*d*K1*M^5*
        Sqrt[(19*Pi)/213486]*u^9)/(b^3*E^u) - 
      (((1816465631*I)/218972160000)*d^5*K1^2*M^5*Sqrt[(19*Pi)/213486]*u^9)/
       b^3 - (((3661031407*I)/139345920000)*d^7*K1^2*M^5*Sqrt[(23*Pi)/176358]*
        u^9)/b^3 + (((135851323*I)/139345920000)*d^9*K1^2*M^5*
        Sqrt[(247*Pi)/16422]*u^9)/b^3 + (((2715703253*I)/20437401600)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[4056234]*b^3) + 
      (((101890516709*I)/306561024000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4056234]*b^3) - (((934184917*I)/553512960000)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + (((451419289*I)/92252160000)*d^3*
        K0*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((534760021*I)/79073280000)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^10)/
       (b^3*E^u) + (((121099*I)/23961600)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^10)/
       (b^3*E^u) - (((154093*I)/154828800)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^10)/
       (b^3*E^u) - (((25433*I)/55296000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^10)/
       (b^3*E^u) + (((272552617*I)/184504320000)*d*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/(b^3*E^u) - (((318052363*I)/39536640000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + (((1765372559*I)/184504320000)*d^5*
        K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((26737*I)/55296000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((34343*I)/774144000)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((4486658923*I)/383201280000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((2439934891*I)/34836480000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/
       b^3 + (((18857491*I)/354816000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/
       b^3 + (((98098877*I)/42577920000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/b^3 - (((5145037*I)/191600640000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 - (((55891619*I)/18247680000)*d^5*K0*K1*
        M^5*Sqrt[(7*Pi)/579462]*u^10)/b^3 - 
      (((2467*I)/774144000)*d^13*K0*M^5*Sqrt[(13*Pi)/312018]*u^10)/
       (b^3*E^u) - (((25021*I)/430080000)*d^9*K1*M^5*Sqrt[(17*Pi)/238602]*
        u^10)/(b^3*E^u) + (((159154571*I)/31933440000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/238602]*u^10)/b^3 - (((3602699*I)/46126080000)*d^7*K1*
        M^5*Sqrt[(19*Pi)/213486]*u^10)/(b^3*E^u) - 
      (((151810469*I)/17418240000)*d^7*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^10)/
       b^3 + (((148505039*I)/213857280000)*d*K0*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) - (((152078609*I)/106928640000)*d^3*K0*M^5*Sqrt[Pi/4056234]*
        u^11)/(b^3*E^u) + (((142610969*I)/213857280000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + (((319*I)/3225600)*d^7*K0*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + (((2497*I)/193536000)*d^9*K0*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) - (((1097*I)/193536000)*d^13*K0*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + (((150154427*I)/127733760000)*d*
        K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      (((2969082989*I)/383201280000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 + (((5459203*I)/1290240000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 + (((7861891*I)/2177280000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 + (((1240289*I)/6967296000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 - (((7097*I)/3483648000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 - (((480012083*I)/784143360000)*d*K1*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) + (((466276933*I)/392071680000)*d^3*K1*M^5*Sqrt[Pi/4056234]*
        u^11)/(b^3*E^u) - (((100350017*I)/156828672000)*d^5*K1*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + (((8261*I)/80640000)*d^7*K1*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + (((12199*I)/967680000)*d^9*K1*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) - (((4499*I)/96768000)*d^11*K1*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) - (((1123*I)/193536000)*d^13*K1*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + (((275120761*I)/383201280000)*d*
        K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((16104196429*I)/1149603840000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 - (((302656391*I)/26127360000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 + (((722223539*I)/104509440000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*
        u^11)/b^3 - (((28309*I)/13063680000)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*
        u^11)/b^3 + (((160990243*I)/82114560000)*d^3*K1^2*M^5*
        Sqrt[(7*Pi)/579462]*u^11)/b^3 - (((257*I)/96768000)*d^11*K0*M^5*
        Sqrt[(17*Pi)/238602]*u^11)/(b^3*E^u) + 
      (((739813*I)/3483648000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/213486]*u^11)/b^3 + 
      (((1466419*I)/95800320000)*d^3*K0^2*M^5*Sqrt[(23*Pi)/176358]*u^11)/
       b^3 - (((523871*I)/696729600)*d^7*K0^2*M^5*Sqrt[(23*Pi)/176358]*u^11)/
       b^3 + (((5503*I)/11612160000)*d^13*K1^2*M^5*Sqrt[(437*Pi)/9282]*u^11)/
       b^3 + (((6736687*I)/39207168000)*d*K0*M^5*Sqrt[Pi/4056234]*u^12)/
       (b^3*E^u) - (((2266631*I)/6534528000)*d^3*K0*M^5*Sqrt[Pi/4056234]*
        u^12)/(b^3*E^u) + (((3735581*I)/21781760000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - (((2896181*I)/16803072000)*d*K1*
        M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((20083649*I)/58810752000)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       (b^3*E^u) - (((101555953*I)/588107520000)*d^5*K1*M^5*Sqrt[Pi/4056234]*
        u^12)/(b^3*E^u) + (((1201217*I)/13685760000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 + (((123787579*I)/71850240000)*d^3*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^12)/b^3 - (((30932411*I)/41057280000)*d^5*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      (((40533923*I)/13063680000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((31047169*I)/26127360000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((1031813*I)/1283040000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((15330013*I)/287400960000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       b^3 - (((38837*I)/143700480000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       b^3 + (((11*I)/20160000)*d^7*K0*M^5*Sqrt[(13*Pi)/312018]*u^12)/
       (b^3*E^u) - (((11*I)/241920000)*d^9*K0*M^5*Sqrt[(13*Pi)/312018]*u^12)/
       (b^3*E^u) - ((I/4838400)*d^11*K0*M^5*Sqrt[(13*Pi)/312018]*u^12)/
       (b^3*E^u) - ((I/48384000)*d^13*K0*M^5*Sqrt[(13*Pi)/312018]*u^12)/
       (b^3*E^u) + (((11*I)/20160000)*d^7*K1*M^5*Sqrt[(13*Pi)/312018]*u^12)/
       (b^3*E^u) - (((11*I)/241920000)*d^9*K1*M^5*Sqrt[(13*Pi)/312018]*u^12)/
       (b^3*E^u) - ((I/4838400)*d^11*K1*M^5*Sqrt[(13*Pi)/312018]*u^12)/
       (b^3*E^u) - ((I/48384000)*d^13*K1*M^5*Sqrt[(13*Pi)/312018]*u^12)/
       (b^3*E^u) - (((4310861*I)/31933440000)*d*K0^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 + (((1467181*I)/13685760000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 - (((70241*I)/311040000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 + (((195901*I)/8709120000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 + (((407513*I)/13063680000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 + (((17873*I)/5225472000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 + ((I/65318400)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((15593483*I)/123171840000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((370081*I)/15676416000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((750929*I)/172440576000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((101*I)/7185024000)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((1315121*I)/431101440000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^13)/
       b^3 + (((553649*I)/47900160000)*d^3*K0^2*M^5*Sqrt[(17*Pi)/238602]*
        u^13)/b^3 + (((11537*I)/19595520000)*d^7*K1^2*M^5*
        Sqrt[(19*Pi)/213486]*u^13)/b^3 + (((1837933*I)/287400960000)*d*K1^2*
        M^5*Sqrt[(23*Pi)/176358]*u^13)/b^3 - 
      (((42811147*I)/431101440000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[4056234]*b^3) + (((601*I)/380160000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 + (((1735703*I)/107775360000)*d^3*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 + (((970033*I)/215550720000)*d^5*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 - (((210751*I)/4898880000)*d^7*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 + (((8311*I)/3919104000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 + (((362371*I)/21555072000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 + (((409471*I)/215550720000)*d^13*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 + ((I/8981280000)*d^15*K0*K1*M^5*
        Sqrt[(23*Pi)/176358]*u^14)/b^3 - (((211*I)/3849120000)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^15)/b^3 - (((67*I)/10264320000)*d^15*K0^2*M^5*
        Sqrt[Pi/4056234]*u^15)/b^3 + ((I/116640000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^15)/b^3 - (((599*I)/15396480000)*d^13*K1^2*M^5*
        Sqrt[Pi/4056234]*u^15)/b^3 + ((I/1710720000)*d*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^15)/b^3 + (((169*I)/30792960000)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^15)/b^3 - ((I/1399680000)*d^5*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^15)/b^3 - (((59*I)/2799360000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^15)/b^3 + (((239*I)/30792960000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^15)/b^3 + (((131*I)/30792960000)*d^3*K0^2*M^5*
        Sqrt[(17*Pi)/238602]*u^15)/b^3 - ((I/3421440000)*d^15*K1^2*M^5*
        Sqrt[(19*Pi)/213486]*u^15)/b^3 - (((7*I)/2799360000)*d^7*K0^2*M^5*
        Sqrt[(91*Pi)/44574]*u^15)/b^3 + ((I/699840000)*d^9*K1^2*M^5*
        Sqrt[(91*Pi)/44574]*u^15)/b^3 + ((I/1399680000)*d^9*K0^2*M^5*
        Sqrt[(247*Pi)/16422]*u^15)/b^3 + ((I/2799360000)*d^3*K1^2*M^5*
        Sqrt[(247*Pi)/16422]*u^15)/b^3 - ((I/7698240000)*d^5*K0^2*M^5*
        Sqrt[(299*Pi)/13566]*u^15)/b^3 + ((I/513216000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^16)/b^3 + ((I/513216000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^16)/b^3 + (((7*I)/1539648000)*d^3*K0*K1*M^5*
        Sqrt[(7*Pi)/579462]*u^16)/b^3 + (((7*I)/1539648000)*d^13*K0*K1*M^5*
        Sqrt[(7*Pi)/579462]*u^16)/b^3 - ((I/139968000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^16)/b^3 - ((I/139968000)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^16)/b^3 + ((I/1539648000)*d^5*K0*K1*M^5*
        Sqrt[(91*Pi)/44574]*u^16)/b^3 + ((I/1539648000)*d^11*K0*K1*M^5*
        Sqrt[(91*Pi)/44574]*u^16)/b^3)/Pi, 
    ((4660039*d*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^3)/(177408000*b^3) - 
      (158436533*d^5*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^3)/(40898457600*b^3) + 
      (39811997*d^13*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^3)/(3186892800*b^3) - 
      (51553*d^7*K0*K1*M^5*Sqrt[299/(13566*Pi)]*u^3)/(1774080*b^3) - 
      (((991*I)/5120)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((14407*I)/25600)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((11521*I)/12800)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((67*I)/5120)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((5071*I)/2560)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((7597*I)/512)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((184657*I)/12800)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((473*I)/1600)*d^11*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 + 
      (((957*I)/12800)*d^13*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 - 
      (((229*I)/2560)*d^3*K0^2*M^5*Sqrt[(17*Pi)/238602]*u^3)/b^3 - 
      (((1837*I)/25600)*d^9*K0^2*M^5*Sqrt[(17*Pi)/238602]*u^3)/b^3 + 
      (((447*I)/1600)*d^7*K1^2*M^5*Sqrt[(39*Pi)/104006]*u^3)/b^3 + 
      (((77*I)/6400)*d^7*K0^2*M^5*Sqrt[(273*Pi)/14858]*u^3)/b^3 - 
      (((167*I)/16)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[4056234]*b^3) + 
      (296976499*d^3*K0*K1*M^5*u^3)/(88704000*b^3*Sqrt[4056234*Pi]) + 
      (195486782269*d^5*K0*K1*M^5*u^3)/(613476864000*b^3*Sqrt[4056234*Pi]) + 
      (8935133*d^9*K0*K1*M^5*u^3)/(5376000*b^3*Sqrt[4056234*Pi]) + 
      (376583*d^11*K0*K1*M^5*u^3)/(128000*b^3*Sqrt[4056234*Pi]) - 
      (223231921*d^13*K0*K1*M^5*u^3)/(3186892800*b^3*Sqrt[4056234*Pi]) + 
      (431*d^13*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^4)/(102400*b^3) + 
      (78781201313*d^5*K0^2*M^5*Sqrt[23/(176358*Pi)]*u^4)/
       (2634721689600*b^3) + (5507*d^11*K0^2*M^5*Sqrt[69/(58786*Pi)]*u^4)/
       (256000*b^3) - (((85786081*I)/5376000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^4)/b^3 + (((185418721*I)/10752000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^4)/b^3 + (((60229613*I)/2688000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^4)/b^3 - (((87584891*I)/4608000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^4)/b^3 + (((1149017*I)/6451200)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^4)/b^3 - (((461983*I)/512000)*d*K0*K1*M^5*Sqrt[(3*Pi)/1352078]*u^4)/
       b^3 - (((2678119*I)/16128000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/
       b^3 + (301550299*d^3*K0^2*M^5*u^4)/(177408000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) + (234136443757*d^3*K1^2*M^5*u^4)/
       (44706816000*Sqrt[4056234]*b^3*Sqrt[Pi]) + (61827907*d*K0^2*M^5*u^4)/
       (354816000*b^3*Sqrt[4056234*Pi]) - (7564526032331*d^5*K0^2*M^5*u^4)/
       (13173608448000*b^3*Sqrt[4056234*Pi]) - (15597299*d^7*K0^2*M^5*u^4)/
       (3548160*b^3*Sqrt[4056234*Pi]) + (9166133*d^9*K0^2*M^5*u^4)/
       (10752000*b^3*Sqrt[4056234*Pi]) + (351427947601*d*K1^2*M^5*u^4)/
       (447068160000*b^3*Sqrt[4056234*Pi]) - (1583288308493*d^5*K1^2*M^5*u^4)/
       (447068160000*b^3*Sqrt[4056234*Pi]) - (350964641431*d^7*K1^2*M^5*u^4)/
       (37255680000*b^3*Sqrt[4056234*Pi]) + (8976863153*d^9*K1^2*M^5*u^4)/
       (1935360000*b^3*Sqrt[4056234*Pi]) + (725237861*d^11*K1^2*M^5*u^4)/
       (322560000*b^3*Sqrt[4056234*Pi]) + (319337*d^13*K1^2*M^5*u^4)/
       (6144000*b^3*Sqrt[4056234*Pi]) + (54557235323*d^3*K0*K1*M^5*
        Sqrt[13/(312018*Pi)]*u^5)/(111767040000*b^3) + 
      (32804227399*d*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^5)/(447068160000*b^3) - 
      (1755042473569138129*d^7*K0*K1*M^5*Sqrt[23/(176358*Pi)]*u^5)/
       (1734569024348160000*b^3) + (((93607141*I)/21504000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((33596993*I)/5376000)*d^7*K0^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 - (((45650471*I)/9216000)*d^9*K0^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 - (((23355847*I)/32256000)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((20549*I)/516096)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 - (((102031697*I)/71680000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((1455339517*I)/80640000)*d^7*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 - (((6492383563*I)/645120000)*d^9*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 - (((288713*I)/80640)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((3204689*I)/129024000)*d^13*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((233270101*I)/645120000)*d^5*K1^2*M^5*
        Sqrt[(19*Pi)/213486]*u^5)/b^3 - (((467*I)/1024000)*d*K0^2*M^5*
        Sqrt[(1547*Pi)/2622]*u^5)/b^3 - (((45795781*I)/10752000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[4056234]*b^3) - 
      (((796312333*I)/80640000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[4056234]*b^3) - (3173773154281*d^5*K0*K1*M^5*u^5)/
       (447068160000*b^3*Sqrt[4056234*Pi]) + 
      (5251687512503627323*d^7*K0*K1*M^5*u^5)/(346913804869632000*b^3*
        Sqrt[4056234*Pi]) + (11569353563*d^9*K0*K1*M^5*u^5)/
       (1935360000*b^3*Sqrt[4056234*Pi]) + (87467381*d^11*K0*K1*M^5*u^5)/
       (53760000*b^3*Sqrt[4056234*Pi]) + (1472399*d^13*K0*K1*M^5*u^5)/
       (43008000*b^3*Sqrt[4056234*Pi]) + (129367027*d^9*K1^2*M^5*
        Sqrt[19/(213486*Pi)]*u^6)/(516096000*b^3) + 
      (203107223*d^11*K1^2*M^5*Sqrt[23/(176358*Pi)]*u^6)/(2580480000*b^3) - 
      (((234253741*I)/215040000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + 
      (((3264863929*I)/645120000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + 
      (((136976611*I)/11520000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((8303857*I)/3225600)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + 
      (((93151*I)/14336000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((10450129*I)/20160000)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^6)/b^3 - 
      (((183867811*I)/645120000)*d^9*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^6)/
       b^3 + (5096415769*d^3*K0^2*M^5*u^6)/(4730880000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) + (39755444435653*d^3*K1^2*M^5*u^6)/
       (8941363200000*Sqrt[4056234]*b^3*Sqrt[Pi]) + 
      (15492598001*d*K0^2*M^5*u^6)/(59609088000*b^3*Sqrt[4056234*Pi]) - 
      (270125858957*d^5*K0^2*M^5*u^6)/(149022720000*b^3*Sqrt[4056234*Pi]) - 
      (100363651561*d^7*K0^2*M^5*u^6)/(149022720000*b^3*Sqrt[4056234*Pi]) + 
      (4534939189*d^9*K0^2*M^5*u^6)/(3870720000*b^3*Sqrt[4056234*Pi]) - 
      (23120179*d^11*K0^2*M^5*u^6)/(1290240000*b^3*Sqrt[4056234*Pi]) - 
      (101567*d^13*K0^2*M^5*u^6)/(21504000*b^3*Sqrt[4056234*Pi]) + 
      (3398539239661*d*K1^2*M^5*u^6)/(8941363200000*b^3*Sqrt[4056234*Pi]) - 
      (466636117117*d^5*K1^2*M^5*u^6)/(279417600000*b^3*Sqrt[4056234*Pi]) - 
      (5376096619*d^7*K1^2*M^5*u^6)/(552960000*b^3*Sqrt[4056234*Pi]) - 
      (1765277*d^13*K1^2*M^5*u^6)/(258048000*b^3*Sqrt[4056234*Pi]) - 
      (9696517*d^7*K0*K1*M^5*Sqrt[19/(213486*Pi)]*u^7)/(42577920*b^3) - 
      (((70849573*I)/430080000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((100402661*I)/430080000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((592335763*I)/430080000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((528848107*I)/161280000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((21099079*I)/32256000)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((460739*I)/86016000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((12573857*I)/20480000)*d^9*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^7)/b^3 + 
      (((9715607*I)/184320000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/b^3 + 
      (((2674061*I)/23040000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/b^3 - 
      (((2141*I)/12288000)*d^13*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/b^3 - 
      (((56979437*I)/1290240000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/238602]*u^7)/b^3 - 
      (((1124749*I)/64512000)*d^11*K0^2*M^5*Sqrt[(23*Pi)/176358]*u^7)/b^3 - 
      (((282332623*I)/322560000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[4056234]*b^3) - (((4842287*I)/2520000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[4056234]*b^3) + (37062959491*d*K0*K1*M^5*u^7)/
       (93139200000*b^3*Sqrt[4056234*Pi]) + (2539299155233*d^3*K0*K1*M^5*u^7)/
       (1490227200000*b^3*Sqrt[4056234*Pi]) - 
      (1044214026139*d^5*K0*K1*M^5*u^7)/(1490227200000*b^3*
        Sqrt[4056234*Pi]) + (66966019*d^9*K0*K1*M^5*u^7)/
       (34560000*b^3*Sqrt[4056234*Pi]) + (1291530869*d^11*K0*K1*M^5*u^7)/
       (1290240000*b^3*Sqrt[4056234*Pi]) - (3324947*d^13*K0*K1*M^5*u^7)/
       (258048000*b^3*Sqrt[4056234*Pi]) + (88297131966829*d^3*K1^2*M^5*
        Sqrt[7/(579462*Pi)]*u^8)/(483928473600000*b^3) - 
      (12180858555888719*d*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^8)/
       (21348541838131200000*b^3) + (2166467517965503*d*K1^2*M^5*
        Sqrt[13/(312018*Pi)]*u^8)/(1455582398054400000*b^3) - 
      (17207843*d^9*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^8)/(3870720000*b^3) - 
      (33684633677*d^7*K1^2*M^5*Sqrt[17/(238602*Pi)]*u^8)/
       (447068160000*b^3) - (87641*d^13*K1^2*M^5*Sqrt[17/(238602*Pi)]*u^8)/
       (645120000*b^3) - (16061357015083*d^11*K0^2*M^5*Sqrt[23/(176358*Pi)]*
        u^8)/(474249904128000*b^3) - (((19000391*I)/26880000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 + (((132037567*I)/322560000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 + (((12939803*I)/8960000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 - (((320507*I)/64512000)*d^13*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 - (((17519*I)/179200)*d^11*K0*K1*M^5*
        Sqrt[(3*Pi)/1352078]*u^8)/b^3 - (((1787483*I)/46080000)*d^9*K0*K1*M^5*
        Sqrt[(19*Pi)/213486]*u^8)/b^3 - (((145447*I)/322560000)*d*K0*K1*M^5*
        Sqrt[(247*Pi)/16422]*u^8)/b^3 - (116925515453*d^3*K0^2*M^5*u^8)/
       (1490227200000*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (9922409031371*d^3*K1^2*M^5*u^8)/(28742418432000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) + (2078990431689983171*d*K0^2*M^5*u^8)/
       (21348541838131200000*b^3*Sqrt[4056234*Pi]) + 
      (29887923059*d^5*K0^2*M^5*u^8)/(248371200000*b^3*Sqrt[4056234*Pi]) - 
      (4509170749*d^7*K0^2*M^5*u^8)/(21288960000*b^3*Sqrt[4056234*Pi]) + 
      (2221110246247549*d^11*K0^2*M^5*u^8)/(2371249520640000*b^3*
        Sqrt[4056234*Pi]) - (20291*d^13*K0^2*M^5*u^8)/
       (9216000*b^3*Sqrt[4056234*Pi]) - (313208351590453*d*K1^2*M^5*u^8)/
       (26465134510080000*b^3*Sqrt[4056234*Pi]) - 
      (306541352669*d^5*K1^2*M^5*u^8)/(479001600000*b^3*Sqrt[4056234*Pi]) + 
      (1657675913*d^9*K1^2*M^5*u^8)/(2322432000*b^3*Sqrt[4056234*Pi]) + 
      (3133745749*d^11*K1^2*M^5*u^8)/(11612160000*b^3*Sqrt[4056234*Pi]) + 
      (1409742344071*d*K0*K1*M^5*Sqrt[23/(176358*Pi)]*u^9)/
       (781730611200000*b^3) - (((1072453*I)/107520000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((760243*I)/15360000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((12983057*I)/80640000)*d^7*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((673411*I)/24192000)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((152447*I)/193536000)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((15067999*I)/967680000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((157371581*I)/967680000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((7632119*I)/64512000)*d^9*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((176221*I)/5376000)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((9613*I)/9216000)*d^13*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((2344829*I)/967680000)*d^9*K0^2*M^5*
        Sqrt[(23*Pi)/176358]*u^9)/b^3 + (((1321*I)/768000)*d^7*K1^2*M^5*
        Sqrt[(91*Pi)/44574]*u^9)/b^3 - (((1384963*I)/80640000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[4056234]*b^3) - 
      (((9159907*I)/60480000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4056234]*b^3) - (3883595651227*d*K0*K1*M^5*u^9)/
       (1094422855680000*b^3*Sqrt[4056234*Pi]) + 
      (202637500007*d^3*K0*K1*M^5*u^9)/(1676505600000*b^3*Sqrt[4056234*Pi]) + 
      (57479067253*d^5*K0*K1*M^5*u^9)/(3353011200000*b^3*Sqrt[4056234*Pi]) - 
      (4344790889*d^7*K0*K1*M^5*u^9)/(10160640000*b^3*Sqrt[4056234*Pi]) + 
      (125989481*d^9*K0*K1*M^5*u^9)/(967680000*b^3*Sqrt[4056234*Pi]) + 
      (88504579*d^11*K0*K1*M^5*u^9)/(725760000*b^3*Sqrt[4056234*Pi]) - 
      (153281*d^13*K0*K1*M^5*u^9)/(322560000*b^3*Sqrt[4056234*Pi]) + 
      (1163*d^13*K0^2*M^5*Sqrt[3/(1352078*Pi)]*u^10)/(35840000*b^3) - 
      (289355884507*d^9*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^10)/
       (64179118080000*b^3) + (6346184903*d^5*K0^2*M^5*Sqrt[19/(213486*Pi)]*
        u^10)/(1117670400000*b^3) + (393079*d^11*K1^2*M^5*
        Sqrt[19/(213486*Pi)]*u^10)/(580608000*b^3) + 
      (263326591827223*d*K0^2*M^5*Sqrt[23/(176358*Pi)]*u^10)/
       (309744468633600000*b^3) - (76447306629697*d^5*K1^2*M^5*
        Sqrt[23/(176358*Pi)]*u^10)/(10397017128960000*b^3) - 
      (((175841*I)/60480000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((1075397*I)/40320000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((118823*I)/8064000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((3141773*I)/60480000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((88577*I)/3240000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((675133*I)/72576000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((2581*I)/72576000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^10)/b^3 - 
      (71491507169*d^3*K0^2*M^5*u^10)/(1117670400000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) + (1005519005693*d^3*K1^2*M^5*u^10)/
       (10059033600000*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (1573712783069681*d*K0^2*M^5*u^10)/(309744468633600000*b^3*
        Sqrt[4056234*Pi]) - (7854551401*d^7*K0^2*M^5*u^10)/
       (111767040000*b^3*Sqrt[4056234*Pi]) + 
      (34141721057863*d^9*K0^2*M^5*u^10)/(577612062720000*b^3*
        Sqrt[4056234*Pi]) + (32778283*d^11*K0^2*M^5*u^10)/
       (2903040000*b^3*Sqrt[4056234*Pi]) - (24172822741*d*K1^2*M^5*u^10)/
       (2514758400000*b^3*Sqrt[4056234*Pi]) + 
      (2770377511409603*d^5*K1^2*M^5*u^10)/(51985085644800000*b^3*
        Sqrt[4056234*Pi]) - (5546984449*d^7*K1^2*M^5*u^10)/
       (335301120000*b^3*Sqrt[4056234*Pi]) + (126115763*d^9*K1^2*M^5*u^10)/
       (4354560000*b^3*Sqrt[4056234*Pi]) + (12371*d^13*K1^2*M^5*u^10)/
       (64512000*b^3*Sqrt[4056234*Pi]) + 
      (170899*d^9*K0*K1*M^5*Sqrt[7/(579462*Pi)]*u^11)/(311040000*b^3) + 
      (837377*d^3*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^11)/(9144576000*b^3) + 
      (((12037*I)/20160000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((748621*I)/120960000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      (((376783*I)/60480000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((104011*I)/90720000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((36923*I)/72576000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((224099*I)/181440000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((103637*I)/90720000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((40423*I)/72576000)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((659*I)/14515200)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((59*I)/10368000)*d^13*K0^2*M^5*Sqrt[(7*Pi)/579462]*u^11)/b^3 - 
      (((2237*I)/20160000)*d^7*K1^2*M^5*Sqrt[(19*Pi)/213486]*u^11)/b^3 + 
      (((139843*I)/362880000)*d^5*K1^2*M^5*Sqrt[(23*Pi)/176358]*u^11)/b^3 + 
      (((127871*I)/120960000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[4056234]*b^3) - (((1369999*I)/362880000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[4056234]*b^3) + (322059929*d*K0*K1*M^5*u^11)/
       (502951680000*b^3*Sqrt[4056234*Pi]) + (307785743*d^5*K0*K1*M^5*u^11)/
       (50295168000*b^3*Sqrt[4056234*Pi]) - (1257531127*d^7*K0*K1*M^5*u^11)/
       (83825280000*b^3*Sqrt[4056234*Pi]) + (441367*d^11*K0*K1*M^5*u^11)/
       (145152000*b^3*Sqrt[4056234*Pi]) + (3319*d^13*K0*K1*M^5*u^11)/
       (20160000*b^3*Sqrt[4056234*Pi]) - (14489762659*d*K1^2*M^5*
        Sqrt[17/(238602*Pi)]*u^12)/(392302310400000*b^3) + 
      (259424569*d^3*K1^2*M^5*Sqrt[17/(238602*Pi)]*u^12)/
       (1257379200000*b^3) - (6389897*d^7*K0^2*M^5*Sqrt[19/(213486*Pi)]*u^12)/
       (41912640000*b^3) - (9675413719973*d^5*K0^2*M^5*Sqrt[23/(176358*Pi)]*
        u^12)/(6498135705600000*b^3) + (((25531*I)/181440000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 + (((473*I)/2160000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 + (((1639*I)/181440000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 - (((337*I)/3628800)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 - (((3109*I)/90720000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^12)/b^3 + (((1723*I)/181440000)*d*K0*K1*M^5*
        Sqrt[(19*Pi)/213486]*u^12)/b^3 - ((I/36288000)*d^13*K0*K1*M^5*
        Sqrt[(391*Pi)/10374]*u^12)/b^3 - (285015271*d^3*K0^2*M^5*u^12)/
       (83825280000*Sqrt[4056234]*b^3*Sqrt[Pi]) + (2140799*d*K0^2*M^5*u^12)/
       (5987520000*b^3*Sqrt[4056234*Pi]) + (260863885215139*d^5*K0^2*M^5*
        u^12)/(6498135705600000*b^3*Sqrt[4056234*Pi]) - 
      (18679*d^9*K0^2*M^5*u^12)/(272160000*b^3*Sqrt[4056234*Pi]) + 
      (3571*d^11*K0^2*M^5*u^12)/(40320000*b^3*Sqrt[4056234*Pi]) + 
      (839*d^13*K0^2*M^5*u^12)/(40320000*b^3*Sqrt[4056234*Pi]) + 
      (21949926319*d*K1^2*M^5*u^12)/(78460462080000*b^3*Sqrt[4056234*Pi]) - 
      (1817657701*d^5*K1^2*M^5*u^12)/(314344800000*b^3*Sqrt[4056234*Pi]) + 
      (21624371*d^7*K1^2*M^5*u^12)/(8382528000*b^3*Sqrt[4056234*Pi]) - 
      (12191*d^9*K1^2*M^5*u^12)/(155520000*b^3*Sqrt[4056234*Pi]) + 
      (341*d^11*K1^2*M^5*u^12)/(3456000*b^3*Sqrt[4056234*Pi]) + 
      (31*d^13*K1^2*M^5*u^12)/(1344000*b^3*Sqrt[4056234*Pi]) - 
      (11*d*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^13)/(217728000*b^3) - 
      (11*d^3*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^13)/(21772800*b^3) - 
      (121*d^5*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^13)/(1088640000*b^3) - 
      (25343*d^7*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^13)/(10478160000*b^3) + 
      (47*d^11*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^13)/(30240000*b^3) + 
      (d^13*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^13)/(2880000*b^3) - 
      (43*d^9*K0*K1*M^5*Sqrt[247/(16422*Pi)]*u^13)/(544320000*b^3) + 
      (((33727*I)/181440000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((33857*I)/181440000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((6787*I)/36288000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((683*I)/12960000)*d^3*K1^2*M^5*Sqrt[(7*Pi)/579462]*u^13)/b^3 + 
      (((11*I)/15120000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^13)/b^3 - 
      (((11*I)/181440000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^13)/b^3 - 
      ((I/3628800)*d^11*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^13)/b^3 - 
      ((I/36288000)*d^13*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^13)/b^3 + 
      (((11*I)/15120000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^13)/b^3 - 
      (((11*I)/181440000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^13)/b^3 - 
      ((I/3628800)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^13)/b^3 - 
      ((I/36288000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^13)/b^3 + 
      (((11*I)/25920000)*d^5*K0^2*M^5*Sqrt[(437*Pi)/9282]*u^13)/b^3 - 
      (((34117*I)/90720000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[4056234]*b^3) + 
      (1073311*d*K0*K1*M^5*u^13)/(1257379200000*b^3*Sqrt[4056234*Pi]) + 
      (9038999*d^3*K0*K1*M^5*u^13)/(628689600000*b^3*Sqrt[4056234*Pi]) + 
      (24738121*d^5*K0*K1*M^5*u^13)/(1257379200000*b^3*Sqrt[4056234*Pi]))/Pi, 
    ((((278501*I)/153600)*d*K1*M^5*Sqrt[Pi/4056234]*u)/(b^3*E^u) + 
      (((1728667*I)/102400)*d^3*K1*M^5*Sqrt[Pi/4056234]*u)/(b^3*E^u) - 
      (((166151*I)/25600)*d^5*K1*M^5*Sqrt[Pi/4056234]*u)/(b^3*E^u) - 
      (((2365477*I)/61440)*d^7*K1*M^5*Sqrt[Pi/4056234]*u)/(b^3*E^u) + 
      (((3125789*I)/153600)*d^9*K1*M^5*Sqrt[Pi/4056234]*u)/(b^3*E^u) + 
      (((1718047*I)/307200)*d^11*K1*M^5*Sqrt[Pi/4056234]*u)/(b^3*E^u) + 
      (((4547*I)/19200)*d^13*K1*M^5*Sqrt[Pi/4056234]*u)/(b^3*E^u) + 
      (((11939*I)/102400)*d^15*K1*M^5*Sqrt[Pi/4056234]*u)/(b^3*E^u) + 
      (((840703*I)/614400)*d*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((15155743*I)/1228800)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) - 
      (((34728403*I)/1228800)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((8054203*I)/614400)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((6669113*I)/1228800)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((42397*I)/307200)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((68891*I)/1228800)*d^15*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((278501*I)/153600)*d*K1*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((1728667*I)/102400)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) - 
      (((166151*I)/25600)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) - 
      (((2365477*I)/61440)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((3125789*I)/153600)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((1718047*I)/307200)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((4547*I)/19200)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((11939*I)/102400)*d^15*K1*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) - 
      (((71177*I)/51200)*d^5*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) + 
      (((824921693647*I)/595948953600)*d*K0*M^5*Sqrt[Pi/4056234]*u^3)/
       (b^3*E^u) + (((14837584936367*I)/1191897907200)*d^3*K0*M^5*
        Sqrt[Pi/4056234]*u^3)/(b^3*E^u) - (((630948169697*I)/148987238400)*
        d^5*K0*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) - 
      (((595693867451*I)/20910489600)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^3)/
       (b^3*E^u) + (((8127161843*I)/615014400)*d^9*K0*M^5*Sqrt[Pi/4056234]*
        u^3)/(b^3*E^u) + (((47146511*I)/8601600)*d^11*K0*M^5*Sqrt[Pi/4056234]*
        u^3)/(b^3*E^u) + (((42397*I)/307200)*d^13*K0*M^5*Sqrt[Pi/4056234]*
        u^3)/(b^3*E^u) + (((68891*I)/1228800)*d^15*K0*M^5*Sqrt[Pi/4056234]*
        u^3)/(b^3*E^u) - (((456491591*I)/1710489600)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^3)/b^3 - (((232981271*I)/106905600)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^3)/b^3 + (((180959005*I)/17104896)*d^7*K0^2*M^5*
        Sqrt[Pi/4056234]*u^3)/b^3 + (((107147717*I)/855244800)*d^9*K0^2*M^5*
        Sqrt[Pi/4056234]*u^3)/b^3 - (((79302437*I)/17104896)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^3)/b^3 - (((52614509*I)/213811200)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^3)/b^3 + (((11165207*I)/427622400)*d^15*K0^2*M^5*
        Sqrt[Pi/4056234]*u^3)/b^3 - (((168239*I)/342097920)*d^17*K0^2*M^5*
        Sqrt[Pi/4056234]*u^3)/b^3 + (((1228371061*I)/486604800)*d*K1*M^5*
        Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + (((779280412871*I)/34062336000)*d^3*
        K1*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) - 
      (((166821165817*I)/3096576000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^3)/
       (b^3*E^u) + (((33741888809*I)/1548288000)*d^9*K1*M^5*Sqrt[Pi/4056234]*
        u^3)/(b^3*E^u) + (((548818141*I)/2838528000)*d^13*K1*M^5*
        Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + (((2434029547*I)/34062336000)*d^15*
        K1*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((366797719*I)/855244800)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((16730055701*I)/427622400)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((30062675*I)/8552448)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((7378591*I)/47513600)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((59371239*I)/9502720)*d^5*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 - 
      (((442479*I)/9502720)*d^15*K1^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 - 
      (((16152571*I)/19008000)*d^5*K1*M^5*Sqrt[(7*Pi)/579462]*u^3)/
       (b^3*E^u) + (((1199552383*I)/1261568000)*d^11*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^3)/(b^3*E^u) + 
      (((68437*I)/95027200)*d^17*K1^2*M^5*Sqrt[(17*Pi)/238602]*u^3)/b^3 - 
      (((43496587*I)/142540800)*d^3*K1^2*M^5*Sqrt[(23*Pi)/176358]*u^3)/b^3 - 
      (((32938009*I)/427622400)*d^11*K1^2*M^5*Sqrt[(221*Pi)/18354]*u^3)/b^3 - 
      (((1454665967*I)/427622400)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[4056234]*b^3) + (((3197633086399*I)/2600504524800)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((3044667359661409*I)/286055497728000)*d^3*K0*M^5*Sqrt[Pi/4056234]*
        u^4)/(b^3*E^u) - (((28419129170323*I)/8939234304000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^4)/(b^3*E^u) - 
      (((366910384996567*I)/15055552512000)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^4)/
       (b^3*E^u) + (((131601066811*I)/22708224000)*d^11*K0*M^5*
        Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + (((683349461*I)/5677056000)*d^13*K0*
        M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((1920710587*I)/68124672000)*d^15*K0*M^5*Sqrt[Pi/4056234]*u^4)/
       (b^3*E^u) + (((58560105855577*I)/33373141401600)*d*K1*M^5*
        Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((16430778115694983*I)/1001194242048000)*d^3*K1*M^5*Sqrt[Pi/4056234]*
        u^4)/(b^3*E^u) - (((125521680108337*I)/3099672576000)*d^7*K1*M^5*
        Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + (((1025354587*I)/34062336000)*d^15*
        K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) - 
      (((11436426457199*I)/7902461952000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/
       b^3 - (((151269747281707*I)/5926846464000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^4)/b^3 + (((17831578815247*I)/185213952000)*d^7*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - (((618849719*I)/589824000)*d^9*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - (((435422430923*I)/10975641600)*
        d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((52216741943*I)/4741477171200)*d^17*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/
       b^3 - (((3107178244117*I)/1481711616000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^4)/b^3 - (((1979639707*I)/29196288000)*d^13*K0*
        K1*M^5*Sqrt[(19*Pi)/213486]*u^4)/b^3 - 
      (((6410754720109*I)/62574640128000)*d^5*K1*M^5*Sqrt[(23*Pi)/176358]*
        u^4)/(b^3*E^u) + (((928886271503*I)/1549836288000)*d^9*K1*M^5*
        Sqrt[(23*Pi)/176358]*u^4)/(b^3*E^u) + 
      (((37275207499*I)/79478784000)*d^11*K1*M^5*Sqrt[(23*Pi)/176358]*u^4)/
       (b^3*E^u) + (((10325527*I)/2838528000)*d^13*K1*M^5*
        Sqrt[(23*Pi)/176358]*u^4)/(b^3*E^u) - 
      (((1485667103*I)/740855808000)*d^15*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^4)/
       b^3 + (((11022092017*I)/442810368000)*d^9*K0*M^5*Sqrt[(391*Pi)/10374]*
        u^4)/(b^3*E^u) + (((23172480107947*I)/33373141401600)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((87129060465731*I)/14002716672000)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^5)/
       (b^3*E^u) - (((143028987608869*I)/9580806144000)*d^7*K0*M^5*
        Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + (((3800604206011*I)/774918144000)*
        d^9*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((660738784807*I)/158957568000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^5)/
       (b^3*E^u) + (((621837497*I)/11354112000)*d^13*K0*M^5*Sqrt[Pi/4056234]*
        u^5)/(b^3*E^u) + (((565070917*I)/68124672000)*d^15*K0*M^5*
        Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((10713439510979*I)/15804923904000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 - (((79202523964387*I)/11853692928000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((94050971303171*I)/2963423232000)*d^7*
        K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((804041981117*I)/1693384704000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 - (((10404469553*I)/2963423232000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 + (((26159357051*I)/9482954342400)*d^17*K0^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((19474556520407*I)/20226146304000)*d*K1*
        M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((34086254631096737*I)/4004776968192000)*d^3*K1*M^5*Sqrt[Pi/4056234]*
        u^5)/(b^3*E^u) - (((1799835270694873*I)/1001194242048000)*d^5*K1*M^5*
        Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((248522991798131*I)/12398690304000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^5)/
       (b^3*E^u) + (((125008236394429*I)/18598035456000)*d^9*K1*M^5*
        Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + (((3179011765519*I)/572247244800)*
        d^11*K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((261748363*I)/3193344000)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^5)/
       (b^3*E^u) - (((17803090810521007*I)/9957102059520000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 - (((8947073223228479*I)/553172336640000)*
        d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((54550261407743597*I)/711221575680000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 - (((952225083763*I)/1114767360000)*d^9*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 - (((14422584518647*I)/445906944000)*d^11*
        K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((49130318217983*I)/711221575680000)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 - (((16142179519*I)/16463462400)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^5)/b^3 - 
      (((341963494908583*I)/184390778880000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^5)/b^3 + (((2145108289*I)/9809952768000)*d^17*
        K1^2*M^5*Sqrt[(13*Pi)/312018]*u^5)/b^3 - 
      (((822170623*I)/11403264000)*d^9*K0^2*M^5*Sqrt[(19*Pi)/213486]*u^5)/
       b^3 + (((1415279*I)/3027763200)*d^15*K1*M^5*Sqrt[(19*Pi)/213486]*u^5)/
       (b^3*E^u) - (((48415411524527*I)/1001194242048000)*d^5*K0*M^5*
        Sqrt[(23*Pi)/176358]*u^5)/(b^3*E^u) - 
      (((15475589920619*I)/237073858560000)*d^13*K1^2*M^5*
        Sqrt[(23*Pi)/176358]*u^5)/b^3 - (((14499998484743*I)/1481711616000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[4056234]*b^3) + 
      (((42039738050864713*I)/16019107872768000)*d^3*K0*M^5*Sqrt[Pi/4056234]*
        u^6)/(b^3*E^u) - (((1264492478863753*I)/2002388484096000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^6)/(b^3*E^u) - 
      (((5076142947504103*I)/843110940672000)*d^7*K0*M^5*Sqrt[Pi/4056234]*
        u^6)/(b^3*E^u) + (((138909940793357*I)/74392141824000)*d^9*K0*M^5*
        Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + (((4121483297663*I)/2288988979200)*
        d^11*K0*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((753352493*I)/544997376000)*d^15*K0*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) + (((697699277469317*I)/1716332986368000)*d*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + (((9070687411193*I)/2600504524800)*
        d^3*K1*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) - 
      (((380269251538639*I)/572110995456000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) - (((155467930566761*I)/18598035456000)*d^7*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((103011894550639*I)/37196070912000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) + (((829747255913*I)/357654528000)*d^11*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + (((15868366651*I)/408748032000)*
        d^13*K1*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((1932431*I)/1513881600)*d^15*K1*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) - 
      (((20470305486732791*I)/11767484252160000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^6)/b^3 - (((76566024790413337*I)/7191240376320000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((45197596063213967*I)/711221575680000)*
        d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((86945324846207*I)/32328253440000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^6)/b^3 - (((34194471959503*I)/26341539840000)*d^13*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((43208318096693*I)/711221575680000)*
        d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + 
      (((543948403343*I)/284488630272000)*d^17*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^6)/b^3 + (((1148871961*I)/408748032000)*d^13*K0*M^5*
        Sqrt[(13*Pi)/312018]*u^6)/(b^3*E^u) - 
      (((3695008404251*I)/1847328768000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/312018]*
        u^6)/b^3 - (((332695626474349*I)/266342236160000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/238602]*u^6)/b^3 + 
      (((112173787151183*I)/8009553936384000)*d*K0*M^5*Sqrt[(23*Pi)/176358]*
        u^6)/(b^3*E^u) + (((1323357173981137*I)/12014330904576000)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + 
      (((4732163965233449*I)/5339702624256000)*d^3*K0*M^5*Sqrt[Pi/4056234]*
        u^7)/(b^3*E^u) - (((54948259483729*I)/296650145792000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((5270657772152683*I)/2529332822016000)*d^7*K0*M^5*Sqrt[Pi/4056234]*
        u^7)/(b^3*E^u) + (((11944247756773*I)/18598035456000)*d^9*K0*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + (((7047983797769*I)/11444944896000)*
        d^11*K0*M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + 
      (((12017305603*I)/817496064000)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^7)/
       (b^3*E^u) - (((8297153*I)/108999475200)*d^15*K0*M^5*Sqrt[Pi/4056234]*
        u^7)/(b^3*E^u) - (((92943724294501403*I)/258884653547520000)*d*K0^2*
        M^5*Sqrt[Pi/4056234]*u^7)/b^3 - (((1473068207543*I)/2020515840000)*
        d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((1258490005138367*I)/284488630272000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 - (((3536531987047*I)/14368112640000)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((120545738749*I)/568977260544000)*d^17*
        K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((1113498130233143*I)/9241793003520000)*d*K1*M^5*Sqrt[Pi/4056234]*u^7)/
       (b^3*E^u) + (((285187460880734897*I)/240286618091520000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((21439080705943651*I)/60071654522880000)*d^5*K1*M^5*Sqrt[Pi/4056234]*
        u^7)/(b^3*E^u) - (((1912294712424871*I)/743921418240000)*d^7*K1*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + 
      (((41378446879873*I)/57224724480000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^7)/
       (b^3*E^u) + (((908868151*I)/51093504000)*d^13*K1*M^5*Sqrt[Pi/4056234]*
        u^7)/(b^3*E^u) - (((28816063*I)/181665792000)*d^15*K1*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((139571648643539947*I)/258884653547520000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((31553371418864941*I)/11767484252160000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((15179484099337*I)/836239360000)*d^7*
        K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((1124579998351813*I)/158049239040000)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 + (((27647780033791*I)/1422443151360000)*d^15*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((149946156281*I)/568977260544000)*d^17*
        K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((39872720186599*I)/1422443151360000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^7)/b^3 - 
      (((3435795187874219*I)/43147442257920000)*d^5*K0^2*M^5*
        Sqrt[(17*Pi)/238602]*u^7)/b^3 + (((1044626782757*I)/1422443151360000)*
        d^15*K0^2*M^5*Sqrt[(17*Pi)/238602]*u^7)/b^3 - 
      (((5067060858781*I)/64656506880000)*d^9*K1^2*M^5*Sqrt[(17*Pi)/238602]*
        u^7)/b^3 + (((3443128905751*I)/74392141824000)*d^9*K1*M^5*
        Sqrt[(19*Pi)/213486]*u^7)/(b^3*E^u) + 
      (((61932248516707*I)/129313013760000)*d^7*K0^2*M^5*Sqrt[(23*Pi)/176358]*
        u^7)/b^3 - (((34550951222877571*I)/129442326773760000)*d^3*K1^2*M^5*
        Sqrt[(23*Pi)/176358]*u^7)/b^3 - 
      (((168989330667500569*I)/43147442257920000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[4056234]*b^3) + (((79388375539111*I)/3754478407680000)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((61222015451335511*I)/240286618091520000)*d^3*K0*M^5*Sqrt[Pi/4056234]*
        u^8)/(b^3*E^u) - (((419935273539973*I)/7067253473280000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - 
      (((7063017040082141*I)/12646664110080000)*d^7*K0*M^5*Sqrt[Pi/4056234]*
        u^8)/(b^3*E^u) + (((9274091030719*I)/57224724480000)*d^11*K0*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + (((4058749663*I)/817496064000)*d^13*
        K0*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((37625788622131*I)/743921418240000)*d*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) + (((299870664822787*I)/1053888675840000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + (((1306286278189*I)/7153090560000)*
        d^11*K1*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((46782889733*I)/8174960640000)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) - (((7049734734549389*I)/21573721128960000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((112994181195916283*I)/32360581693440000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((32470223529870131*I)/32360581693440000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 + (((3430763996184361*I)/355610787840000)*
        d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((2340587832131*I)/2694021120000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       b^3 - (((1337447797750663*I)/355610787840000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 - (((73580143284667*I)/355610787840000)*
        d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((557624997353*I)/50801541120000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       b^3 + (((127687126241*I)/12398690304000)*d^9*K0*M^5*
        Sqrt[(17*Pi)/238602]*u^8)/(b^3*E^u) - 
      (((12109817*I)/1362493440000)*d^15*K1*M^5*Sqrt[(17*Pi)/238602]*u^8)/
       (b^3*E^u) - (((6456024854717*I)/1405184901120000)*d^5*K1*M^5*
        Sqrt[(19*Pi)/213486]*u^8)/(b^3*E^u) + 
      (((9855500558039*I)/743921418240000)*d^9*K1*M^5*Sqrt[(19*Pi)/213486]*
        u^8)/(b^3*E^u) - (((9007043*I)/1634992128000)*d^15*K0*M^5*
        Sqrt[(23*Pi)/176358]*u^8)/(b^3*E^u) - 
      (((189074113659371*I)/6323332055040000)*d^7*K1*M^5*Sqrt[(23*Pi)/176358]*
        u^8)/(b^3*E^u) + (((1041199*I)/1354707763200)*d^17*K0*K1*M^5*
        Sqrt[(119*Pi)/34086]*u^8)/b^3 + 
      (((91234037282533*I)/7281412669440000)*d*K0*M^5*Sqrt[Pi/4056234]*u^9)/
       (b^3*E^u) + (((268234521707681*I)/7281412669440000)*d^3*K0*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((41518339819043*I)/8899504373760000)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^9)/
       (b^3*E^u) + (((33099753698293*I)/743921418240000)*d^9*K0*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + (((1938571027541*I)/57224724480000)*
        d^11*K0*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((10501819259*I)/8174960640000)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^9)/
       (b^3*E^u) - (((204470318640143*I)/4978551029760000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((26695954982839*I)/414879252480000)*d^5*
        K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((47302649367227*I)/44451348480000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 - (((2930404568927*I)/32328253440000)*d^9*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((76321440036781*I)/177805393920000)*
        d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((16144859449*I)/12700385280000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 + (((36728851*I)/4904976384000)*d^17*K0^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 + (((140856785325847*I)/90107481784320000)*d*K1*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((63296692611437069*I)/720859854274560000)*d^3*K1*M^5*Sqrt[Pi/4056234]*
        u^9)/(b^3*E^u) - (((651576952195271*I)/14417197085491200)*d^5*K1*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - 
      (((1766343152868157*I)/12646664110080000)*d^7*K1*M^5*Sqrt[Pi/4056234]*
        u^9)/(b^3*E^u) + (((31921847448391*I)/557941063680000)*d^9*K1*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((6333851702069*I)/171674173440000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^9)/
       (b^3*E^u) + (((17547952777*I)/12262440960000)*d^13*K1*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - (((1142575547*I)/24524881920000)*
        d^15*K1*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - 
      (((688953907300831*I)/5393430282240000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 + (((1280750419009*I)/793774080000)*d^7*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((2628610351837*I)/10776084480000)*d^9*
        K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((101328696191977*I)/177805393920000)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 - (((5511169195681*I)/177805393920000)*d^13*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((16125007589*I)/8466923520000)*d^13*
        K0^2*M^5*Sqrt[(13*Pi)/312018]*u^9)/b^3 - 
      (((10136758983961*I)/414879252480000)*d^3*K0^2*M^5*Sqrt[(17*Pi)/238602]*
        u^9)/b^3 - (((39144390051373*I)/12944232677376000)*d*K1^2*M^5*
        Sqrt[(19*Pi)/213486]*u^9)/b^3 + (((7433427367*I)/88902696960000)*d^15*
        K1^2*M^5*Sqrt[(19*Pi)/213486]*u^9)/b^3 - 
      (((24495220172077*I)/4215554703360000)*d^7*K0*M^5*Sqrt[(23*Pi)/176358]*
        u^9)/(b^3*E^u) - (((1072699*I)/8174960640000)*d^15*K0*M^5*
        Sqrt[(323*Pi)/12558]*u^9)/(b^3*E^u) + 
      (((7279691*I)/237073858560000)*d^17*K1^2*M^5*Sqrt[(323*Pi)/12558]*u^9)/
       b^3 - (((108814421065517*I)/185980354560000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[4056234]*b^3) - (((158418771529*I)/91201904640000)*d*K0*
        M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((7857093281663*I)/486410158080000)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^10)/
       (b^3*E^u) - (((2337149957629*I)/351296225280000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((421507116761681*I)/18969996165120000)*d^7*K0*M^5*Sqrt[Pi/4056234]*
        u^10)/(b^3*E^u) + (((2430249877259*I)/278970531840000)*d^9*K0*M^5*
        Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + (((58405289*I)/227082240000)*d^13*
        K0*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((295339265506423*I)/60071654522880000)*d*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/(b^3*E^u) + (((195447462751799*I)/32766357012480000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((140536593170881*I)/45053740892160000)*d^5*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/(b^3*E^u) + (((1234687376743*I)/111588212736000)*d^9*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + (((15202239901*I)/2601123840000)*
        d^11*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((5197799*I)/18579456000)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^10)/
       (b^3*E^u) - (((1846729*I)/222953472000)*d^15*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/(b^3*E^u) - (((58016593713121*I)/2427043627008000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 - (((248141500341029*I)/8090145423360000)*
        d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((158047001844091*I)/266708090880000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/b^3 - (((2257570878361*I)/24246190080000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 - (((288983208569*I)/24246190080000)*d^13*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((153731243509*I)/266708090880000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/b^3 + (((85002853*I)/266708090880000)*d^17*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^10)/b^3 - 
      (((106037324156831*I)/8090145423360000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/238602]*u^10)/b^3 - (((2958225944579*I)/266708090880000)*
        d^11*K0*K1*M^5*Sqrt[(19*Pi)/213486]*u^10)/b^3 + 
      (((6836737591*I)/28612362240000)*d^11*K0*M^5*Sqrt[(23*Pi)/176358]*u^10)/
       (b^3*E^u) - (((4265851*I)/12262440960000)*d^15*K0*M^5*
        Sqrt[(23*Pi)/176358]*u^10)/(b^3*E^u) - 
      (((1082751122407*I)/18969996165120000)*d^7*K1*M^5*Sqrt[(437*Pi)/9282]*
        u^10)/(b^3*E^u) + (((31896062478677*I)/30035827261440000)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) - 
      (((87577777603451*I)/90107481784320000)*d^3*K0*M^5*Sqrt[Pi/4056234]*
        u^11)/(b^3*E^u) + (((26662988627579*I)/18021496356864000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) - 
      (((16912790615561*I)/4742499041280000)*d^7*K0*M^5*Sqrt[Pi/4056234]*
        u^11)/(b^3*E^u) + (((9374315761*I)/7153090560000)*d^9*K0*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + (((122216357*I)/3065610240000)*
        d^13*K0*M^5*Sqrt[Pi/4056234]*u^11)/(b^3*E^u) - 
      (((1963681*I)/3065610240000)*d^15*K0*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) - (((12121463767727*I)/6067609067520000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((30005668642307*I)/8090145423360000)*
        d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      (((12414482414069*I)/266708090880000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*
        u^11)/b^3 - (((255008772497*I)/266708090880000)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 + (((133019591*I)/266708090880000)*d^17*
        K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((49037526988663*I)/90107481784320000)*d*K1*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) + (((17557747176139*I)/4158806851584000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) - 
      (((1078327899846073*I)/270322445352960000)*d^5*K1*M^5*Sqrt[Pi/4056234]*
        u^11)/(b^3*E^u) - (((507487025491*I)/290357084160000)*d^7*K1*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + (((6237445873*I)/9196830720000)*
        d^11*K1*M^5*Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + 
      (((396740797*I)/9196830720000)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) - (((7221532773043*I)/2800434954240000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 + (((24093458249803*I)/5600869908480000)*
        d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      (((3301591858171*I)/53341618176000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 - (((1156574424977*I)/72738570240000)*d^9*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((2223419993251*I)/114303467520000)*
        d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((175472764021*I)/160024854528000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*
        u^11)/b^3 + (((766638881*I)/14547714048000)*d^15*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((12685390073*I)/24246190080000)*d^9*
        K0^2*M^5*Sqrt[(13*Pi)/312018]*u^11)/b^3 + 
      (((9413255933*I)/119558799360000)*d^9*K1*M^5*Sqrt[(17*Pi)/238602]*u^11)/
       (b^3*E^u) - (((233252389879*I)/266708090880000)*d^11*K0^2*M^5*
        Sqrt[(19*Pi)/213486]*u^11)/b^3 + (((620597741*I)/266708090880000)*
        d^15*K0^2*M^5*Sqrt[(19*Pi)/213486]*u^11)/b^3 - 
      (((31561*I)/1021870080000)*d^15*K1*M^5*Sqrt[(19*Pi)/213486]*u^11)/
       (b^3*E^u) + (((26847179*I)/800124272640000)*d^17*K1^2*M^5*
        Sqrt[(19*Pi)/213486]*u^11)/b^3 + (((56206583*I)/21459271680000)*d^11*
        K0*M^5*Sqrt[(247*Pi)/16422]*u^11)/(b^3*E^u) - 
      (((44525110615717*I)/2696715141120000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[4056234]*b^3) - (((152470907322401*I)/5600869908480000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[4056234]*b^3) - 
      (((1459396817*I)/20077424640000)*d*K0*M^5*Sqrt[Pi/4056234]*u^12)/
       (b^3*E^u) + (((8685892591459*I)/67580611338240000)*d^3*K0*M^5*
        Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((2120505487129*I)/16895152834560000)*d^5*K0*M^5*Sqrt[Pi/4056234]*
        u^12)/(b^3*E^u) - (((1021641260069*I)/3556874280960000)*d^7*K0*M^5*
        Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + (((5503844263*I)/104613949440000)*
        d^9*K0*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((70288633*I)/1463132160000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^12)/
       (b^3*E^u) + (((133769*I)/26127360000)*d^13*K0*M^5*Sqrt[Pi/4056234]*
        u^12)/(b^3*E^u) + (((7783*I)/69672960000)*d^15*K0*M^5*
        Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((2725973927431*I)/33790305669120000)*d*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       (b^3*E^u) + (((5095136902181*I)/67580611338240000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - 
      (((3447518917567*I)/16895152834560000)*d^5*K1*M^5*Sqrt[Pi/4056234]*
        u^12)/(b^3*E^u) - (((11961162487*I)/169374965760000)*d^7*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + (((272786281*I)/4981616640000)*d^9*
        K1*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((3137*I)/28385280000)*d^15*K1*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - 
      (((4423919503021*I)/5200807772160000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^12)/b^3 - (((641623712111*I)/104016155443200)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 - (((1400031631*I)/363692851200)*d^9*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^12)/b^3 - (((973046217397*I)/200031068160000)*
        d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      (((10743246697*I)/40006213632000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       b^3 + (((3046337213*I)/200031068160000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 + (((104078461*I)/400062136320000)*d^17*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((11197*I)/23950080000)*d^13*K1*M^5*Sqrt[(13*Pi)/312018]*u^12)/
       (b^3*E^u) + (((79084646269*I)/66677022720000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^12)/b^3 + (((86735060309*I)/2600403886080000)*
        d^5*K0*K1*M^5*Sqrt[(17*Pi)/238602]*u^12)/b^3 + 
      (((199957*I)/766402560000)*d^11*K1*M^5*Sqrt[(221*Pi)/18354]*u^12)/
       (b^3*E^u) - (((237872930731*I)/8447576417280000)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) + 
      (((669368695867*I)/8447576417280000)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^13)/
       (b^3*E^u) - (((218368095563*I)/8447576417280000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) - (((1719597739*I)/34200714240000)*
        d^7*K0*M^5*Sqrt[Pi/4056234]*u^13)/(b^3*E^u) + 
      (((8010433*I)/2011806720000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^13)/
       (b^3*E^u) + (((3483581*I)/182891520000)*d^11*K0*M^5*Sqrt[Pi/4056234]*
        u^13)/(b^3*E^u) + (((52541*I)/26127360000)*d^13*K0*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) + (((89*I)/8709120000)*d^15*K0*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) - 
      (((548308397041*I)/5200807772160000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 - (((711878485819*I)/1300201943040000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((16046817617*I)/16669255680000)*d^7*
        K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((2817080423*I)/18184642560000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 - (((217380641*I)/20003106816000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 + (((15889739*I)/12501941760000)*d^15*K0^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((7961791*I)/400062136320000)*d^17*K0^2*
        M^5*Sqrt[Pi/4056234]*u^13)/b^3 + (((67569851887*I)/2111894104320000)*
        d*K1*M^5*Sqrt[Pi/4056234]*u^13)/(b^3*E^u) - 
      (((345804350191*I)/8447576417280000)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^13)/
       (b^3*E^u) + (((144677111563*I)/4223788208640000)*d^5*K1*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) - (((1731509639*I)/34200714240000)*
        d^7*K1*M^5*Sqrt[Pi/4056234]*u^13)/(b^3*E^u) + 
      (((264559*I)/62868960000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^13)/(b^3*E^u) + 
      (((38555081*I)/2011806720000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^13)/
       (b^3*E^u) + (((278983*I)/143700480000)*d^13*K1*M^5*Sqrt[Pi/4056234]*
        u^13)/(b^3*E^u) + (((139*I)/95800320000)*d^15*K1*M^5*Sqrt[Pi/4056234]*
        u^13)/(b^3*E^u) + (((11268814811*I)/577867530240000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((301548703003*I)/433400647680000)*d^5*
        K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((1107141313*I)/100015534080000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 + (((10193467*I)/6250970880000)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 + (((7691843*I)/400062136320000)*d^17*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 - (((100777643*I)/2597806080000)*d^9*K1^2*
        M^5*Sqrt[(7*Pi)/579462]*u^13)/b^3 - 
      (((695459131*I)/33338511360000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*
        u^13)/b^3 + (((50588609*I)/1515386880000)*d^7*K1^2*M^5*
        Sqrt[(19*Pi)/213486]*u^13)/b^3 - (((150941953*I)/14287933440000)*d^11*
        K0^2*M^5*Sqrt[(23*Pi)/176358]*u^13)/b^3 + 
      (((25419580363*I)/260040388608000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[4056234]*b^3) - (((345592199047*I)/433400647680000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[4056234]*b^3) - 
      (((359*I)/2052864000)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^14)/(b^3*E^u) - 
      ((I/50688000)*d^15*K0*M^5*Sqrt[Pi/4056234]*u^14)/(b^3*E^u) + 
      ((I/45619200)*d*K1*M^5*Sqrt[Pi/4056234]*u^14)/(b^3*E^u) + 
      (((173*I)/821145600)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^14)/(b^3*E^u) - 
      (((31*I)/205286400)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^14)/(b^3*E^u) - 
      ((I/54743040)*d^15*K1*M^5*Sqrt[Pi/4056234]*u^14)/(b^3*E^u) - 
      (((411757273*I)/81262621440000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/
       b^3 - (((2435192339*I)/40631310720000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^14)/b^3 + (((319581511*I)/2083656960000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 - (((44013751*I)/1136540160000)*d^9*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 - (((578989*I)/11162448000)*d^11*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 + (((1508929*I)/1136540160000)*d^13*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^14)/b^3 + 
      (((5361641*I)/6250970880000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/
       b^3 + (((12373*I)/4167313920000)*d^17*K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/
       b^3 + ((I/342144000)*d*K0*M^5*Sqrt[(7*Pi)/579462]*u^14)/(b^3*E^u) + 
      (((59*I)/4105728000)*d^3*K0*M^5*Sqrt[(13*Pi)/312018]*u^14)/(b^3*E^u) + 
      ((I/23328000)*d^9*K0*M^5*Sqrt[(13*Pi)/312018]*u^14)/(b^3*E^u) + 
      (((53*I)/4105728000)*d^11*K0*M^5*Sqrt[(13*Pi)/312018]*u^14)/(b^3*E^u) - 
      ((I/128304000)*d^5*K1*M^5*Sqrt[(13*Pi)/312018]*u^14)/(b^3*E^u) + 
      (((67*I)/4105728000)*d^11*K1*M^5*Sqrt[(13*Pi)/312018]*u^14)/(b^3*E^u) + 
      (((20989*I)/14775022080000)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^14)/
       b^3 + ((I/186624000)*d^9*K1*M^5*Sqrt[(91*Pi)/44574]*u^14)/(b^3*E^u) - 
      ((I/373248000)*d^7*K0*M^5*Sqrt[(221*Pi)/18354]*u^14)/(b^3*E^u) - 
      ((I/373248000)*d^7*K1*M^5*Sqrt[(247*Pi)/16422]*u^14)/(b^3*E^u) - 
      ((I/2052864000)*d^5*K0*M^5*Sqrt[(299*Pi)/13566]*u^14)/(b^3*E^u) + 
      ((I/342144000)*d*K0*M^5*Sqrt[Pi/4056234]*u^15)/(b^3*E^u) + 
      ((I/342144000)*d^15*K0*M^5*Sqrt[Pi/4056234]*u^15)/(b^3*E^u) - 
      (((7123966079*I)/650100971520000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^15)/
       b^3 + (((81180079*I)/5556418560000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*
        u^15)/b^3 + (((3354451*I)/757693440000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*
        u^15)/b^3 - (((14351*I)/68976230400)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*
        u^15)/b^3 + ((I/342144000)*d*K1*M^5*Sqrt[Pi/4056234]*u^15)/
       (b^3*E^u) + ((I/342144000)*d^15*K1*M^5*Sqrt[Pi/4056234]*u^15)/
       (b^3*E^u) - (((3014103539*I)/1300201943040000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^15)/b^3 + (((3079599293*I)/650100971520000)*d^5*
        K1^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((5528207*I)/1111283712000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((8615933*I)/2273080320000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 - 
      (((18366493*I)/10001553408000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^15)/
       b^3 - (((7944487*I)/50007767040000)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*
        u^15)/b^3 - (((11729*I)/2222567424000)*d^17*K1^2*M^5*Sqrt[Pi/4056234]*
        u^15)/b^3 + (((7*I)/1026432000)*d^3*K0*M^5*Sqrt[(7*Pi)/579462]*u^15)/
       (b^3*E^u) + (((7*I)/1026432000)*d^13*K0*M^5*Sqrt[(7*Pi)/579462]*u^15)/
       (b^3*E^u) - (((72857*I)/246343680000)*d^13*K0^2*M^5*
        Sqrt[(7*Pi)/579462]*u^15)/b^3 + (((7*I)/1026432000)*d^3*K1*M^5*
        Sqrt[(7*Pi)/579462]*u^15)/(b^3*E^u) + 
      (((7*I)/1026432000)*d^13*K1*M^5*Sqrt[(7*Pi)/579462]*u^15)/(b^3*E^u) - 
      ((I/93312000)*d^7*K0*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) - 
      ((I/93312000)*d^9*K0*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) - 
      (((100217*I)/285758668800)*d^11*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/
       b^3 - ((I/93312000)*d^7*K1*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) - 
      ((I/93312000)*d^9*K1*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) - 
      (((17506403*I)/50007767040000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/
       b^3 + (((126486817*I)/1300201943040000)*d*K0^2*M^5*
        Sqrt[(17*Pi)/238602]*u^15)/b^3 - (((10039223*I)/59100088320000)*d^3*
        K0^2*M^5*Sqrt[(17*Pi)/238602]*u^15)/b^3 - 
      (((33191*I)/100015534080000)*d^17*K0^2*M^5*Sqrt[(23*Pi)/176358]*u^15)/
       b^3 + ((I/1026432000)*d^5*K0*M^5*Sqrt[(91*Pi)/44574]*u^15)/(b^3*E^u) + 
      ((I/1026432000)*d^11*K0*M^5*Sqrt[(91*Pi)/44574]*u^15)/(b^3*E^u) + 
      ((I/1026432000)*d^5*K1*M^5*Sqrt[(91*Pi)/44574]*u^15)/(b^3*E^u) + 
      ((I/1026432000)*d^11*K1*M^5*Sqrt[(91*Pi)/44574]*u^15)/(b^3*E^u) - 
      (((430227463*I)/92871567360000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[4056234]*b^3) - (((831109*I)/108350161920000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^16)/b^3 + (((12784579*I)/487575728640000)*d^3*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^16)/b^3 + 
      (((571069*I)/37505825280000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^16)/
       b^3 + (((18253663*I)/37505825280000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^16)/b^3 + (((186317*I)/1785991680000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^16)/b^3 + (((125819*I)/25003883520000)*d^17*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^16)/b^3 - (((2287*I)/12177216000)*d^9*K0*K1*
        M^5*Sqrt[(7*Pi)/579462]*u^16)/b^3 + 
      (((1535383*I)/44325066240000)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/238602]*u^16)/
       b^3 + (((211763*I)/37505825280000)*d^7*K0*K1*M^5*Sqrt[(17*Pi)/238602]*
        u^16)/b^3 - (((23669*I)/1071595008000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*
        u^17)/b^3 - (((3257*I)/500077670400)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*
        u^17)/b^3 - (((53*I)/151538688000)*d^17*K0^2*M^5*Sqrt[Pi/4056234]*
        u^17)/b^3 - (((30103*I)/65010097152000)*d*K1^2*M^5*Sqrt[Pi/4056234]*
        u^17)/b^3 + (((89611*I)/7501165056000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*
        u^17)/b^3 + (((7193*I)/170481024000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*
        u^17)/b^3 + (((2417*I)/1500233011200)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*
        u^17)/b^3 - (((4159*I)/214319001600)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*
        u^17)/b^3 - (((613*I)/100015534080)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*
        u^17)/b^3 - (((1459*I)/480370176000)*d^5*K1^2*M^5*Sqrt[(7*Pi)/579462]*
        u^17)/b^3 + (((227*I)/258660864000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*
        u^17)/b^3 + (((83*I)/24354432000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/312018]*
        u^17)/b^3 + (((1417*I)/7501165056000)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^17)/b^3 - (((1291*I)/1071595008000)*d^13*K0^2*
        M^5*Sqrt[(17*Pi)/238602]*u^17)/b^3 - 
      ((I/57480192000)*d^17*K1^2*M^5*Sqrt[(19*Pi)/213486]*u^17)/b^3 - 
      (((101*I)/5000776704000)*d*K0^2*M^5*Sqrt[(23*Pi)/176358]*u^17)/b^3 - 
      (((62057*I)/7501165056000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[4056234]*b^3) - (((795797*I)/97515145728000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[4056234]*b^3) + 
      ((I/338594256000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/604632600)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/930204000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 - 
      ((I/236779200)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 - 
      ((I/591948000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/465102000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/1302285600)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/26045712000)*d^17*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/84648564000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/213486]*u^18)/b^3)/Pi, 
    ((206273*d^15*K0*K1*M^5*Sqrt[7/(579462*Pi)]*u^3)/(36864000*b^3) + 
      (13373651*d^3*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^3)/(189235200*b^3) - 
      (14355214771*d^5*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^3)/
       (25546752000*b^3) + (((8221*I)/81920)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*
        u^3)/b^3 - (((6757*I)/1228800)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^3)/
       b^3 + (((940889*I)/921600)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((11000039*I)/921600)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((132191*I)/921600)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((1877*I)/15360)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 + 
      (((41921*I)/409600)*d^5*K0^2*M^5*Sqrt[(3*Pi)/1352078]*u^3)/b^3 - 
      (((39803*I)/7200)*d^7*K1^2*M^5*Sqrt[(7*Pi)/579462]*u^3)/b^3 - 
      (((266537*I)/409600)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((156949*I)/153600)*d^3*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((44101*I)/307200)*d^5*K1^2*M^5*Sqrt[(17*Pi)/238602]*u^3)/b^3 + 
      (((272087*I)/460800)*d^11*K1^2*M^5*Sqrt[(17*Pi)/238602]*u^3)/b^3 + 
      (((5897*I)/409600)*d*K0^2*M^5*Sqrt[(23*Pi)/176358]*u^3)/b^3 + 
      (((16027*I)/409600)*d^9*K0^2*M^5*Sqrt[(39*Pi)/104006]*u^3)/b^3 + 
      (((6247*I)/81920)*d^11*K0^2*M^5*Sqrt[(39*Pi)/104006]*u^3)/b^3 + 
      (((3964549*I)/1228800)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[4056234]*b^3) + 
      (11723406913*d*K0*K1*M^5*u^3)/(25546752000*b^3*Sqrt[4056234*Pi]) + 
      (111621233329*d^7*K0*K1*M^5*u^3)/(25546752000*b^3*Sqrt[4056234*Pi]) + 
      (170330633579*d^9*K0*K1*M^5*u^3)/(25546752000*b^3*Sqrt[4056234*Pi]) - 
      (3507496901*d^11*K0*K1*M^5*u^3)/(774144000*b^3*Sqrt[4056234*Pi]) - 
      (53136269*d^13*K0*K1*M^5*u^3)/(86016000*b^3*Sqrt[4056234*Pi]) + 
      (45214447*d^3*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^4)/(1892352000*b^3) + 
      (2665427247719*d^9*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^4)/
       (21459271680000*b^3) + (9703169611*d^9*K0^2*M^5*Sqrt[17/(238602*Pi)]*
        u^4)/(51093504000*b^3) + (((47913715387*I)/17031168000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^4)/b^3 + (((21079603511*I)/17031168000)*d^5*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^4)/b^3 - (((120626919727*I)/1548288000)*d^7*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + (((32981608243*I)/1548288000)*d^9*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((1816863913*I)/17031168000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/
       b^3 + (((59031821*I)/630784000)*d^13*K0*K1*M^5*Sqrt[(3*Pi)/1352078]*
        u^4)/b^3 + (((848270263*I)/630784000)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/238602]*u^4)/b^3 + (((4340440133*I)/3406233600)*d^3*K0*
        K1*M^5*Sqrt[(23*Pi)/176358]*u^4)/b^3 - 
      (16871019269325553*d^3*K1^2*M^5*u^4)/(3068675850240000*Sqrt[4056234]*
        b^3*Sqrt[Pi]) + (10783779697*d*K0^2*M^5*u^4)/
       (51093504000*b^3*Sqrt[4056234*Pi]) - (184471451431*d^5*K0^2*M^5*u^4)/
       (51093504000*b^3*Sqrt[4056234*Pi]) + (128563477153*d^7*K0^2*M^5*u^4)/
       (51093504000*b^3*Sqrt[4056234*Pi]) - (3659397173*d^11*K0^2*M^5*u^4)/
       (1548288000*b^3*Sqrt[4056234*Pi]) - (53690813*d^13*K0^2*M^5*u^4)/
       (172032000*b^3*Sqrt[4056234*Pi]) + (1452119*d^15*K0^2*M^5*u^4)/
       (73728000*b^3*Sqrt[4056234*Pi]) - (2644747971768691*d*K1^2*M^5*u^4)/
       (9206027550720000*b^3*Sqrt[4056234*Pi]) - 
      (5853840454015451*d^5*K1^2*M^5*u^4)/(1022891950080000*b^3*
        Sqrt[4056234*Pi]) + (1229600695178363*d^7*K1^2*M^5*u^4)/
       (64377815040000*b^3*Sqrt[4056234*Pi]) - 
      (16424914360703*d^11*K1^2*M^5*u^4)/(1950842880000*b^3*
        Sqrt[4056234*Pi]) - (6869738039*d^13*K1^2*M^5*u^4)/
       (8670412800*b^3*Sqrt[4056234*Pi]) + (68718683*d^15*K1^2*M^5*u^4)/
       (13271040000*b^3*Sqrt[4056234*Pi]) - 
      (18195169*d^15*K0*K1*M^5*Sqrt[19/(213486*Pi)]*u^5)/(92897280000*b^3) + 
      (953913193444417*d^7*K0*K1*M^5*Sqrt[23/(176358*Pi)]*u^5)/
       (836911595520000*b^3) + (((31973477227*I)/34062336000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 - (((4207227289*I)/34062336000)*d^5*K0^2*
        M^5*Sqrt[Pi/4056234]*u^5)/b^3 - (((73835055727*I)/3096576000)*d^7*
        K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((1404691727*I)/11354112000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((1822713107429*I)/1021870080000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 - (((9418248901*I)/163840000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 + (((233589833401*I)/18579456000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 + (((19165113298997*I)/1021870080000)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((502860134831*I)/1021870080000)*d^13*
        K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((24494063677*I)/1021870080000)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 + (((2975061517*I)/1261568000)*d^11*K0^2*M^5*Sqrt[(3*Pi)/1352078]*
        u^5)/b^3 + (((68369101*I)/34062336000)*d^15*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^5)/b^3 + (((6780052553*I)/40874803200)*d*K1^2*
        M^5*Sqrt[(13*Pi)/312018]*u^5)/b^3 + 
      (((883041941*I)/3096576000)*d^9*K0^2*M^5*Sqrt[(23*Pi)/176358]*u^5)/
       b^3 + (((62985379123*I)/6812467200)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[4056234]*b^3) + (((22175479873823*I)/1021870080000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[4056234]*b^3) - (175683582882481*d*K0*K1*M^5*u^5)/
       (187878113280000*b^3*Sqrt[4056234*Pi]) - 
      (2325918882244777*d^3*K0*K1*M^5*u^5)/(236051988480000*b^3*
        Sqrt[4056234*Pi]) - (1934193598330277*d^5*K0*K1*M^5*u^5)/
       (1022891950080000*b^3*Sqrt[4056234*Pi]) - 
      (10557677026681*d^9*K0*K1*M^5*u^5)/(3065610240000*b^3*
        Sqrt[4056234*Pi]) - (3636738291799*d^11*K0*K1*M^5*u^5)/
       (390168576000*b^3*Sqrt[4056234*Pi]) - 
      (166352573369*d^13*K0*K1*M^5*u^5)/(216760320000*b^3*Sqrt[4056234*Pi]) - 
      (400958020109*d^9*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^6)/
       (3901685760000*b^3) - (109750093727*d^11*K0^2*M^5*Sqrt[17/(238602*Pi)]*
        u^6)/(975421440000*b^3) - (29239957*d^15*K1^2*M^5*
        Sqrt[17/(238602*Pi)]*u^6)/(132710400000*b^3) + 
      (((379084738951*I)/204374016000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       b^3 + (((17913524109113*I)/1021870080000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 - (((64737441541*I)/1021870080000)*d^5*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + (((40805539091*I)/92897280000)*
        d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + 
      (((1624750523*I)/2064384000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^6)/
       b^3 + (((103451609309*I)/92897280000)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^6)/b^3 - (((81028187767*I)/30965760000)*d^7*K0*
        K1*M^5*Sqrt[(17*Pi)/238602]*u^6)/b^3 + 
      (((8408977*I)/13271040000)*d^15*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^6)/
       b^3 - (6098407176607*d^3*K0^2*M^5*u^6)/(2179457280000*Sqrt[4056234]*
        b^3*Sqrt[Pi]) - (119294026054119923*d^3*K1^2*M^5*u^6)/
       (15343379251200000*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (579885919432591*d*K0^2*M^5*u^6)/(1673823191040000*b^3*
        Sqrt[4056234*Pi]) + (111036718524131*d^5*K0^2*M^5*u^6)/
       (185980354560000*b^3*Sqrt[4056234*Pi]) + 
      (5323374885936587*d^7*K0^2*M^5*u^6)/(836911595520000*b^3*
        Sqrt[4056234*Pi]) - (64017022759*d^13*K0^2*M^5*u^6)/
       (433520640000*b^3*Sqrt[4056234*Pi]) - (534538117*d^15*K0^2*M^5*u^6)/
       (92897280000*b^3*Sqrt[4056234*Pi]) - 
      (130925986987310017*d*K1^2*M^5*u^6)/(184120551014400000*b^3*
        Sqrt[4056234*Pi]) - (3975607122679307*d^5*K1^2*M^5*u^6)/
       (1753529057280000*b^3*Sqrt[4056234*Pi]) + 
      (185436638061657193*d^7*K1^2*M^5*u^6)/(8369115955200000*b^3*
        Sqrt[4056234*Pi]) - (1388892196038947*d^9*K1^2*M^5*u^6)/
       (429185433600000*b^3*Sqrt[4056234*Pi]) - 
      (1357435908779*d^11*K1^2*M^5*u^6)/(174182400000*b^3*Sqrt[4056234*Pi]) - 
      (1608222667907*d^13*K1^2*M^5*u^6)/(4335206400000*b^3*
        Sqrt[4056234*Pi]) + (868663267228201*d^7*K0*K1*M^5*
        Sqrt[23/(176358*Pi)]*u^7)/(1394852659200000*b^3) - 
      (1301429*d^15*K0*K1*M^5*Sqrt[91/(44574*Pi)]*u^7)/(22118400000*b^3) - 
      (5031896591*d^5*K0*K1*M^5*Sqrt[323/(12558*Pi)]*u^7)/
       (2479738060800*b^3) - (((56186931061*I)/255467520000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 - (((220822185401*I)/30965760000)*d^7*K0^2*
        M^5*Sqrt[Pi/4056234]*u^7)/b^3 + (((15233080669*I)/9289728000)*d^9*
        K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((1239110687*I)/14192640000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((1152604153*I)/1021870080000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/
       b^3 + (((87786684719*I)/170311680000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/
       b^3 - (((50314991011*I)/255467520000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 - (((1132216491851*I)/92897280000)*d^7*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((85918812433*I)/27869184000)*d^9*K1^2*
        M^5*Sqrt[Pi/4056234]*u^7)/b^3 + (((1664124451163*I)/437944320000)*
        d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((48592508941*I)/383201280000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/
       b^3 + (((20221753*I)/145981440000)*d^15*K1^2*M^5*Sqrt[(7*Pi)/579462]*
        u^7)/b^3 + (((20641408379*I)/113541120000)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^7)/b^3 + (((2006348551*I)/102187008000)*d*K0^2*
        M^5*Sqrt[(17*Pi)/238602]*u^7)/b^3 + 
      (((427106908751*I)/145981440000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[4056234]*b^3) + (((4965036867761*I)/1021870080000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[4056234]*b^3) - 
      (1339385313736577*d*K0*K1*M^5*u^7)/(2789705318400000*b^3*
        Sqrt[4056234*Pi]) - (243505618644679*d^3*K0*K1*M^5*u^7)/
       (43589145600000*b^3*Sqrt[4056234*Pi]) - 
      (158721990831077*d^9*K0*K1*M^5*u^7)/(71530905600000*b^3*
        Sqrt[4056234*Pi]) - (24891925097957*d^11*K0*K1*M^5*u^7)/
       (4877107200000*b^3*Sqrt[4056234*Pi]) - 
      (592870284541*d^13*K0*K1*M^5*u^7)/(2167603200000*b^3*
        Sqrt[4056234*Pi]) - (11972431363*d^11*K0^2*M^5*Sqrt[17/(238602*Pi)]*
        u^8)/(270950400000*b^3) - (385030512805423*d*K1^2*M^5*
        Sqrt[17/(238602*Pi)]*u^8)/(30686758502400000*b^3) + 
      (953161285989527*d^7*K1^2*M^5*Sqrt[19/(213486*Pi)]*u^8)/
       (4184557977600000*b^3) - (1160237*d^15*K1^2*M^5*Sqrt[299/(13566*Pi)]*
        u^8)/(464486400000*b^3) + (((70526771201*I)/255467520000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 + (((15879485917*I)/6386688000)*d^3*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^8)/b^3 - (((58544494133*I)/255467520000)*d^5*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((21224899571*I)/13934592000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       b^3 + (((366929778599*I)/191600640000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^8)/b^3 + (((55983742823*I)/766402560000)*d^13*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 - (((3421757*I)/18247680000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 - (((4128711017*I)/11612160000)*d^7*K0*K1*
        M^5*Sqrt[(17*Pi)/238602]*u^8)/b^3 - 
      (1945624468937467*d^3*K0^2*M^5*u^8)/(2557229875200000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) - (76785395850983*d^3*K1^2*M^5*u^8)/
       (50582568960000*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (4687778586902869*d*K0^2*M^5*u^8)/(92060275507200000*b^3*
        Sqrt[4056234*Pi]) - (252877348317007*d^5*K0^2*M^5*u^8)/
       (2045783900160000*b^3*Sqrt[4056234*Pi]) + 
      (102006823229093*d^7*K0^2*M^5*u^8)/(54344908800000*b^3*
        Sqrt[4056234*Pi]) - (29666377823399*d^9*K0^2*M^5*u^8)/
       (214592716800000*b^3*Sqrt[4056234*Pi]) - 
      (37233242713*d^13*K0^2*M^5*u^8)/(722534400000*b^3*Sqrt[4056234*Pi]) - 
      (330523811*d^15*K0^2*M^5*u^8)/(464486400000*b^3*Sqrt[4056234*Pi]) - 
      (21807077921135987*d^5*K1^2*M^5*u^8)/(92060275507200000*b^3*
        Sqrt[4056234*Pi]) - (17243047724029*d^9*K1^2*M^5*u^8)/
       (19508428800000*b^3*Sqrt[4056234*Pi]) - 
      (2558772536629*d^11*K1^2*M^5*u^8)/(1828915200000*b^3*
        Sqrt[4056234*Pi]) - (493839751921*d^13*K1^2*M^5*u^8)/
       (6502809600000*b^3*Sqrt[4056234*Pi]) - 
      (7060322407*d^9*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^9)/
       (429185433600*b^3) - (53548095187*d^11*K0*K1*M^5*Sqrt[13/(312018*Pi)]*
        u^9)/(1045094400000*b^3) - (15950858795821*d^5*K0*K1*M^5*
        Sqrt[19/(213486*Pi)]*u^9)/(4603013775360000*b^3) - 
      (((568122833*I)/51093504000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((4851582331*I)/7741440000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((1932465137*I)/13934592000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((159932312957*I)/766402560000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 + (((6551529371*I)/766402560000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 - (((20873681*I)/255467520000)*d^15*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((7464185293*I)/153280512000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((16075765339*I)/153280512000)*d^5*K1^2*
        M^5*Sqrt[Pi/4056234]*u^9)/b^3 - (((65140333481*I)/69672960000)*d^7*
        K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((20870484001*I)/69672960000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((8197186427*I)/766402560000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 - (((28304267*I)/255467520000)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 + (((428093647*I)/255467520000)*d*K0^2*M^5*Sqrt[(17*Pi)/238602]*
        u^9)/b^3 + (((2162064901*I)/153280512000)*d^11*K1^2*M^5*
        Sqrt[(19*Pi)/213486]*u^9)/b^3 + (((64762971149*I)/255467520000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[4056234]*b^3) + 
      (((45216829327*I)/109486080000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4056234]*b^3) - (3587191281994591*d*K0*K1*M^5*u^9)/
       (69045206630400000*b^3*Sqrt[4056234*Pi]) - 
      (8419131085368217*d^3*K0*K1*M^5*u^9)/(11507534438400000*b^3*
        Sqrt[4056234*Pi]) + (2786323838832161*d^7*K0*K1*M^5*u^9)/
       (1569209241600000*b^3*Sqrt[4056234*Pi]) - 
      (5001371303*d^13*K0*K1*M^5*u^9)/(108380160000*b^3*Sqrt[4056234*Pi]) - 
      (679963*d^15*K0*K1*M^5*u^9)/(5806080000*b^3*Sqrt[4056234*Pi]) - 
      (27810713*d^13*K0^2*M^5*Sqrt[7/(579462*Pi)]*u^10)/(33177600000*b^3) - 
      (41764370149*d^11*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^10)/
       (7315660800000*b^3) - (308881903*d^13*K1^2*M^5*Sqrt[13/(312018*Pi)]*
        u^10)/(541900800000*b^3) - (5378360263*d^9*K1^2*M^5*
        Sqrt[23/(176358*Pi)]*u^10)/(1970749440000*b^3) + 
      (((444445213*I)/27371520000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((1444684091*I)/63866880000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/
       b^3 - (((2805727819*I)/8709120000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/b^3 + (((613397*I)/6652800)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/b^3 + (((27778519*I)/7096320000)*d^13*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 - (((5145037*I)/95800320000)*d^15*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^10)/b^3 + (((34969387*I)/2488320000)*d^9*K0*K1*
        M^5*Sqrt[(7*Pi)/579462]*u^10)/b^3 + 
      (((125955317*I)/15966720000)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/238602]*u^10)/
       b^3 - (123253881001189*d^3*K0^2*M^5*u^10)/(1278614937600000*
        Sqrt[4056234]*b^3*Sqrt[Pi]) - (2933080297071689*d^3*K1^2*M^5*u^10)/
       (34522603315200000*Sqrt[4056234]*b^3*Sqrt[Pi]) + 
      (986590301582521*d*K0^2*M^5*u^10)/(69045206630400000*b^3*
        Sqrt[4056234*Pi]) + (219239115310207*d^5*K0^2*M^5*u^10)/
       (23015068876800000*b^3*Sqrt[4056234*Pi]) + 
      (14247213057689*d^7*K0^2*M^5*u^10)/(112086374400000*b^3*
        Sqrt[4056234*Pi]) + (1369597235749*d^9*K0^2*M^5*u^10)/
       (53648179200000*b^3*Sqrt[4056234*Pi]) + (1529369*d^15*K0^2*M^5*u^10)/
       (58060800000*b^3*Sqrt[4056234*Pi]) - (966446121146549*d*K1^2*M^5*u^10)/
       (29590802841600000*b^3*Sqrt[4056234*Pi]) - 
      (766047319544149*d^5*K1^2*M^5*u^10)/(69045206630400000*b^3*
        Sqrt[4056234*Pi]) + (696577591074527*d^7*K1^2*M^5*u^10)/
       (2353813862400000*b^3*Sqrt[4056234*Pi]) - 
      (710210462711*d^11*K1^2*M^5*u^10)/(7315660800000*b^3*
        Sqrt[4056234*Pi]) + (21225283*d^15*K1^2*M^5*u^10)/
       (522547200000*b^3*Sqrt[4056234*Pi]) - 
      (1429649959*d^9*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^11)/
       (12070840320000*b^3) - (211845691*d^11*K0*K1*M^5*Sqrt[19/(213486*Pi)]*
        u^11)/(114307200000*b^3) + (306942822349*d^7*K0*K1*M^5*
        Sqrt[23/(176358*Pi)]*u^11)/(84064780800000*b^3) + 
      (((36282251*I)/63866880000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((7097*I)/1741824000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      (((12381827*I)/5474304000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((1384481633*I)/114960384000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 - (((343969307*I)/13063680000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 + (((12601219*I)/1741824000)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 + (((2009411*I)/5806080000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 - (((28309*I)/6531840000)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 + (((52087961*I)/191600640000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/312018]*
        u^11)/b^3 + (((827191*I)/2177280000)*d^11*K0^2*M^5*
        Sqrt[(17*Pi)/238602]*u^11)/b^3 - (((11570563*I)/8709120000)*d^7*K0^2*
        M^5*Sqrt[(19*Pi)/213486]*u^11)/b^3 + 
      (((54323*I)/3483648000)*d^13*K0^2*M^5*Sqrt[(19*Pi)/213486]*u^11)/b^3 + 
      (((1447783*I)/52254720000)*d^9*K1^2*M^5*Sqrt[(437*Pi)/9282]*u^11)/b^3 + 
      (((366291011*I)/47900160000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[4056234]*b^3) + (((134894717*I)/8211456000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[4056234]*b^3) + 
      (((2297*I)/1935360000)*d^9*K0^2*M^5*Sqrt[(5681*Pi)/714]*u^11)/b^3 - 
      (5270092763477*d*K0*K1*M^5*u^11)/(2353813862400000*b^3*
        Sqrt[4056234*Pi]) - (773592401111*d^3*K0*K1*M^5*u^11)/
       (24518894400000*b^3*Sqrt[4056234*Pi]) - 
      (1040310747689*d^5*K0*K1*M^5*u^11)/(98075577600000*b^3*
        Sqrt[4056234*Pi]) - (96789181*d^13*K0*K1*M^5*u^11)/
       (33868800000*b^3*Sqrt[4056234*Pi]) + (1838819*d^15*K0*K1*M^5*u^11)/
       (65318400000*b^3*Sqrt[4056234*Pi]) + 
      (4699599049*d^9*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^12)/
       (120708403200000*b^3) - (3535793*d^11*K1^2*M^5*Sqrt[17/(238602*Pi)]*
        u^12)/(21772800000*b^3) + (53651727869*d^7*K1^2*M^5*
        Sqrt[323/(12558*Pi)]*u^12)/(2353813862400000*b^3) - 
      (12781*d^13*K1^2*M^5*Sqrt[323/(12558*Pi)]*u^12)/(19353600000*b^3) + 
      (((21372371*I)/47900160000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((99779881*I)/35925120000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      (((7677679*I)/1306368000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((31224181*I)/13063680000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((13007473*I)/143700480000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       b^3 - (((38837*I)/71850240000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       b^3 - (((14322773*I)/143700480000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/312018]*
        u^12)/b^3 + (((1552267*I)/17962560000)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/238602]*u^12)/b^3 - (15215603700043*d^3*K0^2*M^5*u^12)/
       (4315325414400000*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (14550717599701*d^3*K1^2*M^5*u^12)/(12945976243200000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) + (2703108269441*d*K0^2*M^5*u^12)/(1479540142080000*b^3*
        Sqrt[4056234*Pi]) - (61451426018149*d^5*K0^2*M^5*u^12)/
       (17261301657600000*b^3*Sqrt[4056234*Pi]) + 
      (17402809794677*d^7*K0^2*M^5*u^12)/(2353813862400000*b^3*
        Sqrt[4056234*Pi]) - (8471789*d^11*K0^2*M^5*u^12)/
       (3265920000*b^3*Sqrt[4056234*Pi]) - (3954817*d^13*K0^2*M^5*u^12)/
       (19353600000*b^3*Sqrt[4056234*Pi]) + (534161*d^15*K0^2*M^5*u^12)/
       (261273600000*b^3*Sqrt[4056234*Pi]) - 
      (103720787906291*d*K1^2*M^5*u^12)/(51783904972800000*b^3*
        Sqrt[4056234*Pi]) + (21675544684007*d^5*K1^2*M^5*u^12)/
       (51783904972800000*b^3*Sqrt[4056234*Pi]) - 
      (202909618937*d^9*K1^2*M^5*u^12)/(120708403200000*b^3*
        Sqrt[4056234*Pi]) + (270499*d^15*K1^2*M^5*u^12)/
       (261273600000*b^3*Sqrt[4056234*Pi]) - 
      (54078793*d^9*K0*K1*M^5*Sqrt[19/(213486*Pi)]*u^13)/
       (2743372800000*b^3) + (((141103*I)/15966720000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((3370753*I)/6842880000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 - (((476243*I)/1088640000)*d^7*K0^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((190753*I)/4354560000)*d^9*K0^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((372413*I)/6531840000)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((16469*I)/2612736000)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + ((I/32659200)*d^15*K0^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((2050343*I)/143700480000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((358199*I)/9797760000)*d^7*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((1804073*I)/39191040000)*d^9*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((704597*I)/86220288000)*d^13*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((101*I)/3592512000)*d^15*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((1226021*I)/215550720000)*d^11*K1^2*
        M^5*Sqrt[(13*Pi)/312018]*u^13)/b^3 - 
      (((12110459*I)/431101440000)*d^5*K1^2*M^5*Sqrt[(19*Pi)/213486]*u^13)/
       b^3 - (((4098299*I)/23950080000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[4056234]*b^3) + (((76465241*I)/215550720000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[4056234]*b^3) - (1011477991163*d*K0*K1*M^5*u^13)/
       (12945976243200000*b^3*Sqrt[4056234*Pi]) - 
      (225707453449*d^3*K0*K1*M^5*u^13)/(1618247030400000*b^3*
        Sqrt[4056234*Pi]) - (456835606217*d^5*K0*K1*M^5*u^13)/
       (995844326400000*b^3*Sqrt[4056234*Pi]) + 
      (263819824507*d^7*K0*K1*M^5*u^13)/(196151155200000*b^3*
        Sqrt[4056234*Pi]) - (28066757*d^11*K0*K1*M^5*u^13)/
       (97977600000*b^3*Sqrt[4056234*Pi]) - (257339*d^13*K0*K1*M^5*u^13)/
       (43545600000*b^3*Sqrt[4056234*Pi]) - (37549*d^15*K0*K1*M^5*u^13)/
       (21772800000*b^3*Sqrt[4056234*Pi]) + 
      (12274144319057*d^9*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^14)/
       (162152553024000000*b^3) - (932590441*d*K0^2*M^5*Sqrt[17/(238602*Pi)]*
        u^14)/(479480601600000*b^3) + (82267543*d^9*K0^2*M^5*
        Sqrt[17/(238602*Pi)]*u^14)/(30177100800000*b^3) - 
      (31879*d^13*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^14)/(43545600000*b^3) + 
      (8032778909*d^7*K0^2*M^5*Sqrt[23/(176358*Pi)]*u^14)/
       (588453465600000*b^3) + (64324483*d*K1^2*M^5*Sqrt[391/(10374*Pi)]*
        u^14)/(792610790400000*b^3) + (((601*I)/190080000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 + (((1735703*I)/53887680000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 + (((970033*I)/107775360000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 - (((210751*I)/2449440000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 + (((8311*I)/1959552000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 + (((362371*I)/10777536000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 + (((409471*I)/107775360000)*d^13*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 + ((I/4490640000)*d^15*K0*K1*M^5*
        Sqrt[(23*Pi)/176358]*u^14)/b^3 + (185902988321*d^3*K0^2*M^5*u^14)/
       (647298812160000*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (316789958957*d^3*K1^2*M^5*u^14)/(970948218240000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) - (7211506392689*d^5*K0^2*M^5*u^14)/(12945976243200000*b^3*
        Sqrt[4056234*Pi]) - (60523*d^11*K0^2*M^5*u^14)/
       (1360800000*b^3*Sqrt[4056234*Pi]) - (31049*d^15*K0^2*M^5*u^14)/
       (65318400000*b^3*Sqrt[4056234*Pi]) + (1415076433387*d^5*K1^2*M^5*u^14)/
       (2987532979200000*b^3*Sqrt[4056234*Pi]) - 
      (8922507859*d^7*K1^2*M^5*u^14)/(53495769600000*b^3*Sqrt[4056234*Pi]) - 
      (73905286635349651*d^9*K1^2*M^5*u^14)/(78806140769664000000*b^3*
        Sqrt[4056234*Pi]) - (2711069*d^11*K1^2*M^5*u^14)/
       (58786560000*b^3*Sqrt[4056234*Pi]) - (1580039*d^13*K1^2*M^5*u^14)/
       (130636800000*b^3*Sqrt[4056234*Pi]) - (22649*d^15*K1^2*M^5*u^14)/
       (65318400000*b^3*Sqrt[4056234*Pi]) - 
      (380557*d*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^15)/(92471258880000*b^3) - 
      (1157129*d^9*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^15)/(2155507200000*b^3) + 
      (37*d^15*K0*K1*M^5*Sqrt[119/(34086*Pi)]*u^15)/(11197440000*b^3) - 
      (((211*I)/1924560000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 - 
      (((67*I)/5132160000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      ((I/58320000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 - 
      (((599*I)/7698240000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      ((I/855360000)*d*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 + 
      (((169*I)/15396480000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 - 
      ((I/699840000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 - 
      (((59*I)/1399680000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 + 
      (((239*I)/15396480000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 + 
      (((131*I)/15396480000)*d^3*K0^2*M^5*Sqrt[(17*Pi)/238602]*u^15)/b^3 - 
      ((I/1710720000)*d^15*K1^2*M^5*Sqrt[(19*Pi)/213486]*u^15)/b^3 - 
      (((7*I)/1399680000)*d^7*K0^2*M^5*Sqrt[(91*Pi)/44574]*u^15)/b^3 + 
      ((I/349920000)*d^9*K1^2*M^5*Sqrt[(91*Pi)/44574]*u^15)/b^3 + 
      ((I/699840000)*d^9*K0^2*M^5*Sqrt[(247*Pi)/16422]*u^15)/b^3 + 
      ((I/1399680000)*d^3*K1^2*M^5*Sqrt[(247*Pi)/16422]*u^15)/b^3 - 
      ((I/3849120000)*d^5*K0^2*M^5*Sqrt[(299*Pi)/13566]*u^15)/b^3 - 
      (32490061*d^3*K0*K1*M^5*u^15)/(28897268400000*b^3*Sqrt[4056234*Pi]) - 
      (467131123*d^5*K0*K1*M^5*u^15)/(462356294400000*b^3*Sqrt[4056234*Pi]) + 
      (881663*d^7*K0*K1*M^5*u^15)/(179625600000*b^3*Sqrt[4056234*Pi]) + 
      (737963*d^9*K0*K1*M^5*u^15)/(86220288000*b^3*Sqrt[4056234*Pi]) - 
      (79267*d^11*K0*K1*M^5*u^15)/(24494400000*b^3*Sqrt[4056234*Pi]) + 
      (1801*d^13*K0*K1*M^5*u^15)/(2177280000*b^3*Sqrt[4056234*Pi]) - 
      (271*d^15*K0*K1*M^5*u^15)/(2239488000*b^3*Sqrt[4056234*Pi]) - 
      (d^15*K0^2*M^5*Sqrt[7/(579462*Pi)]*u^16)/(466560000*b^3) - 
      (d^15*K1^2*M^5*Sqrt[7/(579462*Pi)]*u^16)/(466560000*b^3) + 
      (d^3*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^16)/(419904000*b^3) - 
      (11*d^7*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^16)/(1679616000*b^3) + 
      (d^3*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^16)/(419904000*b^3) - 
      (11*d^7*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^16)/(1679616000*b^3) - 
      (27253*d*K0^2*M^5*Sqrt[23/(176358*Pi)]*u^16)/(277413776640000*b^3) - 
      (15733*d^5*K0^2*M^5*Sqrt[23/(176358*Pi)]*u^16)/(2476908720000*b^3) - 
      (27253*d*K1^2*M^5*Sqrt[23/(176358*Pi)]*u^16)/(277413776640000*b^3) - 
      (15733*d^5*K1^2*M^5*Sqrt[23/(176358*Pi)]*u^16)/(2476908720000*b^3) + 
      (d^11*K0^2*M^5*Sqrt[91/(44574*Pi)]*u^16)/(1679616000*b^3) + 
      (d^11*K1^2*M^5*Sqrt[91/(44574*Pi)]*u^16)/(1679616000*b^3) + 
      ((I/256608000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^16)/b^3 + 
      ((I/256608000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^16)/b^3 + 
      (((7*I)/769824000)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/579462]*u^16)/b^3 + 
      (((7*I)/769824000)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/579462]*u^16)/b^3 - 
      ((I/69984000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^16)/b^3 - 
      ((I/69984000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^16)/b^3 + 
      ((I/769824000)*d^5*K0*K1*M^5*Sqrt[(91*Pi)/44574]*u^16)/b^3 + 
      ((I/769824000)*d^11*K0*K1*M^5*Sqrt[(91*Pi)/44574]*u^16)/b^3 - 
      (126869*d^3*K0^2*M^5*u^16)/(2133952128000*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (126869*d^3*K1^2*M^5*u^16)/(2133952128000*Sqrt[4056234]*b^3*Sqrt[Pi]) + 
      (d*K0^2*M^5*u^16)/(559872000*b^3*Sqrt[4056234*Pi]) + 
      (29131*d^7*K0^2*M^5*u^16)/(240185088000*b^3*Sqrt[4056234*Pi]) + 
      (52729*d^9*K0^2*M^5*u^16)/(161663040000*b^3*Sqrt[4056234*Pi]) - 
      (131*d^11*K0^2*M^5*u^16)/(1306368000*b^3*Sqrt[4056234*Pi]) - 
      (103*d^13*K0^2*M^5*u^16)/(816480000*b^3*Sqrt[4056234*Pi]) + 
      (d*K1^2*M^5*u^16)/(559872000*b^3*Sqrt[4056234*Pi]) + 
      (29131*d^7*K1^2*M^5*u^16)/(240185088000*b^3*Sqrt[4056234*Pi]) + 
      (52729*d^9*K1^2*M^5*u^16)/(161663040000*b^3*Sqrt[4056234*Pi]) - 
      (131*d^11*K1^2*M^5*u^16)/(1306368000*b^3*Sqrt[4056234*Pi]) - 
      (103*d^13*K1^2*M^5*u^16)/(816480000*b^3*Sqrt[4056234*Pi]))/Pi}, 5, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_11_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((43*I)/20672)*d^3*K1^2*M^4*Sqrt[5/(69069*Pi)]*u^2)/
       b^2 - ((I/544)*d^7*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 + 
      ((I/10336)*d*K1^2*M^4*Sqrt[15/(23023*Pi)]*u^2)/b^2 + 
      (((3*I)/10336)*d^9*K1^2*M^4*Sqrt[33/(10465*Pi)]*u^2)/b^2 + 
      (((3*I)/20672)*d^11*K1^2*M^4*Sqrt[33/(10465*Pi)]*u^2)/b^2 + 
      (((5*I)/82688)*d*K0^2*M^4*Sqrt[55/(6279*Pi)]*u^2)/b^2 - 
      (((11*I)/41344)*d^5*K0^2*M^4*Sqrt[55/(6279*Pi)]*u^2)/b^2 - 
      (((11*I)/41344)*d^7*K0^2*M^4*Sqrt[165/(2093*Pi)]*u^2)/b^2 + 
      (((11*I)/82688)*d^9*K0^2*M^4*Sqrt[165/(2093*Pi)]*u^2)/b^2 + 
      (((5*I)/82688)*d^11*K0^2*M^4*Sqrt[165/(2093*Pi)]*u^2)/b^2 + 
      (((5*I)/82688)*d^3*K0^2*M^4*Sqrt[385/(897*Pi)]*u^2)/b^2 - 
      (((31*I)/5168)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[345345*Pi]) + 
      (((179917*I)/11576320)*d^11*K0*K1*M^4*Sqrt[3/(115115*Pi)]*u^3)/b^2 + 
      (((147943*I)/6945792)*d^3*K0*K1*M^4*Sqrt[5/(69069*Pi)]*u^3)/b^2 + 
      (((43573*I)/34728960)*d*K0*K1*M^4*Sqrt[11/(31395*Pi)]*u^3)/b^2 + 
      (((62879*I)/6945792)*d^9*K0*K1*M^4*Sqrt[11/(31395*Pi)]*u^3)/b^2 - 
      (((12847*I)/3472896)*d^7*K0*K1*M^4*Sqrt[55/(6279*Pi)]*u^3)/b^2 + 
      (((1283*I)/1021440)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) - 
      (((13207*I)/204288)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) + 
      (((853*I)/2480640)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) + 
      (((104095*I)/13891584)*d^3*K0^2*M^4*Sqrt[5/(69069*Pi)]*u^4)/b^2 + 
      (((96905*I)/13891584)*d^9*K0^2*M^4*Sqrt[5/(69069*Pi)]*u^4)/b^2 + 
      (((104353*I)/11907072)*d^11*K1^2*M^4*Sqrt[5/(69069*Pi)]*u^4)/b^2 + 
      (((151627*I)/119070720)*d*K1^2*M^4*Sqrt[7/(49335*Pi)]*u^4)/b^2 + 
      (((734191*I)/59535360)*d^9*K1^2*M^4*Sqrt[7/(49335*Pi)]*u^4)/b^2 - 
      (((498817*I)/29767680)*d^7*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^4)/b^2 + 
      (((27583*I)/69457920)*d*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^4)/b^2 - 
      (((110923*I)/39690240)*d^5*K1^2*M^4*Sqrt[13/(26565*Pi)]*u^4)/b^2 - 
      (((22007*I)/6945792)*d^7*K0^2*M^4*Sqrt[23/(15015*Pi)]*u^4)/b^2 + 
      (((53*I)/1653760)*d*K0^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((150431*I)/6945792)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) + 
      (((236023*I)/13891584)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) + 
      (((1124729*I)/277831680)*d*K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) + 
      (((869207*I)/9261056)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((4529731*I)/277831680)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) + 
      (((22285*I)/1462272)*d^3*K0*K1*M^4*Sqrt[5/(69069*Pi)]*u^5)/b^2 - 
      (((1226495*I)/166699008)*d^5*K0*K1*M^4*Sqrt[5/(69069*Pi)]*u^5)/b^2 + 
      (((78779*I)/83349504)*d*K0*K1*M^4*Sqrt[11/(31395*Pi)]*u^5)/b^2 - 
      (((440707*I)/119070720)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[345345*Pi]) - 
      (((31740827*I)/208373760)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[345345*Pi]) + 
      (((28895569*I)/416747520)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[345345*Pi]) + 
      (((15370777*I)/416747520)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[345345*Pi]) + 
      (((29033*I)/83349504)*d*K0^2*M^4*Sqrt[5/(69069*Pi)]*u^6)/b^2 + 
      (((3469*I)/3472896)*d^3*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^6)/b^2 - 
      (((4793449*I)/1666990080)*d^7*K1^2*M^4*Sqrt[13/(26565*Pi)]*u^6)/b^2 - 
      (((1433*I)/3307520)*d^5*K1^2*M^4*Sqrt[23/(15015*Pi)]*u^6)/b^2 - 
      (((2251*I)/2976768)*d^7*K0^2*M^4*Sqrt[35/(9867*Pi)]*u^6)/b^2 - 
      (((447757*I)/69457920)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((691963*I)/59535360)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((97687*I)/14883840)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((17203*I)/6615040)*d*K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((279967*I)/14883840)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) - 
      (((1891*I)/15876096)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((6939949*I)/416747520)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((122449*I)/13023360)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) - 
      (((19339*I)/52093440)*d^5*K0*K1*M^4*Sqrt[13/(26565*Pi)]*u^7)/b^2 + 
      (((135761*I)/104186880)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) + 
      (((500287*I)/52093440)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) - 
      ((I/24320)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) - 
      (((62939*I)/3255840)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) + 
      (((868289*I)/104186880)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) + 
      (((86087*I)/17364480)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) + 
      (((121*I)/9767520)*d*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^8)/b^2 - 
      (((29153*I)/156280320)*d^7*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^8)/b^2 + 
      (((3347*I)/52093440)*d^9*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^8)/b^2 + 
      (((2749*I)/52093440)*d^9*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^8)/b^2 + 
      (((859*I)/20837376)*d^11*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^8)/b^2 + 
      (((169*I)/8930304)*d^3*K1^2*M^4*Sqrt[65/(5313*Pi)]*u^8)/b^2 + 
      (((318653*I)/312560640)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((19841*I)/39070080)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((9487*I)/52093440)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((409*I)/2480640)*d*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((6737*I)/11162880)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((77897*I)/31256064)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((2237*I)/6511680)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((1189*I)/1827840)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((1483*I)/23442048)*d^3*K0*K1*M^4*Sqrt[5/(69069*Pi)]*u^9)/b^2 - 
      (((73*I)/3348864)*d^5*K0*K1*M^4*Sqrt[7/(49335*Pi)]*u^9)/b^2 + 
      (((13*I)/8682240)*d^11*K0*K1*M^4*Sqrt[143/(2415*Pi)]*u^9)/b^2 + 
      (((4157*I)/78140160)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) + 
      (((883*I)/11162880)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) - 
      ((I/33915)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) - 
      (((5659*I)/6894720)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) + 
      (((2953*I)/8682240)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) + 
      (((47*I)/11721024)*d^3*K1^2*M^4*Sqrt[5/(69069*Pi)]*u^10)/b^2 - 
      (((211*I)/33488640)*d^7*K1^2*M^4*Sqrt[7/(49335*Pi)]*u^10)/b^2 + 
      ((I/11162880)*d*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^10)/b^2 + 
      ((I/2232576)*d^11*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^10)/b^2 + 
      ((I/1116288)*d^11*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^10)/b^2 + 
      ((I/558144)*d^9*K1^2*M^4*Sqrt[13/(26565*Pi)]*u^10)/b^2 + 
      ((I/287280)*d*K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((2747*I)/117210240)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((131*I)/14651280)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((443*I)/8372160)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      ((I/46512)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      ((I/558144)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((223*I)/78140160)*d*K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((193*I)/39070080)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((269*I)/29302560)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((149*I)/11162880)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((107*I)/11162880)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      ((I/4186080)*d^3*K0*K1*M^4*Sqrt[7/(49335*Pi)]*u^11)/b^2 + 
      ((I/4186080)*d^5*K0*K1*M^4*Sqrt[7/(49335*Pi)]*u^11)/b^2 - 
      ((I/837216)*d^7*K0*K1*M^4*Sqrt[7/(49335*Pi)]*u^11)/b^2 + 
      ((I/1395360)*d^9*K0*K1*M^4*Sqrt[7/(49335*Pi)]*u^11)/b^2 + 
      ((I/1395360)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) + 
      ((I/697680)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) - 
      ((I/465120)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) - 
      ((I/1395360)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) - 
      ((I/697680)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) + 
      ((I/465120)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]))/Pi, 0, 
    (((I/82688)*d^13*K0^2*M^4*Sqrt[3/(115115*Pi)]*u^2)/b^2 - 
      (((59*I)/330752)*d*K1^2*M^4*Sqrt[3/(115115*Pi)]*u^2)/b^2 - 
      (((127*I)/82688)*d*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((31*I)/2584)*d^3*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 + 
      (((1979*I)/413440)*d^5*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 + 
      (((1331*I)/51680)*d^7*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((4213*I)/413440)*d^9*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((353*I)/51680)*d^11*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((11909*I)/14056960)*d^3*K1^2*M^4*Sqrt[33/(10465*Pi)]*u^2)/b^2 + 
      (((2437*I)/1653760)*d^9*K1^2*M^4*Sqrt[33/(10465*Pi)]*u^2)/b^2 - 
      (((1621*I)/826880)*d^11*K1^2*M^4*Sqrt[33/(10465*Pi)]*u^2)/b^2 - 
      (((83*I)/1653760)*d^13*K1^2*M^4*Sqrt[231/(1495*Pi)]*u^2)/b^2 + 
      ((I/10336)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[345345*Pi]) - 
      ((I/109820)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[345345*Pi]) - 
      (((19183*I)/330752)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[345345*Pi]) + 
      (((47197*I)/413440)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[345345*Pi]) - 
      (((39026153*I)/1041868800)*d^9*K0*K1*M^4*Sqrt[11/(31395*Pi)]*u^3)/b^2 - 
      (((1300769*I)/18278400)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) - 
      (((12765913*I)/21705600)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) + 
      (((2964037*I)/20428800)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) + 
      (((29004293*I)/21705600)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) - 
      (((380537*I)/957600)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) - 
      (((2630471*I)/208373760)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) - 
      (((46462401533*I)/2692188979200)*d^3*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^4)/
       b^2 - (((279299*I)/944627712)*d^13*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^4)/
       b^2 + (((512145947*I)/5209344000)*d^7*K1^2*M^4*Sqrt[13/(26565*Pi)]*
        u^4)/b^2 - (((38124257*I)/2193408000)*d^9*K1^2*M^4*
        Sqrt[23/(15015*Pi)]*u^4)/b^2 - (((4383809*I)/173644800)*d*K0^2*M^4*
        u^4)/(b^2*Sqrt[345345*Pi]) - (((11475996709*I)/538437795840)*d^3*K0^2*
        M^4*u^4)/(b^2*Sqrt[345345*Pi]) + (((17733697*I)/347289600)*d^5*K0^2*
        M^4*u^4)/(b^2*Sqrt[345345*Pi]) + (((83913107*I)/173644800)*d^7*K0^2*
        M^4*u^4)/(b^2*Sqrt[345345*Pi]) - (((39676811*I)/260467200)*d^9*K0^2*
        M^4*u^4)/(b^2*Sqrt[345345*Pi]) - (((148034993*I)/1041868800)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((488339*I)/2024202240)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((148275461*I)/2193408000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((1459430057*I)/2604672000)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) + 
      (((638206493*I)/4630528000)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((131554679*I)/347289600)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((78412093*I)/8334950400)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((171665693*I)/41674752000)*d*K0*K1*M^4*Sqrt[13/(26565*Pi)]*u^5)/b^2 - 
      (((2378737489*I)/5209344000)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[345345*Pi]) + 
      (((422703443*I)/4630528000)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[345345*Pi]) + 
      (((291921269*I)/274176000)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[345345*Pi]) - 
      (((4404749953*I)/13891584000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[345345*Pi]) - (((1403939*I)/4377600)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[345345*Pi]) - (((67012163*I)/8334950400)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[345345*Pi]) - (((784771139*I)/166699008000)*d^9*K0^2*M^4*
        Sqrt[11/(31395*Pi)]*u^6)/b^2 + (((114256981*I)/4630528000)*d^7*K1^2*
        M^4*Sqrt[11/(31395*Pi)]*u^6)/b^2 - (((111518483*I)/166699008000)*d*
        K0^2*M^4*Sqrt[13/(26565*Pi)]*u^6)/b^2 - 
      (((6525651961*I)/83349504000)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((563066089*I)/55566336000)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((412868923*I)/2193408000)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) - 
      (((322366039*I)/5556633600)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) - 
      (((7506529*I)/4762828800)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) - 
      (((2392160543*I)/166699008000)*d*K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) - 
      (((191532637*I)/1634304000)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((231897007*I)/9805824000)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) - 
      (((12640603153*I)/166699008000)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) - (((24895571*I)/292454400)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) - (((85689091*I)/33339801600)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) - (((15600138219*I)/1259503616000)*d^9*K0*K1*M^4*
        Sqrt[3/(115115*Pi)]*u^7)/b^2 - (((26914679*I)/41674752000)*d*K0*K1*
        M^4*Sqrt[11/(31395*Pi)]*u^7)/b^2 - (((1262506571*I)/20837376000)*d^3*
        K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) + 
      (((17059697*I)/1984512000)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) + 
      (((93401537*I)/651168000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) + 
      (((1701954757*I)/2267106508800)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[345345*Pi]) - (((64338691*I)/1389158400)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[345345*Pi]) - (((13491893*I)/8334950400)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[345345*Pi]) - (((192029*I)/4167475200)*d^11*K1^2*M^4*
        Sqrt[143/(2415*Pi)]*u^8)/b^2 - (((94751707*I)/125024256000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[345345*Pi]) - (((15389719*I)/2315264000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[345345*Pi]) + (((89744531*I)/125024256000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((82337201*I)/5209344000)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((150544699*I)/41674752000)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((66025403*I)/12502425600)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((5630539*I)/25004851200)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((13604413*I)/13891584000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((511308403*I)/62512128000)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((115208581*I)/125024256000)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((151666849*I)/7814016000)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((59406463*I)/13891584000)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((2557271*I)/8334950400)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((13669*I)/669772800)*d^13*K0*K1*M^4*Sqrt[7/(49335*Pi)]*u^9)/b^2 + 
      (((12189893*I)/23442048000)*d^7*K0*K1*M^4*Sqrt[13/(26565*Pi)]*u^9)/
       b^2 - (((5116393*I)/15628032000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[345345*Pi]) - (((133245247*I)/46884096000)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[345345*Pi]) + (((1159649*I)/5860512000)*d^5*K0*K1*M^4*
        u^9)/(b^2*Sqrt[345345*Pi]) - (((58676939*I)/46884096000)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[345345*Pi]) - (((22449047*I)/9376819200)*d^11*K0*
        K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) - 
      (((730001*I)/46884096000)*d^3*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^10)/b^2 - 
      (((89*I)/78796800)*d^13*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^10)/b^2 + 
      (((5557413798403*I)/363808957704192000)*d^7*K0^2*M^4*
        Sqrt[23/(15015*Pi)]*u^10)/b^2 - (((73643*I)/9376819200)*d^11*K0^2*M^4*
        Sqrt[23/(15015*Pi)]*u^10)/b^2 + (((32166901073*I)/17324236081152000)*
        d^5*K1^2*M^4*Sqrt[23/(15015*Pi)]*u^10)/b^2 - 
      (((85693*I)/3907008000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((6527*I)/2467584000)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((9338488152047*I)/72761791540838400)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) - (((1468913*I)/23442048000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) - (((47093*I)/1953504000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) - (((10696801*I)/46884096000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) - (((758661296447*I)/17324236081152000)*d^5*K1^2*
        M^4*u^10)/(b^2*Sqrt[345345*Pi]) + (((12659627*I)/23442048000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((1449191*I)/23442048000)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((646123*I)/3125606400)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((56737*I)/3125606400)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((369*I)/23104000)*d^7*K0*K1*M^4*Sqrt[3/(115115*Pi)]*u^11)/b^2 - 
      (((32839*I)/7814016000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) - 
      (((27553*I)/558144000)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) - 
      (((147619*I)/23442048000)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) + 
      (((3008549*I)/44539891200)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) + 
      (((2293*I)/23442048000)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) - 
      (((115681*I)/2344204800)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) - 
      (((29753*I)/4688409600)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) - 
      (((103979*I)/626237568000)*d^5*K1^2*M^4*Sqrt[7/(49335*Pi)]*u^12)/b^2 + 
      (((127*I)/279072000)*d^7*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^12)/b^2 - 
      (((79*I)/1562803200)*d^13*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^12)/b^2 - 
      (((1013*I)/7814016000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((21181*I)/11721024000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((839*I)/868224000)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) + 
      (((8819*I)/1953504000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) + 
      (((29591*I)/23442048000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((1867*I)/781401600)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((757*I)/1562803200)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((1093*I)/7814016000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((23581*I)/11721024000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) + 
      (((13771*I)/219183148800)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) + 
      (((34631*I)/23442048000)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((41*I)/15321600)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      ((I/48837600)*d^5*K0*K1*M^4*Sqrt[13/(26565*Pi)]*u^13)/b^2 - 
      ((I/48837600)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) - 
      ((I/2441880)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) + 
      ((I/1017450)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) + 
      ((I/2325600)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) - 
      ((I/1744200)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) - 
      ((I/6976800)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]))/Pi, 0, 
    ((((-20543*I)/6615040)*d^5*K1^2*M^4*Sqrt[3/(115115*Pi)]*u^2)/b^2 + 
      (((4453126901*I)/107838382080)*d^3*K0^2*M^4*Sqrt[7/(49335*Pi)]*u^2)/
       b^2 - (((22501*I)/19845120)*d*K1^2*M^4*Sqrt[7/(49335*Pi)]*u^2)/b^2 - 
      (((349*I)/3307520)*d^13*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((337*I)/9922560)*d^15*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((84041*I)/19845120)*d^11*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((24439*I)/19845120)*d^13*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 + 
      (((27089*I)/20234240)*d*K0^2*M^4*Sqrt[23/(15015*Pi)]*u^2)/b^2 - 
      (((16619*I)/6615040)*d^3*K1^2*M^4*Sqrt[33/(10465*Pi)]*u^2)/b^2 - 
      (((3469*I)/661504)*d^7*K0^2*M^4*Sqrt[143/(2415*Pi)]*u^2)/b^2 + 
      (((4213*I)/3307520)*d^9*K0^2*M^4*Sqrt[143/(2415*Pi)]*u^2)/b^2 - 
      (((137*I)/6615040)*d^15*K1^2*M^4*Sqrt[253/(1365*Pi)]*u^2)/b^2 + 
      (((11*I)/3307520)*d^5*K0^2*M^4*Sqrt[429/(805*Pi)]*u^2)/b^2 + 
      (((83*I)/3307520)*d^11*K0^2*M^4*Sqrt[9867/(35*Pi)]*u^2)/b^2 - 
      (((24611*I)/68796416)*d*K0^2*M^4*u^2)/(b^2*Sqrt[345345*Pi]) + 
      (((16524253*I)/21567676416)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[345345*Pi]) + 
      (((4161587*I)/19845120)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[345345*Pi]) - 
      (((876649*I)/19845120)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[345345*Pi]) - 
      (((2096429472896339*I)/5059776887193600)*d^7*K0*K1*M^4*
        Sqrt[7/(49335*Pi)]*u^3)/b^2 + (((63655139*I)/6251212800)*d*K0*K1*M^4*
        Sqrt[13/(26565*Pi)]*u^3)/b^2 + (((1108692811*I)/893030400)*d^3*K0*K1*
        M^4*u^3)/(b^2*Sqrt[345345*Pi]) - (((18666299*I)/6251212800)*d^5*K0*K1*
        M^4*u^3)/(b^2*Sqrt[345345*Pi]) - 
      (((31832981609380487*I)/106255314631065600)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[345345*Pi]) + (((4713900493*I)/6251212800)*d^9*K0*K1*M^4*
        u^3)/(b^2*Sqrt[345345*Pi]) + (((2280362549*I)/2083737600)*d^11*K0*K1*
        M^4*u^3)/(b^2*Sqrt[345345*Pi]) - (((24943283*I)/2083737600)*d^13*K0*
        K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) - 
      (((46500691*I)/6251212800)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) + 
      (((152994007*I)/3572121600)*d^3*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^4)/b^2 + 
      (((6119847187*I)/88252416000)*d^9*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^4)/
       b^2 + (((153560501*I)/8334950400)*d^11*K0^2*M^4*Sqrt[23/(15015*Pi)]*
        u^4)/b^2 + (((1231885609*I)/25004851200)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[345345*Pi]) + (((404035637*I)/25004851200)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[345345*Pi]) - (((323568727*I)/263208960)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[345345*Pi]) + (((6827950691*I)/25004851200)*d^9*K0^2*M^4*
        u^4)/(b^2*Sqrt[345345*Pi]) - (((15231211*I)/8334950400)*d^13*K0^2*M^4*
        u^4)/(b^2*Sqrt[345345*Pi]) - (((55362347*I)/25004851200)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[345345*Pi]) + (((2401071562933*I)/16503201792000)*
        d*K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) + 
      (((7514978829509*I)/5501067264000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[345345*Pi]) + (((28686357257*I)/1100213452800)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[345345*Pi]) - (((5279916378701*I)/1500291072000)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) + 
      (((1828557861931*I)/1500291072000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[345345*Pi]) + (((1219143421*I)/214327296000)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[345345*Pi]) - (((135294997*I)/23814144000)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[345345*Pi]) + (((4247814911*I)/78962688000)*d^9*K0*
        K1*M^4*Sqrt[11/(31395*Pi)]*u^5)/b^2 + 
      (((143467533431*I)/1500291072000)*d^11*K0*K1*M^4*Sqrt[11/(31395*Pi)]*
        u^5)/b^2 - (((72571159*I)/166699008000)*d^15*K0*K1*M^4*
        Sqrt[11/(31395*Pi)]*u^5)/b^2 - (((343669344287*I)/1500291072000)*d^7*
        K0*K1*M^4*Sqrt[13/(26565*Pi)]*u^5)/b^2 + 
      (((1946521594123*I)/16503201792000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[345345*Pi]) + (((6245487022499*I)/5501067264000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[345345*Pi]) + (((85044321647*I)/1100213452800)*d^5*
        K0*K1*M^4*u^5)/(b^2*Sqrt[345345*Pi]) + 
      (((12709155757*I)/1500291072000)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[345345*Pi]) + (((9135939687972683*I)/594435326607360000)*
        d^11*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^6)/b^2 + 
      (((169340579*I)/400077619200)*d^13*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^6)/
       b^2 + (((16172883*I)/23284940800)*d^5*K0^2*M^4*Sqrt[39/(8855*Pi)]*u^6)/
       b^2 + (((1312785737443*I)/66012807168000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) + (((4393120640899*I)/22004269056000)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[345345*Pi]) - (((3218965971161*I)/6001164288000)*
        d^7*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((80698006957*I)/857309184000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) + (((1164807018481*I)/6001164288000)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[345345*Pi]) + (((14642088607*I)/6001164288000)*
        d^13*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) - 
      (((1798893937*I)/2000388096000)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) + (((314196888197*I)/9430401024000)*d*K1^2*M^4*
        u^6)/(b^2*Sqrt[345345*Pi]) + (((356740168409*I)/1158119424000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((794554399*I)/47939584000)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) - 
      (((4777115187697*I)/6001164288000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) + (((290991338201*I)/2000388096000)*d^9*K1^2*M^4*
        u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((71525546838862367*I)/594435326607360000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) - (((561270949*I)/400077619200)*d^15*K1^2*M^4*
        u^6)/(b^2*Sqrt[345345*Pi]) + (((804400139*I)/3000582144000)*d^13*K0*
        K1*M^4*Sqrt[13/(26565*Pi)]*u^7)/b^2 + 
      (((5297379431*I)/314346700800)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) + 
      (((256596834101*I)/1571733504000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[345345*Pi]) + (((202470085373*I)/11002134528000)*d^5*K0*K1*
        M^4*u^7)/(b^2*Sqrt[345345*Pi]) - (((429474595399*I)/1000194048000)*
        d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) + 
      (((204337787663*I)/3000582144000)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[345345*Pi]) + (((68640546239*I)/428654592000)*d^11*K0*K1*M^4*
        u^7)/(b^2*Sqrt[345345*Pi]) - (((119367571*I)/142884864000)*d^15*K0*K1*
        M^4*u^7)/(b^2*Sqrt[345345*Pi]) + (((67603207*I)/71442432000)*d^9*K0^2*
        M^4*Sqrt[7/(49335*Pi)]*u^8)/b^2 + (((5087655941*I)/3000582144000)*
        d^11*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^8)/b^2 + 
      (((46879399639*I)/33006403584000)*d^3*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^8)/
       b^2 - (((3759332803*I)/1000194048000)*d^7*K0^2*M^4*Sqrt[13/(26565*Pi)]*
        u^8)/b^2 + (((31695253*I)/750145536000)*d^13*K0^2*M^4*
        Sqrt[13/(26565*Pi)]*u^8)/b^2 + (((25155149*I)/750145536000)*d^13*K1^2*
        M^4*Sqrt[23/(15015*Pi)]*u^8)/b^2 + (((29107407491*I)/16503201792000)*
        d*K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((752639807*I)/257862528000)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((326905283*I)/3000582144000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[345345*Pi]) + (((5870490443*I)/2357600256000)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[345345*Pi]) + (((108424770911*I)/4715200512000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((1262293927*I)/412580044800)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[345345*Pi]) - (((1452443483*I)/24004657152)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[345345*Pi]) + (((11833182731*I)/1500291072000)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((14072055209*I)/600116428800)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[345345*Pi]) - (((144971363*I)/1000194048000)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((399651174701428483*I)/432540865405845504000)*d^7*K0*K1*M^4*
        Sqrt[13/(26565*Pi)]*u^9)/b^2 - (((6217657*I)/2250436608000)*d^15*K0*
        K1*M^4*Sqrt[23/(15015*Pi)]*u^9)/b^2 + 
      (((252961*I)/93768192000)*d^13*K0*K1*M^4*Sqrt[143/(2415*Pi)]*u^9)/b^2 + 
      (((24506981*I)/29470003200)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) + 
      (((202924379219*I)/24754802688000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[345345*Pi]) + (((91142273*I)/55256256000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[345345*Pi]) - (((4276493811046382633*I)/
         432540865405845504000)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) + 
      (((60753919*I)/28130457600)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) + 
      (((1310962297*I)/150029107200)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[345345*Pi]) + (((2204828582824909*I)/32787354229014528000)*
        d^9*K1^2*M^4*Sqrt[7/(49335*Pi)]*u^10)/b^2 + 
      (((5804137*I)/96447283200)*d^11*K1^2*M^4*Sqrt[13/(26565*Pi)]*u^10)/
       b^2 - (((109013*I)/187536384000)*d^15*K1^2*M^4*Sqrt[13/(26565*Pi)]*
        u^10)/b^2 + (((233486209333859*I)/139702639758409728000)*d^13*K0^2*
        M^4*Sqrt[23/(15015*Pi)]*u^10)/b^2 - 
      (((17*I)/696729600)*d^15*K0^2*M^4*Sqrt[253/(1365*Pi)]*u^10)/b^2 + 
      (((503200567*I)/8251600896000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((114707963*I)/193396896000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) + (((4353738997*I)/24754802688000)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[345345*Pi]) - (((1834147883*I)/1125218304000)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((37917881*I)/450087321600)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((127608457*I)/187536384000)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) + (((433029351112283*I)/139702639758409728000)*
        d^13*K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((1023032411*I)/14852881612800)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) + (((1181677093*I)/1768200192000)*d^3*K1^2*M^4*
        u^10)/(b^2*Sqrt[345345*Pi]) + (((5329159177*I)/24754802688000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((389927173*I)/210978432000)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) - (((30702055533763807*I)/76503826534367232000)*
        d^9*K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((348033523*I)/6751309824000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) + (((9878677234631*I)/306833528881152000)*d^11*
        K0*K1*M^4*Sqrt[11/(31395*Pi)]*u^11)/b^2 + 
      (((280817*I)/168782745600)*d^13*K0*K1*M^4*Sqrt[11/(31395*Pi)]*u^11)/
       b^2 + (((1097653*I)/343816704000)*d^5*K0*K1*M^4*Sqrt[23/(15015*Pi)]*
        u^11)/b^2 + (((1396867*I)/884100096000)*d^3*K0*K1*M^4*
        Sqrt[91/(3795*Pi)]*u^11)/b^2 + (((71124307*I)/4641525504000)*d*K0*K1*
        M^4*u^11)/(b^2*Sqrt[345345*Pi]) - (((311743*I)/746496000)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[345345*Pi]) - (((994811*I)/42195686400)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[345345*Pi]) - 
      (((2356210536697*I)/14611120422912000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[345345*Pi]) - (((19037*I)/7501455360)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[345345*Pi]) - (((360233*I)/843913728000)*d^9*K0^2*M^4*
        Sqrt[11/(31395*Pi)]*u^12)/b^2 - (((141761*I)/281304576000)*d^9*K1^2*
        M^4*Sqrt[11/(31395*Pi)]*u^12)/b^2 + 
      (((316163*I)/9283051008000)*d*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^12)/b^2 + 
      (((41*I)/387828000)*d^13*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^12)/b^2 - 
      (((237679313*I)/15991602536448000)*d^15*K0^2*M^4*Sqrt[23/(15015*Pi)]*
        u^12)/b^2 + (((9749*I)/488581632000)*d*K1^2*M^4*Sqrt[23/(15015*Pi)]*
        u^12)/b^2 + (((62827*I)/1687827456000)*d^11*K0^2*M^4*
        Sqrt[253/(1365*Pi)]*u^12)/b^2 + (((7143629*I)/1237740134400)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[345345*Pi]) + (((6689*I)/1444608000)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[345345*Pi]) - (((28272389*I)/1687827456000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[345345*Pi]) + (((484818163*I)/3198320507289600)*
        d^15*K0^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) + 
      (((116425279*I)/18566102016000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[345345*Pi]) + (((622367*I)/122145408000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[345345*Pi]) - (((4337783*I)/241118208000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[345345*Pi]) + (((5823113*I)/562609152000)*d^11*K1^2*M^4*
        u^12)/(b^2*Sqrt[345345*Pi]) + (((221759*I)/140652288000)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[345345*Pi]) - (((122813*I)/562609152000)*d^15*
        K1^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) + 
      (((487*I)/15628032000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) + 
      (((12307*I)/13186152000)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) + 
      (((354983*I)/421956864000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) - 
      (((497537*I)/210978432000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) - 
      (((627797*I)/421956864000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) + 
      (((186673*I)/105489216000)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) + 
      (((140401*I)/421956864000)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) - 
      (((4363*I)/70326144000)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) + 
      ((I/125582400)*d^13*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^14)/b^2 + 
      ((I/1339545600)*d^15*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^14)/b^2 + 
      (((2593*I)/421956864000)*d^3*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^14)/b^2 + 
      (((263*I)/30139776000)*d^5*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^14)/b^2 - 
      (((4517*I)/421956864000)*d^7*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^14)/b^2 - 
      (((13*I)/572655744000)*d*K1^2*M^4*Sqrt[13/(26565*Pi)]*u^14)/b^2 - 
      (((13*I)/63628416000)*d^15*K1^2*M^4*Sqrt[13/(26565*Pi)]*u^14)/b^2 - 
      (((121*I)/70326144000)*d^9*K0^2*M^4*Sqrt[143/(2415*Pi)]*u^14)/b^2 + 
      (((347*I)/210978432000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) + 
      (((1789*I)/24820992000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) + 
      (((1667*I)/15069888000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) + 
      (((2111*I)/20093184000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) + 
      (((43*I)/26199936000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) - 
      (((10711*I)/84391372800)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) - 
      (((7759*I)/35163072000)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) + 
      (((397*I)/4018636800)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) + 
      (((31*I)/401863680)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) + 
      (((1193*I)/127256832000)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) - 
      (((7*I)/1674432000)*d^5*K0*K1*M^4*Sqrt[7/(49335*Pi)]*u^15)/b^2 + 
      ((I/334886400)*d^7*K0*K1*M^4*Sqrt[7/(49335*Pi)]*u^15)/b^2 - 
      ((I/558144000)*d^11*K0*K1*M^4*Sqrt[7/(49335*Pi)]*u^15)/b^2 - 
      ((I/334886400)*d^13*K0*K1*M^4*Sqrt[7/(49335*Pi)]*u^15)/b^2 + 
      ((I/334886400)*d^9*K0*K1*M^4*Sqrt[11/(31395*Pi)]*u^15)/b^2 - 
      ((I/1674432000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[345345*Pi]) - 
      ((I/111628800)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[345345*Pi]) + 
      ((I/279072000)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[345345*Pi]) + 
      ((I/55814400)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[345345*Pi]) - 
      ((I/334886400)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[345345*Pi]))/Pi, 0, 
    ((((-12587*I)/5078016)*d*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((35841317*I)/1726525440)*d^5*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 + 
      (((9510391*I)/90869760)*d^7*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((6705623*I)/1726525440)*d^9*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((4634479*I)/101560320)*d^11*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 + 
      (((26981*I)/57550848)*d*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 + 
      (((120619*I)/2302033920)*d^15*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((313423*I)/2302033920)*d^17*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^2)/b^2 - 
      (((46173644399*I)/2726375505920)*d^7*K1^2*M^4*Sqrt[21/(16445*Pi)]*u^2)/
       b^2 - (((8011943*I)/1726525440)*d^3*K0^2*M^4*Sqrt[77/(4485*Pi)]*u^2)/
       b^2 - (((2683*I)/1726525440)*d^17*K0^2*M^4*Sqrt[77/(4485*Pi)]*u^2)/
       b^2 + (((2398301*I)/6906101760)*d^13*K1^2*M^4*Sqrt[77/(4485*Pi)]*u^2)/
       b^2 + (((20509*I)/1726525440)*d^15*K0^2*M^4*Sqrt[253/(1365*Pi)]*u^2)/
       b^2 + (((272929*I)/767344640)*d^3*K1^2*M^4*Sqrt[273/(1265*Pi)]*u^2)/
       b^2 + (((5999*I)/1726525440)*d^13*K0^2*M^4*Sqrt[1001/(345*Pi)]*u^2)/
       b^2 + (((324655753*I)/2302033920)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[345345*Pi]) + (((10259*I)/136318775296)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[345345*Pi]) - (((708356141*I)/6906101760)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[345345*Pi]) + (((1306063411*I)/6906101760)*d^11*K1^2*M^4*
        u^2)/(b^2*Sqrt[345345*Pi]) + (((1051673*I)/36561715200)*d^13*K0*K1*
        M^4*Sqrt[1001/(345*Pi)]*u^3)/b^2 - (((158420623*I)/1035915264)*d*K0*
        K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) - 
      (((1101710216207*I)/621549158400)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[345345*Pi]) - (((179182549913*I)/228991795200)*d^5*K0*K1*M^4*
        u^3)/(b^2*Sqrt[345345*Pi]) + (((23294758188151*I)/4350844108800)*d^7*
        K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) - 
      (((653436674977*I)/1450281369600)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[345345*Pi]) - (((3246842526481*I)/1450281369600)*d^11*K0*K1*
        M^4*u^3)/(b^2*Sqrt[345345*Pi]) + (((72027642149*I)/4350844108800)*
        d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[345345*Pi]) - 
      (((1345126231*I)/621549158400)*d^17*K0*K1*M^4*u^3)/
       (b^2*Sqrt[345345*Pi]) - (((61625676523*I)/621549158400)*d^3*K0^2*M^4*
        Sqrt[7/(49335*Pi)]*u^4)/b^2 - (((126110799431*I)/4350844108800)*d^5*
        K0^2*M^4*Sqrt[11/(31395*Pi)]*u^4)/b^2 - 
      (((30825701*I)/621549158400)*d^17*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^4)/
       b^2 - (((620725373*I)/10359152640)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[345345*Pi]) + (((9128978296313*I)/4350844108800)*d^7*K0^2*
        M^4*u^4)/(b^2*Sqrt[345345*Pi]) - (((214376567651*I)/1450281369600)*
        d^9*K0^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((1288773285923*I)/1450281369600)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[345345*Pi]) + (((3183709063*I)/621549158400)*d^13*K0^2*M^4*
        u^4)/(b^2*Sqrt[345345*Pi]) + (((28572039787*I)/4350844108800)*d^15*
        K0^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((202148279818151*I)/1005044989132800)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[345345*Pi]) - (((29540395477465871*I)/13400599855104000)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((1222214558395177*I)/1488955539456000)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[345345*Pi]) + (((7389415232054029*I)/1148622844723200)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((57124595462903*I)/104420258611200)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[345345*Pi]) - (((1396982753356387*I)/522101293056000)*d^11*
        K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) - 
      (((58923407*I)/16809984000)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[345345*Pi]) + 
      (((10955534810977*I)/522101293056000)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[345345*Pi]) - (((839473731641*I)/522101293056000)*d^17*K1^2*
        M^4*u^4)/(b^2*Sqrt[345345*Pi]) - (((24814112970853*I)/74585899008000)*
        d^11*K0*K1*M^4*Sqrt[7/(49335*Pi)]*u^5)/b^2 + 
      (((61738523927*I)/74585899008000)*d^15*K0*K1*M^4*Sqrt[23/(15015*Pi)]*
        u^5)/b^2 - (((552467342242931*I)/3266396214681600)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[345345*Pi]) - (((326640608601284693*I)/174207798116352000)*
        d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[345345*Pi]) - 
      (((286722047551441*I)/379537686528000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[345345*Pi]) + (((6332147310347659*I)/1148622844723200)*d^7*
        K0*K1*M^4*u^5)/(b^2*Sqrt[345345*Pi]) - 
      (((40807861007633*I)/104420258611200)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[345345*Pi]) - (((217944630049*I)/19337084928000)*d^13*K0*K1*
        M^4*u^5)/(b^2*Sqrt[345345*Pi]) - (((702145309511*I)/522101293056000)*
        d^17*K0*K1*M^4*u^5)/(b^2*Sqrt[345345*Pi]) - 
      (((18543107923633*I)/298343596032000)*d^11*K0^2*M^4*Sqrt[7/(49335*Pi)]*
        u^6)/b^2 - (((124836050815351*I)/2088405172224000)*d^11*K1^2*M^4*
        Sqrt[11/(31395*Pi)]*u^6)/b^2 - 
      (((10349197933945151*I)/696831192465408000)*d^3*K0^2*M^4*
        Sqrt[23/(15015*Pi)]*u^6)/b^2 - 
      (((3246257892215687*I)/139366238493081600)*d^3*K1^2*M^4*
        Sqrt[23/(15015*Pi)]*u^6)/b^2 - 
      (((317616181149919*I)/10452467886981120)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) - (((104369463279523259*I)/696831192465408000)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((4655421925859923*I)/4594491378892800)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) - (((23399772991757*I)/417681034444800)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[345345*Pi]) - (((2739456845681*I)/696135057408000)*
        d^13*K0^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((271910309843*I)/72013971456000)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) - (((520103758571*I)/2088405172224000)*d^17*K0^2*
        M^4*u^6)/(b^2*Sqrt[345345*Pi]) - 
      (((13025095939511951*I)/261311697174528000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) - (((137614313400398287*I)/696831192465408000)*
        d^5*K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((3226123275893417*I)/2088405172224000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) - (((42582113825689*I)/417681034444800)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[345345*Pi]) - (((106544216063*I)/13649707008000)*
        d^13*K1^2*M^4*u^6)/(b^2*Sqrt[345345*Pi]) + 
      (((12455457751691*I)/2088405172224000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[345345*Pi]) - (((803027271679*I)/2088405172224000)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[345345*Pi]) - (((730965377*I)/25782779904)*d^11*K0*
        K1*M^4*Sqrt[13/(26565*Pi)]*u^7)/b^2 + 
      (((4843955407*I)/17403376435200)*d^15*K0*K1*M^4*Sqrt[13/(26565*Pi)]*
        u^7)/b^2 - (((97268980612933*I)/3629329127424000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[345345*Pi]) - (((1499434387058581*I)/5123758768128000)*d^3*
        K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) - 
      (((2063599567759057*I)/17420779811635200)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[345345*Pi]) + (((814620888124123*I)/957185703936000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) - 
      (((242484701617*I)/5801125478400)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[345345*Pi]) - (((107711332679*I)/17403376435200)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[345345*Pi]) - (((19635152569*I)/87016882176000)*
        d^17*K0*K1*M^4*u^7)/(b^2*Sqrt[345345*Pi]) - 
      (((1253165331709*I)/522101293056000)*d^11*K1^2*M^4*Sqrt[23/(15015*Pi)]*
        u^8)/b^2 - (((3164001450884551*I)/1045246788698112000)*d*K0^2*M^4*
        u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((1866248081931223*I)/55012988878848000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[345345*Pi]) - (((1415021771242493*I)/95022435336192000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((22367007807299*I)/225220165632000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[345345*Pi]) - (((681250017817*I)/208840517222400)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((45577454954783*I)/1044202586112000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[345345*Pi]) - (((1048836129637*I)/1044202586112000)*d^13*
        K0^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) + 
      (((495024730273*I)/1044202586112000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[345345*Pi]) - (((3780567277*I)/130525323264000)*d^17*K0^2*
        M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((63392794265527*I)/15485137610342400)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[345345*Pi]) - (((22687149620443421*I)/522623394349056000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((816617072214943*I)/47511217668096000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[345345*Pi]) + (((102303194060737*I)/820444889088000)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((143219146991*I)/36006985728000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[345345*Pi]) - (((43231854733*I)/30711840768000)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[345345*Pi]) + (((109357959817*I)/174033764352000)*
        d^15*K1^2*M^4*u^8)/(b^2*Sqrt[345345*Pi]) - 
      (((423621581*I)/11049762816000)*d^17*K1^2*M^4*u^8)/
       (b^2*Sqrt[345345*Pi]) - (((55076320487*I)/1566303879168000)*d^9*K0*K1*
        M^4*Sqrt[11/(31395*Pi)]*u^9)/b^2 - (((629396533*I)/11602250956800)*
        d^13*K0*K1*M^4*Sqrt[13/(26565*Pi)]*u^9)/b^2 - 
      (((67039890773543*I)/46113828913152000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[345345*Pi]) - (((31984321961203*I)/2002388484096000)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) - 
      (((126983329533491*I)/18021496356864000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[345345*Pi]) + (((796667203490021*I)/17229342670848000)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) - 
      (((4683333357337*I)/223757697024000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[345345*Pi]) + (((3594408659*I)/13162217472000)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[345345*Pi]) - (((25964161073*I)/1566303879168000)*
        d^17*K0*K1*M^4*u^9)/(b^2*Sqrt[345345*Pi]) - 
      (((29812669120518371411*I)/91226800703778324480000)*d^9*K0^2*M^4*
        Sqrt[11/(31395*Pi)]*u^10)/b^2 - (((236212304779*I)/1566303879168000)*
        d^11*K0^2*M^4*Sqrt[11/(31395*Pi)]*u^10)/b^2 - 
      (((208303224933299*I)/22060052253517824000)*d^15*K0^2*M^4*
        Sqrt[11/(31395*Pi)]*u^10)/b^2 - 
      (((164430415609171*I)/1567870183047168000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) - (((70851363231421*I)/58069266038784000)*d^3*
        K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((313513393051247*I)/522623394349056000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) + (((12211165391717*I)/3445868534169600)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((336151201324523695601*I)/91226800703778324480000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) - (((12955212203*I)/174033764352000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((948951312382211*I)/7302637987371417600)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) - (((62335003*I)/39157596979200)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((20556317443679*I)/162193467211776000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) - (((1295645408647229*I)/940722109828300800)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((16350231573510479*I)/23518052745707520000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) + (((347005833404641*I)/86146713354240000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) + 
      (((3278205262861*I)/23494558187520000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) - (((8963944037287*I)/4698911637504000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((17014041029*I)/187956465500160)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[345345*Pi]) + (((149280960347*I)/4698911637504000)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[345345*Pi]) - (((240667673*I)/123655569408000)*
        d^17*K1^2*M^4*u^10)/(b^2*Sqrt[345345*Pi]) - 
      (((12072752851*I)/587363954688000)*d^11*K0*K1*M^4*Sqrt[23/(15015*Pi)]*
        u^11)/b^2 - (((16112584434179*I)/587951318642688000)*d*K0*K1*M^4*
        u^11)/(b^2*Sqrt[345345*Pi]) - 
      (((183152103536573*I)/587951318642688000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[345345*Pi]) - (((293532520019639*I)/1469878296606720000)*d^5*
        K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) + 
      (((632289700487*I)/673021198080000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[345345*Pi]) + (((270470028827*I)/2936819773440000)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[345345*Pi]) - (((4403756197*I)/146840988672000)*
        d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[345345*Pi]) + 
      (((3060880997*I)/293681977344000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[345345*Pi]) - (((191279317*I)/293681977344000)*d^17*K0*K1*
        M^4*u^11)/(b^2*Sqrt[345345*Pi]) - (((1130982791*I)/1174727909376000)*
        d^11*K0^2*M^4*Sqrt[23/(15015*Pi)]*u^12)/b^2 + 
      (((1815478129*I)/1025556111360000)*d^7*K1^2*M^4*Sqrt[23/(15015*Pi)]*
        u^12)/b^2 - (((11698753673*I)/9881534767104000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[345345*Pi]) - (((10712278903*I)/959920520232960)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((935873638597*I)/76357314109440000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[345345*Pi]) + (((278881362377*I)/7178892779520000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[345345*Pi]) + (((7630866613*I)/839091363840000)*
        d^9*K0^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((2240735771*I)/1174727909376000)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[345345*Pi]) + (((891219809*I)/1174727909376000)*d^15*K0^2*
        M^4*u^12)/(b^2*Sqrt[345345*Pi]) - (((7247*I)/146840988672)*d^17*K0^2*
        M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((131881442443*I)/106900239753216000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[345345*Pi]) - (((13576880281823*I)/1175902637285376000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((77704460839633*I)/5879513186426880000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[345345*Pi]) + (((59555937767*I)/5873639546880000)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[345345*Pi]) - (((5558519149*I)/234945581875200)*
        d^11*K1^2*M^4*u^12)/(b^2*Sqrt[345345*Pi]) - 
      (((476241839*I)/234945581875200)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[345345*Pi]) + (((29624723*I)/33563654553600)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[345345*Pi]) - (((4708147*I)/83909136384000)*d^17*K1^2*
        M^4*u^12)/(b^2*Sqrt[345345*Pi]) - (((136587743*I)/32663962146816000)*
        d*K0*K1*M^4*Sqrt[23/(15015*Pi)]*u^13)/b^2 + 
      (((5311297*I)/69924280320000)*d^9*K0*K1*M^4*Sqrt[23/(15015*Pi)]*u^13)/
       b^2 - (((66160214501*I)/97991886440448000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[345345*Pi]) - (((855150233213*I)/489959432202240000)*d^5*K0*
        K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) + 
      (((2654851183*I)/769167083520000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[345345*Pi]) - (((29798143*I)/10877110272000)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[345345*Pi]) - (((4441049*I)/32631330816000)*d^13*K0*
        K1*M^4*u^13)/(b^2*Sqrt[345345*Pi]) + 
      (((2969347*I)/13984856064000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[345345*Pi]) - (((101359*I)/5438555136000)*d^17*K0*K1*M^4*
        u^13)/(b^2*Sqrt[345345*Pi]) - (((13158487*I)/45227024510976000)*d*
        K0^2*M^4*Sqrt[13/(26565*Pi)]*u^14)/b^2 + 
      (((61024921*I)/2692084792320000)*d^7*K1^2*M^4*Sqrt[13/(26565*Pi)]*u^14)/
       b^2 + (((209947*I)/587363954688000)*d^17*K0^2*M^4*Sqrt[23/(15015*Pi)]*
        u^14)/b^2 - (((999502409*I)/11306756127744000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[345345*Pi]) - (((62610829*I)/415689563520000)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[345345*Pi]) + (((2549196439*I)/8076254376960000)*d^7*
        K0^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) + 
      (((57129803*I)/209772840960000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[345345*Pi]) - (((50893747*I)/146840988672000)*d^11*K0^2*M^4*
        u^14)/(b^2*Sqrt[345345*Pi]) - (((715543*I)/10488642048000)*d^13*K0^2*
        M^4*u^14)/(b^2*Sqrt[345345*Pi]) + (((9017279*I)/146840988672000)*d^15*
        K0^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) - 
      (((53777753*I)/15075674836992000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[345345*Pi]) - (((358985371*I)/3768918709248000)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[345345*Pi]) - (((266665499*I)/1570382795520000)*d^5*
        K1^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) + 
      (((160306807*I)/489469962240000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[345345*Pi]) - (((15041657*I)/48946996224000)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[345345*Pi]) - (((775919*I)/8157832704000)*d^13*K1^2*
        M^4*u^14)/(b^2*Sqrt[345345*Pi]) + (((418937*I)/9789399244800)*d^15*
        K1^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) + 
      (((69679*I)/11516940288000)*d^17*K1^2*M^4*u^14)/(b^2*Sqrt[345345*Pi]) + 
      (((111233*I)/14684098867200)*d^11*K0*K1*M^4*Sqrt[11/(31395*Pi)]*u^15)/
       b^2 - (((53*I)/14467092480)*d^15*K0*K1*M^4*Sqrt[11/(31395*Pi)]*u^15)/
       b^2 - (((19865513*I)/16960134191616000)*d^3*K0*K1*M^4*
        Sqrt[13/(26565*Pi)]*u^15)/b^2 + (((3884327*I)/11306756127744000)*d*K0*
        K1*M^4*u^15)/(b^2*Sqrt[345345*Pi]) - 
      (((3904995427*I)/84800670958080000)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[345345*Pi]) - (((515049643*I)/12114381565440000)*d^7*K0*K1*
        M^4*u^15)/(b^2*Sqrt[345345*Pi]) + (((114403*I)/904193280000)*d^9*K0*
        K1*M^4*u^15)/(b^2*Sqrt[345345*Pi]) - 
      (((265751*I)/4318852608000)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[345345*Pi]) - (((223757*I)/48946996224000)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[345345*Pi]) + (((11*I)/217006387200)*d^3*K0^2*M^4*
        Sqrt[11/(31395*Pi)]*u^16)/b^2 + (((24811*I)/29368197734400)*d^9*K0^2*
        M^4*Sqrt[11/(31395*Pi)]*u^16)/b^2 + 
      (((131959*I)/146840988672000)*d^9*K1^2*M^4*Sqrt[11/(31395*Pi)]*u^16)/
       b^2 - (((43*I)/36710247168000)*d*K0^2*M^4*Sqrt[13/(26565*Pi)]*u^16)/
       b^2 + (((9563*I)/157329630720000)*d^7*K0^2*M^4*Sqrt[13/(26565*Pi)]*
        u^16)/b^2 - (((43*I)/4078916352000)*d^17*K0^2*M^4*Sqrt[13/(26565*Pi)]*
        u^16)/b^2 - (((47*I)/36710247168000)*d*K1^2*M^4*Sqrt[13/(26565*Pi)]*
        u^16)/b^2 + (((56701*I)/1101307415040000)*d^7*K1^2*M^4*
        Sqrt[13/(26565*Pi)]*u^16)/b^2 - (((47*I)/4078916352000)*d^17*K1^2*M^4*
        Sqrt[13/(26565*Pi)]*u^16)/b^2 + (((73*I)/205659648000)*d^13*K0^2*M^4*
        Sqrt[23/(15015*Pi)]*u^16)/b^2 + (((43*I)/2294390448000)*d^11*K0^2*M^4*
        Sqrt[143/(2415*Pi)]*u^16)/b^2 + (((47*I)/2294390448000)*d^11*K1^2*M^4*
        Sqrt[143/(2415*Pi)]*u^16)/b^2 + (((3053*I)/29368197734400)*d*K0^2*M^4*
        u^16)/(b^2*Sqrt[345345*Pi]) + (((1327*I)/1265870592000)*d^3*K0^2*M^4*
        u^16)/(b^2*Sqrt[345345*Pi]) + (((1263173*I)/157329630720000)*d^5*K0^2*
        M^4*u^16)/(b^2*Sqrt[345345*Pi]) - (((716983*I)/27192775680000)*d^9*
        K0^2*M^4*u^16)/(b^2*Sqrt[345345*Pi]) - 
      (((573263*I)/73420494336000)*d^11*K0^2*M^4*u^16)/
       (b^2*Sqrt[345345*Pi]) + (((80159*I)/24473498112000)*d^15*K0^2*M^4*
        u^16)/(b^2*Sqrt[345345*Pi]) + (((3331*I)/8637705216000)*d^17*K0^2*M^4*
        u^16)/(b^2*Sqrt[345345*Pi]) + (((3053*I)/29368197734400)*d*K1^2*M^4*
        u^16)/(b^2*Sqrt[345345*Pi]) + (((68413*I)/44052296601600)*d^3*K1^2*
        M^4*u^16)/(b^2*Sqrt[345345*Pi]) + (((8578051*I)/1101307415040000)*d^5*
        K1^2*M^4*u^16)/(b^2*Sqrt[345345*Pi]) - 
      (((716983*I)/27192775680000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[345345*Pi]) - 
      (((573263*I)/73420494336000)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[345345*Pi]) + (((82717*I)/10488642048000)*d^13*K1^2*M^4*
        u^16)/(b^2*Sqrt[345345*Pi]) + (((76831*I)/24473498112000)*d^15*K1^2*
        M^4*u^16)/(b^2*Sqrt[345345*Pi]) + (((3331*I)/8637705216000)*d^17*K1^2*
        M^4*u^16)/(b^2*Sqrt[345345*Pi]) - ((I/4588780896000)*d*K0*K1*M^4*
        Sqrt[13/(26565*Pi)]*u^17)/b^2 - ((I/122913774000)*d^3*K0*K1*M^4*
        Sqrt[13/(26565*Pi)]*u^17)/b^2 - (((127*I)/3441585672000)*d^5*K0*K1*
        M^4*Sqrt[13/(26565*Pi)]*u^17)/b^2 - 
      ((I/53774776125)*d^7*K0*K1*M^4*Sqrt[13/(26565*Pi)]*u^17)/b^2 - 
      ((I/47799801000)*d^15*K0*K1*M^4*Sqrt[13/(26565*Pi)]*u^17)/b^2 - 
      ((I/509864544000)*d^17*K0*K1*M^4*Sqrt[13/(26565*Pi)]*u^17)/b^2 - 
      ((I/163885032000)*d^13*K0*K1*M^4*Sqrt[91/(3795*Pi)]*u^17)/b^2 + 
      ((I/120757392000)*d^9*K0*K1*M^4*Sqrt[143/(2415*Pi)]*u^17)/b^2 + 
      ((I/286798806000)*d^11*K0*K1*M^4*Sqrt[143/(2415*Pi)]*u^17)/b^2)/Pi}, 7, 
   15, 1], SeriesData[p, 0, 
   {((((-31*I)/5168)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^3)/b^3 + 
      (((43*I)/20672)*d^3*K1^2*M^5*Sqrt[(5*Pi)/69069]*u^3)/b^3 - 
      ((I/544)*d^7*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      ((I/10336)*d*K1^2*M^5*Sqrt[(15*Pi)/23023]*u^3)/b^3 + 
      (((3*I)/10336)*d^9*K1^2*M^5*Sqrt[(33*Pi)/10465]*u^3)/b^3 + 
      (((3*I)/20672)*d^11*K1^2*M^5*Sqrt[(33*Pi)/10465]*u^3)/b^3 + 
      (((5*I)/82688)*d*K0^2*M^5*Sqrt[(55*Pi)/6279]*u^3)/b^3 - 
      (((11*I)/41344)*d^5*K0^2*M^5*Sqrt[(55*Pi)/6279]*u^3)/b^3 - 
      (((11*I)/41344)*d^7*K0^2*M^5*Sqrt[(165*Pi)/2093]*u^3)/b^3 + 
      (((11*I)/82688)*d^9*K0^2*M^5*Sqrt[(165*Pi)/2093]*u^3)/b^3 + 
      (((5*I)/82688)*d^11*K0^2*M^5*Sqrt[(165*Pi)/2093]*u^3)/b^3 + 
      (((5*I)/82688)*d^3*K0^2*M^5*Sqrt[(385*Pi)/897]*u^3)/b^3 - 
      (((13207*I)/204288)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + 
      (((326239*I)/6945792)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + 
      (((147943*I)/6945792)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/69069]*u^4)/b^3 + 
      (((62879*I)/6945792)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/31395]*u^4)/b^3 - 
      (((12847*I)/3472896)*d^7*K0*K1*M^5*Sqrt[(55*Pi)/6279]*u^4)/b^3 + 
      (((1609*I)/6945792)*d*K0*K1*M^5*Sqrt[(65*Pi)/5313]*u^4)/b^3 + 
      (((72161*I)/13891584)*d*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((150431*I)/6945792)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((236023*I)/13891584)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((3655931*I)/69457920)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((104095*I)/13891584)*d^3*K0^2*M^5*Sqrt[(5*Pi)/69069]*u^5)/b^3 + 
      (((96905*I)/13891584)*d^9*K0^2*M^5*Sqrt[(5*Pi)/69069]*u^5)/b^3 + 
      (((104353*I)/11907072)*d^11*K1^2*M^5*Sqrt[(5*Pi)/69069]*u^5)/b^3 + 
      (((734191*I)/59535360)*d^9*K1^2*M^5*Sqrt[(7*Pi)/49335]*u^5)/b^3 - 
      (((498817*I)/29767680)*d^7*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^5)/b^3 + 
      (((83107*I)/83349504)*d*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^5)/b^3 - 
      (((22007*I)/6945792)*d^7*K0^2*M^5*Sqrt[(23*Pi)/15015]*u^5)/b^3 + 
      (((869207*I)/9261056)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[345345]*b^3) - 
      (((31740827*I)/208373760)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((28895569*I)/416747520)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((15370777*I)/416747520)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((22285*I)/1462272)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/69069]*u^6)/b^3 + 
      (((78779*I)/83349504)*d*K0*K1*M^5*Sqrt[(11*Pi)/31395]*u^6)/b^3 - 
      (((216329*I)/69457920)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^6)/b^3 - 
      (((447757*I)/69457920)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((691963*I)/59535360)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((97687*I)/14883840)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((17203*I)/6615040)*d*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((3907087*I)/104186880)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((6939949*I)/416747520)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((122449*I)/13023360)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((29033*I)/83349504)*d*K0^2*M^5*Sqrt[(5*Pi)/69069]*u^7)/b^3 + 
      (((3469*I)/3472896)*d^3*K0^2*M^5*Sqrt[(13*Pi)/26565]*u^7)/b^3 - 
      (((1433*I)/3307520)*d^5*K1^2*M^5*Sqrt[(23*Pi)/15015]*u^7)/b^3 - 
      (((2251*I)/2976768)*d^7*K0^2*M^5*Sqrt[(35*Pi)/9867]*u^7)/b^3 + 
      (((279967*I)/14883840)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[345345]*b^3) + 
      (((135761*I)/104186880)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + 
      (((500287*I)/52093440)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 - 
      (((253549*I)/52093440)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 - 
      (((62939*I)/3255840)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + 
      (((868289*I)/104186880)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + 
      (((86087*I)/17364480)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 - 
      (((19841*I)/39070080)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((5653*I)/6511680)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((409*I)/2480640)*d*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 - 
      (((6737*I)/11162880)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 - 
      (((77897*I)/31256064)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((54713*I)/52093440)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((1189*I)/1827840)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((121*I)/9767520)*d*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^9)/b^3 - 
      (((29153*I)/156280320)*d^7*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^9)/b^3 + 
      (((859*I)/20837376)*d^11*K0^2*M^5*Sqrt[(13*Pi)/26565]*u^9)/b^3 + 
      (((169*I)/8930304)*d^3*K1^2*M^5*Sqrt[(65*Pi)/5313]*u^9)/b^3 + 
      (((318653*I)/312560640)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[345345]*b^3) + 
      (((4157*I)/78140160)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 + 
      (((92693*I)/234420480)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 - 
      (((21341*I)/117210240)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 - 
      (((5659*I)/6894720)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 + 
      (((2953*I)/8682240)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 + 
      (((13*I)/8682240)*d^11*K0*K1*M^5*Sqrt[(143*Pi)/2415]*u^10)/b^3 + 
      ((I/287280)*d*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((131*I)/14651280)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((443*I)/8372160)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      ((I/46512)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((269*I)/29302560)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      ((I/206720)*d^11*K1^2*M^5*Sqrt[(3*Pi)/115115]*u^11)/b^3 + 
      ((I/372096)*d^11*K0^2*M^5*Sqrt[(5*Pi)/69069]*u^11)/b^3 + 
      ((I/1302336)*d*K1^2*M^5*Sqrt[(5*Pi)/69069]*u^11)/b^3 - 
      (((37*I)/8372160)*d^7*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^11)/b^3 + 
      ((I/558144)*d^9*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^11)/b^3 + 
      (((2747*I)/117210240)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[345345]*b^3) + 
      (((2929*I)/117210240)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[345345]*b^3) + 
      ((I/1395360)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 - 
      ((I/2093040)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 - 
      ((I/110160)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      ((I/279072)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      ((I/465120)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      ((I/4186080)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^12)/b^3)/Pi, 0, 
    ((((-31*I)/5168)*d^5*K1*M^5*Sqrt[(3*Pi)/115115]*u)/(b^3*E^u) + 
      (((3*I)/10336)*d*K1*M^5*Sqrt[(15*Pi)/23023]*u)/(b^3*E^u) + 
      (((43*I)/20672)*d^3*K1*M^5*Sqrt[(15*Pi)/23023]*u)/(b^3*E^u) - 
      ((I/544)*d^7*K1*M^5*Sqrt[(33*Pi)/10465]*u)/(b^3*E^u) + 
      (((9*I)/10336)*d^9*K1*M^5*Sqrt[(33*Pi)/10465]*u)/(b^3*E^u) + 
      (((9*I)/20672)*d^11*K1*M^5*Sqrt[(33*Pi)/10465]*u)/(b^3*E^u) + 
      (((519*I)/41344)*d^11*K0*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) - 
      (((31*I)/5168)*d^5*K1*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) + 
      ((I/1216)*d*K0*M^5*Sqrt[(15*Pi)/23023]*u^2)/(b^3*E^u) + 
      (((239*I)/41344)*d^3*K0*M^5*Sqrt[(15*Pi)/23023]*u^2)/(b^3*E^u) - 
      (((37*I)/10336)*d^5*K0*M^5*Sqrt[(15*Pi)/23023]*u^2)/(b^3*E^u) + 
      (((3*I)/10336)*d*K1*M^5*Sqrt[(15*Pi)/23023]*u^2)/(b^3*E^u) + 
      (((43*I)/20672)*d^3*K1*M^5*Sqrt[(15*Pi)/23023]*u^2)/(b^3*E^u) - 
      (((103*I)/20672)*d^7*K0*M^5*Sqrt[(33*Pi)/10465]*u^2)/(b^3*E^u) + 
      (((3*I)/1216)*d^9*K0*M^5*Sqrt[(33*Pi)/10465]*u^2)/(b^3*E^u) - 
      ((I/544)*d^7*K1*M^5*Sqrt[(33*Pi)/10465]*u^2)/(b^3*E^u) + 
      (((9*I)/10336)*d^9*K1*M^5*Sqrt[(33*Pi)/10465]*u^2)/(b^3*E^u) + 
      (((9*I)/20672)*d^11*K1*M^5*Sqrt[(33*Pi)/10465]*u^2)/(b^3*E^u) - 
      (((284741*I)/2894080)*d^5*K1*M^5*Sqrt[Pi/345345]*u^3)/(b^3*E^u) + 
      (((6661*I)/43520)*d^9*K1*M^5*Sqrt[Pi/345345]*u^3)/(b^3*E^u) + 
      (((6037*I)/82688)*d^11*K1*M^5*Sqrt[Pi/345345]*u^3)/(b^3*E^u) + 
      (((29501*I)/206720)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^3)/b^3 + 
      (((519*I)/41344)*d^11*K0*M^5*Sqrt[(3*Pi)/115115]*u^3)/(b^3*E^u) - 
      (((279*I)/330752)*d*K1^2*M^5*Sqrt[(3*Pi)/115115]*u^3)/b^3 - 
      (((1291*I)/661504)*d*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((4943*I)/330752)*d^3*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((41129*I)/3307520)*d^9*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((13771*I)/1653760)*d^11*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((67*I)/661504)*d^13*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((5917*I)/206720)*d^7*K1*M^5*Sqrt[(11*Pi)/31395]*u^3)/(b^3*E^u) + 
      (((5711*I)/1653760)*d^9*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      ((I/1216)*d*K0*M^5*Sqrt[(15*Pi)/23023]*u^3)/(b^3*E^u) + 
      (((239*I)/41344)*d^3*K0*M^5*Sqrt[(15*Pi)/23023]*u^3)/(b^3*E^u) - 
      (((37*I)/10336)*d^5*K0*M^5*Sqrt[(15*Pi)/23023]*u^3)/(b^3*E^u) + 
      (((1163*I)/1157632)*d*K1*M^5*Sqrt[(23*Pi)/15015]*u^3)/(b^3*E^u) + 
      (((4129*I)/578816)*d^3*K1*M^5*Sqrt[(23*Pi)/15015]*u^3)/(b^3*E^u) - 
      (((103*I)/20672)*d^7*K0*M^5*Sqrt[(33*Pi)/10465]*u^3)/(b^3*E^u) + 
      (((3*I)/1216)*d^9*K0*M^5*Sqrt[(33*Pi)/10465]*u^3)/(b^3*E^u) + 
      (((8657*I)/826880)*d^7*K0^2*M^5*Sqrt[(33*Pi)/10465]*u^3)/b^3 - 
      (((227*I)/103360)*d^11*K1^2*M^5*Sqrt[(33*Pi)/10465]*u^3)/b^3 - 
      (((307*I)/330752)*d^5*K1^2*M^5*Sqrt[(55*Pi)/6279]*u^3)/b^3 + 
      (((3001*I)/3307520)*d^5*K0^2*M^5*Sqrt[(77*Pi)/4485]*u^3)/b^3 - 
      (((9*I)/41344)*d^3*K1^2*M^5*Sqrt[(195*Pi)/1771]*u^3)/b^3 - 
      (((47*I)/1653760)*d^13*K1^2*M^5*Sqrt[(429*Pi)/805]*u^3)/b^3 + 
      (((1739*I)/136192)*d*K0*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((53171*I)/578816)*d^3*K0*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) - 
      (((36991*I)/206720)*d^7*K0*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((141209*I)/1653760)*d^9*K0*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((3461*I)/82688)*d^11*K0*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) - 
      (((3551*I)/12160)*d^7*K1*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((116839*I)/826880)*d^9*K1*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) - 
      (((42539773*I)/463052800)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + 
      (((306547091*I)/1389158400)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + 
      (((564030613*I)/347289600)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 - 
      (((988559687*I)/2083737600)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 - 
      (((15415469*I)/833495040)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + 
      (((29229*I)/578816)*d^3*K1*M^5*Sqrt[(3*Pi)/115115]*u^4)/(b^3*E^u) - 
      (((86607*I)/2894080)*d^5*K1*M^5*Sqrt[(3*Pi)/115115]*u^4)/(b^3*E^u) + 
      (((289*I)/68096)*d*K1*M^5*Sqrt[(5*Pi)/69069]*u^4)/(b^3*E^u) + 
      (((59*I)/4352)*d^11*K1*M^5*Sqrt[(5*Pi)/69069]*u^4)/(b^3*E^u) - 
      (((198344537*I)/4167475200)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/31395]*u^4)/
       b^3 - (((23567*I)/5788160)*d^5*K0*M^5*Sqrt[(13*Pi)/26565]*u^4)/
       (b^3*E^u) - (((39348257*I)/694579200)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/26565]*u^4)/b^3 + (((5191*I)/578816)*d*K0*M^5*
        Sqrt[Pi/345345]*u^5)/(b^3*E^u) - (((106793*I)/2894080)*d^5*K0*M^5*
        Sqrt[Pi/345345]*u^5)/(b^3*E^u) - (((101939*I)/826880)*d^7*K0*M^5*
        Sqrt[Pi/345345]*u^5)/(b^3*E^u) + (((12113*I)/206720)*d^9*K0*M^5*
        Sqrt[Pi/345345]*u^5)/(b^3*E^u) - (((29995073*I)/926105600)*d*K0^2*M^5*
        Sqrt[Pi/345345]*u^5)/b^3 + (((211594751*I)/2778316800)*d^5*K0^2*M^5*
        Sqrt[Pi/345345]*u^5)/b^3 + (((407129953*I)/694579200)*d^7*K0^2*M^5*
        Sqrt[Pi/345345]*u^5)/b^3 - (((707669147*I)/4167475200)*d^11*K0^2*M^5*
        Sqrt[Pi/345345]*u^5)/b^3 - (((9364193*I)/1666990080)*d^13*K0^2*M^5*
        Sqrt[Pi/345345]*u^5)/b^3 + (((365923*I)/34728960)*d*K1*M^5*
        Sqrt[Pi/345345]*u^5)/(b^3*E^u) + (((419171*I)/5788160)*d^9*K1*M^5*
        Sqrt[Pi/345345]*u^5)/(b^3*E^u) + (((5514048383*I)/27783168000)*d^5*
        K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((8012477911*I)/5209344000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((48973*I)/2315264)*d^3*K0*M^5*Sqrt[(3*Pi)/115115]*u^5)/(b^3*E^u) + 
      (((486821*I)/18522112)*d^3*K1*M^5*Sqrt[(3*Pi)/115115]*u^5)/(b^3*E^u) - 
      (((78803*I)/5788160)*d^5*K1*M^5*Sqrt[(3*Pi)/115115]*u^5)/(b^3*E^u) + 
      (((1173789*I)/92610560)*d^11*K1*M^5*Sqrt[(3*Pi)/115115]*u^5)/
       (b^3*E^u) - (((2007773*I)/138915840)*d^7*K1*M^5*Sqrt[(11*Pi)/31395]*
        u^5)/(b^3*E^u) - (((56809841*I)/1389158400)*d^11*K1^2*M^5*
        Sqrt[(11*Pi)/31395]*u^5)/b^3 - (((22557551*I)/16669900800)*d^13*K1^2*
        M^5*Sqrt[(11*Pi)/31395]*u^5)/b^3 - (((122574379*I)/8334950400)*d^9*
        K0^2*M^5*Sqrt[(13*Pi)/26565]*u^5)/b^3 - 
      (((1058804587*I)/27783168000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^5)/
       b^3 + (((643*I)/330752)*d^11*K0*M^5*Sqrt[(15*Pi)/23023]*u^5)/
       (b^3*E^u) - (((309565441*I)/83349504000)*d*K1^2*M^5*
        Sqrt[(23*Pi)/15015]*u^5)/b^3 - (((21517273*I)/81715200)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[345345]*b^3) - (((4799437277*I)/6945792000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[345345]*b^3) + 
      (((1987889*I)/555663360)*d*K0*M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) + 
      (((2964781*I)/111132672)*d^3*K0*M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) - 
      (((748183*I)/55566336)*d^5*K0*M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) + 
      (((210029*I)/46305280)*d*K1*M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) + 
      (((1819607*I)/55566336)*d^3*K1*M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) - 
      (((1230413*I)/69457920)*d^5*K1*M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) + 
      (((4441583*I)/277831680)*d^11*K1*M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) - 
      (((5654840393*I)/83349504000)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 - 
      (((205706383*I)/365568000)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((3818338633*I)/27783168000)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((43841843*I)/34272000)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 - 
      (((1928690579*I)/4902912000)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 - 
      (((1584017573*I)/4167475200)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 - 
      (((70292737*I)/5556633600)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((816229*I)/185221120)*d^11*K0*M^5*Sqrt[(3*Pi)/115115]*u^6)/
       (b^3*E^u) - (((1002773*I)/46305280)*d^7*K1*M^5*Sqrt[(3*Pi)/115115]*
        u^6)/(b^3*E^u) + (((179167*I)/37044224)*d^9*K0*M^5*Sqrt[(5*Pi)/69069]*
        u^6)/(b^3*E^u) + (((314299*I)/138915840)*d^9*K1*M^5*
        Sqrt[(13*Pi)/26565]*u^6)/(b^3*E^u) - 
      (((66919*I)/18522112)*d^7*K0*M^5*Sqrt[(15*Pi)/23023]*u^6)/(b^3*E^u) - 
      (((1256009*I)/277831680)*d^5*K0*M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) - 
      (((1634107*I)/92610560)*d^7*K0*M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((2473883*I)/555663360)*d^11*K0*M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) - 
      (((1848944029*I)/166699008000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((56788517*I)/3268608000)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((671050183*I)/2976768000)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((10015393*I)/146227200)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((11414009*I)/4762828800)*d^13*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((294649*I)/29245440)*d^3*K1*M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) - 
      (((1404313*I)/277831680)*d^5*K1*M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((4920319*I)/555663360)*d^9*K1*M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((2851423*I)/555663360)*d^11*K1*M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((965160671*I)/2976768000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((5225385901*I)/55566336000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((417314383*I)/4167475200)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((41624257*I)/11113267200)*d^13*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((25133*I)/9748480)*d^9*K0*M^5*Sqrt[(3*Pi)/115115]*u^7)/(b^3*E^u) + 
      (((195103*I)/111132672)*d^3*K0*M^5*Sqrt[(5*Pi)/69069]*u^7)/(b^3*E^u) + 
      (((51343*I)/555663360)*d*K0*M^5*Sqrt[(13*Pi)/26565]*u^7)/(b^3*E^u) + 
      (((57311*I)/555663360)*d*K1*M^5*Sqrt[(13*Pi)/26565]*u^7)/(b^3*E^u) - 
      (((28991*I)/18522112)*d^7*K1*M^5*Sqrt[(13*Pi)/26565]*u^7)/(b^3*E^u) - 
      (((229864961*I)/166699008000)*d*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^7)/b^3 + 
      (((149598821*I)/55566336000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^7)/
       b^3 - (((155725291*I)/55566336000)*d^9*K0^2*M^5*Sqrt[(23*Pi)/15015]*
        u^7)/b^3 - (((1338666431*I)/13891584000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[345345]*b^3) - (((1493875639*I)/10418688000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[345345]*b^3) + (((61291*I)/208373760)*d*K0*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) + (((28841*I)/13023360)*d^3*K0*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) - (((22657*I)/20837376)*d^5*K0*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) + (((132877*I)/69457920)*d^9*K0*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) + (((10033*I)/8682240)*d^11*K0*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) + (((757*I)/2315264)*d*K1*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) - (((28921*I)/5788160)*d^7*K1*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) + (((221197*I)/104186880)*d^9*K1*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) + (((44657*I)/34728960)*d^11*K1*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) - (((770529223*I)/10418688000)*d^3*K0*
        K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + (((587128837*I)/41674752000)*d^5*K0*
        K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + (((1777694917*I)/10418688000)*d^7*
        K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 - 
      (((56441557*I)/1041868800)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 - 
      (((18657113*I)/8334950400)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 - 
      (((2339*I)/2604672)*d^7*K0*M^5*Sqrt[(5*Pi)/69069]*u^8)/(b^3*E^u) - 
      (((11234243*I)/13891584000)*d*K0*K1*M^5*Sqrt[(11*Pi)/31395]*u^8)/b^3 - 
      (((172192159*I)/41674752000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/31395]*u^8)/
       b^3 + (((11113*I)/104186880)*d^3*K1*M^5*Sqrt[(23*Pi)/15015]*u^8)/
       (b^3*E^u) - (((177*I)/5788160)*d^5*K1*M^5*Sqrt[(39*Pi)/8855]*u^8)/
       (b^3*E^u) + (((71*I)/1225728)*d*K0*M^5*Sqrt[Pi/345345]*u^9)/
       (b^3*E^u) + (((4969*I)/11576320)*d^3*K0*M^5*Sqrt[Pi/345345]*u^9)/
       (b^3*E^u) - (((5207*I)/5788160)*d^7*K0*M^5*Sqrt[Pi/345345]*u^9)/
       (b^3*E^u) - (((118177307*I)/125024256000)*d*K0^2*M^5*Sqrt[Pi/345345]*
        u^9)/b^3 - (((568804997*I)/125024256000)*d^9*K0^2*M^5*Sqrt[Pi/345345]*
        u^9)/b^3 - (((38297449*I)/6251212800)*d^11*K0^2*M^5*Sqrt[Pi/345345]*
        u^9)/b^3 - (((7305589*I)/25004851200)*d^13*K0^2*M^5*Sqrt[Pi/345345]*
        u^9)/b^3 + (((6557*I)/104186880)*d*K1*M^5*Sqrt[Pi/345345]*u^9)/
       (b^3*E^u) - (((152153*I)/156280320)*d^7*K1*M^5*Sqrt[Pi/345345]*u^9)/
       (b^3*E^u) + (((8707*I)/34728960)*d^11*K1*M^5*Sqrt[Pi/345345]*u^9)/
       (b^3*E^u) - (((5584571*I)/4630528000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 + (((10512349*I)/6580224000)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 + (((42125513*I)/1838592000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 - (((39780151*I)/7354368000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 - (((440761*I)/57881600)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((1559*I)/20837376)*d^9*K0*M^5*Sqrt[(5*Pi)/69069]*u^9)/(b^3*E^u) + 
      (((733*I)/34728960)*d^11*K0*M^5*Sqrt[(11*Pi)/31395]*u^9)/(b^3*E^u) + 
      (((861563*I)/7354368000)*d^5*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^9)/b^3 + 
      (((13093*I)/312560640)*d^3*K1*M^5*Sqrt[(11*Pi)/31395]*u^9)/(b^3*E^u) - 
      (((2911*I)/156280320)*d^5*K1*M^5*Sqrt[(11*Pi)/31395]*u^9)/(b^3*E^u) + 
      (((3827*I)/104186880)*d^9*K1*M^5*Sqrt[(11*Pi)/31395]*u^9)/(b^3*E^u) - 
      (((42013*I)/1190707200)*d^13*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^9)/b^3 + 
      (((44938087*I)/31256064000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/26565]*u^9)/b^3 - 
      (((439*I)/52093440)*d^5*K0*M^5*Sqrt[(23*Pi)/15015]*u^9)/(b^3*E^u) - 
      (((126054197*I)/15628032000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[345345]*b^3) - (((11450507*I)/1157632000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[345345]*b^3) + ((I/108528)*d*K0*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) + (((4657*I)/78140160)*d^3*K0*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) - (((211*I)/9767520)*d^5*K0*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) - (((769*I)/5581440)*d^7*K0*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) + (((43*I)/1240320)*d^11*K0*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) + (((127*I)/13023360)*d*K1*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) + (((1613*I)/26046720)*d^3*K1*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) - (((269*I)/1860480)*d^7*K1*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) + (((109*I)/1860480)*d^9*K1*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) - (((55889*I)/139536000)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/
       b^3 - (((9355741*I)/2757888000)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/
       b^3 + (((18697417*I)/46884096000)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/
       b^3 + (((185457959*I)/23442048000)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/
       b^3 - (((37896407*I)/23442048000)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/
       b^3 - (((3658331*I)/1339545600)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/
       b^3 - (((1590527*I)/9376819200)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/
       b^3 + ((I/82688)*d^11*K1*M^5*Sqrt[(3*Pi)/115115]*u^10)/(b^3*E^u) + 
      ((I/232560)*d^9*K0*M^5*Sqrt[(13*Pi)/26565]*u^10)/(b^3*E^u) - 
      ((I/6511680)*d^5*K1*M^5*Sqrt[(143*Pi)/2415]*u^10)/(b^3*E^u) + 
      ((I/930240)*d*K0*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      ((I/1395360)*d^5*K0*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      ((I/73440)*d^7*K0*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) + 
      ((I/186048)*d^9*K0*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) + 
      ((I/310080)*d^11*K0*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      (((104393*I)/3907008000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((12976501*I)/23442048000)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((2006863*I)/23442048000)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((1892239*I)/9376819200)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      ((I/930240)*d*K1*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      ((I/1395360)*d^5*K1*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      ((I/73440)*d^7*K1*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) + 
      ((I/186048)*d^9*K1*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) + 
      ((I/310080)*d^11*K1*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      (((114811*I)/3907008000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((394411*I)/46884096000)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((2076911*I)/3348864000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((677197*I)/7814016000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((717593*I)/3125606400)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((3671*I)/183859200)*d^13*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((1001933*I)/46884096000)*d^3*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^11)/b^3 + 
      ((I/2790720)*d^3*K0*M^5*Sqrt[(13*Pi)/26565]*u^11)/(b^3*E^u) + 
      ((I/2790720)*d^3*K1*M^5*Sqrt[(13*Pi)/26565]*u^11)/(b^3*E^u) + 
      (((24481*I)/46884096000)*d^5*K0^2*M^5*Sqrt[(23*Pi)/15015]*u^11)/b^3 - 
      (((953*I)/1339545600)*d^13*K0^2*M^5*Sqrt[(23*Pi)/15015]*u^11)/b^3 - 
      (((12330251*I)/46884096000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[345345]*b^3) - (((13513*I)/2604672000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (((89959*I)/1674432000)*d^3*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (((141319*I)/23442048000)*d^5*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 + (((750161*I)/5860512000)*d^7*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (((9623*I)/2604672000)*d^9*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (((123661*I)/2344204800)*d^11*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (((31013*I)/4688409600)*d^13*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (((1013*I)/7814016000)*d*K0^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 - (((839*I)/868224000)*d^5*K0^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 + (((8819*I)/1953504000)*d^7*K0^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 + (((29591*I)/23442048000)*d^9*K0^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 - (((1867*I)/781401600)*d^11*K0^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 - (((757*I)/1562803200)*d^13*K0^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 - (((1093*I)/7814016000)*d*K1^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 + (((34631*I)/23442048000)*d^9*K1^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 - (((41*I)/15321600)*d^11*K1^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 - (((781*I)/7814016000)*d^5*K1^2*M^5*
        Sqrt[(11*Pi)/31395]*u^13)/b^3 + (((127*I)/279072000)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/31395]*u^13)/b^3 - (((79*I)/1562803200)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/31395]*u^13)/b^3 - (((21181*I)/11721024000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[345345]*b^3) - 
      (((23581*I)/11721024000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[345345]*b^3) - ((I/48837600)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/
       b^3 - ((I/2441880)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 + 
      ((I/1017450)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 + 
      ((I/2325600)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 - 
      ((I/1744200)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 - 
      ((I/6976800)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 - 
      ((I/48837600)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^14)/b^3)/Pi, 
    ((-187807*d^3*K0*K1*M^5*Sqrt[3/(115115*Pi)]*u^3)/(7958720*b^3) + 
      (198139*d^5*K0*K1*M^5*Sqrt[13/(26565*Pi)]*u^3)/(47752320*b^3) + 
      (12839*d^9*K0*K1*M^5*Sqrt[13/(26565*Pi)]*u^3)/(208373760*b^3) + 
      (47*d^7*K0*K1*M^5*Sqrt[39/(8855*Pi)]*u^3)/(15232*b^3) - 
      (21*d^11*K0*K1*M^5*Sqrt[105/(3289*Pi)]*u^3)/(82688*b^3) - 
      (((31*I)/2584)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^3)/b^3 + 
      (((43*I)/10336)*d^3*K1^2*M^5*Sqrt[(5*Pi)/69069]*u^3)/b^3 - 
      ((I/272)*d^7*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      ((I/5168)*d*K1^2*M^5*Sqrt[(15*Pi)/23023]*u^3)/b^3 + 
      (((3*I)/5168)*d^9*K1^2*M^5*Sqrt[(33*Pi)/10465]*u^3)/b^3 + 
      (((3*I)/10336)*d^11*K1^2*M^5*Sqrt[(33*Pi)/10465]*u^3)/b^3 + 
      (((5*I)/41344)*d*K0^2*M^5*Sqrt[(55*Pi)/6279]*u^3)/b^3 - 
      (((11*I)/20672)*d^5*K0^2*M^5*Sqrt[(55*Pi)/6279]*u^3)/b^3 - 
      (((11*I)/20672)*d^7*K0^2*M^5*Sqrt[(165*Pi)/2093]*u^3)/b^3 + 
      (((11*I)/41344)*d^9*K0^2*M^5*Sqrt[(165*Pi)/2093]*u^3)/b^3 + 
      (((5*I)/41344)*d^11*K0^2*M^5*Sqrt[(165*Pi)/2093]*u^3)/b^3 + 
      (((5*I)/41344)*d^3*K0^2*M^5*Sqrt[(385*Pi)/897]*u^3)/b^3 - 
      (62143*d*K0*K1*M^5*u^3)/(6366976*b^3*Sqrt[345345*Pi]) + 
      (1907*d^3*K0*K1*M^5*u^3)/(413440*b^3*Sqrt[345345*Pi]) - 
      (2683*d^5*K0*K1*M^5*u^3)/(310080*b^3*Sqrt[345345*Pi]) - 
      (13298627*d^9*K0*K1*M^5*u^3)/(208373760*b^3*Sqrt[345345*Pi]) - 
      (337789*d*K0^2*M^5*Sqrt[3/(115115*Pi)]*u^4)/(254679040*b^3) - 
      (1737*d^9*K0^2*M^5*Sqrt[3/(115115*Pi)]*u^4)/(165376*b^3) + 
      (28835*d^5*K0^2*M^5*Sqrt[5/(69069*Pi)]*u^4)/(6366976*b^3) - 
      (2747*d^11*K1^2*M^5*Sqrt[7/(49335*Pi)]*u^4)/(661504*b^3) + 
      (1310051*d^7*K0^2*M^5*Sqrt[11/(31395*Pi)]*u^4)/(416747520*b^3) - 
      (6367*d^11*K0^2*M^5*Sqrt[11/(31395*Pi)]*u^4)/(3720960*b^3) - 
      (32413*d^3*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^4)/(12733952*b^3) + 
      (14792213*d^5*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^4)/(8022389760*b^3) - 
      (2017*d^9*K1^2*M^5*Sqrt[33/(10465*Pi)]*u^4)/(1361920*b^3) - 
      (((13207*I)/102144)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + 
      (((326239*I)/3472896)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + 
      (((147943*I)/3472896)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/69069]*u^4)/b^3 + 
      (((62879*I)/3472896)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/31395]*u^4)/b^3 - 
      (((12847*I)/1736448)*d^7*K0*K1*M^5*Sqrt[(55*Pi)/6279]*u^4)/b^3 + 
      (((1609*I)/3472896)*d*K0*K1*M^5*Sqrt[(65*Pi)/5313]*u^4)/b^3 - 
      (881280203*d^3*K1^2*M^5*u^4)/(16044779520*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (20863*d*K0^2*M^5*u^4)/(23152640*b^3*Sqrt[345345*Pi]) + 
      (10664879*d^7*K0^2*M^5*u^4)/(416747520*b^3*Sqrt[345345*Pi]) + 
      (40849*d^11*K0^2*M^5*u^4)/(7441920*b^3*Sqrt[345345*Pi]) - 
      (112997021*d*K1^2*M^5*u^4)/(16044779520*b^3*Sqrt[345345*Pi]) + 
      (4026481*d^7*K1^2*M^5*u^4)/(34728960*b^3*Sqrt[345345*Pi]) + 
      (13151885*d*K0*K1*M^5*Sqrt[5/(69069*Pi)]*u^5)/(77014941696*b^3) - 
      (1229603*d^9*K0*K1*M^5*Sqrt[23/(15015*Pi)]*u^5)/(926105600*b^3) - 
      (29809*d^11*K0*K1*M^5*Sqrt[143/(2415*Pi)]*u^5)/(893030400*b^3) + 
      (((72161*I)/6945792)*d*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((150431*I)/3472896)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((236023*I)/6945792)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((3655931*I)/34728960)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((104095*I)/6945792)*d^3*K0^2*M^5*Sqrt[(5*Pi)/69069]*u^5)/b^3 + 
      (((96905*I)/6945792)*d^9*K0^2*M^5*Sqrt[(5*Pi)/69069]*u^5)/b^3 + 
      (((104353*I)/5953536)*d^11*K1^2*M^5*Sqrt[(5*Pi)/69069]*u^5)/b^3 + 
      (((734191*I)/29767680)*d^9*K1^2*M^5*Sqrt[(7*Pi)/49335]*u^5)/b^3 - 
      (((498817*I)/14883840)*d^7*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^5)/b^3 + 
      (((83107*I)/41674752)*d*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^5)/b^3 - 
      (((22007*I)/3472896)*d^7*K0^2*M^5*Sqrt[(23*Pi)/15015]*u^5)/b^3 + 
      (((869207*I)/4630528)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[345345]*b^3) - 
      (1269339343*d*K0*K1*M^5*u^5)/(128358236160*b^3*Sqrt[345345*Pi]) - 
      (353242969*d^3*K0*K1*M^5*u^5)/(5348259840*b^3*Sqrt[345345*Pi]) + 
      (286114099*d^5*K0*K1*M^5*u^5)/(8022389760*b^3*Sqrt[345345*Pi]) + 
      (8206621*d^7*K0*K1*M^5*u^5)/(62512128*b^3*Sqrt[345345*Pi]) - 
      (82371833*d^9*K0*K1*M^5*u^5)/(2778316800*b^3*Sqrt[345345*Pi]) - 
      (24024943*d^11*K0*K1*M^5*u^5)/(893030400*b^3*Sqrt[345345*Pi]) - 
      (569*d^11*K0^2*M^5*Sqrt[7/(49335*Pi)]*u^6)/(583680*b^3) + 
      (1020757*d^11*K1^2*M^5*Sqrt[11/(31395*Pi)]*u^6)/(1071636480*b^3) + 
      (413885323*d^5*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^6)/(300058214400*b^3) + 
      (77093459*d^3*K0^2*M^5*Sqrt[23/(15015*Pi)]*u^6)/(75014553600*b^3) + 
      (27302911*d^5*K0^2*M^5*Sqrt[23/(15015*Pi)]*u^6)/(144403015680*b^3) - 
      (((31740827*I)/104186880)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((28895569*I)/208373760)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((15370777*I)/208373760)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((22285*I)/731136)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/69069]*u^6)/b^3 + 
      (((78779*I)/41674752)*d*K0*K1*M^5*Sqrt[(11*Pi)/31395]*u^6)/b^3 - 
      (((216329*I)/34728960)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^6)/b^3 - 
      (70621087843*d^3*K0^2*M^5*u^6)/(1925373542400*Sqrt[345345]*b^3*
        Sqrt[Pi]) - (10696754291*d^3*K1^2*M^5*u^6)/(288806031360*Sqrt[345345]*
        b^3*Sqrt[Pi]) - (386328947*d*K0^2*M^5*u^6)/(288806031360*b^3*
        Sqrt[345345*Pi]) + (76051*d^7*K0^2*M^5*u^6)/
       (2626560*b^3*Sqrt[345345*Pi]) - (29489*d^9*K0^2*M^5*u^6)/
       (2437120*b^3*Sqrt[345345*Pi]) - (15233093531*d*K1^2*M^5*u^6)/
       (2888060313600*b^3*Sqrt[345345*Pi]) + (15736779493*d^5*K1^2*M^5*u^6)/
       (2567164723200*b^3*Sqrt[345345*Pi]) + (6143909*d^7*K1^2*M^5*u^6)/
       (89303040*b^3*Sqrt[345345*Pi]) - (3265231*d^9*K1^2*M^5*u^6)/
       (92610560*b^3*Sqrt[345345*Pi]) - (138068221*d^11*K1^2*M^5*u^6)/
       (5358182400*b^3*Sqrt[345345*Pi]) - 
      (4931*d^11*K0*K1*M^5*Sqrt[7/(49335*Pi)]*u^7)/(3100800*b^3) - 
      (31039*d^9*K0*K1*M^5*Sqrt[33/(10465*Pi)]*u^7)/(46305280*b^3) - 
      (((447757*I)/34728960)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((691963*I)/29767680)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((97687*I)/7441920)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((17203*I)/3307520)*d*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((3907087*I)/52093440)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((6939949*I)/208373760)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((122449*I)/6511680)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((29033*I)/41674752)*d*K0^2*M^5*Sqrt[(5*Pi)/69069]*u^7)/b^3 + 
      (((3469*I)/1736448)*d^3*K0^2*M^5*Sqrt[(13*Pi)/26565]*u^7)/b^3 - 
      (((1433*I)/1653760)*d^5*K1^2*M^5*Sqrt[(23*Pi)/15015]*u^7)/b^3 - 
      (((2251*I)/1488384)*d^7*K0^2*M^5*Sqrt[(35*Pi)/9867]*u^7)/b^3 + 
      (((279967*I)/7441920)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[345345]*b^3) - 
      (1209874891*d*K0*K1*M^5*u^7)/(481343385600*b^3*Sqrt[345345*Pi]) - 
      (1635797057*d^3*K0*K1*M^5*u^7)/(72201507840*b^3*Sqrt[345345*Pi]) + 
      (611475427*d^5*K0*K1*M^5*u^7)/(72201507840*b^3*Sqrt[345345*Pi]) + 
      (4683953*d^7*K0*K1*M^5*u^7)/(93768192*b^3*Sqrt[345345*Pi]) - 
      (6727*d^11*K0^2*M^5*Sqrt[7/(49335*Pi)]*u^8)/(24806400*b^3) - 
      (53129411*d^3*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^8)/(110021345280*b^3) + 
      (10328987*d^7*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^8)/(64298188800*b^3) - 
      (7415709359*d*K1^2*M^5*Sqrt[23/(15015*Pi)]*u^8)/(207940342579200*b^3) + 
      (145389943*d^5*K1^2*M^5*Sqrt[23/(15015*Pi)]*u^8)/(12996271411200*b^3) - 
      (6781*d^11*K1^2*M^5*Sqrt[91/(3795*Pi)]*u^8)/(223257600*b^3) - 
      (476671*d^5*K0^2*M^5*Sqrt[299/(1155*Pi)]*u^8)/(450087321600*b^3) + 
      (12505*d^9*K0^2*M^5*Sqrt[1495/(231*Pi)]*u^8)/(1500291072*b^3) + 
      (((135761*I)/52093440)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + 
      (((500287*I)/26046720)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 - 
      (((253549*I)/26046720)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 - 
      (((62939*I)/1627920)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + 
      (((868289*I)/52093440)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + 
      (((86087*I)/8682240)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + 
      (94559519*d^3*K0^2*M^5*u^8)/(30005821440*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (13303615471*d^3*K1^2*M^5*u^8)/(3249067852800*Sqrt[345345]*b^3*
        Sqrt[Pi]) - (18842297*d*K0^2*M^5*u^8)/(68763340800*b^3*
        Sqrt[345345*Pi]) + (20370881*d^5*K0^2*M^5*u^8)/
       (41604710400*b^3*Sqrt[345345*Pi]) + (3858977*d^7*K0^2*M^5*u^8)/
       (468840960*b^3*Sqrt[345345*Pi]) - (116768693*d^9*K0^2*M^5*u^8)/
       (7501455360*b^3*Sqrt[345345*Pi]) + (35535127*d*K1^2*M^5*u^8)/
       (100019404800*b^3*Sqrt[345345*Pi]) + (1697*d^5*K1^2*M^5*u^8)/
       (750145536*b^3*Sqrt[345345*Pi]) + (48743927*d^7*K1^2*M^5*u^8)/
       (5556633600*b^3*Sqrt[345345*Pi]) - (23733473*d^9*K1^2*M^5*u^8)/
       (6251212800*b^3*Sqrt[345345*Pi]) - 
      (179497*d^9*K0*K1*M^5*Sqrt[11/(31395*Pi)]*u^9)/(1562803200*b^3) - 
      (1039*d^11*K0*K1*M^5*Sqrt[161/(2145*Pi)]*u^9)/(111628800*b^3) - 
      (((19841*I)/19535040)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((5653*I)/3255840)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((409*I)/1240320)*d*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 - 
      (((6737*I)/5581440)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 - 
      (((77897*I)/15628032)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((54713*I)/26046720)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((1189*I)/913920)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((121*I)/4883760)*d*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^9)/b^3 - 
      (((29153*I)/78140160)*d^7*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^9)/b^3 + 
      (((859*I)/10418688)*d^11*K0^2*M^5*Sqrt[(13*Pi)/26565]*u^9)/b^3 + 
      (((169*I)/4465152)*d^3*K1^2*M^5*Sqrt[(65*Pi)/5313]*u^9)/b^3 + 
      (((318653*I)/156280320)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[345345]*b^3) - 
      (50829659*d*K0*K1*M^5*u^9)/(295369804800*b^3*Sqrt[345345*Pi]) - 
      (13849673*d^3*K0*K1*M^5*u^9)/(8687347200*b^3*Sqrt[345345*Pi]) - 
      (16414799*d^5*K0*K1*M^5*u^9)/(29536980480*b^3*Sqrt[345345*Pi]) + 
      (17876917*d^7*K0*K1*M^5*u^9)/(3516307200*b^3*Sqrt[345345*Pi]) - 
      (547*d^11*K0^2*M^5*Sqrt[7/(49335*Pi)]*u^10)/(22325760*b^3) - 
      (1849613*d*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^10)/(1624533926400*b^3) - 
      (293747*d^3*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^10)/(33756549120*b^3) - 
      (5671279*d^5*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^10)/(812266963200*b^3) - 
      (2113*d^11*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^10)/(111628800*b^3) + 
      (((4157*I)/39070080)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 + 
      (((92693*I)/117210240)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 - 
      (((21341*I)/58605120)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 - 
      (((5659*I)/3447360)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 + 
      (((2953*I)/4341120)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 + 
      (((13*I)/4341120)*d^11*K0*K1*M^5*Sqrt[(143*Pi)/2415]*u^10)/b^3 - 
      (1253741*d^3*K0^2*M^5*u^10)/(152897310720*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (223252441*d^3*K1^2*M^5*u^10)/(1624533926400*Sqrt[345345]*b^3*
        Sqrt[Pi]) + (80173*d^7*K0^2*M^5*u^10)/(185068800*b^3*
        Sqrt[345345*Pi]) - (27199*d^9*K0^2*M^5*u^10)/
       (781401600*b^3*Sqrt[345345*Pi]) - (27225223*d*K1^2*M^5*u^10)/
       (1624533926400*b^3*Sqrt[345345*Pi]) - (84789833*d^5*K1^2*M^5*u^10)/
       (812266963200*b^3*Sqrt[345345*Pi]) + (240089*d^7*K1^2*M^5*u^10)/
       (502329600*b^3*Sqrt[345345*Pi]) - (17*d^9*K1^2*M^5*u^10)/
       (1838592*b^3*Sqrt[345345*Pi]) + (59*d^11*K1^2*M^5*u^10)/
       (1641600*b^3*Sqrt[345345*Pi]) - (29*d^11*K0*K1*M^5*Sqrt[7/(49335*Pi)]*
        u^11)/(2790720*b^3) - (463*d*K0*K1*M^5*Sqrt[11/(31395*Pi)]*u^11)/
       (390700800*b^3) + ((I/143640)*d*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((131*I)/7325640)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((443*I)/4186080)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      ((I/23256)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((269*I)/14651280)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      ((I/103360)*d^11*K1^2*M^5*Sqrt[(3*Pi)/115115]*u^11)/b^3 + 
      ((I/186048)*d^11*K0^2*M^5*Sqrt[(5*Pi)/69069]*u^11)/b^3 + 
      ((I/651168)*d*K1^2*M^5*Sqrt[(5*Pi)/69069]*u^11)/b^3 - 
      (((37*I)/4186080)*d^7*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^11)/b^3 + 
      ((I/279072)*d^9*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^11)/b^3 + 
      (((2747*I)/58605120)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[345345]*b^3) + 
      (((2929*I)/58605120)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[345345]*b^3) + 
      (1943*d*K0*K1*M^5*u^11)/(206841600*b^3*Sqrt[345345*Pi]) - 
      (27653*d^3*K0*K1*M^5*u^11)/(879076800*b^3*Sqrt[345345*Pi]) - 
      (23411*d^5*K0*K1*M^5*u^11)/(879076800*b^3*Sqrt[345345*Pi]) + 
      (257*d^7*K0*K1*M^5*u^11)/(2872800*b^3*Sqrt[345345*Pi]) + 
      (977*d^9*K0*K1*M^5*u^11)/(21705600*b^3*Sqrt[345345*Pi]) - 
      (d^11*K0^2*M^5*Sqrt[7/(49335*Pi)]*u^12)/(1550400*b^3) - 
      (d^11*K1^2*M^5*Sqrt[7/(49335*Pi)]*u^12)/(1550400*b^3) + 
      (d*K0^2*M^5*Sqrt[11/(31395*Pi)]*u^12)/(16744320*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(31395*Pi)]*u^12)/(12558240*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(31395*Pi)]*u^12)/(16744320*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(31395*Pi)]*u^12)/(12558240*b^3) + 
      (d^7*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^12)/(439538400*b^3) + 
      (d^7*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^12)/(439538400*b^3) + 
      (47*d^5*K0^2*M^5*Sqrt[161/(2145*Pi)]*u^12)/(753494400*b^3) + 
      (47*d^5*K1^2*M^5*Sqrt[161/(2145*Pi)]*u^12)/(753494400*b^3) + 
      ((I/697680)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 - 
      ((I/1046520)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 - 
      ((I/55080)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      ((I/139536)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      ((I/232560)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      ((I/2093040)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^12)/b^3 - 
      (4273*d^3*K0^2*M^5*u^12)/(2637230400*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (4273*d^3*K1^2*M^5*u^12)/(2637230400*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (701*d*K0^2*M^5*u^12)/(753494400*b^3*Sqrt[345345*Pi]) - 
      (18727*d^5*K0^2*M^5*u^12)/(1758153600*b^3*Sqrt[345345*Pi]) + 
      (199*d^9*K0^2*M^5*u^12)/(32558400*b^3*Sqrt[345345*Pi]) - 
      (701*d*K1^2*M^5*u^12)/(753494400*b^3*Sqrt[345345*Pi]) - 
      (18727*d^5*K1^2*M^5*u^12)/(1758153600*b^3*Sqrt[345345*Pi]) + 
      (199*d^9*K1^2*M^5*u^12)/(32558400*b^3*Sqrt[345345*Pi]))/Pi, 
    ((((-537*I)/330752)*d*K1*M^5*Sqrt[(3*Pi)/115115]*u)/(b^3*E^u) + 
      (((53467*I)/413440)*d^7*K1*M^5*Sqrt[(3*Pi)/115115]*u)/(b^3*E^u) - 
      (((3539*I)/330752)*d^5*K1*M^5*Sqrt[(15*Pi)/23023]*u)/(b^3*E^u) + 
      (((6231*I)/1653760)*d^9*K1*M^5*Sqrt[(33*Pi)/10465]*u)/(b^3*E^u) - 
      (((5133*I)/826880)*d^11*K1*M^5*Sqrt[(33*Pi)/10465]*u)/(b^3*E^u) - 
      (((249*I)/1653760)*d^13*K1*M^5*Sqrt[(231*Pi)/1495]*u)/(b^3*E^u) - 
      (((13*I)/165376)*d^3*K1*M^5*Sqrt[(1365*Pi)/253]*u)/(b^3*E^u) - 
      (((21039*I)/1323008)*d*K0*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) + 
      (((18807*I)/1323008)*d^5*K0*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) + 
      (((549519*I)/1653760)*d^7*K0*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) - 
      (((356871*I)/3307520)*d^11*K0*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) - 
      (((40371*I)/6615040)*d^13*K0*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) - 
      (((537*I)/330752)*d*K1*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) + 
      (((53467*I)/413440)*d^7*K1*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) - 
      (((18399*I)/661504)*d^3*K0*M^5*Sqrt[(15*Pi)/23023]*u^2)/(b^3*E^u) - 
      (((3539*I)/330752)*d^5*K1*M^5*Sqrt[(15*Pi)/23023]*u^2)/(b^3*E^u) - 
      (((46623*I)/6615040)*d^9*K0*M^5*Sqrt[(33*Pi)/10465]*u^2)/(b^3*E^u) + 
      (((6231*I)/1653760)*d^9*K1*M^5*Sqrt[(33*Pi)/10465]*u^2)/(b^3*E^u) - 
      (((5133*I)/826880)*d^11*K1*M^5*Sqrt[(33*Pi)/10465]*u^2)/(b^3*E^u) - 
      (((249*I)/1653760)*d^13*K1*M^5*Sqrt[(231*Pi)/1495]*u^2)/(b^3*E^u) - 
      (((13*I)/165376)*d^3*K1*M^5*Sqrt[(1365*Pi)/253]*u^2)/(b^3*E^u) - 
      (((179356259*I)/1852211200)*d*K1*M^5*Sqrt[Pi/345345]*u^3)/(b^3*E^u) + 
      (((920637779*I)/463052800)*d^7*K1*M^5*Sqrt[Pi/345345]*u^3)/(b^3*E^u) - 
      (((363659*I)/39690240)*d*K1^2*M^5*Sqrt[Pi/345345]*u^3)/b^3 - 
      (((21039*I)/1323008)*d*K0*M^5*Sqrt[(3*Pi)/115115]*u^3)/(b^3*E^u) + 
      (((18807*I)/1323008)*d^5*K0*M^5*Sqrt[(3*Pi)/115115]*u^3)/(b^3*E^u) + 
      (((549519*I)/1653760)*d^7*K0*M^5*Sqrt[(3*Pi)/115115]*u^3)/(b^3*E^u) - 
      (((356871*I)/3307520)*d^11*K0*M^5*Sqrt[(3*Pi)/115115]*u^3)/(b^3*E^u) - 
      (((40371*I)/6615040)*d^13*K0*M^5*Sqrt[(3*Pi)/115115]*u^3)/(b^3*E^u) - 
      (((258851057*I)/926105600)*d^3*K1*M^5*Sqrt[(3*Pi)/115115]*u^3)/
       (b^3*E^u) - (((39238957*I)/185221120)*d^11*K1*M^5*Sqrt[(3*Pi)/115115]*
        u^3)/(b^3*E^u) - (((3926309*I)/370442240)*d^13*K1*M^5*
        Sqrt[(3*Pi)/115115]*u^3)/(b^3*E^u) + 
      (((17033*I)/992256)*d^7*K1^2*M^5*Sqrt[(5*Pi)/69069]*u^3)/b^3 + 
      (((159631*I)/13230080)*d^5*K1^2*M^5*Sqrt[(7*Pi)/49335]*u^3)/b^3 - 
      (((162103*I)/7938048)*d^9*K1^2*M^5*Sqrt[(7*Pi)/49335]*u^3)/b^3 - 
      (((5245397*I)/52920320)*d^7*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      (((9829*I)/10584064)*d^13*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((6757*I)/158760960)*d^15*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      (((58129*I)/19845120)*d^11*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      (((2447*I)/2334720)*d^13*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((1151*I)/3307520)*d^15*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((18399*I)/661504)*d^3*K0*M^5*Sqrt[(15*Pi)/23023]*u^3)/(b^3*E^u) - 
      (((46623*I)/6615040)*d^9*K0*M^5*Sqrt[(33*Pi)/10465]*u^3)/(b^3*E^u) + 
      (((418583*I)/52920320)*d^9*K0^2*M^5*Sqrt[(33*Pi)/10465]*u^3)/b^3 + 
      (((572391*I)/52920320)*d^11*K0^2*M^5*Sqrt[(33*Pi)/10465]*u^3)/b^3 - 
      (((3955163*I)/264601600)*d^9*K1*M^5*Sqrt[(33*Pi)/10465]*u^3)/
       (b^3*E^u) + (((33793*I)/52920320)*d*K0^2*M^5*Sqrt[(77*Pi)/4485]*u^3)/
       b^3 + (((912787*I)/158760960)*d^3*K0^2*M^5*Sqrt[(77*Pi)/4485]*u^3)/
       b^3 - (((1341*I)/10584064)*d^5*K0^2*M^5*Sqrt[(231*Pi)/1495]*u^3)/b^3 - 
      (((384347*I)/6615040)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[345345]*b^3) + 
      (((222539*I)/1852211200)*d^5*K1*M^5*Sqrt[(897*Pi)/385]*u^3)/(b^3*E^u) - 
      (((199003859*I)/3704422400)*d*K0*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((1036512419*I)/926105600)*d^7*K0*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) - 
      (((10276627*I)/108953600)*d*K1*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) - 
      (((736305971*I)/926105600)*d^3*K1*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((17165179*I)/108953600)*d^5*K1*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((853134259*I)/463052800)*d^7*K1*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((5997648373*I)/28576972800)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + 
      (((383808833567*I)/200038809600)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/
       b^3 - (((2970488023*I)/619315200)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/
       b^3 + (((22053865907*I)/13335920640)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*
        u^4)/b^3 + (((256092871*I)/3922329600)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*
        u^4)/b^3 - (((73280551*I)/11766988800)*d^15*K0*K1*M^5*Sqrt[Pi/345345]*
        u^4)/b^3 - (((290482657*I)/1852211200)*d^3*K0*M^5*Sqrt[(3*Pi)/115115]*
        u^4)/(b^3*E^u) + (((79936041*I)/3704422400)*d^5*K0*M^5*
        Sqrt[(3*Pi)/115115]*u^4)/(b^3*E^u) - 
      (((43173853*I)/370442240)*d^11*K0*M^5*Sqrt[(3*Pi)/115115]*u^4)/
       (b^3*E^u) - (((46399753*I)/264601600)*d^9*K1*M^5*Sqrt[(3*Pi)/115115]*
        u^4)/(b^3*E^u) - (((504769*I)/74088448)*d^13*K1*M^5*
        Sqrt[(3*Pi)/115115]*u^4)/(b^3*E^u) + 
      (((14954056829*I)/200038809600)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^4)/
       b^3 - (((138429*I)/148176896)*d^13*K0*M^5*Sqrt[(15*Pi)/23023]*u^4)/
       (b^3*E^u) - (((7461439*I)/529203200)*d^9*K0*M^5*Sqrt[(21*Pi)/16445]*
        u^4)/(b^3*E^u) - (((29134219*I)/40007761920)*d^5*K0*K1*M^5*
        Sqrt[(23*Pi)/15015]*u^4)/b^3 - (((1514171*I)/185221120)*d^11*K1*M^5*
        Sqrt[(69*Pi)/5005]*u^4)/(b^3*E^u) - 
      (((145752899*I)/3704422400)*d*K0*M^5*Sqrt[Pi/345345]*u^5)/(b^3*E^u) - 
      (((620498251*I)/1852211200)*d^3*K0*M^5*Sqrt[Pi/345345]*u^5)/(b^3*E^u) + 
      (((726165179*I)/926105600)*d^7*K0*M^5*Sqrt[Pi/345345]*u^5)/(b^3*E^u) - 
      (((6892747*I)/31129600)*d^9*K0*M^5*Sqrt[Pi/345345]*u^5)/(b^3*E^u) - 
      (((89261311*I)/370442240)*d^11*K0*M^5*Sqrt[Pi/345345]*u^5)/(b^3*E^u) + 
      (((7539581363*I)/21056716800)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((16641489203*I)/26671841280)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((3260196167*I)/133359206400)*d^13*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((764187287*I)/400077619200)*d^15*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((1051746791*I)/22226534400)*d*K1*M^5*Sqrt[Pi/345345]*u^5)/(b^3*E^u) - 
      (((1560845443*I)/3704422400)*d^3*K1*M^5*Sqrt[Pi/345345]*u^5)/
       (b^3*E^u) + (((1151019407*I)/22226534400)*d^5*K1*M^5*Sqrt[Pi/345345]*
        u^5)/(b^3*E^u) + (((5630110061*I)/5556633600)*d^7*K1*M^5*
        Sqrt[Pi/345345]*u^5)/(b^3*E^u) - (((2003932019*I)/7408844800)*d^9*K1*
        M^5*Sqrt[Pi/345345]*u^5)/(b^3*E^u) + 
      (((29167460675543*I)/132025614336000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^5)/
       b^3 - (((455219561*I)/1257386803200)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^5)/
       b^3 - (((3195003209227*I)/631701504000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*
        u^5)/b^3 + (((11921370274823*I)/12002328576000)*d^9*K1^2*M^5*
        Sqrt[Pi/345345]*u^5)/b^3 + (((176714202883*I)/100859904000)*d^11*K1^2*
        M^5*Sqrt[Pi/345345]*u^5)/b^3 + (((129573816353*I)/1714618368000)*d^13*
        K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((6464822347*I)/1333592064000)*d^15*K1^2*M^5*Sqrt[Pi/345345]*u^5)/
       b^3 - (((5264043*I)/1481768960)*d^13*K1*M^5*Sqrt[(3*Pi)/115115]*u^5)/
       (b^3*E^u) + (((628351219*I)/57153945600)*d*K0^2*M^5*Sqrt[(7*Pi)/49335]*
        u^5)/b^3 + (((75312089*I)/80015523840)*d^5*K0^2*M^5*
        Sqrt[(11*Pi)/31395]*u^5)/b^3 - (((91423*I)/148176896)*d^13*K0*M^5*
        Sqrt[(13*Pi)/26565]*u^5)/(b^3*E^u) - 
      (((55612163993*I)/400077619200)*d^7*K0^2*M^5*Sqrt[(13*Pi)/26565]*u^5)/
       b^3 - (((53892017*I)/2222653440)*d^11*K1*M^5*Sqrt[(13*Pi)/26565]*u^5)/
       (b^3*E^u) + (((6807611*I)/3704422400)*d^5*K0*M^5*Sqrt[(33*Pi)/10465]*
        u^5)/(b^3*E^u) + (((286135972127*I)/400077619200)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[345345]*b^3) + 
      (((88948292354359*I)/44008538112000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[345345]*b^3) - (((277631483*I)/17781227520)*d*K0*M^5*
        Sqrt[Pi/345345]*u^6)/(b^3*E^u) - (((1275002683*I)/8890613760)*d^3*K0*
        M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) - 
      (((978117163*I)/8890613760)*d^11*K0*M^5*Sqrt[Pi/345345]*u^6)/
       (b^3*E^u) - (((3113959*I)/846725120)*d^13*K0*M^5*Sqrt[Pi/345345]*u^6)/
       (b^3*E^u) - (((96927679*I)/4445306880)*d*K1*M^5*Sqrt[Pi/345345]*u^6)/
       (b^3*E^u) - (((1990179649*I)/11113267200)*d^3*K1*M^5*Sqrt[Pi/345345]*
        u^6)/(b^3*E^u) + (((782311951*I)/1852211200)*d^7*K1*M^5*
        Sqrt[Pi/345345]*u^6)/(b^3*E^u) - (((2485477429*I)/22226534400)*d^9*K1*
        M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) - 
      (((102539131*I)/22226534400)*d^13*K1*M^5*Sqrt[Pi/345345]*u^6)/
       (b^3*E^u) + (((23438041708313*I)/132025614336000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^6)/b^3 + (((73464734154529*I)/44008538112000)*d^3*
        K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((102300399049*I)/1257386803200)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/
       b^3 - (((51099911709703*I)/12002328576000)*d^7*K0*K1*M^5*
        Sqrt[Pi/345345]*u^6)/b^3 + (((18004614619907*I)/12002328576000)*d^11*
        K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 - 
      (((775755451*I)/190513152000)*d^15*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((607557*I)/62259200)*d^5*K1*M^5*Sqrt[(3*Pi)/115115]*u^6)/(b^3*E^u) + 
      (((73887867691*I)/12002328576000)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/31395]*
        u^6)/b^3 + (((1153169*I)/1185415168)*d^5*K0*M^5*Sqrt[(13*Pi)/26565]*
        u^6)/(b^3*E^u) - (((3384833*I)/529203200)*d^11*K1*M^5*
        Sqrt[(21*Pi)/16445]*u^6)/(b^3*E^u) - 
      (((23179553*I)/5927075840)*d^9*K0*M^5*Sqrt[(23*Pi)/15015]*u^6)/
       (b^3*E^u) + (((399492681631*I)/12002328576000)*d^9*K0*K1*M^5*
        Sqrt[(23*Pi)/15015]*u^6)/b^3 + (((13298687*I)/1481768960)*d^7*K0*M^5*
        Sqrt[(39*Pi)/8855]*u^6)/(b^3*E^u) - 
      (((1570583789*I)/266718412800)*d*K0*M^5*Sqrt[Pi/345345]*u^7)/
       (b^3*E^u) - (((1298077873*I)/26671841280)*d^3*K0*M^5*Sqrt[Pi/345345]*
        u^7)/(b^3*E^u) + (((64268749*I)/10668736512)*d^5*K0*M^5*
        Sqrt[Pi/345345]*u^7)/(b^3*E^u) - (((124220087*I)/88906137600)*d^13*K0*
        M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((1946779259671*I)/66012807168000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^7)/
       b^3 + (((2119990633*I)/61122969600)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^7)/
       b^3 - (((9149573423377*I)/12002328576000)*d^7*K0^2*M^5*Sqrt[Pi/345345]*
        u^7)/b^3 + (((5412013357*I)/45121536000)*d^9*K0^2*M^5*Sqrt[Pi/345345]*
        u^7)/b^3 + (((39926533001*I)/3000582144000)*d^13*K0^2*M^5*
        Sqrt[Pi/345345]*u^7)/b^3 - (((158670791*I)/210567168000)*d^15*K0^2*
        M^5*Sqrt[Pi/345345]*u^7)/b^3 - (((48750197*I)/7620526080)*d*K1*M^5*
        Sqrt[Pi/345345]*u^7)/(b^3*E^u) - (((7530277903*I)/133359206400)*d^3*
        K1*M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((83682701*I)/14037811200)*d^5*K1*M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((3010677077*I)/22226534400)*d^7*K1*M^5*Sqrt[Pi/345345]*u^7)/
       (b^3*E^u) - (((8701543073*I)/266718412800)*d^9*K1*M^5*Sqrt[Pi/345345]*
        u^7)/(b^3*E^u) - (((1966808917*I)/44453068800)*d^11*K1*M^5*
        Sqrt[Pi/345345]*u^7)/(b^3*E^u) - (((149628989*I)/88906137600)*d^13*K1*
        M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((653976791101*I)/13202561433600)*d*K1^2*M^5*Sqrt[Pi/345345]*u^7)/
       b^3 + (((7592704187*I)/458422272000)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^7)/
       b^3 + (((369243564149*I)/2000388096000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*
        u^7)/b^3 + (((4181671097*I)/200038809600)*d^13*K1^2*M^5*
        Sqrt[Pi/345345]*u^7)/b^3 + (((288132591*I)/7408844800)*d^7*K0*M^5*
        Sqrt[(3*Pi)/115115]*u^7)/(b^3*E^u) - 
      (((187918399*I)/14817689600)*d^11*K0*M^5*Sqrt[(3*Pi)/115115]*u^7)/
       (b^3*E^u) - (((695765657*I)/266718412800)*d^9*K0*M^5*
        Sqrt[(11*Pi)/31395]*u^7)/(b^3*E^u) + 
      (((253341648731*I)/12002328576000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/26565]*
        u^7)/b^3 - (((1037731021253*I)/12002328576000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/26565]*u^7)/b^3 + (((8358562879*I)/266718412800)*d^11*
        K1^2*M^5*Sqrt[(13*Pi)/26565]*u^7)/b^3 - 
      (((2031319*I)/22861578240)*d^15*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^7)/b^3 + 
      (((12817293884441*I)/44008538112000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[345345]*b^3) + (((19634746770673*I)/44008538112000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[345345]*b^3) - (((13051733423*I)/8801707622400)*d*
        K0*M^5*Sqrt[Pi/345345]*u^8)/(b^3*E^u) - 
      (((6303980131*I)/488983756800)*d^3*K0*M^5*Sqrt[Pi/345345]*u^8)/
       (b^3*E^u) + (((11896585583*I)/8801707622400)*d^5*K0*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) + (((67475808259*I)/2200426905600)*d^7*
        K0*M^5*Sqrt[Pi/345345]*u^8)/(b^3*E^u) - 
      (((783095141*I)/114307891200)*d^9*K0*M^5*Sqrt[Pi/345345]*u^8)/
       (b^3*E^u) - (((39872117*I)/88906137600)*d^13*K0*M^5*Sqrt[Pi/345345]*
        u^8)/(b^3*E^u) - (((25475424869*I)/14669512704000)*d*K1*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) - (((105854798201*I)/7334756352000)*
        d^3*K1*M^5*Sqrt[Pi/345345]*u^8)/(b^3*E^u) + 
      (((24201400997*I)/14669512704000)*d^5*K1*M^5*Sqrt[Pi/345345]*u^8)/
       (b^3*E^u) + (((17945001671*I)/523911168000)*d^7*K1*M^5*Sqrt[Pi/345345]*
        u^8)/(b^3*E^u) - (((1552638511*I)/133359206400)*d^11*K1*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) + (((273502104607*I)/11002134528000)*d*
        K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + 
      (((258308079833*I)/1100213452800)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/
       b^3 + (((252777214553*I)/11002134528000)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*
        u^8)/b^3 - (((150724285801*I)/250048512000)*d^7*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 + (((253468088777*I)/3000582144000)*d^9*K0*
        K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + (((37798293887*I)/3000582144000)*
        d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 - 
      (((11998817*I)/17860608000)*d^15*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 - 
      (((51083489*I)/14817689600)*d^11*K0*M^5*Sqrt[(3*Pi)/115115]*u^8)/
       (b^3*E^u) - (((5177577*I)/29635379200)*d^13*K1*M^5*Sqrt[(3*Pi)/115115]*
        u^8)/(b^3*E^u) - (((45659189*I)/78446592000)*d^9*K1*M^5*
        Sqrt[(13*Pi)/26565]*u^8)/(b^3*E^u) + 
      (((14596381379*I)/1500291072000)*d^11*K0*K1*M^5*Sqrt[(23*Pi)/15015]*
        u^8)/b^3 - (((22837448371*I)/71513874432000)*d*K0*M^5*Sqrt[Pi/345345]*
        u^9)/(b^3*E^u) - (((98308308389*I)/35756937216000)*d^3*K0*M^5*
        Sqrt[Pi/345345]*u^9)/(b^3*E^u) + (((21679626343*I)/71513874432000)*
        d^5*K0*M^5*Sqrt[Pi/345345]*u^9)/(b^3*E^u) + 
      (((114714063593*I)/17878468608000)*d^7*K0*M^5*Sqrt[Pi/345345]*u^9)/
       (b^3*E^u) - (((635774267*I)/500097024000)*d^9*K0*M^5*Sqrt[Pi/345345]*
        u^9)/(b^3*E^u) - (((37610269*I)/16669900800)*d^11*K0*M^5*
        Sqrt[Pi/345345]*u^9)/(b^3*E^u) + (((12361534489*I)/4715200512000)*d*
        K0^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((17384440993*I)/4715200512000)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 - (((9721599487*I)/142884864000)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 + (((156203479*I)/19611648000)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 + (((258657349*I)/157925376000)*d^13*K0^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 - (((255010073*I)/3000582144000)*d^15*K0^2*M^5*Sqrt[Pi/345345]*
        u^9)/b^3 - (((74582666759*I)/214541623296000)*d*K1*M^5*
        Sqrt[Pi/345345]*u^9)/(b^3*E^u) - (((11962888153*I)/3972993024000)*d^3*
        K1*M^5*Sqrt[Pi/345345]*u^9)/(b^3*E^u) + 
      (((375974893867*I)/53635405824000)*d^7*K1*M^5*Sqrt[Pi/345345]*u^9)/
       (b^3*E^u) - (((2042750663*I)/1500291072000)*d^9*K1*M^5*Sqrt[Pi/345345]*
        u^9)/(b^3*E^u) - (((41285473*I)/16669900800)*d^11*K1*M^5*
        Sqrt[Pi/345345]*u^9)/(b^3*E^u) - (((938633*I)/6667960320)*d^13*K1*M^5*
        Sqrt[Pi/345345]*u^9)/(b^3*E^u) + (((119277293323*I)/33006403584000)*d*
        K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((28032134371*I)/3000582144000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 + (((97308780301*I)/3000582144000)*d^11*K1^2*M^5*Sqrt[Pi/345345]*
        u^9)/b^3 - (((111695273*I)/1000194048000)*d^15*K1^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 - (((1661*I)/148176896)*d^13*K0*M^5*
        Sqrt[(11*Pi)/31395]*u^9)/(b^3*E^u) + 
      (((7053886337*I)/3000582144000)*d^11*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^9)/
       b^3 - (((3881958281*I)/600116428800)*d^7*K1^2*M^5*Sqrt[(13*Pi)/26565]*
        u^9)/b^3 + (((498798691*I)/3000582144000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/26565]*u^9)/b^3 + (((3058128289*I)/214541623296000)*d^5*
        K1*M^5*Sqrt[(23*Pi)/15015]*u^9)/(b^3*E^u) + 
      (((40598263*I)/943040102400)*d^5*K1^2*M^5*Sqrt[(91*Pi)/3795]*u^9)/b^3 + 
      (((869802676051*I)/33006403584000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[345345]*b^3) + (((1080625079741*I)/33006403584000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[345345]*b^3) - (((5529223121*I)/107270811648000)*
        d*K0*M^5*Sqrt[Pi/345345]*u^10)/(b^3*E^u) - 
      (((444472247*I)/940972032000)*d^3*K0*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) + (((5161165013*I)/107270811648000)*d^5*K0*M^5*
        Sqrt[Pi/345345]*u^10)/(b^3*E^u) + (((4111667629*I)/3831100416000)*d^7*
        K0*M^5*Sqrt[Pi/345345]*u^10)/(b^3*E^u) - 
      (((129773177*I)/750145536000)*d^9*K0*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) - (((1176237109*I)/21454162329600)*d*K1*M^5*Sqrt[Pi/345345]*
        u^10)/(b^3*E^u) - (((40776707*I)/80654745600)*d^3*K1*M^5*
        Sqrt[Pi/345345]*u^10)/(b^3*E^u) + (((42225481*I)/858166493184)*d^5*K1*
        M^5*Sqrt[Pi/345345]*u^10)/(b^3*E^u) + 
      (((878979557*I)/766220083200)*d^7*K1*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) - (((26763437*I)/150029107200)*d^9*K1*M^5*Sqrt[Pi/345345]*
        u^10)/(b^3*E^u) - (((56191*I)/132300800)*d^11*K1*M^5*Sqrt[Pi/345345]*
        u^10)/(b^3*E^u) + (((9983148173*I)/8251600896000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^10)/b^3 + (((14387626159*I)/1237740134400)*d^3*K0*
        K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 + (((51266334839*I)/24754802688000)*
        d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 + 
      (((5367146111*I)/2250436608000)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/
       b^3 + (((696881149*I)/750145536000)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*
        u^10)/b^3 - (((53291863*I)/1125218304000)*d^15*K0*K1*M^5*
        Sqrt[Pi/345345]*u^10)/b^3 - (((41*I)/311296)*d^11*K0*M^5*
        Sqrt[(3*Pi)/115115]*u^10)/(b^3*E^u) - 
      (((3084592337*I)/1125218304000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/31395]*u^10)/
       b^3 + (((43216751*I)/46884096000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/26565]*
        u^10)/b^3 - (((21257*I)/16669900800)*d^13*K0*M^5*Sqrt[(23*Pi)/15015]*
        u^10)/(b^3*E^u) - (((467*I)/326860800)*d^13*K1*M^5*
        Sqrt[(23*Pi)/15015]*u^10)/(b^3*E^u) - 
      (((4957531*I)/812657664000)*d*K0*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      (((75706297*I)/1218986496000)*d^3*K0*M^5*Sqrt[Pi/345345]*u^11)/
       (b^3*E^u) + (((2639243*I)/812657664000)*d^5*K0*M^5*Sqrt[Pi/345345]*
        u^11)/(b^3*E^u) + (((27983603*I)/203164416000)*d^7*K0*M^5*
        Sqrt[Pi/345345]*u^11)/(b^3*E^u) - (((2319931*I)/187536384000)*d^9*K0*
        M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      (((25321*I)/4167475200)*d^13*K0*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) + 
      (((713231839*I)/8251600896000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((5324501317*I)/24754802688000)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^11)/
       b^3 - (((2498766563*I)/1125218304000)*d^7*K0^2*M^5*Sqrt[Pi/345345]*
        u^11)/b^3 + (((8179111*I)/118444032000)*d^9*K0^2*M^5*Sqrt[Pi/345345]*
        u^11)/b^3 + (((523843*I)/6001164288)*d^13*K0^2*M^5*Sqrt[Pi/345345]*
        u^11)/b^3 - (((52621*I)/11844403200)*d^15*K0^2*M^5*Sqrt[Pi/345345]*
        u^11)/b^3 - (((15613699*I)/2437972992000)*d*K1*M^5*Sqrt[Pi/345345]*
        u^11)/(b^3*E^u) - (((4164709*I)/64157184000)*d^3*K1*M^5*
        Sqrt[Pi/345345]*u^11)/(b^3*E^u) + (((2102329*I)/812657664000)*d^5*K1*
        M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) + 
      (((87950407*I)/609493248000)*d^7*K1*M^5*Sqrt[Pi/345345]*u^11)/
       (b^3*E^u) - (((39917*I)/694579200)*d^11*K1*M^5*Sqrt[Pi/345345]*u^11)/
       (b^3*E^u) - (((5591*I)/833495040)*d^13*K1*M^5*Sqrt[Pi/345345]*u^11)/
       (b^3*E^u) + (((7191449851*I)/74264408064000)*d*K1^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 + (((6523516957*I)/24754802688000)*d^5*K1^2*
        M^5*Sqrt[Pi/345345]*u^11)/b^3 - (((4245391769*I)/1687827456000)*d^7*
        K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((283787419*I)/6751309824000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((210599509*I)/198567936000)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((126613*I)/23442048000)*d^15*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((3150421*I)/37507276800)*d^11*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^11)/
       b^3 + (((64793693*I)/6751309824000)*d^13*K1^2*M^5*Sqrt[(11*Pi)/31395]*
        u^11)/b^3 - (((2903*I)/694579200)*d^11*K0*M^5*Sqrt[(13*Pi)/26565]*
        u^11)/(b^3*E^u) + (((200733677*I)/3094350336000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/26565]*u^11)/b^3 - (((164341*I)/187536384000)*d^9*K1*M^5*
        Sqrt[(13*Pi)/26565]*u^11)/(b^3*E^u) + 
      (((2357014409*I)/2475480268800)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[345345]*b^3) - (((356513*I)/609493248000)*d*K0*M^5*
        Sqrt[Pi/345345]*u^12)/(b^3*E^u) - (((523729*I)/101582208000)*d^3*K0*
        M^5*Sqrt[Pi/345345]*u^12)/(b^3*E^u) - 
      (((207617*I)/203164416000)*d^5*K0*M^5*Sqrt[Pi/345345]*u^12)/(b^3*E^u) + 
      (((261617*I)/21767616000)*d^7*K0*M^5*Sqrt[Pi/345345]*u^12)/(b^3*E^u) - 
      (((977*I)/173644800)*d^11*K0*M^5*Sqrt[Pi/345345]*u^12)/(b^3*E^u) - 
      (((383*I)/347289600)*d^13*K0*M^5*Sqrt[Pi/345345]*u^12)/(b^3*E^u) - 
      (((365873*I)/609493248000)*d*K1*M^5*Sqrt[Pi/345345]*u^12)/(b^3*E^u) - 
      (((554929*I)/101582208000)*d^3*K1*M^5*Sqrt[Pi/345345]*u^12)/(b^3*E^u) - 
      (((248177*I)/203164416000)*d^5*K1*M^5*Sqrt[Pi/345345]*u^12)/(b^3*E^u) + 
      (((1943639*I)/152373312000)*d^7*K1*M^5*Sqrt[Pi/345345]*u^12)/
       (b^3*E^u) + (((211*I)/117504000)*d^9*K1*M^5*Sqrt[Pi/345345]*u^12)/
       (b^3*E^u) - (((631*I)/104186880)*d^11*K1*M^5*Sqrt[Pi/345345]*u^12)/
       (b^3*E^u) + (((373798891*I)/18566102016000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 + (((161023991*I)/773587584000)*d^3*K0*K1*
        M^5*Sqrt[Pi/345345]*u^12)/b^3 - (((475500979*I)/843913728000)*d^7*K0*
        K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 - (((76138193*I)/1687827456000)*d^9*
        K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      (((11366429*I)/337565491200)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 - 
      (((1943*I)/1103155200)*d^15*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      (((445613*I)/12055910400)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/49335]*u^12)/b^3 - 
      (((97*I)/1041868800)*d^13*K1*M^5*Sqrt[(13*Pi)/26565]*u^12)/(b^3*E^u) + 
      (((14222273*I)/2062900224000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^12)/
       b^3 + ((I/2232576000)*d^9*K0*M^5*Sqrt[(3289*Pi)/105]*u^12)/(b^3*E^u) - 
      ((I/32558400)*d*K0*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) - 
      ((I/1627920)*d^3*K0*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) + 
      ((I/678300)*d^7*K0*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) + 
      ((I/1550400)*d^9*K0*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) - 
      ((I/1162800)*d^11*K0*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) - 
      ((I/4651200)*d^13*K0*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) + 
      (((11529709*I)/18566102016000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((12758887*I)/2062900224000)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((9636371*I)/421956864000)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((11807087*I)/1687827456000)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((10586951*I)/843913728000)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((3947851*I)/1687827456000)*d^13*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((4561*I)/35163072000)*d^15*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      ((I/32558400)*d*K1*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) - 
      ((I/1627920)*d^3*K1*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) + 
      ((I/678300)*d^7*K1*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) + 
      ((I/1550400)*d^9*K1*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) - 
      ((I/1162800)*d^11*K1*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) - 
      ((I/4651200)*d^13*K1*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) + 
      (((1727351*I)/2652300288000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((127335619*I)/18566102016000)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^13)/
       b^3 - (((5218747*I)/210978432000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^13)/
       b^3 + (((778931*I)/56260915200)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^13)/
       b^3 + (((1505381*I)/562609152000)*d^13*K1^2*M^5*Sqrt[Pi/345345]*u^13)/
       b^3 - (((1231*I)/8273664000)*d^15*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      ((I/32558400)*d^5*K0*M^5*Sqrt[(13*Pi)/26565]*u^13)/(b^3*E^u) - 
      ((I/32558400)*d^5*K1*M^5*Sqrt[(13*Pi)/26565]*u^13)/(b^3*E^u) + 
      (((6465743*I)/9283051008000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^13)/
       b^3 + (((1112953*I)/3094350336000)*d^3*K0^2*M^5*Sqrt[(23*Pi)/15015]*
        u^13)/b^3 - (((4609*I)/80372736000)*d^9*K1^2*M^5*Sqrt[(143*Pi)/2415]*
        u^13)/b^3 + (((103*I)/1736448000)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/
       b^3 + (((79063*I)/52744608000)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/
       b^3 + (((531023*I)/421956864000)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/
       b^3 - (((40823*I)/11104128000)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/
       b^3 - (((132731*I)/60279552000)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/
       b^3 + (((15539*I)/6205248000)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/
       b^3 + (((253801*I)/421956864000)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/
       b^3 - (((3103*I)/70326144000)*d^15*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/
       b^3 + (((347*I)/210978432000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^15)/b^3 + 
      (((1667*I)/15069888000)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^15)/b^3 + 
      (((2111*I)/20093184000)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^15)/b^3 + 
      (((71*I)/52744608000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^15)/b^3 - 
      (((10711*I)/84391372800)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^15)/b^3 - 
      (((7759*I)/35163072000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^15)/b^3 + 
      (((397*I)/4018636800)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^15)/b^3 + 
      (((31*I)/401863680)*d^13*K1^2*M^5*Sqrt[Pi/345345]*u^15)/b^3 + 
      ((I/148838400)*d^15*K1^2*M^5*Sqrt[Pi/345345]*u^15)/b^3 + 
      ((I/125582400)*d^13*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^15)/b^3 + 
      ((I/1339545600)*d^15*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^15)/b^3 + 
      (((2593*I)/421956864000)*d^3*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^15)/b^3 + 
      (((263*I)/30139776000)*d^5*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^15)/b^3 - 
      (((4517*I)/421956864000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/26565]*u^15)/b^3 - 
      (((121*I)/70326144000)*d^9*K0^2*M^5*Sqrt[(143*Pi)/2415]*u^15)/b^3 + 
      (((1789*I)/24820992000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[345345]*b^3) - ((I/1674432000)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^16)/
       b^3 - ((I/111628800)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^16)/b^3 + 
      (((41*I)/1674432000)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^16)/b^3 + 
      ((I/19699200)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^16)/b^3 - 
      ((I/334886400)*d^15*K0*K1*M^5*Sqrt[Pi/345345]*u^16)/b^3 - 
      (((7*I)/1674432000)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/49335]*u^16)/b^3 - 
      ((I/558144000)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/49335]*u^16)/b^3 - 
      ((I/334886400)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/49335]*u^16)/b^3)/Pi, 
    ((376583*d^11*K0*K1*M^5*Sqrt[3/(115115*Pi)]*u^3)/(8268800*b^3) + 
      (4660039*d*K0*K1*M^5*Sqrt[13/(26565*Pi)]*u^3)/(3820185600*b^3) + 
      (1041*d^13*K0*K1*M^5*Sqrt[21/(16445*Pi)]*u^3)/(3307520*b^3) - 
      (51553*d^7*K0*K1*M^5*Sqrt[299/(1155*Pi)]*u^3)/(38201856*b^3) - 
      (((19861*I)/165376)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^3)/b^3 - 
      (((991*I)/330752)*d*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((229*I)/9728)*d^3*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      (((14407*I)/1653760)*d^5*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((1837*I)/97280)*d^9*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((11521*I)/826880)*d^11*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((67*I)/330752)*d^13*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      (((463*I)/48640)*d^9*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      (((1787*I)/103360)*d^7*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^3)/b^3 - 
      (((37*I)/10336)*d^3*K1^2*M^5*Sqrt[(15*Pi)/23023]*u^3)/b^3 - 
      (((409*I)/103360)*d^11*K1^2*M^5*Sqrt[(33*Pi)/10465]*u^3)/b^3 - 
      (((3*I)/165376)*d*K1^2*M^5*Sqrt[(39*Pi)/8855]*u^3)/b^3 - 
      (((47*I)/826880)*d^13*K1^2*M^5*Sqrt[(429*Pi)/805]*u^3)/b^3 + 
      (((77*I)/413440)*d^7*K0^2*M^5*Sqrt[(3003*Pi)/115]*u^3)/b^3 + 
      (296976499*d^3*K0*K1*M^5*u^3)/(1910092800*b^3*Sqrt[345345*Pi]) + 
      (44848313*d^5*K0*K1*M^5*u^3)/(3820185600*b^3*Sqrt[345345*Pi]) + 
      (8935133*d^9*K0*K1*M^5*u^3)/(115763200*b^3*Sqrt[345345*Pi]) + 
      (431*d^13*K0^2*M^5*Sqrt[3/(115115*Pi)]*u^4)/(389120*b^3) + 
      (100218617*d^11*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^4)/(6945792000*b^3) + 
      (16521*d^11*K0^2*M^5*Sqrt[69/(5005*Pi)]*u^4)/(16537600*b^3) + 
      (5254661*d^9*K1^2*M^5*Sqrt[253/(1365*Pi)]*u^4)/(41674752000*b^3) - 
      (((4583039*I)/33075200)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 - 
      (((400570091*I)/347289600)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + 
      (((458042863*I)/173644800)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 - 
      (((15415469*I)/416747520)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 - 
      (((20250491*I)/297676800)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/31395]*u^4)/b^3 + 
      (((7471117*I)/694579200)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/15015]*u^4)/b^3 - 
      (((36597919*I)/1041868800)*d^11*K0*K1*M^5*Sqrt[(23*Pi)/15015]*u^4)/
       b^3 + (301550299*d^3*K0^2*M^5*u^4)/(3820185600*Sqrt[345345]*b^3*
        Sqrt[Pi]) + (160479207853*d^3*K1^2*M^5*u^4)/
       (962686771200*Sqrt[345345]*b^3*Sqrt[Pi]) + (61827907*d*K0^2*M^5*u^4)/
       (7640371200*b^3*Sqrt[345345*Pi]) + (2369089*d^5*K0^2*M^5*u^4)/
       (449433600*b^3*Sqrt[345345*Pi]) - (15597299*d^7*K0^2*M^5*u^4)/
       (76403712*b^3*Sqrt[345345*Pi]) + (9166133*d^9*K0^2*M^5*u^4)/
       (231526400*b^3*Sqrt[345345*Pi]) + (138256356241*d*K1^2*M^5*u^4)/
       (9626867712000*b^3*Sqrt[345345*Pi]) + (672479564467*d^5*K1^2*M^5*u^4)/
       (9626867712000*b^3*Sqrt[345345*Pi]) - (387870892631*d^7*K1^2*M^5*u^4)/
       (802238976000*b^3*Sqrt[345345*Pi]) + (1732777*d^13*K1^2*M^5*u^4)/
       (132300800*b^3*Sqrt[345345*Pi]) + (98645063705311*d^11*K0*K1*M^5*
        Sqrt[7/(49335*Pi)]*u^5)/(1649927245824000*b^3) + 
      (((121336151*I)/1389158400)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((331205803*I)/347289600)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((165342061*I)/595353600)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((601458797*I)/2083737600)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((9364193*I)/833495040)*d^13*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((5499418643*I)/41674752000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((40694389*I)/16128000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((178367083*I)/243712000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((33349961*I)/43411200)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((26156581*I)/694579200)*d^3*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^5)/b^3 - 
      (((22557551*I)/8334950400)*d^13*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^5)/b^3 - 
      (((154959*I)/66150400)*d*K0^2*M^5*Sqrt[(21*Pi)/16445]*u^5)/b^3 + 
      (((11105317*I)/13891584000)*d^5*K1^2*M^5*Sqrt[(299*Pi)/1155]*u^5)/b^3 - 
      (((100567879*I)/91392000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[345345]*b^3) + (41863623101*d*K0*K1*M^5*u^5)/
       (3208955904000*b^3*Sqrt[345345*Pi]) + (425219165599*d^3*K0*K1*M^5*u^5)/
       (2406716928000*b^3*Sqrt[345345*Pi]) + (837299233559*d^5*K0*K1*M^5*u^5)/
       (9626867712000*b^3*Sqrt[345345*Pi]) - (638713498469*d^7*K0*K1*M^5*u^5)/
       (1203358464000*b^3*Sqrt[345345*Pi]) + (5206422929*d^9*K0*K1*M^5*u^5)/
       (125024256000*b^3*Sqrt[345345*Pi]) - 
      (505981101724331*d^11*K0*K1*M^5*u^5)/(2309898144153600*b^3*
        Sqrt[345345*Pi]) + (12009359*d^13*K0*K1*M^5*u^5)/
       (926105600*b^3*Sqrt[345345*Pi]) - (24049701727*d^7*K1^2*M^5*
        Sqrt[11/(31395*Pi)]*u^6)/(750145536000*b^3) - 
      (18751631641397*d^5*K1^2*M^5*Sqrt[23/(15015*Pi)]*u^6)/
       (7508956815360000*b^3) - (((4354986893*I)/41674752000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^6)/b^3 - (((20490251*I)/22848000)*d^3*K0*K1*M^5*
        Sqrt[Pi/345345]*u^6)/b^3 + (((2130972433*I)/13891584000)*d^5*K0*K1*
        M^5*Sqrt[Pi/345345]*u^6)/b^3 + (((1563908321*I)/744192000)*d^7*K0*K1*
        M^5*Sqrt[Pi/345345]*u^6)/b^3 - (((2095133*I)/3225600)*d^11*K0*K1*M^5*
        Sqrt[Pi/345345]*u^6)/b^3 - (((70292737*I)/2778316800)*d^13*K0*K1*M^5*
        Sqrt[Pi/345345]*u^6)/b^3 - (((1855313011*I)/41674752000)*d^9*K0*K1*
        M^5*Sqrt[(13*Pi)/26565]*u^6)/b^3 + (63755396323*d^3*K0^2*M^5*u^6)/
       (2750533632000*Sqrt[345345]*b^3*Sqrt[Pi]) + 
      (95656135708559*d^3*K1^2*M^5*u^6)/(577612062720000*Sqrt[345345]*b^3*
        Sqrt[Pi]) - (421456303*d*K0^2*M^5*u^6)/(202670899200*b^3*
        Sqrt[345345*Pi]) + (467297585809*d^5*K0^2*M^5*u^6)/
       (9626867712000*b^3*Sqrt[345345*Pi]) - (1061504941883*d^7*K0^2*M^5*u^6)/
       (9626867712000*b^3*Sqrt[345345*Pi]) - (1157484113*d^9*K0^2*M^5*u^6)/
       (250048512000*b^3*Sqrt[345345*Pi]) + (10619386229*d^11*K0^2*M^5*u^6)/
       (250048512000*b^3*Sqrt[345345*Pi]) + (1289053*d^13*K0^2*M^5*u^6)/
       (463052800*b^3*Sqrt[345345*Pi]) + (4476342248461*d*K1^2*M^5*u^6)/
       (192537354240000*b^3*Sqrt[345345*Pi]) + (72232999589*d^5*K1^2*M^5*u^6)/
       (55621902336000*b^3*Sqrt[345345*Pi]) + (2019040189*d^9*K1^2*M^5*u^6)/
       (20003880960*b^3*Sqrt[345345*Pi]) + (18860582387*d^11*K1^2*M^5*u^6)/
       (166699008000*b^3*Sqrt[345345*Pi]) + (10870481*d^13*K1^2*M^5*u^6)/
       (1852211200*b^3*Sqrt[345345*Pi]) + 
      (2113847*d^13*K0*K1*M^5*Sqrt[11/(31395*Pi)]*u^7)/(5556633600*b^3) + 
      (1121227160191104061*d*K0*K1*M^5*Sqrt[23/(15015*Pi)]*u^7)/
       (1792850543566258176000*b^3) - (9650751308624269279*d^5*K0*K1*M^5*
        Sqrt[23/(15015*Pi)]*u^7)/(2444796195772170240000*b^3) - 
      (((1413449029*I)/83349504000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((870977831*I)/9261056000)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((11414009*I)/2381414400)*d^13*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((2337971093*I)/83349504000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((1114217873*I)/27783168000)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((293894663*I)/548352000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((358538863*I)/2083737600)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((41624257*I)/5556633600)*d^13*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((8736661*I)/3969024000)*d^5*K0^2*M^5*Sqrt[(7*Pi)/49335]*u^7)/b^3 + 
      (((50261153*I)/1488384000)*d^7*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^7)/b^3 - 
      (((4937579*I)/463052800)*d^11*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^7)/b^3 - 
      (((49836313*I)/3969024000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^7)/b^3 - 
      (((1068084431*I)/6945792000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[345345]*b^3) - (((1199910289*I)/5209344000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[345345]*b^3) - (53108260696070729063*d*K0*K1*M^5*
        u^7)/(8964252717831290880000*b^3*Sqrt[345345*Pi]) + 
      (82295547412651*d^3*K0*K1*M^5*u^7)/(866418094080000*b^3*
        Sqrt[345345*Pi]) + (247087213724883015593*d^5*K0*K1*M^5*u^7)/
       (2444796195772170240000*b^3*Sqrt[345345*Pi]) - 
      (17150273929*d^7*K0*K1*M^5*u^7)/(68763340800*b^3*Sqrt[345345*Pi]) + 
      (780594439*d^9*K0*K1*M^5*u^7)/(15628032000*b^3*Sqrt[345345*Pi]) + 
      (2913393803*d^11*K0*K1*M^5*u^7)/(35721216000*b^3*Sqrt[345345*Pi]) + 
      (3187*d^13*K0^2*M^5*Sqrt[11/(31395*Pi)]*u^8)/(49612800*b^3) + 
      (87483839464076767*d^5*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^8)/
       (27219390843617280000*b^3) + (114441139*d^9*K0^2*M^5*
        Sqrt[13/(26565*Pi)]*u^8)/(250048512000*b^3) + 
      (499792459*d*K0^2*M^5*Sqrt[23/(15015*Pi)]*u^8)/(45600952320000*b^3) + 
      (16942763*d^11*K0^2*M^5*Sqrt[23/(15015*Pi)]*u^8)/(27783168000*b^3) - 
      (69681581657*d^7*K1^2*M^5*Sqrt[23/(15015*Pi)]*u^8)/
       (28880603136000*b^3) - (((32141491*I)/2315264000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 - (((620443123*I)/5209344000)*d^3*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 + (((282870037*I)/20837376000)*d^5*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 + (((1475587717*I)/5209344000)*d^7*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 - (((196162907*I)/2976768000)*d^9*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 - (((48693727*I)/520934400)*d^11*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 - (((18657113*I)/4167475200)*d^13*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 + (1080033764239*d^3*K0^2*M^5*u^8)/
       (78765281280000*Sqrt[345345]*b^3*Sqrt[Pi]) + 
      (53806520430959*d^3*K1^2*M^5*u^8)/(2599254282240000*Sqrt[345345]*b^3*
        Sqrt[Pi]) - (921139740083593123*d^5*K0^2*M^5*u^8)/
       (27219390843617280000*b^3*Sqrt[345345*Pi]) - 
      (175707344401*d^7*K0^2*M^5*u^8)/(4125800448000*b^3*Sqrt[345345*Pi]) + 
      (40992196829*d*K1^2*M^5*u^8)/(13899755520000*b^3*Sqrt[345345*Pi]) + 
      (3564403561*d^5*K1^2*M^5*u^8)/(1657687680000*b^3*Sqrt[345345*Pi]) + 
      (3636254509*d^9*K1^2*M^5*u^8)/(450087321600*b^3*Sqrt[345345*Pi]) + 
      (46183633229*d^11*K1^2*M^5*u^8)/(2250436608000*b^3*Sqrt[345345*Pi]) + 
      (45508447*d^13*K1^2*M^5*u^8)/(41674752000*b^3*Sqrt[345345*Pi]) + 
      (41291593043*d*K0*K1*M^5*Sqrt[13/(26565*Pi)]*u^9)/
       (649813570560000*b^3) - (((92622107*I)/62512128000)*d*K0^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 + (((9410783*I)/8930304000)*d^5*K0^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 + (((487990231*I)/15628032000)*d^7*K0^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 - (((405998597*I)/62512128000)*d^9*K0^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 - (((33272299*I)/3125606400)*d^11*K0^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 - (((7305589*I)/12502425600)*d^13*K0^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 - (((4439371*I)/2315264000)*d*K1^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 + (((86553031*I)/62512128000)*d^5*K1^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 + (((85612603*I)/2232576000)*d^7*K1^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 - (((25226093*I)/3290112000)*d^9*K1^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 - (((256189*I)/57881600)*d^11*K1^2*M^5*
        Sqrt[(3*Pi)/115115]*u^9)/b^3 - (((7620983*I)/5209344000)*d^3*K1^2*M^5*
        Sqrt[(11*Pi)/31395]*u^9)/b^3 - (((42013*I)/595353600)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/31395]*u^9)/b^3 - (((3929047*I)/3907008000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/26565]*u^9)/b^3 + (44798508499*d^3*K0*K1*M^5*u^9)/
       (5076668520000*b^3*Sqrt[345345*Pi]) + (169579125311*d^5*K0*K1*M^5*u^9)/
       (34200714240000*b^3*Sqrt[345345*Pi]) - (17966153801*d^7*K0*K1*M^5*u^9)/
       (656377344000*b^3*Sqrt[345345*Pi]) + (604671281*d^9*K0*K1*M^5*u^9)/
       (562609152000*b^3*Sqrt[345345*Pi]) + (3109473121*d^11*K0*K1*M^5*u^9)/
       (281304576000*b^3*Sqrt[345345*Pi]) + (13218241*d^13*K0*K1*M^5*u^9)/
       (20837376000*b^3*Sqrt[345345*Pi]) + 
      (64697*d^13*K0^2*M^5*Sqrt[3/(115115*Pi)]*u^10)/(2315264000*b^3) - 
      (150881*d^9*K1^2*M^5*Sqrt[11/(31395*Pi)]*u^10)/(3348864000*b^3) + 
      (1137741599*d*K0^2*M^5*Sqrt[23/(15015*Pi)]*u^10)/
       (324906785280000*b^3) + (18160523533*d^5*K0^2*M^5*Sqrt[23/(15015*Pi)]*
        u^10)/(649813570560000*b^3) + (5867334265397237*d^7*K0^2*M^5*
        Sqrt[23/(15015*Pi)]*u^10)/(20373301631434752000*b^3) - 
      (30604227947369*d^9*K0^2*M^5*Sqrt[23/(15015*Pi)]*u^10)/
       (1247344997842944000*b^3) - (((1253117*I)/1953504000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^10)/b^3 - (((131239697*I)/23442048000)*d^3*K0*K1*
        M^5*Sqrt[Pi/345345]*u^10)/b^3 + (((841831*I)/3348864000)*d^5*K0*K1*
        M^5*Sqrt[Pi/345345]*u^10)/b^3 + (((156597059*I)/11721024000)*d^7*K0*
        K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 - (((22596737*I)/4688409600)*d^11*K0*
        K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 - (((1590527*I)/4688409600)*d^13*K0*
        K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 - (((336841*I)/1674432000)*d^9*K0*K1*
        M^5*Sqrt[(11*Pi)/31395]*u^10)/b^3 + (518156777267*d^3*K0^2*M^5*u^10)/
       (649813570560000*Sqrt[345345]*b^3*Sqrt[Pi]) + 
      (204152701087*d^3*K1^2*M^5*u^10)/(216604523520000*Sqrt[345345]*b^3*
        Sqrt[Pi]) - (187411173386118499*d^7*K0^2*M^5*u^10)/
       (20373301631434752000*b^3*Sqrt[345345*Pi]) + 
      (346304316456559*d^9*K0^2*M^5*u^10)/(1247344997842944000*b^3*
        Sqrt[345345*Pi]) + (707307773*d^11*K0^2*M^5*u^10)/
       (562609152000*b^3*Sqrt[345345*Pi]) + (10083536657*d*K1^2*M^5*u^10)/
       (108302261760000*b^3*Sqrt[345345*Pi]) + (1423911361*d^5*K1^2*M^5*u^10)/
       (1820206080000*b^3*Sqrt[345345*Pi]) - (1960381453*d^7*K1^2*M^5*u^10)/
       (656377344000*b^3*Sqrt[345345*Pi]) + (9184621*d^11*K1^2*M^5*u^10)/
       (5922201600*b^3*Sqrt[345345*Pi]) + (7094359*d^13*K1^2*M^5*u^10)/
       (62512128000*b^3*Sqrt[345345*Pi]) + 
      (51717371*d^3*K0*K1*M^5*Sqrt[11/(31395*Pi)]*u^11)/(2109784320000*b^3) + 
      (6988889*d^11*K0*K1*M^5*Sqrt[11/(31395*Pi)]*u^11)/(140652288000*b^3) + 
      (1642508419*d^5*K0*K1*M^5*Sqrt[13/(26565*Pi)]*u^11)/
       (81226696320000*b^3) - (((9391*I)/3348864000)*d^5*K0^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 + (((11115901*I)/11721024000)*d^7*K0^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 - (((1250863*I)/11721024000)*d^9*K0^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 - (((1703239*I)/4688409600)*d^11*K0^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 - (((92311*I)/1953504000)*d*K1^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 - (((251189*I)/23442048000)*d^5*K1^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 - (((404197*I)/3907008000)*d^9*K1^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 - (((2011*I)/4838400)*d^11*K1^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 - (((3671*I)/91929600)*d^13*K1^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 - (((191287*I)/3348864000)*d^3*K0^2*M^5*
        Sqrt[(7*Pi)/49335]*u^11)/b^3 + (((255473*I)/1674432000)*d^7*K1^2*M^5*
        Sqrt[(7*Pi)/49335]*u^11)/b^3 - (((923*I)/279072000)*d*K0^2*M^5*
        Sqrt[(13*Pi)/26565]*u^11)/b^3 - (((953*I)/669772800)*d^13*K0^2*M^5*
        Sqrt[(23*Pi)/15015]*u^11)/b^3 - (((10572851*I)/23442048000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[345345]*b^3) + (4109170979*d*K0*K1*M^5*u^11)/
       (162453392640000*b^3*Sqrt[345345*Pi]) - (223907707*d^7*K0*K1*M^5*u^11)/
       (285005952000*b^3*Sqrt[345345*Pi]) - (52125811*d^9*K0*K1*M^5*u^11)/
       (140652288000*b^3*Sqrt[345345*Pi]) + (101249*d^13*K0*K1*M^5*u^11)/
       (1953504000*b^3*Sqrt[345345*Pi]) + 
      (10049*d^11*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^12)/(3516307200*b^3) + 
      (10259443*d^3*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^12)/(6768891360000*b^3) + 
      (418499*d^5*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^12)/(356257440000*b^3) - 
      (758684554583*d^3*K0^2*M^5*Sqrt[23/(15015*Pi)]*u^12)/
       (2728567182781440000*b^3) - (((3571*I)/434112000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 + (((39433*I)/172368000)*d^7*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 + (((1459*I)/434112000)*d^9*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (((116101*I)/1172102400)*d^11*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (((31013*I)/2344204800)*d^13*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (((12163*I)/11721024000)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/26565]*u^12)/b^3 - (((1067*I)/837216000)*d^3*K0*K1*M^5*
        Sqrt[(77*Pi)/4485]*u^12)/b^3 + (66731872063537*d^3*K0^2*M^5*u^12)/
       (2728567182781440000*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (1934203*d*K0^2*M^5*u^12)/(9025188480000*b^3*Sqrt[345345*Pi]) + 
      (126861877*d^5*K0^2*M^5*u^12)/(9025188480000*b^3*Sqrt[345345*Pi]) - 
      (116267*d^7*K0^2*M^5*u^12)/(3453516000*b^3*Sqrt[345345*Pi]) - 
      (954097*d^9*K0^2*M^5*u^12)/(23442048000*b^3*Sqrt[345345*Pi]) + 
      (41501*d^13*K0^2*M^5*u^12)/(7814016000*b^3*Sqrt[345345*Pi]) - 
      (3567821*d*K1^2*M^5*u^12)/(20306674080000*b^3*Sqrt[345345*Pi]) - 
      (73228651*d^7*K1^2*M^5*u^12)/(2030667408000*b^3*Sqrt[345345*Pi]) - 
      (263831*d^9*K1^2*M^5*u^12)/(5860512000*b^3*Sqrt[345345*Pi]) + 
      (697483*d^11*K1^2*M^5*u^12)/(17581536000*b^3*Sqrt[345345*Pi]) + 
      (12911*d^13*K1^2*M^5*u^12)/(1953504000*b^3*Sqrt[345345*Pi]) + 
      (61*d^13*K0*K1*M^5*Sqrt[7/(49335*Pi)]*u^13)/(186048000*b^3) - 
      (23173*d^9*K0*K1*M^5*Sqrt[13/(26565*Pi)]*u^13)/(35163072000*b^3) + 
      (646039*d^3*K0*K1*M^5*Sqrt[23/(15015*Pi)]*u^13)/(1046101392000*b^3) - 
      (((1013*I)/3907008000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((839*I)/434112000)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((8819*I)/976752000)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((29591*I)/11721024000)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((1867*I)/390700800)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((757*I)/781401600)*d^13*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((1093*I)/3907008000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((34631*I)/11721024000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((41*I)/7660800)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((781*I)/3907008000)*d^5*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^13)/b^3 + 
      (((127*I)/139536000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^13)/b^3 - 
      (((79*I)/781401600)*d^13*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^13)/b^3 - 
      (((21181*I)/5860512000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[345345]*b^3) - (((23581*I)/5860512000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[345345]*b^3) + (3540463*d*K0*K1*M^5*u^13)/
       (40613348160000*b^3*Sqrt[345345*Pi]) - (633794341*d^3*K0*K1*M^5*u^13)/
       (57535576560000*b^3*Sqrt[345345*Pi]) + (72019*d^5*K0*K1*M^5*u^13)/
       (33929280000*b^3*Sqrt[345345*Pi]) - (4414129*d^7*K0*K1*M^5*u^13)/
       (1015333704000*b^3*Sqrt[345345*Pi]) + (d^11*K0*K1*M^5*u^13)/
       (191520*b^3*Sqrt[345345*Pi]) - (d^9*K0^2*M^5*Sqrt[7/(49335*Pi)]*u^14)/
       (627912000*b^3) + (d^13*K0^2*M^5*Sqrt[7/(49335*Pi)]*u^14)/
       (23256000*b^3) - (d^9*K1^2*M^5*Sqrt[7/(49335*Pi)]*u^14)/
       (627912000*b^3) + (d^13*K1^2*M^5*Sqrt[7/(49335*Pi)]*u^14)/
       (23256000*b^3) + (d*K0^2*M^5*Sqrt[11/(31395*Pi)]*u^14)/
       (586051200*b^3) - (d^3*K0^2*M^5*Sqrt[11/(31395*Pi)]*u^14)/
       (586051200*b^3) + (d*K1^2*M^5*Sqrt[11/(31395*Pi)]*u^14)/
       (586051200*b^3) - (d^3*K1^2*M^5*Sqrt[11/(31395*Pi)]*u^14)/
       (586051200*b^3) - ((I/24418800)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/
       b^3 - ((I/1220940)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 + 
      ((I/508725)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 + 
      ((I/1162800)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 - 
      ((I/872100)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 - 
      ((I/3488400)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 - 
      ((I/24418800)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^14)/b^3 + 
      (7069*d^3*K0^2*M^5*u^14)/(61535376000*Sqrt[345345]*b^3*Sqrt[Pi]) + 
      (7069*d^3*K1^2*M^5*u^14)/(61535376000*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (31*d*K0^2*M^5*u^14)/(1079568000*b^3*Sqrt[345345*Pi]) + 
      (1889*d^5*K0^2*M^5*u^14)/(6153537600*b^3*Sqrt[345345*Pi]) - 
      (139*d^7*K0^2*M^5*u^14)/(313956000*b^3*Sqrt[345345*Pi]) - 
      (d^9*K0^2*M^5*u^14)/(17236800*b^3*Sqrt[345345*Pi]) - 
      (89*d^11*K0^2*M^5*u^14)/(488376000*b^3*Sqrt[345345*Pi]) - 
      (31*d*K1^2*M^5*u^14)/(1079568000*b^3*Sqrt[345345*Pi]) + 
      (1889*d^5*K1^2*M^5*u^14)/(6153537600*b^3*Sqrt[345345*Pi]) - 
      (139*d^7*K1^2*M^5*u^14)/(313956000*b^3*Sqrt[345345*Pi]) - 
      (d^9*K1^2*M^5*u^14)/(17236800*b^3*Sqrt[345345*Pi]) - 
      (89*d^11*K1^2*M^5*u^14)/(488376000*b^3*Sqrt[345345*Pi]))/Pi, 
    ((((-53171*I)/3307520)*d*K1*M^5*Sqrt[Pi/345345]*u)/(b^3*E^u) - 
      (((657659*I)/3307520)*d^9*K1*M^5*Sqrt[Pi/345345]*u)/(b^3*E^u) - 
      (((306477*I)/6615040)*d^3*K1*M^5*Sqrt[(3*Pi)/115115]*u)/(b^3*E^u) + 
      (((41649*I)/1653760)*d^5*K1*M^5*Sqrt[(3*Pi)/115115]*u)/(b^3*E^u) + 
      (((3917*I)/69632)*d^7*K1*M^5*Sqrt[(5*Pi)/69069]*u)/(b^3*E^u) + 
      (((16453*I)/6615040)*d^11*K1*M^5*Sqrt[(11*Pi)/31395]*u)/(b^3*E^u) - 
      (((547*I)/413440)*d^13*K1*M^5*Sqrt[(11*Pi)/31395]*u)/(b^3*E^u) - 
      (((137*I)/6615040)*d^15*K1*M^5*Sqrt[(759*Pi)/455]*u)/(b^3*E^u) + 
      (((169867*I)/2646016)*d*K0*M^5*Sqrt[Pi/345345]*u^2)/(b^3*E^u) - 
      (((48074891*I)/26460160)*d^7*K0*M^5*Sqrt[Pi/345345]*u^2)/(b^3*E^u) + 
      (((3854099*I)/13230080)*d^9*K0*M^5*Sqrt[Pi/345345]*u^2)/(b^3*E^u) - 
      (((53171*I)/3307520)*d*K1*M^5*Sqrt[Pi/345345]*u^2)/(b^3*E^u) - 
      (((657659*I)/3307520)*d^9*K1*M^5*Sqrt[Pi/345345]*u^2)/(b^3*E^u) + 
      (((136293*I)/3307520)*d^5*K0*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) - 
      (((84559*I)/26460160)*d^15*K0*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) - 
      (((306477*I)/6615040)*d^3*K1*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) + 
      (((41649*I)/1653760)*d^5*K1*M^5*Sqrt[(3*Pi)/115115]*u^2)/(b^3*E^u) + 
      (((3917*I)/69632)*d^7*K1*M^5*Sqrt[(5*Pi)/69069]*u^2)/(b^3*E^u) + 
      (((16453*I)/6615040)*d^11*K1*M^5*Sqrt[(11*Pi)/31395]*u^2)/(b^3*E^u) - 
      (((547*I)/413440)*d^13*K1*M^5*Sqrt[(11*Pi)/31395]*u^2)/(b^3*E^u) - 
      (((3607*I)/6615040)*d^13*K0*M^5*Sqrt[(13*Pi)/26565]*u^2)/(b^3*E^u) + 
      (((803399*I)/26460160)*d^11*K0*M^5*Sqrt[(23*Pi)/15015]*u^2)/(b^3*E^u) + 
      (((50319*I)/5292032)*d^3*K0*M^5*Sqrt[(69*Pi)/5005]*u^2)/(b^3*E^u) - 
      (((137*I)/6615040)*d^15*K1*M^5*Sqrt[(759*Pi)/455]*u^2)/(b^3*E^u) + 
      (((46829275667*I)/699969134592)*d*K0*M^5*Sqrt[Pi/345345]*u^3)/
       (b^3*E^u) + (((945872184787*I)/1399938269184)*d^3*K0*M^5*
        Sqrt[Pi/345345]*u^3)/(b^3*E^u) + (((98570805943*I)/874961418240)*d^5*
        K0*M^5*Sqrt[Pi/345345]*u^3)/(b^3*E^u) - 
      (((227836202731*I)/122801602560)*d^7*K0*M^5*Sqrt[Pi/345345]*u^3)/
       (b^3*E^u) + (((372357889*I)/1203937280)*d^9*K0*M^5*Sqrt[Pi/345345]*
        u^3)/(b^3*E^u) + (((379430505269*I)/244491878400)*d^3*K1*M^5*
        Sqrt[Pi/345345]*u^3)/(b^3*E^u) + (((126534533*I)/545740800)*d^5*K1*
        M^5*Sqrt[Pi/345345]*u^3)/(b^3*E^u) - 
      (((18672782543*I)/4445306880)*d^7*K1*M^5*Sqrt[Pi/345345]*u^3)/
       (b^3*E^u) + (((450537931*I)/653721600)*d^9*K1*M^5*Sqrt[Pi/345345]*u^3)/
       (b^3*E^u) + (((1407472081*I)/889061376)*d^11*K1*M^5*Sqrt[Pi/345345]*
        u^3)/(b^3*E^u) + (((27923839*I)/5556633600)*d^13*K1*M^5*
        Sqrt[Pi/345345]*u^3)/(b^3*E^u) + (((105326629*I)/6138757120)*d*K1^2*
        M^5*Sqrt[Pi/345345]*u^3)/b^3 + (((2164091791*I)/9208135680)*d^5*K1^2*
        M^5*Sqrt[Pi/345345]*u^3)/b^3 - (((1502110847*I)/1841627136)*d^7*K1^2*
        M^5*Sqrt[Pi/345345]*u^3)/b^3 + (((43681293*I)/185221120)*d^11*K0*M^5*
        Sqrt[(3*Pi)/115115]*u^3)/(b^3*E^u) - 
      (((84559*I)/26460160)*d^15*K0*M^5*Sqrt[(3*Pi)/115115]*u^3)/(b^3*E^u) + 
      (((389431373*I)/17463705600)*d*K1*M^5*Sqrt[(7*Pi)/49335]*u^3)/
       (b^3*E^u) - (((456491591*I)/110497628160)*d*K0^2*M^5*
        Sqrt[(11*Pi)/31395]*u^3)/b^3 - (((1454665967*I)/27624407040)*d^3*K0^2*
        M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - (((232981271*I)/6906101760)*d^5*
        K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      (((107147717*I)/55248814080)*d^9*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/
       b^3 - (((52614509*I)/13812203520)*d^13*K0^2*M^5*Sqrt[(11*Pi)/31395]*
        u^3)/b^3 + (((11165207*I)/27624407040)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/31395]*u^3)/b^3 - (((168239*I)/22099525632)*d^17*K0^2*
        M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + (((6145973*I)/9208135680)*d^15*
        K1^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((3607*I)/6615040)*d^13*K0*M^5*Sqrt[(13*Pi)/26565]*u^3)/(b^3*E^u) - 
      (((22347179*I)/2762440704)*d^9*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^3)/b^3 + 
      (((760492213*I)/27624407040)*d^11*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^3)/
       b^3 - (((3731743*I)/7408844800)*d^15*K1*M^5*Sqrt[(33*Pi)/10465]*u^3)/
       (b^3*E^u) + (((180959005*I)/5524881408)*d^7*K0^2*M^5*
        Sqrt[(55*Pi)/6279]*u^3)/b^3 - (((79302437*I)/5524881408)*d^11*K0^2*
        M^5*Sqrt[(55*Pi)/6279]*u^3)/b^3 - (((50681*I)/3683254272)*d^17*K1^2*
        M^5*Sqrt[(55*Pi)/6279]*u^3)/b^3 + (((5647639*I)/27624407040)*d^13*
        K1^2*M^5*Sqrt[(253*Pi)/1365]*u^3)/b^3 + 
      (((2324462713*I)/9208135680)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[345345]*b^3) + (((279281903718289*I)/3079864192204800)*d*K0*M^5*
        Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((5644044700253513*I)/6159728384409600)*d^3*K0*M^5*Sqrt[Pi/345345]*
        u^4)/(b^3*E^u) + (((29677640498299*I)/192491512012800)*d^5*K0*M^5*
        Sqrt[Pi/345345]*u^4)/(b^3*E^u) - (((4915003052227*I)/1964825640960)*
        d^7*K0*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((118627302511*I)/288944947200)*d^9*K0*M^5*Sqrt[Pi/345345]*u^4)/
       (b^3*E^u) + (((8299087717*I)/8890613760)*d^11*K0*M^5*Sqrt[Pi/345345]*
        u^4)/(b^3*E^u) + (((2654647*I)/653721600)*d^13*K0*M^5*Sqrt[Pi/345345]*
        u^4)/(b^3*E^u) + (((38171893192163*I)/226143874252800)*d*K1*M^5*
        Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((35438085460730591*I)/21559049345433600)*d^3*K1*M^5*Sqrt[Pi/345345]*
        u^4)/(b^3*E^u) + (((223345957908041*I)/1347440584089600)*d^5*K1*M^5*
        Sqrt[Pi/345345]*u^4)/(b^3*E^u) - 
      (((2971710804531583*I)/680812084592640)*d^7*K1*M^5*Sqrt[Pi/345345]*u^4)/
       (b^3*E^u) + (((26740982769121*I)/33373141401600)*d^9*K1*M^5*
        Sqrt[Pi/345345]*u^4)/(b^3*E^u) + (((148079321833*I)/93351444480)*d^11*
        K1*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) + 
      (((58443419*I)/5556633600)*d^13*K1*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) - 
      (((84575279*I)/7408844800)*d^15*K1*M^5*Sqrt[Pi/345345]*u^4)/(b^3*E^u) - 
      (((10905398953199*I)/46409003827200)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/
       b^3 - (((44490701003467*I)/34806752870400)*d^5*K0*K1*M^5*
        Sqrt[Pi/345345]*u^4)/b^3 + (((4315470163211*I)/543855513600)*d^7*K0*
        K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 - (((225120325961*I)/1104976281600)*
        d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 - 
      (((218846827987*I)/64456949760)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/
       b^3 - (((797018778557*I)/4972393267200)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*
        u^4)/b^3 + (((127042331051*I)/4350844108800)*d^15*K0*K1*M^5*
        Sqrt[Pi/345345]*u^4)/b^3 - (((1731636019*I)/1465547489280)*d^17*K0*K1*
        M^5*Sqrt[Pi/345345]*u^4)/b^3 - (((38142213*I)/14817689600)*d^15*K0*
        M^5*Sqrt[(3*Pi)/115115]*u^4)/(b^3*E^u) - 
      (((2128360083851*I)/8701688217600)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/31395]*
        u^4)/b^3 + (((7287155977039*I)/100119424204800)*d*K0*M^5*
        Sqrt[Pi/345345]*u^5)/(b^3*E^u) + 
      (((1627310644260559*I)/2269373615308800)*d^3*K0*M^5*Sqrt[Pi/345345]*
        u^5)/(b^3*E^u) + (((101835221232257*I)/1134686807654400)*d^5*K0*M^5*
        Sqrt[Pi/345345]*u^5)/(b^3*E^u) + (((1397519117161*I)/4171642675200)*
        d^9*K0*M^5*Sqrt[Pi/345345]*u^5)/(b^3*E^u) + 
      (((131207791843*I)/186702888960)*d^11*K0*M^5*Sqrt[Pi/345345]*u^5)/
       (b^3*E^u) - (((8561160861059*I)/92818007654400)*d*K0^2*M^5*
        Sqrt[Pi/345345]*u^5)/b^3 - (((36334606028467*I)/69613505740800)*d^5*
        K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((33708330767*I)/736650854400)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((65184943409*I)/48342712320)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((181207252147*I)/17403376435200)*d^15*K0^2*M^5*Sqrt[Pi/345345]*u^5)/
       b^3 + (((928766874076579*I)/9950330467123200)*d*K1*M^5*Sqrt[Pi/345345]*
        u^5)/(b^3*E^u) + (((80272999967723753*I)/86236197381734400)*d^3*K1*
        M^5*Sqrt[Pi/345345]*u^5)/(b^3*E^u) + 
      (((3104188897158383*I)/21559049345433600)*d^5*K1*M^5*Sqrt[Pi/345345]*
        u^5)/(b^3*E^u) - (((34280558339710961*I)/13616241691852800)*d^7*K1*
        M^5*Sqrt[Pi/345345]*u^5)/(b^3*E^u) + 
      (((165010409220101*I)/400477696819200)*d^9*K1*M^5*Sqrt[Pi/345345]*u^5)/
       (b^3*E^u) + (((134852213*I)/12502425600)*d^13*K1*M^5*Sqrt[Pi/345345]*
        u^5)/(b^3*E^u) - (((176892917*I)/29635379200)*d^15*K1*M^5*
        Sqrt[Pi/345345]*u^5)/(b^3*E^u) - 
      (((10378481257710983*I)/33854147002368000)*d*K1^2*M^5*Sqrt[Pi/345345]*
        u^5)/b^3 - (((48363192391207349*I)/35734932946944000)*d^5*K1^2*M^5*
        Sqrt[Pi/345345]*u^5)/b^3 - (((3364150118109769*I)/835362068889600)*
        d^11*K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((3727338018091*I)/16003104768000)*d^13*K1^2*M^5*Sqrt[Pi/345345]*u^5)/
       b^3 + (((123498001593983*I)/4176810344448000)*d^15*K1^2*M^5*
        Sqrt[Pi/345345]*u^5)/b^3 - (((1448534447047*I)/1670724137779200)*d^17*
        K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((16380167*I)/7408844800)*d^13*K0*M^5*Sqrt[(3*Pi)/115115]*u^5)/
       (b^3*E^u) - (((104543456852713*I)/272324833837056)*d^7*K0*M^5*
        Sqrt[(5*Pi)/69069]*u^5)/(b^3*E^u) + 
      (((4949578874221*I)/17403376435200)*d^7*K0^2*M^5*Sqrt[(11*Pi)/31395]*
        u^5)/b^3 - (((64422067207*I)/9944786534400)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/31395]*u^5)/b^3 - 
      (((9168474255788039*I)/35734932946944000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/26565]*u^5)/b^3 + 
      (((33686290787790379*I)/45944913788928000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/26565]*u^5)/b^3 - (((48951581374849*I)/2088405172224000)*
        d^9*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^5)/b^3 - 
      (((865082819*I)/55690804592640)*d^17*K0^2*M^5*Sqrt[(23*Pi)/15015]*u^5)/
       b^3 - (((90869*I)/779878400)*d^15*K0*M^5*Sqrt[(39*Pi)/8855]*u^5)/
       (b^3*E^u) + (((3798943895*I)/224043466752)*d^11*K1*M^5*
        Sqrt[(55*Pi)/6279]*u^5)/(b^3*E^u) - 
      (((9214212090953*I)/8701688217600)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[345345]*b^3) + (((1111267302187597*I)/34494478952693760)*d*K0*
        M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) + 
      (((68063167172114167*I)/206966873716162560)*d^3*K0*M^5*Sqrt[Pi/345345]*
        u^6)/(b^3*E^u) + (((7794867359732653*I)/129354296072601600)*d^5*K0*
        M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) - 
      (((48859198004578237*I)/54464966767411200)*d^7*K0*M^5*Sqrt[Pi/345345]*
        u^6)/(b^3*E^u) + (((220652161633429*I)/1601910787276800)*d^9*K0*M^5*
        Sqrt[Pi/345345]*u^6)/(b^3*E^u) + (((1501396170917*I)/4480869335040)*
        d^11*K0*M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) + 
      (((794783963*I)/160031047680)*d^13*K0*M^5*Sqrt[Pi/345345]*u^6)/
       (b^3*E^u) - (((48310949*I)/23708303360)*d^15*K0*M^5*Sqrt[Pi/345345]*
        u^6)/(b^3*E^u) + (((1613514104400337*I)/36958370306457600)*d*K1*M^5*
        Sqrt[Pi/345345]*u^6)/(b^3*E^u) + 
      (((385516838898973*I)/923959257661440)*d^3*K1*M^5*Sqrt[Pi/345345]*u^6)/
       (b^3*E^u) + (((1826368821726847*I)/36958370306457600)*d^5*K1*M^5*
        Sqrt[Pi/345345]*u^6)/(b^3*E^u) - 
      (((836825973144191*I)/756457871769600)*d^7*K1*M^5*Sqrt[Pi/345345]*u^6)/
       (b^3*E^u) + (((11005819649647*I)/61611953356800)*d^9*K1*M^5*
        Sqrt[Pi/345345]*u^6)/(b^3*E^u) + (((578466318779*I)/1400271667200)*
        d^11*K1*M^5*Sqrt[Pi/345345]*u^6)/(b^3*E^u) + 
      (((5363013221*I)/800155238400)*d^13*K1*M^5*Sqrt[Pi/345345]*u^6)/
       (b^3*E^u) - (((336071557*I)/133359206400)*d^15*K1*M^5*Sqrt[Pi/345345]*
        u^6)/(b^3*E^u) - (((2143431002756768831*I)/8361974309584896000)*d*K0*
        K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 - 
      (((1313120187605093381*I)/464554128310272000)*d^3*K0*K1*M^5*
        Sqrt[Pi/345345]*u^6)/b^3 - 
      (((576165240117765587*I)/464554128310272000)*d^5*K0*K1*M^5*
        Sqrt[Pi/345345]*u^6)/b^3 - (((302721319129237*I)/2088405172224000)*
        d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 - 
      (((24490981552901*I)/7019849318400)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/
       b^3 - (((98930837586349*I)/464090038272000)*d^13*K0*K1*M^5*
        Sqrt[Pi/345345]*u^6)/b^3 + (((107769050011253*I)/4176810344448000)*
        d^15*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 - 
      (((240402381437*I)/334144827555840)*d^17*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/
       b^3 + (((1693323938209577*I)/2702641987584000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/26565]*u^6)/b^3 + 
      (((284190111922393*I)/23518962922291200)*d*K0*M^5*Sqrt[Pi/345345]*u^7)/
       (b^3*E^u) + (((122486845275401377*I)/1034834368580812800)*d^3*K0*M^5*
        Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((9132854677856411*I)/517417184290406400)*d^5*K0*M^5*Sqrt[Pi/345345]*
        u^7)/(b^3*E^u) - (((17213706560916907*I)/54464966767411200)*d^7*K0*
        M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((712850880089*I)/15402988339200)*d^9*K0*M^5*Sqrt[Pi/345345]*u^7)/
       (b^3*E^u) + (((107480943907*I)/896173867008)*d^11*K0*M^5*
        Sqrt[Pi/345345]*u^7)/(b^3*E^u) + (((3963744053*I)/1600310476800)*d^13*
        K0*M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) - 
      (((786355663*I)/1066873651200)*d^15*K0*M^5*Sqrt[Pi/345345]*u^7)/
       (b^3*E^u) - (((761605199631871753*I)/16723948619169792000)*d*K0^2*M^5*
        Sqrt[Pi/345345]*u^7)/b^3 - 
      (((682816087158951833*I)/2787324769861632000)*d^5*K0^2*M^5*
        Sqrt[Pi/345345]*u^7)/b^3 + 
      (((136852017062109581*I)/91889827577856000)*d^7*K0^2*M^5*
        Sqrt[Pi/345345]*u^7)/b^3 - (((1081372973643887*I)/1670724137779200)*
        d^11*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((1411932781001*I)/288055885824000)*d^15*K0^2*M^5*Sqrt[Pi/345345]*u^7)/
       b^3 - (((436830572099*I)/3341448275558400)*d^17*K0^2*M^5*
        Sqrt[Pi/345345]*u^7)/b^3 + 
      (((21851248575095213*I)/1552251552871219200)*d*K1*M^5*Sqrt[Pi/345345]*
        u^7)/(b^3*E^u) + (((47653222653806999*I)/344944789526937600)*d^3*K1*
        M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((360592719989683*I)/17247239476346880)*d^5*K1*M^5*Sqrt[Pi/345345]*
        u^7)/(b^3*E^u) - (((5477500560115643*I)/14854081845657600)*d^7*K1*M^5*
        Sqrt[Pi/345345]*u^7)/(b^3*E^u) + (((628464731539*I)/4480869335040)*
        d^11*K1*M^5*Sqrt[Pi/345345]*u^7)/(b^3*E^u) + 
      (((618415741*I)/200038809600)*d^13*K1*M^5*Sqrt[Pi/345345]*u^7)/
       (b^3*E^u) - (((934120463*I)/1066873651200)*d^15*K1*M^5*Sqrt[Pi/345345]*
        u^7)/(b^3*E^u) - (((1264475926916910569*I)/16723948619169792000)*d*
        K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((891174766377999823*I)/2787324769861632000)*d^5*K1^2*M^5*
        Sqrt[Pi/345345]*u^7)/b^3 + (((29763918744318769*I)/13127118225408000)*
        d^7*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((8153599534146821*I)/8353620688896000)*d^11*K1^2*M^5*Sqrt[Pi/345345]*
        u^7)/b^3 - (((12160505288671*I)/185636015308800)*d^13*K1^2*M^5*
        Sqrt[Pi/345345]*u^7)/b^3 - (((3312315135587*I)/16707241377792000)*
        d^17*K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((95559286399*I)/5393639014400)*d^9*K1*M^5*Sqrt[(3*Pi)/115115]*u^7)/
       (b^3*E^u) - (((130642799477*I)/522101293056000)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/31395]*u^7)/b^3 - (((10993767120199*I)/4176810344448000)*
        d^9*K1^2*M^5*Sqrt[(13*Pi)/26565]*u^7)/b^3 + 
      (((4839932363363*I)/8353620688896000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/26565]*
        u^7)/b^3 - (((5095067061697*I)/2784540229632000)*d^13*K0^2*M^5*
        Sqrt[(23*Pi)/15015]*u^7)/b^3 - 
      (((1425659157913172099*I)/2787324769861632000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[345345]*b^3) - 
      (((447968755078548689*I)/557464953972326400)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[345345]*b^3) + (((1266112347731899*I)/388062888217804800)*d*K0*
        M^5*Sqrt[Pi/345345]*u^8)/(b^3*E^u) + 
      (((11343484413960409*I)/344944789526937600)*d^3*K0*M^5*Sqrt[Pi/345345]*
        u^8)/(b^3*E^u) + (((882119203026361*I)/172472394763468800)*d^5*K0*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) - 
      (((837099427808587*I)/9611464723660800)*d^7*K0*M^5*Sqrt[Pi/345345]*u^8)/
       (b^3*E^u) + (((3067283988767*I)/266985131212800)*d^9*K0*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) + (((753322161337*I)/22404346675200)*
        d^11*K0*M^5*Sqrt[Pi/345345]*u^8)/(b^3*E^u) + 
      (((167299969*I)/177812275200)*d^13*K0*M^5*Sqrt[Pi/345345]*u^8)/
       (b^3*E^u) - (((236510389*I)/1066873651200)*d^15*K0*M^5*Sqrt[Pi/345345]*
        u^8)/(b^3*E^u) + (((91730991599293*I)/22996319301795840)*d*K1*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) + 
      (((14407216179956101*I)/388062888217804800)*d^3*K1*M^5*Sqrt[Pi/345345]*
        u^8)/(b^3*E^u) + (((78602331299349989*I)/15522515528712192000)*d^5*K1*
        M^5*Sqrt[Pi/345345]*u^8)/(b^3*E^u) - 
      (((2106274122894587*I)/21499328987136000)*d^7*K1*M^5*Sqrt[Pi/345345]*
        u^8)/(b^3*E^u) + (((56378629835137*I)/4368847601664000)*d^9*K1*M^5*
        Sqrt[Pi/345345]*u^8)/(b^3*E^u) + (((1064877752699*I)/28005433344000)*
        d^11*K1*M^5*Sqrt[Pi/345345]*u^8)/(b^3*E^u) + 
      (((5963095057*I)/5334368256000)*d^13*K1*M^5*Sqrt[Pi/345345]*u^8)/
       (b^3*E^u) - (((3720492093716297*I)/92910825662054400)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 - 
      (((304192499876145667*I)/696831192465408000)*d^3*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 - (((12080904917875721*I)/63348290224128000)*
        d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + 
      (((1903507792366021*I)/1531497126297600)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*
        u^8)/b^3 - (((126012707848351*I)/232045019136000)*d^11*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 - (((22558061623*I)/198895730688000)*d^17*K0*
        K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + (((33817044839*I)/174033764352000)*
        d^9*K0*K1*M^5*Sqrt[(11*Pi)/31395]*u^8)/b^3 - 
      (((2467405326163*I)/696135057408000)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/31395]*
        u^8)/b^3 - (((29677231*I)/2667184128000)*d^15*K1*M^5*
        Sqrt[(23*Pi)/15015]*u^8)/(b^3*E^u) + 
      (((1019445127*I)/33149288448000)*d^15*K0*K1*M^5*Sqrt[(143*Pi)/2415]*
        u^8)/b^3 + (((385641179172779*I)/490184700906700800)*d*K0*M^5*
        Sqrt[Pi/345345]*u^9)/(b^3*E^u) + 
      (((48029462581021*I)/6535796012089344)*d^3*K0*M^5*Sqrt[Pi/345345]*u^9)/
       (b^3*E^u) + (((109291395347191*I)/48057323618304000)*d^9*K0*M^5*
        Sqrt[Pi/345345]*u^9)/(b^3*E^u) + (((848995816583*I)/112021733376000)*
        d^11*K0*M^5*Sqrt[Pi/345345]*u^9)/(b^3*E^u) + 
      (((4582755833*I)/16003104768000)*d^13*K0*M^5*Sqrt[Pi/345345]*u^9)/
       (b^3*E^u) - (((302312233*I)/5334368256000)*d^15*K0*M^5*Sqrt[Pi/345345]*
        u^9)/(b^3*E^u) - (((18369920811836701*I)/4180987154792448000)*d*K0^2*
        M^5*Sqrt[Pi/345345]*u^9)/b^3 - 
      (((2489259474468367*I)/104524678869811200)*d^5*K0^2*M^5*Sqrt[Pi/345345]*
        u^9)/b^3 + (((1078251719849*I)/7463436288000)*d^7*K0^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 + (((5088166773713*I)/2088405172224000)*d^9*
        K0^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 - 
      (((33319883067409*I)/522101293056000)*d^11*K0^2*M^5*Sqrt[Pi/345345]*
        u^9)/b^3 - (((369542860109*I)/74585899008000)*d^13*K0^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 - (((58934720477*I)/4176810344448000)*d^17*
        K0^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((3347941611233353*I)/3880628882178048000)*d*K1*M^5*Sqrt[Pi/345345]*
        u^9)/(b^3*E^u) + (((8313416780132767*I)/7761257764356096000)*d^5*K1*
        M^5*Sqrt[Pi/345345]*u^9)/(b^3*E^u) - 
      (((3453004946019623*I)/163394900302233600)*d^7*K1*M^5*Sqrt[Pi/345345]*
        u^9)/(b^3*E^u) + (((89744613149*I)/36407063347200)*d^9*K1*M^5*
        Sqrt[Pi/345345]*u^9)/(b^3*E^u) + (((561280975223*I)/67213040025600)*
        d^11*K1*M^5*Sqrt[Pi/345345]*u^9)/(b^3*E^u) + 
      (((2630091043*I)/8001552384000)*d^13*K1*M^5*Sqrt[Pi/345345]*u^9)/
       (b^3*E^u) - (((17984159*I)/280756224000)*d^15*K1*M^5*Sqrt[Pi/345345]*
        u^9)/(b^3*E^u) - (((504388440786487*I)/81980140290048000)*d*K1^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 + (((122243144920837*I)/675660496896000)*d^7*
        K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((230753968457*I)/72013971456000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 - (((10509638496479*I)/130525323264000)*d^11*K1^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 + (((251260280581*I)/348067528704000)*d^15*
        K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 - 
      (((8566167013*I)/464090038272000)*d^17*K1^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 + (((39892504145903*I)/14741230321664000)*d^3*K1*M^5*
        Sqrt[(3*Pi)/115115]*u^9)/(b^3*E^u) + 
      (((441491069711*I)/10086104956928000)*d^5*K0*M^5*Sqrt[(23*Pi)/15015]*
        u^9)/(b^3*E^u) - (((2048641361474663*I)/2450923504533504000)*d^7*K0*
        M^5*Sqrt[(23*Pi)/15015]*u^9)/(b^3*E^u) + 
      (((717049537*I)/29834359603200)*d^15*K0^2*M^5*Sqrt[(23*Pi)/15015]*u^9)/
       b^3 - (((4597722301897*I)/3842819076096000)*d^5*K1^2*M^5*
        Sqrt[(23*Pi)/15015]*u^9)/b^3 - (((73151073011*I)/261050646528000)*
        d^13*K1^2*M^5*Sqrt[(23*Pi)/15015]*u^9)/b^3 - 
      (((13186875445393921*I)/261311697174528000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[345345]*b^3) - (((33551274052202747*I)/522623394349056000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[345345]*b^3) + 
      (((1740384185754847*I)/11641886646534144000)*d*K0*M^5*Sqrt[Pi/345345]*
        u^10)/(b^3*E^u) - (((838573808911141*I)/245092350453350400)*d^7*K0*
        M^5*Sqrt[Pi/345345]*u^10)/(b^3*E^u) + 
      (((837222814247*I)/2402866180915200)*d^9*K0*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) + (((46299565531*I)/33606520012800)*d^11*K0*M^5*
        Sqrt[Pi/345345]*u^10)/(b^3*E^u) - (((11137463*I)/889061376000)*d^15*
        K0*M^5*Sqrt[Pi/345345]*u^10)/(b^3*E^u) + 
      (((2825925509845591*I)/17462829969801216000)*d*K1*M^5*Sqrt[Pi/345345]*
        u^10)/(b^3*E^u) + (((100508342980521659*I)/69851319879204864000)*d^3*
        K1*M^5*Sqrt[Pi/345345]*u^10)/(b^3*E^u) + 
      (((5573940271075573*I)/34925659939602432000)*d^5*K1*M^5*Sqrt[Pi/345345]*
        u^10)/(b^3*E^u) - (((13529033421524057*I)/3676385256800256000)*d^7*K1*
        M^5*Sqrt[Pi/345345]*u^10)/(b^3*E^u) + 
      (((1106923251337*I)/3003582726144000)*d^9*K1*M^5*Sqrt[Pi/345345]*u^10)/
       (b^3*E^u) + (((249555007969*I)/168032600064000)*d^11*K1*M^5*
        Sqrt[Pi/345345]*u^10)/(b^3*E^u) - (((111570013*I)/8001552384000)*d^15*
        K1*M^5*Sqrt[Pi/345345]*u^10)/(b^3*E^u) - 
      (((20983931515493*I)/9799188644044800)*d*K0*K1*M^5*Sqrt[Pi/345345]*
        u^10)/b^3 - (((423188308989403*I)/18021496356864000)*d^3*K0*K1*M^5*
        Sqrt[Pi/345345]*u^10)/b^3 - (((40718448779713*I)/3604299271372800)*
        d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 + 
      (((104736238361509*I)/1566303879168000)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*
        u^10)/b^3 + (((222643953569*I)/82437046272000)*d^9*K0*K1*M^5*
        Sqrt[Pi/345345]*u^10)/b^3 - (((47414990623747*I)/1566303879168000)*
        d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 - 
      (((92921981489*I)/34806752870400)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/
       b^3 + (((471615957859*I)/1566303879168000)*d^15*K0*K1*M^5*
        Sqrt[Pi/345345]*u^10)/b^3 - (((12102010331*I)/1566303879168000)*d^17*
        K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 + 
      (((36044027287*I)/704544096256000)*d^5*K0*M^5*Sqrt[(3*Pi)/115115]*u^10)/
       (b^3*E^u) + (((39066023*I)/6001164288000)*d^13*K0*M^5*
        Sqrt[(11*Pi)/31395]*u^10)/(b^3*E^u) + 
      (((73790503*I)/12002328576000)*d^13*K1*M^5*Sqrt[(13*Pi)/26565]*u^10)/
       (b^3*E^u) + (((1851490555097*I)/95817997090816000)*d^3*K0*M^5*
        Sqrt[(69*Pi)/5005]*u^10)/(b^3*E^u) + 
      (((15275148241643*I)/79017330180096000)*d^3*K0*M^5*Sqrt[Pi/345345]*
        u^11)/(b^3*E^u) + (((46412677064141*I)/3492565993960243200)*d^5*K0*
        M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      (((438966465980971*I)/919096314200064000)*d^7*K0*M^5*Sqrt[Pi/345345]*
        u^11)/(b^3*E^u) + (((230252473273*I)/6007165452288000)*d^9*K0*M^5*
        Sqrt[Pi/345345]*u^11)/(b^3*E^u) + (((3539513*I)/240046571520)*d^13*K0*
        M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      (((108263*I)/44453068800)*d^15*K0*M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      (((24804937587301*I)/156787018304716800)*d*K0^2*M^5*Sqrt[Pi/345345]*
        u^11)/b^3 - (((505818816039107*I)/522623394349056000)*d^5*K0^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 + (((319755754559*I)/62652155166720)*d^7*
        K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((118384504451*I)/313260775833600)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^11)/
       b^3 - (((3721521740759*I)/1566303879168000)*d^11*K0^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 - (((41345925451*I)/174033764352000)*d^13*
        K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((43186136957*I)/1566303879168000)*d^15*K0^2*M^5*Sqrt[Pi/345345]*u^11)/
       b^3 - (((225130709*I)/313260775833600)*d^17*K0^2*M^5*Sqrt[Pi/345345]*
        u^11)/b^3 + (((418880221997299*I)/17462829969801216000)*d*K1*M^5*
        Sqrt[Pi/345345]*u^11)/(b^3*E^u) + 
      (((65069195800733*I)/317505999450931200)*d^3*K1*M^5*Sqrt[Pi/345345]*
        u^11)/(b^3*E^u) + (((220197054044519*I)/17462829969801216000)*d^5*K1*
        M^5*Sqrt[Pi/345345]*u^11)/(b^3*E^u) + 
      (((3760088209*I)/18003492864000)*d^11*K1*M^5*Sqrt[Pi/345345]*u^11)/
       (b^3*E^u) + (((57475241*I)/3600698572800)*d^13*K1*M^5*Sqrt[Pi/345345]*
        u^11)/(b^3*E^u) - (((1076359*I)/400077619200)*d^15*K1*M^5*
        Sqrt[Pi/345345]*u^11)/(b^3*E^u) - 
      (((3809534060209*I)/20274183401472000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^11)/
       b^3 - (((26521674143982389*I)/23518052745707520000)*d^5*K1^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 + (((166541487778537*I)/28715571118080000)*
        d^7*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((11474146527271*I)/23494558187520000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*
        u^11)/b^3 - (((12817464890119*I)/4698911637504000)*d^11*K1^2*M^5*
        Sqrt[Pi/345345]*u^11)/b^3 - (((4107016351*I)/4698911637504000)*d^17*
        K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((2116400795*I)/37591293100032)*d^13*K1^2*M^5*Sqrt[(5*Pi)/69069]*u^11)/
       b^3 + (((754761827*I)/42008150016000)*d^11*K0*M^5*Sqrt[(11*Pi)/31395]*
        u^11)/(b^3*E^u) + (((603492287*I)/198038421504000)*d^9*K1*M^5*
        Sqrt[(13*Pi)/26565]*u^11)/(b^3*E^u) + 
      (((17255585970991*I)/17462829969801216000)*d*K0*M^5*Sqrt[(23*Pi)/15015]*
        u^11)/(b^3*E^u) - (((2873035629067*I)/131299473457152000)*d^7*K1*M^5*
        Sqrt[(23*Pi)/15015]*u^11)/(b^3*E^u) + 
      (((6807921403*I)/4698911637504000)*d^15*K1^2*M^5*Sqrt[(23*Pi)/15015]*
        u^11)/b^3 - (((924423405877831*I)/522623394349056000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[345345]*b^3) - 
      (((9386745150831973*I)/4703610549141504000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[345345]*b^3) + (((150444517163*I)/64201580771328000)*d*K0*M^5*
        Sqrt[Pi/345345]*u^12)/(b^3*E^u) - 
      (((2163600518159*I)/2182853746225152000)*d^5*K0*M^5*Sqrt[Pi/345345]*
        u^12)/(b^3*E^u) - (((11074042008377*I)/229774078550016000)*d^7*K0*M^5*
        Sqrt[Pi/345345]*u^12)/(b^3*E^u) + (((1251953603*I)/563171761152000)*
        d^9*K0*M^5*Sqrt[Pi/345345]*u^12)/(b^3*E^u) + 
      (((5357293*I)/2250436608000)*d^13*K0*M^5*Sqrt[Pi/345345]*u^12)/
       (b^3*E^u) - (((215357*I)/500097024000)*d^15*K0*M^5*Sqrt[Pi/345345]*
        u^12)/(b^3*E^u) + (((447391426583*I)/181904478852096000)*d*K1*M^5*
        Sqrt[Pi/345345]*u^12)/(b^3*E^u) + 
      (((33037273754423*I)/1455235830816768000)*d^3*K1*M^5*Sqrt[Pi/345345]*
        u^12)/(b^3*E^u) - (((184788263477*I)/145523583081676800)*d^5*K1*M^5*
        Sqrt[Pi/345345]*u^12)/(b^3*E^u) - 
      (((183118873009*I)/3647207596032000)*d^7*K1*M^5*Sqrt[Pi/345345]*u^12)/
       (b^3*E^u) + (((9054823*I)/3575693721600)*d^9*K1*M^5*Sqrt[Pi/345345]*
        u^12)/(b^3*E^u) - (((20044198184797*I)/470361054914150400)*d*K0*K1*
        M^5*Sqrt[Pi/345345]*u^12)/b^3 - 
      (((47525063591549*I)/106900239753216000)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*
        u^12)/b^3 - (((1891037454100031*I)/5879513186426880000)*d^5*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 + (((3218841134851*I)/2392964259840000)*d^7*
        K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      (((85663318031*I)/419545681920000)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/
       b^3 - (((785510962321*I)/1174727909376000)*d^11*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (((96428113577*I)/1174727909376000)*d^13*
        K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      (((12403645313*I)/1174727909376000)*d^15*K0*K1*M^5*Sqrt[Pi/345345]*
        u^12)/b^3 - (((673385891*I)/2349455818752000)*d^17*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 + (((488311*I)/2250436608000)*d^13*K1*M^5*
        Sqrt[(11*Pi)/31395]*u^12)/(b^3*E^u) + 
      (((50735183*I)/31506112512000)*d^11*K0*M^5*Sqrt[(13*Pi)/26565]*u^12)/
       (b^3*E^u) - (((56149*I)/1500291072000)*d^15*K1*M^5*Sqrt[(13*Pi)/26565]*
        u^12)/(b^3*E^u) + (((4125779592157*I)/4365707492450304000)*d^3*K0*M^5*
        Sqrt[(23*Pi)/15015]*u^12)/(b^3*E^u) + 
      (((4282349*I)/4500873216000)*d^11*K1*M^5*Sqrt[(23*Pi)/15015]*u^12)/
       (b^3*E^u) + (((6388746209*I)/28721759818752000)*d*K0*M^5*
        Sqrt[Pi/345345]*u^13)/(b^3*E^u) + 
      (((47841020467*I)/28721759818752000)*d^3*K0*M^5*Sqrt[Pi/345345]*u^13)/
       (b^3*E^u) - (((22943251283*I)/28721759818752000)*d^5*K0*M^5*
        Sqrt[Pi/345345]*u^13)/(b^3*E^u) - 
      (((100411435177*I)/28721759818752000)*d^7*K0*M^5*Sqrt[Pi/345345]*u^13)/
       (b^3*E^u) + (((129595261*I)/112634352230400)*d^9*K0*M^5*
        Sqrt[Pi/345345]*u^13)/(b^3*E^u) + (((6240749*I)/3938264064000)*d^11*
        K0*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) - 
      (((109171*I)/562609152000)*d^13*K0*M^5*Sqrt[Pi/345345]*u^13)/
       (b^3*E^u) - (((25219*I)/187536384000)*d^15*K0*M^5*Sqrt[Pi/345345]*
        u^13)/(b^3*E^u) - (((108685244191*I)/67194436416307200)*d*K0^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 - (((7753015677601*I)/419965227601920000)*
        d^5*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((42294171707*I)/769167083520000)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^13)/
       b^3 + (((99874457791*I)/5873639546880000)*d^9*K0^2*M^5*Sqrt[Pi/345345]*
        u^13)/b^3 - (((2871923617*I)/587363954688000)*d^13*K0^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 - (((51185633*I)/2349455818752000)*d^17*
        K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((3290816119*I)/14360879909376000)*d*K1*M^5*Sqrt[Pi/345345]*u^13)/
       (b^3*E^u) + (((53003062681*I)/28721759818752000)*d^3*K1*M^5*
        Sqrt[Pi/345345]*u^13)/(b^3*E^u) - (((2270092819*I)/3590219977344000)*
        d^5*K1*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) - 
      (((110676841657*I)/28721759818752000)*d^7*K1*M^5*Sqrt[Pi/345345]*u^13)/
       (b^3*E^u) + (((17033581*I)/21660452352000)*d^9*K1*M^5*Sqrt[Pi/345345]*
        u^13)/(b^3*E^u) + (((7072979*I)/3938264064000)*d^11*K1*M^5*
        Sqrt[Pi/345345]*u^13)/(b^3*E^u) - (((7369*I)/140652288000)*d^13*K1*
        M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) - 
      (((22279*I)/187536384000)*d^15*K1*M^5*Sqrt[Pi/345345]*u^13)/(b^3*E^u) - 
      (((5342475247849*I)/267250599383040000)*d^5*K1^2*M^5*Sqrt[Pi/345345]*
        u^13)/b^3 + (((112748038787*I)/5873639546880000)*d^9*K1^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 - (((1028612911*I)/30913892352000)*d^11*
        K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((3157594949*I)/587363954688000)*d^13*K1^2*M^5*Sqrt[Pi/345345]*u^13)/
       b^3 + (((128675969*I)/146840988672000)*d^15*K1^2*M^5*Sqrt[Pi/345345]*
        u^13)/b^3 - (((2300533*I)/93978232750080)*d^17*K1^2*M^5*
        Sqrt[Pi/345345]*u^13)/b^3 - (((1915823537*I)/12576498794496000)*d*
        K1^2*M^5*Sqrt[(11*Pi)/31395]*u^13)/b^3 - 
      (((280270849*I)/117472790937600)*d^11*K0^2*M^5*Sqrt[(13*Pi)/26565]*
        u^13)/b^3 + (((8512417*I)/146840988672000)*d^15*K0^2*M^5*
        Sqrt[(13*Pi)/26565]*u^13)/b^3 + (((310934273*I)/69924280320000)*d^7*
        K1^2*M^5*Sqrt[(13*Pi)/26565]*u^13)/b^3 - 
      (((2145263551*I)/2813164204032000)*d^3*K1^2*M^5*Sqrt[(23*Pi)/15015]*
        u^13)/b^3 - (((1405934433803*I)/83993045520384000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[345345]*b^3) + 
      (((103*I)/7303296000)*d*K0*M^5*Sqrt[Pi/345345]*u^14)/(b^3*E^u) + 
      (((4954969*I)/13408851456000)*d^3*K0*M^5*Sqrt[Pi/345345]*u^14)/
       (b^3*E^u) + (((43*I)/117504000)*d^5*K0*M^5*Sqrt[Pi/345345]*u^14)/
       (b^3*E^u) - (((3318083*I)/4469617152000)*d^7*K0*M^5*Sqrt[Pi/345345]*
        u^14)/(b^3*E^u) - (((1316573*I)/1676106432000)*d^9*K0*M^5*
        Sqrt[Pi/345345]*u^14)/(b^3*E^u) + (((137*I)/446515200)*d^13*K0*M^5*
        Sqrt[Pi/345345]*u^14)/(b^3*E^u) + (((31*I)/893030400)*d^15*K0*M^5*
        Sqrt[Pi/345345]*u^14)/(b^3*E^u) + (((30517*I)/2234808576000)*d*K1*M^5*
        Sqrt[Pi/345345]*u^14)/(b^3*E^u) + (((4864879*I)/13408851456000)*d^3*
        K1*M^5*Sqrt[Pi/345345]*u^14)/(b^3*E^u) + 
      ((I/2907000)*d^5*K1*M^5*Sqrt[Pi/345345]*u^14)/(b^3*E^u) - 
      (((63451*I)/87639552000)*d^7*K1*M^5*Sqrt[Pi/345345]*u^14)/(b^3*E^u) - 
      (((5011037*I)/6704425728000)*d^9*K1*M^5*Sqrt[Pi/345345]*u^14)/
       (b^3*E^u) + (((703*I)/1645056000)*d^11*K1*M^5*Sqrt[Pi/345345]*u^14)/
       (b^3*E^u) + (((29*I)/893030400)*d^15*K1*M^5*Sqrt[Pi/345345]*u^14)/
       (b^3*E^u) - (((1818565103*I)/16331981073408000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^14)/b^3 - (((23088314813*I)/16331981073408000)*d^3*
        K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 - 
      (((674875852789*I)/244979716101120000)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*
        u^14)/b^3 + (((14002708763*I)/2692084792320000)*d^7*K0*K1*M^5*
        Sqrt[Pi/345345]*u^14)/b^3 + (((915023381*I)/244734981120000)*d^9*K0*
        K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 - (((67200127*I)/16315665408000)*
        d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/b^3 - 
      (((12380689*I)/16315665408000)*d^13*K0*K1*M^5*Sqrt[Pi/345345]*u^14)/
       b^3 + (((11107231*I)/48946996224000)*d^15*K0*K1*M^5*Sqrt[Pi/345345]*
        u^14)/b^3 + (((73*I)/1838592000)*d^11*K0*M^5*Sqrt[(11*Pi)/31395]*
        u^14)/(b^3*E^u) - (((181*I)/203945817600)*d^17*K0*K1*M^5*
        Sqrt[(11*Pi)/31395]*u^14)/b^3 + ((I/44651520)*d^13*K1*M^5*
        Sqrt[(13*Pi)/26565]*u^14)/(b^3*E^u) - 
      ((I/1116288000)*d*K0*M^5*Sqrt[Pi/345345]*u^15)/(b^3*E^u) - 
      ((I/74419200)*d^3*K0*M^5*Sqrt[Pi/345345]*u^15)/(b^3*E^u) + 
      (((41*I)/1116288000)*d^7*K0*M^5*Sqrt[Pi/345345]*u^15)/(b^3*E^u) + 
      ((I/13132800)*d^9*K0*M^5*Sqrt[Pi/345345]*u^15)/(b^3*E^u) - 
      ((I/223257600)*d^15*K0*M^5*Sqrt[Pi/345345]*u^15)/(b^3*E^u) - 
      (((273340663*I)/45227024510976000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^15)/
       b^3 - (((35246367743*I)/113067561277440000)*d^5*K0^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 + (((7965828053*I)/16152508753920000)*d^7*
        K0^2*M^5*Sqrt[Pi/345345]*u^15)/b^3 - 
      (((27036019*I)/58736395468800)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^15)/
       b^3 - (((8466103*I)/41954568192000)*d^13*K0^2*M^5*Sqrt[Pi/345345]*
        u^15)/b^3 + (((676649*I)/17275410432000)*d^15*K0^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 - ((I/1116288000)*d*K1*M^5*Sqrt[Pi/345345]*
        u^15)/(b^3*E^u) - ((I/74419200)*d^3*K1*M^5*Sqrt[Pi/345345]*u^15)/
       (b^3*E^u) + (((41*I)/1116288000)*d^7*K1*M^5*Sqrt[Pi/345345]*u^15)/
       (b^3*E^u) + ((I/13132800)*d^9*K1*M^5*Sqrt[Pi/345345]*u^15)/(b^3*E^u) - 
      ((I/223257600)*d^15*K1*M^5*Sqrt[Pi/345345]*u^15)/(b^3*E^u) - 
      (((27227107*I)/5025224945664000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^15)/b^3 - 
      (((3897561467*I)/12563062364160000)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^15)/
       b^3 + (((91172953*I)/199413688320000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*
        u^15)/b^3 + (((3103721*I)/4798725120000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*
        u^15)/b^3 - (((40680697*I)/97893992448000)*d^11*K1^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 + (((1020113*I)/195787984896000)*d^17*K1^2*
        M^5*Sqrt[Pi/345345]*u^15)/b^3 - (((7*I)/1116288000)*d^5*K0*M^5*
        Sqrt[(7*Pi)/49335]*u^15)/(b^3*E^u) - 
      ((I/372096000)*d^11*K0*M^5*Sqrt[(7*Pi)/49335]*u^15)/(b^3*E^u) - 
      ((I/223257600)*d^13*K0*M^5*Sqrt[(7*Pi)/49335]*u^15)/(b^3*E^u) - 
      (((7*I)/1116288000)*d^5*K1*M^5*Sqrt[(7*Pi)/49335]*u^15)/(b^3*E^u) - 
      ((I/372096000)*d^11*K1*M^5*Sqrt[(7*Pi)/49335]*u^15)/(b^3*E^u) - 
      ((I/223257600)*d^13*K1*M^5*Sqrt[(7*Pi)/49335]*u^15)/(b^3*E^u) + 
      (((325067*I)/587363954688000)*d^17*K0^2*M^5*Sqrt[(13*Pi)/26565]*u^15)/
       b^3 - (((21843839*I)/1507567483699200)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/26565]*u^15)/b^3 + (((20048291*I)/734204943360000)*d^9*
        K0^2*M^5*Sqrt[(23*Pi)/15015]*u^15)/b^3 - 
      (((302947*I)/32631330816000)*d^13*K1^2*M^5*Sqrt[(23*Pi)/15015]*u^15)/
       b^3 + (((20357*I)/19578798489600)*d^15*K1^2*M^5*Sqrt[(23*Pi)/15015]*
        u^15)/b^3 - (((4244757481*I)/22613512255488000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[345345]*b^3) + (((13169141*I)/11306756127744000)*d*K0*K1*
        M^5*Sqrt[Pi/345345]*u^16)/b^3 - (((48077243*I)/16960134191616000)*d^3*
        K0*K1*M^5*Sqrt[Pi/345345]*u^16)/b^3 - 
      (((397867957*I)/84800670958080000)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^16)/
       b^3 - (((878604373*I)/12114381565440000)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*
        u^16)/b^3 + (((48523*I)/904193280000)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*
        u^16)/b^3 - (((2292481*I)/73420494336000)*d^13*K0*K1*M^5*
        Sqrt[Pi/345345]*u^16)/b^3 - (((205487*I)/48946996224000)*d^17*K0*K1*
        M^5*Sqrt[Pi/345345]*u^16)/b^3 - (((347*I)/72335462400)*d^15*K0*K1*M^5*
        Sqrt[(7*Pi)/49335]*u^16)/b^3 + (((532157*I)/73420494336000)*d^11*K0*
        K1*M^5*Sqrt[(13*Pi)/26565]*u^16)/b^3 + 
      (((4343*I)/48946996224000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^17)/b^3 + 
      (((1263173*I)/157329630720000)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^17)/b^3 - 
      (((23563*I)/1380084480000)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^17)/b^3 - 
      (((10757*I)/2097728409600)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^17)/b^3 + 
      (((80159*I)/24473498112000)*d^15*K0^2*M^5*Sqrt[Pi/345345]*u^17)/b^3 + 
      (((36503*I)/146840988672000)*d^17*K0^2*M^5*Sqrt[Pi/345345]*u^17)/b^3 + 
      (((12821*I)/146840988672000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^17)/b^3 + 
      (((8578051*I)/1101307415040000)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^17)/
       b^3 - (((159221*I)/9660591360000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^17)/
       b^3 - (((39799*I)/8157832704000)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^17)/
       b^3 + (((82717*I)/10488642048000)*d^13*K1^2*M^5*Sqrt[Pi/345345]*u^17)/
       b^3 + (((76831*I)/24473498112000)*d^15*K1^2*M^5*Sqrt[Pi/345345]*u^17)/
       b^3 + (((34631*I)/146840988672000)*d^17*K1^2*M^5*Sqrt[Pi/345345]*u^17)/
       b^3 + (((9563*I)/157329630720000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/26565]*
        u^17)/b^3 + (((56701*I)/1101307415040000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/26565]*u^17)/b^3 + (((73*I)/205659648000)*d^13*K0^2*M^5*
        Sqrt[(23*Pi)/15015]*u^17)/b^3 + (((12197*I)/7595223552000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^17)/(Sqrt[345345]*b^3) + 
      (((68413*I)/44052296601600)*d^3*K1^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[345345]*b^3) - ((I/4588780896000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/26565]*u^18)/b^3 - ((I/122913774000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/26565]*u^18)/b^3 - (((127*I)/3441585672000)*d^5*K0*K1*
        M^5*Sqrt[(13*Pi)/26565]*u^18)/b^3 - 
      ((I/53774776125)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^18)/b^3 - 
      ((I/47799801000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^18)/b^3 - 
      ((I/509864544000)*d^17*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^18)/b^3 - 
      ((I/163885032000)*d^13*K0*K1*M^5*Sqrt[(91*Pi)/3795]*u^18)/b^3 + 
      ((I/120757392000)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/2415]*u^18)/b^3 + 
      ((I/286798806000)*d^11*K0*K1*M^5*Sqrt[(143*Pi)/2415]*u^18)/b^3)/Pi, 
    ((206273*d^15*K0*K1*M^5*Sqrt[7/(49335*Pi)]*u^3)/(793804800*b^3) + 
      (13373651*d^3*K0*K1*M^5*Sqrt[13/(26565*Pi)]*u^3)/(4074864640*b^3) - 
      (14355214771*d^5*K0*K1*M^5*Sqrt[13/(26565*Pi)]*u^3)/
       (550106726400*b^3) - (((319919*I)/19845120)*d*K1^2*M^5*Sqrt[Pi/345345]*
        u^3)/b^3 - (((9619*I)/389120)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^3)/b^3 - 
      (((2129009*I)/19845120)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^3)/b^3 + 
      (((164183*I)/2480640)*d^7*K1^2*M^5*Sqrt[(7*Pi)/49335]*u^3)/b^3 + 
      (((3964549*I)/79380480)*d^3*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      (((8221*I)/5292032)*d^13*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((6757*I)/79380480)*d^15*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((108839*I)/9922560)*d^11*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((24389*I)/19845120)*d^13*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 - 
      (((1151*I)/1653760)*d^15*K1^2*M^5*Sqrt[(11*Pi)/31395]*u^3)/b^3 + 
      (((41921*I)/26460160)*d^5*K0^2*M^5*Sqrt[(33*Pi)/10465]*u^3)/b^3 - 
      (((266537*I)/26460160)*d^7*K0^2*M^5*Sqrt[(143*Pi)/2415]*u^3)/b^3 + 
      (((5897*I)/26460160)*d*K0^2*M^5*Sqrt[(253*Pi)/1365]*u^3)/b^3 + 
      (((16027*I)/26460160)*d^9*K0^2*M^5*Sqrt[(429*Pi)/805]*u^3)/b^3 + 
      (((6247*I)/5292032)*d^11*K0^2*M^5*Sqrt[(429*Pi)/805]*u^3)/b^3 - 
      (((573347*I)/3307520)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[345345]*b^3) + 
      (11723406913*d*K0*K1*M^5*u^3)/(550106726400*b^3*Sqrt[345345*Pi]) + 
      (111621233329*d^7*K0*K1*M^5*u^3)/(550106726400*b^3*Sqrt[345345*Pi]) + 
      (170330633579*d^9*K0*K1*M^5*u^3)/(550106726400*b^3*Sqrt[345345*Pi]) - 
      (3507496901*d^11*K0*K1*M^5*u^3)/(16669900800*b^3*Sqrt[345345*Pi]) - 
      (53136269*d^13*K0*K1*M^5*u^3)/(1852211200*b^3*Sqrt[345345*Pi]) - 
      (4880983*d^13*K0^2*M^5*Sqrt[11/(31395*Pi)]*u^4)/(3704422400*b^3) + 
      (45214447*d^3*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^4)/(40748646400*b^3) + 
      (((24583427707*I)/100019404800)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + 
      (((46945864051*I)/20003880960)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + 
      (((19217242871*I)/100019404800)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^4)/
       b^3 - (((609505305797*I)/100019404800)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*
        u^4)/b^3 + (((104544092273*I)/100019404800)*d^9*K0*K1*M^5*
        Sqrt[Pi/345345]*u^4)/b^3 + (((73388608159*I)/33339801600)*d^11*K0*K1*
        M^5*Sqrt[Pi/345345]*u^4)/b^3 + (((2503722527*I)/33339801600)*d^13*K0*
        K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 - (((73280551*I)/5883494400)*d^15*K0*
        K1*M^5*Sqrt[Pi/345345]*u^4)/b^3 + (64545544891727*d^3*K1^2*M^5*u^4)/
       (66078819975168000*Sqrt[345345]*b^3*Sqrt[Pi]) + 
      (10783779697*d*K0^2*M^5*u^4)/(1100213452800*b^3*Sqrt[345345*Pi]) - 
      (184471451431*d^5*K0^2*M^5*u^4)/(1100213452800*b^3*Sqrt[345345*Pi]) + 
      (128563477153*d^7*K0^2*M^5*u^4)/(1100213452800*b^3*Sqrt[345345*Pi]) + 
      (9703169611*d^9*K0^2*M^5*u^4)/(64718438400*b^3*Sqrt[345345*Pi]) - 
      (3659397173*d^11*K0^2*M^5*u^4)/(33339801600*b^3*Sqrt[345345*Pi]) + 
      (1452119*d^15*K0^2*M^5*u^4)/(1587609600*b^3*Sqrt[345345*Pi]) + 
      (1566626888009549*d*K1^2*M^5*u^4)/(198236459925504000*b^3*
        Sqrt[345345*Pi]) - (1853429059620617*d^5*K1^2*M^5*u^4)/
       (7342091108352000*b^3*Sqrt[345345*Pi]) + 
      (254642329874363*d^7*K1^2*M^5*u^4)/(1386268950528000*b^3*
        Sqrt[345345*Pi]) + (147139074689147*d^9*K1^2*M^5*u^4)/
       (462089650176000*b^3*Sqrt[345345*Pi]) - 
      (9522717802943*d^11*K1^2*M^5*u^4)/(42008150016000*b^3*
        Sqrt[345345*Pi]) - (6652328567*d^13*K1^2*M^5*u^4)/
       (186702888960*b^3*Sqrt[345345*Pi]) + (1076537243*d^15*K1^2*M^5*u^4)/
       (285769728000*b^3*Sqrt[345345*Pi]) + 
      (32743118347*d^9*K0*K1*M^5*Sqrt[23/(15015*Pi)]*u^5)/
       (3474358272000*b^3) - (21143105101*d^11*K0*K1*M^5*Sqrt[23/(15015*Pi)]*
        u^5)/(1680326000640*b^3) + (((18366451627*I)/200038809600)*d*K0^2*M^5*
        Sqrt[Pi/345345]*u^5)/b^3 - (((27623267701*I)/11766988800)*d^7*K0^2*
        M^5*Sqrt[Pi/345345]*u^5)/b^3 - (((764187287*I)/200038809600)*d^15*
        K0^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((721043949671*I)/2640512286720)*d*K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((5267603422973*I)/22004269056000)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^5)/
       b^3 + (((1299761065747*I)/1200232857600)*d^9*K1^2*M^5*Sqrt[Pi/345345]*
        u^5)/b^3 + (((14705223740117*I)/6001164288000)*d^11*K1^2*M^5*
        Sqrt[Pi/345345]*u^5)/b^3 + (((639033008591*I)/6001164288000)*d^13*
        K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 - 
      (((6464822347*I)/666796032000)*d^15*K1^2*M^5*Sqrt[Pi/345345]*u^5)/b^3 + 
      (((3249150713*I)/40007761920)*d^3*K0^2*M^5*Sqrt[(11*Pi)/31395]*u^5)/
       b^3 + (((5171497469*I)/66679603200)*d^11*K0^2*M^5*Sqrt[(11*Pi)/31395]*
        u^5)/b^3 + (((194226637*I)/66679603200)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/31395]*u^5)/b^3 - (((525722457461*I)/857309184000)*d^7*
        K1^2*M^5*Sqrt[(11*Pi)/31395]*u^5)/b^3 + 
      (((895775857*I)/200038809600)*d^5*K0^2*M^5*Sqrt[(23*Pi)/15015]*u^5)/
       b^3 + (((3287750311*I)/200038809600)*d^9*K0^2*M^5*Sqrt[(23*Pi)/15015]*
        u^5)/b^3 + (((57274782339751*I)/22004269056000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[345345]*b^3) - (57606680181361*d*K0*K1*M^5*u^5)/
       (4045642039296000*b^3*Sqrt[345345*Pi]) - 
      (647777237865577*d^3*K0*K1*M^5*u^5)/(5082986151936000*b^3*
        Sqrt[345345*Pi]) - (1160982786773879*d^5*K0*K1*M^5*u^5)/
       (7342091108352000*b^3*Sqrt[345345*Pi]) + 
      (7298036159036951*d^7*K0*K1*M^5*u^5)/(18021496356864000*b^3*
        Sqrt[345345*Pi]) - (169738246009*d^13*K0*K1*M^5*u^5)/
       (4667572224000*b^3*Sqrt[345345*Pi]) + (405870431*d^15*K0*K1*M^5*u^5)/
       (105283584000*b^3*Sqrt[345345*Pi]) - 
      (96330185069*d^11*K1^2*M^5*Sqrt[11/(31395*Pi)]*u^6)/
       (3750727680000*b^3) - (412951752557*d^13*K1^2*M^5*Sqrt[13/(26565*Pi)]*
        u^6)/(280054333440000*b^3) - (5376713863*d^11*K0^2*M^5*
        Sqrt[253/(1365*Pi)]*u^6)/(21004075008000*b^3) + 
      (((47636981287921*I)/22004269056000)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/
       b^3 - (((34239682248487*I)/6001164288000)*d^7*K0*K1*M^5*
        Sqrt[Pi/345345]*u^6)/b^3 + (((196593167129*I)/240046571520)*d^9*K0*K1*
        M^5*Sqrt[Pi/345345]*u^6)/b^3 + (((12655698228947*I)/6001164288000)*
        d^11*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 - 
      (((775755451*I)/95256576000)*d^15*K0*K1*M^5*Sqrt[Pi/345345]*u^6)/b^3 + 
      (((225151058593*I)/13202561433600)*d*K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^6)/
       b^3 + (((45001390517*I)/6001164288000)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/26565]*u^6)/b^3 + (((288657105301*I)/22004269056000)*d^5*
        K0*K1*M^5*Sqrt[(23*Pi)/15015]*u^6)/b^3 - 
      (980851769561*d^3*K0^2*M^5*u^6)/(27810951168000*Sqrt[345345]*b^3*
        Sqrt[Pi]) - (8202585545224351*d^3*K1^2*M^5*u^6)/
       (25414930759680000*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (173115725007871*d*K0^2*M^5*u^6)/(36042992713728000*b^3*
        Sqrt[345345*Pi]) - (296305032903527*d^5*K0^2*M^5*u^6)/
       (12014330904576000*b^3*Sqrt[345345*Pi]) + 
      (103258703481331*d^7*K0^2*M^5*u^6)/(1060088020992000*b^3*
        Sqrt[345345*Pi]) + (35684744133457*d^9*K0^2*M^5*u^6)/
       (924179300352000*b^3*Sqrt[345345*Pi]) - 
      (68953811959*d^13*K0^2*M^5*u^6)/(9335144448000*b^3*Sqrt[345345*Pi]) + 
      (1733489603*d^15*K0^2*M^5*u^6)/(2000388096000*b^3*Sqrt[345345*Pi]) - 
      (139983691233443777*d*K1^2*M^5*u^6)/(3964729198510080000*b^3*
        Sqrt[345345*Pi]) + (55240027088419*d^5*K1^2*M^5*u^6)/
       (5394189385728000*b^3*Sqrt[345345*Pi]) + 
      (139434952620283433*d^7*K1^2*M^5*u^6)/(180214963568640000*b^3*
        Sqrt[345345*Pi]) - (68540434448371*d^9*K1^2*M^5*u^6)/
       (543634882560000*b^3*Sqrt[345345*Pi]) + (5313951451*d^15*K1^2*M^5*u^6)/
       (2857697280000*b^3*Sqrt[345345*Pi]) + 
      (((247306510289*I)/6601280716800)*d*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((47661404897*I)/611229696000)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 - 
      (((6163168196593*I)/6001164288000)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^7)/
       b^3 + (((74994230963*I)/600116428800)*d^9*K0^2*M^5*Sqrt[Pi/345345]*
        u^7)/b^3 + (((2326211186543*I)/6001164288000)*d^11*K0^2*M^5*
        Sqrt[Pi/345345]*u^7)/b^3 + (((910634203*I)/46884096000)*d^13*K0^2*M^5*
        Sqrt[Pi/345345]*u^7)/b^3 - (((158670791*I)/105283584000)*d^15*K0^2*
        M^5*Sqrt[Pi/345345]*u^7)/b^3 + (((2074260326063*I)/33006403584000)*d*
        K1^2*M^5*Sqrt[Pi/345345]*u^7)/b^3 + 
      (((129936146323*I)/1833689088000)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^7)/
       b^3 - (((9172286963681*I)/6001164288000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*
        u^7)/b^3 + (((11008973077*I)/19051315200)*d^11*K1^2*M^5*
        Sqrt[Pi/345345]*u^7)/b^3 + (((1528908079*I)/50009702400)*d^13*K1^2*
        M^5*Sqrt[Pi/345345]*u^7)/b^3 - (((2031319*I)/11430789120)*d^15*K1^2*
        M^5*Sqrt[(13*Pi)/26565]*u^7)/b^3 + (((1734781733*I)/200038809600)*d^9*
        K1^2*M^5*Sqrt[(23*Pi)/15015]*u^7)/b^3 + 
      (((1197808500047*I)/3143467008000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[345345]*b^3) + (((12963397408369*I)/22004269056000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[345345]*b^3) - (34303265912776241*d*K0*K1*M^5*
        u^7)/(1982364599255040000*b^3*Sqrt[345345*Pi]) - 
      (6538852454513507*d^3*K0*K1*M^5*u^7)/(30974446863360000*b^3*
        Sqrt[345345*Pi]) - (21820339171132829*d^5*K0*K1*M^5*u^7)/
       (396472919851008000*b^3*Sqrt[345345*Pi]) + 
      (51696156651463229*d^7*K0*K1*M^5*u^7)/(90107481784320000*b^3*
        Sqrt[345345*Pi]) - (872382384603293*d^9*K0*K1*M^5*u^7)/
       (13862689505280000*b^3*Sqrt[345345*Pi]) - 
      (67559013602111*d^11*K0*K1*M^5*u^7)/(315061125120000*b^3*
        Sqrt[345345*Pi]) - (666253018861*d^13*K0*K1*M^5*u^7)/
       (46675722240000*b^3*Sqrt[345345*Pi]) + (1949348683*d^15*K0*K1*M^5*u^7)/
       (1428848640000*b^3*Sqrt[345345*Pi]) + 
      (476406005291*d^7*K0^2*M^5*Sqrt[7/(49335*Pi)]*u^8)/
       (32261898240000*b^3) + (59745031*d^15*K0^2*M^5*Sqrt[13/(26565*Pi)]*
        u^8)/(3333980160000*b^3) + (353772142928629*d^7*K1^2*M^5*
        Sqrt[23/(15015*Pi)]*u^8)/(54064489070592000*b^3) - 
      (618625533067*d^11*K1^2*M^5*Sqrt[23/(15015*Pi)]*u^8)/
       (236295843840000*b^3) + (((175078237483*I)/5501067264000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^8)/b^3 + (((60910101361*I)/1100213452800)*d^5*K0*K1*
        M^5*Sqrt[Pi/345345]*u^8)/b^3 - (((103041057589*I)/125024256000)*d^7*
        K0*K1*M^5*Sqrt[Pi/345345]*u^8)/b^3 + 
      (((26660298937*I)/300058214400)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^8)/
       b^3 + (((238905977797*I)/750145536000)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*
        u^8)/b^3 - (((11998817*I)/8930304000)*d^15*K0*K1*M^5*Sqrt[Pi/345345]*
        u^8)/b^3 + (((2520313897*I)/1500291072000)*d^13*K0*K1*M^5*
        Sqrt[(11*Pi)/31395]*u^8)/b^3 + (((66121810873*I)/2750533632000)*d^3*
        K0*K1*M^5*Sqrt[(13*Pi)/26565]*u^8)/b^3 - 
      (14925884107800763*d^3*K0^2*M^5*u^8)/(495591149813760000*Sqrt[345345]*
        b^3*Sqrt[Pi]) - (3259110275302487*d^3*K1^2*M^5*u^8)/
       (59470937977651200*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (25950631672067*d*K0^2*M^5*u^8)/(73420911083520000*b^3*
        Sqrt[345345*Pi]) - (2202745438843823*d^5*K0^2*M^5*u^8)/
       (79294583970201600*b^3*Sqrt[345345*Pi]) - 
      (46117335114577*d^9*K0^2*M^5*u^8)/(13862689505280000*b^3*
        Sqrt[345345*Pi]) - (6205539790907*d^11*K0^2*M^5*u^8)/
       (157530562560000*b^3*Sqrt[345345*Pi]) - 
      (368466848957*d^13*K0^2*M^5*u^8)/(140027166720000*b^3*
        Sqrt[345345*Pi]) - (5509185608874713*d*K1^2*M^5*u^8)/
       (849584828252160000*b^3*Sqrt[345345*Pi]) - 
      (82644685788120593*d^5*K1^2*M^5*u^8)/(5947093797765120000*b^3*
        Sqrt[345345*Pi]) - (466458273269647*d^9*K1^2*M^5*u^8)/
       (41588068515840000*b^3*Sqrt[345345*Pi]) - 
      (1781712022427*d^13*K1^2*M^5*u^8)/(420081500160000*b^3*
        Sqrt[345345*Pi]) + (3538165073*d^15*K1^2*M^5*u^8)/
       (10001940480000*b^3*Sqrt[345345*Pi]) + 
      (((2890121929*I)/868589568000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((128920891027*I)/16503201792000)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 - (((46936582921*I)/500097024000)*d^7*K0^2*M^5*Sqrt[Pi/345345]*
        u^9)/b^3 + (((30157279*I)/3704422400)*d^9*K0^2*M^5*Sqrt[Pi/345345]*
        u^9)/b^3 + (((55445748427*I)/1500291072000)*d^11*K0^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 + (((3599483611*I)/1500291072000)*d^13*K0^2*
        M^5*Sqrt[Pi/345345]*u^9)/b^3 - (((255010073*I)/1500291072000)*d^15*
        K0^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((77933777791*I)/16503201792000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 - 
      (((24920380063*I)/214327296000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^9)/b^3 + 
      (((14322889159*I)/1500291072000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^9)/
       b^3 + (((69622740541*I)/1500291072000)*d^11*K1^2*M^5*Sqrt[Pi/345345]*
        u^9)/b^3 + (((4737482443*I)/1500291072000)*d^13*K1^2*M^5*
        Sqrt[Pi/345345]*u^9)/b^3 - (((111695273*I)/500097024000)*d^15*K1^2*
        M^5*Sqrt[Pi/345345]*u^9)/b^3 + (((10859270087*I)/16503201792000)*d^5*
        K1^2*M^5*Sqrt[(13*Pi)/26565]*u^9)/b^3 + 
      (((116806181831*I)/3300640358400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[345345]*b^3) + (((20798191039*I)/471520051200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[345345]*b^3) - (56964325973*d*K0*K1*M^5*u^9)/
       (34096398336000*b^3*Sqrt[345345*Pi]) - 
      (17089056116003449*d^3*K0*K1*M^5*u^9)/(743386724720640000*b^3*
        Sqrt[345345*Pi]) - (28956140744397047*d^5*K0*K1*M^5*u^9)/
       (1486773449441280000*b^3*Sqrt[345345*Pi]) + 
      (136377011167543*d^7*K0*K1*M^5*u^9)/(1778437140480000*b^3*
        Sqrt[345345*Pi]) + (32865602481839*d^9*K0*K1*M^5*u^9)/
       (10397017128960000*b^3*Sqrt[345345*Pi]) - 
      (2248418407927*d^11*K0*K1*M^5*u^9)/(67513098240000*b^3*
        Sqrt[345345*Pi]) - (273917164501*d^13*K0*K1*M^5*u^9)/
       (105020375040000*b^3*Sqrt[345345*Pi]) + (3500701*d^15*K0*K1*M^5*u^9)/
       (17364480000*b^3*Sqrt[345345*Pi]) - 
      (58756583969*d^11*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^10)/
       (157530562560000*b^3) + (((6507125117*I)/4125800448000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^10)/b^3 + (((48705652889*I)/3094350336000)*d^3*K0*
        K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 + (((50862824303*I)/12377401344000)*
        d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/b^3 - 
      (((23694519859*I)/562609152000)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/
       b^3 + (((131228837*I)/59222016000)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^10)/
       b^3 + (((807271321*I)/46884096000)*d^11*K0*K1*M^5*Sqrt[Pi/345345]*
        u^10)/b^3 + (((506017909*I)/375072768000)*d^13*K0*K1*M^5*
        Sqrt[Pi/345345]*u^10)/b^3 - (((53291863*I)/562609152000)*d^15*K0*K1*
        M^5*Sqrt[Pi/345345]*u^10)/b^3 - (1637226785996317*d^3*K0^2*M^5*u^10)/
       (743386724720640000*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (370757987778583*d^3*K1^2*M^5*u^10)/(148677344944128000*Sqrt[345345]*
        b^3*Sqrt[Pi]) - (121845909270229*d*K0^2*M^5*u^10)/
       (1486773449441280000*b^3*Sqrt[345345*Pi]) - 
      (311192820441641*d^5*K0^2*M^5*u^10)/(114367188418560000*b^3*
        Sqrt[345345*Pi]) + (2010057825683*d^7*K0^2*M^5*u^10)/
       (255987164160000*b^3*Sqrt[345345*Pi]) + 
      (14259796303679*d^9*K0^2*M^5*u^10)/(10397017128960000*b^3*
        Sqrt[345345*Pi]) - (1836653584849*d^11*K0^2*M^5*u^10)/
       (472591687680000*b^3*Sqrt[345345*Pi]) - 
      (1788499511*d^13*K0^2*M^5*u^10)/(5000970240000*b^3*Sqrt[345345*Pi]) + 
      (32011037*d^15*K0^2*M^5*u^10)/(1250242560000*b^3*Sqrt[345345*Pi]) - 
      (73360095718849*d*K1^2*M^5*u^10)/(262371785195520000*b^3*
        Sqrt[345345*Pi]) - (4643244809034347*d^5*K1^2*M^5*u^10)/
       (1486773449441280000*b^3*Sqrt[345345*Pi]) + 
      (57855271458133*d^7*K1^2*M^5*u^10)/(6335682312960000*b^3*
        Sqrt[345345*Pi]) + (7149663142987*d^9*K1^2*M^5*u^10)/
       (3465672376320000*b^3*Sqrt[345345*Pi]) - 
      (152281600199*d^13*K1^2*M^5*u^10)/(315061125120000*b^3*
        Sqrt[345345*Pi]) + (380830459*d^15*K1^2*M^5*u^10)/
       (11252183040000*b^3*Sqrt[345345*Pi]) + 
      (((95891123*I)/825160089600)*d*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((1765403291*I)/562609152000)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((495457*I)/3948134400)*d^13*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((52621*I)/5922201600)*d^15*K0^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((4880238619*I)/37132204032000)*d*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((356995157*I)/728082432000)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((3002519453*I)/843913728000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 - 
      (((63147893*I)/3375654912000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^11)/b^3 + 
      (((2583028193*I)/1687827456000)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^11)/
       b^3 - (((126613*I)/11721024000)*d^15*K1^2*M^5*Sqrt[Pi/345345]*u^11)/
       b^3 + (((102519037*I)/1768200192000)*d^5*K0^2*M^5*Sqrt[(7*Pi)/49335]*
        u^11)/b^3 + (((2272927*I)/18753638400)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/31395]*u^11)/b^3 + (((2285449*I)/1125218304000)*d^9*K0^2*
        M^5*Sqrt[(13*Pi)/26565]*u^11)/b^3 + 
      (((22197041*I)/3375654912000)*d^13*K1^2*M^5*Sqrt[(23*Pi)/15015]*u^11)/
       b^3 + (((3935693*I)/3453516000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[345345]*b^3) + (((7946188249*I)/6188700672000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[345345]*b^3) - (3012694064057*d*K0*K1*M^5*u^11)/
       (50685458503680000*b^3*Sqrt[345345*Pi]) - 
      (2268379699*d^3*K0*K1*M^5*u^11)/(3142699560000*b^3*Sqrt[345345*Pi]) - 
      (5184761336179*d^5*K0*K1*M^5*u^11)/(4223788208640000*b^3*
        Sqrt[345345*Pi]) + (34077573399269*d^7*K0*K1*M^5*u^11)/
       (12671364625920000*b^3*Sqrt[345345*Pi]) + 
      (336860233793*d^9*K0*K1*M^5*u^11)/(259925428224000*b^3*
        Sqrt[345345*Pi]) - (2613680177*d^11*K0*K1*M^5*u^11)/
       (1476849024000*b^3*Sqrt[345345*Pi]) - (4359090317*d^13*K0*K1*M^5*u^11)/
       (19691320320000*b^3*Sqrt[345345*Pi]) + (20480099*d^15*K0*K1*M^5*u^11)/
       (1406522880000*b^3*Sqrt[345345*Pi]) - 
      (5097239*d^13*K0^2*M^5*Sqrt[7/(49335*Pi)]*u^12)/(1607454720000*b^3) + 
      (((54844859*I)/1856610201600)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      (((13348813*I)/48349224000)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/b^3 + 
      (((162909041*I)/1031450112000)*d^5*K0*K1*M^5*Sqrt[Pi/345345]*u^12)/
       b^3 - (((339321403*I)/421956864000)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*
        u^12)/b^3 - (((9297107*I)/120559104000)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*
        u^12)/b^3 + (((15769703*I)/42195686400)*d^11*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 + (((320681*I)/6751309824)*d^13*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (((1943*I)/551577600)*d^15*K0*K1*M^5*
        Sqrt[Pi/345345]*u^12)/b^3 - (149500652617*d^3*K0^2*M^5*u^12)/
       (4424920980480000*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (1194646267651*d^3*K1^2*M^5*u^12)/(30974446863360000*Sqrt[345345]*b^3*
        Sqrt[Pi]) - (6200962322273*d*K0^2*M^5*u^12)/(1115080087080960000*b^3*
        Sqrt[345345*Pi]) - (2791242463*d^5*K0^2*M^5*u^12)/
       (30710845440000*b^3*Sqrt[345345*Pi]) + 
      (6875929679093*d^7*K0^2*M^5*u^12)/(50685458503680000*b^3*
        Sqrt[345345*Pi]) + (75302954281*d^9*K0^2*M^5*u^12)/
       (519850856448000*b^3*Sqrt[345345*Pi]) - (109253267*d^11*K0^2*M^5*u^12)/
       (843913728000*b^3*Sqrt[345345*Pi]) + (7754969*d^15*K0^2*M^5*u^12)/
       (5626091520000*b^3*Sqrt[345345*Pi]) - (6219748039663*d*K1^2*M^5*u^12)/
       (1115080087080960000*b^3*Sqrt[345345*Pi]) - 
      (36307089048719*d^5*K1^2*M^5*u^12)/(371693362360320000*b^3*
        Sqrt[345345*Pi]) + (1430983869059*d^7*K1^2*M^5*u^12)/
       (10137091700736000*b^3*Sqrt[345345*Pi]) + 
      (17596009771*d^9*K1^2*M^5*u^12)/(103970171289600*b^3*Sqrt[345345*Pi]) - 
      (15110897*d^11*K1^2*M^5*u^12)/(105489216000*b^3*Sqrt[345345*Pi]) - 
      (592769*d^13*K1^2*M^5*u^12)/(21934080000*b^3*Sqrt[345345*Pi]) + 
      (9528643*d^15*K1^2*M^5*u^12)/(5626091520000*b^3*Sqrt[345345*Pi]) + 
      (((7919377*I)/9283051008000)*d*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((9768691*I)/1031450112000)*d^5*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((1355803*I)/42195686400)*d^7*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((8611259*I)/843913728000)*d^9*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((7562411*I)/421956864000)*d^11*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((4561*I)/17581536000)*d^15*K0^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((1639201*I)/1856610201600)*d*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((19343459*I)/1856610201600)*d^5*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((213797*I)/6205248000)*d^7*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((3366893*I)/281304576000)*d^9*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((553103*I)/28130457600)*d^11*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((1036121*I)/281304576000)*d^13*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 - 
      (((1231*I)/4136832000)*d^15*K1^2*M^5*Sqrt[Pi/345345]*u^13)/b^3 + 
      (((209347*I)/843913728000)*d^13*K0^2*M^5*Sqrt[(13*Pi)/26565]*u^13)/
       b^3 + (((17210243*I)/1547175168000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[345345]*b^3) + (((56040431*I)/4641525504000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[345345]*b^3) - (2626223167*d*K0*K1*M^5*u^13)/
       (76028187755520000*b^3*Sqrt[345345*Pi]) - 
      (3367549403*d^3*K0*K1*M^5*u^13)/(380140938777600*b^3*Sqrt[345345*Pi]) - 
      (1526179793*d^5*K0*K1*M^5*u^13)/(114328101888000*b^3*Sqrt[345345*Pi]) + 
      (131665820669*d^7*K0*K1*M^5*u^13)/(12671364625920000*b^3*
        Sqrt[345345*Pi]) + (91037067673*d^9*K0*K1*M^5*u^13)/
       (1949440711680000*b^3*Sqrt[345345*Pi]) - 
      (165810263*d^11*K0*K1*M^5*u^13)/(6329352960000*b^3*Sqrt[345345*Pi]) - 
      (8558111*d^13*K0*K1*M^5*u^13)/(937681920000*b^3*Sqrt[345345*Pi]) + 
      (670037*d^15*K0*K1*M^5*u^13)/(1406522880000*b^3*Sqrt[345345*Pi]) - 
      (11573*d^11*K0^2*M^5*Sqrt[7/(49335*Pi)]*u^14)/(45209664000*b^3) + 
      (60944293*d^9*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^14)/
       (389888142336000*b^3) + (((149*I)/2604672000)*d*K0*K1*M^5*
        Sqrt[Pi/345345]*u^14)/b^3 + (((46663*I)/26372304000)*d^3*K0*K1*M^5*
        Sqrt[Pi/345345]*u^14)/b^3 + (((362543*I)/210978432000)*d^5*K0*K1*M^5*
        Sqrt[Pi/345345]*u^14)/b^3 - (((66371*I)/15069888000)*d^7*K0*K1*M^5*
        Sqrt[Pi/345345]*u^14)/b^3 - (((93851*I)/30139776000)*d^9*K0*K1*M^5*
        Sqrt[Pi/345345]*u^14)/b^3 + (((9593*I)/12410496000)*d^13*K0*K1*M^5*
        Sqrt[Pi/345345]*u^14)/b^3 - (((3103*I)/35163072000)*d^15*K0*K1*M^5*
        Sqrt[Pi/345345]*u^14)/b^3 + (((7541*I)/52744608000)*d^11*K0*K1*M^5*
        Sqrt[(23*Pi)/15015]*u^14)/b^3 - (13004727557*d^3*K0^2*M^5*u^14)/
       (19007046938880000*Sqrt[345345]*b^3*Sqrt[Pi]) - 
      (949634377*d^3*K1^2*M^5*u^14)/(1357646209920000*Sqrt[345345]*b^3*
        Sqrt[Pi]) - (27926779*d*K0^2*M^5*u^14)/(2172233935872000*b^3*
        Sqrt[345345*Pi]) - (2179542227*d^5*K0^2*M^5*u^14)/
       (76028187755520000*b^3*Sqrt[345345*Pi]) + 
      (7775161193*d^7*K0^2*M^5*u^14)/(12671364625920000*b^3*
        Sqrt[345345*Pi]) + (3705936623*d^9*K0^2*M^5*u^14)/
       (1949440711680000*b^3*Sqrt[345345*Pi]) - (132283*d^13*K0^2*M^5*u^14)/
       (562609152000*b^3*Sqrt[345345*Pi]) + (13397*d^15*K0^2*M^5*u^14)/
       (56260915200*b^3*Sqrt[345345*Pi]) - (290009771*d*K1^2*M^5*u^14)/
       (76028187755520000*b^3*Sqrt[345345*Pi]) - 
      (12988956089*d^5*K1^2*M^5*u^14)/(76028187755520000*b^3*
        Sqrt[345345*Pi]) + (1549324729*d^7*K1^2*M^5*u^14)/
       (2534272925184000*b^3*Sqrt[345345*Pi]) - (9592439*d^11*K1^2*M^5*u^14)/
       (6329352960000*b^3*Sqrt[345345*Pi]) - (14321*d^13*K1^2*M^5*u^14)/
       (33094656000*b^3*Sqrt[345345*Pi]) + (50353*d^15*K1^2*M^5*u^14)/
       (281304576000*b^3*Sqrt[345345*Pi]) - 
      (2825*d^15*K0*K1*M^5*Sqrt[5/(69069*Pi)]*u^15)/(79408263168*b^3) - 
      (2611213663*d^11*K0*K1*M^5*Sqrt[11/(31395*Pi)]*u^15)/
       (21886902535680000*b^3) - (6203303*d^5*K0*K1*M^5*Sqrt[23/(15015*Pi)]*
        u^15)/(487360177920000*b^3) + (((347*I)/105489216000)*d*K0^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 + (((1667*I)/7534944000)*d^5*K0^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 + (((2111*I)/10046592000)*d^11*K0^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 + (((71*I)/26372304000)*d*K1^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 - (((10711*I)/42195686400)*d^7*K1^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 - (((7759*I)/17581536000)*d^9*K1^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 + (((397*I)/2009318400)*d^11*K1^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 + (((31*I)/200931840)*d^13*K1^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 + ((I/74419200)*d^15*K1^2*M^5*
        Sqrt[Pi/345345]*u^15)/b^3 + ((I/62791200)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/31395]*u^15)/b^3 + ((I/669772800)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/31395]*u^15)/b^3 + (((2593*I)/210978432000)*d^3*K1^2*M^5*
        Sqrt[(11*Pi)/31395]*u^15)/b^3 + (((263*I)/15069888000)*d^5*K1^2*M^5*
        Sqrt[(11*Pi)/31395]*u^15)/b^3 - (((4517*I)/210978432000)*d^7*K0^2*M^5*
        Sqrt[(13*Pi)/26565]*u^15)/b^3 - (((121*I)/35163072000)*d^9*K0^2*M^5*
        Sqrt[(143*Pi)/2415]*u^15)/b^3 + (((1789*I)/12410496000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[345345]*b^3) + (1744121*d*K0*K1*M^5*u^15)/
       (97472035584000*b^3*Sqrt[345345*Pi]) - (945281*d^3*K0*K1*M^5*u^15)/
       (30460011120000*b^3*Sqrt[345345*Pi]) - (397333*d^7*K0*K1*M^5*u^15)/
       (27075565440000*b^3*Sqrt[345345*Pi]) + (5322497*d^9*K0*K1*M^5*u^15)/
       (18050376960000*b^3*Sqrt[345345*Pi]) + 
      (40730148733*d^11*K0*K1*M^5*u^15)/(21886902535680000*b^3*
        Sqrt[345345*Pi]) - (983*d^13*K0*K1*M^5*u^15)/
       (2467584000*b^3*Sqrt[345345*Pi]) + (529637*d^15*K0*K1*M^5*u^15)/
       (9926032896000*b^3*Sqrt[345345*Pi]) + 
      (d^15*K0^2*M^5*Sqrt[7/(49335*Pi)]*u^16)/(1116288000*b^3) + 
      (d^15*K1^2*M^5*Sqrt[7/(49335*Pi)]*u^16)/(1116288000*b^3) - 
      (d*K0^2*M^5*Sqrt[11/(31395*Pi)]*u^16)/(20093184000*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(31395*Pi)]*u^16)/(20093184000*b^3) - 
      (61*d^5*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^16)/(14065228800*b^3) + 
      (61*d^7*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^16)/(11721024000*b^3) + 
      (61*d^9*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^16)/(11721024000*b^3) - 
      (61*d^13*K0^2*M^5*Sqrt[13/(26565*Pi)]*u^16)/(70326144000*b^3) - 
      (61*d^5*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^16)/(14065228800*b^3) + 
      (61*d^7*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^16)/(11721024000*b^3) + 
      (61*d^9*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^16)/(11721024000*b^3) - 
      (61*d^13*K1^2*M^5*Sqrt[13/(26565*Pi)]*u^16)/(70326144000*b^3) - 
      ((I/837216000)*d*K0*K1*M^5*Sqrt[Pi/345345]*u^16)/b^3 - 
      ((I/55814400)*d^3*K0*K1*M^5*Sqrt[Pi/345345]*u^16)/b^3 + 
      (((41*I)/837216000)*d^7*K0*K1*M^5*Sqrt[Pi/345345]*u^16)/b^3 + 
      ((I/9849600)*d^9*K0*K1*M^5*Sqrt[Pi/345345]*u^16)/b^3 - 
      ((I/167443200)*d^15*K0*K1*M^5*Sqrt[Pi/345345]*u^16)/b^3 - 
      (((7*I)/837216000)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/49335]*u^16)/b^3 - 
      ((I/279072000)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/49335]*u^16)/b^3 - 
      ((I/167443200)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/49335]*u^16)/b^3 + 
      (1943*d^3*K0^2*M^5*u^16)/(3867937920000*Sqrt[345345]*b^3*Sqrt[Pi]) + 
      (1943*d^3*K1^2*M^5*u^16)/(3867937920000*Sqrt[345345]*b^3*Sqrt[Pi]) + 
      (17113*d*K0^2*M^5*u^16)/(23207627520000*b^3*Sqrt[345345*Pi]) + 
      (7159*d^5*K0^2*M^5*u^16)/(110512512000*b^3*Sqrt[345345*Pi]) - 
      (8663*d^7*K0^2*M^5*u^16)/(150698880000*b^3*Sqrt[345345*Pi]) - 
      (582847*d^9*K0^2*M^5*u^16)/(5801906880000*b^3*Sqrt[345345*Pi]) + 
      (4337*d^11*K0^2*M^5*u^16)/(1054892160000*b^3*Sqrt[345345*Pi]) + 
      (29*d^13*K0^2*M^5*u^16)/(2009318400*b^3*Sqrt[345345*Pi]) + 
      (17113*d*K1^2*M^5*u^16)/(23207627520000*b^3*Sqrt[345345*Pi]) + 
      (7159*d^5*K1^2*M^5*u^16)/(110512512000*b^3*Sqrt[345345*Pi]) - 
      (8663*d^7*K1^2*M^5*u^16)/(150698880000*b^3*Sqrt[345345*Pi]) - 
      (582847*d^9*K1^2*M^5*u^16)/(5801906880000*b^3*Sqrt[345345*Pi]) + 
      (4337*d^11*K1^2*M^5*u^16)/(1054892160000*b^3*Sqrt[345345*Pi]) + 
      (29*d^13*K1^2*M^5*u^16)/(2009318400*b^3*Sqrt[345345*Pi]))/Pi}, 5, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_11_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((-165*I)/289408)*d^7*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/
       b^2 + (((165*I)/578816)*d^9*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((9*I)/10336)*d^9*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((45*I)/289408)*d^5*K0^2*M^4*Sqrt[13/(506*Pi)]*u^2)/b^2 + 
      (((79*I)/3472896)*d^11*K0^2*M^4*Sqrt[13/(506*Pi)]*u^2)/b^2 + 
      (((3*I)/5168)*d^7*K1^2*M^4*Sqrt[13/(506*Pi)]*u^2)/b^2 + 
      (((5*I)/248064)*d*K0^2*M^4*Sqrt[23/(286*Pi)]*u^2)/b^2 + 
      ((I/15504)*d^3*K0^2*M^4*Sqrt[23/(286*Pi)]*u^2)/b^2 - 
      (((37*I)/289408)*d^11*K1^2*M^4*Sqrt[23/(286*Pi)]*u^2)/b^2 - 
      (((3*I)/144704)*d^3*K1^2*M^4*Sqrt[143/(46*Pi)]*u^2)/b^2 + 
      (((5*I)/434112)*d*K0^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) + 
      (((457*I)/248064)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((5*I)/72352)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) + 
      (((3923*I)/3472896)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((15*I)/10336)*d*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((269*I)/36176)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) + 
      (((31*I)/5168)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) + 
      (((131*I)/10336)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((535*I)/289408)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) + 
      (((10463*I)/48620544)*d^9*K0*K1*M^4*Sqrt[11/(598*Pi)]*u^3)/b^2 + 
      (((1325*I)/48620544)*d*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^3)/b^2 - 
      (((1873*I)/24310272)*d^5*K0*K1*M^4*Sqrt[23/(286*Pi)]*u^3)/b^2 - 
      (((397*I)/24310272)*d^7*K0*K1*M^4*Sqrt[253/(26*Pi)]*u^3)/b^2 + 
      (((114755*I)/48620544)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) + 
      (((2351*I)/2860032)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) - 
      (((2232487*I)/1458616320)*d^7*K1^2*M^4*Sqrt[11/(598*Pi)]*u^4)/b^2 + 
      (((6163*I)/97241088)*d^11*K0^2*M^4*Sqrt[13/(506*Pi)]*u^4)/b^2 - 
      (((121181*I)/486205440)*d^5*K1^2*M^4*Sqrt[23/(286*Pi)]*u^4)/b^2 + 
      (((22433*I)/97241088)*d*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((171035*I)/97241088)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((44255*I)/48620544)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((172849*I)/48620544)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((160621*I)/97241088)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((754855*I)/583446528)*d*K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((1747429*I)/194482176)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((1299013*I)/153538560)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((2234147*I)/583446528)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((762397*I)/2917232640)*d^11*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^5)/b^2 + 
      (((9749*I)/30707712)*d^3*K0*K1*M^4*Sqrt[23/(286*Pi)]*u^5)/b^2 - 
      (((246251*I)/1458616320)*d^5*K0*K1*M^4*Sqrt[23/(286*Pi)]*u^5)/b^2 + 
      (((577321*I)/583446528)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) - 
      (((365*I)/2976768)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) - 
      (((21084731*I)/1458616320)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) + 
      (((1162081*I)/171601920)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) + 
      (((1879429*I)/11668930560)*d^3*K1^2*M^4*Sqrt[11/(598*Pi)]*u^6)/b^2 - 
      (((539647*I)/1750339584)*d^7*K1^2*M^4*Sqrt[11/(598*Pi)]*u^6)/b^2 + 
      (((182107*I)/2187924480)*d^9*K0^2*M^4*Sqrt[13/(506*Pi)]*u^6)/b^2 + 
      (((87973*I)/583446528)*d*K0^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) + 
      (((46763*I)/36465408)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) - 
      (((263941*I)/486205440)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) - 
      (((396059*I)/145861632)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) + 
      (((23425*I)/250048512)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) + 
      (((473527*I)/729308160)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) + 
      (((2803831*I)/8751697920)*d*K1^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) + 
      (((11612779*I)/35006791680)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) - 
      (((2012369*I)/1458616320)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) - 
      (((43*I)/86016)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) + 
      (((981223*I)/514805760)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) + 
      (((2007*I)/2132480)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) - 
      (((142199*I)/1093962240)*d^7*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^7)/b^2 - 
      (((461*I)/17364480)*d^5*K0*K1*M^4*Sqrt[23/(286*Pi)]*u^7)/b^2 + 
      (((93679*I)/2187924480)*d^9*K0*K1*M^4*Sqrt[23/(286*Pi)]*u^7)/b^2 + 
      (((45967*I)/312560640)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) + 
      (((84907*I)/78140160)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) - 
      (((22271*I)/52093440)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) + 
      (((2903*I)/5697720)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) + 
      (((857*I)/1458616320)*d*K1^2*M^4*Sqrt[11/(598*Pi)]*u^8)/b^2 + 
      (((1373*I)/546981120)*d^3*K0^2*M^4*Sqrt[13/(506*Pi)]*u^8)/b^2 - 
      (((967*I)/364654080)*d^5*K0^2*M^4*Sqrt[13/(506*Pi)]*u^8)/b^2 - 
      (((27359*I)/2187924480)*d^7*K0^2*M^4*Sqrt[13/(506*Pi)]*u^8)/b^2 + 
      (((16213*I)/1093962240)*d*K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((1607*I)/18385920)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((30809*I)/1093962240)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((33287*I)/437584896)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((3467*I)/31256064)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((1927*I)/34728960)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((8881*I)/625121280)*d*K1^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((105737*I)/729308160)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((22039*I)/273490560)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((316469*I)/1093962240)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((37481*I)/273490560)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((48989*I)/729308160)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((227*I)/58605120)*d^7*K0*K1*M^4*Sqrt[11/(598*Pi)]*u^9)/b^2 + 
      ((I/1447040)*d^11*K0*K1*M^4*Sqrt[11/(598*Pi)]*u^9)/b^2 + 
      (((283*I)/1093962240)*d*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^9)/b^2 + 
      (((3319*I)/1093962240)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) + 
      (((78833*I)/1640943360)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) - 
      (((18947*I)/820471680)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) - 
      (((16147*I)/273490560)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) + 
      (((981*I)/20258560)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) + 
      (((137*I)/9596160)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) + 
      (((179*I)/820471680)*d^3*K1^2*M^4*Sqrt[13/(506*Pi)]*u^10)/b^2 + 
      ((I/273490560)*d*K0^2*M^4*Sqrt[23/(286*Pi)]*u^10)/b^2 - 
      ((I/45581760)*d^5*K0^2*M^4*Sqrt[23/(286*Pi)]*u^10)/b^2 + 
      ((I/6837264)*d^9*K0^2*M^4*Sqrt[23/(286*Pi)]*u^10)/b^2 + 
      ((I/273490560)*d^11*K0^2*M^4*Sqrt[23/(286*Pi)]*u^10)/b^2 + 
      (((3*I)/10129280)*d*K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) + 
      (((1249*I)/410235840)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((281*I)/410235840)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((1423*I)/205117920)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) + 
      (((7*I)/5581440)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) + 
      ((I/2532320)*d*K1^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) + 
      ((I/2056320)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((131*I)/102558960)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((1549*I)/205117920)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) + 
      (((251*I)/68372640)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) + 
      (((197*I)/136745280)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) + 
      ((I/34186320)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) + 
      ((I/1799280)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) - 
      ((I/5697720)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) - 
      ((I/813960)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) + 
      ((I/1627920)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) + 
      ((I/4883760)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]))/Pi, 0, 
    ((((-127*I)/578816)*d*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((31*I)/18088)*d^3*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      (((1979*I)/2894080)*d^5*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      (((1331*I)/361760)*d^7*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((4213*I)/2894080)*d^9*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((353*I)/361760)*d^11*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      ((I/578816)*d^13*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((827*I)/609280)*d^9*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((3711*I)/5788160)*d^11*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((1791*I)/11576320)*d^13*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      (((2917*I)/2315264)*d^5*K1^2*M^4*Sqrt[13/(506*Pi)]*u^2)/b^2 - 
      (((7649*I)/2315264)*d*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((23505*I)/1157632)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) + 
      (((89469*I)/2894080)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((929561*I)/227908800)*d^11*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^3)/b^2 - 
      (((2296111*I)/7293081600)*d^9*K0*K1*M^4*Sqrt[253/(26*Pi)]*u^3)/b^2 - 
      (((1892083*I)/143001600)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) - 
      (((14980363*I)/151939200)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) + 
      (((110920709*I)/2431027200)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) + 
      (((30498233*I)/151939200)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) - 
      (((2702039*I)/1458616320)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) + 
      (((811737887*I)/291723264000)*d^5*K1^2*M^4*Sqrt[11/(598*Pi)]*u^4)/b^2 - 
      (((2076859*I)/429004800)*d^11*K1^2*M^4*Sqrt[11/(598*Pi)]*u^4)/b^2 - 
      (((249041323*I)/291723264000)*d*K1^2*M^4*Sqrt[13/(506*Pi)]*u^4)/b^2 - 
      (((254084981363*I)/113468680765440)*d^9*K1^2*M^4*Sqrt[23/(286*Pi)]*u^4)/
       b^2 - (((5186009*I)/1215513600)*d*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((80110379*I)/2431027200)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((32198497*I)/2431027200)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((84573347*I)/1215513600)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((47880671*I)/1823270400)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((137304833*I)/7293081600)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((752173*I)/1458616320)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((1601722027*I)/18232704000)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((6959380391*I)/36465408000)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((46648833014431*I)/2836717019136000)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) - (((1499263*I)/1144012800)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) + (((867853129012183*I)/102895462785024000)*d^7*K0*
        K1*M^4*Sqrt[11/(598*Pi)]*u^5)/b^2 - 
      (((1785169*I)/520934400)*d^11*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^5)/b^2 + 
      (((245739869*I)/291723264000)*d^5*K0*K1*M^4*Sqrt[23/(286*Pi)]*u^5)/
       b^2 - (((2445267049*I)/291723264000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6578*Pi]) - (((2521340429*I)/36465408000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6578*Pi]) + (((257815379829211*I)/4115818511400960)*d^7*K0*
        K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) - (((716753159*I)/13891584000)*d^9*K0*
        K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) - (((9346229*I)/8334950400)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) - (((755559079*I)/3500679168000)*d*
        K1^2*M^4*Sqrt[11/(598*Pi)]*u^6)/b^2 + 
      (((3147101143*I)/875169792000)*d^7*K1^2*M^4*Sqrt[11/(598*Pi)]*u^6)/
       b^2 - (((2110069*I)/77792870400)*d^13*K1^2*M^4*Sqrt[13/(506*Pi)]*u^6)/
       b^2 - (((1452533479*I)/1166893056000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) - (((6656962121*I)/583446528000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) + (((298597501*I)/166699008000)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) + (((7921199857*I)/291723264000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) - (((1041789481*I)/129654784000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) - (((937809557*I)/116689305600)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) - (((2992039*I)/13728153600)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) - (((31567031381*I)/1750339584000)*d^3*K1^2*M^4*
        u^6)/(b^2*Sqrt[6578*Pi]) + (((70527857*I)/12283084800)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[6578*Pi]) - (((44388608291*I)/3500679168000)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[6578*Pi]) - (((59441*I)/5013504)*d^11*K1^2*M^4*
        u^6)/(b^2*Sqrt[6578*Pi]) + (((5769971*I)/32413696000)*d^5*K0*K1*M^4*
        Sqrt[11/(598*Pi)]*u^7)/b^2 - (((1263828490037*I)/13403487915417600)*
        d^11*K0*K1*M^4*Sqrt[23/(286*Pi)]*u^7)/b^2 - 
      (((134639381*I)/125024256000)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) - 
      (((3988419053*I)/437584896000)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) + 
      (((1141474409*I)/54698112000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) - 
      (((1048237501*I)/175033958400)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) - 
      (((71332976223013*I)/16754359894272000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6578*Pi]) - (((4282067*I)/19448217600)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6578*Pi]) - (((33788201*I)/437584896000)*d^3*K0^2*M^4*
        Sqrt[13/(506*Pi)]*u^8)/b^2 + (((481561*I)/3907008000)*d^7*K1^2*M^4*
        Sqrt[23/(286*Pi)]*u^8)/b^2 - (((17407927*I)/437584896000)*d^11*K1^2*
        M^4*Sqrt[23/(286*Pi)]*u^8)/b^2 - (((27931129*I)/291723264000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) + (((114054851*I)/875169792000)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) + (((51220739*I)/21879244800)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) - (((533387489*I)/875169792000)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) - (((6537823*I)/8930304000)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) - (((5300731*I)/175033958400)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) - (((145496381*I)/875169792000)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) - (((534265159*I)/437584896000)*d^3*K1^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) + (((72341431*I)/291723264000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) - (((129470947*I)/175033958400)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) - (((78171*I)/1906688000)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[6578*Pi]) + (((31659725989*I)/429598971648000)*d^7*K0*
        K1*M^4*Sqrt[13/(506*Pi)]*u^9)/b^2 - 
      (((245042669*I)/13018150656000)*d^3*K0*K1*M^4*Sqrt[23/(286*Pi)]*u^9)/
       b^2 - (((762163*I)/15628032000)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) + 
      (((4654501*I)/390544519680)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) + 
      (((149291*I)/4102358400)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) + 
      (((7979477003*I)/143199657216000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6578*Pi]) - (((74702351*I)/328188672000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6578*Pi]) - (((15657001*I)/46884096000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6578*Pi]) - (((3086177*I)/164094336000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6578*Pi]) - (((21797*I)/9376819200)*d^11*K0^2*M^4*
        Sqrt[11/(598*Pi)]*u^10)/b^2 - (((56611*I)/328188672000)*d^13*K0^2*M^4*
        Sqrt[11/(598*Pi)]*u^10)/b^2 + (((94352171*I)/489742827678720)*d^9*
        K0^2*M^4*Sqrt[13/(506*Pi)]*u^10)/b^2 - 
      (((911*I)/6077568000)*d*K0^2*M^4*Sqrt[23/(286*Pi)]*u^10)/b^2 + 
      (((187433*I)/125483904000)*d^7*K1^2*M^4*Sqrt[23/(286*Pi)]*u^10)/b^2 - 
      (((9456521*I)/328188672000)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((93413*I)/65637734400)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) + 
      (((12096127*I)/164094336000)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((36893144947*I)/2448714138393600)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) - (((641887*I)/164094336000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) - (((10525997*I)/328188672000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) - (((179657*I)/65637734400)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) + (((45223*I)/925879500)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) - (((86627*I)/6837264000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) - (((568937*I)/19305216000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) - (((109507*I)/46884096000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) + (((13541*I)/8204716800)*d^7*K0*K1*M^4*
        Sqrt[11/(598*Pi)]*u^11)/b^2 - (((1230862279*I)/6121785345984000)*d^11*
        K0*K1*M^4*Sqrt[13/(506*Pi)]*u^11)/b^2 - 
      (((68581517*I)/1440420081408000)*d^13*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^11)/
       b^2 - (((147349*I)/164094336000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6578*Pi]) - (((26989*I)/4318272000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6578*Pi]) - (((55721*I)/23442048000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6578*Pi]) - (((80419*I)/164094336000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6578*Pi]) - (((1807308473*I)/382611584124000)*d^11*K0*K1*M^4*
        u^11)/(b^2*Sqrt[6578*Pi]) - (((263563633*I)/1440420081408000)*d^13*K0*
        K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) + (((757*I)/32818867200)*d^9*K1^2*
        M^4*Sqrt[11/(598*Pi)]*u^12)/b^2 - (((839*I)/32818867200)*d*K0^2*M^4*
        u^12)/(b^2*Sqrt[6578*Pi]) - (((151*I)/656377344)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((34261*I)/164094336000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) + (((9577*I)/13674528000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) + (((263*I)/1233792000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((31883*I)/82047168000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((9931*I)/164094336000)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((523*I)/18232704000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((427*I)/1674432000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((38869*I)/164094336000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) + (((10601*I)/13674528000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((11993*I)/27349056000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((11467*I)/164094336000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((4*I)/160248375)*d^3*K0*K1*M^4*
        Sqrt[2/(3289*Pi)]*u^13)/b^2 + (((4*I)/53416125)*d^7*K0*K1*M^4*
        Sqrt[2/(3289*Pi)]*u^13)/b^2 - (((8*I)/160248375)*d^11*K0*K1*M^4*
        Sqrt[2/(3289*Pi)]*u^13)/b^2 + ((I/160248375)*d^9*K0*K1*M^4*
        Sqrt[13/(506*Pi)]*u^13)/b^2 - ((I/160248375)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6578*Pi]) - ((I/17805375)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6578*Pi]) - ((I/53416125)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6578*Pi]))/Pi, 0, 
    ((((9151*I)/23152640)*d*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      (((261439*I)/69457920)*d^3*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((349*I)/23152640)*d^13*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((337*I)/69457920)*d^15*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      (((10589*I)/8171520)*d^3*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      (((359509*I)/416747520)*d^11*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((3557*I)/24514560)*d^13*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((6397*I)/138915840)*d^15*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      (((33*I)/23152640)*d^5*K0^2*M^4*Sqrt[143/(46*Pi)]*u^2)/b^2 - 
      (((3469*I)/4630528)*d^7*K0^2*M^4*Sqrt[143/(46*Pi)]*u^2)/b^2 + 
      (((4213*I)/23152640)*d^9*K0^2*M^4*Sqrt[143/(46*Pi)]*u^2)/b^2 + 
      (((249*I)/23152640)*d^11*K0^2*M^4*Sqrt[3289/(2*Pi)]*u^2)/b^2 + 
      (((476423*I)/416747520)*d*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((159463*I)/138915840)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((883117*I)/21934080)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) + 
      (((456613*I)/24514560)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((196057*I)/1620684800)*d^13*K0*K1*M^4*Sqrt[11/(598*Pi)]*u^3)/b^2 + 
      (((21324697*I)/1620684800)*d^11*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^3)/b^2 - 
      (((2700727*I)/43758489600)*d^15*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^3)/b^2 + 
      (((945362927*I)/43758489600)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) + 
      (((1283710291*I)/6251212800)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) - 
      (((187760819*I)/43758489600)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) - 
      (((4620132749*I)/8751697920)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) + 
      (((5965459333*I)/43758489600)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) + 
      (((114725019379*I)/10502037504000)*d^9*K1^2*M^4*Sqrt[11/(598*Pi)]*u^4)/
       b^2 + (((104947693*I)/175033958400)*d*K0^2*M^4*Sqrt[13/(506*Pi)]*u^4)/
       b^2 + (((80888299*I)/25004851200)*d^3*K0^2*M^4*Sqrt[23/(286*Pi)]*u^4)/
       b^2 + (((35040437*I)/175033958400)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) - (((1346221169*I)/7001358336)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) + (((8181812291*I)/175033958400)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) + (((411801547*I)/6482739200)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) - (((8047531*I)/58344652800)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) - (((43158827*I)/175033958400)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) + (((2494735315013*I)/115522412544000)*d*K1^2*M^4*
        u^4)/(b^2*Sqrt[6578*Pi]) + (((23796454092287*I)/115522412544000)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((6343166281*I)/1216025395200)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((1870013995327*I)/3500679168000)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) + (((1902560538331*I)/10502037504000)*d^11*K1^2*
        M^4*u^4)/(b^2*Sqrt[6578*Pi]) + (((7768887547*I)/10502037504000)*d^13*
        K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((7152671611*I)/10502037504000)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) + (((119965843339*I)/6795436032000)*d*K0*K1*M^4*
        u^5)/(b^2*Sqrt[6578*Pi]) + (((19561716985337*I)/115522412544000)*d^3*
        K0*K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) + 
      (((226506574909*I)/23104482508800)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6578*Pi]) - (((1668457067*I)/3760128000)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6578*Pi]) + (((107857169191*I)/1166893056000)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[6578*Pi]) + (((12154341257*I)/78962688000)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[6578*Pi]) + (((1739512571*I)/1500291072000)*d^13*
        K0*K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) - 
      (((6115109461*I)/10502037504000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6578*Pi]) + (((748404983*I)/4864101580800)*d^5*K0^2*M^4*
        Sqrt[23/(286*Pi)]*u^6)/b^2 - (((11644194053*I)/14002716672000)*d^7*
        K1^2*M^4*Sqrt[143/(46*Pi)]*u^6)/b^2 + 
      (((1373025167123*I)/462089650176000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) + (((13508190514457*I)/462089650176000)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[6578*Pi]) - (((1096511205667*I)/14002716672000)*
        d^7*K0^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) + 
      (((601435553899*I)/42008150016000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) + (((392466827947*I)/14002716672000)*d^11*K0^2*M^4*
        u^6)/(b^2*Sqrt[6578*Pi]) + (((4625803909*I)/14002716672000)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[6578*Pi]) - (((4678066051*I)/42008150016000)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) + 
      (((2342453548691*I)/462089650176000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) + (((21587285280929*I)/462089650176000)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[6578*Pi]) + (((56567259523*I)/92417930035200)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) + 
      (((22782735293*I)/947552256000)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) + 
      (((5297165937611*I)/126024450048000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) + (((77376451037*I)/126024450048000)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[6578*Pi]) - (((7332672187*I)/42008150016000)*d^15*K1^2*
        M^4*u^6)/(b^2*Sqrt[6578*Pi]) + (((993757411*I)/12160253952000)*d^5*K0*
        K1*M^4*Sqrt[23/(286*Pi)]*u^7)/b^2 + 
      (((583448050631*I)/231044825088000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6578*Pi]) + (((5663326396529*I)/231044825088000)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[6578*Pi]) - (((446184289583*I)/7001358336000)*d^7*
        K0*K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) + 
      (((717796495237*I)/63012225024000)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6578*Pi]) + (((1453576711219*I)/63012225024000)*d^11*K0*K1*
        M^4*u^7)/(b^2*Sqrt[6578*Pi]) + (((28785695941*I)/63012225024000)*d^13*
        K0*K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) - 
      (((2201289847*I)/21004075008000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6578*Pi]) + (((9255815377*I)/63012225024000)*d^11*K1^2*M^4*
        Sqrt[23/(286*Pi)]*u^8)/b^2 + (((2558258273*I)/10502037504000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) + (((57738522929*I)/21004075008000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((36861761*I)/82047168000)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((154134635093*I)/21004075008000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) + (((1921454861*I)/1658216448000)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[6578*Pi]) + (((33780559313*I)/12602445004800)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((1118687851*I)/15753056256000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) - (((5876723*I)/428654592000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) + (((8278143451*I)/20386308096000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) + (((2441216658539*I)/693134475264000)*d^3*K1^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) + (((17207306719*I)/86641809408000)*d^5*
        K1^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((571253502829*I)/63012225024000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) + (((9325265921*I)/6301222502400)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[6578*Pi]) + (((222673469*I)/2250436608000)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) - (((382649353*I)/21004075008000)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((7374799*I)/1969132032000)*d^13*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^9)/
       b^2 + (((2720666911*I)/21660452352000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6578*Pi]) + (((72299694193*I)/57761206272000)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[6578*Pi]) + (((749708873*I)/3610075392000)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[6578*Pi]) - (((52551398833*I)/15753056256000)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) + 
      (((1963931*I)/4395384000)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) + 
      (((19902943607*I)/15753056256000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6578*Pi]) - (((25094947*I)/3150611251200)*d^15*K0*K1*M^4*
        u^9)/(b^2*Sqrt[6578*Pi]) + (((319464367*I)/173283618816000)*d^5*K0^2*
        M^4*Sqrt[13/(506*Pi)]*u^10)/b^2 + (((28312807*I)/15753056256000)*d^9*
        K0^2*M^4*Sqrt[13/(506*Pi)]*u^10)/b^2 + 
      (((296851*I)/750145536000)*d^13*K0^2*M^4*Sqrt[13/(506*Pi)]*u^10)/b^2 - 
      (((293466757*I)/23629584384000)*d^7*K1^2*M^4*Sqrt[23/(286*Pi)]*u^10)/
       b^2 + (((46567799*I)/47259168768000)*d^9*K1^2*M^4*Sqrt[23/(286*Pi)]*
        u^10)/b^2 + (((139919723*I)/19253735424000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) + (((8186352203*I)/86641809408000)*d^3*K0^2*M^4*
        u^10)/(b^2*Sqrt[6578*Pi]) - (((199250243*I)/787652812800)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[6578*Pi]) + (((261259267*I)/2625509376000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((60569*I)/78765281280)*d^15*K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) + 
      (((2022038299*I)/173283618816000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) + (((3312839701*I)/32490678528000)*d^3*K1^2*M^4*
        u^10)/(b^2*Sqrt[6578*Pi]) + (((2151598219*I)/74264408064000)*d^5*K1^2*
        M^4*u^10)/(b^2*Sqrt[6578*Pi]) + (((452739877*I)/3938264064000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) + 
      (((100214423*I)/15753056256000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) - (((22225067*I)/23629584384000)*d^15*K1^2*M^4*
        u^10)/(b^2*Sqrt[6578*Pi]) - (((1221029*I)/241118208000)*d^7*K0*K1*M^4*
        Sqrt[13/(506*Pi)]*u^11)/b^2 + (((1800787*I)/21660452352000)*d*K0*K1*
        M^4*Sqrt[23/(286*Pi)]*u^11)/b^2 + (((3035220563*I)/129962714112000)*
        d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) + 
      (((3966617*I)/382243276800)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) - 
      (((5029763*I)/5907396096000)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) + 
      (((344177479*I)/11814792192000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6578*Pi]) + (((1641637*I)/738424512000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6578*Pi]) - (((3714031*I)/11814792192000)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[6578*Pi]) + (((4566161*I)/35444376576000)*d^11*K1^2*
        M^4*Sqrt[13/(506*Pi)]*u^12)/b^2 + (((316399*I)/7956900864000)*d^3*
        K1^2*M^4*Sqrt[23/(286*Pi)]*u^12)/b^2 + 
      (((258611*I)/3094350336000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) + 
      (((12431*I)/14561648640)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) + 
      (((8652697*I)/10830226176000)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((10733543*I)/3938264064000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((1299553*I)/1969132032000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) + 
      (((712199*I)/472591687680)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) + 
      (((244957*I)/1476849024000)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((1597*I)/67513098240)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) + 
      (((5940971*I)/64981357056000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) + 
      (((87976283*I)/97472035584000)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((14873849*I)/5063482368000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((14367317*I)/17722188288000)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) + 
      (((212869*I)/1107636768000)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((3799*I)/138997555200)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((461*I)/738424512000)*d^15*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^13)/b^2 + 
      (((159373*I)/10830226176000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[6578*Pi]) + 
      (((5590111*I)/48736017792000)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[6578*Pi]) + 
      (((18517907*I)/97472035584000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6578*Pi]) - (((56039*I)/138454596000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6578*Pi]) - (((2361631*I)/8861094144000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6578*Pi]) + (((200911*I)/632935296000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6578*Pi]) + (((377063*I)/8861094144000)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6578*Pi]) + (((15349*I)/8861094144000)*d^11*K0^2*M^4*
        Sqrt[11/(598*Pi)]*u^14)/b^2 + (((14803*I)/8861094144000)*d^11*K1^2*
        M^4*Sqrt[11/(598*Pi)]*u^14)/b^2 - (((4261*I)/189528958080000)*d*K0^2*
        M^4*Sqrt[13/(506*Pi)]*u^14)/b^2 - (((423727*I)/682304249088000)*d^3*
        K0^2*M^4*Sqrt[13/(506*Pi)]*u^14)/b^2 + 
      (((683*I)/443054707200)*d^5*K0^2*M^4*Sqrt[13/(506*Pi)]*u^14)/b^2 + 
      (((4632247*I)/3411521245440000)*d^7*K0^2*M^4*Sqrt[13/(506*Pi)]*u^14)/
       b^2 - (((24371*I)/17057606227200)*d^13*K0^2*M^4*Sqrt[13/(506*Pi)]*
        u^14)/b^2 - (((331*I)/6498135705600)*d^15*K0^2*M^4*Sqrt[13/(506*Pi)]*
        u^14)/b^2 - (((10261*I)/426440155680000)*d*K1^2*M^4*Sqrt[13/(506*Pi)]*
        u^14)/b^2 - (((211*I)/311981824000)*d^3*K1^2*M^4*Sqrt[13/(506*Pi)]*
        u^14)/b^2 + (((2069*I)/1476849024000)*d^5*K1^2*M^4*Sqrt[13/(506*Pi)]*
        u^14)/b^2 + (((5047277*I)/3411521245440000)*d^7*K1^2*M^4*
        Sqrt[13/(506*Pi)]*u^14)/b^2 - (((105569*I)/68230424908800)*d^13*K1^2*
        M^4*Sqrt[13/(506*Pi)]*u^14)/b^2 - (((2117*I)/32490678528000)*d^15*
        K1^2*M^4*Sqrt[13/(506*Pi)]*u^14)/b^2 + 
      (((5813*I)/4442084955000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) + 
      (((577*I)/35536679640)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) - 
      (((58229*I)/1480694985000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) - 
      (((177377*I)/4430547072000)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) + 
      (((1019*I)/32904333000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) + 
      ((I/587577375)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) + 
      (((5813*I)/4442084955000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) + 
      (((577*I)/35536679640)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) - 
      (((58229*I)/1480694985000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) - 
      (((81181*I)/2215273536000)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) + 
      (((1019*I)/32904333000)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) + 
      ((I/587577375)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) - 
      ((I/316467648000)*d*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^15)/b^2 - 
      ((I/9041932800)*d^3*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^15)/b^2 - 
      (((89*I)/316467648000)*d^5*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^15)/b^2 - 
      ((I/4219568640)*d^13*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^15)/b^2 - 
      ((I/35163072000)*d^15*K0*K1*M^4*Sqrt[13/(506*Pi)]*u^15)/b^2 + 
      ((I/45209664000)*d^7*K0*K1*M^4*Sqrt[143/(46*Pi)]*u^15)/b^2 + 
      ((I/21097843200)*d^9*K0*K1*M^4*Sqrt[143/(46*Pi)]*u^15)/b^2 - 
      ((I/105489216000)*d^11*K0*K1*M^4*Sqrt[143/(46*Pi)]*u^15)/b^2)/Pi, 0, 
    ((((-12587*I)/35546112)*d*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((8011943*I)/1726525440)*d^3*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((35841317*I)/12085678080)*d^5*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      (((9510391*I)/636088320)*d^7*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((6705623*I)/12085678080)*d^9*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((4634479*I)/710922240)*d^11*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((2683*I)/1726525440)*d^17*K0^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      (((30713*I)/318044160)*d*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      (((19466939*I)/48342712320)*d^13*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((259951*I)/48342712320)*d^15*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 - 
      (((192511*I)/16114237440)*d^17*K1^2*M^4*Sqrt[11/(598*Pi)]*u^2)/b^2 + 
      (((5999*I)/1726525440)*d^13*K0^2*M^4*Sqrt[143/(46*Pi)]*u^2)/b^2 + 
      (((20509*I)/12085678080)*d^15*K0^2*M^4*Sqrt[253/(26*Pi)]*u^2)/b^2 + 
      (((15669743*I)/6906101760)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((55353421*I)/5371412480)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) + 
      (((638921369*I)/48342712320)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((289455037*I)/48342712320)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) - 
      (((2555881*I)/568737792)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[6578*Pi]) + 
      (((2327599837301*I)/30455908761600)*d^7*K0*K1*M^4*Sqrt[11/(598*Pi)]*
        u^3)/b^2 - (((325814073251*I)/10151969587200)*d^11*K0*K1*M^4*
        Sqrt[11/(598*Pi)]*u^3)/b^2 - (((483024737*I)/255932006400)*d^3*K0*K1*
        M^4*Sqrt[143/(46*Pi)]*u^3)/b^2 - (((800149499*I)/36257034240)*d*K0*K1*
        M^4*u^3)/(b^2*Sqrt[6578*Pi]) - (((4277047594667*I)/30455908761600)*
        d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) - 
      (((627948452497*I)/10151969587200)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[6578*Pi]) + (((2899369463*I)/621549158400)*d^13*K0*K1*M^4*
        u^3)/(b^2*Sqrt[6578*Pi]) + (((65559270869*I)/30455908761600)*d^15*K0*
        K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) - (((958812391*I)/4350844108800)*d^17*
        K0*K1*M^4*u^3)/(b^2*Sqrt[6578*Pi]) - 
      (((124756744393*I)/10151969587200)*d^11*K0^2*M^4*Sqrt[11/(598*Pi)]*u^4)/
       b^2 + (((944217584627*I)/3654709051392000)*d^15*K1^2*M^4*
        Sqrt[11/(598*Pi)]*u^4)/b^2 + (((751044704381*I)/30455908761600)*d^7*
        K0^2*M^4*Sqrt[13/(506*Pi)]*u^4)/b^2 - 
      (((17228891567*I)/10151969587200)*d^9*K0^2*M^4*Sqrt[13/(506*Pi)]*u^4)/
       b^2 - (((19745272667*I)/4350844108800)*d^3*K0^2*M^4*Sqrt[23/(286*Pi)]*
        u^4)/b^2 - (((433260057478579*I)/31268066328576000)*d^3*K1^2*M^4*
        Sqrt[23/(286*Pi)]*u^4)/b^2 - (((634975469*I)/72514068480)*d*K0^2*M^4*
        u^4)/(b^2*Sqrt[6578*Pi]) - (((1578149184301*I)/30455908761600)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((506748769*I)/621549158400)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) + 
      (((26392592587*I)/30455908761600)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) - (((296760353*I)/4350844108800)*d^17*K0^2*M^4*
        u^4)/(b^2*Sqrt[6578*Pi]) - (((198989632937783*I)/7035314923929600)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((4190430578702891*I)/31268066328576000)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) + (((7618402278869341*I)/8040359913062400)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((52498738194983*I)/730941810278400)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) - (((1451639030649427*I)/3654709051392000)*d^11*
        K1^2*M^4*u^4)/(b^2*Sqrt[6578*Pi]) - 
      (((11423621023*I)/71660961792000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[6578*Pi]) - (((681292284041*I)/3654709051392000)*d^17*K1^2*
        M^4*u^4)/(b^2*Sqrt[6578*Pi]) - (((54018720857*I)/406078783488000)*
        d^13*K0*K1*M^4*Sqrt[11/(598*Pi)]*u^5)/b^2 - 
      (((52578087301*I)/3654709051392000)*d^17*K0*K1*M^4*Sqrt[11/(598*Pi)]*
        u^5)/b^2 - (((552014182205363*I)/22864773502771200)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6578*Pi]) - (((110395688145129271*I)/406484862271488000)*d^3*
        K0*K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) - 
      (((15820816758055571*I)/135494954090496000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6578*Pi]) + (((1297558061152127*I)/1608071982612480)*d^7*K0*
        K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) - 
      (((5560676549399*I)/104420258611200)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6578*Pi]) - (((1250307631176997*I)/3654709051392000)*d^11*K0*
        K1*M^4*u^5)/(b^2*Sqrt[6578*Pi]) + 
      (((1342843736161*I)/522101293056000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6578*Pi]) - (((576469550897321*I)/1829181880221696000)*d*
        K1^2*M^4*Sqrt[23/(286*Pi)]*u^6)/b^2 + 
      (((144831698249999*I)/14618836205568000)*d^7*K1^2*M^4*Sqrt[23/(286*Pi)]*
        u^6)/b^2 - (((799955489*I)/17549623296000)*d^13*K1^2*M^4*
        Sqrt[23/(286*Pi)]*u^6)/b^2 - 
      (((1604486556682091*I)/365836376044339200)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) - (((240233719835728313*I)/4877818347257856000)*
        d^3*K0^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) - 
      (((107928305198758379*I)/4877818347257856000)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) + (((943286650201703*I)/6432287930449920)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[6578*Pi]) - (((22260844989533*I)/2923767241113600)*
        d^9*K0^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) - 
      (((923877258005617*I)/14618836205568000)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) - (((128597574461*I)/232045019136000)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[6578*Pi]) + (((7445237142487*I)/14618836205568000)*
        d^15*K0^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) - 
      (((62489074253*I)/2088405172224000)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) - (((384076582476614101*I)/4877818347257856000)*
        d^3*K1^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) - 
      (((143259963549458719*I)/4877818347257856000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) - (((2228536796197*I)/139227011481600)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[6578*Pi]) - 
      (((281290414801577*I)/2923767241113600)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) + (((11718457538587*I)/14618836205568000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[6578*Pi]) - 
      (((679090664719*I)/14618836205568000)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[6578*Pi]) - (((429799681*I)/203039391744000)*d^17*K0*K1*M^4*
        Sqrt[13/(506*Pi)]*u^7)/b^2 - 
      (((896869757314159*I)/228647735027712000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6578*Pi]) - (((125409547676291*I)/2917355470848000)*d^3*K0*
        K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) - 
      (((10511854160112223*I)/609727293407232000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6578*Pi]) + (((132409478381153*I)/1057942093824000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) - 
      (((12777737731931*I)/1827354525696000)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6578*Pi]) - (((97994269306663*I)/1827354525696000)*d^11*K0*
        K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) - (((1520625781*I)/1800349286400)*
        d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[6578*Pi]) + 
      (((883529778847*I)/1827354525696000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6578*Pi]) - (((93222342730022984383*I)/
         70244636541909309849600000)*d^17*K1^2*M^4*Sqrt[13/(506*Pi)]*u^8)/
       b^2 + (((3992126267*I)/1461883620556800)*d^15*K0^2*M^4*
        Sqrt[23/(286*Pi)]*u^8)/b^2 - 
      (((1063467618971533*I)/2438909173628928000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) - (((36327940880446837*I)/7316727520886784000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((15707067354883*I)/7001653130035200)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) + (((1180245669548921*I)/80403599130624000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((889230135257*I)/1461883620556800)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) - (((910081240741*I)/143321923584000)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[6578*Pi]) - (((991584593093*I)/7309418102784000)*
        d^13*K0^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((3240508897*I)/913677262848000)*d^17*K0^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) - (((45711208338838277*I)/73167275208867840000)*d*
        K1^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((24020625154823137*I)/3658363760443392000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) - (((42501485602196293*I)/18291818802216960000)*
        d^5*K1^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((197127923550253*I)/10579420938240000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) - (((363384197993*I)/384706215936000)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[6578*Pi]) - (((147365265368771*I)/18273545256960000)*
        d^11*K1^2*M^4*u^8)/(b^2*Sqrt[6578*Pi]) - 
      (((687804804097*I)/3654709051392000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[6578*Pi]) + (((12125236567*I)/146188362055680)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[6578*Pi]) + 
      (((882273679872622881379*I)/70244636541909309849600000)*d^17*K1^2*M^4*
        u^8)/(b^2*Sqrt[6578*Pi]) + (((35562306719*I)/10964127154176000)*d^15*
        K0*K1*M^4*Sqrt[11/(598*Pi)]*u^9)/b^2 - 
      (((461467848225851*I)/2110594477178880000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6578*Pi]) - (((1132674867205613*I)/469020994928640000)*d^3*
        K0*K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) - 
      (((158418675002039*I)/156340331642880000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6578*Pi]) + (((602054692800511*I)/86146713354240000)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) - 
      (((11613796564913*I)/54820635770880000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6578*Pi]) - (((168348292732043*I)/54820635770880000)*d^11*K0*
        K1*M^4*u^9)/(b^2*Sqrt[6578*Pi]) - 
      (((338819734237*I)/3654709051392000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6578*Pi]) - (((22220573801*I)/10964127154176000)*d^17*K0*K1*
        M^4*u^9)/(b^2*Sqrt[6578*Pi]) - 
      (((6780781640957*I)/4988677855150080000)*d*K0^2*M^4*Sqrt[11/(598*Pi)]*
        u^10)/b^2 - (((9206944997*I)/822309536563200000)*d^9*K1^2*M^4*
        Sqrt[11/(598*Pi)]*u^10)/b^2 - 
      (((147795509986867*I)/18291818802216960000)*d^3*K0^2*M^4*
        Sqrt[23/(286*Pi)]*u^10)/b^2 - 
      (((571296763489349*I)/6097272934072320000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) + (((331086270513377*I)/603026993479680000)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((17958270007*I)/7831519395840000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) - (((13478740613017*I)/54820635770880000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((34971075149*I)/3654709051392000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) + (((754241417*I)/223757697024000)*d^15*K0^2*M^4*
        u^10)/(b^2*Sqrt[6578*Pi]) - (((62556673*I)/322474328064000)*d^17*K0^2*
        M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((3502612943312933*I)/164626369219952640000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) - (((35113756125425897*I)/164626369219952640000)*
        d^3*K1^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((7247277678730277*I)/74830167827251200000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) + (((98878220953627*I)/158691314073600000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((46683632783327*I)/164461907312640000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) - (((379978953521*I)/32892381462528000)*d^13*K1^2*
        M^4*u^10)/(b^2*Sqrt[6578*Pi]) + (((7939947199*I)/1934845968384000)*
        d^15*K1^2*M^4*u^10)/(b^2*Sqrt[6578*Pi]) - 
      (((13939721*I)/58736395468800)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[6578*Pi]) + (((15021237643*I)/25697173017600000)*d^9*K0*K1*
        M^4*Sqrt[13/(506*Pi)]*u^11)/b^2 - 
      (((56769292439*I)/10278869207040000)*d^11*K0*K1*M^4*Sqrt[13/(506*Pi)]*
        u^11)/b^2 - (((12779633044543*I)/2939756593213440000)*d*K0*K1*M^4*
        u^11)/(b^2*Sqrt[6578*Pi]) - (((18155622720797*I)/367469574151680000)*
        d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) - 
      (((40515570041197*I)/1336252996915200000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6578*Pi]) + (((56807704758641*I)/376891870924800000)*d^7*K0*
        K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) - 
      (((15269636077*I)/4111547682816000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6578*Pi]) + (((5508957541*I)/4111547682816000)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[6578*Pi]) - (((65370181*I)/822309536563200)*d^17*
        K0*K1*M^4*u^11)/(b^2*Sqrt[6578*Pi]) + 
      (((1762737791*I)/205577384140800000)*d^9*K1^2*M^4*Sqrt[143/(46*Pi)]*
        u^12)/b^2 - (((39339314671*I)/345853716848640000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((12273610400879*I)/5879513186426880000)*d^3*
        K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((51961336498861*I)/29397565932134400000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) + (((449528352523*I)/68525794713600000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[6578*Pi]) + (((31000320179*I)/29368197734400000)*
        d^9*K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((144509800367*I)/41115476828160000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((1844212397*I)/8223095365632000)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[6578*Pi]) + (((808715879*I)/8223095365632000)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((179167*I)/29368197734400)*d^17*K0^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((682316695561*I)/5879513186426880000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((12899328927679*I)/5879513186426880000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((56079178078621*I)/29397565932134400000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) + (((15634383827779*I)/2261351225548800000)*d^7*
        K1^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((52019603333*I)/13705158942720000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((9666230257*I)/41115476828160000)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[6578*Pi]) + (((949162607*I)/8223095365632000)*
        d^15*K1^2*M^4*u^12)/(b^2*Sqrt[6578*Pi]) - 
      (((28763803*I)/4111547682816000)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[6578*Pi]) - (((148860961*I)/44541766563840000)*d*K0*K1*M^4*
        u^13)/(b^2*Sqrt[6578*Pi]) - (((96964599883*I)/489959432202240000)*d^3*
        K0*K1*M^4*u^13)/(b^2*Sqrt[6578*Pi]) - 
      (((1823726109977*I)/7349391483033600000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6578*Pi]) + (((373417600243*I)/565337806387200000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[6578*Pi]) + (((4754544437*I)/17131448678400000)*
        d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[6578*Pi]) - 
      (((1048136233*I)/2055773841408000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6578*Pi]) - (((60366233*I)/10278869207040000)*d^13*K0*K1*M^4*
        u^13)/(b^2*Sqrt[6578*Pi]) + (((60637387*I)/2055773841408000)*d^15*K0*
        K1*M^4*u^13)/(b^2*Sqrt[6578*Pi]) - (((52159*I)/21414310848000)*d^17*
        K0*K1*M^4*u^13)/(b^2*Sqrt[6578*Pi]) - 
      (((29325053*I)/267250599383040000)*d*K1^2*M^4*Sqrt[11/(598*Pi)]*u^14)/
       b^2 - (((3814187*I)/856572433920000)*d^11*K0^2*M^4*Sqrt[13/(506*Pi)]*
        u^14)/b^2 + (((323957*I)/4111547682816000)*d^17*K0^2*M^4*
        Sqrt[13/(506*Pi)]*u^14)/b^2 - (((11573167*I)/10690023975321600)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) - 
      (((1057014199*I)/73493914830336000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[6578*Pi]) - (((1361657533*I)/48995943220224000)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[6578*Pi]) + (((297169*I)/5811449490000)*d^7*K0^2*M^4*
        u^14)/(b^2*Sqrt[6578*Pi]) + (((107150383*I)/2055773841408000)*d^9*
        K0^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) - 
      (((3050819*I)/270496558080000)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[6578*Pi]) + (((2091937*I)/256971730176000)*d^15*K0^2*M^4*
        u^14)/(b^2*Sqrt[6578*Pi]) - (((321565087*I)/21615857303040000)*d^3*
        K1^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) - 
      (((114160029211*I)/3674695741516800000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[6578*Pi]) + (((81322183*I)/1682552995200000)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[6578*Pi]) + (((1041964397*I)/17131448678400000)*d^9*
        K1^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) - 
      (((9182807*I)/171314486784000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[6578*Pi]) - (((25342039*I)/1713144867840000)*d^13*K1^2*M^4*
        u^14)/(b^2*Sqrt[6578*Pi]) + (((1447079*I)/256971730176000)*d^15*K1^2*
        M^4*u^14)/(b^2*Sqrt[6578*Pi]) + (((1040243*I)/1370515894272000)*d^17*
        K1^2*M^4*u^14)/(b^2*Sqrt[6578*Pi]) + 
      (((52861*I)/29742098400000)*d^9*K0*K1*M^4*Sqrt[11/(598*Pi)]*u^15)/b^2 + 
      (((16611391*I)/2902067406120960000)*d*K0*K1*M^4*Sqrt[23/(286*Pi)]*u^15)/
       b^2 - (((8059483*I)/424003354790400000)*d^7*K0*K1*M^4*
        Sqrt[299/(22*Pi)]*u^15)/b^2 - (((3346564313*I)/8706202218362880000)*d*
        K0*K1*M^4*u^15)/(b^2*Sqrt[6578*Pi]) - 
      (((9533819*I)/7709151905280000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[6578*Pi]) - (((65209811*I)/8653129689600000)*d^5*K0*K1*M^4*
        u^15)/(b^2*Sqrt[6578*Pi]) + (((4753169*I)/513943460352000)*d^11*K0*K1*
        M^4*u^15)/(b^2*Sqrt[6578*Pi]) - (((6941299*I)/856572433920000)*d^13*
        K0*K1*M^4*u^15)/(b^2*Sqrt[6578*Pi]) - 
      (((2789803*I)/513943460352000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[6578*Pi]) - (((81973*I)/146840988672000)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[6578*Pi]) - (((44773*I)/938150760960000)*d^13*K0^2*
        M^4*Sqrt[11/(598*Pi)]*u^16)/b^2 - (((452867*I)/8443356848640000)*d^13*
        K1^2*M^4*Sqrt[11/(598*Pi)]*u^16)/b^2 - 
      (((97*I)/1808386560000)*d^11*K1^2*M^4*Sqrt[13/(506*Pi)]*u^16)/b^2 - 
      ((I/8277800832000)*d^17*K1^2*M^4*Sqrt[13/(506*Pi)]*u^16)/b^2 + 
      (((7093*I)/1615250875392000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[6578*Pi]) + 
      (((183719*I)/712610680320000)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[6578*Pi]) + 
      (((2160637*I)/2088686476800000)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[6578*Pi]) + (((859457*I)/8653129689600000)*d^7*K0^2*M^4*
        u^16)/(b^2*Sqrt[6578*Pi]) - (((519703*I)/229439044800000)*d^9*K0^2*
        M^4*u^16)/(b^2*Sqrt[6578*Pi]) - (((1999*I)/2760168960000)*d^11*K0^2*
        M^4*u^16)/(b^2*Sqrt[6578*Pi]) + (((3486211*I)/2110839212160000)*d^13*
        K0^2*M^4*u^16)/(b^2*Sqrt[6578*Pi]) + 
      (((32069*I)/73420494336000)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[6578*Pi]) + 
      (((163*I)/5438555136000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[6578*Pi]) + 
      (((33001*I)/8076254376960000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[6578*Pi]) + 
      (((3049303*I)/12114381565440000)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[6578*Pi]) + (((60677417*I)/60571907827200000)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[6578*Pi]) + (((739073*I)/8653129689600000)*d^7*K1^2*
        M^4*u^16)/(b^2*Sqrt[6578*Pi]) - (((502147*I)/229439044800000)*d^9*
        K1^2*M^4*u^16)/(b^2*Sqrt[6578*Pi]) + 
      (((47*I)/13110802560000)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[6578*Pi]) + 
      (((2367557*I)/1407226141440000)*d^13*K1^2*M^4*u^16)/
       (b^2*Sqrt[6578*Pi]) + (((1229*I)/2936819773440)*d^15*K1^2*M^4*u^16)/
       (b^2*Sqrt[6578*Pi]) + (((811*I)/27018741915648)*d^17*K1^2*M^4*u^16)/
       (b^2*Sqrt[6578*Pi]) - ((I/1638850320000)*d^3*K0*K1*M^4*
        Sqrt[11/(598*Pi)]*u^17)/b^2 - ((I/160671600000)*d^5*K0*K1*M^4*
        Sqrt[11/(598*Pi)]*u^17)/b^2 + ((I/71879400000)*d^9*K0*K1*M^4*
        Sqrt[11/(598*Pi)]*u^17)/b^2 + ((I/182094480000)*d^11*K0*K1*M^4*
        Sqrt[11/(598*Pi)]*u^17)/b^2 - (((11*I)/1638850320000)*d^13*K0*K1*M^4*
        Sqrt[11/(598*Pi)]*u^17)/b^2 - ((I/327770064000)*d^15*K0*K1*M^4*
        Sqrt[11/(598*Pi)]*u^17)/b^2 - ((I/8194251600000)*d^7*K0*K1*M^4*
        Sqrt[253/(26*Pi)]*u^17)/b^2 - ((I/1638850320000)*d*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6578*Pi]) - ((I/182094480000)*d^3*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6578*Pi]) + ((I/327770064000)*d^5*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6578*Pi]) + ((I/327770064000)*d^7*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6578*Pi]) + ((I/1638850320000)*d^11*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6578*Pi]) + ((I/182094480000)*d^13*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6578*Pi]) - ((I/327770064000)*d^15*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6578*Pi]) - ((I/327770064000)*d^17*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6578*Pi]))/Pi}, 7, 15, 1], 
  SeriesData[p, 0, {((((-15*I)/10336)*d*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 + 
      (((31*I)/5168)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 + 
      (((25*I)/578816)*d*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((25*I)/82688)*d^3*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((55*I)/289408)*d^5*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((165*I)/289408)*d^7*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((165*I)/578816)*d^9*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((75*I)/578816)*d^11*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      ((I/544)*d^7*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((9*I)/10336)*d^9*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((9*I)/20672)*d^11*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((215*I)/20672)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6578]*b^3) + 
      (((114755*I)/48620544)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + 
      (((2351*I)/2860032)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + 
      (((10463*I)/48620544)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/598]*u^4)/b^3 + 
      (((1325*I)/48620544)*d*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^4)/b^3 - 
      (((1873*I)/24310272)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/286]*u^4)/b^3 - 
      (((397*I)/24310272)*d^7*K0*K1*M^5*Sqrt[(253*Pi)/26]*u^4)/b^3 + 
      (((22433*I)/97241088)*d*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((44255*I)/48620544)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((172849*I)/48620544)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((160621*I)/97241088)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((754855*I)/583446528)*d*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((1299013*I)/153538560)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((2234147*I)/583446528)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((2232487*I)/1458616320)*d^7*K1^2*M^5*Sqrt[(11*Pi)/598]*u^5)/b^3 + 
      (((6163*I)/97241088)*d^11*K0^2*M^5*Sqrt[(13*Pi)/506]*u^5)/b^3 - 
      (((121181*I)/486205440)*d^5*K1^2*M^5*Sqrt[(23*Pi)/286]*u^5)/b^3 + 
      (((171035*I)/97241088)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6578]*b^3) + 
      (((1747429*I)/194482176)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6578]*b^3) + 
      (((577321*I)/583446528)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((1947541*I)/486205440)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((21084731*I)/1458616320)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 + 
      (((1162081*I)/171601920)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 + 
      (((762397*I)/2917232640)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^6)/b^3 + 
      (((9749*I)/30707712)*d^3*K0*K1*M^5*Sqrt[(23*Pi)/286]*u^6)/b^3 + 
      (((87973*I)/583446528)*d*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((263941*I)/486205440)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((396059*I)/145861632)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((1143271*I)/972410880)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((473527*I)/729308160)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((2803831*I)/8751697920)*d*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((2012369*I)/1458616320)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((1702781*I)/437584896)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((981223*I)/514805760)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((2007*I)/2132480)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((46763*I)/36465408)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6578]*b^3) + 
      (((270713*I)/128701440)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6578]*b^3) + 
      (((45967*I)/312560640)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 + 
      (((84907*I)/78140160)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 - 
      (((1158139*I)/546981120)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 + 
      (((2903*I)/5697720)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 - 
      (((461*I)/17364480)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/286]*u^8)/b^3 + 
      (((93679*I)/2187924480)*d^9*K0*K1*M^5*Sqrt[(23*Pi)/286]*u^8)/b^3 + 
      (((16213*I)/1093962240)*d*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((34261*I)/546981120)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((12431*I)/52093440)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((3467*I)/31256064)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((1927*I)/34728960)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((5653*I)/273490560)*d*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((22039*I)/273490560)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((316469*I)/1093962240)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((37481*I)/273490560)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((48989*I)/729308160)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((9727*I)/81034240)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6578]*b^3) + 
      (((105737*I)/729308160)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6578]*b^3) + 
      (((3499*I)/546981120)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 + 
      (((78833*I)/1640943360)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((18947*I)/820471680)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((83399*I)/820471680)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 + 
      (((981*I)/20258560)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 + 
      (((3989*I)/182327040)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((61*I)/51279480)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((1423*I)/205117920)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((61*I)/45581760)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      ((I/2532320)*d*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((131*I)/102558960)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((1549*I)/205117920)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((251*I)/68372640)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((197*I)/136745280)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      ((I/34186320)*d*K0^2*M^5*Sqrt[(13*Pi)/506]*u^11)/b^3 + 
      ((I/6837264)*d^9*K0^2*M^5*Sqrt[(23*Pi)/286]*u^11)/b^3 + 
      (((1249*I)/410235840)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6578]*b^3) + 
      (((1363*I)/410235840)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6578]*b^3) + 
      ((I/34186320)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 + 
      ((I/1799280)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - 
      ((I/5697720)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - 
      ((I/813960)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 + 
      ((I/1627920)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 + 
      ((I/4883760)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3)/Pi, 0, 
    ((((-45*I)/10336)*d*K1*M^5*Sqrt[Pi/6578]*u)/(b^3*E^u) - 
      (((645*I)/20672)*d^3*K1*M^5*Sqrt[Pi/6578]*u)/(b^3*E^u) + 
      (((93*I)/5168)*d^5*K1*M^5*Sqrt[Pi/6578]*u)/(b^3*E^u) + 
      (((3*I)/544)*d^7*K1*M^5*Sqrt[(11*Pi)/598]*u)/(b^3*E^u) - 
      (((27*I)/10336)*d^9*K1*M^5*Sqrt[(11*Pi)/598]*u)/(b^3*E^u) - 
      (((27*I)/20672)*d^11*K1*M^5*Sqrt[(11*Pi)/598]*u)/(b^3*E^u) - 
      (((135*I)/144704)*d*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((15*I)/2176)*d^3*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((15*I)/4256)*d^5*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((999*I)/289408)*d^11*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((45*I)/10336)*d*K1*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((645*I)/20672)*d^3*K1*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((93*I)/5168)*d^5*K1*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((183*I)/144704)*d^7*K0*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) - 
      (((81*I)/144704)*d^9*K0*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) + 
      (((3*I)/544)*d^7*K1*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) - 
      (((27*I)/10336)*d^9*K1*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) - 
      (((27*I)/20672)*d^11*K1*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) - 
      (((135*I)/144704)*d*K0*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((15*I)/2176)*d^3*K0*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) + 
      (((15*I)/4256)*d^5*K0*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((999*I)/289408)*d^11*K0*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((2153*I)/8103424)*d*K1*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((5507*I)/2025856)*d^3*K1*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((563*I)/20258560)*d^5*K1*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((79341*I)/40517120)*d^9*K1*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((4359*I)/2025856)*d^11*K1*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) + 
      (((201*I)/85120)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 + 
      (((183*I)/144704)*d^7*K0*M^5*Sqrt[(11*Pi)/598]*u^3)/(b^3*E^u) - 
      (((81*I)/144704)*d^9*K0*M^5*Sqrt[(11*Pi)/598]*u^3)/(b^3*E^u) - 
      (((1291*I)/4630528)*d*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((4943*I)/2315264)*d^3*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((3001*I)/3307520)*d^5*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((25971*I)/5788160)*d^7*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((41129*I)/23152640)*d^9*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((13771*I)/11576320)*d^11*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((67*I)/4630528)*d^13*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((3279*I)/5064640)*d^7*K1*M^5*Sqrt[(11*Pi)/598]*u^3)/(b^3*E^u) + 
      (((1985*I)/2315264)*d^5*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((4513*I)/11576320)*d^9*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((3*I)/45220)*d^11*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((1161*I)/11576320)*d^13*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((233*I)/2315264)*d*K1^2*M^5*Sqrt[(13*Pi)/506]*u^3)/b^3 - 
      (((1685*I)/289408)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6578]*b^3) + 
      (((1557*I)/16206848)*d*K0*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) + 
      (((26563*I)/24310272)*d^3*K0*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((15473*I)/40517120)*d^5*K0*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((49767*I)/20258560)*d^7*K0*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) + 
      (((293627*I)/243102720)*d^9*K0*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) + 
      (((3581*I)/8103424)*d^11*K0*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) + 
      (((13135*I)/8103424)*d*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) + 
      (((19973*I)/2025856)*d^3*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((175003*I)/20258560)*d^5*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((79571*I)/5064640)*d^7*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) + 
      (((396939*I)/40517120)*d^9*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) + 
      (((6225*I)/2025856)*d^11*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((44466173*I)/3241369600)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + 
      (((464507411*I)/9724108800)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + 
      (((502320853*I)/2431027200)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 - 
      (((794197127*I)/14586163200)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 - 
      (((11407661*I)/5834465280)*d^13*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 - 
      (((218504537*I)/29172326400)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/598]*u^4)/b^3 - 
      (((38105057*I)/4862054400)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^4)/b^3 + 
      (((6165*I)/8103424)*d*K0*M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) - 
      (((37267*I)/10129280)*d^5*K0*M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) + 
      (((573481*I)/121551360)*d^9*K0*M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) - 
      (((29715073*I)/6482739200)*d*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((277652351*I)/19448217600)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((362613313*I)/4862054400)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((1638766447*I)/58344652800)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((588291707*I)/29172326400)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((424657*I)/686407680)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((531137*I)/729308160)*d*K1*M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) + 
      (((6821183*I)/1166893056)*d^3*K1*M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) - 
      (((34311461*I)/2917232640)*d^7*K1*M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) + 
      (((2065487*I)/364654080)*d^9*K1*M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) + 
      (((334307*I)/129654784)*d^11*K1*M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) - 
      (((2504333341*I)/194482176000)*d*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((21801766589*I)/583446528000)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((7829669191*I)/36465408000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((6457597259*I)/83349504000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((208778501*I)/116689305600)*d^13*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((21601*I)/48620544)*d^3*K0*M^5*Sqrt[(11*Pi)/598]*u^5)/(b^3*E^u) - 
      (((33757*I)/121551360)*d^5*K1*M^5*Sqrt[(11*Pi)/598]*u^5)/(b^3*E^u) + 
      (((2281*I)/16206848)*d^11*K0*M^5*Sqrt[(13*Pi)/506]*u^5)/(b^3*E^u) - 
      (((133687669*I)/29172326400)*d^11*K1^2*M^5*Sqrt[(13*Pi)/506]*u^5)/b^3 - 
      (((344239241*I)/9724108800)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[6578]*b^3) - (((14639401591*I)/145861632000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[6578]*b^3) - (((127*I)/2132480)*d^7*K0*M^5*
        Sqrt[(143*Pi)/46]*u^5)/(b^3*E^u) + (((2985991*I)/11668930560)*d*K0*
        M^5*Sqrt[Pi/6578]*u^6)/(b^3*E^u) + (((317371*I)/137281536)*d^3*K0*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) - (((1976423*I)/1944821760)*d^5*K0*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) - (((28282049*I)/5834465280)*d^7*K0*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) + (((5173543*I)/2333786112)*d^9*K0*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) + (((279831*I)/259309568)*d^11*K0*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) - (((51949*I)/9031680)*d^7*K1*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) + (((8838673*I)/2917232640)*d^9*K1*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) + (((2596511*I)/1944821760)*d^11*K1*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) - (((631594497*I)/64827392000)*d*K0*K1*
        M^5*Sqrt[Pi/6578]*u^6)/b^3 - (((11567885591*I)/145861632000)*d^3*K0*
        K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 + (((801301637*I)/4558176000)*d^7*K0*K1*
        M^5*Sqrt[Pi/6578]*u^6)/b^3 - (((1642005943*I)/27783168000)*d^9*K0*K1*
        M^5*Sqrt[Pi/6578]*u^6)/b^3 - (((1460575717*I)/29172326400)*d^11*K0*K1*
        M^5*Sqrt[Pi/6578]*u^6)/b^3 - (((20044779*I)/12965478400)*d^13*K0*K1*
        M^5*Sqrt[Pi/6578]*u^6)/b^3 + (((344671*I)/1166893056)*d^3*K1*M^5*
        Sqrt[(11*Pi)/598]*u^6)/(b^3*E^u) - (((29847*I)/162068480)*d^5*K1*M^5*
        Sqrt[(13*Pi)/506]*u^6)/(b^3*E^u) + (((358588141*I)/194482176000)*d^5*
        K0*K1*M^5*Sqrt[(13*Pi)/506]*u^6)/b^3 + 
      (((67471*I)/2917232640)*d*K1*M^5*Sqrt[(23*Pi)/286]*u^6)/(b^3*E^u) + 
      (((551687*I)/3889643520)*d*K0*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((237301*I)/259309568)*d^3*K0*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) - 
      (((35873*I)/61415424)*d^5*K0*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((10000297*I)/11668930560)*d^9*K0*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((528117*I)/1296547840)*d^11*K0*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) - 
      (((564819743*I)/388964352000)*d*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((2774135807*I)/1166893056000)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((10866443479*I)/1166893056000)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((58840809*I)/6482739200)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((474869*I)/1587609600)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((496963*I)/3889643520)*d*K1*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((2500541*I)/2333786112)*d^3*K1*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) - 
      (((178201*I)/307077120)*d^5*K1*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((1296293*I)/1296547840)*d^9*K1*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((1839967*I)/3889643520)*d^11*K1*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((5164166549*I)/700135833600)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((6575281333*I)/145861632000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((51860262341*I)/3500679168000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((36582817*I)/77792870400)*d^13*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((921413*I)/5834465280)*d^7*K0*M^5*Sqrt[(11*Pi)/598]*u^7)/(b^3*E^u) - 
      (((1109477*I)/5834465280)*d^7*K1*M^5*Sqrt[(11*Pi)/598]*u^7)/(b^3*E^u) - 
      (((298583543*I)/1166893056000)*d*K1^2*M^5*Sqrt[(11*Pi)/598]*u^7)/b^3 + 
      (((2918603*I)/1225728000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/506]*u^7)/b^3 - 
      (((18026507*I)/17503395840)*d^11*K1^2*M^5*Sqrt[(13*Pi)/506]*u^7)/b^3 - 
      (((1282790791*I)/97241088000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[6578]*b^3) - (((1146858133*I)/54698112000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[6578]*b^3) + (((5969*I)/194482176)*d*K0*M^5*Sqrt[Pi/6578]*
        u^8)/(b^3*E^u) + (((146893*I)/583446528)*d^3*K0*M^5*Sqrt[Pi/6578]*
        u^8)/(b^3*E^u) - (((65063*I)/486205440)*d^5*K0*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) - (((242597*I)/486205440)*d^7*K0*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) + (((696763*I)/2917232640)*d^9*K0*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) + (((12917*I)/324136960)*d*K1*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) + (((810907*I)/2917232640)*d^3*K1*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) - (((53723*I)/97241088)*d^7*K1*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) - (((2325123589*I)/218792448000)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*
        u^8)/b^3 + (((2329599487*I)/875169792000)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*
        u^8)/b^3 + (((1739857937*I)/72930816000)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*
        u^8)/b^3 - (((1238919811*I)/175033958400)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*
        u^8)/b^3 - (((793115261*I)/109396224000)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*
        u^8)/b^3 - (((16562041*I)/58344652800)*d^13*K0*K1*M^5*Sqrt[Pi/6578]*
        u^8)/b^3 - (((20989*I)/1458616320)*d^5*K1*M^5*Sqrt[(11*Pi)/598]*u^8)/
       (b^3*E^u) + (((71251*I)/2917232640)*d^9*K1*M^5*Sqrt[(11*Pi)/598]*u^8)/
       (b^3*E^u) + (((32957*I)/2917232640)*d^11*K1*M^5*Sqrt[(11*Pi)/598]*u^8)/
       (b^3*E^u) + (((1571*I)/324136960)*d^11*K0*M^5*Sqrt[(23*Pi)/286]*u^8)/
       (b^3*E^u) - (((2317699*I)/41674752000)*d*K0*K1*M^5*Sqrt[(23*Pi)/286]*
        u^8)/b^3 + (((1637*I)/243102720)*d*K0*M^5*Sqrt[Pi/6578]*u^9)/
       (b^3*E^u) + (((2207*I)/42900480)*d^3*K0*M^5*Sqrt[Pi/6578]*u^9)/
       (b^3*E^u) - (((9133*I)/364654080)*d^5*K0*M^5*Sqrt[Pi/6578]*u^9)/
       (b^3*E^u) - (((13171*I)/121551360)*d^7*K0*M^5*Sqrt[Pi/6578]*u^9)/
       (b^3*E^u) + (((38219*I)/729308160)*d^9*K0*M^5*Sqrt[Pi/6578]*u^9)/
       (b^3*E^u) - (((14518241*I)/125024256000)*d*K0^2*M^5*Sqrt[Pi/6578]*u^9)/
       b^3 + (((58765867*I)/291723264000)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^9)/
       b^3 - (((640761889*I)/875169792000)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^9)/
       b^3 - (((1427801*I)/1736448000)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((6514741*I)/175033958400)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((1753*I)/243102720)*d*K1*M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) + 
      (((40631*I)/729308160)*d^3*K1*M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) - 
      (((8605*I)/72930816)*d^7*K1*M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) + 
      (((2777*I)/48620544)*d^9*K1*M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) - 
      (((170369581*I)/875169792000)*d*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((236494481*I)/72930816000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((156124847*I)/175033958400)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((8301749*I)/8103424000)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((14409613*I)/291723264000)*d^13*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((89*I)/42900480)*d^11*K0*M^5*Sqrt[(11*Pi)/598]*u^9)/(b^3*E^u) + 
      (((10649263*I)/43758489600)*d^7*K0^2*M^5*Sqrt[(11*Pi)/598]*u^9)/b^3 + 
      (((27103213*I)/875169792000)*d^5*K1^2*M^5*Sqrt[(11*Pi)/598]*u^9)/b^3 - 
      (((47*I)/40517120)*d^5*K1*M^5*Sqrt[(23*Pi)/286]*u^9)/(b^3*E^u) - 
      (((256140119*I)/218792448000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[6578]*b^3) - (((227569*I)/159936000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[6578]*b^3) + (((71*I)/729308160)*d^11*K1*M^5*Sqrt[(253*Pi)/26]*
        u^9)/(b^3*E^u) + ((I/1085280)*d*K0*M^5*Sqrt[Pi/6578]*u^10)/
       (b^3*E^u) + (((103*I)/13023360)*d^3*K0*M^5*Sqrt[Pi/6578]*u^10)/
       (b^3*E^u) - ((I/325584)*d^5*K0*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) - 
      (((163*I)/9116352)*d^7*K0*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) + 
      (((199*I)/22790880)*d^9*K0*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) + 
      (((103*I)/30387840)*d^11*K0*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) + 
      (((43*I)/45581760)*d*K1*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) - 
      (((73*I)/22790880)*d^5*K1*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) - 
      (((857*I)/45581760)*d^7*K1*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) + 
      (((419*I)/45581760)*d^9*K1*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) + 
      ((I/282240)*d^11*K1*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) - 
      (((1049561*I)/18232704000)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((160113719*I)/328188672000)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 + 
      (((4078661*I)/65637734400)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 + 
      (((189762437*I)/164094336000)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((5774011*I)/20511792000)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((121458307*I)/328188672000)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((7069879*I)/328188672000)*d^13*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 + 
      ((I/30387840)*d^3*K1*M^5*Sqrt[(253*Pi)/26]*u^10)/(b^3*E^u) + 
      ((I/22790880)*d*K0*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) + 
      ((I/1199520)*d^3*K0*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) - 
      ((I/3798480)*d^5*K0*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) - 
      ((I/542640)*d^7*K0*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) + 
      ((I/1085280)*d^9*K0*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) + 
      ((I/3255840)*d^11*K0*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) - 
      (((217177*I)/54698112000)*d*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((13685827*I)/164094336000)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((133901*I)/8204716800)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((1826749*I)/65637734400)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((13829*I)/6697728000)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      ((I/22790880)*d*K1*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) + 
      ((I/1199520)*d^3*K1*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) - 
      ((I/3798480)*d^5*K1*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) - 
      ((I/542640)*d^7*K1*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) + 
      ((I/1085280)*d^9*K1*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) + 
      ((I/3255840)*d^11*K1*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) - 
      (((38473*I)/8636544000)*d*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((3076483*I)/32818867200)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((43007*I)/2563974000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((32423*I)/1016064000)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((59*I)/3861043200)*d^5*K0^2*M^5*Sqrt[(11*Pi)/598]*u^11)/b^3 - 
      (((75059*I)/328188672000)*d^13*K1^2*M^5*Sqrt[(11*Pi)/598]*u^11)/b^3 - 
      (((48751*I)/17273088000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/506]*u^11)/b^3 - 
      (((53*I)/493516800)*d^5*K1^2*M^5*Sqrt[(13*Pi)/506]*u^11)/b^3 - 
      (((10846021*I)/328188672000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[6578]*b^3) - (((153949*I)/164094336000)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 - (((575791*I)/82047168000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 - (((361847*I)/164094336000)*d^5*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 + (((162991*I)/8204716800)*d^7*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 - (((10201*I)/8636544000)*d^9*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 - (((126283*I)/16409433600)*d^11*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 - (((1021*I)/1233792000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 - (((839*I)/32818867200)*d*K0^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 - (((34261*I)/164094336000)*d^5*K0^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 + (((9577*I)/13674528000)*d^7*K0^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 + (((263*I)/1233792000)*d^9*K0^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 - (((31883*I)/82047168000)*d^11*K0^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 - (((9931*I)/164094336000)*d^13*K0^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 - (((523*I)/18232704000)*d*K1^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 - (((38869*I)/164094336000)*d^5*K1^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 + (((10601*I)/13674528000)*d^7*K1^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 - (((11993*I)/27349056000)*d^11*K1^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 - (((11467*I)/164094336000)*d^13*K1^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 + (((757*I)/32818867200)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/598]*u^13)/b^3 - (((151*I)/656377344)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[6578]*b^3) - (((427*I)/1674432000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[6578]*b^3) - ((I/160248375)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^14)/b^3 - ((I/17805375)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*
        u^14)/b^3 - ((I/53416125)*d^13*K0*K1*M^5*Sqrt[Pi/6578]*u^14)/b^3 - 
      (((4*I)/160248375)*d^3*K0*K1*M^5*Sqrt[(2*Pi)/3289]*u^14)/b^3 + 
      (((4*I)/53416125)*d^7*K0*K1*M^5*Sqrt[(2*Pi)/3289]*u^14)/b^3 - 
      (((8*I)/160248375)*d^11*K0*K1*M^5*Sqrt[(2*Pi)/3289]*u^14)/b^3 + 
      ((I/160248375)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^14)/b^3)/Pi, 
    ((3596*d^5*K0*K1*M^5*Sqrt[2/(3289*Pi)]*u^3)/(247401*b^3) - 
      (43159*d^9*K0*K1*M^5*Sqrt[11/(598*Pi)]*u^3)/(52093440*b^3) - 
      (162065*d^3*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^3)/(133706496*b^3) + 
      (235*d^7*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^3)/(106624*b^3) - 
      (((15*I)/5168)*d*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 + 
      (((31*I)/2584)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 + 
      (((25*I)/289408)*d*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((25*I)/41344)*d^3*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((55*I)/144704)*d^5*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((165*I)/144704)*d^7*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((165*I)/289408)*d^9*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((75*I)/289408)*d^11*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      ((I/272)*d^7*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((9*I)/5168)*d^9*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((9*I)/10336)*d^11*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((215*I)/10336)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6578]*b^3) - 
      (310715*d*K0*K1*M^5*u^3)/(133706496*b^3*Sqrt[6578*Pi]) - 
      (142897*d^5*K0*K1*M^5*u^3)/(7814016*b^3*Sqrt[6578*Pi]) - 
      (2579*d^9*K0*K1*M^5*u^3)/(437760*b^3*Sqrt[6578*Pi]) - 
      (525*d^11*K0*K1*M^5*u^3)/(82688*b^3*Sqrt[6578*Pi]) - 
      (54745*d^9*K1^2*M^5*Sqrt[11/(598*Pi)]*u^4)/(97241088*b^3) - 
      (55*d^11*K1^2*M^5*Sqrt[11/(598*Pi)]*u^4)/(104448*b^3) - 
      (162065*d^3*K0^2*M^5*Sqrt[13/(506*Pi)]*u^4)/(267412992*b^3) + 
      (235*d^7*K0^2*M^5*Sqrt[13/(506*Pi)]*u^4)/(213248*b^3) + 
      (((114755*I)/24310272)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + 
      (((2351*I)/1430016)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + 
      (((10463*I)/24310272)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/598]*u^4)/b^3 + 
      (((1325*I)/24310272)*d*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^4)/b^3 - 
      (((1873*I)/12155136)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/286]*u^4)/b^3 - 
      (692506891*d^3*K1^2*M^5*u^4)/(67388073984*Sqrt[6578]*b^3*Sqrt[Pi]) - 
      (((397*I)/12155136)*d^7*K0*K1*M^5*Sqrt[(253*Pi)/26]*u^4)/b^3 - 
      (310715*d*K0^2*M^5*u^4)/(267412992*b^3*Sqrt[6578*Pi]) + 
      (720875*d^5*K0^2*M^5*u^4)/(133706496*b^3*Sqrt[6578*Pi]) - 
      (8685*d^9*K0^2*M^5*u^4)/(1157632*b^3*Sqrt[6578*Pi]) - 
      (525*d^11*K0^2*M^5*u^4)/(165376*b^3*Sqrt[6578*Pi]) - 
      (85156957*d*K1^2*M^5*u^4)/(67388073984*b^3*Sqrt[6578*Pi]) + 
      (7512257*d^5*K1^2*M^5*u^4)/(1982002176*b^3*Sqrt[6578*Pi]) + 
      (3283505*d^7*K1^2*M^5*u^4)/(145861632*b^3*Sqrt[6578*Pi]) - 
      (134975*d^9*K1^2*M^5*u^4)/(48620544*b^3*Sqrt[6578*Pi]) + 
      (((22433*I)/48620544)*d*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((44255*I)/24310272)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((172849*I)/24310272)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((160621*I)/48620544)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((754855*I)/291723264)*d*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((1299013*I)/76769280)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((2234147*I)/291723264)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((2232487*I)/729308160)*d^7*K1^2*M^5*Sqrt[(11*Pi)/598]*u^5)/b^3 + 
      (((6163*I)/48620544)*d^11*K0^2*M^5*Sqrt[(13*Pi)/506]*u^5)/b^3 - 
      (((121181*I)/243102720)*d^5*K1^2*M^5*Sqrt[(23*Pi)/286]*u^5)/b^3 + 
      (((171035*I)/48620544)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6578]*b^3) + 
      (((1747429*I)/97241088)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6578]*b^3) - 
      (78040967*d*K0*K1*M^5*u^5)/(67388073984*b^3*Sqrt[6578*Pi]) - 
      (692317387*d^3*K0*K1*M^5*u^5)/(67388073984*b^3*Sqrt[6578*Pi]) + 
      (102646003*d^5*K0*K1*M^5*u^5)/(33694036992*b^3*Sqrt[6578*Pi]) + 
      (10238875*d^7*K0*K1*M^5*u^5)/(437584896*b^3*Sqrt[6578*Pi]) - 
      (880195*d^9*K0*K1*M^5*u^5)/(97241088*b^3*Sqrt[6578*Pi]) - 
      (11831*d^11*K0*K1*M^5*u^5)/(1984512*b^3*Sqrt[6578*Pi]) - 
      (63202717*d^9*K0^2*M^5*Sqrt[11/(598*Pi)]*u^6)/(350067916800*b^3) - 
      (108585791*d^9*K1^2*M^5*Sqrt[11/(598*Pi)]*u^6)/(105020375040*b^3) - 
      (87687563*d^5*K0^2*M^5*Sqrt[13/(506*Pi)]*u^6)/(525101875200*b^3) - 
      (244824373*d^3*K1^2*M^5*Sqrt[13/(506*Pi)]*u^6)/(404328443904*b^3) + 
      (80345*d^7*K0^2*M^5*Sqrt[23/(286*Pi)]*u^6)/(437584896*b^3) + 
      (((577321*I)/291723264)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((1947541*I)/243102720)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((21084731*I)/729308160)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 + 
      (((1162081*I)/85800960)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 + 
      (((762397*I)/1458616320)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^6)/b^3 + 
      (((9749*I)/15353856)*d^3*K0*K1*M^5*Sqrt[(23*Pi)/286]*u^6)/b^3 - 
      (182428121*d^3*K0^2*M^5*u^6)/(202164221952*Sqrt[6578]*b^3*Sqrt[Pi]) + 
      (3390511*d*K0^2*M^5*u^6)/(23784026112*b^3*Sqrt[6578*Pi]) + 
      (7719723721*d^5*K0^2*M^5*u^6)/(13477614796800*b^3*Sqrt[6578*Pi]) + 
      (430926887*d^9*K0^2*M^5*u^6)/(350067916800*b^3*Sqrt[6578*Pi]) - 
      (2203*d^11*K0^2*M^5*u^6)/(1984512*b^3*Sqrt[6578*Pi]) - 
      (5459185481*d*K1^2*M^5*u^6)/(4043284439040*b^3*Sqrt[6578*Pi]) + 
      (2730416999*d^5*K1^2*M^5*u^6)/(404328443904*b^3*Sqrt[6578*Pi]) + 
      (33297763*d^7*K1^2*M^5*u^6)/(2625509376*b^3*Sqrt[6578*Pi]) + 
      (418728931*d^9*K1^2*M^5*u^6)/(105020375040*b^3*Sqrt[6578*Pi]) - 
      (2953*d^11*K1^2*M^5*u^6)/(1044480*b^3*Sqrt[6578*Pi]) - 
      (5879567*d^3*K0*K1*M^5*Sqrt[23/(286*Pi)]*u^7)/(33694036992*b^3) + 
      (2305573*d^5*K0*K1*M^5*Sqrt[23/(286*Pi)]*u^7)/(33694036992*b^3) + 
      (((87973*I)/291723264)*d*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((263941*I)/243102720)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((396059*I)/72930816)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((1143271*I)/486205440)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((473527*I)/364654080)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((2803831*I)/4375848960)*d*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((2012369*I)/729308160)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((1702781*I)/218792448)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((981223*I)/257402880)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((2007*I)/1066240)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((46763*I)/18232704)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6578]*b^3) + 
      (((270713*I)/64350720)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6578]*b^3) - 
      (294808361*d*K0*K1*M^5*u^7)/(673880739840*b^3*Sqrt[6578*Pi]) + 
      (634943*d^7*K0*K1*M^5*u^7)/(72930816*b^3*Sqrt[6578*Pi]) - 
      (324427*d^9*K0*K1*M^5*u^7)/(83349504*b^3*Sqrt[6578*Pi]) - 
      (1201*d^11*K0*K1*M^5*u^7)/(620160*b^3*Sqrt[6578*Pi]) + 
      (499481*d^11*K0^2*M^5*Sqrt[13/(506*Pi)]*u^8)/(25004851200*b^3) + 
      (1582821109*d^5*K1^2*M^5*Sqrt[13/(506*Pi)]*u^8)/(45486949939200*b^3) - 
      (97*d^11*K1^2*M^5*Sqrt[13/(506*Pi)]*u^8)/(2626560*b^3) - 
      (100033*d^9*K0^2*M^5*Sqrt[23/(286*Pi)]*u^8)/(2500485120*b^3) - 
      (1417699*d^9*K1^2*M^5*Sqrt[23/(286*Pi)]*u^8)/(19448217600*b^3) + 
      (((45967*I)/156280320)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 + 
      (((84907*I)/39070080)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 - 
      (((1158139*I)/273490560)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 + 
      (((2903*I)/2848860)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 - 
      (((461*I)/8682240)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/286]*u^8)/b^3 + 
      (((93679*I)/1093962240)*d^9*K0*K1*M^5*Sqrt[(23*Pi)/286]*u^8)/b^3 - 
      (92336353*d^3*K0^2*M^5*u^8)/(168470184960*Sqrt[6578]*b^3*Sqrt[Pi]) - 
      (19218221167*d^3*K1^2*M^5*u^8)/(22743474969600*Sqrt[6578]*b^3*
        Sqrt[Pi]) - (16143859*d*K0^2*M^5*u^8)/(2021642219520*b^3*
        Sqrt[6578*Pi]) - (8992229*d^5*K0^2*M^5*u^8)/(112313456640*b^3*
        Sqrt[6578*Pi]) + (988751*d^7*K0^2*M^5*u^8)/(656377344*b^3*
        Sqrt[6578*Pi]) + (6648503*d^9*K0^2*M^5*u^8)/(17503395840*b^3*
        Sqrt[6578*Pi]) - (14743733*d^11*K0^2*M^5*u^8)/
       (25004851200*b^3*Sqrt[6578*Pi]) - (14689802761*d*K1^2*M^5*u^8)/
       (90973899878400*b^3*Sqrt[6578*Pi]) + (17683441*d^7*K1^2*M^5*u^8)/
       (9845660160*b^3*Sqrt[6578*Pi]) + (22873159*d^9*K1^2*M^5*u^8)/
       (25004851200*b^3*Sqrt[6578*Pi]) - 
      (295030363*d*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^9)/(90973899878400*b^3) - 
      (316259957*d^3*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^9)/(11371737484800*b^3) - 
      (17377*d^11*K0*K1*M^5*Sqrt[23/(286*Pi)]*u^9)/(1339545600*b^3) + 
      (((16213*I)/546981120)*d*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((34261*I)/273490560)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((12431*I)/26046720)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((3467*I)/15628032)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((1927*I)/17364480)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((5653*I)/136745280)*d*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((22039*I)/136745280)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((316469*I)/546981120)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((37481*I)/136745280)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((48989*I)/364654080)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((9727*I)/40517120)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6578]*b^3) + 
      (((105737*I)/364654080)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6578]*b^3) + 
      (57220697*d*K0*K1*M^5*u^9)/(30324633292800*b^3*Sqrt[6578*Pi]) + 
      (98611091*d^5*K0*K1*M^5*u^9)/(2274347496960*b^3*Sqrt[6578*Pi]) + 
      (3159553*d^7*K0*K1*M^5*u^9)/(3516307200*b^3*Sqrt[6578*Pi]) - 
      (122359*d^9*K0*K1*M^5*u^9)/(437584896*b^3*Sqrt[6578*Pi]) + 
      (50771*d^11*K0*K1*M^5*u^9)/(1339545600*b^3*Sqrt[6578*Pi]) - 
      (39631*d^3*K1^2*M^5*Sqrt[11/(598*Pi)]*u^10)/(19691320320*b^3) + 
      (24917*d*K1^2*M^5*Sqrt[13/(506*Pi)]*u^10)/(32818867200*b^3) + 
      (187897*d^7*K1^2*M^5*Sqrt[13/(506*Pi)]*u^10)/(24614150400*b^3) - 
      (d^11*K1^2*M^5*Sqrt[13/(506*Pi)]*u^10)/(718200*b^3) - 
      (149*d^11*K0^2*M^5*Sqrt[253/(26*Pi)]*u^10)/(1172102400*b^3) + 
      (((3499*I)/273490560)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 + 
      (((78833*I)/820471680)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((18947*I)/410235840)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((83399*I)/410235840)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 + 
      (((981*I)/10129280)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 + 
      (((3989*I)/91163520)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (7934519*d^3*K0^2*M^5*u^10)/(232076275200*Sqrt[6578]*b^3*Sqrt[Pi]) - 
      (25355153*d^3*K1^2*M^5*u^10)/(1516231664640*Sqrt[6578]*b^3*Sqrt[Pi]) - 
      (436361*d*K0^2*M^5*u^10)/(162453392640*b^3*Sqrt[6578*Pi]) - 
      (73*d^5*K0^2*M^5*u^10)/(1036054800*b^3*Sqrt[6578*Pi]) + 
      (2063797*d^7*K0^2*M^5*u^10)/(24614150400*b^3*Sqrt[6578*Pi]) - 
      (1051*d^9*K0^2*M^5*u^10)/(60775680*b^3*Sqrt[6578*Pi]) + 
      (5989*d^11*K0^2*M^5*u^10)/(2344204800*b^3*Sqrt[6578*Pi]) - 
      (95946947*d*K1^2*M^5*u^10)/(7581158323200*b^3*Sqrt[6578*Pi]) - 
      (597599*d^5*K1^2*M^5*u^10)/(157940798400*b^3*Sqrt[6578*Pi]) - 
      (73*d^9*K1^2*M^5*u^10)/(4112640*b^3*Sqrt[6578*Pi]) - 
      (1559*d^11*K1^2*M^5*u^10)/(86822400*b^3*Sqrt[6578*Pi]) + 
      (811*d^7*K0*K1*M^5*Sqrt[11/(598*Pi)]*u^11)/(307676880*b^3) - 
      (13619*d*K0*K1*M^5*Sqrt[23/(286*Pi)]*u^11)/(1421467185600*b^3) - 
      (((61*I)/25639740)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((1423*I)/102558960)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((61*I)/22790880)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      ((I/1266160)*d*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((131*I)/51279480)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((1549*I)/102558960)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((251*I)/34186320)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((197*I)/68372640)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      ((I/17093160)*d*K0^2*M^5*Sqrt[(13*Pi)/506]*u^11)/b^3 + 
      ((I/3418632)*d^9*K0^2*M^5*Sqrt[(23*Pi)/286]*u^11)/b^3 + 
      (((1249*I)/205117920)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6578]*b^3) + 
      (((1363*I)/205117920)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6578]*b^3) - 
      (387319*d^3*K0*K1*M^5*u^11)/(41807858400*b^3*Sqrt[6578*Pi]) - 
      (4443401*d^5*K0*K1*M^5*u^11)/(710733592800*b^3*Sqrt[6578*Pi]) - 
      (d^9*K0*K1*M^5*u^11)/(930240*b^3*Sqrt[6578*Pi]) - 
      (d^11*K0*K1*M^5*u^11)/(82080*b^3*Sqrt[6578*Pi]) - 
      (d*K0^2*M^5*Sqrt[11/(598*Pi)]*u^12)/(410235840*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(598*Pi)]*u^12)/(205117920*b^3) + 
      (d^9*K0^2*M^5*Sqrt[11/(598*Pi)]*u^12)/(68372640*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(598*Pi)]*u^12)/(410235840*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(598*Pi)]*u^12)/(205117920*b^3) + 
      (d^9*K1^2*M^5*Sqrt[11/(598*Pi)]*u^12)/(68372640*b^3) - 
      (139*d^5*K0^2*M^5*Sqrt[13/(506*Pi)]*u^12)/(1538384400*b^3) - 
      (139*d^5*K1^2*M^5*Sqrt[13/(506*Pi)]*u^12)/(1538384400*b^3) + 
      ((I/17093160)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 + 
      ((I/899640)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - 
      ((I/2848860)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - 
      ((I/406980)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 + 
      ((I/813960)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 + 
      ((I/2441880)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - 
      (41*d^3*K0^2*M^5*u^12)/(307676880*Sqrt[6578]*b^3*Sqrt[Pi]) - 
      (41*d^3*K1^2*M^5*u^12)/(307676880*Sqrt[6578]*b^3*Sqrt[Pi]) + 
      (97*d*K0^2*M^5*u^12)/(2051179200*b^3*Sqrt[6578*Pi]) + 
      (2753*d^7*K0^2*M^5*u^12)/(1538384400*b^3*Sqrt[6578*Pi]) - 
      (d^11*K0^2*M^5*u^12)/(1395360*b^3*Sqrt[6578*Pi]) + 
      (97*d*K1^2*M^5*u^12)/(2051179200*b^3*Sqrt[6578*Pi]) + 
      (2753*d^7*K1^2*M^5*u^12)/(1538384400*b^3*Sqrt[6578*Pi]) - 
      (d^11*K1^2*M^5*u^12)/(1395360*b^3*Sqrt[6578*Pi]))/Pi, 
    ((((-43425*I)/1157632)*d^3*K1*M^5*Sqrt[Pi/6578]*u)/(b^3*E^u) + 
      (((82515*I)/2315264)*d^5*K1*M^5*Sqrt[Pi/6578]*u)/(b^3*E^u) + 
      (((136737*I)/2894080)*d^7*K1*M^5*Sqrt[Pi/6578]*u)/(b^3*E^u) - 
      (((24459*I)/11576320)*d^9*K1*M^5*Sqrt[(11*Pi)/598]*u)/(b^3*E^u) - 
      (((5463*I)/5788160)*d^11*K1*M^5*Sqrt[(11*Pi)/598]*u)/(b^3*E^u) - 
      (((5373*I)/11576320)*d^13*K1*M^5*Sqrt[(11*Pi)/598]*u)/(b^3*E^u) - 
      (((669*I)/2315264)*d*K1*M^5*Sqrt[(23*Pi)/286]*u)/(b^3*E^u) - 
      (((86973*I)/9261056)*d*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((310257*I)/4630528)*d^3*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((1622793*I)/46305280)*d^5*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((1494573*I)/11576320)*d^7*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((157425*I)/4630528)*d^11*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((124521*I)/46305280)*d^13*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((43425*I)/1157632)*d^3*K1*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((82515*I)/2315264)*d^5*K1*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((136737*I)/2894080)*d^7*K1*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((214989*I)/46305280)*d^9*K0*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) - 
      (((24459*I)/11576320)*d^9*K1*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) - 
      (((5463*I)/5788160)*d^11*K1*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) - 
      (((5373*I)/11576320)*d^13*K1*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) - 
      (((669*I)/2315264)*d*K1*M^5*Sqrt[(23*Pi)/286]*u^2)/(b^3*E^u) - 
      (((86973*I)/9261056)*d*K0*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((310257*I)/4630528)*d^3*K0*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) + 
      (((1622793*I)/46305280)*d^5*K0*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) + 
      (((1494573*I)/11576320)*d^7*K0*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((157425*I)/4630528)*d^11*K0*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((124521*I)/46305280)*d^13*K0*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((143663621*I)/7779287040)*d*K1*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((534777637*I)/3889643520)*d^3*K1*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) + 
      (((904044979*I)/3241369600)*d^7*K1*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((211056271*I)/2778316800)*d^11*K1*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - 
      (((7162745*I)/1555857408)*d^13*K1*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) + 
      (((6373951*I)/833495040)*d*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 - 
      (((8797301*I)/277831680)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 - 
      (((1152925*I)/10418688)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 + 
      (((8823293*I)/166699008)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 - 
      (((214989*I)/46305280)*d^9*K0*M^5*Sqrt[(11*Pi)/598]*u^3)/(b^3*E^u) + 
      (((33793*I)/52920320)*d*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((912787*I)/158760960)*d^3*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((4023*I)/10584064)*d^5*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((5245397*I)/370442240)*d^7*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((1255749*I)/370442240)*d^9*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((1717173*I)/370442240)*d^11*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((9829*I)/74088448)*d^13*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((6757*I)/1111326720)*d^15*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((216142579*I)/38896435200)*d^5*K1*M^5*Sqrt[(11*Pi)/598]*u^3)/
       (b^3*E^u) - (((366014293*I)/38896435200)*d^9*K1*M^5*Sqrt[(11*Pi)/598]*
        u^3)/(b^3*E^u) + (((951799*I)/416747520)*d^11*K1^2*M^5*
        Sqrt[(11*Pi)/598]*u^3)/b^3 + (((43789*I)/833495040)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/598]*u^3)/b^3 - (((1619*I)/69457920)*d^15*K1^2*M^5*
        Sqrt[(11*Pi)/598]*u^3)/b^3 + (((7821323*I)/138915840)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[6578]*b^3) - (((28086865*I)/3111714816)*d*K0*M^5*
        Sqrt[Pi/6578]*u^4)/(b^3*E^u) - (((553934677*I)/7779287040)*d^3*K0*M^5*
        Sqrt[Pi/6578]*u^4)/(b^3*E^u) + (((399165133*I)/15558574080)*d^5*K0*
        M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) + (((985467523*I)/6482739200)*d^7*K0*
        M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - (((4128986327*I)/77792870400)*d^9*
        K0*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((235171231*I)/5556633600)*d^11*K0*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((31706797*I)/15558574080)*d^13*K0*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((123291941*I)/7779287040)*d*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((483534277*I)/3889643520)*d^3*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) + 
      (((860805139*I)/3241369600)*d^7*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((3690328583*I)/38896435200)*d^9*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((203975791*I)/2778316800)*d^11*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) + 
      (((7865162293*I)/200038809600)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + 
      (((475347605087*I)/1400271667200)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/
       b^3 - (((1126469193989*I)/1400271667200)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*
        u^4)/b^3 + (((303306017177*I)/1400271667200)*d^9*K0*K1*M^5*
        Sqrt[Pi/6578]*u^4)/b^3 + (((7884787793*I)/31117148160)*d^11*K0*K1*M^5*
        Sqrt[Pi/6578]*u^4)/b^3 + (((24461839*I)/3050700800)*d^13*K0*K1*M^5*
        Sqrt[Pi/6578]*u^4)/b^3 - (((808250327*I)/1400271667200)*d^15*K0*K1*
        M^5*Sqrt[Pi/6578]*u^4)/b^3 + (((9522467*I)/2288025600)*d^5*K1*M^5*
        Sqrt[(11*Pi)/598]*u^4)/(b^3*E^u) - (((2046743*I)/7779287040)*d^13*K1*
        M^5*Sqrt[(11*Pi)/598]*u^4)/(b^3*E^u) - 
      (((1317740887*I)/280054333440)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/598]*u^4)/
       b^3 - (((94953029*I)/15558574080)*d*K0*M^5*Sqrt[Pi/6578]*u^5)/
       (b^3*E^u) - (((78013865*I)/1555857408)*d^3*K0*M^5*Sqrt[Pi/6578]*u^5)/
       (b^3*E^u) + (((229466317*I)/15558574080)*d^5*K0*M^5*Sqrt[Pi/6578]*u^5)/
       (b^3*E^u) + (((722468283*I)/6482739200)*d^7*K0*M^5*Sqrt[Pi/6578]*u^5)/
       (b^3*E^u) - (((170172631*I)/4576051200)*d^9*K0*M^5*Sqrt[Pi/6578]*u^5)/
       (b^3*E^u) - (((17659981*I)/15558574080)*d^13*K0*M^5*Sqrt[Pi/6578]*u^5)/
       (b^3*E^u) + (((5340741733*I)/400077619200)*d*K0^2*M^5*Sqrt[Pi/6578]*
        u^5)/b^3 - (((798233045189*I)/2800543334400)*d^7*K0^2*M^5*
        Sqrt[Pi/6578]*u^5)/b^3 + (((10479480563*I)/147397017600)*d^9*K0^2*M^5*
        Sqrt[Pi/6578]*u^5)/b^3 + (((5725147793*I)/62234296320)*d^11*K0^2*M^5*
        Sqrt[Pi/6578]*u^5)/b^3 + (((2898250247*I)/933514444800)*d^13*K0^2*M^5*
        Sqrt[Pi/6578]*u^5)/b^3 - (((528046487*I)/2800543334400)*d^15*K0^2*M^5*
        Sqrt[Pi/6578]*u^5)/b^3 - (((505812691*I)/66679603200)*d*K1*M^5*
        Sqrt[Pi/6578]*u^5)/(b^3*E^u) - (((588017347*I)/9335144448)*d^3*K1*M^5*
        Sqrt[Pi/6578]*u^5)/(b^3*E^u) + (((83497726931*I)/583446528000)*d^7*K1*
        M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) - (((3234838721*I)/77792870400)*d^11*
        K1*M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) - 
      (((33359401*I)/22226534400)*d^13*K1*M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) + 
      (((4634934908689*I)/132025614336000)*d*K1^2*M^5*Sqrt[Pi/6578]*u^5)/
       b^3 - (((2965739326717*I)/184835860070400)*d^5*K1^2*M^5*Sqrt[Pi/6578]*
        u^5)/b^3 - (((1148352431609*I)/1473970176000)*d^7*K1^2*M^5*
        Sqrt[Pi/6578]*u^5)/b^3 + (((14652474699943*I)/84016300032000)*d^9*
        K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((21828721884677*I)/84016300032000)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^5)/
       b^3 - (((45971553923*I)/84016300032000)*d^15*K1^2*M^5*Sqrt[Pi/6578]*
        u^5)/b^3 - (((2282243*I)/793804800)*d^11*K0*M^5*Sqrt[(11*Pi)/598]*
        u^5)/(b^3*E^u) - (((9602531797*I)/2333786112000)*d^9*K1*M^5*
        Sqrt[(11*Pi)/598]*u^5)/(b^3*E^u) - (((527864417*I)/560108666880)*d^5*
        K0^2*M^5*Sqrt[(13*Pi)/506]*u^5)/b^3 + 
      (((534675677*I)/777928704000)*d^5*K1*M^5*Sqrt[(23*Pi)/286]*u^5)/
       (b^3*E^u) + (((5233866151*I)/12002328576000)*d^13*K1^2*M^5*
        Sqrt[(23*Pi)/286]*u^5)/b^3 + (((17381608133*I)/147397017600)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[6578]*b^3) + 
      (((292344474600517*I)/924179300352000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[6578]*b^3) - (((4168027301*I)/1867028889600)*d*K0*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) - (((1135794949*I)/54912614400)*d^3*K0*
        M^5*Sqrt[Pi/6578]*u^6)/(b^3*E^u) + (((159108611*I)/54591488000)*d^5*
        K0*M^5*Sqrt[Pi/6578]*u^6)/(b^3*E^u) + 
      (((115344057337*I)/2333786112000)*d^7*K0*M^5*Sqrt[Pi/6578]*u^6)/
       (b^3*E^u) - (((4574513591*I)/311171481600)*d^11*K0*M^5*Sqrt[Pi/6578]*
        u^6)/(b^3*E^u) - (((106546533*I)/207447654400)*d^13*K0*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) - (((1685638897*I)/466757222400)*d*K1*
        M^5*Sqrt[Pi/6578]*u^6)/(b^3*E^u) - (((6312640387*I)/233378611200)*d^3*
        K1*M^5*Sqrt[Pi/6578]*u^6)/(b^3*E^u) + 
      (((1840684529*I)/30707712000)*d^7*K1*M^5*Sqrt[Pi/6578]*u^6)/(b^3*E^u) - 
      (((1405582201*I)/77792870400)*d^11*K1*M^5*Sqrt[Pi/6578]*u^6)/
       (b^3*E^u) + (((3675852266239*I)/132025614336000)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^6)/b^3 + (((13907015631251*I)/54363488256000)*d^3*K0*
        K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - (((198897892003*I)/184835860070400)*
        d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((17959972928461*I)/28005433344000)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/
       b^3 + (((409001516299*I)/3111714816000)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*
        u^6)/b^3 + (((18377557474147*I)/84016300032000)*d^11*K0*K1*M^5*
        Sqrt[Pi/6578]*u^6)/b^3 + (((757263906361*I)/84016300032000)*d^13*K0*
        K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - (((5624948339*I)/12002328576000)*d^15*
        K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - (((634586231*I)/491323392000)*d^9*
        K0*M^5*Sqrt[(11*Pi)/598]*u^6)/(b^3*E^u) - 
      (((3971824177*I)/2333786112000)*d^9*K1*M^5*Sqrt[(11*Pi)/598]*u^6)/
       (b^3*E^u) - (((4342237*I)/155585740800)*d^13*K1*M^5*Sqrt[(23*Pi)/286]*
        u^6)/(b^3*E^u) + (((14777139*I)/259309568000)*d^5*K1*M^5*
        Sqrt[(143*Pi)/46]*u^6)/(b^3*E^u) + (((44690244763*I)/28005433344000)*
        d^5*K0*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((38584446377*I)/2333786112000)*d^7*K0*M^5*Sqrt[Pi/6578]*u^7)/
       (b^3*E^u) - (((130868830957*I)/28005433344000)*d^9*K0*M^5*
        Sqrt[Pi/6578]*u^7)/(b^3*E^u) - (((39976109*I)/207447654400)*d^13*K0*
        M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + (((295680006893*I)/66012807168000)*
        d*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((81679017643*I)/23104482508800)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((3145957810979*I)/28005433344000)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^7)/
       b^3 + (((829662612421*I)/42008150016000)*d^9*K0^2*M^5*Sqrt[Pi/6578]*
        u^7)/b^3 + (((1106274242141*I)/28005433344000)*d^11*K0^2*M^5*
        Sqrt[Pi/6578]*u^7)/b^3 - (((394389293*I)/4421910528000)*d^15*K0^2*M^5*
        Sqrt[Pi/6578]*u^7)/b^3 - (((8786409563*I)/9335144448000)*d*K1*M^5*
        Sqrt[Pi/6578]*u^7)/(b^3*E^u) - (((38972207947*I)/4667572224000)*d^3*
        K1*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((2833321111*I)/1867028889600)*d^5*K1*M^5*Sqrt[Pi/6578]*u^7)/
       (b^3*E^u) + (((6442120621*I)/333398016000)*d^7*K1*M^5*Sqrt[Pi/6578]*
        u^7)/(b^3*E^u) - (((9941667649*I)/1867028889600)*d^9*K1*M^5*
        Sqrt[Pi/6578]*u^7)/(b^3*E^u) - (((9324556841*I)/1555857408000)*d^11*
        K1*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) - 
      (((20566459*I)/88906137600)*d^13*K1*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((3650838860177*I)/462089650176000)*d*K1^2*M^5*Sqrt[Pi/6578]*u^7)/
       b^3 - (((154423360499*I)/57761206272000)*d^5*K1^2*M^5*Sqrt[Pi/6578]*
        u^7)/b^3 + (((4165984614797*I)/126024450048000)*d^9*K1^2*M^5*
        Sqrt[Pi/6578]*u^7)/b^3 + (((2128919387563*I)/36006985728000)*d^11*
        K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + (((175586097121*I)/63012225024000)*
        d^13*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((463507781*I)/5601086668800)*d*K0*M^5*Sqrt[(11*Pi)/598]*u^7)/
       (b^3*E^u) - (((262065179*I)/400077619200)*d^3*K0*M^5*Sqrt[(11*Pi)/598]*
        u^7)/(b^3*E^u) - (((12300681059*I)/800155238400)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/598]*u^7)/b^3 - (((123209299*I)/311171481600)*d^11*K0*
        M^5*Sqrt[(13*Pi)/506]*u^7)/(b^3*E^u) + 
      (((3083837347471*I)/924179300352000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/506]*
        u^7)/b^3 + (((957366749*I)/7001358336000)*d^13*K0^2*M^5*
        Sqrt[(13*Pi)/506]*u^7)/b^3 + (((4908349786807*I)/924179300352000)*d^3*
        K1^2*M^5*Sqrt[(13*Pi)/506]*u^7)/b^3 - 
      (((890763683*I)/84016300032000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/506]*u^7)/
       b^3 - (((58282378907*I)/308059766784000)*d*K0*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) - (((296316183463*I)/154029883392000)*d^3*K0*M^5*
        Sqrt[Pi/6578]*u^8)/(b^3*E^u) + (((28495571113*I)/102686588928000)*d^5*
        K0*M^5*Sqrt[Pi/6578]*u^8)/(b^3*E^u) + 
      (((342183661871*I)/77014941696000)*d^7*K0*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) - (((134124631*I)/95256576000)*d^11*K0*M^5*Sqrt[Pi/6578]*
        u^8)/(b^3*E^u) - (((113816623*I)/1867028889600)*d^13*K0*M^5*
        Sqrt[Pi/6578]*u^8)/(b^3*E^u) - (((37894166683*I)/132025614336000)*d*
        K1*M^5*Sqrt[Pi/6578]*u^8)/(b^3*E^u) - 
      (((975766101649*I)/462089650176000)*d^3*K1*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) + (((387008795837*I)/924179300352000)*d^5*K1*M^5*
        Sqrt[Pi/6578]*u^8)/(b^3*E^u) + (((42070439083*I)/8557215744000)*d^7*
        K1*M^5*Sqrt[Pi/6578]*u^8)/(b^3*E^u) - 
      (((107402502457*I)/84016300032000)*d^9*K1*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) - (((1481602399*I)/933514444800)*d^11*K1*M^5*Sqrt[Pi/6578]*
        u^8)/(b^3*E^u) + (((2064667566167*I)/57761206272000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6578]*u^8)/b^3 + (((324693854249*I)/231044825088000)*d^5*K0*
        K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 - (((314911540327*I)/3500679168000)*d^7*
        K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 + (((957464118661*I)/63012225024000)*
        d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 + 
      (((253715669147*I)/7876528128000)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/
       b^3 + (((105518790343*I)/63012225024000)*d^13*K0*K1*M^5*Sqrt[Pi/6578]*
        u^8)/b^3 - (((853408601*I)/10502037504000)*d^15*K0*K1*M^5*
        Sqrt[Pi/6578]*u^8)/b^3 - (((2452921787*I)/28005433344000)*d^9*K0*M^5*
        Sqrt[(13*Pi)/506]*u^8)/(b^3*E^u) - (((536629*I)/98264678400)*d^13*K1*
        M^5*Sqrt[(13*Pi)/506]*u^8)/(b^3*E^u) + 
      (((67664787479*I)/231044825088000)*d*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^8)/
       b^3 - (((73772055493*I)/1501791363072000)*d*K0*M^5*Sqrt[Pi/6578]*u^9)/
       (b^3*E^u) - (((297123637567*I)/750895681536000)*d^3*K0*M^5*
        Sqrt[Pi/6578]*u^9)/(b^3*E^u) + (((116299979*I)/2524019097600)*d^5*K0*
        M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) + (((39583351099*I)/41716426752000)*
        d^7*K0*M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) - 
      (((2352771709*I)/10502037504000)*d^9*K0*M^5*Sqrt[Pi/6578]*u^9)/
       (b^3*E^u) - (((36133213*I)/116689305600)*d^11*K0*M^5*Sqrt[Pi/6578]*
        u^9)/(b^3*E^u) - (((1279409*I)/77792870400)*d^13*K0*M^5*Sqrt[Pi/6578]*
        u^9)/(b^3*E^u) + (((7460970967*I)/21004075008000)*d*K0^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 + (((10674909611*I)/21004075008000)*d^5*K0^2*
        M^5*Sqrt[Pi/6578]*u^9)/b^3 + (((234163339237*I)/63012225024000)*d^11*
        K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + (((389423561*I)/1800349286400)*d^13*
        K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - (((217553537*I)/21004075008000)*
        d^15*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((395285701*I)/8030969856000)*d*K1*M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) + 
      (((327182173*I)/6501261312000)*d^5*K1*M^5*Sqrt[Pi/6578]*u^9)/
       (b^3*E^u) + (((35502198899*I)/34131621888000)*d^7*K1*M^5*Sqrt[Pi/6578]*
        u^9)/(b^3*E^u) - (((2533461199*I)/10502037504000)*d^9*K1*M^5*
        Sqrt[Pi/6578]*u^9)/(b^3*E^u) - (((596260913*I)/1750339584000)*d^11*K1*
        M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) + 
      (((420538650043*I)/693134475264000)*d*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((106036878107*I)/693134475264000)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^9)/
       b^3 - (((795450313219*I)/63012225024000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*
        u^9)/b^3 + (((119107512827*I)/63012225024000)*d^9*K1^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 + (((294431340419*I)/63012225024000)*d^11*K1^2*
        M^5*Sqrt[Pi/6578]*u^9)/b^3 + (((2559781253*I)/9001746432000)*d^13*
        K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - (((286030411*I)/21004075008000)*
        d^15*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((19603813441*I)/21004075008000)*d^7*K0^2*M^5*Sqrt[(11*Pi)/598]*u^9)/
       b^3 - (((2734656413*I)/68263243776000)*d^3*K1*M^5*Sqrt[(11*Pi)/598]*
        u^9)/(b^3*E^u) - (((34019*I)/20003880960)*d^13*K1*M^5*
        Sqrt[(11*Pi)/598]*u^9)/(b^3*E^u) + (((7264701403*I)/63012225024000)*
        d^9*K0^2*M^5*Sqrt[(13*Pi)/506]*u^9)/b^3 + 
      (((83645526773*I)/21004075008000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[6578]*b^3) + (((99622467961*I)/19803842150400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[6578]*b^3) - (((296101417*I)/35756937216000)*d*K0*
        M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) - 
      (((1164883133*I)/17878468608000)*d^3*K0*M^5*Sqrt[Pi/6578]*u^10)/
       (b^3*E^u) + (((124589599*I)/250298560512000)*d^5*K0*M^5*Sqrt[Pi/6578]*
        u^10)/(b^3*E^u) + (((10309528499*I)/62574640128000)*d^7*K0*M^5*
        Sqrt[Pi/6578]*u^10)/(b^3*E^u) - (((19133269*I)/583446528000)*d^9*K0*
        M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) - 
      (((48315653*I)/875169792000)*d^11*K0*M^5*Sqrt[Pi/6578]*u^10)/
       (b^3*E^u) - (((2230136767*I)/250298560512000)*d*K1*M^5*Sqrt[Pi/6578]*
        u^10)/(b^3*E^u) - (((663811*I)/1463734272000)*d^5*K1*M^5*
        Sqrt[Pi/6578]*u^10)/(b^3*E^u) + (((21528547*I)/121977856000)*d^7*K1*
        M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) - 
      (((178223197*I)/5251018752000)*d^9*K1*M^5*Sqrt[Pi/6578]*u^10)/
       (b^3*E^u) - (((6223*I)/104448000)*d^11*K1*M^5*Sqrt[Pi/6578]*u^10)/
       (b^3*E^u) - (((7458497*I)/1750339584000)*d^13*K1*M^5*Sqrt[Pi/6578]*
        u^10)/(b^3*E^u) + (((31887088061*I)/173283618816000)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^10)/b^3 + (((25606402693*I)/14440301568000)*d^3*K0*K1*
        M^5*Sqrt[Pi/6578]*u^10)/b^3 + (((14595149651*I)/57761206272000)*d^5*
        K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((36254380661*I)/7876528128000)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/
       b^3 + (((8569375501*I)/15753056256000)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*
        u^10)/b^3 + (((1906766177*I)/15753056256000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6578]*u^10)/b^3 - (((45566593*I)/7876528128000)*d^15*K0*K1*
        M^5*Sqrt[Pi/6578]*u^10)/b^3 - (((121447*I)/350067916800)*d^13*K0*M^5*
        Sqrt[(11*Pi)/598]*u^10)/(b^3*E^u) - 
      (((16552733*I)/2625509376000)*d^3*K1*M^5*Sqrt[(11*Pi)/598]*u^10)/
       (b^3*E^u) + (((1500559*I)/11252183040)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/506]*u^10)/b^3 - (((74668073*I)/62574640128000)*d*K0*M^5*
        Sqrt[Pi/6578]*u^11)/(b^3*E^u) - (((732692011*I)/93861960192000)*d^3*
        K0*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) - 
      (((7640891*I)/4813433856000)*d^5*K0*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) + 
      (((342450217*I)/15643660032000)*d^7*K0*M^5*Sqrt[Pi/6578]*u^11)/
       (b^3*E^u) - (((102199*I)/12870144000)*d^11*K0*M^5*Sqrt[Pi/6578]*u^11)/
       (b^3*E^u) - (((335759*I)/437584896000)*d^13*K0*M^5*Sqrt[Pi/6578]*u^11)/
       (b^3*E^u) + (((221295391*I)/19253735424000)*d*K0^2*M^5*Sqrt[Pi/6578]*
        u^11)/b^3 + (((5517991747*I)/173283618816000)*d^5*K0^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 - (((55468883*I)/160745472000)*d^7*K0^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 + (((397917607*I)/15753056256000)*d^9*K0^2*
        M^5*Sqrt[Pi/6578]*u^11)/b^3 + (((88788913*I)/656377344000)*d^11*K0^2*
        M^5*Sqrt[Pi/6578]*u^11)/b^3 + (((59005993*I)/5251018752000)*d^13*K0^2*
        M^5*Sqrt[Pi/6578]*u^11)/b^3 - (((4271087*I)/7876528128000)*d^15*K0^2*
        M^5*Sqrt[Pi/6578]*u^11)/b^3 - (((33125039*I)/26817702912000)*d*K1*M^5*
        Sqrt[Pi/6578]*u^11)/(b^3*E^u) - (((768319817*I)/93861960192000)*d^3*
        K1*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) - 
      (((111818677*I)/62574640128000)*d^5*K1*M^5*Sqrt[Pi/6578]*u^11)/
       (b^3*E^u) + (((56618339*I)/2470051584000)*d^7*K1*M^5*Sqrt[Pi/6578]*
        u^11)/(b^3*E^u) - (((3163801*I)/1312754688000)*d^9*K1*M^5*
        Sqrt[Pi/6578]*u^11)/(b^3*E^u) - (((264379*I)/31256064000)*d^11*K1*M^5*
        Sqrt[Pi/6578]*u^11)/(b^3*E^u) - (((370021*I)/437584896000)*d^13*K1*
        M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) + 
      (((2861572423*I)/173283618816000)*d*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((20402461669*I)/519850856448000)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^11)/
       b^3 - (((4605658633*I)/11814792192000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*
        u^11)/b^3 + (((217044089*I)/9451833753600)*d^9*K1^2*M^5*Sqrt[Pi/6578]*
        u^11)/b^3 + (((1229032949*I)/7876528128000)*d^11*K1^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 + (((213705431*I)/15753056256000)*d^13*K1^2*
        M^5*Sqrt[Pi/6578]*u^11)/b^3 - (((3898019*I)/5907396096000)*d^15*K1^2*
        M^5*Sqrt[Pi/6578]*u^11)/b^3 - (((309793*I)/1312754688000)*d^9*K0*M^5*
        Sqrt[(11*Pi)/598]*u^11)/(b^3*E^u) + 
      (((5653801261*I)/43320904704000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[6578]*b^3) + (((36949473917*I)/259925428224000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[6578]*b^3) - (((3299203*I)/4693098009600)*d^3*K0*
        M^5*Sqrt[Pi/6578]*u^12)/(b^3*E^u) - 
      (((750733*I)/2234808576000)*d^5*K0*M^5*Sqrt[Pi/6578]*u^12)/(b^3*E^u) + 
      (((22222063*I)/11732745024000)*d^7*K0*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) + (((92009*I)/328188672000)*d^9*K0*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) - (((7213*I)/7814016000)*d^11*K0*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) - (((14827*I)/109396224000)*d^13*K0*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) - (((546529*I)/6704425728000)*d*K1*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) - (((914453*I)/1235025792000)*d^3*K1*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) - (((236563*I)/625746401280)*d^5*K1*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) + (((1384703*I)/690161472000)*d^7*K1*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) + (((111977*I)/328188672000)*d^9*K1*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) - (((16363*I)/109396224000)*d^13*K1*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) + (((134611189*I)/43320904704000)*d*K0*K1*M^5*Sqrt[Pi/6578]*
        u^12)/b^3 + (((1017483503*I)/32490678528000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 + (((1922671481*I)/129962714112000)*d^5*K0*K1*
        M^5*Sqrt[Pi/6578]*u^12)/b^3 - (((48119*I)/13502619648)*d^9*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 + (((11566123*I)/295369804800)*d^11*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 - (((1274297*I)/5907396096000)*d^15*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 + (((4603679*I)/11814792192000)*d^13*K0*K1*
        M^5*Sqrt[(11*Pi)/598]*u^12)/b^3 - (((13*I)/169344000)*d^11*K1*M^5*
        Sqrt[(13*Pi)/506]*u^12)/(b^3*E^u) - 
      (((8077901*I)/1181479219200)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^12)/
       b^3 - (((31357*I)/9386196019200)*d*K0*M^5*Sqrt[(23*Pi)/286]*u^12)/
       (b^3*E^u) - ((I/106832250)*d*K0*M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) - 
      ((I/11870250)*d^5*K0*M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) - 
      ((I/35610750)*d^13*K0*M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) + 
      (((5143339*I)/43320904704000)*d*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((48293281*I)/43320904704000)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((3605813*I)/984566016000)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((11901499*I)/5907396096000)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((3516719*I)/11814792192000)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((11881*I)/738424512000)*d^15*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      ((I/106832250)*d*K1*M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) - 
      ((I/11870250)*d^5*K1*M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) - 
      ((I/35610750)*d^13*K1*M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) + 
      (((485939*I)/3713220403200)*d*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((491318417*I)/389888142336000)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((35212361*I)/8861094144000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((44534953*I)/35444376576000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((39803737*I)/17722188288000)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((12160373*I)/35444376576000)*d^13*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((3433*I)/184606128000)*d^15*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((2*I)/53416125)*d^3*K0*M^5*Sqrt[(2*Pi)/3289]*u^13)/(b^3*E^u) + 
      (((2*I)/17805375)*d^7*K0*M^5*Sqrt[(2*Pi)/3289]*u^13)/(b^3*E^u) - 
      (((4*I)/53416125)*d^11*K0*M^5*Sqrt[(2*Pi)/3289]*u^13)/(b^3*E^u) - 
      (((2*I)/53416125)*d^3*K1*M^5*Sqrt[(2*Pi)/3289]*u^13)/(b^3*E^u) + 
      (((2*I)/17805375)*d^7*K1*M^5*Sqrt[(2*Pi)/3289]*u^13)/(b^3*E^u) - 
      (((4*I)/53416125)*d^11*K1*M^5*Sqrt[(2*Pi)/3289]*u^13)/(b^3*E^u) + 
      ((I/106832250)*d^9*K0*M^5*Sqrt[(13*Pi)/506]*u^13)/(b^3*E^u) - 
      (((9007*I)/112521830400)*d^9*K0^2*M^5*Sqrt[(13*Pi)/506]*u^13)/b^3 + 
      ((I/106832250)*d^9*K1*M^5*Sqrt[(13*Pi)/506]*u^13)/(b^3*E^u) + 
      (((19026559*I)/194944071168000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/506]*u^13)/
       b^3 + (((5082391*I)/4332090470400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[6578]*b^3) + (((271*I)/11632896000)*d*K0*K1*M^5*Sqrt[Pi/6578]*
        u^14)/b^3 + (((105571*I)/573364915200)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*
        u^14)/b^3 + (((1567843*I)/5733649152000)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*
        u^14)/b^3 - (((83579*I)/138454596000)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*
        u^14)/b^3 - (((703187*I)/1772218828800)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*
        u^14)/b^3 + (((23173*I)/52124083200)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*
        u^14)/b^3 + (((42103*I)/521240832000)*d^13*K0*K1*M^5*Sqrt[Pi/6578]*
        u^14)/b^3 - (((853*I)/147684902400)*d^15*K0*K1*M^5*Sqrt[Pi/6578]*
        u^14)/b^3 + (((79*I)/77728896000)*d*K0^2*M^5*Sqrt[Pi/6578]*u^15)/
       b^3 - (((192053*I)/8861094144000)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^15)/
       b^3 - (((177377*I)/4430547072000)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^15)/
       b^3 + (((13729*I)/1107636768000)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^15)/
       b^3 + (((3071*I)/2953698048000)*d^15*K0^2*M^5*Sqrt[Pi/6578]*u^15)/
       b^3 + (((1103*I)/1107636768000)*d*K1^2*M^5*Sqrt[Pi/6578]*u^15)/b^3 - 
      (((178039*I)/8861094144000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^15)/b^3 - 
      (((81181*I)/2215273536000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^15)/b^3 + 
      (((48091*I)/4430547072000)*d^13*K1^2*M^5*Sqrt[Pi/6578]*u^15)/b^3 + 
      (((101*I)/118147921920)*d^15*K1^2*M^5*Sqrt[Pi/6578]*u^15)/b^3 + 
      (((15349*I)/8861094144000)*d^11*K0^2*M^5*Sqrt[(11*Pi)/598]*u^15)/b^3 + 
      (((1999*I)/2953698048000)*d^3*K1^2*M^5*Sqrt[(11*Pi)/598]*u^15)/b^3 + 
      (((14803*I)/8861094144000)*d^11*K1^2*M^5*Sqrt[(11*Pi)/598]*u^15)/b^3 + 
      (((683*I)/443054707200)*d^5*K0^2*M^5*Sqrt[(13*Pi)/506]*u^15)/b^3 + 
      (((2069*I)/1476849024000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/506]*u^15)/b^3 + 
      (((72337*I)/8861094144000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[6578]*b^3) - ((I/316467648000)*d*K0*K1*M^5*Sqrt[(13*Pi)/506]*
        u^16)/b^3 - ((I/9041932800)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^16)/
       b^3 - (((89*I)/316467648000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^16)/
       b^3 - ((I/4219568640)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^16)/b^3 - 
      ((I/35163072000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^16)/b^3 + 
      ((I/45209664000)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/46]*u^16)/b^3 + 
      ((I/21097843200)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/46]*u^16)/b^3 - 
      ((I/105489216000)*d^11*K0*K1*M^5*Sqrt[(143*Pi)/46]*u^16)/b^3)/Pi, 
    ((4660039*d*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^3)/(16044779520*b^3) - 
      (257765*d^7*K0*K1*M^5*Sqrt[299/(22*Pi)]*u^3)/(802238976*b^3) - 
      (((8069*I)/1157632)*d*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 + 
      (((42667*I)/1157632)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 - 
      (((991*I)/2315264)*d*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((229*I)/68096)*d^3*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((14407*I)/11576320)*d^5*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((1837*I)/680960)*d^9*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((11521*I)/5788160)*d^11*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((67*I)/2315264)*d^13*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((19633*I)/5788160)*d^9*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((849*I)/723520)*d^11*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((1161*I)/5788160)*d^13*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((3639*I)/723520)*d^7*K1^2*M^5*Sqrt[(13*Pi)/506]*u^3)/b^3 - 
      (((775*I)/18088)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6578]*b^3) + 
      (((231*I)/413440)*d^7*K0^2*M^5*Sqrt[(143*Pi)/46]*u^3)/b^3 + 
      (296976499*d^3*K0*K1*M^5*u^3)/(8022389760*b^3*Sqrt[6578*Pi]) + 
      (44848313*d^5*K0*K1*M^5*u^3)/(16044779520*b^3*Sqrt[6578*Pi]) + 
      (8935133*d^9*K0*K1*M^5*u^3)/(486205440*b^3*Sqrt[6578*Pi]) + 
      (376583*d^11*K0*K1*M^5*u^3)/(11576320*b^3*Sqrt[6578*Pi]) + 
      (1041*d^13*K0*K1*M^5*u^3)/(661504*b^3*Sqrt[6578*Pi]) + 
      (110938831*d^11*K1^2*M^5*Sqrt[11/(598*Pi)]*u^4)/(29172326400*b^3) + 
      (239163175*d^3*K1^2*M^5*Sqrt[13/(506*Pi)]*u^4)/(73514262528*b^3) + 
      (16521*d^11*K0^2*M^5*Sqrt[23/(286*Pi)]*u^4)/(23152640*b^3) + 
      (66559*d^13*K1^2*M^5*Sqrt[23/(286*Pi)]*u^4)/(555663360*b^3) - 
      (((321381*I)/12185600)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 - 
      (((478152491*I)/2431027200)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + 
      (((23087369*I)/255897600)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 - 
      (((776211977*I)/7293081600)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 - 
      (((11407661*I)/2917232640)*d^13*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 - 
      (((1572089*I)/109670400)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/598]*u^4)/b^3 + 
      (((37481131*I)/1215513600)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^4)/b^3 + 
      (301550299*d^3*K0^2*M^5*u^4)/(16044779520*Sqrt[6578]*b^3*Sqrt[Pi]) + 
      (61827907*d*K0^2*M^5*u^4)/(32089559040*b^3*Sqrt[6578*Pi]) + 
      (2369089*d^5*K0^2*M^5*u^4)/(1887621120*b^3*Sqrt[6578*Pi]) - 
      (77986495*d^7*K0^2*M^5*u^4)/(1604477952*b^3*Sqrt[6578*Pi]) + 
      (9166133*d^9*K0^2*M^5*u^4)/(972410880*b^3*Sqrt[6578*Pi]) + 
      (431*d^13*K0^2*M^5*u^4)/(544768*b^3*Sqrt[6578*Pi]) + 
      (168709440721*d*K1^2*M^5*u^4)/(40432844390400*b^3*Sqrt[6578*Pi]) + 
      (350227011187*d^5*K1^2*M^5*u^4)/(40432844390400*b^3*Sqrt[6578*Pi]) - 
      (382598571031*d^7*K1^2*M^5*u^4)/(3369403699200*b^3*Sqrt[6578*Pi]) + 
      (2421919793*d^9*K1^2*M^5*u^4)/(175033958400*b^3*Sqrt[6578*Pi]) + 
      (1848174073*d^5*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^5)/(3675713126400*b^3) + 
      (80520877*d^9*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^5)/(58344652800*b^3) - 
      (((3924539*I)/463052800)*d*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((251099351*I)/9724108800)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((336685963*I)/2431027200)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((213458221*I)/4167475200)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((552238157*I)/14586163200)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((424657*I)/343203840)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((2397839027*I)/41674752000)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((16587679*I)/43776000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((37798806713*I)/291723264000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((5773451*I)/53625600)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((208778501*I)/58344652800)*d^13*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((28962181*I)/4862054400)*d^3*K0^2*M^5*Sqrt[(11*Pi)/598]*u^5)/b^3 - 
      (((92474167*I)/97241088000)*d*K1^2*M^5*Sqrt[(23*Pi)/286]*u^5)/b^3 - 
      (((6336771983*I)/36465408000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[6578]*b^3) + (187316725943*d*K0*K1*M^5*u^5)/
       (40432844390400*b^3*Sqrt[6578*Pi]) + (465794150399*d^3*K0*K1*M^5*u^5)/
       (10108211097600*b^3*Sqrt[6578*Pi]) - (68044301341*d^7*K0*K1*M^5*u^5)/
       (561567283200*b^3*Sqrt[6578*Pi]) + (70138087*d^11*K0*K1*M^5*u^5)/
       (1620684800*b^3*Sqrt[6578*Pi]) + (617887*d^13*K0*K1*M^5*u^5)/
       (228802560*b^3*Sqrt[6578*Pi]) + (429635*d^13*K1^2*M^5*
        Sqrt[13/(506*Pi)]*u^6)/(4667572224*b^3) + 
      (188361821*d^9*K1^2*M^5*Sqrt[23/(286*Pi)]*u^6)/(140027166720*b^3) - 
      (((1246283527*I)/9116352000)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 + 
      (((499017319*I)/13891584000)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 + 
      (((11239471367*I)/36465408000)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((9518503901*I)/97241088000)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((655954151*I)/7293081600)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((20044779*I)/6482739200)*d^13*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((452047*I)/301056000)*d*K0*K1*M^5*Sqrt[(11*Pi)/598]*u^6)/b^3 + 
      (24768362081*d^3*K0^2*M^5*u^6)/(3850747084800*Sqrt[6578]*b^3*
        Sqrt[Pi]) + (35332859085893*d^3*K1^2*M^5*u^6)/
       (808656887808000*Sqrt[6578]*b^3*Sqrt[Pi]) - (24892453*d*K0^2*M^5*u^6)/
       (1797015306240*b^3*Sqrt[6578*Pi]) + (319610059*d^5*K0^2*M^5*u^6)/
       (45379174400*b^3*Sqrt[6578*Pi]) - (317624790761*d^7*K0^2*M^5*u^6)/
       (13477614796800*b^3*Sqrt[6578*Pi]) + (5563837*d^9*K0^2*M^5*u^6)/
       (6141542400*b^3*Sqrt[6578*Pi]) + (3024201703*d^11*K0^2*M^5*u^6)/
       (350067916800*b^3*Sqrt[6578*Pi]) + (1090393*d^13*K0^2*M^5*u^6)/
       (1944821760*b^3*Sqrt[6578*Pi]) + (4915240810541*d*K1^2*M^5*u^6)/
       (808656887808000*b^3*Sqrt[6578*Pi]) - (475707215327*d^5*K1^2*M^5*u^6)/
       (25270527744000*b^3*Sqrt[6578*Pi]) - (2404854352841*d^7*K1^2*M^5*u^6)/
       (26955229593600*b^3*Sqrt[6578*Pi]) + (39863353*d^11*K1^2*M^5*u^6)/
       (1525350400*b^3*Sqrt[6578*Pi]) - (25463028100454031739*d*K0*K1*M^5*
        Sqrt[23/(286*Pi)]*u^7)/(188249307074457108480000*b^3) - 
      (((25097197*I)/10235904000)*d*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((107291071*I)/34320384000)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((3920990341*I)/72930816000)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((474869*I)/793804800)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((160214869*I)/34320384000)*d*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((218544757*I)/20592230400)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((1907963611*I)/24310272000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((41851787741*I)/1750339584000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((209634407*I)/8751697920)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((36582817*I)/38896435200)*d^13*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((114396827*I)/83349504000)*d^9*K0^2*M^5*Sqrt[(11*Pi)/598]*u^7)/b^3 - 
      (((120383*I)/81715200)*d^11*K0^2*M^5*Sqrt[(11*Pi)/598]*u^7)/b^3 - 
      (((400343*I)/408576000)*d^3*K0^2*M^5*Sqrt[(23*Pi)/286]*u^7)/b^3 - 
      (((278365313*I)/7814016000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[6578]*b^3) + (965869855682584428557*d*K0*K1*M^5*u^7)/
       (188249307074457108480000*b^3*Sqrt[6578*Pi]) + 
      (29706641393417*d^3*K0*K1*M^5*u^7)/(1212985331712000*b^3*
        Sqrt[6578*Pi]) + (551159974829*d^5*K0*K1*M^5*u^7)/
       (1212985331712000*b^3*Sqrt[6578*Pi]) - 
      (629348569607*d^7*K0*K1*M^5*u^7)/(10108211097600*b^3*Sqrt[6578*Pi]) + 
      (1046316539*d^9*K0*K1*M^5*u^7)/(65637734400*b^3*Sqrt[6578*Pi]) + 
      (720092167*d^11*K0*K1*M^5*u^7)/(38896435200*b^3*Sqrt[6578*Pi]) + 
      (98323457*d^13*K0*K1*M^5*u^7)/(116689305600*b^3*Sqrt[6578*Pi]) - 
      (19790150841987901*d^7*K0^2*M^5*Sqrt[11/(598*Pi)]*u^8)/
       (48618106165923840000*b^3) + (5780722103*d^11*K1^2*M^5*
        Sqrt[13/(506*Pi)]*u^8)/(15753056256000*b^3) - 
      (393478688167719619*d*K1^2*M^5*Sqrt[23/(286*Pi)]*u^8)/
       (141186980305842831360000*b^3) - (((14704559*I)/6945792000)*d*K0*K1*
        M^5*Sqrt[Pi/6578]*u^8)/b^3 - (((1968514189*I)/109396224000)*d^3*K0*K1*
        M^5*Sqrt[Pi/6578]*u^8)/b^3 + (((1528012687*I)/437584896000)*d^5*K0*K1*
        M^5*Sqrt[Pi/6578]*u^8)/b^3 + (((502743379*I)/12155136000)*d^7*K0*K1*
        M^5*Sqrt[Pi/6578]*u^8)/b^3 - (((709508861*I)/54698112000)*d^11*K0*K1*
        M^5*Sqrt[Pi/6578]*u^8)/b^3 - (((16562041*I)/29172326400)*d^13*K0*K1*
        M^5*Sqrt[Pi/6578]*u^8)/b^3 - (((12732023*I)/12502425600)*d^9*K0*K1*
        M^5*Sqrt[(11*Pi)/598]*u^8)/b^3 + (3900104466547*d^3*K0^2*M^5*u^8)/
       (1212985331712000*Sqrt[6578]*b^3*Sqrt[Pi]) + 
      (20428291971733*d^3*K1^2*M^5*u^8)/(3638955995136000*Sqrt[6578]*b^3*
        Sqrt[Pi]) - (179067696251*d*K0^2*M^5*u^8)/(1212985331712000*b^3*
        Sqrt[6578*Pi]) + (1593782499917*d^5*K0^2*M^5*u^8)/
       (606492665856000*b^3*Sqrt[6578*Pi]) - 
      (3389771718217370429*d^7*K0^2*M^5*u^8)/(534799167825162240000*b^3*
        Sqrt[6578*Pi]) + (1856875751*d^9*K0^2*M^5*u^8)/
       (1050203750400*b^3*Sqrt[6578*Pi]) + (160508581*d^11*K0^2*M^5*u^8)/
       (50009702400*b^3*Sqrt[6578*Pi]) + (4165529*d^13*K0^2*M^5*u^8)/
       (29172326400*b^3*Sqrt[6578*Pi]) + (149451225425851341677*d*K1^2*M^5*
        u^8)/(141186980305842831360000*b^3*Sqrt[6578*Pi]) - 
      (784372795847*d^5*K1^2*M^5*u^8)/(909738998784000*b^3*Sqrt[6578*Pi]) - 
      (8418046204627*d^7*K1^2*M^5*u^8)/(606492665856000*b^3*Sqrt[6578*Pi]) + 
      (2042683*d^9*K1^2*M^5*u^8)/(650280960*b^3*Sqrt[6578*Pi]) + 
      (64811711*d^13*K1^2*M^5*u^8)/(291723264000*b^3*Sqrt[6578*Pi]) + 
      (28816779823*d^11*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^9)/
       (173283618816000*b^3) + (77029*d^13*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^9)/
       (7676928000*b^3) - (411693695899310359*d^3*K0*K1*M^5*Sqrt[23/(286*Pi)]*
        u^9)/(10084784307560202240000*b^3) + 
      (208248596946486163*d^5*K0*K1*M^5*Sqrt[23/(286*Pi)]*u^9)/
       (2413452654800732160000*b^3) - (((82172087*I)/437584896000)*d*K0^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 + (((4479581*I)/20837376000)*d^5*K0^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 + (((101478833*I)/21879244800)*d^7*K0^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 - (((495147889*I)/437584896000)*d^9*K0^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 - (((320819*I)/217056000)*d^11*K0^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 - (((6514741*I)/87516979200)*d^13*K0^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 - (((143235181*I)/437584896000)*d*K1^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 + (((68282527*I)/12155136000)*d^7*K1^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 - (((120143087*I)/87516979200)*d^9*K1^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 - (((14409613*I)/145861632000)*d^13*K1^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 - (((161009*I)/868224000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/506]*u^9)/b^3 + (((14796011*I)/437584896000)*d^5*K1^2*
        M^5*Sqrt[(13*Pi)/506]*u^9)/b^3 - (((216745769*I)/109396224000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6578]*b^3) - 
      (((10729*I)/1736448000)*d^11*K1^2*M^5*Sqrt[(299*Pi)/22]*u^9)/b^3 + 
      (923234500247*d*K0*K1*M^5*u^9)/(4548694993920000*b^3*Sqrt[6578*Pi]) + 
      (32386049872035890609*d^3*K0*K1*M^5*u^9)/(10084784307560202240000*b^3*
        Sqrt[6578*Pi]) - (6409407254354518879*d^5*K0*K1*M^5*u^9)/
       (7240357964402196480000*b^3*Sqrt[6578*Pi]) - 
      (352848167123*d^7*K0*K1*M^5*u^9)/(50541055488000*b^3*Sqrt[6578*Pi]) + 
      (302193289*d^9*K0*K1*M^5*u^9)/(437584896000*b^3*Sqrt[6578*Pi]) + 
      (3496509481*d^11*K0*K1*M^5*u^9)/(8251600896000*b^3*Sqrt[6578*Pi]) - 
      (27998093*d^9*K1^2*M^5*Sqrt[13/(506*Pi)]*u^10)/(5907396096000*b^3) + 
      (11475157*d*K0^2*M^5*Sqrt[23/(286*Pi)]*u^10)/(59851249920000*b^3) + 
      (34176297697*d^5*K1^2*M^5*Sqrt[23/(286*Pi)]*u^10)/
       (4548694993920000*b^3) - (((97179*I)/1012928000)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^10)/b^3 - (((136463819*I)/164094336000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6578]*u^10)/b^3 + (((1805021*I)/32818867200)*d^5*K0*K1*M^5*
        Sqrt[Pi/6578]*u^10)/b^3 + (((164742737*I)/82047168000)*d^7*K0*K1*M^5*
        Sqrt[Pi/6578]*u^10)/b^3 - (((2448067*I)/5860512000)*d^9*K0*K1*M^5*
        Sqrt[Pi/6578]*u^10)/b^3 - (((110688007*I)/164094336000)*d^11*K0*K1*
        M^5*Sqrt[Pi/6578]*u^10)/b^3 - (((7069879*I)/164094336000)*d^13*K0*K1*
        M^5*Sqrt[Pi/6578]*u^10)/b^3 + (1015008475343*d^3*K0^2*M^5*u^10)/
       (4548694993920000*Sqrt[6578]*b^3*Sqrt[Pi]) + 
      (31046992061*d^3*K1^2*M^5*u^10)/(137839242240000*Sqrt[6578]*b^3*
        Sqrt[Pi]) + (743918976761*d^5*K0^2*M^5*u^10)/(4548694993920000*b^3*
        Sqrt[6578*Pi]) - (20680775839*d^7*K0^2*M^5*u^10)/
       (30324633292800*b^3*Sqrt[6578*Pi]) - (15665053*d^9*K0^2*M^5*u^10)/
       (656377344000*b^3*Sqrt[6578*Pi]) + (61626659*d^11*K0^2*M^5*u^10)/
       (207277056000*b^3*Sqrt[6578*Pi]) + (133823*d^13*K0^2*M^5*u^10)/
       (7676928000*b^3*Sqrt[6578*Pi]) + (145284101*d*K1^2*M^5*u^10)/
       (3509795520000*b^3*Sqrt[6578*Pi]) - (350512576027*d^7*K1^2*M^5*u^10)/
       (454869499392000*b^3*Sqrt[6578*Pi]) + (161538899*d^11*K1^2*M^5*u^10)/
       (437584896000*b^3*Sqrt[6578*Pi]) + (10321889*d^13*K1^2*M^5*u^10)/
       (437584896000*b^3*Sqrt[6578*Pi]) + (57136375799*d^11*K0*K1*M^5*
        Sqrt[11/(598*Pi)]*u^11)/(12402578103552000*b^3) + 
      (119152009*d*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^11)/(227434749696000*b^3) + 
      (2989489619*d^5*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^11)/
       (568586874240000*b^3) + (201283349*d^3*K0*K1*M^5*Sqrt[23/(286*Pi)]*
        u^11)/(66892573440000*b^3) - (((128153*I)/32818867200)*d^5*K0^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 + (((630433*I)/4318272000)*d^7*K0^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 - (((92501*I)/4102358400)*d^9*K0^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 - (((1694989*I)/32818867200)*d^11*K0^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 - (((13829*I)/3348864000)*d^13*K0^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 - (((217397*I)/32818867200)*d^5*K1^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 + (((386389*I)/2344204800)*d^7*K1^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 - (((115553*I)/5127948000)*d^9*K1^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 - (((16907*I)/27349056000)*d*K0^2*M^5*
        Sqrt[(11*Pi)/598]*u^11)/b^3 - (((8231*I)/11721024000)*d*K1^2*M^5*
        Sqrt[(11*Pi)/598]*u^11)/b^3 - (((75059*I)/164094336000)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/598]*u^11)/b^3 - (((37843*I)/8636544000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/506]*u^11)/b^3 - (((751033*I)/164094336000)*d^11*K1^2*
        M^5*Sqrt[(13*Pi)/506]*u^11)/b^3 - (((10405897*I)/164094336000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6578]*b^3) - 
      (2245190483*d^7*K0*K1*M^5*u^11)/(10337943168000*b^3*Sqrt[6578*Pi]) - 
      (1045460519*d^9*K0*K1*M^5*u^11)/(14768490240000*b^3*Sqrt[6578*Pi]) + 
      (50934630913*d^11*K0*K1*M^5*u^11)/(620128905177600*b^3*Sqrt[6578*Pi]) + 
      (295079*d^13*K0*K1*M^5*u^11)/(27349056000*b^3*Sqrt[6578*Pi]) + 
      (20711*d^11*K1^2*M^5*Sqrt[13/(506*Pi)]*u^12)/(25909632000*b^3) - 
      (((146749*I)/82047168000)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - 
      (((507391*I)/41023584000)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - 
      (((405047*I)/82047168000)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 + 
      (((147871*I)/4102358400)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - 
      (((121243*I)/8204716800)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - 
      (((1021*I)/616896000)*d^13*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - 
      (((109*I)/4826304000)*d^9*K0*K1*M^5*Sqrt[(23*Pi)/286]*u^12)/b^3 + 
      (2114377*d^3*K0^2*M^5*u^12)/(586776960000*Sqrt[6578]*b^3*Sqrt[Pi]) + 
      (34474241*d^3*K1^2*M^5*u^12)/(9025188480000*Sqrt[6578]*b^3*Sqrt[Pi]) + 
      (18807949*d*K0^2*M^5*u^12)/(47382239520000*b^3*Sqrt[6578*Pi]) + 
      (398132509*d^5*K0^2*M^5*u^12)/(81226696320000*b^3*Sqrt[6578*Pi]) - 
      (2998174651*d^7*K0^2*M^5*u^12)/(284293437120000*b^3*Sqrt[6578*Pi]) - 
      (4703429*d^9*K0^2*M^5*u^12)/(527446080000*b^3*Sqrt[6578*Pi]) + 
      (517903*d^11*K0^2*M^5*u^12)/(54698112000*b^3*Sqrt[6578*Pi]) + 
      (59797*d^13*K0^2*M^5*u^12)/(54698112000*b^3*Sqrt[6578*Pi]) + 
      (27431843*d*K1^2*M^5*u^12)/(63176319360000*b^3*Sqrt[6578*Pi]) + 
      (801714119*d^5*K1^2*M^5*u^12)/(142146718560000*b^3*Sqrt[6578*Pi]) - 
      (190475641*d^7*K1^2*M^5*u^12)/(16723143360000*b^3*Sqrt[6578*Pi]) - 
      (75637361*d^9*K1^2*M^5*u^12)/(7384245120000*b^3*Sqrt[6578*Pi]) + 
      (12283*d^13*K1^2*M^5*u^12)/(9116352000*b^3*Sqrt[6578*Pi]) + 
      (35873*d*K0*K1*M^5*Sqrt[23/(286*Pi)]*u^13)/(11371737484800*b^3) - 
      (((839*I)/16409433600)*d*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((34261*I)/82047168000)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((9577*I)/6837264000)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((263*I)/616896000)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((31883*I)/41023584000)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((9931*I)/82047168000)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((523*I)/9116352000)*d*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((38869*I)/82047168000)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((10601*I)/6837264000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((11993*I)/13674528000)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((11467*I)/82047168000)*d^13*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((757*I)/16409433600)*d^9*K1^2*M^5*Sqrt[(11*Pi)/598]*u^13)/b^3 - 
      (((151*I)/328188672)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[6578]*b^3) - 
      (((427*I)/837216000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[6578]*b^3) + 
      (1653149*d^3*K0*K1*M^5*u^13)/(4061334816000*b^3*Sqrt[6578*Pi]) + 
      (138544667*d^5*K0*K1*M^5*u^13)/(94764479040000*b^3*Sqrt[6578*Pi]) - 
      (123503143*d^7*K0*K1*M^5*u^13)/(71073359280000*b^3*Sqrt[6578*Pi]) - 
      (534011*d^9*K0*K1*M^5*u^13)/(217183680000*b^3*Sqrt[6578*Pi]) + 
      (223021*d^11*K0*K1*M^5*u^13)/(123070752000*b^3*Sqrt[6578*Pi]) + 
      (12109*d^13*K0*K1*M^5*u^13)/(27349056000*b^3*Sqrt[6578*Pi]) + 
      (118*d^7*K0^2*M^5*Sqrt[2/(3289*Pi)]*u^14)/(801241875*b^3) + 
      (118*d^7*K1^2*M^5*Sqrt[2/(3289*Pi)]*u^14)/(801241875*b^3) - 
      (d*K0^2*M^5*Sqrt[11/(598*Pi)]*u^14)/(1922980500*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(598*Pi)]*u^14)/(1922980500*b^3) + 
      (d^5*K0^2*M^5*Sqrt[13/(506*Pi)]*u^14)/(242392500*b^3) + 
      (d^11*K0^2*M^5*Sqrt[13/(506*Pi)]*u^14)/(50604750*b^3) + 
      (d^5*K1^2*M^5*Sqrt[13/(506*Pi)]*u^14)/(242392500*b^3) + 
      (d^11*K1^2*M^5*Sqrt[13/(506*Pi)]*u^14)/(50604750*b^3) - 
      ((I/160248375)*d*K0*K1*M^5*Sqrt[(2*Pi)/3289]*u^14)/b^3 - 
      (((8*I)/160248375)*d^3*K0*K1*M^5*Sqrt[(2*Pi)/3289]*u^14)/b^3 - 
      ((I/17805375)*d^5*K0*K1*M^5*Sqrt[(2*Pi)/3289]*u^14)/b^3 + 
      (((8*I)/53416125)*d^7*K0*K1*M^5*Sqrt[(2*Pi)/3289]*u^14)/b^3 - 
      (((16*I)/160248375)*d^11*K0*K1*M^5*Sqrt[(2*Pi)/3289]*u^14)/b^3 - 
      ((I/53416125)*d^13*K0*K1*M^5*Sqrt[(2*Pi)/3289]*u^14)/b^3 + 
      ((I/160248375)*d^9*K0*K1*M^5*Sqrt[(26*Pi)/253]*u^14)/b^3 + 
      (5723*d^3*K0^2*M^5*u^14)/(222104247750*Sqrt[6578]*b^3*Sqrt[Pi]) + 
      (5723*d^3*K1^2*M^5*u^14)/(222104247750*Sqrt[6578]*b^3*Sqrt[Pi]) + 
      (17113*d*K0^2*M^5*u^14)/(2221042477500*b^3*Sqrt[6578*Pi]) - 
      (17113*d^5*K0^2*M^5*u^14)/(444208495500*b^3*Sqrt[6578*Pi]) - 
      (135833*d^7*K0^2*M^5*u^14)/(555260619375*b^3*Sqrt[6578*Pi]) - 
      (463*d^9*K0^2*M^5*u^14)/(2403725625*b^3*Sqrt[6578*Pi]) - 
      (107*d^11*K0^2*M^5*u^14)/(480745125*b^3*Sqrt[6578*Pi]) + 
      (d^13*K0^2*M^5*u^14)/(15261750*b^3*Sqrt[6578*Pi]) + 
      (17113*d*K1^2*M^5*u^14)/(2221042477500*b^3*Sqrt[6578*Pi]) - 
      (17113*d^5*K1^2*M^5*u^14)/(444208495500*b^3*Sqrt[6578*Pi]) - 
      (135833*d^7*K1^2*M^5*u^14)/(555260619375*b^3*Sqrt[6578*Pi]) - 
      (463*d^9*K1^2*M^5*u^14)/(2403725625*b^3*Sqrt[6578*Pi]) - 
      (107*d^11*K1^2*M^5*u^14)/(480745125*b^3*Sqrt[6578*Pi]) + 
      (d^13*K1^2*M^5*u^14)/(15261750*b^3*Sqrt[6578*Pi]))/Pi, 
    ((((300919*I)/69457920)*d*K1*M^5*Sqrt[Pi/6578]*u)/(b^3*E^u) + 
      (((1928393*I)/46305280)*d^3*K1*M^5*Sqrt[Pi/6578]*u)/(b^3*E^u) - 
      (((153997*I)/11576320)*d^5*K1*M^5*Sqrt[Pi/6578]*u)/(b^3*E^u) - 
      (((2760311*I)/27783168)*d^7*K1*M^5*Sqrt[Pi/6578]*u)/(b^3*E^u) + 
      (((3220831*I)/69457920)*d^9*K1*M^5*Sqrt[Pi/6578]*u)/(b^3*E^u) + 
      (((287743*I)/138915840)*d^11*K1*M^5*Sqrt[(11*Pi)/598]*u)/(b^3*E^u) - 
      (((757*I)/8682240)*d^13*K1*M^5*Sqrt[(11*Pi)/598]*u)/(b^3*E^u) - 
      (((6397*I)/46305280)*d^15*K1*M^5*Sqrt[(11*Pi)/598]*u)/(b^3*E^u) + 
      (((3505109*I)/277831680)*d*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((68456309*I)/555663360)*d^3*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((14919*I)/23152640)*d^5*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((178194353*I)/555663360)*d^7*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((4513429*I)/55566336)*d^9*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((3411491*I)/32686080)*d^11*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((53953*I)/138915840)*d^13*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((108811*I)/111132672)*d^15*K0*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((300919*I)/69457920)*d*K1*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((1928393*I)/46305280)*d^3*K1*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((153997*I)/11576320)*d^5*K1*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) - 
      (((2760311*I)/27783168)*d^7*K1*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((3220831*I)/69457920)*d^9*K1*M^5*Sqrt[Pi/6578]*u^2)/(b^3*E^u) + 
      (((287743*I)/138915840)*d^11*K1*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) - 
      (((757*I)/8682240)*d^13*K1*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) - 
      (((6397*I)/46305280)*d^15*K1*M^5*Sqrt[(11*Pi)/598]*u^2)/(b^3*E^u) + 
      (((318542851951*I)/24498919710720)*d*K0*M^5*Sqrt[Pi/6578]*u^3)/
       (b^3*E^u) - (((5646190577*I)/6124729927680)*d^5*K0*M^5*Sqrt[Pi/6578]*
        u^3)/(b^3*E^u) - (((280387297691*I)/859611217920)*d^7*K0*M^5*
        Sqrt[Pi/6578]*u^3)/(b^3*E^u) + (((423702967*I)/5056536576)*d^9*K0*M^5*
        Sqrt[Pi/6578]*u^3)/(b^3*E^u) + (((411057349*I)/3889643520)*d^11*K0*
        M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) - (((53953*I)/138915840)*d^13*K0*M^5*
        Sqrt[Pi/6578]*u^3)/(b^3*E^u) - (((108811*I)/111132672)*d^15*K0*M^5*
        Sqrt[Pi/6578]*u^3)/(b^3*E^u) + (((211902102229*I)/7701494169600)*d*K1*
        M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) + 
      (((4151923974061*I)/15402988339200)*d^3*K1*M^5*Sqrt[Pi/6578]*u^3)/
       (b^3*E^u) + (((1457002457*I)/120335846400)*d^5*K1*M^5*Sqrt[Pi/6578]*
        u^3)/(b^3*E^u) - (((7447664951*I)/10528358400)*d^7*K1*M^5*
        Sqrt[Pi/6578]*u^3)/(b^3*E^u) + (((112156764259*I)/700135833600)*d^9*
        K1*M^5*Sqrt[Pi/6578]*u^3)/(b^3*E^u) + 
      (((12379844179*I)/51861913600)*d^11*K1*M^5*Sqrt[Pi/6578]*u^3)/
       (b^3*E^u) + (((217807*I)/196116480)*d^13*K1*M^5*Sqrt[Pi/6578]*u^3)/
       (b^3*E^u) - (((147913189*I)/82368921600)*d^15*K1*M^5*Sqrt[Pi/6578]*
        u^3)/(b^3*E^u) + (((277783225*I)/77348339712)*d*K1^2*M^5*
        Sqrt[Pi/6578]*u^3)/b^3 - (((12804691*I)/19337084928)*d^9*K1^2*M^5*
        Sqrt[Pi/6578]*u^3)/b^3 + (((561217538701*I)/48997839421440)*d^3*K0*
        M^5*Sqrt[(11*Pi)/598]*u^3)/(b^3*E^u) - 
      (((456491591*I)/773483397120)*d*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((1454665967*I)/193370849280)*d^3*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/
       b^3 - (((232981271*I)/48342712320)*d^5*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/
       b^3 + (((904795025*I)/38674169856)*d^7*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/
       b^3 + (((107147717*I)/386741698560)*d^9*K0^2*M^5*Sqrt[(11*Pi)/598]*
        u^3)/b^3 - (((396512185*I)/38674169856)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/598]*u^3)/b^3 - (((52614509*I)/96685424640)*d^13*K0^2*
        M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + (((11165207*I)/193370849280)*d^15*
        K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((168239*I)/154696679424)*d^17*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((33950803*I)/64456949760)*d^13*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((2501*I)/66519040)*d^15*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((195803*I)/42971299840)*d^17*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((536710291*I)/193370849280)*d^7*K1^2*M^5*Sqrt[(13*Pi)/506]*u^3)/b^3 - 
      (((45612983*I)/38674169856)*d^11*K1^2*M^5*Sqrt[(13*Pi)/506]*u^3)/b^3 - 
      (((33963173*I)/21485649920)*d^5*K1^2*M^5*Sqrt[(23*Pi)/286]*u^3)/b^3 + 
      (((420305681*I)/64456949760)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[6578]*b^3) + (((987279546528131*I)/64677148036300800)*d*K0*M^5*
        Sqrt[Pi/6578]*u^4)/(b^3*E^u) + (((41672582286403*I)/4042321752268800)*
        d^5*K0*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((243894803737399*I)/618920076902400)*d^7*K0*M^5*Sqrt[Pi/6578]*u^4)/
       (b^3*E^u) + (((126657158171*I)/933514444800)*d^11*K0*M^5*Sqrt[Pi/6578]*
        u^4)/(b^3*E^u) + (((104189*I)/130744320)*d^13*K0*M^5*Sqrt[Pi/6578]*
        u^4)/(b^3*E^u) + (((60353191325023*I)/2286565839667200)*d*K1*M^5*
        Sqrt[Pi/6578]*u^4)/(b^3*E^u) + 
      (((116955268684008173*I)/452740036254105600)*d^3*K1*M^5*Sqrt[Pi/6578]*
        u^4)/(b^3*E^u) + (((466786736955023*I)/28296252265881600)*d^5*K1*M^5*
        Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((16227916025547691*I)/23828422960742400)*d^7*K1*M^5*Sqrt[Pi/6578]*
        u^4)/(b^3*E^u) + (((102384144506099*I)/700835969433600)*d^9*K1*M^5*
        Sqrt[Pi/6578]*u^4)/(b^3*E^u) + (((763321464797*I)/3267300556800)*d^11*
        K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) + 
      (((54991*I)/39223296)*d^13*K1*M^5*Sqrt[Pi/6578]*u^4)/(b^3*E^u) - 
      (((1823091653*I)/1400271667200)*d^15*K1*M^5*Sqrt[Pi/6578]*u^4)/
       (b^3*E^u) - (((10981260025199*I)/324863026790400)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^4)/b^3 - (((25837868958241*I)/60911817523200)*d^3*K0*
        K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + (((9945317253397*I)/7613977190400)*
        d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 - 
      (((221162145161*I)/7734833971200)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/
       b^3 - (((49957239967*I)/90239729664)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^4)/
       b^3 - (((119854982651*I)/4972393267200)*d^13*K0*K1*M^5*Sqrt[Pi/6578]*
        u^4)/b^3 + (((104011948991*I)/30455908761600)*d^15*K0*K1*M^5*
        Sqrt[Pi/6578]*u^4)/b^3 - (((20741394889*I)/194917816074240)*d^17*K0*
        K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 - (((216735823*I)/2800543334400)*d^15*
        K0*M^5*Sqrt[(11*Pi)/598]*u^4)/(b^3*E^u) - 
      (((4595757728599*I)/243647270092800)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/506]*
        u^4)/b^3 + (((838188994528813*I)/129354296072601600)*d^3*K0*M^5*
        Sqrt[(23*Pi)/286]*u^4)/(b^3*E^u) + (((66350056673*I)/18203531673600)*
        d^9*K0*M^5*Sqrt[(23*Pi)/286]*u^4)/(b^3*E^u) + 
      (((846122304597617*I)/75456672709017600)*d*K0*M^5*Sqrt[Pi/6578]*u^5)/
       (b^3*E^u) + (((98949175765401023*I)/905480072508211200)*d^3*K0*M^5*
        Sqrt[Pi/6578]*u^5)/(b^3*E^u) + 
      (((4347442135933381*I)/452740036254105600)*d^5*K0*M^5*Sqrt[Pi/6578]*
        u^5)/(b^3*E^u) - (((13819769464875853*I)/47656845921484800)*d^7*K0*
        M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) + 
      (((20255689113767*I)/350417984716800)*d^9*K0*M^5*Sqrt[Pi/6578]*u^5)/
       (b^3*E^u) + (((664791508727*I)/6534601113600)*d^11*K0*M^5*
        Sqrt[Pi/6578]*u^5)/(b^3*E^u) + (((2357359*I)/2667184128)*d^13*K0*M^5*
        Sqrt[Pi/6578]*u^5)/(b^3*E^u) - (((1487897003*I)/2800543334400)*d^15*
        K0*M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) - 
      (((8868629239619*I)/649726053580800)*d*K0^2*M^5*Sqrt[Pi/6578]*u^5)/
       b^3 + (((60103311000251*I)/121823635046400)*d^7*K0^2*M^5*Sqrt[Pi/6578]*
        u^5)/b^3 - (((53440520687*I)/5156555980800)*d^9*K0^2*M^5*
        Sqrt[Pi/6578]*u^5)/b^3 - (((722271202397*I)/69613505740800)*d^13*K0^2*
        M^5*Sqrt[Pi/6578]*u^5)/b^3 + (((9049067591*I)/7166096179200)*d^15*
        K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - (((13317438853*I)/389835632148480)*
        d^17*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((13344988920577399*I)/905480072508211200)*d*K1*M^5*Sqrt[Pi/6578]*u^5)/
       (b^3*E^u) + (((259358895046095883*I)/1810960145016422400)*d^3*K1*M^5*
        Sqrt[Pi/6578]*u^5)/(b^3*E^u) + 
      (((30847433793663521*I)/2263700181270528000)*d^5*K1*M^5*Sqrt[Pi/6578]*
        u^5)/(b^3*E^u) - (((181136914022050277*I)/476568459214848000)*d^7*K1*
        M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) + 
      (((3059980724374907*I)/42050158166016000)*d^9*K1*M^5*Sqrt[Pi/6578]*u^5)/
       (b^3*E^u) + (((3175719591599*I)/23524564008960)*d^11*K1*M^5*
        Sqrt[Pi/6578]*u^5)/(b^3*E^u) + (((6768077*I)/4688409600)*d^13*K1*M^5*
        Sqrt[Pi/6578]*u^5)/(b^3*E^u) - (((69245983*I)/98264678400)*d^15*K1*
        M^5*Sqrt[Pi/6578]*u^5)/(b^3*E^u) - 
      (((192051933480588677*I)/4502601551314944000)*d*K1^2*M^5*Sqrt[Pi/6578]*
        u^5)/b^3 - (((57490483377097909*I)/250144530628608000)*d^5*K1^2*M^5*
        Sqrt[Pi/6578]*u^5)/b^3 + (((458936640102097327*I)/321614396522496000)*
        d^7*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((477773926563277*I)/14618836205568000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*
        u^5)/b^3 - (((141681184383793*I)/233901379289088)*d^11*K1^2*M^5*
        Sqrt[Pi/6578]*u^5)/b^3 + (((112787092068863*I)/29237672411136000)*
        d^15*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((1108476709447*I)/11695068964454400)*d^17*K1^2*M^5*Sqrt[Pi/6578]*u^5)/
       b^3 - (((2576799103*I)/135359594496)*d^11*K0^2*M^5*Sqrt[(11*Pi)/598]*
        u^5)/b^3 - (((3604789392487*I)/1392270114816000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/506]*u^5)/b^3 - (((1846025839349*I)/487294540185600)*d^5*
        K0^2*M^5*Sqrt[(23*Pi)/286]*u^5)/b^3 - 
      (((9969324432923*I)/60911817523200)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[6578]*b^3) - (((13945298394667*I)/28683010048000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[6578]*b^3) + 
      (((18173378675566963*I)/3621920290032844800)*d*K0*M^5*Sqrt[Pi/6578]*
        u^6)/(b^3*E^u) + (((356260419236558339*I)/7243840580065689600)*d^3*K0*
        M^5*Sqrt[Pi/6578]*u^6)/(b^3*E^u) + 
      (((30060825389462321*I)/4527400362541056000)*d^5*K0*M^5*Sqrt[Pi/6578]*
        u^6)/(b^3*E^u) - (((84055561369652843*I)/635424612286464000)*d^7*K0*
        M^5*Sqrt[Pi/6578]*u^6)/(b^3*E^u) + 
      (((3867772004683819*I)/168200632664064000)*d^9*K0*M^5*Sqrt[Pi/6578]*
        u^6)/(b^3*E^u) - (((5518676659*I)/22404346675200)*d^15*K0*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) + 
      (((4052456499617441*I)/603653381672140800)*d*K1*M^5*Sqrt[Pi/6578]*u^6)/
       (b^3*E^u) + (((86805077853609683*I)/1358220108762316800)*d^3*K1*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) + 
      (((7728102916769959*I)/2089569398095872000)*d^5*K1*M^5*Sqrt[Pi/6578]*
        u^6)/(b^3*E^u) - (((118440357113246563*I)/714852688822272000)*d^7*K1*
        M^5*Sqrt[Pi/6578]*u^6)/(b^3*E^u) + 
      (((22514013431677*I)/718806122496000)*d^9*K1*M^5*Sqrt[Pi/6578]*u^6)/
       (b^3*E^u) + (((72875517037*I)/1225237708800)*d^11*K1*M^5*Sqrt[Pi/6578]*
        u^6)/(b^3*E^u) + (((1621209259*I)/1867028889600)*d^13*K1*M^5*
        Sqrt[Pi/6578]*u^6)/(b^3*E^u) - (((40803821*I)/133359206400)*d^15*K1*
        M^5*Sqrt[Pi/6578]*u^6)/(b^3*E^u) - 
      (((2156345893322657471*I)/58533820167094272000)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^6)/b^3 - 
      (((1343878820537430341*I)/3251878898171904000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6578]*u^6)/b^3 - 
      (((210723546411540529*I)/1083959632723968000)*d^5*K0*K1*M^5*
        Sqrt[Pi/6578]*u^6)/b^3 - (((37355456791651*I)/2088405172224000)*d^9*
        K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((432316313560213*I)/835362068889600)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*
        u^6)/b^3 - (((99186077495789*I)/3248630267904000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6578]*u^6)/b^3 + (((98512073712053*I)/29237672411136000)*d^15*
        K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((935874269041*I)/11695068964454400)*d^17*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/
       b^3 + (((120859583*I)/2400465715200)*d^13*K0*M^5*Sqrt[(13*Pi)/506]*
        u^6)/(b^3*E^u) + (((29864427991041529*I)/321614396522496000)*d^7*K0*
        K1*M^5*Sqrt[(13*Pi)/506]*u^6)/b^3 + 
      (((39309174757*I)/18819651207168)*d^11*K0*M^5*Sqrt[(23*Pi)/286]*u^6)/
       (b^3*E^u) + (((3320815672399597*I)/1810960145016422400)*d*K0*M^5*
        Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((35322013095950561*I)/1975592885472460800)*d^3*K0*M^5*Sqrt[Pi/6578]*
        u^7)/(b^3*E^u) + (((91068169258869217*I)/54328804350492672000)*d^5*K0*
        M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) - 
      (((267648620642898637*I)/5718821510578176000)*d^7*K0*M^5*Sqrt[Pi/6578]*
        u^7)/(b^3*E^u) + (((112526746613227*I)/14016719388672000)*d^9*K0*M^5*
        Sqrt[Pi/6578]*u^7)/(b^3*E^u) + (((99637991657*I)/5808534323200)*d^11*
        K0*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((400005953*I)/1244685926400)*d^13*K0*M^5*Sqrt[Pi/6578]*u^7)/
       (b^3*E^u) - (((107236471*I)/1179176140800)*d^15*K0*M^5*Sqrt[Pi/6578]*
        u^7)/(b^3*E^u) - (((790340628376398313*I)/117067640334188544000)*d*
        K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((698676408905897033*I)/19511273389031424000)*d^5*K0^2*M^5*
        Sqrt[Pi/6578]*u^7)/b^3 + (((19940702082339323*I)/91889827577856000)*
        d^7*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((250384131821*I)/1827354525696000)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^7)/
       b^3 - (((65075548163887*I)/687945233203200)*d^11*K0^2*M^5*
        Sqrt[Pi/6578]*u^7)/b^3 - (((38887363620557*I)/6497260535808000)*d^13*
        K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((2214230703557*I)/3439726166016000)*d^15*K0^2*M^5*Sqrt[Pi/6578]*u^7)/
       b^3 - (((69857613799*I)/4678027585781760)*d^17*K0^2*M^5*Sqrt[Pi/6578]*
        u^7)/b^3 + (((120146625265936201*I)/54328804350492672000)*d*K1*M^5*
        Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((2275345916716587259*I)/108657608700985344000)*d^3*K1*M^5*
        Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((48639797062536583*I)/27164402175246336000)*d^5*K1*M^5*Sqrt[Pi/6578]*
        u^7)/(b^3*E^u) - (((312820639882385629*I)/5718821510578176000)*d^7*K1*
        M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) + 
      (((1579894056294643*I)/168200632664064000)*d^9*K1*M^5*Sqrt[Pi/6578]*
        u^7)/(b^3*E^u) + (((2777680303889*I)/138379788288000)*d^11*K1*M^5*
        Sqrt[Pi/6578]*u^7)/(b^3*E^u) + (((1050332837*I)/2625509376000)*d^13*
        K1*M^5*Sqrt[Pi/6578]*u^7)/(b^3*E^u) - 
      (((808055263*I)/7468115558400)*d^15*K1*M^5*Sqrt[Pi/6578]*u^7)/
       (b^3*E^u) - (((1279490532087327673*I)/117067640334188544000)*d*K1^2*
        M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((941762439041447239*I)/19511273389031424000)*d^5*K1^2*M^5*
        Sqrt[Pi/6578]*u^7)/b^3 + (((217618265821788959*I)/643228793044992000)*
        d^7*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((44200737703483*I)/5847534482227200)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^7)/
       b^3 - (((8421400860873181*I)/58475344822272000)*d^11*K1^2*M^5*
        Sqrt[Pi/6578]*u^7)/b^3 + (((1654764542437*I)/1670724137779200)*d^15*
        K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((242388073801*I)/116950689644544000)*d^17*K1^2*M^5*Sqrt[(11*Pi)/598]*
        u^7)/b^3 - (((1667779549679*I)/2339013792890880)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/506]*u^7)/b^3 - 
      (((1450841192380538099*I)/19511273389031424000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[6578]*b^3) - (((2326675928891172973*I)/
         19511273389031424000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6578]*b^3) + 
      (((3330143291403991*I)/6791100543811584000)*d*K0*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) + (((538146703051977037*I)/108657608700985344000)*d^3*K0*M^5*
        Sqrt[Pi/6578]*u^8)/(b^3*E^u) + 
      (((2797310393073299*I)/4938982213681152000)*d^5*K0*M^5*Sqrt[Pi/6578]*
        u^8)/(b^3*E^u) - (((5714492063268491*I)/439909346967552000)*d^7*K0*
        M^5*Sqrt[Pi/6578]*u^8)/(b^3*E^u) + 
      (((4494850157047*I)/2156418367488000)*d^9*K0*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) + (((418468140157*I)/87128014848000)*d^11*K0*M^5*
        Sqrt[Pi/6578]*u^8)/(b^3*E^u) + (((6779842033*I)/56010866688000)*d^13*
        K0*M^5*Sqrt[Pi/6578]*u^8)/(b^3*E^u) + 
      (((68696437884864059*I)/108657608700985344000)*d*K1*M^5*Sqrt[Pi/6578]*
        u^8)/(b^3*E^u) + (((17192691721587227*I)/3018266908360704000)*d^3*K1*
        M^5*Sqrt[Pi/6578]*u^8)/(b^3*E^u) + 
      (((6645859721923973*I)/21731521740197068800)*d^5*K1*M^5*Sqrt[Pi/6578]*
        u^8)/(b^3*E^u) - (((491152436763463*I)/33640126532812800)*d^7*K1*M^5*
        Sqrt[Pi/6578]*u^8)/(b^3*E^u) + 
      (((47819118725887*I)/19788309725184000)*d^9*K1*M^5*Sqrt[Pi/6578]*u^8)/
       (b^3*E^u) - (((66163047*I)/2074476544000)*d^15*K1*M^5*Sqrt[Pi/6578]*
        u^8)/(b^3*E^u) - (((34548481237072489*I)/5853382016709427200)*d*K0*K1*
        M^5*Sqrt[Pi/6578]*u^8)/b^3 - 
      (((315404862431479859*I)/4877818347257856000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6578]*u^8)/b^3 - 
      (((135436477957299227*I)/4877818347257856000)*d^5*K0*K1*M^5*
        Sqrt[Pi/6578]*u^8)/b^3 + (((29642499107970787*I)/160807198261248000)*
        d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 - 
      (((5766784128431*I)/3654709051392000)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/
       b^3 - (((1162455481507223*I)/14618836205568000)*d^11*K0*K1*M^5*
        Sqrt[Pi/6578]*u^8)/b^3 - (((78860229533*I)/14402794291200)*d^13*K0*K1*
        M^5*Sqrt[Pi/6578]*u^8)/b^3 - (((615335257*I)/512941621248000)*d^17*K0*
        K1*M^5*Sqrt[(11*Pi)/598]*u^8)/b^3 + 
      (((512519101*I)/1225237708800)*d^11*K1*M^5*Sqrt[(13*Pi)/506]*u^8)/
       (b^3*E^u) + (((1732057213*I)/38983563214848)*d^15*K0*K1*M^5*
        Sqrt[(13*Pi)/506]*u^8)/b^3 - (((80741459*I)/67213040025600)*d^15*K0*
        M^5*Sqrt[(23*Pi)/286]*u^8)/(b^3*E^u) + 
      (((2094923771*I)/336065200128000)*d^13*K1*M^5*Sqrt[(23*Pi)/286]*u^8)/
       (b^3*E^u) + (((38019794798340661*I)/325972826102956032000)*d*K0*M^5*
        Sqrt[Pi/6578]*u^9)/(b^3*E^u) + 
      (((122822331361553851*I)/108657608700985344000)*d^3*K0*M^5*
        Sqrt[Pi/6578]*u^9)/(b^3*E^u) + 
      (((3340786527877273*I)/36219202900328448000)*d^5*K0*M^5*Sqrt[Pi/6578]*
        u^9)/(b^3*E^u) - (((49826373632066641*I)/17156464531734528000)*d^7*K0*
        M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) + 
      (((6045937298767*I)/13456050613125120)*d^9*K0*M^5*Sqrt[Pi/6578]*u^9)/
       (b^3*E^u) + (((56795761433*I)/52276808908800)*d^11*K0*M^5*
        Sqrt[Pi/6578]*u^9)/(b^3*E^u) - (((2376115457*I)/336065200128000)*d^15*
        K0*M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) - 
      (((6222750030439043*I)/9755636694515712000)*d*K0^2*M^5*Sqrt[Pi/6578]*
        u^9)/b^3 + (((865420413921991*I)/40201799565312000)*d^7*K0^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 + (((9861498919*I)/95547949056000)*d^9*K0^2*
        M^5*Sqrt[Pi/6578]*u^9)/b^3 - (((2527877510737*I)/270719188992000)*
        d^11*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((59294441903*I)/85993154150400)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^9)/
       b^3 + (((13216449601*I)/182735452569600)*d^15*K0^2*M^5*Sqrt[Pi/6578]*
        u^9)/b^3 - (((48258173501*I)/29237672411136000)*d^17*K0^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 + (((2702866491820741*I)/20373301631434752000)*
        d*K1*M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) + 
      (((135440607482547277*I)/108657608700985344000)*d^3*K1*M^5*
        Sqrt[Pi/6578]*u^9)/(b^3*E^u) + 
      (((15024041515304879*I)/162986413051478016000)*d^5*K1*M^5*Sqrt[Pi/6578]*
        u^9)/(b^3*E^u) - (((6093712966744301*I)/1906273836859392000)*d^7*K1*
        M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) + 
      (((7317741580007*I)/14841232293888000)*d^9*K1*M^5*Sqrt[Pi/6578]*u^9)/
       (b^3*E^u) + (((8459628601757*I)/7057369202688000)*d^11*K1*M^5*
        Sqrt[Pi/6578]*u^9)/(b^3*E^u) - (((8049494627*I)/1008195600384000)*
        d^15*K1*M^5*Sqrt[Pi/6578]*u^9)/(b^3*E^u) - 
      (((7341398116709471*I)/7701818443038720000)*d*K1^2*M^5*Sqrt[Pi/6578]*
        u^9)/b^3 - (((134274448783101881*I)/36583637604433920000)*d^5*K1^2*
        M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((1824920698639529*I)/67002999275520000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*
        u^9)/b^3 - (((2396991725137*I)/14618836205568000)*d^9*K1^2*M^5*
        Sqrt[Pi/6578]*u^9)/b^3 - (((22766971187413*I)/1923531079680000)*d^11*
        K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + (((28712492243*I)/304559087616000)*
        d^15*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((4211155283*I)/1949178160742400)*d^17*K1^2*M^5*Sqrt[Pi/6578]*u^9)/
       b^3 + (((1109532769*I)/336065200128000)*d^13*K0*M^5*Sqrt[(11*Pi)/598]*
        u^9)/(b^3*E^u) - (((219231686989429*I)/665157047353344000)*d^5*K0^2*
        M^5*Sqrt[(11*Pi)/598]*u^9)/b^3 - (((594080393497*I)/7309418102784000)*
        d^13*K1^2*M^5*Sqrt[(11*Pi)/598]*u^9)/b^3 + 
      (((1611043537*I)/504097800192000)*d^13*K1*M^5*Sqrt[(13*Pi)/506]*u^9)/
       (b^3*E^u) - (((10843734943864547*I)/1463345504177356800)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[6578]*b^3) - 
      (((71783985039536359*I)/7316727520886784000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[6578]*b^3) + (((266296107860863*I)/13582201087623168000)*d*K0*
        M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) + 
      (((34253406847717853*I)/162986413051478016000)*d^3*K0*M^5*Sqrt[Pi/6578]*
        u^10)/(b^3*E^u) + (((443418086254009*I)/27164402175246336000)*d^5*K0*
        M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) - 
      (((27494062436707*I)/51989286459801600)*d^7*K0*M^5*Sqrt[Pi/6578]*u^10)/
       (b^3*E^u) + (((956456382881*I)/12615047449804800)*d^9*K0*M^5*
        Sqrt[Pi/6578]*u^10)/(b^3*E^u) + (((704311318111*I)/3528684601344000)*
        d^11*K0*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) - 
      (((782501513*I)/504097800192000)*d^15*K0*M^5*Sqrt[Pi/6578]*u^10)/
       (b^3*E^u) + (((174580102545841*I)/6985131987920486400)*d*K1*M^5*
        Sqrt[Pi/6578]*u^10)/(b^3*E^u) + 
      (((15449858642708807*I)/69851319879204864000)*d^3*K1*M^5*Sqrt[Pi/6578]*
        u^10)/(b^3*E^u) + (((307786667346491*I)/17462829969801216000)*d^5*K1*
        M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) - 
      (((2090065644451409*I)/3676385256800256000)*d^7*K1*M^5*Sqrt[Pi/6578]*
        u^10)/(b^3*E^u) + (((971825586367*I)/12014330904576000)*d^9*K1*M^5*
        Sqrt[Pi/6578]*u^10)/(b^3*E^u) + (((7247566393*I)/33606520012800)*d^11*
        K1*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) + 
      (((3708821*I)/375072768000)*d^13*K1*M^5*Sqrt[Pi/6578]*u^10)/(b^3*E^u) - 
      (((870082963*I)/504097800192000)*d^15*K1*M^5*Sqrt[Pi/6578]*u^10)/
       (b^3*E^u) - (((683475908271161*I)/2110594477178880000)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^10)/b^3 - (((265255753421891*I)/74055946567680000)*
        d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((39653249695123*I)/24685315522560000)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*
        u^10)/b^3 + (((557289481427507*I)/54820635770880000)*d^7*K0*K1*M^5*
        Sqrt[Pi/6578]*u^10)/b^3 + (((7836165372517*I)/54820635770880000)*d^9*
        K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((244945368656393*I)/54820635770880000)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*
        u^10)/b^3 - (((1340165312293*I)/3654709051392000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6578]*u^10)/b^3 + (((428745666409*I)/10964127154176000)*d^15*
        K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - 
      (((9927541487*I)/10964127154176000)*d^17*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/
       b^3 + (((203647447*I)/252048900096000)*d^13*K0*M^5*Sqrt[(11*Pi)/598]*
        u^10)/(b^3*E^u) + (((386083429798043*I)/122239809788608512000)*d*K0*
        M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) + 
      (((146134332571081*I)/4889592391544340480)*d^3*K0*M^5*Sqrt[Pi/6578]*
        u^11)/(b^3*E^u) + (((361838066506243*I)/122239809788608512000)*d^5*K0*
        M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) - 
      (((490236148789909*I)/6433674199400448000)*d^7*K0*M^5*Sqrt[Pi/6578]*
        u^11)/(b^3*E^u) + (((131182738633*I)/14016719388672000)*d^9*K0*M^5*
        Sqrt[Pi/6578]*u^11)/(b^3*E^u) + (((8631823199*I)/294057050112000)*
        d^11*K0*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) - 
      (((37598317*I)/126024450048000)*d^15*K0*M^5*Sqrt[Pi/6578]*u^11)/
       (b^3*E^u) - (((12589441805249*I)/623584731893760000)*d*K0^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 - (((874486492139339*I)/6097272934072320000)*
        d^5*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((28108117219111*I)/35472176087040000)*d^7*K0^2*M^5*Sqrt[Pi/6578]*
        u^11)/b^3 - (((19418466739717*I)/54820635770880000)*d^11*K0^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 - (((117985714943*I)/3654709051392000)*d^13*
        K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((39050825147*I)/10964127154176000)*d^15*K0^2*M^5*Sqrt[Pi/6578]*u^11)/
       b^3 - (((924825001*I)/10964127154176000)*d^17*K0^2*M^5*Sqrt[Pi/6578]*
        u^11)/b^3 + (((31991225692057*I)/9403062291431424000)*d*K1*M^5*
        Sqrt[Pi/6578]*u^11)/(b^3*E^u) + (((438058006387*I)/13930462653972480)*
        d^3*K1*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) + 
      (((26696937002279*I)/8149320652573900800)*d^5*K1*M^5*Sqrt[Pi/6578]*
        u^11)/(b^3*E^u) - (((517914470036317*I)/6433674199400448000)*d^7*K1*
        M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) + 
      (((17454642389*I)/1810772361216000)*d^9*K1*M^5*Sqrt[Pi/6578]*u^11)/
       (b^3*E^u) + (((82427922827*I)/2646513451008000)*d^11*K1*M^5*
        Sqrt[Pi/6578]*u^11)/(b^3*E^u) + (((145251397*I)/75614670028800)*d^13*
        K1*M^5*Sqrt[Pi/6578]*u^11)/(b^3*E^u) - 
      (((13853887*I)/42008150016000)*d^15*K1*M^5*Sqrt[Pi/6578]*u^11)/
       (b^3*E^u) - (((2628666233867899*I)/82313184609976320000)*d*K1^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 - 
      (((126257014293973447*I)/823131846099763200000)*d^5*K1^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 + (((2706086390216113*I)/3015134967398400000)*
        d^7*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((34231075793633*I)/822309536563200000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*
        u^11)/b^3 - (((67127227810757*I)/164461907312640000)*d^11*K1^2*M^5*
        Sqrt[Pi/6578]*u^11)/b^3 - (((1255891417493*I)/32892381462528000)*d^13*
        K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((28338022303*I)/6578476292505600)*d^15*K1^2*M^5*Sqrt[Pi/6578]*u^11)/
       b^3 - (((35633153*I)/346235594342400)*d^17*K1^2*M^5*Sqrt[Pi/6578]*
        u^11)/b^3 + (((6791033*I)/42008150016000)*d^13*K0*M^5*
        Sqrt[(11*Pi)/598]*u^11)/(b^3*E^u) + 
      (((159386559331*I)/54820635770880000)*d^9*K0^2*M^5*Sqrt[(11*Pi)/598]*
        u^11)/b^3 - (((267392865772759*I)/962727305379840000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[6578]*b^3) - 
      (((51308767704744287*I)/164626369219952640000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[6578]*b^3) + (((1403426562397*I)/3055995244715212800)*d*
        K0*M^5*Sqrt[Pi/6578]*u^12)/(b^3*E^u) + 
      (((17823804578969*I)/6111990489430425600)*d^3*K0*M^5*Sqrt[Pi/6578]*
        u^12)/(b^3*E^u) + (((71440196353*I)/119374814246688000)*d^5*K0*M^5*
        Sqrt[Pi/6578]*u^12)/(b^3*E^u) - 
      (((866021149613*I)/107227903323340800)*d^7*K0*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) + (((414252863*I)/727791199027200)*d^9*K0*M^5*Sqrt[Pi/6578]*
        u^12)/(b^3*E^u) + (((2188818007*I)/661628362752000)*d^11*K0*M^5*
        Sqrt[Pi/6578]*u^12)/(b^3*E^u) + (((6560467*I)/23629584384000)*d^13*K0*
        M^5*Sqrt[Pi/6578]*u^12)/(b^3*E^u) + 
      (((7295512894927*I)/15279976223576064000)*d*K1*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) + (((31031866904729*I)/10186650815717376000)*d^3*K1*M^5*
        Sqrt[Pi/6578]*u^12)/(b^3*E^u) + 
      (((130184853287*I)/212221891994112000)*d^5*K1*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) - (((13535578846133*I)/1608418549850112000)*d^7*K1*M^5*
        Sqrt[Pi/6578]*u^12)/(b^3*E^u) + (((27294853969*I)/47306427936768000)*
        d^9*K1*M^5*Sqrt[Pi/6578]*u^12)/(b^3*E^u) + 
      (((460820621*I)/132325672550400)*d^11*K1*M^5*Sqrt[Pi/6578]*u^12)/
       (b^3*E^u) + (((6583393*I)/23629584384000)*d^13*K1*M^5*Sqrt[Pi/6578]*
        u^12)/(b^3*E^u) - (((1884793*I)/31506112512000)*d^15*K1*M^5*
        Sqrt[Pi/6578]*u^12)/(b^3*E^u) - 
      (((9668277113581*I)/1679860910407680000)*d*K0*K1*M^5*Sqrt[Pi/6578]*
        u^12)/b^3 - (((431445447397337*I)/5879513186426880000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 - (((192228745617487*I)/4199652276019200000)*
        d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 + 
      (((161760776255107*I)/753783741849600000)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*
        u^12)/b^3 + (((2264551321111*I)/102788692070400000)*d^9*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 + (((2247842161*I)/1644619073126400)*d^15*K0*
        K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - (((561413507*I)/16446190731264000)*
        d^17*K0*K1*M^5*Sqrt[Pi/6578]*u^12)/b^3 - 
      (((1769*I)/370660147200)*d^15*K0*M^5*Sqrt[(11*Pi)/598]*u^12)/
       (b^3*E^u) - (((26056125553*I)/5873639546880000)*d^11*K0*K1*M^5*
        Sqrt[(23*Pi)/286]*u^12)/b^3 - (((3940825843*I)/8223095365632000)*d^13*
        K0*K1*M^5*Sqrt[(23*Pi)/286]*u^12)/b^3 + 
      (((123046260247*I)/3819994055894016000)*d*K0*M^5*Sqrt[Pi/6578]*u^13)/
       (b^3*E^u) + (((878192946377*I)/3819994055894016000)*d^3*K0*M^5*
        Sqrt[Pi/6578]*u^13)/(b^3*E^u) - 
      (((71362839169*I)/3819994055894016000)*d^5*K0*M^5*Sqrt[Pi/6578]*u^13)/
       (b^3*E^u) - (((9226586657*I)/15465562979328000)*d^7*K0*M^5*
        Sqrt[Pi/6578]*u^13)/(b^3*E^u) + (((139379767*I)/1314067442688000)*d^9*
        K0*M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) - 
      (((211*I)/7676928000)*d^13*K0*M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) - 
      (((22999*I)/1312754688000)*d^15*K0*M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) - 
      (((120133524061*I)/618896124887040000)*d*K0^2*M^5*Sqrt[Pi/6578]*u^13)/
       b^3 - (((5762591935799*I)/2099826138009600000)*d^5*K0^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 + (((1736323033307*I)/188445935462400000)*d^7*
        K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((64063082429*I)/29368197734400000)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^13)/
       b^3 - (((101445698941*I)/20557738414080000)*d^11*K0^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 + (((50875511*I)/513943460352000)*d^15*K0^2*
        M^5*Sqrt[Pi/6578]*u^13)/b^3 - (((43928897*I)/16446190731264000)*d^17*
        K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((2091221929*I)/59687407123344000)*d*K1*M^5*Sqrt[Pi/6578]*u^13)/
       (b^3*E^u) + (((318841245257*I)/1273331351964672000)*d^3*K1*M^5*
        Sqrt[Pi/6578]*u^13)/(b^3*E^u) + (((3064023023*I)/212221891994112000)*
        d^5*K1*M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) - 
      (((7704591017*I)/11826606984192000)*d^7*K1*M^5*Sqrt[Pi/6578]*u^13)/
       (b^3*E^u) + (((131478811*I)/2956651746048000)*d^9*K1*M^5*Sqrt[Pi/6578]*
        u^13)/(b^3*E^u) + (((27287849*I)/82703545344000)*d^11*K1*M^5*
        Sqrt[Pi/6578]*u^13)/(b^3*E^u) - (((43067*I)/5907396096000)*d^13*K1*
        M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) - 
      (((61189*I)/3938264064000)*d^15*K1*M^5*Sqrt[Pi/6578]*u^13)/(b^3*E^u) - 
      (((340996836221*I)/1679860910407680000)*d*K1^2*M^5*Sqrt[Pi/6578]*u^13)/
       b^3 - (((4011941652343*I)/1336252996915200000)*d^5*K1^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 + (((5505618312001*I)/565337806387200000)*d^7*
        K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((174650034821*I)/68525794713600000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^13)/
       b^3 + (((29816921*I)/256971730176000)*d^15*K1^2*M^5*Sqrt[Pi/6578]*
        u^13)/b^3 - (((49889341*I)/16446190731264000)*d^17*K1^2*M^5*
        Sqrt[Pi/6578]*u^13)/b^3 - (((243574559*I)/4111547682816000)*d^13*K0^2*
        M^5*Sqrt[(11*Pi)/598]*u^13)/b^3 - (((2820605663*I)/6852579471360000)*
        d^11*K1^2*M^5*Sqrt[(13*Pi)/506]*u^13)/b^3 - 
      (((1137009257*I)/20557738414080000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/506]*
        u^13)/b^3 + (((1373*I)/108109209600)*d^11*K0*M^5*Sqrt[(23*Pi)/286]*
        u^13)/(b^3*E^u) - (((8721797698807*I)/2939756593213440000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[6578]*b^3) - 
      (((1312379354701*I)/419965227601920000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[6578]*b^3) + (((47720221*I)/8377179947136000)*d*K0*M^5*
        Sqrt[Pi/6578]*u^14)/(b^3*E^u) + (((29966927*I)/702980135424000)*d^3*
        K0*M^5*Sqrt[Pi/6578]*u^14)/(b^3*E^u) + 
      (((3536079803*I)/50263079682816000)*d^5*K0*M^5*Sqrt[Pi/6578]*u^14)/
       (b^3*E^u) - (((119896159*I)/1058170098585600)*d^7*K0*M^5*Sqrt[Pi/6578]*
        u^14)/(b^3*E^u) - (((6043693*I)/46197683532000)*d^9*K0*M^5*
        Sqrt[Pi/6578]*u^14)/(b^3*E^u) + (((3192977*I)/41351772672000)*d^11*K0*
        M^5*Sqrt[Pi/6578]*u^14)/(b^3*E^u) + 
      (((3701*I)/84391372800)*d^13*K0*M^5*Sqrt[Pi/6578]*u^14)/(b^3*E^u) + 
      (((8627*I)/1969132032000)*d^15*K0*M^5*Sqrt[Pi/6578]*u^14)/(b^3*E^u) + 
      (((14988041*I)/2645425246464000)*d*K1*M^5*Sqrt[Pi/6578]*u^14)/
       (b^3*E^u) + (((1081811*I)/26036301312000)*d^3*K1*M^5*Sqrt[Pi/6578]*
        u^14)/(b^3*E^u) + (((14159413*I)/209429498678400)*d^5*K1*M^5*
        Sqrt[Pi/6578]*u^14)/(b^3*E^u) - (((11151658867*I)/100526159365632000)*
        d^7*K1*M^5*Sqrt[Pi/6578]*u^14)/(b^3*E^u) - 
      (((371766337*I)/2956651746048000)*d^9*K1*M^5*Sqrt[Pi/6578]*u^14)/
       (b^3*E^u) + (((630187*I)/8270354534400)*d^11*K1*M^5*Sqrt[Pi/6578]*
        u^14)/(b^3*E^u) + (((1753*I)/42195686400)*d^13*K1*M^5*Sqrt[Pi/6578]*
        u^14)/(b^3*E^u) + (((8081*I)/1969132032000)*d^15*K1*M^5*Sqrt[Pi/6578]*
        u^14)/(b^3*E^u) - (((8874241*I)/586075875840000)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^14)/b^3 - (((5636731699*I)/19340503902720000)*d^3*K0*
        K1*M^5*Sqrt[Pi/6578]*u^14)/b^3 - (((22215153001*I)/48351259756800000)*
        d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^14)/b^3 + 
      (((2821227433*I)/2884376563200000)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^14)/
       b^3 + (((3986167267*I)/6424293254400000)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*
        u^14)/b^3 - (((390703861*I)/513943460352000)*d^11*K0*K1*M^5*
        Sqrt[Pi/6578]*u^14)/b^3 - (((132075241*I)/1284858650880000)*d^13*K0*
        K1*M^5*Sqrt[Pi/6578]*u^14)/b^3 - (((218419*I)/171314486784000)*d^17*
        K0*K1*M^5*Sqrt[Pi/6578]*u^14)/b^3 + 
      (((418123*I)/171314486784000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^14)/
       b^3 - (((132561599*I)/53450119876608000)*d*K0^2*M^5*Sqrt[Pi/6578]*
        u^15)/b^3 - (((5523531199*I)/97991886440448000)*d^5*K0^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 + (((8868049849*I)/113067561277440000)*d^7*
        K0^2*M^5*Sqrt[Pi/6578]*u^15)/b^3 + (((738191*I)/6718215168000)*d^9*
        K0^2*M^5*Sqrt[Pi/6578]*u^15)/b^3 - (((18564401*I)/604639365120000)*
        d^13*K0^2*M^5*Sqrt[Pi/6578]*u^15)/b^3 + 
      (((10611421*I)/2055773841408000)*d^15*K0^2*M^5*Sqrt[Pi/6578]*u^15)/
       b^3 + (((3677087*I)/4111547682816000)*d^17*K0^2*M^5*Sqrt[Pi/6578]*
        u^15)/b^3 - (((419203254497*I)/7349391483033600000)*d^5*K1^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 + (((350047927*I)/4750737868800000)*d^7*K1^2*
        M^5*Sqrt[Pi/6578]*u^15)/b^3 + (((7324117*I)/64403942400000)*d^9*K1^2*
        M^5*Sqrt[Pi/6578]*u^15)/b^3 - (((3393787*I)/45683863142400)*d^11*K1^2*
        M^5*Sqrt[Pi/6578]*u^15)/b^3 - (((36563701*I)/1142096578560000)*d^13*
        K1^2*M^5*Sqrt[Pi/6578]*u^15)/b^3 + (((707881*I)/228419315712000)*d^15*
        K1^2*M^5*Sqrt[Pi/6578]*u^15)/b^3 + (((297931*I)/456838631424000)*d^17*
        K1^2*M^5*Sqrt[Pi/6578]*u^15)/b^3 - 
      ((I/210978432000)*d*K0*M^5*Sqrt[(13*Pi)/506]*u^15)/(b^3*E^u) - 
      ((I/6027955200)*d^3*K0*M^5*Sqrt[(13*Pi)/506]*u^15)/(b^3*E^u) - 
      (((89*I)/210978432000)*d^5*K0*M^5*Sqrt[(13*Pi)/506]*u^15)/(b^3*E^u) - 
      ((I/2813045760)*d^13*K0*M^5*Sqrt[(13*Pi)/506]*u^15)/(b^3*E^u) - 
      ((I/23442048000)*d^15*K0*M^5*Sqrt[(13*Pi)/506]*u^15)/(b^3*E^u) - 
      (((20842873*I)/3426289735680000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/506]*u^15)/
       b^3 - ((I/210978432000)*d*K1*M^5*Sqrt[(13*Pi)/506]*u^15)/(b^3*E^u) - 
      ((I/6027955200)*d^3*K1*M^5*Sqrt[(13*Pi)/506]*u^15)/(b^3*E^u) - 
      (((89*I)/210978432000)*d^5*K1*M^5*Sqrt[(13*Pi)/506]*u^15)/(b^3*E^u) - 
      ((I/2813045760)*d^13*K1*M^5*Sqrt[(13*Pi)/506]*u^15)/(b^3*E^u) - 
      ((I/23442048000)*d^15*K1*M^5*Sqrt[(13*Pi)/506]*u^15)/(b^3*E^u) - 
      (((109640603*I)/97991886440448000)*d^3*K0^2*M^5*Sqrt[(23*Pi)/286]*u^15)/
       b^3 - (((37095474751*I)/1469878296606720000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[6578]*b^3) + ((I/30139776000)*d^7*K0*M^5*
        Sqrt[(143*Pi)/46]*u^15)/(b^3*E^u) + 
      ((I/14065228800)*d^9*K0*M^5*Sqrt[(143*Pi)/46]*u^15)/(b^3*E^u) - 
      ((I/70326144000)*d^11*K0*M^5*Sqrt[(143*Pi)/46]*u^15)/(b^3*E^u) + 
      ((I/30139776000)*d^7*K1*M^5*Sqrt[(143*Pi)/46]*u^15)/(b^3*E^u) + 
      ((I/14065228800)*d^9*K1*M^5*Sqrt[(143*Pi)/46]*u^15)/(b^3*E^u) - 
      ((I/70326144000)*d^11*K1*M^5*Sqrt[(143*Pi)/46]*u^15)/(b^3*E^u) - 
      (((2721371*I)/267250599383040000)*d*K1^2*M^5*Sqrt[(253*Pi)/26]*u^15)/
       b^3 - (((3698327*I)/18844593546240000)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^16)/
       b^3 + (((5745991*I)/7709151905280000)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*
        u^16)/b^3 - (((141089327*I)/60571907827200000)*d^5*K0*K1*M^5*
        Sqrt[Pi/6578]*u^16)/b^3 + (((5275691*I)/513943460352000)*d^11*K0*K1*
        M^5*Sqrt[Pi/6578]*u^16)/b^3 - (((1055843*I)/285524144640000)*d^13*K0*
        K1*M^5*Sqrt[Pi/6578]*u^16)/b^3 - (((2330617*I)/513943460352000)*d^15*
        K0*K1*M^5*Sqrt[Pi/6578]*u^16)/b^3 + 
      (((2872063*I)/3212146627200000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/598]*u^16)/
       b^3 - (((312314159*I)/424003354790400000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/506]*u^16)/b^3 - (((467*I)/20977284096000)*d^17*K0*K1*
        M^5*Sqrt[(23*Pi)/286]*u^16)/b^3 + (((7093*I)/1615250875392000)*d*K0^2*
        M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((2160637*I)/2088686476800000)*d^5*
        K0^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((859457*I)/8653129689600000)*d^7*
        K0^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 - (((519703*I)/229439044800000)*d^9*
        K0^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 - (((1999*I)/2760168960000)*d^11*
        K0^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((413579*I)/367102471680000)*d^13*
        K0^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((32069*I)/73420494336000)*d^15*
        K0^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((163*I)/5438555136000)*d^17*K0^2*
        M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((33001*I)/8076254376960000)*d*K1^2*
        M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((60677417*I)/60571907827200000)*d^5*
        K1^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((739073*I)/8653129689600000)*d^7*
        K1^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 - (((502147*I)/229439044800000)*d^9*
        K1^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 - (((12127*I)/17481070080000)*d^11*
        K1^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((80207*I)/73420494336000)*d^13*
        K1^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((1229*I)/2936819773440)*d^15*
        K1^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((4177*I)/146840988672000)*d^17*
        K1^2*M^5*Sqrt[Pi/6578]*u^17)/b^3 + (((183719*I)/712610680320000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^17)/(Sqrt[6578]*b^3) + 
      (((3049303*I)/12114381565440000)*d^3*K1^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[6578]*b^3) - ((I/1638850320000)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^18)/
       b^3 - ((I/81942516000)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^18)/b^3 - 
      (((67*I)/1024281450000)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^18)/b^3 - 
      ((I/35939700000)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*u^18)/b^3 + 
      ((I/16388503200)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*u^18)/b^3 - 
      (((7*I)/102428145000)*d^13*K0*K1*M^5*Sqrt[Pi/6578]*u^18)/b^3 - 
      ((I/27314172000)*d^15*K0*K1*M^5*Sqrt[Pi/6578]*u^18)/b^3 - 
      ((I/327770064000)*d^17*K0*K1*M^5*Sqrt[Pi/6578]*u^18)/b^3 + 
      ((I/71879400000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/598]*u^18)/b^3)/Pi, 
    ((13373651*d^3*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^3)/(17114431488*b^3) - 
      (14355214771*d^5*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^3)/(2310448250880*b^3) + 
      (((44567*I)/8171520)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 - 
      (((2025017*I)/26046720)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 + 
      (((11811181*I)/416747520)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^3)/b^3 + 
      (((3964549*I)/555663360)*d^3*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((125763*I)/185221120)*d^5*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((8221*I)/37044224)*d^13*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((6757*I)/555663360)*d^15*K0^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((380911*I)/208373760)*d^11*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((11657*I)/59535360)*d^13*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 - 
      (((1619*I)/34728960)*d^15*K1^2*M^5*Sqrt[(11*Pi)/598]*u^3)/b^3 + 
      (((28517*I)/416747520)*d*K1^2*M^5*Sqrt[(23*Pi)/286]*u^3)/b^3 + 
      (((75301*I)/69457920)*d^3*K1^2*M^5*Sqrt[(23*Pi)/286]*u^3)/b^3 - 
      (((266537*I)/185221120)*d^7*K0^2*M^5*Sqrt[(143*Pi)/46]*u^3)/b^3 + 
      (((48081*I)/185221120)*d^9*K0^2*M^5*Sqrt[(143*Pi)/46]*u^3)/b^3 + 
      (((18741*I)/37044224)*d^11*K0^2*M^5*Sqrt[(143*Pi)/46]*u^3)/b^3 + 
      (((5897*I)/185221120)*d*K0^2*M^5*Sqrt[(253*Pi)/26]*u^3)/b^3 + 
      (11723406913*d*K0*K1*M^5*u^3)/(2310448250880*b^3*Sqrt[6578*Pi]) + 
      (111621233329*d^7*K0*K1*M^5*u^3)/(2310448250880*b^3*Sqrt[6578*Pi]) + 
      (170330633579*d^9*K0*K1*M^5*u^3)/(2310448250880*b^3*Sqrt[6578*Pi]) - 
      (3507496901*d^11*K0*K1*M^5*u^3)/(70013583360*b^3*Sqrt[6578*Pi]) - 
      (53136269*d^13*K0*K1*M^5*u^3)/(7779287040*b^3*Sqrt[6578*Pi]) + 
      (206273*d^15*K0*K1*M^5*u^3)/(476282880*b^3*Sqrt[6578*Pi]) - 
      (4880983*d^13*K0^2*M^5*Sqrt[11/(598*Pi)]*u^4)/(15558574080*b^3) + 
      (45214447*d^3*K0^2*M^5*Sqrt[13/(506*Pi)]*u^4)/(171144314880*b^3) + 
      (30301699718951*d^7*K1^2*M^5*Sqrt[13/(506*Pi)]*u^4)/
       (5822329592217600*b^3) + (((1469280313*I)/36849254400)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^4)/b^3 - (((711989707397*I)/700135833600)*d^7*K0*K1*
        M^5*Sqrt[Pi/6578]*u^4)/b^3 + (((141437463473*I)/700135833600)*d^9*K0*
        K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + (((27148428533*I)/77792870400)*d^11*
        K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + (((791247349*I)/77792870400)*d^13*
        K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 - (((808250327*I)/700135833600)*d^15*
        K0*K1*M^5*Sqrt[Pi/6578]*u^4)/b^3 + (((1771208581*I)/700135833600)*d^5*
        K0*K1*M^5*Sqrt[(11*Pi)/598]*u^4)/b^3 + 
      (((838473203*I)/28005433344)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^4)/b^3 - 
      (2354820857139313*d^3*K1^2*M^5*u^4)/(277531043895705600*Sqrt[6578]*b^3*
        Sqrt[Pi]) + (10783779697*d*K0^2*M^5*u^4)/(4620896501760*b^3*
        Sqrt[6578*Pi]) - (184471451431*d^5*K0^2*M^5*u^4)/
       (4620896501760*b^3*Sqrt[6578*Pi]) + (128563477153*d^7*K0^2*M^5*u^4)/
       (4620896501760*b^3*Sqrt[6578*Pi]) + (9703169611*d^9*K0^2*M^5*u^4)/
       (271817441280*b^3*Sqrt[6578*Pi]) - (3659397173*d^11*K0^2*M^5*u^4)/
       (140027166720*b^3*Sqrt[6578*Pi]) + (1452119*d^15*K0^2*M^5*u^4)/
       (6667960320*b^3*Sqrt[6578*Pi]) + (965001908041229*d*K1^2*M^5*u^4)/
       (832593131687116800*b^3*Sqrt[6578*Pi]) - 
      (5602223361026651*d^5*K1^2*M^5*u^4)/(92510347965235200*b^3*
        Sqrt[6578*Pi]) + (11915389640977*d^9*K1^2*M^5*u^4)/
       (176434230067200*b^3*Sqrt[6578*Pi]) - 
      (10508745882623*d^11*K1^2*M^5*u^4)/(176434230067200*b^3*
        Sqrt[6578*Pi]) - (6683387063*d^13*K1^2*M^5*u^4)/
       (784152133632*b^3*Sqrt[6578*Pi]) + (133223309*d^15*K1^2*M^5*u^4)/
       (171461836800*b^3*Sqrt[6578*Pi]) + (((20310312427*I)/1400271667200)*d*
        K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + (((17058548711*I)/1400271667200)*
        d^5*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((518536988357*I)/1400271667200)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((20078356853*I)/155585740800)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((2031949967*I)/466757222400)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 - 
      (((528046487*I)/1400271667200)*d^15*K0^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((745164445447*I)/18483586007040)*d*K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + 
      (((2727441814897*I)/66012807168000)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^5)/
       b^3 - (((14390234026139*I)/14002716672000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*
        u^5)/b^3 + (((1457520970547*I)/8401630003200)*d^9*K1^2*M^5*
        Sqrt[Pi/6578]*u^5)/b^3 + (((2200945405091*I)/6001164288000)*d^11*K1^2*
        M^5*Sqrt[Pi/6578]*u^5)/b^3 - (((45971553923*I)/42008150016000)*d^15*
        K1^2*M^5*Sqrt[Pi/6578]*u^5)/b^3 + (((47474743787*I)/42008150016000)*
        d^13*K1^2*M^5*Sqrt[(13*Pi)/506]*u^5)/b^3 + 
      (((4205709031*I)/1400271667200)*d^9*K0^2*M^5*Sqrt[(23*Pi)/286]*u^5)/
       b^3 + (((39632760883*I)/280054333440)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[6578]*b^3) + (((181236868181653*I)/462089650176000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[6578]*b^3) - (521323663970647*d*K0*K1*M^5*u^5)/
       (118941875955302400*b^3*Sqrt[6578*Pi]) - 
      (887511758491177*d^3*K0*K1*M^5*u^5)/(21348541838131200*b^3*
        Sqrt[6578*Pi]) - (3261697680037157*d^5*K0*K1*M^5*u^5)/
       (92510347965235200*b^3*Sqrt[6578*Pi]) + 
      (9389745771920471*d^7*K0*K1*M^5*u^5)/(75690284698828800*b^3*
        Sqrt[6578*Pi]) + (10756397039879*d^9*K0*K1*M^5*u^5)/
       (277253790105600*b^3*Sqrt[6578*Pi]) - 
      (2603640115927*d^11*K0*K1*M^5*u^5)/(35286846013440*b^3*Sqrt[6578*Pi]) - 
      (169254578489*d^13*K0*K1*M^5*u^5)/(19603803340800*b^3*Sqrt[6578*Pi]) + 
      (345289631*d^15*K0*K1*M^5*u^5)/(442191052800*b^3*Sqrt[6578*Pi]) + 
      (((612452288233*I)/18483586007040)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 + 
      (((149253714372403*I)/462089650176000)*d^3*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/
       b^3 + (((2819979573487*I)/66012807168000)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*
        u^6)/b^3 - (((11941467610669*I)/14002716672000)*d^7*K0*K1*M^5*
        Sqrt[Pi/6578]*u^6)/b^3 + (((13031235225907*I)/42008150016000)*d^11*K0*
        K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 + (((562428654481*I)/42008150016000)*
        d^13*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 - 
      (((5624948339*I)/6001164288000)*d^15*K0*K1*M^5*Sqrt[Pi/6578]*u^6)/b^3 + 
      (((628504231*I)/62234296320)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^6)/b^3 - 
      (1665405853861*d^3*K0^2*M^5*u^6)/(143352811929600*Sqrt[6578]*b^3*
        Sqrt[Pi]) - (106771999361162803*d^3*K1^2*M^5*u^6)/
       (1387655219478528000*Sqrt[6578]*b^3*Sqrt[Pi]) - 
      (231225752782831*d*K0^2*M^5*u^6)/(151380569397657600*b^3*
        Sqrt[6578*Pi]) - (4046834851117*d^5*K0^2*M^5*u^6)/
       (989415486259200*b^3*Sqrt[6578*Pi]) + 
      (2265108948718907*d^7*K0^2*M^5*u^6)/(75690284698828800*b^3*
        Sqrt[6578*Pi]) + (19875616434337*d^9*K0^2*M^5*u^6)/
       (3881553061478400*b^3*Sqrt[6578*Pi]) - 
      (1432514748199*d^11*K0^2*M^5*u^6)/(88217115033600*b^3*Sqrt[6578*Pi]) - 
      (68248556359*d^13*K0^2*M^5*u^6)/(39207606681600*b^3*Sqrt[6578*Pi]) + 
      (1409485643*d^15*K0^2*M^5*u^6)/(8401630003200*b^3*Sqrt[6578*Pi]) - 
      (127350661877078977*d*K1^2*M^5*u^6)/(16651862633742336000*b^3*
        Sqrt[6578*Pi]) - (179828316068971*d^5*K1^2*M^5*u^6)/
       (28464722450841600*b^3*Sqrt[6578*Pi]) + 
      (21153301327640719*d^7*K1^2*M^5*u^6)/(108128978141184000*b^3*
        Sqrt[6578*Pi]) - (1165450964827427*d^9*K1^2*M^5*u^6)/
       (38815530614784000*b^3*Sqrt[6578*Pi]) - 
      (7783972423013*d^11*K1^2*M^5*u^6)/(110271393792000*b^3*Sqrt[6578*Pi]) - 
      (195107247403*d^13*K1^2*M^5*u^6)/(43564007424000*b^3*Sqrt[6578*Pi]) + 
      (31301957437*d^15*K1^2*M^5*u^6)/(84016300032000*b^3*Sqrt[6578*Pi]) + 
      (((51936123809*I)/9241793003520)*d*K0^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((1217399935309*I)/115522412544000)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^7)/
       b^3 - (((2102261336771*I)/14002716672000)*d^7*K0^2*M^5*Sqrt[Pi/6578]*
        u^7)/b^3 + (((81912715271*I)/4200815001600)*d^9*K0^2*M^5*
        Sqrt[Pi/6578]*u^7)/b^3 + (((786354899021*I)/14002716672000)*d^11*K0^2*
        M^5*Sqrt[Pi/6578]*u^7)/b^3 - (((394389293*I)/2210955264000)*d^15*K0^2*
        M^5*Sqrt[Pi/6578]*u^7)/b^3 + (((439907334883*I)/46208965017600)*d*
        K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + (((862756532359*I)/115522412544000)*
        d^5*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 - 
      (((168941151569*I)/736985088000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^7)/b^3 + 
      (((2176216890983*I)/63012225024000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^7)/
       b^3 + (((10641202508941*I)/126024450048000)*d^11*K1^2*M^5*
        Sqrt[Pi/6578]*u^7)/b^3 + (((3856999249*I)/926650368000)*d^13*K1^2*M^5*
        Sqrt[Pi/6578]*u^7)/b^3 + (((422932241*I)/1750339584000)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/598]*u^7)/b^3 - (((890763683*I)/42008150016000)*d^15*
        K1^2*M^5*Sqrt[(13*Pi)/506]*u^7)/b^3 + 
      (((25802339968627*I)/462089650176000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[6578]*b^3) + (((41303358403339*I)/462089650176000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[6578]*b^3) - (12241700864308907*d*K0*K1*M^5*u^7)/
       (2775310438957056000*b^3*Sqrt[6578*Pi]) - 
      (719270437744823*d^3*K0*K1*M^5*u^7)/(14454741869568000*b^3*
        Sqrt[6578*Pi]) - (8630467249330351*d^5*K0*K1*M^5*u^7)/
       (555062087791411200*b^3*Sqrt[6578*Pi]) + 
      (5873862517968901*d^7*K0*K1*M^5*u^7)/(42050158166016000*b^3*
        Sqrt[6578*Pi]) - (279673824588751*d^9*K0*K1*M^5*u^7)/
       (19407765307392000*b^3*Sqrt[6578*Pi]) - 
      (7720525975639*d^11*K0*K1*M^5*u^7)/(147028525056000*b^3*
        Sqrt[6578*Pi]) - (649940368541*d^13*K0*K1*M^5*u^7)/
       (196038033408000*b^3*Sqrt[6578*Pi]) + (1255051349*d^15*K0*K1*M^5*u^7)/
       (4667572224000*b^3*Sqrt[6578*Pi]) - 
      (14683533031*d^13*K1^2*M^5*Sqrt[13/(506*Pi)]*u^8)/
       (196038033408000*b^3) + (((110203811299*I)/23104482508800)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^8)/b^3 + (((1355744608523*I)/28880603136000)*d^3*K0*
        K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 + (((771072691901*I)/115522412544000)*
        d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/b^3 + 
      (((497876193121*I)/31506112512000)*d^9*K0*K1*M^5*Sqrt[Pi/6578]*u^8)/
       b^3 + (((181603457759*I)/3938264064000)*d^11*K0*K1*M^5*Sqrt[Pi/6578]*
        u^8)/b^3 + (((78688283923*I)/31506112512000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6578]*u^8)/b^3 - (((853408601*I)/5251018752000)*d^15*K0*K1*
        M^5*Sqrt[Pi/6578]*u^8)/b^3 - (((9332937881*I)/1750339584000)*d^7*K0*
        K1*M^5*Sqrt[(23*Pi)/286]*u^8)/b^3 - 
      (4605465796182481*d^3*K0^2*M^5*u^8)/(693827609739264000*Sqrt[6578]*b^3*
        Sqrt[Pi]) - (3309890938539761*d^3*K1^2*M^5*u^8)/
       (231275869913088000*Sqrt[6578]*b^3*Sqrt[Pi]) - 
      (7704052329691*d*K0^2*M^5*u^8)/(24273852235776000*b^3*Sqrt[6578*Pi]) - 
      (3565636202645029*d^5*K0^2*M^5*u^8)/(555062087791411200*b^3*
        Sqrt[6578*Pi]) + (523917158914169*d^7*K0^2*M^5*u^8)/
       (22261848440832000*b^3*Sqrt[6578*Pi]) - 
      (377626004279*d^9*K0^2*M^5*u^8)/(2156418367488000*b^3*Sqrt[6578*Pi]) - 
      (415415762131*d^11*K0^2*M^5*u^8)/(44108557516800*b^3*Sqrt[6578*Pi]) - 
      (119248123219*d^13*K0^2*M^5*u^8)/(196038033408000*b^3*Sqrt[6578*Pi]) + 
      (1937887429*d^15*K0^2*M^5*u^8)/(42008150016000*b^3*Sqrt[6578*Pi]) - 
      (13187871871070077*d*K1^2*M^5*u^8)/(8325931316871168000*b^3*
        Sqrt[6578*Pi]) - (18004444537079027*d^5*K1^2*M^5*u^8)/
       (8325931316871168000*b^3*Sqrt[6578*Pi]) + 
      (14078280082826053*d^7*K1^2*M^5*u^8)/(378451423494144000*b^3*
        Sqrt[6578*Pi]) - (3656310156133*d^9*K1^2*M^5*u^8)/
       (1021461331968000*b^3*Sqrt[6578*Pi]) - (43298322811*d^11*K1^2*M^5*u^8)/
       (2953698048000*b^3*Sqrt[6578*Pi]) + (2956305697*d^15*K1^2*M^5*u^8)/
       (42008150016000*b^3*Sqrt[6578*Pi]) - 
      (2399130990211*d^11*K0*K1*M^5*Sqrt[11/(598*Pi)]*u^9)/
       (3308141813760000*b^3) + (1930477*d^15*K0*K1*M^5*Sqrt[11/(598*Pi)]*
        u^9)/(525101875200*b^3) + (586785886013*d^9*K0*K1*M^5*
        Sqrt[13/(506*Pi)]*u^9)/(24259706634240000*b^3) + 
      (((48828302227*I)/31506112512000)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((33649090481*I)/6301222502400)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((2022372899*I)/6301222502400)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((217553537*I)/10502037504000)*d^15*K0^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 - 
      (((4138910071*I)/236888064000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((3365543213*I)/1658216448000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((30269276069*I)/4500873216000)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^9)/b^3 + 
      (((13249754159*I)/31506112512000)*d^13*K1^2*M^5*Sqrt[Pi/6578]*u^9)/
       b^3 - (((286030411*I)/10502037504000)*d^15*K1^2*M^5*Sqrt[Pi/6578]*u^9)/
       b^3 + (((37778899*I)/78962688000)*d^3*K0^2*M^5*Sqrt[(11*Pi)/598]*u^9)/
       b^3 + (((74661179*I)/2100407500800)*d*K0^2*M^5*Sqrt[(13*Pi)/506]*u^9)/
       b^3 + (((4099893671*I)/69313447526400)*d*K1^2*M^5*Sqrt[(13*Pi)/506]*
        u^9)/b^3 + (((20900682707*I)/346567237632000)*d^5*K1^2*M^5*
        Sqrt[(13*Pi)/506]*u^9)/b^3 - (((6444169117*I)/10502037504000)*d^7*
        K0^2*M^5*Sqrt[(23*Pi)/286]*u^9)/b^3 + 
      (((2346582389051*I)/346567237632000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[6578]*b^3) + (((6011179*I)/1500291072000)*d^5*K0^2*M^5*
        Sqrt[(299*Pi)/22]*u^9)/b^3 - (13986205134851447*d*K0*K1*M^5*u^9)/
       (31222242438266880000*b^3*Sqrt[6578*Pi]) - 
      (31515239201711737*d^3*K0*K1*M^5*u^9)/(5203707073044480000*b^3*
        Sqrt[6578*Pi]) - (39621155503449851*d^5*K0*K1*M^5*u^9)/
       (10407414146088960000*b^3*Sqrt[6578*Pi]) + 
      (13147945907358253*d^7*K0*K1*M^5*u^9)/(709596419051520000*b^3*
        Sqrt[6578*Pi]) - (12496380139*d^13*K0*K1*M^5*u^9)/
       (21004075008000*b^3*Sqrt[6578*Pi]) + 
      (46669644778853856113*d^11*K0^2*M^5*Sqrt[11/(598*Pi)]*u^10)/
       (715658522762398924800000*b^3) + (31016276765759*d^7*K0^2*M^5*
        Sqrt[23/(286*Pi)]*u^10)/(354798209525760000*b^3) + 
      (((4133135449*I)/17328361881600)*d*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 + 
      (((15477174971*I)/28880603136000)*d^5*K0*K1*M^5*Sqrt[Pi/6578]*u^10)/
       b^3 - (((25293612797*I)/3938264064000)*d^7*K0*K1*M^5*Sqrt[Pi/6578]*
        u^10)/b^3 + (((4492251229*I)/7876528128000)*d^9*K0*K1*M^5*
        Sqrt[Pi/6578]*u^10)/b^3 + (((616511503*I)/246141504000)*d^11*K0*K1*
        M^5*Sqrt[Pi/6578]*u^10)/b^3 + (((1397734889*I)/7876528128000)*d^13*K0*
        K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 - (((45566593*I)/3938264064000)*d^15*
        K0*K1*M^5*Sqrt[Pi/6578]*u^10)/b^3 + 
      (((755662493*I)/7220150784000)*d^3*K0*K1*M^5*Sqrt[(23*Pi)/286]*u^10)/
       b^3 - (3115886753952701*d^3*K0^2*M^5*u^10)/(5203707073044480000*
        Sqrt[6578]*b^3*Sqrt[Pi]) - (1048540947895787*d^3*K1^2*M^5*u^10)/
       (1419192838103040000*Sqrt[6578]*b^3*Sqrt[Pi]) + 
      (97900009053449*d*K0^2*M^5*u^10)/(31222242438266880000*b^3*
        Sqrt[6578*Pi]) - (27865799185331*d^5*K0^2*M^5*u^10)/
       (42828864798720000*b^3*Sqrt[6578*Pi]) + 
      (5812635718597*d^9*K0^2*M^5*u^10)/(24259706634240000*b^3*
        Sqrt[6578*Pi]) - (1177748314857436041883*d^11*K0^2*M^5*u^10)/
       (715658522762398924800000*b^3*Sqrt[6578*Pi]) - 
      (2375747551*d^13*K0^2*M^5*u^10)/(29405705011200*b^3*Sqrt[6578*Pi]) + 
      (27159289*d^15*K0^2*M^5*u^10)/(5251018752000*b^3*Sqrt[6578*Pi]) - 
      (116530686970559*d*K1^2*M^5*u^10)/(1216451004088320000*b^3*
        Sqrt[6578*Pi]) - (516128089958669*d^5*K1^2*M^5*u^10)/
       (946128558735360000*b^3*Sqrt[6578*Pi]) + 
      (17331044217203*d^7*K1^2*M^5*u^10)/(7443319080960000*b^3*
        Sqrt[6578*Pi]) + (3318428292463*d^9*K1^2*M^5*u^10)/
       (10397017128960000*b^3*Sqrt[6578*Pi]) - 
      (11569348026581*d^11*K1^2*M^5*u^10)/(9924425441280000*b^3*
        Sqrt[6578*Pi]) - (15954305533*d^13*K1^2*M^5*u^10)/
       (147028525056000*b^3*Sqrt[6578*Pi]) + (322456219*d^15*K1^2*M^5*u^10)/
       (47259168768000*b^3*Sqrt[6578*Pi]) - 
      (40924217*d^13*K0*K1*M^5*Sqrt[11/(598*Pi)]*u^11)/(9189282816000*b^3) + 
      (((4778608267*I)/86641809408000)*d^5*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((1917016523*I)/3938264064000)*d^7*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((191130727*I)/7876528128000)*d^9*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((1693481*I)/8636544000)*d^11*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((42743089*I)/2625509376000)*d^13*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 - 
      (((4271087*I)/3938264064000)*d^15*K0^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((386927243*I)/17328361881600)*d*K1^2*M^5*Sqrt[Pi/6578]*u^11)/b^3 + 
      (((17072770909*I)/259925428224000)*d^5*K1^2*M^5*Sqrt[Pi/6578]*u^11)/
       b^3 - (((190910789*I)/347493888000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^11)/
       b^3 + (((178063021*I)/787652812800)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^11)/
       b^3 + (((154258703*I)/7876528128000)*d^13*K1^2*M^5*Sqrt[Pi/6578]*u^11)/
       b^3 - (((3898019*I)/2953698048000)*d^15*K1^2*M^5*Sqrt[Pi/6578]*u^11)/
       b^3 + (((43790519*I)/23629584384000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/598]*
        u^11)/b^3 + (((2020559*I)/1925373542400)*d*K0^2*M^5*Sqrt[(13*Pi)/506]*
        u^11)/b^3 + (((3951432703*I)/21660452352000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[6578]*b^3) + (((25558814681*I)/129962714112000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[6578]*b^3) - 
      (147666112312379*d*K0*K1*M^5*u^11)/(11708340914350080000*b^3*
        Sqrt[6578*Pi]) - (17180219049937*d^3*K0*K1*M^5*u^11)/
       (81307923016320000*b^3*Sqrt[6578*Pi]) - 
      (14885649558631*d^5*K0*K1*M^5*u^11)/(48784753809792000*b^3*
        Sqrt[6578*Pi]) + (206141843198701*d^7*K0*K1*M^5*u^11)/
       (266098657144320000*b^3*Sqrt[6578*Pi]) + 
      (2102762334887*d^9*K0*K1*M^5*u^11)/(9097389987840000*b^3*
        Sqrt[6578*Pi]) - (33395607397*d^11*K0*K1*M^5*u^11)/
       (77534573760000*b^3*Sqrt[6578*Pi]) + (17281559*d^15*K0*K1*M^5*u^11)/
       (5907396096000*b^3*Sqrt[6578*Pi]) - 
      (779678371*d^11*K0^2*M^5*Sqrt[13/(506*Pi)]*u^12)/
       (310138295040000*b^3) + (2346086473957*d^7*K1^2*M^5*Sqrt[23/(286*Pi)]*
        u^12)/(1064394628577280000*b^3) - 
      (991153699*d^11*K1^2*M^5*Sqrt[23/(286*Pi)]*u^12)/
       (620276590080000*b^3) + (((15584837*I)/4332090470400)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^12)/b^3 + (((283162969*I)/12996271411200)*d^5*K0*K1*
        M^5*Sqrt[Pi/6578]*u^12)/b^3 - (((74705537*I)/590739609600)*d^7*K0*K1*
        M^5*Sqrt[Pi/6578]*u^12)/b^3 - (((38542177*I)/5907396096000)*d^9*K0*K1*
        M^5*Sqrt[Pi/6578]*u^12)/b^3 + (((4180301*I)/73842451200)*d^11*K0*K1*
        M^5*Sqrt[Pi/6578]*u^12)/b^3 + (((1438993*I)/236295843840)*d^13*K0*K1*
        M^5*Sqrt[Pi/6578]*u^12)/b^3 - (((1274297*I)/2953698048000)*d^15*K0*K1*
        M^5*Sqrt[Pi/6578]*u^12)/b^3 + (((56646773*I)/16245339264000)*d^3*K0*
        K1*M^5*Sqrt[(13*Pi)/506]*u^12)/b^3 - 
      (4254967225199*d^3*K0^2*M^5*u^12)/(390278030478336000*Sqrt[6578]*b^3*
        Sqrt[Pi]) - (13953300108337*d^3*K1^2*M^5*u^12)/
       (1170834091435008000*Sqrt[6578]*b^3*Sqrt[Pi]) - 
      (1828144090037*d*K0^2*M^5*u^12)/(4683336365740032000*b^3*
        Sqrt[6578*Pi]) - (42979265219389*d^5*K0^2*M^5*u^12)/
       (1561112121913344000*b^3*Sqrt[6578*Pi]) + 
      (50922345874969*d^7*K0^2*M^5*u^12)/(1064394628577280000*b^3*
        Sqrt[6578*Pi]) + (513161075527*d^9*K0^2*M^5*u^12)/
       (18194779975680000*b^3*Sqrt[6578*Pi]) - (35372681*d^13*K0^2*M^5*u^12)/
       (7351426252800*b^3*Sqrt[6578*Pi]) + (6424049*d^15*K0^2*M^5*u^12)/
       (23629584384000*b^3*Sqrt[6578*Pi]) - (2277532436891*d*K1^2*M^5*u^12)/
       (4683336365740032000*b^3*Sqrt[6578*Pi]) - 
      (706979900914613*d^5*K1^2*M^5*u^12)/(23416681828700160000*b^3*
        Sqrt[6578*Pi]) + (124209995269*d^9*K1^2*M^5*u^12)/
       (3638955995136000*b^3*Sqrt[6578*Pi]) - (213658331*d^13*K1^2*M^5*u^12)/
       (36757131264000*b^3*Sqrt[6578*Pi]) + (1117429*d^15*K1^2*M^5*u^12)/
       (3375654912000*b^3*Sqrt[6578*Pi]) + (((3482119*I)/21660452352000)*d*
        K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - (((2571497*I)/492283008000)*d^7*
        K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - (((405563*I)/281304576000)*d^9*
        K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + (((2444171*I)/5907396096000)*d^13*
        K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - (((11881*I)/369212256000)*d^15*
        K0^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + (((11415949*I)/64981357056000)*d*
        K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + (((352789301*I)/194944071168000)*
        d^5*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((24908189*I)/4430547072000)*d^7*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((1826189*I)/1042481664000)*d^9*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((28146541*I)/8861094144000)*d^11*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((1689013*I)/3544437657600)*d^13*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 - 
      (((3433*I)/92303064000)*d^15*K1^2*M^5*Sqrt[Pi/6578]*u^13)/b^3 + 
      (((106849*I)/866418094080)*d^5*K0^2*M^5*Sqrt[(13*Pi)/506]*u^13)/b^3 + 
      (((79*I)/634521600)*d^11*K0^2*M^5*Sqrt[(23*Pi)/286]*u^13)/b^3 + 
      (((3587491*I)/2166045235200)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[6578]*b^3) + (((34555139*I)/19494407116800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[6578]*b^3) - (998619359167*d*K0*K1*M^5*u^13)/
       (5854170457175040000*b^3*Sqrt[6578*Pi]) - 
      (41004027739*d^3*K0*K1*M^5*u^13)/(20907751632768000*b^3*
        Sqrt[6578*Pi]) - (29375043969217*d^5*K0*K1*M^5*u^13)/
       (5854170457175040000*b^3*Sqrt[6578*Pi]) + 
      (477622913071*d^7*K0*K1*M^5*u^13)/(88699552381440000*b^3*
        Sqrt[6578*Pi]) + (9038669483*d^9*K0*K1*M^5*u^13)/
       (802710881280000*b^3*Sqrt[6578*Pi]) - (340693993*d^11*K0*K1*M^5*u^13)/
       (44305470720000*b^3*Sqrt[6578*Pi]) - (99241*d^13*K0*K1*M^5*u^13)/
       (52510187520*b^3*Sqrt[6578*Pi]) + (1229*d^15*K0*K1*M^5*u^13)/
       (14586163200*b^3*Sqrt[6578*Pi]) + 
      (21121*d^15*K1^2*M^5*Sqrt[11/(598*Pi)]*u^14)/(5907396096000*b^3) + 
      (1504624385922023*d^7*K0^2*M^5*Sqrt[13/(506*Pi)]*u^14)/
       (206629701098059008000000*b^3) + (((6037*I)/216604523520)*d*K0*K1*M^5*
        Sqrt[Pi/6578]*u^14)/b^3 + (((5323999*I)/24368008896000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6578]*u^14)/b^3 + (((7765*I)/20520428544)*d^5*K0*K1*M^5*
        Sqrt[Pi/6578]*u^14)/b^3 - (((2099*I)/2769091920)*d^7*K0*K1*M^5*
        Sqrt[Pi/6578]*u^14)/b^3 - (((2437663*I)/4430547072000)*d^9*K0*K1*M^5*
        Sqrt[Pi/6578]*u^14)/b^3 + (((1306153*I)/2215273536000)*d^11*K0*K1*M^5*
        Sqrt[Pi/6578]*u^14)/b^3 + (((466919*I)/4430547072000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6578]*u^14)/b^3 - (((853*I)/73842451200)*d^15*K0*K1*M^5*
        Sqrt[Pi/6578]*u^14)/b^3 - (58712167*d^3*K0^2*M^5*u^14)/
       (930414885120000*Sqrt[6578]*b^3*Sqrt[Pi]) - 
      (1215573917*d^3*K1^2*M^5*u^14)/(18143090259840000*Sqrt[6578]*b^3*
        Sqrt[Pi]) - (3597061939*d*K0^2*M^5*u^14)/(177399104762880000*b^3*
        Sqrt[6578*Pi]) - (160188806387*d^5*K0^2*M^5*u^14)/
       (532197314288640000*b^3*Sqrt[6578*Pi]) + 
      (960752935552954213*d^7*K0^2*M^5*u^14)/(2686186114274767104000000*b^3*
        Sqrt[6578*Pi]) + (359351*d^9*K0^2*M^5*u^14)/(849429504000*b^3*
        Sqrt[6578*Pi]) - (176573*d^11*K0^2*M^5*u^14)/(346136490000*b^3*
        Sqrt[6578*Pi]) - (128683*d^13*K0^2*M^5*u^14)/(3938264064000*b^3*
        Sqrt[6578*Pi]) + (3221*d^15*K0^2*M^5*u^14)/(62183116800*b^3*
        Sqrt[6578*Pi]) - (33475532081*d*K1^2*M^5*u^14)/
       (1596591942865920000*b^3*Sqrt[6578*Pi]) - 
      (484419473507*d^5*K1^2*M^5*u^14)/(1596591942865920000*b^3*
        Sqrt[6578*Pi]) + (97541929663*d^7*K1^2*M^5*u^14)/
       (266098657144320000*b^3*Sqrt[6578*Pi]) + 
      (22184226191*d^9*K1^2*M^5*u^14)/(40938254945280000*b^3*Sqrt[6578*Pi]) - 
      (62433289*d^11*K1^2*M^5*u^14)/(132916412160000*b^3*Sqrt[6578*Pi]) - 
      (60251*d^13*K1^2*M^5*u^14)/(694987776000*b^3*Sqrt[6578*Pi]) + 
      (38675579*d^13*K0*K1*M^5*Sqrt[13/(506*Pi)]*u^15)/
       (20469127472640000*b^3) + (((79*I)/38864448000)*d*K0^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 - (((192053*I)/4430547072000)*d^7*K0^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 - (((177377*I)/2215273536000)*d^9*K0^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 + (((13729*I)/553818384000)*d^13*K0^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 + (((3071*I)/1476849024000)*d^15*K0^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 + (((1103*I)/553818384000)*d*K1^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 - (((178039*I)/4430547072000)*d^7*K1^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 - (((81181*I)/1107636768000)*d^9*K1^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 + (((48091*I)/2215273536000)*d^13*K1^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 + (((101*I)/59073960960)*d^15*K1^2*M^5*
        Sqrt[Pi/6578]*u^15)/b^3 + (((15349*I)/4430547072000)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/598]*u^15)/b^3 + (((1999*I)/1476849024000)*d^3*K1^2*M^5*
        Sqrt[(11*Pi)/598]*u^15)/b^3 + (((14803*I)/4430547072000)*d^11*K1^2*
        M^5*Sqrt[(11*Pi)/598]*u^15)/b^3 + (((683*I)/221527353600)*d^5*K0^2*
        M^5*Sqrt[(13*Pi)/506]*u^15)/b^3 + (((2069*I)/738424512000)*d^5*K1^2*
        M^5*Sqrt[(13*Pi)/506]*u^15)/b^3 + (((72337*I)/4430547072000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[6578]*b^3) - (543023359*d*K0*K1*M^5*u^15)/
       (399147985716480000*b^3*Sqrt[6578*Pi]) - 
      (198778873*d^3*K0*K1*M^5*u^15)/(24946749107280000*b^3*Sqrt[6578*Pi]) - 
      (3094829581*d^5*K0*K1*M^5*u^15)/(399147985716480000*b^3*
        Sqrt[6578*Pi]) - (2270279303*d^7*K0*K1*M^5*u^15)/
       (13304932857216000*b^3*Sqrt[6578*Pi]) + (164153903*d^9*K0*K1*M^5*u^15)/
       (682304249088000*b^3*Sqrt[6578*Pi]) + (925013*d^11*K0*K1*M^5*u^15)/
       (11076367680000*b^3*Sqrt[6578*Pi]) - (2757451097*d^13*K0*K1*M^5*u^15)/
       (20469127472640000*b^3*Sqrt[6578*Pi]) - (2279*d^15*K0*K1*M^5*u^15)/
       (86873472000*b^3*Sqrt[6578*Pi]) - (d*K0^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (651551040000*b^3) + (3299*d^3*K0^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (243680088960000*b^3) + (41149*d^5*K0^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (182760066720000*b^3) - (10049*d^7*K0^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (146208053376000*b^3) - (11639*d^9*K0^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (52217161920000*b^3) - (2759*d^11*K0^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (13291641216000*b^3) + (d^13*K0^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (6153537600*b^3) + (d^15*K0^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (10046592000*b^3) - (d*K1^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (651551040000*b^3) + (3299*d^3*K1^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (243680088960000*b^3) + (41149*d^5*K1^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (182760066720000*b^3) - (10049*d^7*K1^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (146208053376000*b^3) - (11639*d^9*K1^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (52217161920000*b^3) - (2759*d^11*K1^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (13291641216000*b^3) + (d^13*K1^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (6153537600*b^3) + (d^15*K1^2*M^5*Sqrt[13/(506*Pi)]*u^16)/
       (10046592000*b^3) - ((I/158233824000)*d*K0*K1*M^5*Sqrt[(13*Pi)/506]*
        u^16)/b^3 - ((I/4520966400)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^16)/
       b^3 - (((89*I)/158233824000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^16)/
       b^3 - ((I/2109784320)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^16)/b^3 - 
      ((I/17581536000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/506]*u^16)/b^3 + 
      ((I/22604832000)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/46]*u^16)/b^3 + 
      ((I/10548921600)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/46]*u^16)/b^3 - 
      ((I/52744608000)*d^11*K0*K1*M^5*Sqrt[(143*Pi)/46]*u^16)/b^3)/Pi}, 5, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_11_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((-43*I)/448)*d^3*K1^2*M^4*Sqrt[5/(335478*Pi)]*u^2)/
       b^2 + (((19*I)/224)*d^7*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 - 
      ((I/224)*d*K1^2*M^4*Sqrt[15/(111826*Pi)]*u^2)/b^2 - 
      (((101*I)/17024)*d^7*K0^2*M^4*Sqrt[17/(98670*Pi)]*u^2)/b^2 + 
      (((79*I)/34048)*d^9*K0^2*M^4*Sqrt[23/(72930*Pi)]*u^2)/b^2 - 
      (((3*I)/224)*d^9*K1^2*M^4*Sqrt[33/(50830*Pi)]*u^2)/b^2 - 
      (((3*I)/448)*d^11*K1^2*M^4*Sqrt[33/(50830*Pi)]*u^2)/b^2 + 
      (((5*I)/34048)*d*K0^2*M^4*Sqrt[55/(30498*Pi)]*u^2)/b^2 + 
      (((5*I)/4864)*d^3*K0^2*M^4*Sqrt[55/(30498*Pi)]*u^2)/b^2 - 
      (((11*I)/17024)*d^5*K0^2*M^4*Sqrt[55/(30498*Pi)]*u^2)/b^2 + 
      (((5*I)/34048)*d^11*K0^2*M^4*Sqrt[165/(10166*Pi)]*u^2)/b^2 - 
      (((7*I)/1216)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/17024)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) + 
      (((31*I)/112)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) - 
      (((164537*I)/2860032)*d^3*K0*K1*M^4*Sqrt[5/(335478*Pi)]*u^3)/b^2 - 
      (((68161*I)/2860032)*d^9*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^3)/b^2 - 
      (((29957*I)/2860032)*d^11*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^3)/b^2 + 
      (((865*I)/1430016)*d^7*K0*K1*M^4*Sqrt[935/(1794*Pi)]*u^3)/b^2 - 
      (((103*I)/2860032)*d*K0*K1*M^4*Sqrt[1105/(1518*Pi)]*u^3)/b^2 + 
      (((229081*I)/1430016)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[1677390*Pi]) - 
      (((3609*I)/953344)*d*K0^2*M^4*Sqrt[3/(559130*Pi)]*u^4)/b^2 - 
      (((178579*I)/9533440)*d^5*K1^2*M^4*Sqrt[3/(559130*Pi)]*u^4)/b^2 - 
      (((70625*I)/5720064)*d^3*K0^2*M^4*Sqrt[5/(335478*Pi)]*u^4)/b^2 - 
      (((65047*I)/5720064)*d^9*K0^2*M^4*Sqrt[5/(335478*Pi)]*u^4)/b^2 - 
      (((37333*I)/5720064)*d^11*K0^2*M^4*Sqrt[5/(335478*Pi)]*u^4)/b^2 + 
      (((41527*I)/34320384)*d^11*K1^2*M^4*Sqrt[5/(335478*Pi)]*u^4)/b^2 - 
      (((444439*I)/85800960)*d^7*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^4)/b^2 + 
      (((680683*I)/171601920)*d^9*K1^2*M^4*Sqrt[13/(129030*Pi)]*u^4)/b^2 + 
      (((5969*I)/2860032)*d^7*K0^2*M^4*Sqrt[55/(30498*Pi)]*u^4)/b^2 + 
      (((1829*I)/817152)*d*K0^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + 
      (((115009*I)/2860032)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/2432)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + 
      (((7*I)/1216)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + 
      (((300151*I)/34320384)*d*K1^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + 
      (((535541*I)/11440128)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) - 
      (((44893*I)/9533440)*d^5*K0*K1*M^4*Sqrt[3/(559130*Pi)]*u^5)/b^2 + 
      (((7933*I)/34320384)*d*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^5)/b^2 + 
      (((364817*I)/171601920)*d^9*K0*K1*M^4*Sqrt[17/(98670*Pi)]*u^5)/b^2 + 
      (((4103*I)/57200640)*d^3*K0*K1*M^4*Sqrt[187/(8970*Pi)]*u^5)/b^2 + 
      (((571657*I)/28600320)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[1677390*Pi]) - 
      (((6108587*I)/85800960)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[1677390*Pi]) + 
      (((2192137*I)/171601920)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[1677390*Pi]) - 
      (((6283*I)/34320384)*d*K0^2*M^4*Sqrt[5/(335478*Pi)]*u^6)/b^2 + 
      (((887*I)/1505280)*d^5*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^6)/b^2 + 
      (((62291*I)/68640768)*d^11*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^6)/b^2 + 
      (((4397*I)/2007040)*d^3*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^6)/b^2 + 
      (((16963*I)/28600320)*d^11*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^6)/b^2 - 
      (((2881*I)/8580096)*d^7*K0^2*M^4*Sqrt[65/(25806*Pi)]*u^6)/b^2 + 
      (((5353*I)/953344)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + 
      (((1084921*I)/171601920)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((92513*I)/16343040)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + 
      (((859709*I)/171601920)*d*K1^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((329*I)/155648)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((2134417*I)/85800960)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((1263817*I)/42900480)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + 
      (((3527869*I)/171601920)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + 
      (((211*I)/817152)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + 
      (((33713*I)/42900480)*d^9*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^7)/b^2 + 
      (((653*I)/8580096)*d*K0*K1*M^4*Sqrt[17/(98670*Pi)]*u^7)/b^2 - 
      (((155*I)/9805824)*d^5*K0*K1*M^4*Sqrt[85/(19734*Pi)]*u^7)/b^2 - 
      ((I/141120)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[1677390*Pi]) + 
      (((38177*I)/3575040)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[1677390*Pi]) - 
      (((195731*I)/38133760)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[1677390*Pi]) - 
      (((214157*I)/10725120)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[1677390*Pi]) + 
      (((22859*I)/5362560)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[1677390*Pi]) + 
      (((157*I)/953344)*d^11*K0^2*M^4*Sqrt[3/(559130*Pi)]*u^8)/b^2 - 
      (((235*I)/1225728)*d^7*K1^2*M^4*Sqrt[5/(335478*Pi)]*u^8)/b^2 + 
      (((1247*I)/10725120)*d^9*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^8)/b^2 + 
      (((61*I)/680960)*d^9*K1^2*M^4*Sqrt[13/(129030*Pi)]*u^8)/b^2 - 
      (((113*I)/3575040)*d*K0^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + 
      (((6599*I)/4766720)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((1091*I)/2681280)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((58321*I)/21450240)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + 
      (((9517*I)/21450240)*d*K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + 
      (((62473*I)/42900480)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((1721*I)/1191680)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((2083*I)/1225728)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + 
      (((2701*I)/6128640)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + 
      (((3659*I)/6128640)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((97*I)/1430016)*d^7*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^9)/b^2 + 
      (((97*I)/8580096)*d^11*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^9)/b^2 + 
      (((13*I)/4290048)*d*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^9)/b^2 + 
      (((149*I)/4290048)*d^9*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^9)/b^2 + 
      (((307*I)/7150080)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) + 
      (((2027*I)/3575040)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) - 
      (((2089*I)/5362560)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) - 
      (((6679*I)/21450240)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) + 
      (((1091*I)/7150080)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) + 
      (((991*I)/14300160)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/1072512)*d*K0^2*M^4*Sqrt[5/(335478*Pi)]*u^10)/b^2 + 
      ((I/119168)*d^3*K0^2*M^4*Sqrt[5/(335478*Pi)]*u^10)/b^2 - 
      (((5*I)/536256)*d^5*K0^2*M^4*Sqrt[5/(335478*Pi)]*u^10)/b^2 - 
      ((I/178752)*d^7*K0^2*M^4*Sqrt[5/(335478*Pi)]*u^10)/b^2 + 
      (((5*I)/1072512)*d^9*K0^2*M^4*Sqrt[5/(335478*Pi)]*u^10)/b^2 + 
      ((I/1072512)*d^11*K0^2*M^4*Sqrt[5/(335478*Pi)]*u^10)/b^2 + 
      ((I/1072512)*d*K1^2*M^4*Sqrt[5/(335478*Pi)]*u^10)/b^2 + 
      ((I/119168)*d^3*K1^2*M^4*Sqrt[5/(335478*Pi)]*u^10)/b^2 + 
      (((5*I)/536256)*d^9*K1^2*M^4*Sqrt[5/(335478*Pi)]*u^10)/b^2 - 
      ((I/446880)*d^5*K1^2*M^4*Sqrt[17/(98670*Pi)]*u^10)/b^2 + 
      ((I/1072512)*d*K0^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/1072512)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/76608)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/25536)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/51072)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/153216)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/595840)*d*K1^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/357504)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/13965)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/83790)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/670320)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/134064)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/111720)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/111720)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/134064)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/670320)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]))/Pi, 0, 
    ((((-552947*I)/5175296)*d^3*K0^2*M^4*Sqrt[3/(559130*Pi)]*u^2)/b^2 + 
      (((2169*I)/7168)*d^5*K1^2*M^4*Sqrt[3/(559130*Pi)]*u^2)/b^2 - 
      (((127*I)/34048)*d*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 + 
      (((1979*I)/170240)*d^5*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 + 
      (((1331*I)/21280)*d^7*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 - 
      (((4213*I)/170240)*d^9*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 - 
      (((353*I)/21280)*d^11*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 + 
      ((I/34048)*d^13*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 - 
      (((10629673*I)/153965056)*d^3*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 - 
      (((50249*I)/680960)*d^9*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 + 
      (((611*I)/8960)*d^7*K1^2*M^4*Sqrt[13/(129030*Pi)]*u^2)/b^2 - 
      (((661*I)/340480)*d^11*K1^2*M^4*Sqrt[33/(50830*Pi)]*u^2)/b^2 - 
      (((27*I)/680960)*d^13*K1^2*M^4*Sqrt[759/(2210*Pi)]*u^2)/b^2 + 
      (((31*I)/739328)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) - 
      (((18857*I)/136192)*d*K1^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) - 
      (((124961*I)/76982528)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/2432)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) + 
      (((7*I)/608)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) - 
      (((73487153*I)/429004800)*d^9*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^3)/b^2 + 
      (((15516833*I)/143001600)*d^5*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^3)/b^2 - 
      (((216107*I)/85800960)*d^13*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^3)/b^2 + 
      (((1423441*I)/8937600)*d^7*K0*K1*M^4*Sqrt[23/(72930*Pi)]*u^3)/b^2 - 
      (((43341611*I)/143001600)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[1677390*Pi]) - 
      (((9151019*I)/4468800)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[1677390*Pi]) - 
      (((21606691*I)/26812800)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[1677390*Pi]) - 
      (((1539071463857*I)/139872724992000)*d*K1^2*M^4*Sqrt[17/(98670*Pi)]*
        u^4)/b^2 - (((6389309*I)/71500800)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((90278579*I)/143001600)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) + (((53895697*I)/143001600)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) + (((4503353*I)/3763200)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((60186461*I)/107251200)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((121209593*I)/429004800)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((788461*I)/85800960)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((3758254813*I)/109275566400)*d*K1^2*M^4*
        u^4)/(b^2*Sqrt[1677390*Pi]) - (((894538991*I)/536256000)*d^3*K1^2*M^4*
        u^4)/(b^2*Sqrt[1677390*Pi]) + (((13330415437*I)/17160192000)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + (((7331401811*I)/2145024000)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) - 
      (((24151708109*I)/17160192000)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((376123207*I)/429004800)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((7991677*I)/381337600)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((499697*I)/7660800)*d^11*K0*K1*M^4*
        Sqrt[11/(152490*Pi)]*u^5)/b^2 - (((158594167*I)/2145024000)*d^3*K0*K1*
        M^4*Sqrt[17/(98670*Pi)]*u^5)/b^2 - (((395578087*I)/2451456000)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[1677390*Pi]) + 
      (((8447334787*I)/17160192000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1677390*Pi]) + (((302366969*I)/112896000)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1677390*Pi]) - (((5816304953*I)/5720064000)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[1677390*Pi]) - (((61562363*I)/3432038400)*d^13*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1677390*Pi]) - (((53006324179*I)/24659043368960)*
        d^13*K1^2*M^4*Sqrt[3/(559130*Pi)]*u^6)/b^2 + 
      (((32527976707*I)/3271876608000)*d^5*K1^2*M^4*Sqrt[17/(98670*Pi)]*u^6)/
       b^2 - (((20140773381581*I)/2336119898112000)*d^3*K0^2*M^4*
        Sqrt[23/(72930*Pi)]*u^6)/b^2 - (((1860133*I)/9805824000)*d*K1^2*M^4*
        Sqrt[253/(6630*Pi)]*u^6)/b^2 - (((1520193679*I)/68640768000)*d*K0^2*
        M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + 
      (((1027657073563*I)/467223979622400)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) + (((3042375667*I)/68640768000)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[1677390*Pi]) + (((7778640937*I)/17160192000)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - (((3383354243*I)/22880256000)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((879163277*I)/6864076800)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((2473637*I)/722534400)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((11628778087*I)/34320384000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) - (((167516849*I)/24539074560)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[1677390*Pi]) + (((11714540879*I)/17160192000)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - (((5995656691*I)/22880256000)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((1307622907*I)/6864076800)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) + (((1448991878809*I)/1479542602137600)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((226453*I)/1144012800)*d^13*K0*K1*M^4*Sqrt[17/(98670*Pi)]*u^7)/b^2 - 
      (((30308273177639*I)/4389851676672000)*d^3*K0*K1*M^4*
        Sqrt[23/(72930*Pi)]*u^7)/b^2 + (((854093*I)/715008000)*d^7*K0*K1*M^4*
        Sqrt[299/(5610*Pi)]*u^7)/b^2 - (((334771639*I)/17160192000)*d*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1677390*Pi]) - (((890297226277*I)/125424333619200)*
        d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[1677390*Pi]) + 
      (((943832167*I)/17160192000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1677390*Pi]) - (((2086225109*I)/17160192000)*d^9*K0*K1*M^4*
        u^7)/(b^2*Sqrt[1677390*Pi]) - (((174728591*I)/1716019200)*d^11*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1677390*Pi]) - (((2101787*I)/381337600)*d^9*K1^2*
        M^4*Sqrt[3/(559130*Pi)]*u^8)/b^2 - (((61891180543*I)/93248483328000)*
        d^9*K0^2*M^4*Sqrt[17/(98670*Pi)]*u^8)/b^2 - 
      (((54376801*I)/42474907238400)*d^13*K0^2*M^4*Sqrt[23/(72930*Pi)]*u^8)/
       b^2 - (((2455837969009*I)/79895300515430400)*d^13*K1^2*M^4*
        Sqrt[23/(72930*Pi)]*u^8)/b^2 - (((5555983*I)/5720064000)*d*K0^2*M^4*
        u^8)/(b^2*Sqrt[1677390*Pi]) - (((7427261*I)/408576000)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[1677390*Pi]) + (((37385297*I)/17160192000)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + (((11174497*I)/268128000)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - (((83321644993*I)/55949089996800)*
        d^9*K0^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((11817229*I)/1029611520)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((10844276039*I)/25484944343040)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) - (((202482893*I)/51480576000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) - (((573027157*I)/25740288000)*d^3*K1^2*M^4*
        u^8)/(b^2*Sqrt[1677390*Pi]) + (((25214443*I)/2709504000)*d^5*K1^2*M^4*
        u^8)/(b^2*Sqrt[1677390*Pi]) + (((20746753*I)/429004800)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[1677390*Pi]) - (((4916749*I)/343203840)*d^11*K1^2*M^4*
        u^8)/(b^2*Sqrt[1677390*Pi]) + (((7735206576863*I)/79895300515430400)*
        d^13*K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + 
      (((4508599*I)/3217536000)*d^7*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^9)/b^2 - 
      (((3107479*I)/9652608000)*d^9*K0*K1*M^4*Sqrt[17/(98670*Pi)]*u^9)/b^2 - 
      (((89*I)/2419200)*d*K0*K1*M^4*Sqrt[23/(72930*Pi)]*u^9)/b^2 - 
      (((13517*I)/1751040)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) + 
      (((395783*I)/306432000)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) - 
      (((4012237*I)/772208640)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) - 
      (((1056971*I)/3861043200)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) + 
      (((127741*I)/1072512000)*d^7*K1^2*M^4*Sqrt[13/(129030*Pi)]*u^10)/b^2 + 
      (((51734363*I)/9511345299456)*d^5*K0^2*M^4*Sqrt[23/(72930*Pi)]*u^10)/
       b^2 - (((289*I)/183859200)*d^3*K0^2*M^4*Sqrt[391/(4290*Pi)]*u^10)/
       b^2 - (((53*I)/5720064)*d*K0^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) - 
      (((24597739493*I)/237783632486400)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) + (((891139*I)/643507200)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((1377319*I)/3861043200)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((1540783*I)/3861043200)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((51797*I)/1930521600)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((419869*I)/3861043200)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((1990759*I)/3861043200)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((456961*I)/9652608000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((7361917*I)/19305216000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((1785923*I)/3861043200)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((113*I)/3447360)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((4967*I)/1378944000)*d^5*K0*K1*M^4*
        Sqrt[11/(152490*Pi)]*u^11)/b^2 - (((38263*I)/9652608000)*d^9*K0*K1*
        M^4*Sqrt[13/(129030*Pi)]*u^11)/b^2 - 
      (((14753*I)/1930521600)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) - 
      (((125101*I)/965260800)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) + 
      (((288019*I)/804384000)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) - 
      (((114637*I)/965260800)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) - 
      (((21041*I)/1930521600)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/42900480)*d*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^12)/b^2 - 
      (((59*I)/1930521600)*d*K0^2*M^4*Sqrt[13/(129030*Pi)]*u^12)/b^2 - 
      (((5441*I)/9652608000)*d^5*K1^2*M^4*Sqrt[13/(129030*Pi)]*u^12)/b^2 + 
      (((1301*I)/804384000)*d^7*K1^2*M^4*Sqrt[13/(129030*Pi)]*u^12)/b^2 + 
      (((691*I)/9652608000)*d^9*K0^2*M^4*Sqrt[17/(98670*Pi)]*u^12)/b^2 - 
      (((389*I)/965260800)*d^11*K0^2*M^4*Sqrt[23/(72930*Pi)]*u^12)/b^2 - 
      ((I/275788800)*d^13*K0^2*M^4*Sqrt[221/(7590*Pi)]*u^12)/b^2 + 
      ((I/6435072)*d*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      (((4387*I)/965260800)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      (((6319*I)/1378944000)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) + 
      (((12373*I)/804384000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/2822400)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/402192)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      (((1621*I)/321753600)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) + 
      (((47*I)/24131520)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/268128)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) + 
      (((19787*I)/9652608000)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      (((7471*I)/965260800)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      (((257*I)/275788800)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/6894720)*d^5*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^13)/b^2 + 
      ((I/2872800)*d^7*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^13)/b^2 + 
      ((I/11491200)*d^9*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^13)/b^2 - 
      ((I/5745600)*d^11*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^13)/b^2 - 
      ((I/17236800)*d^3*K0*K1*M^4*Sqrt[17/(98670*Pi)]*u^13)/b^2 - 
      ((I/34473600)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/3830400)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[1677390*Pi]))/Pi, 0, 
    ((((-950121*I)/3310827520)*d^15*K0^2*M^4*Sqrt[3/(559130*Pi)]*u^2)/b^2 + 
      (((9151*I)/1361920)*d*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 + 
      (((261439*I)/4085760)*d^3*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 - 
      (((349*I)/1361920)*d^13*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 + 
      (((674389*I)/8171520)*d^3*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 + 
      (((1276957*I)/24514560)*d^11*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 - 
      (((259*I)/1167360)*d^15*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 - 
      (((4667323*I)/24514560)*d^7*K1^2*M^4*Sqrt[13/(129030*Pi)]*u^2)/b^2 - 
      (((3469*I)/272384)*d^7*K0^2*M^4*Sqrt[143/(11730*Pi)]*u^2)/b^2 + 
      (((4213*I)/1361920)*d^9*K0^2*M^4*Sqrt[143/(11730*Pi)]*u^2)/b^2 - 
      (((3169*I)/24514560)*d^13*K1^2*M^4*Sqrt[143/(11730*Pi)]*u^2)/b^2 + 
      (((11*I)/1361920)*d^5*K0^2*M^4*Sqrt[429/(3910*Pi)]*u^2)/b^2 + 
      (((83*I)/1361920)*d^11*K0^2*M^4*Sqrt[9867/(170*Pi)]*u^2)/b^2 - 
      (((16451*I)/354731520)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) + 
      (((1899839*I)/24514560)*d*K1^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) - 
      (((121327*I)/8171520)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) + 
      (((23350973*I)/24514560)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) - 
      (((40127509*I)/2574028800)*d^5*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^3)/
       b^2 + (((66007771*I)/2574028800)*d*K0*K1*M^4*Sqrt[17/(98670*Pi)]*u^3)/
       b^2 + (((81380869*I)/19353600)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[1677390*Pi]) - (((5549324537*I)/514805760)*d^7*K0*K1*M^4*
        u^3)/(b^2*Sqrt[1677390*Pi]) + (((7842797593*I)/2574028800)*d^9*K0*K1*
        M^4*u^3)/(b^2*Sqrt[1677390*Pi]) + (((938976683*I)/286003200)*d^11*K0*
        K1*M^4*u^3)/(b^2*Sqrt[1677390*Pi]) - 
      (((3703061*I)/286003200)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[1677390*Pi]) - 
      (((18022591*I)/2574028800)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[1677390*Pi]) + 
      (((247999*I)/3432038400)*d^13*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^4)/b^2 + 
      (((131210649979*I)/617766912000)*d^9*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^4)/
       b^2 + (((182701363721*I)/617766912000)*d^11*K1^2*M^4*
        Sqrt[11/(152490*Pi)]*u^4)/b^2 - 
      (((5423063083711673*I)/3783277465583616000)*d^13*K1^2*M^4*
        Sqrt[17/(98670*Pi)]*u^4)/b^2 - (((1080589*I)/10296115200)*d^15*K0^2*
        M^4*Sqrt[23/(72930*Pi)]*u^4)/b^2 - (((3625541*I)/10296115200)*d^5*
        K0^2*M^4*Sqrt[143/(11730*Pi)]*u^4)/b^2 + 
      (((1562971609*I)/10296115200)*d*K0^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + 
      (((2126676077*I)/1470873600)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) - 
      (((7606055893*I)/2059223040)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + 
      (((10212604691*I)/10296115200)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) + (((1322565841*I)/1144012800)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[1677390*Pi]) + (((2654357743133*I)/6795436032000)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + 
      (((25727340977927*I)/6795436032000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) + (((137501471971*I)/1359087206400)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[1677390*Pi]) - (((677537278589*I)/68640768000)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + 
      (((45480441504495929*I)/1261092488527872000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((5077149811*I)/617766912000)*d^15*K1^2*M^4*
        u^4)/(b^2*Sqrt[1677390*Pi]) + (((2195131838723*I)/6795436032000)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[1677390*Pi]) + 
      (((20893168798097*I)/6795436032000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1677390*Pi]) + (((143560303141*I)/1359087206400)*d^5*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1677390*Pi]) - (((1648841370377*I)/205922304000)*
        d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[1677390*Pi]) + 
      (((122787544111*I)/68640768000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1677390*Pi]) + (((1669643430341*I)/617766912000)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1677390*Pi]) + (((12096507557*I)/617766912000)*
        d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[1677390*Pi]) - 
      (((642118363*I)/88252416000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1677390*Pi]) - (((326094401*I)/2471067648000)*d^15*K0^2*M^4*
        Sqrt[11/(152490*Pi)]*u^6)/b^2 + (((1295895427*I)/1482640588800)*d^13*
        K1^2*M^4*Sqrt[11/(152490*Pi)]*u^6)/b^2 + 
      (((7784458177*I)/274563072000)*d^11*K0^2*M^4*Sqrt[17/(98670*Pi)]*u^6)/
       b^2 - (((29156813039*I)/27181744128000)*d^5*K1^2*M^4*
        Sqrt[23/(72930*Pi)]*u^6)/b^2 - (((49444321*I)/494213529600)*d^15*K1^2*
        M^4*Sqrt[23/(72930*Pi)]*u^6)/b^2 + 
      (((1483907090843*I)/27181744128000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) + (((14128213963697*I)/27181744128000)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + (((231149701099*I)/5436348825600)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((59569734473*I)/43352064000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) + (((670111982899*I)/2471067648000)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + (((167605447*I)/30507008000)*d^13*
        K0^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + 
      (((39830565893*I)/431456256000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) + (((23390753691353*I)/27181744128000)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - (((5336382634697*I)/2471067648000)*
        d^7*K1^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + 
      (((3665138132809*I)/7413202944000)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) + (((5409028547347*I)/7413202944000)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + (((463559490857*I)/13590872064000)*
        d^3*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^7)/b^2 - 
      (((108671338549*I)/1235533824000)*d^7*K0*K1*M^4*Sqrt[13/(129030*Pi)]*
        u^7)/b^2 + (((2026660637*I)/3706601472000)*d^13*K0*K1*M^4*
        Sqrt[13/(129030*Pi)]*u^7)/b^2 + (((86070018607*I)/3706601472000)*d^11*
        K0*K1*M^4*Sqrt[17/(98670*Pi)]*u^7)/b^2 + 
      (((6596909069*I)/143061811200)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1677390*Pi]) + (((227598958619*I)/13590872064000)*d^5*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1677390*Pi]) + (((877341778409*I)/3706601472000)*
        d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[1677390*Pi]) - 
      (((1739314531*I)/1235533824000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1677390*Pi]) - (((374276717*I)/29652811776)*d^7*K1^2*M^4*
        Sqrt[13/(129030*Pi)]*u^8)/b^2 - (((2459716361*I)/10193154048000)*d^5*
        K1^2*M^4*Sqrt[17/(98670*Pi)]*u^8)/b^2 + 
      (((29201235731*I)/6795436032000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) + (((652108925227*I)/13590872064000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + (((3895977443*I)/424714752000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((54495992359*I)/411844608000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) + (((45254197567*I)/1853300736000)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[1677390*Pi]) + (((168874737893*I)/3706601472000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + 
      (((997953947*I)/926650368000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) - (((229370243*I)/1235533824000)*d^15*K0^2*M^4*
        u^8)/(b^2*Sqrt[1677390*Pi]) + (((162178195913*I)/20386308096000)*d*
        K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + 
      (((544384672687*I)/8154523238400)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) + (((64223567467*I)/1853300736000)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[1677390*Pi]) + (((213454680311*I)/3706601472000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + 
      (((21411749*I)/14478912000)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((304187249*I)/1235533824000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) + (((1222121281*I)/679543603200)*d^3*K0*K1*M^4*
        Sqrt[13/(129030*Pi)]*u^9)/b^2 - (((7640267*I)/926650368000)*d^15*K0*
        K1*M^4*Sqrt[13/(129030*Pi)]*u^9)/b^2 + 
      (((11166079*I)/8825241600)*d^11*K0*K1*M^4*Sqrt[17/(98670*Pi)]*u^9)/
       b^2 + (((248399*I)/31853606400)*d*K0*K1*M^4*Sqrt[299/(5610*Pi)]*u^9)/
       b^2 + (((72145763*I)/35392896000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1677390*Pi]) - (((56475190897*I)/926650368000)*d^7*K0*K1*M^4*
        u^9)/(b^2*Sqrt[1677390*Pi]) + (((1284441559*I)/115831296000)*d^9*K0*
        K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) + 
      (((3887659*I)/5515776000)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) + 
      (((553612627*I)/5096577024000)*d^3*K0^2*M^4*Sqrt[17/(98670*Pi)]*u^10)/
       b^2 - (((1019461*I)/1389975552000)*d^15*K1^2*M^4*Sqrt[17/(98670*Pi)]*
        u^10)/b^2 + (((10009469*I)/3397718016000)*d*K0^2*M^4*
        Sqrt[23/(72930*Pi)]*u^10)/b^2 + (((9454517*I)/308883456000)*d^9*K0^2*
        M^4*Sqrt[23/(72930*Pi)]*u^10)/b^2 + 
      (((791488133*I)/2038630809600)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((110534953*I)/23166259200)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[1677390*Pi]) + (((789188989*I)/463325184000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      (((13282069*I)/185330073600)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((473609*I)/46332518400)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) + (((3247484341*I)/10193154048000)*d*K1^2*M^4*
        u^10)/(b^2*Sqrt[1677390*Pi]) + (((382656467*I)/201180672000)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + (((5589217651*I)/30579462144000)*
        d^5*K1^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) - 
      (((382841111*I)/73156608000)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) + (((2167848127*I)/2779951104000)*d^9*K1^2*M^4*
        u^10)/(b^2*Sqrt[1677390*Pi]) + (((457411457*I)/231662592000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      (((9053089*I)/102961152000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) + (((3120107*I)/347493888000)*d^9*K0*K1*M^4*
        Sqrt[11/(152490*Pi)]*u^11)/b^2 + (((60661*I)/34749388800)*d^13*K0*K1*
        M^4*Sqrt[17/(98670*Pi)]*u^11)/b^2 + 
      (((12232793*I)/254828851200)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) + 
      (((226657097*I)/509657702400)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1677390*Pi]) + (((2492719*I)/15926803200)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[1677390*Pi]) - (((297195799*I)/231662592000)*d^7*K0*
        K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) + 
      (((353964763*I)/694987776000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1677390*Pi]) - (((114307*I)/27799511040)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[1677390*Pi]) + (((16583129*I)/11467298304000)*d^5*
        K1^2*M^4*Sqrt[13/(129030*Pi)]*u^12)/b^2 + 
      (((92474807*I)/107028117504000)*d^5*K0^2*M^4*Sqrt[17/(98670*Pi)]*u^12)/
       b^2 + (((19700423*I)/22934596608000)*d^3*K1^2*M^4*Sqrt[23/(72930*Pi)]*
        u^12)/b^2 + (((50639*I)/45505152000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[1677390*Pi]) + (((7343249*I)/402361344000)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[1677390*Pi]) + (((5352719*I)/3964004352000)*d^5*K0^2*
        M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - (((41943281*I)/694987776000)*d^7*
        K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      (((85381*I)/19305216000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) + 
      (((2730929*I)/99283968000)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) + 
      (((755563*I)/347493888000)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      (((30649*I)/99283968000)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) + 
      (((2186599*I)/1911216384000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      (((138475219*I)/2084963328000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[1677390*Pi]) - (((241*I)/37231488)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[1677390*Pi]) + (((64609261*I)/2084963328000)*d^11*K1^2*M^4*
        u^12)/(b^2*Sqrt[1677390*Pi]) + (((140513*I)/54867456000)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - (((250399*I)/694987776000)*d^15*
        K1^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) + 
      (((194561*I)/70237202112000)*d*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^13)/
       b^2 - (((869852861*I)/923117513472000)*d^9*K0*K1*M^4*
        Sqrt[13/(129030*Pi)]*u^13)/b^2 - (((107*I)/21718368000)*d^15*K0*K1*
        M^4*Sqrt[23/(72930*Pi)]*u^13)/b^2 + 
      (((7951627*I)/280948808448000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1677390*Pi]) + (((8195519*I)/2866824576000)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[1677390*Pi]) + (((29038249*I)/5733649152000)*d^5*K0*
        K1*M^4*u^13)/(b^2*Sqrt[1677390*Pi]) - 
      (((1497187*I)/130310208000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1677390*Pi]) + (((88918553*I)/10256861260800)*d^9*K0*K1*M^4*
        u^13)/(b^2*Sqrt[1677390*Pi]) + (((244931*I)/37231488000)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[1677390*Pi]) + (((321733*I)/521240832000)*d^13*K0*
        K1*M^4*u^13)/(b^2*Sqrt[1677390*Pi]) + 
      (((18793*I)/599426956800)*d^9*K0^2*M^4*Sqrt[13/(129030*Pi)]*u^14)/b^2 - 
      (((131*I)/34749388800)*d^13*K0^2*M^4*Sqrt[13/(129030*Pi)]*u^14)/b^2 - 
      (((61*I)/573364915200)*d*K1^2*M^4*Sqrt[13/(129030*Pi)]*u^14)/b^2 + 
      (((73*I)/2153043763200)*d*K0^2*M^4*Sqrt[17/(98670*Pi)]*u^14)/b^2 - 
      (((123737*I)/105499144396800)*d*K0^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      (((38767*I)/229345966080)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      (((28973*I)/58506624000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) - 
      (((346117*I)/521240832000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) - 
      (((769*I)/755136000)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      (((211051*I)/521240832000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      (((25187*I)/104248166400)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      ((I/73156608)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      (((60703*I)/382243276800)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      (((10691*I)/22752576000)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) - 
      (((337999*I)/521240832000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) - 
      (((143399*I)/260620416000)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      (((40849*I)/104248166400)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      (((137*I)/814438800)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      (((131*I)/11583129600)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) - 
      (((41*I)/26062041600)*d^3*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^15)/b^2 - 
      (((41*I)/8144388000)*d^5*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^15)/b^2 + 
      (((41*I)/14478912000)*d^7*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^15)/b^2 + 
      (((41*I)/3723148800)*d^9*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^15)/b^2 - 
      (((41*I)/16288776000)*d^11*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^15)/b^2 - 
      (((41*I)/8687347200)*d^13*K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^15)/b^2 - 
      (((41*I)/26062041600)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[1677390*Pi]) - 
      (((41*I)/13031020800)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[1677390*Pi]) + 
      (((41*I)/8687347200)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[1677390*Pi]) + 
      (((41*I)/26062041600)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[1677390*Pi]) + 
      (((41*I)/13031020800)*d^13*K0*K1*M^4*u^15)/(b^2*Sqrt[1677390*Pi]) - 
      (((41*I)/8687347200)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[1677390*Pi]))/Pi, 
    0, ((((-203288883485323*I)/8223790963548160)*d^9*K0^2*M^4*
        Sqrt[3/(559130*Pi)]*u^2)/b^2 - (((100237143*I)/315965440)*d^5*K1^2*
        M^4*Sqrt[3/(559130*Pi)]*u^2)/b^2 - (((8011943*I)/101560320)*d^3*K0^2*
        M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 - 
      (((35841317*I)/710922240)*d^5*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 + 
      (((9510391*I)/37416960)*d^7*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 - 
      (((2683*I)/101560320)*d^17*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 + 
      (((24337*I)/10156032)*d*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/b^2 + 
      (((23485187*I)/2843688960)*d^13*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^2)/
       b^2 - (((1192663*I)/2843688960)*d^15*K1^2*M^4*Sqrt[11/(152490*Pi)]*
        u^2)/b^2 - (((11143*I)/947896320)*d^17*K1^2*M^4*Sqrt[11/(152490*Pi)]*
        u^2)/b^2 + (((5999*I)/101560320)*d^13*K0^2*M^4*Sqrt[143/(11730*Pi)]*
        u^2)/b^2 - (((12587*I)/35546112)*d*K0^2*M^4*Sqrt[187/(8970*Pi)]*u^2)/
       b^2 - (((4634479*I)/710922240)*d^11*K0^2*M^4*Sqrt[187/(8970*Pi)]*u^2)/
       b^2 + (((20509*I)/710922240)*d^15*K0^2*M^4*Sqrt[253/(6630*Pi)]*u^2)/
       b^2 - (((2190547104297397*I)/74014118671933440)*d^9*K0^2*M^4*u^2)/
       (b^2*Sqrt[1677390*Pi]) - (((104522761*I)/406241280)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[1677390*Pi]) + (((5281577393*I)/2843688960)*d^7*K1^2*M^4*
        u^2)/(b^2*Sqrt[1677390*Pi]) + (((338896619*I)/2843688960)*d^9*K1^2*
        M^4*u^2)/(b^2*Sqrt[1677390*Pi]) - (((2502219829*I)/2843688960)*d^11*
        K1^2*M^4*u^2)/(b^2*Sqrt[1677390*Pi]) - 
      (((32488763*I)/426553344)*d*K0*K1*M^4*Sqrt[5/(335478*Pi)]*u^3)/b^2 - 
      (((429685870319*I)/1791524044800)*d^5*K0*K1*M^4*Sqrt[13/(129030*Pi)]*
        u^3)/b^2 - (((7969052887*I)/36561715200)*d^3*K0*K1*M^4*
        Sqrt[23/(72930*Pi)]*u^3)/b^2 + (((29066858243551*I)/1791524044800)*
        d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[1677390*Pi]) - 
      (((589716118777*I)/597174681600)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[1677390*Pi]) - (((4089623224681*I)/597174681600)*d^11*K0*K1*
        M^4*u^3)/(b^2*Sqrt[1677390*Pi]) + (((3413498063*I)/36561715200)*d^13*
        K0*K1*M^4*u^3)/(b^2*Sqrt[1677390*Pi]) + 
      (((55856713949*I)/1791524044800)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[1677390*Pi]) - (((19965349*I)/13470105600)*d^17*K0*K1*M^4*
        u^3)/(b^2*Sqrt[1677390*Pi]) + (((240737639*I)/255932006400)*d^13*K0^2*
        M^4*Sqrt[17/(98670*Pi)]*u^4)/b^2 + 
      (((469522655701637*I)/472962347827200)*d^7*K1^2*M^4*Sqrt[17/(98670*Pi)]*
        u^4)/b^2 - (((656350613*I)/4265533440)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((25699135519*I)/13470105600)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[1677390*Pi]) - (((1864544770141*I)/1791524044800)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + 
      (((10715485447913*I)/1791524044800)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((238374124451*I)/597174681600)*d^9*K0^2*M^4*
        u^4)/(b^2*Sqrt[1677390*Pi]) - (((1497650541923*I)/597174681600)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + 
      (((23123421787*I)/1791524044800)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((140799713*I)/255932006400)*d^17*K0^2*M^4*
        u^4)/(b^2*Sqrt[1677390*Pi]) - (((195368867321231*I)/413842054348800)*
        d*K1^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) - 
      (((10183612993165357*I)/1839298019328000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((4948043125594931*I)/1839298019328000)*d^5*
        K1^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) - 
      (((46764080546543*I)/42996577075200)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((1534311696892987*I)/214982885376000)*d^11*
        K1^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) + 
      (((340420601929*I)/71660961792000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) + (((9551894647177*I)/214982885376000)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[1677390*Pi]) - 
      (((478214411*I)/230916096000)*d^17*K1^2*M^4*u^4)/
       (b^2*Sqrt[1677390*Pi]) - (((118434978393527*I)/214982885376000)*d^11*
        K0*K1*M^4*Sqrt[11/(152490*Pi)]*u^5)/b^2 + 
      (((17897216162747*I)/16309046476800)*d^7*K0*K1*M^4*Sqrt[13/(129030*Pi)]*
        u^5)/b^2 - (((32665738334083*I)/1344986676633600)*d*K0*K1*M^4*
        Sqrt[17/(98670*Pi)]*u^5)/b^2 - 
      (((37770009885100277*I)/7970291417088000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1677390*Pi]) - (((52483435633833073*I)/23910874251264000)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[1677390*Pi]) - 
      (((37624157086073*I)/42996577075200)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1677390*Pi]) - (((178952887849*I)/7962329088000)*d^13*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1677390*Pi]) + (((1230251436121*I)/30711840768000)*
        d^15*K0*K1*M^4*u^5)/(b^2*Sqrt[1677390*Pi]) - 
      (((393943468511*I)/214982885376000)*d^17*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1677390*Pi]) - (((67610128253579*I)/823723897651200)*d^3*
        K1^2*M^4*Sqrt[17/(98670*Pi)]*u^6)/b^2 - 
      (((837828297407*I)/859931541504000)*d^13*K1^2*M^4*Sqrt[17/(98670*Pi)]*
        u^6)/b^2 - (((21139181582609*I)/286643847168000)*d^11*K1^2*M^4*
        Sqrt[23/(72930*Pi)]*u^6)/b^2 - (((258159059*I)/5028839424000)*d^13*
        K0^2*M^4*Sqrt[187/(8970*Pi)]*u^6)/b^2 - 
      (((65799931627643*I)/860791473045504)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) - (((245816690447950673*I)/286930491015168000)*
        d^3*K0^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((112027631303335859*I)/286930491015168000)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) + (((4839084635317003*I)/1891849391308800)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((22396203285077*I)/171986308300800)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) - (((947648484524617*I)/859931541504000)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + 
      (((6810163936447*I)/859931541504000)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) - (((314733721571*I)/859931541504000)*d^17*K0^2*
        M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((1231916766773821*I)/9781721284608000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) - (((42110354054554991*I)/78253770276864000)*
        d^5*K1^2*M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + 
      (((1167081096014539*I)/286643847168000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) - (((17839914315323*I)/57328769433600)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[1677390*Pi]) + 
      (((10643270694131*I)/859931541504000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[1677390*Pi]) - (((495680803879*I)/859931541504000)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[1677390*Pi]) - 
      (((150773120927939*I)/3362466691584000)*d^3*K0*K1*M^4*
        Sqrt[17/(98670*Pi)]*u^7)/b^2 - (((7050119749*I)/1074914426880)*d^11*
        K0*K1*M^4*Sqrt[143/(11730*Pi)]*u^7)/b^2 - 
      (((77387144198921*I)/1120822230528000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1677390*Pi]) - (((3272845356640001*I)/10759893413068800)*d^5*
        K0*K1*M^4*u^7)/(b^2*Sqrt[1677390*Pi]) + 
      (((119678574198097*I)/53745721344000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1677390*Pi]) - (((98525759903*I)/671821516800)*d^9*K0*K1*M^4*
        u^7)/(b^2*Sqrt[1677390*Pi]) - (((147756457841*I)/10749144268800)*d^13*
        K0*K1*M^4*u^7)/(b^2*Sqrt[1677390*Pi]) + 
      (((26499480299*I)/3583048089600)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1677390*Pi]) - (((3132764861*I)/8957620224000)*d^17*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1677390*Pi]) - 
      (((27212951099791*I)/39126885138432000)*d*K0^2*M^4*Sqrt[11/(152490*Pi)]*
        u^8)/b^2 - (((619472480219*I)/61423681536000)*d^11*K0^2*M^4*
        Sqrt[11/(152490*Pi)]*u^8)/b^2 + (((36994807523*I)/429965770752000)*
        d^15*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^8)/b^2 - 
      (((1328090471*I)/286643847168000)*d^17*K1^2*M^4*Sqrt[13/(129030*Pi)]*
        u^8)/b^2 - (((18357879047*I)/143321923584000)*d^13*K0^2*M^4*
        Sqrt[17/(98670*Pi)]*u^8)/b^2 + (((4889536163053*I)/429965770752000)*
        d^7*K0^2*M^4*Sqrt[23/(72930*Pi)]*u^8)/b^2 - 
      (((1139731625320789*I)/13042295046144000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) - (((58998568387079*I)/1449143894016000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((1168586264537*I)/85993154150400)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) - (((2449136227*I)/53745721344000)*d^17*K0^2*
        M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((9897971527528033*I)/860791473045504000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) - (((26057542930970531*I)/215197868261376000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((2689690558318373*I)/71732622753792000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) + (((803843154125413*I)/2364811739136000)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - 
      (((178597933369*I)/6824853504000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) - (((6100714368169*I)/42996577075200)*d^11*K1^2*
        M^4*u^8)/(b^2*Sqrt[1677390*Pi]) - (((25465365251*I)/8599315415040)*
        d^13*K1^2*M^4*u^8)/(b^2*Sqrt[1677390*Pi]) + 
      (((266882325161*I)/214982885376000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[1677390*Pi]) - (((1069858981252005289129*I)/
         956892881685451898880000)*d^13*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^9)/
       b^2 - (((1309945424569501*I)/322796802392064000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1677390*Pi]) - (((9545159578502407*I)/215197868261376000)*
        d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) - 
      (((3781286049608911*I)/215197868261376000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1677390*Pi]) + (((913613505189677*I)/7094435217408000)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) - 
      (((4893773823437*I)/644948656128000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1677390*Pi]) - (((35007196662743*I)/644948656128000)*d^11*K0*
        K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) + 
      (((4181385059489924777479*I)/318964293895150632960000)*d^13*K0*K1*M^4*
        u^9)/(b^2*Sqrt[1677390*Pi]) + (((337960418941*I)/644948656128000)*
        d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[1677390*Pi]) - 
      (((16744197893*I)/644948656128000)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1677390*Pi]) - (((43649046131*I)/128989731225600)*d^11*K0^2*
        M^4*Sqrt[13/(129030*Pi)]*u^10)/b^2 - 
      (((2251036889317*I)/11326203592704000)*d^3*K0^2*M^4*Sqrt[17/(98670*Pi)]*
        u^10)/b^2 - (((2751568009*I)/276406566912000)*d^13*K1^2*M^4*
        Sqrt[17/(98670*Pi)]*u^10)/b^2 - 
      (((86410782735731*I)/322796802392064000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((403914807629029*I)/215197868261376000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      (((777631923857*I)/74678265446400)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((13395831271*I)/33944666112000)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[1677390*Pi]) - (((13090422743*I)/92135522304000)*
        d^13*K0^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      (((235166159*I)/4849238016000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((63557653*I)/25797946245120)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[1677390*Pi]) - 
      (((426802203391049*I)/968390407176192000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((8162870317602331*I)/1936780814352384000)*
        d^3*K1^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) - 
      (((12805418039779493*I)/9683904071761920000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) + (((417496166903327*I)/35472176087040000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) - 
      (((5518533961463*I)/9674229841920000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((9883582484101*I)/1934845968384000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + 
      (((114029786237*I)/1934845968384000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[1677390*Pi]) - (((5829771499*I)/1934845968384000)*d^17*K1^2*
        M^4*u^10)/(b^2*Sqrt[1677390*Pi]) + (((44270621*I)/30231968256000)*
        d^15*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^11)/b^2 - 
      (((447615155587*I)/21615857303040000)*d^5*K0*K1*M^4*Sqrt[23/(72930*Pi)]*
        u^11)/b^2 - (((267088360783*I)/3144124698624000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1677390*Pi]) - (((142587109879*I)/141164782387200)*d^3*K0*K1*
        M^4*u^11)/(b^2*Sqrt[1677390*Pi]) + 
      (((726139358383*I)/246334556160000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1677390*Pi]) - (((21748049821*I)/1209278730240000)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[1677390*Pi]) - 
      (((320496770897*I)/241855746048000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1677390*Pi]) - (((6211599827*I)/120927873024000)*d^13*K0*K1*
        M^4*u^11)/(b^2*Sqrt[1677390*Pi]) - (((17361121*I)/17275410432000)*
        d^17*K0*K1*M^4*u^11)/(b^2*Sqrt[1677390*Pi]) - 
      (((500051*I)/60463936512000)*d^17*K1^2*M^4*Sqrt[11/(152490*Pi)]*u^12)/
       b^2 - (((291097*I)/48371149209600)*d^17*K0^2*M^4*Sqrt[13/(129030*Pi)]*
        u^12)/b^2 - (((564738178657*I)/345853716848640000)*d^5*K0^2*M^4*
        Sqrt[17/(98670*Pi)]*u^12)/b^2 - (((55749646553*I)/23056914456576000)*
        d^3*K1^2*M^4*Sqrt[17/(98670*Pi)]*u^12)/b^2 - 
      (((83131089607*I)/49407673835520000)*d^5*K1^2*M^4*Sqrt[17/(98670*Pi)]*
        u^12)/b^2 + (((17479415353*I)/2956014673920000)*d^7*K0^2*M^4*
        Sqrt[23/(72930*Pi)]*u^12)/b^2 - (((37163237857*I)/69170743369728000)*
        d*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      (((3420626173123*I)/69170743369728000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[1677390*Pi]) + (((28150467277*I)/2418557460480000)*d^9*K0^2*
        M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - (((33139050643*I)/483711492096000)*
        d^11*K0^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      (((188001731*I)/69101641728000)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[1677390*Pi]) + (((13966031*I)/9871663104000)*d^15*K0^2*M^4*
        u^12)/(b^2*Sqrt[1677390*Pi]) - (((625229352067*I)/69170743369728000)*
        d*K1^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) + 
      (((178549013347*I)/1266863431680000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[1677390*Pi]) + (((33692565089*I)/2418557460480000)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - (((636493699*I)/8486166528000)*
        d^11*K1^2*M^4*u^12)/(b^2*Sqrt[1677390*Pi]) - 
      (((1311202709*I)/483711492096000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[1677390*Pi]) + (((162870683*I)/96742298419200)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[1677390*Pi]) - (((20687*I)/6718215168000)*d^17*K0*K1*
        M^4*Sqrt[11/(152490*Pi)]*u^13)/b^2 - 
      (((766598803*I)/1572062349312000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1677390*Pi]) - (((16353555311*I)/3458537168486400)*d^3*K0*K1*
        M^4*u^13)/(b^2*Sqrt[1677390*Pi]) - 
      (((501808120399*I)/86463429212160000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1677390*Pi]) + (((39576766727*I)/2217011005440000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[1677390*Pi]) + (((854758939*I)/201546455040000)*
        d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[1677390*Pi]) - 
      (((1432443319*I)/120927873024000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1677390*Pi]) + (((8008213*I)/24185574604800)*d^13*K0*K1*M^4*
        u^13)/(b^2*Sqrt[1677390*Pi]) + (((19170499*I)/40309291008000)*d^15*K0*
        K1*M^4*u^13)/(b^2*Sqrt[1677390*Pi]) + 
      (((243437*I)/241855746048000)*d^17*K0^2*M^4*Sqrt[13/(129030*Pi)]*u^14)/
       b^2 + (((89374199*I)/831379127040000)*d^7*K1^2*M^4*
        Sqrt[13/(129030*Pi)]*u^14)/b^2 + 
      (((17597251944179*I)/97444284722104320000)*d^11*K1^2*M^4*
        Sqrt[17/(98670*Pi)]*u^14)/b^2 - (((550415641*I)/34585371684864000)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) - 
      (((38430053*I)/113767670016000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[1677390*Pi]) - (((34869321677*I)/43231714606080000)*d^5*K0^2*
        M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + (((36408223*I)/26392988160000)*d^7*
        K0^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      (((665121727*I)/604639365120000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[1677390*Pi]) - (((1800367*I)/1511598412800)*d^11*K0^2*M^4*
        u^14)/(b^2*Sqrt[1677390*Pi]) - (((3044851*I)/12092787302400)*d^13*
        K0^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) + 
      (((3341287*I)/30231968256000)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[1677390*Pi]) - (((165746771*I)/11528457228288000)*d*K1^2*M^4*
        u^14)/(b^2*Sqrt[1677390*Pi]) - (((501928139*I)/1441057153536000)*d^3*
        K1^2*M^4*u^14)/(b^2*Sqrt[1677390*Pi]) - 
      (((38526273127*I)/43231714606080000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[1677390*Pi]) + (((740433907*I)/604639365120000)*d^9*K1^2*M^4*
        u^14)/(b^2*Sqrt[1677390*Pi]) - 
      (((411620437750943*I)/97444284722104320000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[1677390*Pi]) - (((18103993*I)/60463936512000)*d^13*K1^2*M^4*
        u^14)/(b^2*Sqrt[1677390*Pi]) + (((151*I)/1999468800)*d^15*K1^2*M^4*
        u^14)/(b^2*Sqrt[1677390*Pi]) + (((87827*I)/8957620224000)*d^17*K1^2*
        M^4*u^14)/(b^2*Sqrt[1677390*Pi]) - (((697544143*I)/64847571909120000)*
        d^5*K0*K1*M^4*Sqrt[17/(98670*Pi)]*u^15)/b^2 + 
      (((2798933*I)/226739761920000)*d^9*K0*K1*M^4*Sqrt[23/(72930*Pi)]*u^15)/
       b^2 + (((8160533*I)/2882114307072000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[1677390*Pi]) - (((1160099*I)/47161870479360)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[1677390*Pi]) + (((23119597*I)/712610680320000)*d^7*K0*
        K1*M^4*u^15)/(b^2*Sqrt[1677390*Pi]) + 
      (((7510843*I)/90695904768000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[1677390*Pi]) - (((1450637*I)/12956557824000)*d^13*K0*K1*M^4*
        u^15)/(b^2*Sqrt[1677390*Pi]) - (((152549*I)/2015464550400)*d^15*K0*K1*
        M^4*u^15)/(b^2*Sqrt[1677390*Pi]) - (((416821*I)/60463936512000)*d^17*
        K0*K1*M^4*u^15)/(b^2*Sqrt[1677390*Pi]) + 
      (((30577*I)/90695904768000)*d^3*K0^2*M^4*Sqrt[11/(152490*Pi)]*u^16)/
       b^2 + (((143557*I)/90695904768000)*d^13*K0^2*M^4*Sqrt[11/(152490*Pi)]*
        u^16)/b^2 - (((43*I)/2879235072000)*d^17*K0^2*M^4*
        Sqrt[13/(129030*Pi)]*u^16)/b^2 - (((47*I)/2879235072000)*d^17*K1^2*
        M^4*Sqrt[13/(129030*Pi)]*u^16)/b^2 - 
      (((7717*I)/18139180953600)*d^11*K0^2*M^4*Sqrt[23/(72930*Pi)]*u^16)/
       b^2 + (((163643*I)/665103301632000)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[1677390*Pi]) + (((71627327*I)/4988274762240000)*d^5*K0^2*M^4*
        u^16)/(b^2*Sqrt[1677390*Pi]) + (((19187801*I)/4988274762240000)*d^7*
        K0^2*M^4*u^16)/(b^2*Sqrt[1677390*Pi]) - 
      (((83783*I)/2313671040000)*d^9*K0^2*M^4*u^16)/(b^2*Sqrt[1677390*Pi]) + 
      (((6323*I)/1042481664000)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[1677390*Pi]) + 
      (((5587*I)/10077322752000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[1677390*Pi]) + 
      (((162551*I)/665103301632000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[1677390*Pi]) + 
      (((722273*I)/199530990489600)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[1677390*Pi]) + (((69383267*I)/4988274762240000)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[1677390*Pi]) + (((1686271*I)/453479523840000)*d^7*
        K1^2*M^4*u^16)/(b^2*Sqrt[1677390*Pi]) - 
      (((19699*I)/558472320000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[1677390*Pi]) - 
      (((844867*I)/90695904768000)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[1677390*Pi]) + (((1536539*I)/90695904768000)*d^13*K1^2*M^4*
        u^16)/(b^2*Sqrt[1677390*Pi]) + (((175723*I)/30231968256000)*d^15*K1^2*
        M^4*u^16)/(b^2*Sqrt[1677390*Pi]) + (((5587*I)/10077322752000)*d^17*
        K1^2*M^4*u^16)/(b^2*Sqrt[1677390*Pi]) - 
      ((I/3958948224000)*d*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^17)/b^2 - 
      ((I/73313856000)*d^3*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^17)/b^2 - 
      (((137*I)/1979474112000)*d^5*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^17)/b^2 - 
      (((13*I)/659824704000)*d^7*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^17)/b^2 + 
      (((13*I)/89976096000)*d^9*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^17)/b^2 + 
      (((13*I)/179952192000)*d^11*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^17)/b^2 - 
      (((13*I)/179952192000)*d^13*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^17)/b^2 - 
      ((I/25707456000)*d^15*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^17)/b^2 - 
      ((I/359904384000)*d^17*K0*K1*M^4*Sqrt[13/(129030*Pi)]*u^17)/b^2)/Pi}, 
   7, 15, 1], SeriesData[p, 0, 
   {((((31*I)/112)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^3)/b^3 - 
      (((43*I)/448)*d^3*K1^2*M^5*Sqrt[(5*Pi)/335478]*u^3)/b^3 + 
      (((19*I)/224)*d^7*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      ((I/224)*d*K1^2*M^5*Sqrt[(15*Pi)/111826]*u^3)/b^3 - 
      (((3*I)/224)*d^9*K1^2*M^5*Sqrt[(33*Pi)/50830]*u^3)/b^3 - 
      (((3*I)/448)*d^11*K1^2*M^5*Sqrt[(33*Pi)/50830]*u^3)/b^3 + 
      (((5*I)/34048)*d*K0^2*M^5*Sqrt[(55*Pi)/30498]*u^3)/b^3 + 
      (((5*I)/4864)*d^3*K0^2*M^5*Sqrt[(55*Pi)/30498]*u^3)/b^3 - 
      (((11*I)/17024)*d^5*K0^2*M^5*Sqrt[(55*Pi)/30498]*u^3)/b^3 - 
      (((11*I)/17024)*d^7*K0^2*M^5*Sqrt[(165*Pi)/10166]*u^3)/b^3 + 
      (((11*I)/34048)*d^9*K0^2*M^5*Sqrt[(165*Pi)/10166]*u^3)/b^3 + 
      (((5*I)/34048)*d^11*K0^2*M^5*Sqrt[(165*Pi)/10166]*u^3)/b^3 + 
      (((229081*I)/1430016)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/b^3 - 
      (((164537*I)/2860032)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/335478]*u^4)/b^3 - 
      (((68161*I)/2860032)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^4)/b^3 - 
      (((29957*I)/2860032)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^4)/b^3 + 
      (((865*I)/1430016)*d^7*K0*K1*M^5*Sqrt[(935*Pi)/1794]*u^4)/b^3 - 
      (((103*I)/2860032)*d*K0*K1*M^5*Sqrt[(1105*Pi)/1518]*u^4)/b^3 - 
      (((52159*I)/5720064)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((115009*I)/2860032)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((153737*I)/5720064)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((300151*I)/34320384)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((178579*I)/9533440)*d^5*K1^2*M^5*Sqrt[(3*Pi)/559130]*u^5)/b^3 - 
      (((70625*I)/5720064)*d^3*K0^2*M^5*Sqrt[(5*Pi)/335478]*u^5)/b^3 - 
      (((65047*I)/5720064)*d^9*K0^2*M^5*Sqrt[(5*Pi)/335478]*u^5)/b^3 + 
      (((41527*I)/34320384)*d^11*K1^2*M^5*Sqrt[(5*Pi)/335478]*u^5)/b^3 - 
      (((444439*I)/85800960)*d^7*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^5)/b^3 + 
      (((25163*I)/2860032)*d^7*K0^2*M^5*Sqrt[(13*Pi)/129030]*u^5)/b^3 + 
      (((680683*I)/171601920)*d^9*K1^2*M^5*Sqrt[(13*Pi)/129030]*u^5)/b^3 + 
      (((535541*I)/11440128)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1677390]*b^3) - 
      (((6108587*I)/85800960)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 + 
      (((2192137*I)/171601920)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 - 
      (((44893*I)/9533440)*d^5*K0*K1*M^5*Sqrt[(3*Pi)/559130]*u^6)/b^3 + 
      (((76423*I)/11440128)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/335478]*u^6)/b^3 + 
      (((7933*I)/34320384)*d*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^6)/b^3 + 
      (((364817*I)/171601920)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/98670]*u^6)/b^3 + 
      (((1084921*I)/171601920)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((46351*I)/10725120)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((859709*I)/171601920)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((2134417*I)/85800960)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((1263817*I)/42900480)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((3527869*I)/171601920)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((96989*I)/14300160)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((8733*I)/1191680)*d^3*K1^2*M^5*Sqrt[(3*Pi)/559130]*u^7)/b^3 - 
      (((6283*I)/34320384)*d*K0^2*M^5*Sqrt[(5*Pi)/335478]*u^7)/b^3 + 
      (((887*I)/1505280)*d^5*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^7)/b^3 - 
      (((2881*I)/8580096)*d^7*K0^2*M^5*Sqrt[(65*Pi)/25806]*u^7)/b^3 + 
      (((5353*I)/953344)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1677390]*b^3) + 
      (((55201*I)/42900480)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 + 
      (((38177*I)/3575040)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((214157*I)/10725120)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 + 
      (((22859*I)/5362560)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((12629*I)/21450240)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^8)/b^3 + 
      (((33713*I)/42900480)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^8)/b^3 - 
      (((113*I)/3575040)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((1091*I)/2681280)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((58321*I)/21450240)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((9517*I)/21450240)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((1721*I)/1191680)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((181*I)/68096)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((4919*I)/3064320)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((3659*I)/6128640)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((157*I)/953344)*d^11*K0^2*M^5*Sqrt[(3*Pi)/559130]*u^9)/b^3 + 
      (((1247*I)/10725120)*d^9*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^9)/b^3 + 
      (((6599*I)/4766720)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1677390]*b^3) + 
      (((62473*I)/42900480)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1677390]*b^3) + 
      (((883*I)/10725120)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 + 
      (((2027*I)/3575040)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 - 
      (((2089*I)/5362560)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 - 
      (((5671*I)/5362560)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 + 
      (((2077*I)/10725120)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 + 
      (((31*I)/564480)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^10)/b^3 + 
      ((I/178752)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      ((I/29792)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      ((I/14896)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      ((I/89376)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      ((I/13965)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      ((I/83790)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((5*I)/536256)*d^9*K1^2*M^5*Sqrt[(5*Pi)/335478]*u^11)/b^3 + 
      ((I/268128)*d^3*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^11)/b^3 + 
      ((I/2681280)*d*K1^2*M^5*Sqrt[(17*Pi)/98670]*u^11)/b^3 - 
      ((I/446880)*d^5*K1^2*M^5*Sqrt[(17*Pi)/98670]*u^11)/b^3 + 
      ((I/536256)*d^9*K0^2*M^5*Sqrt[(23*Pi)/72930]*u^11)/b^3 + 
      ((I/22344)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[1677390]*b^3) + 
      ((I/670320)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      ((I/134064)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 - 
      ((I/111720)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 - 
      ((I/111720)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      ((I/134064)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      ((I/670320)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3)/Pi, 0, 
    ((((31*I)/112)*d^5*K1*M^5*Sqrt[(3*Pi)/559130]*u)/(b^3*E^u) - 
      (((3*I)/224)*d*K1*M^5*Sqrt[(15*Pi)/111826]*u)/(b^3*E^u) - 
      (((43*I)/448)*d^3*K1*M^5*Sqrt[(15*Pi)/111826]*u)/(b^3*E^u) + 
      (((19*I)/224)*d^7*K1*M^5*Sqrt[(33*Pi)/50830]*u)/(b^3*E^u) - 
      (((9*I)/224)*d^9*K1*M^5*Sqrt[(33*Pi)/50830]*u)/(b^3*E^u) - 
      (((9*I)/448)*d^11*K1*M^5*Sqrt[(33*Pi)/50830]*u)/(b^3*E^u) - 
      (((1611*I)/17024)*d^11*K0*M^5*Sqrt[(3*Pi)/559130]*u^2)/(b^3*E^u) + 
      (((31*I)/112)*d^5*K1*M^5*Sqrt[(3*Pi)/559130]*u^2)/(b^3*E^u) - 
      (((3*I)/532)*d*K0*M^5*Sqrt[(15*Pi)/111826]*u^2)/(b^3*E^u) - 
      (((691*I)/17024)*d^3*K0*M^5*Sqrt[(15*Pi)/111826]*u^2)/(b^3*E^u) + 
      (((7*I)/304)*d^5*K0*M^5*Sqrt[(15*Pi)/111826]*u^2)/(b^3*E^u) - 
      (((3*I)/224)*d*K1*M^5*Sqrt[(15*Pi)/111826]*u^2)/(b^3*E^u) - 
      (((43*I)/448)*d^3*K1*M^5*Sqrt[(15*Pi)/111826]*u^2)/(b^3*E^u) + 
      (((307*I)/8512)*d^7*K0*M^5*Sqrt[(33*Pi)/50830]*u^2)/(b^3*E^u) - 
      (((9*I)/532)*d^9*K0*M^5*Sqrt[(33*Pi)/50830]*u^2)/(b^3*E^u) + 
      (((19*I)/224)*d^7*K1*M^5*Sqrt[(33*Pi)/50830]*u^2)/(b^3*E^u) - 
      (((9*I)/224)*d^9*K1*M^5*Sqrt[(33*Pi)/50830]*u^2)/(b^3*E^u) - 
      (((9*I)/448)*d^11*K1*M^5*Sqrt[(33*Pi)/50830]*u^2)/(b^3*E^u) - 
      (((6317*I)/136192)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^3)/b^3 - 
      (((1611*I)/17024)*d^11*K0*M^5*Sqrt[(3*Pi)/559130]*u^3)/(b^3*E^u) - 
      (((7351*I)/238336)*d*K1*M^5*Sqrt[(3*Pi)/559130]*u^3)/(b^3*E^u) - 
      (((110057*I)/476672)*d^3*K1*M^5*Sqrt[(3*Pi)/559130]*u^3)/(b^3*E^u) + 
      (((2137*I)/18620)*d^5*K1*M^5*Sqrt[(3*Pi)/559130]*u^3)/(b^3*E^u) - 
      (((246837*I)/1191680)*d^9*K1*M^5*Sqrt[(3*Pi)/559130]*u^3)/(b^3*E^u) - 
      (((55389*I)/476672)*d^11*K1*M^5*Sqrt[(3*Pi)/559130]*u^3)/(b^3*E^u) - 
      (((11903*I)/85120)*d^7*K1^2*M^5*Sqrt[(3*Pi)/559130]*u^3)/b^3 - 
      (((79*I)/4256)*d^3*K1^2*M^5*Sqrt[(5*Pi)/335478]*u^3)/b^3 - 
      (((1291*I)/272384)*d*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((4943*I)/136192)*d^3*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 + 
      (((3001*I)/194560)*d^5*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((41129*I)/1361920)*d^9*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((13771*I)/680960)*d^11*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((67*I)/272384)*d^13*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((3*I)/532)*d*K0*M^5*Sqrt[(15*Pi)/111826]*u^3)/(b^3*E^u) - 
      (((691*I)/17024)*d^3*K0*M^5*Sqrt[(15*Pi)/111826]*u^3)/(b^3*E^u) + 
      (((7*I)/304)*d^5*K0*M^5*Sqrt[(15*Pi)/111826]*u^3)/(b^3*E^u) + 
      (((307*I)/8512)*d^7*K0*M^5*Sqrt[(33*Pi)/50830]*u^3)/(b^3*E^u) - 
      (((9*I)/532)*d^9*K0*M^5*Sqrt[(33*Pi)/50830]*u^3)/(b^3*E^u) + 
      (((8657*I)/340480)*d^7*K0^2*M^5*Sqrt[(33*Pi)/50830]*u^3)/b^3 + 
      (((761*I)/85120)*d^11*K1^2*M^5*Sqrt[(33*Pi)/50830]*u^3)/b^3 + 
      (((1453*I)/136192)*d^5*K1^2*M^5*Sqrt[(55*Pi)/30498]*u^3)/b^3 - 
      (((863*I)/680960)*d^9*K1^2*M^5*Sqrt[(253*Pi)/6630]*u^3)/b^3 + 
      (((2997*I)/1191680)*d^7*K1*M^5*Sqrt[(561*Pi)/2990]*u^3)/(b^3*E^u) - 
      (((3*I)/680960)*d^13*K1^2*M^5*Sqrt[(561*Pi)/2990]*u^3)/b^3 - 
      (((273821*I)/953344)*d^3*K0*M^5*Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - 
      (((53531*I)/476672)*d^3*K1*M^5*Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - 
      (((7897*I)/148960)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^4)/(b^3*E^u) + 
      (((425797*I)/1191680)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - 
      (((47355773*I)/190668800)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/b^3 + 
      (((701447891*I)/572006400)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/b^3 + 
      (((409756213*I)/143001600)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/b^3 - 
      (((502653287*I)/858009600)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/b^3 - 
      (((3511*I)/238336)*d*K0*M^5*Sqrt[(3*Pi)/559130]*u^4)/(b^3*E^u) + 
      (((420929*I)/2383360)*d^7*K0*M^5*Sqrt[(3*Pi)/559130]*u^4)/(b^3*E^u) - 
      (((41179*I)/953344)*d^11*K0*M^5*Sqrt[(3*Pi)/559130]*u^4)/(b^3*E^u) - 
      (((31377*I)/1191680)*d^9*K1*M^5*Sqrt[(3*Pi)/559130]*u^4)/(b^3*E^u) - 
      (((6997*I)/297920)*d^9*K0*M^5*Sqrt[(11*Pi)/152490]*u^4)/(b^3*E^u) - 
      (((248744537*I)/1716019200)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^4)/
       b^3 - (((36240257*I)/286003200)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/129030]*
        u^4)/b^3 - (((415073*I)/343203840)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/129030]*u^4)/b^3 - (((87*I)/238336)*d*K1*M^5*
        Sqrt[(15*Pi)/111826]*u^4)/(b^3*E^u) + 
      (((3273*I)/1191680)*d^5*K0*M^5*Sqrt[(69*Pi)/24310]*u^4)/(b^3*E^u) - 
      (((201*I)/476672)*d^11*K1*M^5*Sqrt[(255*Pi)/6578]*u^4)/(b^3*E^u) - 
      (((21491*I)/2383360)*d^5*K0*M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + 
      (((10357*I)/148960)*d^7*K0*M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) - 
      (((2903*I)/250880)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) - 
      (((29295073*I)/381337600)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((295838353*I)/286003200)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((1706715727*I)/3432038400)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((4001633*I)/686407680)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((845111*I)/22880256)*d^3*K1*M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + 
      (((35543*I)/1191680)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + 
      (((182543*I)/3010560)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) - 
      (((315619*I)/14300160)*d^9*K1*M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) - 
      (((2670982781*I)/11440128000)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((29111901149*I)/34320384000)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((1073503273*I)/306432000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((50492416493*I)/34320384000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((295751*I)/38133760)*d^11*K1*M^5*Sqrt[(3*Pi)/559130]*u^5)/(b^3*E^u) - 
      (((6193639*I)/90316800)*d^11*K1^2*M^5*Sqrt[(13*Pi)/129030]*u^5)/b^3 - 
      (((11464697*I)/6864076800)*d^13*K1^2*M^5*Sqrt[(13*Pi)/129030]*u^5)/
       b^3 - (((387*I)/238336)*d^11*K0*M^5*Sqrt[(15*Pi)/111826]*u^5)/
       (b^3*E^u) + (((22161103*I)/1144012800)*d^5*K0^2*M^5*
        Sqrt[(17*Pi)/98670]*u^5)/b^3 - (((24072091*I)/1716019200)*d^11*K0^2*
        M^5*Sqrt[(17*Pi)/98670]*u^5)/b^3 - 
      (((233*I)/238336)*d^3*K0*M^5*Sqrt[(23*Pi)/72930]*u^5)/(b^3*E^u) - 
      (((29*I)/953344)*d*K0*M^5*Sqrt[(69*Pi)/24310]*u^5)/(b^3*E^u) - 
      (((313*I)/7150080)*d*K1*M^5*Sqrt[(187*Pi)/8970]*u^5)/(b^3*E^u) - 
      (((311907641*I)/572006400)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1677390]*b^3) - (((14874280231*I)/8580096000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[1677390]*b^3) - 
      (((1132561*I)/228802560)*d*K0*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) - 
      (((113501*I)/45760512)*d^3*K0*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + 
      (((168989*I)/7626752)*d^5*K0*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) - 
      (((56099*I)/3268608)*d^7*K0*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + 
      (((493897*I)/57200640)*d*K1*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + 
      (((453127*I)/22880256)*d^3*K1*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) - 
      (((402841*I)/9533440)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) - 
      (((468157*I)/57200640)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + 
      (((1186697*I)/57200640)*d^9*K1*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) - 
      (((1893298531*I)/11440128000)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 + 
      (((17418037499*I)/34320384000)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/
       b^3 + (((744842867*I)/268128000)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/
       b^3 - (((36297919843*I)/34320384000)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^6)/b^3 - (((1269147653*I)/1716019200)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/b^3 - (((14898379*I)/762675200)*d^13*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/b^3 + (((3301*I)/6537216)*d^9*K0*M^5*
        Sqrt[(5*Pi)/335478]*u^6)/(b^3*E^u) + 
      (((229*I)/2007040)*d^11*K1*M^5*Sqrt[(11*Pi)/152490]*u^6)/(b^3*E^u) - 
      (((486160097*I)/8580096000)*d^3*K0*K1*M^5*Sqrt[(23*Pi)/72930]*u^6)/
       b^3 - ((I/573440)*d^11*K0*M^5*Sqrt[(51*Pi)/32890]*u^6)/(b^3*E^u) + 
      (((142903*I)/76267520)*d*K0*M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) + 
      (((92111*I)/15253504)*d^3*K0*M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) - 
      (((832079*I)/114401280)*d^5*K0*M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) - 
      (((1043591*I)/114401280)*d^7*K0*M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) + 
      (((148111*I)/76267520)*d^11*K0*M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) - 
      (((159311381*I)/7626752000)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((2382434767*I)/68640768000)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((591408283*I)/1225728000)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((10559504279*I)/68640768000)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((462688381*I)/3432038400)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((19674534623*I)/68640768000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((1378249*I)/6809600)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((28907617*I)/4576051200)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((519*I)/76267520)*d*K1*M^5*Sqrt[(3*Pi)/559130]*u^7)/(b^3*E^u) + 
      (((205221*I)/76267520)*d^3*K1*M^5*Sqrt[(3*Pi)/559130]*u^7)/(b^3*E^u) - 
      (((38567*I)/7626752)*d^7*K1*M^5*Sqrt[(3*Pi)/559130]*u^7)/(b^3*E^u) + 
      (((203101*I)/76267520)*d^9*K1*M^5*Sqrt[(3*Pi)/559130]*u^7)/(b^3*E^u) - 
      (((114155621*I)/22880256000)*d*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^7)/b^3 - 
      (((268887461*I)/17160192000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/129030]*u^7)/
       b^3 + (((479346179*I)/8580096000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/129030]*
        u^7)/b^3 - (((1667*I)/7626752)*d^5*K1*M^5*Sqrt[(15*Pi)/111826]*u^7)/
       (b^3*E^u) + (((781854947*I)/68640768000)*d^5*K1^2*M^5*
        Sqrt[(17*Pi)/98670]*u^7)/b^3 + (((65071*I)/228802560)*d^9*K0*M^5*
        Sqrt[(23*Pi)/72930]*u^7)/(b^3*E^u) - 
      (((112661*I)/653721600)*d^13*K0^2*M^5*Sqrt[(23*Pi)/72930]*u^7)/b^3 + 
      (((277*I)/76267520)*d^11*K1*M^5*Sqrt[(663*Pi)/2530]*u^7)/(b^3*E^u) - 
      (((1057312601*I)/2860032000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1677390]*b^3) + (((51217*I)/19066880)*d^3*K0*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) + (((134789*I)/57200640)*d^9*K0*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) + (((17573*I)/19066880)*d*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) - (((76229*I)/28600320)*d^5*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) - (((114607*I)/28600320)*d^7*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) + (((50093*I)/57200640)*d^11*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) - (((365132189*I)/17160192000)*d*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - (((775375903*I)/4290048000)*d^3*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 + (((51130327*I)/817152000)*d^5*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - (((253826851*I)/1906688000)*d^9*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - (((3338891*I)/30643200)*d^11*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^8)/b^3 - (((13377823*I)/3432038400)*d^13*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^8)/b^3 - (((1031*I)/19066880)*d*K0*M^5*
        Sqrt[(3*Pi)/559130]*u^8)/(b^3*E^u) + 
      (((61240821*I)/476672000)*d^7*K0*K1*M^5*Sqrt[(3*Pi)/559130]*u^8)/b^3 - 
      (((509*I)/5720064)*d^5*K0*M^5*Sqrt[(11*Pi)/152490]*u^8)/(b^3*E^u) - 
      (((10289*I)/28600320)*d^7*K0*M^5*Sqrt[(13*Pi)/129030]*u^8)/(b^3*E^u) + 
      (((3191*I)/19066880)*d^3*K1*M^5*Sqrt[(13*Pi)/129030]*u^8)/(b^3*E^u) + 
      (((9083*I)/57200640)*d^9*K1*M^5*Sqrt[(17*Pi)/98670]*u^8)/(b^3*E^u) + 
      (((379*I)/19066880)*d^11*K0*M^5*Sqrt[(39*Pi)/43010]*u^8)/(b^3*E^u) - 
      (((7129*I)/7150080)*d^7*K0*M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + 
      (((1709*I)/2860032)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + 
      (((44016547*I)/17160192000)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((27864061*I)/612864000)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((3170317*I)/257402880)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((760027*I)/1470873600)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((773*I)/14300160)*d*K1*M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + 
      (((3337*I)/4766720)*d^3*K1*M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) - 
      (((3719*I)/7150080)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) - 
      (((7741*I)/7150080)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + 
      (((2767*I)/14300160)*d^11*K1*M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + 
      (((571930867*I)/51480576000)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((44784221*I)/858009600)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((63183209*I)/3432038400)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((292631*I)/19066880)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((335747*I)/490291200)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((197*I)/4766720)*d*K0*M^5*Sqrt[(3*Pi)/559130]*u^9)/(b^3*E^u) - 
      (((311*I)/2383360)*d^5*K0*M^5*Sqrt[(3*Pi)/559130]*u^9)/(b^3*E^u) + 
      (((1041*I)/4766720)*d^9*K1*M^5*Sqrt[(3*Pi)/559130]*u^9)/(b^3*E^u) + 
      (((233*I)/14300160)*d^11*K0*M^5*Sqrt[(11*Pi)/152490]*u^9)/(b^3*E^u) - 
      (((56197949*I)/51480576000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/129030]*u^9)/
       b^3 - (((946919*I)/2709504000)*d*K1^2*M^5*Sqrt[(13*Pi)/129030]*u^9)/
       b^3 + (((31*I)/953344)*d^3*K0*M^5*Sqrt[(15*Pi)/111826]*u^9)/
       (b^3*E^u) - (((312199*I)/5720064000)*d*K0^2*M^5*Sqrt[(17*Pi)/98670]*
        u^9)/b^3 - (((1367231*I)/68096000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[1677390]*b^3) - (((156498733*I)/6435072000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[1677390]*b^3) + 
      (((191*I)/1787520)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + 
      ((I/37240)*d^11*K0*M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + 
      (((29*I)/1787520)*d*K1*M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + 
      (((97*I)/893760)*d^3*K1*M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) - 
      (((29*I)/297920)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + 
      (((67*I)/595840)*d^9*K1*M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) - 
      (((1234699*I)/1287014400)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 + 
      (((627901*I)/357504000)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 + 
      (((63447037*I)/3217536000)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 - 
      (((4276171*I)/772208640)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 - 
      (((41087*I)/137894400)*d^13*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 + 
      (((3*I)/595840)*d*K0*M^5*Sqrt[(3*Pi)/559130]*u^10)/(b^3*E^u) - 
      (((9*I)/297920)*d^5*K0*M^5*Sqrt[(3*Pi)/559130]*u^10)/(b^3*E^u) - 
      ((I/18620)*d^7*K0*M^5*Sqrt[(3*Pi)/559130]*u^10)/(b^3*E^u) - 
      (((3863*I)/1361920)*d^3*K0*K1*M^5*Sqrt[(3*Pi)/559130]*u^10)/b^3 - 
      ((I/29792)*d^7*K1*M^5*Sqrt[(5*Pi)/335478]*u^10)/(b^3*E^u) + 
      ((I/178752)*d^11*K1*M^5*Sqrt[(5*Pi)/335478]*u^10)/(b^3*E^u) + 
      ((I/223440)*d^3*K0*M^5*Sqrt[(23*Pi)/72930]*u^10)/(b^3*E^u) - 
      (((5179907*I)/19305216000)*d^9*K0*K1*M^5*Sqrt[(23*Pi)/72930]*u^10)/
       b^3 + ((I/446880)*d*K0*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      ((I/89376)*d^3*K0*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - 
      ((I/74480)*d^5*K0*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - 
      ((I/74480)*d^7*K0*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      ((I/89376)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      ((I/446880)*d^11*K0*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - 
      (((97*I)/5720064)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((2521*I)/40219200)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((136177*I)/91929600)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((54497*I)/1930521600)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      ((I/446880)*d*K1*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      ((I/89376)*d^3*K1*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - 
      ((I/74480)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - 
      ((I/74480)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      ((I/89376)*d^9*K1*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      ((I/446880)*d^11*K1*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - 
      (((453529*I)/3861043200)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((1771333*I)/1072512000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((8426617*I)/19305216000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((1871783*I)/3861043200)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((827*I)/24131520)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((147353*I)/3861043200)*d^11*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^11)/b^3 - 
      (((29*I)/508032000)*d^5*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^11)/b^3 - 
      (((92507*I)/3861043200)*d^9*K0^2*M^5*Sqrt[(17*Pi)/98670]*u^11)/b^3 - 
      (((123499*I)/183859200)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[1677390]*b^3) - (((2231419*I)/3861043200)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[1677390]*b^3) - (((18713*I)/1930521600)*d*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 - (((135181*I)/965260800)*d^3*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 - (((272659*I)/9652608000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 + (((298819*I)/804384000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 - (((585619*I)/9652608000)*d^9*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 - (((117517*I)/965260800)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 - (((21401*I)/1930521600)*d^13*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 - (((467*I)/1930521600)*d*K0^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 - (((6319*I)/1378944000)*d^5*K0^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 + (((12373*I)/804384000)*d^7*K0^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 + (((15167*I)/9652608000)*d^9*K0^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 - (((6547*I)/965260800)*d^11*K0^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 - (((2473*I)/459648000)*d^5*K1^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 + (((13913*I)/804384000)*d^7*K1^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 + (((19787*I)/9652608000)*d^9*K1^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 - (((7471*I)/965260800)*d^11*K1^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 - (((257*I)/275788800)*d^13*K1^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 - ((I/42900480)*d*K1^2*M^5*
        Sqrt[(11*Pi)/152490]*u^13)/b^3 - ((I/275788800)*d^13*K0^2*M^5*
        Sqrt[(221*Pi)/7590]*u^13)/b^3 - (((4387*I)/965260800)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[1677390]*b^3) - 
      (((1621*I)/321753600)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[1677390]*b^3) - 
      ((I/34473600)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 - 
      ((I/3830400)*d^13*K0*K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 - 
      ((I/6894720)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^14)/b^3 + 
      ((I/2872800)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^14)/b^3 + 
      ((I/11491200)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^14)/b^3 - 
      ((I/5745600)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^14)/b^3 - 
      ((I/17236800)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/98670]*u^14)/b^3)/Pi, 
    ((-579*d^9*K0*K1*M^5*Sqrt[3/(559130*Pi)]*u^3)/(4864*b^3) + 
      (28835*d^5*K0*K1*M^5*Sqrt[5/(335478*Pi)]*u^3)/(561792*b^3) - 
      (32413*d^3*K0*K1*M^5*Sqrt[13/(129030*Pi)]*u^3)/(1123584*b^3) + 
      (47*d^7*K0*K1*M^5*Sqrt[13/(129030*Pi)]*u^3)/(896*b^3) - 
      (49*d^11*K0*K1*M^5*Sqrt[15/(111826*Pi)]*u^3)/(4864*b^3) + 
      (((31*I)/56)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^3)/b^3 - 
      (((43*I)/224)*d^3*K1^2*M^5*Sqrt[(5*Pi)/335478]*u^3)/b^3 + 
      (((19*I)/112)*d^7*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      ((I/112)*d*K1^2*M^5*Sqrt[(15*Pi)/111826]*u^3)/b^3 - 
      (((3*I)/112)*d^9*K1^2*M^5*Sqrt[(33*Pi)/50830]*u^3)/b^3 - 
      (((3*I)/224)*d^11*K1^2*M^5*Sqrt[(33*Pi)/50830]*u^3)/b^3 + 
      (((5*I)/17024)*d*K0^2*M^5*Sqrt[(55*Pi)/30498]*u^3)/b^3 + 
      (((5*I)/2432)*d^3*K0^2*M^5*Sqrt[(55*Pi)/30498]*u^3)/b^3 - 
      (((11*I)/8512)*d^5*K0^2*M^5*Sqrt[(55*Pi)/30498]*u^3)/b^3 - 
      (((11*I)/8512)*d^7*K0^2*M^5*Sqrt[(165*Pi)/10166]*u^3)/b^3 + 
      (((11*I)/17024)*d^9*K0^2*M^5*Sqrt[(165*Pi)/10166]*u^3)/b^3 + 
      (((5*I)/17024)*d^11*K0^2*M^5*Sqrt[(165*Pi)/10166]*u^3)/b^3 - 
      (62143*d*K0*K1*M^5*u^3)/(1123584*b^3*Sqrt[1677390*Pi]) - 
      (53673*d^9*K1^2*M^5*Sqrt[3/(559130*Pi)]*u^4)/(1361920*b^3) - 
      (3209*d^9*K0^2*M^5*Sqrt[5/(335478*Pi)]*u^4)/(102144*b^3) + 
      (163*d^11*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^4)/(1021440*b^3) - 
      (32413*d^3*K0^2*M^5*Sqrt[13/(129030*Pi)]*u^4)/(2247168*b^3) + 
      (47*d^7*K0^2*M^5*Sqrt[13/(129030*Pi)]*u^4)/(1792*b^3) - 
      (57004867*d^3*K1^2*M^5*Sqrt[13/(129030*Pi)]*u^4)/(1769644800*b^3) - 
      (169453*d^5*K0^2*M^5*Sqrt[23/(72930*Pi)]*u^4)/(125841408*b^3) + 
      (((229081*I)/715008)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/b^3 - 
      (((164537*I)/1430016)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/335478]*u^4)/b^3 - 
      (((68161*I)/1430016)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^4)/b^3 - 
      (((29957*I)/1430016)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^4)/b^3 + 
      (((865*I)/715008)*d^7*K0*K1*M^5*Sqrt[(935*Pi)/1794]*u^4)/b^3 - 
      (((103*I)/1430016)*d*K0*K1*M^5*Sqrt[(1105*Pi)/1518]*u^4)/b^3 + 
      (117629441*d^3*K1^2*M^5*u^4)/(429004800*Sqrt[1677390]*b^3*Sqrt[Pi]) - 
      (62143*d*K0^2*M^5*u^4)/(2247168*b^3*Sqrt[1677390*Pi]) + 
      (351667*d^5*K0^2*M^5*u^4)/(2207744*b^3*Sqrt[1677390*Pi]) - 
      (4387*d^9*K0^2*M^5*u^4)/(204288*b^3*Sqrt[1677390*Pi]) - 
      (9871*d^11*K0^2*M^5*u^4)/(127680*b^3*Sqrt[1677390*Pi]) - 
      (43396861*d*K1^2*M^5*u^4)/(2831431680*b^3*Sqrt[1677390*Pi]) + 
      (1622251*d^5*K1^2*M^5*u^4)/(74511360*b^3*Sqrt[1677390*Pi]) + 
      (309863*d^7*K1^2*M^5*u^4)/(875520*b^3*Sqrt[1677390*Pi]) - 
      (11389*d^11*K1^2*M^5*u^4)/(116736*b^3*Sqrt[1677390*Pi]) - 
      (((52159*I)/2860032)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((115009*I)/1430016)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((153737*I)/2860032)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((300151*I)/17160192)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((178579*I)/4766720)*d^5*K1^2*M^5*Sqrt[(3*Pi)/559130]*u^5)/b^3 - 
      (((70625*I)/2860032)*d^3*K0^2*M^5*Sqrt[(5*Pi)/335478]*u^5)/b^3 - 
      (((65047*I)/2860032)*d^9*K0^2*M^5*Sqrt[(5*Pi)/335478]*u^5)/b^3 + 
      (((41527*I)/17160192)*d^11*K1^2*M^5*Sqrt[(5*Pi)/335478]*u^5)/b^3 - 
      (((444439*I)/42900480)*d^7*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^5)/b^3 + 
      (((25163*I)/1430016)*d^7*K0^2*M^5*Sqrt[(13*Pi)/129030]*u^5)/b^3 + 
      (((680683*I)/85800960)*d^9*K1^2*M^5*Sqrt[(13*Pi)/129030]*u^5)/b^3 + 
      (((535541*I)/5720064)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1677390]*b^3) + 
      (22348889*d*K0*K1*M^5*u^5)/(2831431680*b^3*Sqrt[1677390*Pi]) - 
      (141200107*d^3*K0*K1*M^5*u^5)/(2831431680*b^3*Sqrt[1677390*Pi]) - 
      (172556141*d^5*K0*K1*M^5*u^5)/(1415715840*b^3*Sqrt[1677390*Pi]) + 
      (16129*d^7*K0*K1*M^5*u^5)/(58368*b^3*Sqrt[1677390*Pi]) - 
      (36769*d^9*K0*K1*M^5*u^5)/(1361920*b^3*Sqrt[1677390*Pi]) - 
      (49889*d^11*K0*K1*M^5*u^5)/(583680*b^3*Sqrt[1677390*Pi]) - 
      (28798059*d*K1^2*M^5*Sqrt[3/(559130*Pi)]*u^6)/(2097356800*b^3) - 
      (427*d^11*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^6)/(583680*b^3) - 
      (3528937*d^9*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^6)/(163430400*b^3) + 
      (63080389*d^7*K1^2*M^5*Sqrt[13/(129030*Pi)]*u^6)/(10296115200*b^3) + 
      (22157*d^7*K0^2*M^5*Sqrt[33/(50830*Pi)]*u^6)/(381337600*b^3) - 
      (((6108587*I)/42900480)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 + 
      (((2192137*I)/85800960)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 - 
      (((44893*I)/4766720)*d^5*K0*K1*M^5*Sqrt[(3*Pi)/559130]*u^6)/b^3 + 
      (((76423*I)/5720064)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/335478]*u^6)/b^3 + 
      (((7933*I)/17160192)*d*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^6)/b^3 + 
      (((364817*I)/85800960)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/98670]*u^6)/b^3 + 
      (161854681*d^3*K0^2*M^5*u^6)/(2831431680*Sqrt[1677390]*b^3*Sqrt[Pi]) - 
      (933271019*d^3*K1^2*M^5*u^6)/(5662863360*Sqrt[1677390]*b^3*Sqrt[Pi]) + 
      (5916863*d*K0^2*M^5*u^6)/(298045440*b^3*Sqrt[1677390*Pi]) - 
      (373894823*d^5*K0^2*M^5*u^6)/(2831431680*b^3*Sqrt[1677390*Pi]) + 
      (585049*d^7*K0^2*M^5*u^6)/(180633600*b^3*Sqrt[1677390*Pi]) + 
      (157783*d^9*K0^2*M^5*u^6)/(2723840*b^3*Sqrt[1677390*Pi]) + 
      (9221*d*K1^2*M^5*u^6)/(2860032*b^3*Sqrt[1677390*Pi]) + 
      (1202072173*d^5*K1^2*M^5*u^6)/(5662863360*b^3*Sqrt[1677390*Pi]) + 
      (349797341*d^7*K1^2*M^5*u^6)/(3432038400*b^3*Sqrt[1677390*Pi]) + 
      (2022571*d^9*K1^2*M^5*u^6)/(23347200*b^3*Sqrt[1677390*Pi]) - 
      (234493*d^11*K1^2*M^5*u^6)/(5836800*b^3*Sqrt[1677390*Pi]) + 
      (287927*d^7*K0*K1*M^5*Sqrt[5/(335478*Pi)]*u^7)/(12870144*b^3) - 
      (31938719*d^11*K0*K1*M^5*Sqrt[11/(152490*Pi)]*u^7)/(5883494400*b^3) - 
      (214493*d^9*K0*K1*M^5*Sqrt[13/(129030*Pi)]*u^7)/(57200640*b^3) - 
      (181163*d^3*K0*K1*M^5*Sqrt[391/(4290*Pi)]*u^7)/(1415715840*b^3) + 
      (((1084921*I)/85800960)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((46351*I)/5362560)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((859709*I)/85800960)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((2134417*I)/42900480)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((1263817*I)/21450240)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((3527869*I)/85800960)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((96989*I)/7150080)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((8733*I)/595840)*d^3*K1^2*M^5*Sqrt[(3*Pi)/559130]*u^7)/b^3 - 
      (((6283*I)/17160192)*d*K0^2*M^5*Sqrt[(5*Pi)/335478]*u^7)/b^3 + 
      (((887*I)/752640)*d^5*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^7)/b^3 - 
      (((2881*I)/4290048)*d^7*K0^2*M^5*Sqrt[(65*Pi)/25806]*u^7)/b^3 + 
      (((5353*I)/476672)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1677390]*b^3) - 
      (42178457*d*K0*K1*M^5*u^7)/(28314316800*b^3*Sqrt[1677390*Pi]) + 
      (15392323*d^5*K0*K1*M^5*u^7)/(1415715840*b^3*Sqrt[1677390*Pi]) + 
      (43837841*d^11*K0*K1*M^5*u^7)/(1176698880*b^3*Sqrt[1677390*Pi]) - 
      (523*d^11*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^8)/(1459200*b^3) - 
      (23956189*d^3*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^8)/(3309465600*b^3) + 
      (190189*d^7*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^8)/(137894400*b^3) + 
      (7735741*d^5*K1^2*M^5*Sqrt[13/(129030*Pi)]*u^8)/(3309465600*b^3) - 
      (1963*d^11*K1^2*M^5*Sqrt[13/(129030*Pi)]*u^8)/(4377600*b^3) + 
      (39271483*d^7*K0^2*M^5*Sqrt[23/(72930*Pi)]*u^8)/(5148057600*b^3) - 
      (7627*d^9*K1^2*M^5*Sqrt[221/(7590*Pi)]*u^8)/(122572800*b^3) + 
      (((55201*I)/21450240)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 + 
      (((38177*I)/1787520)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((214157*I)/5362560)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 + 
      (((22859*I)/2681280)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((12629*I)/10725120)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^8)/b^3 + 
      (((33713*I)/21450240)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^8)/b^3 - 
      (7332823*d^3*K0^2*M^5*u^8)/(1415715840*Sqrt[1677390]*b^3*Sqrt[Pi]) + 
      (2036939*d^3*K1^2*M^5*u^8)/(31518720*Sqrt[1677390]*b^3*Sqrt[Pi]) + 
      (126114997*d*K0^2*M^5*u^8)/(28314316800*b^3*Sqrt[1677390*Pi]) - 
      (46396853*d^5*K0^2*M^5*u^8)/(2831431680*b^3*Sqrt[1677390*Pi]) - 
      (766550429*d^7*K0^2*M^5*u^8)/(5148057600*b^3*Sqrt[1677390*Pi]) - 
      (104831*d^9*K0^2*M^5*u^8)/(19066880*b^3*Sqrt[1677390*Pi]) - 
      (4904833*d*K1^2*M^5*u^8)/(661893120*b^3*Sqrt[1677390*Pi]) - 
      (437341*d^5*K1^2*M^5*u^8)/(122572800*b^3*Sqrt[1677390*Pi]) + 
      (252053*d^7*K0*K1*M^5*Sqrt[23/(72930*Pi)]*u^9)/(482630400*b^3) - 
      (44867*d^9*K0*K1*M^5*Sqrt[23/(72930*Pi)]*u^9)/(214502400*b^3) - 
      (((113*I)/1787520)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((1091*I)/1340640)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((58321*I)/10725120)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((9517*I)/10725120)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((1721*I)/595840)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((181*I)/34048)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((4919*I)/1532160)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((3659*I)/3064320)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((157*I)/476672)*d^11*K0^2*M^5*Sqrt[(3*Pi)/559130]*u^9)/b^3 + 
      (((1247*I)/5362560)*d^9*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^9)/b^3 + 
      (((6599*I)/2383360)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1677390]*b^3) + 
      (((62473*I)/21450240)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1677390]*b^3) - 
      (37185649*d*K0*K1*M^5*u^9)/(63707212800*b^3*Sqrt[1677390*Pi]) - 
      (199763063*d^3*K0*K1*M^5*u^9)/(31853606400*b^3*Sqrt[1677390*Pi]) + 
      (2666921*d^5*K0*K1*M^5*u^9)/(910103040*b^3*Sqrt[1677390*Pi]) - 
      (7171*d^11*K0*K1*M^5*u^9)/(2188800*b^3*Sqrt[1677390*Pi]) - 
      (d^11*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^10)/(29184*b^3) - 
      (1111*d^11*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^10)/(22982400*b^3) + 
      (49729*d^7*K0^2*M^5*Sqrt[13/(129030*Pi)]*u^10)/(482630400*b^3) - 
      (653*d^9*K0^2*M^5*Sqrt[23/(72930*Pi)]*u^10)/(35750400*b^3) + 
      (((883*I)/5362560)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 + 
      (((2027*I)/1787520)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 - 
      (((2089*I)/2681280)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 - 
      (((5671*I)/2681280)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 + 
      (((2077*I)/5362560)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 + 
      (((31*I)/282240)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^10)/b^3 - 
      (190076063*d^3*K0^2*M^5*u^10)/(222975244800*Sqrt[1677390]*b^3*
        Sqrt[Pi]) - (104888887*d^3*K1^2*M^5*u^10)/(222975244800*Sqrt[1677390]*
        b^3*Sqrt[Pi]) + (24635353*d*K0^2*M^5*u^10)/(222975244800*b^3*
        Sqrt[1677390*Pi]) + (22242707*d^5*K0^2*M^5*u^10)/
       (111487622400*b^3*Sqrt[1677390*Pi]) - (3184849*d*K1^2*M^5*u^10)/
       (11735539200*b^3*Sqrt[1677390*Pi]) + (38444143*d^5*K1^2*M^5*u^10)/
       (111487622400*b^3*Sqrt[1677390*Pi]) + (6221*d^7*K1^2*M^5*u^10)/
       (4596480*b^3*Sqrt[1677390*Pi]) - (719*d^9*K1^2*M^5*u^10)/
       (1430016*b^3*Sqrt[1677390*Pi]) + (3589*d^11*K1^2*M^5*u^10)/
       (45964800*b^3*Sqrt[1677390*Pi]) + (11*d*K0*K1*M^5*Sqrt[11/(152490*Pi)]*
        u^11)/(8043840*b^3) + (29*d^3*K0*K1*M^5*Sqrt[11/(152490*Pi)]*u^11)/
       (3217536*b^3) - (d^5*K0*K1*M^5*Sqrt[33/(50830*Pi)]*u^11)/
       (297920*b^3) + (89*d^7*K0*K1*M^5*Sqrt[187/(8970*Pi)]*u^11)/
       (60328800*b^3) + ((I/89376)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      ((I/14896)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      ((I/7448)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      ((I/44688)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      ((I/41895)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      ((I/13965)*d^7*K1^2*M^5*Sqrt[(2*Pi)/838695]*u^11)/b^3 + 
      (((5*I)/268128)*d^9*K1^2*M^5*Sqrt[(5*Pi)/335478]*u^11)/b^3 + 
      ((I/134064)*d^3*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^11)/b^3 + 
      ((I/1340640)*d*K1^2*M^5*Sqrt[(17*Pi)/98670]*u^11)/b^3 - 
      ((I/223440)*d^5*K1^2*M^5*Sqrt[(17*Pi)/98670]*u^11)/b^3 + 
      ((I/268128)*d^9*K0^2*M^5*Sqrt[(23*Pi)/72930]*u^11)/b^3 + 
      ((I/11172)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[1677390]*b^3) - 
      (99269*d*K0*K1*M^5*u^11)/(2322658800*b^3*Sqrt[1677390*Pi]) - 
      (281227*d^3*K0*K1*M^5*u^11)/(977961600*b^3*Sqrt[1677390*Pi]) + 
      (1149007*d^5*K0*K1*M^5*u^11)/(9290635200*b^3*Sqrt[1677390*Pi]) + 
      (2753*d^7*K0*K1*M^5*u^11)/(12065760*b^3*Sqrt[1677390*Pi]) - 
      (691*d^9*K0*K1*M^5*u^11)/(4468800*b^3*Sqrt[1677390*Pi]) - 
      (d^11*K0*K1*M^5*u^11)/(6840*b^3*Sqrt[1677390*Pi]) + 
      (d*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(8043840*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(1608768*b^3) - 
      (d^5*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(1340640*b^3) - 
      (d^7*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(1340640*b^3) + 
      (d^9*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(1608768*b^3) + 
      (d^11*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(8043840*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(8043840*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(1608768*b^3) - 
      (d^5*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(1340640*b^3) - 
      (d^7*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(1340640*b^3) + 
      (d^9*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(1608768*b^3) + 
      (d^11*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(8043840*b^3) + 
      ((I/335160)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      ((I/67032)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 - 
      ((I/55860)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 - 
      ((I/55860)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      ((I/67032)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      ((I/335160)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 - 
      (165743*d^3*K0^2*M^5*u^12)/(9290635200*Sqrt[1677390]*b^3*Sqrt[Pi]) - 
      (165743*d^3*K1^2*M^5*u^12)/(9290635200*Sqrt[1677390]*b^3*Sqrt[Pi]) - 
      (17113*d*K0^2*M^5*u^12)/(9290635200*b^3*Sqrt[1677390*Pi]) + 
      (5827*d^5*K0^2*M^5*u^12)/(929063520*b^3*Sqrt[1677390*Pi]) + 
      (2393*d^7*K0^2*M^5*u^12)/(60328800*b^3*Sqrt[1677390*Pi]) - 
      (101*d^9*K0^2*M^5*u^12)/(5745600*b^3*Sqrt[1677390*Pi]) - 
      (349*d^11*K0^2*M^5*u^12)/(40219200*b^3*Sqrt[1677390*Pi]) - 
      (17113*d*K1^2*M^5*u^12)/(9290635200*b^3*Sqrt[1677390*Pi]) + 
      (5827*d^5*K1^2*M^5*u^12)/(929063520*b^3*Sqrt[1677390*Pi]) + 
      (2393*d^7*K1^2*M^5*u^12)/(60328800*b^3*Sqrt[1677390*Pi]) - 
      (101*d^9*K1^2*M^5*u^12)/(5745600*b^3*Sqrt[1677390*Pi]) - 
      (349*d^11*K1^2*M^5*u^12)/(40219200*b^3*Sqrt[1677390*Pi]))/Pi, 
    ((((-12017*I)/136192)*d*K1*M^5*Sqrt[(3*Pi)/559130]*u)/(b^3*E^u) + 
      (((4821*I)/24320)*d^7*K1*M^5*Sqrt[(3*Pi)/559130]*u)/(b^3*E^u) - 
      (((5463*I)/68096)*d^3*K1*M^5*Sqrt[(15*Pi)/111826]*u)/(b^3*E^u) + 
      (((2723*I)/19456)*d^5*K1*M^5*Sqrt[(15*Pi)/111826]*u)/(b^3*E^u) - 
      (((4247*I)/97280)*d^9*K1*M^5*Sqrt[(33*Pi)/50830]*u)/(b^3*E^u) + 
      (((3147*I)/340480)*d^11*K1*M^5*Sqrt[(33*Pi)/50830]*u)/(b^3*E^u) - 
      (((81*I)/680960)*d^13*K1*M^5*Sqrt[(759*Pi)/2210]*u)/(b^3*E^u) - 
      (((907*I)/10240)*d^11*K0*M^5*Sqrt[(3*Pi)/559130]*u^2)/(b^3*E^u) - 
      (((6173*I)/389120)*d^13*K0*M^5*Sqrt[(3*Pi)/559130]*u^2)/(b^3*E^u) - 
      (((12017*I)/136192)*d*K1*M^5*Sqrt[(3*Pi)/559130]*u^2)/(b^3*E^u) + 
      (((4821*I)/24320)*d^7*K1*M^5*Sqrt[(3*Pi)/559130]*u^2)/(b^3*E^u) - 
      (((1269*I)/14336)*d^3*K0*M^5*Sqrt[(15*Pi)/111826]*u^2)/(b^3*E^u) - 
      (((5463*I)/68096)*d^3*K1*M^5*Sqrt[(15*Pi)/111826]*u^2)/(b^3*E^u) + 
      (((2723*I)/19456)*d^5*K1*M^5*Sqrt[(15*Pi)/111826]*u^2)/(b^3*E^u) - 
      (((109223*I)/2723840)*d^9*K0*M^5*Sqrt[(33*Pi)/50830]*u^2)/(b^3*E^u) - 
      (((4247*I)/97280)*d^9*K1*M^5*Sqrt[(33*Pi)/50830]*u^2)/(b^3*E^u) + 
      (((3147*I)/340480)*d^11*K1*M^5*Sqrt[(33*Pi)/50830]*u^2)/(b^3*E^u) - 
      (((2407*I)/544768)*d*K0*M^5*Sqrt[(51*Pi)/32890]*u^2)/(b^3*E^u) + 
      (((18313*I)/680960)*d^7*K0*M^5*Sqrt[(69*Pi)/24310]*u^2)/(b^3*E^u) + 
      (((3727*I)/544768)*d^5*K0*M^5*Sqrt[(195*Pi)/8602]*u^2)/(b^3*E^u) - 
      (((81*I)/680960)*d^13*K1*M^5*Sqrt[(759*Pi)/2210]*u^2)/(b^3*E^u) + 
      (((258799091*I)/120422400)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^3)/(b^3*E^u) - 
      (((205983317*I)/228802560)*d^11*K1*M^5*Sqrt[Pi/1677390]*u^3)/
       (b^3*E^u) - (((35884021*I)/457605120)*d^13*K1*M^5*Sqrt[Pi/1677390]*
        u^3)/(b^3*E^u) + (((17571343*I)/49029120)*d*K1^2*M^5*Sqrt[Pi/1677390]*
        u^3)/b^3 - (((1422191*I)/860160)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^3)/
       b^3 + (((27164477*I)/9805824)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^3)/b^3 - 
      (((907*I)/10240)*d^11*K0*M^5*Sqrt[(3*Pi)/559130]*u^3)/(b^3*E^u) - 
      (((6173*I)/389120)*d^13*K0*M^5*Sqrt[(3*Pi)/559130]*u^3)/(b^3*E^u) + 
      (((287770753*I)/190668800)*d^7*K1*M^5*Sqrt[(3*Pi)/559130]*u^3)/
       (b^3*E^u) - (((2459147*I)/2451456)*d^7*K1^2*M^5*Sqrt[(5*Pi)/335478]*
        u^3)/b^3 + (((33793*I)/3112960)*d*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/
       b^3 + (((912787*I)/9338880)*d^3*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/
       b^3 - (((5245397*I)/21790720)*d^7*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/
       b^3 + (((9829*I)/4358144)*d^13*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/
       b^3 - (((6757*I)/65372160)*d^15*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/
       b^3 - (((284037163*I)/1144012800)*d^3*K1*M^5*Sqrt[(11*Pi)/152490]*u^3)/
       (b^3*E^u) - (((529297789*I)/2288025600)*d^9*K1*M^5*
        Sqrt[(11*Pi)/152490]*u^3)/(b^3*E^u) + 
      (((2117917*I)/24514560)*d^11*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((77723*I)/49029120)*d^13*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 + 
      (((283*I)/1021440)*d^15*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((1269*I)/14336)*d^3*K0*M^5*Sqrt[(15*Pi)/111826]*u^3)/(b^3*E^u) - 
      (((56857841*I)/2288025600)*d*K1*M^5*Sqrt[(17*Pi)/98670]*u^3)/
       (b^3*E^u) - (((109223*I)/2723840)*d^9*K0*M^5*Sqrt[(33*Pi)/50830]*u^3)/
       (b^3*E^u) - (((1341*I)/622592)*d^5*K0^2*M^5*Sqrt[(33*Pi)/50830]*u^3)/
       b^3 + (((418583*I)/21790720)*d^9*K0^2*M^5*Sqrt[(33*Pi)/50830]*u^3)/
       b^3 + (((572391*I)/21790720)*d^11*K0^2*M^5*Sqrt[(33*Pi)/50830]*u^3)/
       b^3 - (((2407*I)/544768)*d*K0*M^5*Sqrt[(51*Pi)/32890]*u^3)/(b^3*E^u) + 
      (((18313*I)/680960)*d^7*K0*M^5*Sqrt[(69*Pi)/24310]*u^3)/(b^3*E^u) + 
      (((3727*I)/544768)*d^5*K0*M^5*Sqrt[(195*Pi)/8602]*u^3)/(b^3*E^u) + 
      (((1120151*I)/430080)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1677390]*b^3) - 
      (((855207697*I)/4576051200)*d*K0*M^5*Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - 
      (((2941717193*I)/2288025600)*d^3*K0*M^5*Sqrt[Pi/1677390]*u^4)/
       (b^3*E^u) + (((3875591129*I)/4576051200)*d^5*K0*M^5*Sqrt[Pi/1677390]*
        u^4)/(b^3*E^u) - (((276196181*I)/240844800)*d^9*K0*M^5*
        Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - (((236491781*I)/457605120)*d^11*K0*
        M^5*Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - 
      (((6391169*I)/183042048)*d^13*K0*M^5*Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - 
      (((2664979193*I)/1144012800)*d^3*K1*M^5*Sqrt[Pi/1677390]*u^4)/
       (b^3*E^u) + (((3010157609*I)/2288025600)*d^5*K1*M^5*Sqrt[Pi/1677390]*
        u^4)/(b^3*E^u) - (((4709319359*I)/2288025600)*d^9*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - (((240777461*I)/228802560)*d^11*K1*
        M^5*Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - 
      (((4313681*I)/91521024)*d^13*K1*M^5*Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - 
      (((35232743837*I)/16473784320)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/
       b^3 - (((1376971537829*I)/82368921600)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^4)/b^3 + (((466660934777*I)/82368921600)*d^9*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/b^3 - (((151971767*I)/82368921600)*d^15*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^4)/b^3 + (((295429873*I)/381337600)*d^7*K0*M^5*
        Sqrt[(3*Pi)/559130]*u^4)/(b^3*E^u) + 
      (((969675743*I)/11766988800)*d*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^4)/
       b^3 + (((55695978397*I)/82368921600)*d^3*K0*K1*M^5*
        Sqrt[(11*Pi)/152490]*u^4)/b^3 - (((56375269*I)/2288025600)*d*K1*M^5*
        Sqrt[(13*Pi)/129030]*u^4)/(b^3*E^u) + 
      (((668079733*I)/1830420480)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^4)/
       b^3 + (((2916703*I)/481689600)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/98670]*u^4)/
       b^3 + (((16793489*I)/190668800)*d^7*K1*M^5*Sqrt[(51*Pi)/32890]*u^4)/
       (b^3*E^u) - (((2022674033*I)/2288025600)*d^3*K0*M^5*Sqrt[Pi/1677390]*
        u^5)/(b^3*E^u) + (((1822562249*I)/4576051200)*d^5*K0*M^5*
        Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + (((694312379*I)/381337600)*d^7*K0*
        M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) - 
      (((3402274319*I)/4576051200)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^5)/
       (b^3*E^u) - (((209628077*I)/457605120)*d^11*K0*M^5*Sqrt[Pi/1677390]*
        u^5)/(b^3*E^u) - (((3363473*I)/183042048)*d^13*K0*M^5*
        Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + (((6754166533*I)/23533977600)*d*
        K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((18398243021*I)/32947568640)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((911145415109*I)/164737843200)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/
       b^3 + (((14889329363*I)/8670412800)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/
       b^3 + (((5992124881*I)/3660840960)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/
       b^3 + (((2355331367*I)/54912614400)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*
        u^5)/b^3 - (((173835287*I)/164737843200)*d^15*K0^2*M^5*
        Sqrt[Pi/1677390]*u^5)/b^3 - (((1402366271*I)/9152102400)*d*K1*M^5*
        Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + (((1554956701*I)/3050700800)*d^5*K1*
        M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + 
      (((5309208293*I)/2288025600)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^5)/
       (b^3*E^u) - (((2799249547*I)/3050700800)*d^9*K1*M^5*Sqrt[Pi/1677390]*
        u^5)/(b^3*E^u) - (((556136533*I)/915210240)*d^11*K1*M^5*
        Sqrt[Pi/1677390]*u^5)/(b^3*E^u) - (((44087819*I)/1830420480)*d^13*K1*
        M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + 
      (((37145600456743*I)/54363488256000)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/
       b^3 - (((7301976566221*I)/10872697651200)*d^5*K1^2*M^5*
        Sqrt[Pi/1677390]*u^5)/b^3 - (((1145631176351*I)/78446592000)*d^7*K1^2*
        M^5*Sqrt[Pi/1677390]*u^5)/b^3 - (((27904271123*I)/4942135296000)*d^15*
        K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((47847347*I)/4576051200)*d*K0*M^5*Sqrt[(11*Pi)/152490]*u^5)/
       (b^3*E^u) + (((36038402557*I)/164737843200)*d^3*K0^2*M^5*
        Sqrt[(11*Pi)/152490]*u^5)/b^3 + (((9699338323*I)/706019328000)*d^13*
        K1^2*M^5*Sqrt[(11*Pi)/152490]*u^5)/b^3 + 
      (((1430069062771*I)/4942135296000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/129030]*
        u^5)/b^3 - (((303523057*I)/4576051200)*d^3*K1*M^5*Sqrt[(17*Pi)/98670]*
        u^5)/(b^3*E^u) + (((1348617178981*I)/4942135296000)*d^11*K1^2*M^5*
        Sqrt[(17*Pi)/98670]*u^5)/b^3 + (((46955286651811*I)/7766212608000)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1677390]*b^3) - 
      (((130560263*I)/373555200)*d^3*K0*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + 
      (((3388585591*I)/36608409600)*d^5*K0*M^5*Sqrt[Pi/1677390]*u^6)/
       (b^3*E^u) - (((9723064849*I)/36608409600)*d^9*K0*M^5*Sqrt[Pi/1677390]*
        u^6)/(b^3*E^u) - (((2282316529*I)/4576051200)*d^3*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + (((2303633243*I)/9152102400)*d^5*K1*
        M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + 
      (((452124121*I)/457605120)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) - 
      (((3540831733*I)/9152102400)*d^9*K1*M^5*Sqrt[Pi/1677390]*u^6)/
       (b^3*E^u) - (((1245421033*I)/4576051200)*d^11*K1*M^5*Sqrt[Pi/1677390]*
        u^6)/(b^3*E^u) - (((30696857*I)/3050700800)*d^13*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + (((1547486075827*I)/2861236224000)*
        d*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 - 
      (((4210127026771*I)/10872697651200)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/
       b^3 + (((1530288044657*I)/549126144000)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^6)/b^3 + (((18820354555507*I)/4942135296000)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/b^3 + (((675318265801*I)/4942135296000)*d^13*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 - (((517768037*I)/100859904000)*d^15*
        K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 - 
      (((134403*I)/49807360)*d^13*K0*M^5*Sqrt[(3*Pi)/559130]*u^6)/(b^3*E^u) + 
      (((93838547*I)/1307443200)*d^7*K0*M^5*Sqrt[(11*Pi)/152490]*u^6)/
       (b^3*E^u) + (((2854722199657*I)/7766212608000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/129030]*u^6)/b^3 - (((1129773905453*I)/1647378432000)*
        d^7*K0*K1*M^5*Sqrt[(17*Pi)/98670]*u^6)/b^3 - 
      (((2319923*I)/244056064)*d^11*K0*M^5*Sqrt[(23*Pi)/72930]*u^6)/
       (b^3*E^u) - (((5719289*I)/1830420480)*d*K1*M^5*Sqrt[(23*Pi)/72930]*
        u^6)/(b^3*E^u) - (((12587987*I)/12202803200)*d*K0*M^5*
        Sqrt[(39*Pi)/43010]*u^6)/(b^3*E^u) - 
      (((577952647*I)/36608409600)*d*K0*M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) + 
      (((250993993*I)/5229772800)*d^5*K0*M^5*Sqrt[Pi/1677390]*u^7)/
       (b^3*E^u) - (((3441989273*I)/36608409600)*d^9*K0*M^5*Sqrt[Pi/1677390]*
        u^7)/(b^3*E^u) - (((108978367*I)/36608409600)*d^13*K0*M^5*
        Sqrt[Pi/1677390]*u^7)/(b^3*E^u) + (((2345280343121*I)/27181744128000)*
        d*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((3671563171*I)/2718174412800)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/
       b^3 - (((3248531968159*I)/1647378432000)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*
        u^7)/b^3 + (((207257923*I)/7626752000)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*
        u^7)/b^3 - (((5225980787*I)/4942135296000)*d^15*K0^2*M^5*
        Sqrt[Pi/1677390]*u^7)/b^3 - (((40715489779*I)/274563072000)*d^3*K1*
        M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) - 
      (((19782970231*I)/183042048000)*d^9*K1*M^5*Sqrt[Pi/1677390]*u^7)/
       (b^3*E^u) - (((1658749069*I)/18304204800)*d^11*K1*M^5*Sqrt[Pi/1677390]*
        u^7)/(b^3*E^u) - (((2657981*I)/747110400)*d^13*K1*M^5*
        Sqrt[Pi/1677390]*u^7)/(b^3*E^u) - (((565999940069*I)/3397718016000)*
        d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((15244801401469*I)/4942135296000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/
       b^3 + (((5447890672921*I)/7413202944000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*
        u^7)/b^3 - (((235865041*I)/141203865600)*d^15*K1^2*M^5*
        Sqrt[Pi/1677390]*u^7)/b^3 + (((276792127*I)/3050700800)*d^7*K0*M^5*
        Sqrt[(3*Pi)/559130]*u^7)/(b^3*E^u) - 
      (((158237279*I)/6101401600)*d^11*K0*M^5*Sqrt[(3*Pi)/559130]*u^7)/
       (b^3*E^u) + (((1617675337*I)/15253504000)*d^7*K1*M^5*
        Sqrt[(3*Pi)/559130]*u^7)/(b^3*E^u) + 
      (((3390137139*I)/67115417600)*d*K1^2*M^5*Sqrt[(3*Pi)/559130]*u^7)/b^3 - 
      (((71883079*I)/6101401600)*d^3*K0*M^5*Sqrt[(11*Pi)/152490]*u^7)/
       (b^3*E^u) + (((90785795921*I)/2471067648000)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/152490]*u^7)/b^3 + (((4795187471*I)/78446592000)*d^11*
        K0^2*M^5*Sqrt[(11*Pi)/152490]*u^7)/b^3 + 
      (((2510630441*I)/549126144000)*d^5*K1*M^5*Sqrt[(11*Pi)/152490]*u^7)/
       (b^3*E^u) - (((15431543*I)/11206656000)*d*K1*M^5*Sqrt[(13*Pi)/129030]*
        u^7)/(b^3*E^u) + (((232712096737*I)/2965281177600)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/129030]*u^7)/b^3 + (((2416514197*I)/741320294400)*d^13*
        K1^2*M^5*Sqrt[(13*Pi)/129030]*u^7)/b^3 + 
      (((42640700135623*I)/54363488256000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1677390]*b^3) + (((70883597725399*I)/54363488256000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[1677390]*b^3) - 
      (((13546196273*I)/6040387584000)*d*K0*M^5*Sqrt[Pi/1677390]*u^8)/
       (b^3*E^u) - (((103730185397*I)/3020193792000)*d^3*K0*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) + (((12450173371*I)/2013462528000)*
        d^5*K0*M^5*Sqrt[Pi/1677390]*u^8)/(b^3*E^u) - 
      (((1453661941*I)/61014016000)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^8)/
       (b^3*E^u) - (((1170716051*I)/54912614400)*d^11*K0*M^5*Sqrt[Pi/1677390]*
        u^8)/(b^3*E^u) - (((2574566947*I)/402692505600)*d*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) - (((22573126549*I)/604038758400)*d^3*
        K1*M^5*Sqrt[Pi/1677390]*u^8)/(b^3*E^u) + 
      (((88494680093*I)/6040387584000)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^8)/
       (b^3*E^u) + (((124131700081*I)/1510096896000)*d^7*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) - (((15362573417*I)/549126144000)*d^9*
        K1*M^5*Sqrt[Pi/1677390]*u^8)/(b^3*E^u) - 
      (((1320137759*I)/54912614400)*d^11*K1*M^5*Sqrt[Pi/1677390]*u^8)/
       (b^3*E^u) + (((967636988251*I)/13590872064000)*d*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/b^3 + (((896749557317*I)/1359087206400)*d^3*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - (((52223020033*I)/1941553152000)*
        d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((499156073893*I)/308883456000)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/
       b^3 + (((1013280301441*I)/1853300736000)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/b^3 - (((14326717*I)/154441728000)*d^15*K0*K1*
        M^5*Sqrt[(11*Pi)/152490]*u^8)/b^3 - 
      (((1005167*I)/12202803200)*d^13*K1*M^5*Sqrt[(13*Pi)/129030]*u^8)/
       (b^3*E^u) + (((97163874617*I)/3706601472000)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/129030]*u^8)/b^3 + (((5534179543*I)/3706601472000)*d^13*
        K0*K1*M^5*Sqrt[(17*Pi)/98670]*u^8)/b^3 + 
      (((717277837*I)/215728128000)*d^7*K0*M^5*Sqrt[(23*Pi)/72930]*u^8)/
       (b^3*E^u) - (((4410737*I)/109825228800)*d^13*K0*M^5*
        Sqrt[(23*Pi)/72930]*u^8)/(b^3*E^u) - 
      (((3808543*I)/4305100800)*d*K0*M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) - 
      (((338999581*I)/49078149120)*d^3*K0*M^5*Sqrt[Pi/1677390]*u^9)/
       (b^3*E^u) + (((237291853*I)/204492288000)*d^5*K0*M^5*Sqrt[Pi/1677390]*
        u^9)/(b^3*E^u) + (((10281819857*I)/613476864000)*d^7*K0*M^5*
        Sqrt[Pi/1677390]*u^9)/(b^3*E^u) - (((44543749*I)/8580096000)*d^9*K0*
        M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) - 
      (((163*I)/670320)*d^13*K0*M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + 
      (((4059709117*I)/715309056000)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((126728601631*I)/13590872064000)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/
       b^3 + (((127537642181*I)/3706601472000)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*
        u^9)/b^3 + (((232002622601*I)/3706601472000)*d^11*K0^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 - (((27505811*I)/34320384000)*d*K1*M^5*
        Sqrt[Pi/1677390]*u^9)/(b^3*E^u) - (((407208887*I)/51480576000)*d^3*K1*
        M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + 
      (((145019557*I)/102961152000)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^9)/
       (b^3*E^u) + (((996973*I)/54190080)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^9)/
       (b^3*E^u) - (((38775329*I)/6864076800)*d^9*K1*M^5*Sqrt[Pi/1677390]*
        u^9)/(b^3*E^u) - (((53237099*I)/10296115200)*d^11*K1*M^5*
        Sqrt[Pi/1677390]*u^9)/(b^3*E^u) - (((226657*I)/823689216)*d^13*K1*M^5*
        Sqrt[Pi/1677390]*u^9)/(b^3*E^u) - (((3857238491*I)/326180929536)*d^5*
        K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((846963685543*I)/3706601472000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/
       b^3 + (((9473825111*I)/195084288000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*
        u^9)/b^3 + (((292609965251*I)/3706601472000)*d^11*K1^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 + (((15700934609*I)/3706601472000)*d^13*
        K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((215715719*I)/1235533824000)*d^15*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/
       b^3 + (((74456668567*I)/13590872064000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/129030]*u^9)/b^3 - (((92123633*I)/8404992000)*d^7*K0^2*
        M^5*Sqrt[(17*Pi)/98670]*u^9)/b^3 - (((9639649*I)/1235533824000)*d^15*
        K0^2*M^5*Sqrt[(17*Pi)/98670]*u^9)/b^3 + 
      (((1190870969*I)/2145927168000)*d*K1^2*M^5*Sqrt[(23*Pi)/72930]*u^9)/
       b^3 - (((27119*I)/190668800)*d^11*K0*M^5*Sqrt[(33*Pi)/50830]*u^9)/
       (b^3*E^u) + (((64280639*I)/3706601472000)*d^13*K0^2*M^5*
        Sqrt[(187*Pi)/8970]*u^9)/b^3 + (((559144858709*I)/5824659456000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1677390]*b^3) - 
      (((229807601*I)/4907814912000)*d*K0*M^5*Sqrt[Pi/1677390]*u^10)/
       (b^3*E^u) - (((881001397*I)/669247488000)*d^3*K0*M^5*Sqrt[Pi/1677390]*
        u^10)/(b^3*E^u) + (((1028959699*I)/14723444736000)*d^5*K0*M^5*
        Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + (((11200828159*I)/3680861184000)*
        d^7*K0*M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) - 
      (((29185297*I)/34320384000)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^10)/
       (b^3*E^u) - (((8697973*I)/10296115200)*d^11*K0*M^5*Sqrt[Pi/1677390]*
        u^10)/(b^3*E^u) - (((1121993*I)/20592230400)*d^13*K0*M^5*
        Sqrt[Pi/1677390]*u^10)/(b^3*E^u) - (((23190799*I)/110702592000)*d*K1*
        M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) - 
      (((30138607*I)/1338494976000)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^10)/
       (b^3*E^u) + (((2376461443*I)/736172236800)*d^7*K1*M^5*Sqrt[Pi/1677390]*
        u^10)/(b^3*E^u) - (((6135749*I)/6864076800)*d^9*K1*M^5*
        Sqrt[Pi/1677390]*u^10)/(b^3*E^u) - (((9418421*I)/10296115200)*d^11*K1*
        M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + 
      (((6898366861*I)/2038630809600)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/
       b^3 + (((11332311701*I)/339771801600)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^10)/b^3 + (((427245197*I)/226514534400)*d^5*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^10)/b^3 + (((14155250441*I)/926650368000)*d^9*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 - 
      (((17254079*I)/231662592000)*d^15*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/
       b^3 + (((410331541*I)/154441728000)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/152490]*u^10)/b^3 - (((19169*I)/4118446080)*d^13*K1*M^5*
        Sqrt[(13*Pi)/129030]*u^10)/(b^3*E^u) + 
      (((32185267*I)/308883456000)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/98670]*u^10)/
       b^3 - (((636183*I)/38950912000)*d^3*K1*M^5*Sqrt[(69*Pi)/24310]*u^10)/
       (b^3*E^u) - (((746801*I)/28957824000)*d^7*K0*K1*M^5*
        Sqrt[(3289*Pi)/510]*u^10)/b^3 - (((128247671*I)/12514928025600)*d*K0*
        M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - 
      (((1003176347*I)/6257464012800)*d^3*K0*M^5*Sqrt[Pi/1677390]*u^11)/
       (b^3*E^u) + (((76334611*I)/184043059200)*d^7*K0*M^5*Sqrt[Pi/1677390]*
        u^11)/(b^3*E^u) - (((151469*I)/1716019200)*d^9*K0*M^5*
        Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - (((323717*I)/2574028800)*d^11*K0*
        M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      (((247815037*I)/3397718016000)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((97602047*I)/102961152000)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((1061971969*I)/463325184000)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/
       b^3 + (((29787871*I)/185330073600)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*
        u^11)/b^3 - (((80567*I)/11583129600)*d^15*K0^2*M^5*Sqrt[Pi/1677390]*
        u^11)/b^3 - (((45089419*I)/4171642675200)*d*K1*M^5*Sqrt[Pi/1677390]*
        u^11)/(b^3*E^u) - (((209663617*I)/1251492802560)*d^3*K1*M^5*
        Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - (((1516139483*I)/62574640128000)*
        d^5*K1*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      (((57383111*I)/131459328000)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^11)/
       (b^3*E^u) - (((2255413*I)/25740288000)*d^9*K1*M^5*Sqrt[Pi/1677390]*
        u^11)/(b^3*E^u) - (((347131*I)/2574028800)*d^11*K1*M^5*
        Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - (((58991*I)/5148057600)*d^13*K1*
        M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      (((4684261111*I)/10193154048000)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/
       b^3 + (((1634585011*I)/4368494592000)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*
        u^11)/b^3 - (((10103358017*I)/1389975552000)*d^7*K1^2*M^5*
        Sqrt[Pi/1677390]*u^11)/b^3 + (((2866470301*I)/2779951104000)*d^9*K1^2*
        M^5*Sqrt[Pi/1677390]*u^11)/b^3 + (((61471703*I)/23166259200)*d^11*
        K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((149603*I)/774144000)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((27781231*I)/46332518400)*d^7*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^11)/
       b^3 - (((56293*I)/73156608000)*d^15*K1^2*M^5*Sqrt[(11*Pi)/152490]*
        u^11)/b^3 + (((11343919*I)/57480192000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/129030]*u^11)/b^3 - (((3161*I)/5148057600)*d^13*K0*M^5*
        Sqrt[(17*Pi)/98670]*u^11)/(b^3*E^u) - 
      (((715777*I)/834328535040)*d^5*K0*M^5*Sqrt[(23*Pi)/72930]*u^11)/
       (b^3*E^u) + (((3342469*I)/2038630809600)*d^5*K0^2*M^5*
        Sqrt[(299*Pi)/5610]*u^11)/b^3 + (((13448361419*I)/5096577024000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[1677390]*b^3) - 
      (((3408191*I)/3128732006400)*d*K0*M^5*Sqrt[Pi/1677390]*u^12)/
       (b^3*E^u) - (((463003*I)/34763688960)*d^3*K0*M^5*Sqrt[Pi/1677390]*
        u^12)/(b^3*E^u) - (((112634029*I)/15643660032000)*d^5*K0*M^5*
        Sqrt[Pi/1677390]*u^12)/(b^3*E^u) + (((3004457*I)/76684608000)*d^7*K0*
        M^5*Sqrt[Pi/1677390]*u^12)/(b^3*E^u) + 
      (((1381*I)/6435072000)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^12)/(b^3*E^u) - 
      (((10321*I)/643507200)*d^11*K0*M^5*Sqrt[Pi/1677390]*u^12)/(b^3*E^u) - 
      (((20329*I)/18296678400)*d*K1*M^5*Sqrt[Pi/1677390]*u^12)/(b^3*E^u) - 
      (((1157489*I)/82335052800)*d^3*K1*M^5*Sqrt[Pi/1677390]*u^12)/
       (b^3*E^u) - (((43784243*I)/5214553344000)*d^5*K1*M^5*Sqrt[Pi/1677390]*
        u^12)/(b^3*E^u) + (((3224677*I)/76684608000)*d^7*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/(b^3*E^u) - (((2501*I)/1287014400)*d^13*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/(b^3*E^u) + (((5758661*I)/101931540480)*d*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      (((78251843*I)/127414425600)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      (((32326573*I)/134120448000)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 - 
      (((203900423*I)/115831296000)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/
       b^3 + (((14743577*I)/21718368000)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^12)/b^3 + (((8311973*I)/138997555200)*d^13*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 - (((173*I)/1287014400)*d^13*K0*M^5*
        Sqrt[(13*Pi)/129030]*u^12)/(b^3*E^u) - 
      (((173*I)/128701440)*d^11*K1*M^5*Sqrt[(13*Pi)/129030]*u^12)/(b^3*E^u) - 
      (((14761*I)/69498777600)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^12)/
       b^3 + (((353*I)/6435072000)*d^9*K1*M^5*Sqrt[(17*Pi)/98670]*u^12)/
       (b^3*E^u) + (((4609699*I)/694987776000)*d^9*K0*K1*M^5*
        Sqrt[(17*Pi)/98670]*u^12)/b^3 - ((I/22982400)*d*K0*M^5*
        Sqrt[Pi/1677390]*u^13)/(b^3*E^u) - 
      ((I/2553600)*d^13*K0*M^5*Sqrt[Pi/1677390]*u^13)/(b^3*E^u) + 
      (((3683389*I)/2548288512000)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((5003623*I)/218424729600)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((14061077*I)/173746944000)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((656837*I)/77220864000)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((2546153*I)/69498777600)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((2866121*I)/694987776000)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((647*I)/3102624000)*d^15*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      ((I/22982400)*d*K1*M^5*Sqrt[Pi/1677390]*u^13)/(b^3*E^u) - 
      ((I/2553600)*d^13*K1*M^5*Sqrt[Pi/1677390]*u^13)/(b^3*E^u) + 
      (((11441671*I)/7644865536000)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((24610783*I)/917383864320)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((2333237*I)/26062041600)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((23880551*I)/2084963328000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((1432597*I)/297851904000)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      ((I/4596480)*d^5*K0*M^5*Sqrt[(11*Pi)/152490]*u^13)/(b^3*E^u) + 
      ((I/1915200)*d^7*K0*M^5*Sqrt[(11*Pi)/152490]*u^13)/(b^3*E^u) + 
      ((I/7660800)*d^9*K0*M^5*Sqrt[(11*Pi)/152490]*u^13)/(b^3*E^u) - 
      ((I/3830400)*d^11*K0*M^5*Sqrt[(11*Pi)/152490]*u^13)/(b^3*E^u) - 
      ((I/4596480)*d^5*K1*M^5*Sqrt[(11*Pi)/152490]*u^13)/(b^3*E^u) + 
      ((I/1915200)*d^7*K1*M^5*Sqrt[(11*Pi)/152490]*u^13)/(b^3*E^u) + 
      ((I/7660800)*d^9*K1*M^5*Sqrt[(11*Pi)/152490]*u^13)/(b^3*E^u) - 
      ((I/3830400)*d^11*K1*M^5*Sqrt[(11*Pi)/152490]*u^13)/(b^3*E^u) - 
      (((3851*I)/173746944000)*d^15*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^13)/b^3 - 
      ((I/11491200)*d^3*K0*M^5*Sqrt[(17*Pi)/98670]*u^13)/(b^3*E^u) - 
      ((I/11491200)*d^3*K1*M^5*Sqrt[(17*Pi)/98670]*u^13)/(b^3*E^u) + 
      (((2537173*I)/1042481664000)*d^11*K1^2*M^5*Sqrt[(17*Pi)/98670]*u^13)/
       b^3 + (((582383*I)/546061824000)*d^3*K0^2*M^5*Sqrt[(23*Pi)/72930]*
        u^13)/b^3 + (((306359507*I)/11467298304000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[1677390]*b^3) + (((3023411*I)/716706144000)*d^3*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^14)/b^3 - (((227081*I)/13716864000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^14)/b^3 - (((2801963*I)/521240832000)*d^9*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^14)/b^3 + (((169243*I)/18615744000)*d^11*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^14)/b^3 + (((633583*I)/521240832000)*d^13*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 - 
      (((7009*I)/86873472000)*d^15*K0*K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 + 
      (((15319*I)/1911216384000)*d*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^14)/b^3 + 
      (((1840133*I)/5733649152000)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/72930]*u^14)/
       b^3 - ((I/1676505600)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((28973*I)/58506624000)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 - 
      (((346117*I)/521240832000)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 - 
      (((9949*I)/16288776000)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((211051*I)/521240832000)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((10039*I)/52124083200)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      ((I/73156608)*d^15*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((10691*I)/22752576000)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 - 
      (((337999*I)/521240832000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 - 
      (((143399*I)/260620416000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((40849*I)/104248166400)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((137*I)/814438800)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((131*I)/11583129600)*d^15*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 - 
      (((61*I)/573364915200)*d*K1^2*M^5*Sqrt[(13*Pi)/129030]*u^15)/b^3 + 
      (((38767*I)/229345966080)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[1677390]*b^3) + (((60703*I)/382243276800)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[1677390]*b^3) - (((41*I)/26062041600)*d*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^16)/b^3 - (((3403*I)/130310208000)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^16)/b^3 - (((1271*I)/26062041600)*d^13*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^16)/b^3 - (((41*I)/8687347200)*d^15*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^16)/b^3 + (((41*I)/14478912000)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/152490]*u^16)/b^3 + (((41*I)/3723148800)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/152490]*u^16)/b^3 - (((41*I)/26062041600)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/129030]*u^16)/b^3 - (((41*I)/18615744000)*d^5*K0*K1*M^5*
        Sqrt[(23*Pi)/72930]*u^16)/b^3)/Pi, 
    ((2429*d^13*K0*K1*M^5*Sqrt[3/(559130*Pi)]*u^3)/(194560*b^3) + 
      (4660039*d*K0*K1*M^5*Sqrt[13/(129030*Pi)]*u^3)/(674150400*b^3) - 
      (51553*d^7*K0*K1*M^5*Sqrt[299/(5610*Pi)]*u^3)/(6741504*b^3) - 
      (((19997*I)/68096)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^3)/b^3 - 
      (((2767*I)/8512)*d^3*K1^2*M^5*Sqrt[(5*Pi)/335478]*u^3)/b^3 - 
      (((991*I)/136192)*d*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 + 
      (((14407*I)/680960)*d^5*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((11521*I)/340480)*d^11*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((67*I)/136192)*d^13*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((60889*I)/340480)*d^9*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((47*I)/21280)*d^11*K1^2*M^5*Sqrt[(33*Pi)/50830]*u^3)/b^3 - 
      (((229*I)/68096)*d^3*K0^2*M^5*Sqrt[(187*Pi)/8970]*u^3)/b^3 - 
      (((1837*I)/680960)*d^9*K0^2*M^5*Sqrt[(187*Pi)/8970]*u^3)/b^3 + 
      (((349*I)/68096)*d^5*K1^2*M^5*Sqrt[(391*Pi)/4290]*u^3)/b^3 + 
      (((77*I)/24320)*d^7*K0^2*M^5*Sqrt[(429*Pi)/3910]*u^3)/b^3 - 
      (((3*I)/340480)*d^13*K1^2*M^5*Sqrt[(561*Pi)/2990]*u^3)/b^3 + 
      (((93*I)/42560)*d^7*K1^2*M^5*Sqrt[(897*Pi)/1870]*u^3)/b^3 + 
      (296976499*d^3*K0*K1*M^5*u^3)/(337075200*b^3*Sqrt[1677390*Pi]) + 
      (44848313*d^5*K0*K1*M^5*u^3)/(674150400*b^3*Sqrt[1677390*Pi]) + 
      (8935133*d^9*K0*K1*M^5*u^3)/(20428800*b^3*Sqrt[1677390*Pi]) + 
      (376583*d^11*K0*K1*M^5*u^3)/(486400*b^3*Sqrt[1677390*Pi]) - 
      (11222684477*d^13*K0^2*M^5*Sqrt[3/(559130*Pi)]*u^4)/
       (3522720481280*b^3) + (2369089*d^5*K0^2*M^5*Sqrt[17/(98670*Pi)]*u^4)/
       (1348300800*b^3) + (5507*d^11*K0^2*M^5*Sqrt[69/(24310*Pi)]*u^4)/
       (972800*b^3) + (((838896491*I)/286003200)*d^5*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/b^3 + (((531072463*I)/71500800)*d^7*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/b^3 - (((677901737*I)/429004800)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/b^3 - (((2797013*I)/13619200)*d*K0*K1*M^5*
        Sqrt[(3*Pi)/559130]*u^4)/b^3 - (((44298491*I)/122572800)*d^9*K0*K1*
        M^5*Sqrt[(11*Pi)/152490]*u^4)/b^3 - 
      (((415073*I)/171601920)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^4)/b^3 - 
      (((34972123*I)/143001600)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/98670]*u^4)/b^3 + 
      (301550299*d^3*K0^2*M^5*u^4)/(674150400*Sqrt[1677390]*b^3*Sqrt[Pi]) + 
      (9830808607*d^3*K1^2*M^5*u^4)/(8941363200*Sqrt[1677390]*b^3*Sqrt[Pi]) + 
      (61827907*d*K0^2*M^5*u^4)/(1348300800*b^3*Sqrt[1677390*Pi]) - 
      (15597299*d^7*K0^2*M^5*u^4)/(13483008*b^3*Sqrt[1677390*Pi]) + 
      (9166133*d^9*K0^2*M^5*u^4)/(40857600*b^3*Sqrt[1677390*Pi]) + 
      (99999706819*d^13*K0^2*M^5*u^4)/(3522720481280*b^3*Sqrt[1677390*Pi]) + 
      (214389067441*d*K1^2*M^5*u^4)/(1698859008000*b^3*Sqrt[1677390*Pi]) - 
      (133151818733*d^5*K1^2*M^5*u^4)/(1698859008000*b^3*Sqrt[1677390*Pi]) - 
      (374690088631*d^7*K1^2*M^5*u^4)/(141571584000*b^3*Sqrt[1677390*Pi]) + 
      (4060655633*d^9*K1^2*M^5*u^4)/(7354368000*b^3*Sqrt[1677390*Pi]) + 
      (1096554821*d^11*K1^2*M^5*u^4)/(1225728000*b^3*Sqrt[1677390*Pi]) + 
      (1227977*d^13*K1^2*M^5*u^4)/(23347200*b^3*Sqrt[1677390*Pi]) + 
      (7812067*d^11*K0*K1*M^5*Sqrt[23/(72930*Pi)]*u^5)/(204288000*b^3) - 
      (((259481*I)/1433600)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((445744151*I)/572006400)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((344906203*I)/143001600)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((285632461*I)/245145600)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((478407197*I)/858009600)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((4001633*I)/343203840)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((26218921349*I)/17160192000)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((14662383647*I)/2145024000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((47837752793*I)/17160192000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((94641013*I)/53625600)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((280100809*I)/1906688000)*d*K1^2*M^5*Sqrt[(3*Pi)/559130]*u^5)/b^3 - 
      (((33170581*I)/286003200)*d^3*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^5)/b^3 - 
      (((11464697*I)/3432038400)*d^13*K1^2*M^5*Sqrt[(13*Pi)/129030]*u^5)/
       b^3 - (((7135898303*I)/2145024000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1677390]*b^3) + (279905510903*d*K0*K1*M^5*u^5)/
       (1698859008000*b^3*Sqrt[1677390*Pi]) + 
      (526656627599*d^3*K0*K1*M^5*u^5)/(424714752000*b^3*Sqrt[1677390*Pi]) - 
      (595226619241*d^5*K0*K1*M^5*u^5)/(1698859008000*b^3*Sqrt[1677390*Pi]) - 
      (190975510823*d^7*K0*K1*M^5*u^5)/(70785792000*b^3*Sqrt[1677390*Pi]) + 
      (5247574043*d^9*K0*K1*M^5*u^5)/(7354368000*b^3*Sqrt[1677390*Pi]) + 
      (8246159*d^13*K0*K1*M^5*u^5)/(163430400*b^3*Sqrt[1677390*Pi]) + 
      (105506833*d^9*K0^2*M^5*Sqrt[13/(129030*Pi)]*u^6)/(14708736000*b^3) + 
      (589082491*d^3*K0^2*M^5*Sqrt[17/(98670*Pi)]*u^6)/(53932032000*b^3) + 
      (1697916912611*d^3*K1^2*M^5*Sqrt[23/(72930*Pi)]*u^6)/
       (33977180160000*b^3) - (((1841734031*I)/5720064000)*d*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/b^3 - (((1343975357*I)/536256000)*d^3*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/b^3 + (((11459341847*I)/2145024000)*d^7*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^6)/b^3 - (((34437353143*I)/17160192000)*d^9*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 - (((618132799*I)/429004800)*d^11*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 - (((14898379*I)/381337600)*d^13*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 + (((1517342809*I)/17160192000)*d^5*
        K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^6)/b^3 + (3817141481*d*K0^2*M^5*u^6)/
       (226514534400*b^3*Sqrt[1677390*Pi]) + (3661675903*d^5*K0^2*M^5*u^6)/
       (566286336000*b^3*Sqrt[1677390*Pi]) - (263309505961*d^7*K0^2*M^5*u^6)/
       (566286336000*b^3*Sqrt[1677390*Pi]) + (35727161*d^11*K0^2*M^5*u^6)/
       (233472000*b^3*Sqrt[1677390*Pi]) + (792403*d^13*K0^2*M^5*u^6)/
       (81715200*b^3*Sqrt[1677390*Pi]) + (5203044640861*d*K1^2*M^5*u^6)/
       (33977180160000*b^3*Sqrt[1677390*Pi]) - (63990407111*d^5*K1^2*M^5*u^6)/
       (111767040000*b^3*Sqrt[1677390*Pi]) - (369330875663*d^7*K1^2*M^5*u^6)/
       (161796096000*b^3*Sqrt[1677390*Pi]) + (10545911*d^9*K1^2*M^5*u^6)/
       (11206656*b^3*Sqrt[1677390*Pi]) + (5790564529*d^11*K1^2*M^5*u^6)/
       (9805824000*b^3*Sqrt[1677390*Pi]) + (20757403*d^13*K1^2*M^5*u^6)/
       (980582400*b^3*Sqrt[1677390*Pi]) + (1260501673*d^11*K0*K1*M^5*
        Sqrt[11/(152490*Pi)]*u^7)/(34320384000*b^3) + 
      (3343289*d^9*K0*K1*M^5*Sqrt[69/(24310*Pi)]*u^7)/(476672000*b^3) - 
      (((509349143*I)/11440128000)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((3049813567*I)/34320384000)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((3858960481*I)/4290048000)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((361256677*I)/3813376000)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((10730233699*I)/34320384000)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((5852355227*I)/4290048000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((17557813223*I)/34320384000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((28907617*I)/2288025600)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((1527133*I)/11916800)*d^11*K1^2*M^5*Sqrt[(3*Pi)/559130]*u^7)/b^3 - 
      (((40039991*I)/1716019200)*d^11*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^7)/
       b^3 - (((762196283*I)/34320384000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/129030]*
        u^7)/b^3 - (((112661*I)/326860800)*d^13*K0^2*M^5*Sqrt[(23*Pi)/72930]*
        u^7)/b^3 - (((3351005993*I)/8580096000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1677390]*b^3) - (((962996201*I)/1430016000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[1677390]*b^3) + (113095400881*d*K0*K1*M^5*u^7)/
       (2123573760000*b^3*Sqrt[1677390*Pi]) + 
      (10429440207539*d^3*K0*K1*M^5*u^7)/(16988590080000*b^3*
        Sqrt[1677390*Pi]) - (46791868723*d^5*K0*K1*M^5*u^7)/
       (894136320000*b^3*Sqrt[1677390*Pi]) - (8591821669*d^7*K0*K1*M^5*u^7)/
       (5662863360*b^3*Sqrt[1677390*Pi]) + (744871*d^13*K0*K1*M^5*u^7)/
       (51609600*b^3*Sqrt[1677390*Pi]) - (3769110083*d^7*K1^2*M^5*
        Sqrt[17/(98670*Pi)]*u^8)/(188762112000*b^3) + 
      (7039434911*d^3*K0^2*M^5*Sqrt[23/(72930*Pi)]*u^8)/(2426941440000*b^3) + 
      (((100781563*I)/953344000)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((673826753*I)/2860032000)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((22000697*I)/107251200)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((13377823*I)/1716019200)*d^13*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((64241573*I)/2145024000)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^8)/
       b^3 - (((3648479*I)/1225728000)*d*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^8)/
       b^3 + (((4271731*I)/102144000)*d^7*K0*K1*M^5*Sqrt[(17*Pi)/98670]*u^8)/
       b^3 + (1179093245423*d^3*K1^2*M^5*u^8)/(7280824320000*Sqrt[1677390]*
        b^3*Sqrt[Pi]) - (99406826933*d*K0^2*M^5*u^8)/(16988590080000*b^3*
        Sqrt[1677390*Pi]) + (46538993899*d^5*K0^2*M^5*u^8)/
       (606735360000*b^3*Sqrt[1677390*Pi]) - (144363381553*d^7*K0^2*M^5*u^8)/
       (566286336000*b^3*Sqrt[1677390*Pi]) + (4593594763*d^9*K0^2*M^5*u^8)/
       (102961152000*b^3*Sqrt[1677390*Pi]) + (268046377*d^11*K0^2*M^5*u^8)/
       (3813376000*b^3*Sqrt[1677390*Pi]) + (241141*d^13*K0^2*M^5*u^8)/
       (98058240*b^3*Sqrt[1677390*Pi]) + (1637461765727*d*K1^2*M^5*u^8)/
       (50965770240000*b^3*Sqrt[1677390*Pi]) - 
      (2039875377569*d^5*K1^2*M^5*u^8)/(25482885120000*b^3*
        Sqrt[1677390*Pi]) + (1414830451*d^9*K1^2*M^5*u^8)/
       (12355338240*b^3*Sqrt[1677390*Pi]) + (33056142173*d^11*K1^2*M^5*u^8)/
       (308883456000*b^3*Sqrt[1677390*Pi]) + (190873*d^13*K1^2*M^5*u^8)/
       (49029120*b^3*Sqrt[1677390*Pi]) + 
      (9712277*d*K0*K1*M^5*Sqrt[13/(129030*Pi)]*u^9)/(26824089600*b^3) + 
      (12257789*d^11*K0*K1*M^5*Sqrt[13/(129030*Pi)]*u^9)/(2757888000*b^3) + 
      (48145198083757*d^13*K0*K1*M^5*Sqrt[23/(72930*Pi)]*u^9)/
       (299607376932864000*b^3) - (((5578583*I)/2860032000)*d*K0^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 + (((177552127*I)/2145024000)*d^7*K0^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 - (((631810937*I)/25740288000)*d^9*K0^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 - (((1489781*I)/64350720)*d^11*K0^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 - (((760027*I)/735436800)*d^13*K0^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 - (((199627793*I)/25740288000)*d*K1^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 + (((41363321*I)/429004800)*d^7*K1^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 - (((54919289*I)/1716019200)*d^9*K1^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 - (((826667*I)/28600320)*d^11*K1^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 - (((335747*I)/245145600)*d^13*K1^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 + (((1458389*I)/8580096000)*d^5*K0^2*M^5*
        Sqrt[(23*Pi)/72930]*u^9)/b^3 - (((38827*I)/238336000)*d^3*K0^2*M^5*
        Sqrt[(221*Pi)/7590]*u^9)/b^3 + (((1539833*I)/25740288000)*d^5*K1^2*
        M^5*Sqrt[(299*Pi)/5610]*u^9)/b^3 - (((35610577*I)/804384000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[1677390]*b^3) + 
      (81884879927*d^3*K0*K1*M^5*u^9)/(1274144256000*b^3*Sqrt[1677390*Pi]) + 
      (26006547799*d^5*K0*K1*M^5*u^9)/(2548288512000*b^3*Sqrt[1677390*Pi]) - 
      (72019500347*d^7*K0*K1*M^5*u^9)/(424714752000*b^3*Sqrt[1677390*Pi]) + 
      (2337386087*d^9*K0*K1*M^5*u^9)/(77220864000*b^3*Sqrt[1677390*Pi]) - 
      (405231316954271*d^13*K0*K1*M^5*u^9)/(299607376932864000*b^3*
        Sqrt[1677390*Pi]) + (58047121*d^11*K1^2*M^5*Sqrt[11/(152490*Pi)]*
        u^10)/(77220864000*b^3) + (52664649091*d^3*K0^2*M^5*
        Sqrt[13/(129030*Pi)]*u^10)/(89190097920000*b^3) - 
      (842763773*d^7*K0^2*M^5*Sqrt[13/(129030*Pi)]*u^10)/(594600652800*b^3) - 
      (1970687*d^7*K1^2*M^5*Sqrt[13/(129030*Pi)]*u^10)/(1348300800*b^3) + 
      (19786613663*d^5*K0^2*M^5*Sqrt[17/(98670*Pi)]*u^10)/
       (89190097920000*b^3) - (((1075759*I)/643507200)*d*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^10)/b^3 + (((58343137*I)/1608768000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^10)/b^3 - (((101644561*I)/9652608000)*d^9*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^10)/b^3 - (((810371*I)/77220864)*d^11*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^10)/b^3 - (((41087*I)/68947200)*d^13*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^10)/b^3 + (((12697*I)/59584000)*d^5*K0*K1*M^5*
        Sqrt[(11*Pi)/152490]*u^10)/b^3 - (((859*I)/953344)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/98670]*u^10)/b^3 + (1629552899363*d^3*K1^2*M^5*u^10)/
       (267570293760000*Sqrt[1677390]*b^3*Sqrt[Pi]) - 
      (54130332097*d*K0^2*M^5*u^10)/(44595048960000*b^3*Sqrt[1677390*Pi]) + 
      (131231*d^9*K0^2*M^5*u^10)/(107251200*b^3*Sqrt[1677390*Pi]) + 
      (27011927*d^11*K0^2*M^5*u^10)/(4064256000*b^3*Sqrt[1677390*Pi]) + 
      (26321*d^13*K0^2*M^5*u^10)/(81715200*b^3*Sqrt[1677390*Pi]) + 
      (300842951443*d*K1^2*M^5*u^10)/(133785146880000*b^3*Sqrt[1677390*Pi]) + 
      (117499780571*d^5*K1^2*M^5*u^10)/(267570293760000*b^3*
        Sqrt[1677390*Pi]) + (43933199*d^9*K1^2*M^5*u^10)/
       (28957824000*b^3*Sqrt[1677390*Pi]) + (535649*d^13*K1^2*M^5*u^10)/
       (1225728000*b^3*Sqrt[1677390*Pi]) - 
      (36492661245883*d*K0*K1*M^5*Sqrt[23/(72930*Pi)]*u^11)/
       (3327370388052480000*b^3) - ((I/58368)*d*K0^2*M^5*Sqrt[Pi/1677390]*
        u^11)/b^3 + (((31*I)/1256850)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/
       b^3 + (((888439*I)/321753600)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/
       b^3 - (((1556083*I)/1930521600)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/
       b^3 - (((54497*I)/965260800)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/
       b^3 - (((416809*I)/1930521600)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((556861*I)/4826304000)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((1656133*I)/536256000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((827*I)/12065760)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((101863*I)/1930521600)*d^9*K0^2*M^5*Sqrt[(13*Pi)/129030]*u^11)/b^3 - 
      (((5581*I)/101606400)*d^11*K1^2*M^5*Sqrt[(17*Pi)/98670]*u^11)/b^3 - 
      (((307679*I)/9652608000)*d^9*K1^2*M^5*Sqrt[(23*Pi)/72930]*u^11)/b^3 - 
      (((785293*I)/643507200)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[1677390]*b^3) - (((103801*I)/101606400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[1677390]*b^3) + (229420722614003*d*K0*K1*M^5*u^11)/
       (665474077610496000*b^3*Sqrt[1677390*Pi]) + 
      (12979107599*d^3*K0*K1*M^5*u^11)/(6081143040000*b^3*Sqrt[1677390*Pi]) + 
      (56591522369*d^5*K0*K1*M^5*u^11)/(33446286720000*b^3*
        Sqrt[1677390*Pi]) - (718424537*d^7*K0*K1*M^5*u^11)/
       (106178688000*b^3*Sqrt[1677390*Pi]) - (1040357*d^9*K0*K1*M^5*u^11)/
       (3048192000*b^3*Sqrt[1677390*Pi]) + (19218499*d^11*K0*K1*M^5*u^11)/
       (6435072000*b^3*Sqrt[1677390*Pi]) + (163*d^13*K0*K1*M^5*u^11)/
       (806400*b^3*Sqrt[1677390*Pi]) + 
      (781*d^13*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(689472000*b^3) + 
      (13847*d*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(108591840000*b^3) + 
      (d^13*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(448000*b^3) - 
      (((14393*I)/965260800)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 - 
      (((124381*I)/482630400)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      (((288019*I)/402192000)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 - 
      (((477619*I)/4826304000)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 - 
      (((21401*I)/965260800)*d^13*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 - 
      (((10487*I)/482630400)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^12)/b^3 - 
      (((2813*I)/4826304000)*d^5*K0*K1*M^5*Sqrt[(143*Pi)/11730]*u^12)/b^3 + 
      (60091693*d^3*K0^2*M^5*u^12)/(696797640000*Sqrt[1677390]*b^3*
        Sqrt[Pi]) + (1595429929*d^3*K1^2*M^5*u^12)/(16723143360000*
        Sqrt[1677390]*b^3*Sqrt[Pi]) + (81611*d*K0^2*M^5*u^12)/
       (48263040000*b^3*Sqrt[1677390*Pi]) + (873758267*d^5*K0^2*M^5*u^12)/
       (3716254080000*b^3*Sqrt[1677390*Pi]) - (14796679*d^7*K0^2*M^5*u^12)/
       (30968784000*b^3*Sqrt[1677390*Pi]) - (49009*d^9*K0^2*M^5*u^12)/
       (590976000*b^3*Sqrt[1677390*Pi]) + (17489*d^11*K0^2*M^5*u^12)/
       (80438400*b^3*Sqrt[1677390*Pi]) + (307*d^13*K0^2*M^5*u^12)/
       (39398400*b^3*Sqrt[1677390*Pi]) + (4381428943*d^5*K1^2*M^5*u^12)/
       (16723143360000*b^3*Sqrt[1677390*Pi]) - (97239431*d^7*K1^2*M^5*u^12)/
       (185812704000*b^3*Sqrt[1677390*Pi]) - (11699*d^9*K1^2*M^5*u^12)/
       (113116500*b^3*Sqrt[1677390*Pi]) + (1174661*d^11*K1^2*M^5*u^12)/
       (4826304000*b^3*Sqrt[1677390*Pi]) - 
      (2474369*d^11*K0*K1*M^5*Sqrt[13/(129030*Pi)]*u^13)/(371625408000*b^3) + 
      (d^13*K0*K1*M^5*Sqrt[187/(8970*Pi)]*u^13)/(25536000*b^3) - 
      (((467*I)/965260800)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((6319*I)/689472000)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((12373*I)/402192000)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((15167*I)/4826304000)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((6547*I)/482630400)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((2473*I)/229824000)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((13913*I)/402192000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((19787*I)/4826304000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((7471*I)/482630400)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((257*I)/137894400)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      ((I/21450240)*d*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^13)/b^3 - 
      ((I/137894400)*d^13*K0^2*M^5*Sqrt[(221*Pi)/7590]*u^13)/b^3 - 
      (((4387*I)/482630400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[1677390]*b^3) - 
      (((1621*I)/160876800)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[1677390]*b^3) - 
      (6359*d*K0*K1*M^5*u^13)/(11430720000*b^3*Sqrt[1677390*Pi]) + 
      (153447907*d^3*K0*K1*M^5*u^13)/(8361571680000*b^3*Sqrt[1677390*Pi]) + 
      (846657593*d^5*K0*K1*M^5*u^13)/(16723143360000*b^3*Sqrt[1677390*Pi]) - 
      (25180517*d^7*K0*K1*M^5*u^13)/(278719056000*b^3*Sqrt[1677390*Pi]) - 
      (499493*d^9*K0*K1*M^5*u^13)/(14478912000*b^3*Sqrt[1677390*Pi]) + 
      (50411947*d^11*K0*K1*M^5*u^13)/(371625408000*b^3*Sqrt[1677390*Pi]) + 
      (d*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^14)/(413683200*b^3) - 
      (97*d^5*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^14)/(413683200*b^3) + 
      (97*d^7*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^14)/(172368000*b^3) + 
      (97*d^9*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^14)/(689472000*b^3) - 
      (97*d^11*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^14)/(344736000*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^14)/(413683200*b^3) - 
      (97*d^5*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^14)/(413683200*b^3) + 
      (97*d^7*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^14)/(172368000*b^3) + 
      (97*d^9*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^14)/(689472000*b^3) - 
      (97*d^11*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^14)/(344736000*b^3) + 
      (d^13*K0^2*M^5*Sqrt[391/(4290*Pi)]*u^14)/(229824000*b^3) + 
      (d^13*K1^2*M^5*Sqrt[391/(4290*Pi)]*u^14)/(229824000*b^3) - 
      ((I/17236800)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 - 
      ((I/1915200)*d^13*K0*K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 - 
      ((I/3447360)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^14)/b^3 + 
      ((I/1436400)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^14)/b^3 + 
      ((I/5745600)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^14)/b^3 - 
      ((I/2872800)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^14)/b^3 - 
      ((I/8618400)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/98670]*u^14)/b^3 - 
      (347*d^3*K0^2*M^5*u^14)/(13272336000*Sqrt[1677390]*b^3*Sqrt[Pi]) - 
      (347*d^3*K1^2*M^5*u^14)/(13272336000*Sqrt[1677390]*b^3*Sqrt[Pi]) - 
      (97*d*K0^2*M^5*u^14)/(2068416000*b^3*Sqrt[1677390*Pi]) + 
      (909613*d^5*K0^2*M^5*u^14)/(159268032000*b^3*Sqrt[1677390*Pi]) - 
      (274699*d^7*K0^2*M^5*u^14)/(39817008000*b^3*Sqrt[1677390*Pi]) - 
      (16631*d^9*K0^2*M^5*u^14)/(2068416000*b^3*Sqrt[1677390*Pi]) + 
      (409*d^11*K0^2*M^5*u^14)/(68947200*b^3*Sqrt[1677390*Pi]) - 
      (97*d^13*K0^2*M^5*u^14)/(229824000*b^3*Sqrt[1677390*Pi]) - 
      (97*d*K1^2*M^5*u^14)/(2068416000*b^3*Sqrt[1677390*Pi]) + 
      (909613*d^5*K1^2*M^5*u^14)/(159268032000*b^3*Sqrt[1677390*Pi]) - 
      (274699*d^7*K1^2*M^5*u^14)/(39817008000*b^3*Sqrt[1677390*Pi]) - 
      (16631*d^9*K1^2*M^5*u^14)/(2068416000*b^3*Sqrt[1677390*Pi]) + 
      (409*d^11*K1^2*M^5*u^14)/(68947200*b^3*Sqrt[1677390*Pi]) - 
      (97*d^13*K1^2*M^5*u^14)/(229824000*b^3*Sqrt[1677390*Pi]))/Pi, 
    ((((991567*I)/4085760)*d*K1*M^5*Sqrt[Pi/1677390]*u)/(b^3*E^u) - 
      (((30127*I)/35840)*d^5*K1*M^5*Sqrt[Pi/1677390]*u)/(b^3*E^u) + 
      (((11011543*I)/4085760)*d^9*K1*M^5*Sqrt[Pi/1677390]*u)/(b^3*E^u) - 
      (((1715059*I)/1634304)*d^7*K1*M^5*Sqrt[(5*Pi)/335478]*u)/(b^3*E^u) + 
      (((645319*I)/8171520)*d^11*K1*M^5*Sqrt[(11*Pi)/152490]*u)/(b^3*E^u) + 
      (((569*I)/510720)*d^13*K1*M^5*Sqrt[(11*Pi)/152490]*u)/(b^3*E^u) - 
      (((259*I)/389120)*d^15*K1*M^5*Sqrt[(11*Pi)/152490]*u)/(b^3*E^u) + 
      (((476933*I)/2723840)*d^3*K1*M^5*Sqrt[(13*Pi)/129030]*u)/(b^3*E^u) + 
      (((988153*I)/3268608)*d*K0*M^5*Sqrt[Pi/1677390]*u^2)/(b^3*E^u) - 
      (((12060467*I)/1720320)*d^7*K0*M^5*Sqrt[Pi/1677390]*u^2)/(b^3*E^u) + 
      (((39074417*I)/16343040)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^2)/(b^3*E^u) + 
      (((61836571*I)/32686080)*d^11*K0*M^5*Sqrt[Pi/1677390]*u^2)/(b^3*E^u) + 
      (((76127*I)/8171520)*d^13*K0*M^5*Sqrt[Pi/1677390]*u^2)/(b^3*E^u) - 
      (((218591*I)/32686080)*d^15*K0*M^5*Sqrt[Pi/1677390]*u^2)/(b^3*E^u) + 
      (((991567*I)/4085760)*d*K1*M^5*Sqrt[Pi/1677390]*u^2)/(b^3*E^u) - 
      (((30127*I)/35840)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^2)/(b^3*E^u) + 
      (((11011543*I)/4085760)*d^9*K1*M^5*Sqrt[Pi/1677390]*u^2)/(b^3*E^u) - 
      (((192007*I)/1361920)*d^5*K0*M^5*Sqrt[(3*Pi)/559130]*u^2)/(b^3*E^u) - 
      (((1715059*I)/1634304)*d^7*K1*M^5*Sqrt[(5*Pi)/335478]*u^2)/(b^3*E^u) + 
      (((645319*I)/8171520)*d^11*K1*M^5*Sqrt[(11*Pi)/152490]*u^2)/(b^3*E^u) + 
      (((569*I)/510720)*d^13*K1*M^5*Sqrt[(11*Pi)/152490]*u^2)/(b^3*E^u) - 
      (((259*I)/389120)*d^15*K1*M^5*Sqrt[(11*Pi)/152490]*u^2)/(b^3*E^u) + 
      (((476933*I)/2723840)*d^3*K1*M^5*Sqrt[(13*Pi)/129030]*u^2)/(b^3*E^u) + 
      (((286217*I)/6537216)*d^3*K0*M^5*Sqrt[(65*Pi)/25806]*u^2)/(b^3*E^u) - 
      (((161971685357*I)/360278231040)*d^5*K0*M^5*Sqrt[Pi/1677390]*u^3)/
       (b^3*E^u) + (((437945917*I)/228802560)*d^11*K0*M^5*Sqrt[Pi/1677390]*
        u^3)/(b^3*E^u) + (((76127*I)/8171520)*d^13*K0*M^5*Sqrt[Pi/1677390]*
        u^3)/(b^3*E^u) - (((218591*I)/32686080)*d^15*K0*M^5*Sqrt[Pi/1677390]*
        u^3)/(b^3*E^u) + (((273936005533*I)/453029068800)*d*K1*M^5*
        Sqrt[Pi/1677390]*u^3)/(b^3*E^u) - (((10665167167*I)/28314316800)*d^5*
        K1*M^5*Sqrt[Pi/1677390]*u^3)/(b^3*E^u) - 
      (((242167655647*I)/16473784320)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^3)/
       (b^3*E^u) + (((176962852603*I)/41184460800)*d^9*K1*M^5*
        Sqrt[Pi/1677390]*u^3)/(b^3*E^u) + (((2658900383*I)/610140160)*d^11*K1*
        M^5*Sqrt[Pi/1677390]*u^3)/(b^3*E^u) + 
      (((211212877*I)/6864076800)*d^13*K1*M^5*Sqrt[Pi/1677390]*u^3)/
       (b^3*E^u) - (((1291175213*I)/82368921600)*d^15*K1*M^5*Sqrt[Pi/1677390]*
        u^3)/(b^3*E^u) + (((2050380821*I)/22749511680)*d*K1^2*M^5*
        Sqrt[Pi/1677390]*u^3)/b^3 + (((1464016529*I)/324993024)*d^7*K1^2*M^5*
        Sqrt[Pi/1677390]*u^3)/b^3 + (((403758263*I)/1137475584)*d^9*K1^2*M^5*
        Sqrt[Pi/1677390]*u^3)/b^3 - (((1011642781*I)/1263861760)*d^5*K1^2*M^5*
        Sqrt[(3*Pi)/559130]*u^3)/b^3 + (((333577637135*I)/576445169664)*d^3*
        K0*M^5*Sqrt[(5*Pi)/335478]*u^3)/(b^3*E^u) + 
      (((329152417*I)/1487216640)*d^9*K0*M^5*Sqrt[(11*Pi)/152490]*u^3)/
       (b^3*E^u) - (((456491591*I)/45499023360)*d*K0^2*M^5*
        Sqrt[(11*Pi)/152490]*u^3)/b^3 - (((1454665967*I)/11374755840)*d^3*
        K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((232981271*I)/2843688960)*d^5*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/
       b^3 + (((107147717*I)/22749511680)*d^9*K0^2*M^5*Sqrt[(11*Pi)/152490]*
        u^3)/b^3 - (((52614509*I)/5687377920)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/152490]*u^3)/b^3 + (((11165207*I)/11374755840)*d^15*K0^2*
        M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((168239*I)/9099804672)*d^17*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 + 
      (((28801*I)/505544704)*d^17*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^3)/b^3 - 
      (((1710900607*I)/11374755840)*d^11*K1^2*M^5*Sqrt[(13*Pi)/129030]*u^3)/
       b^3 - (((821999863*I)/2661335040)*d^7*K0*M^5*Sqrt[(23*Pi)/72930]*u^3)/
       (b^3*E^u) + (((228578582627*I)/906058137600)*d^3*K1*M^5*
        Sqrt[(23*Pi)/72930]*u^3)/(b^3*E^u) + 
      (((2214351*I)/1263861760)*d^13*K1^2*M^5*Sqrt[(33*Pi)/50830]*u^3)/b^3 + 
      (((1618682045*I)/288222584832)*d*K0*M^5*Sqrt[(55*Pi)/30498]*u^3)/
       (b^3*E^u) + (((180959005*I)/2274951168)*d^7*K0^2*M^5*
        Sqrt[(55*Pi)/30498]*u^3)/b^3 - (((79302437*I)/2274951168)*d^11*K0^2*
        M^5*Sqrt[(55*Pi)/30498]*u^3)/b^3 - (((27011*I)/1263861760)*d^15*K1^2*
        M^5*Sqrt[(429*Pi)/3910]*u^3)/b^3 - (((347989981*I)/541655040)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1677390]*b^3) + 
      (((1215955786954427*I)/3804538119782400)*d*K0*M^5*Sqrt[Pi/1677390]*u^4)/
       (b^3*E^u) + (((22809783662989139*I)/7609076239564800)*d^3*K0*M^5*
        Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - 
      (((17814363616249*I)/118891816243200)*d^5*K0*M^5*Sqrt[Pi/1677390]*u^4)/
       (b^3*E^u) - (((55357317501779*I)/7281412669440)*d^7*K0*M^5*
        Sqrt[Pi/1677390]*u^4)/(b^3*E^u) + (((2216619781039*I)/1070795980800)*
        d^9*K0*M^5*Sqrt[Pi/1677390]*u^4)/(b^3*E^u) + 
      (((279169157*I)/13728153600)*d^13*K0*M^5*Sqrt[Pi/1677390]*u^4)/
       (b^3*E^u) - (((1319505053*I)/164737843200)*d^15*K0*M^5*
        Sqrt[Pi/1677390]*u^4)/(b^3*E^u) + 
      (((206125623335813*I)/403511618764800)*d*K1*M^5*Sqrt[Pi/1677390]*u^4)/
       (b^3*E^u) + (((7818304793640469*I)/1566574519910400)*d^3*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/(b^3*E^u) + 
      (((84302812111373*I)/1664485427404800)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^4)/
       (b^3*E^u) - (((3639042987000983*I)/280334387773440)*d^7*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/(b^3*E^u) + 
      (((135595305321323*I)/41225645260800)*d^9*K1*M^5*Sqrt[Pi/1677390]*u^4)/
       (b^3*E^u) + (((158882417*I)/6864076800)*d^13*K1*M^5*Sqrt[Pi/1677390]*
        u^4)/(b^3*E^u) - (((1124769533*I)/82368921600)*d^15*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/(b^3*E^u) - 
      (((11095051633199*I)/19109589811200)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/
       b^3 - (((29476731012061*I)/3583048089600)*d^3*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/b^3 - (((82626074674267*I)/14332192358400)*d^5*
        K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/b^3 + 
      (((23833765287719*I)/895762022400)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/
       b^3 - (((215224873961*I)/454990233600)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^4)/b^3 - (((296195257607*I)/26541096960)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/b^3 - (((901934028557*I)/2047456051200)*d^13*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^4)/b^3 - (((2501860681*I)/11465753886720)*
        d^17*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/b^3 + 
      (((5343567377*I)/1791524044800)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/129030]*
        u^4)/b^3 + (((1519904599*I)/10982522880)*d^11*K0*M^5*
        Sqrt[(17*Pi)/98670]*u^4)/(b^3*E^u) + 
      (((491530139*I)/2023096320)*d^11*K1*M^5*Sqrt[(17*Pi)/98670]*u^4)/
       (b^3*E^u) + (((235927451615761*I)/1109656951603200)*d*K0*M^5*
        Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + 
      (((108322702730287163*I)/53263533676953600)*d^3*K0*M^5*Sqrt[Pi/1677390]*
        u^5)/(b^3*E^u) + (((1460484245385559*I)/26631766838476800)*d^5*K0*M^5*
        Sqrt[Pi/1677390]*u^5)/(b^3*E^u) - 
      (((156379698789383*I)/29508882923520)*d^7*K0*M^5*Sqrt[Pi/1677390]*u^5)/
       (b^3*E^u) + (((51081721441279*I)/41225645260800)*d^9*K0*M^5*
        Sqrt[Pi/1677390]*u^5)/(b^3*E^u) - (((9329831807459*I)/38219179622400)*
        d*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((51644576719867*I)/28664384716800)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/
       b^3 + (((68590226075981*I)/7166096179200)*d^7*K0^2*M^5*
        Sqrt[Pi/1677390]*u^5)/b^3 - (((83038805567*I)/303326822400)*d^9*K0^2*
        M^5*Sqrt[Pi/1677390]*u^5)/b^3 - (((317510092871*I)/79623290880)*d^11*
        K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((742713897077*I)/4094912102400)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/
       b^3 + (((112774494397*I)/7166096179200)*d^15*K0^2*M^5*Sqrt[Pi/1677390]*
        u^5)/b^3 - (((3448239877*I)/22931507773440)*d^17*K0^2*M^5*
        Sqrt[Pi/1677390]*u^5)/b^3 + (((5049763160966389*I)/17754511225651200)*
        d*K1*M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + 
      (((16920859767225107*I)/6266298079641600)*d^3*K1*M^5*Sqrt[Pi/1677390]*
        u^5)/(b^3*E^u) + (((211070648852873*I)/5326353367695360)*d^5*K1*M^5*
        Sqrt[Pi/1677390]*u^5)/(b^3*E^u) - 
      (((39081697066896713*I)/5606687755468800)*d^7*K1*M^5*Sqrt[Pi/1677390]*
        u^5)/(b^3*E^u) + (((31789020159263*I)/19788309725184)*d^9*K1*M^5*
        Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + (((643207548059*I)/276759576576)*
        d^11*K1*M^5*Sqrt[Pi/1677390]*u^5)/(b^3*E^u) + 
      (((736375753*I)/30888345600)*d^13*K1*M^5*Sqrt[Pi/1677390]*u^5)/
       (b^3*E^u) - (((99521837*I)/12202803200)*d^15*K1*M^5*Sqrt[Pi/1677390]*
        u^5)/(b^3*E^u) - (((69946024870493749*I)/14714384154624000)*d^5*K1^2*
        M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((491800633127094127*I)/18918493913088000)*d^7*K1^2*M^5*
        Sqrt[Pi/1677390]*u^5)/b^3 - (((309304485225037*I)/859931541504000)*
        d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((3808089731013769*I)/343972616601600)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*
        u^5)/b^3 - (((334150383519517*I)/573287694336000)*d^13*K1^2*M^5*
        Sqrt[Pi/1677390]*u^5)/b^3 - (((609386879047*I)/687945233203200)*d^17*
        K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((36596389*I)/27456307200)*d^13*K0*M^5*Sqrt[(11*Pi)/152490]*u^5)/
       (b^3*E^u) - (((89660653*I)/164737843200)*d^15*K0*M^5*
        Sqrt[(11*Pi)/152490]*u^5)/(b^3*E^u) + 
      (((8797734045853*I)/1719863083008000)*d^15*K1^2*M^5*
        Sqrt[(11*Pi)/152490]*u^5)/b^3 + (((10351840259*I)/76877660160)*d^11*
        K0*M^5*Sqrt[(13*Pi)/129030]*u^5)/(b^3*E^u) - 
      (((8149302204680899*I)/264858914783232000)*d*K1^2*M^5*
        Sqrt[(23*Pi)/72930]*u^5)/b^3 - (((5550996472939*I)/1791524044800)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1677390]*b^3) - 
      (((42065608544668169*I)/4904794718208000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1677390]*b^3) + (((1207289206914283*I)/12532596159283200)*d*K0*
        M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + 
      (((380388730747614539*I)/426108269415628800)*d^3*K0*M^5*
        Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + 
      (((2787683713526821*I)/53263533676953600)*d^5*K0*M^5*Sqrt[Pi/1677390]*
        u^6)/(b^3*E^u) - (((52542909485642117*I)/22426751021875200)*d^7*K0*
        M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + 
      (((951417897621943*I)/1978830972518400)*d^9*K0*M^5*Sqrt[Pi/1677390]*
        u^6)/(b^3*E^u) + (((22503727317091*I)/27675957657600)*d^11*K0*M^5*
        Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + (((299622143*I)/28240773120)*d^13*
        K0*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) - 
      (((798240959*I)/263580549120)*d^15*K0*M^5*Sqrt[Pi/1677390]*u^6)/
       (b^3*E^u) + (((39768056749167847*I)/319581202061721600)*d*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + 
      (((4224666683154817*I)/3550902245130240)*d^3*K1*M^5*Sqrt[Pi/1677390]*
        u^6)/(b^3*E^u) - (((481076536131379*I)/35509022451302400)*d^5*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + 
      (((678693957604907*I)/989415486259200)*d^9*K1*M^5*Sqrt[Pi/1677390]*u^6)/
       (b^3*E^u) + (((3508090781849*I)/3459494707200)*d^11*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/(b^3*E^u) + (((13318354393*I)/988427059200)*
        d^13*K1*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) - 
      (((4351939*I)/1144012800)*d^15*K1*M^5*Sqrt[Pi/1677390]*u^6)/(b^3*E^u) - 
      (((2197421061955122431*I)/3443165892182016000)*d*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/b^3 - 
      (((467843375691071927*I)/63762331336704000)*d^3*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/b^3 - 
      (((704930812799083187*I)/191286994010112000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/b^3 + (((746781310366067*I)/34334834688000)*d^7*
        K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 - 
      (((283773256704037*I)/859931541504000)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^6)/b^3 - (((11081726164261*I)/21232877568000)*d^13*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/b^3 + (((84647868386453*I)/1719863083008000)*
        d^15*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 - 
      (((21884580889*I)/27517809328128)*d^17*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/
       b^3 - (((41481205953407*I)/49138945228800)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/152490]*u^6)/b^3 - 
      (((110072922131857*I)/841003163320320)*d^7*K1*M^5*Sqrt[(23*Pi)/72930]*
        u^6)/(b^3*E^u) + (((341214653481859*I)/9986912564428800)*d*K0*M^5*
        Sqrt[Pi/1677390]*u^7)/(b^3*E^u) + 
      (((137942623161319021*I)/426108269415628800)*d^3*K0*M^5*
        Sqrt[Pi/1677390]*u^7)/(b^3*E^u) + 
      (((170214809123561*I)/16388779592908800)*d^5*K0*M^5*Sqrt[Pi/1677390]*
        u^7)/(b^3*E^u) - (((56075373807637781*I)/67280253065625600)*d^7*K0*
        M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) + 
      (((170858541381547*I)/989415486259200)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^7)/
       (b^3*E^u) + (((9911887549*I)/1976854118400)*d^13*K0*M^5*
        Sqrt[Pi/1677390]*u^7)/(b^3*E^u) - (((81536251*I)/69363302400)*d^15*K0*
        M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) - 
      (((838767679207112953*I)/6886331784364032000)*d*K0^2*M^5*
        Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((708953977307110433*I)/1147721964060672000)*d^5*K0^2*M^5*
        Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((145146327629918981*I)/37836987826176000)*d^7*K0^2*M^5*
        Sqrt[Pi/1677390]*u^7)/b^3 - (((1143895766454647*I)/687945233203200)*
        d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((38720083498277*I)/382191796224000)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*
        u^7)/b^3 + (((32680506202429*I)/3439726166016000)*d^15*K0^2*M^5*
        Sqrt[Pi/1677390]*u^7)/b^3 + (((88084020288239*I)/2065812553728000)*d*
        K1*M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) + 
      (((352708952683586437*I)/913089148747776000)*d^3*K1*M^5*
        Sqrt[Pi/1677390]*u^7)/(b^3*E^u) - 
      (((82728532966523*I)/32610326740992000)*d^5*K1*M^5*Sqrt[Pi/1677390]*
        u^7)/(b^3*E^u) - (((329017018882492069*I)/336401265328128000)*d^7*K1*
        M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) + 
      (((413158548192323*I)/1978830972518400)*d^9*K1*M^5*Sqrt[Pi/1677390]*
        u^7)/(b^3*E^u) + (((46782655308601*I)/138379788288000)*d^11*K1*M^5*
        Sqrt[Pi/1677390]*u^7)/(b^3*E^u) + (((3067614211*I)/494213529600)*d^13*
        K1*M^5*Sqrt[Pi/1677390]*u^7)/(b^3*E^u) - 
      (((616917463*I)/439300915200)*d^15*K1*M^5*Sqrt[Pi/1677390]*u^7)/
       (b^3*E^u) - (((116912827158209539*I)/626030162214912000)*d*K1^2*M^5*
        Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((3151154715973149169*I)/3443165892182016000)*d^5*K1^2*M^5*
        Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((77615214204480761*I)/12612329275392000)*d^7*K1^2*M^5*
        Sqrt[Pi/1677390]*u^7)/b^3 - (((352174883838577*I)/1719863083008000)*
        d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((2944913889306667*I)/1146575388672000)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*
        u^7)/b^3 - (((20265694249*I)/1375890466406400)*d^17*K0^2*M^5*
        Sqrt[(11*Pi)/152490]*u^7)/b^3 + (((4581473197169*I)/3439726166016000)*
        d^15*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^7)/b^3 - 
      (((133715046719*I)/6879452332032000)*d^17*K1^2*M^5*Sqrt[(13*Pi)/129030]*
        u^7)/b^3 - (((628264391707*I)/429965770752000)*d^9*K0^2*M^5*
        Sqrt[(17*Pi)/98670]*u^7)/b^3 - (((6292282512643*I)/687945233203200)*
        d^13*K1^2*M^5*Sqrt[(17*Pi)/98670]*u^7)/b^3 + 
      (((36148540321*I)/27675957657600)*d^11*K0*M^5*Sqrt[(221*Pi)/7590]*u^7)/
       (b^3*E^u) - (((1511556140345673899*I)/1147721964060672000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[1677390]*b^3) - 
      (((1472069082456302999*I)/688633178436403200)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[1677390]*b^3) + 
      (((15112842446749277*I)/1597906010308608000)*d*K0*M^5*Sqrt[Pi/1677390]*
        u^8)/(b^3*E^u) + (((51509641908557387*I)/581056731021312000)*d^3*K0*
        M^5*Sqrt[Pi/1677390]*u^8)/(b^3*E^u) + 
      (((18126193805400203*I)/3195812020617216000)*d^5*K0*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) - 
      (((78100583573114587*I)/336401265328128000)*d^7*K0*M^5*Sqrt[Pi/1677390]*
        u^8)/(b^3*E^u) + (((53683221601*I)/1153164902400)*d^9*K0*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) + 
      (((11118375711043*I)/138379788288000)*d^11*K0*M^5*Sqrt[Pi/1677390]*u^8)/
       (b^3*E^u) + (((523421359*I)/282407731200)*d^13*K0*M^5*Sqrt[Pi/1677390]*
        u^8)/(b^3*E^u) - (((1447899721*I)/3953708236800)*d^15*K0*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) + 
      (((75834483746606281*I)/6391624041234432000)*d*K1*M^5*Sqrt[Pi/1677390]*
        u^8)/(b^3*E^u) + (((38296474714961993*I)/355090224513024000)*d^3*K1*
        M^5*Sqrt[Pi/1677390]*u^8)/(b^3*E^u) - 
      (((16111516661207003*I)/2130541347078144000)*d^5*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) - 
      (((4402012579779587*I)/16820063266406400)*d^7*K1*M^5*Sqrt[Pi/1677390]*
        u^8)/(b^3*E^u) + (((59077342256143*I)/1041489985536000)*d^9*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/(b^3*E^u) + (((6301551451957*I)/69189894144000)*
        d^11*K1*M^5*Sqrt[Pi/1677390]*u^8)/(b^3*E^u) + 
      (((43142082083*I)/19768541184000)*d^13*K1*M^5*Sqrt[Pi/1677390]*u^8)/
       (b^3*E^u) - (((24880169*I)/58834944000)*d^15*K1*M^5*Sqrt[Pi/1677390]*
        u^8)/(b^3*E^u) - (((161843079999203*I)/1530295952080896)*d*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((427660002791958103*I)/860791473045504000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/b^3 + (((6287027842092769*I)/1891849391308800)*
        d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((136558583893*I)/1706213376000)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/
       b^3 - (((1206300841518529*I)/859931541504000)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/b^3 - (((78110779422829*I)/859931541504000)*
        d^13*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 + 
      (((7325625130793*I)/859931541504000)*d^15*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^8)/b^3 - (((136470343*I)/11699748864000)*d^17*K0*K1*M^5*
        Sqrt[(13*Pi)/129030]*u^8)/b^3 - 
      (((2543511435897241*I)/860791473045504000)*d^3*K0*K1*M^5*
        Sqrt[(391*Pi)/4290]*u^8)/b^3 + 
      (((4358310486683911*I)/2130541347078144000)*d*K0*M^5*Sqrt[Pi/1677390]*
        u^9)/(b^3*E^u) + (((3467204678697323*I)/163887795929088000)*d^3*K0*
        M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + 
      (((46830170144291*I)/2130541347078144000)*d^5*K0*M^5*Sqrt[Pi/1677390]*
        u^9)/(b^3*E^u) - (((6258689299703*I)/118660058316800)*d^7*K0*M^5*
        Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + 
      (((2375308923791*I)/217453953024000)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^9)/
       (b^3*E^u) + (((358834138661*I)/19768541184000)*d^11*K0*M^5*
        Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + (((10680659609*I)/19768541184000)*
        d^13*K0*M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) - 
      (((1862514047*I)/19768541184000)*d^15*K0*M^5*Sqrt[Pi/1677390]*u^9)/
       (b^3*E^u) - (((1917894179517131*I)/156507540553728000)*d*K0^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 + (((456409001309329*I)/1182405869568000)*
        d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((2939056540477*I)/859931541504000)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/
       b^3 - (((1616755691407*I)/143321923584000)*d^13*K0^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 + (((45492541139*I)/42996577075200)*d^15*
        K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((33178658837*I)/1719863083008000)*d^17*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/
       b^3 + (((26148448685889407*I)/9587436061851648000)*d*K1*M^5*
        Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + 
      (((445683523237641817*I)/19174872123703296000)*d^3*K1*M^5*
        Sqrt[Pi/1677390]*u^9)/(b^3*E^u) - 
      (((4220614741940669*I)/4793718030925824000)*d^5*K1*M^5*Sqrt[Pi/1677390]*
        u^9)/(b^3*E^u) - (((1146305040373637*I)/19788309725184000)*d^7*K1*M^5*
        Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + 
      (((33165259093991*I)/2698405871616000)*d^9*K1*M^5*Sqrt[Pi/1677390]*u^9)/
       (b^3*E^u) + (((8319264219899*I)/415139364864000)*d^11*K1*M^5*
        Sqrt[Pi/1677390]*u^9)/(b^3*E^u) + (((4553197123*I)/7413202944000)*
        d^13*K1*M^5*Sqrt[Pi/1677390]*u^9)/(b^3*E^u) - 
      (((331496843*I)/3121348608000)*d^15*K1*M^5*Sqrt[Pi/1677390]*u^9)/
       (b^3*E^u) - (((5572163359327*I)/286643847168000)*d^9*K1^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 - (((18068996704163*I)/85993154150400)*d^11*
        K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((9227524487*I)/6718215168000)*d^15*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/
       b^3 - (((917514881729*I)/61423681536000)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/152490]*u^9)/b^3 + (((9817643881559*I)/214982885376000)*
        d^7*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^9)/b^3 - 
      (((1317176569*I)/573287694336000)*d^17*K1^2*M^5*Sqrt[(11*Pi)/152490]*
        u^9)/b^3 - (((1962637223*I)/1754962329600)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/129030]*u^9)/b^3 - 
      (((1090430787991639*I)/143465245507584000)*d^3*K0^2*M^5*
        Sqrt[(17*Pi)/98670]*u^9)/b^3 - 
      (((163873646336233*I)/47821748502528000)*d^5*K1^2*M^5*
        Sqrt[(17*Pi)/98670]*u^9)/b^3 - 
      (((254642353215223*I)/344316589218201600)*d*K1^2*M^5*
        Sqrt[(23*Pi)/72930]*u^9)/b^3 - (((180912285649*I)/1062705522278400)*
        d^5*K0^2*M^5*Sqrt[(391*Pi)/4290]*u^9)/b^3 - 
      (((463927545189881*I)/2516934131712000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[1677390]*b^3) + (((1656073434372881*I)/4793718030925824000)*d*K0*
        M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + 
      (((37678897068016817*I)/9587436061851648000)*d^3*K0*M^5*
        Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + 
      (((176702069745871*I)/1198429507731456000)*d^5*K0*M^5*Sqrt[Pi/1677390]*
        u^10)/(b^3*E^u) - (((5008966063013327*I)/504601897992192000)*d^7*K0*
        M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + 
      (((30413403588599*I)/14841232293888000)*d^9*K0*M^5*Sqrt[Pi/1677390]*
        u^10)/(b^3*E^u) + (((313260223*I)/2471067648000)*d^13*K0*M^5*
        Sqrt[Pi/1677390]*u^10)/(b^3*E^u) - (((31896587*I)/1560674304000)*d^15*
        K0*M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + 
      (((448959654082937*I)/798953005154304000)*d*K1*M^5*Sqrt[Pi/1677390]*
        u^10)/(b^3*E^u) - (((659106014422727*I)/4793718030925824000)*d^5*K1*
        M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) - 
      (((5091162562417*I)/482872629657600)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^10)/
       (b^3*E^u) + (((8322102106009*I)/3710308073472000)*d^9*K1*M^5*
        Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + (((83562042749*I)/23063298048000)*
        d^11*K1*M^5*Sqrt[Pi/1677390]*u^10)/(b^3*E^u) + 
      (((692764069*I)/4942135296000)*d^13*K1*M^5*Sqrt[Pi/1677390]*u^10)/
       (b^3*E^u) - (((672205987*I)/29652811776000)*d^15*K1*M^5*
        Sqrt[Pi/1677390]*u^10)/(b^3*E^u) - 
      (((3938017191356687*I)/645593604784128000)*d*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^10)/b^3 - (((14291945842099967*I)/215197868261376000)*d^3*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^10)/b^3 - 
      (((5792291956572601*I)/215197868261376000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^10)/b^3 + (((121117854284017*I)/644948656128000)*
        d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 - 
      (((2233643215703*I)/644948656128000)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^10)/b^3 - (((51329453736059*I)/644948656128000)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^10)/b^3 - (((3784235042197*I)/644948656128000)*
        d^13*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 - 
      (((3422840293*I)/322474328064000)*d^17*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/
       b^3 + (((32993397629*I)/644948656128000)*d^15*K0*K1*M^5*
        Sqrt[(11*Pi)/152490]*u^10)/b^3 + (((3357259421*I)/23063298048000)*
        d^11*K0*M^5*Sqrt[(23*Pi)/72930]*u^10)/(b^3*E^u) + 
      (((1723826634598153*I)/9587436061851648000)*d^3*K1*M^5*
        Sqrt[(23*Pi)/72930]*u^10)/(b^3*E^u) + 
      (((6955023779563*I)/114136143593472000)*d*K0*M^5*Sqrt[Pi/1677390]*u^11)/
       (b^3*E^u) + (((193673611897849*I)/342408430780416000)*d^3*K0*M^5*
        Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      (((14956687702261*I)/342408430780416000)*d^5*K0*M^5*Sqrt[Pi/1677390]*
        u^11)/(b^3*E^u) - (((188180957747303*I)/126150474498048000)*d^7*K0*
        M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      (((745814283469*I)/2473538715648000)*d^9*K0*M^5*Sqrt[Pi/1677390]*u^11)/
       (b^3*E^u) + (((25937997857*I)/51892420608000)*d^11*K0*M^5*
        Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + (((35510023*I)/1482640588800)*d^13*
        K0*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - 
      (((111988615031747*I)/322796802392064000)*d*K0^2*M^5*Sqrt[Pi/1677390]*
        u^11)/b^3 - (((607152959182921*I)/215197868261376000)*d^5*K0^2*M^5*
        Sqrt[Pi/1677390]*u^11)/b^3 + (((21348364921427*I)/1418887043481600)*
        d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((6122567797*I)/128989731225600)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/
       b^3 - (((4115251502737*I)/644948656128000)*d^11*K0^2*M^5*
        Sqrt[Pi/1677390]*u^11)/b^3 + (((32626171607*I)/644948656128000)*d^15*
        K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((2598851*I)/2632443494400)*d^17*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((189500375642797*I)/2396859015462912000)*d*K1*M^5*Sqrt[Pi/1677390]*
        u^11)/(b^3*E^u) + (((4150037229103481*I)/7190577046388736000)*d^3*K1*
        M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      (((20593573939927*I)/422975120375808000)*d^5*K1*M^5*Sqrt[Pi/1677390]*
        u^11)/(b^3*E^u) - (((45822405698617*I)/29111647961088000)*d^7*K1*M^5*
        Sqrt[Pi/1677390]*u^11)/(b^3*E^u) + 
      (((7020703778159*I)/22261848440832000)*d^9*K1*M^5*Sqrt[Pi/1677390]*
        u^11)/(b^3*E^u) + (((82855919119*I)/155677261824000)*d^11*K1*M^5*
        Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - (((2092163*I)/494213529600)*d^15*
        K1*M^5*Sqrt[Pi/1677390]*u^11)/(b^3*E^u) - 
      (((353575987633111*I)/484195203588096000)*d*K1^2*M^5*Sqrt[Pi/1677390]*
        u^11)/b^3 - (((1650567814652173*I)/880354915614720000)*d^5*K1^2*M^5*
        Sqrt[Pi/1677390]*u^11)/b^3 - (((987313845383*I)/9674229841920000)*d^9*
        K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((2860915518557*I)/386969193676800)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*
        u^11)/b^3 + (((16914726977*I)/276406566912000)*d^15*K1^2*M^5*
        Sqrt[Pi/1677390]*u^11)/b^3 - (((2341273861*I)/1934845968384000)*d^17*
        K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((27169*I)/78033715200)*d^15*K0*M^5*Sqrt[(11*Pi)/152490]*u^11)/
       (b^3*E^u) + (((416641*I)/177916870656)*d^13*K1*M^5*
        Sqrt[(11*Pi)/152490]*u^11)/(b^3*E^u) - 
      (((104940637099*I)/1934845968384000)*d^13*K1^2*M^5*Sqrt[(11*Pi)/152490]*
        u^11)/b^3 + (((45906056458589*I)/35472176087040000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/129030]*u^11)/b^3 - (((19221779041*I)/644948656128000)*
        d^13*K0^2*M^5*Sqrt[(17*Pi)/98670]*u^11)/b^3 - 
      (((364919006427299*I)/71732622753792000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[1677390]*b^3) - (((479307994040467*I)/77471232574095360)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[1677390]*b^3) + 
      (((336619748537*I)/74901844233216000)*d*K0*M^5*Sqrt[Pi/1677390]*u^12)/
       (b^3*E^u) + (((117449008144309*I)/1797644261597184000)*d^3*K0*M^5*
        Sqrt[Pi/1677390]*u^12)/(b^3*E^u) + 
      (((8012687673329*I)/898822130798592000)*d^5*K0*M^5*Sqrt[Pi/1677390]*
        u^12)/(b^3*E^u) - (((15884978574431*I)/94612855873536000)*d^7*K0*M^5*
        Sqrt[Pi/1677390]*u^12)/(b^3*E^u) + (((3465200429*I)/126487775232000)*
        d^9*K0*M^5*Sqrt[Pi/1677390]*u^12)/(b^3*E^u) + 
      (((9681499*I)/2779951104000)*d^13*K0*M^5*Sqrt[Pi/1677390]*u^12)/
       (b^3*E^u) - (((174949*I)/264757248000)*d^15*K0*M^5*Sqrt[Pi/1677390]*
        u^12)/(b^3*E^u) + (((1345892005673*I)/19754332545024000)*d^3*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/(b^3*E^u) + 
      (((1300145652133*I)/128403161542656000)*d^5*K1*M^5*Sqrt[Pi/1677390]*
        u^12)/(b^3*E^u) - (((16665169848137*I)/94612855873536000)*d^7*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/(b^3*E^u) + (((12887756873*I)/463788509184000)*
        d^9*K1*M^5*Sqrt[Pi/1677390]*u^12)/(b^3*E^u) + 
      (((162520271*I)/2594621030400)*d^11*K1*M^5*Sqrt[Pi/1677390]*u^12)/
       (b^3*E^u) + (((1083377*I)/308883456000)*d^13*K1*M^5*Sqrt[Pi/1677390]*
        u^12)/(b^3*E^u) - (((471607*I)/617766912000)*d^15*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/(b^3*E^u) - 
      (((1763864239957*I)/12576498794496000)*d*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^12)/b^3 - (((20090758074689*I)/13834148673945600)*d^3*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 - 
      (((250994918205221*I)/345853716848640000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 + (((1378638175909*I)/328446074880000)*d^7*
        K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      (((195606581879*I)/1209278730240000)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^12)/b^3 - (((182999675897*I)/96742298419200)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 - (((81420217733*I)/483711492096000)*d^13*
        K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      (((1338824099*I)/69101641728000)*d^15*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/
       b^3 + (((625340743*I)/1459126835712000)*d*K1*M^5*Sqrt[(11*Pi)/152490]*
        u^12)/(b^3*E^u) - (((17131357*I)/967422984192000)*d^17*K0*K1*M^5*
        Sqrt[(23*Pi)/72930]*u^12)/b^3 + (((12265493*I)/38919315456000)*d^11*
        K0*M^5*Sqrt[(187*Pi)/8970]*u^12)/(b^3*E^u) + 
      (((97429991647*I)/224705532699648000)*d*K0*M^5*Sqrt[Pi/1677390]*u^13)/
       (b^3*E^u) + (((1117277689111*I)/224705532699648000)*d^3*K0*M^5*
        Sqrt[Pi/1677390]*u^13)/(b^3*E^u) + 
      (((22202015441*I)/20427775699968000)*d^5*K0*M^5*Sqrt[Pi/1677390]*u^13)/
       (b^3*E^u) - (((218676323*I)/15459616972800)*d^7*K0*M^5*
        Sqrt[Pi/1677390]*u^13)/(b^3*E^u) + (((1443372191*I)/695682763776000)*
        d^9*K0*M^5*Sqrt[Pi/1677390]*u^13)/(b^3*E^u) + 
      (((1212817*I)/194596577280)*d^11*K0*M^5*Sqrt[Pi/1677390]*u^13)/
       (b^3*E^u) - (((286133*I)/694987776000)*d^13*K0*M^5*Sqrt[Pi/1677390]*
        u^13)/(b^3*E^u) - (((2030305419553*I)/43231714606080000)*d^5*K0^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 + (((96145674829*I)/492669112320000)*d^7*
        K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((83505193*I)/8637705216000)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/
       b^3 + (((346484569*I)/241855746048000)*d^15*K0^2*M^5*Sqrt[Pi/1677390]*
        u^13)/b^3 + (((648027911*I)/1478325873024000)*d*K1*M^5*
        Sqrt[Pi/1677390]*u^13)/(b^3*E^u) + 
      (((21248215453*I)/3942202328064000)*d^3*K1*M^5*Sqrt[Pi/1677390]*u^13)/
       (b^3*E^u) + (((1305026147*I)/657033721344000)*d^5*K1*M^5*
        Sqrt[Pi/1677390]*u^13)/(b^3*E^u) - 
      (((185863413319*I)/11826606984192000)*d^7*K1*M^5*Sqrt[Pi/1677390]*u^13)/
       (b^3*E^u) + (((71909*I)/10241925120)*d^11*K1*M^5*Sqrt[Pi/1677390]*
        u^13)/(b^3*E^u) - (((33029*I)/347493888000)*d^13*K1*M^5*
        Sqrt[Pi/1677390]*u^13)/(b^3*E^u) - (((7181*I)/33094656000)*d^15*K1*
        M^5*Sqrt[Pi/1677390]*u^13)/(b^3*E^u) - 
      (((1420144202831*I)/138341486739456000)*d*K1^2*M^5*Sqrt[Pi/1677390]*
        u^13)/b^3 - (((4394897519087*I)/86463429212160000)*d^5*K1^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 + (((33716831821*I)/164223037440000)*d^7*
        K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((11214703387*I)/345508208640000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/
       b^3 - (((4272667093*I)/40309291008000)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*
        u^13)/b^3 - (((1291039643*I)/120927873024000)*d^13*K1^2*M^5*
        Sqrt[Pi/1677390]*u^13)/b^3 - (((393647*I)/10183399833600)*d^17*K1^2*
        M^5*Sqrt[Pi/1677390]*u^13)/b^3 + (((5888463467*I)/2418557460480000)*
        d^9*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^13)/b^3 - 
      (((529680367*I)/60463936512000)*d^11*K0^2*M^5*Sqrt[(11*Pi)/152490]*
        u^13)/b^3 + (((31643947*I)/241855746048000)*d^15*K1^2*M^5*
        Sqrt[(13*Pi)/129030]*u^13)/b^3 - 
      (((14163292399*I)/138341486739456000)*d*K0^2*M^5*Sqrt[(17*Pi)/98670]*
        u^13)/b^3 - (((2449*I)/231662592000)*d^15*K0*M^5*Sqrt[(23*Pi)/72930]*
        u^13)/(b^3*E^u) + (((9014861*I)/173920690944000)*d^9*K1*M^5*
        Sqrt[(23*Pi)/72930]*u^13)/(b^3*E^u) - 
      (((6719*I)/50916999168000)*d^17*K0^2*M^5*Sqrt[(253*Pi)/6630]*u^13)/
       b^3 - (((1186266158809*I)/17292685842432000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[1677390]*b^3) - (((76166607227*I)/1235191845888000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[1677390]*b^3) + 
      (((6043307*I)/535013173094400)*d*K0*M^5*Sqrt[Pi/1677390]*u^14)/
       (b^3*E^u) + (((2755873117*I)/3210079038566400)*d^3*K0*M^5*
        Sqrt[Pi/1677390]*u^14)/(b^3*E^u) + (((2557147*I)/1377952884000)*d^5*
        K0*M^5*Sqrt[Pi/1677390]*u^14)/(b^3*E^u) - 
      (((2683320319*I)/844757641728000)*d^7*K0*M^5*Sqrt[Pi/1677390]*u^14)/
       (b^3*E^u) - (((47243381*I)/24845812992000)*d^9*K0*M^5*Sqrt[Pi/1677390]*
        u^14)/(b^3*E^u) + (((89*I)/1544417280)*d^15*K0*M^5*Sqrt[Pi/1677390]*
        u^14)/(b^3*E^u) + (((4059043*I)/401259879820800)*d*K1*M^5*
        Sqrt[Pi/1677390]*u^14)/(b^3*E^u) + (((902211881*I)/1070026346188800)*
        d^3*K1*M^5*Sqrt[Pi/1677390]*u^14)/(b^3*E^u) + 
      (((17811881*I)/9798776064000)*d^5*K1*M^5*Sqrt[Pi/1677390]*u^14)/
       (b^3*E^u) - (((2663585461*I)/844757641728000)*d^7*K1*M^5*
        Sqrt[Pi/1677390]*u^14)/(b^3*E^u) - (((22493063*I)/12422906496000)*d^9*
        K1*M^5*Sqrt[Pi/1677390]*u^14)/(b^3*E^u) + 
      (((78779*I)/49641984000)*d^11*K1*M^5*Sqrt[Pi/1677390]*u^14)/(b^3*E^u) + 
      (((22643*I)/34749388800)*d^13*K1*M^5*Sqrt[Pi/1677390]*u^14)/(b^3*E^u) + 
      (((179*I)/3309465600)*d^15*K1*M^5*Sqrt[Pi/1677390]*u^14)/(b^3*E^u) - 
      (((181307*I)/337714790400)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 - 
      (((15868367461*I)/2161585730304000)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^14)/b^3 - (((242084452711*I)/21615857303040000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^14)/b^3 + (((3088726831*I)/302319682560000)*d^9*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 - 
      (((133484713*I)/7557992064000)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^14)/
       b^3 - (((2296453*I)/1591156224000)*d^13*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^14)/b^3 + (((15358009*I)/30231968256000)*d^15*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^14)/b^3 - (((28487*I)/1612371640320)*d^17*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^14)/b^3 + (((1087*I)/17374694400)*d^13*K0*M^5*
        Sqrt[(11*Pi)/152490]*u^14)/(b^3*E^u) + 
      (((42943*I)/347493888000)*d^11*K0*M^5*Sqrt[(13*Pi)/129030]*u^14)/
       (b^3*E^u) + (((895766909*I)/554252751360000)*d^7*K0*K1*M^5*
        Sqrt[(17*Pi)/98670]*u^14)/b^3 - (((41*I)/17374694400)*d*K0*M^5*
        Sqrt[Pi/1677390]*u^15)/(b^3*E^u) - (((3403*I)/86873472000)*d^11*K0*
        M^5*Sqrt[Pi/1677390]*u^15)/(b^3*E^u) - 
      (((1271*I)/17374694400)*d^13*K0*M^5*Sqrt[Pi/1677390]*u^15)/(b^3*E^u) - 
      (((41*I)/5791564800)*d^15*K0*M^5*Sqrt[Pi/1677390]*u^15)/(b^3*E^u) - 
      (((130439543419*I)/86463429212160000)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*
        u^15)/b^3 + (((549473653*I)/246334556160000)*d^7*K0^2*M^5*
        Sqrt[Pi/1677390]*u^15)/b^3 + (((33975157*I)/16795537920000)*d^9*K0^2*
        M^5*Sqrt[Pi/1677390]*u^15)/b^3 - (((202121957*I)/120927873024000)*
        d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 - 
      (((9799057*I)/17275410432000)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/
       b^3 + (((61511*I)/909232128000)*d^15*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/
       b^3 + (((2751431*I)/241855746048000)*d^17*K0^2*M^5*Sqrt[Pi/1677390]*
        u^15)/b^3 - (((41*I)/17374694400)*d*K1*M^5*Sqrt[Pi/1677390]*u^15)/
       (b^3*E^u) - (((3403*I)/86873472000)*d^11*K1*M^5*Sqrt[Pi/1677390]*u^15)/
       (b^3*E^u) - (((1271*I)/17374694400)*d^13*K1*M^5*Sqrt[Pi/1677390]*u^15)/
       (b^3*E^u) - (((41*I)/5791564800)*d^15*K1*M^5*Sqrt[Pi/1677390]*u^15)/
       (b^3*E^u) - (((431468893*I)/34585371684864000)*d*K1^2*M^5*
        Sqrt[Pi/1677390]*u^15)/b^3 - (((134631750599*I)/86463429212160000)*
        d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((2119208573*I)/950147573760000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/
       b^3 + (((311721643*I)/151159841280000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*
        u^15)/b^3 - (((196408193*I)/120927873024000)*d^11*K1^2*M^5*
        Sqrt[Pi/1677390]*u^15)/b^3 - (((70101011*I)/120927873024000)*d^13*
        K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((32213*I)/3838980096000)*d^17*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((41*I)/9652608000)*d^7*K0*M^5*Sqrt[(11*Pi)/152490]*u^15)/(b^3*E^u) + 
      (((41*I)/2482099200)*d^9*K0*M^5*Sqrt[(11*Pi)/152490]*u^15)/(b^3*E^u) + 
      (((41*I)/9652608000)*d^7*K1*M^5*Sqrt[(11*Pi)/152490]*u^15)/(b^3*E^u) + 
      (((41*I)/2482099200)*d^9*K1*M^5*Sqrt[(11*Pi)/152490]*u^15)/(b^3*E^u) - 
      (((41*I)/17374694400)*d^3*K0*M^5*Sqrt[(13*Pi)/129030]*u^15)/(b^3*E^u) - 
      (((41*I)/17374694400)*d^3*K1*M^5*Sqrt[(13*Pi)/129030]*u^15)/(b^3*E^u) - 
      (((30708833*I)/34585371684864000)*d*K0^2*M^5*Sqrt[(17*Pi)/98670]*u^15)/
       b^3 + (((55403*I)/24185574604800)*d^15*K1^2*M^5*Sqrt[(17*Pi)/98670]*
        u^15)/b^3 - (((41*I)/12410496000)*d^5*K0*M^5*Sqrt[(23*Pi)/72930]*
        u^15)/(b^3*E^u) - (((41*I)/12410496000)*d^5*K1*M^5*
        Sqrt[(23*Pi)/72930]*u^15)/(b^3*E^u) - 
      (((9859247441*I)/17292685842432000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[1677390]*b^3) - (((9796178173*I)/17292685842432000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[1677390]*b^3) + 
      (((43184569*I)/8646342921216000)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^16)/
       b^3 + (((876929*I)/235809352396800)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^16)/b^3 + (((12863507*I)/113369880960000)*d^9*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^16)/b^3 + (((9394219*I)/90695904768000)*d^11*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^16)/b^3 - (((381551*I)/6046393651200)*d^15*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^16)/b^3 - 
      (((381151*I)/60463936512000)*d^17*K0*K1*M^5*Sqrt[Pi/1677390]*u^16)/
       b^3 - (((343333*I)/90695904768000)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/152490]*
        u^16)/b^3 - (((1555577*I)/4988274762240000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/129030]*u^16)/b^3 - (((422100403*I)/64847571909120000)*
        d^5*K0*K1*M^5*Sqrt[(17*Pi)/98670]*u^16)/b^3 + 
      (((163643*I)/665103301632000)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^17)/b^3 + 
      (((71627327*I)/4988274762240000)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^17)/
       b^3 + (((19187801*I)/4988274762240000)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*
        u^17)/b^3 - (((83783*I)/2313671040000)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*
        u^17)/b^3 + (((6323*I)/1042481664000)*d^15*K0^2*M^5*Sqrt[Pi/1677390]*
        u^17)/b^3 + (((7261*I)/20154645504000)*d^17*K0^2*M^5*Sqrt[Pi/1677390]*
        u^17)/b^3 + (((162551*I)/665103301632000)*d*K1^2*M^5*Sqrt[Pi/1677390]*
        u^17)/b^3 + (((69383267*I)/4988274762240000)*d^5*K1^2*M^5*
        Sqrt[Pi/1677390]*u^17)/b^3 + (((1686271*I)/453479523840000)*d^7*K1^2*
        M^5*Sqrt[Pi/1677390]*u^17)/b^3 - (((19699*I)/558472320000)*d^9*K1^2*
        M^5*Sqrt[Pi/1677390]*u^17)/b^3 - (((844867*I)/90695904768000)*d^11*
        K1^2*M^5*Sqrt[Pi/1677390]*u^17)/b^3 + 
      (((1536539*I)/90695904768000)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^17)/
       b^3 + (((175723*I)/30231968256000)*d^15*K1^2*M^5*Sqrt[Pi/1677390]*
        u^17)/b^3 + (((30577*I)/90695904768000)*d^3*K0^2*M^5*
        Sqrt[(11*Pi)/152490]*u^17)/b^3 + (((143557*I)/90695904768000)*d^13*
        K0^2*M^5*Sqrt[(11*Pi)/152490]*u^17)/b^3 + 
      (((11*I)/353590272000)*d^17*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^17)/b^3 - 
      (((7717*I)/18139180953600)*d^11*K0^2*M^5*Sqrt[(23*Pi)/72930]*u^17)/
       b^3 + (((722273*I)/199530990489600)*d^3*K1^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[1677390]*b^3) - ((I/3958948224000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/129030]*u^18)/b^3 - ((I/73313856000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/129030]*u^18)/b^3 - (((137*I)/1979474112000)*d^5*K0*K1*
        M^5*Sqrt[(13*Pi)/129030]*u^18)/b^3 - 
      (((13*I)/659824704000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^18)/b^3 + 
      (((13*I)/89976096000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^18)/b^3 + 
      (((13*I)/179952192000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^18)/b^3 - 
      (((13*I)/179952192000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^18)/b^3 - 
      ((I/25707456000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^18)/b^3 - 
      ((I/359904384000)*d^17*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^18)/b^3)/Pi, 
    ((13373651*d^3*K0*K1*M^5*Sqrt[13/(129030*Pi)]*u^3)/(719093760*b^3) - 
      (14355214771*d^5*K0*K1*M^5*Sqrt[13/(129030*Pi)]*u^3)/
       (97077657600*b^3) - (((30593699*I)/6128640)*d^7*K1^2*M^5*
        Sqrt[Pi/1677390]*u^3)/b^3 + (((39108493*I)/24514560)*d^9*K1^2*M^5*
        Sqrt[Pi/1677390]*u^3)/b^3 + (((3964549*I)/32686080)*d^3*K0^2*M^5*
        Sqrt[(11*Pi)/152490]*u^3)/b^3 + (((8221*I)/2179072)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/152490]*u^3)/b^3 - (((6757*I)/32686080)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/152490]*u^3)/b^3 + (((1442053*I)/12257280)*d^11*K1^2*M^5*
        Sqrt[(11*Pi)/152490]*u^3)/b^3 - (((94247*I)/24514560)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/152490]*u^3)/b^3 + (((283*I)/510720)*d^15*K1^2*M^5*
        Sqrt[(11*Pi)/152490]*u^3)/b^3 + (((25877*I)/3502080)*d*K1^2*M^5*
        Sqrt[(17*Pi)/98670]*u^3)/b^3 + (((154703*I)/8171520)*d^5*K1^2*M^5*
        Sqrt[(17*Pi)/98670]*u^3)/b^3 + (((41921*I)/10895360)*d^5*K0^2*M^5*
        Sqrt[(33*Pi)/50830]*u^3)/b^3 - (((266537*I)/10895360)*d^7*K0^2*M^5*
        Sqrt[(143*Pi)/11730]*u^3)/b^3 + (((5897*I)/10895360)*d*K0^2*M^5*
        Sqrt[(253*Pi)/6630]*u^3)/b^3 + (((16027*I)/10895360)*d^9*K0^2*M^5*
        Sqrt[(429*Pi)/3910]*u^3)/b^3 + (((6247*I)/2179072)*d^11*K0^2*M^5*
        Sqrt[(429*Pi)/3910]*u^3)/b^3 + (((6909869*I)/4085760)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[1677390]*b^3) + (11723406913*d*K0*K1*M^5*u^3)/
       (97077657600*b^3*Sqrt[1677390*Pi]) + (111621233329*d^7*K0*K1*M^5*u^3)/
       (97077657600*b^3*Sqrt[1677390*Pi]) + (170330633579*d^9*K0*K1*M^5*u^3)/
       (97077657600*b^3*Sqrt[1677390*Pi]) - (3507496901*d^11*K0*K1*M^5*u^3)/
       (2941747200*b^3*Sqrt[1677390*Pi]) - (53136269*d^13*K0*K1*M^5*u^3)/
       (326860800*b^3*Sqrt[1677390*Pi]) + (1443911*d^15*K0*K1*M^5*u^3)/
       (140083200*b^3*Sqrt[1677390*Pi]) - 
      (4880983*d^13*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^4)/(653721600*b^3) + 
      (45214447*d^3*K0^2*M^5*Sqrt[13/(129030*Pi)]*u^4)/(7190937600*b^3) + 
      (9703169611*d^9*K0^2*M^5*Sqrt[17/(98670*Pi)]*u^4)/(194155315200*b^3) - 
      (395880871*d^13*K1^2*M^5*Sqrt[17/(98670*Pi)]*u^4)/(32947568640*b^3) + 
      (((3464899969*I)/433520640)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/b^3 + 
      (((19882371671*I)/41184460800)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^4)/
       b^3 - (((865716309797*I)/41184460800)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^4)/b^3 + (((196777520273*I)/41184460800)*d^9*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/b^3 + (((546960829*I)/80281600)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^4)/b^3 + (((242085703*I)/1525350400)*d^13*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^4)/b^3 - (((151971767*I)/41184460800)*d^15*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^4)/b^3 + (((2992333937*I)/41184460800)*d*K0*
        K1*M^5*Sqrt[(11*Pi)/152490]*u^4)/b^3 - 
      (5983870460185873*d^3*K1^2*M^5*u^4)/(11660968230912000*Sqrt[1677390]*
        b^3*Sqrt[Pi]) + (10783779697*d*K0^2*M^5*u^4)/(194155315200*b^3*
        Sqrt[1677390*Pi]) - (184471451431*d^5*K0^2*M^5*u^4)/
       (194155315200*b^3*Sqrt[1677390*Pi]) + (128563477153*d^7*K0^2*M^5*u^4)/
       (194155315200*b^3*Sqrt[1677390*Pi]) - (3659397173*d^11*K0^2*M^5*u^4)/
       (5883494400*b^3*Sqrt[1677390*Pi]) + (1452119*d^15*K0^2*M^5*u^4)/
       (280166400*b^3*Sqrt[1677390*Pi]) + (62564438088749*d*K1^2*M^5*u^4)/
       (34982904692736000*b^3*Sqrt[1677390*Pi]) - 
      (5665127634273851*d^5*K1^2*M^5*u^4)/(3886989410304000*b^3*
        Sqrt[1677390*Pi]) + (602841746054363*d^7*K1^2*M^5*u^4)/
       (244635697152000*b^3*Sqrt[1677390*Pi]) + 
      (106964603093147*d^9*K1^2*M^5*u^4)/(81545232384000*b^3*
        Sqrt[1677390*Pi]) - (11987788002143*d^11*K1^2*M^5*u^4)/
       (7413202944000*b^3*Sqrt[1677390*Pi]) + (37715897*d^15*K1^2*M^5*u^4)/
       (2654208000*b^3*Sqrt[1677390*Pi]) - 
      (7327351183*d^13*K0*K1*M^5*Sqrt[23/(72930*Pi)]*u^5)/
       (823689216000*b^3) + (((23226103627*I)/82368921600)*d*K0^2*M^5*
        Sqrt[Pi/1677390]*u^5)/b^3 + (((11742104711*I)/82368921600)*d^5*K0^2*
        M^5*Sqrt[Pi/1677390]*u^5)/b^3 - (((591949144517*I)/82368921600)*d^7*
        K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((7250885351*I)/3050700800)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((1875135407*I)/27456307200)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((173835287*I)/82368921600)*d^15*K0^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((788457697591*I)/1087269765120)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/
       b^3 + (((22349414291719*I)/27181744128000)*d^5*K1^2*M^5*
        Sqrt[Pi/1677390]*u^5)/b^3 - (((5239440143033*I)/274563072000)*d^7*
        K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 + 
      (((1708929378467*I)/494213529600)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/
       b^3 + (((16418542094117*I)/2471067648000)*d^11*K1^2*M^5*
        Sqrt[Pi/1677390]*u^5)/b^3 + (((585884704991*I)/2471067648000)*d^13*
        K1^2*M^5*Sqrt[Pi/1677390]*u^5)/b^3 - 
      (((27904271123*I)/2471067648000)*d^15*K1^2*M^5*Sqrt[Pi/1677390]*u^5)/
       b^3 + (((5582647111*I)/82368921600)*d^9*K0^2*M^5*Sqrt[(23*Pi)/72930]*
        u^5)/b^3 + (((45470915443*I)/16473784320)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1677390]*b^3) + (((195910853805253*I)/27181744128000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[1677390]*b^3) - 
      (698439018022327*d*K0*K1*M^5*u^5)/(4997557813248000*b^3*
        Sqrt[1677390*Pi]) - (1247113539429577*d^3*K0*K1*M^5*u^5)/
       (896997556224000*b^3*Sqrt[1677390*Pi]) - 
      (2929821659610437*d^5*K0*K1*M^5*u^5)/(3886989410304000*b^3*
        Sqrt[1677390*Pi]) + (1138846381022341*d^7*K0*K1*M^5*u^5)/
       (289114914816000*b^3*Sqrt[1677390*Pi]) + 
      (5427878523239*d^9*K0*K1*M^5*u^5)/(11649318912000*b^3*
        Sqrt[1677390*Pi]) - (572382931979*d^11*K0*K1*M^5*u^5)/
       (296528117760*b^3*Sqrt[1677390*Pi]) + (254418431*d^15*K0*K1*M^5*u^5)/
       (18579456000*b^3*Sqrt[1677390*Pi]) - 
      (3952392527*d^13*K0^2*M^5*Sqrt[17/(98670*Pi)]*u^6)/
       (1647378432000*b^3) - (51550227844309*d^9*K1^2*M^5*Sqrt[23/(72930*Pi)]*
        u^6)/(1630904647680000*b^3) + (((3291626229149*I)/5436348825600)*d*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 + 
      (((159637372615363*I)/27181744128000)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^6)/b^3 + (((17742643801369*I)/27181744128000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^6)/b^3 + (((13550712410947*I)/2471067648000)*d^11*
        K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/b^3 + 
      (((530506021921*I)/2471067648000)*d^13*K0*K1*M^5*Sqrt[Pi/1677390]*u^6)/
       b^3 - (((517768037*I)/50429952000)*d^15*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^6)/b^3 + (((528086087*I)/2196504576)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/152490]*u^6)/b^3 - (((89073573203*I)/823689216000)*d^7*
        K0*K1*M^5*Sqrt[(143*Pi)/11730]*u^6)/b^3 - 
      (103745650590269*d^3*K0^2*M^5*u^6)/(265022005248000*Sqrt[1677390]*b^3*
        Sqrt[Pi]) - (108023482329378563*d^3*K1^2*M^5*u^6)/
       (58304841154560000*Sqrt[1677390]*b^3*Sqrt[Pi]) - 
      (318390794445271*d*K0^2*M^5*u^6)/(6360528125952000*b^3*
        Sqrt[1677390*Pi]) - (23837964720709*d^5*K0^2*M^5*u^6)/
       (706725347328000*b^3*Sqrt[1677390*Pi]) + 
      (275425039365757*d^7*K0^2*M^5*u^6)/(289114914816000*b^3*
        Sqrt[1677390*Pi]) - (3838075114343*d^9*K0^2*M^5*u^6)/
       (163090464768000*b^3*Sqrt[1677390*Pi]) - 
      (1540823959489*d^11*K0^2*M^5*u^6)/(3706601472000*b^3*
        Sqrt[1677390*Pi]) + (923479703*d^15*K0^2*M^5*u^6)/
       (353009664000*b^3*Sqrt[1677390*Pi]) - 
      (115488037596854977*d*K1^2*M^5*u^6)/(699658093854720000*b^3*
        Sqrt[1677390*Pi]) - (18244791344145869*d^5*K1^2*M^5*u^6)/
       (46643872923648000*b^3*Sqrt[1677390*Pi]) + 
      (159738789725516233*d^7*K1^2*M^5*u^6)/(31802640629760000*b^3*
        Sqrt[1677390*Pi]) - (8290829494763*d^11*K1^2*M^5*u^6)/
       (4633251840000*b^3*Sqrt[1677390*Pi]) - 
      (1710477714947*d^13*K1^2*M^5*u^6)/(16473784320000*b^3*
        Sqrt[1677390*Pi]) + (22511323357*d^15*K1^2*M^5*u^6)/
       (3530096640000*b^3*Sqrt[1677390*Pi]) + 
      (((281925881059*I)/2718174412800)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/
       b^3 + (((4404207881*I)/30336768000)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^7)/
       b^3 - (((114610557349*I)/43352064000)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*
        u^7)/b^3 + (((1963908917*I)/5042995200)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*
        u^7)/b^3 + (((266193676627*I)/274563072000)*d^11*K0^2*M^5*
        Sqrt[Pi/1677390]*u^7)/b^3 - (((5225980787*I)/2471067648000)*d^15*K0^2*
        M^5*Sqrt[Pi/1677390]*u^7)/b^3 + (((28900476203*I)/167788544000)*d*
        K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((542526538927*I)/6795436032000)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/
       b^3 - (((10352157168541*I)/2471067648000)*d^7*K1^2*M^5*
        Sqrt[Pi/1677390]*u^7)/b^3 + (((554995872839*I)/741320294400)*d^9*K1^2*
        M^5*Sqrt[Pi/1677390]*u^7)/b^3 + (((2439013363*I)/37066014720)*d^13*
        K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 - 
      (((235865041*I)/70601932800)*d^15*K1^2*M^5*Sqrt[Pi/1677390]*u^7)/b^3 + 
      (((107941247*I)/7626752000)*d^13*K0^2*M^5*Sqrt[(3*Pi)/559130]*u^7)/
       b^3 + (((469066063*I)/59305623552)*d^11*K1^2*M^5*Sqrt[(187*Pi)/8970]*
        u^7)/b^3 + (((27060125312887*I)/27181744128000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[1677390]*b^3) + (((44771224640887*I)/27181744128000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1677390]*b^3) - 
      (13242607081749547*d*K0*K1*M^5*u^7)/(116609682309120000*b^3*
        Sqrt[1677390*Pi]) - (2183279513104169*d^3*K0*K1*M^5*u^7)/
       (1822026286080000*b^3*Sqrt[1677390*Pi]) - 
      (244297653736537*d^5*K0*K1*M^5*u^7)/(597998370816000*b^3*
        Sqrt[1677390*Pi]) + (18207716949376943*d^7*K0*K1*M^5*u^7)/
       (5300440104960000*b^3*Sqrt[1677390*Pi]) - 
      (31832735161559*d^9*K0*K1*M^5*u^7)/(90605813760000*b^3*
        Sqrt[1677390*Pi]) - (23935054696037*d^11*K0*K1*M^5*u^7)/
       (18533007360000*b^3*Sqrt[1677390*Pi]) - 
      (89873538523*d^13*K0*K1*M^5*u^7)/(1176698880000*b^3*Sqrt[1677390*Pi]) + 
      (2599610527*d^15*K0*K1*M^5*u^7)/(588349440000*b^3*Sqrt[1677390*Pi]) - 
      (272821513722629*d^3*K1^2*M^5*Sqrt[13/(129030*Pi)]*u^8)/
       (9418474340352000*b^3) - (382832318069*d^11*K1^2*M^5*
        Sqrt[13/(129030*Pi)]*u^8)/(13899755520000*b^3) - 
      (7134513472193*d*K1^2*M^5*Sqrt[17/(98670*Pi)]*u^8)/
       (3359126650880000*b^3) + (33279023849167*d^7*K0^2*M^5*
        Sqrt[23/(72930*Pi)]*u^8)/(1445574574080000*b^3) + 
      (((412338247351*I)/485388288000)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/
       b^3 + (((6452356507*I)/71530905600)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^8)/b^3 - (((341393900257*I)/154441728000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^8)/b^3 + (((130154102581*I)/370660147200)*d^9*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 + (((737038847521*I)/926650368000)*
        d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^8)/b^3 - 
      (((14326717*I)/77220864000)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^8)/
       b^3 + (((45606219763*I)/6795436032000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/129030]*u^8)/b^3 + (((449745211*I)/264757248000)*d^13*K0*
        K1*M^5*Sqrt[(23*Pi)/72930]*u^8)/b^3 - 
      (1452930724361957*d^3*K0^2*M^5*u^8)/(9717473525760000*Sqrt[1677390]*b^3*
        Sqrt[Pi]) - (4697577082329679*d*K0^2*M^5*u^8)/(349829046927360000*b^3*
        Sqrt[1677390*Pi]) - (214211752388737*d^5*K0^2*M^5*u^8)/
       (1554795764121600*b^3*Sqrt[1677390*Pi]) + 
      (5802206587531*d^9*K0^2*M^5*u^8)/(815452323840000*b^3*
        Sqrt[1677390*Pi]) - (687812314733*d^11*K0^2*M^5*u^8)/
       (3088834560000*b^3*Sqrt[1677390*Pi]) - (38375882723*d^13*K0^2*M^5*u^8)/
       (2745630720000*b^3*Sqrt[1677390*Pi]) + (1357187959*d^15*K0^2*M^5*u^8)/
       (1765048320000*b^3*Sqrt[1677390*Pi]) - 
      (91901770539515927*d^5*K1^2*M^5*u^8)/(2448803328491520000*b^3*
        Sqrt[1677390*Pi]) + (21160979813738293*d^7*K1^2*M^5*u^8)/
       (22261848440832000*b^3*Sqrt[1677390*Pi]) - 
      (99003385782533*d^9*K1^2*M^5*u^8)/(815452323840000*b^3*
        Sqrt[1677390*Pi]) - (545532832219*d^13*K1^2*M^5*u^8)/
       (24710676480000*b^3*Sqrt[1677390*Pi]) + (2100296963*d^15*K1^2*M^5*u^8)/
       (1765048320000*b^3*Sqrt[1677390*Pi]) - 
      (76449633751*d^11*K0*K1*M^5*Sqrt[23/(72930*Pi)]*u^9)/
       (9266503680000*b^3) + (((56769125011*I)/6795436032000)*d*K0^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 + (((12927046117*I)/370660147200)*d^9*K0^2*
        M^5*Sqrt[Pi/1677390]*u^9)/b^3 + (((169704237401*I)/1853300736000)*
        d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 + 
      (((9147577433*I)/1853300736000)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^9)/
       b^3 + (((303603948169*I)/20386308096000)*d*K1^2*M^5*Sqrt[Pi/1677390]*
        u^9)/b^3 - (((1431006979*I)/20386308096000)*d^5*K1^2*M^5*
        Sqrt[Pi/1677390]*u^9)/b^3 + (((97727204129*I)/1853300736000)*d^9*K1^2*
        M^5*Sqrt[Pi/1677390]*u^9)/b^3 + (((11893563629*I)/1853300736000)*d^13*
        K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((215715719*I)/617766912000)*d^15*K1^2*M^5*Sqrt[Pi/1677390]*u^9)/b^3 - 
      (((4033170277*I)/205922304000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/129030]*u^9)/
       b^3 - (((2388716929*I)/97542144000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/129030]*
        u^9)/b^3 + (((16519039727*I)/1853300736000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/129030]*u^9)/b^3 - (((9639649*I)/617766912000)*d^15*K0^2*
        M^5*Sqrt[(17*Pi)/98670]*u^9)/b^3 + (((6972013229*I)/6795436032000)*
        d^5*K0^2*M^5*Sqrt[(23*Pi)/72930]*u^9)/b^3 + 
      (((124424280143*I)/1359087206400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[1677390]*b^3) + (((2627038447331*I)/20386308096000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[1677390]*b^3) - 
      (24116783594751139*d*K0*K1*M^5*u^9)/(1836602496368640000*b^3*
        Sqrt[1677390*Pi]) - (722503461729821*d^3*K0*K1*M^5*u^9)/
       (4709237170176000*b^3*Sqrt[1677390*Pi]) - 
      (652720018503893*d^5*K0*K1*M^5*u^9)/(8162677761638400*b^3*
        Sqrt[1677390*Pi]) + (3825756713521417*d^7*K0*K1*M^5*u^9)/
       (8348193165312000*b^3*Sqrt[1677390*Pi]) - 
      (1593614419681*d^9*K0*K1*M^5*u^9)/(171244988006400*b^3*
        Sqrt[1677390*Pi]) - (3065420681*d^13*K0*K1*M^5*u^9)/
       (228802560000*b^3*Sqrt[1677390*Pi]) + (77252551*d^15*K0*K1*M^5*u^9)/
       (110315520000*b^3*Sqrt[1677390*Pi]) + 
      (97079*d^15*K0^2*M^5*Sqrt[13/(129030*Pi)]*u^10)/(13789440000*b^3) + 
      (((4531184197*I)/1019315404800)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/
       b^3 + (((156033809*I)/3467059200)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/
       b^3 + (((3630972337*I)/566286336000)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^10)/b^3 - (((3406094929*I)/28957824000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^10)/b^3 + (((7466600849*I)/463325184000)*d^9*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^10)/b^3 + (((409097219*I)/154441728000)*d^13*
        K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/b^3 - 
      (((17254079*I)/115831296000)*d^15*K0*K1*M^5*Sqrt[Pi/1677390]*u^10)/
       b^3 + (((256287527*I)/77220864000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/129030]*
        u^10)/b^3 - (259659534284131*d^3*K0^2*M^5*u^10)/
       (20406694404096000*Sqrt[1677390]*b^3*Sqrt[Pi]) - 
      (266954512595297*d^3*K1^2*M^5*u^10)/(11337052446720000*Sqrt[1677390]*
        b^3*Sqrt[Pi]) - (152493341807197*d*K0^2*M^5*u^10)/
       (367320499273728000*b^3*Sqrt[1677390*Pi]) - 
      (11296867129230583*d^5*K0^2*M^5*u^10)/(612200832122880000*b^3*
        Sqrt[1677390*Pi]) + (429599399024123*d^7*K0^2*M^5*u^10)/
       (8348193165312000*b^3*Sqrt[1677390*Pi]) + 
      (16273123106473*d^9*K0^2*M^5*u^10)/(4281124700160000*b^3*
        Sqrt[1677390*Pi]) - (87241456733*d^11*K0^2*M^5*u^10)/
       (3971358720000*b^3*Sqrt[1677390*Pi]) - (582943733*d^13*K0^2*M^5*u^10)/
       (325140480000*b^3*Sqrt[1677390*Pi]) - 
      (15941956707097961*d*K1^2*M^5*u^10)/(5509807489105920000*b^3*
        Sqrt[1677390*Pi]) - (693858781168643*d^5*K1^2*M^5*u^10)/
       (141277115105280000*b^3*Sqrt[1677390*Pi]) + 
      (1068803801840563*d^7*K1^2*M^5*u^10)/(17888985354240000*b^3*
        Sqrt[1677390*Pi]) + (22544181044929*d^9*K1^2*M^5*u^10)/
       (12843374100480000*b^3*Sqrt[1677390*Pi]) - 
      (775287952589*d^11*K1^2*M^5*u^10)/(27799511040000*b^3*
        Sqrt[1677390*Pi]) - (4904965447*d^13*K1^2*M^5*u^10)/
       (2059223040000*b^3*Sqrt[1677390*Pi]) + (119635577*d^15*K1^2*M^5*u^10)/
       (992839680000*b^3*Sqrt[1677390*Pi]) - 
      (232828151*d^11*K0*K1*M^5*Sqrt[13/(129030*Pi)]*u^11)/
       (289578240000*b^3) - (20756059*d^13*K0*K1*M^5*Sqrt[13/(129030*Pi)]*
        u^11)/(257402880000*b^3) + (((50533037*I)/53648179200)*d^5*K0^2*M^5*
        Sqrt[Pi/1677390]*u^11)/b^3 - (((213141329*I)/23166259200)*d^7*K0^2*
        M^5*Sqrt[Pi/1677390]*u^11)/b^3 + (((49601287*I)/51480576000)*d^9*K0^2*
        M^5*Sqrt[Pi/1677390]*u^11)/b^3 + (((787709029*I)/231662592000)*d^11*
        K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 - 
      (((80567*I)/5791564800)*d^15*K0^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((3106403071*I)/5096577024000)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((30280021*I)/28366848000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((1622711*I)/5720064000)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^11)/b^3 + 
      (((284939*I)/13237862400)*d^13*K0^2*M^5*Sqrt[(11*Pi)/152490]*u^11)/
       b^3 - (((127196543*I)/138997555200)*d^7*K1^2*M^5*Sqrt[(11*Pi)/152490]*
        u^11)/b^3 - (((56293*I)/36578304000)*d^15*K1^2*M^5*
        Sqrt[(11*Pi)/152490]*u^11)/b^3 + (((13267061*I)/1698859008000)*d*K0^2*
        M^5*Sqrt[(17*Pi)/98670]*u^11)/b^3 + 
      (((831826913*I)/3822432768000)*d^3*K1^2*M^5*Sqrt[(17*Pi)/98670]*u^11)/
       b^3 + (((334991*I)/1447891200)*d^11*K1^2*M^5*Sqrt[(17*Pi)/98670]*u^11)/
       b^3 + (((65106007*I)/3057946214400)*d^5*K1^2*M^5*Sqrt[(23*Pi)/72930]*
        u^11)/b^3 + (((9018944999*I)/2548288512000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[1677390]*b^3) - (68037353401663*d*K0*K1*M^5*u^11)/
       (172181484034560000*b^3*Sqrt[1677390*Pi]) - 
      (42672082775827*d^3*K0*K1*M^5*u^11)/(6377092001280000*b^3*
        Sqrt[1677390*Pi]) - (1322772730708381*d^5*K0*K1*M^5*u^11)/
       (229575312046080000*b^3*Sqrt[1677390*Pi]) + 
      (650679952595923*d^7*K0*K1*M^5*u^11)/(31305724369920000*b^3*
        Sqrt[1677390*Pi]) + (2819681142457*d^9*K0*K1*M^5*u^11)/
       (802710881280000*b^3*Sqrt[1677390*Pi]) + 
      (25636873*d^15*K0*K1*M^5*u^11)/(496419840000*b^3*Sqrt[1677390*Pi]) - 
      (5503157*d^13*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^12)/(514805760000*b^3) + 
      (354983*d^15*K0^2*M^5*Sqrt[13/(129030*Pi)]*u^12)/(992839680000*b^3) + 
      (((3421291*I)/36404121600)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      (((10938721*I)/12741442560)*d^3*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/b^3 + 
      (((429249523*I)/1274144256000)*d^5*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/
       b^3 - (((20407817*I)/8273664000)*d^7*K0*K1*M^5*Sqrt[Pi/1677390]*u^12)/
       b^3 + (((32614031*I)/347493888000)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*
        u^12)/b^3 + (((43546913*I)/43436736000)*d^11*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^12)/b^3 + (((109103*I)/13899755520)*d^13*K0*K1*M^5*
        Sqrt[(11*Pi)/152490]*u^12)/b^3 - (((14761*I)/34749388800)*d^15*K0*K1*
        M^5*Sqrt[(13*Pi)/129030]*u^12)/b^3 - (222340115273*d^3*K0^2*M^5*u^12)/
       (402763705344000*Sqrt[1677390]*b^3*Sqrt[Pi]) - 
      (6712072379393*d^3*K1^2*M^5*u^12)/(18124366740480000*Sqrt[1677390]*b^3*
        Sqrt[Pi]) + (111527807824999*d*K0^2*M^5*u^12)/
       (1377451872276480000*b^3*Sqrt[1677390*Pi]) - 
      (254760039078173*d^5*K0^2*M^5*u^12)/(459150624092160000*b^3*
        Sqrt[1677390*Pi]) + (8148252412459*d^7*K0^2*M^5*u^12)/
       (5691949885440000*b^3*Sqrt[1677390*Pi]) + 
      (87056057311*d^9*K0^2*M^5*u^12)/(168991764480000*b^3*
        Sqrt[1677390*Pi]) - (4558721*d^11*K0^2*M^5*u^12)/
       (5515776000*b^3*Sqrt[1677390*Pi]) - (50929601*d^13*K0^2*M^5*u^12)/
       (514805760000*b^3*Sqrt[1677390*Pi]) - (9644296366193*d*K1^2*M^5*u^12)/
       (91830124818432000*b^3*Sqrt[1677390*Pi]) - 
      (754108643485217*d^5*K1^2*M^5*u^12)/(1377451872276480000*b^3*
        Sqrt[1677390*Pi]) + (18330627519551*d^7*K1^2*M^5*u^12)/
       (12522289747968000*b^3*Sqrt[1677390*Pi]) + 
      (1973603660747*d^9*K1^2*M^5*u^12)/(3210843525120000*b^3*
        Sqrt[1677390*Pi]) - (345167*d^11*K1^2*M^5*u^12)/
       (365783040*b^3*Sqrt[1677390*Pi]) + (5502073*d^15*K1^2*M^5*u^12)/
       (992839680000*b^3*Sqrt[1677390*Pi]) - 
      (85565592301216553*d*K0*K1*M^5*Sqrt[17/(98670*Pi)]*u^13)/
       (84272505545875046400000*b^3) + (((2758729*I)/1274144256000)*d*K0^2*
        M^5*Sqrt[Pi/1677390]*u^13)/b^3 - (((402089*I)/3474938880)*d^7*K0^2*
        M^5*Sqrt[Pi/1677390]*u^13)/b^3 - (((474833*I)/38610432000)*d^9*K0^2*
        M^5*Sqrt[Pi/1677390]*u^13)/b^3 + (((2030741*I)/347493888000)*d^13*
        K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 - 
      (((647*I)/1551312000)*d^15*K0^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((8501371*I)/3822432768000)*d*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/b^3 + 
      (((430180363*I)/11467298304000)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/
       b^3 - (((591809*I)/4653936000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^13)/
       b^3 - (((17469563*I)/1042481664000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*
        u^13)/b^3 + (((402973*I)/74462976000)*d^11*K1^2*M^5*
        Sqrt[(11*Pi)/152490]*u^13)/b^3 + (((92387*I)/148925952000)*d^13*K1^2*
        M^5*Sqrt[(11*Pi)/152490]*u^13)/b^3 - 
      (((3851*I)/86873472000)*d^15*K1^2*M^5*Sqrt[(11*Pi)/152490]*u^13)/b^3 + 
      (((1347011*I)/546061824000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/129030]*u^13)/
       b^3 + (((108181*I)/34749388800)*d^11*K0^2*M^5*Sqrt[(17*Pi)/98670]*
        u^13)/b^3 + (((67704883*I)/1911216384000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[1677390]*b^3) + (((219700847*I)/5733649152000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[1677390]*b^3) + 
      (152290593814391009*d*K0*K1*M^5*u^13)/(9363611727319449600000*b^3*
        Sqrt[1677390*Pi]) - (58321747093*d^3*K0*K1*M^5*u^13)/
       (1132772921280000*b^3*Sqrt[1677390*Pi]) - 
      (76377124942381*d^5*K0*K1*M^5*u^13)/(344362968069120000*b^3*
        Sqrt[1677390*Pi]) + (328181711579*d^7*K0*K1*M^5*u^13)/
       (1043524145664000*b^3*Sqrt[1677390*Pi]) + 
      (172103624239*d^9*K0*K1*M^5*u^13)/(802710881280000*b^3*
        Sqrt[1677390*Pi]) - (22996187*d^11*K0*K1*M^5*u^13)/
       (104248166400*b^3*Sqrt[1677390*Pi]) - (40711427*d^13*K0*K1*M^5*u^13)/
       (1158312960000*b^3*Sqrt[1677390*Pi]) + (92369*d^15*K0*K1*M^5*u^13)/
       (82736640000*b^3*Sqrt[1677390*Pi]) + 
      (22461749*d^9*K0^2*M^5*Sqrt[17/(98670*Pi)]*u^14)/(72973716480000*b^3) - 
      (1350039951331*d^11*K0^2*M^5*Sqrt[17/(98670*Pi)]*u^14)/
       (1120049249679360000*b^3) + (437724506773*d^11*K1^2*M^5*
        Sqrt[17/(98670*Pi)]*u^14)/(193854677829120000*b^3) + 
      (449*d^15*K1^2*M^5*Sqrt[17/(98670*Pi)]*u^14)/(9928396800*b^3) + 
      (1103244281*d*K0^2*M^5*Sqrt[23/(72930*Pi)]*u^14)/
       (114787656023040000*b^3) + (((115987*I)/955608192000)*d*K0*K1*M^5*
        Sqrt[Pi/1677390]*u^14)/b^3 + (((1963121*I)/358353072000)*d^3*K0*K1*
        M^5*Sqrt[Pi/1677390]*u^14)/b^3 + (((28601659*I)/2866824576000)*d^5*K0*
        K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 - 
      (((2053523*I)/260620416000)*d^9*K0*K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 + 
      (((115783*I)/9307872000)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 + 
      (((429463*I)/260620416000)*d^13*K0*K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 - 
      (((7009*I)/43436736000)*d^15*K0*K1*M^5*Sqrt[Pi/1677390]*u^14)/b^3 - 
      (((216743*I)/130310208000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^14)/
       b^3 - (356454265381*d^3*K0^2*M^5*u^14)/(86090742017280000*
        Sqrt[1677390]*b^3*Sqrt[Pi]) - (1367738363*d^3*K1^2*M^5*u^14)/
       (354769541280000*Sqrt[1677390]*b^3*Sqrt[Pi]) - 
      (525453494959*d^5*K0^2*M^5*u^14)/(49194709724160000*b^3*
        Sqrt[1677390*Pi]) + (345150643007*d^7*K0^2*M^5*u^14)/
       (15652862184960000*b^3*Sqrt[1677390*Pi]) + 
      (23433239661449*d^11*K0^2*M^5*u^14)/(3360147749038080000*b^3*
        Sqrt[1677390*Pi]) - (38179*d^13*K0^2*M^5*u^14)/
       (231662592000*b^3*Sqrt[1677390*Pi]) + (49601*d^15*K0^2*M^5*u^14)/
       (49641984000*b^3*Sqrt[1677390*Pi]) + (13719304787*d*K1^2*M^5*u^14)/
       (54373100221440000*b^3*Sqrt[1677390*Pi]) - 
      (12746232794221*d^5*K1^2*M^5*u^14)/(1033088904207360000*b^3*
        Sqrt[1677390*Pi]) + (326582195167*d^7*K1^2*M^5*u^14)/
       (15652862184960000*b^3*Sqrt[1677390*Pi]) + 
      (22742478827*d^9*K1^2*M^5*u^14)/(2408132643840000*b^3*
        Sqrt[1677390*Pi]) - (10077152449003*d^11*K1^2*M^5*u^14)/
       (193854677829120000*b^3*Sqrt[1677390*Pi]) - (56293*d^13*K1^2*M^5*u^14)/
       (36578304000*b^3*Sqrt[1677390*Pi]) - 
      (2183*d^11*K0*K1*M^5*Sqrt[11/(152490*Pi)]*u^15)/(390930624000*b^3) + 
      (8034841*d^3*K0*K1*M^5*Sqrt[17/(98670*Pi)]*u^15)/
       (244575971640000*b^3) - (1537278931*d^5*K0*K1*M^5*Sqrt[17/(98670*Pi)]*
        u^15)/(7826431092480000*b^3) - (118312837*d^9*K0*K1*M^5*
        Sqrt[17/(98670*Pi)]*u^15)/(197810895744000*b^3) - 
      ((I/838252800)*d*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((28973*I)/29253312000)*d^5*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 - 
      (((346117*I)/260620416000)*d^7*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 - 
      (((9949*I)/8144388000)*d^9*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((211051*I)/260620416000)*d^11*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((10039*I)/26062041600)*d^13*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      ((I/36578304)*d^15*K0^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((10691*I)/11376288000)*d^5*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 - 
      (((337999*I)/260620416000)*d^7*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 - 
      (((143399*I)/130310208000)*d^9*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((40849*I)/52124083200)*d^11*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((137*I)/407219400)*d^13*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 + 
      (((131*I)/5791564800)*d^15*K1^2*M^5*Sqrt[Pi/1677390]*u^15)/b^3 - 
      (((61*I)/286682457600)*d*K1^2*M^5*Sqrt[(13*Pi)/129030]*u^15)/b^3 + 
      (((38767*I)/114672983040)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[1677390]*b^3) + (((60703*I)/191121638400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[1677390]*b^3) + (69419897*d*K0*K1*M^5*u^15)/
       (1118061584640000*b^3*Sqrt[1677390*Pi]) - 
      (9427071487*d^7*K0*K1*M^5*u^15)/(3913215546240000*b^3*
        Sqrt[1677390*Pi]) + (28718280257*d^9*K0*K1*M^5*u^15)/
       (1538529189120000*b^3*Sqrt[1677390*Pi]) - (163627*d^13*K0*K1*M^5*u^15)/
       (57915648000*b^3*Sqrt[1677390*Pi]) - (1201*d^15*K0*K1*M^5*u^15)/
       (2482099200*b^3*Sqrt[1677390*Pi]) - 
      (41*d*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^16)/(312744499200*b^3) - 
      (4387*d^5*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^16)/(390930624000*b^3) - 
      (8651*d^13*K0^2*M^5*Sqrt[11/(152490*Pi)]*u^16)/(781861248000*b^3) - 
      (41*d*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^16)/(312744499200*b^3) - 
      (4387*d^5*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^16)/(390930624000*b^3) - 
      (8651*d^13*K1^2*M^5*Sqrt[11/(152490*Pi)]*u^16)/(781861248000*b^3) - 
      (4961*d^9*K0^2*M^5*Sqrt[143/(11730*Pi)]*u^16)/(3909306240000*b^3) - 
      (4961*d^9*K1^2*M^5*Sqrt[143/(11730*Pi)]*u^16)/(3909306240000*b^3) - 
      (1189*d^11*K0^2*M^5*Sqrt[253/(6630*Pi)]*u^16)/(7818612480000*b^3) - 
      (1189*d^11*K1^2*M^5*Sqrt[253/(6630*Pi)]*u^16)/(7818612480000*b^3) - 
      (((41*I)/13031020800)*d*K0*K1*M^5*Sqrt[Pi/1677390]*u^16)/b^3 - 
      (((3403*I)/65155104000)*d^11*K0*K1*M^5*Sqrt[Pi/1677390]*u^16)/b^3 - 
      (((1271*I)/13031020800)*d^13*K0*K1*M^5*Sqrt[Pi/1677390]*u^16)/b^3 - 
      (((41*I)/4343673600)*d^15*K0*K1*M^5*Sqrt[Pi/1677390]*u^16)/b^3 + 
      (((41*I)/7239456000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^16)/b^3 + 
      (((41*I)/1861574400)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/152490]*u^16)/b^3 - 
      (((41*I)/13031020800)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/129030]*u^16)/b^3 - 
      (((41*I)/9307872000)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/72930]*u^16)/b^3 + 
      (138957733*d^3*K0^2*M^5*u^16)/(11739646638720000*Sqrt[1677390]*b^3*
        Sqrt[Pi]) + (138957733*d^3*K1^2*M^5*u^16)/(11739646638720000*
        Sqrt[1677390]*b^3*Sqrt[Pi]) + (44005751*d*K0^2*M^5*u^16)/
       (23479293277440000*b^3*Sqrt[1677390*Pi]) + 
      (349456817*d^5*K0^2*M^5*u^16)/(2347929327744000*b^3*Sqrt[1677390*Pi]) + 
      (7518293*d^7*K0^2*M^5*u^16)/(205958712960000*b^3*Sqrt[1677390*Pi]) + 
      (118121*d^9*K0^2*M^5*u^16)/(1114876224000*b^3*Sqrt[1677390*Pi]) - 
      (94177*d^11*K0^2*M^5*u^16)/(1563722496000*b^3*Sqrt[1677390*Pi]) + 
      (38827*d^13*K0^2*M^5*u^16)/(195465312000*b^3*Sqrt[1677390*Pi]) + 
      (41*d^15*K0^2*M^5*u^16)/(1772928000*b^3*Sqrt[1677390*Pi]) + 
      (44005751*d*K1^2*M^5*u^16)/(23479293277440000*b^3*Sqrt[1677390*Pi]) + 
      (349456817*d^5*K1^2*M^5*u^16)/(2347929327744000*b^3*Sqrt[1677390*Pi]) + 
      (7518293*d^7*K1^2*M^5*u^16)/(205958712960000*b^3*Sqrt[1677390*Pi]) + 
      (118121*d^9*K1^2*M^5*u^16)/(1114876224000*b^3*Sqrt[1677390*Pi]) - 
      (94177*d^11*K1^2*M^5*u^16)/(1563722496000*b^3*Sqrt[1677390*Pi]) + 
      (38827*d^13*K1^2*M^5*u^16)/(195465312000*b^3*Sqrt[1677390*Pi]) + 
      (41*d^15*K1^2*M^5*u^16)/(1772928000*b^3*Sqrt[1677390*Pi]))/Pi}, 5, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_11_9.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((5*I)/5376)*d*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((5*I)/768)*d^3*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((11*I)/2688)*d^5*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((11*I)/896)*d^7*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((11*I)/1792)*d^9*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((3*I)/32)*d^9*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((5*I)/3584)*d^11*K0^2*M^4*Sqrt[13/(163438*Pi)]*u^2)/b^2 - 
      (((17*I)/896)*d^11*K1^2*M^4*Sqrt[17/(124982*Pi)]*u^2)/b^2 + 
      ((I/96)*d^7*K1^2*M^4*Sqrt[209/(10166*Pi)]*u^2)/b^2 + 
      (((45*I)/3584)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) - 
      (((5*I)/32)*d*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) - 
      (((215*I)/192)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) + 
      (((31*I)/48)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) - 
      (((173*I)/896)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) + 
      (((183733*I)/1128960)*d^7*K0*K1*M^4*Sqrt[11/(193154*Pi)]*u^3)/b^2 - 
      (((172993*I)/2257920)*d^9*K0*K1*M^4*Sqrt[11/(193154*Pi)]*u^3)/b^2 - 
      (((193*I)/451584)*d*K0*K1*M^4*Sqrt[299/(7106*Pi)]*u^3)/b^2 - 
      (((414521*I)/451584)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[2124694*Pi]) + 
      (((591961*I)/1128960)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[2124694*Pi]) - 
      (((192397*I)/451584)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[2124694*Pi]) + 
      (((350293*I)/13547520)*d^7*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^4)/b^2 + 
      (((59573*I)/4515840)*d^5*K0^2*M^4*Sqrt[13/(163438*Pi)]*u^4)/b^2 - 
      (((1867*I)/13547520)*d*K1^2*M^4*Sqrt[13/(163438*Pi)]*u^4)/b^2 + 
      (((79243*I)/4515840)*d^7*K0^2*M^4*Sqrt[17/(124982*Pi)]*u^4)/b^2 - 
      (((18313*I)/3010560)*d^3*K1^2*M^4*Sqrt[17/(124982*Pi)]*u^4)/b^2 - 
      (((9643*I)/2257920)*d^11*K0^2*M^4*Sqrt[19/(111826*Pi)]*u^4)/b^2 - 
      (((88619*I)/27095040)*d^9*K1^2*M^4*Sqrt[23/(92378*Pi)]*u^4)/b^2 - 
      (((30323*I)/903168)*d*K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((210401*I)/903168)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((13303*I)/501760)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) + 
      (((128071*I)/903168)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((973043*I)/4515840)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((33037*I)/1505280)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((1031*I)/143360)*d*K1^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((52783*I)/4515840)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((2306221*I)/27095040)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) + 
      (((184277*I)/13547520)*d^7*K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^5)/b^2 - 
      (((604391*I)/27095040)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) - 
      (((329311*I)/3010560)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) + 
      (((422783*I)/4515840)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) - 
      (((2315347*I)/27095040)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) - 
      (((1444363*I)/27095040)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) - 
      (((23029*I)/27095040)*d*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^6)/b^2 + 
      (((102203*I)/108380160)*d^9*K0^2*M^4*Sqrt[13/(163438*Pi)]*u^6)/b^2 - 
      (((3967*I)/1003520)*d^5*K1^2*M^4*Sqrt[13/(163438*Pi)]*u^6)/b^2 + 
      (((11999*I)/6773760)*d^7*K1^2*M^4*Sqrt[13/(163438*Pi)]*u^6)/b^2 - 
      (((9167*I)/21676032)*d^11*K0^2*M^4*Sqrt[19/(111826*Pi)]*u^6)/b^2 + 
      (((397*I)/1354752)*d^7*K0^2*M^4*Sqrt[23/(92378*Pi)]*u^6)/b^2 - 
      (((54113*I)/2257920)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) + 
      (((221707*I)/4515840)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((1098809*I)/36126720)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) + 
      (((26527*I)/7225344)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) + 
      (((229049*I)/27095040)*d*K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) + 
      (((439*I)/47040)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) + 
      (((8651*I)/1290240)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) + 
      (((227641*I)/27095040)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((30689*I)/6773760)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) + 
      ((I/8064)*d^3*K0*K1*M^4*Sqrt[11/(193154*Pi)]*u^7)/b^2 - 
      ((I/564480)*d^11*K0*K1*M^4*Sqrt[253/(8398*Pi)]*u^7)/b^2 - 
      (((467*I)/322560)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[2124694*Pi]) + 
      (((41*I)/32256)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[2124694*Pi]) - 
      (((81*I)/62720)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[2124694*Pi]) + 
      (((1247*I)/2257920)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[2124694*Pi]) - 
      (((10531*I)/6773760)*d^3*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^8)/b^2 + 
      (((43*I)/1128960)*d^9*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^8)/b^2 + 
      (((137*I)/1128960)*d*K1^2*M^4*Sqrt[13/(163438*Pi)]*u^8)/b^2 - 
      (((28969*I)/40642560)*d^5*K1^2*M^4*Sqrt[17/(124982*Pi)]*u^8)/b^2 - 
      ((I/13230)*d*K0^2*M^4*Sqrt[19/(111826*Pi)]*u^8)/b^2 + 
      ((I/60480)*d^9*K0^2*M^4*Sqrt[19/(111826*Pi)]*u^8)/b^2 + 
      (((6229*I)/338688)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + 
      (((619*I)/282240)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((131*I)/53760)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + 
      (((73*I)/967680)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((1433*I)/2257920)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + 
      (((376913*I)/40642560)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + 
      (((1559*I)/1128960)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + 
      (((227*I)/2257920)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + 
      (((47*I)/1693440)*d^3*K0*K1*M^4*Sqrt[11/(193154*Pi)]*u^9)/b^2 + 
      (((5*I)/112896)*d^9*K0*K1*M^4*Sqrt[11/(193154*Pi)]*u^9)/b^2 - 
      ((I/1693440)*d^11*K0*K1*M^4*Sqrt[221/(9614*Pi)]*u^9)/b^2 - 
      ((I/37632)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) - 
      (((67*I)/282240)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) - 
      (((9*I)/31360)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) - 
      ((I/3456)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) + 
      (((151*I)/846720)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) + 
      ((I/169344)*d*K1^2*M^4*Sqrt[13/(163438*Pi)]*u^10)/b^2 + 
      (((5*I)/169344)*d^9*K1^2*M^4*Sqrt[13/(163438*Pi)]*u^10)/b^2 + 
      ((I/18816)*d^11*K1^2*M^4*Sqrt[17/(124982*Pi)]*u^10)/b^2 + 
      (((53*I)/423360)*d^7*K0^2*M^4*Sqrt[19/(111826*Pi)]*u^10)/b^2 - 
      ((I/423360)*d*K0^2*M^4*Sqrt[23/(92378*Pi)]*u^10)/b^2 + 
      (((53*I)/423360)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      ((I/14112)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((1013*I)/423360)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) + 
      ((I/84672)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) + 
      ((I/423360)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      ((I/56448)*d*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((43*I)/423360)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) + 
      ((I/23520)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      ((I/70560)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      ((I/2688)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((109*I)/120960)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]))/Pi, 0, 
    ((((-127*I)/26880)*d*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((31*I)/840)*d^3*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((1979*I)/134400)*d^5*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((4213*I)/134400)*d^9*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((353*I)/16800)*d^11*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((32099*I)/179200)*d^9*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((107*I)/89600)*d^11*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((653*I)/179200)*d^13*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((593*I)/35840)*d*K1^2*M^4*Sqrt[19/(111826*Pi)]*u^2)/b^2 + 
      (((2503*I)/21504)*d^5*K1^2*M^4*Sqrt[19/(111826*Pi)]*u^2)/b^2 + 
      (((9109049*I)/277222400)*d^7*K0^2*M^4*Sqrt[23/(92378*Pi)]*u^2)/b^2 + 
      (((242191*I)/3228825600)*d^13*K0^2*M^4*Sqrt[23/(92378*Pi)]*u^2)/b^2 - 
      (((41*I)/10752)*d^3*K1^2*M^4*Sqrt[437/(4862*Pi)]*u^2)/b^2 + 
      (((96263683*I)/831667200)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) - 
      (((4249073*I)/3228825600)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) + 
      (((237421*I)/134400)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) - 
      (((101055953*I)/338688000)*d^9*K0*K1*M^4*Sqrt[11/(193154*Pi)]*u^3)/
       b^2 - (((4480247*I)/112896000)*d*K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^3)/
       b^2 - (((668557*I)/3528000)*d^3*K0*K1*M^4*Sqrt[17/(124982*Pi)]*u^3)/
       b^2 + (((14034043*I)/112896000)*d^5*K0*K1*M^4*Sqrt[23/(92378*Pi)]*u^3)/
       b^2 + (((35727023*I)/7056000)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[2124694*Pi]) - (((18190831*I)/21168000)*d^11*K0*K1*M^4*u^3)/
       (b^2*Sqrt[2124694*Pi]) - (((2952527*I)/67737600)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[2124694*Pi]) + (((203096440513*I)/11231345664000)*d^5*K0^2*
        M^4*Sqrt[13/(163438*Pi)]*u^4)/b^2 + 
      (((6683399*I)/56448000)*d^7*K0^2*M^4*Sqrt[13/(163438*Pi)]*u^4)/b^2 - 
      (((7673021*I)/338688000)*d^11*K0^2*M^4*Sqrt[13/(163438*Pi)]*u^4)/b^2 - 
      (((8323511419*I)/686125440000)*d*K1^2*M^4*Sqrt[23/(92378*Pi)]*u^4)/
       b^2 - (((43265207*I)/423360000)*d^3*K1^2*M^4*Sqrt[23/(92378*Pi)]*u^4)/
       b^2 - (((290165468237*I)/4813433856000)*d^9*K1^2*M^4*
        Sqrt[23/(92378*Pi)]*u^4)/b^2 - (((205531*I)/4515840)*d^11*K1^2*M^4*
        Sqrt[23/(92378*Pi)]*u^4)/b^2 - (((2733251*I)/2709504000)*d^13*K1^2*
        M^4*Sqrt[23/(92378*Pi)]*u^4)/b^2 - (((7993709*I)/56448000)*d*K0^2*M^4*
        u^4)/(b^2*Sqrt[2124694*Pi]) - (((103836179*I)/112896000)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[2124694*Pi]) + (((622170902231*I)/1247927296000)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((76594181*I)/84672000)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((167369*I)/13547520)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((223494492719*I)/4704860160000)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[2124694*Pi]) + (((2055094213*I)/1505280000)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[2124694*Pi]) + (((7677717731*I)/1693440000)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - (((4094365985063*I)/5348259840000)*
        d^9*K1^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((291547699*I)/13547520000)*d*K0*K1*M^4*Sqrt[11/(193154*Pi)]*u^5)/
       b^2 - (((64411*I)/55296000)*d^13*K0*K1*M^4*Sqrt[17/(124982*Pi)]*u^5)/
       b^2 + (((354856673569*I)/2619751680000)*d^7*K0*K1*M^4*
        Sqrt[23/(92378*Pi)]*u^5)/b^2 - (((2856045919*I)/1693440000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[2124694*Pi]) + (((1357647883*I)/1505280000)*d^5*K0*
        K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) + 
      (((58641444893*I)/261975168000)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2124694*Pi]) - (((951163999*I)/645120000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2124694*Pi]) - (((15569*I)/18900)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2124694*Pi]) - (((34609361422873*I)/1501791363072000)*d^11*
        K1^2*M^4*Sqrt[23/(92378*Pi)]*u^6)/b^2 + 
      (((1264741*I)/2580480000)*d^5*K0^2*M^4*Sqrt[187/(11362*Pi)]*u^6)/b^2 - 
      (((1728885359*I)/54190080000)*d*K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((6596167681*I)/27095040000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) + (((7107719497*I)/13547520000)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[2124694*Pi]) - (((10544582569*I)/54190080000)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - (((257834383*I)/1806336000)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((39336223*I)/10838016000)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((3724706263*I)/54190080000)*d*K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((12858036967*I)/27095040000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) + (((5507787053*I)/18063360000)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[2124694*Pi]) + (((11683975439*I)/13547520000)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - (((21861694073*I)/54190080000)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) + 
      (((94635526825729*I)/300358272614400)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) - (((61526827*I)/10838016000)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[2124694*Pi]) - (((708179*I)/2709504000)*d^13*K0*K1*M^4*
        Sqrt[13/(163438*Pi)]*u^7)/b^2 + (((19828483*I)/4515840000)*d^5*K0*K1*
        M^4*Sqrt[23/(92378*Pi)]*u^7)/b^2 - (((16923299*I)/645120000)*d*K0*K1*
        M^4*u^7)/(b^2*Sqrt[2124694*Pi]) - (((1469148521*I)/6773760000)*d^3*K0*
        K1*M^4*u^7)/(b^2*Sqrt[2124694*Pi]) + 
      (((246325987*I)/564480000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[2124694*Pi]) - 
      (((814680143*I)/4515840000)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[2124694*Pi]) - 
      (((149623063*I)/1354752000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2124694*Pi]) - (((535331*I)/580608000)*d^11*K0^2*M^4*
        Sqrt[13/(163438*Pi)]*u^8)/b^2 - (((5437001*I)/2257920000)*d^3*K1^2*
        M^4*Sqrt[13/(163438*Pi)]*u^8)/b^2 - 
      (((7512779*I)/6773760000)*d^3*K0^2*M^4*Sqrt[19/(111826*Pi)]*u^8)/b^2 - 
      (((4115417*I)/13547520000)*d*K1^2*M^4*Sqrt[23/(92378*Pi)]*u^8)/b^2 - 
      (((4913869*I)/13547520000)*d*K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((8965903*I)/13547520000)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + 
      (((2810713*I)/52920000)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((755203517*I)/40642560000)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((3635347*I)/8128512000)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + 
      (((67927807*I)/2709504000)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + 
      (((642043*I)/11520000)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((367401869*I)/13547520000)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((20052217*I)/1354752000)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((1603379*I)/2709504000)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((5779271*I)/7402752000)*d^3*K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^9)/b^2 + 
      (((2883841*I)/2540160000)*d^7*K0*K1*M^4*Sqrt[19/(111826*Pi)]*u^9)/b^2 - 
      (((1315753793*I)/5123069952000)*d^11*K0*K1*M^4*Sqrt[23/(92378*Pi)]*u^9)/
       b^2 - (((1069*I)/1036800)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) - 
      (((7089949*I)/12954816000)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) + 
      (((22801171*I)/5080320000)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) - 
      (((67992251*I)/7620480000)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) + 
      (((12529506263*I)/16598746644480)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[2124694*Pi]) - (((783227*I)/3048192000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[2124694*Pi]) + (((77489*I)/508032000)*d^7*K0^2*M^4*
        Sqrt[11/(193154*Pi)]*u^10)/b^2 - (((1510576721*I)/17065810944000)*
        d^11*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^10)/b^2 - 
      (((143719*I)/3048192000)*d^9*K0^2*M^4*Sqrt[13/(163438*Pi)]*u^10)/b^2 + 
      (((48379*I)/203212800)*d*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((256621*I)/203212800)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) + 
      (((92647*I)/254016000)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((165817*I)/435456000)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((36671*I)/1524096000)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((447547*I)/1016064000)*d*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((383437*I)/1016064000)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) + 
      (((220459*I)/508032000)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) + 
      (((258653*I)/169344000)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((136907*I)/203212800)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) + 
      (((9093600287*I)/17065810944000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) - (((1051*I)/36288000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) + (((79753*I)/4445280000)*d^7*K0*K1*M^4*
        Sqrt[13/(163438*Pi)]*u^11)/b^2 - (((127*I)/74511360)*d*K0*K1*M^4*
        Sqrt[17/(124982*Pi)]*u^11)/b^2 + ((I/2069760)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) - (((48187*I)/254016000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) + (((34553*I)/362880000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) + (((1151*I)/8890560)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) - (((905467*I)/7620480000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) - (((85249*I)/762048000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) - (((281*I)/31104000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) + (((353*I)/211680000)*d^7*K0^2*M^4*
        Sqrt[11/(193154*Pi)]*u^12)/b^2 - (((79*I)/362880000)*d^9*K0^2*M^4*
        Sqrt[11/(193154*Pi)]*u^12)/b^2 - (((41*I)/508032000)*d^5*K1^2*M^4*
        Sqrt[11/(193154*Pi)]*u^12)/b^2 + (((3*I)/1568000)*d^7*K1^2*M^4*
        Sqrt[11/(193154*Pi)]*u^12)/b^2 - (((121*I)/508032000)*d^9*K1^2*M^4*
        Sqrt[11/(193154*Pi)]*u^12)/b^2 - (((31*I)/508032000)*d*K0^2*M^4*
        Sqrt[13/(163438*Pi)]*u^12)/b^2 - (((31*I)/508032000)*d^13*K0^2*M^4*
        Sqrt[13/(163438*Pi)]*u^12)/b^2 - ((I/14515200)*d*K1^2*M^4*
        Sqrt[13/(163438*Pi)]*u^12)/b^2 - ((I/14515200)*d^13*K1^2*M^4*
        Sqrt[13/(163438*Pi)]*u^12)/b^2 - ((I/282240000)*d^5*K0^2*M^4*
        Sqrt[187/(11362*Pi)]*u^12)/b^2 + ((I/50803200)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) - (((41*I)/5644800)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) - (((337*I)/50803200)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) + ((I/5644800)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) + ((I/50803200)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) - (((421*I)/50803200)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) - (((389*I)/50803200)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) + ((I/5644800)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) - ((I/63504000)*d*K0*K1*M^4*
        Sqrt[13/(163438*Pi)]*u^13)/b^2 - ((I/6350400)*d^3*K0*K1*M^4*
        Sqrt[13/(163438*Pi)]*u^13)/b^2 - ((I/6350400)*d^11*K0*K1*M^4*
        Sqrt[13/(163438*Pi)]*u^13)/b^2 - ((I/63504000)*d^13*K0*K1*M^4*
        Sqrt[13/(163438*Pi)]*u^13)/b^2 - ((I/317520000)*d^5*K0*K1*M^4*
        Sqrt[143/(14858*Pi)]*u^13)/b^2 + ((I/26460000)*d^7*K0*K1*M^4*
        Sqrt[143/(14858*Pi)]*u^13)/b^2 - ((I/317520000)*d^9*K0*K1*M^4*
        Sqrt[143/(14858*Pi)]*u^13)/b^2)/Pi, 0, 
    ((((9151*I)/1075200)*d*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((261439*I)/3225600)*d^3*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((349*I)/1075200)*d^13*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((337*I)/3225600)*d^15*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((148173*I)/716800)*d^3*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((833407*I)/6451200)*d^11*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((5167*I)/6451200)*d^13*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((1433*I)/2150400)*d^15*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((2337317*I)/6451200)*d^7*K1^2*M^4*Sqrt[17/(124982*Pi)]*u^2)/b^2 + 
      (((11*I)/358400)*d^5*K0^2*M^4*Sqrt[143/(14858*Pi)]*u^2)/b^2 - 
      (((3469*I)/215040)*d^7*K0^2*M^4*Sqrt[143/(14858*Pi)]*u^2)/b^2 + 
      (((4213*I)/1075200)*d^9*K0^2*M^4*Sqrt[143/(14858*Pi)]*u^2)/b^2 + 
      (((83*I)/358400)*d^11*K0^2*M^4*Sqrt[3289/(646*Pi)]*u^2)/b^2 + 
      (((1265909*I)/6451200)*d*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) - 
      (((7831*I)/716800)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) + 
      (((14711903*I)/6451200)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) + 
      (((123438577*I)/2032128000)*d*K0*K1*M^4*Sqrt[11/(193154*Pi)]*u^3)/b^2 + 
      (((1896271471*I)/290304000)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[2124694*Pi]) - 
      (((779591639*I)/2032128000)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[2124694*Pi]) - 
      (((6788246921*I)/406425600)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[2124694*Pi]) + 
      (((10345915273*I)/2032128000)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[2124694*Pi]) + (((3246184049*I)/677376000)*d^11*K0*K1*M^4*
        u^3)/(b^2*Sqrt[2124694*Pi]) - (((41903*I)/677376000)*d^13*K0*K1*M^4*
        u^3)/(b^2*Sqrt[2124694*Pi]) + (((4759889*I)/2032128000)*d^15*K0*K1*
        M^4*u^3)/(b^2*Sqrt[2124694*Pi]) + (((195036526121*I)/487710720000)*
        d^11*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^4)/b^2 - 
      (((674819689*I)/1625702400)*d^7*K0^2*M^4*Sqrt[13/(163438*Pi)]*u^4)/
       b^2 + (((2444887877*I)/357654528000)*d^5*K1^2*M^4*Sqrt[13/(163438*Pi)]*
        u^4)/b^2 + (((29261046938993459*I)/213342714224640000)*d^9*K1^2*M^4*
        Sqrt[17/(124982*Pi)]*u^4)/b^2 - (((550481*I)/2007040000)*d^15*K1^2*
        M^4*Sqrt[17/(124982*Pi)]*u^4)/b^2 + 
      (((126212652491*I)/5364817920000)*d*K1^2*M^4*Sqrt[23/(92378*Pi)]*u^4)/
       b^2 - (((292801003267*I)/487710720000)*d^7*K1^2*M^4*
        Sqrt[23/(92378*Pi)]*u^4)/b^2 + (((1827840409*I)/8128512000)*d*K0^2*
        M^4*u^4)/(b^2*Sqrt[2124694*Pi]) + (((2481669677*I)/1161216000)*d^3*
        K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((1256442763*I)/8128512000)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) + 
      (((12920327891*I)/8128512000)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[2124694*Pi]) + (((4316342323*I)/2709504000)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[2124694*Pi]) + (((17095349*I)/2709504000)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - (((446507*I)/8128512000)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[2124694*Pi]) + (((9467309907149*I)/1788272640000)*
        d^3*K1^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) + 
      (((8125659175620319*I)/7111423807488000)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[2124694*Pi]) + (((7628599987*I)/487710720000)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[2124694*Pi]) + (((2433298165603*I)/5364817920000)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) + 
      (((7614366009659*I)/1788272640000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2124694*Pi]) - (((13904624809*I)/357654528000)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[2124694*Pi]) - (((760708838573*I)/69672960000)*d^7*K0*
        K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) + 
      (((1302903316999*I)/487710720000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2124694*Pi]) + (((35349757429*I)/9953280000)*d^11*K0*K1*M^4*
        u^5)/(b^2*Sqrt[2124694*Pi]) + (((1904491411*I)/69672960000)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) - 
      (((256038709*I)/54190080000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2124694*Pi]) + (((28321237649*I)/390168576000)*d^11*K1^2*M^4*
        Sqrt[13/(163438*Pi)]*u^6)/b^2 + (((867808871*I)/1950842880000)*d^13*
        K0^2*M^4*Sqrt[17/(124982*Pi)]*u^6)/b^2 - 
      (((1581519255521*I)/98330798325760000)*d^15*K1^2*M^4*
        Sqrt[17/(124982*Pi)]*u^6)/b^2 + (((1670058843643*I)/21459271680000)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) + 
      (((5063856314779*I)/7153090560000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) + (((1097508019*I)/476872704000)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[2124694*Pi]) - (((3536897450081*I)/1950842880000)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) + 
      (((787537941139*I)/1950842880000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) + (((1199349573241*I)/1950842880000)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - (((702624697*I)/650280960000)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) + 
      (((2711894571803*I)/21459271680000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) + (((1712544636919*I)/1430618112000)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - (((195989960017*I)/2384363520000)*
        d^5*K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((5794441321897*I)/1950842880000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) + (((216053594629*I)/278691840000)*d^9*K1^2*M^4*
        u^6)/(b^2*Sqrt[2124694*Pi]) + (((23176076503*I)/1950842880000)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((11944275384575531*I)/7964794664386560000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) + (((33155084153*I)/975421440000)*d^9*K0*K1*M^4*
        Sqrt[11/(193154*Pi)]*u^7)/b^2 - (((2307919319*I)/3576545280000)*d^5*
        K0*K1*M^4*Sqrt[17/(124982*Pi)]*u^7)/b^2 + 
      (((231650516129*I)/3576545280000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2124694*Pi]) + (((2163758213399*I)/3576545280000)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[2124694*Pi]) - (((166813151833*I)/108380160000)*
        d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[2124694*Pi]) + 
      (((486584602981*I)/975421440000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2124694*Pi]) + (((8551096291*I)/975421440000)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[2124694*Pi]) - (((372065041*I)/325140480000)*d^15*K0*
        K1*M^4*u^7)/(b^2*Sqrt[2124694*Pi]) + 
      (((2120663581*I)/325140480000)*d^11*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^8)/
       b^2 - (((3038012711*I)/2682408960000)*d^5*K1^2*M^4*
        Sqrt[17/(124982*Pi)]*u^8)/b^2 + (((261281*I)/2903040000)*d^13*K1^2*
        M^4*Sqrt[19/(111826*Pi)]*u^8)/b^2 - 
      (((9514550753*I)/975421440000)*d^7*K1^2*M^4*Sqrt[23/(92378*Pi)]*u^8)/
       b^2 + (((6714355591*I)/1072963584000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[2124694*Pi]) + (((663479701771*I)/10729635840000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + (((3895746347*I)/335301120000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((56904030439*I)/325140480000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[2124694*Pi]) + (((18290819269*I)/487710720000)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[2124694*Pi]) + (((18428100701*I)/325140480000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + 
      (((103642291*I)/81285120000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[2124694*Pi]) - (((21561893*I)/139345920000)*d^15*K0^2*M^4*
        u^8)/(b^2*Sqrt[2124694*Pi]) + (((1203487499*I)/109486080000)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + (((1049499800249*I)/10729635840000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) + 
      (((476457071*I)/7741440000)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((66483259*I)/325140480000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[2124694*Pi]) + (((584545447*I)/243855360000)*d^11*K0*K1*M^4*
        Sqrt[11/(193154*Pi)]*u^9)/b^2 + (((2137267*I)/30481920000)*d^13*K0*K1*
        M^4*Sqrt[11/(193154*Pi)]*u^9)/b^2 - 
      (((821533*I)/125737920000)*d^5*K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^9)/
       b^2 - (((3807487*I)/731566080000)*d^15*K0*K1*M^4*Sqrt[17/(124982*Pi)]*
        u^9)/b^2 + (((277113847*I)/83825280000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[2124694*Pi]) + (((37405731557*I)/1149603840000)*d^3*K0*K1*
        M^4*u^9)/(b^2*Sqrt[2124694*Pi]) - (((60736164113*I)/731566080000)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) + 
      (((264048133*I)/13063680000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[2124694*Pi]) + (((22717883*I)/121927680000)*d^11*K0^2*M^4*
        Sqrt[11/(193154*Pi)]*u^10)/b^2 + (((13706447*I)/2682408960000)*d*K0^2*
        M^4*Sqrt[17/(124982*Pi)]*u^10)/b^2 + 
      (((100847861*I)/3448811520000)*d*K1^2*M^4*Sqrt[17/(124982*Pi)]*u^10)/
       b^2 - (((3915203*I)/182891520000)*d^7*K0^2*M^4*Sqrt[323/(6578*Pi)]*
        u^10)/b^2 + (((8893993169*I)/4023613440000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) + (((8476726021*I)/8047226880000)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[2124694*Pi]) + (((1060382677*I)/731566080000)*d^9*
        K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) + 
      (((33923*I)/464486400)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((29993*I)/3657830400)*d^15*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) + 
      (((6318850367*I)/2011806720000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) - (((7628090579*I)/8047226880000)*d^5*K1^2*M^4*
        u^10)/(b^2*Sqrt[2124694*Pi]) - (((7683178291*I)/1097349120000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) + 
      (((4096101859*I)/2194698240000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) + (((5194291*I)/2194698240)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) + (((193799119*I)/2194698240000)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[2124694*Pi]) - (((1207159*I)/121927680000)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - (((14627*I)/60963840000)*d^15*K0*
        K1*M^4*Sqrt[13/(163438*Pi)]*u^11)/b^2 + 
      (((25516129*I)/603542016000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[2124694*Pi]) + 
      (((1494588257*I)/2011806720000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) + (((24618241*I)/502951680000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[2124694*Pi]) - (((1017356129*I)/548674560000)*d^7*K0*
        K1*M^4*u^11)/(b^2*Sqrt[2124694*Pi]) + 
      (((15682097*I)/39191040000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) + (((326579479*I)/548674560000)*d^11*K0*K1*M^4*
        u^11)/(b^2*Sqrt[2124694*Pi]) + (((954433*I)/34292160000)*d^13*K0*K1*
        M^4*u^11)/(b^2*Sqrt[2124694*Pi]) + (((1816709*I)/548674560000)*d^11*
        K1^2*M^4*Sqrt[11/(193154*Pi)]*u^12)/b^2 - 
      (((414551*I)/1005903360000)*d^5*K0^2*M^4*Sqrt[19/(111826*Pi)]*u^12)/
       b^2 + (((229*I)/2194698240)*d^13*K0^2*M^4*Sqrt[19/(111826*Pi)]*u^12)/
       b^2 + (((78677*I)/137168640000)*d^9*K0^2*M^4*Sqrt[23/(92378*Pi)]*u^12)/
       b^2 - (((40169*I)/109734912000)*d^7*K1^2*M^4*Sqrt[253/(8398*Pi)]*u^12)/
       b^2 - (((12161377*I)/754427520000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) + (((46147147*I)/670602240000)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[2124694*Pi]) - (((50156177*I)/548674560000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[2124694*Pi]) + (((3467531*I)/109734912000)*d^11*
        K0^2*M^4*u^12)/(b^2*Sqrt[2124694*Pi]) - 
      (((47*I)/209018880)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[2124694*Pi]) + 
      (((35582969*I)/1508855040000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[2124694*Pi]) + 
      (((6372689*I)/2011806720000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) + (((699997*I)/47900160000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) + (((869597*I)/68584320000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) + (((132361*I)/54867456000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) - (((9721*I)/36578304000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) - (((353*I)/40007520000)*d^15*K0*K1*M^4*
        Sqrt[11/(193154*Pi)]*u^13)/b^2 - (((7581199*I)/8997246720000)*d^5*K0*
        K1*M^4*Sqrt[13/(163438*Pi)]*u^13)/b^2 + 
      (((301463*I)/502951680000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[2124694*Pi]) + 
      (((192053*I)/27941760000)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[2124694*Pi]) + 
      (((159283*I)/10796696064)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[2124694*Pi]) - 
      (((57949*I)/2857680000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[2124694*Pi]) - 
      (((107647*I)/137168640000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[2124694*Pi]) + 
      (((12817*I)/1399680000)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[2124694*Pi]) + 
      (((99167*I)/137168640000)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[2124694*Pi]) + 
      ((I/118540800)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[2124694*Pi]) - 
      (((13691*I)/137168640000)*d^7*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^14)/b^2 + 
      (((19681*I)/480090240000)*d^11*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^14)/
       b^2 + (((1063*I)/377213760000)*d*K0^2*M^4*Sqrt[13/(163438*Pi)]*u^14)/
       b^2 + (((359*I)/160030080000)*d^15*K0^2*M^4*Sqrt[13/(163438*Pi)]*u^14)/
       b^2 + (((36769*I)/1508855040000)*d^3*K0^2*M^4*Sqrt[17/(124982*Pi)]*
        u^14)/b^2 + (((37*I)/4286520000)*d^13*K1^2*M^4*Sqrt[17/(124982*Pi)]*
        u^14)/b^2 + (((17389*I)/1920360960000)*d^13*K0^2*M^4*
        Sqrt[23/(92378*Pi)]*u^14)/b^2 - (((89*I)/68584320000)*d^9*K1^2*M^4*
        Sqrt[209/(10166*Pi)]*u^14)/b^2 + (((37*I)/34292160000)*d^5*K1^2*M^4*
        Sqrt[253/(8398*Pi)]*u^14)/b^2 + (((229147*I)/754427520000)*d^5*K0^2*
        M^4*u^14)/(b^2*Sqrt[2124694*Pi]) - (((153331*I)/137168640000)*d^7*
        K0^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) - 
      (((2837*I)/8573040000)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) + 
      (((71101*I)/137168640000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) - 
      (((5329*I)/128024064000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) - 
      (((1283*I)/64012032000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) + 
      (((2503*I)/68584320000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) + 
      (((55813*I)/137168640000)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) + 
      (((3041*I)/64012032000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) + 
      (((347*I)/45722880000)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) + 
      ((I/326592000)*d^7*K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^15)/b^2 + 
      ((I/108864000)*d^9*K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^15)/b^2 - 
      ((I/326592000)*d^11*K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^15)/b^2 - 
      ((I/326592000)*d^13*K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^15)/b^2 - 
      ((I/3592512000)*d^5*K0*K1*M^4*Sqrt[221/(9614*Pi)]*u^15)/b^2 - 
      ((I/3592512000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[2124694*Pi]) - 
      (((53*I)/3592512000)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[2124694*Pi]) - 
      ((I/326592000)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[2124694*Pi]))/Pi, 0, 
    ((((-8011943*I)/80179200)*d^3*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((35841317*I)/561254400)*d^5*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((6705623*I)/561254400)*d^9*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((2683*I)/80179200)*d^17*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((403153*I)/93542400)*d*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 - 
      (((812093*I)/748339200)*d^15*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((230681*I)/748339200)*d^17*K1^2*M^4*Sqrt[11/(193154*Pi)]*u^2)/b^2 + 
      (((5999*I)/80179200)*d^13*K0^2*M^4*Sqrt[143/(14858*Pi)]*u^2)/b^2 - 
      (((12587*I)/28062720)*d*K0^2*M^4*Sqrt[187/(11362*Pi)]*u^2)/b^2 - 
      (((4634479*I)/561254400)*d^11*K0^2*M^4*Sqrt[187/(11362*Pi)]*u^2)/b^2 + 
      (((9510391*I)/561254400)*d^7*K0^2*M^4*Sqrt[209/(10166*Pi)]*u^2)/b^2 + 
      (((20509*I)/561254400)*d^15*K0^2*M^4*Sqrt[253/(8398*Pi)]*u^2)/b^2 + 
      (((1254037*I)/2245017600)*d^13*K1^2*M^4*Sqrt[253/(8398*Pi)]*u^2)/b^2 - 
      (((29419937*I)/35635200)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) - 
      (((1883566319*I)/748339200)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) + 
      (((50985713*I)/9977856)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) + 
      (((1176698827*I)/2245017600)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[2124694*Pi]) - 
      (((5548846421*I)/2245017600)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[2124694*Pi]) + (((30252773*I)/202051584000)*d^17*K0*K1*M^4*
        Sqrt[13/(163438*Pi)]*u^3)/b^2 - (((23423464079*I)/471453696000)*d^9*
        K0*K1*M^4*Sqrt[23/(92378*Pi)]*u^3)/b^2 - 
      (((828311843*I)/1683763200)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[2124694*Pi]) - 
      (((1428063353687*I)/202051584000)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[2124694*Pi]) - (((7331074606787*I)/1414361088000)*d^5*K0*K1*
        M^4*u^3)/(b^2*Sqrt[2124694*Pi]) + (((33684538287871*I)/1414361088000)*
        d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[2124694*Pi]) - 
      (((4763847783241*I)/471453696000)*d^11*K0*K1*M^4*u^3)/
       (b^2*Sqrt[2124694*Pi]) + (((4099002863*I)/28864512000)*d^13*K0*K1*M^4*
        u^3)/(b^2*Sqrt[2124694*Pi]) + (((42919971389*I)/1414361088000)*d^15*
        K0*K1*M^4*u^3)/(b^2*Sqrt[2124694*Pi]) + 
      (((3949871*I)/202051584000)*d^17*K0^2*M^4*Sqrt[17/(124982*Pi)]*u^4)/
       b^2 - (((1862174544391543*I)/4356232151040000)*d^3*K1^2*M^4*
        Sqrt[17/(124982*Pi)]*u^4)/b^2 - (((118231871119*I)/1414361088000)*d^5*
        K0^2*M^4*Sqrt[19/(111826*Pi)]*u^4)/b^2 - 
      (((4723109*I)/23224320)*d*K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((533806646221*I)/202051584000)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[2124694*Pi]) + (((11984691169193*I)/1414361088000)*d^7*K0^2*
        M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - (((257572169891*I)/471453696000)*
        d^9*K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((1664752346723*I)/471453696000)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[2124694*Pi]) + (((688514929*I)/28864512000)*d^13*K0^2*M^4*
        u^4)/(b^2*Sqrt[2124694*Pi]) + (((18764527387*I)/1414361088000)*d^15*
        K0^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((38525325722659*I)/65343482265600)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[2124694*Pi]) - (((1968599981933617*I)/484025794560000)*d^5*
        K1^2*M^4*u^4)/(b^2*Sqrt[2124694*Pi]) + 
      (((8503866593632117*I)/373391327232000)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[2124694*Pi]) - (((41365576421711*I)/33944666112000)*d^9*K1^2*
        M^4*u^4)/(b^2*Sqrt[2124694*Pi]) - 
      (((1645826652451867*I)/169723330560000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[2124694*Pi]) + (((295626860323*I)/18858147840000)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[2124694*Pi]) + 
      (((8475094403497*I)/169723330560000)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[2124694*Pi]) - (((4575404629*I)/5852528640000)*d^17*K1^2*M^4*
        u^4)/(b^2*Sqrt[2124694*Pi]) - (((11570436347*I)/169723330560000)*d^17*
        K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^5)/b^2 - 
      (((5970075601069*I)/212366317363200)*d*K0*K1*M^4*Sqrt[19/(111826*Pi)]*
        u^5)/b^2 + (((62101936578289*I)/74678265446400)*d^7*K0*K1*M^4*
        Sqrt[23/(92378*Pi)]*u^5)/b^2 - 
      (((355177691128060733*I)/56631017963520000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2124694*Pi]) - (((19495817729378651*I)/6292335329280000)*d^5*
        K0*K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) - 
      (((5533579358303*I)/4849238016000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2124694*Pi]) - (((1374346514319997*I)/169723330560000)*d^11*
        K0*K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) - 
      (((173435234249*I)/6286049280000)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2124694*Pi]) + (((1085954555641*I)/24246190080000)*d^15*K0*
        K1*M^4*u^5)/(b^2*Sqrt[2124694*Pi]) + 
      (((341110330396387*I)/678893322240000)*d^7*K1^2*M^4*
        Sqrt[11/(193154*Pi)]*u^6)/b^2 + (((462337141339*I)/678893322240000)*
        d^15*K0^2*M^4*Sqrt[13/(163438*Pi)]*u^6)/b^2 - 
      (((704955806083*I)/19396952064000)*d^9*K1^2*M^4*Sqrt[13/(163438*Pi)]*
        u^6)/b^2 - (((20337647257751*I)/3397861077811200)*d*K0^2*M^4*
        Sqrt[17/(124982*Pi)]*u^6)/b^2 - (((1291017109*I)/96984760320000)*d^17*
        K0^2*M^4*Sqrt[17/(124982*Pi)]*u^6)/b^2 - 
      (((5007857281048933*I)/226524071854080000)*d^5*K0^2*M^4*
        Sqrt[23/(92378*Pi)]*u^6)/b^2 - (((66607483660243*I)/678893322240000)*
        d^11*K1^2*M^4*Sqrt[23/(92378*Pi)]*u^6)/b^2 - 
      (((257516127813090673*I)/226524071854080000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) + (((5060737354688107*I)/1493565308928000)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((5203669647409*I)/27155732889600)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) - (((980974494092137*I)/678893322240000)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((432056843903*I)/32328253440000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) - (((2794670185653139*I)/16989305389056000)*d*
        K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((424201088050942717*I)/226524071854080000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) - (((6326380928751893*I)/8389780439040000)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((645677840083*I)/32328253440000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) + (((9260402796563*I)/678893322240000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[2124694*Pi]) - 
      (((255791748679*I)/678893322240000)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[2124694*Pi]) - (((3494282611*I)/157151232000)*d^9*K0*K1*M^4*
        Sqrt[11/(193154*Pi)]*u^7)/b^2 - (((24236898143*I)/3403306368000)*d*K0*
        K1*M^4*Sqrt[13/(163438*Pi)]*u^7)/b^2 + 
      (((90701155513734214994137*I)/717669661264088924160000)*d^7*K0*K1*M^4*
        Sqrt[13/(163438*Pi)]*u^7)/b^2 - (((229834685761*I)/3535902720000)*
        d^11*K0*K1*M^4*Sqrt[19/(111826*Pi)]*u^7)/b^2 - 
      (((62245310365907*I)/60503224320000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2124694*Pi]) - (((48474597011837*I)/121006448640000)*d^5*K0*
        K1*M^4*u^7)/(b^2*Sqrt[2124694*Pi]) + 
      (((981919050307360177405307*I)/717669661264088924160000)*d^7*K0*K1*M^4*
        u^7)/(b^2*Sqrt[2124694*Pi]) - (((3908029211*I)/224501760000)*d^13*K0*
        K1*M^4*u^7)/(b^2*Sqrt[2124694*Pi]) + 
      (((37882274623*I)/4714536960000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2124694*Pi]) - (((439734469*I)/1767951360000)*d^17*K0*K1*M^4*
        u^7)/(b^2*Sqrt[2124694*Pi]) + (((30913358627*I)/339446661120000)*d^15*
        K0^2*M^4*Sqrt[11/(193154*Pi)]*u^8)/b^2 - 
      (((968092429253*I)/56574443520000)*d^11*K1^2*M^4*Sqrt[11/(193154*Pi)]*
        u^8)/b^2 - (((2906190390127*I)/339446661120000)*d^11*K0^2*M^4*
        Sqrt[17/(124982*Pi)]*u^8)/b^2 - (((12001938017*I)/56574443520000)*
        d^13*K1^2*M^4*Sqrt[17/(124982*Pi)]*u^8)/b^2 - 
      (((37579484125961*I)/67957221556224000)*d*K0^2*M^4*Sqrt[19/(111826*Pi)]*
        u^8)/b^2 - (((39864549489404149*I)/339786107781120000)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((1645382960215037*I)/30889646161920000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[2124694*Pi]) + (((438580822151123*I)/1244637757440000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((1626937683289*I)/67889332224000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[2124694*Pi]) - (((185860286369*I)/67889332224000)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - (((1428907147*I)/42430832640000)*
        d^17*K0^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((125605522700039*I)/7811174891520000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[2124694*Pi]) - (((29046823122810347*I)/169893053890560000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((7746369695340167*I)/169893053890560000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[2124694*Pi]) + (((177995113837001*I)/373391327232000)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((2016628951807*I)/37716295680000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[2124694*Pi]) + (((73423569083*I)/56574443520000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - (((115464157*I)/2601123840000)*d^17*
        K1^2*M^4*u^8)/(b^2*Sqrt[2124694*Pi]) - 
      (((2160758740519*I)/509169991680000)*d^11*K0*K1*M^4*
        Sqrt[17/(124982*Pi)]*u^9)/b^2 - 
      (((51033911057177*I)/8787571752960000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[2124694*Pi]) - (((367907452972723*I)/5858381168640000)*d^3*
        K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) - 
      (((1253270596635973*I)/56631017963520000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[2124694*Pi]) + (((1018413627103661*I)/5600869908480000)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) - 
      (((9035961181421*I)/509169991680000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[2124694*Pi]) - (((872509704991*I)/509169991680000)*d^13*K0*
        K1*M^4*u^9)/(b^2*Sqrt[2124694*Pi]) + 
      (((269163775357*I)/509169991680000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[2124694*Pi]) - (((9701839349*I)/509169991680000)*d^17*K0*K1*
        M^4*u^9)/(b^2*Sqrt[2124694*Pi]) - (((81228419*I)/509169991680000)*
        d^17*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^10)/b^2 - 
      (((9135870773*I)/101833998336000)*d^9*K0^2*M^4*Sqrt[13/(163438*Pi)]*
        u^10)/b^2 - (((8557086605107*I)/23167234621440000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) - (((798189915444487*I)/169893053890560000)*d^3*
        K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((158397719864047*I)/56631017963520000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) + (((84348399632503*I)/5600869908480000)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((3008416822027*I)/509169991680000)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) - (((84393496553*I)/509169991680000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[2124694*Pi]) + (((487751651*I)/10391224320000)*
        d^15*K0^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((514556789861831*I)/764518742507520000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) - (((929151042161801*I)/139003407728640000)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((269887938025829*I)/305807497003008000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) + (((97329993087947*I)/5600869908480000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((3194961021691*I)/1527509975040000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) - (((10550299994461*I)/1527509975040000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((296183313047*I)/1527509975040000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[2124694*Pi]) + (((86783483429*I)/1527509975040000)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - (((464945449*I)/218215710720000)*
        d^17*K1^2*M^4*u^10)/(b^2*Sqrt[2124694*Pi]) - 
      (((118140301*I)/23867343360000)*d^13*K0*K1*M^4*Sqrt[11/(193154*Pi)]*
        u^11)/b^2 - (((153281771*I)/6584094720000)*d^9*K0*K1*M^4*
        Sqrt[17/(124982*Pi)]*u^11)/b^2 + (((100682887*I)/95469373440000)*d^15*
        K0*K1*M^4*Sqrt[17/(124982*Pi)]*u^11)/b^2 - 
      (((3902926817561*I)/27304240803840000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) - (((42307702703789*I)/27304240803840000)*d^3*
        K0*K1*M^4*u^11)/(b^2*Sqrt[2124694*Pi]) - 
      (((175059066673*I)/278614702080000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) + (((401370564059*I)/87513592320000)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[2124694*Pi]) - (((69984771127*I)/38187749376000)*
        d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[2124694*Pi]) - 
      (((225677*I)/329204736000)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2124694*Pi]) - (((2227644119*I)/381877493760000)*d^11*K0^2*
        M^4*Sqrt[17/(124982*Pi)]*u^12)/b^2 + 
      (((30675787*I)/381877493760000)*d^15*K0^2*M^4*Sqrt[17/(124982*Pi)]*
        u^12)/b^2 - (((324682113439*I)/54608481607680000)*d^3*K1^2*M^4*
        Sqrt[17/(124982*Pi)]*u^12)/b^2 - (((1913081939*I)/4964407418880000)*
        d^5*K1^2*M^4*Sqrt[17/(124982*Pi)]*u^12)/b^2 - 
      (((42623123*I)/381877493760000)*d^13*K0^2*M^4*Sqrt[19/(111826*Pi)]*
        u^12)/b^2 - (((3961740397*I)/2184339264307200)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) - (((2937154055623*I)/54608481607680000)*d^3*
        K0^2*M^4*u^12)/(b^2*Sqrt[2124694*Pi]) - 
      (((1033216280909*I)/10921696321536000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) + (((24110949571*I)/93347831808000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[2124694*Pi]) - (((3098536411*I)/381877493760000)*
        d^9*K0^2*M^4*u^12)/(b^2*Sqrt[2124694*Pi]) - 
      (((206849*I)/3896709120000)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) - (((64053022937*I)/7801211658240000)*d*K1^2*
        M^4*u^12)/(b^2*Sqrt[2124694*Pi]) + 
      (((337516933333*I)/1400217477120000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) - (((5973354263*I)/381877493760000)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[2124694*Pi]) - (((41804183087*I)/381877493760000)*
        d^11*K1^2*M^4*u^12)/(b^2*Sqrt[2124694*Pi]) - 
      (((647785657*I)/381877493760000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[2124694*Pi]) + (((635220979*I)/381877493760000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[2124694*Pi]) - (((756643*I)/11933671680000)*d^17*
        K1^2*M^4*u^12)/(b^2*Sqrt[2124694*Pi]) - 
      (((2679667427*I)/50239803079065600000)*d^17*K0*K1*M^4*
        Sqrt[17/(124982*Pi)]*u^13)/b^2 - (((836231*I)/6364624896000)*d^11*K0*
        K1*M^4*Sqrt[143/(14858*Pi)]*u^13)/b^2 - 
      (((1058966189*I)/1516902266880000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[2124694*Pi]) - (((55963160777*I)/4550706800640000)*d^3*K0*K1*
        M^4*u^13)/(b^2*Sqrt[2124694*Pi]) - (((7667981149*I)/910141360128000)*
        d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[2124694*Pi]) + 
      (((2948056847*I)/70010873856000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[2124694*Pi]) - (((4865921*I)/1272924979200)*d^9*K0*K1*M^4*
        u^13)/(b^2*Sqrt[2124694*Pi]) + (((8799191*I)/6364624896000)*d^13*K0*
        K1*M^4*u^13)/(b^2*Sqrt[2124694*Pi]) + 
      (((48101*I)/84861665280)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[2124694*Pi]) - 
      (((1262260459181*I)/50239803079065600000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[2124694*Pi]) - (((2663483*I)/700108738560000)*d*K0^2*M^4*
        Sqrt[13/(163438*Pi)]*u^14)/b^2 - (((13453651*I)/235564277760000)*d^9*
        K0^2*M^4*Sqrt[17/(124982*Pi)]*u^14)/b^2 - 
      (((42117901873*I)/399634797219840000)*d^5*K1^2*M^4*Sqrt[17/(124982*Pi)]*
        u^14)/b^2 + (((9071*I)/2983417920000)*d^15*K0^2*M^4*
        Sqrt[19/(111826*Pi)]*u^14)/b^2 - (((9487*I)/1325963520000)*d^11*K1^2*
        M^4*Sqrt[253/(8398*Pi)]*u^14)/b^2 - 
      (((757579*I)/833462784000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) - 
      (((26560481*I)/19447464960000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[2124694*Pi]) + (((8790323*I)/2917119744000)*d^7*K0^2*M^4*
        u^14)/(b^2*Sqrt[2124694*Pi]) + (((156215796043*I)/61482276495360000)*
        d^9*K0^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) - 
      (((42995383*I)/23867343360000)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[2124694*Pi]) - (((8330143*I)/15911562240000)*d^13*K0^2*M^4*
        u^14)/(b^2*Sqrt[2124694*Pi]) + (((1543601*I)/190938746880000)*d^17*
        K0^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) - 
      (((98417479*I)/1820282720256000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[2124694*Pi]) - (((45671713*I)/47403195840000)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[2124694*Pi]) + (((4597908479*I)/11660431749120000)*
        d^5*K1^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) + 
      (((8359157*I)/2651927040000)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[2124694*Pi]) + (((16622731*I)/10607708160000)*d^9*K1^2*M^4*
        u^14)/(b^2*Sqrt[2124694*Pi]) - (((8545501*I)/15911562240000)*d^13*
        K1^2*M^4*u^14)/(b^2*Sqrt[2124694*Pi]) + 
      (((292283*I)/7955781120000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[2124694*Pi]) + (((395123*I)/63646248960000)*d^17*K1^2*M^4*
        u^14)/(b^2*Sqrt[2124694*Pi]) - (((811*I)/2273080320000)*d^17*K0*K1*
        M^4*Sqrt[11/(193154*Pi)]*u^15)/b^2 - 
      (((6752509*I)/787622330880000)*d^3*K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^15)/
       b^2 - (((850567*I)/26595039744000)*d^5*K0*K1*M^4*Sqrt[17/(124982*Pi)]*
        u^15)/b^2 - (((4849589*I)/525081553920000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[2124694*Pi]) + (((85242467*I)/182840898240000)*d^5*K0*K1*M^4*
        u^15)/(b^2*Sqrt[2124694*Pi]) + (((218045123*I)/787622330880000)*d^7*
        K0*K1*M^4*u^15)/(b^2*Sqrt[2124694*Pi]) + 
      (((38021*I)/1432040601600)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[2124694*Pi]) - 
      (((209197*I)/14320406016000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[2124694*Pi]) - (((2930087*I)/71602030080000)*d^13*K0*K1*M^4*
        u^15)/(b^2*Sqrt[2124694*Pi]) - (((1092191*I)/23867343360000)*d^15*K0*
        K1*M^4*u^15)/(b^2*Sqrt[2124694*Pi]) + 
      ((I/2806272000)*d^15*K0^2*M^4*Sqrt[11/(193154*Pi)]*u^16)/b^2 - 
      (((431*I)/3900605829120)*d^3*K0^2*M^4*Sqrt[17/(124982*Pi)]*u^16)/b^2 - 
      (((7*I)/3653164800)*d^9*K1^2*M^4*Sqrt[17/(124982*Pi)]*u^16)/b^2 - 
      (((73*I)/4091544576000)*d^17*K0^2*M^4*Sqrt[19/(111826*Pi)]*u^16)/b^2 + 
      (((3901*I)/195030291456000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[2124694*Pi]) + 
      (((5519*I)/1260971712000)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[2124694*Pi]) + 
      (((4296521*I)/292545437184000)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[2124694*Pi]) + (((19139*I)/22503495168000)*d^7*K0^2*M^4*
        u^16)/(b^2*Sqrt[2124694*Pi]) - (((8473*I)/255721536000)*d^9*K0^2*M^4*
        u^16)/(b^2*Sqrt[2124694*Pi]) - (((6857*I)/2045772288000)*d^11*K0^2*
        M^4*u^16)/(b^2*Sqrt[2124694*Pi]) + (((5861*I)/409154457600)*d^13*K0^2*
        M^4*u^16)/(b^2*Sqrt[2124694*Pi]) + (((37*I)/70543872000)*d^17*K0^2*
        M^4*u^16)/(b^2*Sqrt[2124694*Pi]) + (((3329*I)/195030291456000)*d*K1^2*
        M^4*u^16)/(b^2*Sqrt[2124694*Pi]) + (((142859*I)/58509087436800)*d^3*
        K1^2*M^4*u^16)/(b^2*Sqrt[2124694*Pi]) + 
      (((4228453*I)/292545437184000)*d^5*K1^2*M^4*u^16)/
       (b^2*Sqrt[2124694*Pi]) + (((16279*I)/22503495168000)*d^7*K1^2*M^4*
        u^16)/(b^2*Sqrt[2124694*Pi]) - (((883*I)/292253184000)*d^11*K1^2*M^4*
        u^16)/(b^2*Sqrt[2124694*Pi]) + (((28661*I)/2045772288000)*d^13*K1^2*
        M^4*u^16)/(b^2*Sqrt[2124694*Pi]) + (((2573*I)/681924096000)*d^15*K1^2*
        M^4*u^16)/(b^2*Sqrt[2124694*Pi]) + (((241*I)/1363848192000)*d^17*K1^2*
        M^4*u^16)/(b^2*Sqrt[2124694*Pi]) - ((I/127860768000)*d^3*K0*K1*M^4*
        Sqrt[13/(163438*Pi)]*u^17)/b^2 - ((I/51144307200)*d^7*K0*K1*M^4*
        Sqrt[13/(163438*Pi)]*u^17)/b^2 + (((13*I)/255721536000)*d^11*K0*K1*
        M^4*Sqrt[13/(163438*Pi)]*u^17)/b^2 - 
      ((I/20457722880)*d^13*K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^17)/b^2 - 
      ((I/42620256000)*d^15*K0*K1*M^4*Sqrt[13/(163438*Pi)]*u^17)/b^2 + 
      ((I/127860768000)*d^9*K0*K1*M^4*Sqrt[143/(14858*Pi)]*u^17)/b^2 - 
      ((I/511443072000)*d^5*K0*K1*M^4*Sqrt[247/(8602*Pi)]*u^17)/b^2 - 
      ((I/170481024000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[2124694*Pi]) - 
      ((I/85240512000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[2124694*Pi]) + 
      ((I/56827008000)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[2124694*Pi]) + 
      ((I/170481024000)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[2124694*Pi]) + 
      ((I/85240512000)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[2124694*Pi]) - 
      ((I/56827008000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[2124694*Pi]))/Pi}, 7, 
   15, 1], SeriesData[p, 0, 
   {((((-5*I)/32)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 + 
      (((31*I)/48)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 + 
      (((5*I)/5376)*d*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((5*I)/768)*d^3*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((11*I)/2688)*d^5*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((11*I)/896)*d^7*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((11*I)/1792)*d^9*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((5*I)/1792)*d^11*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((3*I)/32)*d^9*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((3*I)/64)*d^11*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      ((I/96)*d^7*K1^2*M^5*Sqrt[(209*Pi)/10166]*u^3)/b^3 - 
      (((215*I)/192)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2124694]*b^3) - 
      (((414521*I)/451584)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 + 
      (((591961*I)/1128960)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 - 
      (((192397*I)/451584)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 + 
      (((183733*I)/1128960)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^4)/b^3 - 
      (((172993*I)/2257920)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^4)/b^3 - 
      (((193*I)/451584)*d*K0*K1*M^5*Sqrt[(299*Pi)/7106]*u^4)/b^3 - 
      (((30323*I)/903168)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((327361*I)/2257920)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((993743*I)/2257920)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((973043*I)/4515840)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((243401*I)/27095040)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((52783*I)/4515840)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((2306221*I)/27095040)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((350293*I)/13547520)*d^7*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^5)/b^3 - 
      (((5477*I)/903168)*d^11*K0^2*M^5*Sqrt[(17*Pi)/124982]*u^5)/b^3 - 
      (((18313*I)/3010560)*d^3*K1^2*M^5*Sqrt[(17*Pi)/124982]*u^5)/b^3 - 
      (((88619*I)/27095040)*d^9*K1^2*M^5*Sqrt[(23*Pi)/92378]*u^5)/b^3 - 
      (((210401*I)/903168)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[2124694]*b^3) - 
      (((604391*I)/27095040)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 - 
      (((329311*I)/3010560)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 + 
      (((422783*I)/4515840)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 - 
      (((2315347*I)/27095040)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 - 
      (((1444363*I)/27095040)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 + 
      (((184277*I)/13547520)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^6)/b^3 + 
      (((221707*I)/4515840)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((739*I)/169344)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((229049*I)/27095040)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((201791*I)/4515840)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((227641*I)/27095040)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((30689*I)/6773760)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((23029*I)/27095040)*d*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^7)/b^3 + 
      (((11999*I)/6773760)*d^7*K1^2*M^5*Sqrt[(13*Pi)/163438]*u^7)/b^3 + 
      (((397*I)/1354752)*d^7*K0^2*M^5*Sqrt[(23*Pi)/92378]*u^7)/b^3 - 
      (((21389*I)/27095040)*d^9*K0^2*M^5*Sqrt[(23*Pi)/92378]*u^7)/b^3 - 
      (((54113*I)/2257920)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2124694]*b^3) + 
      (((439*I)/47040)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2124694]*b^3) - 
      (((467*I)/322560)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 + 
      (((41*I)/32256)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 - 
      (((81*I)/62720)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 + 
      (((1247*I)/2257920)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 + 
      ((I/8064)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^8)/b^3 - 
      ((I/564480)*d^11*K0*K1*M^5*Sqrt[(253*Pi)/8398]*u^8)/b^3 + 
      (((619*I)/282240)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((131*I)/53760)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((73*I)/967680)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((107*I)/37632)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((1559*I)/1128960)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((227*I)/2257920)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((43*I)/1128960)*d^9*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^9)/b^3 + 
      (((137*I)/1128960)*d*K1^2*M^5*Sqrt[(13*Pi)/163438]*u^9)/b^3 - 
      ((I/13230)*d*K0^2*M^5*Sqrt[(19*Pi)/111826]*u^9)/b^3 + 
      ((I/60480)*d^9*K0^2*M^5*Sqrt[(19*Pi)/111826]*u^9)/b^3 + 
      (((971*I)/752640)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[2124694]*b^3) - 
      (((1433*I)/2257920)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[2124694]*b^3) - 
      ((I/37632)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((67*I)/282240)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((9*I)/31360)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 + 
      (((67*I)/338688)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 + 
      (((3*I)/62720)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 + 
      (((47*I)/1693440)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^10)/b^3 - 
      ((I/14112)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      ((I/70560)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      ((I/84672)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      ((I/423360)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      (((5*I)/84672)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      ((I/23520)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      ((I/70560)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      ((I/84672)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      ((I/423360)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      ((I/423360)*d*K0^2*M^5*Sqrt[(23*Pi)/92378]*u^11)/b^3 + 
      (((53*I)/423360)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[2124694]*b^3) - 
      (((43*I)/423360)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[2124694]*b^3))/Pi, 
    0, ((((-15*I)/32)*d*K1*M^5*Sqrt[Pi/2124694]*u)/(b^3*E^u) - 
      (((215*I)/64)*d^3*K1*M^5*Sqrt[Pi/2124694]*u)/(b^3*E^u) + 
      (((31*I)/16)*d^5*K1*M^5*Sqrt[Pi/2124694]*u)/(b^3*E^u) - 
      (((9*I)/32)*d^9*K1*M^5*Sqrt[(11*Pi)/193154]*u)/(b^3*E^u) - 
      (((9*I)/64)*d^11*K1*M^5*Sqrt[(11*Pi)/193154]*u)/(b^3*E^u) + 
      ((I/32)*d^7*K1*M^5*Sqrt[(209*Pi)/10166]*u)/(b^3*E^u) - 
      (((25*I)/112)*d*K0*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) - 
      (((205*I)/128)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((103*I)/112)*d^5*K0*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) - 
      (((15*I)/32)*d*K1*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) - 
      (((215*I)/64)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((31*I)/16)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((127*I)/448)*d^7*K0*M^5*Sqrt[(11*Pi)/193154]*u^2)/(b^3*E^u) - 
      (((15*I)/112)*d^9*K0*M^5*Sqrt[(11*Pi)/193154]*u^2)/(b^3*E^u) - 
      (((9*I)/32)*d^9*K1*M^5*Sqrt[(11*Pi)/193154]*u^2)/(b^3*E^u) - 
      (((9*I)/64)*d^11*K1*M^5*Sqrt[(11*Pi)/193154]*u^2)/(b^3*E^u) + 
      ((I/32)*d^7*K1*M^5*Sqrt[(209*Pi)/10166]*u^2)/(b^3*E^u) - 
      (((3*I)/896)*d^11*K0*M^5*Sqrt[(221*Pi)/9614]*u^2)/(b^3*E^u) - 
      (((25*I)/112)*d*K0*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) - 
      (((205*I)/128)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + 
      (((103*I)/112)*d^5*K0*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) - 
      (((9743*I)/37632)*d*K1*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + 
      (((46469*I)/47040)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) - 
      (((326369*I)/188160)*d^9*K1*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) - 
      (((71327*I)/75264)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) - 
      (((3567*I)/35840)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 - 
      (((87877*I)/67200)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 + 
      (((127*I)/448)*d^7*K0*M^5*Sqrt[(11*Pi)/193154]*u^3)/(b^3*E^u) - 
      (((15*I)/112)*d^9*K0*M^5*Sqrt[(11*Pi)/193154]*u^3)/(b^3*E^u) - 
      (((1291*I)/215040)*d*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((4943*I)/107520)*d^3*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((3001*I)/153600)*d^5*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((8657*I)/89600)*d^7*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((41129*I)/1075200)*d^9*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((13771*I)/537600)*d^11*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((67*I)/215040)*d^13*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((2861*I)/21504)*d^5*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((40297*I)/537600)*d^9*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((1733*I)/22400)*d^11*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((397*I)/179200)*d^13*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((11119*I)/75264)*d^3*K1*M^5*Sqrt[(13*Pi)/163438]*u^3)/(b^3*E^u) - 
      (((3*I)/896)*d^11*K0*M^5*Sqrt[(221*Pi)/9614]*u^3)/(b^3*E^u) + 
      (((2881*I)/188160)*d^7*K1*M^5*Sqrt[(253*Pi)/8398]*u^3)/(b^3*E^u) - 
      (((3*I)/28)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2124694]*b^3) - 
      (((647*I)/4704)*d*K0*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((132157*I)/150528)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((600163*I)/376320)*d^7*K0*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((2099*I)/37632)*d*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((953*I)/15680)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((266333*I)/188160)*d^7*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((88229*I)/188160)*d^9*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((28991*I)/75264)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((1017368531*I)/451584000)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 + 
      (((286336693*I)/112896000)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 - 
      (((113928167*I)/677376000)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 + 
      (((2619667*I)/270950400)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 - 
      (((4469*I)/150528)*d^11*K0*M^5*Sqrt[(13*Pi)/163438]*u^4)/(b^3*E^u) - 
      (((1093*I)/25088)*d^3*K1*M^5*Sqrt[(13*Pi)/163438]*u^4)/(b^3*E^u) + 
      (((6659*I)/188160)*d^5*K0*M^5*Sqrt[(17*Pi)/124982]*u^4)/(b^3*E^u) - 
      (((7873*I)/188160)*d^9*K0*M^5*Sqrt[(19*Pi)/111826]*u^4)/(b^3*E^u) - 
      (((15213923*I)/1354752000)*d^9*K0*K1*M^5*Sqrt[(209*Pi)/10166]*u^4)/
       b^3 - (((231713*I)/150528000)*d*K0*K1*M^5*Sqrt[(221*Pi)/9614]*u^4)/
       b^3 - (((86327*I)/225792000)*d^3*K0*K1*M^5*Sqrt[(5083*Pi)/418]*u^4)/
       b^3 - (((3847*I)/18816)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + 
      (((41221*I)/376320)*d^5*K0*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + 
      (((38417*I)/94080)*d^7*K0*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) - 
      (((41751*I)/250880)*d^9*K0*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) - 
      (((45*I)/392)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + 
      (((508853951*I)/903168000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((206805073*I)/225792000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((1797314767*I)/2709504000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((170470667*I)/1354752000)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((57683*I)/108380160)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((5583*I)/125440)*d*K1*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + 
      (((35239*I)/188160)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + 
      (((1423363*I)/3010560)*d^7*K1*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) - 
      (((259723*I)/2007040)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) - 
      (((8512397303*I)/27095040000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((12592463903*I)/9031680000)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((7017919231*I)/1693440000)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((68074021*I)/5419008000)*d^13*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((29147*I)/1204224)*d^3*K1*M^5*Sqrt[(11*Pi)/193154]*u^5)/(b^3*E^u) - 
      (((15047*I)/752640)*d^9*K1*M^5*Sqrt[(11*Pi)/193154]*u^5)/(b^3*E^u) - 
      (((373*I)/150528)*d*K0*M^5*Sqrt[(13*Pi)/163438]*u^5)/(b^3*E^u) - 
      (((206851741*I)/1290240000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/163438]*u^5)/
       b^3 - (((977939*I)/18063360)*d^11*K1^2*M^5*Sqrt[(17*Pi)/124982]*u^5)/
       b^3 - (((1249351*I)/301056000)*d*K0^2*M^5*Sqrt[(23*Pi)/92378]*u^5)/
       b^3 - (((268798841*I)/451584000)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[2124694]*b^3) - (((4983613517*I)/2257920000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[2124694]*b^3) - 
      (((948503*I)/12042240)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - 
      (((104473*I)/4014080)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - 
      (((371863*I)/4515840)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - 
      (((200371*I)/9031680)*d^9*K1*M^5*Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - 
      (((507917*I)/18063360)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - 
      (((3462163517*I)/2257920000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 + 
      (((7106725673*I)/9031680000)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 + 
      (((652916267*I)/211680000)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 - 
      (((507546523*I)/27095040000)*d*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^6)/
       b^3 + (((12961*I)/9031680)*d*K1*M^5*Sqrt[(13*Pi)/163438]*u^6)/
       (b^3*E^u) - (((15418693*I)/270950400)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/163438]*u^6)/b^3 + (((46517*I)/6021120)*d^5*K0*M^5*
        Sqrt[(17*Pi)/124982]*u^6)/(b^3*E^u) - 
      (((313984757*I)/3870720000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/124982]*u^6)/
       b^3 - (((3721*I)/2408448)*d*K0*M^5*Sqrt[(19*Pi)/111826]*u^6)/
       (b^3*E^u) - (((7885*I)/2408448)*d^9*K0*M^5*Sqrt[(19*Pi)/111826]*u^6)/
       (b^3*E^u) + (((66557*I)/9031680)*d^7*K1*M^5*Sqrt[(19*Pi)/111826]*u^6)/
       (b^3*E^u) - (((1031879*I)/1806336000)*d^13*K0*K1*M^5*
        Sqrt[(23*Pi)/92378]*u^6)/b^3 + (((1873*I)/6021120)*d^7*K0*M^5*
        Sqrt[(209*Pi)/10166]*u^6)/(b^3*E^u) - 
      (((173*I)/18063360)*d^3*K1*M^5*Sqrt[(2717*Pi)/782]*u^6)/(b^3*E^u) + 
      (((43913*I)/36126720)*d*K0*M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - 
      (((51791*I)/7225344)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - 
      (((246611*I)/36126720)*d^9*K0*M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - 
      (((142607*I)/36126720)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - 
      (((1032258109*I)/54190080000)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((492787723*I)/967680000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((3079127773*I)/18063360000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((13494231*I)/100352000)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((682127*I)/221184000)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((190259*I)/36126720)*d*K1*M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - 
      (((205879*I)/36126720)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) + 
      (((214393*I)/18063360)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - 
      (((148363*I)/36126720)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - 
      (((4354591013*I)/54190080000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((6596565553*I)/18063360000)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((7547897941*I)/18063360000)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((17763259*I)/84672000)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((18463009*I)/3612672000)*d^13*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((34087*I)/18063360)*d^7*K0*M^5*Sqrt[(11*Pi)/193154]*u^7)/(b^3*E^u) + 
      (((515031037*I)/6773760000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^7)/
       b^3 + (((37713113*I)/18063360000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/163438]*
        u^7)/b^3 - (((3833*I)/18063360)*d^5*K0*M^5*Sqrt[(19*Pi)/111826]*u^7)/
       (b^3*E^u) + (((2701*I)/6021120)*d^7*K1*M^5*Sqrt[(23*Pi)/92378]*u^7)/
       (b^3*E^u) - (((1163*I)/36126720)*d^9*K1*M^5*Sqrt[(221*Pi)/9614]*u^7)/
       (b^3*E^u) - (((105030339*I)/501760000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[2124694]*b^3) - (((3308589023*I)/6773760000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[2124694]*b^3) + 
      (((26797*I)/9031680)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + 
      (((18527*I)/4515840)*d^5*K0*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((10627*I)/4515840)*d^7*K0*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((5617*I)/9031680)*d^9*K0*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((587*I)/1806336)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + 
      (((3873*I)/1003520)*d*K1*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((4449*I)/1003520)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((17827*I)/4515840)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + 
      (((24551*I)/4515840)*d^7*K1*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((5363*I)/9031680)*d^9*K1*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((967*I)/3010560)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((15639049*I)/645120000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 - 
      (((740313823*I)/3386880000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 + 
      (((447392609*I)/4515840000)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 + 
      (((164825783*I)/376320000)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 - 
      (((272460131*I)/1505280000)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 - 
      (((18610211*I)/169344000)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 - 
      (((9054527*I)/2709504000)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 - 
      (((619*I)/1806336)*d*K0*M^5*Sqrt[(11*Pi)/193154]*u^8)/(b^3*E^u) + 
      (((107*I)/322560)*d*K0*M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - 
      (((191*I)/322560)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) + 
      (((97*I)/2257920)*d^9*K0*M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) + 
      (((346637*I)/215040000)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((760380017*I)/40642560000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((880291*I)/72576000)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((3711997*I)/8128512000)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((269*I)/322560)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - 
      ((I/25088)*d^7*K1*M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) + 
      ((I/150528)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - 
      (((124041091*I)/13547520000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((78735757*I)/2709504000)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((20392613*I)/376320000)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((10155221*I)/677376000)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((1637429*I)/2709504000)*d^13*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      ((I/376320)*d^7*K0*M^5*Sqrt[(11*Pi)/193154]*u^9)/(b^3*E^u) + 
      ((I/2257920)*d^11*K0*M^5*Sqrt[(11*Pi)/193154]*u^9)/(b^3*E^u) - 
      (((11*I)/322560)*d*K1*M^5*Sqrt[(11*Pi)/193154]*u^9)/(b^3*E^u) - 
      ((I/23040)*d^5*K1*M^5*Sqrt[(11*Pi)/193154]*u^9)/(b^3*E^u) + 
      ((I/53760)*d^5*K0*M^5*Sqrt[(13*Pi)/163438]*u^9)/(b^3*E^u) + 
      ((I/250880)*d^9*K1*M^5*Sqrt[(13*Pi)/163438]*u^9)/(b^3*E^u) - 
      (((29041913*I)/13547520000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/163438]*u^9)/
       b^3 - (((2737087*I)/13547520000)*d^5*K0^2*M^5*Sqrt[(19*Pi)/111826]*
        u^9)/b^3 + (((10016053*I)/3386880000)*d^7*K0^2*M^5*
        Sqrt[(19*Pi)/111826]*u^9)/b^3 - (((76771463*I)/3386880000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[2124694]*b^3) - 
      (((4322243*I)/141120000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[2124694]*b^3) - ((I/47040)*d^7*K0*M^5*Sqrt[Pi/2124694]*u^10)/
       (b^3*E^u) + ((I/56448)*d^9*K0*M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) + 
      ((I/282240)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) + 
      (((41*I)/282240)*d*K1*M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - 
      (((5*I)/18816)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - 
      ((I/47040)*d^7*K1*M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) + 
      ((I/56448)*d^9*K1*M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) + 
      ((I/282240)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - 
      (((202099*I)/203212800)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((11291257*I)/1016064000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 + 
      (((55870729*I)/2540160000)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((139583377*I)/15240960000)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((15980819*I)/3048192000)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((200363*I)/762048000)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      ((I/94080)*d*K0*M^5*Sqrt[(13*Pi)/163438]*u^10)/(b^3*E^u) + 
      ((I/56448)*d^3*K0*M^5*Sqrt[(17*Pi)/124982]*u^10)/(b^3*E^u) + 
      ((I/141120)*d^5*K1*M^5*Sqrt[(17*Pi)/124982]*u^10)/(b^3*E^u) + 
      (((638567*I)/2540160000)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/111826]*u^10)/b^3 - 
      ((I/141120)*d^5*K0*M^5*Sqrt[(23*Pi)/92378]*u^10)/(b^3*E^u) + 
      (((63559*I)/203212800)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      (((56711*I)/127008000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((1912447*I)/3048192000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((5303*I)/217728000)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((75721*I)/145152000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      (((197209*I)/508032000)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((139847*I)/203212800)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((452689*I)/1016064000)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((929*I)/31752000)*d^13*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((106829*I)/3048192000)*d^11*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^11)/b^3 + 
      (((20081*I)/169344000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/163438]*u^11)/b^3 + 
      (((50987*I)/508032000)*d^7*K0^2*M^5*Sqrt[(17*Pi)/124982]*u^11)/b^3 - 
      (((290221*I)/203212800)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[2124694]*b^3) - (((249037*I)/1016064000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[2124694]*b^3) - (((193*I)/6773760)*d*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 - (((48187*I)/254016000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 + (((34553*I)/362880000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 + (((230327*I)/635040000)*d^7*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 - (((905467*I)/7620480000)*d^9*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 - (((85249*I)/762048000)*d^11*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 - (((281*I)/31104000)*d^13*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 - (((131*I)/169344000)*d*K0^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 - (((337*I)/50803200)*d^11*K0^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 - (((313*I)/508032000)*d^13*K0^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 - (((89*I)/101606400)*d*K1^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 - (((389*I)/50803200)*d^11*K1^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 - (((73*I)/101606400)*d^13*K1^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 + (((353*I)/211680000)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/193154]*u^13)/b^3 - (((79*I)/362880000)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/193154]*u^13)/b^3 - (((41*I)/508032000)*d^5*K1^2*M^5*
        Sqrt[(11*Pi)/193154]*u^13)/b^3 + (((3*I)/1568000)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/193154]*u^13)/b^3 - (((121*I)/508032000)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/193154]*u^13)/b^3 - ((I/282240000)*d^5*K0^2*M^5*
        Sqrt[(187*Pi)/11362]*u^13)/b^3 - (((41*I)/5644800)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[2124694]*b^3) - 
      (((421*I)/50803200)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[2124694]*b^3) - 
      ((I/63504000)*d*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^14)/b^3 - 
      ((I/6350400)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^14)/b^3 - 
      ((I/6350400)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^14)/b^3 - 
      ((I/63504000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^14)/b^3 - 
      ((I/317520000)*d^5*K0*K1*M^5*Sqrt[(143*Pi)/14858]*u^14)/b^3 + 
      ((I/26460000)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/14858]*u^14)/b^3 - 
      ((I/317520000)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/14858]*u^14)/b^3)/Pi, 
    ((-40709*d^7*K0*K1*M^5*Sqrt[11/(193154*Pi)]*u^3)/(1128960*b^3) - 
      (32413*d^3*K0*K1*M^5*Sqrt[13/(163438*Pi)]*u^3)/(689920*b^3) - 
      (1039*d^9*K0*K1*M^5*Sqrt[17/(124982*Pi)]*u^3)/(37632*b^3) + 
      (5989*d^5*K0*K1*M^5*Sqrt[23/(92378*Pi)]*u^3)/(275968*b^3) - 
      (((5*I)/16)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 + 
      (((31*I)/24)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 + 
      (((5*I)/2688)*d*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((5*I)/384)*d^3*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((11*I)/1344)*d^5*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((11*I)/448)*d^7*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((11*I)/896)*d^9*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((5*I)/896)*d^11*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((3*I)/16)*d^9*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((3*I)/32)*d^11*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      ((I/48)*d^7*K1^2*M^5*Sqrt[(209*Pi)/10166]*u^3)/b^3 - 
      (((215*I)/96)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2124694]*b^3) - 
      (62143*d*K0*K1*M^5*u^3)/(689920*b^3*Sqrt[2124694*Pi]) - 
      (291*d^5*K0*K1*M^5*u^3)/(3584*b^3*Sqrt[2124694*Pi]) + 
      (1701571*d^7*K0*K1*M^5*u^3)/(1128960*b^3*Sqrt[2124694*Pi]) - 
      (5279*d^9*K0*K1*M^5*u^3)/(47040*b^3*Sqrt[2124694*Pi]) - 
      (63*d^11*K0*K1*M^5*u^3)/(256*b^3*Sqrt[2124694*Pi]) - 
      (32413*d^3*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^4)/(1379840*b^3) + 
      (1598491*d^7*K1^2*M^5*Sqrt[17/(124982*Pi)]*u^4)/(3225600*b^3) - 
      (43*d^11*K1^2*M^5*Sqrt[17/(124982*Pi)]*u^4)/(10240*b^3) + 
      (141*d^7*K0^2*M^5*Sqrt[247/(8602*Pi)]*u^4)/(62720*b^3) - 
      (((414521*I)/225792)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 + 
      (((591961*I)/564480)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 - 
      (((192397*I)/225792)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 + 
      (((183733*I)/564480)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^4)/b^3 - 
      (((172993*I)/1128960)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^4)/b^3 - 
      (((193*I)/225792)*d*K0*K1*M^5*Sqrt[(299*Pi)/7106]*u^4)/b^3 - 
      (31800299*d^3*K1^2*M^5*u^4)/(1738598400*Sqrt[2124694]*b^3*Sqrt[Pi]) - 
      (62143*d*K0^2*M^5*u^4)/(1379840*b^3*Sqrt[2124694*Pi]) + 
      (28835*d^5*K0^2*M^5*u^4)/(137984*b^3*Sqrt[2124694*Pi]) - 
      (5211*d^9*K0^2*M^5*u^4)/(17920*b^3*Sqrt[2124694*Pi]) - 
      (63*d^11*K0^2*M^5*u^4)/(512*b^3*Sqrt[2124694*Pi]) + 
      (12283267*d*K1^2*M^5*u^4)/(1738598400*b^3*Sqrt[2124694*Pi]) - 
      (98358031*d^5*K1^2*M^5*u^4)/(869299200*b^3*Sqrt[2124694*Pi]) - 
      (37224379*d^7*K1^2*M^5*u^4)/(4515840*b^3*Sqrt[2124694*Pi]) + 
      (35727*d^9*K1^2*M^5*u^4)/(2508800*b^3*Sqrt[2124694*Pi]) - 
      (12568033*d^9*K0*K1*M^5*Sqrt[11/(193154*Pi)]*u^5)/(135475200*b^3) - 
      (9*d^11*K0*K1*M^5*Sqrt[19/(111826*Pi)]*u^5)/(10240*b^3) + 
      (68357491*d*K0*K1*M^5*Sqrt[23/(92378*Pi)]*u^5)/(20863180800*b^3) - 
      (((30323*I)/451584)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((327361*I)/1128960)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((993743*I)/1128960)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((973043*I)/2257920)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((243401*I)/13547520)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((52783*I)/2257920)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((2306221*I)/13547520)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((350293*I)/6773760)*d^7*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^5)/b^3 - 
      (((5477*I)/451584)*d^11*K0^2*M^5*Sqrt[(17*Pi)/124982]*u^5)/b^3 - 
      (((18313*I)/1505280)*d^3*K1^2*M^5*Sqrt[(17*Pi)/124982]*u^5)/b^3 - 
      (((88619*I)/13547520)*d^9*K1^2*M^5*Sqrt[(23*Pi)/92378]*u^5)/b^3 - 
      (((210401*I)/451584)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[2124694]*b^3) + 
      (302202071*d*K0*K1*M^5*u^5)/(20863180800*b^3*Sqrt[2124694*Pi]) + 
      (197874311*d^3*K0*K1*M^5*u^5)/(579532800*b^3*Sqrt[2124694*Pi]) - 
      (539492333*d^5*K0*K1*M^5*u^5)/(869299200*b^3*Sqrt[2124694*Pi]) - 
      (1078211*d^7*K0*K1*M^5*u^5)/(6773760*b^3*Sqrt[2124694*Pi]) + 
      (187723721*d^9*K0*K1*M^5*u^5)/(135475200*b^3*Sqrt[2124694*Pi]) - 
      (35329*d^11*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^6)/(2211840*b^3) - 
      (41973497*d^9*K1^2*M^5*Sqrt[11/(193154*Pi)]*u^6)/(1625702400*b^3) - 
      (5008613*d^7*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^6)/(270950400*b^3) - 
      (855637*d*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^6)/(1625702400*b^3) - 
      (309931*d^5*K1^2*M^5*Sqrt[437/(4862*Pi)]*u^6)/(812851200*b^3) - 
      (((604391*I)/13547520)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 - 
      (((329311*I)/1505280)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 + 
      (((422783*I)/2257920)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 - 
      (((2315347*I)/13547520)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 - 
      (((1444363*I)/13547520)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 + 
      (((184277*I)/6773760)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^6)/b^3 + 
      (825732157*d^3*K0^2*M^5*u^6)/(3129477120*Sqrt[2124694]*b^3*Sqrt[Pi]) - 
      (7939653251*d^3*K1^2*M^5*u^6)/(31294771200*Sqrt[2124694]*b^3*
        Sqrt[Pi]) + (2130273589*d*K0^2*M^5*u^6)/(31294771200*b^3*
        Sqrt[2124694*Pi]) - (1311893939*d^5*K0^2*M^5*u^6)/
       (3129477120*b^3*Sqrt[2124694*Pi]) + (179159*d^7*K0^2*M^5*u^6)/
       (4300800*b^3*Sqrt[2124694*Pi]) + (1300261*d^9*K0^2*M^5*u^6)/
       (5017600*b^3*Sqrt[2124694*Pi]) + (89575*d^11*K0^2*M^5*u^6)/
       (442368*b^3*Sqrt[2124694*Pi]) - (348424051*d*K1^2*M^5*u^6)/
       (4636262400*b^3*Sqrt[2124694*Pi]) + (4658403133*d^5*K1^2*M^5*u^6)/
       (6954393600*b^3*Sqrt[2124694*Pi]) + (4758707*d^7*K1^2*M^5*u^6)/
       (67737600*b^3*Sqrt[2124694*Pi]) + (2722439*d^9*K1^2*M^5*u^6)/
       (46448640*b^3*Sqrt[2124694*Pi]) - (761*d^11*K1^2*M^5*u^6)/
       (61440*b^3*Sqrt[2124694*Pi]) + (15285703*d^7*K0*K1*M^5*
        Sqrt[17/(124982*Pi)]*u^7)/(325140480*b^3) - 
      (24334691*d^5*K0*K1*M^5*Sqrt[19/(111826*Pi)]*u^7)/(9754214400*b^3) + 
      (4825453*d*K0*K1*M^5*Sqrt[23/(92378*Pi)]*u^7)/(12517908480*b^3) + 
      (((221707*I)/2257920)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((739*I)/84672)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((229049*I)/13547520)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((201791*I)/2257920)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((227641*I)/13547520)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((30689*I)/3386880)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((23029*I)/13547520)*d*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^7)/b^3 + 
      (((11999*I)/3386880)*d^7*K1^2*M^5*Sqrt[(13*Pi)/163438]*u^7)/b^3 + 
      (((397*I)/677376)*d^7*K0^2*M^5*Sqrt[(23*Pi)/92378]*u^7)/b^3 - 
      (((21389*I)/13547520)*d^9*K0^2*M^5*Sqrt[(23*Pi)/92378]*u^7)/b^3 - 
      (((54113*I)/1128960)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2124694]*b^3) + 
      (((439*I)/23520)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2124694]*b^3) + 
      (14415787*d*K0*K1*M^5*u^7)/(812851200*b^3*Sqrt[2124694*Pi]) + 
      (44637547*d^3*K0*K1*M^5*u^7)/(7823692800*b^3*Sqrt[2124694*Pi]) - 
      (19076170523*d^5*K0*K1*M^5*u^7)/(751074508800*b^3*Sqrt[2124694*Pi]) - 
      (178367669*d^7*K0*K1*M^5*u^7)/(232243200*b^3*Sqrt[2124694*Pi]) + 
      (929*d^9*K0*K1*M^5*u^7)/(5017600*b^3*Sqrt[2124694*Pi]) + 
      (7*d^11*K0*K1*M^5*u^7)/(768*b^3*Sqrt[2124694*Pi]) + 
      (203131*d^7*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^8)/(50803200*b^3) + 
      (d^11*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^8)/(15360*b^3) - 
      (107116649*d^5*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^8)/(15647385600*b^3) + 
      (5177521*d^3*K0^2*M^5*Sqrt[17/(124982*Pi)]*u^8)/(7823692800*b^3) - 
      (11534807*d^5*K1^2*M^5*Sqrt[19/(111826*Pi)]*u^8)/(609638400*b^3) + 
      (106489*d^9*K0^2*M^5*Sqrt[23/(92378*Pi)]*u^8)/(45158400*b^3) - 
      (2560867*d*K1^2*M^5*Sqrt[23/(92378*Pi)]*u^8)/(1896652800*b^3) + 
      (d^11*K1^2*M^5*Sqrt[247/(8602*Pi)]*u^8)/(691200*b^3) - 
      (((467*I)/161280)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 + 
      (((41*I)/16128)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 - 
      (((81*I)/31360)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 + 
      (((1247*I)/1128960)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 + 
      ((I/4032)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^8)/b^3 - 
      ((I/282240)*d^11*K0*K1*M^5*Sqrt[(253*Pi)/8398]*u^8)/b^3 - 
      (93681529*d^3*K1^2*M^5*u^8)/(6401203200*Sqrt[2124694]*b^3*Sqrt[Pi]) + 
      (263320619*d*K0^2*M^5*u^8)/(10431590400*b^3*Sqrt[2124694*Pi]) - 
      (21397*d^9*K0^2*M^5*u^8)/(460800*b^3*Sqrt[2124694*Pi]) + 
      (25593103*d*K1^2*M^5*u^8)/(7315660800*b^3*Sqrt[2124694*Pi]) + 
      (728206133*d^5*K1^2*M^5*u^8)/(1600300800*b^3*Sqrt[2124694*Pi]) - 
      (5579897*d^7*K1^2*M^5*u^8)/(152409600*b^3*Sqrt[2124694*Pi]) - 
      (463439*d^9*K1^2*M^5*u^8)/(27095040*b^3*Sqrt[2124694*Pi]) + 
      (2670799*d^7*K0*K1*M^5*Sqrt[13/(163438*Pi)]*u^9)/(304819200*b^3) + 
      (6631*d^9*K0*K1*M^5*Sqrt[19/(111826*Pi)]*u^9)/(5419008*b^3) + 
      (((619*I)/141120)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((131*I)/26880)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((73*I)/483840)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((107*I)/18816)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((1559*I)/564480)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((227*I)/1128960)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((43*I)/564480)*d^9*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^9)/b^3 + 
      (((137*I)/564480)*d*K1^2*M^5*Sqrt[(13*Pi)/163438]*u^9)/b^3 - 
      ((I/6615)*d*K0^2*M^5*Sqrt[(19*Pi)/111826]*u^9)/b^3 + 
      ((I/30240)*d^9*K0^2*M^5*Sqrt[(19*Pi)/111826]*u^9)/b^3 + 
      (((971*I)/376320)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[2124694]*b^3) - 
      (((1433*I)/1128960)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[2124694]*b^3) + 
      (149668231*d*K0*K1*M^5*u^9)/(70413235200*b^3*Sqrt[2124694*Pi]) - 
      (201825259*d^3*K0*K1*M^5*u^9)/(35206617600*b^3*Sqrt[2124694*Pi]) + 
      (51814619*d^5*K0*K1*M^5*u^9)/(35206617600*b^3*Sqrt[2124694*Pi]) - 
      (676271*d^7*K0*K1*M^5*u^9)/(6220800*b^3*Sqrt[2124694*Pi]) - 
      (3488393*d^9*K0*K1*M^5*u^9)/(135475200*b^3*Sqrt[2124694*Pi]) - 
      (193*d^11*K0*K1*M^5*u^9)/(345600*b^3*Sqrt[2124694*Pi]) - 
      (691*d^11*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^10)/(4838400*b^3) + 
      (596731*d*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^10)/(3200601600*b^3) + 
      (8272279*d^3*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^10)/(35206617600*b^3) - 
      (2795*d^9*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^10)/(4064256*b^3) - 
      (d^11*K1^2*M^5*Sqrt[17/(124982*Pi)]*u^10)/(115200*b^3) - 
      (79801*d^3*K0^2*M^5*Sqrt[143/(14858*Pi)]*u^10)/(3200601600*b^3) - 
      (201869*d^5*K1^2*M^5*Sqrt[247/(8602*Pi)]*u^10)/(10059033600*b^3) - 
      ((I/18816)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((67*I)/141120)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((9*I)/15680)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 + 
      (((67*I)/169344)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 + 
      (((3*I)/31360)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 + 
      (((47*I)/846720)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^10)/b^3 - 
      (959071*d^5*K0^2*M^5*u^10)/(1600300800*b^3*Sqrt[2124694*Pi]) + 
      (158159*d^7*K0^2*M^5*u^10)/(76204800*b^3*Sqrt[2124694*Pi]) - 
      (3557*d^9*K0^2*M^5*u^10)/(16934400*b^3*Sqrt[2124694*Pi]) + 
      (2333*d^11*K0^2*M^5*u^10)/(1612800*b^3*Sqrt[2124694*Pi]) - 
      (88460123*d*K1^2*M^5*u^10)/(35206617600*b^3*Sqrt[2124694*Pi]) + 
      (411667033*d^5*K1^2*M^5*u^10)/(70413235200*b^3*Sqrt[2124694*Pi]) - 
      (79241*d^7*K1^2*M^5*u^10)/(76204800*b^3*Sqrt[2124694*Pi]) + 
      (883577*d^9*K1^2*M^5*u^10)/(101606400*b^3*Sqrt[2124694*Pi]) + 
      (d*K0*K1*M^5*Sqrt[11/(193154*Pi)]*u^11)/(1270080*b^3) + 
      (d^3*K0*K1*M^5*Sqrt[11/(193154*Pi)]*u^11)/(254016*b^3) - 
      (d^5*K0*K1*M^5*Sqrt[11/(193154*Pi)]*u^11)/(211680*b^3) - 
      (d^7*K0*K1*M^5*Sqrt[11/(193154*Pi)]*u^11)/(211680*b^3) + 
      (d^9*K0*K1*M^5*Sqrt[11/(193154*Pi)]*u^11)/(254016*b^3) + 
      (d^11*K0*K1*M^5*Sqrt[11/(193154*Pi)]*u^11)/(1270080*b^3) - 
      ((I/7056)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      ((I/35280)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      ((I/42336)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      ((I/211680)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      (((5*I)/42336)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      ((I/11760)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      ((I/35280)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      ((I/42336)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      ((I/211680)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      ((I/211680)*d*K0^2*M^5*Sqrt[(23*Pi)/92378]*u^11)/b^3 + 
      (((53*I)/211680)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[2124694]*b^3) - 
      (((43*I)/211680)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[2124694]*b^3) - 
      (17113*d*K0*K1*M^5*u^11)/(1466942400*b^3*Sqrt[2124694*Pi]) - 
      (165743*d^3*K0*K1*M^5*u^11)/(1466942400*b^3*Sqrt[2124694*Pi]) + 
      (5827*d^5*K0*K1*M^5*u^11)/(146694240*b^3*Sqrt[2124694*Pi]) + 
      (2393*d^7*K0*K1*M^5*u^11)/(9525600*b^3*Sqrt[2124694*Pi]) - 
      (101*d^9*K0*K1*M^5*u^11)/(907200*b^3*Sqrt[2124694*Pi]) - 
      (349*d^11*K0*K1*M^5*u^11)/(6350400*b^3*Sqrt[2124694*Pi]))/Pi, 
    ((((-21201*I)/35840)*d*K1*M^5*Sqrt[Pi/2124694]*u)/(b^3*E^u) - 
      (((8887*I)/3584)*d^3*K1*M^5*Sqrt[Pi/2124694]*u)/(b^3*E^u) + 
      (((17971*I)/44800)*d^7*K1*M^5*Sqrt[Pi/2124694]*u)/(b^3*E^u) + 
      (((9771*I)/89600)*d^11*K1*M^5*Sqrt[(11*Pi)/193154]*u)/(b^3*E^u) - 
      (((1959*I)/179200)*d^13*K1*M^5*Sqrt[(11*Pi)/193154]*u)/(b^3*E^u) + 
      (((2857*I)/7168)*d^5*K1*M^5*Sqrt[(13*Pi)/163438]*u)/(b^3*E^u) - 
      (((3441*I)/179200)*d^9*K1*M^5*Sqrt[(187*Pi)/11362]*u)/(b^3*E^u) + 
      (((318543*I)/179200)*d^7*K0*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((68361*I)/358400)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) - 
      (((45483*I)/716800)*d^13*K0*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) - 
      (((21201*I)/35840)*d*K1*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) - 
      (((8887*I)/3584)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((17971*I)/44800)*d^7*K1*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) - 
      (((159303*I)/716800)*d^9*K0*M^5*Sqrt[(11*Pi)/193154]*u^2)/(b^3*E^u) + 
      (((9771*I)/89600)*d^11*K1*M^5*Sqrt[(11*Pi)/193154]*u^2)/(b^3*E^u) - 
      (((1959*I)/179200)*d^13*K1*M^5*Sqrt[(11*Pi)/193154]*u^2)/(b^3*E^u) - 
      (((4371*I)/143360)*d*K0*M^5*Sqrt[(13*Pi)/163438]*u^2)/(b^3*E^u) - 
      (((11031*I)/71680)*d^3*K0*M^5*Sqrt[(13*Pi)/163438]*u^2)/(b^3*E^u) + 
      (((2857*I)/7168)*d^5*K1*M^5*Sqrt[(13*Pi)/163438]*u^2)/(b^3*E^u) + 
      (((110793*I)/716800)*d^5*K0*M^5*Sqrt[(19*Pi)/111826]*u^2)/(b^3*E^u) - 
      (((3441*I)/179200)*d^9*K1*M^5*Sqrt[(187*Pi)/11362]*u^2)/(b^3*E^u) + 
      (((318543*I)/179200)*d^7*K0*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + 
      (((68361*I)/358400)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) - 
      (((45483*I)/716800)*d^13*K0*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) - 
      (((400248273*I)/100352000)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + 
      (((179189869*I)/40140800)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + 
      (((155885479*I)/30105600)*d^7*K1*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) - 
      (((6434839*I)/14336000)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) - 
      (((154549*I)/1605632)*d^13*K1*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + 
      (((10833733*I)/12902400)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 - 
      (((17106911*I)/4300800)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 - 
      (((1502741*I)/129024)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 + 
      (((17206463*I)/2580480)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 - 
      (((159303*I)/716800)*d^9*K0*M^5*Sqrt[(11*Pi)/193154]*u^3)/(b^3*E^u) + 
      (((33793*I)/2457600)*d*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((912787*I)/7372800)*d^3*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((1341*I)/163840)*d^5*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((5245397*I)/17203200)*d^7*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((418583*I)/5734400)*d^9*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((572391*I)/5734400)*d^11*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((9829*I)/3440640)*d^13*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((6757*I)/51609600)*d^15*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((80517301*I)/200704000)*d^9*K1*M^5*Sqrt[(11*Pi)/193154]*u^3)/
       (b^3*E^u) + (((1224247*I)/6451200)*d^11*K1^2*M^5*Sqrt[(11*Pi)/193154]*
        u^3)/b^3 - (((79913*I)/12902400)*d^13*K1^2*M^5*Sqrt[(11*Pi)/193154]*
        u^3)/b^3 + ((I/672)*d^15*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((4371*I)/143360)*d*K0*M^5*Sqrt[(13*Pi)/163438]*u^3)/(b^3*E^u) - 
      (((11031*I)/71680)*d^3*K0*M^5*Sqrt[(13*Pi)/163438]*u^3)/(b^3*E^u) + 
      (((769247*I)/2150400)*d^3*K1^2*M^5*Sqrt[(17*Pi)/124982]*u^3)/b^3 + 
      (((110793*I)/716800)*d^5*K0*M^5*Sqrt[(19*Pi)/111826]*u^3)/(b^3*E^u) - 
      (((2928517*I)/602112000)*d*K1*M^5*Sqrt[(143*Pi)/14858]*u^3)/(b^3*E^u) - 
      (((350158331*I)/1204224000)*d*K0*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((339703873*I)/200704000)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((142369207*I)/60211200)*d^7*K0*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((719991351*I)/401408000)*d^9*K0*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((8397479*I)/28672000)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((3464893*I)/80281600)*d^13*K0*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((957284819*I)/301056000)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((293976103*I)/120422400)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((164222087*I)/30105600)*d^7*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((646898471*I)/200704000)*d^9*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((13927159*I)/14336000)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((2122573*I)/40140800)*d^13*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((14401461013*I)/9289728000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 + 
      (((795733305407*I)/65028096000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/
       b^3 - (((62882869277*I)/13005619200)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^4)/b^3 - (((1710974662949*I)/65028096000)*d^7*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/b^3 + (((684467491577*I)/65028096000)*d^9*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^4)/b^3 + (((29256104531*I)/4335206400)*d^11*K0*
        K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 + (((723066313*I)/65028096000)*d^15*
        K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 - 
      (((21713687*I)/602112000)*d*K1*M^5*Sqrt[(13*Pi)/163438]*u^4)/
       (b^3*E^u) + (((94379431*I)/21676032000)*d^13*K0*K1*M^5*
        Sqrt[(17*Pi)/124982]*u^4)/b^3 + (((7388207*I)/80281600)*d^5*K0*M^5*
        Sqrt[(19*Pi)/111826]*u^4)/(b^3*E^u) - 
      (((195426971*I)/1204224000)*d*K0*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) - 
      (((668445499*I)/602112000)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) - 
      (((1273977893*I)/1204224000)*d^9*K0*M^5*Sqrt[Pi/2124694]*u^5)/
       (b^3*E^u) - (((36685277*I)/86016000)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^5)/
       (b^3*E^u) + (((8638732933*I)/18579456000)*d*K0^2*M^5*Sqrt[Pi/2124694]*
        u^5)/b^3 - (((33779583821*I)/26011238400)*d^5*K0^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 - (((1061695241669*I)/130056192000)*d^7*
        K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((3808856599*I)/1734082560)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((80548579*I)/344064000)*d*K1*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) - 
      (((1773044107*I)/1204224000)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^5)/
       (b^3*E^u) + (((2569257853*I)/2408448000)*d^5*K1*M^5*Sqrt[Pi/2124694]*
        u^5)/(b^3*E^u) - (((1084724217*I)/802816000)*d^9*K1*M^5*
        Sqrt[Pi/2124694]*u^5)/(b^3*E^u) - (((231020609*I)/401408000)*d^11*K1*
        M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + 
      (((6144735092129*I)/6131220480000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/
       b^3 - (((4300210842671*I)/2861236224000)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*
        u^5)/b^3 - (((80371648383073*I)/3901685760000)*d^7*K1^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 + (((23546759397143*I)/3901685760000)*d^9*
        K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((475793147*I)/433520640000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((27131483*I)/130056192000)*d^15*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^5)/
       b^3 + (((141900901*I)/602112000)*d^7*K1*M^5*Sqrt[(11*Pi)/193154]*u^5)/
       (b^3*E^u) + (((8058417043*I)/557383680000)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/193154]*u^5)/b^3 + (((9454843*I)/60211200)*d^7*K0*M^5*
        Sqrt[(13*Pi)/163438]*u^5)/(b^3*E^u) + 
      (((28508917231*I)/130056192000)*d^3*K0^2*M^5*Sqrt[(17*Pi)/124982]*u^5)/
       b^3 + (((95967031*I)/43352064000)*d^13*K0^2*M^5*Sqrt[(17*Pi)/124982]*
        u^5)/b^3 - (((51193*I)/48168960)*d^13*K0*M^5*Sqrt[(19*Pi)/111826]*
        u^5)/(b^3*E^u) + (((20769127763*I)/130056192000)*d^9*K0^2*M^5*
        Sqrt[(19*Pi)/111826]*u^5)/b^3 - (((6283*I)/4587520)*d^13*K1*M^5*
        Sqrt[(19*Pi)/111826]*u^5)/(b^3*E^u) + 
      (((1273689877463*I)/3901685760000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/111826]*
        u^5)/b^3 + (((2567963*I)/80281600)*d^5*K0*M^5*Sqrt[(23*Pi)/92378]*
        u^5)/(b^3*E^u) + (((124528078578919*I)/14306181120000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[2124694]*b^3) - 
      (((578932741*I)/9633792000)*d*K0*M^5*Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - 
      (((1974402013*I)/4816896000)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^6)/
       (b^3*E^u) + (((1996080797*I)/9633792000)*d^5*K0*M^5*Sqrt[Pi/2124694]*
        u^6)/(b^3*E^u) - (((16158169*I)/1926758400)*d^13*K0*M^5*
        Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - (((228731593*I)/2408448000)*d*K1*
        M^5*Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - 
      (((494060669*I)/722534400)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^6)/(b^3*E^u) + 
      (((3539443867*I)/7225344000)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^6)/
       (b^3*E^u) + (((2095662013*I)/1806336000)*d^7*K1*M^5*Sqrt[Pi/2124694]*
        u^6)/(b^3*E^u) - (((977870441*I)/3612672000)*d^11*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - (((74661259*I)/7225344000)*d^13*K1*
        M^5*Sqrt[Pi/2124694]*u^6)/(b^3*E^u) + 
      (((96554332406449*I)/14306181120000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^6)/b^3 - (((3491294232113*I)/2861236224000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/b^3 + (((17313971144633*I)/3901685760000)*d^9*
        K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 + 
      (((19193065223987*I)/3901685760000)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^6)/b^3 - (((301870033*I)/9633792000)*d^9*K0*M^5*
        Sqrt[(11*Pi)/193154]*u^6)/(b^3*E^u) - 
      (((387717119*I)/7225344000)*d^9*K1*M^5*Sqrt[(11*Pi)/193154]*u^6)/
       (b^3*E^u) - (((10320481*I)/61931520000)*d^15*K0*K1*M^5*
        Sqrt[(11*Pi)/193154]*u^6)/b^3 - (((3635165330759*I)/3901685760000)*
        d^7*K0*K1*M^5*Sqrt[(17*Pi)/124982]*u^6)/b^3 - 
      (((3574897*I)/321126400)*d^11*K0*M^5*Sqrt[(19*Pi)/111826]*u^6)/
       (b^3*E^u) + (((215714971753*I)/6131220480000)*d*K0*K1*M^5*
        Sqrt[(23*Pi)/92378]*u^6)/b^3 + (((24717374047*I)/3901685760000)*d^13*
        K0*K1*M^5*Sqrt[(23*Pi)/92378]*u^6)/b^3 + 
      (((6169279*I)/2408448000)*d^7*K0*M^5*Sqrt[(323*Pi)/6578]*u^6)/
       (b^3*E^u) - (((494497511*I)/28901376000)*d*K0*M^5*Sqrt[Pi/2124694]*
        u^7)/(b^3*E^u) - (((341272417*I)/2064384000)*d^3*K0*M^5*
        Sqrt[Pi/2124694]*u^7)/(b^3*E^u) + (((2274924023*I)/7225344000)*d^7*K0*
        M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - 
      (((1311723667*I)/9633792000)*d^9*K0*M^5*Sqrt[Pi/2124694]*u^7)/
       (b^3*E^u) - (((1108723543*I)/14450688000)*d^11*K0*M^5*Sqrt[Pi/2124694]*
        u^7)/(b^3*E^u) - (((85955423*I)/28901376000)*d^13*K0*M^5*
        Sqrt[Pi/2124694]*u^7)/(b^3*E^u) + (((411799868383*I)/3065610240000)*d*
        K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((9923067786637*I)/3901685760000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/
       b^3 + (((3265572308363*I)/3901685760000)*d^11*K0^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 + (((14394381973*I)/487710720000)*d^13*K0^2*
        M^5*Sqrt[Pi/2124694]*u^7)/b^3 - (((770866049*I)/1300561920000)*d^15*
        K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((1789913401*I)/16056320000)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^7)/
       (b^3*E^u) + (((4265536987*I)/12042240000)*d^7*K1*M^5*Sqrt[Pi/2124694]*
        u^7)/(b^3*E^u) - (((1287518989*I)/14450688000)*d^11*K1*M^5*
        Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - (((14597483*I)/4128768000)*d^13*K1*
        M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) + 
      (((4494814493069*I)/21459271680000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/
       b^3 - (((2361004313867*I)/557383680000)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*
        u^7)/b^3 + (((2373275313427*I)/1950842880000)*d^9*K1^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 + (((723236395181*I)/557383680000)*d^11*
        K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((44312802959*I)/975421440000)*d^13*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/
       b^3 - (((1337033281*I)/1300561920000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*
        u^7)/b^3 - (((1210657811*I)/72253440000)*d^3*K1*M^5*
        Sqrt[(11*Pi)/193154]*u^7)/(b^3*E^u) - 
      (((2084133637*I)/144506880000)*d^9*K1*M^5*Sqrt[(11*Pi)/193154]*u^7)/
       (b^3*E^u) + (((20608451*I)/3211264000)*d^5*K0*M^5*Sqrt[(13*Pi)/163438]*
        u^7)/(b^3*E^u) + (((94750913167*I)/1950842880000)*d^9*K0^2*M^5*
        Sqrt[(13*Pi)/163438]*u^7)/b^3 - (((246501621*I)/11038720000)*d^5*K1^2*
        M^5*Sqrt[(17*Pi)/124982]*u^7)/b^3 - 
      (((414600713*I)/47687270400)*d^5*K0^2*M^5*Sqrt[(19*Pi)/111826]*u^7)/
       b^3 - (((25436379*I)/16056320000)*d*K1*M^5*Sqrt[(19*Pi)/111826]*u^7)/
       (b^3*E^u) + (((1149182228507*I)/14306181120000)*d^3*K1^2*M^5*
        Sqrt[(23*Pi)/92378]*u^7)/b^3 + (((15405632032061*I)/14306181120000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2124694]*b^3) - 
      (((14279595601*I)/4768727040000)*d*K0*M^5*Sqrt[Pi/2124694]*u^8)/
       (b^3*E^u) - (((29845567463*I)/794787840000)*d^3*K0*M^5*
        Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + (((560111329*I)/97320960000)*d^5*K0*
        M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + 
      (((108060354029*I)/1192181760000)*d^7*K0*M^5*Sqrt[Pi/2124694]*u^8)/
       (b^3*E^u) - (((14856661693*I)/433520640000)*d^9*K0*M^5*
        Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - (((41855886851*I)/794787840000)*d^3*
        K1*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + 
      (((6994445511*I)/176619520000)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^8)/
       (b^3*E^u) + (((4020343619*I)/44154880000)*d^7*K1*M^5*Sqrt[Pi/2124694]*
        u^8)/(b^3*E^u) - (((6402805187*I)/144506880000)*d^9*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - (((335914837*I)/14450688000)*d^11*
        K1*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + 
      (((367655344781*I)/3576545280000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/
       b^3 + (((1617140187301*I)/1788272640000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/b^3 - (((443875247113*I)/3576545280000)*d^5*K0*
        K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 - (((7280970929*I)/3386880000)*d^7*
        K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 + 
      (((552426491587*I)/975421440000)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/
       b^3 + (((328717390481*I)/487710720000)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^8)/b^3 + (((26467630201*I)/975421440000)*d^13*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/b^3 - (((58207909*I)/81285120000)*d^15*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^8)/b^3 - (((3880949*I)/2064384000)*d^11*K0*M^5*
        Sqrt[(11*Pi)/193154]*u^8)/(b^3*E^u) - 
      (((1149050443*I)/1589575680000)*d*K1*M^5*Sqrt[(13*Pi)/163438]*u^8)/
       (b^3*E^u) - (((1131931*I)/28901376000)*d^13*K0*M^5*Sqrt[(23*Pi)/92378]*
        u^8)/(b^3*E^u) - (((1305503*I)/28901376000)*d^13*K1*M^5*
        Sqrt[(23*Pi)/92378]*u^8)/(b^3*E^u) - 
      (((30858407*I)/60540480000)*d*K0*M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - 
      (((9892629641*I)/968647680000)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^9)/
       (b^3*E^u) + (((4168628207*I)/968647680000)*d^5*K0*M^5*Sqrt[Pi/2124694]*
        u^9)/(b^3*E^u) + (((9283687481*I)/484323840000)*d^7*K0*M^5*
        Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - (((27360341*I)/3386880000)*d^9*K0*
        M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - 
      (((104249*I)/451584000)*d^13*K0*M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) + 
      (((93321191251*I)/10729635840000)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/
       b^3 + (((134250724819*I)/10729635840000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*
        u^9)/b^3 + (((24538946153*I)/325140480000)*d^11*K0^2*M^5*
        Sqrt[Pi/2124694]*u^9)/b^3 + (((158087887*I)/46448640000)*d^13*K0^2*
        M^5*Sqrt[Pi/2124694]*u^9)/b^3 - (((96977921*I)/975421440000)*d^15*
        K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((21993245023*I)/11623772160000)*d*K1*M^5*Sqrt[Pi/2124694]*u^9)/
       (b^3*E^u) - (((715958863*I)/81285120000)*d^9*K1*M^5*Sqrt[Pi/2124694]*
        u^9)/(b^3*E^u) - (((13224727*I)/2709504000)*d^11*K1*M^5*
        Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - (((200873*I)/774144000)*d^13*K1*M^5*
        Sqrt[Pi/2124694]*u^9)/(b^3*E^u) + (((198143234251*I)/10729635840000)*
        d*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((494962242241*I)/10729635840000)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/
       b^3 - (((299106343741*I)/975421440000)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*
        u^9)/b^3 + (((1986578047*I)/21676032000)*d^9*K1^2*M^5*
        Sqrt[Pi/2124694]*u^9)/b^3 + (((204103859*I)/46448640000)*d^13*K1^2*
        M^5*Sqrt[Pi/2124694]*u^9)/b^3 - (((42687949*I)/325140480000)*d^15*
        K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((60761*I)/150528000)*d^11*K0*M^5*Sqrt[(11*Pi)/193154]*u^9)/
       (b^3*E^u) + (((4912683577*I)/975421440000)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/193154]*u^9)/b^3 + (((14654451827*I)/2145927168000)*d^3*
        K0^2*M^5*Sqrt[(13*Pi)/163438]*u^9)/b^3 - 
      (((6106719733*I)/325140480000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/163438]*u^9)/
       b^3 + (((2386998191*I)/325140480000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/163438]*u^9)/b^3 + (((3186485999*I)/11623772160000)*d^5*
        K1*M^5*Sqrt[(17*Pi)/124982]*u^9)/(b^3*E^u) - 
      (((934601431*I)/1937295360000)*d^3*K1*M^5*Sqrt[(19*Pi)/111826]*u^9)/
       (b^3*E^u) + (((2570650549*I)/2905943040000)*d^7*K1*M^5*
        Sqrt[(23*Pi)/92378]*u^9)/(b^3*E^u) + 
      (((8764977959*I)/61312204800)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[2124694]*b^3) + (((2547776149*I)/11623772160000)*d*K0*M^5*
        Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - (((616200239*I)/276756480000)*d^3*
        K0*M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) + 
      (((8666841251*I)/11623772160000)*d^5*K0*M^5*Sqrt[Pi/2124694]*u^10)/
       (b^3*E^u) + (((1424838397*I)/415134720000)*d^7*K0*M^5*Sqrt[Pi/2124694]*
        u^10)/(b^3*E^u) - (((108974651*I)/81285120000)*d^9*K0*M^5*
        Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - (((2114603*I)/2709504000)*d^11*K0*
        M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - 
      (((267907*I)/5419008000)*d^13*K0*M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - 
      (((7110791683*I)/5811886080000)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^10)/
       (b^3*E^u) + (((12719623211*I)/11623772160000)*d^5*K1*M^5*
        Sqrt[Pi/2124694]*u^10)/(b^3*E^u) + (((8970050611*I)/2905943040000)*
        d^7*K1*M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - 
      (((115307779*I)/81285120000)*d^9*K1*M^5*Sqrt[Pi/2124694]*u^10)/
       (b^3*E^u) - (((46723*I)/55296000)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^10)/
       (b^3*E^u) - (((6551*I)/120422400)*d^13*K1*M^5*Sqrt[Pi/2124694]*u^10)/
       (b^3*E^u) + (((12766843079*I)/2682408960000)*d*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^10)/b^3 + (((26990023861*I)/574801920000)*d^3*K0*
        K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 + 
      (((433641031*I)/243855360000)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/
       b^3 - (((10375961*I)/182891520000)*d^15*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^10)/b^3 - (((437367811*I)/11623772160000)*d*K1*M^5*
        Sqrt[(17*Pi)/124982]*u^10)/(b^3*E^u) - 
      (((4859017*I)/731566080)*d^7*K0*K1*M^5*Sqrt[(17*Pi)/124982]*u^10)/b^3 + 
      (((1267392733*I)/731566080000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/124982]*u^10)/
       b^3 + (((35401697*I)/17418240000)*d^11*K0*K1*M^5*Sqrt[(17*Pi)/124982]*
        u^10)/b^3 - (((273877183*I)/1149603840000)*d^5*K0*K1*M^5*
        Sqrt[(19*Pi)/111826]*u^10)/b^3 - (((14296277*I)/1266693120000)*d*K0*
        M^5*Sqrt[Pi/2124694]*u^11)/(b^3*E^u) - 
      (((6528612487*I)/24700515840000)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^11)/
       (b^3*E^u) + (((2576461841*I)/16467010560000)*d^5*K0*M^5*
        Sqrt[Pi/2124694]*u^11)/(b^3*E^u) - (((78103*I)/677376000)*d^11*K0*M^5*
        Sqrt[Pi/2124694]*u^11)/(b^3*E^u) - (((11827*I)/1354752000)*d^13*K0*
        M^5*Sqrt[Pi/2124694]*u^11)/(b^3*E^u) - 
      (((448108751*I)/2682408960000)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      (((6721542151*I)/8047226880000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/
       b^3 + (((2506459*I)/16257024000)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/
       b^3 - (((1489*I)/285768000)*d^15*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((170865701*I)/2905943040000)*d*K1*M^5*Sqrt[Pi/2124694]*u^11)/
       (b^3*E^u) + (((64052321*I)/581188608000)*d^5*K1*M^5*Sqrt[Pi/2124694]*
        u^11)/(b^3*E^u) + (((14449637*I)/34594560000)*d^7*K1*M^5*
        Sqrt[Pi/2124694]*u^11)/(b^3*E^u) - (((3120133*I)/20321280000)*d^9*K1*
        M^5*Sqrt[Pi/2124694]*u^11)/(b^3*E^u) - 
      (((12007*I)/96768000)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^11)/(b^3*E^u) - 
      (((12853*I)/1354752000)*d^13*K1*M^5*Sqrt[Pi/2124694]*u^11)/(b^3*E^u) + 
      (((24695468449*I)/24141680640000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/
       b^3 - (((12707791469*I)/8047226880000)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*
        u^11)/b^3 - (((10014475201*I)/1097349120000)*d^7*K1^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 + (((5667101449*I)/2194698240000)*d^9*K1^2*
        M^5*Sqrt[Pi/2124694]*u^11)/b^3 + (((403142809*I)/2194698240000)*d^13*
        K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((767989*I)/121927680000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      (((116138959*I)/731566080000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/163438]*u^11)/
       b^3 + (((24849211*I)/121927680000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/163438]*
        u^11)/b^3 + (((806329*I)/3429216000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/163438]*u^11)/b^3 + (((5589541*I)/242161920000)*d^7*K0*
        M^5*Sqrt[(17*Pi)/124982]*u^11)/(b^3*E^u) + 
      (((884043007*I)/4023613440000)*d^3*K0^2*M^5*Sqrt[(17*Pi)/124982]*u^11)/
       b^3 - (((99681737*I)/182891520000)*d^7*K0^2*M^5*Sqrt[(17*Pi)/124982]*
        u^11)/b^3 - (((1277407*I)/161441280000)*d^3*K1*M^5*
        Sqrt[(23*Pi)/92378]*u^11)/(b^3*E^u) - 
      (((12277*I)/20321280000)*d^9*K0*M^5*Sqrt[(247*Pi)/8602]*u^11)/
       (b^3*E^u) + (((7777542107*I)/2011806720000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[2124694]*b^3) - (((101*I)/48384000)*d*K0*M^5*
        Sqrt[Pi/2124694]*u^12)/(b^3*E^u) - (((3127*I)/169344000)*d^3*K0*M^5*
        Sqrt[Pi/2124694]*u^12)/(b^3*E^u) - (((41*I)/2688000)*d^11*K0*M^5*
        Sqrt[Pi/2124694]*u^12)/(b^3*E^u) - (((29*I)/22579200)*d^13*K0*M^5*
        Sqrt[Pi/2124694]*u^12)/(b^3*E^u) - (((1129*I)/56448000)*d^3*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/(b^3*E^u) - (((2843*I)/169344000)*d^11*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/(b^3*E^u) - (((487*I)/338688000)*d^13*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/(b^3*E^u) + (((98322083*I)/1207084032000)*d*K0*
        K1*M^5*Sqrt[Pi/2124694]*u^12)/b^3 + 
      (((506627453*I)/502951680000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^12)/
       b^3 - (((4688777*I)/80472268800)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^12)/
       b^3 - (((648757561*I)/274337280000)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^12)/b^3 + (((11372611*I)/21946982400)*d^9*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 + (((52390649*I)/68584320000)*d^11*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^12)/b^3 - (((60653*I)/30481920000)*d^15*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^12)/b^3 + (((109*I)/1693440000)*d^5*K0*M^5*
        Sqrt[(11*Pi)/193154]*u^12)/(b^3*E^u) + 
      (((571*I)/141120000)*d^7*K0*M^5*Sqrt[(11*Pi)/193154]*u^12)/(b^3*E^u) - 
      (((139*I)/188160000)*d^9*K0*M^5*Sqrt[(11*Pi)/193154]*u^12)/(b^3*E^u) + 
      (((89*I)/20160000)*d^7*K1*M^5*Sqrt[(11*Pi)/193154]*u^12)/(b^3*E^u) - 
      (((1303*I)/1693440000)*d^9*K1*M^5*Sqrt[(11*Pi)/193154]*u^12)/
       (b^3*E^u) + (((159139*I)/548674560000)*d^13*K0*K1*M^5*
        Sqrt[(187*Pi)/11362]*u^12)/b^3 + ((I/564480000)*d^5*K1*M^5*
        Sqrt[(209*Pi)/10166]*u^12)/(b^3*E^u) - 
      ((I/112896000)*d*K1*M^5*Sqrt[(253*Pi)/8398]*u^12)/(b^3*E^u) - 
      (((12981623*I)/862202880000)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((15987437*I)/137168640000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 + 
      (((7786843*I)/548674560000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 + 
      (((11253173*I)/274337280000)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 + 
      (((401501*I)/109734912000)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 + 
      (((149600951*I)/6035420160000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 + 
      (((11313173*I)/670602240000)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 + 
      (((7489891*I)/548674560000)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 + 
      (((478157*I)/109734912000)*d^13*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((1609*I)/9144576000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((151433*I)/13716864000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^13)/b^3 + 
      (((1179097*I)/274337280000)*d^11*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^13)/
       b^3 - ((I/42336000)*d*K0*M^5*Sqrt[(13*Pi)/163438]*u^13)/(b^3*E^u) - 
      ((I/4233600)*d^3*K0*M^5*Sqrt[(13*Pi)/163438]*u^13)/(b^3*E^u) - 
      ((I/4233600)*d^11*K0*M^5*Sqrt[(13*Pi)/163438]*u^13)/(b^3*E^u) - 
      ((I/42336000)*d^13*K0*M^5*Sqrt[(13*Pi)/163438]*u^13)/(b^3*E^u) - 
      (((930277*I)/2011806720000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/163438]*u^13)/
       b^3 - (((13*I)/1143072000)*d^15*K0^2*M^5*Sqrt[(13*Pi)/163438]*u^13)/
       b^3 - ((I/42336000)*d*K1*M^5*Sqrt[(13*Pi)/163438]*u^13)/(b^3*E^u) - 
      ((I/4233600)*d^3*K1*M^5*Sqrt[(13*Pi)/163438]*u^13)/(b^3*E^u) - 
      ((I/4233600)*d^11*K1*M^5*Sqrt[(13*Pi)/163438]*u^13)/(b^3*E^u) - 
      ((I/42336000)*d^13*K1*M^5*Sqrt[(13*Pi)/163438]*u^13)/(b^3*E^u) - 
      ((I/211680000)*d^5*K0*M^5*Sqrt[(143*Pi)/14858]*u^13)/(b^3*E^u) + 
      ((I/17640000)*d^7*K0*M^5*Sqrt[(143*Pi)/14858]*u^13)/(b^3*E^u) - 
      ((I/211680000)*d^9*K0*M^5*Sqrt[(143*Pi)/14858]*u^13)/(b^3*E^u) - 
      ((I/211680000)*d^5*K1*M^5*Sqrt[(143*Pi)/14858]*u^13)/(b^3*E^u) + 
      ((I/17640000)*d^7*K1*M^5*Sqrt[(143*Pi)/14858]*u^13)/(b^3*E^u) - 
      ((I/211680000)*d^9*K1*M^5*Sqrt[(143*Pi)/14858]*u^13)/(b^3*E^u) + 
      (((26454671*I)/335301120000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[2124694]*b^3) + (((14758207*I)/1005903360000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[2124694]*b^3) + 
      (((443033*I)/502951680000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^14)/b^3 + 
      (((19387*I)/1995840000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^14)/b^3 - 
      (((632189*I)/22861440000)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^14)/b^3 - 
      (((115369*I)/137168640000)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^14)/b^3 + 
      (((51559*I)/4286520000)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^14)/b^3 + 
      (((172877*I)/137168640000)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*u^14)/b^3 - 
      (((131*I)/22861440000)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^14)/b^3 + 
      (((41243*I)/167650560000)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/111826]*u^14)/
       b^3 + (((229147*I)/754427520000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/
       b^3 - (((153331*I)/137168640000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/
       b^3 - (((2837*I)/8573040000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((71101*I)/137168640000)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((139*I)/15240960000)*d^15*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((2503*I)/68584320000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((68371*I)/137168640000)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((347*I)/45722880000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((1039*I)/68584320000)*d^13*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^15)/b^3 - 
      (((13691*I)/137168640000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^15)/b^3 + 
      (((1063*I)/377213760000)*d*K0^2*M^5*Sqrt[(13*Pi)/163438]*u^15)/b^3 + 
      (((36769*I)/1508855040000)*d^3*K0^2*M^5*Sqrt[(17*Pi)/124982]*u^15)/
       b^3 + (((37*I)/4286520000)*d^13*K1^2*M^5*Sqrt[(17*Pi)/124982]*u^15)/
       b^3 - (((89*I)/68584320000)*d^9*K1^2*M^5*Sqrt[(209*Pi)/10166]*u^15)/
       b^3 + (((37*I)/34292160000)*d^5*K1^2*M^5*Sqrt[(253*Pi)/8398]*u^15)/
       b^3 + (((55813*I)/137168640000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[2124694]*b^3) - ((I/3592512000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^16)/b^3 - (((53*I)/3592512000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^16)/
       b^3 - ((I/326592000)*d^15*K0*K1*M^5*Sqrt[Pi/2124694]*u^16)/b^3 + 
      ((I/326592000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^16)/b^3 + 
      ((I/108864000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^16)/b^3 - 
      ((I/326592000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^16)/b^3 - 
      ((I/326592000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^16)/b^3 - 
      ((I/3592512000)*d^5*K0*K1*M^5*Sqrt[(221*Pi)/9614]*u^16)/b^3)/Pi, 
    ((4660039*d*K0*K1*M^5*Sqrt[13/(163438*Pi)]*u^3)/(413952000*b^3) - 
      (51553*d^7*K0*K1*M^5*Sqrt[299/(7106*Pi)]*u^3)/(4139520*b^3) - 
      (((11967*I)/17920)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 + 
      (((52303*I)/10752)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 - 
      (((991*I)/107520)*d*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((14407*I)/537600)*d^5*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((11521*I)/268800)*d^11*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((67*I)/107520)*d^13*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((79*I)/5600)*d^11*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((397*I)/89600)*d^13*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((10121*I)/33600)*d^7*K1^2*M^5*Sqrt[(13*Pi)/163438]*u^3)/b^3 + 
      (((77*I)/6400)*d^7*K0^2*M^5*Sqrt[(143*Pi)/14858]*u^3)/b^3 - 
      (((229*I)/53760)*d^3*K0^2*M^5*Sqrt[(187*Pi)/11362]*u^3)/b^3 - 
      (((1837*I)/537600)*d^9*K0^2*M^5*Sqrt[(187*Pi)/11362]*u^3)/b^3 - 
      (((5039*I)/268800)*d^9*K1^2*M^5*Sqrt[(253*Pi)/8398]*u^3)/b^3 - 
      (((1601*I)/448)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2124694]*b^3) + 
      (296976499*d^3*K0*K1*M^5*u^3)/(206976000*b^3*Sqrt[2124694*Pi]) + 
      (44848313*d^5*K0*K1*M^5*u^3)/(413952000*b^3*Sqrt[2124694*Pi]) + 
      (8935133*d^9*K0*K1*M^5*u^3)/(12544000*b^3*Sqrt[2124694*Pi]) + 
      (1129749*d^11*K0*K1*M^5*u^3)/(896000*b^3*Sqrt[2124694*Pi]) + 
      (3123*d^13*K0*K1*M^5*u^3)/(51200*b^3*Sqrt[2124694*Pi]) + 
      (2369089*d^5*K0^2*M^5*Sqrt[17/(124982*Pi)]*u^4)/(827904000*b^3) + 
      (1293*d^13*K0^2*M^5*Sqrt[17/(124982*Pi)]*u^4)/(716800*b^3) - 
      (1852996887631*d^7*K0^2*M^5*Sqrt[23/(92378*Pi)]*u^4)/
       (164258430336000*b^3) + (49563*d^11*K0^2*M^5*Sqrt[23/(92378*Pi)]*u^4)/
       (1792000*b^3) - (((749690891*I)/112896000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/b^3 + (((1372545131*I)/225792000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/b^3 + (((589496143*I)/56448000)*d^7*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/b^3 - (((546821417*I)/338688000)*d^11*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/b^3 + (((2619667*I)/135475200)*d^13*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/b^3 - (((63536891*I)/96768000)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/193154]*u^4)/b^3 - (((879803*I)/10752000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/163438]*u^4)/b^3 + (301550299*d^3*K0^2*M^5*u^4)/
       (413952000*Sqrt[2124694]*b^3*Sqrt[Pi]) + 
      (207830288077*d^3*K1^2*M^5*u^4)/(104315904000*Sqrt[2124694]*b^3*
        Sqrt[Pi]) + (61827907*d*K0^2*M^5*u^4)/(827904000*b^3*
        Sqrt[2124694*Pi]) - (16677235812607*d^7*K0^2*M^5*u^4)/
       (10266151896000*b^3*Sqrt[2124694*Pi]) + (9166133*d^9*K0^2*M^5*u^4)/
       (25088000*b^3*Sqrt[2124694*Pi]) + (275295236401*d*K1^2*M^5*u^4)/
       (1043159040000*b^3*Sqrt[2124694*Pi]) - (777656925293*d^5*K1^2*M^5*u^4)/
       (1043159040000*b^3*Sqrt[2124694*Pi]) - (364145445431*d^7*K1^2*M^5*u^4)/
       (86929920000*b^3*Sqrt[2124694*Pi]) + (6245636753*d^9*K1^2*M^5*u^4)/
       (4515840000*b^3*Sqrt[2124694*Pi]) + (931525061*d^11*K1^2*M^5*u^4)/
       (752640000*b^3*Sqrt[2124694*Pi]) + (824137*d^13*K1^2*M^5*u^4)/
       (14336000*b^3*Sqrt[2124694*Pi]) + (15624156803*d^9*K0*K1*M^5*
        Sqrt[11/(193154*Pi)]*u^5)/(94832640000*b^3) + 
      (35753329247*d^3*K0*K1*M^5*Sqrt[17/(124982*Pi)]*u^5)/
       (260789760000*b^3) - (((2090313*I)/7168000)*d*K0^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 - (((381864781*I)/193536000)*d^9*K0^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 - (((379965917*I)/677376000)*d^11*K0^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 + (((57683*I)/54190080)*d^13*K0^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 - (((8877498803*I)/13547520000)*d*K1^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 + (((253757447*I)/92160000)*d^5*K1^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 + (((2211542441*I)/241920000)*d^7*K1^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 - (((6614208977*I)/1505280000)*d^9*K1^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 - (((1183199*I)/564480)*d^11*K1^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 - (((68074021*I)/2709504000)*d^13*K1^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 - (((38781781*I)/225792000)*d^3*K0^2*M^5*
        Sqrt[(11*Pi)/193154]*u^5)/b^3 - (((242447711*I)/564480000)*d^3*K1^2*
        M^5*Sqrt[(11*Pi)/193154]*u^5)/b^3 + 
      (((18729817*I)/112896000)*d^7*K0^2*M^5*Sqrt[(19*Pi)/111826]*u^5)/b^3 + 
      (((1803761*I)/451584000)*d^5*K0^2*M^5*Sqrt[(391*Pi)/5434]*u^5)/b^3 + 
      (134452408061*d*K0*K1*M^5*u^5)/(347719680000*b^3*Sqrt[2124694*Pi]) - 
      (1741247301481*d^5*K0*K1*M^5*u^5)/(1043159040000*b^3*
        Sqrt[2124694*Pi]) - (520296959669*d^7*K0*K1*M^5*u^5)/
       (130394880000*b^3*Sqrt[2124694*Pi]) - (266339441*d^9*K0*K1*M^5*u^5)/
       (9483264000*b^3*Sqrt[2124694*Pi]) + (416085743*d^11*K0*K1*M^5*u^5)/
       (376320000*b^3*Sqrt[2124694*Pi]) + (5235599*d^13*K0*K1*M^5*u^5)/
       (100352000*b^3*Sqrt[2124694*Pi]) + 
      (30391*d^13*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^6)/(50176000*b^3) + 
      (280397*d^13*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^6)/(200704000*b^3) + 
      (215227717*d^11*K0^2*M^5*Sqrt[17/(124982*Pi)]*u^6)/(27095040000*b^3) - 
      (1140933715497568871*d^7*K1^2*M^5*Sqrt[23/(92378*Pi)]*u^6)/
       (24283966340874240000*b^3) - (((6489598253*I)/13547520000)*d*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/b^3 + (((1196439239*I)/645120000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/b^3 + (((11345010647*I)/1693440000)*d^7*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^6)/b^3 - (((111054227*I)/67737600)*d^11*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^6)/b^3 - (((43552709*I)/141120000)*d^3*K0*K1*
        M^5*Sqrt[(11*Pi)/193154]*u^6)/b^3 - 
      (((1775530721*I)/13547520000)*d^9*K0*K1*M^5*Sqrt[(23*Pi)/92378]*u^6)/
       b^3 - (((1031879*I)/903168000)*d^13*K0*K1*M^5*Sqrt[(23*Pi)/92378]*u^6)/
       b^3 + (111229000963*d^3*K0^2*M^5*u^6)/(298045440000*Sqrt[2124694]*b^3*
        Sqrt[Pi]) + (123902037712559*d^3*K1^2*M^5*u^6)/
       (62589542400000*Sqrt[2124694]*b^3*Sqrt[Pi]) + 
      (27018699803*d*K0^2*M^5*u^6)/(417263616000*b^3*Sqrt[2124694*Pi]) - 
      (354065018771*d^5*K0^2*M^5*u^6)/(1043159040000*b^3*Sqrt[2124694*Pi]) - 
      (572667378683*d^7*K0^2*M^5*u^6)/(1043159040000*b^3*Sqrt[2124694*Pi]) + 
      (8332566967*d^9*K0^2*M^5*u^6)/(27095040000*b^3*Sqrt[2124694*Pi]) + 
      (4895100924061*d*K1^2*M^5*u^6)/(20863180800000*b^3*Sqrt[2124694*Pi]) - 
      (351669797057*d^5*K1^2*M^5*u^6)/(355622400000*b^3*Sqrt[2124694*Pi]) - 
      (70363895636279052611*d^7*K1^2*M^5*u^6)/(24283966340874240000*b^3*
        Sqrt[2124694*Pi]) + (20045970017*d^9*K1^2*M^5*u^6)/
       (10838016000*b^3*Sqrt[2124694*Pi]) + (15987069587*d^11*K1^2*M^5*u^6)/
       (18063360000*b^3*Sqrt[2124694*Pi]) + 
      (1392853351*d^11*K0*K1*M^5*Sqrt[11/(193154*Pi)]*u^7)/
       (27095040000*b^3) + (232839671*d^9*K0*K1*M^5*Sqrt[13/(163438*Pi)]*u^7)/
       (3386880000*b^3) + (6854161701454624957*d^5*K0*K1*M^5*
        Sqrt[23/(92378*Pi)]*u^7)/(264915996445900800000*b^3) + 
      (((1820512469*I)/9031680000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((3517996561*I)/3386880000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((72879077*I)/184320000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((682127*I)/110592000)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((3667444013*I)/27095040000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((5899321907*I)/3386880000)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((2440085647*I)/3010560000)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((18463009*I)/1806336000)*d^13*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((1654027*I)/64512000)*d^11*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^7)/b^3 - 
      (((4057187*I)/107520000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/163438]*u^7)/b^3 - 
      (((4314983*I)/169344000)*d^11*K1^2*M^5*Sqrt[(17*Pi)/124982]*u^7)/b^3 - 
      (((94327111*I)/27095040000)*d*K0^2*M^5*Sqrt[(19*Pi)/111826]*u^7)/b^3 + 
      (((283464187*I)/9031680000)*d^5*K1^2*M^5*Sqrt[(19*Pi)/111826]*u^7)/
       b^3 - (((459109289*I)/483840000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[2124694]*b^3) + (1327921363889*d*K0*K1*M^5*u^7)/
       (11735539200000*b^3*Sqrt[2124694*Pi]) + 
      (89940827518891*d^3*K0*K1*M^5*u^7)/(93884313600000*b^3*
        Sqrt[2124694*Pi]) - (42026138868173435359*d^5*K0*K1*M^5*u^7)/
       (52983199289180160000*b^3*Sqrt[2124694*Pi]) - 
      (122211850627*d^7*K0*K1*M^5*u^7)/(52157952000*b^3*Sqrt[2124694*Pi]) + 
      (1311809*d^13*K0*K1*M^5*u^7)/(120422400*b^3*Sqrt[2124694*Pi]) + 
      (117533957*d^9*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^8)/(27095040000*b^3) + 
      (51239*d^13*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^8)/(301056000*b^3) - 
      (79155447589*d^7*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^8)/
       (3129477120000*b^3) + (349694549649941*d*K1^2*M^5*Sqrt[13/(163438*Pi)]*
        u^8)/(85622494003200000*b^3) + (105042239*d^9*K1^2*M^5*
        Sqrt[17/(124982*Pi)]*u^8)/(6967296000*b^3) - 
      (18070416431*d^7*K1^2*M^5*Sqrt[19/(111826*Pi)]*u^8)/
       (625895424000*b^3) - (((733383823*I)/1693440000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/b^3 + (((456002609*I)/2257920000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/b^3 + (((164096783*I)/188160000)*d^7*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/b^3 - (((12914911*I)/35840000)*d^9*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/b^3 - (((18724061*I)/84672000)*d^11*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/b^3 - (((9054527*I)/1354752000)*d^13*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/b^3 - (((1310773*I)/322560000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/163438]*u^8)/b^3 + (5903752522079*d^3*K0^2*M^5*u^8)/
       (93884313600000*Sqrt[2124694]*b^3*Sqrt[Pi]) + 
      (92670977324561*d^3*K1^2*M^5*u^8)/(281652940800000*Sqrt[2124694]*b^3*
        Sqrt[Pi]) + (77186527283*d*K0^2*M^5*u^8)/(93884313600000*b^3*
        Sqrt[2124694*Pi]) + (2786355610607*d^5*K0^2*M^5*u^8)/
       (23471078400000*b^3*Sqrt[2124694*Pi]) + (291444239*d^11*K0^2*M^5*u^8)/
       (3010560000*b^3*Sqrt[2124694*Pi]) + (354477701*d*K1^2*M^5*u^8)/
       (915210240000*b^3*Sqrt[2124694*Pi]) - (3155878818679*d^5*K1^2*M^5*u^8)/
       (12802406400000*b^3*Sqrt[2124694*Pi]) + 
      (37328597363*d^11*K1^2*M^5*u^8)/(243855360000*b^3*Sqrt[2124694*Pi]) + 
      (7175741*d^13*K1^2*M^5*u^8)/(2257920000*b^3*Sqrt[2124694*Pi]) + 
      (43201819*d^9*K0*K1*M^5*Sqrt[19/(111826*Pi)]*u^9)/(12192768000*b^3) - 
      (((2448623*I)/2257920000)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((1062379*I)/967680000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((177925507*I)/1693440000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((741228017*I)/20321280000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((1744157*I)/72576000)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((3711997*I)/4064256000)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((91983091*I)/6773760000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 + 
      (((7057371*I)/62720000)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((369030869*I)/6773760000)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((1637429*I)/1354752000)*d^13*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((6383383*I)/1693440000)*d^3*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^9)/b^3 - 
      (((33073*I)/5760000)*d^3*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^9)/b^3 - 
      (((75587*I)/48384000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/111826]*u^9)/b^3 + 
      (((2920859*I)/1354752000)*d^5*K1^2*M^5*Sqrt[(23*Pi)/92378]*u^9)/b^3 + 
      (602141842343*d*K0*K1*M^5*u^9)/(70413235200000*b^3*Sqrt[2124694*Pi]) + 
      (365135136887*d^3*K0*K1*M^5*u^9)/(3200601600000*b^3*Sqrt[2124694*Pi]) - 
      (1462057302037*d^5*K0*K1*M^5*u^9)/(70413235200000*b^3*
        Sqrt[2124694*Pi]) - (39277658689*d^7*K0*K1*M^5*u^9)/
       (156473856000*b^3*Sqrt[2124694*Pi]) + (303826469*d^11*K0*K1*M^5*u^9)/
       (3810240000*b^3*Sqrt[2124694*Pi]) + (4709191*d^13*K0*K1*M^5*u^9)/
       (2257920000*b^3*Sqrt[2124694*Pi]) + 
      (4564329851*d^5*K0^2*M^5*Sqrt[17/(124982*Pi)]*u^10)/
       (6401203200000*b^3) - (2329064410571*d^7*K1^2*M^5*Sqrt[19/(111826*Pi)]*
        u^10)/(2334198746880000*b^3) - (189762669558197*d^9*K0^2*M^5*
        Sqrt[23/(92378*Pi)]*u^10)/(67580611338240000*b^3) + 
      (14597439454487*d^11*K1^2*M^5*Sqrt[23/(92378*Pi)]*u^10)/
       (6758061133824000*b^3) - (211793391922837*d^13*K1^2*M^5*
        Sqrt[23/(92378*Pi)]*u^10)/(473064279367680000*b^3) + 
      (((1604039*I)/181440000)*d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((19294411*I)/1088640000)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((15762119*I)/1524096000)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((200363*I)/381024000)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((19109*I)/101606400)*d*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^10)/b^3 + 
      (((4213633*I)/1270080000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^10)/
       b^3 - (((636821*I)/508032000)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/124982]*u^10)/
       b^3 + (727853596541*d^3*K0^2*M^5*u^10)/(70413235200000*Sqrt[2124694]*
        b^3*Sqrt[Pi]) + (70900978013*d^3*K1^2*M^5*u^10)/
       (4694215680000*Sqrt[2124694]*b^3*Sqrt[Pi]) - 
      (114871850729*d*K0^2*M^5*u^10)/(35206617600000*b^3*Sqrt[2124694*Pi]) - 
      (25597306789*d^7*K0^2*M^5*u^10)/(782369280000*b^3*Sqrt[2124694*Pi]) + 
      (4658656065140131*d^9*K0^2*M^5*u^10)/(67580611338240000*b^3*
        Sqrt[2124694*Pi]) + (107959051*d^11*K0^2*M^5*u^10)/
       (12192768000*b^3*Sqrt[2124694*Pi]) + (79141*d^13*K0^2*M^5*u^10)/
       (250880000*b^3*Sqrt[2124694*Pi]) + (4979235433*d*K1^2*M^5*u^10)/
       (782369280000*b^3*Sqrt[2124694*Pi]) - (80145282271*d^5*K1^2*M^5*u^10)/
       (4694215680000*b^3*Sqrt[2124694*Pi]) - 
      (1103923808063*d^7*K1^2*M^5*u^10)/(186735899750400*b^3*
        Sqrt[2124694*Pi]) + (27915931*d^9*K1^2*M^5*u^10)/
       (3048192000*b^3*Sqrt[2124694*Pi]) - (1311041498740793*d^11*K1^2*M^5*
        u^10)/(33790305669120000*b^3*Sqrt[2124694*Pi]) + 
      (5077474543349867*d^13*K1^2*M^5*u^10)/(473064279367680000*b^3*
        Sqrt[2124694*Pi]) + (4986496057*d^3*K0*K1*M^5*Sqrt[17/(124982*Pi)]*
        u^11)/(17603308800000*b^3) + (((46999*I)/101606400)*d*K0^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 + (((6173*I)/9072000)*d^5*K0^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 + (((855979*I)/254016000)*d^7*K0^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 - (((5303*I)/108864000)*d^13*K0^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 - (((440047*I)/508032000)*d*K1^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 + (((36779*I)/12096000)*d^7*K1^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 - (((136247*I)/101606400)*d^9*K1^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 - (((929*I)/15876000)*d^13*K1^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 - (((89563*I)/1524096000)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/163438]*u^11)/b^3 - (((26417*I)/508032000)*d^11*K1^2*M^5*
        Sqrt[(17*Pi)/124982]*u^11)/b^3 - (((97813*I)/1524096000)*d^9*K0^2*M^5*
        Sqrt[(19*Pi)/111826]*u^11)/b^3 + (((9983*I)/254016000)*d^5*K1^2*M^5*
        Sqrt[(23*Pi)/92378]*u^11)/b^3 - (((252061*I)/101606400)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[2124694]*b^3) - 
      (((57691*I)/72576000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[2124694]*b^3) + 
      (3648705443*d*K0*K1*M^5*u^11)/(17603308800000*b^3*Sqrt[2124694*Pi]) + 
      (1892382889*d^5*K0*K1*M^5*u^11)/(8801654400000*b^3*Sqrt[2124694*Pi]) - 
      (6771238169*d^7*K0*K1*M^5*u^11)/(586776960000*b^3*Sqrt[2124694*Pi]) + 
      (3976789*d^9*K0*K1*M^5*u^11)/(1693440000*b^3*Sqrt[2124694*Pi]) + 
      (57013447*d^11*K0*K1*M^5*u^11)/(15240960000*b^3*Sqrt[2124694*Pi]) + 
      (90043*d^13*K0*K1*M^5*u^11)/(423360000*b^3*Sqrt[2124694*Pi]) + 
      (1657*d^13*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^12)/(846720000*b^3) + 
      (977*d^13*K1^2*M^5*Sqrt[11/(193154*Pi)]*u^12)/(423360000*b^3) - 
      (483473*d^7*K1^2*M^5*Sqrt[17/(124982*Pi)]*u^12)/(10478160000*b^3) + 
      (17996966459*d*K1^2*M^5*Sqrt[19/(111826*Pi)]*u^12)/
       (1161818380800000*b^3) + (11160199541*d^9*K1^2*M^5*Sqrt[23/(92378*Pi)]*
        u^12)/(211189410432000*b^3) - (((193*I)/3386880)*d*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 - (((48187*I)/127008000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 + (((34553*I)/181440000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 + (((230327*I)/317520000)*d^7*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 - (((905467*I)/3810240000)*d^9*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 - (((85249*I)/381024000)*d^11*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 - (((281*I)/15552000)*d^13*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 + (543869533*d^3*K0^2*M^5*u^12)/
       (628689600000*Sqrt[2124694]*b^3*Sqrt[Pi]) - 
      (72893567*d^3*K1^2*M^5*u^12)/(314344800000*Sqrt[2124694]*b^3*
        Sqrt[Pi]) - (2791683151*d*K0^2*M^5*u^12)/(8801654400000*b^3*
        Sqrt[2124694*Pi]) - (406205281*d^5*K0^2*M^5*u^12)/
       (8801654400000*b^3*Sqrt[2124694*Pi]) - (9127243*d^7*K0^2*M^5*u^12)/
       (9779616000*b^3*Sqrt[2124694*Pi]) + (128797*d^9*K0^2*M^5*u^12)/
       (846720000*b^3*Sqrt[2124694*Pi]) + (982649*d^11*K0^2*M^5*u^12)/
       (3810240000*b^3*Sqrt[2124694*Pi]) + (16481258987*d*K1^2*M^5*u^12)/
       (232363676160000*b^3*Sqrt[2124694*Pi]) + (10314487*d^5*K1^2*M^5*u^12)/
       (57153600000*b^3*Sqrt[2124694*Pi]) - (1120694573693*d^9*K1^2*M^5*u^12)/
       (1055947052160000*b^3*Sqrt[2124694*Pi]) + (110909*d^11*K1^2*M^5*u^12)/
       (381024000*b^3*Sqrt[2124694*Pi]) + 
      (79*d^13*K0*K1*M^5*Sqrt[17/(124982*Pi)]*u^13)/(211680000*b^3) - 
      (((131*I)/84672000)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((337*I)/25401600)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((313*I)/254016000)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((89*I)/50803200)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((389*I)/25401600)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((73*I)/50803200)*d^13*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 + 
      (((353*I)/105840000)*d^7*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^13)/b^3 - 
      (((79*I)/181440000)*d^9*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^13)/b^3 - 
      (((41*I)/254016000)*d^5*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^13)/b^3 + 
      (((3*I)/784000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^13)/b^3 - 
      (((121*I)/254016000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^13)/b^3 - 
      ((I/141120000)*d^5*K0^2*M^5*Sqrt[(187*Pi)/11362]*u^13)/b^3 - 
      (((41*I)/2822400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[2124694]*b^3) - 
      (((421*I)/25401600)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[2124694]*b^3) + 
      (8145253*d*K0*K1*M^5*u^13)/(1466942400000*b^3*Sqrt[2124694*Pi]) + 
      (3878657*d^3*K0*K1*M^5*u^13)/(66679200000*b^3*Sqrt[2124694*Pi]) + 
      (24997823*d^5*K0*K1*M^5*u^13)/(1466942400000*b^3*Sqrt[2124694*Pi]) - 
      (235531*d^7*K0*K1*M^5*u^13)/(1496880000*b^3*Sqrt[2124694*Pi]) + 
      (347*d^9*K0*K1*M^5*u^13)/(36288000*b^3*Sqrt[2124694*Pi]) + 
      (12827*d^11*K0*K1*M^5*u^13)/(211680000*b^3*Sqrt[2124694*Pi]) + 
      (d^13*K0*K1*M^5*u^13)/(12096000*b^3*Sqrt[2124694*Pi]) + 
      (30683*d^3*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^14)/(146694240000*b^3) + 
      (12449*d^5*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^14)/(32598720000*b^3) - 
      (25343*d^7*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^14)/(36673560000*b^3) + 
      (47*d^11*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^14)/(105840000*b^3) + 
      (d^13*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^14)/(10080000*b^3) + 
      (30683*d^3*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^14)/(146694240000*b^3) + 
      (12449*d^5*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^14)/(32598720000*b^3) - 
      (25343*d^7*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^14)/(36673560000*b^3) + 
      (47*d^11*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^14)/(105840000*b^3) + 
      (d^13*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^14)/(10080000*b^3) - 
      (d*K0^2*M^5*Sqrt[143/(14858*Pi)]*u^14)/(762048000*b^3) - 
      (d*K1^2*M^5*Sqrt[143/(14858*Pi)]*u^14)/(762048000*b^3) - 
      (43*d^9*K0^2*M^5*Sqrt[247/(8602*Pi)]*u^14)/(1905120000*b^3) - 
      (43*d^9*K1^2*M^5*Sqrt[247/(8602*Pi)]*u^14)/(1905120000*b^3) - 
      ((I/31752000)*d*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^14)/b^3 - 
      ((I/3175200)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^14)/b^3 - 
      ((I/3175200)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^14)/b^3 - 
      ((I/31752000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^14)/b^3 - 
      ((I/158760000)*d^5*K0*K1*M^5*Sqrt[(143*Pi)/14858]*u^14)/b^3 + 
      ((I/13230000)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/14858]*u^14)/b^3 - 
      ((I/158760000)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/14858]*u^14)/b^3 - 
      (1073311*d^3*K0^2*M^5*u^14)/(2200413600000*Sqrt[2124694]*b^3*
        Sqrt[Pi]) - (1073311*d^3*K1^2*M^5*u^14)/(2200413600000*Sqrt[2124694]*
        b^3*Sqrt[Pi]) + (1073311*d*K0^2*M^5*u^14)/(4400827200000*b^3*
        Sqrt[2124694*Pi]) + (1073311*d^5*K0^2*M^5*u^14)/
       (4400827200000*b^3*Sqrt[2124694*Pi]) + (1073311*d*K1^2*M^5*u^14)/
       (4400827200000*b^3*Sqrt[2124694*Pi]) + (1073311*d^5*K1^2*M^5*u^14)/
       (4400827200000*b^3*Sqrt[2124694*Pi]))/Pi, 
    ((((637477*I)/1075200)*d*K1*M^5*Sqrt[Pi/2124694]*u)/(b^3*E^u) + 
      (((3965259*I)/716800)*d^3*K1*M^5*Sqrt[Pi/2124694]*u)/(b^3*E^u) - 
      (((376767*I)/179200)*d^5*K1*M^5*Sqrt[Pi/2124694]*u)/(b^3*E^u) - 
      (((5442869*I)/430080)*d^7*K1*M^5*Sqrt[Pi/2124694]*u)/(b^3*E^u) + 
      (((7133053*I)/1075200)*d^9*K1*M^5*Sqrt[Pi/2124694]*u)/(b^3*E^u) + 
      (((374029*I)/2150400)*d^11*K1*M^5*Sqrt[(11*Pi)/193154]*u)/(b^3*E^u) + 
      (((1433*I)/716800)*d^15*K1*M^5*Sqrt[(11*Pi)/193154]*u)/(b^3*E^u) + 
      (((41*I)/134400)*d^13*K1*M^5*Sqrt[(209*Pi)/10166]*u)/(b^3*E^u) + 
      (((2284991*I)/4300800)*d*K0*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((13974757*I)/2867200)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) - 
      (((454647*I)/358400)*d^5*K0*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((83189*I)/2150400)*d^13*K0*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((23929*I)/2867200)*d^15*K0*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((637477*I)/1075200)*d*K1*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((3965259*I)/716800)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) - 
      (((376767*I)/179200)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) - 
      (((5442869*I)/430080)*d^7*K1*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((7133053*I)/1075200)*d^9*K1*M^5*Sqrt[Pi/2124694]*u^2)/(b^3*E^u) + 
      (((374029*I)/2150400)*d^11*K1*M^5*Sqrt[(11*Pi)/193154]*u^2)/(b^3*E^u) + 
      (((1433*I)/716800)*d^15*K1*M^5*Sqrt[(11*Pi)/193154]*u^2)/(b^3*E^u) - 
      (((7617647*I)/8601600)*d^7*K0*M^5*Sqrt[(13*Pi)/163438]*u^2)/(b^3*E^u) + 
      (((1716877*I)/8601600)*d^11*K0*M^5*Sqrt[(13*Pi)/163438]*u^2)/
       (b^3*E^u) + (((885277*I)/4300800)*d^9*K0*M^5*Sqrt[(23*Pi)/92378]*u^2)/
       (b^3*E^u) + (((41*I)/134400)*d^13*K1*M^5*Sqrt[(209*Pi)/10166]*u^2)/
       (b^3*E^u) + (((613930509607*I)/1137720729600)*d*K0*M^5*
        Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + (((11227504931927*I)/2275441459200)*
        d^3*K0*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) - 
      (((370405678397*I)/284430182400)*d^5*K0*M^5*Sqrt[Pi/2124694]*u^3)/
       (b^3*E^u) - (((464316130051*I)/39920025600)*d^7*K0*M^5*
        Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + (((1874519641*I)/391372800)*d^9*K0*
        M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + 
      (((52644149*I)/20070400)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + 
      (((83189*I)/2150400)*d^13*K0*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + 
      (((23929*I)/2867200)*d^15*K0*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + 
      (((7999743761*I)/7947878400)*d*K1*M^5*Sqrt[Pi/2124694]*u^3)/(b^3*E^u) + 
      (((747866218909*I)/79478784000)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^3)/
       (b^3*E^u) - (((23731027589*I)/1032192000)*d^7*K1*M^5*Sqrt[Pi/2124694]*
        u^3)/(b^3*E^u) + (((2340703*I)/36864000)*d^13*K1*M^5*Sqrt[Pi/2124694]*
        u^3)/(b^3*E^u) + (((325814861*I)/1995571200)*d*K1^2*M^5*
        Sqrt[Pi/2124694]*u^3)/b^3 - (((3623977297*I)/598671360)*d^5*K1^2*M^5*
        Sqrt[Pi/2124694]*u^3)/b^3 + (((36752790497*I)/2993356800)*d^7*K1^2*
        M^5*Sqrt[Pi/2124694]*u^3)/b^3 + (((191835107*I)/179601408)*d^9*K1^2*
        M^5*Sqrt[Pi/2124694]*u^3)/b^3 - (((456491591*I)/35920281600)*d*K0^2*
        M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((1454665967*I)/8980070400)*d^3*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/
       b^3 - (((232981271*I)/2245017600)*d^5*K0^2*M^5*Sqrt[(11*Pi)/193154]*
        u^3)/b^3 + (((180959005*I)/359202816)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/193154]*u^3)/b^3 + (((107147717*I)/17960140800)*d^9*K0^2*
        M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((79302437*I)/359202816)*d^11*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((52614509*I)/4490035200)*d^13*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/
       b^3 + (((11165207*I)/8980070400)*d^15*K0^2*M^5*Sqrt[(11*Pi)/193154]*
        u^3)/b^3 - (((168239*I)/7184056320)*d^17*K0^2*M^5*
        Sqrt[(11*Pi)/193154]*u^3)/b^3 + (((3578353*I)/7225344000)*d^15*K1*M^5*
        Sqrt[(11*Pi)/193154]*u^3)/(b^3*E^u) + 
      (((3700901*I)/8980070400)*d^13*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((2121059*I)/598671360)*d^15*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((1791247*I)/5986713600)*d^17*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((3322813429*I)/7225344000)*d^11*K1*M^5*Sqrt[(13*Pi)/163438]*u^3)/
       (b^3*E^u) - (((3688014863*I)/8980070400)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/163438]*u^3)/b^3 + (((1721005523*I)/3612672000)*d^9*K1*
        M^5*Sqrt[(17*Pi)/124982]*u^3)/(b^3*E^u) - 
      (((169663661*I)/2483712000)*d^5*K1*M^5*Sqrt[(23*Pi)/92378]*u^3)/
       (b^3*E^u) - (((6244243931*I)/2993356800)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[2124694]*b^3) + (((101953667818229*I)/200238848409600)*d*K0*M^5*
        Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((9180328540569233*I)/2002388484096000)*d^3*K0*M^5*Sqrt[Pi/2124694]*
        u^4)/(b^3*E^u) - (((25063994651533*I)/31287320064000)*d^5*K0*M^5*
        Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - (((35380581077063*I)/3193602048000)*
        d^7*K0*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((349211475863*I)/93929472000)*d^9*K0*M^5*Sqrt[Pi/2124694]*u^4)/
       (b^3*E^u) + (((2305449*I)/57344000)*d^13*K0*M^5*Sqrt[Pi/2124694]*u^4)/
       (b^3*E^u) + (((12443243*I)/14450688000)*d^15*K0*M^5*Sqrt[Pi/2124694]*
        u^4)/(b^3*E^u) + (((145513486934947*I)/191137082572800)*d*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((51391756010672471*I)/7008359694336000)*d^3*K1*M^5*Sqrt[Pi/2124694]*
        u^4)/(b^3*E^u) - (((190180854811609*I)/438022480896000)*d^5*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((1588950602859743*I)/85121777664000)*d^7*K1*M^5*Sqrt[Pi/2124694]*u^4)/
       (b^3*E^u) + (((59939890191193*I)/10848854016000)*d^9*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + (((827230649717*I)/151732224000)*
        d^11*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) + 
      (((1201643*I)/36864000)*d^13*K1*M^5*Sqrt[Pi/2124694]*u^4)/(b^3*E^u) - 
      (((19930357*I)/7225344000)*d^15*K1*M^5*Sqrt[Pi/2124694]*u^4)/
       (b^3*E^u) - (((11246773777199*I)/15086518272000)*d*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/b^3 - (((34328547083821*I)/2828722176000)*d^3*
        K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 + 
      (((29091272995619*I)/707180544000)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/
       b^3 - (((207308512361*I)/359202816000)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^4)/b^3 - (((358074001303*I)/20953497600)*d^11*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/b^3 - (((140838032651*I)/230916096000)*d^13*K0*
        K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 + (((21817518263*I)/9051910963200)*
        d^17*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 - 
      (((10284943055537*I)/11314888704000)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/193154]*
        u^4)/b^3 + (((857677627*I)/4816896000)*d^11*K0*M^5*
        Sqrt[(17*Pi)/124982]*u^4)/(b^3*E^u) + 
      (((1376800693*I)/1414361088000)*d^15*K0*K1*M^5*Sqrt[(17*Pi)/124982]*
        u^4)/b^3 + (((81276148607783*I)/262813488537600)*d*K0*M^5*
        Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + 
      (((40326358566261721*I)/14016719388672000)*d^3*K0*M^5*Sqrt[Pi/2124694]*
        u^5)/(b^3*E^u) - (((16067092926158249*I)/2213166219264000)*d^7*K0*M^5*
        Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + (((1676621675933*I)/834527232000)*
        d^9*K0*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + 
      (((674212424147*I)/303464448000)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^5)/
       (b^3*E^u) + (((21612707*I)/1032192000)*d^13*K0*M^5*Sqrt[Pi/2124694]*
        u^5)/(b^3*E^u) - (((33931687*I)/14450688000)*d^15*K0*M^5*
        Sqrt[Pi/2124694]*u^5)/(b^3*E^u) - (((342923053951*I)/1040449536000)*d*
        K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((63892553272987*I)/22629777408000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/
       b^3 + (((79906112843621*I)/5657444352000)*d^7*K0^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 - (((122503185407*I)/239468544000)*d^9*K0^2*
        M^5*Sqrt[Pi/2124694]*u^5)/b^3 - (((362926348259*I)/62860492800)*d^11*
        K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((769970823317*I)/3232825344000)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^5)/
       b^3 + (((9710692091*I)/18103821926400)*d^17*K0^2*M^5*Sqrt[Pi/2124694]*
        u^5)/b^3 + (((17594471196770623*I)/42050158166016000)*d*K1*M^5*
        Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + 
      (((108702444403846049*I)/28033438777344000)*d^3*K1*M^5*Sqrt[Pi/2124694]*
        u^5)/(b^3*E^u) - (((2316119099449009*I)/7008359694336000)*d^5*K1*M^5*
        Sqrt[Pi/2124694]*u^5)/(b^3*E^u) - 
      (((3280643158652813*I)/340487110656000)*d^7*K1*M^5*Sqrt[Pi/2124694]*
        u^5)/(b^3*E^u) + (((349527380495437*I)/130186248192000)*d^9*K1*M^5*
        Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + (((1076251029773*I)/364157337600)*
        d^11*K1*M^5*Sqrt[Pi/2124694]*u^5)/(b^3*E^u) + 
      (((38417177*I)/1161216000)*d^13*K1*M^5*Sqrt[Pi/2124694]*u^5)/
       (b^3*E^u) - (((21705659*I)/5780275200)*d^15*K1*M^5*Sqrt[Pi/2124694]*
        u^5)/(b^3*E^u) - (((187046194998867077*I)/209099143249920000)*d*K1^2*
        M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((84247342888866869*I)/11616619069440000)*d^5*K1^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((538123803196781167*I)/14935653089280000)*d^7*K1^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 - (((4161419543396233*I)/271557328896000)*
        d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((75527164968383*I)/1357786644480000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*
        u^5)/b^3 + (((1225479757*I)/18728091648000)*d^17*K1^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 + (((5275298927*I)/5657444352000)*d^15*K0^2*
        M^5*Sqrt[(11*Pi)/193154]*u^5)/b^3 - 
      (((16482526200769*I)/678893322240000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/163438]*
        u^5)/b^3 - (((1257128731469*I)/21552168960000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/163438]*u^5)/b^3 - 
      (((7885732163185771*I)/11616619069440000)*d^3*K1^2*M^5*
        Sqrt[(17*Pi)/124982]*u^5)/b^3 - 
      (((53590111250909*I)/7008359694336000)*d^5*K0*M^5*Sqrt[(23*Pi)/92378]*
        u^5)/(b^3*E^u) - (((6306108814909*I)/1414361088000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[2124694]*b^3) + 
      (((418503439936339*I)/2950888292352000)*d*K0*M^5*Sqrt[Pi/2124694]*u^6)/
       (b^3*E^u) - (((14589407725771*I)/201196929024000)*d^5*K0*M^5*
        Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - 
      (((3216602361981653*I)/1041489985536000)*d^7*K0*M^5*Sqrt[Pi/2124694]*
        u^6)/(b^3*E^u) + (((400904600599133*I)/520744992768000)*d^9*K0*M^5*
        Sqrt[Pi/2124694]*u^6)/(b^3*E^u) + (((7319090112833*I)/7283146752000)*
        d^11*K0*M^5*Sqrt[Pi/2124694]*u^6)/(b^3*E^u) + 
      (((542122313*I)/37158912000)*d^13*K0*M^5*Sqrt[Pi/2124694]*u^6)/
       (b^3*E^u) - (((212504323*I)/115605504000)*d^15*K0*M^5*Sqrt[Pi/2124694]*
        u^6)/(b^3*E^u) + (((4938829417769911*I)/28033438777344000)*d*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/(b^3*E^u) + 
      (((91457972107703*I)/54967527014400)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^6)/
       (b^3*E^u) - (((1356366560953241*I)/9344479592448000)*d^5*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/(b^3*E^u) + 
      (((294877185001361*I)/260372496384000)*d^9*K1*M^5*Sqrt[Pi/2124694]*u^6)/
       (b^3*E^u) + (((1154815287719*I)/910393344000)*d^11*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - (((747077*I)/309657600)*d^15*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/(b^3*E^u) - 
      (((2292699907994522111*I)/2718288862248960000)*d*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/b^3 - 
      (((1508290135777185701*I)/151016047902720000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/b^3 - 
      (((780948250678163507*I)/151016047902720000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/b^3 + 
      (((446604778111999237*I)/14935653089280000)*d^7*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/b^3 - (((67219740924211*I)/96984760320000)*d^9*
        K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 - 
      (((488304555604213*I)/38793904128000)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^6)/b^3 - (((100779129276109*I)/150865182720000)*d^13*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/b^3 + (((66201944982293*I)/1357786644480000)*
        d^15*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 - 
      (((48268719217*I)/543114657792000)*d^17*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/
       b^3 + (((180213721592081*I)/1609575432192000)*d^3*K0*M^5*
        Sqrt[(11*Pi)/193154]*u^6)/(b^3*E^u) + 
      (((341864599*I)/260112384000)*d^13*K1*M^5*Sqrt[(13*Pi)/163438]*u^6)/
       (b^3*E^u) - (((2636908995011*I)/14754441461760)*d^7*K1*M^5*
        Sqrt[(23*Pi)/92378]*u^6)/(b^3*E^u) + 
      (((18093087372397*I)/368861036544000)*d*K0*M^5*Sqrt[Pi/2124694]*u^7)/
       (b^3*E^u) + (((7715513039353487*I)/17705329754112000)*d^3*K0*M^5*
        Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - 
      (((189575254367633*I)/8852664877056000)*d^5*K0*M^5*Sqrt[Pi/2124694]*
        u^7)/(b^3*E^u) - (((1143572957413127*I)/1041489985536000)*d^7*K0*M^5*
        Sqrt[Pi/2124694]*u^7)/(b^3*E^u) + 
      (((72030000817549*I)/260372496384000)*d^9*K0*M^5*Sqrt[Pi/2124694]*u^7)/
       (b^3*E^u) + (((2566546246991*I)/7283146752000)*d^11*K0*M^5*
        Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - (((59134847*I)/69363302400)*d^15*K0*
        M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - 
      (((913275041380725433*I)/5436577724497920000)*d*K0^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((697433295299546753*I)/906096287416320000)*d^5*K0^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 + (((22184390908759283*I)/4267329454080000)*
        d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((46896454851959*I)/339446661120000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*
        u^7)/b^3 - (((1194500632595927*I)/543114657792000)*d^11*K0^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 - (((116022825681551*I)/905191096320000)*
        d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((26055536104669*I)/2715573288960000)*d^15*K0^2*M^5*Sqrt[Pi/2124694]*
        u^7)/b^3 - (((63672262211*I)/1086229315584000)*d^17*K0^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((150582738776742421*I)/2523009489960960000)*d*K1*M^5*Sqrt[Pi/2124694]*
        u^7)/(b^3*E^u) + (((305361548503263787*I)/560668775546880000)*d^3*K1*
        M^5*Sqrt[Pi/2124694]*u^7)/(b^3*E^u) - 
      (((346804989070699013*I)/265579946311680000)*d^7*K1*M^5*
        Sqrt[Pi/2124694]*u^7)/(b^3*E^u) + 
      (((15046828900979*I)/36415733760000)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^7)/
       (b^3*E^u) - (((1322393516272459457*I)/5436577724497920000)*d*K1^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 - 
      (((36356835022299019*I)/27457463255040000)*d^5*K1^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((254945487250906747*I)/29871306178560000)*d^7*K1^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 - (((570074543657737*I)/1357786644480000)*
        d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((5760904570493*I)/387939041280000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*
        u^7)/b^3 - (((115542211927*I)/1086229315584000)*d^17*K1^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 + (((196499063*I)/520224768000)*d^13*K0*M^5*
        Sqrt[(17*Pi)/124982]*u^7)/(b^3*E^u) - 
      (((34185183601259*I)/8245129052160000)*d^5*K1*M^5*Sqrt[(17*Pi)/124982]*
        u^7)/(b^3*E^u) + (((10781478743137*I)/520744992768000)*d^9*K1*M^5*
        Sqrt[(17*Pi)/124982]*u^7)/(b^3*E^u) - 
      (((15576481*I)/346816512000)*d^15*K1*M^5*Sqrt[(23*Pi)/92378]*u^7)/
       (b^3*E^u) - (((408754982810359*I)/2715573288960000)*d^11*K1^2*M^5*
        Sqrt[(23*Pi)/92378]*u^7)/b^3 - (((7630610327843*I)/905191096320000)*
        d^13*K1^2*M^5*Sqrt[(23*Pi)/92378]*u^7)/b^3 + 
      (((1825021*I)/43352064000)*d^13*K1*M^5*Sqrt[(187*Pi)/11362]*u^7)/
       (b^3*E^u) - (((1635334277325483659*I)/906096287416320000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[2124694]*b^3) - 
      (((877833288672145067*I)/302032095805440000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[2124694]*b^3) + (((16868812167073849*I)/1261504744980480000)*d*
        K0*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + 
      (((199254086873560963*I)/1682006326640640000)*d^3*K0*M^5*
        Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((80821443534752299*I)/265579946311680000)*d^7*K0*M^5*Sqrt[Pi/2124694]*
        u^8)/(b^3*E^u) + (((1101608262137*I)/14465138688000)*d^9*K0*M^5*
        Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + (((3514080344657*I)/36415733760000)*
        d^11*K0*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((11097769*I)/38535168000)*d^15*K0*M^5*Sqrt[Pi/2124694]*u^8)/
       (b^3*E^u) + (((83806661312056337*I)/5046018979921920000)*d*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + 
      (((128535234160998407*I)/841003163320320000)*d^3*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((10296702035522759*I)/336401265328128000)*d^5*K1*M^5*Sqrt[Pi/2124694]*
        u^8)/(b^3*E^u) - (((23239740931939073*I)/66394986577920000)*d^7*K1*
        M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + 
      (((518083282278007*I)/5207449927680000)*d^9*K1*M^5*Sqrt[Pi/2124694]*
        u^8)/(b^3*E^u) + (((1991234027131*I)/18207866880000)*d^11*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/(b^3*E^u) + (((1543397969*I)/578027520000)*d^13*
        K1*M^5*Sqrt[Pi/2124694]*u^8)/(b^3*E^u) - 
      (((5107121917737353*I)/34849857208320000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^8)/b^3 - (((3061901130869233*I)/1936103178240000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/b^3 - (((1254411283749721*I)/1936103178240000)*
        d^5*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 + 
      (((1032871553524757*I)/226297774080000)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^8)/b^3 - (((6248088990083*I)/28287221760000)*d^9*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/b^3 - (((421861865567371*I)/226297774080000)*
        d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 - 
      (((401261300833*I)/3592028160000)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/
       b^3 + (((1939473889267*I)/226297774080000)*d^15*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^8)/b^3 + (((91615639*I)/520224768000)*d^13*K0*M^5*
        Sqrt[(13*Pi)/163438]*u^8)/(b^3*E^u) - 
      (((5557969*I)/216760320000)*d^15*K1*M^5*Sqrt[(13*Pi)/163438]*u^8)/
       (b^3*E^u) - (((79346636747321*I)/841003163320320000)*d^5*K0*M^5*
        Sqrt[(23*Pi)/92378]*u^8)/(b^3*E^u) - 
      (((49818673*I)/90519109632000)*d^17*K0*K1*M^5*Sqrt[(143*Pi)/14858]*u^8)/
       b^3 + (((600926982215983*I)/186889591848960000)*d*K0*M^5*
        Sqrt[Pi/2124694]*u^9)/(b^3*E^u) + 
      (((10546846809702337*I)/388155306147840000)*d^3*K0*M^5*Sqrt[Pi/2124694]*
        u^9)/(b^3*E^u) - (((389380423629451*I)/1009203795984384000)*d^5*K0*
        M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - 
      (((18889572130383701*I)/265579946311680000)*d^7*K0*M^5*Sqrt[Pi/2124694]*
        u^9)/(b^3*E^u) + (((260218514987*I)/12138577920000)*d^11*K0*M^5*
        Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - (((131570503*I)/1734082560000)*d^15*
        K0*M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - 
      (((25798455452073649*I)/1359144431124480000)*d*K0^2*M^5*
        Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((27329955197531641*I)/339786107781120000)*d^5*K0^2*M^5*
        Sqrt[Pi/2124694]*u^9)/b^3 + (((323171794691843*I)/622318878720000)*
        d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((10914063533617*I)/678893322240000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*
        u^9)/b^3 - (((73575114583511*I)/339446661120000)*d^11*K0^2*M^5*
        Sqrt[Pi/2124694]*u^9)/b^3 + (((88685970619*I)/84861665280000)*d^15*
        K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((2963708689*I)/271557328896000)*d^17*K0^2*M^5*Sqrt[Pi/2124694]*u^9)/
       b^3 + (((3153532051603147*I)/841003163320320000)*d*K1*M^5*
        Sqrt[Pi/2124694]*u^9)/(b^3*E^u) + 
      (((56919052256720393*I)/1682006326640640000)*d^3*K1*M^5*
        Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - 
      (((3097492713558899*I)/420501581660160000)*d^5*K1*M^5*Sqrt[Pi/2124694]*
        u^9)/(b^3*E^u) - (((2272165003922101*I)/29508882923520000)*d^7*K1*M^5*
        Sqrt[Pi/2124694]*u^9)/(b^3*E^u) + 
      (((11734010683349*I)/520744992768000)*d^9*K1*M^5*Sqrt[Pi/2124694]*u^9)/
       (b^3*E^u) + (((859889646443*I)/36415733760000)*d^11*K1*M^5*
        Sqrt[Pi/2124694]*u^9)/(b^3*E^u) + (((116201873*I)/162570240000)*d^13*
        K1*M^5*Sqrt[Pi/2124694]*u^9)/(b^3*E^u) - 
      (((147738011*I)/1734082560000)*d^15*K1*M^5*Sqrt[Pi/2124694]*u^9)/
       (b^3*E^u) - (((66724108937839*I)/3124469956608000)*d*K1^2*M^5*
        Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((24881442691460683*I)/339786107781120000)*d^5*K1^2*M^5*
        Sqrt[Pi/2124694]*u^9)/b^3 + (((6707855137787*I)/9334783180800)*d^7*
        K1^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((13672236945859*I)/226297774080000)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*
        u^9)/b^3 - (((1965677820551*I)/113148887040000)*d^13*K1^2*M^5*
        Sqrt[Pi/2124694]*u^9)/b^3 - (((24807287*I)/1734082560000)*d^17*K1^2*
        M^5*Sqrt[Pi/2124694]*u^9)/b^3 + (((5847265007*I)/56574443520000)*d^15*
        K1^2*M^5*Sqrt[(13*Pi)/163438]*u^9)/b^3 + 
      (((5859347153783*I)/5207449927680000)*d^9*K0*M^5*Sqrt[(17*Pi)/124982]*
        u^9)/(b^3*E^u) + (((194273699*I)/5202247680000)*d^13*K0*M^5*
        Sqrt[(17*Pi)/124982]*u^9)/(b^3*E^u) - 
      (((1872199588423*I)/113148887040000)*d^11*K1^2*M^5*Sqrt[(17*Pi)/124982]*
        u^9)/b^3 - (((10582400051*I)/339446661120000)*d^13*K0^2*M^5*
        Sqrt[(437*Pi)/4862]*u^9)/b^3 - 
      (((59283309299278483*I)/339786107781120000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[2124694]*b^3) - (((90470463893851477*I)/339786107781120000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[2124694]*b^3) + 
      (((211343311761367*I)/420501581660160000)*d*K0*M^5*Sqrt[Pi/2124694]*
        u^10)/(b^3*E^u) + (((13039525897983407*I)/2523009489960960000)*d^3*K0*
        M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - 
      (((12705307915319*I)/928601210880000)*d^7*K0*M^5*Sqrt[Pi/2124694]*u^10)/
       (b^3*E^u) + (((1691072737*I)/436988805120)*d^11*K0*M^5*
        Sqrt[Pi/2124694]*u^10)/(b^3*E^u) + 
      (((114555974667161*I)/135161222676480000)*d*K1*M^5*Sqrt[Pi/2124694]*
        u^10)/(b^3*E^u) + (((1326795755628449*I)/216257956282368000)*d^3*K1*
        M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - 
      (((79100737975397*I)/49149535518720000)*d^5*K1*M^5*Sqrt[Pi/2124694]*
        u^10)/(b^3*E^u) - (((268358627742277*I)/18969996165120000)*d^7*K1*M^5*
        Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - (((9207371*I)/520224768000)*d^15*
        K1*M^5*Sqrt[Pi/2124694]*u^10)/(b^3*E^u) - 
      (((31516399858763*I)/3515028701184000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^10)/b^3 - (((548711120540519*I)/5858381168640000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((1964668891966423*I)/56631017963520000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^10)/b^3 + (((19486803911131*I)/72738570240000)*d^7*
        K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 - 
      (((9189889838243*I)/509169991680000)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^10)/b^3 - (((10815371498299*I)/101833998336000)*d^11*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^10)/b^3 - (((3490166366017*I)/509169991680000)*
        d^13*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 + 
      (((1543063*I)/111476736000)*d^13*K1*M^5*Sqrt[(11*Pi)/193154]*u^10)/
       (b^3*E^u) + (((24745836809*I)/509169991680000)*d^15*K0*K1*M^5*
        Sqrt[(11*Pi)/193154]*u^10)/b^3 - (((139647203*I)/254584995840000)*
        d^17*K0*K1*M^5*Sqrt[(11*Pi)/193154]*u^10)/b^3 + 
      (((497515675331*I)/48519413268480000)*d^5*K0*M^5*Sqrt[(13*Pi)/163438]*
        u^10)/(b^3*E^u) + (((1303301*I)/121927680000)*d^13*K0*M^5*
        Sqrt[(13*Pi)/163438]*u^10)/(b^3*E^u) - 
      (((1072123*I)/867041280000)*d^15*K0*M^5*Sqrt[(13*Pi)/163438]*u^10)/
       (b^3*E^u) + (((13094733031*I)/55794106368000)*d^9*K1*M^5*
        Sqrt[(19*Pi)/111826]*u^10)/(b^3*E^u) + 
      (((131952596381*I)/781117489152000)*d^9*K0*M^5*Sqrt[(23*Pi)/92378]*
        u^10)/(b^3*E^u) + (((45611591*I)/1560674304000)*d^11*K1*M^5*
        Sqrt[(143*Pi)/14858]*u^10)/(b^3*E^u) + 
      (((565922919119*I)/14227497123840000)*d*K0*M^5*Sqrt[Pi/2124694]*u^11)/
       (b^3*E^u) + (((12970610891807*I)/14227497123840000)*d^3*K0*M^5*
        Sqrt[Pi/2124694]*u^11)/(b^3*E^u) - 
      (((22873457737147*I)/11065831096320000)*d^7*K0*M^5*Sqrt[Pi/2124694]*
        u^11)/(b^3*E^u) + (((1260889169273*I)/1952793722880000)*d^9*K0*M^5*
        Sqrt[Pi/2124694]*u^11)/(b^3*E^u) + (((284130757*I)/505774080000)*d^11*
        K0*M^5*Sqrt[Pi/2124694]*u^11)/(b^3*E^u) + 
      (((5179861*I)/216760320000)*d^13*K0*M^5*Sqrt[Pi/2124694]*u^11)/
       (b^3*E^u) - (((1825009*I)/650280960000)*d^15*K0*M^5*Sqrt[Pi/2124694]*
        u^11)/(b^3*E^u) - (((19094533928419*I)/23167234621440000)*d*K0^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 - (((27418601897069*I)/5148274360320000)*
        d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      (((11333660319713*I)/509169991680000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*
        u^11)/b^3 - (((547492604587*I)/509169991680000)*d^9*K0^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 - (((292245292949*I)/509169991680000)*d^13*
        K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      (((23652034019*I)/509169991680000)*d^15*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/
       b^3 - (((277097599*I)/509169991680000)*d^17*K0^2*M^5*Sqrt[Pi/2124694]*
        u^11)/b^3 + (((241485576705937*I)/1892257117470720000)*d*K1*M^5*
        Sqrt[Pi/2124694]*u^11)/(b^3*E^u) + 
      (((1795300596366031*I)/1892257117470720000)*d^3*K1*M^5*Sqrt[Pi/2124694]*
        u^11)/(b^3*E^u) - (((641162291980031*I)/1892257117470720000)*d^5*K1*
        M^5*Sqrt[Pi/2124694]*u^11)/(b^3*E^u) - 
      (((22563085515323*I)/11065831096320000)*d^7*K1*M^5*Sqrt[Pi/2124694]*
        u^11)/(b^3*E^u) + (((797635643957*I)/1171676233728000)*d^9*K1*M^5*
        Sqrt[Pi/2124694]*u^11)/(b^3*E^u) + (((4901141173*I)/8193540096000)*
        d^11*K1*M^5*Sqrt[Pi/2124694]*u^11)/(b^3*E^u) + 
      (((149777609*I)/5852528640000)*d^13*K1*M^5*Sqrt[Pi/2124694]*u^11)/
       (b^3*E^u) - (((2006393*I)/650280960000)*d^15*K1*M^5*Sqrt[Pi/2124694]*
        u^11)/(b^3*E^u) - (((1141301036443*I)/1529037485015040)*d*K1^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((972434621357359*I)/1529037485015040000)*d^5*K1^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 + (((46972611442051*I)/1866956636160000)*
        d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((109731098693*I)/43643142144000)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/
       b^3 - (((15225728361589*I)/1527509975040000)*d^11*K1^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 - (((40920698789*I)/61100399001600)*d^13*
        K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      (((17131662103*I)/305501995008000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/
       b^3 - (((1022098789*I)/1527509975040000)*d^17*K1^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 - (((8363803483157*I)/15444823080960000)*
        d^3*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^11)/b^3 - 
      (((256051751621*I)/509169991680000)*d^11*K0^2*M^5*Sqrt[(17*Pi)/124982]*
        u^11)/b^3 - (((84577927207*I)/14227497123840000)*d^5*K0*M^5*
        Sqrt[(19*Pi)/111826]*u^11)/(b^3*E^u) - 
      (((16332130341322567*I)/1529037485015040000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[2124694]*b^3) - (((578522796151*I)/39422023280640000)*d*
        K0*M^5*Sqrt[Pi/2124694]*u^12)/(b^3*E^u) + 
      (((8523709196011*I)/52562697707520000)*d^3*K0*M^5*Sqrt[Pi/2124694]*
        u^12)/(b^3*E^u) - (((5987456957753*I)/78844046561280000)*d^5*K0*M^5*
        Sqrt[Pi/2124694]*u^12)/(b^3*E^u) - (((1522751887*I)/7377220730880)*
        d^7*K0*M^5*Sqrt[Pi/2124694]*u^12)/(b^3*E^u) + 
      (((12376739407*I)/183074411520000)*d^9*K0*M^5*Sqrt[Pi/2124694]*u^12)/
       (b^3*E^u) + (((661480033*I)/10241925120000)*d^11*K0*M^5*
        Sqrt[Pi/2124694]*u^12)/(b^3*E^u) - (((23941*I)/54190080000)*d^15*K0*
        M^5*Sqrt[Pi/2124694]*u^12)/(b^3*E^u) + 
      (((207268409311*I)/4380224808960000)*d*K1*M^5*Sqrt[Pi/2124694]*u^12)/
       (b^3*E^u) + (((8476213244503*I)/157688093122560000)*d^3*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/(b^3*E^u) - 
      (((863140900613*I)/26281348853760000)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^12)/
       (b^3*E^u) - (((581269772383*I)/2766457774080000)*d^7*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/(b^3*E^u) + (((12694599653*I)/183074411520000)*
        d^9*K1*M^5*Sqrt[Pi/2124694]*u^12)/(b^3*E^u) + 
      (((143027083*I)/2048385024000)*d^11*K1*M^5*Sqrt[Pi/2124694]*u^12)/
       (b^3*E^u) - (((254987*I)/487710720000)*d^15*K1*M^5*Sqrt[Pi/2124694]*
        u^12)/(b^3*E^u) - (((17754780929399*I)/109216963215360000)*d*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^12)/b^3 - 
      (((18149998014667*I)/7801211658240000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^12)/b^3 - (((52501611428809*I)/54608481607680000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 - (((3090164509*I)/6584094720000)*d^9*K0*
        K1*M^5*Sqrt[Pi/2124694]*u^12)/b^3 - 
      (((39418525261*I)/15275099750400)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^12)/
       b^3 - (((68814553037*I)/381877493760000)*d^13*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 + (((6680801453*I)/381877493760000)*d^15*
        K0*K1*M^5*Sqrt[Pi/2124694]*u^12)/b^3 - 
      (((5927191*I)/26336378880000)*d^17*K0*K1*M^5*Sqrt[Pi/2124694]*u^12)/
       b^3 + (((25703006057*I)/42430832640000)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/193154]*u^12)/b^3 + (((182377*I)/731566080000)*d^13*K1*
        M^5*Sqrt[(13*Pi)/163438]*u^12)/(b^3*E^u) + 
      (((134131*I)/731566080000)*d^13*K0*M^5*Sqrt[(17*Pi)/124982]*u^12)/
       (b^3*E^u) + (((19407290299*I)/19711011640320000)*d*K0*M^5*
        Sqrt[Pi/2124694]*u^13)/(b^3*E^u) + 
      (((172466945767*I)/19711011640320000)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^13)/
       (b^3*E^u) + (((292891699*I)/1516231664640000)*d^5*K0*M^5*
        Sqrt[Pi/2124694]*u^13)/(b^3*E^u) - (((7759243549*I)/345807221760000)*
        d^7*K0*M^5*Sqrt[Pi/2124694]*u^13)/(b^3*E^u) + 
      (((11545099*I)/1280240640000)*d^11*K0*M^5*Sqrt[Pi/2124694]*u^13)/
       (b^3*E^u) + (((2336897945377*I)/109216963215360000)*d*K0^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 - (((25457986847*I)/273042408038400)*d^5*
        K0^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 + 
      (((252089816201*I)/700108738560000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^13)/
       b^3 - (((6492143981*I)/47734686720000)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*
        u^13)/b^3 - (((453470917*I)/47734686720000)*d^13*K0^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 + (((254785777*I)/190938746880000)*d^15*
        K0^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((15398969*I)/763754987520000)*d^17*K0^2*M^5*Sqrt[Pi/2124694]*u^13)/
       b^3 + (((13444681*I)/12443820480000)*d*K1*M^5*Sqrt[Pi/2124694]*u^13)/
       (b^3*E^u) + (((191557983317*I)/19711011640320000)*d^3*K1*M^5*
        Sqrt[Pi/2124694]*u^13)/(b^3*E^u) + (((432273613*I)/758115832320000)*
        d^5*K1*M^5*Sqrt[Pi/2124694]*u^13)/(b^3*E^u) - 
      (((25820908063*I)/1037421665280000)*d^7*K1*M^5*Sqrt[Pi/2124694]*u^13)/
       (b^3*E^u) + (((163504043*I)/45768602880000)*d^9*K1*M^5*
        Sqrt[Pi/2124694]*u^13)/(b^3*E^u) + (((2560097*I)/256048128000)*d^11*
        K1*M^5*Sqrt[Pi/2124694]*u^13)/(b^3*E^u) + 
      (((10961*I)/91445760000)*d^13*K1*M^5*Sqrt[Pi/2124694]*u^13)/(b^3*E^u) - 
      (((1153*I)/6773760000)*d^15*K1*M^5*Sqrt[Pi/2124694]*u^13)/(b^3*E^u) - 
      (((172357802311*I)/4368678528614400)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/
       b^3 - (((379207028183*I)/13652120401920000)*d^5*K1^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 + (((15774500773*I)/46673915904000)*d^7*
        K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((994331707*I)/76375498752000)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/
       b^3 - (((14469794903*I)/95469373440000)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*
        u^13)/b^3 - (((197987819*I)/19093874688000)*d^13*K1^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 + (((309076007*I)/190938746880000)*d^15*
        K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((18766417*I)/763754987520000)*d^17*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/
       b^3 - (((23379869*I)/54553927680000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/124982]*
        u^13)/b^3 + (((30561079*I)/183074411520000)*d^9*K0*M^5*
        Sqrt[(23*Pi)/92378]*u^13)/(b^3*E^u) - 
      (((499*I)/60963840000)*d^15*K0*M^5*Sqrt[(23*Pi)/92378]*u^13)/
       (b^3*E^u) - (((97*I)/182891520000)*d^13*K0*M^5*Sqrt[(299*Pi)/7106]*
        u^13)/(b^3*E^u) - (((373399314941*I)/2730424080384000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[2124694]*b^3) - 
      (((664750523077*I)/6826060200960000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[2124694]*b^3) + (((15590777*I)/7980166656000)*d^3*K0*M^5*
        Sqrt[Pi/2124694]*u^14)/(b^3*E^u) + (((2053033*I)/2493802080000)*d^5*
        K0*M^5*Sqrt[Pi/2124694]*u^14)/(b^3*E^u) - 
      (((197415817*I)/39900833280000)*d^7*K0*M^5*Sqrt[Pi/2124694]*u^14)/
       (b^3*E^u) - (((156887*I)/234710784000)*d^9*K0*M^5*Sqrt[Pi/2124694]*
        u^14)/(b^3*E^u) + (((428017*I)/213373440000)*d^11*K0*M^5*
        Sqrt[Pi/2124694]*u^14)/(b^3*E^u) + (((131*I)/217728000)*d^13*K0*M^5*
        Sqrt[Pi/2124694]*u^14)/(b^3*E^u) + (((241*I)/6096384000)*d^15*K0*M^5*
        Sqrt[Pi/2124694]*u^14)/(b^3*E^u) + (((63769*I)/332506944000)*d*K1*M^5*
        Sqrt[Pi/2124694]*u^14)/(b^3*E^u) + (((5167493*I)/2660055552000)*d^3*
        K1*M^5*Sqrt[Pi/2124694]*u^14)/(b^3*E^u) + 
      (((5167933*I)/6650138880000)*d^5*K1*M^5*Sqrt[Pi/2124694]*u^14)/
       (b^3*E^u) - (((65408209*I)/13300277760000)*d^7*K1*M^5*Sqrt[Pi/2124694]*
        u^14)/(b^3*E^u) - (((67933*I)/117355392000)*d^9*K1*M^5*
        Sqrt[Pi/2124694]*u^14)/(b^3*E^u) + (((140549*I)/71124480000)*d^11*K1*
        M^5*Sqrt[Pi/2124694]*u^14)/(b^3*E^u) + 
      (((83*I)/145152000)*d^13*K1*M^5*Sqrt[Pi/2124694]*u^14)/(b^3*E^u) + 
      (((227*I)/6096384000)*d^15*K1*M^5*Sqrt[Pi/2124694]*u^14)/(b^3*E^u) - 
      (((53983889*I)/43340064768000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^14)/b^3 - 
      (((21734876411*I)/1137676700160000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^14)/b^3 - (((233667209*I)/16252524288000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^14)/b^3 + (((67957013*I)/1093919904000)*d^7*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^14)/b^3 - (((228030701*I)/7955781120000)*d^11*
        K0*K1*M^5*Sqrt[Pi/2124694]*u^14)/b^3 - 
      (((3801991*I)/3977890560000)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*u^14)/
       b^3 + (((2252737*I)/3977890560000)*d^15*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^14)/b^3 + (((292021*I)/2273080320000)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/163438]*u^14)/b^3 - (((641*I)/10607708160000)*d^17*K0*K1*
        M^5*Sqrt[(221*Pi)/9614]*u^14)/b^3 + 
      (((1753*I)/3990083328000)*d*K0*M^5*Sqrt[(437*Pi)/4862]*u^14)/
       (b^3*E^u) - ((I/2395008000)*d*K0*M^5*Sqrt[Pi/2124694]*u^15)/
       (b^3*E^u) - (((53*I)/2395008000)*d^3*K0*M^5*Sqrt[Pi/2124694]*u^15)/
       (b^3*E^u) - ((I/217728000)*d^15*K0*M^5*Sqrt[Pi/2124694]*u^15)/
       (b^3*E^u) - (((19467017*I)/10607708160000)*d^5*K0^2*M^5*
        Sqrt[Pi/2124694]*u^15)/b^3 + (((1579586713*I)/350054369280000)*d^7*
        K0^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((10332937*I)/4773468672000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 - 
      (((6745031*I)/2727696384000)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 - 
      (((26013917*I)/31823124480000)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/
       b^3 + (((465863*I)/19093874688000)*d^15*K0^2*M^5*Sqrt[Pi/2124694]*
        u^15)/b^3 - ((I/2395008000)*d*K1*M^5*Sqrt[Pi/2124694]*u^15)/
       (b^3*E^u) - (((53*I)/2395008000)*d^3*K1*M^5*Sqrt[Pi/2124694]*u^15)/
       (b^3*E^u) - ((I/217728000)*d^15*K1*M^5*Sqrt[Pi/2124694]*u^15)/
       (b^3*E^u) + (((3005423*I)/649451520000)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*
        u^15)/b^3 + (((3305153*I)/1591156224000)*d^9*K1^2*M^5*
        Sqrt[Pi/2124694]*u^15)/b^3 - (((25494593*I)/31823124480000)*d^13*K1^2*
        M^5*Sqrt[Pi/2124694]*u^15)/b^3 + (((66949*I)/12729249792000)*d^17*
        K1^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 - 
      (((474767*I)/2121541632000)*d^11*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^15)/
       b^3 + (((853*I)/1178634240000)*d^15*K1^2*M^5*Sqrt[(11*Pi)/193154]*
        u^15)/b^3 + ((I/217728000)*d^7*K0*M^5*Sqrt[(13*Pi)/163438]*u^15)/
       (b^3*E^u) + ((I/72576000)*d^9*K0*M^5*Sqrt[(13*Pi)/163438]*u^15)/
       (b^3*E^u) - ((I/217728000)*d^11*K0*M^5*Sqrt[(13*Pi)/163438]*u^15)/
       (b^3*E^u) - ((I/217728000)*d^13*K0*M^5*Sqrt[(13*Pi)/163438]*u^15)/
       (b^3*E^u) + ((I/217728000)*d^7*K1*M^5*Sqrt[(13*Pi)/163438]*u^15)/
       (b^3*E^u) + ((I/72576000)*d^9*K1*M^5*Sqrt[(13*Pi)/163438]*u^15)/
       (b^3*E^u) - ((I/217728000)*d^11*K1*M^5*Sqrt[(13*Pi)/163438]*u^15)/
       (b^3*E^u) - ((I/217728000)*d^13*K1*M^5*Sqrt[(13*Pi)/163438]*u^15)/
       (b^3*E^u) - (((55812047*I)/9101413601280000)*d*K1^2*M^5*
        Sqrt[(17*Pi)/124982]*u^15)/b^3 + (((57649*I)/190938746880000)*d^17*
        K0^2*M^5*Sqrt[(23*Pi)/92378]*u^15)/b^3 - 
      (((360798959*I)/4550706800640000)*d^5*K1^2*M^5*Sqrt[(23*Pi)/92378]*
        u^15)/b^3 - ((I/2395008000)*d^5*K0*M^5*Sqrt[(221*Pi)/9614]*u^15)/
       (b^3*E^u) - (((2349251*I)/350054369280000)*d^3*K0^2*M^5*
        Sqrt[(221*Pi)/9614]*u^15)/b^3 - ((I/2395008000)*d^5*K1*M^5*
        Sqrt[(221*Pi)/9614]*u^15)/(b^3*E^u) - 
      (((40423*I)/100015534080000)*d*K0^2*M^5*Sqrt[(247*Pi)/8602]*u^15)/b^3 - 
      (((993037993*I)/650100971520000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[2124694]*b^3) - (((4648619*I)/525081553920000)*d*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^16)/b^3 + (((1006367*I)/112517475840000)*d^5*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^16)/b^3 + (((360827*I)/14320406016000)*d^11*K0*
        K1*M^5*Sqrt[Pi/2124694]*u^16)/b^3 + 
      (((1345093*I)/71602030080000)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*u^16)/
       b^3 - (((872951*I)/23867343360000)*d^15*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^16)/b^3 - (((8051*I)/2273080320000)*d^17*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^16)/b^3 - (((23209*I)/1790050752000)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/193154]*u^16)/b^3 - (((4222241*I)/787622330880000)*d^3*
        K0*K1*M^5*Sqrt[(17*Pi)/124982]*u^16)/b^3 + 
      (((9525977*I)/787622330880000)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/111826]*u^16)/
       b^3 + (((3901*I)/195030291456000)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^17)/
       b^3 + (((4296521*I)/292545437184000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*
        u^17)/b^3 + (((19139*I)/22503495168000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*
        u^17)/b^3 - (((8473*I)/255721536000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*
        u^17)/b^3 - (((6857*I)/2045772288000)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*
        u^17)/b^3 + (((5861*I)/409154457600)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*
        u^17)/b^3 + (((3329*I)/195030291456000)*d*K1^2*M^5*Sqrt[Pi/2124694]*
        u^17)/b^3 + (((4228453*I)/292545437184000)*d^5*K1^2*M^5*
        Sqrt[Pi/2124694]*u^17)/b^3 + (((16279*I)/22503495168000)*d^7*K1^2*M^5*
        Sqrt[Pi/2124694]*u^17)/b^3 - (((883*I)/292253184000)*d^11*K1^2*M^5*
        Sqrt[Pi/2124694]*u^17)/b^3 + (((28661*I)/2045772288000)*d^13*K1^2*M^5*
        Sqrt[Pi/2124694]*u^17)/b^3 + (((2573*I)/681924096000)*d^15*K1^2*M^5*
        Sqrt[Pi/2124694]*u^17)/b^3 + (((241*I)/1363848192000)*d^17*K1^2*M^5*
        Sqrt[Pi/2124694]*u^17)/b^3 + ((I/2806272000)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/193154]*u^17)/b^3 - (((7*I)/3653164800)*d^9*K1^2*M^5*
        Sqrt[(17*Pi)/124982]*u^17)/b^3 + ((I/1363848192000)*d^17*K0^2*M^5*
        Sqrt[(253*Pi)/8398]*u^17)/b^3 + (((730883*I)/292545437184000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^17)/(Sqrt[2124694]*b^3) + 
      (((142859*I)/58509087436800)*d^3*K1^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[2124694]*b^3) - ((I/170481024000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^18)/b^3 - ((I/8817984000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^18)/
       b^3 - ((I/3409620480)*d^15*K0*K1*M^5*Sqrt[Pi/2124694]*u^18)/b^3 - 
      ((I/56827008000)*d^17*K0*K1*M^5*Sqrt[Pi/2124694]*u^18)/b^3 - 
      ((I/51144307200)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^18)/b^3 + 
      (((13*I)/255721536000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^18)/b^3 - 
      ((I/36531648000)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/124982]*u^18)/b^3 - 
      ((I/36531648000)*d^13*K0*K1*M^5*Sqrt[(23*Pi)/92378]*u^18)/b^3 + 
      ((I/127860768000)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/14858]*u^18)/b^3)/Pi, 
    ((13373651*d^3*K0*K1*M^5*Sqrt[13/(163438*Pi)]*u^3)/(441548800*b^3) - 
      (14355214771*d^5*K0*K1*M^5*Sqrt[13/(163438*Pi)]*u^3)/
       (59609088000*b^3) + (((2103553*I)/6451200)*d*K1^2*M^5*Sqrt[Pi/2124694]*
        u^3)/b^3 - (((20195069*I)/1612800)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/
       b^3 + (((25168303*I)/6451200)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^3)/b^3 + 
      (((3964549*I)/25804800)*d^3*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((41921*I)/2867200)*d^5*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((8221*I)/1720320)*d^13*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 - 
      (((6757*I)/25804800)*d^15*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((952303*I)/3225600)*d^11*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      ((I/336)*d^15*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^3)/b^3 + 
      (((100517*I)/2150400)*d^5*K1^2*M^5*Sqrt[(17*Pi)/124982]*u^3)/b^3 - 
      (((266537*I)/8601600)*d^7*K0^2*M^5*Sqrt[(143*Pi)/14858]*u^3)/b^3 + 
      (((16027*I)/2867200)*d^9*K0^2*M^5*Sqrt[(143*Pi)/14858]*u^3)/b^3 + 
      (((6247*I)/573440)*d^11*K0^2*M^5*Sqrt[(143*Pi)/14858]*u^3)/b^3 - 
      (((407*I)/921600)*d^13*K1^2*M^5*Sqrt[(143*Pi)/14858]*u^3)/b^3 + 
      (((5897*I)/8601600)*d*K0^2*M^5*Sqrt[(253*Pi)/8398]*u^3)/b^3 + 
      (((4604599*I)/1075200)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2124694]*b^3) + 
      (11723406913*d*K0*K1*M^5*u^3)/(59609088000*b^3*Sqrt[2124694*Pi]) + 
      (111621233329*d^7*K0*K1*M^5*u^3)/(59609088000*b^3*Sqrt[2124694*Pi]) + 
      (170330633579*d^9*K0*K1*M^5*u^3)/(59609088000*b^3*Sqrt[2124694*Pi]) - 
      (3507496901*d^11*K0*K1*M^5*u^3)/(1806336000*b^3*Sqrt[2124694*Pi]) - 
      (53136269*d^13*K0*K1*M^5*u^3)/(200704000*b^3*Sqrt[2124694*Pi]) + 
      (206273*d^15*K0*K1*M^5*u^3)/(12288000*b^3*Sqrt[2124694*Pi]) - 
      (4880983*d^13*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^4)/(401408000*b^3) + 
      (45214447*d^3*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^4)/(4415488000*b^3) + 
      (9703169611*d^9*K0^2*M^5*Sqrt[17/(124982*Pi)]*u^4)/(119218176000*b^3) + 
      (((80942887699*I)/6502809600)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/b^3 - 
      (((1070685112997*I)/32514048000)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^4)/
       b^3 + (((270564262673*I)/32514048000)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^4)/b^3 + (((1918810367*I)/10838016000)*d^13*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^4)/b^3 + (((723066313*I)/32514048000)*d^15*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^4)/b^3 + (((9967605149*I)/10838016000)*d^11*K0*
        K1*M^5*Sqrt[(11*Pi)/193154]*u^4)/b^3 + 
      (((1720933469*I)/32514048000)*d*K0*K1*M^5*Sqrt[(23*Pi)/92378]*u^4)/
       b^3 + (((887585857*I)/32514048000)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/92378]*
        u^4)/b^3 - (10822603264247953*d^3*K1^2*M^5*u^4)/
       (7160243650560000*Sqrt[2124694]*b^3*Sqrt[Pi]) + 
      (10783779697*d*K0^2*M^5*u^4)/(119218176000*b^3*Sqrt[2124694*Pi]) - 
      (184471451431*d^5*K0^2*M^5*u^4)/(119218176000*b^3*Sqrt[2124694*Pi]) + 
      (128563477153*d^7*K0^2*M^5*u^4)/(119218176000*b^3*Sqrt[2124694*Pi]) - 
      (3659397173*d^11*K0^2*M^5*u^4)/(3612672000*b^3*Sqrt[2124694*Pi]) + 
      (1452119*d^15*K0^2*M^5*u^4)/(172032000*b^3*Sqrt[2124694*Pi]) - 
      (1140685521847891*d*K1^2*M^5*u^4)/(21480730951680000*b^3*
        Sqrt[2124694*Pi]) - (1916333332867817*d^5*K1^2*M^5*u^4)/
       (795582627840000*b^3*Sqrt[2124694*Pi]) + 
      (881401278998363*d^7*K1^2*M^5*u^4)/(150214901760000*b^3*
        Sqrt[2124694*Pi]) + (74825025816347*d^9*K1^2*M^5*u^4)/
       (50071633920000*b^3*Sqrt[2124694*Pi]) - 
      (13959844161503*d^11*K1^2*M^5*u^4)/(4551966720000*b^3*
        Sqrt[2124694*Pi]) - (6792091799*d^13*K1^2*M^5*u^4)/
       (20230963200*b^3*Sqrt[2124694*Pi]) + (61236269*d^15*K1^2*M^5*u^4)/
       (4423680000*b^3*Sqrt[2124694*Pi]) + 
      (133256831*d^15*K0*K1*M^5*Sqrt[19/(111826*Pi)]*u^5)/
       (216760320000*b^3) + (((4653512711*I)/65028096000)*d^5*K0^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 - (((689832019397*I)/65028096000)*d^7*K0^2*
        M^5*Sqrt[Pi/2124694]*u^5)/b^3 + (((1666049327*I)/21676032000)*d^13*
        K0^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((1122040597739*I)/1021870080000)*d^5*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/
       b^3 + (((2071708550371*I)/390168576000)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*
        u^5)/b^3 + (((2527542321971*I)/278691840000)*d^11*K1^2*M^5*
        Sqrt[Pi/2124694]*u^5)/b^3 + (((546978169631*I)/1950842880000)*d^13*
        K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 - 
      (((475793147*I)/216760320000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*u^5)/b^3 + 
      (((27131483*I)/65028096000)*d^15*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^5)/
       b^3 + (((1427043433*I)/65028096000)*d*K0^2*M^5*Sqrt[(19*Pi)/111826]*
        u^5)/b^3 + (((7418564551*I)/65028096000)*d^9*K0^2*M^5*
        Sqrt[(23*Pi)/92378]*u^5)/b^3 + (((3128485433*I)/21676032000)*d^11*
        K0^2*M^5*Sqrt[(23*Pi)/92378]*u^5)/b^3 + 
      (((37367770273*I)/858370867200)*d*K1^2*M^5*Sqrt[(23*Pi)/92378]*u^5)/
       b^3 - (((175158484163*I)/1950842880000)*d^7*K1^2*M^5*
        Sqrt[(299*Pi)/7106]*u^5)/b^3 + (((53255121523*I)/13005619200)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[2124694]*b^3) + 
      (((72170849515351*I)/7153090560000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[2124694]*b^3) - (934592823424567*d*K0*K1*M^5*u^5)/
       (3068675850240000*b^3*Sqrt[2124694*Pi]) - 
      (1726582580680777*d^3*K0*K1*M^5*u^5)/(550787973120000*b^3*
        Sqrt[2124694*Pi]) - (829106766347159*d^5*K0*K1*M^5*u^5)/
       (795582627840000*b^3*Sqrt[2124694*Pi]) + 
      (16710729417012791*d^7*K0*K1*M^5*u^5)/(1952793722880000*b^3*
        Sqrt[2124694*Pi]) - (1676812832281*d^9*K0*K1*M^5*u^5)/
       (7153090560000*b^3*Sqrt[2124694*Pi]) - 
      (3206280718519*d^11*K0*K1*M^5*u^5)/(910393344000*b^3*
        Sqrt[2124694*Pi]) - (167561742169*d^13*K0*K1*M^5*u^5)/
       (505774080000*b^3*Sqrt[2124694*Pi]) + 
      (20876962736753*d^7*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^6)/
       (30656102400000*b^3) - (6682197329081*d^9*K1^2*M^5*
        Sqrt[17/(124982*Pi)]*u^6)/(91039334400000*b^3) - 
      (1866122658557*d^9*K0^2*M^5*Sqrt[19/(111826*Pi)]*u^6)/
       (100143267840000*b^3) - (844626109172693527*d^11*K0^2*M^5*
        Sqrt[19/(111826*Pi)]*u^6)/(142527904520601600000*b^3) - 
      (220000541*d^13*K0^2*M^5*Sqrt[299/(7106*Pi)]*u^6)/(1011548160000*b^3) + 
      (((3646760048221*I)/4291854336000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/
       b^3 + (((58368440522881*I)/7153090560000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^6)/b^3 + (((564214982069*I)/1021870080000)*d^5*K0*
        K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 + (((1623609661741*I)/390168576000)*
        d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^6)/b^3 + 
      (((14161535811587*I)/1950842880000)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^6)/b^3 - (((10320481*I)/30965760000)*d^15*K0*K1*M^5*
        Sqrt[(11*Pi)/193154]*u^6)/b^3 - (((3185958269299*I)/1950842880000)*
        d^7*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^6)/b^3 + 
      (((21374086087*I)/1950842880000)*d^13*K0*K1*M^5*Sqrt[(23*Pi)/92378]*
        u^6)/b^3 - (16041041624161*d^3*K0^2*M^5*u^6)/
       (18081423360000*Sqrt[2124694]*b^3*Sqrt[Pi]) - 
      (111640743462579523*d^3*K1^2*M^5*u^6)/(35801218252800000*Sqrt[2124694]*
        b^3*Sqrt[Pi]) - (434610849995191*d*K0^2*M^5*u^6)/
       (3905587445760000*b^3*Sqrt[2124694*Pi]) + 
      (108319016830993*d^5*K0^2*M^5*u^6)/(1301862481920000*b^3*
        Sqrt[2124694*Pi]) + (4049097412095887*d^7*K0^2*M^5*u^6)/
       (1952793722880000*b^3*Sqrt[2124694*Pi]) - 
      (89485911555003898027*d^11*K0^2*M^5*u^6)/(142527904520601600000*b^3*
        Sqrt[2124694*Pi]) + (275471783*d^15*K0^2*M^5*u^6)/
       (216760320000*b^3*Sqrt[2124694*Pi]) - 
      (112900122097959617*d*K1^2*M^5*u^6)/(429614619033600000*b^3*
        Sqrt[2124694*Pi]) - (26969365968742349*d^5*K1^2*M^5*u^6)/
       (28640974602240000*b^3*Sqrt[2124694*Pi]) - 
      (8886437240803*d^11*K1^2*M^5*u^6)/(2844979200000*b^3*
        Sqrt[2124694*Pi]) - (4976088922121*d^13*K1^2*M^5*u^6)/
       (30346444800000*b^3*Sqrt[2124694*Pi]) + 
      (10889261917*d^15*K1^2*M^5*u^6)/(2167603200000*b^3*Sqrt[2124694*Pi]) - 
      (6712593142861*d^11*K0*K1*M^5*Sqrt[11/(193154*Pi)]*u^7)/
       (34139750400000*b^3) - (2503257542838673*d*K0*K1*M^5*
        Sqrt[17/(124982*Pi)]*u^7)/(214807309516800000*b^3) + 
      (781878237185304189887923*d^7*K0*K1*M^5*Sqrt[23/(92378*Pi)]*u^7)/
       (3182170949308160409600000*b^3) - (2604537088523*d^9*K0*K1*M^5*
        Sqrt[391/(5434*Pi)]*u^7)/(1502149017600000*b^3) + 
      (((318463214987*I)/2145927168000)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/
       b^3 + (((12285593689*I)/149022720000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*
        u^7)/b^3 - (((6853934317933*I)/1950842880000)*d^7*K0^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 + (((2421124116443*I)/1950842880000)*d^11*
        K0^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((24276493841*I)/487710720000)*d^13*K0^2*M^5*Sqrt[Pi/2124694]*u^7)/
       b^3 - (((770866049*I)/650280960000)*d^15*K0^2*M^5*Sqrt[Pi/2124694]*
        u^7)/b^3 + (((2298581399*I)/66232320000)*d^5*K1^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 - (((11328936493421*I)/1950842880000)*d^7*
        K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((241166521997*I)/195084288000)*d^9*K1^2*M^5*Sqrt[Pi/2124694]*u^7)/
       b^3 + (((3775198888187*I)/1950842880000)*d^11*K1^2*M^5*
        Sqrt[Pi/2124694]*u^7)/b^3 + (((18417642157*I)/243855360000)*d^13*K1^2*
        M^5*Sqrt[Pi/2124694]*u^7)/b^3 - (((1337033281*I)/650280960000)*d^15*
        K1^2*M^5*Sqrt[Pi/2124694]*u^7)/b^3 + 
      (((11152728199*I)/195084288000)*d^9*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^7)/
       b^3 + (((109584148189*I)/10729635840000)*d*K1^2*M^5*
        Sqrt[(23*Pi)/92378]*u^7)/b^3 + (((16400184878797*I)/7153090560000)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2124694]*b^3) + 
      (((1919445623*I)/7153090560000)*d^3*K0^2*M^5*Sqrt[(5083*Pi)/418]*u^7)/
       b^3 - (6977505099529907*d^3*K0*K1*M^5*u^7)/(3356364211200000*b^3*
        Sqrt[2124694*Pi]) - (5159281247471977*d^5*K0*K1*M^5*u^7)/
       (8592292380672000*b^3*Sqrt[2124694*Pi]) + 
      (586442997665577773206267*d^7*K0*K1*M^5*u^7)/(3182170949308160409600000*
        b^3*Sqrt[2124694*Pi]) - (608148274141*d^13*K0*K1*M^5*u^7)/
       (5057740800000*b^3*Sqrt[2124694*Pi]) + (3189553981*d^15*K0*K1*M^5*u^7)/
       (1083801600000*b^3*Sqrt[2124694*Pi]) + 
      (18091583*d^15*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^8)/(361267200000*b^3) - 
      (375947668298647*d^5*K0^2*M^5*Sqrt[19/(111826*Pi)]*u^8)/
       (42961461903360000*b^3) + (2172027265269083*d^7*K1^2*M^5*
        Sqrt[23/(92378*Pi)]*u^8)/(29291905843200000*b^3) - 
      (55085524800107*d^9*K1^2*M^5*Sqrt[23/(92378*Pi)]*u^8)/
       (4506447052800000*b^3) + (((207808895897*I)/178827264000)*d^3*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^8)/b^3 + (((102970192379*I)/1788272640000)*d^5*
        K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 - 
      (((10141170217*I)/3386880000)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/b^3 + 
      (((21578185621*I)/487710720000)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/
       b^3 - (((58207909*I)/40642560000)*d^15*K0*K1*M^5*Sqrt[Pi/2124694]*u^8)/
       b^3 + (((19044886997*I)/243855360000)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/163438]*u^8)/b^3 + (((12948525841*I)/1788272640000)*d*K0*
        K1*M^5*Sqrt[(17*Pi)/124982]*u^8)/b^3 + 
      (((3046456529*I)/97542144000)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/111826]*u^8)/
       b^3 - (1062682503956881*d^3*K0^2*M^5*u^8)/(4130909798400000*
        Sqrt[2124694]*b^3*Sqrt[Pi]) - (21212595036569689*d^3*K1^2*M^5*u^8)/
       (32221096427520000*Sqrt[2124694]*b^3*Sqrt[Pi]) - 
      (92646854058553*d*K0^2*M^5*u^8)/(3409639833600000*b^3*
        Sqrt[2124694*Pi]) + (2667513066441257*d^7*K0^2*M^5*u^8)/
       (3254656204800000*b^3*Sqrt[2124694*Pi]) + 
      (5154677375273*d^9*K0^2*M^5*u^8)/(1502149017600000*b^3*
        Sqrt[2124694*Pi]) - (5987398319657*d^11*K0^2*M^5*u^8)/
       (17069875200000*b^3*Sqrt[2124694*Pi]) - 
      (335849326067*d^13*K0^2*M^5*u^8)/(15173222400000*b^3*
        Sqrt[2124694*Pi]) - (37891563766523549*d*K1^2*M^5*u^8)/
       (644421928550400000*b^3*Sqrt[2124694*Pi]) - 
      (7202380180015973*d^5*K1^2*M^5*u^8)/(92060275507200000*b^3*
        Sqrt[2124694*Pi]) - (2179187082887*d^11*K1^2*M^5*u^8)/
       (3657830400000*b^3*Sqrt[2124694*Pi]) - 
      (1552428312353*d^13*K1^2*M^5*u^8)/(45519667200000*b^3*
        Sqrt[2124694*Pi]) + (990275267*d^15*K1^2*M^5*u^8)/
       (1083801600000*b^3*Sqrt[2124694*Pi]) - 
      (515894507*d^13*K0*K1*M^5*Sqrt[13/(163438*Pi)]*u^9)/
       (325140480000*b^3) + (((5540009347*I)/97542144000)*d^9*K0^2*M^5*
        Sqrt[Pi/2124694]*u^9)/b^3 + (((18706172633*I)/162570240000)*d^11*K0^2*
        M^5*Sqrt[Pi/2124694]*u^9)/b^3 - (((96977921*I)/487710720000)*d^15*
        K0^2*M^5*Sqrt[Pi/2124694]*u^9)/b^3 - 
      (((215273820397*I)/487710720000)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^9)/
       b^3 + (((3404219909*I)/23224320000)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*
        u^9)/b^3 + (((1133989793*I)/162570240000)*d^13*K1^2*M^5*
        Sqrt[Pi/2124694]*u^9)/b^3 - (((42687949*I)/162570240000)*d^15*K1^2*
        M^5*Sqrt[Pi/2124694]*u^9)/b^3 + (((67991953*I)/162570240000)*d^13*
        K0^2*M^5*Sqrt[(13*Pi)/163438]*u^9)/b^3 - 
      (((10018138897*I)/5364817920000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/163438]*u^9)/
       b^3 + (((427354139*I)/54190080000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/163438]*
        u^9)/b^3 - (((2876705659*I)/162570240000)*d^7*K0^2*M^5*
        Sqrt[(19*Pi)/111826]*u^9)/b^3 + (((5679461797*I)/5364817920000)*d*
        K1^2*M^5*Sqrt[(19*Pi)/111826]*u^9)/b^3 + 
      (((2924304473*I)/5364817920000)*d*K0^2*M^5*Sqrt[(23*Pi)/92378]*u^9)/
       b^3 + (((188682451*I)/153280512000)*d^5*K0^2*M^5*Sqrt[(23*Pi)/92378]*
        u^9)/b^3 + (((90634295797*I)/766402560000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[2124694]*b^3) + (((1017945519161*I)/5364817920000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[2124694]*b^3) - 
      (4127619945209753*d*K0*K1*M^5*u^9)/(161105482137600000*b^3*
        Sqrt[2124694*Pi]) - (20988487868558317*d^3*K0*K1*M^5*u^9)/
       (80552741068800000*b^3*Sqrt[2124694*Pi]) - 
      (2137341629979527*d^5*K0*K1*M^5*u^9)/(17900609126400000*b^3*
        Sqrt[2124694*Pi]) + (2857838754178579*d^7*K0*K1*M^5*u^9)/
       (3661488230400000*b^3*Sqrt[2124694*Pi]) - 
      (759886600117*d^9*K0*K1*M^5*u^9)/(14631321600000*b^3*
        Sqrt[2124694*Pi]) - (191541715429*d^11*K0*K1*M^5*u^9)/
       (632217600000*b^3*Sqrt[2124694*Pi]) + (894977*d^15*K0*K1*M^5*u^9)/
       (1505280000*b^3*Sqrt[2124694*Pi]) + 
      (130493*d^15*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^10)/(16934400000*b^3) - 
      (9260933861*d^13*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^10)/
       (34139750400000*b^3) - (1431423392523844649*d^13*K0^2*M^5*
        Sqrt[17/(124982*Pi)]*u^10)/(512022514139136000000*b^3) + 
      (3592811*d^15*K1^2*M^5*Sqrt[19/(111826*Pi)]*u^10)/(609638400000*b^3) + 
      (((8524712879*I)/1341204480000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/
       b^3 + (((126005923447*I)/2011806720000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^10)/b^3 + (((14781995957*I)/4023613440000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^10)/b^3 + (((11984103317*I)/365783040000)*d^9*K0*
        K1*M^5*Sqrt[Pi/2124694]*u^10)/b^3 + 
      (((3273635803*I)/60963840000)*d^11*K0*K1*M^5*Sqrt[Pi/2124694]*u^10)/
       b^3 + (((337466791*I)/121927680000)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^10)/b^3 - (((10375961*I)/91445760000)*d^15*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^10)/b^3 - (((389313961*I)/45722880000)*d^7*K0*K1*
        M^5*Sqrt[(19*Pi)/111826]*u^10)/b^3 - 
      (1412932133834581*d^3*K0^2*M^5*u^10)/(80552741068800000*Sqrt[2124694]*
        b^3*Sqrt[Pi]) - (1754105688115951*d^3*K1^2*M^5*u^10)/
       (34522603315200000*Sqrt[2124694]*b^3*Sqrt[Pi]) - 
      (52103953309039*d*K0^2*M^5*u^10)/(32221096427520000*b^3*
        Sqrt[2124694*Pi]) - (390436187251051*d^5*K0^2*M^5*u^10)/
       (12392729395200000*b^3*Sqrt[2124694*Pi]) + 
      (6693239175241*d^7*K0^2*M^5*u^10)/(81366405120000*b^3*
        Sqrt[2124694*Pi]) + (2143484843363*d^9*K0^2*M^5*u^10)/
       (375537254400000*b^3*Sqrt[2124694*Pi]) - 
      (355255760929*d^11*K0^2*M^5*u^10)/(10241925120000*b^3*
        Sqrt[2124694*Pi]) + (22949791590927342793*d^13*K0^2*M^5*u^10)/
       (512022514139136000000*b^3*Sqrt[2124694*Pi]) - 
      (702930361656097*d*K1^2*M^5*u^10)/(161105482137600000*b^3*
        Sqrt[2124694*Pi]) + (2540355345775601*d^5*K1^2*M^5*u^10)/
       (483316446412800000*b^3*Sqrt[2124694*Pi]) + 
      (1185800993994751*d^7*K1^2*M^5*u^10)/(10984464691200000*b^3*
        Sqrt[2124694*Pi]) - (268186501211*d^9*K1^2*M^5*u^10)/
       (27038682316800*b^3*Sqrt[2124694*Pi]) - 
      (763057915153*d^11*K1^2*M^5*u^10)/(17069875200000*b^3*
        Sqrt[2124694*Pi]) - (518051197*d^11*K0*K1*M^5*Sqrt[13/(163438*Pi)]*
        u^11)/(400075200000*b^3) + (23344775677*d^9*K0*K1*M^5*
        Sqrt[23/(92378*Pi)]*u^11)/(211239705600000*b^3) + 
      (((318527449*I)/1341204480000)*d*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      (((1455256513*I)/574801920000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^11)/
       b^3 - (((1235276869*I)/91445760000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*
        u^11)/b^3 + (((850485547*I)/365783040000)*d^9*K0^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 + (((1912523*I)/8128512000)*d^13*K0^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 - (((1489*I)/142884000)*d^15*K0^2*M^5*
        Sqrt[Pi/2124694]*u^11)/b^3 + (((10615993369*I)/12070840320000)*d*K1^2*
        M^5*Sqrt[Pi/2124694]*u^11)/b^3 - (((6867369629*I)/4023613440000)*d^5*
        K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((1075646863*I)/78382080000)*d^7*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 - 
      (((767989*I)/60963840000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*u^11)/b^3 + 
      (((23045873*I)/60963840000)*d^11*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^11)/
       b^3 + (((623784263*I)/2011806720000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/163438]*
        u^11)/b^3 + (((6920317*I)/27433728000)*d^11*K1^2*M^5*
        Sqrt[(19*Pi)/111826]*u^11)/b^3 + (((151698263*I)/1097349120000)*d^9*
        K1^2*M^5*Sqrt[(23*Pi)/92378]*u^11)/b^3 + 
      (((2145623*I)/1097349120000)*d^13*K1^2*M^5*Sqrt[(143*Pi)/14858]*u^11)/
       b^3 + (((6348268217*I)/1005903360000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[2124694]*b^3) - (30192729509*d*K0*K1*M^5*u^11)/
       (33563642112000*b^3*Sqrt[2124694*Pi]) - 
      (3913269643669*d^3*K0*K1*M^5*u^11)/(308237529600000*b^3*
        Sqrt[2124694*Pi]) - (17615074694309*d^5*K0*K1*M^5*u^11)/
       (2416582232064000*b^3*Sqrt[2124694*Pi]) + 
      (20107356506969*d^7*K0*K1*M^5*u^11)/(549223234560000*b^3*
        Sqrt[2124694*Pi]) - (6331008169*d^13*K0*K1*M^5*u^11)/
       (4267468800000*b^3*Sqrt[2124694*Pi]) + (14984713*d^15*K0*K1*M^5*u^11)/
       (304819200000*b^3*Sqrt[2124694*Pi]) - 
      (394139423*d^11*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^12)/
       (3200601600000*b^3) + (935962173557*d^7*K0^2*M^5*Sqrt[19/(111826*Pi)]*
        u^12)/(5492232345600000*b^3) - (58003577*d^13*K0^2*M^5*
        Sqrt[19/(111826*Pi)]*u^12)/(8534937600000*b^3) + 
      (4662288360221*d^5*K1^2*M^5*Sqrt[23/(92378*Pi)]*u^12)/
       (362487334809600000*b^3) + (((6676169*I)/86220288000)*d*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^12)/b^3 + (((363512063*I)/251475840000)*d^3*K0*K1*
        M^5*Sqrt[Pi/2124694]*u^12)/b^3 + (((170123323*I)/1005903360000)*d^5*
        K0*K1*M^5*Sqrt[Pi/2124694]*u^12)/b^3 - 
      (((99901133*I)/27433728000)*d^7*K0*K1*M^5*Sqrt[Pi/2124694]*u^12)/b^3 + 
      (((186524839*I)/274337280000)*d^9*K0*K1*M^5*Sqrt[Pi/2124694]*u^12)/
       b^3 + (((22323733*I)/274337280000)*d^13*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^12)/b^3 - (((60653*I)/15240960000)*d^15*K0*K1*M^5*Sqrt[Pi/2124694]*
        u^12)/b^3 + (((1075843*I)/17146080000)*d^11*K0*K1*M^5*
        Sqrt[(19*Pi)/111826]*u^12)/b^3 - (75020232691*d^3*K0^2*M^5*u^12)/
       (402763705344000*Sqrt[2124694]*b^3*Sqrt[Pi]) - 
      (136155736252463*d^3*K1^2*M^5*u^12)/(90621833702400000*Sqrt[2124694]*
        b^3*Sqrt[Pi]) - (1392325103957*d*K0^2*M^5*u^12)/
       (40276370534400000*b^3*Sqrt[2124694*Pi]) - 
      (250183938245713*d^5*K0^2*M^5*u^12)/(120829111603200000*b^3*
        Sqrt[2124694*Pi]) + (450392289409*d^9*K0^2*M^5*u^12)/
       (844958822400000*b^3*Sqrt[2124694*Pi]) + (2551691*d^15*K0^2*M^5*u^12)/
       (609638400000*b^3*Sqrt[2124694*Pi]) - (52267305858683*d*K1^2*M^5*u^12)/
       (362487334809600000*b^3*Sqrt[2124694*Pi]) + 
      (14641728122509*d^7*K1^2*M^5*u^12)/(5492232345600000*b^3*
        Sqrt[2124694*Pi]) + (314899247959*d^9*K1^2*M^5*u^12)/
       (844958822400000*b^3*Sqrt[2124694*Pi]) - 
      (2471211251*d^11*K1^2*M^5*u^12)/(1600300800000*b^3*Sqrt[2124694*Pi]) - 
      (46853671*d^13*K1^2*M^5*u^12)/(316108800000*b^3*Sqrt[2124694*Pi]) + 
      (408127*d^15*K1^2*M^5*u^12)/(87091200000*b^3*Sqrt[2124694*Pi]) + 
      (67948373483*d^7*K0*K1*M^5*Sqrt[17/(124982*Pi)]*u^13)/
       (1373058086400000*b^3) - (((2818601*I)/201180672000)*d^5*K0^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 + (((5815951*I)/274337280000)*d^9*K0^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 + (((1217639*I)/19595520000)*d^11*K0^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 + (((300089*I)/54867456000)*d^13*K0^2*M^5*
        Sqrt[Pi/2124694]*u^13)/b^3 + (((141671051*I)/3017710080000)*d*K1^2*
        M^5*Sqrt[Pi/2124694]*u^13)/b^3 + (((212657*I)/6842880000)*d^5*K1^2*
        M^5*Sqrt[Pi/2124694]*u^13)/b^3 + (((761953*I)/39191040000)*d^9*K1^2*
        M^5*Sqrt[Pi/2124694]*u^13)/b^3 + (((9819167*I)/137168640000)*d^11*
        K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 + 
      (((359897*I)/54867456000)*d^13*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((1609*I)/4572288000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*u^13)/b^3 - 
      (((112067*I)/6858432000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^13)/b^3 - 
      (((7528817*I)/3017710080000)*d*K0^2*M^5*Sqrt[(13*Pi)/163438]*u^13)/
       b^3 + (((1753967*I)/167650560000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/163438]*
        u^13)/b^3 - (((13*I)/571536000)*d^15*K0^2*M^5*Sqrt[(13*Pi)/163438]*
        u^13)/b^3 - (((531007*I)/68584320000)*d^7*K0^2*M^5*
        Sqrt[(23*Pi)/92378]*u^13)/b^3 + (((2254507*I)/502951680000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[2124694]*b^3) - 
      (449924537171*d*K0*K1*M^5*u^13)/(38837928729600000*b^3*
        Sqrt[2124694*Pi]) - (4113257896379*d^3*K0*K1*M^5*u^13)/
       (16991593819200000*b^3*Sqrt[2124694*Pi]) - 
      (67079225835131*d^5*K0*K1*M^5*u^13)/(271865501107200000*b^3*
        Sqrt[2124694*Pi]) + (4482304831*d^9*K0*K1*M^5*u^13)/
       (90531302400000*b^3*Sqrt[2124694*Pi]) - 
      (243931903*d^11*K0*K1*M^5*u^13)/(685843200000*b^3*Sqrt[2124694*Pi]) - 
      (3563789*d^13*K0*K1*M^5*u^13)/(101606400000*b^3*Sqrt[2124694*Pi]) + 
      (53483*d^15*K0*K1*M^5*u^13)/(152409600000*b^3*Sqrt[2124694*Pi]) + 
      (1690111077058319*d^7*K0^2*M^5*Sqrt[17/(124982*Pi)]*u^14)/
       (948357489695616000000*b^3) + (6613*d^15*K1^2*M^5*Sqrt[17/(124982*Pi)]*
        u^14)/(152409600000*b^3) + (((288593*I)/251475840000)*d*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^14)/b^3 + (((92809*I)/6985440000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^14)/b^3 - (((29719*I)/9797760000)*d^9*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^14)/b^3 + (((76793*I)/4286520000)*d^11*K0*K1*M^5*
        Sqrt[Pi/2124694]*u^14)/b^3 + (((11887*I)/68584320000)*d^13*K0*K1*M^5*
        Sqrt[(11*Pi)/193154]*u^14)/b^3 - (((131*I)/11430720000)*d^15*K0*K1*
        M^5*Sqrt[(11*Pi)/193154]*u^14)/b^3 + 
      (((39433*I)/83825280000)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/124982]*u^14)/b^3 - 
      (((23519*I)/11430720000)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/111826]*u^14)/b^3 - 
      (87911115869*d^3*K0^2*M^5*u^14)/(6178761388800000*Sqrt[2124694]*b^3*
        Sqrt[Pi]) - (42755541079*d^3*K1^2*M^5*u^14)/(2831932303200000*
        Sqrt[2124694]*b^3*Sqrt[Pi]) - (36593988971*d*K0^2*M^5*u^14)/
       (24715045555200000*b^3*Sqrt[2124694*Pi]) - 
      (112523123249*d^5*K0^2*M^5*u^14)/(24715045555200000*b^3*
        Sqrt[2124694*Pi]) + (2738717655014489*d^7*K0^2*M^5*u^14)/
       (316119163231872000000*b^3*Sqrt[2124694*Pi]) + 
      (179573041*d^9*K0^2*M^5*u^14)/(126743823360000*b^3*Sqrt[2124694*Pi]) - 
      (1408567*d^11*K0^2*M^5*u^14)/(68584320000*b^3*Sqrt[2124694*Pi]) - 
      (158159*d^13*K0^2*M^5*u^14)/(304819200000*b^3*Sqrt[2124694*Pi]) + 
      (143441*d^15*K0^2*M^5*u^14)/(152409600000*b^3*Sqrt[2124694*Pi]) - 
      (134437927469*d*K1^2*M^5*u^14)/(90621833702400000*b^3*
        Sqrt[2124694*Pi]) - (703985827247*d^5*K1^2*M^5*u^14)/
       (90621833702400000*b^3*Sqrt[2124694*Pi]) + 
      (13258705771*d^7*K1^2*M^5*u^14)/(316859558400000*b^3*
        Sqrt[2124694*Pi]) + (379971217*d^9*K1^2*M^5*u^14)/
       (57610828800000*b^3*Sqrt[2124694*Pi]) - (46341311*d^11*K1^2*M^5*u^14)/
       (2057529600000*b^3*Sqrt[2124694*Pi]) - (100367*d^13*K1^2*M^5*u^14)/
       (43545600000*b^3*Sqrt[2124694*Pi]) - 
      (182423*d^11*K0*K1*M^5*Sqrt[11/(193154*Pi)]*u^15)/(514382400000*b^3) - 
      (2609312179*d^5*K0*K1*M^5*Sqrt[13/(163438*Pi)]*u^15)/
       (5228182713600000*b^3) - (3299*d^13*K0*K1*M^5*Sqrt[17/(124982*Pi)]*
        u^15)/(15240960000*b^3) - (505105455493*d^3*K0*K1*M^5*
        Sqrt[19/(111826*Pi)]*u^15)/(4417814392992000000*b^3) - 
      (19*d^15*K0*K1*M^5*Sqrt[19/(111826*Pi)]*u^15)/(846720000*b^3) + 
      (((229147*I)/377213760000)*d^5*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 - 
      (((153331*I)/68584320000)*d^7*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 - 
      (((2837*I)/4286520000)*d^9*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((71101*I)/68584320000)*d^11*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((139*I)/7620480000)*d^15*K0^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((2503*I)/34292160000)*d*K1^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((68371*I)/68584320000)*d^11*K1^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((347*I)/22861440000)*d^15*K1^2*M^5*Sqrt[Pi/2124694]*u^15)/b^3 + 
      (((1039*I)/34292160000)*d^13*K0^2*M^5*Sqrt[(11*Pi)/193154]*u^15)/b^3 - 
      (((13691*I)/68584320000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/193154]*u^15)/b^3 + 
      (((1063*I)/188606880000)*d*K0^2*M^5*Sqrt[(13*Pi)/163438]*u^15)/b^3 + 
      (((36769*I)/754427520000)*d^3*K0^2*M^5*Sqrt[(17*Pi)/124982]*u^15)/b^3 + 
      (((37*I)/2143260000)*d^13*K1^2*M^5*Sqrt[(17*Pi)/124982]*u^15)/b^3 - 
      (((89*I)/34292160000)*d^9*K1^2*M^5*Sqrt[(209*Pi)/10166]*u^15)/b^3 + 
      (((37*I)/17146080000)*d^5*K1^2*M^5*Sqrt[(253*Pi)/8398]*u^15)/b^3 + 
      (((55813*I)/68584320000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[2124694]*b^3) - (53815519*d*K0*K1*M^5*u^15)/
       (9709482182400000*b^3*Sqrt[2124694*Pi]) + 
      (24949014091*d^3*K0*K1*M^5*u^15)/(57374212896000000*b^3*
        Sqrt[2124694*Pi]) + (1168039709*d^7*K0*K1*M^5*u^15)/
       (205958712960000*b^3*Sqrt[2124694*Pi]) + (62005423*d^9*K0*K1*M^5*u^15)/
       (5867769600000*b^3*Sqrt[2124694*Pi]) - 
      (67*d^13*K0^2*M^5*Sqrt[11/(193154*Pi)]*u^16)/(6531840000*b^3) - 
      (67*d^13*K1^2*M^5*Sqrt[11/(193154*Pi)]*u^16)/(6531840000*b^3) + 
      (97*d^9*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^16)/(6531840000*b^3) - 
      (97*d^11*K0^2*M^5*Sqrt[13/(163438*Pi)]*u^16)/(19595520000*b^3) + 
      (97*d^9*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^16)/(6531840000*b^3) - 
      (97*d^11*K1^2*M^5*Sqrt[13/(163438*Pi)]*u^16)/(19595520000*b^3) - 
      (3331*d^7*K0^2*M^5*Sqrt[17/(124982*Pi)]*u^16)/(167650560000*b^3) - 
      (3331*d^7*K1^2*M^5*Sqrt[17/(124982*Pi)]*u^16)/(167650560000*b^3) + 
      (3529*d^5*K0^2*M^5*Sqrt[19/(111826*Pi)]*u^16)/(1176906931200*b^3) + 
      (d^15*K0^2*M^5*Sqrt[19/(111826*Pi)]*u^16)/(783820800*b^3) + 
      (3529*d^5*K1^2*M^5*Sqrt[19/(111826*Pi)]*u^16)/(1176906931200*b^3) + 
      (d^15*K1^2*M^5*Sqrt[19/(111826*Pi)]*u^16)/(783820800*b^3) - 
      ((I/1796256000)*d*K0*K1*M^5*Sqrt[Pi/2124694]*u^16)/b^3 - 
      (((53*I)/1796256000)*d^3*K0*K1*M^5*Sqrt[Pi/2124694]*u^16)/b^3 - 
      ((I/163296000)*d^15*K0*K1*M^5*Sqrt[Pi/2124694]*u^16)/b^3 + 
      ((I/163296000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^16)/b^3 + 
      ((I/54432000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^16)/b^3 - 
      ((I/163296000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^16)/b^3 - 
      ((I/163296000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/163438]*u^16)/b^3 - 
      ((I/1796256000)*d^5*K0*K1*M^5*Sqrt[(221*Pi)/9614]*u^16)/b^3 - 
      (56363*d^3*K0^2*M^5*u^16)/(29422673280000*Sqrt[2124694]*b^3*Sqrt[Pi]) - 
      (56363*d^3*K1^2*M^5*u^16)/(29422673280000*Sqrt[2124694]*b^3*Sqrt[Pi]) - 
      (d*K0^2*M^5*u^16)/(5132160000*b^3*Sqrt[2124694*Pi]) + 
      (25579031*d^7*K0^2*M^5*u^16)/(58845346560000*b^3*Sqrt[2124694*Pi]) - 
      (607837*d^9*K0^2*M^5*u^16)/(1508855040000*b^3*Sqrt[2124694*Pi]) - 
      (71*d^11*K0^2*M^5*u^16)/(15240960000*b^3*Sqrt[2124694*Pi]) + 
      (2017*d^13*K0^2*M^5*u^16)/(9144576000*b^3*Sqrt[2124694*Pi]) - 
      (97*d^15*K0^2*M^5*u^16)/(19595520000*b^3*Sqrt[2124694*Pi]) - 
      (d*K1^2*M^5*u^16)/(5132160000*b^3*Sqrt[2124694*Pi]) + 
      (25579031*d^7*K1^2*M^5*u^16)/(58845346560000*b^3*Sqrt[2124694*Pi]) - 
      (607837*d^9*K1^2*M^5*u^16)/(1508855040000*b^3*Sqrt[2124694*Pi]) - 
      (71*d^11*K1^2*M^5*u^16)/(15240960000*b^3*Sqrt[2124694*Pi]) + 
      (2017*d^13*K1^2*M^5*u^16)/(9144576000*b^3*Sqrt[2124694*Pi]) - 
      (97*d^15*K1^2*M^5*u^16)/(19595520000*b^3*Sqrt[2124694*Pi]))/Pi}, 5, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_12_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((33*K0^2*M^4*u^2)/(197789696*b^2*Sqrt[Pi]) + 
      (693*d^2*K0^2*M^4*u^2)/(98894848*b^2*Sqrt[Pi]) + 
      (3663*d^4*K0^2*M^4*u^2)/(197789696*b^2*Sqrt[Pi]) - 
      (363*d^6*K0^2*M^4*u^2)/(13012480*b^2*Sqrt[Pi]) - 
      (22869*d^8*K0^2*M^4*u^2)/(988948480*b^2*Sqrt[Pi]) + 
      (9801*d^10*K0^2*M^4*u^2)/(494474240*b^2*Sqrt[Pi]) + 
      (1089*d^12*K0^2*M^4*u^2)/(197789696*b^2*Sqrt[Pi]) + 
      (21*K1^2*M^4*u^2)/(49447424*b^2*Sqrt[Pi]) + (447*d^2*K1^2*M^4*u^2)/
       (24723712*b^2*Sqrt[Pi]) + (2439*d^4*K1^2*M^4*u^2)/
       (49447424*b^2*Sqrt[Pi]) - (339*d^6*K1^2*M^4*u^2)/
       (4754560*b^2*Sqrt[Pi]) - (1221*d^8*K1^2*M^4*u^2)/
       (19018240*b^2*Sqrt[Pi]) + (99*d^10*K1^2*M^4*u^2)/
       (1901824*b^2*Sqrt[Pi]) + (297*d^12*K1^2*M^4*u^2)/
       (19018240*b^2*Sqrt[Pi]) + (481127*K0*K1*M^4*u^3)/
       (415358361600*b^2*Sqrt[Pi]) + (10186363*d^2*K0*K1*M^4*u^3)/
       (207679180800*b^2*Sqrt[Pi]) + (3227401*d^4*K0*K1*M^4*u^3)/
       (24432844800*b^2*Sqrt[Pi]) - (6725041*d^6*K0*K1*M^4*u^3)/
       (34613196800*b^2*Sqrt[Pi]) - (23396637*d^8*K0*K1*M^4*u^3)/
       (138452787200*b^2*Sqrt[Pi]) + (747021*d^10*K0*K1*M^4*u^3)/
       (5325107200*b^2*Sqrt[Pi]) + (1126873*d^12*K0*K1*M^4*u^3)/
       (27690557440*b^2*Sqrt[Pi]) + (314807*K0^2*M^4*u^4)/
       (830716723200*b^2*Sqrt[Pi]) + (515671*d^2*K0^2*M^4*u^4)/
       (31950643200*b^2*Sqrt[Pi]) + (2143801*d^4*K0^2*M^4*u^4)/
       (48865689600*b^2*Sqrt[Pi]) - (4428481*d^6*K0^2*M^4*u^4)/
       (69226393600*b^2*Sqrt[Pi]) - (15653517*d^8*K0^2*M^4*u^4)/
       (276905574400*b^2*Sqrt[Pi]) + (6440313*d^10*K0^2*M^4*u^4)/
       (138452787200*b^2*Sqrt[Pi]) + (6547*d^12*K0^2*M^4*u^4)/
       (481574912*b^2*Sqrt[Pi]) + (529061*K1^2*M^4*u^4)/
       (639012864000*b^2*Sqrt[Pi]) + (2603521*d^2*K1^2*M^4*u^4)/
       (72869888000*b^2*Sqrt[Pi]) + (830205223*d^4*K1^2*M^4*u^4)/
       (8307167232000*b^2*Sqrt[Pi]) - (58423861*d^6*K1^2*M^4*u^4)/
       (415358361600*b^2*Sqrt[Pi]) - (44244169*d^8*K1^2*M^4*u^4)/
       (332286689280*b^2*Sqrt[Pi]) + (87154549*d^10*K1^2*M^4*u^4)/
       (830716723200*b^2*Sqrt[Pi]) + (4140793*d^12*K1^2*M^4*u^4)/
       (127802572800*b^2*Sqrt[Pi]) + (5616043*K0*K1*M^4*u^5)/
       (8307167232000*b^2*Sqrt[Pi]) + (121306147*d^2*K0*K1*M^4*u^5)/
       (4153583616000*b^2*Sqrt[Pi]) + (228167791*d^4*K0*K1*M^4*u^5)/
       (2769055744000*b^2*Sqrt[Pi]) - (47514487*d^6*K0*K1*M^4*u^5)/
       (415358361600*b^2*Sqrt[Pi]) - (185010671*d^8*K0*K1*M^4*u^5)/
       (1661433446400*b^2*Sqrt[Pi]) + (5509267*d^10*K0*K1*M^4*u^5)/
       (63901286400*b^2*Sqrt[Pi]) + (9056267*d^12*K0*K1*M^4*u^5)/
       (332286689280*b^2*Sqrt[Pi]) + (963077*K0^2*M^4*u^6)/
       (8307167232000*b^2*Sqrt[Pi]) + (988623*d^2*K0^2*M^4*u^6)/
       (197789696000*b^2*Sqrt[Pi]) + (118223047*d^4*K0^2*M^4*u^6)/
       (8307167232000*b^2*Sqrt[Pi]) - (1609787*d^6*K0^2*M^4*u^6)/
       (83071672320*b^2*Sqrt[Pi]) - (1919737*d^8*K0^2*M^4*u^6)/
       (97731379200*b^2*Sqrt[Pi]) + (12300991*d^10*K0^2*M^4*u^6)/
       (830716723200*b^2*Sqrt[Pi]) + (8087629*d^12*K0^2*M^4*u^6)/
       (1661433446400*b^2*Sqrt[Pi]) + (832943*K1^2*M^4*u^6)/
       (4984300339200*b^2*Sqrt[Pi]) + (717397*d^2*K1^2*M^4*u^6)/
       (99686006784*b^2*Sqrt[Pi]) + (101753021*d^4*K1^2*M^4*u^6)/
       (4984300339200*b^2*Sqrt[Pi]) - (4939271*d^6*K1^2*M^4*u^6)/
       (178010726400*b^2*Sqrt[Pi]) - (20124257*d^8*K1^2*M^4*u^6)/
       (712042905600*b^2*Sqrt[Pi]) + (1503991*d^10*K1^2*M^4*u^6)/
       (71204290560*b^2*Sqrt[Pi]) + (1687343*d^12*K1^2*M^4*u^6)/
       (237347635200*b^2*Sqrt[Pi]) + (137497*K0*K1*M^4*u^7)/
       (1557593856000*b^2*Sqrt[Pi]) + (1471489*d^2*K0*K1*M^4*u^7)/
       (389398464000*b^2*Sqrt[Pi]) + (2378251*d^4*K0*K1*M^4*u^7)/
       (222513408000*b^2*Sqrt[Pi]) - (2239807*d^6*K0*K1*M^4*u^7)/
       (155759385600*b^2*Sqrt[Pi]) - (4672379*d^8*K0*K1*M^4*u^7)/
       (311518771200*b^2*Sqrt[Pi]) + (74227*d^10*K0*K1*M^4*u^7)/
       (6772147200*b^2*Sqrt[Pi]) + (133701*d^12*K0*K1*M^4*u^7)/
       (34613196800*b^2*Sqrt[Pi]) + (61259*K0^2*M^4*u^8)/
       (6230375424000*b^2*Sqrt[Pi]) + (1307651*d^2*K0^2*M^4*u^8)/
       (3115187712000*b^2*Sqrt[Pi]) + (7310789*d^4*K0^2*M^4*u^8)/
       (6230375424000*b^2*Sqrt[Pi]) - (491507*d^6*K0^2*M^4*u^8)/
       (311518771200*b^2*Sqrt[Pi]) - (45739*d^8*K0^2*M^4*u^8)/
       (27690557440*b^2*Sqrt[Pi]) + (29543*d^10*K0^2*M^4*u^8)/
       (24921501696*b^2*Sqrt[Pi]) + (183221*d^12*K0^2*M^4*u^8)/
       (415358361600*b^2*Sqrt[Pi]) + (15131*K1^2*M^4*u^8)/
       (1246075084800*b^2*Sqrt[Pi]) + (324031*d^2*K1^2*M^4*u^8)/
       (623037542400*b^2*Sqrt[Pi]) + (258379*d^4*K1^2*M^4*u^8)/
       (178010726400*b^2*Sqrt[Pi]) - (609907*d^6*K1^2*M^4*u^8)/
       (311518771200*b^2*Sqrt[Pi]) - (2529643*d^8*K1^2*M^4*u^8)/
       (1246075084800*b^2*Sqrt[Pi]) + (302077*d^10*K1^2*M^4*u^8)/
       (207679180800*b^2*Sqrt[Pi]) + (3309*d^12*K1^2*M^4*u^8)/
       (6019686400*b^2*Sqrt[Pi]) + (19889*K0*K1*M^4*u^9)/
       (4672781568000*b^2*Sqrt[Pi]) + (431611*d^2*K0*K1*M^4*u^9)/
       (2336390784000*b^2*Sqrt[Pi]) + (2387659*d^4*K0*K1*M^4*u^9)/
       (4672781568000*b^2*Sqrt[Pi]) - (6515*d^6*K0*K1*M^4*u^9)/
       (9345563136*b^2*Sqrt[Pi]) - (653717*d^8*K0*K1*M^4*u^9)/
       (934556313600*b^2*Sqrt[Pi]) + (77453*d^10*K0*K1*M^4*u^9)/
       (155759385600*b^2*Sqrt[Pi]) + (4141*d^12*K0*K1*M^4*u^9)/
       (20767918080*b^2*Sqrt[Pi]) + (1399*K0^2*M^4*u^10)/
       (4672781568000*b^2*Sqrt[Pi]) + (97*d^2*K0^2*M^4*u^10)/
       (7233408000*b^2*Sqrt[Pi]) + (1471*d^4*K0^2*M^4*u^10)/
       (39267072000*b^2*Sqrt[Pi]) - (487*d^6*K0^2*M^4*u^10)/
       (9345563136*b^2*Sqrt[Pi]) - (45307*d^8*K0^2*M^4*u^10)/
       (934556313600*b^2*Sqrt[Pi]) + (317*d^10*K0^2*M^4*u^10)/
       (9162316800*b^2*Sqrt[Pi]) + (27*d^12*K0^2*M^4*u^10)/
       (1821747200*b^2*Sqrt[Pi]) + (1591*K1^2*M^4*u^10)/
       (4672781568000*b^2*Sqrt[Pi]) + (35099*d^2*K1^2*M^4*u^10)/
       (2336390784000*b^2*Sqrt[Pi]) + (66067*d^4*K1^2*M^4*u^10)/
       (1557593856000*b^2*Sqrt[Pi]) - (307*d^6*K1^2*M^4*u^10)/
       (5191979520*b^2*Sqrt[Pi]) - (16841*d^8*K1^2*M^4*u^10)/
       (311518771200*b^2*Sqrt[Pi]) + (18079*d^10*K1^2*M^4*u^10)/
       (467278156800*b^2*Sqrt[Pi]) + (5209*d^12*K1^2*M^4*u^10)/
       (311518771200*b^2*Sqrt[Pi]) + (K0*K1*M^4*u^11)/
       (12979948800*b^2*Sqrt[Pi]) + (61*d^2*K0*K1*M^4*u^11)/
       (19469923200*b^2*Sqrt[Pi]) + (223*d^4*K0*K1*M^4*u^11)/
       (23363907840*b^2*Sqrt[Pi]) - (79*d^6*K0*K1*M^4*u^11)/
       (5840976960*b^2*Sqrt[Pi]) - (11*d^8*K0*K1*M^4*u^11)/
       (1015822080*b^2*Sqrt[Pi]) + (463*d^10*K0*K1*M^4*u^11)/
       (58409769600*b^2*Sqrt[Pi]) + (11*d^12*K0*K1*M^4*u^11)/
       (2995372800*b^2*Sqrt[Pi]) + (K0^2*M^4*u^12)/(194699232000*b^2*
        Sqrt[Pi]) + (d^2*K0^2*M^4*u^12)/(10816624000*b^2*Sqrt[Pi]) + 
      (71*d^4*K0^2*M^4*u^12)/(194699232000*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^12)/(1946992320*b^2*Sqrt[Pi]) - 
      (d^8*K0^2*M^4*u^12)/(2995372800*b^2*Sqrt[Pi]) + 
      (d^10*K0^2*M^4*u^12)/(3893984640*b^2*Sqrt[Pi]) + 
      (d^12*K0^2*M^4*u^12)/(7787969280*b^2*Sqrt[Pi]) + 
      (K1^2*M^4*u^12)/(194699232000*b^2*Sqrt[Pi]) + (d^2*K1^2*M^4*u^12)/
       (10816624000*b^2*Sqrt[Pi]) + (71*d^4*K1^2*M^4*u^12)/
       (194699232000*b^2*Sqrt[Pi]) - (d^6*K1^2*M^4*u^12)/
       (1946992320*b^2*Sqrt[Pi]) - (d^8*K1^2*M^4*u^12)/
       (2995372800*b^2*Sqrt[Pi]) + (d^10*K1^2*M^4*u^12)/
       (3893984640*b^2*Sqrt[Pi]) + (d^12*K1^2*M^4*u^12)/
       (7787969280*b^2*Sqrt[Pi]))/Pi, 0, 
    ((-2519*K0^2*M^4*u^2)/(2966845440*b^2*Sqrt[Pi]) - 
      (9471*d^2*K0^2*M^4*u^2)/(247237120*b^2*Sqrt[Pi]) - 
      (1046287*d^4*K0^2*M^4*u^2)/(8900536320*b^2*Sqrt[Pi]) + 
      (653719*d^6*K0^2*M^4*u^2)/(4450268160*b^2*Sqrt[Pi]) + 
      (1545533*d^8*K0^2*M^4*u^2)/(8900536320*b^2*Sqrt[Pi]) - 
      (134189*d^10*K0^2*M^4*u^2)/(1112567040*b^2*Sqrt[Pi]) - 
      (389257*d^12*K0^2*M^4*u^2)/(8900536320*b^2*Sqrt[Pi]) + 
      (121*d^14*K0^2*M^4*u^2)/(234224640*b^2*Sqrt[Pi]) + 
      (1537*K1^2*M^4*u^2)/(2225134080*b^2*Sqrt[Pi]) + 
      (178609*d^2*K1^2*M^4*u^2)/(8900536320*b^2*Sqrt[Pi]) - 
      (42361*d^4*K1^2*M^4*u^2)/(4450268160*b^2*Sqrt[Pi]) - 
      (16817*d^6*K1^2*M^4*u^2)/(136931328*b^2*Sqrt[Pi]) + 
      (2171*d^8*K1^2*M^4*u^2)/(17116416*b^2*Sqrt[Pi]) + 
      (77*d^10*K1^2*M^4*u^2)/(1751040*b^2*Sqrt[Pi]) - 
      (6259*d^12*K1^2*M^4*u^2)/(114109440*b^2*Sqrt[Pi]) - 
      (1001*d^14*K1^2*M^4*u^2)/(228218880*b^2*Sqrt[Pi]) - 
      (1348265*K0*K1*M^4*u^3)/(448587030528*b^2*Sqrt[Pi]) - 
      (5202271*d^2*K0*K1*M^4*u^3)/(35045861760*b^2*Sqrt[Pi]) - 
      (1206367303*d^4*K0*K1*M^4*u^3)/(2242935152640*b^2*Sqrt[Pi]) + 
      (964387763*d^6*K0*K1*M^4*u^3)/(1869112627200*b^2*Sqrt[Pi]) + 
      (1152975953*d^8*K0*K1*M^4*u^3)/(1246075084800*b^2*Sqrt[Pi]) - 
      (21115457*d^10*K0*K1*M^4*u^3)/(43133368320*b^2*Sqrt[Pi]) - 
      (153270007*d^12*K0*K1*M^4*u^3)/(590246092800*b^2*Sqrt[Pi]) - 
      (15345671*d^14*K0*K1*M^4*u^3)/(5607337881600*b^2*Sqrt[Pi]) - 
      (5269141*K0^2*M^4*u^4)/(4485870305280*b^2*Sqrt[Pi]) - 
      (5590621*d^2*K0^2*M^4*u^4)/(97518919680*b^2*Sqrt[Pi]) - 
      (181656863*d^4*K0^2*M^4*u^4)/(897174061056*b^2*Sqrt[Pi]) + 
      (95512861*d^6*K0^2*M^4*u^4)/(467278156800*b^2*Sqrt[Pi]) + 
      (846308753*d^8*K0^2*M^4*u^4)/(2492150169600*b^2*Sqrt[Pi]) - 
      (6533087*d^10*K0^2*M^4*u^4)/(34506694656*b^2*Sqrt[Pi]) - 
      (2089207753*d^12*K0^2*M^4*u^4)/(22429351526400*b^2*Sqrt[Pi]) - 
      (3017923*d^14*K0^2*M^4*u^4)/(5607337881600*b^2*Sqrt[Pi]) - 
      (2209489739*K1^2*M^4*u^4)/(672880545792000*b^2*Sqrt[Pi]) - 
      (144687559*d^2*K1^2*M^4*u^4)/(924286464000*b^2*Sqrt[Pi]) - 
      (361574628869*d^4*K1^2*M^4*u^4)/(672880545792000*b^2*Sqrt[Pi]) + 
      (6947685203*d^6*K1^2*M^4*u^4)/(12460750848000*b^2*Sqrt[Pi]) + 
      (199495577497*d^8*K1^2*M^4*u^4)/(224293515264000*b^2*Sqrt[Pi]) - 
      (28129247093*d^10*K1^2*M^4*u^4)/(56073378816000*b^2*Sqrt[Pi]) - 
      (323047643*d^12*K1^2*M^4*u^4)/(1311657984000*b^2*Sqrt[Pi]) - 
      (4152503*d^14*K1^2*M^4*u^4)/(2198956032000*b^2*Sqrt[Pi]) - 
      (1850236649*K0*K1*M^4*u^5)/(672880545792000*b^2*Sqrt[Pi]) - 
      (3170336369*d^2*K0*K1*M^4*u^5)/(24031448064000*b^2*Sqrt[Pi]) - 
      (308157538079*d^4*K0*K1*M^4*u^5)/(672880545792000*b^2*Sqrt[Pi]) + 
      (5822637503*d^6*K0*K1*M^4*u^5)/(12460750848000*b^2*Sqrt[Pi]) + 
      (13199199679*d^8*K0*K1*M^4*u^5)/(17253347328000*b^2*Sqrt[Pi]) - 
      (5964978407*d^10*K0*K1*M^4*u^5)/(14018344704000*b^2*Sqrt[Pi]) - 
      (5296380707*d^12*K0*K1*M^4*u^5)/(24921501696000*b^2*Sqrt[Pi]) - 
      (667141*d^14*K0*K1*M^4*u^5)/(410793984000*b^2*Sqrt[Pi]) - 
      (326448971*K0^2*M^4*u^6)/(672880545792000*b^2*Sqrt[Pi]) - 
      (15801619703*d^2*K0^2*M^4*u^6)/(672880545792000*b^2*Sqrt[Pi]) - 
      (55615162241*d^4*K0^2*M^4*u^6)/(672880545792000*b^2*Sqrt[Pi]) + 
      (6150343747*d^6*K0^2*M^4*u^6)/(74764505088000*b^2*Sqrt[Pi]) + 
      (31356711793*d^8*K0^2*M^4*u^6)/(224293515264000*b^2*Sqrt[Pi]) - 
      (5668129321*d^10*K0^2*M^4*u^6)/(74764505088000*b^2*Sqrt[Pi]) - 
      (677584129*d^12*K0^2*M^4*u^6)/(17253347328000*b^2*Sqrt[Pi]) - 
      (882979*d^14*K0^2*M^4*u^6)/(2464763904000*b^2*Sqrt[Pi]) - 
      (100909409*K1^2*M^4*u^6)/(134576109158400*b^2*Sqrt[Pi]) - 
      (762426269*d^2*K1^2*M^4*u^6)/(21532177465344*b^2*Sqrt[Pi]) - 
      (4677713701*d^4*K1^2*M^4*u^6)/(38450316902400*b^2*Sqrt[Pi]) + 
      (22016689991*d^6*K1^2*M^4*u^6)/(179434812211200*b^2*Sqrt[Pi]) + 
      (4597992617*d^8*K1^2*M^4*u^6)/(22429351526400*b^2*Sqrt[Pi]) - 
      (1224977853*d^10*K1^2*M^4*u^6)/(11076222976000*b^2*Sqrt[Pi]) - 
      (26298781777*d^12*K1^2*M^4*u^6)/(448587030528000*b^2*Sqrt[Pi]) - 
      (595241363*d^14*K1^2*M^4*u^6)/(897174061056000*b^2*Sqrt[Pi]) - 
      (44966447*K0*K1*M^4*u^7)/(112146757632000*b^2*Sqrt[Pi]) - 
      (713892437*d^2*K0*K1*M^4*u^7)/(37382252544000*b^2*Sqrt[Pi]) - 
      (177028141*d^4*K0*K1*M^4*u^7)/(2670160896000*b^2*Sqrt[Pi]) + 
      (7321194281*d^6*K0*K1*M^4*u^7)/(112146757632000*b^2*Sqrt[Pi]) + 
      (4218300971*d^8*K0*K1*M^4*u^7)/(37382252544000*b^2*Sqrt[Pi]) - 
      (6607666609*d^10*K0*K1*M^4*u^7)/(112146757632000*b^2*Sqrt[Pi]) - 
      (92335351*d^12*K0*K1*M^4*u^7)/(2803668940800*b^2*Sqrt[Pi]) - 
      (116903*d^14*K0*K1*M^4*u^7)/(246476390400*b^2*Sqrt[Pi]) - 
      (1105517*K0^2*M^4*u^8)/(24031448064000*b^2*Sqrt[Pi]) - 
      (2954418031*d^2*K0^2*M^4*u^8)/(1345761091584000*b^2*Sqrt[Pi]) - 
      (5138375461*d^4*K0^2*M^4*u^8)/(672880545792000*b^2*Sqrt[Pi]) + 
      (85109923*d^6*K0^2*M^4*u^8)/(11502231552000*b^2*Sqrt[Pi]) + 
      (1463389309*d^8*K0^2*M^4*u^8)/(112146757632000*b^2*Sqrt[Pi]) - 
      (8845826401*d^10*K0^2*M^4*u^8)/(1345761091584000*b^2*Sqrt[Pi]) - 
      (2639090413*d^12*K0^2*M^4*u^8)/(672880545792000*b^2*Sqrt[Pi]) - 
      (7803659*d^14*K0^2*M^4*u^8)/(103520083968000*b^2*Sqrt[Pi]) - 
      (3231929*K1^2*M^4*u^8)/(56073378816000*b^2*Sqrt[Pi]) - 
      (1234164937*d^2*K1^2*M^4*u^8)/(448587030528000*b^2*Sqrt[Pi]) - 
      (278273*d^4*K1^2*M^4*u^8)/(28997222400*b^2*Sqrt[Pi]) + 
      (12427657163*d^6*K1^2*M^4*u^8)/(1345761091584000*b^2*Sqrt[Pi]) + 
      (788908721*d^8*K1^2*M^4*u^8)/(48062896128000*b^2*Sqrt[Pi]) - 
      (10971445333*d^10*K1^2*M^4*u^8)/(1345761091584000*b^2*Sqrt[Pi]) - 
      (1117481327*d^12*K1^2*M^4*u^8)/(224293515264000*b^2*Sqrt[Pi]) - 
      (48685673*d^14*K1^2*M^4*u^8)/(448587030528000*b^2*Sqrt[Pi]) - 
      (766913*K0*K1*M^4*u^9)/(36047172096000*b^2*Sqrt[Pi]) - 
      (1024720163*d^2*K0*K1*M^4*u^9)/(1009320818688000*b^2*Sqrt[Pi]) - 
      (66786703*d^4*K0*K1*M^4*u^9)/(18691126272000*b^2*Sqrt[Pi]) + 
      (3395078027*d^6*K0*K1*M^4*u^9)/(1009320818688000*b^2*Sqrt[Pi]) + 
      (772692853*d^8*K0*K1*M^4*u^9)/(126165102336000*b^2*Sqrt[Pi]) - 
      (2927219261*d^10*K0*K1*M^4*u^9)/(1009320818688000*b^2*Sqrt[Pi]) - 
      (57042833*d^12*K0*K1*M^4*u^9)/(29685906432000*b^2*Sqrt[Pi]) - 
      (57269579*d^14*K0*K1*M^4*u^9)/(1009320818688000*b^2*Sqrt[Pi]) - 
      (16741*K0^2*M^4*u^10)/(10093208186880*b^2*Sqrt[Pi]) - 
      (4647827*d^2*K0^2*M^4*u^10)/(59371812864000*b^2*Sqrt[Pi]) - 
      (47141077*d^4*K0^2*M^4*u^10)/(168220136448000*b^2*Sqrt[Pi]) + 
      (7325993*d^6*K0^2*M^4*u^10)/(28837737676800*b^2*Sqrt[Pi]) + 
      (61030259*d^8*K0^2*M^4*u^10)/(126165102336000*b^2*Sqrt[Pi]) - 
      (215806093*d^10*K0^2*M^4*u^10)/(1009320818688000*b^2*Sqrt[Pi]) - 
      (79361843*d^12*K0^2*M^4*u^10)/(504660409344000*b^2*Sqrt[Pi]) - 
      (6588427*d^14*K0^2*M^4*u^10)/(1009320818688000*b^2*Sqrt[Pi]) - 
      (473771*K1^2*M^4*u^10)/(252330204672000*b^2*Sqrt[Pi]) - 
      (6041803*d^2*K1^2*M^4*u^10)/(67288054579200*b^2*Sqrt[Pi]) - 
      (7073803*d^4*K1^2*M^4*u^10)/(21941756928000*b^2*Sqrt[Pi]) + 
      (2699117*d^6*K1^2*M^4*u^10)/(9374496768000*b^2*Sqrt[Pi]) + 
      (42399817*d^8*K1^2*M^4*u^10)/(75699061401600*b^2*Sqrt[Pi]) - 
      (146873677*d^10*K1^2*M^4*u^10)/(605592491212800*b^2*Sqrt[Pi]) - 
      (684559*d^12*K1^2*M^4*u^10)/(3738225254400*b^2*Sqrt[Pi]) - 
      (559891*d^14*K1^2*M^4*u^10)/(67288054579200*b^2*Sqrt[Pi]) - 
      (27107*K0*K1*M^4*u^11)/(63082551168000*b^2*Sqrt[Pi]) - 
      (28739*d^2*K0*K1*M^4*u^11)/(1314219816000*b^2*Sqrt[Pi]) - 
      (7589*d^4*K0*K1*M^4*u^11)/(94860979200*b^2*Sqrt[Pi]) + 
      (363247*d^6*K0*K1*M^4*u^11)/(5566107456000*b^2*Sqrt[Pi]) + 
      (3892399*d^8*K0*K1*M^4*u^11)/(27035379072000*b^2*Sqrt[Pi]) - 
      (2604143*d^10*K0*K1*M^4*u^11)/(47311913376000*b^2*Sqrt[Pi]) - 
      (4943*d^12*K0*K1*M^4*u^11)/(101582208000*b^2*Sqrt[Pi]) - 
      (34001*d^14*K0*K1*M^4*u^11)/(10513758528000*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^12)/(137434752000*b^2*Sqrt[Pi]) - 
      (263197*d^2*K0^2*M^4*u^12)/(252330204672000*b^2*Sqrt[Pi]) - 
      (483659*d^4*K0^2*M^4*u^12)/(126165102336000*b^2*Sqrt[Pi]) + 
      (265177*d^6*K0^2*M^4*u^12)/(108141516288000*b^2*Sqrt[Pi]) + 
      (18937*d^8*K0^2*M^4*u^12)/(2490100704000*b^2*Sqrt[Pi]) - 
      (1701929*d^10*K0^2*M^4*u^12)/(756990614016000*b^2*Sqrt[Pi]) - 
      (5143*d^12*K0^2*M^4*u^12)/(1941001574400*b^2*Sqrt[Pi]) - 
      (43*d^14*K0^2*M^4*u^12)/(156241612800*b^2*Sqrt[Pi]) - 
      (71*K1^2*M^4*u^12)/(9011793024000*b^2*Sqrt[Pi]) - 
      (279761*d^2*K1^2*M^4*u^12)/(252330204672000*b^2*Sqrt[Pi]) - 
      (5737*d^4*K1^2*M^4*u^12)/(1386429696000*b^2*Sqrt[Pi]) + 
      (1881179*d^6*K1^2*M^4*u^12)/(756990614016000*b^2*Sqrt[Pi]) + 
      (158057*d^8*K1^2*M^4*u^12)/(18924765350400*b^2*Sqrt[Pi]) - 
      (1771501*d^10*K1^2*M^4*u^12)/(756990614016000*b^2*Sqrt[Pi]) - 
      (368183*d^12*K1^2*M^4*u^12)/(126165102336000*b^2*Sqrt[Pi]) - 
      (81737*d^14*K1^2*M^4*u^12)/(252330204672000*b^2*Sqrt[Pi]) - 
      (K0*K1*M^4*u^13)/(830033568000*b^2*Sqrt[Pi]) - (991*d^2*K0*K1*M^4*u^13)/
       (7885318896000*b^2*Sqrt[Pi]) - (1021*d^4*K0*K1*M^4*u^13)/
       (1752293088000*b^2*Sqrt[Pi]) + (277*d^6*K0*K1*M^4*u^13)/
       (3942659448000*b^2*Sqrt[Pi]) + (2491*d^8*K0*K1*M^4*u^13)/
       (1752293088000*b^2*Sqrt[Pi]) - (283*d^10*K0*K1*M^4*u^13)/
       (1577063779200*b^2*Sqrt[Pi]) - (8059*d^12*K0*K1*M^4*u^13)/
       (15770637792000*b^2*Sqrt[Pi]) - (181*d^14*K0*K1*M^4*u^13)/
       (1971329724000*b^2*Sqrt[Pi]) - (59*d^2*K0^2*M^4*u^14)/
       (10513758528000*b^2*Sqrt[Pi]) - (59*d^4*K0^2*M^4*u^14)/
       (2252948256000*b^2*Sqrt[Pi]) - (59*d^6*K0^2*M^4*u^14)/
       (13517689536000*b^2*Sqrt[Pi]) + (1711*d^8*K0^2*M^4*u^14)/
       (23655956688000*b^2*Sqrt[Pi]) - (59*d^10*K0^2*M^4*u^14)/
       (13517689536000*b^2*Sqrt[Pi]) - (59*d^12*K0^2*M^4*u^14)/
       (2252948256000*b^2*Sqrt[Pi]) - (59*d^14*K0^2*M^4*u^14)/
       (10513758528000*b^2*Sqrt[Pi]) - (59*d^2*K1^2*M^4*u^14)/
       (10513758528000*b^2*Sqrt[Pi]) - (59*d^4*K1^2*M^4*u^14)/
       (2252948256000*b^2*Sqrt[Pi]) - (59*d^6*K1^2*M^4*u^14)/
       (13517689536000*b^2*Sqrt[Pi]) + (1711*d^8*K1^2*M^4*u^14)/
       (23655956688000*b^2*Sqrt[Pi]) - (59*d^10*K1^2*M^4*u^14)/
       (13517689536000*b^2*Sqrt[Pi]) - (59*d^12*K1^2*M^4*u^14)/
       (2252948256000*b^2*Sqrt[Pi]) - (59*d^14*K1^2*M^4*u^14)/
       (10513758528000*b^2*Sqrt[Pi]))/Pi, 0, 
    ((137863*K0^2*M^4*u^2)/(89779322880*b^2*Sqrt[Pi]) + 
      (6300679*d^2*K0^2*M^4*u^2)/(79420170240*b^2*Sqrt[Pi]) + 
      (21152747*d^4*K0^2*M^4*u^2)/(68830814208*b^2*Sqrt[Pi]) - 
      (21508949*d^6*K0^2*M^4*u^2)/(79420170240*b^2*Sqrt[Pi]) - 
      (1304633*d^8*K0^2*M^4*u^2)/(2335887360*b^2*Sqrt[Pi]) + 
      (23001253*d^10*K0^2*M^4*u^2)/(79420170240*b^2*Sqrt[Pi]) + 
      (12403391*d^12*K0^2*M^4*u^2)/(79420170240*b^2*Sqrt[Pi]) - 
      (4656619*d^14*K0^2*M^4*u^2)/(1032462213120*b^2*Sqrt[Pi]) - 
      (1463*d^16*K0^2*M^4*u^2)/(12075581440*b^2*Sqrt[Pi]) - 
      (167801*K1^2*M^4*u^2)/(206492442624*b^2*Sqrt[Pi]) - 
      (23950409*d^2*K1^2*M^4*u^2)/(516231106560*b^2*Sqrt[Pi]) - 
      (4127899*d^4*K1^2*M^4*u^2)/(22444830720*b^2*Sqrt[Pi]) + 
      (7438607*d^6*K1^2*M^4*u^2)/(39710085120*b^2*Sqrt[Pi]) + 
      (299797*d^8*K1^2*M^4*u^2)/(1045002240*b^2*Sqrt[Pi]) - 
      (7250167*d^10*K1^2*M^4*u^2)/(39710085120*b^2*Sqrt[Pi]) - 
      (196383*d^12*K1^2*M^4*u^2)/(4412231680*b^2*Sqrt[Pi]) - 
      (55891*d^14*K1^2*M^4*u^2)/(4412231680*b^2*Sqrt[Pi]) - 
      (3839*d^16*K1^2*M^4*u^2)/(1151016960*b^2*Sqrt[Pi]) + 
      (16648607089*K0*K1*M^4*u^3)/(2601804777062400*b^2*Sqrt[Pi]) + 
      (20117106079*d^2*K0*K1*M^4*u^3)/(61947732787200*b^2*Sqrt[Pi]) + 
      (181299453233*d^4*K0*K1*M^4*u^3)/(144544709836800*b^2*Sqrt[Pi]) - 
      (1378777597889*d^6*K0*K1*M^4*u^3)/(1300902388531200*b^2*Sqrt[Pi]) - 
      (56426102081*d^8*K0*K1*M^4*u^3)/(24090784972800*b^2*Sqrt[Pi]) + 
      (212937943367*d^10*K0*K1*M^4*u^3)/(185843198361600*b^2*Sqrt[Pi]) + 
      (131147326649*d^12*K0*K1*M^4*u^3)/(185843198361600*b^2*Sqrt[Pi]) - 
      (39812841403*d^14*K0*K1*M^4*u^3)/(1300902388531200*b^2*Sqrt[Pi]) - 
      (521480833*d^16*K0*K1*M^4*u^3)/(123895465574400*b^2*Sqrt[Pi]) + 
      (12766349269*K0^2*M^4*u^4)/(5203609554124800*b^2*Sqrt[Pi]) + 
      (15730730419*d^2*K0^2*M^4*u^4)/(123895465574400*b^2*Sqrt[Pi]) + 
      (16100714677*d^4*K0^2*M^4*u^4)/(32121046630400*b^2*Sqrt[Pi]) - 
      (2742374699*d^6*K0^2*M^4*u^4)/(6654232166400*b^2*Sqrt[Pi]) - 
      (15127375587*d^8*K0^2*M^4*u^4)/(16060523315200*b^2*Sqrt[Pi]) + 
      (168543961787*d^10*K0^2*M^4*u^4)/(371686396723200*b^2*Sqrt[Pi]) + 
      (104382465509*d^12*K0^2*M^4*u^4)/(371686396723200*b^2*Sqrt[Pi]) - 
      (25325899423*d^14*K0^2*M^4*u^4)/(2601804777062400*b^2*Sqrt[Pi]) - 
      (299251573*d^16*K0^2*M^4*u^4)/(247790931148800*b^2*Sqrt[Pi]) + 
      (1458451469819*K1^2*M^4*u^4)/(190799016984576000*b^2*Sqrt[Pi]) + 
      (47481502029911*d^2*K1^2*M^4*u^4)/(122656510918656000*b^2*Sqrt[Pi]) + 
      (1276807305361409*d^4*K1^2*M^4*u^4)/(858595576430592000*b^2*Sqrt[Pi]) - 
      (562677387119*d^6*K1^2*M^4*u^4)/(446023676067840*b^2*Sqrt[Pi]) - 
      (1051558985069*d^8*K1^2*M^4*u^4)/(382618349568000*b^2*Sqrt[Pi]) + 
      (1815725653153*d^10*K1^2*M^4*u^4)/(1369370935296000*b^2*Sqrt[Pi]) + 
      (9194229754331*d^12*K1^2*M^4*u^4)/(11150591901696000*b^2*Sqrt[Pi]) - 
      (12123432215*d^14*K1^2*M^4*u^4)/(624433146494976*b^2*Sqrt[Pi]) - 
      (478995418337*d^16*K1^2*M^4*u^4)/(156108286623744000*b^2*Sqrt[Pi]) + 
      (396964627043*K0*K1*M^4*u^5)/(63599672328192000*b^2*Sqrt[Pi]) + 
      (39756369845141*d^2*K0*K1*M^4*u^5)/(122656510918656000*b^2*Sqrt[Pi]) + 
      (1102013214496379*d^4*K0*K1*M^4*u^5)/(858595576430592000*b^2*
        Sqrt[Pi]) - (25460052496091*d^6*K0*K1*M^4*u^5)/
       (24531302183731200*b^2*Sqrt[Pi]) - (15686129052163*d^8*K0*K1*M^4*u^5)/
       (6504511942656000*b^2*Sqrt[Pi]) + (29255836865257*d^10*K0*K1*M^4*u^5)/
       (26018047770624000*b^2*Sqrt[Pi]) + (56879186949647*d^12*K0*K1*M^4*u^5)/
       (78054143311872000*b^2*Sqrt[Pi]) - (234513187373*d^14*K0*K1*M^4*u^5)/
       (15610828662374400*b^2*Sqrt[Pi]) - (402072967787*d^16*K0*K1*M^4*u^5)/
       (156108286623744000*b^2*Sqrt[Pi]) + (55592080963*K0^2*M^4*u^6)/
       (52036095541248000*b^2*Sqrt[Pi]) + (7068044904779*d^2*K0^2*M^4*u^6)/
       (122656510918656000*b^2*Sqrt[Pi]) + (3632712839731*d^4*K0^2*M^4*u^6)/
       (15332063864832000*b^2*Sqrt[Pi]) - (31063003571603*d^6*K0^2*M^4*u^6)/
       (171719115286118400*b^2*Sqrt[Pi]) - (692883051569*d^8*K0^2*M^4*u^6)/
       (1530473398272000*b^2*Sqrt[Pi]) + (1756820970701*d^10*K0^2*M^4*u^6)/
       (8672682590208000*b^2*Sqrt[Pi]) + (5470949339*d^12*K0^2*M^4*u^6)/
       (39581208576000*b^2*Sqrt[Pi]) - (36121937843*d^14*K0^2*M^4*u^6)/
       (15610828662374400*b^2*Sqrt[Pi]) - (10844038589*d^16*K0^2*M^4*u^6)/
       (22301183803392000*b^2*Sqrt[Pi]) + (211760572613*K1^2*M^4*u^6)/
       (116138532077568000*b^2*Sqrt[Pi]) + (122036859317761*d^2*K1^2*M^4*u^6)/
       (1335593118892032000*b^2*Sqrt[Pi]) + 
      (129409495355089*d^4*K1^2*M^4*u^6)/(364252668788736000*b^2*Sqrt[Pi]) - 
      (32406644047499*d^6*K1^2*M^4*u^6)/(114479410190745600*b^2*Sqrt[Pi]) - 
      (8755757465929*d^8*K1^2*M^4*u^6)/(13009023885312000*b^2*Sqrt[Pi]) + 
      (5238660395231*d^10*K1^2*M^4*u^6)/(17345365180416000*b^2*Sqrt[Pi]) + 
      (1306871186563*d^12*K1^2*M^4*u^6)/(6244331464949760*b^2*Sqrt[Pi]) - 
      (449367303797*d^14*K1^2*M^4*u^6)/(156108286623744000*b^2*Sqrt[Pi]) - 
      (240576155167*d^16*K1^2*M^4*u^6)/(312216573247488000*b^2*Sqrt[Pi]) + 
      (3847147516253*K0*K1*M^4*u^7)/(4006779356676096000*b^2*Sqrt[Pi]) + 
      (296811894773159*d^2*K0*K1*M^4*u^7)/(6010169035014144000*b^2*
        Sqrt[Pi]) + (236948980705009*d^4*K0*K1*M^4*u^7)/
       (1202033807002828800*b^2*Sqrt[Pi]) - (5132679759271*d^6*K0*K1*M^4*u^7)/
       (34343823057223680*b^2*Sqrt[Pi]) - (205267871383*d^8*K0*K1*M^4*u^7)/
       (542042661888000*b^2*Sqrt[Pi]) + (169099578019*d^10*K0*K1*M^4*u^7)/
       (1040721910824960*b^2*Sqrt[Pi]) + (550043988383*d^12*K0*K1*M^4*u^7)/
       (4591420194816000*b^2*Sqrt[Pi]) - (88940059511*d^14*K0*K1*M^4*u^7)/
       (78054143311872000*b^2*Sqrt[Pi]) - (72926313667*d^16*K0*K1*M^4*u^7)/
       (156108286623744000*b^2*Sqrt[Pi]) + (1065717333917*K0^2*M^4*u^8)/
       (9616270456022630400*b^2*Sqrt[Pi]) + (23152174839091*d^2*K0^2*M^4*u^8)/
       (4006779356676096000*b^2*Sqrt[Pi]) + (12673184653711*d^4*K0^2*M^4*u^8)/
       (546379003183104000*b^2*Sqrt[Pi]) - (1955921871103*d^6*K0^2*M^4*u^8)/
       (114479410190745600*b^2*Sqrt[Pi]) - (5796780773*d^8*K0^2*M^4*u^8)/
       (129282224947200*b^2*Sqrt[Pi]) + (410618815097*d^10*K0^2*M^4*u^8)/
       (22301183803392000*b^2*Sqrt[Pi]) + (141951135371*d^12*K0^2*M^4*u^8)/
       (9756767913984000*b^2*Sqrt[Pi]) - (9243132473*d^14*K0^2*M^4*u^8)/
       (156108286623744000*b^2*Sqrt[Pi]) - (1002160097*d^16*K0^2*M^4*u^8)/
       (16011106320384000*b^2*Sqrt[Pi]) + (43409983*K1^2*M^4*u^8)/
       (298873984647168*b^2*Sqrt[Pi]) + (272391147323*d^2*K1^2*M^4*u^8)/
       (36985655600087040*b^2*Sqrt[Pi]) + (2199015990659*d^4*K1^2*M^4*u^8)/
       (75127112937676800*b^2*Sqrt[Pi]) - (2839196292563*d^6*K1^2*M^4*u^8)/
       (132091627143168000*b^2*Sqrt[Pi]) - (17708000638747*d^8*K1^2*M^4*u^8)/
       (312216573247488000*b^2*Sqrt[Pi]) + (511585590679*d^10*K1^2*M^4*u^8)/
       (22301183803392000*b^2*Sqrt[Pi]) + (50076121861*d^12*K1^2*M^4*u^8)/
       (2691522183168000*b^2*Sqrt[Pi]) - (359422907*d^14*K1^2*M^4*u^8)/
       (12008329740288000*b^2*Sqrt[Pi]) - (10550656639*d^16*K1^2*M^4*u^8)/
       (124886629298995200*b^2*Sqrt[Pi]) + (58425916903*K0*K1*M^4*u^9)/
       (1092758006366208000*b^2*Sqrt[Pi]) + 
      (25049358631151*d^2*K0*K1*M^4*u^9)/(9015253552521216000*b^2*Sqrt[Pi]) + 
      (110203414513*d^4*K0*K1*M^4*u^9)/(9885146439168000*b^2*Sqrt[Pi]) - 
      (10222772172593*d^6*K0*K1*M^4*u^9)/(1287893364645888000*b^2*Sqrt[Pi]) - 
      (35495870171467*d^8*K0*K1*M^4*u^9)/(1639137009549312000*b^2*Sqrt[Pi]) + 
      (15390548291*d^10*K0*K1*M^4*u^9)/(1858431983616000*b^2*Sqrt[Pi]) + 
      (428940826361*d^12*K0*K1*M^4*u^9)/(58540607483904000*b^2*Sqrt[Pi]) + 
      (4922608651*d^14*K0*K1*M^4*u^9)/(117081214967808000*b^2*Sqrt[Pi]) - 
      (5985683387*d^16*K0*K1*M^4*u^9)/(156108286623744000*b^2*Sqrt[Pi]) + 
      (7099857173*K0^2*M^4*u^10)/(1717191152861184000*b^2*Sqrt[Pi]) + 
      (284052877747*d^2*K0^2*M^4*u^10)/(1287893364645888000*b^2*Sqrt[Pi]) + 
      (2504314777*d^4*K0^2*M^4*u^10)/(2782485664358400*b^2*Sqrt[Pi]) - 
      (5546915823619*d^6*K0^2*M^4*u^10)/(9015253552521216000*b^2*Sqrt[Pi]) - 
      (33736366037*d^8*K0^2*M^4*u^10)/(19283964818227200*b^2*Sqrt[Pi]) + 
      (24161852833*d^10*K0^2*M^4*u^10)/(39027071655936000*b^2*Sqrt[Pi]) + 
      (7200125033*d^12*K0^2*M^4*u^10)/(11708121496780800*b^2*Sqrt[Pi]) + 
      (1150165811*d^14*K0^2*M^4*u^10)/(117081214967808000*b^2*Sqrt[Pi]) - 
      (606136333*d^16*K0^2*M^4*u^10)/(156108286623744000*b^2*Sqrt[Pi]) + 
      (3623140625539*K1^2*M^4*u^10)/(757281298411782144000*b^2*Sqrt[Pi]) + 
      (9600459551153*d^2*K1^2*M^4*u^10)/(37864064920589107200*b^2*Sqrt[Pi]) + 
      (1520136954529*d^4*K1^2*M^4*u^10)/(1456310189253427200*b^2*Sqrt[Pi]) - 
      (2714087317807*d^6*K1^2*M^4*u^10)/(3863680093937664000*b^2*Sqrt[Pi]) - 
      (768462331277*d^8*K1^2*M^4*u^10)/(378262386819072000*b^2*Sqrt[Pi]) + 
      (18189315877*d^10*K1^2*M^4*u^10)/(25881110677094400*b^2*Sqrt[Pi]) + 
      (726883727*d^12*K1^2*M^4*u^10)/(1009320818688000*b^2*Sqrt[Pi]) + 
      (4811102417*d^14*K1^2*M^4*u^10)/(351243644903424000*b^2*Sqrt[Pi]) - 
      (6762715459*d^16*K1^2*M^4*u^10)/(1404974579613696000*b^2*Sqrt[Pi]) + 
      (336155363*K0*K1*M^4*u^11)/(275977149566976000*b^2*Sqrt[Pi]) + 
      (106090270831*d^2*K0*K1*M^4*u^11)/(1690360041097728000*b^2*Sqrt[Pi]) + 
      (229737835097*d^4*K0*K1*M^4*u^11)/(845180020548864000*b^2*Sqrt[Pi]) - 
      (565812216269*d^6*K0*K1*M^4*u^11)/(3380720082195456000*b^2*Sqrt[Pi]) - 
      (326844057277*d^8*K0*K1*M^4*u^11)/(614676378580992000*b^2*Sqrt[Pi]) + 
      (12343202527*d^10*K0*K1*M^4*u^11)/(76834547322624000*b^2*Sqrt[Pi]) + 
      (31412831*d^12*K0*K1*M^4*u^11)/(159077737728000*b^2*Sqrt[Pi]) + 
      (60367739*d^14*K0*K1*M^4*u^11)/(8781091122585600*b^2*Sqrt[Pi]) - 
      (42472943*d^16*K0*K1*M^4*u^11)/(25088831778816000*b^2*Sqrt[Pi]) + 
      (7460984291*K0^2*M^4*u^12)/(94660162301472768000*b^2*Sqrt[Pi]) + 
      (137483874397*d^2*K0^2*M^4*u^12)/(47330081150736384000*b^2*Sqrt[Pi]) + 
      (666654944269*d^4*K0^2*M^4*u^12)/(47330081150736384000*b^2*Sqrt[Pi]) - 
      (1335519503*d^6*K0^2*M^4*u^12)/(193184004696883200*b^2*Sqrt[Pi]) - 
      (4354206109*d^8*K0^2*M^4*u^12)/(153669094645248000*b^2*Sqrt[Pi]) + 
      (3980358539*d^10*K0^2*M^4*u^12)/(614676378580992000*b^2*Sqrt[Pi]) + 
      (326857403*d^12*K0^2*M^4*u^12)/(29270303741952000*b^2*Sqrt[Pi]) + 
      (11767321*d^14*K0^2*M^4*u^12)/(17562182245171200*b^2*Sqrt[Pi]) - 
      (23378513*d^16*K0^2*M^4*u^12)/(175621822451712000*b^2*Sqrt[Pi]) + 
      (7648944041*K1^2*M^4*u^12)/(94660162301472768000*b^2*Sqrt[Pi]) + 
      (147280009537*d^2*K1^2*M^4*u^12)/(47330081150736384000*b^2*Sqrt[Pi]) + 
      (718269981193*d^4*K1^2*M^4*u^12)/(47330081150736384000*b^2*Sqrt[Pi]) - 
      (1891958137*d^6*K1^2*M^4*u^12)/(270457606575636480*b^2*Sqrt[Pi]) - 
      (9519238633*d^8*K1^2*M^4*u^12)/(307338189290496000*b^2*Sqrt[Pi]) + 
      (241110647*d^10*K1^2*M^4*u^12)/(36157434034176000*b^2*Sqrt[Pi]) + 
      (56817431*d^12*K1^2*M^4*u^12)/(4621626906624000*b^2*Sqrt[Pi]) + 
      (9955607*d^14*K1^2*M^4*u^12)/(12544415889408000*b^2*Sqrt[Pi]) - 
      (27319823*d^16*K1^2*M^4*u^12)/(175621822451712000*b^2*Sqrt[Pi]) + 
      (2568967*K0*K1*M^4*u^13)/(614676378580992000*b^2*Sqrt[Pi]) + 
      (30751817*d^2*K0*K1*M^4*u^13)/(76834547322624000*b^2*Sqrt[Pi]) + 
      (324764491*d^4*K0*K1*M^4*u^13)/(153669094645248000*b^2*Sqrt[Pi]) - 
      (15810677*d^6*K0*K1*M^4*u^13)/(76834547322624000*b^2*Sqrt[Pi]) - 
      (518080861*d^8*K0*K1*M^4*u^13)/(102446063096832000*b^2*Sqrt[Pi]) + 
      (41863*d^10*K0*K1*M^4*u^13)/(105397184256000*b^2*Sqrt[Pi]) + 
      (2789113*d^12*K0*K1*M^4*u^13)/(1291336929792000*b^2*Sqrt[Pi]) + 
      (361469*d^14*K0*K1*M^4*u^13)/(1568051986176000*b^2*Sqrt[Pi]) - 
      (3732791*d^16*K0*K1*M^4*u^13)/(87810911225856000*b^2*Sqrt[Pi]) - 
      (719569*K0^2*M^4*u^14)/(4302734650066944000*b^2*Sqrt[Pi]) + 
      (12254573*d^2*K0^2*M^4*u^14)/(1075683662516736000*b^2*Sqrt[Pi]) + 
      (29572567*d^4*K0^2*M^4*u^14)/(537841831258368000*b^2*Sqrt[Pi]) + 
      (3866119*d^6*K0^2*M^4*u^14)/(153669094645248000*b^2*Sqrt[Pi]) - 
      (11000771*d^8*K0^2*M^4*u^14)/(61467637858099200*b^2*Sqrt[Pi]) + 
      (38309*d^10*K0^2*M^4*u^14)/(5298934298112000*b^2*Sqrt[Pi]) + 
      (52537*d^12*K0^2*M^4*u^14)/(686022743952000*b^2*Sqrt[Pi]) + 
      (30367*d^14*K0^2*M^4*u^14)/(4390545561292800*b^2*Sqrt[Pi]) - 
      (11939*d^16*K0^2*M^4*u^14)/(3817865705472000*b^2*Sqrt[Pi]) - 
      (831769*K1^2*M^4*u^14)/(4302734650066944000*b^2*Sqrt[Pi]) + 
      (735341*d^2*K1^2*M^4*u^14)/(56614929606144000*b^2*Sqrt[Pi]) + 
      (17196287*d^4*K1^2*M^4*u^14)/(268920915629184000*b^2*Sqrt[Pi]) + 
      (5619869*d^6*K1^2*M^4*u^14)/(153669094645248000*b^2*Sqrt[Pi]) - 
      (9088069*d^8*K1^2*M^4*u^14)/(43905455612928000*b^2*Sqrt[Pi]) - 
      (52991*d^10*K1^2*M^4*u^14)/(8087847086592000*b^2*Sqrt[Pi]) + 
      (976037*d^12*K1^2*M^4*u^14)/(10976363903232000*b^2*Sqrt[Pi]) + 
      (304649*d^14*K1^2*M^4*u^14)/(21952727806464000*b^2*Sqrt[Pi]) - 
      (45089*d^16*K1^2*M^4*u^14)/(17562182245171200*b^2*Sqrt[Pi]) - 
      (K0*K1*M^4*u^15)/(20087463352320*b^2*Sqrt[Pi]) + 
      (1559*d^2*K0*K1*M^4*u^15)/(474287329152000*b^2*Sqrt[Pi]) + 
      (80839*d^4*K0*K1*M^4*u^15)/(4268585962368000*b^2*Sqrt[Pi]) + 
      (5273*d^6*K0*K1*M^4*u^15)/(219527278064640*b^2*Sqrt[Pi]) - 
      (373097*d^8*K0*K1*M^4*u^15)/(6402878943552000*b^2*Sqrt[Pi]) - 
      (2657*d^10*K0*K1*M^4*u^15)/(88315571635200*b^2*Sqrt[Pi]) + 
      (28619*d^12*K0*K1*M^4*u^15)/(1097636390323200*b^2*Sqrt[Pi]) + 
      (27169*d^14*K0*K1*M^4*u^15)/(1829393983872000*b^2*Sqrt[Pi]) + 
      (1507*d^16*K0*K1*M^4*u^15)/(1219595989248000*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^16)/(421836730398720*b^2*Sqrt[Pi]) - 
      (d^2*K0^2*M^4*u^16)/(10545918259968*b^2*Sqrt[Pi]) - 
      (107*d^4*K0^2*M^4*u^16)/(105459182599680*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^16)/(836977639680*b^2*Sqrt[Pi]) + 
      (67*d^8*K0^2*M^4*u^16)/(30131195028480*b^2*Sqrt[Pi]) + 
      (d^10*K0^2*M^4*u^16)/(396463092480*b^2*Sqrt[Pi]) - 
      (d^12*K0^2*M^4*u^16)/(717409405440*b^2*Sqrt[Pi]) - 
      (d^14*K0^2*M^4*u^16)/(1076114108160*b^2*Sqrt[Pi]) - 
      (d^16*K0^2*M^4*u^16)/(8608912865280*b^2*Sqrt[Pi]) - 
      (K1^2*M^4*u^16)/(421836730398720*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^16)/(10545918259968*b^2*Sqrt[Pi]) - 
      (107*d^4*K1^2*M^4*u^16)/(105459182599680*b^2*Sqrt[Pi]) - 
      (d^6*K1^2*M^4*u^16)/(836977639680*b^2*Sqrt[Pi]) + 
      (67*d^8*K1^2*M^4*u^16)/(30131195028480*b^2*Sqrt[Pi]) + 
      (d^10*K1^2*M^4*u^16)/(396463092480*b^2*Sqrt[Pi]) - 
      (d^12*K1^2*M^4*u^16)/(717409405440*b^2*Sqrt[Pi]) - 
      (d^14*K1^2*M^4*u^16)/(1076114108160*b^2*Sqrt[Pi]) - 
      (d^16*K1^2*M^4*u^16)/(8608912865280*b^2*Sqrt[Pi]))/Pi, 0, 
    ((-1742807*K0^2*M^4*u^2)/(1255150141440*b^2*Sqrt[Pi]) - 
      (111417383*d^2*K0^2*M^4*u^2)/(1231012638720*b^2*Sqrt[Pi]) - 
      (15223087583*d^4*K0^2*M^4*u^2)/(32006328606720*b^2*Sqrt[Pi]) + 
      (6537757963*d^6*K0^2*M^4*u^2)/(32006328606720*b^2*Sqrt[Pi]) + 
      (8578133069*d^8*K0^2*M^4*u^2)/(8001582151680*b^2*Sqrt[Pi]) - 
      (11981038333*d^10*K0^2*M^4*u^2)/(32006328606720*b^2*Sqrt[Pi]) - 
      (11291345329*d^12*K0^2*M^4*u^2)/(32006328606720*b^2*Sqrt[Pi]) + 
      (556900993*d^14*K0^2*M^4*u^2)/(32006328606720*b^2*Sqrt[Pi]) + 
      (63162253*d^16*K0^2*M^4*u^2)/(64012657213440*b^2*Sqrt[Pi]) - 
      (154429*d^18*K0^2*M^4*u^2)/(2462025277440*b^2*Sqrt[Pi]) + 
      (29909*K1^2*M^4*u^2)/(198181601280*b^2*Sqrt[Pi]) + 
      (3506390219*d^2*K1^2*M^4*u^2)/(128025314426880*b^2*Sqrt[Pi]) + 
      (3043228577*d^4*K1^2*M^4*u^2)/(12802531442688*b^2*Sqrt[Pi]) + 
      (4875197*d^6*K1^2*M^4*u^2)/(259160555520*b^2*Sqrt[Pi]) - 
      (3099795373*d^8*K1^2*M^4*u^2)/(4924050554880*b^2*Sqrt[Pi]) + 
      (306275887*d^10*K1^2*M^4*u^2)/(2462025277440*b^2*Sqrt[Pi]) + 
      (114164731*d^12*K1^2*M^4*u^2)/(547116728320*b^2*Sqrt[Pi]) + 
      (7212073*d^14*K1^2*M^4*u^2)/(547116728320*b^2*Sqrt[Pi]) + 
      (5401*d^16*K1^2*M^4*u^2)/(14397808640*b^2*Sqrt[Pi]) - 
      (760045*d^18*K1^2*M^4*u^2)/(656540073984*b^2*Sqrt[Pi]) - 
      (92240624311*K0*K1*M^4*u^3)/(11522278298419200*b^2*Sqrt[Pi]) - 
      (6263602068371*d^2*K0*K1*M^4*u^3)/(13442658014822400*b^2*Sqrt[Pi]) - 
      (946636712863*d^4*K0*K1*M^4*u^3)/(433634129510400*b^2*Sqrt[Pi]) + 
      (49033401856541*d^6*K0*K1*M^4*u^3)/(40327974044467200*b^2*Sqrt[Pi]) + 
      (2241346388293*d^8*K0*K1*M^4*u^3)/(480094929100800*b^2*Sqrt[Pi]) - 
      (71677212617137*d^10*K0*K1*M^4*u^3)/(40327974044467200*b^2*Sqrt[Pi]) - 
      (62269892819821*d^12*K0*K1*M^4*u^3)/(40327974044467200*b^2*Sqrt[Pi]) + 
      (3591610227871*d^14*K0*K1*M^4*u^3)/(40327974044467200*b^2*Sqrt[Pi]) + 
      (2414227009*d^16*K0*K1*M^4*u^3)/(371686396723200*b^2*Sqrt[Pi]) - 
      (2387854157*d^18*K0*K1*M^4*u^3)/(1551075924787200*b^2*Sqrt[Pi]) - 
      (72205333261*K0^2*M^4*u^4)/(23044556596838400*b^2*Sqrt[Pi]) - 
      (9904485347317*d^2*K0^2*M^4*u^4)/(53770632059289600*b^2*Sqrt[Pi]) - 
      (11799349748399*d^4*K0^2*M^4*u^4)/(13442658014822400*b^2*Sqrt[Pi]) + 
      (202086534449*d^6*K0^2*M^4*u^4)/(438347543961600*b^2*Sqrt[Pi]) + 
      (7294757338267*d^8*K0^2*M^4*u^4)/(3840759432806400*b^2*Sqrt[Pi]) - 
      (4312867976479*d^10*K0^2*M^4*u^4)/(6204303699148800*b^2*Sqrt[Pi]) - 
      (25569753074933*d^12*K0^2*M^4*u^4)/(40327974044467200*b^2*Sqrt[Pi]) + 
      (640238560159*d^14*K0^2*M^4*u^4)/(20163987022233600*b^2*Sqrt[Pi]) + 
      (3213109681*d^16*K0^2*M^4*u^4)/(1212871399833600*b^2*Sqrt[Pi]) - 
      (5556531503*d^18*K0^2*M^4*u^4)/(12408607398297600*b^2*Sqrt[Pi]) - 
      (580888085048483*K1^2*M^4*u^4)/(53232925738696704000*b^2*Sqrt[Pi]) - 
      (114805921555162619*d^2*K1^2*M^4*u^4)/(186315240085438464000*b^2*
        Sqrt[Pi]) - (20064626275058083*d^4*K1^2*M^4*u^4)/
       (7165970772516864000*b^2*Sqrt[Pi]) + 
      (27516720210188311*d^6*K1^2*M^4*u^4)/(16937749098676224000*b^2*
        Sqrt[Pi]) + (679104973302137*d^8*K1^2*M^4*u^4)/
       (115222782984192000*b^2*Sqrt[Pi]) - (358009288376659*d^10*K1^2*M^4*
        u^4)/(161311896177868800*b^2*Sqrt[Pi]) - 
      (87847732413877*d^12*K1^2*M^4*u^4)/(44808860049408000*b^2*Sqrt[Pi]) + 
      (179024140823*d^14*K1^2*M^4*u^4)/(2230118380339200*b^2*Sqrt[Pi]) + 
      (2382049079213*d^16*K1^2*M^4*u^4)/(254702993965056000*b^2*Sqrt[Pi]) - 
      (47493606643*d^18*K1^2*M^4*u^4)/(43208543619072000*b^2*Sqrt[Pi]) - 
      (488893410524633*K0*K1*M^4*u^5)/(53232925738696704000*b^2*Sqrt[Pi]) - 
      (48976370287337947*d^2*K0*K1*M^4*u^5)/(93157620042719232000*b^2*
        Sqrt[Pi]) - (56697719953385431*d^4*K0*K1*M^4*u^5)/
       (23289405010679808000*b^2*Sqrt[Pi]) + 
      (249271023279365201*d^6*K0*K1*M^4*u^5)/(186315240085438464000*b^2*
        Sqrt[Pi]) + (46021325549763649*d^8*K0*K1*M^4*u^5)/
       (8872154289782784000*b^2*Sqrt[Pi]) - 
      (304050886180537*d^10*K0*K1*M^4*u^5)/(161311896177868800*b^2*
        Sqrt[Pi]) - (9023849150371*d^12*K0*K1*M^4*u^5)/
       (5170253082624000*b^2*Sqrt[Pi]) + (32297768608163*d^14*K0*K1*M^4*u^5)/
       (483935688533606400*b^2*Sqrt[Pi]) + (42211903668737*d^16*K0*K1*M^4*
        u^5)/(4839356885336064000*b^2*Sqrt[Pi]) - 
      (2218576232543*d^18*K0*K1*M^4*u^5)/(2419678442668032000*b^2*Sqrt[Pi]) - 
      (88321498264157*K0^2*M^4*u^6)/(53232925738696704000*b^2*Sqrt[Pi]) - 
      (225752297178341*d^2*K0^2*M^4*u^6)/(2336241254989824000*b^2*Sqrt[Pi]) - 
      (21276400454127023*d^4*K0^2*M^4*u^6)/(46578810021359616000*b^2*
        Sqrt[Pi]) + (88384104823712713*d^6*K0^2*M^4*u^6)/
       (372630480170876928000*b^2*Sqrt[Pi]) + 
      (8730246898209841*d^8*K0^2*M^4*u^6)/(8872154289782784000*b^2*
        Sqrt[Pi]) - (1425279215273*d^10*K0^2*M^4*u^6)/(4136202466099200*b^2*
        Sqrt[Pi]) - (16878773682649*d^12*K0^2*M^4*u^6)/
       (50409967555584000*b^2*Sqrt[Pi]) + (490824917417*d^14*K0^2*M^4*u^6)/
       (42081364220313600*b^2*Sqrt[Pi]) + (8713342463933*d^16*K0^2*M^4*u^6)/
       (4839356885336064000*b^2*Sqrt[Pi]) - (86686910567*d^18*K0^2*M^4*u^6)/
       (509405987930112000*b^2*Sqrt[Pi]) - (4143884846962321*K1^2*M^4*u^6)/
       (1490521920683507712000*b^2*Sqrt[Pi]) - 
      (253084950694633*d^2*K1^2*M^4*u^6)/(1631660559040512000*b^2*Sqrt[Pi]) - 
      (209587475847825301*d^4*K1^2*M^4*u^6)/(298104384136701542400*b^2*
        Sqrt[Pi]) + (581381560833789137*d^6*K1^2*M^4*u^6)/
       (1490521920683507712000*b^2*Sqrt[Pi]) + 
      (2223956222265495073*d^8*K1^2*M^4*u^6)/(1490521920683507712000*b^2*
        Sqrt[Pi]) - (2109554056123*d^10*K1^2*M^4*u^6)/(3993574794854400*b^2*
        Sqrt[Pi]) - (2569846502816731*d^12*K1^2*M^4*u^6)/
       (5018592325533696000*b^2*Sqrt[Pi]) + 
      (318625523063779*d^14*K1^2*M^4*u^6)/(19357427541344256000*b^2*
        Sqrt[Pi]) + (750394150333*d^16*K1^2*M^4*u^6)/(254702993965056000*b^2*
        Sqrt[Pi]) - (10275758284453*d^18*K1^2*M^4*u^6)/
       (38714855082688512000*b^2*Sqrt[Pi]) - (63103623888983*K0*K1*M^4*u^7)/
       (41403386685652992000*b^2*Sqrt[Pi]) - 
      (64247861156117087*d^2*K0*K1*M^4*u^7)/(745260960341753856000*b^2*
        Sqrt[Pi]) - (24666019928459023*d^4*K0*K1*M^4*u^7)/
       (62105080028479488000*b^2*Sqrt[Pi]) + 
      (2541790805003*d^6*K0*K1*M^4*u^7)/(12128713998336000*b^2*Sqrt[Pi]) + 
      (39616188410880947*d^8*K0*K1*M^4*u^7)/(46578810021359616000*b^2*
        Sqrt[Pi]) - (326567523188329*d^10*K0*K1*M^4*u^7)/
       (1129183273245081600*b^2*Sqrt[Pi]) - 
      (185760415458791*d^12*K0*K1*M^4*u^7)/(627324040691712000*b^2*
        Sqrt[Pi]) + (13588543534337*d^14*K0*K1*M^4*u^7)/
       (1613118961778688000*b^2*Sqrt[Pi]) + (177180837833*d^16*K0*K1*M^4*u^7)/
       (94889350692864000*b^2*Sqrt[Pi]) - (508542833531*d^18*K0*K1*M^4*u^7)/
       (3226237923557376000*b^2*Sqrt[Pi]) - (107545106495087*K0^2*M^4*u^8)/
       (596208768273403084800*b^2*Sqrt[Pi]) - 
      (683649233902169*d^2*K0^2*M^4*u^8)/(66245418697044787200*b^2*
        Sqrt[Pi]) - (3243289767325633*d^4*K0^2*M^4*u^8)/
       (67750996394704896000*b^2*Sqrt[Pi]) + 
      (135306856466039*d^6*K0^2*M^4*u^8)/(5520451558087065600*b^2*Sqrt[Pi]) + 
      (2357030524547579*d^8*K0^2*M^4*u^8)/(22931106472053964800*b^2*
        Sqrt[Pi]) - (911110751545481*d^10*K0^2*M^4*u^8)/
       (27100398557881958400*b^2*Sqrt[Pi]) - 
      (493374114039449*d^12*K0^2*M^4*u^8)/(13550199278940979200*b^2*
        Sqrt[Pi]) + (8393242817573*d^14*K0^2*M^4*u^8)/
       (9678713770672128000*b^2*Sqrt[Pi]) + (3324046744091*d^16*K0^2*M^4*u^8)/
       (12904951694229504000*b^2*Sqrt[Pi]) - (266085235763*d^18*K0^2*M^4*u^8)/
       (12904951694229504000*b^2*Sqrt[Pi]) - (80061147819061*K1^2*M^4*u^8)/
       (331227093485223936000*b^2*Sqrt[Pi]) - 
      (19926889228474451*d^2*K1^2*M^4*u^8)/(1490521920683507712000*b^2*
        Sqrt[Pi]) - (19661145960139*d^4*K1^2*M^4*u^8)/(322623792355737600*b^2*
        Sqrt[Pi]) + (225282983654651*d^6*K1^2*M^4*u^8)/
       (7165970772516864000*b^2*Sqrt[Pi]) + 
      (17730318271630277*d^8*K1^2*M^4*u^8)/(135501992789409792000*b^2*
        Sqrt[Pi]) - (2866653621630811*d^10*K1^2*M^4*u^8)/
       (67750996394704896000*b^2*Sqrt[Pi]) - 
      (88016730892147*d^12*K1^2*M^4*u^8)/(1881972122075136000*b^2*Sqrt[Pi]) + 
      (8599602091*d^14*K1^2*M^4*u^8)/(8401661259264000*b^2*Sqrt[Pi]) + 
      (8176821559*d^16*K1^2*M^4*u^8)/(23420964962304000*b^2*Sqrt[Pi]) - 
      (8469910601*d^18*K1^2*M^4*u^8)/(307260754624512000*b^2*Sqrt[Pi]) - 
      (339673190719*K0*K1*M^4*u^9)/(3677274475370496000*b^2*Sqrt[Pi]) - 
      (4200489801392369*d^2*K0*K1*M^4*u^9)/(813011956736458752000*b^2*
        Sqrt[Pi]) - (5894065306028903*d^4*K0*K1*M^4*u^9)/
       (248420320113917952000*b^2*Sqrt[Pi]) + 
      (1054731867801727*d^6*K0*K1*M^4*u^9)/(89431315241010462720*b^2*
        Sqrt[Pi]) + (585770466565649*d^8*K0*K1*M^4*u^9)/
       (11465553236026982400*b^2*Sqrt[Pi]) - 
      (2125137990925637*d^10*K0*K1*M^4*u^9)/(135501992789409792000*b^2*
        Sqrt[Pi]) - (5955299447767*d^12*K0*K1*M^4*u^9)/
       (319078475956224000*b^2*Sqrt[Pi]) + (8743651163959*d^14*K0*K1*M^4*u^9)/
       (29036141312016384000*b^2*Sqrt[Pi]) + 
      (4656251320169*d^16*K0*K1*M^4*u^9)/(29036141312016384000*b^2*
        Sqrt[Pi]) - (1418913132463*d^18*K0*K1*M^4*u^9)/
       (116144565248065536000*b^2*Sqrt[Pi]) - (39777999869*K0^2*M^4*u^10)/
       (5260665602412380160*b^2*Sqrt[Pi]) - 
      (151813060959611*d^2*K0^2*M^4*u^10)/(357725260964041850880*b^2*
        Sqrt[Pi]) - (728579128523047*d^4*K0^2*M^4*u^10)/
       (372630480170876928000*b^2*Sqrt[Pi]) + 
      (296634359468357*d^6*K0^2*M^4*u^10)/(319397554432180224000*b^2*
        Sqrt[Pi]) + (633921041959*d^8*K0^2*M^4*u^10)/(150012270600192000*b^2*
        Sqrt[Pi]) - (54504055161251*d^10*K0^2*M^4*u^10)/
       (45167330929803264000*b^2*Sqrt[Pi]) - 
      (32309548293209*d^12*K0^2*M^4*u^10)/(20325298918411468800*b^2*
        Sqrt[Pi]) + (57750810809*d^14*K0^2*M^4*u^10)/(4148020187430912000*b^2*
        Sqrt[Pi]) + (36350285341*d^16*K0^2*M^4*u^10)/(2233549331693568000*b^2*
        Sqrt[Pi]) - (140309271311*d^18*K0^2*M^4*u^10)/(116144565248065536000*
        b^2*Sqrt[Pi]) - (4305778680407*K1^2*M^4*u^10)/(494225689489794662400*
        b^2*Sqrt[Pi]) - (1338752188833229*d^2*K1^2*M^4*u^10)/
       (2721822637769883648000*b^2*Sqrt[Pi]) - 
      (13343805168767251*d^4*K1^2*M^4*u^10)/(5868930062691311616000*b^2*
        Sqrt[Pi]) + (16644681159544579*d^6*K1^2*M^4*u^10)/
       (15650480167176830976000*b^2*Sqrt[Pi]) + 
      (20495454300649*d^8*K1^2*M^4*u^10)/(4166055057811046400*b^2*Sqrt[Pi]) - 
      (88255776512573*d^10*K1^2*M^4*u^10)/(64185154479194112000*b^2*
        Sqrt[Pi]) - (7899319928707*d^12*K1^2*M^4*u^10)/
       (4234437274669056000*b^2*Sqrt[Pi]) + 
      (1125668695859*d^14*K1^2*M^4*u^10)/(87108423936049152000*b^2*
        Sqrt[Pi]) + (1085752079*d^16*K1^2*M^4*u^10)/(53937104604364800*b^2*
        Sqrt[Pi]) - (27323230897*d^18*K1^2*M^4*u^10)/(18338615565484032000*
        b^2*Sqrt[Pi]) - (81144011*K0*K1*M^4*u^11)/(37126328837875200*b^2*
        Sqrt[Pi]) - (22255260345649*d^2*K0*K1*M^4*u^11)/
       (173894224079742566400*b^2*Sqrt[Pi]) - 
      (705908914527833*d^4*K0*K1*M^4*u^11)/(1173786012538262323200*b^2*
        Sqrt[Pi]) + (1161915223543*d^6*K0*K1*M^4*u^11)/
       (4507626776260608000*b^2*Sqrt[Pi]) + 
      (37861771555973*d^8*K0*K1*M^4*u^11)/(28910985530499072000*b^2*
        Sqrt[Pi]) - (49209598915147*d^10*K0*K1*M^4*u^11)/
       (152439741888086016000*b^2*Sqrt[Pi]) - 
      (1462506248681*d^12*K0*K1*M^4*u^11)/(2822958183112704000*b^2*
        Sqrt[Pi]) - (4947409*d^14*K0*K1*M^4*u^11)/(3480995202048000*b^2*
        Sqrt[Pi]) + (15291259163*d^16*K0*K1*M^4*u^11)/
       (2177710598401228800*b^2*Sqrt[Pi]) - (22374727721*d^18*K0*K1*M^4*u^11)/
       (43554211968024576000*b^2*Sqrt[Pi]) - (8249683027*K0^2*M^4*u^12)/
       (86307795039578112000*b^2*Sqrt[Pi]) - 
      (12511391262437*d^2*K0^2*M^4*u^12)/(1956310020897103872000*b^2*
        Sqrt[Pi]) - (46374754234051*d^4*K0^2*M^4*u^12)/
       (1467232515672827904000*b^2*Sqrt[Pi]) + 
      (2444010237983*d^6*K0^2*M^4*u^12)/(217367780099678208000*b^2*
        Sqrt[Pi]) + (66697240387*d^8*K0^2*M^4*u^12)/(959288993574912000*b^2*
        Sqrt[Pi]) - (1013658333029*d^10*K0^2*M^4*u^12)/
       (76219870944043008000*b^2*Sqrt[Pi]) - (8124702623*d^12*K0^2*M^4*u^12)/
       (276158952695808000*b^2*Sqrt[Pi]) - (710672021*d^14*K0^2*M^4*u^12)/
       (1555507570286592000*b^2*Sqrt[Pi]) + (3376741*d^16*K0^2*M^4*u^12)/
       (6222030281146368*b^2*Sqrt[Pi]) - (108394049*d^18*K0^2*M^4*u^12)/
       (2722138248001536000*b^2*Sqrt[Pi]) - (638738303669*K1^2*M^4*u^12)/
       (5868930062691311616000*b^2*Sqrt[Pi]) - 
      (802879176583*d^2*K1^2*M^4*u^12)/(118564243690733568000*b^2*Sqrt[Pi]) - 
      (18186960836053*d^4*K1^2*M^4*u^12)/(533539096608301056000*b^2*
        Sqrt[Pi]) + (2736210684491*d^6*K1^2*M^4*u^12)/(234757202507652464640*
        b^2*Sqrt[Pi]) + (62943420599953*d^8*K1^2*M^4*u^12)/
       (838418580384473088000*b^2*Sqrt[Pi]) - 
      (65070593339*d^10*K1^2*M^4*u^12)/(4763741934002688000*b^2*Sqrt[Pi]) - 
      (116711704481*d^12*K1^2*M^4*u^12)/(3629517664002048000*b^2*Sqrt[Pi]) - 
      (275757817*d^14*K1^2*M^4*u^12)/(518502523428864000*b^2*Sqrt[Pi]) + 
      (3443810053*d^16*K1^2*M^4*u^12)/(5444276496003072000*b^2*Sqrt[Pi]) - 
      (1011918137*d^18*K1^2*M^4*u^12)/(21777105984012288000*b^2*Sqrt[Pi]) - 
      (25252426669*K0*K1*M^4*u^13)/(978155010448551936000*b^2*Sqrt[Pi]) - 
      (19560160219*d^2*K0*K1*M^4*u^13)/(26200580637014784000*b^2*Sqrt[Pi]) - 
      (1786227845981*d^4*K0*K1*M^4*u^13)/(366808128918206976000*b^2*
        Sqrt[Pi]) + (156032767447*d^6*K0*K1*M^4*u^13)/(183404064459103488000*
        b^2*Sqrt[Pi]) + (826021697*d^8*K0*K1*M^4*u^13)/
       (76081540869734400*b^2*Sqrt[Pi]) - (115939969*d^10*K0*K1*M^4*u^13)/
       (153669094645248000*b^2*Sqrt[Pi]) - (81159403*d^12*K0*K1*M^4*u^13)/
       (15268403634624000*b^2*Sqrt[Pi]) - (5104147*d^14*K0*K1*M^4*u^13)/
       (34026728100019200*b^2*Sqrt[Pi]) + (60597937*d^16*K0*K1*M^4*u^13)/
       (362951766400204800*b^2*Sqrt[Pi]) - (964703*d^18*K0*K1*M^4*u^13)/
       (75614951333376000*b^2*Sqrt[Pi]) - (90236683*K0^2*M^4*u^14)/
       (127585436145463296000*b^2*Sqrt[Pi]) - (105795673*d^2*K0^2*M^4*u^14)/
       (36452981755846656000*b^2*Sqrt[Pi]) - (18693079891*d^4*K0^2*M^4*u^14)/
       (266769548304150528000*b^2*Sqrt[Pi]) - (5003704963*d^6*K0^2*M^4*u^14)/
       (733616257836413952000*b^2*Sqrt[Pi]) + (259288693*d^8*K0^2*M^4*u^14)/
       (1606165862805504000*b^2*Sqrt[Pi]) + (17204381*d^10*K0^2*M^4*u^14)/
       (1314135705931776000*b^2*Sqrt[Pi]) - (1771877*d^12*K0^2*M^4*u^14)/
       (16605636371251200*b^2*Sqrt[Pi]) + (3463307*d^14*K0^2*M^4*u^14)/
       (453689708000256000*b^2*Sqrt[Pi]) + (2457743*d^16*K0^2*M^4*u^14)/
       (388876892571648000*b^2*Sqrt[Pi]) - (35461*d^18*K0^2*M^4*u^14)/
       (27847961616384000*b^2*Sqrt[Pi]) - (88734881*K1^2*M^4*u^14)/
       (127585436145463296000*b^2*Sqrt[Pi]) - (14442284147*d^2*K1^2*M^4*u^14)/
       (2934465031345655808000*b^2*Sqrt[Pi]) - (5486541383*d^4*K1^2*M^4*u^14)/
       (65210334029903462400*b^2*Sqrt[Pi]) - (28117677101*d^6*K1^2*M^4*u^14)/
       (1467232515672827904000*b^2*Sqrt[Pi]) + 
      (88496411323*d^8*K1^2*M^4*u^14)/(419209290192236544000*b^2*Sqrt[Pi]) + 
      (20593523*d^10*K1^2*M^4*u^14)/(828476858087424000*b^2*Sqrt[Pi]) - 
      (1796384011*d^12*K1^2*M^4*u^14)/(12703311824007168000*b^2*Sqrt[Pi]) + 
      (10298321*d^14*K1^2*M^4*u^14)/(2722138248001536000*b^2*Sqrt[Pi]) + 
      (10243217*d^16*K1^2*M^4*u^14)/(907379416000512000*b^2*Sqrt[Pi]) - 
      (255743*d^18*K1^2*M^4*u^14)/(362951766400204800*b^2*Sqrt[Pi]) + 
      (33252397*K0*K1*M^4*u^15)/(2200848773509241856000*b^2*Sqrt[Pi]) - 
      (90589459*d^2*K0*K1*M^4*u^15)/(23166829194834124800*b^2*Sqrt[Pi]) - 
      (4320955333*d^4*K0*K1*M^4*u^15)/(157203483822088704000*b^2*Sqrt[Pi]) - 
      (2110115219*d^6*K0*K1*M^4*u^15)/(100038580614056448000*b^2*Sqrt[Pi]) + 
      (1564356281*d^8*K0*K1*M^4*u^15)/(15720348382208870400*b^2*Sqrt[Pi]) + 
      (24094807*d^10*K0*K1*M^4*u^15)/(1429122580200806400*b^2*Sqrt[Pi]) - 
      (2027489*d^12*K0*K1*M^4*u^15)/(27858139964928000*b^2*Sqrt[Pi]) - 
      (311191*d^14*K0*K1*M^4*u^15)/(75614951333376000*b^2*Sqrt[Pi]) + 
      (1059833*d^16*K0*K1*M^4*u^15)/(90737941600051200*b^2*Sqrt[Pi]) + 
      (256183*d^18*K0*K1*M^4*u^15)/(194438446285824000*b^2*Sqrt[Pi]) + 
      (7687*K0^2*M^4*u^16)/(1053037690674278400*b^2*Sqrt[Pi]) - 
      (134822117*d^2*K0^2*M^4*u^16)/(800308644912451584000*b^2*Sqrt[Pi]) - 
      (247258499*d^4*K0^2*M^4*u^16)/(200077161228112896000*b^2*Sqrt[Pi]) - 
      (992150513*d^6*K0^2*M^4*u^16)/(200077161228112896000*b^2*Sqrt[Pi]) + 
      (14545753*d^8*K0^2*M^4*u^16)/(28582451604016128000*b^2*Sqrt[Pi]) + 
      (111392443*d^10*K0^2*M^4*u^16)/(11432980641606451200*b^2*Sqrt[Pi]) + 
      (10784413*d^12*K0^2*M^4*u^16)/(3175827956001792000*b^2*Sqrt[Pi]) - 
      (6715939*d^14*K0^2*M^4*u^16)/(1361069124000768000*b^2*Sqrt[Pi]) - 
      (2926043*d^16*K0^2*M^4*u^16)/(1361069124000768000*b^2*Sqrt[Pi]) - 
      (377149*d^18*K0^2*M^4*u^16)/(1814758832001024000*b^2*Sqrt[Pi]) + 
      (268613*K1^2*M^4*u^16)/(33346193538018816000*b^2*Sqrt[Pi]) - 
      (12562873*d^2*K1^2*M^4*u^16)/(88923182768050176000*b^2*Sqrt[Pi]) - 
      (1833677*d^4*K1^2*M^4*u^16)/(2198650123385856000*b^2*Sqrt[Pi]) - 
      (806550053*d^6*K1^2*M^4*u^16)/(200077161228112896000*b^2*Sqrt[Pi]) + 
      (281873*d^8*K1^2*M^4*u^16)/(5716490320803225600*b^2*Sqrt[Pi]) + 
      (5032717*d^10*K1^2*M^4*u^16)/(657067852965888000*b^2*Sqrt[Pi]) + 
      (10699649*d^12*K1^2*M^4*u^16)/(3175827956001792000*b^2*Sqrt[Pi]) - 
      (5468527*d^14*K1^2*M^4*u^16)/(1361069124000768000*b^2*Sqrt[Pi]) - 
      (971*d^16*K1^2*M^4*u^16)/(518502523428864*b^2*Sqrt[Pi]) - 
      (1027979*d^18*K1^2*M^4*u^16)/(5444276496003072000*b^2*Sqrt[Pi]) + 
      (1303*K0*K1*M^4*u^17)/(862401557017728000*b^2*Sqrt[Pi]) + 
      (11929*d^2*K0*K1*M^4*u^17)/(215600389254432000*b^2*Sqrt[Pi]) + 
      (3397741*d^4*K0*K1*M^4*u^17)/(4168274192252352000*b^2*Sqrt[Pi]) + 
      (342493*d^6*K0*K1*M^4*u^17)/(181229312706624000*b^2*Sqrt[Pi]) - 
      (277103*d^8*K0*K1*M^4*u^17)/(297733870875168000*b^2*Sqrt[Pi]) - 
      (216331*d^10*K0*K1*M^4*u^17)/(51040092150028800*b^2*Sqrt[Pi]) - 
      (12881*d^12*K0*K1*M^4*u^17)/(198489247250112000*b^2*Sqrt[Pi]) + 
      (89*d^14*K0*K1*M^4*u^17)/(47656481932800*b^2*Sqrt[Pi]) + 
      (3319*d^16*K0*K1*M^4*u^17)/(5866677258624000*b^2*Sqrt[Pi]) + 
      (d^18*K0*K1*M^4*u^17)/(25661182579200*b^2*Sqrt[Pi]) - 
      (653*d^2*K0^2*M^4*u^18)/(680534562000384000*b^2*Sqrt[Pi]) - 
      (653*d^4*K0^2*M^4*u^18)/(56711213500032000*b^2*Sqrt[Pi]) - 
      (653*d^6*K0^2*M^4*u^18)/(18903737833344000*b^2*Sqrt[Pi]) + 
      (653*d^8*K0^2*M^4*u^18)/(56711213500032000*b^2*Sqrt[Pi]) + 
      (24161*d^10*K0^2*M^4*u^18)/(340267281000192000*b^2*Sqrt[Pi]) + 
      (653*d^12*K0^2*M^4*u^18)/(56711213500032000*b^2*Sqrt[Pi]) - 
      (653*d^14*K0^2*M^4*u^18)/(18903737833344000*b^2*Sqrt[Pi]) - 
      (653*d^16*K0^2*M^4*u^18)/(56711213500032000*b^2*Sqrt[Pi]) - 
      (653*d^18*K0^2*M^4*u^18)/(680534562000384000*b^2*Sqrt[Pi]) - 
      (653*d^2*K1^2*M^4*u^18)/(680534562000384000*b^2*Sqrt[Pi]) - 
      (653*d^4*K1^2*M^4*u^18)/(56711213500032000*b^2*Sqrt[Pi]) - 
      (653*d^6*K1^2*M^4*u^18)/(18903737833344000*b^2*Sqrt[Pi]) + 
      (653*d^8*K1^2*M^4*u^18)/(56711213500032000*b^2*Sqrt[Pi]) + 
      (24161*d^10*K1^2*M^4*u^18)/(340267281000192000*b^2*Sqrt[Pi]) + 
      (653*d^12*K1^2*M^4*u^18)/(56711213500032000*b^2*Sqrt[Pi]) - 
      (653*d^14*K1^2*M^4*u^18)/(18903737833344000*b^2*Sqrt[Pi]) - 
      (653*d^16*K1^2*M^4*u^18)/(56711213500032000*b^2*Sqrt[Pi]) - 
      (653*d^18*K1^2*M^4*u^18)/(680534562000384000*b^2*Sqrt[Pi]))/Pi}, 8, 15, 
   1], SeriesData[p, 0, {((33*K0^2*M^5*Sqrt[Pi]*u^3)/(197789696*b^3) + 
      (693*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(98894848*b^3) + 
      (3663*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(197789696*b^3) - 
      (363*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(13012480*b^3) - 
      (22869*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(988948480*b^3) + 
      (9801*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(494474240*b^3) + 
      (1089*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(197789696*b^3) + 
      (21*K1^2*M^5*Sqrt[Pi]*u^3)/(49447424*b^3) + 
      (447*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(24723712*b^3) + 
      (2439*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(49447424*b^3) - 
      (339*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(4754560*b^3) - 
      (1221*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(19018240*b^3) + 
      (99*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(1901824*b^3) + 
      (297*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(19018240*b^3) + 
      (481127*K0*K1*M^5*Sqrt[Pi]*u^4)/(415358361600*b^3) + 
      (10186363*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(207679180800*b^3) + 
      (3227401*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(24432844800*b^3) - 
      (6725041*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(34613196800*b^3) - 
      (23396637*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(138452787200*b^3) + 
      (747021*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(5325107200*b^3) + 
      (1126873*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(27690557440*b^3) + 
      (314807*K0^2*M^5*Sqrt[Pi]*u^5)/(830716723200*b^3) + 
      (515671*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(31950643200*b^3) + 
      (2143801*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(48865689600*b^3) - 
      (4428481*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(69226393600*b^3) - 
      (15653517*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(276905574400*b^3) + 
      (6440313*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(138452787200*b^3) + 
      (6547*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(481574912*b^3) + 
      (529061*K1^2*M^5*Sqrt[Pi]*u^5)/(639012864000*b^3) + 
      (2603521*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(72869888000*b^3) + 
      (830205223*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(8307167232000*b^3) - 
      (58423861*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(415358361600*b^3) - 
      (44244169*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(332286689280*b^3) + 
      (87154549*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(830716723200*b^3) + 
      (4140793*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(127802572800*b^3) + 
      (5616043*K0*K1*M^5*Sqrt[Pi]*u^6)/(8307167232000*b^3) + 
      (121306147*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(4153583616000*b^3) + 
      (228167791*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(2769055744000*b^3) - 
      (47514487*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(415358361600*b^3) - 
      (185010671*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(1661433446400*b^3) + 
      (5509267*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(63901286400*b^3) + 
      (9056267*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(332286689280*b^3) + 
      (963077*K0^2*M^5*Sqrt[Pi]*u^7)/(8307167232000*b^3) + 
      (988623*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(197789696000*b^3) + 
      (118223047*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(8307167232000*b^3) - 
      (1609787*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(83071672320*b^3) - 
      (1919737*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(97731379200*b^3) + 
      (12300991*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(830716723200*b^3) + 
      (8087629*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(1661433446400*b^3) + 
      (832943*K1^2*M^5*Sqrt[Pi]*u^7)/(4984300339200*b^3) + 
      (717397*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(99686006784*b^3) + 
      (101753021*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(4984300339200*b^3) - 
      (4939271*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(178010726400*b^3) - 
      (20124257*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(712042905600*b^3) + 
      (1503991*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(71204290560*b^3) + 
      (1687343*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(237347635200*b^3) + 
      (137497*K0*K1*M^5*Sqrt[Pi]*u^8)/(1557593856000*b^3) + 
      (1471489*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(389398464000*b^3) + 
      (2378251*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(222513408000*b^3) - 
      (2239807*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(155759385600*b^3) - 
      (4672379*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(311518771200*b^3) + 
      (74227*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(6772147200*b^3) + 
      (133701*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(34613196800*b^3) + 
      (61259*K0^2*M^5*Sqrt[Pi]*u^9)/(6230375424000*b^3) + 
      (1307651*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(3115187712000*b^3) + 
      (7310789*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(6230375424000*b^3) - 
      (491507*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(311518771200*b^3) - 
      (45739*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(27690557440*b^3) + 
      (29543*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(24921501696*b^3) + 
      (183221*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(415358361600*b^3) + 
      (15131*K1^2*M^5*Sqrt[Pi]*u^9)/(1246075084800*b^3) + 
      (324031*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(623037542400*b^3) + 
      (258379*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(178010726400*b^3) - 
      (609907*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(311518771200*b^3) - 
      (2529643*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(1246075084800*b^3) + 
      (302077*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(207679180800*b^3) + 
      (3309*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(6019686400*b^3) + 
      (19889*K0*K1*M^5*Sqrt[Pi]*u^10)/(4672781568000*b^3) + 
      (431611*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(2336390784000*b^3) + 
      (2387659*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(4672781568000*b^3) - 
      (6515*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(9345563136*b^3) - 
      (653717*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(934556313600*b^3) + 
      (77453*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(155759385600*b^3) + 
      (4141*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(20767918080*b^3) + 
      (1399*K0^2*M^5*Sqrt[Pi]*u^11)/(4672781568000*b^3) + 
      (97*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(7233408000*b^3) + 
      (1471*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(39267072000*b^3) - 
      (487*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(9345563136*b^3) - 
      (45307*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(934556313600*b^3) + 
      (317*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(9162316800*b^3) + 
      (27*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(1821747200*b^3) + 
      (1591*K1^2*M^5*Sqrt[Pi]*u^11)/(4672781568000*b^3) + 
      (35099*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(2336390784000*b^3) + 
      (66067*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(1557593856000*b^3) - 
      (307*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(5191979520*b^3) - 
      (16841*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(311518771200*b^3) + 
      (18079*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(467278156800*b^3) + 
      (5209*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(311518771200*b^3) + 
      (K0*K1*M^5*Sqrt[Pi]*u^12)/(12979948800*b^3) + 
      (61*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(19469923200*b^3) + 
      (223*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(23363907840*b^3) - 
      (79*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(5840976960*b^3) - 
      (11*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(1015822080*b^3) + 
      (463*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(58409769600*b^3) + 
      (11*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(2995372800*b^3) + 
      (K0^2*M^5*Sqrt[Pi]*u^13)/(194699232000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(10816624000*b^3) + 
      (71*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(194699232000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(1946992320*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(2995372800*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(3893984640*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(7787969280*b^3) + 
      (K1^2*M^5*Sqrt[Pi]*u^13)/(194699232000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(10816624000*b^3) + 
      (71*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(194699232000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(1946992320*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(2995372800*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(3893984640*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(7787969280*b^3))/Pi, 0, 
    ((63*K1*M^5*Sqrt[Pi]*u)/(49447424*b^3*E^u) + (1341*d^2*K1*M^5*Sqrt[Pi]*u)/
       (24723712*b^3*E^u) + (7317*d^4*K1*M^5*Sqrt[Pi]*u)/(49447424*b^3*E^u) - 
      (1017*d^6*K1*M^5*Sqrt[Pi]*u)/(4754560*b^3*E^u) - 
      (3663*d^8*K1*M^5*Sqrt[Pi]*u)/(19018240*b^3*E^u) + 
      (297*d^10*K1*M^5*Sqrt[Pi]*u)/(1901824*b^3*E^u) + 
      (891*d^12*K1*M^5*Sqrt[Pi]*u)/(19018240*b^3*E^u) + 
      (9*K0*M^5*Sqrt[Pi]*u^2)/(7607296*b^3*E^u) + 
      (2475*d^2*K0*M^5*Sqrt[Pi]*u^2)/(49447424*b^3*E^u) + 
      (783*d^4*K0*M^5*Sqrt[Pi]*u^2)/(5817344*b^3*E^u) - 
      (24507*d^6*K0*M^5*Sqrt[Pi]*u^2)/(123618560*b^3*E^u) - 
      (85041*d^8*K0*M^5*Sqrt[Pi]*u^2)/(494474240*b^3*E^u) + 
      (2079*d^10*K0*M^5*Sqrt[Pi]*u^2)/(14543360*b^3*E^u) + 
      (891*d^12*K0*M^5*Sqrt[Pi]*u^2)/(21498880*b^3*E^u) + 
      (63*K1*M^5*Sqrt[Pi]*u^2)/(49447424*b^3*E^u) + 
      (1341*d^2*K1*M^5*Sqrt[Pi]*u^2)/(24723712*b^3*E^u) + 
      (7317*d^4*K1*M^5*Sqrt[Pi]*u^2)/(49447424*b^3*E^u) - 
      (1017*d^6*K1*M^5*Sqrt[Pi]*u^2)/(4754560*b^3*E^u) - 
      (3663*d^8*K1*M^5*Sqrt[Pi]*u^2)/(19018240*b^3*E^u) + 
      (297*d^10*K1*M^5*Sqrt[Pi]*u^2)/(1901824*b^3*E^u) + 
      (891*d^12*K1*M^5*Sqrt[Pi]*u^2)/(19018240*b^3*E^u) + 
      (9*K0*M^5*Sqrt[Pi]*u^3)/(7607296*b^3*E^u) + 
      (2475*d^2*K0*M^5*Sqrt[Pi]*u^3)/(49447424*b^3*E^u) + 
      (783*d^4*K0*M^5*Sqrt[Pi]*u^3)/(5817344*b^3*E^u) - 
      (24507*d^6*K0*M^5*Sqrt[Pi]*u^3)/(123618560*b^3*E^u) - 
      (85041*d^8*K0*M^5*Sqrt[Pi]*u^3)/(494474240*b^3*E^u) + 
      (2079*d^10*K0*M^5*Sqrt[Pi]*u^3)/(14543360*b^3*E^u) + 
      (891*d^12*K0*M^5*Sqrt[Pi]*u^3)/(21498880*b^3*E^u) - 
      (1969*K0^2*M^5*Sqrt[Pi]*u^3)/(1825751040*b^3) - 
      (379467*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(7911587840*b^3) - 
      (10245851*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(71204290560*b^3) + 
      (13025881*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(71204290560*b^3) + 
      (14876587*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(71204290560*b^3) - 
      (10322873*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(71204290560*b^3) - 
      (3829529*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(71204290560*b^3) - 
      (12221*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/(71204290560*b^3) + 
      (136167*K1*M^5*Sqrt[Pi]*u^3)/(69226393600*b^3*E^u) + 
      (2903913*d^2*K1*M^5*Sqrt[Pi]*u^3)/(34613196800*b^3*E^u) + 
      (15870357*d^4*K1*M^5*Sqrt[Pi]*u^3)/(69226393600*b^3*E^u) - 
      (5739009*d^6*K1*M^5*Sqrt[Pi]*u^3)/(17306598400*b^3*E^u) - 
      (20624463*d^8*K1*M^5*Sqrt[Pi]*u^3)/(69226393600*b^3*E^u) + 
      (8389737*d^10*K1*M^5*Sqrt[Pi]*u^3)/(34613196800*b^3*E^u) + 
      (199467*d^12*K1*M^5*Sqrt[Pi]*u^3)/(2769055744*b^3*E^u) + 
      (1901*K1^2*M^5*Sqrt[Pi]*u^3)/(17801072640*b^3) - 
      (86257*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(17801072640*b^3) - 
      (1416979*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(17801072640*b^3) - 
      (550793*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(17801072640*b^3) + 
      (306763*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(1369313280*b^3) - 
      (26807*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(1369313280*b^3) - 
      (37807*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(456437760*b^3) - 
      (2893*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/(456437760*b^3) + 
      (140717*K0*M^5*Sqrt[Pi]*u^4)/(138452787200*b^3*E^u) + 
      (2993863*d^2*K0*M^5*Sqrt[Pi]*u^4)/(69226393600*b^3*E^u) + 
      (16347407*d^4*K0*M^5*Sqrt[Pi]*u^4)/(138452787200*b^3*E^u) - 
      (26739*d^6*K0*M^5*Sqrt[Pi]*u^4)/(156620800*b^3*E^u) - 
      (1119927*d^8*K0*M^5*Sqrt[Pi]*u^4)/(7286988800*b^3*E^u) + 
      (8648247*d^10*K0*M^5*Sqrt[Pi]*u^4)/(69226393600*b^3*E^u) + 
      (1028709*d^12*K0*M^5*Sqrt[Pi]*u^4)/(27690557440*b^3*E^u) + 
      (98367*K1*M^5*Sqrt[Pi]*u^4)/(69226393600*b^3*E^u) + 
      (2135313*d^2*K1*M^5*Sqrt[Pi]*u^4)/(34613196800*b^3*E^u) + 
      (11993757*d^4*K1*M^5*Sqrt[Pi]*u^4)/(69226393600*b^3*E^u) - 
      (248697*d^6*K1*M^5*Sqrt[Pi]*u^4)/(1018035200*b^3*E^u) - 
      (15902823*d^8*K1*M^5*Sqrt[Pi]*u^4)/(69226393600*b^3*E^u) + 
      (6310737*d^10*K1*M^5*Sqrt[Pi]*u^4)/(34613196800*b^3*E^u) + 
      (58923*d^12*K1*M^5*Sqrt[Pi]*u^4)/(1065021440*b^3*E^u) - 
      (412547719*K0*K1*M^5*Sqrt[Pi]*u^4)/(89717406105600*b^3) - 
      (19381503811*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(89717406105600*b^3) - 
      (65099903371*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(89717406105600*b^3) + 
      (1206618977*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(1573989580800*b^3) + 
      (11782176163*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(9968600678400*b^3) - 
      (59330511449*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(89717406105600*b^3) - 
      (5978097301*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(17943481221120*b^3) - 
      (701914301*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/(89717406105600*b^3) + 
      (4223*K0*M^5*Sqrt[Pi]*u^5)/(7286988800*b^3*E^u) + 
      (1728823*d^2*K0*M^5*Sqrt[Pi]*u^5)/(69226393600*b^3*E^u) + 
      (9711407*d^4*K0*M^5*Sqrt[Pi]*u^5)/(138452787200*b^3*E^u) - 
      (261363*d^6*K0*M^5*Sqrt[Pi]*u^5)/(2662553600*b^3*E^u) - 
      (13026453*d^8*K0*M^5*Sqrt[Pi]*u^5)/(138452787200*b^3*E^u) + 
      (5105127*d^10*K0*M^5*Sqrt[Pi]*u^5)/(69226393600*b^3*E^u) + 
      (27459*d^12*K0*M^5*Sqrt[Pi]*u^5)/(1203937280*b^3*E^u) - 
      (304263319*K0^2*M^5*Sqrt[Pi]*u^5)/(179434812211200*b^3) - 
      (14277253891*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(179434812211200*b^3) - 
      (47517424891*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(179434812211200*b^3) + 
      (17158680083*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(59811604070400*b^3) + 
      (498799619*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(1172776550400*b^3) - 
      (44180755289*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(179434812211200*b^3) - 
      (4222236901*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(35886962442240*b^3) - 
      (401500061*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/(179434812211200*b^3) + 
      (2398787*K1*M^5*Sqrt[Pi]*u^5)/(3322866892800*b^3*E^u) + 
      (52050493*d^2*K1*M^5*Sqrt[Pi]*u^5)/(1661433446400*b^3*E^u) + 
      (296533577*d^4*K1*M^5*Sqrt[Pi]*u^5)/(3322866892800*b^3*E^u) - 
      (7845413*d^6*K1*M^5*Sqrt[Pi]*u^5)/(63901286400*b^3*E^u) - 
      (31061831*d^8*K1*M^5*Sqrt[Pi]*u^5)/(255605145600*b^3*E^u) + 
      (155230037*d^10*K1*M^5*Sqrt[Pi]*u^5)/(1661433446400*b^3*E^u) + 
      (6551457*d^12*K1*M^5*Sqrt[Pi]*u^5)/(221524459520*b^3*E^u) - 
      (136023037*K1^2*M^5*Sqrt[Pi]*u^5)/(30760253521920*b^3) - 
      (1107667486903*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(5383044366336000*b^3) - 
      (192439515661*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(283318124544000*b^3) + 
      (147232095839*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(199372013568000*b^3) + 
      (102948761039*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(94439374848000*b^3) - 
      (1129120103431*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(1794348122112000*b^3) - 
      (60599879191*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(199372013568000*b^3) - 
      (3551844721*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/(598116040704000*b^3) + 
      (13823*K0*M^5*Sqrt[Pi]*u^6)/(57788989440*b^3*E^u) + 
      (1365841*d^2*K0*M^5*Sqrt[Pi]*u^6)/(132914675712*b^3*E^u) + 
      (38950183*d^4*K0*M^5*Sqrt[Pi]*u^6)/(1329146757120*b^3*E^u) - 
      (13211677*d^6*K0*M^5*Sqrt[Pi]*u^6)/(332286689280*b^3*E^u) - 
      (54057817*d^8*K0*M^5*Sqrt[Pi]*u^6)/(1329146757120*b^3*E^u) + 
      (1069879*d^10*K0*M^5*Sqrt[Pi]*u^6)/(34977546240*b^3*E^u) + 
      (4440867*d^12*K0*M^5*Sqrt[Pi]*u^6)/(443048919040*b^3*E^u) + 
      (954347*K1*M^5*Sqrt[Pi]*u^6)/(3322866892800*b^3*E^u) + 
      (2938291*d^2*K1*M^5*Sqrt[Pi]*u^6)/(237347635200*b^3*E^u) + 
      (5090887*d^4*K1*M^5*Sqrt[Pi]*u^6)/(144472473600*b^3*E^u) - 
      (39697097*d^6*K1*M^5*Sqrt[Pi]*u^6)/(830716723200*b^3*E^u) - 
      (8557841*d^8*K1*M^5*Sqrt[Pi]*u^6)/(174887731200*b^3*E^u) + 
      (60897533*d^10*K1*M^5*Sqrt[Pi]*u^6)/(1661433446400*b^3*E^u) + 
      (13470493*d^12*K1*M^5*Sqrt[Pi]*u^6)/(1107622297600*b^3*E^u) - 
      (565879643*K0*K1*M^5*Sqrt[Pi]*u^6)/(153801267609600*b^3) - 
      (926777800093*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(5383044366336000*b^3) - 
      (3094804405789*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(5383044366336000*b^3) + 
      (122468251349*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(199372013568000*b^3) + 
      (128701187387*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(138026778624000*b^3) - 
      (951253594381*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(1794348122112000*b^3) - 
      (51991080061*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(199372013568000*b^3) - 
      (3009017371*d^14*K0*K1*M^5*Sqrt[Pi]*u^6)/(598116040704000*b^3) + 
      (519509*K0*M^5*Sqrt[Pi]*u^7)/(6645733785600*b^3*E^u) + 
      (2217149*d^2*K0*M^5*Sqrt[Pi]*u^7)/(664573378560*b^3*E^u) + 
      (62742203*d^4*K0*M^5*Sqrt[Pi]*u^7)/(6645733785600*b^3*E^u) - 
      (7011763*d^6*K0*M^5*Sqrt[Pi]*u^7)/(553811148800*b^3*E^u) - 
      (1738343*d^8*K0*M^5*Sqrt[Pi]*u^7)/(130308505600*b^3*E^u) + 
      (469501*d^10*K0*M^5*Sqrt[Pi]*u^7)/(48157491200*b^3*E^u) + 
      (7524103*d^12*K0*M^5*Sqrt[Pi]*u^7)/(2215244595200*b^3*E^u) - 
      (27757547*K0^2*M^5*Sqrt[Pi]*u^7)/(43064354930688*b^3) - 
      (23355316681*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(769006338048000*b^3) - 
      (553621328251*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(5383044366336000*b^3) + 
      (9153661979*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(85445148672000*b^3) + 
      (13202777383*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(78015135744000*b^3) - 
      (56054416853*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(598116040704000*b^3) - 
      (85800146051*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(1794348122112000*b^3) - 
      (1734638627*d^14*K0^2*M^5*Sqrt[Pi]*u^7)/(1794348122112000*b^3) + 
      (150001*K1*M^5*Sqrt[Pi]*u^7)/(1661433446400*b^3*E^u) + 
      (80069*d^2*K1*M^5*Sqrt[Pi]*u^7)/(20767918080*b^3*E^u) + 
      (786299*d^4*K1*M^5*Sqrt[Pi]*u^7)/(72236236800*b^3*E^u) - 
      (1011217*d^6*K1*M^5*Sqrt[Pi]*u^7)/(69226393600*b^3*E^u) - 
      (8511351*d^8*K1*M^5*Sqrt[Pi]*u^7)/(553811148800*b^3*E^u) + 
      (59643*d^10*K1*M^5*Sqrt[Pi]*u^7)/(5325107200*b^3*E^u) + 
      (312107*d^12*K1*M^5*Sqrt[Pi]*u^7)/(79115878400*b^3*E^u) - 
      (1054659343*K1^2*M^5*Sqrt[Pi]*u^7)/(1076608873267200*b^3) - 
      (3753626797*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(82816067174400*b^3) - 
      (2494847951*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(16563213434880*b^3) + 
      (11361852401*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(71773924884480*b^3) + 
      (1365518281*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(5521071144960*b^3) - 
      (9045205903*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(66457337856000*b^3) - 
      (127472629243*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(1794348122112000*b^3) - 
      (121087907*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/(78015135744000*b^3) + 
      (67799*K0*M^5*Sqrt[Pi]*u^8)/(3322866892800*b^3*E^u) + 
      (1448767*d^2*K0*M^5*Sqrt[Pi]*u^8)/(1661433446400*b^3*E^u) + 
      (1612717*d^4*K0*M^5*Sqrt[Pi]*u^8)/(664573378560*b^3*E^u) - 
      (902901*d^6*K0*M^5*Sqrt[Pi]*u^8)/(276905574400*b^3*E^u) - 
      (760377*d^8*K0*M^5*Sqrt[Pi]*u^8)/(221524459520*b^3*E^u) + 
      (194451*d^10*K0*M^5*Sqrt[Pi]*u^8)/(79115878400*b^3*E^u) + 
      (1014869*d^12*K0*M^5*Sqrt[Pi]*u^8)/(1107622297600*b^3*E^u) + 
      (1137713*K1*M^5*Sqrt[Pi]*u^8)/(49843003392000*b^3*E^u) + 
      (1059479*d^2*K1*M^5*Sqrt[Pi]*u^8)/(1083543552000*b^3*E^u) + 
      (19363169*d^4*K1*M^5*Sqrt[Pi]*u^8)/(7120429056000*b^3*E^u) - 
      (701857*d^6*K1*M^5*Sqrt[Pi]*u^8)/(191703859200*b^3*E^u) - 
      (127703*d^8*K1*M^5*Sqrt[Pi]*u^8)/(33339801600*b^3*E^u) + 
      (28759*d^10*K1*M^5*Sqrt[Pi]*u^8)/(10493263872*b^3*E^u) + 
      (3513*d^12*K1*M^5*Sqrt[Pi]*u^8)/(3408068608*b^3*E^u) - 
      (90121*K0*K1*M^5*Sqrt[Pi]*u^8)/(172533473280*b^3) - 
      (227135369*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(9345563136000*b^3) - 
      (3045427823*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(37382252544000*b^3) + 
      (4694386699*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(56073378816000*b^3) + 
      (1264109429*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(9345563136000*b^3) - 
      (1010944793*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(14018344704000*b^3) - 
      (2750899*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(69440716800*b^3) - 
      (10733977*d^14*K0*K1*M^5*Sqrt[Pi]*u^8)/(11214675763200*b^3) + 
      (26363*K0*M^5*Sqrt[Pi]*u^9)/(6230375424000*b^3*E^u) + 
      (288161*d^2*K0*M^5*Sqrt[Pi]*u^9)/(1557593856000*b^3*E^u) + 
      (26677*d^4*K0*M^5*Sqrt[Pi]*u^9)/(52356096000*b^3*E^u) - 
      (54127*d^6*K0*M^5*Sqrt[Pi]*u^9)/(77879692800*b^3*E^u) - 
      (124693*d^8*K0*M^5*Sqrt[Pi]*u^9)/(178010726400*b^3*E^u) + 
      (154967*d^10*K0*M^5*Sqrt[Pi]*u^9)/(311518771200*b^3*E^u) + 
      (27589*d^12*K0*M^5*Sqrt[Pi]*u^9)/(138452787200*b^3*E^u) - 
      (640823*K0^2*M^5*Sqrt[Pi]*u^9)/(10766088732672*b^3) - 
      (109788727*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(39581208576000*b^3) - 
      (962974493*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(103520083968000*b^3) + 
      (20718989*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(2198956032000*b^3) + 
      (6960864721*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(448587030528000*b^3) - 
      (5380764863*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(672880545792000*b^3) - 
      (6293845631*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(1345761091584000*b^3) - 
      (21956509*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/(168220136448000*b^3) + 
      (379*K1*M^5*Sqrt[Pi]*u^9)/(81978624000*b^3*E^u) + 
      (629771*d^2*K1*M^5*Sqrt[Pi]*u^9)/(3115187712000*b^3*E^u) + 
      (1739177*d^4*K1*M^5*Sqrt[Pi]*u^9)/(3115187712000*b^3*E^u) - 
      (33959*d^6*K1*M^5*Sqrt[Pi]*u^9)/(44502681600*b^3*E^u) - 
      (6247*d^8*K1*M^5*Sqrt[Pi]*u^9)/(8197862400*b^3*E^u) + 
      (337427*d^10*K1*M^5*Sqrt[Pi]*u^9)/(623037542400*b^3*E^u) + 
      (6481*d^12*K1*M^5*Sqrt[Pi]*u^9)/(29668454400*b^3*E^u) - 
      (4763611*K1^2*M^5*Sqrt[Pi]*u^9)/(64083861504000*b^3) - 
      (777818261*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(224293515264000*b^3) - 
      (45472429*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(3900756787200*b^3) + 
      (29711159*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(2529626112000*b^3) + 
      (26175313823*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(1345761091584000*b^3) - 
      (6660724799*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(672880545792000*b^3) - 
      (2655580129*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(448587030528000*b^3) - 
      (4969313*d^14*K1^2*M^5*Sqrt[Pi]*u^9)/(28036689408000*b^3) + 
      (167*K0*M^5*Sqrt[Pi]*u^10)/(239629824000*b^3*E^u) + 
      (48589*d^2*K0*M^5*Sqrt[Pi]*u^10)/(1557593856000*b^3*E^u) + 
      (273281*d^4*K0*M^5*Sqrt[Pi]*u^10)/(3115187712000*b^3*E^u) - 
      (293*d^6*K0*M^5*Sqrt[Pi]*u^10)/(2396298240*b^3*E^u) - 
      (3041*d^8*K0*M^5*Sqrt[Pi]*u^10)/(27088588800*b^3*E^u) + 
      (25009*d^10*K0*M^5*Sqrt[Pi]*u^10)/(311518771200*b^3*E^u) + 
      (7193*d^12*K0*M^5*Sqrt[Pi]*u^10)/(207679180800*b^3*E^u) + 
      (67*K1*M^5*Sqrt[Pi]*u^10)/(89005363200*b^3*E^u) + 
      (109*d^2*K1*M^5*Sqrt[Pi]*u^10)/(3279144960*b^3*E^u) + 
      (8377*d^4*K1*M^5*Sqrt[Pi]*u^10)/(89005363200*b^3*E^u) - 
      (4091*d^6*K1*M^5*Sqrt[Pi]*u^10)/(31151877120*b^3*E^u) - 
      (14873*d^8*K1*M^5*Sqrt[Pi]*u^10)/(124607508480*b^3*E^u) + 
      (761*d^10*K1*M^5*Sqrt[Pi]*u^10)/(8900536320*b^3*E^u) + 
      (7699*d^12*K1*M^5*Sqrt[Pi]*u^10)/(207679180800*b^3*E^u) - 
      (27380597*K0*K1*M^5*Sqrt[Pi]*u^10)/(1009320818688000*b^3) - 
      (12816341*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(10093208186880*b^3) - 
      (17855653*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(4153583616000*b^3) + 
      (2149044367*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(504660409344000*b^3) + 
      (7240265069*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(1009320818688000*b^3) - 
      (110283553*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(31541275584000*b^3) - 
      (2278915577*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(1009320818688000*b^3) - 
      (41213077*d^14*K0*K1*M^5*Sqrt[Pi]*u^10)/(504660409344000*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^11)/(9984576000*b^3*E^u) + 
      (3*d^2*K0*M^5*Sqrt[Pi]*u^11)/(772616000*b^3*E^u) + 
      (1553*d^4*K0*M^5*Sqrt[Pi]*u^11)/(129799488000*b^3*E^u) - 
      (11*d^6*K0*M^5*Sqrt[Pi]*u^11)/(648997440*b^3*E^u) - 
      (349*d^8*K0*M^5*Sqrt[Pi]*u^11)/(25959897600*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi]*u^11)/(101405850*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi]*u^11)/(218150400*b^3*E^u) - 
      (2089603*K0^2*M^5*Sqrt[Pi]*u^11)/(1009320818688000*b^3) - 
      (48830723*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(504660409344000*b^3) - 
      (112175963*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(336440272896000*b^3) + 
      (207163*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(645345792000*b^3) + 
      (562097467*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(1009320818688000*b^3) - 
      (128852819*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(504660409344000*b^3) - 
      (10803383*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(59371812864000*b^3) - 
      (1057289*d^14*K0^2*M^5*Sqrt[Pi]*u^11)/(126165102336000*b^3) + 
      (K1*M^5*Sqrt[Pi]*u^11)/(9271392000*b^3*E^u) + 
      (87*d^2*K1*M^5*Sqrt[Pi]*u^11)/(21633248000*b^3*E^u) + 
      (29*d^4*K1*M^5*Sqrt[Pi]*u^11)/(2317848000*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi]*u^11)/(56434560*b^3*E^u) - 
      (181*d^8*K1*M^5*Sqrt[Pi]*u^11)/(12979948800*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi]*u^11)/(97593600*b^3*E^u) + 
      (31*d^12*K1*M^5*Sqrt[Pi]*u^11)/(6489974400*b^3*E^u) - 
      (2367611*K1^2*M^5*Sqrt[Pi]*u^11)/(1009320818688000*b^3) - 
      (4646617*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(42055034112000*b^3) - 
      (20323999*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(53122148352000*b^3) + 
      (110194381*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(302796245606400*b^3) + 
      (55527227*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(86513213030400*b^3) - 
      (43749523*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(151398122803200*b^3) - 
      (121321*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(575111577600*b^3) - 
      (15229*d^14*K1^2*M^5*Sqrt[Pi]*u^11)/(1462783795200*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^12)/(64899744000*b^3*E^u) + 
      (3*d^2*K0*M^5*Sqrt[Pi]*u^12)/(10816624000*b^3*E^u) + 
      (71*d^4*K0*M^5*Sqrt[Pi]*u^12)/(64899744000*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi]*u^12)/(648997440*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi]*u^12)/(998457600*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi]*u^12)/(1297994880*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi]*u^12)/(2595989760*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi]*u^12)/(64899744000*b^3*E^u) + 
      (3*d^2*K1*M^5*Sqrt[Pi]*u^12)/(10816624000*b^3*E^u) + 
      (71*d^4*K1*M^5*Sqrt[Pi]*u^12)/(64899744000*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi]*u^12)/(648997440*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi]*u^12)/(998457600*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi]*u^12)/(1297994880*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi]*u^12)/(2595989760*b^3*E^u) - 
      (67579*K0*K1*M^5*Sqrt[Pi]*u^12)/(126165102336000*b^3) - 
      (1101223*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(42055034112000*b^3) - 
      (2359711*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(25233020467200*b^3) + 
      (31288121*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(378495307008000*b^3) + 
      (60769061*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(378495307008000*b^3) - 
      (268639*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(4159289088000*b^3) - 
      (85201*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(1557593856000*b^3) - 
      (22187*d^14*K0*K1*M^5*Sqrt[Pi]*u^12)/(6007862016000*b^3) - 
      (67*K0^2*M^5*Sqrt[Pi]*u^13)/(4672781568000*b^3) - 
      (367*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(313453670400*b^3) - 
      (14431*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(3320134272000*b^3) + 
      (336619*d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(108141516288000*b^3) + 
      (3076469*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(378495307008000*b^3) - 
      (101981*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(39841611264000*b^3) - 
      (73*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(25539494400*b^3) - 
      (14699*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/(50466040934400*b^3) - 
      (29*K1^2*M^5*Sqrt[Pi]*u^13)/(1941001574400*b^3) - 
      (16421*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(13280537088000*b^3) - 
      (293393*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(63082551168000*b^3) + 
      (2381273*d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(756990614016000*b^3) + 
      (671837*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(75699061401600*b^3) - 
      (2007211*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(756990614016000*b^3) - 
      (98627*d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(31541275584000*b^3) - 
      (6599*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(19410015744000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi]*u^14)/(830033568000*b^3) - 
      (991*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(7885318896000*b^3) - 
      (1021*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(1752293088000*b^3) + 
      (277*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/(3942659448000*b^3) + 
      (2491*d^8*K0*K1*M^5*Sqrt[Pi]*u^14)/(1752293088000*b^3) - 
      (283*d^10*K0*K1*M^5*Sqrt[Pi]*u^14)/(1577063779200*b^3) - 
      (8059*d^12*K0*K1*M^5*Sqrt[Pi]*u^14)/(15770637792000*b^3) - 
      (181*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(1971329724000*b^3) - 
      (59*d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(10513758528000*b^3) - 
      (59*d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(2252948256000*b^3) - 
      (59*d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(13517689536000*b^3) + 
      (1711*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/(23655956688000*b^3) - 
      (59*d^10*K0^2*M^5*Sqrt[Pi]*u^15)/(13517689536000*b^3) - 
      (59*d^12*K0^2*M^5*Sqrt[Pi]*u^15)/(2252948256000*b^3) - 
      (59*d^14*K0^2*M^5*Sqrt[Pi]*u^15)/(10513758528000*b^3) - 
      (59*d^2*K1^2*M^5*Sqrt[Pi]*u^15)/(10513758528000*b^3) - 
      (59*d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(2252948256000*b^3) - 
      (59*d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(13517689536000*b^3) + 
      (1711*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/(23655956688000*b^3) - 
      (59*d^10*K1^2*M^5*Sqrt[Pi]*u^15)/(13517689536000*b^3) - 
      (59*d^12*K1^2*M^5*Sqrt[Pi]*u^15)/(2252948256000*b^3) - 
      (59*d^14*K1^2*M^5*Sqrt[Pi]*u^15)/(10513758528000*b^3))/Pi, 
    ((33*K0^2*M^5*Sqrt[Pi]*u^3)/(98894848*b^3) + 
      (693*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(49447424*b^3) + 
      (3663*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(98894848*b^3) - 
      (363*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(6506240*b^3) - 
      (22869*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(494474240*b^3) + 
      (9801*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(247237120*b^3) + 
      (1089*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(98894848*b^3) + 
      (21*K1^2*M^5*Sqrt[Pi]*u^3)/(24723712*b^3) + 
      (447*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(12361856*b^3) + 
      (2439*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(24723712*b^3) - 
      (339*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(2377280*b^3) - 
      (1221*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(9509120*b^3) + 
      (99*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(950912*b^3) + 
      (297*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(9509120*b^3) + 
      (481127*K0*K1*M^5*Sqrt[Pi]*u^4)/(207679180800*b^3) + 
      (10186363*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(103839590400*b^3) + 
      (3227401*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(12216422400*b^3) - 
      (6725041*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(17306598400*b^3) - 
      (23396637*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(69226393600*b^3) + 
      (747021*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(2662553600*b^3) + 
      (1126873*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(13845278720*b^3) + 
      (314807*K0^2*M^5*Sqrt[Pi]*u^5)/(415358361600*b^3) + 
      (515671*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(15975321600*b^3) + 
      (2143801*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(24432844800*b^3) - 
      (4428481*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(34613196800*b^3) - 
      (15653517*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(138452787200*b^3) + 
      (6440313*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(69226393600*b^3) + 
      (6547*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(240787456*b^3) + 
      (529061*K1^2*M^5*Sqrt[Pi]*u^5)/(319506432000*b^3) + 
      (2603521*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(36434944000*b^3) + 
      (830205223*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(4153583616000*b^3) - 
      (58423861*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(207679180800*b^3) - 
      (44244169*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(166143344640*b^3) + 
      (87154549*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(415358361600*b^3) + 
      (4140793*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(63901286400*b^3) + 
      (5616043*K0*K1*M^5*Sqrt[Pi]*u^6)/(4153583616000*b^3) + 
      (121306147*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(2076791808000*b^3) + 
      (228167791*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(1384527872000*b^3) - 
      (47514487*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(207679180800*b^3) - 
      (185010671*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(830716723200*b^3) + 
      (5509267*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(31950643200*b^3) + 
      (9056267*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(166143344640*b^3) + 
      (963077*K0^2*M^5*Sqrt[Pi]*u^7)/(4153583616000*b^3) + 
      (988623*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(98894848000*b^3) + 
      (118223047*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(4153583616000*b^3) - 
      (1609787*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(41535836160*b^3) - 
      (1919737*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(48865689600*b^3) + 
      (12300991*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(415358361600*b^3) + 
      (8087629*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(830716723200*b^3) + 
      (832943*K1^2*M^5*Sqrt[Pi]*u^7)/(2492150169600*b^3) + 
      (717397*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(49843003392*b^3) + 
      (101753021*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(2492150169600*b^3) - 
      (4939271*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(89005363200*b^3) - 
      (20124257*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(356021452800*b^3) + 
      (1503991*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(35602145280*b^3) + 
      (1687343*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(118673817600*b^3) + 
      (137497*K0*K1*M^5*Sqrt[Pi]*u^8)/(778796928000*b^3) + 
      (1471489*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(194699232000*b^3) + 
      (2378251*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(111256704000*b^3) - 
      (2239807*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(77879692800*b^3) - 
      (4672379*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(155759385600*b^3) + 
      (74227*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(3386073600*b^3) + 
      (133701*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(17306598400*b^3) + 
      (61259*K0^2*M^5*Sqrt[Pi]*u^9)/(3115187712000*b^3) + 
      (1307651*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(1557593856000*b^3) + 
      (7310789*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(3115187712000*b^3) - 
      (491507*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(155759385600*b^3) - 
      (45739*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(13845278720*b^3) + 
      (29543*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(12460750848*b^3) + 
      (183221*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(207679180800*b^3) + 
      (15131*K1^2*M^5*Sqrt[Pi]*u^9)/(623037542400*b^3) + 
      (324031*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(311518771200*b^3) + 
      (258379*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(89005363200*b^3) - 
      (609907*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(155759385600*b^3) - 
      (2529643*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(623037542400*b^3) + 
      (302077*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(103839590400*b^3) + 
      (3309*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(3009843200*b^3) + 
      (19889*K0*K1*M^5*Sqrt[Pi]*u^10)/(2336390784000*b^3) + 
      (431611*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(1168195392000*b^3) + 
      (2387659*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(2336390784000*b^3) - 
      (6515*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(4672781568*b^3) - 
      (653717*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(467278156800*b^3) + 
      (77453*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(77879692800*b^3) + 
      (4141*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(10383959040*b^3) + 
      (1399*K0^2*M^5*Sqrt[Pi]*u^11)/(2336390784000*b^3) + 
      (97*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(3616704000*b^3) + 
      (1471*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(19633536000*b^3) - 
      (487*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(4672781568*b^3) - 
      (45307*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(467278156800*b^3) + 
      (317*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(4581158400*b^3) + 
      (27*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(910873600*b^3) + 
      (1591*K1^2*M^5*Sqrt[Pi]*u^11)/(2336390784000*b^3) + 
      (35099*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(1168195392000*b^3) + 
      (66067*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(778796928000*b^3) - 
      (307*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(2595989760*b^3) - 
      (16841*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(155759385600*b^3) + 
      (18079*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(233639078400*b^3) + 
      (5209*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(155759385600*b^3) + 
      (K0*K1*M^5*Sqrt[Pi]*u^12)/(6489974400*b^3) + 
      (61*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(9734961600*b^3) + 
      (223*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(11681953920*b^3) - 
      (79*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(2920488480*b^3) - 
      (11*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(507911040*b^3) + 
      (463*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(29204884800*b^3) + 
      (11*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(1497686400*b^3) + 
      (K0^2*M^5*Sqrt[Pi]*u^13)/(97349616000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(5408312000*b^3) + 
      (71*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(97349616000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(973496160*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(1497686400*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(1946992320*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(3893984640*b^3) + 
      (K1^2*M^5*Sqrt[Pi]*u^13)/(97349616000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(5408312000*b^3) + 
      (71*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(97349616000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(973496160*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(1497686400*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(1946992320*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(3893984640*b^3))/Pi, 
    ((3313*K1*M^5*Sqrt[Pi]*u)/(2966845440*b^3*E^u) + 
      (3407*d^2*K1*M^5*Sqrt[Pi]*u)/(174520320*b^3*E^u) - 
      (413987*d^4*K1*M^5*Sqrt[Pi]*u)/(2966845440*b^3*E^u) - 
      (47473*d^6*K1*M^5*Sqrt[Pi]*u)/(228218880*b^3*E^u) + 
      (5209*d^8*K1*M^5*Sqrt[Pi]*u)/(9922560*b^3*E^u) + 
      (3377*d^10*K1*M^5*Sqrt[Pi]*u)/(228218880*b^3*E^u) - 
      (15191*d^12*K1*M^5*Sqrt[Pi]*u)/(76072960*b^3*E^u) - 
      (1001*d^14*K1*M^5*Sqrt[Pi]*u)/(76072960*b^3*E^u) - 
      (21007*K0*M^5*Sqrt[Pi]*u^2)/(11867381760*b^3*E^u) - 
      (60859*d^2*K0*M^5*Sqrt[Pi]*u^2)/(624599040*b^3*E^u) - 
      (1628669*d^4*K0*M^5*Sqrt[Pi]*u^2)/(3955793920*b^3*E^u) + 
      (3565343*d^6*K0*M^5*Sqrt[Pi]*u^2)/(11867381760*b^3*E^u) + 
      (9340619*d^8*K0*M^5*Sqrt[Pi]*u^2)/(11867381760*b^3*E^u) - 
      (3990283*d^10*K0*M^5*Sqrt[Pi]*u^2)/(11867381760*b^3*E^u) - 
      (2787653*d^12*K0*M^5*Sqrt[Pi]*u^2)/(11867381760*b^3*E^u) - 
      (64691*d^14*K0*M^5*Sqrt[Pi]*u^2)/(11867381760*b^3*E^u) + 
      (3313*K1*M^5*Sqrt[Pi]*u^2)/(2966845440*b^3*E^u) + 
      (3407*d^2*K1*M^5*Sqrt[Pi]*u^2)/(174520320*b^3*E^u) - 
      (413987*d^4*K1*M^5*Sqrt[Pi]*u^2)/(2966845440*b^3*E^u) - 
      (47473*d^6*K1*M^5*Sqrt[Pi]*u^2)/(228218880*b^3*E^u) + 
      (5209*d^8*K1*M^5*Sqrt[Pi]*u^2)/(9922560*b^3*E^u) + 
      (3377*d^10*K1*M^5*Sqrt[Pi]*u^2)/(228218880*b^3*E^u) - 
      (15191*d^12*K1*M^5*Sqrt[Pi]*u^2)/(76072960*b^3*E^u) - 
      (1001*d^14*K1*M^5*Sqrt[Pi]*u^2)/(76072960*b^3*E^u) - 
      (21007*K0*M^5*Sqrt[Pi]*u^3)/(11867381760*b^3*E^u) - 
      (60859*d^2*K0*M^5*Sqrt[Pi]*u^3)/(624599040*b^3*E^u) - 
      (1628669*d^4*K0*M^5*Sqrt[Pi]*u^3)/(3955793920*b^3*E^u) + 
      (3565343*d^6*K0*M^5*Sqrt[Pi]*u^3)/(11867381760*b^3*E^u) + 
      (9340619*d^8*K0*M^5*Sqrt[Pi]*u^3)/(11867381760*b^3*E^u) - 
      (3990283*d^10*K0*M^5*Sqrt[Pi]*u^3)/(11867381760*b^3*E^u) - 
      (2787653*d^12*K0*M^5*Sqrt[Pi]*u^3)/(11867381760*b^3*E^u) - 
      (64691*d^14*K0*M^5*Sqrt[Pi]*u^3)/(11867381760*b^3*E^u) + 
      (81854267*K0^2*M^5*Sqrt[Pi]*u^3)/(33038790819840*b^3) + 
      (1013302499*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(8259697704960*b^3) + 
      (97888241*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(217360465920*b^3) - 
      (3437032621*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(8259697704960*b^3) - 
      (13067985557*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(16519395409920*b^3) + 
      (3318411569*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(8259697704960*b^3) + 
      (236196323*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(1032462213120*b^3) + 
      (11413369*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/(8259697704960*b^3) - 
      (1511477*d^16*K0^2*M^5*Sqrt[Pi]*u^3)/(6607758163968*b^3) - 
      (116525377*K1*M^5*Sqrt[Pi]*u^3)/(29905802035200*b^3*E^u) - 
      (6116963887*d^2*K1*M^5*Sqrt[Pi]*u^3)/(29905802035200*b^3*E^u) - 
      (975401593*d^4*K1*M^5*Sqrt[Pi]*u^3)/(1196232081408*b^3*E^u) + 
      (934545941*d^6*K1*M^5*Sqrt[Pi]*u^3)/(1424085811200*b^3*E^u) + 
      (1670041487*d^8*K1*M^5*Sqrt[Pi]*u^3)/(1107622297600*b^3*E^u) - 
      (20514789077*d^10*K1*M^5*Sqrt[Pi]*u^3)/(29905802035200*b^3*E^u) - 
      (1900425893*d^12*K1*M^5*Sqrt[Pi]*u^3)/(4272257433600*b^3*E^u) - 
      (280285493*d^14*K1*M^5*Sqrt[Pi]*u^3)/(29905802035200*b^3*E^u) - 
      (2144217*K1^2*M^5*Sqrt[Pi]*u^3)/(917744189440*b^3) - 
      (203209139*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(2064924426240*b^3) - 
      (243418543*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(1032462213120*b^3) + 
      (960534313*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(2064924426240*b^3) + 
      (815698591*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(4129848852480*b^3) - 
      (54600157*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(158840340480*b^3) + 
      (135091*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(7942017024*b^3) + 
      (61303*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/(17648926720*b^3) - 
      (616099*d^16*K1^2*M^5*Sqrt[Pi]*u^3)/(211787120640*b^3) - 
      (145744777*K0*M^5*Sqrt[Pi]*u^4)/(59811604070400*b^3*E^u) - 
      (7391214487*d^2*K0*M^5*Sqrt[Pi]*u^4)/(59811604070400*b^3*E^u) - 
      (5600211173*d^4*K0*M^5*Sqrt[Pi]*u^4)/(11962320814080*b^3*E^u) + 
      (1181261741*d^6*K0*M^5*Sqrt[Pi]*u^4)/(2848171622400*b^3*E^u) + 
      (426601897*d^8*K0*M^5*Sqrt[Pi]*u^4)/(511210291200*b^3*E^u) - 
      (1894334849*d^10*K0*M^5*Sqrt[Pi]*u^4)/(4600892620800*b^3*E^u) - 
      (2048252333*d^12*K0*M^5*Sqrt[Pi]*u^4)/(8544514867200*b^3*E^u) - 
      (216784013*d^14*K0*M^5*Sqrt[Pi]*u^4)/(59811604070400*b^3*E^u) - 
      (128130817*K1*M^5*Sqrt[Pi]*u^4)/(29905802035200*b^3*E^u) - 
      (6266826607*d^2*K1*M^5*Sqrt[Pi]*u^4)/(29905802035200*b^3*E^u) - 
      (4523585693*d^4*K1*M^5*Sqrt[Pi]*u^4)/(5981160407040*b^3*E^u) + 
      (113447149*d^6*K1*M^5*Sqrt[Pi]*u^4)/(158231756800*b^3*E^u) + 
      (13058346823*d^8*K1*M^5*Sqrt[Pi]*u^4)/(9968600678400*b^3*E^u) - 
      (20257030037*d^10*K1*M^5*Sqrt[Pi]*u^4)/(29905802035200*b^3*E^u) - 
      (1598512613*d^12*K1*M^5*Sqrt[Pi]*u^4)/(4272257433600*b^3*E^u) - 
      (157047413*d^14*K1*M^5*Sqrt[Pi]*u^4)/(29905802035200*b^3*E^u) + 
      (124414448377*K0*K1*M^5*Sqrt[Pi]*u^4)/(13876292144332800*b^3) + 
      (178543823333*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(385452559564800*b^3) + 
      (213386886689*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(115635767869440*b^3) - 
      (21722617667*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(15418102382592*b^3) - 
      (4852767421427*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(1387629214433280*b^3) + 
      (62171942603*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(42134490316800*b^3) + 
      (151058787079*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(136937093529600*b^3) + 
      (29264810369*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/(2081443821649920*b^3) - 
      (34842380117*d^16*K0*K1*M^5*Sqrt[Pi]*u^4)/(8325775286599680*b^3) - 
      (116151577*K0*M^5*Sqrt[Pi]*u^5)/(59811604070400*b^3*E^u) - 
      (5552039527*d^2*K0*M^5*Sqrt[Pi]*u^5)/(59811604070400*b^3*E^u) - 
      (3910772597*d^4*K0*M^5*Sqrt[Pi]*u^5)/(11962320814080*b^3*E^u) + 
      (908322781*d^6*K0*M^5*Sqrt[Pi]*u^5)/(2848171622400*b^3*E^u) + 
      (859564331*d^8*K0*M^5*Sqrt[Pi]*u^5)/(1533630873600*b^3*E^u) - 
      (17713702397*d^10*K0*M^5*Sqrt[Pi]*u^5)/(59811604070400*b^3*E^u) - 
      (1363731773*d^12*K0*M^5*Sqrt[Pi]*u^5)/(8544514867200*b^3*E^u) - 
      (115908413*d^14*K0*M^5*Sqrt[Pi]*u^5)/(59811604070400*b^3*E^u) + 
      (7591964749*K0^2*M^5*Sqrt[Pi]*u^5)/(2134814176051200*b^3) + 
      (25061197127*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(136042079846400*b^3) + 
      (169130672981*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(231271535738880*b^3) - 
      (264228567493*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(462543071477760*b^3) - 
      (3811307448083*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(2775258428866560*b^3) + 
      (12399487007861*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(20814438216499200*b^3) + 
      (2214376195891*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(5203609554124800*b^3) + 
      (350466937*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/(64044425281536*b^3) - 
      (20758026533*d^16*K0^2*M^5*Sqrt[Pi]*u^5)/(16651550573199360*b^3) - 
      (274379723*K1*M^5*Sqrt[Pi]*u^5)/(119623208140800*b^3*E^u) - 
      (4593438259*d^2*K1*M^5*Sqrt[Pi]*u^5)/(39874402713600*b^3*E^u) - 
      (2419445291*d^4*K1*M^5*Sqrt[Pi]*u^5)/(5696343244800*b^3*E^u) + 
      (47405145251*d^6*K1*M^5*Sqrt[Pi]*u^5)/(119623208140800*b^3*E^u) + 
      (29454900997*d^8*K1*M^5*Sqrt[Pi]*u^5)/(39874402713600*b^3*E^u) - 
      (797874611*d^10*K1*M^5*Sqrt[Pi]*u^5)/(2098652774400*b^3*E^u) - 
      (186019867*d^12*K1*M^5*Sqrt[Pi]*u^5)/(886097838080*b^3*E^u) - 
      (35029751*d^14*K1*M^5*Sqrt[Pi]*u^5)/(13291467571200*b^3*E^u) + 
      (23332450601137*K1^2*M^5*Sqrt[Pi]*u^5)/(2113466034290688000*b^3) + 
      (152395095796399*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(274750584457789440*b^3) + 
      (279877170520813*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(132091627143168000*b^3) - 
      (27983758347173*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(16011106320384000*b^3) - 
      (23497903291619*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(6033170497536000*b^3) + 
      (360638951674301*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(208144382164992000*b^3) + 
      (377077825878833*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(312216573247488000*b^3) + 
      (12951818891047*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/(624433146494976000*b^3) - 
      (1541314937329*d^16*K1^2*M^5*Sqrt[Pi]*u^5)/(499546517195980800*b^3) - 
      (396622279*K0*M^5*Sqrt[Pi]*u^6)/(478492832563200*b^3*E^u) - 
      (6530045939*d^2*K0*M^5*Sqrt[Pi]*u^6)/(159497610854400*b^3*E^u) - 
      (23691704189*d^4*K0*M^5*Sqrt[Pi]*u^6)/(159497610854400*b^3*E^u) + 
      (67194655231*d^6*K0*M^5*Sqrt[Pi]*u^6)/(478492832563200*b^3*E^u) + 
      (41035674481*d^8*K0*M^5*Sqrt[Pi]*u^6)/(159497610854400*b^3*E^u) - 
      (63606743107*d^10*K0*M^5*Sqrt[Pi]*u^6)/(478492832563200*b^3*E^u) - 
      (35193459349*d^12*K0*M^5*Sqrt[Pi]*u^6)/(478492832563200*b^3*E^u) - 
      (87920711*d^14*K0*M^5*Sqrt[Pi]*u^6)/(95698566512640*b^3*E^u) - 
      (383920501*K1*M^5*Sqrt[Pi]*u^6)/(358869624422400*b^3*E^u) - 
      (1416310603*d^2*K1*M^5*Sqrt[Pi]*u^6)/(27605355724800*b^3*E^u) - 
      (65058903001*d^4*K1*M^5*Sqrt[Pi]*u^6)/(358869624422400*b^3*E^u) + 
      (20896923239*d^6*K1*M^5*Sqrt[Pi]*u^6)/(119623208140800*b^3*E^u) + 
      (1068031753*d^8*K1*M^5*Sqrt[Pi]*u^6)/(3417805946880*b^3*E^u) - 
      (19395482399*d^10*K1*M^5*Sqrt[Pi]*u^6)/(119623208140800*b^3*E^u) - 
      (211542491*d^12*K1*M^5*Sqrt[Pi]*u^6)/(2345553100800*b^3*E^u) - 
      (3647813*d^14*K1*M^5*Sqrt[Pi]*u^6)/(3067261747200*b^3*E^u) + 
      (250263867535711*K0*K1*M^5*Sqrt[Pi]*u^6)/(27475058445778944000*b^3) + 
      (37701710134897*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(80808995428761600*b^3) + 
      (3134174297041069*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(1717191152861184000*
        b^3) - (3318590242382209*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (2289588203814912000*b^3) - (36279486588739*d^8*K0*K1*M^5*Sqrt[Pi]*
        u^6)/(10674070880256000*b^3) + (18024873582343*d^10*K0*K1*M^5*
        Sqrt[Pi]*u^6)/(12243787186176000*b^3) + 
      (330438380602223*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(312216573247488000*
        b^3) + (12170248658677*d^14*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (624433146494976000*b^3) - (99353050087*d^16*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (38426655168921600*b^3) - (435433373*K0*M^5*Sqrt[Pi]*u^7)/
       (1435478497689600*b^3*E^u) - (20806315571*d^2*K0*M^5*Sqrt[Pi]*u^7)/
       (1435478497689600*b^3*E^u) - (5659749761*d^4*K0*M^5*Sqrt[Pi]*u^7)/
       (110421422899200*b^3*E^u) + (1016273009*d^6*K0*M^5*Sqrt[Pi]*u^7)/
       (20804036198400*b^3*E^u) + (42488927371*d^8*K0*M^5*Sqrt[Pi]*u^7)/
       (478492832563200*b^3*E^u) - (21634103147*d^10*K0*M^5*Sqrt[Pi]*u^7)/
       (478492832563200*b^3*E^u) - (12439138813*d^12*K0*M^5*Sqrt[Pi]*u^7)/
       (478492832563200*b^3*E^u) - (183799339*d^14*K0*M^5*Sqrt[Pi]*u^7)/
       (478492832563200*b^3*E^u) + (3943243092179*K0^2*M^5*Sqrt[Pi]*u^7)/
       (2497732585979904000*b^3) + (11436053767217*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/
       (137375292228894720*b^3) + (2304154499553619*d^4*K0^2*M^5*Sqrt[Pi]*
        u^7)/(6868764611444736000*b^3) - (290991514849913*d^6*K0^2*M^5*
        Sqrt[Pi]*u^7)/(1144794101907456000*b^3) - 
      (12554866505609*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(19823274491904000*b^3) + 
      (171215760187*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(646411124736000*b^3) + 
      (4279351397501*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(21532177465344000*b^3) + 
      (1284139252229*d^14*K0^2*M^5*Sqrt[Pi]*u^7)/(312216573247488000*b^3) - 
      (239534561737*d^16*K0^2*M^5*Sqrt[Pi]*u^7)/(499546517195980800*b^3) - 
      (579052507*K1*M^5*Sqrt[Pi]*u^7)/(1674724913971200*b^3*E^u) - 
      (1172842201*d^2*K1*M^5*Sqrt[Pi]*u^7)/(69780204748800*b^3*E^u) - 
      (4358750759*d^4*K1*M^5*Sqrt[Pi]*u^7)/(72814126694400*b^3*E^u) + 
      (20384399339*d^6*K1*M^5*Sqrt[Pi]*u^7)/(358869624422400*b^3*E^u) + 
      (10616390713*d^8*K1*M^5*Sqrt[Pi]*u^7)/(102534178406400*b^3*E^u) - 
      (408826519*d^10*K1*M^5*Sqrt[Pi]*u^7)/(7801513574400*b^3*E^u) - 
      (7284299809*d^12*K1*M^5*Sqrt[Pi]*u^7)/(239246416281600*b^3*E^u) - 
      (6334823*d^14*K1*M^5*Sqrt[Pi]*u^7)/(13291467571200*b^3*E^u) + 
      (2287453064983*K1^2*M^5*Sqrt[Pi]*u^7)/(870250720002048000*b^3) + 
      (2090994255997837*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(16027117426704384000*
        b^3) + (19212249214097*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/
       (38342386188288000*b^3) - (541744709997091*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/
       (1373752922288947200*b^3) - (16990509729941*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/
       (18099511492608000*b^3) + (81906713891579*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/
       (208144382164992000*b^3) + (3337226707049*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/
       (11150591901696000*b^3) + (4285559400601*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/
       (624433146494976000*b^3) - (1856190151757*d^16*K1^2*M^5*Sqrt[Pi]*u^7)/
       (2497732585979904000*b^3) - (1851894409*K0*M^5*Sqrt[Pi]*u^8)/
       (22106368864419840*b^3*E^u) - (441738126107*d^2*K0*M^5*Sqrt[Pi]*u^8)/
       (110531844322099200*b^3*E^u) - (1554522545293*d^4*K0*M^5*Sqrt[Pi]*u^8)/
       (110531844322099200*b^3*E^u) + (1006964299*d^6*K0*M^5*Sqrt[Pi]*u^8)/
       (75551499878400*b^3*E^u) + (158181165889*d^8*K0*M^5*Sqrt[Pi]*u^8)/
       (6501873195417600*b^3*E^u) - (120980715179*d^10*K0*M^5*Sqrt[Pi]*u^8)/
       (10048349483827200*b^3*E^u) - (10526766451*d^12*K0*M^5*Sqrt[Pi]*u^8)/
       (1435478497689600*b^3*E^u) - (199994317*d^14*K0*M^5*Sqrt[Pi]*u^8)/
       (1435478497689600*b^3*E^u) - (5248308623*K1*M^5*Sqrt[Pi]*u^8)/
       (55265922161049600*b^3*E^u) - (8926418717*d^2*K1*M^5*Sqrt[Pi]*u^8)/
       (1973782934323200*b^3*E^u) - (878114825597*d^4*K1*M^5*Sqrt[Pi]*u^8)/
       (55265922161049600*b^3*E^u) + (3859802783*d^6*K1*M^5*Sqrt[Pi]*u^8)/
       (256335446016000*b^3*E^u) + (7588862093107*d^8*K1*M^5*Sqrt[Pi]*u^8)/
       (276329610805248000*b^3*E^u) - (2123984329*d^10*K1*M^5*Sqrt[Pi]*u^8)/
       (157005460684800*b^3*E^u) - (29855556851*d^12*K1*M^5*Sqrt[Pi]*u^8)/
       (3588696244224000*b^3*E^u) - (228461*d^14*K1*M^5*Sqrt[Pi]*u^8)/
       (1368686592000*b^3*E^u) + (2789061117209*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (2003389678338048000*b^3) + (212179630932421*d^2*K0*K1*M^5*Sqrt[Pi]*
        u^8)/(3005084517507072000*b^3) + (1665481120318493*d^4*K0*K1*M^5*
        Sqrt[Pi]*u^8)/(6010169035014144000*b^3) - 
      (44864791769923*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(214648894107648000*b^3) - 
      (1952073949093*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(3716863967232000*b^3) + 
      (2747186647207*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(13009023885312000*b^3) + 
      (13262373737539*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(78054143311872000*b^3) + 
      (3339145871*d^14*K0*K1*M^5*Sqrt[Pi]*u^8)/(750520608768000*b^3) - 
      (17095514473*d^16*K0*K1*M^5*Sqrt[Pi]*u^8)/(39027071655936000*b^3) - 
      (13147777*K0*M^5*Sqrt[Pi]*u^9)/(682295335321600*b^3*E^u) - 
      (8320510727*d^2*K0*M^5*Sqrt[Pi]*u^9)/(9210987026841600*b^3*E^u) - 
      (173622028399*d^4*K0*M^5*Sqrt[Pi]*u^9)/(55265922161049600*b^3*E^u) + 
      (2671991009*d^6*K0*M^5*Sqrt[Pi]*u^9)/(897174061056000*b^3*E^u) + 
      (114836895737*d^8*K0*M^5*Sqrt[Pi]*u^9)/(21256123908096000*b^3*E^u) - 
      (6493144079*d^10*K0*M^5*Sqrt[Pi]*u^9)/(2512087370956800*b^3*E^u) - 
      (6058747673*d^12*K0*M^5*Sqrt[Pi]*u^9)/(3588696244224000*b^3*E^u) - 
      (9767161*d^14*K0*M^5*Sqrt[Pi]*u^9)/(224293515264000*b^3*E^u) + 
      (77309734637*K0^2*M^5*Sqrt[Pi]*u^9)/(480813522801131520*b^3) + 
      (66012271287019*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(8013558713352192000*b^3) + 
      (2839569074903*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(87420640509296640*b^3) - 
      (82084557081169*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(3434382305722368000*b^3) - 
      (306526223309*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(4955818622976000*b^3) + 
      (1488793374811*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(62443314649497600*b^3) + 
      (1277467529623*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(62443314649497600*b^3) + 
      (196330191431*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/(312216573247488000*b^3) - 
      (2525158253*d^16*K0^2*M^5*Sqrt[Pi]*u^9)/(44602367606784000*b^3) - 
      (5878571189*K1*M^5*Sqrt[Pi]*u^9)/(276329610805248000*b^3*E^u) - 
      (68962020559*d^2*K1*M^5*Sqrt[Pi]*u^9)/(69082402701312000*b^3*E^u) - 
      (410493232459*d^4*K1*M^5*Sqrt[Pi]*u^9)/(118426976059392000*b^3*E^u) + 
      (17687491217*d^6*K1*M^5*Sqrt[Pi]*u^9)/(5383044366336000*b^3*E^u) + 
      (987469682299*d^8*K1*M^5*Sqrt[Pi]*u^9)/(165797766483148800*b^3*E^u) - 
      (26716134269*d^10*K1*M^5*Sqrt[Pi]*u^9)/(9420327641088000*b^3*E^u) - 
      (151305691*d^12*K1*M^5*Sqrt[Pi]*u^9)/(80948035584000*b^3*E^u) - 
      (14370497*d^14*K1*M^5*Sqrt[Pi]*u^9)/(283318124544000*b^3*E^u) + 
      (75795418733*K1^2*M^5*Sqrt[Pi]*u^9)/(364252668788736000*b^3) + 
      (251341478712421*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(24040676140056576000*
        b^3) + (984941298554833*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/
       (24040676140056576000*b^3) - (1585625782813*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/
       (52836650857267200*b^3) - (24405085707151*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/
       (312216573247488000*b^3) + (9263932010771*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/
       (312216573247488000*b^3) + (280872031379*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/
       (10766088732672000*b^3) + (15786206011*d^14*K1^2*M^5*Sqrt[Pi]*u^9)/
       (18365680779264000*b^3) - (23481803119*d^16*K1^2*M^5*Sqrt[Pi]*u^9)/
       (312216573247488000*b^3) - (124765129*K0*M^5*Sqrt[Pi]*u^10)/
       (34541201350656000*b^3*E^u) - (505211809*d^2*K0*M^5*Sqrt[Pi]*u^10)/
       (3003582726144000*b^3*E^u) - (29872969769*d^4*K0*M^5*Sqrt[Pi]*u^10)/
       (51811802025984000*b^3*E^u) + (1473299813*d^6*K0*M^5*Sqrt[Pi]*u^10)/
       (2691522183168000*b^3*E^u) + (177098347*d^8*K0*M^5*Sqrt[Pi]*u^10)/
       (180214963568640*b^3*E^u) - (8485088489*d^10*K0*M^5*Sqrt[Pi]*u^10)/
       (18840655282176000*b^3*E^u) - (53763371*d^12*K0*M^5*Sqrt[Pi]*u^10)/
       (168220136448000*b^3*E^u) - (31618877*d^14*K0*M^5*Sqrt[Pi]*u^10)/
       (2691522183168000*b^3*E^u) - (200543351*K1*M^5*Sqrt[Pi]*u^10)/
       (51811802025984000*b^3*E^u) - (7552003519*d^2*K1*M^5*Sqrt[Pi]*u^10)/
       (41449441620787200*b^3*E^u) - (21537406523*d^4*K1*M^5*Sqrt[Pi]*u^10)/
       (34541201350656000*b^3*E^u) + (1591464991*d^6*K1*M^5*Sqrt[Pi]*u^10)/
       (2691522183168000*b^3*E^u) + (786534893*d^8*K1*M^5*Sqrt[Pi]*u^10)/
       (740168600371200*b^3*E^u) - (1303235161*d^10*K1*M^5*Sqrt[Pi]*u^10)/
       (2691522183168000*b^3*E^u) - (466654529*d^12*K1*M^5*Sqrt[Pi]*u^10)/
       (1345761091584000*b^3*E^u) - (36000511*d^14*K1*M^5*Sqrt[Pi]*u^10)/
       (2691522183168000*b^3*E^u) + (31539959897*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (409784252387328000*b^3) + (14166601047479*d^2*K0*K1*M^5*Sqrt[Pi]*
        u^10)/(3606101421008486400*b^3) + (280213261659959*d^4*K0*K1*M^5*
        Sqrt[Pi]*u^10)/(18030507105042432000*b^3) - 
      (28476731948339*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(2575786729291776000*
        b^3) - (48713157484627*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (1639137009549312000*b^3) + (357033925507*d^10*K0*K1*M^5*Sqrt[Pi]*
        u^10)/(33451775705088000*b^3) + (2384804177921*d^12*K0*K1*M^5*
        Sqrt[Pi]*u^10)/(234162429935616000*b^3) + 
      (94391870981*d^14*K0*K1*M^5*Sqrt[Pi]*u^10)/(234162429935616000*b^3) - 
      (7682477627*d^16*K0*K1*M^5*Sqrt[Pi]*u^10)/(234162429935616000*b^3) - 
      (25441453*K0*M^5*Sqrt[Pi]*u^11)/(51811802025984000*b^3*E^u) - 
      (719539*d^2*K0*M^5*Sqrt[Pi]*u^11)/(28158588057600*b^3*E^u) - 
      (27617791*d^4*K0*M^5*Sqrt[Pi]*u^11)/(321812434944000*b^3*E^u) + 
      (9063671*d^6*K0*M^5*Sqrt[Pi]*u^11)/(112146757632000*b^3*E^u) + 
      (2515785863*d^8*K0*M^5*Sqrt[Pi]*u^11)/(17270600675328000*b^3*E^u) - 
      (73659671*d^10*K0*M^5*Sqrt[Pi]*u^11)/(1177540955136000*b^3*E^u) - 
      (33189133*d^12*K0*M^5*Sqrt[Pi]*u^11)/(672880545792000*b^3*E^u) - 
      (132029*d^14*K0*M^5*Sqrt[Pi]*u^11)/(48062896128000*b^3*E^u) + 
      (276462739*K0^2*M^5*Sqrt[Pi]*u^11)/(45996191594496000*b^3) + 
      (799392636011*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(2575786729291776000*b^3) + 
      (4499134030397*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(3606101421008486400*b^3) - 
      (15334114837843*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(18030507105042432000*
        b^3) - (3922984198493*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/
       (1639137009549312000*b^3) + (8093003869*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/
       (10180975214592000*b^3) + (198190629271*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/
       (234162429935616000*b^3) + (24949189*d^14*K0^2*M^5*Sqrt[Pi]*u^11)/
       (598880894976000*b^3) - (745253449*d^16*K0^2*M^5*Sqrt[Pi]*u^11)/
       (234162429935616000*b^3) - (65929*K1*M^5*Sqrt[Pi]*u^11)/
       (129854140416000*b^3*E^u) - (351627587*d^2*K1*M^5*Sqrt[Pi]*u^11)/
       (12952950506496000*b^3*E^u) - (4719980981*d^4*K1*M^5*Sqrt[Pi]*u^11)/
       (51811802025984000*b^3*E^u) + (4105379*d^6*K1*M^5*Sqrt[Pi]*u^11)/
       (48062896128000*b^3*E^u) + (2674992037*d^8*K1*M^5*Sqrt[Pi]*u^11)/
       (17270600675328000*b^3*E^u) - (1617169*d^10*K1*M^5*Sqrt[Pi]*u^11)/
       (24532103232000*b^3*E^u) - (372289*d^12*K1*M^5*Sqrt[Pi]*u^11)/
       (7082953113600*b^3*E^u) - (7649*d^14*K1*M^5*Sqrt[Pi]*u^11)/
       (2492150169600*b^3*E^u) + (522970826383*K1^2*M^5*Sqrt[Pi]*u^11)/
       (75728129841178214400*b^3) + (27036640973899*d^2*K1^2*M^5*Sqrt[Pi]*
        u^11)/(75728129841178214400*b^3) + 
      (42073619128859*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(29126203785068544000*
        b^3) - (7482506161993*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/
       (7727360187875328000*b^3) - (13664618646143*d^8*K1^2*M^5*Sqrt[Pi]*
        u^11)/(4917411028647936000*b^3) + (886870467533*d^10*K1^2*M^5*
        Sqrt[Pi]*u^11)/(983482205729587200*b^3) + 
      (1409496259*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(1424923508736000*b^3) + 
      (36280479919*d^14*K1^2*M^5*Sqrt[Pi]*u^11)/(702487289806848000*b^3) - 
      (685617383*d^16*K1^2*M^5*Sqrt[Pi]*u^11)/(175621822451712000*b^3) - 
      (3863*K0*M^5*Sqrt[Pi]*u^12)/(132172964352000*b^3*E^u) - 
      (20521*d^2*K0*M^5*Sqrt[Pi]*u^12)/(6803020224000*b^3*E^u) - 
      (203447*d^4*K0*M^5*Sqrt[Pi]*u^12)/(20560238899200*b^3*E^u) + 
      (123661*d^6*K0*M^5*Sqrt[Pi]*u^12)/(14018344704000*b^3*E^u) + 
      (15849577*d^8*K0*M^5*Sqrt[Pi]*u^12)/(925210750464000*b^3*E^u) - 
      (135533*d^10*K0*M^5*Sqrt[Pi]*u^12)/(21027517056000*b^3*E^u) - 
      (505303*d^12*K0*M^5*Sqrt[Pi]*u^12)/(84110068224000*b^3*E^u) - 
      (23473*d^14*K0*M^5*Sqrt[Pi]*u^12)/(42055034112000*b^3*E^u) - 
      (17261*K1*M^5*Sqrt[Pi]*u^12)/(539706271104000*b^3*E^u) - 
      (964673*d^2*K1*M^5*Sqrt[Pi]*u^12)/(308403583488000*b^3*E^u) - 
      (33442219*d^4*K1*M^5*Sqrt[Pi]*u^12)/(3238237626624000*b^3*E^u) + 
      (2289019*d^6*K1*M^5*Sqrt[Pi]*u^12)/(252330204672000*b^3*E^u) + 
      (1364177*d^8*K1*M^5*Sqrt[Pi]*u^12)/(75896194374000*b^3*E^u) - 
      (101921*d^10*K1*M^5*Sqrt[Pi]*u^12)/(15359229849600*b^3*E^u) - 
      (265331*d^12*K1*M^5*Sqrt[Pi]*u^12)/(42055034112000*b^3*E^u) - 
      (17203*d^14*K1*M^5*Sqrt[Pi]*u^12)/(28036689408000*b^3*E^u) + 
      (235239463*K0*K1*M^5*Sqrt[Pi]*u^12)/(137988574783488000*b^3) + 
      (299759442533*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(3380720082195456000*b^3) + 
      (314736542429*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(845180020548864000*b^3) - 
      (383043757169*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(1690360041097728000*b^3) - 
      (55817581991*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(76834547322624000*b^3) + 
      (504493655*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(2458705514323968*b^3) + 
      (1177699573*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(4390545561292800*b^3) + 
      (199799617*d^14*K0*K1*M^5*Sqrt[Pi]*u^12)/(10976363903232000*b^3) - 
      (115677559*d^16*K0*K1*M^5*Sqrt[Pi]*u^12)/(87810911225856000*b^3) - 
      (3569*K0*M^5*Sqrt[Pi]*u^13)/(647647525324800*b^3*E^u) - 
      (48661*d^2*K0*M^5*Sqrt[Pi]*u^13)/(231302687616000*b^3*E^u) - 
      (2607827*d^4*K0*M^5*Sqrt[Pi]*u^13)/(3238237626624000*b^3*E^u) + 
      (1609*d^6*K0*M^5*Sqrt[Pi]*u^13)/(3154127558400*b^3*E^u) + 
      (14807231*d^8*K0*M^5*Sqrt[Pi]*u^13)/(9714712879872000*b^3*E^u) - 
      (2519*d^10*K0*M^5*Sqrt[Pi]*u^13)/(6793505510400*b^3*E^u) - 
      (7627*d^12*K0*M^5*Sqrt[Pi]*u^13)/(14018344704000*b^3*E^u) - 
      (1033*d^14*K0*M^5*Sqrt[Pi]*u^13)/(10513758528000*b^3*E^u) + 
      (775092371*K0^2*M^5*Sqrt[Pi]*u^13)/(9466016230147276800*b^3) + 
      (399102851501*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(94660162301472768000*b^3) + 
      (1800009235421*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(94660162301472768000*b^3) - 
      (2491179193*d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(275977149566976000*b^3) - 
      (47662291727*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(1229352757161984000*b^3) + 
      (10074529891*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(1229352757161984000*b^3) + 
      (2630891269*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(175621822451712000*b^3) + 
      (49446461*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/(35124364490342400*b^3) - 
      (17512973*d^16*K0^2*M^5*Sqrt[Pi]*u^13)/(175621822451712000*b^3) - 
      (3569*K1*M^5*Sqrt[Pi]*u^13)/(647647525324800*b^3*E^u) - 
      (3163*d^2*K1*M^5*Sqrt[Pi]*u^13)/(14456417976000*b^3*E^u) - 
      (3691*d^4*K1*M^5*Sqrt[Pi]*u^13)/(4370091264000*b^3*E^u) + 
      (10589*d^6*K1*M^5*Sqrt[Pi]*u^13)/(21027517056000*b^3*E^u) + 
      (5287069*d^8*K1*M^5*Sqrt[Pi]*u^13)/(3238237626624000*b^3*E^u) - 
      (9257*d^10*K1*M^5*Sqrt[Pi]*u^13)/(24532103232000*b^3*E^u) - 
      (24533*d^12*K1*M^5*Sqrt[Pi]*u^13)/(42055034112000*b^3*E^u) - 
      (2243*d^14*K1*M^5*Sqrt[Pi]*u^13)/(21027517056000*b^3*E^u) + 
      (2004322139*K1^2*M^5*Sqrt[Pi]*u^13)/(23665040575368192000*b^3) + 
      (427246341689*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(94660162301472768000*b^3) + 
      (1943639504489*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(94660162301472768000*b^3) - 
      (13697481437*d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(1502542258753536000*b^3) - 
      (4013328451*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(94565596704768000*b^3) + 
      (10352146391*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(1229352757161984000*b^3) + 
      (321743161*d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(19513535827968000*b^3) + 
      (1780109*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(1090818772992000*b^3) - 
      (20384879*d^16*K1^2*M^5*Sqrt[Pi]*u^13)/(175621822451712000*b^3) - 
      (59*d^2*K0*M^5*Sqrt[Pi]*u^14)/(3504586176000*b^3*E^u) - 
      (59*d^4*K0*M^5*Sqrt[Pi]*u^14)/(750982752000*b^3*E^u) - 
      (59*d^6*K0*M^5*Sqrt[Pi]*u^14)/(4505896512000*b^3*E^u) + 
      (1711*d^8*K0*M^5*Sqrt[Pi]*u^14)/(7885318896000*b^3*E^u) - 
      (59*d^10*K0*M^5*Sqrt[Pi]*u^14)/(4505896512000*b^3*E^u) - 
      (59*d^12*K0*M^5*Sqrt[Pi]*u^14)/(750982752000*b^3*E^u) - 
      (59*d^14*K0*M^5*Sqrt[Pi]*u^14)/(3504586176000*b^3*E^u) - 
      (59*d^2*K1*M^5*Sqrt[Pi]*u^14)/(3504586176000*b^3*E^u) - 
      (59*d^4*K1*M^5*Sqrt[Pi]*u^14)/(750982752000*b^3*E^u) - 
      (59*d^6*K1*M^5*Sqrt[Pi]*u^14)/(4505896512000*b^3*E^u) + 
      (1711*d^8*K1*M^5*Sqrt[Pi]*u^14)/(7885318896000*b^3*E^u) - 
      (59*d^10*K1*M^5*Sqrt[Pi]*u^14)/(4505896512000*b^3*E^u) - 
      (59*d^12*K1*M^5*Sqrt[Pi]*u^14)/(750982752000*b^3*E^u) - 
      (59*d^14*K1*M^5*Sqrt[Pi]*u^14)/(3504586176000*b^3*E^u) + 
      (717443*K0*K1*M^5*Sqrt[Pi]*u^14)/(122935275716198400*b^3) + 
      (22020403*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(38417273661312000*b^3) + 
      (450292789*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(153669094645248000*b^3) - 
      (4409267*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/(19208636830656000*b^3) - 
      (47948471*d^8*K0*K1*M^5*Sqrt[Pi]*u^14)/(6829737539788800*b^3) + 
      (5970521*d^10*K0*K1*M^5*Sqrt[Pi]*u^14)/(12805757887104000*b^3) + 
      (63332267*d^12*K0*K1*M^5*Sqrt[Pi]*u^14)/(21952727806464000*b^3) + 
      (3797*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(9026615052000*b^3) - 
      (2724983*d^16*K0*K1*M^5*Sqrt[Pi]*u^14)/(87810911225856000*b^3) - 
      (719569*K0^2*M^5*Sqrt[Pi]*u^15)/(4302734650066944000*b^3) + 
      (10277317*d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(537841831258368000*b^3) + 
      (5801959*d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(63275509559808000*b^3) + 
      (881897*d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(25611515774208000*b^3) - 
      (85401481*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/(307338189290496000*b^3) + 
      (653*d^10*K0^2*M^5*Sqrt[Pi]*u^15)/(155851008768000*b^3) + 
      (827881*d^12*K0^2*M^5*Sqrt[Pi]*u^15)/(7317575935488000*b^3) + 
      (196543*d^14*K0^2*M^5*Sqrt[Pi]*u^15)/(10976363903232000*b^3) - 
      (213001*d^16*K0^2*M^5*Sqrt[Pi]*u^15)/(87810911225856000*b^3) - 
      (831769*K1^2*M^5*Sqrt[Pi]*u^15)/(4302734650066944000*b^3) + 
      (1113577*d^2*K1^2*M^5*Sqrt[Pi]*u^15)/(53784183125836800*b^3) + 
      (108273317*d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(1075683662516736000*b^3) + 
      (1761283*d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(38417273661312000*b^3) - 
      (706873*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/(2310813453312000*b^3) - 
      (16021*d^10*K1^2*M^5*Sqrt[Pi]*u^15)/(1670316246144000*b^3) + 
      (2754533*d^12*K1^2*M^5*Sqrt[Pi]*u^15)/(21952727806464000*b^3) + 
      (5459*d^14*K1^2*M^5*Sqrt[Pi]*u^15)/(219527278064640*b^3) - 
      (23407*d^16*K1^2*M^5*Sqrt[Pi]*u^15)/(12544415889408000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi]*u^16)/(20087463352320*b^3) + 
      (1559*d^2*K0*K1*M^5*Sqrt[Pi]*u^16)/(474287329152000*b^3) + 
      (80839*d^4*K0*K1*M^5*Sqrt[Pi]*u^16)/(4268585962368000*b^3) + 
      (5273*d^6*K0*K1*M^5*Sqrt[Pi]*u^16)/(219527278064640*b^3) - 
      (373097*d^8*K0*K1*M^5*Sqrt[Pi]*u^16)/(6402878943552000*b^3) - 
      (2657*d^10*K0*K1*M^5*Sqrt[Pi]*u^16)/(88315571635200*b^3) + 
      (28619*d^12*K0*K1*M^5*Sqrt[Pi]*u^16)/(1097636390323200*b^3) + 
      (27169*d^14*K0*K1*M^5*Sqrt[Pi]*u^16)/(1829393983872000*b^3) + 
      (1507*d^16*K0*K1*M^5*Sqrt[Pi]*u^16)/(1219595989248000*b^3) - 
      (K0^2*M^5*Sqrt[Pi]*u^17)/(421836730398720*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^17)/(10545918259968*b^3) - 
      (107*d^4*K0^2*M^5*Sqrt[Pi]*u^17)/(105459182599680*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^17)/(836977639680*b^3) + 
      (67*d^8*K0^2*M^5*Sqrt[Pi]*u^17)/(30131195028480*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^17)/(396463092480*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^17)/(717409405440*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi]*u^17)/(1076114108160*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi]*u^17)/(8608912865280*b^3) - 
      (K1^2*M^5*Sqrt[Pi]*u^17)/(421836730398720*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^17)/(10545918259968*b^3) - 
      (107*d^4*K1^2*M^5*Sqrt[Pi]*u^17)/(105459182599680*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^17)/(836977639680*b^3) + 
      (67*d^8*K1^2*M^5*Sqrt[Pi]*u^17)/(30131195028480*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^17)/(396463092480*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^17)/(717409405440*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi]*u^17)/(1076114108160*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi]*u^17)/(8608912865280*b^3))/Pi, 
    ((-19657*K0^2*M^5*Sqrt[Pi]*u^3)/(11867381760*b^3) - 
      (296307*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(3955793920*b^3) - 
      (1969*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(8478720*b^3) + 
      (436799*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(1547919360*b^3) + 
      (2481347*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(7120429056*b^3) - 
      (8205857*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(35602145280*b^3) - 
      (3241469*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(35602145280*b^3) - 
      (12221*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/(35602145280*b^3) + 
      (13241*K1^2*M^5*Sqrt[Pi]*u^3)/(8900536320*b^3) + 
      (396503*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(8900536320*b^3) - 
      (99919*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(8900536320*b^3) - 
      (2454617*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(8900536320*b^3) + 
      (1841*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(7206912*b^3) + 
      (80113*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(684656640*b^3) - 
      (319*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(2684928*b^3) - 
      (2893*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/(228218880*b^3) - 
      (256662571*K0*K1*M^5*Sqrt[Pi]*u^4)/(44858703052800*b^3) - 
      (12780740587*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(44858703052800*b^3) - 
      (47323378663*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(44858703052800*b^3) + 
      (14210107427*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(14952901017600*b^3) + 
      (9255339367*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(4984300339200*b^3) - 
      (40451796737*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(44858703052800*b^3) - 
      (139507907*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(256335446016*b^3) - 
      (701914301*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/(44858703052800*b^3) - 
      (202265851*K0^2*M^5*Sqrt[Pi]*u^5)/(89717406105600*b^3) - 
      (9933241387*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(89717406105600*b^3) - 
      (35709368983*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(89717406105600*b^3) + 
      (671727571*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(1759164825600*b^3) + 
      (6789013687*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(9968600678400*b^3) - 
      (31660786817*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(89717406105600*b^3) - 
      (498630463*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(2563354460160*b^3) - 
      (401500061*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/(89717406105600*b^3) - 
      (17118816679*K1^2*M^5*Sqrt[Pi]*u^5)/(2691522183168000*b^3) - 
      (163835306387*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(538304436633600*b^3) - 
      (2849391320803*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(2691522183168000*b^3) + 
      (8089762763*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(7668154368000*b^3) + 
      (228235527263*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(128167723008000*b^3) - 
      (846739364671*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(897174061056000*b^3) - 
      (316213811*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(619167744000*b^3) - 
      (3551844721*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/(299058020352000*b^3) - 
      (14346993709*K0*K1*M^5*Sqrt[Pi]*u^6)/(2691522183168000*b^3) - 
      (27638346013*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(107660887326720*b^3) - 
      (127866690907*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(141659062272000*b^3) + 
      (88257820709*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(99686006784000*b^3) + 
      (196199735573*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(128167723008000*b^3) - 
      (719203268341*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(897174061056000*b^3) - 
      (43840439761*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(99686006784000*b^3) - 
      (3009017371*d^14*K0*K1*M^5*Sqrt[Pi]*u^6)/(299058020352000*b^3) - 
      (133346449*K0^2*M^5*Sqrt[Pi]*u^7)/(141659062272000*b^3) - 
      (3517933469*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(76900633804800*b^3) - 
      (438708526567*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(2691522183168000*b^3) + 
      (46689934253*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(299058020352000*b^3) + 
      (250794322829*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(897174061056000*b^3) - 
      (42769346573*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(299058020352000*b^3) - 
      (72698187071*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(897174061056000*b^3) - 
      (1734638627*d^14*K0^2*M^5*Sqrt[Pi]*u^7)/(897174061056000*b^3) - 
      (784785811*K1^2*M^5*Sqrt[Pi]*u^7)/(538304436633600*b^3) - 
      (37175316961*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(538304436633600*b^3) - 
      (6799849369*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(28331812454400*b^3) + 
      (41872906501*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(179434812211200*b^3) + 
      (73544749973*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(179434812211200*b^3) - 
      (6939618503*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(33228668928000*b^3) - 
      (6372832919*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(52774944768000*b^3) - 
      (121087907*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/(39007567872000*b^3) - 
      (21864487*K0*K1*M^5*Sqrt[Pi]*u^8)/(28036689408000*b^3) - 
      (34832353*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(934556313600*b^3) - 
      (2446108571*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(18691126272000*b^3) + 
      (3484890919*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(28036689408000*b^3) + 
      (526926187*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(2336390784000*b^3) - 
      (390234979*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(3504586176000*b^3) - 
      (151716601*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(2242935152640*b^3) - 
      (10733977*d^14*K0*K1*M^5*Sqrt[Pi]*u^8)/(5607337881600*b^3) - 
      (60254959*K0^2*M^5*Sqrt[Pi]*u^9)/(672880545792000*b^3) - 
      (41220841*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(9612579225600*b^3) - 
      (10149972773*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(672880545792000*b^3) + 
      (20288581*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(1437778944000*b^3) + 
      (5849407021*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(224293515264000*b^3) - 
      (4184273363*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(336440272896000*b^3) - 
      (317846563*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(39581208576000*b^3) - 
      (21956509*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/(84110068224000*b^3) - 
      (25174537*K1^2*M^5*Sqrt[Pi]*u^9)/(224293515264000*b^3) - 
      (602841521*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(112146757632000*b^3) - 
      (850531343*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(44858703052800*b^3) + 
      (2963534807*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(168220136448000*b^3) + 
      (22077292163*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(672880545792000*b^3) - 
      (5192630579*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(336440272896000*b^3) - 
      (326528587*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(32041930752000*b^3) - 
      (4969313*d^14*K1^2*M^5*Sqrt[Pi]*u^9)/(14018344704000*b^3) - 
      (20936561*K0*K1*M^5*Sqrt[Pi]*u^10)/(504660409344000*b^3) - 
      (250487543*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(126165102336000*b^3) - 
      (3385871*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(479259648000*b^3) + 
      (231618481*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(36047172096000*b^3) + 
      (6181243529*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(504660409344000*b^3) - 
      (347028817*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(63082551168000*b^3) - 
      (282433811*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(72094344192000*b^3) - 
      (41213077*d^14*K0*K1*M^5*Sqrt[Pi]*u^10)/(252330204672000*b^3) - 
      (233761*K0^2*M^5*Sqrt[Pi]*u^11)/(72094344192000*b^3) - 
      (38679479*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(252330204672000*b^3) - 
      (7174667*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(12940010496000*b^3) + 
      (61277233*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(126165102336000*b^3) + 
      (488700127*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(504660409344000*b^3) - 
      (102662279*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(252330204672000*b^3) - 
      (7009517*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(21941756928000*b^3) - 
      (1057289*d^14*K0^2*M^5*Sqrt[Pi]*u^11)/(63082551168000*b^3) - 
      (1852127*K1^2*M^5*Sqrt[Pi]*u^11)/(504660409344000*b^3) - 
      (14449*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(82138738500*b^3) - 
      (321938857*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(504660409344000*b^3) + 
      (6410617*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(11646009446400*b^3) + 
      (339582233*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(302796245606400*b^3) - 
      (34963129*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(75699061401600*b^3) - 
      (1389649*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(3738225254400*b^3) - 
      (15229*d^14*K1^2*M^5*Sqrt[Pi]*u^11)/(731391897600*b^3) - 
      (52999*K0*K1*M^5*Sqrt[Pi]*u^12)/(63082551168000*b^3) - 
      (47557*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(1106711424000*b^3) - 
      (21961*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(138642969600*b^3) + 
      (23609321*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(189247653504000*b^3) + 
      (7803023*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(27035379072000*b^3) - 
      (19945789*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(189247653504000*b^3) - 
      (76621*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(778796928000*b^3) - 
      (22187*d^14*K0*K1*M^5*Sqrt[Pi]*u^12)/(3003931008000*b^3) - 
      (31*K0^2*M^5*Sqrt[Pi]*u^13)/(2336390784000*b^3) - 
      (260443*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(126165102336000*b^3) - 
      (613*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(80668224000*b^3) + 
      (1773133*d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(378495307008000*b^3) + 
      (2886929*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(189247653504000*b^3) - 
      (1646039*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(378495307008000*b^3) - 
      (1051*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(197132972400*b^3) - 
      (14699*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/(25233020467200*b^3) - 
      (913*K1^2*M^5*Sqrt[Pi]*u^13)/(63082551168000*b^3) - 
      (277007*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(126165102336000*b^3) - 
      (258887*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(31541275584000*b^3) + 
      (105769*d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(22264429824000*b^3) + 
      (633929*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(37849530700800*b^3) - 
      (1715611*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(378495307008000*b^3) - 
      (503*d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(85709988000*b^3) - 
      (6599*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(9705007872000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi]*u^14)/(415016784000*b^3) - 
      (991*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(3942659448000*b^3) - 
      (1021*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(876146544000*b^3) + 
      (277*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/(1971329724000*b^3) + 
      (2491*d^8*K0*K1*M^5*Sqrt[Pi]*u^14)/(876146544000*b^3) - 
      (283*d^10*K0*K1*M^5*Sqrt[Pi]*u^14)/(788531889600*b^3) - 
      (8059*d^12*K0*K1*M^5*Sqrt[Pi]*u^14)/(7885318896000*b^3) - 
      (181*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(985664862000*b^3) - 
      (59*d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(5256879264000*b^3) - 
      (59*d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(1126474128000*b^3) - 
      (59*d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(6758844768000*b^3) + 
      (1711*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/(11827978344000*b^3) - 
      (59*d^10*K0^2*M^5*Sqrt[Pi]*u^15)/(6758844768000*b^3) - 
      (59*d^12*K0^2*M^5*Sqrt[Pi]*u^15)/(1126474128000*b^3) - 
      (59*d^14*K0^2*M^5*Sqrt[Pi]*u^15)/(5256879264000*b^3) - 
      (59*d^2*K1^2*M^5*Sqrt[Pi]*u^15)/(5256879264000*b^3) - 
      (59*d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(1126474128000*b^3) - 
      (59*d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(6758844768000*b^3) + 
      (1711*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/(11827978344000*b^3) - 
      (59*d^10*K1^2*M^5*Sqrt[Pi]*u^15)/(6758844768000*b^3) - 
      (59*d^12*K1^2*M^5*Sqrt[Pi]*u^15)/(1126474128000*b^3) - 
      (59*d^14*K1^2*M^5*Sqrt[Pi]*u^15)/(5256879264000*b^3))/Pi, 
    ((-716161*K1*M^5*Sqrt[Pi]*u)/(344154071040*b^3*E^u) - 
      (35439721*d^2*K1*M^5*Sqrt[Pi]*u)/(344154071040*b^3*E^u) - 
      (5306153*d^4*K1*M^5*Sqrt[Pi]*u)/(17207703552*b^3*E^u) + 
      (2739725*d^6*K1*M^5*Sqrt[Pi]*u)/(5294678016*b^3*E^u) + 
      (1895287*d^8*K1*M^5*Sqrt[Pi]*u)/(6618347520*b^3*E^u) - 
      (10918283*d^10*K1*M^5*Sqrt[Pi]*u)/(26473390080*b^3*E^u) + 
      (66363*d^12*K1*M^5*Sqrt[Pi]*u)/(1103057920*b^3*E^u) - 
      (248259*d^14*K1*M^5*Sqrt[Pi]*u)/(8824463360*b^3*E^u) - 
      (3839*d^16*K1*M^5*Sqrt[Pi]*u)/(383672320*b^3*E^u) + 
      (219043*K0*M^5*Sqrt[Pi]*u^2)/(86038517760*b^3*E^u) + 
      (2306065*d^2*K0*M^5*Sqrt[Pi]*u^2)/(16195485696*b^3*E^u) + 
      (52609343*d^4*K0*M^5*Sqrt[Pi]*u^2)/(80977428480*b^3*E^u) - 
      (5759877*d^6*K0*M^5*Sqrt[Pi]*u^2)/(15823175680*b^3*E^u) - 
      (640421371*d^8*K0*M^5*Sqrt[Pi]*u^2)/(458872094720*b^3*E^u) + 
      (238364589*d^10*K0*M^5*Sqrt[Pi]*u^2)/(458872094720*b^3*E^u) + 
      (657787141*d^12*K0*M^5*Sqrt[Pi]*u^2)/(1376616284160*b^3*E^u) - 
      (147983*d^14*K0*M^5*Sqrt[Pi]*u^2)/(5573345280*b^3*E^u) - 
      (460867*d^16*K0*M^5*Sqrt[Pi]*u^2)/(80977428480*b^3*E^u) - 
      (716161*K1*M^5*Sqrt[Pi]*u^2)/(344154071040*b^3*E^u) - 
      (35439721*d^2*K1*M^5*Sqrt[Pi]*u^2)/(344154071040*b^3*E^u) - 
      (5306153*d^4*K1*M^5*Sqrt[Pi]*u^2)/(17207703552*b^3*E^u) + 
      (2739725*d^6*K1*M^5*Sqrt[Pi]*u^2)/(5294678016*b^3*E^u) + 
      (1895287*d^8*K1*M^5*Sqrt[Pi]*u^2)/(6618347520*b^3*E^u) - 
      (10918283*d^10*K1*M^5*Sqrt[Pi]*u^2)/(26473390080*b^3*E^u) + 
      (66363*d^12*K1*M^5*Sqrt[Pi]*u^2)/(1103057920*b^3*E^u) - 
      (248259*d^14*K1*M^5*Sqrt[Pi]*u^2)/(8824463360*b^3*E^u) - 
      (3839*d^16*K1*M^5*Sqrt[Pi]*u^2)/(383672320*b^3*E^u) + 
      (776667931423*K0*M^5*Sqrt[Pi]*u^3)/(290826967539763200*b^3*E^u) + 
      (229166961778693*d^2*K0*M^5*Sqrt[Pi]*u^3)/(1551077160212070400*b^3*
        E^u) + (1030798100030831*d^4*K0*M^5*Sqrt[Pi]*u^3)/
       (1551077160212070400*b^3*E^u) - (158032202123*d^6*K0*M^5*Sqrt[Pi]*u^3)/
       (410374061260800*b^3*E^u) - (5023773024141*d^8*K0*M^5*Sqrt[Pi]*u^3)/
       (3549375652659200*b^3*E^u) + (111722279099*d^10*K0*M^5*Sqrt[Pi]*u^3)/
       (208786803097600*b^3*E^u) + (4650905347*d^12*K0*M^5*Sqrt[Pi]*u^3)/
       (9636313989120*b^3*E^u) - (147983*d^14*K0*M^5*Sqrt[Pi]*u^3)/
       (5573345280*b^3*E^u) - (460867*d^16*K0*M^5*Sqrt[Pi]*u^3)/
       (80977428480*b^3*E^u) - (1456273621*K0^2*M^5*Sqrt[Pi]*u^3)/
       (630278471024640*b^3) - (10433854981*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/
       (71248870637568*b^3) - (67083873703*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/
       (89061088296960*b^3) + (125521145233*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/
       (409681006166016*b^3) + (71924055071*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/
       (43124316438528*b^3) - (119711489689*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/
       (240988827156480*b^3) - (234497689657*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/
       (409681006166016*b^3) - (10844955143*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/
       (2048405030830080*b^3) + (18539133767*d^16*K0^2*M^5*Sqrt[Pi]*u^3)/
       (8193620123320320*b^3) - (31131881*d^18*K0^2*M^5*Sqrt[Pi]*u^3)/
       (546241341554688*b^3) + (14957927671*K1*M^5*Sqrt[Pi]*u^3)/
       (2119989077606400*b^3*E^u) + (14382384251869*d^2*K1*M^5*Sqrt[Pi]*u^3)/
       (38159803396915200*b^3*E^u) + (61232039872093*d^4*K1*M^5*Sqrt[Pi]*u^3)/
       (38159803396915200*b^3*E^u) - (3665906841229*d^6*K1*M^5*Sqrt[Pi]*u^3)/
       (3469073036083200*b^3*E^u) - (107974670897*d^8*K1*M^5*Sqrt[Pi]*u^3)/
       (33038790819840*b^3*E^u) + (29530058029*d^10*K1*M^5*Sqrt[Pi]*u^3)/
       (22673679974400*b^3*E^u) + (12564995711*d^12*K1*M^5*Sqrt[Pi]*u^3)/
       (11602250956800*b^3*E^u) - (136801776719*d^14*K1*M^5*Sqrt[Pi]*u^3)/
       (3469073036083200*b^3*E^u) - (2576823041*d^16*K1*M^5*Sqrt[Pi]*u^3)/
       (266851772006400*b^3*E^u) + (903920707*K1^2*M^5*Sqrt[Pi]*u^3)/
       (2048405030830080*b^3) + (47030472449*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/
       (682801676943360*b^3) + (53988788395*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/
       (102420251541504*b^3) - (167133123*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/
       (2473919119360*b^3) - (1296530863931*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/
       (1024202515415040*b^3) + (327446680253*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/
       (1024202515415040*b^3) + (15017292911*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/
       (39392404439040*b^3) + (1205677363*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/
       (39392404439040*b^3) + (5698341*d^16*K1^2*M^5*Sqrt[Pi]*u^3)/
       (921459752960*b^3) - (7581431*d^18*K1^2*M^5*Sqrt[Pi]*u^3)/
       (10504641183744*b^3) + (573185472473697*K0*M^5*Sqrt[Pi]*u^4)/
       (136494790098662195200*b^3*E^u) + (1692755831358621349*d^2*K0*M^5*
        Sqrt[Pi]*u^4)/(7370718665327758540800*b^3*E^u) + 
      (251215958738525777*d^4*K0*M^5*Sqrt[Pi]*u^4)/(254162712597508915200*b^3*
        E^u) - (1139370345463411*d^6*K0*M^5*Sqrt[Pi]*u^4)/
       (1713722079825100800*b^3*E^u) - (1017669667454519*d^8*K0*M^5*Sqrt[Pi]*
        u^4)/(511110093982924800*b^3*E^u) + 
      (2740305758027*d^10*K0*M^5*Sqrt[Pi]*u^4)/(3340588849561600*b^3*E^u) + 
      (233097841351*d^12*K0*M^5*Sqrt[Pi]*u^4)/(365165582745600*b^3*E^u) - 
      (8404047367*d^14*K0*M^5*Sqrt[Pi]*u^4)/(408126239539200*b^3*E^u) - 
      (30291024293*d^16*K0*M^5*Sqrt[Pi]*u^4)/(6938146072166400*b^3*E^u) + 
      (177293174991946771*K1*M^5*Sqrt[Pi]*u^4)/(21497929440539295744000*b^3*
        E^u) + (55485016789246937303*d^2*K1*M^5*Sqrt[Pi]*u^4)/
       (128987576643235774464000*b^3*E^u) + 
      (224979517471526496311*d^4*K1*M^5*Sqrt[Pi]*u^4)/
       (128987576643235774464000*b^3*E^u) - 
      (7342419937030286363*d^6*K1*M^5*Sqrt[Pi]*u^4)/(5608155506227642368000*
        b^3*E^u) - (30287323054798597*d^8*K1*M^5*Sqrt[Pi]*u^4)/
       (8944426644701184000*b^3*E^u) + (952522637143507*d^10*K1*M^5*Sqrt[Pi]*
        u^4)/(643063353540608000*b^3*E^u) + 
      (25910625701203*d^12*K1*M^5*Sqrt[Pi]*u^4)/(24283511252582400*b^3*E^u) - 
      (100864490159*d^14*K1*M^5*Sqrt[Pi]*u^4)/(3469073036083200*b^3*E^u) - 
      (22027142933*d^16*K1*M^5*Sqrt[Pi]*u^4)/(3469073036083200*b^3*E^u) - 
      (14282525537977*K0*K1*M^5*Sqrt[Pi]*u^4)/(1147106817264844800*b^3) - 
      (2412319412665493*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(3441320451794534400*
        b^3) - (17876859205441*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (5550516857733120*b^3) + (24935854486159*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (15093510753484800*b^3) + (11782385256282811*d^8*K0*K1*M^5*Sqrt[Pi]*
        u^4)/(1720660225897267200*b^3) - (2231547029567029*d^10*K0*K1*M^5*
        Sqrt[Pi]*u^4)/(1032396135538360320*b^3) - 
      (6233612789590253*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(2580990338845900800*
        b^3) - (15102105473207*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (2580990338845900800*b^3) + (34470844103*d^16*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (1903034351222784*b^3) - (710091307049*d^18*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (688264090358906880*b^3) + (1327117333741233*K0*M^5*Sqrt[Pi]*u^5)/
       (367485973342552064000*b^3*E^u) + (49370782537243084223*d^2*K0*M^5*
        Sqrt[Pi]*u^5)/(257975153286471548928000*b^3*E^u) + 
      (969717478665085399*d^4*K0*M^5*Sqrt[Pi]*u^5)/(1234330876968763392000*
        b^3*E^u) - (6535843306294529363*d^6*K0*M^5*Sqrt[Pi]*u^5)/
       (11216311012455284736000*b^3*E^u) - 
      (4353756261432163*d^8*K0*M^5*Sqrt[Pi]*u^5)/(2851846176571392000*b^3*
        E^u) + (7687114792441363*d^10*K0*M^5*Sqrt[Pi]*u^5)/
       (11575140363730944000*b^3*E^u) + (23235327317347*d^12*K0*M^5*Sqrt[Pi]*
        u^5)/(48567022505164800*b^3*E^u) - (78385497959*d^14*K0*M^5*Sqrt[Pi]*
        u^5)/(6938146072166400*b^3*E^u) - (17229399353*d^16*K0*M^5*Sqrt[Pi]*
        u^5)/(6938146072166400*b^3*E^u) - (3689096880419*K0^2*M^5*Sqrt[Pi]*
        u^5)/(764737878176563200*b^3) - (8651914450393*d^2*K0^2*M^5*Sqrt[Pi]*
        u^5)/(31143171509452800*b^3) - (6940274854223*d^4*K0^2*M^5*Sqrt[Pi]*
        u^5)/(5294339156606976*b^3) + (3078244670313*d^6*K0^2*M^5*Sqrt[Pi]*
        u^5)/(4902165885747200*b^3) + (30047493839897*d^8*K0^2*M^5*Sqrt[Pi]*
        u^5)/(10654242884812800*b^3) - (1773789478554421*d^10*K0^2*M^5*
        Sqrt[Pi]*u^5)/(2064792271076720640*b^3) - 
      (5128630526403773*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(5161980677691801600*
        b^3) - (41695332480407*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/
       (5161980677691801600*b^3) + (3737194549357*d^16*K0^2*M^5*Sqrt[Pi]*u^5)/
       (589940648879063040*b^3) - (421091558249*d^18*K0^2*M^5*Sqrt[Pi]*u^5)/
       (1376528180717813760*b^3) + (2334873707876903549*K1*M^5*Sqrt[Pi]*u^5)/
       (515950306572943097856000*b^3*E^u) + 
      (126372419299515460987*d^2*K1*M^5*Sqrt[Pi]*u^5)/
       (515950306572943097856000*b^3*E^u) + 
      (266559465028034586127*d^4*K1*M^5*Sqrt[Pi]*u^5)/
       (257975153286471548928000*b^3*E^u) - 
      (1823674990464435373*d^6*K1*M^5*Sqrt[Pi]*u^5)/(2492513558323396608000*
        b^3*E^u) - (109269234207471607*d^8*K1*M^5*Sqrt[Pi]*u^5)/
       (53666559868207104000*b^3*E^u) + (59860103306971361*d^10*K1*M^5*
        Sqrt[Pi]*u^5)/(69450842182385664000*b^3*E^u) + 
      (6218113789337*d^12*K1*M^5*Sqrt[Pi]*u^5)/(9713404501032960*b^3*E^u) - 
      (191484236893*d^14*K1*M^5*Sqrt[Pi]*u^5)/(13876292144332800*b^3*E^u) - 
      (15076426789*d^16*K1*M^5*Sqrt[Pi]*u^5)/(4625430714777600*b^3*E^u) - 
      (114313710782165927*K1^2*M^5*Sqrt[Pi]*u^5)/(6813814494553178112000*
        b^3) - (44339610146544390551*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/
       (47696701461872246784000*b^3) - (266339598497948603*d^4*K1^2*M^5*
        Sqrt[Pi]*u^5)/(63765643665604608000*b^3) + 
      (3000600871766619773*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(1324908373940895744000*
        b^3) + (5595102762638183*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/
       (641239835738112000*b^3) - (19265329633861433*d^10*K1^2*M^5*Sqrt[Pi]*
        u^5)/(6882640903589068800*b^3) - (67280655750457919*d^12*K1^2*M^5*
        Sqrt[Pi]*u^5)/(22122774332964864000*b^3) - 
      (219049293317501*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/(4995465171959808000*
        b^3) + (11136494575658371*d^16*K1^2*M^5*Sqrt[Pi]*u^5)/
       (619437681323016192000*b^3) - (2326909407241*d^18*K1^2*M^5*Sqrt[Pi]*
        u^5)/(3176603493964185600*b^3) + (819588354334311047*K0*M^5*Sqrt[Pi]*
        u^6)/(515950306572943097856000*b^3*E^u) + 
      (16514167370040543479*d^2*K0*M^5*Sqrt[Pi]*u^6)/
       (187618293299252035584000*b^3*E^u) + 
      (86293815642409875827*d^4*K0*M^5*Sqrt[Pi]*u^6)/
       (229311247365752487936000*b^3*E^u) - 
      (23602422112155064069*d^6*K0*M^5*Sqrt[Pi]*u^6)/(89730488099642277888000*
        b^3*E^u) - (205993108926750049*d^8*K0*M^5*Sqrt[Pi]*u^6)/
       (277803368729542656000*b^3*E^u) + (86347008098522707*d^10*K0*M^5*
        Sqrt[Pi]*u^6)/(277803368729542656000*b^3*E^u) + 
      (3354313708237*d^12*K0*M^5*Sqrt[Pi]*u^6)/(14390228890419200*b^3*E^u) - 
      (25878429313*d^14*K0*M^5*Sqrt[Pi]*u^6)/(6167240953036800*b^3*E^u) - 
      (61241577451*d^16*K0*M^5*Sqrt[Pi]*u^6)/(55505168577331200*b^3*E^u) + 
      (432807787768588207*K1*M^5*Sqrt[Pi]*u^6)/(193481364964853661696000*b^3*
        E^u) + (177194239719890898053*d^2*K1*M^5*Sqrt[Pi]*u^6)/
       (1547850919718829293568000*b^3*E^u) + 
      (359583527033183685361*d^4*K1*M^5*Sqrt[Pi]*u^6)/
       (773925459859414646784000*b^3*E^u) - 
      (87449455267729271*d^6*K1*M^5*Sqrt[Pi]*u^6)/(257846230171385856000*b^3*
        E^u) - (89509929862686037*d^8*K1*M^5*Sqrt[Pi]*u^6)/
       (98388693091713024000*b^3*E^u) + (52140894184133*d^10*K1*M^5*Sqrt[Pi]*
        u^6)/(135381758640128000*b^3*E^u) + 
      (70082751008129*d^12*K1*M^5*Sqrt[Pi]*u^6)/(242835112525824000*b^3*
        E^u) - (22767725*d^14*K1*M^5*Sqrt[Pi]*u^6)/(4744031502336*b^3*E^u) - 
      (791168159*d^16*K1*M^5*Sqrt[Pi]*u^6)/(578178839347200*b^3*E^u) - 
      (94576860465158957*K0*K1*M^5*Sqrt[Pi]*u^6)/(6813814494553178112000*
        b^3) - (37545560977306494461*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (47696701461872246784000*b^3) - (43282055084896475411*d^4*K0*K1*M^5*
        Sqrt[Pi]*u^6)/(11924175365468061696000*b^3) + 
      (2440625648441593663*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (1324908373940895744000*b^3) + (113275403795926219*d^8*K0*K1*M^5*
        Sqrt[Pi]*u^6)/(14748516221976576000*b^3) - 
      (16272127431035443*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (6882640903589068800*b^3) - (21987364950884897*d^12*K0*K1*M^5*Sqrt[Pi]*
        u^6)/(8150495806881792000*b^3) - (6980777274352481*d^14*K0*K1*M^5*
        Sqrt[Pi]*u^6)/(154859420330754048000*b^3) + 
      (9813808160856481*d^16*K0*K1*M^5*Sqrt[Pi]*u^6)/(619437681323016192000*
        b^3) - (25143651952903*d^18*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (41295845421534412800*b^3) + (116639302739013091*K0*M^5*Sqrt[Pi]*u^7)/
       (182100108202215211008000*b^3*E^u) + 
      (204599763692799865087*d^2*K0*M^5*Sqrt[Pi]*u^7)/
       (6191403678875317174272000*b^3*E^u) + 
      (28945579824537162629*d^4*K0*M^5*Sqrt[Pi]*u^7)/
       (213496678581907488768000*b^3*E^u) - 
      (8639427187049490301*d^6*K0*M^5*Sqrt[Pi]*u^7)/(89730488099642277888000*
        b^3*E^u) - (10790899292562241*d^8*K0*M^5*Sqrt[Pi]*u^7)/
       (40364592037625856000*b^3*E^u) + (30622952932326299*d^10*K0*M^5*
        Sqrt[Pi]*u^7)/(277803368729542656000*b^3*E^u) + 
      (166326835342331*d^12*K0*M^5*Sqrt[Pi]*u^7)/(1942680900206592000*b^3*
        E^u) - (12156749357*d^14*K0*M^5*Sqrt[Pi]*u^7)/(11101033715466240*b^3*
        E^u) - (22297033357*d^16*K0*M^5*Sqrt[Pi]*u^7)/(55505168577331200*b^3*
        E^u) - (2378319005647589*K0^2*M^5*Sqrt[Pi]*u^7)/
       (973402070650454016000*b^3) - (620545931263083829*d^2*K0^2*M^5*
        Sqrt[Pi]*u^7)/(4336063769261113344000*b^3) - 
      (8105687573718106709*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/
       (11924175365468061696000*b^3) + (831064325172649*d^6*K0^2*M^5*Sqrt[Pi]*
        u^7)/(2582667395596288000*b^3) + (150168824168995747*d^8*K0^2*M^5*
        Sqrt[Pi]*u^7)/(103239613553836032000*b^3) - 
      (466707820161169*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(1086732774250905600*
        b^3) - (79668911855231477*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/
       (154859420330754048000*b^3) - (1556720027723519*d^14*K0^2*M^5*Sqrt[Pi]*
        u^7)/(154859420330754048000*b^3) + (270523416408697*d^16*K0^2*M^5*
        Sqrt[Pi]*u^7)/(88491097331859456000*b^3) - 
      (270477613541*d^18*K0^2*M^5*Sqrt[Pi]*u^7)/(2429167377737318400*b^3) + 
      (265390033316184559*K1*M^5*Sqrt[Pi]*u^7)/(364200216404430422016000*b^3*
        E^u) + (1218420990696701819*d^2*K1*M^5*Sqrt[Pi]*u^7)/
       (31588794279976108032000*b^3*E^u) + (493533549496883260471*d^4*K1*M^5*
        Sqrt[Pi]*u^7)/(3095701839437658587136000*b^3*E^u) - 
      (3793464731093770757*d^6*K1*M^5*Sqrt[Pi]*u^7)/(33648933037365854208000*
        b^3*E^u) - (555576840074511119*d^8*K1*M^5*Sqrt[Pi]*u^7)/
       (1770996475650834432000*b^3*E^u) + (8928691430106197*d^10*K1*M^5*
        Sqrt[Pi]*u^7)/(69450842182385664000*b^3*E^u) + 
      (293774991575183*d^12*K1*M^5*Sqrt[Pi]*u^7)/(2914021350309888000*b^3*
        E^u) - (3060956851*d^14*K1*M^5*Sqrt[Pi]*u^7)/(2601804777062400*b^3*
        E^u) - (8869303687*d^16*K1*M^5*Sqrt[Pi]*u^7)/(18501722859110400*b^3*
        E^u) - (1614769975320725*K1^2*M^5*Sqrt[Pi]*u^7)/
       (381573611694977974272*b^3) - (1577258264180498099*d^2*K1^2*M^5*
        Sqrt[Pi]*u^7)/(6813814494553178112000*b^3) - 
      (12418015748551128619*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/
       (11924175365468061696000*b^3) + (2125957113118252751*d^6*K1^2*M^5*
        Sqrt[Pi]*u^7)/(3974725121822687232000*b^3) + 
      (52409043765709916381*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/
       (23848350730936123392000*b^3) - (814457511215471*d^10*K1^2*M^5*
        Sqrt[Pi]*u^7)/(1235345803208294400*b^3) - 
      (849501208765602689*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(1084015942315278336000*
        b^3) - (2631180954087703*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/
       (154859420330754048000*b^3) + (592091509238623*d^16*K1^2*M^5*Sqrt[Pi]*
        u^7)/(123887536264603238400*b^3) - (21167797240981*d^18*K1^2*M^5*
        Sqrt[Pi]*u^7)/(123887536264603238400*b^3) + 
      (6741818899861073243*K0*M^5*Sqrt[Pi]*u^8)/(37148422073251903045632000*
        b^3*E^u) + (3601388625597246233*d^2*K0*M^5*Sqrt[Pi]*u^8)/
       (379065531359713296384000*b^3*E^u) + 
      (47857409248602540397*d^4*K0*M^5*Sqrt[Pi]*u^8)/
       (1238280735775063434854400*b^3*E^u) - 
      (1472306788038408331*d^6*K0*M^5*Sqrt[Pi]*u^8)/(53838292859785366732800*
        b^3*E^u) - (107673505514276503*d^8*K0*M^5*Sqrt[Pi]*u^8)/
       (1416797180520667545600*b^3*E^u) + (10868050018236617*d^10*K0*M^5*
        Sqrt[Pi]*u^8)/(357175759795126272000*b^3*E^u) + 
      (435113357025359*d^12*K0*M^5*Sqrt[Pi]*u^8)/(17484128101859328000*b^3*
        E^u) - (1959675541*d^14*K0*M^5*Sqrt[Pi]*u^8)/(11101033715466240*b^3*
        E^u) - (41027648381*d^16*K0*M^5*Sqrt[Pi]*u^8)/(333031011463987200*b^3*
        E^u) + (220613691991015591*K1*M^5*Sqrt[Pi]*u^8)/
       (1031900613145886195712000*b^3*E^u) + 
      (25284130606915093709*d^2*K1*M^5*Sqrt[Pi]*u^8)/
       (2321776379578243940352000*b^3*E^u) + 
      (5286570662944204379*d^4*K1*M^5*Sqrt[Pi]*u^8)/(120611759978090594304000*
        b^3*E^u) - (3589464763900823*d^6*K1*M^5*Sqrt[Pi]*u^8)/
       (115039087307233689600*b^3*E^u) - (203421844344607037*d^8*K1*M^5*
        Sqrt[Pi]*u^8)/(2361328634201112576000*b^3*E^u) + 
      (14367155512357*d^10*K1*M^5*Sqrt[Pi]*u^8)/(417819237728256000*b^3*
        E^u) + (247767515180539*d^12*K1*M^5*Sqrt[Pi]*u^8)/
       (8742064050929664000*b^3*E^u) - (5079605159*d^14*K1*M^5*Sqrt[Pi]*u^8)/
       (29734911737856000*b^3*E^u) - (3306724289*d^16*K1*M^5*Sqrt[Pi]*u^8)/
       (23127153573888000*b^3*E^u) - (251761112050661*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (110409031161741312000*b^3) - (380272793215099201*d^2*K0*K1*M^5*
        Sqrt[Pi]*u^8)/(2981043841367015424000*b^3) - 
      (64743795211170319*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(110409031161741312000*
        b^3) + (95766460031563*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (337527608850432000*b^3) + (744669112085753639*d^8*K0*K1*M^5*Sqrt[Pi]*
        u^8)/(596208768273403084800*b^3) - (44903672818709*d^10*K0*K1*M^5*
        Sqrt[Pi]*u^8)/(125464808138342400*b^3) - 
      (121989873558455473*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (271003985578819584000*b^3) - (211572747587*d^14*K0*K1*M^5*Sqrt[Pi]*
        u^8)/(18866888441856000*b^3) + (3074715606953*d^16*K0*K1*M^5*Sqrt[Pi]*
        u^8)/(1075412641185792000*b^3) - (153775284503*d^18*K0*K1*M^5*
        Sqrt[Pi]*u^8)/(1548594203307540480*b^3) + 
      (1094002737455632601*K0*M^5*Sqrt[Pi]*u^9)/(24765614715501268697088000*
        b^3*E^u) + (16128407429506301*d^2*K0*M^5*Sqrt[Pi]*u^9)/
       (7116555952730249625600*b^3*E^u) + (15146735167415044289*d^4*K0*M^5*
        Sqrt[Pi]*u^9)/(1688564639693268320256000*b^3*E^u) - 
      (871620044590837643*d^6*K0*M^5*Sqrt[Pi]*u^9)/(134595732149463416832000*
        b^3*E^u) - (494657737711239461*d^8*K0*M^5*Sqrt[Pi]*u^9)/
       (28335943610413350912000*b^3*E^u) + 
      (339938450111731*d^10*K0*M^5*Sqrt[Pi]*u^9)/(50004606371317678080*b^3*
        E^u) + (1183138404443*d^12*K0*M^5*Sqrt[Pi]*u^9)/
       (200966989676544000*b^3*E^u) - (39218987*d^14*K0*M^5*Sqrt[Pi]*u^9)/
       (46254307147776000*b^3*E^u) - (108119063483*d^16*K0*M^5*Sqrt[Pi]*u^9)/
       (3330310114639872000*b^3*E^u) - (1598564794442597*K0^2*M^5*Sqrt[Pi]*
        u^9)/(5962087682734030848000*b^3) - 
      (16495187698776019*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(1084015942315278336000*
        b^3) - (157717260337907*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/
       (2241386346892492800*b^3) + (546409826548931*d^6*K0^2*M^5*Sqrt[Pi]*
        u^9)/(16561354674261196800*b^3) + (447963383504871307*d^8*K0^2*M^5*
        Sqrt[Pi]*u^9)/(2981043841367015424000*b^3) - 
      (4471906646729447*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(108401594231527833600*
        b^3) - (1488493157478563*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/
       (27100398557881958400*b^3) - (231857032649*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/
       (145544567980032000*b^3) + (6954695353*d^16*K0^2*M^5*Sqrt[Pi]*u^9)/
       (18743575445504000*b^3) - (30106457833*d^18*K0^2*M^5*Sqrt[Pi]*u^9)/
       (2382452620473139200*b^3) + (232993856471774257*K1*M^5*Sqrt[Pi]*u^9)/
       (4727980991141151296716800*b^3*E^u) + 
      (327850292414307564691*d^2*K1*M^5*Sqrt[Pi]*u^9)/
       (130019477256381660659712000*b^3*E^u) + 
      (76127013777506983157*d^4*K1*M^5*Sqrt[Pi]*u^9)/
       (7648204544493038862336000*b^3*E^u) - 
      (89703623761790657*d^6*K1*M^5*Sqrt[Pi]*u^9)/(12424221429181238476800*
        b^3*E^u) - (205215251730641839*d^8*K1*M^5*Sqrt[Pi]*u^9)/
       (10625978853905006592000*b^3*E^u) + (2678900386883797*d^10*K1*M^5*
        Sqrt[Pi]*u^9)/(357175759795126272000*b^3*E^u) + 
      (16331508786017*d^12*K1*M^5*Sqrt[Pi]*u^9)/(2497732585979904000*b^3*
        E^u) + (15941263279*d^14*K1*M^5*Sqrt[Pi]*u^9)/
       (2497732585979904000*b^3*E^u) - (184311734029*d^16*K1*M^5*Sqrt[Pi]*
        u^9)/(4995465171959808000*b^3*E^u) - 
      (716393523455567*K1^2*M^5*Sqrt[Pi]*u^9)/(1987362560911343616000*b^3) - 
      (234641354146118009*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(11924175365468061696000*
        b^3) - (5551930616902511*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/
       (62105080028479488000*b^3) + (31454954708421317*d^6*K1^2*M^5*Sqrt[Pi]*
        u^9)/(745260960341753856000*b^3) + (569401416503160701*d^8*K1^2*M^5*
        Sqrt[Pi]*u^9)/(2981043841367015424000*b^3) - 
      (28039434249972227*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(542007971157639168000*
        b^3) - (1191688654959259*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/
       (16937749098676224000*b^3) - (41911337618237*d^14*K1^2*M^5*Sqrt[Pi]*
        u^9)/(19357427541344256000*b^3) + (2536048354129*d^16*K1^2*M^5*
        Sqrt[Pi]*u^9)/(5161980677691801600*b^3) - 
      (89148566837*d^18*K1^2*M^5*Sqrt[Pi]*u^9)/(5339980011405312000*b^3) + 
      (459851025485431417*K0*M^5*Sqrt[Pi]*u^10)/(52007790902552664263884800*
        b^3*E^u) + (3231270998869358381*d^2*K0*M^5*Sqrt[Pi]*u^10)/
       (7223304292021203369984000*b^3*E^u) + 
      (56213234736081790049*d^4*K0*M^5*Sqrt[Pi]*u^10)/
       (32504869314095415164928000*b^3*E^u) - 
      (3253617828986531*d^6*K0*M^5*Sqrt[Pi]*u^10)/(2507995008996212736000*b^3*
        E^u) - (8207288933468593*d^8*K0*M^5*Sqrt[Pi]*u^10)/
       (2500230318565883904000*b^3*E^u) + (7983829793999*d^10*K0*M^5*Sqrt[Pi]*
        u^10)/(6410846970681753600*b^3*E^u) + 
      (8027696881*d^12*K0*M^5*Sqrt[Pi]*u^10)/(7004859015168000*b^3*E^u) + 
      (1861252243*d^14*K0*M^5*Sqrt[Pi]*u^10)/(178409470427136000*b^3*E^u) - 
      (5325586091*d^16*K0*M^5*Sqrt[Pi]*u^10)/(713637881708544000*b^3*E^u) + 
      (2527603486124818487*K1*M^5*Sqrt[Pi]*u^10)/(260038954512763321319424000*
        b^3*E^u) + (2114347278568623143*d^2*K1*M^5*Sqrt[Pi]*u^10)/
       (4333982575212722021990400*b^3*E^u) + 
      (30588722617004470363*d^4*K1*M^5*Sqrt[Pi]*u^10)/
       (16252434657047707582464000*b^3*E^u) - 
      (573310069018106687*d^6*K1*M^5*Sqrt[Pi]*u^10)/(403787196448390250496000*
        b^3*E^u) - (16807930125613127*d^8*K1*M^5*Sqrt[Pi]*u^10)/
       (4722657268402225152000*b^3*E^u) + (1684843905833537*d^10*K1*M^5*
        Sqrt[Pi]*u^10)/(1250115159282941952000*b^3*E^u) + 
      (4119324191*d^12*K1*M^5*Sqrt[Pi]*u^10)/(3303879081984000*b^3*E^u) + 
      (16153370729*d^14*K1*M^5*Sqrt[Pi]*u^10)/(1248866292989952000*b^3*E^u) - 
      (5954145721*d^16*K1*M^5*Sqrt[Pi]*u^10)/(713637881708544000*b^3*E^u) - 
      (608420115133289*K0*K1*M^5*Sqrt[Pi]*u^10)/(4471565762050523136000*
        b^3) - (96291403291259*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (12703311824007168000*b^3) - (90355078656781*d^4*K0*K1*M^5*Sqrt[Pi]*
        u^10)/(2605807553642496000*b^3) + (784486815747409*d^6*K0*K1*M^5*
        Sqrt[Pi]*u^10)/(49684064022783590400*b^3) + 
      (6144223551737009*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(82806773371305984000*
        b^3) - (32927003210251*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (1737205035761664000*b^3) - (80851377754439*d^12*K0*K1*M^5*Sqrt[Pi]*
        u^10)/(2903614131201638400*b^3) - (4168467944663*d^14*K0*K1*M^5*
        Sqrt[Pi]*u^10)/(4148020187430912000*b^3) + 
      (12355132779103*d^16*K0*K1*M^5*Sqrt[Pi]*u^10)/(58072282624032768000*
        b^3) - (23149305191*d^18*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (3226237923557376000*b^3) + (4156794632999*K0*M^5*Sqrt[Pi]*u^11)/
       (2658160227403196006400*b^3*E^u) + (7729549497424397*d^2*K0*M^5*
        Sqrt[Pi]*u^11)/(105994139067702440755200*b^3*E^u) + 
      (1625951837862493*d^4*K0*M^5*Sqrt[Pi]*u^11)/(5888563281539024486400*b^3*
        E^u) - (213023092972189*d^6*K0*M^5*Sqrt[Pi]*u^11)/
       (970642299154784256000*b^3*E^u) - (381550531964299*d^8*K0*M^5*Sqrt[Pi]*
        u^11)/(758998489564643328000*b^3*E^u) + 
      (672194258221*d^10*K0*M^5*Sqrt[Pi]*u^11)/(3606101421008486400*b^3*
        E^u) + (42747599201*d^12*K0*M^5*Sqrt[Pi]*u^11)/
       (234162429935616000*b^3*E^u) + (8027987*d^14*K0*M^5*Sqrt[Pi]*u^11)/
       (1951353582796800*b^3*E^u) - (945233129*d^16*K0*M^5*Sqrt[Pi]*u^11)/
       (624433146494976000*b^3*E^u) - (1954887335437*K0^2*M^5*Sqrt[Pi]*u^11)/
       (178862630482020925440*b^3) - (692389779441403*d^2*K0^2*M^5*Sqrt[Pi]*
        u^11)/(1117891440512630784000*b^3) - 
      (81689879630801*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(28663883090067456000*
        b^3) + (132298028935507*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/
       (106465851477393408000*b^3) + (4547850861889861*d^8*K0^2*M^5*Sqrt[Pi]*
        u^11)/(745260960341753856000*b^3) - 
      (97112946643051*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(67750996394704896000*
        b^3) - (238776350010503*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/
       (101626494592057344000*b^3) - (2946585842059*d^14*K0^2*M^5*Sqrt[Pi]*
        u^11)/(29036141312016384000*b^3) + 
      (1180344876563*d^16*K0^2*M^5*Sqrt[Pi]*u^11)/(58072282624032768000*
        b^3) - (30051517*d^18*K0^2*M^5*Sqrt[Pi]*u^11)/
       (43795084935168000*b^3) + (341250553220069*K1*M^5*Sqrt[Pi]*u^11)/
       (201893598224195125248000*b^3*E^u) + 
      (3945454655749489*d^2*K1*M^5*Sqrt[Pi]*u^11)/(50473399556048781312000*
        b^3*E^u) + (2979665963138341*d^4*K1*M^5*Sqrt[Pi]*u^11)/
       (10094679911209756262400*b^3*E^u) - 
      (700840901473157*d^6*K1*M^5*Sqrt[Pi]*u^11)/(2969023503296987136000*b^3*
        E^u) - (2843819134794683*d^8*K1*M^5*Sqrt[Pi]*u^11)/
       (5312989426952503296000*b^3*E^u) + (6198554881769*d^10*K1*M^5*Sqrt[Pi]*
        u^11)/(31252878982073548800*b^3*E^u) + 
      (10143397489*d^12*K1*M^5*Sqrt[Pi]*u^11)/(52036095541248000*b^3*E^u) + 
      (731097127*d^14*K1*M^5*Sqrt[Pi]*u^11)/(156108286623744000*b^3*E^u) - 
      (347836987*d^16*K1*M^5*Sqrt[Pi]*u^11)/(208144382164992000*b^3*E^u) - 
      (14161005800327*K1^2*M^5*Sqrt[Pi]*u^11)/(1117891440512630784000*b^3) - 
      (22423592539931809*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(31300960334353661952000*
        b^3) - (38906073443183417*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/
       (11737860125382623232000*b^3) + (66775823795291867*d^6*K1^2*M^5*
        Sqrt[Pi]*u^11)/(46951440501530492928000*b^3) + 
      (23805770511822811*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(3353674321537892352000*
        b^3) - (495249902983211*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/
       (304879483776172032000*b^3) - (4195665589303*d^12*K1^2*M^5*Sqrt[Pi]*
        u^11)/(1524397418880860160*b^3) - (1545626610667*d^14*K1^2*M^5*
        Sqrt[Pi]*u^11)/(12444060562292736000*b^3) + 
      (67479567187*d^16*K1^2*M^5*Sqrt[Pi]*u^11)/(2722138248001536000*b^3) - 
      (1250156111*d^18*K1^2*M^5*Sqrt[Pi]*u^11)/(1489032887795712000*b^3) + 
      (3440608848977*K0*M^5*Sqrt[Pi]*u^12)/(14132551875693658767360*b^3*
        E^u) + (5111668506828623*d^2*K0*M^5*Sqrt[Pi]*u^12)/
       (529970695338512203776000*b^3*E^u) + 
      (2085728688471677*d^4*K0*M^5*Sqrt[Pi]*u^12)/(58885632815390244864000*
        b^3*E^u) - (69997871588207*d^6*K0*M^5*Sqrt[Pi]*u^12)/
       (2294245434365853696000*b^3*E^u) - (1345378530889*d^8*K0*M^5*Sqrt[Pi]*
        u^12)/(22137455945635430400*b^3*E^u) + 
      (57129726307*d^10*K0*M^5*Sqrt[Pi]*u^12)/(2575786729291776000*b^3*E^u) + 
      (37788757913*d^12*K0*M^5*Sqrt[Pi]*u^12)/(1639137009549312000*b^3*E^u) + 
      (79285939*d^14*K0*M^5*Sqrt[Pi]*u^12)/(78054143311872000*b^3*E^u) - 
      (42766133*d^16*K0*M^5*Sqrt[Pi]*u^12)/(156108286623744000*b^3*E^u) + 
      (793489890824989*K1*M^5*Sqrt[Pi]*u^12)/(3179824172031073222656000*b^3*
        E^u) + (190708262318923*d^2*K1*M^5*Sqrt[Pi]*u^12)/
       (18704848070771018956800*b^3*E^u) + (19699905604064083*d^4*K1*M^5*
        Sqrt[Pi]*u^12)/(529970695338512203776000*b^3*E^u) - 
      (271294088911381*d^6*K1*M^5*Sqrt[Pi]*u^12)/(8412233259341463552000*b^3*
        E^u) - (317550365747*d^8*K1*M^5*Sqrt[Pi]*u^12)/
       (4993411115556864000*b^3*E^u) + (16363854380537*d^10*K1*M^5*Sqrt[Pi]*
        u^12)/(703189777096654848000*b^3*E^u) + 
      (118805770661*d^12*K1*M^5*Sqrt[Pi]*u^12)/(4917411028647936000*b^3*
        E^u) + (85551241*d^14*K1*M^5*Sqrt[Pi]*u^12)/(78054143311872000*b^3*
        E^u) - (5207669*d^16*K1*M^5*Sqrt[Pi]*u^12)/(17345365180416000*b^3*
        E^u) - (1417382891387*K0*K1*M^5*Sqrt[Pi]*u^12)/
       (434735560199356416000*b^3) - (1441306908138733*d^2*K0*K1*M^5*Sqrt[Pi]*
        u^12)/(7825240083588415488000*b^3) - 
      (234078229260151*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(266769548304150528000*
        b^3) + (18398323217*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/
       (53450119876608000*b^3) + (225156642864613*d^8*K0*K1*M^5*Sqrt[Pi]*
        u^12)/(119774082912067584000*b^3) - 
      (56152030806187*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(152439741888086016000*
        b^3) - (2218735500841*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/
       (2931533497847808000*b^3) - (4067881433*d^14*K0*K1*M^5*Sqrt[Pi]*u^12)/
       (97219223142912000*b^3) + (177977937029*d^16*K0*K1*M^5*Sqrt[Pi]*u^12)/
       (21777105984012288000*b^3) - (452366203*d^18*K0*K1*M^5*Sqrt[Pi]*u^12)/
       (1613118961778688000*b^3) + (2028559513*K0*M^5*Sqrt[Pi]*u^13)/
       (189320324602945536000*b^3*E^u) + (2707796440177*d^2*K0*M^5*Sqrt[Pi]*
        u^13)/(2614986983578185216000*b^3*E^u) + 
      (1285195332539*d^4*K0*M^5*Sqrt[Pi]*u^13)/(387405479048620032000*b^3*
        E^u) - (1669600769*d^6*K0*M^5*Sqrt[Pi]*u^13)/(512441109852672000*b^3*
        E^u) - (3485001977*d^8*K0*M^5*Sqrt[Pi]*u^13)/(654954317918208000*b^3*
        E^u) + (1503622129*d^10*K0*M^5*Sqrt[Pi]*u^13)/(757747604630016000*b^3*
        E^u) + (1294765397*d^12*K0*M^5*Sqrt[Pi]*u^13)/(614676378580992000*b^3*
        E^u) + (31889*d^14*K0*M^5*Sqrt[Pi]*u^13)/(187630152192000*b^3*E^u) - 
      (1765493*d^16*K0*M^5*Sqrt[Pi]*u^13)/(39027071655936000*b^3*E^u) - 
      (44382185251*K0^2*M^5*Sqrt[Pi]*u^13)/(230154120105541632000*b^3) - 
      (10796240365151*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(1203883089782833152000*
        b^3) - (108703628569183*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/
       (2347572025076524646400*b^3) + (3744108661373*d^6*K0^2*M^5*Sqrt[Pi]*
        u^13)/(255170872290926592000*b^3) + 
      (8788300152131*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(88254587408891904000*b^3) - 
      (4213218790349*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(304879483776172032000*
        b^3) - (31953480623*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/
       (750934689103872000*b^3) - (4076102899*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/
       (1361069124000768000*b^3) + (6536607697*d^16*K0^2*M^5*Sqrt[Pi]*u^13)/
       (10888552992006144000*b^3) - (7060427*d^18*K0^2*M^5*Sqrt[Pi]*u^13)/
       (333748750712832000*b^3) + (4797845209*K1*M^5*Sqrt[Pi]*u^13)/
       (410194036639715328000*b^3*E^u) + (11275546355599*d^2*K1*M^5*Sqrt[Pi]*
        u^13)/(10459947934312740864000*b^3*E^u) + 
      (70892720081*d^4*K1*M^5*Sqrt[Pi]*u^13)/(20631061014423552000*b^3*E^u) - 
      (339595244701*d^6*K1*M^5*Sqrt[Pi]*u^13)/(99618551755359436800*b^3*
        E^u) - (196348246891*d^8*K1*M^5*Sqrt[Pi]*u^13)/
       (35578054198342656000*b^3*E^u) + (186325205387*d^10*K1*M^5*Sqrt[Pi]*
        u^13)/(87898722137081856000*b^3*E^u) + 
      (266956433*d^12*K1*M^5*Sqrt[Pi]*u^13)/(122935275716198400*b^3*E^u) + 
      (4711613*d^14*K1*M^5*Sqrt[Pi]*u^13)/(29270303741952000*b^3*E^u) - 
      (983201*d^16*K1*M^5*Sqrt[Pi]*u^13)/(19513535827968000*b^3*E^u) - 
      (254323103*K1^2*M^5*Sqrt[Pi]*u^13)/(1222693763060689920*b^3) - 
      (49770523910837*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(5216826722392276992000*
        b^3) - (11956910847853*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/
       (239548165824135168000*b^3) + (1594867166411*d^6*K1^2*M^5*Sqrt[Pi]*
        u^13)/(106707819321660211200*b^3) + 
      (180701908896013*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(1676837160768946176000*
        b^3) - (64803487057*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/
       (4690453596556492800*b^3) - (2364111513137*d^12*K1^2*M^5*Sqrt[Pi]*
        u^13)/(50813247296028672000*b^3) - 
      (18385011427*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(5444276496003072000*b^3) + 
      (3032497007*d^16*K1^2*M^5*Sqrt[Pi]*u^13)/(4355421196802457600*b^3) - 
      (10563161*d^18*K1^2*M^5*Sqrt[Pi]*u^13)/(429105536630784000*b^3) + 
      (70898131*K0*M^5*Sqrt[Pi]*u^14)/(35159488854832742400*b^3*E^u) + 
      (1139845919*d^2*K0*M^5*Sqrt[Pi]*u^14)/(14649787022846976000*b^3*E^u) + 
      (73813*d^4*K0*M^5*Sqrt[Pi]*u^14)/(362690310528000*b^3*E^u) - 
      (4752943189*d^6*K0*M^5*Sqrt[Pi]*u^14)/(14649787022846976000*b^3*E^u) - 
      (8791547591*d^8*K0*M^5*Sqrt[Pi]*u^14)/(29299574045693952000*b^3*E^u) + 
      (4350904669*d^10*K0*M^5*Sqrt[Pi]*u^14)/(14649787022846976000*b^3*E^u) + 
      (2864453*d^12*K0*M^5*Sqrt[Pi]*u^14)/(30733818929049600*b^3*E^u) - 
      (77017*d^14*K0*M^5*Sqrt[Pi]*u^14)/(2090735981568000*b^3*E^u) - 
      (238109*d^16*K0*M^5*Sqrt[Pi]*u^14)/(19513535827968000*b^3*E^u) + 
      (487754107*K1*M^5*Sqrt[Pi]*u^14)/(246116421983829196800*b^3*E^u) + 
      (99669673*d^2*K1*M^5*Sqrt[Pi]*u^14)/(1206453048940339200*b^3*E^u) + 
      (126738653*d^4*K1*M^5*Sqrt[Pi]*u^14)/(559355504508702720*b^3*E^u) - 
      (1507933579*d^6*K1*M^5*Sqrt[Pi]*u^14)/(4883262340948992000*b^3*E^u) - 
      (10682904509*d^8*K1*M^5*Sqrt[Pi]*u^14)/(29299574045693952000*b^3*E^u) + 
      (644527729*d^10*K1*M^5*Sqrt[Pi]*u^14)/(2313124266765312000*b^3*E^u) + 
      (17099*d^12*K1*M^5*Sqrt[Pi]*u^14)/(144425840832000*b^3*E^u) - 
      (349987*d^14*K1*M^5*Sqrt[Pi]*u^14)/(14635151870976000*b^3*E^u) - 
      (16343*d^16*K1*M^5*Sqrt[Pi]*u^14)/(1501041217536000*b^3*E^u) - 
      (351369462463*K0*K1*M^5*Sqrt[Pi]*u^14)/(11737860125382623232000*b^3) - 
      (111245477099*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(98637480045232128000*b^3) - 
      (4147893209909*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(586893006269131161600*
        b^3) + (625029988679*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/
       (978155010448551936000*b^3) + (54983654879*d^8*K0*K1*M^5*Sqrt[Pi]*
        u^14)/(3450282223804416000*b^3) - (13496069*d^10*K0*K1*M^5*Sqrt[Pi]*
        u^14)/(144629736136704000*b^3) - (293350251637*d^12*K0*K1*M^5*
        Sqrt[Pi]*u^14)/(38109935472021504000*b^3) - 
      (3980990969*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(5444276496003072000*b^3) + 
      (144428057*d^16*K0*K1*M^5*Sqrt[Pi]*u^14)/(806559480889344000*b^3) - 
      (146496919*d^18*K0*K1*M^5*Sqrt[Pi]*u^14)/(21777105984012288000*b^3) - 
      (K0*M^5*Sqrt[Pi]*u^15)/(15623582607360*b^3*E^u) + 
      (2863297*d^2*K0*M^5*Sqrt[Pi]*u^15)/(291330991931616000*b^3*E^u) + 
      (169247011*d^4*K0*M^5*Sqrt[Pi]*u^15)/(3495971903179392000*b^3*E^u) + 
      (1413827*d^6*K0*M^5*Sqrt[Pi]*u^15)/(41618713133088000*b^3*E^u) - 
      (3720931*d^8*K0*M^5*Sqrt[Pi]*u^15)/(27745808755392000*b^3*E^u) - 
      (5292031*d^10*K0*M^5*Sqrt[Pi]*u^15)/(124856139399264000*b^3*E^u) + 
      (8461*d^12*K0*M^5*Sqrt[Pi]*u^15)/(158095776384000*b^3*E^u) + 
      (4259*d^14*K0*M^5*Sqrt[Pi]*u^15)/(152449498656000*b^3*E^u) + 
      (47*d^16*K0*M^5*Sqrt[Pi]*u^15)/(16261279856640*b^3*E^u) - 
      (5602671517*K0^2*M^5*Sqrt[Pi]*u^15)/(11737860125382623232000*b^3) - 
      (18380284669*d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(1676837160768946176000*b^3) - 
      (1159620341*d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(10260367242467328000*b^3) - 
      (142267779109*d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(2934465031345655808000*
        b^3) + (13493919139*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/
       (44127293704445952000*b^3) + (527086361*d^10*K0^2*M^5*Sqrt[Pi]*u^15)/
       (10888552992006144000*b^3) - (8887393*d^12*K0^2*M^5*Sqrt[Pi]*u^15)/
       (49622311812528000*b^3) - (54270523*d^14*K0^2*M^5*Sqrt[Pi]*u^15)/
       (5444276496003072000*b^3) + (188256949*d^16*K0^2*M^5*Sqrt[Pi]*u^15)/
       (21777105984012288000*b^3) - (18263257*d^18*K0^2*M^5*Sqrt[Pi]*u^15)/
       (21777105984012288000*b^3) - (K1*M^5*Sqrt[Pi]*u^15)/
       (14801288785920*b^3*E^u) + (194611*d^2*K1*M^5*Sqrt[Pi]*u^15)/
       (20091792547008000*b^3*E^u) + (40981609*d^4*K1*M^5*Sqrt[Pi]*u^15)/
       (873992975794848000*b^3*E^u) + (2678479*d^6*K1*M^5*Sqrt[Pi]*u^15)/
       (83237426266176000*b^3*E^u) - (763871*d^8*K1*M^5*Sqrt[Pi]*u^15)/
       (5841222895872000*b^3*E^u) - (1377041*d^10*K1*M^5*Sqrt[Pi]*u^15)/
       (35673182685504000*b^3*E^u) + (36587*d^12*K1*M^5*Sqrt[Pi]*u^15)/
       (711430993728000*b^3*E^u) + (8093*d^14*K1*M^5*Sqrt[Pi]*u^15)/
       (304898997312000*b^3*E^u) + (53*d^16*K1*M^5*Sqrt[Pi]*u^15)/
       (19513535827968*b^3*E^u) - (560404837*K1^2*M^5*Sqrt[Pi]*u^15)/
       (1304206680598069248000*b^3) - (178087119989*d^2*K1^2*M^5*Sqrt[Pi]*
        u^15)/(11737860125382623232000*b^3) - 
      (401634371*d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(2876926501319270400*b^3) - 
      (227823771983*d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(2934465031345655808000*
        b^3) + (19361088157*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/
       (49318740022616064000*b^3) + (128524057*d^10*K1^2*M^5*Sqrt[Pi]*u^15)/
       (1555507570286592000*b^3) - (4364587541*d^12*K1^2*M^5*Sqrt[Pi]*u^15)/
       (19054967736010752000*b^3) - (135740729*d^14*K1^2*M^5*Sqrt[Pi]*u^15)/
       (5444276496003072000*b^3) + (28972309*d^16*K1^2*M^5*Sqrt[Pi]*u^15)/
       (2419678442668032000*b^3) - (7401047*d^18*K1^2*M^5*Sqrt[Pi]*u^15)/
       (21777105984012288000*b^3) - (K0*M^5*Sqrt[Pi]*u^16)/
       (140612243466240*b^3*E^u) - (d^2*K0*M^5*Sqrt[Pi]*u^16)/
       (3515306086656*b^3*E^u) - (107*d^4*K0*M^5*Sqrt[Pi]*u^16)/
       (35153060866560*b^3*E^u) - (d^6*K0*M^5*Sqrt[Pi]*u^16)/
       (278992546560*b^3*E^u) + (67*d^8*K0*M^5*Sqrt[Pi]*u^16)/
       (10043731676160*b^3*E^u) + (d^10*K0*M^5*Sqrt[Pi]*u^16)/
       (132154364160*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi]*u^16)/
       (239136468480*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi]*u^16)/
       (358704702720*b^3*E^u) - (d^16*K0*M^5*Sqrt[Pi]*u^16)/
       (2869637621760*b^3*E^u) - (K1*M^5*Sqrt[Pi]*u^16)/
       (140612243466240*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi]*u^16)/
       (3515306086656*b^3*E^u) - (107*d^4*K1*M^5*Sqrt[Pi]*u^16)/
       (35153060866560*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi]*u^16)/
       (278992546560*b^3*E^u) + (67*d^8*K1*M^5*Sqrt[Pi]*u^16)/
       (10043731676160*b^3*E^u) + (d^10*K1*M^5*Sqrt[Pi]*u^16)/
       (132154364160*b^3*E^u) - (d^12*K1*M^5*Sqrt[Pi]*u^16)/
       (239136468480*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi]*u^16)/
       (358704702720*b^3*E^u) - (d^16*K1*M^5*Sqrt[Pi]*u^16)/
       (2869637621760*b^3*E^u) + (367803869*K0*K1*M^5*Sqrt[Pi]*u^16)/
       (4401697547018483712000*b^3) - (2852219431*d^2*K0*K1*M^5*Sqrt[Pi]*
        u^16)/(338592119001421824000*b^3) - 
      (8479112743*d^4*K0*K1*M^5*Sqrt[Pi]*u^16)/(157203483822088704000*b^3) - 
      (5650928957*d^6*K0*K1*M^5*Sqrt[Pi]*u^16)/(100038580614056448000*b^3) + 
      (7933412863*d^8*K0*K1*M^5*Sqrt[Pi]*u^16)/(44915281092025344000*b^3) + 
      (1872462551*d^10*K0*K1*M^5*Sqrt[Pi]*u^16)/(28582451604016128000*b^3) - 
      (3756163*d^12*K0*K1*M^5*Sqrt[Pi]*u^16)/(35817608526336000*b^3) - 
      (3783127*d^14*K0*K1*M^5*Sqrt[Pi]*u^16)/(136106912400076800*b^3) + 
      (2457397*d^16*K0*K1*M^5*Sqrt[Pi]*u^16)/(302459805333504000*b^3) + 
      (3166109*d^18*K0*K1*M^5*Sqrt[Pi]*u^16)/(2722138248001536000*b^3) + 
      (845077*K0^2*M^5*Sqrt[Pi]*u^17)/(80030864491245158400*b^3) - 
      (1042723*d^2*K0^2*M^5*Sqrt[Pi]*u^17)/(27596849824567296000*b^3) + 
      (1802029*d^4*K0^2*M^5*Sqrt[Pi]*u^17)/(10530376906742784000*b^3) - 
      (638085563*d^6*K0^2*M^5*Sqrt[Pi]*u^17)/(200077161228112896000*b^3) - 
      (34287661*d^8*K0^2*M^5*Sqrt[Pi]*u^17)/(14291225802008064000*b^3) + 
      (3608587*d^10*K0^2*M^5*Sqrt[Pi]*u^17)/(601735823242444800*b^3) + 
      (15869963*d^12*K0^2*M^5*Sqrt[Pi]*u^17)/(3175827956001792000*b^3) - 
      (4739689*d^14*K0^2*M^5*Sqrt[Pi]*u^17)/(1361069124000768000*b^3) - 
      (5101111*d^16*K0^2*M^5*Sqrt[Pi]*u^17)/(2722138248001536000*b^3) - 
      (116933*d^18*K0^2*M^5*Sqrt[Pi]*u^17)/(604919610667008000*b^3) + 
      (79433*K1^2*M^5*Sqrt[Pi]*u^17)/(7020251271161856000*b^3) - 
      (942523*d^2*K1^2*M^5*Sqrt[Pi]*u^17)/(88923182768050176000*b^3) + 
      (114632443*d^4*K1^2*M^5*Sqrt[Pi]*u^17)/(200077161228112896000*b^3) - 
      (64640729*d^6*K1^2*M^5*Sqrt[Pi]*u^17)/(28582451604016128000*b^3) - 
      (8171171*d^8*K1^2*M^5*Sqrt[Pi]*u^17)/(2858245160401612800*b^3) + 
      (74566643*d^10*K1^2*M^5*Sqrt[Pi]*u^17)/(19054967736010752000*b^3) + 
      (8473*d^12*K1^2*M^5*Sqrt[Pi]*u^17)/(1704684893184000*b^3) - 
      (3492277*d^14*K1^2*M^5*Sqrt[Pi]*u^17)/(1361069124000768000*b^3) - 
      (19319*d^16*K1^2*M^5*Sqrt[Pi]*u^17)/(12098392213340160*b^3) - 
      (948929*d^18*K1^2*M^5*Sqrt[Pi]*u^17)/(5444276496003072000*b^3) + 
      (1303*K0*K1*M^5*Sqrt[Pi]*u^18)/(862401557017728000*b^3) + 
      (11929*d^2*K0*K1*M^5*Sqrt[Pi]*u^18)/(215600389254432000*b^3) + 
      (3397741*d^4*K0*K1*M^5*Sqrt[Pi]*u^18)/(4168274192252352000*b^3) + 
      (342493*d^6*K0*K1*M^5*Sqrt[Pi]*u^18)/(181229312706624000*b^3) - 
      (277103*d^8*K0*K1*M^5*Sqrt[Pi]*u^18)/(297733870875168000*b^3) - 
      (216331*d^10*K0*K1*M^5*Sqrt[Pi]*u^18)/(51040092150028800*b^3) - 
      (12881*d^12*K0*K1*M^5*Sqrt[Pi]*u^18)/(198489247250112000*b^3) + 
      (89*d^14*K0*K1*M^5*Sqrt[Pi]*u^18)/(47656481932800*b^3) + 
      (3319*d^16*K0*K1*M^5*Sqrt[Pi]*u^18)/(5866677258624000*b^3) + 
      (d^18*K0*K1*M^5*Sqrt[Pi]*u^18)/(25661182579200*b^3) - 
      (653*d^2*K0^2*M^5*Sqrt[Pi]*u^19)/(680534562000384000*b^3) - 
      (653*d^4*K0^2*M^5*Sqrt[Pi]*u^19)/(56711213500032000*b^3) - 
      (653*d^6*K0^2*M^5*Sqrt[Pi]*u^19)/(18903737833344000*b^3) + 
      (653*d^8*K0^2*M^5*Sqrt[Pi]*u^19)/(56711213500032000*b^3) + 
      (24161*d^10*K0^2*M^5*Sqrt[Pi]*u^19)/(340267281000192000*b^3) + 
      (653*d^12*K0^2*M^5*Sqrt[Pi]*u^19)/(56711213500032000*b^3) - 
      (653*d^14*K0^2*M^5*Sqrt[Pi]*u^19)/(18903737833344000*b^3) - 
      (653*d^16*K0^2*M^5*Sqrt[Pi]*u^19)/(56711213500032000*b^3) - 
      (653*d^18*K0^2*M^5*Sqrt[Pi]*u^19)/(680534562000384000*b^3) - 
      (653*d^2*K1^2*M^5*Sqrt[Pi]*u^19)/(680534562000384000*b^3) - 
      (653*d^4*K1^2*M^5*Sqrt[Pi]*u^19)/(56711213500032000*b^3) - 
      (653*d^6*K1^2*M^5*Sqrt[Pi]*u^19)/(18903737833344000*b^3) + 
      (653*d^8*K1^2*M^5*Sqrt[Pi]*u^19)/(56711213500032000*b^3) + 
      (24161*d^10*K1^2*M^5*Sqrt[Pi]*u^19)/(340267281000192000*b^3) + 
      (653*d^12*K1^2*M^5*Sqrt[Pi]*u^19)/(56711213500032000*b^3) - 
      (653*d^14*K1^2*M^5*Sqrt[Pi]*u^19)/(18903737833344000*b^3) - 
      (653*d^16*K1^2*M^5*Sqrt[Pi]*u^19)/(56711213500032000*b^3) - 
      (653*d^18*K1^2*M^5*Sqrt[Pi]*u^19)/(680534562000384000*b^3))/Pi}, 6, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_12_10.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((K0^2*M^4*Sqrt[3/(29393*Pi)]*u^2)/(47104*b^2) + 
      (111*d^4*K0^2*M^4*Sqrt[3/(29393*Pi)]*u^2)/(47104*b^2) + 
      (297*d^10*K0^2*M^4*Sqrt[3/(29393*Pi)]*u^2)/(117760*b^2) + 
      (33*d^12*K0^2*M^4*Sqrt[3/(29393*Pi)]*u^2)/(47104*b^2) - 
      (271*d^4*K1^2*M^4*Sqrt[3/(29393*Pi)]*u^2)/(5888*b^2) - 
      (K1^2*M^4*Sqrt[7/(12597*Pi)]*u^2)/(5888*b^2) + 
      (113*d^6*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/(7360*b^2) + 
      (407*d^8*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/(29440*b^2) + 
      (3*d^2*K0^2*M^4*Sqrt[21/(4199*Pi)]*u^2)/(23552*b^2) - 
      (99*d^8*K0^2*M^4*Sqrt[21/(4199*Pi)]*u^2)/(235520*b^2) - 
      (11*d^10*K1^2*M^4*Sqrt[39/(2261*Pi)]*u^2)/(2944*b^2) - 
      (33*d^12*K1^2*M^4*Sqrt[39/(2261*Pi)]*u^2)/(29440*b^2) - 
      (11*d^6*K0^2*M^4*Sqrt[57/(1547*Pi)]*u^2)/(58880*b^2) - 
      (149*d^2*K1^2*M^4*u^2)/(2944*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (678719*d^10*K0*K1*M^4*Sqrt[3/(29393*Pi)]*u^3)/(16486400*b^2) - 
      (4943*d^12*K0*K1*M^4*Sqrt[3/(29393*Pi)]*u^3)/(376832*b^2) - 
      (99443*K0*K1*M^4*u^3)/(98918400*b^2*Sqrt[88179*Pi]) - 
      (92129*d^2*K0*K1*M^4*u^3)/(2150400*b^2*Sqrt[88179*Pi]) - 
      (11592653*d^4*K0*K1*M^4*u^3)/(98918400*b^2*Sqrt[88179*Pi]) + 
      (1391269*d^6*K0*K1*M^4*u^3)/(8243200*b^2*Sqrt[88179*Pi]) + 
      (5048033*d^8*K0*K1*M^4*u^3)/(32972800*b^2*Sqrt[88179*Pi]) + 
      (26701*d^12*K0*K1*M^4*u^3)/(13189120*b^2*Sqrt[88179*Pi]) + 
      (235743*d^6*K0^2*M^4*Sqrt[3/(29393*Pi)]*u^4)/(16486400*b^2) - 
      (336839*d^10*K0^2*M^4*Sqrt[3/(29393*Pi)]*u^4)/(32972800*b^2) - 
      (7499*d^12*K0^2*M^4*Sqrt[3/(29393*Pi)]*u^4)/(2637824*b^2) - 
      (5677223*d^4*K1^2*M^4*Sqrt[3/(29393*Pi)]*u^4)/(659456000*b^2) - 
      (82939*d^2*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^4)/(98918400*b^2) - 
      (20423*d^10*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^4)/(5652480*b^2) - 
      (13397*d^12*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^4)/(18841600*b^2) - 
      (300887*d^4*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^4)/(197836800*b^2) - 
      (18080219*d^2*K1^2*M^4*u^4)/(2967552000*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (51563*K0^2*M^4*u^4)/(197836800*b^2*Sqrt[88179*Pi]) + 
      (2426953*d^8*K0^2*M^4*u^4)/(65945600*b^2*Sqrt[88179*Pi]) - 
      (11*d^12*K0^2*M^4*u^4)/(23552*b^2*Sqrt[88179*Pi]) - 
      (707011*K1^2*M^4*u^4)/(5935104000*b^2*Sqrt[88179*Pi]) + 
      (109957*d^4*K1^2*M^4*u^4)/(29675520*b^2*Sqrt[88179*Pi]) + 
      (323507*d^6*K1^2*M^4*u^4)/(14131200*b^2*Sqrt[88179*Pi]) + 
      (410383*d^8*K1^2*M^4*u^4)/(11304960*b^2*Sqrt[88179*Pi]) + 
      (59711*d^10*K1^2*M^4*u^4)/(2355200*b^2*Sqrt[88179*Pi]) - 
      (364671*d^10*K0*K1*M^4*Sqrt[3/(29393*Pi)]*u^5)/(65945600*b^2) - 
      (51747*d^12*K0*K1*M^4*Sqrt[3/(29393*Pi)]*u^5)/(26378240*b^2) + 
      (28213*d^6*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^5)/(14131200*b^2) - 
      (1181651*d^2*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^5)/(2967552000*b^2) - 
      (1331761*K0*K1*M^4*u^5)/(5935104000*b^2*Sqrt[88179*Pi]) - 
      (91163671*d^4*K0*K1*M^4*u^5)/(5935104000*b^2*Sqrt[88179*Pi]) + 
      (338393*d^8*K0*K1*M^4*u^5)/(17203200*b^2*Sqrt[88179*Pi]) + 
      (2401401*d^6*K0^2*M^4*Sqrt[3/(29393*Pi)]*u^6)/(527564800*b^2) + 
      (4639*d^4*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^6)/(11870208000*b^2) - 
      (93487*d^6*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^6)/(296755200*b^2) - 
      (991*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^6)/(185472000*b^2) - 
      (14291*d^10*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^6)/(98918400*b^2) + 
      (6551*d^8*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^6)/(42393600*b^2) - 
      (61*d^12*K0^2*M^4*Sqrt[323/(273*Pi)]*u^6)/(32972800*b^2) + 
      (11*K1^2*M^4*Sqrt[4199/(21*Pi)]*u^6)/(593510400*b^2) - 
      (3387733*d^2*K0^2*M^4*u^6)/(1483776000*Sqrt[88179]*b^2*Sqrt[Pi]) + 
      (75541*d^2*K1^2*M^4*u^6)/(59351040*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (1267493*d^4*K0^2*M^4*u^6)/(791347200*b^2*Sqrt[88179*Pi]) - 
      (3640523*d^6*K0^2*M^4*u^6)/(527564800*b^2*Sqrt[88179*Pi]) + 
      (193*d^8*K0^2*M^4*u^6)/(716800*b^2*Sqrt[88179*Pi]) - 
      (1165337*d^4*K1^2*M^4*u^6)/(593510400*b^2*Sqrt[88179*Pi]) + 
      (8423*d^6*K1^2*M^4*u^6)/(4710400*b^2*Sqrt[88179*Pi]) + 
      (92653*d^8*K1^2*M^4*u^6)/(65945600*b^2*Sqrt[88179*Pi]) - 
      (43763*d^10*K1^2*M^4*u^6)/(59351040*b^2*Sqrt[88179*Pi]) - 
      (45079*d^12*K1^2*M^4*u^6)/(65945600*b^2*Sqrt[88179*Pi]) - 
      (1877*d^12*K0*K1*M^4*Sqrt[3/(29393*Pi)]*u^7)/(32972800*b^2) - 
      (3083*d^4*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^7)/(1483776000*b^2) - 
      (2999*d^10*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^7)/(148377600*b^2) - 
      (41267*K0*K1*M^4*u^7)/(1483776000*b^2*Sqrt[88179*Pi]) - 
      (37969*d^2*K0*K1*M^4*u^7)/(105984000*b^2*Sqrt[88179*Pi]) + 
      (2501*d^6*K0*K1*M^4*u^7)/(4636800*b^2*Sqrt[88179*Pi]) + 
      (130859*d^8*K0*K1*M^4*u^7)/(296755200*b^2*Sqrt[88179*Pi]) - 
      (35863*d^6*K0^2*M^4*Sqrt[3/(29393*Pi)]*u^8)/(32972800*b^2) + 
      (39773*d^4*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^8)/(1483776000*b^2) - 
      (24137*d^2*K0^2*M^4*u^8)/(105984000*Sqrt[88179]*b^2*Sqrt[Pi]) + 
      (15163*d^2*K1^2*M^4*u^8)/(63590400*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (34081*K0^2*M^4*u^8)/(1483776000*b^2*Sqrt[88179*Pi]) + 
      (989453*d^6*K0^2*M^4*u^8)/(296755200*b^2*Sqrt[88179*Pi]) - 
      (9851*d^8*K0^2*M^4*u^8)/(59351040*b^2*Sqrt[88179*Pi]) + 
      (d^10*K0^2*M^4*u^8)/(1290240*b^2*Sqrt[88179*Pi]) - 
      (379*d^12*K0^2*M^4*u^8)/(98918400*b^2*Sqrt[88179*Pi]) + 
      (21839*K1^2*M^4*u^8)/(890265600*b^2*Sqrt[88179*Pi]) - 
      (309271*d^4*K1^2*M^4*u^8)/(890265600*b^2*Sqrt[88179*Pi]) - 
      (4189*d^6*K1^2*M^4*u^8)/(37094400*b^2*Sqrt[88179*Pi]) + 
      (56167*d^8*K1^2*M^4*u^8)/(296755200*b^2*Sqrt[88179*Pi]) + 
      (67*d^10*K1^2*M^4*u^8)/(6451200*b^2*Sqrt[88179*Pi]) - 
      (229*d^12*K1^2*M^4*u^8)/(98918400*b^2*Sqrt[88179*Pi]) - 
      (101*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^9)/(556416000*b^2) + 
      (d^2*K0*K1*M^4*Sqrt[133/(663*Pi)]*u^9)/(79488000*b^2) + 
      (9281*d^4*K0*K1*M^4*u^9)/(278208000*b^2*Sqrt[88179*Pi]) - 
      (739*d^6*K0*K1*M^4*u^9)/(18547200*b^2*Sqrt[88179*Pi]) - 
      (467*d^8*K0*K1*M^4*u^9)/(37094400*b^2*Sqrt[88179*Pi]) + 
      (211*d^10*K0*K1*M^4*u^9)/(12364800*b^2*Sqrt[88179*Pi]) + 
      (d^12*K0*K1*M^4*u^9)/(370944*b^2*Sqrt[88179*Pi]) + 
      (283*d^4*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^10)/(185472000*b^2) - 
      (d^8*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^10)/(9273600*b^2) + 
      (71*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^10)/(333849600*b^2) + 
      (29*d^6*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^10)/(55641600*b^2) + 
      (d^10*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^10)/(806400*b^2) - 
      (281*d^2*K0^2*M^4*u^10)/(61824000*Sqrt[88179]*b^2*Sqrt[Pi]) + 
      (10247*d^2*K1^2*M^4*u^10)/(1669248000*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (233*K0^2*M^4*u^10)/(92736000*b^2*Sqrt[88179*Pi]) - 
      (251*d^6*K0^2*M^4*u^10)/(18547200*b^2*Sqrt[88179*Pi]) + 
      (d^10*K0^2*M^4*u^10)/(537600*b^2*Sqrt[88179*Pi]) + 
      (11*d^12*K0^2*M^4*u^10)/(37094400*b^2*Sqrt[88179*Pi]) - 
      (89*K1^2*M^4*u^10)/(417312000*b^2*Sqrt[88179*Pi]) - 
      (1949*d^4*K1^2*M^4*u^10)/(119232000*b^2*Sqrt[88179*Pi]) - 
      (167*d^8*K1^2*M^4*u^10)/(111283200*b^2*Sqrt[88179*Pi]) - 
      (2117*d^10*K1^2*M^4*u^10)/(111283200*b^2*Sqrt[88179*Pi]) + 
      (d^12*K1^2*M^4*u^10)/(3091200*b^2*Sqrt[88179*Pi]) + 
      (d^2*K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^11)/(83462400*b^2) + 
      (K0*K1*M^4*u^11)/(166924800*b^2*Sqrt[88179*Pi]) + 
      (11*d^4*K0*K1*M^4*u^11)/(33384960*b^2*Sqrt[88179*Pi]) - 
      (11*d^6*K0*K1*M^4*u^11)/(13910400*b^2*Sqrt[88179*Pi]) - 
      (11*d^8*K0*K1*M^4*u^11)/(55641600*b^2*Sqrt[88179*Pi]) + 
      (11*d^10*K0*K1*M^4*u^11)/(27820800*b^2*Sqrt[88179*Pi]) + 
      (d^12*K0*K1*M^4*u^11)/(18547200*b^2*Sqrt[88179*Pi]))/Pi, 0, 
    ((-24013*d^10*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/(2119680*b^2) + 
      (11*d^12*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/(7680*b^2) - 
      (341*d^14*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/(706560*b^2) + 
      (11*d^14*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^2)/(1059840*b^2) - 
      (201953*d^2*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^2)/(46632960*b^2) - 
      (41*d^2*K0^2*M^4*Sqrt[21/(4199*Pi)]*u^2)/(58880*b^2) - 
      (d^8*K1^2*M^4*Sqrt[221/(399*Pi)]*u^2)/(9216*b^2) - 
      (25*d^2*K1^2*M^4*u^2)/(3108864*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (229*K0^2*M^4*u^2)/(706560*b^2*Sqrt[88179*Pi]) - 
      (95117*d^4*K0^2*M^4*u^2)/(2119680*b^2*Sqrt[88179*Pi]) + 
      (59429*d^6*K0^2*M^4*u^2)/(1059840*b^2*Sqrt[88179*Pi]) + 
      (140503*d^8*K0^2*M^4*u^2)/(2119680*b^2*Sqrt[88179*Pi]) - 
      (12199*d^10*K0^2*M^4*u^2)/(264960*b^2*Sqrt[88179*Pi]) - 
      (35387*d^12*K0^2*M^4*u^2)/(2119680*b^2*Sqrt[88179*Pi]) - 
      (2491*K1^2*M^4*u^2)/(1059840*b^2*Sqrt[88179*Pi]) - 
      (30769*d^4*K1^2*M^4*u^2)/(264960*b^2*Sqrt[88179*Pi]) + 
      (152479*d^6*K1^2*M^4*u^2)/(423936*b^2*Sqrt[88179*Pi]) - 
      (527071*d^2*K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^3)/(63866880*b^2) - 
      (4287845*K0*K1*M^4*u^3)/(1175150592*b^2*Sqrt[88179*Pi]) - 
      (1711457203*d^4*K0*K1*M^4*u^3)/(5875752960*b^2*Sqrt[88179*Pi]) + 
      (258967183*d^6*K0*K1*M^4*u^3)/(445132800*b^2*Sqrt[88179*Pi]) + 
      (68691223*d^8*K0*K1*M^4*u^3)/(296755200*b^2*Sqrt[88179*Pi]) - 
      (1359383*d^10*K0*K1*M^4*u^3)/(4173120*b^2*Sqrt[88179*Pi]) - 
      (123776603*d^12*K0*K1*M^4*u^3)/(2670796800*b^2*Sqrt[88179*Pi]) - 
      (7931311*d^14*K0*K1*M^4*u^3)/(1335398400*b^2*Sqrt[88179*Pi]) + 
      (1810649*d^8*K0^2*M^4*Sqrt[3/(29393*Pi)]*u^4)/(65945600*b^2) - 
      (4139838072409*d^4*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^4)/
       (718957132185600*b^2) - (311567153*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^4)/
       (1762725888000*b^2) - (12179957*d^2*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^4)/
       (5875752960*b^2) - (85331429851*d^2*K1^2*M^4*u^4)/
       (881362944000*Sqrt[88179]*b^2*Sqrt[Pi]) - (11745541*K0^2*M^4*u^4)/
       (11751505920*b^2*Sqrt[88179*Pi]) - (284272451951*d^4*K0^2*M^4*u^4)/
       (21786579763200*b^2*Sqrt[88179*Pi]) + (35912077*d^6*K0^2*M^4*u^4)/
       (222566400*b^2*Sqrt[88179*Pi]) - (10234621*d^10*K0^2*M^4*u^4)/
       (106831872*b^2*Sqrt[88179*Pi]) - (96676523*d^12*K0^2*M^4*u^4)/
       (5341593600*b^2*Sqrt[88179*Pi]) - (2051243*d^14*K0^2*M^4*u^4)/
       (1335398400*b^2*Sqrt[88179*Pi]) - (449512608119*d^4*K1^2*M^4*u^4)/
       (1762725888000*b^2*Sqrt[88179*Pi]) + (1724944147*d^6*K1^2*M^4*u^4)/
       (4451328000*b^2*Sqrt[88179*Pi]) + (16607369477*d^8*K1^2*M^4*u^4)/
       (53415936000*b^2*Sqrt[88179*Pi]) - (1025165293*d^10*K1^2*M^4*u^4)/
       (3815424000*b^2*Sqrt[88179*Pi]) - (3918047473*d^12*K1^2*M^4*u^4)/
       (53415936000*b^2*Sqrt[88179*Pi]) - (15050387*d^14*K1^2*M^4*u^4)/
       (6676992000*b^2*Sqrt[88179*Pi]) - (12892942507*d^12*K0*K1*M^4*
        Sqrt[13/(6783*Pi)]*u^5)/(2866655232000*b^2) - 
      (3025052399*K0*K1*M^4*u^5)/(1762725888000*b^2*Sqrt[88179*Pi]) - 
      (62489102791*d^2*K0*K1*M^4*u^5)/(881362944000*b^2*Sqrt[88179*Pi]) - 
      (332547763829*d^4*K0*K1*M^4*u^5)/(1762725888000*b^2*Sqrt[88179*Pi]) + 
      (611984861*d^6*K0*K1*M^4*u^5)/(2225664000*b^2*Sqrt[88179*Pi]) + 
      (13053994007*d^8*K0*K1*M^4*u^5)/(53415936000*b^2*Sqrt[88179*Pi]) - 
      (1744742057*d^10*K0*K1*M^4*u^5)/(8902656000*b^2*Sqrt[88179*Pi]) - 
      (1633765879*d^12*K0*K1*M^4*u^5)/(859996569600*b^2*Sqrt[88179*Pi]) - 
      (23118869*d^14*K0*K1*M^4*u^5)/(13353984000*b^2*Sqrt[88179*Pi]) + 
      (2193857*d^8*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^6)/(663552000*b^2) - 
      (20627449*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^6)/(705090355200*b^2) - 
      (348898111*d^2*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^6)/(282036142080*b^2) + 
      (61928983*d^6*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^6)/(14244249600*b^2) + 
      (124653869773*d^8*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^6)/
       (41553324933120*b^2) - (461220144731*d^10*K1^2*M^4*Sqrt[19/(4641*Pi)]*
        u^6)/(122215661568000*b^2) - (5099679433*d^2*K0^2*M^4*u^6)/
       (503635968000*Sqrt[88179]*b^2*Sqrt[Pi]) - (836538817*K0^2*M^4*u^6)/
       (3525451776000*b^2*Sqrt[88179*Pi]) - (104034415357*d^4*K0^2*M^4*u^6)/
       (3525451776000*b^2*Sqrt[88179*Pi]) + (448820693*d^6*K0^2*M^4*u^6)/
       (11870208000*b^2*Sqrt[88179*Pi]) - (351093349*d^10*K0^2*M^4*u^6)/
       (11870208000*b^2*Sqrt[88179*Pi]) - (1182353839*d^12*K0^2*M^4*u^6)/
       (106831872000*b^2*Sqrt[88179*Pi]) - (4182439*d^14*K0^2*M^4*u^6)/
       (15261696000*b^2*Sqrt[88179*Pi]) - (18830635801*d^4*K1^2*M^4*u^6)/
       (352545177600*b^2*Sqrt[88179*Pi]) + (1455880840177*d^8*K1^2*M^4*u^6)/
       (207766624665600*b^2*Sqrt[88179*Pi]) + 
      (2109216738053*d^10*K1^2*M^4*u^6)/(122215661568000*b^2*
        Sqrt[88179*Pi]) - (64161919*d^12*K1^2*M^4*u^6)/
       (3815424000*b^2*Sqrt[88179*Pi]) - (87171683*d^14*K1^2*M^4*u^6)/
       (213663744000*b^2*Sqrt[88179*Pi]) - 
      (29470169*d^2*K0*K1*M^4*Sqrt[7/(12597*Pi)]*u^7)/(22892544000*b^2) - 
      (334594499*d^4*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^7)/(160247808000*b^2) - 
      (61279*d^14*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^7)/(3561062400*b^2) - 
      (192817*K0*K1*M^4*u^7)/(995328000*b^2*Sqrt[88179*Pi]) + 
      (217336513*d^6*K0*K1*M^4*u^7)/(5935104000*b^2*Sqrt[88179*Pi]) + 
      (1903293491*d^8*K0*K1*M^4*u^7)/(53415936000*b^2*Sqrt[88179*Pi]) - 
      (1418166713*d^10*K0*K1*M^4*u^7)/(53415936000*b^2*Sqrt[88179*Pi]) - 
      (32506837*d^12*K0*K1*M^4*u^7)/(3561062400*b^2*Sqrt[88179*Pi]) + 
      (685656338531277*d^10*K1^2*M^4*Sqrt[3/(29393*Pi)]*u^8)/
       (313855854247936000*b^2) - (593039*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^8)/
       (125908992000*b^2) - (337829*d^12*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^8)/
       (3338496000*b^2) + (561022632343*d^14*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^8)/
       (236120658149376000*b^2) - (88335371*d^2*K1^2*M^4*Sqrt[19/(4641*Pi)]*
        u^8)/(881362944000*b^2) - (967387103*d^2*K0^2*M^4*u^8)/
       (1762725888000*Sqrt[88179]*b^2*Sqrt[Pi]) + (189803*K0^2*M^4*u^8)/
       (220340736000*b^2*Sqrt[88179*Pi]) - (730185667*d^4*K0^2*M^4*u^8)/
       (220340736000*b^2*Sqrt[88179*Pi]) + (55830517*d^6*K0^2*M^4*u^8)/
       (17805312000*b^2*Sqrt[88179*Pi]) + (7941859*d^8*K0^2*M^4*u^8)/
       (1669248000*b^2*Sqrt[88179*Pi]) - (473692283*d^10*K0^2*M^4*u^8)/
       (160247808000*b^2*Sqrt[88179*Pi]) - (2622647*d^12*K0^2*M^4*u^8)/
       (2503872000*b^2*Sqrt[88179*Pi]) - (1921290818701*d^14*K0^2*M^4*u^8)/
       (26235628683264000*b^2*Sqrt[88179*Pi]) - (311455541*d^4*K1^2*M^4*u^8)/
       (88136294400*b^2*Sqrt[88179*Pi]) + (1038799*d^6*K1^2*M^4*u^8)/
       (165888000*b^2*Sqrt[88179*Pi]) + (1784611*d^8*K1^2*M^4*u^8)/
       (387072000*b^2*Sqrt[88179*Pi]) - (268824805385984279*d^10*K1^2*M^4*
        u^8)/(25422324194082816000*b^2*Sqrt[88179*Pi]) - 
      (995767*d^14*K1^2*M^4*u^8)/(26707968000*b^2*Sqrt[88179*Pi]) - 
      (102085047577*d^2*K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^9)/
       (2270390943744000*b^2) - (578927*d^10*K0*K1*M^4*Sqrt[19/(4641*Pi)]*
        u^9)/(7511616000*b^2) - (305269735309951*d^12*K0*K1*M^4*
        Sqrt[19/(4641*Pi)]*u^9)/(3010538391404544000*b^2) - 
      (326699*K0*K1*M^4*u^9)/(73446912000*b^2*Sqrt[88179*Pi]) + 
      (223620817891*d^2*K0*K1*M^4*u^9)/(756796981248000*b^2*Sqrt[88179*Pi]) - 
      (108791737*d^4*K0*K1*M^4*u^9)/(73446912000*b^2*Sqrt[88179*Pi]) + 
      (9512879*d^6*K0*K1*M^4*u^9)/(5007744000*b^2*Sqrt[88179*Pi]) + 
      (40515667*d^8*K0*K1*M^4*u^9)/(20030976000*b^2*Sqrt[88179*Pi]) + 
      (288909615929923*d^12*K0*K1*M^4*u^9)/(200702559426969600*b^2*
        Sqrt[88179*Pi]) - (122027*d^14*K0*K1*M^4*u^9)/
       (7511616000*b^2*Sqrt[88179*Pi]) - (793*K1^2*M^4*Sqrt[13/(6783*Pi)]*
        u^10)/(1347192000*b^2) + (50453*d^8*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^10)/
       (4006195200*b^2) + (4051*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^10)/
       (14689382400*b^2) - (1812090149*d^12*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^10)/
       (255650338944000*b^2) - (4230323*d^2*K0^2*M^4*u^10)/
       (881362944000*Sqrt[88179]*b^2*Sqrt[Pi]) - (17627593*d^2*K1^2*M^4*u^10)/
       (226636185600*Sqrt[88179]*b^2*Sqrt[Pi]) - (26708519*d^4*K0^2*M^4*u^10)/
       (146893824000*b^2*Sqrt[88179*Pi]) + (367163*d^6*K0^2*M^4*u^10)/
       (2289254400*b^2*Sqrt[88179*Pi]) + (220361*d^8*K0^2*M^4*u^10)/
       (1251936000*b^2*Sqrt[88179*Pi]) - (27622613*d^10*K0^2*M^4*u^10)/
       (240371712000*b^2*Sqrt[88179*Pi]) - (4630513*d^12*K0^2*M^4*u^10)/
       (120185856000*b^2*Sqrt[88179*Pi]) - (54101*d^14*K0^2*M^4*u^10)/
       (34338816000*b^2*Sqrt[88179*Pi]) - (36009481*d^4*K1^2*M^4*u^10)/
       (566590464000*b^2*Sqrt[88179*Pi]) + (39361627*d^6*K1^2*M^4*u^10)/
       (240371712000*b^2*Sqrt[88179*Pi]) - (903719*d^10*K1^2*M^4*u^10)/
       (6867763200*b^2*Sqrt[88179*Pi]) + (183450352193*d^12*K1^2*M^4*u^10)/
       (2045202711552000*b^2*Sqrt[88179*Pi]) - (92303*d^14*K1^2*M^4*u^10)/
       (48074342400*b^2*Sqrt[88179*Pi]) + (21253*K0*K1*M^4*Sqrt[13/(6783*Pi)]*
        u^11)/(495766656000*b^2) + (79*d^8*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^11)/
       (23184000*b^2) - (21263*d^12*K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^11)/
       (30046464000*b^2) - (3549047*d^2*K0*K1*M^4*u^11)/
       (283295232000*b^2*Sqrt[88179*Pi]) - (6824903*d^4*K0*K1*M^4*u^11)/
       (198306662400*b^2*Sqrt[88179*Pi]) + (2793689*d^6*K0*K1*M^4*u^11)/
       (60092928000*b^2*Sqrt[88179*Pi]) - (1907231*d^10*K0*K1*M^4*u^11)/
       (60092928000*b^2*Sqrt[88179*Pi]) - (38009*d^14*K0*K1*M^4*u^11)/
       (60092928000*b^2*Sqrt[88179*Pi]) - 
      (497*d^12*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^12)/(4292352000*b^2) - 
      (7104049*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^12)/(263747860992000*b^2) - 
      (d^14*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^12)/(375580800*b^2) + 
      (40361*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^12)/(991533312000*b^2) + 
      (89*d^8*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^12)/(667699200*b^2) - 
      (866057*d^2*K0^2*M^4*u^12)/(495766656000*Sqrt[88179]*b^2*Sqrt[Pi]) + 
      (84419*d^2*K1^2*M^4*u^12)/(198306662400*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (1759819*d^4*K0^2*M^4*u^12)/(991533312000*b^2*Sqrt[88179*Pi]) + 
      (6767*d^6*K0^2*M^4*u^12)/(2503872000*b^2*Sqrt[88179*Pi]) + 
      (22391*d^8*K0^2*M^4*u^12)/(10015488000*b^2*Sqrt[88179*Pi]) - 
      (3071*d^10*K0^2*M^4*u^12)/(2146176000*b^2*Sqrt[88179*Pi]) - 
      (4289*d^12*K0^2*M^4*u^12)/(6009292800*b^2*Sqrt[88179*Pi]) - 
      (243407*K1^2*M^4*u^12)/(532823961600*b^2*Sqrt[88179*Pi]) - 
      (1608779*d^4*K1^2*M^4*u^12)/(991533312000*b^2*Sqrt[88179*Pi]) + 
      (6263*d^6*K1^2*M^4*u^12)/(3338496000*b^2*Sqrt[88179*Pi]) - 
      (46331*d^10*K1^2*M^4*u^12)/(30046464000*b^2*Sqrt[88179*Pi]) - 
      (1571*d^14*K1^2*M^4*u^12)/(30046464000*b^2*Sqrt[88179*Pi]) - 
      (d^2*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^13)/(327888000*b^2) + 
      (d^6*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^13)/(59616000*b^2) - 
      (d^10*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^13)/(59616000*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^13)/(59616000*b^2) - 
      (d^4*K0*K1*M^4*Sqrt[221/(399*Pi)]*u^13)/(655776000*b^2) - 
      (K0*K1*M^4*u^13)/(655776000*b^2*Sqrt[88179*Pi]) - 
      (6199*d^2*K0*K1*M^4*u^13)/(165255552000*b^2*Sqrt[88179*Pi]) + 
      (11*d^4*K0*K1*M^4*u^13)/(300464640*b^2*Sqrt[88179*Pi]) + 
      (121*d^6*K0*K1*M^4*u^13)/(15023232000*b^2*Sqrt[88179*Pi]) + 
      (349*d^8*K0*K1*M^4*u^13)/(625968000*b^2*Sqrt[88179*Pi]) + 
      (121*d^10*K0*K1*M^4*u^13)/(15023232000*b^2*Sqrt[88179*Pi]) + 
      (11*d^12*K0*K1*M^4*u^13)/(300464640*b^2*Sqrt[88179*Pi]) - 
      (197*d^14*K0*K1*M^4*u^13)/(15023232000*b^2*Sqrt[88179*Pi]) + 
      (d^10*K0^2*M^4*Sqrt[7/(12597*Pi)]*u^14)/(536544000*b^2) - 
      (d^12*K0^2*M^4*Sqrt[7/(12597*Pi)]*u^14)/(536544000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^14)/(536544000*b^2) - 
      (d^12*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^14)/(536544000*b^2) + 
      (d^6*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^14)/(1073088000*b^2) + 
      (d^8*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^14)/(357696000*b^2) + 
      (d^6*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^14)/(1073088000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^14)/(357696000*b^2) - 
      (d^4*K0^2*M^4*Sqrt[221/(399*Pi)]*u^14)/(11803968000*b^2) - 
      (d^4*K1^2*M^4*Sqrt[221/(399*Pi)]*u^14)/(11803968000*b^2) - 
      (53*d^2*K0^2*M^4*u^14)/(11803968000*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (53*d^2*K1^2*M^4*u^14)/(11803968000*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^14)/(11803968000*b^2*Sqrt[88179*Pi]) - 
      (d^10*K0^2*M^4*u^14)/(39744000*b^2*Sqrt[88179*Pi]) + 
      (d^12*K0^2*M^4*u^14)/(1073088000*b^2*Sqrt[88179*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(1073088000*b^2*Sqrt[88179*Pi]) - 
      (K1^2*M^4*u^14)/(11803968000*b^2*Sqrt[88179*Pi]) - 
      (d^10*K1^2*M^4*u^14)/(39744000*b^2*Sqrt[88179*Pi]) + 
      (d^12*K1^2*M^4*u^14)/(1073088000*b^2*Sqrt[88179*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(1073088000*b^2*Sqrt[88179*Pi]))/Pi, 0, 
    ((67523656451*d^10*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^2)/(1174870794240*b^2) + 
      (4026563687*d^4*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/(475045724160*b^2) + 
      (106597*d^12*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/(13660160*b^2) + 
      (1576773353*d^10*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^2)/(268504104960*b^2) + 
      (81827*d^2*K0^2*M^4*Sqrt[91/(969*Pi)]*u^2)/(245882880*b^2) - 
      (279337*d^6*K0^2*M^4*Sqrt[91/(969*Pi)]*u^2)/(245882880*b^2) + 
      (161083*d^12*K0^2*M^4*Sqrt[91/(969*Pi)]*u^2)/(245882880*b^2) + 
      (13*d^16*K1^2*M^4*Sqrt[91/(969*Pi)]*u^2)/(27320320*b^2) - 
      (19*d^16*K0^2*M^4*Sqrt[133/(663*Pi)]*u^2)/(54640640*b^2) - 
      (118603*d^8*K0^2*M^4*Sqrt[221/(399*Pi)]*u^2)/(122941440*b^2) + 
      (2209*d^14*K1^2*M^4*Sqrt[247/(357*Pi)]*u^2)/(122941440*b^2) + 
      (3782627*d^2*K1^2*M^4*u^2)/(40980480*Sqrt[88179]*b^2*Sqrt[Pi]) + 
      (12533*K0^2*M^4*u^2)/(21381120*b^2*Sqrt[88179*Pi]) + 
      (116639501*d^4*K0^2*M^4*u^2)/(16380887040*b^2*Sqrt[88179*Pi]) - 
      (274531199*d^10*K0^2*M^4*u^2)/(268504104960*b^2*Sqrt[88179*Pi]) - 
      (423329*d^14*K0^2*M^4*u^2)/(245882880*b^2*Sqrt[88179*Pi]) + 
      (76709*K1^2*M^4*u^2)/(49176576*b^2*Sqrt[88179*Pi]) + 
      (45525943*d^4*K1^2*M^4*u^2)/(122941440*b^2*Sqrt[88179*Pi]) - 
      (16274873*d^6*K1^2*M^4*u^2)/(40980480*b^2*Sqrt[88179*Pi]) - 
      (8962489*d^8*K1^2*M^4*u^2)/(15367680*b^2*Sqrt[88179*Pi]) + 
      (270266686073*d^10*K1^2*M^4*u^2)/(34071253032960*b^2*Sqrt[88179*Pi]) + 
      (2175311863*d^10*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^3)/(44258918400*b^2) + 
      (31380149089*K0*K1*M^4*u^3)/(6815873433600*b^2*Sqrt[88179*Pi]) + 
      (39520206079*d^2*K0*K1*M^4*u^3)/(162282700800*b^2*Sqrt[88179*Pi]) + 
      (349950831233*d^4*K0*K1*M^4*u^3)/(378659635200*b^2*Sqrt[88179*Pi]) - 
      (3153087673889*d^6*K0*K1*M^4*u^3)/(3407936716800*b^2*Sqrt[88179*Pi]) - 
      (26690279113*d^8*K0*K1*M^4*u^3)/(17211801600*b^2*Sqrt[88179*Pi]) + 
      (180506944649*d^12*K0*K1*M^4*u^3)/(486848102400*b^2*Sqrt[88179*Pi]) - 
      (2737341403*d^14*K0*K1*M^4*u^3)/(3407936716800*b^2*Sqrt[88179*Pi]) - 
      (66806833*d^16*K0*K1*M^4*u^3)/(324565401600*b^2*Sqrt[88179*Pi]) + 
      (17503321787*d^12*K0^2*M^4*Sqrt[7/(12597*Pi)]*u^4)/(973696204800*b^2) - 
      (1332519481*d^8*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^4)/(34423603200*b^2) - 
      (11882347949*d^16*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^4)/
       (408952406016000*b^2) + (25794680419*d^2*K0^2*M^4*u^4)/
       (324565401600*Sqrt[88179]*b^2*Sqrt[Pi]) + 
      (74477586323713*d^2*K1^2*M^4*u^4)/(379741519872000*Sqrt[88179]*b^2*
        Sqrt[Pi]) + (20917415269*K0^2*M^4*u^4)/(13631746867200*b^2*
        Sqrt[88179*Pi]) + (225352063093*d^4*K0^2*M^4*u^4)/
       (757319270400*b^2*Sqrt[88179*Pi]) - (2011631393309*d^6*K0^2*M^4*u^4)/
       (6815873433600*b^2*Sqrt[88179*Pi]) + (26063411617*d^10*K0^2*M^4*u^4)/
       (88517836800*b^2*Sqrt[88179*Pi]) - (2695165423*d^14*K0^2*M^4*u^4)/
       (6815873433600*b^2*Sqrt[88179*Pi]) - (59935573*d^16*K0^2*M^4*u^4)/
       (649130803200*b^2*Sqrt[88179*Pi]) + (10623142811*K1^2*M^4*u^4)/
       (2853666816000*b^2*Sqrt[88179*Pi]) + 
      (290520093615121*d^4*K1^2*M^4*u^4)/(379741519872000*b^2*
        Sqrt[88179*Pi]) - (5656807767593*d^6*K1^2*M^4*u^4)/
       (8179048120320*b^2*Sqrt[88179*Pi]) - (100449383833*d^8*K1^2*M^4*u^4)/
       (73764864000*b^2*Sqrt[88179*Pi]) + (167576103131*d^10*K1^2*M^4*u^4)/
       (229490688000*b^2*Sqrt[88179*Pi]) + (74202301302317*d^12*K1^2*M^4*u^4)/
       (204476203008000*b^2*Sqrt[88179*Pi]) - (6943112567*d^14*K1^2*M^4*u^4)/
       (1635809624064*b^2*Sqrt[88179*Pi]) - 
      (8741402321*d^14*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^5)/
       (40895240601600*b^2) + (57043851079*K0*K1*M^4*u^5)/
       (17900273664000*b^2*Sqrt[88179*Pi]) + 
      (61455051848803*d^2*K0*K1*M^4*u^5)/(379741519872000*b^2*
        Sqrt[88179*Pi]) + (232824031375051*d^4*K0*K1*M^4*u^5)/
       (379741519872000*b^2*Sqrt[88179*Pi]) - 
      (22863189099367*d^6*K0*K1*M^4*u^5)/(40895240601600*b^2*
        Sqrt[88179*Pi]) - (563485044361*d^8*K0*K1*M^4*u^5)/
       (516354048000*b^2*Sqrt[88179*Pi]) + (3566043601387*d^10*K0*K1*M^4*u^5)/
       (6196248576000*b^2*Sqrt[88179*Pi]) + 
      (61308996435647*d^12*K0*K1*M^4*u^5)/(204476203008000*b^2*
        Sqrt[88179*Pi]) - (147610510787*d^16*K0*K1*M^4*u^5)/
       (408952406016000*b^2*Sqrt[88179*Pi]) + 
      (51545606317*d^10*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^6)/
       (4130832384000*b^2) - (842358197*d^14*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^6)/
       (40895240601600*b^2) + (3090317603*K0^2*M^4*Sqrt[323/(273*Pi)]*u^6)/
       (1772127092736000*b^2) + (955939732187*d^2*K0^2*M^4*u^6)/
       (34521956352000*Sqrt[88179]*b^2*Sqrt[Pi]) + 
      (133416402508559*d^2*K1^2*M^4*u^6)/(2862666842112000*Sqrt[88179]*b^2*
        Sqrt[Pi]) + (137660027927519*d^4*K0^2*M^4*u^6)/
       (1329095319552000*b^2*Sqrt[88179*Pi]) - 
      (3760858800973*d^6*K0^2*M^4*u^6)/(40895240601600*b^2*Sqrt[88179*Pi]) - 
      (387589085581*d^8*K0^2*M^4*u^6)/(2065416192000*b^2*Sqrt[88179*Pi]) + 
      (195238823291*d^10*K0^2*M^4*u^6)/(2065416192000*b^2*Sqrt[88179*Pi]) + 
      (5493481090879*d^12*K0^2*M^4*u^6)/(102238101504000*b^2*
        Sqrt[88179*Pi]) - (31424687873*d^16*K0^2*M^4*u^6)/
       (408952406016000*b^2*Sqrt[88179*Pi]) + (1706034613427*K1^2*M^4*u^6)/
       (1908444561408000*b^2*Sqrt[88179*Pi]) + 
      (498869733943517*d^4*K1^2*M^4*u^6)/(2862666842112000*b^2*
        Sqrt[88179*Pi]) - (13657309691087*d^6*K1^2*M^4*u^6)/
       (81790481203200*b^2*Sqrt[88179*Pi]) - (88158093943*d^8*K1^2*M^4*u^6)/
       (295059456000*b^2*Sqrt[88179*Pi]) + (449681195591*d^12*K1^2*M^4*u^6)/
       (5452698746880*b^2*Sqrt[88179*Pi]) - (25801400033*d^14*K1^2*M^4*u^6)/
       (45439156224000*b^2*Sqrt[88179*Pi]) - (11461223563*d^16*K1^2*M^4*u^6)/
       (90878312448000*b^2*Sqrt[88179*Pi]) - 
      (133819211*d^16*K0*K1*M^4*Sqrt[247/(357*Pi)]*u^7)/
       (408952406016000*b^2) + (5954224687549*K0*K1*M^4*u^7)/
       (12404889649152000*b^2*Sqrt[88179*Pi]) + 
      (448689986396147*d^2*K0*K1*M^4*u^7)/(18607334473728000*b^2*
        Sqrt[88179*Pi]) + (340911744692797*d^4*K0*K1*M^4*u^7)/
       (3721466894745600*b^2*Sqrt[88179*Pi]) - 
      (137048758487*d^6*K0*K1*M^4*u^7)/(1635809624064*b^2*Sqrt[88179*Pi]) - 
      (83387429537*d^8*K0*K1*M^4*u^7)/(516354048000*b^2*Sqrt[88179*Pi]) + 
      (4169735279*d^10*K0*K1*M^4*u^7)/(49569988608*b^2*Sqrt[88179*Pi]) + 
      (1320535574123*d^12*K0*K1*M^4*u^7)/(29210886144000*b^2*
        Sqrt[88179*Pi]) - (35083760161*d^14*K0*K1*M^4*u^7)/
       (204476203008000*b^2*Sqrt[88179*Pi]) + 
      (3798706409417953*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^8)/
       (696002791747092480000*b^2) + (1587576528037*d^2*K0^2*M^4*
        Sqrt[19/(4641*Pi)]*u^8)/(12404889649152000*b^2) - 
      (5103423077*d^8*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^8)/(4956998860800*b^2) + 
      (7956957193123*d^2*K1^2*M^4*u^8)/(1860733447372800*Sqrt[88179]*b^2*
        Sqrt[Pi]) + (1497570588671*K0^2*M^4*u^8)/(29771735157964800*b^2*
        Sqrt[88179*Pi]) + (10731650641301*d^4*K0^2*M^4*u^8)/
       (1033740804096000*b^2*Sqrt[88179*Pi]) - (22927881601*d^6*K0^2*M^4*u^8)/
       (2820361420800*b^2*Sqrt[88179*Pi]) + (353237980439*d^10*K0^2*M^4*u^8)/
       (37177491456000*b^2*Sqrt[88179*Pi]) + (380233733*d^12*K0^2*M^4*u^8)/
       (71221248000*b^2*Sqrt[88179*Pi]) - (2988533*d^14*K0^2*M^4*u^8)/
       (1770356736000*b^2*Sqrt[88179*Pi]) - (1653192953*d^16*K0^2*M^4*u^8)/
       (148709965824000*b^2*Sqrt[88179*Pi]) + 
      (1096621846777170823*K1^2*M^4*u^8)/(99528399219834224640000*b^2*
        Sqrt[88179*Pi]) + (107503226050799*d^4*K1^2*M^4*u^8)/
       (7442933789491200*b^2*Sqrt[88179*Pi]) - (67069996307*d^6*K1^2*M^4*u^8)/
       (4445134848000*b^2*Sqrt[88179*Pi]) - (1775834966497*d^8*K1^2*M^4*u^8)/
       (74354982912000*b^2*Sqrt[88179*Pi]) + (124176778577*d^10*K1^2*M^4*u^8)/
       (9294372864000*b^2*Sqrt[88179*Pi]) + (103266269819*d^12*K1^2*M^4*u^8)/
       (15146385408000*b^2*Sqrt[88179*Pi]) + (7964741*d^14*K1^2*M^4*u^8)/
       (1262198784000*b^2*Sqrt[88179*Pi]) - (4872591149*d^16*K1^2*M^4*u^8)/
       (327161924812800*b^2*Sqrt[88179*Pi]) + (144865639361*K0*K1*M^4*u^9)/
       (5074727583744000*b^2*Sqrt[88179*Pi]) + 
      (2680567004099*d^2*K0*K1*M^4*u^9)/(1924896669696000*b^2*
        Sqrt[88179*Pi]) + (304650184416901*d^4*K0*K1*M^4*u^9)/
       (55822003421184000*b^2*Sqrt[88179*Pi]) - 
      (1013933209937*d^6*K0*K1*M^4*u^9)/(204476203008000*b^2*
        Sqrt[88179*Pi]) - (177095470367*d^8*K0*K1*M^4*u^9)/
       (18588745728000*b^2*Sqrt[88179*Pi]) + 
      (276902530501*d^10*K0*K1*M^4*u^9)/(55766237184000*b^2*Sqrt[88179*Pi]) + 
      (230945963147*d^12*K0*K1*M^4*u^9)/(87632658432000*b^2*Sqrt[88179*Pi]) + 
      (7931657927*d^14*K0*K1*M^4*u^9)/(613428609024000*b^2*Sqrt[88179*Pi]) - 
      (227398151*d^16*K0*K1*M^4*u^9)/(34079367168000*b^2*Sqrt[88179*Pi]) - 
      (3742225777*d^8*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^10)/
       (55766237184000*b^2) + (216492988687*d^2*K0^2*M^4*Sqrt[17/(5187*Pi)]*
        u^10)/(55822003421184000*b^2) - (52478671731469961*d^16*K1^2*M^4*
        Sqrt[19/(4641*Pi)]*u^10)/(125720083225053757440000*b^2) + 
      (2983133335879*d^2*K1^2*M^4*u^10)/(15224182751232000*Sqrt[88179]*b^2*
        Sqrt[Pi]) + (95345130047*K0^2*M^4*u^10)/(55822003421184000*b^2*
        Sqrt[88179*Pi]) + (5468988842587*d^4*K0^2*M^4*u^10)/
       (11164400684236800*b^2*Sqrt[88179*Pi]) - 
      (3287496923*d^6*K0^2*M^4*u^10)/(9736962048000*b^2*Sqrt[88179*Pi]) - 
      (36129929*d^8*K0^2*M^4*u^10)/(42732748800*b^2*Sqrt[88179*Pi]) + 
      (22600789793*d^10*K0^2*M^4*u^10)/(55766237184000*b^2*Sqrt[88179*Pi]) + 
      (26860802543*d^12*K0^2*M^4*u^10)/(122685721804800*b^2*Sqrt[88179*Pi]) + 
      (1256405197*d^14*K0^2*M^4*u^10)/(613428609024000*b^2*Sqrt[88179*Pi]) - 
      (22058609*d^16*K0^2*M^4*u^10)/(34079367168000*b^2*Sqrt[88179*Pi]) + 
      (5398389569*K1^2*M^4*u^10)/(1691575861248000*b^2*Sqrt[88179*Pi]) + 
      (7322236945903*d^4*K1^2*M^4*u^10)/(15224182751232000*b^2*
        Sqrt[88179*Pi]) - (92906495309*d^6*K1^2*M^4*u^10)/
       (167298711552000*b^2*Sqrt[88179*Pi]) + (5454887773*d^10*K1^2*M^4*u^10)/
       (11153247436800*b^2*Sqrt[88179*Pi]) + 
      (472337509057*d^12*K1^2*M^4*u^10)/(1840285827072000*b^2*
        Sqrt[88179*Pi]) + (4865288359*d^14*K1^2*M^4*u^10)/
       (1840285827072000*b^2*Sqrt[88179*Pi]) + 
      (81639462070252129*d^16*K1^2*M^4*u^10)/(11429098475004887040000*b^2*
        Sqrt[88179*Pi]) + (34869661*d^10*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^11)/
       (3485389824000*b^2) + (3804631*d^14*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^11)/
       (46007145676800*b^2) + (954755071*d^12*K0*K1*M^4*Sqrt[17/(5187*Pi)]*
        u^11)/(230035728384000*b^2) + (3968289151*K0*K1*M^4*u^11)/
       (4651833618432000*b^2*Sqrt[88179*Pi]) + 
      (16219408799*d^2*K0*K1*M^4*u^11)/(475755710976000*b^2*Sqrt[88179*Pi]) + 
      (3095468141893*d^4*K0*K1*M^4*u^11)/(20933251282944000*b^2*
        Sqrt[88179*Pi]) - (29459767397*d^6*K0*K1*M^4*u^11)/
       (230035728384000*b^2*Sqrt[88179*Pi]) - (1785816497*d^8*K0*K1*M^4*u^11)/
       (6970779648000*b^2*Sqrt[88179*Pi]) - (118627151*d^16*K0*K1*M^4*u^11)/
       (460071456768000*b^2*Sqrt[88179*Pi]) + 
      (325309*d^14*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^12)/(21908164608000*b^2) - 
      (295603591*d^6*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^12)/
       (460071456768000*b^2) + (110763509*d^12*K0^2*M^4*Sqrt[17/(5187*Pi)]*
        u^12)/(460071456768000*b^2) - (133126391*K1^2*M^4*Sqrt[19/(4641*Pi)]*
        u^12)/(41866502565888000*b^2) + (37037929*d^12*K1^2*M^4*
        Sqrt[19/(4641*Pi)]*u^12)/(153357152256000*b^2) - 
      (3496999159*d^2*K0^2*M^4*u^12)/(3220500197376000*Sqrt[88179]*b^2*
        Sqrt[Pi]) + (213169121729*d^2*K1^2*M^4*u^12)/(41866502565888000*
        Sqrt[88179]*b^2*Sqrt[Pi]) + (26136241*K0^2*M^4*u^12)/
       (214700013158400*b^2*Sqrt[88179*Pi]) + (169142489*d^4*K0^2*M^4*u^12)/
       (12729249792000*b^2*Sqrt[88179*Pi]) - (42413993*d^8*K0^2*M^4*u^12)/
       (2788311859200*b^2*Sqrt[88179*Pi]) + (14098919*d^10*K0^2*M^4*u^12)/
       (1991651328000*b^2*Sqrt[88179*Pi]) + (8030207*d^14*K0^2*M^4*u^12)/
       (92014291353600*b^2*Sqrt[88179*Pi]) - (305471*d^16*K0^2*M^4*u^12)/
       (16431123456000*b^2*Sqrt[88179*Pi]) + (5919922993*d^4*K1^2*M^4*u^12)/
       (1443672502272000*b^2*Sqrt[88179*Pi]) - (2826656663*d^6*K1^2*M^4*u^12)/
       (460071456768000*b^2*Sqrt[88179*Pi]) - (71319299*d^8*K1^2*M^4*u^12)/
       (4647186432000*b^2*Sqrt[88179*Pi]) + (107180893*d^10*K1^2*M^4*u^12)/
       (13941559296000*b^2*Sqrt[88179*Pi]) - (103913*d^16*K1^2*M^4*u^12)/
       (4792411008000*b^2*Sqrt[88179*Pi]) - 
      (1517*d^8*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^13)/(6915456000*b^2) + 
      (315331*d^10*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^13)/(3485389824000*b^2) - 
      (2479823*d^6*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^13)/(38339288064000*b^2) + 
      (22898831*K0*K1*M^4*u^13)/(2990464468992000*b^2*Sqrt[88179*Pi]) + 
      (118750901*d^2*K0*K1*M^4*u^13)/(299046446899200*b^2*Sqrt[88179*Pi]) + 
      (2317893601*d^4*K0*K1*M^4*u^13)/(1495232234496000*b^2*Sqrt[88179*Pi]) + 
      (106477867*d^12*K0*K1*M^4*u^13)/(115017864192000*b^2*Sqrt[88179*Pi]) + 
      (3404707*d^14*K0*K1*M^4*u^13)/(115017864192000*b^2*Sqrt[88179*Pi]) - 
      (189613*d^16*K0*K1*M^4*u^13)/(32862246912000*b^2*Sqrt[88179*Pi]) - 
      (16508257*d^8*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^14)/
       (1053981882777600*b^2) + (1176011*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^14)/
       (188399261546496000*b^2) + (64252549*d^12*K0^2*M^4*Sqrt[17/(5187*Pi)]*
        u^14)/(28984501776384000*b^2) + 
      (353329*d^2*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^14)/(373808058624000*b^2) + 
      (422418103*d^4*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^14)/
       (376798523092992000*b^2) - (17449*d^8*K1^2*M^4*Sqrt[17/(5187*Pi)]*
        u^14)/(1742694912000*b^2) + (5253977*K1^2*M^4*Sqrt[19/(4641*Pi)]*
        u^14)/(376798523092992000*b^2) + (898171*d^2*K0^2*M^4*u^14)/
       (62301343104000*Sqrt[88179]*b^2*Sqrt[Pi]) + (26610677*K0^2*M^4*u^14)/
       (188399261546496000*b^2*Sqrt[88179*Pi]) + (1739587*d^4*K0^2*M^4*u^14)/
       (24920537241600*b^2*Sqrt[88179*Pi]) - (276079*d^6*K0^2*M^4*u^14)/
       (9584822016000*b^2*Sqrt[88179*Pi]) + (266245601*d^8*K0^2*M^4*u^14)/
       (5269909413888000*b^2*Sqrt[88179*Pi]) + (4391*d^10*K0^2*M^4*u^14)/
       (108918432000*b^2*Sqrt[88179*Pi]) + (533768923*d^12*K0^2*M^4*u^14)/
       (28984501776384000*b^2*Sqrt[88179*Pi]) + (2917*d^14*K0^2*M^4*u^14)/
       (1916964403200*b^2*Sqrt[88179*Pi]) - (271*d^16*K0^2*M^4*u^14)/
       (532490112000*b^2*Sqrt[88179*Pi]) + (879269*K1^2*M^4*u^14)/
       (75359704618598400*b^2*Sqrt[88179*Pi]) + (962708639*d^4*K1^2*M^4*u^14)/
       (16382544482304000*b^2*Sqrt[88179*Pi]) - (146141*d^6*K1^2*M^4*u^14)/
       (4792411008000*b^2*Sqrt[88179*Pi]) + (35593*d^10*K1^2*M^4*u^14)/
       (871347456000*b^2*Sqrt[88179*Pi]) + (1812287*d^12*K1^2*M^4*u^14)/
       (28754466048000*b^2*Sqrt[88179*Pi]) + (2791*d^14*K1^2*M^4*u^14)/
       (898577064000*b^2*Sqrt[88179*Pi]) - (439*d^16*K1^2*M^4*u^14)/
       (1000155340800*b^2*Sqrt[88179*Pi]) + 
      (199*d^12*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^15)/(127797626880*b^2) + 
      (K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^15)/(51195451507200*b^2) + 
      (55427*d^8*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^15)/(65873867673600*b^2) + 
      (d^16*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^15)/(3938111654400*b^2) + 
      (42101*K0*K1*M^4*u^15)/(724612544409600*b^2*Sqrt[88179*Pi]) + 
      (1240009*d^2*K0*K1*M^4*u^15)/(373808058624000*b^2*Sqrt[88179*Pi]) + 
      (2024459*d^4*K0*K1*M^4*u^15)/(124602686208000*b^2*Sqrt[88179*Pi]) - 
      (85843*d^6*K0*K1*M^4*u^15)/(28754466048000*b^2*Sqrt[88179*Pi]) - 
      (16748701*d^8*K0*K1*M^4*u^15)/(329369338368000*b^2*Sqrt[88179*Pi]) + 
      (233*d^10*K0*K1*M^4*u^15)/(522808473600*b^2*Sqrt[88179*Pi]) - 
      (479*d^12*K0*K1*M^4*u^15)/(79873516800*b^2*Sqrt[88179*Pi]) + 
      (32413*d^14*K0*K1*M^4*u^15)/(9584822016000*b^2*Sqrt[88179*Pi]) + 
      (536983*d^16*K0*K1*M^4*u^15)/(3623062722048000*b^2*Sqrt[88179*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(57508932096*b^2) - 
      (d^6*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(32862246912*b^2) + 
      (d^8*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(20912338944*b^2) + 
      (d^10*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(20912338944*b^2) - 
      (d^12*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(32862246912*b^2) - 
      (d^14*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(57508932096*b^2) - 
      (d^4*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(57508932096*b^2) - 
      (d^6*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(32862246912*b^2) + 
      (d^8*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(20912338944*b^2) + 
      (d^10*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(20912338944*b^2) - 
      (d^12*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(32862246912*b^2) - 
      (d^14*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/(57508932096*b^2) - 
      (d^2*K0^2*M^4*u^16)/(76678576128*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^16)/(76678576128*Sqrt[88179]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^16)/(76678576128*b^2*Sqrt[88179*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(76678576128*b^2*Sqrt[88179*Pi]) - 
      (d^16*K0^2*M^4*u^16)/(76678576128*b^2*Sqrt[88179*Pi]) + 
      (d^4*K1^2*M^4*u^16)/(76678576128*b^2*Sqrt[88179*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(76678576128*b^2*Sqrt[88179*Pi]) - 
      (d^16*K1^2*M^4*u^16)/(76678576128*b^2*Sqrt[88179*Pi]))/Pi, 0, 
    ((120546386535712723*d^8*K1^2*M^4*Sqrt[3/(29393*Pi)]*u^2)/
       (428273126827786240*b^2) + (820289*d^16*K0^2*M^4*Sqrt[7/(12597*Pi)]*
        u^2)/(15244738560*b^2) - (102817903*d^2*K1^2*M^4*Sqrt[7/(12597*Pi)]*
        u^2)/(30489477120*b^2) - (52437349*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/
       (1285639618560*b^2) - (14039*d^18*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/
       (7622369280*b^2) - (12547607*d^12*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/
       (662814720*b^2) - (133507*d^16*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/
       (3811184640*b^2) + (38935*d^18*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/
       (2032631808*b^2) - (1446979*d^2*K0^2*M^4*Sqrt[91/(969*Pi)]*u^2)/
       (3811184640*b^2) + (331841*d^14*K1^2*M^4*Sqrt[247/(357*Pi)]*u^2)/
       (5081579520*b^2) + (25*K0^2*M^4*u^2)/(129600768*b^2*Sqrt[88179*Pi]) - 
      (1383917053*d^4*K0^2*M^4*u^2)/(7622369280*b^2*Sqrt[88179*Pi]) + 
      (594341633*d^6*K0^2*M^4*u^2)/(7622369280*b^2*Sqrt[88179*Pi]) + 
      (779830279*d^8*K0^2*M^4*u^2)/(1905592320*b^2*Sqrt[88179*Pi]) - 
      (1089185303*d^10*K0^2*M^4*u^2)/(7622369280*b^2*Sqrt[88179*Pi]) - 
      (1026485939*d^12*K0^2*M^4*u^2)/(7622369280*b^2*Sqrt[88179*Pi]) + 
      (50627363*d^14*K0^2*M^4*u^2)/(7622369280*b^2*Sqrt[88179*Pi]) + 
      (481193*K1^2*M^4*u^2)/(1693859840*b^2*Sqrt[88179*Pi]) - 
      (972006683*d^4*K1^2*M^4*u^2)/(3048947712*b^2*Sqrt[88179*Pi]) - 
      (417790781*d^6*K1^2*M^4*u^2)/(15244738560*b^2*Sqrt[88179*Pi]) + 
      (35146746886293281*d^8*K1^2*M^4*u^2)/(770891628290015232*b^2*
        Sqrt[88179*Pi]) - (2212773779*d^10*K1^2*M^4*u^2)/
       (7622369280*b^2*Sqrt[88179*Pi]) - 
      (13837784473*K0*K1*M^4*Sqrt[7/(12597*Pi)]*u^3)/(30184582348800*b^2) + 
      (1199077811*d^18*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^3)/
       (105646038220800*b^2) + (235256703559*d^14*K0*K1*M^4*
        Sqrt[19/(4641*Pi)]*u^3)/(105646038220800*b^2) + 
      (17299267*d^16*K0*K1*M^4*Sqrt[119/(741*Pi)]*u^3)/(1312373145600*b^2) - 
      (4070624591623*d^2*K0*K1*M^4*u^3)/(17607673036800*b^2*Sqrt[88179*Pi]) - 
      (45984368591503*d^4*K0*K1*M^4*u^3)/(35215346073600*b^2*
        Sqrt[88179*Pi]) + (54941329152791*d^6*K0*K1*M^4*u^3)/
       (105646038220800*b^2*Sqrt[88179*Pi]) + 
      (242593069031*d^8*K0*K1*M^4*u^3)/(81141350400*b^2*Sqrt[88179*Pi]) - 
      (10520267817467*d^10*K0*K1*M^4*u^3)/(9604185292800*b^2*
        Sqrt[88179*Pi]) - (97009863702571*d^12*K0*K1*M^4*u^3)/
       (105646038220800*b^2*Sqrt[88179*Pi]) + 
      (791694997*d^18*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^4)/
       (422584152883200*b^2) - (1993030305349*d^12*K0^2*M^4*
        Sqrt[17/(5187*Pi)]*u^4)/(105646038220800*b^2) - 
      (399497070607*d^2*K0^2*M^4*u^4)/(4543915622400*Sqrt[88179]*b^2*
        Sqrt[Pi]) - (284642123903259179*d^2*K1^2*M^4*u^4)/
       (1153654737371136000*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (80385253261*K0^2*M^4*u^4)/(60369164697600*b^2*Sqrt[88179*Pi]) - 
      (16310481338399*d^4*K0^2*M^4*u^4)/(35215346073600*b^2*Sqrt[88179*Pi]) + 
      (11206695354779*d^6*K0^2*M^4*u^4)/(52823019110400*b^2*Sqrt[88179*Pi]) + 
      (10373479546267*d^8*K0^2*M^4*u^4)/(10061527449600*b^2*Sqrt[88179*Pi]) - 
      (7371236135657*d^10*K0^2*M^4*u^4)/(19208370585600*b^2*Sqrt[88179*Pi]) + 
      (342527754017*d^14*K0^2*M^4*u^4)/(26411509555200*b^2*Sqrt[88179*Pi]) + 
      (43502323939*d^16*K0^2*M^4*u^4)/(60369164697600*b^2*Sqrt[88179*Pi]) - 
      (644754814611889*K1^2*M^4*u^4)/(164807819624448000*b^2*
        Sqrt[88179*Pi]) - (727243119138614539*d^4*K1^2*M^4*u^4)/
       (576827368685568000*b^2*Sqrt[88179*Pi]) + 
      (41949715104413021*d^6*K1^2*M^4*u^4)/(72103421085696000*b^2*
        Sqrt[88179*Pi]) + (2957932391428667*d^8*K1^2*M^4*u^4)/
       (1056460382208000*b^2*Sqrt[88179*Pi]) - 
      (38587247042269*d^10*K1^2*M^4*u^4)/(38416741171200*b^2*
        Sqrt[88179*Pi]) - (173603549587151*d^12*K1^2*M^4*u^4)/
       (192083705856000*b^2*Sqrt[88179*Pi]) + 
      (11232182305829*d^14*K1^2*M^4*u^4)/(316938114662400*b^2*
        Sqrt[88179*Pi]) + (4702180934471*d^16*K1^2*M^4*u^4)/
       (1811074940928000*b^2*Sqrt[88179*Pi]) - 
      (642336007141*d^18*K1^2*M^4*u^4)/(12677524586496000*b^2*
        Sqrt[88179*Pi]) + (994163611307*d^14*K0*K1*M^4*Sqrt[17/(5187*Pi)]*
        u^5)/(633876229324800*b^2) - (597700012876339*K0*K1*M^4*u^5)/
       (164807819624448000*b^2*Sqrt[88179*Pi]) - 
      (8138054966954309*d^2*K0*K1*M^4*u^5)/(37214668947456000*b^2*
        Sqrt[88179*Pi]) - (618354745137923359*d^4*K0*K1*M^4*u^5)/
       (576827368685568000*b^2*Sqrt[88179*Pi]) + 
      (153326409389337329*d^6*K0*K1*M^4*u^5)/(288413684342784000*b^2*
        Sqrt[88179*Pi]) + (1237127076320671*d^8*K0*K1*M^4*u^5)/
       (528230191104000*b^2*Sqrt[88179*Pi]) - 
      (32437933665367*d^10*K0*K1*M^4*u^5)/(38416741171200*b^2*
        Sqrt[88179*Pi]) - (1614362250321001*d^12*K0*K1*M^4*u^5)/
       (2112920764416000*b^2*Sqrt[88179*Pi]) + 
      (31305268384487*d^16*K0*K1*M^4*u^5)/(12677524586496000*b^2*
        Sqrt[88179*Pi]) - (115137850423*d^18*K0*K1*M^4*u^5)/
       (1811074940928000*b^2*Sqrt[88179*Pi]) + 
      (6567452291891*d^8*K0^2*M^4*Sqrt[7/(12597*Pi)]*u^6)/
       (109762117632000*b^2) + (799717725771149*d^6*K1^2*M^4*
        Sqrt[7/(12597*Pi)]*u^6)/(31391965642752000*b^2) + 
      (38008822811*d^16*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^6)/
       (329286352896000*b^2) - (21089007780011*d^10*K1^2*M^4*
        Sqrt[13/(6783*Pi)]*u^6)/(1075668752793600*b^2) + 
      (1134088995803*d^14*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^6)/
       (5071009834598400*b^2) - (14532012294915653*d^2*K0^2*M^4*u^6)/
       (354970688421888000*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (622008029167669103*d^2*K1^2*M^4*u^6)/(9229237898969088000*Sqrt[88179]*
        b^2*Sqrt[Pi]) - (29297117567089*K0^2*M^4*u^6)/(41201954906112000*b^2*
        Sqrt[88179*Pi]) - (446341612361284219*d^4*K0^2*M^4*u^6)/
       (2307309474742272000*b^2*Sqrt[88179*Pi]) + 
      (230021997476219833*d^6*K0^2*M^4*u^6)/(2307309474742272000*b^2*
        Sqrt[88179*Pi]) - (89304228743*d^10*K0^2*M^4*u^6)/
       (600261580800*b^2*Sqrt[88179*Pi]) - (1178172281082161*d^12*K0^2*M^4*
        u^6)/(8451683057664000*b^2*Sqrt[88179*Pi]) + 
      (13016947269241*d^16*K0^2*M^4*u^6)/(25355049172992000*b^2*
        Sqrt[88179*Pi]) - (859587525421*d^18*K0^2*M^4*u^6)/
       (50710098345984000*b^2*Sqrt[88179*Pi]) - 
      (5218636796370443*K1^2*M^4*u^6)/(4614618949484544000*b^2*
        Sqrt[88179*Pi]) - (294801953566397873*d^4*K1^2*M^4*u^6)/
       (922923789896908800*b^2*Sqrt[88179*Pi]) + 
      (239492532699782693*d^8*K1^2*M^4*u^6)/(354970688421888000*b^2*
        Sqrt[88179*Pi]) - (77193597536953987*d^12*K1^2*M^4*u^6)/
       (354970688421888000*b^2*Sqrt[88179*Pi]) + 
      (109805729433943*d^14*K1^2*M^4*u^6)/(16903366115328000*b^2*
        Sqrt[88179*Pi]) - (2964120163903*d^18*K1^2*M^4*u^6)/
       (101420196691968000*b^2*Sqrt[88179*Pi]) - 
      (95915179*d^18*K0*K1*M^4*Sqrt[7/(12597*Pi)]*u^7)/(33538424832000*b^2) - 
      (71280979487*d^10*K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^7)/
       (8674748006400*b^2) + (23423401439*d^16*K0*K1*M^4*Sqrt[17/(5187*Pi)]*
        u^7)/(792345286656000*b^2) - (570572057983531*d^12*K0*K1*M^4*
        Sqrt[19/(4641*Pi)]*u^7)/(88742672105472000*b^2) - 
      (84222879704339*K0*K1*M^4*u^7)/(128183859707904000*b^2*
        Sqrt[88179*Pi]) - (2333084984453*d^2*K0*K1*M^4*u^7)/
       (61312432896000*b^2*Sqrt[88179*Pi]) - 
      (68300627708486093*d^4*K0*K1*M^4*u^7)/(384551579123712000*b^2*
        Sqrt[88179*Pi]) + (57253928239473151*d^6*K0*K1*M^4*u^7)/
       (576827368685568000*b^2*Sqrt[88179*Pi]) + 
      (33306493116272891*d^8*K0*K1*M^4*u^7)/(88742672105472000*b^2*
        Sqrt[88179*Pi]) + (1796075572013*d^14*K0*K1*M^4*u^7)/
       (576251117568000*b^2*Sqrt[88179*Pi]) - 
      (6243391423663*d^10*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^8)/
       (6454012516761600*b^2) - (194340172263823*K1^2*M^4*Sqrt[17/(5187*Pi)]*
        u^8)/(27687713696907264000*b^2) - (8142133801669253*d^2*K0^2*M^4*u^8)/
       (1845847579793817600*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (1460416131136471*d^2*K1^2*M^4*u^8)/(216310263257088000*Sqrt[88179]*b^2*
        Sqrt[Pi]) - (144493359143501*K0^2*M^4*u^8)/(1845847579793817600*b^2*
        Sqrt[88179*Pi]) - (3480671043797111*d^4*K0^2*M^4*u^8)/
       (164807819624448000*b^2*Sqrt[88179*Pi]) + 
      (1249427741003861*d^6*K0^2*M^4*u^8)/(115365473737113600*b^2*
        Sqrt[88179*Pi]) + (3244402404640087*d^8*K0^2*M^4*u^8)/
       (70994137684377600*b^2*Sqrt[88179*Pi]) - 
      (2746621266457*d^12*K0^2*M^4*u^8)/(184880566886400*b^2*
        Sqrt[88179*Pi]) + (1340008665433*d^14*K0^2*M^4*u^8)/
       (4225841528832000*b^2*Sqrt[88179*Pi]) + 
      (6724711535873*d^16*K0^2*M^4*u^8)/(101420196691968000*b^2*
        Sqrt[88179*Pi]) - (1389083777*d^18*K0^2*M^4*u^8)/
       (489952641024000*b^2*Sqrt[88179*Pi]) - 
      (10261008007262569*d^4*K1^2*M^4*u^8)/(346096421211340800*b^2*
        Sqrt[88179*Pi]) + (7393089993499267*d^6*K1^2*M^4*u^8)/
       (384551579123712000*b^2*Sqrt[88179*Pi]) + 
      (3034573800843001*d^8*K1^2*M^4*u^8)/(50710098345984000*b^2*
        Sqrt[88179*Pi]) - (13679906246527*d^10*K1^2*M^4*u^8)/
       (576251117568000*b^2*Sqrt[88179*Pi]) - 
      (244466709445703*d^12*K1^2*M^4*u^8)/(12677524586496000*b^2*
        Sqrt[88179*Pi]) + (4957439141731*d^14*K1^2*M^4*u^8)/
       (12677524586496000*b^2*Sqrt[88179*Pi]) + 
      (1268248385011*d^16*K1^2*M^4*u^8)/(14488599527424000*b^2*
        Sqrt[88179*Pi]) - (1339635277*d^18*K1^2*M^4*u^8)/
       (352153460736000*b^2*Sqrt[88179*Pi]) + 
      (726926542213*d^14*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^9)/
       (76065147518976000*b^2) - (30647297039*d^18*K0*K1*M^4*
        Sqrt[17/(5187*Pi)]*u^9)/(304260590075904000*b^2) - 
      (46970366368819*d^10*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^9)/
       (96810187751424000*b^2) - (307577747074211*K0*K1*M^4*u^9)/
       (6921928424226816000*b^2*Sqrt[88179*Pi]) - 
      (23497900117273399*d^2*K0*K1*M^4*u^9)/(9229237898969088000*b^2*
        Sqrt[88179*Pi]) - (863661620106707*d^4*K0*K1*M^4*u^9)/
       (74429337894912000*b^2*Sqrt[88179*Pi]) + 
      (9536304238979359*d^6*K0*K1*M^4*u^9)/(1384385684845363200*b^2*
        Sqrt[88179*Pi]) + (854757370287307*d^8*K0*K1*M^4*u^9)/
       (35497068842188800*b^2*Sqrt[88179*Pi]) - 
      (16238165398633*d^12*K0*K1*M^4*u^9)/(2104569298944000*b^2*
        Sqrt[88179*Pi]) + (1432926125647*d^16*K0*K1*M^4*u^9)/
       (38032573759488000*b^2*Sqrt[88179*Pi]) - 
      (27396002303*d^12*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^10)/
       (532456032632832*b^2) + (20362447489103*d^16*K1^2*M^4*
        Sqrt[13/(6783*Pi)]*u^10)/(67180738288759603200*b^2) - 
      (1024364606424683*d^2*K0^2*M^4*u^10)/(5537542739381452800*Sqrt[88179]*
        b^2*Sqrt[Pi]) - (26090874451030589*d^2*K1^2*M^4*u^10)/
       (83063141090721792000*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (2005057389737*K0^2*M^4*u^10)/(692192842422681600*b^2*Sqrt[88179*Pi]) - 
      (123203616610001*d^4*K0^2*M^4*u^10)/(123605864718336000*b^2*
        Sqrt[88179*Pi]) + (3303532191337237*d^6*K0^2*M^4*u^10)/
       (6921928424226816000*b^2*Sqrt[88179*Pi]) + 
      (95267973961733*d^8*K0^2*M^4*u^10)/(44371336052736000*b^2*
        Sqrt[88179*Pi]) - (75716293013279*d^10*K0^2*M^4*u^10)/
       (96810187751424000*b^2*Sqrt[88179*Pi]) + 
      (26269155421*d^14*K0^2*M^4*u^10)/(3307180326912000*b^2*
        Sqrt[88179*Pi]) + (133936192829*d^16*K0^2*M^4*u^10)/
       (38032573759488000*b^2*Sqrt[88179*Pi]) - 
      (50358550061*d^18*K0^2*M^4*u^10)/(304260590075904000*b^2*
        Sqrt[88179*Pi]) - (25492953370961*K1^2*M^4*u^10)/
       (4153157054536089600*b^2*Sqrt[88179*Pi]) - 
      (578702350172803*d^4*K1^2*M^4*u^10)/(471949665288192000*b^2*
        Sqrt[88179*Pi]) + (18440475246903719*d^6*K1^2*M^4*u^10)/
       (20765785272680448000*b^2*Sqrt[88179*Pi]) + 
      (71811982181999*d^8*K1^2*M^4*u^10)/(29580890701824000*b^2*
        Sqrt[88179*Pi]) - (31957988856637*d^10*K1^2*M^4*u^10)/
       (32270062583808000*b^2*Sqrt[88179*Pi]) - 
      (105413744811799*d^12*K1^2*M^4*u^10)/(133114008158208000*b^2*
        Sqrt[88179*Pi]) + (2038958358329*d^14*K1^2*M^4*u^10)/
       (228195442556928000*b^2*Sqrt[88179*Pi]) + 
      (626061409*d^16*K1^2*M^4*u^10)/(1876294883082240*b^2*Sqrt[88179*Pi]) - 
      (184058312143*d^18*K1^2*M^4*u^10)/(912781770227712000*b^2*
        Sqrt[88179*Pi]) - (22157776811*K0*K1*M^4*u^11)/
       (17362696716288000*b^2*Sqrt[88179*Pi]) - 
      (1562091961398719*d^2*K0*K1*M^4*u^11)/(20765785272680448000*b^2*
        Sqrt[88179*Pi]) - (182351616066899*d^4*K0*K1*M^4*u^11)/
       (519144631817011200*b^2*Sqrt[88179*Pi]) + 
      (1094833951578371*d^6*K0*K1*M^4*u^11)/(5191446318170112000*b^2*
        Sqrt[88179*Pi]) + (217284850331*d^8*K0*K1*M^4*u^11)/
       (302531836723200*b^2*Sqrt[88179*Pi]) - 
      (6679014131521*d^10*K0*K1*M^4*u^11)/(24202546937856000*b^2*
        Sqrt[88179*Pi]) - (15209255936999*d^12*K0*K1*M^4*u^11)/
       (66557004079104000*b^2*Sqrt[88179*Pi]) + 
      (103340854121*d^14*K0*K1*M^4*u^11)/(57048860639232000*b^2*
        Sqrt[88179*Pi]) + (2239163473*d^16*K0*K1*M^4*u^11)/
       (1629967446835200*b^2*Sqrt[88179*Pi]) - (22598551*d^18*K0*K1*M^4*u^11)/
       (342122102784000*b^2*Sqrt[88179*Pi]) - 
      (22851483947*d^10*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^12)/
       (24202546937856000*b^2) + (26462173*d^16*K1^2*M^4*Sqrt[19/(4641*Pi)]*
        u^12)/(4225841528832000*b^2) - (125493659*K0^2*M^4*Sqrt[323/(273*Pi)]*
        u^12)/(2076578527268044800*b^2) - (49548209020109*d^2*K0^2*M^4*u^12)/
       (20765785272680448000*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (149935301958391*d^2*K1^2*M^4*u^12)/(20765785272680448000*Sqrt[88179]*
        b^2*Sqrt[Pi]) - (410669306771*d^4*K0^2*M^4*u^12)/
       (18151910203392000*b^2*Sqrt[88179*Pi]) + 
      (47885944811009*d^6*K0^2*M^4*u^12)/(5191446318170112000*b^2*
        Sqrt[88179*Pi]) + (22075218253*d^8*K0^2*M^4*u^12)/
       (484050938757120*b^2*Sqrt[88179*Pi]) - 
      (103132172659*d^12*K0^2*M^4*u^12)/(7395222675456000*b^2*
        Sqrt[88179*Pi]) + (5804150171*d^14*K0^2*M^4*u^12)/
       (57048860639232000*b^2*Sqrt[88179*Pi]) + (14771863*d^16*K0^2*M^4*u^12)/
       (147222866165760*b^2*Sqrt[88179*Pi]) - (1107671143*d^18*K0^2*M^4*u^12)/
       (228195442556928000*b^2*Sqrt[88179*Pi]) - 
      (1569806124797*K1^2*M^4*u^12)/(10382892636340224000*b^2*
        Sqrt[88179*Pi]) - (19884800609*d^4*K1^2*M^4*u^12)/
       (943899330576384*b^2*Sqrt[88179*Pi]) + 
      (83104614670703*d^6*K1^2*M^4*u^12)/(5191446318170112000*b^2*
        Sqrt[88179*Pi]) + (18334872912263*d^8*K1^2*M^4*u^12)/
       (399342024474624000*b^2*Sqrt[88179*Pi]) - 
      (440637302641*d^10*K1^2*M^4*u^12)/(24202546937856000*b^2*
        Sqrt[88179*Pi]) - (775553616749*d^12*K1^2*M^4*u^12)/
       (49917753059328000*b^2*Sqrt[88179*Pi]) + 
      (932231309*d^14*K1^2*M^4*u^12)/(6338762293248000*b^2*Sqrt[88179*Pi]) - 
      (118750543*d^18*K1^2*M^4*u^12)/(20745040232448000*b^2*Sqrt[88179*Pi]) - 
      (7135981*d^10*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^13)/(28812555878400*b^2) - 
      (1194163*d^18*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^13)/
       (9508143439872000*b^2) - (181816003*d^12*K0*K1*M^4*Sqrt[17/(5187*Pi)]*
        u^13)/(1018729654272000*b^2) - (4730012957*K0*K1*M^4*u^13)/
       (370817594155008000*b^2*Sqrt[88179*Pi]) - 
      (1874725109*d^2*K0*K1*M^4*u^13)/(2966540753240064*b^2*Sqrt[88179*Pi]) - 
      (27316518247*d^4*K0*K1*M^4*u^13)/(6180293235916800*b^2*
        Sqrt[88179*Pi]) + (34572464947*d^6*K0*K1*M^4*u^13)/
       (18540879707750400*b^2*Sqrt[88179*Pi]) + 
      (133238664257*d^8*K0*K1*M^4*u^13)/(14262215159808000*b^2*
        Sqrt[88179*Pi]) + (113138159*d^14*K0*K1*M^4*u^13)/
       (1426221515980800*b^2*Sqrt[88179*Pi]) + 
      (193770827*d^16*K0*K1*M^4*u^13)/(5704886063923200*b^2*Sqrt[88179*Pi]) - 
      (62029073*d^12*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^14)/
       (9983550611865600*b^2) + (268199*d^14*K1^2*M^4*Sqrt[17/(5187*Pi)]*
        u^14)/(324141253632000*b^2) + (38747*d^14*K0^2*M^4*Sqrt[19/(4641*Pi)]*
        u^14)/(37730727936000*b^2) + (8860316233*d^2*K0^2*M^4*u^14)/
       (123605864718336000*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (11440007951*d^2*K1^2*M^4*u^14)/(92704398538752000*Sqrt[88179]*b^2*
        Sqrt[Pi]) - (7820327*K0^2*M^4*u^14)/(1648078196244480*b^2*
        Sqrt[88179*Pi]) - (29029463819*d^4*K0^2*M^4*u^14)/
       (92704398538752000*b^2*Sqrt[88179*Pi]) + (554285999*d^6*K0^2*M^4*u^14)/
       (4030626023424000*b^2*Sqrt[88179*Pi]) + (1176470209*d^8*K0^2*M^4*u^14)/
       (3442603659264000*b^2*Sqrt[88179*Pi]) - (451757693*d^10*K0^2*M^4*u^14)/
       (3025318367232000*b^2*Sqrt[88179*Pi]) + (3498049*d^16*K0^2*M^4*u^14)/
       (1358306205696000*b^2*Sqrt[88179*Pi]) - (5479801*d^18*K0^2*M^4*u^14)/
       (28524430319616000*b^2*Sqrt[88179*Pi]) + (1579590319*K1^2*M^4*u^14)/
       (370817594155008000*b^2*Sqrt[88179*Pi]) - 
      (240446513*d^4*K1^2*M^4*u^14)/(46352199269376000*b^2*Sqrt[88179*Pi]) + 
      (103702867*d^6*K1^2*M^4*u^14)/(15450733089792000*b^2*Sqrt[88179*Pi]) + 
      (12573996307*d^8*K1^2*M^4*u^14)/(33278502039552000*b^2*
        Sqrt[88179*Pi]) - (36204179*d^10*K1^2*M^4*u^14)/
       (252109863936000*b^2*Sqrt[88179*Pi]) - (1668732701*d^12*K1^2*M^4*u^14)/
       (12479438264832000*b^2*Sqrt[88179*Pi]) + (4296499*d^16*K1^2*M^4*u^14)/
       (1358306205696000*b^2*Sqrt[88179*Pi]) - (6781*d^18*K1^2*M^4*u^14)/
       (52823019110400*b^2*Sqrt[88179*Pi]) - 
      (62977*d^6*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^15)/(66028773888000*b^2) + 
      (410889225566713*d^8*K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^15)/
       (35567896587362979840000*b^2) - (455407*K0*K1*M^4*u^15)/
       (6621742752768000*b^2*Sqrt[88179*Pi]) - (199429249*d^2*K0*K1*M^4*u^15)/
       (30901466179584000*b^2*Sqrt[88179*Pi]) - (90760097*d^4*K0*K1*M^4*u^15)/
       (1931341636224000*b^2*Sqrt[88179*Pi]) - 
      (2742900145454561*d^8*K0*K1*M^4*u^15)/(35567896587362979840000*b^2*
        Sqrt[88179*Pi]) + (27114811*d^10*K0*K1*M^4*u^15)/
       (2268988775424000*b^2*Sqrt[88179*Pi]) - (87735553*d^12*K0*K1*M^4*u^15)/
       (1559929783104000*b^2*Sqrt[88179*Pi]) - (1721449*d^14*K0*K1*M^4*u^15)/
       (162070626816000*b^2*Sqrt[88179*Pi]) + (1008499*d^16*K0*K1*M^4*u^15)/
       (713110757990400*b^2*Sqrt[88179*Pi]) + (343379*d^18*K0*K1*M^4*u^15)/
       (2377035859968000*b^2*Sqrt[88179*Pi]) - 
      (111140593*d^18*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^16)/
       (37224381567098880000*b^2) + (56126166013*d^12*K0^2*M^4*
        Sqrt[17/(5187*Pi)]*u^16)/(338741872260599808000*b^2) + 
      (163682346799*d^8*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^16)/
       (790397701941399552000*b^2) - (3853*d^16*K1^2*M^4*Sqrt[19/(4641*Pi)]*
        u^16)/(285244303196160*b^2) - (916301*d^2*K0^2*M^4*u^16)/
       (4213836297216000*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (1082953*d^2*K1^2*M^4*u^16)/(5056603556659200*Sqrt[88179]*b^2*
        Sqrt[Pi]) - (108497*K0^2*M^4*u^16)/(30901466179584000*b^2*
        Sqrt[88179*Pi]) - (157543*d^4*K0^2*M^4*u^16)/(137952974016000*b^2*
        Sqrt[88179*Pi]) + (1257947*d^6*K0^2*M^4*u^16)/(11588049817344000*b^2*
        Sqrt[88179*Pi]) + (16717453*d^8*K0^2*M^4*u^16)/
       (8319625509888000*b^2*Sqrt[88179*Pi]) + (165449*d^10*K0^2*M^4*u^16)/
       (1134494387712000*b^2*Sqrt[88179*Pi]) - 
      (970480027133*d^12*K0^2*M^4*u^16)/(338741872260599808000*b^2*
        Sqrt[88179*Pi]) - (15481*d^14*K0^2*M^4*u^16)/(28754466048000*b^2*
        Sqrt[88179*Pi]) - (2103611*d^16*K0^2*M^4*u^16)/
       (7131107579904000*b^2*Sqrt[88179*Pi]) - (68543*d^18*K0^2*M^4*u^16)/
       (3565553789952000*b^2*Sqrt[88179*Pi]) - (982873*K1^2*M^4*u^16)/
       (278113195616256000*b^2*Sqrt[88179*Pi]) - (73875671*d^4*K1^2*M^4*u^16)/
       (69528298904064000*b^2*Sqrt[88179*Pi]) + (2599469*d^6*K1^2*M^4*u^16)/
       (7725366544896000*b^2*Sqrt[88179*Pi]) - 
      (1318792292507*d^8*K1^2*M^4*u^16)/(790397701941399552000*b^2*
        Sqrt[88179*Pi]) - (668851*d^10*K1^2*M^4*u^16)/(2268988775424000*b^2*
        Sqrt[88179*Pi]) + (673403*d^12*K1^2*M^4*u^16)/(37438314794496000*b^2*
        Sqrt[88179*Pi]) - (173633*d^14*K1^2*M^4*u^16)/
       (486211880448000*b^2*Sqrt[88179*Pi]) + (4883129*d^18*K1^2*M^4*u^16)/
       (231207338926080000*b^2*Sqrt[88179*Pi]) - 
      (K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^17)/(1086379670376000*b^2) + 
      (128671*d^12*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^17)/
       (18719157397248000*b^2) - (4847*d^14*K0*K1*M^4*Sqrt[19/(4641*Pi)]*
        u^17)/(3877539746572800*b^2) + (647*d^16*K0*K1*M^4*Sqrt[323/(273*Pi)]*
        u^17)/(2674165342464000*b^2) - (K0*K1*M^4*u^17)/
       (37461367944000*b^2*Sqrt[88179*Pi]) + (12449*d^2*K0*K1*M^4*u^17)/
       (1854087970775040*b^2*Sqrt[88179*Pi]) + (1858811*d^4*K0*K1*M^4*u^17)/
       (11588049817344000*b^2*Sqrt[88179*Pi]) + (3195671*d^6*K0*K1*M^4*u^17)/
       (6952829890406400*b^2*Sqrt[88179*Pi]) - (5904851*d^8*K0*K1*M^4*u^17)/
       (18719157397248000*b^2*Sqrt[88179*Pi]) - (3029711*d^10*K0*K1*M^4*u^17)/
       (3403483163136000*b^2*Sqrt[88179*Pi]) + (79*d^14*K0*K1*M^4*u^17)/
       (202152609792*b^2*Sqrt[88179*Pi]) + (d^18*K0*K1*M^4*u^17)/
       (319350988800*b^2*Sqrt[88179*Pi]) - (d^4*K0^2*M^4*Sqrt[7/(12597*Pi)]*
        u^18)/(5969119068000*b^2) - (d^6*K0^2*M^4*Sqrt[7/(12597*Pi)]*u^18)/
       (2984559534000*b^2) + (d^8*K0^2*M^4*Sqrt[7/(12597*Pi)]*u^18)/
       (1989706356000*b^2) - (d^4*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^18)/
       (5969119068000*b^2) - (d^6*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^18)/
       (2984559534000*b^2) + (d^8*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^18)/
       (1989706356000*b^2) + (d^10*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^18)/
       (1899265158000*b^2) + (d^10*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^18)/
       (1899265158000*b^2) + (d^12*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^18)/
       (10445958369000*b^2) + (d^12*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^18)/
       (10445958369000*b^2) - (79*d^2*K0^2*M^4*u^18)/
       (543189835188000*Sqrt[88179]*b^2*Sqrt[Pi]) - (79*d^2*K1^2*M^4*u^18)/
       (543189835188000*Sqrt[88179]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^18)/(543189835188000*b^2*Sqrt[88179*Pi]) - 
      (151*d^4*K0^2*M^4*u^18)/(543189835188000*b^2*Sqrt[88179*Pi]) - 
      (d^6*K0^2*M^4*u^18)/(705441344400*b^2*Sqrt[88179*Pi]) - 
      (11*d^8*K0^2*M^4*u^18)/(3798530316000*b^2*Sqrt[88179*Pi]) - 
      (47*d^14*K0^2*M^4*u^18)/(10445958369000*b^2*Sqrt[88179*Pi]) - 
      (61*d^16*K0^2*M^4*u^18)/(41783833476000*b^2*Sqrt[88179*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(13927944492000*b^2*Sqrt[88179*Pi]) - 
      (K1^2*M^4*u^18)/(543189835188000*b^2*Sqrt[88179*Pi]) - 
      (151*d^4*K1^2*M^4*u^18)/(543189835188000*b^2*Sqrt[88179*Pi]) - 
      (d^6*K1^2*M^4*u^18)/(705441344400*b^2*Sqrt[88179*Pi]) - 
      (11*d^8*K1^2*M^4*u^18)/(3798530316000*b^2*Sqrt[88179*Pi]) - 
      (47*d^14*K1^2*M^4*u^18)/(10445958369000*b^2*Sqrt[88179*Pi]) - 
      (61*d^16*K1^2*M^4*u^18)/(41783833476000*b^2*Sqrt[88179*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(13927944492000*b^2*Sqrt[88179*Pi]))/Pi}, 8, 15, 
   1], SeriesData[p, 0, {((-149*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(2944*b^3) + 
      (K0^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(47104*b^3) + 
      (111*d^4*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(47104*b^3) + 
      (297*d^10*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(117760*b^3) + 
      (33*d^12*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(47104*b^3) - 
      (271*d^4*K1^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(5888*b^3) - 
      (K1^2*M^5*Sqrt[(7*Pi)/12597]*u^3)/(5888*b^3) + 
      (113*d^6*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(7360*b^3) + 
      (407*d^8*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(29440*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[(21*Pi)/4199]*u^3)/(23552*b^3) - 
      (99*d^8*K0^2*M^5*Sqrt[(21*Pi)/4199]*u^3)/(235520*b^3) - 
      (11*d^10*K1^2*M^5*Sqrt[(39*Pi)/2261]*u^3)/(2944*b^3) - 
      (33*d^12*K1^2*M^5*Sqrt[(39*Pi)/2261]*u^3)/(29440*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(57*Pi)/1547]*u^3)/(58880*b^3) - 
      (99443*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(98918400*b^3) - 
      (92129*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(2150400*b^3) - 
      (11592653*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(98918400*b^3) + 
      (1391269*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(8243200*b^3) + 
      (5048033*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(32972800*b^3) - 
      (246157*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(6594560*b^3) - 
      (678719*d^10*K0*K1*M^5*Sqrt[(3*Pi)/29393]*u^4)/(16486400*b^3) - 
      (51563*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(197836800*b^3) + 
      (2426953*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(65945600*b^3) - 
      (23729*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(2637824*b^3) - 
      (707011*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(5935104000*b^3) - 
      (18080219*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(2967552000*b^3) - 
      (131293621*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(5935104000*b^3) + 
      (323507*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(14131200*b^3) + 
      (410383*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(11304960*b^3) + 
      (235743*d^6*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^5)/(16486400*b^3) - 
      (336839*d^10*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^5)/(32972800*b^3) - 
      (82939*d^2*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^5)/(98918400*b^3) - 
      (13397*d^12*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^5)/(18841600*b^3) - 
      (35939*d^10*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^5)/(28262400*b^3) - 
      (300887*d^4*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^5)/(197836800*b^3) - 
      (1331761*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(5935104000*b^3) - 
      (91163671*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(5935104000*b^3) + 
      (338393*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(17203200*b^3) - 
      (364671*d^10*K0*K1*M^5*Sqrt[(3*Pi)/29393]*u^6)/(65945600*b^3) - 
      (51747*d^12*K0*K1*M^5*Sqrt[(3*Pi)/29393]*u^6)/(26378240*b^3) + 
      (28213*d^6*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^6)/(14131200*b^3) - 
      (1181651*d^2*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^6)/(2967552000*b^3) - 
      (3387733*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^7)/(1483776000*b^3) - 
      (2369011*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^7)/(1483776000*b^3) + 
      (22273*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^7)/(3297280*b^3) + 
      (193*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^7)/(716800*b^3) + 
      (75541*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(59351040*b^3) - 
      (1165337*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(593510400*b^3) - 
      (342341*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(148377600*b^3) + 
      (2576443*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(593510400*b^3) - 
      (43763*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(59351040*b^3) - 
      (45079*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(65945600*b^3) - 
      (991*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^7)/(185472000*b^3) - 
      (14291*d^10*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^7)/(98918400*b^3) - 
      (61*d^12*K0^2*M^5*Sqrt[(323*Pi)/273]*u^7)/(32972800*b^3) + 
      (11*K1^2*M^5*Sqrt[(4199*Pi)/21]*u^7)/(593510400*b^3) - 
      (41267*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(1483776000*b^3) - 
      (37969*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(105984000*b^3) + 
      (2501*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(4636800*b^3) + 
      (130859*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(296755200*b^3) - 
      (1877*d^12*K0*K1*M^5*Sqrt[(3*Pi)/29393]*u^8)/(32972800*b^3) - 
      (3083*d^4*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^8)/(1483776000*b^3) - 
      (2999*d^10*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^8)/(148377600*b^3) - 
      (34081*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(1483776000*b^3) - 
      (24137*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(105984000*b^3) + 
      (661*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(9273600*b^3) - 
      (9851*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(59351040*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(1290240*b^3) - 
      (379*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(98918400*b^3) + 
      (21839*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(890265600*b^3) + 
      (15163*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(63590400*b^3) - 
      (309271*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(890265600*b^3) - 
      (4189*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(37094400*b^3) + 
      (56167*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(296755200*b^3) + 
      (67*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(6451200*b^3) - 
      (229*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(98918400*b^3) + 
      (39773*d^4*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^9)/(1483776000*b^3) + 
      (9281*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(278208000*b^3) - 
      (739*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(18547200*b^3) - 
      (467*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(37094400*b^3) + 
      (211*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(12364800*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(370944*b^3) - 
      (101*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^10)/(556416000*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(133*Pi)/663]*u^10)/(79488000*b^3) - 
      (233*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(92736000*b^3) - 
      (281*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(61824000*b^3) - 
      (251*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(18547200*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(537600*b^3) + 
      (11*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(37094400*b^3) + 
      (4259*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(1669248000*b^3) + 
      (10247*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(1669248000*b^3) - 
      (1949*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(119232000*b^3) - 
      (167*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(111283200*b^3) + 
      (229*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(111283200*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(3091200*b^3) + 
      (283*d^4*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^11)/(185472000*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^11)/(9273600*b^3) + 
      (29*d^6*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^11)/(55641600*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(166924800*b^3) + 
      (11*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(33384960*b^3) - 
      (11*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(13910400*b^3) - 
      (11*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(55641600*b^3) + 
      (11*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(27820800*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(18547200*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^12)/(83462400*b^3))/Pi, 0, 
    ((-149*d^2*K1*M^5*Sqrt[(3*Pi)/29393]*u)/(2944*b^3*E^u) - 
      (813*d^4*K1*M^5*Sqrt[(3*Pi)/29393]*u)/(5888*b^3*E^u) - 
      (K1*M^5*Sqrt[(21*Pi)/4199]*u)/(5888*b^3*E^u) + 
      (113*d^6*K1*M^5*Sqrt[(39*Pi)/2261]*u)/(7360*b^3*E^u) + 
      (407*d^8*K1*M^5*Sqrt[(39*Pi)/2261]*u)/(29440*b^3*E^u) - 
      (33*d^10*K1*M^5*Sqrt[(39*Pi)/2261]*u)/(2944*b^3*E^u) - 
      (99*d^12*K1*M^5*Sqrt[(39*Pi)/2261]*u)/(29440*b^3*E^u) - 
      (27*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(47104*b^3*E^u) - 
      (25*d^2*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(1024*b^3*E^u) - 
      (3141*d^4*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(47104*b^3*E^u) + 
      (5667*d^6*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(58880*b^3*E^u) + 
      (20471*d^8*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(235520*b^3*E^u) - 
      (8283*d^10*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(117760*b^3*E^u) - 
      (4983*d^12*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(235520*b^3*E^u) - 
      (149*d^2*K1*M^5*Sqrt[(3*Pi)/29393]*u^2)/(2944*b^3*E^u) - 
      (813*d^4*K1*M^5*Sqrt[(3*Pi)/29393]*u^2)/(5888*b^3*E^u) - 
      (K1*M^5*Sqrt[(21*Pi)/4199]*u^2)/(5888*b^3*E^u) + 
      (113*d^6*K1*M^5*Sqrt[(39*Pi)/2261]*u^2)/(7360*b^3*E^u) + 
      (407*d^8*K1*M^5*Sqrt[(39*Pi)/2261]*u^2)/(29440*b^3*E^u) - 
      (33*d^10*K1*M^5*Sqrt[(39*Pi)/2261]*u^2)/(2944*b^3*E^u) - 
      (99*d^12*K1*M^5*Sqrt[(39*Pi)/2261]*u^2)/(29440*b^3*E^u) + 
      (1184171*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(16957440*b^3) + 
      (1352417*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(16957440*b^3) - 
      (938443*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(16957440*b^3) - 
      (348139*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(16957440*b^3) - 
      (1111*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(16957440*b^3) - 
      (57773*K1*M^5*Sqrt[Pi/88179]*u^3)/(28262400*b^3*E^u) - 
      (7096883*d^4*K1*M^5*Sqrt[Pi/88179]*u^3)/(28262400*b^3*E^u) + 
      (819307*d^6*K1*M^5*Sqrt[Pi/88179]*u^3)/(2355200*b^3*E^u) - 
      (219617*d^12*K1*M^5*Sqrt[Pi/88179]*u^3)/(2637824*b^3*E^u) - 
      (1517*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(2119680*b^3) - 
      (13303*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(1059840*b^3) + 
      (169693*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(2119680*b^3) - 
      (27*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(47104*b^3*E^u) - 
      (25*d^2*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(1024*b^3*E^u) - 
      (3141*d^4*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(47104*b^3*E^u) + 
      (5667*d^6*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(58880*b^3*E^u) + 
      (20471*d^8*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(235520*b^3*E^u) - 
      (8283*d^10*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(117760*b^3*E^u) - 
      (4983*d^12*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(235520*b^3*E^u) - 
      (11499*d^2*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(1884160*b^3) + 
      (7459731*d^8*K1*M^5*Sqrt[(3*Pi)/29393]*u^3)/(65945600*b^3*E^u) - 
      (2880919*d^10*K1*M^5*Sqrt[(3*Pi)/29393]*u^3)/(32972800*b^3*E^u) - 
      (133063*d^4*K0^2*M^5*Sqrt[(7*Pi)/12597]*u^3)/(16957440*b^3) - 
      (179071*d^2*K1*M^5*Sqrt[(7*Pi)/12597]*u^3)/(14131200*b^3*E^u) - 
      (179*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(5652480*b^3) + 
      (2089*d^6*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(264960*b^3) - 
      (48271*d^8*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(2119680*b^3) + 
      (2497*d^10*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(1059840*b^3) + 
      (5269*d^12*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(706560*b^3) - 
      (11*d^14*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(176640*b^3) - 
      (1223497*d^2*K0*M^5*Sqrt[Pi/88179]*u^4)/(28262400*b^3*E^u) - 
      (6000083*d^4*K0*M^5*Sqrt[Pi/88179]*u^4)/(56524800*b^3*E^u) + 
      (777787*d^6*K0*M^5*Sqrt[Pi/88179]*u^4)/(4710400*b^3*E^u) - 
      (894469*d^12*K0*M^5*Sqrt[Pi/88179]*u^4)/(26378240*b^3*E^u) - 
      (375097*d^2*K1*M^5*Sqrt[Pi/88179]*u^4)/(14131200*b^3*E^u) - 
      (2666483*d^4*K1*M^5*Sqrt[Pi/88179]*u^4)/(28262400*b^3*E^u) + 
      (9788153*d^8*K1*M^5*Sqrt[Pi/88179]*u^4)/(65945600*b^3*E^u) - 
      (481189*d^12*K1*M^5*Sqrt[Pi/88179]*u^4)/(13189120*b^3*E^u) - 
      (532688719*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(235030118400*b^3) - 
      (29326424371*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(235030118400*b^3) - 
      (13529*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(103219200*b^3) - 
      (3740499859*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(21366374400*b^3) + 
      (87254809*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(4273274880*b^3) - 
      (27207391*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(21366374400*b^3) + 
      (5846931*d^8*K0*M^5*Sqrt[(3*Pi)/29393]*u^4)/(131891200*b^3*E^u) - 
      (1032919*d^10*K1*M^5*Sqrt[(3*Pi)/29393]*u^4)/(32972800*b^3*E^u) - 
      (8939*K0*M^5*Sqrt[(7*Pi)/12597]*u^4)/(56524800*b^3*E^u) + 
      (8678867*d^6*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/(309657600*b^3) - 
      (1005194569*d^2*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^4)/(235030118400*b^3) - 
      (146967*d^10*K0*M^5*Sqrt[(51*Pi)/1729]*u^4)/(65945600*b^3*E^u) + 
      (4777*d^6*K1*M^5*Sqrt[(51*Pi)/1729]*u^4)/(2355200*b^3*E^u) - 
      (59*K1*M^5*Sqrt[(247*Pi)/357]*u^4)/(28262400*b^3*E^u) - 
      (17453*K0*M^5*Sqrt[Pi/88179]*u^5)/(56524800*b^3*E^u) - 
      (329737*d^2*K0*M^5*Sqrt[Pi/88179]*u^5)/(28262400*b^3*E^u) + 
      (5447033*d^8*K0*M^5*Sqrt[Pi/88179]*u^5)/(131891200*b^3*E^u) - 
      (2022997*d^10*K0*M^5*Sqrt[Pi/88179]*u^5)/(65945600*b^3*E^u) - 
      (301365319*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(470060236800*b^3) - 
      (22002550891*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(470060236800*b^3) + 
      (1509636553*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(14244249600*b^3) + 
      (13930177*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(527564800*b^3) - 
      (2489690299*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(42732748800*b^3) - 
      (16228991*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(8546549760*b^3) - 
      (17588551*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(42732748800*b^3) - 
      (77677*K1*M^5*Sqrt[Pi/88179]*u^5)/(197836800*b^3*E^u) - 
      (1485353*d^2*K1*M^5*Sqrt[Pi/88179]*u^5)/(98918400*b^3*E^u) - 
      (7085167*d^4*K1*M^5*Sqrt[Pi/88179]*u^5)/(197836800*b^3*E^u) + 
      (389647*d^6*K1*M^5*Sqrt[Pi/88179]*u^5)/(7065600*b^3*E^u) + 
      (9171493*d^8*K1*M^5*Sqrt[Pi/88179]*u^5)/(197836800*b^3*E^u) - 
      (3706537*d^10*K1*M^5*Sqrt[Pi/88179]*u^5)/(98918400*b^3*E^u) - 
      (3156424955059*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(14101807104000*b^3) + 
      (51108286547*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(142442496000*b^3) + 
      (110306442931*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(427327488000*b^3) - 
      (24758448929*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(427327488000*b^3) - 
      (469478333*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(427327488000*b^3) - 
      (98199*d^12*K0*M^5*Sqrt[(3*Pi)/29393]*u^5)/(26378240*b^3*E^u) - 
      (56333*d^12*K1*M^5*Sqrt[(3*Pi)/29393]*u^5)/(13189120*b^3*E^u) + 
      (28141*d^6*K0*M^5*Sqrt[(7*Pi)/12597]*u^5)/(4710400*b^3*E^u) - 
      (2123584729*d^10*K1^2*M^5*Sqrt[(7*Pi)/12597]*u^5)/(61046784000*b^3) - 
      (127391*d^4*K0*M^5*Sqrt[(13*Pi)/6783]*u^5)/(56524800*b^3*E^u) - 
      (881016607*d^2*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^5)/(470060236800*b^3) - 
      (63354061*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^5)/(564072284160*b^3) - 
      (65629302337*d^2*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^5)/
       (14101807104000*b^3) - (63677*K0*M^5*Sqrt[Pi/88179]*u^6)/
       (211025920*b^3*E^u) + (92741*d^6*K0*M^5*Sqrt[Pi/88179]*u^6)/
       (4521984*b^3*E^u) - (2978239*d^10*K0*M^5*Sqrt[Pi/88179]*u^6)/
       (316538880*b^3*E^u) + (40363*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (197836800*b^3*E^u) + (168223*d^2*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (98918400*b^3*E^u) - (95777*d^4*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (8601600*b^3*E^u) + (3330989*d^8*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (197836800*b^3*E^u) - (720353*d^10*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (98918400*b^3*E^u) - (3969911201*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (2820361420800*b^3) - (852732866593*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (14101807104000*b^3) - (2349214284289*d^4*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/(14101807104000*b^3) + (34357103777*d^6*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/(142442496000*b^3) - (25016891057*d^10*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/(142442496000*b^3) - (21452746459*d^12*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/(427327488000*b^3) - (425440783*d^14*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/(427327488000*b^3) - (253431*d^2*K0*M^5*Sqrt[(3*Pi)/29393]*u^6)/
       (105512960*b^3*E^u) - (199879*d^12*K0*M^5*Sqrt[(3*Pi)/29393]*u^6)/
       (211025920*b^3*E^u) + (2833*d^6*K1*M^5*Sqrt[(7*Pi)/12597]*u^6)/
       (7065600*b^3*E^u) - (47653*d^12*K1*M^5*Sqrt[(13*Pi)/6783]*u^6)/
       (197836800*b^3*E^u) + (209927*d^8*K0*M^5*Sqrt[(17*Pi)/5187]*u^6)/
       (633077760*b^3*E^u) + (687877837*d^8*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^6)/
       (61046784000*b^3) - (23651*d^4*K0*M^5*Sqrt[(57*Pi)/1547]*u^6)/
       (211025920*b^3*E^u) + (22093*K0*M^5*Sqrt[Pi/88179]*u^7)/
       (3165388800*b^3*E^u) + (7844339*d^8*K0*M^5*Sqrt[Pi/88179]*u^7)/
       (3165388800*b^3*E^u) - (2448347*d^10*K0*M^5*Sqrt[Pi/88179]*u^7)/
       (1582694400*b^3*E^u) - (72349*d^12*K0*M^5*Sqrt[Pi/88179]*u^7)/
       (137625600*b^3*E^u) - (3169805*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (28203614208*b^3) - (3073750481*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (440681472000*b^3) - (95288699719*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (3525451776000*b^3) + (56823059*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (1978368000*b^3) + (4461985561*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (106831872000*b^3) - (77851651*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (2967552000*b^3) - (1061779129*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (106831872000*b^3) - (10648679*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (53415936000*b^3) - (1811*K1*M^5*Sqrt[Pi/88179]*u^7)/
       (25804800*b^3*E^u) - (56165*d^2*K1*M^5*Sqrt[Pi/88179]*u^7)/
       (47480832*b^3*E^u) - (917867*d^4*K1*M^5*Sqrt[Pi/88179]*u^7)/
       (1187020800*b^3*E^u) + (41047*d^8*K1*M^5*Sqrt[Pi/88179]*u^7)/
       (24729600*b^3*E^u) - (219353*d^10*K1*M^5*Sqrt[Pi/88179]*u^7)/
       (131891200*b^3*E^u) - (221993*d^12*K1*M^5*Sqrt[Pi/88179]*u^7)/
       (395673600*b^3*E^u) - (16068991019*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (705090355200*b^3) - (14347948799*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (282036142080*b^3) + (12253357*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (142442496*b^3) + (166156303*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (2848849920*b^3) - (1922020133*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (35610624000*b^3) - (3372547169*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (213663744000*b^3) - (134599*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (417312000*b^3) - (6039*d^2*K0*M^5*Sqrt[(3*Pi)/29393]*u^7)/
       (105512960*b^3*E^u) - (657821*d^4*K0*M^5*Sqrt[(3*Pi)/29393]*u^7)/
       (1055129600*b^3*E^u) + (20469*d^6*K0*M^5*Sqrt[(3*Pi)/29393]*u^7)/
       (37683200*b^3*E^u) + (4307*d^6*K1*M^5*Sqrt[(17*Pi)/5187]*u^7)/
       (28262400*b^3*E^u) - (50131337*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^7)/
       (1410180710400*b^3) - (1117*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (17203200*b^3*E^u) + (4943*d^4*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (7065600*b^3*E^u) + (51203*d^6*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (197836800*b^3*E^u) - (1711*d^8*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (79134720*b^3*E^u) - (87169*d^10*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (395673600*b^3*E^u) - (13297*d^12*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (197836800*b^3*E^u) + (911749*d^2*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (1978368000*b^3*E^u) - (757339*d^4*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (659456000*b^3*E^u) + (8327*d^8*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (12902400*b^3*E^u) - (54253*d^10*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (237404160*b^3*E^u) - (367*d^12*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (5275648*b^3*E^u) - (1993231*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (12819824640*b^3) - (2729087251*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (320495616000*b^3) - (8667707323*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (320495616000*b^3) + (60846869*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (1695744000*b^3) - (2785810891*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (106831872000*b^3) - (62999381*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (7122124800*b^3) - (1441217*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (7122124800*b^3) - (3557*d^2*K0*M^5*Sqrt[(13*Pi)/6783]*u^8)/
       (79134720*b^3*E^u) + (2479*d^6*K1*M^5*Sqrt[(13*Pi)/6783]*u^8)/
       (118702080*b^3*E^u) + (3581*K1*M^5*Sqrt[(19*Pi)/4641]*u^8)/
       (989184000*b^3*E^u) + (196558363*d^8*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^8)/
       (106831872000*b^3) + (401*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (52992000*b^3*E^u) + (34709*d^2*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (1483776000*b^3*E^u) - (136387*d^4*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (1483776000*b^3*E^u) + (8401*d^6*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (148377600*b^3*E^u) + (3907*d^8*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (148377600*b^3*E^u) - (5107*d^10*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (296755200*b^3*E^u) - (473*d^12*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (98918400*b^3*E^u) - (117239149*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (503635968000*b^3) - (1895972587*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (503635968000*b^3) + (15231401*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (5087232000*b^3) + (531708361*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (106831872000*b^3) - (941076691*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (320495616000*b^3) - (47720203*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (45785088000*b^3) - (8848627*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (320495616000*b^3) - (76787*d^2*K1*M^5*Sqrt[Pi/88179]*u^9)/
       (2225664000*b^3*E^u) - (757*d^6*K1*M^5*Sqrt[Pi/88179]*u^9)/
       (18547200*b^3*E^u) - (937*d^12*K1*M^5*Sqrt[Pi/88179]*u^9)/
       (197836800*b^3*E^u) - (334779551*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (3525451776000*b^3) - (7880173991*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (3525451776000*b^3) - (2175864127*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (705090355200*b^3) + (30009307*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (4644864000*b^3) + (155419337*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (35610624000*b^3) - (433570061*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (106831872000*b^3) - (871649*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (663552000*b^3) - (3952153*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (106831872000*b^3) + (93371*K0^2*M^5*Sqrt[(7*Pi)/12597]*u^9)/
       (20145438720*b^3) + (647*d^4*K1*M^5*Sqrt[(7*Pi)/12597]*u^9)/
       (55296000*b^3*E^u) + (1201*d^8*K1*M^5*Sqrt[(13*Pi)/6783]*u^9)/
       (593510400*b^3*E^u) - (191*d^10*K1*M^5*Sqrt[(13*Pi)/6783]*u^9)/
       (148377600*b^3*E^u) - (5983*K1*M^5*Sqrt[(17*Pi)/5187]*u^9)/
       (8902656000*b^3*E^u) - (5009*K0*M^5*Sqrt[Pi/88179]*u^10)/
       (741888000*b^3*E^u) - (1583*d^2*K0*M^5*Sqrt[Pi/88179]*u^10)/
       (185472000*b^3*E^u) + (d^8*K0*M^5*Sqrt[Pi/88179]*u^10)/
       (16486400*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/88179]*u^10)/
       (16486400*b^3*E^u) + (227*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (31795200*b^3*E^u) - (2089*d^4*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (55641600*b^3*E^u) + (757*d^6*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (37094400*b^3*E^u) - (d^8*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (74188800*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (12364800*b^3*E^u) - (176779*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (146893824000*b^3) - (5187971*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (11017036800*b^3) - (224352203*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (146893824000*b^3) + (19532701*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (10015488000*b^3) + (81924359*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (40061952000*b^3) - (11164043*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (7511616000*b^3) - (498233*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (30046464000*b^3) + (d^10*K0*M^5*Sqrt[(3*Pi)/29393]*u^10)/
       (4121600*b^3*E^u) + (31*d^2*K1*M^5*Sqrt[(13*Pi)/6783]*u^10)/
       (44513280*b^3*E^u) + (d^10*K1*M^5*Sqrt[(13*Pi)/6783]*u^10)/
       (14837760*b^3*E^u) - (4557407*d^12*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^10)/
       (120185856000*b^3) - (d^6*K0*M^5*Sqrt[(19*Pi)/4641]*u^10)/
       (772800*b^3*E^u) + (131*d^4*K0*M^5*Sqrt[(221*Pi)/399]*u^10)/
       (741888000*b^3*E^u) + (773*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (1112832000*b^3*E^u) - (683*d^2*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (556416000*b^3*E^u) + (149*d^4*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (158976000*b^3*E^u) - (11*d^6*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (18547200*b^3*E^u) - (11*d^8*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (74188800*b^3*E^u) + (11*d^10*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (37094400*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (24729600*b^3*E^u) + (45613*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (5246208000*b^3) + (1554643*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (881362944000*b^3) - (30631493*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (146893824000*b^3) + (14142979*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (80123904000*b^3) - (28195283*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (240371712000*b^3) - (4707463*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (120185856000*b^3) - (109*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (158976000*b^3*E^u) + (853*d^2*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (556416000*b^3*E^u) - (11*d^6*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (18547200*b^3*E^u) - (11*d^8*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (74188800*b^3*E^u) + (11*d^10*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (37094400*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (24729600*b^3*E^u) - (6323407*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (566590464000*b^3) - (41491591*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (991533312000*b^3) + (327073*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (2090188800*b^3) + (52861*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (320495616*b^3) - (40081*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (298598400*b^3) - (548999*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (12018585600*b^3) - (94247*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (48074342400*b^3) + (211663*d^8*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^11)/
       (20030976000*b^3) - (22801*d^14*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^11)/
       (240371712000*b^3) - (29*d^4*K1*M^5*Sqrt[(17*Pi)/5187]*u^11)/
       (1112832000*b^3*E^u) - (36128921*d^2*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^11)/
       (7932266496000*b^3) + (1088821*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (1983066624000*b^3) - (6350051*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (495766656000*b^3) - (13839589*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (396613324800*b^3) + (62099*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (1306368000*b^3) + (33139*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (741888000*b^3) - (121151*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (3755808000*b^3) - (730367*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (60092928000*b^3) - (19207*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (30046464000*b^3) - (866057*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (495766656000*b^3) - (1759819*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (991533312000*b^3) + (6767*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (2503872000*b^3) + (22391*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (10015488000*b^3) - (3071*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (2146176000*b^3) - (4289*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (6009292800*b^3) + (84419*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (198306662400*b^3) - (1608779*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (991533312000*b^3) + (6263*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (3338496000*b^3) - (46331*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (30046464000*b^3) - (1571*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (30046464000*b^3) - (497*d^12*K1^2*M^5*Sqrt[(7*Pi)/12597]*u^13)/
       (4292352000*b^3) - (d^14*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^13)/
       (375580800*b^3) + (40361*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^13)/
       (991533312000*b^3) - (1831*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^13)/
       (43110144000*b^3) + (89*d^8*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^13)/
       (667699200*b^3) - (K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(655776000*b^3) - 
      (12751*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(165255552000*b^3) - 
      (24821*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(82627776000*b^3) + 
      (3397*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(15023232000*b^3) + 
      (349*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(625968000*b^3) - 
      (631*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(3004646400*b^3) - 
      (1363*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(7511616000*b^3) - 
      (197*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(15023232000*b^3) - 
      (K0^2*M^5*Sqrt[Pi/88179]*u^15)/(11803968000*b^3) - 
      (53*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^15)/(11803968000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/88179]*u^15)/(1073088000*b^3) - 
      (K1^2*M^5*Sqrt[Pi/88179]*u^15)/(11803968000*b^3) - 
      (53*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^15)/(11803968000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/88179]*u^15)/(1073088000*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(1073088000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(357696000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(1073088000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(1073088000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(1073088000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(357696000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(1073088000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(1073088000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(221*Pi)/399]*u^15)/(11803968000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(221*Pi)/399]*u^15)/(11803968000*b^3))/Pi, 
    ((((737*I)/29440)*d^10*K0*K1*M^5*Sqrt[3/(29393*Pi)]*u^3)/b^3 - 
      (((1565*I)/185472)*d^6*K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^3)/b^3 + 
      (((28417*I)/20401920)*d^2*K0*K1*M^5*Sqrt[19/(4641*Pi)]*u^3)/b^3 + 
      (((11*I)/11776)*d^12*K0*K1*M^5*Sqrt[21/(4199*Pi)]*u^3)/b^3 - 
      (149*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(1472*b^3) + 
      (K0^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(23552*b^3) + 
      (111*d^4*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(23552*b^3) + 
      (297*d^10*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(58880*b^3) + 
      (33*d^12*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(23552*b^3) - 
      (271*d^4*K1^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(2944*b^3) - 
      (K1^2*M^5*Sqrt[(7*Pi)/12597]*u^3)/(2944*b^3) + 
      (113*d^6*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(3680*b^3) + 
      (407*d^8*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(14720*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[(21*Pi)/4199]*u^3)/(11776*b^3) - 
      (99*d^8*K0^2*M^5*Sqrt[(21*Pi)/4199]*u^3)/(117760*b^3) - 
      (11*d^10*K1^2*M^5*Sqrt[(39*Pi)/2261]*u^3)/(1472*b^3) - 
      (33*d^12*K1^2*M^5*Sqrt[(39*Pi)/2261]*u^3)/(14720*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(57*Pi)/1547]*u^3)/(29440*b^3) + 
      (((27259*I)/40803840)*K0*K1*M^5*u^3)/(b^3*Sqrt[88179*Pi]) + 
      (((31*I)/30912)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[88179*Pi]) + 
      (((2834921*I)/40803840)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[88179*Pi]) - 
      (((14597*I)/176640)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[88179*Pi]) + 
      (((737*I)/58880)*d^10*K0^2*M^5*Sqrt[3/(29393*Pi)]*u^4)/b^3 - 
      (((7090423*I)/12694528000)*K1^2*M^5*Sqrt[3/(29393*Pi)]*u^4)/b^3 - 
      (((1565*I)/370944)*d^6*K0^2*M^5*Sqrt[13/(6783*Pi)]*u^4)/b^3 + 
      (((3181163*I)/4896460800)*d^4*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^4)/b^3 - 
      (((33161*I)/72540160)*d^4*K0^2*M^5*Sqrt[19/(4641*Pi)]*u^4)/b^3 + 
      (((491*I)/1413120)*d^12*K1^2*M^5*Sqrt[19/(4641*Pi)]*u^4)/b^3 + 
      (((11*I)/23552)*d^12*K0^2*M^5*Sqrt[21/(4199*Pi)]*u^4)/b^3 - 
      (99443*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(49459200*b^3) - 
      (92129*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(1075200*b^3) - 
      (11592653*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(49459200*b^3) + 
      (1391269*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(4121600*b^3) + 
      (5048033*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(16486400*b^3) - 
      (246157*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(3297280*b^3) - 
      (678719*d^10*K0*K1*M^5*Sqrt[(3*Pi)/29393]*u^4)/(8243200*b^3) + 
      (((27259*I)/81607680)*K0^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) + 
      (((560383*I)/40803840)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) + 
      (((28349899*I)/652861440)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) - 
      (((14597*I)/353280)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) + 
      (((7185929*I)/4451328000)*K1^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) - 
      (((3906967*I)/5712537600)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) + 
      (((39128233*I)/8568806400)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) - 
      (((2210227*I)/89026560)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) + 
      (((29467*I)/4945920)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) + 
      (((2208160459*I)/342752256000)*d^4*K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^5)/
       b^3 + (((22121959*I)/2967552000)*d^10*K0*K1*M^5*Sqrt[19/(4641*Pi)]*
        u^5)/b^3 - (((1297*I)/17805312)*d^8*K0*K1*M^5*Sqrt[221/(399*Pi)]*u^5)/
       b^3 - (51563*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(98918400*b^3) + 
      (2426953*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(32972800*b^3) - 
      (23729*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(1318912*b^3) - 
      (707011*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(2967552000*b^3) - 
      (18080219*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(1483776000*b^3) - 
      (131293621*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(2967552000*b^3) + 
      (323507*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(7065600*b^3) + 
      (410383*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^5)/(5652480*b^3) + 
      (235743*d^6*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^5)/(8243200*b^3) - 
      (336839*d^10*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^5)/(16486400*b^3) - 
      (82939*d^2*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^5)/(49459200*b^3) - 
      (13397*d^12*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^5)/(9420800*b^3) - 
      (35939*d^10*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^5)/(14131200*b^3) - 
      (300887*d^4*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^5)/(98918400*b^3) - 
      (((2367049*I)/3115929600)*K0*K1*M^5*u^5)/(b^3*Sqrt[88179*Pi]) - 
      (((32287103*I)/1428134400)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[88179*Pi]) - 
      (((35463114077*I)/342752256000)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[88179*Pi]) + (((36893027*I)/428440320)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[88179*Pi]) - (((508393861*I)/2967552000)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[88179*Pi]) + (((19429*I)/7065600)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[88179*Pi]) + (((7027*I)/178053120)*d^8*K0^2*M^5*
        Sqrt[13/(6783*Pi)]*u^6)/b^3 + (((1624153*I)/2285015040)*d^4*K1^2*M^5*
        Sqrt[13/(6783*Pi)]*u^6)/b^3 - (((1020493*I)/979292160)*d^4*K0^2*M^5*
        Sqrt[17/(5187*Pi)]*u^6)/b^3 - (((348137159*I)/342752256000)*d^6*K0^2*
        M^5*Sqrt[17/(5187*Pi)]*u^6)/b^3 - (((3260383249*I)/274201804800)*d^6*
        K1^2*M^5*Sqrt[19/(4641*Pi)]*u^6)/b^3 + 
      (((28834831*I)/17805312000)*d^10*K1^2*M^5*Sqrt[19/(4641*Pi)]*u^6)/b^3 - 
      (1331761*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(2967552000*b^3) - 
      (91163671*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(2967552000*b^3) + 
      (338393*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(8601600*b^3) - 
      (364671*d^10*K0*K1*M^5*Sqrt[(3*Pi)/29393]*u^6)/(32972800*b^3) - 
      (51747*d^12*K0*K1*M^5*Sqrt[(3*Pi)/29393]*u^6)/(13189120*b^3) + 
      (28213*d^6*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^6)/(7065600*b^3) - 
      (1181651*d^2*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^6)/(1483776000*b^3) - 
      (((7694513*I)/13710090240)*K0^2*M^5*u^6)/(b^3*Sqrt[88179*Pi]) - 
      (((379830277*I)/22850150400)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[88179*Pi]) + 
      (((2412691243*I)/31159296000)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[88179*Pi]) - 
      (((2391439*I)/98918400)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[88179*Pi]) - 
      (((5659*I)/3532800)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[88179*Pi]) + 
      (((161889001*I)/228501504000)*K1^2*M^5*u^6)/(b^3*Sqrt[88179*Pi]) + 
      (((12637163969*I)/685504512000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[88179*Pi]) + (((45685025719*I)/274201804800)*d^6*K1^2*M^5*
        u^6)/(b^3*Sqrt[88179*Pi]) + (((217681*I)/15482880)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[88179*Pi]) - (((255532987*I)/17805312000)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[88179*Pi]) + (((31553*I)/70656000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[88179*Pi]) - ((I/11776000)*d^12*K0*K1*M^5*Sqrt[12597/(7*Pi)]*
        u^7)/b^3 - (3387733*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (741888000*b^3) - (2369011*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (741888000*b^3) + (22273*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (1648640*b^3) + (193*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^7)/(358400*b^3) + 
      (75541*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(29675520*b^3) - 
      (1165337*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(296755200*b^3) - 
      (342341*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(74188800*b^3) + 
      (2576443*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(296755200*b^3) - 
      (43763*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(29675520*b^3) - 
      (45079*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(32972800*b^3) - 
      (991*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^7)/(92736000*b^3) - 
      (14291*d^10*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^7)/(49459200*b^3) - 
      (61*d^12*K0^2*M^5*Sqrt[(323*Pi)/273]*u^7)/(16486400*b^3) + 
      (11*K1^2*M^5*Sqrt[(4199*Pi)/21]*u^7)/(296755200*b^3) - 
      (((17685133*I)/48964608000)*K0*K1*M^5*u^7)/(b^3*Sqrt[88179*Pi]) - 
      (((153330409*I)/28562688000)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[88179*Pi]) + 
      (((39086759*I)/11425075200)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[88179*Pi]) + 
      (((217660621*I)/34275225600)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[88179*Pi]) - 
      (((44819*I)/59351040)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[88179*Pi]) - 
      (((182773*I)/82432000)*d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[88179*Pi]) - 
      (((26459*I)/494592000)*d^10*K0^2*M^5*Sqrt[13/(6783*Pi)]*u^8)/b^3 + 
      (((78378571*I)/26707968000)*d^10*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^8)/b^3 - 
      (((326701*I)/734469120)*d^6*K1^2*M^5*Sqrt[17/(5187*Pi)]*u^8)/b^3 - 
      (((35579003*I)/24418713600)*d^8*K0^2*M^5*Sqrt[19/(4641*Pi)]*u^8)/b^3 + 
      (((3894881*I)/160247808000)*K1^2*M^5*Sqrt[19/(4641*Pi)]*u^8)/b^3 + 
      (((477233*I)/1669248000)*d^8*K1^2*M^5*Sqrt[19/(4641*Pi)]*u^8)/b^3 - 
      (41267*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(741888000*b^3) - 
      (37969*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(52992000*b^3) + 
      (2501*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(2318400*b^3) + 
      (130859*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(148377600*b^3) - 
      (1877*d^12*K0*K1*M^5*Sqrt[(3*Pi)/29393]*u^8)/(16486400*b^3) - 
      (3083*d^4*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^8)/(741888000*b^3) - 
      (2999*d^10*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^8)/(74188800*b^3) - 
      (((5999377*I)/19041792000)*K0^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) - 
      (((547427051*I)/114250752000)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) + 
      (((162773771*I)/42844032000)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) + 
      (((30154427*I)/4284403200)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) + 
      (((779430523*I)/34186199040)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) - 
      (((167*I)/1104000)*d^12*K0^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) - 
      (((124788437*I)/1121734656000)*K1^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) + 
      (((348760193*I)/68550451200)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) - 
      (((13468529*I)/3213302400)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) - 
      (((198198233*I)/5341593600)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) - 
      (((479*I)/2944000)*d^12*K1^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) + 
      (((389843*I)/2543616000)*d^12*K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^9)/b^3 - 
      (34081*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(741888000*b^3) - 
      (24137*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(52992000*b^3) + 
      (661*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(4636800*b^3) - 
      (9851*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(29675520*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(645120*b^3) - 
      (379*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(49459200*b^3) + 
      (21839*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(445132800*b^3) + 
      (15163*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(31795200*b^3) - 
      (309271*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(445132800*b^3) - 
      (4189*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(18547200*b^3) + 
      (56167*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(148377600*b^3) + 
      (67*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(3225600*b^3) - 
      (229*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(49459200*b^3) + 
      (39773*d^4*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^9)/(741888000*b^3) - 
      (((7696319*I)/128532096000)*K0*K1*M^5*u^9)/(b^3*Sqrt[88179*Pi]) - 
      (((68147593*I)/257064192000)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[88179*Pi]) + 
      (((109118491*I)/128532096000)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[88179*Pi]) - 
      (((21883*I)/43718400)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[88179*Pi]) - 
      (((120229*I)/556416000)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[88179*Pi]) + 
      (((27539*I)/123648000)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[88179*Pi]) - 
      (((5144471*I)/2543616000)*d^12*K0*K1*M^5*u^9)/(b^3*Sqrt[88179*Pi]) + 
      (((7*I)/13248000)*d^12*K0^2*M^5*Sqrt[7/(12597*Pi)]*u^10)/b^3 + 
      (((24367*I)/1430784000)*d^8*K1^2*M^5*Sqrt[7/(12597*Pi)]*u^10)/b^3 + 
      (((189938741*I)/4113027072000)*d^4*K0^2*M^5*Sqrt[13/(6783*Pi)]*u^10)/
       b^3 + (((3652459*I)/771192576000)*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^10)/
       b^3 + (((30957037*I)/771192576000)*d^2*K1^2*M^5*Sqrt[13/(6783*Pi)]*
        u^10)/b^3 - (((55413179*I)/2467816243200)*d^4*K1^2*M^5*
        Sqrt[13/(6783*Pi)]*u^10)/b^3 + (((80614183*I)/771192576000)*d^6*K1^2*
        M^5*Sqrt[13/(6783*Pi)]*u^10)/b^3 - 
      ((I/55641600)*K0^2*M^5*Sqrt[17/(5187*Pi)]*u^10)/b^3 - 
      (((5011057*I)/257064192000)*d^2*K0^2*M^5*Sqrt[17/(5187*Pi)]*u^10)/b^3 + 
      (((66811*I)/1112832000)*d^12*K1^2*M^5*Sqrt[17/(5187*Pi)]*u^10)/b^3 + 
      (((941*I)/41731200)*d^10*K0^2*M^5*Sqrt[19/(4641*Pi)]*u^10)/b^3 + 
      (((659*I)/370944000)*d^10*K1^2*M^5*Sqrt[19/(4641*Pi)]*u^10)/b^3 + 
      (9281*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(139104000*b^3) - 
      (739*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(9273600*b^3) - 
      (467*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(18547200*b^3) + 
      (211*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(6182400*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(185472*b^3) - 
      (101*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^10)/(278208000*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(133*Pi)/663]*u^10)/(39744000*b^3) - 
      (((15223583*I)/257064192000)*K0^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) + 
      (((3515459*I)/24927436800)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((72061*I)/333849600)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((552571*I)/3338496000)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((267893*I)/667699200)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((5852809*I)/35054208000)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((327539851*I)/822605414400)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((63964651*I)/51412838400)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((225847*I)/222566400)*d^12*K1^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) + 
      ((I/736000)*d^12*K0*K1*M^5*Sqrt[3/(29393*Pi)]*u^11)/b^3 + 
      (((505217*I)/48199536000)*d^2*K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^11)/b^3 - 
      (233*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(46368000*b^3) - 
      (281*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(30912000*b^3) - 
      (251*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(9273600*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(268800*b^3) + 
      (11*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(18547200*b^3) + 
      (4259*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(834624000*b^3) + 
      (10247*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(834624000*b^3) - 
      (1949*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(59616000*b^3) - 
      (167*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(55641600*b^3) + 
      (229*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(55641600*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(1545600*b^3) + 
      (283*d^4*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^11)/(92736000*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^11)/(4636800*b^3) + 
      (29*d^6*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^11)/(27820800*b^3) - 
      (((457*I)/156492000)*K0*K1*M^5*u^11)/(b^3*Sqrt[88179*Pi]) - 
      (((5076061*I)/38559628800)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[88179*Pi]) + 
      (((1932457*I)/96399072000)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[88179*Pi]) - 
      (((2111719*I)/96399072000)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[88179*Pi]) - 
      (((101*I)/6259680)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[88179*Pi]) + 
      (((1133*I)/92736000)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[88179*Pi]) - 
      (((1417*I)/6024942000)*K0^2*M^5*Sqrt[13/(6783*Pi)]*u^12)/b^3 + 
      (((1417*I)/6024942000)*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^12)/b^3 + 
      (((8989*I)/1112832000)*d^8*K1^2*M^5*Sqrt[17/(5187*Pi)]*u^12)/b^3 + 
      (((29*I)/4016628000)*d^2*K0^2*M^5*Sqrt[19/(4641*Pi)]*u^12)/b^3 - 
      (((2161*I)/6024942000)*d^6*K0^2*M^5*Sqrt[19/(4641*Pi)]*u^12)/b^3 + 
      (((29*I)/4016628000)*d^2*K1^2*M^5*Sqrt[19/(4641*Pi)]*u^12)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(83462400*b^3) + 
      (11*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(16692480*b^3) - 
      (11*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(6955200*b^3) - 
      (11*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(27820800*b^3) + 
      (11*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(13910400*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(9273600*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^12)/(41731200*b^3) + 
      (((484397*I)/48199536000)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) - 
      (((463*I)/312984000)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) + 
      ((I/1159200)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) + 
      ((I/3312000)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) - 
      (((399811*I)/48199536000)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) + 
      (((29*I)/5355504)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) - 
      (((1390133*I)/10015488000)*d^8*K1^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) + 
      ((I/1159200)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) + 
      ((I/3312000)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]))/Pi, 
    ((-773*K1*M^5*Sqrt[Pi/88179]*u)/(176640*b^3*E^u) - 
      (93971*d^2*K1*M^5*Sqrt[Pi/88179]*u)/(706560*b^3*E^u) + 
      (445091*d^6*K1*M^5*Sqrt[Pi/88179]*u)/(706560*b^3*E^u) - 
      (1903*d^4*K1*M^5*Sqrt[(7*Pi)/12597]*u)/(353280*b^3*E^u) - 
      (809*d^8*K1*M^5*Sqrt[(13*Pi)/6783]*u)/(22080*b^3*E^u) - 
      (6193*d^10*K1*M^5*Sqrt[(13*Pi)/6783]*u)/(706560*b^3*E^u) + 
      (1397*d^12*K1*M^5*Sqrt[(13*Pi)/6783]*u)/(117760*b^3*E^u) - 
      (341*d^14*K1*M^5*Sqrt[(13*Pi)/6783]*u)/(235520*b^3*E^u) - 
      (43*K0*M^5*Sqrt[Pi/88179]*u^2)/(15360*b^3*E^u) - 
      (263911*d^2*K0*M^5*Sqrt[Pi/88179]*u^2)/(2826240*b^3*E^u) - 
      (137831*d^4*K0*M^5*Sqrt[Pi/88179]*u^2)/(1413120*b^3*E^u) - 
      (388553*d^10*K0*M^5*Sqrt[Pi/88179]*u^2)/(2826240*b^3*E^u) - 
      (773*K1*M^5*Sqrt[Pi/88179]*u^2)/(176640*b^3*E^u) - 
      (93971*d^2*K1*M^5*Sqrt[Pi/88179]*u^2)/(706560*b^3*E^u) + 
      (445091*d^6*K1*M^5*Sqrt[Pi/88179]*u^2)/(706560*b^3*E^u) + 
      (7689*d^12*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(471040*b^3*E^u) - 
      (2959*d^14*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(942080*b^3*E^u) + 
      (169009*d^6*K0*M^5*Sqrt[(7*Pi)/12597]*u^2)/(2826240*b^3*E^u) - 
      (1903*d^4*K1*M^5*Sqrt[(7*Pi)/12597]*u^2)/(353280*b^3*E^u) - 
      (809*d^8*K1*M^5*Sqrt[(13*Pi)/6783]*u^2)/(22080*b^3*E^u) - 
      (6193*d^10*K1*M^5*Sqrt[(13*Pi)/6783]*u^2)/(706560*b^3*E^u) + 
      (1397*d^12*K1*M^5*Sqrt[(13*Pi)/6783]*u^2)/(117760*b^3*E^u) - 
      (341*d^14*K1*M^5*Sqrt[(13*Pi)/6783]*u^2)/(235520*b^3*E^u) - 
      (4721*d^8*K0*M^5*Sqrt[(19*Pi)/4641]*u^2)/(706560*b^3*E^u) - 
      (43*K0*M^5*Sqrt[Pi/88179]*u^3)/(15360*b^3*E^u) - 
      (263911*d^2*K0*M^5*Sqrt[Pi/88179]*u^3)/(2826240*b^3*E^u) - 
      (137831*d^4*K0*M^5*Sqrt[Pi/88179]*u^3)/(1413120*b^3*E^u) - 
      (388553*d^10*K0*M^5*Sqrt[Pi/88179]*u^3)/(2826240*b^3*E^u) + 
      (7441297*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(7868252160*b^3) + 
      (92118409*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(1967063040*b^3) - 
      (312457511*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(1967063040*b^3) - 
      (1187998687*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(3934126080*b^3) + 
      (301673779*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(1967063040*b^3) + 
      (21472393*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(245882880*b^3) + 
      (1037579*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(1967063040*b^3) - 
      (137407*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(1573650432*b^3) - 
      (2276189*K1*M^5*Sqrt[Pi/88179]*u^3)/(466329600*b^3*E^u) - 
      (148257929*d^4*K1*M^5*Sqrt[Pi/88179]*u^3)/(522289152*b^3*E^u) + 
      (604008289*d^6*K1*M^5*Sqrt[Pi/88179]*u^3)/(791347200*b^3*E^u) + 
      (8523019*d^8*K1*M^5*Sqrt[Pi/88179]*u^3)/(197836800*b^3*E^u) - 
      (116471867*d^10*K1*M^5*Sqrt[Pi/88179]*u^3)/(339148800*b^3*E^u) + 
      (18006389*d^12*K1*M^5*Sqrt[Pi/88179]*u^3)/(1187020800*b^3*E^u) - 
      (31236371*d^14*K1*M^5*Sqrt[Pi/88179]*u^3)/(2374041600*b^3*E^u) + 
      (6293051*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(983531520*b^3) + 
      (44893817*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(163921920*b^3) + 
      (351629449*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(491765760*b^3) - 
      (579743617*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(491765760*b^3) - 
      (97152893*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(122941440*b^3) + 
      (7689*d^12*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(471040*b^3*E^u) - 
      (2959*d^14*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(942080*b^3*E^u) + 
      (169009*d^6*K0*M^5*Sqrt[(7*Pi)/12597]*u^3)/(2826240*b^3*E^u) + 
      (32277013*d^10*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(491765760*b^3) + 
      (61657*d^14*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(491765760*b^3) + 
      (29483*d^16*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(327843840*b^3) - 
      (4721*d^8*K0*M^5*Sqrt[(19*Pi)/4641]*u^3)/(706560*b^3*E^u) + 
      (8898931*d^4*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^3)/(983531520*b^3) - 
      (242166091*d^2*K1*M^5*Sqrt[(19*Pi)/4641]*u^3)/(26114457600*b^3*E^u) + 
      (127297*d^12*K1^2*M^5*Sqrt[(91*Pi)/969]*u^3)/(98353152*b^3) - 
      (210071*K0*M^5*Sqrt[Pi/88179]*u^4)/(103628800*b^3*E^u) - 
      (649695373*d^4*K0*M^5*Sqrt[Pi/88179]*u^4)/(5222891520*b^3*E^u) + 
      (1465246267*d^6*K0*M^5*Sqrt[Pi/88179]*u^4)/(4748083200*b^3*E^u) + 
      (5884373*d^8*K0*M^5*Sqrt[Pi/88179]*u^4)/(131891200*b^3*E^u) - 
      (98838227*d^10*K0*M^5*Sqrt[Pi/88179]*u^4)/(678297600*b^3*E^u) - 
      (5868091*d^12*K0*M^5*Sqrt[Pi/88179]*u^4)/(2374041600*b^3*E^u) - 
      (26474411*d^14*K0*M^5*Sqrt[Pi/88179]*u^4)/(4748083200*b^3*E^u) - 
      (499423*K1*M^5*Sqrt[Pi/88179]*u^4)/(155443200*b^3*E^u) - 
      (1126571323*d^2*K1*M^5*Sqrt[Pi/88179]*u^4)/(8704819200*b^3*E^u) - 
      (84505637*d^4*K1*M^5*Sqrt[Pi/88179]*u^4)/(290160640*b^3*E^u) + 
      (56679029*d^6*K1*M^5*Sqrt[Pi/88179]*u^4)/(103219200*b^3*E^u) + 
      (148962817*d^8*K1*M^5*Sqrt[Pi/88179]*u^4)/(593510400*b^3*E^u) - 
      (53827051*d^12*K1*M^5*Sqrt[Pi/88179]*u^4)/(1187020800*b^3*E^u) - 
      (15306611*d^14*K1*M^5*Sqrt[Pi/88179]*u^4)/(2374041600*b^3*E^u) + 
      (399128783377*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(36351324979200*b^3) + 
      (499384112333*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(1009759027200*b^3) + 
      (150513084763*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(100975902720*b^3) - 
      (235556197841*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(121171083264*b^3) - 
      (696670732657*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(330466590720*b^3) + 
      (3852334035631*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(2478499430400*b^3) + 
      (3377374590001*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(6815873433600*b^3) + 
      (29295440969*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(5452698746880*b^3) - 
      (15718861*d^10*K1*M^5*Sqrt[(7*Pi)/12597]*u^4)/(339148800*b^3*E^u) + 
      (1389507391*d^16*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/
       (21810794987520*b^3) - (224366537*d^2*K0*M^5*Sqrt[(17*Pi)/5187]*u^4)/
       (52228915200*b^3*E^u) - (32777*K0*M^5*Sqrt[Pi/88179]*u^5)/
       (29145600*b^3*E^u) - (61875953*d^4*K0*M^5*Sqrt[Pi/88179]*u^5)/
       (580321280*b^3*E^u) + (133079887*d^8*K0*M^5*Sqrt[Pi/88179]*u^5)/
       (1187020800*b^3*E^u) - (78531787*d^10*K0*M^5*Sqrt[Pi/88179]*u^5)/
       (678297600*b^3*E^u) - (56452471*d^12*K0*M^5*Sqrt[Pi/88179]*u^5)/
       (2374041600*b^3*E^u) + (237085415737*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (72702649958400*b^3) + (899243032159*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (6058554163200*b^3) + (278608211081*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (605855416320*b^3) - (691499250493*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (1211710832640*b^3) - (446864929753*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (660933181440*b^3) + (2307902293351*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (4956998860800*b^3) + (2281708658641*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (13631746867200*b^3) + (7413633067*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (43621589975040*b^3) - (28237889*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (16787865600*b^3*E^u) - (59347724671*d^2*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (940120473600*b^3*E^u) - (65214486479*d^4*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (470060236800*b^3*E^u) + (7018945231*d^6*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (28488499200*b^3*E^u) + (344084443*d^8*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (2374041600*b^3*E^u) - (76909439*d^14*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (28488499200*b^3*E^u) + (85585748987489*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (12151728635904000*b^3) + (287293090721477*d^2*K1^2*M^5*Sqrt[Pi/88179]*
        u^5)/(850621004513280*b^3) + (878159417027411*d^4*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/(759483039744000*b^3) - 
      (223315908943583*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (181756624896000*b^3) - (26643325442743*d^8*K1^2*M^5*Sqrt[Pi/88179]*
        u^5)/(14162853888000*b^3) + (54444723628891*d^10*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/(49569988608000*b^3) + 
      (412612288422833*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (817904812032000*b^3) + (428587324589*d^14*K1^2*M^5*Sqrt[Pi/88179]*
        u^5)/(71122157568000*b^3) - (31080165829*d^16*K1^2*M^5*Sqrt[Pi/88179]*
        u^5)/(1308647699251200*b^3) - (59997431*d^2*K0*M^5*Sqrt[(13*Pi)/6783]*
        u^5)/(17409638400*b^3*E^u) + (66545519*d^6*K0*M^5*Sqrt[(13*Pi)/6783]*
        u^5)/(4748083200*b^3*E^u) - (805247*d^14*K0*M^5*Sqrt[(13*Pi)/6783]*
        u^5)/(4748083200*b^3*E^u) + (354017617*d^14*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^5)/(2181079498752*b^3) - 
      (330969749*d^10*K1*M^5*Sqrt[(13*Pi)/6783]*u^5)/(28488499200*b^3*E^u) - 
      (1901401*d^12*K1*M^5*Sqrt[(17*Pi)/5187]*u^5)/(949616640*b^3*E^u) - 
      (204354109*K0*M^5*Sqrt[Pi/88179]*u^6)/(470060236800*b^3*E^u) - 
      (62420763071*d^2*K0*M^5*Sqrt[Pi/88179]*u^6)/(3760481894400*b^3*E^u) - 
      (11482729189*d^4*K0*M^5*Sqrt[Pi/88179]*u^6)/(268605849600*b^3*E^u) + 
      (7084566071*d^6*K0*M^5*Sqrt[Pi/88179]*u^6)/(113953996800*b^3*E^u) + 
      (60083651*d^8*K0*M^5*Sqrt[Pi/88179]*u^6)/(1055129600*b^3*E^u) - 
      (266388169*d^12*K0*M^5*Sqrt[Pi/88179]*u^6)/(18992332800*b^3*E^u) - 
      (17174219*d^14*K0*M^5*Sqrt[Pi/88179]*u^6)/(22790799360*b^3*E^u) - 
      (26632180429*d^2*K1*M^5*Sqrt[Pi/88179]*u^6)/(940120473600*b^3*E^u) - 
      (8105701697*d^4*K1*M^5*Sqrt[Pi/88179]*u^6)/(117515059200*b^3*E^u) + 
      (3326937889*d^6*K1*M^5*Sqrt[Pi/88179]*u^6)/(28488499200*b^3*E^u) + 
      (66364733*d^8*K1*M^5*Sqrt[Pi/88179]*u^6)/(949616640*b^3*E^u) - 
      (128714899*d^12*K1*M^5*Sqrt[Pi/88179]*u^6)/(7122124800*b^3*E^u) - 
      (8506019*d^14*K1*M^5*Sqrt[Pi/88179]*u^6)/(9496166400*b^3*E^u) + 
      (6462178129969*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(1104702603264000*b^3) + 
      (1147102689333067*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (4253105022566400*b^3) - (57688673463391*d^6*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/(60585541632000*b^3) - (146931184503211*d^8*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/(99139977216000*b^3) + 
      (336363487645223*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (817904812032000*b^3) - (128987653831*d^16*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/(1308647699251200*b^3) + (97687342913273*d^4*K0*K1*M^5*
        Sqrt[(7*Pi)/12597]*u^6)/(759483039744000*b^3) + 
      (851056391329*d^10*K0*K1*M^5*Sqrt[(7*Pi)/12597]*u^6)/
       (7081426944000*b^3) + (196896143473*d^14*K0*K1*M^5*Sqrt[(7*Pi)/12597]*
        u^6)/(233687089152000*b^3) - (390527749*d^10*K0*M^5*
        Sqrt[(13*Pi)/6783]*u^6)/(113953996800*b^3*E^u) - 
      (15199907*K1*M^5*Sqrt[(19*Pi)/4641]*u^6)/(470060236800*b^3*E^u) - 
      (11625409*d^10*K1*M^5*Sqrt[(19*Pi)/4641]*u^6)/(3165388800*b^3*E^u) - 
      (90866627*K0*M^5*Sqrt[Pi/88179]*u^7)/(940120473600*b^3*E^u) - 
      (22371766091*d^2*K0*M^5*Sqrt[Pi/88179]*u^7)/(3760481894400*b^3*E^u) + 
      (43608623*d^6*K0*M^5*Sqrt[Pi/88179]*u^7)/(1651507200*b^3*E^u) + 
      (103925669*d^8*K0*M^5*Sqrt[Pi/88179]*u^7)/(4748083200*b^3*E^u) - 
      (2834371*d^14*K0*M^5*Sqrt[Pi/88179]*u^7)/(12661555200*b^3*E^u) + 
      (10763510474869*K0^2*M^5*Sqrt[Pi/88179]*u^7)/(10632762556416000*b^3) + 
      (38029465519757*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (850621004513280*b^3) + (3126862706434277*d^4*K0^2*M^5*Sqrt[Pi/88179]*
        u^7)/(21265525112832000*b^3) + (291646061869*d^14*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/(233687089152000*b^3) - 
      (12405169303*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^7)/(327161924812800*b^3) - 
      (6667120951*K1*M^5*Sqrt[Pi/88179]*u^7)/(26323373260800*b^3*E^u) - 
      (217888289869*d^2*K1*M^5*Sqrt[Pi/88179]*u^7)/(26323373260800*b^3*E^u) - 
      (520593392887*d^4*K1*M^5*Sqrt[Pi/88179]*u^7)/(26323373260800*b^3*E^u) + 
      (78096689*d^6*K1*M^5*Sqrt[Pi/88179]*u^7)/(2532311040*b^3*E^u) + 
      (948405271*d^8*K1*M^5*Sqrt[Pi/88179]*u^7)/(37984665600*b^3*E^u) - 
      (744852643*d^12*K1*M^5*Sqrt[Pi/88179]*u^7)/(113953996800*b^3*E^u) + 
      (33724351626769*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(22901334736896000*b^3) + 
      (846001388151851*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (11450667368448000*b^3) - (4225632819011*d^6*K1^2*M^5*Sqrt[Pi/88179]*
        u^7)/(15579139276800*b^3) - (833406193031*d^8*K1^2*M^5*Sqrt[Pi/88179]*
        u^7)/(2065416192000*b^3) + (1272902290871*d^10*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/(5507776512000*b^3) + 
      (6853123138097*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(60585541632000*b^3) + 
      (352746174839*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(181756624896000*b^3) - 
      (76095167597*d^16*K1^2*M^5*Sqrt[Pi/88179]*u^7)/(1090539749376000*b^3) - 
      (118262831*d^4*K0*M^5*Sqrt[(13*Pi)/6783]*u^7)/(81749606400*b^3*E^u) - 
      (2704157*d^12*K0*M^5*Sqrt[(13*Pi)/6783]*u^7)/(6330777600*b^3*E^u) - 
      (2093701552219*d^6*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^7)/
       (181756624896000*b^3) + (72532392089*d^10*K0^2*M^5*Sqrt[(13*Pi)/6783]*
        u^7)/(7081426944000*b^3) + (9170228591983*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^7)/(1635809624064000*b^3) - 
      (2286541*d^14*K1*M^5*Sqrt[(13*Pi)/6783]*u^7)/(113953996800*b^3*E^u) + 
      (223104026661191*d^4*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^7)/
       (11450667368448000*b^3) - (105942983*d^10*K0*M^5*Sqrt[(19*Pi)/4641]*
        u^7)/(113953996800*b^3*E^u) - (93269895839*d^8*K0^2*M^5*
        Sqrt[(19*Pi)/4641]*u^7)/(7081426944000*b^3) - 
      (24834071*d^10*K1*M^5*Sqrt[(19*Pi)/4641]*u^7)/(22790799360*b^3*E^u) - 
      (1497119681*K0*M^5*Sqrt[Pi/88179]*u^8)/(52646746521600*b^3*E^u) - 
      (12597855733*d^2*K0*M^5*Sqrt[Pi/88179]*u^8)/(10529349304320*b^3*E^u) - 
      (265307917253*d^4*K0*M^5*Sqrt[Pi/88179]*u^8)/(52646746521600*b^3*E^u) + 
      (421790839*d^6*K0*M^5*Sqrt[Pi/88179]*u^8)/(75969331200*b^3*E^u) + 
      (1204003303*d^8*K0*M^5*Sqrt[Pi/88179]*u^8)/(167132528640*b^3*E^u) - 
      (368802929*d^12*K0*M^5*Sqrt[Pi/88179]*u^8)/(227907993600*b^3*E^u) - 
      (13657673*d^14*K0*M^5*Sqrt[Pi/88179]*u^8)/(227907993600*b^3*E^u) - 
      (59805311*K1*M^5*Sqrt[Pi/88179]*u^8)/(1052934930432*b^3*E^u) - 
      (70074931417*d^2*K1*M^5*Sqrt[Pi/88179]*u^8)/(26323373260800*b^3*E^u) - 
      (145413199039*d^4*K1*M^5*Sqrt[Pi/88179]*u^8)/(26323373260800*b^3*E^u) + 
      (16307569279*d^6*K1*M^5*Sqrt[Pi/88179]*u^8)/(1709309952000*b^3*E^u) + 
      (121259952217*d^8*K1*M^5*Sqrt[Pi/88179]*u^8)/(18802409472000*b^3*E^u) - 
      (13038491*d^14*K1*M^5*Sqrt[Pi/88179]*u^8)/(189923328000*b^3*E^u) + 
      (116697437555353*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(148858675789824000*
        b^3) + (1377166763728747*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (37214668947456000*b^3) + (4838856407220613*d^4*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/(37214668947456000*b^3) - 
      (2240271159281*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(17039683584000*b^3) - 
      (763139759827*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(3540713472000*b^3) + 
      (160810467697*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/(1376944128000*b^3) + 
      (25033851257953*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (408952406016000*b^3) + (36222697937*d^14*K0*K1*M^5*Sqrt[Pi/88179]*
        u^8)/(29210886144000*b^3) - (84288566993*d^16*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/(1635809624064000*b^3) - 
      (28129579*d^10*K0*M^5*Sqrt[(13*Pi)/6783]*u^8)/(75969331200*b^3*E^u) - 
      (21941837*d^10*K1*M^5*Sqrt[(13*Pi)/6783]*u^8)/(48837427200*b^3*E^u) - 
      (165289303*d^12*K1*M^5*Sqrt[(19*Pi)/4641]*u^8)/(1709309952000*b^3*
        E^u) + (35531123*K0*M^5*Sqrt[Pi/88179]*u^9)/(4387228876800*b^3*E^u) - 
      (10680528221*d^2*K0*M^5*Sqrt[Pi/88179]*u^9)/(31109441126400*b^3*E^u) - 
      (54518163989*d^4*K0*M^5*Sqrt[Pi/88179]*u^9)/(42775481548800*b^3*E^u) + 
      (35476015331*d^6*K0*M^5*Sqrt[Pi/88179]*u^9)/(22221029376000*b^3*E^u) - 
      (11307371*d^10*K0*M^5*Sqrt[Pi/88179]*u^9)/(9767485440*b^3*E^u) - 
      (160001609*d^12*K0*M^5*Sqrt[Pi/88179]*u^9)/(427327488000*b^3*E^u) - 
      (8280269*d^14*K0*M^5*Sqrt[Pi/88179]*u^9)/(569769984000*b^3*E^u) + 
      (79551562529*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(992391171932160*b^3) + 
      (21637457746013*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (6202444824576000*b^3) + (7186104810149*d^4*K0^2*M^5*Sqrt[Pi/88179]*
        u^9)/(496195585966080*b^3) - (56593017421*d^6*K0^2*M^5*Sqrt[Pi/88179]*
        u^9)/(4700602368000*b^3) - (325387046287*d^8*K0^2*M^5*Sqrt[Pi/88179]*
        u^9)/(12392497152000*b^3) + (24036489317*d^10*K0^2*M^5*Sqrt[Pi/88179]*
        u^9)/(1858874572800*b^3) + (26587759*d^12*K0^2*M^5*Sqrt[Pi/88179]*
        u^9)/(3715891200*b^3) - (24491707*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (3232825344000*b^3) - (284810363737*d^2*K1*M^5*Sqrt[Pi/88179]*u^9)/
       (570339753984000*b^3*E^u) - (39283535017*d^4*K1*M^5*Sqrt[Pi/88179]*
        u^9)/(35646234624000*b^3*E^u) + (41432348899*d^8*K1*M^5*
        Sqrt[Pi/88179]*u^9)/(24443132313600*b^3*E^u) - 
      (2187701749*d^10*K1*M^5*Sqrt[Pi/88179]*u^9)/(1709309952000*b^3*E^u) - 
      (177293983*d^12*K1*M^5*Sqrt[Pi/88179]*u^9)/(427327488000*b^3*E^u) + 
      (7658981993647*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (1162958404608000*b^3) + (746745189079327*d^4*K1^2*M^5*Sqrt[Pi/88179]*
        u^9)/(37214668947456000*b^3) - (379305869897*d^6*K1^2*M^5*
        Sqrt[Pi/88179]*u^9)/(16358096240640*b^3) - 
      (1163098338263*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(37177491456000*b^3) + 
      (1245033083771*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (136317468672000*b^3) + (10059696659*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (45439156224000*b^3) + (744709267*d^6*K1*M^5*Sqrt[(7*Pi)/12597]*u^9)/
       (3174432768000*b^3*E^u) + (159156457*d^14*K0^2*M^5*Sqrt[(13*Pi)/6783]*
        u^9)/(12392497152000*b^3) - (124956283*K1*M^5*Sqrt[(13*Pi)/6783]*u^9)/
       (65808433152000*b^3*E^u) + (26229426373*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^9)/(18588745728000*b^3) - 
      (70209151*d^16*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^9)/(116843544576000*b^3) + 
      (10033556761*d^8*K0*M^5*Sqrt[(19*Pi)/4641]*u^9)/
       (122215661568000*b^3*E^u) + (173678981477*K1^2*M^5*Sqrt[(19*Pi)/4641]*
        u^9)/(24809779298304000*b^3) - (42193*d^14*K1*M^5*Sqrt[(221*Pi)/399]*
        u^9)/(569769984000*b^3*E^u) + (2713232933*K0*M^5*Sqrt[Pi/88179]*u^10)/
       (641632223232000*b^3*E^u) - (16571795923*d^4*K0*M^5*Sqrt[Pi/88179]*
        u^10)/(58330202112000*b^3*E^u) + (13204815607*d^6*K0*M^5*
        Sqrt[Pi/88179]*u^10)/(45830873088000*b^3*E^u) + 
      (1948447051*d^8*K0*M^5*Sqrt[Pi/88179]*u^10)/(6110783078400*b^3*E^u) - 
      (4679*d^10*K0*M^5*Sqrt[Pi/88179]*u^10)/(21504000*b^3*E^u) - 
      (722977*d^12*K0*M^5*Sqrt[Pi/88179]*u^10)/(10174464000*b^3*E^u) - 
      (335297*d^14*K0*M^5*Sqrt[Pi/88179]*u^10)/(106831872000*b^3*E^u) - 
      (5112079081*d^2*K1*M^5*Sqrt[Pi/88179]*u^10)/(42775481548800*b^3*E^u) - 
      (17736686179*d^4*K1*M^5*Sqrt[Pi/88179]*u^10)/(106938703872000*b^3*
        E^u) + (9823468091*d^6*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (30553915392000*b^3*E^u) + (36602771*d^8*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (127307980800*b^3*E^u) - (50203147*d^10*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (213663744000*b^3*E^u) - (8265863*d^12*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (106831872000*b^3*E^u) - (742117*d^14*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (213663744000*b^3*E^u) + (96044199427*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (2537363791872000*b^3) + (19586346223*d^2*K0*K1*M^5*Sqrt[Pi/88179]*
        u^10)/(9624483348480*b^3) + (26195013144997*d^4*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/(3488875213824000*b^3) - 
      (6933135323*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(946649088000*b^3) - 
      (58267394083*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(4647186432000*b^3) + 
      (7411371757*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(76678576128000*b^3) - 
      (1430217301*d^16*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/(306714304512000*b^3) + 
      (5144349151*d^12*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^10)/
       (19169644032000*b^3) - (333232951*d^2*K0*M^5*Sqrt[(17*Pi)/5187]*u^10)/
       (160408055808000*b^3*E^u) - (24686723*K1*M^5*Sqrt[(17*Pi)/5187]*u^10)/
       (53469351936000*b^3*E^u) + (2458248397*d^10*K0*K1*M^5*
        Sqrt[(19*Pi)/4641]*u^10)/(6970779648000*b^3) + 
      (55481669*K0*M^5*Sqrt[Pi/88179]*u^11)/(40102013952000*b^3*E^u) - 
      (1166406113*d^2*K0*M^5*Sqrt[Pi/88179]*u^11)/(99161343590400*b^3*E^u) - 
      (105050634391*d^4*K0*M^5*Sqrt[Pi/88179]*u^11)/(2726936948736000*b^3*
        E^u) + (39343285217*d^6*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (779124842496000*b^3*E^u) + (161309581*d^8*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (3819239424000*b^3*E^u) - (379187*d^10*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (11870208000*b^3*E^u) - (201167*d^12*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (17805312000*b^3*E^u) - (62789*d^14*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (106831872000*b^3*E^u) - (117273774451*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (55822003421184000*b^3) + (4322271660191*d^2*K0^2*M^5*Sqrt[Pi/88179]*
        u^11)/(55822003421184000*b^3) + (7955859702697*d^4*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/(11164400684236800*b^3) - 
      (104785376363*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(204476203008000*b^3) - 
      (101550251*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(91570176000*b^3) + 
      (30032807017*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(55766237184000*b^3) + 
      (175640860201*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (613428609024000*b^3) + (5573275249*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (613428609024000*b^3) - (138834287*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (306714304512000*b^3) - (532111621*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (481224167424000*b^3*E^u) - (128900934619*d^4*K1*M^5*Sqrt[Pi/88179]*
        u^11)/(4090405423104000*b^3*E^u) + 
      (1768101583*d^6*K1*M^5*Sqrt[Pi/88179]*u^11)/(37101182976000*b^3*E^u) + 
      (114394871*d^8*K1*M^5*Sqrt[Pi/88179]*u^11)/(2546159616000*b^3*E^u) - 
      (10824143*d^10*K1*M^5*Sqrt[Pi/88179]*u^11)/(320495616000*b^3*E^u) - 
      (24341*d^12*K1*M^5*Sqrt[Pi/88179]*u^11)/(2003097600*b^3*E^u) - 
      (41017*d^14*K1*M^5*Sqrt[Pi/88179]*u^11)/(64099123200*b^3*E^u) + 
      (78135746219*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(7612091375616000*b^3) + 
      (49595258824589*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (167466010263552000*b^3) + (100744683176171*d^4*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/(167466010263552000*b^3) - 
      (481900862561*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(613428609024000*b^3) + 
      (480607307*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(743549829120*b^3) + 
      (616521913927*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (1840285827072000*b^3) + (20179948819*d^14*K1^2*M^5*Sqrt[Pi/88179]*
        u^11)/(1840285827072000*b^3) - (1013027657*d^16*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/(1840285827072000*b^3) - 
      (11540231809*d^2*K1*M^5*Sqrt[(19*Pi)/4641]*u^11)/
       (16361621692416000*b^3*E^u) - (4485983*d^8*K1^2*M^5*Sqrt[(19*Pi)/4641]*
        u^11)/(76496896000*b^3) + (116888879959*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (77717703038976000*b^3*E^u) - (150514892239*d^2*K0*M^5*Sqrt[Pi/88179]*
        u^12)/(38858851519488000*b^3*E^u) - 
      (292738313471*d^4*K0*M^5*Sqrt[Pi/88179]*u^12)/(77717703038976000*b^3*
        E^u) + (154580527*d^6*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (24347651328000*b^3*E^u) + (18531133*d^8*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (3819239424000*b^3*E^u) - (123217*d^12*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (80123904000*b^3*E^u) - (1861*d^14*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (20030976000*b^3*E^u) - (381937883*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (240612083712000*b^3*E^u) + (697815353*d^2*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (1022601355776000*b^3*E^u) - (1452138851*d^4*K1*M^5*Sqrt[Pi/88179]*
        u^12)/(371855038464000*b^3*E^u) + (22916053*d^6*K1*M^5*Sqrt[Pi/88179]*
        u^12)/(4637647872000*b^3*E^u) + (19835293*d^8*K1*M^5*Sqrt[Pi/88179]*
        u^12)/(3819239424000*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (279450*b^3*E^u) - (131893*d^12*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (80123904000*b^3*E^u) - (4013*d^14*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (40061952000*b^3*E^u) + (52704683*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (669864041054208*b^3) + (8221051369967*d^4*K0*K1*M^5*Sqrt[Pi/88179]*
        u^12)/(41866502565888000*b^3) - (20092489*d^8*K0*K1*M^5*
        Sqrt[Pi/88179]*u^12)/(62239104000*b^3) + 
      (8381424347*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(92014291353600*b^3) + 
      (1590970897*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(460071456768000*b^3) - 
      (164892661*d^16*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(920142913536000*b^3) + 
      (125535395287*d^2*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^12)/
       (41866502565888000*b^3) + (9162437*d^10*K0*K1*M^5*Sqrt[(17*Pi)/5187]*
        u^12)/(929437286400*b^3) - (136878731*d^6*K0*K1*M^5*
        Sqrt[(19*Pi)/4641]*u^12)/(13941559296000*b^3) - 
      (557*d^10*K0*M^5*Sqrt[(247*Pi)/357]*u^12)/(40061952000*b^3*E^u) - 
      (31*K0*M^5*Sqrt[Pi/88179]*u^13)/(15738624000*b^3*E^u) - 
      (6989*d^2*K0*M^5*Sqrt[Pi/88179]*u^13)/(73446912000*b^3*E^u) - 
      (2099*d^4*K0*M^5*Sqrt[Pi/88179]*u^13)/(6120576000*b^3*E^u) + 
      (263*d^6*K0*M^5*Sqrt[Pi/88179]*u^13)/(870912000*b^3*E^u) + 
      (223*d^8*K0*M^5*Sqrt[Pi/88179]*u^13)/(370944000*b^3*E^u) - 
      (349*d^10*K0*M^5*Sqrt[Pi/88179]*u^13)/(1335398400*b^3*E^u) - 
      (79*d^12*K0*M^5*Sqrt[Pi/88179]*u^13)/(417312000*b^3*E^u) - 
      (83*d^14*K0*M^5*Sqrt[Pi/88179]*u^13)/(6676992000*b^3*E^u) - 
      (3032748679*K0^2*M^5*Sqrt[Pi/88179]*u^13)/(3220500197376000*b^3) + 
      (10271127931*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^13)/(644100039475200*b^3) - 
      (86515019*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^13)/(7302721536000*b^3) - 
      (259636171*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^13)/(13941559296000*b^3) + 
      (122226571*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^13)/(13941559296000*b^3) + 
      (2416773199*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^13)/(460071456768000*b^3) + 
      (21966041*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^13)/(92014291353600*b^3) - 
      (1487537*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^13)/(115017864192000*b^3) - 
      (K1*M^5*Sqrt[Pi/88179]*u^13)/(476928000*b^3*E^u) - 
      (929*d^4*K1*M^5*Sqrt[Pi/88179]*u^13)/(2503872000*b^3*E^u) + 
      (6413*d^6*K1*M^5*Sqrt[Pi/88179]*u^13)/(20030976000*b^3*E^u) + 
      (2189*d^8*K1*M^5*Sqrt[Pi/88179]*u^13)/(3338496000*b^3*E^u) - 
      (5599*d^10*K1*M^5*Sqrt[Pi/88179]*u^13)/(20030976000*b^3*E^u) - 
      (1039*d^12*K1*M^5*Sqrt[Pi/88179]*u^13)/(5007744000*b^3*E^u) - 
      (277*d^14*K1*M^5*Sqrt[Pi/88179]*u^13)/(20030976000*b^3*E^u) + 
      (3507023747*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^13)/(761209137561600*b^3) + 
      (9063877261*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^13)/(1443672502272000*b^3) - 
      (88591931*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^13)/(4647186432000*b^3) + 
      (132326561*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^13)/(13941559296000*b^3) + 
      (42502633*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^13)/(153357152256000*b^3) + 
      (27463477*d^2*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^13)/(292772745216000*b^3) - 
      (157*d^2*K1*M^5*Sqrt[(13*Pi)/6783]*u^13)/(20030976000*b^3*E^u) - 
      (100515341*d^6*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^13)/
       (153357152256000*b^3) - (1103*d^16*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^13)/
       (946649088000*b^3) + (53187599*d^12*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^13)/
       (153357152256000*b^3) + (2311870163*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^13)/
       (41866502565888000*b^3) - (K0*M^5*Sqrt[Pi/88179]*u^14)/
       (3934656000*b^3*E^u) - (53*d^2*K0*M^5*Sqrt[Pi/88179]*u^14)/
       (3934656000*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/88179]*u^14)/
       (357696000*b^3*E^u) - (K1*M^5*Sqrt[Pi/88179]*u^14)/
       (3934656000*b^3*E^u) - (53*d^2*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (3934656000*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (357696000*b^3*E^u) + (5833819*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (598092893798400*b^3) + (188168677*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (373808058624000*b^3) + (6584623*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (3337571952000*b^3) - (2057039*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (1369260288000*b^3) + (839*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (601344000*b^3) + (4935493*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (4107780864000*b^3) - (950233*d^16*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (230035728384000*b^3) + (d^6*K0*M^5*Sqrt[(13*Pi)/6783]*u^14)/
       (357696000*b^3*E^u) + (d^8*K0*M^5*Sqrt[(13*Pi)/6783]*u^14)/
       (119232000*b^3*E^u) - (d^10*K0*M^5*Sqrt[(13*Pi)/6783]*u^14)/
       (357696000*b^3*E^u) - (d^12*K0*M^5*Sqrt[(13*Pi)/6783]*u^14)/
       (357696000*b^3*E^u) + (d^6*K1*M^5*Sqrt[(13*Pi)/6783]*u^14)/
       (357696000*b^3*E^u) + (d^8*K1*M^5*Sqrt[(13*Pi)/6783]*u^14)/
       (119232000*b^3*E^u) - (d^10*K1*M^5*Sqrt[(13*Pi)/6783]*u^14)/
       (357696000*b^3*E^u) - (d^12*K1*M^5*Sqrt[(13*Pi)/6783]*u^14)/
       (357696000*b^3*E^u) + (118931*d^14*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^14)/
       (28754466048000*b^3) - (668939*d^8*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^14)/
       (3485389824000*b^3) - (d^4*K0*M^5*Sqrt[(221*Pi)/399]*u^14)/
       (3934656000*b^3*E^u) - (d^4*K1*M^5*Sqrt[(221*Pi)/399]*u^14)/
       (3934656000*b^3*E^u) + (8243*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       (22655033856000*b^3) + (256693*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       (12460268620800*b^3) + (11975573*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       (124602686208000*b^3) - (178261*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       (871347456000*b^3) + (47*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       (896448000*b^3) + (41381*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       (9584822016000*b^3) - (7523*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       (19169644032000*b^3) + (587753*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (1495232234496000*b^3) + (8318357*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (373808058624000*b^3) + (7784719*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (74761611724800*b^3) - (14317*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (319494067200*b^3) + (15383*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (290449152000*b^3) + (2334809*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (28754466048000*b^3) + (1697*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (287544660480*b^3) - (37087*d^16*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (115017864192000*b^3) + (7823*d^12*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/
       (1369260288000*b^3) - (22727*d^8*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^15)/
       (1742694912000*b^3) - (2417*d^6*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^15)/
       (1064980224000*b^3) + (1249*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (21360460492800*b^3) + (1240009*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (373808058624000*b^3) + (2024459*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (124602686208000*b^3) - (85843*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (28754466048000*b^3) - (89*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (2552775750*b^3) + (233*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (522808473600*b^3) + (9103*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (638988134400*b^3) + (32413*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (9584822016000*b^3) + (677*d^16*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/
       (57508932096000*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       (76678576128*b^3) - (d^16*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       (76678576128*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (76678576128*b^3) - (d^16*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (76678576128*b^3) - (d^4*K0^2*M^5*Sqrt[(7*Pi)/12597]*u^17)/
       (32862246912*b^3) - (d^14*K0^2*M^5*Sqrt[(7*Pi)/12597]*u^17)/
       (32862246912*b^3) - (d^4*K1^2*M^5*Sqrt[(7*Pi)/12597]*u^17)/
       (32862246912*b^3) - (d^14*K1^2*M^5*Sqrt[(7*Pi)/12597]*u^17)/
       (32862246912*b^3) - (d^6*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^17)/
       (32862246912*b^3) + (d^8*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^17)/
       (20912338944*b^3) + (d^10*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^17)/
       (20912338944*b^3) - (d^12*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^17)/
       (32862246912*b^3) - (d^6*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^17)/
       (32862246912*b^3) + (d^8*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^17)/
       (20912338944*b^3) + (d^10*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^17)/
       (20912338944*b^3) - (d^12*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^17)/
       (32862246912*b^3))/Pi, 
    ((((-341*I)/847872)*d^14*K0*K1*M^5*Sqrt[7/(12597*Pi)]*u^3)/b^3 - 
      (((103762130723*I)/1835908391116800)*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^3)/
       b^3 - (1787*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(2826240*b^3) + 
      (39709*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(368640*b^3) + 
      (225577*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(1695744*b^3) - 
      (745987*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(8478720*b^3) - 
      (1111*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^3)/(8478720*b^3) - 
      (5297*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(1059840*b^3) - 
      (93763*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(529920*b^3) - 
      (269327*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^3)/(1059840*b^3) - 
      (8979*d^2*K0^2*M^5*Sqrt[(3*Pi)/29393]*u^3)/(942080*b^3) - 
      (42097*d^12*K0^2*M^5*Sqrt[(7*Pi)/12597]*u^3)/(8478720*b^3) + 
      (8191*d^6*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(132480*b^3) - 
      (863*d^8*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(211968*b^3) + 
      (341*d^12*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(70656*b^3) - 
      (11*d^14*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/(88320*b^3) - 
      (2189*d^10*K1^2*M^5*Sqrt[(91*Pi)/969]*u^3)/(529920*b^3) - 
      (179*d^4*K0^2*M^5*Sqrt[(4199*Pi)/21]*u^3)/(8478720*b^3) - 
      (((188828738099*I)/1835908391116800)*K0*K1*M^5*u^3)/
       (b^3*Sqrt[88179*Pi]) - (((707414839*I)/12730798080)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[88179*Pi]) - (((120446101*I)/553512960)*d^4*K0*K1*M^5*u^3)/
       (b^3*Sqrt[88179*Pi]) + (((212704763*I)/1157345280)*d^6*K0*K1*M^5*u^3)/
       (b^3*Sqrt[88179*Pi]) + (((35015209*I)/89026560)*d^8*K0*K1*M^5*u^3)/
       (b^3*Sqrt[88179*Pi]) - (((789239*I)/4239360)*d^10*K0*K1*M^5*u^3)/
       (b^3*Sqrt[88179*Pi]) - (((482779*I)/4239360)*d^12*K0*K1*M^5*u^3)/
       (b^3*Sqrt[88179*Pi]) - (((113993*I)/8478720)*d^10*K0^2*M^5*
        Sqrt[7/(12597*Pi)]*u^4)/b^3 - (((325*I)/73728)*d^12*K0^2*M^5*
        Sqrt[13/(6783*Pi)]*u^4)/b^3 - (34202693587*d^2*K0*K1*M^5*
        Sqrt[Pi/88179]*u^4)/(117515059200*b^3) - 
      (70642639663*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(117515059200*b^3) + 
      (4398065857*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(3561062400*b^3) - 
      (7698789067*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(10683187200*b^3) - 
      (4343137*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(61046784*b^3) - 
      (27207391*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/(10683187200*b^3) + 
      (41913569*d^8*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/(1187020800*b^3) - 
      (52182563*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^4)/(117515059200*b^3) - 
      (((917165*I)/1697439744)*K0^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) - 
      (((716712127*I)/25461596160)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) - 
      (((2796422459*I)/25461596160)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) + 
      (((215948003*I)/2314690560)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) + 
      (((35264689*I)/178053120)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) - 
      (((12007*I)/8478720)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) - 
      (((189254881379*I)/96244833484800)*K1^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) - 
      (((25316386699*I)/296137949184)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[88179*Pi]) - (((24419221318243*I)/96244833484800)*d^4*K1^2*
        M^5*u^4)/(b^3*Sqrt[88179*Pi]) + (((29688303369793*I)/96244833484800)*
        d^6*K1^2*M^5*u^4)/(b^3*Sqrt[88179*Pi]) + 
      (((937056140953*I)/2467816243200)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[88179*Pi]) - (((2500704653*I)/10683187200)*d^10*K1^2*M^5*
        u^4)/(b^3*Sqrt[88179*Pi]) - (((1170300889*I)/10683187200)*d^12*K1^2*
        M^5*u^4)/(b^3*Sqrt[88179*Pi]) - (((1031039*I)/305233920)*d^14*K1^2*
        M^5*u^4)/(b^3*Sqrt[88179*Pi]) + (((11867915123*I)/493563248640)*d^8*
        K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^5)/b^3 - 
      (((14593075643*I)/96244833484800)*K0*K1*M^5*Sqrt[19/(4641*Pi)]*u^5)/
       b^3 - (42377414983*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (235030118400*b^3) + (43053613*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (263782400*b^3) - (4454135347*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (21366374400*b^3) - (18793133*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (610467840*b^3) - (17588551*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (21366374400*b^3) - (32612966179*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (7050903552000*b^3) - (275166509087*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (1410180710400*b^3) + (55999712387*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (71221248000*b^3) + (133575159031*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (213663744000*b^3) - (16844613223*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (30523392000*b^3) - (30683406149*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (213663744000*b^3) - (469478333*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (213663744000*b^3) - (1472205799*d^2*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^5)/
       (235030118400*b^3) - (28537403*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^5)/
       (235030118400*b^3) + (142717961*d^6*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^5)/
       (7122124800*b^3) - (190755548437*d^4*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^5)/
       (7050903552000*b^3) - (((797547224827*I)/7403448729600)*d^2*K0*K1*M^5*
        u^5)/(b^3*Sqrt[88179*Pi]) - (((2162539623011*I)/8749530316800)*d^4*K0*
        K1*M^5*u^5)/(b^3*Sqrt[88179*Pi]) + 
      (((37090393832209*I)/96244833484800)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[88179*Pi]) - (((2564548949*I)/10683187200)*d^10*K0*K1*M^5*
        u^5)/(b^3*Sqrt[88179*Pi]) - (((1034497171*I)/10683187200)*d^12*K0*K1*
        M^5*u^5)/(b^3*Sqrt[88179*Pi]) - (((7069241*I)/2136637440)*d^14*K0*K1*
        M^5*u^5)/(b^3*Sqrt[88179*Pi]) - (((574813*I)/610467840)*d^12*K0^2*M^5*
        Sqrt[13/(6783*Pi)]*u^6)/b^3 - 
      (((62347461221617739*I)/165579611527249920000)*d^2*K0^2*M^5*
        Sqrt[19/(4641*Pi)]*u^6)/b^3 - (((344233*I)/106831872000)*d^14*K1^2*
        M^5*Sqrt[323/(273*Pi)]*u^6)/b^3 - 
      (24595952209*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(7050903552000*b^3) - 
      (40510648993*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(282036142080*b^3) - 
      (2674121607733*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(7050903552000*b^3) + 
      (39902651057*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(71221248000*b^3) + 
      (104096275501*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(213663744000*b^3) - 
      (25225102759*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(213663744000*b^3) - 
      (425440783*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/(213663744000*b^3) - 
      (214748069*d^10*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^6)/(10174464000*b^3) - 
      (((1819713691*I)/3928360550400)*K0^2*M^5*u^6)/(b^3*Sqrt[88179*Pi]) - 
      (((179119499154974551*I)/18397734614138880000)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[88179*Pi]) - (((6544351659077*I)/192489666969600)*d^4*K0^2*
        M^5*u^6)/(b^3*Sqrt[88179*Pi]) + (((5915763313543*I)/96244833484800)*
        d^6*K0^2*M^5*u^6)/(b^3*Sqrt[88179*Pi]) + 
      (((174830964701*I)/4935632486400)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[88179*Pi]) - (((10902319*I)/333849600)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[88179*Pi]) - (((1365233*I)/2136637440)*d^14*K0^2*M^5*u^6)/
       (b^3*Sqrt[88179*Pi]) - (((414894143387*I)/274985238528000)*K1^2*M^5*
        u^6)/(b^3*Sqrt[88179*Pi]) - (((1328370813797*I)/17499060633600)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[88179*Pi]) - 
      (((89128580372693*I)/384979333939200)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[88179*Pi]) + (((313465546182671*I)/962448334848000)*d^6*K1^2*
        M^5*u^6)/(b^3*Sqrt[88179*Pi]) + (((429318993847*I)/1495646208000)*d^8*
        K1^2*M^5*u^6)/(b^3*Sqrt[88179*Pi]) - 
      (((76134304067*I)/320495616000)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[88179*Pi]) - (((13933919947*I)/213663744000)*d^12*K1^2*M^5*
        u^6)/(b^3*Sqrt[88179*Pi]) - (1833194213*d^2*K0^2*M^5*Sqrt[Pi/88179]*
        u^7)/(88136294400*b^3) + (76868759*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (989184000*b^3) + (4505132641*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (53415936000*b^3) - (44392133*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (741888000*b^3) - (1157535709*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (53415936000*b^3) - (10648679*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (26707968000*b^3) - (14722850399*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (352545177600*b^3) - (75893005063*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (705090355200*b^3) + (294009649*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (1780531200*b^3) + (923533463*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (7122124800*b^3) - (1961406833*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (17805312000*b^3) - (3591631109*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (106831872000*b^3) - (134599*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (208656000*b^3) - (67428253*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^7)/
       (1762725888000*b^3) - (6101873819*d^4*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^7)/
       (1762725888000*b^3) - (40447949*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^7)/
       (705090355200*b^3) - (((420848803261*I)/481224167424000)*K0*K1*M^5*
        u^7)/(b^3*Sqrt[88179*Pi]) - (((8563891054757*I)/240612083712000)*d^2*
        K0*K1*M^5*u^7)/(b^3*Sqrt[88179*Pi]) - 
      (((38623410945653*I)/320816111616000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[88179*Pi]) + (((132897099869279*I)/962448334848000)*d^6*K0*
        K1*M^5*u^7)/(b^3*Sqrt[88179*Pi]) + (((873577494659*I)/4627155456000)*
        d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[88179*Pi]) - 
      (((6822503123*I)/53415936000)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[88179*Pi]) - (((4447619143*I)/106831872000)*d^12*K0*K1*M^5*
        u^7)/(b^3*Sqrt[88179*Pi]) - (((70736149*I)/106831872000)*d^14*K0*K1*
        M^5*u^7)/(b^3*Sqrt[88179*Pi]) - (((577279*I)/953856000)*d^12*K1^2*M^5*
        Sqrt[19/(4641*Pi)]*u^8)/b^3 - (((926633*I)/8360755200)*d^10*K1^2*M^5*
        Sqrt[323/(273*Pi)]*u^8)/b^3 - (63201283*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (160247808000*b^3) - (580262927*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (32049561600*b^3) - (8686686271*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (160247808000*b^3) + (435531923*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (5935104000*b^3) - (2847350371*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (53415936000*b^3) - (2592953*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (142442496*b^3) - (1441217*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (3561062400*b^3) + (292713289*d^8*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^8)/
       (53415936000*b^3) - (((658817563*I)/21387740774400)*K0^2*M^5*u^8)/
       (b^3*Sqrt[88179*Pi]) - (((11233285969*I)/12499329024000)*d^2*K0^2*M^5*
        u^8)/(b^3*Sqrt[88179*Pi]) - (((59080899841*I)/4627155456000)*d^4*K0^2*
        M^5*u^8)/(b^3*Sqrt[88179*Pi]) - (((8046521309*I)/481224167424000)*d^6*
        K0^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) + 
      (((365958409969*I)/10576355328000)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[88179*Pi]) - (((4327516237*I)/320495616000)*d^10*K0^2*M^5*
        u^8)/(b^3*Sqrt[88179*Pi]) - (((12968087*I)/1780531200)*d^12*K0^2*M^5*
        u^8)/(b^3*Sqrt[88179*Pi]) - (((28597*I)/282624000)*d^14*K0^2*M^5*u^8)/
       (b^3*Sqrt[88179*Pi]) - (((1019111648131*I)/2887345004544000)*K1^2*M^5*
        u^8)/(b^3*Sqrt[88179*Pi]) - (((46039410316597*I)/2887345004544000)*
        d^2*K1^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) - 
      (((498989077583*I)/14436725022720)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[88179*Pi]) + (((28432476198593*I)/481224167424000)*d^6*K1^2*
        M^5*u^8)/(b^3*Sqrt[88179*Pi]) + (((968394353351*I)/24678162432000)*
        d^8*K1^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) - 
      (((8819717*I)/53415936000)*d^14*K1^2*M^5*u^8)/(b^3*Sqrt[88179*Pi]) - 
      (((1404953069522014609*I)/1540904139927060480000)*d^2*K0*K1*M^5*
        Sqrt[7/(12597*Pi)]*u^9)/b^3 + (((3054305506103*I)/3609181255680000)*
        d^6*K0*K1*M^5*Sqrt[19/(4641*Pi)]*u^9)/b^3 - 
      (57857537*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(50363596800*b^3) - 
      (11429045473*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(1762725888000*b^3) + 
      (110427167*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(17805312000*b^3) + 
      (505110661*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(53415936000*b^3) - 
      (940704091*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(160247808000*b^3) - 
      (335883361*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(160247808000*b^3) - 
      (8848627*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^9)/(160247808000*b^3) - 
      (205055891*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(1762725888000*b^3) - 
      (6619218911*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(1762725888000*b^3) + 
      (672117581*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(53415936000*b^3) + 
      (165529397*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(17805312000*b^3) - 
      (431905781*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(53415936000*b^3) - 
      (140706469*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(53415936000*b^3) - 
      (3952153*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(53415936000*b^3) - 
      (7825471*d^4*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^9)/(14101807104*b^3) - 
      (416777*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^9)/(1762725888000*b^3) - 
      (((4332088693*I)/85932887040000)*K0*K1*M^5*u^9)/(b^3*Sqrt[88179*Pi]) + 
      (((194106067058446291271*I)/75504302856425963520000)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[88179*Pi]) - (((55326380292739*I)/3609181255680000)*d^4*K0*
        K1*M^5*u^9)/(b^3*Sqrt[88179*Pi]) + (((5739026837*I)/251475840000)*d^8*
        K0*K1*M^5*u^9)/(b^3*Sqrt[88179*Pi]) - 
      (((7994079787*I)/600929280000)*d^10*K0*K1*M^5*u^9)/
       (b^3*Sqrt[88179*Pi]) - (((18710197*I)/2967552000)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[88179*Pi]) - (((2702029*I)/26707968000)*d^14*K0*K1*M^5*u^9)/
       (b^3*Sqrt[88179*Pi]) + (((4909744632173*I)/9341949236336640000)*K1^2*
        M^5*Sqrt[13/(6783*Pi)]*u^10)/b^3 - (696727*K0*K1*M^5*Sqrt[Pi/88179]*
        u^10)/(73446912000*b^3) - (51603203*d^2*K0*K1*M^5*Sqrt[Pi/88179]*
        u^10)/(55085184000*b^3) + (2704873*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (715392000*b^3) + (81167819*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (20030976000*b^3) - (58760291*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (60092928000*b^3) - (498233*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (15023232000*b^3) - (3375929*d^10*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^10)/
       (15023232000*b^3) - (12764803*d^4*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^10)/
       (73446912000*b^3) + (((13884696109*I)/451147656960000)*K0^2*M^5*u^10)/
       (b^3*Sqrt[88179*Pi]) + (((237216253*I)/675118080000)*d^2*K0^2*M^5*
        u^10)/(b^3*Sqrt[88179*Pi]) - (((226390869017*I)/100255034880000)*d^4*
        K0^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) + 
      (((71618061637*I)/128899330560000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[88179*Pi]) + (((153974322659*I)/46271554560000)*d^8*K0^2*M^5*
        u^10)/(b^3*Sqrt[88179*Pi]) - (((46802221*I)/37558080000)*d^10*K0^2*
        M^5*u^10)/(b^3*Sqrt[88179*Pi]) - (((9961657*I)/13353984000)*d^12*K0^2*
        M^5*u^10)/(b^3*Sqrt[88179*Pi]) - (((202109*I)/13353984000)*d^14*K0^2*
        M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((24713464673692307*I)/364336020217128960000)*K1^2*M^5*u^10)/
       (b^3*Sqrt[88179*Pi]) - (((337594368493*I)/235381386240000)*d^2*K1^2*
        M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((7329113368691*I)/5413771883520000)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[88179*Pi]) + (((2707912436813*I)/773395983360000)*d^6*K1^2*
        M^5*u^10)/(b^3*Sqrt[88179*Pi]) + (((97977362891*I)/46271554560000)*
        d^8*K1^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((33953477*I)/18779040000)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((451957*I)/480743424)*d^12*K1^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) - 
      (((80987*I)/3755808000)*d^14*K1^2*M^5*u^10)/(b^3*Sqrt[88179*Pi]) + 
      (((480309559*I)/7711925760000)*d^8*K0*K1*M^5*Sqrt[19/(4641*Pi)]*u^11)/
       b^3 + (180889*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(18361728000*b^3) - 
      (636323*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(62954496000*b^3) - 
      (26260841*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(73446912000*b^3) + 
      (12516499*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(40061952000*b^3) + 
      (3556151*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(10015488000*b^3) - 
      (27524603*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(120185856000*b^3) - 
      (4654003*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(60092928000*b^3) - 
      (613408883*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(3966133248000*b^3) - 
      (65803417*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(495766656000*b^3) + 
      (8011271*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(24037171200*b^3) + 
      (1303489*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(4006195200*b^3) - 
      (94247*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(24037171200*b^3) - 
      (484973*d^10*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^11)/(24037171200*b^3) - 
      (22801*d^14*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^11)/(120185856000*b^3) - 
      (1710869*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^11)/(1983066624000*b^3) - 
      (31951*d^12*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^11)/(6009292800*b^3) + 
      (((15498042757*I)/2706885941760000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[88179*Pi]) - (((480942776371*I)/2706885941760000)*d^2*K0*K1*
        M^5*u^11)/(b^3*Sqrt[88179*Pi]) - 
      (((2063369106769*I)/2706885941760000)*d^4*K0*K1*M^5*u^11)/
       (b^3*Sqrt[88179*Pi]) + (((381531518633*I)/541377188352000)*d^6*K0*K1*
        M^5*u^11)/(b^3*Sqrt[88179*Pi]) - (((176959297*I)/300464640000)*d^10*
        K0*K1*M^5*u^11)/(b^3*Sqrt[88179*Pi]) - 
      (((21261299*I)/60092928000)*d^12*K0*K1*M^5*u^11)/(b^3*Sqrt[88179*Pi]) - 
      (((26717*I)/2403717120)*d^14*K0*K1*M^5*u^11)/(b^3*Sqrt[88179*Pi]) - 
      (((8284387733473*I)/406171705927680000)*d^8*K1^2*M^5*Sqrt[13/(6783*Pi)]*
        u^12)/b^3 + (((3755753*I)/4557047040000)*d^2*K0^2*M^5*
        Sqrt[19/(4641*Pi)]*u^12)/b^3 + (1106641*K0*K1*M^5*Sqrt[Pi/88179]*
        u^12)/(991533312000*b^3) - (6198581*d^2*K0*K1*M^5*Sqrt[Pi/88179]*
        u^12)/(247883328000*b^3) - (13643569*d^4*K0*K1*M^5*Sqrt[Pi/88179]*
        u^12)/(198306662400*b^3) + (1392637*d^6*K0*K1*M^5*Sqrt[Pi/88179]*
        u^12)/(15023232000*b^3) + (10973*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (123648000*b^3) - (725507*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (30046464000*b^3) - (19207*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (15023232000*b^3) - (13991*d^10*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^12)/
       (3755808000*b^3) + (((23907241037*I)/2706885941760000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[88179*Pi]) - (((151419559*I)/1225944720000)*d^4*K0^2*M^5*
        u^12)/(b^3*Sqrt[88179*Pi]) + (((2139143477*I)/35154362880000)*d^6*
        K0^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) + 
      (((7761594859*I)/69407331840000)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[88179*Pi]) - (((1678559*I)/37558080000)*d^10*K0^2*M^5*u^12)/
       (b^3*Sqrt[88179*Pi]) - (((832633*I)/30046464000)*d^12*K0^2*M^5*u^12)/
       (b^3*Sqrt[88179*Pi]) - (((75203*I)/60092928000)*d^14*K0^2*M^5*u^12)/
       (b^3*Sqrt[88179*Pi]) - (((5211811651*I)/541377188352000)*K1^2*M^5*
        u^12)/(b^3*Sqrt[88179*Pi]) - (((62563986571*I)/1353442970880000)*d^2*
        K1^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) + 
      (((10775362681*I)/676721485440000)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[88179*Pi]) + (((315544357*I)/12030604185600)*d^6*K1^2*M^5*
        u^12)/(b^3*Sqrt[88179*Pi]) + (((49139180051419*I)/135390568642560000)*
        d^8*K1^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) - 
      (((1629487*I)/32192640000)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) - 
      (((959339*I)/30046464000)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) - 
      (((92887*I)/60092928000)*d^14*K1^2*M^5*u^12)/(b^3*Sqrt[88179*Pi]) - 
      (((29395983061*I)/29775745359360000)*d^4*K0*K1*M^5*Sqrt[17/(5187*Pi)]*
        u^13)/b^3 + (((420227*I)/289197216000)*d^8*K0*K1*M^5*
        Sqrt[19/(4641*Pi)]*u^13)/b^3 - (866057*d^2*K0^2*M^5*Sqrt[Pi/88179]*
        u^13)/(247883328000*b^3) - (1759819*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (495766656000*b^3) + (6767*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (1251936000*b^3) + (22391*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (5007744000*b^3) - (3071*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (1073088000*b^3) - (4289*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (3004646400*b^3) + (84419*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (99153331200*b^3) - (1608779*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (495766656000*b^3) + (6263*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (1669248000*b^3) - (46331*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (15023232000*b^3) - (1571*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (15023232000*b^3) - (497*d^12*K1^2*M^5*Sqrt[(7*Pi)/12597]*u^13)/
       (2146176000*b^3) - (d^14*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^13)/
       (187790400*b^3) + (40361*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^13)/
       (495766656000*b^3) - (1831*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^13)/
       (21555072000*b^3) + (89*d^8*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^13)/
       (333849600*b^3) - (((6400351*I)/169180371360000)*K0*K1*M^5*u^13)/
       (b^3*Sqrt[88179*Pi]) - (((414955223*I)/135344297088000)*d^2*K0*K1*M^5*
        u^13)/(b^3*Sqrt[88179*Pi]) + (((3285637819*I)/1985049690624000)*d^4*
        K0*K1*M^5*u^13)/(b^3*Sqrt[88179*Pi]) + 
      (((2390931659*I)/225573828480000)*d^6*K0*K1*M^5*u^13)/
       (b^3*Sqrt[88179*Pi]) - (((11507*I)/1001548800)*d^10*K0*K1*M^5*u^13)/
       (b^3*Sqrt[88179*Pi]) - (((29837*I)/3755808000)*d^12*K0*K1*M^5*u^13)/
       (b^3*Sqrt[88179*Pi]) - (((8153*I)/15023232000)*d^14*K0*K1*M^5*u^13)/
       (b^3*Sqrt[88179*Pi]) + (((107*I)/20030976000)*d^2*K0^2*M^5*
        Sqrt[13/(6783*Pi)]*u^14)/b^3 + (((2221*I)/90139392000)*d^12*K0^2*M^5*
        Sqrt[13/(6783*Pi)]*u^14)/b^3 - (((7279*I)/48337248960000)*K0^2*M^5*
        Sqrt[17/(5187*Pi)]*u^14)/b^3 - (((7279*I)/48337248960000)*K1^2*M^5*
        Sqrt[17/(5187*Pi)]*u^14)/b^3 + (((737*I)/180278784000)*d^2*K1^2*M^5*
        Sqrt[19/(4641*Pi)]*u^14)/b^3 + (((761*I)/45069696000)*d^4*K1^2*M^5*
        Sqrt[19/(4641*Pi)]*u^14)/b^3 + (((16704173*I)/2706885941760000)*d^6*
        K1^2*M^5*Sqrt[19/(4641*Pi)]*u^14)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(327888000*b^3) - 
      (12751*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(82627776000*b^3) - 
      (24821*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(41313888000*b^3) + 
      (3397*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(7511616000*b^3) + 
      (349*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(312984000*b^3) - 
      (631*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(1502323200*b^3) - 
      (1363*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(3755808000*b^3) - 
      (197*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(7511616000*b^3) - 
      (((17073317*I)/82026846720000)*d^2*K0^2*M^5*u^14)/
       (b^3*Sqrt[88179*Pi]) - (((65968561*I)/112786914240000)*d^4*K0^2*M^5*
        u^14)/(b^3*Sqrt[88179*Pi]) + (((262672699*I)/676721485440000)*d^6*
        K0^2*M^5*u^14)/(b^3*Sqrt[88179*Pi]) + 
      (((3260489*I)/2891972160000)*d^8*K0^2*M^5*u^14)/(b^3*Sqrt[88179*Pi]) - 
      (((89501*I)/225348480000)*d^10*K0^2*M^5*u^14)/(b^3*Sqrt[88179*Pi]) - 
      (((61861*I)/90139392000)*d^12*K0^2*M^5*u^14)/(b^3*Sqrt[88179*Pi]) - 
      (((79*I)/3004646400)*d^14*K0^2*M^5*u^14)/(b^3*Sqrt[88179*Pi]) - 
      (((599560937*I)/2706885941760000)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[88179*Pi]) - (((654119003*I)/676721485440000)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[88179*Pi]) + (((9833947*I)/42966443520000)*d^6*K1^2*
        M^5*u^14)/(b^3*Sqrt[88179*Pi]) + (((11330819*I)/8675916480000)*d^8*
        K1^2*M^5*u^14)/(b^3*Sqrt[88179*Pi]) - 
      (((83857*I)/225348480000)*d^10*K1^2*M^5*u^14)/(b^3*Sqrt[88179*Pi]) - 
      (((1123*I)/2503872000)*d^12*K1^2*M^5*u^14)/(b^3*Sqrt[88179*Pi]) - 
      (((197*I)/5007744000)*d^14*K1^2*M^5*u^14)/(b^3*Sqrt[88179*Pi]) - 
      (((79*I)/1006020000)*d^10*K0*K1*M^5*Sqrt[7/(12597*Pi)]*u^15)/b^3 + 
      (((11*I)/1609632000)*d^12*K0*K1*M^5*Sqrt[7/(12597*Pi)]*u^15)/b^3 - 
      (((11*I)/3219264000)*d^6*K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^15)/b^3 - 
      (((7279*I)/12084312240000)*d^2*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^15)/b^3 - 
      ((I/643852800)*d^14*K0*K1*M^5*Sqrt[19/(4641*Pi)]*u^15)/b^3 + 
      ((I/3219264000)*d^4*K0*K1*M^5*Sqrt[221/(399*Pi)]*u^15)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/88179]*u^15)/(5901984000*b^3) - 
      (53*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^15)/(5901984000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/88179]*u^15)/(536544000*b^3) - 
      (K1^2*M^5*Sqrt[Pi/88179]*u^15)/(5901984000*b^3) - 
      (53*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^15)/(5901984000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/88179]*u^15)/(536544000*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(536544000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(178848000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(536544000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(536544000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(536544000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(178848000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(536544000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/(536544000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(221*Pi)/399]*u^15)/(5901984000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(221*Pi)/399]*u^15)/(5901984000*b^3) - 
      (((9204851*I)/48337248960000)*d^4*K0*K1*M^5*u^15)/
       (b^3*Sqrt[88179*Pi]) - (((1916171*I)/48337248960000)*d^6*K0*K1*M^5*
        u^15)/(b^3*Sqrt[88179*Pi]) + (((27667*I)/77463540000)*d^8*K0*K1*M^5*
        u^15)/(b^3*Sqrt[88179*Pi]) + (((3379*I)/5633712000)*d^10*K0*K1*M^5*
        u^15)/(b^3*Sqrt[88179*Pi]) - (((2399*I)/11267424000)*d^12*K0*K1*M^5*
        u^15)/(b^3*Sqrt[88179*Pi]) + (((11*I)/3219264000)*d^14*K0*K1*M^5*
        u^15)/(b^3*Sqrt[88179*Pi]))/Pi, 
    ((6401513*d^2*K1*M^5*Sqrt[Pi/88179]*u)/(27320320*b^3*E^u) + 
      (6154079*d^4*K1*M^5*Sqrt[Pi/88179]*u)/(8196096*b^3*E^u) + 
      (5714297*d^10*K1*M^5*Sqrt[(13*Pi)/6783]*u)/(81960960*b^3*E^u) + 
      (172943*d^14*K1*M^5*Sqrt[(13*Pi)/6783]*u)/(81960960*b^3*E^u) - 
      (354365*d^6*K1*M^5*Sqrt[(17*Pi)/5187]*u)/(5464064*b^3*E^u) - 
      (2137999*d^8*K1*M^5*Sqrt[(17*Pi)/5187]*u)/(40980480*b^3*E^u) + 
      (19921*K1*M^5*Sqrt[(19*Pi)/4641]*u)/(81960960*b^3*E^u) + 
      (23019*d^12*K1*M^5*Sqrt[(39*Pi)/2261]*u)/(13660160*b^3*E^u) + 
      (13*d^16*K1*M^5*Sqrt[(273*Pi)/323]*u)/(27320320*b^3*E^u) + 
      (618179*K0*M^5*Sqrt[Pi/88179]*u^2)/(163921920*b^3*E^u) + 
      (12409585*d^2*K0*M^5*Sqrt[Pi/88179]*u^2)/(65568768*b^3*E^u) + 
      (208395071*d^4*K0*M^5*Sqrt[Pi/88179]*u^2)/(327843840*b^3*E^u) - 
      (292142933*d^8*K0*M^5*Sqrt[Pi/88179]*u^2)/(327843840*b^3*E^u) + 
      (229769047*d^10*K0*M^5*Sqrt[Pi/88179]*u^2)/(327843840*b^3*E^u) + 
      (1277453*d^14*K0*M^5*Sqrt[Pi/88179]*u^2)/(109281280*b^3*E^u) - 
      (7783*d^16*K0*M^5*Sqrt[Pi/88179]*u^2)/(109281280*b^3*E^u) + 
      (6401513*d^2*K1*M^5*Sqrt[Pi/88179]*u^2)/(27320320*b^3*E^u) + 
      (6154079*d^4*K1*M^5*Sqrt[Pi/88179]*u^2)/(8196096*b^3*E^u) - 
      (12586279*d^6*K0*M^5*Sqrt[(7*Pi)/12597]*u^2)/(109281280*b^3*E^u) + 
      (5714297*d^10*K1*M^5*Sqrt[(13*Pi)/6783]*u^2)/(81960960*b^3*E^u) + 
      (172943*d^14*K1*M^5*Sqrt[(13*Pi)/6783]*u^2)/(81960960*b^3*E^u) - 
      (354365*d^6*K1*M^5*Sqrt[(17*Pi)/5187]*u^2)/(5464064*b^3*E^u) - 
      (2137999*d^8*K1*M^5*Sqrt[(17*Pi)/5187]*u^2)/(40980480*b^3*E^u) + 
      (2694599*d^12*K0*M^5*Sqrt[(19*Pi)/4641]*u^2)/(327843840*b^3*E^u) + 
      (19921*K1*M^5*Sqrt[(19*Pi)/4641]*u^2)/(81960960*b^3*E^u) + 
      (23019*d^12*K1*M^5*Sqrt[(39*Pi)/2261]*u^2)/(13660160*b^3*E^u) + 
      (13*d^16*K1*M^5*Sqrt[(273*Pi)/323]*u^2)/(27320320*b^3*E^u) + 
      (7758433412753*K0*M^5*Sqrt[Pi/88179]*u^3)/(2031656199372800*b^3*E^u) + 
      (777335044035943*d^2*K0*M^5*Sqrt[Pi/88179]*u^3)/(4063312398745600*b^3*
        E^u) + (2605954266182581*d^4*K0*M^5*Sqrt[Pi/88179]*u^3)/
       (4063312398745600*b^3*E^u) - (25385580203317*d^6*K0*M^5*Sqrt[Pi/88179]*
        u^3)/(31176309964800*b^3*E^u) - (2278847510243*d^8*K0*M^5*
        Sqrt[Pi/88179]*u^3)/(2535872102400*b^3*E^u) + 
      (1159793253547*d^10*K0*M^5*Sqrt[Pi/88179]*u^3)/(1640858419200*b^3*
        E^u) + (362599427*d^12*K0*M^5*Sqrt[Pi/88179]*u^3)/
       (2294906880*b^3*E^u) + (1277453*d^14*K0*M^5*Sqrt[Pi/88179]*u^3)/
       (109281280*b^3*E^u) - (7783*d^16*K0*M^5*Sqrt[Pi/88179]*u^3)/
       (109281280*b^3*E^u) - (948532271*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^3)/
       (16968056832*b^3) + (11411013203*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^3)/
       (97566326784*b^3) - (985905013*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^3)/
       (487831633920*b^3) - (2830171*d^18*K0^2*M^5*Sqrt[Pi/88179]*u^3)/
       (130088435712*b^3) + (11644152367*K1*M^5*Sqrt[Pi/88179]*u^3)/
       (1640858419200*b^3*E^u) + (1577176353451*d^2*K1*M^5*Sqrt[Pi/88179]*
        u^3)/(4375622451200*b^3*E^u) + (21429753494867*d^4*K1*M^5*
        Sqrt[Pi/88179]*u^3)/(16877400883200*b^3*E^u) - 
      (13162240732279*d^6*K1*M^5*Sqrt[Pi/88179]*u^3)/(9087831244800*b^3*
        E^u) - (14010941579*d^8*K1*M^5*Sqrt[Pi/88179]*u^3)/
       (7184056320*b^3*E^u) + (1101437848517*d^10*K1*M^5*Sqrt[Pi/88179]*u^3)/
       (826166476800*b^3*E^u) + (540577140877*d^12*K1*M^5*Sqrt[Pi/88179]*u^3)/
       (1298261606400*b^3*E^u) + (110807589331*d^14*K1*M^5*Sqrt[Pi/88179]*
        u^3)/(9087831244800*b^3*E^u) + (82731127*K1^2*M^5*Sqrt[Pi/88179]*u^3)/
       (81305272320*b^3) - (6439522937*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^3)/
       (121957908480*b^3) - (4504670375*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^3)/
       (6097895424*b^3) + (168304987*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^3)/
       (60978954240*b^3) + (77668205959*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^3)/
       (40652636160*b^3) - (18772560269*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^3)/
       (30489477120*b^3) - (871219139*d^4*K0^2*M^5*Sqrt[(7*Pi)/12597]*u^3)/
       (21210071040*b^3) - (3045424541*d^12*K0^2*M^5*Sqrt[(7*Pi)/12597]*u^3)/
       (97566326784*b^3) + (240767971*d^16*K0^2*M^5*Sqrt[(7*Pi)/12597]*u^3)/
       (1951326535680*b^3) - (132388511*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/
       (1951326535680*b^3) - (3399443*d^16*K1*M^5*Sqrt[(13*Pi)/6783]*u^3)/
       (104457830400*b^3*E^u) + (30680329*d^14*K1^2*M^5*Sqrt[(13*Pi)/6783]*
        u^3)/(60978954240*b^3) + (209711*d^18*K1^2*M^5*Sqrt[(13*Pi)/6783]*
        u^3)/(8130527232*b^3) - (10882862699*d^10*K0^2*M^5*Sqrt[(17*Pi)/5187]*
        u^3)/(975663267840*b^3) + (6538550461*d^8*K0^2*M^5*Sqrt[(19*Pi)/4641]*
        u^3)/(195132653568*b^3) - (2331081*d^16*K1^2*M^5*Sqrt[(39*Pi)/2261]*
        u^3)/(27101757440*b^3) - (42768977*d^12*K1^2*M^5*Sqrt[(91*Pi)/969]*
        u^3)/(7622369280*b^3) + (129229663072171*K0*M^5*Sqrt[Pi/88179]*u^4)/
       (36569811588710400*b^3*E^u) + (1061329159798494953*d^4*K0*M^5*
        Sqrt[Pi/88179]*u^4)/(1755350956258099200*b^3*E^u) - 
      (3041727263612761*d^6*K0*M^5*Sqrt[Pi/88179]*u^4)/
       (4489388634931200*b^3*E^u) - (345733987027837*d^8*K0*M^5*
        Sqrt[Pi/88179]*u^4)/(365165582745600*b^3*E^u) + 
      (146366388848179*d^10*K0*M^5*Sqrt[Pi/88179]*u^4)/
       (236283612364800*b^3*E^u) + (3954202023019*d^12*K0*M^5*Sqrt[Pi/88179]*
        u^4)/(18175662489600*b^3*E^u) - (1579422931*d^16*K0*M^5*
        Sqrt[Pi/88179]*u^4)/(6058554163200*b^3*E^u) + 
      (2217559812865003*K1*M^5*Sqrt[Pi/88179]*u^4)/(426647801868288000*b^3*
        E^u) + (145615956072611839*d^2*K1*M^5*Sqrt[Pi/88179]*u^4)/
       (538923539202048000*b^3*E^u) + (31026872249067271051*d^4*K1*M^5*
        Sqrt[Pi/88179]*u^4)/(30718641734516736000*b^3*E^u) - 
      (1363350640375245283*d^6*K1*M^5*Sqrt[Pi/88179]*u^4)/
       (1335593118892032000*b^3*E^u) - (118591720211766541*d^8*K1*M^5*
        Sqrt[Pi/88179]*u^4)/(70294374678528000*b^3*E^u) + 
      (381429365985859*d^10*K1*M^5*Sqrt[Pi/88179]*u^4)/
       (375905746944000*b^3*E^u) + (892244102657*d^12*K1*M^5*Sqrt[Pi/88179]*
        u^4)/(2193614438400*b^3*E^u) - (1439316811*d^16*K1*M^5*Sqrt[Pi/88179]*
        u^4)/(3029277081600*b^3*E^u) - (14605477740977*K0*K1*M^5*
        Sqrt[Pi/88179]*u^4)/(3005042864947200*b^3) - 
      (120816420320017*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/
       (310866503270400*b^3) - (1026592901633671*d^4*K0*K1*M^5*Sqrt[Pi/88179]*
        u^4)/(450756429742080*b^3) + (7423168714483*d^6*K0*K1*M^5*
        Sqrt[Pi/88179]*u^4)/(8635180646400*b^3) + 
      (742599972184381*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/
       (145405299916800*b^3) - (422063020834439*d^10*K0*K1*M^5*Sqrt[Pi/88179]*
        u^4)/(245867143495680*b^3) - (10631716864297253*d^12*K0*K1*M^5*
        Sqrt[Pi/88179]*u^4)/(6761346446131200*b^3) - 
      (49375859834207*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/
       (6761346446131200*b^3) + (54107024273*d^16*K0*K1*M^5*Sqrt[Pi/88179]*
        u^4)/(154545061625856*b^3) + (461812302751*d^18*K0*K1*M^5*
        Sqrt[Pi/88179]*u^4)/(1803025718968320*b^3) + 
      (2081598548033447*d^2*K0*M^5*Sqrt[(7*Pi)/12597]*u^4)/
       (83588140774195200*b^3*E^u) + (1021380607*d^14*K1*M^5*
        Sqrt[(13*Pi)/6783]*u^4)/(9087831244800*b^3*E^u) + 
      (168155261*d^14*K0*M^5*Sqrt[(19*Pi)/4641]*u^4)/(626746982400*b^3*E^u) + 
      (1667327632373077*K0*M^5*Sqrt[Pi/88179]*u^5)/(787657480372224000*b^3*
        E^u) + (728754642825063727*d^2*K0*M^5*Sqrt[Pi/88179]*u^5)/
       (6826364829892608000*b^3*E^u) + (129189036695021713*d^4*K0*M^5*
        Sqrt[Pi/88179]*u^5)/(328541622829056000*b^3*E^u) - 
      (1036375333080399283*d^6*K0*M^5*Sqrt[Pi/88179]*u^5)/
       (2671186237784064000*b^3*E^u) - (94176200037091681*d^8*K0*M^5*
        Sqrt[Pi/88179]*u^5)/(140588749357056000*b^3*E^u) + 
      (3176799006914849*d^10*K0*M^5*Sqrt[Pi/88179]*u^5)/
       (8269926432768000*b^3*E^u) + (21829329413197*d^12*K0*M^5*
        Sqrt[Pi/88179]*u^5)/(127229637427200*b^3*E^u) + 
      (5229261091*d^14*K0*M^5*Sqrt[Pi/88179]*u^5)/(18175662489600*b^3*E^u) - 
      (161426189*d^16*K0*M^5*Sqrt[Pi/88179]*u^5)/(673172684800*b^3*E^u) - 
      (4319218358419*K0^2*M^5*Sqrt[Pi/88179]*u^5)/(2003361909964800*b^3) - 
      (140708691289379*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (180302571896832*b^3) + (528429843886621*d^6*K0^2*M^5*Sqrt[Pi/88179]*
        u^5)/(1502521432473600*b^3) + (15304087967960731*d^8*K0^2*M^5*
        Sqrt[Pi/88179]*u^5)/(9015128594841600*b^3) - 
      (286892909595311*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (491734286991360*b^3) - (7195864563243773*d^12*K0^2*M^5*Sqrt[Pi/88179]*
        u^5)/(13522692892262400*b^3) - (62662070664407*d^14*K0^2*M^5*
        Sqrt[Pi/88179]*u^5)/(13522692892262400*b^3) + 
      (836693114557*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       (1545450616258560*b^3) + (204397314151*d^18*K0^2*M^5*Sqrt[Pi/88179]*
        u^5)/(3606051437936640*b^3) + (355712635371611509*K1*M^5*
        Sqrt[Pi/88179]*u^5)/(122874566938066944000*b^3*E^u) + 
      (217398657552978983*d^2*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (1492403647021056000*b^3*E^u) + (24323619126148143349*d^4*K1*M^5*
        Sqrt[Pi/88179]*u^5)/(46077962601775104000*b^3*E^u) - 
      (8512978128732735611*d^6*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (16027117426704384000*b^3*E^u) - (62387612396761391*d^8*K1*M^5*
        Sqrt[Pi/88179]*u^5)/(70294374678528000*b^3*E^u) + 
      (2304781710323473*d^10*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (4510868963328000*b^3*E^u) + (8828261271413*d^12*K1*M^5*Sqrt[Pi/88179]*
        u^5)/(38168891228160*b^3*E^u) + (5374783153*d^14*K1*M^5*
        Sqrt[Pi/88179]*u^5)/(15579139276800*b^3*E^u) - 
      (12499587967*d^16*K1*M^5*Sqrt[Pi/88179]*u^5)/(36351324979200*b^3*E^u) - 
      (2491661025385851971*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (6420339407978496000*b^3) - (74611119031871430763*d^4*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/(36916951595876352000*b^3) + 
      (10571172409692763877*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (12305650531958784000*b^3) + (1201093729387268963*d^8*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/(270453857845248000*b^3) - 
      (989543598394387*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (702477552844800*b^3) - (6885979488142031*d^14*K1^2*M^5*Sqrt[Pi/88179]*
        u^5)/(405680786767872000*b^3) + (5745450836265871*d^16*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/(1622723147071488000*b^3) + 
      (2508155689367*d^18*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       (108181543138099200*b^3) - (1055668382547539*K1^2*M^5*
        Sqrt[(17*Pi)/5187]*u^5)/(3013628701704192000*b^3) - 
      (3173693908946759*d^12*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^5)/
       (36880071524352000*b^3) - (4504131031577*d^2*K0^2*M^5*
        Sqrt[(19*Pi)/4641]*u^5)/(581621199667200*b^3) + 
      (248347763272644229*K0*M^5*Sqrt[Pi/88179]*u^6)/(245749133876133888000*
        b^3*E^u) + (69731715643760903287*d^2*K0*M^5*Sqrt[Pi/88179]*u^6)/
       (1474494803256803328000*b^3*E^u) + (248992320895447482889*d^4*K0*M^5*
        Sqrt[Pi/88179]*u^6)/(1474494803256803328000*b^3*E^u) - 
      (10372679492945822287*d^6*K0*M^5*Sqrt[Pi/88179]*u^6)/
       (64108469706817536000*b^3*E^u) - (110972986381873151*d^8*K0*M^5*
        Sqrt[Pi/88179]*u^6)/(374903331618816000*b^3*E^u) + 
      (1089065131086509*d^10*K0*M^5*Sqrt[Pi/88179]*u^6)/
       (6844077047808000*b^3*E^u) + (249355846893287*d^12*K0*M^5*
        Sqrt[Pi/88179]*u^6)/(3053511298252800*b^3*E^u) - 
      (5828965801*d^14*K0*M^5*Sqrt[Pi/88179]*u^6)/(436215899750400*b^3*E^u) - 
      (20266615151*d^16*K0*M^5*Sqrt[Pi/88179]*u^6)/(145405299916800*b^3*
        E^u) + (33092199491697371*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (27305459319570432000*b^3*E^u) + (3297918847897575289*d^2*K1*M^5*
        Sqrt[Pi/88179]*u^6)/(52660528687742976000*b^3*E^u) + 
      (244136040066779599*d^4*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (1059263508086784000*b^3*E^u) - (136994283535536523*d^6*K1*M^5*
        Sqrt[Pi/88179]*u^6)/(593596941729792000*b^3*E^u) - 
      (46355878488941891*d^8*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (120504642306048000*b^3*E^u) + (1551734587941931*d^10*K1*M^5*
        Sqrt[Pi/88179]*u^6)/(7088508370944000*b^3*E^u) - 
      (630744227*d^14*K1*M^5*Sqrt[Pi/88179]*u^6)/(4362158997504*b^3*E^u) - 
      (5598344603*d^16*K1*M^5*Sqrt[Pi/88179]*u^6)/(31158278553600*b^3*E^u) - 
      (1658085655534047673*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (4763477625274368000*b^3) - (62798199762607820713*d^4*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/(36916951595876352000*b^3) + 
      (10018021703073856487*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (12305650531958784000*b^3) + (89835681162226003*d^8*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/(24586714349568000*b^3) - 
      (84242606743931*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (71265838694400*b^3) - (493458846685586543*d^12*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/(405680786767872000*b^3) - 
      (7245189864416981*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (405680786767872000*b^3) + (88351120397*d^18*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/(108181543138099200*b^3) - (2473462211205319*K0*K1*M^5*
        Sqrt[(7*Pi)/12597]*u^6)/(3013628701704192000*b^3) + 
      (313650468024293*d^16*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^6)/
       (1622723147071488000*b^3) + (735889560257*d^12*K1*M^5*
        Sqrt[(19*Pi)/4641]*u^6)/(136317468672000*b^3*E^u) + 
      (15595655672093213*K0*M^5*Sqrt[Pi/88179]*u^7)/(44681660704751616000*b^3*
        E^u) + (24768027444354995267*d^2*K0*M^5*Sqrt[Pi/88179]*u^7)/
       (1474494803256803328000*b^3*E^u) + (30357586913963366027*d^4*K0*M^5*
        Sqrt[Pi/88179]*u^7)/(491498267752267776000*b^3*E^u) - 
      (7807366755325481*d^6*K0*M^5*Sqrt[Pi/88179]*u^7)/
       (132729750945792000*b^3*E^u) - (361794929910731281*d^8*K0*M^5*
        Sqrt[Pi/88179]*u^7)/(3374129984569344000*b^3*E^u) + 
      (451264135435843*d^12*K0*M^5*Sqrt[Pi/88179]*u^7)/
       (15267556491264000*b^3*E^u) - (668436761*d^14*K0*M^5*Sqrt[Pi/88179]*
        u^7)/(87243179950080*b^3*E^u) - (6263424303195721*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/(5273850227982336000*b^3) - 
      (609415164728374447*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (9229237898969088000*b^3) + (482497232534296697*d^6*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/(3076412632989696000*b^3) + 
      (43252046481482843*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       (67613464461312000*b^3) + (276475457063251*d^16*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/(405680786767872000*b^3) - 
      (7811424073*d^18*K0^2*M^5*Sqrt[Pi/88179]*u^7)/(1690336611532800*b^3) + 
      (592354334877903523*K1*M^5*Sqrt[Pi/88179]*u^7)/(1474494803256803328000*
        b^3*E^u) + (30986345657217704669*d^2*K1*M^5*Sqrt[Pi/88179]*u^7)/
       (1474494803256803328000*b^3*E^u) + (110926220803517813137*d^4*K1*M^5*
        Sqrt[Pi/88179]*u^7)/(1474494803256803328000*b^3*E^u) - 
      (1617907780288783987*d^6*K1*M^5*Sqrt[Pi/88179]*u^7)/
       (21369489902272512000*b^3*E^u) - (3563702807378383*d^8*K1*M^5*
        Sqrt[Pi/88179]*u^7)/(28354033483776000*b^3*E^u) + 
      (1983786080959517*d^10*K1*M^5*Sqrt[Pi/88179]*u^7)/
       (28354033483776000*b^3*E^u) + (1332379507*d^14*K1*M^5*Sqrt[Pi/88179]*
        u^7)/(145405299916800*b^3*E^u) - (97999939*d^16*K1*M^5*Sqrt[Pi/88179]*
        u^7)/(1354707763200*b^3*E^u) - (1642407939889531*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/(984452042556702720*b^3) - 
      (3800968909698107711*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (36916951595876352000*b^3) - (9192951917764622851*d^4*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/(18458475797938176000*b^3) + 
      (1206709525742725153*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (4614618949484544000*b^3) + (2955062238935182273*d^8*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/(2839765507375104000*b^3) - 
      (3034823173869883*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       (8605350022348800*b^3) - (51085303326961*d^14*K1^2*M^5*Sqrt[Pi/88179]*
        u^7)/(8451683057664000*b^3) - (26877528361*d^18*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/(2797798529433600*b^3) + 
      (67700872312133*d^10*K0*M^5*Sqrt[(13*Pi)/6783]*u^7)/
       (15267556491264000*b^3*E^u) - (16509568325737147*d^4*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^7)/(709941376843776000*b^3) - 
      (423518860753*d^10*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^7)/
       (26724689510400*b^3) + (1948919569147*d^12*K1*M^5*Sqrt[(13*Pi)/6783]*
        u^7)/(727026499584000*b^3*E^u) - 
      (382745197*d^16*K0*M^5*Sqrt[(17*Pi)/5187]*u^7)/(109053974937600*b^3*
        E^u) - (1035930398471*d^14*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^7)/
       (4409573769216000*b^3) - (1161890683755827*d^12*K0^2*M^5*
        Sqrt[(19*Pi)/4641]*u^7)/(101420196691968000*b^3) - 
      (25542236323541053*d^12*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^7)/
       (1419882753687552000*b^3) + (707018632807*d^16*K1^2*M^5*
        Sqrt[(247*Pi)/357]*u^7)/(162272314707148800*b^3) + 
      (12679065046063807*K0*M^5*Sqrt[Pi/88179]*u^8)/(128216939413635072000*
        b^3*E^u) + (193302664701765337*d^2*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (42738979804545024000*b^3*E^u) + (89908720270744181*d^4*K0*M^5*
        Sqrt[Pi/88179]*u^8)/(5128677576545402880*b^3*E^u) - 
      (2484078446733589*d^6*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (155414472016527360*b^3*E^u) - (13856361173921537*d^8*K0*M^5*
        Sqrt[Pi/88179]*u^8)/(449883997942579200*b^3*E^u) + 
      (6430977484773731*d^10*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (396956468772864000*b^3*E^u) + (257412826618721*d^12*K0*M^5*
        Sqrt[Pi/88179]*u^8)/(30535112982528000*b^3*E^u) + 
      (3550111441*d^14*K0*M^5*Sqrt[Pi/88179]*u^8)/(174486359900160*b^3*E^u) - 
      (8737828703*d^16*K0*M^5*Sqrt[Pi/88179]*u^8)/(436215899750400*b^3*E^u) + 
      (182990303851680701*K1*M^5*Sqrt[Pi/88179]*u^8)/(1474494803256803328000*
        b^3*E^u) + (9086859059344698869*d^2*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (1474494803256803328000*b^3*E^u) + (95946111764039839*d^4*K1*M^5*
        Sqrt[Pi/88179]*u^8)/(4564999390887936000*b^3*E^u) - 
      (285892195553711317*d^6*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (12821693941363507200*b^3*E^u) - (38418170373604139*d^8*K1*M^5*
        Sqrt[Pi/88179]*u^8)/(1124709994856448000*b^3*E^u) + 
      (18756372207373*d^10*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (958832050176000*b^3*E^u) + (48777712365797*d^12*K1*M^5*Sqrt[Pi/88179]*
        u^8)/(5089185497088000*b^3*E^u) + 
      (8822467739*d^14*K1*M^5*Sqrt[Pi/88179]*u^8)/(311582785536000*b^3*E^u) - 
      (12717746851*d^16*K1*M^5*Sqrt[Pi/88179]*u^8)/(545269874688000*b^3*
        E^u) - (3016360909393933*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (2839765507375104000*b^3) - (104116059849942467*d^2*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/(1757950075994112000*b^3) - 
      (836891467034336993*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (3076412632989696000*b^3) + (123627115360942273*d^6*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/(839021627179008000*b^3) + 
      (14679284438729483*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (25816050067046400*b^3) - (53099049817967*d^10*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/(277591936204800*b^3) - 
      (134214736470760123*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (709941376843776000*b^3) - (399888191894699*d^14*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/(101420196691968000*b^3) + 
      (264190705195757*d^16*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (405680786767872000*b^3) - (6833793727*d^18*K0*K1*M^5*
        Sqrt[(19*Pi)/4641]*u^8)/(16227231470714880*b^3) + 
      (4897574485528727*K0*M^5*Sqrt[Pi/88179]*u^9)/(145629116371042304000*b^3*
        E^u) + (163596179613544627*d^2*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (147449480325680332800*b^3*E^u) + (4104406708927499687*d^4*K0*M^5*
        Sqrt[Pi/88179]*u^9)/(982996535504535552000*b^3*E^u) - 
      (41986797250647611*d^6*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (10684744951136256000*b^3*E^u) - (1133066861944681*d^8*K0*M^5*
        Sqrt[Pi/88179]*u^9)/(155132413083648000*b^3*E^u) + 
      (15667154139017*d^10*K0*M^5*Sqrt[Pi/88179]*u^9)/(3969564687728640*b^3*
        E^u) + (1466239013*d^14*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (121171083264000*b^3*E^u) - (31693458197*d^16*K0*M^5*Sqrt[Pi/88179]*
        u^9)/(5816211996672000*b^3*E^u) - (130631414128109261*d^2*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/(18458475797938176000*b^3) - 
      (7215093424597507*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (230730947474227200*b^3) + (7258362241661407*d^6*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/(461461894948454400*b^3) + 
      (273936656593937*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (4033757822976000*b^3) - (283780112903761*d^10*K0^2*M^5*Sqrt[Pi/88179]*
        u^9)/(12908025033523200*b^3) - (642755902601*d^14*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/(1207383293952000*b^3) + 
      (8451373781159*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       (101420196691968000*b^3) - (49588267387*d^18*K0^2*M^5*Sqrt[Pi/88179]*
        u^9)/(40568078676787200*b^3) + (697313038938781*K1*M^5*Sqrt[Pi/88179]*
        u^9)/(37172137897230336000*b^3*E^u) + 
      (77140162591356013*d^2*K1*M^5*Sqrt[Pi/88179]*u^9)/
       (55293555122130124800*b^3*E^u) + (21471639254935991711*d^4*K1*M^5*
        Sqrt[Pi/88179]*u^9)/(4423484409770409984000*b^3*E^u) - 
      (6556467973184177*d^6*K1*M^5*Sqrt[Pi/88179]*u^9)/
       (1282169394136350720*b^3*E^u) - (26391642541068527*d^8*K1*M^5*
        Sqrt[Pi/88179]*u^9)/(3374129984569344000*b^3*E^u) + 
      (667229166786701*d^10*K1*M^5*Sqrt[Pi/88179]*u^9)/
       (148858675789824000*b^3*E^u) + (99705177933769*d^12*K1*M^5*
        Sqrt[Pi/88179]*u^9)/(45802669473792000*b^3*E^u) + 
      (47392036277*d^14*K1*M^5*Sqrt[Pi/88179]*u^9)/(3271619248128000*b^3*
        E^u) - (2880355193*d^16*K1*M^5*Sqrt[Pi/88179]*u^9)/
       (467374178304000*b^3*E^u) - (180119812249151*K1^2*M^5*Sqrt[Pi/88179]*
        u^9)/(1258532440768512000*b^3) - (277465055139282629*d^2*K1^2*M^5*
        Sqrt[Pi/88179]*u^9)/(27687713696907264000*b^3) - 
      (22638832984715617*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (494423458873344000*b^3) + (133132709582817937*d^6*K1^2*M^5*
        Sqrt[Pi/88179]*u^9)/(4614618949484544000*b^3) + 
      (1519050791180543*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (16903366115328000*b^3) - (50172082954283*d^10*K1^2*M^5*Sqrt[Pi/88179]*
        u^9)/(1536669646848000*b^3) - (35318684625557*d^14*K1^2*M^5*
        Sqrt[Pi/88179]*u^9)/(50710098345984000*b^3) + 
      (61252121641*d^16*K1^2*M^5*Sqrt[Pi/88179]*u^9)/(563445537177600*b^3) - 
      (167231344337*d^18*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       (101420196691968000*b^3) + (4607186453993*d^12*K0*M^5*
        Sqrt[(13*Pi)/6783]*u^9)/(30535112982528000*b^3*E^u) - 
      (61991687193463*d^12*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^9)/
       (35497068842188800*b^3) - (44035703400259*d^12*K1^2*M^5*
        Sqrt[(17*Pi)/5187]*u^9)/(25355049172992000*b^3) - 
      (74987115572627*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^9)/
       (9229237898969088000*b^3) + (3802661030939*K0*M^5*Sqrt[Pi/88179]*u^10)/
       (981252087349248000*b^3*E^u) + (2872608674654363*d^2*K0*M^5*
        Sqrt[Pi/88179]*u^10)/(15386032729636208640*b^3*E^u) + 
      (69018311568570697*d^4*K0*M^5*Sqrt[Pi/88179]*u^10)/
       (76930163648181043200*b^3*E^u) - (10740576520091281*d^6*K0*M^5*
        Sqrt[Pi/88179]*u^10)/(13263821318651904000*b^3*E^u) - 
      (9822242661617459*d^8*K0*M^5*Sqrt[Pi/88179]*u^10)/
       (6748259969138688000*b^3*E^u) + (189699555636623*d^10*K0*M^5*
        Sqrt[Pi/88179]*u^10)/(238173881263718400*b^3*E^u) + 
      (142623738259*d^12*K0*M^5*Sqrt[Pi/88179]*u^10)/(376976703488000*b^3*
        E^u) + (17297833843*d^14*K0*M^5*Sqrt[Pi/88179]*u^10)/
       (4362158997504000*b^3*E^u) + (55939432559027881*K1*M^5*Sqrt[Pi/88179]*
        u^10)/(8846968819540819968000*b^3*E^u) + 
      (570309591708284231*d^2*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (1769393763908163993600*b^3*E^u) + (2499066153810121859*d^4*K1*M^5*
        Sqrt[Pi/88179]*u^10)/(2948989606513606656000*b^3*E^u) - 
      (74538700574263711*d^6*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (76930163648181043200*b^3*E^u) - (30539393759241137*d^8*K1*M^5*
        Sqrt[Pi/88179]*u^10)/(20244779907416064000*b^3*E^u) + 
      (351810005777231*d^10*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (396956468772864000*b^3*E^u) + (37737241020379*d^12*K1*M^5*
        Sqrt[Pi/88179]*u^10)/(91605338947584000*b^3*E^u) + 
      (8368776313*d^14*K1*M^5*Sqrt[Pi/88179]*u^10)/(1869496713216000*b^3*
        E^u) - (3472813395221*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (44371336052736000*b^3) - (3214602643442881*d^2*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/(839021627179008000*b^3) + 
      (4663072969513369*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (461461894948454400*b^3) + (6303911002372871*d^8*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/(177485344210944000*b^3) - 
      (1201768326092989*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (96810187751424000*b^3) - (112875011241017*d^12*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/(9681018775142400*b^3) - 
      (23069787404771*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (76065147518976000*b^3) + (3443192588489*d^16*K0*K1*M^5*Sqrt[Pi/88179]*
        u^10)/(76065147518976000*b^3) - (1213828159*d^18*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/(1609844391936000*b^3) - 
      (326389513*d^16*K0*M^5*Sqrt[(7*Pi)/12597]*u^10)/(1869496713216000*b^3*
        E^u) - (24306649*d^16*K1*M^5*Sqrt[(13*Pi)/6783]*u^10)/
       (233687089152000*b^3*E^u) - (9726985633301*d^4*K0*K1*M^5*
        Sqrt[(19*Pi)/4641]*u^10)/(10632762556416000*b^3) + 
      (9513883566783451*K0*M^5*Sqrt[Pi/88179]*u^11)/(4423484409770409984000*
        b^3*E^u) + (34330849923341189*d^2*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (1105871102442602496000*b^3*E^u) + (11693579610746687*d^4*K0*M^5*
        Sqrt[Pi/88179]*u^11)/(78990793031614464000*b^3*E^u) - 
      (121852600213051*d^6*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (874206405092966400*b^3*E^u) - (1207756592494649*d^8*K0*M^5*
        Sqrt[Pi/88179]*u^11)/(5061194976854016000*b^3*E^u) + 
      (70913627*d^10*K0*M^5*Sqrt[Pi/88179]*u^11)/(522999300096*b^3*E^u) + 
      (173257616663*d^12*K0*M^5*Sqrt[Pi/88179]*u^11)/(2862666842112000*b^3*
        E^u) + (294301253*d^14*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (327161924812800*b^3*E^u) - (497138197*d^16*K0*M^5*Sqrt[Pi/88179]*
        u^11)/(2181079498752000*b^3*E^u) - 
      (2759754037351*K0^2*M^5*Sqrt[Pi/88179]*u^11)/(212982413053132800*b^3) - 
      (16074952950323*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (59671796760576000*b^3) - (4946528373912197*d^4*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/(3460964212113408000*b^3) + 
      (1426635224354507*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (2307309474742272000*b^3) + (559495531527901*d^8*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/(177485344210944000*b^3) - 
      (50255588220433*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (48405093875712000*b^3) - (265342064936213*d^12*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/(266228016316416000*b^3) - 
      (2144622462679*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       (76065147518976000*b^3) + (622368298763*d^16*K0^2*M^5*Sqrt[Pi/88179]*
        u^11)/(152130295037952000*b^3) - (1840351657*d^18*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/(25355049172992000*b^3) + 
      (3032143844472427*K1*M^5*Sqrt[Pi/88179]*u^11)/(13270453229311229952000*
        b^3*E^u) + (4447857061424573*d^2*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (87305613350731776000*b^3*E^u) + (36765055283766553*d^4*K1*M^5*
        Sqrt[Pi/88179]*u^11)/(255201023640600576000*b^3*E^u) - 
      (113183676658099*d^6*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (686876461144473600*b^3*E^u) - (407416272131779*d^8*K1*M^5*
        Sqrt[Pi/88179]*u^11)/(1687064992284672000*b^3*E^u) + 
      (259832087797*d^10*K1*M^5*Sqrt[Pi/88179]*u^11)/(1786304109477888*b^3*
        E^u) + (76817172017*d^12*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (1184551796736000*b^3*E^u) - (541715323*d^16*K1*M^5*Sqrt[Pi/88179]*
        u^11)/(2181079498752000*b^3*E^u) + 
      (1895907130829*K1^2*M^5*Sqrt[Pi/88179]*u^11)/(4153157054536089600*
        b^3) - (137183699460919*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (286424624450764800*b^3) - (9594139210730927*d^4*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/(5191446318170112000*b^3) + 
      (268366678167733*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (197769383549337600*b^3) - (9711790789*d^10*K1^2*M^5*Sqrt[Pi/88179]*
        u^11)/(7257135513600*b^3) - (7678277032879*d^14*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/(228195442556928000*b^3) + 
      (1125526783859*d^16*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       (228195442556928000*b^3) - (4486223743*d^18*K1^2*M^5*Sqrt[Pi/88179]*
        u^11)/(50710098345984000*b^3) + (7995461234149*d^8*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^11)/(29580890701824000*b^3) + 
      (141194311*d^14*K1*M^5*Sqrt[(17*Pi)/5187]*u^11)/(2453714436096000*b^3*
        E^u) - (1106083168037*d^12*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^11)/
       (15973680978984960*b^3) + (1144912705796689*K0*M^5*Sqrt[Pi/88179]*
        u^12)/(1658806653663903744000*b^3*E^u) + 
      (14129356436927*d^2*K0*M^5*Sqrt[Pi/88179]*u^12)/(11848618954742169600*
        b^3*E^u) + (833625398819461*d^4*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (31900127955075072000*b^3*E^u) - (48401265570479*d^6*K0*M^5*
        Sqrt[Pi/88179]*u^12)/(2003389678338048000*b^3*E^u) - 
      (3820706064607*d^8*K0*M^5*Sqrt[Pi/88179]*u^12)/(126529874421350400*b^3*
        E^u) + (1022242438207*d^10*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (55822003421184000*b^3*E^u) + (33999764353*d^12*K0*M^5*Sqrt[Pi/88179]*
        u^12)/(4294000263168000*b^3*E^u) + 
      (89580367*d^14*K0*M^5*Sqrt[Pi/88179]*u^12)/(613428609024000*b^3*E^u) - 
      (996593826018503*K1*M^5*Sqrt[Pi/88179]*u^12)/(1658806653663903744000*
        b^3*E^u) + (445493560745759*d^2*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (43652806675365888000*b^3*E^u) + (148828835936591*d^4*K1*M^5*
        Sqrt[Pi/88179]*u^12)/(9757686198022963200*b^3*E^u) - 
      (161567179562717*d^6*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (7212202842016972800*b^3*E^u) - (14327312176193*d^8*K1*M^5*
        Sqrt[Pi/88179]*u^12)/(474487029080064000*b^3*E^u) + 
      (2147962867403*d^10*K1*M^5*Sqrt[Pi/88179]*u^12)/(111644006842368000*b^3*
        E^u) + (72026343989*d^12*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (8588000526336000*b^3*E^u) + (187704421*d^14*K1*M^5*Sqrt[Pi/88179]*
        u^12)/(1226857218048000*b^3*E^u) - 
      (3301619*d^16*K1*M^5*Sqrt[Pi/88179]*u^12)/(84610842624000*b^3*E^u) - 
      (66468063225281*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(20765785272680448000*
        b^3) - (3271880617979*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (31133111353344000*b^3) + (128711767305089*d^6*K0*K1*M^5*
        Sqrt[Pi/88179]*u^12)/(432620526514176000*b^3) - 
      (133095110033167*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (399342024474624000*b^3) - (290760843761*d^14*K0*K1*M^5*Sqrt[Pi/88179]*
        u^12)/(28524430319616000*b^3) + (351480584141*d^16*K0*K1*M^5*
        Sqrt[Pi/88179]*u^12)/(228195442556928000*b^3) - 
      (244546381*d^18*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/(8451683057664000*b^3) + 
      (21251153144087*d^8*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^12)/
       (266228016316416000*b^3) - (57107*d^16*K0*M^5*Sqrt[(19*Pi)/4641]*u^12)/
       (30292770816000*b^3*E^u) - (28152652506229*d^4*K0*K1*M^5*
        Sqrt[(19*Pi)/4641]*u^12)/(1038289263634022400*b^3) - 
      (9235938809*d^10*K0*K1*M^5*Sqrt[(323*Pi)/273]*u^12)/
       (8067515645952000*b^3) - (2230670251109*K0*M^5*Sqrt[Pi/88179]*u^13)/
       (12959426981749248000*b^3*E^u) + (9812074057231*d^2*K0*M^5*
        Sqrt[Pi/88179]*u^13)/(10633375985025024000*b^3*E^u) + 
      (1890814582301*d^4*K0*M^5*Sqrt[Pi/88179]*u^13)/(903489462779904000*b^3*
        E^u) - (7289619792383*d^6*K0*M^5*Sqrt[Pi/88179]*u^13)/
       (2575786729291776000*b^3*E^u) + (10771053311*d^10*K0*M^5*
        Sqrt[Pi/88179]*u^13)/(6202444824576000*b^3*E^u) + 
      (399543853*d^12*K0*M^5*Sqrt[Pi/88179]*u^13)/(477111140352000*b^3*E^u) + 
      (9103397*d^14*K0*M^5*Sqrt[Pi/88179]*u^13)/(613428609024000*b^3*E^u) - 
      (109177*d^16*K0*M^5*Sqrt[Pi/88179]*u^13)/(21152710656000*b^3*E^u) - 
      (12793924056643*K0^2*M^5*Sqrt[Pi/88179]*u^13)/(10382892636340224000*
        b^3) + (106374377329*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (65096505556992000*b^3) - (7742352133987*d^4*K0^2*M^5*Sqrt[Pi/88179]*
        u^13)/(199671012237312000*b^3) + (12972513814651*d^6*K0^2*M^5*
        Sqrt[Pi/88179]*u^13)/(865241053028352000*b^3) + 
      (377294532619*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       (5787565572096000*b^3) - (173019071167*d^10*K0^2*M^5*Sqrt[Pi/88179]*
        u^13)/(8067515645952000*b^3) - (3962760023987*d^12*K0^2*M^5*
        Sqrt[Pi/88179]*u^13)/(199671012237312000*b^3) + 
      (404707873*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^13)/(3680571654144000*b^3) + 
      (87544137094067*K1*M^5*Sqrt[Pi/88179]*u^13)/(414701663415975936000*b^3*
        E^u) + (247596811110191*d^2*K1*M^5*Sqrt[Pi/88179]*u^13)/
       (414701663415975936000*b^3*E^u) + (144739257916769*d^4*K1*M^5*
        Sqrt[Pi/88179]*u^13)/(82940332683195187200*b^3*E^u) - 
      (44958740628559*d^6*K1*M^5*Sqrt[Pi/88179]*u^13)/(18030507105042432000*
        b^3*E^u) - (879925070467*d^8*K1*M^5*Sqrt[Pi/88179]*u^13)/
       (316324686053376000*b^3*E^u) + (30959003*d^12*K1*M^5*Sqrt[Pi/88179]*
        u^13)/(34352002105344*b^3*E^u) - (1848131*d^16*K1*M^5*Sqrt[Pi/88179]*
        u^13)/(306714304512000*b^3*E^u) + 
      (816705065167*K1^2*M^5*Sqrt[Pi/88179]*u^13)/(798684048949248000*b^3) - 
      (311035158414181*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (20765785272680448000*b^3) + (682163191487*d^6*K1^2*M^5*Sqrt[Pi/88179]*
        u^13)/(32446539488563200*b^3) + (25882128587453*d^8*K1^2*M^5*
        Sqrt[Pi/88179]*u^13)/(399342024474624000*b^3) - 
      (117119584601*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       (4840509387571200*b^3) - (4411311986033*d^12*K1^2*M^5*Sqrt[Pi/88179]*
        u^13)/(199671012237312000*b^3) - (2144709631*d^14*K1^2*M^5*
        Sqrt[Pi/88179]*u^13)/(3169381146624000*b^3) + 
      (9978877*d^16*K1^2*M^5*Sqrt[Pi/88179]*u^13)/(76833482342400*b^3) - 
      (594552083*d^18*K1^2*M^5*Sqrt[Pi/88179]*u^13)/(228195442556928000*
        b^3) - (16532069*d^14*K0^2*M^5*Sqrt[(7*Pi)/12597]*u^13)/
       (185223573504000*b^3) - (129712451471*d^8*K0*M^5*Sqrt[(19*Pi)/4641]*
        u^13)/(948974058160128000*b^3*E^u) - 
      (2904557*d^18*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^13)/
       (25355049172992000*b^3) + (5327055403*d^10*K1*M^5*Sqrt[(19*Pi)/4641]*
        u^13)/(55822003421184000*b^3*E^u) + 
      (62663*d^14*K1*M^5*Sqrt[(19*Pi)/4641]*u^13)/(87632658432000*b^3*E^u) - 
      (8049931691*d^4*K1^2*M^5*Sqrt[(323*Pi)/273]*u^13)/
       (103828926363402240*b^3) + (471055841*K0*M^5*Sqrt[Pi/88179]*u^14)/
       (493692456447590400*b^3*E^u) + (430106324537*d^2*K0*M^5*Sqrt[Pi/88179]*
        u^14)/(9425037804908544000*b^3*E^u) + 
      (17316716587421*d^4*K0*M^5*Sqrt[Pi/88179]*u^14)/(103675415853993984000*
        b^3*E^u) - (639875746291*d^6*K0*M^5*Sqrt[Pi/88179]*u^14)/
       (4507626776260608000*b^3*E^u) - (75075160451*d^8*K0*M^5*Sqrt[Pi/88179]*
        u^14)/(237243514540032000*b^3*E^u) + 
      (2035033901*d^10*K0*M^5*Sqrt[Pi/88179]*u^14)/(13955500855296000*b^3*
        E^u) - (302377*d^16*K0*M^5*Sqrt[Pi/88179]*u^14)/
       (153357152256000*b^3*E^u) + (5103701467*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (4936924564475904000*b^3*E^u) + (5167120392053*d^2*K1*M^5*
        Sqrt[Pi/88179]*u^14)/(103675415853993984000*b^3*E^u) + 
      (19192461012983*d^4*K1*M^5*Sqrt[Pi/88179]*u^14)/(103675415853993984000*
        b^3*E^u) - (45078695723*d^6*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (300508451750707200*b^3*E^u) - (83493236551*d^8*K1*M^5*Sqrt[Pi/88179]*
        u^14)/(237243514540032000*b^3*E^u) + 
      (77775889*d^10*K1*M^5*Sqrt[Pi/88179]*u^14)/(516870402048000*b^3*E^u) - 
      (200341*d^14*K1*M^5*Sqrt[Pi/88179]*u^14)/(51119050752000*b^3*E^u) - 
      (15740007929*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(741635188310016000*b^3) - 
      (398627454139*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (370817594155008000*b^3) - (383991272647*d^4*K0*K1*M^5*Sqrt[Pi/88179]*
        u^14)/(61802932359168000*b^3) + (69186815767*d^6*K0*K1*M^5*
        Sqrt[Pi/88179]*u^14)/(23176099634688000*b^3) + 
      (362791234621*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (28524430319616000*b^3) - (1758003379*d^10*K0*K1*M^5*Sqrt[Pi/88179]*
        u^14)/(432188338176000*b^3) - (60789872141*d^12*K0*K1*M^5*
        Sqrt[Pi/88179]*u^14)/(14262215159808000*b^3) - 
      (2220341*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(22146296832000*b^3) + 
      (297823277*d^16*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(8149837234176000*b^3) - 
      (23077147*d^18*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/(28524430319616000*b^3) - 
      (7283*d^14*K0*M^5*Sqrt[(7*Pi)/12597]*u^14)/(7302721536000*b^3*E^u) - 
      (353*d^16*K1*M^5*Sqrt[(7*Pi)/12597]*u^14)/(1369260288000*b^3*E^u) + 
      (3335939*d^12*K1*M^5*Sqrt[(13*Pi)/6783]*u^14)/(357833355264000*b^3*
        E^u) + (1362899*d^12*K0*M^5*Sqrt[(17*Pi)/5187]*u^14)/
       (214700013158400*b^3*E^u) + (393143057*K0*M^5*Sqrt[Pi/88179]*u^15)/
       (2468462282237952000*b^3*E^u) + (7811998391*d^2*K0*M^5*Sqrt[Pi/88179]*
        u^15)/(925673355839232000*b^3*E^u) + 
      (147882731*d^4*K0*M^5*Sqrt[Pi/88179]*u^15)/(4033435101696000*b^3*E^u) - 
      (612475309*d^6*K0*M^5*Sqrt[Pi/88179]*u^15)/(40246667645184000*b^3*
        E^u) - (24525691*d^8*K0*M^5*Sqrt[Pi/88179]*u^15)/
       (338919306485760*b^3*E^u) + (984917*d^10*K0*M^5*Sqrt[Pi/88179]*u^15)/
       (124602686208000*b^3*E^u) + (526177*d^12*K0*M^5*Sqrt[Pi/88179]*u^15)/
       (19169644032000*b^3*E^u) + (223*d^16*K0*M^5*Sqrt[Pi/88179]*u^15)/
       (613428609024*b^3*E^u) + (1788484067*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       (30901466179584000*b^3) - (2757396491*d^4*K0^2*M^5*Sqrt[Pi/88179]*
        u^15)/(7131107579904000*b^3) + (684489833*d^6*K0^2*M^5*Sqrt[Pi/88179]*
        u^15)/(4635219926937600*b^3) + (25443475063*d^8*K0^2*M^5*
        Sqrt[Pi/88179]*u^15)/(49917753059328000*b^3) - 
      (838871*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^15)/(5216066150400*b^3) - 
      (8713202807*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^15)/(49917753059328000*
        b^3) + (76837*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       (8612448768000*b^3) + (2346217*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       (792345286656000*b^3) - (864379*d^18*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       (7131107579904000*b^3) + (393143057*K1*M^5*Sqrt[Pi/88179]*u^15)/
       (2468462282237952000*b^3*E^u) + (15587780407*d^2*K1*M^5*Sqrt[Pi/88179]*
        u^15)/(1851346711678464000*b^3*E^u) + 
      (989509403*d^4*K1*M^5*Sqrt[Pi/88179]*u^15)/(27225686936448000*b^3*
        E^u) - (424238081*d^6*K1*M^5*Sqrt[Pi/88179]*u^15)/
       (26831111763456000*b^3*E^u) - (1152841*d^8*K1*M^5*Sqrt[Pi/88179]*u^15)/
       (16139014594560*b^3*E^u) + (2202209*d^10*K1*M^5*Sqrt[Pi/88179]*u^15)/
       (249205372416000*b^3*E^u) + (257401*d^12*K1*M^5*Sqrt[Pi/88179]*u^15)/
       (9584822016000*b^3*E^u) + (120457*d^14*K1*M^5*Sqrt[Pi/88179]*u^15)/
       (19169644032000*b^3*E^u) + (211*d^16*K1*M^5*Sqrt[Pi/88179]*u^15)/
       (613428609024*b^3*E^u) + (164557639*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (41201954906112000*b^3) - (8338662883*d^4*K1^2*M^5*Sqrt[Pi/88179]*
        u^15)/(92704398538752000*b^3) + (36652531*d^6*K1^2*M^5*Sqrt[Pi/88179]*
        u^15)/(2015313011712000*b^3) + (824096951*d^8*K1^2*M^5*Sqrt[Pi/88179]*
        u^15)/(1446891393024000*b^3) - (116245729*d^10*K1^2*M^5*
        Sqrt[Pi/88179]*u^15)/(756329591808000*b^3) - 
      (3531438527*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^15)/(16639251019776000*
        b^3) + (1539509*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (3565553789952000*b^3) + (30945601*d^16*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (9508143439872000*b^3) - (20533*d^18*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       (310048155648000*b^3) - (263892287*d^2*K1^2*M^5*Sqrt[(7*Pi)/12597]*
        u^15)/(13243485505536000*b^3) + (1241*d^14*K0*M^5*Sqrt[(17*Pi)/5187]*
        u^15)/(3194940672000*b^3*E^u) - (4517741*K0^2*M^5*Sqrt[(17*Pi)/5187]*
        u^15)/(15450733089792000*b^3) - (d^2*K0*M^5*Sqrt[Pi/88179]*u^16)/
       (25559525376*b^3*E^u) - (d^16*K0*M^5*Sqrt[Pi/88179]*u^16)/
       (25559525376*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (25559525376*b^3*E^u) - (d^16*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (25559525376*b^3*E^u) - (3951173*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (26486971011072000*b^3) - (25229837*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       (2288997494784000*b^3) - (1616486623*d^4*K0*K1*M^5*Sqrt[Pi/88179]*
        u^16)/(23176099634688000*b^3) - (119648609*d^6*K0*K1*M^5*
        Sqrt[Pi/88179]*u^16)/(11588049817344000*b^3) + 
      (71225279*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/(4537977550848000*b^3) - 
      (10293797*d^12*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/(135646068096000*b^3) - 
      (6080047*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/(356555378995200*b^3) + 
      (11140021*d^16*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/(14262215159808000*b^3) + 
      (255349*d^18*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/(2037459308544000*b^3) - 
      (d^4*K0*M^5*Sqrt[(7*Pi)/12597]*u^16)/(10954082304*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[(7*Pi)/12597]*u^16)/(10954082304*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[(7*Pi)/12597]*u^16)/(10954082304*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[(7*Pi)/12597]*u^16)/(10954082304*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[(13*Pi)/6783]*u^16)/(10954082304*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[(13*Pi)/6783]*u^16)/(6970779648*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(13*Pi)/6783]*u^16)/(6970779648*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[(13*Pi)/6783]*u^16)/(10954082304*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/(10954082304*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/(6970779648*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/(6970779648*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/(10954082304*b^3*E^u) + 
      (98415571*d^8*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^16)/
       (9983550611865600*b^3) - (108497*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       (30901466179584000*b^3) - (240211*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       (1203953227776000*b^3) + (31478663*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       (46352199269376000*b^3) + (5008789*d^8*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       (4159812754944000*b^3) - (446213*d^10*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       (567247193856000*b^3) + (10433029*d^12*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       (24958876529664000*b^3) - (22549*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       (115017864192000*b^3) - (859*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       (3430066176000*b^3) - (17923*d^18*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       (1018729654272000*b^3) - (982873*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (278113195616256000*b^3) - (70877*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (361185968332800*b^3) - (106796467*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (139056597808128000*b^3) + (4671521*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (5150244363264000*b^3) + (6530983*d^8*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (6239719132416000*b^3) - (2784601*d^10*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (2268988775424000*b^3) + (36256681*d^12*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (74876629588992000*b^3) - (158051*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (10696661369856000*b^3) - (60497*d^16*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (285244303196160*b^3) - (1591*d^18*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       (99043160832000*b^3) - (2067517*d^4*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^17)/
       (46352199269376000*b^3) - (K0*K1*M^5*Sqrt[Pi/88179]*u^18)/
       (22632909799500*b^3) + (12449*d^2*K0*K1*M^5*Sqrt[Pi/88179]*u^18)/
       (1854087970775040*b^3) + (1858811*d^4*K0*K1*M^5*Sqrt[Pi/88179]*u^18)/
       (11588049817344000*b^3) + (3195671*d^6*K0*K1*M^5*Sqrt[Pi/88179]*u^18)/
       (6952829890406400*b^3) - (5904851*d^8*K0*K1*M^5*Sqrt[Pi/88179]*u^18)/
       (18719157397248000*b^3) - (3029711*d^10*K0*K1*M^5*Sqrt[Pi/88179]*u^18)/
       (3403483163136000*b^3) + (196307*d^14*K0*K1*M^5*Sqrt[Pi/88179]*u^18)/
       (534833068492800*b^3) + (d^18*K0*K1*M^5*Sqrt[Pi/88179]*u^18)/
       (319350988800*b^3) + (128671*d^12*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^18)/
       (18719157397248000*b^3) + (647*d^16*K0*K1*M^5*Sqrt[(323*Pi)/273]*u^18)/
       (2674165342464000*b^3) - (K0^2*M^5*Sqrt[Pi/88179]*u^19)/
       (543189835188000*b^3) - (79*d^2*K0^2*M^5*Sqrt[Pi/88179]*u^19)/
       (543189835188000*b^3) - (197*d^4*K0^2*M^5*Sqrt[Pi/88179]*u^19)/
       (135797458797000*b^3) - (73*d^6*K0^2*M^5*Sqrt[Pi/88179]*u^19)/
       (19399636971000*b^3) - (47*d^14*K0^2*M^5*Sqrt[Pi/88179]*u^19)/
       (10445958369000*b^3) - (61*d^16*K0^2*M^5*Sqrt[Pi/88179]*u^19)/
       (41783833476000*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/88179]*u^19)/
       (13927944492000*b^3) - (K1^2*M^5*Sqrt[Pi/88179]*u^19)/
       (543189835188000*b^3) - (79*d^2*K1^2*M^5*Sqrt[Pi/88179]*u^19)/
       (543189835188000*b^3) - (197*d^4*K1^2*M^5*Sqrt[Pi/88179]*u^19)/
       (135797458797000*b^3) - (73*d^6*K1^2*M^5*Sqrt[Pi/88179]*u^19)/
       (19399636971000*b^3) - (47*d^14*K1^2*M^5*Sqrt[Pi/88179]*u^19)/
       (10445958369000*b^3) - (61*d^16*K1^2*M^5*Sqrt[Pi/88179]*u^19)/
       (41783833476000*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/88179]*u^19)/
       (13927944492000*b^3) + (d^8*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^19)/
       (20891916738000*b^3) + (d^8*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^19)/
       (20891916738000*b^3) + (d^10*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^19)/
       (1899265158000*b^3) + (d^10*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^19)/
       (1899265158000*b^3) + (d^12*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^19)/
       (10445958369000*b^3) + (d^12*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^19)/
       (10445958369000*b^3))/Pi}, 6, 13, 1]}, 3, 5, 1]


==> anc/spectrum_12_12.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((3*d^2*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^2)/(2048*b^2) + 
      (43*d^4*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^2)/(20480*b^2) - 
      (99*d^8*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^2)/(20480*b^2) + 
      (33*d^10*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^2)/(10240*b^2) + 
      (21*d^12*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^2)/(20480*b^2) - 
      (K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(2560*b^2) + 
      (113*d^6*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(1280*b^2) + 
      (407*d^8*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(5120*b^2) - 
      (33*d^10*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(512*b^2) - 
      (11*d^6*K0^2*M^4*Sqrt[19/(35581*Pi)]*u^2)/(5120*b^2) - 
      (9*d^12*K1^2*M^4*Sqrt[133/(5083*Pi)]*u^2)/(5120*b^2) - 
      (149*d^2*K1^2*M^4*u^2)/(512*Sqrt[676039]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^2)/(4096*b^2*Sqrt[676039*Pi]) + (127*d^4*K0^2*M^4*u^2)/
       (10240*b^2*Sqrt[676039*Pi]) + (33*d^10*K0^2*M^4*u^2)/
       (5120*b^2*Sqrt[676039*Pi]) + (9*d^12*K0^2*M^4*u^2)/
       (10240*b^2*Sqrt[676039*Pi]) - (9*K1^2*M^4*u^2)/
       (5120*b^2*Sqrt[676039*Pi]) - (813*d^4*K1^2*M^4*u^2)/
       (1024*b^2*Sqrt[676039*Pi]) - (9*d^12*K1^2*M^4*u^2)/
       (512*b^2*Sqrt[676039*Pi]) - (266059*d^2*K0*K1*M^4*Sqrt[13/(52003*Pi)]*
        u^3)/(12902400*b^2) - (775669*d^4*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^3)/
       (25804800*b^2) + (160883*d^8*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^3)/
       (2867200*b^2) - (162443*K0*K1*M^4*u^3)/(25804800*b^2*
        Sqrt[676039*Pi]) - (7919*d^4*K0*K1*M^4*u^3)/
       (35840*b^2*Sqrt[676039*Pi]) + (2272429*d^6*K0*K1*M^4*u^3)/
       (2150400*b^2*Sqrt[676039*Pi]) - (1106839*d^10*K0*K1*M^4*u^3)/
       (1433600*b^2*Sqrt[676039*Pi]) - (399541*d^12*K0*K1*M^4*u^3)/
       (1720320*b^2*Sqrt[676039*Pi]) - (112849*d^2*K1^2*M^4*
        Sqrt[13/(52003*Pi)]*u^4)/(28672000*b^2) - 
      (29*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^4)/(1228800*b^2) - 
      (26947*d^2*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^4)/(5160960*b^2) + 
      (80803*d^8*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^4)/(5734400*b^2) + 
      (1627609*d^8*K1^2*M^4*Sqrt[17/(39767*Pi)]*u^4)/(103219200*b^2) + 
      (16377*d^12*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^4)/(2867200*b^2) + 
      (233*d^2*K0^2*M^4*u^4)/(12800*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (66137*K0^2*M^4*u^4)/(51609600*b^2*Sqrt[676039*Pi]) - 
      (9690053*d^4*K0^2*M^4*u^4)/(51609600*b^2*Sqrt[676039*Pi]) + 
      (1195549*d^6*K0^2*M^4*u^4)/(4300800*b^2*Sqrt[676039*Pi]) - 
      (570919*d^10*K0^2*M^4*u^4)/(2867200*b^2*Sqrt[676039*Pi]) - 
      (40193*d^12*K0^2*M^4*u^4)/(688128*b^2*Sqrt[676039*Pi]) - 
      (547277*K1^2*M^4*u^4)/(516096000*b^2*Sqrt[676039*Pi]) - 
      (12681421*d^4*K1^2*M^4*u^4)/(73728000*b^2*Sqrt[676039*Pi]) + 
      (5036113*d^6*K1^2*M^4*u^4)/(25804800*b^2*Sqrt[676039*Pi]) - 
      (8846353*d^10*K1^2*M^4*u^4)/(51609600*b^2*Sqrt[676039*Pi]) - 
      (18178189*d^12*K1^2*M^4*u^4)/(103219200*b^2*Sqrt[676039*Pi]) - 
      (632717*d^2*K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^5)/(86016000*b^2) - 
      (356621*d^12*K0*K1*M^4*Sqrt[23/(29393*Pi)]*u^5)/(103219200*b^2) - 
      (989327*K0*K1*M^4*u^5)/(516096000*b^2*Sqrt[676039*Pi]) + 
      (133163*d^2*K0*K1*M^4*u^5)/(4300800*b^2*Sqrt[676039*Pi]) - 
      (9458671*d^4*K0*K1*M^4*u^5)/(73728000*b^2*Sqrt[676039*Pi]) + 
      (5823403*d^6*K0*K1*M^4*u^5)/(25804800*b^2*Sqrt[676039*Pi]) + 
      (16081283*d^8*K0*K1*M^4*u^5)/(103219200*b^2*Sqrt[676039*Pi]) - 
      (7257643*d^10*K0*K1*M^4*u^5)/(51609600*b^2*Sqrt[676039*Pi]) + 
      (3001*d^12*K0*K1*M^4*u^5)/(89600*b^2*Sqrt[676039*Pi]) + 
      (46517*d^8*K0^2*M^4*Sqrt[13/(52003*Pi)]*u^6)/(103219200*b^2) - 
      (83273*d^6*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^6)/(5160960*b^2) + 
      (215*d^8*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^6)/(65536*b^2) - 
      (5237*d^12*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^6)/(14745600*b^2) + 
      (1099*K0^2*M^4*Sqrt[91/(7429*Pi)]*u^6)/(294912000*b^2) - 
      (5091787*d^2*K0^2*M^4*u^6)/(258048000*Sqrt[676039]*b^2*Sqrt[Pi]) + 
      (2075429*d^2*K1^2*M^4*u^6)/(258048000*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (90443*K0^2*M^4*u^6)/(82575360*b^2*Sqrt[676039*Pi]) - 
      (955287*d^4*K0^2*M^4*u^6)/(57344000*b^2*Sqrt[676039*Pi]) + 
      (1565719*d^6*K0^2*M^4*u^6)/(25804800*b^2*Sqrt[676039*Pi]) - 
      (1234063*d^10*K0^2*M^4*u^6)/(51609600*b^2*Sqrt[676039*Pi]) - 
      (565189*d^12*K0^2*M^4*u^6)/(103219200*b^2*Sqrt[676039*Pi]) + 
      (103277*K1^2*M^4*u^6)/(172032000*b^2*Sqrt[676039*Pi]) - 
      (12129979*d^4*K1^2*M^4*u^6)/(516096000*b^2*Sqrt[676039*Pi]) + 
      (1307837*d^6*K1^2*M^4*u^6)/(6451200*b^2*Sqrt[676039*Pi]) - 
      (103297*d^10*K1^2*M^4*u^6)/(7372800*b^2*Sqrt[676039*Pi]) - 
      (5639*d^8*K0*K1*M^4*Sqrt[23/(29393*Pi)]*u^7)/(2949120*b^2) - 
      (239*K0*K1*M^4*u^7)/(614400*b^2*Sqrt[676039*Pi]) - 
      (4113*d^2*K0*K1*M^4*u^7)/(716800*b^2*Sqrt[676039*Pi]) - 
      (2663*d^4*K0*K1*M^4*u^7)/(860160*b^2*Sqrt[676039*Pi]) + 
      (4721*d^6*K0*K1*M^4*u^7)/(403200*b^2*Sqrt[676039*Pi]) + 
      (5406907*d^8*K0*K1*M^4*u^7)/(103219200*b^2*Sqrt[676039*Pi]) - 
      (11003*d^10*K0*K1*M^4*u^7)/(1290240*b^2*Sqrt[676039*Pi]) - 
      (3387*d^12*K0*K1*M^4*u^7)/(1433600*b^2*Sqrt[676039*Pi]) - 
      (61*d^10*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^8)/(614400*b^2) + 
      (953*K1^2*M^4*Sqrt[7/(96577*Pi)]*u^8)/(55296000*b^2) - 
      (152251*d^4*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^8)/(387072000*b^2) + 
      (17453*d^12*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^8)/(25804800*b^2) - 
      (24959*d^2*K0^2*M^4*Sqrt[23/(29393*Pi)]*u^8)/(193536000*b^2) + 
      (2519*d^6*K0^2*M^4*Sqrt[23/(29393*Pi)]*u^8)/(3686400*b^2) - 
      (67*d^12*K0^2*M^4*Sqrt[23/(29393*Pi)]*u^8)/(3686400*b^2) + 
      (492103*d^2*K1^2*M^4*u^8)/(193536000*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (109013*K0^2*M^4*u^8)/(387072000*b^2*Sqrt[676039*Pi]) + 
      (1409677*d^4*K0^2*M^4*u^8)/(387072000*b^2*Sqrt[676039*Pi]) - 
      (40099*d^6*K0^2*M^4*u^8)/(2867200*b^2*Sqrt[676039*Pi]) - 
      (4691*d^8*K0^2*M^4*u^8)/(3686400*b^2*Sqrt[676039*Pi]) + 
      (d^12*K0^2*M^4*u^8)/(3840*b^2*Sqrt[676039*Pi]) + 
      (473*K1^2*M^4*u^8)/(2580480*b^2*Sqrt[676039*Pi]) + 
      (1607*d^6*K1^2*M^4*u^8)/(6451200*b^2*Sqrt[676039*Pi]) + 
      (76847*d^8*K1^2*M^4*u^8)/(25804800*b^2*Sqrt[676039*Pi]) - 
      (10151*d^10*K1^2*M^4*u^8)/(12902400*b^2*Sqrt[676039*Pi]) - 
      (168043*d^12*K1^2*M^4*u^8)/(12902400*b^2*Sqrt[676039*Pi]) - 
      (2677*d^12*K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^9)/(12902400*b^2) - 
      (3901*K0*K1*M^4*u^9)/(58060800*b^2*Sqrt[676039*Pi]) - 
      (677*d^2*K0*K1*M^4*u^9)/(4147200*b^2*Sqrt[676039*Pi]) + 
      (14153*d^4*K0*K1*M^4*u^9)/(58060800*b^2*Sqrt[676039*Pi]) + 
      (149*d^6*K0*K1*M^4*u^9)/(4838400*b^2*Sqrt[676039*Pi]) + 
      (3191*d^8*K0*K1*M^4*u^9)/(19353600*b^2*Sqrt[676039*Pi]) - 
      (1721*d^10*K0*K1*M^4*u^9)/(9676800*b^2*Sqrt[676039*Pi]) + 
      (34399*d^12*K0*K1*M^4*u^9)/(12902400*b^2*Sqrt[676039*Pi]) + 
      (d^10*K1^2*M^4*Sqrt[7/(96577*Pi)]*u^10)/(17280*b^2) - 
      (179*K0^2*M^4*Sqrt[13/(52003*Pi)]*u^10)/(145152000*b^2) + 
      (K1^2*M^4*Sqrt[13/(52003*Pi)]*u^10)/(345600*b^2) + 
      (71*d^6*K1^2*M^4*Sqrt[17/(39767*Pi)]*u^10)/(4838400*b^2) + 
      (271*d^2*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^10)/(48384000*b^2) - 
      (d^12*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^10)/(115200*b^2) - 
      (17321*d^2*K0^2*M^4*u^10)/(145152000*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (869*K0^2*M^4*u^10)/(19353600*b^2*Sqrt[676039*Pi]) + 
      (119201*d^4*K0^2*M^4*u^10)/(290304000*b^2*Sqrt[676039*Pi]) - 
      (1097*d^6*K0^2*M^4*u^10)/(4838400*b^2*Sqrt[676039*Pi]) + 
      (11*d^8*K0^2*M^4*u^10)/(3870720*b^2*Sqrt[676039*Pi]) - 
      (11*d^10*K0^2*M^4*u^10)/(1935360*b^2*Sqrt[676039*Pi]) - 
      (d^12*K0^2*M^4*u^10)/(1290240*b^2*Sqrt[676039*Pi]) + 
      (2581*K1^2*M^4*u^10)/(96768000*b^2*Sqrt[676039*Pi]) - 
      (40309*d^4*K1^2*M^4*u^10)/(96768000*b^2*Sqrt[676039*Pi]) + 
      (11*d^8*K1^2*M^4*u^10)/(3870720*b^2*Sqrt[676039*Pi]) - 
      (53*d^10*K1^2*M^4*u^10)/(129024*b^2*Sqrt[676039*Pi]) + 
      (353*d^12*K1^2*M^4*u^10)/(2150400*b^2*Sqrt[676039*Pi]) - 
      (K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^11)/(3628800*b^2) - 
      (K0*K1*M^4*u^11)/(288000*b^2*Sqrt[676039*Pi]) + 
      (d^2*K0*K1*M^4*u^11)/(70875*b^2*Sqrt[676039*Pi]) - 
      (d^4*K0*K1*M^4*u^11)/(141750*b^2*Sqrt[676039*Pi]) - 
      (K0^2*M^4*Sqrt[13/(52003*Pi)]*u^12)/(3628800*b^2) + 
      (K1^2*M^4*Sqrt[13/(52003*Pi)]*u^12)/(3628800*b^2) - 
      (d^2*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^12)/(1814400*b^2) + 
      (d^2*K1^2*M^4*Sqrt[17/(39767*Pi)]*u^12)/(1814400*b^2) + 
      (71*d^2*K0^2*M^4*u^12)/(3024000*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (71*d^2*K1^2*M^4*u^12)/(3024000*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^12)/(288000*b^2*Sqrt[676039*Pi]) - 
      (d^4*K0^2*M^4*u^12)/(141750*b^2*Sqrt[676039*Pi]) + 
      (K1^2*M^4*u^12)/(288000*b^2*Sqrt[676039*Pi]) + 
      (d^4*K1^2*M^4*u^12)/(141750*b^2*Sqrt[676039*Pi]))/Pi, 0, 
    ((-53*K1^2*M^4*Sqrt[7/(96577*Pi)]*u^2)/(27648*b^2) - 
      (312181*d^4*K1^2*M^4*Sqrt[7/(96577*Pi)]*u^2)/(3041280*b^2) - 
      (5867*K0^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(3101091840*b^2) + 
      (2021*d^14*K0^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(252241920*b^2) - 
      (35783*d^10*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(552960*b^2) + 
      (979*d^12*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(92160*b^2) - 
      (451*d^14*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(184320*b^2) + 
      (113557*d^6*K0^2*M^4*Sqrt[23/(29393*Pi)]*u^2)/(16343040*b^2) - 
      (81737*d^8*K1^2*M^4*Sqrt[23/(29393*Pi)]*u^2)/(10644480*b^2) - 
      (23*d^2*K0^2*M^4*Sqrt[437/(1547*Pi)]*u^2)/(179712*b^2) - 
      (227*d^2*K0^2*M^4*u^2)/(1797120*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (51665*d^2*K1^2*M^4*u^2)/(110592*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (839231*K0^2*M^4*u^2)/(689131520*b^2*Sqrt[676039*Pi]) - 
      (95117*d^4*K0^2*M^4*u^2)/(552960*b^2*Sqrt[676039*Pi]) + 
      (8109929*d^6*K0^2*M^4*u^2)/(147087360*b^2*Sqrt[676039*Pi]) + 
      (140503*d^8*K0^2*M^4*u^2)/(552960*b^2*Sqrt[676039*Pi]) - 
      (12199*d^10*K0^2*M^4*u^2)/(69120*b^2*Sqrt[676039*Pi]) - 
      (35387*d^12*K0^2*M^4*u^2)/(552960*b^2*Sqrt[676039*Pi]) + 
      (246607*d^14*K0^2*M^4*u^2)/(378362880*b^2*Sqrt[676039*Pi]) + 
      (42397*d^4*K1^2*M^4*u^2)/(506880*b^2*Sqrt[676039*Pi]) + 
      (1141573*d^6*K1^2*M^4*u^2)/(552960*b^2*Sqrt[676039*Pi]) - 
      (26555*d^8*K1^2*M^4*u^2)/(709632*b^2*Sqrt[676039*Pi]) - 
      (3038843*d^10*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^3)/(34836480*b^2) - 
      (27906301*K0*K1*M^4*u^3)/(1532805120*b^2*Sqrt[676039*Pi]) - 
      (65034517*d^2*K0*K1*M^4*u^3)/(95800320*b^2*Sqrt[676039*Pi]) - 
      (1933696759*d^4*K0*K1*M^4*u^3)/(1532805120*b^2*Sqrt[676039*Pi]) + 
      (334337233*d^6*K0*K1*M^4*u^3)/(116121600*b^2*Sqrt[676039*Pi]) + 
      (52796323*d^8*K0*K1*M^4*u^3)/(77414400*b^2*Sqrt[676039*Pi]) - 
      (61753103*d^12*K0*K1*M^4*u^3)/(696729600*b^2*Sqrt[676039*Pi]) - 
      (10807261*d^14*K0*K1*M^4*u^3)/(348364800*b^2*Sqrt[676039*Pi]) + 
      (57846836693*d^6*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^4)/(674566963200*b^2) - 
      (667097*d^10*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^4)/(27869184*b^2) + 
      (1923457*d^8*K0^2*M^4*Sqrt[19/(35581*Pi)]*u^4)/(154828800*b^2) - 
      (243203201*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^4)/(459841536000*b^2) - 
      (276666539*d^2*K0^2*M^4*u^4)/(1532805120*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (5943356821*d^2*K1^2*M^4*u^4)/(14370048000*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (14595157*K0^2*M^4*u^4)/(3065610240*b^2*Sqrt[676039*Pi]) - 
      (1087873627*d^4*K0^2*M^4*u^4)/(3065610240*b^2*Sqrt[676039*Pi]) + 
      (749822058779*d^6*K0^2*M^4*u^4)/(4721968742400*b^2*Sqrt[676039*Pi]) - 
      (55645883*d^12*K0^2*M^4*u^4)/(1393459200*b^2*Sqrt[676039*Pi]) - 
      (2833073*d^14*K0^2*M^4*u^4)/(348364800*b^2*Sqrt[676039*Pi]) - 
      (468725920589*d^4*K1^2*M^4*u^4)/(459841536000*b^2*Sqrt[676039*Pi]) + 
      (1314830653*d^6*K1^2*M^4*u^4)/(774144000*b^2*Sqrt[676039*Pi]) + 
      (2204168021*d^8*K1^2*M^4*u^4)/(1990656000*b^2*Sqrt[676039*Pi]) - 
      (3882661273*d^10*K1^2*M^4*u^4)/(3483648000*b^2*Sqrt[676039*Pi]) - 
      (368361467*d^12*K1^2*M^4*u^4)/(1548288000*b^2*Sqrt[676039*Pi]) - 
      (23855441*d^14*K1^2*M^4*u^4)/(2322432000*b^2*Sqrt[676039*Pi]) - 
      (218005633*K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^5)/(643778150400*b^2) + 
      (580780523*d^8*K0*K1*M^4*Sqrt[19/(35581*Pi)]*u^5)/(13934592000*b^2) - 
      (624859211*K0*K1*M^4*u^5)/(178827264000*b^2*Sqrt[676039*Pi]) - 
      (34551926153*d^2*K0*K1*M^4*u^5)/(114960384000*b^2*Sqrt[676039*Pi]) - 
      (319716576119*d^4*K0*K1*M^4*u^5)/(459841536000*b^2*Sqrt[676039*Pi]) + 
      (301066291*d^6*K0*K1*M^4*u^5)/(258048000*b^2*Sqrt[676039*Pi]) - 
      (1324280669*d^10*K0*K1*M^4*u^5)/(1741824000*b^2*Sqrt[676039*Pi]) - 
      (96500059*d^12*K0*K1*M^4*u^5)/(516096000*b^2*Sqrt[676039*Pi]) - 
      (17689241*d^14*K0*K1*M^4*u^5)/(2322432000*b^2*Sqrt[676039*Pi]) + 
      (14060243*d^6*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^6)/(663552000*b^2) - 
      (36186977*d^10*K0^2*M^4*Sqrt[13/(52003*Pi)]*u^6)/(4644864000*b^2) - 
      (60036199*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^6)/(459841536000*b^2) - 
      (4623079*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^6)/(65691648000*b^2) - 
      (12494867431*d^14*K0^2*M^4*Sqrt[19/(35581*Pi)]*u^6)/
       (24320507904000*b^2) - (309147978697*d^2*K1^2*M^4*Sqrt[19/(35581*Pi)]*
        u^6)/(66952927641600*b^2) + (308129*d^8*K1^2*M^4*Sqrt[19/(35581*Pi)]*
        u^6)/(27869184*b^2) + (57651961*d^6*K1^2*M^4*Sqrt[23/(29393*Pi)]*u^6)/
       (3715891200*b^2) - (19340440313*d^2*K0^2*M^4*u^6)/
       (459841536000*Sqrt[676039]*b^2*Sqrt[Pi]) + 
      (572456542219*d^2*K1^2*M^4*u^6)/(111588212736000*Sqrt[676039]*b^2*
        Sqrt[Pi]) - (43282015031*d^4*K0^2*M^4*u^6)/(459841536000*b^2*
        Sqrt[676039*Pi]) + (1736231873*d^8*K0^2*M^4*u^6)/
       (13934592000*b^2*Sqrt[676039*Pi]) - (462511817*d^12*K0^2*M^4*u^6)/
       (13934592000*b^2*Sqrt[676039*Pi]) + (633864270043*d^14*K0^2*M^4*u^6)/
       (72961523712000*b^2*Sqrt[676039*Pi]) - (195746574299*d^4*K1^2*M^4*u^6)/
       (919683072000*b^2*Sqrt[676039*Pi]) - (808588769*d^10*K1^2*M^4*u^6)/
       (3715891200*b^2*Sqrt[676039*Pi]) - (282532363*d^12*K1^2*M^4*u^6)/
       (5573836800*b^2*Sqrt[676039*Pi]) - (3305257*d^14*K1^2*M^4*u^6)/
       (2229534720*b^2*Sqrt[676039*Pi]) - 
      (142269074911*K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^7)/
       (3751080689664000*b^2) - (5282783*d^12*K0*K1*M^4*Sqrt[17/(39767*Pi)]*
        u^7)/(3483648000*b^2) - (468833*d^4*K0*K1*M^4*Sqrt[19/(35581*Pi)]*
        u^7)/(96768000*b^2) - (1062329*d^10*K0*K1*M^4*Sqrt[91/(7429*Pi)]*u^7)/
       (995328000*b^2) - (1776345444893*K0*K1*M^4*u^7)/
       (3751080689664000*b^2*Sqrt[676039*Pi]) - (77526929*d^2*K0*K1*M^4*u^7)/
       (2322432000*b^2*Sqrt[676039*Pi]) + (45558161*d^6*K0*K1*M^4*u^7)/
       (331776000*b^2*Sqrt[676039*Pi]) + (87243757*d^8*K0*K1*M^4*u^7)/
       (774144000*b^2*Sqrt[676039*Pi]) - (4917989*d^14*K0*K1*M^4*u^7)/
       (6967296000*b^2*Sqrt[676039*Pi]) - 
      (937361*d^12*K1^2*M^4*Sqrt[7/(96577*Pi)]*u^8)/(1990656000*b^2) - 
      (483836341*d^4*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^8)/(459841536000*b^2) - 
      (2734396450757*d^14*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^8)/
       (22506484137984000*b^2) + (289840123*d^6*K1^2*M^4*Sqrt[17/(39767*Pi)]*
        u^8)/(167215104000*b^2) - (52137373*d^2*K0^2*M^4*Sqrt[23/(29393*Pi)]*
        u^8)/(919683072000*b^2) - (7147830203*d^2*K1^2*M^4*u^8)/
       (919683072000*Sqrt[676039]*b^2*Sqrt[Pi]) - (3435829*K0^2*M^4*u^8)/
       (28740096000*b^2*Sqrt[676039*Pi]) - (3693108589*d^4*K0^2*M^4*u^8)/
       (459841536000*b^2*Sqrt[676039*Pi]) + (15600803*d^6*K0^2*M^4*u^8)/
       (3096576000*b^2*Sqrt[676039*Pi]) + (13128701*d^8*K0^2*M^4*u^8)/
       (774144000*b^2*Sqrt[676039*Pi]) - (814921183*d^10*K0^2*M^4*u^8)/
       (83607552000*b^2*Sqrt[676039*Pi]) - (16237073*d^12*K0^2*M^4*u^8)/
       (5971968000*b^2*Sqrt[676039*Pi]) - (6397249*d^14*K0^2*M^4*u^8)/
       (83607552000*b^2*Sqrt[676039*Pi]) - (1048049*K1^2*M^4*u^8)/
       (14370048000*b^2*Sqrt[676039*Pi]) - (20769353*d^6*K1^2*M^4*u^8)/
       (167215104000*b^2*Sqrt[676039*Pi]) + (71848321*d^8*K1^2*M^4*u^8)/
       (6967296000*b^2*Sqrt[676039*Pi]) - (136911911*d^10*K1^2*M^4*u^8)/
       (9289728000*b^2*Sqrt[676039*Pi]) + (6671658197221*d^14*K1^2*M^4*u^8)/
       (4501296827596800*b^2*Sqrt[676039*Pi]) - 
      (21013*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^9)/(6386688000*b^2) - 
      (12642401*d^10*K0*K1*M^4*Sqrt[23/(29393*Pi)]*u^9)/(62705664000*b^2) - 
      (276371713*d^2*K0*K1*M^4*u^9)/(229920768000*b^2*Sqrt[676039*Pi]) - 
      (181475941*d^4*K0*K1*M^4*u^9)/(38320128000*b^2*Sqrt[676039*Pi]) + 
      (133972619*d^6*K0*K1*M^4*u^9)/(20901888000*b^2*Sqrt[676039*Pi]) + 
      (13925729*d^8*K0*K1*M^4*u^9)/(2612736000*b^2*Sqrt[676039*Pi]) - 
      (959641*d^12*K0*K1*M^4*u^9)/(895795200*b^2*Sqrt[676039*Pi]) - 
      (468653*d^14*K0*K1*M^4*u^9)/(12541132800*b^2*Sqrt[676039*Pi]) - 
      (600541*d^4*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^10)/(5474304000*b^2) - 
      (20719*K0^2*M^4*Sqrt[13/(52003*Pi)]*u^10)/(19160064000*b^2) + 
      (270463*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^10)/(517321728000*b^2) - 
      (58739399*d^2*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^10)/(2069286912000*b^2) - 
      (124875184981*d^10*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^10)/
       (743710076928000*b^2) - (8761*d^14*K0^2*M^4*Sqrt[23/(29393*Pi)]*u^10)/
       (62705664000*b^2) + (66085153*d^2*K0^2*M^4*u^10)/
       (229920768000*Sqrt[676039]*b^2*Sqrt[Pi]) + (5854309*d^6*K0^2*M^4*u^10)/
       (20901888000*b^2*Sqrt[676039*Pi]) + (1535179*d^8*K0^2*M^4*u^10)/
       (2612736000*b^2*Sqrt[676039*Pi]) - (18796121*d^10*K0^2*M^4*u^10)/
       (62705664000*b^2*Sqrt[676039*Pi]) - (2199427*d^12*K0^2*M^4*u^10)/
       (31352832000*b^2*Sqrt[676039*Pi]) + (181017119*d^4*K1^2*M^4*u^10)/
       (1034643456000*b^2*Sqrt[676039*Pi]) + (9225353*d^6*K1^2*M^4*u^10)/
       (12541132800*b^2*Sqrt[676039*Pi]) + (1483*d^8*K1^2*M^4*u^10)/
       (58060800*b^2*Sqrt[676039*Pi]) + (355226853151*d^10*K1^2*M^4*u^10)/
       (123951679488000*b^2*Sqrt[676039*Pi]) - (273509*d^12*K1^2*M^4*u^10)/
       (3483648000*b^2*Sqrt[676039*Pi]) - (78943*d^14*K1^2*M^4*u^10)/
       (20901888000*b^2*Sqrt[676039*Pi]) - 
      (26003*K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^11)/(129330432000*b^2) + 
      (3469*d^2*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^11)/(36951552000*b^2) - 
      (79*d^10*K0*K1*M^4*Sqrt[323/(2093*Pi)]*u^11)/(522547200*b^2) - 
      (6372937*d^4*K0*K1*M^4*u^11)/(64665216000*b^2*Sqrt[676039*Pi]) + 
      (930857*d^6*K0*K1*M^4*u^11)/(7838208000*b^2*Sqrt[676039*Pi]) + 
      (6779*d^8*K0*K1*M^4*u^11)/(145152000*b^2*Sqrt[676039*Pi]) - 
      (653*d^12*K0*K1*M^4*u^11)/(40824000*b^2*Sqrt[676039*Pi]) - 
      (397*d^14*K0*K1*M^4*u^11)/(373248000*b^2*Sqrt[676039*Pi]) + 
      (18503*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^12)/(129330432000*b^2) + 
      (974041*d^4*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^12)/(258660864000*b^2) + 
      (d^8*K0^2*M^4*Sqrt[19/(35581*Pi)]*u^12)/(10206000*b^2) + 
      (14262943*d^2*K0^2*M^4*u^12)/(517321728000*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (14437417*d^2*K1^2*M^4*u^12)/(517321728000*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (241211*K0^2*M^4*u^12)/(129330432000*b^2*Sqrt[676039*Pi]) - 
      (13119607*d^4*K0^2*M^4*u^12)/(258660864000*b^2*Sqrt[676039*Pi]) + 
      (380713*d^6*K0^2*M^4*u^12)/(15676416000*b^2*Sqrt[676039*Pi]) - 
      (6527*d^10*K0^2*M^4*u^12)/(15676416000*b^2*Sqrt[676039*Pi]) - 
      (1031*d^12*K0^2*M^4*u^12)/(1567641600*b^2*Sqrt[676039*Pi]) - 
      (181*d^14*K0^2*M^4*u^12)/(3135283200*b^2*Sqrt[676039*Pi]) - 
      (123733*d^6*K1^2*M^4*u^12)/(5225472000*b^2*Sqrt[676039*Pi]) + 
      (1307*d^8*K1^2*M^4*u^12)/(653184000*b^2*Sqrt[676039*Pi]) - 
      (1451*d^10*K1^2*M^4*u^12)/(3135283200*b^2*Sqrt[676039*Pi]) - 
      (5519*d^12*K1^2*M^4*u^12)/(7838208000*b^2*Sqrt[676039*Pi]) - 
      (961*d^14*K1^2*M^4*u^12)/(15676416000*b^2*Sqrt[676039*Pi]) + 
      (d^10*K0*K1*M^4*Sqrt[7/(96577*Pi)]*u^13)/(69984000*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[7/(96577*Pi)]*u^13)/(69984000*b^2) + 
      (d^6*K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^13)/(139968000*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^13)/(46656000*b^2) - 
      (d^4*K0*K1*M^4*Sqrt[221/(3059*Pi)]*u^13)/(1539648000*b^2) - 
      (K0*K1*M^4*u^13)/(1539648000*b^2*Sqrt[676039*Pi]) - 
      (53*d^2*K0*K1*M^4*u^13)/(1539648000*b^2*Sqrt[676039*Pi]) - 
      (d^10*K0*K1*M^4*u^13)/(5184000*b^2*Sqrt[676039*Pi]) + 
      (d^12*K0*K1*M^4*u^13)/(139968000*b^2*Sqrt[676039*Pi]) - 
      (d^14*K0*K1*M^4*u^13)/(139968000*b^2*Sqrt[676039*Pi]))/Pi, 0, 
    ((274711*d^4*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^2)/(4276224*b^2) + 
      (133648583*K0^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(925011394560*b^2) + 
      (2091023*d^10*K0^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(64143360*b^2) + 
      (5876779*d^10*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(32071680*b^2) + 
      (10757*d^12*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(237568*b^2) + 
      (8951*d^14*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(3563520*b^2) + 
      (785*d^16*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(4276224*b^2) + 
      (81827*d^2*K0^2*M^4*Sqrt[91/(7429*Pi)]*u^2)/(64143360*b^2) - 
      (279337*d^6*K0^2*M^4*Sqrt[91/(7429*Pi)]*u^2)/(64143360*b^2) + 
      (161083*d^12*K0^2*M^4*Sqrt[91/(7429*Pi)]*u^2)/(64143360*b^2) - 
      (19*d^16*K0^2*M^4*Sqrt[133/(5083*Pi)]*u^2)/(14254080*b^2) + 
      (881*K1^2*M^4*Sqrt[133/(5083*Pi)]*u^2)/(12828672*b^2) - 
      (118603*d^8*K0^2*M^4*Sqrt[221/(3059*Pi)]*u^2)/(32071680*b^2) + 
      (3459793*d^2*K1^2*M^4*u^2)/(6414336*Sqrt[676039]*b^2*Sqrt[Pi]) + 
      (682119881*K0^2*M^4*u^2)/(1850022789120*b^2*Sqrt[676039*Pi]) - 
      (423329*d^14*K0^2*M^4*u^2)/(64143360*b^2*Sqrt[676039*Pi]) + 
      (13871005*d^4*K1^2*M^4*u^2)/(6414336*b^2*Sqrt[676039*Pi]) - 
      (74175527*d^6*K1^2*M^4*u^2)/(32071680*b^2*Sqrt[676039*Pi]) - 
      (54585931*d^8*K1^2*M^4*u^2)/(16035840*b^2*Sqrt[676039*Pi]) + 
      (15555782813*d^12*K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^3)/
       (127003852800*b^2) + (10249979*d^16*K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^3)/
       (84669235200*b^2) + (2826915887*d^2*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^3)/
       (42334617600*b^2) - (10060828919*d^6*K0*K1*M^4*Sqrt[391/(1729*Pi)]*
        u^3)/(889026969600*b^2) + (37862027569*K0*K1*M^4*u^3)/
       (1778053939200*b^2*Sqrt[676039*Pi]) + (424157437553*d^4*K0*K1*M^4*u^3)/
       (98780774400*b^2*Sqrt[676039*Pi]) - (10554289891*d^8*K0*K1*M^4*u^3)/
       (1496678400*b^2*Sqrt[676039*Pi]) + (50999014837*d^10*K0*K1*M^4*u^3)/
       (11545804800*b^2*Sqrt[676039*Pi]) + (13575878597*d^14*K0*K1*M^4*u^3)/
       (889026969600*b^2*Sqrt[676039*Pi]) + 
      (4398507751*d^10*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^4)/(23091609600*b^2) + 
      (18643599827*d^12*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^4)/(254007705600*b^2) + 
      (30222818419*d^2*K0^2*M^4*u^4)/(84669235200*Sqrt[676039]*b^2*
        Sqrt[Pi]) + (83406775605793*d^2*K1^2*M^4*u^4)/
       (99063005184000*Sqrt[676039]*b^2*Sqrt[Pi]) + 
      (24503884309*K0^2*M^4*u^4)/(3556107878400*b^2*Sqrt[676039*Pi]) + 
      (28972015637*d^4*K0^2*M^4*u^4)/(21951283200*b^2*Sqrt[676039*Pi]) - 
      (2424951063149*d^6*K0^2*M^4*u^4)/(1778053939200*b^2*Sqrt[676039*Pi]) - 
      (2166545497*d^8*K0^2*M^4*u^4)/(997785600*b^2*Sqrt[676039*Pi]) + 
      (7262357537*d^14*K0^2*M^4*u^4)/(1778053939200*b^2*Sqrt[676039*Pi]) + 
      (45363467*d^16*K0^2*M^4*u^4)/(169338470400*b^2*Sqrt[676039*Pi]) + 
      (2462897535997*K1^2*M^4*u^4)/(154098008064000*b^2*Sqrt[676039*Pi]) + 
      (2257122427908487*d^4*K1^2*M^4*u^4)/(693441036288000*b^2*
        Sqrt[676039*Pi]) - (32423286840877*d^6*K1^2*M^4*u^4)/
       (10668323635200*b^2*Sqrt[676039*Pi]) - 
      (2299737308783*d^8*K1^2*M^4*u^4)/(404103168000*b^2*Sqrt[676039*Pi]) + 
      (5115333234617*d^10*K1^2*M^4*u^4)/(1616412672000*b^2*Sqrt[676039*Pi]) + 
      (77990509144637*d^12*K1^2*M^4*u^4)/(53341618176000*b^2*
        Sqrt[676039*Pi]) - (20162718067*d^14*K1^2*M^4*u^4)/
       (2133664727040*b^2*Sqrt[676039*Pi]) + (1273432063*d^16*K1^2*M^4*u^4)/
       (106683236352000*b^2*Sqrt[676039*Pi]) - 
      (14980945687*d^8*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^5)/(57729024000*b^2) + 
      (713047273429*K0*K1*M^4*u^5)/(51366002688000*b^2*Sqrt[676039*Pi]) + 
      (69069249435283*d^2*K0*K1*M^4*u^5)/(99063005184000*b^2*
        Sqrt[676039*Pi]) + (1776727694787037*d^4*K0*K1*M^4*u^5)/
       (693441036288000*b^2*Sqrt[676039*Pi]) - 
      (26499378129751*d^6*K0*K1*M^4*u^5)/(10668323635200*b^2*
        Sqrt[676039*Pi]) + (3964237658267*d^10*K0*K1*M^4*u^5)/
       (1616412672000*b^2*Sqrt[676039*Pi]) + 
      (62611149098447*d^12*K0*K1*M^4*u^5)/(53341618176000*b^2*
        Sqrt[676039*Pi]) - (40895613677*d^14*K0*K1*M^4*u^5)/
       (10668323635200*b^2*Sqrt[676039*Pi]) - 
      (23791740107*d^16*K0*K1*M^4*u^5)/(106683236352000*b^2*
        Sqrt[676039*Pi]) + (686677421731*d^12*K1^2*M^4*Sqrt[7/(96577*Pi)]*
        u^6)/(15240462336000*b^2) + (68881916447*K0^2*M^4*Sqrt[17/(39767*Pi)]*
        u^6)/(462294024192000*b^2) - (307452209249*d^6*K1^2*M^4*
        Sqrt[17/(39767*Pi)]*u^6)/(7112215756800*b^2) + 
      (958291811*d^10*K0^2*M^4*Sqrt[221/(3059*Pi)]*u^6)/(538804224000*b^2) - 
      (40915111*d^14*K1^2*M^4*Sqrt[247/(2737*Pi)]*u^6)/(21336647270400*b^2) - 
      (138596329*d^16*K1^2*M^4*Sqrt[247/(2737*Pi)]*u^6)/
       (213366472704000*b^2) + (11922996222877*d^2*K0^2*M^4*u^6)/
       (99063005184000*Sqrt[676039]*b^2*Sqrt[Pi]) + 
      (639014560380901*d^2*K1^2*M^4*u^6)/(3236058169344000*Sqrt[676039]*b^2*
        Sqrt[Pi]) + (18295795638223*d^4*K0^2*M^4*u^6)/
       (43340064768000*b^2*Sqrt[676039*Pi]) - 
      (4428012242377*d^6*K0^2*M^4*u^6)/(10668323635200*b^2*Sqrt[676039*Pi]) - 
      (1174915349843*d^8*K0^2*M^4*u^6)/(1616412672000*b^2*Sqrt[676039*Pi]) + 
      (2720896875857*d^12*K0^2*M^4*u^6)/(13335404544000*b^2*
        Sqrt[676039*Pi]) - (251870503*d^14*K0^2*M^4*u^6)/
       (2133664727040*b^2*Sqrt[676039*Pi]) - (9162517283*d^16*K0^2*M^4*u^6)/
       (106683236352000*b^2*Sqrt[676039*Pi]) + (8278522690021*K1^2*M^4*u^6)/
       (2157372112896000*b^2*Sqrt[676039*Pi]) + 
      (470594749168337*d^4*K1^2*M^4*u^6)/(647211633868800*b^2*
        Sqrt[676039*Pi]) - (39008734189*d^8*K1^2*M^4*u^6)/
       (32328253440*b^2*Sqrt[676039*Pi]) + (16723509473*d^10*K1^2*M^4*u^6)/
       (23946854400*b^2*Sqrt[676039*Pi]) + 
      (5927578703869*d^2*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^7)/
       (970817450803200*b^2) + (450343079957*K0*K1*M^4*u^7)/
       (215737211289600*b^2*Sqrt[676039*Pi]) + 
      (1805238509241907*d^4*K0*K1*M^4*u^7)/(4854087254016000*b^2*
        Sqrt[676039*Pi]) - (793530291893*d^6*K0*K1*M^4*u^7)/
       (2133664727040*b^2*Sqrt[676039*Pi]) - (31764934973*d^8*K0*K1*M^4*u^7)/
       (50512896000*b^2*Sqrt[676039*Pi]) + (573038819921*d^10*K0*K1*M^4*u^7)/
       (1616412672000*b^2*Sqrt[676039*Pi]) + 
      (1281210193369*d^12*K0*K1*M^4*u^7)/(7620231168000*b^2*
        Sqrt[676039*Pi]) + (4767431381*d^14*K0*K1*M^4*u^7)/
       (10668323635200*b^2*Sqrt[676039*Pi]) - (2577862967*d^16*K0*K1*M^4*u^7)/
       (21336647270400*b^2*Sqrt[676039*Pi]) + 
      (102669654483223*d^2*K0^2*M^4*u^8)/(9708174508032000*Sqrt[676039]*b^2*
        Sqrt[Pi]) + (60543292108711*d^2*K1^2*M^4*u^8)/
       (3236058169344000*Sqrt[676039]*b^2*Sqrt[Pi]) + 
      (8659125872743*K0^2*M^4*u^8)/(38832698032128000*b^2*Sqrt[676039*Pi]) + 
      (193193840197151*d^4*K0^2*M^4*u^8)/(4854087254016000*b^2*
        Sqrt[676039*Pi]) - (7509577237*d^6*K0^2*M^4*u^8)/
       (215521689600*b^2*Sqrt[676039*Pi]) - (475443816907*d^8*K0^2*M^4*u^8)/
       (6465650688000*b^2*Sqrt[676039*Pi]) + (371238439493*d^10*K0^2*M^4*u^8)/
       (9698476032000*b^2*Sqrt[676039*Pi]) + (3357498877*d^12*K0^2*M^4*u^8)/
       (173187072000*b^2*Sqrt[676039*Pi]) + (256390441*d^14*K0^2*M^4*u^8)/
       (1939695206400*b^2*Sqrt[676039*Pi]) - (1149509*d^16*K0^2*M^4*u^8)/
       (63700992000*b^2*Sqrt[676039*Pi]) + (15623667452651*K1^2*M^4*u^8)/
       (38832698032128000*b^2*Sqrt[676039*Pi]) + 
      (16523514454081*d^4*K1^2*M^4*u^8)/(269671514112000*b^2*
        Sqrt[676039*Pi]) - (1538592156901*d^6*K1^2*M^4*u^8)/
       (21336647270400*b^2*Sqrt[676039*Pi]) - (592144258427*d^8*K1^2*M^4*u^8)/
       (6465650688000*b^2*Sqrt[676039*Pi]) + (189438221989*d^10*K1^2*M^4*u^8)/
       (3232825344000*b^2*Sqrt[676039*Pi]) + 
      (1308782725883*d^12*K1^2*M^4*u^8)/(53341618176000*b^2*
        Sqrt[676039*Pi]) + (4250830049*d^14*K1^2*M^4*u^8)/
       (21336647270400*b^2*Sqrt[676039*Pi]) - (10278792707*d^16*K1^2*M^4*u^8)/
       (426732945408000*b^2*Sqrt[676039*Pi]) + (3376325536541*K0*K1*M^4*u^9)/
       (29124523524096000*b^2*Sqrt[676039*Pi]) + 
      (9131444658859*d^2*K0*K1*M^4*u^9)/(1456226176204800*b^2*
        Sqrt[676039*Pi]) + (78897615464947*d^4*K0*K1*M^4*u^9)/
       (3640565440512000*b^2*Sqrt[676039*Pi]) - 
      (122111618879*d^6*K0*K1*M^4*u^9)/(5334161817600*b^2*Sqrt[676039*Pi]) - 
      (172247041397*d^8*K0*K1*M^4*u^9)/(4849238016000*b^2*Sqrt[676039*Pi]) + 
      (30662137789*d^10*K0*K1*M^4*u^9)/(1454771404800*b^2*Sqrt[676039*Pi]) + 
      (22933138829*d^12*K0*K1*M^4*u^9)/(2500388352000*b^2*Sqrt[676039*Pi]) + 
      (1864462253*d^14*K0*K1*M^4*u^9)/(16002485452800*b^2*Sqrt[676039*Pi]) - 
      (1155654359*d^16*K0*K1*M^4*u^9)/(106683236352000*b^2*Sqrt[676039*Pi]) + 
      (914315239*d^4*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^10)/(9101413601280*b^2) - 
      (5560573*d^16*K0^2*M^4*Sqrt[19/(35581*Pi)]*u^10)/
       (106683236352000*b^2) + (868375999769*d^2*K1^2*M^4*Sqrt[23/(29393*Pi)]*
        u^10)/(21843392643072000*b^2) + (19587773*d^12*K1^2*M^4*
        Sqrt[91/(7429*Pi)]*u^10)/(2143190016000*b^2) + 
      (2183150560489*d^2*K0^2*M^4*u^10)/(7281130881024000*Sqrt[676039]*b^2*
        Sqrt[Pi]) - (99449682947*K0^2*M^4*u^10)/(29124523524096000*b^2*
        Sqrt[676039*Pi]) - (863494201*d^6*K0^2*M^4*u^10)/
       (762023116800*b^2*Sqrt[676039*Pi]) - (15972379861*d^8*K0^2*M^4*u^10)/
       (4849238016000*b^2*Sqrt[676039*Pi]) + (423385727*d^10*K0^2*M^4*u^10)/
       (250822656000*b^2*Sqrt[676039*Pi]) + (28922481127*d^12*K0^2*M^4*u^10)/
       (40006213632000*b^2*Sqrt[676039*Pi]) + (204604177*d^14*K0^2*M^4*u^10)/
       (16002485452800*b^2*Sqrt[676039*Pi]) + (311390232997*K1^2*M^4*u^10)/
       (9708174508032000*b^2*Sqrt[676039*Pi]) + 
      (23673856456517*d^4*K1^2*M^4*u^10)/(10921696321536000*b^2*
        Sqrt[676039*Pi]) - (27666425287*d^6*K1^2*M^4*u^10)/
       (8277147648000*b^2*Sqrt[676039*Pi]) - (13461907163*d^8*K1^2*M^4*u^10)/
       (4849238016000*b^2*Sqrt[676039*Pi]) + (15699812383*d^10*K1^2*M^4*u^10)/
       (7273857024000*b^2*Sqrt[676039*Pi]) + (3752258591*d^14*K1^2*M^4*u^10)/
       (240037281792000*b^2*Sqrt[676039*Pi]) - (221845289*d^16*K1^2*M^4*u^10)/
       (192029825433600*b^2*Sqrt[676039*Pi]) + 
      (3416323*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^11)/(45507068006400*b^2) + 
      (90711547519*d^2*K0*K1*M^4*u^11)/(546084816076800*b^2*
        Sqrt[676039*Pi]) + (803870830363*d^4*K0*K1*M^4*u^11)/
       (1365212040192000*b^2*Sqrt[676039*Pi]) - 
      (5232033943*d^6*K0*K1*M^4*u^11)/(7501165056000*b^2*Sqrt[676039*Pi]) - 
      (250593113*d^8*K0*K1*M^4*u^11)/(303077376000*b^2*Sqrt[676039*Pi]) + 
      (72373799*d^10*K0*K1*M^4*u^11)/(129890304000*b^2*Sqrt[676039*Pi]) + 
      (1545542701*d^12*K0*K1*M^4*u^11)/(7501165056000*b^2*Sqrt[676039*Pi]) + 
      (77911541*d^14*K0*K1*M^4*u^11)/(15002330112000*b^2*Sqrt[676039*Pi]) - 
      (9422087*d^16*K0*K1*M^4*u^11)/(30004660224000*b^2*Sqrt[676039*Pi]) - 
      (198733189*K0^2*M^4*Sqrt[19/(35581*Pi)]*u^12)/(1820282720256000*b^2) - 
      (2595828043*d^2*K0^2*M^4*u^12)/(1092169632153600*Sqrt[676039]*b^2*
        Sqrt[Pi]) + (46631176447*d^2*K1^2*M^4*u^12)/(1820282720256000*
        Sqrt[676039]*b^2*Sqrt[Pi]) + (242629142731*d^4*K0^2*M^4*u^12)/
       (5460848160768000*b^2*Sqrt[676039*Pi]) - 
      (1495583129*d^6*K0^2*M^4*u^12)/(60009320448000*b^2*Sqrt[676039*Pi]) - 
      (10728041*d^8*K0^2*M^4*u^12)/(202051584000*b^2*Sqrt[676039*Pi]) + 
      (50741297*d^10*K0^2*M^4*u^12)/(1818464256000*b^2*Sqrt[676039*Pi]) + 
      (587066411*d^12*K0^2*M^4*u^12)/(60009320448000*b^2*Sqrt[676039*Pi]) + 
      (22026461*d^14*K0^2*M^4*u^12)/(60009320448000*b^2*Sqrt[676039*Pi]) - 
      (44477*d^16*K0^2*M^4*u^12)/(3000466022400*b^2*Sqrt[676039*Pi]) + 
      (170018351*K1^2*M^4*u^12)/(62768369664000*b^2*Sqrt[676039*Pi]) + 
      (4662564421*d^4*K1^2*M^4*u^12)/(364056544051200*b^2*Sqrt[676039*Pi]) - 
      (4441589*d^6*K1^2*M^4*u^12)/(72738570240*b^2*Sqrt[676039*Pi]) - 
      (37604573*d^8*K1^2*M^4*u^12)/(1818464256000*b^2*Sqrt[676039*Pi]) + 
      (7635571*d^10*K1^2*M^4*u^12)/(259780608000*b^2*Sqrt[676039*Pi]) + 
      (647199899*d^12*K1^2*M^4*u^12)/(60009320448000*b^2*Sqrt[676039*Pi]) + 
      (26779457*d^14*K1^2*M^4*u^12)/(60009320448000*b^2*Sqrt[676039*Pi]) - 
      (462773*d^16*K1^2*M^4*u^12)/(30004660224000*b^2*Sqrt[676039*Pi]) - 
      (11035787035019*d^4*K0*K1*M^4*Sqrt[7/(96577*Pi)]*u^13)/
       (1423007177454720000*b^2) + (2057179*d^12*K0*K1*M^4*
        Sqrt[13/(52003*Pi)]*u^13)/(15002330112000*b^2) - 
      (1051681*d^6*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^13)/(3750582528000*b^2) - 
      (29324489*K0*K1*M^4*u^13)/(260040388608000*b^2*Sqrt[676039*Pi]) + 
      (212659*d^2*K0*K1*M^4*u^13)/(554063328000*b^2*Sqrt[676039*Pi]) + 
      (4757398996504433*d^4*K0*K1*M^4*u^13)/(79688401937464320000*b^2*
        Sqrt[676039*Pi]) - (5107093*d^8*K0*K1*M^4*u^13)/
       (909232128000*b^2*Sqrt[676039*Pi]) + (157837*d^10*K0*K1*M^4*u^13)/
       (56827008000*b^2*Sqrt[676039*Pi]) + (105419*d^14*K0*K1*M^4*u^13)/
       (750116505600*b^2*Sqrt[676039*Pi]) - (66119*d^16*K0*K1*M^4*u^13)/
       (60009320448000*b^2*Sqrt[676039*Pi]) + 
      (5897*d^14*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^14)/(2143190016000*b^2) + 
      (16039*d^14*K1^2*M^4*Sqrt[17/(39767*Pi)]*u^14)/(15002330112000*b^2) - 
      (7977713*d^4*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^14)/(97515145728000*b^2) - 
      (30887*d^8*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^14)/(909232128000*b^2) + 
      (443799613619*d^10*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^14)/
       (85636027975680000*b^2) - (925019*K0^2*M^4*Sqrt[23/(29393*Pi)]*u^14)/
       (156024233164800*b^2) - (128320261*d^2*K0^2*M^4*u^14)/
       (195030291456000*Sqrt[676039]*b^2*Sqrt[Pi]) + 
      (158046701*d^2*K1^2*M^4*u^14)/(195030291456000*Sqrt[676039]*b^2*
        Sqrt[Pi]) + (107482733*d^4*K0^2*M^4*u^14)/(48757572864000*b^2*
        Sqrt[676039*Pi]) - (720893*d^6*K0^2*M^4*u^14)/
       (600093204480*b^2*Sqrt[676039*Pi]) - (581473*d^8*K0^2*M^4*u^14)/
       (909232128000*b^2*Sqrt[676039*Pi]) + (87509*d^10*K0^2*M^4*u^14)/
       (454616064000*b^2*Sqrt[676039*Pi]) + (1642021*d^12*K0^2*M^4*u^14)/
       (7501165056000*b^2*Sqrt[676039*Pi]) + (2927*d^16*K0^2*M^4*u^14)/
       (60009320448000*b^2*Sqrt[676039*Pi]) + (36198517*K1^2*M^4*u^14)/
       (260040388608000*b^2*Sqrt[676039*Pi]) + (2441617*d^6*K1^2*M^4*u^14)/
       (3000466022400*b^2*Sqrt[676039*Pi]) - 
      (8415220710131*d^10*K1^2*M^4*u^14)/(85636027975680000*b^2*
        Sqrt[676039*Pi]) + (825893*d^12*K1^2*M^4*u^14)/
       (3750582528000*b^2*Sqrt[676039*Pi]) - (3433*d^16*K1^2*M^4*u^14)/
       (60009320448000*b^2*Sqrt[676039*Pi]) + 
      (349*d^4*K0*K1*M^4*Sqrt[7/(96577*Pi)]*u^15)/(464357836800*b^2) + 
      (d^2*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^15)/(8599219200*b^2) - 
      (d^16*K0*K1*M^4*Sqrt[19/(35581*Pi)]*u^15)/(83346278400*b^2) + 
      (K0*K1*M^4*u^15)/(38696486400*b^2*Sqrt[676039*Pi]) - 
      (25*d^2*K0*K1*M^4*u^15)/(43340064768*b^2*Sqrt[676039*Pi]) - 
      (d^6*K0*K1*M^4*u^15)/(129890304*b^2*Sqrt[676039*Pi]) - 
      (229*d^8*K0*K1*M^4*u^15)/(22730803200*b^2*Sqrt[676039*Pi]) + 
      (11*d^10*K0*K1*M^4*u^15)/(909232128*b^2*Sqrt[676039*Pi]) + 
      (61*d^12*K0*K1*M^4*u^15)/(35719833600*b^2*Sqrt[676039*Pi]) - 
      (89*d^14*K0*K1*M^4*u^15)/(35719833600*b^2*Sqrt[676039*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^16)/(8929958400*b^2) - 
      (d^6*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^16)/(8929958400*b^2) + 
      (d^4*K1^2*M^4*Sqrt[7/(96577*Pi)]*u^16)/(8929958400*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(96577*Pi)]*u^16)/(8929958400*b^2) + 
      (d^2*K0^2*M^4*Sqrt[19/(35581*Pi)]*u^16)/(203156553600*b^2) + 
      (d^2*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^16)/(203156553600*b^2) + 
      (K0^2*M^4*u^16)/(812626214400*b^2*Sqrt[676039*Pi]) - 
      (d^4*K0^2*M^4*u^16)/(10553587200*b^2*Sqrt[676039*Pi]) + 
      (d^6*K0^2*M^4*u^16)/(811814400*b^2*Sqrt[676039*Pi]) - 
      (d^8*K0^2*M^4*u^16)/(568270080*b^2*Sqrt[676039*Pi]) - 
      (d^10*K0^2*M^4*u^16)/(1420675200*b^2*Sqrt[676039*Pi]) + 
      (d^12*K0^2*M^4*u^16)/(1116244800*b^2*Sqrt[676039*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(3125485440*b^2*Sqrt[676039*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(62509708800*b^2*Sqrt[676039*Pi]) + 
      (K1^2*M^4*u^16)/(812626214400*b^2*Sqrt[676039*Pi]) - 
      (d^4*K1^2*M^4*u^16)/(10553587200*b^2*Sqrt[676039*Pi]) + 
      (d^6*K1^2*M^4*u^16)/(811814400*b^2*Sqrt[676039*Pi]) - 
      (d^8*K1^2*M^4*u^16)/(568270080*b^2*Sqrt[676039*Pi]) - 
      (d^10*K1^2*M^4*u^16)/(1420675200*b^2*Sqrt[676039*Pi]) + 
      (d^12*K1^2*M^4*u^16)/(1116244800*b^2*Sqrt[676039*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(3125485440*b^2*Sqrt[676039*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(62509708800*b^2*Sqrt[676039*Pi]))/Pi, 0, 
    ((820289*d^16*K0^2*M^4*Sqrt[7/(96577*Pi)]*u^2)/(3976888320*b^2) + 
      (835691*K1^2*M^4*Sqrt[7/(96577*Pi)]*u^2)/(3976888320*b^2) - 
      (14039*d^18*K0^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(1988444160*b^2) - 
      (50741783*d^12*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(441876480*b^2) + 
      (2737907*d^14*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(441876480*b^2) - 
      (15609*d^16*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^2)/(73646080*b^2) - 
      (158437*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^2)/(1325629440*b^2) - 
      (1446979*d^2*K0^2*M^4*Sqrt[91/(7429*Pi)]*u^2)/(994222080*b^2) + 
      (61763*d^18*K1^2*M^4*Sqrt[91/(7429*Pi)]*u^2)/(2651258880*b^2) - 
      (1176660071*d^2*K1^2*M^4*u^2)/(7953776640*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (1383917053*d^4*K0^2*M^4*u^2)/(1988444160*b^2*Sqrt[676039*Pi]) + 
      (594341633*d^6*K0^2*M^4*u^2)/(1988444160*b^2*Sqrt[676039*Pi]) + 
      (779830279*d^8*K0^2*M^4*u^2)/(497111040*b^2*Sqrt[676039*Pi]) - 
      (1089185303*d^10*K0^2*M^4*u^2)/(1988444160*b^2*Sqrt[676039*Pi]) - 
      (1026485939*d^12*K0^2*M^4*u^2)/(1988444160*b^2*Sqrt[676039*Pi]) + 
      (50627363*d^14*K0^2*M^4*u^2)/(1988444160*b^2*Sqrt[676039*Pi]) - 
      (7607093833*d^4*K1^2*M^4*u^2)/(3976888320*b^2*Sqrt[676039*Pi]) - 
      (649785671*d^6*K1^2*M^4*u^2)/(3976888320*b^2*Sqrt[676039*Pi]) + 
      (21149655469*d^8*K1^2*M^4*u^2)/(3976888320*b^2*Sqrt[676039*Pi]) - 
      (115367507*d^10*K1^2*M^4*u^2)/(68567040*b^2*Sqrt[676039*Pi]) + 
      (192542821301*d^8*K0*K1*M^4*Sqrt[23/(29393*Pi)]*u^3)/
       (328093286400*b^2) + (75298727149710810659*d^18*K0*K1*M^4*
        Sqrt[23/(29393*Pi)]*u^3)/(1581476160495651323904000*b^2) - 
      (347663934647*d^12*K0*K1*M^4*Sqrt[323/(2093*Pi)]*u^3)/
       (27559836057600*b^2) + (11320247327*d^6*K0*K1*M^4*Sqrt[5083/(133*Pi)]*
        u^3)/(27559836057600*b^2) - (98898992791*K0*K1*M^4*u^3)/
       (7874238873600*b^2*Sqrt[676039*Pi]) - 
      (8967413913791*d^2*K0*K1*M^4*u^3)/(9186612019200*b^2*Sqrt[676039*Pi]) - 
      (53305366008313*d^4*K0*K1*M^4*u^3)/(9186612019200*b^2*
        Sqrt[676039*Pi]) - (12282097152467*d^10*K0*K1*M^4*u^3)/
       (2505439641600*b^2*Sqrt[676039*Pi]) + 
      (4856314909111*d^14*K0*K1*M^4*u^3)/(27559836057600*b^2*
        Sqrt[676039*Pi]) + (35251198639*d^16*K0*K1*M^4*u^3)/
       (7874238873600*b^2*Sqrt[676039*Pi]) + 
      (1123742948111850029963*d^18*K0*K1*M^4*u^3)/(1581476160495651323904000*
        b^2*Sqrt[676039*Pi]) + (902162870599*d^8*K0^2*M^4*Sqrt[13/(52003*Pi)]*
        u^4)/(2624746291200*b^2) + (3584914657*d^18*K0^2*M^4*
        Sqrt[13/(52003*Pi)]*u^4)/(110239344230400*b^2) - 
      (17015741471129749*d^4*K1^2*M^4*Sqrt[23/(29393*Pi)]*u^4)/
       (75238352437248000*b^2) - (13475575679077*d^2*K0^2*M^4*u^4)/
       (36746448076800*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (147833594914017247*d^2*K1^2*M^4*u^4)/(150476704874496000*Sqrt[676039]*
        b^2*Sqrt[Pi]) - (83984418061*K0^2*M^4*u^4)/(15748477747200*b^2*
        Sqrt[676039*Pi]) - (18295379237999*d^4*K0^2*M^4*u^4)/
       (9186612019200*b^2*Sqrt[676039*Pi]) + (6023704926817*d^6*K0^2*M^4*u^4)/
       (6889959014400*b^2*Sqrt[676039*Pi]) - (288685816813*d^10*K0^2*M^4*u^4)/
       (172788940800*b^2*Sqrt[676039*Pi]) - 
      (37538690521973*d^12*K0^2*M^4*u^4)/(27559836057600*b^2*
        Sqrt[676039*Pi]) + (704774965099*d^14*K0^2*M^4*u^4)/
       (13779918028800*b^2*Sqrt[676039*Pi]) + (35781749539*d^16*K0^2*M^4*u^4)/
       (15748477747200*b^2*Sqrt[676039*Pi]) - (642171664380709*K1^2*M^4*u^4)/
       (42993344249856000*b^2*Sqrt[676039*Pi]) + 
      (338566655389781983*d^6*K1^2*M^4*u^4)/(150476704874496000*b^2*
        Sqrt[676039*Pi]) + (6444495276491819*d^8*K1^2*M^4*u^4)/
       (551196721152000*b^2*Sqrt[676039*Pi]) - 
      (41751879231977*d^10*K1^2*M^4*u^4)/(10021758566400*b^2*
        Sqrt[676039*Pi]) - (3457873907099*d^12*K1^2*M^4*u^4)/
       (927940608000*b^2*Sqrt[676039*Pi]) + (1502203514381*d^14*K1^2*M^4*u^4)/
       (10668323635200*b^2*Sqrt[676039*Pi]) + 
      (28085424059327*d^16*K1^2*M^4*u^4)/(3307180326912000*b^2*
        Sqrt[676039*Pi]) + (358161348071*d^18*K1^2*M^4*u^4)/
       (826795081728000*b^2*Sqrt[676039*Pi]) - 
      (719628800747*d^10*K0*K1*M^4*Sqrt[7/(96577*Pi)]*u^5)/
       (1431679795200*b^2) + (622492901552429*d^6*K0*K1*M^4*
        Sqrt[17/(39767*Pi)]*u^5)/(4854087254016000*b^2) - 
      (56709247238429*K0*K1*M^4*u^5)/(3908485840896000*b^2*Sqrt[676039*Pi]) - 
      (16727233851459569*d^2*K0*K1*M^4*u^5)/(18809588109312000*b^2*
        Sqrt[676039*Pi]) - (165944877426682681*d^4*K0*K1*M^4*u^5)/
       (37619176218624000*b^2*Sqrt[676039*Pi]) + 
      (15577620028459*d^8*K0*K1*M^4*u^5)/(1616412672000*b^2*
        Sqrt[676039*Pi]) - (10147453162097*d^12*K0*K1*M^4*u^5)/
       (3280932864000*b^2*Sqrt[676039*Pi]) + 
      (153347459207*d^14*K0*K1*M^4*u^5)/(1524046233600*b^2*Sqrt[676039*Pi]) + 
      (3896586917471*d^16*K0*K1*M^4*u^5)/(472454332416000*b^2*
        Sqrt[676039*Pi]) + (402300391387*d^18*K0*K1*M^4*u^5)/
       (1653590163456000*b^2*Sqrt[676039*Pi]) + 
      (13574506745433449*d^8*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^6)/
       (92601049153536000*b^2) + (42005599901*d^16*K1^2*M^4*
        Sqrt[19/(35581*Pi)]*u^6)/(300652756992000*b^2) + 
      (181704712982893*d^6*K0^2*M^4*Sqrt[23/(29393*Pi)]*u^6)/
       (9708174508032000*b^2) - (7860220211096599*d^2*K0^2*M^4*u^6)/
       (46300524576768000*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (221151458760084247*d^2*K1^2*M^4*u^6)/(802542425997312000*Sqrt[676039]*
        b^2*Sqrt[Pi]) - (127000542561391*K0^2*M^4*u^6)/
       (42993344249856000*b^2*Sqrt[676039*Pi]) - 
      (119308813794458671*d^4*K0^2*M^4*u^6)/(150476704874496000*b^2*
        Sqrt[676039*Pi]) + (116664383853037*d^8*K0^2*M^4*u^6)/
       (68899590144000*b^2*Sqrt[676039*Pi]) - 
      (296580544453*d^10*K0^2*M^4*u^6)/(477226598400*b^2*Sqrt[676039*Pi]) - 
      (305002333723489*d^12*K0^2*M^4*u^6)/(551196721152000*b^2*
        Sqrt[676039*Pi]) + (9858730543957*d^14*K0^2*M^4*u^6)/
       (661436065382400*b^2*Sqrt[676039*Pi]) + 
      (5776984915643*d^16*K0^2*M^4*u^6)/(3307180326912000*b^2*
        Sqrt[676039*Pi]) + (110080630837*d^18*K0^2*M^4*u^6)/
       (6614360653824000*b^2*Sqrt[676039*Pi]) - 
      (5428655067474311*K1^2*M^4*u^6)/(1203813638995968000*b^2*
        Sqrt[676039*Pi]) - (1594248830762992567*d^4*K1^2*M^4*u^6)/
       (1203813638995968000*b^2*Sqrt[676039*Pi]) + 
      (900738854411328223*d^6*K1^2*M^4*u^6)/(1203813638995968000*b^2*
        Sqrt[676039*Pi]) - (5826187073387*d^10*K1^2*M^4*u^6)/
       (5375655936000*b^2*Sqrt[676039*Pi]) - 
      (26908412275366571*d^12*K1^2*M^4*u^6)/(30867016384512000*b^2*
        Sqrt[676039*Pi]) + (315250552479787*d^14*K1^2*M^4*u^6)/
       (13228721307648000*b^2*Sqrt[676039*Pi]) + 
      (263620283699*d^18*K1^2*M^4*u^6)/(26457442615296000*b^2*
        Sqrt[676039*Pi]) + (682156300669799*d^8*K0*K1*M^4*Sqrt[13/(52003*Pi)]*
        u^7)/(5787565572096000*b^2) - (13621169*d^18*K0*K1*M^4*
        Sqrt[299/(2261*Pi)]*u^7)/(440957376921600*b^2) - 
      (278529084071171*K0*K1*M^4*u^7)/(100317803249664000*b^2*
        Sqrt[676039*Pi]) - (96036615667291693*d^2*K0*K1*M^4*u^7)/
       (601906819497984000*b^2*Sqrt[676039*Pi]) - 
      (4104141636657563*d^4*K0*K1*M^4*u^7)/(5573211291648000*b^2*
        Sqrt[676039*Pi]) + (301506027172681*d^6*K0*K1*M^4*u^7)/
       (691846918963200*b^2*Sqrt[676039*Pi]) - 
      (7233504433667*d^10*K0*K1*M^4*u^7)/(12095225856000*b^2*
        Sqrt[676039*Pi]) - (1865355071208613*d^12*K0*K1*M^4*u^7)/
       (3858377048064000*b^2*Sqrt[676039*Pi]) + 
      (352234481597*d^14*K0*K1*M^4*u^7)/(33405861888000*b^2*
        Sqrt[676039*Pi]) + (363380555633*d^16*K0*K1*M^4*u^7)/
       (220478688460800*b^2*Sqrt[676039*Pi]) - 
      (343285093621919*d^2*K0^2*M^4*Sqrt[19/(35581*Pi)]*u^8)/
       (343946753998848000*b^2) + (4923708337*d^14*K1^2*M^4*
        Sqrt[19/(35581*Pi)]*u^8)/(78742388736000*b^2) - 
      (7156727*d^18*K1^2*M^4*Sqrt[23/(29393*Pi)]*u^8)/(47414771712000*b^2) - 
      (35801344504066301*d^2*K1^2*M^4*u^8)/(1203813638995968000*Sqrt[676039]*
        b^2*Sqrt[Pi]) - (841982002853149*K0^2*M^4*u^8)/
       (2407627277991936000*b^2*Sqrt[676039*Pi]) - 
      (1689167607126943*d^4*K0^2*M^4*u^8)/(19416349016064000*b^2*
        Sqrt[676039*Pi]) + (9876658203438233*d^6*K0^2*M^4*u^8)/
       (200635606499328000*b^2*Sqrt[676039*Pi]) + 
      (17074516417398137*d^8*K0^2*M^4*u^8)/(92601049153536000*b^2*
        Sqrt[676039*Pi]) - (590647232648983*d^10*K0^2*M^4*u^8)/
       (8418277195776000*b^2*Sqrt[676039*Pi]) - 
      (2700477505625257*d^12*K0^2*M^4*u^8)/(46300524576768000*b^2*
        Sqrt[676039*Pi]) + (6441585266489*d^14*K0^2*M^4*u^8)/
       (6614360653824000*b^2*Sqrt[676039*Pi]) + 
      (1866617839739*d^16*K0^2*M^4*u^8)/(8819147538432000*b^2*
        Sqrt[676039*Pi]) - (22078507067*d^18*K0^2*M^4*u^8)/
       (8819147538432000*b^2*Sqrt[676039*Pi]) - 
      (1256722065300899*K1^2*M^4*u^8)/(2407627277991936000*b^2*
        Sqrt[676039*Pi]) - (38368893298250509*d^4*K1^2*M^4*u^8)/
       (300953409748992000*b^2*Sqrt[676039*Pi]) + 
      (652643729382781*d^6*K1^2*M^4*u^8)/(7165557374976000*b^2*
        Sqrt[676039*Pi]) + (23056733800099861*d^8*K1^2*M^4*u^8)/
       (92601049153536000*b^2*Sqrt[676039*Pi]) - 
      (50369179222237*d^10*K1^2*M^4*u^8)/(467682066432000*b^2*
        Sqrt[676039*Pi]) - (73383304464047*d^12*K1^2*M^4*u^8)/
       (964594262016000*b^2*Sqrt[676039*Pi]) + 
      (806358540851*d^16*K1^2*M^4*u^8)/(2939715846144000*b^2*
        Sqrt[676039*Pi]) + (4522482685662655858526981*d^18*K0*K1*M^4*
        Sqrt[13/(52003*Pi)]*u^9)/(376050700563396720957849600000*b^2) - 
      (4391506559445583*d^2*K0*K1*M^4*Sqrt[19/(35581*Pi)]*u^9)/
       (7222881833975808000*b^2) + (93607499520481*d^6*K0*K1*M^4*
        Sqrt[19/(35581*Pi)]*u^9)/(51592013099827200*b^2) - 
      (31224399847273*K0*K1*M^4*u^9)/(150476704874496000*b^2*
        Sqrt[676039*Pi]) - (8239698446607539*d^4*K0*K1*M^4*u^9)/
       (164156405317632000*b^2*Sqrt[676039*Pi]) + 
      (4610238422771843*d^8*K0*K1*M^4*u^9)/(46300524576768000*b^2*
        Sqrt[676039*Pi]) - (1067191560659773*d^10*K0*K1*M^4*u^9)/
       (25254831587328000*b^2*Sqrt[676039*Pi]) - 
      (381990585090857*d^12*K0*K1*M^4*u^9)/(12627415793664000*b^2*
        Sqrt[676039*Pi]) + (6064196748319*d^14*K0*K1*M^4*u^9)/
       (19843081961472000*b^2*Sqrt[676039*Pi]) + 
      (2229811521629*d^16*K0*K1*M^4*u^9)/(19843081961472000*b^2*
        Sqrt[676039*Pi]) - (59450007023705346160593953*d^18*K0*K1*M^4*u^9)/
       (376050700563396720957849600000*b^2*Sqrt[676039*Pi]) - 
      (4916017831*d^12*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^10)/
       (20669877043200*b^2) + (32519284219*d^14*K1^2*M^4*Sqrt[17/(39767*Pi)]*
        u^10)/(59529245884416000*b^2) - (895887773*d^10*K1^2*M^4*
        Sqrt[23/(29393*Pi)]*u^10)/(4123237810176*b^2) - 
      (9438137977049*d^2*K0^2*M^4*u^10)/(11338903977984000*Sqrt[676039]*b^2*
        Sqrt[Pi]) - (7062182882189077*d^2*K1^2*M^4*u^10)/
       (4333729100385484800*Sqrt[676039]*b^2*Sqrt[Pi]) - 
      (6871210310323*K0^2*M^4*u^10)/(601906819497984000*b^2*
        Sqrt[676039*Pi]) - (3939149216705407*d^4*K0^2*M^4*u^10)/
       (902860229246976000*b^2*Sqrt[676039*Pi]) + 
      (4487213612406373*d^6*K0^2*M^4*u^10)/(1805720458493952000*b^2*
        Sqrt[676039*Pi]) + (103476769772627*d^8*K0^2*M^4*u^10)/
       (11575131144192000*b^2*Sqrt[676039*Pi]) - 
      (91480200593777*d^10*K0^2*M^4*u^10)/(25254831587328000*b^2*
        Sqrt[676039*Pi]) - (5860191066823*d^12*K0^2*M^4*u^10)/
       (2240347963392000*b^2*Sqrt[676039*Pi]) + 
      (7252549867*d^14*K0^2*M^4*u^10)/(684244205568000*b^2*Sqrt[676039*Pi]) + 
      (193822078327*d^16*K0^2*M^4*u^10)/(19843081961472000*b^2*
        Sqrt[676039*Pi]) - (12444204911*d^18*K0^2*M^4*u^10)/
       (79372327845888000*b^2*Sqrt[676039*Pi]) - 
      (190718637785899*K1^2*M^4*u^10)/(5417161375481856000*b^2*
        Sqrt[676039*Pi]) - (3827888045367619*d^4*K1^2*M^4*u^10)/
       (677145171935232000*b^2*Sqrt[676039*Pi]) + 
      (28321052162501873*d^6*K1^2*M^4*u^10)/(5417161375481856000*b^2*
        Sqrt[676039*Pi]) + (100785283662577*d^8*K1^2*M^4*u^10)/
       (9921540980736000*b^2*Sqrt[676039*Pi]) + 
      (693519499571*d^16*K1^2*M^4*u^10)/(59529245884416000*b^2*
        Sqrt[676039*Pi]) - (42061337947*d^18*K1^2*M^4*u^10)/
       (238116983537664000*b^2*Sqrt[676039*Pi]) - 
      (28322218817*d^12*K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^11)/
       (413397540864000*b^2) + (111772118347*d^8*K0*K1*M^4*
        Sqrt[17/(39767*Pi)]*u^11)/(620096311296000*b^2) - 
      (826275049*d^14*K0*K1*M^4*Sqrt[23/(29393*Pi)]*u^11)/
       (7441155735552000*b^2) - (600703172287*K0*K1*M^4*u^11)/
       (84643146491904000*b^2*Sqrt[676039*Pi]) - 
      (554453238752663*d^2*K0*K1*M^4*u^11)/(1354290343870464000*b^2*
        Sqrt[676039*Pi]) - (561540868593239*d^4*K0*K1*M^4*u^11)/
       (338572585967616000*b^2*Sqrt[676039*Pi]) + 
      (913789901039497*d^6*K0*K1*M^4*u^11)/(677145171935232000*b^2*
        Sqrt[676039*Pi]) - (16335268213*d^10*K0*K1*M^4*u^11)/
       (11274478387200*b^2*Sqrt[676039*Pi]) + 
      (3203183831*d^16*K0*K1*M^4*u^11)/(930144466944000*b^2*
        Sqrt[676039*Pi]) - (116535743*d^18*K0*K1*M^4*u^11)/
       (2976462294220800*b^2*Sqrt[676039*Pi]) + 
      (218842588287904826177497*d^8*K0^2*M^4*Sqrt[13/(52003*Pi)]*u^12)/
       (810454096041803277926400000*b^2) + 
      (184838219623*d^8*K1^2*M^4*Sqrt[13/(52003*Pi)]*u^12)/
       (13022022537216000*b^2) - (12150035617*d^2*K0^2*M^4*
        Sqrt[19/(35581*Pi)]*u^12)/(18679866812006400*b^2) + 
      (1869373561*K0^2*M^4*Sqrt[23/(29393*Pi)]*u^12)/(61558651994112000*
        b^2) - (44224395012377*d^2*K1^2*M^4*u^12)/(902860229246976000*
        Sqrt[676039]*b^2*Sqrt[Pi]) - (3055044128281*d^4*K0^2*M^4*u^12)/
       (27085806877409280*b^2*Sqrt[676039*Pi]) + 
      (3978280688167*d^6*K0^2*M^4*u^12)/(67714517193523200*b^2*
        Sqrt[676039*Pi]) - (2672544596458005125349061*d^8*K0^2*M^4*u^12)/
       (810454096041803277926400000*b^2*Sqrt[676039*Pi]) - 
      (292930689419*d^10*K0^2*M^4*u^12)/(3156853948416000*b^2*
        Sqrt[676039*Pi]) - (940357568713*d^12*K0^2*M^4*u^12)/
       (17362696716288000*b^2*Sqrt[676039*Pi]) - 
      (147377291*d^14*K0^2*M^4*u^12)/(465072233472000*b^2*Sqrt[676039*Pi]) + 
      (126586517*d^16*K0^2*M^4*u^12)/(531511123968000*b^2*Sqrt[676039*Pi]) - 
      (21294293*d^18*K0^2*M^4*u^12)/(29764622942208000*b^2*Sqrt[676039*Pi]) - 
      (81855111523*K1^2*M^4*u^12)/(42321573245952000*b^2*Sqrt[676039*Pi]) - 
      (2999614326733*d^4*K1^2*M^4*u^12)/(26044045074432000*b^2*
        Sqrt[676039*Pi]) + (51998441448643*d^6*K1^2*M^4*u^12)/
       (338572585967616000*b^2*Sqrt[676039*Pi]) - 
      (118026325877*d^10*K1^2*M^4*u^12)/(1052284649472000*b^2*
        Sqrt[676039*Pi]) - (520726725137*d^12*K1^2*M^4*u^12)/
       (8681348358144000*b^2*Sqrt[676039*Pi]) - 
      (298844947*d^14*K1^2*M^4*u^12)/(1860288933888000*b^2*Sqrt[676039*Pi]) + 
      (539037089*d^16*K1^2*M^4*u^12)/(1860288933888000*b^2*Sqrt[676039*Pi]) - 
      (1492511*d^18*K1^2*M^4*u^12)/(2705874812928000*b^2*Sqrt[676039*Pi]) + 
      (40085004541*d^8*K0*K1*M^4*Sqrt[13/(52003*Pi)]*u^13)/
       (13022022537216000*b^2) - (1438128553*d^4*K0*K1*M^4*
        Sqrt[23/(29393*Pi)]*u^13)/(1343542007808000*b^2) - 
      (6293347*d^10*K0*K1*M^4*Sqrt[23/(29393*Pi)]*u^13)/(6165730368000*b^2) - 
      (56087*K0*K1*M^4*u^13)/(596533248000*b^2*Sqrt[676039*Pi]) - 
      (171666047401*d^2*K0*K1*M^4*u^13)/(24183756140544000*b^2*
        Sqrt[676039*Pi]) + (105355744541*d^6*K0*K1*M^4*u^13)/
       (4030626023424000*b^2*Sqrt[676039*Pi]) - 
      (24341030447*d^12*K0*K1*M^4*u^13)/(2170337089536000*b^2*
        Sqrt[676039*Pi]) + (78328699*d^14*K0*K1*M^4*u^13)/
       (310048155648000*b^2*Sqrt[676039*Pi]) + (12947279*d^16*K0*K1*M^4*u^13)/
       (137799180288000*b^2*Sqrt[676039*Pi]) + (83869*d^18*K0*K1*M^4*u^13)/
       (206698770432000*b^2*Sqrt[676039*Pi]) - 
      (59181701*d^2*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^14)/
       (1860288933888000*b^2) + (109*d^16*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^14)/
       (197987328000*b^2) + (752888663*d^8*K1^2*M^4*Sqrt[23/(29393*Pi)]*u^14)/
       (26044045074432000*b^2) + (38527*d^14*K1^2*M^4*Sqrt[23/(29393*Pi)]*
        u^14)/(11274478387200*b^2) + (12783360127*d^2*K0^2*M^4*u^14)/
       (96735024562176000*Sqrt[676039]*b^2*Sqrt[Pi]) + 
      (1010091821*K0^2*M^4*u^14)/(16122504093696000*b^2*Sqrt[676039*Pi]) - 
      (3383820239*d^4*K0^2*M^4*u^14)/(3720577867776000*b^2*Sqrt[676039*Pi]) + 
      (308276779*d^6*K0^2*M^4*u^14)/(1727411152896000*b^2*Sqrt[676039*Pi]) + 
      (41775484067*d^8*K0^2*M^4*u^14)/(26044045074432000*b^2*
        Sqrt[676039*Pi]) - (780186181*d^10*K0^2*M^4*u^14)/
       (789213487104000*b^2*Sqrt[676039*Pi]) - 
      (1895974693*d^12*K0^2*M^4*u^14)/(8681348358144000*b^2*
        Sqrt[676039*Pi]) + (116086153*d^14*K0^2*M^4*u^14)/
       (930144466944000*b^2*Sqrt[676039*Pi]) + (1658621*d^16*K0^2*M^4*u^14)/
       (116268058368000*b^2*Sqrt[676039*Pi]) + (88013*d^18*K0^2*M^4*u^14)/
       (1063022247936000*b^2*Sqrt[676039*Pi]) - (15728683*K1^2*M^4*u^14)/
       (214966721249280*b^2*Sqrt[676039*Pi]) - (8552094931*d^4*K1^2*M^4*u^14)/
       (16122504093696000*b^2*Sqrt[676039*Pi]) + 
      (14254673759*d^6*K1^2*M^4*u^14)/(8061252046848000*b^2*
        Sqrt[676039*Pi]) - (187880111*d^10*K1^2*M^4*u^14)/
       (197303371776000*b^2*Sqrt[676039*Pi]) - (125669959*d^12*K1^2*M^4*u^14)/
       (347253934325760*b^2*Sqrt[676039*Pi]) - (26207*d^18*K1^2*M^4*u^14)/
       (620096311296000*b^2*Sqrt[676039*Pi]) - 
      (2837*d^18*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^15)/(217533786624000*b^2) - 
      (81879741577*K0*K1*M^4*Sqrt[19/(35581*Pi)]*u^15)/
       (3050200426982252544000*b^2) - (3339887*d^12*K0*K1*M^4*
        Sqrt[19/(35581*Pi)]*u^15)/(217033708953600*b^2) - 
      (1866471001361*K0*K1*M^4*u^15)/(3050200426982252544000*b^2*
        Sqrt[676039*Pi]) - (21933433*d^2*K0*K1*M^4*u^15)/
       (345482230579200*b^2*Sqrt[676039*Pi]) - (276100577*d^4*K0*K1*M^4*u^15)/
       (863705576448000*b^2*Sqrt[676039*Pi]) + (46117091*d^6*K0*K1*M^4*u^15)/
       (6045939035136000*b^2*Sqrt[676039*Pi]) + 
      (186105313*d^8*K0*K1*M^4*u^15)/(271292136192000*b^2*Sqrt[676039*Pi]) + 
      (2241329*d^10*K0*K1*M^4*u^15)/(24662921472000*b^2*Sqrt[676039*Pi]) - 
      (4180469*d^14*K0*K1*M^4*u^15)/(42279293952000*b^2*Sqrt[676039*Pi]) - 
      (2687129*d^16*K0*K1*M^4*u^15)/(310048155648000*b^2*Sqrt[676039*Pi]) - 
      (20597*d^18*K0*K1*M^4*u^15)/(290045048832000*b^2*Sqrt[676039*Pi]) + 
      (967*d^18*K0^2*M^4*Sqrt[13/(52003*Pi)]*u^16)/(248038524518400*b^2) - 
      (K0^2*M^4*Sqrt[17/(39767*Pi)]*u^16)/(2862660528000*b^2) + 
      (11317*d^6*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^16)/(16586938368000*b^2) - 
      (267853*d^8*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^16)/(217533786624000*b^2) - 
      (11827*d^2*K1^2*M^4*Sqrt[17/(39767*Pi)]*u^16)/(2303214870528000*b^2) - 
      (110881*d^8*K1^2*M^4*Sqrt[19/(35581*Pi)]*u^16)/(241148565504000*b^2) + 
      (1635269*d^4*K1^2*M^4*Sqrt[23/(29393*Pi)]*u^16)/
       (12091878070272000*b^2) - (73*K1^2*M^4*Sqrt[391/(1729*Pi)]*u^16)/
       (10580393311488000*b^2) - (19303*d^2*K0^2*M^4*u^16)/
       (460642974105600*Sqrt[676039]*b^2*Sqrt[Pi]) + 
      (3244223*d^4*K0^2*M^4*u^16)/(930144466944000*b^2*Sqrt[676039*Pi]) + 
      (2166513047*d^8*K0^2*M^4*u^16)/(188819326789632000*b^2*
        Sqrt[676039*Pi]) - (1560187*d^10*K0^2*M^4*u^16)/
       (78921348710400*b^2*Sqrt[676039*Pi]) + (12388637*d^12*K0^2*M^4*u^16)/
       (2170337089536000*b^2*Sqrt[676039*Pi]) + (2230499*d^14*K0^2*M^4*u^16)/
       (310048155648000*b^2*Sqrt[676039*Pi]) + (1149223*d^16*K0^2*M^4*u^16)/
       (930144466944000*b^2*Sqrt[676039*Pi]) - (1303*K1^2*M^4*u^16)/
       (341303010048000*b^2*Sqrt[676039*Pi]) + (134114269*d^6*K1^2*M^4*u^16)/
       (12091878070272000*b^2*Sqrt[676039*Pi]) - (7385543*d^10*K1^2*M^4*u^16)/
       (394606743552000*b^2*Sqrt[676039*Pi]) + (35785559*d^12*K1^2*M^4*u^16)/
       (6511011268608000*b^2*Sqrt[676039*Pi]) + (37717*d^14*K1^2*M^4*u^16)/
       (5637239193600*b^2*Sqrt[676039*Pi]) + (206971*d^16*K1^2*M^4*u^16)/
       (186028893388800*b^2*Sqrt[676039*Pi]) + (5419*d^18*K1^2*M^4*u^16)/
       (120018640896000*b^2*Sqrt[676039*Pi]) + 
      (d^14*K0*K1*M^4*Sqrt[17/(39767*Pi)]*u^17)/(167051808000*b^2) - 
      (d^18*K0*K1*M^4*Sqrt[19/(35581*Pi)]*u^17)/(4238939628000*b^2) + 
      (43*d^6*K0*K1*M^4*Sqrt[323/(2093*Pi)]*u^17)/(26990799264000*b^2) - 
      (109*K0*K1*M^4*u^17)/(94467797424000*b^2*Sqrt[676039*Pi]) - 
      (17207*d^2*K0*K1*M^4*u^17)/(188935594848000*b^2*Sqrt[676039*Pi]) - 
      (71971*d^4*K0*K1*M^4*u^17)/(94467797424000*b^2*Sqrt[676039*Pi]) - 
      (9487*d^6*K0*K1*M^4*u^17)/(6094696608000*b^2*Sqrt[676039*Pi]) + 
      (14737*d^8*K0*K1*M^4*u^17)/(10173455107200*b^2*Sqrt[676039*Pi]) + 
      (2503*d^10*K0*K1*M^4*u^17)/(1156074444000*b^2*Sqrt[676039*Pi]) - 
      (21347*d^12*K0*K1*M^4*u^17)/(50867275536000*b^2*Sqrt[676039*Pi]) - 
      (569*d^14*K0*K1*M^4*u^17)/(501155424000*b^2*Sqrt[676039*Pi]) - 
      (919*d^16*K0*K1*M^4*u^17)/(3633376824000*b^2*Sqrt[676039*Pi]) - 
      (233*d^18*K0*K1*M^4*u^17)/(33911517024000*b^2*Sqrt[676039*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^18)/(58134029184000*b^2) + 
      (d^4*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^18)/(2422251216000*b^2) + 
      (d^16*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^18)/(2422251216000*b^2) + 
      (d^18*K0^2*M^4*Sqrt[17/(39767*Pi)]*u^18)/(58134029184000*b^2) + 
      (d^2*K1^2*M^4*Sqrt[17/(39767*Pi)]*u^18)/(58134029184000*b^2) + 
      (d^4*K1^2*M^4*Sqrt[17/(39767*Pi)]*u^18)/(2422251216000*b^2) + 
      (d^16*K1^2*M^4*Sqrt[17/(39767*Pi)]*u^18)/(2422251216000*b^2) + 
      (d^18*K1^2*M^4*Sqrt[17/(39767*Pi)]*u^18)/(58134029184000*b^2) - 
      (d^8*K0^2*M^4*Sqrt[221/(3059*Pi)]*u^18)/(50867275536000*b^2) - 
      (d^10*K0^2*M^4*Sqrt[221/(3059*Pi)]*u^18)/(3699438220800*b^2) - 
      (d^12*K0^2*M^4*Sqrt[221/(3059*Pi)]*u^18)/(50867275536000*b^2) - 
      (d^8*K1^2*M^4*Sqrt[221/(3059*Pi)]*u^18)/(50867275536000*b^2) - 
      (d^10*K1^2*M^4*Sqrt[221/(3059*Pi)]*u^18)/(3699438220800*b^2) - 
      (d^12*K1^2*M^4*Sqrt[221/(3059*Pi)]*u^18)/(50867275536000*b^2) + 
      (d^6*K0^2*M^4*Sqrt[391/(1729*Pi)]*u^18)/(14533507296000*b^2) + 
      (d^14*K0^2*M^4*Sqrt[391/(1729*Pi)]*u^18)/(14533507296000*b^2) + 
      (d^6*K1^2*M^4*Sqrt[391/(1729*Pi)]*u^18)/(14533507296000*b^2) + 
      (d^14*K1^2*M^4*Sqrt[391/(1729*Pi)]*u^18)/(14533507296000*b^2))/Pi}, 8, 
   15, 1], SeriesData[p, 0, {((K0^2*M^5*Sqrt[Pi/676039]*u^3)/(4096*b^3) + 
      (111*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(4096*b^3) + 
      (297*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(10240*b^3) + 
      (33*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(4096*b^3) - 
      (149*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(512*b^3) - 
      (813*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(1024*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(2048*b^3) - 
      (99*d^8*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(20480*b^3) - 
      (K1^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(1024*b^3) + 
      (113*d^6*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(1280*b^3) + 
      (407*d^8*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(5120*b^3) - 
      (33*d^10*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(512*b^3) - 
      (99*d^12*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(5120*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^3)/(5120*b^3) - 
      (162443*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(25804800*b^3) - 
      (18888053*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(25804800*b^3) + 
      (2272429*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(2150400*b^3) - 
      (1106839*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(1433600*b^3) - 
      (399541*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(1720320*b^3) - 
      (266059*d^2*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^4)/(12902400*b^3) + 
      (160883*d^8*K0*K1*M^5*Sqrt[(17*Pi)/39767]*u^4)/(2867200*b^3) - 
      (86843*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(51609600*b^3) - 
      (9690053*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(51609600*b^3) + 
      (1195549*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(4300800*b^3) - 
      (570919*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(2867200*b^3) - 
      (40193*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(688128*b^3) - 
      (547277*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(516096000*b^3) - 
      (12681421*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(73728000*b^3) + 
      (5036113*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(25804800*b^3) - 
      (8846353*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(51609600*b^3) - 
      (6976321*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(103219200*b^3) - 
      (140059*d^2*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^5)/(25804800*b^3) - 
      (112849*d^2*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^5)/(28672000*b^3) + 
      (80803*d^8*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^5)/(5734400*b^3) + 
      (1627609*d^8*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^5)/(103219200*b^3) - 
      (989327*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(516096000*b^3) - 
      (5562061*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(86016000*b^3) - 
      (9458671*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(73728000*b^3) + 
      (5823403*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(25804800*b^3) + 
      (16081283*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(103219200*b^3) - 
      (7257643*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(51609600*b^3) - 
      (4745131*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(103219200*b^3) - 
      (390253*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(516096000*b^3) - 
      (5091787*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(258048000*b^3) - 
      (955287*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(57344000*b^3) + 
      (1565719*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(25804800*b^3) - 
      (1234063*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(51609600*b^3) - 
      (565189*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(103219200*b^3) + 
      (103277*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(172032000*b^3) + 
      (2075429*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(258048000*b^3) - 
      (12129979*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(516096000*b^3) - 
      (181397*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(25804800*b^3) - 
      (103297*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(7372800*b^3) + 
      (46517*d^8*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^7)/(103219200*b^3) + 
      (215*d^8*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^7)/(65536*b^3) - 
      (5237*d^12*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^7)/(14745600*b^3) - 
      (239*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(614400*b^3) - 
      (4113*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(716800*b^3) - 
      (2663*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(860160*b^3) + 
      (4721*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(403200*b^3) + 
      (108439*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(12902400*b^3) - 
      (11003*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(1290240*b^3) - 
      (3387*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(1433600*b^3) - 
      (109013*K0^2*M^5*Sqrt[Pi/676039]*u^9)/(387072000*b^3) + 
      (1409677*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^9)/(387072000*b^3) - 
      (4691*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^9)/(3686400*b^3) + 
      (117647*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(387072000*b^3) + 
      (492103*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(193536000*b^3) + 
      (1607*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(6451200*b^3) + 
      (76847*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(25804800*b^3) - 
      (10151*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(12902400*b^3) - 
      (1493*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(8601600*b^3) - 
      (61*d^10*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^9)/(614400*b^3) - 
      (83*d^12*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^9)/(3686400*b^3) + 
      (859*d^6*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^9)/(6451200*b^3) - 
      (152251*d^4*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^9)/(387072000*b^3) - 
      (24959*d^2*K0^2*M^5*Sqrt[(23*Pi)/29393]*u^9)/(193536000*b^3) - 
      (3901*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(58060800*b^3) - 
      (677*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(4147200*b^3) + 
      (14153*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(58060800*b^3) + 
      (149*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(4838400*b^3) + 
      (3191*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(19353600*b^3) - 
      (1721*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(9676800*b^3) - 
      (67*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(2150400*b^3) - 
      (17321*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(145152000*b^3) + 
      (119201*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(290304000*b^3) - 
      (1097*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(4838400*b^3) + 
      (11*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(3870720*b^3) - 
      (11*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(1935360*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(1290240*b^3) + 
      (6221*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(96768000*b^3) - 
      (40309*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(96768000*b^3) + 
      (11*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(3870720*b^3) - 
      (11*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(1935360*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(1290240*b^3) + 
      (71*d^6*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^11)/(4838400*b^3) + 
      (271*d^2*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^11)/(48384000*b^3) - 
      (19*K0^2*M^5*Sqrt[(133*Pi)/5083]*u^11)/(41472000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(141750*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(70875*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(141750*b^3) - 
      (K0^2*M^5*Sqrt[Pi/676039]*u^13)/(141750*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(70875*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(141750*b^3) + 
      (K1^2*M^5*Sqrt[Pi/676039]*u^13)/(141750*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(70875*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(141750*b^3))/Pi, 0, 
    ((-447*d^2*K1*M^5*Sqrt[Pi/676039]*u)/(512*b^3*E^u) - 
      (2439*d^4*K1*M^5*Sqrt[Pi/676039]*u)/(1024*b^3*E^u) - 
      (3*K1*M^5*Sqrt[(7*Pi)/96577]*u)/(1024*b^3*E^u) + 
      (339*d^6*K1*M^5*Sqrt[(13*Pi)/52003]*u)/(1280*b^3*E^u) + 
      (1221*d^8*K1*M^5*Sqrt[(13*Pi)/52003]*u)/(5120*b^3*E^u) - 
      (99*d^10*K1*M^5*Sqrt[(13*Pi)/52003]*u)/(512*b^3*E^u) - 
      (297*d^12*K1*M^5*Sqrt[(13*Pi)/52003]*u)/(5120*b^3*E^u) - 
      (447*d^2*K0*M^5*Sqrt[Pi/676039]*u^2)/(1024*b^3*E^u) - 
      (2439*d^4*K0*M^5*Sqrt[Pi/676039]*u^2)/(2048*b^3*E^u) - 
      (447*d^2*K1*M^5*Sqrt[Pi/676039]*u^2)/(512*b^3*E^u) - 
      (2439*d^4*K1*M^5*Sqrt[Pi/676039]*u^2)/(1024*b^3*E^u) - 
      (3*K0*M^5*Sqrt[(7*Pi)/96577]*u^2)/(2048*b^3*E^u) - 
      (3*K1*M^5*Sqrt[(7*Pi)/96577]*u^2)/(1024*b^3*E^u) + 
      (339*d^6*K0*M^5*Sqrt[(13*Pi)/52003]*u^2)/(2560*b^3*E^u) + 
      (1221*d^8*K0*M^5*Sqrt[(13*Pi)/52003]*u^2)/(10240*b^3*E^u) - 
      (99*d^10*K0*M^5*Sqrt[(13*Pi)/52003]*u^2)/(1024*b^3*E^u) - 
      (297*d^12*K0*M^5*Sqrt[(13*Pi)/52003]*u^2)/(10240*b^3*E^u) + 
      (339*d^6*K1*M^5*Sqrt[(13*Pi)/52003]*u^2)/(1280*b^3*E^u) + 
      (1221*d^8*K1*M^5*Sqrt[(13*Pi)/52003]*u^2)/(5120*b^3*E^u) - 
      (99*d^10*K1*M^5*Sqrt[(13*Pi)/52003]*u^2)/(512*b^3*E^u) - 
      (297*d^12*K1*M^5*Sqrt[(13*Pi)/52003]*u^2)/(5120*b^3*E^u) - 
      (447*d^2*K0*M^5*Sqrt[Pi/676039]*u^3)/(1024*b^3*E^u) - 
      (2439*d^4*K0*M^5*Sqrt[Pi/676039]*u^3)/(2048*b^3*E^u) - 
      (11499*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(163840*b^3) + 
      (1184171*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(4423680*b^3) + 
      (1352417*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(4423680*b^3) - 
      (938443*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(4423680*b^3) - 
      (348139*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(4423680*b^3) - 
      (1111*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(4423680*b^3) - 
      (2179*K1*M^5*Sqrt[Pi/676039]*u^3)/(179200*b^3*E^u) - 
      (188969*d^2*K1*M^5*Sqrt[Pi/676039]*u^3)/(358400*b^3*E^u) - 
      (534143*d^4*K1*M^5*Sqrt[Pi/676039]*u^3)/(358400*b^3*E^u) + 
      (74133*d^6*K1*M^5*Sqrt[Pi/676039]*u^3)/(35840*b^3*E^u) - 
      (14635*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(221184*b^3) - 
      (3*K0*M^5*Sqrt[(7*Pi)/96577]*u^3)/(2048*b^3*E^u) - 
      (133063*d^4*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(4423680*b^3) - 
      (127*K1^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(221184*b^3) + 
      (339*d^6*K0*M^5*Sqrt[(13*Pi)/52003]*u^3)/(2560*b^3*E^u) + 
      (1221*d^8*K0*M^5*Sqrt[(13*Pi)/52003]*u^3)/(10240*b^3*E^u) - 
      (99*d^10*K0*M^5*Sqrt[(13*Pi)/52003]*u^3)/(1024*b^3*E^u) - 
      (297*d^12*K0*M^5*Sqrt[(13*Pi)/52003]*u^3)/(10240*b^3*E^u) - 
      (179*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(1474560*b^3) + 
      (99*d^8*K1*M^5*Sqrt[(13*Pi)/52003]*u^3)/(640*b^3*E^u) + 
      (3091*d^10*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(221184*b^3) + 
      (16687*d^12*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(368640*b^3) - 
      (11*d^14*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(368640*b^3) - 
      (297*d^12*K1*M^5*Sqrt[(17*Pi)/39767]*u^3)/(10240*b^3*E^u) + 
      (5741*d^4*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^3)/(221184*b^3) + 
      (34091*d^6*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^3)/(1105920*b^3) - 
      (21613*d^8*K1^2*M^5*Sqrt[(91*Pi)/7429]*u^3)/(1105920*b^3) - 
      (99*d^10*K1*M^5*Sqrt[(161*Pi)/4199]*u^3)/(10240*b^3*E^u) - 
      (10221*K0*M^5*Sqrt[Pi/676039]*u^4)/(1433600*b^3*E^u) - 
      (97827*d^2*K0*M^5*Sqrt[Pi/676039]*u^4)/(358400*b^3*E^u) - 
      (928461*d^4*K0*M^5*Sqrt[Pi/676039]*u^4)/(1433600*b^3*E^u) + 
      (32619*d^8*K0*M^5*Sqrt[Pi/676039]*u^4)/(40960*b^3*E^u) - 
      (7149*d^10*K0*M^5*Sqrt[Pi/676039]*u^4)/(10240*b^3*E^u) - 
      (8397*d^12*K0*M^5*Sqrt[Pi/676039]*u^4)/(40960*b^3*E^u) - 
      (151*K1*M^5*Sqrt[Pi/676039]*u^4)/(44800*b^3*E^u) - 
      (60869*d^2*K1*M^5*Sqrt[Pi/676039]*u^4)/(358400*b^3*E^u) - 
      (211093*d^4*K1*M^5*Sqrt[Pi/676039]*u^4)/(358400*b^3*E^u) + 
      (23761*d^6*K1*M^5*Sqrt[Pi/676039]*u^4)/(35840*b^3*E^u) - 
      (6039*d^10*K1*M^5*Sqrt[Pi/676039]*u^4)/(10240*b^3*E^u) - 
      (13586093611*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(61312204800*b^3) - 
      (471735127*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(619315200*b^3) - 
      (3013099339*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(5573836800*b^3) + 
      (364770817*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(1114767360*b^3) + 
      (2181*d^6*K0*M^5*Sqrt[(17*Pi)/39767]*u^4)/(35840*b^3*E^u) + 
      (55*d^8*K1*M^5*Sqrt[(17*Pi)/39767]*u^4)/(1024*b^3*E^u) - 
      (27*d^12*K1*M^5*Sqrt[(17*Pi)/39767]*u^4)/(2048*b^3*E^u) - 
      (1116133043*d^2*K0*K1*M^5*Sqrt[(17*Pi)/39767]*u^4)/(61312204800*b^3) + 
      (165867209*d^6*K0*K1*M^5*Sqrt[(17*Pi)/39767]*u^4)/(1857945600*b^3) - 
      (653063*d^14*K0*K1*M^5*Sqrt[(17*Pi)/39767]*u^4)/(5573836800*b^3) - 
      (30818461*K0*K1*M^5*Sqrt[(19*Pi)/35581]*u^4)/(61312204800*b^3) - 
      (3501*K0*M^5*Sqrt[Pi/676039]*u^5)/(1433600*b^3*E^u) - 
      (31047*d^2*K0*M^5*Sqrt[Pi/676039]*u^5)/(358400*b^3*E^u) - 
      (276061*d^4*K0*M^5*Sqrt[Pi/676039]*u^5)/(1433600*b^3*E^u) + 
      (11009*d^6*K0*M^5*Sqrt[Pi/676039]*u^5)/(35840*b^3*E^u) + 
      (2063*d^8*K0*M^5*Sqrt[Pi/676039]*u^5)/(8192*b^3*E^u) - 
      (10210639171*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(122624409600*b^3) - 
      (10776006331*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(122624409600*b^3) - 
      (158648647*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(1238630400*b^3) + 
      (145519729*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(2229534720*b^3) - 
      (9267511*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(11147673600*b^3) - 
      (6833*K1*M^5*Sqrt[Pi/676039]*u^5)/(2752512*b^3*E^u) - 
      (16455707*d^4*K1*M^5*Sqrt[Pi/676039]*u^5)/(68812800*b^3*E^u) + 
      (6378979*d^6*K1*M^5*Sqrt[Pi/676039]*u^5)/(17203200*b^3*E^u) + 
      (20656849*d^8*K1*M^5*Sqrt[Pi/676039]*u^5)/(68812800*b^3*E^u) - 
      (8594239*d^10*K1*M^5*Sqrt[Pi/676039]*u^5)/(34406400*b^3*E^u) - 
      (1264120987*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(147149291520*b^3) - 
      (2856244774759*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(3678732288000*b^3) + 
      (79624918951*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(111476736000*b^3) - 
      (101706854981*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(111476736000*b^3) - 
      (67752611*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(37158912000*b^3) - 
      (303*d^10*K0*M^5*Sqrt[(7*Pi)/96577]*u^5)/(10240*b^3*E^u) - 
      (411*d^12*K0*M^5*Sqrt[(7*Pi)/96577]*u^5)/(40960*b^3*E^u) - 
      (69031*d^2*K1*M^5*Sqrt[(7*Pi)/96577]*u^5)/(4915200*b^3*E^u) - 
      (25759183447*d^2*K1^2*M^5*Sqrt[(7*Pi)/96577]*u^5)/(525533184000*b^3) + 
      (114425341*d^6*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^5)/(3715891200*b^3) - 
      (143403*d^12*K1*M^5*Sqrt[(13*Pi)/52003]*u^5)/(22937600*b^3*E^u) + 
      (1057633277*d^6*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^5)/(12386304000*b^3) - 
      (15794221*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^5)/(122624409600*b^3) - 
      (95680201*d^10*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^5)/(11147673600*b^3) - 
      (80547799*d^12*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^5)/(12386304000*b^3) - 
      (353177*K0*M^5*Sqrt[Pi/676039]*u^6)/(137625600*b^3*E^u) - 
      (795161*d^2*K0*M^5*Sqrt[Pi/676039]*u^6)/(13762560*b^3*E^u) - 
      (5819687*d^4*K0*M^5*Sqrt[Pi/676039]*u^6)/(137625600*b^3*E^u) + 
      (157319*d^6*K0*M^5*Sqrt[Pi/676039]*u^6)/(983040*b^3*E^u) + 
      (4396969*d^8*K0*M^5*Sqrt[Pi/676039]*u^6)/(137625600*b^3*E^u) - 
      (4856029*d^10*K0*M^5*Sqrt[Pi/676039]*u^6)/(68812800*b^3*E^u) - 
      (861699*d^12*K0*M^5*Sqrt[Pi/676039]*u^6)/(45875200*b^3*E^u) + 
      (41749*K1*M^5*Sqrt[Pi/676039]*u^6)/(22937600*b^3*E^u) + 
      (197339*d^2*K1*M^5*Sqrt[Pi/676039]*u^6)/(11468800*b^3*E^u) - 
      (2000289*d^4*K1*M^5*Sqrt[Pi/676039]*u^6)/(22937600*b^3*E^u) + 
      (312859*d^6*K1*M^5*Sqrt[Pi/676039]*u^6)/(17203200*b^3*E^u) - 
      (1911223*d^10*K1*M^5*Sqrt[Pi/676039]*u^6)/(34406400*b^3*E^u) - 
      (479127*d^12*K1*M^5*Sqrt[Pi/676039]*u^6)/(22937600*b^3*E^u) - 
      (3870511373*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(735746457600*b^3) - 
      (1879066789549*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(3678732288000*b^3) + 
      (61253296621*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(111476736000*b^3) - 
      (65369736311*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(111476736000*b^3) - 
      (146147279*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(1376256000*b^3) + 
      (669229*d^8*K1*M^5*Sqrt[(13*Pi)/52003]*u^6)/(68812800*b^3*E^u) + 
      (277086361*d^6*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^6)/(4128768000*b^3) - 
      (5847350281*d^2*K0*K1*M^5*Sqrt[(19*Pi)/35581]*u^6)/(525533184000*b^3) - 
      (3021607*d^14*K0*K1*M^5*Sqrt[(23*Pi)/29393]*u^6)/(37158912000*b^3) - 
      (77703*d^2*K0*M^5*Sqrt[Pi/676039]*u^7)/(22937600*b^3*E^u) + 
      (33379*d^6*K0*M^5*Sqrt[Pi/676039]*u^7)/(2293760*b^3*E^u) + 
      (866539*d^8*K0*M^5*Sqrt[Pi/676039]*u^7)/(45875200*b^3*E^u) - 
      (313511*d^10*K0*M^5*Sqrt[Pi/676039]*u^7)/(22937600*b^3*E^u) - 
      (115260311*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(735746457600*b^3) - 
      (252917644831*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(3678732288000*b^3) + 
      (2488869883*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(37158912000*b^3) + 
      (12146356039*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(111476736000*b^3) - 
      (2568935683*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(37158912000*b^3) - 
      (2527591861*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(111476736000*b^3) - 
      (43398757*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(111476736000*b^3) - 
      (2528161*d^2*K1*M^5*Sqrt[Pi/676039]*u^7)/(258048000*b^3*E^u) + 
      (4309*d^8*K1*M^5*Sqrt[Pi/676039]*u^7)/(307200*b^3*E^u) - 
      (3317*d^12*K1*M^5*Sqrt[Pi/676039]*u^7)/(819200*b^3*E^u) - 
      (344823325817*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(3678732288000*b^3) + 
      (1961183843*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(5308416000*b^3) + 
      (3395720551*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(22295347200*b^3) - 
      (1513627021*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(7431782400*b^3) - 
      (884216449*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(22295347200*b^3) - 
      (14246503*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(22295347200*b^3) - 
      (13239*d^12*K0*M^5*Sqrt[(13*Pi)/52003]*u^7)/(45875200*b^3*E^u) - 
      (4197430639*d^2*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^7)/(3678732288000*b^3) + 
      (14761*d^6*K1*M^5*Sqrt[(13*Pi)/52003]*u^7)/(8601600*b^3*E^u) - 
      (79*K0*M^5*Sqrt[(17*Pi)/39767]*u^7)/(9175040*b^3*E^u) - 
      (2173*d^10*K1*M^5*Sqrt[(17*Pi)/39767]*u^7)/(2457600*b^3*E^u) - 
      (30151*d^4*K0*M^5*Sqrt[(19*Pi)/35581]*u^7)/(45875200*b^3*E^u) - 
      (3839*K1*M^5*Sqrt[(19*Pi)/35581]*u^7)/(129024000*b^3*E^u) - 
      (1004208703*d^4*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^7)/(105106636800*b^3) - 
      (403496449*K1^2*M^5*Sqrt[(23*Pi)/29393]*u^7)/(3678732288000*b^3) - 
      (7201*d^4*K1*M^5*Sqrt[(247*Pi)/2737]*u^7)/(258048000*b^3*E^u) - 
      (124517*K0*M^5*Sqrt[Pi/676039]*u^8)/(147456000*b^3*E^u) - 
      (3674911*d^2*K0*M^5*Sqrt[Pi/676039]*u^8)/(516096000*b^3*E^u) + 
      (9544291*d^4*K0*M^5*Sqrt[Pi/676039]*u^8)/(1032192000*b^3*E^u) - 
      (85073*d^10*K0*M^5*Sqrt[Pi/676039]*u^8)/(34406400*b^3*E^u) - 
      (12639*d^12*K0*M^5*Sqrt[Pi/676039]*u^8)/(22937600*b^3*E^u) + 
      (186131*K1*M^5*Sqrt[Pi/676039]*u^8)/(206438400*b^3*E^u) + 
      (23383*d^2*K1*M^5*Sqrt[Pi/676039]*u^8)/(4128768*b^3*E^u) - 
      (2953939*d^4*K1*M^5*Sqrt[Pi/676039]*u^8)/(206438400*b^3*E^u) + 
      (217913*d^6*K1*M^5*Sqrt[Pi/676039]*u^8)/(51609600*b^3*E^u) + 
      (1391549*d^8*K1*M^5*Sqrt[Pi/676039]*u^8)/(206438400*b^3*E^u) - 
      (272417*d^10*K1*M^5*Sqrt[Pi/676039]*u^8)/(103219200*b^3*E^u) - 
      (13301*d^12*K1*M^5*Sqrt[Pi/676039]*u^8)/(22937600*b^3*E^u) - 
      (286483*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(663552000*b^3) - 
      (118181173*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(4644864000*b^3) - 
      (134823797*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(1548288000*b^3) + 
      (564831139*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(4644864000*b^3) + 
      (154328999*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(1548288000*b^3) - 
      (172093123*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(1990656000*b^3) - 
      (5720773*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(13934592000*b^3) - 
      (3763*d^8*K0*M^5*Sqrt[(17*Pi)/39767]*u^8)/(68812800*b^3*E^u) + 
      (2419*d^6*K0*M^5*Sqrt[(19*Pi)/35581]*u^8)/(17203200*b^3*E^u) - 
      (1000361*d^12*K0*K1*M^5*Sqrt[(299*Pi)/2261]*u^8)/(13934592000*b^3) + 
      (503*d^2*K0*M^5*Sqrt[Pi/676039]*u^9)/(2580480*b^3*E^u) - 
      (3799*d^4*K0*M^5*Sqrt[Pi/676039]*u^9)/(3686400*b^3*E^u) + 
      (5609*d^6*K0*M^5*Sqrt[Pi/676039]*u^9)/(6451200*b^3*E^u) + 
      (7571*d^8*K0*M^5*Sqrt[Pi/676039]*u^9)/(25804800*b^3*E^u) - 
      (159*d^12*K0*M^5*Sqrt[Pi/676039]*u^9)/(2867200*b^3*E^u) + 
      (246198943*K0^2*M^5*Sqrt[Pi/676039]*u^9)/(919683072000*b^3) + 
      (9228949*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^9)/(3284582400*b^3) + 
      (3410453*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^9)/(1548288000*b^3) + 
      (57262889*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^9)/(3096576000*b^3) - 
      (28848181*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^9)/(11943936000*b^3) - 
      (9577*K1*M^5*Sqrt[Pi/676039]*u^9)/(64512000*b^3*E^u) - 
      (7519*d^2*K1*M^5*Sqrt[Pi/676039]*u^9)/(16128000*b^3*E^u) + 
      (54863*d^4*K1*M^5*Sqrt[Pi/676039]*u^9)/(64512000*b^3*E^u) - 
      (121*d^6*K1*M^5*Sqrt[Pi/676039]*u^9)/(806400*b^3*E^u) - 
      (151*d^10*K1*M^5*Sqrt[Pi/676039]*u^9)/(460800*b^3*E^u) - 
      (90285577*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(183936614400*b^3) - 
      (2599543091*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(229920768000*b^3) - 
      (6405801827*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(919683072000*b^3) + 
      (3059333*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(103219200*b^3) + 
      (172407709*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(27869184000*b^3) - 
      (16290067*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(1161216000*b^3) - 
      (82469293*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(27869184000*b^3) - 
      (1052873*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(13934592000*b^3) - 
      (d^12*K1*M^5*Sqrt[(7*Pi)/96577]*u^9)/(122880*b^3*E^u) + 
      (89*K0*M^5*Sqrt[(13*Pi)/52003]*u^9)/(25804800*b^3*E^u) - 
      (685331887*d^4*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^9)/(919683072000*b^3) - 
      (10613621*d^10*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^9)/(20901888000*b^3) - 
      (43*d^10*K0*M^5*Sqrt[(19*Pi)/35581]*u^9)/(2580480*b^3*E^u) - 
      (125003*d^14*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^9)/(41803776000*b^3) + 
      (29*d^8*K1*M^5*Sqrt[(19*Pi)/35581]*u^9)/(1843200*b^3*E^u) - 
      (34049*K0*M^5*Sqrt[Pi/676039]*u^10)/(193536000*b^3*E^u) - 
      (2503*d^2*K0*M^5*Sqrt[Pi/676039]*u^10)/(13824000*b^3*E^u) + 
      (164041*d^4*K0*M^5*Sqrt[Pi/676039]*u^10)/(193536000*b^3*E^u) - 
      (1537*d^6*K0*M^5*Sqrt[Pi/676039]*u^10)/(3225600*b^3*E^u) + 
      (36479*K1*M^5*Sqrt[Pi/676039]*u^10)/(193536000*b^3*E^u) + 
      (12751*d^2*K1*M^5*Sqrt[Pi/676039]*u^10)/(96768000*b^3*E^u) - 
      (168631*d^4*K1*M^5*Sqrt[Pi/676039]*u^10)/(193536000*b^3*E^u) + 
      (1823*d^6*K1*M^5*Sqrt[Pi/676039]*u^10)/(3225600*b^3*E^u) + 
      (103469*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(2838528000*b^3) - 
      (387075707*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(76640256000*b^3) + 
      (66225337*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(10450944000*b^3) + 
      (106586737*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(20901888000*b^3) - 
      (69183367*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(15676416000*b^3) - 
      (12618899*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(12541132800*b^3) - 
      (41981*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(1254113280*b^3) + 
      (11*d^8*K0*M^5*Sqrt[(13*Pi)/52003]*u^10)/(12902400*b^3*E^u) - 
      (11*d^10*K0*M^5*Sqrt[(13*Pi)/52003]*u^10)/(6451200*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[(13*Pi)/52003]*u^10)/(4300800*b^3*E^u) + 
      (11*d^8*K1*M^5*Sqrt[(13*Pi)/52003]*u^10)/(12902400*b^3*E^u) - 
      (11*d^10*K1*M^5*Sqrt[(13*Pi)/52003]*u^10)/(6451200*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[(13*Pi)/52003]*u^10)/(4300800*b^3*E^u) - 
      (819239*d^2*K0*K1*M^5*Sqrt[(17*Pi)/39767]*u^10)/(14370048000*b^3) + 
      (K0*M^5*Sqrt[Pi/676039]*u^11)/(94500*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/676039]*u^11)/(47250*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/676039]*u^11)/(94500*b^3*E^u) + 
      (5343719*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(76640256000*b^3) + 
      (52780751*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(114960384000*b^3) - 
      (2885137*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(2189721600*b^3) + 
      (141221*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(261273600*b^3) + 
      (12792137*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(20901888000*b^3) - 
      (612497*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(8957952000*b^3) - 
      (48857*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(15676416000*b^3) - 
      (K1*M^5*Sqrt[Pi/676039]*u^11)/(47250*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/676039]*u^11)/(23625*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/676039]*u^11)/(47250*b^3*E^u) - 
      (1298887*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(16554295296*b^3) - 
      (44858419*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(64665216000*b^3) + 
      (1519713211*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(2069286912000*b^3) + 
      (13941527*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(31352832000*b^3) - 
      (887*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(92897280*b^3) - 
      (1656217*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(5225472000*b^3) - 
      (534643*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(6967296000*b^3) - 
      (38459*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(10450944000*b^3) - 
      (539069*d^10*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^11)/(31352832000*b^3) - 
      (K0*M^5*Sqrt[Pi/676039]*u^12)/(47250*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/676039]*u^12)/(23625*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/676039]*u^12)/(47250*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/676039]*u^12)/(47250*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/676039]*u^12)/(23625*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/676039]*u^12)/(47250*b^3*E^u) + 
      (130927*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(18475776000*b^3) - 
      (125063*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(7390310400*b^3) - 
      (837103*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(9237888000*b^3) + 
      (133967*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(1119744000*b^3) + 
      (6779*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(145152000*b^3) - 
      (653*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(40824000*b^3) - 
      (397*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(373248000*b^3) - 
      (79*d^10*K0*K1*M^5*Sqrt[(323*Pi)/2093]*u^12)/(522547200*b^3) + 
      (1013317*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(129330432000*b^3) - 
      (11066743*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(258660864000*b^3) - 
      (6527*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(15676416000*b^3) - 
      (1031*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(1567641600*b^3) - 
      (181*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(3135283200*b^3) - 
      (1013989*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(129330432000*b^3) + 
      (1515667*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(36951552000*b^3) - 
      (128341*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(5225472000*b^3) + 
      (1307*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(653184000*b^3) - 
      (1451*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(3135283200*b^3) - 
      (5519*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(7838208000*b^3) - 
      (961*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(15676416000*b^3) + 
      (30349*d^6*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^13)/(15676416000*b^3) - 
      (74729*d^2*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^13)/(103464345600*b^3) + 
      (246469*d^2*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^13)/(517321728000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^13)/(10206000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/676039]*u^14)/(1539648000*b^3) - 
      (53*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/(1539648000*b^3) - 
      (d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/(139968000*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^14)/(139968000*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^14)/(46656000*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^14)/(139968000*b^3) - 
      (d^12*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^14)/(139968000*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[(221*Pi)/3059]*u^14)/(1539648000*b^3))/Pi, 
    ((((401*I)/89600)*d^12*K0*K1*M^5*Sqrt[17/(39767*Pi)]*u^3)/b^3 - 
      (((54091*I)/17740800)*d^4*K0*K1*M^5*Sqrt[19/(35581*Pi)]*u^3)/b^3 - 
      (((28163*I)/806400)*d^6*K0*K1*M^5*Sqrt[23/(29393*Pi)]*u^3)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/676039]*u^3)/(2048*b^3) + 
      (111*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(2048*b^3) + 
      (297*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(5120*b^3) + 
      (33*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(2048*b^3) - 
      (149*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(256*b^3) - 
      (813*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(512*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(1024*b^3) - 
      (99*d^8*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(10240*b^3) - 
      (K1^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(512*b^3) + 
      (113*d^6*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(640*b^3) + 
      (407*d^8*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(2560*b^3) - 
      (33*d^10*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(256*b^3) - 
      (99*d^12*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(2560*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^3)/(2560*b^3) + 
      (((27259*I)/8870400)*K0*K1*M^5*u^3)/(b^3*Sqrt[676039*Pi]) + 
      (((560383*I)/4435200)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[676039*Pi]) + 
      (((6697571*I)/17740800)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[676039*Pi]) + 
      (((3823*I)/12800)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[676039*Pi]) - 
      (((14597*I)/38400)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[676039*Pi]) + 
      (((2211*I)/6400)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[676039*Pi]) + 
      (((317*I)/22400)*d^12*K0*K1*M^5*u^3)/(b^3*Sqrt[676039*Pi]) - 
      (((313*I)/16128)*d^6*K0^2*M^5*Sqrt[13/(52003*Pi)]*u^4)/b^3 + 
      (((70709*I)/17740800)*d^4*K0^2*M^5*Sqrt[17/(39767*Pi)]*u^4)/b^3 - 
      (((662341*I)/7451136000)*K1^2*M^5*Sqrt[17/(39767*Pi)]*u^4)/b^3 - 
      (((3845267*I)/193536000)*d^8*K1^2*M^5*Sqrt[17/(39767*Pi)]*u^4)/b^3 - 
      (((35033*I)/5376000)*d^10*K1^2*M^5*Sqrt[17/(39767*Pi)]*u^4)/b^3 - 
      (((3782567*I)/338688000)*d^2*K1^2*M^5*Sqrt[19/(35581*Pi)]*u^4)/b^3 + 
      (((3*I)/12800)*d^12*K0^2*M^5*Sqrt[437/(1547*Pi)]*u^4)/b^3 - 
      (162443*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(12902400*b^3) - 
      (18888053*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(12902400*b^3) + 
      (2272429*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(1075200*b^3) - 
      (1106839*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(716800*b^3) - 
      (399541*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(860160*b^3) - 
      (266059*d^2*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^4)/(6451200*b^3) + 
      (160883*d^8*K0*K1*M^5*Sqrt[(17*Pi)/39767]*u^4)/(1433600*b^3) + 
      (((27259*I)/17740800)*K0^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) + 
      (((560383*I)/8870400)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) + 
      (((408217*I)/4435200)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) - 
      (((14597*I)/76800)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) + 
      (((2211*I)/12800)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) - 
      (((1467*I)/25600)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) + 
      (((295273457*I)/1862784000)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) - 
      (((94721089*I)/1064448000)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) + 
      (((415103833*I)/1862784000)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) + 
      (((24231607*I)/64512000)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) - 
      (((1759*I)/307200)*d^12*K1^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) - 
      (((3741289*I)/212889600)*d^4*K0*K1*M^5*Sqrt[17/(39767*Pi)]*u^5)/b^3 - 
      (((9089141*I)/59609088000)*K0*K1*M^5*Sqrt[23/(29393*Pi)]*u^5)/b^3 - 
      (86843*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(25804800*b^3) - 
      (9690053*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(25804800*b^3) + 
      (1195549*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(2150400*b^3) - 
      (570919*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(1433600*b^3) - 
      (40193*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(344064*b^3) - 
      (547277*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(258048000*b^3) - 
      (12681421*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(36864000*b^3) + 
      (5036113*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(12902400*b^3) - 
      (8846353*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(25804800*b^3) - 
      (6976321*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(51609600*b^3) - 
      (140059*d^2*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^5)/(12902400*b^3) - 
      (112849*d^2*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^5)/(14336000*b^3) + 
      (80803*d^8*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^5)/(2867200*b^3) + 
      (1627609*d^8*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^5)/(51609600*b^3) - 
      (((258529*I)/86016000)*K0*K1*M^5*u^5)/(b^3*Sqrt[676039*Pi]) - 
      (((21951989*I)/103488000)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[676039*Pi]) + 
      (((379604023*I)/465696000)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[676039*Pi]) + 
      (((10817803*I)/96768000)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[676039*Pi]) - 
      (((503029*I)/1344000)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[676039*Pi]) - 
      (((10831*I)/307200)*d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[676039*Pi]) + 
      (((689583757*I)/39739392000)*d^2*K1^2*M^5*Sqrt[13/(52003*Pi)]*u^6)/
       b^3 - (((26443*I)/14336000)*d^12*K0^2*M^5*Sqrt[17/(39767*Pi)]*u^6)/
       b^3 - (((528571*I)/9504000)*d^4*K1^2*M^5*Sqrt[17/(39767*Pi)]*u^6)/
       b^3 - (((1044377*I)/4967424000)*K0^2*M^5*Sqrt[19/(35581*Pi)]*u^6)/
       b^3 - (((156664273*I)/5960908800)*d^6*K0^2*M^5*Sqrt[19/(35581*Pi)]*
        u^6)/b^3 - (((54041341*I)/2980454400)*d^6*K1^2*M^5*
        Sqrt[19/(35581*Pi)]*u^6)/b^3 - (((1308029*I)/152064000)*d^4*K0^2*M^5*
        Sqrt[23/(29393*Pi)]*u^6)/b^3 - (989327*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (258048000*b^3) - (5562061*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (43008000*b^3) - (9458671*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (36864000*b^3) + (5823403*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (12902400*b^3) + (16081283*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (51609600*b^3) - (7257643*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (25804800*b^3) - (4745131*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (51609600*b^3) - (((1833489199*I)/14902272000)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) + (((58561*I)/1382400)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) + (((122662469*I)/129024000)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) + (((45967*I)/860160)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) - (((4297231*I)/21504000)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) + (((383713*I)/43008000)*d^12*K0^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) + (((138197231*I)/29804544000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) - (((19569931*I)/172032000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) + (((785949799*I)/827904000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) + (((73169843*I)/387072000)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) + (((2281973*I)/43008000)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) - (((55019*I)/3072000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) + (((72877*I)/16588800)*d^8*K0*K1*M^5*
        Sqrt[7/(96577*Pi)]*u^7)/b^3 + (((8200133*I)/1032192000)*d^12*K0*K1*
        M^5*Sqrt[17/(39767*Pi)]*u^7)/b^3 + (((2037293*I)/22353408000)*d^4*K0*
        K1*M^5*Sqrt[19/(35581*Pi)]*u^7)/b^3 - 
      (390253*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(258048000*b^3) - 
      (5091787*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(129024000*b^3) - 
      (955287*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(28672000*b^3) + 
      (1565719*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(12902400*b^3) - 
      (1234063*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(25804800*b^3) - 
      (565189*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(51609600*b^3) + 
      (103277*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(86016000*b^3) + 
      (2075429*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(129024000*b^3) - 
      (12129979*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(258048000*b^3) - 
      (181397*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(12902400*b^3) - 
      (103297*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^7)/(3686400*b^3) + 
      (46517*d^8*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^7)/(51609600*b^3) + 
      (215*d^8*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^7)/(32768*b^3) - 
      (5237*d^12*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^7)/(7372800*b^3) - 
      (((6580031*I)/1655808000)*K0*K1*M^5*u^7)/(b^3*Sqrt[676039*Pi]) - 
      (((252701717*I)/3725568000)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[676039*Pi]) + 
      (((2613279863*I)/22353408000)*d^6*K0*K1*M^5*u^7)/
       (b^3*Sqrt[676039*Pi]) - (((201293*I)/3584000)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[676039*Pi]) - (((32303153*I)/206438400)*d^12*K0*K1*M^5*u^7)/
       (b^3*Sqrt[676039*Pi]) + (((7177001*I)/928972800)*d^8*K0^2*M^5*
        Sqrt[13/(52003*Pi)]*u^8)/b^3 + (((3040477*I)/16257024000)*K1^2*M^5*
        Sqrt[13/(52003*Pi)]*u^8)/b^3 + (((1316657*I)/3096576000)*d^12*K1^2*
        M^5*Sqrt[17/(39767*Pi)]*u^8)/b^3 + (((8157389*I)/2032128000)*d^6*K0^2*
        M^5*Sqrt[19/(35581*Pi)]*u^8)/b^3 - (((11593426153*I)/1430618112000)*
        d^4*K0^2*M^5*Sqrt[23/(29393*Pi)]*u^8)/b^3 - 
      (((46824191*I)/1548288000)*d^8*K1^2*M^5*Sqrt[23/(29393*Pi)]*u^8)/b^3 - 
      (239*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(307200*b^3) - 
      (4113*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(358400*b^3) - 
      (2663*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(430080*b^3) + 
      (4721*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(201600*b^3) + 
      (108439*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(6451200*b^3) - 
      (11003*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(645120*b^3) - 
      (3387*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(716800*b^3) - 
      (((51721*I)/17031168)*K0^2*M^5*u^8)/(b^3*Sqrt[676039*Pi]) - 
      (((4759169*I)/99348480)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[676039*Pi]) + 
      (((103392166117*I)/476872704000)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[676039*Pi]) - (((130615741*I)/928972800)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[676039*Pi]) - (((13373*I)/1075200)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[676039*Pi]) - (((2419*I)/768000)*d^12*K0^2*M^5*u^8)/
       (b^3*Sqrt[676039*Pi]) + (((7153247*I)/6967296000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[676039*Pi]) + (((3134585011*I)/67060224000)*d^2*K1^2*M^5*
        u^8)/(b^3*Sqrt[676039*Pi]) - (((386391217*I)/7451136000)*d^4*K1^2*M^5*
        u^8)/(b^3*Sqrt[676039*Pi]) - (((3839355281*I)/67060224000)*d^6*K1^2*
        M^5*u^8)/(b^3*Sqrt[676039*Pi]) + (((10553956873*I)/13934592000)*d^8*
        K1^2*M^5*u^8)/(b^3*Sqrt[676039*Pi]) + 
      (((4411*I)/4032000)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[676039*Pi]) - 
      (((34768129*I)/3096576000)*d^12*K1^2*M^5*u^8)/(b^3*Sqrt[676039*Pi]) - 
      (((6857*I)/32256000)*d^10*K0*K1*M^5*Sqrt[17/(39767*Pi)]*u^9)/b^3 + 
      (((13008491*I)/3096576000)*d^12*K0*K1*M^5*Sqrt[17/(39767*Pi)]*u^9)/
       b^3 - (((13925548411*I)/1072963584000)*d^6*K0*K1*M^5*
        Sqrt[23/(29393*Pi)]*u^9)/b^3 - (109013*K0^2*M^5*Sqrt[Pi/676039]*u^9)/
       (193536000*b^3) + (1409677*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^9)/
       (193536000*b^3) - (4691*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^9)/
       (1843200*b^3) + (117647*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (193536000*b^3) + (492103*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (96768000*b^3) + (1607*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (3225600*b^3) + (76847*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (12902400*b^3) - (10151*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (6451200*b^3) - (1493*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (4300800*b^3) - (61*d^10*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^9)/
       (307200*b^3) - (83*d^12*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^9)/
       (1843200*b^3) + (859*d^6*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^9)/
       (3225600*b^3) - (152251*d^4*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^9)/
       (193536000*b^3) - (24959*d^2*K0^2*M^5*Sqrt[(23*Pi)/29393]*u^9)/
       (96768000*b^3) - (((35338001*I)/33530112000)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[676039*Pi]) - (((41947847*I)/6706022400)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[676039*Pi]) + (((82189*I)/9408000)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[676039*Pi]) + (((106768759151*I)/357654528000)*d^6*K0*K1*M^5*
        u^9)/(b^3*Sqrt[676039*Pi]) + (((215143*I)/87091200)*d^8*K0*K1*M^5*
        u^9)/(b^3*Sqrt[676039*Pi]) + (((183*I)/143360)*d^10*K0*K1*M^5*u^9)/
       (b^3*Sqrt[676039*Pi]) - (((226028443*I)/3096576000)*d^12*K0*K1*M^5*
        u^9)/(b^3*Sqrt[676039*Pi]) - ((I/64000)*d^12*K0^2*M^5*
        Sqrt[7/(96577*Pi)]*u^10)/b^3 - ((I/144000)*d^12*K1^2*M^5*
        Sqrt[17/(39767*Pi)]*u^10)/b^3 - (((382861*I)/1341204480)*d^2*K0^2*M^5*
        Sqrt[19/(35581*Pi)]*u^10)/b^3 + (((99769729*I)/16765056000)*d^4*K0^2*
        M^5*Sqrt[19/(35581*Pi)]*u^10)/b^3 - 
      (((34423*I)/838252800)*K0^2*M^5*Sqrt[23/(29393*Pi)]*u^10)/b^3 + 
      (((859*I)/7257600)*d^8*K1^2*M^5*Sqrt[23/(29393*Pi)]*u^10)/b^3 - 
      ((I/1075200)*d^10*K1^2*M^5*Sqrt[247/(2737*Pi)]*u^10)/b^3 - 
      (3901*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(29030400*b^3) - 
      (677*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(2073600*b^3) + 
      (14153*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(29030400*b^3) + 
      (149*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(2419200*b^3) + 
      (3191*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(9676800*b^3) - 
      (1721*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(4838400*b^3) - 
      (67*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(1075200*b^3) - 
      (((22196963*I)/217728000)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[676039*Pi]) - 
      (((6270503*I)/2395008000)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[676039*Pi]) - 
      (((198259*I)/108864000)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[676039*Pi]) - 
      (((661*I)/3225600)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[676039*Pi]) + 
      (((4236851*I)/4191264000)*K1^2*M^5*u^10)/(b^3*Sqrt[676039*Pi]) + 
      (((16169747*I)/3048192000)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[676039*Pi]) - 
      (((98355539*I)/8382528000)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[676039*Pi]) + 
      (((17007317*I)/5588352000)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[676039*Pi]) - 
      ((I/1296000)*K0*K1*M^5*Sqrt[7/(96577*Pi)]*u^11)/b^3 + 
      (((29219*I)/96768000)*d^12*K0*K1*M^5*Sqrt[17/(39767*Pi)]*u^11)/b^3 - 
      (((29*I)/69854400)*d^2*K0*K1*M^5*Sqrt[19/(35581*Pi)]*u^11)/b^3 - 
      (17321*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(72576000*b^3) + 
      (119201*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(145152000*b^3) - 
      (1097*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(2419200*b^3) + 
      (11*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(1935360*b^3) - 
      (11*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(967680*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(645120*b^3) + 
      (6221*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(48384000*b^3) - 
      (40309*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(48384000*b^3) + 
      (11*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(1935360*b^3) - 
      (11*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(967680*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(645120*b^3) + 
      (71*d^6*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^11)/(2419200*b^3) + 
      (271*d^2*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^11)/(24192000*b^3) - 
      (19*K0^2*M^5*Sqrt[(133*Pi)/5083]*u^11)/(20736000*b^3) - 
      (((283417*I)/2095632000)*K0*K1*M^5*u^11)/(b^3*Sqrt[676039*Pi]) + 
      (((141541*I)/381024000)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[676039*Pi]) - 
      (((126283*I)/523908000)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[676039*Pi]) + 
      (((463*I)/5443200)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[676039*Pi]) - 
      ((I/20160)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[676039*Pi]) - 
      (((498403*I)/96768000)*d^12*K0*K1*M^5*u^11)/(b^3*Sqrt[676039*Pi]) - 
      (((1417*I)/130977000)*K0^2*M^5*Sqrt[13/(52003*Pi)]*u^12)/b^3 + 
      (((1417*I)/43659000)*d^4*K0^2*M^5*Sqrt[13/(52003*Pi)]*u^12)/b^3 - 
      (((1417*I)/65488500)*d^6*K0^2*M^5*Sqrt[13/(52003*Pi)]*u^12)/b^3 + 
      (((1417*I)/130977000)*K1^2*M^5*Sqrt[13/(52003*Pi)]*u^12)/b^3 - 
      (((1417*I)/43659000)*d^4*K1^2*M^5*Sqrt[13/(52003*Pi)]*u^12)/b^3 + 
      (((1417*I)/65488500)*d^6*K1^2*M^5*Sqrt[13/(52003*Pi)]*u^12)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(70875*b^3) + 
      (2*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(70875*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(70875*b^3) - 
      (K0^2*M^5*Sqrt[Pi/676039]*u^13)/(70875*b^3) + 
      (2*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(70875*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(70875*b^3) + 
      (K1^2*M^5*Sqrt[Pi/676039]*u^13)/(70875*b^3) - 
      (2*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(70875*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(70875*b^3))/Pi, 
    ((-27527*d^2*K1*M^5*Sqrt[Pi/676039]*u)/(36864*b^3*E^u) + 
      (665617*d^6*K1*M^5*Sqrt[Pi/676039]*u)/(184320*b^3*E^u) - 
      (131*K1*M^5*Sqrt[(7*Pi)/96577]*u)/(36864*b^3*E^u) - 
      (623*d^4*K1*M^5*Sqrt[(7*Pi)/96577]*u)/(36864*b^3*E^u) - 
      (42071*d^8*K1*M^5*Sqrt[(13*Pi)/52003]*u)/(184320*b^3*E^u) - 
      (9053*d^10*K1*M^5*Sqrt[(13*Pi)/52003]*u)/(184320*b^3*E^u) + 
      (4631*d^12*K1*M^5*Sqrt[(13*Pi)/52003]*u)/(61440*b^3*E^u) - 
      (451*d^14*K1*M^5*Sqrt[(13*Pi)/52003]*u)/(61440*b^3*E^u) - 
      (10553*K0*M^5*Sqrt[Pi/676039]*u^2)/(737280*b^3*E^u) - 
      (333779*d^2*K0*M^5*Sqrt[Pi/676039]*u^2)/(737280*b^3*E^u) + 
      (1560997*d^6*K0*M^5*Sqrt[Pi/676039]*u^2)/(737280*b^3*E^u) - 
      (890291*d^8*K0*M^5*Sqrt[Pi/676039]*u^2)/(737280*b^3*E^u) - 
      (79981*d^10*K0*M^5*Sqrt[Pi/676039]*u^2)/(147456*b^3*E^u) + 
      (62161*d^12*K0*M^5*Sqrt[Pi/676039]*u^2)/(147456*b^3*E^u) - 
      (35761*d^14*K0*M^5*Sqrt[Pi/676039]*u^2)/(737280*b^3*E^u) - 
      (27527*d^2*K1*M^5*Sqrt[Pi/676039]*u^2)/(36864*b^3*E^u) + 
      (665617*d^6*K1*M^5*Sqrt[Pi/676039]*u^2)/(184320*b^3*E^u) - 
      (131*K1*M^5*Sqrt[(7*Pi)/96577]*u^2)/(36864*b^3*E^u) - 
      (623*d^4*K1*M^5*Sqrt[(7*Pi)/96577]*u^2)/(36864*b^3*E^u) - 
      (5167*d^4*K0*M^5*Sqrt[(13*Pi)/52003]*u^2)/(245760*b^3*E^u) - 
      (42071*d^8*K1*M^5*Sqrt[(13*Pi)/52003]*u^2)/(184320*b^3*E^u) - 
      (9053*d^10*K1*M^5*Sqrt[(13*Pi)/52003]*u^2)/(184320*b^3*E^u) + 
      (4631*d^12*K1*M^5*Sqrt[(13*Pi)/52003]*u^2)/(61440*b^3*E^u) - 
      (451*d^14*K1*M^5*Sqrt[(13*Pi)/52003]*u^2)/(61440*b^3*E^u) - 
      (10553*K0*M^5*Sqrt[Pi/676039]*u^3)/(737280*b^3*E^u) - 
      (333779*d^2*K0*M^5*Sqrt[Pi/676039]*u^3)/(737280*b^3*E^u) + 
      (1560997*d^6*K0*M^5*Sqrt[Pi/676039]*u^3)/(737280*b^3*E^u) - 
      (890291*d^8*K0*M^5*Sqrt[Pi/676039]*u^3)/(737280*b^3*E^u) - 
      (79981*d^10*K0*M^5*Sqrt[Pi/676039]*u^3)/(147456*b^3*E^u) + 
      (62161*d^12*K0*M^5*Sqrt[Pi/676039]*u^3)/(147456*b^3*E^u) - 
      (35761*d^14*K0*M^5*Sqrt[Pi/676039]*u^3)/(737280*b^3*E^u) + 
      (7441297*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(2052587520*b^3) + 
      (92118409*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(513146880*b^3) - 
      (312457511*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(513146880*b^3) - 
      (1187998687*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(1026293760*b^3) + 
      (301673779*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(513146880*b^3) + 
      (21472393*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(64143360*b^3) + 
      (1037579*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(513146880*b^3) - 
      (137407*d^16*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(410517504*b^3) - 
      (473438557*K1*M^5*Sqrt[Pi/676039]*u^3)/(20437401600*b^3*E^u) - 
      (16207567039*d^2*K1*M^5*Sqrt[Pi/676039]*u^3)/(20437401600*b^3*E^u) - 
      (2765950963*d^4*K1*M^5*Sqrt[Pi/676039]*u^3)/(2919628800*b^3*E^u) + 
      (445255949*d^6*K1*M^5*Sqrt[Pi/676039]*u^3)/(123863040*b^3*E^u) - 
      (18377949*d^8*K1*M^5*Sqrt[Pi/676039]*u^3)/(22937600*b^3*E^u) - 
      (2511779839*d^10*K1*M^5*Sqrt[Pi/676039]*u^3)/(1857945600*b^3*E^u) + 
      (716567603*d^12*K1*M^5*Sqrt[Pi/676039]*u^3)/(1857945600*b^3*E^u) - 
      (118407463*d^14*K1*M^5*Sqrt[Pi/676039]*u^3)/(1857945600*b^3*E^u) + 
      (52581989*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(12828672*b^3) - 
      (873252181*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(128286720*b^3) + 
      (59987*K1^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(11403264*b^3) - 
      (5167*d^4*K0*M^5*Sqrt[(13*Pi)/52003]*u^3)/(245760*b^3*E^u) + 
      (9732581*d^10*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(25657344*b^3) + 
      (21911*d^16*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(34209792*b^3) - 
      (67754663*d^8*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^3)/(256573440*b^3) + 
      (8898931*d^4*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^3)/(256573440*b^3) + 
      (2127049*d^2*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^3)/(25657344*b^3) + 
      (353*d^14*K1^2*M^5*Sqrt[(91*Pi)/7429]*u^3)/(4751360*b^3) + 
      (20749*d^12*K1^2*M^5*Sqrt[(247*Pi)/2737]*u^3)/(8017920*b^3) - 
      (393965317*K0*M^5*Sqrt[Pi/676039]*u^4)/(40874803200*b^3*E^u) - 
      (12676621159*d^2*K0*M^5*Sqrt[Pi/676039]*u^4)/(40874803200*b^3*E^u) - 
      (1863391723*d^4*K0*M^5*Sqrt[Pi/676039]*u^4)/(5839257600*b^3*E^u) + 
      (66945313*d^6*K0*M^5*Sqrt[Pi/676039]*u^4)/(49545216*b^3*E^u) - 
      (148751341*d^8*K0*M^5*Sqrt[Pi/676039]*u^4)/(412876800*b^3*E^u) + 
      (558324203*d^12*K0*M^5*Sqrt[Pi/676039]*u^4)/(3715891200*b^3*E^u) - 
      (100714543*d^14*K0*M^5*Sqrt[Pi/676039]*u^4)/(3715891200*b^3*E^u) - 
      (280137757*K1*M^5*Sqrt[Pi/676039]*u^4)/(20437401600*b^3*E^u) - 
      (10864999039*d^2*K1*M^5*Sqrt[Pi/676039]*u^4)/(20437401600*b^3*E^u) - 
      (2995894963*d^4*K1*M^5*Sqrt[Pi/676039]*u^4)/(2919628800*b^3*E^u) + 
      (6533153*d^6*K1*M^5*Sqrt[Pi/676039]*u^4)/(2752512*b^3*E^u) + 
      (293424497*d^8*K1*M^5*Sqrt[Pi/676039]*u^4)/(619315200*b^3*E^u) - 
      (2327349439*d^10*K1*M^5*Sqrt[Pi/676039]*u^4)/(1857945600*b^3*E^u) + 
      (11390963*d^12*K1*M^5*Sqrt[Pi/676039]*u^4)/(1857945600*b^3*E^u) - 
      (54520423*d^14*K1*M^5*Sqrt[Pi/676039]*u^4)/(1857945600*b^3*E^u) + 
      (520003090777*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(9482954342400*b^3) + 
      (640553839493*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(263415398400*b^3) + 
      (556326296033*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(79024619520*b^3) - 
      (809095158169*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(86208675840*b^3) + 
      (4933102218391*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(646565068800*b^3) + 
      (3600567949621*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/
       (1778053939200*b^3) + (29308918433*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/
       (1422443151360*b^3) + (41342225611*d^16*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/
       (5689772605440*b^3) - (135824323*d^10*K0*M^5*Sqrt[(13*Pi)/52003]*u^4)/
       (3715891200*b^3*E^u) - (27239216629*d^6*K0*K1*M^5*Sqrt[(19*Pi)/35581]*
        u^4)/(52683079680*b^3) - (203344117*K0*M^5*Sqrt[Pi/676039]*u^5)/
       (40874803200*b^3*E^u) - (1821576763*d^4*K0*M^5*Sqrt[Pi/676039]*u^5)/
       (5839257600*b^3*E^u) + (35433329*d^6*K0*M^5*Sqrt[Pi/676039]*u^5)/
       (49545216*b^3*E^u) + (233765737*d^8*K0*M^5*Sqrt[Pi/676039]*u^5)/
       (1238630400*b^3*E^u) - (1428155479*d^10*K0*M^5*Sqrt[Pi/676039]*u^5)/
       (3715891200*b^3*E^u) - (70390597*d^12*K0*M^5*Sqrt[Pi/676039]*u^5)/
       (3715891200*b^3*E^u) - (35602783*d^14*K0*M^5*Sqrt[Pi/676039]*u^5)/
       (3715891200*b^3*E^u) + (297976960297*K0^2*M^5*Sqrt[Pi/676039]*u^5)/
       (18965908684800*b^3) + (1107452211799*d^2*K0^2*M^5*Sqrt[Pi/676039]*
        u^5)/(1580492390400*b^3) + (65355665569*d^4*K0^2*M^5*Sqrt[Pi/676039]*
        u^5)/(31609847808*b^3) - (879498351013*d^6*K0^2*M^5*Sqrt[Pi/676039]*
        u^5)/(316098478080*b^3) - (491033200921*d^8*K0^2*M^5*Sqrt[Pi/676039]*
        u^5)/(172417351680*b^3) + (2827399822111*d^10*K0^2*M^5*
        Sqrt[Pi/676039]*u^5)/(1293130137600*b^3) + 
      (2311334942251*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(3556107878400*b^3) + 
      (19809163291*d^16*K0^2*M^5*Sqrt[Pi/676039]*u^5)/(11379545210880*b^3) - 
      (612131567*K1*M^5*Sqrt[Pi/676039]*u^5)/(81749606400*b^3*E^u) - 
      (35228464483*d^4*K1*M^5*Sqrt[Pi/676039]*u^5)/(81749606400*b^3*E^u) + 
      (7650217313*d^6*K1*M^5*Sqrt[Pi/676039]*u^5)/(7431782400*b^3*E^u) + 
      (596572883*d^8*K1*M^5*Sqrt[Pi/676039]*u^5)/(2477260800*b^3*E^u) - 
      (48018177*d^10*K1*M^5*Sqrt[Pi/676039]*u^5)/(91750400*b^3*E^u) - 
      (19448461*d^12*K1*M^5*Sqrt[Pi/676039]*u^5)/(495452160*b^3*E^u) - 
      (28118183*d^14*K1*M^5*Sqrt[Pi/676039]*u^5)/(2477260800*b^3*E^u) + 
      (693063914562203*K1^2*M^5*Sqrt[Pi/676039]*u^5)/(22190113161216000*
        b^3) + (1642966657224157*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (1109505658060800*b^3) + (6835543753627607*d^4*K1^2*M^5*
        Sqrt[Pi/676039]*u^5)/(1386882072576000*b^3) - 
      (789573489296849*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (142244315136000*b^3) - (66733866312767*d^8*K1^2*M^5*Sqrt[Pi/676039]*
        u^5)/(8620867584000*b^3) + (62738504903911*d^10*K1^2*M^5*
        Sqrt[Pi/676039]*u^5)/(12931301376000*b^3) + 
      (421959142887473*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (213366472704000*b^3) + (622665556031*d^16*K1^2*M^5*Sqrt[Pi/676039]*
        u^5)/(341386356326400*b^3) + (1777899581*d^14*K0^2*M^5*
        Sqrt[(13*Pi)/52003]*u^5)/(2844886302720*b^3) + 
      (653610304339*d^14*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^5)/
       (426732945408000*b^3) - (418632167*d^2*K0*M^5*Sqrt[(17*Pi)/39767]*u^5)/
       (40874803200*b^3*E^u) - (916417727*d^2*K1*M^5*Sqrt[(23*Pi)/29393]*u^5)/
       (81749606400*b^3*E^u) - (275258873*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (108999475200*b^3*E^u) - (20946501769*d^2*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (326998425600*b^3*E^u) - (30460237123*d^4*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (326998425600*b^3*E^u) + (1240883009*d^6*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (5945425920*b^3*E^u) + (1004554039*d^8*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (9909043200*b^3*E^u) - (3677059913*d^10*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (29727129600*b^3*E^u) - (708105563*d^12*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (29727129600*b^3*E^u) - (16900237*d^14*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (5945425920*b^3*E^u) - (265674361*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (245248819200*b^3*E^u) - (23813907367*d^2*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (245248819200*b^3*E^u) - (64802345989*d^4*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (245248819200*b^3*E^u) + (1208089333*d^8*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (7431782400*b^3*E^u) - (378943121*d^10*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (1486356480*b^3*E^u) - (83615677*d^12*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (2477260800*b^3*E^u) - (2701217*d^14*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (825753600*b^3*E^u) + (606460102564073*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (22190113161216000*b^3) + (1329656735286487*d^2*K0*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(1109505658060800*b^3) + 
      (5150903217428147*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (1386882072576000*b^3) - (616745021855219*d^6*K0*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(142244315136000*b^3) - 
      (50026524759077*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (8620867584000*b^3) + (46859288769781*d^10*K0*K1*M^5*Sqrt[Pi/676039]*
        u^6)/(12931301376000*b^3) + (331543271651663*d^12*K0*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(213366472704000*b^3) + 
      (8678158508197*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (426732945408000*b^3) + (371505061397*d^16*K0*K1*M^5*Sqrt[Pi/676039]*
        u^6)/(341386356326400*b^3) + (56233477*d^6*K1*M^5*Sqrt[(13*Pi)/52003]*
        u^6)/(1486356480*b^3*E^u) - (14818878419*d^2*K0*M^5*Sqrt[Pi/676039]*
        u^7)/(980995276800*b^3*E^u) + (2564113837*d^6*K0*M^5*Sqrt[Pi/676039]*
        u^7)/(29727129600*b^3*E^u) - (1675575793*d^10*K0*M^5*Sqrt[Pi/676039]*
        u^7)/(29727129600*b^3*E^u) - (327811811*d^12*K0*M^5*Sqrt[Pi/676039]*
        u^7)/(29727129600*b^3*E^u) - (20989001*d^14*K0*M^5*Sqrt[Pi/676039]*
        u^7)/(29727129600*b^3*E^u) + (3188272054288037*d^4*K0^2*M^5*
        Sqrt[Pi/676039]*u^7)/(5547528290304000*b^3) - 
      (49287711811033*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (71122157568000*b^3) + (507980305141*d^10*K0^2*M^5*Sqrt[Pi/676039]*
        u^7)/(923664384000*b^3) + (112693617907249*d^12*K0^2*M^5*
        Sqrt[Pi/676039]*u^7)/(426732945408000*b^3) + 
      (4443534941*d^16*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(48769479475200*b^3) - 
      (278188278119*d^4*K1*M^5*Sqrt[Pi/676039]*u^7)/(5722472448000*b^3*E^u) + 
      (1037299027*d^6*K1*M^5*Sqrt[Pi/676039]*u^7)/(9289728000*b^3*E^u) + 
      (1315011151*d^8*K1*M^5*Sqrt[Pi/676039]*u^7)/(24772608000*b^3*E^u) - 
      (12791879*d^12*K1*M^5*Sqrt[Pi/676039]*u^7)/(990904320*b^3*E^u) - 
      (330341*d^14*K1*M^5*Sqrt[Pi/676039]*u^7)/(412876800*b^3*E^u) + 
      (3890065520419987*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (12944232677376000*b^3) - (509952365047381*d^6*K1^2*M^5*
        Sqrt[Pi/676039]*u^7)/(426732945408000*b^3) - 
      (41359512461269*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (25862602752000*b^3) + (369573447923*d^10*K1^2*M^5*Sqrt[Pi/676039]*
        u^7)/(369465753600*b^3) + (548676288557*d^14*K1^2*M^5*Sqrt[Pi/676039]*
        u^7)/(85346589081600*b^3) + (132433779391*d^16*K1^2*M^5*
        Sqrt[Pi/676039]*u^7)/(1706931781632000*b^3) + 
      (909626180401*d^12*K1^2*M^5*Sqrt[(7*Pi)/96577]*u^7)/
       (15240462336000*b^3) - (2515210349*d^2*K1*M^5*Sqrt[(13*Pi)/52003]*u^7)/
       (953745408000*b^3*E^u) - (11089129*K0*M^5*Sqrt[(17*Pi)/39767]*u^7)/
       (980995276800*b^3*E^u) - (3482722129*d^4*K0*M^5*Sqrt[(17*Pi)/39767]*
        u^7)/(980995276800*b^3*E^u) + (12850841*d^8*K0*M^5*
        Sqrt[(19*Pi)/35581]*u^7)/(4246732800*b^3*E^u) + 
      (6073121338073*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^7)/
       (22190113161216000*b^3) - (478312291*K1*M^5*Sqrt[(19*Pi)/35581]*u^7)/
       (5722472448000*b^3*E^u) - (130153633*d^10*K1*M^5*Sqrt[(19*Pi)/35581]*
        u^7)/(37158912000*b^3*E^u) + (43816843364347*K1^2*M^5*
        Sqrt[(19*Pi)/35581]*u^7)/(155330792128512000*b^3) + 
      (362349791537831*d^4*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^7)/
       (6472116338688000*b^3) - (9420829841*d^8*K0^2*M^5*Sqrt[(119*Pi)/5681]*
        u^7)/(1231552512000*b^3) + (3810179537*d^14*K0^2*M^5*
        Sqrt[(247*Pi)/2737]*u^7)/(213366472704000*b^3) + 
      (290613862991*d^2*K0^2*M^5*Sqrt[(391*Pi)/1729]*u^7)/
       (554752829030400*b^3) - (137633522491*d^2*K0*M^5*Sqrt[Pi/676039]*u^8)/
       (34334834688000*b^3*E^u) + (265560497*d^6*K0*M^5*Sqrt[Pi/676039]*u^8)/
       (49545216000*b^3*E^u) + (35853592913*d^8*K0*M^5*Sqrt[Pi/676039]*u^8)/
       (1634992128000*b^3*E^u) - (874493611*d^10*K0*M^5*Sqrt[Pi/676039]*u^8)/
       (63700992000*b^3*E^u) - (2005079*d^14*K0*M^5*Sqrt[Pi/676039]*u^8)/
       (12740198400*b^3*E^u) + (10572695209*K1*M^5*Sqrt[Pi/676039]*u^8)/
       (17167417344000*b^3*E^u) - (13985442839*d^2*K1*M^5*Sqrt[Pi/676039]*
        u^8)/(1716741734400*b^3*E^u) + (91588769*d^6*K1*M^5*Sqrt[Pi/676039]*
        u^8)/(2064384000*b^3*E^u) + (2792393081*d^8*K1*M^5*Sqrt[Pi/676039]*
        u^8)/(272498688000*b^3*E^u) - (702496229*d^10*K1*M^5*Sqrt[Pi/676039]*
        u^8)/(37158912000*b^3*E^u) - (263396257*d^12*K1*M^5*Sqrt[Pi/676039]*
        u^8)/(74317824000*b^3*E^u) - (820609*d^14*K1*M^5*Sqrt[Pi/676039]*u^8)/
       (4644864000*b^3*E^u) + (105000325933*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/
       (26634223616000*b^3) + (764435283183457*d^2*K0*K1*M^5*Sqrt[Pi/676039]*
        u^8)/(4854087254016000*b^3) + (2453689931582629*d^4*K0*K1*M^5*
        Sqrt[Pi/676039]*u^8)/(4854087254016000*b^3) - 
      (30176334924389*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/
       (53341618176000*b^3) + (11567091774463*d^12*K0*K1*M^5*Sqrt[Pi/676039]*
        u^8)/(53341618176000*b^3) - (3014316593*d^16*K0*K1*M^5*
        Sqrt[Pi/676039]*u^8)/(213366472704000*b^3) - 
      (1402552721*K0*M^5*Sqrt[(17*Pi)/39767]*u^8)/(34334834688000*b^3*E^u) - 
      (16582507*d^12*K0*M^5*Sqrt[(17*Pi)/39767]*u^8)/(89181388800*b^3*E^u) - 
      (153951295987*d^8*K0*K1*M^5*Sqrt[(17*Pi)/39767]*u^8)/
       (3232825344000*b^3) - (10010194963*d^4*K0*M^5*Sqrt[(19*Pi)/35581]*u^8)/
       (34334834688000*b^3*E^u) + (41463342619*d^10*K0*K1*M^5*
        Sqrt[(19*Pi)/35581]*u^8)/(1616412672000*b^3) - 
      (1659527549*d^4*K1*M^5*Sqrt[(23*Pi)/29393]*u^8)/
       (1560674304000*b^3*E^u) + (9631172519*d^14*K0*K1*M^5*
        Sqrt[(23*Pi)/29393]*u^8)/(53341618176000*b^3) + 
      (3406117417*K0*M^5*Sqrt[Pi/676039]*u^9)/(17167417344000*b^3*E^u) + 
      (1830045323*d^2*K0*M^5*Sqrt[Pi/676039]*u^9)/(11158821273600*b^3*E^u) + 
      (2754388583*d^6*K0*M^5*Sqrt[Pi/676039]*u^9)/(483065856000*b^3*E^u) + 
      (13004877229*d^8*K0*M^5*Sqrt[Pi/676039]*u^9)/(3542482944000*b^3*E^u) - 
      (149731103*d^12*K0*M^5*Sqrt[Pi/676039]*u^9)/(222953472000*b^3*E^u) + 
      (316997171580107*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^9)/
       (19416349016064000*b^3) + (176265376805407*d^4*K0^2*M^5*
        Sqrt[Pi/676039]*u^9)/(3883269803212800*b^3) - 
      (9010461787631*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^9)/
       (213366472704000*b^3) + (973490186321*d^10*K0^2*M^5*Sqrt[Pi/676039]*
        u^9)/(19396952064000*b^3) + (473352507529*d^12*K0^2*M^5*
        Sqrt[Pi/676039]*u^9)/(19396952064000*b^3) - 
      (19785841547*K1*M^5*Sqrt[Pi/676039]*u^9)/(51502252032000*b^3*E^u) - 
      (34203678421*d^2*K1*M^5*Sqrt[Pi/676039]*u^9)/(15216574464000*b^3*E^u) - 
      (223414875149*d^4*K1*M^5*Sqrt[Pi/676039]*u^9)/(669529276416000*b^3*
        E^u) + (5660485367*d^6*K1*M^5*Sqrt[Pi/676039]*u^9)/
       (1449197568000*b^3*E^u) + (4202868563*d^8*K1*M^5*Sqrt[Pi/676039]*u^9)/
       (1275293859840*b^3*E^u) - (144925421*d^10*K1*M^5*Sqrt[Pi/676039]*u^9)/
       (41803776000*b^3*E^u) - (489996803*d^12*K1*M^5*Sqrt[Pi/676039]*u^9)/
       (668860416000*b^3*E^u) + (594272396761*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (6472116338688000*b^3) + (21227741731811*d^4*K1^2*M^5*Sqrt[Pi/676039]*
        u^9)/(239708012544000*b^3) - (2662374466159*d^6*K1^2*M^5*
        Sqrt[Pi/676039]*u^9)/(23707385856000*b^3) - 
      (34901228281*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(307888128000*b^3) + 
      (170980738793*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(2155216896000*b^3) + 
      (942996617117*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(30480924672000*b^3) + 
      (21654804029*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(30480924672000*b^3) - 
      (74827*d^14*K0*M^5*Sqrt[(7*Pi)/96577]*u^9)/(15925248000*b^3*E^u) - 
      (6883363*d^10*K0*M^5*Sqrt[(13*Pi)/52003]*u^9)/(27869184000*b^3*E^u) + 
      (814284013*d^14*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^9)/
       (19396952064000*b^3) - (76406375809*d^4*K0*M^5*Sqrt[(17*Pi)/39767]*
        u^9)/(223176425472000*b^3*E^u) - 
      (718259*d^14*K1*M^5*Sqrt[(17*Pi)/39767]*u^9)/(334430208000*b^3*E^u) + 
      (784841056693*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^9)/
       (19416349016064000*b^3) - (63803*d^16*K0^2*M^5*Sqrt[(19*Pi)/35581]*
        u^9)/(167215104000*b^3) - (5362837351*d^8*K0^2*M^5*
        Sqrt[(23*Pi)/29393]*u^9)/(1293130137600*b^3) + 
      (488490659537*d^2*K1^2*M^5*Sqrt[(23*Pi)/29393]*u^9)/
       (431474422579200*b^3) - (12261961*d^16*K1^2*M^5*Sqrt[(23*Pi)/29393]*
        u^9)/(26670809088000*b^3) - (2988508531*K0*M^5*Sqrt[Pi/676039]*u^10)/
       (16738231910400*b^3*E^u) + (16926576917*d^2*K0*M^5*Sqrt[Pi/676039]*
        u^10)/(41845579776000*b^3*E^u) - 
      (4409212061*d^4*K0*M^5*Sqrt[Pi/676039]*u^10)/(6437781504000*b^3*E^u) + 
      (150425719*d^6*K0*M^5*Sqrt[Pi/676039]*u^10)/(996323328000*b^3*E^u) + 
      (3604271651*d^8*K0*M^5*Sqrt[Pi/676039]*u^10)/(3985293312000*b^3*E^u) - 
      (20054947*d^10*K0*M^5*Sqrt[Pi/676039]*u^10)/(41803776000*b^3*E^u) - 
      (9225263*d^12*K0*M^5*Sqrt[Pi/676039]*u^10)/(83607552000*b^3*E^u) - 
      (16603*d^14*K0*M^5*Sqrt[Pi/676039]*u^10)/(2612736000*b^3*E^u) + 
      (4393900109*K1*M^5*Sqrt[Pi/676039]*u^10)/(20922789888000*b^3*E^u) - 
      (14006403227*d^2*K1*M^5*Sqrt[Pi/676039]*u^10)/(16738231910400*b^3*
        E^u) - (1216738339*d^4*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (3804143616000*b^3*E^u) + (6186380323*d^6*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (3985293312000*b^3*E^u) + (10102861*d^8*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (498161664000*b^3*E^u) - (1675801*d^10*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (3344302080*b^3*E^u) - (4929989*d^12*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (41803776000*b^3*E^u) - (82753*d^14*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (11943936000*b^3*E^u) + (51631033973*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (182028272025600*b^3) + (118468237625053*d^2*K0*K1*M^5*Sqrt[Pi/676039]*
        u^10)/(14562261762048000*b^3) + (407256489107401*d^4*K0*K1*M^5*
        Sqrt[Pi/676039]*u^10)/(14562261762048000*b^3) - 
      (552917981689*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (17780539392000*b^3) - (212725566661*d^8*K0*K1*M^5*Sqrt[Pi/676039]*
        u^10)/(4849238016000*b^3) + (393741915143*d^10*K0*K1*M^5*
        Sqrt[Pi/676039]*u^10)/(14547714048000*b^3) - 
      (135289673*d^16*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/(22860693504000*b^3) + 
      (138158236781*d^12*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^10)/
       (160024854528000*b^3) + (411736511*d^14*K0*K1*M^5*Sqrt[(23*Pi)/29393]*
        u^10)/(32004970905600*b^3) + (41368217*K0*M^5*Sqrt[Pi/676039]*u^11)/
       (760828723200*b^3*E^u) - (12566620459*d^2*K0*M^5*Sqrt[Pi/676039]*u^11)/
       (355687428096000*b^3*E^u) - (130932359879*d^4*K0*M^5*Sqrt[Pi/676039]*
        u^11)/(711374856192000*b^3*E^u) + 
      (26153311*d^8*K0*M^5*Sqrt[Pi/676039]*u^11)/(664215552000*b^3*E^u) - 
      (10967*d^14*K0*M^5*Sqrt[Pi/676039]*u^11)/(10450944000*b^3*E^u) + 
      (71550990871*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(728113088102400*b^3) + 
      (777399006089*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^11)/
       (14562261762048000*b^3) + (2840030375911*d^4*K0^2*M^5*Sqrt[Pi/676039]*
        u^11)/(1323841978368000*b^3) - (20351798273*d^8*K0^2*M^5*
        Sqrt[Pi/676039]*u^11)/(4849238016000*b^3) + 
      (1021760759*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(501645312000*b^3) + 
      (137072371693*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^11)/
       (160024854528000*b^3) + (4134387073*d^14*K0^2*M^5*Sqrt[Pi/676039]*
        u^11)/(160024854528000*b^3) - (13318273*d^16*K0^2*M^5*Sqrt[Pi/676039]*
        u^11)/(22860693504000*b^3) - (2983045621*K1*M^5*Sqrt[Pi/676039]*u^11)/
       (41845579776000*b^3*E^u) + (7146050143*d^2*K1*M^5*Sqrt[Pi/676039]*
        u^11)/(177843714048000*b^3*E^u) + 
      (2639829587*d^4*K1*M^5*Sqrt[Pi/676039]*u^11)/(64670441472000*b^3*E^u) + 
      (11473493*d^6*K1*M^5*Sqrt[Pi/676039]*u^11)/(1539772416000*b^3*E^u) + 
      (82290617*d^8*K1*M^5*Sqrt[Pi/676039]*u^11)/(1992646656000*b^3*E^u) - 
      (6173*d^10*K1*M^5*Sqrt[Pi/676039]*u^11)/(145152000*b^3*E^u) - 
      (7649*d^12*K1*M^5*Sqrt[Pi/676039]*u^11)/(516096000*b^3*E^u) - 
      (1109*d^14*K1*M^5*Sqrt[Pi/676039]*u^11)/(995328000*b^3*E^u) - 
      (2991339586441*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(43686785286144000*b^3) + 
      (6060317334307*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^11)/
       (3971525935104000*b^3) + (112794429878561*d^4*K1^2*M^5*Sqrt[Pi/676039]*
        u^11)/(43686785286144000*b^3) - (2950013747*d^6*K1^2*M^5*
        Sqrt[Pi/676039]*u^11)/(613122048000*b^3) - 
      (41392281851*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(14547714048000*b^3) + 
      (470423665609*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^11)/
       (480074563584000*b^3) + (14643192649*d^14*K1^2*M^5*Sqrt[Pi/676039]*
        u^11)/(480074563584000*b^3) - (162530491*d^16*K1^2*M^5*
        Sqrt[Pi/676039]*u^11)/(240037281792000*b^3) + 
      (7907681*d^6*K0*M^5*Sqrt[(7*Pi)/96577]*u^11)/(302455296000*b^3*E^u) - 
      (45413*d^12*K0*M^5*Sqrt[(13*Pi)/52003]*u^11)/(41803776000*b^3*E^u) - 
      (1393287041*d^6*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^11)/
       (17780539392000*b^3) - (46429*d^10*K0*M^5*Sqrt[(19*Pi)/35581]*u^11)/
       (20901888000*b^3*E^u) + (1649368999*d^10*K1^2*M^5*Sqrt[(23*Pi)/29393]*
        u^11)/(14547714048000*b^3) - (22523307101*K0*M^5*Sqrt[Pi/676039]*
        u^12)/(844757641728000*b^3*E^u) + 
      (321002428573*d^2*K0*M^5*Sqrt[Pi/676039]*u^12)/(3379030566912000*b^3*
        E^u) - (189305975917*d^4*K0*M^5*Sqrt[Pi/676039]*u^12)/
       (1689515283456000*b^3*E^u) + (118812487*d^6*K0*M^5*Sqrt[Pi/676039]*
        u^12)/(2822916096000*b^3*E^u) + (803*d^8*K0*M^5*Sqrt[Pi/676039]*u^12)/
       (217728000*b^3*E^u) - (1243*d^10*K0*M^5*Sqrt[Pi/676039]*u^12)/
       (2090188800*b^3*E^u) - (7027*d^12*K0*M^5*Sqrt[Pi/676039]*u^12)/
       (5225472000*b^3*E^u) + (18758922001*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (633568231296000*b^3*E^u) - (1027806357197*d^2*K1*M^5*Sqrt[Pi/676039]*
        u^12)/(10137091700736000*b^3*E^u) + 
      (566854672343*d^4*K1*M^5*Sqrt[Pi/676039]*u^12)/(5068545850368000*b^3*
        E^u) + (367*d^8*K1*M^5*Sqrt[Pi/676039]*u^12)/(96768000*b^3*E^u) - 
      (89*d^12*K1*M^5*Sqrt[Pi/676039]*u^12)/(64512000*b^3*E^u) - 
      (149*d^14*K1*M^5*Sqrt[Pi/676039]*u^12)/(1161216000*b^3*E^u) + 
      (39331719719*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(2730424080384000*b^3) + 
      (783750429841*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (5460848160768000*b^3) + (4024821471163*d^4*K0*K1*M^5*Sqrt[Pi/676039]*
        u^12)/(5460848160768000*b^3) - (3401465269*d^6*K0*K1*M^5*
        Sqrt[Pi/676039]*u^12)/(4000621363200*b^3) - 
      (1647228361*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(1818464256000*b^3) + 
      (160673731*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(259780608000*b^3) + 
      (401442037*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(1714552012800*b^3) + 
      (103878919*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(12001864089600*b^3) - 
      (2173133*d^16*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/(12001864089600*b^3) - 
      (101*d^14*K0*M^5*Sqrt[(13*Pi)/52003]*u^12)/(10450944000*b^3*E^u) - 
      (43*d^10*K1*M^5*Sqrt[(17*Pi)/39767]*u^12)/(1161216000*b^3*E^u) - 
      (55774207*d^6*K1*M^5*Sqrt[(19*Pi)/35581]*u^12)/(25406244864000*b^3*
        E^u) + (7479346267*K0*M^5*Sqrt[Pi/676039]*u^13)/
       (1267136462592000*b^3*E^u) - (14992641449*d^2*K0*M^5*Sqrt[Pi/676039]*
        u^13)/(1267136462592000*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/676039]*u^13)/
       (186624000*b^3*E^u) + (1350171732587*d^4*K0^2*M^5*Sqrt[Pi/676039]*
        u^13)/(10921696321536000*b^3) - (2149889297*d^6*K0^2*M^5*
        Sqrt[Pi/676039]*u^13)/(40006213632000*b^3) - 
      (213254663*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(3636928512000*b^3) + 
      (4891351*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(173187072000*b^3) + 
      (1288912531*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(120018640896000*b^3) + 
      (63446527*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(120018640896000*b^3) - 
      (182599*d^16*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(24003728179200*b^3) - 
      (7480580773*K1*M^5*Sqrt[Pi/676039]*u^13)/(1267136462592000*b^3*E^u) + 
      (14927212631*d^2*K1*M^5*Sqrt[Pi/676039]*u^13)/(1267136462592000*b^3*
        E^u) - (7616376433*d^4*K1*M^5*Sqrt[Pi/676039]*u^13)/
       (1267136462592000*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/676039]*u^13)/
       (186624000*b^3*E^u) - (1766961689*K1^2*M^5*Sqrt[Pi/676039]*u^13)/
       (188305108992000*b^3) + (20504070143*d^2*K1^2*M^5*Sqrt[Pi/676039]*
        u^13)/(242704362700800*b^3) - (232679758439*d^4*K1^2*M^5*
        Sqrt[Pi/676039]*u^13)/(3640565440512000*b^3) - 
      (563394829*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(17145520128000*b^3) + 
      (36100889*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(1212309504000*b^3) + 
      (74238727*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(120018640896000*b^3) - 
      (186283*d^16*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(24003728179200*b^3) + 
      (d^6*K0*M^5*Sqrt[(13*Pi)/52003]*u^13)/(186624000*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[(13*Pi)/52003]*u^13)/(62208000*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[(13*Pi)/52003]*u^13)/(186624000*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[(13*Pi)/52003]*u^13)/(186624000*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(13*Pi)/52003]*u^13)/(186624000*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(13*Pi)/52003]*u^13)/(62208000*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[(13*Pi)/52003]*u^13)/(186624000*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[(13*Pi)/52003]*u^13)/(186624000*b^3*E^u) - 
      (7809205633*d^2*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^13)/
       (2184339264307200*b^3) + (74607361*d^12*K1^2*M^5*Sqrt[(19*Pi)/35581]*
        u^13)/(120018640896000*b^3) + (319284809*d^4*K0*M^5*
        Sqrt[(23*Pi)/29393]*u^13)/(1267136462592000*b^3*E^u) - 
      (649141*d^8*K1^2*M^5*Sqrt[(23*Pi)/29393]*u^13)/(727385702400*b^3) + 
      (125273933*K0^2*M^5*Sqrt[(437*Pi)/1547]*u^13)/(5460848160768000*b^3) - 
      (1077491*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/(9631125504000*b^3) + 
      (5256439*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/(12189393216000*b^3) - 
      (1662751*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/(340962048000*b^3) - 
      (607333*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/(101025792000*b^3) + 
      (607483*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/(3750582528000*b^3) - 
      (12527*d^16*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/(60009320448000*b^3) + 
      (443591*d^12*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^14)/(3000466022400*b^3) + 
      (101*d^10*K0*K1*M^5*Sqrt[(323*Pi)/2093]*u^14)/(11365401600*b^3) + 
      (2505887*d^4*K0*K1*M^5*Sqrt[(437*Pi)/1547]*u^14)/
       (195030291456000*b^3) - (128320261*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^15)/
       (195030291456000*b^3) + (107482733*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^15)/
       (48757572864000*b^3) - (720893*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^15)/
       (600093204480*b^3) - (581473*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^15)/
       (909232128000*b^3) + (87509*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^15)/
       (454616064000*b^3) + (1642021*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^15)/
       (7501165056000*b^3) + (2927*d^16*K0^2*M^5*Sqrt[Pi/676039]*u^15)/
       (60009320448000*b^3) + (36198517*K1^2*M^5*Sqrt[Pi/676039]*u^15)/
       (260040388608000*b^3) + (158046701*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^15)/
       (195030291456000*b^3) + (2441617*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^15)/
       (3000466022400*b^3) + (3337*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^15)/
       (16837632000*b^3) + (825893*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^15)/
       (3750582528000*b^3) - (3433*d^16*K1^2*M^5*Sqrt[Pi/676039]*u^15)/
       (60009320448000*b^3) + (5897*d^14*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^15)/
       (2143190016000*b^3) + (16039*d^14*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^15)/
       (15002330112000*b^3) - (7977713*d^4*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^15)/
       (97515145728000*b^3) - (30887*d^8*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^15)/
       (909232128000*b^3) - (925019*K0^2*M^5*Sqrt[(23*Pi)/29393]*u^15)/
       (156024233164800*b^3) + (K0*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (38696486400*b^3) + (1517*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (1083501619200*b^3) - (d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (129890304*b^3) - (229*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (22730803200*b^3) + (11*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (909232128*b^3) + (61*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (35719833600*b^3) - (89*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (35719833600*b^3) + (349*d^4*K0*K1*M^5*Sqrt[(7*Pi)/96577]*u^16)/
       (464357836800*b^3) - (d^16*K0*K1*M^5*Sqrt[(19*Pi)/35581]*u^16)/
       (83346278400*b^3) + (K0^2*M^5*Sqrt[Pi/676039]*u^17)/
       (812626214400*b^3) + (d^4*K0^2*M^5*Sqrt[Pi/676039]*u^17)/
       (1451118240*b^3) + (d^6*K0^2*M^5*Sqrt[Pi/676039]*u^17)/
       (2232489600*b^3) - (d^8*K0^2*M^5*Sqrt[Pi/676039]*u^17)/
       (568270080*b^3) - (d^10*K0^2*M^5*Sqrt[Pi/676039]*u^17)/
       (1420675200*b^3) + (d^12*K0^2*M^5*Sqrt[Pi/676039]*u^17)/
       (1116244800*b^3) + (d^14*K0^2*M^5*Sqrt[Pi/676039]*u^17)/
       (3125485440*b^3) + (d^16*K0^2*M^5*Sqrt[Pi/676039]*u^17)/
       (62509708800*b^3) + (K1^2*M^5*Sqrt[Pi/676039]*u^17)/
       (812626214400*b^3) + (d^4*K1^2*M^5*Sqrt[Pi/676039]*u^17)/
       (1451118240*b^3) + (d^6*K1^2*M^5*Sqrt[Pi/676039]*u^17)/
       (2232489600*b^3) - (d^8*K1^2*M^5*Sqrt[Pi/676039]*u^17)/
       (568270080*b^3) - (d^10*K1^2*M^5*Sqrt[Pi/676039]*u^17)/
       (1420675200*b^3) + (d^12*K1^2*M^5*Sqrt[Pi/676039]*u^17)/
       (1116244800*b^3) + (d^14*K1^2*M^5*Sqrt[Pi/676039]*u^17)/
       (3125485440*b^3) + (d^16*K1^2*M^5*Sqrt[Pi/676039]*u^17)/
       (62509708800*b^3) + (d^2*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^17)/
       (203156553600*b^3) + (d^2*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^17)/
       (203156553600*b^3))/Pi, 
    ((((-341*I)/184320)*d^14*K0*K1*M^5*Sqrt[7/(96577*Pi)]*u^3)/b^3 + 
      (((55259351291*I)/6353732689920)*d^2*K0*K1*M^5*Sqrt[23/(29393*Pi)]*u^3)/
       b^3 - (((120446101*I)/2767564800)*d^4*K0*K1*M^5*Sqrt[23/(29393*Pi)]*
        u^3)/b^3 - (1787*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(737280*b^3) - 
      (8979*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(81920*b^3) + 
      (225577*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(442368*b^3) - 
      (745987*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(2211840*b^3) - 
      (1111*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(2211840*b^3) - 
      (111187*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(110592*b^3) - 
      (154333*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(110592*b^3) + 
      (2551553*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(552960*b^3) - 
      (42097*d^12*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(2211840*b^3) - 
      (451*K1^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(110592*b^3) - 
      (19423*d^8*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(552960*b^3) - 
      (18293*d^10*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(110592*b^3) + 
      (1199*d^12*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(36864*b^3) - 
      (11*d^14*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(184320*b^3) + 
      (39709*d^6*K0^2*M^5*Sqrt[(23*Pi)/29393]*u^3)/(2211840*b^3) - 
      (179*d^4*K0^2*M^5*Sqrt[(4199*Pi)/161]*u^3)/(2211840*b^3) - 
      (((4513753*I)/922521600)*K0*K1*M^5*u^3)/(b^3*Sqrt[676039*Pi]) - 
      (((188177416944659*I)/412992624844800)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[676039*Pi]) + (((212704763*I)/251596800)*d^6*K0*K1*M^5*u^3)/
       (b^3*Sqrt[676039*Pi]) + (((35015209*I)/19353600)*d^8*K0*K1*M^5*u^3)/
       (b^3*Sqrt[676039*Pi]) - (((789239*I)/921600)*d^10*K0*K1*M^5*u^3)/
       (b^3*Sqrt[676039*Pi]) - (((482779*I)/921600)*d^12*K0*K1*M^5*u^3)/
       (b^3*Sqrt[676039*Pi]) - (((113993*I)/1843200)*d^10*K0^2*M^5*
        Sqrt[7/(96577*Pi)]*u^4)/b^3 + (((76460067250873*I)/9742390124544000)*
        d^6*K0^2*M^5*Sqrt[13/(52003*Pi)]*u^4)/b^3 - 
      (((95927845314269*I)/12191012241408000)*d^14*K1^2*M^5*
        Sqrt[17/(39767*Pi)]*u^4)/b^3 - (((108799541797*I)/6586804224000)*d^12*
        K0^2*M^5*Sqrt[19/(35581*Pi)]*u^4)/b^3 - 
      (((1983571*I)/5031936000)*d^14*K0^2*M^5*Sqrt[19/(35581*Pi)]*u^4)/b^3 - 
      (((12608566913*I)/20922789888000)*K1^2*M^5*Sqrt[19/(35581*Pi)]*u^4)/
       b^3 - (1164497611*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(30656102400*b^3) - 
      (80903114503*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(30656102400*b^3) + 
      (5764810537*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(928972800*b^3) + 
      (414408437*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(309657600*b^3) - 
      (9468184387*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(2786918400*b^3) - 
      (673801*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(15925248*b^3) - 
      (653063*d^14*K0*K1*M^5*Sqrt[(17*Pi)/39767]*u^4)/(2786918400*b^3) - 
      (1896884909*d^2*K0*K1*M^5*Sqrt[(23*Pi)/29393]*u^4)/(30656102400*b^3) - 
      (((183433*I)/73801728)*K0^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) - 
      (((716712127*I)/5535129600)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) - 
      (((2796422459*I)/5535129600)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) + 
      (((41431177594646023*I)/126651071619072000)*d^6*K0^2*M^5*u^4)/
       (b^3*Sqrt[676039*Pi]) + (((35264689*I)/38707200)*d^8*K0^2*M^5*u^4)/
       (b^3*Sqrt[676039*Pi]) + (((330882970393*I)/6586804224000)*d^12*K0^2*
        M^5*u^4)/(b^3*Sqrt[676039*Pi]) + (((4908739*I)/5031936000)*d^14*K0^2*
        M^5*u^4)/(b^3*Sqrt[676039*Pi]) - (((9752186556391*I)/20922789888000)*
        d^2*K1^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) - 
      (((24722659377811*I)/20922789888000)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[676039*Pi]) + (((37573799938897*I)/20922789888000)*d^6*K1^2*
        M^5*u^4)/(b^3*Sqrt[676039*Pi]) + (((786982393129*I)/536481792000)*d^8*
        K1^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) - 
      (((2796704093*I)/2322432000)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) - 
      (((907733353*I)/2322432000)*d^12*K1^2*M^5*u^4)/(b^3*Sqrt[676039*Pi]) + 
      (((1526809547039233*I)/12191012241408000)*d^14*K1^2*M^5*u^4)/
       (b^3*Sqrt[676039*Pi]) - (609598651*K0^2*M^5*Sqrt[Pi/676039]*u^5)/
       (61312204800*b^3) - (23189066347*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^5)/
       (61312204800*b^3) - (45311355223*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^5)/
       (61312204800*b^3) + (286414277*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^5)/
       (619315200*b^3) - (5147523427*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^5)/
       (5573836800*b^3) - (9267511*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^5)/
       (5573836800*b^3) - (5350644337*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (262766592000*b^3) - (61781602471*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (73574645760*b^3) - (3805373048083*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (1839366144000*b^3) + (21605767069*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (6193152000*b^3) + (124449270811*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (55738368000*b^3) - (130369038701*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (55738368000*b^3) - (2786145961*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (6193152000*b^3) - (67752611*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (18579456000*b^3) - (1016699*d^12*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^5)/
       (159252480*b^3) + (178644761*d^6*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^5)/
       (1857945600*b^3) - (((377299667201*I)/20922789888000)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[676039*Pi]) - (((12979697456191*I)/20922789888000)*d^2*K0*K1*
        M^5*u^5)/(b^3*Sqrt[676039*Pi]) - (((22960917698977*I)/20922789888000)*
        d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[676039*Pi]) + 
      (((48499448179921*I)/20922789888000)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[676039*Pi]) + (((494949803539*I)/536481792000)*d^8*K0*K1*M^5*
        u^5)/(b^3*Sqrt[676039*Pi]) - (((935201479*I)/774144000)*d^10*K0*K1*
        M^5*u^5)/(b^3*Sqrt[676039*Pi]) - (((669515827*I)/2322432000)*d^12*K0*
        K1*M^5*u^5)/(b^3*Sqrt[676039*Pi]) - 
      (((19671133*I)/2322432000)*d^14*K0*K1*M^5*u^5)/(b^3*Sqrt[676039*Pi]) - 
      (((1852007719*I)/1072963584000)*d^8*K0^2*M^5*Sqrt[17/(39767*Pi)]*u^6)/
       b^3 - (((88003486817*I)/13948526592000)*d^4*K0^2*M^5*
        Sqrt[19/(35581*Pi)]*u^6)/b^3 - (4275777307*K0*K1*M^5*Sqrt[Pi/676039]*
        u^6)/(262766592000*b^3) - (226902984929*d^2*K0*K1*M^5*Sqrt[Pi/676039]*
        u^6)/(367873228800*b^3) - (2586991561873*d^4*K0*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(1839366144000*b^3) + 
      (4999739413*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(2064384000*b^3) + 
      (87304975081*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(55738368000*b^3) - 
      (88884499631*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(55738368000*b^3) - 
      (241049899*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/(688128000*b^3) - 
      (3021607*d^14*K0*K1*M^5*Sqrt[(23*Pi)/29393]*u^6)/(18579456000*b^3) - 
      (((4336763173*I)/1195587993600)*K0^2*M^5*u^6)/(b^3*Sqrt[676039*Pi]) - 
      (((48985952053*I)/435891456000)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) + (((355491207769*I)/836911595520)*d^6*K0^2*M^5*
        u^6)/(b^3*Sqrt[676039*Pi]) - (((59524079*I)/387072000)*d^10*K0^2*M^5*
        u^6)/(b^3*Sqrt[676039*Pi]) - (((2935649*I)/663552000)*d^12*K0^2*M^5*
        u^6)/(b^3*Sqrt[676039*Pi]) - (((3101479*I)/2322432000)*d^14*K0^2*M^5*
        u^6)/(b^3*Sqrt[676039*Pi]) - (((5659462397119*I)/1255367393280000)*
        K1^2*M^5*u^6)/(b^3*Sqrt[676039*Pi]) - 
      (((4953231624667*I)/16094453760000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) - (((154223406902219*I)/139485265920000)*d^4*
        K1^2*M^5*u^6)/(b^3*Sqrt[676039*Pi]) + 
      (((938255638843577*I)/627683696640000)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[676039*Pi]) + (((1300661180797*I)/975421440000)*d^8*K1^2*M^5*
        u^6)/(b^3*Sqrt[676039*Pi]) - (((243148981357*I)/209018880000)*d^10*
        K1^2*M^5*u^6)/(b^3*Sqrt[676039*Pi]) - 
      (((2289639383*I)/9289728000)*d^12*K1^2*M^5*u^6)/(b^3*Sqrt[676039*Pi]) - 
      (((278251*I)/516096000)*d^14*K1^2*M^5*u^6)/(b^3*Sqrt[676039*Pi]) + 
      (((26405498857*I)/12070840320000)*d^8*K0*K1*M^5*Sqrt[323/(2093*Pi)]*
        u^7)/b^3 - (4748886631*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (1839366144000*b^3) - (32689874303*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (367873228800*b^3) - (344843002267*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (1839366144000*b^3) + (838688989*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (2654208000*b^3) + (1875143437*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (7962624000*b^3) - (3901723723*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (18579456000*b^3) - (3443198041*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (55738368000*b^3) - (43398757*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (55738368000*b^3) - (34101173*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (10510663680*b^3) - (300442352081*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (1839366144000*b^3) - (797492522963*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (1839366144000*b^3) + (13336469381*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (18579456000*b^3) + (4822009051*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (11147673600*b^3) - (333962417*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (743178240*b^3) - (1109889253*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (11147673600*b^3) - (14246503*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (11147673600*b^3) - (((2317080470741*I)/313841848320000)*K0*K1*M^5*
        u^7)/(b^3*Sqrt[676039*Pi]) - (((14195897307931*I)/78460462080000)*d^2*
        K0*K1*M^5*u^7)/(b^3*Sqrt[676039*Pi]) - 
      (((11965148220373*I)/29889699840000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[676039*Pi]) + (((350766111856177*I)/627683696640000)*d^6*K0*
        K1*M^5*u^7)/(b^3*Sqrt[676039*Pi]) - 
      (((56355723721*I)/104509440000)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[676039*Pi]) - (((1919347541*I)/13934592000)*d^12*K0*K1*M^5*
        u^7)/(b^3*Sqrt[676039*Pi]) + (((2798713*I)/13934592000)*d^14*K0*K1*
        M^5*u^7)/(b^3*Sqrt[676039*Pi]) + (((14001439627*I)/985374720000)*d^8*
        K0^2*M^5*Sqrt[7/(96577*Pi)]*u^8)/b^3 + 
      (((3476461757*I)/4023613440000)*d^4*K0^2*M^5*Sqrt[19/(35581*Pi)]*u^8)/
       b^3 + (((3557*I)/557383680)*d^14*K0^2*M^5*Sqrt[19/(35581*Pi)]*u^8)/
       b^3 - (((890387*I)/870912000)*d^12*K0^2*M^5*Sqrt[23/(29393*Pi)]*u^8)/
       b^3 - (673663*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(331776000*b^3) - 
      (22594219*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(331776000*b^3) - 
      (142013897*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(774144000*b^3) + 
      (646410019*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(2322432000*b^3) + 
      (173848019*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(774144000*b^3) - 
      (348490399*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(6967296000*b^3) - 
      (5720773*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/(6967296000*b^3) - 
      (60126107*d^10*K0*K1*M^5*Sqrt[(23*Pi)/29393]*u^8)/(6967296000*b^3) - 
      (((47746154879*I)/23247544320000)*K0^2*M^5*u^8)/(b^3*Sqrt[676039*Pi]) - 
      (((1368719937539*I)/78460462080000)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[676039*Pi]) - (((356220296587*I)/7749181440000)*d^6*K0^2*M^5*
        u^8)/(b^3*Sqrt[676039*Pi]) - (((235326557*I)/8709120000)*d^10*K0^2*
        M^5*u^8)/(b^3*Sqrt[676039*Pi]) + (((1752585851*I)/1537184563200)*K1^2*
        M^5*u^8)/(b^3*Sqrt[676039*Pi]) - 
      (((52552275169787*I)/941525544960000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[676039*Pi]) - (((194747103140981*I)/941525544960000)*d^4*
        K1^2*M^5*u^8)/(b^3*Sqrt[676039*Pi]) + 
      (((68629396769333*I)/209227898880000)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[676039*Pi]) + (((6925784672047*I)/48283361280000)*d^8*K1^2*
        M^5*u^8)/(b^3*Sqrt[676039*Pi]) - (((53665693139*I)/313528320000)*d^10*
        K1^2*M^5*u^8)/(b^3*Sqrt[676039*Pi]) - 
      (((30123323*I)/774144000)*d^12*K1^2*M^5*u^8)/(b^3*Sqrt[676039*Pi]) + 
      (((667711*I)/4644864000)*d^14*K1^2*M^5*u^8)/(b^3*Sqrt[676039*Pi]) - 
      (((333481*I)/217728000)*d^12*K0*K1*M^5*Sqrt[13/(52003*Pi)]*u^9)/b^3 + 
      (((27472882201*I)/6035420160000)*d^8*K0*K1*M^5*Sqrt[17/(39767*Pi)]*u^9)/
       b^3 - (((331790510599*I)/470762772480000)*d^2*K0*K1*M^5*
        Sqrt[19/(35581*Pi)]*u^9)/b^3 - (47117893*d^2*K0^2*M^5*Sqrt[Pi/676039]*
        u^9)/(14370048000*b^3) - (6626553251*d^4*K0^2*M^5*Sqrt[Pi/676039]*
        u^9)/(459841536000*b^3) + (7430573*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^9)/
       (774144000*b^3) + (51352229*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^9)/
       (1548288000*b^3) - (202221367*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^9)/
       (10450944000*b^3) - (32133977*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (459841536000*b^3) - (49217587*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (3284582400*b^3) + (3097901*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (51609600*b^3) - (4415113*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (145152000*b^3) - (89725273*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (13934592000*b^3) - (1052873*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (6967296000*b^3) - (10947953*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^9)/
       (459841536000*b^3) + (17464697*d^8*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^9)/
       (13934592000*b^3) - (1666939*d^12*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^9)/
       (5971968000*b^3) - (125003*d^14*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^9)/
       (20901888000*b^3) - (585212833*d^4*K1^2*M^5*Sqrt[(23*Pi)/29393]*u^9)/
       (459841536000*b^3) - (((821838917*I)/588453465600)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[676039*Pi]) - (((1051408923109*I)/21398307840000)*d^4*K0*K1*
        M^5*u^9)/(b^3*Sqrt[676039*Pi]) + (((965784461393*I)/17435658240000)*
        d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[676039*Pi]) - 
      (((7681808011*I)/156764160000)*d^10*K0*K1*M^5*u^9)/
       (b^3*Sqrt[676039*Pi]) + (((216413*I)/3483648000)*d^14*K0*K1*M^5*u^9)/
       (b^3*Sqrt[676039*Pi]) + (((42298010827*I)/470762772480000)*d^2*K0^2*
        M^5*Sqrt[23/(29393*Pi)]*u^10)/b^3 - 
      (((30696348671323*I)/42682491371520000)*d^14*K0^2*M^5*
        Sqrt[23/(29393*Pi)]*u^10)/b^3 - (78259*K0*K1*M^5*Sqrt[Pi/676039]*
        u^10)/(608256000*b^3) - (34891541*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (14370048000*b^3) + (66708097*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (5225472000*b^3) - (2641003*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (1254113280*b^3) - (41981*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (627056640*b^3) - (1497253*d^10*K0*K1*M^5*Sqrt[(7*Pi)/96577]*u^10)/
       (1119744000*b^3) - (21120751*d^4*K0*K1*M^5*Sqrt[(17*Pi)/39767]*u^10)/
       (38320128000*b^3) + (5881903*d^8*K0*K1*M^5*Sqrt[(19*Pi)/35581]*u^10)/
       (10450944000*b^3) - (((44576017*I)/56582064000)*K0^2*M^5*u^10)/
       (b^3*Sqrt[676039*Pi]) + (((199358116247*I)/117690693120000)*d^4*K0^2*
        M^5*u^10)/(b^3*Sqrt[676039*Pi]) - 
      (((2247488319863*I)/156920924160000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[676039*Pi]) + (((20623071197*I)/1207084032000)*d^8*K0^2*M^5*
        u^10)/(b^3*Sqrt[676039*Pi]) - (((112442933*I)/31352832000)*d^10*K0^2*
        M^5*u^10)/(b^3*Sqrt[676039*Pi]) - (((138497*I)/64512000)*d^12*K0^2*
        M^5*u^10)/(b^3*Sqrt[676039*Pi]) + 
      (((705928648716989*I)/42682491371520000)*d^14*K0^2*M^5*u^10)/
       (b^3*Sqrt[676039*Pi]) + (((115746667*I)/142655385600)*K1^2*M^5*u^10)/
       (b^3*Sqrt[676039*Pi]) - (((3072734430529*I)/470762772480000)*d^2*K1^2*
        M^5*u^10)/(b^3*Sqrt[676039*Pi]) - (((423660644873*I)/33625912320000)*
        d^4*K1^2*M^5*u^10)/(b^3*Sqrt[676039*Pi]) + 
      (((13574205496451*I)/470762772480000)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[676039*Pi]) - (((6504913*I)/15676416000)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[676039*Pi]) - (((235748923*I)/31352832000)*d^10*K1^2*M^5*
        u^10)/(b^3*Sqrt[676039*Pi]) - (((841069*I)/326592000)*d^12*K1^2*M^5*
        u^10)/(b^3*Sqrt[676039*Pi]) - (((104849*I)/10450944000)*d^14*K1^2*M^5*
        u^10)/(b^3*Sqrt[676039*Pi]) - (((9296938529*I)/58845346560000)*d^4*K0*
        K1*M^5*Sqrt[17/(39767*Pi)]*u^11)/b^3 - 
      (((45791*I)/1306368000)*d^12*K0*K1*M^5*Sqrt[23/(29393*Pi)]*u^11)/b^3 - 
      (((367*I)/653184000)*d^14*K0*K1*M^5*Sqrt[23/(29393*Pi)]*u^11)/b^3 - 
      (13289*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(306561024*b^3) + 
      (32203403*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(57480192000*b^3) - 
      (53776199*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(38320128000*b^3) + 
      (12881237*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(10450944000*b^3) - 
      (9431473*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(15676416000*b^3) - 
      (4360379*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(31352832000*b^3) - 
      (48857*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(7838208000*b^3) + 
      (37183921*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(1034643456000*b^3) - 
      (3946967*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(3695155200*b^3) + 
      (226761727*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(1034643456000*b^3) + 
      (25673567*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(15676416000*b^3) - 
      (491*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(46448640*b^3) - 
      (1700767*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(2612736000*b^3) - 
      (542743*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(3483648000*b^3) - 
      (38459*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^11)/(5225472000*b^3) + 
      (53*d^6*K0^2*M^5*Sqrt[(247*Pi)/2737]*u^11)/(32659200*b^3) - 
      (((7566175769*I)/39230231040000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[676039*Pi]) + (((2911931171*I)/10699153920000)*d^2*K0*K1*M^5*
        u^11)/(b^3*Sqrt[676039*Pi]) + (((3574615931*I)/2101619520000)*d^6*K0*
        K1*M^5*u^11)/(b^3*Sqrt[676039*Pi]) + 
      (((11163447553*I)/3017710080000)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[676039*Pi]) - (((25794949*I)/13063680000)*d^10*K0*K1*M^5*
        u^11)/(b^3*Sqrt[676039*Pi]) - (((9487402159*I)/176536039680000)*d^4*
        K0^2*M^5*Sqrt[17/(39767*Pi)]*u^12)/b^3 - 
      (((11*I)/96768000)*d^14*K0^2*M^5*Sqrt[19/(35581*Pi)]*u^12)/b^3 - 
      ((I/6967296)*d^14*K1^2*M^5*Sqrt[19/(35581*Pi)]*u^12)/b^3 + 
      (((448655522365669*I)/5620003638888038400)*d^2*K1^2*M^5*
        Sqrt[23/(29393*Pi)]*u^12)/b^3 - (452087*K0*K1*M^5*Sqrt[Pi/676039]*
        u^12)/(64665216000*b^3) + (1097099*d^2*K0*K1*M^5*Sqrt[Pi/676039]*
        u^12)/(129330432000*b^3) - (6544009*d^4*K0*K1*M^5*Sqrt[Pi/676039]*
        u^12)/(32332608000*b^3) + (133967*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (559872000*b^3) + (6779*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (72576000*b^3) - (653*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (20412000*b^3) - (397*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (186624000*b^3) - (79*d^10*K0*K1*M^5*Sqrt[(323*Pi)/2093]*u^12)/
       (261273600*b^3) - (((11832043931*I)/70614415872000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[676039*Pi]) + (((141655314949*I)/176536039680000)*d^2*K0^2*
        M^5*u^12)/(b^3*Sqrt[676039*Pi]) - (((13722827711*I)/117690693120000)*
        d^6*K0^2*M^5*u^12)/(b^3*Sqrt[676039*Pi]) + 
      (((64962799*I)/117573120000)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[676039*Pi]) - 
      (((59707*I)/544320000)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[676039*Pi]) - 
      (((2467*I)/54432000)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[676039*Pi]) + 
      (((61015755349*I)/353072079360000)*K1^2*M^5*u^12)/
       (b^3*Sqrt[676039*Pi]) - (((381105416322415739*I)/
         140500090972200960000)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[676039*Pi]) + 
      (((10411610249*I)/14711336640000)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[676039*Pi]) + (((108594136517*I)/353072079360000)*d^6*K1^2*
        M^5*u^12)/(b^3*Sqrt[676039*Pi]) - (((41467733*I)/274337280000)*d^8*
        K1^2*M^5*u^12)/(b^3*Sqrt[676039*Pi]) - 
      (((3207401*I)/29393280000)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[676039*Pi]) - 
      (((63683*I)/1306368000)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[676039*Pi]) + 
      (((197*I)/2449440000)*d^10*K0*K1*M^5*Sqrt[13/(52003*Pi)]*u^13)/b^3 - 
      (((197*I)/391910400)*d^12*K0*K1*M^5*Sqrt[13/(52003*Pi)]*u^13)/b^3 - 
      ((I/15676416)*d^14*K0*K1*M^5*Sqrt[17/(39767*Pi)]*u^13)/b^3 + 
      (((42066203*I)/29422673280000)*d^6*K0*K1*M^5*Sqrt[23/(29393*Pi)]*u^13)/
       b^3 - (355259*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(64665216000*b^3) + 
      (15631519*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(258660864000*b^3) - 
      (394397*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(3695155200*b^3) - 
      (6527*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(7838208000*b^3) - 
      (1031*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(783820800*b^3) - 
      (181*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(1567641600*b^3) + 
      (354587*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(64665216000*b^3) - 
      (2257999*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(36951552000*b^3) + 
      (13346821*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(129330432000*b^3) - 
      (128341*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(2612736000*b^3) + 
      (1307*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(326592000*b^3) - 
      (1451*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(1567641600*b^3) - 
      (5519*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(3919104000*b^3) - 
      (961*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^13)/(7838208000*b^3) + 
      (30349*d^6*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^13)/(7838208000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^13)/(5103000*b^3) - 
      (((14930873*I)/1337394240000)*K0*K1*M^5*u^13)/(b^3*Sqrt[676039*Pi]) + 
      (((805954657*I)/14711336640000)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[676039*Pi]) - (((493882583*I)/5884534656000)*d^4*K0*K1*M^5*
        u^13)/(b^3*Sqrt[676039*Pi]) + (((880067*I)/62868960000)*d^8*K0*K1*M^5*
        u^13)/(b^3*Sqrt[676039*Pi]) - ((I/139968000)*d^14*K0^2*M^5*
        Sqrt[7/(96577*Pi)]*u^14)/b^3 - ((I/139968000)*d^14*K1^2*M^5*
        Sqrt[7/(96577*Pi)]*u^14)/b^3 + (((83*I)/14696640000)*d^10*K0^2*M^5*
        Sqrt[17/(39767*Pi)]*u^14)/b^3 + (((83*I)/14696640000)*d^10*K1^2*M^5*
        Sqrt[17/(39767*Pi)]*u^14)/b^3 - 
      (((301686819486263*I)/1518563013327360000)*d^8*K1^2*M^5*
        Sqrt[19/(35581*Pi)]*u^14)/b^3 - (((25703*I)/53045685000)*K0^2*M^5*
        Sqrt[23/(29393*Pi)]*u^14)/b^3 + (((25703*I)/53045685000)*K1^2*M^5*
        Sqrt[23/(29393*Pi)]*u^14)/b^3 - (K0*K1*M^5*Sqrt[Pi/676039]*u^14)/
       (769824000*b^3) - (53*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/
       (769824000*b^3) - (d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/
       (69984000*b^3) + (d^6*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^14)/
       (69984000*b^3) + (d^8*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^14)/
       (23328000*b^3) - (d^10*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^14)/
       (69984000*b^3) - (d^12*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^14)/
       (69984000*b^3) - (d^4*K0*K1*M^5*Sqrt[(221*Pi)/3059]*u^14)/
       (769824000*b^3) + (((492772283*I)/8826801984000)*d^2*K0^2*M^5*u^14)/
       (b^3*Sqrt[676039*Pi]) - (((1732099423*I)/22067004960000)*d^4*K0^2*M^5*
        u^14)/(b^3*Sqrt[676039*Pi]) + (((1473911597*I)/44134009920000)*d^6*
        K0^2*M^5*u^14)/(b^3*Sqrt[676039*Pi]) + 
      (((27667*I)/40415760000)*d^8*K0^2*M^5*u^14)/(b^3*Sqrt[676039*Pi]) - 
      (((31*I)/97977600)*d^12*K0^2*M^5*u^14)/(b^3*Sqrt[676039*Pi]) - 
      (((2465593817*I)/44134009920000)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[676039*Pi]) + (((344359597*I)/4413400992000)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[676039*Pi]) - (((496044401*I)/14711336640000)*d^6*
        K1^2*M^5*u^14)/(b^3*Sqrt[676039*Pi]) + 
      (((5733089117259509*I)/1518563013327360000)*d^8*K1^2*M^5*u^14)/
       (b^3*Sqrt[676039*Pi]) - (((31*I)/97977600)*d^12*K1^2*M^5*u^14)/
       (b^3*Sqrt[676039*Pi]))/Pi, 
    ((4643183*d^4*K1*M^5*Sqrt[Pi/676039]*u)/(1069056*b^3*E^u) - 
      (137246113*d^6*K1*M^5*Sqrt[Pi/676039]*u)/(21381120*b^3*E^u) - 
      (27154657*d^8*K1*M^5*Sqrt[Pi/676039]*u)/(5345280*b^3*E^u) + 
      (16391*K1*M^5*Sqrt[(7*Pi)/96577]*u)/(4276224*b^3*E^u) + 
      (3701*d^12*K1*M^5*Sqrt[(13*Pi)/52003]*u)/(148480*b^3*E^u) + 
      (785*d^16*K1*M^5*Sqrt[(13*Pi)/52003]*u)/(1425408*b^3*E^u) + 
      (342025*d^2*K1*M^5*Sqrt[(17*Pi)/39767]*u)/(4276224*b^3*E^u) + 
      (376753*d^10*K1*M^5*Sqrt[(299*Pi)/2261]*u)/(21381120*b^3*E^u) + 
      (1347*d^14*K1*M^5*Sqrt[(299*Pi)/2261]*u)/(2375680*b^3*E^u) + 
      (205021*K0*M^5*Sqrt[Pi/676039]*u^2)/(10690560*b^3*E^u) + 
      (81508391*d^2*K0*M^5*Sqrt[Pi/676039]*u^2)/(85524480*b^3*E^u) + 
      (264314549*d^4*K0*M^5*Sqrt[Pi/676039]*u^2)/(85524480*b^3*E^u) - 
      (8012549*d^6*K0*M^5*Sqrt[Pi/676039]*u^2)/(1900544*b^3*E^u) - 
      (114611753*d^8*K0*M^5*Sqrt[Pi/676039]*u^2)/(28508160*b^3*E^u) + 
      (6980669*d^14*K0*M^5*Sqrt[Pi/676039]*u^2)/(85524480*b^3*E^u) + 
      (279767*d^16*K0*M^5*Sqrt[Pi/676039]*u^2)/(85524480*b^3*E^u) + 
      (4643183*d^4*K1*M^5*Sqrt[Pi/676039]*u^2)/(1069056*b^3*E^u) - 
      (137246113*d^6*K1*M^5*Sqrt[Pi/676039]*u^2)/(21381120*b^3*E^u) - 
      (27154657*d^8*K1*M^5*Sqrt[Pi/676039]*u^2)/(5345280*b^3*E^u) + 
      (6773249*d^12*K0*M^5*Sqrt[(7*Pi)/96577]*u^2)/(85524480*b^3*E^u) + 
      (16391*K1*M^5*Sqrt[(7*Pi)/96577]*u^2)/(4276224*b^3*E^u) + 
      (3701*d^12*K1*M^5*Sqrt[(13*Pi)/52003]*u^2)/(148480*b^3*E^u) + 
      (785*d^16*K1*M^5*Sqrt[(13*Pi)/52003]*u^2)/(1425408*b^3*E^u) + 
      (342025*d^2*K1*M^5*Sqrt[(17*Pi)/39767]*u^2)/(4276224*b^3*E^u) + 
      (1460211*d^10*K0*M^5*Sqrt[(23*Pi)/29393]*u^2)/(9502720*b^3*E^u) + 
      (376753*d^10*K1*M^5*Sqrt[(299*Pi)/2261]*u^2)/(21381120*b^3*E^u) + 
      (1347*d^14*K1*M^5*Sqrt[(299*Pi)/2261]*u^2)/(2375680*b^3*E^u) + 
      (7695640306121*K0*M^5*Sqrt[Pi/676039]*u^3)/(397497952051200*b^3*E^u) + 
      (1018529000229133*d^2*K0*M^5*Sqrt[Pi/676039]*u^3)/
       (1059994538803200*b^3*E^u) + (3299022979289351*d^4*K0*M^5*
        Sqrt[Pi/676039]*u^3)/(1059994538803200*b^3*E^u) - 
      (34538744593687*d^6*K0*M^5*Sqrt[Pi/676039]*u^3)/
       (8132950425600*b^3*E^u) - (297631961317*d^8*K0*M^5*Sqrt[Pi/676039]*
        u^3)/(73503539200*b^3*E^u) + (507542958899*d^10*K0*M^5*
        Sqrt[Pi/676039]*u^3)/(142683340800*b^3*E^u) + 
      (336106961*d^12*K0*M^5*Sqrt[Pi/676039]*u^3)/(598671360*b^3*E^u) + 
      (6980669*d^14*K0*M^5*Sqrt[Pi/676039]*u^3)/(85524480*b^3*E^u) + 
      (279767*d^16*K0*M^5*Sqrt[Pi/676039]*u^3)/(85524480*b^3*E^u) + 
      (11411013203*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(25452085248*b^3) - 
      (985905013*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(127260426240*b^3) - 
      (2830171*d^18*K0^2*M^5*Sqrt[Pi/676039]*u^3)/(33936113664*b^3) + 
      (54002537731523*d^2*K1*M^5*Sqrt[Pi/676039]*u^3)/
       (30819601612800*b^3*E^u) + (182254196952371*d^4*K1*M^5*Sqrt[Pi/676039]*
        u^3)/(30819601612800*b^3*E^u) - (17377023782581*d^6*K1*M^5*
        Sqrt[Pi/676039]*u^3)/(2370738585600*b^3*E^u) - 
      (610052861057*d^8*K1*M^5*Sqrt[Pi/676039]*u^3)/(71840563200*b^3*E^u) + 
      (17162791927*d^10*K1*M^5*Sqrt[Pi/676039]*u^3)/(2660761600*b^3*E^u) + 
      (3724641809389*d^12*K1*M^5*Sqrt[Pi/676039]*u^3)/
       (2370738585600*b^3*E^u) + (225182798521*d^14*K1*M^5*Sqrt[Pi/676039]*
        u^3)/(2370738585600*b^3*E^u) - (140532264479*d^4*K1^2*M^5*
        Sqrt[Pi/676039]*u^3)/(31815106560*b^3) + 
      (207620069*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(3535011840*b^3) - 
      (229357761509*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^3)/(63630213120*b^3) - 
      (3045424541*d^12*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(25452085248*b^3) + 
      (240767971*d^16*K0^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(509041704960*b^3) + 
      (96948587*K1^2*M^5*Sqrt[(7*Pi)/96577]*u^3)/(127260426240*b^3) - 
      (132388511*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(509041704960*b^3) - 
      (1095777149*d^2*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(42420142080*b^3) + 
      (55608810311*d^8*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(63630213120*b^3) - 
      (7498472327*d^12*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(31815106560*b^3) + 
      (7555963*d^18*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^3)/(42420142080*b^3) - 
      (10882862699*d^10*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^3)/
       (254520852480*b^3) + (84592373*d^16*K1*M^5*Sqrt[(17*Pi)/39767]*u^3)/
       (338676940800*b^3*E^u) + (6538550461*d^8*K0^2*M^5*Sqrt[(19*Pi)/35581]*
        u^3)/(50904170496*b^3) + (632777011*K1*M^5*Sqrt[(19*Pi)/35581]*u^3)/
       (342440017920*b^3*E^u) - (948532271*d^2*K0^2*M^5*Sqrt[(23*Pi)/29393]*
        u^3)/(101808340992*b^3) + (5733179*d^14*K1^2*M^5*Sqrt[(91*Pi)/7429]*
        u^3)/(31815106560*b^3) - (871219139*d^4*K0^2*M^5*Sqrt[(161*Pi)/4199]*
        u^3)/(127260426240*b^3) - (68547*d^16*K1^2*M^5*Sqrt[(1547*Pi)/437]*
        u^3)/(4713349120*b^3) + (143634496505303*K0*M^5*Sqrt[Pi/676039]*u^4)/
       (8479956310425600*b^3*E^u) + (374322031454646503*d^2*K0*M^5*
        Sqrt[Pi/676039]*u^4)/(457917640762982400*b^3*E^u) + 
      (1223225008036491311*d^4*K0*M^5*Sqrt[Pi/676039]*u^4)/
       (457917640762982400*b^3*E^u) - (781122843609167*d^6*K0*M^5*
        Sqrt[Pi/676039]*u^4)/(234228972257280*b^3*E^u) - 
      (121850952648301*d^8*K0*M^5*Sqrt[Pi/676039]*u^4)/
       (31753528934400*b^3*E^u) + (521741705467*d^12*K0*M^5*Sqrt[Pi/676039]*
        u^4)/(677353881600*b^3*E^u) + (204552548881*d^14*K0*M^5*
        Sqrt[Pi/676039]*u^4)/(4741477171200*b^3*E^u) + 
      (1042185181*d^16*K0*M^5*Sqrt[Pi/676039]*u^4)/(677353881600*b^3*E^u) + 
      (1385591641894147*K1*M^5*Sqrt[Pi/676039]*u^4)/(58069266038784000*b^3*
        E^u) + (32690826935007047*d^2*K1*M^5*Sqrt[Pi/676039]*u^4)/
       (26801199710208000*b^3*E^u) - (1674877083115583353*d^6*K1*M^5*
        Sqrt[Pi/676039]*u^4)/(348415596232704000*b^3*E^u) + 
      (548582100433091*d^10*K1*M^5*Sqrt[Pi/676039]*u^4)/
       (119854006272000*b^3*E^u) + (25360163874043*d^12*K1*M^5*
        Sqrt[Pi/676039]*u^4)/(16595170099200*b^3*E^u) + 
      (68927708761*d^14*K1*M^5*Sqrt[Pi/676039]*u^4)/(2370738585600*b^3*E^u) - 
      (14747576710297*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/(783924225638400*b^3) - 
      (3983873170991093*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/
       (2351772676915200*b^3) + (721510833046141*d^6*K0*K1*M^5*
        Sqrt[Pi/676039]*u^4)/(195981056409600*b^3) + 
      (27965413245546331*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/
       (1175886338457600*b^3) - (518508868818911*d^10*K0*K1*M^5*
        Sqrt[Pi/676039]*u^4)/(64139254824960*b^3) + 
      (977449891063*d^18*K0*K1*M^5*Sqrt[Pi/676039]*u^4)/
       (470354535383040*b^3) - (280191570437*d^16*K0*K1*M^5*
        Sqrt[(7*Pi)/96577]*u^4)/(201580515164160*b^3) - 
      (966683281320641*d^12*K0*K1*M^5*Sqrt[(13*Pi)/52003]*u^4)/
       (1763829507686400*b^3) + (1148851458233*d^10*K0*M^5*
        Sqrt[(17*Pi)/39767]*u^4)/(6848800358400*b^3*E^u) - 
      (2240037307189183*d^8*K1*M^5*Sqrt[(19*Pi)/35581]*u^4)/
       (6112554319872000*b^3*E^u) + (6045893043978119*d^4*K1*M^5*
        Sqrt[(23*Pi)/29393]*u^4)/(31674145112064000*b^3*E^u) - 
      (2802448337089*d^14*K0*K1*M^5*Sqrt[(23*Pi)/29393]*u^4)/
       (1763829507686400*b^3) - (3821837209877*d^4*K0*K1*M^5*
        Sqrt[(323*Pi)/2093]*u^4)/(117588633845760*b^3) + 
      (1584811*d^16*K1*M^5*Sqrt[(391*Pi)/1729]*u^4)/(338676940800*b^3*E^u) + 
      (683528255606145263*d^2*K0*M^5*Sqrt[Pi/676039]*u^5)/
       (1457010675154944000*b^3*E^u) + (2382039930164775431*d^4*K0*M^5*
        Sqrt[Pi/676039]*u^5)/(1457010675154944000*b^3*E^u) - 
      (1246922444100172993*d^6*K0*M^5*Sqrt[Pi/676039]*u^5)/
       (696831192465408000*b^3*E^u) - (625123481998087*d^8*K0*M^5*
        Sqrt[Pi/676039]*u^5)/(239708012544000*b^3*E^u) + 
      (1188929829980513*d^10*K0*M^5*Sqrt[Pi/676039]*u^5)/
       (719124037632000*b^3*E^u) + (50288919361*d^14*K0*M^5*Sqrt[Pi/676039]*
        u^5)/(4741477171200*b^3*E^u) - (2978911614586133*d^2*K0^2*M^5*
        Sqrt[Pi/676039]*u^5)/(4703545353830400*b^3) - 
      (814610716452751*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^5)/
       (235177267691520*b^3) + (66941215507669*d^6*K0^2*M^5*Sqrt[Pi/676039]*
        u^5)/(43551345868800*b^3) + (17767536849337291*d^8*K0^2*M^5*
        Sqrt[Pi/676039]*u^5)/(2351772676915200*b^3) - 
      (342174210675071*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^5)/
       (128278509649920*b^3) - (8105447539453373*d^12*K0^2*M^5*
        Sqrt[Pi/676039]*u^5)/(3527659015372800*b^3) - 
      (71887435465367*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^5)/
       (3527659015372800*b^3) - (87905503351*d^16*K0^2*M^5*Sqrt[Pi/676039]*
        u^5)/(80632206065664*b^3) + (479612418007*d^18*K0^2*M^5*
        Sqrt[Pi/676039]*u^5)/(940709070766080*b^3) + 
      (18602088119246953*K1*M^5*Sqrt[Pi/676039]*u^5)/(1393662384930816000*b^3*
        E^u) + (303092934320479333*d^2*K1*M^5*Sqrt[Pi/676039]*u^5)/
       (464554128310272000*b^3*E^u) + (1548802987691539999*d^4*K1*M^5*
        Sqrt[Pi/676039]*u^5)/(696831192465408000*b^3*E^u) - 
      (3485639001658975367*d^6*K1*M^5*Sqrt[Pi/676039]*u^5)/
       (1393662384930816000*b^3*E^u) - (127457616800890547*d^8*K1*M^5*
        Sqrt[Pi/676039]*u^5)/(36675325919232000*b^3*E^u) + 
      (9643500791061211*d^10*K1*M^5*Sqrt[Pi/676039]*u^5)/
       (4314744225792000*b^3*E^u) + (27856633840801*d^12*K1*M^5*
        Sqrt[Pi/676039]*u^5)/(33190340198400*b^3*E^u) + 
      (125174072459*d^14*K1*M^5*Sqrt[Pi/676039]*u^5)/(9482954342400*b^3*
        E^u) + (53940787*d^16*K1*M^5*Sqrt[Pi/676039]*u^5)/
       (126439391232*b^3*E^u) - (2123187975302457317*d^2*K1^2*M^5*
        Sqrt[Pi/676039]*u^5)/(1328346084409344000*b^3) - 
      (82312562868409816543*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (9630509111967744000*b^3) + (3778660026173626459*d^6*K1^2*M^5*
        Sqrt[Pi/676039]*u^5)/(1070056567996416000*b^3) + 
      (3395725858827571*d^16*K1^2*M^5*Sqrt[Pi/676039]*u^5)/
       (423319081844736000*b^3) + (16310533141307*d^18*K1^2*M^5*
        Sqrt[Pi/676039]*u^5)/(28221272122982400*b^3) + 
      (16675257960391*K0*M^5*Sqrt[(13*Pi)/52003]*u^5)/(22830651604992000*b^3*
        E^u) + (23022397*d^16*K0*M^5*Sqrt[(13*Pi)/52003]*u^5)/
       (677353881600*b^3*E^u) + (102459622292164051*d^8*K1^2*M^5*
        Sqrt[(13*Pi)/52003]*u^5)/(70553180307456000*b^3) - 
      (17999519550017*d^14*K1^2*M^5*Sqrt[(13*Pi)/52003]*u^5)/
       (3413863563264000*b^3) + (1209327246299*d^12*K0*M^5*
        Sqrt[(17*Pi)/39767]*u^5)/(33190340198400*b^3*E^u) - 
      (7638774351788753*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^5)/
       (5503148063981568000*b^3) - (241919568881*K0^2*M^5*Sqrt[(19*Pi)/35581]*
        u^5)/(522616150425600*b^3) - (3089003457171577*d^12*K1^2*M^5*
        Sqrt[(19*Pi)/35581]*u^5)/(9620888223744000*b^3) - 
      (1610019189397*d^10*K1^2*M^5*Sqrt[(323*Pi)/2093]*u^5)/
       (85519006433280*b^3) + (146749433209724827*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (32054234853408768000*b^3*E^u) + (921983892678458011*d^2*K0*M^5*
        Sqrt[Pi/676039]*u^6)/(4421273772883968000*b^3*E^u) + 
      (7868690260421528123*d^4*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (11656085401239552000*b^3*E^u) - (1389576322787264173*d^6*K0*M^5*
        Sqrt[Pi/676039]*u^6)/(1858216513241088000*b^3*E^u) - 
      (319929081111984923*d^8*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (293402607353856000*b^3*E^u) + (11351791687450817*d^10*K0*M^5*
        Sqrt[Pi/676039]*u^6)/(17258976903168000*b^3*E^u) + 
      (945360717479*d^12*K0*M^5*Sqrt[Pi/676039]*u^6)/(3278058291200*b^3*
        E^u) + (49023987589*d^14*K0*M^5*Sqrt[Pi/676039]*u^6)/
       (12643939123200*b^3*E^u) + (1040637893*d^16*K0*M^5*Sqrt[Pi/676039]*
        u^6)/(37931817369600*b^3*E^u) + (24624455198095687*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(4371032025464832000*b^3*E^u) + 
      (26014527567164698927*d^2*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (96162704560226304000*b^3*E^u) + (6493294388607641561*d^4*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(6868764611444736000*b^3*E^u) - 
      (1450802287372509619*d^6*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (1393662384930816000*b^3*E^u) - (213676904003009*d^8*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(143262991872000*b^3*E^u) + 
      (4064156229525487*d^10*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (4314744225792000*b^3*E^u) + (12127000787569*d^12*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(33190340198400*b^3*E^u) + 
      (11723681309*d^14*K1*M^5*Sqrt[Pi/676039]*u^6)/(3160984780800*b^3*E^u) - 
      (481087*d^16*K1*M^5*Sqrt[Pi/676039]*u^6)/(105366159360*b^3*E^u) - 
      (128801998142505451*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (5503148063981568000*b^3) - (56306046284124368923*d^2*K0*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(38522036447870976000*b^3) - 
      (69215337718572340693*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (9630509111967744000*b^3) + (123834758679065879*d^6*K0*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(34517953806336000*b^3) + 
      (3159135813338153*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (206900822016000*b^3) - (2206103769397961*d^10*K0*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(427595032166400*b^3) - 
      (524923029999690083*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (105829770461184000*b^3) + (3383727888722161*d^16*K0*K1*M^5*
        Sqrt[Pi/676039]*u^6)/(423319081844736000*b^3) + 
      (10598921912393*d^18*K0*K1*M^5*Sqrt[Pi/676039]*u^6)/
       (28221272122982400*b^3) - (19223647805867*d^14*K0*K1*M^5*
        Sqrt[(13*Pi)/52003]*u^6)/(3413863563264000*b^3) + 
      (58452208702974851*K0*M^5*Sqrt[Pi/676039]*u^7)/(38465081824090521600*
        b^3*E^u) + (5862153448555291*d^2*K0*M^5*Sqrt[Pi/676039]*u^7)/
       (82631754724147200*b^3*E^u) + (67177663997852885*d^4*K0*M^5*
        Sqrt[Pi/676039]*u^7)/(279746049629749248*b^3*E^u) - 
      (57073589818902583*d^6*K0*M^5*Sqrt[Pi/676039]*u^7)/
       (222985981588930560*b^3*E^u) - (3312813107791237*d^8*K0*M^5*
        Sqrt[Pi/676039]*u^7)/(8382931638681600*b^3*E^u) + 
      (115870129756099*d^10*K0*M^5*Sqrt[Pi/676039]*u^7)/
       (493113625804800*b^3*E^u) + (258907835551*d^12*K0*M^5*Sqrt[Pi/676039]*
        u^7)/(2528787824640*b^3*E^u) + (1842898367*d^14*K0*M^5*
        Sqrt[Pi/676039]*u^7)/(1517272694784*b^3*E^u) - 
      (296496821*d^16*K0*M^5*Sqrt[Pi/676039]*u^7)/(7586363473920*b^3*E^u) - 
      (950646461064101*K0^2*M^5*Sqrt[Pi/676039]*u^7)/(189763726344192000*
        b^3) - (10940040564453698317*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (38522036447870976000*b^3) - (945317992769761459*d^4*K0^2*M^5*
        Sqrt[Pi/676039]*u^7)/(740808393228288000*b^3) + 
      (184533169060212967*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (70553180307456000*b^3) - (1168281355454789*d^10*K0^2*M^5*
        Sqrt[Pi/676039]*u^7)/(1282785096499200*b^3) - 
      (91569530371933457*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (105829770461184000*b^3) - (1763536664056499*d^14*K0^2*M^5*
        Sqrt[Pi/676039]*u^7)/(105829770461184000*b^3) + 
      (1160299641791*d^18*K0^2*M^5*Sqrt[Pi/676039]*u^7)/
       (28221272122982400*b^3) + (570661075158686917*K1*M^5*Sqrt[Pi/676039]*
        u^7)/(384650818240905216000*b^3*E^u) + 
      (4338372567050426837*d^2*K1*M^5*Sqrt[Pi/676039]*u^7)/
       (48081352280113152000*b^3*E^u) + (59398090768895034803*d^4*K1*M^5*
        Sqrt[Pi/676039]*u^7)/(192325409120452608000*b^3*E^u) - 
      (70470178608813491*d^6*K1*M^5*Sqrt[Pi/676039]*u^7)/
       (199094626418688000*b^3*E^u) - (971280454781227*d^8*K1*M^5*
        Sqrt[Pi/676039]*u^7)/(2095732909670400*b^3*E^u) + 
      (3893005358981*d^10*K1*M^5*Sqrt[Pi/676039]*u^7)/
       (13208400691200*b^3*E^u) + (34332382955951*d^12*K1*M^5*Sqrt[Pi/676039]*
        u^7)/(284488630272000*b^3*E^u) + (42398011673*d^14*K1*M^5*
        Sqrt[Pi/676039]*u^7)/(28448863027200*b^3*E^u) - 
      (136702039*d^16*K1*M^5*Sqrt[Pi/676039]*u^7)/(2528787824640*b^3*E^u) - 
      (1977618130591693*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (269384870264832000*b^3) - (116986731669306617*d^2*K1^2*M^5*
        Sqrt[Pi/676039]*u^7)/(269384870264832000*b^3) - 
      (1545330061476895781*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (740808393228288000*b^3) + (6441418613248748659*d^8*K1^2*M^5*
        Sqrt[Pi/676039]*u^7)/(1481616786456576000*b^3) - 
      (69789607782410497*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (44897478377472000*b^3) - (71712814096697*d^14*K1^2*M^5*
        Sqrt[Pi/676039]*u^7)/(3023707727462400*b^3) + 
      (1215526922947751*d^16*K1^2*M^5*Sqrt[Pi/676039]*u^7)/
       (423319081844736000*b^3) + (58908055615663*d^16*K0^2*M^5*
        Sqrt[(13*Pi)/52003]*u^7)/(423319081844736000*b^3) + 
      (1829644318570769*d^6*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^7)/
       (27437347897344000*b^3) + (149447172335431*d^6*K0^2*M^5*
        Sqrt[(19*Pi)/35581]*u^7)/(3835328200704000*b^3) - 
      (3161296377955927*d^12*K1^2*M^5*Sqrt[(323*Pi)/2093]*u^7)/
       (740808393228288000*b^3) + (3590957963*d^18*K1^2*M^5*
        Sqrt[(5681*Pi)/119]*u^7)/(423319081844736000*b^3) + 
      (6369981649694891*K0*M^5*Sqrt[Pi/676039]*u^8)/(30772065459272417280*b^3*
        E^u) + (1408539655708871347*d^2*K0*M^5*Sqrt[Pi/676039]*u^8)/
       (76930163648181043200*b^3*E^u) + (26264931565971290317*d^4*K0*M^5*
        Sqrt[Pi/676039]*u^8)/(384650818240905216000*b^3*E^u) - 
      (1168754122121189579*d^6*K0*M^5*Sqrt[Pi/676039]*u^8)/
       (16723948619169792000*b^3*E^u) - (139250883878759*d^8*K0*M^5*
        Sqrt[Pi/676039]*u^8)/(1264666411008000*b^3*E^u) + 
      (1110362487578147*d^10*K0*M^5*Sqrt[Pi/676039]*u^8)/
       (17258976903168000*b^3*E^u) + (113333674528307*d^12*K0*M^5*
        Sqrt[Pi/676039]*u^8)/(3982840823808000*b^3*E^u) + 
      (196498491241799969*K1*M^5*Sqrt[Pi/676039]*u^8)/(192325409120452608000*
        b^3*E^u) + (2585803851636195847*d^2*K1*M^5*Sqrt[Pi/676039]*u^8)/
       (96162704560226304000*b^3*E^u) + (1039337397503164259*d^4*K1*M^5*
        Sqrt[Pi/676039]*u^8)/(12821693941363507200*b^3*E^u) - 
      (207459759782558849*d^6*K1*M^5*Sqrt[Pi/676039]*u^8)/
       (2090493577396224000*b^3*E^u) - (1216287780522791*d^8*K1*M^5*
        Sqrt[Pi/676039]*u^8)/(9780086911795200*b^3*E^u) + 
      (1062365437466491*d^10*K1*M^5*Sqrt[Pi/676039]*u^8)/
       (12944232677376000*b^3*E^u) + (63888502786483*d^12*K1*M^5*
        Sqrt[Pi/676039]*u^8)/(1991420411904000*b^3*E^u) + 
      (213255983*d^14*K1*M^5*Sqrt[Pi/676039]*u^8)/(423346176000*b^3*E^u) - 
      (284929382381459*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/
       (64203394079784960*b^3) - (249529589545970411*d^2*K0*K1*M^5*
        Sqrt[Pi/676039]*u^8)/(963050911196774400*b^3) - 
      (306351874562945797*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/
       (267514141999104000*b^3) + (13308406025992529*d^6*K0*K1*M^5*
        Sqrt[Pi/676039]*u^8)/(19108152999936000*b^3) + 
      (53860664999517367*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/
       (23150262288384000*b^3) - (164849959568191*d^10*K0*K1*M^5*
        Sqrt[Pi/676039]*u^8)/(193523613696000*b^3) + 
      (103471388873*d^18*K0*K1*M^5*Sqrt[Pi/676039]*u^8)/
       (7559269318656000*b^3) - (8783771*d^16*K1*M^5*Sqrt[(7*Pi)/96577]*u^8)/
       (2257846272000*b^3*E^u) - (4068872088751*d^14*K0*K1*M^5*
        Sqrt[(17*Pi)/39767]*u^8)/(4409573769216000*b^3) - 
      (7296739495299169*d^12*K0*K1*M^5*Sqrt[(19*Pi)/35581]*u^8)/
       (185202098307072000*b^3) + (26072909*d^14*K0*M^5*Sqrt[(23*Pi)/29393]*
        u^8)/(1404882124800*b^3*E^u) - (32116321*d^16*K0*M^5*
        Sqrt[(23*Pi)/29393]*u^8)/(32512986316800*b^3*E^u) + 
      (449614584389*d^16*K0*K1*M^5*Sqrt[(23*Pi)/29393]*u^8)/
       (5879431692288000*b^3) + (453285407506297213*K0*M^5*Sqrt[Pi/676039]*
        u^9)/(1538603272963620864000*b^3*E^u) + 
      (954294346904648509*d^2*K0*M^5*Sqrt[Pi/676039]*u^9)/
       (192325409120452608000*b^3*E^u) + (5125609361104995769*d^4*K0*M^5*
        Sqrt[Pi/676039]*u^9)/(384650818240905216000*b^3*E^u) - 
      (6871326299524273*d^6*K0*M^5*Sqrt[Pi/676039]*u^9)/
       (491880841740288000*b^3*E^u) - (109864322286533*d^8*K0*M^5*
        Sqrt[Pi/676039]*u^9)/(4103532969984000*b^3*E^u) + 
      (14004225839311*d^10*K0*M^5*Sqrt[Pi/676039]*u^9)/
       (892705701888000*b^3*E^u) + (25309840585933*d^12*K0*M^5*
        Sqrt[Pi/676039]*u^9)/(3982840823808000*b^3*E^u) - 
      (193892498681437*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^9)/
       (5955787948032000*b^3) + (6204315296434447*d^8*K0^2*M^5*
        Sqrt[Pi/676039]*u^9)/(23150262288384000*b^3) + 
      (649698696707*d^16*K0^2*M^5*Sqrt[Pi/676039]*u^9)/
       (2939715846144000*b^3) + (53326213093*d^18*K0^2*M^5*Sqrt[Pi/676039]*
        u^9)/(105829770461184000*b^3) - (18601961122269683*K1*M^5*
        Sqrt[Pi/676039]*u^9)/(85477959609090048000*b^3*E^u) + 
      (71790573235674001*d^2*K1*M^5*Sqrt[Pi/676039]*u^9)/
       (12146867944449638400*b^3*E^u) + (23905728258747558341*d^4*K1*M^5*
        Sqrt[Pi/676039]*u^9)/(1153952454722715648000*b^3*E^u) - 
      (1283316248311110203*d^6*K1*M^5*Sqrt[Pi/676039]*u^9)/
       (50171845857509376000*b^3*E^u) - (5783329882897531*d^8*K1*M^5*
        Sqrt[Pi/676039]*u^9)/(220051955515392000*b^3*E^u) + 
      (948254729912051*d^10*K1*M^5*Sqrt[Pi/676039]*u^9)/
       (51776930709504000*b^3*E^u) + (83661428210251*d^12*K1*M^5*
        Sqrt[Pi/676039]*u^9)/(11948522471424000*b^3*E^u) + 
      (244968448951*d^14*K1*M^5*Sqrt[Pi/676039]*u^9)/(1706931781632000*b^3*
        E^u) - (28938469489*d^16*K1*M^5*Sqrt[Pi/676039]*u^9)/
       (3413863563264000*b^3*E^u) - (2167653129721567*K1^2*M^5*
        Sqrt[Pi/676039]*u^9)/(2407627277991936000*b^3) - 
      (38851410940179899*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (875500828360704000*b^3) - (239052857736609859*d^4*K1^2*M^5*
        Sqrt[Pi/676039]*u^9)/(1203813638995968000*b^3) + 
      (6724721429317471*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (48152545559838720*b^3) + (34969667195466403*d^8*K1^2*M^5*
        Sqrt[Pi/676039]*u^9)/(92601049153536000*b^3) - 
      (1737245366731913*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (11224369594368000*b^3) - (2152815175776983*d^12*K1^2*M^5*
        Sqrt[Pi/676039]*u^9)/(18520209830707200*b^3) - 
      (47693038411*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^9)/(17638295076864*b^3) + 
      (2495991404117*d^16*K1^2*M^5*Sqrt[Pi/676039]*u^9)/
       (8819147538432000*b^3) + (1599780527*d^18*K1^2*M^5*Sqrt[Pi/676039]*
        u^9)/(3413863563264000*b^3) - (1313179121*d^16*K0*M^5*
        Sqrt[(13*Pi)/52003]*u^9)/(2275909042176000*b^3*E^u) - 
      (250465146967627*d^10*K0^2*M^5*Sqrt[(13*Pi)/52003]*u^9)/
       (33673108783104000*b^3) - (60329473975081*d^12*K0^2*M^5*
        Sqrt[(17*Pi)/39767]*u^9)/(11575131144192000*b^3) + 
      (1888816367*d^14*K0*M^5*Sqrt[(19*Pi)/35581]*u^9)/
       (284488630272000*b^3*E^u) - (71649238640431*K0^2*M^5*
        Sqrt[(19*Pi)/35581]*u^9)/(2407627277991936000*b^3) + 
      (161315309061041*d^6*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^9)/
       (36479201181696000*b^3) - (111193134690233*d^4*K0^2*M^5*
        Sqrt[(23*Pi)/29393]*u^9)/(19416349016064000*b^3) - 
      (43155959333*d^14*K0^2*M^5*Sqrt[(323*Pi)/2093]*u^9)/
       (6614360653824000*b^3) - (22690361560158533*K0*M^5*Sqrt[Pi/676039]*
        u^10)/(153860327296362086400*b^3*E^u) + 
      (7976066383599917*d^2*K0*M^5*Sqrt[Pi/676039]*u^10)/
       (9947865988988928000*b^3*E^u) + (296984588520915767*d^4*K0*M^5*
        Sqrt[Pi/676039]*u^10)/(82425175337336832000*b^3*E^u) - 
      (2610220133401841*d^6*K0*M^5*Sqrt[Pi/676039]*u^10)/
       (737821262610432000*b^3*E^u) - (35173553685247*d^8*K0*M^5*
        Sqrt[Pi/676039]*u^10)/(7041662576492544*b^3*E^u) + 
      (40039917127733*d^10*K0*M^5*Sqrt[Pi/676039]*u^10)/
       (12944232677376000*b^3*E^u) + (6894833323813*d^12*K0*M^5*
        Sqrt[Pi/676039]*u^10)/(5974261235712000*b^3*E^u) + 
      (40499116917831211*K1*M^5*Sqrt[Pi/676039]*u^10)/(153860327296362086400*
        b^3*E^u) + (87974679266993*d^2*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (74931977579397120*b^3*E^u) + (338619889369534271*d^4*K1*M^5*
        Sqrt[Pi/676039]*u^10)/(115395245472271564800*b^3*E^u) - 
      (27151116994756351*d^6*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (6271480732188672000*b^3*E^u) - (251232190944167*d^8*K1*M^5*
        Sqrt[Pi/676039]*u^10)/(51776930709504000*b^3*E^u) + 
      (22873237034569*d^10*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (6472116338688000*b^3*E^u) + (7435635388211*d^12*K1*M^5*
        Sqrt[Pi/676039]*u^10)/(5974261235712000*b^3*E^u) - 
      (914189659*d^16*K1*M^5*Sqrt[Pi/676039]*u^10)/(487694794752000*b^3*
        E^u) - (1112937996697607*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (3611440916987904000*b^3) + (10732641033759011*d^6*K0*K1*M^5*
        Sqrt[Pi/676039]*u^10)/(200635606499328000*b^3) + 
      (1348800164367883*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (9260104915353600*b^3) - (749667053401229*d^10*K0*K1*M^5*
        Sqrt[Pi/676039]*u^10)/(12627415793664000*b^3) - 
      (57063243834217*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (1262741579366400*b^3) - (23221340285921*d^14*K0*K1*M^5*
        Sqrt[Pi/676039]*u^10)/(19843081961472000*b^3) + 
      (4441264662559*d^16*K0*K1*M^5*Sqrt[Pi/676039]*u^10)/
       (39686163922944000*b^3) - (160079399*d^18*K0*K1*M^5*Sqrt[Pi/676039]*
        u^10)/(2204786884608000*b^3) + (977736329*d^14*K0*M^5*
        Sqrt[(13*Pi)/52003]*u^10)/(426732945408000*b^3*E^u) - 
      (453858089*d^16*K0*M^5*Sqrt[(13*Pi)/52003]*u^10)/
       (3413863563264000*b^3*E^u) + (540460751*d^14*K1*M^5*
        Sqrt[(13*Pi)/52003]*u^10)/(213366472704000*b^3*E^u) - 
      (49447516984199*d^2*K0*K1*M^5*Sqrt[(17*Pi)/39767]*u^10)/
       (45143011462348800*b^3) - (2928586912168651*d^4*K0*K1*M^5*
        Sqrt[(23*Pi)/29393]*u^10)/(902860229246976000*b^3) + 
      (1300792518982157*K0*M^5*Sqrt[Pi/676039]*u^11)/(15183584930562048000*
        b^3*E^u) - (228717175101553*d^2*K0*M^5*Sqrt[Pi/676039]*u^11)/
       (13737529222889472000*b^3*E^u) + (147836586225386053*d^4*K0*M^5*
        Sqrt[Pi/676039]*u^11)/(288488113680678912000*b^3*E^u) - 
      (1942682018747737*d^6*K0*M^5*Sqrt[Pi/676039]*u^11)/
       (4180987154792448000*b^3*E^u) - (2006275333133*d^8*K0*M^5*
        Sqrt[Pi/676039]*u^11)/(2529332822016000*b^3*E^u) + 
      (19601201021093*d^10*K0*M^5*Sqrt[Pi/676039]*u^11)/
       (38832698032128000*b^3*E^u) + (496860388559*d^12*K0*M^5*
        Sqrt[Pi/676039]*u^11)/(2987130617856000*b^3*E^u) + 
      (2371438639*d^14*K0*M^5*Sqrt[Pi/676039]*u^11)/(426732945408000*b^3*
        E^u) - (860870452707763*d^2*K0^2*M^5*Sqrt[Pi/676039]*u^11)/
       (515920130998272000*b^3) - (192608934017519*d^4*K0^2*M^5*
        Sqrt[Pi/676039]*u^11)/(34725393432576000*b^3) + 
      (388570373448827*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^11)/
       (120381363899596800*b^3) + (596636406767243*d^8*K0^2*M^5*
        Sqrt[Pi/676039]*u^11)/(46300524576768000*b^3) - 
      (1087872955537*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^11)/
       (217714065408000*b^3) - (4257788519377*d^12*K0^2*M^5*Sqrt[Pi/676039]*
        u^11)/(1120173981696000*b^3) - (2128144174171*d^14*K0^2*M^5*
        Sqrt[Pi/676039]*u^11)/(19843081961472000*b^3) - 
      (13474609*d^18*K0^2*M^5*Sqrt[Pi/676039]*u^11)/(1889817329664000*b^3) - 
      (15276766162191773*K1*M^5*Sqrt[Pi/676039]*u^11)/(144244056840339456000*
        b^3*E^u) + (40437189872113357*d^2*K1*M^5*Sqrt[Pi/676039]*u^11)/
       (96162704560226304000*b^3*E^u) + (7095639609503857*d^4*K1*M^5*
        Sqrt[Pi/676039]*u^11)/(13737529222889472000*b^3*E^u) - 
      (418605964369331*d^6*K1*M^5*Sqrt[Pi/676039]*u^11)/
       (432515912564736000*b^3*E^u) - (127482425744257*d^8*K1*M^5*
        Sqrt[Pi/676039]*u^11)/(220051955515392000*b^3*E^u) + 
      (58362995759*d^12*K1*M^5*Sqrt[Pi/676039]*u^11)/(331903401984000*b^3*
        E^u) + (10572857*d^14*K1*M^5*Sqrt[Pi/676039]*u^11)/
       (1756102656000*b^3*E^u) - (414957550869269*K1^2*M^5*Sqrt[Pi/676039]*
        u^11)/(5417161375481856000*b^3) - (887590155553811*d^2*K1^2*M^5*
        Sqrt[Pi/676039]*u^11)/(416704721190912000*b^3) - 
      (3563465948711563*d^4*K1^2*M^5*Sqrt[Pi/676039]*u^11)/
       (386940098248704000*b^3) + (15619909364613997*d^6*K1^2*M^5*
        Sqrt[Pi/676039]*u^11)/(1805720458493952000*b^3) - 
      (2588882609023*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^11)/
       (360783308390400*b^3) - (133226197477991*d^12*K1^2*M^5*Sqrt[Pi/676039]*
        u^11)/(29764622942208000*b^3) - 
      (181081*d^16*K0*M^5*Sqrt[(13*Pi)/52003]*u^11)/(8534658908160*b^3*E^u) + 
      (406964681987*d^10*K1*M^5*Sqrt[(17*Pi)/39767]*u^11)/
       (12944232677376000*b^3*E^u) - (2401303*d^16*K1*M^5*Sqrt[(17*Pi)/39767]*
        u^11)/(142244315136000*b^3*E^u) - 
      (572771691343*K0^2*M^5*Sqrt[(19*Pi)/35581]*u^11)/
       (3611440916987904000*b^3) + (34476536459*d^16*K1^2*M^5*
        Sqrt[(19*Pi)/35581]*u^11)/(59529245884416000*b^3) + 
      (3215365523*d^16*K0^2*M^5*Sqrt[(23*Pi)/29393]*u^11)/
       (7937232784588800*b^3) - (328896775187*d^14*K1^2*M^5*
        Sqrt[(23*Pi)/29393]*u^11)/(59529245884416000*b^3) - 
      (2213*d^18*K1^2*M^5*Sqrt[(23*Pi)/29393]*u^11)/(25837346304000*b^3) + 
      (652465870811*d^8*K1^2*M^5*Sqrt[(221*Pi)/3059]*u^11)/
       (9921540980736000*b^3) - (1969081467769667*K0*M^5*Sqrt[Pi/676039]*
        u^12)/(48081352280113152000*b^3*E^u) + 
      (180373072121461*d^2*K0*M^5*Sqrt[Pi/676039]*u^12)/
       (1717191152861184000*b^3*E^u) + (577522771421*d^4*K0*M^5*
        Sqrt[Pi/676039]*u^12)/(118621757270016000*b^3*E^u) - 
      (7974875153741*d^6*K0*M^5*Sqrt[Pi/676039]*u^12)/(120605398695936000*b^3*
        E^u) - (235438303703*d^8*K0*M^5*Sqrt[Pi/676039]*u^12)/
       (3000708484300800*b^3*E^u) + (92411479261*d^10*K0*M^5*Sqrt[Pi/676039]*
        u^12)/(1618029084672000*b^3*E^u) + 
      (661580603*d^12*K0*M^5*Sqrt[Pi/676039]*u^12)/(37339132723200*b^3*E^u) + 
      (2919947*d^14*K0*M^5*Sqrt[Pi/676039]*u^12)/(3556107878400*b^3*E^u) - 
      (4982899*d^16*K0*M^5*Sqrt[Pi/676039]*u^12)/(213366472704000*b^3*E^u) + 
      (21771751139522563*K1*M^5*Sqrt[Pi/676039]*u^12)/(432732170521018368000*
        b^3*E^u) - (533757541823657*d^2*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (7212202842016972800*b^3*E^u) + (140370423275123*d^4*K1*M^5*
        Sqrt[Pi/676039]*u^12)/(1081830426302545920*b^3*E^u) - 
      (133283125351*d^6*K1*M^5*Sqrt[Pi/676039]*u^12)/(948499808256000*b^3*
        E^u) - (798059136631*d^8*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (18337662959616000*b^3*E^u) + (853283202487*d^10*K1*M^5*
        Sqrt[Pi/676039]*u^12)/(14562261762048000*b^3*E^u) + 
      (2074839401*d^12*K1*M^5*Sqrt[Pi/676039]*u^12)/(112017398169600*b^3*
        E^u) + (47331719*d^14*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (53341618176000*b^3*E^u) - (1608391*d^16*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (71122157568000*b^3*E^u) - (872852684983*K0*K1*M^5*Sqrt[Pi/676039]*
        u^12)/(123117303988224000*b^3) - (1726741419046717*d^2*K0*K1*M^5*
        Sqrt[Pi/676039]*u^12)/(2708580687740928000*b^3) - 
      (797893309759319*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (338572585967616000*b^3) + (463001640569311*d^6*K0*K1*M^5*
        Sqrt[Pi/676039]*u^12)/(225715057311744000*b^3) + 
      (703380655921*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (165359016345600*b^3) - (918027470753*d^10*K0*K1*M^5*Sqrt[Pi/676039]*
        u^12)/(450979135488000*b^3) - (55629556273*d^14*K0*K1*M^5*
        Sqrt[Pi/676039]*u^12)/(1488231147110400*b^3) + 
      (46165531757*d^16*K0*K1*M^5*Sqrt[Pi/676039]*u^12)/
       (14882311471104000*b^3) + (9270931*d^18*K0*K1*M^5*Sqrt[Pi/676039]*
        u^12)/(1102393442304000*b^3) - (2348030057*d^12*K0*K1*M^5*
        Sqrt[(391*Pi)/1729]*u^12)/(744115573555200*b^3) + 
      (375024451325597*K0*M^5*Sqrt[Pi/676039]*u^13)/(27045760657563648000*b^3*
        E^u) - (2778800321359*d^2*K0*M^5*Sqrt[Pi/676039]*u^13)/
       (69082402701312000*b^3*E^u) + (2377828302634097*d^4*K0*M^5*
        Sqrt[Pi/676039]*u^13)/(54091521315127296000*b^3*E^u) - 
      (13585060115309*d^6*K0*M^5*Sqrt[Pi/676039]*u^13)/
       (783935091523584000*b^3*E^u) - (57770643823*d^8*K0*M^5*Sqrt[Pi/676039]*
        u^13)/(13753247219712000*b^3*E^u) + 
      (1447473493*d^10*K0*M^5*Sqrt[Pi/676039]*u^13)/(560086990848000*b^3*
        E^u) + (693058427*d^12*K0*M^5*Sqrt[Pi/676039]*u^13)/
       (560086990848000*b^3*E^u) + (6079*d^16*K0*M^5*Sqrt[Pi/676039]*u^13)/
       (3810115584000*b^3*E^u) + (2912339824781*K0^2*M^5*Sqrt[Pi/676039]*
        u^13)/(677145171935232000*b^3) - (234565942760057*d^2*K0^2*M^5*
        Sqrt[Pi/676039]*u^13)/(5417161375481856000*b^3) - 
      (135210170791607*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^13)/
       (1354290343870464000*b^3) + (8326614563*d^6*K0^2*M^5*Sqrt[Pi/676039]*
        u^13)/(195933209472000*b^3) + (10149556594339*d^8*K0^2*M^5*
        Sqrt[Pi/676039]*u^13)/(34725393432576000*b^3) - 
      (260347752859*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^13)/
       (2104569298944000*b^3) - (7325911268281*d^12*K0^2*M^5*Sqrt[Pi/676039]*
        u^13)/(104176180297728000*b^3) - (1432297429*d^14*K0^2*M^5*
        Sqrt[Pi/676039]*u^13)/(676468703232000*b^3) + 
      (608007451*d^16*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(2976462294220800*b^3) + 
      (10507001*d^18*K0^2*M^5*Sqrt[Pi/676039]*u^13)/(6614360653824000*b^3) - 
      (16054158072263*K1*M^5*Sqrt[Pi/676039]*u^13)/(1060618065002496000*b^3*
        E^u) + (2423344749923791*d^2*K1*M^5*Sqrt[Pi/676039]*u^13)/
       (54091521315127296000*b^3*E^u) - (2083010659651003*d^4*K1*M^5*
        Sqrt[Pi/676039]*u^13)/(54091521315127296000*b^3*E^u) + 
      (21972865023961*d^6*K1*M^5*Sqrt[Pi/676039]*u^13)/
       (2351805274570752000*b^3*E^u) - (47065460357*d^8*K1*M^5*
        Sqrt[Pi/676039]*u^13)/(9521478844416000*b^3*E^u) + 
      (458796773*d^10*K1*M^5*Sqrt[Pi/676039]*u^13)/(161802908467200*b^3*
        E^u) + (277084693*d^12*K1*M^5*Sqrt[Pi/676039]*u^13)/
       (186695663616000*b^3*E^u) + (2953*d^16*K1*M^5*Sqrt[Pi/676039]*u^13)/
       (1905057792000*b^3*E^u) - (2167446708463*K1^2*M^5*Sqrt[Pi/676039]*
        u^13)/(338572585967616000*b^3) - (268805136180617*d^2*K1^2*M^5*
        Sqrt[Pi/676039]*u^13)/(5417161375481856000*b^3) + 
      (22095822846523*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^13)/
       (104176180297728000*b^3) - (938968400113*d^10*K1^2*M^5*Sqrt[Pi/676039]*
        u^13)/(6313707896832000*b^3) - (8090123627083*d^12*K1^2*M^5*
        Sqrt[Pi/676039]*u^13)/(104176180297728000*b^3) - 
      (16377434209*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^13)/
       (7441155735552000*b^3) + (66650653*d^16*K1^2*M^5*Sqrt[Pi/676039]*u^13)/
       (270587481292800*b^3) + (761111*d^14*K1*M^5*Sqrt[(13*Pi)/52003]*u^13)/
       (80012427264000*b^3*E^u) + (8495573*d^18*K1^2*M^5*Sqrt[(13*Pi)/52003]*
        u^13)/(59529245884416000*b^3) - (16524376683917*d^4*K1^2*M^5*
        Sqrt[(17*Pi)/39767]*u^13)/(1354290343870464000*b^3) + 
      (29543*d^14*K0*M^5*Sqrt[(19*Pi)/35581]*u^13)/(5334161817600*b^3*E^u) + 
      (1661248686049*d^6*K1^2*M^5*Sqrt[(19*Pi)/35581]*u^13)/
       (112857528655872000*b^3) - (10189078965929*K0*M^5*Sqrt[Pi/676039]*
        u^14)/(3863680093937664000*b^3*E^u) + 
      (13545791763277*d^2*K0*M^5*Sqrt[Pi/676039]*u^14)/
       (2704576065756364800*b^3*E^u) - (608772467*d^4*K0*M^5*Sqrt[Pi/676039]*
        u^14)/(629293142016000*b^3*E^u) - 
      (186270000307*d^6*K0*M^5*Sqrt[Pi/676039]*u^14)/(195983772880896000*b^3*
        E^u) - (3258454373*d^8*K0*M^5*Sqrt[Pi/676039]*u^14)/
       (2210343303168000*b^3*E^u) + (9832373*d^12*K0*M^5*Sqrt[Pi/676039]*
        u^14)/(20003106816000*b^3*E^u) + (789589*d^14*K0*M^5*Sqrt[Pi/676039]*
        u^14)/(20003106816000*b^3*E^u) + (1999*d^16*K0*M^5*Sqrt[Pi/676039]*
        u^14)/(13335404544000*b^3*E^u) + 
      (10215912117287*K1*M^5*Sqrt[Pi/676039]*u^14)/(3863680093937664000*b^3*
        E^u) - (62762255667173*d^2*K1*M^5*Sqrt[Pi/676039]*u^14)/
       (13522880328781824000*b^3*E^u) + (6744569432287*d^4*K1*M^5*
        Sqrt[Pi/676039]*u^14)/(2704576065756364800*b^3*E^u) - 
      (8668754641*d^6*K1*M^5*Sqrt[Pi/676039]*u^14)/(195983772880896000*b^3*
        E^u) - (58449103*d^8*K1*M^5*Sqrt[Pi/676039]*u^14)/
       (39470416128000*b^3*E^u) + (129581059*d^10*K1*M^5*Sqrt[Pi/676039]*
        u^14)/(260040388608000*b^3*E^u) + (752359*d^14*K1*M^5*Sqrt[Pi/676039]*
        u^14)/(20003106816000*b^3*E^u) + 
      (3992809181*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/(64490016374784000*b^3) - 
      (1463732912671*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/
       (193470049124352000*b^3) - (514701739429*d^4*K0*K1*M^5*Sqrt[Pi/676039]*
        u^14)/(16122504093696000*b^3) + (513626033357*d^6*K0*K1*M^5*
        Sqrt[Pi/676039]*u^14)/(16122504093696000*b^3) - 
      (362325149909*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^14)/
       (26044045074432000*b^3) - (43361387*d^14*K0*K1*M^5*Sqrt[Pi/676039]*
        u^14)/(248038524518400*b^3) + (1880611*d^16*K0*K1*M^5*Sqrt[Pi/676039]*
        u^14)/(24437293056000*b^3) + (8918933*d^18*K0*K1*M^5*Sqrt[Pi/676039]*
        u^14)/(14882311471104000*b^3) - (3205771019*d^10*K0*K1*M^5*
        Sqrt[(13*Pi)/52003]*u^14)/(1578426974208000*b^3) + 
      (579499*d^12*K1*M^5*Sqrt[(17*Pi)/39767]*u^14)/(20003106816000*b^3*
        E^u) + (790649*d^10*K0*M^5*Sqrt[(23*Pi)/29393]*u^14)/
       (37148626944000*b^3*E^u) + (108666284977*d^8*K0*K1*M^5*
        Sqrt[(23*Pi)/29393]*u^14)/(52088090148864000*b^3) - 
      (d^16*K1*M^5*Sqrt[(221*Pi)/3059]*u^14)/(13335404544000*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/676039]*u^15)/(30097267200*b^3*E^u) + 
      (2491*d^2*K0*M^5*Sqrt[Pi/676039]*u^15)/(1444668825600*b^3*E^u) + 
      (311*d^4*K0*M^5*Sqrt[Pi/676039]*u^15)/(56285798400*b^3*E^u) - 
      (283*d^8*K0*M^5*Sqrt[Pi/676039]*u^15)/(30307737600*b^3*E^u) + 
      (83*d^10*K0*M^5*Sqrt[Pi/676039]*u^15)/(4329676800*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/676039]*u^15)/(9525288960*b^3*E^u) - 
      (1481*d^14*K0*M^5*Sqrt[Pi/676039]*u^15)/(333385113600*b^3*E^u) - 
      (41*d^16*K0*M^5*Sqrt[Pi/676039]*u^15)/(111128371200*b^3*E^u) + 
      (48395721937*K0^2*M^5*Sqrt[Pi/676039]*u^15)/(193470049124352000*b^3) + 
      (18363091*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^15)/(11811358310400*b^3) - 
      (617320229*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^15)/(526142324736000*b^3) - 
      (7076792141*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^15)/
       (13022022537216000*b^3) + (37715191*d^14*K0^2*M^5*Sqrt[Pi/676039]*
        u^15)/(531511123968000*b^3) + (228289*d^18*K0^2*M^5*Sqrt[Pi/676039]*
        u^15)/(2976462294220800*b^3) + (8081*d^2*K1*M^5*Sqrt[Pi/676039]*u^15)/
       (4334006476800*b^3*E^u) + (4061*d^4*K1*M^5*Sqrt[Pi/676039]*u^15)/
       (619143782400*b^3*E^u) - (61*d^6*K1*M^5*Sqrt[Pi/676039]*u^15)/
       (5291827200*b^3*E^u) - (121*d^8*K1*M^5*Sqrt[Pi/676039]*u^15)/
       (10102579200*b^3*E^u) + (61*d^10*K1*M^5*Sqrt[Pi/676039]*u^15)/
       (3367526400*b^3*E^u) + (59*d^12*K1*M^5*Sqrt[Pi/676039]*u^15)/
       (47626444800*b^3*E^u) - (1321*d^14*K1*M^5*Sqrt[Pi/676039]*u^15)/
       (333385113600*b^3*E^u) - (17062299197*K1^2*M^5*Sqrt[Pi/676039]*u^15)/
       (64490016374784000*b^3) - (335885203421*d^2*K1^2*M^5*Sqrt[Pi/676039]*
        u^15)/(193470049124352000*b^3) + (346759393*d^4*K1^2*M^5*
        Sqrt[Pi/676039]*u^15)/(230321487052800*b^3) + 
      (13602449221*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^15)/
       (16122504093696000*b^3) + (75561567271*d^8*K1^2*M^5*Sqrt[Pi/676039]*
        u^15)/(52088090148864000*b^3) - (1805826413*d^10*K1^2*M^5*
        Sqrt[Pi/676039]*u^15)/(1578426974208000*b^3) - 
      (4489018057*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^15)/
       (6511011268608000*b^3) + (79861*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^15)/
       (3062204006400*b^3) - (104509*d^18*K1^2*M^5*Sqrt[Pi/676039]*u^15)/
       (2976462294220800*b^3) - (83*d^6*K0*M^5*Sqrt[(7*Pi)/96577]*u^15)/
       (47626444800*b^3*E^u) + (10551989759*d^8*K0^2*M^5*Sqrt[(13*Pi)/52003]*
        u^15)/(52088090148864000*b^3) + (1928299*d^16*K0^2*M^5*
        Sqrt[(13*Pi)/52003]*u^15)/(2126044495872000*b^3) + 
      (571129549*d^2*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^15)/
       (9212859482112000*b^3) + (2412419*d^16*K1^2*M^5*Sqrt[(17*Pi)/39767]*
        u^15)/(4960770490368000*b^3) + (K1*M^5*Sqrt[(19*Pi)/35581]*u^15)/
       (541750809600*b^3*E^u) - (26343617*d^4*K0^2*M^5*Sqrt[(23*Pi)/29393]*
        u^15)/(157037377536000*b^3) - (d^16*K1*M^5*Sqrt[(23*Pi)/29393]*u^15)/
       (66677022720*b^3*E^u) + (K0*M^5*Sqrt[Pi/676039]*u^16)/
       (270875404800*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/676039]*u^16)/
       (483706080*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/676039]*u^16)/
       (744163200*b^3*E^u) - (d^8*K0*M^5*Sqrt[Pi/676039]*u^16)/
       (189423360*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/676039]*u^16)/
       (473558400*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/676039]*u^16)/
       (372081600*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/676039]*u^16)/
       (1041828480*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/676039]*u^16)/
       (20836569600*b^3*E^u) + (K1*M^5*Sqrt[Pi/676039]*u^16)/
       (270875404800*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (483706080*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (744163200*b^3*E^u) - (d^8*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (189423360*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (473558400*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (372081600*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (1041828480*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (20836569600*b^3*E^u) - (1555133*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (1343542007808000*b^3) - (39549379*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (604593903513600*b^3) - (988748977*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (3022969517568000*b^3) + (53071273*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/
       (3022969517568000*b^3) + (760497697*d^8*K0*K1*M^5*Sqrt[Pi/676039]*
        u^16)/(1085168544768000*b^3) + (3724243*d^10*K0*K1*M^5*
        Sqrt[Pi/676039]*u^16)/(49325842944000*b^3) - 
      (6429569*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/(21703370895360*b^3) - 
      (22245557*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/(232536116736000*b^3) - 
      (356197*d^16*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/(44292593664000*b^3) - 
      (991*d^18*K0*K1*M^5*Sqrt[Pi/676039]*u^16)/(3750582528000*b^3) + 
      (d^2*K0*M^5*Sqrt[(19*Pi)/35581]*u^16)/(67718851200*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(19*Pi)/35581]*u^16)/(67718851200*b^3*E^u) - 
      (233*K0^2*M^5*Sqrt[Pi/676039]*u^17)/(30535045632000*b^3) + 
      (30575939*d^4*K0^2*M^5*Sqrt[Pi/676039]*u^17)/(12091878070272000*b^3) + 
      (43920847*d^6*K0^2*M^5*Sqrt[Pi/676039]*u^17)/(4030626023424000*b^3) - 
      (15398003*d^8*K0^2*M^5*Sqrt[Pi/676039]*u^17)/(2170337089536000*b^3) - 
      (50567*d^10*K0^2*M^5*Sqrt[Pi/676039]*u^17)/(2721425817600*b^3) + 
      (9906157*d^12*K0^2*M^5*Sqrt[Pi/676039]*u^17)/(2170337089536000*b^3) + 
      (294197*d^14*K0^2*M^5*Sqrt[Pi/676039]*u^17)/(44292593664000*b^3) + 
      (99233*d^16*K0^2*M^5*Sqrt[Pi/676039]*u^17)/(84558587904000*b^3) - 
      (24811*K1^2*M^5*Sqrt[Pi/676039]*u^17)/(3022969517568000*b^3) - 
      (3483173*d^2*K1^2*M^5*Sqrt[Pi/676039]*u^17)/(16122504093696000*b^3) + 
      (125625229*d^6*K1^2*M^5*Sqrt[Pi/676039]*u^17)/(12091878070272000*b^3) - 
      (4610257*d^8*K1^2*M^5*Sqrt[Pi/676039]*u^17)/(723445696512000*b^3) - 
      (6916823*d^10*K1^2*M^5*Sqrt[Pi/676039]*u^17)/(394606743552000*b^3) + 
      (28338119*d^12*K1^2*M^5*Sqrt[Pi/676039]*u^17)/(6511011268608000*b^3) + 
      (380663*d^14*K1^2*M^5*Sqrt[Pi/676039]*u^17)/(62009631129600*b^3) + 
      (195439*d^16*K1^2*M^5*Sqrt[Pi/676039]*u^17)/(186028893388800*b^3) + 
      (5179*d^18*K1^2*M^5*Sqrt[Pi/676039]*u^17)/(120018640896000*b^3) - 
      (32369*d^2*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^17)/(3224500818739200*b^3) + 
      (1530131*d^4*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^17)/
       (12091878070272000*b^3) + (d^18*K0^2*M^5*Sqrt[(23*Pi)/29393]*u^17)/
       (472454332416*b^3) - (109*K0*K1*M^5*Sqrt[Pi/676039]*u^18)/
       (94467797424000*b^3) - (17207*d^2*K0*K1*M^5*Sqrt[Pi/676039]*u^18)/
       (188935594848000*b^3) - (71971*d^4*K0*K1*M^5*Sqrt[Pi/676039]*u^18)/
       (94467797424000*b^3) - (98437*d^6*K0*K1*M^5*Sqrt[Pi/676039]*u^18)/
       (94467797424000*b^3) + (14737*d^8*K0*K1*M^5*Sqrt[Pi/676039]*u^18)/
       (10173455107200*b^3) + (2503*d^10*K0*K1*M^5*Sqrt[Pi/676039]*u^18)/
       (1156074444000*b^3) - (21347*d^12*K0*K1*M^5*Sqrt[Pi/676039]*u^18)/
       (50867275536000*b^3) - (37*d^14*K0*K1*M^5*Sqrt[Pi/676039]*u^18)/
       (35796816000*b^3) - (919*d^16*K0*K1*M^5*Sqrt[Pi/676039]*u^18)/
       (3633376824000*b^3) - (d^18*K0*K1*M^5*Sqrt[Pi/676039]*u^18)/
       (88081862400*b^3) + (d^2*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^19)/
       (58134029184000*b^3) + (d^4*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^19)/
       (2422251216000*b^3) + (d^16*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^19)/
       (2422251216000*b^3) + (d^18*K0^2*M^5*Sqrt[(17*Pi)/39767]*u^19)/
       (58134029184000*b^3) + (d^2*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^19)/
       (58134029184000*b^3) + (d^4*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^19)/
       (2422251216000*b^3) + (d^16*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^19)/
       (2422251216000*b^3) + (d^18*K1^2*M^5*Sqrt[(17*Pi)/39767]*u^19)/
       (58134029184000*b^3) - (d^8*K0^2*M^5*Sqrt[(221*Pi)/3059]*u^19)/
       (50867275536000*b^3) - (d^10*K0^2*M^5*Sqrt[(221*Pi)/3059]*u^19)/
       (3699438220800*b^3) - (d^12*K0^2*M^5*Sqrt[(221*Pi)/3059]*u^19)/
       (50867275536000*b^3) - (d^8*K1^2*M^5*Sqrt[(221*Pi)/3059]*u^19)/
       (50867275536000*b^3) - (d^10*K1^2*M^5*Sqrt[(221*Pi)/3059]*u^19)/
       (3699438220800*b^3) - (d^12*K1^2*M^5*Sqrt[(221*Pi)/3059]*u^19)/
       (50867275536000*b^3) + (d^6*K0^2*M^5*Sqrt[(391*Pi)/1729]*u^19)/
       (14533507296000*b^3) + (d^14*K0^2*M^5*Sqrt[(391*Pi)/1729]*u^19)/
       (14533507296000*b^3) + (d^6*K1^2*M^5*Sqrt[(391*Pi)/1729]*u^19)/
       (14533507296000*b^3) + (d^14*K1^2*M^5*Sqrt[(391*Pi)/1729]*u^19)/
       (14533507296000*b^3))/Pi}, 6, 13, 1]}, 3, 5, 1]


==> anc/spectrum_12_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((149*d^2*K1^2*M^4*Sqrt[3/(2002*Pi)]*u^2)/(475456*b^2) + 
      (813*d^4*K1^2*M^4*Sqrt[3/(2002*Pi)]*u^2)/(950912*b^2) + 
      (K1^2*M^4*Sqrt[21/(286*Pi)]*u^2)/(950912*b^2) + 
      (3*K0^2*M^4*Sqrt[33/(182*Pi)]*u^2)/(7607296*b^2) + 
      (333*d^4*K0^2*M^4*Sqrt[33/(182*Pi)]*u^2)/(7607296*b^2) - 
      (33*d^6*K0^2*M^4*Sqrt[33/(182*Pi)]*u^2)/(500480*b^2) + 
      (891*d^10*K0^2*M^4*Sqrt[33/(182*Pi)]*u^2)/(19018240*b^2) + 
      (99*d^12*K0^2*M^4*Sqrt[33/(182*Pi)]*u^2)/(7607296*b^2) - 
      (113*d^6*K1^2*M^4*Sqrt[39/(154*Pi)]*u^2)/(1188640*b^2) + 
      (9*d^2*K0^2*M^4*Sqrt[231/(26*Pi)]*u^2)/(3803648*b^2) - 
      (297*d^8*K0^2*M^4*Sqrt[231/(26*Pi)]*u^2)/(38036480*b^2) - 
      (37*d^8*K1^2*M^4*Sqrt[429/(14*Pi)]*u^2)/(4754560*b^2) + 
      (3*d^10*K1^2*M^4*Sqrt[429/(14*Pi)]*u^2)/(475456*b^2) + 
      (9*d^12*K1^2*M^4*Sqrt[429/(14*Pi)]*u^2)/(4754560*b^2) - 
      (5843881*d^6*K0*K1*M^4*Sqrt[3/(2002*Pi)]*u^3)/(1331276800*b^2) + 
      (804233*d^2*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^3)/(2662553600*b^2) - 
      (1839967*d^8*K0*K1*M^4*Sqrt[33/(182*Pi)]*u^3)/(5325107200*b^2) + 
      (766083*d^10*K0*K1*M^4*Sqrt[33/(182*Pi)]*u^3)/(2662553600*b^2) + 
      (88499*d^12*K0*K1*M^4*Sqrt[33/(182*Pi)]*u^3)/(1065021440*b^2) + 
      (418127*K0*K1*M^4*u^3)/(5325107200*b^2*Sqrt[6006*Pi]) + 
      (2068279*d^4*K0*K1*M^4*u^3)/(231526400*b^2*Sqrt[6006*Pi]) - 
      (3940161*d^6*K0^2*M^4*Sqrt[3/(2002*Pi)]*u^4)/(2662553600*b^2) + 
      (134117*d^12*K0^2*M^4*Sqrt[3/(2002*Pi)]*u^4)/(426008576*b^2) - 
      (18238659*d^6*K1^2*M^4*Sqrt[3/(2002*Pi)]*u^4)/(5325107200*b^2) + 
      (16590723*d^12*K1^2*M^4*Sqrt[3/(2002*Pi)]*u^4)/(21300428800*b^2) + 
      (2951947*d^4*K0^2*M^4*Sqrt[11/(546*Pi)]*u^4)/(10650214400*b^2) + 
      (1584623*d^4*K1^2*M^4*Sqrt[11/(546*Pi)]*u^4)/(2402304000*b^2) + 
      (19937*d^2*K0^2*M^4*Sqrt[13/(462*Pi)]*u^4)/(231526400*b^2) + 
      (521643*d^10*K0^2*M^4*Sqrt[33/(182*Pi)]*u^4)/(5325107200*b^2) - 
      (97619*d^8*K0^2*M^4*Sqrt[429/(14*Pi)]*u^4)/(10650214400*b^2) + 
      (416616311*d^2*K1^2*M^4*u^4)/(159753216000*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (279527*K0^2*M^4*u^4)/(10650214400*b^2*Sqrt[6006*Pi]) + 
      (19362559*K1^2*M^4*u^4)/(319506432000*b^2*Sqrt[6006*Pi]) - 
      (204810257*d^8*K1^2*M^4*u^4)/(21300428800*b^2*Sqrt[6006*Pi]) + 
      (3532799*d^10*K1^2*M^4*u^4)/(463052800*b^2*Sqrt[6006*Pi]) - 
      (3382377*d^8*K0*K1*M^4*Sqrt[3/(2002*Pi)]*u^5)/(1252966400*b^2) + 
      (88436871*d^10*K0*K1*M^4*Sqrt[3/(2002*Pi)]*u^5)/(42600857600*b^2) + 
      (14055313*d^12*K0*K1*M^4*Sqrt[3/(2002*Pi)]*u^5)/(21300428800*b^2) + 
      (38725853*d^2*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^5)/(213004288000*b^2) + 
      (12307*K0*K1*M^4*Sqrt[429/(14*Pi)]*u^5)/(106502144000*b^2) + 
      (310307*d^2*K0*K1*M^4*u^5)/(2242150400*b^2*Sqrt[6006*Pi]) + 
      (91495319*d^4*K0*K1*M^4*u^5)/(15214592000*b^2*Sqrt[6006*Pi]) - 
      (44634787*d^6*K0*K1*M^4*u^5)/(5325107200*b^2*Sqrt[6006*Pi]) + 
      (121871*d^10*K0*K1*M^4*u^5)/(1704034304*b^2*Sqrt[6006*Pi]) + 
      (11834007*d^2*K0^2*M^4*Sqrt[3/(2002*Pi)]*u^6)/(106502144000*b^2) - 
      (2032853*d^6*K0^2*M^4*Sqrt[11/(546*Pi)]*u^6)/(15975321600*b^2) - 
      (7338209*d^6*K1^2*M^4*Sqrt[13/(462*Pi)]*u^6)/(47925964800*b^2) + 
      (48681*d^12*K0^2*M^4*Sqrt[39/(154*Pi)]*u^6)/(5325107200*b^2) + 
      (2230369*d^2*K0^2*M^4*u^6)/(63901286400*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (128929993*d^2*K1^2*M^4*u^6)/(239629824000*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (340297*K0^2*M^4*u^6)/(39938304000*b^2*Sqrt[6006*Pi]) + 
      (83738309*d^4*K0^2*M^4*u^6)/(79876608000*b^2*Sqrt[6006*Pi]) - 
      (2861*d^6*K0^2*M^4*u^6)/(91287552*b^2*Sqrt[6006*Pi]) - 
      (959807*d^8*K0^2*M^4*u^6)/(665638400*b^2*Sqrt[6006*Pi]) + 
      (5811691*d^10*K0^2*M^4*u^6)/(5325107200*b^2*Sqrt[6006*Pi]) + 
      (6005477*K1^2*M^4*u^6)/(479259648000*b^2*Sqrt[6006*Pi]) + 
      (725533007*d^4*K1^2*M^4*u^6)/(479259648000*b^2*Sqrt[6006*Pi]) - 
      (1416199*d^6*K1^2*M^4*u^6)/(15975321600*b^2*Sqrt[6006*Pi]) - 
      (28434079*d^8*K1^2*M^4*u^6)/(13693132800*b^2*Sqrt[6006*Pi]) + 
      (10746859*d^10*K1^2*M^4*u^6)/(6846566400*b^2*Sqrt[6006*Pi]) + 
      (793547*d^12*K1^2*M^4*u^6)/(1521459200*b^2*Sqrt[6006*Pi]) + 
      (5939*d^12*K0*K1*M^4*Sqrt[3/(2002*Pi)]*u^7)/(62648320*b^2) + 
      (6437*K0*K1*M^4*Sqrt[7/(858*Pi)]*u^7)/(6846566400*b^2) + 
      (11636803*d^2*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^7)/(479259648000*b^2) - 
      (50909*d^8*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^7)/(504483840*b^2) + 
      (2946803*d^4*K0*K1*M^4*Sqrt[13/(462*Pi)]*u^7)/(47925964800*b^2) + 
      (112019*d^10*K0*K1*M^4*Sqrt[13/(462*Pi)]*u^7)/(1825751040*b^2) + 
      (843803*d^2*K0*K1*M^4*u^7)/(53251072000*b^2*Sqrt[6006*Pi]) - 
      (3247253*d^6*K0*K1*M^4*u^7)/(2995372800*b^2*Sqrt[6006*Pi]) + 
      (178513*d^10*K0*K1*M^4*u^7)/(7668154368*b^2*Sqrt[6006*Pi]) + 
      (39617*d^10*K0^2*M^4*Sqrt[3/(2002*Pi)]*u^8)/(1521459200*b^2) + 
      (1019063*d^10*K1^2*M^4*Sqrt[11/(546*Pi)]*u^8)/(143777894400*b^2) + 
      (3923*d^12*K1^2*M^4*Sqrt[11/(546*Pi)]*u^8)/(1065021440*b^2) + 
      (8467*d^12*K0^2*M^4*Sqrt[13/(462*Pi)]*u^8)/(5477253120*b^2) - 
      (1043*d^8*K0^2*M^4*Sqrt[77/(78*Pi)]*u^8)/(720691200*b^2) + 
      (3770909*d^2*K0^2*M^4*u^8)/(119814912000*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (4670443*d^2*K1^2*M^4*u^8)/(119814912000*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (175291*K0^2*M^4*u^8)/(239629824000*b^2*Sqrt[6006*Pi]) + 
      (21248221*d^4*K0^2*M^4*u^8)/(239629824000*b^2*Sqrt[6006*Pi]) - 
      (358991*d^6*K0^2*M^4*u^8)/(2995372800*b^2*Sqrt[6006*Pi]) - 
      (54343*d^8*K0^2*M^4*u^8)/(4564377600*b^2*Sqrt[6006*Pi]) + 
      (159881*d^10*K0^2*M^4*u^8)/(13693132800*b^2*Sqrt[6006*Pi]) + 
      (340321*d^12*K0^2*M^4*u^8)/(27386265600*b^2*Sqrt[6006*Pi]) + 
      (12781*K1^2*M^4*u^8)/(14095872000*b^2*Sqrt[6006*Pi]) + 
      (26303107*d^4*K1^2*M^4*u^8)/(239629824000*b^2*Sqrt[6006*Pi]) - 
      (177857*d^6*K1^2*M^4*u^8)/(1198149120*b^2*Sqrt[6006*Pi]) - 
      (1460281*d^8*K1^2*M^4*u^8)/(9585192960*b^2*Sqrt[6006*Pi]) + 
      (938989*d^10*K1^2*M^4*u^8)/(28755578880*b^2*Sqrt[6006*Pi]) + 
      (11251*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^9)/(479259648000*b^2) + 
      (47*d^12*K0*K1*M^4*Sqrt[13/(462*Pi)]*u^9)/(41602400*b^2) + 
      (191*K0*K1*M^4*u^9)/(2976768000*b^2*Sqrt[6006*Pi]) + 
      (413681*d^2*K0*K1*M^4*u^9)/(29953728000*b^2*Sqrt[6006*Pi]) + 
      (8429*d^4*K0*K1*M^4*u^9)/(217056000*b^2*Sqrt[6006*Pi]) - 
      (157583*d^6*K0*K1*M^4*u^9)/(2995372800*b^2*Sqrt[6006*Pi]) - 
      (16853*d^8*K0*K1*M^4*u^9)/(315302400*b^2*Sqrt[6006*Pi]) + 
      (230081*d^10*K0*K1*M^4*u^9)/(5990745600*b^2*Sqrt[6006*Pi]) + 
      (303*d^2*K0^2*M^4*Sqrt[3/(2002*Pi)]*u^10)/(1331276800*b^2) - 
      (103*d^6*K0^2*M^4*Sqrt[3/(2002*Pi)]*u^10)/(190182400*b^2) + 
      (1487*d^10*K0^2*M^4*Sqrt[11/(546*Pi)]*u^10)/(5990745600*b^2) - 
      (647*d^6*K1^2*M^4*Sqrt[11/(546*Pi)]*u^10)/(1797223680*b^2) + 
      (1669*d^10*K1^2*M^4*Sqrt[11/(546*Pi)]*u^10)/(5990745600*b^2) + 
      (1523*d^2*K1^2*M^4*Sqrt[13/(462*Pi)]*u^10)/(17972236800*b^2) + 
      (283*d^12*K1^2*M^4*Sqrt[13/(462*Pi)]*u^10)/(2995372800*b^2) + 
      (K1^2*M^4*Sqrt[143/(42*Pi)]*u^10)/(5990745600*b^2) + 
      (6427*d^2*K0^2*M^4*u^10)/(19969152000*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^10)/(31530240*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (179*K0^2*M^4*u^10)/(7488432000*b^2*Sqrt[6006*Pi]) + 
      (84421*d^4*K0^2*M^4*u^10)/(29953728000*b^2*Sqrt[6006*Pi]) - 
      (26513*d^6*K0^2*M^4*u^10)/(11981491200*b^2*Sqrt[6006*Pi]) - 
      (3823*d^8*K0^2*M^4*u^10)/(998457600*b^2*Sqrt[6006*Pi]) + 
      (29*d^12*K0^2*M^4*u^10)/(26625536*b^2*Sqrt[6006*Pi]) + 
      (K1^2*M^4*u^10)/(359444736*b^2*Sqrt[6006*Pi]) + 
      (127*d^4*K1^2*M^4*u^10)/(40116600*b^2*Sqrt[6006*Pi]) - 
      (107*d^6*K1^2*M^4*u^10)/(299537280*b^2*Sqrt[6006*Pi]) - 
      (15461*d^8*K1^2*M^4*u^10)/(3594447360*b^2*Sqrt[6006*Pi]) + 
      (K0*K1*M^4*Sqrt[7/(858*Pi)]*u^11)/(2139552000*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[7/(858*Pi)]*u^11)/(14263680*b^2) - 
      (d^8*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^11)/(13512960*b^2) + 
      (K0*K1*M^4*u^11)/(449305920*b^2*Sqrt[6006*Pi]) + 
      (5573*d^2*K0*K1*M^4*u^11)/(22465296000*b^2*Sqrt[6006*Pi]) + 
      (10079*d^4*K0*K1*M^4*u^11)/(14976864000*b^2*Sqrt[6006*Pi]) - 
      (139*d^6*K0*K1*M^4*u^11)/(149768640*b^2*Sqrt[6006*Pi]) - 
      (d^8*K0*K1*M^4*u^11)/(10029150*b^2*Sqrt[6006*Pi]) + 
      (d^10*K0*K1*M^4*u^11)/(6418656*b^2*Sqrt[6006*Pi]) + 
      (d^12*K0*K1*M^4*u^11)/(3720960*b^2*Sqrt[6006*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[7/(858*Pi)]*u^12)/(320932800*b^2) - 
      (d^6*K0^2*M^4*Sqrt[7/(858*Pi)]*u^12)/(320932800*b^2) - 
      (d^8*K0^2*M^4*Sqrt[7/(858*Pi)]*u^12)/(320932800*b^2) + 
      (d^10*K0^2*M^4*Sqrt[7/(858*Pi)]*u^12)/(320932800*b^2) + 
      (d^4*K1^2*M^4*Sqrt[7/(858*Pi)]*u^12)/(320932800*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(858*Pi)]*u^12)/(320932800*b^2) - 
      (d^8*K1^2*M^4*Sqrt[7/(858*Pi)]*u^12)/(320932800*b^2) + 
      (d^10*K1^2*M^4*Sqrt[7/(858*Pi)]*u^12)/(320932800*b^2) + 
      (d^2*K0^2*M^4*u^12)/(106977600*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^12)/(106977600*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^12)/(106977600*b^2*Sqrt[6006*Pi]) - 
      (d^8*K0^2*M^4*u^12)/(106977600*b^2*Sqrt[6006*Pi]) + 
      (d^12*K0^2*M^4*u^12)/(106977600*b^2*Sqrt[6006*Pi]) - 
      (d^6*K1^2*M^4*u^12)/(106977600*b^2*Sqrt[6006*Pi]) - 
      (d^8*K1^2*M^4*u^12)/(106977600*b^2*Sqrt[6006*Pi]) + 
      (d^12*K1^2*M^4*u^12)/(106977600*b^2*Sqrt[6006*Pi]))/Pi, 0, 
    ((53*K1^2*M^4*Sqrt[7/(858*Pi)]*u^2)/(11410944*b^2) - 
      (229*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/(38036480*b^2) + 
      (59429*d^6*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/(57054720*b^2) + 
      (140503*d^8*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/(114109440*b^2) - 
      (35387*d^12*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/(114109440*b^2) + 
      (11*d^14*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/(3002880*b^2) - 
      (431*d^4*K1^2*M^4*Sqrt[11/(546*Pi)]*u^2)/(2852736*b^2) - 
      (3563843*d^4*K0^2*M^4*Sqrt[13/(462*Pi)]*u^2)/(5058851840*b^2) - 
      (2752873*d^10*K0^2*M^4*Sqrt[13/(462*Pi)]*u^2)/(3794138880*b^2) + 
      (40823*d^8*K1^2*M^4*Sqrt[13/(462*Pi)]*u^2)/(57054720*b^2) + 
      (1667*d^10*K1^2*M^4*Sqrt[143/(42*Pi)]*u^2)/(114109440*b^2) - 
      (263*d^12*K1^2*M^4*Sqrt[143/(42*Pi)]*u^2)/(9509120*b^2) - 
      (101*d^14*K1^2*M^4*Sqrt[143/(42*Pi)]*u^2)/(38036480*b^2) - 
      (123*d^2*K0^2*M^4*Sqrt[231/(26*Pi)]*u^2)/(9509120*b^2) + 
      (997*d^2*K1^2*M^4*u^2)/(1201152*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (4891*d^4*K0^2*M^4*u^2)/(446369280*b^2*Sqrt[6006*Pi]) + 
      (365*d^10*K0^2*M^4*u^2)/(14878976*b^2*Sqrt[6006*Pi]) - 
      (713927*d^6*K1^2*M^4*u^2)/(114109440*b^2*Sqrt[6006*Pi]) + 
      (6889292428667*d^6*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^3)/
       (1779395221094400*b^2) - (3212057*d^10*K0*K1*M^4*Sqrt[11/(546*Pi)]*
        u^3)/(898611840*b^2) - (259100603*d^12*K0*K1*M^4*Sqrt[11/(546*Pi)]*
        u^3)/(143777894400*b^2) - (1656511*d^14*K0*K1*M^4*Sqrt[11/(546*Pi)]*
        u^3)/(71888947200*b^2) - (7329241*K0*K1*M^4*u^3)/
       (28755578880*b^2*Sqrt[6006*Pi]) - (88150273*d^2*K0*K1*M^4*u^3)/
       (7188894720*b^2*Sqrt[6006*Pi]) - (1226570899*d^4*K0*K1*M^4*u^3)/
       (28755578880*b^2*Sqrt[6006*Pi]) + (1426039446791*d^6*K0*K1*M^4*u^3)/
       (1779395221094400*b^2*Sqrt[6006*Pi]) + (1137081053*d^8*K0*K1*M^4*u^3)/
       (15975321600*b^2*Sqrt[6006*Pi]) - 
      (7821469*d^10*K0^2*M^4*Sqrt[11/(546*Pi)]*u^4)/(5751115776*b^2) + 
      (929729*d^8*K0^2*M^4*Sqrt[13/(462*Pi)]*u^4)/(463052800*b^2) + 
      (832834649*d^6*K1^2*M^4*Sqrt[13/(462*Pi)]*u^4)/(239629824000*b^2) - 
      (132697679*d^2*K0^2*M^4*u^4)/(28755578880*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (2855383969*d^2*K1^2*M^4*u^4)/(227017728000*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (5528197*K0^2*M^4*u^4)/(57511157760*b^2*Sqrt[6006*Pi]) - 
      (913272907*d^4*K0^2*M^4*u^4)/(57511157760*b^2*Sqrt[6006*Pi]) + 
      (199186007*d^6*K0^2*M^4*u^4)/(11981491200*b^2*Sqrt[6006*Pi]) - 
      (2048177113*d^12*K0^2*M^4*u^4)/(287555788800*b^2*Sqrt[6006*Pi]) - 
      (199987*d^14*K0^2*M^4*u^4)/(3783628800*b^2*Sqrt[6006*Pi]) - 
      (99897403*K1^2*M^4*u^4)/(375072768000*b^2*Sqrt[6006*Pi]) - 
      (366272717639*d^4*K1^2*M^4*u^4)/(8626673664000*b^2*Sqrt[6006*Pi]) + 
      (28451438881*d^8*K1^2*M^4*u^4)/(410793984000*b^2*Sqrt[6006*Pi]) - 
      (57377666081*d^10*K1^2*M^4*u^4)/(1437778944000*b^2*Sqrt[6006*Pi]) - 
      (54833501483*d^12*K1^2*M^4*u^4)/(2875557888000*b^2*Sqrt[6006*Pi]) - 
      (58557607*d^14*K1^2*M^4*u^4)/(359444736000*b^2*Sqrt[6006*Pi]) - 
      (596728481*d^10*K0*K1*M^4*Sqrt[3/(2002*Pi)]*u^5)/(53251072000*b^2) - 
      (25855214051*d^14*K0*K1*M^4*Sqrt[13/(462*Pi)]*u^5)/
       (4670563280486400*b^2) - (1891826399*K0*K1*M^4*u^5)/
       (8626673664000*b^2*Sqrt[6006*Pi]) - (1964816297*d^2*K0*K1*M^4*u^5)/
       (187536384000*b^2*Sqrt[6006*Pi]) - (310561200869*d^4*K0*K1*M^4*u^5)/
       (8626673664000*b^2*Sqrt[6006*Pi]) + (1493675207*d^6*K0*K1*M^4*u^5)/
       (39938304000*b^2*Sqrt[6006*Pi]) + (7437796859*d^8*K0*K1*M^4*u^5)/
       (125024256000*b^2*Sqrt[6006*Pi]) - (47267052673*d^12*K0*K1*M^4*u^5)/
       (2875557888000*b^2*Sqrt[6006*Pi]) - (3633417255961*d^14*K0*K1*M^4*u^5)/
       (54489904939008000*b^2*Sqrt[6006*Pi]) - 
      (697267*K0^2*M^4*Sqrt[7/(858*Pi)]*u^6)/(129724416000*b^2) - 
      (31695411751*d^2*K0^2*M^4*u^6)/(17253347328000*Sqrt[6006]*b^2*
        Sqrt[Pi]) - (32554841453*d^2*K1^2*M^4*u^6)/(11502231552000*Sqrt[6006]*
        b^2*Sqrt[Pi]) - (111809408437*d^4*K0^2*M^4*u^6)/
       (17253347328000*b^2*Sqrt[6006*Pi]) + (93587113*d^6*K0^2*M^4*u^6)/
       (14413824000*b^2*Sqrt[6006*Pi]) + (62645992631*d^8*K0^2*M^4*u^6)/
       (5751115776000*b^2*Sqrt[6006*Pi]) - (1269762133*d^10*K0^2*M^4*u^6)/
       (213004288000*b^2*Sqrt[6006*Pi]) - (17481321149*d^12*K0^2*M^4*u^6)/
       (5751115776000*b^2*Sqrt[6006*Pi]) - (24432389*d^14*K0^2*M^4*u^6)/
       (821587968000*b^2*Sqrt[6006*Pi]) - (349816183*K1^2*M^4*u^6)/
       (5751115776000*b^2*Sqrt[6006*Pi]) - (9160630513*d^4*K1^2*M^4*u^6)/
       (958519296000*b^2*Sqrt[6006*Pi]) + (22665196549*d^6*K1^2*M^4*u^6)/
       (2300446310400*b^2*Sqrt[6006*Pi]) + (71908259*d^8*K1^2*M^4*u^6)/
       (4510679040*b^2*Sqrt[6006*Pi]) - (20130062879*d^10*K1^2*M^4*u^6)/
       (2300446310400*b^2*Sqrt[6006*Pi]) - (1305929437*d^12*K1^2*M^4*u^6)/
       (287555788800*b^2*Sqrt[6006*Pi]) - (6552751*d^14*K1^2*M^4*u^6)/
       (121076121600*b^2*Sqrt[6006*Pi]) - (154939870011079*d^10*K0*K1*M^4*
        Sqrt[11/(546*Pi)]*u^7)/(416104728625152000*b^2) + 
      (163961537*d^6*K0*K1*M^4*Sqrt[13/(462*Pi)]*u^7)/(410793984000*b^2) - 
      (39233477*K0*K1*M^4*u^7)/(1232381952000*b^2*Sqrt[6006*Pi]) - 
      (13018898747*d^2*K0*K1*M^4*u^7)/(8626673664000*b^2*Sqrt[6006*Pi]) - 
      (44864443829*d^4*K0*K1*M^4*u^7)/(8626673664000*b^2*Sqrt[6006*Pi]) + 
      (25283285641*d^8*K0*K1*M^4*u^7)/(2875557888000*b^2*Sqrt[6006*Pi]) - 
      (46095111088087*d^10*K0*K1*M^4*u^7)/(83220945725030400*b^2*
        Sqrt[6006*Pi]) - (2445830363*d^12*K0*K1*M^4*u^7)/
       (958519296000*b^2*Sqrt[6006*Pi]) - (109461463*d^14*K0*K1*M^4*u^7)/
       (2875557888000*b^2*Sqrt[6006*Pi]) - (606149*K1^2*M^4*Sqrt[11/(546*Pi)]*
        u^8)/(1437778944000*b^2) - (49807*d^14*K1^2*M^4*Sqrt[13/(462*Pi)]*
        u^8)/(75672576000*b^2) - (1489333147*d^2*K0^2*M^4*u^8)/
       (8626673664000*Sqrt[6006]*b^2*Sqrt[Pi]) - (313547327*d^2*K1^2*M^4*u^8)/
       (1437778944000*Sqrt[6006]*b^2*Sqrt[Pi]) - (114167*K0^2*M^4*u^8)/
       (31715712000*b^2*Sqrt[6006*Pi]) - (215428951*d^4*K0^2*M^4*u^8)/
       (359444736000*b^2*Sqrt[6006*Pi]) + (1684843801*d^6*K0^2*M^4*u^8)/
       (2875557888000*b^2*Sqrt[6006*Pi]) + (40689689*d^8*K0^2*M^4*u^8)/
       (39938304000*b^2*Sqrt[6006*Pi]) - (4478885549*d^10*K0^2*M^4*u^8)/
       (8626673664000*b^2*Sqrt[6006*Pi]) - (11707259*d^12*K0^2*M^4*u^8)/
       (38511936000*b^2*Sqrt[6006*Pi]) - (51511267*d^14*K0^2*M^4*u^8)/
       (8626673664000*b^2*Sqrt[6006*Pi]) - (179978209*d^4*K1^2*M^4*u^8)/
       (239629824000*b^2*Sqrt[6006*Pi]) + (3159070163*d^6*K1^2*M^4*u^8)/
       (4313336832000*b^2*Sqrt[6006*Pi]) + (5523191039*d^8*K1^2*M^4*u^8)/
       (4313336832000*b^2*Sqrt[6006*Pi]) - (2778841099*d^10*K1^2*M^4*u^8)/
       (4313336832000*b^2*Sqrt[6006*Pi]) - (9918217*d^12*K1^2*M^4*u^8)/
       (25674624000*b^2*Sqrt[6006*Pi]) - (1969219*d^12*K0*K1*M^4*
        Sqrt[7/(858*Pi)]*u^9)/(92428646400*b^2) - 
      (3053*d^10*K0*K1*M^4*Sqrt[143/(42*Pi)]*u^9)/(1902942720*b^2) - 
      (5417843*K0*K1*M^4*u^9)/(3235002624000*b^2*Sqrt[6006*Pi]) - 
      (1013429*d^2*K0*K1*M^4*u^9)/(12636729000*b^2*Sqrt[6006*Pi]) - 
      (301695971*d^4*K0*K1*M^4*u^9)/(1078334208000*b^2*Sqrt[6006*Pi]) + 
      (21501047*d^6*K0*K1*M^4*u^9)/(80875065600*b^2*Sqrt[6006*Pi]) + 
      (309776743*d^8*K0*K1*M^4*u^9)/(647000524800*b^2*Sqrt[6006*Pi]) - 
      (716953*d^14*K0*K1*M^4*u^9)/(161750131200*b^2*Sqrt[6006*Pi]) - 
      (226687*d^4*K0^2*M^4*Sqrt[11/(546*Pi)]*u^10)/(113508864000*b^2) + 
      (123145067*d^6*K0^2*M^4*Sqrt[11/(546*Pi)]*u^10)/(67288054579200*b^2) - 
      (864847*d^10*K0^2*M^4*Sqrt[11/(546*Pi)]*u^10)/(562609152000*b^2) - 
      (6780249328337*d^10*K1^2*M^4*Sqrt[13/(462*Pi)]*u^10)/
       (6344668306335744000*b^2) - (11421307*d^2*K0^2*M^4*u^10)/
       (1848572928000*Sqrt[6006]*b^2*Sqrt[Pi]) - (91367453*d^2*K1^2*M^4*u^10)/
       (12940010496000*Sqrt[6006]*b^2*Sqrt[Pi]) - (203681*K0^2*M^4*u^10)/
       (1617501312000*b^2*Sqrt[6006*Pi]) - (5477881*d^6*K0^2*M^4*u^10)/
       (112146757632000*b^2*Sqrt[6006*Pi]) + (122405539*d^8*K0^2*M^4*u^10)/
       (3235002624000*b^2*Sqrt[6006*Pi]) - (4655701*d^12*K0^2*M^4*u^10)/
       (380588544000*b^2*Sqrt[6006*Pi]) - (6545053*d^14*K0^2*M^4*u^10)/
       (12940010496000*b^2*Sqrt[6006*Pi]) - (20393*K1^2*M^4*u^10)/
       (140652288000*b^2*Sqrt[6006*Pi]) - (163903043*d^4*K1^2*M^4*u^10)/
       (6470005248000*b^2*Sqrt[6006*Pi]) + (886003903*d^6*K1^2*M^4*u^10)/
       (38820031488000*b^2*Sqrt[6006*Pi]) + (26550361*d^8*K1^2*M^4*u^10)/
       (606562992000*b^2*Sqrt[6006*Pi]) - (11123345564587*d^10*K1^2*M^4*u^10)/
       (2114889435445248000*b^2*Sqrt[6006*Pi]) - 
      (92269231*d^12*K1^2*M^4*u^10)/(6470005248000*b^2*Sqrt[6006*Pi]) - 
      (8326709*d^14*K1^2*M^4*u^10)/(12940010496000*b^2*Sqrt[6006*Pi]) - 
      (727*d^2*K0*K1*M^4*Sqrt[7/(858*Pi)]*u^11)/(3020544000*b^2) - 
      (1468999453*d^4*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^11)/
       (3395944004544000*b^2) + (839*d^8*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^11)/
       (824134500*b^2) - (28697*K0*K1*M^4*u^11)/(808750656000*b^2*
        Sqrt[6006*Pi]) - (438160181*d^4*K0*K1*M^4*u^11)/
       (271675520363520*b^2*Sqrt[6006*Pi]) + (51063253*d^6*K0*K1*M^4*u^11)/
       (9705007872000*b^2*Sqrt[6006*Pi]) - (41813939*d^10*K0*K1*M^4*u^11)/
       (9705007872000*b^2*Sqrt[6006*Pi]) - (6165281*d^12*K0*K1*M^4*u^11)/
       (1617501312000*b^2*Sqrt[6006*Pi]) - (6043*d^14*K0*K1*M^4*u^11)/
       (24323328000*b^2*Sqrt[6006*Pi]) - 
      (50563*d^4*K1^2*M^4*Sqrt[11/(546*Pi)]*u^12)/(1617501312000*b^2) - 
      (11597*d^14*K1^2*M^4*Sqrt[11/(546*Pi)]*u^12)/(6470005248000*b^2) - 
      (90053*d^2*K0^2*M^4*Sqrt[13/(462*Pi)]*u^12)/(159638393376000*b^2) - 
      (107*K1^2*M^4*Sqrt[13/(462*Pi)]*u^12)/(539167104000*b^2) - 
      (94085437*d^2*K0^2*M^4*u^12)/(1436745540384000*Sqrt[6006]*b^2*
        Sqrt[Pi]) - (125249*d^2*K1^2*M^4*u^12)/(1617501312000*Sqrt[6006]*b^2*
        Sqrt[Pi]) - (569*K0^2*M^4*u^12)/(231071616000*b^2*Sqrt[6006*Pi]) - 
      (30269*d^4*K0^2*M^4*u^12)/(95147136000*b^2*Sqrt[6006*Pi]) + 
      (102653*d^6*K0^2*M^4*u^12)/(485250393600*b^2*Sqrt[6006*Pi]) + 
      (565441*d^8*K0^2*M^4*u^12)/(970500787200*b^2*Sqrt[6006*Pi]) - 
      (433*d^10*K0^2*M^4*u^12)/(2553949440*b^2*Sqrt[6006*Pi]) - 
      (67999*d^12*K0^2*M^4*u^12)/(323500262400*b^2*Sqrt[6006*Pi]) - 
      (179*d^14*K0^2*M^4*u^12)/(8513164800*b^2*Sqrt[6006*Pi]) + 
      (50221*d^6*K1^2*M^4*u^12)/(231071616000*b^2*Sqrt[6006*Pi]) + 
      (1031801*d^8*K1^2*M^4*u^12)/(1617501312000*b^2*Sqrt[6006*Pi]) - 
      (282211*d^10*K1^2*M^4*u^12)/(1617501312000*b^2*Sqrt[6006*Pi]) - 
      (375499*d^12*K1^2*M^4*u^12)/(1617501312000*b^2*Sqrt[6006*Pi]) - 
      (1301*d^14*K1^2*M^4*u^12)/(258800209920*b^2*Sqrt[6006*Pi]) - 
      (K0*K1*M^4*Sqrt[11/(546*Pi)]*u^13)/(161750131200*b^2) - 
      (K0*K1*M^4*u^13)/(6470005248*b^2*Sqrt[6006*Pi]) - 
      (41*d^2*K0*K1*M^4*u^13)/(4621432320*b^2*Sqrt[6006*Pi]) - 
      (3973*d^4*K0*K1*M^4*u^13)/(80875065600*b^2*Sqrt[6006*Pi]) + 
      (27901*d^6*K0*K1*M^4*u^13)/(2426251968000*b^2*Sqrt[6006*Pi]) + 
      (7979*d^8*K0*K1*M^4*u^13)/(75820374000*b^2*Sqrt[6006*Pi]) - 
      (3389*d^10*K0*K1*M^4*u^13)/(346607424000*b^2*Sqrt[6006*Pi]) - 
      (2411*d^12*K0*K1*M^4*u^13)/(57767904000*b^2*Sqrt[6006*Pi]) - 
      (809*d^14*K0*K1*M^4*u^13)/(115535808000*b^2*Sqrt[6006*Pi]) - 
      (d^6*K0^2*M^4*Sqrt[7/(858*Pi)]*u^14)/(5776790400*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(858*Pi)]*u^14)/(5776790400*b^2) + 
      (d^8*K0^2*M^4*Sqrt[143/(42*Pi)]*u^14)/(26958355200*b^2) + 
      (d^8*K1^2*M^4*Sqrt[143/(42*Pi)]*u^14)/(26958355200*b^2) - 
      (29*d^2*K0^2*M^4*u^14)/(80875065600*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (29*d^2*K1^2*M^4*u^14)/(80875065600*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^14)/(80875065600*b^2*Sqrt[6006*Pi]) - 
      (d^4*K0^2*M^4*u^14)/(427910400*b^2*Sqrt[6006*Pi]) + 
      (d^6*K0^2*M^4*u^14)/(770238720*b^2*Sqrt[6006*Pi]) - 
      (d^10*K0^2*M^4*u^14)/(11553580800*b^2*Sqrt[6006*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(462143232*b^2*Sqrt[6006*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(2310716160*b^2*Sqrt[6006*Pi]) - 
      (K1^2*M^4*u^14)/(80875065600*b^2*Sqrt[6006*Pi]) - 
      (d^4*K1^2*M^4*u^14)/(427910400*b^2*Sqrt[6006*Pi]) + 
      (d^6*K1^2*M^4*u^14)/(770238720*b^2*Sqrt[6006*Pi]) - 
      (d^10*K1^2*M^4*u^14)/(11553580800*b^2*Sqrt[6006*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(462143232*b^2*Sqrt[6006*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(2310716160*b^2*Sqrt[6006*Pi]))/Pi, 0, 
    ((-399985*d^2*K1^2*M^4*Sqrt[3/(2002*Pi)]*u^2)/(441223168*b^2) - 
      (18191*K1^2*M^4*Sqrt[7/(858*Pi)]*u^2)/(2647339008*b^2) - 
      (423329*d^14*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/(13236695040*b^2) + 
      (32098603*K0^2*M^4*Sqrt[13/(462*Pi)]*u^2)/(3494487490560*b^2) + 
      (5969401708471*d^6*K1^2*M^4*Sqrt[13/(462*Pi)]*u^2)/
       (7571826373816320*b^2) - (5253091*d^10*K1^2*M^4*Sqrt[13/(462*Pi)]*u^2)/
       (6618347520*b^2) + (274711*d^4*K0^2*M^4*Sqrt[77/(78*Pi)]*u^2)/
       (882446336*b^2) - (118603*d^8*K0^2*M^4*Sqrt[143/(42*Pi)]*u^2)/
       (389314560*b^2) + (2091023*d^10*K0^2*M^4*Sqrt[143/(42*Pi)]*u^2)/
       (13236695040*b^2) - (42221*d^14*K1^2*M^4*Sqrt[143/(42*Pi)]*u^2)/
       (6618347520*b^2) - (19*d^16*K0^2*M^4*Sqrt[231/(26*Pi)]*u^2)/
       (464445440*b^2) - (2575*d^12*K1^2*M^4*Sqrt[429/(14*Pi)]*u^2)/
       (441223168*b^2) - (27*d^16*K1^2*M^4*Sqrt[429/(14*Pi)]*u^2)/
       (46444544*b^2) + (81827*d^2*K0^2*M^4*Sqrt[1001/(6*Pi)]*u^2)/
       (13236695040*b^2) - (279337*d^6*K0^2*M^4*Sqrt[1001/(6*Pi)]*u^2)/
       (13236695040*b^2) + (161083*d^12*K0^2*M^4*Sqrt[1001/(6*Pi)]*u^2)/
       (13236695040*b^2) + (43801*K0^2*M^4*u^2)/(120499568640*b^2*
        Sqrt[6006*Pi]) - (14222519*d^4*K1^2*M^4*u^2)/
       (1323669504*b^2*Sqrt[6006*Pi]) + (805602301351*d^6*K1^2*M^4*u^2)/
       (1514365274763264*b^2*Sqrt[6006*Pi]) + (13828471*d^8*K1^2*M^4*u^2)/
       (827293440*b^2*Sqrt[6006*Pi]) + (82477841*K0*K1*M^4*Sqrt[11/(546*Pi)]*
        u^3)/(1755603763200*b^2) + (26392750259212717*d^4*K0*K1*M^4*
        Sqrt[11/(546*Pi)]*u^3)/(4510055127385866240*b^2) + 
      (20893230079*d^2*K0*K1*M^4*u^3)/(794201702400*b^2*Sqrt[6006*Pi]) + 
      (836668489329468371*d^4*K0*K1*M^4*u^3)/(22550275636929331200*b^2*
        Sqrt[6006*Pi]) - (1449750000929*d^6*K0*K1*M^4*u^3)/
       (16678235750400*b^2*Sqrt[6006*Pi]) - (174250896803*d^8*K0*K1*M^4*u^3)/
       (926568652800*b^2*Sqrt[6006*Pi]) + (222606032807*d^10*K0*K1*M^4*u^3)/
       (2382605107200*b^2*Sqrt[6006*Pi]) + (133121711369*d^12*K0*K1*M^4*u^3)/
       (2382605107200*b^2*Sqrt[6006*Pi]) - (38329821403*d^14*K0*K1*M^4*u^3)/
       (16678235750400*b^2*Sqrt[6006*Pi]) - (503293873*d^16*K0*K1*M^4*u^3)/
       (1588403404800*b^2*Sqrt[6006*Pi]) + 
      (24752872061*d^10*K0^2*M^4*Sqrt[7/(858*Pi)]*u^4)/(4765210214400*b^2) + 
      (15015442427*d^12*K0^2*M^4*Sqrt[7/(858*Pi)]*u^4)/(4765210214400*b^2) + 
      (11394173641*d^4*K0^2*M^4*Sqrt[13/(462*Pi)]*u^4)/(3706274611200*b^2) + 
      (16133288419*d^2*K0^2*M^4*u^4)/(1588403404800*Sqrt[6006]*b^2*
        Sqrt[Pi]) + (27164043264301*d^2*K1^2*M^4*u^4)/
       (888815296512000*Sqrt[6006]*b^2*Sqrt[Pi]) + (13092391909*K0^2*M^4*u^4)/
       (66712943001600*b^2*Sqrt[6006*Pi]) - (58412790671*d^6*K0^2*M^4*u^4)/
       (1755603763200*b^2*Sqrt[6006*Pi]) - (138322536503*d^8*K0^2*M^4*u^4)/
       (1853137305600*b^2*Sqrt[6006*Pi]) - (24420670063*d^14*K0^2*M^4*u^4)/
       (33356471500800*b^2*Sqrt[6006*Pi]) - (289678933*d^16*K0^2*M^4*u^4)/
       (3176806809600*b^2*Sqrt[6006*Pi]) + (6377510976589*K1^2*M^4*u^4)/
       (10599945388032000*b^2*Sqrt[6006*Pi]) + 
      (16834277270540957*d^4*K1^2*M^4*u^4)/(143099262738432000*b^2*
        Sqrt[6006*Pi]) - (20015533719757*d^6*K1^2*M^4*u^4)/
       (200138829004800*b^2*Sqrt[6006*Pi]) - (6034929858421*d^8*K1^2*M^4*u^4)/
       (27797059584000*b^2*Sqrt[6006*Pi]) + 
      (11707674263729*d^10*K1^2*M^4*u^4)/(111188238336000*b^2*
        Sqrt[6006*Pi]) + (64786199461037*d^12*K1^2*M^4*u^4)/
       (1000694145024000*b^2*Sqrt[6006*Pi]) - (59772378451*d^14*K1^2*M^4*u^4)/
       (40027765800960*b^2*Sqrt[6006*Pi]) - (466799452937*d^16*K1^2*M^4*u^4)/
       (2001388290048000*b^2*Sqrt[6006*Pi]) + 
      (11768281871672863247*d^2*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^5)/
       (7059216721125703680000*b^2) - (13898555561057*d^6*K0*K1*M^4*
        Sqrt[13/(462*Pi)]*u^5)/(2201527119052800*b^2) - 
      (30200997839*d^16*K0*K1*M^4*Sqrt[13/(462*Pi)]*u^5)/
       (2001388290048000*b^2) + (5219614599119*K0*K1*M^4*u^5)/
       (10599945388032000*b^2*Sqrt[6006*Pi]) + 
      (560243030132629127353*d^2*K0*K1*M^4*u^5)/(77651383932382740480000*b^2*
        Sqrt[6006*Pi]) + (851075532167071*d^4*K0*K1*M^4*u^5)/
       (8417603690496000*b^2*Sqrt[6006*Pi]) - 
      (753263616373*d^8*K0*K1*M^4*u^5)/(3971008512000*b^2*Sqrt[6006*Pi]) + 
      (29655083677337*d^10*K0*K1*M^4*u^5)/(333564715008000*b^2*
        Sqrt[6006*Pi]) + (57095589238847*d^12*K0*K1*M^4*u^5)/
       (1000694145024000*b^2*Sqrt[6006*Pi]) - (714747679*d^14*K0*K1*M^4*u^5)/
       (619624857600*b^2*Sqrt[6006*Pi]) + 
      (66417104459*K0^2*M^4*Sqrt[11/(546*Pi)]*u^6)/(8672682590208000*b^2) + 
      (491281540949*d^12*K0^2*M^4*Sqrt[11/(546*Pi)]*u^6)/
       (500347072512000*b^2) + (290333861567*d^10*K1^2*M^4*Sqrt[11/(546*Pi)]*
        u^6)/(133425886003200*b^2) - (17855718971*d^8*K0^2*M^4*
        Sqrt[13/(462*Pi)]*u^6)/(6540484608000*b^2) - 
      (49894349*d^14*K0^2*M^4*Sqrt[143/(42*Pi)]*u^6)/(40027765800960*b^2) - 
      (41598869*d^14*K1^2*M^4*Sqrt[143/(42*Pi)]*u^6)/(26685177200640*b^2) + 
      (92531752571747*d^2*K0^2*M^4*u^6)/(20442751819776000*Sqrt[6006]*b^2*
        Sqrt[Pi]) + (14510923137574273*d^2*K1^2*M^4*u^6)/
       (2003389678338048000*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (1329300104445949*d^4*K0^2*M^4*u^6)/(71549631369216000*b^2*
        Sqrt[6006*Pi]) - (31305330826607*d^6*K0^2*M^4*u^6)/
       (2201527119052800*b^2*Sqrt[6006*Pi]) + 
      (104226211673*d^10*K0^2*M^4*u^6)/(6540484608000*b^2*Sqrt[6006*Pi]) - 
      (74291920433*d^16*K0^2*M^4*u^6)/(2001388290048000*b^2*Sqrt[6006*Pi]) + 
      (30515023153421*K1^2*M^4*u^6)/(210883124035584000*b^2*Sqrt[6006*Pi]) + 
      (77427599095703*d^4*K1^2*M^4*u^6)/(2763296108052480*b^2*
        Sqrt[6006*Pi]) - (33156618785431*d^6*K1^2*M^4*u^6)/
       (1467684746035200*b^2*Sqrt[6006*Pi]) - (704938623457*d^8*K1^2*M^4*u^6)/
       (13342588600320*b^2*Sqrt[6006*Pi]) + (1559440986409*d^12*K1^2*M^4*u^6)/
       (95304204288000*b^2*Sqrt[6006*Pi]) - (8725604089*d^16*K1^2*M^4*u^6)/
       (148250984448000*b^2*Sqrt[6006*Pi]) + 
      (191040979517*d^12*K0*K1*M^4*Sqrt[7/(858*Pi)]*u^7)/
       (142956306432000*b^2) + (30216774027833*K0*K1*M^4*u^7)/
       (400677935667609600*b^2*Sqrt[6006*Pi]) + 
      (156198015492313*d^2*K0*K1*M^4*u^7)/(40067793566760960*b^2*
        Sqrt[6006*Pi]) + (15556677510075547*d^4*K0*K1*M^4*u^7)/
       (1001694839169024000*b^2*Sqrt[6006*Pi]) - 
      (26195510265173*d^6*K0*K1*M^4*u^7)/(2201527119052800*b^2*
        Sqrt[6006*Pi]) - (2476262442529*d^8*K0*K1*M^4*u^7)/
       (83391178752000*b^2*Sqrt[6006*Pi]) + 
      (4289442025201*d^10*K0*K1*M^4*u^7)/(333564715008000*b^2*
        Sqrt[6006*Pi]) - (3561669289*d^14*K0*K1*M^4*u^7)/
       (40027765800960*b^2*Sqrt[6006*Pi]) - (14298035641*d^16*K0*K1*M^4*u^7)/
       (400277658009600*b^2*Sqrt[6006*Pi]) + 
      (4684785463*d^10*K1^2*M^4*Sqrt[13/(462*Pi)]*u^8)/(33356471500800*b^2) + 
      (82283087020493*d^2*K0^2*M^4*u^8)/(182126334394368000*Sqrt[6006]*b^2*
        Sqrt[Pi]) + (97707876157457*d^2*K1^2*M^4*u^8)/
       (166949139861504000*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (67107528724073*K0^2*M^4*u^8)/(8013558713352192000*b^2*Sqrt[6006*Pi]) + 
      (48356256975737*d^4*K0^2*M^4*u^8)/(26360390504448000*b^2*
        Sqrt[6006*Pi]) - (664808416631*d^6*K0^2*M^4*u^8)/
       (489228248678400*b^2*Sqrt[6006*Pi]) - (4700542211657*d^8*K0^2*M^4*u^8)/
       (1334258860032000*b^2*Sqrt[6006*Pi]) + (5307841963*d^10*K0^2*M^4*u^8)/
       (3632283648000*b^2*Sqrt[6006*Pi]) + (162335694413*d^12*K0^2*M^4*u^8)/
       (142956306432000*b^2*Sqrt[6006*Pi]) - (641928461*d^14*K0^2*M^4*u^8)/
       (133425886003200*b^2*Sqrt[6006*Pi]) - (5475199573*d^16*K0^2*M^4*u^8)/
       (1143650451456000*b^2*Sqrt[6006*Pi]) + (10459906402559*K1^2*M^4*u^8)/
       (890395412594688000*b^2*Sqrt[6006*Pi]) + 
      (4623470689105057*d^4*K1^2*M^4*u^8)/(2003389678338048000*b^2*
        Sqrt[6006*Pi]) - (137308562297*d^6*K1^2*M^4*u^8)/
       (79765475328000*b^2*Sqrt[6006*Pi]) - (5940971358809*d^8*K1^2*M^4*u^8)/
       (1334258860032000*b^2*Sqrt[6006*Pi]) + 
      (2907186585841*d^12*K1^2*M^4*u^8)/(2001388290048000*b^2*
        Sqrt[6006*Pi]) - (271165789*d^14*K1^2*M^4*u^8)/
       (100069414502400*b^2*Sqrt[6006*Pi]) - (51714180337*d^16*K1^2*M^4*u^8)/
       (8005553160192000*b^2*Sqrt[6006*Pi]) + 
      (156207689839*d^12*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^9)/
       (3002082435072000*b^2) - (55303697249*d^6*K0*K1*M^4*Sqrt[13/(462*Pi)]*
        u^9)/(1138720923648000*b^2) + (223291385189*K0*K1*M^4*u^9)/
       (52720781008896000*b^2*Sqrt[6006*Pi]) + 
      (34585184319271*d^2*K0*K1*M^4*u^9)/(158162343026688000*b^2*
        Sqrt[6006*Pi]) + (882756158146069*d^4*K0*K1*M^4*u^9)/
       (1001694839169024000*b^2*Sqrt[6006*Pi]) - 
      (1025130939491*d^8*K0*K1*M^4*u^9)/(600416487014400*b^2*Sqrt[6006*Pi]) + 
      (662604505637*d^10*K0*K1*M^4*u^9)/(1000694145024000*b^2*
        Sqrt[6006*Pi]) + (71689483*d^14*K0*K1*M^4*u^9)/
       (24016659480576*b^2*Sqrt[6006*Pi]) - (488658097*d^16*K0*K1*M^4*u^9)/
       (166782357504000*b^2*Sqrt[6006*Pi]) + 
      (52168822557869*d^2*K0^2*M^4*u^10)/(3005084517507072000*Sqrt[6006]*b^2*
        Sqrt[Pi]) + (5155741506493*d^2*K1^2*M^4*u^10)/
       (257578672929177600*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (14710092871*K0^2*M^4*u^10)/(43551949529088000*b^2*Sqrt[6006*Pi]) + 
      (71079144801647*d^4*K0^2*M^4*u^10)/(1001694839169024000*b^2*
        Sqrt[6006*Pi]) - (1595857847327*d^6*K0^2*M^4*u^10)/
       (33022906785792000*b^2*Sqrt[6006*Pi]) - (2585879887*d^8*K0^2*M^4*u^10)/
       (18646474752000*b^2*Sqrt[6006*Pi]) + (49836849617*d^10*K0^2*M^4*u^10)/
       (1000694145024000*b^2*Sqrt[6006*Pi]) + (6280919549*d^12*K0^2*M^4*u^10)/
       (130525323264000*b^2*Sqrt[6006*Pi]) + (433474337*d^14*K0^2*M^4*u^10)/
       (600416487014400*b^2*Sqrt[6006*Pi]) - (8236301*d^16*K0^2*M^4*u^10)/
       (27797059584000*b^2*Sqrt[6006*Pi]) + (496525436717*K1^2*M^4*u^10)/
       (1287893364645888000*b^2*Sqrt[6006*Pi]) + 
      (1373909008981*d^4*K1^2*M^4*u^10)/(16725887852544000*b^2*
        Sqrt[6006*Pi]) - (5445002260637*d^6*K1^2*M^4*u^10)/
       (99068720357376000*b^2*Sqrt[6006*Pi]) - 
      (1451641952393*d^8*K1^2*M^4*u^10)/(9006247305216000*b^2*
        Sqrt[6006*Pi]) + (72768721807*d^10*K1^2*M^4*u^10)/
       (1286606757888000*b^2*Sqrt[6006*Pi]) + (49062337*d^12*K1^2*M^4*u^10)/
       (869916672000*b^2*Sqrt[6006*Pi]) + (9085556047*d^14*K1^2*M^4*u^10)/
       (9006247305216000*b^2*Sqrt[6006*Pi]) - (330687233*d^16*K1^2*M^4*u^10)/
       (900624730521600*b^2*Sqrt[6006*Pi]) + 
      (88290151*d^12*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^11)/(62543384064000*b^2) + 
      (208247800757*K0*K1*M^4*u^11)/(2253813388130304000*b^2*Sqrt[6006*Pi]) + 
      (5679769029211*d^2*K0*K1*M^4*u^11)/(1126906694065152000*b^2*
        Sqrt[6006*Pi]) + (129552120151*d^4*K0*K1*M^4*u^11)/
       (6124492902528000*b^2*Sqrt[6006*Pi]) - 
      (78955177151*d^6*K0*K1*M^4*u^11)/(6191795022336000*b^2*Sqrt[6006*Pi]) - 
      (11938752097*d^8*K0*K1*M^4*u^11)/(281445228288000*b^2*Sqrt[6006*Pi]) + 
      (2087055713*d^10*K0*K1*M^4*u^11)/(160825844736000*b^2*Sqrt[6006*Pi]) + 
      (35807249*d^14*K0*K1*M^4*u^11)/(70361307072000*b^2*Sqrt[6006*Pi]) - 
      (290303753*d^16*K0*K1*M^4*u^11)/(2251561826304000*b^2*Sqrt[6006*Pi]) + 
      (20135173*d^12*K0^2*M^4*Sqrt[11/(546*Pi)]*u^12)/(250173536256000*b^2) + 
      (13032643*K1^2*M^4*Sqrt[13/(462*Pi)]*u^12)/(57790086875136000*b^2) + 
      (304513711*d^4*K1^2*M^4*Sqrt[13/(462*Pi)]*u^12)/
       (3399416875008000*b^2) + (56380133*d^12*K1^2*M^4*Sqrt[13/(462*Pi)]*
        u^12)/(750520608768000*b^2) + (178889*d^14*K1^2*M^4*Sqrt[13/(462*Pi)]*
        u^12)/(39501084672000*b^2) + (2528747653*d^2*K0^2*M^4*u^12)/
       (10198250625024000*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (1384241009*d^2*K1^2*M^4*u^12)/(5253644261376000*Sqrt[6006]*b^2*
        Sqrt[Pi]) + (8096351*K0^2*M^4*u^12)/(3152186556825600*b^2*
        Sqrt[6006*Pi]) + (186508263917*d^4*K0^2*M^4*u^12)/
       (173370260625408000*b^2*Sqrt[6006*Pi]) - (502299299*d^6*K0^2*M^4*u^12)/
       (990687203573760*b^2*Sqrt[6006*Pi]) - (5096832599*d^8*K0^2*M^4*u^12)/
       (2251561826304000*b^2*Sqrt[6006*Pi]) + (1169747311*d^10*K0^2*M^4*u^12)/
       (2251561826304000*b^2*Sqrt[6006*Pi]) + (111829897*d^14*K0^2*M^4*u^12)/
       (2251561826304000*b^2*Sqrt[6006*Pi]) - (2280071*d^16*K0^2*M^4*u^12)/
       (225156182630400*b^2*Sqrt[6006*Pi]) - (12808689863*d^6*K1^2*M^4*u^12)/
       (24767180089344000*b^2*Sqrt[6006*Pi]) - (794158693*d^8*K1^2*M^4*u^12)/
       (321651689472000*b^2*Sqrt[6006*Pi]) + (1196982419*d^10*K1^2*M^4*u^12)/
       (2251561826304000*b^2*Sqrt[6006*Pi]) - (193159*d^16*K1^2*M^4*u^12)/
       (16315665408000*b^2*Sqrt[6006*Pi]) + (59476927*K0*K1*M^4*u^13)/
       (86685130312704000*b^2*Sqrt[6006*Pi]) + (262799533*d^2*K0*K1*M^4*u^13)/
       (8668513031270400*b^2*Sqrt[6006*Pi]) + (296446121*d^4*K0*K1*M^4*u^13)/
       (1733702606254080*b^2*Sqrt[6006*Pi]) - (3877487*d^6*K0*K1*M^4*u^13)/
       (176908429209600*b^2*Sqrt[6006*Pi]) - (61703*d^8*K0*K1*M^4*u^13)/
       (156358460160*b^2*Sqrt[6006*Pi]) + (4878581*d^10*K0*K1*M^4*u^13)/
       (187630152192000*b^2*Sqrt[6006*Pi]) + (642547*d^12*K0*K1*M^4*u^13)/
       (3679022592000*b^2*Sqrt[6006*Pi]) + (1929479*d^14*K0*K1*M^4*u^13)/
       (112578091315200*b^2*Sqrt[6006*Pi]) - (3648859*d^16*K0*K1*M^4*u^13)/
       (1125780913152000*b^2*Sqrt[6006*Pi]) + 
      (53*K0^2*M^4*Sqrt[11/(546*Pi)]*u^14)/(22459329217382400*b^2) - 
      (10139*d^16*K1^2*M^4*Sqrt[11/(546*Pi)]*u^14)/(562890456576000*b^2) + 
      (5531*d^12*K1^2*M^4*Sqrt[13/(462*Pi)]*u^14)/(9705007872000*b^2) + 
      (403493*d^2*K0^2*M^4*u^14)/(656705532672000*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (195787*d^2*K1^2*M^4*u^14)/(281445228288000*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (187997*K0^2*M^4*u^14)/(5614832304345600*b^2*Sqrt[6006*Pi]) + 
      (3460433*d^4*K0^2*M^4*u^14)/(656705532672000*b^2*Sqrt[6006*Pi]) + 
      (194203*d^6*K0^2*M^4*u^14)/(281445228288000*b^2*Sqrt[6006*Pi]) - 
      (194357*d^8*K0^2*M^4*u^14)/(14812906752000*b^2*Sqrt[6006*Pi]) - 
      (2243*d^10*K0^2*M^4*u^14)/(14812906752000*b^2*Sqrt[6006*Pi]) + 
      (35297*d^12*K0^2*M^4*u^14)/(5518533888000*b^2*Sqrt[6006*Pi]) + 
      (6833*d^14*K0^2*M^4*u^14)/(13402153728000*b^2*Sqrt[6006*Pi]) - 
      (3769*d^16*K0^2*M^4*u^14)/(15635846016000*b^2*Sqrt[6006*Pi]) + 
      (857*K1^2*M^4*u^14)/(22515618263040*b^2*Sqrt[6006*Pi]) + 
      (573739*d^4*K1^2*M^4*u^14)/(93815076096000*b^2*Sqrt[6006*Pi]) + 
      (385573*d^6*K1^2*M^4*u^14)/(281445228288000*b^2*Sqrt[6006*Pi]) - 
      (532481*d^8*K1^2*M^4*u^14)/(35180653536000*b^2*Sqrt[6006*Pi]) - 
      (379747*d^10*K1^2*M^4*u^14)/(281445228288000*b^2*Sqrt[6006*Pi]) + 
      (32987*d^14*K1^2*M^4*u^14)/(31271692032000*b^2*Sqrt[6006*Pi]) + 
      (7*d^14*K0*K1*M^4*Sqrt[7/(858*Pi)]*u^15)/(34660742400*b^2) - 
      (d^2*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^15)/(16514212659840*b^2) - 
      (1321*d^10*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^15)/(5628904565760*b^2) - 
      (5027*d^12*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^15)/(25464092083200*b^2) + 
      (3589*K0*K1*M^4*u^15)/(394023319603200*b^2*Sqrt[6006*Pi]) + 
      (1931173*d^2*K0*K1*M^4*u^15)/(11229664608691200*b^2*Sqrt[6006*Pi]) + 
      (347969*d^4*K0*K1*M^4*u^15)/(197011659801600*b^2*Sqrt[6006*Pi]) + 
      (41179*d^6*K0*K1*M^4*u^15)/(28144522828800*b^2*Sqrt[6006*Pi]) - 
      (59321*d^8*K0*K1*M^4*u^15)/(14072261414400*b^2*Sqrt[6006*Pi]) + 
      (59*d^12*K0*K1*M^4*u^15)/(13719877200*b^2*Sqrt[6006*Pi]) - 
      (67*d^14*K0*K1*M^4*u^15)/(268043074560*b^2*Sqrt[6006*Pi]) + 
      (5329*d^16*K0*K1*M^4*u^15)/(56289045657600*b^2*Sqrt[6006*Pi]) - 
      (83*d^2*K0^2*M^4*u^16)/(9381507609600*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (83*d^2*K1^2*M^4*u^16)/(9381507609600*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (83*d^4*K0^2*M^4*u^16)/(1125780913152*b^2*Sqrt[6006*Pi]) - 
      (83*d^6*K0^2*M^4*u^16)/(804129223680*b^2*Sqrt[6006*Pi]) + 
      (83*d^8*K0^2*M^4*u^16)/(446738457600*b^2*Sqrt[6006*Pi]) + 
      (83*d^10*K0^2*M^4*u^16)/(446738457600*b^2*Sqrt[6006*Pi]) - 
      (83*d^12*K0^2*M^4*u^16)/(804129223680*b^2*Sqrt[6006*Pi]) - 
      (83*d^14*K0^2*M^4*u^16)/(1125780913152*b^2*Sqrt[6006*Pi]) - 
      (83*d^16*K0^2*M^4*u^16)/(9381507609600*b^2*Sqrt[6006*Pi]) - 
      (83*d^4*K1^2*M^4*u^16)/(1125780913152*b^2*Sqrt[6006*Pi]) - 
      (83*d^6*K1^2*M^4*u^16)/(804129223680*b^2*Sqrt[6006*Pi]) + 
      (83*d^8*K1^2*M^4*u^16)/(446738457600*b^2*Sqrt[6006*Pi]) + 
      (83*d^10*K1^2*M^4*u^16)/(446738457600*b^2*Sqrt[6006*Pi]) - 
      (83*d^12*K1^2*M^4*u^16)/(804129223680*b^2*Sqrt[6006*Pi]) - 
      (83*d^14*K1^2*M^4*u^16)/(1125780913152*b^2*Sqrt[6006*Pi]) - 
      (83*d^16*K1^2*M^4*u^16)/(9381507609600*b^2*Sqrt[6006*Pi]))/Pi, 0, 
    ((376984810394903*d^14*K0^2*M^4*Sqrt[3/(2002*Pi)]*u^2)/
       (859206335188664320*b^2) - (7339305652250053*d^8*K1^2*M^4*
        Sqrt[7/(858*Pi)]*u^2)/(1288809502782996480*b^2) + 
      (637630411537721*d^10*K1^2*M^4*Sqrt[7/(858*Pi)]*u^2)/
       (644404751391498240*b^2) - (158437*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/
       (16091668480*b^2) - (1383917053*d^4*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/
       (410337546240*b^2) + (594341633*d^6*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/
       (410337546240*b^2) + (779830279*d^8*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/
       (102584386560*b^2) - (1089185303*d^10*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/
       (410337546240*b^2) - (1026485939*d^12*K0^2*M^4*Sqrt[11/(546*Pi)]*u^2)/
       (410337546240*b^2) + (22383655086851257*d^4*K1^2*M^4*Sqrt[13/(462*Pi)]*
        u^2)/(19153691995205763072*b^2) + 
      (50553029*d^12*K1^2*M^4*Sqrt[13/(462*Pi)]*u^2)/(48275005440*b^2) + 
      (820289*d^16*K0^2*M^4*Sqrt[77/(78*Pi)]*u^2)/(820675092480*b^2) + 
      (48397*K1^2*M^4*Sqrt[77/(78*Pi)]*u^2)/(273558364160*b^2) - 
      (14039*d^18*K0^2*M^4*Sqrt[143/(42*Pi)]*u^2)/(410337546240*b^2) + 
      (2140451*d^14*K1^2*M^4*Sqrt[143/(42*Pi)]*u^2)/(273558364160*b^2) + 
      (34961*d^16*K1^2*M^4*Sqrt[143/(42*Pi)]*u^2)/(205168773120*b^2) - 
      (1446979*d^2*K0^2*M^4*Sqrt[1001/(6*Pi)]*u^2)/(205168773120*b^2) - 
      (46267*d^18*K1^2*M^4*Sqrt[1001/(6*Pi)]*u^2)/(547116728320*b^2) + 
      (3049455469*d^2*K1^2*M^4*u^2)/(1641350184960*Sqrt[6006]*b^2*Sqrt[Pi]) + 
      (680154205019*d^14*K0^2*M^4*u^2)/(16629800035909632*b^2*
        Sqrt[6006*Pi]) + (138656127132139*d^4*K1^2*M^4*u^2)/
       (95768459976028815360*b^2*Sqrt[6006*Pi]) + 
      (972178769*d^6*K1^2*M^4*u^2)/(820675092480*b^2*Sqrt[6006*Pi]) - 
      (449869097375*d^8*K1^2*M^4*u^2)/(257761900556599296*b^2*
        Sqrt[6006*Pi]) + (684250635769*d^10*K1^2*M^4*u^2)/
       (42960316759433216*b^2*Sqrt[6006*Pi]) - 
      (4536716869*d^18*K0*K1*M^4*Sqrt[13/(462*Pi)]*u^3)/
       (517025308262400*b^2) - (92425578991*K0*K1*M^4*u^3)/
       (147721516646400*b^2*Sqrt[6006*Pi]) - 
      (3169353976483*d^2*K0*K1*M^4*u^3)/(86170884710400*b^2*Sqrt[6006*Pi]) - 
      (30011283318463*d^4*K0*K1*M^4*u^3)/(172341769420800*b^2*
        Sqrt[6006*Pi]) + (49269718948391*d^6*K0*K1*M^4*u^3)/
       (517025308262400*b^2*Sqrt[6006*Pi]) + 
      (4604200471121*d^8*K0*K1*M^4*u^3)/(12310126387200*b^2*Sqrt[6006*Pi]) - 
      (3865212734323*d^10*K0*K1*M^4*u^3)/(27211858329600*b^2*Sqrt[6006*Pi]) - 
      (63659491655131*d^12*K0*K1*M^4*u^3)/(517025308262400*b^2*
        Sqrt[6006*Pi]) + (3626740913461*d^14*K0*K1*M^4*u^3)/
       (517025308262400*b^2*Sqrt[6006*Pi]) + (3881122081*d^16*K0*K1*M^4*u^3)/
       (7774816665600*b^2*Sqrt[6006*Pi]) + 
      (852037197769*d^6*K0^2*M^4*Sqrt[11/(546*Pi)]*u^4)/
       (258512654131200*b^2) + (2023084002907733*d^6*K1^2*M^4*
        Sqrt[11/(546*Pi)]*u^4)/(176434886444544000*b^2) - 
      (27450501943*d^18*K1^2*M^4*Sqrt[11/(546*Pi)]*u^4)/
       (3649590411264000*b^2) - (5302602443*d^18*K0^2*M^4*Sqrt[13/(462*Pi)]*
        u^4)/(2068101233049600*b^2) - (10003682300977*d^2*K0^2*M^4*u^4)/
       (689367077683200*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (96365953010252239*d^2*K1^2*M^4*u^4)/(2003389678338048000*Sqrt[6006]*
        b^2*Sqrt[Pi]) - (72532530061*K0^2*M^4*u^4)/(295443033292800*b^2*
        Sqrt[6006*Pi]) - (11979795011999*d^4*K0^2*M^4*u^4)/
       (172341769420800*b^2*Sqrt[6006*Pi]) + (7417906226587*d^8*K0^2*M^4*u^4)/
       (49240505548800*b^2*Sqrt[6006*Pi]) - 
      (57067936246147*d^10*K0^2*M^4*u^4)/(1034050616524800*b^2*
        Sqrt[6006*Pi]) - (25902223559573*d^12*K0^2*M^4*u^4)/
       (517025308262400*b^2*Sqrt[6006*Pi]) + (321015619037*d^14*K0^2*M^4*u^4)/
       (129256327065600*b^2*Sqrt[6006*Pi]) + (2623791893*d^16*K0^2*M^4*u^4)/
       (12845349273600*b^2*Sqrt[6006*Pi]) - (7522651062791099*K1^2*M^4*u^4)/
       (8872154289782784000*b^2*Sqrt[6006*Pi]) - 
      (6826045063917737969*d^4*K1^2*M^4*u^4)/(31052540014239744000*b^2*
        Sqrt[6006*Pi]) + (2399585966347847*d^8*K1^2*M^4*u^4)/
       (5170253082624000*b^2*Sqrt[6006*Pi]) - 
      (360329562189407*d^10*K1^2*M^4*u^4)/(2068101233049600*b^2*
        Sqrt[6006*Pi]) - (1594403413319581*d^12*K1^2*M^4*u^4)/
       (10340506165248000*b^2*Sqrt[6006*Pi]) + 
      (9788559033719*d^14*K1^2*M^4*u^4)/(1551075924787200*b^2*
        Sqrt[6006*Pi]) + (2354144166683*d^16*K1^2*M^4*u^4)/
       (3265422999552000*b^2*Sqrt[6006*Pi]) + 
      (44821682237*d^16*K0*K1*M^4*Sqrt[7/(858*Pi)]*u^5)/
       (466488999936000*b^2) - (6352818919310609*K0*K1*M^4*u^5)/
       (8872154289782784000*b^2*Sqrt[6006*Pi]) - 
      (2551754262429049969*d^2*K0*K1*M^4*u^5)/(62105080028479488000*b^2*
        Sqrt[6006*Pi]) - (5926635653530551389*d^4*K0*K1*M^4*u^5)/
       (31052540014239744000*b^2*Sqrt[6006*Pi]) + 
      (1617549928000511119*d^6*K0*K1*M^4*u^5)/(15526270007119872000*b^2*
        Sqrt[6006*Pi]) + (11584959130176371*d^8*K0*K1*M^4*u^5)/
       (28436391954432000*b^2*Sqrt[6006*Pi]) - 
      (1505842660471*d^10*K0*K1*M^4*u^5)/(10187690803200*b^2*Sqrt[6006*Pi]) - 
      (202288171370503*d^12*K0*K1*M^4*u^5)/(1477215166464000*b^2*
        Sqrt[6006*Pi]) + (74723155951*d^14*K0*K1*M^4*u^5)/
       (14295630643200*b^2*Sqrt[6006*Pi]) - 
      (4292683342201*d^18*K0*K1*M^4*u^5)/(62043036991488000*b^2*
        Sqrt[6006*Pi]) + (14599541328085133369293231*d^16*K1^2*M^4*
        Sqrt[13/(462*Pi)]*u^6)/(535187864843960582374686720000*b^2) - 
      (69817736897*d^18*K1^2*M^4*Sqrt[143/(42*Pi)]*u^6)/
       (496344295931904000*b^2) - (13117499226474173*d^2*K0^2*M^4*u^6)/
       (1737205035761664000*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (6049100188256421941*d^2*K1^2*M^4*u^6)/(496840640227835904000*
        Sqrt[6006]*b^2*Sqrt[Pi]) - (16926926602057*K0^2*M^4*u^6)/
       (130472857202688000*b^2*Sqrt[6006*Pi]) - 
      (4437179962015100849*d^4*K0^2*M^4*u^6)/(124210160056958976000*b^2*
        Sqrt[6006*Pi]) + (2294077793046399323*d^6*K0^2*M^4*u^6)/
       (124210160056958976000*b^2*Sqrt[6006*Pi]) + 
      (35059881063912899*d^8*K0^2*M^4*u^6)/(454982271270912000*b^2*
        Sqrt[6006*Pi]) - (995173119803*d^10*K0^2*M^4*u^6)/
       (36930379161600*b^2*Sqrt[6006*Pi]) - 
      (1084234654363481*d^12*K0^2*M^4*u^6)/(41362024660992000*b^2*
        Sqrt[6006*Pi]) + (22620185535929*d^14*K0^2*M^4*u^6)/
       (24817214796595200*b^2*Sqrt[6006*Pi]) + 
      (17221367716561*d^16*K0^2*M^4*u^6)/(124086073982976000*b^2*
        Sqrt[6006*Pi]) - (103136803771*d^18*K0^2*M^4*u^6)/
       (8005553160192000*b^2*Sqrt[6006*Pi]) - 
      (54116863258535641*K1^2*M^4*u^6)/(248420320113917952000*b^2*
        Sqrt[6006*Pi]) - (13719411586723613527*d^4*K1^2*M^4*u^6)/
       (248420320113917952000*b^2*Sqrt[6006*Pi]) + 
      (7626094331418893563*d^6*K1^2*M^4*u^6)/(248420320113917952000*b^2*
        Sqrt[6006*Pi]) + (2238391615793871751*d^8*K1^2*M^4*u^6)/
       (19109255393378304000*b^2*Sqrt[6006*Pi]) - 
      (36129837754212971*d^10*K1^2*M^4*u^6)/(868602517880832000*b^2*
        Sqrt[6006*Pi]) - (69691172742961043*d^12*K1^2*M^4*u^6)/
       (1737205035761664000*b^2*Sqrt[6006*Pi]) + 
      (320178465910997*d^14*K1^2*M^4*u^6)/(248172147965952000*b^2*
        Sqrt[6006*Pi]) - (68367984287478788571199843*d^16*K1^2*M^4*u^6)/
       (535187864843960582374686720000*b^2*Sqrt[6006*Pi]) - 
      (2472830518425811*K0*K1*M^4*u^7)/(20701693342826496000*b^2*
        Sqrt[6006*Pi]) - (105027705002231831*d^2*K0*K1*M^4*u^7)/
       (15526270007119872000*b^2*Sqrt[6006*Pi]) - 
      (1936297880079662837*d^4*K0*K1*M^4*u^7)/(62105080028479488000*b^2*
        Sqrt[6006*Pi]) + (3535016222547409*d^6*K0*K1*M^4*u^7)/
       (214155448374067200*b^2*Sqrt[6006*Pi]) + 
      (18745936578075569*d^8*K0*K1*M^4*u^7)/(281018461667328000*b^2*
        Sqrt[6006*Pi]) - (4945116020301749*d^10*K0*K1*M^4*u^7)/
       (217150629470208000*b^2*Sqrt[6006*Pi]) - 
      (591957874709449*d^12*K0*K1*M^4*u^7)/(25547132878848000*b^2*
        Sqrt[6006*Pi]) + (20477060762339*d^14*K0*K1*M^4*u^7)/
       (31021518495744000*b^2*Sqrt[6006*Pi]) + 
      (8912442367*d^16*K0*K1*M^4*u^7)/(62043036991488*b^2*Sqrt[6006*Pi]) - 
      (8248994119*d^18*K0*K1*M^4*u^7)/(689367077683200*b^2*Sqrt[6006*Pi]) - 
      (11115660918107*d^12*K1^2*M^4*Sqrt[143/(42*Pi)]*u^8)/
       (434301258940416000*b^2) - (57260756324093381*d^2*K0^2*M^4*u^8)/
       (70977234318262272000*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (24614047187299511*d^2*K1^2*M^4*u^8)/(23289405010679808000*Sqrt[6006]*
        b^2*Sqrt[Pi]) - (6958757168509099*K0^2*M^4*u^8)/
       (496840640227835904000*b^2*Sqrt[6006*Pi]) - 
      (77883551724913933*d^4*K0^2*M^4*u^8)/(20701693342826496000*b^2*
        Sqrt[6006*Pi]) + (59804439736410241*d^6*K0^2*M^4*u^8)/
       (31052540014239744000*b^2*Sqrt[6006*Pi]) + 
      (8119352029411963*d^8*K0^2*M^4*u^8)/(1005750283862016000*b^2*
        Sqrt[6006*Pi]) - (4610604355934153*d^10*K0^2*M^4*u^8)/
       (1737205035761664000*b^2*Sqrt[6006*Pi]) - 
      (309251669630779*d^12*K0^2*M^4*u^8)/(108575314735104000*b^2*
        Sqrt[6006*Pi]) + (4230169379087*d^14*K0^2*M^4*u^8)/
       (62043036991488000*b^2*Sqrt[6006*Pi]) + 
      (9820221990977*d^16*K0^2*M^4*u^8)/(496344295931904000*b^2*
        Sqrt[6006*Pi]) - (1252206811*d^18*K0^2*M^4*u^8)/
       (799266177024000*b^2*Sqrt[6006*Pi]) - (28526254597497893*K1^2*M^4*u^8)/
       (1490521920683507712000*b^2*Sqrt[6006*Pi]) - 
      (447007100449906037*d^4*K1^2*M^4*u^8)/(93157620042719232000*b^2*
        Sqrt[6006*Pi]) + (823933849353899*d^6*K1^2*M^4*u^8)/
       (328598307028992000*b^2*Sqrt[6006*Pi]) + 
      (65462375414585239*d^8*K1^2*M^4*u^8)/(6369751797792768000*b^2*
        Sqrt[6006*Pi]) - (728657009350321*d^10*K1^2*M^4*u^8)/
       (217150629470208000*b^2*Sqrt[6006*Pi]) + 
      (715737571889*d^14*K1^2*M^4*u^8)/(8863290998784000*b^2*Sqrt[6006*Pi]) + 
      (13299423097589*d^16*K1^2*M^4*u^8)/(496344295931904000*b^2*
        Sqrt[6006*Pi]) - (5414575919*d^18*K1^2*M^4*u^8)/
       (2585126541312000*b^2*Sqrt[6006*Pi]) + 
      (4931291607049098958771375001*d^8*K0*K1*M^4*Sqrt[13/(462*Pi)]*u^9)/
       (27389026024367394509763379200000*b^2) - 
      (106324216507*d^18*K0*K1*M^4*Sqrt[13/(462*Pi)]*u^9)/
       (1489032887795712000*b^2) - (538202028763733*K0*K1*M^4*u^9)/
       (74526096034175385600*b^2*Sqrt[6006*Pi]) - 
      (13470704444559251*d^2*K0*K1*M^4*u^9)/(33122709348522393600*b^2*
        Sqrt[6006*Pi]) - (63399186789719383*d^4*K0*K1*M^4*u^9)/
       (33875498197352448000*b^2*Sqrt[6006*Pi]) + 
      (49885873972839967*d^6*K0*K1*M^4*u^9)/(53232925738696704000*b^2*
        Sqrt[6006*Pi]) + (46084985436293282107299120187*d^8*K0*K1*M^4*u^9)/
       (27389026024367394509763379200000*b^2*Sqrt[6006*Pi]) - 
      (2169766343155009*d^10*K0*K1*M^4*u^9)/(1737205035761664000*b^2*
        Sqrt[6006*Pi]) - (3807939829762261*d^12*K0*K1*M^4*u^9)/
       (2605807553642496000*b^2*Sqrt[6006*Pi]) + 
      (8966139264337*d^14*K0*K1*M^4*u^9)/(372258221948928000*b^2*
        Sqrt[6006*Pi]) + (2286281824627*d^16*K0*K1*M^4*u^9)/
       (186129110974464000*b^2*Sqrt[6006*Pi]) - 
      (3057077784721*d^10*K0^2*M^4*Sqrt[11/(546*Pi)]*u^10)/
       (347441007152332800*b^2) - (1310236091*d^12*K1^2*M^4*Sqrt[11/(546*Pi)]*
        u^10)/(98481011097600*b^2) - (164358678091*d^12*K0^2*M^4*
        Sqrt[13/(462*Pi)]*u^10)/(17143470747648000*b^2) + 
      (132101431697*d^16*K1^2*M^4*Sqrt[13/(462*Pi)]*u^10)/
       (1116774665846784000*b^2) - (202582060859081*d^2*K0^2*M^4*u^10)/
       (6083762941565337600*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (57878445286667813*d^2*K1^2*M^4*u^10)/(1490521920683507712000*
        Sqrt[6006]*b^2*Sqrt[Pi]) - (7178803915771*K0^2*M^4*u^10)/
       (12421016005695897600*b^2*Sqrt[6006*Pi]) - 
      (84812511803731*d^4*K0^2*M^4*u^10)/(547986000251289600*b^2*
        Sqrt[6006*Pi]) + (27473470550006279*d^6*K0^2*M^4*u^10)/
       (372630480170876928000*b^2*Sqrt[6006*Pi]) + 
      (797851439651857*d^8*K0^2*M^4*u^10)/(2388656924172288000*b^2*
        Sqrt[6006*Pi]) + (436376868539*d^14*K0^2*M^4*u^10)/
       (372258221948928000*b^2*Sqrt[6006*Pi]) + 
      (231508420631*d^16*K0^2*M^4*u^10)/(186129110974464000*b^2*
        Sqrt[6006*Pi]) - (136610395661*d^18*K0^2*M^4*u^10)/
       (1489032887795712000*b^2*Sqrt[6006*Pi]) - (524357192893*K1^2*M^4*u^10)/
       (747753471914803200*b^2*Sqrt[6006*Pi]) - 
      (16738467401422601*d^4*K1^2*M^4*u^10)/(93157620042719232000*b^2*
        Sqrt[6006*Pi]) + (94357931051999581*d^6*K1^2*M^4*u^10)/
       (1117891440512630784000*b^2*Sqrt[6006*Pi]) + 
      (265559303274413*d^8*K1^2*M^4*u^10)/(682473406906368000*b^2*
        Sqrt[6006*Pi]) - (16455100015183*d^10*K1^2*M^4*u^10)/
       (148903288779571200*b^2*Sqrt[6006*Pi]) + 
      (251085253717*d^14*K1^2*M^4*u^10)/(223354933169356800*b^2*
        Sqrt[6006*Pi]) - (505408392607*d^18*K1^2*M^4*u^10)/
       (4467098663387136000*b^2*Sqrt[6006*Pi]) - 
      (1389448037*d^12*K0*K1*M^4*Sqrt[13/(462*Pi)]*u^11)/
       (443164549939200*b^2) - (4581205504963*K0*K1*M^4*u^11)/
       (25406623648014336000*b^2*Sqrt[6006*Pi]) - 
      (11259052622991809*d^2*K0*K1*M^4*u^11)/(1117891440512630784000*b^2*
        Sqrt[6006*Pi]) - (1331173530818713*d^4*K0*K1*M^4*u^11)/
       (27947286012815769600*b^2*Sqrt[6006*Pi]) + 
      (5653455162803377*d^6*K0*K1*M^4*u^11)/(279472860128157696000*b^2*
        Sqrt[6006*Pi]) + (7273080763517*d^8*K0*K1*M^4*u^11)/
       (69798416615424000*b^2*Sqrt[6006*Pi]) - 
      (77484812351*d^10*K0*K1*M^4*u^11)/(2954430332928000*b^2*
        Sqrt[6006*Pi]) - (37855703*d^14*K0*K1*M^4*u^11)/
       (656926274027520*b^2*Sqrt[6006*Pi]) + 
      (149469276581*d^16*K0*K1*M^4*u^11)/(279193666461696000*b^2*
        Sqrt[6006*Pi]) - (458350679*d^18*K0*K1*M^4*u^11)/
       (11755522798387200*b^2*Sqrt[6006*Pi]) - 
      (565923358597307*d^2*K0^2*M^4*u^12)/(1117891440512630784000*Sqrt[6006]*
        b^2*Sqrt[Pi]) - (31921067463083*d^2*K1^2*M^4*u^12)/
       (58836391605927936000*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (5464278392987*K0^2*M^4*u^12)/(558945720256315392000*b^2*
        Sqrt[6006*Pi]) - (5525287611313*d^4*K0^2*M^4*u^12)/
       (2218038572445696000*b^2*Sqrt[6006*Pi]) + 
      (235037490499243*d^6*K0^2*M^4*u^12)/(279472860128157696000*b^2*
        Sqrt[6006*Pi]) + (120154891059803*d^8*K0^2*M^4*u^12)/
       (21497912317550592000*b^2*Sqrt[6006*Pi]) - 
      (1438513167109*d^10*K0^2*M^4*u^12)/(1302903776821248000*b^2*
        Sqrt[6006*Pi]) - (30315388627*d^12*K0^2*M^4*u^12)/
       (13029037768212480*b^2*Sqrt[6006*Pi]) - 
      (8524227949*d^14*K0^2*M^4*u^12)/(279193666461696000*b^2*
        Sqrt[6006*Pi]) + (3297228811*d^16*K0^2*M^4*u^12)/
       (79769618989056000*b^2*Sqrt[6006*Pi]) - 
      (3375764131*d^18*K0^2*M^4*u^12)/(1116774665846784000*b^2*
        Sqrt[6006*Pi]) - (3287998402673*K1^2*M^4*u^12)/
       (335367432153789235200*b^2*Sqrt[6006*Pi]) - 
      (20772742867939*d^4*K1^2*M^4*u^12)/(7763135003559936000*b^2*
        Sqrt[6006*Pi]) + (42228895500503*d^6*K1^2*M^4*u^12)/
       (49318740022616064000*b^2*Sqrt[6006*Pi]) + 
      (390017693769839*d^8*K1^2*M^4*u^12)/(64493736952651776000*b^2*
        Sqrt[6006*Pi]) - (533915552671*d^10*K1^2*M^4*u^12)/
       (469045359655649280*b^2*Sqrt[6006*Pi]) - 
      (311033680577*d^12*K1^2*M^4*u^12)/(122147229076992000*b^2*
        Sqrt[6006*Pi]) - (9896560907*d^14*K1^2*M^4*u^12)/
       (279193666461696000*b^2*Sqrt[6006*Pi]) + 
      (26918630549*d^16*K1^2*M^4*u^12)/(558387332923392000*b^2*
        Sqrt[6006*Pi]) - (3942088457*d^18*K1^2*M^4*u^12)/
       (1116774665846784000*b^2*Sqrt[6006*Pi]) - (7452351043*K0*K1*M^4*u^13)/
       (83841858038447308800*b^2*Sqrt[6006*Pi]) - 
      (29979485774431*d^2*K0*K1*M^4*u^13)/(419209290192236544000*b^2*
        Sqrt[6006*Pi]) - (7611578902583*d^4*K0*K1*M^4*u^13)/
       (20960464509611827200*b^2*Sqrt[6006*Pi]) + 
      (210458610517*d^6*K0*K1*M^4*u^13)/(6164842502827008000*b^2*
        Sqrt[6006*Pi]) + (2889336399871*d^8*K0*K1*M^4*u^13)/
       (3224686847632588800*b^2*Sqrt[6006*Pi]) - 
      (4167842123*d^10*K0*K1*M^4*u^13)/(58630669956956160*b^2*
        Sqrt[6006*Pi]) - (104112342391*d^12*K0*K1*M^4*u^13)/
       (244294458153984000*b^2*Sqrt[6006*Pi]) - (5020133*d^14*K0*K1*M^4*u^13)/
       (505785627648000*b^2*Sqrt[6006*Pi]) + (593716537*d^16*K0*K1*M^4*u^13)/
       (46532277743616000*b^2*Sqrt[6006*Pi]) - (45255487*d^18*K0*K1*M^4*u^13)/
       (46532277743616000*b^2*Sqrt[6006*Pi]) + 
      (61862929*d^10*K1^2*M^4*Sqrt[11/(546*Pi)]*u^14)/
       (366441687230976000*b^2) + (584921*d^16*K1^2*M^4*Sqrt[11/(546*Pi)]*
        u^14)/(7347201748992000*b^2) - (129000173*d^2*K0^2*M^4*u^14)/
       (145811927023386624*Sqrt[6006]*b^2*Sqrt[Pi]) - 
      (579316261*d^2*K1^2*M^4*u^14)/(569577839935104000*Sqrt[6006]*b^2*
        Sqrt[Pi]) + (5542720727*K0^2*M^4*u^14)/(139736430064078848000*b^2*
        Sqrt[6006*Pi]) - (66984380591*d^4*K0^2*M^4*u^14)/
       (14971760364008448000*b^2*Sqrt[6006*Pi]) - 
      (47514693587*d^6*K0^2*M^4*u^14)/(20960464509611827200*b^2*
        Sqrt[6006*Pi]) + (12514129049*d^8*K0^2*M^4*u^14)/
       (848601802008576000*b^2*Sqrt[6006*Pi]) + 
      (1129922257*d^10*K0^2*M^4*u^14)/(1465766748923904000*b^2*
        Sqrt[6006*Pi]) - (2203268941*d^12*K0^2*M^4*u^14)/
       (244294458153984000*b^2*Sqrt[6006*Pi]) + (4846939*d^14*K0^2*M^4*u^14)/
       (6979841661542400*b^2*Sqrt[6006*Pi]) + (2978713*d^16*K0^2*M^4*u^14)/
       (6069427531776000*b^2*Sqrt[6006*Pi]) - (1953667*d^18*K0^2*M^4*u^14)/
       (19942404747264000*b^2*Sqrt[6006*Pi]) + (14825482367*K1^2*M^4*u^14)/
       (419209290192236544000*b^2*Sqrt[6006*Pi]) - 
      (19954145929*d^4*K1^2*M^4*u^14)/(3493410751601971200*b^2*
        Sqrt[6006*Pi]) - (243647479*d^6*K1^2*M^4*u^14)/
       (77977918562544000*b^2*Sqrt[6006*Pi]) + 
      (99993608213*d^8*K1^2*M^4*u^14)/(5374478079387648000*b^2*
        Sqrt[6006*Pi]) - (11673071*d^12*K1^2*M^4*u^14)/
       (985058299008000*b^2*Sqrt[6006*Pi]) + (176723*d^14*K1^2*M^4*u^14)/
       (459200109312000*b^2*Sqrt[6006*Pi]) - (316991*d^18*K1^2*M^4*u^14)/
       (5816534717952000*b^2*Sqrt[6006*Pi]) + 
      (7269825238625627*d^6*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^15)/
       (9626036161136023609344000*b^2) + (10147913431*d^18*K0*K1*M^4*
        Sqrt[11/(546*Pi)]*u^15)/(410033994693420883968*b^2) + 
      (43430922173*K0*K1*M^4*Sqrt[13/(462*Pi)]*u^15)/
       (616016535198750056448000*b^2) - (37851040455023*K0*K1*M^4*u^15)/
       (4312115746391250395136000*b^2*Sqrt[6006*Pi]) - 
      (2128167193*d^2*K0*K1*M^4*u^15)/(8061717119081472000*b^2*
        Sqrt[6006*Pi]) - (2416364603*d^4*K0*K1*M^4*u^15)/
       (1007714639885184000*b^2*Sqrt[6006*Pi]) - 
      (33422905064755517*d^6*K0*K1*M^4*u^15)/(3415690250725685796864000*b^2*
        Sqrt[6006*Pi]) + (7824501913*d^8*K0*K1*M^4*u^15)/
       (1007714639885184000*b^2*Sqrt[6006*Pi]) + 
      (597779447*d^10*K0*K1*M^4*u^15)/(366441687230976000*b^2*
        Sqrt[6006*Pi]) - (180496717*d^12*K0*K1*M^4*u^15)/
       (30536807269248000*b^2*Sqrt[6006*Pi]) - (58847*d^14*K0*K1*M^4*u^15)/
       (171074550528000*b^2*Sqrt[6006*Pi]) + (493819*d^16*K0*K1*M^4*u^15)/
       (545300129808000*b^2*Sqrt[6006*Pi]) - 
      (63772179891023*d^18*K0*K1*M^4*u^15)/(371593307690912676096000*b^2*
        Sqrt[6006*Pi]) + (273423334421*d^14*K1^2*M^4*Sqrt[11/(546*Pi)]*u^16)/
       (5444590588877841408000*b^2) + (370506217*d^18*K1^2*M^4*
        Sqrt[13/(462*Pi)]*u^16)/(326675435332670484480*b^2) - 
      (19260823*d^2*K0^2*M^4*u^16)/(4030858559540736000*Sqrt[6006]*b^2*
        Sqrt[Pi]) - (1749953*d^2*K1^2*M^4*u^16)/(833970736456704000*
        Sqrt[6006]*b^2*Sqrt[Pi]) - (1155391*K0^2*M^4*u^16)/
       (1612343423816294400*b^2*Sqrt[6006*Pi]) - 
      (122169121*d^4*K0^2*M^4*u^16)/(1007714639885184000*b^2*Sqrt[6006*Pi]) - 
      (15984961*d^6*K0^2*M^4*u^16)/(45805210903872000*b^2*Sqrt[6006*Pi]) + 
      (554381*d^8*K0^2*M^4*u^16)/(47421865406361600*b^2*Sqrt[6006*Pi]) + 
      (4581179*d^10*K0^2*M^4*u^16)/(5910349794048000*b^2*Sqrt[6006*Pi]) + 
      (480241*d^12*K0^2*M^4*u^16)/(1908550454328000*b^2*Sqrt[6006*Pi]) - 
      (276047*d^14*K0^2*M^4*u^16)/(727066839744000*b^2*Sqrt[6006*Pi]) - 
      (5837129*d^16*K0^2*M^4*u^16)/(34899208307712000*b^2*Sqrt[6006*Pi]) - 
      (55117*d^18*K0^2*M^4*u^16)/(3489920830771200*b^2*Sqrt[6006*Pi]) - 
      (3535913*K1^2*M^4*u^16)/(4837030271448883200*b^2*Sqrt[6006*Pi]) - 
      (11338627*d^4*K1^2*M^4*u^16)/(123393629373696000*b^2*Sqrt[6006*Pi]) - 
      (8844853*d^6*K1^2*M^4*u^16)/(32333090049792000*b^2*Sqrt[6006*Pi]) - 
      (340997519*d^8*K1^2*M^4*u^16)/(12092575678622208000*b^2*
        Sqrt[6006*Pi]) + (135487663*d^10*K1^2*M^4*u^16)/
       (219865012338585600*b^2*Sqrt[6006*Pi]) + (15209879*d^12*K1^2*M^4*u^16)/
       (61073614538496000*b^2*Sqrt[6006*Pi]) - 
      (4688327282803*d^14*K1^2*M^4*u^16)/(5444590588877841408000*b^2*
        Sqrt[6006*Pi]) - (1017397*d^16*K1^2*M^4*u^16)/(6979841661542400*b^2*
        Sqrt[6006*Pi]) - (475251128621*d^18*K1^2*M^4*u^16)/
       (16333771766633524224000*b^2*Sqrt[6006*Pi]) - 
      (1141981*d^2*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^17)/(6229508682926592000*
        b^2) + (1930541*d^8*K0*K1*M^4*Sqrt[11/(546*Pi)]*u^17)/
       (934426302438988800*b^2) + (122953*d^10*K0*K1*M^4*Sqrt[13/(462*Pi)]*
        u^17)/(146004109756092000*b^2) - (317*K0*K1*M^4*u^17)/
       (11451302725968000*b^2*Sqrt[6006*Pi]) + (28967*d^2*K0*K1*M^4*u^17)/
       (3893442926829120*b^2*Sqrt[6006*Pi]) + (963773*d^4*K0*K1*M^4*u^17)/
       (16166545024896000*b^2*Sqrt[6006*Pi]) + (1833077*d^6*K0*K1*M^4*u^17)/
       (11949185453184000*b^2*Sqrt[6006*Pi]) - (20098993*d^8*K0*K1*M^4*u^17)/
       (194672146341456000*b^2*Sqrt[6006*Pi]) - 
      (124957447*d^10*K0*K1*M^4*u^17)/(373770520975595520*b^2*
        Sqrt[6006*Pi]) - (383*d^12*K0*K1*M^4*u^17)/(64288015303680*b^2*
        Sqrt[6006*Pi]) + (90107*d^14*K0*K1*M^4*u^17)/(623200148352000*b^2*
        Sqrt[6006*Pi]) + (18527*d^16*K0*K1*M^4*u^17)/(422167842432000*b^2*
        Sqrt[6006*Pi]) + (10313*d^18*K0*K1*M^4*u^17)/(3489920830771200*b^2*
        Sqrt[6006*Pi]) - (317*d^2*K0^2*M^4*Sqrt[11/(546*Pi)]*u^18)/
       (54966253084646400*b^2) - (317*d^6*K0^2*M^4*Sqrt[11/(546*Pi)]*u^18)/
       (6543601557696000*b^2) - (317*d^2*K1^2*M^4*Sqrt[11/(546*Pi)]*u^18)/
       (54966253084646400*b^2) - (317*d^6*K1^2*M^4*Sqrt[11/(546*Pi)]*u^18)/
       (6543601557696000*b^2) - (317*d^8*K0^2*M^4*Sqrt[13/(462*Pi)]*u^18)/
       (13087203115392000*b^2) - (317*d^12*K0^2*M^4*Sqrt[13/(462*Pi)]*u^18)/
       (6543601557696000*b^2) - (317*d^8*K1^2*M^4*Sqrt[13/(462*Pi)]*u^18)/
       (13087203115392000*b^2) - (317*d^12*K1^2*M^4*Sqrt[13/(462*Pi)]*u^18)/
       (6543601557696000*b^2) + (317*d^10*K0^2*M^4*Sqrt[143/(42*Pi)]*u^18)/
       (8083272512448000*b^2) + (317*d^10*K1^2*M^4*Sqrt[143/(42*Pi)]*u^18)/
       (8083272512448000*b^2) - (317*K0^2*M^4*u^18)/(274831265423232000*b^2*
        Sqrt[6006*Pi]) - (21239*d^4*K0^2*M^4*u^18)/(22902605451936000*b^2*
        Sqrt[6006*Pi]) - (92881*d^6*K0^2*M^4*u^18)/(45805210903872000*b^2*
        Sqrt[6006*Pi]) + (19337*d^8*K0^2*M^4*u^18)/(18322084361548800*b^2*
        Sqrt[6006*Pi]) + (12997*d^12*K0^2*M^4*u^18)/(9161042180774400*b^2*
        Sqrt[6006*Pi]) - (317*d^14*K0^2*M^4*u^18)/(121177806624000*b^2*
        Sqrt[6006*Pi]) - (11729*d^16*K0^2*M^4*u^18)/(13087203115392000*b^2*
        Sqrt[6006*Pi]) - (317*d^18*K0^2*M^4*u^18)/(4362401038464000*b^2*
        Sqrt[6006*Pi]) - (317*K1^2*M^4*u^18)/(274831265423232000*b^2*
        Sqrt[6006*Pi]) - (21239*d^4*K1^2*M^4*u^18)/(22902605451936000*b^2*
        Sqrt[6006*Pi]) - (92881*d^6*K1^2*M^4*u^18)/(45805210903872000*b^2*
        Sqrt[6006*Pi]) + (19337*d^8*K1^2*M^4*u^18)/(18322084361548800*b^2*
        Sqrt[6006*Pi]) + (12997*d^12*K1^2*M^4*u^18)/(9161042180774400*b^2*
        Sqrt[6006*Pi]) - (317*d^14*K1^2*M^4*u^18)/(121177806624000*b^2*
        Sqrt[6006*Pi]) - (11729*d^16*K1^2*M^4*u^18)/(13087203115392000*b^2*
        Sqrt[6006*Pi]) - (317*d^18*K1^2*M^4*u^18)/(4362401038464000*b^2*
        Sqrt[6006*Pi]))/Pi}, 8, 15, 1], SeriesData[p, 0, 
   {((149*d^2*K1^2*M^5*Sqrt[(3*Pi)/2002]*u^3)/(475456*b^3) + 
      (813*d^4*K1^2*M^5*Sqrt[(3*Pi)/2002]*u^3)/(950912*b^3) + 
      (K1^2*M^5*Sqrt[(21*Pi)/286]*u^3)/(950912*b^3) + 
      (3*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(7607296*b^3) + 
      (333*d^4*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(7607296*b^3) - 
      (33*d^6*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(500480*b^3) + 
      (891*d^10*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(19018240*b^3) + 
      (99*d^12*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(7607296*b^3) - 
      (113*d^6*K1^2*M^5*Sqrt[(39*Pi)/154]*u^3)/(1188640*b^3) + 
      (9*d^2*K0^2*M^5*Sqrt[(231*Pi)/26]*u^3)/(3803648*b^3) - 
      (297*d^8*K0^2*M^5*Sqrt[(231*Pi)/26]*u^3)/(38036480*b^3) - 
      (37*d^8*K1^2*M^5*Sqrt[(429*Pi)/14]*u^3)/(4754560*b^3) + 
      (3*d^10*K1^2*M^5*Sqrt[(429*Pi)/14]*u^3)/(475456*b^3) + 
      (9*d^12*K1^2*M^5*Sqrt[(429*Pi)/14]*u^3)/(4754560*b^3) + 
      (418127*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(5325107200*b^3) + 
      (2068279*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(231526400*b^3) - 
      (5843881*d^6*K0*K1*M^5*Sqrt[(3*Pi)/2002]*u^4)/(1331276800*b^3) + 
      (804233*d^2*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^4)/(2662553600*b^3) - 
      (1839967*d^8*K0*K1*M^5*Sqrt[(33*Pi)/182]*u^4)/(5325107200*b^3) + 
      (766083*d^10*K0*K1*M^5*Sqrt[(33*Pi)/182]*u^4)/(2662553600*b^3) + 
      (88499*d^12*K0*K1*M^5*Sqrt[(33*Pi)/182]*u^4)/(1065021440*b^3) + 
      (279527*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(10650214400*b^3) + 
      (19362559*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(319506432000*b^3) + 
      (416616311*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(159753216000*b^3) - 
      (204810257*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(21300428800*b^3) + 
      (3532799*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(463052800*b^3) - 
      (3940161*d^6*K0^2*M^5*Sqrt[(3*Pi)/2002]*u^5)/(2662553600*b^3) + 
      (134117*d^12*K0^2*M^5*Sqrt[(3*Pi)/2002]*u^5)/(426008576*b^3) - 
      (18238659*d^6*K1^2*M^5*Sqrt[(3*Pi)/2002]*u^5)/(5325107200*b^3) + 
      (16590723*d^12*K1^2*M^5*Sqrt[(3*Pi)/2002]*u^5)/(21300428800*b^3) + 
      (2951947*d^4*K0^2*M^5*Sqrt[(11*Pi)/546]*u^5)/(10650214400*b^3) + 
      (1584623*d^4*K1^2*M^5*Sqrt[(11*Pi)/546]*u^5)/(2402304000*b^3) + 
      (19937*d^2*K0^2*M^5*Sqrt[(13*Pi)/462]*u^5)/(231526400*b^3) + 
      (521643*d^10*K0^2*M^5*Sqrt[(33*Pi)/182]*u^5)/(5325107200*b^3) - 
      (97619*d^8*K0^2*M^5*Sqrt[(429*Pi)/14]*u^5)/(10650214400*b^3) + 
      (113865887*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(53251072000*b^3) + 
      (91495319*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(15214592000*b^3) - 
      (44634787*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(5325107200*b^3) - 
      (3382377*d^8*K0*K1*M^5*Sqrt[(3*Pi)/2002]*u^6)/(1252966400*b^3) + 
      (14055313*d^12*K0*K1*M^5*Sqrt[(3*Pi)/2002]*u^6)/(21300428800*b^3) + 
      (5160719*d^10*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^6)/(10650214400*b^3) + 
      (12307*K0*K1*M^5*Sqrt[(429*Pi)/14]*u^6)/(106502144000*b^3) + 
      (340297*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(39938304000*b^3) + 
      (29414477*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(79876608000*b^3) + 
      (83738309*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(79876608000*b^3) - 
      (3810343*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(2662553600*b^3) - 
      (959807*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(665638400*b^3) + 
      (5811691*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(5325107200*b^3) + 
      (6005477*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(479259648000*b^3) + 
      (128929993*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(239629824000*b^3) + 
      (725533007*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(479259648000*b^3) - 
      (49822657*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(23962982400*b^3) - 
      (28434079*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(13693132800*b^3) + 
      (10746859*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(6846566400*b^3) + 
      (793547*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(1521459200*b^3) + 
      (48681*d^12*K0^2*M^5*Sqrt[(39*Pi)/154]*u^7)/(5325107200*b^3) + 
      (6779953*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(23962982400*b^3) - 
      (3247253*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(2995372800*b^3) + 
      (171053*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(208373760*b^3) + 
      (5939*d^12*K0*K1*M^5*Sqrt[(3*Pi)/2002]*u^8)/(62648320*b^3) + 
      (6437*K0*K1*M^5*Sqrt[(7*Pi)/858]*u^8)/(6846566400*b^3) - 
      (50909*d^8*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^8)/(504483840*b^3) + 
      (2946803*d^4*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^8)/(47925964800*b^3) + 
      (175291*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(239629824000*b^3) + 
      (3770909*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(119814912000*b^3) + 
      (21248221*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(239629824000*b^3) - 
      (358991*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(2995372800*b^3) - 
      (844469*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(6846566400*b^3) + 
      (12781*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(14095872000*b^3) + 
      (4670443*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(119814912000*b^3) + 
      (26303107*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(239629824000*b^3) - 
      (177857*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(1198149120*b^3) - 
      (1460281*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(9585192960*b^3) + 
      (38417*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(347289600*b^3) + 
      (8247*d^12*K0^2*M^5*Sqrt[(3*Pi)/2002]*u^9)/(760729600*b^3) + 
      (3923*d^12*K1^2*M^5*Sqrt[(11*Pi)/546]*u^9)/(1065021440*b^3) + 
      (4729*d^10*K0^2*M^5*Sqrt[(13*Pi)/462]*u^9)/(684656640*b^3) + 
      (1073*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(3328192000*b^3) + 
      (413681*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(29953728000*b^3) + 
      (8429*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(217056000*b^3) - 
      (157583*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(2995372800*b^3) - 
      (16853*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(315302400*b^3) + 
      (230081*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(5990745600*b^3) + 
      (47*d^12*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^10)/(41602400*b^3) + 
      (179*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(7488432000*b^3) + 
      (1433*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(1426368000*b^3) + 
      (84421*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(29953728000*b^3) - 
      (3823*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(998457600*b^3) + 
      (29*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(26625536*b^3) + 
      (479*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(17972236800*b^3) + 
      (20369*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(17972236800*b^3) + 
      (127*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(40116600*b^3) - 
      (7759*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(1797223680*b^3) - 
      (15461*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(3594447360*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(11*Pi)/546]*u^11)/(31530240*b^3) + 
      (1487*d^10*K0^2*M^5*Sqrt[(11*Pi)/546]*u^11)/(5990745600*b^3) + 
      (1669*d^10*K1^2*M^5*Sqrt[(11*Pi)/546]*u^11)/(5990745600*b^3) + 
      (283*d^12*K1^2*M^5*Sqrt[(13*Pi)/462]*u^11)/(2995372800*b^3) + 
      (5573*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(22465296000*b^3) + 
      (10079*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(14976864000*b^3) - 
      (139*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(149768640*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(1094400*b^3) + 
      (83*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(128373120*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(3720960*b^3) + 
      (K0*K1*M^5*Sqrt[(13*Pi)/462]*u^12)/(2364768000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(106977600*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(32093280*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(32093280*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(106977600*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(106977600*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(32093280*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(32093280*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(106977600*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(7*Pi)/858]*u^13)/(320932800*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(7*Pi)/858]*u^13)/(320932800*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(7*Pi)/858]*u^13)/(320932800*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(7*Pi)/858]*u^13)/(320932800*b^3))/Pi, 0, 
    ((447*d^2*K1*M^5*Sqrt[(3*Pi)/2002]*u)/(475456*b^3*E^u) + 
      (2439*d^4*K1*M^5*Sqrt[(3*Pi)/2002]*u)/(950912*b^3*E^u) + 
      (3*K1*M^5*Sqrt[(21*Pi)/286]*u)/(950912*b^3*E^u) - 
      (339*d^6*K1*M^5*Sqrt[(39*Pi)/154]*u)/(1188640*b^3*E^u) - 
      (111*d^8*K1*M^5*Sqrt[(429*Pi)/14]*u)/(4754560*b^3*E^u) + 
      (9*d^10*K1*M^5*Sqrt[(429*Pi)/14]*u)/(475456*b^3*E^u) + 
      (27*d^12*K1*M^5*Sqrt[(429*Pi)/14]*u)/(4754560*b^3*E^u) - 
      (39573*d^6*K0*M^5*Sqrt[(3*Pi)/2002]*u^2)/(9509120*b^3*E^u) + 
      (447*d^2*K1*M^5*Sqrt[(3*Pi)/2002]*u^2)/(475456*b^3*E^u) + 
      (2439*d^4*K1*M^5*Sqrt[(3*Pi)/2002]*u^2)/(950912*b^3*E^u) + 
      (27*K0*M^5*Sqrt[(21*Pi)/286]*u^2)/(7607296*b^3*E^u) + 
      (3*K1*M^5*Sqrt[(21*Pi)/286]*u^2)/(950912*b^3*E^u) + 
      (363*d^2*K0*M^5*Sqrt[(33*Pi)/182]*u^2)/(3803648*b^3*E^u) - 
      (12387*d^8*K0*M^5*Sqrt[(33*Pi)/182]*u^2)/(38036480*b^3*E^u) + 
      (45*d^10*K0*M^5*Sqrt[(33*Pi)/182]*u^2)/(165376*b^3*E^u) + 
      (2979*d^12*K0*M^5*Sqrt[(33*Pi)/182]*u^2)/(38036480*b^3*E^u) + 
      (1647*d^4*K0*M^5*Sqrt[(39*Pi)/154]*u^2)/(7607296*b^3*E^u) - 
      (339*d^6*K1*M^5*Sqrt[(39*Pi)/154]*u^2)/(1188640*b^3*E^u) - 
      (111*d^8*K1*M^5*Sqrt[(429*Pi)/14]*u^2)/(4754560*b^3*E^u) + 
      (9*d^10*K1*M^5*Sqrt[(429*Pi)/14]*u^2)/(475456*b^3*E^u) + 
      (27*d^12*K1*M^5*Sqrt[(429*Pi)/14]*u^2)/(4754560*b^3*E^u) + 
      (59881*K1*M^5*Sqrt[Pi/6006]*u^3)/(463052800*b^3*E^u) + 
      (29310067*d^2*K1*M^5*Sqrt[Pi/6006]*u^3)/(5325107200*b^3*E^u) - 
      (5311*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^3)/(11410944*b^3) - 
      (121097*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^3)/(22821888*b^3) - 
      (42197*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^3)/(28527360*b^3) - 
      (39573*d^6*K0*M^5*Sqrt[(3*Pi)/2002]*u^3)/(9509120*b^3*E^u) - 
      (3865413*d^6*K1*M^5*Sqrt[(3*Pi)/2002]*u^3)/(532510720*b^3*E^u) - 
      (1963719*d^8*K1*M^5*Sqrt[(3*Pi)/2002]*u^3)/(304291840*b^3*E^u) + 
      (7*K1^2*M^5*Sqrt[(7*Pi)/858]*u^3)/(22821888*b^3) + 
      (1184171*d^6*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(912875520*b^3) + 
      (1352417*d^8*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(912875520*b^3) - 
      (938443*d^10*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(912875520*b^3) - 
      (348139*d^12*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(912875520*b^3) - 
      (1111*d^14*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(912875520*b^3) + 
      (630341*d^4*K1*M^5*Sqrt[(11*Pi)/546]*u^3)/(463052800*b^3*E^u) + 
      (27*K0*M^5*Sqrt[(21*Pi)/286]*u^3)/(7607296*b^3*E^u) + 
      (363*d^2*K0*M^5*Sqrt[(33*Pi)/182]*u^3)/(3803648*b^3*E^u) - 
      (12387*d^8*K0*M^5*Sqrt[(33*Pi)/182]*u^3)/(38036480*b^3*E^u) + 
      (45*d^10*K0*M^5*Sqrt[(33*Pi)/182]*u^3)/(165376*b^3*E^u) + 
      (2979*d^12*K0*M^5*Sqrt[(33*Pi)/182]*u^3)/(38036480*b^3*E^u) - 
      (34497*d^2*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(304291840*b^3) + 
      (1647*d^4*K0*M^5*Sqrt[(39*Pi)/154]*u^3)/(7607296*b^3*E^u) + 
      (3639*d^10*K1*M^5*Sqrt[(39*Pi)/154]*u^3)/(8949760*b^3*E^u) + 
      (36451*d^12*K1*M^5*Sqrt[(39*Pi)/154]*u^3)/(304291840*b^3*E^u) - 
      (133063*d^4*K0^2*M^5*Sqrt[(77*Pi)/78]*u^3)/(912875520*b^3) + 
      (18001*d^8*K1^2*M^5*Sqrt[(91*Pi)/66]*u^3)/(114109440*b^3) - 
      (179*K0^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(304291840*b^3) - 
      (97*d^10*K1^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(11410944*b^3) - 
      (1439*d^12*K1^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(38036480*b^3) - 
      (d^14*K1^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(297160*b^3) + 
      (1453423*K0*M^5*Sqrt[Pi/6006]*u^4)/(21300428800*b^3*E^u) + 
      (30932387*d^2*K0*M^5*Sqrt[Pi/6006]*u^4)/(10650214400*b^3*E^u) + 
      (168856273*d^4*K0*M^5*Sqrt[Pi/6006]*u^4)/(21300428800*b^3*E^u) + 
      (1074863*K1*M^5*Sqrt[Pi/6006]*u^4)/(10650214400*b^3*E^u) + 
      (23161267*d^2*K1*M^5*Sqrt[Pi/6006]*u^4)/(5325107200*b^3*E^u) + 
      (128463473*d^4*K1*M^5*Sqrt[Pi/6006]*u^4)/(10650214400*b^3*E^u) - 
      (417353359*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(1150223155200*b^3) - 
      (19370191531*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(1150223155200*b^3) - 
      (63668964211*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(1150223155200*b^3) + 
      (23150521883*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(383407718400*b^3) + 
      (11310752203*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(127802572800*b^3) - 
      (4074293*d^6*K0*M^5*Sqrt[(3*Pi)/2002]*u^4)/(1065021440*b^3*E^u) - 
      (2089991*d^8*K0*M^5*Sqrt[(3*Pi)/2002]*u^4)/(608583680*b^3*E^u) + 
      (504103*d^12*K0*M^5*Sqrt[(3*Pi)/2002]*u^4)/(608583680*b^3*E^u) - 
      (3059461*d^6*K1*M^5*Sqrt[(3*Pi)/2002]*u^4)/(532510720*b^3*E^u) - 
      (320795*d^8*K1*M^5*Sqrt[(3*Pi)/2002]*u^4)/(60858368*b^3*E^u) + 
      (645819*d^10*K1*M^5*Sqrt[(3*Pi)/2002]*u^4)/(152145920*b^3*E^u) - 
      (5327555539*d^10*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^4)/(1150223155200*b^3) - 
      (518234663*d^12*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^4)/(230044631040*b^3) + 
      (11021*d^12*K1*M^5*Sqrt[(21*Pi)/286]*u^4)/(60858368*b^3*E^u) + 
      (13099*d^10*K0*M^5*Sqrt[(39*Pi)/154]*u^4)/(60858368*b^3*E^u) - 
      (4795867*d^14*K0*K1*M^5*Sqrt[(143*Pi)/42]*u^4)/(1150223155200*b^3) + 
      (895663*K0*M^5*Sqrt[Pi/6006]*u^5)/(21300428800*b^3*E^u) + 
      (19111907*d^2*K0*M^5*Sqrt[Pi/6006]*u^5)/(10650214400*b^3*E^u) - 
      (304147399*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(2300446310400*b^3) - 
      (14164292371*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(2300446310400*b^3) - 
      (2735107643*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(135320371200*b^3) + 
      (17136572963*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(766815436800*b^3) + 
      (2731857761*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(85201715200*b^3) - 
      (4060488181*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(460089262080*b^3) - 
      (393179021*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(2300446310400*b^3) + 
      (65441*K1*M^5*Sqrt[Pi/6006]*u^5)/(1278025728*b^3*E^u) + 
      (5086663*d^2*K1*M^5*Sqrt[Pi/6006]*u^5)/(2282188800*b^3*E^u) - 
      (14006053*d^6*K1*M^5*Sqrt[Pi/6006]*u^5)/(1597532160*b^3*E^u) + 
      (106267169*d^10*K1*M^5*Sqrt[Pi/6006]*u^5)/(15975321600*b^3*E^u) - 
      (9378400037*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(579944448000*b^3) - 
      (3641215146259*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(69013389312000*b^3) + 
      (447841938097*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(7668154368000*b^3) + 
      (1926970436561*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(23004463104000*b^3) - 
      (1131718772291*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(23004463104000*b^3) - 
      (534518364619*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(23004463104000*b^3) - 
      (10466929663*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(23004463104000*b^3) - 
      (2503157*d^6*K0*M^5*Sqrt[(3*Pi)/2002]*u^5)/(1065021440*b^3*E^u) + 
      (531499*d^10*K0*M^5*Sqrt[(3*Pi)/2002]*u^5)/(304291840*b^3*E^u) + 
      (323943*d^12*K0*M^5*Sqrt[(3*Pi)/2002]*u^5)/(608583680*b^3*E^u) + 
      (7392493*d^12*K1*M^5*Sqrt[(3*Pi)/2002]*u^5)/(10650214400*b^3*E^u) + 
      (8137621*d^4*K0*M^5*Sqrt[(13*Pi)/462]*u^5)/(21300428800*b^3*E^u) + 
      (917503*d^4*K1*M^5*Sqrt[(13*Pi)/462]*u^5)/(1879449600*b^3*E^u) - 
      (4224049*d^8*K1*M^5*Sqrt[(13*Pi)/462]*u^5)/(6390128640*b^3*E^u) - 
      (4367747*K1^2*M^5*Sqrt[(13*Pi)/462]*u^5)/(162384445440*b^3) - 
      (102819*d^8*K0*M^5*Sqrt[(39*Pi)/154]*u^5)/(608583680*b^3*E^u) - 
      (304258663*d^10*K0^2*M^5*Sqrt[(143*Pi)/42]*u^5)/(2300446310400*b^3) + 
      (10026143*d^2*K0*M^5*Sqrt[Pi/6006]*u^6)/(13452902400*b^3*E^u) + 
      (43396315*d^4*K0*M^5*Sqrt[Pi/6006]*u^6)/(20448411648*b^3*E^u) - 
      (298664033*d^8*K0*M^5*Sqrt[Pi/6006]*u^6)/(102242058240*b^3*E^u) + 
      (566974717*d^10*K0*M^5*Sqrt[Pi/6006]*u^6)/(255605145600*b^3*E^u) + 
      (14552137*d^2*K1*M^5*Sqrt[Pi/6006]*u^6)/(15975321600*b^3*E^u) + 
      (81981323*d^4*K1*M^5*Sqrt[Pi/6006]*u^6)/(31950643200*b^3*E^u) - 
      (5639677*d^6*K1*M^5*Sqrt[Pi/6006]*u^6)/(1597532160*b^3*E^u) - 
      (112314617*d^8*K1*M^5*Sqrt[Pi/6006]*u^6)/(31950643200*b^3*E^u) + 
      (9280751*d^12*K1*M^5*Sqrt[Pi/6006]*u^6)/(10650214400*b^3*E^u) - 
      (3967765313*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(13802677862400*b^3) - 
      (3073592185249*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(69013389312000*b^3) + 
      (1648821729131*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(23004463104000*b^3) - 
      (35160289123*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(852017152000*b^3) - 
      (458866964489*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(23004463104000*b^3) - 
      (8881871813*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(23004463104000*b^3) + 
      (40697429*d^12*K0*M^5*Sqrt[(3*Pi)/2002]*u^6)/(170403430400*b^3*E^u) + 
      (47263*K0*M^5*Sqrt[(11*Pi)/546]*u^6)/(30071193600*b^3*E^u) + 
      (61507*K1*M^5*Sqrt[(11*Pi)/546]*u^6)/(31950643200*b^3*E^u) - 
      (814091*d^6*K0*M^5*Sqrt[(13*Pi)/462]*u^6)/(3651502080*b^3*E^u) + 
      (657721*d^10*K1*M^5*Sqrt[(13*Pi)/462]*u^6)/(3195064320*b^3*E^u) - 
      (10180099603*d^2*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^6)/(9859055616000*b^3) + 
      (9471751613*d^6*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^6)/(2556051456000*b^3) + 
      (2953477*K0*M^5*Sqrt[Pi/6006]*u^7)/(511210291200*b^3*E^u) + 
      (549599*d^2*K0*M^5*Sqrt[Pi/6006]*u^7)/(2222653440*b^3*E^u) + 
      (71302247*d^4*K0*M^5*Sqrt[Pi/6006]*u^7)/(102242058240*b^3*E^u) - 
      (8064323*d^6*K0*M^5*Sqrt[Pi/6006]*u^7)/(8520171520*b^3*E^u) + 
      (12299219*d^10*K0*M^5*Sqrt[Pi/6006]*u^7)/(17040343040*b^3*E^u) + 
      (2203717*d^12*K0*M^5*Sqrt[Pi/6006]*u^7)/(8968601600*b^3*E^u) - 
      (170258399*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(3450669465600*b^3) - 
      (20224943729*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(8626673664000*b^3) - 
      (137473877089*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(17253347328000*b^3) + 
      (998006917*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(119814912000*b^3) + 
      (75077292401*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(5751115776000*b^3) - 
      (21085259549*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(5751115776000*b^3) - 
      (106833047*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(1437778944000*b^3) + 
      (13159*K1*M^5*Sqrt[Pi/6006]*u^7)/(1996915200*b^3*E^u) + 
      (51592577*d^4*K1*M^5*Sqrt[Pi/6006]*u^7)/(63901286400*b^3*E^u) + 
      (173861*d^12*K1*M^5*Sqrt[Pi/6006]*u^7)/(608583680*b^3*E^u) - 
      (897813107*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(11502231552000*b^3) - 
      (20541118711*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(5751115776000*b^3) - 
      (1282321289*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(109545062400*b^3) - 
      (12248998039*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(1150223155200*b^3) - 
      (12548587787*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(2300446310400*b^3) - 
      (68620663*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(575111577600*b^3) - 
      (55177949*d^8*K0*M^5*Sqrt[(3*Pi)/2002]*u^7)/(170403430400*b^3*E^u) - 
      (258502143*d^10*K0^2*M^5*Sqrt[(3*Pi)/2002]*u^7)/(106502144000*b^3) - 
      (3876087*d^6*K1*M^5*Sqrt[(3*Pi)/2002]*u^7)/(10650214400*b^3*E^u) + 
      (2701687*d^6*K1^2*M^5*Sqrt[(7*Pi)/858]*u^7)/(1510272000*b^3) + 
      (230063*d^10*K1*M^5*Sqrt[(11*Pi)/546]*u^7)/(3042918400*b^3*E^u) + 
      (1398857*d^2*K1*M^5*Sqrt[(13*Pi)/462]*u^7)/(63901286400*b^3*E^u) + 
      (1124086057*d^8*K1^2*M^5*Sqrt[(13*Pi)/462]*u^7)/(766815436800*b^3) - 
      (81439*d^8*K1*M^5*Sqrt[(21*Pi)/286]*u^7)/(1521459200*b^3*E^u) + 
      (32059*K0*M^5*Sqrt[Pi/6006]*u^8)/(21300428800*b^3*E^u) + 
      (4133923*d^2*K0*M^5*Sqrt[Pi/6006]*u^8)/(63901286400*b^3*E^u) + 
      (57137*d^4*K0*M^5*Sqrt[Pi/6006]*u^8)/(313241600*b^3*E^u) - 
      (957287*d^8*K0*M^5*Sqrt[Pi/6006]*u^8)/(3758899200*b^3*E^u) + 
      (3948781*d^10*K0*M^5*Sqrt[Pi/6006]*u^8)/(21300428800*b^3*E^u) + 
      (196003831*d^4*K1*M^5*Sqrt[Pi/6006]*u^8)/(958519296000*b^3*E^u) + 
      (7946567*d^10*K1*M^5*Sqrt[Pi/6006]*u^8)/(38340771840*b^3*E^u) - 
      (100771159*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(2464763904000*b^3) - 
      (32764144549*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(17253347328000*b^3) + 
      (37839121069*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(5751115776000*b^3) - 
      (4633592011*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(821587968000*b^3) - 
      (1946007317*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(639012864000*b^3) - 
      (423373001*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(5751115776000*b^3) - 
      (873501*d^6*K0*M^5*Sqrt[(3*Pi)/2002]*u^8)/(10650214400*b^3*E^u) + 
      (236917*d^12*K0*M^5*Sqrt[(3*Pi)/2002]*u^8)/(10650214400*b^3*E^u) + 
      (533261*d^12*K1*M^5*Sqrt[(3*Pi)/2002]*u^8)/(21300428800*b^3*E^u) + 
      (371929*d^2*K1*M^5*Sqrt[(11*Pi)/546]*u^8)/(56383488000*b^3*E^u) - 
      (99395*d^8*K1*M^5*Sqrt[(11*Pi)/546]*u^8)/(3834077184*b^3*E^u) - 
      (9936523703*d^4*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^8)/(17253347328000*b^3) + 
      (237643859*d^8*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^8)/(250048512000*b^3) + 
      (15569*K1*M^5*Sqrt[(13*Pi)/462]*u^8)/(119814912000*b^3*E^u) - 
      (2034553*d^6*K1*M^5*Sqrt[(13*Pi)/462]*u^8)/(95851929600*b^3*E^u) + 
      (2029*K0*M^5*Sqrt[Pi/6006]*u^9)/(6306048000*b^3*E^u) + 
      (3287951*d^2*K0*M^5*Sqrt[Pi/6006]*u^9)/(239629824000*b^3*E^u) + 
      (9242777*d^4*K0*M^5*Sqrt[Pi/6006]*u^9)/(239629824000*b^3*E^u) - 
      (1249541*d^6*K0*M^5*Sqrt[Pi/6006]*u^9)/(23962982400*b^3*E^u) - 
      (16823*d^8*K0*M^5*Sqrt[Pi/6006]*u^9)/(315302400*b^3*E^u) + 
      (1836743*d^10*K0*M^5*Sqrt[Pi/6006]*u^9)/(47925964800*b^3*E^u) - 
      (79460657*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(17253347328000*b^3) - 
      (4170679963*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(5751115776000*b^3) + 
      (184942573*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(250048512000*b^3) + 
      (256327213*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(213004288000*b^3) - 
      (636584789*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(1014902784000*b^3) - 
      (173163269*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(17253347328000*b^3) + 
      (9923*K1*M^5*Sqrt[Pi/6006]*u^9)/(28191744000*b^3*E^u) + 
      (1799377*d^2*K1*M^5*Sqrt[Pi/6006]*u^9)/(119814912000*b^3*E^u) - 
      (1999*d^6*K1*M^5*Sqrt[Pi/6006]*u^9)/(35033600*b^3*E^u) - 
      (88661*d^8*K1*M^5*Sqrt[Pi/6006]*u^9)/(1521459200*b^3*E^u) + 
      (143177*d^10*K1*M^5*Sqrt[Pi/6006]*u^9)/(3423283200*b^3*E^u) - 
      (1563090377*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(5751115776000*b^3) - 
      (115900049*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(127802572800*b^3) + 
      (15921121289*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(17253347328000*b^3) - 
      (13411066441*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(17253347328000*b^3) - 
      (2621614823*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(5751115776000*b^3) - 
      (78337591*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(5751115776000*b^3) + 
      (25847*d^12*K0*M^5*Sqrt[(3*Pi)/2002]*u^9)/(5325107200*b^3*E^u) - 
      (15211771*d^2*K0^2*M^5*Sqrt[(7*Pi)/858]*u^9)/(492952780800*b^3) + 
      (29167*d^4*K1*M^5*Sqrt[(11*Pi)/546]*u^9)/(7607296000*b^3*E^u) - 
      (3076427*K1^2*M^5*Sqrt[(11*Pi)/546]*u^9)/(5751115776000*b^3) - 
      (68242337*d^12*K0^2*M^5*Sqrt[(13*Pi)/462]*u^9)/(2464763904000*b^3) + 
      (59*d^12*K1*M^5*Sqrt[(13*Pi)/462]*u^9)/(48046080*b^3*E^u) + 
      (2002084787*d^8*K1^2*M^5*Sqrt[(13*Pi)/462]*u^9)/(17253347328000*b^3) + 
      (317*K0*M^5*Sqrt[Pi/6006]*u^10)/(5705472000*b^3*E^u) + 
      (15577*d^2*K0*M^5*Sqrt[Pi/6006]*u^10)/(6656384000*b^3*E^u) + 
      (782647*d^4*K0*M^5*Sqrt[Pi/6006]*u^10)/(119814912000*b^3*E^u) - 
      (10657*d^6*K0*M^5*Sqrt[Pi/6006]*u^10)/(1198149120*b^3*E^u) - 
      (213581*d^8*K0*M^5*Sqrt[Pi/6006]*u^10)/(23962982400*b^3*E^u) + 
      (15209*d^10*K0*M^5*Sqrt[Pi/6006]*u^10)/(2396298240*b^3*E^u) + 
      (20231*d^12*K0*M^5*Sqrt[Pi/6006]*u^10)/(7987660800*b^3*E^u) + 
      (881*K1*M^5*Sqrt[Pi/6006]*u^10)/(14976864000*b^3*E^u) + 
      (10723*d^2*K1*M^5*Sqrt[Pi/6006]*u^10)/(4279104000*b^3*E^u) + 
      (208907*d^4*K1*M^5*Sqrt[Pi/6006]*u^10)/(29953728000*b^3*E^u) - 
      (67*d^6*K1*M^5*Sqrt[Pi/6006]*u^10)/(7047936*b^3*E^u) - 
      (7127*d^8*K1*M^5*Sqrt[Pi/6006]*u^10)/(748843200*b^3*E^u) + 
      (5413*d^12*K1*M^5*Sqrt[Pi/6006]*u^10)/(1996915200*b^3*E^u) - 
      (2740763*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(1294001049600*b^3) - 
      (722272069*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(2156668416000*b^3) + 
      (1773601*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(5320728000*b^3) + 
      (723164447*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(1294001049600*b^3) - 
      (89140547*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(323500262400*b^3) - 
      (225326897*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(1294001049600*b^3) - 
      (1013899*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(161750131200*b^3) + 
      (1503*d^10*K1*M^5*Sqrt[(3*Pi)/2002]*u^10)/(665638400*b^3*E^u) - 
      (48799*d^2*K0*K1*M^5*Sqrt[(143*Pi)/42]*u^10)/(70326144000*b^3) + 
      (K0*M^5*Sqrt[Pi/6006]*u^11)/(153216000*b^3*E^u) + 
      (547*d^2*K0*M^5*Sqrt[Pi/6006]*u^11)/(1761984000*b^3*E^u) + 
      (50041*d^4*K0*M^5*Sqrt[Pi/6006]*u^11)/(59907456000*b^3*E^u) - 
      (691*d^6*K0*M^5*Sqrt[Pi/6006]*u^11)/(599074560*b^3*E^u) - 
      (1949*d^8*K0*M^5*Sqrt[Pi/6006]*u^11)/(1711641600*b^3*E^u) + 
      (191*d^12*K0*M^5*Sqrt[Pi/6006]*u^11)/(570547200*b^3*E^u) - 
      (9173*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(57767904000*b^3) - 
      (19572611*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(2588002099200*b^3) - 
      (56006099*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(2156668416000*b^3) + 
      (140988829*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(3235002624000*b^3) - 
      (15364313*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(761177088000*b^3) - 
      (13006391*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(924286464000*b^3) - 
      (8306803*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(12940010496000*b^3) + 
      (K1*M^5*Sqrt[Pi/6006]*u^11)/(153216000*b^3*E^u) + 
      (9719*d^2*K1*M^5*Sqrt[Pi/6006]*u^11)/(29953728000*b^3*E^u) + 
      (52001*d^4*K1*M^5*Sqrt[Pi/6006]*u^11)/(59907456000*b^3*E^u) - 
      (719*d^6*K1*M^5*Sqrt[Pi/6006]*u^11)/(599074560*b^3*E^u) - 
      (2029*d^8*K1*M^5*Sqrt[Pi/6006]*u^11)/(1711641600*b^3*E^u) + 
      (239*d^10*K1*M^5*Sqrt[Pi/6006]*u^11)/(285273600*b^3*E^u) + 
      (199*d^12*K1*M^5*Sqrt[Pi/6006]*u^11)/(570547200*b^3*E^u) - 
      (1175183*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(6470005248000*b^3) - 
      (111575873*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(12940010496000*b^3) + 
      (139269161*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(2772859392000*b^3) - 
      (886188749*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(38820031488000*b^3) - 
      (52837163*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(3235002624000*b^3) - 
      (30769*d^4*K1^2*M^5*Sqrt[(7*Pi)/858]*u^11)/(7220988000*b^3) + 
      (29417153*d^6*K0^2*M^5*Sqrt[(11*Pi)/546]*u^11)/(12940010496000*b^3) - 
      (937579*d^14*K1^2*M^5*Sqrt[(11*Pi)/546]*u^11)/(12940010496000*b^3) + 
      (53*d^10*K0*M^5*Sqrt[(13*Pi)/462]*u^11)/(855820800*b^3*E^u) + 
      (84698791*d^6*K1^2*M^5*Sqrt[(13*Pi)/462]*u^11)/(38820031488000*b^3) + 
      (d^2*K0*M^5*Sqrt[Pi/6006]*u^12)/(35659200*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/6006]*u^12)/(10697760*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/6006]*u^12)/(10697760*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/6006]*u^12)/(35659200*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/6006]*u^12)/(35659200*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/6006]*u^12)/(10697760*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/6006]*u^12)/(10697760*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/6006]*u^12)/(35659200*b^3*E^u) - 
      (139241*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(3235002624000*b^3) - 
      (182111*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(89861184000*b^3) + 
      (31315877*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(4852503936000*b^3) + 
      (7176467*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(570882816000*b^3) - 
      (6166663*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(1213125984000*b^3) - 
      (13787437*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(3235002624000*b^3) - 
      (65171*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(231071616000*b^3) + 
      (d^4*K0*M^5*Sqrt[(7*Pi)/858]*u^12)/(106977600*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(7*Pi)/858]*u^12)/(106977600*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(7*Pi)/858]*u^12)/(106977600*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(7*Pi)/858]*u^12)/(106977600*b^3*E^u) - 
      (11051*d^4*K0*K1*M^5*Sqrt[(143*Pi)/42]*u^12)/(215666841600*b^3) - 
      (569*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(231071616000*b^3) - 
      (69287*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(808750656000*b^3) - 
      (564973*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(1617501312000*b^3) + 
      (3053*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(12131259840*b^3) + 
      (610801*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(970500787200*b^3) - 
      (94933*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(485250393600*b^3) - 
      (73039*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(323500262400*b^3) - 
      (359*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(16175013120*b^3) - 
      (146039*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(1617501312000*b^3) + 
      (59491*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(231071616000*b^3) + 
      (1107401*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(1617501312000*b^3) - 
      (324421*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(1617501312000*b^3) - 
      (4657*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(179722368000*b^3) - 
      (107*K1^2*M^5*Sqrt[(13*Pi)/462]*u^13)/(539167104000*b^3) - 
      (46661*d^4*K1^2*M^5*Sqrt[(13*Pi)/462]*u^13)/(1617501312000*b^3) - 
      (30823*d^12*K1^2*M^5*Sqrt[(13*Pi)/462]*u^13)/(1617501312000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(4493059200*b^3) - 
      (41*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(4621432320*b^3) - 
      (3973*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(80875065600*b^3) + 
      (27901*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(2426251968000*b^3) + 
      (7979*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(75820374000*b^3) - 
      (3389*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(346607424000*b^3) - 
      (2411*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(57767904000*b^3) - 
      (809*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(115535808000*b^3) - 
      (K0^2*M^5*Sqrt[Pi/6006]*u^15)/(80875065600*b^3) - 
      (29*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(80875065600*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(427910400*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(11553580800*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(11553580800*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(462143232*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(2310716160*b^3) - 
      (K1^2*M^5*Sqrt[Pi/6006]*u^15)/(80875065600*b^3) - 
      (29*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(80875065600*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(427910400*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(11553580800*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(11553580800*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(462143232*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(2310716160*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(143*Pi)/42]*u^15)/(26958355200*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(143*Pi)/42]*u^15)/(26958355200*b^3))/Pi, 
    ((((-1059481*I)/3993830400)*d^8*K0*K1*M^5*Sqrt[13/(462*Pi)]*u^3)/b^3 + 
      (((2211*I)/23772800)*d^10*K0*K1*M^5*Sqrt[33/(182*Pi)]*u^3)/b^3 - 
      (((313*I)/9984576)*d^6*K0*K1*M^5*Sqrt[143/(42*Pi)]*u^3)/b^3 + 
      (((33*I)/9509120)*d^12*K0*K1*M^5*Sqrt[231/(26*Pi)]*u^3)/b^3 + 
      (149*d^2*K1^2*M^5*Sqrt[(3*Pi)/2002]*u^3)/(237728*b^3) + 
      (813*d^4*K1^2*M^5*Sqrt[(3*Pi)/2002]*u^3)/(475456*b^3) + 
      (K1^2*M^5*Sqrt[(21*Pi)/286]*u^3)/(475456*b^3) + 
      (3*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(3803648*b^3) + 
      (333*d^4*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(3803648*b^3) - 
      (33*d^6*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(250240*b^3) + 
      (891*d^10*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(9509120*b^3) + 
      (99*d^12*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(3803648*b^3) - 
      (113*d^6*K1^2*M^5*Sqrt[(39*Pi)/154]*u^3)/(594320*b^3) + 
      (9*d^2*K0^2*M^5*Sqrt[(231*Pi)/26]*u^3)/(1901824*b^3) - 
      (297*d^8*K0^2*M^5*Sqrt[(231*Pi)/26]*u^3)/(19018240*b^3) - 
      (37*d^8*K1^2*M^5*Sqrt[(429*Pi)/14]*u^3)/(2377280*b^3) + 
      (3*d^10*K1^2*M^5*Sqrt[(429*Pi)/14]*u^3)/(237728*b^3) + 
      (9*d^12*K1^2*M^5*Sqrt[(429*Pi)/14]*u^3)/(2377280*b^3) + 
      (((27259*I)/998457600)*K0*K1*M^5*u^3)/(b^3*Sqrt[6006*Pi]) + 
      (((560383*I)/499228800)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[6006*Pi]) + 
      (((2834921*I)/998457600)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[6006*Pi]) + 
      (((11425*I)/159753216)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[6006*Pi]) - 
      (((14597*I)/95091200)*d^8*K0^2*M^5*Sqrt[11/(546*Pi)]*u^4)/b^3 - 
      (((43153919*I)/119814912000)*d^8*K1^2*M^5*Sqrt[11/(546*Pi)]*u^4)/b^3 + 
      (((1768199*I)/6656384000)*d^10*K1^2*M^5*Sqrt[11/(546*Pi)]*u^4)/b^3 + 
      (((33521*I)/380364800)*d^12*K1^2*M^5*Sqrt[11/(546*Pi)]*u^4)/b^3 + 
      (((2211*I)/47545600)*d^10*K0^2*M^5*Sqrt[33/(182*Pi)]*u^4)/b^3 - 
      (((313*I)/19969152)*d^6*K0^2*M^5*Sqrt[143/(42*Pi)]*u^4)/b^3 + 
      (((33*I)/19018240)*d^12*K0^2*M^5*Sqrt[231/(26*Pi)]*u^4)/b^3 + 
      (418127*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(2662553600*b^3) + 
      (2068279*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(115763200*b^3) - 
      (5843881*d^6*K0*K1*M^5*Sqrt[(3*Pi)/2002]*u^4)/(665638400*b^3) + 
      (804233*d^2*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^4)/(1331276800*b^3) - 
      (1839967*d^8*K0*K1*M^5*Sqrt[(33*Pi)/182]*u^4)/(2662553600*b^3) + 
      (766083*d^10*K0*K1*M^5*Sqrt[(33*Pi)/182]*u^4)/(1331276800*b^3) + 
      (88499*d^12*K0*K1*M^5*Sqrt[(33*Pi)/182]*u^4)/(532510720*b^3) + 
      (((27259*I)/1996915200)*K0^2*M^5*u^4)/(b^3*Sqrt[6006*Pi]) + 
      (((560383*I)/998457600)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[6006*Pi]) + 
      (((2834921*I)/1996915200)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[6006*Pi]) + 
      (((196708073*I)/9225748224000)*K1^2*M^5*u^4)/(b^3*Sqrt[6006*Pi]) + 
      (((1463332867*I)/1537624704000)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[6006*Pi]) + 
      (((3720735301*I)/1317964032000)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[6006*Pi]) - 
      (((781182167*I)/209676096000)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[6006*Pi]) + 
      (((34653431*I)/384406176000)*d^2*K0*K1*M^5*Sqrt[13/(462*Pi)]*u^5)/b^3 + 
      (((65441777*I)/263592806400)*d^4*K0*K1*M^5*Sqrt[13/(462*Pi)]*u^5)/b^3 + 
      (((3799*I)/10650214400)*K0*K1*M^5*Sqrt[33/(182*Pi)]*u^5)/b^3 + 
      (279527*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(5325107200*b^3) + 
      (19362559*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(159753216000*b^3) + 
      (416616311*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(79876608000*b^3) - 
      (204810257*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(10650214400*b^3) + 
      (3532799*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(231526400*b^3) - 
      (3940161*d^6*K0^2*M^5*Sqrt[(3*Pi)/2002]*u^5)/(1331276800*b^3) + 
      (134117*d^12*K0^2*M^5*Sqrt[(3*Pi)/2002]*u^5)/(213004288*b^3) - 
      (18238659*d^6*K1^2*M^5*Sqrt[(3*Pi)/2002]*u^5)/(2662553600*b^3) + 
      (16590723*d^12*K1^2*M^5*Sqrt[(3*Pi)/2002]*u^5)/(10650214400*b^3) + 
      (2951947*d^4*K0^2*M^5*Sqrt[(11*Pi)/546]*u^5)/(5325107200*b^3) + 
      (1584623*d^4*K1^2*M^5*Sqrt[(11*Pi)/546]*u^5)/(1201152000*b^3) + 
      (19937*d^2*K0^2*M^5*Sqrt[(13*Pi)/462]*u^5)/(115763200*b^3) + 
      (521643*d^10*K0^2*M^5*Sqrt[(33*Pi)/182]*u^5)/(2662553600*b^3) - 
      (97619*d^8*K0^2*M^5*Sqrt[(429*Pi)/14]*u^5)/(5325107200*b^3) + 
      (((6810329*I)/434152857600)*K0*K1*M^5*u^5)/(b^3*Sqrt[6006*Pi]) - 
      (((2654216827*I)/576609264000)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[6006*Pi]) - 
      (((510434647*I)/119814912000)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[6006*Pi]) + 
      (((5650441*I)/1664096000)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[6006*Pi]) + 
      (((23291*I)/22374400)*d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[6006*Pi]) - 
      (((1422137*I)/1150223155200)*K1^2*M^5*Sqrt[11/(546*Pi)]*u^6)/b^3 + 
      (((2445212291*I)/11502231552000)*d^12*K1^2*M^5*Sqrt[11/(546*Pi)]*u^6)/
       b^3 + (((295528591*I)/4518733824000)*d^6*K0^2*M^5*Sqrt[13/(462*Pi)]*
        u^6)/b^3 - (((680836097*I)/3690299289600)*d^6*K1^2*M^5*
        Sqrt[13/(462*Pi)]*u^6)/b^3 - (((548849513*I)/11502231552000)*d^8*K1^2*
        M^5*Sqrt[13/(462*Pi)]*u^6)/b^3 + (((11742341*I)/2050166272000)*d^2*
        K0^2*M^5*Sqrt[39/(154*Pi)]*u^6)/b^3 + 
      (113865887*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(26625536000*b^3) + 
      (91495319*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(7607296000*b^3) - 
      (44634787*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/(2662553600*b^3) - 
      (3382377*d^8*K0*K1*M^5*Sqrt[(3*Pi)/2002]*u^6)/(626483200*b^3) + 
      (14055313*d^12*K0*K1*M^5*Sqrt[(3*Pi)/2002]*u^6)/(10650214400*b^3) + 
      (5160719*d^10*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^6)/(5325107200*b^3) + 
      (12307*K0*K1*M^5*Sqrt[(429*Pi)/14]*u^6)/(53251072000*b^3) + 
      (((82167961*I)/18451496448000)*K0^2*M^5*u^6)/(b^3*Sqrt[6006*Pi]) + 
      (((133721443*I)/188280576000)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[6006*Pi]) - 
      (((393141981163*I)/221417957376000)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[6006*Pi]) - (((1857883*I)/1917038592)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[6006*Pi]) + (((19433179*I)/26625536000)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[6006*Pi]) + (((43091*I)/190182400)*d^12*K0^2*M^5*u^6)/
       (b^3*Sqrt[6006*Pi]) + (((11994431599*I)/442835914752000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[6006*Pi]) + (((1983484813*I)/3354817536000)*d^2*K1^2*M^5*
        u^6)/(b^3*Sqrt[6006*Pi]) + (((791818147*I)/485565696000)*d^4*K1^2*M^5*
        u^6)/(b^3*Sqrt[6006*Pi]) - (((16424365459*I)/11502231552000)*d^8*K1^2*
        M^5*u^6)/(b^3*Sqrt[6006*Pi]) + (((92220391*I)/53251072000)*d^10*K1^2*
        M^5*u^6)/(b^3*Sqrt[6006*Pi]) - (((21382868593*I)/11502231552000)*d^12*
        K1^2*M^5*u^6)/(b^3*Sqrt[6006*Pi]) - 
      (((760021267*I)/2300446310400)*d^8*K0*K1*M^5*Sqrt[11/(546*Pi)]*u^7)/
       b^3 + (((8603*I)/1901824000)*d^12*K0*K1*M^5*Sqrt[77/(78*Pi)]*u^7)/
       b^3 + (340297*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(19969152000*b^3) + 
      (29414477*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(39938304000*b^3) + 
      (83738309*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(39938304000*b^3) - 
      (3810343*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(1331276800*b^3) - 
      (959807*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(332819200*b^3) + 
      (5811691*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(2662553600*b^3) + 
      (6005477*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(239629824000*b^3) + 
      (128929993*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(119814912000*b^3) + 
      (725533007*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(239629824000*b^3) - 
      (49822657*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(11981491200*b^3) - 
      (28434079*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(6846566400*b^3) + 
      (10746859*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(3423283200*b^3) + 
      (793547*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(760729600*b^3) + 
      (48681*d^12*K0^2*M^5*Sqrt[(39*Pi)/154]*u^7)/(2662553600*b^3) + 
      (((32754067*I)/5032226304000)*K0*K1*M^5*u^7)/(b^3*Sqrt[6006*Pi]) + 
      (((4601686597*I)/13838622336000)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[6006*Pi]) + (((31237339477*I)/27677244672000)*d^4*K0*K1*M^5*
        u^7)/(b^3*Sqrt[6006*Pi]) - (((12976465409*I)/9225748224000)*d^6*K0*K1*
        M^5*u^7)/(b^3*Sqrt[6006*Pi]) + (((1569716843*I)/766815436800)*d^8*K0*
        K1*M^5*u^7)/(b^3*Sqrt[6006*Pi]) + (((15678343*I)/13312768000)*d^10*K0*
        K1*M^5*u^7)/(b^3*Sqrt[6006*Pi]) + (((67*I)/12512000)*d^12*K0^2*M^5*
        Sqrt[11/(546*Pi)]*u^8)/b^3 - (((14746381739*I)/138026778624000)*d^8*
        K1^2*M^5*Sqrt[11/(546*Pi)]*u^8)/b^3 - 
      (((1807*I)/84080640)*d^8*K0^2*M^5*Sqrt[13/(462*Pi)]*u^8)/b^3 - 
      (((31227082373*I)/15942092931072000)*d^4*K1^2*M^5*Sqrt[13/(462*Pi)]*
        u^8)/b^3 + (6779953*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (11981491200*b^3) - (3247253*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (1497686400*b^3) + (171053*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (104186880*b^3) + (5939*d^12*K0*K1*M^5*Sqrt[(3*Pi)/2002]*u^8)/
       (31324160*b^3) + (6437*K0*K1*M^5*Sqrt[(7*Pi)/858]*u^8)/
       (3423283200*b^3) - (50909*d^8*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^8)/
       (252241920*b^3) + (2946803*d^4*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^8)/
       (23962982400*b^3) + (((17603*I)/23122176000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) + (((33616879*I)/802238976000)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) + (((399248233*I)/2306437056000)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) - (((101609213*I)/576609264000)*d^6*K0^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) + (((14452453*I)/79876608000)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) + (((4463839*I)/3459655584000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) + (((1101617831*I)/18451496448000)*d^2*K1^2*M^5*
        u^8)/(b^3*Sqrt[6006*Pi]) + (((3997288949441*I)/15942092931072000)*d^4*
        K1^2*M^5*u^8)/(b^3*Sqrt[6006*Pi]) - 
      (((574224713*I)/2594741688000)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[6006*Pi]) + 
      (((36062870131*I)/46008926208000)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) + (((374833*I)/1566208000)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) + (((4141*I)/47545600)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) + (((9838271*I)/1643175936000)*d^12*K0*K1*M^5*
        Sqrt[7/(858*Pi)]*u^9)/b^3 + (((32793263*I)/25880020992000)*d^8*K0*K1*
        M^5*Sqrt[143/(42*Pi)]*u^9)/b^3 + (175291*K0^2*M^5*Sqrt[Pi/6006]*u^9)/
       (119814912000*b^3) + (3770909*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^9)/
       (59907456000*b^3) + (21248221*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^9)/
       (119814912000*b^3) - (358991*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^9)/
       (1497686400*b^3) - (844469*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^9)/
       (3423283200*b^3) + (12781*K1^2*M^5*Sqrt[Pi/6006]*u^9)/
       (7047936000*b^3) + (4670443*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^9)/
       (59907456000*b^3) + (26303107*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^9)/
       (119814912000*b^3) - (177857*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^9)/
       (599074560*b^3) - (1460281*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^9)/
       (4792596480*b^3) + (38417*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^9)/
       (173644800*b^3) + (8247*d^12*K0^2*M^5*Sqrt[(3*Pi)/2002]*u^9)/
       (380364800*b^3) + (3923*d^12*K1^2*M^5*Sqrt[(11*Pi)/546]*u^9)/
       (532510720*b^3) + (4729*d^10*K0^2*M^5*Sqrt[(13*Pi)/462]*u^9)/
       (342328320*b^3) + (((1554653*I)/2594741688000)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[6006*Pi]) + (((1016394971*I)/41515867008000)*d^2*K0*K1*M^5*
        u^9)/(b^3*Sqrt[6006*Pi]) + (((184728517*I)/1887084864000)*d^4*K0*K1*
        M^5*u^9)/(b^3*Sqrt[6006*Pi]) - (((72572821*I)/1037896675200)*d^6*K0*
        K1*M^5*u^9)/(b^3*Sqrt[6006*Pi]) - (((10037882689*I)/25880020992000)*
        d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[6006*Pi]) + 
      (((6321797*I)/59907456000)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[6006*Pi]) + 
      (((2029787*I)/328635187200)*d^12*K0*K1*M^5*u^9)/(b^3*Sqrt[6006*Pi]) + 
      (((587*I)/713184000)*d^12*K0^2*M^5*Sqrt[7/(858*Pi)]*u^10)/b^3 - 
      (((823*I)/422876160)*d^8*K0^2*M^5*Sqrt[11/(546*Pi)]*u^10)/b^3 + 
      (((71*I)/106977600)*d^12*K1^2*M^5*Sqrt[11/(546*Pi)]*u^10)/b^3 + 
      (1073*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(1664096000*b^3) + 
      (413681*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(14976864000*b^3) + 
      (8429*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(108528000*b^3) - 
      (157583*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(1497686400*b^3) - 
      (16853*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(157651200*b^3) + 
      (230081*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(2995372800*b^3) + 
      (47*d^12*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^10)/(20801200*b^3) + 
      (((2761177*I)/41515867008000)*K0^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) + 
      (((99743353*I)/41515867008000)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) + 
      (((32898991*I)/4151586700800)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) - 
      (((7549379*I)/2306437056000)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) + 
      (((510793*I)/59907456000)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) + 
      (((9133303*I)/124547601024000)*K1^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) + 
      (((40492429*I)/13838622336000)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) + 
      (((113716583*I)/12454760102400)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[6006*Pi]) - (((225292723*I)/62273800512000)*d^6*K1^2*M^5*
        u^10)/(b^3*Sqrt[6006*Pi]) - (((40317521*I)/1617501312000)*d^8*K1^2*
        M^5*u^10)/(b^3*Sqrt[6006*Pi]) + (((3391*I)/372096000)*d^10*K1^2*M^5*
        u^10)/(b^3*Sqrt[6006*Pi]) - (((697*I)/63431424000)*K0*K1*M^5*
        Sqrt[11/(546*Pi)]*u^11)/b^3 + (((996937*I)/539167104000)*d^10*K0*K1*
        M^5*Sqrt[11/(546*Pi)]*u^11)/b^3 + (179*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (3744216000*b^3) + (1433*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (713184000*b^3) + (84421*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (14976864000*b^3) - (3823*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (499228800*b^3) + (29*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (13312768*b^3) + (479*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(8986118400*b^3) + 
      (20369*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(8986118400*b^3) + 
      (127*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(20058300*b^3) - 
      (7759*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(898611840*b^3) - 
      (15461*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(1797223680*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(11*Pi)/546]*u^11)/(15765120*b^3) + 
      (1487*d^10*K0^2*M^5*Sqrt[(11*Pi)/546]*u^11)/(2995372800*b^3) + 
      (1669*d^10*K1^2*M^5*Sqrt[(11*Pi)/546]*u^11)/(2995372800*b^3) + 
      (283*d^12*K1^2*M^5*Sqrt[(13*Pi)/462]*u^11)/(1497686400*b^3) + 
      (((438313*I)/3235002624000)*K0*K1*M^5*u^11)/(b^3*Sqrt[6006*Pi]) + 
      (((10293163*I)/10378966752000)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[6006*Pi]) + (((34529239*I)/15568450128000)*d^4*K0*K1*M^5*
        u^11)/(b^3*Sqrt[6006*Pi]) - (((20743*I)/39817008000)*d^6*K0*K1*M^5*
        u^11)/(b^3*Sqrt[6006*Pi]) - (((69101*I)/10109383200)*d^8*K0*K1*M^5*
        u^11)/(b^3*Sqrt[6006*Pi]) - (((10256999*I)/539167104000)*d^10*K0*K1*
        M^5*u^11)/(b^3*Sqrt[6006*Pi]) + (((131*I)/46512000)*d^12*K0*K1*M^5*
        u^11)/(b^3*Sqrt[6006*Pi]) + ((I/31464000)*d^12*K0^2*M^5*
        Sqrt[7/(858*Pi)]*u^12)/b^3 + (((29*I)/171164160)*d^10*K1^2*M^5*
        Sqrt[7/(858*Pi)]*u^12)/b^3 + (((47*I)/539167104000)*K0^2*M^5*
        Sqrt[11/(546*Pi)]*u^12)/b^3 + (((47*I)/539167104000)*K1^2*M^5*
        Sqrt[11/(546*Pi)]*u^12)/b^3 + (((33667*I)/808750656000)*d^2*K1^2*M^5*
        Sqrt[11/(546*Pi)]*u^12)/b^3 - (((193*I)/14441976000)*d^6*K1^2*M^5*
        Sqrt[11/(546*Pi)]*u^12)/b^3 + (((20591*I)/808750656000)*d^4*K0^2*M^5*
        Sqrt[13/(462*Pi)]*u^12)/b^3 - (((193*I)/11893392000)*d^8*K1^2*M^5*
        Sqrt[13/(462*Pi)]*u^12)/b^3 + (((31*I)/641865600)*d^12*K1^2*M^5*
        Sqrt[13/(462*Pi)]*u^12)/b^3 + (5573*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (11232648000*b^3) + (10079*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (7488432000*b^3) - (139*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (74884320*b^3) - (d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(547200*b^3) + 
      (83*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(64186560*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/(1860480*b^3) + 
      (K0*K1*M^5*Sqrt[(13*Pi)/462]*u^12)/(1182384000*b^3) - 
      (((3127*I)/1617501312000)*K0^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) + 
      (((3923*I)/67395888000)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((2381*I)/12837312000)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((10567*I)/101093832000)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((2479*I)/10641456000)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((73*I)/832048000)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((3127*I)/1617501312000)*K1^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((12031*I)/29953728000)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) + 
      (((107*I)/601749000)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((39233*I)/29953728000)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((1217*I)/3209328000)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      ((I/41602400)*d^10*K0*K1*M^5*Sqrt[3/(2002*Pi)]*u^13)/b^3 + 
      ((I/133722000)*d^12*K0*K1*M^5*Sqrt[7/(858*Pi)]*u^13)/b^3 + 
      (((2273*I)/101093832000)*d^4*K0*K1*M^5*Sqrt[11/(546*Pi)]*u^13)/b^3 - 
      (((41*I)/2973348000)*d^6*K0*K1*M^5*Sqrt[13/(462*Pi)]*u^13)/b^3 + 
      (d^2*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(53488800*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(16046640*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(16046640*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(53488800*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(53488800*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(16046640*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(16046640*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(53488800*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(7*Pi)/858]*u^13)/(160466400*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(7*Pi)/858]*u^13)/(160466400*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(7*Pi)/858]*u^13)/(160466400*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(7*Pi)/858]*u^13)/(160466400*b^3) - 
      (((197*I)/50546916000)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[6006*Pi]) - 
      (((6157*I)/33697944000)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[6006*Pi]) + 
      (((227*I)/2406996000)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[6006*Pi]) + 
      (((139*I)/3159182250)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[6006*Pi]))/Pi, 
    ((2851*d^2*K1*M^5*Sqrt[Pi/6006]*u)/(7607296*b^3*E^u) - 
      (396623*d^6*K1*M^5*Sqrt[Pi/6006]*u)/(38036480*b^3*E^u) - 
      (5845*d^4*K1*M^5*Sqrt[(7*Pi)/858]*u)/(3803648*b^3*E^u) + 
      (12953*d^8*K1*M^5*Sqrt[(13*Pi)/462]*u)/(4754560*b^3*E^u) + 
      (K1*M^5*Sqrt[(91*Pi)/66]*u)/(1901824*b^3*E^u) + 
      (47*d^10*K1*M^5*Sqrt[(143*Pi)/42]*u)/(38036480*b^3*E^u) - 
      (607*d^12*K1*M^5*Sqrt[(429*Pi)/14]*u)/(19018240*b^3*E^u) - 
      (101*d^14*K1*M^5*Sqrt[(429*Pi)/14]*u)/(38036480*b^3*E^u) - 
      (739*K0*M^5*Sqrt[Pi/6006]*u^2)/(4754560*b^3*E^u) - 
      (1226189*d^2*K0*M^5*Sqrt[Pi/6006]*u^2)/(152145920*b^3*E^u) - 
      (2405929*d^4*K0*M^5*Sqrt[Pi/6006]*u^2)/(76072960*b^3*E^u) + 
      (2202281*d^8*K0*M^5*Sqrt[Pi/6006]*u^2)/(38036480*b^3*E^u) + 
      (2851*d^2*K1*M^5*Sqrt[Pi/6006]*u^2)/(7607296*b^3*E^u) - 
      (396623*d^6*K1*M^5*Sqrt[Pi/6006]*u^2)/(38036480*b^3*E^u) - 
      (5845*d^4*K1*M^5*Sqrt[(7*Pi)/858]*u^2)/(3803648*b^3*E^u) - 
      (72757*d^10*K0*M^5*Sqrt[(11*Pi)/546]*u^2)/(30429184*b^3*E^u) + 
      (303329*d^6*K0*M^5*Sqrt[(13*Pi)/462]*u^2)/(152145920*b^3*E^u) + 
      (12953*d^8*K1*M^5*Sqrt[(13*Pi)/462]*u^2)/(4754560*b^3*E^u) - 
      (7925*d^12*K0*M^5*Sqrt[(33*Pi)/182]*u^2)/(15214592*b^3*E^u) - 
      (2237*d^14*K0*M^5*Sqrt[(33*Pi)/182]*u^2)/(152145920*b^3*E^u) + 
      (K1*M^5*Sqrt[(91*Pi)/66]*u^2)/(1901824*b^3*E^u) + 
      (47*d^10*K1*M^5*Sqrt[(143*Pi)/42]*u^2)/(38036480*b^3*E^u) - 
      (607*d^12*K1*M^5*Sqrt[(429*Pi)/14]*u^2)/(19018240*b^3*E^u) - 
      (101*d^14*K1*M^5*Sqrt[(429*Pi)/14]*u^2)/(38036480*b^3*E^u) - 
      (739*K0*M^5*Sqrt[Pi/6006]*u^3)/(4754560*b^3*E^u) - 
      (1226189*d^2*K0*M^5*Sqrt[Pi/6006]*u^3)/(152145920*b^3*E^u) - 
      (2405929*d^4*K0*M^5*Sqrt[Pi/6006]*u^3)/(76072960*b^3*E^u) + 
      (2202281*d^8*K0*M^5*Sqrt[Pi/6006]*u^3)/(38036480*b^3*E^u) - 
      (446989*K1*M^5*Sqrt[Pi/6006]*u^3)/(1331276800*b^3*E^u) - 
      (720410491*d^2*K1*M^5*Sqrt[Pi/6006]*u^3)/(42600857600*b^3*E^u) + 
      (477223231*d^6*K1*M^5*Sqrt[Pi/6006]*u^3)/(8520171520*b^3*E^u) - 
      (6965629823*d^10*K1*M^5*Sqrt[Pi/6006]*u^3)/(127802572800*b^3*E^u) - 
      (2123762317*d^12*K1*M^5*Sqrt[Pi/6006]*u^3)/(63901286400*b^3*E^u) - 
      (104618081*d^14*K1*M^5*Sqrt[Pi/6006]*u^3)/(127802572800*b^3*E^u) - 
      (62529329*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^3)/(5294678016*b^3) + 
      (27568279*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^3)/(3309173760*b^3) - 
      (64593427*d^4*K1*M^5*Sqrt[(3*Pi)/2002]*u^3)/(3042918400*b^3*E^u) - 
      (3018243*d^2*K1^2*M^5*Sqrt[(3*Pi)/2002]*u^3)/(1764892672*b^3) - 
      (185545*K1^2*M^5*Sqrt[(7*Pi)/858]*u^3)/(10589356032*b^3) - 
      (72757*d^10*K0*M^5*Sqrt[(11*Pi)/546]*u^3)/(30429184*b^3*E^u) + 
      (7441297*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(423574241280*b^3) + 
      (92118409*d^2*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(105893560320*b^3) + 
      (8898931*d^4*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(2786672640*b^3) - 
      (312457511*d^6*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(105893560320*b^3) - 
      (1187998687*d^8*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(211787120640*b^3) + 
      (301673779*d^10*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(105893560320*b^3) + 
      (21472393*d^12*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(13236695040*b^3) + 
      (1037579*d^14*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(105893560320*b^3) - 
      (137407*d^16*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(84714848256*b^3) + 
      (303329*d^6*K0*M^5*Sqrt[(13*Pi)/462]*u^3)/(152145920*b^3*E^u) + 
      (92963707*d^8*K1*M^5*Sqrt[(13*Pi)/462]*u^3)/(10650214400*b^3*E^u) + 
      (51309673*d^6*K1^2*M^5*Sqrt[(13*Pi)/462]*u^3)/(26473390080*b^3) - 
      (7642853*d^10*K1^2*M^5*Sqrt[(13*Pi)/462]*u^3)/(5294678016*b^3) - 
      (7925*d^12*K0*M^5*Sqrt[(33*Pi)/182]*u^3)/(15214592*b^3*E^u) - 
      (2237*d^14*K0*M^5*Sqrt[(33*Pi)/182]*u^3)/(152145920*b^3*E^u) + 
      (414011*d^12*K1^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(26473390080*b^3) - 
      (5141*d^16*K1^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(3529785344*b^3) + 
      (7231*d^14*K1^2*M^5*Sqrt[(1001*Pi)/6]*u^3)/(26473390080*b^3) - 
      (1059563*K0*M^5*Sqrt[Pi/6006]*u^4)/(5325107200*b^3*E^u) - 
      (220828921*d^4*K0*M^5*Sqrt[Pi/6006]*u^4)/(6085836800*b^3*E^u) + 
      (576877751*d^6*K0*M^5*Sqrt[Pi/6006]*u^4)/(17040343040*b^3*E^u) + 
      (1343532011*d^8*K0*M^5*Sqrt[Pi/6006]*u^4)/(21300428800*b^3*E^u) - 
      (8237765303*d^10*K0*M^5*Sqrt[Pi/6006]*u^4)/(255605145600*b^3*E^u) - 
      (2300570557*d^12*K0*M^5*Sqrt[Pi/6006]*u^4)/(127802572800*b^3*E^u) - 
      (82127081*d^14*K0*M^5*Sqrt[Pi/6006]*u^4)/(255605145600*b^3*E^u) - 
      (1402567*K1*M^5*Sqrt[Pi/6006]*u^4)/(3993830400*b^3*E^u) + 
      (1503156829*d^6*K1*M^5*Sqrt[Pi/6006]*u^4)/(25560514560*b^3*E^u) - 
      (1817226157*d^12*K1*M^5*Sqrt[Pi/6006]*u^4)/(63901286400*b^3*E^u) - 
      (58172801*d^14*K1*M^5*Sqrt[Pi/6006]*u^4)/(127802572800*b^3*E^u) + 
      (135403021777*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(177901181337600*b^3) + 
      (191377434893*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(4941699481600*b^3) + 
      (74304327131*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(494169948160*b^3) - 
      (359916933973*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(2965019688960*b^3) - 
      (261325886681*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(936322007040*b^3) + 
      (714662521987*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(5801125478400*b^3) + 
      (2890407259921*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(33356471500800*b^3) + 
      (29266035593*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(26685177200640*b^3) - 
      (32726141069*d^16*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(106740708802560*b^3) - 
      (280982577*d^2*K0*M^5*Sqrt[(3*Pi)/2002]*u^4)/(85201715200*b^3*E^u) - 
      (762590247*d^10*K1*M^5*Sqrt[(3*Pi)/2002]*u^4)/(42600857600*b^3*E^u) - 
      (77357149*d^4*K1*M^5*Sqrt[(7*Pi)/858]*u^4)/(9128755200*b^3*E^u) - 
      (166179221*d^2*K1*M^5*Sqrt[(13*Pi)/462]*u^4)/(127802572800*b^3*E^u) + 
      (246660881*d^8*K1*M^5*Sqrt[(13*Pi)/462]*u^4)/(31950643200*b^3*E^u) - 
      (4937953*K0*M^5*Sqrt[Pi/6006]*u^5)/(31950643200*b^3*E^u) - 
      (1881333953*d^2*K0*M^5*Sqrt[Pi/6006]*u^5)/(255605145600*b^3*E^u) + 
      (2754696023*d^8*K0*M^5*Sqrt[Pi/6006]*u^5)/(63901286400*b^3*E^u) - 
      (81903403*d^12*K0*M^5*Sqrt[Pi/6006]*u^5)/(6726451200*b^3*E^u) - 
      (42804161*d^14*K0*M^5*Sqrt[Pi/6006]*u^5)/(255605145600*b^3*E^u) + 
      (104231136697*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(355802362675200*b^3) + 
      (19346454713*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(1289138995200*b^3) + 
      (1826418679*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(31210733568*b^3) - 
      (281319394813*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(5930039377920*b^3) + 
      (679946554559*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(14044830105600*b^3) + 
      (2217069494401*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(66712943001600*b^3) - 
      (19631160149*d^16*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(213481417605120*b^3) - 
      (17591489*K1*M^5*Sqrt[Pi/6006]*u^5)/(95851929600*b^3*E^u) - 
      (4666527911*d^2*K1*M^5*Sqrt[Pi/6006]*u^5)/(511210291200*b^3*E^u) - 
      (2823589801*d^4*K1*M^5*Sqrt[Pi/6006]*u^5)/(85201715200*b^3*E^u) + 
      (48699346229*d^6*K1*M^5*Sqrt[Pi/6006]*u^5)/(1533630873600*b^3*E^u) + 
      (2421890813*d^8*K1*M^5*Sqrt[Pi/6006]*u^5)/(42600857600*b^3*E^u) + 
      (4057002938521933*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(4579176407629824000*
        b^3) + (10161043008549107*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (228958820381491200*b^3) + (48194892147933127*d^4*K1^2*M^5*
        Sqrt[Pi/6006]*u^5)/(286198525476864000*b^3) - 
      (41883267058261*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(296501968896000*b^3) + 
      (12827990590507*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (8005553160192000*b^3) - (1480253572069*d^16*K1^2*M^5*Sqrt[Pi/6006]*
        u^5)/(6404442528153600*b^3) - (662574807*d^10*K0*M^5*
        Sqrt[(3*Pi)/2002]*u^5)/(85201715200*b^3*E^u) - 
      (1388930203*d^10*K1*M^5*Sqrt[(11*Pi)/546]*u^5)/(511210291200*b^3*E^u) - 
      (21926353*d^12*K1*M^5*Sqrt[(11*Pi)/546]*u^5)/(15035596800*b^3*E^u) - 
      (7851204921979*d^8*K1^2*M^5*Sqrt[(11*Pi)/546]*u^5)/
       (280896602112000*b^3) - (35904331*d^4*K0*M^5*Sqrt[(13*Pi)/462]*u^5)/
       (18257510400*b^3*E^u) + (100845361*d^6*K0*M^5*Sqrt[(13*Pi)/462]*u^5)/
       (51121029120*b^3*E^u) - (296575055327*d^8*K0^2*M^5*Sqrt[(13*Pi)/462]*
        u^5)/(35580236267520*b^3) - (385381*d^14*K1*M^5*Sqrt[(13*Pi)/462]*
        u^5)/(22226534400*b^3*E^u) + (28537946003117*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/462]*u^5)/(2668517720064000*b^3) + 
      (29144639540021*d^12*K1^2*M^5*Sqrt[(13*Pi)/462]*u^5)/
       (4002776580096000*b^3) + (159367711*d^14*K0^2*M^5*Sqrt[(143*Pi)/42]*
        u^5)/(53370354401280*b^3) - (12299923*K0*M^5*Sqrt[Pi/6006]*u^6)/
       (191703859200*b^3*E^u) - (19583004277*d^2*K0*M^5*Sqrt[Pi/6006]*u^6)/
       (6134523494400*b^3*E^u) - (74819783*d^4*K0*M^5*Sqrt[Pi/6006]*u^6)/
       (6457393152*b^3*E^u) - (1153756451*d^12*K0*M^5*Sqrt[Pi/6006]*u^6)/
       (204484116480*b^3*E^u) - (158060687*d^14*K0*M^5*Sqrt[Pi/6006]*u^6)/
       (2044841164800*b^3*E^u) - (22327909*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (255605145600*b^3*E^u) - (6274555711*d^2*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (1533630873600*b^3*E^u) - (84717313*d^4*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (5990745600*b^3*E^u) + (1261934683*d^6*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (90213580800*b^3*E^u) + (6166306127*d^8*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (255605145600*b^3*E^u) - (1030501523*d^10*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (80717414400*b^3*E^u) - (2655685943*d^12*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (383407718400*b^3*E^u) - (152298371*d^14*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (1533630873600*b^3*E^u) + (3328850993467903*K0*K1*M^5*Sqrt[Pi/6006]*
        u^6)/(4579176407629824000*b^3) + (8496112018700057*d^2*K0*K1*M^5*
        Sqrt[Pi/6006]*u^6)/(228958820381491200*b^3) + 
      (41295397716330067*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (286198525476864000*b^3) - (1137688276875103*d^6*K0*K1*M^5*
        Sqrt[Pi/6006]*u^6)/(9784564973568000*b^3) - 
      (1426223920616441*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (5337035440128000*b^3) + (331125522041063*d^12*K0*K1*M^5*Sqrt[Pi/6006]*
        u^6)/(4002776580096000*b^3) + (12060865696897*d^14*K0*K1*M^5*
        Sqrt[Pi/6006]*u^6)/(8005553160192000*b^3) - 
      (1244415743143*d^16*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (6404442528153600*b^3) + (185045953*d^8*K0*M^5*Sqrt[(11*Pi)/546]*u^6)/
       (102242058240*b^3*E^u) - (1936683563*d^10*K0*M^5*Sqrt[(11*Pi)/546]*
        u^6)/(2044841164800*b^3*E^u) + (5224807681*d^6*K0*M^5*
        Sqrt[(13*Pi)/462]*u^6)/(6134523494400*b^3*E^u) + 
      (24087507956807*d^10*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^6)/
       (2668517720064000*b^3) - (6004277*d^2*K0*M^5*Sqrt[Pi/6006]*u^7)/
       (5229772800*b^3*E^u) - (12231400579*d^4*K0*M^5*Sqrt[Pi/6006]*u^7)/
       (3067261747200*b^3*E^u) + (4748910037*d^6*K0*M^5*Sqrt[Pi/6006]*u^7)/
       (1226904698880*b^3*E^u) - (21780894679*d^10*K0*M^5*Sqrt[Pi/6006]*u^7)/
       (6134523494400*b^3*E^u) - (6138539039*d^12*K0*M^5*Sqrt[Pi/6006]*u^7)/
       (3067261747200*b^3*E^u) - (193266457*d^14*K0*M^5*Sqrt[Pi/6006]*u^7)/
       (6134523494400*b^3*E^u) + (3238162642457*K0^2*M^5*Sqrt[Pi/6006]*u^7)/
       (26018047770624000*b^3) + (65316264716869*d^2*K0^2*M^5*Sqrt[Pi/6006]*
        u^7)/(9954731320934400*b^3) + (30209167680733207*d^4*K0^2*M^5*
        Sqrt[Pi/6006]*u^7)/(1144794101907456000*b^3) - 
      (8576569807579*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(425415868416000*b^3) + 
      (7993645766527*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^7)/(381216817152000*b^3) + 
      (124170421622899*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^7)/
       (8005553160192000*b^3) - (8277360211*d^16*K0^2*M^5*Sqrt[Pi/6006]*u^7)/
       (228730090291200*b^3) - (3479686831*K1*M^5*Sqrt[Pi/6006]*u^7)/
       (128824993382400*b^3*E^u) + (147751889741*d^8*K1*M^5*Sqrt[Pi/6006]*
        u^7)/(18403570483200*b^3*E^u) - (75731150641*d^10*K1*M^5*
        Sqrt[Pi/6006]*u^7)/(18403570483200*b^3*E^u) - 
      (238608731*d^14*K1*M^5*Sqrt[Pi/6006]*u^7)/(6134523494400*b^3*E^u) + 
      (3388140736248539*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(16027117426704384000*
        b^3) + (83486897091940981*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (8013558713352192000*b^3) + (10941185975426321*d^4*K1^2*M^5*
        Sqrt[Pi/6006]*u^7)/(276329610805248000*b^3) - 
      (310982608696369*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (9784564973568000*b^3) - (5461404454307*d^8*K1^2*M^5*Sqrt[Pi/6006]*
        u^7)/(74125492224000*b^3) + (797586848749*d^10*K1^2*M^5*Sqrt[Pi/6006]*
        u^7)/(25414454476800*b^3) + (8912964836311*d^12*K1^2*M^5*
        Sqrt[Pi/6006]*u^7)/(381216817152000*b^3) + 
      (94138572443*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^7)/(177901181337600*b^3) - 
      (2705244798013*d^8*K0^2*M^5*Sqrt[(7*Pi)/858]*u^7)/
       (381216817152000*b^3) + (231165054473*d^14*K0^2*M^5*Sqrt[(11*Pi)/546]*
        u^7)/(8005553160192000*b^3) - (15445360127*d^2*K1*M^5*
        Sqrt[(11*Pi)/546]*u^7)/(128824993382400*b^3*E^u) - 
      (54727605677*d^4*K1*M^5*Sqrt[(11*Pi)/546]*u^7)/(128824993382400*b^3*
        E^u) - (1307683451*d^12*K1*M^5*Sqrt[(11*Pi)/546]*u^7)/
       (6134523494400*b^3*E^u) - (2907439*K0*M^5*Sqrt[(13*Pi)/462]*u^7)/
       (1533630873600*b^3*E^u) + (28958581*d^8*K0*M^5*Sqrt[(13*Pi)/462]*u^7)/
       (54772531200*b^3*E^u) + (6355195577*d^6*K1*M^5*Sqrt[(13*Pi)/462]*u^7)/
       (18403570483200*b^3*E^u) - (23058711133*d^16*K1^2*M^5*
        Sqrt[(13*Pi)/462]*u^7)/(5337035440128000*b^3) - 
      (3705332887*K0*M^5*Sqrt[Pi/6006]*u^8)/(566829970882560*b^3*E^u) - 
      (46851121673*d^2*K0*M^5*Sqrt[Pi/6006]*u^8)/(149165781811200*b^3*E^u) - 
      (3110846352767*d^4*K0*M^5*Sqrt[Pi/6006]*u^8)/(2834149854412800*b^3*
        E^u) + (38741496317*d^6*K0*M^5*Sqrt[Pi/6006]*u^8)/
       (36807140966400*b^3*E^u) + (764675490529*d^8*K0*M^5*Sqrt[Pi/6006]*u^8)/
       (404878550630400*b^3*E^u) - (2313845953*d^12*K0*M^5*Sqrt[Pi/6006]*u^8)/
       (4089682329600*b^3*E^u) - (3168937049*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (416786743296000*b^3*E^u) - (110165619521*d^2*K1*M^5*Sqrt[Pi/6006]*
        u^8)/(308059766784000*b^3*E^u) + (86275641443*d^8*K1*M^5*
        Sqrt[Pi/6006]*u^8)/(40487855063040*b^3*E^u) - 
      (97849215089*d^10*K1*M^5*Sqrt[Pi/6006]*u^8)/(92017852416000*b^3*E^u) - 
      (3475333391*d^12*K1*M^5*Sqrt[Pi/6006]*u^8)/(5412814848000*b^3*E^u) - 
      (24116579*d^14*K1*M^5*Sqrt[Pi/6006]*u^8)/(1804271616000*b^3*E^u) + 
      (883838905376279*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(8013558713352192000*
        b^3) + (11212041673110989*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (2003389678338048000*b^3) + (43785758903178983*d^4*K0*K1*M^5*
        Sqrt[Pi/6006]*u^8)/(2003389678338048000*b^3) - 
      (30698218394419*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (1834605932544000*b^3) - (54961890185003*d^8*K0*K1*M^5*Sqrt[Pi/6006]*
        u^8)/(1334258860032000*b^3) + (487081666849*d^10*K0*K1*M^5*
        Sqrt[Pi/6006]*u^8)/(29005627392000*b^3) + 
      (26540381735401*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (2001388290048000*b^3) + (342800582417*d^14*K0*K1*M^5*Sqrt[Pi/6006]*
        u^8)/(1000694145024000*b^3) - (265655280221*d^16*K0*K1*M^5*
        Sqrt[Pi/6006]*u^8)/(8005553160192000*b^3) - 
      (2802523*d^14*K0*M^5*Sqrt[(7*Pi)/858]*u^8)/(1752720998400*b^3*E^u) - 
      (3165362831*d^10*K0*M^5*Sqrt[(11*Pi)/546]*u^8)/(36807140966400*b^3*
        E^u) + (9959286583*d^6*K1*M^5*Sqrt[(11*Pi)/546]*u^8)/
       (92017852416000*b^3*E^u) - (134888692817*d^4*K1*M^5*Sqrt[(13*Pi)/462]*
        u^8)/(1417074927206400*b^3*E^u) - (310210561*K0*M^5*Sqrt[Pi/6006]*
        u^9)/(208393371648000*b^3*E^u) - (385353324641*d^2*K0*M^5*
        Sqrt[Pi/6006]*u^9)/(5418227662848000*b^3*E^u) - 
      (565398468301*d^4*K0*M^5*Sqrt[Pi/6006]*u^9)/(2302746756710400*b^3*
        E^u) + (281706796297*d^6*K0*M^5*Sqrt[Pi/6006]*u^9)/
       (1196232081408000*b^3*E^u) + (22113371677*d^8*K0*M^5*Sqrt[Pi/6006]*
        u^9)/(52634211581952*b^3*E^u) - (18727905967*d^10*K0*M^5*
        Sqrt[Pi/6006]*u^9)/(92017852416000*b^3*E^u) - 
      (176619007*d^12*K0*M^5*Sqrt[Pi/6006]*u^9)/(1353203712000*b^3*E^u) - 
      (218573*d^14*K0*M^5*Sqrt[Pi/6006]*u^9)/(63504384000*b^3*E^u) + 
      (49424246239787*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(4006779356676096000*b^3) + 
      (4034473797427*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(1571286022225920*b^3) - 
      (4665021852977*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(2446141243392000*b^3) - 
      (43222405753*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(8895059066880*b^3) - 
      (17192585677*d^16*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(4002776580096000*b^3) - 
      (5826593273*K1*M^5*Sqrt[Pi/6006]*u^9)/(3542687318016000*b^3*E^u) - 
      (85059690949*d^2*K1*M^5*Sqrt[Pi/6006]*u^9)/(1083645532569600*b^3*E^u) - 
      (346865149333*d^4*K1*M^5*Sqrt[Pi/6006]*u^9)/(1279303753728000*b^3*
        E^u) + (6908128421*d^6*K1*M^5*Sqrt[Pi/6006]*u^9)/
       (26582935142400*b^3*E^u) + (22918910909*d^8*K1*M^5*Sqrt[Pi/6006]*u^9)/
       (49468243968000*b^3*E^u) - (2283494207*d^10*K1*M^5*Sqrt[Pi/6006]*u^9)/
       (10224205824000*b^3*E^u) + (22569521693639*K1^2*M^5*Sqrt[Pi/6006]*u^9)/
       (1335593118892032000*b^3) + (92736866839327*d^2*K1^2*M^5*Sqrt[Pi/6006]*
        u^9)/(111299426574336000*b^3) + (6468095017133539*d^4*K1^2*M^5*
        Sqrt[Pi/6006]*u^9)/(2003389678338048000*b^3) - 
      (1016788891*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(165746442240*b^3) + 
      (19743003547*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(8339117875200*b^3) + 
      (582300298373*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(285912612864000*b^3) + 
      (18863288347*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(285912612864000*b^3) - 
      (22842959639*d^16*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(4002776580096000*b^3) - 
      (4544349*d^14*K1*M^5*Sqrt[(3*Pi)/2002]*u^9)/(3408068608000*b^3*E^u) + 
      (5358314845193*d^2*K0^2*M^5*Sqrt[(11*Pi)/546]*u^9)/
       (91063167197184000*b^3) + (976819703*d^14*K0^2*M^5*Sqrt[(11*Pi)/546]*
        u^9)/(222376476672000*b^3) - (302319533*d^12*K1*M^5*Sqrt[(11*Pi)/546]*
        u^9)/(23004463104000*b^3*E^u) + (2519651021*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/462]*u^9)/(17253347328000*b^3) + 
      (81928596683*d^12*K0^2*M^5*Sqrt[(13*Pi)/462]*u^9)/
       (667129430016000*b^3) - (4078773322973*d^6*K1^2*M^5*Sqrt[(13*Pi)/462]*
        u^9)/(22015271190528000*b^3) - (241786891*K0*M^5*Sqrt[Pi/6006]*u^10)/
       (885671829504000*b^3*E^u) - (5033642239*d^2*K0*M^5*Sqrt[Pi/6006]*u^10)/
       (383791126118400*b^3*E^u) - (522615290761*d^4*K0*M^5*Sqrt[Pi/6006]*
        u^10)/(11513733783552000*b^3*E^u) + 
      (40526471*d^6*K0*M^5*Sqrt[Pi/6006]*u^10)/(934556313600*b^3*E^u) + 
      (126083235769*d^8*K0*M^5*Sqrt[Pi/6006]*u^10)/(1644819111936000*b^3*
        E^u) - (12023477*d^10*K0*M^5*Sqrt[Pi/6006]*u^10)/
       (338300928000*b^3*E^u) - (285058687*d^12*K0*M^5*Sqrt[Pi/6006]*u^10)/
       (11502231552000*b^3*E^u) - (292769*d^14*K0*M^5*Sqrt[Pi/6006]*u^10)/
       (319506432000*b^3*E^u) - (137752007*d^2*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (9721700352000*b^3*E^u) + (21018901619*d^6*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (448587030528000*b^3*E^u) + (290548603*d^8*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (3504586176000*b^3*E^u) - (1318181281*d^10*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (34506694656000*b^3*E^u) - (154735831*d^12*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (5751115776000*b^3*E^u) - (1711667*d^14*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (1643175936000*b^3*E^u) + (9169127050439*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (1502542258753536000*b^3) + (116656940598839*d^2*K0*K1*M^5*
        Sqrt[Pi/6006]*u^10)/(375635564688384000*b^3) + 
      (92160904878533*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (75127112937676800*b^3) - (3691821611*d^6*K0*K1*M^5*Sqrt[Pi/6006]*
        u^10)/(4186473984000*b^3) - (92405889601*d^8*K0*K1*M^5*Sqrt[Pi/6006]*
        u^10)/(39501084672000*b^3) + (320370378077*d^10*K0*K1*M^5*
        Sqrt[Pi/6006]*u^10)/(375260304384000*b^3) + 
      (231639959*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(7505206087680*b^3) - 
      (534069439*d^16*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(214434459648000*b^3) - 
      (1636553*K1*M^5*Sqrt[(11*Pi)/546]*u^10)/(60386715648000*b^3*E^u) - 
      (82525453*d^4*K1*M^5*Sqrt[(11*Pi)/546]*u^10)/(18471230668800*b^3*E^u) + 
      (27144098993*d^12*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^10)/
       (375260304384000*b^3) - (33399319397*d^2*K0*M^5*Sqrt[Pi/6006]*u^11)/
       (17270600675328000*b^3*E^u) - (124564243*d^4*K0*M^5*Sqrt[Pi/6006]*
        u^11)/(18179579658240*b^3*E^u) + (1440575849*d^6*K0*M^5*Sqrt[Pi/6006]*
        u^11)/(224293515264000*b^3*E^u) + (369957421*d^8*K0*M^5*Sqrt[Pi/6006]*
        u^11)/(32463535104000*b^3*E^u) - (85031347*d^10*K0*M^5*Sqrt[Pi/6006]*
        u^11)/(17253347328000*b^3*E^u) - (64133*d^14*K0*M^5*Sqrt[Pi/6006]*
        u^11)/(302690304000*b^3*E^u) + (1438224481367*K0^2*M^5*Sqrt[Pi/6006]*
        u^11)/(3005084517507072000*b^3) + (775597870711*d^2*K0^2*M^5*
        Sqrt[Pi/6006]*u^11)/(31632468605337600*b^3) + 
      (295589663249827*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (3005084517507072000*b^3) - (2224215383287*d^6*K0^2*M^5*Sqrt[Pi/6006]*
        u^11)/(33022906785792000*b^3) - (33369574141*d^8*K0^2*M^5*
        Sqrt[Pi/6006]*u^11)/(176593084416000*b^3) + 
      (11260478623*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(176593084416000*b^3) + 
      (198893847157*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (3002082435072000*b^3) + (502530967*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (158004338688000*b^3) - (51804239*d^16*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (214434459648000*b^3) - (3562553*K1*M^5*Sqrt[Pi/6006]*u^11)/
       (73805985792000*b^3*E^u) - (7072334447*d^2*K1*M^5*Sqrt[Pi/6006]*u^11)/
       (3454120135065600*b^3*E^u) - (31435905311*d^4*K1*M^5*Sqrt[Pi/6006]*
        u^11)/(4317650168832000*b^3*E^u) + 
      (304629407*d^6*K1*M^5*Sqrt[Pi/6006]*u^11)/(44858703052800*b^3*E^u) + 
      (14943708293*d^8*K1*M^5*Sqrt[Pi/6006]*u^11)/(1233614333952000*b^3*
        E^u) - (89480837*d^10*K1*M^5*Sqrt[Pi/6006]*u^11)/
       (17253347328000*b^3*E^u) - (194291*d^14*K1*M^5*Sqrt[Pi/6006]*u^11)/
       (821587968000*b^3*E^u) + (20790781937*K1^2*M^5*Sqrt[Pi/6006]*u^11)/
       (37879216607232000*b^3) + (36341018547149*d^2*K1^2*M^5*Sqrt[Pi/6006]*
        u^11)/(1287893364645888000*b^3) - (446446201541*d^6*K1^2*M^5*
        Sqrt[Pi/6006]*u^11)/(5827571785728000*b^3) - 
      (1976365639121*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^11)/
       (9006247305216000*b^3) + (93027912427*d^10*K1^2*M^5*Sqrt[Pi/6006]*
        u^11)/(1286606757888000*b^3) + (24066465719*d^12*K1^2*M^5*
        Sqrt[Pi/6006]*u^11)/(310560251904000*b^3) - 
      (2668868357*d^16*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(9006247305216000*b^3) - 
      (402443*d^12*K1*M^5*Sqrt[(11*Pi)/546]*u^11)/(1078334208000*b^3*E^u) + 
      (1211731936811*d^4*K1^2*M^5*Sqrt[(11*Pi)/546]*u^11)/
       (117081214967808000*b^3) + (3226002509*d^14*K1^2*M^5*Sqrt[(11*Pi)/546]*
        u^11)/(9006247305216000*b^3) - (8357*K0*M^5*Sqrt[(13*Pi)/462]*u^11)/
       (2442109824000*b^3*E^u) - (851231*d^12*K0*M^5*Sqrt[(13*Pi)/462]*u^11)/
       (2875557888000*b^3*E^u) - (97271*K0*M^5*Sqrt[Pi/6006]*u^12)/
       (13285077442560*b^3*E^u) - (461650031*d^2*K0*M^5*Sqrt[Pi/6006]*u^12)/
       (2158825084416000*b^3*E^u) - (50389769*d^4*K0*M^5*Sqrt[Pi/6006]*u^12)/
       (62574640128000*b^3*E^u) + (16167559*d^8*K0*M^5*Sqrt[Pi/6006]*u^12)/
       (12094258176000*b^3*E^u) - (373*d^10*K0*M^5*Sqrt[Pi/6006]*u^12)/
       (750145536*b^3*E^u) - (2051243*d^12*K0*M^5*Sqrt[Pi/6006]*u^12)/
       (4313336832000*b^3*E^u) - (479*d^14*K0*M^5*Sqrt[Pi/6006]*u^12)/
       (11232648000*b^3*E^u) - (18401*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (2460199526400*b^3*E^u) - (1848661*d^2*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (8303173401600*b^3*E^u) - (55759657*d^4*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (66425387212800*b^3*E^u) + (92083*d^6*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (126862848000*b^3*E^u) + (66449161*d^8*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (47446705152000*b^3*E^u) - (109897*d^10*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (215666841600*b^3*E^u) - (2158231*d^12*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (4313336832000*b^3*E^u) - (197*d^14*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (4204032000*b^3*E^u) + (35466335669*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (265154516250624000*b^3) + (15837941835269*d^2*K0*K1*M^5*Sqrt[Pi/6006]*
        u^12)/(2253813388130304000*b^3) + (2638995079517*d^4*K0*K1*M^5*
        Sqrt[Pi/6006]*u^12)/(90152535525212160*b^3) - 
      (440351311339*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (24767180089344000*b^3) - (16172620669*d^8*K0*K1*M^5*Sqrt[Pi/6006]*
        u^12)/(281445228288000*b^3) - (3601721*d^16*K0*K1*M^5*Sqrt[Pi/6006]*
        u^12)/(36024989220864*b^3) + (898553*d^6*K0*M^5*Sqrt[(11*Pi)/546]*
        u^12)/(14018344704000*b^3*E^u) + (617081603*d^12*K0*K1*M^5*
        Sqrt[(11*Pi)/546]*u^12)/(321651689472000*b^3) + 
      (406288777*d^10*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^12)/
       (321651689472000*b^3) + (2085751*d^14*K0*K1*M^5*Sqrt[(13*Pi)/462]*
        u^12)/(19578798489600*b^3) - (31*K0*M^5*Sqrt[Pi/6006]*u^13)/
       (107833420800*b^3*E^u) - (110497*d^4*K0*M^5*Sqrt[Pi/6006]*u^13)/
       (1752293088000*b^3*E^u) + (42599*d^8*K0*M^5*Sqrt[Pi/6006]*u^13)/
       (368903808000*b^3*E^u) - (1759*d^10*K0*M^5*Sqrt[Pi/6006]*u^13)/
       (71888947200*b^3*E^u) - (1723*d^12*K0*M^5*Sqrt[Pi/6006]*u^13)/
       (38511936000*b^3*E^u) - (383*d^14*K0*M^5*Sqrt[Pi/6006]*u^13)/
       (51349248000*b^3*E^u) + (93845989*K0^2*M^5*Sqrt[Pi/6006]*u^13)/
       (15760932784128000*b^3) + (58210472657*d^2*K0^2*M^5*Sqrt[Pi/6006]*
        u^13)/(173370260625408000*b^3) + (259192038773*d^4*K0^2*M^5*
        Sqrt[Pi/6006]*u^13)/(173370260625408000*b^3) - 
      (17608940623*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(24767180089344000*b^3) - 
      (6882133499*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(2251561826304000*b^3) + 
      (1448382211*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(2251561826304000*b^3) + 
      (2675460967*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(2251561826304000*b^3) + 
      (240633397*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(2251561826304000*b^3) - 
      (85237*d^16*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(11257809131520*b^3) - 
      (243007*d^2*K1*M^5*Sqrt[Pi/6006]*u^13)/(14018344704000*b^3*E^u) - 
      (233279*d^4*K1*M^5*Sqrt[Pi/6006]*u^13)/(3504586176000*b^3*E^u) + 
      (30593*d^6*K1*M^5*Sqrt[Pi/6006]*u^13)/(737807616000*b^3*E^u) + 
      (123593*d^8*K1*M^5*Sqrt[Pi/6006]*u^13)/(1001310336000*b^3*E^u) - 
      (1061*d^10*K1*M^5*Sqrt[Pi/6006]*u^13)/(43133368320*b^3*E^u) - 
      (1249*d^14*K1*M^5*Sqrt[Pi/6006]*u^13)/(154047744000*b^3*E^u) + 
      (27230759*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(76139771904000*b^3) + 
      (93603417893*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(57790086875136000*b^3) - 
      (17977770329*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(24767180089344000*b^3) + 
      (1475331089*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(2251561826304000*b^3) + 
      (983415599*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(750520608768000*b^3) + 
      (31005203*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(250173536256000*b^3) - 
      (661879*d^16*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(75052060876800*b^3) - 
      (3*d^2*K0*M^5*Sqrt[(3*Pi)/2002]*u^13)/(535808000*b^3*E^u) + 
      (1951*d^6*K0*M^5*Sqrt[(11*Pi)/546]*u^13)/(519197952000*b^3*E^u) - 
      (K1*M^5*Sqrt[(11*Pi)/546]*u^13)/(35944473600*b^3*E^u) + 
      (28802089*K1^2*M^5*Sqrt[(13*Pi)/462]*u^13)/(57790086875136000*b^3) - 
      (578242501*d^8*K1^2*M^5*Sqrt[(13*Pi)/462]*u^13)/
       (2251561826304000*b^3) - (d^12*K1*M^5*Sqrt[(77*Pi)/78]*u^13)/
       (1604664000*b^3*E^u) - (K0*M^5*Sqrt[Pi/6006]*u^14)/
       (26958355200*b^3*E^u) - (29*d^2*K0*M^5*Sqrt[Pi/6006]*u^14)/
       (26958355200*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/6006]*u^14)/
       (142636800*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/6006]*u^14)/
       (3851193600*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/6006]*u^14)/
       (3851193600*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi/6006]*u^14)/
       (154047744*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/6006]*u^14)/
       (770238720*b^3*E^u) - (K1*M^5*Sqrt[Pi/6006]*u^14)/
       (26958355200*b^3*E^u) - (29*d^2*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (26958355200*b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (142636800*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (3851193600*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (3851193600*b^3*E^u) - (d^12*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (154047744*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (770238720*b^3*E^u) + (86004967*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (86685130312704000*b^3) + (92196103*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (2167128257817600*b^3) + (129836029*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (541782064454400*b^3) - (857873*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (27156995712000*b^3) - (14494741*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (26804307456000*b^3) + (176177*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (6701076864000*b^3) + (32825059*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (140722614144000*b^3) + (4500871*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (140722614144000*b^3) - (2663497*d^16*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (1125780913152000*b^3) + (d^8*K0*M^5*Sqrt[(143*Pi)/42]*u^14)/
       (8986118400*b^3*E^u) + (d^8*K1*M^5*Sqrt[(143*Pi)/42]*u^14)/
       (8986118400*b^3*E^u) + (3317*K0^2*M^5*Sqrt[Pi/6006]*u^15)/
       (65670553267200*b^3) + (728293*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^15)/
       (656705532672000*b^3) + (5600053*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^15)/
       (656705532672000*b^3) + (242923*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^15)/
       (281445228288000*b^3) - (5748593*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^15)/
       (281445228288000*b^3) - (195737*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^15)/
       (281445228288000*b^3) + (880189*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^15)/
       (93815076096000*b^3) + (18433*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^15)/
       (13402153728000*b^3) - (17539*d^16*K0^2*M^5*Sqrt[Pi/6006]*u^15)/
       (93815076096000*b^3) + (6199*K1^2*M^5*Sqrt[Pi/6006]*u^15)/
       (112578091315200*b^3) + (334987*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^15)/
       (281445228288000*b^3) + (97711*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^15)/
       (10423897344000*b^3) + (434293*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^15)/
       (281445228288000*b^3) - (3157829*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^15)/
       (140722614144000*b^3) - (532867*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^15)/
       (281445228288000*b^3) + (100883*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^15)/
       (9705007872000*b^3) + (180161*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^15)/
       (93815076096000*b^3) - (81079*d^16*K1^2*M^5*Sqrt[Pi/6006]*u^15)/
       (562890456576000*b^3) + (3589*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (394023319603200*b^3) + (33749*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (197011659801600*b^3) + (347969*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (197011659801600*b^3) + (41179*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (28144522828800*b^3) - (59321*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (14072261414400*b^3) + (317*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (148912819200*b^3) + (4679*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (4020646118400*b^3) + (5329*d^16*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (56289045657600*b^3) - (1321*d^10*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^16)/
       (5628904565760*b^3) - (83*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (9381507609600*b^3) - (83*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (1125780913152*b^3) - (83*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (804129223680*b^3) + (83*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (446738457600*b^3) + (83*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (446738457600*b^3) - (83*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (804129223680*b^3) - (83*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (1125780913152*b^3) - (83*d^16*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (9381507609600*b^3) - (83*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^17)/
       (9381507609600*b^3) - (83*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^17)/
       (1125780913152*b^3) - (83*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^17)/
       (804129223680*b^3) + (83*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^17)/
       (446738457600*b^3) + (83*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^17)/
       (446738457600*b^3) - (83*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^17)/
       (804129223680*b^3) - (83*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^17)/
       (1125780913152*b^3) - (83*d^16*K1^2*M^5*Sqrt[Pi/6006]*u^17)/
       (9381507609600*b^3))/Pi, 
    ((((212704763*I)/311518771200)*d^6*K0*K1*M^5*Sqrt[11/(546*Pi)]*u^3)/b^3 + 
      (((35015209*I)/23962982400)*d^8*K0*K1*M^5*Sqrt[11/(546*Pi)]*u^3)/b^3 - 
      (((789239*I)/1141094400)*d^10*K0*K1*M^5*Sqrt[11/(546*Pi)]*u^3)/b^3 - 
      (((482779*I)/1141094400)*d^12*K0*K1*M^5*Sqrt[11/(546*Pi)]*u^3)/b^3 - 
      (((341*I)/228218880)*d^14*K0*K1*M^5*Sqrt[77/(78*Pi)]*u^3)/b^3 + 
      (10781*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^3)/(5705472*b^3) + 
      (5*K1^2*M^5*Sqrt[(7*Pi)/858]*u^3)/(496128*b^3) - 
      (1787*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(152145920*b^3) + 
      (39709*d^6*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(19845120*b^3) + 
      (225577*d^8*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(91287552*b^3) - 
      (745987*d^10*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(456437760*b^3) - 
      (1111*d^14*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(456437760*b^3) - 
      (961*d^6*K1^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(750720*b^3) - 
      (2561*d^4*K1^2*M^5*Sqrt[(13*Pi)/462]*u^3)/(11410944*b^3) + 
      (82051*d^8*K1^2*M^5*Sqrt[(13*Pi)/462]*u^3)/(57054720*b^3) - 
      (26937*d^2*K0^2*M^5*Sqrt[(33*Pi)/182]*u^3)/(152145920*b^3) - 
      (42097*d^12*K0^2*M^5*Sqrt[(77*Pi)/78]*u^3)/(456437760*b^3) - 
      (179*d^4*K0^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(1413120*b^3) + 
      (227*d^10*K1^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(5705472*b^3) - 
      (223*d^12*K1^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(3803648*b^3) - 
      (d^14*K1^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(148580*b^3) - 
      (((4513753*I)/103839590400)*K0*K1*M^5*u^3)/(b^3*Sqrt[6006*Pi]) - 
      (((707414839*I)/311518771200)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[6006*Pi]) - 
      (((120446101*I)/13544294400)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[6006*Pi]) + 
      (((215948003*I)/623037542400)*d^6*K0^2*M^5*Sqrt[11/(546*Pi)]*u^4)/b^3 + 
      (((35264689*I)/47925964800)*d^8*K0^2*M^5*Sqrt[11/(546*Pi)]*u^4)/b^3 - 
      (((12007*I)/2282188800)*d^14*K0^2*M^5*Sqrt[11/(546*Pi)]*u^4)/b^3 + 
      (((1134871234787*I)/2355081910272000)*d^6*K1^2*M^5*Sqrt[11/(546*Pi)]*
        u^4)/b^3 - (((80647291*I)/125024256000)*d^10*K1^2*M^5*
        Sqrt[11/(546*Pi)]*u^4)/b^3 - (((1743175513*I)/2875557888000)*d^12*
        K1^2*M^5*Sqrt[11/(546*Pi)]*u^4)/b^3 - 
      (((2045951*I)/82158796800)*d^14*K1^2*M^5*Sqrt[11/(546*Pi)]*u^4)/b^3 - 
      (((113993*I)/2282188800)*d^10*K0^2*M^5*Sqrt[77/(78*Pi)]*u^4)/b^3 - 
      (((65*I)/3969024)*d^12*K0^2*M^5*Sqrt[143/(42*Pi)]*u^4)/b^3 - 
      (281880211*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(575111577600*b^3) - 
      (13637618707*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(575111577600*b^3) - 
      (48256149103*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(575111577600*b^3) + 
      (15576852107*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(191703859200*b^3) + 
      (9124871407*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(63901286400*b^3) - 
      (202015273*d^10*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^4)/(30269030400*b^3) - 
      (12348961*d^12*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^4)/(3286351872*b^3) - 
      (4795867*d^14*K0*K1*M^5*Sqrt[(143*Pi)/42]*u^4)/(575111577600*b^3) - 
      (((183433*I)/8307167232)*K0^2*M^5*u^4)/(b^3*Sqrt[6006*Pi]) - 
      (((716712127*I)/623037542400)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[6006*Pi]) - 
      (((2796422459*I)/623037542400)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[6006*Pi]) - 
      (((874414335937*I)/25905901012992000)*K1^2*M^5*u^4)/
       (b^3*Sqrt[6006*Pi]) - (((3171848314573*I)/1523876530176000)*d^2*K1^2*
        M^5*u^4)/(b^3*Sqrt[6006*Pi]) - 
      (((261328921071041*I)/25905901012992000)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[6006*Pi]) + (((1264489772569*I)/60386715648000)*d^8*K1^2*M^5*
        u^4)/(b^3*Sqrt[6006*Pi]) - (213580651*K0^2*M^5*Sqrt[Pi/6006]*u^5)/
       (1150223155200*b^3) - (10301458747*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^5)/
       (1150223155200*b^3) - (35976090823*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^5)/
       (1150223155200*b^3) + (707654371*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^5)/
       (22553395200*b^3) + (2229315149*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^5)/
       (42600857600*b^3) - (393179021*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^5)/
       (1150223155200*b^3) - (2551190437*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (4929527808000*b^3) - (125655862121*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (1500291072000*b^3) + (1595177820221*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (11502231552000*b^3) - (868454590811*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (11502231552000*b^3) - (19734236993*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (500097024000*b^3) - (10466929663*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (11502231552000*b^3) - (69564889*d^12*K0^2*M^5*Sqrt[(7*Pi)/858]*u^5)/
       (32863518720*b^3) - (2941288627*d^10*K0^2*M^5*Sqrt[(11*Pi)/546]*u^5)/
       (1150223155200*b^3) + (25358109829*d^6*K1^2*M^5*Sqrt[(13*Pi)/462]*u^5)/
       (3834077184000*b^3) - (47332153*d^2*K1^2*M^5*Sqrt[(143*Pi)/42]*u^5)/
       (276053557248*b^3) - (((649203289771*I)/25905901012992000)*K0*K1*M^5*
        u^5)/(b^3*Sqrt[6006*Pi]) - (((51371248347701*I)/25905901012992000)*
        d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[6006*Pi]) - 
      (((12239814351469*I)/1126343522304000)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[6006*Pi]) + (((134177027809211*I)/25905901012992000)*d^6*K0*
        K1*M^5*u^5)/(b^3*Sqrt[6006*Pi]) + (((657422244343*I)/28880603136000)*
        d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[6006*Pi]) - 
      (((974987249*I)/125024256000)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[6006*Pi]) - 
      (((20139021137*I)/2875557888000)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[6006*Pi]) - (((765009983*I)/2875557888000)*d^14*K0*K1*M^5*
        u^5)/(b^3*Sqrt[6006*Pi]) - (((50839529*I)/5751115776000)*d^14*K1^2*
        M^5*Sqrt[13/(462*Pi)]*u^6)/b^3 - (2100993607*K0*K1*M^5*Sqrt[Pi/6006]*
        u^6)/(4929527808000*b^3) - (141006755909*d^2*K0*K1*M^5*Sqrt[Pi/6006]*
        u^6)/(6901338931200*b^3) - (2451058034773*d^4*K0*K1*M^5*Sqrt[Pi/6006]*
        u^6)/(34506694656000*b^3) + (90995724329*d^6*K0*K1*M^5*Sqrt[Pi/6006]*
        u^6)/(1278025728000*b^3) + (1369369741391*d^8*K0*K1*M^5*Sqrt[Pi/6006]*
        u^6)/(11502231552000*b^3) - (27109567483*d^10*K0*K1*M^5*Sqrt[Pi/6006]*
        u^6)/(426008576000*b^3) - (390558143309*d^12*K0*K1*M^5*Sqrt[Pi/6006]*
        u^6)/(11502231552000*b^3) - (8881871813*d^14*K0*K1*M^5*Sqrt[Pi/6006]*
        u^6)/(11502231552000*b^3) + (((14916345293*I)/1480337200742400)*K0^2*
        M^5*u^6)/(b^3*Sqrt[6006*Pi]) - (((232040915947*I)/12952950506496000)*
        d^2*K0^2*M^5*u^6)/(b^3*Sqrt[6006*Pi]) - 
      (((108663538102039*I)/51811802025984000)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[6006*Pi]) - (((1248601737479*I)/5181180202598400)*d^6*K0^2*
        M^5*u^6)/(b^3*Sqrt[6006*Pi]) + (((6874702913887*I)/1328507744256000)*
        d^8*K0^2*M^5*u^6)/(b^3*Sqrt[6006*Pi]) - 
      (((227445619*I)/179722368000)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[6006*Pi]) - 
      (((1237243999*I)/821587968000)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[6006*Pi]) - 
      (((164480279*I)/2875557888000)*d^14*K0^2*M^5*u^6)/(b^3*Sqrt[6006*Pi]) - 
      (((30937251764063*I)/518118020259840000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[6006*Pi]) - (((635760790095121*I)/259059010129920000)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[6006*Pi]) - 
      (((3774881056651907*I)/518118020259840000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[6006*Pi]) + (((13727056431373*I)/1693196144640000)*d^6*K1^2*
        M^5*u^6)/(b^3*Sqrt[6006*Pi]) + (((5854478578951*I)/492039905280000)*
        d^8*K1^2*M^5*u^6)/(b^3*Sqrt[6006*Pi]) - 
      (((557401895489*I)/86266736640000)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[6006*Pi]) - (((41749535077*I)/11502231552000)*d^12*K1^2*M^5*
        u^6)/(b^3*Sqrt[6006*Pi]) - (3091959691*d^2*K0^2*M^5*Sqrt[Pi/6006]*
        u^7)/(862667366400*b^3) - (110342664973*d^4*K0^2*M^5*Sqrt[Pi/6006]*
        u^7)/(8626673664000*b^3) + (211659647*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^7)/
       (17116416000*b^3) + (8948313383*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^7)/
       (410793984000*b^3) - (18009593969*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^7)/
       (2875557888000*b^3) - (106833047*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^7)/
       (718889472000*b^3) - (36174849031*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (1917038592000*b^3) + (6760001519*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (359444736000*b^3) + (2444931221*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (76681543680*b^3) - (9540789571*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (575111577600*b^3) - (10748823191*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (1150223155200*b^3) - (68620663*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (287555788800*b^3) - (200385233*d^10*K0^2*M^5*Sqrt[(3*Pi)/2002]*u^7)/
       (53251072000*b^3) - (48521503*K0^2*M^5*Sqrt[(13*Pi)/462]*u^7)/
       (8626673664000*b^3) - (1223049151*d^2*K1^2*M^5*Sqrt[(13*Pi)/462]*u^7)/
       (2875557888000*b^3) - (8011*K1^2*M^5*Sqrt[(143*Pi)/42]*u^7)/
       (9665740800*b^3) - (((225252707237*I)/11775409551360000)*K0*K1*M^5*
        u^7)/(b^3*Sqrt[6006*Pi]) - (((24793632124133*I)/21588250844160000)*
        d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[6006*Pi]) - 
      (((20216685512027*I)/4112047779840000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[6006*Pi]) + (((984535524566549*I)/259059010129920000)*d^6*K0*
        K1*M^5*u^7)/(b^3*Sqrt[6006*Pi]) + (((939639705539*I)/103789667520000)*
        d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[6006*Pi]) - 
      (((175353823747*I)/43133368320000)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[6006*Pi]) - (((1676663377*I)/639012864000)*d^12*K0*K1*M^5*
        u^7)/(b^3*Sqrt[6006*Pi]) - (((154239209*I)/1917038592000)*d^14*K0*K1*
        M^5*u^7)/(b^3*Sqrt[6006*Pi]) - (((11831843*I)/53251072000)*d^12*K1^2*
        M^5*Sqrt[3/(2002*Pi)]*u^8)/b^3 - (((3458881*I)/2875557888000)*d^14*
        K0^2*M^5*Sqrt[11/(546*Pi)]*u^8)/b^3 - 
      (4023121*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(64862208000*b^3) - 
      (3634542187*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(1232381952000*b^3) - 
      (88615203673*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(8626673664000*b^3) + 
      (28487032429*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(2875557888000*b^3) - 
      (25353549877*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(2875557888000*b^3) - 
      (1673407217*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(319506432000*b^3) - 
      (423373001*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/(2875557888000*b^3) + 
      (4595264857*d^8*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^8)/(2875557888000*b^3) + 
      (((9096554473*I)/86353003376640000)*K0^2*M^5*u^8)/(b^3*Sqrt[6006*Pi]) - 
      (((2946613843909*I)/23550819102720000)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) - (((13317342701189*I)/16191188133120000)*d^4*K0^2*
        M^5*u^8)/(b^3*Sqrt[6006*Pi]) + (((4430878003361*I)/9963808081920000)*
        d^6*K0^2*M^5*u^8)/(b^3*Sqrt[6006*Pi]) + 
      (((217185063871*I)/135562014720000)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) - (((54914271911*I)/86266736640000)*d^10*K0^2*M^5*
        u^8)/(b^3*Sqrt[6006*Pi]) - (((646271863*I)/1437778944000)*d^12*K0^2*
        M^5*u^8)/(b^3*Sqrt[6006*Pi]) - (((244495051*I)/29966340096000)*K1^2*
        M^5*u^8)/(b^3*Sqrt[6006*Pi]) - 
      (((80212290207781*I)/259059010129920000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) - (((68999405400547*I)/64764752532480000)*d^4*K1^2*
        M^5*u^8)/(b^3*Sqrt[6006*Pi]) + 
      (((104724376538819*I)/129529505064960000)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[6006*Pi]) + (((14287347394753*I)/6642538721280000)*d^8*K1^2*
        M^5*u^8)/(b^3*Sqrt[6006*Pi]) - (((25567566379*I)/28755578880000)*d^10*
        K1^2*M^5*u^8)/(b^3*Sqrt[6006*Pi]) - 
      (((19657177*I)/958519296000)*d^14*K1^2*M^5*u^8)/(b^3*Sqrt[6006*Pi]) - 
      (60529229*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(8626673664000*b^3) - 
      (2912367551*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(8626673664000*b^3) - 
      (3405744007*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(2875557888000*b^3) + 
      (3219785099*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(2875557888000*b^3) + 
      (650755979*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(319506432000*b^3) - 
      (8498110813*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(8626673664000*b^3) - 
      (173163269*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(8626673664000*b^3) - 
      (1040749*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(115022315520*b^3) - 
      (10309399*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(24164352000*b^3) - 
      (158095939*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(106502144000*b^3) + 
      (525191743*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(375072768000*b^3) + 
      (22084343531*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(8626673664000*b^3) - 
      (10548231601*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(8626673664000*b^3) - 
      (2272075523*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(2875557888000*b^3) - 
      (78337591*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(2875557888000*b^3) - 
      (69719011*d^12*K0^2*M^5*Sqrt[(11*Pi)/546]*u^9)/(1232381952000*b^3) - 
      (((6577014541*I)/3035847774960000)*K0*K1*M^5*u^9)/(b^3*Sqrt[6006*Pi]) - 
      (((11461832483719*I)/97147128798720000)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[6006*Pi]) - (((103289924560397*I)/194294257597440000)*d^4*K0*
        K1*M^5*u^9)/(b^3*Sqrt[6006*Pi]) + 
      (((10354797407887*I)/38858851519488000)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[6006*Pi]) + (((2873117491441*I)/2490952020480000)*d^8*K0*K1*
        M^5*u^9)/(b^3*Sqrt[6006*Pi]) - (((6287861227*I)/16175013120000)*d^10*
        K0*K1*M^5*u^9)/(b^3*Sqrt[6006*Pi]) - 
      (((528417863*I)/1437778944000)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[6006*Pi]) - (((1895303*I)/159753216000)*d^14*K0*K1*M^5*u^9)/
       (b^3*Sqrt[6006*Pi]) + (((3306983405218093*I)/904403627666767872000)*
        d^12*K0^2*M^5*Sqrt[13/(462*Pi)]*u^10)/b^3 - 
      (10574947*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(3235002624000*b^3) - 
      (507967*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(3235002624*b^3) - 
      (85235179*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(154047744000*b^3) + 
      (205766237*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(404375328000*b^3) - 
      (5035999*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(11553580800*b^3) - 
      (196820081*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(647000524800*b^3) - 
      (1013899*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/(80875065600*b^3) + 
      (12641171*d^8*K0*K1*M^5*Sqrt[(7*Pi)/858]*u^10)/(92428646400*b^3) - 
      (((5031066619*I)/24286782199680000)*K0^2*M^5*u^10)/
       (b^3*Sqrt[6006*Pi]) - (((29821392301*I)/2556503389440000)*d^2*K0^2*M^5*
        u^10)/(b^3*Sqrt[6006*Pi]) - (((305296951243*I)/5714536988160000)*d^4*
        K0^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) + 
      (((913127436589*I)/48573564399360000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[6006*Pi]) + (((307395658211*I)/2490952020480000)*d^8*K0^2*
        M^5*u^10)/(b^3*Sqrt[6006*Pi]) - (((1020038479*I)/32350026240000)*d^10*
        K0^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) - 
      (((660719674467005*I)/7235229021334142976)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[6006*Pi]) - (((1143689*I)/718889472000)*d^14*K0^2*M^5*u^10)/
       (b^3*Sqrt[6006*Pi]) - (((80793257*I)/311369002560000)*K1^2*M^5*u^10)/
       (b^3*Sqrt[6006*Pi]) - (((45245926709*I)/3238237626624000)*d^2*K1^2*M^5*
        u^10)/(b^3*Sqrt[6006*Pi]) - (((1569689167457*I)/24286782199680000)*
        d^4*K1^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) + 
      (((2012761737223*I)/97147128798720000)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[6006*Pi]) + (((1118815662331*I)/7472856061440000)*d^8*K1^2*
        M^5*u^10)/(b^3*Sqrt[6006*Pi]) - (((1094757193*I)/32350026240000)*d^10*
        K1^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) - 
      (((2701681*I)/48646656000)*d^12*K1^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) - 
      (((7100369*I)/3235002624000)*d^14*K1^2*M^5*u^10)/(b^3*Sqrt[6006*Pi]) - 
      (46888631*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(1078334208000*b^3) + 
      (17487007*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(231071616000*b^3) - 
      (208196641*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(6470005248000*b^3) - 
      (80474237*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(3235002624000*b^3) - 
      (8306803*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(6470005248000*b^3) - 
      (916523*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(3235002624000*b^3) - 
      (89577353*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(6470005248000*b^3) + 
      (849650027*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(9705007872000*b^3) - 
      (707739269*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(19410015744000*b^3) - 
      (46877183*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^11)/(1617501312000*b^3) + 
      (17340667*d^6*K1^2*M^5*Sqrt[(7*Pi)/858]*u^11)/(2772859392000*b^3) + 
      (3235079*d^6*K0^2*M^5*Sqrt[(11*Pi)/546]*u^11)/(924286464000*b^3) - 
      (16463*d^4*K1^2*M^5*Sqrt[(11*Pi)/546]*u^11)/(3610494000*b^3) - 
      (937579*d^14*K1^2*M^5*Sqrt[(11*Pi)/546]*u^11)/(6470005248000*b^3) - 
      (239*K0^2*M^5*Sqrt[(13*Pi)/462]*u^11)/(12636729000*b^3) - 
      (6027907*d^2*K0^2*M^5*Sqrt[(13*Pi)/462]*u^11)/(6470005248000*b^3) - 
      (((4598828791*I)/48573564399360000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[6006*Pi]) - (((4640622289*I)/1079412542208000)*d^2*K0*K1*M^5*
        u^11)/(b^3*Sqrt[6006*Pi]) - (((1012196490887*I)/48573564399360000)*
        d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[6006*Pi]) + 
      (((380932051*I)/98128412928000)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[6006*Pi]) + (((182785823567*I)/3736428030720000)*d^8*K0*K1*
        M^5*u^11)/(b^3*Sqrt[6006*Pi]) - (((247967443*I)/48525039360000)*d^10*
        K0*K1*M^5*u^11)/(b^3*Sqrt[6006*Pi]) - 
      (((69285347*I)/3235002624000)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[6006*Pi]) - (((198307*I)/190294272000)*d^14*K0*K1*M^5*u^11)/
       (b^3*Sqrt[6006*Pi]) - (22513*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (323500262400*b^3) - (21239*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (6418656000*b^3) - (6812933*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (539167104000*b^3) + (24560477*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (2426251968000*b^3) + (6394007*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (285441408000*b^3) - (2495069*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (303281496000*b^3) - (12483337*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (1617501312000*b^3) - (65171*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (115535808000*b^3) - (((36521209*I)/3736428030720000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[6006*Pi]) - (((6387408689*I)/24286782199680000)*d^2*K0^2*M^5*
        u^12)/(b^3*Sqrt[6006*Pi]) - (((32969807639*I)/24286782199680000)*d^4*
        K0^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) + 
      (((168364351*I)/4415778581760000)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[6006*Pi]) + (((1070055193*I)/339675275520000)*d^8*K0^2*M^5*
        u^12)/(b^3*Sqrt[6006*Pi]) + (((104501*I)/379101870000)*d^10*K0^2*M^5*
        u^12)/(b^3*Sqrt[6006*Pi]) - (((1391447*I)/808750656000)*d^12*K0^2*M^5*
        u^12)/(b^3*Sqrt[6006*Pi]) - (((366293*I)/3235002624000)*d^14*K0^2*M^5*
        u^12)/(b^3*Sqrt[6006*Pi]) - (((929473*I)/94195664640000)*K1^2*M^5*
        u^12)/(b^3*Sqrt[6006*Pi]) - (((380733823*I)/1278251694720000)*d^2*
        K1^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((108864574409*I)/72860346599040000)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[6006*Pi]) - (((1765977181*I)/145720693198080000)*d^6*K1^2*
        M^5*u^12)/(b^3*Sqrt[6006*Pi]) + (((13080664031*I)/3736428030720000)*
        d^8*K1^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) + 
      (((1890769*I)/4549222440000)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((175979*I)/89861184000)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((466273*I)/3235002624000)*d^14*K1^2*M^5*u^12)/(b^3*Sqrt[6006*Pi]) - 
      (((4981567*I)/934107007680000)*d^2*K0*K1*M^5*Sqrt[13/(462*Pi)]*u^13)/
       b^3 - (((203069*I)/10302650820000)*d^4*K0*K1*M^5*Sqrt[13/(462*Pi)]*
        u^13)/b^3 - (569*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(115535808000*b^3) - 
      (57947*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(404375328000*b^3) - 
      (512053*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(808750656000*b^3) + 
      (565441*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(485250393600*b^3) - 
      (68503*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(161750131200*b^3) - 
      (359*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(8087506560*b^3) - 
      (123359*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(808750656000*b^3) - 
      (32569*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(47573568000*b^3) + 
      (2117*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(5023296000*b^3) + 
      (1031801*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(808750656000*b^3) - 
      (271501*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(808750656000*b^3) - 
      (378019*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(808750656000*b^3) - 
      (4657*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(89861184000*b^3) + 
      (113*d^6*K0^2*M^5*Sqrt[(11*Pi)/546]*u^13)/(3032814960*b^3) - 
      (7187*d^10*K0^2*M^5*Sqrt[(11*Pi)/546]*u^13)/(242625196800*b^3) - 
      (107*K1^2*M^5*Sqrt[(13*Pi)/462]*u^13)/(269583552000*b^3) - 
      (((15163*I)/140116051152000)*K0*K1*M^5*u^13)/(b^3*Sqrt[6006*Pi]) - 
      (((277426021*I)/2802321023040000)*d^6*K0*K1*M^5*u^13)/
       (b^3*Sqrt[6006*Pi]) + (((9221969*I)/13736867760000)*d^8*K0*K1*M^5*
        u^13)/(b^3*Sqrt[6006*Pi]) + (((1410023*I)/5199111360000)*d^10*K0*K1*
        M^5*u^13)/(b^3*Sqrt[6006*Pi]) - (((11689*I)/25273458000)*d^12*K0*K1*
        M^5*u^13)/(b^3*Sqrt[6006*Pi]) - (((199*I)/3594447360)*d^14*K0*K1*M^5*
        u^13)/(b^3*Sqrt[6006*Pi]) - (((110663*I)/30640096281600)*d^14*K0^2*
        M^5*Sqrt[7/(858*Pi)]*u^14)/b^3 + ((I/323500262400)*K0^2*M^5*
        Sqrt[11/(546*Pi)]*u^14)/b^3 + ((I/323500262400)*K1^2*M^5*
        Sqrt[11/(546*Pi)]*u^14)/b^3 + (((1114517*I)/1732343905152000)*d^2*
        K1^2*M^5*Sqrt[11/(546*Pi)]*u^14)/b^3 - 
      ((I/729699840)*d^14*K1^2*M^5*Sqrt[11/(546*Pi)]*u^14)/b^3 + 
      (((774817*I)/467053503840000)*d^8*K0^2*M^5*Sqrt[13/(462*Pi)]*u^14)/
       b^3 - (K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(2246529600*b^3) - 
      (41*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(2310716160*b^3) - 
      (3973*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(40437532800*b^3) + 
      (27901*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(1213125984000*b^3) + 
      (7979*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(37910187000*b^3) - 
      (3389*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(173303712000*b^3) - 
      (2411*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(28883952000*b^3) - 
      (809*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(57767904000*b^3) - 
      (((11413*I)/101902582656000)*K0^2*M^5*u^14)/(b^3*Sqrt[6006*Pi]) - 
      (((3973*I)/26688771648000)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[6006*Pi]) - 
      (((171349*I)/10008289368000)*d^4*K0^2*M^5*u^14)/(b^3*Sqrt[6006*Pi]) + 
      (((10506497*I)/2802321023040000)*d^6*K0^2*M^5*u^14)/
       (b^3*Sqrt[6006*Pi]) + (((22873*I)/2140810560000)*d^10*K0^2*M^5*u^14)/
       (b^3*Sqrt[6006*Pi]) - ((I/71318400)*d^12*K0^2*M^5*u^14)/
       (b^3*Sqrt[6006*Pi]) + (((632759*I)/30640096281600)*d^14*K0^2*M^5*u^14)/
       (b^3*Sqrt[6006*Pi]) - (((11413*I)/101902582656000)*K1^2*M^5*u^14)/
       (b^3*Sqrt[6006*Pi]) - (((140665831*I)/19055782956672000)*d^2*K1^2*M^5*
        u^14)/(b^3*Sqrt[6006*Pi]) - (((12451*I)/729771099750)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[6006*Pi]) + (((709237*I)/2802321023040000)*d^6*K1^2*
        M^5*u^14)/(b^3*Sqrt[6006*Pi]) + (((12669061*I)/467053503840000)*d^8*
        K1^2*M^5*u^14)/(b^3*Sqrt[6006*Pi]) + 
      (((20093*I)/2140810560000)*d^10*K1^2*M^5*u^14)/(b^3*Sqrt[6006*Pi]) - 
      (((109*I)/8087506560)*d^12*K1^2*M^5*u^14)/(b^3*Sqrt[6006*Pi]) + 
      ((I/108314820)*d^14*K1^2*M^5*u^14)/(b^3*Sqrt[6006*Pi]) - 
      ((I/2888395200)*d^14*K0*K1*M^5*Sqrt[7/(858*Pi)]*u^15)/b^3 + 
      (((29*I)/3184455708000)*d^4*K0*K1*M^5*Sqrt[13/(462*Pi)]*u^15)/b^3 + 
      (((61*I)/121312598400)*d^12*K0*K1*M^5*Sqrt[13/(462*Pi)]*u^15)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/6006]*u^15)/(40437532800*b^3) - 
      (29*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(40437532800*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(213955200*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(5776790400*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(5776790400*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(231071616*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(1155358080*b^3) - 
      (K1^2*M^5*Sqrt[Pi/6006]*u^15)/(40437532800*b^3) - 
      (29*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(40437532800*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(213955200*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(5776790400*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(5776790400*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(231071616*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(1155358080*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(143*Pi)/42]*u^15)/(13479177600*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(143*Pi)/42]*u^15)/(13479177600*b^3) - 
      (((1987*I)/6368911416000)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[6006*Pi]) - 
      (((44533*I)/6368911416000)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[6006*Pi]) + 
      (((281*I)/25273458000)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[6006*Pi]) - 
      (((139*I)/53520264000)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[6006*Pi]) - 
      (((661*I)/121312598400)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[6006*Pi]))/Pi, 
    ((-7480019*d^4*K1*M^5*Sqrt[Pi/6006]*u)/(441223168*b^3*E^u) + 
      (31314131*d^8*K1*M^5*Sqrt[Pi/6006]*u)/(2206115840*b^3*E^u) - 
      (1704809*d^2*K1*M^5*Sqrt[(3*Pi)/2002]*u)/(882446336*b^3*E^u) + 
      (43733029*d^6*K1*M^5*Sqrt[(3*Pi)/2002]*u)/(4412231680*b^3*E^u) - 
      (7967261*d^10*K1*M^5*Sqrt[(13*Pi)/462]*u)/(4412231680*b^3*E^u) - 
      (1145*K1*M^5*Sqrt[(91*Pi)/66]*u)/(882446336*b^3*E^u) - 
      (58081*d^14*K1*M^5*Sqrt[(143*Pi)/42]*u)/(4412231680*b^3*E^u) + 
      (25929*d^12*K1*M^5*Sqrt[(429*Pi)/14]*u)/(2206115840*b^3*E^u) - 
      (81*d^16*K1*M^5*Sqrt[(429*Pi)/14]*u)/(46444544*b^3*E^u) + 
      (215475991*d^2*K0*M^5*Sqrt[Pi/6006]*u^2)/(17648926720*b^3*E^u) + 
      (950278309*d^4*K0*M^5*Sqrt[Pi/6006]*u^2)/(17648926720*b^3*E^u) - 
      (1972956439*d^8*K0*M^5*Sqrt[Pi/6006]*u^2)/(17648926720*b^3*E^u) + 
      (787588397*d^10*K0*M^5*Sqrt[Pi/6006]*u^2)/(17648926720*b^3*E^u) - 
      (7480019*d^4*K1*M^5*Sqrt[Pi/6006]*u^2)/(441223168*b^3*E^u) + 
      (31314131*d^8*K1*M^5*Sqrt[Pi/6006]*u^2)/(2206115840*b^3*E^u) - 
      (39824143*d^6*K0*M^5*Sqrt[(3*Pi)/2002]*u^2)/(3529785344*b^3*E^u) - 
      (1704809*d^2*K1*M^5*Sqrt[(3*Pi)/2002]*u^2)/(882446336*b^3*E^u) + 
      (43733029*d^6*K1*M^5*Sqrt[(3*Pi)/2002]*u^2)/(4412231680*b^3*E^u) + 
      (177659*K0*M^5*Sqrt[(11*Pi)/546]*u^2)/(8824463360*b^3*E^u) - 
      (7967261*d^10*K1*M^5*Sqrt[(13*Pi)/462]*u^2)/(4412231680*b^3*E^u) - 
      (1012227*d^14*K0*M^5*Sqrt[(33*Pi)/182]*u^2)/(17648926720*b^3*E^u) - 
      (228231*d^16*K0*M^5*Sqrt[(33*Pi)/182]*u^2)/(17648926720*b^3*E^u) + 
      (8493539*d^12*K0*M^5*Sqrt[(77*Pi)/78]*u^2)/(17648926720*b^3*E^u) - 
      (1145*K1*M^5*Sqrt[(91*Pi)/66]*u^2)/(882446336*b^3*E^u) - 
      (58081*d^14*K1*M^5*Sqrt[(143*Pi)/42]*u^2)/(4412231680*b^3*E^u) + 
      (25929*d^12*K1*M^5*Sqrt[(429*Pi)/14]*u^2)/(2206115840*b^3*E^u) - 
      (81*d^16*K1*M^5*Sqrt[(429*Pi)/14]*u^2)/(46444544*b^3*E^u) - 
      (5415039715237*d^6*K0*M^5*Sqrt[Pi/6006]*u^3)/(152574971494400*b^3*
        E^u) - (15471159214033*d^8*K0*M^5*Sqrt[Pi/6006]*u^3)/
       (136514448179200*b^3*E^u) + (368151893947*d^10*K0*M^5*Sqrt[Pi/6006]*
        u^3)/(8030261657600*b^3*E^u) + (2066208983*K1*M^5*Sqrt[Pi/6006]*u^3)/
       (3533315129344*b^3*E^u) + (66040612198481*d^2*K1*M^5*Sqrt[Pi/6006]*
        u^3)/(2119989077606400*b^3*E^u) + (831457536729511*d^4*K1*M^5*
        Sqrt[Pi/6006]*u^3)/(6359967232819200*b^3*E^u) - 
      (212818651069*d^6*K1*M^5*Sqrt[Pi/6006]*u^3)/(2340805017600*b^3*E^u) - 
      (11617173620011*d^8*K1*M^5*Sqrt[Pi/6006]*u^3)/(44475295334400*b^3*
        E^u) + (4832114510407*d^10*K1*M^5*Sqrt[Pi/6006]*u^3)/
       (44475295334400*b^3*E^u) - (127226316509*d^14*K1*M^5*Sqrt[Pi/6006]*
        u^3)/(44475295334400*b^3*E^u) - (1541184653*d^16*K1*M^5*Sqrt[Pi/6006]*
        u^3)/(2117871206400*b^3*E^u) + (31028550071*d^2*K1^2*M^5*
        Sqrt[Pi/6006]*u^3)/(6565400739840*b^3) + 
      (54876271249*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^3)/(1641350184960*b^3) + 
      (2298607240953*K0*M^5*Sqrt[(3*Pi)/2002]*u^3)/(29828406927155200*b^3*
        E^u) + (251093685068983*d^2*K0*M^5*Sqrt[(3*Pi)/2002]*u^3)/
       (59656813854310400*b^3*E^u) + (1093804346676901*d^4*K0*M^5*
        Sqrt[(3*Pi)/2002]*u^3)/(59656813854310400*b^3*E^u) - 
      (57756975869*d^8*K1^2*M^5*Sqrt[(3*Pi)/2002]*u^3)/(2188466913280*b^3) + 
      (420401171*d^12*K0*M^5*Sqrt[(11*Pi)/546]*u^3)/(123542487040*b^3*E^u) - 
      (948532271*d^2*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(913447059456*b^3) + 
      (11411013203*d^6*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(5252320591872*b^3) + 
      (6538550461*d^8*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(552875851776*b^3) - 
      (10882862699*d^10*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(3089600348160*b^3) - 
      (985905013*d^14*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(26261602959360*b^3) - 
      (2830171*d^18*K0^2*M^5*Sqrt[(11*Pi)/546]*u^3)/(7003094122496*b^3) + 
      (342030971969*d^12*K1*M^5*Sqrt[(11*Pi)/546]*u^3)/
       (44475295334400*b^3*E^u) + (12160531*d^10*K1^2*M^5*Sqrt[(11*Pi)/546]*
        u^3)/(7074785280*b^3) - (1271714839*d^6*K1^2*M^5*Sqrt[(13*Pi)/462]*
        u^3)/(3282700369920*b^3) + (1538618251*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/462]*u^3)/(820675092480*b^3) + 
      (8620429*K1^2*M^5*Sqrt[(21*Pi)/286]*u^3)/(4376933826560*b^3) - 
      (1012227*d^14*K0*M^5*Sqrt[(33*Pi)/182]*u^3)/(17648926720*b^3*E^u) - 
      (228231*d^16*K0*M^5*Sqrt[(33*Pi)/182]*u^3)/(17648926720*b^3*E^u) - 
      (871219139*d^4*K0^2*M^5*Sqrt[(77*Pi)/78]*u^3)/(1141808824320*b^3) - 
      (3045424541*d^12*K0^2*M^5*Sqrt[(77*Pi)/78]*u^3)/(5252320591872*b^3) + 
      (240767971*d^16*K0^2*M^5*Sqrt[(77*Pi)/78]*u^3)/(105046411837440*b^3) - 
      (132388511*K0^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(105046411837440*b^3) - 
      (785123*d^18*K1^2*M^5*Sqrt[(143*Pi)/42]*u^3)/(2188466913280*b^3) + 
      (7691227*d^14*K1^2*M^5*Sqrt[(1001*Pi)/6]*u^3)/(3282700369920*b^3) + 
      (634959*d^16*K1^2*M^5*Sqrt[(3003*Pi)/2]*u^3)/(4376933826560*b^3) + 
      (168760100504861*K0*M^5*Sqrt[Pi/6006]*u^4)/(492168714298060800*b^3*
        E^u) + (6738507290486203*d^2*K0*M^5*Sqrt[Pi/6006]*u^4)/
       (362055146150297600*b^3*E^u) + (7469956101549663091*d^4*K0*M^5*
        Sqrt[Pi/6006]*u^4)/(94496393145227673600*b^3*E^u) - 
      (242767470977909*d^6*K0*M^5*Sqrt[Pi/6006]*u^4)/(4394159179038720*b^3*
        E^u) - (3089800745415023*d^8*K0*M^5*Sqrt[Pi/6006]*u^4)/
       (19658080537804800*b^3*E^u) + (77031168342979*d^10*K0*M^5*
        Sqrt[Pi/6006]*u^4)/(1156357678694400*b^3*E^u) + 
      (630788404237*d^12*K0*M^5*Sqrt[Pi/6006]*u^4)/(12707227238400*b^3*E^u) - 
      (133949072549*d^14*K0*M^5*Sqrt[Pi/6006]*u^4)/(88950590668800*b^3*E^u) - 
      (1396038773*d^16*K0*M^5*Sqrt[Pi/6006]*u^4)/(4235742412800*b^3*E^u) + 
      (15123574694964343*K1*M^5*Sqrt[Pi/6006]*u^4)/(22967873333909504000*b^3*
        E^u) + (229964469706846459721*d^4*K1*M^5*Sqrt[Pi/6006]*u^4)/
       (1653686880041484288000*b^3*E^u) - (7645031449009888433*d^6*K1*M^5*
        Sqrt[Pi/6006]*u^4)/(71899429567021056000*b^3*E^u) - 
      (92159685519189181*d^8*K1*M^5*Sqrt[Pi/6006]*u^4)/
       (344016409411584000*b^3*E^u) + (26586090089600059*d^10*K1*M^5*
        Sqrt[Pi/6006]*u^4)/(222598853148672000*b^3*E^u) - 
      (96627707069*d^14*K1*M^5*Sqrt[Pi/6006]*u^4)/(44475295334400*b^3*E^u) - 
      (1017671933*d^16*K1*M^5*Sqrt[Pi/6006]*u^4)/(2117871206400*b^3*E^u) - 
      (14295443626097*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(14706497657241600*b^3) - 
      (2455973683730093*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/
       (44119492971724800*b^3) + (12231913811540131*d^8*K0*K1*M^5*
        Sqrt[Pi/6006]*u^4)/(22059746485862400*b^3) - 
      (2327992877551501*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/
       (13235847891517440*b^3) - (6409536952578533*d^12*K0*K1*M^5*
        Sqrt[Pi/6006]*u^4)/(33089619728793600*b^3) - 
      (33413905979*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/(67118904115200*b^3) - 
      (663215162657*d^18*K0*K1*M^5*Sqrt[Pi/6006]*u^4)/
       (8823898594344960*b^3) + (2107029535636302279*d^2*K1*M^5*
        Sqrt[(3*Pi)/2002]*u^4)/(183742986671276032000*b^3*E^u) + 
      (38647240657*d^16*K0*K1*M^5*Sqrt[(7*Pi)/858]*u^4)/
       (199035306639360*b^3) + (81314930707*d^12*K1*M^5*Sqrt[(11*Pi)/546]*
        u^4)/(10735416115200*b^3*E^u) - (52098095092661*d^4*K0*K1*M^5*
        Sqrt[(11*Pi)/546]*u^4)/(2205974648586240*b^3) + 
      (14565533725877*d^6*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^4)/
       (1225541471436800*b^3) + (12181374167838167*K0*M^5*Sqrt[Pi/6006]*u^5)/
       (42402227693371392000*b^3*E^u) + (577576609117750379*d^2*K0*M^5*
        Sqrt[Pi/6006]*u^5)/(38015790345781248000*b^3*E^u) + 
      (18682995741559180891*d^4*K0*M^5*Sqrt[Pi/6006]*u^5)/
       (300670341825724416000*b^3*E^u) - (6719764256120671073*d^6*K0*M^5*
        Sqrt[Pi/6006]*u^5)/(143798859134042112000*b^3*E^u) - 
      (909229794596817371*d^8*K0*M^5*Sqrt[Pi/6006]*u^5)/
       (7568361007054848000*b^3*E^u) + (23593580368555579*d^10*K0*M^5*
        Sqrt[Pi/6006]*u^5)/(445197706297344000*b^3*E^u) + 
      (800641733057*d^12*K0*M^5*Sqrt[Pi/6006]*u^5)/(21470832230400*b^3*E^u) - 
      (75542069069*d^14*K0*M^5*Sqrt[Pi/6006]*u^5)/(88950590668800*b^3*E^u) - 
      (798212563*d^16*K0*M^5*Sqrt[Pi/6006]*u^5)/(4235742412800*b^3*E^u) - 
      (3714301739539*K0^2*M^5*Sqrt[Pi/6006]*u^5)/(9804331771494400*b^3) - 
      (1941707496899333*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^5)/
       (88238985943449600*b^3) - (461214889161391*d^4*K0^2*M^5*Sqrt[Pi/6006]*
        u^5)/(4411949297172480*b^3) + (366885635125021*d^6*K0^2*M^5*
        Sqrt[Pi/6006]*u^5)/(7353248828620800*b^3) + 
      (9929290408593691*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^5)/
       (44119492971724800*b^3) - (1829070779634181*d^10*K0^2*M^5*
        Sqrt[Pi/6006]*u^5)/(26471695783034880*b^3) - 
      (306548228698669*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^5)/
       (3892896438681600*b^3) - (42534002007767*d^14*K0^2*M^5*Sqrt[Pi/6006]*
        u^5)/(66179239457587200*b^3) + (724234898393*d^16*K0^2*M^5*
        Sqrt[Pi/6006]*u^5)/(1512668330459136*b^3) + 
      (7212949923423474437*K1*M^5*Sqrt[Pi/6006]*u^5)/(19844242560497811456000*
        b^3*E^u) + (387610702563896334331*d^2*K1*M^5*Sqrt[Pi/6006]*u^5)/
       (19844242560497811456000*b^3*E^u) + (202658616093430529789*d^4*K1*M^5*
        Sqrt[Pi/6006]*u^5)/(2480530320062226432000*b^3*E^u) - 
      (50879738185265116121*d^6*K1*M^5*Sqrt[Pi/6006]*u^5)/
       (862793154804252672000*b^3*E^u) - (18349395319814857*d^8*K1*M^5*
        Sqrt[Pi/6006]*u^5)/(114672136470528000*b^3*E^u) + 
      (6334244354564237*d^10*K1*M^5*Sqrt[Pi/6006]*u^5)/
       (92109870268416000*b^3*E^u) + (2453380111591*d^12*K1*M^5*Sqrt[Pi/6006]*
        u^5)/(49156905369600*b^3*E^u) - (554323534073*d^14*K1*M^5*
        Sqrt[Pi/6006]*u^5)/(533703544012800*b^3*E^u) - 
      (101264453*d^16*K1*M^5*Sqrt[Pi/6006]*u^5)/(408968232960*b^3*E^u) - 
      (1476307934035760711*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (1135635749092196352000*b^3) - (18618401739988673033*d^2*K1^2*M^5*
        Sqrt[Pi/6006]*u^5)/(256433878827270144000*b^3) - 
      (3128647453353870697*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (9508911774695424000*b^3) + (116464193053527576247*d^6*K1^2*M^5*
        Sqrt[Pi/6006]*u^5)/(662454186970447872000*b^3) + 
      (912898153430317763*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (1323584789151744000*b^3) - (11688017651464939*d^10*K1^2*M^5*
        Sqrt[Pi/6006]*u^5)/(52943391566069760*b^3) - 
      (398505822375103*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^5)/
       (116786893160448000*b^3) + (376534456347899*d^16*K1^2*M^5*
        Sqrt[Pi/6006]*u^5)/(273845128790016000*b^3) - 
      (996636717917*d^18*K1^2*M^5*Sqrt[Pi/6006]*u^5)/(18256341919334400*
        b^3) - (43270317164704663*d^12*K1^2*M^5*Sqrt[(11*Pi)/546]*u^5)/
       (1985377183727616000*b^3) - (30467077181*d^18*K0^2*M^5*
        Sqrt[(13*Pi)/462]*u^5)/(17647797188689920*b^3) + 
      (5031192917202962717*K0*M^5*Sqrt[Pi/6006]*u^6)/(39688485120995622912000*
        b^3*E^u) + (50291547656136348487*d^2*K0*M^5*Sqrt[Pi/6006]*u^6)/
       (7216088203817385984000*b^3*E^u) + (81002290120210936591*d^4*K0*M^5*
        Sqrt[Pi/6006]*u^6)/(2737136904896249856000*b^3*E^u) - 
      (72308730379872408277*d^6*K0*M^5*Sqrt[Pi/6006]*u^6)/
       (3451172619217010688000*b^3*E^u) - (3518711674201965583*d^8*K0*M^5*
        Sqrt[Pi/6006]*u^6)/(60546888056438784000*b^3*E^u) + 
      (263031900612314531*d^10*K0*M^5*Sqrt[Pi/6006]*u^6)/
       (10684744951136256000*b^3*E^u) - (23448491501*d^14*K0*M^5*
        Sqrt[Pi/6006]*u^6)/(73614281932800*b^3*E^u) - 
      (6644584663*d^16*K0*M^5*Sqrt[Pi/6006]*u^6)/(79067191705600*b^3*E^u) + 
      (2355281268301692121*K1*M^5*Sqrt[Pi/6006]*u^6)/(13229495040331874304000*
        b^3*E^u) + (608673987933255901*d^2*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (66815631516827648000*b^3*E^u) + (1529753879833374529*d^4*K1*M^5*
        Sqrt[Pi/6006]*u^6)/(41689585211129856000*b^3*E^u) - 
      (7851901231590192449*d^6*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (287597718268084224000*b^3*E^u) - (1080036800427734453*d^8*K1*M^5*
        Sqrt[Pi/6006]*u^6)/(15136722014109696000*b^3*E^u) + 
      (27284009058284197*d^10*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (890395412594688000*b^3*E^u) - (195066508139*d^14*K1*M^5*Sqrt[Pi/6006]*
        u^6)/(533703544012800*b^3*E^u) - (22260974401*d^16*K1*M^5*
        Sqrt[Pi/6006]*u^6)/(213481417605120*b^3*E^u) - 
      (1231344082570943261*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (1135635749092196352000*b^3) - (489976359785413555853*d^2*K0*K1*M^5*
        Sqrt[Pi/6006]*u^6)/(7949450243645374464000*b^3) - 
      (1297321562666697079*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (4547740413984768000*b^3) + (5009802576288174943*d^6*K0*K1*M^5*
        Sqrt[Pi/6006]*u^6)/(34866009840549888000*b^3) + 
      (800547118284845873*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (1323584789151744000*b^3) - (420899608040543183*d^12*K0*K1*M^5*
        Sqrt[Pi/6006]*u^6)/(1985377183727616000*b^3) - 
      (224773682648171*d^14*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (64044425281536000*b^3) + (9633105424056661*d^16*K0*K1*M^5*
        Sqrt[Pi/6006]*u^6)/(7941508734910464000*b^3) - 
      (24098522705107*d^18*K0*K1*M^5*Sqrt[Pi/6006]*u^6)/
       (529433915660697600*b^3) - (608488704686013*d^10*K0*K1*M^5*
        Sqrt[(3*Pi)/2002]*u^6)/(9804331771494400*b^3) + 
      (850831986377*d^12*K0*M^5*Sqrt[(11*Pi)/546]*u^6)/
       (515299973529600*b^3*E^u) + (1616453748433*d^12*K1*M^5*
        Sqrt[(13*Pi)/462]*u^6)/(933981202022400*b^3*E^u) + 
      (88956939874032259*K0*M^5*Sqrt[Pi/6006]*u^7)/(1763932672044249907200*
        b^3*E^u) + (18273770088881759*d^2*K0*M^5*Sqrt[Pi/6006]*u^7)/
       (6978195186109120512*b^3*E^u) + (992241983701117693*d^4*K0*M^5*
        Sqrt[Pi/6006]*u^7)/(92838561686539468800*b^3*E^u) - 
      (1776914209678813111*d^6*K0*M^5*Sqrt[Pi/6006]*u^7)/
       (230078174614467379200*b^3*E^u) - (36211201562647523*d^8*K0*M^5*
        Sqrt[Pi/6006]*u^7)/(1729911087326822400*b^3*E^u) + 
      (2668548643025077*d^10*K0*M^5*Sqrt[Pi/6006]*u^7)/
       (305278427175321600*b^3*E^u) + (135649849001*d^12*K0*M^5*Sqrt[Pi/6006]*
        u^7)/(20331563581440*b^3*E^u) - (3273731827*d^16*K0*M^5*Sqrt[Pi/6006]*
        u^7)/(106740708802560*b^3*E^u) - (54673643015914661*K0^2*M^5*
        Sqrt[Pi/6006]*u^7)/(283908937273049088000*b^3) - 
      (1013406094009765649*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^7)/
       (90334661859606528000*b^3) - (2034248245267680731*d^4*K0^2*M^5*
        Sqrt[Pi/6006]*u^7)/(38218510786756608000*b^3) + 
      (4159043984476432837*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^7)/
       (165613546742611968000*b^3) + (37748241114951173*d^8*K0^2*M^5*
        Sqrt[Pi/6006]*u^7)/(330896197287936000*b^3) - 
      (24227475728563*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^7)/
       (719339559321600*b^3) - (20011658565546383*d^12*K0^2*M^5*Sqrt[Pi/6006]*
        u^7)/(496344295931904000*b^3) + (918792512659983677*K1*M^5*
        Sqrt[Pi/6006]*u^7)/(15875394048398249164800*b^3*E^u) + 
      (16180913822852922137*d^2*K1*M^5*Sqrt[Pi/6006]*u^7)/
       (5291798016132749721600*b^3*E^u) + (6878387412095370131*d^4*K1*M^5*
        Sqrt[Pi/6006]*u^7)/(547427380979249971200*b^3*E^u) - 
      (297045991611758803*d^6*K1*M^5*Sqrt[Pi/6006]*u^7)/
       (32868310659209625600*b^3*E^u) - (18218854427275871*d^8*K1*M^5*
        Sqrt[Pi/6006]*u^7)/(741390465997209600*b^3*E^u) + 
      (239545665591223*d^10*K1*M^5*Sqrt[Pi/6006]*u^7)/(23482955936563200*b^3*
        E^u) + (16773390288689*d^12*K1*M^5*Sqrt[Pi/6006]*u^7)/
       (2134814176051200*b^3*E^u) - (193162543807*d^14*K1*M^5*Sqrt[Pi/6006]*
        u^7)/(2134814176051200*b^3*E^u) - 
      (7814554291*d^16*K1*M^5*Sqrt[Pi/6006]*u^7)/(213481417605120*b^3*E^u) - 
      (1317435349537620647*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (3974725121822687232000*b^3) - (36181790743652658059*d^2*K1^2*M^5*
        Sqrt[Pi/6006]*u^7)/(1987362560911343616000*b^3) - 
      (81483469318632861229*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (993681280455671808000*b^3) + (5251502966239394773*d^6*K1^2*M^5*
        Sqrt[Pi/6006]*u^7)/(124210160056958976000*b^3) + 
      (26425707029531081807*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (152874043147026432000*b^3) - (427224619773466043*d^12*K1^2*M^5*
        Sqrt[Pi/6006]*u^7)/(6948820143046656000*b^3) - 
      (1868398127377*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^7)/
       (1418126559805440*b^3) + (63293577587431*d^16*K1^2*M^5*Sqrt[Pi/6006]*
        u^7)/(172641494237184000*b^3) - (25500870443743*d^18*K1^2*M^5*
        Sqrt[Pi/6006]*u^7)/(1985377183727616000*b^3) - 
      (35278734936121*d^14*K0^2*M^5*Sqrt[(11*Pi)/546]*u^7)/
       (496344295931904000*b^3) + (42312690640751*d^16*K0^2*M^5*
        Sqrt[(11*Pi)/546]*u^7)/(1985377183727616000*b^3) - 
      (85382137*d^18*K0^2*M^5*Sqrt[(11*Pi)/546]*u^7)/(112358640844800*b^3) - 
      (32946362061097679*d^10*K1^2*M^5*Sqrt[(11*Pi)/546]*u^7)/
       (6948820143046656000*b^3) - (2759758157*d^14*K0*M^5*Sqrt[(13*Pi)/462]*
        u^7)/(426962835210240*b^3*E^u) + (6676110693512267129*K0*M^5*
        Sqrt[Pi/6006]*u^8)/(476261821451947474944000*b^3*E^u) + 
      (32389362106122075167*d^2*K0*M^5*Sqrt[Pi/6006]*u^8)/
       (43296529222904315904000*b^3*E^u) + (484819571754943357393*d^4*K0*M^5*
        Sqrt[Pi/6006]*u^8)/(158753940483982491648000*b^3*E^u) - 
      (15122733315622163479*d^6*K0*M^5*Sqrt[Pi/6006]*u^8)/
       (6902345238434021376000*b^3*E^u) - (721530267218219951*d^8*K0*M^5*
        Sqrt[Pi/6006]*u^8)/(121093776112877568000*b^3*E^u) + 
      (154948416810072331*d^10*K0*M^5*Sqrt[Pi/6006]*u^8)/
       (64108469706817536000*b^3*E^u) + (1830658977457*d^12*K0*M^5*
        Sqrt[Pi/6006]*u^8)/(943812583096320*b^3*E^u) - 
      (2357972651*d^14*K0*M^5*Sqrt[Pi/6006]*u^8)/(170785134084096*b^3*E^u) - 
      (2871662069*d^16*K0*M^5*Sqrt[Pi/6006]*u^8)/(304973453721600*b^3*E^u) + 
      (9585565819064281*K1*M^5*Sqrt[Pi/6006]*u^8)/(555083707985952768000*b^3*
        E^u) + (205992087904998754717*d^2*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (238130910725973737472000*b^3*E^u) + 
      (823044185541337370837*d^4*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (238130910725973737472000*b^3*E^u) - 
      (192279473854591271*d^6*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (76692724871489126400*b^3*E^u) - (408770849490512401*d^8*K1*M^5*
        Sqrt[Pi/6006]*u^8)/(60546888056438784000*b^3*E^u) + 
      (87663787650107483*d^10*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (32054234853408768000*b^3*E^u) - (360136757*d^14*K1*M^5*Sqrt[Pi/6006]*
        u^8)/(26752057344000*b^3*E^u) - (4165762873*d^16*K1*M^5*Sqrt[Pi/6006]*
        u^8)/(381216817152000*b^3*E^u) - (23645065670539697*K0*K1*M^5*
        Sqrt[Pi/6006]*u^8)/(132490837394089574400*b^3) - 
      (3986897311393668293*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (397472512182268723200*b^3) - (22919540500768171573*d^4*K0*K1*M^5*
        Sqrt[Pi/6006]*u^8)/(496840640227835904000*b^3) + 
      (1595184718034802067*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (70977234318262272000*b^3) + (7497397482594099547*d^8*K0*K1*M^5*
        Sqrt[Pi/6006]*u^8)/(76437021573513216000*b^3) - 
      (196662206136624409*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^8)/
       (6948820143046656000*b^3) - (2121898240879*d^18*K0*K1*M^5*
        Sqrt[Pi/6006]*u^8)/(283625311961088000*b^3) - 
      (1237553968171789*d^12*K0*K1*M^5*Sqrt[(11*Pi)/546]*u^8)/
       (386045563502592000*b^3) + (1721515922117*d^16*K0*K1*M^5*
        Sqrt[(11*Pi)/546]*u^8)/(86320747118592000*b^3) + 
      (38096249054777*d^12*K1*M^5*Sqrt[(13*Pi)/462]*u^8)/
       (224155488485376000*b^3*E^u) - (33153307720459*d^14*K0*K1*M^5*
        Sqrt[(13*Pi)/462]*u^8)/(496344295931904000*b^3) + 
      (2262647765580894469*K0*M^5*Sqrt[Pi/6006]*u^9)/
       (635015761935929966592000*b^3*E^u) + 
      (124591673007455341*d^2*K0*M^5*Sqrt[Pi/6006]*u^9)/
       (696289212649046016000*b^3*E^u) + (30674066212174041511*d^4*K0*M^5*
        Sqrt[Pi/6006]*u^9)/(43296529222904315904000*b^3*E^u) - 
      (297751782238725097*d^6*K0*M^5*Sqrt[Pi/6006]*u^9)/
       (575195436536168448000*b^3*E^u) - (76694785341281969*d^8*K0*M^5*
        Sqrt[Pi/6006]*u^9)/(55889435129020416000*b^3*E^u) + 
      (8693039029199761*d^10*K0*M^5*Sqrt[Pi/6006]*u^9)/
       (16027117426704384000*b^3*E^u) + (68626258618157*d^12*K0*M^5*
        Sqrt[Pi/6006]*u^9)/(149436992323584000*b^3*E^u) - 
      (1062321107*d^14*K0*M^5*Sqrt[Pi/6006]*u^9)/(5337035440128000*b^3*E^u) - 
      (267663701341163*K0^2*M^5*Sqrt[Pi/6006]*u^9)/(13074753690206208000*
        b^3) - (168724673002146451*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^9)/
       (141954468636524544000*b^3) + (40499623964700917*d^6*K0^2*M^5*
        Sqrt[Pi/6006]*u^9)/(15526270007119872000*b^3) + 
      (225819271357589083*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^9)/
       (19109255393378304000*b^3) - (467001293083781*d^12*K0^2*M^5*
        Sqrt[Pi/6006]*u^9)/(108575314735104000*b^3) - 
      (7634651965747*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^9)/
       (62043036991488000*b^3) + (1765773774031*d^16*K0^2*M^5*Sqrt[Pi/6006]*
        u^9)/(62043036991488000*b^3) - (946401336941*d^18*K0^2*M^5*
        Sqrt[Pi/6006]*u^9)/(992688591863808000*b^3) + 
      (18200373228416447*K1*M^5*Sqrt[Pi/6006]*u^9)/(4669233543646543872000*
        b^3*E^u) + (23509733146333271*d^2*K1*M^5*Sqrt[Pi/6006]*u^9)/
       (118120491431534592000*b^3*E^u) + (2152419809795277019*d^4*K1*M^5*
        Sqrt[Pi/6006]*u^9)/(2737136904896249856000*b^3*E^u) - 
      (331703644921878769*d^6*K1*M^5*Sqrt[Pi/6006]*u^9)/
       (575195436536168448000*b^3*E^u) - (28543055790370507*d^8*K1*M^5*
        Sqrt[Pi/6006]*u^9)/(18790413534756864000*b^3*E^u) + 
      (1599289116922793*d^10*K1*M^5*Sqrt[Pi/6006]*u^9)/
       (2671186237784064000*b^3*E^u) + (114357805202273*d^12*K1*M^5*
        Sqrt[Pi/6006]*u^9)/(224155488485376000*b^3*E^u) + 
      (5194752053*d^14*K1*M^5*Sqrt[Pi/6006]*u^9)/(16011106320384000*b^3*
        E^u) - (45133744241*d^16*K1*M^5*Sqrt[Pi/6006]*u^9)/
       (16011106320384000*b^3*E^u) - (8584167816533629*K1^2*M^5*Sqrt[Pi/6006]*
        u^9)/(298104384136701542400*b^3) - (1162301844569397709*d^2*K1^2*M^5*
        Sqrt[Pi/6006]*u^9)/(745260960341753856000*b^3) - 
      (262760111554417403*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^9)/
       (37263048017087692800*b^3) + (842133733403352647*d^6*K1^2*M^5*
        Sqrt[Pi/6006]*u^9)/(248420320113917952000*b^3) + 
      (35874567353931191*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^9)/
       (2388656924172288000*b^3) - (1791968385940541*d^10*K1^2*M^5*
        Sqrt[Pi/6006]*u^9)/(434301258940416000*b^3) - 
      (251988797686733*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^9)/
       (45715921993728000*b^3) - (13819429712087*d^14*K1^2*M^5*Sqrt[Pi/6006]*
        u^9)/(82724049321984000*b^3) + (2077589223239*d^16*K1^2*M^5*
        Sqrt[Pi/6006]*u^9)/(55149366214656000*b^3) - 
      (312637018471*d^18*K1^2*M^5*Sqrt[Pi/6006]*u^9)/(248172147965952000*
        b^3) - (2615483191*d^16*K0*M^5*Sqrt[(3*Pi)/2002]*u^9)/
       (3162687668224000*b^3*E^u) - (1359142622142887*d^4*K0^2*M^5*
        Sqrt[(13*Pi)/462]*u^9)/(3184875898896384000*b^3) - 
      (874540419969721*d^10*K0^2*M^5*Sqrt[(13*Pi)/462]*u^9)/
       (3474410071523328000*b^3) + (63250905343518059*K0*M^5*Sqrt[Pi/6006]*
        u^10)/(89299091522240151552000*b^3*E^u) + 
      (554991792811290647*d^2*K0*M^5*Sqrt[Pi/6006]*u^10)/
       (15700939168745521152000*b^3*E^u) + (194776242318630060227*d^4*K0*M^5*
        Sqrt[Pi/6006]*u^10)/(1428785464355842424832000*b^3*E^u) - 
      (1274150209963347121*d^6*K0*M^5*Sqrt[Pi/6006]*u^10)/
       (12424221429181238476800*b^3*E^u) - (848208800073026417*d^8*K0*M^5*
        Sqrt[Pi/6006]*u^10)/(3269531955047694336000*b^3*E^u) + 
      (349160012937941*d^10*K0*M^5*Sqrt[Pi/6006]*u^10)/
       (3496825620371865600*b^3*E^u) + (40155201141073*d^12*K0*M^5*
        Sqrt[Pi/6006]*u^10)/(448310976970752000*b^3*E^u) + 
      (16052510347*d^14*K0*M^5*Sqrt[Pi/6006]*u^10)/(21348141760512000*b^3*
        E^u) - (36471727657*d^16*K0*M^5*Sqrt[Pi/6006]*u^10)/
       (64044425281536000*b^3*E^u) + (40747963333807199*K1*M^5*Sqrt[Pi/6006]*
        u^10)/(52917980161327497216000*b^3*E^u) + 
      (6124653270286897219*d^2*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (158753940483982491648000*b^3*E^u) + 
      (10088506162226567837*d^4*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (68037403064563924992000*b^3*E^u) - (464072708290237181*d^6*K1*M^5*
        Sqrt[Pi/6006]*u^10)/(4141407143060412825600*b^3*E^u) - 
      (306726780610528171*d^8*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (1089843985015898112000*b^3*E^u) + (4263957761407*d^10*K1*M^5*
        Sqrt[Pi/6006]*u^10)/(39451365973426176*b^3*E^u) + 
      (8741108689799*d^12*K1*M^5*Sqrt[Pi/6006]*u^10)/(89662195394150400*b^3*
        E^u) + (59892956743*d^14*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (64044425281536000*b^3*E^u) - (63299227*d^16*K1*M^5*Sqrt[Pi/6006]*
        u^10)/(99447865344000*b^3*E^u) - (332287741691651*K0*K1*M^5*
        Sqrt[Pi/6006]*u^10)/(31052540014239744000*b^3) - 
      (5387657280745151*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (9033466185960652800*b^3) - (204267763995705271*d^4*K0*K1*M^5*
        Sqrt[Pi/6006]*u^10)/(74526096034175385600*b^3) + 
      (156453281888284487*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (124210160056958976000*b^3) + (55914837924105913*d^8*K0*K1*M^5*
        Sqrt[Pi/6006]*u^10)/(9554627696689152000*b^3) - 
      (2639738521188437*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (1737205035761664000*b^3) - (5756952665887*d^14*K0*K1*M^5*
        Sqrt[Pi/6006]*u^10)/(74451644389785600*b^3) + 
      (6067843660517*d^16*K0*K1*M^5*Sqrt[Pi/6006]*u^10)/
       (372258221948928000*b^3) - (89629497211*d^18*K0*K1*M^5*Sqrt[Pi/6006]*
        u^10)/(165448098643968000*b^3) - (517041304244641*d^12*K0*K1*M^5*
        Sqrt[(11*Pi)/546]*u^10)/(2605807553642496000*b^3) + 
      (6698270097041*K0*M^5*Sqrt[Pi/6006]*u^11)/(59997709933477888000*b^3*
        E^u) + (1038832486934102561*d^2*K0*M^5*Sqrt[Pi/6006]*u^11)/
       (178598183044480303104000*b^3*E^u) + 
      (1930808786090882963*d^4*K0*M^5*Sqrt[Pi/6006]*u^11)/
       (89299091522240151552000*b^3*E^u) - (10182126367445533*d^6*K0*M^5*
        Sqrt[Pi/6006]*u^11)/(597318337941405696000*b^3*E^u) - 
      (1421999143548847*d^8*K0*M^5*Sqrt[Pi/6006]*u^11)/
       (35538390815735808000*b^3*E^u) + (360514839231311*d^10*K0*M^5*
        Sqrt[Pi/6006]*u^11)/(24040676140056576000*b^3*E^u) + 
      (301081739471*d^12*K0*M^5*Sqrt[Pi/6006]*u^11)/(21014577045504000*b^3*
        E^u) - (237691*d^16*K0*M^5*Sqrt[Pi/6006]*u^11)/
       (2062622392320*b^3*E^u) - (129106545836239*K0^2*M^5*Sqrt[Pi/6006]*
        u^11)/(149052192068350771200*b^3) - 
      (2589092327107879*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (53232925738696704000*b^3) - (3819697645581647*d^4*K0^2*M^5*
        Sqrt[Pi/6006]*u^11)/(16937749098676224000*b^3) + 
      (4067581421421811*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (41403386685652992000*b^3) + (1539573595002139*d^8*K0^2*M^5*
        Sqrt[Pi/6006]*u^11)/(3184875898896384000*b^3) - 
      (240286810719311*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^11)/
       (1302903776821248000*b^3) - (2897875246687*d^14*K0^2*M^5*Sqrt[Pi/6006]*
        u^11)/(372258221948928000*b^3) + (231625150153*d^16*K0^2*M^5*
        Sqrt[Pi/6006]*u^11)/(148903288779571200*b^3) - 
      (229642663*d^18*K0^2*M^5*Sqrt[Pi/6006]*u^11)/(4431645499392000*b^3) + 
      (23207734114509017*K1*M^5*Sqrt[Pi/6006]*u^11)/(194834381503069421568000*
        b^3*E^u) + (208844395148442709*d^2*K1*M^5*Sqrt[Pi/6006]*u^11)/
       (33487159320840056832000*b^3*E^u) + (145661517061333951*d^4*K1*M^5*
        Sqrt[Pi/6006]*u^11)/(6303465283922834227200*b^3*E^u) - 
      (4848348735542023*d^6*K1*M^5*Sqrt[Pi/6006]*u^11)/
       (264720627042213888000*b^3*E^u) - (9501608696624773*d^8*K1*M^5*
        Sqrt[Pi/6006]*u^11)/(222922633298706432000*b^3*E^u) + 
      (35946487431083*d^10*K1*M^5*Sqrt[Pi/6006]*u^11)/
       (2253813388130304000*b^3*E^u) + (2573705259071*d^12*K1*M^5*
        Sqrt[Pi/6006]*u^11)/(168116616364032000*b^3*E^u) + 
      (1029677951*d^14*K1*M^5*Sqrt[Pi/6006]*u^11)/(3002082435072000*b^3*
        E^u) - (4072922177*d^16*K1*M^5*Sqrt[Pi/6006]*u^11)/
       (32022212640768000*b^3*E^u) - (191662652292803*K1^2*M^5*Sqrt[Pi/6006]*
        u^11)/(186315240085438464000*b^3) - 
      (42186703732198009*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^11)/
       (745260960341753856000*b^3) - (12189548876738353*d^4*K1^2*M^5*
        Sqrt[Pi/6006]*u^11)/(46578810021359616000*b^3) + 
      (34367569498699*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^11)/
       (306691753227059200*b^3) - (340373960317*d^10*K1^2*M^5*Sqrt[Pi/6006]*
        u^11)/(2585126541312000*b^3) - (942958969411*d^12*K1^2*M^5*
        Sqrt[Pi/6006]*u^11)/(4362401038464000*b^3) - 
      (625451768567*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^11)/
       (65692627402752000*b^3) + (1059209585923*d^16*K1^2*M^5*Sqrt[Pi/6006]*
        u^11)/(558387332923392000*b^3) - (5245985111*d^18*K1^2*M^5*
        Sqrt[Pi/6006]*u^11)/(82724049321984000*b^3) + 
      (219287039*d^14*K0*M^5*Sqrt[(11*Pi)/546]*u^11)/(8005553160192000*b^3*
        E^u) - (1549080660851*d^10*K0^2*M^5*Sqrt[(13*Pi)/462]*u^11)/
       (173720503576166400*b^3) + (1772698130681*d^8*K1^2*M^5*
        Sqrt[(13*Pi)/462]*u^11)/(40948404414382080*b^3) + 
      (21328695170933*K0*M^5*Sqrt[Pi/6006]*u^12)/(1663958227122487296000*b^3*
        E^u) + (647517177552517*d^2*K0*M^5*Sqrt[Pi/6006]*u^12)/
       (831979113561243648000*b^3*E^u) + (2293837186925227*d^4*K0*M^5*
        Sqrt[Pi/6006]*u^12)/(831979113561243648000*b^3*E^u) - 
      (277122749007449*d^6*K0*M^5*Sqrt[Pi/6006]*u^12)/(118854159080177664000*
        b^3*E^u) - (186713358805399*d^8*K0*M^5*Sqrt[Pi/6006]*u^12)/
       (38314827598215168000*b^3*E^u) + (32045567460659*d^10*K0*M^5*
        Sqrt[Pi/6006]*u^12)/(18030507105042432000*b^3*E^u) + 
      (667214711*d^12*K0*M^5*Sqrt[Pi/6006]*u^12)/(365470905139200*b^3*E^u) + 
      (17877989*d^14*K0*M^5*Sqrt[Pi/6006]*u^12)/(240166594805760*b^3*E^u) - 
      (4381931*d^16*K0*M^5*Sqrt[Pi/6006]*u^12)/(210672451584000*b^3*E^u) + 
      (2904205638167*K1*M^5*Sqrt[Pi/6006]*u^12)/(204345747190480896000*b^3*
        E^u) + (91667040375109*d^2*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (111997188364013568000*b^3*E^u) + (1054722436855793*d^4*K1*M^5*
        Sqrt[Pi/6006]*u^12)/(363990862183044096000*b^3*E^u) - 
      (1794976415325881*d^6*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (727981724366088192000*b^3*E^u) - (1562914317694123*d^8*K1*M^5*
        Sqrt[Pi/6006]*u^12)/(306518620785721344000*b^3*E^u) + 
      (8389932313187*d^10*K1*M^5*Sqrt[Pi/6006]*u^12)/(4507626776260608000*b^3*
        E^u) + (12076142597*d^12*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (6304373113651200*b^3*E^u) + (15060197*d^14*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (187630152192000*b^3*E^u) - (273775189*d^16*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (12008329740288000*b^3*E^u) - (1542482449273*K0*K1*M^5*Sqrt[Pi/6006]*
        u^12)/(5978029093650432000*b^3) - (565966802937703*d^2*K0*K1*M^5*
        Sqrt[Pi/6006]*u^12)/(38547980707332096000*b^3) - 
      (770795699146021*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (11178914405126307840*b^3) + (613167043061231*d^6*K0*K1*M^5*
        Sqrt[Pi/6006]*u^12)/(23289405010679808000*b^3) + 
      (31772779559617*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (211802091798528000*b^3) - (375444748747*d^10*K0*K1*M^5*Sqrt[Pi/6006]*
        u^12)/(12408607398297600*b^3) - (3327883241297*d^12*K0*K1*M^5*
        Sqrt[Pi/6006]*u^12)/(55838733292339200*b^3) + 
      (30344043811*d^16*K0*K1*M^5*Sqrt[Pi/6006]*u^12)/
       (48555420254208000*b^3) - (2629994239*d^18*K0*K1*M^5*Sqrt[Pi/6006]*
        u^12)/(124086073982976000*b^3) - (3121506607*d^14*K0*K1*M^5*
        Sqrt[(143*Pi)/42]*u^12)/(139596833230848000*b^3) + 
      (7575721421*K0*M^5*Sqrt[Pi/6006]*u^13)/(2843678610805032000*b^3*E^u) + 
      (2219088906173*d^2*K0*M^5*Sqrt[Pi/6006]*u^13)/(29413403004690432000*b^3*
        E^u) + (14067286789783*d^4*K0*M^5*Sqrt[Pi/6006]*u^13)/
       (52944125408442777600*b^3*E^u) - (103891228705079*d^6*K0*M^5*
        Sqrt[Pi/6006]*u^13)/(415989556780621824000*b^3*E^u) - 
      (65529456050453*d^8*K0*M^5*Sqrt[Pi/6006]*u^13)/(153259310392860672000*
        b^3*E^u) + (154145083639*d^10*K0*M^5*Sqrt[Pi/6006]*u^13)/
       (1001694839169024000*b^3*E^u) + (10759979911*d^12*K0*M^5*Sqrt[Pi/6006]*
        u^13)/(63043731136512000*b^3*E^u) + 
      (7433929*d^14*K0*M^5*Sqrt[Pi/6006]*u^13)/(600416487014400*b^3*E^u) - 
      (1472171*d^16*K0*M^5*Sqrt[Pi/6006]*u^13)/(428868919296000*b^3*E^u) - 
      (265620937949*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(26616462869348352000*b^3) - 
      (167084246994607*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^13)/
       (223578288102526156800*b^3) - (166866441908273*d^4*K0^2*M^5*
        Sqrt[Pi/6006]*u^13)/(46578810021359616000*b^3) + 
      (5367356222561*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^13)/
       (5175423335706624000*b^3) + (172432707519833*d^8*K0^2*M^5*
        Sqrt[Pi/6006]*u^13)/(21497912317550592000*b^3) - 
      (507228835189*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^13)/
       (434301258940416000*b^3) - (3289635455129*d^12*K0^2*M^5*Sqrt[Pi/6006]*
        u^13)/(977177832615936000*b^3) - (15925739059*d^14*K0^2*M^5*
        Sqrt[Pi/6006]*u^13)/(69798416615424000*b^3) + 
      (5127817979*d^16*K0^2*M^5*Sqrt[Pi/6006]*u^13)/(111677466584678400*
        b^3) + (2663254568323*K1*M^5*Sqrt[Pi/6006]*u^13)/
       (970642299154784256000*b^3*E^u) + (45817217628337*d^2*K1*M^5*
        Sqrt[Pi/6006]*u^13)/(582385379492870553600*b^3*E^u) + 
      (9221537802353*d^4*K1*M^5*Sqrt[Pi/6006]*u^13)/(33470424108785664000*b^3*
        E^u) - (19572411945221*d^6*K1*M^5*Sqrt[Pi/6006]*u^13)/
       (74664792242675712000*b^3*E^u) - (4521222297259*d^8*K1*M^5*
        Sqrt[Pi/6006]*u^13)/(10217287359524044800*b^3*E^u) + 
      (134060638583*d^10*K1*M^5*Sqrt[Pi/6006]*u^13)/(819568504774656000*b^3*
        E^u) + (653759641*d^12*K1*M^5*Sqrt[Pi/6006]*u^13)/
       (3708454772736000*b^3*E^u) - (43223*d^16*K1*M^5*Sqrt[Pi/6006]*u^13)/
       (11286024192000*b^3*E^u) - (718323757*K1^2*M^5*Sqrt[Pi/6006]*u^13)/
       (69414130925568000*b^3) - (892967233371743*d^2*K1^2*M^5*Sqrt[Pi/6006]*
        u^13)/(1117891440512630784000*b^3) - 
      (179675930457967*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^13)/
       (46578810021359616000*b^3) + (27284151233363*d^6*K1^2*M^5*
        Sqrt[Pi/6006]*u^13)/(26200580637014784000*b^3) + 
      (560422763268461*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^13)/
       (64493736952651776000*b^3) - (13761000954031*d^10*K1^2*M^5*
        Sqrt[Pi/6006]*u^13)/(11726133991391232000*b^3) - 
      (1200296104321*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^13)/
       (325725944205312000*b^3) - (1436327311*d^14*K1^2*M^5*Sqrt[Pi/6006]*
        u^13)/(5583873329233920*b^3) + (1190338517*d^16*K1^2*M^5*
        Sqrt[Pi/6006]*u^13)/(22335493316935680*b^3) - 
      (2083730651*d^18*K1^2*M^5*Sqrt[Pi/6006]*u^13)/(1116774665846784000*
        b^3) + (55933*d^14*K1*M^5*Sqrt[(11*Pi)/546]*u^13)/
       (52668112896000*b^3*E^u) - (99931*d^18*K0^2*M^5*Sqrt[(13*Pi)/462]*
        u^13)/(811020091392000*b^3) + (2268047*K0*M^5*Sqrt[Pi/6006]*u^14)/
       (16098667058073600*b^3*E^u) + (231494934901*d^2*K0*M^5*Sqrt[Pi/6006]*
        u^14)/(38314827598215168000*b^3*E^u) + 
      (631430080507*d^4*K0*M^5*Sqrt[Pi/6006]*u^14)/(38314827598215168000*b^3*
        E^u) - (990749555027*d^6*K0*M^5*Sqrt[Pi/6006]*u^14)/
       (38314827598215168000*b^3*E^u) - (333362899*d^8*K0*M^5*Sqrt[Pi/6006]*
        u^14)/(14518691776512000*b^3*E^u) + 
      (7006315073*d^10*K0*M^5*Sqrt[Pi/6006]*u^14)/(321973341161472000*b^3*
        E^u) + (18499409*d^12*K0*M^5*Sqrt[Pi/6006]*u^14)/
       (2251561826304000*b^3*E^u) - (2161867*d^14*K0*M^5*Sqrt[Pi/6006]*u^14)/
       (750520608768000*b^3*E^u) - (705553*d^16*K0*M^5*Sqrt[Pi/6006]*u^14)/
       (750520608768000*b^3*E^u) + (9871327*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (64394668232294400*b^3*E^u) + (80713075217*d^2*K1*M^5*Sqrt[Pi/6006]*
        u^14)/(12771609199405056000*b^3*E^u) + 
      (237605657699*d^4*K1*M^5*Sqrt[Pi/6006]*u^14)/(12771609199405056000*b^3*
        E^u) - (50623429063*d^6*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (2016569873590272000*b^3*E^u) - (151268165203*d^8*K1*M^5*Sqrt[Pi/6006]*
        u^14)/(5473546799745024000*b^3*E^u) + 
      (6473066503*d^10*K1*M^5*Sqrt[Pi/6006]*u^14)/(321973341161472000*b^3*
        E^u) + (23107619*d^12*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (2251561826304000*b^3*E^u) - (60859*d^14*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (32631330816000*b^3*E^u) - (157517*d^16*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (187630152192000*b^3*E^u) - (32279024677*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (44127293704445952000*b^3) - (1699422499153*d^2*K0*K1*M^5*
        Sqrt[Pi/6006]*u^14)/(16768371607689461760*b^3) - 
      (22541836046911*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (41920929019223654400*b^3) + (208493682559*d^6*K0*K1*M^5*Sqrt[Pi/6006]*
        u^14)/(13100290318507392000*b^3) - 
      (28904684531*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/
       (1465766748923904000*b^3) - (60221186759*d^12*K0*K1*M^5*Sqrt[Pi/6006]*
        u^14)/(97717783261593600*b^3) - (323193721*d^14*K0*K1*M^5*
        Sqrt[Pi/6006]*u^14)/(5816534717952000*b^3) + 
      (182917279*d^16*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(13294936498176000*b^3) - 
      (71572591*d^18*K0*K1*M^5*Sqrt[Pi/6006]*u^14)/(139596833230848000*b^3) + 
      (3230147343079*d^8*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^14)/
       (32246868476325888000*b^3) + (72649*K0*M^5*Sqrt[Pi/6006]*u^15)/
       (2927030374195200*b^3*E^u) + (16214179*d^2*K0*M^5*Sqrt[Pi/6006]*u^15)/
       (28172667351628800*b^3*E^u) + (13090529*d^4*K0*M^5*Sqrt[Pi/6006]*u^15)/
       (2965543931750400*b^3*E^u) + (49049261*d^6*K0*M^5*Sqrt[Pi/6006]*u^15)/
       (28172667351628800*b^3*E^u) - (157261207*d^8*K0*M^5*Sqrt[Pi/6006]*
        u^15)/(16098667058073600*b^3*E^u) - 
      (3002729*d^10*K0*M^5*Sqrt[Pi/6006]*u^15)/(804933352903680*b^3*E^u) + 
      (81161*d^12*K0*M^5*Sqrt[Pi/6006]*u^15)/(18763015219200*b^3*E^u) + 
      (20609*d^14*K0*M^5*Sqrt[Pi/6006]*u^15)/(9381507609600*b^3*E^u) + 
      (16591*d^16*K0*M^5*Sqrt[Pi/6006]*u^15)/(75052060876800*b^3*E^u) + 
      (42346463*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(4109895001884672000*b^3) - 
      (262420027561*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(209604645096118272000*
        b^3) - (457026166759*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^15)/
       (52401161274029568000*b^3) - (13583051411*d^6*K0^2*M^5*Sqrt[Pi/6006]*
        u^15)/(2994352072801689600*b^3) + (206144573563*d^8*K0^2*M^5*
        Sqrt[Pi/6006]*u^15)/(8061717119081472000*b^3) - 
      (607957981*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(40715743025664000*b^3) - 
      (38189*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(52480012492800*b^3) + 
      (6720193*d^16*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(9971202373632000*b^3) - 
      (899749*d^18*K0^2*M^5*Sqrt[Pi/6006]*u^15)/(13959683323084800*b^3) + 
      (72649*K1*M^5*Sqrt[Pi/6006]*u^15)/(2927030374195200*b^3*E^u) + 
      (31680611*d^2*K1*M^5*Sqrt[Pi/6006]*u^15)/(56345334703257600*b^3*E^u) + 
      (121244413*d^4*K1*M^5*Sqrt[Pi/6006]*u^15)/(28172667351628800*b^3*E^u) + 
      (89374807*d^6*K1*M^5*Sqrt[Pi/6006]*u^15)/(56345334703257600*b^3*E^u) - 
      (321631*d^8*K1*M^5*Sqrt[Pi/6006]*u^15)/(33891930648576*b^3*E^u) - 
      (27784049*d^10*K1*M^5*Sqrt[Pi/6006]*u^15)/(8049333529036800*b^3*E^u) + 
      (4891*d^12*K1*M^5*Sqrt[Pi/6006]*u^15)/(1172688451200*b^3*E^u) + 
      (3119*d^16*K1*M^5*Sqrt[Pi/6006]*u^15)/(15010412175360*b^3*E^u) - 
      (108496693*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(419209290192236544000*b^3) - 
      (313700616869*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(209604645096118272000*
        b^3) - (194466356671*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^15)/
       (17467053758009856000*b^3) - (10704212117*d^6*K1^2*M^5*Sqrt[Pi/6006]*
        u^15)/(1663528929334272000*b^3) + (172599798793*d^8*K1^2*M^5*
        Sqrt[Pi/6006]*u^15)/(5374478079387648000*b^3) + 
      (150106927*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(21555393366528000*b^3) - 
      (12481229*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(656705532672000*b^3) - 
      (22256849*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(11633069435904000*b^3) - 
      (367841*d^18*K1^2*M^5*Sqrt[Pi/6006]*u^15)/(13959683323084800*b^3) + 
      (132542663*d^10*K0^2*M^5*Sqrt[(11*Pi)/546]*u^15)/
       (366441687230976000*b^3) + (3941629*d^16*K1^2*M^5*Sqrt[(11*Pi)/546]*
        u^15)/(46532277743616000*b^3) + (3011*d^14*K1*M^5*Sqrt[(13*Pi)/462]*
        u^15)/(18763015219200*b^3*E^u) - (83*d^2*K0*M^5*Sqrt[Pi/6006]*u^16)/
       (3127169203200*b^3*E^u) - (83*d^4*K0*M^5*Sqrt[Pi/6006]*u^16)/
       (375260304384*b^3*E^u) - (83*d^6*K0*M^5*Sqrt[Pi/6006]*u^16)/
       (268043074560*b^3*E^u) + (83*d^8*K0*M^5*Sqrt[Pi/6006]*u^16)/
       (148912819200*b^3*E^u) + (83*d^10*K0*M^5*Sqrt[Pi/6006]*u^16)/
       (148912819200*b^3*E^u) - (83*d^12*K0*M^5*Sqrt[Pi/6006]*u^16)/
       (268043074560*b^3*E^u) - (83*d^14*K0*M^5*Sqrt[Pi/6006]*u^16)/
       (375260304384*b^3*E^u) - (83*d^16*K0*M^5*Sqrt[Pi/6006]*u^16)/
       (3127169203200*b^3*E^u) - (83*d^2*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (3127169203200*b^3*E^u) - (83*d^4*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (375260304384*b^3*E^u) - (83*d^6*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (268043074560*b^3*E^u) + (83*d^8*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (148912819200*b^3*E^u) + (83*d^10*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (148912819200*b^3*E^u) - (83*d^12*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (268043074560*b^3*E^u) - (83*d^14*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (375260304384*b^3*E^u) - (83*d^16*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (3127169203200*b^3*E^u) - (65737241*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (3224686847632588800*b^3) - (4885252343*d^4*K0*K1*M^5*Sqrt[Pi/6006]*
        u^16)/(1007714639885184000*b^3) + (107849346119*d^8*K0*K1*M^5*
        Sqrt[Pi/6006]*u^16)/(8061717119081472000*b^3) + 
      (4183150879*d^10*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/(732883374461952000*
        b^3) - (173350393*d^12*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (20357871512832000*b^3) + (6281351*d^16*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (9971202373632000*b^3) + (269441*d^18*K0*K1*M^5*Sqrt[Pi/6006]*u^16)/
       (3034713765888000*b^3) - (109567*d^14*K0*K1*M^5*Sqrt[(11*Pi)/546]*
        u^16)/(545300129808000*b^3) - (32682053*d^2*K0*K1*M^5*
        Sqrt[(13*Pi)/462]*u^16)/(848601802008576000*b^3) - 
      (12782339*d^6*K0*K1*M^5*Sqrt[(13*Pi)/462]*u^16)/
       (44787317328230400*b^3) - (1155391*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (1612343423816294400*b^3) + (59548249*d^2*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (8061717119081472000*b^3) - (75594199*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (4030858559540736000*b^3) - (3722419*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (16123434238162944*b^3) + (733511*d^10*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (1477587448512000*b^3) + (5026031*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (13571914341888000*b^3) - (661579*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (2492800593408000*b^3) - (5090959*d^16*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (34899208307712000*b^3) - (101*d^18*K0^2*M^5*Sqrt[Pi/6006]*u^17)/
       (6876691292160*b^3) - (3535913*K1^2*M^5*Sqrt[Pi/6006]*u^17)/
       (4837030271448883200*b^3) + (30432631*d^2*K1^2*M^5*Sqrt[Pi/6006]*u^17)/
       (3023143919655552000*b^3) + (18294487*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^17)/
       (1727510811231744000*b^3) - (818544731*d^8*K1^2*M^5*Sqrt[Pi/6006]*
        u^17)/(3023143919655552000*b^3) + 
      (74214241*d^10*K1^2*M^5*Sqrt[Pi/6006]*u^17)/(219865012338585600*b^3) + 
      (4990957*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^17)/(13571914341888000*b^3) - 
      (376931*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^17)/(1938844905984000*b^3) - 
      (868163*d^16*K1^2*M^5*Sqrt[Pi/6006]*u^17)/(6979841661542400*b^3) - 
      (231139*d^18*K1^2*M^5*Sqrt[Pi/6006]*u^17)/(17449604153856000*b^3) - 
      (6590533*d^6*K0^2*M^5*Sqrt[(11*Pi)/546]*u^17)/(366441687230976000*
        b^3) - (12233957*d^6*K1^2*M^5*Sqrt[(11*Pi)/546]*u^17)/
       (1099325061692928000*b^3) - (317*K0*K1*M^5*Sqrt[Pi/6006]*u^18)/
       (11451302725968000*b^3) + (94637*d^2*K0*K1*M^5*Sqrt[Pi/6006]*u^18)/
       (17449604153856000*b^3) + (963773*d^4*K0*K1*M^5*Sqrt[Pi/6006]*u^18)/
       (16166545024896000*b^3) + (1833077*d^6*K0*K1*M^5*Sqrt[Pi/6006]*u^18)/
       (11949185453184000*b^3) - (22129181*d^8*K0*K1*M^5*Sqrt[Pi/6006]*u^18)/
       (274831265423232000*b^3) - (59247829*d^10*K0*K1*M^5*Sqrt[Pi/6006]*
        u^18)/(183220843615488000*b^3) - (383*d^12*K0*K1*M^5*Sqrt[Pi/6006]*
        u^18)/(64288015303680*b^3) + (90107*d^14*K0*K1*M^5*Sqrt[Pi/6006]*
        u^18)/(623200148352000*b^3) + (18527*d^16*K0*K1*M^5*Sqrt[Pi/6006]*
        u^18)/(422167842432000*b^3) + (10313*d^18*K0*K1*M^5*Sqrt[Pi/6006]*
        u^18)/(3489920830771200*b^3) - (317*K0^2*M^5*Sqrt[Pi/6006]*u^19)/
       (274831265423232000*b^3) - (21239*d^4*K0^2*M^5*Sqrt[Pi/6006]*u^19)/
       (22902605451936000*b^3) - (11729*d^6*K0^2*M^5*Sqrt[Pi/6006]*u^19)/
       (4580521090387200*b^3) + (33919*d^8*K0^2*M^5*Sqrt[Pi/6006]*u^19)/
       (45805210903872000*b^3) + (317*d^12*K0^2*M^5*Sqrt[Pi/6006]*u^19)/
       (401800095648000*b^3) - (317*d^14*K0^2*M^5*Sqrt[Pi/6006]*u^19)/
       (121177806624000*b^3) - (11729*d^16*K0^2*M^5*Sqrt[Pi/6006]*u^19)/
       (13087203115392000*b^3) - (317*d^18*K0^2*M^5*Sqrt[Pi/6006]*u^19)/
       (4362401038464000*b^3) - (317*K1^2*M^5*Sqrt[Pi/6006]*u^19)/
       (274831265423232000*b^3) - (21239*d^4*K1^2*M^5*Sqrt[Pi/6006]*u^19)/
       (22902605451936000*b^3) - (11729*d^6*K1^2*M^5*Sqrt[Pi/6006]*u^19)/
       (4580521090387200*b^3) + (33919*d^8*K1^2*M^5*Sqrt[Pi/6006]*u^19)/
       (45805210903872000*b^3) + (317*d^12*K1^2*M^5*Sqrt[Pi/6006]*u^19)/
       (401800095648000*b^3) - (317*d^14*K1^2*M^5*Sqrt[Pi/6006]*u^19)/
       (121177806624000*b^3) - (11729*d^16*K1^2*M^5*Sqrt[Pi/6006]*u^19)/
       (13087203115392000*b^3) - (317*d^18*K1^2*M^5*Sqrt[Pi/6006]*u^19)/
       (4362401038464000*b^3) - (317*d^2*K0^2*M^5*Sqrt[(11*Pi)/546]*u^19)/
       (54966253084646400*b^3) - (317*d^2*K1^2*M^5*Sqrt[(11*Pi)/546]*u^19)/
       (54966253084646400*b^3) + (317*d^10*K0^2*M^5*Sqrt[(143*Pi)/42]*u^19)/
       (8083272512448000*b^3) + (317*d^10*K1^2*M^5*Sqrt[(143*Pi)/42]*u^19)/
       (8083272512448000*b^3))/Pi}, 6, 13, 1]}, 3, 5, 1]


==> anc/spectrum_12_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-5*K1^2*M^4*Sqrt[7/(143*Pi)]*u^2)/(7607296*b^2) + 
      (15*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(30429184*b^2) + 
      (1665*d^4*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(30429184*b^2) - 
      (33*d^6*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(400384*b^2) + 
      (891*d^10*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(15214592*b^2) + 
      (495*d^12*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(30429184*b^2) + 
      (113*d^6*K1^2*M^4*Sqrt[13/(77*Pi)]*u^2)/(1901824*b^2) + 
      (45*d^2*K0^2*M^4*Sqrt[77/(13*Pi)]*u^2)/(15214592*b^2) - 
      (297*d^8*K0^2*M^4*Sqrt[77/(13*Pi)]*u^2)/(30429184*b^2) + 
      (37*d^8*K1^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(7607296*b^2) - 
      (15*d^10*K1^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(3803648*b^2) - 
      (9*d^12*K1^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(7607296*b^2) - 
      (745*d^2*K1^2*M^4*u^2)/(3803648*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (4065*d^4*K1^2*M^4*u^2)/(7607296*b^2*Sqrt[1001*Pi]) + 
      (438833*d^2*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^3)/(6390128640*b^2) - 
      (1664239*d^6*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^3)/(15975321600*b^2) - 
      (978967*d^8*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^3)/(4260085760*b^2) + 
      (24459*d^10*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^3)/(125296640*b^2) + 
      (2029*d^12*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^3)/(37044224*b^2) + 
      (1975709*d^4*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^3)/(12780257280*b^2) + 
      (229127*K0*K1*M^4*u^3)/(12780257280*b^2*Sqrt[1001*Pi]) - 
      (14849693*d^6*K0*K1*M^4*u^3)/(7987660800*b^2*Sqrt[1001*Pi]) - 
      (893461*d^6*K1^2*M^4*Sqrt[7/(143*Pi)]*u^4)/(1825751040*b^2) - 
      (617273*d^6*K0^2*M^4*Sqrt[11/(91*Pi)]*u^4)/(6390128640*b^2) - 
      (35089*d^8*K0^2*M^4*Sqrt[11/(91*Pi)]*u^4)/(370442240*b^2) + 
      (19419*d^10*K0^2*M^4*Sqrt[11/(91*Pi)]*u^4)/(250593280*b^2) + 
      (287191*d^2*K0^2*M^4*Sqrt[13/(77*Pi)]*u^4)/(12780257280*b^2) + 
      (134330233*d^4*K1^2*M^4*Sqrt[13/(77*Pi)]*u^4)/(766815436800*b^2) + 
      (143719*d^4*K0^2*M^4*Sqrt[143/(7*Pi)]*u^4)/(25560514560*b^2) + 
      (332270171*d^2*K1^2*M^4*u^4)/(383407718400*Sqrt[1001]*b^2*Sqrt[Pi]) + 
      (173687*K0^2*M^4*u^4)/(25560514560*b^2*Sqrt[1001*Pi]) - 
      (1135*d^6*K0^2*M^4*u^4)/(11410944*b^2*Sqrt[1001*Pi]) + 
      (423625*d^12*K0^2*M^4*u^4)/(1704034304*b^2*Sqrt[1001*Pi]) + 
      (679013*K1^2*M^4*u^4)/(33339801600*b^2*Sqrt[1001*Pi]) + 
      (18611*d^4*K1^2*M^4*u^4)/(228218880*b^2*Sqrt[1001*Pi]) - 
      (22314203*d^8*K1^2*M^4*u^4)/(7303004160*b^2*Sqrt[1001*Pi]) + 
      (9117139*d^10*K1^2*M^4*u^4)/(3651502080*b^2*Sqrt[1001*Pi]) + 
      (1797409*d^12*K1^2*M^4*u^4)/(2434334720*b^2*Sqrt[1001*Pi]) + 
      (24870731*d^2*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^5)/(383407718400*b^2) - 
      (466499*d^6*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^5)/(1825751040*b^2) + 
      (975893*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^5)/(766815436800*b^2) + 
      (1530004439*d^4*K0*K1*M^4*u^5)/(766815436800*b^2*Sqrt[1001*Pi]) - 
      (1429633*d^8*K0*K1*M^4*u^5)/(538116096*b^2*Sqrt[1001*Pi]) + 
      (53607079*d^10*K0*K1*M^4*u^5)/(25560514560*b^2*Sqrt[1001*Pi]) + 
      (10986509*d^12*K0*K1*M^4*u^5)/(17040343040*b^2*Sqrt[1001*Pi]) + 
      (2278927*d^12*K0^2*M^4*Sqrt[7/(143*Pi)]*u^6)/(146060083200*b^2) - 
      (39777169*d^6*K1^2*M^4*Sqrt[11/(91*Pi)]*u^6)/(575111577600*b^2) + 
      (104149*d^12*K1^2*M^4*Sqrt[11/(91*Pi)]*u^6)/(8215879680*b^2) + 
      (25282013*d^10*K1^2*M^4*Sqrt[13/(77*Pi)]*u^6)/(575111577600*b^2) + 
      (15818983*d^2*K0^2*M^4*u^6)/(127802572800*Sqrt[1001]*b^2*Sqrt[Pi]) + 
      (226054639*d^2*K1^2*M^4*u^6)/(1150223155200*Sqrt[1001]*b^2*Sqrt[Pi]) + 
      (236539*K0^2*M^4*u^6)/(85201715200*b^2*Sqrt[1001*Pi]) + 
      (92161787*d^4*K0^2*M^4*u^6)/(255605145600*b^2*Sqrt[1001*Pi]) - 
      (6242083*d^6*K0^2*M^4*u^6)/(12780257280*b^2*Sqrt[1001*Pi]) - 
      (25233413*d^8*K0^2*M^4*u^6)/(51121029120*b^2*Sqrt[1001*Pi]) + 
      (9576443*d^10*K0^2*M^4*u^6)/(25560514560*b^2*Sqrt[1001*Pi]) + 
      (490099*d^12*K0^2*M^4*u^6)/(44453068800*b^2*Sqrt[1001*Pi]) + 
      (10777301*K1^2*M^4*u^6)/(2300446310400*b^2*Sqrt[1001*Pi]) + 
      (1223969231*d^4*K1^2*M^4*u^6)/(2300446310400*b^2*Sqrt[1001*Pi]) - 
      (70702603*d^8*K1^2*M^4*u^6)/(100019404800*b^2*Sqrt[1001*Pi]) - 
      (93845*d^10*K1^2*M^4*u^6)/(6572703744*b^2*Sqrt[1001*Pi]) + 
      (4573771*d^12*K1^2*M^4*u^6)/(121076121600*b^2*Sqrt[1001*Pi]) + 
      (479777*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^7)/(2300446310400*b^2) - 
      (646439*d^6*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^7)/(17972236800*b^2) + 
      (5587*d^12*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^7)/(626483200*b^2) + 
      (3280961*d^2*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^7)/(575111577600*b^2) + 
      (6386533*d^4*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^7)/(287555788800*b^2) + 
      (4847*K0*K1*M^4*u^7)/(65727037440*b^2*Sqrt[1001*Pi]) + 
      (5467837*d^2*K0*K1*M^4*u^7)/(191703859200*b^2*Sqrt[1001*Pi]) - 
      (d^6*K0*K1*M^4*u^7)/(200192*b^2*Sqrt[1001*Pi]) - 
      (111963199*d^8*K0*K1*M^4*u^7)/(287555788800*b^2*Sqrt[1001*Pi]) + 
      (8573027*d^10*K0*K1*M^4*u^7)/(28755578880*b^2*Sqrt[1001*Pi]) + 
      (3391*d^2*K1^2*M^4*Sqrt[7/(143*Pi)]*u^8)/(1643175936*b^2) + 
      (42851*d^2*K0^2*M^4*Sqrt[11/(91*Pi)]*u^8)/(41079398400*b^2) + 
      (8779*K0^2*M^4*u^8)/(33830092800*b^2*Sqrt[1001*Pi]) + 
      (19012733*d^4*K0^2*M^4*u^8)/(575111577600*b^2*Sqrt[1001*Pi]) - 
      (6510527*d^6*K0^2*M^4*u^8)/(143777894400*b^2*Sqrt[1001*Pi]) - 
      (1024019*d^8*K0^2*M^4*u^8)/(23004463104*b^2*Sqrt[1001*Pi]) + 
      (9692807*d^10*K0^2*M^4*u^8)/(287555788800*b^2*Sqrt[1001*Pi]) + 
      (721771*d^12*K0^2*M^4*u^8)/(63901286400*b^2*Sqrt[1001*Pi]) + 
      (194783*K1^2*M^4*u^8)/(575111577600*b^2*Sqrt[1001*Pi]) + 
      (23465201*d^4*K1^2*M^4*u^8)/(575111577600*b^2*Sqrt[1001*Pi]) - 
      (2693069*d^6*K1^2*M^4*u^8)/(47925964800*b^2*Sqrt[1001*Pi]) - 
      (10626181*d^8*K1^2*M^4*u^8)/(191703859200*b^2*Sqrt[1001*Pi]) + 
      (4023053*d^10*K1^2*M^4*u^8)/(95851929600*b^2*Sqrt[1001*Pi]) + 
      (299597*d^12*K1^2*M^4*u^8)/(21300428800*b^2*Sqrt[1001*Pi]) + 
      (17*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^9)/(3171571200*b^2) - 
      (492671*d^8*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^9)/(431333683200*b^2) + 
      (16771*d^10*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^9)/(14377789440*b^2) + 
      (1543*K0*K1*M^4*u^9)/(25372569600*b^2*Sqrt[1001*Pi]) + 
      (366811*d^2*K0*K1*M^4*u^9)/(71888947200*b^2*Sqrt[1001*Pi]) + 
      (2115983*d^4*K0*K1*M^4*u^9)/(143777894400*b^2*Sqrt[1001*Pi]) - 
      (142859*d^6*K0*K1*M^4*u^9)/(7188894720*b^2*Sqrt[1001*Pi]) - 
      (25667*d^8*K0*K1*M^4*u^9)/(4688409600*b^2*Sqrt[1001*Pi]) + 
      (244051*d^12*K0*K1*M^4*u^9)/(47925964800*b^2*Sqrt[1001*Pi]) + 
      (K1^2*M^4*Sqrt[11/(91*Pi)]*u^10)/(4540354560*b^2) - 
      (69221*d^8*K1^2*M^4*Sqrt[11/(91*Pi)]*u^10)/(431333683200*b^2) + 
      (5519*d^12*K1^2*M^4*Sqrt[11/(91*Pi)]*u^10)/(143777894400*b^2) + 
      (31*d^12*K0^2*M^4*Sqrt[13/(77*Pi)]*u^10)/(1691504640*b^2) + 
      (139*d^10*K1^2*M^4*Sqrt[13/(77*Pi)]*u^10)/(1409587200*b^2) + 
      (26861*d^2*K0^2*M^4*u^10)/(71888947200*Sqrt[1001]*b^2*Sqrt[Pi]) + 
      (18203*d^2*K1^2*M^4*u^10)/(43133368320*Sqrt[1001]*b^2*Sqrt[Pi]) + 
      (1277*K0^2*M^4*u^10)/(143777894400*b^2*Sqrt[1001*Pi]) + 
      (30623*d^4*K0^2*M^4*u^10)/(28755578880*b^2*Sqrt[1001*Pi]) - 
      (50429*d^6*K0^2*M^4*u^10)/(35944473600*b^2*Sqrt[1001*Pi]) - 
      (571*d^8*K0^2*M^4*u^10)/(367718400*b^2*Sqrt[1001*Pi]) + 
      (81469*d^10*K0^2*M^4*u^10)/(71888947200*b^2*Sqrt[1001*Pi]) + 
      (281*d^12*K0^2*M^4*u^10)/(2053969920*b^2*Sqrt[1001*Pi]) + 
      (97*K1^2*M^4*u^10)/(12686284800*b^2*Sqrt[1001*Pi]) + 
      (102749*d^4*K1^2*M^4*u^10)/(86266736640*b^2*Sqrt[1001*Pi]) - 
      (168439*d^6*K1^2*M^4*u^10)/(107833420800*b^2*Sqrt[1001*Pi]) - 
      (31*d^8*K0*K1*M^4*Sqrt[7/(143*Pi)]*u^11)/(641865600*b^2) + 
      (K0*K1*M^4*Sqrt[11/(91*Pi)]*u^11)/(13479177600*b^2) + 
      (d^2*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^11)/(132148800*b^2) + 
      (149*d^4*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^11)/(13479177600*b^2) - 
      (d^6*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^11)/(67395888*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^11)/(80233200*b^2) + 
      (d^12*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^11)/(213955200*b^2) + 
      (K0*K1*M^4*u^11)/(709430400*b^2*Sqrt[1001*Pi]) + 
      (d^2*K0*K1*M^4*u^11)/(97675200*b^2*Sqrt[1001*Pi]) + 
      (79*d^4*K0*K1*M^4*u^11)/(641865600*b^2*Sqrt[1001*Pi]) - 
      (41*d^6*K0*K1*M^4*u^11)/(280816200*b^2*Sqrt[1001*Pi]) - 
      (961*d^8*K0*K1*M^4*u^11)/(13479177600*b^2*Sqrt[1001*Pi]) + 
      (101*d^10*K0*K1*M^4*u^11)/(673958880*b^2*Sqrt[1001*Pi]) + 
      (179*d^12*K0*K1*M^4*u^11)/(4493059200*b^2*Sqrt[1001*Pi]) - 
      (d^8*K0^2*M^4*Sqrt[7/(143*Pi)]*u^12)/(481399200*b^2) - 
      (d^8*K1^2*M^4*Sqrt[7/(143*Pi)]*u^12)/(481399200*b^2) + 
      (d^2*K0^2*M^4*Sqrt[11/(91*Pi)]*u^12)/(3369794400*b^2) + 
      (d^2*K1^2*M^4*Sqrt[11/(91*Pi)]*u^12)/(3369794400*b^2) + 
      (K0^2*M^4*u^12)/(6739588800*b^2*Sqrt[1001*Pi]) + 
      (d^4*K0^2*M^4*u^12)/(132148800*b^2*Sqrt[1001*Pi]) - 
      (d^6*K0^2*M^4*u^12)/(112326480*b^2*Sqrt[1001*Pi]) - 
      (d^8*K0^2*M^4*u^12)/(962798400*b^2*Sqrt[1001*Pi]) + 
      (d^10*K0^2*M^4*u^12)/(96279840*b^2*Sqrt[1001*Pi]) + 
      (d^12*K0^2*M^4*u^12)/(320932800*b^2*Sqrt[1001*Pi]) + 
      (K1^2*M^4*u^12)/(6739588800*b^2*Sqrt[1001*Pi]) + 
      (d^4*K1^2*M^4*u^12)/(132148800*b^2*Sqrt[1001*Pi]) - 
      (d^6*K1^2*M^4*u^12)/(112326480*b^2*Sqrt[1001*Pi]) - 
      (d^8*K1^2*M^4*u^12)/(962798400*b^2*Sqrt[1001*Pi]) + 
      (d^10*K1^2*M^4*u^12)/(96279840*b^2*Sqrt[1001*Pi]) + 
      (d^12*K1^2*M^4*u^12)/(320932800*b^2*Sqrt[1001*Pi]))/Pi, 0, 
    ((509*d^14*K0^2*M^4*Sqrt[7/(143*Pi)]*u^2)/(273862656*b^2) - 
      (23689*d^10*K1^2*M^4*Sqrt[7/(143*Pi)]*u^2)/(306081792*b^2) - 
      (229*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(91287552*b^2) - 
      (95117*d^4*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(273862656*b^2) + 
      (59429*d^6*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(136931328*b^2) + 
      (140503*d^8*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(273862656*b^2) - 
      (12199*d^10*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(34232832*b^2) - 
      (35387*d^12*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(273862656*b^2) - 
      (22927*d^4*K1^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(136931328*b^2) + 
      (4129*d^8*K1^2*M^4*Sqrt[13/(77*Pi)]*u^2)/(17116416*b^2) - 
      (123*d^2*K0^2*M^4*Sqrt[77/(13*Pi)]*u^2)/(7607296*b^2) - 
      (397*d^12*K1^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(45643776*b^2) - 
      (131*d^14*K1^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(91287552*b^2) - 
      (156967*d^2*K1^2*M^4*u^2)/(273862656*Sqrt[1001]*b^2*Sqrt[Pi]) + 
      (5*d^14*K0^2*M^4*u^2)/(1323008*b^2*Sqrt[1001*Pi]) - 
      (53*K1^2*M^4*u^2)/(4027392*b^2*Sqrt[1001*Pi]) + 
      (423607*d^6*K1^2*M^4*u^2)/(273862656*b^2*Sqrt[1001*Pi]) - 
      (114445*d^10*K1^2*M^4*u^2)/(433615872*b^2*Sqrt[1001*Pi]) - 
      (117016517*d^4*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^3)/(69013389312*b^2) - 
      (1213997*d^10*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^3)/(750145536*b^2) - 
      (242185103*d^12*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^3)/(345066946560*b^2) - 
      (2440861*d^14*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^3)/(172533473280*b^2) - 
      (9092989*K0*K1*M^4*u^3)/(69013389312*b^2*Sqrt[1001*Pi]) - 
      (25723021*d^2*K0*K1*M^4*u^3)/(4313336832*b^2*Sqrt[1001*Pi]) + 
      (1265867963*d^6*K0*K1*M^4*u^3)/(57511157760*b^2*Sqrt[1001*Pi]) + 
      (1089396353*d^8*K0*K1*M^4*u^3)/(38340771840*b^2*Sqrt[1001*Pi]) - 
      (573215*K0^2*M^4*Sqrt[11/(91*Pi)]*u^4)/(138026778624*b^2) - 
      (40615565*d^10*K0^2*M^4*Sqrt[11/(91*Pi)]*u^4)/(69013389312*b^2) - 
      (366470860529*d^10*K1^2*M^4*Sqrt[11/(91*Pi)]*u^4)/
       (229469519462400*b^2) - (11156759*d^2*K0^2*M^4*Sqrt[13/(77*Pi)]*u^4)/
       (69013389312*b^2) - (472711*d^14*K0^2*M^4*Sqrt[13/(77*Pi)]*u^4)/
       (172533473280*b^2) - (3679416151*d^2*K1^2*M^4*u^4)/
       (647000524800*Sqrt[1001]*b^2*Sqrt[Pi]) - (928238683*d^4*K0^2*M^4*u^4)/
       (138026778624*b^2*Sqrt[1001*Pi]) + (111833431*d^6*K0^2*M^4*u^4)/
       (14377789440*b^2*Sqrt[1001*Pi]) + (265647131*d^8*K0^2*M^4*u^4)/
       (25560514560*b^2*Sqrt[1001*Pi]) - (1925085193*d^12*K0^2*M^4*u^4)/
       (690133893120*b^2*Sqrt[1001*Pi]) - (134464961*K1^2*M^4*u^4)/
       (1089685094400*b^2*Sqrt[1001*Pi]) - (379776699149*d^4*K1^2*M^4*u^4)/
       (20704016793600*b^2*Sqrt[1001*Pi]) + (24022428349*d^6*K1^2*M^4*u^4)/
       (1150223155200*b^2*Sqrt[1001*Pi]) + (197985018577*d^8*K1^2*M^4*u^4)/
       (6901338931200*b^2*Sqrt[1001*Pi]) - (43205*d^10*K1^2*M^4*u^4)/
       (14998007808*b^2*Sqrt[1001*Pi]) - (53571535313*d^12*K1^2*M^4*u^4)/
       (6901338931200*b^2*Sqrt[1001*Pi]) - (299371153*d^14*K1^2*M^4*u^4)/
       (3450669465600*b^2*Sqrt[1001*Pi]) - 
      (3540168031*d^12*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^5)/(6901338931200*b^2) - 
      (2019297089*K0*K1*M^4*u^5)/(20704016793600*b^2*Sqrt[1001*Pi]) - 
      (23784013433*d^2*K0*K1*M^4*u^5)/(5176004198400*b^2*Sqrt[1001*Pi]) - 
      (317058162359*d^4*K0*K1*M^4*u^5)/(20704016793600*b^2*Sqrt[1001*Pi]) + 
      (19253765849*d^6*K0*K1*M^4*u^5)/(1150223155200*b^2*Sqrt[1001*Pi]) + 
      (169208744347*d^8*K0*K1*M^4*u^5)/(6901338931200*b^2*Sqrt[1001*Pi]) - 
      (4172507453*d^10*K0*K1*M^4*u^5)/(287555788800*b^2*Sqrt[1001*Pi]) - 
      (248902553*d^14*K0*K1*M^4*u^5)/(3450669465600*b^2*Sqrt[1001*Pi]) + 
      (68637029*d^8*K1^2*M^4*Sqrt[11/(91*Pi)]*u^6)/(115022315520*b^2) - 
      (2138524835287*K0^2*M^4*Sqrt[13/(77*Pi)]*u^6)/(4644463073918976000*
        b^2) - (2286266639*d^2*K0^2*M^4*u^6)/(2957716684800*Sqrt[1001]*b^2*
        Sqrt[Pi]) - (20982402989*d^2*K1^2*M^4*u^6)/(16563213434880*Sqrt[1001]*
        b^2*Sqrt[Pi]) - (133119586891987*K0^2*M^4*u^6)/
       (13933389221756928000*b^2*Sqrt[1001*Pi]) - 
      (56556600071*d^4*K0^2*M^4*u^6)/(20704016793600*b^2*Sqrt[1001*Pi]) + 
      (6431645137*d^6*K0^2*M^4*u^6)/(2300446310400*b^2*Sqrt[1001*Pi]) + 
      (4445237869*d^8*K0^2*M^4*u^6)/(985905561600*b^2*Sqrt[1001*Pi]) - 
      (1943642837*d^10*K0^2*M^4*u^6)/(766815436800*b^2*Sqrt[1001*Pi]) - 
      (8524714867*d^12*K0^2*M^4*u^6)/(6901338931200*b^2*Sqrt[1001*Pi]) - 
      (14290357*d^14*K0^2*M^4*u^6)/(985905561600*b^2*Sqrt[1001*Pi]) - 
      (30828841*K1^2*M^4*u^6)/(1089685094400*b^2*Sqrt[1001*Pi]) - 
      (9900973003*d^4*K1^2*M^4*u^6)/(2435766681600*b^2*Sqrt[1001*Pi]) + 
      (4934963123*d^6*K1^2*M^4*u^6)/(1104214228992*b^2*Sqrt[1001*Pi]) - 
      (20968051009*d^10*K1^2*M^4*u^6)/(5521071144960*b^2*Sqrt[1001*Pi]) - 
      (3648208859*d^12*K1^2*M^4*u^6)/(1971811123200*b^2*Sqrt[1001*Pi]) - 
      (4081633*d^14*K1^2*M^4*u^6)/(161434828800*b^2*Sqrt[1001*Pi]) - 
      (87602651314879*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^7)/(111467113774055424000*
        b^2) - (402381721196813*K0*K1*M^4*u^7)/(111467113774055424000*b^2*
        Sqrt[1001*Pi]) - (107312861*d^2*K0*K1*M^4*u^7)/
       (164317593600*b^2*Sqrt[1001*Pi]) - (38042971*d^4*K0*K1*M^4*u^7)/
       (17253347328*b^2*Sqrt[1001*Pi]) + (7907909479*d^6*K0*K1*M^4*u^7)/
       (3450669465600*b^2*Sqrt[1001*Pi]) + (2511657931*d^8*K0*K1*M^4*u^7)/
       (690133893120*b^2*Sqrt[1001*Pi]) - (2303548157*d^10*K0*K1*M^4*u^7)/
       (1150223155200*b^2*Sqrt[1001*Pi]) - (597808031*d^12*K0*K1*M^4*u^7)/
       (575111577600*b^2*Sqrt[1001*Pi]) - (11766203*d^14*K0*K1*M^4*u^7)/
       (690133893120*b^2*Sqrt[1001*Pi]) - 
      (1673367931*K0^2*M^4*Sqrt[11/(91*Pi)]*u^8)/(40211801505792000*b^2) + 
      (40645771737553*d^8*K0^2*M^4*Sqrt[11/(91*Pi)]*u^8)/
       (1964452324088217600*b^2) - (714889097*d^10*K0^2*M^4*Sqrt[13/(77*Pi)]*
        u^8)/(41408033587200*b^2) - (8223959*d^14*K0^2*M^4*Sqrt[13/(77*Pi)]*
        u^8)/(41408033587200*b^2) - (3004601531*d^2*K0^2*M^4*u^8)/
       (41408033587200*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (3976225339*d^2*K1^2*M^4*u^8)/(41408033587200*Sqrt[1001]*b^2*
        Sqrt[Pi]) - (340296433391*K0^2*M^4*u^8)/(361906213552128000*b^2*
        Sqrt[1001*Pi]) - (5307703213*d^4*K0^2*M^4*u^8)/
       (20704016793600*b^2*Sqrt[1001*Pi]) + (3534105193*d^6*K0^2*M^4*u^8)/
       (13802677862400*b^2*Sqrt[1001*Pi]) + 
      (129380299752679*d^8*K0^2*M^4*u^8)/(654817441362739200*b^2*
        Sqrt[1001*Pi]) - (512978489*d^12*K0^2*M^4*u^8)/
       (4140803358720*b^2*Sqrt[1001*Pi]) - (50629*K1^2*M^4*u^8)/
       (23107161600*b^2*Sqrt[1001*Pi]) - (1308123613*d^4*K1^2*M^4*u^8)/
       (4140803358720*b^2*Sqrt[1001*Pi]) + (127427683*d^6*K1^2*M^4*u^8)/
       (394362224640*b^2*Sqrt[1001*Pi]) + (1834667291*d^8*K1^2*M^4*u^8)/
       (3450669465600*b^2*Sqrt[1001*Pi]) - (1285840429*d^10*K1^2*M^4*u^8)/
       (4600892620800*b^2*Sqrt[1001*Pi]) - (1087316459*d^12*K1^2*M^4*u^8)/
       (6901338931200*b^2*Sqrt[1001*Pi]) - (3361399*d^14*K1^2*M^4*u^8)/
       (920178524160*b^2*Sqrt[1001*Pi]) - 
      (202886779559*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^9)/(3800015242297344000*
        b^2) - (18582671*d^4*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^9)/
       (1725334732800*b^2) - (531995149811*K0*K1*M^4*u^9)/
       (3800015242297344000*b^2*Sqrt[1001*Pi]) - (39585977*d^2*K0*K1*M^4*u^9)/
       (1150223155200*b^2*Sqrt[1001*Pi]) + (398616019*d^6*K0*K1*M^4*u^9)/
       (3450669465600*b^2*Sqrt[1001*Pi]) + (260169803*d^8*K0*K1*M^4*u^9)/
       (1294001049600*b^2*Sqrt[1001*Pi]) - (622193017*d^10*K0*K1*M^4*u^9)/
       (6211205038080*b^2*Sqrt[1001*Pi]) - (946295257*d^12*K0*K1*M^4*u^9)/
       (15528012595200*b^2*Sqrt[1001*Pi]) - (57286571*d^14*K0*K1*M^4*u^9)/
       (31056025190400*b^2*Sqrt[1001*Pi]) + 
      (77453*d^8*K1^2*M^4*Sqrt[7/(143*Pi)]*u^10)/(29187993600*b^2) + 
      (2693447*d^6*K0^2*M^4*Sqrt[11/(91*Pi)]*u^10)/(3450669465600*b^2) - 
      (20990729*d^10*K0^2*M^4*Sqrt[11/(91*Pi)]*u^10)/(31056025190400*b^2) - 
      (5121107*d^2*K1^2*M^4*Sqrt[11/(91*Pi)]*u^10)/(18633615114240*b^2) - 
      (21583*d^10*K1^2*M^4*Sqrt[91/(11*Pi)]*u^10)/(233503948800*b^2) - 
      (237781*d^2*K0^2*M^4*u^10)/(90017464320*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (8473*K0^2*M^4*u^10)/(152235417600*b^2*Sqrt[1001*Pi]) - 
      (9596491*d^4*K0^2*M^4*u^10)/(1035200839680*b^2*Sqrt[1001*Pi]) + 
      (20764129*d^8*K0^2*M^4*u^10)/(1294001049600*b^2*Sqrt[1001*Pi]) - 
      (78023249*d^12*K0^2*M^4*u^10)/(15528012595200*b^2*Sqrt[1001*Pi]) - 
      (182519*d^14*K0^2*M^4*u^10)/(887315005440*b^2*Sqrt[1001*Pi]) - 
      (1467923*K1^2*M^4*u^10)/(23292018892800*b^2*Sqrt[1001*Pi]) - 
      (497334193*d^4*K1^2*M^4*u^10)/(46584037785600*b^2*Sqrt[1001*Pi]) + 
      (100755637*d^6*K1^2*M^4*u^10)/(10352008396800*b^2*Sqrt[1001*Pi]) - 
      (214631*d^12*K1^2*M^4*u^10)/(36536500224*b^2*Sqrt[1001*Pi]) - 
      (1616227*d^14*K1^2*M^4*u^10)/(6211205038080*b^2*Sqrt[1001*Pi]) - 
      (6145435523*d^10*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^11)/
       (53638500174336000*b^2) - (29423*d^14*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^11)/
       (3882003148800*b^2) - (84311*K0*K1*M^4*u^11)/(5823004723200*b^2*
        Sqrt[1001*Pi]) - (8459053*d^2*K0*K1*M^4*u^11)/
       (11646009446400*b^2*Sqrt[1001*Pi]) - (7755901*d^4*K0*K1*M^4*u^11)/
       (2911502361600*b^2*Sqrt[1001*Pi]) + (371597*d^6*K0*K1*M^4*u^11)/
       (168782745600*b^2*Sqrt[1001*Pi]) + (9270787*d^8*K0*K1*M^4*u^11)/
       (1941001574400*b^2*Sqrt[1001*Pi]) - (15786933817*d^10*K0*K1*M^4*u^11)/
       (40228875130752000*b^2*Sqrt[1001*Pi]) - (386459*d^12*K0*K1*M^4*u^11)/
       (242625196800*b^2*Sqrt[1001*Pi]) - 
      (31987*d^12*K0^2*M^4*Sqrt[11/(91*Pi)]*u^12)/(3882003148800*b^2) - 
      (25241*d^2*K1^2*M^4*Sqrt[11/(91*Pi)]*u^12)/(7764006297600*b^2) + 
      (1901*K0^2*M^4*Sqrt[13/(77*Pi)]*u^12)/(434645709696000*b^2) + 
      (1493*d^6*K0^2*M^4*Sqrt[13/(77*Pi)]*u^12)/(221828751360*b^2) - 
      (4231*K1^2*M^4*Sqrt[13/(77*Pi)]*u^12)/(243401597429760*b^2) - 
      (783569*d^2*K0^2*M^4*u^12)/(23292018892800*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (570599*K0^2*M^4*u^12)/(2028346645248000*b^2*Sqrt[1001*Pi]) - 
      (66257*d^4*K0^2*M^4*u^12)/(506348236800*b^2*Sqrt[1001*Pi]) + 
      (251*d^8*K0^2*M^4*u^12)/(1019433600*b^2*Sqrt[1001*Pi]) - 
      (25937*d^10*K0^2*M^4*u^12)/(369714585600*b^2*Sqrt[1001*Pi]) - 
      (63667*d^14*K0^2*M^4*u^12)/(7764006297600*b^2*Sqrt[1001*Pi]) - 
      (10151*K1^2*M^4*u^12)/(608503993574400*b^2*Sqrt[1001*Pi]) - 
      (550073*d^4*K1^2*M^4*u^12)/(3882003148800*b^2*Sqrt[1001*Pi]) + 
      (702011*d^6*K1^2*M^4*u^12)/(7764006297600*b^2*Sqrt[1001*Pi]) + 
      (86833*d^8*K1^2*M^4*u^12)/(323500262400*b^2*Sqrt[1001*Pi]) - 
      (548749*d^10*K1^2*M^4*u^12)/(7764006297600*b^2*Sqrt[1001*Pi]) - 
      (55907*d^12*K1^2*M^4*u^12)/(554571878400*b^2*Sqrt[1001*Pi]) - 
      (2995*d^14*K1^2*M^4*u^12)/(310560251904*b^2*Sqrt[1001*Pi]) + 
      (31*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^13)/(17897176281600*b^2) - 
      (83*K0*K1*M^4*u^13)/(1408574059200*b^2*Sqrt[1001*Pi]) - 
      (5921*d^2*K0*K1*M^4*u^13)/(1455751180800*b^2*Sqrt[1001*Pi]) - 
      (859*d^4*K0*K1*M^4*u^13)/(41592890880*b^2*Sqrt[1001*Pi]) + 
      (2753*d^6*K0*K1*M^4*u^13)/(485250393600*b^2*Sqrt[1001*Pi]) + 
      (47*d^8*K0*K1*M^4*u^13)/(1110412800*b^2*Sqrt[1001*Pi]) - 
      (593*d^10*K0*K1*M^4*u^13)/(485250393600*b^2*Sqrt[1001*Pi]) - 
      (347*d^12*K0*K1*M^4*u^13)/(17972236800*b^2*Sqrt[1001*Pi]) - 
      (439*d^14*K0*K1*M^4*u^13)/(161750131200*b^2*Sqrt[1001*Pi]) - 
      (d^2*K0^2*M^4*u^14)/(5776790400*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^14)/(5776790400*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^14)/(962798400*b^2*Sqrt[1001*Pi]) + 
      (d^6*K0^2*M^4*u^14)/(5776790400*b^2*Sqrt[1001*Pi]) + 
      (d^8*K0^2*M^4*u^14)/(481399200*b^2*Sqrt[1001*Pi]) + 
      (d^10*K0^2*M^4*u^14)/(5776790400*b^2*Sqrt[1001*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(962798400*b^2*Sqrt[1001*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(5776790400*b^2*Sqrt[1001*Pi]) - 
      (d^4*K1^2*M^4*u^14)/(962798400*b^2*Sqrt[1001*Pi]) + 
      (d^6*K1^2*M^4*u^14)/(5776790400*b^2*Sqrt[1001*Pi]) + 
      (d^8*K1^2*M^4*u^14)/(481399200*b^2*Sqrt[1001*Pi]) + 
      (d^10*K1^2*M^4*u^14)/(5776790400*b^2*Sqrt[1001*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(962798400*b^2*Sqrt[1001*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(5776790400*b^2*Sqrt[1001*Pi]))/Pi, 0, 
    ((8350567957*K1^2*M^4*Sqrt[7/(143*Pi)]*u^2)/(56247853062635520*b^2) - 
      (3795232789*d^14*K1^2*M^4*Sqrt[7/(143*Pi)]*u^2)/(92512916221440*b^2) + 
      (12533*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(2762440704*b^2) - 
      (423329*d^14*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(31768068096*b^2) - 
      (289*d^6*K1^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(10739712*b^2) + 
      (25453*d^10*K1^2*M^4*Sqrt[13/(77*Pi)]*u^2)/(547725312*b^2) + 
      (1373555*d^4*K0^2*M^4*Sqrt[77/(13*Pi)]*u^2)/(10589356032*b^2) - 
      (19*d^16*K0^2*M^4*Sqrt[77/(13*Pi)]*u^2)/(371556352*b^2) - 
      (118603*d^8*K0^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(934354944*b^2) + 
      (2091023*d^10*K0^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(31768068096*b^2) + 
      (71*d^12*K1^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(60858368*b^2) - 
      (279337*d^6*K0^2*M^4*Sqrt[1001/Pi]*u^2)/(31768068096*b^2) + 
      (161083*d^12*K0^2*M^4*Sqrt[1001/Pi]*u^2)/(31768068096*b^2) - 
      (11*d^16*K1^2*M^4*Sqrt[1001/Pi]*u^2)/(121716736*b^2) + 
      (81827*Sqrt[1001]*d^2*K0^2*M^4*u^2)/(31768068096*b^2*Sqrt[Pi]) - 
      (73*d^2*K1^2*M^4*u^2)/(7938048*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (83313312493*K1^2*M^4*u^2)/(42185889796976640*b^2*Sqrt[1001*Pi]) + 
      (12919*d^4*K1^2*M^4*u^2)/(547725312*b^2*Sqrt[1001*Pi]) - 
      (30829*d^8*K1^2*M^4*u^2)/(273862656*b^2*Sqrt[1001*Pi]) + 
      (8022048989*d^14*K1^2*M^4*u^2)/(4440619978629120*b^2*Sqrt[1001*Pi]) + 
      (77664221*d^2*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^3)/(82873221120*b^2) + 
      (19005653809*K0*K1*M^4*u^3)/(80055531601920*b^2*Sqrt[1001*Pi]) + 
      (208283673713*d^4*K0*K1*M^4*u^3)/(4447529533440*b^2*Sqrt[1001*Pi]) - 
      (1662667210049*d^6*K0*K1*M^4*u^3)/(40027765800960*b^2*Sqrt[1001*Pi]) - 
      (189168668483*d^8*K0*K1*M^4*u^3)/(2223764766720*b^2*Sqrt[1001*Pi]) + 
      (251610301127*d^10*K0*K1*M^4*u^3)/(5718252257280*b^2*Sqrt[1001*Pi]) + 
      (8179109737*d^12*K0*K1*M^4*u^3)/(336367779840*b^2*Sqrt[1001*Pi]) - 
      (33880761403*d^14*K0*K1*M^4*u^3)/(40027765800960*b^2*Sqrt[1001*Pi]) - 
      (448732993*d^16*K0*K1*M^4*u^3)/(3812168171520*b^2*Sqrt[1001*Pi]) + 
      (1576451129*d^2*K0^2*M^4*Sqrt[11/(91*Pi)]*u^4)/(3812168171520*b^2) + 
      (1393311577*d^12*K0^2*M^4*Sqrt[77/(13*Pi)]*u^4)/(11436504514560*b^2) + 
      (647596545267563*d^2*K1^2*M^4*u^4)/(49062604367462400*Sqrt[1001]*b^2*
        Sqrt[Pi]) + (827677637*K0^2*M^4*u^4)/(9418297835520*b^2*
        Sqrt[1001*Pi]) + (157777733053*d^4*K0^2*M^4*u^4)/
       (8895059066880*b^2*Sqrt[1001*Pi]) - (1222566569069*d^6*K0^2*M^4*u^4)/
       (80055531601920*b^2*Sqrt[1001*Pi]) - (4994862247*d^8*K0^2*M^4*u^4)/
       (153363087360*b^2*Sqrt[1001*Pi]) + (8149936189*d^10*K0^2*M^4*u^4)/
       (497239326720*b^2*Sqrt[1001*Pi]) - (21704981983*d^14*K0^2*M^4*u^4)/
       (80055531601920*b^2*Sqrt[1001*Pi]) - (11346131*d^16*K0^2*M^4*u^4)/
       (331492884480*b^2*Sqrt[1001*Pi]) + (6556257675509*K1^2*M^4*u^4)/
       (25439868931276800*b^2*Sqrt[1001*Pi]) + 
      (2505594866774411*d^4*K1^2*M^4*u^4)/(49062604367462400*b^2*
        Sqrt[1001*Pi]) - (20991903252013*d^6*K1^2*M^4*u^4)/
       (480333189611520*b^2*Sqrt[1001*Pi]) - (99375940457*d^8*K1^2*M^4*u^4)/
       (1058935603200*b^2*Sqrt[1001*Pi]) + (12329679182929*d^10*K1^2*M^4*u^4)/
       (266851772006400*b^2*Sqrt[1001*Pi]) + 
      (66049531273277*d^12*K1^2*M^4*u^4)/(2401665948057600*b^2*
        Sqrt[1001*Pi]) - (285711949631*d^14*K1^2*M^4*u^4)/
       (480333189611520*b^2*Sqrt[1001*Pi]) - (429819041537*d^16*K1^2*M^4*u^4)/
       (4803331896115200*b^2*Sqrt[1001*Pi]) + 
      (2373277966349*d^10*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^5)/
       (800555316019200*b^2) - (27990287159*d^16*K0*K1*M^4*Sqrt[13/(77*Pi)]*
        u^5)/(4803331896115200*b^2) + (1800712011533*K0*K1*M^4*u^5)/
       (8479956310425600*b^2*Sqrt[1001*Pi]) + 
      (539390113413713*d^2*K0*K1*M^4*u^5)/(49062604367462400*b^2*
        Sqrt[1001*Pi]) + (2127941466479561*d^4*K0*K1*M^4*u^5)/
       (49062604367462400*b^2*Sqrt[1001*Pi]) - 
      (11076403152877*d^6*K0*K1*M^4*u^5)/(310803828572160*b^2*
        Sqrt[1001*Pi]) - (11770320059*d^8*K0*K1*M^4*u^5)/
       (145344102400*b^2*Sqrt[1001*Pi]) + (57725191151567*d^12*K0*K1*M^4*u^5)/
       (2401665948057600*b^2*Sqrt[1001*Pi]) - 
      (219321783533*d^14*K0*K1*M^4*u^5)/(480333189611520*b^2*Sqrt[1001*Pi]) - 
      (5335490351*d^16*K0^2*M^4*Sqrt[13/(77*Pi)]*u^6)/
       (4803331896115200*b^2) + (1286923489057*d^10*K1^2*M^4*Sqrt[13/(77*Pi)]*
        u^6)/(1601110632038400*b^2) + (93903492589*d^12*K1^2*M^4*
        Sqrt[13/(77*Pi)]*u^6)/(177901181337600*b^2) - 
      (2224011511*d^14*K1^2*M^4*Sqrt[13/(77*Pi)]*u^6)/(320222126407680*b^2) + 
      (94625357072447*d^2*K0^2*M^4*u^6)/(49062604367462400*Sqrt[1001]*b^2*
        Sqrt[Pi]) + (15178149682881541*d^2*K1^2*M^4*u^6)/
       (4808135228011315200*Sqrt[1001]*b^2*Sqrt[Pi]) + 
      (755825401039*K0^2*M^4*u^6)/(20814438216499200*b^2*Sqrt[1001*Pi]) + 
      (168827592259553*d^4*K0^2*M^4*u^6)/(21464889410764800*b^2*
        Sqrt[1001*Pi]) - (32117277828899*d^6*K0^2*M^4*u^6)/
       (5283665085726720*b^2*Sqrt[1001*Pi]) - 
      (1334099415497*d^8*K0^2*M^4*u^6)/(88950590668800*b^2*Sqrt[1001*Pi]) + 
      (1817223289501*d^10*K0^2*M^4*u^6)/(266851772006400*b^2*Sqrt[1001*Pi]) + 
      (2715215853377*d^12*K0^2*M^4*u^6)/(600416487014400*b^2*Sqrt[1001*Pi]) - 
      (34153421123*d^14*K0^2*M^4*u^6)/(480333189611520*b^2*Sqrt[1001*Pi]) + 
      (606535840817551*K1^2*M^4*u^6)/(9616270456022630400*b^2*
        Sqrt[1001*Pi]) + (11602698636901937*d^4*K1^2*M^4*u^6)/
       (961627045602263040*b^2*Sqrt[1001*Pi]) - 
      (2837849144623*d^6*K1^2*M^4*u^6)/(282548935065600*b^2*Sqrt[1001*Pi]) - 
      (427715568331*d^8*K1^2*M^4*u^6)/(19060840857600*b^2*Sqrt[1001*Pi]) - 
      (24486743959*d^16*K1^2*M^4*u^6)/(1067407088025600*b^2*Sqrt[1001*Pi]) + 
      (11065432332466139131*d^2*K0*K1*M^4*Sqrt[7/(143*Pi)]*u^7)/
       (123364522040143380480000*b^2) - (3556265306233*d^6*K0*K1*M^4*
        Sqrt[13/(77*Pi)]*u^7)/(8806108476211200*b^2) + 
      (22951841897*d^10*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^7)/
       (53370354401280*b^2) + (154760601105947*K0*K1*M^4*u^7)/
       (4808135228011315200*b^2*Sqrt[1001*Pi]) + 
      (82686794614715737018471*d^2*K0*K1*M^4*u^7)/(78583200539571333365760000*
        b^2*Sqrt[1001*Pi]) + (16011466322761009*d^4*K0*K1*M^4*u^7)/
       (2404067614005657600*b^2*Sqrt[1001*Pi]) - 
      (34940547251*d^8*K0*K1*M^4*u^7)/(2779705958400*b^2*Sqrt[1001*Pi]) + 
      (268123014853*d^12*K0*K1*M^4*u^7)/(68619027087360*b^2*Sqrt[1001*Pi]) - 
      (5187202919*d^14*K0*K1*M^4*u^7)/(141274467532800*b^2*Sqrt[1001*Pi]) - 
      (67102380179*d^16*K0*K1*M^4*u^7)/(4803331896115200*b^2*Sqrt[1001*Pi]) + 
      (8615662561*d^12*K0^2*M^4*Sqrt[11/(91*Pi)]*u^8)/(200138829004800*b^2) - 
      (654796321*d^16*K0^2*M^4*Sqrt[11/(91*Pi)]*u^8)/(3842665516892160*b^2) + 
      (26842869457020778519*d^4*K0^2*M^4*Sqrt[13/(77*Pi)]*u^8)/
       (954451828415846154240000*b^2) + (23363372564731*d^2*K0^2*M^4*u^8)/
       (123285518666956800*Sqrt[1001]*b^2*Sqrt[Pi]) + 
      (2070825534000193*d^2*K1^2*M^4*u^8)/(8013558713352192000*Sqrt[1001]*b^2*
        Sqrt[Pi]) + (4818157600609*K0^2*M^4*u^8)/(1479426224003481600*b^2*
        Sqrt[1001*Pi]) + (58229940129296944979*d^4*K0^2*M^4*u^8)/
       (136350261202263736320000*b^2*Sqrt[1001*Pi]) - 
      (1365117234431*d^6*K0^2*M^4*u^8)/(2297245689446400*b^2*Sqrt[1001*Pi]) - 
      (4804179347129*d^8*K0^2*M^4*u^8)/(3202221264076800*b^2*Sqrt[1001*Pi]) + 
      (3072108548023*d^10*K0^2*M^4*u^8)/(4803331896115200*b^2*
        Sqrt[1001*Pi]) - (495452653*d^14*K0^2*M^4*u^8)/
       (228730090291200*b^2*Sqrt[1001*Pi]) + (520687377564989*K1^2*M^4*u^8)/
       (96162704560226304000*b^2*Sqrt[1001*Pi]) + 
      (259114327829857*d^4*K1^2*M^4*u^8)/(261311697174528000*b^2*
        Sqrt[1001*Pi]) - (13657113598577*d^6*K1^2*M^4*u^8)/
       (17612216952422400*b^2*Sqrt[1001*Pi]) - 
      (90734898667591*d^8*K1^2*M^4*u^8)/(48033318961152000*b^2*
        Sqrt[1001*Pi]) + (2153055382321*d^10*K1^2*M^4*u^8)/
       (2668517720064000*b^2*Sqrt[1001*Pi]) + (15324821429*d^12*K1^2*M^4*u^8)/
       (25280694190080*b^2*Sqrt[1001*Pi]) - (7124511931*d^14*K1^2*M^4*u^8)/
       (4803331896115200*b^2*Sqrt[1001*Pi]) - (2855800979*d^16*K1^2*M^4*u^8)/
       (1130195740262400*b^2*Sqrt[1001*Pi]) + (5220570976211*K0*K1*M^4*u^9)/
       (2884881136806789120*b^2*Sqrt[1001*Pi]) + 
      (1697822266411937*d^2*K0*K1*M^4*u^9)/(18030507105042432000*b^2*
        Sqrt[1001*Pi]) + (3434969092503373*d^4*K0*K1*M^4*u^9)/
       (9015253552521216000*b^2*Sqrt[1001*Pi]) - 
      (3690637830169*d^6*K0*K1*M^4*u^9)/(13209162714316800*b^2*
        Sqrt[1001*Pi]) - (8795371903459*d^8*K0*K1*M^4*u^9)/
       (12008329740288000*b^2*Sqrt[1001*Pi]) + 
      (5331327862103*d^10*K0*K1*M^4*u^9)/(18012494610432000*b^2*
        Sqrt[1001*Pi]) + (452348933*d^12*K0*K1*M^4*u^9)/
       (1892068761600*b^2*Sqrt[1001*Pi]) + (3372495793*d^14*K0*K1*M^4*u^9)/
       (3602498922086400*b^2*Sqrt[1001*Pi]) - (7182083*d^16*K0*K1*M^4*u^9)/
       (6278865223680*b^2*Sqrt[1001*Pi]) - 
      (12540595627*d^6*K1^2*M^4*Sqrt[7/(143*Pi)]*u^10)/
       (3692002000896000*b^2) - (229513208389*d^8*K1^2*M^4*Sqrt[11/(91*Pi)]*
        u^10)/(36024989220864000*b^2) + 
      (53301527827*K0^2*M^4*Sqrt[13/(77*Pi)]*u^10)/(5547848340013056000*
        b^2) + (10276127065723*d^2*K0^2*M^4*u^10)/(1386962085003264000*
        Sqrt[1001]*b^2*Sqrt[Pi]) + (94346913542597*d^2*K1^2*M^4*u^10)/
       (10818304263025459200*Sqrt[1001]*b^2*Sqrt[Pi]) + 
      (1335335547041*d^4*K0^2*M^4*u^10)/(43342565156352000*b^2*
        Sqrt[1001*Pi]) - (112329851*d^6*K0^2*M^4*u^10)/
       (5337035440128*b^2*Sqrt[1001*Pi]) - (42559867523*d^8*K0^2*M^4*u^10)/
       (706372337664000*b^2*Sqrt[1001*Pi]) + 
      (407731522837*d^10*K0^2*M^4*u^10)/(18012494610432000*b^2*
        Sqrt[1001*Pi]) + (36353607223*d^12*K0^2*M^4*u^10)/
       (1801249461043200*b^2*Sqrt[1001*Pi]) + (909372869*d^14*K0^2*M^4*u^10)/
       (3602498922086400*b^2*Sqrt[1001*Pi]) - (184459453*d^16*K0^2*M^4*u^10)/
       (1601110632038400*b^2*Sqrt[1001*Pi]) + (2707065521077*K1^2*M^4*u^10)/
       (14424405684033945600*b^2*Sqrt[1001*Pi]) + 
      (953792052817619*d^4*K1^2*M^4*u^10)/(27045760657563648000*b^2*
        Sqrt[1001*Pi]) + (464112365369*d^10*K1^2*M^4*u^10)/
       (18012494610432000*b^2*Sqrt[1001*Pi]) + 
      (16011589967*d^12*K1^2*M^4*u^10)/(675468547891200*b^2*Sqrt[1001*Pi]) + 
      (3833333039*d^14*K1^2*M^4*u^10)/(10807496766259200*b^2*Sqrt[1001*Pi]) - 
      (6164065213*d^16*K1^2*M^4*u^10)/(43229987065036800*b^2*Sqrt[1001*Pi]) - 
      (695854331*d^6*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^11)/
       (1688671369728000*b^2) + (9419537*d^14*K0*K1*M^4*Sqrt[13/(77*Pi)]*
        u^11)/(675468547891200*b^2) + (15812045969*K0*K1*M^4*u^11)/
       (375635564688384000*b^2*Sqrt[1001*Pi]) + 
      (14761380949421*d^2*K0*K1*M^4*u^11)/(6761440164390912000*b^2*
        Sqrt[1001*Pi]) + (30720846131449*d^4*K0*K1*M^4*u^11)/
       (3380720082195456000*b^2*Sqrt[1001*Pi]) - 
      (42065994353*d^8*K0*K1*M^4*u^11)/(2251561826304000*b^2*Sqrt[1001*Pi]) + 
      (900896329*d^10*K0*K1*M^4*u^11)/(150104121753600*b^2*Sqrt[1001*Pi]) + 
      (445427711*d^12*K0*K1*M^4*u^11)/(67546854789120*b^2*Sqrt[1001*Pi]) - 
      (67303241*d^16*K0*K1*M^4*u^11)/(1350937095782400*b^2*Sqrt[1001*Pi]) + 
      (2574851863140221*d^4*K0^2*M^4*Sqrt[7/(143*Pi)]*u^12)/
       (41004684882661294080000*b^2) + (203145852649*d^2*K0^2*M^4*u^12)/
       (1931840046968832000*Sqrt[1001]*b^2*Sqrt[Pi]) + 
      (1520000729227*d^2*K1^2*M^4*u^12)/(13522880328781824000*Sqrt[1001]*b^2*
        Sqrt[Pi]) + (1715667341*K0^2*M^4*u^12)/(643946682322944000*b^2*
        Sqrt[1001*Pi]) + (2239509846535477*d^4*K0^2*M^4*u^12)/
       (95677598059543019520000*b^2*Sqrt[1001*Pi]) - 
      (1052815867*d^6*K0^2*M^4*u^12)/(5124244156416000*b^2*Sqrt[1001*Pi]) - 
      (4522905631*d^8*K0^2*M^4*u^12)/(4503123652608000*b^2*Sqrt[1001*Pi]) + 
      (1087336631*d^10*K0^2*M^4*u^12)/(4503123652608000*b^2*Sqrt[1001*Pi]) + 
      (207379567*d^12*K0^2*M^4*u^12)/(540374838312960*b^2*Sqrt[1001*Pi]) + 
      (47901389*d^14*K0^2*M^4*u^12)/(2701874191564800*b^2*Sqrt[1001*Pi]) - 
      (188033*d^16*K0^2*M^4*u^12)/(48247753420800*b^2*Sqrt[1001*Pi]) + 
      (36874230403*K1^2*M^4*u^12)/(13522880328781824000*b^2*Sqrt[1001*Pi]) + 
      (399019603277*d^4*K1^2*M^4*u^12)/(795463548751872000*b^2*
        Sqrt[1001*Pi]) - (27061129*d^6*K1^2*M^4*u^12)/
       (128660675788800*b^2*Sqrt[1001*Pi]) - (37025543*d^8*K1^2*M^4*u^12)/
       (33858072576000*b^2*Sqrt[1001*Pi]) + (220812359*d^10*K1^2*M^4*u^12)/
       (900624730521600*b^2*Sqrt[1001*Pi]) + (1915905421*d^12*K1^2*M^4*u^12)/
       (4503123652608000*b^2*Sqrt[1001*Pi]) + (117787*d^14*K1^2*M^4*u^12)/
       (5593942425600*b^2*Sqrt[1001*Pi]) - (2054113*d^16*K1^2*M^4*u^12)/
       (450312365260800*b^2*Sqrt[1001*Pi]) + (1188259*K0*K1*M^4*u^13)/
       (9045404902195200*b^2*Sqrt[1001*Pi]) + (228653063*d^2*K0*K1*M^4*u^13)/
       (16253461933632000*b^2*Sqrt[1001*Pi]) + 
      (19340412383*d^4*K0*K1*M^4*u^13)/(260055390938112000*b^2*
        Sqrt[1001*Pi]) - (93477443*d^6*K0*K1*M^4*u^13)/
       (9287692533504000*b^2*Sqrt[1001*Pi]) - (386876003*d^8*K0*K1*M^4*u^13)/
       (2251561826304000*b^2*Sqrt[1001*Pi]) + (416807*d^10*K0*K1*M^4*u^13)/
       (46907538048000*b^2*Sqrt[1001*Pi]) + (268599787*d^12*K0*K1*M^4*u^13)/
       (3377342739456000*b^2*Sqrt[1001*Pi]) + (1040219*d^14*K0*K1*M^4*u^13)/
       (168867136972800*b^2*Sqrt[1001*Pi]) - (484417*d^16*K0*K1*M^4*u^13)/
       (385982027366400*b^2*Sqrt[1001*Pi]) + 
      (348827723*d^4*K0^2*M^4*Sqrt[13/(77*Pi)]*u^14)/(5327072148747888000*
        b^2) + (1629541*d^4*K1^2*M^4*Sqrt[13/(77*Pi)]*u^14)/
       (7648687968768000*b^2) + (93249127*d^2*K0^2*M^4*u^14)/
       (260055390938112000*Sqrt[1001]*b^2*Sqrt[Pi]) + 
      (104852257*d^2*K1^2*M^4*u^14)/(260055390938112000*Sqrt[1001]*b^2*
        Sqrt[Pi]) - (5256389*K0^2*M^4*u^14)/(1040221563752448000*b^2*
        Sqrt[1001*Pi]) + (646112813*d^4*K0^2*M^4*u^14)/
       (419867755566336000*b^2*Sqrt[1001*Pi]) + (35753*d^6*K0^2*M^4*u^14)/
       (1769084292096000*b^2*Sqrt[1001*Pi]) - (127913*d^8*K0^2*M^4*u^14)/
       (23700650803200*b^2*Sqrt[1001*Pi]) - (45491*d^10*K0^2*M^4*u^14)/
       (75052060876800*b^2*Sqrt[1001*Pi]) + (8761*d^12*K0^2*M^4*u^14)/
       (2772859392000*b^2*Sqrt[1001*Pi]) + (7927*d^14*K0^2*M^4*u^14)/
       (45031236526080*b^2*Sqrt[1001*Pi]) - (1927*d^16*K0^2*M^4*u^14)/
       (20013882900480*b^2*Sqrt[1001*Pi]) - (680413*K1^2*M^4*u^14)/
       (115580173750272000*b^2*Sqrt[1001*Pi]) + (9036739*d^6*K1^2*M^4*u^14)/
       (37150770134016000*b^2*Sqrt[1001*Pi]) - (13886291*d^8*K1^2*M^4*u^14)/
       (2251561826304000*b^2*Sqrt[1001*Pi]) - (4082209*d^10*K1^2*M^4*u^14)/
       (3377342739456000*b^2*Sqrt[1001*Pi]) + (3074329*d^12*K1^2*M^4*u^14)/
       (844335684864000*b^2*Sqrt[1001*Pi]) + (273047*d^14*K1^2*M^4*u^14)/
       (675468547891200*b^2*Sqrt[1001*Pi]) - (214601*d^16*K1^2*M^4*u^14)/
       (2701874191564800*b^2*Sqrt[1001*Pi]) - 
      (352999*d^8*K0*K1*M^4*Sqrt[7/(143*Pi)]*u^15)/(1568051986176000*b^2) - 
      (K0*K1*M^4*Sqrt[13/(77*Pi)]*u^15)/(26385490152000*b^2) + 
      (103*d^16*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^15)/(24626457475200*b^2) - 
      (K0*K1*M^4*u^15)/(909844488000*b^2*Sqrt[1001*Pi]) + 
      (78161*d^2*K0*K1*M^4*u^15)/(844335684864000*b^2*Sqrt[1001*Pi]) + 
      (26659*d^4*K0*K1*M^4*u^15)/(33773427394560*b^2*Sqrt[1001*Pi]) + 
      (2857*d^6*K0*K1*M^4*u^15)/(5823004723200*b^2*Sqrt[1001*Pi]) - 
      (9479*d^8*K0*K1*M^4*u^15)/(203265998208000*b^2*Sqrt[1001*Pi]) - 
      (1076693*d^10*K0*K1*M^4*u^15)/(844335684864000*b^2*Sqrt[1001*Pi]) + 
      (169093*d^12*K0*K1*M^4*u^15)/(168867136972800*b^2*Sqrt[1001*Pi]) + 
      (2843*d^14*K0*K1*M^4*u^15)/(5823004723200*b^2*Sqrt[1001*Pi]) - 
      (20389*d^16*K0*K1*M^4*u^15)/(1182069958809600*b^2*Sqrt[1001*Pi]) - 
      (d^6*K0^2*M^4*Sqrt[7/(143*Pi)]*u^16)/(157056489000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(143*Pi)]*u^16)/(157056489000*b^2) - 
      (d^2*K0^2*M^4*Sqrt[11/(91*Pi)]*u^16)/(3298186269000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[11/(91*Pi)]*u^16)/(157056489000*b^2) - 
      (d^2*K1^2*M^4*Sqrt[11/(91*Pi)]*u^16)/(3298186269000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[11/(91*Pi)]*u^16)/(157056489000*b^2) - 
      (d^12*K0^2*M^4*Sqrt[13/(77*Pi)]*u^16)/(293172112800*b^2) - 
      (d^12*K1^2*M^4*Sqrt[13/(77*Pi)]*u^16)/(293172112800*b^2) + 
      (d^8*K0^2*M^4*Sqrt[77/(13*Pi)]*u^16)/(942338934000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[77/(13*Pi)]*u^16)/(942338934000*b^2) - 
      (K0^2*M^4*u^16)/(13192745076000*b^2*Sqrt[1001*Pi]) - 
      (d^4*K0^2*M^4*u^16)/(32981862690*b^2*Sqrt[1001*Pi]) + 
      (d^12*K0^2*M^4*u^16)/(162873396000*b^2*Sqrt[1001*Pi]) - 
      (d^14*K0^2*M^4*u^16)/(31411297800*b^2*Sqrt[1001*Pi]) - 
      (d^16*K0^2*M^4*u^16)/(293172112800*b^2*Sqrt[1001*Pi]) - 
      (K1^2*M^4*u^16)/(13192745076000*b^2*Sqrt[1001*Pi]) - 
      (d^4*K1^2*M^4*u^16)/(32981862690*b^2*Sqrt[1001*Pi]) + 
      (d^12*K1^2*M^4*u^16)/(162873396000*b^2*Sqrt[1001*Pi]) - 
      (d^14*K1^2*M^4*u^16)/(31411297800*b^2*Sqrt[1001*Pi]) - 
      (d^16*K1^2*M^4*u^16)/(293172112800*b^2*Sqrt[1001*Pi]))/Pi, 0, 
    ((239807317*d^2*K1^2*M^4*Sqrt[7/(143*Pi)]*u^2)/(3939240443904*b^2) - 
      (158437*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(38620004352*b^2) - 
      (1383917053*d^4*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(984810110976*b^2) + 
      (594341633*d^6*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(984810110976*b^2) + 
      (779830279*d^8*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(246202527744*b^2) - 
      (1089185303*d^10*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(984810110976*b^2) - 
      (1026485939*d^12*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(984810110976*b^2) + 
      (50627363*d^14*K0^2*M^4*Sqrt[11/(91*Pi)]*u^2)/(984810110976*b^2) + 
      (355158235*d^12*K1^2*M^4*Sqrt[13/(77*Pi)]*u^2)/(1969620221952*b^2) + 
      (820289*d^16*K0^2*M^4*Sqrt[77/(13*Pi)]*u^2)/(1969620221952*b^2) - 
      (14039*d^18*K0^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(984810110976*b^2) + 
      (36683*K1^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(656540073984*b^2) + 
      (2661017*d^14*K1^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(656540073984*b^2) + 
      (27805*d^16*K1^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(984810110976*b^2) - 
      (259051*d^18*K1^2*M^4*Sqrt[143/(7*Pi)]*u^2)/(1313080147968*b^2) - 
      (1446979*Sqrt[1001]*d^2*K0^2*M^4*u^2)/(492405055488*b^2*Sqrt[Pi]) + 
      (145789697*d^4*K1^2*M^4*u^2)/(67917938688*b^2*Sqrt[1001*Pi]) + 
      (276194099*d^6*K1^2*M^4*u^2)/(1969620221952*b^2*Sqrt[1001*Pi]) - 
      (9970278737*d^8*K1^2*M^4*u^2)/(1969620221952*b^2*Sqrt[1001*Pi]) - 
      (549949165*d^10*K1^2*M^4*u^2)/(984810110976*b^2*Sqrt[1001*Pi]) - 
      (13282920433*K0*K1*M^4*Sqrt[7/(143*Pi)]*u^3)/(354531639951360*b^2) + 
      (10063166617*d^16*K0*K1*M^4*Sqrt[7/(143*Pi)]*u^3)/
       (354531639951360*b^2) - (2462147613661*d^4*K0*K1*M^4*Sqrt[13/(77*Pi)]*
        u^3)/(413620246609920*b^2) - (1909871267*d^18*K0*K1*M^4*
        Sqrt[13/(77*Pi)]*u^3)/(620430369914880*b^2) - 
      (6564025606751*d^2*K0*K1*M^4*u^3)/(413620246609920*b^2*Sqrt[1001*Pi]) + 
      (49978670223941*d^6*K0*K1*M^4*u^3)/(1240860739829760*b^2*
        Sqrt[1001*Pi]) + (2484361777363*d^8*K0*K1*M^4*u^3)/
       (14772151664640*b^2*Sqrt[1001*Pi]) - 
      (4630854703361*d^10*K0*K1*M^4*u^3)/(72991808225280*b^2*Sqrt[1001*Pi]) - 
      (67828288161061*d^12*K0*K1*M^4*u^3)/(1240860739829760*b^2*
        Sqrt[1001*Pi]) + (219537233543*d^14*K0*K1*M^4*u^3)/
       (72991808225280*b^2*Sqrt[1001*Pi]) - 
      (2445421364863*d^12*K0^2*M^4*Sqrt[11/(91*Pi)]*u^4)/
       (1240860739829760*b^2) - (238990277*d^18*K0^2*M^4*Sqrt[13/(77*Pi)]*
        u^4)/(261233839964160*b^2) - (605957244821*d^2*K0^2*M^4*u^4)/
       (97322410967040*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (1498121594288415077*d^2*K1^2*M^4*u^4)/(74526096034175385600*Sqrt[1001]*
        b^2*Sqrt[Pi]) - (3196266107*K0^2*M^4*u^4)/(30828838256640*b^2*
        Sqrt[1001*Pi]) - (25397831243*d^4*K0^2*M^4*u^4)/
       (838986301440*b^2*Sqrt[1001*Pi]) + (4800847473937*d^6*K0^2*M^4*u^4)/
       (310215184957440*b^2*Sqrt[1001*Pi]) + (7787352891547*d^8*K0^2*M^4*u^4)/
       (118177213317120*b^2*Sqrt[1001*Pi]) - 
      (60069893901907*d^10*K0^2*M^4*u^4)/(2481721479659520*b^2*
        Sqrt[1001*Pi]) + (34074172201*d^14*K0^2*M^4*u^4)/
       (32654229995520*b^2*Sqrt[1001*Pi]) + (58241602339*d^16*K0^2*M^4*u^4)/
       (709063279902720*b^2*Sqrt[1001*Pi]) - (323531787512833*K1^2*M^4*u^4)/
       (925790012846899200*b^2*Sqrt[1001*Pi]) - 
      (3480452566939552657*d^4*K1^2*M^4*u^4)/(37263048017087692800*b^2*
        Sqrt[1001*Pi]) + (351483946122100543*d^6*K1^2*M^4*u^4)/
       (6775099639470489600*b^2*Sqrt[1001*Pi]) + 
      (4936007331042379*d^8*K1^2*M^4*u^4)/(24817214796595200*b^2*
        Sqrt[1001*Pi]) - (367459255303043*d^10*K1^2*M^4*u^4)/
       (4963442959319040*b^2*Sqrt[1001*Pi]) - 
      (816915792617123*d^12*K1^2*M^4*u^4)/(12408607398297600*b^2*
        Sqrt[1001*Pi]) + (40040839888883*d^14*K1^2*M^4*u^4)/
       (14890328877957120*b^2*Sqrt[1001*Pi]) + 
      (6165197500361*d^16*K1^2*M^4*u^4)/(21271898397081600*b^2*
        Sqrt[1001*Pi]) - (1143651175729*d^18*K1^2*M^4*u^4)/
       (37225822194892800*b^2*Sqrt[1001*Pi]) + 
      (2522317557899*d^14*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^5)/
       (14890328877957120*b^2) - (6350212091632949*K0*K1*M^4*u^5)/
       (21293170295478681600*b^2*Sqrt[1001*Pi]) - 
      (160548618182721169*d^2*K0*K1*M^4*u^5)/(9315762004271923200*b^2*
        Sqrt[1001*Pi]) - (1504981096476004811*d^4*K0*K1*M^4*u^5)/
       (18631524008543846400*b^2*Sqrt[1001*Pi]) + 
      (3224194393502882273*d^6*K0*K1*M^4*u^5)/(74526096034175385600*b^2*
        Sqrt[1001*Pi]) + (47304359264226989*d^8*K0*K1*M^4*u^5)/
       (272989362762547200*b^2*Sqrt[1001*Pi]) - 
      (10026752338583*d^10*K0*K1*M^4*u^5)/(160111063203840*b^2*
        Sqrt[1001*Pi]) - (7830934052119*d^12*K0*K1*M^4*u^5)/
       (134876167372800*b^2*Sqrt[1001*Pi]) + 
      (40303559691737*d^16*K0*K1*M^4*u^5)/(148903288779571200*b^2*
        Sqrt[1001*Pi]) - (275634770339*d^18*K0*K1*M^4*u^5)/
       (10635949198540800*b^2*Sqrt[1001*Pi]) - 
      (600269626498709*d^2*K0^2*M^4*Sqrt[11/(91*Pi)]*u^6)/
       (2084646042913996800*b^2) + (639226151351*d^16*K0^2*M^4*
        Sqrt[13/(77*Pi)]*u^6)/(148903288779571200*b^2) - 
      (2440225988664185466619709*d^16*K1^2*M^4*Sqrt[13/(77*Pi)]*u^6)/
       (232806721207122853332988723200*b^2) - 
      (164594332319717*d^12*K1^2*M^4*Sqrt[143/(7*Pi)]*u^6)/
       (1389764028609331200*b^2) - (157893040476609649*d^2*K1^2*M^4*u^6)/
       (30574808629405286400*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (1160977711614821*K0^2*M^4*u^6)/(21293170295478681600*b^2*
        Sqrt[1001*Pi]) - (38586956549457889*d^4*K0^2*M^4*u^6)/
       (2569865380488806400*b^2*Sqrt[1001*Pi]) + 
      (60235541238355501*d^6*K0^2*M^4*u^6)/(7844852214123724800*b^2*
        Sqrt[1001*Pi]) + (4950818008163*d^8*K0^2*M^4*u^6)/
       (152337814041600*b^2*Sqrt[1001*Pi]) - 
      (1939134267071*d^10*K0^2*M^4*u^6)/(171153205493760*b^2*Sqrt[1001*Pi]) - 
      (274044029089049*d^12*K0^2*M^4*u^6)/(24817214796595200*b^2*
        Sqrt[1001*Pi]) + (11352589383589*d^14*K0^2*M^4*u^6)/
       (29780657755914240*b^2*Sqrt[1001*Pi]) - 
      (1453198201883*d^18*K0^2*M^4*u^6)/(297806577559142400*b^2*
        Sqrt[1001*Pi]) - (18593627239373*K1^2*M^4*u^6)/
       (202447799074160640*b^2*Sqrt[1001*Pi]) - 
      (4670232359777358047*d^4*K1^2*M^4*u^6)/(198736256091134361600*b^2*
        Sqrt[1001*Pi]) + (1117169306237443139*d^6*K1^2*M^4*u^6)/
       (85172681181914726400*b^2*Sqrt[1001*Pi]) + 
      (2282883327960894457*d^8*K1^2*M^4*u^6)/(45862212944107929600*b^2*
        Sqrt[1001*Pi]) - (37168578669570679*d^10*K1^2*M^4*u^6)/
       (2084646042913996800*b^2*Sqrt[1001*Pi]) + 
      (19075540116539*d^14*K1^2*M^4*u^6)/(35036067948134400*b^2*
        Sqrt[1001*Pi]) + (52899900474934656888178817*d^16*K1^2*M^4*u^6)/
       (232806721207122853332988723200*b^2*Sqrt[1001*Pi]) - 
      (1821629768681*d^18*K1^2*M^4*u^6)/(238245262047313920*b^2*
        Sqrt[1001*Pi]) - (1000681534549*d^10*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^7)/
       (1332893889331200*b^2) - (2506327188239137*K0*K1*M^4*u^7)/
       (49684064022783590400*b^2*Sqrt[1001*Pi]) - 
      (122113620957700793*d^2*K0*K1*M^4*u^7)/(42586340590957363200*b^2*
        Sqrt[1001*Pi]) - (31827720804499229*d^4*K0*K1*M^4*u^7)/
       (2404067614005657600*b^2*Sqrt[1001*Pi]) + 
      (39019494721375451*d^6*K0*K1*M^4*u^7)/(5520451558087065600*b^2*
        Sqrt[1001*Pi]) + (81019645897943281*d^8*K0*K1*M^4*u^7)/
       (2866388309006745600*b^2*Sqrt[1001*Pi]) - 
      (338672557493681*d^12*K0*K1*M^4*u^7)/(34744100715233280*b^2*
        Sqrt[1001*Pi]) + (13801043664509*d^14*K0*K1*M^4*u^7)/
       (49634429593190400*b^2*Sqrt[1001*Pi]) + 
      (8550258847231*d^16*K0*K1*M^4*u^7)/(148903288779571200*b^2*
        Sqrt[1001*Pi]) - (745722023*d^18*K0*K1*M^4*u^7)/
       (163003052851200*b^2*Sqrt[1001*Pi]) - 
      (7230484123*d^18*K0^2*M^4*Sqrt[11/(91*Pi)]*u^8)/
       (132358478915174400*b^2) + (579847994000323*d^8*K1^2*M^4*
        Sqrt[13/(77*Pi)]*u^8)/(1724143343763456000*b^2) - 
      (403710430229288041*d^2*K0^2*M^4*u^8)/(1192417536546806169600*
        Sqrt[1001]*b^2*Sqrt[Pi]) - (1364736780537924251*d^2*K1^2*M^4*u^8)/
       (2981043841367015424000*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (6903437782233023*K0^2*M^4*u^8)/(1192417536546806169600*b^2*
        Sqrt[1001*Pi]) - (68169655462405117*d^4*K0^2*M^4*u^8)/
       (42586340590957363200*b^2*Sqrt[1001*Pi]) + 
      (81215064883181683*d^6*K0^2*M^4*u^8)/(99368128045567180800*b^2*
        Sqrt[1001*Pi]) + (157440143425488499*d^8*K0^2*M^4*u^8)/
       (45862212944107929600*b^2*Sqrt[1001*Pi]) - 
      (4771004568597373*d^10*K0^2*M^4*u^8)/(4169292085827993600*b^2*
        Sqrt[1001*Pi]) - (2495364356668489*d^12*K0^2*M^4*u^8)/
       (2084646042913996800*b^2*Sqrt[1001*Pi]) + 
      (8622885225881*d^14*K0^2*M^4*u^8)/(297806577559142400*b^2*
        Sqrt[1001*Pi]) + (9376556676209*d^16*K0^2*M^4*u^8)/
       (1191226310236569600*b^2*Sqrt[1001*Pi]) - 
      (49582834120358597*K1^2*M^4*u^8)/(5962087682734030848000*b^2*
        Sqrt[1001*Pi]) - (66631833137954173*d^4*K1^2*M^4*u^8)/
       (32402650449641472000*b^2*Sqrt[1001*Pi]) + 
      (138352403856659653*d^6*K1^2*M^4*u^8)/(124210160056958976000*b^2*
        Sqrt[1001*Pi]) - (2185575032209589*d^10*K1^2*M^4*u^8)/
       (1489032887795712000*b^2*Sqrt[1001*Pi]) - 
      (6825030338341*d^12*K1^2*M^4*u^8)/(4431645499392000*b^2*
        Sqrt[1001*Pi]) + (1108367851*d^14*K1^2*M^4*u^8)/
       (32022212640768*b^2*Sqrt[1001*Pi]) + (120630919891*d^16*K1^2*M^4*u^8)/
       (11345012478443520*b^2*Sqrt[1001*Pi]) - (5144867219*d^18*K1^2*M^4*u^8)/
       (6404442528153600*b^2*Sqrt[1001*Pi]) - 
      (1141721920476311*K0*K1*M^4*u^9)/(372630480170876928000*b^2*
        Sqrt[1001*Pi]) - (47966193459692219*d^2*K0*K1*M^4*u^9)/
       (275173277664647577600*b^2*Sqrt[1001*Pi]) - 
      (3601310065154129863*d^4*K0*K1*M^4*u^9)/(4471565762050523136000*b^2*
        Sqrt[1001*Pi]) + (33502368028488761*d^6*K0*K1*M^4*u^9)/
       (81301195673645875200*b^2*Sqrt[1001*Pi]) + 
      (21954279374734781*d^8*K0*K1*M^4*u^9)/(12739503595585536000*b^2*
        Sqrt[1001*Pi]) - (2031076286373611*d^10*K0*K1*M^4*u^9)/
       (3678787134554112000*b^2*Sqrt[1001*Pi]) - 
      (19253095711316111*d^12*K0*K1*M^4*u^9)/(31269690643709952000*b^2*
        Sqrt[1001*Pi]) + (9545169606367*d^14*K0*K1*M^4*u^9)/
       (893419732677427200*b^2*Sqrt[1001*Pi]) + 
      (4328399187389*d^16*K0*K1*M^4*u^9)/(893419732677427200*b^2*
        Sqrt[1001*Pi]) - (582384823*d^18*K0*K1*M^4*u^9)/
       (1635550998036480*b^2*Sqrt[1001*Pi]) - 
      (247871259827509*d^10*K0^2*M^4*Sqrt[11/(91*Pi)]*u^10)/
       (62539381287419904000*b^2) + (20792565566964091*d^6*K1^2*M^4*
        Sqrt[11/(91*Pi)]*u^10)/(6097589675523440640000*b^2) - 
      (1954410934783*d^10*K1^2*M^4*Sqrt[11/(91*Pi)]*u^10)/
       (428939515002880000*b^2) - (5763574949779*d^12*K0^2*M^4*
        Sqrt[143/(7*Pi)]*u^10)/(15634845321854976000*b^2) - 
      (252127082141440931*d^2*K0^2*M^4*u^10)/(17886263048202092544000*
        Sqrt[1001]*b^2*Sqrt[Pi]) - (912124284088685519*d^2*K1^2*M^4*u^10)/
       (53658789144606277632000*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (1533662869477*K0^2*M^4*u^10)/(6624541869704478720*b^2*Sqrt[1001*Pi]) - 
      (21498691974331087*d^4*K0^2*M^4*u^10)/(319397554432180224000*b^2*
        Sqrt[1001*Pi]) + (144578639858467123*d^6*K0^2*M^4*u^10)/
       (4471565762050523136000*b^2*Sqrt[1001*Pi]) + 
      (180185355338699*d^8*K0^2*M^4*u^10)/(1246255786524672000*b^2*
        Sqrt[1001*Pi]) + (522154232351*d^14*K0^2*M^4*u^10)/
       (893419732677427200*b^2*Sqrt[1001*Pi]) + 
      (435194847559*d^16*K0^2*M^4*u^10)/(893419732677427200*b^2*
        Sqrt[1001*Pi]) - (125564192111*d^18*K0^2*M^4*u^10)/
       (3573678930709708800*b^2*Sqrt[1001*Pi]) - 
      (860598111706217*K1^2*M^4*u^10)/(2682939457230313881600*b^2*
        Sqrt[1001*Pi]) - (130266040945468069*d^4*K1^2*M^4*u^10)/
       (1676837160768946176000*b^2*Sqrt[1001*Pi]) + 
      (144862605114466181*d^8*K1^2*M^4*u^10)/(859916492702023680000*b^2*
        Sqrt[1001*Pi]) - (10097888374939*d^12*K1^2*M^4*u^10)/
       (162862972102656000*b^2*Sqrt[1001*Pi]) + 
      (1604336629739*d^14*K1^2*M^4*u^10)/(2680259198032281600*b^2*
        Sqrt[1001*Pi]) + (1611738045539*d^16*K1^2*M^4*u^10)/
       (2680259198032281600*b^2*Sqrt[1001*Pi]) - 
      (464374245019*d^18*K1^2*M^4*u^10)/(10721036792129126400*b^2*
        Sqrt[1001*Pi]) + (11968183*d^16*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^11)/
       (747840178022400*b^2) - (16288861198399*K0*K1*M^4*u^11)/
       (209604645096118272000*b^2*Sqrt[1001*Pi]) - 
      (14682202384856189*d^2*K0*K1*M^4*u^11)/(3353674321537892352000*b^2*
        Sqrt[1001*Pi]) - (757805579913043*d^4*K0*K1*M^4*u^11)/
       (36452981755846656000*b^2*Sqrt[1001*Pi]) + 
      (74083541428482947*d^6*K0*K1*M^4*u^11)/(8384185803844730880000*b^2*
        Sqrt[1001*Pi]) + (2462987657831821*d^8*K0*K1*M^4*u^11)/
       (53744780793876480000*b^2*Sqrt[1001*Pi]) - 
      (18096589513*d^10*K0*K1*M^4*u^11)/(1477885409280000*b^2*
        Sqrt[1001*Pi]) - (11338011377227*d^12*K0*K1*M^4*u^11)/
       (651451888410624000*b^2*Sqrt[1001*Pi]) + 
      (2455413749*d^14*K0*K1*M^4*u^11)/(67006479950807040*b^2*
        Sqrt[1001*Pi]) - (587271143*d^18*K0*K1*M^4*u^11)/
       (39415576441651200*b^2*Sqrt[1001*Pi]) - 
      (216149813596219*d^2*K0^2*M^4*u^12)/(958192663296540672000*Sqrt[1001]*
        b^2*Sqrt[Pi]) - (323794539051457*d^2*K1^2*M^4*u^12)/
       (1341469728615156940800*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (31560203039*K0^2*M^4*u^12)/(8967043640475648000*b^2*Sqrt[1001*Pi]) - 
      (1827959951308399*d^4*K0^2*M^4*u^12)/(1676837160768946176000*b^2*
        Sqrt[1001*Pi]) + (1456038750226189*d^6*K0^2*M^4*u^12)/
       (4192092901922365440000*b^2*Sqrt[1001*Pi]) + 
      (180392900186287*d^8*K0^2*M^4*u^12)/(71659707725168640000*b^2*
        Sqrt[1001*Pi]) - (21319986905561*d^10*K0^2*M^4*u^12)/
       (39087113304637440000*b^2*Sqrt[1001*Pi]) - 
      (3940189844837*d^12*K0^2*M^4*u^12)/(3908711330463744000*b^2*
        Sqrt[1001*Pi]) - (285114217*d^14*K0^2*M^4*u^12)/
       (41879049969254400*b^2*Sqrt[1001*Pi]) + (5438087*d^16*K0^2*M^4*u^12)/
       (339789452083200*b^2*Sqrt[1001*Pi]) - (309643177*d^18*K0^2*M^4*u^12)/
       (268025919803228160*b^2*Sqrt[1001*Pi]) - (834392525909*K1^2*M^4*u^12)/
       (209604645096118272000*b^2*Sqrt[1001*Pi]) - 
      (65544230245237*d^4*K1^2*M^4*u^12)/(55894572025631539200*b^2*
        Sqrt[1001*Pi]) + (1459437613304213*d^6*K1^2*M^4*u^12)/
       (4192092901922365440000*b^2*Sqrt[1001*Pi]) + 
      (146993009800393*d^8*K1^2*M^4*u^12)/(53744780793876480000*b^2*
        Sqrt[1001*Pi]) - (66550641794831*d^10*K1^2*M^4*u^12)/
       (117261339913912320000*b^2*Sqrt[1001*Pi]) - 
      (432786915749*d^12*K1^2*M^4*u^12)/(390871133046374400*b^2*
        Sqrt[1001*Pi]) - (3239416601*d^14*K1^2*M^4*u^12)/
       (418790499692544000*b^2*Sqrt[1001*Pi]) + 
      (1566222157*d^16*K1^2*M^4*u^12)/(83758099938508800*b^2*Sqrt[1001*Pi]) - 
      (1811649949*d^18*K1^2*M^4*u^12)/(1340129599016140800*b^2*
        Sqrt[1001*Pi]) - (228211187*d^10*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^13)/
       (65436015576960000*b^2) - (754579097807*K0*K1*M^4*u^13)/
       (838418580384473088000*b^2*Sqrt[1001*Pi]) - 
      (13044044892961*d^2*K0*K1*M^4*u^13)/(419209290192236544000*b^2*
        Sqrt[1001*Pi]) - (33889874449471*d^4*K0*K1*M^4*u^13)/
       (209604645096118272000*b^2*Sqrt[1001*Pi]) + 
      (71750719289*d^6*K0*K1*M^4*u^13)/(20549475009423360000*b^2*
        Sqrt[1001*Pi]) + (1086951066821*d^8*K0*K1*M^4*u^13)/
       (2559275275898880000*b^2*Sqrt[1001*Pi]) - 
      (13385055797*d^12*K0*K1*M^4*u^13)/(69798416615424000*b^2*
        Sqrt[1001*Pi]) - (46716347*d^14*K0*K1*M^4*u^13)/
       (23266138871808000*b^2*Sqrt[1001*Pi]) + 
      (167115521*d^16*K0*K1*M^4*u^13)/(33503239975403520*b^2*Sqrt[1001*Pi]) - 
      (10503553*d^18*K0*K1*M^4*u^13)/(27919366646169600*b^2*Sqrt[1001*Pi]) + 
      (3527569*d^14*K1^2*M^4*Sqrt[11/(91*Pi)]*u^14)/(139596833230848000*
        b^2) - (53008759*d^12*K1^2*M^4*Sqrt[13/(77*Pi)]*u^14)/
       (114962097954816000*b^2) - (610519968433*d^2*K0^2*M^4*u^14)/
       (1676837160768946176000*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (60564584917*d^2*K1^2*M^4*u^14)/(139736430064078848000*Sqrt[1001]*b^2*
        Sqrt[Pi]) - (238633177*K0^2*M^4*u^14)/(10350846671413248000*b^2*
        Sqrt[1001*Pi]) - (184904526137*d^4*K0^2*M^4*u^14)/
       (76219870944043008000*b^2*Sqrt[1001*Pi]) - 
      (1399853134711*d^6*K0^2*M^4*u^14)/(1048023225480591360000*b^2*
        Sqrt[1001*Pi]) + (30229596223*d^8*K0^2*M^4*u^14)/
       (3706536606474240000*b^2*Sqrt[1001*Pi]) + 
      (1905072787*d^10*K0^2*M^4*u^14)/(29315334978478080000*b^2*
        Sqrt[1001*Pi]) - (3032733443*d^12*K0^2*M^4*u^14)/
       (651451888410624000*b^2*Sqrt[1001*Pi]) + (12594899*d^14*K0^2*M^4*u^14)/
       (29913607120896000*b^2*Sqrt[1001*Pi]) + (37627*d^16*K0^2*M^4*u^14)/
       (186960044505600*b^2*Sqrt[1001*Pi]) - (2606801*d^18*K0^2*M^4*u^14)/
       (67006479950807040*b^2*Sqrt[1001*Pi]) - (707668417*K1^2*M^4*u^14)/
       (31052540014239744000*b^2*Sqrt[1001*Pi]) - 
      (2541219398057*d^4*K1^2*M^4*u^14)/(838418580384473088000*b^2*
        Sqrt[1001*Pi]) - (1168100624917*d^6*K1^2*M^4*u^14)/
       (698682150320394240000*b^2*Sqrt[1001*Pi]) + 
      (352197944827*d^8*K1^2*M^4*u^14)/(35829853862584320000*b^2*
        Sqrt[1001*Pi]) + (273998551*d^10*K1^2*M^4*u^14)/
       (385728091822080000*b^2*Sqrt[1001*Pi]) + (1068677*d^16*K1^2*M^4*u^14)/
       (2991360712089600*b^2*Sqrt[1001*Pi]) - (613859*d^18*K1^2*M^4*u^14)/
       (27919366646169600*b^2*Sqrt[1001*Pi]) - 
      (6776717*d^12*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^15)/(31864494541824000*
        b^2) - (45937*d^14*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^15)/
       (3377342739456000*b^2) + (13987*d^18*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^15)/
       (4653227774361600*b^2) + (4946693*K0*K1*M^4*u^15)/
       (19054967736010752000*b^2*Sqrt[1001*Pi]) - 
      (9541427561*d^2*K0*K1*M^4*u^15)/(69868215032039424000*b^2*
        Sqrt[1001*Pi]) - (24600223819*d^4*K0*K1*M^4*u^15)/
       (20960464509611827200*b^2*Sqrt[1001*Pi]) - 
      (2100680971*d^6*K0*K1*M^4*u^15)/(3564704848573440000*b^2*
        Sqrt[1001*Pi]) + (34114705837*d^8*K0*K1*M^4*u^15)/
       (10077146398851840000*b^2*Sqrt[1001*Pi]) + 
      (960760429*d^10*K0*K1*M^4*u^15)/(916104218077440000*b^2*
        Sqrt[1001*Pi]) + (15396629*d^16*K0*K1*M^4*u^15)/
       (41879049969254400*b^2*Sqrt[1001*Pi]) - 
      (2529008646377*d^6*K0^2*M^4*Sqrt[11/(91*Pi)]*u^16)/
       (136052469635116769280000*b^2) - 
      (260651*d^16*K0^2*M^4*Sqrt[11/(91*Pi)]*u^16)/(41879049969254400*b^2) - 
      (77879*d^18*K0^2*M^4*Sqrt[13/(77*Pi)]*u^16)/(167516199877017600*b^2) + 
      (601271*d^10*K0^2*M^4*Sqrt[143/(7*Pi)]*u^16)/(257152061214720000*b^2) - 
      (76676297*d^2*K0^2*M^4*u^16)/(21497912317550592000*Sqrt[1001]*b^2*
        Sqrt[Pi]) - (71116711*d^2*K1^2*M^4*u^16)/(27640172979707904000*
        Sqrt[1001]*b^2*Sqrt[Pi]) + (467*K0^2*M^4*u^16)/
       (1991530908864000*b^2*Sqrt[1001*Pi]) - (2772179*d^4*K0^2*M^4*u^16)/
       (51185505517977600*b^2*Sqrt[1001*Pi]) + 
      (111992535769589*d^6*K0^2*M^4*u^16)/(1496577165986284462080000*b^2*
        Sqrt[1001*Pi]) - (261830897*d^8*K0^2*M^4*u^16)/
       (26872390396938240000*b^2*Sqrt[1001*Pi]) + 
      (5222603*d^12*K0^2*M^4*u^16)/(58630669956956160*b^2*Sqrt[1001*Pi]) - 
      (205417*d^14*K0^2*M^4*u^16)/(1350937095782400*b^2*Sqrt[1001*Pi]) + 
      (195389*K1^2*M^4*u^16)/(755785979913888000*b^2*Sqrt[1001*Pi]) - 
      (81544283*d^4*K1^2*M^4*u^16)/(1934812108579553280*b^2*Sqrt[1001*Pi]) - 
      (1394921201*d^6*K1^2*M^4*u^16)/(14226559621908480000*b^2*
        Sqrt[1001*Pi]) - (6844313401*d^8*K1^2*M^4*u^16)/
       (241851513572444160000*b^2*Sqrt[1001*Pi]) + 
      (11943699091*d^10*K1^2*M^4*u^16)/(43973002467717120000*b^2*
        Sqrt[1001*Pi]) + (176903*d^12*K1^2*M^4*u^16)/(2021747239895040*b^2*
        Sqrt[1001*Pi]) - (8590129*d^14*K1^2*M^4*u^16)/(69798416615424000*b^2*
        Sqrt[1001*Pi]) - (2501753*d^16*K1^2*M^4*u^16)/(41879049969254400*b^2*
        Sqrt[1001*Pi]) - (920651*d^18*K1^2*M^4*u^16)/(167516199877017600*b^2*
        Sqrt[1001*Pi]) - (1787*d^6*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^17)/
       (576639217728000*b^2) + (d^18*K0*K1*M^4*Sqrt[11/(91*Pi)]*u^17)/
       (5057218945800*b^2) - (247607027*d^8*K0*K1*M^4*Sqrt[13/(77*Pi)]*u^17)/
       (278129240608310784000*b^2) + (1453*K0*K1*M^4*u^17)/
       (30231439196555520*b^2*Sqrt[1001*Pi]) + (1522897*d^2*K0*K1*M^4*u^17)/
       (755785979913888000*b^2*Sqrt[1001*Pi]) + (115229*d^4*K0*K1*M^4*u^17)/
       (4723662374461800*b^2*Sqrt[1001*Pi]) + (1553012597*d^6*K0*K1*M^4*u^17)/
       (15802797761835840000*b^2*Sqrt[1001*Pi]) - 
      (11954160719*d^8*K0*K1*M^4*u^17)/(463548734347184640000*b^2*
        Sqrt[1001*Pi]) - (21951109*d^10*K0*K1*M^4*u^17)/
       (171769540889520000*b^2*Sqrt[1001*Pi]) - (9739*d^12*K0*K1*M^4*u^17)/
       (2862825681492000*b^2*Sqrt[1001*Pi]) + (24119*d^14*K0*K1*M^4*u^17)/
       (408975097356000*b^2*Sqrt[1001*Pi]) + (11659*d^16*K0*K1*M^4*u^17)/
       (654360155769600*b^2*Sqrt[1001*Pi]) - (1759*d^18*K0*K1*M^4*u^17)/
       (1672253731411200*b^2*Sqrt[1001*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(36353341987200*b^2) - 
      (53*d^6*K0^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(545300129808000*b^2) + 
      (11*d^8*K0^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(545300129808000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(4783334472000*b^2) + 
      (11*d^12*K0^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(545300129808000*b^2) - 
      (53*d^14*K0^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(545300129808000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(36353341987200*b^2) - 
      (d^4*K1^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(36353341987200*b^2) - 
      (53*d^6*K1^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(545300129808000*b^2) + 
      (11*d^8*K1^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(545300129808000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(4783334472000*b^2) + 
      (11*d^12*K1^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(545300129808000*b^2) - 
      (53*d^14*K1^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(545300129808000*b^2) - 
      (d^16*K1^2*M^4*Sqrt[11/(91*Pi)]*u^18)/(36353341987200*b^2) - 
      (d^2*K0^2*M^4*u^18)/(36353341987200*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(36353341987200*Sqrt[1001]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^18)/(15580003708800*b^2*Sqrt[1001*Pi]) + 
      (d^6*K0^2*M^4*u^18)/(15580003708800*b^2*Sqrt[1001*Pi]) + 
      (d^8*K0^2*M^4*u^18)/(36353341987200*b^2*Sqrt[1001*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(36353341987200*b^2*Sqrt[1001*Pi]) + 
      (d^14*K0^2*M^4*u^18)/(15580003708800*b^2*Sqrt[1001*Pi]) - 
      (d^16*K0^2*M^4*u^18)/(15580003708800*b^2*Sqrt[1001*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(36353341987200*b^2*Sqrt[1001*Pi]) - 
      (d^4*K1^2*M^4*u^18)/(15580003708800*b^2*Sqrt[1001*Pi]) + 
      (d^6*K1^2*M^4*u^18)/(15580003708800*b^2*Sqrt[1001*Pi]) + 
      (d^8*K1^2*M^4*u^18)/(36353341987200*b^2*Sqrt[1001*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(36353341987200*b^2*Sqrt[1001*Pi]) + 
      (d^14*K1^2*M^4*u^18)/(15580003708800*b^2*Sqrt[1001*Pi]) - 
      (d^16*K1^2*M^4*u^18)/(15580003708800*b^2*Sqrt[1001*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(36353341987200*b^2*Sqrt[1001*Pi]))/Pi}, 8, 15, 
   1], SeriesData[p, 0, 
   {((-745*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(3803648*b^3) - 
      (4065*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(7607296*b^3) - 
      (5*K1^2*M^5*Sqrt[(7*Pi)/143]*u^3)/(7607296*b^3) + 
      (15*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(30429184*b^3) + 
      (1665*d^4*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(30429184*b^3) - 
      (33*d^6*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(400384*b^3) + 
      (891*d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(15214592*b^3) + 
      (495*d^12*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(30429184*b^3) + 
      (113*d^6*K1^2*M^5*Sqrt[(13*Pi)/77]*u^3)/(1901824*b^3) + 
      (45*d^2*K0^2*M^5*Sqrt[(77*Pi)/13]*u^3)/(15214592*b^3) - 
      (297*d^8*K0^2*M^5*Sqrt[(77*Pi)/13]*u^3)/(30429184*b^3) + 
      (37*d^8*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(7607296*b^3) - 
      (15*d^10*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(3803648*b^3) - 
      (9*d^12*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(7607296*b^3) + 
      (229127*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(12780257280*b^3) - 
      (3200401*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(1065021440*b^3) + 
      (438833*d^2*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(6390128640*b^3) - 
      (978967*d^8*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(4260085760*b^3) + 
      (24459*d^10*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(125296640*b^3) + 
      (2029*d^12*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(37044224*b^3) + 
      (1975709*d^4*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^4)/(12780257280*b^3) + 
      (173687*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(25560514560*b^3) - 
      (2475201*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(2130042880*b^3) + 
      (423625*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(1704034304*b^3) + 
      (679013*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(33339801600*b^3) + 
      (332270171*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(383407718400*b^3) + 
      (1808825989*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(766815436800*b^3) - 
      (22314203*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(7303004160*b^3) + 
      (9117139*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(3651502080*b^3) + 
      (1797409*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(2434334720*b^3) - 
      (893461*d^6*K1^2*M^5*Sqrt[(7*Pi)/143]*u^5)/(1825751040*b^3) - 
      (35089*d^8*K0^2*M^5*Sqrt[(11*Pi)/91]*u^5)/(370442240*b^3) + 
      (19419*d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^5)/(250593280*b^3) + 
      (287191*d^2*K0^2*M^5*Sqrt[(13*Pi)/77]*u^5)/(12780257280*b^3) + 
      (143719*d^4*K0^2*M^5*Sqrt[(143*Pi)/7]*u^5)/(25560514560*b^3) + 
      (1530004439*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(766815436800*b^3) - 
      (1429633*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(538116096*b^3) + 
      (53607079*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(25560514560*b^3) + 
      (10986509*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(17040343040*b^3) + 
      (24870731*d^2*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^6)/(383407718400*b^3) - 
      (466499*d^6*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^6)/(1825751040*b^3) + 
      (975893*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^6)/(766815436800*b^3) + 
      (236539*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(85201715200*b^3) + 
      (15818983*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(127802572800*b^3) + 
      (92161787*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(255605145600*b^3) - 
      (6242083*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(12780257280*b^3) - 
      (25233413*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(51121029120*b^3) + 
      (9576443*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(25560514560*b^3) + 
      (10777301*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(2300446310400*b^3) + 
      (226054639*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(1150223155200*b^3) + 
      (1223969231*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(2300446310400*b^3) - 
      (70702603*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(100019404800*b^3) + 
      (33732077*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(60538060800*b^3) + 
      (45297841*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(255605145600*b^3) - 
      (39777169*d^6*K1^2*M^5*Sqrt[(11*Pi)/91]*u^7)/(575111577600*b^3) + 
      (31523*d^12*K0^2*M^5*Sqrt[(13*Pi)/77]*u^7)/(3408068608*b^3) + 
      (680899*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(287555788800*b^3) + 
      (2109143*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(20539699200*b^3) - 
      (1800151*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(4493059200*b^3) - 
      (111963199*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(287555788800*b^3) + 
      (8573027*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(28755578880*b^3) + 
      (5587*d^12*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^8)/(626483200*b^3) + 
      (6386533*d^4*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^8)/(287555788800*b^3) + 
      (8779*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(33830092800*b^3) + 
      (19012733*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(575111577600*b^3) - 
      (6510527*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(143777894400*b^3) - 
      (1024019*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(23004463104*b^3) + 
      (9692807*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(287555788800*b^3) + 
      (721771*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(63901286400*b^3) + 
      (194783*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(575111577600*b^3) + 
      (23465201*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(575111577600*b^3) - 
      (2693069*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(47925964800*b^3) - 
      (10626181*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(191703859200*b^3) + 
      (4023053*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(95851929600*b^3) + 
      (299597*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(21300428800*b^3) + 
      (3391*d^2*K1^2*M^5*Sqrt[(7*Pi)/143]*u^9)/(1643175936*b^3) + 
      (42851*d^2*K0^2*M^5*Sqrt[(11*Pi)/91]*u^9)/(41079398400*b^3) + 
      (1013*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(8457523200*b^3) + 
      (366811*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(71888947200*b^3) + 
      (2115983*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(143777894400*b^3) - 
      (142859*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(7188894720*b^3) + 
      (244051*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(47925964800*b^3) - 
      (13981*d^8*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^10)/(7567257600*b^3) + 
      (16771*d^10*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^10)/(14377789440*b^3) + 
      (1277*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(143777894400*b^3) + 
      (26861*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(71888947200*b^3) + 
      (30623*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(28755578880*b^3) - 
      (50429*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(35944473600*b^3) - 
      (571*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(367718400*b^3) + 
      (81469*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(71888947200*b^3) + 
      (719*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(1917038592*b^3) + 
      (4343*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(431333683200*b^3) + 
      (18203*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(43133368320*b^3) + 
      (102749*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(86266736640*b^3) - 
      (168439*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(107833420800*b^3) - 
      (69221*d^8*K1^2*M^5*Sqrt[(11*Pi)/91]*u^11)/(431333683200*b^3) + 
      (5519*d^12*K1^2*M^5*Sqrt[(11*Pi)/91]*u^11)/(143777894400*b^3) + 
      (139*d^10*K1^2*M^5*Sqrt[(13*Pi)/77]*u^11)/(1409587200*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(449305920*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(10697760*b^3) + 
      (97*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(396446400*b^3) - 
      (521*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(1684897200*b^3) - 
      (2759*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(6739588800*b^3) + 
      (967*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(3369794400*b^3) + 
      (41*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(449305920*b^3) + 
      (K0^2*M^5*Sqrt[Pi/1001]*u^13)/(6739588800*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(132148800*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(112326480*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(64186560*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(96279840*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(320932800*b^3) + 
      (K1^2*M^5*Sqrt[Pi/1001]*u^13)/(6739588800*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(132148800*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(112326480*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(64186560*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(96279840*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(320932800*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/91]*u^13)/(3369794400*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/91]*u^13)/(3369794400*b^3))/Pi, 0, 
    ((-2235*d^2*K1*M^5*Sqrt[Pi/1001]*u)/(3803648*b^3*E^u) - 
      (12195*d^4*K1*M^5*Sqrt[Pi/1001]*u)/(7607296*b^3*E^u) - 
      (15*K1*M^5*Sqrt[(7*Pi)/143]*u)/(7607296*b^3*E^u) + 
      (339*d^6*K1*M^5*Sqrt[(13*Pi)/77]*u)/(1901824*b^3*E^u) + 
      (111*d^8*K1*M^5*Sqrt[(143*Pi)/7]*u)/(7607296*b^3*E^u) - 
      (45*d^10*K1*M^5*Sqrt[(143*Pi)/7]*u)/(3803648*b^3*E^u) - 
      (27*d^12*K1*M^5*Sqrt[(143*Pi)/7]*u)/(7607296*b^3*E^u) + 
      (135*K0*M^5*Sqrt[Pi/1001]*u^2)/(15214592*b^3*E^u) + 
      (14445*d^4*K0*M^5*Sqrt[Pi/1001]*u^2)/(15214592*b^3*E^u) - 
      (5625*d^6*K0*M^5*Sqrt[Pi/1001]*u^2)/(3803648*b^3*E^u) - 
      (2235*d^2*K1*M^5*Sqrt[Pi/1001]*u^2)/(3803648*b^3*E^u) - 
      (12195*d^4*K1*M^5*Sqrt[Pi/1001]*u^2)/(7607296*b^3*E^u) - 
      (15*K1*M^5*Sqrt[(7*Pi)/143]*u^2)/(7607296*b^3*E^u) + 
      (15*d^2*K0*M^5*Sqrt[(11*Pi)/91]*u^2)/(447488*b^3*E^u) - 
      (93*d^8*K0*M^5*Sqrt[(11*Pi)/91]*u^2)/(894976*b^3*E^u) + 
      (711*d^10*K0*M^5*Sqrt[(11*Pi)/91]*u^2)/(7607296*b^3*E^u) + 
      (369*d^12*K0*M^5*Sqrt[(11*Pi)/91]*u^2)/(15214592*b^3*E^u) + 
      (339*d^6*K1*M^5*Sqrt[(13*Pi)/77]*u^2)/(1901824*b^3*E^u) + 
      (111*d^8*K1*M^5*Sqrt[(143*Pi)/7]*u^2)/(7607296*b^3*E^u) - 
      (45*d^10*K1*M^5*Sqrt[(143*Pi)/7]*u^2)/(3803648*b^3*E^u) - 
      (27*d^12*K1*M^5*Sqrt[(143*Pi)/7]*u^2)/(7607296*b^3*E^u) + 
      (135*K0*M^5*Sqrt[Pi/1001]*u^3)/(15214592*b^3*E^u) + 
      (14445*d^4*K0*M^5*Sqrt[Pi/1001]*u^3)/(15214592*b^3*E^u) - 
      (5625*d^6*K0*M^5*Sqrt[Pi/1001]*u^3)/(3803648*b^3*E^u) + 
      (137*K1*M^5*Sqrt[Pi/1001]*u^3)/(5705472*b^3*E^u) - 
      (152389*d^6*K1*M^5*Sqrt[Pi/1001]*u^3)/(38036480*b^3*E^u) - 
      (45621*d^8*K1*M^5*Sqrt[Pi/1001]*u^3)/(14013440*b^3*E^u) + 
      (1505859*d^10*K1*M^5*Sqrt[Pi/1001]*u^3)/(532510720*b^3*E^u) + 
      (82183*d^12*K1*M^5*Sqrt[Pi/1001]*u^3)/(106502144*b^3*E^u) - 
      (197*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(28827648*b^3) - 
      (166109*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(547725312*b^3) + 
      (302075*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(547725312*b^3) + 
      (15*d^2*K0*M^5*Sqrt[(11*Pi)/91]*u^3)/(447488*b^3*E^u) - 
      (93*d^8*K0*M^5*Sqrt[(11*Pi)/91]*u^3)/(894976*b^3*E^u) + 
      (711*d^10*K0*M^5*Sqrt[(11*Pi)/91]*u^3)/(7607296*b^3*E^u) + 
      (369*d^12*K0*M^5*Sqrt[(11*Pi)/91]*u^3)/(15214592*b^3*E^u) - 
      (34497*d^2*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(243433472*b^3) + 
      (1184171*d^6*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(2190901248*b^3) + 
      (1352417*d^8*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(2190901248*b^3) - 
      (938443*d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(2190901248*b^3) - 
      (348139*d^12*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(2190901248*b^3) - 
      (1111*d^14*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(2190901248*b^3) + 
      (4169*d^2*K1*M^5*Sqrt[(11*Pi)/91]*u^3)/(45643776*b^3*E^u) - 
      (2683*d^4*K1^2*M^5*Sqrt[(13*Pi)/77]*u^3)/(32219136*b^3) + 
      (87767*d^8*K1^2*M^5*Sqrt[(13*Pi)/77]*u^3)/(547725312*b^3) - 
      (133063*d^4*K0^2*M^5*Sqrt[(77*Pi)/13]*u^3)/(2190901248*b^3) + 
      (1321*d^4*K1*M^5*Sqrt[(91*Pi)/11]*u^3)/(45643776*b^3*E^u) - 
      (179*K0^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(730300416*b^3) - 
      (449*d^10*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(547725312*b^3) - 
      (1201*d^12*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(182575104*b^3) - 
      (235*d^14*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(182575104*b^3) + 
      (4377*K0*M^5*Sqrt[Pi/1001]*u^4)/(304291840*b^3*E^u) + 
      (104061*d^4*K0*M^5*Sqrt[Pi/1001]*u^4)/(60858368*b^3*E^u) - 
      (18815*d^6*K0*M^5*Sqrt[Pi/1001]*u^4)/(7607296*b^3*E^u) - 
      (4709563*d^8*K0*M^5*Sqrt[Pi/1001]*u^4)/(2130042880*b^3*E^u) + 
      (1115221*d^12*K0*M^5*Sqrt[Pi/1001]*u^4)/(2130042880*b^3*E^u) + 
      (683*K1*M^5*Sqrt[Pi/1001]*u^4)/(22821888*b^3*E^u) + 
      (56839*d^2*K1*M^5*Sqrt[Pi/1001]*u^4)/(45643776*b^3*E^u) - 
      (188369*d^6*K1*M^5*Sqrt[Pi/1001]*u^4)/(38036480*b^3*E^u) - 
      (531767*d^8*K1*M^5*Sqrt[Pi/1001]*u^4)/(133127680*b^3*E^u) + 
      (1852359*d^10*K1*M^5*Sqrt[Pi/1001]*u^4)/(532510720*b^3*E^u) + 
      (101461*d^12*K1*M^5*Sqrt[Pi/1001]*u^4)/(106502144*b^3*E^u) - 
      (431770279*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(2760535572480*b^3) + 
      (23824805843*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(920178524160*b^3) + 
      (9896480323*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(306726174720*b^3) + 
      (4287*d^2*K0*M^5*Sqrt[(11*Pi)/91]*u^4)/(76072960*b^3*E^u) - 
      (234688327*d^4*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(120023285760*b^3) - 
      (5129173579*d^10*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(2760535572480*b^3) - 
      (442548479*d^12*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(552107114496*b^3) - 
      (57953911*d^14*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(2760535572480*b^3) + 
      (74411*d^10*K0*M^5*Sqrt[(13*Pi)/77]*u^4)/(532510720*b^3*E^u) + 
      (11377*d^4*K1*M^5*Sqrt[(13*Pi)/77]*u^4)/(45643776*b^3*E^u) - 
      (1487404207*d^2*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^4)/(2760535572480*b^3) + 
      (4057*K0*M^5*Sqrt[Pi/1001]*u^5)/(304291840*b^3*E^u) + 
      (4639*d^4*K0*M^5*Sqrt[Pi/1001]*u^5)/(3203072*b^3*E^u) - 
      (3904283*d^8*K0*M^5*Sqrt[Pi/1001]*u^5)/(2130042880*b^3*E^u) + 
      (825243*d^10*K0*M^5*Sqrt[Pi/1001]*u^5)/(532510720*b^3*E^u) - 
      (813259283*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(324768890880*b^3) - 
      (43435045051*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(5521071144960*b^3) + 
      (17070251603*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(1840357048320*b^3) + 
      (2447837521*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(204484116480*b^3) - 
      (16009387*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(240046571520*b^3) + 
      (4532197*K1*M^5*Sqrt[Pi/1001]*u^5)/(306726174720*b^3*E^u) + 
      (20133343*d^2*K1*M^5*Sqrt[Pi/1001]*u^5)/(30672617472*b^3*E^u) + 
      (577933039*d^4*K1*M^5*Sqrt[Pi/1001]*u^5)/(306726174720*b^3*E^u) - 
      (6259219*d^6*K1*M^5*Sqrt[Pi/1001]*u^5)/(2381414400*b^3*E^u) - 
      (3837962369*d^8*K1*M^5*Sqrt[Pi/1001]*u^5)/(1533630873600*b^3*E^u) + 
      (101014741*d^12*K1*M^5*Sqrt[Pi/1001]*u^5)/(170403430400*b^3*E^u) - 
      (1003080475*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(6625285373952*b^3) - 
      (1139720683303*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(165632134348800*b^3) - 
      (211375147127*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(9743066726400*b^3) - 
      (162646469393*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(7887244492800*b^3) - 
      (501855874879*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(55210711449600*b^3) - 
      (9885592963*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(55210711449600*b^3) + 
      (85551*d^12*K0*M^5*Sqrt[(11*Pi)/91]*u^5)/(2130042880*b^3*E^u) - 
      (221891387*d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^5)/(324768890880*b^3) + 
      (138216973*d^10*K1*M^5*Sqrt[(11*Pi)/91]*u^5)/(766815436800*b^3*E^u) + 
      (3229*d^2*K0*M^5*Sqrt[(13*Pi)/77]*u^5)/(76072960*b^3*E^u) - 
      (1271*d^6*K0*M^5*Sqrt[(13*Pi)/77]*u^5)/(7607296*b^3*E^u) - 
      (275018617*d^12*K0^2*M^5*Sqrt[(13*Pi)/77]*u^5)/(1104214228992*b^3) + 
      (35816612449*d^6*K1^2*M^5*Sqrt[(13*Pi)/77]*u^5)/(18403570483200*b^3) + 
      (141498251297*d^8*K1^2*M^5*Sqrt[(13*Pi)/77]*u^5)/(55210711449600*b^3) - 
      (124969*K0^2*M^5*Sqrt[(143*Pi)/7]*u^5)/(324768890880*b^3) + 
      (635489*K0*M^5*Sqrt[Pi/1001]*u^6)/(122690469888*b^3*E^u) + 
      (71541689*d^2*K0*M^5*Sqrt[Pi/1001]*u^6)/(306726174720*b^3*E^u) + 
      (418189147*d^4*K0*M^5*Sqrt[Pi/1001]*u^6)/(613452349440*b^3*E^u) - 
      (102197507*d^6*K0*M^5*Sqrt[Pi/1001]*u^6)/(109545062400*b^3*E^u) - 
      (2818770569*d^8*K0*M^5*Sqrt[Pi/1001]*u^6)/(3067261747200*b^3*E^u) + 
      (1092970493*d^10*K0*M^5*Sqrt[Pi/1001]*u^6)/(1533630873600*b^3*E^u) + 
      (74678881*d^12*K0*M^5*Sqrt[Pi/1001]*u^6)/(340806860800*b^3*E^u) + 
      (2331517*K1*M^5*Sqrt[Pi/1001]*u^6)/(306726174720*b^3*E^u) + 
      (48276467*d^2*K1*M^5*Sqrt[Pi/1001]*u^6)/(153363087360*b^3*E^u) + 
      (256396951*d^4*K1*M^5*Sqrt[Pi/1001]*u^6)/(306726174720*b^3*E^u) - 
      (66908477*d^6*K1*M^5*Sqrt[Pi/1001]*u^6)/(54772531200*b^3*E^u) - 
      (1675199609*d^8*K1*M^5*Sqrt[Pi/1001]*u^6)/(1533630873600*b^3*E^u) + 
      (679501703*d^10*K1*M^5*Sqrt[Pi/1001]*u^6)/(766815436800*b^3*E^u) + 
      (45914061*d^12*K1*M^5*Sqrt[Pi/1001]*u^6)/(170403430400*b^3*E^u) - 
      (3984459917*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(33126426869760*b^3) - 
      (923936324653*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(165632134348800*b^3) - 
      (3005649831469*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(165632134348800*b^3) + 
      (374592677807*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(18403570483200*b^3) - 
      (313999804127*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(18403570483200*b^3) - 
      (431596284149*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(55210711449600*b^3) + 
      (32137805279*d^8*K0*K1*M^5*Sqrt[(7*Pi)/143]*u^6)/(7887244492800*b^3) - 
      (766543363*d^14*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^6)/(55210711449600*b^3) + 
      (56171*K0*M^5*Sqrt[Pi/1001]*u^7)/(26671841280*b^3*E^u) + 
      (1164727*d^2*K0*M^5*Sqrt[Pi/1001]*u^7)/(13335920640*b^3*E^u) + 
      (146200291*d^4*K0*M^5*Sqrt[Pi/1001]*u^7)/(613452349440*b^3*E^u) - 
      (12345209*d^6*K0*M^5*Sqrt[Pi/1001]*u^7)/(36515020800*b^3*E^u) + 
      (42680877*d^10*K0*M^5*Sqrt[Pi/1001]*u^7)/(170403430400*b^3*E^u) + 
      (27013881*d^12*K0*M^5*Sqrt[Pi/1001]*u^7)/(340806860800*b^3*E^u) - 
      (128246347*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(6625285373952*b^3) - 
      (357615191*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(379020902400*b^3) - 
      (537131628031*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(165632134348800*b^3) + 
      (62983029353*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(18403570483200*b^3) + 
      (289775663789*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(55210711449600*b^3) - 
      (18330867691*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(6134523494400*b^3) - 
      (79911631271*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(55210711449600*b^3) - 
      (85794893*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(2905826918400*b^3) + 
      (82013*K1*M^5*Sqrt[Pi/1001]*u^7)/(38340771840*b^3*E^u) + 
      (1965533*d^2*K1*M^5*Sqrt[Pi/1001]*u^7)/(20179353600*b^3*E^u) + 
      (36083167*d^4*K1*M^5*Sqrt[Pi/1001]*u^7)/(127802572800*b^3*E^u) - 
      (10652011*d^6*K1*M^5*Sqrt[Pi/1001]*u^7)/(27386265600*b^3*E^u) + 
      (1489337*d^10*K1*M^5*Sqrt[Pi/1001]*u^7)/(5112102912*b^3*E^u) - 
      (254679844121*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(165632134348800*b^3) - 
      (31940324063*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(6625285373952*b^3) + 
      (2615936503*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(480093143040*b^3) - 
      (247102055041*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(55210711449600*b^3) - 
      (119448763607*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(55210711449600*b^3) - 
      (290995577*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(6134523494400*b^3) - 
      (29688833*d^8*K0*M^5*Sqrt[(11*Pi)/91]*u^7)/(1022420582400*b^3*E^u) - 
      (3283639*d^8*K1*M^5*Sqrt[(11*Pi)/91]*u^7)/(95851929600*b^3*E^u) + 
      (2553438637*d^8*K1^2*M^5*Sqrt[(11*Pi)/91]*u^7)/(3680714096640*b^3) + 
      (303361*d^12*K1*M^5*Sqrt[(13*Pi)/77]*u^7)/(42600857600*b^3*E^u) - 
      (442533587*K1^2*M^5*Sqrt[(13*Pi)/77]*u^7)/(165632134348800*b^3) + 
      (793277*K0*M^5*Sqrt[Pi/1001]*u^8)/(1533630873600*b^3*E^u) + 
      (101805859*d^4*K0*M^5*Sqrt[Pi/1001]*u^8)/(1533630873600*b^3*E^u) - 
      (34847833*d^6*K0*M^5*Sqrt[Pi/1001]*u^8)/(383407718400*b^3*E^u) - 
      (136778573*d^8*K0*M^5*Sqrt[Pi/1001]*u^8)/(1533630873600*b^3*E^u) + 
      (2266403*d^12*K0*M^5*Sqrt[Pi/1001]*u^8)/(102242058240*b^3*E^u) + 
      (2816173*K1*M^5*Sqrt[Pi/1001]*u^8)/(4600892620800*b^3*E^u) + 
      (60038369*d^2*K1*M^5*Sqrt[Pi/1001]*u^8)/(2300446310400*b^3*E^u) + 
      (801947*d^4*K1*M^5*Sqrt[Pi/1001]*u^8)/(10825629696*b^3*E^u) - 
      (117511897*d^6*K1*M^5*Sqrt[Pi/1001]*u^8)/(1150223155200*b^3*E^u) - 
      (461803261*d^8*K1*M^5*Sqrt[Pi/1001]*u^8)/(4600892620800*b^3*E^u) + 
      (176579329*d^10*K1*M^5*Sqrt[Pi/1001]*u^8)/(2300446310400*b^3*E^u) - 
      (39297343*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(2300446310400*b^3) - 
      (73114759*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(92017852416*b^3) - 
      (18045595063*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(6901338931200*b^3) + 
      (29156993869*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(6901338931200*b^3) - 
      (2787258787*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(2300446310400*b^3) - 
      (202288319*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(6901338931200*b^3) + 
      (23839*d^2*K0*M^5*Sqrt[(7*Pi)/143]*u^8)/(7303004160*b^3*E^u) + 
      (1583809*d^10*K0*M^5*Sqrt[(11*Pi)/91]*u^8)/(255605145600*b^3*E^u) + 
      (251541079*d^6*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^8)/(985905561600*b^3) - 
      (98875747*d^10*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^8)/(460089262080*b^3) + 
      (65511*d^12*K1*M^5*Sqrt[(13*Pi)/77]*u^8)/(34080686080*b^3*E^u) + 
      (13439*K0*M^5*Sqrt[Pi/1001]*u^9)/(115022315520*b^3*E^u) + 
      (360119*d^4*K0*M^5*Sqrt[Pi/1001]*u^9)/(25004851200*b^3*E^u) - 
      (2789569*d^6*K0*M^5*Sqrt[Pi/1001]*u^9)/(143777894400*b^3*E^u) - 
      (11449843*d^8*K0*M^5*Sqrt[Pi/1001]*u^9)/(575111577600*b^3*E^u) + 
      (4292413*d^10*K0*M^5*Sqrt[Pi/1001]*u^9)/(287555788800*b^3*E^u) + 
      (313583*d^12*K0*M^5*Sqrt[Pi/1001]*u^9)/(63901286400*b^3*E^u) - 
      (10380743*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(5915433369600*b^3) - 
      (65343769*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(739429171200*b^3) - 
      (1793865497*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(5915433369600*b^3) + 
      (309746897*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(985905561600*b^3) + 
      (295284973*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(600116428800*b^3) - 
      (2745582443*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(10352008396800*b^3) - 
      (849621911*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(5915433369600*b^3) - 
      (82687459*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(20704016793600*b^3) + 
      (1367*K1*M^5*Sqrt[Pi/1001]*u^9)/(10650214400*b^3*E^u) + 
      (8681*d^2*K1*M^5*Sqrt[Pi/1001]*u^9)/(1597532160*b^3*E^u) + 
      (4527197*d^4*K1*M^5*Sqrt[Pi/1001]*u^9)/(287555788800*b^3*E^u) - 
      (1260901*d^8*K1*M^5*Sqrt[Pi/1001]*u^9)/(57511157760*b^3*E^u) + 
      (1178123*d^10*K1*M^5*Sqrt[Pi/1001]*u^9)/(71888947200*b^3*E^u) - 
      (22002137*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(8281606717440*b^3) - 
      (15479062579*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(41408033587200*b^3) + 
      (2728014313*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(6901338931200*b^3) + 
      (8487611567*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(13802677862400*b^3) - 
      (189935423*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(575111577600*b^3) - 
      (359141257*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(1971811123200*b^3) - 
      (12448057*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(2300446310400*b^3) + 
      (29093*d^2*K0*M^5*Sqrt[(7*Pi)/143]*u^9)/(41079398400*b^3*E^u) - 
      (17279*d^6*K1*M^5*Sqrt[(11*Pi)/91]*u^9)/(8986118400*b^3*E^u) + 
      (9379*d^12*K1*M^5*Sqrt[(11*Pi)/91]*u^9)/(19170385920*b^3*E^u) - 
      (92316643*d^2*K1^2*M^5*Sqrt[(13*Pi)/77]*u^9)/(10352008396800*b^3) + 
      (5903*K0*M^5*Sqrt[Pi/1001]*u^10)/(287555788800*b^3*E^u) + 
      (9355*d^4*K0*M^5*Sqrt[Pi/1001]*u^10)/(3834077184*b^3*E^u) - 
      (25511*d^6*K0*M^5*Sqrt[Pi/1001]*u^10)/(7987660800*b^3*E^u) - 
      (6791*d^8*K0*M^5*Sqrt[Pi/1001]*u^10)/(1879449600*b^3*E^u) + 
      (378223*d^10*K0*M^5*Sqrt[Pi/1001]*u^10)/(143777894400*b^3*E^u) + 
      (82157*d^12*K0*M^5*Sqrt[Pi/1001]*u^10)/(95851929600*b^3*E^u) + 
      (6367*K1*M^5*Sqrt[Pi/1001]*u^10)/(287555788800*b^3*E^u) + 
      (199*d^2*K1*M^5*Sqrt[Pi/1001]*u^10)/(216207360*b^3*E^u) + 
      (747497*d^4*K1*M^5*Sqrt[Pi/1001]*u^10)/(287555788800*b^3*E^u) - 
      (243983*d^6*K1*M^5*Sqrt[Pi/1001]*u^10)/(71888947200*b^3*E^u) - 
      (1117439*d^8*K1*M^5*Sqrt[Pi/1001]*u^10)/(287555788800*b^3*E^u) + 
      (15021*d^10*K1*M^5*Sqrt[Pi/1001]*u^10)/(5325107200*b^3*E^u) - 
      (9233891*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(10352008396800*b^3) - 
      (595913*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(14377789440*b^3) - 
      (480847067*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(3450669465600*b^3) + 
      (48655501*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(345066946560*b^3) + 
      (28192399*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(121788334080*b^3) - 
      (919899653*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(7764006297600*b^3) - 
      (433781233*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(6211205038080*b^3) - 
      (38527351*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(15528012595200*b^3) + 
      (7991*d^12*K1*M^5*Sqrt[(11*Pi)/91]*u^10)/(95851929600*b^3*E^u) + 
      (59*d^2*K0*M^5*Sqrt[(13*Pi)/77]*u^10)/(893030400*b^3*E^u) + 
      (59*d^4*K0*M^5*Sqrt[Pi/1001]*u^11)/(195350400*b^3*E^u) - 
      (61*d^6*K0*M^5*Sqrt[Pi/1001]*u^11)/(160466400*b^3*E^u) - 
      (2293*d^8*K0*M^5*Sqrt[Pi/1001]*u^11)/(4493059200*b^3*E^u) + 
      (401*d^10*K0*M^5*Sqrt[Pi/1001]*u^11)/(1123264800*b^3*E^u) - 
      (702587*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(10352008396800*b^3) - 
      (16337393*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(5176004198400*b^3) - 
      (111606793*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(10352008396800*b^3) + 
      (89563*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(8626673664*b^3) + 
      (38006263*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(2070401679360*b^3) - 
      (136631279*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(15528012595200*b^3) - 
      (23071*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(91341250560*b^3) + 
      (K1*M^5*Sqrt[Pi/1001]*u^11)/(320932800*b^3*E^u) + 
      (271*d^2*K1*M^5*Sqrt[Pi/1001]*u^11)/(2246529600*b^3*E^u) + 
      (31*d^10*K1*M^5*Sqrt[Pi/1001]*u^11)/(83204800*b^3*E^u) - 
      (7161563*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(93168075571200*b^3) - 
      (10495033*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(2911502361600*b^3) - 
      (1152165461*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(93168075571200*b^3) + 
      (2428967*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(207040167936*b^3) + 
      (658315417*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(31056025190400*b^3) - 
      (581029*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(58375987200*b^3) - 
      (205443401*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(31056025190400*b^3) - 
      (4860139*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^11)/(15528012595200*b^3) - 
      (16041959*d^12*K0^2*M^5*Sqrt[(11*Pi)/91]*u^11)/(31056025190400*b^3) + 
      (d^4*K1*M^5*Sqrt[(11*Pi)/91]*u^11)/(35102025*b^3*E^u) - 
      (109*d^8*K1*M^5*Sqrt[(11*Pi)/91]*u^11)/(2246529600*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[(11*Pi)/91]*u^11)/(93605400*b^3*E^u) + 
      (K0*M^5*Sqrt[(13*Pi)/77]*u^11)/(4493059200*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[(13*Pi)/77]*u^11)/(112326480*b^3*E^u) + 
      (13*d^12*K0*M^5*Sqrt[(13*Pi)/77]*u^11)/(1497686400*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(13*Pi)/77]*u^11)/(33037200*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/1001]*u^12)/(2246529600*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/1001]*u^12)/(44049600*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/1001]*u^12)/(37442160*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/1001]*u^12)/(21395520*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/1001]*u^12)/(32093280*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/1001]*u^12)/(106977600*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/1001]*u^12)/(2246529600*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/1001]*u^12)/(44049600*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/1001]*u^12)/(37442160*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/1001]*u^12)/(21395520*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/1001]*u^12)/(32093280*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/1001]*u^12)/(106977600*b^3*E^u) - 
      (102131*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(5823004723200*b^3) - 
      (74881*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(87563980800*b^3) - 
      (8769427*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(2911502361600*b^3) + 
      (23063*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(8883302400*b^3) + 
      (417535*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(77640062976*b^3) - 
      (2879483*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(1294001049600*b^3) - 
      (851209*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(485250393600*b^3) - 
      (426779*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(3882003148800*b^3) + 
      (d^2*K0*M^5*Sqrt[(11*Pi)/91]*u^12)/(1123264800*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(11*Pi)/91]*u^12)/(1123264800*b^3*E^u) - 
      (499*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(1164600944640*b^3) - 
      (25387*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(665486254080*b^3) - 
      (1649839*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(11646009446400*b^3) + 
      (5767*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(58375987200*b^3) + 
      (130411*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(485250393600*b^3) - 
      (30497*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(369714585600*b^3) - 
      (3923*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(456706252800*b^3) - 
      (17*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(38058854400*b^3) - 
      (312643*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(7764006297600*b^3) - 
      (592049*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(3882003148800*b^3) + 
      (789707*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(7764006297600*b^3) + 
      (94123*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(323500262400*b^3) - 
      (644509*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(7764006297600*b^3) - 
      (77899*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(7764006297600*b^3) - 
      (8429*d^12*K1^2*M^5*Sqrt[(7*Pi)/143]*u^13)/(554571878400*b^3) - 
      (28733*d^12*K0^2*M^5*Sqrt[(13*Pi)/77]*u^13)/(3882003148800*b^3) - 
      (53*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/(1455751180800*b^3) - 
      (5921*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/(1455751180800*b^3) - 
      (859*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/(41592890880*b^3) + 
      (2753*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/(485250393600*b^3) + 
      (47*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/(1110412800*b^3) - 
      (593*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/(485250393600*b^3) - 
      (347*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/(17972236800*b^3) - 
      (439*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/(161750131200*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(5776790400*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(962798400*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(5776790400*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(481399200*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(5776790400*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(962798400*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(5776790400*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(5776790400*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(962798400*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(5776790400*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(481399200*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(5776790400*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(962798400*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(5776790400*b^3))/Pi, 
    ((((-14597*I)/57054720)*d^8*K0*K1*M^5*Sqrt[11/(91*Pi)]*u^3)/b^3 + 
      (((2211*I)/9509120)*d^10*K0*K1*M^5*Sqrt[11/(91*Pi)]*u^3)/b^3 + 
      (((33*I)/3803648)*d^12*K0*K1*M^5*Sqrt[77/(13*Pi)]*u^3)/b^3 - 
      (((1565*I)/59907456)*d^6*K0*K1*M^5*Sqrt[143/(7*Pi)]*u^3)/b^3 - 
      (745*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(1901824*b^3) - 
      (4065*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(3803648*b^3) - 
      (5*K1^2*M^5*Sqrt[(7*Pi)/143]*u^3)/(3803648*b^3) + 
      (15*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(15214592*b^3) + 
      (1665*d^4*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(15214592*b^3) - 
      (33*d^6*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(200192*b^3) + 
      (891*d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(7607296*b^3) + 
      (495*d^12*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(15214592*b^3) + 
      (113*d^6*K1^2*M^5*Sqrt[(13*Pi)/77]*u^3)/(950912*b^3) + 
      (45*d^2*K0^2*M^5*Sqrt[(77*Pi)/13]*u^3)/(7607296*b^3) - 
      (297*d^8*K0^2*M^5*Sqrt[(77*Pi)/13]*u^3)/(15214592*b^3) + 
      (37*d^8*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(3803648*b^3) - 
      (15*d^10*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(1901824*b^3) - 
      (9*d^12*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(3803648*b^3) + 
      (((27259*I)/1198149120)*K0*K1*M^5*u^3)/(b^3*Sqrt[1001*Pi]) + 
      (((560383*I)/599074560)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[1001*Pi]) + 
      (((2834921*I)/1198149120)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[1001*Pi]) - 
      (((14597*I)/114109440)*d^8*K0^2*M^5*Sqrt[11/(91*Pi)]*u^4)/b^3 + 
      (((2211*I)/19018240)*d^10*K0^2*M^5*Sqrt[11/(91*Pi)]*u^4)/b^3 - 
      (((39141071*I)/143777894400)*d^8*K1^2*M^5*Sqrt[11/(91*Pi)]*u^4)/b^3 + 
      (((1565591*I)/7987660800)*d^10*K1^2*M^5*Sqrt[11/(91*Pi)]*u^4)/b^3 + 
      (((30497*I)/456437760)*d^12*K1^2*M^5*Sqrt[11/(91*Pi)]*u^4)/b^3 + 
      (((33*I)/7607296)*d^12*K0^2*M^5*Sqrt[77/(13*Pi)]*u^4)/b^3 - 
      (((1565*I)/119814912)*d^6*K0^2*M^5*Sqrt[143/(7*Pi)]*u^4)/b^3 + 
      (229127*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(6390128640*b^3) - 
      (3200401*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(532510720*b^3) + 
      (438833*d^2*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(3195064320*b^3) - 
      (978967*d^8*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(2130042880*b^3) + 
      (24459*d^10*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(62648320*b^3) + 
      (2029*d^12*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(18522112*b^3) + 
      (1975709*d^4*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^4)/(6390128640*b^3) + 
      (((27259*I)/2396298240)*K0^2*M^5*u^4)/(b^3*Sqrt[1001*Pi]) + 
      (((560383*I)/1198149120)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[1001*Pi]) + 
      (((2834921*I)/2396298240)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[1001*Pi]) + 
      (((169231001*I)/11070897868800)*K1^2*M^5*u^4)/(b^3*Sqrt[1001*Pi]) + 
      (((1275044179*I)/1845149644800)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[1001*Pi]) + 
      (((3312506677*I)/1581556838400)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[1001*Pi]) - 
      (((678643367*I)/251611315200)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[1001*Pi]) + 
      (173687*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(12780257280*b^3) - 
      (2475201*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(1065021440*b^3) + 
      (423625*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(852017152*b^3) + 
      (679013*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(16669900800*b^3) + 
      (332270171*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(191703859200*b^3) + 
      (1808825989*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(383407718400*b^3) - 
      (22314203*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(3651502080*b^3) + 
      (9117139*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(1825751040*b^3) + 
      (1797409*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(1217167360*b^3) - 
      (893461*d^6*K1^2*M^5*Sqrt[(7*Pi)/143]*u^5)/(912875520*b^3) - 
      (35089*d^8*K0^2*M^5*Sqrt[(11*Pi)/91]*u^5)/(185221120*b^3) + 
      (19419*d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^5)/(125296640*b^3) + 
      (287191*d^2*K0^2*M^5*Sqrt[(13*Pi)/77]*u^5)/(6390128640*b^3) + 
      (143719*d^4*K0^2*M^5*Sqrt[(143*Pi)/7]*u^5)/(12780257280*b^3) + 
      (((185852207*I)/11070897868800)*K0*K1*M^5*u^5)/(b^3*Sqrt[1001*Pi]) + 
      (((349788011*I)/461287411200)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[1001*Pi]) + 
      (((3589273729*I)/1581556838400)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[1001*Pi]) - (((2068800163*I)/691931116800)*d^6*K0*K1*M^5*
        u^5)/(b^3*Sqrt[1001*Pi]) - (((456483463*I)/143777894400)*d^8*K0*K1*
        M^5*u^5)/(b^3*Sqrt[1001*Pi]) + (((4691833*I)/1996915200)*d^10*K0*K1*
        M^5*u^5)/(b^3*Sqrt[1001*Pi]) + (((1758983*I)/2282188800)*d^12*K0*K1*
        M^5*u^5)/(b^3*Sqrt[1001*Pi]) + (((31792751*I)/319506432000)*d^10*K1^2*
        M^5*Sqrt[13/(77*Pi)]*u^6)/b^3 + (1530004439*d^4*K0*K1*M^5*
        Sqrt[Pi/1001]*u^6)/(383407718400*b^3) - 
      (1429633*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(269058048*b^3) + 
      (53607079*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(12780257280*b^3) + 
      (10986509*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(8520171520*b^3) + 
      (24870731*d^2*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^6)/(191703859200*b^3) - 
      (466499*d^6*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^6)/(912875520*b^3) + 
      (975893*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^6)/(383407718400*b^3) + 
      (((18997189*I)/22141795737600)*K0^2*M^5*u^6)/(b^3*Sqrt[1001*Pi]) + 
      (((679855529*I)/7380598579200)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[1001*Pi]) + 
      (((699773719*I)/1581556838400)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[1001*Pi]) - 
      (((4634532817*I)/11070897868800)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[1001*Pi]) - (((40515583*I)/57511157760)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[1001*Pi]) + (((13715803*I)/31950643200)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[1001*Pi]) + (((90371*I)/570547200)*d^12*K0^2*M^5*u^6)/
       (b^3*Sqrt[1001*Pi]) + (((47183393*I)/3884525568000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[1001*Pi]) + (((107825427883*I)/221417957376000)*d^2*K1^2*M^5*
        u^6)/(b^3*Sqrt[1001*Pi]) + (((13250718149*I)/11070897868800)*d^4*K1^2*
        M^5*u^6)/(b^3*Sqrt[1001*Pi]) - (((8484932749*I)/4428359147520)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[1001*Pi]) - 
      (((2866267*I)/2017935360)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[1001*Pi]) + 
      (((7915651*I)/22821888000)*d^12*K1^2*M^5*u^6)/(b^3*Sqrt[1001*Pi]) + 
      (236539*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(42600857600*b^3) + 
      (15818983*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(63901286400*b^3) + 
      (92161787*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(127802572800*b^3) - 
      (6242083*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(6390128640*b^3) - 
      (25233413*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(25560514560*b^3) + 
      (9576443*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(12780257280*b^3) + 
      (10777301*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(1150223155200*b^3) + 
      (226054639*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(575111577600*b^3) + 
      (1223969231*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(1150223155200*b^3) - 
      (70702603*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(50009702400*b^3) + 
      (33732077*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(30269030400*b^3) + 
      (45297841*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(127802572800*b^3) - 
      (39777169*d^6*K1^2*M^5*Sqrt[(11*Pi)/91]*u^7)/(287555788800*b^3) + 
      (31523*d^12*K0^2*M^5*Sqrt[(13*Pi)/77]*u^7)/(1704034304*b^3) + 
      (((222082187*I)/47446705152000)*K0*K1*M^5*u^7)/(b^3*Sqrt[1001*Pi]) + 
      (((19709798023*I)/83031734016000)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1001*Pi]) + (((5265463897*I)/6642538721280)*d^4*K0*K1*M^5*
        u^7)/(b^3*Sqrt[1001*Pi]) - (((3692832587*I)/3690299289600)*d^6*K0*K1*
        M^5*u^7)/(b^3*Sqrt[1001*Pi]) - (((952977029*I)/862667366400)*d^8*K0*
        K1*M^5*u^7)/(b^3*Sqrt[1001*Pi]) + (((2867609*I)/3472896000)*d^10*K0*
        K1*M^5*u^7)/(b^3*Sqrt[1001*Pi]) + (((2794723*I)/11410944000)*d^12*K0*
        K1*M^5*u^7)/(b^3*Sqrt[1001*Pi]) - (((60919*I)/3383009280)*d^8*K0^2*
        M^5*Sqrt[11/(91*Pi)]*u^8)/b^3 + (((232931743*I)/34506694656000)*d^12*
        K0^2*M^5*Sqrt[11/(91*Pi)]*u^8)/b^3 - 
      (((306595337*I)/12940010496000)*d^8*K1^2*M^5*Sqrt[11/(91*Pi)]*u^8)/
       b^3 + (((6055802789*I)/498190404096000)*d^4*K1^2*M^5*Sqrt[13/(77*Pi)]*
        u^8)/b^3 - (((204314321*I)/14234011545600)*d^6*K1^2*M^5*
        Sqrt[13/(77*Pi)]*u^8)/b^3 + (((66629*I)/4992288000)*d^10*K1^2*M^5*
        Sqrt[13/(77*Pi)]*u^8)/b^3 - (((1374563*I)/162674417664000)*K1^2*M^5*
        Sqrt[91/(11*Pi)]*u^8)/b^3 + (680899*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (143777894400*b^3) + (2109143*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (10269849600*b^3) - (1800151*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (2246529600*b^3) - (111963199*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (143777894400*b^3) + (8573027*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (14377789440*b^3) + (5587*d^12*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^8)/
       (313241600*b^3) + (6386533*d^4*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^8)/
       (143777894400*b^3) + (((10512169*I)/36902992896000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[1001*Pi]) + (((1474253203*I)/55354489344000)*d^2*K0^2*M^5*
        u^8)/(b^3*Sqrt[1001*Pi]) + (((30897739*I)/246019952640)*d^4*K0^2*M^5*
        u^8)/(b^3*Sqrt[1001*Pi]) - (((452864281*I)/3690299289600)*d^6*K0^2*
        M^5*u^8)/(b^3*Sqrt[1001*Pi]) + (((15225907*I)/119814912000)*d^10*K0^2*
        M^5*u^8)/(b^3*Sqrt[1001*Pi]) - (((228035377*I)/6901338931200)*d^12*
        K0^2*M^5*u^8)/(b^3*Sqrt[1001*Pi]) + 
      (((17396317769*I)/7971046465536000)*K1^2*M^5*u^8)/(b^3*Sqrt[1001*Pi]) + 
      (((2955796453*I)/55354489344000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[1001*Pi]) + (((20437*I)/335616000)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[1001*Pi]) + (((8713*I)/2852736000)*d^12*K0*K1*M^5*
        Sqrt[11/(91*Pi)]*u^9)/b^3 + (((71121383*I)/31969437696000)*d^6*K0*K1*
        M^5*Sqrt[13/(77*Pi)]*u^9)/b^3 - (((30572719*I)/1362106368000)*d^8*K0*
        K1*M^5*Sqrt[13/(77*Pi)]*u^9)/b^3 + (8779*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (16915046400*b^3) + (19012733*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (287555788800*b^3) - (6510527*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (71888947200*b^3) - (1024019*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (11502231552*b^3) + (9692807*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (143777894400*b^3) + (721771*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (31950643200*b^3) + (194783*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (287555788800*b^3) + (23465201*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (287555788800*b^3) - (2693069*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (23962982400*b^3) - (10626181*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (95851929600*b^3) + (4023053*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (47925964800*b^3) + (299597*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (10650214400*b^3) + (3391*d^2*K1^2*M^5*Sqrt[(7*Pi)/143]*u^9)/
       (821587968*b^3) + (42851*d^2*K0^2*M^5*Sqrt[(11*Pi)/91]*u^9)/
       (20539699200*b^3) + (((417871*I)/976843929600)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1001*Pi]) + (((5056833403*I)/249095202048000)*d^2*K0*K1*M^5*
        u^9)/(b^3*Sqrt[1001*Pi]) + (((4642148729*I)/62273800512000)*d^4*K0*K1*
        M^5*u^9)/(b^3*Sqrt[1001*Pi]) - (((33503560249*I)/351663814656000)*d^6*
        K0*K1*M^5*u^9)/(b^3*Sqrt[1001*Pi]) + 
      (((558680567*I)/3697145856000)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[1001*Pi]) + 
      (((28093211*I)/359444736000)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[1001*Pi]) + 
      (((6125989*I)/67935055104000)*d^2*K1^2*M^5*Sqrt[11/(91*Pi)]*u^10)/b^3 + 
      (((510467*I)/943542432000)*d^4*K0^2*M^5*Sqrt[13/(77*Pi)]*u^10)/b^3 - 
      (((4889033*I)/11322509184000)*d^6*K1^2*M^5*Sqrt[13/(77*Pi)]*u^10)/b^3 + 
      (((1860739*I)/2156668416000)*d^12*K1^2*M^5*Sqrt[13/(77*Pi)]*u^10)/b^3 + 
      (((21*I)/475456000)*d^12*K0^2*M^5*Sqrt[91/(11*Pi)]*u^10)/b^3 + 
      (1013*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(4228761600*b^3) + 
      (366811*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(35944473600*b^3) + 
      (2115983*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(71888947200*b^3) - 
      (142859*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(3594447360*b^3) + 
      (244051*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(23962982400*b^3) - 
      (13981*d^8*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^10)/(3783628800*b^3) + 
      (16771*d^10*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^10)/(7188894720*b^3) + 
      (((181297*I)/5189483376000)*K0^2*M^5*u^10)/(b^3*Sqrt[1001*Pi]) + 
      (((2666249*I)/1423401154560)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[1001*Pi]) - 
      (((41440249*I)/8303173401600)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[1001*Pi]) - 
      (((11941723*I)/808750656000)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[1001*Pi]) + 
      (((2442787*I)/359444736000)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[1001*Pi]) + 
      (((43249*I)/1015333704000)*K1^2*M^5*u^10)/(b^3*Sqrt[1001*Pi]) + 
      (((110282581*I)/93410700768000)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[1001*Pi]) + (((82193911*I)/9832705344000)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[1001*Pi]) - (((42874543*I)/2426251968000)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[1001*Pi]) + (((913841*I)/119814912000)*d^10*K1^2*M^5*u^10)/
       (b^3*Sqrt[1001*Pi]) - (((13227271*I)/2156668416000)*d^12*K1^2*M^5*
        u^10)/(b^3*Sqrt[1001*Pi]) - (((1715551*I)/2772859392000)*d^4*K0*K1*
        M^5*Sqrt[7/(143*Pi)]*u^11)/b^3 + (1277*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (71888947200*b^3) + (26861*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (35944473600*b^3) + (30623*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (14377789440*b^3) - (50429*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (17972236800*b^3) - (571*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (183859200*b^3) + (81469*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (35944473600*b^3) + (719*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (958519296*b^3) + (4343*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (215666841600*b^3) + (18203*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (21566684160*b^3) + (102749*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (43133368320*b^3) - (168439*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (53916710400*b^3) - (69221*d^8*K1^2*M^5*Sqrt[(11*Pi)/91]*u^11)/
       (215666841600*b^3) + (5519*d^12*K1^2*M^5*Sqrt[(11*Pi)/91]*u^11)/
       (71888947200*b^3) + (139*d^10*K1^2*M^5*Sqrt[(13*Pi)/77]*u^11)/
       (704793600*b^3) + (((316817*I)/23352675192000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1001*Pi]) + (((223*I)/391718250)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1001*Pi]) + (((10224869203*I)/1494571212288000)*d^4*K0*K1*
        M^5*u^11)/(b^3*Sqrt[1001*Pi]) - (((109223*I)/88457103000)*d^6*K0*K1*
        M^5*u^11)/(b^3*Sqrt[1001*Pi]) - (((3310471*I)/606562992000)*d^8*K0*K1*
        M^5*u^11)/(b^3*Sqrt[1001*Pi]) + (((3089*I)/1872108000)*d^10*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1001*Pi]) + (((12511*I)/6418656000)*d^12*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1001*Pi]) + (((1709*I)/242625196800)*d^2*K0^2*M^5*
        Sqrt[11/(91*Pi)]*u^12)/b^3 - (((31*I)/1083148200)*d^8*K0^2*M^5*
        Sqrt[11/(91*Pi)]*u^12)/b^3 - (((11*I)/80875065600)*K1^2*M^5*
        Sqrt[11/(91*Pi)]*u^12)/b^3 + (((7849*I)/729771099750)*d^4*K0^2*M^5*
        Sqrt[13/(77*Pi)]*u^12)/b^3 - (((14821*I)/11676337596000)*d^6*K1^2*M^5*
        Sqrt[13/(77*Pi)]*u^12)/b^3 - (((9439*I)/202187664000)*d^10*K1^2*M^5*
        Sqrt[13/(77*Pi)]*u^12)/b^3 + (K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (224652960*b^3) + (d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(5348880*b^3) + 
      (97*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(198223200*b^3) - 
      (521*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(842448600*b^3) - 
      (2759*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(3369794400*b^3) + 
      (967*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(1684897200*b^3) + 
      (41*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(224652960*b^3) + 
      ((I/570078000)*K0^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) - 
      (((4975507*I)/93410700768000)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) - 
      (((113299*I)/3892112532000)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) + 
      (((293*I)/11232648000)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) + 
      (((61*I)/401166000)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) + 
      (((3943*I)/1213125984000)*K1^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) + 
      (((129491*I)/4670535038400)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) + 
      (((274537*I)/1946056266000)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) - 
      (((1613*I)/4738773375)*d^8*K1^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) + 
      (((5483*I)/8790768000)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) + 
      ((I/5899500)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) + 
      ((I/200583000)*d^12*K0*K1*M^5*Sqrt[7/(143*Pi)]*u^13)/b^3 - 
      ((I/1123264800)*d^2*K0*K1*M^5*Sqrt[11/(91*Pi)]*u^13)/b^3 + 
      ((I/3369794400)*d^4*K0*K1*M^5*Sqrt[11/(91*Pi)]*u^13)/b^3 - 
      (((1031*I)/50546916000)*d^8*K0*K1*M^5*Sqrt[11/(91*Pi)]*u^13)/b^3 - 
      ((I/2888395200)*d^10*K0*K1*M^5*Sqrt[11/(91*Pi)]*u^13)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/1001]*u^13)/(3369794400*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(66074400*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(56163240*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(32093280*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(48139920*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(160466400*b^3) + 
      (K1^2*M^5*Sqrt[Pi/1001]*u^13)/(3369794400*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(66074400*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(56163240*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(32093280*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(48139920*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(160466400*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/91]*u^13)/(1684897200*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/91]*u^13)/(1684897200*b^3) + 
      (((2549*I)/151640748000)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[1001*Pi]) - 
      ((I/1318615200)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[1001*Pi]) + 
      (((239*I)/9477546750)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[1001*Pi]) + 
      (((139*I)/802332000)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[1001*Pi]) - 
      (((1487*I)/101093832000)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[1001*Pi]))/Pi, 
    ((-2659*K1*M^5*Sqrt[Pi/1001]*u)/(91287552*b^3*E^u) - 
      (116737*d^2*K1*M^5*Sqrt[Pi/1001]*u)/(91287552*b^3*E^u) + 
      (13945*d^6*K1*M^5*Sqrt[Pi/1001]*u)/(4804608*b^3*E^u) - 
      (56377*d^4*K1*M^5*Sqrt[(7*Pi)/143]*u)/(91287552*b^3*E^u) + 
      (55075*d^8*K1*M^5*Sqrt[(13*Pi)/77]*u)/(91287552*b^3*E^u) - 
      (733*d^10*K1*M^5*Sqrt[(143*Pi)/7]*u)/(91287552*b^3*E^u) - 
      (31*d^12*K1*M^5*Sqrt[(143*Pi)/7]*u)/(1323008*b^3*E^u) - 
      (131*d^14*K1*M^5*Sqrt[(143*Pi)/7]*u)/(30429184*b^3*E^u) - 
      (31571*K0*M^5*Sqrt[Pi/1001]*u^2)/(365150208*b^3*E^u) - 
      (1435793*d^2*K0*M^5*Sqrt[Pi/1001]*u^2)/(365150208*b^3*E^u) - 
      (4589411*d^4*K0*M^5*Sqrt[Pi/1001]*u^2)/(365150208*b^3*E^u) + 
      (7214639*d^8*K0*M^5*Sqrt[Pi/1001]*u^2)/(365150208*b^3*E^u) - 
      (2659*K1*M^5*Sqrt[Pi/1001]*u^2)/(91287552*b^3*E^u) - 
      (116737*d^2*K1*M^5*Sqrt[Pi/1001]*u^2)/(91287552*b^3*E^u) + 
      (13945*d^6*K1*M^5*Sqrt[Pi/1001]*u^2)/(4804608*b^3*E^u) + 
      (725297*d^6*K0*M^5*Sqrt[(7*Pi)/143]*u^2)/(365150208*b^3*E^u) - 
      (56377*d^4*K1*M^5*Sqrt[(7*Pi)/143]*u^2)/(91287552*b^3*E^u) - 
      (366881*d^10*K0*M^5*Sqrt[(11*Pi)/91]*u^2)/(365150208*b^3*E^u) - 
      (63577*d^12*K0*M^5*Sqrt[(11*Pi)/91]*u^2)/(121716736*b^3*E^u) - 
      (3067*d^14*K0*M^5*Sqrt[(11*Pi)/91]*u^2)/(121716736*b^3*E^u) + 
      (55075*d^8*K1*M^5*Sqrt[(13*Pi)/77]*u^2)/(91287552*b^3*E^u) - 
      (733*d^10*K1*M^5*Sqrt[(143*Pi)/7]*u^2)/(91287552*b^3*E^u) - 
      (31*d^12*K1*M^5*Sqrt[(143*Pi)/7]*u^2)/(1323008*b^3*E^u) - 
      (131*d^14*K1*M^5*Sqrt[(143*Pi)/7]*u^2)/(30429184*b^3*E^u) - 
      (31571*K0*M^5*Sqrt[Pi/1001]*u^3)/(365150208*b^3*E^u) - 
      (1435793*d^2*K0*M^5*Sqrt[Pi/1001]*u^3)/(365150208*b^3*E^u) - 
      (4589411*d^4*K0*M^5*Sqrt[Pi/1001]*u^3)/(365150208*b^3*E^u) + 
      (7214639*d^8*K0*M^5*Sqrt[Pi/1001]*u^3)/(365150208*b^3*E^u) - 
      (7836617*K1*M^5*Sqrt[Pi/1001]*u^3)/(43818024960*b^3*E^u) - 
      (29624513*d^2*K1*M^5*Sqrt[Pi/1001]*u^3)/(3608543232*b^3*E^u) - 
      (8150525783*d^4*K1*M^5*Sqrt[Pi/1001]*u^3)/(306726174720*b^3*E^u) + 
      (2989158233*d^6*K1*M^5*Sqrt[Pi/1001]*u^3)/(102242058240*b^3*E^u) + 
      (1433793763*d^8*K1*M^5*Sqrt[Pi/1001]*u^3)/(34080686080*b^3*E^u) - 
      (348888011*d^10*K1*M^5*Sqrt[Pi/1001]*u^3)/(14606008320*b^3*E^u) - 
      (1227969719*d^12*K1*M^5*Sqrt[Pi/1001]*u^3)/(102242058240*b^3*E^u) + 
      (204871*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(8763604992*b^3) + 
      (762571*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(730300416*b^3) + 
      (3619391*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(1095450624*b^3) - 
      (7362067*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(2190901248*b^3) - 
      (1239067*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^3)/(230621184*b^3) + 
      (725297*d^6*K0*M^5*Sqrt[(7*Pi)/143]*u^3)/(365150208*b^3*E^u) - 
      (366881*d^10*K0*M^5*Sqrt[(11*Pi)/91]*u^3)/(365150208*b^3*E^u) - 
      (63577*d^12*K0*M^5*Sqrt[(11*Pi)/91]*u^3)/(121716736*b^3*E^u) - 
      (3067*d^14*K0*M^5*Sqrt[(11*Pi)/91]*u^3)/(121716736*b^3*E^u) + 
      (7441297*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(1016578179072*b^3) + 
      (92118409*d^2*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(254144544768*b^3) + 
      (8898931*d^4*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(6688014336*b^3) - 
      (312457511*d^6*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(254144544768*b^3) - 
      (1187998687*d^8*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(508289089536*b^3) + 
      (301673779*d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(254144544768*b^3) + 
      (21472393*d^12*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(31768068096*b^3) + 
      (1037579*d^14*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(254144544768*b^3) - 
      (687035*d^16*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/(1016578179072*b^3) - 
      (3528089*d^14*K1*M^5*Sqrt[(13*Pi)/77]*u^3)/(102242058240*b^3*E^u) + 
      (19861*d^10*K1^2*M^5*Sqrt[(13*Pi)/77]*u^3)/(115310592*b^3) + 
      (1793*d^14*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(2190901248*b^3) - 
      (1297*d^16*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/(2921201664*b^3) + 
      (283*d^12*K1^2*M^5*Sqrt[1001*Pi]*u^3)/(136931328*b^3) - 
      (2718615629*d^2*K0*M^5*Sqrt[Pi/1001]*u^4)/(613452349440*b^3*E^u) - 
      (1814180707*d^4*K0*M^5*Sqrt[Pi/1001]*u^4)/(122690469888*b^3*E^u) + 
      (1954195799*d^6*K0*M^5*Sqrt[Pi/1001]*u^4)/(122690469888*b^3*E^u) + 
      (4849504753*d^8*K0*M^5*Sqrt[Pi/1001]*u^4)/(204484116480*b^3*E^u) - 
      (395154899*d^10*K0*M^5*Sqrt[Pi/1001]*u^4)/(29212016640*b^3*E^u) - 
      (1354284047*d^12*K0*M^5*Sqrt[Pi/1001]*u^4)/(204484116480*b^3*E^u) - 
      (12352287*d^14*K0*M^5*Sqrt[Pi/1001]*u^4)/(68161372160*b^3*E^u) - 
      (7305097*K1*M^5*Sqrt[Pi/1001]*u^4)/(43818024960*b^3*E^u) - 
      (472922897*d^2*K1*M^5*Sqrt[Pi/1001]*u^4)/(61345234944*b^3*E^u) - 
      (7686552343*d^4*K1*M^5*Sqrt[Pi/1001]*u^4)/(306726174720*b^3*E^u) + 
      (8581171019*d^6*K1*M^5*Sqrt[Pi/1001]*u^4)/(306726174720*b^3*E^u) + 
      (12116333627*d^8*K1*M^5*Sqrt[Pi/1001]*u^4)/(306726174720*b^3*E^u) - 
      (1025019553*d^10*K1*M^5*Sqrt[Pi/1001]*u^4)/(43818024960*b^3*E^u) - 
      (21862829*d^12*K1*M^5*Sqrt[Pi/1001]*u^4)/(2004746240*b^3*E^u) - 
      (8339159*d^14*K1*M^5*Sqrt[Pi/1001]*u^4)/(34080686080*b^3*E^u) + 
      (168368741977*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(426962835210240*b^3) + 
      (229878269573*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(11860078755840*b^3) + 
      (1470709155*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(20807155712*b^3) - 
      (462149940877*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(7116047253504*b^3) + 
      (19679542553981*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/
       (320222126407680*b^3) + (2951278176181*d^12*K0*K1*M^5*Sqrt[Pi/1001]*
        u^4)/(80055531601920*b^3) + (29269711265*d^14*K0*K1*M^5*Sqrt[Pi/1001]*
        u^4)/(64044425281536*b^3) - (26377423925*d^16*K0*K1*M^5*Sqrt[Pi/1001]*
        u^4)/(256177701126144*b^3) - (83259*K0*M^5*Sqrt[(11*Pi)/91]*u^4)/
       (9737338880*b^3*E^u) - (407881932575*d^8*K0*K1*M^5*Sqrt[(13*Pi)/77]*
        u^4)/(42696283521024*b^3) - (5981441*K0*M^5*Sqrt[Pi/1001]*u^5)/
       (87636049920*b^3*E^u) - (1967753629*d^2*K0*M^5*Sqrt[Pi/1001]*u^5)/
       (613452349440*b^3*E^u) - (1311438131*d^4*K0*M^5*Sqrt[Pi/1001]*u^5)/
       (122690469888*b^3*E^u) + (473988397*d^6*K0*M^5*Sqrt[Pi/1001]*u^5)/
       (40896823296*b^3*E^u) + (10523527139*d^8*K0*M^5*Sqrt[Pi/1001]*u^5)/
       (613452349440*b^3*E^u) - (873219337*d^10*K0*M^5*Sqrt[Pi/1001]*u^5)/
       (87636049920*b^3*E^u) - (966416287*d^12*K0*M^5*Sqrt[Pi/1001]*u^5)/
       (204484116480*b^3*E^u) - (18251501*d^14*K0*M^5*Sqrt[Pi/1001]*u^5)/
       (204484116480*b^3*E^u) + (120837921577*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (853925670420480*b^3) + (501752780119*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (71160472535040*b^3) + (186647079077*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (7116047253504*b^3) - (137516570095*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (2944571277312*b^3) - (654882967*K1*M^5*Sqrt[Pi/1001]*u^5)/
       (7887244492800*b^3*E^u) - (12969282167*d^2*K1*M^5*Sqrt[Pi/1001]*u^5)/
       (3247688908800*b^3*E^u) + (138915852917*d^8*K1*M^5*Sqrt[Pi/1001]*u^5)/
       (6134523494400*b^3*E^u) - (233870864743*d^10*K1*M^5*Sqrt[Pi/1001]*u^5)/
       (18403570483200*b^3*E^u) - (38390403223*d^12*K1*M^5*Sqrt[Pi/1001]*u^5)/
       (6134523494400*b^3*E^u) - (2161744867*d^14*K1*M^5*Sqrt[Pi/1001]*u^5)/
       (18403570483200*b^3*E^u) + (627784039465039*K1^2*M^5*Sqrt[Pi/1001]*
        u^5)/(1570003339758796800*b^3) + (10917356238265343*d^2*K1^2*M^5*
        Sqrt[Pi/1001]*u^5)/(549501168915578880*b^3) + 
      (7262914091226331*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (98125208734924800*b^3) - (242624528180393*d^8*K1^2*M^5*Sqrt[Pi/1001]*
        u^5)/(1829840722329600*b^3) + (401644224120941*d^10*K1^2*M^5*
        Sqrt[Pi/1001]*u^5)/(6404442528153600*b^3) + 
      (384097223624753*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (9606663792230400*b^3) + (732737272391*d^14*K1^2*M^5*Sqrt[Pi/1001]*
        u^5)/(1130195740262400*b^3) - (1297395463489*d^16*K1^2*M^5*
        Sqrt[Pi/1001]*u^5)/(15370662067568640*b^3) - 
      (1477323727*d^16*K0^2*M^5*Sqrt[(11*Pi)/91]*u^5)/(512355402252288*b^3) - 
      (13831930939*d^4*K1*M^5*Sqrt[(11*Pi)/91]*u^5)/(11042142289920*b^3*
        E^u) + (7971585463*d^6*K1*M^5*Sqrt[(11*Pi)/91]*u^5)/
       (6134523494400*b^3*E^u) - (25583990521*d^6*K0^2*M^5*Sqrt[(13*Pi)/77]*
        u^5)/(14232094507008*b^3) + (1113652086377*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/77]*u^5)/(640444252815360*b^3) + 
      (171165337687*d^12*K0^2*M^5*Sqrt[(13*Pi)/77]*u^5)/
       (160111063203840*b^3) + (1755175229*d^14*K0^2*M^5*Sqrt[(13*Pi)/77]*
        u^5)/(128088850563072*b^3) - (10665998549191*d^6*K1^2*M^5*
        Sqrt[(13*Pi)/77]*u^5)/(2134814176051200*b^3) - 
      (5816549093*K0*M^5*Sqrt[Pi/1001]*u^6)/(220842845798400*b^3*E^u) - 
      (294201659783*d^2*K0*M^5*Sqrt[Pi/1001]*u^6)/(220842845798400*b^3*E^u) - 
      (30346200271*d^4*K0*M^5*Sqrt[Pi/1001]*u^6)/(6309795594240*b^3*E^u) + 
      (38960672827*d^6*K0*M^5*Sqrt[Pi/1001]*u^6)/(8179364659200*b^3*E^u) + 
      (197679282929*d^8*K0*M^5*Sqrt[Pi/1001]*u^6)/(24538093977600*b^3*E^u) - 
      (16986436469*d^10*K0*M^5*Sqrt[Pi/1001]*u^6)/(3874435891200*b^3*E^u) - 
      (2853639479*d^14*K0*M^5*Sqrt[Pi/1001]*u^6)/(73614281932800*b^3*E^u) - 
      (2274404029*K1*M^5*Sqrt[Pi/1001]*u^6)/(55210711449600*b^3*E^u) - 
      (100546493059*d^2*K1*M^5*Sqrt[Pi/1001]*u^6)/(55210711449600*b^3*E^u) - 
      (65063936933*d^4*K1*M^5*Sqrt[Pi/1001]*u^6)/(11042142289920*b^3*E^u) + 
      (12910190971*d^6*K1*M^5*Sqrt[Pi/1001]*u^6)/(2044841164800*b^3*E^u) + 
      (3130874843*d^8*K1*M^5*Sqrt[Pi/1001]*u^6)/(322869657600*b^3*E^u) - 
      (100509768323*d^10*K1*M^5*Sqrt[Pi/1001]*u^6)/(18403570483200*b^3*E^u) - 
      (2659343851*d^12*K1*M^5*Sqrt[Pi/1001]*u^6)/(968608972800*b^3*E^u) - 
      (47408213*d^14*K1*M^5*Sqrt[Pi/1001]*u^6)/(968608972800*b^3*E^u) + 
      (508829067741349*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/(1570003339758796800*
        b^3) + (8991918248776637*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (549501168915578880*b^3) + (6130201656099271*d^4*K0*K1*M^5*
        Sqrt[Pi/1001]*u^6)/(98125208734924800*b^3) - 
      (1232367689947643*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (23482955936563200*b^3) - (1458560640806981*d^8*K0*K1*M^5*
        Sqrt[Pi/1001]*u^6)/(12808885056307200*b^3) + 
      (47567202237953*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (914920361164800*b^3) + (332961877779023*d^12*K0*K1*M^5*Sqrt[Pi/1001]*
        u^6)/(9606663792230400*b^3) + (1676708791411*d^14*K0*K1*M^5*
        Sqrt[Pi/1001]*u^6)/(2744761083494400*b^3) - 
      (1103228933227*d^16*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (15370662067568640*b^3) - (4970996941*d^12*K0*M^5*Sqrt[(11*Pi)/91]*
        u^6)/(24538093977600*b^3*E^u) - (7643071*K0*M^5*Sqrt[Pi/1001]*u^7)/
       (683723980800*b^3*E^u) - (110195057183*d^2*K0*M^5*Sqrt[Pi/1001]*u^7)/
       (220842845798400*b^3*E^u) - (73069186753*d^4*K0*M^5*Sqrt[Pi/1001]*u^7)/
       (44168569159680*b^3*E^u) + (13909505107*d^6*K0*M^5*Sqrt[Pi/1001]*u^7)/
       (8179364659200*b^3*E^u) - (110958117191*d^10*K0*M^5*Sqrt[Pi/1001]*u^7)/
       (73614281932800*b^3*E^u) - (58811955493*d^12*K0*M^5*Sqrt[Pi/1001]*u^7)/
       (73614281932800*b^3*E^u) + (53878625953787*K0^2*M^5*Sqrt[Pi/1001]*u^7)/
       (999093034391961600*b^3) + (776670253819699*d^2*K0^2*M^5*Sqrt[Pi/1001]*
        u^7)/(274750584457789440*b^3) + (30935895272605207*d^4*K0^2*M^5*
        Sqrt[Pi/1001]*u^7)/(2747505844577894400*b^3) - 
      (6104003264753*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(690675174604800*b^3) - 
      (38421940649447*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^7)/
       (1829840722329600*b^3) + (4168935951671*d^10*K0^2*M^5*Sqrt[Pi/1001]*
        u^7)/(457460180582400*b^3) + (124245734984689*d^12*K0^2*M^5*
        Sqrt[Pi/1001]*u^7)/(19213327584460800*b^3) + 
      (176330229617*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(1372380541747200*b^3) - 
      (41709323729*d^16*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(3074132413513728*b^3) - 
      (348756371*K1*M^5*Sqrt[Pi/1001]*u^7)/(30917998411776*b^3*E^u) - 
      (9412544831*d^2*K1*M^5*Sqrt[Pi/1001]*u^7)/(16803260006400*b^3*E^u) - 
      (302073205249*d^4*K1*M^5*Sqrt[Pi/1001]*u^7)/(154589992058880*b^3*E^u) + 
      (1801316567*d^6*K1*M^5*Sqrt[Pi/1001]*u^7)/(920178524160*b^3*E^u) - 
      (32160137881*d^10*K1*M^5*Sqrt[Pi/1001]*u^7)/(18403570483200*b^3*E^u) - 
      (34491871871*d^12*K1*M^5*Sqrt[Pi/1001]*u^7)/(36807140966400*b^3*E^u) - 
      (166859327*d^14*K1*M^5*Sqrt[Pi/1001]*u^7)/(9201785241600*b^3*E^u) + 
      (7357819969516171*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(76930163648181043200*
        b^3) + (89193504727411507*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^7)/
       (19232540912045260800*b^3) + (164823850307292821*d^4*K1^2*M^5*
        Sqrt[Pi/1001]*u^7)/(9616270456022630400*b^3) - 
      (400286860743431*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^7)/
       (12808885056307200*b^3) + (29754348374161*d^10*K1^2*M^5*Sqrt[Pi/1001]*
        u^7)/(2134814176051200*b^3) + (15654464614403*d^12*K1^2*M^5*
        Sqrt[Pi/1001]*u^7)/(1601110632038400*b^3) + 
      (454570270681*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(2134814176051200*b^3) - 
      (7857779599*d^16*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(371272030617600*b^3) - 
      (1899029332663*d^6*K1^2*M^5*Sqrt[(7*Pi)/143]*u^7)/
       (914920361164800*b^3) - (99486509*d^14*K0*M^5*Sqrt[(11*Pi)/91]*u^7)/
       (73614281932800*b^3*E^u) + (15770418919*d^8*K0*M^5*Sqrt[(13*Pi)/77]*
        u^7)/(73614281932800*b^3*E^u) + (9260173499*d^8*K1*M^5*
        Sqrt[(13*Pi)/77]*u^7)/(36807140966400*b^3*E^u) - 
      (452088517*K0*M^5*Sqrt[Pi/1001]*u^8)/(178998938173440*b^3*E^u) - 
      (19453318883*d^2*K0*M^5*Sqrt[Pi/1001]*u^8)/(147868688056320*b^3*E^u) - 
      (7867455014387*d^4*K0*M^5*Sqrt[Pi/1001]*u^8)/(17004899126476800*b^3*
        E^u) + (33671669249*d^6*K0*M^5*Sqrt[Pi/1001]*u^8)/
       (73614281932800*b^3*E^u) + (209119186361*d^8*K0*M^5*Sqrt[Pi/1001]*u^8)/
       (269919033753600*b^3*E^u) - (3345698387*d^12*K0*M^5*Sqrt[Pi/1001]*u^8)/
       (14722856386560*b^3*E^u) - (14764693*d^14*K0*M^5*Sqrt[Pi/1001]*u^8)/
       (2944571277312*b^3*E^u) - (30419516717*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (8502449563238400*b^3*E^u) - (661614007577*d^2*K1*M^5*Sqrt[Pi/1001]*
        u^8)/(4251224781619200*b^3*E^u) - (4366763014483*d^4*K1*M^5*
        Sqrt[Pi/1001]*u^8)/(8502449563238400*b^3*E^u) + 
      (14354619269*d^6*K1*M^5*Sqrt[Pi/1001]*u^8)/(27605355724800*b^3*E^u) + 
      (151171425101*d^8*K1*M^5*Sqrt[Pi/1001]*u^8)/(173519378841600*b^3*E^u) - 
      (25086058141*d^10*K1*M^5*Sqrt[Pi/1001]*u^8)/(55210711449600*b^3*E^u) - 
      (3415471*d^14*K1*M^5*Sqrt[Pi/1001]*u^8)/(575111577600*b^3*E^u) + 
      (92313372860243*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(1923254091204526080*
        b^3) + (5869731279229891*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (2404067614005657600*b^3) + (22616100085405927*d^4*K0*K1*M^5*
        Sqrt[Pi/1001]*u^8)/(2404067614005657600*b^3) - 
      (13239151628849*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (1761221695242240*b^3) - (797370968803*d^8*K0*K1*M^5*Sqrt[Pi/1001]*
        u^8)/(45746018058240*b^3) + (13274840336159*d^12*K0*K1*M^5*
        Sqrt[Pi/1001]*u^8)/(2401665948057600*b^3) - 
      (121094054281*d^16*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (9606663792230400*b^3) - (121134049*d^10*K0*M^5*Sqrt[(7*Pi)/143]*u^8)/
       (2103265198080*b^3*E^u) + (4283108797*d^14*K0*K1*M^5*Sqrt[(11*Pi)/91]*
        u^8)/(343095135436800*b^3) - (2192272469*d^12*K1*M^5*Sqrt[(13*Pi)/77]*
        u^8)/(110421422899200*b^3*E^u) + (455598661967*d^10*K0*K1*M^5*
        Sqrt[(13*Pi)/77]*u^8)/(800555316019200*b^3) - 
      (632794453*K0*M^5*Sqrt[Pi/1001]*u^9)/(944716618137600*b^3*E^u) - 
      (167146402547*d^2*K0*M^5*Sqrt[Pi/1001]*u^9)/(5526592216104960*b^3*
        E^u) - (2275184696159*d^4*K0*M^5*Sqrt[Pi/1001]*u^9)/
       (22106368864419840*b^3*E^u) + (2746701110887*d^8*K0*M^5*Sqrt[Pi/1001]*
        u^9)/(15790263474585600*b^3*E^u) - 
      (27194507*d^14*K0*M^5*Sqrt[Pi/1001]*u^9)/(18403570483200*b^3*E^u) + 
      (26456235511*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(5479356385198080*b^3) + 
      (7506844027847*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(27396781925990400*
        b^3) + (91415707009829*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (82190345777971200*b^3) - (29778652310711*d^6*K0^2*M^5*Sqrt[Pi/1001]*
        u^9)/(35224433904844800*b^3) - (129821791709*d^8*K0^2*M^5*
        Sqrt[Pi/1001]*u^9)/(62788652236800*b^3) + 
      (8063806225243*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (9606663792230400*b^3) + (2129188125217*d^12*K0^2*M^5*Sqrt[Pi/1001]*
        u^9)/(3202221264076800*b^3) + (12330752461*d^14*K0^2*M^5*
        Sqrt[Pi/1001]*u^9)/(640444252815360*b^3) - 
      (3938546581*d^16*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(2401665948057600*b^3) - 
      (378659629*K1*M^5*Sqrt[Pi/1001]*u^9)/(566829970882560*b^3*E^u) - 
      (36655148087*d^2*K1*M^5*Sqrt[Pi/1001]*u^9)/(1105318443220992*b^3*E^u) - 
      (12626239313333*d^4*K1*M^5*Sqrt[Pi/1001]*u^9)/(110531844322099200*b^3*
        E^u) + (80613812173*d^6*K1*M^5*Sqrt[Pi/1001]*u^9)/
       (717739248844800*b^3*E^u) + (3035017338137*d^8*K1*M^5*Sqrt[Pi/1001]*
        u^9)/(15790263474585600*b^3*E^u) - 
      (664771589*d^10*K1*M^5*Sqrt[Pi/1001]*u^9)/(6901338931200*b^3*E^u) - 
      (6451901147*d^12*K1*M^5*Sqrt[Pi/1001]*u^9)/(110421422899200*b^3*E^u) - 
      (10474019*d^14*K1*M^5*Sqrt[Pi/1001]*u^9)/(6134523494400*b^3*E^u) + 
      (383188651985957*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(48081352280113152000*
        b^3) + (5950533331994191*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (16027117426704384000*b^3) + (66650805910433653*d^4*K1^2*M^5*
        Sqrt[Pi/1001]*u^9)/(48081352280113152000*b^3) - 
      (4627825902773*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(4226932068581376*b^3) - 
      (124839900412561*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (48033318961152000*b^3) + (16897728574381*d^10*K1^2*M^5*Sqrt[Pi/1001]*
        u^9)/(16011106320384000*b^3) + (8156197867243*d^12*K1^2*M^5*
        Sqrt[Pi/1001]*u^9)/(9606663792230400*b^3) + 
      (2188832809*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(83536206888960*b^3) - 
      (1571377*d^16*K1^2*M^5*Sqrt[(7*Pi)/143]*u^9)/(5045516697600*b^3) + 
      (948341659*d^6*K0*M^5*Sqrt[(11*Pi)/91]*u^9)/(102534178406400*b^3*E^u) - 
      (22002761*d^10*K0*M^5*Sqrt[(11*Pi)/91]*u^9)/(2760535572480*b^3*E^u) - 
      (529037183*d^12*K0*M^5*Sqrt[(11*Pi)/91]*u^9)/(110421422899200*b^3*
        E^u) - (49357207*K0*M^5*Sqrt[Pi/1001]*u^10)/(418681228492800*b^3*
        E^u) - (114171930491*d^2*K0*M^5*Sqrt[Pi/1001]*u^10)/
       (20724720810393600*b^3*E^u) - (158306775023*d^4*K0*M^5*Sqrt[Pi/1001]*
        u^10)/(8289888324157440*b^3*E^u) + 
      (2720240951*d^6*K0*M^5*Sqrt[Pi/1001]*u^10)/(148033720074240*b^3*E^u) + 
      (21263857067*d^8*K0*M^5*Sqrt[Pi/1001]*u^10)/(657927644774400*b^3*E^u) - 
      (35675767*d^10*K0*M^5*Sqrt[Pi/1001]*u^10)/(2300446310400*b^3*E^u) - 
      (38761*d^12*K0*M^5*Sqrt[Pi/1001]*u^10)/(3843686400*b^3*E^u) - 
      (1309571*d^14*K0*M^5*Sqrt[Pi/1001]*u^10)/(3450669465600*b^3*E^u) - 
      (8569709*K1*M^5*Sqrt[Pi/1001]*u^10)/(67727845785600*b^3*E^u) - 
      (9144256547*d^2*K1*M^5*Sqrt[Pi/1001]*u^10)/(1535164504473600*b^3*E^u) - 
      (47560691807*d^4*K1*M^5*Sqrt[Pi/1001]*u^10)/(2302746756710400*b^3*
        E^u) + (1860032737*d^6*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (93989663539200*b^3*E^u) + (2879780833*d^8*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (82240955596800*b^3*E^u) - (46029689*d^10*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (2760535572480*b^3*E^u) - (3290263*d^12*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (300058214400*b^3*E^u) + (1193522568737*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (450762677626060800*b^3) + (211205322469373*d^2*K0*K1*M^5*
        Sqrt[Pi/1001]*u^10)/(1567870183047168000*b^3) + 
      (19095274735645807*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (36061014210084864000*b^3) - (610978757449*d^6*K0*K1*M^5*Sqrt[Pi/1001]*
        u^10)/(1554019142860800*b^3) - (4005333532273*d^8*K0*K1*M^5*
        Sqrt[Pi/1001]*u^10)/(4002776580096000*b^3) + 
      (13814921458241*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (36024989220864000*b^3) + (478732303477*d^12*K0*K1*M^5*Sqrt[Pi/1001]*
        u^10)/(1440999568834560*b^3) + (87650109581*d^14*K0*K1*M^5*
        Sqrt[Pi/1001]*u^10)/(7204997844172800*b^3) - 
      (456103*d^14*K1*M^5*Sqrt[(13*Pi)/77]*u^10)/(13802677862400*b^3*E^u) - 
      (528212891*d^16*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^10)/
       (7204997844172800*b^3) - (22838197*K0*M^5*Sqrt[Pi/1001]*u^11)/
       (1381648054026240*b^3*E^u) - (368295527*d^2*K0*M^5*Sqrt[Pi/1001]*u^11)/
       (450537408921600*b^3*E^u) - (59049379757*d^4*K0*M^5*Sqrt[Pi/1001]*
        u^11)/(20724720810393600*b^3*E^u) + 
      (17272363*d^6*K0*M^5*Sqrt[Pi/1001]*u^11)/(6608648217600*b^3*E^u) + 
      (70260899*d^8*K0*M^5*Sqrt[Pi/1001]*u^11)/(14302774886400*b^3*E^u) - 
      (7478407*d^10*K0*M^5*Sqrt[Pi/1001]*u^11)/(3450669465600*b^3*E^u) - 
      (10976873*d^12*K0*M^5*Sqrt[Pi/1001]*u^11)/(6901338931200*b^3*E^u) - 
      (48889*d^14*K0*M^5*Sqrt[Pi/1001]*u^11)/(575111577600*b^3*E^u) + 
      (6913760603*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(36499002236928000*b^3) + 
      (29251540261211*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (2773924170006528000*b^3) + (117985304936519*d^4*K0^2*M^5*
        Sqrt[Pi/1001]*u^11)/(2773924170006528000*b^3) - 
      (70972891351*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(2401665948057600*b^3) - 
      (980202416231*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(12008329740288000*
        b^3) + (54925869871*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (1896052064256000*b^3) + (200238104509*d^12*K0^2*M^5*Sqrt[Pi/1001]*
        u^11)/(7204997844172800*b^3) + (8951477713*d^14*K0^2*M^5*
        Sqrt[Pi/1001]*u^11)/(7204997844172800*b^3) - 
      (665922391*d^16*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(7204997844172800*b^3) - 
      (352646183*K1*M^5*Sqrt[Pi/1001]*u^11)/(20724720810393600*b^3*E^u) - 
      (499814803*d^2*K1*M^5*Sqrt[Pi/1001]*u^11)/(575686689177600*b^3*E^u) - 
      (62637605717*d^4*K1*M^5*Sqrt[Pi/1001]*u^11)/(20724720810393600*b^3*
        E^u) + (1359151069*d^6*K1*M^5*Sqrt[Pi/1001]*u^11)/
       (493445733580800*b^3*E^u) + (51742763*d^8*K1*M^5*Sqrt[Pi/1001]*u^11)/
       (9901921075200*b^3*E^u) - (42079*d^10*K1*M^5*Sqrt[Pi/1001]*u^11)/
       (18485729280*b^3*E^u) - (7045439*d^12*K1*M^5*Sqrt[Pi/1001]*u^11)/
       (4140803358720*b^3*E^u) + (1128219546329*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (4327321705210183680*b^3) + (266513878427227*d^2*K1^2*M^5*
        Sqrt[Pi/1001]*u^11)/(21636608526050918400*b^3) + 
      (5280671905359911*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (108183042630254592000*b^3) + (1184340110663*d^10*K1^2*M^5*
        Sqrt[Pi/1001]*u^11)/(36024989220864000*b^3) + 
      (704145556537*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (21614993532518400*b^3) + (6638975909*d^14*K1^2*M^5*Sqrt[Pi/1001]*
        u^11)/(4322998706503680*b^3) - (69717414541*d^8*K1^2*M^5*
        Sqrt[(7*Pi)/143]*u^11)/(5146427031552000*b^3) - 
      (89017*d^14*K1*M^5*Sqrt[(11*Pi)/91]*u^11)/(10352008396800*b^3*E^u) - 
      (53646497743*d^6*K1^2*M^5*Sqrt[(13*Pi)/77]*u^11)/
       (20856572706816000*b^3) - (94241407*d^16*K1^2*M^5*Sqrt[(13*Pi)/77]*
        u^11)/(10807496766259200*b^3) - (58171*K0*M^5*Sqrt[Pi/1001]*u^12)/
       (68173423718400*b^3*E^u) - (45138937*d^2*K0*M^5*Sqrt[Pi/1001]*u^12)/
       (471016382054400*b^3*E^u) - (31155359*d^4*K0*M^5*Sqrt[Pi/1001]*u^12)/
       (95947781529600*b^3*E^u) + (199730173*d^6*K0*M^5*Sqrt[Pi/1001]*u^12)/
       (740168600371200*b^3*E^u) + (6765377*d^8*K0*M^5*Sqrt[Pi/1001]*u^12)/
       (11565134380800*b^3*E^u) - (1102469*d^10*K0*M^5*Sqrt[Pi/1001]*u^12)/
       (5176004198400*b^3*E^u) - (1241*d^12*K0*M^5*Sqrt[Pi/1001]*u^12)/
       (6089416704*b^3*E^u) - (301963*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (323823762662400*b^3*E^u) - (9377321*d^2*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (94203276410880*b^3*E^u) - (877426883*d^4*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (2590590101299200*b^3*E^u) + (5269007*d^6*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (18978682060800*b^3*E^u) + (113194537*d^8*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (185042150092800*b^3*E^u) - (224101*d^10*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (1035200839680*b^3*E^u) - (557563*d^12*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (2588002099200*b^3*E^u) - (4973*d^14*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (272421273600*b^3*E^u) + (398888179637*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (6761440164390912000*b^3) + (41351482127167*d^2*K0*K1*M^5*
        Sqrt[Pi/1001]*u^12)/(13522880328781824000*b^3) + 
      (9968672610773*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (795463548751872000*b^3) - (11372863351*d^6*K0*K1*M^5*Sqrt[Pi/1001]*
        u^12)/(1501041217536000*b^3) + (6764545247*d^10*K0*K1*M^5*
        Sqrt[Pi/1001]*u^12)/(900624730521600*b^3) + 
      (24227266439*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (2701874191564800*b^3) + (1445546507*d^14*K0*K1*M^5*Sqrt[Pi/1001]*
        u^12)/(2701874191564800*b^3) - (103255249*d^16*K0*K1*M^5*
        Sqrt[Pi/1001]*u^12)/(2701874191564800*b^3) - 
      (6623*d^14*K0*M^5*Sqrt[(13*Pi)/77]*u^12)/(5176004198400*b^3*E^u) - 
      (2892012689*d^8*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^12)/
       (1501041217536000*b^3) - (1487*K0*M^5*Sqrt[Pi/1001]*u^13)/
       (9386196019200*b^3*E^u) - (16602583*d^4*K0*M^5*Sqrt[Pi/1001]*u^13)/
       (647647525324800*b^3*E^u) + (1404239*d^6*K0*M^5*Sqrt[Pi/1001]*u^13)/
       (92521075046400*b^3*E^u) + (196351*d^8*K0*M^5*Sqrt[Pi/1001]*u^13)/
       (4022655436800*b^3*E^u) - (23*d^10*K0*M^5*Sqrt[Pi/1001]*u^13)/
       (3125606400*b^3*E^u) - (4519*d^12*K0*M^5*Sqrt[Pi/1001]*u^13)/
       (215666841600*b^3*E^u) - (41*d^14*K0*M^5*Sqrt[Pi/1001]*u^13)/
       (14377789440*b^3*E^u) + (5355803473*K0^2*M^5*Sqrt[Pi/1001]*u^13)/
       (1931840046968832000*b^3) + (568208645483*d^2*K0^2*M^5*Sqrt[Pi/1001]*
        u^13)/(3863680093937664000*b^3) + (223963239649*d^4*K0^2*M^5*
        Sqrt[Pi/1001]*u^13)/(351243644903424000*b^3) - 
      (53153137*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(179798040576000*b^3) - 
      (1717574471*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(1286606757888000*b^3) + 
      (289728973*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(1000694145024000*b^3) + 
      (111427675*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(216149935325184*b^3) - 
      (15652211*d^16*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(5403748383129600*b^3) - 
      (1487*K1*M^5*Sqrt[Pi/1001]*u^13)/(9386196019200*b^3*E^u) - 
      (1223*d^2*K1*M^5*Sqrt[Pi/1001]*u^13)/(167740876800*b^3*E^u) - 
      (17611591*d^4*K1*M^5*Sqrt[Pi/1001]*u^13)/(647647525324800*b^3*E^u) + 
      (1428263*d^6*K1*M^5*Sqrt[Pi/1001]*u^13)/(92521075046400*b^3*E^u) + 
      (4804361*d^8*K1*M^5*Sqrt[Pi/1001]*u^13)/(92521075046400*b^3*E^u) - 
      (1531*d^10*K1*M^5*Sqrt[Pi/1001]*u^13)/(215666841600*b^3*E^u) - 
      (971*d^12*K1*M^5*Sqrt[Pi/1001]*u^13)/(43133368320*b^3*E^u) + 
      (38674318693*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(13522880328781824000*b^3) + 
      (4252327828709*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(27045760657563648000*
        b^3) + (18701076106733*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^13)/
       (27045760657563648000*b^3) - (546070937*d^6*K1^2*M^5*Sqrt[Pi/1001]*
        u^13)/(1801249461043200*b^3) - (4368078371*d^8*K1^2*M^5*Sqrt[Pi/1001]*
        u^13)/(3002082435072000*b^3) + (22804447*d^10*K1^2*M^5*Sqrt[Pi/1001]*
        u^13)/(78315193958400*b^3) + (5144874437*d^12*K1^2*M^5*Sqrt[Pi/1001]*
        u^13)/(9006247305216000*b^3) + (85680061*d^14*K1^2*M^5*Sqrt[Pi/1001]*
        u^13)/(1801249461043200*b^3) - (243557*d^16*K1^2*M^5*Sqrt[Pi/1001]*
        u^13)/(72049978441728*b^3) - (193*d^2*K0*M^5*Sqrt[(11*Pi)/91]*u^13)/
       (301933578240*b^3*E^u) + (4026601*d^14*K0^2*M^5*Sqrt[(11*Pi)/91]*u^13)/
       (1080749676625920*b^3) - (61*d^14*K1*M^5*Sqrt[(11*Pi)/91]*u^13)/
       (215666841600*b^3*E^u) - (d^2*K0*M^5*Sqrt[Pi/1001]*u^14)/
       (1925596800*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/1001]*u^14)/
       (320932800*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/1001]*u^14)/
       (1925596800*b^3*E^u) + (d^8*K0*M^5*Sqrt[Pi/1001]*u^14)/
       (160466400*b^3*E^u) + (d^10*K0*M^5*Sqrt[Pi/1001]*u^14)/
       (1925596800*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi/1001]*u^14)/
       (320932800*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/1001]*u^14)/
       (1925596800*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (1925596800*b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (320932800*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (1925596800*b^3*E^u) + (d^8*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (160466400*b^3*E^u) + (d^10*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (1925596800*b^3*E^u) - (d^12*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (320932800*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (1925596800*b^3*E^u) + (37744669*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (208044312750489600*b^3) + (18801499*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (956085996096000*b^3) + (26857494263*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (260055390938112000*b^3) - (47317561*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (3095897511168000*b^3) - (6413723*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (27797059584000*b^3) + (247447*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (46907538048000*b^3) + (3014933*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (28381031424000*b^3) - (2474287*d^16*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (2701874191564800*b^3) + (37781*d^14*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^14)/
       (33773427394560*b^3) - (5256389*K0^2*M^5*Sqrt[Pi/1001]*u^15)/
       (1040221563752448000*b^3) + (155147887*d^2*K0^2*M^5*Sqrt[Pi/1001]*
        u^15)/(260055390938112000*b^3) + (249645523*d^4*K0^2*M^5*
        Sqrt[Pi/1001]*u^15)/(65013847734528000*b^3) - 
      (155647*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(1769084292096000*b^3) - 
      (8527*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(1030463078400*b^3) - 
      (82843*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(75052060876800*b^3) + 
      (122459*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(225156182630400*b^3) - 
      (22409*d^16*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(300208243507200*b^3) - 
      (680413*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(115580173750272000*b^3) + 
      (166751017*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(260055390938112000*b^3) + 
      (548638421*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(130027695469056000*b^3) + 
      (5017339*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(37150770134016000*b^3) - 
      (1198003*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(132444813312000*b^3) - 
      (5763049*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(3377342739456000*b^3) + 
      (4261879*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(844335684864000*b^3) + 
      (521519*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(675468547891200*b^3) - 
      (156137*d^16*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(2701874191564800*b^3) + 
      (1151*d^12*K0^2*M^5*Sqrt[(11*Pi)/91]*u^15)/(2772859392000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(628225956000*b^3) + 
      (78161*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(844335684864000*b^3) + 
      (26659*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(33773427394560*b^3) + 
      (2857*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(5823004723200*b^3) - 
      (1369909*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(844335684864000*b^3) - 
      (1076693*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(844335684864000*b^3) + 
      (169093*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(168867136972800*b^3) + 
      (2843*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(5823004723200*b^3) + 
      (6269*d^16*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(168867136972800*b^3) - 
      (K0^2*M^5*Sqrt[Pi/1001]*u^17)/(13192745076000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/1001]*u^17)/(32981862690*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/1001]*u^17)/(26176081500*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/1001]*u^17)/(31411297800*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/1001]*u^17)/(293172112800*b^3) - 
      (K1^2*M^5*Sqrt[Pi/1001]*u^17)/(13192745076000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/1001]*u^17)/(32981862690*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/1001]*u^17)/(26176081500*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/1001]*u^17)/(31411297800*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/1001]*u^17)/(293172112800*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/143]*u^17)/(157056489000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/143]*u^17)/(157056489000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/91]*u^17)/(3298186269000*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^17)/(157056489000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/91]*u^17)/(3298186269000*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/91]*u^17)/(157056489000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(77*Pi)/13]*u^17)/(942338934000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(77*Pi)/13]*u^17)/(942338934000*b^3))/Pi, 
    ((((-13062983135953*I)/150014478803904000)*d^4*K0*K1*M^5*Sqrt[7/(143*Pi)]*
        u^3)/b^3 + (((212704763*I)/373822525440)*d^6*K0*K1*M^5*
        Sqrt[11/(91*Pi)]*u^3)/b^3 + (((35015209*I)/28755578880)*d^8*K0*K1*M^5*
        Sqrt[11/(91*Pi)]*u^3)/b^3 - (((789239*I)/1369313280)*d^10*K0*K1*M^5*
        Sqrt[11/(91*Pi)]*u^3)/b^3 - (((482779*I)/1369313280)*d^12*K0*K1*M^5*
        Sqrt[11/(91*Pi)]*u^3)/b^3 - (((341*I)/273862656)*d^14*K0*K1*M^5*
        Sqrt[77/(13*Pi)]*u^3)/b^3 - (7523*K1^2*M^5*Sqrt[Pi/1001]*u^3)/
       (273862656*b^3) - (19237*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^3)/
       (16109568*b^3) - (1031963*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^3)/
       (273862656*b^3) - (1787*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (365150208*b^3) - (26937*d^2*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (121716736*b^3) + (39709*d^6*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (47628288*b^3) + (1127885*d^8*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (1095450624*b^3) - (745987*d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (1095450624*b^3) - (1111*d^14*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (1095450624*b^3) + (5009*d^6*K1^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (16109568*b^3) + (131723*d^8*K1^2*M^5*Sqrt[(13*Pi)/77]*u^3)/
       (273862656*b^3) - (42097*d^12*K0^2*M^5*Sqrt[(77*Pi)/13]*u^3)/
       (1095450624*b^3) - (179*d^4*K0^2*M^5*Sqrt[(143*Pi)/7]*u^3)/
       (3391488*b^3) - (1525*d^12*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/
       (91287552*b^3) - (235*d^14*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/
       (91287552*b^3) - (((4513753*I)/124607508480)*K0*K1*M^5*u^3)/
       (b^3*Sqrt[1001*Pi]) - (((707414839*I)/373822525440)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[1001*Pi]) - (((2116096630662837*I)/311141141222912000)*d^4*
        K0*K1*M^5*u^3)/(b^3*Sqrt[1001*Pi]) - 
      (31*d^10*K1^2*M^5*Sqrt[1001*Pi]*u^3)/(16109568*b^3) + 
      (((215948003*I)/747645050880)*d^6*K0^2*M^5*Sqrt[11/(91*Pi)]*u^4)/b^3 + 
      (((35264689*I)/57511157760)*d^8*K0^2*M^5*Sqrt[11/(91*Pi)]*u^4)/b^3 - 
      (((12007*I)/2738626560)*d^14*K0^2*M^5*Sqrt[11/(91*Pi)]*u^4)/b^3 - 
      (((1935614813*I)/3450669465600)*d^10*K1^2*M^5*Sqrt[11/(91*Pi)]*u^4)/
       b^3 - (((334313237*I)/690133893120)*d^12*K1^2*M^5*Sqrt[11/(91*Pi)]*
        u^4)/b^3 - (((1919087*I)/98590556160)*d^14*K1^2*M^5*Sqrt[11/(91*Pi)]*
        u^4)/b^3 - (((113993*I)/2738626560)*d^10*K0^2*M^5*Sqrt[77/(13*Pi)]*
        u^4)/b^3 - (((325*I)/23814144)*d^12*K0^2*M^5*Sqrt[143/(7*Pi)]*u^4)/
       b^3 - (357533131*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(1380267786240*b^3) - 
      (953426651*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(81192222720*b^3) - 
      (51054460423*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(1380267786240*b^3) + 
      (1035636113*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(24215224320*b^3) + 
      (8733467527*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(153363087360*b^3) - 
      (4320852547*d^10*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(1380267786240*b^3) - 
      (57953911*d^14*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(1380267786240*b^3) - 
      (4364705*d^12*K0*K1*M^5*Sqrt[(143*Pi)/7]*u^4)/(39436222464*b^3) - 
      (((917165*I)/49843003392)*K0^2*M^5*u^4)/(b^3*Sqrt[1001*Pi]) - 
      (((716712127*I)/747645050880)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[1001*Pi]) - 
      (((2796422459*I)/747645050880)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[1001*Pi]) - 
      (((1025338005841*I)/31087081215590400)*K1^2*M^5*u^4)/
       (b^3*Sqrt[1001*Pi]) - (((58494503985389*I)/31087081215590400)*d^2*K1^2*
        M^5*u^4)/(b^3*Sqrt[1001*Pi]) - (((4034449773073*I)/478262787932160)*
        d^4*K1^2*M^5*u^4)/(b^3*Sqrt[1001*Pi]) + 
      (((14634173556049*I)/2826098292326400)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[1001*Pi]) + (((1223560568617*I)/72464058777600)*d^8*K1^2*M^5*
        u^4)/(b^3*Sqrt[1001*Pi]) - (247525051*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (2760535572480*b^3) - (11406110827*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (2760535572480*b^3) - (36776256343*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (2760535572480*b^3) + (815434771*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (54128148480*b^3) + (2128246909*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (102242058240*b^3) - (451925503*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (78872444928*b^3) - (16009387*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (120023285760*b^3) - (184881922499*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (16563213434880*b^3) + (371052049597*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (9201785241600*b^3) + (1586434204841*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (27605355724800*b^3) - (133106939033*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (3943622246400*b^3) - (440708020699*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (27605355724800*b^3) - (9885592963*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (27605355724800*b^3) - (184140851*d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^5)/
       (162384445440*b^3) - (1819727909*K1^2*M^5*Sqrt[(11*Pi)/91]*u^5)/
       (82816067174400*b^3) - (231332144671*d^4*K1^2*M^5*Sqrt[(13*Pi)/77]*
        u^5)/(82816067174400*b^3) - (((949296979723*I)/31087081215590400)*K0*
        K1*M^5*u^5)/(b^3*Sqrt[1001*Pi]) - 
      (((59205998948021*I)/31087081215590400)*d^2*K0*K1*M^5*u^5)/
       (b^3*Sqrt[1001*Pi]) - (((3282760889663*I)/365730367242240)*d^4*K0*K1*
        M^5*u^5)/(b^3*Sqrt[1001*Pi]) + (((8863378465913*I)/1636162169241600)*
        d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[1001*Pi]) + 
      (((14291317581521*I)/797104646553600)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[1001*Pi]) - (((23147873191*I)/3450669465600)*d^10*K0*K1*M^5*
        u^5)/(b^3*Sqrt[1001*Pi]) - (((3808815421*I)/690133893120)*d^12*K0*K1*
        M^5*u^5)/(b^3*Sqrt[1001*Pi]) - (((31216729*I)/150029107200)*d^14*K0*
        K1*M^5*u^5)/(b^3*Sqrt[1001*Pi]) - 
      (((23684458601253496573*I)/33161466347781488640000)*d^12*K1^2*M^5*
        Sqrt[13/(77*Pi)]*u^6)/b^3 - (15811838269*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (82816067174400*b^3) - (149331550817*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (16563213434880*b^3) - (2509928393233*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (82816067174400*b^3) + (297004564127*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (9201785241600*b^3) + (1354731939971*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (27605355724800*b^3) - (1925595179*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (69186355200*b^3) - (378201850409*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (27605355724800*b^3) - (766543363*d^14*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^6)/
       (27605355724800*b^3) + (((6820609483*I)/1268860457779200)*K0^2*M^5*
        u^6)/(b^3*Sqrt[1001*Pi]) - (((165079226201*I)/1942942575974400)*d^2*
        K0^2*M^5*u^6)/(b^3*Sqrt[1001*Pi]) - 
      (((20815815874103*I)/12434832486236160)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[1001*Pi]) + (((2671541954651*I)/31087081215590400)*d^6*K0^2*
        M^5*u^6)/(b^3*Sqrt[1001*Pi]) + (((54397892401*I)/13862689505280)*d^8*
        K0^2*M^5*u^6)/(b^3*Sqrt[1001*Pi]) - 
      (((1831970351*I)/1725334732800)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[1001*Pi]) - (((1133962411*I)/985905561600)*d^12*K0^2*M^5*
        u^6)/(b^3*Sqrt[1001*Pi]) - (((9018013*I)/202980556800)*d^14*K0^2*M^5*
        u^6)/(b^3*Sqrt[1001*Pi]) - (((16526897237*I)/311649936998400)*K1^2*
        M^5*u^6)/(b^3*Sqrt[1001*Pi]) - 
      (((684944591094229*I)/310870812155904000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[1001*Pi]) - (((3969670055503403*I)/621741624311808000)*d^4*
        K1^2*M^5*u^6)/(b^3*Sqrt[1001*Pi]) + 
      (((139476500507329*I)/18286518362112000)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[1001*Pi]) + (((10491583540891*I)/1062806195404800)*d^8*K1^2*
        M^5*u^6)/(b^3*Sqrt[1001*Pi]) - (((40304622923*I)/6901338931200)*d^10*
        K1^2*M^5*u^6)/(b^3*Sqrt[1001*Pi]) + 
      (((210774346351004145169*I)/33161466347781488640000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[1001*Pi]) - (((133298531*I)/1500291072000)*d^14*K1^2*M^5*
        u^6)/(b^3*Sqrt[1001*Pi]) + (((691415675827*I)/1195656969830400)*d^8*
        K0*K1*M^5*Sqrt[13/(77*Pi)]*u^7)/b^3 - 
      (2516410951*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(82816067174400*b^3) - 
      (1476773359*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(974306672640*b^3) - 
      (447550371067*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(82816067174400*b^3) + 
      (49500130073*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(9201785241600*b^3) + 
      (248897534729*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(27605355724800*b^3) - 
      (14883348211*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(3067261747200*b^3) - 
      (69953515571*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(27605355724800*b^3) - 
      (85794893*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^7)/(1452913459200*b^3) - 
      (4588988123*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(82816067174400*b^3) - 
      (666319424627*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(82816067174400*b^3) + 
      (237825662149*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(27605355724800*b^3) + 
      (120925206607*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(9201785241600*b^3) - 
      (1747448467*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(240046571520*b^3) - 
      (290995577*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^7)/(3067261747200*b^3) - 
      (9524751193*d^12*K1^2*M^5*Sqrt[(11*Pi)/91]*u^7)/(27605355724800*b^3) - 
      (15834772469*d^2*K1^2*M^5*Sqrt[(13*Pi)/77]*u^7)/(82816067174400*b^3) - 
      (((151691383619*I)/10362360405196800)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1001*Pi]) - (((7672520454743*I)/7771770303897600)*d^2*K0*K1*
        M^5*u^7)/(b^3*Sqrt[1001*Pi]) - 
      (((443880337859099*I)/103623604051968000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1001*Pi]) + (((123195239112961*I)/34541201350656000)*d^6*K0*
        K1*M^5*u^7)/(b^3*Sqrt[1001*Pi]) - (((8188680967*I)/2250436608000)*
        d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[1001*Pi]) - 
      (((72392315521*I)/34506694656000)*d^12*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1001*Pi]) - (((2142211243*I)/34506694656000)*d^14*K0*K1*M^5*
        u^7)/(b^3*Sqrt[1001*Pi]) - (((7197733*I)/4929527808000)*d^14*K0^2*M^5*
        Sqrt[7/(143*Pi)]*u^8)/b^3 + (((180843300353*I)/5652196584652800)*d^6*
        K0^2*M^5*Sqrt[11/(91*Pi)]*u^8)/b^3 - 
      (((102332717*I)/2464763904000)*d^12*K1^2*M^5*Sqrt[13/(77*Pi)]*u^8)/
       b^3 - (6225311*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(230044631040*b^3) - 
      (15056697619*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(3450669465600*b^3) + 
      (15221115179*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(3450669465600*b^3) + 
      (5025263741*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(690133893120*b^3) - 
      (881880569*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(230044631040*b^3) - 
      (2448753631*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(1150223155200*b^3) - 
      (202288319*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(3450669465600*b^3) - 
      (133957541*d^2*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^8)/(1150223155200*b^3) + 
      (((45115485229*I)/20724720810393600)*K0^2*M^5*u^8)/
       (b^3*Sqrt[1001*Pi]) - (((45278171041*I)/616807166976000)*d^2*K0^2*M^5*
        u^8)/(b^3*Sqrt[1001*Pi]) - (((11289991741579*I)/15543540607795200)*
        d^4*K0^2*M^5*u^8)/(b^3*Sqrt[1001*Pi]) + 
      (((37607203103*I)/27329302167552)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[1001*Pi]) - (((7231597507*I)/12940010496000)*d^10*K0^2*M^5*
        u^8)/(b^3*Sqrt[1001*Pi]) - (((155871293*I)/431333683200)*d^12*K0^2*
        M^5*u^8)/(b^3*Sqrt[1001*Pi]) - 
      (((8703124185397*I)/932612436467712000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[1001*Pi]) - (((60103954741*I)/196339460308992)*d^2*K1^2*M^5*
        u^8)/(b^3*Sqrt[1001*Pi]) - (((67119008081*I)/73724303278080)*d^4*K1^2*
        M^5*u^8)/(b^3*Sqrt[1001*Pi]) + (((1897623290177*I)/2302746756710400)*
        d^6*K1^2*M^5*u^8)/(b^3*Sqrt[1001*Pi]) + 
      (((149579530483*I)/83905752268800)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[1001*Pi]) - (((128151140459*I)/155280125952000)*d^10*K1^2*
        M^5*u^8)/(b^3*Sqrt[1001*Pi]) - (((548339383*I)/34506694656000)*d^14*
        K1^2*M^5*u^8)/(b^3*Sqrt[1001*Pi]) - 
      (56546957*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(20704016793600*b^3) - 
      (26308511*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(184857292800*b^3) - 
      (2100736663*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(4140803358720*b^3) + 
      (339894067*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(690133893120*b^3) + 
      (5869937279*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(6901338931200*b^3) - 
      (444434173*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(1035200839680*b^3) - 
      (1049158393*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(4140803358720*b^3) - 
      (82687459*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^9)/(10352008396800*b^3) - 
      (88974121*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(20704016793600*b^3) - 
      (975801709*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(5176004198400*b^3) - 
      (12944820871*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(20704016793600*b^3) + 
      (7339984019*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(6901338931200*b^3) - 
      (76863973*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(143777894400*b^3) - 
      (26150359*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(81192222720*b^3) - 
      (12448057*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(1150223155200*b^3) + 
      (195119219*d^6*K1^2*M^5*Sqrt[(11*Pi)/91]*u^9)/(3450669465600*b^3) - 
      (((7956524503*I)/4163448377088000)*K0*K1*M^5*u^9)/(b^3*Sqrt[1001*Pi]) - 
      (((7917924009319*I)/77717703038976000)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1001*Pi]) - (((17836354141493*I)/38858851519488000)*d^4*K0*
        K1*M^5*u^9)/(b^3*Sqrt[1001*Pi]) + 
      (((11481912020023*I)/46630621823385600)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1001*Pi]) + (((588306932657*I)/597828484915200)*d^8*K0*K1*
        M^5*u^9)/(b^3*Sqrt[1001*Pi]) - (((1212513149*I)/3375654912000)*d^10*
        K0*K1*M^5*u^9)/(b^3*Sqrt[1001*Pi]) - 
      (((1791701*I)/5990745600)*d^12*K0*K1*M^5*u^9)/(b^3*Sqrt[1001*Pi]) - 
      (((79688263*I)/8626673664000)*d^14*K0*K1*M^5*u^9)/(b^3*Sqrt[1001*Pi]) - 
      (((47983801*I)/11091437568000)*d^10*K0^2*M^5*Sqrt[7/(143*Pi)]*u^10)/
       b^3 - (7374023*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(5176004198400*b^3) - 
      (4858697*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(71888947200*b^3) - 
      (404671679*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(1725334732800*b^3) + 
      (5481379*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(24647639040*b^3) + 
      (2080774783*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(5176004198400*b^3) - 
      (743301023*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(3882003148800*b^3) - 
      (1931688593*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(15528012595200*b^3) - 
      (38527351*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(7764006297600*b^3) - 
      (((202890901*I)/3238237626624000)*K0^2*M^5*u^10)/(b^3*Sqrt[1001*Pi]) - 
      (((2191735998659*I)/233153109116928000)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[1001*Pi]) - (((2744127421097*I)/58288277279232000)*d^4*K0^2*
        M^5*u^10)/(b^3*Sqrt[1001*Pi]) + (((562183622629*I)/33307587016704000)*
        d^6*K0^2*M^5*u^10)/(b^3*Sqrt[1001*Pi]) + 
      (((63995870537*I)/597828484915200)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[1001*Pi]) - (((3436787*I)/95851929600)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[1001*Pi]) - (((10744991*I)/8626673664000)*d^14*K0^2*M^5*
        u^10)/(b^3*Sqrt[1001*Pi]) - (((73228672001*I)/174864831837696000)*
        K1^2*M^5*u^10)/(b^3*Sqrt[1001*Pi]) - 
      (((9659589838867*I)/699459327350784000)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[1001*Pi]) - (((98412570983*I)/1870212105216000)*d^4*K1^2*M^5*
        u^10)/(b^3*Sqrt[1001*Pi]) + (((4102890929*I)/219610463846400)*d^6*
        K1^2*M^5*u^10)/(b^3*Sqrt[1001*Pi]) + 
      (((42773378731*I)/332126936064000)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[1001*Pi]) - (((57438131*I)/1725334732800)*d^10*K1^2*M^5*
        u^10)/(b^3*Sqrt[1001*Pi]) - (((3254729*I)/71360352000)*d^12*K1^2*M^5*
        u^10)/(b^3*Sqrt[1001*Pi]) - (((26678987*I)/15528012595200)*d^14*K1^2*
        M^5*u^10)/(b^3*Sqrt[1001*Pi]) - (564671*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (5176004198400*b^3) - (2687281*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (517600419840*b^3) - (95070373*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (5176004198400*b^3) + (38809*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (2344204800*b^3) - (158989849*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (15528012595200*b^3) - (23071*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (45670625280*b^3) - (5754431*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (46584037785600*b^3) - (34607917*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (5823004723200*b^3) - (42857047*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (2025392947200*b^3) + (48596567*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (2588002099200*b^3) - (62347423*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (3882003148800*b^3) - (37154737*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (3105602519040*b^3) - (4860139*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (7764006297600*b^3) + (15083557*d^8*K0^2*M^5*Sqrt[(11*Pi)/91]*u^11)/
       (5176004198400*b^3) - (10021393*d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^11)/
       (7764006297600*b^3) + (6330559*d^8*K1^2*M^5*Sqrt[(13*Pi)/77]*u^11)/
       (2218287513600*b^3) - (((11654149049*I)/174864831837696000)*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1001*Pi]) - (((146339233697*I)/34972966367539200)*d^2*
        K0*K1*M^5*u^11)/(b^3*Sqrt[1001*Pi]) - 
      (((89143087027*I)/5143083289344000)*d^4*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1001*Pi]) + (((75767034419*I)/21858103979712000)*d^6*K0*K1*
        M^5*u^11)/(b^3*Sqrt[1001*Pi]) + (((3759998857*I)/87915953664000)*d^8*
        K0*K1*M^5*u^11)/(b^3*Sqrt[1001*Pi]) - 
      (((118396679*I)/19410015744000)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1001*Pi]) - (((172111559*I)/9705007872000)*d^12*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1001*Pi]) - (((158527*I)/194100157440)*d^14*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1001*Pi]) - (((155927*I)/19410015744000)*d^14*K0^2*
        M^5*Sqrt[11/(91*Pi)]*u^12)/b^3 + (((59729*I)/2911502361600)*d^10*K1^2*
        M^5*Sqrt[11/(91*Pi)]*u^12)/b^3 - (((1461587*I)/9705007872000)*d^12*
        K1^2*M^5*Sqrt[11/(91*Pi)]*u^12)/b^3 + 
      (((2625900547211*I)/243304236790788096000)*d^2*K1^2*M^5*
        Sqrt[13/(77*Pi)]*u^12)/b^3 - (11813*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (415928908800*b^3) - (1189459*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (831857817600*b^3) + (236513*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (55457187840*b^3) + (543911*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (57088281600*b^3) - (2322491*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (647000524800*b^3) - (784789*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (242625196800*b^3) - (426779*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (1941001574400*b^3) - (3385*d^4*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^12)/
       (8318578176*b^3) + (((131774441*I)/174864831837696000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[1001*Pi]) - (((7660761881*I)/29144138639616000)*d^2*K0^2*M^5*
        u^12)/(b^3*Sqrt[1001*Pi]) - (((11561743411*I)/9714712879872000)*d^4*
        K0^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) + 
      (((20301704971*I)/174864831837696000)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[1001*Pi]) + (((4131604513*I)/1494571212288000)*d^8*K0^2*M^5*
        u^12)/(b^3*Sqrt[1001*Pi]) + (((3139*I)/29953728000)*d^10*K0^2*M^5*
        u^12)/(b^3*Sqrt[1001*Pi]) - (((3505217*I)/2426251968000)*d^12*K0^2*
        M^5*u^12)/(b^3*Sqrt[1001*Pi]) + (((75479189*I)/174864831837696000)*
        K1^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) - 
      (((262672100491799*I)/632591015656049049600)*d^2*K1^2*M^5*u^12)/
       (b^3*Sqrt[1001*Pi]) - (((1354687339*I)/993550180896000)*d^4*K1^2*M^5*
        u^12)/(b^3*Sqrt[1001*Pi]) + (((22150233821*I)/174864831837696000)*d^6*
        K1^2*M^5*u^12)/(b^3*Sqrt[1001*Pi]) + 
      (((13694093723*I)/4483713636864000)*d^8*K1^2*M^5*u^12)/
       (b^3*Sqrt[1001*Pi]) - (((25559*I)/228353126400)*d^14*K1^2*M^5*u^12)/
       (b^3*Sqrt[1001*Pi]) + (((14971*I)/727875590400)*d^10*K0*K1*M^5*
        Sqrt[11/(91*Pi)]*u^13)/b^3 - (((18667*I)/4852503936000)*d^14*K0*K1*
        M^5*Sqrt[11/(91*Pi)]*u^13)/b^3 - (40763*d^2*K0^2*M^5*Sqrt[Pi/1001]*
        u^13)/(612947865600*b^3) - (1517647*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^13)/
       (5823004723200*b^3) + (663331*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^13)/
       (3882003148800*b^3) + (5177*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^13)/
       (10548921600*b^3) - (24737*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^13)/
       (184857292800*b^3) - (4181*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^13)/
       (22835312640*b^3) - (3923*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^13)/
       (228353126400*b^3) - (29*K1^2*M^5*Sqrt[Pi/1001]*u^13)/
       (64700052480*b^3) - (274627*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^13)/
       (3882003148800*b^3) - (109597*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^13)/
       (388200314880*b^3) + (686027*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^13)/
       (3882003148800*b^3) + (86563*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^13)/
       (161750131200*b^3) - (2969*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^13)/
       (14593996800*b^3) - (77899*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^13)/
       (3882003148800*b^3) - (109*K0^2*M^5*Sqrt[(11*Pi)/91]*u^13)/
       (2911502361600*b^3) - (103*d^10*K1^2*M^5*Sqrt[(13*Pi)/77]*u^13)/
       (9928396800*b^3) - (((35149*I)/50951291328000)*K0*K1*M^5*u^13)/
       (b^3*Sqrt[1001*Pi]) - (((14014771*I)/624517256563200)*d^2*K0*K1*M^5*
        u^13)/(b^3*Sqrt[1001*Pi]) - (((14655148169*I)/43716207959424000)*d^4*
        K0*K1*M^5*u^13)/(b^3*Sqrt[1001*Pi]) + 
      (((1045667551*I)/43716207959424000)*d^6*K0*K1*M^5*u^13)/
       (b^3*Sqrt[1001*Pi]) + (((67072919*I)/120099472416000)*d^8*K0*K1*M^5*
        u^13)/(b^3*Sqrt[1001*Pi]) - (((1979657*I)/4852503936000)*d^12*K0*K1*
        M^5*u^13)/(b^3*Sqrt[1001*Pi]) - (53*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (727875590400*b^3) - (5921*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (727875590400*b^3) - (859*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (20796445440*b^3) + (2753*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (242625196800*b^3) + (47*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (555206400*b^3) - (593*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (242625196800*b^3) - (347*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (8986118400*b^3) - (439*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (80875065600*b^3) + (((379*I)/8242120656000)*K0^2*M^5*u^14)/
       (b^3*Sqrt[1001*Pi]) - (((200159*I)/112092840921600)*d^2*K0^2*M^5*u^14)/
       (b^3*Sqrt[1001*Pi]) - (((168683*I)/17157067488000)*d^4*K0^2*M^5*u^14)/
       (b^3*Sqrt[1001*Pi]) - (((3721831*I)/1681392613824000)*d^6*K0^2*M^5*
        u^14)/(b^3*Sqrt[1001*Pi]) + (((396289*I)/21017407672800)*d^8*K0^2*M^5*
        u^14)/(b^3*Sqrt[1001*Pi]) + (((4699*I)/346607424000)*d^10*K0^2*M^5*
        u^14)/(b^3*Sqrt[1001*Pi]) - (((2059*I)/134791776000)*d^12*K0^2*M^5*
        u^14)/(b^3*Sqrt[1001*Pi]) - (((2711*I)/808750656000)*d^14*K0^2*M^5*
        u^14)/(b^3*Sqrt[1001*Pi]) + (((379*I)/8242120656000)*K1^2*M^5*u^14)/
       (b^3*Sqrt[1001*Pi]) - (((16987*I)/9832705344000)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[1001*Pi]) - (((1312361*I)/120099472416000)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[1001*Pi]) - (((4353511*I)/1681392613824000)*d^6*K1^2*
        M^5*u^14)/(b^3*Sqrt[1001*Pi]) + (((1068559*I)/52543519182000)*d^8*
        K1^2*M^5*u^14)/(b^3*Sqrt[1001*Pi]) + 
      (((108047*I)/7278755904000)*d^10*K1^2*M^5*u^14)/(b^3*Sqrt[1001*Pi]) - 
      (((2111*I)/134791776000)*d^12*K1^2*M^5*u^14)/(b^3*Sqrt[1001*Pi]) - 
      (((233*I)/53916710400)*d^14*K1^2*M^5*u^14)/(b^3*Sqrt[1001*Pi]) + 
      (((371*I)/259955568000)*d^6*K0*K1*M^5*Sqrt[7/(143*Pi)]*u^15)/b^3 - 
      ((I/3610494000)*d^14*K0*K1*M^5*Sqrt[7/(143*Pi)]*u^15)/b^3 - 
      ((I/902623500)*d^12*K0*K1*M^5*Sqrt[11/(91*Pi)]*u^15)/b^3 + 
      (((41*I)/51991113600)*d^10*K0*K1*M^5*Sqrt[13/(77*Pi)]*u^15)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(2888395200*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(481399200*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(2888395200*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(240699600*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(2888395200*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(481399200*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(2888395200*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(2888395200*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(481399200*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(2888395200*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(240699600*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(2888395200*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(481399200*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(2888395200*b^3) + 
      (((83*I)/714877812000)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[1001*Pi]) - 
      (((43*I)/19624096800)*d^4*K0*K1*M^5*u^15)/(b^3*Sqrt[1001*Pi]) - 
      (((215009*I)/20016578736000)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[1001*Pi]) + 
      (((353*I)/119146302000)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[1001*Pi]) - 
      (((4657*I)/606562992000)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[1001*Pi]) + 
      (((577*I)/50546916000)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[1001*Pi]))/Pi, 
    ((131*K1*M^5*Sqrt[Pi/1001]*u)/(21479424*b^3*E^u) + 
      (46329*d^2*K1*M^5*Sqrt[Pi/1001]*u)/(121716736*b^3*E^u) + 
      (165245*d^4*K1*M^5*Sqrt[Pi/1001]*u)/(91287552*b^3*E^u) - 
      (108621*d^6*K1*M^5*Sqrt[Pi/1001]*u)/(121716736*b^3*E^u) - 
      (389239*d^8*K1*M^5*Sqrt[Pi/1001]*u)/(91287552*b^3*E^u) + 
      (30545*d^10*K1*M^5*Sqrt[(13*Pi)/77]*u)/(365150208*b^3*E^u) + 
      (135*d^12*K1*M^5*Sqrt[(143*Pi)/7]*u)/(7607296*b^3*E^u) - 
      (53*d^14*K1*M^5*Sqrt[(143*Pi)/7]*u)/(19218432*b^3*E^u) - 
      (33*d^16*K1*M^5*Sqrt[1001*Pi]*u)/(121716736*b^3*E^u) + 
      (1118036743*d^4*K0*M^5*Sqrt[Pi/1001]*u^2)/(42357424128*b^3*E^u) - 
      (2128033417*d^8*K0*M^5*Sqrt[Pi/1001]*u^2)/(42357424128*b^3*E^u) + 
      (1005072287*d^10*K0*M^5*Sqrt[Pi/1001]*u^2)/(42357424128*b^3*E^u) + 
      (131*K1*M^5*Sqrt[Pi/1001]*u^2)/(21479424*b^3*E^u) + 
      (46329*d^2*K1*M^5*Sqrt[Pi/1001]*u^2)/(121716736*b^3*E^u) + 
      (165245*d^4*K1*M^5*Sqrt[Pi/1001]*u^2)/(91287552*b^3*E^u) - 
      (108621*d^6*K1*M^5*Sqrt[Pi/1001]*u^2)/(121716736*b^3*E^u) - 
      (389239*d^8*K1*M^5*Sqrt[Pi/1001]*u^2)/(91287552*b^3*E^u) - 
      (42196223*d^6*K0*M^5*Sqrt[(7*Pi)/143]*u^2)/(14119141376*b^3*E^u) + 
      (58181*K0*M^5*Sqrt[(11*Pi)/91]*u^2)/(5294678016*b^3*E^u) + 
      (2540113*d^12*K0*M^5*Sqrt[(11*Pi)/91]*u^2)/(1841627136*b^3*E^u) - 
      (726017*d^14*K0*M^5*Sqrt[(11*Pi)/91]*u^2)/(14119141376*b^3*E^u) - 
      (8725*d^16*K0*M^5*Sqrt[(11*Pi)/91]*u^2)/(613875712*b^3*E^u) + 
      (915911*d^2*K0*M^5*Sqrt[(13*Pi)/77]*u^2)/(1841627136*b^3*E^u) + 
      (30545*d^10*K1*M^5*Sqrt[(13*Pi)/77]*u^2)/(365150208*b^3*E^u) + 
      (135*d^12*K1*M^5*Sqrt[(143*Pi)/7]*u^2)/(7607296*b^3*E^u) - 
      (53*d^14*K1*M^5*Sqrt[(143*Pi)/7]*u^2)/(19218432*b^3*E^u) - 
      (33*d^16*K1*M^5*Sqrt[1001*Pi]*u^2)/(121716736*b^3*E^u) + 
      (745271378107*K0*M^5*Sqrt[Pi/1001]*u^3)/(5965681385431040*b^3*E^u) + 
      (316873854939853*d^2*K0*M^5*Sqrt[Pi/1001]*u^3)/(47725451083448320*b^3*
        E^u) + (1282823086615111*d^4*K0*M^5*Sqrt[Pi/1001]*u^3)/
       (47725451083448320*b^3*E^u) - (343972055489*d^6*K0*M^5*Sqrt[Pi/1001]*
        u^3)/(15920866590720*b^3*E^u) - (16670679638863*d^8*K0*M^5*
        Sqrt[Pi/1001]*u^3)/(327634675630080*b^3*E^u) + 
      (467107063897*d^10*K0*M^5*Sqrt[Pi/1001]*u^3)/(19272627978240*b^3*E^u) + 
      (243398287631*K1*M^5*Sqrt[Pi/1001]*u^3)/(847995631042560*b^3*E^u) + 
      (77209315844107*d^2*K1*M^5*Sqrt[Pi/1001]*u^3)/(5087973786255360*b^3*
        E^u) + (5820755110097*d^4*K1*M^5*Sqrt[Pi/1001]*u^3)/
       (94806964961280*b^3*E^u) - (5177599870837*d^6*K1*M^5*Sqrt[Pi/1001]*
        u^3)/(106740708802560*b^3*E^u) - (12444486572641*d^8*K1*M^5*
        Sqrt[Pi/1001]*u^3)/(106740708802560*b^3*E^u) + 
      (5769107939437*d^10*K1*M^5*Sqrt[Pi/1001]*u^3)/(106740708802560*b^3*
        E^u) + (107897150063*d^12*K1*M^5*Sqrt[Pi/1001]*u^3)/
       (3049734537216*b^3*E^u) - (98335478663*d^14*K1*M^5*Sqrt[Pi/1001]*u^3)/
       (106740708802560*b^3*E^u) - (1071749799*d^16*K1*M^5*Sqrt[Pi/1001]*u^3)/
       (3953359585280*b^3*E^u) + (73182549095*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^3)/
       (63027847102464*b^3) + (123754109*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^3)/
       (28597026816*b^3) - (28468673873*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^3)/
       (15756961775616*b^3) - (89636556925*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^3)/
       (10504641183744*b^3) + (413175953*d^12*K0*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (296501968896*b^3*E^u) - (726017*d^14*K0*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (14119141376*b^3*E^u) - (8725*d^16*K0*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (613875712*b^3*E^u) - (4742661355*d^2*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (10961364713472*b^3) + (57055066015*d^6*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (63027847102464*b^3) + (32692752305*d^8*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (6634510221312*b^3) - (10882862699*d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (7415040835584*b^3) - (985905013*d^14*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (63027847102464*b^3) - (14150855*d^18*K0^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (84037129469952*b^3) + (976142075*d^10*K1^2*M^5*Sqrt[(11*Pi)/91]*u^3)/
       (31513923551232*b^3) + (41870105*K1^2*M^5*Sqrt[(13*Pi)/77]*u^3)/
       (21009282367488*b^3) - (871219139*d^4*K0^2*M^5*Sqrt[(77*Pi)/13]*u^3)/
       (2740341178368*b^3) - (15227122705*d^12*K0^2*M^5*Sqrt[(77*Pi)/13]*u^3)/
       (63027847102464*b^3) + (240767971*d^16*K0^2*M^5*Sqrt[(77*Pi)/13]*u^3)/
       (252111388409856*b^3) + (597700757*d^12*K1^2*M^5*Sqrt[(91*Pi)/11]*u^3)/
       (15756961775616*b^3) - (132388511*K0^2*M^5*Sqrt[(143*Pi)/7]*u^3)/
       (252111388409856*b^3) + (5993389*d^14*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/
       (926880104448*b^3) + (6029937*d^16*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/
       (7003094122496*b^3) - (2223653*d^18*K1^2*M^5*Sqrt[(143*Pi)/7]*u^3)/
       (21009282367488*b^3) + (1225745789569601*K0*M^5*Sqrt[Pi/1001]*u^4)/
       (7559711451618213888*b^3*E^u) + (93200029137086777*d^2*K0*M^5*
        Sqrt[Pi/1001]*u^4)/(10799587788026019840*b^3*E^u) + 
      (1603895301193605185*d^4*K0*M^5*Sqrt[Pi/1001]*u^4)/
       (45358268709709283328*b^3*E^u) - (3196781400142541*d^8*K0*M^5*
        Sqrt[Pi/1001]*u^4)/(47179393290731520*b^3*E^u) + 
      (86086013201233*d^10*K0*M^5*Sqrt[Pi/1001]*u^4)/(2775258428866560*b^3*
        E^u) + (4372675300381*d^12*K0*M^5*Sqrt[Pi/1001]*u^4)/
       (213481417605120*b^3*E^u) - (106939293743*d^14*K0*M^5*Sqrt[Pi/1001]*
        u^4)/(213481417605120*b^3*E^u) - (2930025997*d^16*K0*M^5*
        Sqrt[Pi/1001]*u^4)/(23720157511680*b^3*E^u) + 
      (1660390547989403*K1*M^5*Sqrt[Pi/1001]*u^4)/(5653630359116185600*b^3*
        E^u) + (20372690965959611941*d^2*K1*M^5*Sqrt[Pi/1001]*u^4)/
       (1322949504033187430400*b^3*E^u) + (14397245402382978703*d^4*K1*M^5*
        Sqrt[Pi/1001]*u^4)/(233461677182327193600*b^3*E^u) - 
      (658049920853910911*d^6*K1*M^5*Sqrt[Pi/1001]*u^4)/
       (13273740843142348800*b^3*E^u) - (95958571427120071*d^8*K1*M^5*
        Sqrt[Pi/1001]*u^4)/(825639382587801600*b^3*E^u) + 
      (29164734148041769*d^10*K1*M^5*Sqrt[Pi/1001]*u^4)/
       (534237247556812800*b^3*E^u) + (5202168989375*d^12*K1*M^5*
        Sqrt[Pi/1001]*u^4)/(149436992323584*b^3*E^u) - 
      (717660959*d^16*K1*M^5*Sqrt[Pi/1001]*u^4)/(3953359585280*b^3*E^u) - 
      (14334197890457*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/(35295594377379840*b^3) - 
      (2586936496923893*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/
       (105886783132139520*b^3) - (629768277971071*d^4*K0*K1*M^5*
        Sqrt[Pi/1001]*u^4)/(5294339156606976*b^3) + 
      (55700749567189*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/
       (980433177149440*b^3) + (798852910430123*d^8*K0*K1*M^5*Sqrt[Pi/1001]*
        u^4)/(3114317150945280*b^3) - (153960613029701*d^10*K0*K1*M^5*
        Sqrt[Pi/1001]*u^4)/(1868590290567168*b^3) - 
      (6937309441543373*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/
       (79415087349104640*b^3) - (20585906170967*d^14*K0*K1*M^5*Sqrt[Pi/1001]*
        u^4)/(79415087349104640*b^3) + (197016935723*d^16*K0*K1*M^5*
        Sqrt[Pi/1001]*u^4)/(394609129684992*b^3) - 
      (522586729481*d^18*K0*K1*M^5*Sqrt[Pi/1001]*u^4)/
       (21177356626427904*b^3) - (130732001528897*d^6*K0*M^5*Sqrt[(11*Pi)/91]*
        u^4)/(52729910148464640*b^3*E^u) - 
      (7613900053*d^14*K1*M^5*Sqrt[(11*Pi)/91]*u^4)/(106740708802560*b^3*
        E^u) + (12902600537304497*K0*M^5*Sqrt[Pi/1001]*u^5)/
       (101765346464091340800*b^3*E^u) + (17633546558432014781*d^2*K0*M^5*
        Sqrt[Pi/1001]*u^5)/(2645899008066374860800*b^3*E^u) + 
      (19443579214212225421*d^4*K0*M^5*Sqrt[Pi/1001]*u^5)/
       (721608820381738598400*b^3*E^u) - (7276852337837822603*d^6*K0*M^5*
        Sqrt[Pi/1001]*u^5)/(345117261921701068800*b^3*E^u) - 
      (931929628883547461*d^8*K0*M^5*Sqrt[Pi/1001]*u^5)/
       (18164066416931635200*b^3*E^u) + (25161839240609089*d^10*K0*M^5*
        Sqrt[Pi/1001]*u^5)/(1068474495113625600*b^3*E^u) - 
      (5112569051*d^16*K0*M^5*Sqrt[Pi/1001]*u^5)/(71160472535040*b^3*E^u) - 
      (3789916316899*K0^2*M^5*Sqrt[Pi/1001]*u^5)/(23530396251586560*b^3) - 
      (2030610706986773*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (211773566264279040*b^3) - (491505960072079*d^4*K0^2*M^5*Sqrt[Pi/1001]*
        u^5)/(10588678313213952*b^3) + (387078661220221*d^6*K0^2*M^5*
        Sqrt[Pi/1001]*u^5)/(17647797188689920*b^3) - 
      (104995509624919*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (3343793151541248*b^3) - (5459387972298173*d^12*K0^2*M^5*Sqrt[Pi/1001]*
        u^5)/(158830174698209280*b^3) - (45050010589847*d^14*K0^2*M^5*
        Sqrt[Pi/1001]*u^5)/(158830174698209280*b^3) + 
      (3273114319789*d^16*K0^2*M^5*Sqrt[Pi/1001]*u^5)/
       (18152019965509632*b^3) - (321013338665*d^18*K0^2*M^5*Sqrt[Pi/1001]*
        u^5)/(42354713252855808*b^3) + (1563469576378042499*K1*M^5*
        Sqrt[Pi/1001]*u^5)/(9525236429038949498880*b^3*E^u) + 
      (412949922816831445273*d^2*K1*M^5*Sqrt[Pi/1001]*u^5)/
       (47626182145194747494400*b^3*E^u) + (49626215572959668089*d^4*K1*M^5*
        Sqrt[Pi/1001]*u^5)/(1400770063093963161600*b^3*E^u) - 
      (159191513877358649*d^6*K1*M^5*Sqrt[Pi/1001]*u^5)/
       (5899440374729932800*b^3*E^u) - (3878880818747567*d^8*K1*M^5*
        Sqrt[Pi/1001]*u^5)/(56940647075020800*b^3*E^u) + 
      (10315660244566009*d^10*K1*M^5*Sqrt[Pi/1001]*u^5)/
       (337412998456934400*b^3*E^u) + (93019388414339*d^12*K1*M^5*
        Sqrt[Pi/1001]*u^5)/(4483109769707520*b^3*E^u) - 
      (70242844457*d^14*K1*M^5*Sqrt[Pi/1001]*u^5)/(182984072232960*b^3*E^u) - 
      (40447334927*d^16*K1*M^5*Sqrt[Pi/1001]*u^5)/(426962835210240*b^3*E^u) - 
      (207114000308071613*K1^2*M^5*Sqrt[Pi/1001]*u^5)/(389360828260181606400*
        b^3) - (580138765176429200603*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (19078680584748898713600*b^3) - (61217428833192293983*d^4*K1^2*M^5*
        Sqrt[Pi/1001]*u^5)/(433606376926111334400*b^3) + 
      (115051279940255533627*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (1589890048729074892800*b^3) + (55830606984487879*d^8*K1^2*M^5*
        Sqrt[Pi/1001]*u^5)/(186859029056716800*b^3) - 
      (1726237543147753*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (18152019965509632*b^3) - (6736685227118291*d^14*K1^2*M^5*
        Sqrt[Pi/1001]*u^5)/(4764905240946278400*b^3) + 
      (10269190005377971*d^16*K1^2*M^5*Sqrt[Pi/1001]*u^5)/
       (19059620963785113600*b^3) - (857893502537*d^18*K1^2*M^5*Sqrt[Pi/1001]*
        u^5)/(43815220606402560*b^3) - (44631459874773883*d^12*K1^2*M^5*
        Sqrt[(11*Pi)/91]*u^5)/(4764905240946278400*b^3) + 
      (356133810059*d^12*K0*M^5*Sqrt[(13*Pi)/77]*u^5)/
       (298873984647168*b^3*E^u) - (5135477051*d^14*K0*M^5*Sqrt[(13*Pi)/77]*
        u^5)/(213481417605120*b^3*E^u) + (815472315654967*d^8*K0^2*M^5*
        Sqrt[(13*Pi)/77]*u^5)/(105886783132139520*b^3) + 
      (6335621456974291*K0*M^5*Sqrt[Pi/1001]*u^6)/(112061605047517052928*b^3*
        E^u) + (52556454889273118317*d^2*K0*M^5*Sqrt[Pi/1001]*u^6)/
       (17318611689161726361600*b^3*E^u) + (37005912042414306601*d^4*K0*M^5*
        Sqrt[Pi/1001]*u^6)/(2930841978165830615040*b^3*E^u) - 
      (5127795874425195113*d^6*K0*M^5*Sqrt[Pi/1001]*u^6)/
       (552187619074721710080*b^3*E^u) - (237649472476429831*d^8*K0*M^5*
        Sqrt[Pi/1001]*u^6)/(9687502089030205440*b^3*E^u) + 
      (10994086454313161*d^10*K0*M^5*Sqrt[Pi/1001]*u^6)/
       (1025735515309080576*b^3*E^u) + (1351269067420249*d^12*K0*M^5*
        Sqrt[Pi/1001]*u^6)/(179324390788300800*b^3*E^u) - 
      (619253853331*d^14*K0*M^5*Sqrt[Pi/1001]*u^6)/(5123554022522880*b^3*
        E^u) + (207055751765092543*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (2645899008066374860800*b^3*E^u) + (27305776012051284883*d^2*K1*M^5*
        Sqrt[Pi/1001]*u^6)/(6803740306456392499200*b^3*E^u) + 
      (377689831604552464037*d^4*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (23813091072597373747200*b^3*E^u) - (8582860714203723953*d^6*K1*M^5*
        Sqrt[Pi/1001]*u^6)/(690234523843402137600*b^3*E^u) - 
      (14697791654910643*d^8*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (486537493310668800*b^3*E^u) + (12384475885882873*d^10*K1*M^5*
        Sqrt[Pi/1001]*u^6)/(915835281525964800*b^3*E^u) + 
      (29938600450441*d^12*K1*M^5*Sqrt[Pi/1001]*u^6)/(3202221264076800*b^3*
        E^u) - (7805490877*d^14*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (55690804592640*b^3*E^u) - (176861466113783903*K0*K1*M^5*Sqrt[Pi/1001]*
        u^6)/(389360828260181606400*b^3) - (496232825803128892073*d^2*K0*K1*
        M^5*Sqrt[Pi/1001]*u^6)/(19078680584748898713600*b^3) - 
      (580148809465278368423*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (4769670146187224678400*b^3) + (5617126315823532761*d^6*K0*K1*M^5*
        Sqrt[Pi/1001]*u^6)/(93522944042886758400*b^3) + 
      (823500640892511773*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (3176603493964185600*b^3) - (545893195378813*d^10*K0*K1*M^5*
        Sqrt[Pi/1001]*u^6)/(6831405363363840*b^3) - 
      (430262771227244003*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (4764905240946278400*b^3) - (6941289633246641*d^14*K0*K1*M^5*
        Sqrt[Pi/1001]*u^6)/(4764905240946278400*b^3) - 
      (20981059524151*d^18*K0*K1*M^5*Sqrt[Pi/1001]*u^6)/
       (1270641397585674240*b^3) - (173608069*d^16*K0*M^5*Sqrt[(11*Pi)/91]*
        u^6)/(58891425546240*b^3*E^u) - (335232853*d^16*K1*M^5*
        Sqrt[(11*Pi)/91]*u^6)/(91492036116480*b^3*E^u) + 
      (826519416178931*d^16*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^6)/
       (19059620963785113600*b^3) + (76648627326779023*K0*M^5*Sqrt[Pi/1001]*
        u^7)/(3527865344088499814400*b^3*E^u) + 
      (43451126653441310171*d^2*K0*M^5*Sqrt[Pi/1001]*u^7)/
       (38100945716155797995520*b^3*E^u) + (1022551943017221103*d^4*K0*M^5*
        Sqrt[Pi/1001]*u^7)/(222812548047694725120*b^3*E^u) - 
      (195865583209068901*d^6*K0*M^5*Sqrt[Pi/1001]*u^7)/
       (56345675415787929600*b^3*E^u) - (349518795013153037*d^8*K0*M^5*
        Sqrt[Pi/1001]*u^7)/(39630690364214476800*b^3*E^u) + 
      (2969104785999337*d^10*K0*M^5*Sqrt[Pi/1001]*u^7)/
       (777072360082636800*b^3*E^u) + (496367079704057*d^12*K0*M^5*
        Sqrt[Pi/1001]*u^7)/(179324390788300800*b^3*E^u) - 
      (61116189179*d^16*K0*M^5*Sqrt[Pi/1001]*u^7)/(5123554022522880*b^3*
        E^u) - (225546701234512379*K0^2*M^5*Sqrt[Pi/1001]*u^7)/
       (2725525797821271244800*b^3) - (8241298776807891757*d^2*K0^2*M^5*
        Sqrt[Pi/1001]*u^7)/(1734425507704445337600*b^3) - 
      (8242012209624334289*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^7)/
       (366897703552863436800*b^3) + (16750911383902685683*d^6*K0^2*M^5*
        Sqrt[Pi/1001]*u^7)/(1589890048729074892800*b^3) + 
      (153510102421965767*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^7)/
       (3176603493964185600*b^3) - (9081890874355031*d^10*K0^2*M^5*
        Sqrt[Pi/1001]*u^7)/(635320698792837120*b^3) - 
      (1542394613163539*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^7)/
       (4764905240946278400*b^3) - (3912081896161*d^18*K0^2*M^5*Sqrt[Pi/1001]*
        u^7)/(1270641397585674240*b^3) + (23214749665267311*K1*M^5*
        Sqrt[Pi/1001]*u^7)/(904580857458589696000*b^3*E^u) + 
      (14478143404652831381*d^2*K1*M^5*Sqrt[Pi/1001]*u^7)/
       (10824132305726078976000*b^3*E^u) + (513628778597924453729*d^4*K1*M^5*
        Sqrt[Pi/1001]*u^7)/(95252364290389494988800*b^3*E^u) - 
      (4685481370610890841*d^6*K1*M^5*Sqrt[Pi/1001]*u^7)/
       (1150390873072336896000*b^3*E^u) - (42457903316531497*d^8*K1*M^5*
        Sqrt[Pi/1001]*u^7)/(4097157838405632000*b^3*E^u) - 
      (227690371243*d^14*K1*M^5*Sqrt[Pi/1001]*u^7)/(6404442528153600*b^3*
        E^u) - (613316909*d^16*K1*M^5*Sqrt[Pi/1001]*u^7)/
       (43055075819520*b^3*E^u) - (85643058405413087*K1^2*M^5*Sqrt[Pi/1001]*
        u^7)/(615441309185448345600*b^3) - (2596548365461162757*d^2*K1^2*M^5*
        Sqrt[Pi/1001]*u^7)/(334713694469278924800*b^3) - 
      (55876901778780078233*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^7)/
       (1589890048729074892800*b^3) + (87148193711466849109*d^6*K1^2*M^5*
        Sqrt[Pi/1001]*u^7)/(4769670146187224678400*b^3) + 
      (54222462896995994449*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^7)/
       (733795407105726873600*b^3) - (1511715855319450817*d^10*K1^2*M^5*
        Sqrt[Pi/1001]*u^7)/(66708673373247897600*b^3) - 
      (2573610166176811*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^7)/
       (4764905240946278400*b^3) + (2764894232865607*d^16*K1^2*M^5*
        Sqrt[Pi/1001]*u^7)/(19059620963785113600*b^3) - 
      (90609720305029*d^18*K1^2*M^5*Sqrt[Pi/1001]*u^7)/
       (19059620963785113600*b^3) - (15297310529*d^14*K0*M^5*Sqrt[(11*Pi)/91]*
        u^7)/(5123554022522880*b^3*E^u) - (7378512352888627*d^12*K0^2*M^5*
        Sqrt[(11*Pi)/91]*u^7)/(4764905240946278400*b^3) + 
      (160567211799209*d^16*K0^2*M^5*Sqrt[(11*Pi)/91]*u^7)/
       (19059620963785113600*b^3) - (5268248423933953*d^12*K1^2*M^5*
        Sqrt[(11*Pi)/91]*u^7)/(2223622445774929920*b^3) + 
      (30274594254371*d^10*K1*M^5*Sqrt[(13*Pi)/77]*u^7)/
       (88061084762112000*b^3*E^u) + (2294827972961*d^12*K1*M^5*
        Sqrt[(13*Pi)/77]*u^7)/(9149203611648000*b^3*E^u) + 
      (3707758592260012391*K0*M^5*Sqrt[Pi/1001]*u^8)/
       (635015761935929966592000*b^3*E^u) + 
      (101991540529788677203*d^2*K0*M^5*Sqrt[Pi/1001]*u^8)/
       (317507880967964983296000*b^3*E^u) + 
      (250864481818269572831*d^4*K0*M^5*Sqrt[Pi/1001]*u^8)/
       (190504728580778989977600*b^3*E^u) - 
      (13544471457498474991*d^6*K0*M^5*Sqrt[Pi/1001]*u^8)/
       (13804690476868042752000*b^3*E^u) - (686565915093852109*d^8*K0*M^5*
        Sqrt[Pi/1001]*u^8)/(272460996253974528000*b^3*E^u) + 
      (136125538912232159*d^10*K0*M^5*Sqrt[Pi/1001]*u^8)/
       (128216939413635072000*b^3*E^u) + (721545027057487*d^12*K0*M^5*
        Sqrt[Pi/1001]*u^8)/(896621953941504000*b^3*E^u) - 
      (48067647587*d^14*K0*M^5*Sqrt[Pi/1001]*u^8)/(8539256704204800*b^3*
        E^u) - (37671280609*d^16*K0*M^5*Sqrt[Pi/1001]*u^8)/
       (10247108045045760*b^3*E^u) + (3723113206871662759*K1*M^5*
        Sqrt[Pi/1001]*u^8)/(476261821451947474944000*b^3*E^u) + 
      (6051537282537920903*d^2*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (15875394048398249164800*b^3*E^u) + (18148023707871777677*d^4*K1*M^5*
        Sqrt[Pi/1001]*u^8)/(12211841575690960896000*b^3*E^u) - 
      (5900651168274875531*d^6*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (5176758928825516032000*b^3*E^u) - (60888835421907023*d^8*K1*M^5*
        Sqrt[Pi/1001]*u^8)/(21369489902272512000*b^3*E^u) + 
      (12894487512996823*d^10*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (10684744951136256000*b^3*E^u) + (411142117427567*d^12*K1*M^5*
        Sqrt[Pi/1001]*u^8)/(448310976970752000*b^3*E^u) - 
      (21990121*d^14*K1*M^5*Sqrt[Pi/1001]*u^8)/(3943622246400*b^3*E^u) - 
      (1437844129*d^16*K1*M^5*Sqrt[Pi/1001]*u^8)/(337075922534400*b^3*E^u) - 
      (1564055506633793*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/(20737696287770542080*
        b^3) - (291377752769931767*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (68138144945531781120*b^3) - (8916040340842589*d^4*K0*K1*M^5*
        Sqrt[Pi/1001]*u^8)/(452530374401064960*b^3) + 
      (5818565872150784189*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (596208768273403084800*b^3) + (119616258091016551*d^8*K0*K1*M^5*
        Sqrt[Pi/1001]*u^8)/(2866388309006745600*b^3) - 
      (20486069713796879*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (1667716834331197440*b^3) - (124087945914896099*d^12*K0*K1*M^5*
        Sqrt[Pi/1001]*u^8)/(8338584171655987200*b^3) - 
      (70401335363159*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (198537718372761600*b^3) + (206972874171667*d^16*K0*K1*M^5*
        Sqrt[Pi/1001]*u^8)/(2382452620473139200*b^3) - 
      (6650028123593*d^18*K0*K1*M^5*Sqrt[Pi/1001]*u^8)/
       (2382452620473139200*b^3) + (5855551027058353771*K0*M^5*Sqrt[Pi/1001]*
        u^9)/(3810094571615579799552000*b^3*E^u) + 
      (1476585502149816211*d^2*K0*M^5*Sqrt[Pi/1001]*u^9)/
       (19050472858077898997760*b^3*E^u) + (291651889414104312623*d^4*K0*M^5*
        Sqrt[Pi/1001]*u^9)/(952523642903894949888000*b^3*E^u) - 
      (1603817009868881789*d^6*K0*M^5*Sqrt[Pi/1001]*u^9)/
       (6902345238434021376000*b^3*E^u) - (2545881070285231271*d^8*K0*M^5*
        Sqrt[Pi/1001]*u^9)/(4359375940063592448000*b^3*E^u) + 
      (15477364951611509*d^10*K0*M^5*Sqrt[Pi/1001]*u^9)/
       (64108469706817536000*b^3*E^u) + (171132308803537*d^12*K0*M^5*
        Sqrt[Pi/1001]*u^9)/(896621953941504000*b^3*E^u) - 
      (92351737*d^14*K0*M^5*Sqrt[Pi/1001]*u^9)/(474403150233600*b^3*E^u) - 
      (33078502031*d^16*K0*M^5*Sqrt[Pi/1001]*u^9)/(34157026816819200*b^3*
        E^u) - (220275086545127*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (26498167478817914880*b^3) - (2379630202834629727*d^2*K0^2*M^5*
        Sqrt[Pi/1001]*u^9)/(4769670146187224678400*b^3) - 
      (708311845579465951*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (298104384136701542400*b^3) + (667774452163627049*d^6*K0^2*M^5*
        Sqrt[Pi/1001]*u^9)/(596208768273403084800*b^3) + 
      (14460458692565761*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (2866388309006745600*b^3) - (23841391838579221*d^10*K0^2*M^5*
        Sqrt[Pi/1001]*u^9)/(16677168343311974400*b^3) - 
      (4631769047783*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^9)/
       (2554713287884800*b^3) - (2122319523757*d^14*K0^2*M^5*Sqrt[Pi/1001]*
        u^9)/(42543796794163200*b^3) - (89646801001*d^18*K0^2*M^5*
        Sqrt[Pi/1001]*u^9)/(250784486365593600*b^3) + 
      (45984804476482297*K1*M^5*Sqrt[Pi/1001]*u^9)/(27345176351307988992000*
        b^3*E^u) + (35234823708551943551*d^2*K1*M^5*Sqrt[Pi/1001]*u^9)/
       (408224418387383549952000*b^3*E^u) + 
      (971403697811524855859*d^4*K1*M^5*Sqrt[Pi/1001]*u^9)/
       (2857570928711684849664000*b^3*E^u) - 
      (32137516836280028141*d^6*K1*M^5*Sqrt[Pi/1001]*u^9)/
       (124242214291812384768000*b^3*E^u) - 
      (1058193743198056327*d^8*K1*M^5*Sqrt[Pi/1001]*u^9)/
       (1634765977523847168000*b^3*E^u) + (11410706860603111*d^10*K1*M^5*
        Sqrt[Pi/1001]*u^9)/(42738979804545024000*b^3*E^u) + 
      (570713491830359*d^12*K1*M^5*Sqrt[Pi/1001]*u^9)/
       (2689865861824512000*b^3*E^u) - (1401278729*d^14*K1*M^5*Sqrt[Pi/1001]*
        u^9)/(76853310337843200*b^3*E^u) - 
      (24145692647*d^16*K1*M^5*Sqrt[Pi/1001]*u^9)/(21958088667955200*b^3*
        E^u) - (75808846746458213*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (5962087682734030848000*b^3) - (1249087526329727291*d^2*K1^2*M^5*
        Sqrt[Pi/1001]*u^9)/(1834488517764317184000*b^3) - 
      (36949662236877161*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (12167525883130675200*b^3) + (1108641382307869*d^6*K1^2*M^5*
        Sqrt[Pi/1001]*u^9)/(722677294876852224*b^3) + 
      (4666516908000547*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (727971634033459200*b^3) - (2427747614663971*d^10*K1^2*M^5*
        Sqrt[Pi/1001]*u^9)/(1323584789151744000*b^3) - 
      (6929192169068929*d^12*K1^2*M^5*Sqrt[Pi/1001]*u^9)/
       (2978065775591424000*b^3) - (216072759869*d^14*K1^2*M^5*Sqrt[Pi/1001]*
        u^9)/(3202221264076800*b^3) + (5911429686353*d^16*K1^2*M^5*
        Sqrt[Pi/1001]*u^9)/(397075436745523200*b^3) - 
      (72652830977*d^18*K1^2*M^5*Sqrt[Pi/1001]*u^9)/(153706620675686400*
        b^3) + (206335115263*d^16*K0^2*M^5*Sqrt[(13*Pi)/77]*u^9)/
       (238245262047313920*b^3) + (1673467489030783*K0*M^5*Sqrt[Pi/1001]*
        u^10)/(5971935065228181504000*b^3*E^u) + 
      (10849575856316339203*d^2*K0*M^5*Sqrt[Pi/1001]*u^10)/
       (714392732177921212416000*b^3*E^u) + 
      (971810575605573673*d^4*K0*M^5*Sqrt[Pi/1001]*u^10)/
       (16422821429377499136000*b^3*E^u) - (281034728611570463*d^6*K0*M^5*
        Sqrt[Pi/1001]*u^10)/(6212110714590619238400*b^3*E^u) - 
      (732075667593936287*d^8*K0*M^5*Sqrt[Pi/1001]*u^10)/
       (6539063910095388672000*b^3*E^u) + (4338978280284677*d^10*K0*M^5*
        Sqrt[Pi/1001]*u^10)/(96162704560226304000*b^3*E^u) + 
      (1605700267*d^14*K0*M^5*Sqrt[Pi/1001]*u^10)/(6404442528153600*b^3*
        E^u) - (4861081411*d^16*K0*M^5*Sqrt[Pi/1001]*u^10)/
       (21958088667955200*b^3*E^u) + (12372832679843303*K1*M^5*Sqrt[Pi/1001]*
        u^10)/(34637223378323452723200*b^3*E^u) + 
      (397295418444734399*d^2*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (23813091072597373747200*b^3*E^u) + (286853993865758171*d^4*K1*M^5*
        Sqrt[Pi/1001]*u^10)/(4478951298921136128000*b^3*E^u) - 
      (15597997404237559*d^6*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (316944424213807104000*b^3*E^u) - (6360678464255119*d^8*K1*M^5*
        Sqrt[Pi/1001]*u^10)/(52312511280763109376*b^3*E^u) + 
      (470219369310739*d^10*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (9616270456022630400*b^3*E^u) + (54809251161239*d^12*K1*M^5*
        Sqrt[Pi/1001]*u^10)/(1344932930912256000*b^3*E^u) + 
      (986591*d^14*K1*M^5*Sqrt[Pi/1001]*u^10)/(3140458905600*b^3*E^u) - 
      (5428461707*d^16*K1*M^5*Sqrt[Pi/1001]*u^10)/(21958088667955200*b^3*
        E^u) - (40594155777851969*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (8943131524101046272000*b^3) - (143304488819048129*d^2*K0*K1*M^5*
        Sqrt[Pi/1001]*u^10)/(558945720256315392000*b^3) - 
      (378506360190252989*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (319397554432180224000*b^3) + (835809352876306063*d^6*K0*K1*M^5*
        Sqrt[Pi/1001]*u^10)/(1490521920683507712000*b^3) - 
      (4273828098529039*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/
       (6253938128741990400*b^3) - (14423688093865691*d^12*K0*K1*M^5*
        Sqrt[Pi/1001]*u^10)/(15634845321854976000*b^3) - 
      (33978173*d^18*K0*K1*M^5*Sqrt[Pi/1001]*u^10)/(166838418800640*b^3) + 
      (914596163927*d^12*K0*M^5*Sqrt[(11*Pi)/91]*u^10)/
       (268986586182451200*b^3*E^u) + (1043510376893*d^16*K0*K1*M^5*
        Sqrt[(11*Pi)/91]*u^10)/(1786839465354854400*b^3) + 
      (7396467421495847*d^8*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^10)/
       (38218510786756608000*b^3) - (2128419993509*d^14*K0*K1*M^5*
        Sqrt[(13*Pi)/77]*u^10)/(893419732677427200*b^3) + 
      (37740366926487073*K0*M^5*Sqrt[Pi/1001]*u^11)/(714392732177921212416000*
        b^3*E^u) + (1774155893747521477*d^2*K0*M^5*Sqrt[Pi/1001]*u^11)/
       (714392732177921212416000*b^3*E^u) + 
      (6671063425875523*d^4*K0*M^5*Sqrt[Pi/1001]*u^11)/
       (713679053124796416000*b^3*E^u) - (225464325025618997*d^6*K0*M^5*
        Sqrt[Pi/1001]*u^11)/(31060553572953096192000*b^3*E^u) - 
      (76734723105193*d^8*K0*M^5*Sqrt[Pi/1001]*u^11)/(4359375940063592448*b^3*
        E^u) + (220297629871049*d^10*K0*M^5*Sqrt[Pi/1001]*u^11)/
       (32054234853408768000*b^3*E^u) + (401388107*d^14*K0*M^5*Sqrt[Pi/1001]*
        u^11)/(3842665516892160*b^3*E^u) - 
      (126679412908493*K0^2*M^5*Sqrt[Pi/1001]*u^11)/(388831805395697664000*
        b^3) - (36931499644265951*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (1788626304820209254400*b^3) - (10000459339675747*d^4*K0^2*M^5*
        Sqrt[Pi/1001]*u^11)/(101626494592057344000*b^3) + 
      (64638842222495969*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (1490521920683507712000*b^3) + (8026761112826623*d^8*K0^2*M^5*
        Sqrt[Pi/1001]*u^11)/(38218510786756608000*b^3) - 
      (832702086465959*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (15634845321854976000*b^3) - (32197758425213*d^12*K0^2*M^5*
        Sqrt[Pi/1001]*u^11)/(411443297943552000*b^3) - 
      (145203437881*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^11)/
       (47022091193548800*b^3) + (218303472229*d^16*K0^2*M^5*Sqrt[Pi/1001]*
        u^11)/(357367893070970880*b^3) - (11610994319*d^18*K0^2*M^5*
        Sqrt[Pi/1001]*u^11)/(595613155118284800*b^3) + 
      (2116340120390471*K1*M^5*Sqrt[Pi/1001]*u^11)/(36951348216099373056000*
        b^3*E^u) + (126737101346321239*d^2*K1*M^5*Sqrt[Pi/1001]*u^11)/
       (47626182145194747494400*b^3*E^u) + (21077304222130007*d^4*K1*M^5*
        Sqrt[Pi/1001]*u^11)/(2111505612348535603200*b^3*E^u) - 
      (723766188894908651*d^6*K1*M^5*Sqrt[Pi/1001]*u^11)/
       (93181660718859288576000*b^3*E^u) - 
      (930412995647981*d^8*K1*M^5*Sqrt[Pi/1001]*u^11)/(49538362955268096000*
        b^3*E^u) + (2108354145327413*d^10*K1*M^5*Sqrt[Pi/1001]*u^11)/
       (288488113680678912000*b^3*E^u) + (1450379507257*d^12*K1*M^5*
        Sqrt[Pi/1001]*u^11)/(224155488485376000*b^3*E^u) + 
      (6847034377*d^14*K1*M^5*Sqrt[Pi/1001]*u^11)/(57639982753382400*b^3*
        E^u) - (942285013*d^16*K1*M^5*Sqrt[Pi/1001]*u^11)/
       (19213327584460800*b^3*E^u) - (1317620300251183*K1^2*M^5*Sqrt[Pi/1001]*
        u^11)/(2682939457230313881600*b^3) - 
      (333166533781738541*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (13414697286151569408000*b^3) - (2761654047201377*d^4*K1^2*M^5*
        Sqrt[Pi/1001]*u^11)/(24390358702093762560*b^3) + 
      (1114077016471377047*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (22357828810252615680000*b^3) + (210303752495033531*d^8*K1^2*M^5*
        Sqrt[Pi/1001]*u^11)/(859916492702023680000*b^3) - 
      (9526114660308671*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (156348453218549760000*b^3) - (348205181273*d^14*K1^2*M^5*
        Sqrt[Pi/1001]*u^11)/(92422730966630400*b^3) + 
      (105030583811*d^16*K1^2*M^5*Sqrt[Pi/1001]*u^11)/
       (141066273580646400*b^3) - (1777181743*d^18*K1^2*M^5*Sqrt[Pi/1001]*
        u^11)/(74451644389785600*b^3) + (73907070949*d^12*K0*M^5*
        Sqrt[(11*Pi)/91]*u^11)/(134493293091225600*b^3*E^u) - 
      (391706032877399*d^12*K1^2*M^5*Sqrt[(11*Pi)/91]*u^11)/
       (46904535965564928000*b^3) - (10953247*d^16*K0*M^5*Sqrt[(13*Pi)/77]*
        u^11)/(3202221264076800*b^3*E^u) + 
      (12731202881119*K0*M^5*Sqrt[Pi/1001]*u^12)/(1478053928643974922240*b^3*
        E^u) + (29190339162241223*d^2*K0*M^5*Sqrt[Pi/1001]*u^12)/
       (89299091522240151552000*b^3*E^u) + 
      (681974666166109*d^4*K0*M^5*Sqrt[Pi/1001]*u^12)/(577364815876552704000*
        b^3*E^u) - (223470590572661*d^6*K0*M^5*Sqrt[Pi/1001]*u^12)/
       (237708318160355328000*b^3*E^u) - (898583490221567*d^8*K0*M^5*
        Sqrt[Pi/1001]*u^12)/(408691494380961792000*b^3*E^u) + 
      (2677128158641*d^10*K0*M^5*Sqrt[Pi/1001]*u^12)/(3278274019098624000*b^3*
        E^u) + (33108077867*d^12*K0*M^5*Sqrt[Pi/1001]*u^12)/
       (42029154091008000*b^3*E^u) + (185140951*d^14*K0*M^5*Sqrt[Pi/1001]*
        u^12)/(7204997844172800*b^3*E^u) - 
      (76443019*d^16*K0*M^5*Sqrt[Pi/1001]*u^12)/(9606663792230400*b^3*E^u) + 
      (32598416891149*K1*M^5*Sqrt[Pi/1001]*u^12)/(3707920755248726016000*b^3*
        E^u) + (1888433411817991*d^2*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (5467291317688172544000*b^3*E^u) + (82956778352487881*d^4*K1*M^5*
        Sqrt[Pi/1001]*u^12)/(66974318641680113664000*b^3*E^u) - 
      (11531689254378487*d^6*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (11647707589857411072000*b^3*E^u) - 
      (941317446021857*d^8*K1*M^5*Sqrt[Pi/1001]*u^12)/(408691494380961792000*
        b^3*E^u) + (6148174877893*d^10*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (7212202842016972800*b^3*E^u) + (20907394973*d^12*K1*M^5*Sqrt[Pi/1001]*
        u^12)/(25217492454604800*b^3*E^u) + 
      (199056509*d^14*K1*M^5*Sqrt[Pi/1001]*u^12)/(7204997844172800*b^3*E^u) - 
      (1907529005281*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/(16520563160285184000*
        b^3) - (1712573346645571*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (268293945723031388160*b^3) - (1938704956469537*d^4*K0*K1*M^5*
        Sqrt[Pi/1001]*u^12)/(64493736952651776000*b^3) + 
      (31878281080912789*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (2794728601281576960000*b^3) + (14222102633622979*d^8*K0*K1*M^5*
        Sqrt[Pi/1001]*u^12)/(214979123175505920000*b^3) - 
      (1294104344497*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (89444195205120000*b^3) - (149619809659613*d^12*K0*K1*M^5*
        Sqrt[Pi/1001]*u^12)/(5863066995695616000*b^3) - 
      (419671661069*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^12)/
       (335032399754035200*b^3) + (5652858577*d^16*K0*K1*M^5*Sqrt[Pi/1001]*
        u^12)/(23105682741657600*b^3) - (21635233*d^18*K0*K1*M^5*
        Sqrt[(11*Pi)/91]*u^12)/(29780657755914240*b^3) - 
      (1758521*d^16*K1*M^5*Sqrt[(143*Pi)/7]*u^12)/(28819991376691200*b^3*
        E^u) + (917949236849*K0*M^5*Sqrt[Pi/1001]*u^13)/
       (2911926897464352768000*b^3*E^u) + (203152121277767*d^2*K0*M^5*
        Sqrt[Pi/1001]*u^13)/(5823853794928705536000*b^3*E^u) + 
      (1036402216393*d^4*K0*M^5*Sqrt[Pi/1001]*u^13)/(9562978316795904000*b^3*
        E^u) - (107967735866533*d^6*K0*M^5*Sqrt[Pi/1001]*u^13)/
       (1164770758985741107200*b^3*E^u) - (6762713246881*d^8*K0*M^5*
        Sqrt[Pi/1001]*u^13)/(34057624531746816000*b^3*E^u) + 
      (134131804343*d^10*K0*M^5*Sqrt[Pi/1001]*u^13)/(2003389678338048000*b^3*
        E^u) + (9819379727*d^12*K0*M^5*Sqrt[Pi/1001]*u^13)/
       (126087462273024000*b^3*E^u) + (15010003*d^14*K0*M^5*Sqrt[Pi/1001]*
        u^13)/(3602498922086400*b^3*E^u) - (4718629*d^16*K0*M^5*Sqrt[Pi/1001]*
        u^13)/(3602498922086400*b^3*E^u) - 
      (1043051657651*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(152439741888086016000*
        b^3) - (88773258516143*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^13)/
       (273769332370440192000*b^3) - (1052267484735853*d^4*K0^2*M^5*
        Sqrt[Pi/1001]*u^13)/(670734864307578470400*b^3) + 
      (147233600047487*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^13)/
       (349341075160197120000*b^3) + (517192035836339*d^8*K0^2*M^5*
        Sqrt[Pi/1001]*u^13)/(143319415450337280000*b^3) - 
      (46773190523747*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^13)/
       (78174226609274880000*b^3) - (1181367349777*d^12*K0^2*M^5*
        Sqrt[Pi/1001]*u^13)/(808698895958016000*b^3) - 
      (4232116313*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(47861771393433600*b^3) + 
      (12048240863*d^16*K0^2*M^5*Sqrt[Pi/1001]*u^13)/(670064799508070400*
        b^3) + (60502574771*K1*M^5*Sqrt[Pi/1001]*u^13)/
       (176480418028142592000*b^3*E^u) + (706875640997*d^2*K1*M^5*
        Sqrt[Pi/1001]*u^13)/(19477771889393664000*b^3*E^u) + 
      (59566223032663*d^4*K1*M^5*Sqrt[Pi/1001]*u^13)/(529441254084427776000*
        b^3*E^u) - (567798581474393*d^6*K1*M^5*Sqrt[Pi/1001]*u^13)/
       (5823853794928705536000*b^3*E^u) - (62898817765151*d^8*K1*M^5*
        Sqrt[Pi/1001]*u^13)/(306518620785721344000*b^3*E^u) + 
      (1267294158079*d^10*K1*M^5*Sqrt[Pi/1001]*u^13)/(18030507105042432000*
        b^3*E^u) + (10196100899*d^12*K1*M^5*Sqrt[Pi/1001]*u^13)/
       (126087462273024000*b^3*E^u) - (529127*d^16*K1*M^5*Sqrt[Pi/1001]*u^13)/
       (360249892208640*b^3*E^u) - (6174901986373*K1^2*M^5*Sqrt[Pi/1001]*
        u^13)/(838418580384473088000*b^3) - 
      (931420594371011*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^13)/
       (2682939457230313881600*b^3) - (210068809722193*d^4*K1^2*M^5*
        Sqrt[Pi/1001]*u^13)/(124210160056958976000*b^3) + 
      (583626259592261*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^13)/
       (1397364300640788480000*b^3) - (166789793453*d^14*K1^2*M^5*
        Sqrt[Pi/1001]*u^13)/(1675161998770176000*b^3) + 
      (2802802207*d^16*K1^2*M^5*Sqrt[Pi/1001]*u^13)/(134012959901614080*
        b^3) - (111838687*d^18*K1^2*M^5*Sqrt[Pi/1001]*u^13)/
       (157662305766604800*b^3) - (13907491*d^18*K0^2*M^5*Sqrt[(13*Pi)/77]*
        u^13)/(297806577559142400*b^3) + (43219578298381*d^8*K1^2*M^5*
        Sqrt[(13*Pi)/77]*u^13)/(143319415450337280000*b^3) - 
      (10977205246669*d^10*K1^2*M^5*Sqrt[(13*Pi)/77]*u^13)/
       (234522679827824640000*b^3) - (964757231969*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/77]*u^13)/(7817422660927488000*b^3) + 
      (47*d^14*K1*M^5*Sqrt[(77*Pi)/13]*u^13)/(934015795200*b^3*E^u) + 
      (6626109401*K0*M^5*Sqrt[Pi/1001]*u^14)/(116477075898574110720*b^3*
        E^u) + (3797172598489*d^2*K0*M^5*Sqrt[Pi/1001]*u^14)/
       (1455963448732176384000*b^3*E^u) + (9995613560773*d^4*K0*M^5*
        Sqrt[Pi/1001]*u^14)/(1455963448732176384000*b^3*E^u) - 
      (530025061669*d^6*K0*M^5*Sqrt[Pi/1001]*u^14)/(53924572175265792000*b^3*
        E^u) - (407336027489*d^8*K0*M^5*Sqrt[Pi/1001]*u^14)/
       (38314827598215168000*b^3*E^u) + (35825359697*d^10*K0*M^5*
        Sqrt[Pi/1001]*u^14)/(4507626776260608000*b^3*E^u) + 
      (47984221*d^12*K0*M^5*Sqrt[Pi/1001]*u^14)/(10507288522752000*b^3*E^u) - 
      (31121*d^14*K0*M^5*Sqrt[Pi/1001]*u^14)/(25732135157760*b^3*E^u) - 
      (675379*d^16*K0*M^5*Sqrt[Pi/1001]*u^14)/(1801249461043200*b^3*E^u) + 
      (162424678193*K1*M^5*Sqrt[Pi/1001]*u^14)/(2911926897464352768000*b^3*
        E^u) + (363828207401*d^2*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (132360313521106944000*b^3*E^u) + (874481526911*d^4*K1*M^5*
        Sqrt[Pi/1001]*u^14)/(111997188364013568000*b^3*E^u) - 
      (562634334133*d^6*K1*M^5*Sqrt[Pi/1001]*u^14)/(58238537949287055360*b^3*
        E^u) - (119004784141*d^8*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (9578706899553792000*b^3*E^u) + (31859369291*d^10*K1*M^5*Sqrt[Pi/1001]*
        u^14)/(4507626776260608000*b^3*E^u) + 
      (174009529*d^12*K1*M^5*Sqrt[Pi/1001]*u^14)/(31521865568256000*b^3*
        E^u) - (702833*d^14*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (900624730521600*b^3*E^u) - (86369*d^16*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (257321351577600*b^3*E^u) - (3459061409513*K0*K1*M^5*Sqrt[Pi/1001]*
        u^14)/(3353674321537892352000*b^3) - 
      (150871738757759*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (3353674321537892352000*b^3) - (200165931794287*d^4*K0*K1*M^5*
        Sqrt[Pi/1001]*u^14)/(838418580384473088000*b^3) - 
      (2069194814581*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/
       (465788100213596160000*b^3) + (99608547811*d^8*K0*K1*M^5*Sqrt[Pi/1001]*
        u^14)/(164231568506880000*b^3) - (9272135591*d^12*K0*K1*M^5*
        Sqrt[Pi/1001]*u^14)/(33503239975403520*b^3) - 
      (848212949*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/(39884809494528000*b^3) + 
      (522500581*d^16*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/(95723542786867200*b^3) - 
      (132758987*d^18*K0*K1*M^5*Sqrt[Pi/1001]*u^14)/(670064799508070400*
        b^3) - (2670482069*d^10*K0*K1*M^5*Sqrt[(11*Pi)/91]*u^14)/
       (1196544284835840000*b^3) - (K0*M^5*Sqrt[Pi/1001]*u^15)/
       (488620188000*b^3*E^u) + (52731967*d^2*K0*M^5*Sqrt[Pi/1001]*u^15)/
       (182451559991500800*b^3*E^u) + (1069405039*d^4*K0*M^5*Sqrt[Pi/1001]*
        u^15)/(547354679974502400*b^3*E^u) + 
      (439757*d^6*K0*M^5*Sqrt[Pi/1001]*u^15)/(1007277659136000*b^3*E^u) - 
      (10315031381*d^8*K0*M^5*Sqrt[Pi/1001]*u^15)/(2736773399872512000*b^3*
        E^u) - (5414989*d^10*K0*M^5*Sqrt[Pi/1001]*u^15)/
       (2824327554048000*b^3*E^u) + (2243687*d^12*K0*M^5*Sqrt[Pi/1001]*u^15)/
       (1125780913152000*b^3*E^u) + (209329*d^14*K0*M^5*Sqrt[Pi/1001]*u^15)/
       (225156182630400*b^3*E^u) + (19427*d^16*K0*M^5*Sqrt[Pi/1001]*u^15)/
       (225156182630400*b^3*E^u) - (54015576911*K0^2*M^5*Sqrt[Pi/1001]*u^15)/
       (3353674321537892352000*b^3) - (2087775195983*d^2*K0^2*M^5*
        Sqrt[Pi/1001]*u^15)/(3353674321537892352000*b^3) - 
      (48473308669*d^4*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(11031823426111488000*
        b^3) - (2987989710613*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^15)/
       (1397364300640788480000*b^3) + (162059491667*d^8*K0^2*M^5*
        Sqrt[Pi/1001]*u^15)/(12645830775029760000*b^3) + 
      (3688843981*d^10*K0^2*M^5*Sqrt[Pi/1001]*u^15)/(2021747239895040000*
        b^3) - (7324766803*d^12*K0^2*M^5*Sqrt[Pi/1001]*u^15)/
       (977177832615936000*b^3) - (11172683*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^15)/
       (49269470552064000*b^3) + (37414357*d^16*K0^2*M^5*Sqrt[Pi/1001]*u^15)/
       (134012959901614080*b^3) - (17097323*d^18*K0^2*M^5*Sqrt[Pi/1001]*u^15)/
       (670064799508070400*b^3) - (K1*M^5*Sqrt[Pi/1001]*u^15)/
       (462903336000*b^3*E^u) + (111041159*d^2*K1*M^5*Sqrt[Pi/1001]*u^15)/
       (390967628553216000*b^3*E^u) + (348170533*d^4*K1*M^5*Sqrt[Pi/1001]*
        u^15)/(182451559991500800*b^3*E^u) + 
      (1415179*d^6*K1*M^5*Sqrt[Pi/1001]*u^15)/(3827655104716800*b^3*E^u) - 
      (3326530759*d^8*K1*M^5*Sqrt[Pi/1001]*u^15)/(912257799957504000*b^3*
        E^u) - (97247159*d^10*K1*M^5*Sqrt[Pi/1001]*u^15)/
       (53662223526912000*b^3*E^u) + (87167*d^12*K1*M^5*Sqrt[Pi/1001]*u^15)/
       (45031236526080*b^3*E^u) + (11681*d^14*K1*M^5*Sqrt[Pi/1001]*u^15)/
       (13244481331200*b^3*E^u) + (43*d^16*K1*M^5*Sqrt[Pi/1001]*u^15)/
       (529779253248*b^3*E^u) - (31290001*K1^2*M^5*Sqrt[Pi/1001]*u^15)/
       (2129317029547868160*b^3) - (2525682465101*d^2*K1^2*M^5*Sqrt[Pi/1001]*
        u^15)/(3353674321537892352000*b^3) - 
      (2316715478767*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(419209290192236544000*
        b^3) - (439171596751*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^15)/
       (155262700071198720000*b^3) + (10009830433061*d^8*K1^2*M^5*
        Sqrt[Pi/1001]*u^15)/(644937369526517760000*b^3) + 
      (199038260587*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^15)/(58630669956956160000*
        b^3) - (207668099*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^15)/
       (279193666461696000*b^3) + (2953519*d^16*K1^2*M^5*Sqrt[Pi/1001]*u^15)/
       (7701894247219200*b^3) - (1255441979*d^12*K1^2*M^5*Sqrt[(11*Pi)/91]*
        u^15)/(1465766748923904000*b^3) - 
      (652163*d^18*K1^2*M^5*Sqrt[(11*Pi)/91]*u^15)/(670064799508070400*b^3) - 
      (K0*M^5*Sqrt[Pi/1001]*u^16)/(4397581692000*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/1001]*u^16)/(10993954230*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/1001]*u^16)/(8725360500*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/1001]*u^16)/(10470432600*b^3*E^u) - 
      (d^16*K0*M^5*Sqrt[Pi/1001]*u^16)/(97724037600*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/1001]*u^16)/(4397581692000*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/1001]*u^16)/(10993954230*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/1001]*u^16)/(8725360500*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/1001]*u^16)/(10470432600*b^3*E^u) - 
      (d^16*K1*M^5*Sqrt[Pi/1001]*u^16)/(97724037600*b^3*E^u) + 
      (46652357*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(19054967736010752000*b^3) - 
      (1381553273*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(5240116127402956800*
        b^3) - (13220080421*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/
       (5822351252669952000*b^3) - (17000420011*d^6*K0*K1*M^5*Sqrt[Pi/1001]*
        u^16)/(12476466970007040000*b^3) + 
      (24878994277*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/(4478731732823040000*
        b^3) + (1835230471*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^16)/
       (610736145384960000*b^3) - (10063723*d^12*K0*K1*M^5*Sqrt[Pi/1001]*
        u^16)/(2527184049868800*b^3) + (10301*d^18*K0*K1*M^5*Sqrt[Pi/1001]*
        u^16)/(299136071208960*b^3) - (d^6*K0*M^5*Sqrt[(7*Pi)/143]*u^16)/
       (52352163000*b^3*E^u) - (d^6*K1*M^5*Sqrt[(7*Pi)/143]*u^16)/
       (52352163000*b^3*E^u) - (d^2*K0*M^5*Sqrt[(11*Pi)/91]*u^16)/
       (1099395423000*b^3*E^u) + (d^10*K0*M^5*Sqrt[(11*Pi)/91]*u^16)/
       (52352163000*b^3*E^u) - (d^2*K1*M^5*Sqrt[(11*Pi)/91]*u^16)/
       (1099395423000*b^3*E^u) + (d^10*K1*M^5*Sqrt[(11*Pi)/91]*u^16)/
       (52352163000*b^3*E^u) - (5497*d^14*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^16)/
       (73420494336000*b^3) + (30493*d^16*K0*K1*M^5*Sqrt[(13*Pi)/77]*u^16)/
       (1551075924787200*b^3) + (d^8*K0*M^5*Sqrt[(77*Pi)/13]*u^16)/
       (314112978000*b^3*E^u) + (d^8*K1*M^5*Sqrt[(77*Pi)/13]*u^16)/
       (314112978000*b^3*E^u) + (107*K0^2*M^5*Sqrt[Pi/1001]*u^17)/
       (315898006233600*b^3) + (66341029*d^2*K0^2*M^5*Sqrt[Pi/1001]*u^17)/
       (64493736952651776000*b^3) - (27762199*d^4*K0^2*M^5*Sqrt[Pi/1001]*
        u^17)/(2303347748308992000*b^3) - 
      (5205224107*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^17)/(80617171190814720000*
        b^3) - (9393969491*d^8*K0^2*M^5*Sqrt[Pi/1001]*u^17)/
       (80617171190814720000*b^3) + (38945527*d^12*K0^2*M^5*Sqrt[Pi/1001]*
        u^17)/(293153349784780800*b^3) - (357727*d^16*K0^2*M^5*Sqrt[Pi/1001]*
        u^17)/(5982721424179200*b^3) - (134429*d^18*K0^2*M^5*Sqrt[Pi/1001]*
        u^17)/(23930885696716800*b^3) + (149*K1^2*M^5*Sqrt[Pi/1001]*u^17)/
       (410753249953200*b^3) + (420293*d^2*K1^2*M^5*Sqrt[Pi/1001]*u^17)/
       (207820849471488000*b^3) - (1904099*d^4*K1^2*M^5*Sqrt[Pi/1001]*u^17)/
       (48370302714488832000*b^3) - (469147121*d^6*K1^2*M^5*Sqrt[Pi/1001]*
        u^17)/(14226559621908480000*b^3) - 
      (32669743801*d^8*K1^2*M^5*Sqrt[Pi/1001]*u^17)/(241851513572444160000*
        b^3) + (7259832211*d^10*K1^2*M^5*Sqrt[Pi/1001]*u^17)/
       (43973002467717120000*b^3) + (38483447*d^12*K1^2*M^5*Sqrt[Pi/1001]*
        u^17)/(293153349784780800*b^3) - (1733819*d^14*K1^2*M^5*Sqrt[Pi/1001]*
        u^17)/(23266138871808000*b^3) - (2138681*d^16*K1^2*M^5*Sqrt[Pi/1001]*
        u^17)/(41879049969254400*b^3) - (849227*d^18*K1^2*M^5*Sqrt[Pi/1001]*
        u^17)/(167516199877017600*b^3) + (17859203*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/91]*u^17)/(862215734661120000*b^3) - 
      (63559*d^14*K0^2*M^5*Sqrt[(11*Pi)/91]*u^17)/(6754685478912000*b^3) + 
      (1453*K0*K1*M^5*Sqrt[Pi/1001]*u^18)/(30231439196555520*b^3) + 
      (1522897*d^2*K0*K1*M^5*Sqrt[Pi/1001]*u^18)/(755785979913888000*b^3) + 
      (115229*d^4*K0*K1*M^5*Sqrt[Pi/1001]*u^18)/(4723662374461800*b^3) + 
      (689071*d^6*K0*K1*M^5*Sqrt[Pi/1001]*u^18)/(10735596305595000*b^3) - 
      (70593667*d^8*K0*K1*M^5*Sqrt[Pi/1001]*u^18)/(1889464949784720000*b^3) - 
      (21951109*d^10*K0*K1*M^5*Sqrt[Pi/1001]*u^18)/(171769540889520000*b^3) - 
      (9739*d^12*K0*K1*M^5*Sqrt[Pi/1001]*u^18)/(2862825681492000*b^3) + 
      (24119*d^14*K0*K1*M^5*Sqrt[Pi/1001]*u^18)/(408975097356000*b^3) + 
      (11659*d^16*K0*K1*M^5*Sqrt[Pi/1001]*u^18)/(654360155769600*b^3) + 
      (d^18*K0*K1*M^5*Sqrt[(7*Pi)/143]*u^18)/(6232001483520*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/1001]*u^19)/(36353341987200*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/1001]*u^19)/(2726500649040*b^3) - 
      (137*d^6*K0^2*M^5*Sqrt[Pi/1001]*u^19)/(136325032452000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/1001]*u^19)/(4009559778000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/1001]*u^19)/(4009559778000*b^3) - 
      (137*d^14*K0^2*M^5*Sqrt[Pi/1001]*u^19)/(136325032452000*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/1001]*u^19)/(2726500649040*b^3) - 
      (d^18*K0^2*M^5*Sqrt[Pi/1001]*u^19)/(36353341987200*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/1001]*u^19)/(36353341987200*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/1001]*u^19)/(2726500649040*b^3) - 
      (137*d^6*K1^2*M^5*Sqrt[Pi/1001]*u^19)/(136325032452000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/1001]*u^19)/(4009559778000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/1001]*u^19)/(4009559778000*b^3) - 
      (137*d^14*K1^2*M^5*Sqrt[Pi/1001]*u^19)/(136325032452000*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/1001]*u^19)/(2726500649040*b^3) - 
      (d^18*K1^2*M^5*Sqrt[Pi/1001]*u^19)/(36353341987200*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/91]*u^19)/(4783334472000*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/91]*u^19)/(4783334472000*b^3))/Pi}, 6, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_12_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((5*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(6264832*b^2) + 
      (15*d^2*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(447488*b^2) + 
      (555*d^4*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(6264832*b^2) - 
      (11*d^6*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(82432*b^2) - 
      (99*d^8*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(894976*b^2) + 
      (297*d^10*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(3132416*b^2) + 
      (165*d^12*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(6264832*b^2) - 
      (K1^2*M^4*Sqrt[13/(187*Pi)]*u^2)/(391552*b^2) + 
      (113*d^6*K1^2*M^4*Sqrt[13/(187*Pi)]*u^2)/(195776*b^2) + 
      (37*d^8*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(783104*b^2) - 
      (15*d^10*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(391552*b^2) - 
      (9*d^12*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(783104*b^2) - 
      (745*d^2*K1^2*M^4*u^2)/(391552*Sqrt[2431]*b^2*Sqrt[Pi]) - 
      (9*K1^2*M^4*u^2)/(783104*b^2*Sqrt[2431*Pi]) - (4065*d^4*K1^2*M^4*u^2)/
       (783104*b^2*Sqrt[2431*Pi]) - (170167*d^2*K0*K1*M^4*Sqrt[11/(221*Pi)]*
        u^3)/(3946844160*b^2) + (152011*d^8*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^3)/
       (877076480*b^2) - (55999*d^10*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^3)/
       (438538240*b^2) - (23053*d^12*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^3)/
       (526245888*b^2) + (92723*d^6*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^3)/
       (657807360*b^2) - (85873*K0*K1*M^4*u^3)/(7893688320*b^2*
        Sqrt[2431*Pi]) - (10792783*d^4*K0*K1*M^4*u^3)/
       (7893688320*b^2*Sqrt[2431*Pi]) + (62347*d^4*K0^2*M^4*Sqrt[11/(221*Pi)]*
        u^4)/(15787376640*b^2) - (12349*d^8*K0^2*M^4*Sqrt[11/(221*Pi)]*u^4)/
       (1754152960*b^2) + (3641*d^10*K0^2*M^4*Sqrt[11/(221*Pi)]*u^4)/
       (877076480*b^2) + (62371*d^2*K1^2*M^4*Sqrt[11/(221*Pi)]*u^4)/
       (877076480*b^2) + (1591*d^2*K0^2*M^4*Sqrt[13/(187*Pi)]*u^4)/
       (7893688320*b^2) + (925*d^12*K0^2*M^4*Sqrt[13/(187*Pi)]*u^4)/
       (1052491776*b^2) + (25245151*d^4*K1^2*M^4*Sqrt[13/(187*Pi)]*u^4)/
       (157873766400*b^2) + (413163*d^2*K1^2*M^4*u^4)/(8770764800*Sqrt[2431]*
        b^2*Sqrt[Pi]) - (2713*K0^2*M^4*u^4)/(15787376640*b^2*Sqrt[2431*Pi]) - 
      (33601*d^6*K0^2*M^4*u^4)/(1315614720*b^2*Sqrt[2431*Pi]) + 
      (168407*K1^2*M^4*u^4)/(8309145600*b^2*Sqrt[2431*Pi]) - 
      (26176489*d^6*K1^2*M^4*u^4)/(7893688320*b^2*Sqrt[2431*Pi]) - 
      (77251121*d^8*K1^2*M^4*u^4)/(31574753280*b^2*Sqrt[2431*Pi]) + 
      (35649673*d^10*K1^2*M^4*u^4)/(15787376640*b^2*Sqrt[2431*Pi]) + 
      (18194089*d^12*K1^2*M^4*u^4)/(31574753280*b^2*Sqrt[2431*Pi]) + 
      (384983*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^5)/(315747532800*b^2) + 
      (22925701*d^4*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^5)/(157873766400*b^2) + 
      (8639*d^12*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^5)/(196116480*b^2) - 
      (1243859*d^6*K0*K1*M^4*Sqrt[17/(143*Pi)]*u^5)/(7893688320*b^2) - 
      (130217*d^8*K0*K1*M^4*Sqrt[17/(143*Pi)]*u^5)/(902135808*b^2) + 
      (6397*K0*K1*M^4*u^5)/(4576051200*b^2*Sqrt[2431*Pi]) + 
      (355301*d^2*K0*K1*M^4*u^5)/(536985600*b^2*Sqrt[2431*Pi]) + 
      (4500997*d^10*K0*K1*M^4*u^5)/(2255339520*b^2*Sqrt[2431*Pi]) + 
      (457841*d^4*K0^2*M^4*Sqrt[11/(221*Pi)]*u^6)/(13156147200*b^2) - 
      (163927*d^8*K0^2*M^4*Sqrt[13/(187*Pi)]*u^6)/(3946844160*b^2) - 
      (1017769*d^6*K1^2*M^4*Sqrt[187/(13*Pi)]*u^6)/(157873766400*b^2) + 
      (182173*d^2*K0^2*M^4*u^6)/(1716019200*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (20082323*d^2*K1^2*M^4*u^6)/(105249177600*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (181*Sqrt[2431]*d^2*K1^2*M^4*u^6)/(7016611840*b^2*Sqrt[Pi]) + 
      (17287*K0^2*M^4*u^6)/(9867110400*b^2*Sqrt[2431*Pi]) - 
      (259397*d^6*K0^2*M^4*u^6)/(563834880*b^2*Sqrt[2431*Pi]) + 
      (3058919*d^10*K0^2*M^4*u^6)/(7893688320*b^2*Sqrt[2431*Pi]) + 
      (192233*d^12*K0^2*M^4*u^6)/(1578737664*b^2*Sqrt[2431*Pi]) + 
      (530897*K1^2*M^4*u^6)/(78936883200*b^2*Sqrt[2431*Pi]) + 
      (46773907*d^4*K1^2*M^4*u^6)/(78936883200*b^2*Sqrt[2431*Pi]) + 
      (39044779*d^6*K1^2*M^4*u^6)/(157873766400*b^2*Sqrt[2431*Pi]) - 
      (57179273*d^8*K1^2*M^4*u^6)/(78936883200*b^2*Sqrt[2431*Pi]) + 
      (8489207*d^10*K1^2*M^4*u^6)/(13156147200*b^2*Sqrt[2431*Pi]) + 
      (14566373*d^12*K1^2*M^4*u^6)/(78936883200*b^2*Sqrt[2431*Pi]) + 
      (869473*d^4*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^7)/(30071193600*b^2) + 
      (108397*K0*K1*M^4*u^7)/(39468441600*b^2*Sqrt[2431*Pi]) + 
      (49337*d^2*K0*K1*M^4*u^7)/(402739200*b^2*Sqrt[2431*Pi]) + 
      (16317289*d^4*K0*K1*M^4*u^7)/(631495065600*b^2*Sqrt[2431*Pi]) - 
      (607501*d^6*K0*K1*M^4*u^7)/(1233388800*b^2*Sqrt[2431*Pi]) - 
      (2495951*d^8*K0*K1*M^4*u^7)/(5638348800*b^2*Sqrt[2431*Pi]) + 
      (202093*d^10*K0*K1*M^4*u^7)/(563834880*b^2*Sqrt[2431*Pi]) + 
      (67443*d^12*K0*K1*M^4*u^7)/(626483200*b^2*Sqrt[2431*Pi]) - 
      (125*d^6*K1^2*M^4*Sqrt[13/(187*Pi)]*u^8)/(21926912*b^2) + 
      (K0^2*M^4*Sqrt[17/(143*Pi)]*u^8)/(249274368*b^2) + 
      (33653*d^2*K0^2*M^4*u^8)/(2574028800*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (46961*d^2*K1^2*M^4*u^8)/(2368106496*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (2731*K0^2*M^4*u^8)/(19734220800*b^2*Sqrt[2431*Pi]) + 
      (5095931*d^4*K0^2*M^4*u^8)/(118405324800*b^2*Sqrt[2431*Pi]) - 
      (11861*d^6*K0^2*M^4*u^8)/(205564800*b^2*Sqrt[2431*Pi]) - 
      (85739*d^8*K0^2*M^4*u^8)/(1578737664*b^2*Sqrt[2431*Pi]) + 
      (847663*d^10*K0^2*M^4*u^8)/(19734220800*b^2*Sqrt[2431*Pi]) + 
      (502651*d^12*K0^2*M^4*u^8)/(39468441600*b^2*Sqrt[2431*Pi]) + 
      (3481*K1^2*M^4*u^8)/(6231859200*b^2*Sqrt[2431*Pi]) + 
      (5825773*d^4*K1^2*M^4*u^8)/(118405324800*b^2*Sqrt[2431*Pi]) - 
      (287813*d^8*K1^2*M^4*u^8)/(4385382400*b^2*Sqrt[2431*Pi]) + 
      (1071121*d^10*K1^2*M^4*u^8)/(19734220800*b^2*Sqrt[2431*Pi]) + 
      (208807*d^12*K1^2*M^4*u^8)/(13156147200*b^2*Sqrt[2431*Pi]) + 
      (38509*d^4*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^9)/(22200998400*b^2) + 
      (179*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^9)/(23681064960*b^2) + 
      (19727*K0*K1*M^4*u^9)/(355215974400*b^2*Sqrt[2431*Pi]) + 
      (1711*d^2*K0*K1*M^4*u^9)/(253725696*b^2*Sqrt[2431*Pi]) - 
      (198269*d^6*K0*K1*M^4*u^9)/(7400332800*b^2*Sqrt[2431*Pi]) - 
      (7741*d^8*K0*K1*M^4*u^9)/(302054400*b^2*Sqrt[2431*Pi]) + 
      (8741*d^10*K0*K1*M^4*u^9)/(422876160*b^2*Sqrt[2431*Pi]) + 
      (113*d^12*K0*K1*M^4*u^9)/(19577600*b^2*Sqrt[2431*Pi]) + 
      (307*d^4*K0^2*M^4*Sqrt[11/(221*Pi)]*u^10)/(2336947200*b^2) + 
      (1721*d^2*K0^2*M^4*Sqrt[13/(187*Pi)]*u^10)/(44401996800*b^2) + 
      (937*d^4*K1^2*M^4*Sqrt[13/(187*Pi)]*u^10)/(7400332800*b^2) - 
      (17*d^8*K0^2*M^4*Sqrt[221/(11*Pi)]*u^10)/(1850083200*b^2) + 
      (439*d^2*K1^2*M^4*u^10)/(778982400*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (241*K0^2*M^4*u^10)/(22200998400*b^2*Sqrt[2431*Pi]) - 
      (14629*d^6*K0^2*M^4*u^10)/(7400332800*b^2*Sqrt[2431*Pi]) + 
      (24083*d^10*K0^2*M^4*u^10)/(14800665600*b^2*Sqrt[2431*Pi]) + 
      (83*d^12*K0^2*M^4*u^10)/(197342208*b^2*Sqrt[2431*Pi]) + 
      (181*K1^2*M^4*u^10)/(14800665600*b^2*Sqrt[2431*Pi]) - 
      (16547*d^6*K1^2*M^4*u^10)/(7400332800*b^2*Sqrt[2431*Pi]) - 
      (34183*d^8*K1^2*M^4*u^10)/(14800665600*b^2*Sqrt[2431*Pi]) + 
      (27409*d^10*K1^2*M^4*u^10)/(14800665600*b^2*Sqrt[2431*Pi]) + 
      (97*d^12*K1^2*M^4*u^10)/(205564800*b^2*Sqrt[2431*Pi]) + 
      (K0*K1*M^4*Sqrt[13/(187*Pi)]*u^11)/(22200998400*b^2) - 
      (71*d^6*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^11)/(1850083200*b^2) + 
      (d^12*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^11)/(2466777600*b^2) - 
      (d^8*K0*K1*M^4*Sqrt[143/(17*Pi)]*u^11)/(7400332800*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[143/(17*Pi)]*u^11)/(3700166400*b^2) + 
      (K0*K1*M^4*u^11)/(462520800*b^2*Sqrt[2431*Pi]) + 
      (1289*d^2*K0*K1*M^4*u^11)/(11100499200*b^2*Sqrt[2431*Pi]) + 
      (8563*d^4*K0*K1*M^4*u^11)/(22200998400*b^2*Sqrt[2431*Pi]) - 
      (d^8*K0*K1*M^4*u^11)/(1927170*b^2*Sqrt[2431*Pi]) + 
      (73*d^10*K0*K1*M^4*u^11)/(185008320*b^2*Sqrt[2431*Pi]) + 
      (29*d^12*K0*K1*M^4*u^11)/(308347200*b^2*Sqrt[2431*Pi]) + 
      (d^2*K0^2*M^4*u^12)/(308347200*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^12)/(308347200*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^12)/(61669440*b^2*Sqrt[2431*Pi]) - 
      (d^6*K0^2*M^4*u^12)/(51391200*b^2*Sqrt[2431*Pi]) - 
      (d^8*K0^2*M^4*u^12)/(51391200*b^2*Sqrt[2431*Pi]) + 
      (d^10*K0^2*M^4*u^12)/(61669440*b^2*Sqrt[2431*Pi]) + 
      (d^12*K0^2*M^4*u^12)/(308347200*b^2*Sqrt[2431*Pi]) + 
      (d^4*K1^2*M^4*u^12)/(61669440*b^2*Sqrt[2431*Pi]) - 
      (d^6*K1^2*M^4*u^12)/(51391200*b^2*Sqrt[2431*Pi]) - 
      (d^8*K1^2*M^4*u^12)/(51391200*b^2*Sqrt[2431*Pi]) + 
      (d^10*K1^2*M^4*u^12)/(61669440*b^2*Sqrt[2431*Pi]) + 
      (d^12*K1^2*M^4*u^12)/(308347200*b^2*Sqrt[2431*Pi]))/Pi, 0, 
    ((-229*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(56383488*b^2) - 
      (41*d^2*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(223744*b^2) - 
      (95117*d^4*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(169150464*b^2) + 
      (59429*d^6*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(84575232*b^2) + 
      (140503*d^8*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(169150464*b^2) - 
      (12199*d^10*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(21143808*b^2) - 
      (35387*d^12*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(169150464*b^2) + 
      (11*d^14*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(4451328*b^2) - 
      (11693*d^4*K1^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(21143808*b^2) + 
      (20047*d^8*K1^2*M^4*Sqrt[13/(187*Pi)]*u^2)/(84575232*b^2) - 
      (108410331191*d^2*K1^2*M^4*Sqrt[17/(143*Pi)]*u^2)/
       (1479853430415360*b^2) + (136441*d^6*K1^2*M^4*Sqrt[17/(143*Pi)]*u^2)/
       (169150464*b^2) - (6893*d^10*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/
       (169150464*b^2) - (13*d^12*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/
       (2013696*b^2) - (181*d^14*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/
       (56383488*b^2) - (1066707269711*d^2*K1^2*M^4*u^2)/
       (493284476805120*Sqrt[2431]*b^2*Sqrt[Pi]) - (7897*K1^2*M^4*u^2)/
       (84575232*b^2*Sqrt[2431*Pi]) - (1976941*d^10*K0*K1*M^4*
        Sqrt[11/(221*Pi)]*u^3)/(666029952*b^2) - 
      (213992603*d^12*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^3)/(213129584640*b^2) - 
      (197269*d^14*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^3)/(5608673280*b^2) - 
      (12032569*K0*K1*M^4*u^3)/(42625916928*b^2*Sqrt[2431*Pi]) - 
      (127461769*d^2*K0*K1*M^4*u^3)/(10656479232*b^2*Sqrt[2431*Pi]) - 
      (1388199667*d^4*K0*K1*M^4*u^3)/(42625916928*b^2*Sqrt[2431*Pi]) + 
      (71422531*d^6*K0*K1*M^4*u^3)/(1544417280*b^2*Sqrt[2431*Pi]) + 
      (1009921853*d^8*K0*K1*M^4*u^3)/(23681064960*b^2*Sqrt[2431*Pi]) - 
      (43129265*d^10*K0^2*M^4*Sqrt[11/(221*Pi)]*u^4)/(42625916928*b^2) - 
      (584665*K0^2*M^4*Sqrt[13/(187*Pi)]*u^4)/(85251833856*b^2) - 
      (132302461*d^12*K0^2*M^4*Sqrt[13/(187*Pi)]*u^4)/(426259169280*b^2) - 
      (165604847*d^2*K0^2*M^4*u^4)/(42625916928*Sqrt[2431]*b^2*Sqrt[Pi]) - 
      (66102234091*d^2*K1^2*M^4*u^4)/(6393887539200*Sqrt[2431]*b^2*
        Sqrt[Pi]) - (953181643*d^4*K0^2*M^4*u^4)/(85251833856*b^2*
        Sqrt[2431*Pi]) + (264468287*d^6*K0^2*M^4*u^4)/
       (17760798720*b^2*Sqrt[2431*Pi]) + (735232193*d^8*K0^2*M^4*u^4)/
       (47362129920*b^2*Sqrt[2431*Pi]) - (10054393*d^14*K0^2*M^4*u^4)/
       (106564792320*b^2*Sqrt[2431*Pi]) - (422756987*K1^2*M^4*u^4)/
       (1826825011200*b^2*Sqrt[2431*Pi]) - (8169708551*d^4*K1^2*M^4*u^4)/
       (260975001600*b^2*Sqrt[2431*Pi]) + (4626602179*d^6*K1^2*M^4*u^4)/
       (118405324800*b^2*Sqrt[2431*Pi]) + (195464803927*d^8*K1^2*M^4*u^4)/
       (4262591692800*b^2*Sqrt[2431*Pi]) - (2856305807*d^10*K1^2*M^4*u^4)/
       (92665036800*b^2*Sqrt[2431*Pi]) - (300223153*d^12*K1^2*M^4*u^4)/
       (24927436800*b^2*Sqrt[2431*Pi]) - (4768417*d^14*K1^2*M^4*u^4)/
       (25372569600*b^2*Sqrt[2431*Pi]) - (4045669597*d^10*K0*K1*M^4*
        Sqrt[13/(187*Pi)]*u^5)/(2131295846400*b^2) - 
      (2735347411*d^4*K0*K1*M^4*Sqrt[17/(143*Pi)]*u^5)/(1826825011200*b^2) - 
      (320107577*K0*K1*M^4*u^5)/(1826825011200*b^2*Sqrt[2431*Pi]) - 
      (51393630391*d^2*K0*K1*M^4*u^5)/(6393887539200*b^2*Sqrt[2431*Pi]) + 
      (592782859*d^6*K0*K1*M^4*u^5)/(19734220800*b^2*Sqrt[2431*Pi]) + 
      (165108507997*d^8*K0*K1*M^4*u^5)/(4262591692800*b^2*Sqrt[2431*Pi]) - 
      (1622280739*d^12*K0*K1*M^4*u^5)/(157873766400*b^2*Sqrt[2431*Pi]) - 
      (54097013*d^14*K0*K1*M^4*u^5)/(355215974400*b^2*Sqrt[2431*Pi]) - 
      (165421*d^14*K0^2*M^4*Sqrt[11/(221*Pi)]*u^6)/(64099123200*b^2) - 
      (1802002679*d^2*K1^2*M^4*Sqrt[13/(187*Pi)]*u^6)/(10230220062720*b^2) - 
      (954514303*d^4*K1^2*M^4*Sqrt[13/(187*Pi)]*u^6)/(1826825011200*b^2) - 
      (87412657*d^10*K1^2*M^4*Sqrt[17/(143*Pi)]*u^6)/(227338223616*b^2) - 
      (32647615471*d^2*K0^2*M^4*u^6)/(25575550156800*Sqrt[2431]*b^2*
        Sqrt[Pi]) - (652480657*K0^2*M^4*u^6)/(25575550156800*b^2*
        Sqrt[2431*Pi]) - (113841319117*d^4*K0^2*M^4*u^6)/
       (25575550156800*b^2*Sqrt[2431*Pi]) + (13480326149*d^6*K0^2*M^4*u^6)/
       (2841727795200*b^2*Sqrt[2431*Pi]) + (60844327391*d^8*K0^2*M^4*u^6)/
       (8525183385600*b^2*Sqrt[2431*Pi]) - (11915840597*d^10*K0^2*M^4*u^6)/
       (2841727795200*b^2*Sqrt[2431*Pi]) - (16248634709*d^12*K0^2*M^4*u^6)/
       (8525183385600*b^2*Sqrt[2431*Pi]) - (1369222013*K1^2*M^4*u^6)/
       (25575550156800*b^2*Sqrt[2431*Pi]) + (625853801*d^6*K1^2*M^4*u^6)/
       (75779407872*b^2*Sqrt[2431*Pi]) + (2515348403*d^8*K1^2*M^4*u^6)/
       (243576668160*b^2*Sqrt[2431*Pi]) - (872629441*d^12*K1^2*M^4*u^6)/
       (304470835200*b^2*Sqrt[2431*Pi]) - (802498913*d^14*K1^2*M^4*u^6)/
       (17050366771200*b^2*Sqrt[2431*Pi]) + 
      (175979057*d^6*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^7)/(473621299200*b^2) - 
      (526775069*d^12*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^7)/(4262591692800*b^2) - 
      (3688571*K0*K1*M^4*u^7)/(157873766400*b^2*Sqrt[2431*Pi]) - 
      (1590829979*d^2*K0*K1*M^4*u^7)/(1420863897600*b^2*Sqrt[2431*Pi]) - 
      (9931529*d^4*K0*K1*M^4*u^7)/(2706407424*b^2*Sqrt[2431*Pi]) + 
      (545927269*d^8*K0*K1*M^4*u^7)/(94724259840*b^2*Sqrt[2431*Pi]) - 
      (14498470787*d^10*K0*K1*M^4*u^7)/(4262591692800*b^2*Sqrt[2431*Pi]) - 
      (25573507*d^14*K0*K1*M^4*u^7)/(852518338560*b^2*Sqrt[2431*Pi]) - 
      (6199*d^12*K0^2*M^4*Sqrt[11/(221*Pi)]*u^8)/(356801760*b^2) + 
      (33604747859*K0^2*M^4*Sqrt[13/(187*Pi)]*u^8)/(598672478070374400*b^2) - 
      (53974427*d^4*K0^2*M^4*Sqrt[13/(187*Pi)]*u^8)/(1598471884800*b^2) - 
      (1456106503*d^2*K0^2*M^4*u^8)/(12787775078400*Sqrt[2431]*b^2*
        Sqrt[Pi]) - (1115326841*d^2*K1^2*M^4*u^8)/(6393887539200*Sqrt[2431]*
        b^2*Sqrt[Pi]) - (455407539133*K0^2*M^4*u^8)/(199557492690124800*b^2*
        Sqrt[2431*Pi]) + (30220243*d^6*K0^2*M^4*u^8)/
       (67660185600*b^2*Sqrt[2431*Pi]) + (12202711*d^8*K0^2*M^4*u^8)/
       (17760798720*b^2*Sqrt[2431*Pi]) - (4909082593*d^10*K0^2*M^4*u^8)/
       (12787775078400*b^2*Sqrt[2431*Pi]) - (55303231*d^14*K0^2*M^4*u^8)/
       (12787775078400*b^2*Sqrt[2431*Pi]) - (29825141*K1^2*M^4*u^8)/
       (6393887539200*b^2*Sqrt[2431*Pi]) - (1648974601*d^4*K1^2*M^4*u^8)/
       (3196943769600*b^2*Sqrt[2431*Pi]) + (1248237293*d^6*K1^2*M^4*u^8)/
       (2131295846400*b^2*Sqrt[2431*Pi]) + (1794588517*d^8*K1^2*M^4*u^8)/
       (2131295846400*b^2*Sqrt[2431*Pi]) - (206181137*d^10*K1^2*M^4*u^8)/
       (426259169280*b^2*Sqrt[2431*Pi]) - (64759459*d^12*K1^2*M^4*u^8)/
       (266411980800*b^2*Sqrt[2431*Pi]) - (512429*d^14*K1^2*M^4*u^8)/
       (85251833856*b^2*Sqrt[2431*Pi]) + (47643059*d^8*K0*K1*M^4*
        Sqrt[11/(221*Pi)]*u^9)/(1598471884800*b^2) - 
      (277847*K0*K1*M^4*u^9)/(228353126400*b^2*Sqrt[2431*Pi]) - 
      (2573897*d^2*K0*K1*M^4*u^9)/(44401996800*b^2*Sqrt[2431*Pi]) - 
      (105743849*d^4*K0*K1*M^4*u^9)/(532823961600*b^2*Sqrt[2431*Pi]) + 
      (9005651*d^6*K0*K1*M^4*u^9)/(44401996800*b^2*Sqrt[2431*Pi]) - 
      (7541063*d^10*K0*K1*M^4*u^9)/(42816211200*b^2*Sqrt[2431*Pi]) - 
      (450703991*d^12*K0*K1*M^4*u^9)/(4795415654400*b^2*Sqrt[2431*Pi]) - 
      (876119*d^14*K0*K1*M^4*u^9)/(299713478400*b^2*Sqrt[2431*Pi]) - 
      (23378669*d^10*K0^2*M^4*Sqrt[11/(221*Pi)]*u^10)/(19181662617600*b^2) - 
      (100829*K1^2*M^4*Sqrt[11/(221*Pi)]*u^10)/(7193123481600*b^2) - 
      (1290791*d^4*K0^2*M^4*Sqrt[13/(187*Pi)]*u^10)/(1065647923200*b^2) - 
      (10147*d^14*K0^2*M^4*Sqrt[17/(143*Pi)]*u^10)/(548047503360*b^2) - 
      (1913047279931*d^4*K1^2*M^4*Sqrt[17/(143*Pi)]*u^10)/
       (2420414120323584000*b^2) + (6077003*d^6*K1^2*M^4*Sqrt[17/(143*Pi)]*
        u^10)/(6393887539200*b^2) + (461*d^6*K0^2*M^4*Sqrt[143/(17*Pi)]*u^10)/
       (4486938624*b^2) - (3051683*d^2*K0^2*M^4*u^10)/
       (710431948800*Sqrt[2431]*b^2*Sqrt[Pi]) - (6130067*d^2*K1^2*M^4*u^10)/
       (1174387507200*Sqrt[2431]*b^2*Sqrt[Pi]) - (86263*K0^2*M^4*u^10)/
       (1598471884800*b^2*Sqrt[2431*Pi]) + (21500707*d^8*K0^2*M^4*u^10)/
       (799235942400*b^2*Sqrt[2431*Pi]) - (3242593*d^12*K0^2*M^4*u^10)/
       (416992665600*b^2*Sqrt[2431*Pi]) - (229075215601*d^4*K1^2*M^4*u^10)/
       (59763311612928000*b^2*Sqrt[2431*Pi]) + (149784871*d^8*K1^2*M^4*u^10)/
       (4795415654400*b^2*Sqrt[2431*Pi]) - (58446211*d^10*K1^2*M^4*u^10)/
       (3836332523520*b^2*Sqrt[2431*Pi]) - (1943621*d^12*K1^2*M^4*u^10)/
       (213129584640*b^2*Sqrt[2431*Pi]) - (100931*d^14*K1^2*M^4*u^10)/
       (255755501568*b^2*Sqrt[2431*Pi]) - (94583*K0*K1*M^4*u^11)/
       (3596561740800*b^2*Sqrt[2431*Pi]) - (17817161*d^2*K0*K1*M^4*u^11)/
       (14386246963200*b^2*Sqrt[2431*Pi]) - (6151007*d^4*K0*K1*M^4*u^11)/
       (1438624696320*b^2*Sqrt[2431*Pi]) + (5436377*d^6*K0*K1*M^4*u^11)/
       (1598471884800*b^2*Sqrt[2431*Pi]) + (1245401*d^8*K0*K1*M^4*u^11)/
       (149856739200*b^2*Sqrt[2431*Pi]) - (16862141*d^10*K0*K1*M^4*u^11)/
       (4795415654400*b^2*Sqrt[2431*Pi]) - (2006143*d^12*K0*K1*M^4*u^11)/
       (799235942400*b^2*Sqrt[2431*Pi]) - (231481*d^14*K0*K1*M^4*u^11)/
       (1598471884800*b^2*Sqrt[2431*Pi]) - 
      (18721*d^2*K0^2*M^4*Sqrt[11/(221*Pi)]*u^12)/(3596561740800*b^2) - 
      (82995611*d^10*K1^2*M^4*Sqrt[13/(187*Pi)]*u^12)/
       (32272188270981120*b^2) - (2256751249*d^12*K1^2*M^4*Sqrt[13/(187*Pi)]*
        u^12)/(201701176693632000*b^2) - (19051*d^2*K1^2*M^4*u^12)/
       (312744499200*Sqrt[2431]*b^2*Sqrt[Pi]) - (2657*K0^2*M^4*u^12)/
       (1438624696320*b^2*Sqrt[2431*Pi]) - (1439539*d^4*K0^2*M^4*u^12)/
       (7193123481600*b^2*Sqrt[2431*Pi]) + (137*d^6*K0^2*M^4*u^12)/
       (1233388800*b^2*Sqrt[2431*Pi]) + (30493*d^8*K0^2*M^4*u^12)/
       (68505937920*b^2*Sqrt[2431*Pi]) - (54863*d^10*K0^2*M^4*u^12)/
       (399617971200*b^2*Sqrt[2431*Pi]) - (50681*d^12*K0^2*M^4*u^12)/
       (342529689600*b^2*Sqrt[2431*Pi]) - (7019*d^14*K0^2*M^4*u^12)/
       (599426956800*b^2*Sqrt[2431*Pi]) - (13931*K1^2*M^4*u^12)/
       (7193123481600*b^2*Sqrt[2431*Pi]) - (1557851*d^4*K1^2*M^4*u^12)/
       (7193123481600*b^2*Sqrt[2431*Pi]) + (266633*d^6*K1^2*M^4*u^12)/
       (2397707827200*b^2*Sqrt[2431*Pi]) + (233609*d^8*K1^2*M^4*u^12)/
       (479541565440*b^2*Sqrt[2431*Pi]) - (17060541647*d^10*K1^2*M^4*u^12)/
       (161360941354905600*b^2*Sqrt[2431*Pi]) - 
      (307255703*d^12*K1^2*M^4*u^12)/(14940827903232000*b^2*Sqrt[2431*Pi]) - 
      (347*d^14*K1^2*M^4*u^12)/(25239029760*b^2*Sqrt[2431*Pi]) - 
      (38687*d^2*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^13)/(41959886976000*b^2) - 
      (7697*d^6*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^13)/(41959886976000*b^2) - 
      (K0*K1*M^4*Sqrt[17/(143*Pi)]*u^13)/(99904492800*b^2) + 
      (617*d^2*K0*K1*M^4*u^13)/(194258736000*b^2*Sqrt[2431*Pi]) - 
      (991*d^4*K0*K1*M^4*u^13)/(31548787200*b^2*Sqrt[2431*Pi]) + 
      (251*d^6*K0*K1*M^4*u^13)/(97129368000*b^2*Sqrt[2431*Pi]) + 
      (571*d^8*K0*K1*M^4*u^13)/(7136035200*b^2*Sqrt[2431*Pi]) - 
      (139*d^10*K0*K1*M^4*u^13)/(34252968960*b^2*Sqrt[2431*Pi]) - 
      (20473*d^12*K0*K1*M^4*u^13)/(599426956800*b^2*Sqrt[2431*Pi]) - 
      (4583*d^14*K0*K1*M^4*u^13)/(1198853913600*b^2*Sqrt[2431*Pi]) - 
      (K0^2*M^4*Sqrt[17/(143*Pi)]*u^14)/(1798280870400*b^2) - 
      (37*d^2*K0^2*M^4*Sqrt[17/(143*Pi)]*u^14)/(1798280870400*b^2) - 
      (157*d^4*K0^2*M^4*Sqrt[17/(143*Pi)]*u^14)/(1798280870400*b^2) - 
      (d^12*K0^2*M^4*Sqrt[17/(143*Pi)]*u^14)/(8687347200*b^2) - 
      (d^14*K0^2*M^4*Sqrt[17/(143*Pi)]*u^14)/(66602995200*b^2) - 
      (K1^2*M^4*Sqrt[17/(143*Pi)]*u^14)/(1798280870400*b^2) - 
      (37*d^2*K1^2*M^4*Sqrt[17/(143*Pi)]*u^14)/(1798280870400*b^2) - 
      (157*d^4*K1^2*M^4*Sqrt[17/(143*Pi)]*u^14)/(1798280870400*b^2) - 
      (d^12*K1^2*M^4*Sqrt[17/(143*Pi)]*u^14)/(8687347200*b^2) - 
      (d^14*K1^2*M^4*Sqrt[17/(143*Pi)]*u^14)/(66602995200*b^2) - 
      (d^6*K0^2*M^4*Sqrt[187/(13*Pi)]*u^14)/(599426956800*b^2) + 
      (d^10*K0^2*M^4*Sqrt[187/(13*Pi)]*u^14)/(599426956800*b^2) - 
      (d^6*K1^2*M^4*Sqrt[187/(13*Pi)]*u^14)/(599426956800*b^2) + 
      (d^10*K1^2*M^4*Sqrt[187/(13*Pi)]*u^14)/(599426956800*b^2) + 
      (d^8*K0^2*M^4*Sqrt[2431/Pi]*u^14)/(599426956800*b^2) + 
      (d^8*K1^2*M^4*Sqrt[2431/Pi]*u^14)/(599426956800*b^2))/Pi, 0, 
    ((12533*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(1706213376*b^2) + 
      (1373555*d^4*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(934354944*b^2) - 
      (423329*d^14*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(19621453824*b^2) - 
      (19*d^16*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(32784384*b^2) - 
      (11950571*d^6*K1^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(9810726912*b^2) + 
      (1531931*d^10*K1^2*M^4*Sqrt[13/(187*Pi)]*u^2)/(1401532416*b^2) + 
      (81827*d^2*K0^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(2803064832*b^2) - 
      (279337*d^6*K0^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(2803064832*b^2) + 
      (2091023*d^10*K0^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(19621453824*b^2) + 
      (161083*d^12*K0^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(2803064832*b^2) + 
      (8983*d^12*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(363360256*b^2) - 
      (1573*d^14*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(1090080768*b^2) - 
      (5039*d^16*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(6540484608*b^2) - 
      (118603*d^8*K0^2*M^4*Sqrt[2431/Pi]*u^2)/(9810726912*b^2) + 
      (29609347*d^2*K1^2*M^4*u^2)/(9810726912*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (981875*K1^2*M^4*u^2)/(19621453824*b^2*Sqrt[2431*Pi]) + 
      (119520061*d^4*K1^2*M^4*u^2)/(9810726912*b^2*Sqrt[2431*Pi]) - 
      (23643479*d^8*K1^2*M^4*u^2)/(1226340864*b^2*Sqrt[2431*Pi]) + 
      (21951962209*K0*K1*M^4*u^3)/(49446063636480*b^2*Sqrt[2431*Pi]) + 
      (1426432741*d^2*K0*K1*M^4*u^3)/(61962485760*b^2*Sqrt[2431*Pi]) + 
      (8345308597*d^4*K0*K1*M^4*u^3)/(94724259840*b^2*Sqrt[2431*Pi]) - 
      (2017529225249*d^6*K0*K1*M^4*u^3)/(24723031818240*b^2*Sqrt[2431*Pi]) - 
      (71343873761*d^8*K0*K1*M^4*u^3)/(457833922560*b^2*Sqrt[2431*Pi]) + 
      (299950748327*d^10*K0*K1*M^4*u^3)/(3531861688320*b^2*Sqrt[2431*Pi]) + 
      (148916789129*d^12*K0*K1*M^4*u^3)/(3531861688320*b^2*Sqrt[2431*Pi]) - 
      (26465661403*d^14*K0*K1*M^4*u^3)/(24723031818240*b^2*Sqrt[2431*Pi]) - 
      (357798193*d^16*K0*K1*M^4*u^3)/(2354574458880*b^2*Sqrt[2431*Pi]) + 
      (1136384701*d^4*K0^2*M^4*Sqrt[17/(143*Pi)]*u^4)/(610445230080*b^2) + 
      (19353752419*d^2*K0^2*M^4*u^4)/(2354574458880*Sqrt[2431]*b^2*
        Sqrt[Pi]) + (686579609309963*d^2*K1^2*M^4*u^4)/
       (30303373285785600*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (15700733029*K0^2*M^4*u^4)/(98892127272960*b^2*Sqrt[2431*Pi]) - 
      (1410439146269*d^6*K0^2*M^4*u^4)/(49446063636480*b^2*Sqrt[2431*Pi]) - 
      (17303531807*d^8*K0^2*M^4*u^4)/(305222615040*b^2*Sqrt[2431*Pi]) + 
      (211079245547*d^10*K0^2*M^4*u^4)/(7063723376640*b^2*Sqrt[2431*Pi]) + 
      (15844735547*d^12*K0^2*M^4*u^4)/(1009103339520*b^2*Sqrt[2431*Pi]) - 
      (592373627*d^14*K0^2*M^4*u^4)/(1705036677120*b^2*Sqrt[2431*Pi]) - 
      (213097813*d^16*K0^2*M^4*u^4)/(4709148917760*b^2*Sqrt[2431*Pi]) + 
      (20623335289127*K1^2*M^4*u^4)/(47138580666777600*b^2*Sqrt[2431*Pi]) + 
      (18705775043394077*d^4*K1^2*M^4*u^4)/(212123613000499200*b^2*
        Sqrt[2431*Pi]) - (22655499207373*d^6*K1^2*M^4*u^4)/
       (296676381818880*b^2*Sqrt[2431*Pi]) - 
      (19885500311023*d^8*K1^2*M^4*u^4)/(123615159091200*b^2*Sqrt[2431*Pi]) + 
      (40076757523987*d^10*K1^2*M^4*u^4)/(494460636364800*b^2*
        Sqrt[2431*Pi]) + (2960881675099*d^12*K1^2*M^4*u^4)/
       (64494865612800*b^2*Sqrt[2431*Pi]) - (262201367711*d^14*K1^2*M^4*u^4)/
       (296676381818880*b^2*Sqrt[2431*Pi]) - (366876638537*d^16*K1^2*M^4*u^4)/
       (2966763818188800*b^2*Sqrt[2431*Pi]) + (5723998736399*K0*K1*M^4*u^5)/
       (15712860222259200*b^2*Sqrt[2431*Pi]) + 
      (569145854062913*d^2*K0*K1*M^4*u^5)/(30303373285785600*b^2*
        Sqrt[2431*Pi]) + (15610998774067727*d^4*K0*K1*M^4*u^5)/
       (212123613000499200*b^2*Sqrt[2431*Pi]) - 
      (201778461913709*d^6*K0*K1*M^4*u^5)/(3263440200007680*b^2*
        Sqrt[2431*Pi]) - (16829635691593*d^8*K0*K1*M^4*u^5)/
       (123615159091200*b^2*Sqrt[2431*Pi]) + 
      (32847794867737*d^10*K0*K1*M^4*u^5)/(494460636364800*b^2*
        Sqrt[2431*Pi]) + (58709177823167*d^12*K0*K1*M^4*u^5)/
       (1483381909094400*b^2*Sqrt[2431*Pi]) - 
      (198110070173*d^14*K0*K1*M^4*u^5)/(296676381818880*b^2*Sqrt[2431*Pi]) - 
      (314777497667*d^16*K0*K1*M^4*u^5)/(2966763818188800*b^2*
        Sqrt[2431*Pi]) - (4473387507993691051*d^16*K0^2*M^4*Sqrt[11/(221*Pi)]*
        u^6)/(1925422123089156636672000*b^2) - 
      (253074667*d^14*K1^2*M^4*Sqrt[11/(221*Pi)]*u^6)/(20460440125440*b^2) + 
      (1055366718696955681*d^2*K0^2*M^4*Sqrt[17/(143*Pi)]*u^6)/
       (7529931379889720524800*b^2) + (85341999641765447587*d^2*K0^2*M^4*u^6)/
       (97889107938566366822400*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (110223791189243*d^2*K1^2*M^4*u^6)/(20202248857190400*Sqrt[2431]*b^2*
        Sqrt[Pi]) + (803100695689*K0^2*M^4*u^6)/(12855976545484800*b^2*
        Sqrt[2431*Pi]) + (1387297598390149*d^4*K0^2*M^4*u^6)/
       (106061806500249600*b^2*Sqrt[2431*Pi]) - 
      (4821962898617*d^6*K0^2*M^4*u^6)/(466205742858240*b^2*Sqrt[2431*Pi]) - 
      (12256362036973*d^8*K0^2*M^4*u^6)/(494460636364800*b^2*Sqrt[2431*Pi]) + 
      (1893865467401*d^10*K0^2*M^4*u^6)/(164820212121600*b^2*Sqrt[2431*Pi]) + 
      (5464696466479*d^12*K0^2*M^4*u^6)/(741690954547200*b^2*Sqrt[2431*Pi]) - 
      (31023012143*d^14*K0^2*M^4*u^6)/(296676381818880*b^2*Sqrt[2431*Pi]) + 
      (9701398189277410841*d^16*K0^2*M^4*u^6)/(1925422123089156636672000*b^2*
        Sqrt[2431*Pi]) + (10203448712777*K1^2*M^4*u^6)/
       (94277161333555200*b^2*Sqrt[2431*Pi]) + 
      (582851394988699*d^4*K1^2*M^4*u^6)/(28283148400066560*b^2*
        Sqrt[2431*Pi]) - (27855338525461*d^6*K1^2*M^4*u^6)/
       (1554019142860800*b^2*Sqrt[2431*Pi]) - 
      (18542272239217*d^8*K1^2*M^4*u^6)/(494460636364800*b^2*Sqrt[2431*Pi]) + 
      (285880667927*d^10*K1^2*M^4*u^6)/(15697163059200*b^2*Sqrt[2431*Pi]) + 
      (4750749502507*d^12*K1^2*M^4*u^6)/(423823402598400*b^2*Sqrt[2431*Pi]) - 
      (194176069411*d^16*K1^2*M^4*u^6)/(5933527636377600*b^2*Sqrt[2431*Pi]) - 
      (4578826513*d^16*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^7)/
       (2966763818188800*b^2) + (198413108143*K0*K1*M^4*u^7)/
       (3626044666675200*b^2*Sqrt[2431*Pi]) + 
      (6672825771653*d^2*K0*K1*M^4*u^7)/(2331028714291200*b^2*
        Sqrt[2431*Pi]) + (341189299411*d^4*K0*K1*M^4*u^7)/
       (30273100185600*b^2*Sqrt[2431*Pi]) - 
      (150868606905097*d^6*K0*K1*M^4*u^7)/(16317201000038400*b^2*
        Sqrt[2431*Pi]) - (2581002082817*d^8*K0*K1*M^4*u^7)/
       (123615159091200*b^2*Sqrt[2431*Pi]) + (19531636301*d^10*K0*K1*M^4*u^7)/
       (2018206679040*b^2*Sqrt[2431*Pi]) + (1879699092809*d^12*K0*K1*M^4*u^7)/
       (296676381818880*b^2*Sqrt[2431*Pi]) - (82921221473*d^14*K0*K1*M^4*u^7)/
       (1483381909094400*b^2*Sqrt[2431*Pi]) - 
      (949996153*d^14*K0^2*M^4*Sqrt[11/(221*Pi)]*u^8)/
       (2966763818188800*b^2) - (382609906733*d^8*K0^2*M^4*Sqrt[13/(187*Pi)]*
        u^8)/(1977842545459200*b^2) + (512207327743*K0^2*M^4*
        Sqrt[17/(143*Pi)]*u^8)/(1696988904003993600*b^2) + 
      (194379773069*d^10*K0^2*M^4*Sqrt[17/(143*Pi)]*u^8)/
       (2966763818188800*b^2) - (2535989809*d^16*K1^2*M^4*Sqrt[17/(143*Pi)]*
        u^8)/(11867055272755200*b^2) + (18804880263791*d^2*K0^2*M^4*u^8)/
       (60606746571571200*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (81454410504041*d^2*K1^2*M^4*u^8)/(176769677500416000*Sqrt[2431]*b^2*
        Sqrt[Pi]) + (142522224181121*d^4*K0^2*M^4*u^8)/
       (106061806500249600*b^2*Sqrt[2431*Pi]) - 
      (3686877202627*d^6*K0^2*M^4*u^8)/(3626044666675200*b^2*Sqrt[2431*Pi]) + 
      (1134526503107*d^12*K0^2*M^4*u^8)/(1483381909094400*b^2*
        Sqrt[2431*Pi]) - (2135284573*d^16*K0^2*M^4*u^8)/
       (791137018183680*b^2*Sqrt[2431*Pi]) + (7689173959087*K1^2*M^4*u^8)/
       (771358592729088000*b^2*Sqrt[2431*Pi]) + 
      (1192284047360569*d^4*K1^2*M^4*u^8)/(707078710001664000*b^2*
        Sqrt[2431*Pi]) - (2325483878447*d^6*K1^2*M^4*u^8)/
       (1631720100003840*b^2*Sqrt[2431*Pi]) - 
      (1633245491023*d^8*K1^2*M^4*u^8)/(520484880384000*b^2*Sqrt[2431*Pi]) + 
      (590360368219*d^10*K1^2*M^4*u^8)/(412050530304000*b^2*Sqrt[2431*Pi]) + 
      (581354044277*d^12*K1^2*M^4*u^8)/(593352763637760*b^2*Sqrt[2431*Pi]) - 
      (88764073*d^14*K1^2*M^4*u^8)/(32247432806400*b^2*Sqrt[2431*Pi]) + 
      (76001454527*K0*K1*M^4*u^9)/(25454833560059904*b^2*Sqrt[2431*Pi]) + 
      (516700348173847*d^2*K0*K1*M^4*u^9)/(3181854195007488000*b^2*
        Sqrt[2431*Pi]) + (2073466568788261*d^4*K0*K1*M^4*u^9)/
       (3181854195007488000*b^2*Sqrt[2431*Pi]) - 
      (1635650660239*d^6*K0*K1*M^4*u^9)/(3263440200007680*b^2*
        Sqrt[2431*Pi]) - (9150488926729*d^8*K0*K1*M^4*u^9)/
       (7416909545472000*b^2*Sqrt[2431*Pi]) + 
      (11844634663651*d^10*K0*K1*M^4*u^9)/(22250728636416000*b^2*
        Sqrt[2431*Pi]) + (343747780921*d^12*K0*K1*M^4*u^9)/
       (890029145456640*b^2*Sqrt[2431*Pi]) + (4458403031*d^14*K0*K1*M^4*u^9)/
       (4450145727283200*b^2*Sqrt[2431*Pi]) - (243206869*d^16*K0*K1*M^4*u^9)/
       (148338190909440*b^2*Sqrt[2431*Pi]) - 
      (1579313*d^16*K0^2*M^4*Sqrt[11/(221*Pi)]*u^10)/(105955850649600*b^2) - 
      (58799919257*d^8*K0^2*M^4*Sqrt[13/(187*Pi)]*u^10)/
       (7416909545472000*b^2) + (810240036791*d^2*K1^2*M^4*Sqrt[17/(143*Pi)]*
        u^10)/(867778416820224000*b^2) + (787587953231*d^2*K0^2*M^4*u^10)/
       (64935799898112000*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (269291284907*K0^2*M^4*u^10)/(3181854195007488000*b^2*Sqrt[2431*Pi]) + 
      (173034717662711*d^4*K0^2*M^4*u^10)/(3181854195007488000*b^2*
        Sqrt[2431*Pi]) - (621418789549*d^6*K0^2*M^4*u^10)/
       (16317201000038400*b^2*Sqrt[2431*Pi]) + 
      (927463023239*d^10*K0^2*M^4*u^10)/(22250728636416000*b^2*
        Sqrt[2431*Pi]) + (5823916099*d^12*K0^2*M^4*u^10)/
       (178005829091328*b^2*Sqrt[2431*Pi]) + (199795579*d^14*K0^2*M^4*u^10)/
       (635735103897600*b^2*Sqrt[2431*Pi]) + (1411859802253*K1^2*M^4*u^10)/
       (3181854195007488000*b^2*Sqrt[2431*Pi]) + 
      (569772538250837*d^4*K1^2*M^4*u^10)/(9545562585022464000*b^2*
        Sqrt[2431*Pi]) - (31886331602953*d^6*K1^2*M^4*u^10)/
       (734274045001728000*b^2*Sqrt[2431*Pi]) - 
      (2650833576019*d^8*K1^2*M^4*u^10)/(22250728636416000*b^2*
        Sqrt[2431*Pi]) + (151937113969*d^10*K1^2*M^4*u^10)/
       (3178675519488000*b^2*Sqrt[2431*Pi]) + 
      (514187774689*d^12*K1^2*M^4*u^10)/(13350437181849600*b^2*
        Sqrt[2431*Pi]) + (5913175063*d^14*K1^2*M^4*u^10)/
       (13350437181849600*b^2*Sqrt[2431*Pi]) - (8890421*d^16*K1^2*M^4*u^10)/
       (43915911782400*b^2*Sqrt[2431*Pi]) + 
      (18202771*d^10*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^11)/(17383381747200*b^2) - 
      (2351607107*d^6*K0*K1*M^4*Sqrt[17/(143*Pi)]*u^11)/
       (3990619809792000*b^2) + (8129101403*K0*K1*M^4*u^11)/
       (113637649821696000*b^2*Sqrt[2431*Pi]) + 
      (16754877173*d^2*K0*K1*M^4*u^11)/(4485696703488000*b^2*Sqrt[2431*Pi]) + 
      (19157502039223*d^4*K0*K1*M^4*u^11)/(1193195323127808000*b^2*
        Sqrt[2431*Pi]) - (89982924821*d^8*K0*K1*M^4*u^11)/
       (2781341079552000*b^2*Sqrt[2431*Pi]) + 
      (18075360929*d^12*K0*K1*M^4*u^11)/(1668804647731200*b^2*
        Sqrt[2431*Pi]) + (7767341*d^14*K0*K1*M^4*u^11)/
       (34057237708800*b^2*Sqrt[2431*Pi]) - (10166413*d^16*K0*K1*M^4*u^11)/
       (145113447628800*b^2*Sqrt[2431*Pi]) + 
      (23645107*d^12*K0^2*M^4*Sqrt[13/(187*Pi)]*u^12)/(476801327923200*b^2) + 
      (991607*d^12*K1^2*M^4*Sqrt[13/(187*Pi)]*u^12)/(17924861952000*b^2) - 
      (312577*d^16*K1^2*M^4*Sqrt[17/(143*Pi)]*u^12)/(834402323865600*b^2) + 
      (429985118873*d^2*K0^2*M^4*u^12)/(2386390646255616000*Sqrt[2431]*b^2*
        Sqrt[Pi]) + (2371329959*d^2*K1^2*M^4*u^12)/(12237900750028800*
        Sqrt[2431]*b^2*Sqrt[Pi]) + (1835051513*K0^2*M^4*u^12)/
       (795463548751872000*b^2*Sqrt[2431*Pi]) + 
      (2283512215*d^4*K0^2*M^4*u^12)/(2727303595720704*b^2*Sqrt[2431*Pi]) - 
      (72515333929*d^6*K0^2*M^4*u^12)/(183568511250432000*b^2*
        Sqrt[2431*Pi]) - (521533333*d^8*K0^2*M^4*u^12)/
       (292772745216000*b^2*Sqrt[2431*Pi]) + (918261649*d^10*K0^2*M^4*u^12)/
       (1854227386368000*b^2*Sqrt[2431*Pi]) + (73912303*d^14*K0^2*M^4*u^12)/
       (3337609295462400*b^2*Sqrt[2431*Pi]) - (39079*d^16*K0^2*M^4*u^12)/
       (7193123481600*b^2*Sqrt[2431*Pi]) + (53714719*K1^2*M^4*u^12)/
       (20396501250048000*b^2*Sqrt[2431*Pi]) + 
      (55229343503*d^4*K1^2*M^4*u^12)/(61189503750144000*b^2*Sqrt[2431*Pi]) - 
      (537995483*d^6*K1^2*M^4*u^12)/(1359766750003200*b^2*Sqrt[2431*Pi]) - 
      (1551156821*d^8*K1^2*M^4*u^12)/(794668879872000*b^2*Sqrt[2431*Pi]) + 
      (188930009*d^10*K1^2*M^4*u^12)/(370845477273600*b^2*Sqrt[2431*Pi]) + 
      (12566941*d^14*K1^2*M^4*u^12)/(476801327923200*b^2*Sqrt[2431*Pi]) + 
      (261923*K0*K1*M^4*u^13)/(420880184524800*b^2*Sqrt[2431*Pi]) + 
      (15647708831*d^2*K0*K1*M^4*u^13)/(596597661563904000*b^2*
        Sqrt[2431*Pi]) + (566261867*d^4*K0*K1*M^4*u^13)/
       (4485696703488000*b^2*Sqrt[2431*Pi]) - (184815889*d^6*K0*K1*M^4*u^13)/
       (45892127812608000*b^2*Sqrt[2431*Pi]) - (18955861*d^8*K0*K1*M^4*u^13)/
       (57944605824000*b^2*Sqrt[2431*Pi]) + (42732241*d^10*K0*K1*M^4*u^13)/
       (1390670539776000*b^2*Sqrt[2431*Pi]) + (589889719*d^12*K0*K1*M^4*u^13)/
       (4172011619328000*b^2*Sqrt[2431*Pi]) + (338993*d^14*K0*K1*M^4*u^13)/
       (43915911782400*b^2*Sqrt[2431*Pi]) - (60011*d^16*K0*K1*M^4*u^13)/
       (34057237708800*b^2*Sqrt[2431*Pi]) + 
      (369791749*d^10*K0^2*M^4*Sqrt[13/(187*Pi)]*u^14)/
       (3463421520857760000*b^2) - (4733711*d^14*K0^2*M^4*Sqrt[13/(187*Pi)]*
        u^14)/(58331309824972800*b^2) + (1949303*K1^2*M^4*Sqrt[17/(143*Pi)]*
        u^14)/(1055518939689984000*b^2) - 
      (14159521*d^2*K1^2*M^4*Sqrt[17/(143*Pi)]*u^14)/(3057365204619264000*
        b^2) - (22293354641*d^8*K1^2*M^4*Sqrt[17/(143*Pi)]*u^14)/
       (44331795466979328000*b^2) - (100141*d^6*K0^2*M^4*Sqrt[143/(17*Pi)]*
        u^14)/(3893877511372800*b^2) + (144593*d^2*K0^2*M^4*u^14)/
       (182111618304000*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (7870490567*d^2*K1^2*M^4*u^14)/(8060326448541696000*Sqrt[2431]*b^2*
        Sqrt[Pi]) + (99109*K0^2*M^4*u^14)/(3824343984384000*b^2*
        Sqrt[2431*Pi]) + (56137*d^4*K0^2*M^4*u^14)/(15297375937536*b^2*
        Sqrt[2431*Pi]) + (3702859*d^6*K0^2*M^4*u^14)/(671358191616000*b^2*
        Sqrt[2431*Pi]) - (4099001*d^8*K0^2*M^4*u^14)/(347667634944000*b^2*
        Sqrt[2431*Pi]) - (2111901199*d^10*K0^2*M^4*u^14)/
       (955426626443520000*b^2*Sqrt[2431*Pi]) + (811963*d^12*K0^2*M^4*u^14)/
       (130375363104000*b^2*Sqrt[2431*Pi]) + (47910253*d^14*K0^2*M^4*u^14)/
       (38217065057740800*b^2*Sqrt[2431*Pi]) - (211*d^16*K0^2*M^4*u^14)/
       (1490004149760*b^2*Sqrt[2431*Pi]) - (1973*K1^2*M^4*u^14)/
       (925893806745600*b^2*Sqrt[2431*Pi]) + (319721*d^4*K1^2*M^4*u^14)/
       (76486879687680*b^2*Sqrt[2431*Pi]) + (28657723*d^6*K1^2*M^4*u^14)/
       (11473031953152000*b^2*Sqrt[2431*Pi]) - 
      (11214310937*d^8*K1^2*M^4*u^14)/(2333252392998912000*b^2*
        Sqrt[2431*Pi]) - (320077*d^10*K1^2*M^4*u^14)/(173833817472000*b^2*
        Sqrt[2431*Pi]) + (3727519*d^12*K1^2*M^4*u^14)/
       (521501452416000*b^2*Sqrt[2431*Pi]) + (117121*d^14*K1^2*M^4*u^14)/
       (208600580966400*b^2*Sqrt[2431*Pi]) - (98093*d^16*K1^2*M^4*u^14)/
       (834402323865600*b^2*Sqrt[2431*Pi]) - 
      (57559*d^10*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^15)/(347667634944000*b^2) + 
      (137*K0*K1*M^4*Sqrt[17/(143*Pi)]*u^15)/(324975043008000*b^2) + 
      (203197*d^6*K0*K1*M^4*Sqrt[17/(143*Pi)]*u^15)/(2415375148032000*b^2) - 
      (82483*K0*K1*M^4*u^15)/(175919823281664000*b^2*Sqrt[2431*Pi]) + 
      (811541*d^2*K0*K1*M^4*u^15)/(3824343984384000*b^2*Sqrt[2431*Pi]) + 
      (820529*d^4*K0*K1*M^4*u^15)/(764868796876800*b^2*Sqrt[2431*Pi]) - 
      (6037*d^6*K0*K1*M^4*u^15)/(115017864192000*b^2*Sqrt[2431*Pi]) - 
      (31337*d^8*K0*K1*M^4*u^15)/(9657434304000*b^2*Sqrt[2431*Pi]) + 
      (1759*d^12*K0*K1*M^4*u^15)/(927113693184*b^2*Sqrt[2431*Pi]) + 
      (2351*d^14*K0*K1*M^4*u^15)/(3023196825600*b^2*Sqrt[2431*Pi]) + 
      (2449*d^16*K0*K1*M^4*u^15)/(46355684659200*b^2*Sqrt[2431*Pi]) - 
      (47*d^4*K0^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(9933360998400*b^2) - 
      (47*d^6*K0^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(8277800832000*b^2) + 
      (517*d^8*K0^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(49666804992000*b^2) + 
      (517*d^10*K0^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(49666804992000*b^2) - 
      (47*d^12*K0^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(8277800832000*b^2) - 
      (47*d^14*K0^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(9933360998400*b^2) - 
      (47*d^4*K1^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(9933360998400*b^2) - 
      (47*d^6*K1^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(8277800832000*b^2) + 
      (517*d^8*K1^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(49666804992000*b^2) + 
      (517*d^10*K1^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(49666804992000*b^2) - 
      (47*d^12*K1^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(8277800832000*b^2) - 
      (47*d^14*K1^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(9933360998400*b^2) - 
      (47*d^2*K0^2*M^4*u^16)/(9933360998400*Sqrt[2431]*b^2*Sqrt[Pi]) - 
      (47*d^2*K1^2*M^4*u^16)/(9933360998400*Sqrt[2431]*b^2*Sqrt[Pi]) + 
      (47*d^6*K0^2*M^4*u^16)/(9933360998400*b^2*Sqrt[2431*Pi]) + 
      (47*d^12*K0^2*M^4*u^16)/(9933360998400*b^2*Sqrt[2431*Pi]) - 
      (47*d^16*K0^2*M^4*u^16)/(9933360998400*b^2*Sqrt[2431*Pi]) + 
      (47*d^6*K1^2*M^4*u^16)/(9933360998400*b^2*Sqrt[2431*Pi]) + 
      (47*d^12*K1^2*M^4*u^16)/(9933360998400*b^2*Sqrt[2431*Pi]) - 
      (47*d^16*K1^2*M^4*u^16)/(9933360998400*b^2*Sqrt[2431*Pi]))/Pi, 0, 
    ((-1383917053*d^4*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(608265068544*b^2) + 
      (594341633*d^6*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(608265068544*b^2) + 
      (779830279*d^8*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(152066267136*b^2) - 
      (1089185303*d^10*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(608265068544*b^2) - 
      (1026485939*d^12*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(608265068544*b^2) + 
      (50627363*d^14*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(608265068544*b^2) + 
      (820289*d^16*K0^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(173790019584*b^2) + 
      (2121137*K1^2*M^4*Sqrt[11/(221*Pi)]*u^2)/(1216530137088*b^2) - 
      (731338529*d^4*K1^2*M^4*Sqrt[13/(187*Pi)]*u^2)/(1216530137088*b^2) - 
      (53916355*d^12*K1^2*M^4*Sqrt[13/(187*Pi)]*u^2)/(135170015232*b^2) - 
      (365551105*d^10*K1^2*M^4*Sqrt[17/(143*Pi)]*u^2)/(608265068544*b^2) - 
      (1446979*d^2*K0^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(43447504896*b^2) - 
      (14039*d^18*K0^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(608265068544*b^2) + 
      (1176209*d^14*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(135170015232*b^2) - 
      (785*d^16*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(11264167936*b^2) - 
      (151021*d^18*K1^2*M^4*Sqrt[143/(17*Pi)]*u^2)/(811020091392*b^2) - 
      (158437*K0^2*M^4*Sqrt[187/(13*Pi)]*u^2)/(405510045696*b^2) - 
      (606022531*d^2*K1^2*M^4*u^2)/(2433060274176*Sqrt[2431]*b^2*Sqrt[Pi]) - 
      (883780351*d^6*K1^2*M^4*u^2)/(1216530137088*b^2*Sqrt[2431*Pi]) + 
      (27938547653*d^8*K1^2*M^4*u^2)/(1216530137088*b^2*Sqrt[2431*Pi]) - 
      (315434319533*d^2*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^3)/
       (127735664394240*b^2) - (314064269*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^3)/
       (9520670638080*b^2) + (428943232877*d^8*K0*K1*M^4*Sqrt[13/(187*Pi)]*
        u^3)/(18247952056320*b^2) - (2624785309*d^18*K0*K1*M^4*
        Sqrt[13/(187*Pi)]*u^3)/(766413986365440*b^2) - 
      (1218470519867*d^4*K0*K1*M^4*u^3)/(8809356165120*b^2*Sqrt[2431*Pi]) + 
      (51160255683191*d^6*K0*K1*M^4*u^3)/(766413986365440*b^2*
        Sqrt[2431*Pi]) - (87533676632137*d^10*K0*K1*M^4*u^3)/
       (766413986365440*b^2*Sqrt[2431*Pi]) - 
      (74776282337611*d^12*K0*K1*M^4*u^3)/(766413986365440*b^2*
        Sqrt[2431*Pi]) + (3907786398181*d^14*K0*K1*M^4*u^3)/
       (766413986365440*b^2*Sqrt[2431*Pi]) + (2239433711*d^16*K0*K1*M^4*u^3)/
       (7550876712960*b^2*Sqrt[2431*Pi]) + 
      (763917939377*d^8*K0^2*M^4*Sqrt[11/(221*Pi)]*u^4)/
       (72991808225280*b^2) + (4210173103*d^16*K0^2*M^4*Sqrt[13/(187*Pi)]*
        u^4)/(437950849351680*b^2) - (142224781*d^18*K0^2*M^4*
        Sqrt[13/(187*Pi)]*u^4)/(133289388933120*b^2) - 
      (10884906345672026071091*d^18*K1^2*M^4*Sqrt[13/(187*Pi)]*u^4)/
       (342362825304592431372042240000*b^2) - 
      (10797257930257*d^2*K0^2*M^4*u^4)/(1021885315153920*Sqrt[2431]*b^2*
        Sqrt[Pi]) - (3016830586035970729*d^2*K1^2*M^4*u^4)/
       (92061648042216652800*Sqrt[2431]*b^2*Sqrt[Pi]) - 
      (75150104461*K0^2*M^4*u^4)/(437950849351680*b^2*Sqrt[2431*Pi]) - 
      (13423357120799*d^4*K0^2*M^4*u^4)/(255471328788480*b^2*Sqrt[2431*Pi]) + 
      (9983837901899*d^6*K0^2*M^4*u^4)/(383206993182720*b^2*Sqrt[2431*Pi]) - 
      (65073156661507*d^10*K0^2*M^4*u^4)/(1532827972730880*b^2*
        Sqrt[2431*Pi]) - (28561987436693*d^12*K0^2*M^4*u^4)/
       (766413986365440*b^2*Sqrt[2431*Pi]) + (328186330697*d^14*K0^2*M^4*u^4)/
       (191603496591360*b^2*Sqrt[2431*Pi]) - (7323071791207259*K1^2*M^4*u^4)/
       (13151664006030950400*b^2*Sqrt[2431*Pi]) - 
      (7193191654204882889*d^4*K1^2*M^4*u^4)/(46030824021108326400*b^2*
        Sqrt[2431*Pi]) + (43141942047583571*d^6*K1^2*M^4*u^4)/
       (523077545694412800*b^2*Sqrt[2431*Pi]) + 
      (2582906563484227*d^8*K1^2*M^4*u^4)/(7664139863654400*b^2*
        Sqrt[2431*Pi]) - (379904982743743*d^10*K1^2*M^4*u^4)/
       (3065655945461760*b^2*Sqrt[2431*Pi]) - 
      (8992222995289*d^12*K1^2*M^4*u^4)/(81102009139200*b^2*Sqrt[2431*Pi]) + 
      (10353470724017*d^14*K1^2*M^4*u^4)/(2299241959096320*b^2*
        Sqrt[2431*Pi]) + (40596532560977*d^16*K1^2*M^4*u^4)/
       (91969678363852800*b^2*Sqrt[2431*Pi]) - 
      (13415358466852466092058617*d^18*K1^2*M^4*u^4)/
       (342362825304592431372042240000*b^2*Sqrt[2431*Pi]) - 
      (24630299665201*d^10*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^5)/
       (3065655945461760*b^2) - (241122709717*d^18*K0*K1*M^4*
        Sqrt[13/(187*Pi)]*u^5)/(91969678363852800*b^2) - 
      (6365132128340849*K0*K1*M^4*u^5)/(13151664006030950400*b^2*
        Sqrt[2431*Pi]) - (89795377880041901*d^2*K0*K1*M^4*u^5)/
       (3174539587662643200*b^2*Sqrt[2431*Pi]) - 
      (6185640263986692869*d^4*K0*K1*M^4*u^5)/(46030824021108326400*b^2*
        Sqrt[2431*Pi]) + (1611950773659718099*d^6*K0*K1*M^4*u^5)/
       (23015412010554163200*b^2*Sqrt[2431*Pi]) + 
      (12235465818104041*d^8*K0*K1*M^4*u^5)/(42152769250099200*b^2*
        Sqrt[2431*Pi]) - (494099291405107*d^12*K0*K1*M^4*u^5)/
       (5109426575769600*b^2*Sqrt[2431*Pi]) + 
      (16635355178371*d^14*K0*K1*M^4*u^5)/(4598483918192640*b^2*
        Sqrt[2431*Pi]) + (1652417495569*d^16*K0*K1*M^4*u^5)/
       (3998681667993600*b^2*Sqrt[2431*Pi]) + 
      (921506655353*d^16*K0^2*M^4*Sqrt[17/(143*Pi)]*u^6)/
       (183939356727705600*b^2) - (310872665137*d^10*K1^2*M^4*
        Sqrt[221/(11*Pi)]*u^6)/(2270856255897600*b^2) - 
      (13409434664154773*d^2*K0^2*M^4*u^6)/(2575150994187878400*Sqrt[2431]*
        b^2*Sqrt[Pi]) - (2108364035519467127*d^2*K1^2*M^4*u^6)/
       (245497728112577740800*Sqrt[2431]*b^2*Sqrt[Pi]) - 
      (10191344051131*K0^2*M^4*u^6)/(113376413845094400*b^2*Sqrt[2431*Pi]) - 
      (4553735272780385849*d^4*K0^2*M^4*u^6)/(184123296084433305600*b^2*
        Sqrt[2431*Pi]) + (2302403760814369763*d^6*K0^2*M^4*u^6)/
       (184123296084433305600*b^2*Sqrt[2431*Pi]) + 
      (1168917447250789*d^8*K0^2*M^4*u^6)/(21756268000051200*b^2*
        Sqrt[2431*Pi]) - (1194225745673*d^10*K0^2*M^4*u^6)/
       (63867832197120*b^2*Sqrt[2431*Pi]) - 
      (1115952039580321*d^12*K0^2*M^4*u^6)/(61313118909235200*b^2*
        Sqrt[2431*Pi]) + (1195144819787*d^14*K0^2*M^4*u^6)/
       (1936203755028480*b^2*Sqrt[2431*Pi]) - 
      (2420790684541*d^18*K0^2*M^4*u^6)/(367878713455411200*b^2*
        Sqrt[2431*Pi]) - (317520439807255*K1^2*M^4*u^6)/
       (2104266240964952064*b^2*Sqrt[2431*Pi]) - 
      (14506435232295868391*d^4*K1^2*M^4*u^6)/(368246592168866611200*b^2*
        Sqrt[2431*Pi]) + (8118049059294890603*d^6*K1^2*M^4*u^6)/
       (368246592168866611200*b^2*Sqrt[2431*Pi]) + 
      (30658582038239891*d^8*K1^2*M^4*u^6)/(367878713455411200*b^2*
        Sqrt[2431*Pi]) - (3436013274777623*d^12*K1^2*M^4*u^6)/
       (122626237818470400*b^2*Sqrt[2431*Pi]) + 
      (329272582935013*d^14*K1^2*M^4*u^6)/(367878713455411200*b^2*
        Sqrt[2431*Pi]) + (175080956441*d^16*K1^2*M^4*u^6)/
       (1268547287777280*b^2*Sqrt[2431*Pi]) - (2293082537*d^18*K1^2*M^4*u^6)/
       (220616919613440*b^2*Sqrt[2431*Pi]) + 
      (10762444569183311*d^6*K0*K1*M^4*Sqrt[17/(143*Pi)]*u^7)/
       (15343608007036108800*b^2) - (365609314259701*K0*K1*M^4*u^7)/
       (4383888002010316800*b^2*Sqrt[2431*Pi]) - 
      (54902211336558941*d^2*K0*K1*M^4*u^7)/(11507706005277081600*b^2*
        Sqrt[2431*Pi]) - (7799162918135353*d^4*K0*K1*M^4*u^7)/
       (352726620851404800*b^2*Sqrt[2431*Pi]) + 
      (47644211394741727*d^8*K0*K1*M^4*u^7)/(1011666462002380800*b^2*
        Sqrt[2431*Pi]) - (8750119014613*d^10*K0*K1*M^4*u^7)/
       (528561369907200*b^2*Sqrt[2431*Pi]) - 
      (98306877806713*d^12*K0*K1*M^4*u^7)/(6131311890923520*b^2*
        Sqrt[2431*Pi]) + (773319229093*d^14*K0*K1*M^4*u^7)/
       (1703142191923200*b^2*Sqrt[2431*Pi]) + 
      (83086798721*d^16*K0*K1*M^4*u^7)/(958017482956800*b^2*Sqrt[2431*Pi]) - 
      (13792925009*d^18*K0*K1*M^4*u^7)/(2189754246758400*b^2*Sqrt[2431*Pi]) - 
      (18580551439*d^18*K0^2*M^4*Sqrt[11/(221*Pi)]*u^8)/
       (245252475636940800*b^2) + (160677488443*d^14*K1^2*M^4*
        Sqrt[11/(221*Pi)]*u^8)/(30656559454617600*b^2) - 
      (14470282910331011*d^4*K0^2*M^4*Sqrt[17/(143*Pi)]*u^8)/
       (92061648042216652800*b^2) - (42240292703647*d^10*K0^2*M^4*
        Sqrt[17/(143*Pi)]*u^8)/(367878713455411200*b^2) - 
      (409657966065409651*d^2*K0^2*M^4*u^8)/(736493184337733222400*Sqrt[2431]*
        b^2*Sqrt[Pi]) - (595744608734953*d^2*K1^2*M^4*u^8)/
       (757085921399808000*Sqrt[2431]*b^2*Sqrt[Pi]) - 
      (20223983465261*K0^2*M^4*u^8)/(2147210449964236800*b^2*Sqrt[2431*Pi]) + 
      (20770764356911837*d^6*K0^2*M^4*u^8)/(15343608007036108800*b^2*
        Sqrt[2431*Pi]) + (23238932743496167*d^8*K0^2*M^4*u^8)/
       (4046665848009523200*b^2*Sqrt[2431*Pi]) - 
      (3227747311981*d^12*K0^2*M^4*u^8)/(1642315685068800*b^2*
        Sqrt[2431*Pi]) + (4380993055843*d^14*K0^2*M^4*u^8)/
       (91969678363852800*b^2*Sqrt[2431*Pi]) + 
      (2891957094443*d^16*K0^2*M^4*u^8)/(245252475636940800*b^2*
        Sqrt[2431*Pi]) - (7520529898697861*K1^2*M^4*u^8)/
       (526066560241238016000*b^2*Sqrt[2431*Pi]) - 
      (803169318515618837*d^4*K1^2*M^4*u^8)/(230154120105541632000*b^2*
        Sqrt[2431*Pi]) + (101816953749902527*d^6*K1^2*M^4*u^8)/
       (51145360023453696000*b^2*Sqrt[2431*Pi]) + 
      (148334668641522751*d^8*K1^2*M^4*u^8)/(20233329240047616000*b^2*
        Sqrt[2431*Pi]) - (196934210001047*d^10*K1^2*M^4*u^8)/
       (76641398636544000*b^2*Sqrt[2431*Pi]) - 
      (388402223716601*d^12*K1^2*M^4*u^8)/(153282797273088000*b^2*
        Sqrt[2431*Pi]) + (259255353017*d^16*K1^2*M^4*u^8)/
       (16350165042462720*b^2*Sqrt[2431*Pi]) - (2846460163*d^18*K1^2*M^4*u^8)/
       (2554713287884800*b^2*Sqrt[2431*Pi]) - 
      (490876929611051*d^10*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^9)/
       (5518180701831168000*b^2) - (1166817257*d^18*K0*K1*M^4*
        Sqrt[187/(13*Pi)]*u^9)/(441454456146493440*b^2) - 
      (29819230313479*K0*K1*M^4*u^9)/(5718114785230848000*b^2*
        Sqrt[2431*Pi]) - (654580408439058071*d^2*K0*K1*M^4*u^9)/
       (2209479553013199667200*b^2*Sqrt[2431*Pi]) - 
      (344272799513293283*d^4*K0*K1*M^4*u^9)/(251077221933318144000*b^2*
        Sqrt[2431*Pi]) + (400892309484833737*d^6*K0*K1*M^4*u^9)/
       (552369888253299916800*b^2*Sqrt[2431*Pi]) + 
      (29489246675830247*d^8*K0*K1*M^4*u^9)/(10116664620023808000*b^2*
        Sqrt[2431*Pi]) - (96534907571467*d^12*K0*K1*M^4*u^9)/
       (95141046583296000*b^2*Sqrt[2431*Pi]) + 
      (10203222945313*d^14*K0*K1*M^4*u^9)/(551818070183116800*b^2*
        Sqrt[2431*Pi]) + (1971610581607*d^16*K0*K1*M^4*u^9)/
       (275909035091558400*b^2*Sqrt[2431*Pi]) - 
      (27172053319718925014035127*d^10*K0^2*M^4*Sqrt[11/(221*Pi)]*u^10)/
       (25570375963473235797658828800000*b^2) + 
      (185678244139*d^14*K1^2*M^4*Sqrt[11/(221*Pi)]*u^10)/
       (1655454210549350400*b^2) - (136286310469*d^12*K0^2*M^4*
        Sqrt[221/(11*Pi)]*u^10)/(344886293864448000*b^2) - 
      (19822524975778997*d^2*K0^2*M^4*u^10)/(849799828081999872000*Sqrt[2431]*
        b^2*Sqrt[Pi]) - (1015953706950361979*d^2*K1^2*M^4*u^10)/
       (33142193295197995008000*Sqrt[2431]*b^2*Sqrt[Pi]) - 
      (180471929893*K0^2*M^4*u^10)/(487098666890035200*b^2*Sqrt[2431*Pi]) - 
      (3651171551047751*d^4*K0^2*M^4*u^10)/(31384652741664768000*b^2*
        Sqrt[2431*Pi]) + (14123267744587433*d^6*K0^2*M^4*u^10)/
       (251077221933318144000*b^2*Sqrt[2431*Pi]) + 
      (628601986498601*d^8*K0^2*M^4*u^10)/(2529166155005952000*b^2*
        Sqrt[2431*Pi]) - (1726949172636366727104960803*d^10*K0^2*M^4*u^10)/
       (25570375963473235797658828800000*b^2*Sqrt[2431*Pi]) + 
      (627755194523*d^14*K0^2*M^4*u^10)/(551818070183116800*b^2*
        Sqrt[2431*Pi]) + (195645492377*d^16*K0^2*M^4*u^10)/
       (275909035091558400*b^2*Sqrt[2431*Pi]) - 
      (4666170907*d^18*K0^2*M^4*u^10)/(95968360031846400*b^2*Sqrt[2431*Pi]) - 
      (139753654272233*K1^2*M^4*u^10)/(236729952108557107200*b^2*
        Sqrt[2431*Pi]) - (276392724337268663*d^4*K1^2*M^4*u^10)/
       (2071387080949874688000*b^2*Sqrt[2431*Pi]) + 
      (125575489362977987*d^6*K1^2*M^4*u^10)/(1801206157347717120000*b^2*
        Sqrt[2431*Pi]) + (4984230844927*d^8*K1^2*M^4*u^10)/
       (17287533527040000*b^2*Sqrt[2431*Pi]) - 
      (44741343886843*d^10*K1^2*M^4*u^10)/(484050938757120000*b^2*
        Sqrt[2431*Pi]) - (23674909533367*d^12*K1^2*M^4*u^10)/
       (229924195909632000*b^2*Sqrt[2431*Pi]) + 
      (1444958396969*d^16*K1^2*M^4*u^10)/(1655454210549350400*b^2*
        Sqrt[2431*Pi]) - (13673567291*d^18*K1^2*M^4*u^10)/
       (228338511799910400*b^2*Sqrt[2431*Pi]) + 
      (655441903*d^14*K0*K1*M^4*Sqrt[17/(143*Pi)]*u^11)/
       (59123364662476800*b^2) - (37673396955109*K0*K1*M^4*u^11)/
       (295912440135696384000*b^2*Sqrt[2431*Pi]) - 
      (1837507972384219*d^2*K0*K1*M^4*u^11)/(236729952108557107200*b^2*
        Sqrt[2431*Pi]) - (234679401223193*d^4*K0*K1*M^4*u^11)/
       (6432879133384704000*b^2*Sqrt[2431*Pi]) + 
      (24362253234437407*d^6*K0*K1*M^4*u^11)/(1479562200678481920000*b^2*
        Sqrt[2431*Pi]) + (190082554144009*d^8*K0*K1*M^4*u^11)/
       (2371093270318080000*b^2*Sqrt[2431*Pi]) - 
      (54050973157583*d^10*K0*K1*M^4*u^11)/(2299241959096320000*b^2*
        Sqrt[2431*Pi]) - (479884669601*d^12*K0*K1*M^4*u^11)/
       (16423156850688000*b^2*Sqrt[2431*Pi]) + 
      (123468792479*d^16*K0*K1*M^4*u^11)/(413863552637337600*b^2*
        Sqrt[2431*Pi]) - (4850209027*d^18*K0*K1*M^4*u^11)/
       (236493458649907200*b^2*Sqrt[2431*Pi]) - 
      (47785897*d^18*K0^2*M^4*Sqrt[11/(221*Pi)]*u^12)/
       (331090842109870080*b^2) - (461462333772149*d^2*K0^2*M^4*u^12)/
       (1183649760542785536000*Sqrt[2431]*b^2*Sqrt[Pi]) - 
      (213059632999*d^2*K1^2*M^4*u^12)/(481745934286848000*Sqrt[2431]*b^2*
        Sqrt[Pi]) - (985962180173*K0^2*M^4*u^12)/(591824880271392768000*b^2*
        Sqrt[2431*Pi]) - (3880453739681*d^4*K0^2*M^4*u^12)/
       (1921509351530496000*b^2*Sqrt[2431*Pi]) + 
      (1064744195898133*d^6*K0^2*M^4*u^12)/(1479562200678481920000*b^2*
        Sqrt[2431*Pi]) + (171717547578491*d^8*K0^2*M^4*u^12)/
       (37937492325089280000*b^2*Sqrt[2431*Pi]) - 
      (7804300444111*d^10*K0^2*M^4*u^12)/(6897725877288960000*b^2*
        Sqrt[2431*Pi]) - (595553972561*d^12*K0^2*M^4*u^12)/
       (344886293864448000*b^2*Sqrt[2431*Pi]) + 
      (174768367*d^14*K0^2*M^4*u^12)/(82772710527467520*b^2*Sqrt[2431*Pi]) + 
      (18846226153*d^16*K0^2*M^4*u^12)/(827727105274675200*b^2*
        Sqrt[2431*Pi]) - (8007296576029*K1^2*M^4*u^12)/
       (591824880271392768000*b^2*Sqrt[2431*Pi]) - 
      (157203657211243*d^4*K1^2*M^4*u^12)/(73978110033924096000*b^2*
        Sqrt[2431*Pi]) + (154475108208893*d^6*K1^2*M^4*u^12)/
       (211366028668354560000*b^2*Sqrt[2431*Pi]) + 
      (560229895246531*d^8*K1^2*M^4*u^12)/(113812476975267840000*b^2*
        Sqrt[2431*Pi]) - (265606419667*d^10*K1^2*M^4*u^12)/
       (222507286364160000*b^2*Sqrt[2431*Pi]) - 
      (6576600299*d^12*K1^2*M^4*u^12)/(3448862938644480*b^2*Sqrt[2431*Pi]) + 
      (6898692617*d^14*K1^2*M^4*u^12)/(2069317763186688000*b^2*
        Sqrt[2431*Pi]) + (22082592557*d^16*K1^2*M^4*u^12)/
       (827727105274675200*b^2*Sqrt[2431*Pi]) - 
      (3085198013*d^18*K1^2*M^4*u^12)/(1655454210549350400*b^2*
        Sqrt[2431*Pi]) + (1382209*d^14*K0*K1*M^4*Sqrt[13/(187*Pi)]*u^13)/
       (9580174829568000*b^2) + (2547959*d^16*K0*K1*M^4*Sqrt[13/(187*Pi)]*
        u^13)/(4598483918192640*b^2) - (5224250747*K0*K1*M^4*u^13)/
       (16439580007538688000*b^2*Sqrt[2431*Pi]) - 
      (7979143199143*d^2*K0*K1*M^4*u^13)/(147956220067848192000*b^2*
        Sqrt[2431*Pi]) - (461556858149*d^4*K0*K1*M^4*u^13)/
       (1369965000628224000*b^2*Sqrt[2431*Pi]) + 
      (3244208109383*d^6*K0*K1*M^4*u^13)/(61648425028270080000*b^2*
        Sqrt[2431*Pi]) + (22754582552683*d^8*K0*K1*M^4*u^13)/
       (28453119243816960000*b^2*Sqrt[2431*Pi]) - 
      (3432630683*d^10*K0*K1*M^4*u^13)/(27813410795520000*b^2*
        Sqrt[2431*Pi]) - (29860591499*d^12*K0*K1*M^4*u^13)/
       (86221573466112000*b^2*Sqrt[2431*Pi]) - (59623*d^18*K0*K1*M^4*u^13)/
       (113263150694400*b^2*Sqrt[2431*Pi]) - 
      (11195153*d^12*K0^2*M^4*Sqrt[11/(221*Pi)]*u^14)/
       (12317367638016000*b^2) + (21368257*d^14*K0^2*M^4*Sqrt[13/(187*Pi)]*
        u^14)/(258664720398336000*b^2) - (8143024501*d^2*K0^2*M^4*u^14)/
       (9863748004523212800*Sqrt[2431]*b^2*Sqrt[Pi]) - 
      (5274955061*d^2*K1^2*M^4*u^14)/(5284150716708864000*Sqrt[2431]*b^2*
        Sqrt[Pi]) + (1755847619*K0^2*M^4*u^14)/(147956220067848192000*b^2*
        Sqrt[2431*Pi]) - (35896438091*d^4*K0^2*M^4*u^14)/
       (5284150716708864000*b^2*Sqrt[2431*Pi]) - 
      (163308207641*d^6*K0^2*M^4*u^14)/(184945275084810240000*b^2*
        Sqrt[2431*Pi]) + (47242483583*d^8*K0^2*M^4*u^14)/
       (2586647203983360000*b^2*Sqrt[2431*Pi]) - 
      (957797873*d^10*K0^2*M^4*u^14)/(862215734661120000*b^2*Sqrt[2431*Pi]) + 
      (2854903*d^16*K0^2*M^4*u^14)/(8997033752985600*b^2*Sqrt[2431*Pi]) - 
      (2344301*d^18*K0^2*M^4*u^14)/(41386355263733760*b^2*Sqrt[2431*Pi]) + 
      (45411367*K1^2*M^4*u^14)/(5479860002512896000*b^2*Sqrt[2431*Pi]) - 
      (334458457*d^4*K1^2*M^4*u^14)/(42516155191910400*b^2*Sqrt[2431*Pi]) - 
      (19038193511*d^6*K1^2*M^4*u^14)/(10274737504711680000*b^2*
        Sqrt[2431*Pi]) + (26909448823*d^8*K1^2*M^4*u^14)/
       (1237092141035520000*b^2*Sqrt[2431*Pi]) + 
      (54504799*d^10*K1^2*M^4*u^14)/(215553933665280000*b^2*Sqrt[2431*Pi]) - 
      (271622089*d^12*K1^2*M^4*u^14)/(21555393366528000*b^2*Sqrt[2431*Pi]) + 
      (4852291*d^14*K1^2*M^4*u^14)/(6158683819008000*b^2*Sqrt[2431*Pi]) + 
      (12659411*d^16*K1^2*M^4*u^14)/(22992419590963200*b^2*Sqrt[2431*Pi]) - 
      (566999*d^18*K1^2*M^4*u^14)/(17244314693222400*b^2*Sqrt[2431*Pi]) - 
      (1681891*d^12*K0*K1*M^4*Sqrt[17/(143*Pi)]*u^15)/
       (5388848341632000*b^2) - (41016463*K0*K1*M^4*u^15)/
       (6164842502827008000*b^2*Sqrt[2431*Pi]) - 
      (12427591493*d^2*K0*K1*M^4*u^15)/(36989055016962048000*b^2*
        Sqrt[2431*Pi]) - (90615641*d^4*K0*K1*M^4*u^15)/
       (42811406269632000*b^2*Sqrt[2431*Pi]) - 
      (3529437187*d^6*K0*K1*M^4*u^15)/(2010274729182720000*b^2*
        Sqrt[2431*Pi]) + (24840076559*d^8*K0*K1*M^4*u^15)/
       (3556639905477120000*b^2*Sqrt[2431*Pi]) + 
      (1513858751*d^10*K0*K1*M^4*u^15)/(646661800995840000*b^2*
        Sqrt[2431*Pi]) - (914359*d^14*K0*K1*M^4*u^15)/(2229868279296000*b^2*
        Sqrt[2431*Pi]) + (4750183*d^16*K0*K1*M^4*u^15)/
       (8622157346611200*b^2*Sqrt[2431*Pi]) + (2829833*d^18*K0*K1*M^4*u^15)/
       (51732944079667200*b^2*Sqrt[2431*Pi]) - 
      (39953*d^14*K1^2*M^4*Sqrt[11/(221*Pi)]*u^16)/(2395043707392000*b^2) + 
      (1537889*d^8*K0^2*M^4*Sqrt[13/(187*Pi)]*u^16)/(646661800995840000*
        b^2) + (125865942061*d^10*K0^2*M^4*Sqrt[13/(187*Pi)]*u^16)/
       (736224460433763840000*b^2) - (355783*d^2*K0^2*M^4*Sqrt[17/(143*Pi)]*
        u^16)/(528415071670886400*b^2) - (4498116445769*d^4*K0^2*M^4*
        Sqrt[17/(143*Pi)]*u^16)/(842240782736225832960000*b^2) + 
      (137*d^12*K0^2*M^4*Sqrt[17/(143*Pi)]*u^16)/(22689887754240*b^2) - 
      (315071*d^16*K0^2*M^4*Sqrt[17/(143*Pi)]*u^16)/(51732944079667200*b^2) - 
      (3135109*d^2*K1^2*M^4*Sqrt[17/(143*Pi)]*u^16)/(5284150716708864000*
        b^2) - (18288913*K0^2*M^4*u^16)/(36989055016962048000*b^2*
        Sqrt[2431*Pi]) + (25475922398713*d^4*K0^2*M^4*u^16)/
       (842240782736225832960000*b^2*Sqrt[2431*Pi]) - 
      (641034353*d^6*K0^2*M^4*u^16)/(2568684376177920000*b^2*Sqrt[2431*Pi]) - 
      (179568581*d^10*K0^2*M^4*u^16)/(106023107781360000*b^2*Sqrt[2431*Pi]) - 
      (492659*d^14*K0^2*M^4*u^16)/(2155539336652800*b^2*Sqrt[2431*Pi]) - 
      (71161*d^18*K0^2*M^4*u^16)/(8622157346611200*b^2*Sqrt[2431*Pi]) - 
      (18598313*K1^2*M^4*u^16)/(36989055016962048000*b^2*Sqrt[2431*Pi]) - 
      (415517*d^4*K1^2*M^4*u^16)/(10378522732032000*b^2*Sqrt[2431*Pi]) - 
      (327075347*d^6*K1^2*M^4*u^16)/(1594355819696640000*b^2*Sqrt[2431*Pi]) + 
      (34743949*d^8*K1^2*M^4*u^16)/(7113279810954240000*b^2*Sqrt[2431*Pi]) + 
      (279515993*d^10*K1^2*M^4*u^16)/(646661800995840000*b^2*Sqrt[2431*Pi]) + 
      (259031*d^12*K1^2*M^4*u^16)/(2586647203983360*b^2*Sqrt[2431*Pi]) - 
      (4681211*d^16*K1^2*M^4*u^16)/(51732944079667200*b^2*Sqrt[2431*Pi]) - 
      (388753*d^18*K1^2*M^4*u^16)/(51732944079667200*b^2*Sqrt[2431*Pi]) - 
      (73*d^12*K0*K1*M^4*Sqrt[11/(221*Pi)]*u^17)/(149000414976000*b^2) - 
      (K0*K1*M^4*Sqrt[17/(143*Pi)]*u^17)/(1058523781392000*b^2) + 
      (1223*d^2*K0*K1*M^4*Sqrt[17/(143*Pi)]*u^17)/(7527280223232000*b^2) + 
      (2109599*d^4*K0*K1*M^4*u^17)/(50809141506816000*b^2*Sqrt[2431*Pi]) + 
      (22961641*d^6*K0*K1*M^4*u^17)/(254045707534080000*b^2*Sqrt[2431*Pi]) - 
      (13354907*d^8*K0*K1*M^4*u^17)/(254045707534080000*b^2*Sqrt[2431*Pi]) - 
      (3024101*d^10*K0*K1*M^4*u^17)/(15396709547520000*b^2*Sqrt[2431*Pi]) + 
      (422911*d^14*K0*K1*M^4*u^17)/(4619012864256000*b^2*Sqrt[2431*Pi]) + 
      (24617*d^16*K0*K1*M^4*u^17)/(923802572851200*b^2*Sqrt[2431*Pi]) + 
      (373*d^18*K0*K1*M^4*u^17)/(246347352760320*b^2*Sqrt[2431*Pi]) - 
      (K0^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(25404570753408000*b^2) - 
      (d^2*K0^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(403247154816000*b^2) - 
      (d^4*K0^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(33603929568000*b^2) - 
      (53*d^6*K0^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(577376608032000*b^2) - 
      (7*d^14*K0^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(82482372576000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(30793419095040*b^2) - 
      (d^18*K0^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(461901286425600*b^2) - 
      (K1^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(25404570753408000*b^2) - 
      (d^2*K1^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(403247154816000*b^2) - 
      (d^4*K1^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(33603929568000*b^2) - 
      (53*d^6*K1^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(577376608032000*b^2) - 
      (7*d^14*K1^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(82482372576000*b^2) - 
      (d^16*K1^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(30793419095040*b^2) - 
      (d^18*K1^2*M^4*Sqrt[17/(143*Pi)]*u^18)/(461901286425600*b^2) + 
      (d^8*K0^2*M^4*Sqrt[221/(11*Pi)]*u^18)/(438009840576000*b^2) + 
      (17*d^10*K0^2*M^4*Sqrt[221/(11*Pi)]*u^18)/(1154753216064000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[221/(11*Pi)]*u^18)/(577376608032000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[221/(11*Pi)]*u^18)/(438009840576000*b^2) + 
      (17*d^10*K1^2*M^4*Sqrt[221/(11*Pi)]*u^18)/(1154753216064000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[221/(11*Pi)]*u^18)/(577376608032000*b^2))/Pi}, 8, 
   15, 1], SeriesData[p, 0, {((-5*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(111872*b^3) - 
      (745*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(391552*b^3) - 
      (4065*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(783104*b^3) + 
      (5*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(6264832*b^3) + 
      (15*d^2*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(447488*b^3) + 
      (555*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(6264832*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(82432*b^3) - 
      (99*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(894976*b^3) + 
      (297*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(3132416*b^3) + 
      (165*d^12*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(6264832*b^3) + 
      (113*d^6*K1^2*M^5*Sqrt[(13*Pi)/187]*u^3)/(195776*b^3) + 
      (37*d^8*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(783104*b^3) - 
      (15*d^10*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(391552*b^3) - 
      (9*d^12*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(783104*b^3) - 
      (85873*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(7893688320*b^3) - 
      (10792783*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(7893688320*b^3) - 
      (170167*d^2*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(3946844160*b^3) + 
      (152011*d^8*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(877076480*b^3) - 
      (55999*d^10*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(438538240*b^3) - 
      (23053*d^12*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(526245888*b^3) + 
      (92723*d^6*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^4)/(657807360*b^3) - 
      (2713*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(15787376640*b^3) - 
      (33601*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(1315614720*b^3) + 
      (168407*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(8309145600*b^3) + 
      (1039139*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(1252966400*b^3) - 
      (26176489*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(7893688320*b^3) - 
      (77251121*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(31574753280*b^3) + 
      (35649673*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(15787376640*b^3) + 
      (18194089*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(31574753280*b^3) + 
      (62347*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^5)/(15787376640*b^3) - 
      (12349*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^5)/(1754152960*b^3) + 
      (3641*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*u^5)/(877076480*b^3) + 
      (1591*d^2*K0^2*M^5*Sqrt[(13*Pi)/187]*u^5)/(7893688320*b^3) + 
      (925*d^12*K0^2*M^5*Sqrt[(13*Pi)/187]*u^5)/(1052491776*b^3) + 
      (25245151*d^4*K1^2*M^5*Sqrt[(13*Pi)/187]*u^5)/(157873766400*b^3) + 
      (2338103*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(157873766400*b^3) + 
      (355301*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(536985600*b^3) + 
      (4500997*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(2255339520*b^3) + 
      (22925701*d^4*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^6)/(157873766400*b^3) + 
      (8639*d^12*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^6)/(196116480*b^3) - 
      (1243859*d^6*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^6)/(7893688320*b^3) - 
      (130217*d^8*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^6)/(902135808*b^3) + 
      (17287*K0^2*M^5*Sqrt[Pi/2431]*u^7)/(9867110400*b^3) + 
      (182173*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^7)/(1716019200*b^3) - 
      (259397*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^7)/(563834880*b^3) + 
      (3058919*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^7)/(7893688320*b^3) + 
      (192233*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^7)/(1578737664*b^3) + 
      (530897*K1^2*M^5*Sqrt[Pi/2431]*u^7)/(78936883200*b^3) + 
      (476473*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^7)/(1879449600*b^3) + 
      (46773907*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^7)/(78936883200*b^3) - 
      (6303251*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^7)/(6578073600*b^3) - 
      (57179273*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^7)/(78936883200*b^3) + 
      (8489207*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^7)/(13156147200*b^3) + 
      (14566373*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^7)/(78936883200*b^3) + 
      (457841*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^7)/(13156147200*b^3) - 
      (163927*d^8*K0^2*M^5*Sqrt[(13*Pi)/187]*u^7)/(3946844160*b^3) + 
      (108397*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/(39468441600*b^3) + 
      (49337*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/(402739200*b^3) + 
      (13572847*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/(39468441600*b^3) - 
      (607501*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/(1233388800*b^3) - 
      (2495951*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/(5638348800*b^3) + 
      (202093*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/(563834880*b^3) + 
      (67443*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/(626483200*b^3) + 
      (24461*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(118405324800*b^3) + 
      (33653*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(2574028800*b^3) + 
      (5095931*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(118405324800*b^3) - 
      (11861*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(205564800*b^3) - 
      (85739*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(1578737664*b^3) + 
      (847663*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(19734220800*b^3) + 
      (502651*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(39468441600*b^3) + 
      (3481*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(6231859200*b^3) + 
      (46961*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(2368106496*b^3) + 
      (5825773*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(118405324800*b^3) - 
      (287813*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(4385382400*b^3) + 
      (1071121*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(19734220800*b^3) + 
      (208807*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(13156147200*b^3) - 
      (125*d^6*K1^2*M^5*Sqrt[(13*Pi)/187]*u^9)/(21926912*b^3) + 
      (6829*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(44401996800*b^3) + 
      (1711*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(253725696*b^3) - 
      (198269*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(7400332800*b^3) - 
      (7741*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(302054400*b^3) + 
      (8741*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(422876160*b^3) + 
      (113*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(19577600*b^3) + 
      (38509*d^4*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^10)/(22200998400*b^3) + 
      (241*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(22200998400*b^3) - 
      (14629*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(7400332800*b^3) + 
      (24083*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(14800665600*b^3) + 
      (83*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(197342208*b^3) + 
      (181*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(14800665600*b^3) + 
      (439*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(778982400*b^3) - 
      (16547*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(7400332800*b^3) - 
      (34183*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(14800665600*b^3) + 
      (27409*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(14800665600*b^3) + 
      (97*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(205564800*b^3) + 
      (307*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^11)/(2336947200*b^3) + 
      (1721*d^2*K0^2*M^5*Sqrt[(13*Pi)/187]*u^11)/(44401996800*b^3) + 
      (937*d^4*K1^2*M^5*Sqrt[(13*Pi)/187]*u^11)/(7400332800*b^3) - 
      (17*d^8*K0^2*M^5*Sqrt[(221*Pi)/11]*u^11)/(1850083200*b^3) + 
      (61*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(22200998400*b^3) + 
      (1289*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(11100499200*b^3) + 
      (8563*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(22200998400*b^3) - 
      (569*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(1057190400*b^3) + 
      (229*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(528595200*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(10068480*b^3) - 
      (71*d^6*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^12)/(1850083200*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(308347200*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(61669440*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(51391200*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(51391200*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(61669440*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(308347200*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(308347200*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(61669440*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(51391200*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(51391200*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(61669440*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(308347200*b^3))/Pi, 0, 
    ((-15*K1*M^5*Sqrt[Pi/2431]*u)/(111872*b^3*E^u) - 
      (2235*d^2*K1*M^5*Sqrt[Pi/2431]*u)/(391552*b^3*E^u) - 
      (12195*d^4*K1*M^5*Sqrt[Pi/2431]*u)/(783104*b^3*E^u) + 
      (339*d^6*K1*M^5*Sqrt[(13*Pi)/187]*u)/(195776*b^3*E^u) + 
      (111*d^8*K1*M^5*Sqrt[(143*Pi)/17]*u)/(783104*b^3*E^u) - 
      (45*d^10*K1*M^5*Sqrt[(143*Pi)/17]*u)/(391552*b^3*E^u) - 
      (27*d^12*K1*M^5*Sqrt[(143*Pi)/17]*u)/(783104*b^3*E^u) - 
      (15*K0*M^5*Sqrt[Pi/2431]*u^2)/(329728*b^3*E^u) - 
      (33795*d^4*K0*M^5*Sqrt[Pi/2431]*u^2)/(6264832*b^3*E^u) - 
      (15*K1*M^5*Sqrt[Pi/2431]*u^2)/(111872*b^3*E^u) - 
      (2235*d^2*K1*M^5*Sqrt[Pi/2431]*u^2)/(391552*b^3*E^u) - 
      (12195*d^4*K1*M^5*Sqrt[Pi/2431]*u^2)/(783104*b^3*E^u) - 
      (555*d^2*K0*M^5*Sqrt[(11*Pi)/221]*u^2)/(3132416*b^3*E^u) + 
      (177*d^8*K0*M^5*Sqrt[(11*Pi)/221]*u^2)/(272384*b^3*E^u) - 
      (1611*d^10*K0*M^5*Sqrt[(11*Pi)/221]*u^2)/(3132416*b^3*E^u) - 
      (999*d^12*K0*M^5*Sqrt[(11*Pi)/221]*u^2)/(6264832*b^3*E^u) + 
      (339*d^6*K1*M^5*Sqrt[(13*Pi)/187]*u^2)/(195776*b^3*E^u) + 
      (705*d^6*K0*M^5*Sqrt[(17*Pi)/143]*u^2)/(1566208*b^3*E^u) + 
      (111*d^8*K1*M^5*Sqrt[(143*Pi)/17]*u^2)/(783104*b^3*E^u) - 
      (45*d^10*K1*M^5*Sqrt[(143*Pi)/17]*u^2)/(391552*b^3*E^u) - 
      (27*d^12*K1*M^5*Sqrt[(143*Pi)/17]*u^2)/(783104*b^3*E^u) - 
      (15*K0*M^5*Sqrt[Pi/2431]*u^3)/(329728*b^3*E^u) - 
      (33795*d^4*K0*M^5*Sqrt[Pi/2431]*u^3)/(6264832*b^3*E^u) - 
      (14141*K1*M^5*Sqrt[Pi/2431]*u^3)/(350830592*b^3*E^u) - 
      (314185*d^2*K1*M^5*Sqrt[Pi/2431]*u^3)/(175415296*b^3*E^u) - 
      (1862051*d^4*K1*M^5*Sqrt[Pi/2431]*u^3)/(350830592*b^3*E^u) + 
      (3047637*d^6*K1*M^5*Sqrt[Pi/2431]*u^3)/(438538240*b^3*E^u) + 
      (13182849*d^8*K1*M^5*Sqrt[Pi/2431]*u^3)/(1754152960*b^3*E^u) - 
      (4781421*d^10*K1*M^5*Sqrt[Pi/2431]*u^3)/(877076480*b^3*E^u) - 
      (657549*d^12*K1*M^5*Sqrt[Pi/2431]*u^3)/(350830592*b^3*E^u) - 
      (5399*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(169150464*b^3) - 
      (3499*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(4451328*b^3) + 
      (218551*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(169150464*b^3) - 
      (555*d^2*K0*M^5*Sqrt[(11*Pi)/221]*u^3)/(3132416*b^3*E^u) + 
      (177*d^8*K0*M^5*Sqrt[(11*Pi)/221]*u^3)/(272384*b^3*E^u) - 
      (1611*d^10*K0*M^5*Sqrt[(11*Pi)/221]*u^3)/(3132416*b^3*E^u) - 
      (999*d^12*K0*M^5*Sqrt[(11*Pi)/221]*u^3)/(6264832*b^3*E^u) - 
      (11499*d^2*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(50118656*b^3) - 
      (133063*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(193314816*b^3) + 
      (1184171*d^6*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(1353203712*b^3) + 
      (1352417*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(1353203712*b^3) - 
      (938443*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(1353203712*b^3) - 
      (348139*d^12*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(1353203712*b^3) - 
      (1111*d^14*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(1353203712*b^3) - 
      (4043*d^8*K1^2*M^5*Sqrt[(13*Pi)/187]*u^3)/(7354368*b^3) + 
      (705*d^6*K0*M^5*Sqrt[(17*Pi)/143]*u^3)/(1566208*b^3*E^u) + 
      (2515*d^6*K1^2*M^5*Sqrt[(17*Pi)/143]*u^3)/(10571904*b^3) - 
      (179*K0^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(451067904*b^3) + 
      (509*d^10*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(84575232*b^3) + 
      (797*d^12*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(56383488*b^3) - 
      (25*d^14*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(14095872*b^3) - 
      (55921*K0*M^5*Sqrt[Pi/2431]*u^4)/(3508305920*b^3*E^u) - 
      (1072637*d^2*K0*M^5*Sqrt[Pi/2431]*u^4)/(1754152960*b^3*E^u) - 
      (45109*d^4*K0*M^5*Sqrt[Pi/2431]*u^4)/(30507008*b^3*E^u) + 
      (398721*d^6*K0*M^5*Sqrt[Pi/2431]*u^4)/(175415296*b^3*E^u) + 
      (6680577*d^8*K0*M^5*Sqrt[Pi/2431]*u^4)/(3508305920*b^3*E^u) - 
      (2736189*d^10*K0*M^5*Sqrt[Pi/2431]*u^4)/(1754152960*b^3*E^u) - 
      (1793889*d^12*K0*M^5*Sqrt[Pi/2431]*u^4)/(3508305920*b^3*E^u) + 
      (95735*d^2*K1*M^5*Sqrt[Pi/2431]*u^4)/(175415296*b^3*E^u) - 
      (42701*d^6*K1*M^5*Sqrt[Pi/2431]*u^4)/(19066880*b^3*E^u) + 
      (591809*d^8*K1*M^5*Sqrt[Pi/2431]*u^4)/(1754152960*b^3*E^u) + 
      (762579*d^10*K1*M^5*Sqrt[Pi/2431]*u^4)/(877076480*b^3*E^u) - 
      (40653*d^12*K1*M^5*Sqrt[Pi/2431]*u^4)/(350830592*b^3*E^u) - 
      (455798479*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(1705036677120*b^3) - 
      (19279693291*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(1705036677120*b^3) + 
      (24948612443*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(568345559040*b^3) + 
      (7539360523*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(189448519680*b^3) + 
      (18679*d^4*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(350830592*b^3*E^u) - 
      (4798536979*d^10*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(1705036677120*b^3) - 
      (316404839*d^12*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(341007335424*b^3) - 
      (50633311*d^14*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(1705036677120*b^3) + 
      (463*K1*M^5*Sqrt[(13*Pi)/187]*u^4)/(350830592*b^3*E^u) - 
      (4017034687*d^4*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^4)/(1705036677120*b^3) + 
      (31439*K0*M^5*Sqrt[Pi/2431]*u^5)/(3508305920*b^3*E^u) + 
      (600643*d^2*K0*M^5*Sqrt[Pi/2431]*u^5)/(1754152960*b^3*E^u) + 
      (505853*d^4*K0*M^5*Sqrt[Pi/2431]*u^5)/(701661184*b^3*E^u) - 
      (245951*d^6*K0*M^5*Sqrt[Pi/2431]*u^5)/(175415296*b^3*E^u) + 
      (1463811*d^10*K0*M^5*Sqrt[Pi/2431]*u^5)/(1754152960*b^3*E^u) + 
      (470751*d^12*K0*M^5*Sqrt[Pi/2431]*u^5)/(3508305920*b^3*E^u) - 
      (303220039*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(3410073354240*b^3) - 
      (13260600211*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(3410073354240*b^3) - 
      (38332070251*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(3410073354240*b^3) + 
      (16959716003*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(1136691118080*b^3) + 
      (5923411363*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(378897039360*b^3) - 
      (2766498421*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(682014670848*b^3) - 
      (326610701*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(3410073354240*b^3) + 
      (28927*K1*M^5*Sqrt[Pi/2431]*u^5)/(5262458880*b^3*E^u) + 
      (164959*d^2*K1*M^5*Sqrt[Pi/2431]*u^5)/(526245888*b^3*E^u) + 
      (5499349*d^4*K1*M^5*Sqrt[Pi/2431]*u^5)/(5262458880*b^3*E^u) - 
      (11338433*d^8*K1*M^5*Sqrt[Pi/2431]*u^5)/(8770764800*b^3*E^u) + 
      (4899021*d^10*K1*M^5*Sqrt[Pi/2431]*u^5)/(4385382400*b^3*E^u) + 
      (2183733*d^12*K1*M^5*Sqrt[Pi/2431]*u^5)/(8770764800*b^3*E^u) - 
      (1061014135*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(4092088025088*b^3) - 
      (1174554902803*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(102302200627200*b^3) - 
      (3505545788659*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(102302200627200*b^3) + 
      (23477598797*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(541281484800*b^3) + 
      (241795950023*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(4871533363200*b^3) - 
      (1146571164451*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(34100733542400*b^3) - 
      (49705434131*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(3788970393600*b^3) - 
      (2954984821*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(11366911180800*b^3) - 
      (3466805179*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*u^5)/(3410073354240*b^3) - 
      (172411*d^8*K0*M^5*Sqrt[(13*Pi)/187]*u^5)/(3508305920*b^3*E^u) - 
      (185389*d^6*K1*M^5*Sqrt[(17*Pi)/143]*u^5)/(2192691200*b^3*E^u) + 
      (239531*d^2*K0*M^5*Sqrt[Pi/2431]*u^6)/(1830420480*b^3*E^u) + 
      (2095333*d^4*K0*M^5*Sqrt[Pi/2431]*u^6)/(3660840960*b^3*E^u) - 
      (3316237*d^6*K0*M^5*Sqrt[Pi/2431]*u^6)/(5011865600*b^3*E^u) - 
      (108036739*d^8*K0*M^5*Sqrt[Pi/2431]*u^6)/(140332236800*b^3*E^u) + 
      (40315883*d^10*K0*M^5*Sqrt[Pi/2431]*u^6)/(70166118400*b^3*E^u) + 
      (57527*K1*M^5*Sqrt[Pi/2431]*u^6)/(5262458880*b^3*E^u) + 
      (948547*d^2*K1*M^5*Sqrt[Pi/2431]*u^6)/(2631229440*b^3*E^u) + 
      (3685421*d^4*K1*M^5*Sqrt[Pi/2431]*u^6)/(5262458880*b^3*E^u) - 
      (2867573*d^6*K1*M^5*Sqrt[Pi/2431]*u^6)/(2192691200*b^3*E^u) - 
      (6868713*d^8*K1*M^5*Sqrt[Pi/2431]*u^6)/(8770764800*b^3*E^u) + 
      (3597221*d^10*K1*M^5*Sqrt[Pi/2431]*u^6)/(4385382400*b^3*E^u) + 
      (1744493*d^12*K1*M^5*Sqrt[Pi/2431]*u^6)/(8770764800*b^3*E^u) - 
      (4001854817*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(20460440125440*b^3) - 
      (915559990753*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(102302200627200*b^3) - 
      (2878060267969*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(102302200627200*b^3) + 
      (6041728789*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(180427161600*b^3) + 
      (1447343175371*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(34100733542400*b^3) - 
      (14287794187*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(1262990131200*b^3) - 
      (2544768631*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(11366911180800*b^3) + 
      (8191*K0*M^5*Sqrt[(11*Pi)/221]*u^6)/(84199342080*b^3*E^u) + 
      (1648023*d^12*K0*M^5*Sqrt[(13*Pi)/187]*u^6)/(140332236800*b^3*E^u) - 
      (71124255637*d^10*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^6)/
       (34100733542400*b^3) + (49937*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (16839868416*b^3*E^u) + (2782453*d^4*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (12028477440*b^3*E^u) - (13138299*d^6*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (35083059200*b^3*E^u) - (41197859*d^8*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (140332236800*b^3*E^u) + (18371083*d^10*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (70166118400*b^3*E^u) + (9937099*d^12*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (140332236800*b^3*E^u) - (4080523*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (146146000896*b^3) - (127642606339*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (25575550156800*b^3) - (413694091*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (88803993600*b^3) - (185884099*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (4262591692800*b^3) + (114757*K1*M^5*Sqrt[Pi/2431]*u^7)/
       (78936883200*b^3*E^u) + (14870879*d^2*K1*M^5*Sqrt[Pi/2431]*u^7)/
       (157873766400*b^3*E^u) - (11097847*d^6*K1*M^5*Sqrt[Pi/2431]*u^7)/
       (26312294400*b^3*E^u) - (4943357*d^8*K1*M^5*Sqrt[Pi/2431]*u^7)/
       (13156147200*b^3*E^u) + (3274597*d^10*K1*M^5*Sqrt[Pi/2431]*u^7)/
       (10524917760*b^3*E^u) + (1477797*d^12*K1*M^5*Sqrt[Pi/2431]*u^7)/
       (17541529600*b^3*E^u) - (3211473253*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (51151100313600*b^3) - (9643124957*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (3653650022400*b^3) - (15629588743*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (2046044012544*b^3) + (25717301*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (2706407424*b^3) + (39019777123*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (3410073354240*b^3) - (20839177363*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (2841727795200*b^3) - (54568713011*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (17050366771200*b^3) - (149473873*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (2131295846400*b^3) + (6151255381*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^7)/
       (8525183385600*b^3) + (879779*d^4*K1*M^5*Sqrt[(11*Pi)/221]*u^7)/
       (31574753280*b^3*E^u) - (699740149*d^2*K0^2*M^5*Sqrt[(13*Pi)/187]*u^7)/
       (6393887539200*b^3) + (582383407*d^6*K0^2*M^5*Sqrt[(13*Pi)/187]*u^7)/
       (1420863897600*b^3) + (13183*d^2*K0*M^5*Sqrt[(17*Pi)/143]*u^7)/
       (2215772160*b^3*E^u) - (152007721*d^12*K0^2*M^5*Sqrt[(17*Pi)/143]*u^7)/
       (1217883340800*b^3) + (1433*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (4510679040*b^3*E^u) - (115169*d^6*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (1052491776*b^3*E^u) - (5175271*d^8*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (52624588800*b^3*E^u) + (4246003*d^10*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (52624588800*b^3*E^u) + (38873*d^12*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (1754152960*b^3*E^u) + (16427*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (15787376640*b^3*E^u) + (5390447*d^2*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (157873766400*b^3*E^u) + (12767201*d^4*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (157873766400*b^3*E^u) - (3316727*d^6*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (26312294400*b^3*E^u) - (2753*d^8*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (25695600*b^3*E^u) + (1613699*d^10*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (17541529600*b^3*E^u) - (732260621*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (568345559040*b^3) + (91272281*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (19331481600*b^3) - (6545344061*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (1705036677120*b^3) - (15340033537*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (8525183385600*b^3) - (33677783*d^14*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^8)/
       (8525183385600*b^3) - (219731*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^8)/
       (105249177600*b^3) + (222413*d^2*K0*M^5*Sqrt[(17*Pi)/143]*u^8)/
       (157873766400*b^3*E^u) + (23407*d^4*K0*M^5*Sqrt[(17*Pi)/143]*u^8)/
       (4933555200*b^3*E^u) + (5189*d^12*K1*M^5*Sqrt[(17*Pi)/143]*u^8)/
       (3508305920*b^3*E^u) - (231673187*d^4*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^8)/
       (947242598400*b^3) + (358479851*d^8*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^8)/
       (947242598400*b^3) + (1447*d^2*K0*M^5*Sqrt[Pi/2431]*u^9)/
       (225533952*b^3*E^u) + (690589*d^4*K0*M^5*Sqrt[Pi/2431]*u^9)/
       (39468441600*b^3*E^u) - (55247*d^6*K0*M^5*Sqrt[Pi/2431]*u^9)/
       (2192691200*b^3*E^u) + (255223*d^10*K0*M^5*Sqrt[Pi/2431]*u^9)/
       (13156147200*b^3*E^u) + (22697*d^12*K0*M^5*Sqrt[Pi/2431]*u^9)/
       (4385382400*b^3*E^u) - (46967621*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (25575550156800*b^3) - (12781969349*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (25575550156800*b^3) + (2185133593*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (2841727795200*b^3) - (5472970967*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (25575550156800*b^3) - (151321193*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (25575550156800*b^3) + (3121*K1*M^5*Sqrt[Pi/2431]*u^9)/
       (26312294400*b^3*E^u) + (14891*d^2*K1*M^5*Sqrt[Pi/2431]*u^9)/
       (2192691200*b^3*E^u) + (35151*d^4*K1*M^5*Sqrt[Pi/2431]*u^9)/
       (1754152960*b^3*E^u) - (11549*d^6*K1*M^5*Sqrt[Pi/2431]*u^9)/
       (411129600*b^3*E^u) + (141191*d^10*K1*M^5*Sqrt[Pi/2431]*u^9)/
       (6578073600*b^3*E^u) + (9973*d^12*K1*M^5*Sqrt[Pi/2431]*u^9)/
       (1754152960*b^3*E^u) - (19849121*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (3653650022400*b^3) - (5160463967*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (25575550156800*b^3) - (14985448739*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (25575550156800*b^3) + (165978349*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (243576668160*b^3) - (937986011*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (1705036677120*b^3) - (2316190259*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (8525183385600*b^3) - (68156267*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (8525183385600*b^3) + (79*K0*M^5*Sqrt[(11*Pi)/221]*u^9)/
       (4933555200*b^3*E^u) + (14943599*d^6*K0^2*M^5*Sqrt[(11*Pi)/221]*u^9)/
       (315747532800*b^3) - (1014098107*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*u^9)/
       (25575550156800*b^3) + (729695747*d^8*K1^2*M^5*Sqrt[(11*Pi)/221]*u^9)/
       (8525183385600*b^3) - (259433903*d^2*K0^2*M^5*Sqrt[(13*Pi)/187]*u^9)/
       (25575550156800*b^3) - (3027*d^8*K0*M^5*Sqrt[(17*Pi)/143]*u^9)/
       (2192691200*b^3*E^u) - (40253*d^8*K1*M^5*Sqrt[(17*Pi)/143]*u^9)/
       (26312294400*b^3*E^u) + (8297*d^2*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (7400332800*b^3*E^u) + (195133*d^4*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (59202662400*b^3*E^u) - (3713*d^6*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (822259200*b^3*E^u) + (2021*d^12*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (2192691200*b^3*E^u) + (151*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (5920266240*b^3*E^u) + (35381*d^2*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (29601331200*b^3*E^u) + (263*d^4*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (74003328*b^3*E^u) - (2657*d^6*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (548172800*b^3*E^u) - (3217*d^8*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (657807360*b^3*E^u) + (13081*d^10*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (3289036800*b^3*E^u) + (1621*d^12*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (1644518400*b^3*E^u) - (4565929*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (3196943769600*b^3) - (149323*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (2220099840*b^3) - (240343507*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (1065647923200*b^3) + (7023647*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (29601331200*b^3) + (167358371*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (456706252800*b^3) - (4926179*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (24466406400*b^3) - (200461013*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (1918166261760*b^3) - (8738869*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (2397707827200*b^3) + (d^10*K0*M^5*Sqrt[(11*Pi)/221]*u^10)/
       (2979200*b^3*E^u) + (109*K0*M^5*Sqrt[(13*Pi)/187]*u^10)/
       (59202662400*b^3*E^u) - (2297*d^8*K0*M^5*Sqrt[(13*Pi)/187]*u^10)/
       (6578073600*b^3*E^u) + (31*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (9867110400*b^3*E^u) + (139*d^2*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (986711040*b^3*E^u) + (4729*d^4*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (9867110400*b^3*E^u) - (509*d^6*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (822259200*b^3*E^u) - (433*d^8*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (657807360*b^3*E^u) + (877*d^10*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (1644518400*b^3*E^u) + (397*d^12*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (3289036800*b^3*E^u) - (55061*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (799235942400*b^3) - (295212193*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (19181662617600*b^3) - (82076837*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (9590831308800*b^3) - (1409183*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (3836332523520*b^3) + (31*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (9867110400*b^3*E^u) + (719*d^2*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (4933555200*b^3*E^u) + (4969*d^4*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (9867110400*b^3*E^u) + (131*d^10*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (234931200*b^3*E^u) + (59*d^12*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (469862400*b^3*E^u) - (141008293*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (7193123481600*b^3) + (121651339*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (6393887539200*b^3) + (332707409*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (9590831308800*b^3) - (335536247*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (19181662617600*b^3) - (5328101*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (532823961600*b^3) - (2900411*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (6393887539200*b^3) - (1724071*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^11)/
       (1065647923200*b^3) + (68129*d^6*K0^2*M^5*Sqrt[(11*Pi)/221]*u^11)/
       (43495833600*b^3) + (4350883*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^11)/
       (1598471884800*b^3) - (447299*K1^2*M^5*Sqrt[(11*Pi)/221]*u^11)/
       (28772493926400*b^3) - (6273677*d^2*K1^2*M^5*Sqrt[(11*Pi)/221]*u^11)/
       (11508997570560*b^3) - (272681*d^2*K0^2*M^5*Sqrt[(13*Pi)/187]*u^11)/
       (710431948800*b^3) - (41*d^6*K1*M^5*Sqrt[(13*Pi)/187]*u^11)/
       (822259200*b^3*E^u) - (d^8*K1*M^5*Sqrt[(17*Pi)/143]*u^11)/
       (24729600*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/2431]*u^12)/
       (102782400*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/2431]*u^12)/
       (20556480*b^3*E^u) - (d^6*K0*M^5*Sqrt[Pi/2431]*u^12)/
       (17130400*b^3*E^u) - (d^8*K0*M^5*Sqrt[Pi/2431]*u^12)/
       (17130400*b^3*E^u) + (d^10*K0*M^5*Sqrt[Pi/2431]*u^12)/
       (20556480*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/2431]*u^12)/
       (102782400*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (102782400*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (20556480*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (17130400*b^3*E^u) - (d^8*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (17130400*b^3*E^u) + (d^10*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (20556480*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (102782400*b^3*E^u) - (432683*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (14386246963200*b^3) - (10589*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (7571708928*b^3) + (43700737*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (4795415654400*b^3) - (606127*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (149856739200*b^3) - (4317143*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (1598471884800*b^3) - (125663*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (799235942400*b^3) - (6304411*d^4*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^12)/
       (14386246963200*b^3) + (41921*d^6*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^12)/
       (114176563200*b^3) - (2657*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (1438624696320*b^3) + (67*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (493355520*b^3) + (1137239*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (2397707827200*b^3) - (62801*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (399617971200*b^3) - (370319*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (2397707827200*b^3) - (3631*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (299713478400*b^3) - (13931*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (7193123481600*b^3) - (1721147*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (7193123481600*b^3) + (13037*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (95908313088*b^3) - (18157*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (114176563200*b^3) - (33937*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (2397707827200*b^3) - (1979*d^12*K1^2*M^5*Sqrt[(11*Pi)/221]*u^13)/
       (126195148800*b^3) - (24659*d^4*K0^2*M^5*Sqrt[(13*Pi)/187]*u^13)/
       (1438624696320*b^3) - (36173*d^2*K1^2*M^5*Sqrt[(13*Pi)/187]*u^13)/
       (7193123481600*b^3) + (95233*d^8*K1^2*M^5*Sqrt[(13*Pi)/187]*u^13)/
       (2397707827200*b^3) - (1187*d^2*K0^2*M^5*Sqrt[(187*Pi)/13]*u^13)/
       (3596561740800*b^3) - (1193*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (171264844800*b^3) - (991*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (31548787200*b^3) + (97*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (171264844800*b^3) + (571*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (7136035200*b^3) - (139*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (34252968960*b^3) - (20473*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (599426956800*b^3) - (4583*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (1198853913600*b^3) - (K0*K1*M^5*Sqrt[(17*Pi)/143]*u^14)/
       (99904492800*b^3) - (K0^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (1798280870400*b^3) - (37*d^2*K0^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (1798280870400*b^3) - (157*d^4*K0^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (1798280870400*b^3) - (d^12*K0^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (8687347200*b^3) - (d^14*K0^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (66602995200*b^3) - (K1^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (1798280870400*b^3) - (37*d^2*K1^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (1798280870400*b^3) - (157*d^4*K1^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (1798280870400*b^3) - (d^12*K1^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (8687347200*b^3) - (d^14*K1^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (66602995200*b^3) - (d^6*K0^2*M^5*Sqrt[(187*Pi)/13]*u^15)/
       (599426956800*b^3) + (d^10*K0^2*M^5*Sqrt[(187*Pi)/13]*u^15)/
       (599426956800*b^3) - (d^6*K1^2*M^5*Sqrt[(187*Pi)/13]*u^15)/
       (599426956800*b^3) + (d^10*K1^2*M^5*Sqrt[(187*Pi)/13]*u^15)/
       (599426956800*b^3) + (d^8*K0^2*M^5*Sqrt[2431*Pi]*u^15)/
       (599426956800*b^3) + (d^8*K1^2*M^5*Sqrt[2431*Pi]*u^15)/
       (599426956800*b^3))/Pi, 
    ((((-14597*I)/23493120)*d^8*K0*K1*M^5*Sqrt[11/(221*Pi)]*u^3)/b^3 + 
      (((33*I)/223744)*d^12*K0*K1*M^5*Sqrt[11/(221*Pi)]*u^3)/b^3 + 
      (((12942893*I)/36179404800)*d^4*K0*K1*M^5*Sqrt[13/(187*Pi)]*u^3)/b^3 + 
      (((9397*I)/14683200)*d^10*K0*K1*M^5*Sqrt[13/(187*Pi)]*u^3)/b^3 - 
      (((1565*I)/24667776)*d^6*K0*K1*M^5*Sqrt[143/(17*Pi)]*u^3)/b^3 - 
      (5*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(55936*b^3) - 
      (745*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(195776*b^3) - 
      (4065*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(391552*b^3) + 
      (5*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(3132416*b^3) + 
      (15*d^2*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(223744*b^3) + 
      (555*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(3132416*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(41216*b^3) - 
      (99*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(447488*b^3) + 
      (297*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(1566208*b^3) + 
      (165*d^12*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(3132416*b^3) + 
      (113*d^6*K1^2*M^5*Sqrt[(13*Pi)/187]*u^3)/(97888*b^3) + 
      (37*d^8*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(391552*b^3) - 
      (15*d^10*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(195776*b^3) - 
      (9*d^12*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(391552*b^3) + 
      (((27259*I)/493355520)*K0*K1*M^5*u^3)/(b^3*Sqrt[2431*Pi]) + 
      (((560383*I)/246677760)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[2431*Pi]) + 
      (((5169991*I)/4719052800)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[2431*Pi]) - 
      (((123829*I)/58732800)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[2431*Pi]) - 
      (((14597*I)/46986240)*d^8*K0^2*M^5*Sqrt[11/(221*Pi)]*u^4)/b^3 + 
      (((33*I)/447488)*d^12*K0^2*M^5*Sqrt[11/(221*Pi)]*u^4)/b^3 - 
      (((32452991*I)/59202662400)*d^8*K1^2*M^5*Sqrt[11/(221*Pi)]*u^4)/b^3 + 
      (((1227911*I)/3289036800)*d^10*K1^2*M^5*Sqrt[11/(221*Pi)]*u^4)/b^3 + 
      (((25457*I)/187944960)*d^12*K1^2*M^5*Sqrt[11/(221*Pi)]*u^4)/b^3 + 
      (((1609*I)/4698624)*d^10*K0^2*M^5*Sqrt[13/(187*Pi)]*u^4)/b^3 - 
      (((215709457*I)/5698256256000)*d^6*K1^2*M^5*Sqrt[17/(143*Pi)]*u^4)/
       b^3 - (((1565*I)/49335552)*d^6*K0^2*M^5*Sqrt[143/(17*Pi)]*u^4)/b^3 - 
      (85873*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(3946844160*b^3) - 
      (10792783*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(3946844160*b^3) - 
      (170167*d^2*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(1973422080*b^3) + 
      (152011*d^8*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(438538240*b^3) - 
      (55999*d^10*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(219269120*b^3) - 
      (23053*d^12*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/(263122944*b^3) + 
      (92723*d^6*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^4)/(328903680*b^3) + 
      (((27259*I)/986711040)*K0^2*M^5*u^4)/(b^3*Sqrt[2431*Pi]) + 
      (((560383*I)/493355520)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[2431*Pi]) + 
      (((2834921*I)/986711040)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[2431*Pi]) - 
      (((15811*I)/11746560)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[2431*Pi]) + 
      (((123435881*I)/4558605004800)*K1^2*M^5*u^4)/(b^3*Sqrt[2431*Pi]) + 
      (((961229699*I)/759767500800)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[2431*Pi]) + 
      (((2632125637*I)/651229286400)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[2431*Pi]) - 
      (((505394467*I)/118713672000)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[2431*Pi]) + 
      (((1445669*I)/6864076800)*d^12*K0*K1*M^5*Sqrt[11/(221*Pi)]*u^5)/b^3 + 
      (((5646779*I)/4558605004800)*K0*K1*M^5*Sqrt[13/(187*Pi)]*u^5)/b^3 - 
      (((227620997*I)/592026624000)*d^8*K0*K1*M^5*Sqrt[13/(187*Pi)]*u^5)/
       b^3 + (((182009*I)/822259200)*d^10*K0*K1*M^5*Sqrt[17/(143*Pi)]*u^5)/
       b^3 - (2713*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(7893688320*b^3) - 
      (33601*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(657807360*b^3) + 
      (168407*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(4154572800*b^3) + 
      (1039139*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(626483200*b^3) - 
      (26176489*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(3946844160*b^3) - 
      (77251121*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(15787376640*b^3) + 
      (35649673*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(7893688320*b^3) + 
      (18194089*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(15787376640*b^3) + 
      (62347*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^5)/(7893688320*b^3) - 
      (12349*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^5)/(877076480*b^3) + 
      (3641*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*u^5)/(438538240*b^3) + 
      (1591*d^2*K0^2*M^5*Sqrt[(13*Pi)/187]*u^5)/(3946844160*b^3) + 
      (925*d^12*K0^2*M^5*Sqrt[(13*Pi)/187]*u^5)/(526245888*b^3) + 
      (25245151*d^4*K1^2*M^5*Sqrt[(13*Pi)/187]*u^5)/(78936883200*b^3) + 
      (((60647897*I)/63313958400)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[2431*Pi]) + 
      (((354552967*I)/93032755200)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[2431*Pi]) - 
      (((1093105723*I)/284912812800)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[2431*Pi]) - 
      (((706575269*I)/592026624000)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[2431*Pi]) - 
      (((5741551*I)/6864076800)*d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[2431*Pi]) + 
      (((240277997*I)/91172100096000)*K1^2*M^5*Sqrt[13/(187*Pi)]*u^6)/b^3 + 
      (2338103*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(78936883200*b^3) + 
      (355301*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(268492800*b^3) + 
      (4500997*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(1127669760*b^3) + 
      (22925701*d^4*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^6)/(78936883200*b^3) + 
      (8639*d^12*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^6)/(98058240*b^3) - 
      (1243859*d^6*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^6)/(3946844160*b^3) - 
      (130217*d^8*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^6)/(451067904*b^3) - 
      (((28762477*I)/3039070003200)*K0^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) - 
      (((1430425253*I)/9117210009600)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) + 
      (((305979749*I)/651229286400)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) + 
      (((1869736703*I)/4558605004800)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) - 
      (((3403307*I)/2631229440)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) + 
      (((4186843*I)/13156147200)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) + 
      (((122887*I)/469862400)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) + 
      (((36297789721*I)/30390700032000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[2431*Pi]) + (((1497489407*I)/651229286400)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[2431*Pi]) - (((1622957929*I)/364688400384)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[2431*Pi]) - (((109427443*I)/47362129920)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[2431*Pi]) + (((341575043*I)/131561472000)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[2431*Pi]) + (((854173*I)/1342464000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[2431*Pi]) - (((222067049*I)/2368106496000)*d^10*K0*K1*M^5*
        Sqrt[13/(187*Pi)]*u^7)/b^3 + (17287*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (4933555200*b^3) + (182173*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (858009600*b^3) - (259397*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (281917440*b^3) + (3058919*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (3946844160*b^3) + (192233*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (789368832*b^3) + (530897*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (39468441600*b^3) + (476473*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (939724800*b^3) + (46773907*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (39468441600*b^3) - (6303251*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (3289036800*b^3) - (57179273*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (39468441600*b^3) + (8489207*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (6578073600*b^3) + (14566373*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (39468441600*b^3) + (457841*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^7)/
       (6578073600*b^3) - (163927*d^8*K0^2*M^5*Sqrt[(13*Pi)/187]*u^7)/
       (1973422080*b^3) + (((92515261*I)/15195350016000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[2431*Pi]) + (((4425213151*I)/11396512512000)*d^2*K0*K1*M^5*
        u^7)/(b^3*Sqrt[2431*Pi]) + (((545410919*I)/390737571840)*d^4*K0*K1*
        M^5*u^7)/(b^3*Sqrt[2431*Pi]) - (((23701133363*I)/13675815014400)*d^6*
        K0*K1*M^5*u^7)/(b^3*Sqrt[2431*Pi]) - 
      (((670230749*I)/355215974400)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[2431*Pi]) + 
      (((127129469*I)/48328704000)*d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[2431*Pi]) + 
      (((655001*I)/1566208000)*d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[2431*Pi]) - 
      (((4163143*I)/22793025024000)*K0^2*M^5*Sqrt[13/(187*Pi)]*u^8)/b^3 + 
      (((1579*I)/293664000)*d^12*K0^2*M^5*Sqrt[13/(187*Pi)]*u^8)/b^3 + 
      (((834283*I)/65780736000)*d^10*K0^2*M^5*Sqrt[17/(143*Pi)]*u^8)/b^3 + 
      (((2147295607*I)/162083733504000)*d^2*K1^2*M^5*Sqrt[17/(143*Pi)]*u^8)/
       b^3 - (((797447633*I)/85251833856000)*d^8*K1^2*M^5*Sqrt[17/(143*Pi)]*
        u^8)/b^3 + (((897652529*I)/328219560345600)*d^4*K1^2*M^5*
        Sqrt[221/(11*Pi)]*u^8)/b^3 + (108397*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (19734220800*b^3) + (49337*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (201369600*b^3) + (13572847*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (19734220800*b^3) - (607501*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (616694400*b^3) - (2495951*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (2819174400*b^3) + (202093*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (281917440*b^3) + (67443*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (313241600*b^3) + (((87129527*I)/15195350016000)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) + (((11339443*I)/44401996800)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) - (((278747723*I)/1709476876800)*d^6*K0^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) - (((13540393*I)/35521597440)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) + (((622061731*I)/102568612608000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) - (((894906282551*I)/13128782413824000)*d^2*K1^2*
        M^5*u^8)/(b^3*Sqrt[2431*Pi]) - (((584893635329*I)/1641097801728000)*
        d^4*K1^2*M^5*u^8)/(b^3*Sqrt[2431*Pi]) - 
      (((4731869629*I)/10256861260800)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) - (((686226253*I)/3157475328000)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) + (((63743587*I)/197342208000)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) + (((364901*I)/3523968000)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) - (((14105479*I)/666029952000)*d^8*K0*K1*M^5*
        Sqrt[11/(221*Pi)]*u^9)/b^3 + (((2988109*I)/273516300288000)*K0*K1*M^5*
        Sqrt[13/(187*Pi)]*u^9)/b^3 + (24461*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (59202662400*b^3) + (33653*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (1287014400*b^3) + (5095931*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (59202662400*b^3) - (11861*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (102782400*b^3) - (85739*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (789368832*b^3) + (847663*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (9867110400*b^3) + (502651*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (19734220800*b^3) + (3481*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (3115929600*b^3) + (46961*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (1184053248*b^3) + (5825773*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (59202662400*b^3) - (287813*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (2192691200*b^3) + (1071121*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (9867110400*b^3) + (208807*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (6578073600*b^3) - (125*d^6*K1^2*M^5*Sqrt[(13*Pi)/187]*u^9)/
       (10963456*b^3) + (((508084469*I)/820548900864000)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[2431*Pi]) + (((4474042103*I)/102568612608000)*d^2*K0*K1*M^5*
        u^9)/(b^3*Sqrt[2431*Pi]) + (((356682143*I)/2442109824000)*d^4*K0*K1*
        M^5*u^9)/(b^3*Sqrt[2431*Pi]) - (((418024081*I)/2564215315200)*d^6*K0*
        K1*M^5*u^9)/(b^3*Sqrt[2431*Pi]) + (((7306867*I)/49335552000)*d^10*K0*
        K1*M^5*u^9)/(b^3*Sqrt[2431*Pi]) + (((202429*I)/3523968000)*d^12*K0*K1*
        M^5*u^9)/(b^3*Sqrt[2431*Pi]) - (((1818367*I)/1465265894400)*d^6*K0^2*
        M^5*Sqrt[13/(187*Pi)]*u^10)/b^3 - (((226361*I)/70108416000)*d^4*K1^2*
        M^5*Sqrt[13/(187*Pi)]*u^10)/b^3 - (((16569211*I)/14652658944000)*d^6*
        K1^2*M^5*Sqrt[13/(187*Pi)]*u^10)/b^3 + 
      (((41*I)/880992000)*d^12*K1^2*M^5*Sqrt[187/(13*Pi)]*u^10)/b^3 + 
      (6829*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(22200998400*b^3) + 
      (1711*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(126862848*b^3) - 
      (198269*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(3700166400*b^3) - 
      (7741*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(151027200*b^3) + 
      (8741*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(211438080*b^3) + 
      (113*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(9788800*b^3) + 
      (38509*d^4*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^10)/(11100499200*b^3) - 
      (((4802939*I)/102568612608000)*K0^2*M^5*u^10)/(b^3*Sqrt[2431*Pi]) + 
      (((3624877*I)/1079669606400)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[2431*Pi]) + 
      (((292167989*I)/17094768768000)*d^4*K0^2*M^5*u^10)/
       (b^3*Sqrt[2431*Pi]) - (((1773913*I)/70108416000)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[2431*Pi]) + (((99607*I)/7047936000)*d^10*K0^2*M^5*u^10)/
       (b^3*Sqrt[2431*Pi]) + (((193*I)/27968000)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[2431*Pi]) + (((947099*I)/4459504896000)*K1^2*M^5*u^10)/
       (b^3*Sqrt[2431*Pi]) + (((574473421*I)/102568612608000)*d^2*K1^2*M^5*
        u^10)/(b^3*Sqrt[2431*Pi]) + (((1214867921*I)/20513722521600)*d^4*K1^2*
        M^5*u^10)/(b^3*Sqrt[2431*Pi]) - (((164803*I)/49335552000)*d^6*K1^2*
        M^5*u^10)/(b^3*Sqrt[2431*Pi]) - (((1762213*I)/57915648000)*d^8*K1^2*
        M^5*u^10)/(b^3*Sqrt[2431*Pi]) + (((824071*I)/49335552000)*d^10*K1^2*
        M^5*u^10)/(b^3*Sqrt[2431*Pi]) + (((4583*I)/12333888000)*d^10*K0*K1*
        M^5*Sqrt[13/(187*Pi)]*u^11)/b^3 + (241*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (11100499200*b^3) - (14629*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (3700166400*b^3) + (24083*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (7400332800*b^3) + (83*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (98671104*b^3) + (181*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(7400332800*b^3) + 
      (439*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(389491200*b^3) - 
      (16547*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(3700166400*b^3) - 
      (34183*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(7400332800*b^3) + 
      (27409*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(7400332800*b^3) + 
      (97*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(102782400*b^3) + 
      (307*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^11)/(1168473600*b^3) + 
      (1721*d^2*K0^2*M^5*Sqrt[(13*Pi)/187]*u^11)/(22200998400*b^3) + 
      (937*d^4*K1^2*M^5*Sqrt[(13*Pi)/187]*u^11)/(3700166400*b^3) - 
      (17*d^8*K0^2*M^5*Sqrt[(221*Pi)/11]*u^11)/(925041600*b^3) + 
      (((3863*I)/160263457200)*K0*K1*M^5*u^11)/(b^3*Sqrt[2431*Pi]) + 
      (((2114507*I)/1709476876800)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[2431*Pi]) + 
      (((8998447*I)/1424564064000)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[2431*Pi]) - 
      (((63950041*I)/12821076576000)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[2431*Pi]) - (((2659*I)/247779000)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[2431*Pi]) + (((2917*I)/880992000)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[2431*Pi]) + (((11*I)/440496000)*d^10*K0^2*M^5*
        Sqrt[11/(221*Pi)]*u^12)/b^3 - (((5987*I)/83253744000)*d^8*K1^2*M^5*
        Sqrt[13/(187*Pi)]*u^12)/b^3 + (((11*I)/22200998400)*d^6*K0^2*M^5*
        Sqrt[143/(17*Pi)]*u^12)/b^3 - ((I/29601331200)*d^12*K0^2*M^5*
        Sqrt[143/(17*Pi)]*u^12)/b^3 + (((11*I)/22200998400)*d^6*K1^2*M^5*
        Sqrt[143/(17*Pi)]*u^12)/b^3 - ((I/29601331200)*d^12*K1^2*M^5*
        Sqrt[143/(17*Pi)]*u^12)/b^3 - (((1259*I)/333014976000)*d^8*K0^2*M^5*
        Sqrt[187/(13*Pi)]*u^12)/b^3 + (61*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (11100499200*b^3) + (1289*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (5550249600*b^3) + (8563*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (11100499200*b^3) - (569*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (528595200*b^3) + (229*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (264297600*b^3) + (d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(5034240*b^3) - 
      (71*d^6*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^12)/(925041600*b^3) - 
      (((2647*I)/2136846096000)*K0^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) + 
      (((356501*I)/6410538288000)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) + 
      (((2388049*I)/6410538288000)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) - 
      (((5105447*I)/25642153152000)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) - 
      (((4379*I)/37001664000)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) + 
      (((38011*I)/148006656000)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) - 
      (((2647*I)/2136846096000)*K1^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) + 
      (((340619*I)/6410538288000)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) + 
      (((12197*I)/30672432000)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) - 
      (((598769*I)/3663164736000)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) + 
      (((307*I)/1027824000)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) + 
      (((42043*I)/148006656000)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) + 
      (d^2*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(154173600*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(30834720*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(25695600*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(25695600*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(30834720*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(154173600*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(154173600*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(30834720*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(25695600*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(25695600*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(30834720*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(154173600*b^3) - 
      (((2647*I)/534211524000)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[2431*Pi]) + 
      (((13427*I)/267105762000)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[2431*Pi]) + 
      (((19043*I)/267105762000)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[2431*Pi]) - 
      ((I/4564350)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[2431*Pi]) + 
      (((37*I)/770868000)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[2431*Pi]) + 
      ((I/18354000)*d^12*K0*K1*M^5*u^13)/(b^3*Sqrt[2431*Pi]))/Pi, 
    ((-2531*K1*M^5*Sqrt[Pi/2431]*u)/(14095872*b^3*E^u) - 
      (335057*d^2*K1*M^5*Sqrt[Pi/2431]*u)/(56383488*b^3*E^u) - 
      (26461*d^4*K1*M^5*Sqrt[Pi/2431]*u)/(4027392*b^3*E^u) + 
      (1367585*d^6*K1*M^5*Sqrt[Pi/2431]*u)/(56383488*b^3*E^u) - 
      (107*d^10*K1*M^5*Sqrt[(143*Pi)/17]*u)/(2967552*b^3*E^u) + 
      (61*d^12*K1*M^5*Sqrt[(143*Pi)/17]*u)/(9397248*b^3*E^u) - 
      (181*d^14*K1*M^5*Sqrt[(143*Pi)/17]*u)/(18794496*b^3*E^u) - 
      (5*d^8*K1*M^5*Sqrt[(221*Pi)/11]*u)/(185472*b^3*E^u) - 
      (5597*K0*M^5*Sqrt[Pi/2431]*u^2)/(28191744*b^3*E^u) - 
      (255019*d^2*K0*M^5*Sqrt[Pi/2431]*u^2)/(32219136*b^3*E^u) - 
      (703111*d^4*K0*M^5*Sqrt[Pi/2431]*u^2)/(37588992*b^3*E^u) + 
      (366671*d^6*K0*M^5*Sqrt[Pi/2431]*u^2)/(11870208*b^3*E^u) + 
      (1139291*d^8*K0*M^5*Sqrt[Pi/2431]*u^2)/(56383488*b^3*E^u) - 
      (2531*K1*M^5*Sqrt[Pi/2431]*u^2)/(14095872*b^3*E^u) - 
      (335057*d^2*K1*M^5*Sqrt[Pi/2431]*u^2)/(56383488*b^3*E^u) - 
      (26461*d^4*K1*M^5*Sqrt[Pi/2431]*u^2)/(4027392*b^3*E^u) + 
      (1367585*d^6*K1*M^5*Sqrt[Pi/2431]*u^2)/(56383488*b^3*E^u) - 
      (372041*d^10*K0*M^5*Sqrt[(11*Pi)/221]*u^2)/(225533952*b^3*E^u) - 
      (2957*d^12*K0*M^5*Sqrt[(11*Pi)/221]*u^2)/(5935104*b^3*E^u) - 
      (1027*d^14*K0*M^5*Sqrt[(143*Pi)/17]*u^2)/(225533952*b^3*E^u) - 
      (107*d^10*K1*M^5*Sqrt[(143*Pi)/17]*u^2)/(2967552*b^3*E^u) + 
      (61*d^12*K1*M^5*Sqrt[(143*Pi)/17]*u^2)/(9397248*b^3*E^u) - 
      (181*d^14*K1*M^5*Sqrt[(143*Pi)/17]*u^2)/(18794496*b^3*E^u) - 
      (5*d^8*K1*M^5*Sqrt[(221*Pi)/11]*u^2)/(185472*b^3*E^u) - 
      (5597*K0*M^5*Sqrt[Pi/2431]*u^3)/(28191744*b^3*E^u) - 
      (255019*d^2*K0*M^5*Sqrt[Pi/2431]*u^3)/(32219136*b^3*E^u) - 
      (703111*d^4*K0*M^5*Sqrt[Pi/2431]*u^3)/(37588992*b^3*E^u) + 
      (366671*d^6*K0*M^5*Sqrt[Pi/2431]*u^3)/(11870208*b^3*E^u) + 
      (1139291*d^8*K0*M^5*Sqrt[Pi/2431]*u^3)/(56383488*b^3*E^u) - 
      (27709379*K1*M^5*Sqrt[Pi/2431]*u^3)/(71043194880*b^3*E^u) - 
      (12157565627*d^4*K1*M^5*Sqrt[Pi/2431]*u^3)/(284172779520*b^3*E^u) + 
      (94384469*d^8*K1*M^5*Sqrt[Pi/2431]*u^3)/(1754152960*b^3*E^u) - 
      (23574216893*d^10*K1*M^5*Sqrt[Pi/2431]*u^3)/(568345559040*b^3*E^u) - 
      (4100784403*d^12*K1*M^5*Sqrt[Pi/2431]*u^3)/(284172779520*b^3*E^u) - 
      (571759763*d^14*K1*M^5*Sqrt[Pi/2431]*u^3)/(568345559040*b^3*E^u) + 
      (2082793*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(8720646144*b^3) + 
      (403284697*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(39242907648*b^3) + 
      (56888257*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(2065416192*b^3) - 
      (1681042763*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(39242907648*b^3) - 
      (319469569*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(9810726912*b^3) - 
      (372041*d^10*K0*M^5*Sqrt[(11*Pi)/221]*u^3)/(225533952*b^3*E^u) - 
      (2957*d^12*K0*M^5*Sqrt[(11*Pi)/221]*u^3)/(5935104*b^3*E^u) + 
      (7441297*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(627886522368*b^3) + 
      (92118409*d^2*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(156971630592*b^3) + 
      (8898931*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(4130832384*b^3) - 
      (312457511*d^6*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(156971630592*b^3) - 
      (1187998687*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(313943261184*b^3) + 
      (301673779*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(156971630592*b^3) + 
      (21472393*d^12*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(19621453824*b^3) + 
      (1037579*d^14*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(156971630592*b^3) - 
      (687035*d^16*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(627886522368*b^3) - 
      (167995045*d^2*K1*M^5*Sqrt[(11*Pi)/221]*u^3)/(113669111808*b^3*E^u) + 
      (1077076099*d^6*K1*M^5*Sqrt[(11*Pi)/221]*u^3)/(189448519680*b^3*E^u) + 
      (13267553*d^10*K1^2*M^5*Sqrt[(13*Pi)/187]*u^3)/(5606129664*b^3) - 
      (1027*d^14*K0*M^5*Sqrt[(143*Pi)/17]*u^3)/(225533952*b^3*E^u) + 
      (1761139*d^12*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(39242907648*b^3) + 
      (2011*d^14*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(1453441024*b^3) - 
      (7309*d^16*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(26161938432*b^3) - 
      (9049282507*d^2*K0*M^5*Sqrt[Pi/2431]*u^4)/(1136691118080*b^3*E^u) - 
      (2592016159*d^4*K0*M^5*Sqrt[Pi/2431]*u^4)/(113669111808*b^3*E^u) + 
      (2303340373*d^6*K0*M^5*Sqrt[Pi/2431]*u^4)/(75779407872*b^3*E^u) + 
      (51886243*d^8*K0*M^5*Sqrt[Pi/2431]*u^4)/(1661829120*b^3*E^u) - 
      (24932643557*d^10*K0*M^5*Sqrt[Pi/2431]*u^4)/(1136691118080*b^3*E^u) - 
      (22756739*K1*M^5*Sqrt[Pi/2431]*u^4)/(71043194880*b^3*E^u) - 
      (11696099867*d^4*K1*M^5*Sqrt[Pi/2431]*u^4)/(284172779520*b^3*E^u) + 
      (49381487*d^6*K1*M^5*Sqrt[Pi/2431]*u^4)/(915210240*b^3*E^u) + 
      (2721495703*d^8*K1*M^5*Sqrt[Pi/2431]*u^4)/(47362129920*b^3*E^u) - 
      (4277879923*d^12*K1*M^5*Sqrt[Pi/2431]*u^4)/(284172779520*b^3*E^u) - 
      (303641843*d^14*K1*M^5*Sqrt[Pi/2431]*u^4)/(568345559040*b^3*E^u) + 
      (223311608977*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(263712339394560*b^3) + 
      (294046327373*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(7325342760960*b^3) + 
      (10314542725*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(75779407872*b^3) - 
      (5864587251035*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/(26371233939456*b^3) + 
      (25083383467781*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (197784254545920*b^3) + (3052729703281*d^12*K0*K1*M^5*Sqrt[Pi/2431]*
        u^4)/(49446063636480*b^3) + (1272862495*d^14*K0*K1*M^5*Sqrt[Pi/2431]*
        u^4)/(1719863083008*b^3) - (15796228685*d^16*K0*K1*M^5*Sqrt[Pi/2431]*
        u^4)/(158227403636736*b^3) - (1993889*K0*M^5*Sqrt[(13*Pi)/187]*u^4)/
       (142086389760*b^3*E^u) - (1915757*d^14*K0*M^5*Sqrt[(13*Pi)/187]*u^4)/
       (59825848320*b^3*E^u) - (16218930403*d^6*K0*K1*M^5*Sqrt[(13*Pi)/187]*
        u^4)/(1465068552192*b^3) - (278166227*d^12*K0*M^5*Sqrt[(17*Pi)/143]*
        u^4)/(568345559040*b^3*E^u) - (94311559*d^2*K1*M^5*Sqrt[(17*Pi)/143]*
        u^4)/(113669111808*b^3*E^u) - (1345512589*d^10*K1*M^5*
        Sqrt[(17*Pi)/143]*u^4)/(568345559040*b^3*E^u) - 
      (6279932707*d^2*K0*M^5*Sqrt[Pi/2431]*u^5)/(1136691118080*b^3*E^u) - 
      (1951159075*d^4*K0*M^5*Sqrt[Pi/2431]*u^5)/(113669111808*b^3*E^u) + 
      (2400691121*d^8*K0*M^5*Sqrt[Pi/2431]*u^5)/(94724259840*b^3*E^u) - 
      (818254939*d^10*K0*M^5*Sqrt[Pi/2431]*u^5)/(49421352960*b^3*E^u) - 
      (3796442239*d^12*K0*M^5*Sqrt[Pi/2431]*u^5)/(568345559040*b^3*E^u) - 
      (218477939*d^14*K0*M^5*Sqrt[Pi/2431]*u^5)/(1136691118080*b^3*E^u) + 
      (148515896377*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(527424678789120*b^3) + 
      (596393316319*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(43952056565760*b^3) + 
      (208542586697*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(4395205656576*b^3) - 
      (418046013373*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(8790411313152*b^3) - 
      (221516941505*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(2775919362048*b^3) + 
      (17074964766701*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^5)/
       (395568509091840*b^3) - (10616229077*d^16*K0^2*M^5*Sqrt[Pi/2431]*u^5)/
       (316454807273472*b^3) - (11629469*K1*M^5*Sqrt[Pi/2431]*u^5)/
       (74782310400*b^3*E^u) - (79783134953*d^2*K1*M^5*Sqrt[Pi/2431]*u^5)/
       (11366911180800*b^3*E^u) - (25009486349*d^4*K1*M^5*Sqrt[Pi/2431]*u^5)/
       (1136691118080*b^3*E^u) + (295597714649*d^6*K1*M^5*Sqrt[Pi/2431]*u^5)/
       (11366911180800*b^3*E^u) + (31657264913*d^8*K1*M^5*Sqrt[Pi/2431]*u^5)/
       (947242598400*b^3*E^u) - (26608183087*d^10*K1*M^5*Sqrt[Pi/2431]*u^5)/
       (1262990131200*b^3*E^u) - (16926369619*d^12*K1*M^5*Sqrt[Pi/2431]*u^5)/
       (1894485196800*b^3*E^u) + (4943727095624173*K1^2*M^5*Sqrt[Pi/2431]*
        u^5)/(6787955616015974400*b^3) + (639226556263937*d^2*K1^2*M^5*
        Sqrt[Pi/2431]*u^5)/(17863041094778880*b^3) + 
      (55111427792682967*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^5)/
       (424247226000998400*b^3) - (596752008129817*d^8*K1^2*M^5*Sqrt[Pi/2431]*
        u^5)/(2637123393945600*b^3) + (451355390860841*d^10*K1^2*M^5*
        Sqrt[Pi/2431]*u^5)/(3955685090918400*b^3) + 
      (392156890232753*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^5)/
       (5933527636377600*b^3) + (11837531836747*d^14*K1^2*M^5*Sqrt[Pi/2431]*
        u^5)/(11867055272755200*b^3) - (781331*K0*M^5*Sqrt[(11*Pi)/221]*u^5)/
       (71043194880*b^3*E^u) + (143951335*d^6*K0*M^5*Sqrt[(11*Pi)/221]*u^5)/
       (75779407872*b^3*E^u) + (203510534771*d^12*K0^2*M^5*Sqrt[(11*Pi)/221]*
        u^5)/(98892127272960*b^3) - (43590108434359*d^6*K1^2*M^5*
        Sqrt[(11*Pi)/221]*u^5)/(3955685090918400*b^3) + 
      (60645721*d^14*K0^2*M^5*Sqrt[(13*Pi)/187]*u^5)/(2728058683392*b^3) - 
      (3788597*d^14*K1*M^5*Sqrt[(13*Pi)/187]*u^5)/(199419494400*b^3*E^u) - 
      (58454033717*d^16*K1^2*M^5*Sqrt[(17*Pi)/143]*u^5)/
       (9493644218204160*b^3) - (27127753*K0*M^5*Sqrt[Pi/2431]*u^6)/
       (631495065600*b^3*E^u) - (99013904681*d^2*K0*M^5*Sqrt[Pi/2431]*u^6)/
       (45467644723200*b^3*E^u) - (1506882943*d^4*K0*M^5*Sqrt[Pi/2431]*u^6)/
       (197685411840*b^3*E^u) + (368190260593*d^6*K0*M^5*Sqrt[Pi/2431]*u^6)/
       (45467644723200*b^3*E^u) - (323259163511*d^10*K0*M^5*Sqrt[Pi/2431]*
        u^6)/(45467644723200*b^3*E^u) - (73989039109*d^12*K0*M^5*
        Sqrt[Pi/2431]*u^6)/(22733822361600*b^3*E^u) - 
      (505480007*d^14*K0*M^5*Sqrt[Pi/2431]*u^6)/(6495377817600*b^3*E^u) - 
      (1335063637*K1*M^5*Sqrt[Pi/2431]*u^6)/(17050366771200*b^3*E^u) - 
      (111447562529*d^2*K1*M^5*Sqrt[Pi/2431]*u^6)/(34100733542400*b^3*E^u) - 
      (1161355133*d^4*K1*M^5*Sqrt[Pi/2431]*u^6)/(121788334080*b^3*E^u) + 
      (132447251159*d^6*K1*M^5*Sqrt[Pi/2431]*u^6)/(11366911180800*b^3*E^u) + 
      (82624439453*d^8*K1*M^5*Sqrt[Pi/2431]*u^6)/(5683455590400*b^3*E^u) - 
      (201281713*d^12*K1*M^5*Sqrt[Pi/2431]*u^6)/(49854873600*b^3*E^u) - 
      (40570141*d^14*K1*M^5*Sqrt[Pi/2431]*u^6)/(420996710400*b^3*E^u) + 
      (3972358722760543*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(6787955616015974400*
        b^3) + (9830608610281337*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/
       (339397780800798720*b^3) + (45480162426557347*d^4*K0*K1*M^5*
        Sqrt[Pi/2431]*u^6)/(424247226000998400*b^3) - 
      (502334935067827*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/
       (2637123393945600*b^3) + (364986951414971*d^10*K0*K1*M^5*Sqrt[Pi/2431]*
        u^6)/(3955685090918400*b^3) + (17645907477917*d^12*K0*K1*M^5*
        Sqrt[Pi/2431]*u^6)/(312290928230400*b^3) - 
      (869033963527*d^16*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/
       (9493644218204160*b^3) - (9479648183*d^10*K1*M^5*Sqrt[(11*Pi)/221]*
        u^6)/(11366911180800*b^3*E^u) + (1019206397507*d^14*K0*K1*M^5*
        Sqrt[(11*Pi)/221]*u^6)/(11867055272755200*b^3) - 
      (320965260269233*d^6*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^6)/
       (43512536000102400*b^3) + (246940963*d^8*K0*M^5*Sqrt[(187*Pi)/13]*u^6)/
       (3788970393600*b^3*E^u) - (648326947*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (34100733542400*b^3*E^u) - (7305831833*d^4*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (2728058683392*b^3*E^u) + (3439177297*d^8*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (811922227200*b^3*E^u) - (1261092269*d^14*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (45467644723200*b^3*E^u) + (7341790439539*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (77135859272908800*b^3) + (1652801615898683*d^2*K0^2*M^5*Sqrt[Pi/2431]*
        u^7)/(339397780800798720*b^3) + (32017941366603607*d^4*K0^2*M^5*
        Sqrt[Pi/2431]*u^7)/(1696988904003993600*b^3) - 
      (5103237174307*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^7)/(327161924812800*b^3) + 
      (123929990839939*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (11867055272755200*b^3) + (2352290344363*d^14*K0^2*M^5*Sqrt[Pi/2431]*
        u^7)/(11867055272755200*b^3) - (8506702031*d^16*K0^2*M^5*
        Sqrt[Pi/2431]*u^7)/(474682210910208*b^3) - 
      (859852247*K1*M^5*Sqrt[Pi/2431]*u^7)/(45467644723200*b^3*E^u) - 
      (14306680847*d^2*K1*M^5*Sqrt[Pi/2431]*u^7)/(15155881574400*b^3*E^u) - 
      (144205001623*d^4*K1*M^5*Sqrt[Pi/2431]*u^7)/(45467644723200*b^3*E^u) + 
      (2398726013*d^8*K1*M^5*Sqrt[Pi/2431]*u^7)/(478606786560*b^3*E^u) - 
      (131978214463*d^10*K1*M^5*Sqrt[Pi/2431]*u^7)/(45467644723200*b^3*E^u) - 
      (1007841739*d^12*K1*M^5*Sqrt[Pi/2431]*u^7)/(721708646400*b^3*E^u) - 
      (8867101*d^14*K1*M^5*Sqrt[Pi/2431]*u^7)/(265892659200*b^3*E^u) + 
      (586311916713889*K1^2*M^5*Sqrt[Pi/2431]*u^7)/(3393977808007987200*
        b^3) + (4678164344366417*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (565662968001331200*b^3) + (725330745429079*d^4*K1^2*M^5*Sqrt[Pi/2431]*
        u^7)/(24594042087014400*b^3) - (503495235329423*d^6*K1^2*M^5*
        Sqrt[Pi/2431]*u^7)/(18648229714329600*b^3) + 
      (98396907616613*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (3955685090918400*b^3) + (188385332877691*d^12*K1^2*M^5*Sqrt[Pi/2431]*
        u^7)/(11867055272755200*b^3) + (133043049371*d^14*K1^2*M^5*
        Sqrt[Pi/2431]*u^7)/(409208802508800*b^3) - 
      (10331529881*d^10*K0*M^5*Sqrt[(11*Pi)/221]*u^7)/
       (45467644723200*b^3*E^u) - (592064113367*d^8*K0^2*M^5*
        Sqrt[(11*Pi)/221]*u^7)/(188365956710400*b^3) - 
      (1168315752353*d^8*K1^2*M^5*Sqrt[(11*Pi)/221]*u^7)/
       (247230318182400*b^3) - (2078751883*d^12*K0*M^5*Sqrt[(13*Pi)/187]*u^7)/
       (22733822361600*b^3*E^u) + (683214969859*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/187]*u^7)/(565097870131200*b^3) + 
      (447562517*d^6*K1*M^5*Sqrt[(13*Pi)/187]*u^7)/(1683986841600*b^3*E^u) - 
      (6840844679*d^2*K0*M^5*Sqrt[(17*Pi)/143]*u^7)/(136402934169600*b^3*
        E^u) + (8103213389*d^6*K0*M^5*Sqrt[(17*Pi)/143]*u^7)/
       (45467644723200*b^3*E^u) - (39487404527*d^16*K1^2*M^5*
        Sqrt[(17*Pi)/143]*u^7)/(23734110545510400*b^3) - 
      (373498439*K0*M^5*Sqrt[Pi/2431]*u^8)/(130472371814400*b^3*E^u) - 
      (123707387477*d^2*K0*M^5*Sqrt[Pi/2431]*u^8)/(600172910346240*b^3*E^u) - 
      (2326868512357*d^4*K0*M^5*Sqrt[Pi/2431]*u^8)/(3000864551731200*b^3*
        E^u) + (14483634119*d^6*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (18187057889280*b^3*E^u) + (173422557481*d^8*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (142898311987200*b^3*E^u) - (8014754999*d^10*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (11861124710400*b^3*E^u) - (3722386093*d^12*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (10912234733568*b^3*E^u) - (95593573*d^14*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (10912234733568*b^3*E^u) - (16029395131*d^4*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (19486133452800*b^3*E^u) + (42112461431*d^6*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (45467644723200*b^3*E^u) - (1293399881*d^10*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (1683986841600*b^3*E^u) - (17632902173*d^12*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (45467644723200*b^3*E^u) - (24571177*d^14*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (2393033932800*b^3*E^u) + (48230741137*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (580167146668032*b^3) + (19767508377061*d^2*K0*K1*M^5*Sqrt[Pi/2431]*
        u^8)/(4662057428582400*b^3) + (47527497543359*d^4*K0*K1*M^5*
        Sqrt[Pi/2431]*u^8)/(2966763818188800*b^3) - 
      (5573053214167*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/(407930025000960*b^3) - 
      (11406073463203*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (395568509091840*b^3) + (26439788167313*d^12*K0*K1*M^5*Sqrt[Pi/2431]*
        u^8)/(2966763818188800*b^3) + (2326530103*d^14*K0*K1*M^5*
        Sqrt[Pi/2431]*u^8)/(11153247436800*b^3) + 
      (292638611*d^8*K1*M^5*Sqrt[(11*Pi)/221]*u^8)/(2393033932800*b^3*E^u) + 
      (1173201267137*d^10*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^8)/
       (988921272729600*b^3) - (18507433067*d^16*K0*K1*M^5*Sqrt[(11*Pi)/221]*
        u^8)/(11867055272755200*b^3) - (79708201*K1*M^5*Sqrt[(13*Pi)/187]*
        u^8)/(136402934169600*b^3*E^u) - 
      (2206774523*d^2*K1*M^5*Sqrt[(17*Pi)/143]*u^8)/(136402934169600*b^3*
        E^u) - (89867909*K0*M^5*Sqrt[Pi/2431]*u^9)/(68201467084800*b^3*E^u) - 
      (17837857721*d^2*K0*M^5*Sqrt[Pi/2431]*u^9)/(354647628840960*b^3*E^u) - 
      (7448900887*d^4*K0*M^5*Sqrt[Pi/2431]*u^9)/(44330953605120*b^3*E^u) + 
      (14760309101*d^6*K0*M^5*Sqrt[Pi/2431]*u^9)/(84439911628800*b^3*E^u) + 
      (82094199241*d^8*K0*M^5*Sqrt[Pi/2431]*u^9)/(295539690700800*b^3*E^u) - 
      (20582033831*d^10*K0*M^5*Sqrt[Pi/2431]*u^9)/(136402934169600*b^3*E^u) - 
      (2714553899*d^12*K0*M^5*Sqrt[Pi/2431]*u^9)/(34100733542400*b^3*E^u) + 
      (1185593591671*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(169698890400399360*b^3) + 
      (95331808381699*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (212123613000499200*b^3) + (115544652810341*d^4*K0^2*M^5*Sqrt[Pi/2431]*
        u^9)/(60606746571571200*b^3) - (48562503670169*d^6*K0^2*M^5*
        Sqrt[Pi/2431]*u^9)/(32634402000076800*b^3) - 
      (3417534111097*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(988921272729600*b^3) + 
      (1101750047711*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(741690954547200*b^3) + 
      (3171078220993*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (2966763818188800*b^3) + (17184913169*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (593352763637760*b^3) - (194110979*K1*M^5*Sqrt[Pi/2431]*u^9)/
       (204604401254400*b^3*E^u) - (288798479479*d^2*K1*M^5*Sqrt[Pi/2431]*
        u^9)/(5319714432614400*b^3*E^u) - 
      (1654493777*d^4*K1*M^5*Sqrt[Pi/2431]*u^9)/(8749530316800*b^3*E^u) + 
      (114343229867*d^6*K1*M^5*Sqrt[Pi/2431]*u^9)/(591079381401600*b^3*E^u) + 
      (3645018037*d^8*K1*M^5*Sqrt[Pi/2431]*u^9)/(11821587628032*b^3*E^u) - 
      (9039026963*d^12*K1*M^5*Sqrt[Pi/2431]*u^9)/(102302200627200*b^3*E^u) + 
      (2009037561017*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(128559765454848000*b^3) + 
      (1665439629871609*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (707078710001664000*b^3) - (22348634839477*d^6*K1^2*M^5*Sqrt[Pi/2431]*
        u^9)/(10878134000025600*b^3) - (21251742131731*d^8*K1^2*M^5*
        Sqrt[Pi/2431]*u^9)/(4944606363648000*b^3) + 
      (4053365987197*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (2966763818188800*b^3) - (1217946409*d^16*K0^2*M^5*Sqrt[(11*Pi)/221]*
        u^9)/(5933527636377600*b^3) + (428025231629*d^10*K1^2*M^5*
        Sqrt[(11*Pi)/221]*u^9)/(2472303181824000*b^3) + 
      (2114118913*d^14*K1^2*M^5*Sqrt[(11*Pi)/221]*u^9)/
       (593352763637760*b^3) - (25600913*d^14*K0*M^5*Sqrt[(13*Pi)/187]*u^9)/
       (136402934169600*b^3*E^u) - (88045379*d^14*K1*M^5*Sqrt[(13*Pi)/187]*
        u^9)/(409208802508800*b^3*E^u) - (1371808657*d^16*K1^2*M^5*
        Sqrt[(13*Pi)/187]*u^9)/(5933527636377600*b^3) - 
      (210683623*d^10*K1*M^5*Sqrt[(17*Pi)/143]*u^9)/(21537305395200*b^3*
        E^u) + (7014176942933*d^2*K1^2*M^5*Sqrt[(17*Pi)/143]*u^9)/
       (176769677500416000*b^3) - (183493579*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (1462921468968960*b^3*E^u) - (15366937*d^2*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (1718657740800*b^3*E^u) - (526913689*d^4*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (16738231910400*b^3*E^u) + (2459141611*d^6*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (81273414942720*b^3*E^u) + (44815481*d^8*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (833573486592*b^3*E^u) - (70377757*d^10*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (2557555015680*b^3*E^u) - (15240607*d^14*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (25575550156800*b^3*E^u) - (15358547*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (52247195320320*b^3*E^u) - (951190571*d^2*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (94994900582400*b^3*E^u) - (4819154633*d^4*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (146292146896896*b^3*E^u) + (3710465953*d^6*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (116104878489600*b^3*E^u) + (8892920149*d^8*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (152387653017600*b^3*E^u) - (1517208751*d^10*K1*M^5*Sqrt[Pi/2431]*
        u^10)/(51151100313600*b^3*E^u) - (18608413*d^12*K1*M^5*Sqrt[Pi/2431]*
        u^10)/(1111980441600*b^3*E^u) - (34286209*d^14*K1*M^5*Sqrt[Pi/2431]*
        u^10)/(51151100313600*b^3*E^u) + (1416208098709*K0*K1*M^5*
        Sqrt[Pi/2431]*u^10)/(318185419500748800*b^3) + 
      (13248424791857*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (56818824910848000*b^3) + (22560646025627*d^4*K0*K1*M^5*Sqrt[Pi/2431]*
        u^10)/(24858235898496000*b^3) - (1457626838749*d^6*K0*K1*M^5*
        Sqrt[Pi/2431]*u^10)/(2039650125004800*b^3) - 
      (1039407641047*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (618075795456000*b^3) + (278047706551*d^10*K0*K1*M^5*Sqrt[Pi/2431]*
        u^10)/(397334439936000*b^3) + (148721559347*d^12*K0*K1*M^5*
        Sqrt[Pi/2431]*u^10)/(278134107955200*b^3) + 
      (9991047667*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(556268215910400*b^3) - 
      (419342827*d^16*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(317867551948800*b^3) - 
      (60440537*d^12*K0*M^5*Sqrt[(13*Pi)/187]*u^10)/(51151100313600*b^3*
        E^u) - (13554557*K0*M^5*Sqrt[Pi/2431]*u^11)/(457162959052800*b^3*
        E^u) - (85257115211*d^2*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (62174162431180800*b^3*E^u) + (130770509*d^6*K0*M^5*Sqrt[Pi/2431]*
        u^11)/(33373141401600*b^3*E^u) + (123920471*d^8*K0*M^5*Sqrt[Pi/2431]*
        u^11)/(14513109811200*b^3*E^u) - (101657051*d^10*K0*M^5*Sqrt[Pi/2431]*
        u^11)/(25575550156800*b^3*E^u) - (31539349*d^12*K0*M^5*Sqrt[Pi/2431]*
        u^11)/(12787775078400*b^3*E^u) - (171287*d^14*K0*M^5*Sqrt[Pi/2431]*
        u^11)/(1346081587200*b^3*E^u) + (458711605997*K0^2*M^5*Sqrt[Pi/2431]*
        u^11)/(3181854195007488000*b^3) + (2907770362061*d^2*K0^2*M^5*
        Sqrt[Pi/2431]*u^11)/(167466010263552000*b^3) + 
      (237796244007941*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (3181854195007488000*b^3) - (869879772913*d^6*K0^2*M^5*Sqrt[Pi/2431]*
        u^11)/(16317201000038400*b^3) - (5002573033*d^8*K0^2*M^5*
        Sqrt[Pi/2431]*u^11)/(35830480896000*b^3) + 
      (63349411981*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(1171090980864000*b^3) + 
      (199875541297*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (4450145727283200*b^3) - (284589323*d^16*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (2225072863641600*b^3) - (767527*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (23748725145600*b^3*E^u) - (30102834799*d^2*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (20724720810393600*b^3*E^u) - (3521448137*d^4*K1*M^5*Sqrt[Pi/2431]*
        u^11)/(740168600371200*b^3*E^u) + 
      (255115396841*d^6*K1*M^5*Sqrt[Pi/2431]*u^11)/(62174162431180800*b^3*
        E^u) + (5552396887*d^8*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (609550612070400*b^3*E^u) - (35263*d^12*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (13320599040*b^3*E^u) - (1201141*d^14*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (8525183385600*b^3*E^u) + (435828058951*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (681825898930176000*b^3) + (2765794749001*d^2*K1^2*M^5*Sqrt[Pi/2431]*
        u^11)/(123968345260032000*b^3) + (782689638962867*d^4*K1^2*M^5*
        Sqrt[Pi/2431]*u^11)/(9545562585022464000*b^3) - 
      (2100724551593*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (34965430714368000*b^3) - (133107087697*d^8*K1^2*M^5*Sqrt[Pi/2431]*
        u^11)/(824101060608000*b^3) + (1375445478343*d^10*K1^2*M^5*
        Sqrt[Pi/2431]*u^11)/(22250728636416000*b^3) + 
      (704536966591*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (13350437181849600*b^3) + (5931877247*d^14*K1^2*M^5*Sqrt[Pi/2431]*
        u^11)/(2670087436369920*b^3) - (2093329457*d^16*K1^2*M^5*
        Sqrt[Pi/2431]*u^11)/(13350437181849600*b^3) - 
      (1152958843*d^4*K0*M^5*Sqrt[(11*Pi)/221]*u^11)/(2826098292326400*b^3*
        E^u) - (120031*d^10*K1*M^5*Sqrt[(11*Pi)/221]*u^11)/
       (315747532800*b^3*E^u) + (617864941*d^14*K0^2*M^5*Sqrt[(13*Pi)/187]*
        u^11)/(4450145727283200*b^3) - (4711181*K0*M^5*Sqrt[Pi/2431]*u^12)/
       (914325918105600*b^3*E^u) - (398867221*d^2*K0*M^5*Sqrt[Pi/2431]*u^12)/
       (2590590101299200*b^3*E^u) - (2614606633*d^4*K0*M^5*Sqrt[Pi/2431]*
        u^12)/(5181180202598400*b^3*E^u) + (9943559*d^6*K0*M^5*Sqrt[Pi/2431]*
        u^12)/(27756322513920*b^3*E^u) + (452717*d^8*K0*M^5*Sqrt[Pi/2431]*
        u^12)/(426259169280*b^3*E^u) - (257897*d^10*K0*M^5*Sqrt[Pi/2431]*
        u^12)/(639388753920*b^3*E^u) - (421279*d^12*K0*M^5*Sqrt[Pi/2431]*
        u^12)/(1278777507840*b^3*E^u) - (37997*d^14*K0*M^5*Sqrt[Pi/2431]*
        u^12)/(1598471884800*b^3*E^u) - (14464159*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (2742977754316800*b^3*E^u) - (1859619029*d^2*K1*M^5*Sqrt[Pi/2431]*
        u^12)/(11657655455846400*b^3*E^u) - 
      (63905117*d^4*K1*M^5*Sqrt[Pi/2431]*u^12)/(121118498242560*b^3*E^u) + 
      (2843964463*d^6*K1*M^5*Sqrt[Pi/2431]*u^12)/(7771770303897600*b^3*E^u) + 
      (145396619*d^8*K1*M^5*Sqrt[Pi/2431]*u^12)/(130617988300800*b^3*E^u) - 
      (327991*d^10*K1*M^5*Sqrt[Pi/2431]*u^12)/(799235942400*b^3*E^u) - 
      (746509*d^12*K1*M^5*Sqrt[Pi/2431]*u^12)/(2131295846400*b^3*E^u) + 
      (496281834511*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(4772781292511232000*b^3) + 
      (12612272044871*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (2386390646255616000*b^3) + (51534832885631*d^4*K0*K1*M^5*
        Sqrt[Pi/2431]*u^12)/(2386390646255616000*b^3) - 
      (273230335151*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (20396501250048000*b^3) + (16250614553*d^10*K0*K1*M^5*Sqrt[Pi/2431]*
        u^12)/(1112536431820800*b^3) + (49041894919*d^12*K0*K1*M^5*
        Sqrt[Pi/2431]*u^12)/(3337609295462400*b^3) + 
      (2539384849*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(3337609295462400*b^3) - 
      (50285923*d^16*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(953602655846400*b^3) - 
      (79*d^14*K1*M^5*Sqrt[(13*Pi)/187]*u^12)/(39468441600*b^3*E^u) - 
      (297201767*d^8*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^12)/
       (115889211648000*b^3) - (4810339*d^2*K0*M^5*Sqrt[Pi/2431]*u^13)/
       (466306218233856*b^3*E^u) - (24853757*d^4*K0*M^5*Sqrt[Pi/2431]*u^13)/
       (582882772792320*b^3*E^u) + (2499821*d^6*K0*M^5*Sqrt[Pi/2431]*u^13)/
       (155435406077952*b^3*E^u) + (10631693*d^8*K0*M^5*Sqrt[Pi/2431]*u^13)/
       (114290739763200*b^3*E^u) - (7867*d^10*K0*M^5*Sqrt[Pi/2431]*u^13)/
       (532823961600*b^3*E^u) - (1063*d^12*K0*M^5*Sqrt[Pi/2431]*u^13)/
       (28544140800*b^3*E^u) - (251*d^14*K0*M^5*Sqrt[Pi/2431]*u^13)/
       (63938875392*b^3*E^u) + (11565372989*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (2386390646255616000*b^3) + (607954992383*d^2*K0^2*M^5*Sqrt[Pi/2431]*
        u^13)/(2386390646255616000*b^3) + (524268157759*d^4*K0^2*M^5*
        Sqrt[Pi/2431]*u^13)/(477278129251123200*b^3) - 
      (4306609159*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(8741357678592000*b^3) - 
      (4423563359*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(1854227386368000*b^3) + 
      (7659733*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(133504371818496*b^3) - 
      (263*d^16*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(65840947200*b^3) - 
      (45247*d^2*K1*M^5*Sqrt[Pi/2431]*u^13)/(4173883084800*b^3*E^u) - 
      (10896427*d^4*K1*M^5*Sqrt[Pi/2431]*u^13)/(242867821996800*b^3*E^u) + 
      (60677137*d^6*K1*M^5*Sqrt[Pi/2431]*u^13)/(3885885151948800*b^3*E^u) + 
      (6659*d^8*K1*M^5*Sqrt[Pi/2431]*u^13)/(67190323200*b^3*E^u) - 
      (22853*d^10*K1*M^5*Sqrt[Pi/2431]*u^13)/(1598471884800*b^3*E^u) - 
      (6887*d^14*K1*M^5*Sqrt[Pi/2431]*u^13)/(1598471884800*b^3*E^u) + 
      (1115227853*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(4079300250009600*b^3) + 
      (72622397423*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(61189503750144000*b^3) - 
      (18041508137*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(36713702250086400*b^3) - 
      (14541263047*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(5562682159104000*b^3) + 
      (682636907*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(1112536431820800*b^3) + 
      (2299135463*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(2384006639616000*b^3) + 
      (222439963*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(3337609295462400*b^3) - 
      (67843*d^16*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(14511344762880*b^3) - 
      (13*d^12*K1*M^5*Sqrt[(13*Pi)/187]*u^13)/(4206504960*b^3*E^u) + 
      (74790097*K1^2*M^5*Sqrt[(13*Pi)/187]*u^13)/(183568511250432000*b^3) - 
      (31*K0*M^5*Sqrt[(17*Pi)/143]*u^13)/(2397707827200*b^3*E^u) + 
      (28142203*d^10*K0^2*M^5*Sqrt[(17*Pi)/143]*u^13)/(794668879872000*b^3) + 
      (169798127*d^12*K0^2*M^5*Sqrt[(17*Pi)/143]*u^13)/
       (3337609295462400*b^3) - (K1*M^5*Sqrt[(187*Pi)/13]*u^13)/
       (799235942400*b^3*E^u) + (22705061*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (26515451625062400*b^3) + (5343653039*d^2*K0*K1*M^5*Sqrt[Pi/2431]*
        u^14)/(149149415390976000*b^3) + (3174999283*d^4*K0*K1*M^5*
        Sqrt[Pi/2431]*u^14)/(18643676923872000*b^3) - 
      (1441483*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/(1639004564736000*b^3) - 
      (608044279*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/(1390670539776000*b^3) + 
      (9145589*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/(347667634944000*b^3) + 
      (196983151*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/(1043002904832000*b^3) + 
      (13081*d^14*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^14)/(8344023238656*b^3) - 
      (194827*d^16*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^14)/(1668804647731200*b^3) - 
      (K0*M^5*Sqrt[(17*Pi)/143]*u^14)/(599426956800*b^3*E^u) - 
      (37*d^2*K0*M^5*Sqrt[(17*Pi)/143]*u^14)/(599426956800*b^3*E^u) - 
      (157*d^4*K0*M^5*Sqrt[(17*Pi)/143]*u^14)/(599426956800*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[(17*Pi)/143]*u^14)/(2895782400*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[(17*Pi)/143]*u^14)/(22200998400*b^3*E^u) - 
      (K1*M^5*Sqrt[(17*Pi)/143]*u^14)/(599426956800*b^3*E^u) - 
      (37*d^2*K1*M^5*Sqrt[(17*Pi)/143]*u^14)/(599426956800*b^3*E^u) - 
      (157*d^4*K1*M^5*Sqrt[(17*Pi)/143]*u^14)/(599426956800*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[(17*Pi)/143]*u^14)/(2895782400*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[(17*Pi)/143]*u^14)/(22200998400*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[(187*Pi)/13]*u^14)/(199808985600*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(187*Pi)/13]*u^14)/(199808985600*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(187*Pi)/13]*u^14)/(199808985600*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(187*Pi)/13]*u^14)/(199808985600*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[2431*Pi]*u^14)/(199808985600*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[2431*Pi]*u^14)/(199808985600*b^3*E^u) + 
      (892919*K0^2*M^5*Sqrt[Pi/2431]*u^15)/(22946063906304000*b^3) + 
      (4880273*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^15)/(3824343984384000*b^3) + 
      (1100303*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^15)/(191217199219200*b^3) + 
      (1278899*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^15)/(521501452416000*b^3) - 
      (3012083*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^15)/(173833817472000*b^3) - 
      (122261*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^15)/(69533526988800*b^3) + 
      (5917*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^15)/(7450020748800*b^3) - 
      (45769*d^16*K0^2*M^5*Sqrt[Pi/2431]*u^15)/(417201161932800*b^3) + 
      (215503*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(5099125312512000*b^3) + 
      (1319249*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(956085996096000*b^3) + 
      (63047*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(10064063116800*b^3) + 
      (242909*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(78047836416000*b^3) - 
      (17873*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(946034380800*b^3) - 
      (482767*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(173833817472000*b^3) + 
      (319399*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(32593840776000*b^3) + 
      (12703*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(10978977945600*b^3) - 
      (71471*d^16*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(834402323865600*b^3) + 
      (50887*d^12*K0^2*M^5*Sqrt[(13*Pi)/187]*u^15)/(74500207488000*b^3) + 
      (153689*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/(22946063906304000*b^3) + 
      (811541*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/(3824343984384000*b^3) + 
      (820529*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/(764868796876800*b^3) + 
      (831893*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/(603843787008000*b^3) - 
      (31337*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/(9657434304000*b^3) + 
      (1759*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/(927113693184*b^3) + 
      (2351*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/(3023196825600*b^3) + 
      (2449*d^16*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/(46355684659200*b^3) - 
      (57559*d^10*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^16)/(347667634944000*b^3) - 
      (47*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^17)/(9933360998400*b^3) - 
      (2867*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^17)/(49666804992000*b^3) - 
      (2867*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^17)/(49666804992000*b^3) - 
      (47*d^16*K0^2*M^5*Sqrt[Pi/2431]*u^17)/(9933360998400*b^3) - 
      (47*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^17)/(9933360998400*b^3) - 
      (2867*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^17)/(49666804992000*b^3) - 
      (2867*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^17)/(49666804992000*b^3) - 
      (47*d^16*K1^2*M^5*Sqrt[Pi/2431]*u^17)/(9933360998400*b^3) - 
      (47*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^17)/(9933360998400*b^3) + 
      (517*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^17)/(49666804992000*b^3) + 
      (517*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*u^17)/(49666804992000*b^3) - 
      (47*d^14*K0^2*M^5*Sqrt[(11*Pi)/221]*u^17)/(9933360998400*b^3) - 
      (47*d^4*K1^2*M^5*Sqrt[(11*Pi)/221]*u^17)/(9933360998400*b^3) + 
      (517*d^8*K1^2*M^5*Sqrt[(11*Pi)/221]*u^17)/(49666804992000*b^3) + 
      (517*d^10*K1^2*M^5*Sqrt[(11*Pi)/221]*u^17)/(49666804992000*b^3) - 
      (47*d^14*K1^2*M^5*Sqrt[(11*Pi)/221]*u^17)/(9933360998400*b^3))/Pi, 
    ((((212704763*I)/153926922240)*d^6*K0*K1*M^5*Sqrt[11/(221*Pi)]*u^3)/b^3 + 
      (((35015209*I)/11840532480)*d^8*K0*K1*M^5*Sqrt[11/(221*Pi)]*u^3)/b^3 - 
      (((789239*I)/563834880)*d^10*K0*K1*M^5*Sqrt[11/(221*Pi)]*u^3)/b^3 - 
      (((482779*I)/563834880)*d^12*K0*K1*M^5*Sqrt[11/(221*Pi)]*u^3)/b^3 - 
      (((341*I)/16109568)*d^14*K0*K1*M^5*Sqrt[11/(221*Pi)]*u^3)/b^3 - 
      (881*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(4451328*b^3) - 
      (307861*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(42287616*b^3) - 
      (1098509*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(84575232*b^3) - 
      (1787*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(225533952*b^3) - 
      (8979*d^2*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(25059328*b^3) + 
      (39709*d^6*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(29417472*b^3) + 
      (1127885*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(676601856*b^3) - 
      (745987*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(676601856*b^3) - 
      (42097*d^12*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(96657408*b^3) - 
      (1111*d^14*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(676601856*b^3) + 
      (919*d^6*K1^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(330372*b^3) - 
      (229*d^10*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(2225664*b^3) - 
      (25*d^12*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(4027392*b^3) - 
      (25*d^14*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/(7047936*b^3) + 
      (2287*d^8*K1^2*M^5*Sqrt[(221*Pi)/11]*u^3)/(84575232*b^3) - 
      (((4513753*I)/51308974080)*K0*K1*M^5*u^3)/(b^3*Sqrt[2431*Pi]) - 
      (((707414839*I)/153926922240)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[2431*Pi]) - 
      (((120446101*I)/6692474880)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[2431*Pi]) - 
      (179*d^4*K0^2*M^5*Sqrt[2431*Pi]*u^3)/(35610624*b^3) + 
      (((215948003*I)/307853844480)*d^6*K0^2*M^5*Sqrt[11/(221*Pi)]*u^4)/b^3 + 
      (((35264689*I)/23681064960)*d^8*K0^2*M^5*Sqrt[11/(221*Pi)]*u^4)/b^3 - 
      (((113993*I)/161095680)*d^10*K0^2*M^5*Sqrt[11/(221*Pi)]*u^4)/b^3 - 
      (((12007*I)/1127669760)*d^14*K0^2*M^5*Sqrt[11/(221*Pi)]*u^4)/b^3 - 
      (((2070160013*I)/1420863897600)*d^10*K1^2*M^5*Sqrt[11/(221*Pi)]*u^4)/
       b^3 - (((310443461*I)/284172779520)*d^12*K1^2*M^5*Sqrt[11/(221*Pi)]*
        u^4)/b^3 - (((1707647*I)/40596111360)*d^14*K1^2*M^5*Sqrt[11/(221*Pi)]*
        u^4)/b^3 - (((325*I)/9805824)*d^12*K0^2*M^5*Sqrt[143/(17*Pi)]*u^4)/
       b^3 + (((6178316731*I)/29838141849600)*d^8*K1^2*M^5*Sqrt[187/(13*Pi)]*
        u^4)/b^3 - (483621331*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (852518338560*b^3) - (1078560193*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (44869386240*b^3) - (55718312623*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (852518338560*b^3) + (26510809547*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (284172779520*b^3) + (8081127727*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (94724259840*b^3) - (5125123147*d^10*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/
       (852518338560*b^3) - (48401765*d^12*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/
       (24357666816*b^3) - (50633311*d^14*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^4)/
       (852518338560*b^3) - (((917165*I)/20523589632)*K0^2*M^5*u^4)/
       (b^3*Sqrt[2431*Pi]) - (((716712127*I)/307853844480)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[2431*Pi]) - (((2796422459*I)/307853844480)*d^4*K0^2*M^5*u^4)/
       (b^3*Sqrt[2431*Pi]) - (((1276877455681*I)/12800562853478400)*K1^2*M^5*
        u^4)/(b^3*Sqrt[2431*Pi]) - (((66116308381469*I)/12800562853478400)*
        d^2*K1^2*M^5*u^4)/(b^3*Sqrt[2431*Pi]) - 
      (((52751285109517*I)/2560112570695680)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[2431*Pi]) + (((1401422321413*I)/89514425548800)*d^6*K1^2*M^5*
        u^4)/(b^3*Sqrt[2431*Pi]) + (((39965926267*I)/17274713702400)*d^8*K0*
        K1*M^5*Sqrt[17/(143*Pi)]*u^5)/b^3 - 
      (304099051*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(1705036677120*b^3) - 
      (13247197627*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(1705036677120*b^3) - 
      (2005782397*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(89738772480*b^3) - 
      (393544303*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(48715333632*b^3) - 
      (326610701*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(1705036677120*b^3) - 
      (3186548060623*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(51151100313600*b^3) + 
      (145496119499*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(1894485196800*b^3) + 
      (1567424834141*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(17050366771200*b^3) - 
      (1031066223931*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(17050366771200*b^3) - 
      (46430498111*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(1894485196800*b^3) - 
      (2954984821*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^5)/(5683455590400*b^3) - 
      (149807429*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*u^5)/(74132029440*b^3) - 
      (19041626749*d^2*K1^2*M^5*Sqrt[(11*Pi)/221]*u^5)/(10230220062720*b^3) - 
      (1801170223*K1^2*M^5*Sqrt[(13*Pi)/187]*u^5)/(51151100313600*b^3) + 
      (995068771*d^6*K0^2*M^5*Sqrt[(17*Pi)/143]*u^5)/(568345559040*b^3) + 
      (345847031*d^8*K0^2*M^5*Sqrt[(17*Pi)/143]*u^5)/(189448519680*b^3) - 
      (((1449453129643*I)/12800562853478400)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2431*Pi]) - (((72263916615221*I)/12800562853478400)*d^2*K0*
        K1*M^5*u^5)/(b^3*Sqrt[2431*Pi]) - 
      (((2893679840533*I)/134742766878720)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2431*Pi]) + (((225449462590907*I)/12800562853478400)*d^6*K0*
        K1*M^5*u^5)/(b^3*Sqrt[2431*Pi]) - (((8117716877*I)/473621299200)*d^10*
        K0*K1*M^5*u^5)/(b^3*Sqrt[2431*Pi]) - 
      (((3443834077*I)/284172779520)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2431*Pi]) - (((33663653*I)/74782310400)*d^14*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2431*Pi]) + (((80372033023*I)/131287824138240)*d^8*K0^2*M^5*
        Sqrt[13/(187*Pi)]*u^6)/b^3 - (((371123*I)/1850083200)*d^10*K0^2*M^5*
        Sqrt[13/(187*Pi)]*u^6)/b^3 - (((31175186851*I)/25575550156800)*d^10*
        K1^2*M^5*Sqrt[13/(187*Pi)]*u^6)/b^3 + 
      (((4244573958746926271*I)/31325537415032340480000)*d^4*K1^2*M^5*
        Sqrt[17/(143*Pi)]*u^6)/b^3 - (17736637969*K0*K1*M^5*Sqrt[Pi/2431]*
        u^6)/(51151100313600*b^3) - (162805266917*d^2*K0*K1*M^5*Sqrt[Pi/2431]*
        u^6)/(10230220062720*b^3) - (2588371110133*d^4*K0*K1*M^5*
        Sqrt[Pi/2431]*u^6)/(51151100313600*b^3) + 
      (37217156803*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(631495065600*b^3) + 
      (1321827009071*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(17050366771200*b^3) - 
      (822532711321*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(17050366771200*b^3) - 
      (13202908567*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(631495065600*b^3) - 
      (2544768631*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/(5683455590400*b^3) + 
      (((3015166241*I)/3657303672422400)*K0^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) - 
      (((1044985099681*I)/2133427142246400)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[2431*Pi]) - (((98911092121*I)/26257564827648)*d^4*K0^2*M^5*
        u^6)/(b^3*Sqrt[2431*Pi]) + (((17529126358061*I)/12800562853478400)*
        d^6*K0^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) - 
      (((961826431*I)/405961113600)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) - 
      (((134682791*I)/1420863897600)*d^14*K0^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) - 
      (((21089858096761*I)/153606754241740800)*K1^2*M^5*u^6)/
       (b^3*Sqrt[2431*Pi]) - (((107002208764487*I)/18286518362112000)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) - 
      (((593423889956230619287*I)/31325537415032340480000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[2431*Pi]) + (((8272604560189999*I)/384016885604352000)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[2431*Pi]) + 
      (((31295523359129*I)/1312878241382400)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[2431*Pi]) - (((190893535289*I)/28417277952000)*d^12*K1^2*M^5*
        u^6)/(b^3*Sqrt[2431*Pi]) - (((42133111*I)/225533952000)*d^14*K1^2*M^5*
        u^6)/(b^3*Sqrt[2431*Pi]) - (28125203*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (555990220800*b^3) - (100980713*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (39961797120*b^3) - (5945099917*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (673040793600*b^3) + (286541897*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (30888345600*b^3) + (60759203951*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (4262591692800*b^3) - (413799809*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (50745139200*b^3) - (16531831499*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (4262591692800*b^3) - (185884099*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (2131295846400*b^3) - (117193103*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (1111980441600*b^3) - (8253729689*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (1826825011200*b^3) - (345275480971*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (25575550156800*b^3) + (3819776567*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (236810649600*b^3) - (3617734859*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (284172779520*b^3) - (49849208159*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (8525183385600*b^3) - (149473873*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (1065647923200*b^3) + (16052072833*d^8*K1^2*M^5*Sqrt[(11*Pi)/221]*u^7)/
       (8525183385600*b^3) - (((1342376725289*I)/38401688560435200)*K0*K1*M^5*
        u^7)/(b^3*Sqrt[2431*Pi]) - (((628964433397*I)/249361614028800)*d^2*K0*
        K1*M^5*u^7)/(b^3*Sqrt[2431*Pi]) - 
      (((1391544911680757*I)/128005628534784000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[2431*Pi]) + (((3824417582442047*I)/384016885604352000)*d^6*
        K0*K1*M^5*u^7)/(b^3*Sqrt[2431*Pi]) + 
      (((6637085859749*I)/369247005388800)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[2431*Pi]) - (((617067719993*I)/63938875392000)*d^10*K0*K1*
        M^5*u^7)/(b^3*Sqrt[2431*Pi]) - (((201397419143*I)/42625916928000)*
        d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[2431*Pi]) - 
      (((790084067*I)/6089416704000)*d^14*K0*K1*M^5*u^7)/
       (b^3*Sqrt[2431*Pi]) - (3139120297*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (1420863897600*b^3) + (1093035563*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (94724259840*b^3) - (5628650213*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (852518338560*b^3) - (13963387021*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (4262591692800*b^3) - (44053*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^8)/
       (10524917760*b^3) - (33677783*d^14*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^8)/
       (4262591692800*b^3) - (265370899*d^4*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^8)/
       (473621299200*b^3) + (221911801*d^6*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^8)/
       (473621299200*b^3) + (((532825921*I)/51719445872640)*K0^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) - (((33317413165037*I)/384016885604352000)*d^2*
        K0^2*M^5*u^8)/(b^3*Sqrt[2431*Pi]) - 
      (((581858751083*I)/320014071336960)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) + (((49881767833*I)/67727845785600)*d^6*K0^2*M^5*
        u^8)/(b^3*Sqrt[2431*Pi]) + (((576344606297*I)/168798631034880)*d^8*
        K0^2*M^5*u^8)/(b^3*Sqrt[2431*Pi]) - 
      (((60304288991*I)/42625916928000)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) - (((35672309*I)/43495833600)*d^12*K0^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) - (((454888793*I)/21312958464000)*d^14*K0^2*M^5*
        u^8)/(b^3*Sqrt[2431*Pi]) - (((3293799231841*I)/104731877892096000)*
        K1^2*M^5*u^8)/(b^3*Sqrt[2431*Pi]) - 
      (((217076224353697*I)/230410131362611200)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) - (((948727019729*I)/411446663147520)*d^4*K1^2*M^5*
        u^8)/(b^3*Sqrt[2431*Pi]) + (((4889620225513*I)/1828651836211200)*d^6*
        K1^2*M^5*u^8)/(b^3*Sqrt[2431*Pi]) + 
      (((24748552070089*I)/5907952086220800)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[2431*Pi]) - (((886357291409*I)/383633252352000)*d^10*K1^2*
        M^5*u^8)/(b^3*Sqrt[2431*Pi]) - (((104847863*I)/84575232000)*d^12*K1^2*
        M^5*u^8)/(b^3*Sqrt[2431*Pi]) - (((237123319*I)/7104319488000)*d^14*
        K1^2*M^5*u^8)/(b^3*Sqrt[2431*Pi]) - 
      (((2498406203*I)/158248716595200)*d^2*K0*K1*M^5*Sqrt[17/(143*Pi)]*u^9)/
       b^3 - (39042257*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(12787775078400*b^3) - 
      (2871076427*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(12787775078400*b^3) - 
      (16738177*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(19229736960*b^3) + 
      (206093*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(237404160*b^3) + 
      (1953638293*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(1420863897600*b^3) - 
      (38804989*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(52195000320*b^3) - 
      (151321193*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(12787775078400*b^3) - 
      (117514811*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(12787775078400*b^3) - 
      (4399695767*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(12787775078400*b^3) - 
      (13097898287*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(12787775078400*b^3) + 
      (972308443*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(852518338560*b^3) - 
      (3995843647*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(4262591692800*b^3) - 
      (68156267*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^9)/(4262591692800*b^3) - 
      (90625349*d^12*K0^2*M^5*Sqrt[(11*Pi)/221]*u^9)/(2557555015680*b^3) - 
      (38422361*d^12*K1^2*M^5*Sqrt[(11*Pi)/221]*u^9)/(852518338560*b^3) + 
      (1711691*d^8*K1^2*M^5*Sqrt[(221*Pi)/11]*u^9)/(224346931200*b^3) - 
      (((356965009*I)/96325305753600)*K0*K1*M^5*u^9)/(b^3*Sqrt[2431*Pi]) - 
      (((26360959229411*I)/22154820323328000)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[2431*Pi]) + (((70220861783*I)/91172100096000)*d^6*K0*K1*M^5*
        u^9)/(b^3*Sqrt[2431*Pi]) + (((4415343248909*I)/1846235026944000)*d^8*
        K0*K1*M^5*u^9)/(b^3*Sqrt[2431*Pi]) - 
      (((1898288809*I)/1918166261760)*d^10*K0*K1*M^5*u^9)/
       (b^3*Sqrt[2431*Pi]) - (((210263351*I)/304470835200)*d^12*K0*K1*M^5*
        u^9)/(b^3*Sqrt[2431*Pi]) - (((29785747*I)/1522354176000)*d^14*K0*K1*
        M^5*u^9)/(b^3*Sqrt[2431*Pi]) - (((33001*I)/5148057600)*d^12*K0^2*M^5*
        Sqrt[13/(187*Pi)]*u^10)/b^3 - (((393719539043*I)/144006332101632000)*
        d^2*K1^2*M^5*Sqrt[17/(143*Pi)]*u^10)/b^3 - 
      (3828397*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(1598471884800*b^3) - 
      (1014929*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(8880399360*b^3) + 
      (5834033*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(14800665600*b^3) + 
      (6513121*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(9928396800*b^3) - 
      (58346191*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(171264844800*b^3) - 
      (919269049*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(4795415654400*b^3) - 
      (8738869*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/(1198853913600*b^3) - 
      (649673*d^4*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^10)/(28043366400*b^3) + 
      (((2082118279*I)/1565286218496000)*K0^2*M^5*u^10)/(b^3*Sqrt[2431*Pi]) - 
      (((312090055951*I)/20572333157376000)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[2431*Pi]) - (((462423678407*I)/3272871184128000)*d^4*K0^2*
        M^5*u^10)/(b^3*Sqrt[2431*Pi]) + (((287958830569*I)/4800211070054400)*
        d^6*K0^2*M^5*u^10)/(b^3*Sqrt[2431*Pi]) + 
      (((994206046979*I)/3692470053888000)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[2431*Pi]) - (((2112579311*I)/23977078272000)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[2431*Pi]) - (((249377*I)/93477888000)*d^14*K0^2*M^5*
        u^10)/(b^3*Sqrt[2431*Pi]) - (((6564569251*I)/2666783927808000)*K1^2*
        M^5*u^10)/(b^3*Sqrt[2431*Pi]) - (((513221663117*I)/4114466631475200)*
        d^4*K1^2*M^5*u^10)/(b^3*Sqrt[2431*Pi]) + 
      (((10516756858133*I)/144006332101632000)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[2431*Pi]) + (((1154694341191*I)/3692470053888000)*d^8*K1^2*
        M^5*u^10)/(b^3*Sqrt[2431*Pi]) - (((2448015553*I)/23977078272000)*d^10*
        K1^2*M^5*u^10)/(b^3*Sqrt[2431*Pi]) - 
      (((212372507*I)/1998089856000)*d^12*K1^2*M^5*u^10)/
       (b^3*Sqrt[2431*Pi]) - (((2944091*I)/799235942400)*d^14*K1^2*M^5*u^10)/
       (b^3*Sqrt[2431*Pi]) - (((111249938383*I)/3304099940430643200)*K0*K1*
        M^5*Sqrt[13/(187*Pi)]*u^11)/b^3 + (((15745110407*I)/1846235026944000)*
        d^8*K0*K1*M^5*Sqrt[13/(187*Pi)]*u^11)/b^3 - 
      (2213*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(21032524800*b^3) + 
      (30401803*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(1065647923200*b^3) + 
      (42990641*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(799235942400*b^3) - 
      (248394841*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(9590831308800*b^3) - 
      (1409183*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(1918166261760*b^3) - 
      (627499*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(2055178137600*b^3) - 
      (296407523*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(28772493926400*b^3) - 
      (24649679*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(719312348160*b^3) + 
      (100206427*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(3196943769600*b^3) - 
      (14855429*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(504780595200*b^3) - 
      (990193*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(53282396160*b^3) - 
      (2900411*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^11)/(3196943769600*b^3) - 
      (1514083*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^11)/(532823961600*b^3) - 
      (6911467*d^12*K0^2*M^5*Sqrt[(11*Pi)/221]*u^11)/(4795415654400*b^3) - 
      (231377*d^2*K0^2*M^5*Sqrt[(13*Pi)/187]*u^11)/(355215974400*b^3) + 
      (23037041*d^8*K1^2*M^5*Sqrt[(13*Pi)/187]*u^11)/(4795415654400*b^3) + 
      (((967699140123161*I)/4080563426431844352000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[2431*Pi]) - (((38594461699*I)/3789640318464000)*d^2*K0*K1*
        M^5*u^11)/(b^3*Sqrt[2431*Pi]) - (((700162304903*I)/14400633210163200)*
        d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[2431*Pi]) + 
      (((1137180314939*I)/72003166050816000)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[2431*Pi]) - (((581886961*I)/23977078272000)*d^10*K0*K1*M^5*
        u^11)/(b^3*Sqrt[2431*Pi]) - (((332701253*I)/7992359424000)*d^12*K0*K1*
        M^5*u^11)/(b^3*Sqrt[2431*Pi]) - (((24457*I)/13899755520)*d^14*K0*K1*
        M^5*u^11)/(b^3*Sqrt[2431*Pi]) + (((3176479*I)/3428722192896000)*d^6*
        K1^2*M^5*Sqrt[17/(143*Pi)]*u^12)/b^3 - 
      (373391*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(7193123481600*b^3) - 
      (12205057*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(1438624696320*b^3) + 
      (2629813*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(399617971200*b^3) + 
      (1731707*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(104248166400*b^3) - 
      (2034979*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(299713478400*b^3) - 
      (4079003*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(799235942400*b^3) - 
      (125663*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(399617971200*b^3) - 
      (338717*d^2*K0*K1*M^5*Sqrt[(13*Pi)/187]*u^12)/(1798280870400*b^3) - 
      (((5158668859*I)/216009498152448000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[2431*Pi]) - (((36503827*I)/62976530073600)*d^2*K0^2*M^5*
        u^12)/(b^3*Sqrt[2431*Pi]) - (((176465224141*I)/54002374538112000)*d^4*
        K0^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) + 
      (((2572008521*I)/10286166578688000)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[2431*Pi]) + (((2927212069*I)/369247005388800)*d^8*K0^2*M^5*
        u^12)/(b^3*Sqrt[2431*Pi]) - (((2045161*I)/2997134784000)*d^10*K0^2*
        M^5*u^12)/(b^3*Sqrt[2431*Pi]) - (((4574711*I)/1332059904000)*d^12*
        K0^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) - 
      (((56131*I)/296013312000)*d^14*K0^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) - 
      (((1771060061*I)/72003166050816000)*K1^2*M^5*u^12)/
       (b^3*Sqrt[2431*Pi]) - (((23593462049*I)/36001583025408000)*d^2*K1^2*
        M^5*u^12)/(b^3*Sqrt[2431*Pi]) - (((1690611953*I)/473705039808000)*d^4*
        K1^2*M^5*u^12)/(b^3*Sqrt[2431*Pi]) + 
      (((49705925231*I)/5538705080832000)*d^8*K1^2*M^5*u^12)/
       (b^3*Sqrt[2431*Pi]) - (((384239*I)/719312348160)*d^10*K1^2*M^5*u^12)/
       (b^3*Sqrt[2431*Pi]) - (((15859607*I)/3996179712000)*d^12*K1^2*M^5*
        u^12)/(b^3*Sqrt[2431*Pi]) - (((126979*I)/532823961600)*d^14*K1^2*M^5*
        u^12)/(b^3*Sqrt[2431*Pi]) + (((1132490857*I)/19133708461056000)*d^12*
        K0*K1*M^5*Sqrt[11/(221*Pi)]*u^13)/b^3 + 
      (((345846328547*I)/3821706505774080000)*d^4*K0*K1*M^5*Sqrt[13/(187*Pi)]*
        u^13)/b^3 - (((342258199*I)/210470793071616000)*d^10*K0*K1*M^5*
        Sqrt[17/(143*Pi)]*u^13)/b^3 - (2657*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (719312348160*b^3) - (204473*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (1798280870400*b^3) - (57115*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (143862469632*b^3) + (263*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (1233388800*b^3) + (30493*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (34252968960*b^3) - (7583*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (28544140800*b^3) - (3631*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (149856739200*b^3) - (13931*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (3596561740800*b^3) - (435257*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (3596561740800*b^3) - (1546187*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (3596561740800*b^3) + (36563*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (171264844800*b^3) + (233609*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (239770782720*b^3) - (107659*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (399617971200*b^3) - (33937*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (1198853913600*b^3) - (6521*d^12*K0^2*M^5*Sqrt[(11*Pi)/221]*u^13)/
       (239770782720*b^3) - (631*d^12*K1^2*M^5*Sqrt[(13*Pi)/187]*u^13)/
       (24466406400*b^3) - (((16927447*I)/13500593634528000)*K0*K1*M^5*u^13)/
       (b^3*Sqrt[2431*Pi]) - (((98037943*I)/666695981952000)*d^2*K0*K1*M^5*
        u^13)/(b^3*Sqrt[2431*Pi]) - (((2646646010651*I)/1505520744698880000)*
        d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[2431*Pi]) - 
      (((1230736321*I)/2842230238848000)*d^6*K0*K1*M^5*u^13)/
       (b^3*Sqrt[2431*Pi]) + (((2088728497*I)/1038507202656000)*d^8*K0*K1*M^5*
        u^13)/(b^3*Sqrt[2431*Pi]) + (((60013258111*I)/210470793071616000)*
        d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[2431*Pi]) - 
      (((31936758179*I)/19133708461056000)*d^12*K0*K1*M^5*u^13)/
       (b^3*Sqrt[2431*Pi]) - (((526681*I)/5994269568000)*d^14*K0*K1*M^5*u^13)/
       (b^3*Sqrt[2431*Pi]) - (((3433*I)/5994269568000)*d^14*K0^2*M^5*
        Sqrt[11/(221*Pi)]*u^14)/b^3 - (((313*I)/30101658048000)*K0^2*M^5*
        Sqrt[17/(143*Pi)]*u^14)/b^3 - (((313*I)/30101658048000)*K1^2*M^5*
        Sqrt[17/(143*Pi)]*u^14)/b^3 - (1193*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (85632422400*b^3) - (991*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (15774393600*b^3) + (97*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (85632422400*b^3) + (571*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (3568017600*b^3) - (139*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (17126484480*b^3) - (20473*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (299713478400*b^3) - (4583*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (599426956800*b^3) - (K0*K1*M^5*Sqrt[(17*Pi)/143]*u^14)/
       (49952246400*b^3) - (((206611837*I)/54002374538112000)*d^2*K0^2*M^5*
        u^14)/(b^3*Sqrt[2431*Pi]) - (((507336229*I)/27001187269056000)*d^4*
        K0^2*M^5*u^14)/(b^3*Sqrt[2431*Pi]) - 
      (((71233913*I)/2160094981524480)*d^6*K0^2*M^5*u^14)/
       (b^3*Sqrt[2431*Pi]) + (((33663209*I)/415402881062400)*d^8*K0^2*M^5*
        u^14)/(b^3*Sqrt[2431*Pi]) + (((3169*I)/122332032000)*d^10*K0^2*M^5*
        u^14)/(b^3*Sqrt[2431*Pi]) - (((19213*I)/428162112000)*d^12*K0^2*M^5*
        u^14)/(b^3*Sqrt[2431*Pi]) - (((45140717*I)/10800474907622400)*d^2*
        K1^2*M^5*u^14)/(b^3*Sqrt[2431*Pi]) - 
      (((20158499*I)/1000043972928000)*d^4*K1^2*M^5*u^14)/
       (b^3*Sqrt[2431*Pi]) - (((624781951*I)/18000791512704000)*d^6*K1^2*M^5*
        u^14)/(b^3*Sqrt[2431*Pi]) + (((170006117*I)/2077014405312000)*d^8*
        K1^2*M^5*u^14)/(b^3*Sqrt[2431*Pi]) + 
      (((621631*I)/17982808704000)*d^10*K1^2*M^5*u^14)/(b^3*Sqrt[2431*Pi]) - 
      (((6353*I)/130310208000)*d^12*K1^2*M^5*u^14)/(b^3*Sqrt[2431*Pi]) - 
      (((10123*I)/1198853913600)*d^14*K1^2*M^5*u^14)/(b^3*Sqrt[2431*Pi]) - 
      (((313*I)/7525414512000)*d^2*K0*K1*M^5*Sqrt[17/(143*Pi)]*u^15)/b^3 - 
      (((1817*I)/11288121768000)*d^4*K0*K1*M^5*Sqrt[17/(143*Pi)]*u^15)/b^3 - 
      (((105767*I)/519253601328000)*d^6*K0*K1*M^5*Sqrt[17/(143*Pi)]*u^15)/
       b^3 + (((12427*I)/129813400332000)*d^8*K0*K1*M^5*Sqrt[17/(143*Pi)]*
        u^15)/b^3 + (((2291*I)/2247851088000)*d^10*K0*K1*M^5*
        Sqrt[17/(143*Pi)]*u^15)/b^3 - ((I/2190888000)*d^12*K0*K1*M^5*
        Sqrt[17/(143*Pi)]*u^15)/b^3 - ((I/3964464000)*d^14*K0*K1*M^5*
        Sqrt[17/(143*Pi)]*u^15)/b^3 - (K0^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (899140435200*b^3) - (37*d^2*K0^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (899140435200*b^3) - (157*d^4*K0^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (899140435200*b^3) - (d^12*K0^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (4343673600*b^3) - (d^14*K0^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (33301497600*b^3) - (K1^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (899140435200*b^3) - (37*d^2*K1^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (899140435200*b^3) - (157*d^4*K1^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (899140435200*b^3) - (d^12*K1^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (4343673600*b^3) - (d^14*K1^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (33301497600*b^3) - (d^6*K0^2*M^5*Sqrt[(187*Pi)/13]*u^15)/
       (299713478400*b^3) + (d^10*K0^2*M^5*Sqrt[(187*Pi)/13]*u^15)/
       (299713478400*b^3) - (d^6*K1^2*M^5*Sqrt[(187*Pi)/13]*u^15)/
       (299713478400*b^3) + (d^10*K1^2*M^5*Sqrt[(187*Pi)/13]*u^15)/
       (299713478400*b^3) + (d^8*K0^2*M^5*Sqrt[2431*Pi]*u^15)/
       (299713478400*b^3) + (d^8*K1^2*M^5*Sqrt[2431*Pi]*u^15)/
       (299713478400*b^3))/Pi, 
    ((1040513*K1*M^5*Sqrt[Pi/2431]*u)/(6540484608*b^3*E^u) + 
      (7624079*d^2*K1*M^5*Sqrt[Pi/2431]*u)/(934354944*b^3*E^u) + 
      (87891385*d^4*K1*M^5*Sqrt[Pi/2431]*u)/(3270242304*b^3*E^u) - 
      (243865217*d^6*K1*M^5*Sqrt[Pi/2431]*u)/(6540484608*b^3*E^u) - 
      (112392517*d^8*K1*M^5*Sqrt[Pi/2431]*u)/(3270242304*b^3*E^u) + 
      (15640915*d^10*K1*M^5*Sqrt[(13*Pi)/187]*u)/(6540484608*b^3*E^u) + 
      (13435*d^12*K1*M^5*Sqrt[(143*Pi)/17]*u)/(363360256*b^3*E^u) + 
      (2103*d^14*K1*M^5*Sqrt[(143*Pi)/17]*u)/(726720512*b^3*E^u) - 
      (5039*d^16*K1*M^5*Sqrt[(143*Pi)/17]*u)/(2180161536*b^3*E^u) + 
      (1828373*d^2*K0*M^5*Sqrt[Pi/2431]*u^2)/(128876544*b^3*E^u) + 
      (199662019*d^4*K0*M^5*Sqrt[Pi/2431]*u^2)/(3737419776*b^3*E^u) - 
      (7996403*d^6*K0*M^5*Sqrt[Pi/2431]*u^2)/(152993792*b^3*E^u) - 
      (795498349*d^8*K0*M^5*Sqrt[Pi/2431]*u^2)/(8720646144*b^3*E^u) + 
      (151949493*d^10*K0*M^5*Sqrt[Pi/2431]*u^2)/(2906882048*b^3*E^u) + 
      (1040513*K1*M^5*Sqrt[Pi/2431]*u^2)/(6540484608*b^3*E^u) + 
      (7624079*d^2*K1*M^5*Sqrt[Pi/2431]*u^2)/(934354944*b^3*E^u) + 
      (87891385*d^4*K1*M^5*Sqrt[Pi/2431]*u^2)/(3270242304*b^3*E^u) - 
      (243865217*d^6*K1*M^5*Sqrt[Pi/2431]*u^2)/(6540484608*b^3*E^u) - 
      (112392517*d^8*K1*M^5*Sqrt[Pi/2431]*u^2)/(3270242304*b^3*E^u) + 
      (46357*K0*M^5*Sqrt[(11*Pi)/221]*u^2)/(1868709888*b^3*E^u) + 
      (56702309*d^12*K0*M^5*Sqrt[(11*Pi)/221]*u^2)/(26161938432*b^3*E^u) - 
      (747001*d^14*K0*M^5*Sqrt[(11*Pi)/221]*u^2)/(26161938432*b^3*E^u) - 
      (464245*d^16*K0*M^5*Sqrt[(11*Pi)/221]*u^2)/(26161938432*b^3*E^u) + 
      (15640915*d^10*K1*M^5*Sqrt[(13*Pi)/187]*u^2)/(6540484608*b^3*E^u) + 
      (13435*d^12*K1*M^5*Sqrt[(143*Pi)/17]*u^2)/(363360256*b^3*E^u) + 
      (2103*d^14*K1*M^5*Sqrt[(143*Pi)/17]*u^2)/(726720512*b^3*E^u) - 
      (5039*d^16*K1*M^5*Sqrt[(143*Pi)/17]*u^2)/(2180161536*b^3*E^u) + 
      (12355647894659*K0*M^5*Sqrt[Pi/2431]*u^3)/(44216226739077120*b^3*E^u) + 
      (14707154185907*d^2*K0*M^5*Sqrt[Pi/2431]*u^3)/(1016464982507520*b^3*
        E^u) + (1597854319845461*d^4*K0*M^5*Sqrt[Pi/2431]*u^3)/
       (29477484492718080*b^3*E^u) - (2074431149657*d^8*K0*M^5*Sqrt[Pi/2431]*
        u^3)/(22484732641280*b^3*E^u) + (210677449049*d^10*K0*M^5*
        Sqrt[Pi/2431]*u^3)/(3967893995520*b^3*E^u) + 
      (76401712129*K1*M^5*Sqrt[Pi/2431]*u^3)/(130940501852160*b^3*E^u) + 
      (5870409979699*d^2*K1*M^5*Sqrt[Pi/2431]*u^3)/(192402370068480*b^3*
        E^u) + (1111151568783127*d^4*K1*M^5*Sqrt[Pi/2431]*u^3)/
       (9427716133355520*b^3*E^u) - (7071352082647*d^6*K1*M^5*Sqrt[Pi/2431]*
        u^3)/(65928084848640*b^3*E^u) + (5528283269*d^10*K1*M^5*Sqrt[Pi/2431]*
        u^3)/(49832263680*b^3*E^u) + (758525662847*d^12*K1*M^5*Sqrt[Pi/2431]*
        u^3)/(13185616969728*b^3*E^u) - (49635891533*d^14*K1*M^5*
        Sqrt[Pi/2431]*u^3)/(65928084848640*b^3*E^u) + 
      (1272100415*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(19464482193408*b^3) - 
      (975294685*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(3244080365568*b^3) - 
      (46001442709*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(2433060274176*b^3) - 
      (1156045591*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(540680060928*b^3) + 
      (507808410335*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^3)/(9732241096704*b^3) - 
      (1097444231327*d^6*K0*M^5*Sqrt[(11*Pi)/221]*u^3)/
       (226169957744640*b^3*E^u) + (401133923*d^12*K0*M^5*Sqrt[(11*Pi)/221]*
        u^3)/(183133569024*b^3*E^u) - (747001*d^14*K0*M^5*Sqrt[(11*Pi)/221]*
        u^3)/(26161938432*b^3*E^u) - (464245*d^16*K0*M^5*Sqrt[(11*Pi)/221]*
        u^3)/(26161938432*b^3*E^u) - (4742661355*d^2*K0^2*M^5*
        Sqrt[(11*Pi)/221]*u^3)/(6770254675968*b^3) - 
      (871219139*d^4*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(241794809856*b^3) + 
      (57055066015*d^6*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(38928964386816*b^3) + 
      (32692752305*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(4097785724928*b^3) - 
      (15227122705*d^12*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(5561280626688*b^3) - 
      (985905013*d^14*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(38928964386816*b^3) + 
      (240767971*d^16*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(22245122506752*b^3) - 
      (14150855*d^18*K0^2*M^5*Sqrt[(11*Pi)/221]*u^3)/(51905285849088*b^3) - 
      (2103390643*d^16*K1*M^5*Sqrt[(11*Pi)/221]*u^3)/(65928084848640*b^3*
        E^u) - (4376691295*d^10*K1^2*M^5*Sqrt[(11*Pi)/221]*u^3)/
       (2433060274176*b^3) - (292432163*d^12*K1^2*M^5*Sqrt[(13*Pi)/187]*u^3)/
       (304132534272*b^3) - (270249403481*d^8*K1*M^5*Sqrt[(17*Pi)/143]*u^3)/
       (21976028282880*b^3*E^u) - (132388511*K0^2*M^5*Sqrt[(143*Pi)/17]*u^3)/
       (155715857547264*b^3) + (46119169*d^14*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/
       (4866120548352*b^3) + (210687*d^16*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/
       (720906747904*b^3) - (173897*d^18*K1^2*M^5*Sqrt[(143*Pi)/17]*u^3)/
       (3244080365568*b^3) - (10882862699*d^10*K0^2*M^5*Sqrt[(187*Pi)/13]*
        u^3)/(77857928773632*b^3) + (2918340463249*K0*M^5*Sqrt[Pi/2431]*u^4)/
       (9264352269139968*b^3*E^u) + (2289505942605662647*d^2*K0*M^5*
        Sqrt[Pi/2431]*u^4)/(140077006309396316160*b^3*E^u) + 
      (1784029109347136903*d^4*K0*M^5*Sqrt[Pi/2431]*u^4)/
       (28015401261879263232*b^3*E^u) - (1814455232198137*d^6*K0*M^5*
        Sqrt[Pi/2431]*u^4)/(32568473915228160*b^3*E^u) - 
      (160179392536451*d^8*K0*M^5*Sqrt[Pi/2431]*u^4)/(1387629214433280*b^3*
        E^u) + (11214567636667*d^10*K0*M^5*Sqrt[Pi/2431]*u^4)/
       (190458911784960*b^3*E^u) + (4291859214091*d^12*K0*M^5*Sqrt[Pi/2431]*
        u^4)/(131856169697280*b^3*E^u) - (61087726613*d^14*K0*M^5*
        Sqrt[Pi/2431]*u^4)/(131856169697280*b^3*E^u) + 
      (54070617378611719*K1*M^5*Sqrt[Pi/2431]*u^4)/(102139483767268147200*b^3*
        E^u) + (68211643347039964973*d^2*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (2451347610414435532800*b^3*E^u) + (268847160155631895001*d^4*K1*M^5*
        Sqrt[Pi/2431]*u^4)/(2451347610414435532800*b^3*E^u) - 
      (530348497987346747*d^6*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (5609491099346534400*b^3*E^u) - (33991945806280207*d^8*K1*M^5*
        Sqrt[Pi/2431]*u^4)/(169984578768076800*b^3*E^u) + 
      (3708685063666291*d^10*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (36663340518604800*b^3*E^u) + (5215876652057*d^12*K1*M^5*Sqrt[Pi/2431]*
        u^4)/(92299318788096*b^3*E^u) - (15965845793*d^16*K1*M^5*
        Sqrt[Pi/2431]*u^4)/(65928084848640*b^3*E^u) - 
      (2805207852246893*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (65400660169850880*b^3) - (724250331224071*d^4*K0*K1*M^5*Sqrt[Pi/2431]*
        u^4)/(3270033008492544*b^3) + (535713634689301*d^6*K0*K1*M^5*
        Sqrt[Pi/2431]*u^4)/(5450055014154240*b^3) + 
      (15828142253598691*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (32700330084925440*b^3) - (3099559661427277*d^10*K0*K1*M^5*
        Sqrt[Pi/2431]*u^4)/(19620198050955264*b^3) - 
      (7816930256484773*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (49050495127388160*b^3) - (27440657043167*d^14*K0*K1*M^5*Sqrt[Pi/2431]*
        u^4)/(49050495127388160*b^3) + (3516900378709*d^16*K0*K1*M^5*
        Sqrt[Pi/2431]*u^4)/(5605770871701504*b^3) - 
      (288206007521*d^18*K0*K1*M^5*Sqrt[Pi/2431]*u^4)/
       (13080132033970176*b^3) - (67020167*d^16*K0*M^5*Sqrt[(11*Pi)/221]*u^4)/
       (4546764472320*b^3*E^u) - (4749746081*d^14*K1*M^5*Sqrt[(13*Pi)/187]*
        u^4)/(65928084848640*b^3*E^u) - (1107599102389*K0*K1*M^5*
        Sqrt[(13*Pi)/187]*u^4)/(21800220056616960*b^3) + 
      (1570616749218383*K0*M^5*Sqrt[Pi/2431]*u^5)/(6983896325967052800*b^3*
        E^u) + (57374188525542863693*d^2*K0*M^5*Sqrt[Pi/2431]*u^5)/
       (4902695220828871065600*b^3*E^u) + (1589450777557835767*d^4*K0*M^5*
        Sqrt[Pi/2431]*u^5)/(34284581963838259200*b^3*E^u) - 
      (8223083248162163153*d^6*K0*M^5*Sqrt[Pi/2431]*u^5)/
       (213160661775168307200*b^3*E^u) - (358753740436121*d^8*K0*M^5*
        Sqrt[Pi/2431]*u^5)/(4169075510476800*b^3*E^u) + 
      (9226924562853913*d^10*K0*M^5*Sqrt[Pi/2431]*u^5)/
       (219980043111628800*b^3*E^u) + (4593261043337*d^12*K0*M^5*
        Sqrt[Pi/2431]*u^5)/(184598637576192*b^3*E^u) - 
      (51291153533*d^14*K0*M^5*Sqrt[Pi/2431]*u^5)/(131856169697280*b^3*E^u) - 
      (12883279103*d^16*K0*M^5*Sqrt[Pi/2431]*u^5)/(131856169697280*b^3*E^u) - 
      (3915940612499*K0^2*M^5*Sqrt[Pi/2431]*u^5)/(14533480037744640*b^3) - 
      (2178782723799173*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^5)/
       (130801320339701760*b^3) - (541991078256559*d^4*K0^2*M^5*Sqrt[Pi/2431]*
        u^5)/(6540066016985088*b^3) + (46748189412469*d^6*K0^2*M^5*
        Sqrt[Pi/2431]*u^5)/(1211123336478720*b^3) - 
      (2271321188272261*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^5)/
       (39240396101910528*b^3) + (2693014032829*d^16*K0^2*M^5*Sqrt[Pi/2431]*
        u^5)/(11211541743403008*b^3) + (584793974409067259*K1*M^5*
        Sqrt[Pi/2431]*u^5)/(1961078088331548426240*b^3*E^u) + 
      (1742876811732364303*d^2*K1*M^5*Sqrt[Pi/2431]*u^5)/
       (112705637260433817600*b^3*E^u) + (74903437066755513529*d^4*K1*M^5*
        Sqrt[Pi/2431]*u^5)/(1225673805207217766400*b^3*E^u) - 
      (102780412679637107*d^6*K1*M^5*Sqrt[Pi/2431]*u^5)/
       (2039814945216921600*b^3*E^u) - (3056662041086221*d^8*K1*M^5*
        Sqrt[Pi/2431]*u^5)/(26839670331801600*b^3*E^u) + 
      (72113285275119587*d^10*K1*M^5*Sqrt[Pi/2431]*u^5)/
       (1319880258669772800*b^3*E^u) + (15401388604859*d^12*K1*M^5*
        Sqrt[Pi/2431]*u^5)/(461496593940480*b^3*E^u) - 
      (126652691203*d^14*K1*M^5*Sqrt[Pi/2431]*u^5)/(263712339394560*b^3*
        E^u) - (11408752469*d^16*K1*M^5*Sqrt[Pi/2431]*u^5)/
       (87904113131520*b^3*E^u) - (1414951404084167591*K1^2*M^5*Sqrt[Pi/2431]*
        u^5)/(1683412992771961651200*b^3) - 
      (587425101014613014903*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^5)/
       (11783890949403731558400*b^3) - (3381608498619317257*d^4*K1^2*M^5*
        Sqrt[Pi/2431]*u^5)/(14095563336607334400*b^3) + 
      (37859707942533756509*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^5)/
       (327330304150103654400*b^3) + (1009365058810471843*d^8*K1^2*M^5*
        Sqrt[Pi/2431]*u^5)/(1962019805095526400*b^3) - 
      (4257896614466713*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^5)/
       (26160264067940352*b^3) - (6706407585483791*d^14*K1^2*M^5*
        Sqrt[Pi/2431]*u^5)/(2943029707643289600*b^3) + 
      (9187597277515471*d^16*K1^2*M^5*Sqrt[Pi/2431]*u^5)/
       (11772118830573158400*b^3) - (18234720088873*d^18*K1^2*M^5*
        Sqrt[Pi/2431]*u^5)/(784807922038210560*b^3) + 
      (1065535417731761*d^8*K0^2*M^5*Sqrt[(11*Pi)/221]*u^5)/
       (65400660169850880*b^3) - (533894070878743*d^12*K0^2*M^5*
        Sqrt[(11*Pi)/221]*u^5)/(98100990254776320*b^3) - 
      (17810505835*d^18*K0^2*M^5*Sqrt[(11*Pi)/221]*u^5)/
       (26160264067940352*b^3) - (46883629280987383*d^12*K1^2*M^5*
        Sqrt[(11*Pi)/221]*u^5)/(2943029707643289600*b^3) - 
      (3787950632819*d^14*K0^2*M^5*Sqrt[(13*Pi)/187]*u^5)/
       (98100990254776320*b^3) + (400855660077672251*K0*M^5*Sqrt[Pi/2431]*
        u^6)/(3922156176663096852480*b^3*E^u) + 
      (18802317056637934109*d^2*K0*M^5*Sqrt[Pi/2431]*u^6)/
       (3565596524239178956800*b^3*E^u) + (166346958202119302029*d^4*K0*M^5*
        Sqrt[Pi/2431]*u^6)/(7844312353326193704960*b^3*E^u) - 
      (69925493226472251*d^6*K0*M^5*Sqrt[Pi/2431]*u^6)/
       (4210580973336657920*b^3*E^u) - (725105801808055091*d^8*K0*M^5*
        Sqrt[Pi/2431]*u^6)/(17950371517908910080*b^3*E^u) + 
      (5499848705233*d^12*K0*M^5*Sqrt[Pi/2431]*u^6)/(455799105126400*b^3*
        E^u) - (55863483329*d^14*K0*M^5*Sqrt[Pi/2431]*u^6)/
       (351616452526080*b^3*E^u) + (38360532202571507*K1*M^5*Sqrt[Pi/2431]*
        u^6)/(281494462439935180800*b^3*E^u) + 
      (207321643896547503461*d^2*K1*M^5*Sqrt[Pi/2431]*u^6)/
       (29416171324973226393600*b^3*E^u) + (200226590038989395051*d^4*K1*M^5*
        Sqrt[Pi/2431]*u^6)/(7354042831243306598400*b^3*E^u) - 
      (1399468169565529079*d^6*K1*M^5*Sqrt[Pi/2431]*u^6)/
       (60903046221476659200*b^3*E^u) - (1124835138278333309*d^8*K1*M^5*
        Sqrt[Pi/2431]*u^6)/(22437964397386137600*b^3*E^u) + 
      (31587908016411557*d^10*K1*M^5*Sqrt[Pi/2431]*u^6)/
       (1319880258669772800*b^3*E^u) + (34637820244207*d^12*K1*M^5*
        Sqrt[Pi/2431]*u^6)/(2307482969702400*b^3*E^u) - 
      (16568055379*d^14*K1*M^5*Sqrt[Pi/2431]*u^6)/(87904113131520*b^3*E^u) - 
      (1253012198685439421*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/
       (1683412992771961651200*b^3) - (508674485087414294573*d^2*K0*K1*M^5*
        Sqrt[Pi/2431]*u^6)/(11783890949403731558400*b^3) - 
      (603617174548012661123*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/
       (2945972737350932889600*b^3) + (32332384288030670479*d^6*K0*K1*M^5*
        Sqrt[Pi/2431]*u^6)/(327330304150103654400*b^3) - 
      (17819483252978383*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/
       (130801320339701760*b^3) - (445681847423446703*d^12*K0*K1*M^5*
        Sqrt[Pi/2431]*u^6)/(2943029707643289600*b^3) - 
      (6935748111605141*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^6)/
       (2943029707643289600*b^3) - (323368083619*d^18*K0*K1*M^5*Sqrt[Pi/2431]*
        u^6)/(16016488204861440*b^3) - (300401957*d^16*K1*M^5*
        Sqrt[(11*Pi)/221]*u^6)/(58602742087680*b^3*E^u) + 
      (78370485163383443*d^8*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^6)/
       (1962019805095526400*b^3) + (744707428684031*d^16*K0*K1*M^5*
        Sqrt[(11*Pi)/221]*u^6)/(11772118830573158400*b^3) + 
      (230538528223337*d^10*K0*M^5*Sqrt[(17*Pi)/143]*u^6)/
       (211180841387163648*b^3*E^u) - (2804864063*d^16*K0*M^5*
        Sqrt[(17*Pi)/143]*u^6)/(1054849357578240*b^3*E^u) + 
      (4433099707333034767*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (117664685299892905574400*b^3*E^u) + 
      (46349997288386399117*d^2*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (23532937059978581114880*b^3*E^u) + (26113452318816797369*d^4*K0*M^5*
        Sqrt[Pi/2431]*u^7)/(3361848151425511587840*b^3*E^u) - 
      (10715566909826985539*d^6*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (1705285294201346457600*b^3*E^u) - (1302807923840805289*d^8*K0*M^5*
        Sqrt[Pi/2431]*u^7)/(89751857589544550400*b^3*E^u) + 
      (35158406525436517*d^10*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (5279521034679091200*b^3*E^u) + (6053619739187*d^12*K0*M^5*
        Sqrt[Pi/2431]*u^7)/(1367397315379200*b^3*E^u) - 
      (47512271263*d^14*K0*M^5*Sqrt[Pi/2431]*u^7)/(1054849357578240*b^3*
        E^u) - (636768901*d^16*K0*M^5*Sqrt[Pi/2431]*u^7)/
       (37673191342080*b^3*E^u) - (2577520886864137*K0^2*M^5*Sqrt[Pi/2431]*
        u^7)/(18297967312738713600*b^3) - (4155289279236509*d^2*K0^2*M^5*
        Sqrt[Pi/2431]*u^7)/(523077545694412800*b^3) - 
      (2113513569716557241*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (56653321872133324800*b^3) + (159572859001129901*d^6*K0^2*M^5*
        Sqrt[Pi/2431]*u^7)/(9092508448613990400*b^3) + 
      (1273019268747433*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (15822740363673600*b^3) - (168395804555081*d^10*K0^2*M^5*Sqrt[Pi/2431]*
        u^7)/(7007213589626880*b^3) - (20742854977545293*d^12*K0^2*M^5*
        Sqrt[Pi/2431]*u^7)/(735757426910822400*b^3) - 
      (384400724594141*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^7)/
       (735757426910822400*b^3) + (401924826115231*d^16*K0^2*M^5*
        Sqrt[Pi/2431]*u^7)/(2943029707643289600*b^3) - 
      (191923862761*d^18*K0^2*M^5*Sqrt[Pi/2431]*u^7)/(49050495127388160*
        b^3) + (27248978922738573733*K1*M^5*Sqrt[Pi/2431]*u^7)/
       (588323426499464527872000*b^3*E^u) + 
      (125332864397722742273*d^2*K1*M^5*Sqrt[Pi/2431]*u^7)/
       (53483947863587684352000*b^3*E^u) + (63225550794730534459*d^4*K1*M^5*
        Sqrt[Pi/2431]*u^7)/(6921452076464288563200*b^3*E^u) - 
      (63471603991340074597*d^6*K1*M^5*Sqrt[Pi/2431]*u^7)/
       (8526426471006732288000*b^3*E^u) - (402992140600422727*d^8*K1*M^5*
        Sqrt[Pi/2431]*u^7)/(23618909891985408000*b^3*E^u) + 
      (620386087248499213*d^10*K1*M^5*Sqrt[Pi/2431]*u^7)/
       (79192815520186368000*b^3*E^u) + (2889260862895559*d^12*K1*M^5*
        Sqrt[Pi/2431]*u^7)/(553795912728576000*b^3*E^u) - 
      (773622494867*d^14*K1*M^5*Sqrt[Pi/2431]*u^7)/(15822740363673600*b^3*
        E^u) - (1659655012724867407*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (128085771189170995200*b^3) - (7981806665900185627*d^4*K1^2*M^5*
        Sqrt[Pi/2431]*u^7)/(133907851697769676800*b^3) + 
      (55449381665985179*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (1778969044294041600*b^3) + (4045380235965708421*d^8*K1^2*M^5*
        Sqrt[Pi/2431]*u^7)/(32373326784076185600*b^3) - 
      (12768734813967221*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (294302970764328960*b^3) - (78659975400803*d^14*K1^2*M^5*Sqrt[Pi/2431]*
        u^7)/(91969678363852800*b^3) + (1260647206730701*d^16*K1^2*M^5*
        Sqrt[Pi/2431]*u^7)/(5886059415286579200*b^3) - 
      (17998989313661*d^18*K1^2*M^5*Sqrt[Pi/2431]*u^7)/
       (2943029707643289600*b^3) - (35769869381437*d^10*K1^2*M^5*
        Sqrt[(11*Pi)/221]*u^7)/(10010305128038400*b^3) - 
      (29861093*d^16*K1*M^5*Sqrt[(17*Pi)/143]*u^7)/(25115460894720*b^3*E^u) - 
      (1596142499263867*K1^2*M^5*Sqrt[(17*Pi)/143]*u^7)/
       (120243785197997260800*b^3) + (1334885613278902007*K0*M^5*
        Sqrt[Pi/2431]*u^8)/(130738539222103228416000*b^3*E^u) + 
      (71607583168199109107*d^2*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (130738539222103228416000*b^3*E^u) + 
      (104947181835965351669*d^4*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (47065874119957162229760*b^3*E^u) - (5278883117488013483*d^6*K0*M^5*
        Sqrt[Pi/2431]*u^8)/(3009326989767081984000*b^3*E^u) - 
      (220119264777022579*d^8*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (52795210346790912000*b^3*E^u) + (295185474301868693*d^10*K0*M^5*
        Sqrt[Pi/2431]*u^8)/(158385631040372736000*b^3*E^u) + 
      (1423465290281269*d^12*K0*M^5*Sqrt[Pi/2431]*u^8)/
       (1107591825457152000*b^3*E^u) - (27745979663*d^14*K0*M^5*Sqrt[Pi/2431]*
        u^8)/(3516164525260800*b^3*E^u) - 
      (2375366641*d^16*K0*M^5*Sqrt[Pi/2431]*u^8)/(452078296104960*b^3*E^u) + 
      (8043395959359856363*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (588323426499464527872000*b^3*E^u) + 
      (26524972530753227357*d^2*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (39221561766630968524800*b^3*E^u) + (1488284579765305110571*d^4*K1*M^5*
        Sqrt[Pi/2431]*u^8)/(588323426499464527872000*b^3*E^u) - 
      (4931590766327654333*d^6*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (2325389037547290624000*b^3*E^u) - (701543270841388399*d^8*K1*M^5*
        Sqrt[Pi/2431]*u^8)/(149586429315907584000*b^3*E^u) + 
      (811446503807579*d^12*K1*M^5*Sqrt[Pi/2431]*u^8)/(553795912728576000*b^3*
        E^u) - (13841524859*d^14*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (1758082262630400*b^3*E^u) - (2679368339*d^16*K1*M^5*Sqrt[Pi/2431]*
        u^8)/(439520565657600*b^3*E^u) - (4227593378737877033*d^2*K0*K1*M^5*
        Sqrt[Pi/2431]*u^8)/(589194547470186577920*b^3) - 
      (542982225730516669*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (16366515207505182720*b^3) + (19861711564668133*d^6*K0*K1*M^5*
        Sqrt[Pi/2431]*u^8)/(1185979362862694400*b^3) + 
      (1133555682047322977*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (16186663392038092800*b^3) - (2087055006063589*d^10*K0*K1*M^5*
        Sqrt[Pi/2431]*u^8)/(98100990254776320*b^3) - 
      (19573619449399*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^8)/
       (35036067948134400*b^3) + (42010483030301*d^16*K0*K1*M^5*Sqrt[Pi/2431]*
        u^8)/(327003300849254400*b^3) - (10776306693821*d^18*K0*K1*M^5*
        Sqrt[Pi/2431]*u^8)/(2943029707643289600*b^3) + 
      (1400408975244221*d^10*K1*M^5*Sqrt[(11*Pi)/221]*u^8)/
       (7199346865471488000*b^3*E^u) - (1644813641111567*d^12*K0*K1*M^5*
        Sqrt[(11*Pi)/221]*u^8)/(735757426910822400*b^3) - 
      (208561027280003*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^8)/
       (28056883212866027520*b^3) + (1613222854371234791*K0*M^5*Sqrt[Pi/2431]*
        u^9)/(672369630285102317568000*b^3*E^u) + 
      (7863068395086114389*d^2*K0*M^5*Sqrt[Pi/2431]*u^9)/
       (58832342649946452787200*b^3*E^u) + (68632619910741966139*d^4*K0*M^5*
        Sqrt[Pi/2431]*u^9)/(130738539222103228416000*b^3*E^u) - 
      (285558417436960253*d^6*K0*M^5*Sqrt[Pi/2431]*u^9)/
       (673138931921584128000*b^3*E^u) - (102728675727109427*d^8*K0*M^5*
        Sqrt[Pi/2431]*u^9)/(105590420693581824000*b^3*E^u) + 
      (17139126788441719*d^10*K0*M^5*Sqrt[Pi/2431]*u^9)/
       (39596407760093184000*b^3*E^u) + (337793949541369*d^12*K0*M^5*
        Sqrt[Pi/2431]*u^9)/(1107591825457152000*b^3*E^u) - 
      (175395265711*d^16*K0*M^5*Sqrt[Pi/2431]*u^9)/(126581922909388800*b^3*
        E^u) - (301417178082079*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (21042662409649520640*b^3) - (5882517475571773*d^2*K0^2*M^5*
        Sqrt[Pi/2431]*u^9)/(7115876177176166400*b^3) - 
      (183227552998143239*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (46030824021108326400*b^3) + (114512025392294209*d^6*K0^2*M^5*
        Sqrt[Pi/2431]*u^9)/(61374432028144435200*b^3) + 
      (67912389400183*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (7997363335987200*b^3) - (549819486120539*d^12*K0^2*M^5*Sqrt[Pi/2431]*
        u^9)/(183939356727705600*b^3) - (291534532291*d^14*K0^2*M^5*
        Sqrt[Pi/2431]*u^9)/(3753864423014400*b^3) + 
      (271690675297*d^16*K0^2*M^5*Sqrt[Pi/2431]*u^9)/(16350165042462720*
        b^3) - (698446398667*d^18*K0^2*M^5*Sqrt[Pi/2431]*u^9)/
       (1471514853821644800*b^3) + (163452751991469701*K1*M^5*Sqrt[Pi/2431]*
        u^9)/(53483947863587684352000*b^3*E^u) + 
      (16649452106855428769*d^2*K1*M^5*Sqrt[Pi/2431]*u^9)/
       (110310642468649598976000*b^3*E^u) + 
      (1025681611260636226553*d^4*K1*M^5*Sqrt[Pi/2431]*u^9)/
       (1764970279498393583616000*b^3*E^u) - 
      (18218101820561582893*d^6*K1*M^5*Sqrt[Pi/2431]*u^9)/
       (38368919119530295296000*b^3*E^u) + 
      (563602025220029*d^12*K1*M^5*Sqrt[Pi/2431]*u^9)/
       (1661387738185728000*b^3*E^u) - (2784342667*d^14*K1*M^5*Sqrt[Pi/2431]*
        u^9)/(23734110545510400*b^3*E^u) - 
      (37302944251*d^16*K1*M^5*Sqrt[Pi/2431]*u^9)/(23734110545510400*b^3*
        E^u) - (177198336967921*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (8219790003769344000*b^3) - (334837982115917419*d^2*K1^2*M^5*
        Sqrt[Pi/2431]*u^9)/(283266609360666624000*b^3) - 
      (478382369557274267*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (92061648042216652800*b^3) + (1035658888059697379*d^6*K1^2*M^5*
        Sqrt[Pi/2431]*u^9)/(368246592168866611200*b^3) + 
      (8747618993421073*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (809333169601904640*b^3) - (672705115031149*d^10*K1^2*M^5*
        Sqrt[Pi/2431]*u^9)/(204377063030784000*b^3) - 
      (121982372789423*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^9)/
       (31713682194432000*b^3) + (20217214933*d^16*K1^2*M^5*Sqrt[Pi/2431]*
        u^9)/(922001788108800*b^3) - (462517181983*d^18*K1^2*M^5*
        Sqrt[Pi/2431]*u^9)/(735757426910822400*b^3) - 
      (3999868282880107*d^8*K1*M^5*Sqrt[(11*Pi)/221]*u^9)/
       (40796298904338432000*b^3*E^u) - (4456340017*d^14*K1^2*M^5*
        Sqrt[(11*Pi)/221]*u^9)/(469832328806400*b^3) - 
      (204431743*d^14*K0*M^5*Sqrt[(13*Pi)/187]*u^9)/(7911370181836800*b^3*
        E^u) - (107569763409917*d^10*K0^2*M^5*Sqrt[(17*Pi)/143]*u^9)/
       (735757426910822400*b^3) + (559753481090081*d^10*K1*M^5*
        Sqrt[(17*Pi)/143]*u^9)/(19798203880046592000*b^3*E^u) + 
      (3663862629458233*K0*M^5*Sqrt[Pi/2431]*u^10)/(9805390441657742131200*
        b^3*E^u) + (90126010653823346051*d^2*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (3529940558996787167232000*b^3*E^u) + 
      (365238539585159407373*d^4*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (3529940558996787167232000*b^3*E^u) - 
      (38905118328283967*d^6*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (472232850701911326720*b^3*E^u) - (170475780985606871*d^8*K0*M^5*
        Sqrt[Pi/2431]*u^10)/(897518575895445504000*b^3*E^u) + 
      (691435911076213*d^10*K0*M^5*Sqrt[Pi/2431]*u^10)/
       (8336085844230144000*b^3*E^u) + (39880159355833*d^12*K0*M^5*
        Sqrt[Pi/2431]*u^10)/(664555095274291200*b^3*E^u) + 
      (29612020873*d^14*K0*M^5*Sqrt[Pi/2431]*u^10)/(94936442182041600*b^3*
        E^u) + (5182090289232841*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (7131193048478357913600*b^3*E^u) + (4137715696122935293*d^2*K1*M^5*
        Sqrt[Pi/2431]*u^10)/(141197622359871486689280*b^3*E^u) + 
      (387774294984311920159*d^4*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (3529940558996787167232000*b^3*E^u) - 
      (13753464837038428093*d^6*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (153475676478121181184000*b^3*E^u) - 
      (79235489376704651*d^8*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (384650818240905216000*b^3*E^u) + (408275953080643*d^10*K1*M^5*
        Sqrt[Pi/2431]*u^10)/(4525303744010649600*b^3*E^u) + 
      (31074094008913*d^12*K1*M^5*Sqrt[Pi/2431]*u^10)/(474682210910208000*b^3*
        E^u) + (5287756457*d^14*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (13562348883148800*b^3*E^u) - (15655573*d^16*K1*M^5*Sqrt[Pi/2431]*
        u^10)/(44612989747200*b^3*E^u) - (753309850380259*K0*K1*M^5*
        Sqrt[Pi/2431]*u^10)/(98637480045232128000*b^3) - 
      (4862595751087543543*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (11047397765065998336000*b^3) - (5600379003386907451*d^4*K0*K1*M^5*
        Sqrt[Pi/2431]*u^10)/(2761849441266499584000*b^3) + 
      (309179987480309081*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (306872160140722176000*b^3) + (43225011398117519*d^8*K0*K1*M^5*
        Sqrt[Pi/2431]*u^10)/(10116664620023808000*b^3) - 
      (1367848199641193*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (1103636140366233600*b^3) - (4213543881228421*d^12*K0*K1*M^5*
        Sqrt[Pi/2431]*u^10)/(2759090350915584000*b^3) + 
      (5193197552369*d^16*K0*K1*M^5*Sqrt[Pi/2431]*u^10)/
       (551818070183116800*b^3) - (13347611983*d^18*K0*K1*M^5*Sqrt[Pi/2431]*
        u^10)/(49050495127388160*b^3) - (1757678281*d^16*K0*M^5*
        Sqrt[(17*Pi)/143]*u^10)/(94936442182041600*b^3*E^u) - 
      (306447052007*d^14*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^10)/
       (110363614036623360*b^3) + (6201964322075399*K0*M^5*Sqrt[Pi/2431]*
        u^11)/(65369269611051614208000*b^3*E^u) + 
      (1849554641438073611*d^2*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (441242569874598395904000*b^3*E^u) + 
      (3611223641785368563*d^4*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (220621284937299197952000*b^3*E^u) - 
      (5503968270917999*d^6*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (426321323550336614400*b^3*E^u) - (20631566800441109*d^8*K0*M^5*
        Sqrt[Pi/2431]*u^11)/(673138931921584128000*b^3*E^u) + 
      (774146124964837*d^10*K0*M^5*Sqrt[Pi/2431]*u^11)/
       (59394611640139776000*b^3*E^u) + (4524579077*d^12*K0*M^5*Sqrt[Pi/2431]*
        u^11)/(461496593940480*b^3*E^u) + (2119133*d^14*K0*M^5*Sqrt[Pi/2431]*
        u^11)/(16368352100352*b^3*E^u) - (2961511919*d^16*K0*M^5*
        Sqrt[Pi/2431]*u^11)/(47468221091020800*b^3*E^u) - 
      (324487389326227*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(789099840361857024000*
        b^3) - (856015329963811*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (25107722193331814400*b^3) - (10324876599356273*d^4*K0^2*M^5*
        Sqrt[Pi/2431]*u^11)/(60040205244923904000*b^3) + 
      (3117297805857803*d^6*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (40026803496615936000*b^3) + (3658677149023217*d^8*K0^2*M^5*
        Sqrt[Pi/2431]*u^11)/(10116664620023808000*b^3) - 
      (273329769557149*d^10*K0^2*M^5*Sqrt[Pi/2431]*u^11)/
       (2759090350915584000*b^3) - (2552675945191*d^14*K0^2*M^5*Sqrt[Pi/2431]*
        u^11)/(551818070183116800*b^3) + (196105060939*d^16*K0^2*M^5*
        Sqrt[Pi/2431]*u^11)/(220727228073246720*b^3) - 
      (4796917067*d^18*K0^2*M^5*Sqrt[Pi/2431]*u^11)/(183939356727705600*
        b^3) + (21983626348709593*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (252138611356913369088000*b^3*E^u) + 
      (1009464064932142009*d^2*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (220621284937299197952000*b^3*E^u) + 
      (851587541271420637*d^4*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (49026952208288710656000*b^3*E^u) - 
      (7746664169134829*d^6*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (564248810581327872000*b^3*E^u) - (66209420411812343*d^8*K1*M^5*
        Sqrt[Pi/2431]*u^11)/(2019416795764752384000*b^3*E^u) + 
      (12499201650191*d^10*K1*M^5*Sqrt[Pi/2431]*u^11)/(899918358183936000*b^3*
        E^u) + (289550669*d^14*K1*M^5*Sqrt[Pi/2431]*u^11)/
       (1977842545459200*b^3*E^u) - (40366537533373*K1^2*M^5*Sqrt[Pi/2431]*
        u^11)/(40815508984233984000*b^3) - (751900977323310949*d^2*K1^2*M^5*
        Sqrt[Pi/2431]*u^11)/(16571096647598997504000*b^3) - 
      (403784729367620879*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (2071387080949874688000*b^3) + (1320764817252061837*d^6*K1^2*M^5*
        Sqrt[Pi/2431]*u^11)/(13809247206332497920000*b^3) + 
      (392123632799963*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (936728205557760000*b^3) - (794321936385349*d^10*K1^2*M^5*
        Sqrt[Pi/2431]*u^11)/(6897725877288960000*b^3) - 
      (16688606600279*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^11)/
       (108911461220352000*b^3) + (1790437971989*d^16*K1^2*M^5*Sqrt[Pi/2431]*
        u^11)/(1655454210549350400*b^3) - (11755688099*d^18*K1^2*M^5*
        Sqrt[Pi/2431]*u^11)/(367878713455411200*b^3) - 
      (16332448959737*d^12*K0^2*M^5*Sqrt[(11*Pi)/221]*u^11)/
       (1379545175457792000*b^3) + (14706491783*d^12*K1*M^5*Sqrt[(11*Pi)/221]*
        u^11)/(15383219798016000*b^3*E^u) - 
      (845363051453*d^14*K1^2*M^5*Sqrt[(11*Pi)/221]*u^11)/
       (1655454210549350400*b^3) - (11946689*d^16*K1*M^5*Sqrt[(13*Pi)/187]*
        u^11)/(2260391480524800*b^3*E^u) + (15733997855302567*d^2*K0*M^5*
        Sqrt[Pi/2431]*u^12)/(27577660617162399744000*b^3*E^u) + 
      (1872522987468079*d^4*K0*M^5*Sqrt[Pi/2431]*u^12)/
       (919255353905413324800*b^3*E^u) - (4303933885301*d^6*K0*M^5*
        Sqrt[Pi/2431]*u^12)/(2775529450197504000*b^3*E^u) - 
      (53118022057381*d^8*K0*M^5*Sqrt[Pi/2431]*u^12)/(13285636814241792000*
        b^3*E^u) + (5950656279871*d^10*K0*M^5*Sqrt[Pi/2431]*u^12)/
       (3712163227508736000*b^3*E^u) + (33998665927*d^12*K0*M^5*Sqrt[Pi/2431]*
        u^12)/(25959183409152000*b^3*E^u) + 
      (2200350662711701*K1*M^5*Sqrt[Pi/2431]*u^12)/(220621284937299197952000*
        b^3*E^u) + (15307981135165781*d^2*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (25456302108149907456000*b^3*E^u) + (705859860452823631*d^4*K1*M^5*
        Sqrt[Pi/2431]*u^12)/(330931927405948796928000*b^3*E^u) - 
      (7763424127509823*d^6*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (4796114889941286912000*b^3*E^u) - (530569706864243*d^8*K1*M^5*
        Sqrt[Pi/2431]*u^12)/(126213549735297024000*b^3*E^u) + 
      (14912743048139*d^10*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (8909191746020966400*b^3*E^u) + (17240643907*d^12*K1*M^5*Sqrt[Pi/2431]*
        u^12)/(12460408036392960*b^3*E^u) - 
      (23813827*d^16*K1*M^5*Sqrt[Pi/2431]*u^12)/(1977842545459200*b^3*E^u) - 
      (224231144648897*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(1183649760542785536000*
        b^3) - (13268551863117113*d^2*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (1183649760542785536000*b^3) - (15811777214396099*d^4*K0*K1*M^5*
        Sqrt[Pi/2431]*u^12)/(295912440135696384000*b^3) + 
      (926297641147327*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (41098950018846720000*b^3) + (8752299222646663*d^8*K0*K1*M^5*
        Sqrt[Pi/2431]*u^12)/(75874984650178560000*b^3) - 
      (196949986515589*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (6897725877288960000*b^3) - (12715943522003*d^12*K0*K1*M^5*
        Sqrt[Pi/2431]*u^12)/(295616823312384000*b^3) - 
      (75787520509*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/
       (41386355263733760*b^3) + (584777562077*d^16*K0*K1*M^5*Sqrt[Pi/2431]*
        u^12)/(1655454210549350400*b^3) - 
      (26284165*d^18*K0*K1*M^5*Sqrt[Pi/2431]*u^12)/(2452524756369408*b^3) + 
      (284409040117*K0*M^5*Sqrt[(11*Pi)/221]*u^12)/(351868078049918976000*b^3*
        E^u) - (5920949*d^16*K0*M^5*Sqrt[(11*Pi)/221]*u^12)/
       (5933527636377600*b^3*E^u) + (8824631*d^14*K1*M^5*Sqrt[(11*Pi)/221]*
        u^12)/(2966763818188800*b^3*E^u) + 
      (222973*d^14*K0*M^5*Sqrt[(17*Pi)/143]*u^12)/(123615159091200*b^3*E^u) + 
      (324505419239*K0*M^5*Sqrt[Pi/2431]*u^13)/(156691253506604544000*b^3*
        E^u) + (9631135086326591*d^2*K0*M^5*Sqrt[Pi/2431]*u^13)/
       (165465963702974398464000*b^3*E^u) + 
      (4274904687014047*d^4*K0*M^5*Sqrt[Pi/2431]*u^13)/
       (23637994814710628352000*b^3*E^u) - 
      (3622049428273*d^6*K0*M^5*Sqrt[Pi/2431]*u^13)/(28212440529066393600*b^3*
        E^u) - (3761639300701*d^8*K0*M^5*Sqrt[Pi/2431]*u^13)/
       (9708734595022848000*b^3*E^u) + (21442777849*d^12*K0*M^5*Sqrt[Pi/2431]*
        u^13)/(155755100454912000*b^3*E^u) + 
      (6833927*d^14*K0*M^5*Sqrt[Pi/2431]*u^13)/(1483381909094400*b^3*E^u) - 
      (2658391*d^16*K0*M^5*Sqrt[Pi/2431]*u^13)/(1483381909094400*b^3*E^u) - 
      (197986271221*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(84546411467341824000*b^3) - 
      (663002851141793*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (1183649760542785536000*b^3) + (236100757352023*d^6*K0^2*M^5*
        Sqrt[Pi/2431]*u^13)/(246593700113080320000*b^3) + 
      (244531089075241*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (37937492325089280000*b^3) - (8952206733761*d^10*K0^2*M^5*
        Sqrt[Pi/2431]*u^13)/(6897725877288960000*b^3) - 
      (2596630064437*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^13)/
       (1034658881593344000*b^3) - (13061649823*d^14*K0^2*M^5*Sqrt[Pi/2431]*
        u^13)/(103465888159334400*b^3) + (21460058671*d^16*K0^2*M^5*
        Sqrt[Pi/2431]*u^13)/(827727105274675200*b^3) - 
      (150866743*d^18*K0^2*M^5*Sqrt[Pi/2431]*u^13)/(183939356727705600*b^3) + 
      (352626737752397*K1*M^5*Sqrt[Pi/2431]*u^13)/(165465963702974398464000*
        b^3*E^u) + (3331859796966667*d^2*K1*M^5*Sqrt[Pi/2431]*u^13)/
       (55155321234324799488000*b^3*E^u) + (10364809842817369*d^4*K1*M^5*
        Sqrt[Pi/2431]*u^13)/(55155321234324799488000*b^3*E^u) - 
      (961702118223937*d^6*K1*M^5*Sqrt[Pi/2431]*u^13)/(7194172334911930368000*
        b^3*E^u) - (152385137691271*d^8*K1*M^5*Sqrt[Pi/2431]*u^13)/
       (378640649205891072000*b^3*E^u) + (22437529603*d^12*K1*M^5*
        Sqrt[Pi/2431]*u^13)/(155755100454912000*b^3*E^u) + 
      (18393211*d^14*K1*M^5*Sqrt[Pi/2431]*u^13)/(4450145727283200*b^3*E^u) - 
      (300653*d^16*K1*M^5*Sqrt[Pi/2431]*u^13)/(148338190909440*b^3*E^u) - 
      (8601200374517*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(591824880271392768000*
        b^3) - (57027918136793*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (91049981580214272000*b^3) - (459792704880989*d^4*K1^2*M^5*
        Sqrt[Pi/2431]*u^13)/(147956220067848192000*b^3) + 
      (4918244215067*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (5137368752355840000*b^3) + (798927947537921*d^8*K1^2*M^5*
        Sqrt[Pi/2431]*u^13)/(113812476975267840000*b^3) - 
      (6112034143*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^13)/(4540965027840000*b^3) - 
      (2866290663079*d^12*K1^2*M^5*Sqrt[Pi/2431]*u^13)/
       (1034658881593344000*b^3) - (146487601523*d^14*K1^2*M^5*Sqrt[Pi/2431]*
        u^13)/(1034658881593344000*b^3) - (1594803139*d^18*K1^2*M^5*
        Sqrt[Pi/2431]*u^13)/(1655454210549350400*b^3) + 
      (1116515041*d^10*K1*M^5*Sqrt[(11*Pi)/221]*u^13)/(88035491561472000*b^3*
        E^u) + (175855795697*d^10*K0*M^5*Sqrt[(17*Pi)/143]*u^13)/
       (22272979365052416000*b^3*E^u) - (25517847563987*d^4*K0^2*M^5*
        Sqrt[(17*Pi)/143]*u^13)/(147956220067848192000*b^3) + 
      (42095243*d^16*K1^2*M^5*Sqrt[(17*Pi)/143]*u^13)/
       (23649345864990720*b^3) + (5631052751*K0*M^5*Sqrt[Pi/2431]*u^14)/
       (52898325991999488000*b^3*E^u) + (7117074795319*d^2*K0*M^5*
        Sqrt[Pi/2431]*u^14)/(1798543083727982592000*b^3*E^u) + 
      (22038521098553*d^4*K0*M^5*Sqrt[Pi/2431]*u^14)/(1798543083727982592000*
        b^3*E^u) - (1944955066099*d^6*K0*M^5*Sqrt[Pi/2431]*u^14)/
       (163503916702543872000*b^3*E^u) - (2344874401577*d^8*K0*M^5*
        Sqrt[Pi/2431]*u^14)/(94660162301472768000*b^3*E^u) + 
      (6909703*d^12*K0*M^5*Sqrt[Pi/2431]*u^14)/(683136405504000*b^3*E^u) - 
      (434417*d^14*K0*M^5*Sqrt[Pi/2431]*u^14)/(222507286364160*b^3*E^u) + 
      (349591969*K1*M^5*Sqrt[Pi/2431]*u^14)/(3022761485257113600*b^3*E^u) + 
      (696122816243*d^2*K1*M^5*Sqrt[Pi/2431]*u^14)/(163503916702543872000*b^3*
        E^u) + (24339200346523*d^4*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (1798543083727982592000*b^3*E^u) - (2679424367021*d^8*K1*M^5*
        Sqrt[Pi/2431]*u^14)/(94660162301472768000*b^3*E^u) + 
      (62641019737*d^10*K1*M^5*Sqrt[Pi/2431]*u^14)/(5568244841263104000*b^3*
        E^u) + (154570391*d^12*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (12979591704576000*b^3*E^u) - (1405171*d^14*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (1112536431820800*b^3*E^u) - (22927*d^16*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (46355684659200*b^3*E^u) - (31021237799*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (32879160015077376000*b^3) - (11939452817909*d^2*K0*K1*M^5*
        Sqrt[Pi/2431]*u^14)/(147956220067848192000*b^3) - 
      (11662466074289*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/
       (24659370011308032000*b^3) + (176257414579*d^6*K0*K1*M^5*Sqrt[Pi/2431]*
        u^14)/(5137368752355840000*b^3) - (2796382063*d^10*K0*K1*M^5*
        Sqrt[Pi/2431]*u^14)/(27813410795520000*b^3) - 
      (2722752047*d^12*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/(5445573061017600*b^3) + 
      (22613081*d^16*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/(2815398317260800*b^3) - 
      (3009089*d^18*K0*K1*M^5*Sqrt[Pi/2431]*u^14)/(10891146122035200*b^3) - 
      (18553*d^16*K0*M^5*Sqrt[(11*Pi)/221]*u^14)/(370845477273600*b^3*E^u) - 
      (32703703523*d^6*K1*M^5*Sqrt[(11*Pi)/221]*u^14)/(32700783340508774400*
        b^3*E^u) - (38170879*d^14*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^14)/
       (14370262244352000*b^3) + (320938939*d^10*K0*M^5*Sqrt[(17*Pi)/143]*
        u^14)/(428326526251008000*b^3*E^u) + 
      (795437009*d^8*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^14)/
       (11838202306560000*b^3) + (973613413*K0*M^5*Sqrt[Pi/2431]*u^15)/
       (52898325991999488000*b^3*E^u) + (1347671023*d^2*K0*M^5*Sqrt[Pi/2431]*
        u^15)/(2204096916333312000*b^3*E^u) + 
      (230690233*d^6*K0*M^5*Sqrt[Pi/2431]*u^15)/(120223468163635200*b^3*
        E^u) - (3399448049*d^8*K0*M^5*Sqrt[Pi/2431]*u^15)/
       (464020403438592000*b^3*E^u) - (1125470543*d^10*K0*M^5*Sqrt[Pi/2431]*
        u^15)/(348015302578944000*b^3*E^u) + 
      (262271*d^12*K0*M^5*Sqrt[Pi/2431]*u^15)/(70541259264000*b^3*E^u) + 
      (34669*d^14*K0*M^5*Sqrt[Pi/2431]*u^15)/(23177842329600*b^3*E^u) + 
      (7547*d^16*K0*M^5*Sqrt[Pi/2431]*u^15)/(61807579545600*b^3*E^u) - 
      (81296203*K0^2*M^5*Sqrt[Pi/2431]*u^15)/(7397811003392409600*b^3) - 
      (26816712179*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^15)/(18494527508481024000*
        b^3) - (370417831079*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^15)/
       (36989055016962048000*b^3) - (242016157*d^6*K0^2*M^5*Sqrt[Pi/2431]*
        u^15)/(63818245370880000*b^3) + (5303118647*d^8*K0^2*M^5*
        Sqrt[Pi/2431]*u^15)/(184760514570240000*b^3) - 
      (4079682787*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^15)/(258664720398336000*
        b^3) - (12132889*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^15)/
       (129332360199168000*b^3) - (3593*d^18*K0^2*M^5*Sqrt[Pi/2431]*u^15)/
       (97242376089600*b^3) + (973613413*K1*M^5*Sqrt[Pi/2431]*u^15)/
       (52898325991999488000*b^3*E^u) + (98668733*d^2*K1*M^5*Sqrt[Pi/2431]*
        u^15)/(163266438246912000*b^3*E^u) + 
      (858743539*d^4*K1*M^5*Sqrt[Pi/2431]*u^15)/(330614537449996800*b^3*
        E^u) - (368861159*d^8*K1*M^5*Sqrt[Pi/2431]*u^15)/
       (51557822604288000*b^3*E^u) - (92669333*d^10*K1*M^5*Sqrt[Pi/2431]*
        u^15)/(30262200224256000*b^3*E^u) + 
      (23567*d^12*K1*M^5*Sqrt[Pi/2431]*u^15)/(6489795852288*b^3*E^u) + 
      (65719*d^14*K1*M^5*Sqrt[Pi/2431]*u^15)/(46355684659200*b^3*E^u) + 
      (853*d^16*K1*M^5*Sqrt[Pi/2431]*u^15)/(7416909545472*b^3*E^u) - 
      (2836968107*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(147956220067848192000*b^3) - 
      (261253085*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(147956220067848192*b^3) - 
      (145519416113*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(12329685005654016000*
        b^3) - (66273167123*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^15)/
       (11559079692800640000*b^3) + (974817496799*d^8*K1^2*M^5*Sqrt[Pi/2431]*
        u^15)/(28453119243816960000*b^3) + 
      (1074608159*d^10*K1^2*M^5*Sqrt[Pi/2431]*u^15)/(215553933665280000*
        b^3) - (3059909*d^14*K1^2*M^5*Sqrt[Pi/2431]*u^15)/
       (3079341909504000*b^3) + (41215253*d^16*K1^2*M^5*Sqrt[Pi/2431]*u^15)/
       (68977258772889600*b^3) + (1725301*d^10*K0^2*M^5*Sqrt[(11*Pi)/221]*
        u^15)/(9371910159360000*b^3) + (44039*d^16*K0^2*M^5*Sqrt[(13*Pi)/187]*
        u^15)/(1293323601991680*b^3) - (4027*d^18*K1^2*M^5*Sqrt[(13*Pi)/187]*
        u^15)/(3233309004979200*b^3) + (83252207*d^4*K0*M^5*Sqrt[(17*Pi)/143]*
        u^15)/(528983259919994880*b^3*E^u) + 
      (129576731*d^6*K1*M^5*Sqrt[(17*Pi)/143]*u^15)/(1202234681636352000*b^3*
        E^u) - (15626183*d^12*K1^2*M^5*Sqrt[(17*Pi)/143]*u^15)/
       (13613932652544000*b^3) - (47*d^2*K0*M^5*Sqrt[Pi/2431]*u^16)/
       (3311120332800*b^3*E^u) - (2867*d^6*K0*M^5*Sqrt[Pi/2431]*u^16)/
       (16555601664000*b^3*E^u) - (2867*d^12*K0*M^5*Sqrt[Pi/2431]*u^16)/
       (16555601664000*b^3*E^u) - (47*d^16*K0*M^5*Sqrt[Pi/2431]*u^16)/
       (3311120332800*b^3*E^u) - (47*d^2*K1*M^5*Sqrt[Pi/2431]*u^16)/
       (3311120332800*b^3*E^u) - (2867*d^6*K1*M^5*Sqrt[Pi/2431]*u^16)/
       (16555601664000*b^3*E^u) - (2867*d^12*K1*M^5*Sqrt[Pi/2431]*u^16)/
       (16555601664000*b^3*E^u) - (47*d^16*K1*M^5*Sqrt[Pi/2431]*u^16)/
       (3311120332800*b^3*E^u) - (1173500893*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/
       (73978110033924096000*b^3) - (738134717*d^2*K0*K1*M^5*Sqrt[Pi/2431]*
        u^16)/(1174255714824192000*b^3) - (11152845229*d^4*K0*K1*M^5*
        Sqrt[Pi/2431]*u^16)/(3082421251413504000*b^3) - 
      (43740498049*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/(11559079692800640000*
        b^3) + (160384728331*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/
       (14226559621908480000*b^3) - (110998541*d^14*K0*K1*M^5*Sqrt[Pi/2431]*
        u^16)/(64666180099584000*b^3) + (13142879*d^16*K0*K1*M^5*
        Sqrt[Pi/2431]*u^16)/(34488629386444800*b^3) + 
      (43273*d^18*K0*K1*M^5*Sqrt[Pi/2431]*u^16)/(899703375298560*b^3) - 
      (47*d^4*K0*M^5*Sqrt[(11*Pi)/221]*u^16)/(3311120332800*b^3*E^u) + 
      (517*d^8*K0*M^5*Sqrt[(11*Pi)/221]*u^16)/(16555601664000*b^3*E^u) + 
      (517*d^10*K0*M^5*Sqrt[(11*Pi)/221]*u^16)/(16555601664000*b^3*E^u) - 
      (47*d^14*K0*M^5*Sqrt[(11*Pi)/221]*u^16)/(3311120332800*b^3*E^u) - 
      (47*d^4*K1*M^5*Sqrt[(11*Pi)/221]*u^16)/(3311120332800*b^3*E^u) + 
      (517*d^8*K1*M^5*Sqrt[(11*Pi)/221]*u^16)/(16555601664000*b^3*E^u) + 
      (517*d^10*K1*M^5*Sqrt[(11*Pi)/221]*u^16)/(16555601664000*b^3*E^u) - 
      (47*d^14*K1*M^5*Sqrt[(11*Pi)/221]*u^16)/(3311120332800*b^3*E^u) + 
      (670880417*d^10*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^16)/
       (1293323601991680000*b^3) - (299641*d^12*K0*K1*M^5*Sqrt[(11*Pi)/221]*
        u^16)/(431107867330560*b^3) - (18288913*K0^2*M^5*Sqrt[Pi/2431]*u^17)/
       (36989055016962048000*b^3) - (5221039*d^2*K0^2*M^5*Sqrt[Pi/2431]*u^17)/
       (1056830143341772800*b^3) + (19524361*d^4*K0^2*M^5*Sqrt[Pi/2431]*u^17)/
       (1681320682589184000*b^3) - (560590309*d^6*K0^2*M^5*Sqrt[Pi/2431]*
        u^17)/(3424912501570560000*b^3) - 
      (38576459*d^8*K0^2*M^5*Sqrt[Pi/2431]*u^17)/(323330900497920000*b^3) + 
      (289193*d^12*K0^2*M^5*Sqrt[Pi/2431]*u^17)/(1724431469322240*b^3) - 
      (6456913*d^14*K0^2*M^5*Sqrt[Pi/2431]*u^17)/(43110786733056000*b^3) - 
      (4683073*d^16*K0^2*M^5*Sqrt[Pi/2431]*u^17)/(51732944079667200*b^3) - 
      (44041*d^18*K0^2*M^5*Sqrt[Pi/2431]*u^17)/(5748104897740800*b^3) - 
      (18598313*K1^2*M^5*Sqrt[Pi/2431]*u^17)/(36989055016962048000*b^3) - 
      (9459469*d^2*K1^2*M^5*Sqrt[Pi/2431]*u^17)/(2642075358354432000*b^3) + 
      (18001117*d^4*K1^2*M^5*Sqrt[Pi/2431]*u^17)/(560440227529728000*b^3) - 
      (11029071761*d^6*K1^2*M^5*Sqrt[Pi/2431]*u^17)/(92472637542405120000*
        b^3) - (258464069*d^8*K1^2*M^5*Sqrt[Pi/2431]*u^17)/
       (1778319952738560000*b^3) + (168448883*d^10*K1^2*M^5*Sqrt[Pi/2431]*
        u^17)/(646661800995840000*b^3) + (854629*d^12*K1^2*M^5*Sqrt[Pi/2431]*
        u^17)/(5173294407966720*b^3) - (167201*d^14*K1^2*M^5*Sqrt[Pi/2431]*
        u^17)/(1596695804928000*b^3) - (4008077*d^16*K1^2*M^5*Sqrt[Pi/2431]*
        u^17)/(51732944079667200*b^3) + (3395633*d^10*K0^2*M^5*
        Sqrt[(17*Pi)/143]*u^17)/(161665450248960000*b^3) - 
      (229*d^18*K1^2*M^5*Sqrt[(17*Pi)/143]*u^17)/(562314609561600*b^3) + 
      (2109599*d^4*K0*K1*M^5*Sqrt[Pi/2431]*u^18)/(50809141506816000*b^3) + 
      (22961641*d^6*K0*K1*M^5*Sqrt[Pi/2431]*u^18)/(254045707534080000*b^3) - 
      (13354907*d^8*K0*K1*M^5*Sqrt[Pi/2431]*u^18)/(254045707534080000*b^3) - 
      (3024101*d^10*K0*K1*M^5*Sqrt[Pi/2431]*u^18)/(15396709547520000*b^3) + 
      (422911*d^14*K0*K1*M^5*Sqrt[Pi/2431]*u^18)/(4619012864256000*b^3) + 
      (24617*d^16*K0*K1*M^5*Sqrt[Pi/2431]*u^18)/(923802572851200*b^3) + 
      (373*d^18*K0*K1*M^5*Sqrt[Pi/2431]*u^18)/(246347352760320*b^3) - 
      (73*d^12*K0*K1*M^5*Sqrt[(11*Pi)/221]*u^18)/(149000414976000*b^3) - 
      (K0*K1*M^5*Sqrt[(17*Pi)/143]*u^18)/(1058523781392000*b^3) + 
      (1223*d^2*K0*K1*M^5*Sqrt[(17*Pi)/143]*u^18)/(7527280223232000*b^3) - 
      (K0^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(25404570753408000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(403247154816000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(33603929568000*b^3) - 
      (53*d^6*K0^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(577376608032000*b^3) - 
      (7*d^14*K0^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(82482372576000*b^3) - 
      (d^16*K0^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(30793419095040*b^3) - 
      (d^18*K0^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(461901286425600*b^3) - 
      (K1^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(25404570753408000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(403247154816000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(33603929568000*b^3) - 
      (53*d^6*K1^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(577376608032000*b^3) - 
      (7*d^14*K1^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(82482372576000*b^3) - 
      (d^16*K1^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(30793419095040*b^3) - 
      (d^18*K1^2*M^5*Sqrt[(17*Pi)/143]*u^19)/(461901286425600*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(221*Pi)/11]*u^19)/(438009840576000*b^3) + 
      (17*d^10*K0^2*M^5*Sqrt[(221*Pi)/11]*u^19)/(1154753216064000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(221*Pi)/11]*u^19)/(577376608032000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(221*Pi)/11]*u^19)/(438009840576000*b^3) + 
      (17*d^10*K1^2*M^5*Sqrt[(221*Pi)/11]*u^19)/(1154753216064000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(221*Pi)/11]*u^19)/(577376608032000*b^3))/Pi}, 6, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_12_8.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((1571*d^6*K1^2*M^4*Sqrt[3/(92378*Pi)]*u^2)/(25760*b^2) + 
      (22601*d^8*K1^2*M^4*Sqrt[3/(92378*Pi)]*u^2)/(412160*b^2) - 
      (149*d^2*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^2)/(41216*b^2) + 
      (K0^2*M^4*Sqrt[33/(8398*Pi)]*u^2)/(329728*b^2) + 
      (3*d^2*K0^2*M^4*Sqrt[33/(8398*Pi)]*u^2)/(23552*b^2) + 
      (111*d^4*K0^2*M^4*Sqrt[33/(8398*Pi)]*u^2)/(329728*b^2) - 
      (99*d^8*K0^2*M^4*Sqrt[33/(8398*Pi)]*u^2)/(235520*b^2) + 
      (297*d^10*K0^2*M^4*Sqrt[33/(8398*Pi)]*u^2)/(824320*b^2) + 
      (33*d^12*K0^2*M^4*Sqrt[33/(8398*Pi)]*u^2)/(329728*b^2) - 
      (271*d^4*K1^2*M^4*Sqrt[39/(7106*Pi)]*u^2)/(82432*b^2) - 
      (K1^2*M^4*Sqrt[57/(4862*Pi)]*u^2)/(58880*b^2) - 
      (13*d^10*K1^2*M^4*Sqrt[429/(646*Pi)]*u^2)/(41216*b^2) - 
      (39*d^12*K1^2*M^4*Sqrt[429/(646*Pi)]*u^2)/(412160*b^2) - 
      (11*d^6*K0^2*M^4*Sqrt[627/(442*Pi)]*u^2)/(412160*b^2) - 
      (K1^2*M^4*u^2)/(7360*b^2*Sqrt[277134*Pi]) + (7*d^6*K1^2*M^4*u^2)/
       (2944*b^2*Sqrt[277134*Pi]) + (7*d^8*K1^2*M^4*u^2)/
       (2944*b^2*Sqrt[277134*Pi]) - (81*d^12*K0*K1*M^4*Sqrt[3/(92378*Pi)]*
        u^3)/(8192*b^2) - (376009*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^3)/
       (4154572800*b^2) - (1022767*d^2*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^3)/
       (346214400*b^2) + (2465033*d^8*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^3)/
       (230809600*b^2) - (328439*d^10*K0*K1*M^4*Sqrt[33/(8398*Pi)]*u^3)/
       (115404800*b^2) + (974861*K0*K1*M^4*u^3)/(4154572800*b^2*
        Sqrt[277134*Pi]) - (61860583*d^4*K0*K1*M^4*u^3)/
       (692428800*b^2*Sqrt[277134*Pi]) + (7373519*d^6*K0*K1*M^4*u^3)/
       (57702400*b^2*Sqrt[277134*Pi]) + (21017*d^12*K0*K1*M^4*u^3)/
       (23080960*b^2*Sqrt[277134*Pi]) + 
      (1128213*d^6*K0^2*M^4*Sqrt[3/(92378*Pi)]*u^4)/(115404800*b^2) - 
      (2466053*d^4*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^4)/(1384857600*b^2) + 
      (338171*d^10*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^4)/(276971520*b^2) - 
      (398249*d^2*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^4)/(692428800*b^2) - 
      (10729*K0^2*M^4*Sqrt[17/(16302*Pi)]*u^4)/(553943040*b^2) - 
      (145319*d^10*K0^2*M^4*Sqrt[33/(8398*Pi)]*u^4)/(230809600*b^2) - 
      (89529*d^12*K1^2*M^4*Sqrt[33/(8398*Pi)]*u^4)/(923238400*b^2) + 
      (54787*d^8*K0^2*M^4*Sqrt[209/(1326*Pi)]*u^4)/(461619200*b^2) + 
      (2293373*d^2*K1^2*M^4*u^4)/(2967552000*Sqrt[277134]*b^2*Sqrt[Pi]) + 
      (412619*K0^2*M^4*u^4)/(2769715200*b^2*Sqrt[277134*Pi]) - 
      (112843*d^12*K0^2*M^4*u^4)/(18464768*b^2*Sqrt[277134*Pi]) + 
      (1644259*K1^2*M^4*u^4)/(41545728000*b^2*Sqrt[277134*Pi]) - 
      (117195851*d^4*K1^2*M^4*u^4)/(41545728000*b^2*Sqrt[277134*Pi]) - 
      (2842997*d^6*K1^2*M^4*u^4)/(692428800*b^2*Sqrt[277134*Pi]) + 
      (28930003*d^8*K1^2*M^4*u^4)/(2769715200*b^2*Sqrt[277134*Pi]) - 
      (2565671*d^10*K1^2*M^4*u^4)/(173107200*b^2*Sqrt[277134*Pi]) + 
      (3001*d^12*K1^2*M^4*u^4)/(11540480*b^2*Sqrt[277134*Pi]) - 
      (28087*d^12*K0*K1*M^4*Sqrt[3/(92378*Pi)]*u^5)/(131891200*b^2) + 
      (166261*d^8*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^5)/(395673600*b^2) + 
      (29119*K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^5)/(3956736000*b^2) - 
      (2801093*K0*K1*M^4*u^5)/(16618291200*b^2*Sqrt[277134*Pi]) - 
      (2051377*d^2*K0*K1*M^4*u^5)/(2967552000*b^2*Sqrt[277134*Pi]) + 
      (38335399*d^4*K0*K1*M^4*u^5)/(41545728000*b^2*Sqrt[277134*Pi]) + 
      (65993*d^6*K0*K1*M^4*u^5)/(692428800*b^2*Sqrt[277134*Pi]) - 
      (21587*d^8*K0*K1*M^4*u^5)/(4121600*b^2*Sqrt[277134*Pi]) + 
      (64027*d^10*K0*K1*M^4*u^5)/(65945600*b^2*Sqrt[277134*Pi]) + 
      (97*d^6*K0^2*M^4*Sqrt[3/(92378*Pi)]*u^6)/(2355200*b^2) - 
      (842481*d^8*K0^2*M^4*Sqrt[3/(92378*Pi)]*u^6)/(923238400*b^2) + 
      (238087*d^10*K0^2*M^4*Sqrt[3/(92378*Pi)]*u^6)/(923238400*b^2) + 
      (170273*d^12*K1^2*M^4*Sqrt[3/(92378*Pi)]*u^6)/(923238400*b^2) - 
      (149059*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^6)/(41545728000*b^2) - 
      (119469527*d^4*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^6)/(332365824000*b^2) + 
      (587221*d^2*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^6)/(2967552000*b^2) + 
      (196139*K1^2*M^4*Sqrt[17/(16302*Pi)]*u^6)/(41545728000*b^2) - 
      (13167871*d^2*K0^2*M^4*u^6)/(20772864000*Sqrt[277134]*b^2*Sqrt[Pi]) + 
      (115777099*d^4*K0^2*M^4*u^6)/(22157721600*b^2*Sqrt[277134*Pi]) + 
      (809*d^6*K0^2*M^4*u^6)/(942080*b^2*Sqrt[277134*Pi]) + 
      (211231*d^10*K0^2*M^4*u^6)/(2769715200*b^2*Sqrt[277134*Pi]) + 
      (283967*d^12*K0^2*M^4*u^6)/(923238400*b^2*Sqrt[277134*Pi]) + 
      (101221633*d^4*K1^2*M^4*u^6)/(41545728000*b^2*Sqrt[277134*Pi]) - 
      (196003*d^6*K1^2*M^4*u^6)/(27697152*b^2*Sqrt[277134*Pi]) - 
      (1528031*d^8*K1^2*M^4*u^6)/(923238400*b^2*Sqrt[277134*Pi]) + 
      (1583149*d^10*K1^2*M^4*u^6)/(461619200*b^2*Sqrt[277134*Pi]) + 
      (641*d^12*K1^2*M^4*u^6)/(11540480*b^2*Sqrt[277134*Pi]) + 
      (1383*d^12*K0*K1*M^4*Sqrt[3/(92378*Pi)]*u^7)/(8243200*b^2) + 
      (8369*d^10*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^7)/(29675520*b^2) - 
      (109249*d^8*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^7)/(339148800*b^2) + 
      (54521*d^4*K0*K1*M^4*Sqrt[19/(14586*Pi)]*u^7)/(519321600*b^2) + 
      (4019*K0*K1*M^4*u^7)/(519321600*b^2*Sqrt[277134*Pi]) + 
      (2861*d^2*K0*K1*M^4*u^7)/(4636800*b^2*Sqrt[277134*Pi]) - 
      (245681*d^6*K0*K1*M^4*u^7)/(86553600*b^2*Sqrt[277134*Pi]) + 
      (636589*d^8*K0*K1*M^4*u^7)/(339148800*b^2*Sqrt[277134*Pi]) - 
      (4561*d^10*K0*K1*M^4*u^7)/(4239360*b^2*Sqrt[277134*Pi]) + 
      (8849*d^8*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^8)/(2077286400*b^2) + 
      (34423*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^8)/(31159296000*b^2) + 
      (3697*d^12*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^8)/(692428800*b^2) + 
      (643*d^8*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^8)/(692428800*b^2) - 
      (62773*d^12*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^8)/(8309145600*b^2) - 
      (4223*d^2*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^8)/(324576000*b^2) - 
      (649*d^6*K1^2*M^4*Sqrt[209/(1326*Pi)]*u^8)/(180633600*b^2) + 
      (1489*d^2*K0^2*M^4*u^8)/(5935104*Sqrt[277134]*b^2*Sqrt[Pi]) + 
      (3422857*d^2*K1^2*M^4*u^8)/(15579648000*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (23071*K0^2*M^4*u^8)/(3462144000*b^2*Sqrt[277134*Pi]) + 
      (1357039*d^4*K0^2*M^4*u^8)/(3462144000*b^2*Sqrt[277134*Pi]) - 
      (60569*d^6*K0^2*M^4*u^8)/(173107200*b^2*Sqrt[277134*Pi]) - 
      (12907*d^8*K0^2*M^4*u^8)/(29675520*b^2*Sqrt[277134*Pi]) + 
      (96797*d^10*K0^2*M^4*u^8)/(346214400*b^2*Sqrt[277134*Pi]) + 
      (5894363*d^4*K1^2*M^4*u^8)/(31159296000*b^2*Sqrt[277134*Pi]) + 
      (119521*d^6*K1^2*M^4*u^8)/(593510400*b^2*Sqrt[277134*Pi]) - 
      (4111*d^8*K1^2*M^4*u^8)/(12364800*b^2*Sqrt[277134*Pi]) + 
      (75059*d^10*K1^2*M^4*u^8)/(207728640*b^2*Sqrt[277134*Pi]) + 
      (1543837*d^12*K1^2*M^4*u^8)/(8309145600*b^2*Sqrt[277134*Pi]) + 
      (42919*d^4*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^9)/(3894912000*b^2) - 
      (131*d^8*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^9)/(10598400*b^2) + 
      (1021*K0*K1*M^4*Sqrt[19/(14586*Pi)]*u^9)/(23369472000*b^2) + 
      (67*K0*K1*M^4*u^9)/(1168473600*b^2*Sqrt[277134*Pi]) + 
      (8509*d^2*K0*K1*M^4*u^9)/(169344000*b^2*Sqrt[277134*Pi]) + 
      (2213*d^4*K0*K1*M^4*u^9)/(173107200*b^2*Sqrt[277134*Pi]) - 
      (1073*d^6*K0*K1*M^4*u^9)/(5193216*b^2*Sqrt[277134*Pi]) + 
      (1103*d^10*K0*K1*M^4*u^9)/(7418880*b^2*Sqrt[277134*Pi]) + 
      (71*d^12*K0*K1*M^4*u^9)/(2119680*b^2*Sqrt[277134*Pi]) - 
      (K0^2*M^4*Sqrt[11/(25194*Pi)]*u^10)/(52992000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^10)/(4515840*b^2) + 
      (17327*d^4*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^10)/(23369472000*b^2) + 
      (29*d^10*K1^2*M^4*Sqrt[17/(16302*Pi)]*u^10)/(48686400*b^2) + 
      (307*d^6*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^10)/(389491200*b^2) + 
      (167*d^10*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^10)/(259660800*b^2) - 
      (d^2*K0^2*M^4*Sqrt[221/(1254*Pi)]*u^10)/(86553600*b^2) + 
      (1891*d^2*K0^2*M^4*u^10)/(324576000*Sqrt[277134]*b^2*Sqrt[Pi]) + 
      (65449*d^2*K1^2*M^4*u^10)/(11684736000*Sqrt[277134]*b^2*Sqrt[Pi]) + 
      (4973*d^4*K0^2*M^4*u^10)/(370944000*b^2*Sqrt[277134*Pi]) - 
      (41*d^6*K0^2*M^4*u^10)/(1217160*b^2*Sqrt[277134*Pi]) - 
      (6449*d^8*K0^2*M^4*u^10)/(519321600*b^2*Sqrt[277134*Pi]) + 
      (10061*K1^2*M^4*u^10)/(23369472000*b^2*Sqrt[277134*Pi]) - 
      (313*d^6*K1^2*M^4*u^10)/(16934400*b^2*Sqrt[277134*Pi]) - 
      (21491*d^8*K1^2*M^4*u^10)/(1557964800*b^2*Sqrt[277134*Pi]) + 
      (587*d^10*K1^2*M^4*u^10)/(155796480*b^2*Sqrt[277134*Pi]) + 
      (1409*d^12*K1^2*M^4*u^10)/(519321600*b^2*Sqrt[277134*Pi]) - 
      (d^6*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^11)/(3245760*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^11)/(6491520*b^2) + 
      (d^2*K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^11)/(19474560*b^2) + 
      (K0*K1*M^4*u^11)/(38949120*b^2*Sqrt[277134*Pi]) + 
      (d^2*K0*K1*M^4*u^11)/(3245760*b^2*Sqrt[277134*Pi]) + 
      (d^4*K0*K1*M^4*u^11)/(338688*b^2*Sqrt[277134*Pi]) - 
      (d^6*K0*K1*M^4*u^11)/(540960*b^2*Sqrt[277134*Pi]) - 
      (d^8*K0*K1*M^4*u^11)/(370944*b^2*Sqrt[277134*Pi]) + 
      (d^10*K0*K1*M^4*u^11)/(649152*b^2*Sqrt[277134*Pi]) + 
      (d^12*K0*K1*M^4*u^11)/(1854720*b^2*Sqrt[277134*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^12)/(116847360*b^2) - 
      (d^6*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^12)/(48686400*b^2) - 
      (d^8*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^12)/(194745600*b^2) + 
      (d^10*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^12)/(97372800*b^2) + 
      (d^4*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^12)/(116847360*b^2) - 
      (d^6*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^12)/(48686400*b^2) - 
      (d^8*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^12)/(194745600*b^2) + 
      (d^10*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^12)/(97372800*b^2) + 
      (d^2*K0^2*M^4*Sqrt[17/(16302*Pi)]*u^12)/(292118400*b^2) + 
      (d^2*K1^2*M^4*Sqrt[17/(16302*Pi)]*u^12)/(292118400*b^2) + 
      (K0^2*M^4*u^12)/(584236800*b^2*Sqrt[277134*Pi]) + 
      (d^12*K0^2*M^4*u^12)/(64915200*b^2*Sqrt[277134*Pi]) + 
      (K1^2*M^4*u^12)/(584236800*b^2*Sqrt[277134*Pi]) + 
      (d^12*K1^2*M^4*u^12)/(64915200*b^2*Sqrt[277134*Pi]))/Pi, 0, 
    ((-54784909*d^12*K0^2*M^4*Sqrt[3/(92378*Pi)]*u^2)/(6601154560*b^2) - 
      (229*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(4945920*b^2) - 
      (95117*d^4*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(14837760*b^2) + 
      (59429*d^6*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(7418880*b^2) + 
      (140503*d^8*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(14837760*b^2) - 
      (12199*d^10*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(1854720*b^2) + 
      (467*d^8*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^2)/(1854720*b^2) - 
      (2224745*d^2*K1^2*M^4*Sqrt[17/(16302*Pi)]*u^2)/(477775872*b^2) - 
      (41*d^2*K0^2*M^4*Sqrt[33/(8398*Pi)]*u^2)/(58880*b^2) - 
      (251*d^14*K1^2*M^4*Sqrt[143/(1938*Pi)]*u^2)/(4945920*b^2) - 
      (41*d^4*K1^2*M^4*Sqrt[187/(1482*Pi)]*u^2)/(64512*b^2) + 
      (11*d^14*K0^2*M^4*Sqrt[209/(1326*Pi)]*u^2)/(7418880*b^2) + 
      (d^12*K1^2*M^4*Sqrt[2431/(114*Pi)]*u^2)/(353280*b^2) - 
      (757*d^10*K1^2*M^4*Sqrt[2717/(102*Pi)]*u^2)/(14837760*b^2) + 
      (19427*d^2*K1^2*M^4*u^2)/(26543104*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (15878497*d^12*K0^2*M^4*u^2)/(11882078208*b^2*Sqrt[277134*Pi]) - 
      (1643*K1^2*M^4*u^2)/(741888*b^2*Sqrt[277134*Pi]) + 
      (4973743*d^6*K1^2*M^4*u^2)/(14837760*b^2*Sqrt[277134*Pi]) + 
      (16346999*d^8*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^3)/(415457280*b^2) - 
      (36823831*d^10*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^3)/(934778880*b^2) - 
      (7587961*d^12*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^3)/(812851200*b^2) - 
      (33277*d^2*K0*K1*M^4*Sqrt[19/(14586*Pi)]*u^3)/(3651480*b^2) - 
      (25241*d^14*K0*K1*M^4*Sqrt[2431/(114*Pi)]*u^3)/(9347788800*b^2) - 
      (16147981*K0*K1*M^4*u^3)/(3739115520*b^2*Sqrt[277134*Pi]) - 
      (1529624839*d^4*K0*K1*M^4*u^3)/(3739115520*b^2*Sqrt[277134*Pi]) + 
      (2170308563*d^6*K0*K1*M^4*u^3)/(3115929600*b^2*Sqrt[277134*Pi]) - 
      (53*d^8*K0*K1*M^4*u^3)/(257600*b^2*Sqrt[277134*Pi]) - 
      (9329689*d^10*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^4)/(747823104*b^2) + 
      (12368857*d^6*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^4)/(778982400*b^2) - 
      (5787583*d^14*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^4)/(26707968000*b^2) - 
      (124886275*K0^2*M^4*Sqrt[17/(16302*Pi)]*u^4)/(2188130402304*b^2) - 
      (3570910531*d^4*K1^2*M^4*Sqrt[17/(16302*Pi)]*u^4)/(160247808000*b^2) + 
      (5596781419*d^8*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^4)/(741591244800*b^2) - 
      (64681463783*d^12*K1^2*M^4*Sqrt[19/(14586*Pi)]*u^4)/
       (9597063168000*b^2) - (194398619*d^2*K0^2*M^4*u^4)/
       (3739115520*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (18812119609*d^2*K1^2*M^4*u^4)/(140216832000*Sqrt[277134]*b^2*
        Sqrt[Pi]) - (789350689*K0^2*M^4*u^4)/(2735163002880*b^2*
        Sqrt[277134*Pi]) - (988101787*d^4*K0^2*M^4*u^4)/
       (7478231040*b^2*Sqrt[277134*Pi]) + (18957940819*d^8*K0^2*M^4*u^4)/
       (1483182489600*b^2*Sqrt[277134*Pi]) - (1432717513*d^12*K0^2*M^4*u^4)/
       (37391155200*b^2*Sqrt[277134*Pi]) - (15527203*d^14*K0^2*M^4*u^4)/
       (9347788800*b^2*Sqrt[277134*Pi]) - (496392317*K1^2*M^4*u^4)/
       (160247808000*b^2*Sqrt[277134*Pi]) + (32549213449*d^6*K1^2*M^4*u^4)/
       (62318592000*b^2*Sqrt[277134*Pi]) + (190756740217*d^8*K1^2*M^4*u^4)/
       (373911552000*b^2*Sqrt[277134*Pi]) - (1566200411*d^10*K1^2*M^4*u^4)/
       (4064256000*b^2*Sqrt[277134*Pi]) - (19129697*d^12*K1^2*M^4*u^4)/
       (125179084800*b^2*Sqrt[277134*Pi]) - 
      (8627255089297*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^5)/
       (75490498879488000*b^2) - (865056131399*d^4*K0*K1*M^4*
        Sqrt[13/(21318*Pi)]*u^5)/(38138978304000*b^2) - 
      (2251164887183*K0*K1*M^4*u^5)/(2795944402944000*b^2*Sqrt[277134*Pi]) - 
      (28231430303*d^2*K0*K1*M^4*u^5)/(280433664000*b^2*Sqrt[277134*Pi]) - 
      (220908913*d^4*K0*K1*M^4*u^5)/(156950528000*b^2*Sqrt[277134*Pi]) + 
      (23988820909*d^6*K0*K1*M^4*u^5)/(62318592000*b^2*Sqrt[277134*Pi]) + 
      (157269722707*d^8*K0*K1*M^4*u^5)/(373911552000*b^2*Sqrt[277134*Pi]) - 
      (2306398739*d^10*K0*K1*M^4*u^5)/(7789824000*b^2*Sqrt[277134*Pi]) - 
      (40386503323*d^12*K0*K1*M^4*u^5)/(373911552000*b^2*Sqrt[277134*Pi]) - 
      (415998053*d^14*K0*K1*M^4*u^5)/(186955776000*b^2*Sqrt[277134*Pi]) + 
      (3598607*d^8*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^6)/(356106240*b^2) - 
      (725377897*d^10*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^6)/(99709747200*b^2) + 
      (883314343867*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^6)/
       (603923991035904000*b^2) - (2942801699*d^4*K0^2*M^4*
        Sqrt[19/(14586*Pi)]*u^6)/(1121734656000*b^2) + 
      (77108131*d^6*K1^2*M^4*Sqrt[143/(1938*Pi)]*u^6)/(99709747200*b^2) - 
      (123462713*d^4*K1^2*M^4*Sqrt[209/(1326*Pi)]*u^6)/(320495616000*b^2) - 
      (63509*d^14*K0^2*M^4*Sqrt[323/(858*Pi)]*u^6)/(53415936000*b^2) - 
      (16897040063*d^2*K0^2*M^4*u^6)/(1121734656000*Sqrt[277134]*b^2*
        Sqrt[Pi]) - (5787104863*d^2*K1^2*M^4*u^6)/(195084288000*Sqrt[277134]*
        b^2*Sqrt[Pi]) - (13397824181857*K0^2*M^4*u^6)/(40261599402393600*b^2*
        Sqrt[277134*Pi]) + (787957603*d^6*K0^2*M^4*u^6)/
       (13848576000*b^2*Sqrt[277134*Pi]) + (28713568153*d^8*K0^2*M^4*u^6)/
       (373911552000*b^2*Sqrt[277134*Pi]) - (1997631787*d^10*K0^2*M^4*u^6)/
       (41545728000*b^2*Sqrt[277134*Pi]) - (7478736037*d^12*K0^2*M^4*u^6)/
       (373911552000*b^2*Sqrt[277134*Pi]) - (801357437*K1^2*M^4*u^6)/
       (1121734656000*b^2*Sqrt[277134*Pi]) - (645819019*d^12*K1^2*M^4*u^6)/
       (21366374400*b^2*Sqrt[277134*Pi]) - (180864023*d^14*K1^2*M^4*u^6)/
       (299129241600*b^2*Sqrt[277134*Pi]) - 
      (156456563*d^4*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^7)/(40061952000*b^2) - 
      (27397*K0*K1*M^4*Sqrt[247/(1122*Pi)]*u^7)/(24385536000*b^2) - 
      (7623039701*d^2*K0*K1*M^4*u^7)/(560867328000*b^2*Sqrt[277134*Pi]) + 
      (1088715289*d^6*K0*K1*M^4*u^7)/(20772864000*b^2*Sqrt[277134*Pi]) + 
      (11645194073*d^8*K0*K1*M^4*u^7)/(186955776000*b^2*Sqrt[277134*Pi]) - 
      (7611044873*d^10*K0*K1*M^4*u^7)/(186955776000*b^2*Sqrt[277134*Pi]) - 
      (32716807*d^12*K0*K1*M^4*u^7)/(1947456000*b^2*Sqrt[277134*Pi]) - 
      (2497867*d^14*K0*K1*M^4*u^7)/(6924288000*b^2*Sqrt[277134*Pi]) + 
      (131463919*d^8*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^8)/(186955776000*b^2) - 
      (331967*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^8)/(56086732800*b^2) - 
      (343538147*d^10*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^8)/(747823104000*b^2) + 
      (7767757*d^6*K1^2*M^4*Sqrt[17/(16302*Pi)]*u^8)/(16618291200*b^2) - 
      (23700109*d^10*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^8)/(97542144000*b^2) - 
      (6570353*d^12*K1^2*M^4*Sqrt[143/(1938*Pi)]*u^8)/(373911552000*b^2) - 
      (2569542559*d^2*K0^2*M^4*u^8)/(2243469312000*Sqrt[277134]*b^2*
        Sqrt[Pi]) - (215800787*d^2*K1^2*M^4*u^8)/(89738772480*Sqrt[277134]*
        b^2*Sqrt[Pi]) - (983471*K0^2*M^4*u^8)/(280433664000*b^2*
        Sqrt[277134*Pi]) - (5984402309*d^4*K0^2*M^4*u^8)/
       (1121734656000*b^2*Sqrt[277134*Pi]) + (192120017*d^6*K0^2*M^4*u^8)/
       (35610624000*b^2*Sqrt[277134*Pi]) - (317407723*d^12*K0^2*M^4*u^8)/
       (160247808000*b^2*Sqrt[277134*Pi]) - (109927679*d^14*K0^2*M^4*u^8)/
       (2243469312000*b^2*Sqrt[277134*Pi]) - (1303653713*d^4*K1^2*M^4*u^8)/
       (224346931200*b^2*Sqrt[277134*Pi]) + (332702737*d^8*K1^2*M^4*u^8)/
       (37391155200*b^2*Sqrt[277134*Pi]) - (49878761*d^14*K1^2*M^4*u^8)/
       (747823104000*b^2*Sqrt[277134*Pi]) - 
      (2219663*d^4*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^9)/(10386432000*b^2) - 
      (800971*d^14*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^9)/(336520396800*b^2) - 
      (100423*d^2*K0*K1*M^4*Sqrt[187/(1482*Pi)]*u^9)/(26707968000*b^2) - 
      (1640813*K0*K1*M^4*u^9)/(140216832000*b^2*Sqrt[277134*Pi]) + 
      (491585587*d^6*K0*K1*M^4*u^9)/(186955776000*b^2*Sqrt[277134*Pi]) + 
      (255194711*d^8*K0*K1*M^4*u^9)/(70108416000*b^2*Sqrt[277134*Pi]) - 
      (531272411*d^10*K0*K1*M^4*u^9)/(240371712000*b^2*Sqrt[277134*Pi]) - 
      (161976077*d^12*K0*K1*M^4*u^9)/(168260198400*b^2*Sqrt[277134*Pi]) - 
      (69599*d^14*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^10)/(240371712000*b^2) + 
      (6688897*d^8*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^10)/(210325248000*b^2) - 
      (30475817*d^10*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^10)/(1682601984000*b^2) + 
      (1271477*d^8*K0^2*M^4*Sqrt[17/(16302*Pi)]*u^10)/(70108416000*b^2) - 
      (15401479*d^10*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^10)/(1682601984000*b^2) - 
      (1127029*d^2*K0^2*M^4*u^10)/(26707968000*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (370113767*d^2*K1^2*M^4*u^10)/(5047805952000*Sqrt[277134]*b^2*
        Sqrt[Pi]) + (51719*K0^2*M^4*u^10)/(20030976000*b^2*Sqrt[277134*Pi]) - 
      (19902863*d^4*K0^2*M^4*u^10)/(93477888000*b^2*Sqrt[277134*Pi]) + 
      (37470283*d^6*K0^2*M^4*u^10)/(186955776000*b^2*Sqrt[277134*Pi]) - 
      (66548987*d^12*K0^2*M^4*u^10)/(841300992000*b^2*Sqrt[277134*Pi]) - 
      (6157841*K1^2*M^4*u^10)/(1261951488000*b^2*Sqrt[277134*Pi]) - 
      (65531161*d^4*K1^2*M^4*u^10)/(360557568000*b^2*Sqrt[277134*Pi]) + 
      (16519297*d^6*K1^2*M^4*u^10)/(80123904000*b^2*Sqrt[277134*Pi]) - 
      (78130321*d^12*K1^2*M^4*u^10)/(841300992000*b^2*Sqrt[277134*Pi]) - 
      (6639749*d^14*K1^2*M^4*u^10)/(1682601984000*b^2*Sqrt[277134*Pi]) - 
      (245333*d^12*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^11)/(105162624000*b^2) - 
      (280157*d^2*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^11)/(247883328000*b^2) - 
      (2803*d^14*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^11)/(26290656000*b^2) + 
      (12107*d^8*K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^11)/(2146176000*b^2) - 
      (91433*K0*K1*M^4*u^11)/(315487872000*b^2*Sqrt[277134*Pi]) + 
      (389*d^2*K0*K1*M^4*u^11)/(419126400*b^2*Sqrt[277134*Pi]) - 
      (17344163*d^4*K0*K1*M^4*u^11)/(315487872000*b^2*Sqrt[277134*Pi]) + 
      (991*d^6*K0*K1*M^4*u^11)/(20412000*b^2*Sqrt[277134*Pi]) - 
      (847829*d^10*K0*K1*M^4*u^11)/(17527104000*b^2*Sqrt[277134*Pi]) - 
      (4643*d^2*K1^2*M^4*Sqrt[17/(16302*Pi)]*u^12)/(140216832000*b^2) - 
      (71536151*d^12*K1^2*M^4*Sqrt[17/(16302*Pi)]*u^12)/
       (496648018944000*b^2) - (19559*d^4*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^12)/
       (126195148800*b^2) + (236221*d^6*K1^2*M^4*Sqrt[19/(14586*Pi)]*u^12)/
       (3224987136000*b^2) + (773*d^8*K1^2*M^4*Sqrt[19/(14586*Pi)]*u^12)/
       (2503872000*b^2) - (K1^2*M^4*Sqrt[323/(858*Pi)]*u^12)/
       (35054208000*b^2) - (19093*d^2*K0^2*M^4*u^12)/
       (36055756800*Sqrt[277134]*b^2*Sqrt[Pi]) - (41*K0^2*M^4*u^12)/
       (12619514880*b^2*Sqrt[277134*Pi]) + (823037*d^6*K0^2*M^4*u^12)/
       (420650496000*b^2*Sqrt[277134*Pi]) + (139171*d^8*K0^2*M^4*u^12)/
       (26290656000*b^2*Sqrt[277134*Pi]) - (296921*d^10*K0^2*M^4*u^12)/
       (140216832000*b^2*Sqrt[277134*Pi]) - (9301*d^12*K0^2*M^4*u^12)/
       (6009292800*b^2*Sqrt[277134*Pi]) - (9017*d^14*K0^2*M^4*u^12)/
       (84130099200*b^2*Sqrt[277134*Pi]) + (K1^2*M^4*u^12)/
       (175271040*b^2*Sqrt[277134*Pi]) - (31903*d^4*K1^2*M^4*u^12)/
       (10015488000*b^2*Sqrt[277134*Pi]) + (315713*d^6*K1^2*M^4*u^12)/
       (537497856000*b^2*Sqrt[277134*Pi]) - (19031*d^10*K1^2*M^4*u^12)/
       (8584704000*b^2*Sqrt[277134*Pi]) + (8317909*d^12*K1^2*M^4*u^12)/
       (11919552454656*b^2*Sqrt[277134*Pi]) - (52721*d^14*K1^2*M^4*u^12)/
       (420650496000*b^2*Sqrt[277134*Pi]) + 
      (d^6*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^13)/(219088800*b^2) + 
      (517*d^8*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^13)/(5258131200*b^2) - 
      (11*d^10*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^13)/(625968000*b^2) - 
      (K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^13)/(22084151040*b^2) - 
      (37*d^2*K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^13)/(22084151040*b^2) - 
      (23*d^12*K0*K1*M^4*Sqrt[19/(14586*Pi)]*u^13)/(1143072000*b^2) + 
      (K0*K1*M^4*u^13)/(4000752000*b^2*Sqrt[277134*Pi]) - 
      (6607*d^2*K0*K1*M^4*u^13)/(184034592000*b^2*Sqrt[277134*Pi]) - 
      (5153*d^4*K0*K1*M^4*u^13)/(11267424000*b^2*Sqrt[277134*Pi]) - 
      (223*d^14*K0*K1*M^4*u^13)/(6572664000*b^2*Sqrt[277134*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^14)/(420650496*b^2) - 
      (d^6*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^14)/(2103252480*b^2) + 
      (d^8*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^14)/(175271040*b^2) - 
      (d^10*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^14)/(2103252480*b^2) - 
      (d^12*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^14)/(420650496*b^2) - 
      (d^4*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^14)/(420650496*b^2) - 
      (d^6*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^14)/(2103252480*b^2) + 
      (d^8*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^14)/(175271040*b^2) - 
      (d^10*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^14)/(2103252480*b^2) - 
      (d^12*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^14)/(420650496*b^2) - 
      (d^2*K0^2*M^4*u^14)/(420650496*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^14)/(420650496*Sqrt[277134]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^14)/(420650496*b^2*Sqrt[277134*Pi]) + 
      (d^12*K0^2*M^4*u^14)/(420650496*b^2*Sqrt[277134*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(420650496*b^2*Sqrt[277134*Pi]) + 
      (d^4*K1^2*M^4*u^14)/(420650496*b^2*Sqrt[277134*Pi]) + 
      (d^12*K1^2*M^4*u^14)/(420650496*b^2*Sqrt[277134*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(420650496*b^2*Sqrt[277134*Pi]))/Pi, 0, 
    ((-124120330740619*d^8*K1^2*M^4*Sqrt[3/(92378*Pi)]*u^2)/
       (711079669780480*b^2) + (12533*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/
       (149667840*b^2) + (274711*d^4*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/
       (16392192*b^2) - (423329*d^14*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/
       (1721180160*b^2) + (45744443887*d^2*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/
       (6124131127296*b^2) - (9360989*d^6*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/
       (286863360*b^2) + (3529007*d^10*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^2)/
       (122941440*b^2) + (81827*d^2*K0^2*M^4*Sqrt[143/(1938*Pi)]*u^2)/
       (245882880*b^2) - (279337*d^6*K0^2*M^4*Sqrt[143/(1938*Pi)]*u^2)/
       (245882880*b^2) + (2091023*d^10*K0^2*M^4*Sqrt[143/(1938*Pi)]*u^2)/
       (1721180160*b^2) + (161083*d^12*K0^2*M^4*Sqrt[143/(1938*Pi)]*u^2)/
       (245882880*b^2) + (10399*d^14*K1^2*M^4*Sqrt[143/(1938*Pi)]*u^2)/
       (860590080*b^2) - (181*d^16*K1^2*M^4*Sqrt[143/(1938*Pi)]*u^2)/
       (38248448*b^2) - (19*d^16*K0^2*M^4*Sqrt[209/(1326*Pi)]*u^2)/
       (54640640*b^2) + (231841*d^4*K1^2*M^4*Sqrt[247/(1122*Pi)]*u^2)/
       (172118016*b^2) - (118603*d^8*K0^2*M^4*Sqrt[2431/(114*Pi)]*u^2)/
       (860590080*b^2) + (727*d^12*K1^2*M^4*Sqrt[2431/(114*Pi)]*u^2)/
       (19124224*b^2) + (1980440045*d^2*K1^2*M^4*u^2)/
       (3062065563648*Sqrt[277134]*b^2*Sqrt[Pi]) + (479623*K1^2*M^4*u^2)/
       (344236032*b^2*Sqrt[277134*Pi]) - (1187592568213*d^8*K1^2*M^4*u^2)/
       (1279943405604864*b^2*Sqrt[277134*Pi]) + 
      (1533929057*K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^3)/(4337374003200*b^2) + 
      (21625139671*d^10*K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^3)/
       (309812428800*b^2) - (1125971743*d^8*K0*K1*M^4*Sqrt[221/(1254*Pi)]*
        u^3)/(120482611200*b^2) + (32535090079*d^2*K0*K1*M^4*u^3)/
       (103270809600*b^2*Sqrt[277134*Pi]) + (289236335153*d^4*K0*K1*M^4*u^3)/
       (240965222400*b^2*Sqrt[277134*Pi]) - (2514336046529*d^6*K0*K1*M^4*u^3)/
       (2168687001600*b^2*Sqrt[277134*Pi]) + (7075542703*d^12*K0*K1*M^4*u^3)/
       (13470105600*b^2*Sqrt[277134*Pi]) - (16084521403*d^14*K0*K1*M^4*u^3)/
       (2168687001600*b^2*Sqrt[277134*Pi]) - (230489473*d^16*K0*K1*M^4*u^3)/
       (206541619200*b^2*Sqrt[277134*Pi]) - 
      (821596837*d^14*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^4)/(1040969760768*b^2) + 
      (18781711079*d^10*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^4)/
       (619624857600*b^2) - (11237641*d^16*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^4)/
       (413083238400*b^2) - (57347349401*d^6*K1^2*M^4*Sqrt[19/(14586*Pi)]*
        u^4)/(1131488870400*b^2) + (22171658419*d^2*K0^2*M^4*u^4)/
       (206541619200*Sqrt[277134]*b^2*Sqrt[Pi]) + 
      (25625445096487*d^2*K1^2*M^4*u^4)/(91661746176000*Sqrt[277134]*b^2*
        Sqrt[Pi]) + (17983031509*K0^2*M^4*u^4)/(8674748006400*b^2*
        Sqrt[277134*Pi]) + (6772125377*d^4*K0^2*M^4*u^4)/
       (16618291200*b^2*Sqrt[277134*Pi]) - (1673460754349*d^6*K0^2*M^4*u^4)/
       (4337374003200*b^2*Sqrt[277134*Pi]) - (170964879803*d^8*K0^2*M^4*u^4)/
       (240965222400*b^2*Sqrt[277134*Pi]) + (16570367027*d^12*K0^2*M^4*u^4)/
       (88517836800*b^2*Sqrt[277134*Pi]) - (10842229663*d^14*K0^2*M^4*u^4)/
       (4337374003200*b^2*Sqrt[277134*Pi]) + (2454162541063*K1^2*M^4*u^4)/
       (459440357376000*b^2*Sqrt[277134*Pi]) + 
      (20321809670220557*d^4*K1^2*M^4*u^4)/(18607334473728000*b^2*
        Sqrt[277134*Pi]) - (7125715229471*d^8*K1^2*M^4*u^4)/
       (3614478336000*b^2*Sqrt[277134*Pi]) + 
      (4928080642843*d^10*K1^2*M^4*u^4)/(4819304448000*b^2*Sqrt[277134*Pi]) + 
      (70856232573437*d^12*K1^2*M^4*u^4)/(130121220096000*b^2*
        Sqrt[277134*Pi]) - (276009667937*d^16*K1^2*M^4*u^4)/
       (260242440192000*b^2*Sqrt[277134*Pi]) - 
      (534670344451*d^8*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^5)/
       (3614478336000*b^2) - (14933189287*d^14*K0*K1*M^4*Sqrt[11/(25194*Pi)]*
        u^5)/(26024244019200*b^2) + (159017306311*d^12*K0*K1*M^4*
        Sqrt[13/(21318*Pi)]*u^5)/(4486938624000*b^2) + 
      (874702988934053*d^4*K0*K1*M^4*Sqrt[19/(14586*Pi)]*u^5)/
       (18607334473728000*b^2) + (144289776671*d^10*K0*K1*M^4*
        Sqrt[247/(1122*Pi)]*u^5)/(43373740032000*b^2) + 
      (6211693168519*K0*K1*M^4*u^5)/(1378321072128000*b^2*Sqrt[277134*Pi]) + 
      (613714227520913*d^2*K0*K1*M^4*u^5)/(2658190639104000*b^2*
        Sqrt[277134*Pi]) - (222295381447421*d^6*K0*K1*M^4*u^5)/
       (286266684211200*b^2*Sqrt[277134*Pi]) - 
      (243528009707*d^16*K0*K1*M^4*u^5)/(260242440192000*b^2*
        Sqrt[277134*Pi]) - (35692022380466209*d^6*K0^2*M^4*
        Sqrt[17/(16302*Pi)]*u^6)/(6280809506773401600*b^2) + 
      (3699842903*d^10*K1^2*M^4*Sqrt[17/(16302*Pi)]*u^6)/(275388825600*b^2) + 
      (105436377439*d^10*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^6)/
       (14457913344000*b^2) - (452765375*d^8*K1^2*M^4*Sqrt[19/(14586*Pi)]*
        u^6)/(19277217792*b^2) + (105281246152847*d^2*K0^2*M^4*u^6)/
       (2658190639104000*Sqrt[277134]*b^2*Sqrt[Pi]) + 
      (2500820587970659*d^2*K1^2*M^4*u^6)/(37214668947456000*Sqrt[277134]*b^2*
        Sqrt[Pi]) + (880233844999*K0^2*M^4*u^6)/(1127717240832000*b^2*
        Sqrt[277134*Pi]) + (360261097945381*d^4*K0^2*M^4*u^6)/
       (2325916809216000*b^2*Sqrt[277134*Pi]) - 
      (5973405599966591*d^6*K0^2*M^4*u^6)/(190327560811315200*b^2*
        Sqrt[277134*Pi]) - (4179853954091*d^8*K0^2*M^4*u^6)/
       (14457913344000*b^2*Sqrt[277134*Pi]) + (94697439283*d^12*K0^2*M^4*u^6)/
       (1121734656000*b^2*Sqrt[277134*Pi]) - (5078043031*d^14*K0^2*M^4*u^6)/
       (5204848803840*b^2*Sqrt[277134*Pi]) - (1669542727*d^16*K0^2*M^4*u^6)/
       (8973877248000*b^2*Sqrt[277134*Pi]) + (422294194207*K1^2*M^4*u^6)/
       (322204925952000*b^2*Sqrt[277134*Pi]) + 
      (1876980375803327*d^4*K1^2*M^4*u^6)/(7442933789491200*b^2*
        Sqrt[277134*Pi]) - (818373174977*d^6*K1^2*M^4*u^6)/
       (3556107878400*b^2*Sqrt[277134*Pi]) + 
      (1597559940479*d^12*K1^2*M^4*u^6)/(12392497152000*b^2*
        Sqrt[277134*Pi]) - (7612333097*d^14*K1^2*M^4*u^6)/
       (5783165337600*b^2*Sqrt[277134*Pi]) - (17299669927*d^16*K1^2*M^4*u^6)/
       (57831653376000*b^2*Sqrt[277134*Pi]) - 
      (712590569*d^14*K0*K1*M^4*Sqrt[19/(14586*Pi)]*u^7)/
       (26024244019200*b^2) + (1676630682803*K0*K1*M^4*u^7)/
       (2480977929830400*b^2*Sqrt[277134*Pi]) + 
      (129672126459401*d^2*K0*K1*M^4*u^7)/(3721466894745600*b^2*
        Sqrt[277134*Pi]) + (2524843428215431*d^4*K0*K1*M^4*u^7)/
       (18607334473728000*b^2*Sqrt[277134*Pi]) - 
      (33431045144131*d^6*K0*K1*M^4*u^7)/(286266684211200*b^2*
        Sqrt[277134*Pi]) - (222172017107*d^8*K0*K1*M^4*u^7)/
       (903619584000*b^2*Sqrt[277134*Pi]) + (744510433853*d^10*K0*K1*M^4*u^7)/
       (6196248576000*b^2*Sqrt[277134*Pi]) + 
      (9367683863183*d^12*K0*K1*M^4*u^7)/(130121220096000*b^2*
        Sqrt[277134*Pi]) - (84104893*d^16*K0*K1*M^4*u^7)/
       (452595548160*b^2*Sqrt[277134*Pi]) + 
      (326706518573*d^10*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^8)/
       (260242440192000*b^2) - (3196594097*d^16*K1^2*M^4*Sqrt[11/(25194*Pi)]*
        u^8)/(1040969760768000*b^2) - (30832229*d^14*K1^2*M^4*
        Sqrt[13/(21318*Pi)]*u^8)/(17349496012800*b^2) + 
      (14958304317211*d^2*K0^2*M^4*u^8)/(4134963216384000*Sqrt[277134]*b^2*
        Sqrt[Pi]) + (8826884065669*d^2*K1^2*M^4*u^8)/(1488586757898240*
        Sqrt[277134]*b^2*Sqrt[Pi]) + (9618097610939*K0^2*M^4*u^8)/
       (148858675789824000*b^2*Sqrt[277134*Pi]) + 
      (98928643611181*d^4*K0^2*M^4*u^8)/(6202444824576000*b^2*
        Sqrt[277134*Pi]) - (278223097573*d^6*K0^2*M^4*u^8)/
       (22901334736896*b^2*Sqrt[277134*Pi]) - 
      (5180474154137*d^8*K0^2*M^4*u^8)/(173494960128000*b^2*
        Sqrt[277134*Pi]) + (46749896059*d^12*K0^2*M^4*u^8)/
       (5421717504000*b^2*Sqrt[277134*Pi]) - (532251479*d^14*K0^2*M^4*u^8)/
       (17349496012800*b^2*Sqrt[277134*Pi]) - (26177514631*d^16*K0^2*M^4*u^8)/
       (1040969760768000*b^2*Sqrt[277134*Pi]) + (18520578753223*K1^2*M^4*u^8)/
       (148858675789824000*b^2*Sqrt[277134*Pi]) + 
      (4362066592189*d^4*K1^2*M^4*u^8)/(211446982656000*b^2*
        Sqrt[277134*Pi]) - (55205017489319*d^6*K1^2*M^4*u^8)/
       (2862666842112000*b^2*Sqrt[277134*Pi]) - 
      (19135542907163*d^8*K1^2*M^4*u^8)/(520484880384000*b^2*
        Sqrt[277134*Pi]) + (4782994283953*d^10*K1^2*M^4*u^8)/
       (260242440192000*b^2*Sqrt[277134*Pi]) + 
      (478996752211*d^12*K1^2*M^4*u^8)/(43373740032000*b^2*Sqrt[277134*Pi]) + 
      (122019983231*d^10*K0*K1*M^4*Sqrt[11/(25194*Pi)]*u^9)/
       (195181830144000*b^2) + (22247488247*d^12*K0*K1*M^4*
        Sqrt[19/(14586*Pi)]*u^9)/(97590915072000*b^2) + 
      (586079708059*K0*K1*M^4*u^9)/(15949143834624000*b^2*Sqrt[277134*Pi]) + 
      (56035289855197*d^2*K0*K1*M^4*u^9)/(27911001710592000*b^2*
        Sqrt[277134*Pi]) + (2524580246143*d^4*K0*K1*M^4*u^9)/
       (317170473984000*b^2*Sqrt[277134*Pi]) - 
      (4708664626291*d^6*K0*K1*M^4*u^9)/(715666710528000*b^2*
        Sqrt[277134*Pi]) - (1903413262463*d^8*K0*K1*M^4*u^9)/
       (130121220096000*b^2*Sqrt[277134*Pi]) + (405123527*d^14*K0*K1*M^4*u^9)/
       (39036366028800*b^2*Sqrt[277134*Pi]) - (1317401273*d^16*K0*K1*M^4*u^9)/
       (86747480064000*b^2*Sqrt[277134*Pi]) - 
      (12502815089*d^8*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^10)/
       (130121220096000*b^2) + (189137279*d^10*K1^2*M^4*Sqrt[19/(14586*Pi)]*
        u^10)/(5576623718400*b^2) + (715738651651*d^2*K0^2*M^4*u^10)/
       (5582200342118400*Sqrt[277134]*b^2*Sqrt[Pi]) + 
      (294713015497*d^2*K1^2*M^4*u^10)/(1288200078950400*Sqrt[277134]*b^2*
        Sqrt[Pi]) + (2486886049*K0^2*M^4*u^10)/(10149455167488000*b^2*
        Sqrt[277134*Pi]) + (2443271912671*d^4*K0^2*M^4*u^10)/
       (3488875213824000*b^2*Sqrt[277134*Pi]) - 
      (357319262719*d^6*K0^2*M^4*u^10)/(715666710528000*b^2*
        Sqrt[277134*Pi]) + (2199507467*d^10*K0^2*M^4*u^10)/
       (3983302656000*b^2*Sqrt[277134*Pi]) + (35725112389*d^12*K0^2*M^4*u^10)/
       (97590915072000*b^2*Sqrt[277134*Pi]) + (3213941*d^14*K0^2*M^4*u^10)/
       (1115324743680*b^2*Sqrt[277134*Pi]) - (18610817*d^16*K0^2*M^4*u^10)/
       (12392497152000*b^2*Sqrt[277134*Pi]) + (60839642473*K1^2*M^4*u^10)/
       (8588000526336000*b^2*Sqrt[277134*Pi]) + 
      (2279871979537*d^4*K1^2*M^4*u^10)/(3220500197376000*b^2*
        Sqrt[277134*Pi]) - (3988553025559*d^6*K1^2*M^4*u^10)/
       (6441000394752000*b^2*Sqrt[277134*Pi]) - 
      (547385736253*d^8*K1^2*M^4*u^10)/(390363660288000*b^2*
        Sqrt[277134*Pi]) + (12623463289*d^12*K1^2*M^4*u^10)/
       (29277274521600*b^2*Sqrt[277134*Pi]) + (2326359881*d^14*K1^2*M^4*u^10)/
       (585545490432000*b^2*Sqrt[277134*Pi]) - (172953667*d^16*K1^2*M^4*u^10)/
       (93687278469120*b^2*Sqrt[277134*Pi]) - 
      (286573056809*d^16*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^11)/
       (6766693808652288000*b^2) + (7773091*d^12*K0*K1*M^4*
        Sqrt[143/(1938*Pi)]*u^11)/(9149148288000*b^2) + 
      (142127*d^14*K0*K1*M^4*Sqrt[143/(1938*Pi)]*u^11)/(10456169472000*b^2) + 
      (1075604921*K0*K1*M^4*u^11)/(1993642979328000*b^2*Sqrt[277134*Pi]) + 
      (261812018297*d^2*K0*K1*M^4*u^11)/(5233312820736000*b^2*
        Sqrt[277134*Pi]) + (65923123067*d^4*K0*K1*M^4*u^11)/
       (327082051296000*b^2*Sqrt[277134*Pi]) - 
      (117071431259*d^6*K0*K1*M^4*u^11)/(805125049344000*b^2*
        Sqrt[277134*Pi]) - (19183687829*d^8*K0*K1*M^4*u^11)/
       (48795457536000*b^2*Sqrt[277134*Pi]) + (110892869*d^10*K0*K1*M^4*u^11)/
       (677714688000*b^2*Sqrt[277134*Pi]) - 
      (4702753570943*d^16*K0*K1*M^4*u^11)/(60900244277870592000*b^2*
        Sqrt[277134*Pi]) - (15543821*d^8*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^12)/
       (8132576256000*b^2) - (338047701902167*d^16*K1^2*M^4*
        Sqrt[17/(16302*Pi)]*u^12)/(10245570507924111360000*b^2) + 
      (118134851*d^2*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^12)/
       (837330051317760*b^2) + (195699239*K1^2*M^4*Sqrt[19/(14586*Pi)]*u^12)/
       (8373300513177600*b^2) - (12653*d^16*K0^2*M^4*Sqrt[221/(1254*Pi)]*
        u^12)/(58554549043200*b^2) + (1824520969*d^2*K1^2*M^4*u^12)/
       (721836251136000*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (1523069221*K0^2*M^4*u^12)/(4651833618432000*b^2*Sqrt[277134*Pi]) + 
      (238318954649*d^4*K0^2*M^4*u^12)/(20933251282944000*b^2*
        Sqrt[277134*Pi]) - (301988081*d^6*K0^2*M^4*u^12)/
       (46007145676800*b^2*Sqrt[277134*Pi]) - (137840119*d^8*K0^2*M^4*u^12)/
       (6099432192000*b^2*Sqrt[277134*Pi]) + (78040139*d^10*K0^2*M^4*u^12)/
       (9759091507200*b^2*Sqrt[277134*Pi]) + (152573303*d^12*K0^2*M^4*u^12)/
       (20912338944000*b^2*Sqrt[277134*Pi]) + (26366261*d^14*K0^2*M^4*u^12)/
       (146386372608000*b^2*Sqrt[277134*Pi]) + (9100672253*d^4*K1^2*M^4*u^12)/
       (837330051317760*b^2*Sqrt[277134*Pi]) - (625333217*d^6*K1^2*M^4*u^12)/
       (107350006579200*b^2*Sqrt[277134*Pi]) + (414501251*d^10*K1^2*M^4*u^12)/
       (48795457536000*b^2*Sqrt[277134*Pi]) + (57011873*d^12*K1^2*M^4*u^12)/
       (6970779648000*b^2*Sqrt[277134*Pi]) + (1494677*d^14*K1^2*M^4*u^12)/
       (6970779648000*b^2*Sqrt[277134*Pi]) + 
      (5172933237626519*d^16*K1^2*M^4*u^12)/(10245570507924111360000*b^2*
        Sqrt[277134*Pi]) + (8031833*K0*K1*M^4*u^13)/(2990464468992000*b^2*
        Sqrt[277134*Pi]) + (754782437*d^2*K0*K1*M^4*u^13)/
       (2616656410368000*b^2*Sqrt[277134*Pi]) + 
      (2043337391*d^4*K0*K1*M^4*u^13)/(1046662564147200*b^2*
        Sqrt[277134*Pi]) - (9697763*d^6*K0*K1*M^4*u^13)/
       (28754466048000*b^2*Sqrt[277134*Pi]) - (112384843*d^8*K0*K1*M^4*u^13)/
       (24397728768000*b^2*Sqrt[277134*Pi]) + (241079*d^10*K0*K1*M^4*u^13)/
       (243977287680*b^2*Sqrt[277134*Pi]) + (60958529*d^12*K0*K1*M^4*u^13)/
       (36596593152000*b^2*Sqrt[277134*Pi]) + (9853*d^14*K0*K1*M^4*u^13)/
       (159115622400*b^2*Sqrt[277134*Pi]) - (323857*d^16*K0*K1*M^4*u^13)/
       (20912338944000*b^2*Sqrt[277134*Pi]) - 
      (3663617*d^8*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^14)/(109789779456000*b^2) + 
      (169048081*d^12*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^14)/
       (11174580426240000*b^2) - (26053*d^14*K0^2*M^4*Sqrt[13/(21318*Pi)]*
        u^14)/(54894889728000*b^2) + (851869*d^6*K1^2*M^4*Sqrt[13/(21318*Pi)]*
        u^14)/(402562524672000*b^2) + (52158094327*d^4*K1^2*M^4*
        Sqrt[17/(16302*Pi)]*u^14)/(7221971692615680000*b^2) + 
      (202061*d^12*K1^2*M^4*Sqrt[17/(16302*Pi)]*u^14)/(36596593152000*b^2) + 
      (72377*d^2*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^14)/(209332512829440*b^2) + 
      (113153*d^16*K1^2*M^4*Sqrt[209/(1326*Pi)]*u^14)/
       (18237302254080000*b^2) + (208631*d^2*K1^2*M^4*u^14)/
       (29904644689920*Sqrt[277134]*b^2*Sqrt[Pi]) - (60317*K0^2*M^4*u^14)/
       (1903022843904000*b^2*Sqrt[277134*Pi]) + (189448177*d^4*K0^2*M^4*u^14)/
       (2616656410368000*b^2*Sqrt[277134*Pi]) + (842563*d^6*K0^2*M^4*u^14)/
       (44729169408000*b^2*Sqrt[277134*Pi]) - (4861699*d^8*K0^2*M^4*u^14)/
       (24397728768000*b^2*Sqrt[277134*Pi]) + (227453*d^10*K0^2*M^4*u^14)/
       (12198864384000*b^2*Sqrt[277134*Pi]) - 
      (36945530777*d^12*K0^2*M^4*u^14)/(324062832360960000*b^2*
        Sqrt[277134*Pi]) + (842627*d^14*K0^2*M^4*u^14)/
       (109789779456000*b^2*Sqrt[277134*Pi]) - (113*d^16*K0^2*M^4*u^14)/
       (86059008000*b^2*Sqrt[277134*Pi]) - (9533*K1^2*M^4*u^14)/
       (211446982656000*b^2*Sqrt[277134*Pi]) - 
      (298340937239*d^4*K1^2*M^4*u^14)/(7221971692615680000*b^2*
        Sqrt[277134*Pi]) + (31110263*d^8*K1^2*M^4*u^14)/
       (219579558912000*b^2*Sqrt[277134*Pi]) + (131543*d^10*K1^2*M^4*u^14)/
       (12198864384000*b^2*Sqrt[277134*Pi]) + (7*d^12*K1^2*M^4*u^14)/
       (9958256640*b^2*Sqrt[277134*Pi]) + (191353*d^14*K1^2*M^4*u^14)/
       (36596593152000*b^2*Sqrt[277134*Pi]) - (524980559*d^16*K1^2*M^4*u^14)/
       (218847627048960000*b^2*Sqrt[277134*Pi]) - 
      (K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^15)/(1643112345600*b^2) - 
      (2867*d^8*K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^15)/(914914828800*b^2) + 
      (2467*d^12*K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^15)/(1829829657600*b^2) + 
      (89*d^16*K0*K1*M^4*Sqrt[19/(14586*Pi)]*u^15)/(3659659315200*b^2) - 
      (K0*K1*M^4*u^15)/(65724493824*b^2*Sqrt[277134*Pi]) + 
      (17767*d^2*K0*K1*M^4*u^15)/(20128126233600*b^2*Sqrt[277134*Pi]) + 
      (13861*d^4*K0*K1*M^4*u^15)/(745486156800*b^2*Sqrt[277134*Pi]) + 
      (40207*d^6*K0*K1*M^4*u^15)/(2236458470400*b^2*Sqrt[277134*Pi]) - 
      (31321*d^10*K0*K1*M^4*u^15)/(1829829657600*b^2*Sqrt[277134*Pi]) + 
      (73*d^12*K0*K1*M^4*u^15)/(45745741440*b^2*Sqrt[277134*Pi]) + 
      (541*d^14*K0*K1*M^4*u^15)/(67771468800*b^2*Sqrt[277134*Pi]) - 
      (d^6*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^16)/(20538904320*b^2) + 
      (d^10*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^16)/(9335865600*b^2) - 
      (d^12*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^16)/(18671731200*b^2) - 
      (d^6*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^16)/(20538904320*b^2) + 
      (d^10*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^16)/(9335865600*b^2) - 
      (d^12*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^16)/(18671731200*b^2) + 
      (d^8*K0^2*M^4*Sqrt[17/(16302*Pi)]*u^16)/(24895641600*b^2) + 
      (d^8*K1^2*M^4*Sqrt[17/(16302*Pi)]*u^16)/(24895641600*b^2) - 
      (d^4*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^16)/(41077808640*b^2) - 
      (d^4*K1^2*M^4*Sqrt[19/(14586*Pi)]*u^16)/(41077808640*b^2) - 
      (7*d^2*K0^2*M^4*u^16)/(102694521600*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (7*d^2*K1^2*M^4*u^16)/(102694521600*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^16)/(821556172800*b^2*Sqrt[277134*Pi]) + 
      (d^8*K0^2*M^4*u^16)/(2766182400*b^2*Sqrt[277134*Pi]) - 
      (d^14*K0^2*M^4*u^16)/(1867173120*b^2*Sqrt[277134*Pi]) - 
      (d^16*K0^2*M^4*u^16)/(24895641600*b^2*Sqrt[277134*Pi]) - 
      (K1^2*M^4*u^16)/(821556172800*b^2*Sqrt[277134*Pi]) + 
      (d^8*K1^2*M^4*u^16)/(2766182400*b^2*Sqrt[277134*Pi]) - 
      (d^14*K1^2*M^4*u^16)/(1867173120*b^2*Sqrt[277134*Pi]) - 
      (d^16*K1^2*M^4*u^16)/(24895641600*b^2*Sqrt[277134*Pi]))/Pi, 0, 
    ((-1383917053*d^4*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(53356584960*b^2) + 
      (594341633*d^6*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(53356584960*b^2) + 
      (779830279*d^8*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(13339146240*b^2) - 
      (1089185303*d^10*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(53356584960*b^2) - 
      (1026485939*d^12*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(53356584960*b^2) + 
      (50627363*d^14*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(53356584960*b^2) + 
      (820289*d^16*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(15244738560*b^2) + 
      (343093*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^2)/(11857018880*b^2) - 
      (1661814797*d^12*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^2)/(106713169920*b^2) + 
      (4263731821*d^8*K1^2*M^4*Sqrt[19/(14586*Pi)]*u^2)/(106713169920*b^2) - 
      (1446979*d^2*K0^2*M^4*Sqrt[143/(1938*Pi)]*u^2)/(3811184640*b^2) - 
      (14039*d^18*K0^2*M^4*Sqrt[143/(1938*Pi)]*u^2)/(53356584960*b^2) + 
      (4743281*d^14*K1^2*M^4*Sqrt[143/(1938*Pi)]*u^2)/(35571056640*b^2) - 
      (140663*d^16*K1^2*M^4*Sqrt[143/(1938*Pi)]*u^2)/(53356584960*b^2) - 
      (158437*K0^2*M^4*Sqrt[187/(1482*Pi)]*u^2)/(35571056640*b^2) + 
      (13*d^18*K1^2*M^4*Sqrt[2431/(114*Pi)]*u^2)/(71142113280*b^2) - 
      (3804565781*d^2*K1^2*M^4*u^2)/(213426339840*Sqrt[277134]*b^2*
        Sqrt[Pi]) - (28736823803*d^4*K1^2*M^4*u^2)/(106713169920*b^2*
        Sqrt[277134*Pi]) - (2507744581*d^6*K1^2*M^4*u^2)/
       (106713169920*b^2*Sqrt[277134*Pi]) - (14144556253*d^10*K1^2*M^4*u^2)/
       (53356584960*b^2*Sqrt[277134*Pi]) - 
      (475922597*d^18*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^3)/
       (33614648524800*b^2) - (95199899191*K0*K1*M^4*u^3)/
       (19208370585600*b^2*Sqrt[277134*Pi]) - 
      (7465296221891*d^2*K0*K1*M^4*u^3)/(22409765683200*b^2*
        Sqrt[277134*Pi]) - (39994461614113*d^4*K0*K1*M^4*u^3)/
       (22409765683200*b^2*Sqrt[277134*Pi]) + 
      (52814475326141*d^6*K0*K1*M^4*u^3)/(67229297049600*b^2*
        Sqrt[277134*Pi]) + (3213407944573*d^8*K0*K1*M^4*u^3)/
       (800348774400*b^2*Sqrt[277134*Pi]) - 
      (99866481977137*d^10*K0*K1*M^4*u^3)/(67229297049600*b^2*
        Sqrt[277134*Pi]) - (84503474184781*d^12*K0*K1*M^4*u^3)/
       (67229297049600*b^2*Sqrt[277134*Pi]) + 
      (4153701197311*d^14*K0*K1*M^4*u^3)/(67229297049600*b^2*
        Sqrt[277134*Pi]) + (57245553439*d^16*K0*K1*M^4*u^3)/
       (19208370585600*b^2*Sqrt[277134*Pi]) - 
      (1335133996909*d^4*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^4)/
       (22409765683200*b^2) - (2376098525321*d^12*K0^2*M^4*
        Sqrt[13/(21318*Pi)]*u^4)/(67229297049600*b^2) - 
      (1493666543*d^18*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^4)/
       (268917188198400*b^2) + (39348318047*d^14*K0^2*M^4*Sqrt[17/(16302*Pi)]*
        u^4)/(33614648524800*b^2) - (518067237557*d^12*K1^2*M^4*
        Sqrt[247/(1122*Pi)]*u^4)/(96041852928000*b^2) - 
      (11491636605877*d^2*K0^2*M^4*u^4)/(89639062732800*Sqrt[277134]*b^2*
        Sqrt[Pi]) - (1528870609368212567*d^2*K1^2*M^4*u^4)/
       (4037791580798976000*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (77440482061*K0^2*M^4*u^4)/(38416741171200*b^2*Sqrt[277134*Pi]) + 
      (5259419018767*d^6*K0^2*M^4*u^4)/(16807324262400*b^2*Sqrt[277134*Pi]) + 
      (9265139551387*d^8*K0^2*M^4*u^4)/(6402790195200*b^2*Sqrt[277134*Pi]) - 
      (72077724524947*d^10*K0^2*M^4*u^4)/(134458594099200*b^2*
        Sqrt[277134*Pi]) + (49819157539*d^16*K0^2*M^4*u^4)/
       (38416741171200*b^2*Sqrt[277134*Pi]) - (7194483990635399*K1^2*M^4*u^4)/
       (1153654737371136000*b^2*Sqrt[277134*Pi]) - 
      (3767092115240159347*d^4*K1^2*M^4*u^4)/(2018895790399488000*b^2*
        Sqrt[277134*Pi]) + (338942036649468283*d^6*K1^2*M^4*u^4)/
       (367071961890816000*b^2*Sqrt[277134*Pi]) + 
      (5491209518496319*d^8*K1^2*M^4*u^4)/(1344585940992000*b^2*
        Sqrt[277134*Pi]) - (398511102888467*d^10*K1^2*M^4*u^4)/
       (268917188198400*b^2*Sqrt[277134*Pi]) + 
      (1486773113179*d^14*K1^2*M^4*u^4)/(27819019468800*b^2*
        Sqrt[277134*Pi]) + (37140306091127*d^16*K1^2*M^4*u^4)/
       (8067515645952000*b^2*Sqrt[277134*Pi]) - 
      (72883258913*d^18*K1^2*M^4*u^4)/(252109863936000*b^2*Sqrt[277134*Pi]) - 
      (20265231229171*d^12*K0*K1*M^4*Sqrt[19/(14586*Pi)]*u^5)/
       (336146485248000*b^2) - (221602625989321*K0*K1*M^4*u^5)/
       (39781197840384000*b^2*Sqrt[277134*Pi]) - 
      (666997873845593011*d^2*K0*K1*M^4*u^5)/(2018895790399488000*b^2*
        Sqrt[277134*Pi]) - (804891909246114133*d^4*K0*K1*M^4*u^5)/
       (504723947599872000*b^2*Sqrt[277134*Pi]) + 
      (3261045704420864813*d^6*K0*K1*M^4*u^5)/(4037791580798976000*b^2*
        Sqrt[277134*Pi]) + (51297297698753009*d^8*K0*K1*M^4*u^5)/
       (14790445350912000*b^2*Sqrt[277134*Pi]) - 
      (334968483206393*d^10*K0*K1*M^4*u^5)/(268917188198400*b^2*
        Sqrt[277134*Pi]) + (33691772726099*d^14*K0*K1*M^4*u^5)/
       (806751564595200*b^2*Sqrt[277134*Pi]) + 
      (34951744518497*d^16*K0*K1*M^4*u^5)/(8067515645952000*b^2*
        Sqrt[277134*Pi]) - (1058931361463*d^18*K0*K1*M^4*u^5)/
       (4033757822976000*b^2*Sqrt[277134*Pi]) + 
      (718486985338337*d^8*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^6)/
       (14790445350912000*b^2) + (8521137225413*d^14*K1^2*M^4*
        Sqrt[13/(21318*Pi)]*u^6)/(10756687527936000*b^2) + 
      (62300927103276271*d^6*K0^2*M^4*Sqrt[19/(14586*Pi)]*u^6)/
       (8075583161597952000*b^2) - (61649817569994611*d^4*K1^2*M^4*
        Sqrt[19/(14586*Pi)]*u^6)/(2484794818953216000*b^2) - 
      (300264800012063*d^2*K0^2*M^4*u^6)/(4910661697536000*Sqrt[277134]*b^2*
        Sqrt[Pi]) - (284583650268743897*d^2*K1^2*M^4*u^6)/
       (2808898490990592000*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (1221646144676201*K0^2*M^4*u^6)/(1153654737371136000*b^2*
        Sqrt[277134*Pi]) - (73270779318824741*d^4*K0^2*M^4*u^6)/
       (252361973799936000*b^2*Sqrt[277134*Pi]) - 
      (59362436331343*d^10*K0^2*M^4*u^6)/(268917188198400*b^2*
        Sqrt[277134*Pi]) - (71460790868141*d^12*K0^2*M^4*u^6)/
       (336146485248000*b^2*Sqrt[277134*Pi]) + 
      (487375654289*d^14*K0^2*M^4*u^6)/(70152309964800*b^2*Sqrt[277134*Pi]) + 
      (7215443298293*d^16*K0^2*M^4*u^6)/(8067515645952000*b^2*
        Sqrt[277134*Pi]) - (869563231613*d^18*K0^2*M^4*u^6)/
       (16135031291904000*b^2*Sqrt[277134*Pi]) - 
      (277708624047287*K1^2*M^4*u^6)/(159124791361536000*b^2*
        Sqrt[277134*Pi]) + (315254845626083399*d^6*K1^2*M^4*u^6)/
       (1196382690607104000*b^2*Sqrt[277134*Pi]) + 
      (353773722545031223*d^8*K1^2*M^4*u^6)/(354970688421888000*b^2*
        Sqrt[277134*Pi]) - (220033969397299*d^10*K1^2*M^4*u^6)/
       (597593751552000*b^2*Sqrt[277134*Pi]) - 
      (10620548397458239*d^12*K1^2*M^4*u^6)/(32270062583808000*b^2*
        Sqrt[277134*Pi]) + (11571808804319*d^16*K1^2*M^4*u^6)/
       (8067515645952000*b^2*Sqrt[277134*Pi]) - 
      (5600171587141*d^18*K1^2*M^4*u^6)/(64540125167616000*b^2*
        Sqrt[277134*Pi]) + (477299951671931*d^8*K0*K1*M^4*Sqrt[13/(21318*Pi)]*
        u^7)/(11092834013184000*b^2) + (111267549467*d^16*K0*K1*M^4*
        Sqrt[13/(21318*Pi)]*u^7)/(1613503129190400*b^2) - 
      (14221457*d^18*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^7)/(3414821437440*b^2) + 
      (2436469025059*d^14*K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^7)/
       (8067515645952000*b^2) - (5338294493197513*d^2*K0*K1*M^4*
        Sqrt[19/(14586*Pi)]*u^7)/(1794574035910656000*b^2) - 
      (1097097903108329*d^4*K0*K1*M^4*Sqrt[323/(858*Pi)]*u^7)/
       (1345930526932992000*b^2) - (125667750058621*K0*K1*M^4*u^7)/
       (128183859707904000*b^2*Sqrt[277134*Pi]) + 
      (17853469427767709*d^6*K0*K1*M^4*u^7)/(124239740947660800*b^2*
        Sqrt[277134*Pi]) - (1248217814147*d^10*K0*K1*M^4*u^7)/
       (6196248576000*b^2*Sqrt[277134*Pi]) - 
      (107648373155381*d^12*K0*K1*M^4*u^7)/(576251117568000*b^2*
        Sqrt[277134*Pi]) + (610276751507*d^16*K1^2*M^4*Sqrt[17/(16302*Pi)]*
        u^8)/(64540125167616000*b^2) - (38351827000082467*d^2*K0^2*M^4*u^8)/
       (5873151390253056000*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (40746618154307587*d^2*K1^2*M^4*u^8)/(4213347736485888000*Sqrt[277134]*
        b^2*Sqrt[Pi]) - (1031948126619737*K0^2*M^4*u^8)/
       (9229237898969088000*b^2*Sqrt[277134*Pi]) - 
      (510872575084920383*d^4*K0^2*M^4*u^8)/(16151166323195904000*b^2*
        Sqrt[277134*Pi]) + (1796494899340723*d^6*K0^2*M^4*u^8)/
       (112945219043328000*b^2*Sqrt[277134*Pi]) + 
      (24257476238670541*d^8*K0^2*M^4*u^8)/(354970688421888000*b^2*
        Sqrt[277134*Pi]) - (767727592142699*d^10*K0^2*M^4*u^8)/
       (32270062583808000*b^2*Sqrt[277134*Pi]) - 
      (40928685582739*d^12*K0^2*M^4*u^8)/(1792781254656000*b^2*
        Sqrt[277134*Pi]) + (2890191470503*d^14*K0^2*M^4*u^8)/
       (5378343763968000*b^2*Sqrt[277134*Pi]) + 
      (7770906697937*d^16*K0^2*M^4*u^8)/(64540125167616000*b^2*
        Sqrt[277134*Pi]) - (52239766129*d^18*K0^2*M^4*u^8)/
       (7171125018624000*b^2*Sqrt[277134*Pi]) - 
      (4821240691859677*K1^2*M^4*u^8)/(27687713696907264000*b^2*
        Sqrt[277134*Pi]) - (1031034430156860671*d^4*K1^2*M^4*u^8)/
       (24226749484793856000*b^2*Sqrt[277134*Pi]) + 
      (3469383555427147*d^6*K1^2*M^4*u^8)/(134593052693299200*b^2*
        Sqrt[277134*Pi]) + (31206419067893969*d^8*K1^2*M^4*u^8)/
       (354970688421888000*b^2*Sqrt[277134*Pi]) - 
      (105121714292281*d^10*K1^2*M^4*u^8)/(3227006258380800*b^2*
        Sqrt[277134*Pi]) - (119078447761321*d^12*K1^2*M^4*u^8)/
       (4033757822976000*b^2*Sqrt[277134*Pi]) + 
      (26551878971*d^14*K1^2*M^4*u^8)/(40337578229760*b^2*Sqrt[277134*Pi]) - 
      (11647967957*d^18*K1^2*M^4*u^8)/(1195187503104000*b^2*
        Sqrt[277134*Pi]) - (10412040228763*d^12*K0*K1*M^4*Sqrt[11/(25194*Pi)]*
        u^9)/(9681018775142400*b^2) - (27698104611997*K0*K1*M^4*u^9)/
       (432620526514176000*b^2*Sqrt[277134*Pi]) - 
      (9637620739237*d^2*K0*K1*M^4*u^9)/(2661585518592000*b^2*
        Sqrt[277134*Pi]) - (269896738941992209*d^4*K0*K1*M^4*u^9)/
       (16151166323195904000*b^2*Sqrt[277134*Pi]) + 
      (448248961595024923*d^6*K0*K1*M^4*u^9)/(48453498969587712000*b^2*
        Sqrt[277134*Pi]) + (6252931761057703*d^8*K0*K1*M^4*u^9)/
       (177485344210944000*b^2*Sqrt[277134*Pi]) - 
      (173400060344639*d^10*K0*K1*M^4*u^9)/(13830026821632000*b^2*
        Sqrt[277134*Pi]) + (417455694703*d^14*K0*K1*M^4*u^9)/
       (1936203755028480*b^2*Sqrt[277134*Pi]) + 
      (3445360211129*d^16*K0*K1*M^4*u^9)/(48405093875712000*b^2*
        Sqrt[277134*Pi]) - (839559592111*d^18*K0*K1*M^4*u^9)/
       (193620375502848000*b^2*Sqrt[277134*Pi]) + 
      (2508215893*d^14*K0^2*M^4*Sqrt[11/(25194*Pi)]*u^10)/
       (1936203755028480*b^2) - (58248855317*d^10*K1^2*M^4*
        Sqrt[11/(25194*Pi)]*u^10)/(512223215616000*b^2) - 
      (4397586661724685875235733*d^18*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^10)/
       (8649166112958124582030540800000*b^2) + 
      (4803885697867*d^8*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^10)/
       (17748534421094400*b^2) + (1226929298183188712844041*d^18*K1^2*M^4*
        Sqrt[13/(21318*Pi)]*u^10)/(4324583056479062291015270400000*b^2) - 
      (1540890629*d^12*K1^2*M^4*Sqrt[19/(14586*Pi)]*u^10)/
       (24202546937856*b^2) + (2338709279*d^16*K0^2*M^4*Sqrt[143/(1938*Pi)]*
        u^10)/(48405093875712000*b^2) - (53062768902856487*d^2*K0^2*M^4*u^10)/
       (193813995878350848000*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (238175958604084843*d^2*K1^2*M^4*u^10)/(581441987635052544000*
        Sqrt[277134]*b^2*Sqrt[Pi]) - (30281578147663*K0^2*M^4*u^10)/
       (6921928424226816000*b^2*Sqrt[277134*Pi]) - 
      (34740590166730753*d^4*K0^2*M^4*u^10)/(24226749484793856000*b^2*
        Sqrt[277134*Pi]) + (102422847400859*d^6*K0^2*M^4*u^10)/
       (149087689137192960*b^2*Sqrt[277134*Pi]) + 
      (68091338176223*d^8*K0^2*M^4*u^10)/(22185668026368000*b^2*
        Sqrt[277134*Pi]) - (100822991346349*d^10*K0^2*M^4*u^10)/
       (96810187751424000*b^2*Sqrt[277134*Pi]) - 
      (24766644222379*d^12*K0^2*M^4*u^10)/(24202546937856000*b^2*
        Sqrt[277134*Pi]) + (53499562531477170943118929*d^18*K0^2*M^4*u^10)/
       (8649166112958124582030540800000*b^2*Sqrt[277134*Pi]) - 
      (159843889452173*K1^2*M^4*u^10)/(20765785272680448000*b^2*
        Sqrt[277134*Pi]) - (1316632053776503*d^4*K1^2*M^4*u^10)/
       (790002700591104000*b^2*Sqrt[277134*Pi]) + 
      (145641419834149507*d^6*K1^2*M^4*u^10)/(145360496908763136000*b^2*
        Sqrt[277134*Pi]) + (2323455436307*d^14*K1^2*M^4*u^10)/
       (145215281627136000*b^2*Sqrt[277134*Pi]) + 
      (1228707910601*d^16*K1^2*M^4*u^10)/(145215281627136000*b^2*
        Sqrt[277134*Pi]) - (18203795750685203433019733*d^18*K1^2*M^4*u^10)/
       (4324583056479062291015270400000*b^2*Sqrt[277134*Pi]) - 
      (5635631*d^18*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^11)/
       (414900804648960*b^2) - (35575494937*K0*K1*M^4*Sqrt[17/(16302*Pi)]*
        u^11)/(324465394885632000*b^2) + (124783517*d^14*K0*K1*M^4*
        Sqrt[17/(16302*Pi)]*u^11)/(648282507264000*b^2) - 
      (20267534987*d^2*K0*K1*M^4*Sqrt[19/(14586*Pi)]*u^11)/
       (3852650328883200*b^2) - (173938891018523*d^4*K0*K1*M^4*u^11)/
       (370817594155008000*b^2*Sqrt[277134*Pi]) + 
      (310048472766367*d^6*K0*K1*M^4*u^11)/(1297861579542528000*b^2*
        Sqrt[277134*Pi]) + (1062752462599*d^8*K0*K1*M^4*u^11)/
       (1056460382208000*b^2*Sqrt[277134*Pi]) - 
      (138940395151*d^10*K0*K1*M^4*u^11)/(417285292032000*b^2*
        Sqrt[277134*Pi]) - (2099118678659*d^12*K0*K1*M^4*u^11)/
       (6050636734464000*b^2*Sqrt[277134*Pi]) + 
      (51369022483*d^16*K0*K1*M^4*u^11)/(18151910203392000*b^2*
        Sqrt[277134*Pi]) + (49546237669*d^8*K1^2*M^4*Sqrt[17/(16302*Pi)]*
        u^12)/(13311400815820800*b^2) + (44533603*d^16*K1^2*M^4*
        Sqrt[17/(16302*Pi)]*u^12)/(3025318367232000*b^2) - 
      (53377063*d^10*K0^2*M^4*Sqrt[221/(1254*Pi)]*u^12)/
       (672292970496000*b^2) - (5266157768173*d^2*K0^2*M^4*u^12)/
       (1297861579542528000*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (13268048197057*d^2*K1^2*M^4*u^12)/(1730482106056704000*Sqrt[277134]*
        b^2*Sqrt[Pi]) - (2817730397*K0^2*M^4*u^12)/(32446539488563200*b^2*
        Sqrt[277134*Pi]) - (1166939141399*d^4*K0^2*M^4*u^12)/
       (40558174360704000*b^2*Sqrt[277134*Pi]) + 
      (30984314439653*d^6*K0^2*M^4*u^12)/(2595723159085056000*b^2*
        Sqrt[277134*Pi]) + (2697257341*d^8*K0^2*M^4*u^12)/
       (45649522688000*b^2*Sqrt[277134*Pi]) - (585839351*d^12*K0^2*M^4*u^12)/
       (28012207104000*b^2*Sqrt[277134*Pi]) + (2804195257*d^14*K0^2*M^4*u^12)/
       (18151910203392000*b^2*Sqrt[277134*Pi]) + 
      (1930391819*d^16*K0^2*M^4*u^12)/(9075955101696000*b^2*
        Sqrt[277134*Pi]) - (245895197*d^18*K0^2*M^4*u^12)/
       (18151910203392000*b^2*Sqrt[277134*Pi]) - (11441135653*K1^2*M^4*u^12)/
       (103828926363402240*b^2*Sqrt[277134*Pi]) - 
      (3020041217393*d^4*K1^2*M^4*u^12)/(112857528655872000*b^2*
        Sqrt[277134*Pi]) + (33860809589443*d^6*K1^2*M^4*u^12)/
       (2595723159085056000*b^2*Sqrt[277134*Pi]) - 
      (34477925737*d^10*K1^2*M^4*u^12)/(1815191020339200*b^2*
        Sqrt[277134*Pi]) - (84318348211*d^12*K1^2*M^4*u^12)/
       (3630382040678400*b^2*Sqrt[277134*Pi]) + 
      (408215999*d^14*K1^2*M^4*u^12)/(2016878911488000*b^2*Sqrt[277134*Pi]) - 
      (579400343*d^18*K1^2*M^4*u^12)/(36303820406784000*b^2*
        Sqrt[277134*Pi]) - (28952772707*K0*K1*M^4*u^13)/
       (1297861579542528000*b^2*Sqrt[277134*Pi]) - 
      (32544452489*d^2*K0*K1*M^4*u^13)/(32446539488563200*b^2*
        Sqrt[277134*Pi]) - (23909438921*d^4*K0*K1*M^4*u^13)/
       (5233312820736000*b^2*Sqrt[277134*Pi]) + 
      (4453801199*d^6*K0*K1*M^4*u^13)/(3379847863392000*b^2*
        Sqrt[277134*Pi]) + (185181134119*d^8*K0*K1*M^4*u^13)/
       (16639251019776000*b^2*Sqrt[277134*Pi]) - 
      (585354881*d^10*K0*K1*M^4*u^13)/(226898877542400*b^2*Sqrt[277134*Pi]) - 
      (20064767*d^12*K0*K1*M^4*u^13)/(4537977550848*b^2*Sqrt[277134*Pi]) + 
      (47770319*d^14*K0*K1*M^4*u^13)/(567247193856000*b^2*Sqrt[277134*Pi]) + 
      (624323303*d^16*K0*K1*M^4*u^13)/(9075955101696000*b^2*
        Sqrt[277134*Pi]) - (123623*d^18*K0*K1*M^4*u^13)/
       (27011771136000*b^2*Sqrt[277134*Pi]) - 
      (15864169*d^12*K0^2*M^4*Sqrt[17/(16302*Pi)]*u^14)/
       (1815191020339200*b^2) - (551387*d^18*K0^2*M^4*Sqrt[17/(16302*Pi)]*
        u^14)/(18151910203392000*b^2) - (827689351*d^4*K1^2*M^4*
        Sqrt[19/(14586*Pi)]*u^14)/(117987416322048000*b^2) - 
      (7710440107*d^2*K0^2*M^4*u^14)/(370817594155008000*Sqrt[277134]*b^2*
        Sqrt[Pi]) - (29345722691*d^2*K1^2*M^4*u^14)/(1297861579542528000*
        Sqrt[277134]*b^2*Sqrt[Pi]) - (1682299*K0^2*M^4*u^14)/
       (3220500197376000*b^2*Sqrt[277134*Pi]) - 
      (147329677141*d^4*K0^2*M^4*u^14)/(1297861579542528000*b^2*
        Sqrt[277134*Pi]) - (471538031*d^6*K0^2*M^4*u^14)/
       (64893078977126400*b^2*Sqrt[277134*Pi]) + 
      (342603949*d^8*K0^2*M^4*u^14)/(1008439455744000*b^2*Sqrt[277134*Pi]) - 
      (648944729*d^10*K0^2*M^4*u^14)/(9075955101696000*b^2*Sqrt[277134*Pi]) + 
      (4879813*d^14*K0^2*M^4*u^14)/(252109863936000*b^2*Sqrt[277134*Pi]) + 
      (5443667*d^16*K0^2*M^4*u^14)/(1512659183616000*b^2*Sqrt[277134*Pi]) - 
      (139393927*K1^2*M^4*u^14)/(259572315908505600*b^2*Sqrt[277134*Pi]) - 
      (1785571657*d^6*K1^2*M^4*u^14)/(72103421085696000*b^2*
        Sqrt[277134*Pi]) + (462270691*d^8*K1^2*M^4*u^14)/
       (1147534553088000*b^2*Sqrt[277134*Pi]) - 
      (257917073*d^10*K1^2*M^4*u^14)/(4537977550848000*b^2*Sqrt[277134*Pi]) - 
      (1677565471*d^12*K1^2*M^4*u^14)/(9075955101696000*b^2*
        Sqrt[277134*Pi]) + (9479263*d^14*K1^2*M^4*u^14)/
       (648282507264000*b^2*Sqrt[277134*Pi]) + (2885299*d^16*K1^2*M^4*u^14)/
       (504219727872000*b^2*Sqrt[277134*Pi]) - (315613*d^18*K1^2*M^4*u^14)/
       (1008439455744000*b^2*Sqrt[277134*Pi]) + 
      (27103*d^18*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^15)/(756329591808000*b^2) - 
      (3553427*d^4*K0*K1*M^4*Sqrt[19/(14586*Pi)]*u^15)/
       (1744437606912000*b^2) - (519977*K0*K1*M^4*u^15)/
       (15450733089792000*b^2*Sqrt[277134*Pi]) - 
      (80201477*d^2*K0*K1*M^4*u^15)/(21631026325708800*b^2*Sqrt[277134*Pi]) - 
      (5303000303*d^6*K0*K1*M^4*u^15)/(162232697442816000*b^2*
        Sqrt[277134*Pi]) + (776332709*d^8*K0*K1*M^4*u^15)/
       (6239719132416000*b^2*Sqrt[277134*Pi]) + 
      (14887531*d^10*K0*K1*M^4*u^15)/(567247193856000*b^2*Sqrt[277134*Pi]) - 
      (3602563*d^12*K0*K1*M^4*u^15)/(49325842944000*b^2*Sqrt[277134*Pi]) - 
      (362567*d^14*K0*K1*M^4*u^15)/(45379775508480*b^2*Sqrt[277134*Pi]) + 
      (11410103*d^16*K0*K1*M^4*u^15)/(2268988775424000*b^2*Sqrt[277134*Pi]) + 
      (4433111*d^10*K1^2*M^4*Sqrt[11/(25194*Pi)]*u^16)/
       (13613932652544000*b^2) - (7045781*d^4*K0^2*M^4*Sqrt[17/(16302*Pi)]*
        u^16)/(108155131628544000*b^2) + (984326221*d^8*K1^2*M^4*
        Sqrt[19/(14586*Pi)]*u^16)/(3706393164655104000*b^2) + 
      (1474637*d^2*K0^2*M^4*u^16)/(37081759415500800*Sqrt[277134]*b^2*
        Sqrt[Pi]) + (1488353*d^2*K1^2*M^4*u^16)/(24183756140544000*
        Sqrt[277134]*b^2*Sqrt[Pi]) + (12589*K0^2*M^4*u^16)/
       (3310871376384000*b^2*Sqrt[277134*Pi]) - (192762737*d^6*K0^2*M^4*u^16)/
       (64893078977126400*b^2*Sqrt[277134*Pi]) + (3523609*d^8*K0^2*M^4*u^16)/
       (1663925101977600*b^2*Sqrt[277134*Pi]) + (20931739*d^10*K0^2*M^4*u^16)/
       (4537977550848000*b^2*Sqrt[277134*Pi]) + (1096321*d^12*K0^2*M^4*u^16)/
       (2268988775424000*b^2*Sqrt[277134*Pi]) - (168527*d^14*K0^2*M^4*u^16)/
       (78240992256000*b^2*Sqrt[277134*Pi]) - (2172427*d^16*K0^2*M^4*u^16)/
       (2268988775424000*b^2*Sqrt[277134*Pi]) - (122779*d^18*K0^2*M^4*u^16)/
       (1815191020339200*b^2*Sqrt[277134*Pi]) + (9377*K1^2*M^4*u^16)/
       (2242848351744000*b^2*Sqrt[277134*Pi]) - (299554523*d^4*K1^2*M^4*u^16)/
       (324465394885632000*b^2*Sqrt[277134*Pi]) - 
      (2454755099*d^6*K1^2*M^4*u^16)/(973396184656896000*b^2*
        Sqrt[277134*Pi]) - (23369815739*d^8*K1^2*M^4*u^16)/
       (7412786329310208000*b^2*Sqrt[277134*Pi]) + 
      (3403903*d^12*K1^2*M^4*u^16)/(6806966326272000*b^2*Sqrt[277134*Pi]) - 
      (11548109*d^14*K1^2*M^4*u^16)/(6806966326272000*b^2*Sqrt[277134*Pi]) - 
      (380143*d^16*K1^2*M^4*u^16)/(453797755084800*b^2*Sqrt[277134*Pi]) - 
      (20753*d^18*K1^2*M^4*u^16)/(336146485248000*b^2*Sqrt[277134*Pi]) - 
      (3889*d^8*K0*K1*M^4*Sqrt[13/(21318*Pi)]*u^17)/(111423555936000*b^2) + 
      (1601*d^2*K0*K1*M^4*Sqrt[17/(16302*Pi)]*u^17)/(620788383072000*b^2) - 
      (56851*d^10*K0*K1*M^4*Sqrt[19/(14586*Pi)]*u^17)/
       (3008436010272000*b^2) + (13159*K0*K1*M^4*u^17)/
       (17382074726016000*b^2*Sqrt[277134*Pi]) + (3246203*d^4*K0*K1*M^4*u^17)/
       (8691037363008000*b^2*Sqrt[277134*Pi]) + (879509*d^6*K0*K1*M^4*u^17)/
       (965670818112000*b^2*Sqrt[277134*Pi]) - (9593*d^10*K0*K1*M^4*u^17)/
       (5545504166400*b^2*Sqrt[277134*Pi]) + (1747*d^12*K0*K1*M^4*u^17)/
       (60776485056000*b^2*Sqrt[277134*Pi]) + (2257*d^14*K0*K1*M^4*u^17)/
       (2431059402240*b^2*Sqrt[277134*Pi]) + (29723*d^16*K0*K1*M^4*u^17)/
       (121552970112000*b^2*Sqrt[277134*Pi]) + (7*d^18*K0*K1*M^4*u^17)/
       (578823667200*b^2*Sqrt[277134*Pi]) - 
      (47*d^4*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^18)/(121552970112000*b^2) + 
      (47*d^8*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^18)/(121552970112000*b^2) + 
      (47*d^12*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^18)/(121552970112000*b^2) - 
      (47*d^16*K0^2*M^4*Sqrt[13/(21318*Pi)]*u^18)/(121552970112000*b^2) - 
      (47*d^4*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^18)/(121552970112000*b^2) + 
      (47*d^8*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^18)/(121552970112000*b^2) + 
      (47*d^12*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^18)/(121552970112000*b^2) - 
      (47*d^16*K1^2*M^4*Sqrt[13/(21318*Pi)]*u^18)/(121552970112000*b^2) - 
      (47*d^6*K0^2*M^4*Sqrt[143/(1938*Pi)]*u^18)/(486211880448000*b^2) + 
      (47*d^10*K0^2*M^4*Sqrt[143/(1938*Pi)]*u^18)/(243105940224000*b^2) - 
      (47*d^14*K0^2*M^4*Sqrt[143/(1938*Pi)]*u^18)/(486211880448000*b^2) - 
      (47*d^6*K1^2*M^4*Sqrt[143/(1938*Pi)]*u^18)/(486211880448000*b^2) + 
      (47*d^10*K1^2*M^4*Sqrt[143/(1938*Pi)]*u^18)/(243105940224000*b^2) - 
      (47*d^14*K1^2*M^4*Sqrt[143/(1938*Pi)]*u^18)/(486211880448000*b^2) - 
      (47*d^2*K0^2*M^4*u^18)/(162070626816000*Sqrt[277134]*b^2*Sqrt[Pi]) - 
      (47*d^2*K1^2*M^4*u^18)/(162070626816000*Sqrt[277134]*b^2*Sqrt[Pi]) + 
      (47*d^6*K0^2*M^4*u^18)/(162070626816000*b^2*Sqrt[277134*Pi]) + 
      (47*d^14*K0^2*M^4*u^18)/(162070626816000*b^2*Sqrt[277134*Pi]) - 
      (47*d^18*K0^2*M^4*u^18)/(162070626816000*b^2*Sqrt[277134*Pi]) + 
      (47*d^6*K1^2*M^4*u^18)/(162070626816000*b^2*Sqrt[277134*Pi]) + 
      (47*d^14*K1^2*M^4*u^18)/(162070626816000*b^2*Sqrt[277134*Pi]) - 
      (47*d^18*K1^2*M^4*u^18)/(162070626816000*b^2*Sqrt[277134*Pi]))/Pi}, 8, 
   15, 1], SeriesData[p, 0, 
   {(-1/11776*(K1^2*M^5*Sqrt[(13*Pi)/21318]*u^3)/b^3 - 
      (149*d^2*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^3)/(41216*b^3) + 
      (1469*d^6*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^3)/(103040*b^3) + 
      (K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(329728*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(23552*b^3) + 
      (111*d^4*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(329728*b^3) - 
      (99*d^8*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(235520*b^3) + 
      (297*d^10*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(824320*b^3) + 
      (33*d^12*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(329728*b^3) - 
      (271*d^4*K1^2*M^5*Sqrt[(39*Pi)/7106]*u^3)/(82432*b^3) + 
      (481*d^8*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(412160*b^3) - 
      (13*d^10*K1^2*M^5*Sqrt[(429*Pi)/646]*u^3)/(41216*b^3) - 
      (39*d^12*K1^2*M^5*Sqrt[(429*Pi)/646]*u^3)/(412160*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(627*Pi)/442]*u^3)/(412160*b^3) - 
      (526873*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(692428800*b^3) - 
      (61860583*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(692428800*b^3) + 
      (7373519*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(57702400*b^3) - 
      (1022767*d^2*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/(346214400*b^3) + 
      (2465033*d^8*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/(230809600*b^3) - 
      (120661*d^12*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/(46161920*b^3) - 
      (328439*d^10*K0*K1*M^5*Sqrt[(33*Pi)/8398]*u^4)/(115404800*b^3) - 
      (249673*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(1384857600*b^3) - 
      (112843*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(18464768*b^3) + 
      (1644259*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(41545728000*b^3) + 
      (2293373*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(2967552000*b^3) - 
      (117195851*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(41545728000*b^3) - 
      (2842997*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(692428800*b^3) + 
      (28930003*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(2769715200*b^3) - 
      (2714377*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(923238400*b^3) + 
      (1128213*d^6*K0^2*M^5*Sqrt[(3*Pi)/92378]*u^5)/(115404800*b^3) - 
      (2466053*d^4*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^5)/(1384857600*b^3) - 
      (398249*d^2*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^5)/(692428800*b^3) - 
      (148151*d^10*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^5)/(1384857600*b^3) - 
      (145319*d^10*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^5)/(230809600*b^3) + 
      (54787*d^8*K0^2*M^5*Sqrt[(209*Pi)/1326]*u^5)/(461619200*b^3) - 
      (1804991*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(41545728000*b^3) - 
      (2051377*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(2967552000*b^3) + 
      (38335399*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(41545728000*b^3) + 
      (65993*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(692428800*b^3) - 
      (34783*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(56524800*b^3) + 
      (64027*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(65945600*b^3) - 
      (28087*d^12*K0*K1*M^5*Sqrt[(3*Pi)/92378]*u^6)/(131891200*b^3) - 
      (13167871*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^7)/(20772864000*b^3) + 
      (52811461*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^7)/(41545728000*b^3) + 
      (4627*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^7)/(4710400*b^3) + 
      (283967*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^7)/(923238400*b^3) + 
      (101221633*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(41545728000*b^3) - 
      (196003*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(27697152*b^3) - 
      (1528031*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(923238400*b^3) + 
      (1583149*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(461619200*b^3) + 
      (562099*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(923238400*b^3) - 
      (842481*d^8*K0^2*M^5*Sqrt[(3*Pi)/92378]*u^7)/(923238400*b^3) - 
      (149059*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^7)/(41545728000*b^3) + 
      (587221*d^2*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^7)/(2967552000*b^3) + 
      (90539*d^10*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^7)/(1384857600*b^3) + 
      (196139*K1^2*M^5*Sqrt[(17*Pi)/16302]*u^7)/(41545728000*b^3) + 
      (4019*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/(519321600*b^3) + 
      (2861*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/(4636800*b^3) - 
      (245681*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/(86553600*b^3) + 
      (5011*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/(2472960*b^3) - 
      (907*d^8*K0*K1*M^5*Sqrt[(3*Pi)/92378]*u^8)/(1177600*b^3) + 
      (1383*d^12*K0*K1*M^5*Sqrt[(3*Pi)/92378]*u^8)/(8243200*b^3) + 
      (54521*d^4*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^8)/(519321600*b^3) - 
      (23071*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(3462144000*b^3) + 
      (6361*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(1731072000*b^3) + 
      (1357039*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(3462144000*b^3) - 
      (60569*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(173107200*b^3) + 
      (96797*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(346214400*b^3) + 
      (3422857*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(15579648000*b^3) + 
      (5894363*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(31159296000*b^3) - 
      (95129*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(173107200*b^3) - 
      (221857*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(692428800*b^3) + 
      (75059*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(207728640*b^3) + 
      (60649*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(692428800*b^3) + 
      (34423*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^9)/(31159296000*b^3) + 
      (3697*d^12*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^9)/(692428800*b^3) - 
      (14143*d^8*K0^2*M^5*Sqrt[(19*Pi)/14586]*u^9)/(692428800*b^3) + 
      (6913*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/(7789824000*b^3) + 
      (8509*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/(169344000*b^3) - 
      (1073*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/(5193216*b^3) + 
      (1103*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/(7418880*b^3) + 
      (71*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/(2119680*b^3) - 
      (131*d^8*K0*K1*M^5*Sqrt[(13*Pi)/21318]*u^10)/(10598400*b^3) + 
      (54937*d^4*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^10)/(7789824000*b^3) + 
      (607*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(185472000*b^3) + 
      (4973*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(370944000*b^3) - 
      (347*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(18547200*b^3) - 
      (6449*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(519321600*b^3) + 
      (10061*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(23369472000*b^3) + 
      (65449*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(11684736000*b^3) - 
      (313*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(16934400*b^3) - 
      (21491*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(1557964800*b^3) + 
      (10823*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(778982400*b^3) + 
      (1409*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(519321600*b^3) - 
      (K0^2*M^5*Sqrt[(11*Pi)/25194]*u^11)/(52992000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^11)/(4515840*b^3) + 
      (17327*d^4*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^11)/(23369472000*b^3) + 
      (167*d^10*K0^2*M^5*Sqrt[(19*Pi)/14586]*u^11)/(259660800*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(38949120*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(846720*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(338688*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(370944*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(309120*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(1854720*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(17*Pi)/16302]*u^12)/(3245760*b^3) + 
      (K0^2*M^5*Sqrt[Pi/277134]*u^13)/(584236800*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(64915200*b^3) + 
      (K1^2*M^5*Sqrt[Pi/277134]*u^13)/(584236800*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(64915200*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(116847360*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(48686400*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(194745600*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(97372800*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(116847360*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(48686400*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(194745600*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(97372800*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(17*Pi)/16302]*u^13)/(292118400*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(17*Pi)/16302]*u^13)/(292118400*b^3))/Pi, 0, 
    (-1/11776*(K1*M^5*Sqrt[(39*Pi)/7106]*u)/(b^3*E^u) - 
      (149*d^2*K1*M^5*Sqrt[(39*Pi)/7106]*u)/(41216*b^3*E^u) - 
      (813*d^4*K1*M^5*Sqrt[(39*Pi)/7106]*u)/(82432*b^3*E^u) + 
      (1469*d^6*K1*M^5*Sqrt[(39*Pi)/7106]*u)/(103040*b^3*E^u) + 
      (481*d^8*K1*M^5*Sqrt[(429*Pi)/646]*u)/(412160*b^3*E^u) - 
      (39*d^10*K1*M^5*Sqrt[(429*Pi)/646]*u)/(41216*b^3*E^u) - 
      (117*d^12*K1*M^5*Sqrt[(429*Pi)/646]*u)/(412160*b^3*E^u) - 
      (81*K0*M^5*Sqrt[(3*Pi)/92378]*u^2)/(164864*b^3*E^u) - 
      (9459*d^4*K0*M^5*Sqrt[(3*Pi)/92378]*u^2)/(164864*b^3*E^u) + 
      (17007*d^6*K0*M^5*Sqrt[(3*Pi)/92378]*u^2)/(206080*b^3*E^u) - 
      (157*d^2*K0*M^5*Sqrt[(33*Pi)/8398]*u^2)/(82432*b^3*E^u) + 
      (5623*d^8*K0*M^5*Sqrt[(33*Pi)/8398]*u^2)/(824320*b^3*E^u) - 
      (453*d^10*K0*M^5*Sqrt[(33*Pi)/8398]*u^2)/(82432*b^3*E^u) - 
      (1371*d^12*K0*M^5*Sqrt[(33*Pi)/8398]*u^2)/(824320*b^3*E^u) - 
      (K1*M^5*Sqrt[(39*Pi)/7106]*u^2)/(11776*b^3*E^u) - 
      (149*d^2*K1*M^5*Sqrt[(39*Pi)/7106]*u^2)/(41216*b^3*E^u) - 
      (813*d^4*K1*M^5*Sqrt[(39*Pi)/7106]*u^2)/(82432*b^3*E^u) + 
      (1469*d^6*K1*M^5*Sqrt[(39*Pi)/7106]*u^2)/(103040*b^3*E^u) + 
      (481*d^8*K1*M^5*Sqrt[(429*Pi)/646]*u^2)/(412160*b^3*E^u) - 
      (39*d^10*K1*M^5*Sqrt[(429*Pi)/646]*u^2)/(41216*b^3*E^u) - 
      (117*d^12*K1*M^5*Sqrt[(429*Pi)/646]*u^2)/(412160*b^3*E^u) - 
      (584863*K1*M^5*Sqrt[Pi/277134]*u^3)/(346214400*b^3*E^u) - 
      (12730217*d^2*K1*M^5*Sqrt[Pi/277134]*u^3)/(173107200*b^3*E^u) - 
      (72531373*d^4*K1*M^5*Sqrt[Pi/277134]*u^3)/(346214400*b^3*E^u) + 
      (1661743*d^6*K1*M^5*Sqrt[Pi/277134]*u^3)/(5770240*b^3*E^u) - 
      (4135*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(5935104*b^3) + 
      (375833*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(5935104*b^3) + 
      (2860679*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(29675520*b^3) - 
      (81*K0*M^5*Sqrt[(3*Pi)/92378]*u^3)/(164864*b^3*E^u) - 
      (9459*d^4*K0*M^5*Sqrt[(3*Pi)/92378]*u^3)/(164864*b^3*E^u) + 
      (17007*d^6*K0*M^5*Sqrt[(3*Pi)/92378]*u^3)/(206080*b^3*E^u) - 
      (133063*d^4*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(16957440*b^3) + 
      (1184171*d^6*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(118702080*b^3) + 
      (1352417*d^8*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(118702080*b^3) - 
      (938443*d^10*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(118702080*b^3) - 
      (348139*d^12*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(118702080*b^3) - 
      (1111*d^14*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(118702080*b^3) - 
      (6241*d^2*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^3)/(5935104*b^3) - 
      (157*d^2*K0*M^5*Sqrt[(33*Pi)/8398]*u^3)/(82432*b^3*E^u) + 
      (5623*d^8*K0*M^5*Sqrt[(33*Pi)/8398]*u^3)/(824320*b^3*E^u) - 
      (453*d^10*K0*M^5*Sqrt[(33*Pi)/8398]*u^3)/(82432*b^3*E^u) - 
      (1371*d^12*K0*M^5*Sqrt[(33*Pi)/8398]*u^3)/(824320*b^3*E^u) - 
      (11499*d^2*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(13189120*b^3) + 
      (168687*d^8*K1*M^5*Sqrt[(39*Pi)/7106]*u^3)/(23080960*b^3*E^u) - 
      (49373*d^10*K1*M^5*Sqrt[(51*Pi)/5434]*u^3)/(11540480*b^3*E^u) - 
      (179*K0^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(39567360*b^3) + 
      (1103*d^10*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(5935104*b^3) + 
      (5507*d^12*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(9891840*b^3) - 
      (151*d^14*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(9891840*b^3) - 
      (7321*d^12*K1*M^5*Sqrt[(221*Pi)/1254]*u^3)/(23080960*b^3*E^u) - 
      (29959*d^8*K1^2*M^5*Sqrt[(247*Pi)/1122]*u^3)/(29675520*b^3) - 
      (581293*K0*M^5*Sqrt[Pi/277134]*u^4)/(692428800*b^3*E^u) + 
      (1468417*d^6*K0*M^5*Sqrt[Pi/277134]*u^4)/(11540480*b^3*E^u) - 
      (1245863*d^12*K0*M^5*Sqrt[Pi/277134]*u^4)/(46161920*b^3*E^u) - 
      (93463*K1*M^5*Sqrt[Pi/277134]*u^4)/(346214400*b^3*E^u) - 
      (22135573*d^4*K1*M^5*Sqrt[Pi/277134]*u^4)/(346214400*b^3*E^u) - 
      (489437959*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(149564620800*b^3) - 
      (19200507331*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(149564620800*b^3) - 
      (42204876811*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(149564620800*b^3) + 
      (26521941683*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(49854873600*b^3) + 
      (1631657*d^8*K0*M^5*Sqrt[(3*Pi)/92378]*u^4)/(46161920*b^3*E^u) - 
      (683003*d^10*K0*M^5*Sqrt[(3*Pi)/92378]*u^4)/(23080960*b^3*E^u) + 
      (117357*d^6*K1*M^5*Sqrt[(3*Pi)/92378]*u^4)/(5770240*b^3*E^u) - 
      (238741*d^10*K1*M^5*Sqrt[(3*Pi)/92378]*u^4)/(11540480*b^3*E^u) - 
      (248947*d^2*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/(173107200*b^3*E^u) - 
      (139803743*d^12*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/(29912924160*b^3) - 
      (40384471*d^14*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/(149564620800*b^3) - 
      (886379*d^2*K0*M^5*Sqrt[(13*Pi)/21318]*u^4)/(346214400*b^3*E^u) + 
      (38257*d^8*K1*M^5*Sqrt[(13*Pi)/21318]*u^4)/(4616192*b^3*E^u) - 
      (3396719*d^4*K0*M^5*Sqrt[(17*Pi)/16302]*u^4)/(692428800*b^3*E^u) + 
      (223125937*d^8*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^4)/(16618291200*b^3) - 
      (228191881*d^10*K0*K1*M^5*Sqrt[(209*Pi)/1326]*u^4)/(149564620800*b^3) - 
      (557*d^12*K1*M^5*Sqrt[(221*Pi)/1254]*u^4)/(4616192*b^3*E^u) - 
      (90733*K0*M^5*Sqrt[Pi/277134]*u^5)/(692428800*b^3*E^u) - 
      (1878047*d^2*K0*M^5*Sqrt[Pi/277134]*u^5)/(346214400*b^3*E^u) - 
      (11393023*d^4*K0*M^5*Sqrt[Pi/277134]*u^5)/(692428800*b^3*E^u) + 
      (1232123*d^8*K0*M^5*Sqrt[Pi/277134]*u^5)/(46161920*b^3*E^u) - 
      (377857*d^10*K0*M^5*Sqrt[Pi/277134]*u^5)/(23080960*b^3*E^u) - 
      (302408599*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(299129241600*b^3) - 
      (12469869571*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(299129241600*b^3) - 
      (31187905531*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(299129241600*b^3) + 
      (16804966163*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(99709747200*b^3) - 
      (1634257381*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(59825848320*b^3) - 
      (268363421*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(299129241600*b^3) - 
      (52981*K1*M^5*Sqrt[Pi/277134]*u^5)/(221577216*b^3*E^u) - 
      (23513747*d^2*K1*M^5*Sqrt[Pi/277134]*u^5)/(2769715200*b^3*E^u) - 
      (104756551*d^4*K1*M^5*Sqrt[Pi/277134]*u^5)/(5539430400*b^3*E^u) + 
      (40307503*d^6*K1*M^5*Sqrt[Pi/277134]*u^5)/(1384857600*b^3*E^u) + 
      (143517973*d^8*K1*M^5*Sqrt[Pi/277134]*u^5)/(5539430400*b^3*E^u) - 
      (54307579*d^10*K1*M^5*Sqrt[Pi/277134]*u^5)/(2769715200*b^3*E^u) - 
      (1131452587*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(358955089920*b^3) - 
      (3365566552759*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(8973877248000*b^3) + 
      (75252590971*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(142442496000*b^3) + 
      (212089726523*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(427327488000*b^3) - 
      (1150908942791*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(2991292416000*b^3) - 
      (370893234319*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(2991292416000*b^3) - 
      (7327398163*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(2991292416000*b^3) - 
      (4827*d^12*K0*M^5*Sqrt[(3*Pi)/92378]*u^5)/(2007040*b^3*E^u) - 
      (4780473*d^12*K1*M^5*Sqrt[(3*Pi)/92378]*u^5)/(1846476800*b^3*E^u) - 
      (3039317419*d^10*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^5)/(299129241600*b^3) - 
      (110323263173*d^2*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^5)/
       (8973877248000*b^3) + (12833*d^6*K0*M^5*Sqrt[(17*Pi)/16302]*u^5)/
       (11540480*b^3*E^u) + (7671091*d^8*K0^2*M^5*Sqrt[(57*Pi)/4862]*u^5)/
       (3692953600*b^3) - (1722827*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (11078860800*b^3*E^u) - (18753391*d^2*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (5539430400*b^3*E^u) - (15261989*d^4*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (11078860800*b^3*E^u) + (6303643*d^8*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (11078860800*b^3*E^u) - (6982457*d^6*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (1384857600*b^3*E^u) - (159217*d^10*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (923238400*b^3*E^u) - (6386969*d^12*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (5539430400*b^3*E^u) - (4004305853*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (1794775449600*b^3) - (894827409373*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (8973877248000*b^3) - (2669295033949*d^4*K0*K1*M^5*Sqrt[Pi/277134]*
        u^6)/(8973877248000*b^3) + (2382456287*d^6*K0*K1*M^5*Sqrt[Pi/277134]*
        u^6)/(6193152000*b^3) + (1260653130431*d^8*K0*K1*M^5*Sqrt[Pi/277134]*
        u^6)/(2991292416000*b^3) - (320827380389*d^12*K0*K1*M^5*
        Sqrt[Pi/277134]*u^6)/(2991292416000*b^3) - 
      (6417088913*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(2991292416000*b^3) - 
      (1469043*d^12*K0*M^5*Sqrt[(3*Pi)/92378]*u^6)/(3692953600*b^3*E^u) - 
      (1410989*d^10*K0*M^5*Sqrt[(11*Pi)/25194]*u^6)/(5539430400*b^3*E^u) + 
      (26587*K1*M^5*Sqrt[(11*Pi)/25194]*u^6)/(1846476800*b^3*E^u) - 
      (26952133037*d^10*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^6)/
       (997097472000*b^3) - (1240747*d^4*K1*M^5*Sqrt[(13*Pi)/21318]*u^6)/
       (5539430400*b^3*E^u) + (7769*d^6*K0*M^5*Sqrt[(17*Pi)/16302]*u^6)/
       (15826944*b^3*E^u) + (376759*d^2*K1*M^5*Sqrt[(19*Pi)/14586]*u^6)/
       (2769715200*b^3*E^u) + (635221*d^8*K1*M^5*Sqrt[(19*Pi)/14586]*u^6)/
       (1846476800*b^3*E^u) + (13963*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (481689600*b^3*E^u) + (2971097*d^2*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (5539430400*b^3*E^u) + (93013*d^4*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (1582694400*b^3*E^u) - (228911*d^6*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (184647680*b^3*E^u) + (202067*d^8*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (11078860800*b^3*E^u) + (3278809*d^10*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (5539430400*b^3*E^u) - (66532133*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (256396492800*b^3) - (127310334607*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (8973877248000*b^3) + (18409259471*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (332365824000*b^3) - (16255731671*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (332365824000*b^3) - (1263757427*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (2991292416000*b^3) - (1178813*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (41545728000*b^3*E^u) + (2146889*d^4*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (1806336000*b^3*E^u) - (116279*d^6*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (115404800*b^3*E^u) + (48043*d^10*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (57702400*b^3*E^u) + (141107*d^12*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (2769715200*b^3*E^u) - (7401165307*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (8973877248000*b^3) - (41879309371*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (1281982464000*b^3) + (22797647027*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (199419494400*b^3) - (16857447403*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (199419494400*b^3) - (797568223*d^12*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^7)/
       (427327488000*b^3) - (13727423389*d^4*K1^2*M^5*Sqrt[(11*Pi)/25194]*
        u^7)/(1794775449600*b^3) + (4657*d^12*K0*M^5*Sqrt[(13*Pi)/21318]*u^7)/
       (11078860800*b^3*E^u) - (42811*d^2*K1*M^5*Sqrt[(13*Pi)/21318]*u^7)/
       (5193216000*b^3*E^u) + (1314979241*d^6*K1^2*M^5*Sqrt[(13*Pi)/21318]*
        u^7)/(142442496000*b^3) - (1449248683*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/21318]*u^7)/(598258483200*b^3) - 
      (27192929243*d^4*K0^2*M^5*Sqrt[(17*Pi)/16302]*u^7)/
       (8973877248000*b^3) + (14153000737*d^8*K0^2*M^5*Sqrt[(17*Pi)/16302]*
        u^7)/(2991292416000*b^3) - (135419*d^8*K1*M^5*Sqrt[(19*Pi)/14586]*
        u^7)/(2769715200*b^3*E^u) - (4286927*d^14*K1^2*M^5*
        Sqrt[(19*Pi)/14586]*u^7)/(119651696640*b^3) - 
      (181087*K0*M^5*Sqrt[Pi/277134]*u^8)/(9232384000*b^3*E^u) - 
      (928709*d^2*K0*M^5*Sqrt[Pi/277134]*u^8)/(13848576000*b^3*E^u) + 
      (2618947*d^4*K0*M^5*Sqrt[Pi/277134]*u^8)/(3956736000*b^3*E^u) - 
      (888493*d^8*K0*M^5*Sqrt[Pi/277134]*u^8)/(1846476800*b^3*E^u) + 
      (1028431*d^10*K0*M^5*Sqrt[Pi/277134]*u^8)/(2769715200*b^3*E^u) - 
      (4443157*d^8*K1*M^5*Sqrt[Pi/277134]*u^8)/(16618291200*b^3*E^u) + 
      (3658261*d^10*K1*M^5*Sqrt[Pi/277134]*u^8)/(8309145600*b^3*E^u) + 
      (153077*d^12*K1*M^5*Sqrt[Pi/277134]*u^8)/(1846476800*b^3*E^u) - 
      (40402643*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/(140216832000*b^3) - 
      (4049711893*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/(280433664000*b^3) - 
      (25675879037*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/(560867328000*b^3) + 
      (6152754319*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/(93477888000*b^3) - 
      (15943*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/(37632000*b^3) + 
      (34829*d^12*K0*M^5*Sqrt[(11*Pi)/25194]*u^8)/(5539430400*b^3*E^u) + 
      (218363*K1*M^5*Sqrt[(11*Pi)/25194]*u^8)/(83091456000*b^3*E^u) + 
      (1260401*d^6*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^8)/(247296000*b^3) - 
      (100531939*d^12*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^8)/(62318592000*b^3) + 
      (1188029*d^2*K1*M^5*Sqrt[(13*Pi)/21318]*u^8)/(41545728000*b^3*E^u) - 
      (219913*d^6*K1*M^5*Sqrt[(13*Pi)/21318]*u^8)/(4154572800*b^3*E^u) - 
      (13508261*d^10*K0*K1*M^5*Sqrt[(13*Pi)/21318]*u^8)/(4064256000*b^3) - 
      (7477*d^6*K0*M^5*Sqrt[(33*Pi)/8398]*u^8)/(461619200*b^3*E^u) + 
      (18401*d^4*K1*M^5*Sqrt[(143*Pi)/1938]*u^8)/(83091456000*b^3*E^u) + 
      (44963*K0*M^5*Sqrt[Pi/277134]*u^9)/(10386432000*b^3*E^u) + 
      (136151*d^2*K0*M^5*Sqrt[Pi/277134]*u^9)/(2596608000*b^3*E^u) - 
      (5023*d^6*K0*M^5*Sqrt[Pi/277134]*u^9)/(32457600*b^3*E^u) - 
      (234187*d^8*K0*M^5*Sqrt[Pi/277134]*u^9)/(2077286400*b^3*E^u) + 
      (16223*d^12*K0*M^5*Sqrt[Pi/277134]*u^9)/(692428800*b^3*E^u) + 
      (12688493*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(2243469312000*b^3) - 
      (257900911*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(224346931200*b^3) - 
      (13178956849*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(2243469312000*b^3) + 
      (6216164441*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(747823104000*b^3) - 
      (4736225447*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(2243469312000*b^3) - 
      (19727*K1*M^5*Sqrt[Pi/277134]*u^9)/(7789824000*b^3*E^u) + 
      (560093*d^2*K1*M^5*Sqrt[Pi/277134]*u^9)/(15579648000*b^3*E^u) + 
      (2307251*d^4*K1*M^5*Sqrt[Pi/277134]*u^9)/(15579648000*b^3*E^u) - 
      (36671*d^6*K1*M^5*Sqrt[Pi/277134]*u^9)/(173107200*b^3*E^u) + 
      (9001*d^10*K1*M^5*Sqrt[Pi/277134]*u^9)/(69242880*b^3*E^u) + 
      (601*d^12*K1*M^5*Sqrt[Pi/277134]*u^9)/(23080960*b^3*E^u) - 
      (30015641*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(320495616000*b^3) - 
      (3038076619*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(1121734656000*b^3) - 
      (13681690493*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(2243469312000*b^3) + 
      (77258539*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(8902656000*b^3) + 
      (1406976409*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(149564620800*b^3) - 
      (2403793633*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(373911552000*b^3) - 
      (2002961273*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(747823104000*b^3) - 
      (7258297*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(93477888000*b^3) - 
      (45949*d^14*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^9)/(8763552000*b^3) + 
      (8153*d^4*K0*M^5*Sqrt[(13*Pi)/21318]*u^9)/(1483776000*b^3*E^u) - 
      (427329943*d^10*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^9)/(1121734656000*b^3) - 
      (d^8*K1*M^5*Sqrt[(17*Pi)/16302]*u^9)/(135240*b^3*E^u) + 
      (3167*d^10*K0*M^5*Sqrt[(19*Pi)/14586]*u^9)/(519321600*b^3*E^u) + 
      (2539429*d^6*K0^2*M^5*Sqrt[(143*Pi)/1938]*u^9)/(62318592000*b^3) - 
      (8839*K0*M^5*Sqrt[Pi/277134]*u^10)/(15579648000*b^3*E^u) + 
      (57439*d^2*K0*M^5*Sqrt[Pi/277134]*u^10)/(7789824000*b^3*E^u) + 
      (433691*d^4*K0*M^5*Sqrt[Pi/277134]*u^10)/(15579648000*b^3*E^u) + 
      (13049*d^10*K0*M^5*Sqrt[Pi/277134]*u^10)/(519321600*b^3*E^u) + 
      (71*d^12*K0*M^5*Sqrt[Pi/277134]*u^10)/(15052800*b^3*E^u) + 
      (331*K1*M^5*Sqrt[Pi/277134]*u^10)/(317952000*b^3*E^u) + 
      (89261*d^2*K1*M^5*Sqrt[Pi/277134]*u^10)/(7789824000*b^3*E^u) + 
      (285409*d^4*K1*M^5*Sqrt[Pi/277134]*u^10)/(15579648000*b^3*E^u) - 
      (9847*d^6*K1*M^5*Sqrt[Pi/277134]*u^10)/(259660800*b^3*E^u) - 
      (26077*d^8*K1*M^5*Sqrt[Pi/277134]*u^10)/(1038643200*b^3*E^u) + 
      (14107*d^10*K1*M^5*Sqrt[Pi/277134]*u^10)/(519321600*b^3*E^u) + 
      (1747*d^12*K1*M^5*Sqrt[Pi/277134]*u^10)/(346214400*b^3*E^u) - 
      (147911*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/(11446272000*b^3) + 
      (2179961983*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/(560867328000*b^3) - 
      (35973941*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/(15023232000*b^3) - 
      (345705109*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/(336520396800*b^3) - 
      (5910809*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/(168260198400*b^3) - 
      (967*d^6*K0*M^5*Sqrt[(11*Pi)/25194]*u^10)/(259660800*b^3*E^u) - 
      (2221*d^8*K0*M^5*Sqrt[(11*Pi)/25194]*u^10)/(1038643200*b^3*E^u) - 
      (812159*d^4*K0*K1*M^5*Sqrt[(13*Pi)/21318]*u^10)/(4154572800*b^3) - 
      (1899883*d^2*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^10)/(46738944000*b^3) + 
      (14251781*d^6*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^10)/(93477888000*b^3) + 
      (71*d^2*K0*M^5*Sqrt[Pi/277134]*u^11)/(48686400*b^3*E^u) + 
      (269*d^4*K0*M^5*Sqrt[Pi/277134]*u^11)/(77898240*b^3*E^u) - 
      (103*d^6*K0*M^5*Sqrt[Pi/277134]*u^11)/(16228800*b^3*E^u) - 
      (79*d^8*K0*M^5*Sqrt[Pi/277134]*u^11)/(25966080*b^3*E^u) + 
      (31*d^10*K0*M^5*Sqrt[Pi/277134]*u^11)/(8114400*b^3*E^u) + 
      (45949*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(16024780800*b^3) - 
      (623261*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(13353984000*b^3) - 
      (43328497*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(186955776000*b^3) + 
      (26258471*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(80123904000*b^3) - 
      (159143843*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(841300992000*b^3) + 
      (K1*M^5*Sqrt[Pi/277134]*u^11)/(27820800*b^3*E^u) + 
      (43*d^2*K1*M^5*Sqrt[Pi/277134]*u^11)/(27820800*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/277134]*u^11)/(278208*b^3*E^u) - 
      (31*d^6*K1*M^5*Sqrt[Pi/277134]*u^11)/(4636800*b^3*E^u) - 
      (29*d^8*K1*M^5*Sqrt[Pi/277134]*u^11)/(9273600*b^3*E^u) + 
      (37*d^10*K1*M^5*Sqrt[Pi/277134]*u^11)/(9273600*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/277134]*u^11)/(1545600*b^3*E^u) - 
      (1200847*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(219469824000*b^3) - 
      (10231553*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(126195148800*b^3) - 
      (987870047*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(5047805952000*b^3) + 
      (64606673*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(280433664000*b^3) - 
      (91119253*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(420650496000*b^3) - 
      (165459947*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(1682601984000*b^3) - 
      (3605197*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(841300992000*b^3) + 
      (3*d^12*K0*M^5*Sqrt[(3*Pi)/92378]*u^11)/(14425600*b^3*E^u) - 
      (12845789*d^12*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^11)/(1682601984000*b^3) - 
      (66721*d^14*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^11)/(210325248000*b^3) + 
      (K0*M^5*Sqrt[(13*Pi)/21318]*u^11)/(389491200*b^3*E^u) + 
      (617153*d^6*K0^2*M^5*Sqrt[(17*Pi)/16302]*u^11)/(46738944000*b^3) + 
      (32864449*d^8*K1^2*M^5*Sqrt[(19*Pi)/14586]*u^11)/(1682601984000*b^3) + 
      (K0*M^5*Sqrt[Pi/277134]*u^12)/(194745600*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/277134]*u^12)/(21638400*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/277134]*u^12)/(194745600*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/277134]*u^12)/(21638400*b^3*E^u) - 
      (205141*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(630975744000*b^3) - 
      (9711703*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(630975744000*b^3) + 
      (11648339*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(210325248000*b^3) - 
      (3679541*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(70108416000*b^3) - 
      (5638301*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(210325248000*b^3) - 
      (305687*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(210325248000*b^3) + 
      (d^4*K0*M^5*Sqrt[(11*Pi)/25194]*u^12)/(38949120*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[(11*Pi)/25194]*u^12)/(16228800*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(11*Pi)/25194]*u^12)/(64915200*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(11*Pi)/25194]*u^12)/(32457600*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(11*Pi)/25194]*u^12)/(38949120*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(11*Pi)/25194]*u^12)/(16228800*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(11*Pi)/25194]*u^12)/(64915200*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(11*Pi)/25194]*u^12)/(32457600*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[(17*Pi)/16302]*u^12)/(97372800*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(17*Pi)/16302]*u^12)/(97372800*b^3*E^u) - 
      (2196653*d^4*K0*K1*M^5*Sqrt[(17*Pi)/16302]*u^12)/(630975744000*b^3) + 
      (1109873*d^8*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^12)/(210325248000*b^3) - 
      (101*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(18027878400*b^3) - 
      (194437*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(63097574400*b^3) + 
      (948767*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(420650496000*b^3) + 
      (1135643*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(210325248000*b^3) - 
      (317711*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(140216832000*b^3) - 
      (2081*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(1314532800*b^3) - 
      (9179*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(84130099200*b^3) - 
      (137*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(23369472000*b^3) - 
      (116453*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(35054208000*b^3) + 
      (418661*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(70108416000*b^3) - 
      (142127*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(60092928000*b^3) - 
      (23479*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(13145328000*b^3) - 
      (53531*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(420650496000*b^3) - 
      (991*d^2*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^13)/(20030976000*b^3) + 
      (16811*d^6*K1^2*M^5*Sqrt[(19*Pi)/14586]*u^13)/(140216832000*b^3) - 
      (823*d^2*K0^2*M^5*Sqrt[(187*Pi)/1482]*u^13)/(252390297600*b^3) - 
      (41*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/(78871968000*b^3) - 
      (2539*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/(39435984000*b^3) - 
      (5153*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/(11267424000*b^3) - 
      (223*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/(6572664000*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^14)/(219088800*b^3) + 
      (517*d^8*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^14)/(5258131200*b^3) - 
      (11*d^10*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^14)/(625968000*b^3) - 
      (23*d^12*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^14)/(1143072000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(420650496*b^3) - 
      (5*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(210325248*b^3) - 
      (5*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(210325248*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(420650496*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(420650496*b^3) - 
      (5*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(210325248*b^3) - 
      (5*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(210325248*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(420650496*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/(2103252480*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/(175271040*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/(2103252480*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/(2103252480*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/(175271040*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/(2103252480*b^3))/Pi, 
    ((((-14597*I)/1545600)*d^8*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^3)/b^3 + 
      (((737*I)/257600)*d^10*K0*K1*M^5*Sqrt[33/(8398*Pi)]*u^3)/b^3 + 
      (((11*I)/14720)*d^12*K0*K1*M^5*Sqrt[33/(8398*Pi)]*u^3)/b^3 - 
      (((313*I)/324576)*d^6*K0*K1*M^5*Sqrt[143/(1938*Pi)]*u^3)/b^3 - 
      (K1^2*M^5*Sqrt[(13*Pi)/21318]*u^3)/(5888*b^3) - 
      (149*d^2*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^3)/(20608*b^3) + 
      (1469*d^6*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^3)/(51520*b^3) + 
      (K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(164864*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(11776*b^3) + 
      (111*d^4*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(164864*b^3) - 
      (99*d^8*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(117760*b^3) + 
      (297*d^10*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(412160*b^3) + 
      (33*d^12*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(164864*b^3) - 
      (271*d^4*K1^2*M^5*Sqrt[(39*Pi)/7106]*u^3)/(41216*b^3) + 
      (481*d^8*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(206080*b^3) - 
      (13*d^10*K1^2*M^5*Sqrt[(429*Pi)/646]*u^3)/(20608*b^3) - 
      (39*d^12*K1^2*M^5*Sqrt[(429*Pi)/646]*u^3)/(206080*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(627*Pi)/442]*u^3)/(206080*b^3) + 
      (((27259*I)/32457600)*K0*K1*M^5*u^3)/(b^3*Sqrt[277134*Pi]) + 
      (((560383*I)/16228800)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[277134*Pi]) + 
      (((2834921*I)/32457600)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[277134*Pi]) - 
      (((23089679*I)/3894912000)*d^8*K1^2*M^5*Sqrt[11/(25194*Pi)]*u^4)/b^3 + 
      (((32833*I)/9408000)*d^10*K1^2*M^5*Sqrt[11/(25194*Pi)]*u^4)/b^3 + 
      (((18401*I)/12364800)*d^12*K1^2*M^5*Sqrt[11/(25194*Pi)]*u^4)/b^3 + 
      (((1021301*I)/259660800)*d^4*K0^2*M^5*Sqrt[13/(21318*Pi)]*u^4)/b^3 - 
      (((218971*I)/43276800)*d^8*K0^2*M^5*Sqrt[13/(21318*Pi)]*u^4)/b^3 + 
      (((737*I)/515200)*d^10*K0^2*M^5*Sqrt[33/(8398*Pi)]*u^4)/b^3 + 
      (((11*I)/29440)*d^12*K0^2*M^5*Sqrt[33/(8398*Pi)]*u^4)/b^3 - 
      (((313*I)/649152)*d^6*K0^2*M^5*Sqrt[143/(1938*Pi)]*u^4)/b^3 - 
      (526873*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(346214400*b^3) - 
      (61860583*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(346214400*b^3) + 
      (7373519*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(28851200*b^3) - 
      (1022767*d^2*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/(173107200*b^3) + 
      (2465033*d^8*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/(115404800*b^3) - 
      (120661*d^12*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/(23080960*b^3) - 
      (328439*d^10*K0*K1*M^5*Sqrt[(33*Pi)/8398]*u^4)/(57702400*b^3) + 
      (((27259*I)/64915200)*K0^2*M^5*u^4)/(b^3*Sqrt[277134*Pi]) + 
      (((560383*I)/32457600)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[277134*Pi]) - 
      (((92249*I)/12364800)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[277134*Pi]) + 
      (((119737*I)/8655360)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[277134*Pi]) + 
      (((59322713*I)/299908224000)*K1^2*M^5*u^4)/(b^3*Sqrt[277134*Pi]) + 
      (((521889427*I)/49984704000)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[277134*Pi]) + 
      (((73025747*I)/1862784000)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[277134*Pi]) - 
      (((268488167*I)/6816096000)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[277134*Pi]) + 
      (((60652087*I)/12463718400)*d^8*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^5)/
       b^3 - (((1410451771*I)/79975526400)*d^6*K0*K1*M^5*Sqrt[13/(21318*Pi)]*
        u^5)/b^3 - (249673*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(692428800*b^3) - 
      (112843*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(9232384*b^3) + 
      (1644259*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(20772864000*b^3) + 
      (2293373*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(1483776000*b^3) - 
      (117195851*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(20772864000*b^3) - 
      (2842997*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(346214400*b^3) + 
      (28930003*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(1384857600*b^3) - 
      (2714377*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(461619200*b^3) + 
      (1128213*d^6*K0^2*M^5*Sqrt[(3*Pi)/92378]*u^5)/(57702400*b^3) - 
      (2466053*d^4*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^5)/(692428800*b^3) - 
      (398249*d^2*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^5)/(346214400*b^3) - 
      (148151*d^10*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^5)/(692428800*b^3) - 
      (145319*d^10*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^5)/(115404800*b^3) + 
      (54787*d^8*K0^2*M^5*Sqrt[(209*Pi)/1326]*u^5)/(230809600*b^3) - 
      (((16802717*I)/59981644800)*K0*K1*M^5*u^5)/(b^3*Sqrt[277134*Pi]) - 
      (((53038357*I)/12496176000)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[277134*Pi]) + 
      (((1064579*I)/48964608)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[277134*Pi]) + 
      (((292501550897*I)/1199632896000)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[277134*Pi]) - (((312466279*I)/2709504000)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[277134*Pi]) + (((857401*I)/54096000)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[277134*Pi]) + (((35039*I)/2472960)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[277134*Pi]) - (((26865883*I)/12463718400)*d^8*K1^2*M^5*
        Sqrt[11/(25194*Pi)]*u^6)/b^3 + (((4687349*I)/1731072000)*d^10*K1^2*
        M^5*Sqrt[11/(25194*Pi)]*u^6)/b^3 - (((1878029*I)/1548288000)*d^12*
        K1^2*M^5*Sqrt[11/(25194*Pi)]*u^6)/b^3 - 
      (((12046118431*I)/4798531584000)*d^6*K0^2*M^5*Sqrt[13/(21318*Pi)]*u^6)/
       b^3 - (((23411*I)/37632000)*d^10*K0^2*M^5*Sqrt[17/(16302*Pi)]*u^6)/
       b^3 + (((177306179*I)/6398042112000)*K0^2*M^5*Sqrt[19/(14586*Pi)]*u^6)/
       b^3 - (((12189663463*I)/9597063168000)*d^2*K0^2*M^5*
        Sqrt[19/(14586*Pi)]*u^6)/b^3 - (1804991*K0*K1*M^5*Sqrt[Pi/277134]*
        u^6)/(20772864000*b^3) - (2051377*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (1483776000*b^3) + (38335399*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (20772864000*b^3) + (65993*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (346214400*b^3) - (34783*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (28262400*b^3) + (64027*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (32972800*b^3) - (28087*d^12*K0*K1*M^5*Sqrt[(3*Pi)/92378]*u^6)/
       (65945600*b^3) - (((17584400971*I)/19194126336000)*K0^2*M^5*u^6)/
       (b^3*Sqrt[277134*Pi]) + (((11908089503*I)/872460288000)*d^2*K0^2*M^5*
        u^6)/(b^3*Sqrt[277134*Pi]) - (((245331809*I)/42844032000)*d^4*K0^2*
        M^5*u^6)/(b^3*Sqrt[277134*Pi]) + (((15819569719*I)/228501504000)*d^6*
        K0^2*M^5*u^6)/(b^3*Sqrt[277134*Pi]) - 
      (((3357923*I)/311592960)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[277134*Pi]) + 
      (((4189*I)/3091200)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[277134*Pi]) + 
      (((23871461*I)/36352512000)*K1^2*M^5*u^6)/(b^3*Sqrt[277134*Pi]) + 
      (((23412598511*I)/1199632896000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[277134*Pi]) + (((112250731*I)/4760448000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[277134*Pi]) - (((900007397*I)/13329254400)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[277134*Pi]) + (((28110211*I)/2308096000)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[277134*Pi]) + (((671517881*I)/35610624000)*d^12*K1^2*M^5*
        u^6)/(b^3*Sqrt[277134*Pi]) - (((263064973*I)/299908224000)*d^6*K0*K1*
        M^5*Sqrt[13/(21318*Pi)]*u^7)/b^3 + (((2871733621*I)/115164758016000)*
        K0*K1*M^5*Sqrt[19/(14586*Pi)]*u^7)/b^3 - 
      (13167871*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^7)/(10386432000*b^3) + 
      (52811461*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^7)/(20772864000*b^3) + 
      (4627*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^7)/(2355200*b^3) + 
      (283967*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^7)/(461619200*b^3) + 
      (101221633*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(20772864000*b^3) - 
      (196003*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(13848576*b^3) - 
      (1528031*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(461619200*b^3) + 
      (1583149*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(230809600*b^3) + 
      (562099*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(461619200*b^3) - 
      (842481*d^8*K0^2*M^5*Sqrt[(3*Pi)/92378]*u^7)/(461619200*b^3) - 
      (149059*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^7)/(20772864000*b^3) + 
      (587221*d^2*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^7)/(1483776000*b^3) + 
      (90539*d^10*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^7)/(692428800*b^3) + 
      (196139*K1^2*M^5*Sqrt[(17*Pi)/16302]*u^7)/(20772864000*b^3) - 
      (((13037390819*I)/23032951603200)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[277134*Pi]) + (((30684091*I)/29990822400)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[277134*Pi]) + (((521031977*I)/42844032000)*d^4*K0*K1*M^5*
        u^7)/(b^3*Sqrt[277134*Pi]) - (((22571443*I)/1557964800)*d^8*K0*K1*M^5*
        u^7)/(b^3*Sqrt[277134*Pi]) + (((287873*I)/28851200)*d^10*K0*K1*M^5*
        u^7)/(b^3*Sqrt[277134*Pi]) + (((58133*I)/20608000)*d^12*K0*K1*M^5*
        u^7)/(b^3*Sqrt[277134*Pi]) + (((249*I)/1030400)*d^12*K1^2*M^5*
        Sqrt[3/(92378*Pi)]*u^8)/b^3 + (((1647643*I)/1068318720)*d^8*K0^2*M^5*
        Sqrt[11/(25194*Pi)]*u^8)/b^3 + (((8083*I)/28851200)*d^10*K1^2*M^5*
        Sqrt[11/(25194*Pi)]*u^8)/b^3 + (((208523393*I)/1028256768000)*d^6*
        K0^2*M^5*Sqrt[13/(21318*Pi)]*u^8)/b^3 - 
      (((519462619*I)/899724672000)*d^6*K1^2*M^5*Sqrt[13/(21318*Pi)]*u^8)/
       b^3 - (((595968293*I)/115164758016000)*K0^2*M^5*Sqrt[17/(16302*Pi)]*
        u^8)/b^3 - (((246505643*I)/249274368000)*d^4*K0^2*M^5*
        Sqrt[17/(16302*Pi)]*u^8)/b^3 - (((10407899*I)/99969408000)*d^2*K0^2*
        M^5*Sqrt[19/(14586*Pi)]*u^8)/b^3 - (((10582421*I)/7510745088000)*K1^2*
        M^5*Sqrt[19/(14586*Pi)]*u^8)/b^3 + (4019*K0*K1*M^5*Sqrt[Pi/277134]*
        u^8)/(259660800*b^3) + (2861*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (2318400*b^3) - (245681*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (43276800*b^3) + (5011*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (1236480*b^3) - (907*d^8*K0*K1*M^5*Sqrt[(3*Pi)/92378]*u^8)/
       (588800*b^3) + (1383*d^12*K0*K1*M^5*Sqrt[(3*Pi)/92378]*u^8)/
       (4121600*b^3) + (54521*d^4*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^8)/
       (259660800*b^3) - (((7610006603*I)/115164758016000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[277134*Pi]) + (((56112647977*I)/2742018048000)*d^4*K0^2*M^5*
        u^8)/(b^3*Sqrt[277134*Pi]) - (((137711957*I)/130869043200)*d^6*K0^2*
        M^5*u^8)/(b^3*Sqrt[277134*Pi]) - (((820168627*I)/37391155200)*d^8*
        K0^2*M^5*u^8)/(b^3*Sqrt[277134*Pi]) + 
      (((6271*I)/4508000)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[277134*Pi]) + 
      (((14653*I)/30912000)*d^12*K0^2*M^5*u^8)/(b^3*Sqrt[277134*Pi]) + 
      (((38787308089*I)/172747137024000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[277134*Pi]) + (((132676099*I)/37488528000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[277134*Pi]) + (((1616837*I)/5141283840)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[277134*Pi]) - (((1647311*I)/4673894400)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[277134*Pi]) - (((621343*I)/2848849920)*d^12*K0*K1*M^5*
        Sqrt[11/(25194*Pi)]*u^9)/b^3 + (((8677631*I)/449862336000)*d^2*K0*K1*
        M^5*Sqrt[19/(14586*Pi)]*u^9)/b^3 + (((1254317*I)/16066512000)*d^4*K0*
        K1*M^5*Sqrt[19/(14586*Pi)]*u^9)/b^3 - 
      (23071*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(1731072000*b^3) + 
      (6361*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(865536000*b^3) + 
      (1357039*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(1731072000*b^3) - 
      (60569*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(86553600*b^3) + 
      (96797*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(173107200*b^3) + 
      (3422857*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(7789824000*b^3) + 
      (5894363*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(15579648000*b^3) - 
      (95129*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(86553600*b^3) - 
      (221857*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(346214400*b^3) + 
      (75059*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(103864320*b^3) + 
      (60649*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(346214400*b^3) + 
      (34423*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^9)/(15579648000*b^3) + 
      (3697*d^12*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^9)/(346214400*b^3) - 
      (14143*d^8*K0^2*M^5*Sqrt[(19*Pi)/14586]*u^9)/(346214400*b^3) - 
      (((57829*I)/10224144000)*K0*K1*M^5*u^9)/(b^3*Sqrt[277134*Pi]) - 
      (((83038091*I)/44986233600)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[277134*Pi]) - 
      (((172433*I)/97372800)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[277134*Pi]) + 
      (((174929*I)/129830400)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[277134*Pi]) + 
      (((201150029*I)/71221248000)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[277134*Pi]) - (((1604081*I)/449862336000)*d^2*K0^2*M^5*
        Sqrt[13/(21318*Pi)]*u^10)/b^3 + (((11*I)/23184000)*d^12*K1^2*M^5*
        Sqrt[143/(1938*Pi)]*u^10)/b^3 + (6913*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (3894912000*b^3) + (8509*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (84672000*b^3) - (1073*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (2596608*b^3) + (1103*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (3709440*b^3) + (71*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (1059840*b^3) - (131*d^8*K0*K1*M^5*Sqrt[(13*Pi)/21318]*u^10)/
       (5299200*b^3) + (54937*d^4*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^10)/
       (3894912000*b^3) - (((943291*I)/64266048000)*K0^2*M^5*u^10)/
       (b^3*Sqrt[277134*Pi]) + (((1032533*I)/2999082240)*d^4*K0^2*M^5*u^10)/
       (b^3*Sqrt[277134*Pi]) - (((54558247*I)/224931168000)*d^6*K0^2*M^5*
        u^10)/(b^3*Sqrt[277134*Pi]) - (((1374053*I)/5842368000)*d^8*K0^2*M^5*
        u^10)/(b^3*Sqrt[277134*Pi]) + (((91367*I)/649152000)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[277134*Pi]) + (((89*I)/1656000)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[277134*Pi]) + (((7812941*I)/449862336000)*K1^2*M^5*u^10)/
       (b^3*Sqrt[277134*Pi]) + (((69315643*I)/449862336000)*d^2*K1^2*M^5*
        u^10)/(b^3*Sqrt[277134*Pi]) - (((1819039*I)/134958700800)*d^4*K1^2*
        M^5*u^10)/(b^3*Sqrt[277134*Pi]) - (((132575633*I)/674793504000)*d^6*
        K1^2*M^5*u^10)/(b^3*Sqrt[277134*Pi]) - 
      (((3539489*I)/17527104000)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[277134*Pi]) + 
      (((112039*I)/649152000)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[277134*Pi]) + 
      (((2333*I)/112465584000)*K0*K1*M^5*Sqrt[17/(16302*Pi)]*u^11)/b^3 + 
      (((800417*I)/122689728000)*d^4*K0*K1*M^5*Sqrt[17/(16302*Pi)]*u^11)/
       b^3 + (607*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(92736000*b^3) + 
      (4973*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(185472000*b^3) - 
      (347*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(9273600*b^3) - 
      (6449*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(259660800*b^3) + 
      (10061*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(11684736000*b^3) + 
      (65449*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(5842368000*b^3) - 
      (313*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(8467200*b^3) - 
      (21491*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(778982400*b^3) + 
      (10823*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(389491200*b^3) + 
      (1409*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(259660800*b^3) - 
      (K0^2*M^5*Sqrt[(11*Pi)/25194]*u^11)/(26496000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^11)/(2257920*b^3) + 
      (17327*d^4*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^11)/(11684736000*b^3) + 
      (167*d^10*K0^2*M^5*Sqrt[(19*Pi)/14586]*u^11)/(129830400*b^3) + 
      (((766807*I)/37488528000)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[277134*Pi]) - 
      (((19387*I)/389491200)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[277134*Pi]) - 
      (((12532433*I)/168698376000)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[277134*Pi]) - (((404633*I)/4381776000)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[277134*Pi]) + (((9517*I)/162288000)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[277134*Pi]) + (((151*I)/5796000)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[277134*Pi]) + ((I/5796000)*d^12*K0^2*M^5*Sqrt[11/(25194*Pi)]*
        u^12)/b^3 - ((I/500774400)*K1^2*M^5*Sqrt[11/(25194*Pi)]*u^12)/b^3 - 
      (((137*I)/1752710400)*d^2*K1^2*M^5*Sqrt[11/(25194*Pi)]*u^12)/b^3 - 
      (((11*I)/87635520)*d^4*K1^2*M^5*Sqrt[11/(25194*Pi)]*u^12)/b^3 + 
      (((5479*I)/33739675200)*d^4*K0^2*M^5*Sqrt[17/(16302*Pi)]*u^12)/b^3 + 
      (((41*I)/162288000)*d^10*K1^2*M^5*Sqrt[19/(14586*Pi)]*u^12)/b^3 - 
      ((I/7010841600)*K0^2*M^5*Sqrt[143/(1938*Pi)]*u^12)/b^3 - 
      ((I/250387200)*d^2*K0^2*M^5*Sqrt[187/(1482*Pi)]*u^12)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(19474560*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(423360*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(169344*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(185472*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(154560*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(927360*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(17*Pi)/16302]*u^12)/(1622880*b^3) + 
      (((160847*I)/2699174016000)*K0^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) + 
      (((1381687*I)/674793504000)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) + 
      (((13427*I)/11246558400)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((652037*I)/168698376000)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((8363*I)/1095444000)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) + 
      (((233*I)/54096000)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) + 
      (((82541*I)/1349587008000)*K1^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) + 
      (((1510813*I)/674793504000)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) + 
      (((984631*I)/168698376000)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((4469*I)/1047816000)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((1327*I)/156492000)*d^8*K1^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) + 
      ((I/483000)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      ((I/48686400)*d^2*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^13)/b^3 - 
      ((I/32457600)*d^4*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^13)/b^3 + 
      (((11*I)/146059200)*d^6*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^13)/b^3 + 
      (((11*I)/584236800)*d^8*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^13)/b^3 - 
      (((11*I)/292118400)*d^10*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^13)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/277134]*u^13)/(292118400*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(32457600*b^3) + 
      (K1^2*M^5*Sqrt[Pi/277134]*u^13)/(292118400*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(32457600*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(58423680*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(24343200*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(97372800*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(48686400*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(58423680*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(24343200*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(97372800*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(48686400*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(17*Pi)/16302]*u^13)/(146059200*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(17*Pi)/16302]*u^13)/(146059200*b^3) + 
      (((21521*I)/56232792000)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[277134*Pi]) + 
      (((452689*I)/337396752000)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[277134*Pi]) - 
      (((274699*I)/168698376000)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[277134*Pi]) - 
      (((16631*I)/8763552000)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[277134*Pi]) + 
      (((409*I)/292118400)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[277134*Pi]) + 
      ((I/2898000)*d^12*K0*K1*M^5*u^13)/(b^3*Sqrt[277134*Pi]))/Pi, 
    ((-4115*K1*M^5*Sqrt[Pi/277134]*u)/(989184*b^3*E^u) - 
      (9617*d^4*K1*M^5*Sqrt[Pi/277134]*u)/(141312*b^3*E^u) - 
      (9857*d^2*K1*M^5*Sqrt[(13*Pi)/21318]*u)/(989184*b^3*E^u) - 
      (139121*d^8*K1*M^5*Sqrt[(13*Pi)/21318]*u)/(4945920*b^3*E^u) + 
      (171251*d^6*K1*M^5*Sqrt[(17*Pi)/16302]*u)/(4945920*b^3*E^u) - 
      (3853*d^10*K1*M^5*Sqrt[(143*Pi)/1938]*u)/(4945920*b^3*E^u) + 
      (1291*d^12*K1*M^5*Sqrt[(143*Pi)/1938]*u)/(1648640*b^3*E^u) - 
      (251*d^14*K1*M^5*Sqrt[(143*Pi)/1938]*u)/(1648640*b^3*E^u) - 
      (63263*K0*M^5*Sqrt[Pi/277134]*u^2)/(19783680*b^3*E^u) + 
      (9612287*d^6*K0*M^5*Sqrt[Pi/277134]*u^2)/(19783680*b^3*E^u) + 
      (836699*d^8*K0*M^5*Sqrt[Pi/277134]*u^2)/(19783680*b^3*E^u) - 
      (4115*K1*M^5*Sqrt[Pi/277134]*u^2)/(989184*b^3*E^u) - 
      (9617*d^4*K1*M^5*Sqrt[Pi/277134]*u^2)/(141312*b^3*E^u) - 
      (75853*d^10*K0*M^5*Sqrt[(11*Pi)/25194]*u^2)/(3956736*b^3*E^u) - 
      (9857*d^2*K1*M^5*Sqrt[(13*Pi)/21318]*u^2)/(989184*b^3*E^u) - 
      (139121*d^8*K1*M^5*Sqrt[(13*Pi)/21318]*u^2)/(4945920*b^3*E^u) - 
      (19111*d^2*K0*M^5*Sqrt[(17*Pi)/16302]*u^2)/(2826240*b^3*E^u) + 
      (171251*d^6*K1*M^5*Sqrt[(17*Pi)/16302]*u^2)/(4945920*b^3*E^u) - 
      (194717*d^4*K0*M^5*Sqrt[(19*Pi)/14586]*u^2)/(19783680*b^3*E^u) - 
      (59*d^12*K0*M^5*Sqrt[(33*Pi)/8398]*u^2)/(1318912*b^3*E^u) - 
      (2129*d^14*K0*M^5*Sqrt[(33*Pi)/8398]*u^2)/(6594560*b^3*E^u) - 
      (3853*d^10*K1*M^5*Sqrt[(143*Pi)/1938]*u^2)/(4945920*b^3*E^u) + 
      (1291*d^12*K1*M^5*Sqrt[(143*Pi)/1938]*u^2)/(1648640*b^3*E^u) - 
      (251*d^14*K1*M^5*Sqrt[(143*Pi)/1938]*u^2)/(1648640*b^3*E^u) - 
      (63263*K0*M^5*Sqrt[Pi/277134]*u^3)/(19783680*b^3*E^u) + 
      (9612287*d^6*K0*M^5*Sqrt[Pi/277134]*u^3)/(19783680*b^3*E^u) + 
      (836699*d^8*K0*M^5*Sqrt[Pi/277134]*u^3)/(19783680*b^3*E^u) - 
      (7904717707*d^4*K1*M^5*Sqrt[Pi/277134]*u^3)/(16618291200*b^3*E^u) + 
      (1039810909*d^6*K1*M^5*Sqrt[Pi/277134]*u^3)/(1107886080*b^3*E^u) + 
      (2100009629*d^8*K1*M^5*Sqrt[Pi/277134]*u^3)/(5539430400*b^3*E^u) - 
      (8454492103*d^10*K1*M^5*Sqrt[Pi/277134]*u^3)/(16618291200*b^3*E^u) - 
      (60057623*d^12*K1*M^5*Sqrt[Pi/277134]*u^3)/(722534400*b^3*E^u) - 
      (260634631*d^14*K1*M^5*Sqrt[Pi/277134]*u^3)/(16618291200*b^3*E^u) + 
      (16331779*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(2753888256*b^3) + 
      (58333475*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(229490688*b^3) + 
      (230020997*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(344236032*b^3) - 
      (5177999441*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(6884720640*b^3) - 
      (75853*d^10*K0*M^5*Sqrt[(11*Pi)/25194]*u^3)/(3956736*b^3*E^u) + 
      (7441297*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(55077765120*b^3) + 
      (92118409*d^2*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(13769441280*b^3) - 
      (312457511*d^6*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(13769441280*b^3) - 
      (1187998687*d^8*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(27538882560*b^3) + 
      (301673779*d^10*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(13769441280*b^3) + 
      (21472393*d^12*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(1721180160*b^3) + 
      (1037579*d^14*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(13769441280*b^3) - 
      (137407*d^16*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(11015553024*b^3) - 
      (8973329*K1*M^5*Sqrt[(11*Pi)/25194]*u^3)/(16618291200*b^3*E^u) - 
      (292101241*d^2*K1*M^5*Sqrt[(13*Pi)/21318]*u^3)/(16618291200*b^3*E^u) + 
      (5930689*d^10*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^3)/(98353152*b^3) - 
      (19111*d^2*K0*M^5*Sqrt[(17*Pi)/16302]*u^3)/(2826240*b^3*E^u) - 
      (194717*d^4*K0*M^5*Sqrt[(19*Pi)/14586]*u^3)/(19783680*b^3*E^u) - 
      (196610669*d^6*K1^2*M^5*Sqrt[(19*Pi)/14586]*u^3)/(3442360320*b^3) - 
      (59*d^12*K0*M^5*Sqrt[(33*Pi)/8398]*u^3)/(1318912*b^3*E^u) - 
      (2129*d^14*K0*M^5*Sqrt[(33*Pi)/8398]*u^3)/(6594560*b^3*E^u) + 
      (734969*d^12*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(860590080*b^3) + 
      (57517*d^14*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(3442360320*b^3) + 
      (8898931*d^4*K0^2*M^5*Sqrt[(209*Pi)/1326]*u^3)/(6884720640*b^3) + 
      (185*d^16*K1^2*M^5*Sqrt[(2717*Pi)/102]*u^3)/(917962752*b^3) - 
      (3394565533*d^2*K0*M^5*Sqrt[Pi/277134]*u^4)/(33236582400*b^3*E^u) - 
      (7845769027*d^4*K0*M^5*Sqrt[Pi/277134]*u^4)/(33236582400*b^3*E^u) + 
      (2742877471*d^6*K0*M^5*Sqrt[Pi/277134]*u^4)/(6647316480*b^3*E^u) - 
      (8143373743*d^10*K0*M^5*Sqrt[Pi/277134]*u^4)/(33236582400*b^3*E^u) - 
      (219038671*d^14*K0*M^5*Sqrt[Pi/277134]*u^4)/(33236582400*b^3*E^u) - 
      (1011192311*d^2*K1*M^5*Sqrt[Pi/277134]*u^4)/(5539430400*b^3*E^u) - 
      (2605311769*d^4*K1*M^5*Sqrt[Pi/277134]*u^4)/(5539430400*b^3*E^u) + 
      (2447180503*d^6*K1*M^5*Sqrt[Pi/277134]*u^4)/(3323658240*b^3*E^u) + 
      (9064867607*d^8*K1*M^5*Sqrt[Pi/277134]*u^4)/(16618291200*b^3*E^u) - 
      (8106205703*d^10*K1*M^5*Sqrt[Pi/277134]*u^4)/(16618291200*b^3*E^u) - 
      (133700551*d^14*K1*M^5*Sqrt[Pi/277134]*u^4)/(16618291200*b^3*E^u) + 
      (300231622777*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(23132661350400*b^3) + 
      (383881608293*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(642573926400*b^3) + 
      (121934800651*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(64257392640*b^3) - 
      (6651558229619*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(2313266135040*b^3) + 
      (32648760747101*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (17349496012800*b^3) + (3194761841221*d^12*K0*K1*M^5*Sqrt[Pi/277134]*
        u^4)/(4337374003200*b^3) + (29284413953*d^14*K0*K1*M^5*
        Sqrt[Pi/277134]*u^4)/(3469899202560*b^3) - 
      (982555349*d^16*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/(13879596810240*b^3) - 
      (729481*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/(1846476800*b^3*E^u) - 
      (79189269863*d^6*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/
       (385544355840*b^3) + (66872051*d^8*K0*M^5*Sqrt[(13*Pi)/21318]*u^4)/
       (3692953600*b^3*E^u) - (142346653*d^12*K0*M^5*Sqrt[(13*Pi)/21318]*u^4)/
       (33236582400*b^3*E^u) - (7154291*d^12*K1*M^5*Sqrt[(13*Pi)/21318]*u^4)/
       (722534400*b^3*E^u) - (286747*K0*M^5*Sqrt[(33*Pi)/8398]*u^4)/
       (3692953600*b^3*E^u) - (51443459*K0*M^5*Sqrt[Pi/277134]*u^5)/
       (33236582400*b^3*E^u) - (2079370129*d^4*K0*M^5*Sqrt[Pi/277134]*u^5)/
       (11078860800*b^3*E^u) + (1760298671*d^6*K0*M^5*Sqrt[Pi/277134]*u^5)/
       (6647316480*b^3*E^u) + (8113494527*d^8*K0*M^5*Sqrt[Pi/277134]*u^5)/
       (33236582400*b^3*E^u) - (6313154303*d^10*K0*M^5*Sqrt[Pi/277134]*u^5)/
       (33236582400*b^3*E^u) - (1987737289*d^12*K0*M^5*Sqrt[Pi/277134]*u^5)/
       (33236582400*b^3*E^u) - (94249951*d^14*K0*M^5*Sqrt[Pi/277134]*u^5)/
       (33236582400*b^3*E^u) + (187265061097*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (46265322700800*b^3) + (728890066999*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (3855443558400*b^3) + (1649629637*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (2658926592*b^3) - (537681804613*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (771088711680*b^3) - (4517999786771*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (4626532270080*b^3) + (20711447468021*d^10*K0^2*M^5*Sqrt[Pi/277134]*
        u^5)/(34698992025600*b^3) + (2257468972051*d^12*K0^2*M^5*
        Sqrt[Pi/277134]*u^5)/(8674748006400*b^3) - 
      (118615843*d^16*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(1206921461760*b^3) - 
      (10656080207*d^2*K1*M^5*Sqrt[Pi/277134]*u^5)/(119651696640*b^3*E^u) + 
      (13558130983*d^6*K1*M^5*Sqrt[Pi/277134]*u^5)/(39883898880*b^3*E^u) + 
      (21266810549*d^8*K1*M^5*Sqrt[Pi/277134]*u^5)/(66473164800*b^3*E^u) - 
      (48464160091*d^10*K1*M^5*Sqrt[Pi/277134]*u^5)/(199419494400*b^3*E^u) - 
      (5422371439*d^12*K1*M^5*Sqrt[Pi/277134]*u^5)/(66473164800*b^3*E^u) - 
      (28403047*d^14*K1*M^5*Sqrt[Pi/277134]*u^5)/(7976779776*b^3*E^u) + 
      (5684864281348633*K1^2*M^5*Sqrt[Pi/277134]*u^5)/
       (595434703159296000*b^3) + (475725083539003*d^2*K1^2*M^5*
        Sqrt[Pi/277134]*u^5)/(1026611557171200*b^3) + 
      (60800757114749077*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^5)/
       (37214668947456000*b^3) - (1910706629340911*d^8*K1^2*M^5*
        Sqrt[Pi/277134]*u^5)/(693979840512000*b^3) + 
      (518066233169021*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^5)/
       (346989920256000*b^3) + (402106539745073*d^12*K1^2*M^5*Sqrt[Pi/277134]*
        u^5)/(520484880384000*b^3) + (1763696861*d^14*K0^2*M^5*
        Sqrt[(13*Pi)/21318]*u^5)/(6939798405120*b^3) - 
      (75852929*K1*M^5*Sqrt[(17*Pi)/16302]*u^5)/(598258483200*b^3*E^u) + 
      (645360289271*d^14*K1^2*M^5*Sqrt[(17*Pi)/16302]*u^5)/
       (1040969760768000*b^3) - (33579578657*d^16*K1^2*M^5*
        Sqrt[(17*Pi)/16302]*u^5)/(832775808614400*b^3) - 
      (7572595111*d^4*K1*M^5*Sqrt[(19*Pi)/14586]*u^5)/
       (598258483200*b^3*E^u) - (1732939*d^2*K0*M^5*Sqrt[(143*Pi)/1938]*u^5)/
       (3692953600*b^3*E^u) - (1007514573809*d^6*K1^2*M^5*Sqrt[(187*Pi)/1482]*
        u^5)/(115663306752000*b^3) - (1281723269*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (2393033932800*b^3*E^u) - (12143539087*d^2*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (478606786560*b^3*E^u) - (194094063221*d^4*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (2393033932800*b^3*E^u) + (77333565151*d^6*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (797677977600*b^3*E^u) + (3561388249*d^8*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (29543628800*b^3*E^u) - (12522607399*d^10*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (159535595520*b^3*E^u) - (8221483639*d^12*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (265892659200*b^3*E^u) - (604855813*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (598258483200*b^3*E^u) - (24959773999*d^2*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (598258483200*b^3*E^u) + (31211481767*d^6*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (199419494400*b^3*E^u) + (9520972537*d^8*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (66473164800*b^3*E^u) - (7199613973*d^10*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (66473164800*b^3*E^u) - (7743687953*d^12*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (199419494400*b^3*E^u) - (85946753*d^14*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (66473164800*b^3*E^u) + (4593968410234003*K0*K1*M^5*Sqrt[Pi/277134]*
        u^6)/(595434703159296000*b^3) + (11030703070279757*d^2*K0*K1*M^5*
        Sqrt[Pi/277134]*u^6)/(29771735157964800*b^3) + 
      (48814741777799017*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (37214668947456000*b^3) - (538052571559801*d^6*K0*K1*M^5*
        Sqrt[Pi/277134]*u^6)/(424098791424000*b^3) - 
      (1563380859924341*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (693979840512000*b^3) + (407629983742391*d^10*K0*K1*M^5*
        Sqrt[Pi/277134]*u^6)/(346989920256000*b^3) + 
      (10505015836597*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (1040969760768000*b^3) - (543505404283*d^16*K0*K1*M^5*Sqrt[Pi/277134]*
        u^6)/(832775808614400*b^3) - (11026831*d^14*K0*M^5*
        Sqrt[(11*Pi)/25194]*u^6)/(113953996800*b^3*E^u) + 
      (1056210884177*d^12*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^6)/
       (17947754496000*b^3) - (41989307*d^4*K1*M^5*Sqrt[(221*Pi)/1254]*u^6)/
       (85465497600*b^3*E^u) - (96744937*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (478606786560*b^3*E^u) - (23984452787*d^2*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (2393033932800*b^3*E^u) - (14618754169*d^4*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (478606786560*b^3*E^u) + (232096537*d^8*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (5426380800*b^3*E^u) - (4601192303*d^10*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (159535595520*b^3*E^u) - (93107801*d^14*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (265892659200*b^3*E^u) + (68491182124487*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (54130427559936000*b^3) + (911091513888121*d^2*K0^2*M^5*
        Sqrt[Pi/277134]*u^7)/(14885867578982400*b^3) - 
      (629943125057*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^7)/(3133734912000*b^3) + 
      (4790366298101*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (24784994304000*b^3) + (4226251364381*d^12*K0^2*M^5*Sqrt[Pi/277134]*
        u^7)/(35895508992000*b^3) - (4033039757*d^16*K0^2*M^5*Sqrt[Pi/277134]*
        u^7)/(28716407193600*b^3) - (1558646059*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (5982584832000*b^3*E^u) - (620411461*d^2*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (53415936000*b^3*E^u) - (211020727009*d^4*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (5982584832000*b^3*E^u) + (44078616217*d^6*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (997097472000*b^3*E^u) + (101013598577*d^8*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (1994194944000*b^3*E^u) + (118245390077579*K1^2*M^5*Sqrt[Pi/277134]*
        u^7)/(54130427559936000*b^3) + (15653222171097613*d^2*K1^2*M^5*
        Sqrt[Pi/277134]*u^7)/(148858675789824000*b^3) + 
      (1177314823399327*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (3236058169344000*b^3) - (28198582627733*d^6*K1^2*M^5*Sqrt[Pi/277134]*
        u^7)/(77895696384000*b^3) - (141655828324433*d^8*K1^2*M^5*
        Sqrt[Pi/277134]*u^7)/(231326613504000*b^3) + 
      (2464126265383*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(7710887116800*b^3) + 
      (78864506173*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^7)/(23132661350400*b^3) - 
      (56216009*d^12*K0*M^5*Sqrt[(11*Pi)/25194]*u^7)/(53178531840*b^3*E^u) + 
      (100218120199*d^14*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^7)/
       (520484880384000*b^3) - (70866893*d^12*K1*M^5*Sqrt[(11*Pi)/25194]*u^7)/
       (56976998400*b^3*E^u) + (237203098823*d^12*K1^2*M^5*
        Sqrt[(11*Pi)/25194]*u^7)/(14457913344000*b^3) - 
      (24376369051*d^16*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^7)/
       (1387959681024000*b^3) - (109539013*d^10*K1*M^5*Sqrt[(17*Pi)/16302]*
        u^7)/(55394304000*b^3*E^u) - (973391*d^14*K1*M^5*Sqrt[(17*Pi)/16302]*
        u^7)/(39883898880*b^3*E^u) + (1750608217055053*d^4*K0^2*M^5*
        Sqrt[(19*Pi)/14586]*u^7)/(148858675789824000*b^3) - 
      (2076129064553*d^8*K0^2*M^5*Sqrt[(19*Pi)/14586]*u^7)/
       (99139977216000*b^3) + (49383389*d^6*K0*M^5*Sqrt[(209*Pi)/1326]*u^7)/
       (265892659200*b^3*E^u) - (1905589039*K0*M^5*Sqrt[Pi/277134]*u^8)/
       (131616866304000*b^3*E^u) - (282012735097*d^2*K0*M^5*Sqrt[Pi/277134]*
        u^8)/(131616866304000*b^3*E^u) - (170465894617*d^4*K0*M^5*
        Sqrt[Pi/277134]*u^8)/(18802409472000*b^3*E^u) + 
      (38558057519*d^6*K0*M^5*Sqrt[Pi/277134]*u^8)/(3988389888000*b^3*E^u) + 
      (567361331497*d^8*K0*M^5*Sqrt[Pi/277134]*u^8)/(43872288768000*b^3*
        E^u) - (31527516451*d^10*K0*M^5*Sqrt[Pi/277134]*u^8)/
       (3988389888000*b^3*E^u) - (2687137241*d^12*K0*M^5*Sqrt[Pi/277134]*u^8)/
       (797677977600*b^3*E^u) - (82027991*d^14*K0*M^5*Sqrt[Pi/277134]*u^8)/
       (797677977600*b^3*E^u) - (7658861461*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (65808433152000*b^3*E^u) - (59723822891*d^2*K1*M^5*Sqrt[Pi/277134]*
        u^8)/(16452108288000*b^3*E^u) + (36817471133*d^6*K1*M^5*
        Sqrt[Pi/277134]*u^8)/(2991292416000*b^3*E^u) + 
      (896936501581*d^8*K1*M^5*Sqrt[Pi/277134]*u^8)/(65808433152000*b^3*
        E^u) - (1371423733*d^10*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (149564620800*b^3*E^u) - (22921851691*d^12*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (5982584832000*b^3*E^u) + (9740020522517*K0*K1*M^5*Sqrt[Pi/277134]*
        u^8)/(9303667236864000*b^3) + (490631301779933*d^2*K0*K1*M^5*
        Sqrt[Pi/277134]*u^8)/(9303667236864000*b^3) + 
      (3608091045191527*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (18607334473728000*b^3) - (14557304980817*d^8*K0*K1*M^5*
        Sqrt[Pi/277134]*u^8)/(43373740032000*b^3) + 
      (1193411824051*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (7228956672000*b^3) + (10120968149*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (4647186432000*b^3) - (18824332207*d^16*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (130121220096000*b^3) - (400261*d^14*K1*M^5*Sqrt[(11*Pi)/25194]*u^8)/
       (36929536000*b^3*E^u) - (562420783229*d^6*K0*K1*M^5*
        Sqrt[(19*Pi)/14586]*u^8)/(59638892544000*b^3) + 
      (684801633377*d^12*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^8)/
       (130121220096000*b^3) - (2701149259*d^4*K1*M^5*Sqrt[(221*Pi)/1254]*
        u^8)/(65808433152000*b^3*E^u) - (93067147*K0*M^5*Sqrt[Pi/277134]*u^9)/
       (7312048128000*b^3*E^u) - (236328906383*d^4*K0*M^5*Sqrt[Pi/277134]*
        u^9)/(122215661568000*b^3*E^u) + (42908469911*d^6*K0*M^5*
        Sqrt[Pi/277134]*u^9)/(19443400704000*b^3*E^u) + 
      (2266631377*d^8*K0*M^5*Sqrt[Pi/277134]*u^9)/(759103488000*b^3*E^u) - 
      (1098975173*d^10*K0*M^5*Sqrt[Pi/277134]*u^9)/(598258483200*b^3*E^u) - 
      (4715830793*d^12*K0*M^5*Sqrt[Pi/277134]*u^9)/(5982584832000*b^3*E^u) - 
      (6704329*d^14*K0*M^5*Sqrt[Pi/277134]*u^9)/(249274368000*b^3*E^u) + 
      (108116717179*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(1378321072128000*b^3) + 
      (42890114748419*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^9)/
       (8269926432768000*b^3) + (113627899185193*d^4*K0^2*M^5*Sqrt[Pi/277134]*
        u^9)/(4961955859660800*b^3) - (34991931527627*d^6*K0^2*M^5*
        Sqrt[Pi/277134]*u^9)/(1908444561408000*b^3) - 
      (1413292282037*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(34698992025600*b^3) + 
      (9745566997591*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^9)/
       (520484880384000*b^3) + (2064247214993*d^12*K0^2*M^5*Sqrt[Pi/277134]*
        u^9)/(173494960128000*b^3) - (10183092847*d^16*K0^2*M^5*
        Sqrt[Pi/277134]*u^9)/(520484880384000*b^3) - 
      (68213205607*d^4*K1*M^5*Sqrt[Pi/277134]*u^9)/(31685541888000*b^3*E^u) + 
      (94633216103*d^6*K1*M^5*Sqrt[Pi/277134]*u^9)/(38886801408000*b^3*E^u) + 
      (2841386463319*d^8*K1*M^5*Sqrt[Pi/277134]*u^9)/(855509630976000*b^3*
        E^u) - (5236579141*d^12*K1*M^5*Sqrt[Pi/277134]*u^9)/
       (5982584832000*b^3*E^u) - (30479587*d^14*K1*M^5*Sqrt[Pi/277134]*u^9)/
       (997097472000*b^3*E^u) + (884020398161*K1^2*M^5*Sqrt[Pi/277134]*u^9)/
       (4134963216384000*b^3) + (666275696220887*d^2*K1^2*M^5*Sqrt[Pi/277134]*
        u^9)/(74429337894912000*b^3) + (38860075990669*d^4*K1^2*M^5*
        Sqrt[Pi/277134]*u^9)/(1353260688998400*b^3) - 
      (6572396435909*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^9)/
       (229013347368960*b^3) - (25862869025927*d^8*K1^2*M^5*Sqrt[Pi/277134]*
        u^9)/(520484880384000*b^3) + (12970007388563*d^10*K1^2*M^5*
        Sqrt[Pi/277134]*u^9)/(520484880384000*b^3) + 
      (527905785593*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(34698992025600*b^3) + 
      (69469495321*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(173494960128000*b^3) - 
      (574939023*d^2*K1*M^5*Sqrt[(3*Pi)/92378]*u^9)/(2640461824000*b^3*E^u) - 
      (53746943*d^16*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^9)/(22629777408000*b^3) - 
      (54141047*K1*M^5*Sqrt[(13*Pi)/21318]*u^9)/(65808433152000*b^3*E^u) - 
      (116903429*d^10*K1*M^5*Sqrt[(13*Pi)/21318]*u^9)/
       (747823104000*b^3*E^u) - (13378091557*d^2*K0*M^5*Sqrt[(19*Pi)/14586]*
        u^9)/(427754815488000*b^3*E^u) + (2724512047*d^14*K0^2*M^5*
        Sqrt[(19*Pi)/14586]*u^9)/(173494960128000*b^3) + 
      (410968501*K0*M^5*Sqrt[Pi/277134]*u^10)/(106938703872000*b^3*E^u) - 
      (60227730139*d^2*K0*M^5*Sqrt[Pi/277134]*u^10)/(641632223232000*b^3*
        E^u) - (231898379*d^4*K0*M^5*Sqrt[Pi/277134]*u^10)/
       (583302021120*b^3*E^u) + (35828508857*d^6*K0*M^5*Sqrt[Pi/277134]*u^10)/
       (91661746176000*b^3*E^u) + (9201367979*d^8*K0*M^5*Sqrt[Pi/277134]*
        u^10)/(15276957696000*b^3*E^u) - 
      (34591423*d^10*K0*M^5*Sqrt[Pi/277134]*u^10)/(99709747200*b^3*E^u) - 
      (9274739*d^14*K0*M^5*Sqrt[Pi/277134]*u^10)/(1495646208000*b^3*E^u) - 
      (34799047*K1*M^5*Sqrt[Pi/277134]*u^10)/(4113027072000*b^3*E^u) - 
      (56452709*d^2*K1*M^5*Sqrt[Pi/277134]*u^10)/(442810368000*b^3*E^u) - 
      (1809565337*d^4*K1*M^5*Sqrt[Pi/277134]*u^10)/(5092319232000*b^3*E^u) + 
      (1549453937*d^6*K1*M^5*Sqrt[Pi/277134]*u^10)/(3888680140800*b^3*E^u) + 
      (720627992717*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/(13955500855296000*b^3) + 
      (162341588268593*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (55822003421184000*b^3) + (56383190375767*d^4*K0*K1*M^5*
        Sqrt[Pi/277134]*u^10)/(5074727583744000*b^3) - 
      (2745512103613*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (286266684211200*b^3) - (95393200069*d^8*K0*K1*M^5*Sqrt[Pi/277134]*
        u^10)/(4819304448000*b^3) + (3600643329589*d^10*K0*K1*M^5*
        Sqrt[Pi/277134]*u^10)/(390363660288000*b^3) + 
      (462356257261*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (78072732057600*b^3) + (14048715937*d^14*K0*K1*M^5*Sqrt[Pi/277134]*
        u^10)/(78072732057600*b^3) - (645803933*d^16*K0*K1*M^5*
        Sqrt[Pi/277134]*u^10)/(55766237184000*b^3) - 
      (17004703*d^10*K1*M^5*Sqrt[(11*Pi)/25194]*u^10)/
       (498548736000*b^3*E^u) - (796493*d^14*K1*M^5*Sqrt[(13*Pi)/21318]*u^10)/
       (1495646208000*b^3*E^u) - (186313*d^12*K0*M^5*Sqrt[(17*Pi)/16302]*
        u^10)/(20772864000*b^3*E^u) + (201692783*d^8*K1*M^5*
        Sqrt[(17*Pi)/16302]*u^10)/(5346935193600*b^3*E^u) - 
      (869657*d^12*K1*M^5*Sqrt[(143*Pi)/1938]*u^10)/(747823104000*b^3*E^u) - 
      (4520602621*d^2*K0*M^5*Sqrt[Pi/277134]*u^11)/(340867118592000*b^3*
        E^u) - (158037888413*d^4*K0*M^5*Sqrt[Pi/277134]*u^11)/
       (2726936948736000*b^3*E^u) + (5638296011*d^6*K0*M^5*Sqrt[Pi/277134]*
        u^11)/(104882190336000*b^3*E^u) + 
      (1716441383*d^8*K0*M^5*Sqrt[Pi/277134]*u^11)/(17823117312000*b^3*E^u) - 
      (233293*d^14*K0*M^5*Sqrt[Pi/277134]*u^11)/(186955776000*b^3*E^u) - 
      (1918628171*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(634340947968000*b^3) + 
      (10128672947623*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^11)/
       (55822003421184000*b^3) + (54760601278099*d^4*K0^2*M^5*Sqrt[Pi/277134]*
        u^11)/(55822003421184000*b^3) - (1030340014079*d^6*K0^2*M^5*
        Sqrt[Pi/277134]*u^11)/(1431333421056000*b^3) - 
      (8774341273*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(5204848803840*b^3) + 
      (193715629231*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^11)/
       (390363660288000*b^3) + (6879875323*d^14*K0^2*M^5*Sqrt[Pi/277134]*
        u^11)/(390363660288000*b^3) - (438254881*d^16*K0^2*M^5*
        Sqrt[Pi/277134]*u^11)/(390363660288000*b^3) + 
      (9903841*K1*M^5*Sqrt[Pi/277134]*u^11)/(53469351936000*b^3*E^u) - 
      (2273049061*d^2*K1*M^5*Sqrt[Pi/277134]*u^11)/(136346847436800*b^3*
        E^u) - (162492968423*d^4*K1*M^5*Sqrt[Pi/277134]*u^11)/
       (2726936948736000*b^3*E^u) + (76533646571*d^6*K1*M^5*Sqrt[Pi/277134]*
        u^11)/(1363468474368000*b^3*E^u) + 
      (1343801*d^8*K1*M^5*Sqrt[Pi/277134]*u^11)/(13057228800*b^3*E^u) - 
      (29836559*d^12*K1*M^5*Sqrt[Pi/277134]*u^11)/(1121734656000*b^3*E^u) + 
      (170195228491*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(12882000789504000*b^3) + 
      (180760625321*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^11)/
       (560086990848000*b^3) + (12305888550871*d^4*K1^2*M^5*Sqrt[Pi/277134]*
        u^11)/(12882000789504000*b^3) - (739659271643*d^8*K1^2*M^5*
        Sqrt[Pi/277134]*u^11)/(390363660288000*b^3) + 
      (332886103189*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^11)/
       (390363660288000*b^3) + (683290623823*d^12*K1^2*M^5*Sqrt[Pi/277134]*
        u^11)/(1171090980864000*b^3) + (25219210999*d^14*K1^2*M^5*
        Sqrt[Pi/277134]*u^11)/(1171090980864000*b^3) - 
      (402271433*d^16*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(292772745216000*b^3) - 
      (3539*d^10*K0*M^5*Sqrt[(11*Pi)/25194]*u^11)/(747823104*b^3*E^u) - 
      (236977*d^12*K0*M^5*Sqrt[(13*Pi)/21318]*u^11)/(124637184000*b^3*E^u) - 
      (59203*d^14*K1*M^5*Sqrt[(13*Pi)/21318]*u^11)/(560867328000*b^3*E^u) - 
      (113417*d^10*K1*M^5*Sqrt[(17*Pi)/16302]*u^11)/(35054208000*b^3*E^u) - 
      (215411212603*d^6*K1^2*M^5*Sqrt[(17*Pi)/16302]*u^11)/
       (4294000263168000*b^3) - (59497*K0*M^5*Sqrt[(19*Pi)/14586]*u^11)/
       (1371009024000*b^3*E^u) + (15069984929*d^10*K0^2*M^5*
        Sqrt[(19*Pi)/14586]*u^11)/(390363660288000*b^3) - 
      (65440891*K0*M^5*Sqrt[Pi/277134]*u^12)/(6476475253248000*b^3*E^u) - 
      (4614004319*d^2*K0*M^5*Sqrt[Pi/277134]*u^12)/(3238237626624000*b^3*
        E^u) - (4297228631*d^4*K0*M^5*Sqrt[Pi/277134]*u^12)/
       (588770477568000*b^3*E^u) + (165190897*d^6*K0*M^5*Sqrt[Pi/277134]*
        u^12)/(28405593216000*b^3*E^u) - (79127*d^10*K0*M^5*Sqrt[Pi/277134]*
        u^12)/(14021683200*b^3*E^u) - (476687*d^12*K0*M^5*Sqrt[Pi/277134]*
        u^12)/(140216832000*b^3*E^u) - (3823*d^14*K0*M^5*Sqrt[Pi/277134]*
        u^12)/(17527104000*b^3*E^u) - (17824493*K1*M^5*Sqrt[Pi/277134]*u^12)/
       (1619118813312000*b^3*E^u) - (62837927*d^2*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(42329903616000*b^3*E^u) - 
      (8214517807*d^4*K1*M^5*Sqrt[Pi/277134]*u^12)/(1079412542208000*b^3*
        E^u) + (404382817*d^6*K1*M^5*Sqrt[Pi/277134]*u^12)/
       (68173423718400*b^3*E^u) + (1073749*d^8*K1*M^5*Sqrt[Pi/277134]*u^12)/
       (83545862400*b^3*E^u) - (116339*d^10*K1*M^5*Sqrt[Pi/277134]*u^12)/
       (20030976000*b^3*E^u) - (33323*d^14*K1*M^5*Sqrt[Pi/277134]*u^12)/
       (140216832000*b^3*E^u) + (3781850221*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/
       (4186650256588800*b^3) + (705451478533*d^2*K0*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(10466625641472000*b^3) + (1439932094849*d^4*K0*K1*M^5*
        Sqrt[Pi/277134]*u^12)/(5233312820736000*b^3) - 
      (6449340797*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(12198864384000*b^3) + 
      (5201328241*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(24397728768000*b^3) + 
      (372540719*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(2287287072000*b^3) + 
      (10478813*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(1463863726080*b^3) - 
      (1918661*d^16*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(4182467788800*b^3) - 
      (509732273*d^6*K0*K1*M^5*Sqrt[(13*Pi)/21318]*u^12)/
       (33546877056000*b^3) - (14981*d^12*K1*M^5*Sqrt[(17*Pi)/16302]*u^12)/
       (70108416000*b^3*E^u) + (204013*d^8*K0*M^5*Sqrt[(19*Pi)/14586]*u^12)/
       (318269952000*b^3*E^u) - (5857081*K0*M^5*Sqrt[Pi/277134]*u^13)/
       (3238237626624000*b^3*E^u) - (16766969*d^2*K0*M^5*Sqrt[Pi/277134]*
        u^13)/(147192619392000*b^3*E^u) - 
      (141875627*d^4*K0*M^5*Sqrt[Pi/277134]*u^13)/(249095202048000*b^3*E^u) + 
      (56561*d^6*K0*M^5*Sqrt[Pi/277134]*u^13)/(231567336000*b^3*E^u) + 
      (4026833*d^8*K0*M^5*Sqrt[Pi/277134]*u^13)/(3341834496000*b^3*E^u) - 
      (3713*d^10*K0*M^5*Sqrt[Pi/277134]*u^13)/(11684736000*b^3*E^u) - 
      (197*d^14*K0*M^5*Sqrt[Pi/277134]*u^13)/(5842368000*b^3*E^u) - 
      (6808723237*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(20933251282944000*b^3) + 
      (27890537309*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^13)/
       (8373300513177600*b^3) - (3062753311*d^6*K0^2*M^5*Sqrt[Pi/277134]*
        u^13)/(357833355264000*b^3) + (15618401*d^10*K0^2*M^5*Sqrt[Pi/277134]*
        u^13)/(1549062144000*b^3) + (2838381853*d^12*K0^2*M^5*Sqrt[Pi/277134]*
        u^13)/(292772745216000*b^3) + (153320617*d^14*K0^2*M^5*
        Sqrt[Pi/277134]*u^13)/(292772745216000*b^3) - 
      (2018881*d^16*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(58554549043200*b^3) - 
      (5857081*K1*M^5*Sqrt[Pi/277134]*u^13)/(3238237626624000*b^3*E^u) - 
      (480329*d^2*K1*M^5*Sqrt[Pi/277134]*u^13)/(4088683872000*b^3*E^u) + 
      (2877989*d^6*K1*M^5*Sqrt[Pi/277134]*u^13)/(12173825664000*b^3*E^u) + 
      (4341433*d^8*K1*M^5*Sqrt[Pi/277134]*u^13)/(3341834496000*b^3*E^u) - 
      (31417*d^12*K1*M^5*Sqrt[Pi/277134]*u^13)/(70108416000*b^3*E^u) - 
      (1307*d^14*K1*M^5*Sqrt[Pi/277134]*u^13)/(35054208000*b^3*E^u) + 
      (4674141649*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(10466625641472000*b^3) + 
      (4654128449*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(1443672502272000*b^3) + 
      (90941903467*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^13)/
       (5980928937984000*b^3) - (8396119289*d^6*K1^2*M^5*Sqrt[Pi/277134]*
        u^13)/(1073500065792000*b^3) - (1077957841*d^8*K1^2*M^5*
        Sqrt[Pi/277134]*u^13)/(32530305024000*b^3) + 
      (59367559*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(97590915072000*b^3) - 
      (10531*d^16*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(260242440192*b^3) + 
      (31481843*d^10*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/
       (32530305024000*b^3) - (8368741*d^8*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^13)/
       (3614478336000*b^3) - (1288531*d^4*K1*M^5*Sqrt[(13*Pi)/21318]*u^13)/
       (27677244672000*b^3*E^u) - (439*d^10*K1*M^5*Sqrt[(13*Pi)/21318]*u^13)/
       (17527104000*b^3*E^u) - (d^12*K0*M^5*Sqrt[(17*Pi)/16302]*u^13)/
       (41216000*b^3*E^u) + (37892651249*d^4*K0^2*M^5*Sqrt[(17*Pi)/16302]*
        u^13)/(41866502565888000*b^3) + 
      (145009*d^12*K1^2*M^5*Sqrt[(209*Pi)/1326]*u^13)/(2788311859200*b^3) - 
      (d^2*K0*M^5*Sqrt[Pi/277134]*u^14)/(140216832*b^3*E^u) - 
      (5*d^4*K0*M^5*Sqrt[Pi/277134]*u^14)/(70108416*b^3*E^u) - 
      (5*d^12*K0*M^5*Sqrt[Pi/277134]*u^14)/(70108416*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/277134]*u^14)/(140216832*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/277134]*u^14)/(140216832*b^3*E^u) - 
      (5*d^4*K1*M^5*Sqrt[Pi/277134]*u^14)/(70108416*b^3*E^u) - 
      (5*d^12*K1*M^5*Sqrt[Pi/277134]*u^14)/(70108416*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/277134]*u^14)/(140216832*b^3*E^u) + 
      (3095009*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/(910141360128000*b^3) + 
      (98659559*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/(261665641036800*b^3) + 
      (13549705501*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/
       (5233312820736000*b^3) - (216893*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/
       (621238464000*b^3) + (81080411*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/
       (36596593152000*b^3) + (357647*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/
       (2287287072000*b^3) - (1646167*d^16*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/
       (146386372608000*b^3) - (d^6*K0*M^5*Sqrt[(11*Pi)/25194]*u^14)/
       (701084160*b^3*E^u) + (d^8*K0*M^5*Sqrt[(11*Pi)/25194]*u^14)/
       (58423680*b^3*E^u) - (d^10*K0*M^5*Sqrt[(11*Pi)/25194]*u^14)/
       (701084160*b^3*E^u) - (d^6*K1*M^5*Sqrt[(11*Pi)/25194]*u^14)/
       (701084160*b^3*E^u) + (d^8*K1*M^5*Sqrt[(11*Pi)/25194]*u^14)/
       (58423680*b^3*E^u) - (d^10*K1*M^5*Sqrt[(11*Pi)/25194]*u^14)/
       (701084160*b^3*E^u) - (11447771*d^8*K0*K1*M^5*Sqrt[(13*Pi)/21318]*
        u^14)/(24397728768000*b^3) + (87481*d^10*K0*K1*M^5*
        Sqrt[(13*Pi)/21318]*u^14)/(1016572032000*b^3) - 
      (60317*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(1903022843904000*b^3) + 
      (1029709*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(104666256414720*b^3) + 
      (23978923*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(227535340032000*b^3) + 
      (648569*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(22364584704000*b^3) - 
      (6951149*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(24397728768000*b^3) + 
      (15677*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(871347456000*b^3) - 
      (9533*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(211446982656000*b^3) + 
      (67021*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(6541641025920*b^3) + 
      (67703*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(1797154128000*b^3) - 
      (22764787*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(73193186304000*b^3) + 
      (7723*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(762429024000*b^3) + 
      (203519*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(1591156224000*b^3) + 
      (26233*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(2287287072000*b^3) - 
      (117833*d^16*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(146386372608000*b^3) + 
      (397*d^14*K0^2*M^5*Sqrt[(17*Pi)/16302]*u^15)/(871347456000*b^3) + 
      (1214923*d^4*K1^2*M^5*Sqrt[(17*Pi)/16302]*u^15)/(180459062784000*b^3) - 
      (2609*d^16*K0^2*M^5*Sqrt[(19*Pi)/14586]*u^15)/(48795457536000*b^3) + 
      (47*d^12*K0^2*M^5*Sqrt[(187*Pi)/1482]*u^15)/(75769344000*b^3) - 
      (7*K0*K1*M^5*Sqrt[Pi/277134]*u^16)/(273852057600*b^3) + 
      (17767*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^16)/(20128126233600*b^3) + 
      (13861*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^16)/(745486156800*b^3) + 
      (40207*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^16)/(2236458470400*b^3) - 
      (31321*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^16)/(1829829657600*b^3) + 
      (541*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^16)/(67771468800*b^3) - 
      (2867*d^8*K0*K1*M^5*Sqrt[(17*Pi)/16302]*u^16)/(914914828800*b^3) + 
      (787*d^12*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^16)/(609943219200*b^3) + 
      (89*d^16*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^16)/(3659659315200*b^3) - 
      (K0^2*M^5*Sqrt[Pi/277134]*u^17)/(821556172800*b^3) - 
      (7*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^17)/(102694521600*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/277134]*u^17)/(1867173120*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/277134]*u^17)/(24895641600*b^3) - 
      (K1^2*M^5*Sqrt[Pi/277134]*u^17)/(821556172800*b^3) - 
      (7*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^17)/(102694521600*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/277134]*u^17)/(1867173120*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/277134]*u^17)/(24895641600*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^17)/(20538904320*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^17)/(12447820800*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^17)/(9335865600*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^17)/(18671731200*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^17)/(20538904320*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^17)/(12447820800*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^17)/(9335865600*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^17)/(18671731200*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(19*Pi)/14586]*u^17)/(41077808640*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(19*Pi)/14586]*u^17)/(41077808640*b^3))/Pi, 
    ((((212704763*I)/10126771200)*d^6*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^3)/
       b^3 + (((35015209*I)/778982400)*d^8*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^3)/
       b^3 - (((789239*I)/37094400)*d^10*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^3)/
       b^3 - (((482779*I)/37094400)*d^12*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^3)/
       b^3 - (((341*I)/1059840)*d^14*K0*K1*M^5*Sqrt[11/(25194*Pi)]*u^3)/b^3 - 
      (13963*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(2967552*b^3) - 
      (765619*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(2967552*b^3) - 
      (1787*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(19783680*b^3) + 
      (39709*d^6*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(2580480*b^3) + 
      (225577*d^8*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(11870208*b^3) - 
      (745987*d^10*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(59351040*b^3) - 
      (42097*d^12*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(8478720*b^3) - 
      (1111*d^14*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(59351040*b^3) + 
      (1010053*d^6*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(14837760*b^3) - 
      (38425*d^2*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^3)/(2967552*b^3) + 
      (2207*d^8*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^3)/(14837760*b^3) - 
      (8979*d^2*K0^2*M^5*Sqrt[(33*Pi)/8398]*u^3)/(6594560*b^3) - 
      (7321*d^10*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(2967552*b^3) + 
      (37*d^12*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(141312*b^3) - 
      (151*d^14*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(4945920*b^3) - 
      (179*d^4*K0^2*M^5*Sqrt[(46189*Pi)/6]*u^3)/(59351040*b^3) - 
      (((4513753*I)/3375590400)*K0*K1*M^5*u^3)/(b^3*Sqrt[277134*Pi]) - 
      (((707414839*I)/10126771200)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[277134*Pi]) - 
      (((120446101*I)/440294400)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[277134*Pi]) + 
      (((215948003*I)/20253542400)*d^6*K0^2*M^5*Sqrt[11/(25194*Pi)]*u^4)/
       b^3 + (((35264689*I)/1557964800)*d^8*K0^2*M^5*Sqrt[11/(25194*Pi)]*u^4)/
       b^3 - (((113993*I)/10598400)*d^10*K0^2*M^5*Sqrt[11/(25194*Pi)]*u^4)/
       b^3 - (((12007*I)/74188800)*d^14*K0^2*M^5*Sqrt[11/(25194*Pi)]*u^4)/
       b^3 - (((2297516981*I)/533170176000)*d^12*K0^2*M^5*Sqrt[17/(16302*Pi)]*
        u^4)/b^3 + (((1366854908801*I)/76558390272000)*d^6*K1^2*M^5*
        Sqrt[17/(16302*Pi)]*u^4)/b^3 - (((4041412343999*I)/842142292992000)*
        d^2*K1^2*M^5*Sqrt[19/(14586*Pi)]*u^4)/b^3 - 
      (((108587*I)/2670796800)*d^14*K1^2*M^5*Sqrt[143/(1938*Pi)]*u^4)/b^3 - 
      (((81478169*I)/93477888000)*d^12*K1^2*M^5*Sqrt[187/(1482*Pi)]*u^4)/
       b^3 - (((9143819*I)/93477888000)*d^10*K1^2*M^5*Sqrt[2717/(102*Pi)]*
        u^4)/b^3 - (660144811*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (74782310400*b^3) - (26490790507*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (74782310400*b^3) + (36078022307*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (24927436800*b^3) + (7167852007*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (8309145600*b^3) - (7345321*d^12*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/
       (427327488*b^3) - (40384471*d^14*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^4)/
       (74782310400*b^3) - (3276195037*d^4*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^4)/
       (74782310400*b^3) - (480853999*d^10*K0*K1*M^5*Sqrt[(143*Pi)/1938]*u^4)/
       (74782310400*b^3) - (((183433*I)/270047232)*K0^2*M^5*u^4)/
       (b^3*Sqrt[277134*Pi]) - (((716712127*I)/20253542400)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[277134*Pi]) - (((2796422459*I)/20253542400)*d^4*K0^2*M^5*
        u^4)/(b^3*Sqrt[277134*Pi]) + (((1943251031*I)/1599510528000)*d^12*
        K0^2*M^5*u^4)/(b^3*Sqrt[277134*Pi]) - 
      (((1629032685457*I)/842142292992000)*K1^2*M^5*u^4)/
       (b^3*Sqrt[277134*Pi]) - (((265880491964561*I)/842142292992000)*d^4*
        K1^2*M^5*u^4)/(b^3*Sqrt[277134*Pi]) + 
      (((1059843752809*I)/1963035648000)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[277134*Pi]) - (383302651*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (149564620800*b^3) - (15824719147*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (149564620800*b^3) - (311810623*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (4273274880*b^3) - (268363421*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (149564620800*b^3) - (48126126199*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^5)/
       (179477544960*b^3) - (3403538008483*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^5)/
       (4486938624000*b^3) + (1531494690521*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^5)/
       (1495646208000*b^3) - (1157149062911*d^10*K1^2*M^5*Sqrt[Pi/277134]*
        u^5)/(1495646208000*b^3) - (384085106539*d^12*K1^2*M^5*
        Sqrt[Pi/277134]*u^5)/(1495646208000*b^3) - 
      (7327398163*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^5)/(1495646208000*b^3) - 
      (3886817827*d^10*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^5)/(149564620800*b^3) + 
      (47329751207*d^6*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^5)/(498548736000*b^3) - 
      (3075147571*d^4*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^5)/(149564620800*b^3) + 
      (1246556371*d^6*K0^2*M^5*Sqrt[(17*Pi)/16302]*u^5)/(49854873600*b^3) - 
      (1460714461*K1^2*M^5*Sqrt[(19*Pi)/14586]*u^5)/(4486938624000*b^3) + 
      (10081719*d^8*K0^2*M^5*Sqrt[(57*Pi)/4862]*u^5)/(1846476800*b^3) - 
      (((2149671739531*I)/842142292992000)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[277134*Pi]) - (((90545001349301*I)/842142292992000)*d^2*K0*
        K1*M^5*u^5)/(b^3*Sqrt[277134*Pi]) - 
      (((269110457771627*I)/842142292992000)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[277134*Pi]) + (((23485603309607*I)/64780176384000)*d^6*K0*K1*
        M^5*u^5)/(b^3*Sqrt[277134*Pi]) + (((10973741428049*I)/21593392128000)*
        d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[277134*Pi]) - 
      (((26040539047*I)/93477888000)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[277134*Pi]) - (((14664300977*I)/93477888000)*d^12*K0*K1*M^5*
        u^5)/(b^3*Sqrt[277134*Pi]) - (((529883903*I)/93477888000)*d^14*K0*K1*
        M^5*u^5)/(b^3*Sqrt[277134*Pi]) - (((74671123477*I)/105267786624000)*
        d^2*K0^2*M^5*Sqrt[19/(14586*Pi)]*u^6)/b^3 - 
      (((88063*I)/763084800)*d^14*K1^2*M^5*Sqrt[19/(14586*Pi)]*u^6)/b^3 - 
      (20606346349*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(4486938624000*b^3) - 
      (2656874364673*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(4486938624000*b^3) + 
      (383718007087*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(498548736000*b^3) + 
      (1257892055891*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(1495646208000*b^3) - 
      (295021331047*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(498548736000*b^3) - 
      (6417088913*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/(1495646208000*b^3) - 
      (10636852417*d^2*K0*K1*M^5*Sqrt[(17*Pi)/16302]*u^6)/
       (897387724800*b^3) - (19040819977*d^12*K0*K1*M^5*Sqrt[(17*Pi)/16302]*
        u^6)/(1495646208000*b^3) - (((11921114791*I)/48122416742400)*K0^2*M^5*
        u^6)/(b^3*Sqrt[277134*Pi]) - (((85741244444419*I)/1684284585984000)*
        d^4*K0^2*M^5*u^6)/(b^3*Sqrt[277134*Pi]) + 
      (((7665948904567*I)/168428458598400)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[277134*Pi]) + (((3779976475027*I)/43186784256000)*d^8*K0^2*
        M^5*u^6)/(b^3*Sqrt[277134*Pi]) - (((1881591947*I)/46738944000)*d^10*
        K0^2*M^5*u^6)/(b^3*Sqrt[277134*Pi]) - 
      (((720836059*I)/26707968000)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[277134*Pi]) - 
      (((108609989*I)/93477888000)*d^14*K0^2*M^5*u^6)/(b^3*Sqrt[277134*Pi]) - 
      (((35656196985223*I)/16842845859840000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[277134*Pi]) - (((114445743393523*I)/1203060418560000)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[277134*Pi]) - 
      (((199776270428269*I)/732297646080000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[277134*Pi]) + (((3162041998913089*I)/8421422929920000)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[277134*Pi]) + 
      (((51927076499239*I)/143955947520000)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[277134*Pi]) - (((758501945269*I)/2804336640000)*d^10*K1^2*
        M^5*u^6)/(b^3*Sqrt[277134*Pi]) - (((34949662621*I)/373911552000)*d^12*
        K1^2*M^5*u^6)/(b^3*Sqrt[277134*Pi]) + 
      (((3259839524749*I)/161950440960000)*d^8*K0*K1*M^5*Sqrt[13/(21318*Pi)]*
        u^7)/b^3 - (((1888566901*I)/155796480000)*d^10*K0*K1*M^5*
        Sqrt[13/(21318*Pi)]*u^7)/b^3 - (((614489*I)/5341593600)*d^14*K0*K1*
        M^5*Sqrt[13/(21318*Pi)]*u^7)/b^3 - 
      (((363376746883*I)/150382552320000)*d^2*K0*K1*M^5*Sqrt[17/(16302*Pi)]*
        u^7)/b^3 - (2859870931*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (4486938624000*b^3) - (27168623003*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (897387724800*b^3) - (445168883767*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (4486938624000*b^3) + (18898981151*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (166182912000*b^3) - (2261715593*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (23740416000*b^3) - (60032673551*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (1495646208000*b^3) - (1263757427*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (1495646208000*b^3) - (1264166339*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (897387724800*b^3) - (37693598083*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (640991232000*b^3) - (722212477303*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (4486938624000*b^3) + (4742562997*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (21676032000*b^3) + (22302564983*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (99709747200*b^3) - (15831566851*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (99709747200*b^3) - (18293872651*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (299129241600*b^3) + (12016717871*d^8*K0^2*M^5*Sqrt[(19*Pi)/14586]*
        u^7)/(1495646208000*b^3) - (4286927*d^14*K1^2*M^5*Sqrt[(19*Pi)/14586]*
        u^7)/(59825848320*b^3) - (((216343029869*I)/323900881920000)*K0*K1*
        M^5*u^7)/(b^3*Sqrt[277134*Pi]) - 
      (((466081387641427*I)/2807140976640000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[277134*Pi]) + (((1421200645529449*I)/8421422929920000)*d^6*
        K0*K1*M^5*u^7)/(b^3*Sqrt[277134*Pi]) - 
      (((11884880389*I)/186955776000)*d^12*K0*K1*M^5*u^7)/
       (b^3*Sqrt[277134*Pi]) - (((1331813449*I)/701084160000)*d^10*K0^2*M^5*
        Sqrt[11/(25194*Pi)]*u^8)/b^3 - (((187399*I)/185472000)*d^12*K0^2*M^5*
        Sqrt[11/(25194*Pi)]*u^8)/b^3 + (((740532730079*I)/215933921280000)*
        d^8*K1^2*M^5*Sqrt[17/(16302*Pi)]*u^8)/b^3 + 
      (((245774853449*I)/92543109120000)*d^8*K0^2*M^5*Sqrt[19/(14586*Pi)]*
        u^8)/b^3 - (((13909411331*I)/459350341632000)*K1^2*M^5*
        Sqrt[19/(14586*Pi)]*u^8)/b^3 - (9693737*K0*K1*M^5*Sqrt[Pi/277134]*
        u^8)/(17527104000*b^3) - (23997722657*d^4*K0*K1*M^5*Sqrt[Pi/277134]*
        u^8)/(280433664000*b^3) + (89680447*d^6*K0*K1*M^5*Sqrt[Pi/277134]*
        u^8)/(865536000*b^3) + (5828764849*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (46738944000*b^3) - (3754846339*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (46738944000*b^3) - (1058801669*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (31159296000*b^3) - (15943*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (18816000*b^3) - (12676127*d^2*K0*K1*M^5*Sqrt[(13*Pi)/21318]*u^8)/
       (6096384000*b^3) + (((143637396451*I)/935713658880000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[277134*Pi]) - (((919841326351*I)/2105355732480000)*d^2*K0^2*
        M^5*u^8)/(b^3*Sqrt[277134*Pi]) - 
      (((53129524848731*I)/2105355732480000)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[277134*Pi]) + (((8797565247223*I)/1203060418560000)*d^6*K0^2*
        M^5*u^8)/(b^3*Sqrt[277134*Pi]) - (((15167543*I)/62318592000)*d^14*
        K0^2*M^5*u^8)/(b^3*Sqrt[277134*Pi]) - 
      (((227137547803849*I)/12632134394880000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[277134*Pi]) - (((8504190695657*I)/225573828480000)*d^4*K1^2*
        M^5*u^8)/(b^3*Sqrt[277134*Pi]) + 
      (((67211468076209*I)/1203060418560000)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[277134*Pi]) - (((170066500693*I)/4206504960000)*d^10*K1^2*
        M^5*u^8)/(b^3*Sqrt[277134*Pi]) - (((114155317*I)/6676992000)*d^12*
        K1^2*M^5*u^8)/(b^3*Sqrt[277134*Pi]) - 
      (((14389511*I)/37391155200)*d^14*K1^2*M^5*u^8)/(b^3*Sqrt[277134*Pi]) - 
      (((16073*I)/1335398400)*d^14*K0*K1*M^5*Sqrt[19/(14586*Pi)]*u^9)/b^3 - 
      (1694273563*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(160247808000*b^3) + 
      (2052367*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(193536000*b^3) + 
      (5780842901*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(373911552000*b^3) - 
      (4502648987*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^9)/(1121734656000*b^3) - 
      (169214963*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(1121734656000*b^3) - 
      (2668408063*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(560867328000*b^3) - 
      (13045099289*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(1121734656000*b^3) + 
      (489440113*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(31159296000*b^3) + 
      (1335094741*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(74782310400*b^3) - 
      (2201134333*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(186955776000*b^3) - 
      (1904709893*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(373911552000*b^3) - 
      (7258297*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^9)/(46738944000*b^3) - 
      (45949*d^14*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^9)/(4381776000*b^3) - 
      (748963*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^9)/(1121734656000*b^3) - 
      (98717051*d^2*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^9)/(560867328000*b^3) - 
      (42729881*d^10*K0^2*M^5*Sqrt[(17*Pi)/16302]*u^9)/(80123904000*b^3) - 
      (((59624474071*I)/2105355732480000)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[277134*Pi]) - (((1027762309963*I)/225573828480000)*d^2*K0*K1*
        M^5*u^9)/(b^3*Sqrt[277134*Pi]) - 
      (((61339433105939*I)/3158033598720000)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[277134*Pi]) + (((102840234402443*I)/6316067197440000)*d^6*K0*
        K1*M^5*u^9)/(b^3*Sqrt[277134*Pi]) + 
      (((5520495795271*I)/161950440960000)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[277134*Pi]) - (((4365981643*I)/262906560000)*d^10*K0*K1*M^5*
        u^9)/(b^3*Sqrt[277134*Pi]) - (((14842379*I)/1557964800)*d^12*K0*K1*
        M^5*u^9)/(b^3*Sqrt[277134*Pi]) - (((1694503*I)/420650496000)*d^14*
        K1^2*M^5*Sqrt[11/(25194*Pi)]*u^10)/b^3 + 
      (((1092470821331209*I)/706591069512007680000)*K0^2*M^5*
        Sqrt[17/(16302*Pi)]*u^10)/b^3 - (((6749*I)/46738944000)*d^14*K0^2*M^5*
        Sqrt[221/(1254*Pi)]*u^10)/b^3 - (1300207*K0*K1*M^5*Sqrt[Pi/277134]*
        u^10)/(56086732800*b^3) - (32575051*d^2*K0*K1*M^5*Sqrt[Pi/277134]*
        u^10)/(23369472000*b^3) - (704567*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (150528000*b^3) + (241812839*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (46738944000*b^3) + (2044777843*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (280433664000*b^3) - (65247157*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (15023232000*b^3) - (328797169*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (168260198400*b^3) - (5910809*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (84130099200*b^3) + (((2979292337953697*I)/100941581358858240000)*K0^2*
        M^5*u^10)/(b^3*Sqrt[277134*Pi]) + (((5301358651*I)/95697987840000)*
        d^2*K0^2*M^5*u^10)/(b^3*Sqrt[277134*Pi]) - 
      (((27016503821*I)/9569798784000)*d^4*K0^2*M^5*u^10)/
       (b^3*Sqrt[277134*Pi]) + (((11545877773*I)/8833660416000)*d^6*K0^2*M^5*
        u^10)/(b^3*Sqrt[277134*Pi]) + (((60965230709*I)/14722767360000)*d^8*
        K0^2*M^5*u^10)/(b^3*Sqrt[277134*Pi]) - 
      (((1634380933*I)/1051626240000)*d^10*K0^2*M^5*u^10)/
       (b^3*Sqrt[277134*Pi]) - (((13436867*I)/11684736000)*d^12*K0^2*M^5*
        u^10)/(b^3*Sqrt[277134*Pi]) - (((1449575500313*I)/18948201592320000)*
        K1^2*M^5*u^10)/(b^3*Sqrt[277134*Pi]) - 
      (((773201873377*I)/676721485440000)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[277134*Pi]) - (((4192513277723*I)/2368525199040000)*d^4*K1^2*
        M^5*u^10)/(b^3*Sqrt[277134*Pi]) + (((451600541*I)/200882073600)*d^6*
        K1^2*M^5*u^10)/(b^3*Sqrt[277134*Pi]) + 
      (((75808002997*I)/17994493440000)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[277134*Pi]) - (((1031657093*I)/525813120000)*d^10*K1^2*M^5*
        u^10)/(b^3*Sqrt[277134*Pi]) - (((38527169*I)/26290656000)*d^12*K1^2*
        M^5*u^10)/(b^3*Sqrt[277134*Pi]) - (((3076807*I)/58423680000)*d^10*K0*
        K1*M^5*Sqrt[11/(25194*Pi)]*u^11)/b^3 + 
      (204797*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(40061952000*b^3) - 
      (111541*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(1335398400*b^3) - 
      (39568909*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(93477888000*b^3) + 
      (9179941*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(23369472000*b^3) + 
      (173361917*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(280433664000*b^3) - 
      (24359717*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(2523902976000*b^3) - 
      (11464099*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(78871968000*b^3) - 
      (130698389*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(360557568000*b^3) - 
      (82352623*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(210325248000*b^3) - 
      (3605197*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^11)/(420650496000*b^3) - 
      (13065733*d^10*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^11)/(420650496000*b^3) - 
      (12286889*d^12*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^11)/(841300992000*b^3) - 
      (66721*d^14*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^11)/(105162624000*b^3) + 
      (5166523*d^6*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^11)/(140216832000*b^3) + 
      (925603*d^8*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^11)/(17169408000*b^3) - 
      (12200939*d^12*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^11)/(841300992000*b^3) + 
      (((2624909731*I)/4737050398080000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[277134*Pi]) - (((71405576381*I)/430640945280000)*d^2*K0*K1*
        M^5*u^11)/(b^3*Sqrt[277134*Pi]) - 
      (((1082415410119*I)/1184262599520000)*d^4*K0*K1*M^5*u^11)/
       (b^3*Sqrt[277134*Pi]) + (((634297426801*I)/1184262599520000)*d^6*K0*K1*
        M^5*u^11)/(b^3*Sqrt[277134*Pi]) + (((69491111477*I)/40487610240000)*
        d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[277134*Pi]) - 
      (((1879429*I)/3286332000)*d^12*K0*K1*M^5*u^11)/(b^3*Sqrt[277134*Pi]) - 
      (((70687*I)/3286332000)*d^14*K0*K1*M^5*u^11)/(b^3*Sqrt[277134*Pi]) + 
      (((9407969*I)/759142692000)*d^8*K1^2*M^5*Sqrt[13/(21318*Pi)]*u^12)/
       b^3 + (((122335327*I)/430640945280000)*d^6*K1^2*M^5*
        Sqrt[17/(16302*Pi)]*u^12)/b^3 - (180841*K0*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(315487872000*b^3) - (8593903*d^2*K0*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(315487872000*b^3) - (34548601*d^4*K0*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(315487872000*b^3) + (9995939*d^6*K0*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(105162624000*b^3) - (3339341*d^10*K0*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(35054208000*b^3) - (5468201*d^12*K0*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(105162624000*b^3) - (305687*d^14*K0*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(105162624000*b^3) + (1556699*d^8*K0*K1*M^5*Sqrt[(13*Pi)/21318]*
        u^12)/(105162624000*b^3) + (((1483130219*I)/394754199840000)*K0^2*M^5*
        u^12)/(b^3*Sqrt[277134*Pi]) - (((7434133271*I)/1184262599520000)*d^2*
        K0^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((2285440291*I)/29422673280000)*d^4*K0^2*M^5*u^12)/
       (b^3*Sqrt[277134*Pi]) + (((107951272927*I)/4737050398080000)*d^6*K0^2*
        M^5*u^12)/(b^3*Sqrt[277134*Pi]) + (((115040153*I)/809752204800)*d^8*
        K0^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((1855109*I)/52581312000)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((197927*I)/4206504960)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((244733*I)/105162624000)*d^14*K0^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((191945389*I)/52633893312000)*K1^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((2441248111*I)/182194246080000)*d^2*K1^2*M^5*u^12)/
       (b^3*Sqrt[277134*Pi]) - (((22867953883*I)/430640945280000)*d^4*K1^2*
        M^5*u^12)/(b^3*Sqrt[277134*Pi]) - (((167887*I)/4381776000)*d^10*K1^2*
        M^5*u^12)/(b^3*Sqrt[277134*Pi]) - (((5739457*I)/105162624000)*d^12*
        K1^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((304651*I)/105162624000)*d^14*K1^2*M^5*u^12)/(b^3*Sqrt[277134*Pi]) - 
      (((15814275391*I)/37896403184640000)*d^6*K0*K1*M^5*Sqrt[19/(14586*Pi)]*
        u^13)/b^3 - (383*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(63097574400*b^3) - 
      (185527*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(31548787200*b^3) + 
      (806207*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(210325248000*b^3) + 
      (6943*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(653184000*b^3) - 
      (5999*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(1430784000*b^3) - 
      (9179*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(42065049600*b^3) - 
      (77941*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(70108416000*b^3) + 
      (271889*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(70108416000*b^3) + 
      (412721*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(35054208000*b^3) - 
      (53531*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(210325248000*b^3) - 
      (K1^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/(1669248000*b^3) - 
      (7757*d^2*K0^2*M^5*Sqrt[(17*Pi)/16302]*u^13)/(126195148800*b^3) - 
      (193*d^12*K0^2*M^5*Sqrt[(17*Pi)/16302]*u^13)/(1051626240*b^3) - 
      (937*d^4*K1^2*M^5*Sqrt[(17*Pi)/16302]*u^13)/(2503872000*b^3) - 
      (48611*d^10*K1^2*M^5*Sqrt[(19*Pi)/14586]*u^13)/(210325248000*b^3) - 
      (41*d^12*K1^2*M^5*Sqrt[(323*Pi)/858]*u^13)/(3755808000*b^3) - 
      (((104591*I)/10573773210000)*K0*K1*M^5*u^13)/(b^3*Sqrt[277134*Pi]) - 
      (((10469033*I)/13013874720000)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[277134*Pi]) - (((4138161277*I)/296065649880000)*d^4*K0*K1*
        M^5*u^13)/(b^3*Sqrt[277134*Pi]) + (((2122697*I)/3533464166400)*d^6*K0*
        K1*M^5*u^13)/(b^3*Sqrt[277134*Pi]) + 
      (((198398327*I)/4554856152000)*d^8*K0*K1*M^5*u^13)/
       (b^3*Sqrt[277134*Pi]) - (((97439*I)/15774393600)*d^10*K0*K1*M^5*u^13)/
       (b^3*Sqrt[277134*Pi]) - (((46747*I)/3286332000)*d^12*K0*K1*M^5*u^13)/
       (b^3*Sqrt[277134*Pi]) - (((5449*I)/5258131200)*d^14*K0*K1*M^5*u^13)/
       (b^3*Sqrt[277134*Pi]) + (((508301*I)/3643884921600)*d^8*K0^2*M^5*
        Sqrt[13/(21318*Pi)]*u^14)/b^3 - ((I/205395750)*d^14*K0^2*M^5*
        Sqrt[13/(21318*Pi)]*u^14)/b^3 + (((937217*I)/8152882657920000)*K0^2*
        M^5*Sqrt[17/(16302*Pi)]*u^14)/b^3 - 
      (((12917441*I)/11579456528640000)*d^2*K0^2*M^5*Sqrt[17/(16302*Pi)]*
        u^14)/b^3 - (((2404333*I)/118426259952000)*d^6*K0^2*M^5*
        Sqrt[17/(16302*Pi)]*u^14)/b^3 + (((937217*I)/8152882657920000)*K1^2*
        M^5*Sqrt[17/(16302*Pi)]*u^14)/b^3 - 
      (((42594685937*I)/1864292501111040000)*d^6*K1^2*M^5*Sqrt[17/(16302*Pi)]*
        u^14)/b^3 - (((109*I)/14021683200)*d^12*K1^2*M^5*Sqrt[143/(1938*Pi)]*
        u^14)/b^3 - (41*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/(39435984000*b^3) - 
      (2539*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/(19717992000*b^3) - 
      (5153*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/(5633712000*b^3) - 
      (223*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/(3286332000*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^14)/(109544400*b^3) + 
      (517*d^8*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^14)/(2629065600*b^3) - 
      (11*d^10*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^14)/(312984000*b^3) - 
      (23*d^12*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^14)/(571536000*b^3) - 
      (((111656851*I)/239694750142848000)*K0^2*M^5*u^14)/
       (b^3*Sqrt[277134*Pi]) + (((212489*I)/236315439360000)*d^2*K0^2*M^5*
        u^14)/(b^3*Sqrt[277134*Pi]) - (((91670507*I)/148032824940000)*d^4*
        K0^2*M^5*u^14)/(b^3*Sqrt[277134*Pi]) - 
      (((31*I)/321926400)*d^10*K0^2*M^5*u^14)/(b^3*Sqrt[277134*Pi]) - 
      (((1769*I)/2629065600)*d^12*K0^2*M^5*u^14)/(b^3*Sqrt[277134*Pi]) - 
      (((111656851*I)/239694750142848000)*K1^2*M^5*u^14)/
       (b^3*Sqrt[277134*Pi]) - (((18999223*I)/1184262599520000)*d^2*K1^2*M^5*
        u^14)/(b^3*Sqrt[277134*Pi]) - (((377661553*I)/592131299760000)*d^4*
        K1^2*M^5*u^14)/(b^3*Sqrt[277134*Pi]) - 
      (((43734146597*I)/621430833703680000)*d^6*K1^2*M^5*u^14)/
       (b^3*Sqrt[277134*Pi]) + (((7048037*I)/3643884921600)*d^8*K1^2*M^5*
        u^14)/(b^3*Sqrt[277134*Pi]) + (((71*I)/1752710400)*d^10*K1^2*M^5*
        u^14)/(b^3*Sqrt[277134*Pi]) + (((677*I)/2003097600)*d^12*K1^2*M^5*
        u^14)/(b^3*Sqrt[277134*Pi]) - (((197*I)/2190888000)*d^14*K1^2*M^5*
        u^14)/(b^3*Sqrt[277134*Pi]) + (((97*I)/6309757440)*d^4*K0*K1*M^5*
        Sqrt[11/(25194*Pi)]*u^15)/b^3 + (((97*I)/31548787200)*d^6*K0*K1*M^5*
        Sqrt[11/(25194*Pi)]*u^15)/b^3 + (((83*I)/3943598400)*d^10*K0*K1*M^5*
        Sqrt[13/(21318*Pi)]*u^15)/b^3 - (d^2*K0^2*M^5*Sqrt[Pi/277134]*u^15)/
       (210325248*b^3) - (5*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^15)/
       (105162624*b^3) - (5*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^15)/
       (105162624*b^3) - (d^14*K0^2*M^5*Sqrt[Pi/277134]*u^15)/
       (210325248*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/277134]*u^15)/
       (210325248*b^3) - (5*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^15)/
       (105162624*b^3) - (5*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^15)/
       (105162624*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/277134]*u^15)/
       (210325248*b^3) - (d^6*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/
       (1051626240*b^3) + (d^8*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/
       (87635520*b^3) - (d^10*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/
       (1051626240*b^3) - (d^6*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/
       (1051626240*b^3) + (d^8*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/
       (87635520*b^3) - (d^10*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^15)/
       (1051626240*b^3) + (((47893*I)/11842625995200)*d^2*K0*K1*M^5*u^15)/
       (b^3*Sqrt[277134*Pi]) - (((19534453*I)/94741007961600)*d^4*K0*K1*M^5*
        u^15)/(b^3*Sqrt[277134*Pi]) - (((24738121*I)/94741007961600)*d^6*K0*
        K1*M^5*u^15)/(b^3*Sqrt[277134*Pi]) + 
      (((36677*I)/151828538400)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[277134*Pi]) - 
      (((53*I)/262906560)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[277134*Pi]) - 
      ((I/18779040)*d^14*K0*K1*M^5*u^15)/(b^3*Sqrt[277134*Pi]))/Pi, 
    ((481363*K1*M^5*Sqrt[Pi/277134]*u)/(114745344*b^3*E^u) + 
      (1166111*d^2*K1*M^5*Sqrt[Pi/277134]*u)/(5464064*b^3*E^u) + 
      (19752143*d^4*K1*M^5*Sqrt[Pi/277134]*u)/(28686336*b^3*E^u) - 
      (190682161*d^6*K1*M^5*Sqrt[Pi/277134]*u)/(191242240*b^3*E^u) - 
      (119067917*d^8*K1*M^5*Sqrt[Pi/277134]*u)/(143431680*b^3*E^u) + 
      (36298069*d^10*K1*M^5*Sqrt[(13*Pi)/21318]*u)/(573726720*b^3*E^u) + 
      (4407*d^12*K1*M^5*Sqrt[(429*Pi)/646]*u)/(23905280*b^3*E^u) - 
      (181*d^16*K1*M^5*Sqrt[(429*Pi)/646]*u)/(38248448*b^3*E^u) + 
      (5077*d^14*K1*M^5*Sqrt[(2431*Pi)/114]*u)/(573726720*b^3*E^u) + 
      (72483283*d^2*K0*M^5*Sqrt[Pi/277134]*u^2)/(327843840*b^3*E^u) + 
      (11112239*d^4*K0*M^5*Sqrt[Pi/277134]*u^2)/(14254080*b^3*E^u) - 
      (136076989*d^6*K0*M^5*Sqrt[Pi/277134]*u^2)/(152993792*b^3*E^u) + 
      (64655443*d^10*K0*M^5*Sqrt[Pi/277134]*u^2)/(79134720*b^3*E^u) + 
      (481363*K1*M^5*Sqrt[Pi/277134]*u^2)/(114745344*b^3*E^u) + 
      (1166111*d^2*K1*M^5*Sqrt[Pi/277134]*u^2)/(5464064*b^3*E^u) + 
      (19752143*d^4*K1*M^5*Sqrt[Pi/277134]*u^2)/(28686336*b^3*E^u) - 
      (190682161*d^6*K1*M^5*Sqrt[Pi/277134]*u^2)/(191242240*b^3*E^u) - 
      (119067917*d^8*K1*M^5*Sqrt[Pi/277134]*u^2)/(143431680*b^3*E^u) + 
      (8089*K0*M^5*Sqrt[(11*Pi)/25194]*u^2)/(20490240*b^3*E^u) + 
      (418823*d^14*K0*M^5*Sqrt[(11*Pi)/25194]*u^2)/(764968960*b^3*E^u) - 
      (3119*d^16*K0*M^5*Sqrt[(11*Pi)/25194]*u^2)/(26378240*b^3*E^u) + 
      (36298069*d^10*K1*M^5*Sqrt[(13*Pi)/21318]*u^2)/(573726720*b^3*E^u) - 
      (161667137*d^8*K0*M^5*Sqrt[(17*Pi)/16302]*u^2)/(2294906880*b^3*E^u) + 
      (3193759*d^12*K0*M^5*Sqrt[(187*Pi)/1482]*u^2)/(2294906880*b^3*E^u) + 
      (4407*d^12*K1*M^5*Sqrt[(429*Pi)/646]*u^2)/(23905280*b^3*E^u) - 
      (181*d^16*K1*M^5*Sqrt[(429*Pi)/646]*u^2)/(38248448*b^3*E^u) + 
      (5077*d^14*K1*M^5*Sqrt[(2431*Pi)/114]*u^2)/(573726720*b^3*E^u) + 
      (713874824791*K0*M^5*Sqrt[Pi/277134]*u^3)/(161609015859200*b^3*E^u) + 
      (579994534423333*d^2*K0*M^5*Sqrt[Pi/277134]*u^3)/
       (2585744253747200*b^3*E^u) + (2038898046367951*d^4*K0*M^5*
        Sqrt[Pi/277134]*u^3)/(2585744253747200*b^3*E^u) - 
      (21468761338183*d^8*K0*M^5*Sqrt[Pi/277134]*u^3)/
       (17751104716800*b^3*E^u) + (29756129093*d^10*K0*M^5*Sqrt[Pi/277134]*
        u^3)/(36006297600*b^3*E^u) + (78923189791*K1*M^5*Sqrt[Pi/277134]*u^3)/
       (9188807147520*b^3*E^u) + (5816765013991*d^2*K1*M^5*Sqrt[Pi/277134]*
        u^3)/(13126867353600*b^3*E^u) + (1350292428998041*d^4*K1*M^5*
        Sqrt[Pi/277134]*u^3)/(826992643276800*b^3*E^u) - 
      (9730325572141*d^6*K1*M^5*Sqrt[Pi/277134]*u^3)/(5783165337600*b^3*
        E^u) + (1348754236051*d^10*K1*M^5*Sqrt[Pi/277134]*u^3)/
       (826166476800*b^3*E^u) + (3800218069429*d^12*K1*M^5*Sqrt[Pi/277134]*
        u^3)/(5783165337600*b^3*E^u) + (19694730961*d^14*K1*M^5*
        Sqrt[Pi/277134]*u^3)/(5783165337600*b^3*E^u) - 
      (4944732271*d^16*K1*M^5*Sqrt[Pi/277134]*u^3)/(1927721779200*b^3*E^u) + 
      (1273324753*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(1138273812480*b^3) - 
      (5675828507*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(148470497280*b^3) - 
      (537077769689*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(853705359360*b^3) - 
      (347759521*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(29438115840*b^3) + 
      (937984636231*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^3)/(569136906240*b^3) + 
      (384275081*d^12*K0*M^5*Sqrt[(11*Pi)/25194]*u^3)/(16064348160*b^3*E^u) + 
      (418823*d^14*K0*M^5*Sqrt[(11*Pi)/25194]*u^3)/(764968960*b^3*E^u) - 
      (3119*d^16*K0*M^5*Sqrt[(11*Pi)/25194]*u^3)/(26378240*b^3*E^u) - 
      (948532271*d^2*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(118776397824*b^3) - 
      (871219139*d^4*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(21210071040*b^3) + 
      (11411013203*d^6*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(682964287488*b^3) - 
      (3045424541*d^12*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(97566326784*b^3) - 
      (985905013*d^14*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(3414821437440*b^3) + 
      (240767971*d^16*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(1951326535680*b^3) - 
      (2830171*d^18*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/(910619049984*b^3) - 
      (85399071769*d^10*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^3)/
       (1707410718720*b^3) - (1197764596957*d^8*K1*M^5*Sqrt[(13*Pi)/21318]*
        u^3)/(5783165337600*b^3*E^u) - (28316257537*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/21318]*u^3)/(853705359360*b^3) - 
      (1052742795311*d^6*K0*M^5*Sqrt[(17*Pi)/16302]*u^3)/
       (19839469977600*b^3*E^u) - (132388511*K0^2*M^5*Sqrt[(143*Pi)/1938]*
        u^3)/(13659285749760*b^3) + (78729353*d^14*K1^2*M^5*
        Sqrt[(143*Pi)/1938]*u^3)/(853705359360*b^3) + 
      (1443703*d^18*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^3)/(1138273812480*b^3) - 
      (10882862699*d^10*K0^2*M^5*Sqrt[(187*Pi)/1482]*u^3)/
       (6829642874880*b^3) + (6538550461*d^8*K0^2*M^5*Sqrt[(209*Pi)/1326]*
        u^3)/(1365928574976*b^3) - (1802673*d^16*K1^2*M^5*Sqrt[(429*Pi)/646]*
        u^3)/(379424604160*b^3) + (1299144210693151*K0*M^5*Sqrt[Pi/277134]*
        u^4)/(292558492709683200*b^3*E^u) + 
      (919332956144290711*d^2*K0*M^5*Sqrt[Pi/277134]*u^4)/
       (4095818897935564800*b^3*E^u) + (10149165773958219661*d^4*K0*M^5*
        Sqrt[Pi/277134]*u^4)/(12287456693806694400*b^3*E^u) - 
      (469423033855991*d^6*K0*M^5*Sqrt[Pi/277134]*u^4)/
       (571376735354880*b^3*E^u) - (72934395972437*d^8*K0*M^5*Sqrt[Pi/277134]*
        u^4)/(52166511820800*b^3*E^u) + (121196986076809*d^10*K0*M^5*
        Sqrt[Pi/277134]*u^4)/(150362298777600*b^3*E^u) + 
      (4158955264549*d^12*K0*M^5*Sqrt[Pi/277134]*u^4)/
       (11566330675200*b^3*E^u) + (4858532521*d^14*K0*M^5*Sqrt[Pi/277134]*
        u^4)/(11566330675200*b^3*E^u) + (82867130400064097*K1*M^5*
        Sqrt[Pi/277134]*u^4)/(11946138452312064000*b^3*E^u) + 
      (26080058631386185661*d^2*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (71676830713872384000*b^3*E^u) + (23185820137748590067*d^4*K1*M^5*
        Sqrt[Pi/277134]*u^4)/(16540807087816704000*b^3*E^u) - 
      (12219863851746863483*d^6*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (9349151832244224000*b^3*E^u) - (109740167712104431*d^8*K1*M^5*
        Sqrt[Pi/277134]*u^4)/(44732783886336000*b^3*E^u) + 
      (3007686258137893*d^10*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (2226518654976000*b^3*E^u) + (26069430177523*d^12*K1*M^5*
        Sqrt[Pi/277134]*u^4)/(40482157363200*b^3*E^u) - 
      (29786816399*d^14*K1*M^5*Sqrt[Pi/277134]*u^4)/(5783165337600*b^3*E^u) - 
      (3669090631*d^16*K1*M^5*Sqrt[Pi/277134]*u^4)/(1927721779200*b^3*E^u) - 
      (3110787749699093*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (5736900014899200*b^3) - (856525205778271*d^4*K0*K1*M^5*
        Sqrt[Pi/277134]*u^4)/(286845000744960*b^3) + 
      (194627759569247*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (159358333747200*b^3) + (18974842140399931*d^8*K0*K1*M^5*
        Sqrt[Pi/277134]*u^4)/(2868450007449600*b^3) - 
      (3774680597318581*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (1721070004469760*b^3) - (9048399397402733*d^12*K0*K1*M^5*
        Sqrt[Pi/277134]*u^4)/(4302675011174400*b^3) - 
      (37037308264247*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^4)/
       (4302675011174400*b^3) + (2096615578621*d^16*K0*K1*M^5*Sqrt[Pi/277134]*
        u^4)/(491734286991360*b^3) + (39927003223*d^18*K0*K1*M^5*
        Sqrt[Pi/277134]*u^4)/(1147380002979840*b^3) - 
      (852306761641*K0*K1*M^5*Sqrt[(17*Pi)/16302]*u^4)/
       (1912300004966400*b^3) - (8605361*d^16*K0*M^5*Sqrt[(19*Pi)/14586]*u^4)/
       (132946329600*b^3*E^u) + (15926584169646617*K0*M^5*Sqrt[Pi/277134]*
        u^5)/(5513602362605568000*b^3*E^u) + 
      (7083494234913951847*d^2*K0*M^5*Sqrt[Pi/277134]*u^5)/
       (47784553809248256000*b^3*E^u) - (330520108561631887*d^6*K0*M^5*
        Sqrt[Pi/277134]*u^5)/(644769091878912000*b^3*E^u) - 
      (1003125298715235821*d^8*K0*M^5*Sqrt[Pi/277134]*u^5)/
       (984121245499392000*b^3*E^u) + (22572625803523*d^12*K0*M^5*
        Sqrt[Pi/277134]*u^5)/(80964314726400*b^3*E^u) - 
      (27879020999*d^14*K0*M^5*Sqrt[Pi/277134]*u^5)/(11566330675200*b^3*
        E^u) - (1031047697*d^16*K0*M^5*Sqrt[Pi/277134]*u^5)/
       (1285147852800*b^3*E^u) - (4092374626339*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (1274866669977600*b^3) - (2386223547336533*d^2*K0^2*M^5*
        Sqrt[Pi/277134]*u^5)/(11473800029798400*b^3) - 
      (612670243714831*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (573690001489920*b^3) + (13288538883198091*d^8*K0^2*M^5*
        Sqrt[Pi/277134]*u^5)/(5736900014899200*b^3) - 
      (2658290295830581*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^5)/
       (3442140008939520*b^3) - (6451660309981373*d^12*K0^2*M^5*
        Sqrt[Pi/277134]*u^5)/(8605350022348800*b^3) - 
      (82629752501*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(12901574246400*b^3) + 
      (16355422879*d^16*K0^2*M^5*Sqrt[Pi/277134]*u^5)/(8551900643328*b^3) + 
      (1116999180089090783*K1*M^5*Sqrt[Pi/277134]*u^5)/
       (286707322855489536000*b^3*E^u) + (513624261154967515921*d^2*K1*M^5*
        Sqrt[Pi/277134]*u^5)/(2580365905699405824000*b^3*E^u) + 
      (975437522664534417821*d^4*K1*M^5*Sqrt[Pi/277134]*u^5)/
       (1290182952849702912000*b^3*E^u) - (76904824000334001631*d^6*K1*M^5*
        Sqrt[Pi/277134]*u^5)/(112189821986930688000*b^3*E^u) - 
      (120547665863472487*d^8*K1*M^5*Sqrt[Pi/277134]*u^5)/
       (89465567772672000*b^3*E^u) - (208340109623*d^14*K1*M^5*
        Sqrt[Pi/277134]*u^5)/(69397984051200*b^3*E^u) - 
      (5012388707*d^16*K1*M^5*Sqrt[Pi/277134]*u^5)/(4626532270080*b^3*E^u) - 
      (1385773072408407611*K1^2*M^5*Sqrt[Pi/277134]*u^5)/
       (147667806383505408000*b^3) - (20777178866190523687*d^2*K1^2*M^5*
        Sqrt[Pi/277134]*u^5)/(35643953264984064000*b^3) - 
      (68660580447637968943*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^5)/
       (23492605561012224000*b^3) + (113371773329763494347*d^6*K1^2*M^5*
        Sqrt[Pi/277134]*u^5)/(86139553723711488000*b^3) + 
      (1093444070499177863*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^5)/
       (172107000446976000*b^3) - (9062486253493*d^18*K1^2*M^5*
        Sqrt[Pi/277134]*u^5)/(68842800178790400*b^3) + 
      (2024391007554995231*d^4*K0*M^5*Sqrt[(11*Pi)/25194]*u^5)/
       (39096453116657664000*b^3*E^u) + (1849212512257*d^6*K0^2*M^5*
        Sqrt[(11*Pi)/25194]*u^5)/(41571739238400*b^3) + 
      (8273355954133*d^12*K1*M^5*Sqrt[(11*Pi)/25194]*u^5)/
       (242892944179200*b^3*E^u) - (50002222717492363*d^12*K1^2*M^5*
        Sqrt[(11*Pi)/25194]*u^5)/(258160500670464000*b^3) + 
      (698009548225961*d^16*K1^2*M^5*Sqrt[(11*Pi)/25194]*u^5)/
       (1032642002681856000*b^3) - (212369637864431*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/21318]*u^5)/(1376856003575808*b^3) - 
      (517933382782127*d^14*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^5)/
       (258160500670464000*b^3) + (1824008129659337*d^10*K0*M^5*
        Sqrt[(17*Pi)/16302]*u^5)/(57889485029376000*b^3*E^u) - 
      (1222275289*d^18*K0^2*M^5*Sqrt[(17*Pi)/16302]*u^5)/
       (2294760005959680*b^3) + (1105382719792223*d^10*K1*M^5*
        Sqrt[(17*Pi)/16302]*u^5)/(26718223859712000*b^3*E^u) + 
      (128669212712835863*K0*M^5*Sqrt[Pi/277134]*u^6)/(95569107618496512000*
        b^3*E^u) + (3647880432296562101*d^2*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (55194992635281408000*b^3*E^u) + (2610938440205506596929*d^4*K0*M^5*
        Sqrt[Pi/277134]*u^6)/(10321463622797623296000*b^3*E^u) - 
      (97036106399301468527*d^6*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (448759287947722752000*b^3*E^u) - (94189937849114567*d^8*K0*M^5*
        Sqrt[Pi/277134]*u^6)/(201871024717824000*b^3*E^u) + 
      (13868828426241487*d^10*K0*M^5*Sqrt[Pi/277134]*u^6)/
       (60406419161088000*b^3*E^u) - (308297403259*d^14*K0*M^5*
        Sqrt[Pi/277134]*u^6)/(277591936204800*b^3*E^u) + 
      (2334803415534497*K1*M^5*Sqrt[Pi/277134]*u^6)/(1378400590651392000*b^3*
        E^u) + (228308429920058904197*d^2*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (2580365905699405824000*b^3*E^u) + (143815473318049354219*d^4*K1*M^5*
        Sqrt[Pi/277134]*u^6)/(430060984283234304000*b^3*E^u) - 
      (182111034552071503*d^6*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (593596941729792000*b^3*E^u) - (868791225988857001*d^8*K1*M^5*
        Sqrt[Pi/277134]*u^6)/(1476181868249088000*b^3*E^u) + 
      (9626979574932301*d^10*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (31576082743296000*b^3*E^u) + (40748823234839*d^12*K1*M^5*
        Sqrt[Pi/277134]*u^6)/(242892944179200*b^3*E^u) - 
      (97350777659*d^14*K1*M^5*Sqrt[Pi/277134]*u^6)/(69397984051200*b^3*
        E^u) - (1282047343507367561*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (147667806383505408000*b^3) - (530322661520409526553*d^2*K0*K1*M^5*
        Sqrt[Pi/277134]*u^6)/(1033674644684537856000*b^3) - 
      (639488949307821578423*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (258418661171134464000*b^3) - (19231033834028531*d^10*K0*K1*M^5*
        Sqrt[Pi/277134]*u^6)/(11473800029798400*b^3) - 
      (466877542956703283*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (258160500670464000*b^3) + (6936891658280161*d^16*K0*K1*M^5*
        Sqrt[Pi/277134]*u^6)/(1032642002681856000*b^3) - 
      (1254296462401*d^18*K0*K1*M^5*Sqrt[Pi/277134]*u^6)/
       (9834685739827200*b^3) - (16416403*d^16*K1*M^5*Sqrt[(13*Pi)/21318]*
        u^6)/(433737400320*b^3*E^u) + (70519187948989121*d^8*K0*K1*M^5*
        Sqrt[(13*Pi)/21318]*u^6)/(172107000446976000*b^3) - 
      (539214125909477*d^14*K0*K1*M^5*Sqrt[(13*Pi)/21318]*u^6)/
       (258160500670464000*b^3) + (15353978872237*d^12*K0*M^5*
        Sqrt[(17*Pi)/16302]*u^6)/(1943143553433600*b^3*E^u) - 
      (2129982331*d^16*K0*M^5*Sqrt[(17*Pi)/16302]*u^6)/
       (92530645401600*b^3*E^u) + (5326369875188278243*d^6*K0*K1*M^5*
        Sqrt[(19*Pi)/14586]*u^6)/(86139553723711488000*b^3) + 
      (6590388484946813*K0*M^5*Sqrt[Pi/277134]*u^7)/(13761951497063497728*b^3*
        E^u) + (50048395484671549139*d^2*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (2064292724559524659200*b^3*E^u) + (100539590909547371*d^4*K0*M^5*
        Sqrt[Pi/277134]*u^7)/(1080215973081907200*b^3*E^u) - 
      (186968958140136349*d^6*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (2301329681783193600*b^3*E^u) - (794253737473699219*d^8*K0*M^5*
        Sqrt[Pi/277134]*u^7)/(4723781978397081600*b^3*E^u) + 
      (23058843356395709*d^10*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (277869528141004800*b^3*E^u) + (3815108581925*d^12*K0*M^5*
        Sqrt[Pi/277134]*u^7)/(77725742137344*b^3*E^u) - 
      (18389829287*d^14*K0*M^5*Sqrt[Pi/277134]*u^7)/(55518387240960*b^3*
        E^u) - (1201329949*d^16*K0*M^5*Sqrt[Pi/277134]*u^7)/
       (7931198177280*b^3*E^u) - (8981425192061862817*d^2*K0^2*M^5*
        Sqrt[Pi/277134]*u^7)/(93970422244048896000*b^3) - 
      (8828634221275220549*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (19878358551625728000*b^3) + (638711916203461787*d^6*K0^2*M^5*
        Sqrt[Pi/277134]*u^7)/(2970329438748672000*b^3) + 
      (164249410616623667*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (172107000446976000*b^3) - (1438213623683477*d^10*K0^2*M^5*
        Sqrt[Pi/277134]*u^7)/(4917342869913600*b^3) - 
      (1555375930712399*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^7)/
       (258160500670464000*b^3) - (83621264483*d^18*K0^2*M^5*Sqrt[Pi/277134]*
        u^7)/(2993165225164800*b^3) + (18990786804143701*K1*M^5*
        Sqrt[Pi/277134]*u^7)/(31954995736215552000*b^3*E^u) + 
      (76267956567953074231*d^2*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (2580365905699405824000*b^3*E^u) + (43820269801519710619*d^4*K1*M^5*
        Sqrt[Pi/277134]*u^7)/(396979370107600896000*b^3*E^u) - 
      (1853833443352762009*d^6*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (18698303664488448000*b^3*E^u) - (116589877614093409*d^8*K1*M^5*
        Sqrt[Pi/277134]*u^7)/(590472747299635200*b^3*E^u) + 
      (6858663686347703*d^10*K1*M^5*Sqrt[Pi/277134]*u^7)/
       (69467382035251200*b^3*E^u) - (49701961*d^16*K1*M^5*Sqrt[Pi/277134]*
        u^7)/(273489592320*b^3*E^u) - (4670069375903947*K1^2*M^5*
        Sqrt[Pi/277134]*u^7)/(1823059338067968000*b^3) - 
      (158568453252795611281*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (1033674644684537856000*b^3) - (187089621877023034783*d^4*K1^2*M^5*
        Sqrt[Pi/277134]*u^7)/(258418661171134464000*b^3) + 
      (97859182733982587833*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (258418661171134464000*b^3) + (8602325831415083947*d^8*K1^2*M^5*
        Sqrt[Pi/277134]*u^7)/(5679531014750208000*b^3) - 
      (28251942731766427*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (57369000148992000*b^3) - (18934671124058849*d^12*K1^2*M^5*
        Sqrt[Pi/277134]*u^7)/(36880071524352000*b^3) - 
      (164463256196137*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (17210700044697600*b^3) + (2181558535917451*d^16*K1^2*M^5*
        Sqrt[Pi/277134]*u^7)/(1032642002681856000*b^3) - 
      (46725951723097*d^18*K1^2*M^5*Sqrt[Pi/277134]*u^7)/
       (1032642002681856000*b^3) + (1156762027181*d^12*K1*M^5*
        Sqrt[(3*Pi)/92378]*u^7)/(59973566464000*b^3*E^u) + 
      (106701993862363*d^16*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^7)/
       (1032642002681856000*b^3) - (5022891667120021*d^12*K0^2*M^5*
        Sqrt[(17*Pi)/16302]*u^7)/(258160500670464000*b^3) - 
      (13352512670682701*K0^2*M^5*Sqrt[(19*Pi)/14586]*u^7)/
       (147667806383505408000*b^3) - (107555683*d^14*K1*M^5*
        Sqrt[(19*Pi)/14586]*u^7)/(5783165337600*b^3*E^u) + 
      (50081182879329713*K0*M^5*Sqrt[Pi/277134]*u^8)/(362156618343776256000*
        b^3*E^u) + (4048948122349795867*d^2*K0*M^5*Sqrt[Pi/277134]*u^8)/
       (607144918988095488000*b^3*E^u) + (274304367385943387161*d^4*K0*M^5*
        Sqrt[Pi/277134]*u^8)/(10321463622797623296000*b^3*E^u) - 
      (51404021115962261*d^6*K0*M^5*Sqrt[Pi/277134]*u^8)/
       (2301329681783193600*b^3*E^u) - (63629347727258303*d^8*K0*M^5*
        Sqrt[Pi/277134]*u^8)/(1312161660665856000*b^3*E^u) + 
      (15301823059477*d^12*K0*M^5*Sqrt[Pi/277134]*u^8)/
       (1079524196352000*b^3*E^u) - (13985770787*d^14*K0*M^5*Sqrt[Pi/277134]*
        u^8)/(277591936204800*b^3*E^u) - (3808653643*d^16*K0*M^5*
        Sqrt[Pi/277134]*u^8)/(79311981772800*b^3*E^u) + 
      (76202788400272519*K1*M^5*Sqrt[Pi/277134]*u^8)/(469157437399891968000*
        b^3*E^u) + (2226478309690781561*d^2*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (258036590569940582400*b^3*E^u) + (53031855196998562783*d^4*K1*M^5*
        Sqrt[Pi/277134]*u^8)/(1720243937132937216000*b^3*E^u) - 
      (3243744231262116427*d^6*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (112189821986930688000*b^3*E^u) - (7342331208133849*d^8*K1*M^5*
        Sqrt[Pi/277134]*u^8)/(135740861448192000*b^3*E^u) + 
      (182566300342271*d^10*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (6679555964928000*b^3*E^u) - (2828915170861999*K0*K1*M^5*
        Sqrt[Pi/277134]*u^8)/(1845847579793817600*b^3) - 
      (2862765421045558177*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (7178296143642624000*b^3) + (596203820771730593*d^8*K0*K1*M^5*
        Sqrt[Pi/277134]*u^8)/(709941376843776000*b^3) - 
      (2009240789191*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (7543259136000*b^3) - (494331299611*d^14*K0*K1*M^5*Sqrt[Pi/277134]*
        u^8)/(79482912768000*b^3) + (41018093759857*d^16*K0*K1*M^5*
        Sqrt[Pi/277134]*u^8)/(32270062583808000*b^3) - 
      (1844873323357*d^18*K0*K1*M^5*Sqrt[Pi/277134]*u^8)/
       (64540125167616000*b^3) + (7134751816019*d^12*K1*M^5*
        Sqrt[(11*Pi)/25194]*u^8)/(4857858883584000*b^3*E^u) - 
      (1493938727*d^14*K1*M^5*Sqrt[(11*Pi)/25194]*u^8)/
       (346989920256000*b^3*E^u) - (1758394451*d^16*K1*M^5*
        Sqrt[(11*Pi)/25194]*u^8)/(346989920256000*b^3*E^u) + 
      (97812044544352729*d^6*K0*K1*M^5*Sqrt[(17*Pi)/16302]*u^8)/
       (8075583161597952000*b^3) + (1708841892747679*d^10*K0*M^5*
        Sqrt[(19*Pi)/14586]*u^8)/(1389347640705024000*b^3*E^u) - 
      (18525268871891*d^2*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^8)/
       (4090197232844800*b^3) - (129966375930161*d^12*K0*K1*M^5*
        Sqrt[(143*Pi)/1938]*u^8)/(64540125167616000*b^3) + 
      (1684977621114608987*d^2*K0*M^5*Sqrt[Pi/277134]*u^9)/
       (1032146362279762329600*b^3*E^u) + (65942231548510539073*d^4*K0*M^5*
        Sqrt[Pi/277134]*u^9)/(10321463622797623296000*b^3*E^u) - 
      (32053144031752189*d^6*K0*M^5*Sqrt[Pi/277134]*u^9)/
       (5753324204457984000*b^3*E^u) - (35858432834668723*d^8*K0*M^5*
        Sqrt[Pi/277134]*u^9)/(3149187985598054400*b^3*E^u) + 
      (59509552418761*d^10*K0*M^5*Sqrt[Pi/277134]*u^9)/
       (10687289543884800*b^3*E^u) + (32541349867399*d^12*K0*M^5*
        Sqrt[Pi/277134]*u^9)/(9715717767168000*b^3*E^u) + 
      (473670271*d^14*K0*M^5*Sqrt[Pi/277134]*u^9)/(231326613504000*b^3*E^u) - 
      (23578515841*d^16*K0*M^5*Sqrt[Pi/277134]*u^9)/(1850612908032000*b^3*
        E^u) - (3647161866978899*K0^2*M^5*Sqrt[Pi/277134]*u^9)/
       (18458475797938176000*b^3) - (2574981401032922309*d^2*K0^2*M^5*
        Sqrt[Pi/277134]*u^9)/(258418661171134464000*b^3) - 
      (1517354648450558923*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^9)/
       (32302332646391808000*b^3) + (355536616720930921*d^6*K0^2*M^5*
        Sqrt[Pi/277134]*u^9)/(16151166323195904000*b^3) - 
      (4000149478646333*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^9)/
       (129080250335232000*b^3) - (48468030599*d^14*K0^2*M^5*Sqrt[Pi/277134]*
        u^9)/(56913690624000*b^3) + (21146140574791*d^16*K0^2*M^5*
        Sqrt[Pi/277134]*u^9)/(129080250335232000*b^3) + 
      (2653909441466687057*K1*M^5*Sqrt[Pi/277134]*u^9)/
       (61928781736785739776000*b^3*E^u) + (5430129151530443999*d^2*K1*M^5*
        Sqrt[Pi/277134]*u^9)/(2814944624399351808000*b^3*E^u) + 
      (218608231798534751779*d^4*K1*M^5*Sqrt[Pi/277134]*u^9)/
       (30964390868392869888000*b^3*E^u) - (2890140005025511627*d^6*K1*M^5*
        Sqrt[Pi/277134]*u^9)/(448759287947722752000*b^3*E^u) - 
      (5695394078552569*d^8*K1*M^5*Sqrt[Pi/277134]*u^9)/
       (454209805615104000*b^3*E^u) - (13188075964360049*K1^2*M^5*
        Sqrt[Pi/277134]*u^9)/(55375427393814528000*b^3) - 
      (11281454927481600247*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^9)/
       (775255983513403392000*b^3) - (1558179438881148737*d^4*K1^2*M^5*
        Sqrt[Pi/277134]*u^9)/(24226749484793856000*b^3) + 
      (605763265476708487*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^9)/
       (16151166323195904000*b^3) + (30919207026876541*d^8*K1^2*M^5*
        Sqrt[Pi/277134]*u^9)/(236647125614592000*b^3) - 
      (618007735606661*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^9)/
       (14342250037248000*b^3) - (363386587569391*d^12*K1^2*M^5*
        Sqrt[Pi/277134]*u^9)/(8067515645952000*b^3) - 
      (36519740855537*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^9)/
       (32270062583808000*b^3) + (147078116743*d^16*K1^2*M^5*Sqrt[Pi/277134]*
        u^9)/(682964287488000*b^3) + (717156682138781*K0*M^5*
        Sqrt[(3*Pi)/92378]*u^9)/(72814558185521152000*b^3*E^u) + 
      (394817434253*d^12*K1*M^5*Sqrt[(11*Pi)/25194]*u^9)/
       (1165886132060160*b^3*E^u) - (58106024321*d^18*K0^2*M^5*
        Sqrt[(17*Pi)/16302]*u^9)/(258160500670464000*b^3) + 
      (138915244165897*d^10*K1*M^5*Sqrt[(17*Pi)/16302]*u^9)/
       (378912992919552000*b^3*E^u) + (3798495585922787*d^8*K0^2*M^5*
        Sqrt[(19*Pi)/14586]*u^9)/(709941376843776000*b^3) - 
      (59197895355847*d^12*K0^2*M^5*Sqrt[(19*Pi)/14586]*u^9)/
       (32270062583808000*b^3) - (9185185111*d^18*K1^2*M^5*
        Sqrt[(143*Pi)/1938]*u^9)/(258160500670464000*b^3) + 
      (99221053*d^14*K1*M^5*Sqrt[(187*Pi)/1482]*u^9)/(4163879043072000*b^3*
        E^u) - (543830209*d^16*K1*M^5*Sqrt[(221*Pi)/1254]*u^9)/
       (8327758086144000*b^3*E^u) + (23410850182304933*K0*M^5*Sqrt[Pi/277134]*
        u^10)/(4128585449119049318400*b^3*E^u) + 
      (357220106277930283*d^2*K0*M^5*Sqrt[Pi/277134]*u^10)/
       (1190938110322802688000*b^3*E^u) + (588930986942669521*d^4*K0*M^5*
        Sqrt[Pi/277134]*u^10)/(455358689241071616000*b^3*E^u) - 
      (81856723956605879*d^6*K0*M^5*Sqrt[Pi/277134]*u^10)/
       (74793214657953792000*b^3*E^u) - (9431319971101817*d^8*K0*M^5*
        Sqrt[Pi/277134]*u^10)/(4168042922115072000*b^3*E^u) + 
      (2291788329111937*d^10*K0*M^5*Sqrt[Pi/277134]*u^10)/
       (2084021461057536000*b^3*E^u) + (2555010643*d^14*K0*M^5*
        Sqrt[Pi/277134]*u^10)/(693979840512000*b^3*E^u) - 
      (23920446157*d^16*K0*M^5*Sqrt[Pi/277134]*u^10)/(8327758086144000*b^3*
        E^u) + (531621333935456777*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (61928781736785739776000*b^3*E^u) + (68169646176742841*d^2*K1*M^5*
        Sqrt[Pi/277134]*u^10)/(170134015760400384000*b^3*E^u) + 
      (847482001150027051*d^4*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (645091476424851456000*b^3*E^u) - (822599050659861619*d^6*K1*M^5*
        Sqrt[Pi/277134]*u^10)/(673138931921584128000*b^3*E^u) - 
      (24555174210693641*d^8*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (10122389953708032000*b^3*E^u) + (119671589533817*d^10*K1*M^5*
        Sqrt[Pi/277134]*u^10)/(99239117193216000*b^3*E^u) + 
      (106738863383*d^12*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (148709965824000*b^3*E^u) + (186694693*d^14*K1*M^5*Sqrt[Pi/277134]*
        u^10)/(42488561664000*b^3*E^u) - (3799943009*d^16*K1*M^5*
        Sqrt[Pi/277134]*u^10)/(1189679726592000*b^3*E^u) - 
      (64942306825303*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (659231278497792000*b^3) - (8834102483221*d^2*K0*K1*M^5*
        Sqrt[Pi/277134]*u^10)/(1628141766451200*b^3) - 
      (15441642533044043*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (621198704738304000*b^3) + (7328456344434959*d^6*K0*K1*M^5*
        Sqrt[Pi/277134]*u^10)/(556936769765376000*b^3) + 
      (9199881271140943*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (177485344210944000*b^3) - (789917118033601*d^10*K0*K1*M^5*
        Sqrt[Pi/277134]*u^10)/(48405093875712000*b^3) - 
      (432718733150443*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (24202546937856000*b^3) - (24310614344609*d^14*K0*K1*M^5*
        Sqrt[Pi/277134]*u^10)/(48405093875712000*b^3) + 
      (8858807464159*d^16*K0*K1*M^5*Sqrt[Pi/277134]*u^10)/
       (96810187751424000*b^3) + (14014331759*d^12*K0*M^5*Sqrt[(19*Pi)/14586]*
        u^10)/(404821573632000*b^3*E^u) - 
      (9313937*d^18*K0*K1*M^5*Sqrt[(143*Pi)/1938]*u^10)/
       (597593751552000*b^3) + (861686207834663*K0*M^5*Sqrt[Pi/277134]*u^11)/
       (7741097717098217472000*b^3*E^u) + (35516630457491653*d^2*K0*M^5*
        Sqrt[Pi/277134]*u^11)/(645091476424851456000*b^3*E^u) + 
      (131030005295931017*d^4*K0*M^5*Sqrt[Pi/277134]*u^11)/
       (645091476424851456000*b^3*E^u) - (403921571393*d^6*K0*M^5*
        Sqrt[Pi/277134]*u^11)/(2317396967424000*b^3*E^u) - 
      (1439820727673*d^8*K0*M^5*Sqrt[Pi/277134]*u^11)/(3859299001958400*b^3*
        E^u) + (3621585663593*d^10*K0*M^5*Sqrt[Pi/277134]*u^11)/
       (20038667894784000*b^3*E^u) + (807428819*d^12*K0*M^5*Sqrt[Pi/277134]*
        u^11)/(7496695808000*b^3*E^u) + (315999511*d^14*K0*M^5*
        Sqrt[Pi/277134]*u^11)/(260242440192000*b^3*E^u) - 
      (7734823*d^16*K0*M^5*Sqrt[Pi/277134]*u^11)/(13879596810240*b^3*E^u) - 
      (114259006866799*K0^2*M^5*Sqrt[Pi/277134]*u^11)/(13843856848453632000*
        b^3) - (4744341034284347*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^11)/
       (12113374742396928000*b^3) - (10328148150995267*d^4*K0^2*M^5*
        Sqrt[Pi/277134]*u^11)/(4845349896958771200*b^3) + 
      (113523402785669*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^11)/
       (25355049172992000*b^3) - (9242951087621*d^10*K0^2*M^5*Sqrt[Pi/277134]*
        u^11)/(6915013410816000*b^3) - (37054052285309*d^12*K0^2*M^5*
        Sqrt[Pi/277134]*u^11)/(24202546937856000*b^3) - 
      (2323518733243*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^11)/
       (48405093875712000*b^3) + (164937537727*d^16*K0^2*M^5*Sqrt[Pi/277134]*
        u^11)/(19362037550284800*b^3) + (5912986365976427*K1*M^5*
        Sqrt[Pi/277134]*u^11)/(3317613307327807488000*b^3*E^u) + 
      (29398573842453311*d^2*K1*M^5*Sqrt[Pi/277134]*u^11)/
       (483818607318638592000*b^3*E^u) + (13674615304958437*d^4*K1*M^5*
        Sqrt[Pi/277134]*u^11)/(64509147642485145600*b^3*E^u) - 
      (4721580742910159*d^6*K1*M^5*Sqrt[Pi/277134]*u^11)/
       (25242709947059404800*b^3*E^u) - (10556628771691307*d^8*K1*M^5*
        Sqrt[Pi/277134]*u^11)/(26571273628483584000*b^3*E^u) + 
      (6298533178933*d^10*K1*M^5*Sqrt[Pi/277134]*u^11)/
       (32562835329024000*b^3*E^u) + (158012683519*d^12*K1*M^5*
        Sqrt[Pi/277134]*u^11)/(1366272811008000*b^3*E^u) + 
      (526657811*d^14*K1*M^5*Sqrt[Pi/277134]*u^11)/(390363660288000*b^3*
        E^u) - (30330413*d^16*K1*M^5*Sqrt[Pi/277134]*u^11)/
       (49569988608000*b^3*E^u) - (111462068758289*K1^2*M^5*Sqrt[Pi/277134]*
        u^11)/(10382892636340224000*b^3) - (36381198201675889*d^2*K1^2*M^5*
        Sqrt[Pi/277134]*u^11)/(58144198763505254400*b^3) - 
      (88576826658287017*d^4*K1^2*M^5*Sqrt[Pi/277134]*u^11)/
       (36340124227190784000*b^3) + (69778480114600771*d^6*K1^2*M^5*
        Sqrt[Pi/277134]*u^11)/(48453498969587712000*b^3) - 
      (7790722387697*d^10*K1^2*M^5*Sqrt[Pi/277134]*u^11)/
       (4840509387571200*b^3) - (6556212738883*d^12*K1^2*M^5*Sqrt[Pi/277134]*
        u^11)/(3630382040678400*b^3) - (8399909984797*d^14*K1^2*M^5*
        Sqrt[Pi/277134]*u^11)/(145215281627136000*b^3) + 
      (375397890599*d^16*K1^2*M^5*Sqrt[Pi/277134]*u^11)/
       (36303820406784000*b^3) - (8461262503*d^18*K1^2*M^5*Sqrt[Pi/277134]*
        u^11)/(32270062583808000*b^3) - (265586743*d^18*K0^2*M^5*
        Sqrt[(13*Pi)/21318]*u^11)/(16135031291904000*b^3) + 
      (8868955596511*d^8*K1^2*M^5*Sqrt[(17*Pi)/16302]*u^11)/
       (29580890701824000*b^3) + (817307977167259*d^6*K0^2*M^5*
        Sqrt[(19*Pi)/14586]*u^11)/(16151166323195904000*b^3) - 
      (280615374116261*K0*M^5*Sqrt[Pi/277134]*u^12)/(829403326831951872000*
        b^3*E^u) + (20099856012107*d^4*K0*M^5*Sqrt[Pi/277134]*u^12)/
       (739218651365376000*b^3*E^u) - (405161222309117*d^6*K0*M^5*
        Sqrt[Pi/277134]*u^12)/(18030507105042432000*b^3*E^u) - 
      (166856592865493*d^8*K0*M^5*Sqrt[Pi/277134]*u^12)/
       (3321409203560448000*b^3*E^u) + (1026153047021*d^10*K0*M^5*
        Sqrt[Pi/277134]*u^12)/(43417113772032000*b^3*E^u) + 
      (7951972997*d^12*K0*M^5*Sqrt[Pi/277134]*u^12)/(546509124403200*b^3*
        E^u) - (8230709*d^16*K0*M^5*Sqrt[Pi/277134]*u^12)/
       (86747480064000*b^3*E^u) + (1394706245557511*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(1935274429274554368000*b^3*E^u) + 
      (2302890668548433*d^2*K1*M^5*Sqrt[Pi/277134]*u^12)/
       (322545738212425728000*b^3*E^u) + (78753732003065059*d^4*K1*M^5*
        Sqrt[Pi/277134]*u^12)/(2902911643911831552000*b^3*E^u) - 
      (2848418214129017*d^6*K1*M^5*Sqrt[Pi/277134]*u^12)/
       (126213549735297024000*b^3*E^u) - (87659532986713*d^8*K1*M^5*
        Sqrt[Pi/277134]*u^12)/(1660704601780224000*b^3*E^u) + 
      (358745954837*d^10*K1*M^5*Sqrt[Pi/277134]*u^12)/(14472371257344000*b^3*
        E^u) + (312050569*d^12*K1*M^5*Sqrt[Pi/277134]*u^12)/
       (20241078681600*b^3*E^u) + (102325247*d^14*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(390363660288000*b^3*E^u) - (11460782976829*K0*K1*M^5*
        Sqrt[Pi/277134]*u^12)/(5191446318170112000*b^3) - 
      (1557180325356899*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/
       (10382892636340224000*b^3) + (144527856425933*d^6*K0*K1*M^5*
        Sqrt[Pi/277134]*u^12)/(432620526514176000*b^3) - 
      (5091470470943*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/
       (12101273468928000*b^3) - (185730769261*d^12*K0*K1*M^5*Sqrt[Pi/277134]*
        u^12)/(363038204067840*b^3) + (120988270757*d^16*K0*K1*M^5*
        Sqrt[Pi/277134]*u^12)/(36303820406784000*b^3) - 
      (78708673*d^18*K0*K1*M^5*Sqrt[Pi/277134]*u^12)/(896390627328000*b^3) - 
      (7534668763*d^14*K0*K1*M^5*Sqrt[(11*Pi)/25194]*u^12)/
       (4537977550848000*b^3) - (6245909*d^16*K1*M^5*Sqrt[(13*Pi)/21318]*
        u^12)/(780727320576000*b^3*E^u) + 
      (1144681*d^14*K0*M^5*Sqrt[(17*Pi)/16302]*u^12)/(78072732057600*b^3*
        E^u) + (2877869555767*d^2*K0*M^5*Sqrt[(19*Pi)/14586]*u^12)/
       (7275467779227648000*b^3*E^u) - (46489369873249*d^4*K0*K1*M^5*
        Sqrt[(19*Pi)/14586]*u^12)/(1297861579542528000*b^3) + 
      (562833288473*d^8*K0*K1*M^5*Sqrt[(19*Pi)/14586]*u^12)/
       (7395222675456000*b^3) + (599171115467*K0*M^5*Sqrt[Pi/277134]*u^13)/
       (131950529268719616000*b^3*E^u) + (211719958789873*d^2*K0*M^5*
        Sqrt[Pi/277134]*u^13)/(362863955488978944000*b^3*E^u) + 
      (1900150081987*d^4*K0*M^5*Sqrt[Pi/277134]*u^13)/(647971349087462400*b^3*
        E^u) - (35381745656689*d^6*K0*M^5*Sqrt[Pi/277134]*u^13)/
       (15776693716912128000*b^3*E^u) - (311455544093*d^8*K0*M^5*
        Sqrt[Pi/277134]*u^13)/(61507577843712000*b^3*E^u) + 
      (54260111*d^12*K0*M^5*Sqrt[Pi/277134]*u^13)/(34156820275200*b^3*E^u) + 
      (273048481241*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(741635188310016000*b^3) - 
      (5791877613757*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^13)/
       (830631410907217920*b^3) + (358454309527*d^6*K0^2*M^5*Sqrt[Pi/277134]*
        u^13)/(22185668026368000*b^3) + (35617383199*d^8*K0^2*M^5*
        Sqrt[Pi/277134]*u^13)/(422584152883200*b^3) - 
      (104593444789*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^13)/
       (4840509387571200*b^3) - (220602690479*d^12*K0^2*M^5*Sqrt[Pi/277134]*
        u^13)/(7260764081356800*b^3) - (5462275853*d^14*K0^2*M^5*
        Sqrt[Pi/277134]*u^13)/(4537977550848000*b^3) + 
      (882146879*d^16*K0^2*M^5*Sqrt[Pi/277134]*u^13)/(3630382040678400*b^3) + 
      (1223694213409*d^2*K1*M^5*Sqrt[Pi/277134]*u^13)/
       (2015910863827660800*b^3*E^u) + (42563535419173*d^4*K1*M^5*
        Sqrt[Pi/277134]*u^13)/(13956305980345344000*b^3*E^u) - 
      (909664442399*d^6*K1*M^5*Sqrt[Pi/277134]*u^13)/(394417342922803200*b^3*
        E^u) - (881818034941*d^8*K1*M^5*Sqrt[Pi/277134]*u^13)/
       (166070460178022400*b^3*E^u) + (9226758847*d^10*K1*M^5*Sqrt[Pi/277134]*
        u^13)/(4070354416128000*b^3*E^u) + (6157*d^12*K1*M^5*Sqrt[Pi/277134]*
        u^13)/(3666862080*b^3*E^u) + (79207*d^14*K1*M^5*Sqrt[Pi/277134]*u^13)/
       (3049716096000*b^3*E^u) - (1687747*d^16*K1*M^5*Sqrt[Pi/277134]*u^13)/
       (97590915072000*b^3*E^u) - (22113363001*K1^2*M^5*Sqrt[Pi/277134]*u^13)/
       (30901466179584000*b^3) - (728798414417*d^2*K1^2*M^5*Sqrt[Pi/277134]*
        u^13)/(69918468931584000*b^3) - (196343732539553*d^4*K1^2*M^5*
        Sqrt[Pi/277134]*u^13)/(5191446318170112000*b^3) + 
      (2005800045737*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^13)/
       (123605864718336000*b^3) - (1224323096077*d^12*K1^2*M^5*
        Sqrt[Pi/277134]*u^13)/(36303820406784000*b^3) - 
      (448946779*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(336146485248000*b^3) + 
      (98517667*d^16*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(345750670540800*b^3) - 
      (40029919*d^18*K1^2*M^5*Sqrt[Pi/277134]*u^13)/(5007423504384000*b^3) - 
      (9908029*d^18*K0^2*M^5*Sqrt[(11*Pi)/25194]*u^13)/
       (16135031291904000*b^3) + (29235717169*K1*M^5*Sqrt[(11*Pi)/25194]*
        u^13)/(65975264634359808000*b^3*E^u) + 
      (23159*d^14*K0*M^5*Sqrt[(13*Pi)/21318]*u^13)/(9759091507200*b^3*E^u) + 
      (2089362997*d^10*K0*M^5*Sqrt[(17*Pi)/16302]*u^13)/
       (16281417664512000*b^3*E^u) - (155149*d^16*K0*M^5*Sqrt[(19*Pi)/14586]*
        u^13)/(195181830144000*b^3*E^u) - (11169480608029*d^4*K0^2*M^5*
        Sqrt[(19*Pi)/14586]*u^13)/(5191446318170112000*b^3) + 
      (211830319913*d^8*K1^2*M^5*Sqrt[(19*Pi)/14586]*u^13)/
       (44371336052736000*b^3) - (235078181*d^10*K1^2*M^5*Sqrt[(247*Pi)/1122]*
        u^13)/(2503711752192000*b^3) + (72005261623*K0*M^5*Sqrt[Pi/277134]*
        u^14)/(103675415853993984000*b^3*E^u) + 
      (8116732120457*d^2*K0*M^5*Sqrt[Pi/277134]*u^14)/(181431977744489472000*
        b^3*E^u) + (6120212498243*d^4*K0*M^5*Sqrt[Pi/277134]*u^14)/
       (30238662957414912000*b^3*E^u) - (1146488995021*d^6*K0*M^5*
        Sqrt[Pi/277134]*u^14)/(7888346858456064000*b^3*E^u) - 
      (19912400267*d^8*K0*M^5*Sqrt[Pi/277134]*u^14)/(48844252993536000*b^3*
        E^u) + (1494455269*d^10*K0*M^5*Sqrt[Pi/277134]*u^14)/
       (8140708832256000*b^3*E^u) + (70159675153*K1*M^5*Sqrt[Pi/277134]*u^14)/
       (103675415853993984000*b^3*E^u) + (1451802783421*d^4*K1*M^5*
        Sqrt[Pi/277134]*u^14)/(6479713490874624000*b^3*E^u) - 
      (150025527203*d^6*K1*M^5*Sqrt[Pi/277134]*u^14)/(1126906694065152000*b^3*
        E^u) - (13301697781*d^8*K1*M^5*Sqrt[Pi/277134]*u^14)/
       (28632837961728000*b^3*E^u) + (4257431407*d^10*K1*M^5*Sqrt[Pi/277134]*
        u^14)/(24422126496768000*b^3*E^u) + 
      (2902043*d^12*K1*M^5*Sqrt[Pi/277134]*u^14)/(17078410137600*b^3*E^u) - 
      (26267131399*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/(1038289263634022400*
        b^3) - (1363357616389*d^2*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/
       (1038289263634022400*b^3) - (25447433009*d^4*K0*K1*M^5*Sqrt[Pi/277134]*
        u^14)/(3806045687808000*b^3) + (84231929933*d^6*K0*K1*M^5*
        Sqrt[Pi/277134]*u^14)/(61802932359168000*b^3) + 
      (1068813956153*d^8*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/
       (66557004079104000*b^3) - (51702420877*d^10*K0*K1*M^5*Sqrt[Pi/277134]*
        u^14)/(18151910203392000*b^3) - (57835677923*d^12*K0*K1*M^5*
        Sqrt[Pi/277134]*u^14)/(9075955101696000*b^3) - 
      (2281490089*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^14)/
       (9075955101696000*b^3) + (401296517*d^16*K0*K1*M^5*Sqrt[Pi/277134]*
        u^14)/(5186260058112000*b^3) - (86249447*d^18*K0*K1*M^5*
        Sqrt[Pi/277134]*u^14)/(36303820406784000*b^3) - 
      (45173*d^16*K0*M^5*Sqrt[(11*Pi)/25194]*u^14)/(97590915072000*b^3*E^u) + 
      (3308493277*d^2*K1*M^5*Sqrt[(11*Pi)/25194]*u^14)/
       (785419817075712000*b^3*E^u) - (40843*d^16*K1*M^5*Sqrt[(11*Pi)/25194]*
        u^14)/(97590915072000*b^3*E^u) + 
      (6029*d^12*K0*M^5*Sqrt[(13*Pi)/21318]*u^14)/(533700316800*b^3*E^u) - 
      (8147*d^14*K1*M^5*Sqrt[(13*Pi)/21318]*u^14)/(8132576256000*b^3*E^u) - 
      (8629*d^14*K0*M^5*Sqrt[(19*Pi)/14586]*u^14)/(8132576256000*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/277134]*u^15)/(30428006400*b^3*E^u) + 
      (34789723*d^2*K0*M^5*Sqrt[Pi/277134]*u^15)/(10379403761126400*b^3*
        E^u) + (230183741*d^4*K0*M^5*Sqrt[Pi/277134]*u^15)/
       (5189701880563200*b^3*E^u) + (53645951*d^6*K0*M^5*Sqrt[Pi/277134]*
        u^15)/(2075880752225280*b^3*E^u) - 
      (92719261*d^8*K0*M^5*Sqrt[Pi/277134]*u^15)/(798415673932800*b^3*E^u) - 
      (13209631*d^10*K0*M^5*Sqrt[Pi/277134]*u^15)/(610553162419200*b^3*E^u) + 
      (101839*d^12*K0*M^5*Sqrt[Pi/277134]*u^15)/(2134801267200*b^3*E^u) + 
      (1049*d^14*K0*M^5*Sqrt[Pi/277134]*u^15)/(67771468800*b^3*E^u) + 
      (1301*d^16*K0*M^5*Sqrt[Pi/277134]*u^15)/(1219886438400*b^3*E^u) - 
      (80181191*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(167466010263552000*b^3) - 
      (138138380951*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^15)/
       (5191446318170112000*b^3) - (23662154143*d^4*K0^2*M^5*Sqrt[Pi/277134]*
        u^15)/(129786157954252800*b^3) - (503098681*d^6*K0^2*M^5*
        Sqrt[Pi/277134]*u^15)/(12360586471833600*b^3) + 
      (2331768251*d^8*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(4437133605273600*b^3) - 
      (915065839*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^15)/(18151910203392000*
        b^3) - (5421083*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^15)/
       (23152946688000*b^3) + (1558559*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^15)/
       (336146485248000*b^3) + (58625783*d^16*K0^2*M^5*Sqrt[Pi/277134]*u^15)/
       (12101273468928000*b^3) + (416401*d^2*K1*M^5*Sqrt[Pi/277134]*u^15)/
       (128140787174400*b^3*E^u) + (13732309*d^4*K1*M^5*Sqrt[Pi/277134]*u^15)/
       (314527386700800*b^3*E^u) + (51675073*d^6*K1*M^5*Sqrt[Pi/277134]*u^15)/
       (2075880752225280*b^3*E^u) - (182937023*d^8*K1*M^5*Sqrt[Pi/277134]*
        u^15)/(1596831347865600*b^3*E^u) + 
      (199219*d^12*K1*M^5*Sqrt[Pi/277134]*u^15)/(4269602534400*b^3*E^u) + 
      (8951*d^14*K1*M^5*Sqrt[Pi/277134]*u^15)/(609943219200*b^3*E^u) + 
      (491*d^16*K1*M^5*Sqrt[Pi/277134]*u^15)/(487954575360*b^3*E^u) - 
      (189696461*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(399342024474624000*b^3) - 
      (16719286993*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^15)/
       (576827368685568000*b^3) - (23210222309*d^4*K1^2*M^5*Sqrt[Pi/277134]*
        u^15)/(108155131628544000*b^3) - (30827403137*d^6*K1^2*M^5*
        Sqrt[Pi/277134]*u^15)/(432620526514176000*b^3) + 
      (124482069707*d^8*K1^2*M^5*Sqrt[Pi/277134]*u^15)/
       (199671012237312000*b^3) - (393361273*d^10*K1^2*M^5*Sqrt[Pi/277134]*
        u^15)/(18151910203392000*b^3) - (432313477*d^12*K1^2*M^5*
        Sqrt[Pi/277134]*u^15)/(1512659183616000*b^3) - 
      (8694559*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(1296565014528000*b^3) + 
      (75181103*d^16*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(12101273468928000*b^3) - 
      (1137299*d^18*K1^2*M^5*Sqrt[Pi/277134]*u^15)/(7260764081356800*b^3) - 
      (234007*d^10*K1*M^5*Sqrt[(17*Pi)/16302]*u^15)/(203517720806400*b^3*
        E^u) - (18217*d^18*K0^2*M^5*Sqrt[(19*Pi)/14586]*u^15)/
       (1037252011622400*b^3) - (K1*M^5*Sqrt[(19*Pi)/14586]*u^15)/
       (547704115200*b^3*E^u) - (K0*M^5*Sqrt[Pi/277134]*u^16)/
       (273852057600*b^3*E^u) - (7*d^2*K0*M^5*Sqrt[Pi/277134]*u^16)/
       (34231507200*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/277134]*u^16)/
       (622391040*b^3*E^u) - (d^16*K0*M^5*Sqrt[Pi/277134]*u^16)/
       (8298547200*b^3*E^u) - (K1*M^5*Sqrt[Pi/277134]*u^16)/
       (273852057600*b^3*E^u) - (7*d^2*K1*M^5*Sqrt[Pi/277134]*u^16)/
       (34231507200*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/277134]*u^16)/
       (622391040*b^3*E^u) - (d^16*K1*M^5*Sqrt[Pi/277134]*u^16)/
       (8298547200*b^3*E^u) + (15377*K0*K1*M^5*Sqrt[Pi/277134]*u^16)/
       (10300488726528000*b^3) - (638316397*d^2*K0*K1*M^5*Sqrt[Pi/277134]*
        u^16)/(129786157954252800*b^3) - (48130867*d^4*K0*K1*M^5*
        Sqrt[Pi/277134]*u^16)/(747616117248000*b^3) - 
      (1384342979*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^16)/
       (23176099634688000*b^3) + (232259141*d^8*K0*K1*M^5*Sqrt[Pi/277134]*
        u^16)/(1188517929984000*b^3) + (42687173*d^10*K0*K1*M^5*
        Sqrt[Pi/277134]*u^16)/(756329591808000*b^3) - 
      (118673869*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^16)/
       (1134494387712000*b^3) + (15408881*d^16*K0*K1*M^5*Sqrt[Pi/277134]*
        u^16)/(4537977550848000*b^3) - (d^6*K0*M^5*Sqrt[(13*Pi)/21318]*u^16)/
       (6846301440*b^3*E^u) + (d^8*K0*M^5*Sqrt[(13*Pi)/21318]*u^16)/
       (4149273600*b^3*E^u) + (d^10*K0*M^5*Sqrt[(13*Pi)/21318]*u^16)/
       (3111955200*b^3*E^u) - (d^12*K0*M^5*Sqrt[(13*Pi)/21318]*u^16)/
       (6223910400*b^3*E^u) - (d^6*K1*M^5*Sqrt[(13*Pi)/21318]*u^16)/
       (6846301440*b^3*E^u) + (d^8*K1*M^5*Sqrt[(13*Pi)/21318]*u^16)/
       (4149273600*b^3*E^u) + (d^10*K1*M^5*Sqrt[(13*Pi)/21318]*u^16)/
       (3111955200*b^3*E^u) - (d^12*K1*M^5*Sqrt[(13*Pi)/21318]*u^16)/
       (6223910400*b^3*E^u) - (13259*d^14*K0*K1*M^5*Sqrt[(13*Pi)/21318]*u^16)/
       (7824099225600*b^3) + (108937*d^18*K0*K1*M^5*Sqrt[(17*Pi)/16302]*u^16)/
       (4537977550848000*b^3) - (d^4*K0*M^5*Sqrt[(19*Pi)/14586]*u^16)/
       (13692602880*b^3*E^u) - (d^4*K1*M^5*Sqrt[(19*Pi)/14586]*u^16)/
       (13692602880*b^3*E^u) + (72521*K0^2*M^5*Sqrt[Pi/277134]*u^17)/
       (13243485505536000*b^3) - (50071367*d^4*K0^2*M^5*Sqrt[Pi/277134]*u^17)/
       (108155131628544000*b^3) - (60601*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^17)/
       (29672189747200*b^3) + (11650649*d^10*K0^2*M^5*Sqrt[Pi/277134]*u^17)/
       (4537977550848000*b^3) + (124937*d^12*K0^2*M^5*Sqrt[Pi/277134]*u^17)/
       (98651685888000*b^3) - (3018913*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^17)/
       (2268988775424000*b^3) - (1263473*d^16*K0^2*M^5*Sqrt[Pi/277134]*u^17)/
       (1512659183616000*b^3) - (22733*d^18*K0^2*M^5*Sqrt[Pi/277134]*u^17)/
       (363038204067840*b^3) + (52523*K1^2*M^5*Sqrt[Pi/277134]*u^17)/
       (8971393406976000*b^3) + (86448829*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^17)/
       (556226391232512000*b^3) - (90433793*d^4*K1^2*M^5*Sqrt[Pi/277134]*
        u^17)/(324465394885632000*b^3) + (20920951*d^10*K1^2*M^5*
        Sqrt[Pi/277134]*u^17)/(13613932652544000*b^3) + 
      (8735593*d^12*K1^2*M^5*Sqrt[Pi/277134]*u^17)/(6806966326272000*b^3) - 
      (204931*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^17)/(234722976768000*b^3) - 
      (649399*d^16*K1^2*M^5*Sqrt[Pi/277134]*u^17)/(907595510169600*b^3) - 
      (13199*d^18*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^17)/(3025318367232000*b^3) - 
      (91254697*d^6*K1^2*M^5*Sqrt[(17*Pi)/16302]*u^17)/
       (973396184656896000*b^3) + (28981*d^2*K0^2*M^5*Sqrt[(19*Pi)/14586]*
        u^17)/(4120195490611200*b^3) + 
      (99937*d^8*K0^2*M^5*Sqrt[(19*Pi)/14586]*u^17)/(2495887652966400*b^3) + 
      (1056977*d^8*K1^2*M^5*Sqrt[(19*Pi)/14586]*u^17)/
       (37438314794496000*b^3) + (13159*K0*K1*M^5*Sqrt[Pi/277134]*u^18)/
       (17382074726016000*b^3) + (3246203*d^4*K0*K1*M^5*Sqrt[Pi/277134]*u^18)/
       (8691037363008000*b^3) + (879509*d^6*K0*K1*M^5*Sqrt[Pi/277134]*u^18)/
       (965670818112000*b^3) - (42319*d^10*K0*K1*M^5*Sqrt[Pi/277134]*u^18)/
       (20258828352000*b^3) + (1747*d^12*K0*K1*M^5*Sqrt[Pi/277134]*u^18)/
       (60776485056000*b^3) + (2257*d^14*K0*K1*M^5*Sqrt[Pi/277134]*u^18)/
       (2431059402240*b^3) + (29723*d^16*K0*K1*M^5*Sqrt[Pi/277134]*u^18)/
       (121552970112000*b^3) + (7*d^18*K0*K1*M^5*Sqrt[Pi/277134]*u^18)/
       (578823667200*b^3) - (3889*d^8*K0*K1*M^5*Sqrt[(13*Pi)/21318]*u^18)/
       (111423555936000*b^3) + (1601*d^2*K0*K1*M^5*Sqrt[(17*Pi)/16302]*u^18)/
       (620788383072000*b^3) - (47*d^2*K0^2*M^5*Sqrt[Pi/277134]*u^19)/
       (162070626816000*b^3) - (47*d^6*K0^2*M^5*Sqrt[Pi/277134]*u^19)/
       (3472942003200*b^3) - (47*d^14*K0^2*M^5*Sqrt[Pi/277134]*u^19)/
       (3472942003200*b^3) - (47*d^18*K0^2*M^5*Sqrt[Pi/277134]*u^19)/
       (162070626816000*b^3) - (47*d^2*K1^2*M^5*Sqrt[Pi/277134]*u^19)/
       (162070626816000*b^3) - (47*d^6*K1^2*M^5*Sqrt[Pi/277134]*u^19)/
       (3472942003200*b^3) - (47*d^14*K1^2*M^5*Sqrt[Pi/277134]*u^19)/
       (3472942003200*b^3) - (47*d^18*K1^2*M^5*Sqrt[Pi/277134]*u^19)/
       (162070626816000*b^3) - (47*d^4*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^19)/
       (121552970112000*b^3) + (47*d^8*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^19)/
       (121552970112000*b^3) + (47*d^12*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^19)/
       (121552970112000*b^3) - (47*d^16*K0^2*M^5*Sqrt[(13*Pi)/21318]*u^19)/
       (121552970112000*b^3) - (47*d^4*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^19)/
       (121552970112000*b^3) + (47*d^8*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^19)/
       (121552970112000*b^3) + (47*d^12*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^19)/
       (121552970112000*b^3) - (47*d^16*K1^2*M^5*Sqrt[(13*Pi)/21318]*u^19)/
       (121552970112000*b^3) + (47*d^10*K0^2*M^5*Sqrt[(143*Pi)/1938]*u^19)/
       (243105940224000*b^3) + (47*d^10*K1^2*M^5*Sqrt[(143*Pi)/1938]*u^19)/
       (243105940224000*b^3))/Pi}, 6, 13, 1]}, 3, 5, 1]


==> anc/spectrum_13_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((-2183*I)/19018240)*d^5*K1^2*M^4*Sqrt[3/(182*Pi)]*u^2)/
       b^2 + (((8761*I)/142636800)*d^7*K0^2*M^4*Sqrt[7/(78*Pi)]*u^2)/b^2 - 
      (((77*I)/19018240)*d*K1^2*M^4*Sqrt[7/(78*Pi)]*u^2)/b^2 - 
      (((11*I)/1000960)*d^3*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 - 
      (((1859*I)/190182400)*d^5*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 + 
      (((1573*I)/190182400)*d^9*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 - 
      (((1573*I)/95091200)*d^11*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 - 
      (((121*I)/38036480)*d^13*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 + 
      (((121*I)/5004800)*d^9*K1^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 - 
      (((121*I)/2796800)*d^11*K1^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 - 
      (((33*I)/1901824)*d^3*K1^2*M^4*Sqrt[21/(26*Pi)]*u^2)/b^2 - 
      (((11*I)/38036480)*d*K0^2*M^4*Sqrt[39/(14*Pi)]*u^2)/b^2 + 
      (((671*I)/23772800)*d^7*K1^2*M^4*Sqrt[39/(14*Pi)]*u^2)/b^2 - 
      (((121*I)/95091200)*d^13*K1^2*M^4*Sqrt[91/(6*Pi)]*u^2)/b^2 + 
      ((I/7131840)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[546*Pi]) + 
      ((I/4754560)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[546*Pi]) - 
      (((488477*I)/79876608000)*d*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^3)/b^2 + 
      (((1569623*I)/6656384000)*d^7*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^3)/b^2 + 
      (((15252919*I)/239629824000)*d^9*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^3)/b^2 - 
      (((14303311*I)/119814912000)*d^11*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^3)/b^2 - 
      (((40573489*I)/39938304000)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[546*Pi]) - 
      (((74744351*I)/79876608000)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[546*Pi]) - 
      (((781693*I)/2522419200)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[546*Pi]) + 
      (((22432717*I)/213004288000)*d^9*K0^2*M^4*Sqrt[3/(182*Pi)]*u^4)/b^2 + 
      (((754849*I)/9585192960)*d^7*K0^2*M^4*Sqrt[13/(42*Pi)]*u^4)/b^2 + 
      (((152968169*I)/3195064320000)*d^9*K1^2*M^4*Sqrt[13/(42*Pi)]*u^4)/b^2 - 
      (((4213451*I)/159753216000)*d*K0^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((27071539*I)/79876608000)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((50621021*I)/159753216000)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) + 
      (((19583*I)/12612096000)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((63480731*I)/1917038592000)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((124924393*I)/239629824000)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((105611*I)/1008967680)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((20713733*I)/342328320000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((943007929*I)/1198149120000)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((1844345057*I)/2396298240000)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) + 
      (((159061397*I)/66563840000)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) + 
      (((190514953*I)/1917038592000)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((338327*I)/273862656)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((124015067*I)/479259648000)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((55072483*I)/1198149120000)*d^3*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^5)/b^2 - 
      (((34330741*I)/684656640000)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) - 
      (((256537*I)/4564377600)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) - 
      (((3113150149*I)/4792596480000)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) + 
      (((37765277*I)/19018240000)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) + 
      (((2983168243*I)/4792596480000)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) - 
      (((99134587*I)/95851929600)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) - 
      (((211338079*I)/958519296000)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) + 
      (((61804913*I)/532510720000)*d^7*K0^2*M^4*Sqrt[3/(182*Pi)]*u^6)/b^2 - 
      (((69109*I)/4902912000)*d^11*K0^2*M^4*Sqrt[13/(42*Pi)]*u^6)/b^2 - 
      (((83385157*I)/6390128640000)*d^5*K1^2*M^4*Sqrt[13/(42*Pi)]*u^6)/b^2 + 
      (((94070357*I)/2556051456000)*d^7*K1^2*M^4*Sqrt[13/(42*Pi)]*u^6)/b^2 - 
      (((8867413*I)/1008967680000)*d*K0^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((1099753523*I)/9585192960000)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((117285451*I)/1008967680000)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) + 
      (((2205066623*I)/19170385920000)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((154155059*I)/3834077184000)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((82746743*I)/6390128640000)*d*K1^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((555823*I)/3297280000)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) + 
      (((131855329*I)/4260085760000)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) + 
      (((463823603*I)/2738626560000)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((513385633*I)/1917038592000)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((229260281*I)/3834077184000)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((2571111*I)/53251072000)*d^11*K0*K1*M^4*Sqrt[3/(182*Pi)]*u^7)/b^2 - 
      (((11211029*I)/1597532160000)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[546*Pi]) - 
      (((72815711*I)/798766080000)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[546*Pi]) - 
      (((441692669*I)/4792596480000)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[546*Pi]) + 
      (((109505717*I)/399383040000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[546*Pi]) + 
      (((452517343*I)/4792596480000)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[546*Pi]) - 
      (((32033191*I)/958519296000)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[546*Pi]) - 
      (((13159613*I)/46008926208000)*d^13*K1^2*M^4*Sqrt[13/(42*Pi)]*u^8)/
       b^2 - (((13519*I)/16640960000)*d*K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((18917861*I)/1797223680000)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((279103*I)/26429760000)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) + 
      (((1008809*I)/32093280000)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) + 
      (((9893599*I)/898611840000)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((527*I)/31795200)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((713491*I)/179722368000)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((7358579*I)/7188894720000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((47704061*I)/3594447360000)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((95436053*I)/7188894720000)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) + 
      (((3388237*I)/85582080000)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) + 
      (((525359*I)/38036480000)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((14948513*I)/718889472000)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((879899*I)/666796032000)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((2071649*I)/5391671040000)*d^3*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^9)/b^2 - 
      (((215683*I)/567544320000)*d^5*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^9)/b^2 - 
      (((64319*I)/431333683200)*d^13*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^9)/b^2 - 
      (((81293*I)/211438080000)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[546*Pi]) + 
      (((39984779*I)/2695835520000)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[546*Pi]) + 
      (((55220407*I)/10783342080000)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[546*Pi]) - 
      (((8297333*I)/1078334208000)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[546*Pi]) + 
      (((99169*I)/1540477440000)*d^9*K1^2*M^4*Sqrt[7/(78*Pi)]*u^10)/b^2 - 
      (((3041*I)/30809548800)*d^11*K1^2*M^4*Sqrt[7/(78*Pi)]*u^10)/b^2 - 
      (((165271*I)/5391671040000)*d^3*K0^2*M^4*Sqrt[13/(42*Pi)]*u^10)/b^2 - 
      (((11959*I)/5391671040000)*d*K1^2*M^4*Sqrt[13/(42*Pi)]*u^10)/b^2 - 
      (((2201*I)/63060480000)*d^5*K1^2*M^4*Sqrt[13/(42*Pi)]*u^10)/b^2 - 
      (((1889*I)/154047744000)*d^13*K1^2*M^4*Sqrt[13/(42*Pi)]*u^10)/b^2 - 
      (((4763*I)/156280320000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((4224569*I)/10783342080000)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) + 
      (((456373*I)/385119360000)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) + 
      (((4247543*I)/10783342080000)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((647503*I)/1078334208000)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((340139*I)/2156668416000)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((913*I)/143777894400)*d*K1^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((2480281*I)/5391671040000)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) + 
      (((217561*I)/158578560000)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((7177*I)/308095488000)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((24047*I)/2695835520000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) - 
      (((8287*I)/70943040000)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) - 
      (((15049*I)/128373120000)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) + 
      (((238601*I)/673958880000)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) + 
      (((291463*I)/2695835520000)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) - 
      (((46321*I)/269583552000)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) - 
      (((5107*I)/107833420800)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) - 
      ((I/64186560000)*d*K0^2*M^4*Sqrt[7/(78*Pi)]*u^12)/b^2 + 
      ((I/7131840000)*d^9*K0^2*M^4*Sqrt[7/(78*Pi)]*u^12)/b^2 - 
      ((I/1426368000)*d^11*K0^2*M^4*Sqrt[7/(78*Pi)]*u^12)/b^2 - 
      ((I/12837312000)*d^13*K0^2*M^4*Sqrt[7/(78*Pi)]*u^12)/b^2 - 
      ((I/25674624000)*d*K1^2*M^4*Sqrt[7/(78*Pi)]*u^12)/b^2 - 
      (((11*I)/22654080000)*d^3*K1^2*M^4*Sqrt[7/(78*Pi)]*u^12)/b^2 + 
      (((409*I)/192559680000)*d^7*K1^2*M^4*Sqrt[7/(78*Pi)]*u^12)/b^2 + 
      ((I/2852736000)*d^9*K1^2*M^4*Sqrt[7/(78*Pi)]*u^12)/b^2 - 
      (((67*I)/77023872000)*d^11*K1^2*M^4*Sqrt[7/(78*Pi)]*u^12)/b^2 - 
      (((7*I)/19255968000)*d^13*K1^2*M^4*Sqrt[7/(78*Pi)]*u^12)/b^2 - 
      (((337*I)/673958880000)*d^5*K1^2*M^4*Sqrt[13/(42*Pi)]*u^12)/b^2 - 
      (((457*I)/1347917760000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((241*I)/42122430000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((89*I)/14651280000)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((11*I)/610470000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((11*I)/2790720000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((131*I)/38511936000)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((71*I)/38511936000)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((557*I)/2695835520000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((7213*I)/2695835520000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((103*I)/23647680000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((353*I)/128373120000)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((211*I)/77023872000)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      ((I/48139920000)*d^3*K0*K1*M^4*Sqrt[7/(78*Pi)]*u^13)/b^2 - 
      ((I/6017490000)*d^5*K0*K1*M^4*Sqrt[7/(78*Pi)]*u^13)/b^2 + 
      (((7*I)/24069960000)*d^7*K0*K1*M^4*Sqrt[7/(78*Pi)]*u^13)/b^2 - 
      ((I/9627984000)*d^11*K0*K1*M^4*Sqrt[7/(78*Pi)]*u^13)/b^2 - 
      ((I/16046640000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) - 
      ((I/1782960000)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) + 
      ((I/3209328000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) + 
      ((I/2674440000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) + 
      ((I/1782960000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) - 
      ((I/3209328000)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) - 
      ((I/3209328000)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]))/Pi, 0, 
    ((((1835597*I)/16306073600)*d^13*K0^2*M^4*Sqrt[3/(182*Pi)]*u^2)/b^2 - 
      (((705507*I)/308856217600)*d^15*K0^2*M^4*Sqrt[3/(182*Pi)]*u^2)/b^2 - 
      (((55451*I)/11030579200)*d*K1^2*M^4*Sqrt[7/(78*Pi)]*u^2)/b^2 + 
      (((1661407*I)/22061158400)*d^5*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 - 
      (((886171*I)/4412231680)*d^7*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 - 
      (((1810523*I)/22061158400)*d^9*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 - 
      (((1483163*I)/11030579200)*d^9*K1^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 - 
      (((115951*I)/11030579200)*d^3*K1^2*M^4*Sqrt[21/(26*Pi)]*u^2)/b^2 + 
      (((370007*I)/11030579200)*d^5*K1^2*M^4*Sqrt[21/(26*Pi)]*u^2)/b^2 + 
      (((1507*I)/959180800)*d*K0^2*M^4*Sqrt[39/(14*Pi)]*u^2)/b^2 + 
      (((476443*I)/22061158400)*d^3*K0^2*M^4*Sqrt[39/(14*Pi)]*u^2)/b^2 + 
      (((48961*I)/11030579200)*d^11*K1^2*M^4*Sqrt[39/(14*Pi)]*u^2)/b^2 + 
      (((139359*I)/11030579200)*d^13*K1^2*M^4*Sqrt[39/(14*Pi)]*u^2)/b^2 + 
      (((355069*I)/22061158400)*d^11*K0^2*M^4*Sqrt[91/(6*Pi)]*u^2)/b^2 + 
      (((2453*I)/11030579200)*d^15*K1^2*M^4*Sqrt[91/(6*Pi)]*u^2)/b^2 + 
      (((31*I)/1875198464)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[546*Pi]) - 
      (((121*I)/626483200)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[546*Pi]) + 
      (((6766397*I)/11030579200)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[546*Pi]) - 
      (((259998497*I)/487667712000)*d^9*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^3)/b^2 + 
      (((872124257*I)/1635121152000)*d^11*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^3)/
       b^2 + (((291810839*I)/1208567808000)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[546*Pi]) + (((100650546247*I)/27797059584000)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[546*Pi]) + (((147788464561*I)/27797059584000)*d^5*K0*
        K1*M^4*u^3)/(b^2*Sqrt[546*Pi]) - (((6980260309*I)/617712435200)*d^7*
        K0*K1*M^4*u^3)/(b^2*Sqrt[546*Pi]) + 
      (((59117447491*I)/27797059584000)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[546*Pi]) - (((236968211*I)/27797059584000)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[546*Pi]) + (((308132651*I)/3270242304000)*d*K0^2*M^4*
        u^4)/(b^2*Sqrt[546*Pi]) + (((77511047557*I)/55594119168000)*d^3*K0^2*
        M^4*u^4)/(b^2*Sqrt[546*Pi]) + (((109564171531*I)/55594119168000)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - (((5384084959*I)/1235424870400)*
        d^7*K0^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((46173060989*I)/18531373056000)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[546*Pi]) + (((146332057447*I)/55594119168000)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[546*Pi]) + (((42473798161*I)/55594119168000)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[546*Pi]) - (((18607273*I)/3270242304000)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[546*Pi]) + (((220374337511*I)/833911787520000)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) + 
      (((457357969217*I)/119130255360000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[546*Pi]) + (((878411558191*I)/166782357504000)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[546*Pi]) - (((3306859550359*I)/277970595840000)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - (((204887645281*I)/30885621760000)*
        d^9*K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) + 
      (((281821412017*I)/39710085120000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[546*Pi]) + (((576590180963*I)/277970595840000)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[546*Pi]) - (((3137678189*I)/277970595840000)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[546*Pi]) + (((19732600273*I)/87780188160000)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) + (((782908001419*I)/238260510720000)*
        d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) + 
      (((1525325492087*I)/333564715008000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[546*Pi]) - (((809700466079*I)/79420170240000)*d^7*K0*K1*M^4*
        u^5)/(b^2*Sqrt[546*Pi]) - (((1076096209991*I)/185313730560000)*d^9*K0*
        K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) + (((3402213418133*I)/555941191680000)*
        d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) + 
      (((1005482371171*I)/555941191680000)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[546*Pi]) - (((5471521963*I)/555941191680000)*d^15*K0*K1*M^4*
        u^5)/(b^2*Sqrt[546*Pi]) - (((13779322387*I)/96685424640000)*d^7*K0^2*
        M^4*Sqrt[13/(42*Pi)]*u^6)/b^2 + (((9128423141*I)/105893560320000)*
        d^11*K0^2*M^4*Sqrt[13/(42*Pi)]*u^6)/b^2 + 
      (((19048946813*I)/148250984448000)*d^11*K1^2*M^4*Sqrt[13/(42*Pi)]*u^6)/
       b^2 + (((269870739847*I)/6671294300160000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) + (((3983177241373*I)/6671294300160000)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[546*Pi]) + (((1131486700739*I)/1334258860032000)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((269825647417*I)/247084974080000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) + (((756134304911*I)/2223764766720000)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[546*Pi]) - (((154258583*I)/105893560320000)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) + 
      (((420942390397*I)/6671294300160000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) + (((1212697639619*I)/1334258860032000)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[546*Pi]) + (((1193936375539*I)/953042042880000)*
        d^5*K1^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((6195461204731*I)/2223764766720000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) - (((3611139291131*I)/2223764766720000)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[546*Pi]) + (((1147740413509*I)/2223764766720000)*
        d^13*K1^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((3012951937*I)/2223764766720000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) - (((34924615289*I)/158840340480000)*d^7*K0*K1*M^4*
        Sqrt[7/(78*Pi)]*u^7)/b^2 + (((79200787621*I)/1111882383360000)*d^11*
        K0*K1*M^4*Sqrt[13/(42*Pi)]*u^7)/b^2 + 
      (((25404565481*I)/1111882383360000)*d^13*K0*K1*M^4*Sqrt[13/(42*Pi)]*
        u^7)/b^2 + (((115661415673*I)/3335647150080000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[546*Pi]) + (((1679434383553*I)/3335647150080000)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[546*Pi]) + (((2351039917309*I)/3335647150080000)*
        d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[546*Pi]) - 
      (((6400415111*I)/6906101760000)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[546*Pi]) - 
      (((20263877*I)/158840340480000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[546*Pi]) + (((429410843*I)/52119486720000)*d^5*K1^2*M^4*
        Sqrt[13/(42*Pi)]*u^8)/b^2 + (((218692361*I)/61771243520000)*d^11*K1^2*
        M^4*Sqrt[39/(14*Pi)]*u^8)/b^2 + (((10161031*I)/2470849740800)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[546*Pi]) + (((8318120651*I)/138985297920000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) + 
      (((140233796303*I)/1667823575040000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[546*Pi]) - (((151595698537*I)/833911787520000)*d^7*K0^2*M^4*
        u^8)/(b^2*Sqrt[546*Pi]) - (((186554897549*I)/1667823575040000)*d^9*
        K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) + (((2523378953*I)/23164216320000)*
        d^11*K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) + 
      (((60979171849*I)/1667823575040000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[546*Pi]) + (((86949059*I)/833911787520000)*d^15*K0^2*M^4*
        u^8)/(b^2*Sqrt[546*Pi]) + (((4388785747*I)/833911787520000)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[546*Pi]) + (((127224631531*I)/1667823575040000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((55055732029*I)/238260510720000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[546*Pi]) - (((119269776481*I)/833911787520000)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[546*Pi]) + (((312094049*I)/6618347520000)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[546*Pi]) + (((21282763*I)/98107269120000)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) + (((220966841*I)/108771102720000)*d*
        K0*K1*M^4*u^9)/(b^2*Sqrt[546*Pi]) + 
      (((74007417553*I)/2501735362560000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[546*Pi]) + (((6162665623*I)/147160903680000)*d^5*K0*K1*M^4*
        u^9)/(b^2*Sqrt[546*Pi]) - (((223158034103*I)/2501735362560000)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[546*Pi]) - (((140900850539*I)/2501735362560000)*
        d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[546*Pi]) + 
      (((132136703579*I)/2501735362560000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[546*Pi]) + (((47614536197*I)/2501735362560000)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[546*Pi]) + (((452674379*I)/2501735362560000)*d^15*
        K0*K1*M^4*u^9)/(b^2*Sqrt[546*Pi]) + 
      (((282943*I)/18810040320000)*d*K1^2*M^4*Sqrt[13/(42*Pi)]*u^10)/b^2 + 
      (((37967707*I)/119130255360000)*d^5*K1^2*M^4*Sqrt[13/(42*Pi)]*u^10)/
       b^2 + (((18239911*I)/108771102720000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) + (((1226992129*I)/500347072512000)*d^3*K0^2*M^4*
        u^10)/(b^2*Sqrt[546*Pi]) + (((1763789561*I)/500347072512000)*d^5*K0^2*
        M^4*u^10)/(b^2*Sqrt[546*Pi]) - (((801614969*I)/108771102720000)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((11935424461*I)/2501735362560000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) + (((2156668499*I)/500347072512000)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[546*Pi]) + (((5720051*I)/3450669465600)*d^13*K0^2*M^4*
        u^10)/(b^2*Sqrt[546*Pi]) + (((32359*I)/1177287229440)*d^15*K0^2*M^4*
        u^10)/(b^2*Sqrt[546*Pi]) + (((2389124141*I)/833911787520000)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[546*Pi]) - (((64556212247*I)/7505206087680000)*
        d^7*K1^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((42222363401*I)/7505206087680000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) + (((37694035807*I)/7505206087680000)*d^11*K1^2*M^4*
        u^10)/(b^2*Sqrt[546*Pi]) + (((4913342137*I)/2501735362560000)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) + 
      (((93072929*I)/2501735362560000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) + (((48363727*I)/469075380480000)*d^11*K0*K1*M^4*
        Sqrt[13/(42*Pi)]*u^11)/b^2 + (((1961147*I)/44673845760000)*d^13*K0*K1*
        M^4*Sqrt[13/(42*Pi)]*u^11)/b^2 + (((5959*I)/113508864000)*d*K0*K1*M^4*
        u^11)/(b^2*Sqrt[546*Pi]) + (((121340029*I)/156358460160000)*d^3*K0*K1*
        M^4*u^11)/(b^2*Sqrt[546*Pi]) + (((361887311*I)/312716920320000)*d^5*
        K0*K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) - 
      (((293087*I)/126367290000)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) - 
      (((1496034679*I)/938150760960000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[546*Pi]) + (((58367*I)/3399096960000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[546*Pi]) + (((1888370128529*I)/297135397700444160000)*d^5*
        K0^2*M^4*Sqrt[7/(78*Pi)]*u^12)/b^2 + 
      (((34217*I)/156358460160000)*d*K0^2*M^4*Sqrt[13/(42*Pi)]*u^12)/b^2 + 
      (((13483391*I)/312716920320000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((1931671067479*I)/83197911356124364800)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[546*Pi]) - (((23850293*I)/187630152192000)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[546*Pi]) - (((45457193*I)/469075380480000)*d^9*K0^2*
        M^4*u^12)/(b^2*Sqrt[546*Pi]) + (((68828939*I)/938150760960000)*d^11*
        K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((276019*I)/7817923008000)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((5011*I)/2978256384000)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((18919*I)/6131704320000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((307001*I)/6514935840000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((3343937*I)/44673845760000)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((1852657*I)/13402153728000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((101717767*I)/938150760960000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[546*Pi]) + (((18776831*I)/234537690240000)*d^11*K1^2*M^4*
        u^12)/(b^2*Sqrt[546*Pi]) + (((2470541*I)/62543384064000)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[546*Pi]) + (((9109*I)/4467384576000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[546*Pi]) + (((15716063*I)/101007565263360000)*d^3*
        K0*K1*M^4*Sqrt[13/(42*Pi)]*u^13)/b^2 + 
      (((1739*I)/234537690240000)*d^9*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^13)/b^2 + 
      (((73343*I)/156358460160000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) + 
      (((64604987*I)/11223062807040000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[546*Pi]) + (((2147983*I)/156358460160000)*d^5*K0*K1*M^4*
        u^13)/(b^2*Sqrt[546*Pi]) - (((1454563*I)/67010768640000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[546*Pi]) - (((10337183*I)/469075380480000)*d^9*K0*
        K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) + (((6098177*I)/469075380480000)*d^11*
        K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) + 
      (((1251101*I)/156358460160000)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[546*Pi]) + (((103147*I)/156358460160000)*d^15*K0*K1*M^4*
        u^13)/(b^2*Sqrt[546*Pi]) + (((823*I)/16752692160000)*d^11*K0^2*M^4*
        Sqrt[7/(78*Pi)]*u^14)/b^2 - (((13*I)/39089615040000)*d*K0^2*M^4*
        Sqrt[13/(42*Pi)]*u^14)/b^2 - (((871*I)/117268845120000)*d^3*K0^2*M^4*
        Sqrt[13/(42*Pi)]*u^14)/b^2 - (((13*I)/5584230720000)*d^15*K0^2*M^4*
        Sqrt[13/(42*Pi)]*u^14)/b^2 - (((13*I)/39089615040000)*d*K1^2*M^4*
        Sqrt[13/(42*Pi)]*u^14)/b^2 + (((73*I)/3164397408000)*d^3*K1^2*M^4*
        Sqrt[13/(42*Pi)]*u^14)/b^2 + ((I/24279264000)*d^5*K1^2*M^4*
        Sqrt[13/(42*Pi)]*u^14)/b^2 - (((13*I)/5584230720000)*d^15*K1^2*M^4*
        Sqrt[13/(42*Pi)]*u^14)/b^2 + ((I/65696832000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) + (((8887*I)/29317211280000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) + (((137*I)/279211536000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) - (((3373*I)/6898167360000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) - (((7927*I)/8376346080000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) + (((59*I)/174507210000)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) + (((59*I)/781792300800)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) + ((I/62543384064)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) - ((I/13126389248)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) - (((61211*I)/117268845120000)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) - (((30557*I)/29317211280000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) + (((6211*I)/16752692160000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) + (((1039*I)/2792115360000)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) + (((79*I)/977240376000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) - ((I/46535256000)*d^9*K0*K1*M^4*Sqrt[7/(78*Pi)]*
        u^15)/b^2 + ((I/93070512000)*d^11*K0*K1*M^4*Sqrt[7/(78*Pi)]*u^15)/
       b^2 + ((I/279211536000)*d^13*K0*K1*M^4*Sqrt[7/(78*Pi)]*u^15)/b^2 + 
      ((I/139605768000)*d^5*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^15)/b^2 + 
      ((I/651493584000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[546*Pi]) + 
      (((67*I)/1954480752000)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[546*Pi]) - 
      ((I/279211536000)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[546*Pi]) - 
      (((43*I)/651493584000)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[546*Pi]) - 
      ((I/24129392000)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[546*Pi]) - 
      ((I/46535256000)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[546*Pi]) + 
      ((I/23267628000)*d^13*K0*K1*M^4*u^15)/(b^2*Sqrt[546*Pi]) + 
      ((I/93070512000)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[546*Pi]))/Pi, 0, 
    ((((-544702191*I)/1367791820800)*d^9*K1^2*M^4*Sqrt[3/(182*Pi)]*u^2)/b^2 + 
      (((3264569*I)/341947955200)*d*K1^2*M^4*Sqrt[7/(78*Pi)]*u^2)/b^2 + 
      (((12288551*I)/80458342400)*d^3*K1^2*M^4*Sqrt[7/(78*Pi)]*u^2)/b^2 - 
      (((77737*I)/8045834240)*d*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 - 
      (((417634261*I)/2735583641600)*d^3*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 + 
      (((46031711*I)/94330470400)*d^7*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 + 
      (((934602097*I)/2735583641600)*d^9*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/b^2 - 
      (((892200023*I)/2735583641600)*d^11*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/
       b^2 + (((18359*I)/2735583641600)*d^17*K0^2*M^4*Sqrt[13/(42*Pi)]*u^2)/
       b^2 + (((15093287*I)/1367791820800)*d^15*K1^2*M^4*Sqrt[13/(42*Pi)]*
        u^2)/b^2 + (((95561103*I)/1367791820800)*d^5*K1^2*M^4*
        Sqrt[21/(26*Pi)]*u^2)/b^2 + (((4481059*I)/2735583641600)*d^15*K0^2*
        M^4*Sqrt[39/(14*Pi)]*u^2)/b^2 + (((6249199*I)/1367791820800)*d^13*
        K1^2*M^4*Sqrt[39/(14*Pi)]*u^2)/b^2 + 
      (((28372289*I)/1367791820800)*d^11*K1^2*M^4*Sqrt[91/(6*Pi)]*u^2)/b^2 + 
      (((351703*I)/1367791820800)*d^17*K1^2*M^4*Sqrt[91/(6*Pi)]*u^2)/b^2 - 
      (((32399147*I)/2735583641600)*d^5*K0^2*M^4*Sqrt[273/(2*Pi)]*u^2)/b^2 - 
      (((12682681*I)/2735583641600)*d^13*K0^2*M^4*Sqrt[273/(2*Pi)]*u^2)/b^2 - 
      (((996047371*I)/273558364160)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[546*Pi]) - 
      (((4856924574149*I)/3446835388416000)*d^11*K0*K1*M^4*Sqrt[13/(42*Pi)]*
        u^3)/b^2 - (((995613533*I)/1853137305600)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[546*Pi]) - (((29141160147571*I)/3446835388416000)*d^3*K0*K1*
        M^4*u^3)/(b^2*Sqrt[546*Pi]) - (((6949496537479*I)/492405055488000)*
        d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[546*Pi]) + 
      (((91670435395349*I)/3446835388416000)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[546*Pi]) + (((23532733435277*I)/1148945129472000)*d^9*K0*K1*
        M^4*u^3)/(b^2*Sqrt[546*Pi]) - (((32356807697*I)/5294678016000)*d^13*
        K0*K1*M^4*u^3)/(b^2*Sqrt[546*Pi]) + 
      (((165038754599*I)/382981709824000)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[546*Pi]) + (((89793863417*I)/3446835388416000)*d^17*K0*K1*
        M^4*u^3)/(b^2*Sqrt[546*Pi]) + (((14104663487*I)/1752776704000)*d^9*
        K1^2*M^4*Sqrt[3/(182*Pi)]*u^4)/b^2 + 
      (((5619167104643*I)/6893670776832000)*d^7*K0^2*M^4*Sqrt[13/(42*Pi)]*
        u^4)/b^2 - (((210363557*I)/999082721280)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[546*Pi]) - (((23132092996561*I)/6893670776832000)*d^3*K0^2*
        M^4*u^4)/(b^2*Sqrt[546*Pi]) - (((294960719071*I)/51832111104000)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) + 
      (((18920429659967*I)/2297890258944000)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[546*Pi]) - (((95400652261*I)/13080969216000)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[546*Pi]) - (((798910561637*I)/328270036992000)*d^13*
        K0^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) + 
      (((111892248109*I)/765963419648000)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[546*Pi]) + (((49151138987*I)/6893670776832000)*d^17*K0^2*M^4*
        u^4)/(b^2*Sqrt[546*Pi]) - (((17481827666911*I)/26885316029644800)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((804925799983211*I)/79074458910720000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[546*Pi]) - (((3224873954090983*I)/192037971640320000)*d^5*
        K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) + (((88622133953*I)/2783821824000)*
        d^7*K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) - 
      (((738640543488079*I)/34468353884160000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[546*Pi]) - (((754078975254823*I)/103405061652480000)*d^13*
        K1^2*M^4*u^4)/(b^2*Sqrt[546*Pi]) + 
      (((1168206985157*I)/3335647150080000)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[546*Pi]) + (((272403218957*I)/14772151664640000)*d^17*K1^2*
        M^4*u^4)/(b^2*Sqrt[546*Pi]) + (((2547769816783*I)/1531926839296000)*
        d^9*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^5)/b^2 + 
      (((667085796679*I)/29544303329280000)*d^15*K0*K1*M^4*Sqrt[13/(42*Pi)]*
        u^5)/b^2 - (((14738196367831*I)/26885316029644800)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[546*Pi]) - (((23495072415749189*I)/2688531602964480000)*d^3*
        K0*K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) - 
      (((5707571618932721*I)/384075943280640000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[546*Pi]) + (((32365081377617*I)/1181772133171200)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[546*Pi]) - 
      (((1285743413901953*I)/68936707768320000)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[546*Pi]) - (((2446278460231*I)/375335976960000)*d^13*K0*K1*
        M^4*u^5)/(b^2*Sqrt[546*Pi]) + (((3191395109083*I)/206810123304960000)*
        d^17*K0*K1*M^4*u^5)/(b^2*Sqrt[546*Pi]) + 
      (((185891354469347*I)/386045563502592000)*d^9*K1^2*M^4*Sqrt[13/(42*Pi)]*
        u^6)/b^2 - (((659373760987*I)/6721329007411200)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) - (((17246317193059709*I)/10754126411857920000)*d^3*
        K0^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((4341798736727321*I)/1536303773122560000)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) + (((833517016384939*I)/165448098643968000)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) + 
      (((15308596017413*I)/3676624414310400)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) - (((957340782542713*I)/275746831073280000)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((1039781000266361*I)/827240493219840000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) + (((43025020783429*I)/827240493219840000)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) + 
      (((2444246478463*I)/827240493219840000)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) - (((351818845361147*I)/2179125615034368000)*d*K1^2*
        M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((71836244871682223*I)/28554059783208960000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) - (((3500191407175337041*I)/828067733713059840000)*
        d^5*K1^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) + 
      (((164786481880867811*I)/21232505992642560000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) - (((597555277634101*I)/113542812794880000)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) - 
      (((1599622976450851*I)/827240493219840000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) + (((62044870961351*I)/827240493219840000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[546*Pi]) + 
      (((3962817522737*I)/827240493219840000)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[546*Pi]) - (((109826834352077*I)/482556954378240000)*d^11*K0*
        K1*M^4*Sqrt[13/(42*Pi)]*u^7)/b^2 - 
      (((353350956689*I)/4055100456960000)*d^13*K0*K1*M^4*Sqrt[13/(42*Pi)]*
        u^7)/b^2 - (((305546379029461*I)/3450282223804416000)*d*K0*K1*M^4*
        u^7)/(b^2*Sqrt[546*Pi]) - 
      (((291095960888573327*I)/207016933428264960000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[546*Pi]) - (((502210664791407101*I)/207016933428264960000)*
        d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[546*Pi]) + 
      (((3630834746625943*I)/838125236551680000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[546*Pi]) + (((20648341908307*I)/5677140639744000)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[546*Pi]) + (((393634534831*I)/9848101109760000)*
        d^15*K0*K1*M^4*u^7)/(b^2*Sqrt[546*Pi]) + 
      (((205480490399*I)/68936707768320000)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[546*Pi]) - (((50315158922131*I)/1447670863134720000)*d^11*
        K1^2*M^4*Sqrt[13/(42*Pi)]*u^8)/b^2 - 
      (((1751360789554391*I)/165613546742611968000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[546*Pi]) - (((70321835331435613*I)/414033866856529920000)*
        d^3*K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((122410070771470019*I)/414033866856529920000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[546*Pi]) + (((1505353168458721*I)/2895341726269440000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) + 
      (((7621721962931*I)/17031421919232000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[546*Pi]) - (((1025693172595321*I)/2895341726269440000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((11741197675801*I)/82724049321984000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[546*Pi]) + (((1826661732989*I)/413620246609920000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[546*Pi]) + (((113935212877*I)/275746831073280000)*
        d^17*K0^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((3467632217165903*I)/248420320113917952000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[546*Pi]) - (((45306955964153179*I)/207016933428264960000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) - 
      (((78088502702095829*I)/207016933428264960000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[546*Pi]) + (((6354801705831199*I)/9554627696689152000)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) + 
      (((416175449569973*I)/723835431567360000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[546*Pi]) - (((38088658840483*I)/206810123304960000)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[546*Pi]) + 
      (((1115710899463*I)/206810123304960000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[546*Pi]) + (((26063855197*I)/45957805178880000)*d^17*K1^2*
        M^4*u^8)/(b^2*Sqrt[546*Pi]) + (((1769358370979*I)/20337649418240000)*
        d^7*K0*K1*M^4*Sqrt[3/(182*Pi)]*u^9)/b^2 + 
      (((25521131383*I)/1240860739829760000)*d^17*K0*K1*M^4*Sqrt[13/(42*Pi)]*
        u^9)/b^2 - (((40915917964759*I)/7527888488300544000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[546*Pi]) - (((53663278180581847*I)/621050800284794880000)*
        d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[546*Pi]) - 
      (((31143662741501059*I)/207016933428264960000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[546*Pi]) + (((62684034987383*I)/271438286837760000)*d^9*K0*
        K1*M^4*u^9)/(b^2*Sqrt[546*Pi]) - 
      (((764738047213523*I)/4343012589404160000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[546*Pi]) - (((745116589337*I)/9848101109760000)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[546*Pi]) + (((54081292319*I)/29544303329280000)*
        d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[546*Pi]) + 
      (((80807842293763*I)/47773138483445760000)*d^7*K0^2*M^4*
        Sqrt[13/(42*Pi)]*u^10)/b^2 + 
      (((7482765530867783539*I)/217615016878812923166720000)*d^15*K1^2*M^4*
        Sqrt[13/(42*Pi)]*u^10)/b^2 - (((733701275933*I)/1602711742670438400)*
        d*K0^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((146877864299987*I)/20033896783380480000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) - (((534506541541249*I)/41403386685652992000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) + 
      (((2281680424649*I)/114289804984320000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) - (((63746867886577*I)/4343012589404160000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((3196396897*I)/475425570816000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) + (((24532673731*I)/206810123304960000)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[546*Pi]) + (((35053192319*I)/1240860739829760000)*
        d^17*K0^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((1999192750245883*I)/3726304801708769280000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) - (((5345913195087947*I)/621050800284794880000)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((3155776483332787*I)/207016933428264960000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) + (((45630985423987*I)/1769375499386880000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[546*Pi]) + 
      (((51293273879851*I)/2171506294702080000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) - (((921089450903*I)/53617439375360000)*d^11*K1^2*
        M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((1655350441349*I)/206810123304960000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) - (((2167784191673948436553*I)/
         6746065523243200618168320000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[546*Pi]) + (((132101698663*I)/3722582219489280000)*d^17*K1^2*
        M^4*u^10)/(b^2*Sqrt[546*Pi]) - 
      (((2647898940931*I)/17914926931292160000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[546*Pi]) - (((14301230855761*I)/5971642310430720000)*d^3*K0*
        K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) - 
      (((192858530789*I)/44234387484672000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[546*Pi]) + (((42609849098567*I)/5971642310430720000)*d^7*K0*
        K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) + 
      (((1233652363799*I)/180958857891840000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[546*Pi]) - (((2550352825849*I)/542876573675520000)*d^11*K0*
        K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) - 
      (((184673354893*I)/77553796239360000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[546*Pi]) + (((529158613*I)/33237341245440000)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[546*Pi]) + (((60814781*I)/4653227774361600)*d^17*K0*
        K1*M^4*u^11)/(b^2*Sqrt[546*Pi]) - 
      (((1731730549*I)/206009774530560000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[546*Pi]) - (((761105437067*I)/5545096431114240000)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((1461381021613*I)/5545096431114240000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[546*Pi]) + (((27555049787*I)/67859571709440000)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[546*Pi]) + (((45544642499*I)/108575314735104000)*d^9*
        K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((71924865107*I)/271438286837760000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[546*Pi]) - (((5875416193*I)/38776898119680000)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[546*Pi]) - (((53146319*I)/58165347179520000)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((503587211*I)/465322777436160000)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[546*Pi]) - (((75226431919*I)/8171721056378880000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[546*Pi]) - 
      (((17535113825627*I)/116447025053399040000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[546*Pi]) - (((4342263197*I)/14847255521280000)*d^5*K1^2*M^4*
        u^12)/(b^2*Sqrt[546*Pi]) + (((165723706271*I)/373227644401920000)*d^7*
        K1^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) + 
      (((763177419503*I)/1628629721026560000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[546*Pi]) - (((236293013261*I)/814314860513280000)*d^11*K1^2*
        M^4*u^12)/(b^2*Sqrt[546*Pi]) - (((171995531*I)/1011571255296000)*d^13*
        K1^2*M^4*u^12)/(b^2*Sqrt[546*Pi]) - 
      (((84744469*I)/58165347179520000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[546*Pi]) + (((25939931*I)/20231425105920000)*d^17*K1^2*M^4*
        u^12)/(b^2*Sqrt[546*Pi]) - (((13968102289*I)/8957463465646080000)*d*
        K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) - 
      (((115760698423*I)/4478731732823040000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[546*Pi]) - (((22672132421*I)/407157430256640000)*d^5*K0*K1*
        M^4*u^13)/(b^2*Sqrt[546*Pi]) + (((14416310387*I)/194727466644480000)*
        d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) + 
      (((2391272627*I)/25447339391040000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[546*Pi]) - (((234490531*I)/4790087414784000)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[546*Pi]) - (((24187897*I)/684298202112000)*d^13*K0*K1*
        M^4*u^13)/(b^2*Sqrt[546*Pi]) - (((763303*I)/775537962393600)*d^15*K0*
        K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) + (((14420711*I)/38776898119680000)*
        d^17*K0*K1*M^4*u^13)/(b^2*Sqrt[546*Pi]) + 
      (((110646947*I)/177138410167572480000)*d*K0^2*M^4*Sqrt[7/(78*Pi)]*u^14)/
       b^2 + (((44884259837*I)/1928840466269122560000)*d^3*K1^2*M^4*
        Sqrt[13/(42*Pi)]*u^14)/b^2 - (((943977679*I)/22399437672802713600)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[546*Pi]) - 
      (((6666075797*I)/8957463465646080000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) - (((564297989*I)/288950434375680000)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[546*Pi]) + (((16333108447*I)/8957463465646080000)*d^7*
        K0^2*M^4*u^14)/(b^2*Sqrt[546*Pi]) + 
      (((309341569*I)/81431486051328000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) - (((1094646893*I)/814314860513280000)*d^11*K0^2*
        M^4*u^14)/(b^2*Sqrt[546*Pi]) - (((24651959*I)/16618670622720000)*d^13*
        K0^2*M^4*u^14)/(b^2*Sqrt[546*Pi]) - 
      (((9728519*I)/116330694359040000)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) + (((5573447*I)/232661388718080000)*d^17*K0^2*M^4*
        u^14)/(b^2*Sqrt[546*Pi]) - (((1757051*I)/44899566243840000)*d*K1^2*
        M^4*u^14)/(b^2*Sqrt[546*Pi]) - 
      (((18865709113159*I)/17359564196422103040000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) - (((7975861897*I)/3838912913848320000)*d^5*K1^2*
        M^4*u^14)/(b^2*Sqrt[546*Pi]) + 
      (((50473262003*I)/26872390396938240000)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) + (((1670084113*I)/407157430256640000)*d^9*K1^2*M^4*
        u^14)/(b^2*Sqrt[546*Pi]) - (((60487729*I)/42858676869120000)*d^11*
        K1^2*M^4*u^14)/(b^2*Sqrt[546*Pi]) - 
      (((62097173*I)/38776898119680000)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[546*Pi]) - (((10833833*I)/116330694359040000)*d^15*K1^2*M^4*
        u^14)/(b^2*Sqrt[546*Pi]) + (((366829*I)/13685964042240000)*d^17*K1^2*
        M^4*u^14)/(b^2*Sqrt[546*Pi]) - (((26969*I)/135719143418880000)*d*K0*
        K1*M^4*Sqrt[13/(42*Pi)]*u^15)/b^2 + 
      (((2341849*I)/909068087370240000)*d^3*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^15)/
       b^2 - (((7039809797*I)/464988326689877760000)*d^15*K0*K1*M^4*
        Sqrt[13/(42*Pi)]*u^15)/b^2 - (((5438704949*I)/2367213299512104960000)*
        d^17*K0*K1*M^4*Sqrt[13/(42*Pi)]*u^15)/b^2 - 
      (((1073388943*I)/9863388747967104000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[546*Pi]) - (((4557101*I)/19701165980160000)*d^5*K0*K1*M^4*
        u^15)/(b^2*Sqrt[546*Pi]) + (((69119311*I)/610736145384960000)*d^7*K0*
        K1*M^4*u^15)/(b^2*Sqrt[546*Pi]) + (((1585399*I)/2827482154560000)*d^9*
        K0*K1*M^4*u^15)/(b^2*Sqrt[546*Pi]) - 
      (((29039189*I)/203578715128320000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[546*Pi]) - (((700177*I)/3231408176640000)*d^13*K0*K1*M^4*
        u^15)/(b^2*Sqrt[546*Pi]) + (((172307186923*I)/929976653379755520000)*
        d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[546*Pi]) + 
      (((85389973691*I)/2367213299512104960000)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[546*Pi]) + (((12707*I)/6262469046328320000)*d*K0^2*M^4*
        Sqrt[13/(42*Pi)]*u^16)/b^2 + (((5106317*I)/12329235934958880000)*d^3*
        K0^2*M^4*Sqrt[13/(42*Pi)]*u^16)/b^2 - 
      ((I/568020968550)*d^13*K0^2*M^4*Sqrt[13/(42*Pi)]*u^16)/b^2 + 
      (((1999003*I)/9393703569492480000)*d^15*K0^2*M^4*Sqrt[13/(42*Pi)]*u^16)/
       b^2 + (((12707*I)/6262469046328320000)*d*K1^2*M^4*Sqrt[13/(42*Pi)]*
        u^16)/b^2 + (((21941753*I)/49316943739835520000)*d^3*K1^2*M^4*
        Sqrt[13/(42*Pi)]*u^16)/b^2 + (((1999003*I)/9393703569492480000)*d^15*
        K1^2*M^4*Sqrt[13/(42*Pi)]*u^16)/b^2 - 
      (((3589913*I)/18787407138984960000)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[546*Pi]) - (((2854069*I)/265144858816320000)*d^3*K0^2*M^4*
        u^16)/(b^2*Sqrt[546*Pi]) - (((185*I)/8724802076928)*d^5*K0^2*M^4*
        u^16)/(b^2*Sqrt[546*Pi]) - (((3719*I)/803600191296000)*d^7*K0^2*M^4*
        u^16)/(b^2*Sqrt[546*Pi]) + (((23081*I)/442562424192000)*d^9*K0^2*M^4*
        u^16)/(b^2*Sqrt[546*Pi]) + (((3551*I)/299380463424000)*d^11*K0^2*M^4*
        u^16)/(b^2*Sqrt[546*Pi]) - (((111297799*I)/9393703569492480000)*d^15*
        K0^2*M^4*u^16)/(b^2*Sqrt[546*Pi]) - 
      (((649*I)/969422452992000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[546*Pi]) - 
      (((23107411*I)/131511849972894720000)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[546*Pi]) - (((2854069*I)/265144858816320000)*d^3*K1^2*M^4*
        u^16)/(b^2*Sqrt[546*Pi]) - (((584587*I)/30536807269248000)*d^5*K1^2*
        M^4*u^16)/(b^2*Sqrt[546*Pi]) - (((117847*I)/30536807269248000)*d^7*
        K1^2*M^4*u^16)/(b^2*Sqrt[546*Pi]) + 
      (((161513*I)/3392978585472000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[546*Pi]) + 
      (((19577*I)/2035787151283200)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[546*Pi]) - 
      (((29837*I)/1454133679488000)*d^13*K1^2*M^4*u^16)/(b^2*Sqrt[546*Pi]) - 
      (((101187899*I)/9393703569492480000)*d^15*K1^2*M^4*u^16)/
       (b^2*Sqrt[546*Pi]) - (((43*I)/76533351552000)*d^17*K1^2*M^4*u^16)/
       (b^2*Sqrt[546*Pi]) + (((313*I)/5089467878208000)*d^3*K0*K1*M^4*
        Sqrt[13/(42*Pi)]*u^17)/b^2 - (((313*I)/1272366969552000)*d^11*K0*K1*
        M^4*Sqrt[13/(42*Pi)]*u^17)/b^2 + (((313*I)/10178935756416000)*d*K0*K1*
        M^4*u^17)/(b^2*Sqrt[546*Pi]) + (((20971*I)/5089467878208000)*d^5*K0*
        K1*M^4*u^17)/(b^2*Sqrt[546*Pi]) + (((313*I)/203578715128320)*d^7*K0*
        K1*M^4*u^17)/(b^2*Sqrt[546*Pi]) - (((11581*I)/1272366969552000)*d^9*
        K0*K1*M^4*u^17)/(b^2*Sqrt[546*Pi]) - 
      (((313*I)/242355613248000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[546*Pi]) + 
      (((3443*I)/727066839744000)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[546*Pi]) + 
      (((313*I)/145413367948800)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[546*Pi]) + 
      (((313*I)/1454133679488000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[546*Pi]))/
     Pi}, 9, 15, 1], SeriesData[p, 0, 
   {((((-77*I)/19018240)*d*K1^2*M^5*Sqrt[(7*Pi)/78]*u^3)/b^3 - 
      (((11*I)/223744)*d^5*K1^2*M^5*Sqrt[(7*Pi)/78]*u^3)/b^3 - 
      (((11*I)/1000960)*d^3*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((1859*I)/190182400)*d^5*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((1573*I)/47545600)*d^7*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((1573*I)/190182400)*d^9*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((1573*I)/95091200)*d^11*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((121*I)/38036480)*d^13*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((121*I)/5004800)*d^9*K1^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((121*I)/2796800)*d^11*K1^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((33*I)/1901824)*d^3*K1^2*M^5*Sqrt[(21*Pi)/26]*u^3)/b^3 - 
      (((11*I)/38036480)*d*K0^2*M^5*Sqrt[(39*Pi)/14]*u^3)/b^3 + 
      (((671*I)/23772800)*d^7*K1^2*M^5*Sqrt[(39*Pi)/14]*u^3)/b^3 - 
      (((121*I)/95091200)*d^13*K1^2*M^5*Sqrt[(91*Pi)/6]*u^3)/b^3 - 
      (((40573489*I)/39938304000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 - 
      (((74744351*I)/79876608000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 - 
      (((781693*I)/2522419200)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 - 
      (((488477*I)/79876608000)*d*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^4)/b^3 + 
      (((1569623*I)/6656384000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^4)/b^3 + 
      (((15252919*I)/239629824000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^4)/b^3 - 
      (((14303311*I)/119814912000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^4)/b^3 - 
      (((4213451*I)/159753216000)*d*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((50621021*I)/159753216000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((135550657*I)/479259648000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((124924393*I)/239629824000)*d^11*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((105611*I)/1008967680)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((20713733*I)/342328320000)*d*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((1844345057*I)/2396298240000)*d^5*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((159061397*I)/66563840000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((1729583339*I)/2396298240000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((338327*I)/273862656)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((124015067*I)/479259648000)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((4549963*I)/13312768000)*d^7*K0^2*M^5*Sqrt[(3*Pi)/182]*u^5)/b^3 - 
      (((27071539*I)/79876608000)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[546]*b^3) - (((943007929*I)/1198149120000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[546]*b^3) - (((34330741*I)/684656640000)*d*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 - (((1566566483*I)/2396298240000)*d^3*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 - (((3113150149*I)/4792596480000)*d^5*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 + (((37765277*I)/19018240000)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 + (((2983168243*I)/4792596480000)*d^9*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 - (((99134587*I)/95851929600)*d^11*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 - (((211338079*I)/958519296000)*d^13*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 - (((8867413*I)/1008967680000)*d*K0^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 - (((117285451*I)/1008967680000)*d^5*K0^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 + (((2205066623*I)/19170385920000)*d^9*K0^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 - (((154155059*I)/3834077184000)*d^13*K0^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 - (((82746743*I)/6390128640000)*d*K1^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 + (((813767399*I)/1597532160000)*d^7*K1^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 + (((463823603*I)/2738626560000)*d^9*K1^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 - (((513385633*I)/1917038592000)*d^11*K1^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 - (((229260281*I)/3834077184000)*d^13*K1^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 + (((61804913*I)/532510720000)*d^7*K0^2*M^5*
        Sqrt[(3*Pi)/182]*u^7)/b^3 - (((69109*I)/4902912000)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/42]*u^7)/b^3 - (((83385157*I)/6390128640000)*d^5*K1^2*
        M^5*Sqrt[(13*Pi)/42]*u^7)/b^3 - (((1099753523*I)/9585192960000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[546]*b^3) - 
      (((555823*I)/3297280000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[546]*b^3) - 
      (((11211029*I)/1597532160000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 - 
      (((72815711*I)/798766080000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 - 
      (((441692669*I)/4792596480000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 + 
      (((109505717*I)/399383040000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 + 
      (((452517343*I)/4792596480000)*d^9*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 - 
      (((32033191*I)/958519296000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 - 
      (((2571111*I)/53251072000)*d^11*K0*K1*M^5*Sqrt[(3*Pi)/182]*u^8)/b^3 - 
      (((13519*I)/16640960000)*d*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((279103*I)/26429760000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((1008809*I)/32093280000)*d^7*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((9893599*I)/898611840000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((527*I)/31795200)*d^11*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((713491*I)/179722368000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((7358579*I)/7188894720000)*d*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((95436053*I)/7188894720000)*d^5*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((3388237*I)/85582080000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((525359*I)/38036480000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((14948513*I)/718889472000)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((57947*I)/11502231552)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((18917861*I)/1797223680000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[546]*b^3) - (((47704061*I)/3594447360000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[546]*b^3) - (((81293*I)/211438080000)*d*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 + (((39984779*I)/2695835520000)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 + (((55220407*I)/10783342080000)*d^9*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 - (((8297333*I)/1078334208000)*d^11*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 - (((2071649*I)/5391671040000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/42]*u^10)/b^3 - (((215683*I)/567544320000)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/42]*u^10)/b^3 - (((64319*I)/431333683200)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/42]*u^10)/b^3 - (((4763*I)/156280320000)*d*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((4224569*I)/10783342080000)*d^5*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + (((456373*I)/385119360000)*d^7*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + (((4247543*I)/10783342080000)*d^9*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((647503*I)/1078334208000)*d^11*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((340139*I)/2156668416000)*d^13*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((379409*I)/10783342080000)*d*K1^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + (((217561*I)/158578560000)*d^7*K1^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((56291*I)/308095488000)*d^13*K1^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + (((99169*I)/1540477440000)*d^9*K1^2*M^5*
        Sqrt[(7*Pi)/78]*u^11)/b^3 - (((3041*I)/30809548800)*d^11*K1^2*M^5*
        Sqrt[(7*Pi)/78]*u^11)/b^3 - (((165271*I)/5391671040000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/42]*u^11)/b^3 - (((2201*I)/63060480000)*d^5*K1^2*M^5*
        Sqrt[(13*Pi)/42]*u^11)/b^3 - (((2480281*I)/5391671040000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[546]*b^3) - 
      (((24047*I)/2695835520000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 - 
      (((8287*I)/70943040000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 - 
      (((15049*I)/128373120000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 + 
      (((238601*I)/673958880000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 + 
      (((291463*I)/2695835520000)*d^9*K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 - 
      (((46321*I)/269583552000)*d^11*K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 - 
      (((5107*I)/107833420800)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 - 
      (((151*I)/336979440000)*d*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((89*I)/14651280000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((11*I)/610470000)*d^7*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((79*I)/16046640000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      ((I/120349800)*d^11*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      ((I/418608000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      ((I/2086560000)*d*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((3239*I)/168489720000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((167*I)/32093280000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      ((I/113270400)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((7*I)/19255968000)*d^13*K1^2*M^5*Sqrt[(7*Pi)/78]*u^13)/b^3 - 
      (((337*I)/673958880000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/42]*u^13)/b^3 - 
      (((241*I)/42122430000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[546]*b^3) - 
      (((89*I)/14651280000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[546]*b^3) - 
      ((I/16046640000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      ((I/1415880000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      (((41*I)/48139920000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + 
      (((29*I)/12034980000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + 
      ((I/1782960000)*d^9*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      ((I/962798400)*d^11*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      ((I/3209328000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3)/Pi, 0, 
    ((((-77*I)/19018240)*d*K1*M^5*Sqrt[(21*Pi)/26]*u)/(b^3*E^u) - 
      (((99*I)/1901824)*d^3*K1*M^5*Sqrt[(21*Pi)/26]*u)/(b^3*E^u) - 
      (((11*I)/223744)*d^5*K1*M^5*Sqrt[(21*Pi)/26]*u)/(b^3*E^u) + 
      (((2013*I)/23772800)*d^7*K1*M^5*Sqrt[(39*Pi)/14]*u)/(b^3*E^u) + 
      (((121*I)/5004800)*d^9*K1*M^5*Sqrt[(39*Pi)/14]*u)/(b^3*E^u) - 
      (((121*I)/2796800)*d^11*K1*M^5*Sqrt[(39*Pi)/14]*u)/(b^3*E^u) - 
      (((121*I)/95091200)*d^13*K1*M^5*Sqrt[(273*Pi)/2]*u)/(b^3*E^u) - 
      (((913*I)/19018240)*d^3*K0*M^5*Sqrt[(21*Pi)/26]*u^2)/(b^3*E^u) - 
      (((8393*I)/190182400)*d^5*K0*M^5*Sqrt[(21*Pi)/26]*u^2)/(b^3*E^u) - 
      (((121*I)/8268800)*d^13*K0*M^5*Sqrt[(21*Pi)/26]*u^2)/(b^3*E^u) - 
      (((77*I)/19018240)*d*K1*M^5*Sqrt[(21*Pi)/26]*u^2)/(b^3*E^u) - 
      (((99*I)/1901824)*d^3*K1*M^5*Sqrt[(21*Pi)/26]*u^2)/(b^3*E^u) - 
      (((11*I)/223744)*d^5*K1*M^5*Sqrt[(21*Pi)/26]*u^2)/(b^3*E^u) + 
      (((3707*I)/47545600)*d^7*K0*M^5*Sqrt[(39*Pi)/14]*u^2)/(b^3*E^u) + 
      (((3993*I)/190182400)*d^9*K0*M^5*Sqrt[(39*Pi)/14]*u^2)/(b^3*E^u) - 
      (((3751*I)/95091200)*d^11*K0*M^5*Sqrt[(39*Pi)/14]*u^2)/(b^3*E^u) + 
      (((2013*I)/23772800)*d^7*K1*M^5*Sqrt[(39*Pi)/14]*u^2)/(b^3*E^u) + 
      (((121*I)/5004800)*d^9*K1*M^5*Sqrt[(39*Pi)/14]*u^2)/(b^3*E^u) - 
      (((121*I)/2796800)*d^11*K1*M^5*Sqrt[(39*Pi)/14]*u^2)/(b^3*E^u) - 
      (((11*I)/38036480)*d*K0*M^5*Sqrt[(273*Pi)/2]*u^2)/(b^3*E^u) - 
      (((121*I)/95091200)*d^13*K1*M^5*Sqrt[(273*Pi)/2]*u^2)/(b^3*E^u) - 
      (((3607001*I)/26625536000)*d*K1*M^5*Sqrt[Pi/546]*u^3)/(b^3*E^u) - 
      (((1008863*I)/578816000)*d^3*K1*M^5*Sqrt[Pi/546]*u^3)/(b^3*E^u) - 
      (((8749891*I)/5325107200)*d^5*K1*M^5*Sqrt[Pi/546]*u^3)/(b^3*E^u) + 
      (((893167*I)/600576000)*d^9*K1*M^5*Sqrt[Pi/546]*u^3)/(b^3*E^u) - 
      (((15349741*I)/5705472000)*d^11*K1*M^5*Sqrt[Pi/546]*u^3)/(b^3*E^u) + 
      (((467907*I)/266255360)*d^7*K1*M^5*Sqrt[(3*Pi)/182]*u^3)/(b^3*E^u) - 
      (((252131*I)/882446336)*d^7*K1^2*M^5*Sqrt[(3*Pi)/182]*u^3)/b^3 + 
      (((894509*I)/22061158400)*d^3*K1^2*M^5*Sqrt[(7*Pi)/78]*u^3)/b^3 + 
      (((3854917*I)/22061158400)*d^5*K1^2*M^5*Sqrt[(7*Pi)/78]*u^3)/b^3 + 
      (((3530153*I)/44122316800)*d^3*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((795289*I)/8824463360)*d^5*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((10814947*I)/44122316800)*d^7*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((286099*I)/8824463360)*d^13*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((19217*I)/456437760)*d^13*K1*M^5*Sqrt[(13*Pi)/42]*u^3)/(b^3*E^u) - 
      (((786643*I)/4412231680)*d^9*K1^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((913*I)/19018240)*d^3*K0*M^5*Sqrt[(21*Pi)/26]*u^3)/(b^3*E^u) - 
      (((8393*I)/190182400)*d^5*K0*M^5*Sqrt[(21*Pi)/26]*u^3)/(b^3*E^u) - 
      (((121*I)/8268800)*d^13*K0*M^5*Sqrt[(21*Pi)/26]*u^3)/(b^3*E^u) + 
      (((209*I)/1161113600)*d*K1^2*M^5*Sqrt[(21*Pi)/26]*u^3)/b^3 + 
      (((3707*I)/47545600)*d^7*K0*M^5*Sqrt[(39*Pi)/14]*u^3)/(b^3*E^u) + 
      (((3993*I)/190182400)*d^9*K0*M^5*Sqrt[(39*Pi)/14]*u^3)/(b^3*E^u) - 
      (((3751*I)/95091200)*d^11*K0*M^5*Sqrt[(39*Pi)/14]*u^3)/(b^3*E^u) + 
      (((86867*I)/44122316800)*d*K0^2*M^5*Sqrt[(39*Pi)/14]*u^3)/b^3 - 
      (((2123*I)/44122316800)*d^15*K0^2*M^5*Sqrt[(39*Pi)/14]*u^3)/b^3 + 
      (((408551*I)/22061158400)*d^13*K1^2*M^5*Sqrt[(39*Pi)/14]*u^3)/b^3 - 
      (((1573*I)/112844800)*d^9*K0^2*M^5*Sqrt[(91*Pi)/6]*u^3)/b^3 + 
      (((846989*I)/44122316800)*d^11*K0^2*M^5*Sqrt[(91*Pi)/6]*u^3)/b^3 + 
      (((219923*I)/22061158400)*d^11*K1^2*M^5*Sqrt[(91*Pi)/6]*u^3)/b^3 - 
      (((11*I)/38036480)*d*K0*M^5*Sqrt[(273*Pi)/2]*u^3)/(b^3*E^u) + 
      (((33*I)/259543040)*d^15*K1^2*M^5*Sqrt[(273*Pi)/2]*u^3)/b^3 - 
      (((23918899*I)/26625536000)*d^3*K0*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) - 
      (((1804217*I)/2130042880)*d^5*K0*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) + 
      (((17549323*I)/22821888000)*d^9*K0*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) - 
      (((15834751*I)/11410944000)*d^11*K0*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) - 
      (((1288831*I)/4564377600)*d^13*K0*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) - 
      (((2683001*I)/26625536000)*d*K1*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) - 
      (((4237*I)/3297280)*d^5*K1*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) - 
      (((692813*I)/335616000)*d^11*K1*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) - 
      (((970321*I)/2282188800)*d^13*K1*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) + 
      (((19500440951*I)/55594119168000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 + 
      (((639613771*I)/127217664000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 + 
      (((74833412023*I)/11118823833600)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 - 
      (((285350942063*I)/18531373056000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^4)/
       b^3 + (((152708797841*I)/55594119168000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*
        u^4)/b^3 + (((559875931*I)/18531373056000)*d^15*K0*K1*M^5*
        Sqrt[Pi/546]*u^4)/b^3 - (((5835283*I)/13312768000)*d^3*K1*M^5*
        Sqrt[(3*Pi)/182]*u^4)/(b^3*E^u) + (((1776511*I)/1331276800)*d^7*K1*
        M^5*Sqrt[(3*Pi)/182]*u^4)/(b^3*E^u) + 
      (((1934779*I)/11410944000)*d^9*K1*M^5*Sqrt[(7*Pi)/78]*u^4)/(b^3*E^u) - 
      (((286427*I)/53251072000)*d*K0*M^5*Sqrt[(13*Pi)/42]*u^4)/(b^3*E^u) - 
      (((36144196231*I)/55594119168000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^4)/
       b^3 + (((7667080501*I)/11118823833600)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/42]*
        u^4)/b^3 + (((8063*I)/115763200)*d^7*K0*M^5*Sqrt[(39*Pi)/14]*u^4)/
       (b^3*E^u) - (((2208191*I)/53251072000)*d*K0*M^5*Sqrt[Pi/546]*u^5)/
       (b^3*E^u) - (((14327779*I)/26625536000)*d^3*K0*M^5*Sqrt[Pi/546]*u^5)/
       (b^3*E^u) - (((5615837*I)/10650214400)*d^5*K0*M^5*Sqrt[Pi/546]*u^5)/
       (b^3*E^u) + (((4350863*I)/2662553600)*d^7*K0*M^5*Sqrt[Pi/546]*u^5)/
       (b^3*E^u) + (((11334763*I)/22821888000)*d^9*K0*M^5*Sqrt[Pi/546]*u^5)/
       (b^3*E^u) - (((161459*I)/912875520)*d^13*K0*M^5*Sqrt[Pi/546]*u^5)/
       (b^3*E^u) + (((14508782741*I)/111188238336000)*d*K0^2*M^5*Sqrt[Pi/546]*
        u^5)/b^3 + (((54456621589*I)/22237647667200)*d^5*K0^2*M^5*
        Sqrt[Pi/546]*u^5)/b^3 - (((212306314253*I)/37062746112000)*d^7*K0^2*
        M^5*Sqrt[Pi/546]*u^5)/b^3 - (((19678206449*I)/6540484608000)*d^9*K0^2*
        M^5*Sqrt[Pi/546]*u^5)/b^3 + (((14737396343*I)/4447529533440)*d^11*
        K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + (((108195917891*I)/111188238336000)*
        d^13*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((274048081*I)/37062746112000)*d^15*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((66454441*I)/1278025728000)*d*K1*M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) - 
      (((435672539*I)/639012864000)*d^3*K1*M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) - 
      (((38198957*I)/55566336000)*d^5*K1*M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) - 
      (((231648353*I)/213004288000)*d^11*K1*M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) - 
      (((19703507*I)/85201715200)*d^13*K1*M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) + 
      (((579509972389*I)/1667823575040000)*d*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((2142647436221*I)/333564715008000)*d^5*K1^2*M^5*Sqrt[Pi/546]*u^5)/
       b^3 - (((8386894177213*I)/555941191680000)*d^7*K1^2*M^5*Sqrt[Pi/546]*
        u^5)/b^3 - (((11267966237*I)/1421844480000)*d^9*K1^2*M^5*Sqrt[Pi/546]*
        u^5)/b^3 + (((4839697090157*I)/555941191680000)*d^11*K1^2*M^5*
        Sqrt[Pi/546]*u^5)/b^3 + (((1436834870041*I)/555941191680000)*d^13*
        K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + (((688636961*I)/32702423040000)*d^15*
        K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + (((10539721*I)/15214592000)*d^7*K1*
        M^5*Sqrt[(3*Pi)/182]*u^5)/(b^3*E^u) - 
      (((743467*I)/11410944000)*d^11*K0*M^5*Sqrt[(13*Pi)/42]*u^5)/(b^3*E^u) + 
      (((15938737769*I)/111188238336000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/42]*u^5)/
       b^3 + (((483561376973*I)/98107269120000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[546]*b^3) + (((7229133*I)/426008576000)*d^9*K1*M^5*
        Sqrt[(39*Pi)/14]*u^5)/(b^3*E^u) - (((19400939*I)/85201715200)*d^3*K0*
        M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) - (((591420241*I)/2556051456000)*d^5*
        K0*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) + 
      (((147319931*I)/213004288000)*d^7*K0*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) + 
      (((586678459*I)/2556051456000)*d^9*K0*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) - 
      (((93311209*I)/255605145600)*d^11*K0*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) - 
      (((1626403*I)/20448411648)*d^13*K0*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) - 
      (((7081427*I)/25560514560)*d^3*K1*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) - 
      (((357624139*I)/1278025728000)*d^5*K1*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) + 
      (((268092343*I)/319506432000)*d^7*K1*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) + 
      (((20938721*I)/75177984000)*d^9*K1*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) - 
      (((2374901*I)/5369856000)*d^11*K1*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) - 
      (((124248221*I)/1278025728000)*d^13*K1*M^5*Sqrt[Pi/546]*u^6)/
       (b^3*E^u) + (((979820444333*I)/3335647150080000)*d*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 + (((13980027689597*I)/3335647150080000)*d^3*K0*
        K1*M^5*Sqrt[Pi/546]*u^6)/b^3 + (((3701024436301*I)/667129430016000)*
        d^5*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 - 
      (((840082368133*I)/65404846080000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^6)/
       b^3 - (((7684196573779*I)/1111882383360000)*d^9*K0*K1*M^5*Sqrt[Pi/546]*
        u^6)/b^3 + (((1185587374267*I)/158840340480000)*d^11*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 + (((2491794129497*I)/1111882383360000)*d^13*K0*
        K1*M^5*Sqrt[Pi/546]*u^6)/b^3 + (((19700977529*I)/1111882383360000)*
        d^15*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 - 
      (((229009*I)/170403430400)*d*K0*M^5*Sqrt[(13*Pi)/42]*u^6)/(b^3*E^u) - 
      (((2089037*I)/1278025728000)*d*K1*M^5*Sqrt[(13*Pi)/42]*u^6)/(b^3*E^u) - 
      (((2149573*I)/365150208000)*d*K0*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) - 
      (((6501371*I)/85201715200)*d^3*K0*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) - 
      (((197565409*I)/2556051456000)*d^5*K0*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) + 
      (((146741857*I)/639012864000)*d^7*K0*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) + 
      (((1767401*I)/22226534400)*d^9*K0*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) - 
      (((70909831*I)/2556051456000)*d^13*K0*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) + 
      (((700977650273*I)/13342588600320000)*d*K0^2*M^5*Sqrt[Pi/546]*u^7)/
       b^3 - (((10304713366601*I)/4447529533440000)*d^7*K0^2*M^5*Sqrt[Pi/546]*
        u^7)/b^3 - (((5753850893759*I)/4447529533440000)*d^9*K0^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 + (((1860017432557*I)/4447529533440000)*d^13*
        K0^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + (((15873623069*I)/4447529533440000)*
        d^15*K0^2*M^5*Sqrt[Pi/546]*u^7)/b^3 - 
      (((52350821*I)/7668154368000)*d*K1*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) - 
      (((68008169*I)/766815436800)*d^3*K1*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) - 
      (((8108951*I)/90213580800)*d^5*K1*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) + 
      (((2199287*I)/23740416000)*d^9*K1*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) - 
      (((23588363*I)/166699008000)*d^11*K1*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) - 
      (((248905661*I)/7668154368000)*d^13*K1*M^5*Sqrt[Pi/546]*u^7)/
       (b^3*E^u) + (((1079450679947*I)/13342588600320000)*d*K1^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 + (((1182849338263*I)/784858152960000)*d^5*K1^2*
        M^5*Sqrt[Pi/546]*u^7)/b^3 - (((15411715400267*I)/4447529533440000)*
        d^7*K1^2*M^5*Sqrt[Pi/546]*u^7)/b^3 - 
      (((167474269463*I)/87206461440000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + 
      (((2990877744977*I)/1482509844480000)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^7)/
       b^3 + (((2810032808783*I)/4447529533440000)*d^13*K1^2*M^5*Sqrt[Pi/546]*
        u^7)/b^3 + (((1296039851*I)/211787120640000)*d^15*K1^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 + (((1880099173*I)/4152688640000)*d^11*K0^2*M^5*
        Sqrt[(3*Pi)/182]*u^7)/b^3 - (((570797*I)/60858368000)*d^11*K0*M^5*
        Sqrt[(13*Pi)/42]*u^7)/(b^3*E^u) + (((2468565697*I)/31394326118400)*
        d^5*K0^2*M^5*Sqrt[(13*Pi)/42]*u^7)/b^3 + 
      (((771227*I)/37588992000)*d^7*K1*M^5*Sqrt[(13*Pi)/42]*u^7)/(b^3*E^u) + 
      (((62645593537*I)/82873221120000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[546]*b^3) + (((2177310193781*I)/1906084085760000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[546]*b^3) - (((1529399*I)/958519296000)*d*K0*M^5*
        Sqrt[Pi/546]*u^8)/(b^3*E^u) - (((4407197*I)/213004288000)*d^5*K0*M^5*
        Sqrt[Pi/546]*u^8)/(b^3*E^u) + (((59015207*I)/958519296000)*d^7*K0*M^5*
        Sqrt[Pi/546]*u^8)/(b^3*E^u) + (((869027*I)/39938304000)*d^9*K0*M^5*
        Sqrt[Pi/546]*u^8)/(b^3*E^u) - (((20836463*I)/639012864000)*d^11*K0*
        M^5*Sqrt[Pi/546]*u^8)/(b^3*E^u) - (((4970479*I)/639012864000)*d^13*K0*
        M^5*Sqrt[Pi/546]*u^8)/(b^3*E^u) - (((31621*I)/17547264000)*d*K1*M^5*
        Sqrt[Pi/546]*u^8)/(b^3*E^u) - (((17899361*I)/766815436800)*d^3*K1*M^5*
        Sqrt[Pi/546]*u^8)/(b^3*E^u) + (((133292669*I)/1917038592000)*d^7*K1*
        M^5*Sqrt[Pi/546]*u^8)/(b^3*E^u) + (((62655091*I)/2556051456000)*d^9*
        K1*M^5*Sqrt[Pi/546]*u^8)/(b^3*E^u) - 
      (((9390571*I)/255605145600)*d^11*K1*M^5*Sqrt[Pi/546]*u^8)/(b^3*E^u) - 
      (((67645049*I)/7668154368000)*d^13*K1*M^5*Sqrt[Pi/546]*u^8)/(b^3*E^u) + 
      (((1607046521*I)/36257034240000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 + 
      (((41349258863*I)/49053634560000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 - 
      (((27864275611*I)/14630031360000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 - 
      (((303231963701*I)/277970595840000)*d^9*K0*K1*M^5*Sqrt[Pi/546]*u^8)/
       b^3 + (((309484256639*I)/277970595840000)*d^11*K0*K1*M^5*Sqrt[Pi/546]*
        u^8)/b^3 + (((14338717501*I)/39710085120000)*d^13*K0*K1*M^5*
        Sqrt[Pi/546]*u^8)/b^3 + (((1125741389*I)/277970595840000)*d^15*K0*K1*
        M^5*Sqrt[Pi/546]*u^8)/b^3 - (((1015367*I)/639012864000)*d^3*K0*M^5*
        Sqrt[(13*Pi)/42]*u^8)/(b^3*E^u) - (((1966613*I)/1095450624000)*d^5*K1*
        M^5*Sqrt[(13*Pi)/42]*u^8)/(b^3*E^u) + 
      (((40393620667*I)/833911787520000)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^8)/
       b^3 - (((1362667*I)/3834077184000)*d*K0*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) - (((8854933*I)/1917038592000)*d^3*K0*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) - (((387917*I)/85201715200)*d^5*K0*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) + (((3257*I)/238141440)*d^7*K0*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) + (((18294611*I)/3834077184000)*d^9*K0*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) - (((911731*I)/127802572800)*d^11*K0*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) - (((761287*I)/426008576000)*d^13*K0*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) + (((323026751*I)/61771243520000)*d*K0^2*M^5*Sqrt[Pi/546]*
        u^9)/b^3 + (((166645477283*I)/1667823575040000)*d^5*K0^2*M^5*
        Sqrt[Pi/546]*u^9)/b^3 - (((8110332359*I)/36257034240000)*d^7*K0^2*M^5*
        Sqrt[Pi/546]*u^9)/b^3 - (((1155325849*I)/8824463360000)*d^9*K0^2*M^5*
        Sqrt[Pi/546]*u^9)/b^3 + (((6038842193*I)/46328432640000)*d^11*K0^2*
        M^5*Sqrt[Pi/546]*u^9)/b^3 + (((73538803309*I)/1667823575040000)*d^13*
        K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + (((166924613*I)/277970595840000)*
        d^15*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((63173*I)/161095680000)*d*K1*M^5*Sqrt[Pi/546]*u^9)/(b^3*E^u) - 
      (((146657999*I)/28755578880000)*d^3*K1*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) - (((289083187*I)/57511157760000)*d^5*K1*M^5*Sqrt[Pi/546]*
        u^9)/(b^3*E^u) + (((217250963*I)/14377789440000)*d^7*K1*M^5*
        Sqrt[Pi/546]*u^9)/(b^3*E^u) + (((301508689*I)/57511157760000)*d^9*K1*
        M^5*Sqrt[Pi/546]*u^9)/(b^3*E^u) - (((45179963*I)/5751115776000)*d^11*
        K1*M^5*Sqrt[Pi/546]*u^9)/(b^3*E^u) - 
      (((22752193*I)/11502231552000)*d^13*K1*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) + (((211845847133*I)/1667823575040000)*d^5*K1^2*M^5*
        Sqrt[Pi/546]*u^9)/b^3 - (((26300759851*I)/92656865280000)*d^7*K1^2*
        M^5*Sqrt[Pi/546]*u^9)/b^3 - (((278467717763*I)/1667823575040000)*d^9*
        K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + (((68772329981*I)/416955893760000)*
        d^11*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((31511984081*I)/555941191680000)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^9)/
       b^3 + (((78449797*I)/92656865280000)*d^15*K1^2*M^5*Sqrt[Pi/546]*u^9)/
       b^3 + (((171153203*I)/333564715008000)*d*K1^2*M^5*Sqrt[(13*Pi)/42]*
        u^9)/b^3 + (((96973441*I)/1302987168000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[546]*b^3) + (((187944311*I)/1985504256000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[546]*b^3) - (((1627*I)/24961440000)*d*K0*M^5*Sqrt[Pi/546]*
        u^10)/(b^3*E^u) - (((1534927*I)/1797223680000)*d^3*K0*M^5*
        Sqrt[Pi/546]*u^10)/(b^3*E^u) - (((1505713*I)/1797223680000)*d^5*K0*
        M^5*Sqrt[Pi/546]*u^10)/(b^3*E^u) + (((134117*I)/52859520000)*d^7*K0*
        M^5*Sqrt[Pi/546]*u^10)/(b^3*E^u) - (((92387*I)/71888947200)*d^11*K0*
        M^5*Sqrt[Pi/546]*u^10)/(b^3*E^u) - (((17359*I)/51349248000)*d^13*K0*
        M^5*Sqrt[Pi/546]*u^10)/(b^3*E^u) - (((2683*I)/38036480000)*d*K1*M^5*
        Sqrt[Pi/546]*u^10)/(b^3*E^u) - (((474469*I)/513492480000)*d^3*K1*M^5*
        Sqrt[Pi/546]*u^10)/(b^3*E^u) + (((706093*I)/256746240000)*d^7*K1*M^5*
        Sqrt[Pi/546]*u^10)/(b^3*E^u) - (((199547*I)/143777894400)*d^11*K1*M^5*
        Sqrt[Pi/546]*u^10)/(b^3*E^u) - (((526963*I)/1437778944000)*d^13*K1*
        M^5*Sqrt[Pi/546]*u^10)/(b^3*E^u) + (((160119829*I)/62543384064000)*d*
        K0*K1*M^5*Sqrt[Pi/546]*u^10)/b^3 + 
      (((45654953353*I)/1250867681280000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^10)/
       b^3 + (((4404344627*I)/89347691520000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*
        u^10)/b^3 - (((136316837389*I)/1250867681280000)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 - (((10197149671*I)/156358460160000)*d^9*K0*K1*
        M^5*Sqrt[Pi/546]*u^10)/b^3 + (((78501902023*I)/1250867681280000)*d^11*
        K0*K1*M^5*Sqrt[Pi/546]*u^10)/b^3 + (((14172258773*I)/625433840640000)*
        d^13*K0*K1*M^5*Sqrt[Pi/546]*u^10)/b^3 + 
      (((176480159*I)/416955893760000)*d^15*K0*K1*M^5*Sqrt[Pi/546]*u^10)/
       b^3 - (((14809*I)/114109440000)*d^5*K1*M^5*Sqrt[(7*Pi)/78]*u^10)/
       (b^3*E^u) + (((58271*I)/898611840000)*d^9*K0*M^5*Sqrt[(13*Pi)/42]*
        u^10)/(b^3*E^u) + (((501691*I)/7188894720000)*d^9*K1*M^5*
        Sqrt[(13*Pi)/42]*u^10)/(b^3*E^u) - (((10009*I)/78140160000)*d^3*K0*
        M^5*Sqrt[Pi/546]*u^11)/(b^3*E^u) - (((462071*I)/3594447360000)*d^5*K0*
        M^5*Sqrt[Pi/546]*u^11)/(b^3*E^u) + (((348899*I)/898611840000)*d^7*K0*
        M^5*Sqrt[Pi/546]*u^11)/(b^3*E^u) + (((47293*I)/399383040000)*d^9*K0*
        M^5*Sqrt[Pi/546]*u^11)/(b^3*E^u) + (((11399051*I)/54385551360000)*d*
        K0^2*M^5*Sqrt[Pi/546]*u^11)/b^3 + (((205823993*I)/50034707251200)*d^5*
        K0^2*M^5*Sqrt[Pi/546]*u^11)/b^3 - (((589235669*I)/65835141120000)*d^7*
        K0^2*M^5*Sqrt[Pi/546]*u^11)/b^3 - (((6830482777*I)/1250867681280000)*
        d^9*K0^2*M^5*Sqrt[Pi/546]*u^11)/b^3 + 
      (((6362849159*I)/1250867681280000)*d^11*K0^2*M^5*Sqrt[Pi/546]*u^11)/
       b^3 + (((3363679*I)/1725334732800)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^11)/
       b^3 - (((37343*I)/3594447360000)*d*K1*M^5*Sqrt[Pi/546]*u^11)/
       (b^3*E^u) - (((244117*I)/1797223680000)*d^3*K1*M^5*Sqrt[Pi/546]*u^11)/
       (b^3*E^u) - (((492061*I)/3594447360000)*d^5*K1*M^5*Sqrt[Pi/546]*u^11)/
       (b^3*E^u) + (((371009*I)/898611840000)*d^7*K1*M^5*Sqrt[Pi/546]*u^11)/
       (b^3*E^u) + (((149789*I)/1198149120000)*d^9*K1*M^5*Sqrt[Pi/546]*u^11)/
       (b^3*E^u) - (((3119*I)/15628032000)*d^11*K1*M^5*Sqrt[Pi/546]*u^11)/
       (b^3*E^u) - (((39679*I)/718889472000)*d^13*K1*M^5*Sqrt[Pi/546]*u^11)/
       (b^3*E^u) + (((101706653*I)/416955893760000)*d*K1^2*M^5*Sqrt[Pi/546]*
        u^11)/b^3 + (((6034925423*I)/1250867681280000)*d^5*K1^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((2060224639*I)/197505423360000)*d^7*K1^2*
        M^5*Sqrt[Pi/546]*u^11)/b^3 + (((193049387*I)/32631330816000)*d^11*
        K1^2*M^5*Sqrt[Pi/546]*u^11)/b^3 + (((2878947101*I)/1250867681280000)*
        d^13*K1^2*M^5*Sqrt[Pi/546]*u^11)/b^3 + 
      (((4417891*I)/73580451840000)*d^15*K1^2*M^5*Sqrt[Pi/546]*u^11)/b^3 - 
      (((461*I)/26625536000)*d^13*K0*M^5*Sqrt[(3*Pi)/182]*u^11)/(b^3*E^u) - 
      (((239*I)/171164160000)*d*K0*M^5*Sqrt[(7*Pi)/78]*u^11)/(b^3*E^u) - 
      (((5207*I)/359444736000)*d^11*K0*M^5*Sqrt[(13*Pi)/42]*u^11)/(b^3*E^u) + 
      (((302777*I)/83391178752000)*d^15*K0^2*M^5*Sqrt[(13*Pi)/42]*u^11)/b^3 + 
      (((37439293*I)/138985297920000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/42]*u^11)/
       b^3 - (((1852299469*I)/3752603043840000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/42]*
        u^11)/b^3 + (((3757624541*I)/1250867681280000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[546]*b^3) - (((521*I)/449305920000)*d*K0*M^5*Sqrt[Pi/546]*
        u^12)/(b^3*E^u) - (((3299*I)/224652960000)*d^3*K0*M^5*Sqrt[Pi/546]*
        u^12)/(b^3*E^u) - (((7067*I)/449305920000)*d^5*K0*M^5*Sqrt[Pi/546]*
        u^12)/(b^3*E^u) + (((1741*I)/37442160000)*d^7*K0*M^5*Sqrt[Pi/546]*
        u^12)/(b^3*E^u) + (((269*I)/21395520000)*d^9*K0*M^5*Sqrt[Pi/546]*
        u^12)/(b^3*E^u) - (((137*I)/6418656000)*d^11*K0*M^5*Sqrt[Pi/546]*
        u^12)/(b^3*E^u) - (((79*I)/12837312000)*d^13*K0*M^5*Sqrt[Pi/546]*
        u^12)/(b^3*E^u) - (((271*I)/224652960000)*d*K1*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) - (((1709*I)/112326480000)*d^3*K1*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) - (((3677*I)/224652960000)*d^5*K1*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) + (((2713*I)/56163240000)*d^7*K1*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) + (((139*I)/10697760000)*d^9*K1*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) - (((71*I)/3209328000)*d^11*K1*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) - (((41*I)/6418656000)*d^13*K1*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) + (((1396727*I)/21566684160000)*d*K0*K1*M^5*Sqrt[Pi/546]*
        u^12)/b^3 + (((83787499*I)/89347691520000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*
        u^12)/b^3 - (((180607789*I)/64700052480000)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 - (((3354032597*I)/1876301521920000)*d^9*K0*K1*
        M^5*Sqrt[Pi/546]*u^12)/b^3 + (((154360447*I)/98752711680000)*d^11*K0*
        K1*M^5*Sqrt[Pi/546]*u^12)/b^3 + (((58727167*I)/89347691520000)*d^13*
        K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 + (((64132319*I)/625433840640000)*
        d^5*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^12)/b^3 + 
      (((1110931*I)/625433840640000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^12)/
       b^3 - ((I/10697760000)*d*K0*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) - 
      ((I/943920000)*d^3*K0*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) - 
      (((41*I)/32093280000)*d^5*K0*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) + 
      (((29*I)/8023320000)*d^7*K0*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) + 
      ((I/1188640000)*d^9*K0*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) - 
      ((I/641865600)*d^11*K0*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) - 
      ((I/2139552000)*d^13*K0*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) + 
      (((541159*I)/156358460160000)*d*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((3000997*I)/39089615040000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((2615213*I)/24688177920000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((78970007*I)/938150760960000)*d^11*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((619637*I)/15635846016000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((17701*I)/8934769152000)*d^15*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      ((I/10697760000)*d*K1*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) - 
      ((I/943920000)*d^3*K1*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) - 
      (((41*I)/32093280000)*d^5*K1*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) + 
      (((29*I)/8023320000)*d^7*K1*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) + 
      ((I/1188640000)*d^9*K1*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) - 
      ((I/641865600)*d^11*K1*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) - 
      ((I/2139552000)*d^13*K1*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) + 
      (((68879*I)/18395112960000)*d*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((226061*I)/1379633472000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((42942703*I)/469075380480000)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((183893*I)/4169558937600)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((115741*I)/5360861491200)*d^7*K0^2*M^5*Sqrt[(7*Pi)/78]*u^13)/b^3 + 
      (((677951*I)/104238973440000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/42]*u^13)/b^3 - 
      (((8514193*I)/938150760960000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/42]*u^13)/
       b^3 + ((I/5515289600)*d^15*K1^2*M^5*Sqrt[(13*Pi)/42]*u^13)/b^3 + 
      (((1064069*I)/20847794688000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[546]*b^3) + (((2894459*I)/52119486720000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[546]*b^3) + (((86741*I)/156358460160000)*d*K0*K1*M^5*
        Sqrt[Pi/546]*u^14)/b^3 + (((1369399*I)/156358460160000)*d^3*K0*K1*M^5*
        Sqrt[Pi/546]*u^14)/b^3 + (((781631*I)/52119486720000)*d^5*K0*K1*M^5*
        Sqrt[Pi/546]*u^14)/b^3 - (((1669453*I)/67010768640000)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^14)/b^3 - (((10795003*I)/469075380480000)*d^9*K0*K1*
        M^5*Sqrt[Pi/546]*u^14)/b^3 + (((6735191*I)/469075380480000)*d^11*K0*
        K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + (((1338391*I)/156358460160000)*d^13*
        K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + (((109237*I)/156358460160000)*d^15*
        K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + (((71*I)/6514935840000)*d*K0^2*M^5*
        Sqrt[Pi/546]*u^15)/b^3 + (((137*I)/279211536000)*d^5*K0^2*M^5*
        Sqrt[Pi/546]*u^15)/b^3 - (((3373*I)/6898167360000)*d^7*K0^2*M^5*
        Sqrt[Pi/546]*u^15)/b^3 - (((7927*I)/8376346080000)*d^9*K0^2*M^5*
        Sqrt[Pi/546]*u^15)/b^3 + (((59*I)/174507210000)*d^13*K0^2*M^5*
        Sqrt[Pi/546]*u^15)/b^3 + (((31*I)/685782720000)*d^15*K0^2*M^5*
        Sqrt[Pi/546]*u^15)/b^3 + ((I/85722840000)*d*K1^2*M^5*Sqrt[Pi/546]*
        u^15)/b^3 - (((61211*I)/117268845120000)*d^7*K1^2*M^5*Sqrt[Pi/546]*
        u^15)/b^3 - (((30557*I)/29317211280000)*d^9*K1^2*M^5*Sqrt[Pi/546]*
        u^15)/b^3 + (((6211*I)/16752692160000)*d^11*K1^2*M^5*Sqrt[Pi/546]*
        u^15)/b^3 + (((1039*I)/2792115360000)*d^13*K1^2*M^5*Sqrt[Pi/546]*
        u^15)/b^3 + (((659*I)/13029871680000)*d^15*K1^2*M^5*Sqrt[Pi/546]*
        u^15)/b^3 + (((823*I)/16752692160000)*d^11*K0^2*M^5*Sqrt[(7*Pi)/78]*
        u^15)/b^3 + ((I/24279264000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/42]*u^15)/
       b^3 + ((I/4840819200)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[546]*b^3) + 
      (((583*I)/2605974336000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[546]*b^3) + 
      ((I/651493584000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      (((67*I)/1954480752000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      ((I/11168461440)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 - 
      (((43*I)/651493584000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 - 
      ((I/5211948672)*d^9*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      ((I/18614102400)*d^11*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      ((I/14695344000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      ((I/93070512000)*d^15*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3)/Pi, 
    ((2057*d^11*K0*K1*M^5*Sqrt[3/(182*Pi)]*u^3)/(27968000*b^3) - 
      (36991121*d^5*K0*K1*M^5*Sqrt[7/(78*Pi)]*u^3)/(6527059968000*b^3) + 
      (739387*d^9*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^3)/(59907456000*b^3) + 
      (363*d^13*K0*K1*M^5*Sqrt[21/(26*Pi)]*u^3)/(190182400*b^3) - 
      (((77*I)/9509120)*d*K1^2*M^5*Sqrt[(7*Pi)/78]*u^3)/b^3 - 
      (((11*I)/111872)*d^5*K1^2*M^5*Sqrt[(7*Pi)/78]*u^3)/b^3 - 
      (((11*I)/500480)*d^3*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((1859*I)/95091200)*d^5*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((1573*I)/23772800)*d^7*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((1573*I)/95091200)*d^9*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((1573*I)/47545600)*d^11*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((121*I)/19018240)*d^13*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((121*I)/2502400)*d^9*K1^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((121*I)/1398400)*d^11*K1^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((33*I)/950912)*d^3*K1^2*M^5*Sqrt[(21*Pi)/26]*u^3)/b^3 - 
      (((11*I)/19018240)*d*K0^2*M^5*Sqrt[(39*Pi)/14]*u^3)/b^3 + 
      (((671*I)/11886400)*d^7*K1^2*M^5*Sqrt[(39*Pi)/14]*u^3)/b^3 - 
      (((121*I)/47545600)*d^13*K1^2*M^5*Sqrt[(91*Pi)/6]*u^3)/b^3 + 
      (168257*d*K0*K1*M^5*u^3)/(13663104000*b^3*Sqrt[546*Pi]) + 
      (59320193*d^3*K0*K1*M^5*u^3)/(389398464000*b^3*Sqrt[546*Pi]) + 
      (246955433*d^5*K0*K1*M^5*u^3)/(1506244608000*b^3*Sqrt[546*Pi]) - 
      (271997*d^7*K0*K1*M^5*u^3)/(599074560*b^3*Sqrt[546*Pi]) - 
      (767063*d^9*K0*K1*M^5*u^3)/(2995372800*b^3*Sqrt[546*Pi]) + 
      (2057*d^11*K0^2*M^5*Sqrt[3/(182*Pi)]*u^4)/(55936000*b^3) + 
      (363*d^13*K0^2*M^5*Sqrt[21/(26*Pi)]*u^4)/(380364800*b^3) - 
      (((40573489*I)/19969152000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 - 
      (((74744351*I)/39938304000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 - 
      (((781693*I)/1261209600)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 - 
      (((488477*I)/39938304000)*d*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^4)/b^3 + 
      (((1569623*I)/3328192000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^4)/b^3 + 
      (((15252919*I)/119814912000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^4)/b^3 - 
      (((14303311*I)/59907456000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^4)/b^3 + 
      (59320193*d^3*K0^2*M^5*u^4)/(778796928000*Sqrt[546]*b^3*Sqrt[Pi]) + 
      (44224692157*d^3*K1^2*M^5*u^4)/(308403583488000*Sqrt[546]*b^3*
        Sqrt[Pi]) + (168257*d*K0^2*M^5*u^4)/(27326208000*b^3*Sqrt[546*Pi]) + 
      (13827313*d^5*K0^2*M^5*u^4)/(222513408000*b^3*Sqrt[546*Pi]) - 
      (271997*d^7*K0^2*M^5*u^4)/(1198149120*b^3*Sqrt[546*Pi]) - 
      (636581*d^9*K0^2*M^5*u^4)/(13312768000*b^3*Sqrt[546*Pi]) + 
      (230793934927*d*K1^2*M^5*u^4)/(21588250844160000*b^3*Sqrt[546*Pi]) + 
      (3302661467089*d^5*K1^2*M^5*u^4)/(21588250844160000*b^3*Sqrt[546*Pi]) - 
      (5542875059*d^7*K1^2*M^5*u^4)/(12580565760000*b^3*Sqrt[546*Pi]) - 
      (21568063*d^9*K1^2*M^5*u^4)/(140958720000*b^3*Sqrt[546*Pi]) + 
      (93741373*d^11*K1^2*M^5*u^4)/(399383040000*b^3*Sqrt[546*Pi]) + 
      (394141*d^13*K1^2*M^5*u^4)/(7607296000*b^3*Sqrt[546*Pi]) - 
      (((4213451*I)/79876608000)*d*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((50621021*I)/79876608000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((135550657*I)/239629824000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((124924393*I)/119814912000)*d^11*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((105611*I)/504483840)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((20713733*I)/171164160000)*d*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((1844345057*I)/1198149120000)*d^5*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((159061397*I)/33281920000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((1729583339*I)/1198149120000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((338327*I)/136931328)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((124015067*I)/239629824000)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((4549963*I)/6656384000)*d^7*K0^2*M^5*Sqrt[(3*Pi)/182]*u^5)/b^3 - 
      (((27071539*I)/39938304000)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[546]*b^3) - (((943007929*I)/599074560000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[546]*b^3) + (1959192437*d*K0*K1*M^5*u^5)/
       (150966789120000*b^3*Sqrt[546*Pi]) + (7329850643*d^3*K0*K1*M^5*u^5)/
       (43700912640000*b^3*Sqrt[546*Pi]) + (268877408101*d^5*K0*K1*M^5*u^5)/
       (1660634680320000*b^3*Sqrt[546*Pi]) - (70252059259*d^7*K0*K1*M^5*u^5)/
       (138386223360000*b^3*Sqrt[546*Pi]) - (21346723*d^9*K0*K1*M^5*u^5)/
       (140958720000*b^3*Sqrt[546*Pi]) + (6147719*d^11*K0*K1*M^5*u^5)/
       (23493120000*b^3*Sqrt[546*Pi]) + (416821*d^13*K0*K1*M^5*u^5)/
       (7607296000*b^3*Sqrt[546*Pi]) + (3249856199*d*K0^2*M^5*
        Sqrt[13/(42*Pi)]*u^6)/(3795736412160000*b^3) + 
      (337518151*d^9*K0^2*M^5*Sqrt[13/(42*Pi)]*u^6)/(10783342080000*b^3) - 
      (((34330741*I)/342328320000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 - 
      (((1566566483*I)/1198149120000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 - 
      (((3113150149*I)/2396298240000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 + 
      (((37765277*I)/9509120000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 + 
      (((2983168243*I)/2396298240000)*d^9*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 - 
      (((99134587*I)/47925964800)*d^11*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 - 
      (((211338079*I)/479259648000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 + 
      (133084133437*d^3*K0^2*M^5*u^6)/(3925136517120000*Sqrt[546]*b^3*
        Sqrt[Pi]) + (17320887015053*d^3*K1^2*M^5*u^6)/
       (215882508441600000*Sqrt[546]*b^3*Sqrt[Pi]) - 
      (3025914749677*d*K0^2*M^5*u^6)/(345412013506560000*b^3*Sqrt[546*Pi]) + 
      (467894141851*d^5*K0^2*M^5*u^6)/(12336143339520000*b^3*Sqrt[546*Pi]) - 
      (59171373769*d^7*K0^2*M^5*u^6)/(553544893440000*b^3*Sqrt[546*Pi]) - 
      (38171130443*d^9*K0^2*M^5*u^6)/(86266736640000*b^3*Sqrt[546*Pi]) + 
      (90068053*d^11*K0^2*M^5*u^6)/(1597532160000*b^3*Sqrt[546*Pi]) + 
      (361801*d^13*K0^2*M^5*u^6)/(30429184000*b^3*Sqrt[546*Pi]) + 
      (653988900793*d*K1^2*M^5*u^6)/(107941254220800000*b^3*Sqrt[546*Pi]) + 
      (16717683272681*d^5*K1^2*M^5*u^6)/(215882508441600000*b^3*
        Sqrt[546*Pi]) - (136377866657*d^7*K1^2*M^5*u^6)/
       (553544893440000*b^3*Sqrt[546*Pi]) - (2275963*d^9*K1^2*M^5*u^6)/
       (34232832000*b^3*Sqrt[546*Pi]) + (199392311*d^11*K1^2*M^5*u^6)/
       (1597532160000*b^3*Sqrt[546*Pi]) + (369919*d^13*K1^2*M^5*u^6)/
       (15214592000*b^3*Sqrt[546*Pi]) + (2719357671*d^3*K0*K1*M^5*
        Sqrt[3/(182*Pi)]*u^7)/(166576009600000*b^3) - 
      (((8867413*I)/504483840000)*d*K0^2*M^5*Sqrt[Pi/546]*u^7)/b^3 - 
      (((117285451*I)/504483840000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + 
      (((2205066623*I)/9585192960000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^7)/b^3 - 
      (((154155059*I)/1917038592000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^7)/b^3 - 
      (((82746743*I)/3195064320000)*d*K1^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + 
      (((813767399*I)/798766080000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + 
      (((463823603*I)/1369313280000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^7)/b^3 - 
      (((513385633*I)/958519296000)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^7)/b^3 - 
      (((229260281*I)/1917038592000)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + 
      (((61804913*I)/266255360000)*d^7*K0^2*M^5*Sqrt[(3*Pi)/182]*u^7)/b^3 - 
      (((69109*I)/2451456000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/42]*u^7)/b^3 - 
      (((83385157*I)/3195064320000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/42]*u^7)/b^3 - 
      (((1099753523*I)/4792596480000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[546]*b^3) - (((555823*I)/1648640000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[546]*b^3) + (20537005813*d*K0*K1*M^5*u^7)/
       (6257464012800000*b^3*Sqrt[546*Pi]) + 
      (26243974909057*d^5*K0*K1*M^5*u^7)/(431765016883200000*b^3*
        Sqrt[546*Pi]) - (2414835623*d^7*K0*K1*M^5*u^7)/
       (15096678912000*b^3*Sqrt[546*Pi]) - (4938717353*d^9*K0*K1*M^5*u^7)/
       (86266736640000*b^3*Sqrt[546*Pi]) + (872671*d^11*K0*K1*M^5*u^7)/
       (10068480000*b^3*Sqrt[546*Pi]) + (1596967*d^13*K0*K1*M^5*u^7)/
       (91287552000*b^3*Sqrt[546*Pi]) + (2438703*d^11*K0^2*M^5*
        Sqrt[3/(182*Pi)]*u^8)/(532510720000*b^3) + 
      (220839*d^13*K1^2*M^5*Sqrt[3/(182*Pi)]*u^8)/(152145920000*b^3) - 
      (108639591703*d^7*K0^2*M^5*Sqrt[13/(42*Pi)]*u^8)/
       (13285077442560000*b^3) - (((11211029*I)/798766080000)*d*K0*K1*M^5*
        Sqrt[Pi/546]*u^8)/b^3 - (((72815711*I)/399383040000)*d^3*K0*K1*M^5*
        Sqrt[Pi/546]*u^8)/b^3 - (((441692669*I)/2396298240000)*d^5*K0*K1*M^5*
        Sqrt[Pi/546]*u^8)/b^3 + (((109505717*I)/199691520000)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^8)/b^3 + (((452517343*I)/2396298240000)*d^9*K0*K1*M^5*
        Sqrt[Pi/546]*u^8)/b^3 - (((32033191*I)/479259648000)*d^13*K0*K1*M^5*
        Sqrt[Pi/546]*u^8)/b^3 - (((2571111*I)/26625536000)*d^11*K0*K1*M^5*
        Sqrt[(3*Pi)/182]*u^8)/b^3 + (6542919007*d^3*K0^2*M^5*u^8)/
       (976843929600000*Sqrt[546]*b^3*Sqrt[Pi]) + 
      (544750419853*d^3*K1^2*M^5*u^8)/(58877047756800000*Sqrt[546]*b^3*
        Sqrt[Pi]) + (242604643*d*K0^2*M^5*u^8)/(582678835200000*b^3*
        Sqrt[546*Pi]) + (38638188649*d^5*K0^2*M^5*u^8)/
       (3690299289600000*b^3*Sqrt[546*Pi]) + (1105253662171*d^7*K0^2*M^5*u^8)/
       (13285077442560000*b^3*Sqrt[546*Pi]) - (8071481*d^9*K0^2*M^5*u^8)/
       (724930560000*b^3*Sqrt[546*Pi]) + (2321*d^13*K0^2*M^5*u^8)/
       (793804800*b^3*Sqrt[546*Pi]) + (820249917857*d*K1^2*M^5*u^8)/
       (1295295050649600000*b^3*Sqrt[546*Pi]) + 
      (18048184642247*d^5*K1^2*M^5*u^8)/(1295295050649600000*b^3*
        Sqrt[546*Pi]) - (122297947*d^7*K1^2*M^5*u^8)/(4011194880000*b^3*
        Sqrt[546*Pi]) - (861482221*d^9*K1^2*M^5*u^8)/(51760041984000*b^3*
        Sqrt[546*Pi]) + (90863803*d^11*K1^2*M^5*u^8)/(4792596480000*b^3*
        Sqrt[546*Pi]) - (29572530787*d^7*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^9)/
       (6211205038080000*b^3) + (4421*d^11*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^9)/
       (6240360000*b^3) - (((13519*I)/8320480000)*d*K0^2*M^5*Sqrt[Pi/546]*
        u^9)/b^3 - (((279103*I)/13214880000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^9)/
       b^3 + (((1008809*I)/16046640000)*d^7*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((9893599*I)/449305920000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((527*I)/15897600)*d^11*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((713491*I)/89861184000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((7358579*I)/3594447360000)*d*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((95436053*I)/3594447360000)*d^5*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((3388237*I)/42791040000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((525359*I)/19018240000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((14948513*I)/359444736000)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((57947*I)/5751115776)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((18917861*I)/898611840000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[546]*b^3) - (((47704061*I)/1797223680000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[546]*b^3) + (9500633183*d*K0*K1*M^5*u^9)/
       (32382376266240000*b^3*Sqrt[546*Pi]) + (16184254001*d^3*K0*K1*M^5*u^9)/
       (4047797033280000*b^3*Sqrt[546*Pi]) + (221746628339*d^5*K0*K1*M^5*u^9)/
       (32382376266240000*b^3*Sqrt[546*Pi]) + 
      (23472525834011*d^7*K0*K1*M^5*u^9)/(478262787932160000*b^3*
        Sqrt[546*Pi]) - (321942067*d^9*K0*K1*M^5*u^9)/
       (32350026240000*b^3*Sqrt[546*Pi]) + (138007*d^13*K0*K1*M^5*u^9)/
       (57054720000*b^3*Sqrt[546*Pi]) - (((81293*I)/105719040000)*d*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 + (((39984779*I)/1347917760000)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 + (((55220407*I)/5391671040000)*d^9*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 - (((8297333*I)/539167104000)*d^11*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 - (((2071649*I)/2695835520000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/42]*u^10)/b^3 - (((215683*I)/283772160000)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/42]*u^10)/b^3 - (((64319*I)/215666841600)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/42]*u^10)/b^3 + (715838189*d^3*K0^2*M^5*u^10)/
       (1839907742400000*Sqrt[546]*b^3*Sqrt[Pi]) + 
      (39073304483*d^3*K1^2*M^5*u^10)/(80955940665600000*Sqrt[546]*b^3*
        Sqrt[Pi]) + (10711083893*d*K0^2*M^5*u^10)/(323823762662400000*b^3*
        Sqrt[546*Pi]) + (201834483113*d^5*K0^2*M^5*u^10)/
       (323823762662400000*b^3*Sqrt[546*Pi]) - (48196177*d^7*K0^2*M^5*u^10)/
       (46128741120000*b^3*Sqrt[546*Pi]) - (77993249*d^9*K0^2*M^5*u^10)/
       (64700052480000*b^3*Sqrt[546*Pi]) + (544237*d^11*K0^2*M^5*u^10)/
       (599074560000*b^3*Sqrt[546*Pi]) + (33821*d^13*K0^2*M^5*u^10)/
       (114109440000*b^3*Sqrt[546*Pi]) + (38454747587*d*K1^2*M^5*u^10)/
       (971471287987200000*b^3*Sqrt[546*Pi]) + 
      (11068124069*d^5*K1^2*M^5*u^10)/(15420179174400000*b^3*Sqrt[546*Pi]) - 
      (4521225343*d^7*K1^2*M^5*u^10)/(3736428030720000*b^3*Sqrt[546*Pi]) - 
      (10631389*d^9*K1^2*M^5*u^10)/(7188894720000*b^3*Sqrt[546*Pi]) + 
      (2873813*d^11*K1^2*M^5*u^10)/(2695835520000*b^3*Sqrt[546*Pi]) + 
      (131071*d^13*K1^2*M^5*u^10)/(342328320000*b^3*Sqrt[546*Pi]) + 
      (718653457*d*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^11)/(298914242457600000*
        b^3) + (5870947*d^3*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^11)/
       (444812860800000*b^3) - (((4763*I)/78140160000)*d*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((4224569*I)/5391671040000)*d^5*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + (((456373*I)/192559680000)*d^7*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + (((4247543*I)/5391671040000)*d^9*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((647503*I)/539167104000)*d^11*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((340139*I)/1078334208000)*d^13*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((379409*I)/5391671040000)*d*K1^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + (((217561*I)/79289280000)*d^7*K1^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((56291*I)/154047744000)*d^13*K1^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + (((99169*I)/770238720000)*d^9*K1^2*M^5*
        Sqrt[(7*Pi)/78]*u^11)/b^3 - (((3041*I)/15404774400)*d^11*K1^2*M^5*
        Sqrt[(7*Pi)/78]*u^11)/b^3 - (((165271*I)/2695835520000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/42]*u^11)/b^3 - (((2201*I)/31530240000)*d^5*K1^2*M^5*
        Sqrt[(13*Pi)/42]*u^11)/b^3 - (((2480281*I)/2695835520000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[546]*b^3) - (5573635757*d*K0*K1*M^5*u^11)/
       (298914242457600000*b^3*Sqrt[546*Pi]) + (365712101*d^5*K0*K1*M^5*u^11)/
       (2075793350400000*b^3*Sqrt[546*Pi]) - (2986289*d^7*K0*K1*M^5*u^11)/
       (9832705344000*b^3*Sqrt[546*Pi]) - (925033*d^9*K0*K1*M^5*u^11)/
       (1797223680000*b^3*Sqrt[546*Pi]) + (814811*d^11*K0*K1*M^5*u^11)/
       (2695835520000*b^3*Sqrt[546*Pi]) + (13333*d^13*K0*K1*M^5*u^11)/
       (85582080000*b^3*Sqrt[546*Pi]) + (4087*d^11*K0^2*M^5*Sqrt[13/(42*Pi)]*
        u^12)/(3594447360000*b^3) + (13485323*d*K1^2*M^5*Sqrt[13/(42*Pi)]*
        u^12)/(18682140153600000*b^3) - (((24047*I)/1347917760000)*d*K0*K1*
        M^5*Sqrt[Pi/546]*u^12)/b^3 - (((8287*I)/35471520000)*d^3*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 - (((15049*I)/64186560000)*d^5*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 + (((238601*I)/336979440000)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 + (((291463*I)/1347917760000)*d^9*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 - (((46321*I)/134791776000)*d^11*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 - (((5107*I)/53916710400)*d^13*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 + (1013981*d^3*K0^2*M^5*u^12)/
       (74135476800000*Sqrt[546]*b^3*Sqrt[Pi]) + (70102007*d^3*K1^2*M^5*u^12)/
       (4670535038400000*Sqrt[546]*b^3*Sqrt[Pi]) + (8089619*d*K0^2*M^5*u^12)/
       (18682140153600000*b^3*Sqrt[546*Pi]) + (17617031*d^5*K0^2*M^5*u^12)/
       (2075793350400000*b^3*Sqrt[546*Pi]) - (129889*d^7*K0^2*M^5*u^12)/
       (6868433880000*b^3*Sqrt[546*Pi]) - (500197*d^9*K0^2*M^5*u^12)/
       (16175013120000*b^3*Sqrt[546*Pi]) - (643*d^11*K0^2*M^5*u^12)/
       (567544320000*b^3*Sqrt[546*Pi]) + (1163*d^13*K0^2*M^5*u^12)/
       (85582080000*b^3*Sqrt[546*Pi]) - (112153*d*K1^2*M^5*u^12)/
       (12488061600000*b^3*Sqrt[546*Pi]) + (206267891*d^5*K1^2*M^5*u^12)/
       (18682140153600000*b^3*Sqrt[546*Pi]) - (32569*d^7*K1^2*M^5*u^12)/
       (1373686776000*b^3*Sqrt[546*Pi]) - (515617*d^9*K1^2*M^5*u^12)/
       (16175013120000*b^3*Sqrt[546*Pi]) + (397*d^11*K1^2*M^5*u^12)/
       (29953728000*b^3*Sqrt[546*Pi]) + (151*d^13*K1^2*M^5*u^12)/
       (9509120000*b^3*Sqrt[546*Pi]) + (d^13*K0*K1*M^5*Sqrt[7/(78*Pi)]*u^13)/
       (1604664000*b^3) - (16069*d*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^13)/
       (242625196800000*b^3) - (18619*d^3*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^13)/
       (60656299200000*b^3) - (164813*d^5*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^13)/
       (60656299200000*b^3) - (61*d^11*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^13)/
       (1347917760000*b^3) - (((151*I)/168489720000)*d*K0^2*M^5*Sqrt[Pi/546]*
        u^13)/b^3 - (((89*I)/7325640000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^13)/
       b^3 + (((11*I)/305235000)*d^7*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((79*I)/8023320000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      ((I/60174900)*d^11*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      ((I/209304000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      ((I/1043280000)*d*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((3239*I)/84244860000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((167*I)/16046640000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      ((I/56635200)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((7*I)/9627984000)*d^13*K1^2*M^5*Sqrt[(7*Pi)/78]*u^13)/b^3 - 
      (((337*I)/336979440000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/42]*u^13)/b^3 - 
      (((241*I)/21061215000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[546]*b^3) - 
      (((89*I)/7325640000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[546]*b^3) + 
      (439949*d*K0*K1*M^5*u^13)/(566125459200000*b^3*Sqrt[546*Pi]) + 
      (114929*d^3*K0*K1*M^5*u^13)/(16983763776000*b^3*Sqrt[546*Pi]) + 
      (3380107*d^5*K0*K1*M^5*u^13)/(84918818880000*b^3*Sqrt[546*Pi]) - 
      (3323*d^7*K0*K1*M^5*u^13)/(379101870000*b^3*Sqrt[546*Pi]) - 
      (3391*d^9*K0*K1*M^5*u^13)/(1516407480000*b^3*Sqrt[546*Pi]) + 
      (73*d^11*K0*K1*M^5*u^13)/(1347917760000*b^3*Sqrt[546*Pi]) + 
      (d^13*K0^2*M^5*Sqrt[7/(78*Pi)]*u^14)/(32093280000*b^3) + 
      (d^13*K1^2*M^5*Sqrt[7/(78*Pi)]*u^14)/(32093280000*b^3) - 
      (61*d^3*K0^2*M^5*Sqrt[13/(42*Pi)]*u^14)/(673958880000*b^3) - 
      (61*d^11*K0^2*M^5*Sqrt[13/(42*Pi)]*u^14)/(673958880000*b^3) - 
      (61*d^3*K1^2*M^5*Sqrt[13/(42*Pi)]*u^14)/(673958880000*b^3) - 
      (61*d^5*K1^2*M^5*Sqrt[13/(42*Pi)]*u^14)/(505469160000*b^3) - 
      (61*d^11*K1^2*M^5*Sqrt[13/(42*Pi)]*u^14)/(673958880000*b^3) - 
      ((I/8023320000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      ((I/707940000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      (((41*I)/24069960000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + 
      (((29*I)/6017490000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + 
      ((I/891480000)*d^9*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      ((I/481399200)*d^11*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      ((I/1604664000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + 
      (32273*d^3*K0^2*M^5*u^14)/(30328149600000*Sqrt[546]*b^3*Sqrt[Pi]) + 
      (32273*d^3*K1^2*M^5*u^14)/(30328149600000*Sqrt[546]*b^3*Sqrt[Pi]) + 
      (103*d*K0^2*M^5*u^14)/(4332592800000*b^3*Sqrt[546*Pi]) + 
      (827*d^5*K0^2*M^5*u^14)/(1318615200000*b^3*Sqrt[546*Pi]) - 
      (d^7*K0^2*M^5*u^14)/(1203498000*b^3*Sqrt[546*Pi]) + 
      (1999*d^9*K0^2*M^5*u^14)/(6065629920000*b^3*Sqrt[546*Pi]) + 
      (d^11*K0^2*M^5*u^14)/(1085280000*b^3*Sqrt[546*Pi]) + 
      (103*d*K1^2*M^5*u^14)/(4332592800000*b^3*Sqrt[546*Pi]) + 
      (66601*d^5*K1^2*M^5*u^14)/(30328149600000*b^3*Sqrt[546*Pi]) - 
      (d^7*K1^2*M^5*u^14)/(1203498000*b^3*Sqrt[546*Pi]) + 
      (1999*d^9*K1^2*M^5*u^14)/(6065629920000*b^3*Sqrt[546*Pi]) + 
      (d^11*K1^2*M^5*u^14)/(1085280000*b^3*Sqrt[546*Pi]))/Pi, 
    ((((-5489*I)/2757644800)*d*K1*M^5*Sqrt[(21*Pi)/26]*u)/(b^3*E^u) + 
      (((758373*I)/5515289600)*d^5*K1*M^5*Sqrt[(21*Pi)/26]*u)/(b^3*E^u) - 
      (((66869*I)/2206115840)*d^7*K1*M^5*Sqrt[(21*Pi)/26]*u)/(b^3*E^u) - 
      (((210397*I)/1378822400)*d^9*K1*M^5*Sqrt[(39*Pi)/14]*u)/(b^3*E^u) + 
      (((504801*I)/11030579200)*d^11*K1*M^5*Sqrt[(39*Pi)/14]*u)/(b^3*E^u) + 
      (((245883*I)/5515289600)*d^13*K1*M^5*Sqrt[(39*Pi)/14]*u)/(b^3*E^u) + 
      (((6369*I)/11030579200)*d^3*K1*M^5*Sqrt[(273*Pi)/2]*u)/(b^3*E^u) + 
      (((2453*I)/11030579200)*d^15*K1*M^5*Sqrt[(273*Pi)/2]*u)/(b^3*E^u) + 
      (((544511*I)/11030579200)*d*K0*M^5*Sqrt[(3*Pi)/182]*u^2)/(b^3*E^u) + 
      (((18011191*I)/22061158400)*d^3*K0*M^5*Sqrt[(3*Pi)/182]*u^2)/
       (b^3*E^u) + (((8020023*I)/5515289600)*d^5*K0*M^5*Sqrt[(3*Pi)/182]*u^2)/
       (b^3*E^u) - (((1951499*I)/760729600)*d^7*K0*M^5*Sqrt[(3*Pi)/182]*u^2)/
       (b^3*E^u) + (((1751277*I)/2757644800)*d^13*K0*M^5*Sqrt[(3*Pi)/182]*
        u^2)/(b^3*E^u) + (((4213*I)/1161113600)*d^15*K0*M^5*Sqrt[(3*Pi)/182]*
        u^2)/(b^3*E^u) - (((5489*I)/2757644800)*d*K1*M^5*Sqrt[(21*Pi)/26]*
        u^2)/(b^3*E^u) + (((758373*I)/5515289600)*d^5*K1*M^5*Sqrt[(21*Pi)/26]*
        u^2)/(b^3*E^u) - (((66869*I)/2206115840)*d^7*K1*M^5*Sqrt[(21*Pi)/26]*
        u^2)/(b^3*E^u) - (((1783573*I)/11030579200)*d^9*K0*M^5*
        Sqrt[(39*Pi)/14]*u^2)/(b^3*E^u) + (((2899677*I)/22061158400)*d^11*K0*
        M^5*Sqrt[(39*Pi)/14]*u^2)/(b^3*E^u) - 
      (((210397*I)/1378822400)*d^9*K1*M^5*Sqrt[(39*Pi)/14]*u^2)/(b^3*E^u) + 
      (((504801*I)/11030579200)*d^11*K1*M^5*Sqrt[(39*Pi)/14]*u^2)/(b^3*E^u) + 
      (((245883*I)/5515289600)*d^13*K1*M^5*Sqrt[(39*Pi)/14]*u^2)/(b^3*E^u) + 
      (((6369*I)/11030579200)*d^3*K1*M^5*Sqrt[(273*Pi)/2]*u^2)/(b^3*E^u) + 
      (((2453*I)/11030579200)*d^15*K1*M^5*Sqrt[(273*Pi)/2]*u^2)/(b^3*E^u) + 
      (((606551411*I)/1853137305600)*d*K1*M^5*Sqrt[Pi/546]*u^3)/(b^3*E^u) + 
      (((12006070369*I)/2316421632000)*d^3*K1*M^5*Sqrt[Pi/546]*u^3)/
       (b^3*E^u) + (((79466197981*I)/9265686528000)*d^5*K1*M^5*Sqrt[Pi/546]*
        u^3)/(b^3*E^u) - (((1469944391*I)/90840064000)*d^7*K1*M^5*
        Sqrt[Pi/546]*u^3)/(b^3*E^u) - (((111439484167*I)/9265686528000)*d^9*
        K1*M^5*Sqrt[Pi/546]*u^3)/(b^3*E^u) + 
      (((4026666547*I)/386070272000)*d^11*K1*M^5*Sqrt[Pi/546]*u^3)/
       (b^3*E^u) + (((70393391*I)/4632843264000)*d^15*K1*M^5*Sqrt[Pi/546]*
        u^3)/(b^3*E^u) - (((1049471027*I)/170973977600)*d^7*K1^2*M^5*
        Sqrt[Pi/546]*u^3)/b^3 + (((544511*I)/11030579200)*d*K0*M^5*
        Sqrt[(3*Pi)/182]*u^3)/(b^3*E^u) + (((18011191*I)/22061158400)*d^3*K0*
        M^5*Sqrt[(3*Pi)/182]*u^3)/(b^3*E^u) + 
      (((8020023*I)/5515289600)*d^5*K0*M^5*Sqrt[(3*Pi)/182]*u^3)/(b^3*E^u) - 
      (((1951499*I)/760729600)*d^7*K0*M^5*Sqrt[(3*Pi)/182]*u^3)/(b^3*E^u) + 
      (((1751277*I)/2757644800)*d^13*K0*M^5*Sqrt[(3*Pi)/182]*u^3)/(b^3*E^u) + 
      (((4213*I)/1161113600)*d^15*K0*M^5*Sqrt[(3*Pi)/182]*u^3)/(b^3*E^u) + 
      (((3785532403*I)/3088562176000)*d^13*K1*M^5*Sqrt[(3*Pi)/182]*u^3)/
       (b^3*E^u) + (((70612377*I)/218846691328)*d^9*K1^2*M^5*Sqrt[(3*Pi)/182]*
        u^3)/b^3 + (((9579163*I)/35994521600)*d^3*K1^2*M^5*Sqrt[(7*Pi)/78]*
        u^3)/b^3 - (((327615497*I)/21884669132800)*d*K0^2*M^5*
        Sqrt[(13*Pi)/42]*u^3)/b^3 + (((154901945*I)/218846691328)*d^7*K0^2*
        M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + (((13328029*I)/27985510400)*d^9*K0^2*
        M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - (((5751317*I)/12873334784)*d^11*K0^2*
        M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + (((577907*I)/321833369600)*d^15*K0^2*
        M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + (((434687*I)/4376933826560)*d^17*K0^2*
        M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + (((141688459*I)/683895910400)*d^11*
        K1^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((3618791*I)/94330470400)*d^13*K1^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((32923*I)/13677918208)*d^15*K1^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((79993089*I)/10942334566400)*d*K1^2*M^5*Sqrt[(21*Pi)/26]*u^3)/b^3 + 
      (((23607749*I)/547116728320)*d^5*K1^2*M^5*Sqrt[(21*Pi)/26]*u^3)/b^3 - 
      (((1783573*I)/11030579200)*d^9*K0*M^5*Sqrt[(39*Pi)/14]*u^3)/(b^3*E^u) + 
      (((2899677*I)/22061158400)*d^11*K0*M^5*Sqrt[(39*Pi)/14]*u^3)/
       (b^3*E^u) - (((415247613*I)/5471167283200)*d^3*K0^2*M^5*
        Sqrt[(39*Pi)/14]*u^3)/b^3 - (((79724447*I)/683895910400)*d^5*K0^2*M^5*
        Sqrt[(39*Pi)/14]*u^3)/b^3 - (((133867151*I)/2735583641600)*d^13*K0^2*
        M^5*Sqrt[(39*Pi)/14]*u^3)/b^3 + (((2618231*I)/10942334566400)*d^17*
        K1^2*M^5*Sqrt[(91*Pi)/6]*u^3)/b^3 + 
      (((731671049*I)/3706274611200)*d*K0*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) + 
      (((414270361*I)/136260096000)*d^3*K0*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) + 
      (((87892391911*I)/18531373056000)*d^5*K0*M^5*Sqrt[Pi/546]*u^4)/
       (b^3*E^u) - (((1011545063*I)/106502144000)*d^7*K0*M^5*Sqrt[Pi/546]*
        u^4)/(b^3*E^u) - (((118976711557*I)/18531373056000)*d^9*K0*M^5*
        Sqrt[Pi/546]*u^4)/(b^3*E^u) + (((9228862169*I)/1544281088000)*d^11*K0*
        M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) - (((5027689*I)/9265686528000)*d^15*
        K0*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) + 
      (((2937380731*I)/579105408000)*d^3*K1*M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) + 
      (((69383135761*I)/9265686528000)*d^5*K1*M^5*Sqrt[Pi/546]*u^4)/
       (b^3*E^u) - (((1056303299*I)/67142656000)*d^7*K1*M^5*Sqrt[Pi/546]*u^4)/
       (b^3*E^u) - (((91895271787*I)/9265686528000)*d^9*K1*M^5*Sqrt[Pi/546]*
        u^4)/(b^3*E^u) + (((9495311629*I)/3088562176000)*d^13*K1*M^5*
        Sqrt[Pi/546]*u^4)/(b^3*E^u) - (((13813039*I)/4632843264000)*d^15*K1*
        M^5*Sqrt[Pi/546]*u^4)/(b^3*E^u) - (((29462182159*I)/38674169856000)*d*
        K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 - 
      (((4910309226397*I)/405510045696000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^4)/
       b^3 - (((35931882559913*I)/1723417694208000)*d^5*K0*K1*M^5*
        Sqrt[Pi/546]*u^4)/b^3 + (((85284150110473*I)/2297890258944000)*d^7*K0*
        K1*M^5*Sqrt[Pi/546]*u^4)/b^3 + (((61121167896811*I)/1969620221952000)*
        d^9*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 + 
      (((801740588353*I)/6893670776832000)*d^15*K0*K1*M^5*Sqrt[Pi/546]*u^4)/
       b^3 + (((162899091233*I)/5514936621465600)*d^17*K0*K1*M^5*Sqrt[Pi/546]*
        u^4)/b^3 + (((4039749513*I)/6177124352000)*d^13*K0*M^5*
        Sqrt[(3*Pi)/182]*u^4)/(b^3*E^u) + (((2491133683*I)/772140544000)*d^11*
        K1*M^5*Sqrt[(3*Pi)/182]*u^4)/(b^3*E^u) - 
      (((125627707*I)/38248448000)*d^13*K0*K1*M^5*Sqrt[(3*Pi)/182]*u^4)/b^3 + 
      (((48381203*I)/1853137305600)*d*K1*M^5*Sqrt[(13*Pi)/42]*u^4)/
       (b^3*E^u) - (((2621543522063*I)/1378734155366400)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/42]*u^4)/b^3 + (((564000623*I)/3706274611200)*d*K0*M^5*
        Sqrt[Pi/546]*u^5)/(b^3*E^u) + (((59602979221*I)/18531373056000)*d^5*
        K0*M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) - 
      (((5334007183*I)/772140544000)*d^7*K0*M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) - 
      (((78360723067*I)/18531373056000)*d^9*K0*M^5*Sqrt[Pi/546]*u^5)/
       (b^3*E^u) + (((13028351543*I)/3088562176000)*d^11*K0*M^5*Sqrt[Pi/546]*
        u^5)/(b^3*E^u) + (((478442617*I)/363360256000)*d^13*K0*M^5*
        Sqrt[Pi/546]*u^5)/(b^3*E^u) - (((14656937*I)/4632843264000)*d^15*K0*
        M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) - 
      (((16791132076757*I)/55149366214656000)*d*K0^2*M^5*Sqrt[Pi/546]*u^5)/
       b^3 - (((28352853195083*I)/3446835388416000)*d^5*K0^2*M^5*Sqrt[Pi/546]*
        u^5)/b^3 + (((68408957262883*I)/4595780517888000)*d^7*K0^2*M^5*
        Sqrt[Pi/546]*u^5)/b^3 + (((47527239969121*I)/3939240443904000)*d^9*
        K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - (((875092627823*I)/88950590668800)*
        d^11*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((2907703403063*I)/765963419648000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^5)/
       b^3 + (((523153569643*I)/13787341553664000)*d^15*K0^2*M^5*Sqrt[Pi/546]*
        u^5)/b^3 + (((95506356131*I)/11029873242931200)*d^17*K0^2*M^5*
        Sqrt[Pi/546]*u^5)/b^3 + (((4620388873*I)/24708497408000)*d*K1*M^5*
        Sqrt[Pi/546]*u^5)/(b^3*E^u) + (((421918875211*I)/148250984448000)*d^3*
        K1*M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) + 
      (((1271225297*I)/296501968896)*d^5*K1*M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) - 
      (((1317227930891*I)/148250984448000)*d^7*K1*M^5*Sqrt[Pi/546]*u^5)/
       (b^3*E^u) - (((84114751481*I)/14825098444800)*d^9*K1*M^5*Sqrt[Pi/546]*
        u^5)/(b^3*E^u) + (((163010707793*I)/29650196889600)*d^11*K1*M^5*
        Sqrt[Pi/546]*u^5)/(b^3*E^u) + (((16163397727*I)/9265686528000)*d^13*
        K1*M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) - 
      (((5202989*I)/1411914137600)*d^15*K1*M^5*Sqrt[Pi/546]*u^5)/(b^3*E^u) - 
      (((10020927102134009*I)/10754126411857920000)*d*K1^2*M^5*Sqrt[Pi/546]*
        u^5)/b^3 - (((63606362290000841*I)/2688531602964480000)*d^5*K1^2*M^5*
        Sqrt[Pi/546]*u^5)/b^3 + (((1521088630892483*I)/34468353884160000)*d^7*
        K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((526065852603079*I)/15319268392960000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^5)/
       b^3 - (((65578212283169*I)/2297890258944000)*d^11*K1^2*M^5*
        Sqrt[Pi/546]*u^5)/b^3 - (((2270193481138649*I)/206810123304960000)*
        d^13*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((9736197599*I)/175560376320000)*d^15*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((3618827945279*I)/165448098643968000)*d^17*K1^2*M^5*Sqrt[Pi/546]*u^5)/
       b^3 + (((1593917621*I)/9265686528000)*d^3*K0*M^5*Sqrt[(13*Pi)/42]*u^5)/
       (b^3*E^u) - (((66627533828159*I)/13787341553664000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[546]*b^3) - 
      (((2773339909567957*I)/192037971640320000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[546]*b^3) + (((1661111539*I)/24708497408000)*d*K0*M^5*
        Sqrt[Pi/546]*u^6)/(b^3*E^u) + (((223235924419*I)/148250984448000)*d^5*
        K0*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) - 
      (((933516698147*I)/296501968896000)*d^7*K0*M^5*Sqrt[Pi/546]*u^6)/
       (b^3*E^u) - (((73903422497*I)/37062746112000)*d^9*K0*M^5*Sqrt[Pi/546]*
        u^6)/(b^3*E^u) + (((575344050529*I)/296501968896000)*d^11*K0*M^5*
        Sqrt[Pi/546]*u^6)/(b^3*E^u) + (((91518914239*I)/148250984448000)*d^13*
        K0*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) - 
      (((398053109*I)/296501968896000)*d^15*K0*M^5*Sqrt[Pi/546]*u^6)/
       (b^3*E^u) + (((5938499953*I)/4681610035200)*d^3*K1*M^5*Sqrt[Pi/546]*
        u^6)/(b^3*E^u) + (((3050671231*I)/1672003584000)*d^5*K1*M^5*
        Sqrt[Pi/546]*u^6)/(b^3*E^u) - (((19926983717*I)/5112102912000)*d^7*K1*
        M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) - (((1983192889*I)/817560576000)*d^9*
        K1*M^5*Sqrt[Pi/546]*u^6)/(b^3*E^u) + 
      (((1060085445593*I)/444752953344000)*d^11*K1*M^5*Sqrt[Pi/546]*u^6)/
       (b^3*E^u) + (((169399167247*I)/222376476672000)*d^13*K1*M^5*
        Sqrt[Pi/546]*u^6)/(b^3*E^u) - 
      (((16980983483587273*I)/21508252823715840000)*d*K0*K1*M^5*Sqrt[Pi/546]*
        u^6)/b^3 - (((414582622417871*I)/33397908111360000)*d^3*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 - (((7001528484497137*I)/336066450370560000)*
        d^5*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 + 
      (((5239554671382527*I)/137873415536640000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*
        u^6)/b^3 + (((2804212232042159*I)/91915610357760000)*d^9*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 - (((4471716659567*I)/180226686976000)*d^11*K0*
        K1*M^5*Sqrt[Pi/546]*u^6)/b^3 - 
      (((2009914452793229*I)/206810123304960000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*
        u^6)/b^3 + (((2209284463457*I)/59088606658560000)*d^15*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 + (((869041743949*I)/47270885326848000)*d^17*K0*
        K1*M^5*Sqrt[Pi/546]*u^6)/b^3 + (((741357671*I)/111188238336000)*d*K1*
        M^5*Sqrt[(13*Pi)/42]*u^6)/(b^3*E^u) - 
      (((170711*I)/1744129228800)*d^15*K1*M^5*Sqrt[(13*Pi)/42]*u^6)/
       (b^3*E^u) + (((366733901*I)/14119141376000)*d^3*K0*M^5*
        Sqrt[(39*Pi)/14]*u^6)/(b^3*E^u) + (((2221490207*I)/88950590668800)*d*
        K0*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) + 
      (((23362314151*I)/44475295334400)*d^5*K0*M^5*Sqrt[Pi/546]*u^7)/
       (b^3*E^u) - (((66085476293*I)/59300393779200)*d^7*K0*M^5*Sqrt[Pi/546]*
        u^7)/(b^3*E^u) - (((44831059667*I)/63536136192000)*d^9*K0*M^5*
        Sqrt[Pi/546]*u^7)/(b^3*E^u) + (((606919468301*I)/889505906688000)*
        d^11*K0*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) + 
      (((24836384749*I)/111188238336000)*d^13*K0*M^5*Sqrt[Pi/546]*u^7)/
       (b^3*E^u) - (((12203402592637213*I)/86033011294863360000)*d*K0^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 - (((42333775122792731*I)/10754126411857920000)*
        d^5*K0^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + 
      (((3850792049950277*I)/551493662146560000)*d^7*K0^2*M^5*Sqrt[Pi/546]*
        u^7)/b^3 + (((917678446390171*I)/157569617756160000)*d^9*K0^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 - (((507848163075389*I)/110298732429312000)*
        d^11*K0^2*M^5*Sqrt[Pi/546]*u^7)/b^3 - 
      (((40361628849433*I)/21769486663680000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^7)/
       b^3 + (((5821143528509*I)/1654480986439680000)*d^15*K0^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 + (((14141065541*I)/4097785724928000)*d^17*K0^2*
        M^5*Sqrt[Pi/546]*u^7)/b^3 + (((56397087311*I)/1966276214784000)*d*K1*
        M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) + 
      (((15897883692893*I)/37359248080896000)*d^3*K1*M^5*Sqrt[Pi/546]*u^7)/
       (b^3*E^u) + (((1541816270327*I)/2490616538726400)*d^5*K1*M^5*
        Sqrt[Pi/546]*u^7)/(b^3*E^u) - (((3250696890073*I)/2490616538726400)*
        d^7*K1*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) - 
      (((10324711102067*I)/12453082693632000)*d^9*K1*M^5*Sqrt[Pi/546]*u^7)/
       (b^3*E^u) + (((5960446804891*I)/7471849616179200)*d^11*K1*M^5*
        Sqrt[Pi/546]*u^7)/(b^3*E^u) + (((12856967*I)/1779011813376000)*d^15*
        K1*M^5*Sqrt[Pi/546]*u^7)/(b^3*E^u) - 
      (((509442959119520113*I)/2208180623234826240000)*d*K1^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 - (((2431716730390703339*I)/
         414033866856529920000)*d^5*K1^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + 
      (((71799302874230641*I)/6705001892413440000)*d^7*K1^2*M^5*Sqrt[Pi/546]*
        u^7)/b^3 - (((1168030909843121*I)/167845897175040000)*d^11*K1^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 + (((706824258781*I)/1654480986439680000)*d^15*
        K1^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + 
      (((7182986638349*I)/1323584789151744000)*d^17*K1^2*M^5*Sqrt[Pi/546]*
        u^7)/b^3 + (((4984018819*I)/177901181337600)*d^3*K0*M^5*
        Sqrt[(13*Pi)/42]*u^7)/(b^3*E^u) - (((594743*I)/59300393779200)*d^15*
        K0*M^5*Sqrt[(13*Pi)/42]*u^7)/(b^3*E^u) + 
      (((2119243747*I)/104647753728000)*d^13*K1*M^5*Sqrt[(13*Pi)/42]*u^7)/
       (b^3*E^u) + (((5186524759839001*I)/7720911270051840000)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/42]*u^7)/b^3 - (((180429255491497*I)/827240493219840000)*
        d^13*K1^2*M^5*Sqrt[(13*Pi)/42]*u^7)/b^3 - 
      (((2129035376837507*I)/935141427118080000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[546]*b^3) - (((309315021795477227*I)/87165024601374720000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[546]*b^3) + 
      (((1448995520669*I)/205475864444928000)*d*K0*M^5*Sqrt[Pi/546]*u^8)/
       (b^3*E^u) + (((21217252867831*I)/205475864444928000)*d^3*K0*M^5*
        Sqrt[Pi/546]*u^8)/(b^3*E^u) + (((10159223845007*I)/68491954814976000)*
        d^5*K0*M^5*Sqrt[Pi/546]*u^8)/(b^3*E^u) - 
      (((7161555265457*I)/22830651604992000)*d^7*K0*M^5*Sqrt[Pi/546]*u^8)/
       (b^3*E^u) - (((41217582672449*I)/205475864444928000)*d^9*K0*M^5*
        Sqrt[Pi/546]*u^8)/(b^3*E^u) + (((179074171*I)/2753888256000)*d^13*K0*
        M^5*Sqrt[Pi/546]*u^8)/(b^3*E^u) + 
      (((195257169433*I)/24173631111168000)*d*K1*M^5*Sqrt[Pi/546]*u^8)/
       (b^3*E^u) + (((241646046558097*I)/2054758644449280000)*d^3*K1*M^5*
        Sqrt[Pi/546]*u^8)/(b^3*E^u) + 
      (((38405655621097*I)/228306516049920000)*d^5*K1*M^5*Sqrt[Pi/546]*u^8)/
       (b^3*E^u) - (((14361205752073*I)/40289385185280000)*d^7*K1*M^5*
        Sqrt[Pi/546]*u^8)/(b^3*E^u) - 
      (((52021047272849*I)/228306516049920000)*d^9*K1*M^5*Sqrt[Pi/546]*u^8)/
       (b^3*E^u) + (((40334593855193*I)/186796240404480000)*d^11*K1*M^5*
        Sqrt[Pi/546]*u^8)/(b^3*E^u) + (((660538471277*I)/8895059066880000)*
        d^13*K1*M^5*Sqrt[Pi/546]*u^8)/(b^3*E^u) + 
      (((1957545409*I)/8895059066880000)*d^15*K1*M^5*Sqrt[Pi/546]*u^8)/
       (b^3*E^u) - (((209913976583703719*I)/1656135467426119680000)*d*K0*K1*
        M^5*Sqrt[Pi/546]*u^8)/b^3 - 
      (((102535595436093191*I)/51754233357066240000)*d^3*K0*K1*M^5*
        Sqrt[Pi/546]*u^8)/b^3 - (((60390534568509017*I)/18001472472023040000)*
        d^5*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 + 
      (((95049295785767051*I)/15924379494481920000)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^8)/b^3 + (((9730619978296319*I)/1930227817512960000)*
        d^9*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 - 
      (((104563876818647*I)/26808719687680000)*d^11*K0*K1*M^5*Sqrt[Pi/546]*
        u^8)/b^3 - (((10809719757169*I)/6565400739840000)*d^13*K0*K1*M^5*
        Sqrt[Pi/546]*u^8)/b^3 - (((84641504653*I)/22978902589440000)*d^15*K0*
        K1*M^5*Sqrt[Pi/546]*u^8)/b^3 + (((119775175957*I)/36766244143104000)*
        d^17*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 + 
      (((4823241*I)/98833989632000)*d^15*K0*M^5*Sqrt[(3*Pi)/182]*u^8)/
       (b^3*E^u) + (((273680534707*I)/18679624040448000)*d^11*K0*M^5*
        Sqrt[(13*Pi)/42]*u^8)/(b^3*E^u) + 
      (((660816931031*I)/395731294486528000)*d*K0*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) + (((25371661264121*I)/1047524014817280000)*d^3*K0*M^5*
        Sqrt[Pi/546]*u^9)/(b^3*E^u) + 
      (((1832615230029209*I)/53423724755681280000)*d^5*K0*M^5*Sqrt[Pi/546]*
        u^9)/(b^3*E^u) - (((299400773169193*I)/4109517288898560000)*d^7*K0*
        M^5*Sqrt[Pi/546]*u^9)/(b^3*E^u) - 
      (((131034669162247*I)/2811774987141120000)*d^9*K0*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) + (((235729906747*I)/5414383779840000)*d^11*K0*M^5*
        Sqrt[Pi/546]*u^9)/(b^3*E^u) + (((277937352817*I)/17790118133760000)*
        d^13*K0*M^5*Sqrt[Pi/546]*u^9)/(b^3*E^u) + 
      (((610019393*I)/5930039377920000)*d^15*K0*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) - (((12529893859597189*I)/828067733713059840000)*d*K0^2*M^5*
        Sqrt[Pi/546]*u^9)/b^3 - (((4433801939635609*I)/10895628075171840000)*
        d^5*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((1067443255969*I)/1493984378880000)*d^7*K0^2*M^5*Sqrt[Pi/546]*u^9)/
       b^3 + (((1785277209174611*I)/2895341726269440000)*d^9*K0^2*M^5*
        Sqrt[Pi/546]*u^9)/b^3 - (((673633664557367*I)/1447670863134720000)*
        d^11*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((42277552009487*I)/206810123304960000)*d^13*K0^2*M^5*Sqrt[Pi/546]*
        u^9)/b^3 - (((75714810053*I)/68936707768320000)*d^15*K0^2*M^5*
        Sqrt[Pi/546]*u^9)/b^3 + (((4755747889*I)/11029873242931200)*d^17*K0^2*
        M^5*Sqrt[Pi/546]*u^9)/b^3 + (((5222066329699*I)/2811774987141120000)*
        d*K1*M^5*Sqrt[Pi/546]*u^9)/(b^3*E^u) + 
      (((1438607846185063*I)/53423724755681280000)*d^3*K1*M^5*Sqrt[Pi/546]*
        u^9)/(b^3*E^u) + (((29494379088437*I)/774256880517120000)*d^5*K1*M^5*
        Sqrt[Pi/546]*u^9)/(b^3*E^u) - 
      (((110866561405559*I)/1369839096299520000)*d^7*K1*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) - (((2763555083538829*I)/53423724755681280000)*d^9*K1*M^5*
        Sqrt[Pi/546]*u^9)/(b^3*E^u) + 
      (((18018279522419*I)/373592480808960000)*d^11*K1*M^5*Sqrt[Pi/546]*u^9)/
       (b^3*E^u) + (((309982751249*I)/17790118133760000)*d^13*K1*M^5*
        Sqrt[Pi/546]*u^9)/(b^3*E^u) + (((363822551*I)/2808966021120000)*d^15*
        K1*M^5*Sqrt[Pi/546]*u^9)/(b^3*E^u) - 
      (((9843277167622471*I)/496840640227835904000)*d*K1^2*M^5*Sqrt[Pi/546]*
        u^9)/b^3 - (((9345914050441877*I)/18001472472023040000)*d^5*K1^2*M^5*
        Sqrt[Pi/546]*u^9)/b^3 + (((87226409362864591*I)/95546276966891520000)*
        d^7*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((63634502261597*I)/80426159063040000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^9)/
       b^3 - (((343253615664643*I)/579068345253888000)*d^11*K1^2*M^5*
        Sqrt[Pi/546]*u^9)/b^3 - (((15625578056467*I)/59088606658560000)*d^13*
        K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - (((35772575353*I)/19696202219520000)*
        d^15*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((159758777323*I)/275746831073280000)*d^17*K1^2*M^5*Sqrt[Pi/546]*u^9)/
       b^3 - (((49397464063267783*I)/207016933428264960000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[546]*b^3) - 
      (((42328637534790137*I)/138011288952176640000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[546]*b^3) + (((365460518191*I)/1112994265743360000)*d*K0*
        M^5*Sqrt[Pi/546]*u^10)/(b^3*E^u) + 
      (((3519911886077*I)/741996177162240000)*d^3*K0*M^5*Sqrt[Pi/546]*u^10)/
       (b^3*E^u) + (((11092130481637*I)/1669491398615040000)*d^5*K0*M^5*
        Sqrt[Pi/546]*u^10)/(b^3*E^u) - 
      (((7276974740897*I)/513689661112320000)*d^7*K0*M^5*Sqrt[Pi/546]*u^10)/
       (b^3*E^u) - (((588898690657*I)/65470250926080000)*d^9*K0*M^5*
        Sqrt[Pi/546]*u^10)/(b^3*E^u) + (((128636135863*I)/15566353367040000)*
        d^11*K0*M^5*Sqrt[Pi/546]*u^10)/(b^3*E^u) + 
      (((45938027*I)/14630031360000)*d^13*K0*M^5*Sqrt[Pi/546]*u^10)/
       (b^3*E^u) + (((273981749*I)/6671294300160000)*d^15*K0*M^5*Sqrt[Pi/546]*
        u^10)/(b^3*E^u) + (((3587326316507*I)/10016948391690240000)*d*K1*M^5*
        Sqrt[Pi/546]*u^10)/(b^3*E^u) + 
      (((103674763077139*I)/20033896783380480000)*d^3*K1*M^5*Sqrt[Pi/546]*
        u^10)/(b^3*E^u) + (((36286764468631*I)/5008474195845120000)*d^5*K1*
        M^5*Sqrt[Pi/546]*u^10)/(b^3*E^u) - 
      (((23801985236903*I)/1541068983336960000)*d^7*K1*M^5*Sqrt[Pi/546]*u^10)/
       (b^3*E^u) - (((3927513343549*I)/400677935667609600)*d^9*K1*M^5*
        Sqrt[Pi/546]*u^10)/(b^3*E^u) + 
      (((1258687891379*I)/140097180303360000)*d^11*K1*M^5*Sqrt[Pi/546]*u^10)/
       (b^3*E^u) + (((573085753*I)/166782357504000)*d^13*K1*M^5*Sqrt[Pi/546]*
        u^10)/(b^3*E^u) + (((64839997*I)/1334258860032000)*d^15*K1*M^5*
        Sqrt[Pi/546]*u^10)/(b^3*E^u) - 
      (((2176188076123*I)/282295818311270400)*d*K0*K1*M^5*Sqrt[Pi/546]*u^10)/
       b^3 - (((8327328976002901*I)/69005644476088320000)*d^3*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 - (((1472028960026927*I)/7138514945802240000)*
        d^5*K0*K1*M^5*Sqrt[Pi/546]*u^10)/b^3 + 
      (((898258956199489*I)/2514375709655040000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*
        u^10)/b^3 + (((1372906337151877*I)/4343012589404160000)*d^9*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 - (((999697516367177*I)/4343012589404160000)*
        d^11*K0*K1*M^5*Sqrt[Pi/546]*u^10)/b^3 - 
      (((739294992187*I)/620430369914880000)*d^15*K0*K1*M^5*Sqrt[Pi/546]*
        u^10)/b^3 + (((161250650153*I)/620430369914880000)*d^17*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 - (((1712649071269*I)/206810123304960000)*d^13*
        K0*K1*M^5*Sqrt[(13*Pi)/42]*u^10)/b^3 + 
      (((537000920201*I)/10016948391690240000)*d*K0*M^5*Sqrt[Pi/546]*u^11)/
       (b^3*E^u) + (((1553791503779*I)/2003389678338048000)*d^3*K0*M^5*
        Sqrt[Pi/546]*u^11)/(b^3*E^u) + 
      (((10820478156457*I)/10016948391690240000)*d^5*K0*M^5*Sqrt[Pi/546]*
        u^11)/(b^3*E^u) - (((1774792055789*I)/770534491668480000)*d^7*K0*M^5*
        Sqrt[Pi/546]*u^11)/(b^3*E^u) - 
      (((14528548707037*I)/10016948391690240000)*d^9*K0*M^5*Sqrt[Pi/546]*
        u^11)/(b^3*E^u) + (((91245067003*I)/70048590151680000)*d^11*K0*M^5*
        Sqrt[Pi/546]*u^11)/(b^3*E^u) + (((60900037*I)/115022315520000)*d^13*
        K0*M^5*Sqrt[Pi/546]*u^11)/(b^3*E^u) + 
      (((13626677*I)/1111882383360000)*d^15*K0*M^5*Sqrt[Pi/546]*u^11)/
       (b^3*E^u) - (((2160890453191*I)/3338982797230080000)*d*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - 
      (((3649083499106429*I)/207016933428264960000)*d^5*K0^2*M^5*Sqrt[Pi/546]*
        u^11)/b^3 + (((159200305916881*I)/5308126498160640000)*d^7*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + (((118101961792523*I)/4343012589404160000)*
        d^9*K0^2*M^5*Sqrt[Pi/546]*u^11)/b^3 - 
      (((83011332898831*I)/4343012589404160000)*d^11*K0^2*M^5*Sqrt[Pi/546]*
        u^11)/b^3 - (((98431611497*I)/620430369914880000)*d^15*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + (((702583019*I)/26975233474560000)*d^17*K0^2*
        M^5*Sqrt[Pi/546]*u^11)/b^3 + (((575510143181*I)/10016948391690240000)*
        d*K1*M^5*Sqrt[Pi/546]*u^11)/(b^3*E^u) + 
      (((333280006223*I)/400677935667609600)*d^3*K1*M^5*Sqrt[Pi/546]*u^11)/
       (b^3*E^u) + (((11611016942981*I)/10016948391690240000)*d^5*K1*M^5*
        Sqrt[Pi/546]*u^11)/(b^3*E^u) - (((3858417169*I)/1562950287360000)*d^7*
        K1*M^5*Sqrt[Pi/546]*u^11)/(b^3*E^u) - 
      (((15590827591201*I)/10016948391690240000)*d^9*K1*M^5*Sqrt[Pi/546]*
        u^11)/(b^3*E^u) + (((97556846707*I)/70048590151680000)*d^11*K1*M^5*
        Sqrt[Pi/546]*u^11)/(b^3*E^u) + (((65566049*I)/115022315520000)*d^13*
        K1*M^5*Sqrt[Pi/546]*u^11)/(b^3*E^u) + 
      (((46725407*I)/3335647150080000)*d^15*K1*M^5*Sqrt[Pi/546]*u^11)/
       (b^3*E^u) - (((88247253050963*I)/116447025053399040000)*d*K1^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - 
      (((12913728291612089*I)/621050800284794880000)*d^5*K1^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + 
      (((5036458232023301*I)/143319415450337280000)*d^7*K1^2*M^5*Sqrt[Pi/546]*
        u^11)/b^3 + (((139617806906689*I)/4343012589404160000)*d^9*K1^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((97078295537569*I)/4343012589404160000)*
        d^11*K1^2*M^5*Sqrt[Pi/546]*u^11)/b^3 - 
      (((144423126481*I)/12836490412032000)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^11)/
       b^3 - (((77581001681*I)/372258221948928000)*d^15*K1^2*M^5*Sqrt[Pi/546]*
        u^11)/b^3 + (((60051861407*I)/1861291109744640000)*d^17*K1^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 - (((150684467459*I)/206810123304960000)*d^13*
        K0^2*M^5*Sqrt[(13*Pi)/42]*u^11)/b^3 - 
      (((68067679602863*I)/6677965594460160000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[546]*b^3) - (((297063877023653*I)/24842032011391795200)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[546]*b^3) + 
      (((3558530303*I)/500847419584512000)*d*K0*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) + (((51986291303*I)/500847419584512000)*d^3*K0*M^5*
        Sqrt[Pi/546]*u^12)/(b^3*E^u) + (((72751702267*I)/500847419584512000)*
        d^5*K0*M^5*Sqrt[Pi/546]*u^12)/(b^3*E^u) - 
      (((58941101893*I)/192633622917120000)*d^7*K0*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) - (((486899157007*I)/2504237097922560000)*d^9*K0*M^5*
        Sqrt[Pi/546]*u^12)/(b^3*E^u) + (((61857911*I)/833911787520000)*d^13*
        K0*M^5*Sqrt[Pi/546]*u^12)/(b^3*E^u) + 
      (((352921*I)/119130255360000)*d^15*K0*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) + (((56248859743*I)/7512711293767680000)*d*K1*M^5*
        Sqrt[Pi/546]*u^12)/(b^3*E^u) + (((91355331383*I)/834745699307520000)*
        d^3*K1*M^5*Sqrt[Pi/546]*u^12)/(b^3*E^u) + 
      (((5124061963*I)/33389827972300800)*d^5*K1*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) - (((62065378979*I)/192633622917120000)*d^7*K1*M^5*
        Sqrt[Pi/546]*u^12)/(b^3*E^u) - 
      (((1546796536451*I)/7512711293767680000)*d^9*K1*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) + (((9230389667*I)/52536442613760000)*d^11*K1*M^5*
        Sqrt[Pi/546]*u^12)/(b^3*E^u) + (((196869019*I)/2501735362560000)*d^13*
        K1*M^5*Sqrt[Pi/546]*u^12)/(b^3*E^u) + 
      (((2757481*I)/833911787520000)*d^15*K1*M^5*Sqrt[Pi/546]*u^12)/
       (b^3*E^u) - (((2980082745173*I)/14331941545033728000)*d*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 - (((9891078873023*I)/2985821155215360000)*d^3*
        K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 - 
      (((7066834179971*I)/1194328462086144000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*
        u^12)/b^3 + (((17332207094743*I)/1791492693129216000)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 + (((105576948487*I)/11428980498432000)*d^9*K0*
        K1*M^5*Sqrt[Pi/546]*u^12)/b^3 - (((183573804203*I)/30159809648640000)*
        d^11*K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 - 
      (((770243703221*I)/232661388718080000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*
        u^12)/b^3 - (((1475469433*I)/16618670622720000)*d^15*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 + (((553144393*I)/48981344993280000)*d^17*K0*
        K1*M^5*Sqrt[Pi/546]*u^12)/b^3 + (((225106403*I)/17512147537920000)*
        d^11*K0*M^5*Sqrt[(13*Pi)/42]*u^12)/(b^3*E^u) + 
      (((194283503*I)/268311117634560000)*d*K0*M^5*Sqrt[Pi/546]*u^13)/
       (b^3*E^u) + (((35499437*I)/3312482933760000)*d^3*K0*M^5*Sqrt[Pi/546]*
        u^13)/(b^3*E^u) + (((1380031229*I)/89437039211520000)*d^5*K0*M^5*
        Sqrt[Pi/546]*u^13)/(b^3*E^u) - (((1142400911*I)/53662223526912000)*
        d^9*K0*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) + 
      (((30707473*I)/1876301521920000)*d^11*K0*M^5*Sqrt[Pi/546]*u^13)/
       (b^3*E^u) + (((5252633*I)/625433840640000)*d^13*K0*M^5*Sqrt[Pi/546]*
        u^13)/(b^3*E^u) + (((41659*I)/69492648960000)*d^15*K0*M^5*
        Sqrt[Pi/546]*u^13)/(b^3*E^u) - (((41017847909*I)/3502166167019520000)*
        d*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((437638013641*I)/1232243651358720000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^13)/
       b^3 + (((890282199083*I)/1628629721026560000)*d^7*K0^2*M^5*
        Sqrt[Pi/546]*u^13)/b^3 + (((76848193531*I)/135719143418880000)*d^9*
        K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - (((6866364469*I)/20106539765760000)*
        d^11*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((2846572999*I)/13685964042240000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^13)/
       b^3 - (((14231537*I)/1749333749760000)*d^15*K0^2*M^5*Sqrt[Pi/546]*
        u^13)/b^3 + (((414406721*I)/465322777436160000)*d^17*K0^2*M^5*
        Sqrt[Pi/546]*u^13)/b^3 + (((6944611*I)/9252107504640000)*d*K1*M^5*
        Sqrt[Pi/546]*u^13)/(b^3*E^u) + (((425139983*I)/38330159662080000)*d^3*
        K1*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) + 
      (((1436896333*I)/89437039211520000)*d^5*K1*M^5*Sqrt[Pi/546]*u^13)/
       (b^3*E^u) - (((73219219*I)/2293257415680000)*d^7*K1*M^5*Sqrt[Pi/546]*
        u^13)/(b^3*E^u) - (((133206767*I)/5962469280768000)*d^9*K1*M^5*
        Sqrt[Pi/546]*u^13)/(b^3*E^u) + (((1864973*I)/110370677760000)*d^11*K1*
        M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) + (((5507993*I)/625433840640000)*
        d^13*K1*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) + 
      (((5071*I)/7721405440000)*d^15*K1*M^5*Sqrt[Pi/546]*u^13)/(b^3*E^u) - 
      (((68532068713*I)/5353886209351680000)*d*K1^2*M^5*Sqrt[Pi/546]*u^13)/
       b^3 - (((269029359371*I)/682973753978880000)*d^5*K1^2*M^5*Sqrt[Pi/546]*
        u^13)/b^3 + (((368978305727*I)/617756101079040000)*d^7*K1^2*M^5*
        Sqrt[Pi/546]*u^13)/b^3 + (((8880052507*I)/14039911388160000)*d^9*K1^2*
        M^5*Sqrt[Pi/546]*u^13)/b^3 - (((6406523069*I)/17143470747648000)*d^11*
        K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((18071600951*I)/77553796239360000)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^13)/
       b^3 - (((2262788431*I)/232661388718080000)*d^15*K1^2*M^5*Sqrt[Pi/546]*
        u^13)/b^3 + (((487269943*I)/465322777436160000)*d^17*K1^2*M^5*
        Sqrt[Pi/546]*u^13)/b^3 - (((16377161*I)/6879772247040000)*d^7*K0*M^5*
        Sqrt[(13*Pi)/42]*u^13)/(b^3*E^u) - 
      (((99954816517*I)/528104422010880000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[546]*b^3) - (((48364169549491*I)/232894050106798080000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[546]*b^3) + 
      (((191071*I)/3726543300480000)*d*K0*M^5*Sqrt[Pi/546]*u^14)/(b^3*E^u) + 
      (((64777*I)/91138287240000)*d^3*K0*M^5*Sqrt[Pi/546]*u^14)/(b^3*E^u) + 
      (((569137*I)/486070865280000)*d^5*K0*M^5*Sqrt[Pi/546]*u^14)/(b^3*E^u) - 
      (((812393*I)/429985765440000)*d^7*K0*M^5*Sqrt[Pi/546]*u^14)/(b^3*E^u) - 
      (((1809589*I)/958253991552000)*d^9*K0*M^5*Sqrt[Pi/546]*u^14)/
       (b^3*E^u) + ((I/1351296000)*d^13*K0*M^5*Sqrt[Pi/546]*u^14)/(b^3*E^u) + 
      (((89*I)/868658112000)*d^15*K0*M^5*Sqrt[Pi/546]*u^14)/(b^3*E^u) + 
      (((195361*I)/3726543300480000)*d*K1*M^5*Sqrt[Pi/546]*u^14)/(b^3*E^u) + 
      (((12350113*I)/16769444852160000)*d^3*K1*M^5*Sqrt[Pi/546]*u^14)/
       (b^3*E^u) + (((13840901*I)/11179629901440000)*d^5*K1*M^5*Sqrt[Pi/546]*
        u^14)/(b^3*E^u) - (((416839*I)/214992882720000)*d^7*K1*M^5*
        Sqrt[Pi/546]*u^14)/(b^3*E^u) - (((13632373*I)/6707777940864000)*d^9*
        K1*M^5*Sqrt[Pi/546]*u^14)/(b^3*E^u) + 
      (((40757*I)/39089615040000)*d^11*K1*M^5*Sqrt[Pi/546]*u^14)/(b^3*E^u) + 
      (((31*I)/39187584000)*d^13*K1*M^5*Sqrt[Pi/546]*u^14)/(b^3*E^u) + 
      ((I/9048522000)*d^15*K1*M^5*Sqrt[Pi/546]*u^14)/(b^3*E^u) - 
      (((3798188453*I)/1791492693129216000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^14)/
       b^3 - (((7985973899*I)/223936586641152000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*
        u^14)/b^3 - (((948669451*I)/12723669695520000)*d^5*K0*K1*M^5*
        Sqrt[Pi/546]*u^14)/b^3 + (((36841861711*I)/373227644401920000)*d^7*K0*
        K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + (((51572579657*I)/407157430256640000)*
        d^9*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      (((695087441*I)/14541336794880000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^14)/
       b^3 - (((14329951*I)/4847112264960000)*d^15*K0*K1*M^5*Sqrt[Pi/546]*
        u^14)/b^3 + (((11317549*I)/38776898119680000)*d^17*K0*K1*M^5*
        Sqrt[Pi/546]*u^14)/b^3 + (((1507*I)/19544807520000)*d^11*K0*M^5*
        Sqrt[(13*Pi)/42]*u^14)/(b^3*E^u) - 
      (((489918691*I)/101789357564160000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/42]*
        u^14)/b^3 + ((I/434329056000)*d*K0*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) + 
      (((67*I)/1302987168000)*d^3*K0*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) + 
      ((I/7445640960)*d^5*K0*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) - 
      (((43*I)/434329056000)*d^7*K0*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) - 
      ((I/3474632448)*d^9*K0*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) + 
      ((I/12409401600)*d^11*K0*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) + 
      ((I/9796896000)*d^13*K0*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) + 
      ((I/62047008000)*d^15*K0*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) - 
      (((37804271*I)/716597077251686400)*d*K0^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      (((290748361*I)/119432846208614400)*d^7*K0^2*M^5*Sqrt[Pi/546]*u^15)/
       b^3 + (((2101402811*I)/407157430256640000)*d^9*K0^2*M^5*Sqrt[Pi/546]*
        u^15)/b^3 - (((12029219*I)/7080998787072000)*d^11*K0^2*M^5*
        Sqrt[Pi/546]*u^15)/b^3 - (((3676891*I)/1846518958080000)*d^13*K0^2*
        M^5*Sqrt[Pi/546]*u^15)/b^3 - (((4375087*I)/23266138871808000)*d^15*
        K0^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + (((4258799*I)/232661388718080000)*
        d^17*K0^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      ((I/434329056000)*d*K1*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) + 
      (((67*I)/1302987168000)*d^3*K1*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) + 
      ((I/7445640960)*d^5*K1*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) - 
      (((43*I)/434329056000)*d^7*K1*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) - 
      ((I/3474632448)*d^9*K1*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) + 
      ((I/12409401600)*d^11*K1*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) + 
      ((I/9796896000)*d^13*K1*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) + 
      ((I/62047008000)*d^15*K1*M^5*Sqrt[Pi/546]*u^15)/(b^3*E^u) - 
      (((2477243*I)/44899566243840000)*d*K1^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      (((67961311967*I)/26872390396938240000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^15)/
       b^3 + (((2280166159*I)/407157430256640000)*d^9*K1^2*M^5*Sqrt[Pi/546]*
        u^15)/b^3 - (((1458291343*I)/814314860513280000)*d^11*K1^2*M^5*
        Sqrt[Pi/546]*u^15)/b^3 - (((251204899*I)/116330694359040000)*d^13*
        K1^2*M^5*Sqrt[Pi/546]*u^15)/b^3 - (((24334829*I)/116330694359040000)*
        d^15*K1^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      (((953041*I)/46532277743616000)*d^17*K1^2*M^5*Sqrt[Pi/546]*u^15)/b^3 - 
      (((58977293*I)/288950434375680000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/42]*u^15)/
       b^3 - (((839193769*I)/3838912913848320000)*d^5*K1^2*M^5*
        Sqrt[(13*Pi)/42]*u^15)/b^3 - (((9222581441*I)/8957463465646080000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[546]*b^3) - 
      (((4197157891*I)/3838912913848320000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[546]*b^3) - (((637037*I)/135719143418880000)*d*K0*K1*M^5*
        Sqrt[Pi/546]*u^16)/b^3 - (((74914997*I)/610736145384960000)*d^3*K0*K1*
        M^5*Sqrt[Pi/546]*u^16)/b^3 + (((117709951*I)/610736145384960000)*d^7*
        K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 - (((39194789*I)/203578715128320000)*
        d^11*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 - 
      (((3072691*I)/9694224529920000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 - 
      (((37501*I)/1077136058880000)*d^15*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      (((31417*I)/6462816353280000)*d^17*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 - 
      (((543617*I)/19701165980160000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^16)/
       b^3 + (((7547*I)/117811756440000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^16)/
       b^3 - (((479*I)/2908267358976000)*d*K0^2*M^5*Sqrt[Pi/546]*u^17)/b^3 - 
      (((185*I)/8724802076928)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^17)/b^3 - 
      (((3719*I)/803600191296000)*d^7*K0^2*M^5*Sqrt[Pi/546]*u^17)/b^3 + 
      (((23081*I)/442562424192000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^17)/b^3 + 
      (((3551*I)/299380463424000)*d^11*K0^2*M^5*Sqrt[Pi/546]*u^17)/b^3 - 
      (((71*I)/7817923008000)*d^15*K0^2*M^5*Sqrt[Pi/546]*u^17)/b^3 - 
      (((649*I)/969422452992000)*d^17*K0^2*M^5*Sqrt[Pi/546]*u^17)/b^3 - 
      ((I/6696668260800)*d*K1^2*M^5*Sqrt[Pi/546]*u^17)/b^3 - 
      (((584587*I)/30536807269248000)*d^5*K1^2*M^5*Sqrt[Pi/546]*u^17)/b^3 - 
      (((117847*I)/30536807269248000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^17)/b^3 + 
      (((161513*I)/3392978585472000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^17)/b^3 + 
      (((19577*I)/2035787151283200)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^17)/b^3 - 
      (((29837*I)/1454133679488000)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^17)/b^3 - 
      (((1663*I)/207733382784000)*d^15*K1^2*M^5*Sqrt[Pi/546]*u^17)/b^3 - 
      (((43*I)/76533351552000)*d^17*K1^2*M^5*Sqrt[Pi/546]*u^17)/b^3 - 
      ((I/568020968550)*d^13*K0^2*M^5*Sqrt[(13*Pi)/42]*u^17)/b^3 - 
      (((2347*I)/436240103846400)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[546]*b^3) - (((152083*I)/30536807269248000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[546]*b^3) + (((313*I)/10178935756416000)*d*K0*K1*
        M^5*Sqrt[Pi/546]*u^18)/b^3 + (((20971*I)/5089467878208000)*d^5*K0*K1*
        M^5*Sqrt[Pi/546]*u^18)/b^3 + (((313*I)/203578715128320)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^18)/b^3 - (((11581*I)/1272366969552000)*d^9*K0*K1*M^5*
        Sqrt[Pi/546]*u^18)/b^3 - (((22849*I)/5089467878208000)*d^11*K0*K1*M^5*
        Sqrt[Pi/546]*u^18)/b^3 + (((3443*I)/727066839744000)*d^13*K0*K1*M^5*
        Sqrt[Pi/546]*u^18)/b^3 + (((313*I)/145413367948800)*d^15*K0*K1*M^5*
        Sqrt[Pi/546]*u^18)/b^3 + (((313*I)/1454133679488000)*d^17*K0*K1*M^5*
        Sqrt[Pi/546]*u^18)/b^3 + (((313*I)/5089467878208000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/42]*u^18)/b^3)/Pi, 
    ((-130134653*d^13*K0*K1*M^5*Sqrt[3/(182*Pi)]*u^3)/(1544281088000*b^3) - 
      (20933*d^15*K0*K1*M^5*Sqrt[21/(26*Pi)]*u^3)/(220611584000*b^3) - 
      (((828091*I)/11030579200)*d^3*K1^2*M^5*Sqrt[(7*Pi)/78]*u^3)/b^3 + 
      (((2228017*I)/11030579200)*d^5*K1^2*M^5*Sqrt[(7*Pi)/78]*u^3)/b^3 + 
      (((2802833*I)/22061158400)*d^3*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((3329513*I)/22061158400)*d^5*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((8625331*I)/22061158400)*d^7*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((3757897*I)/22061158400)*d^9*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((966823*I)/4412231680)*d^11*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((243991*I)/4412231680)*d^13*K0^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((3133163*I)/11030579200)*d^9*K1^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 + 
      (((107789*I)/11030579200)*d^11*K1^2*M^5*Sqrt[(13*Pi)/42]*u^3)/b^3 - 
      (((40689*I)/11030579200)*d*K1^2*M^5*Sqrt[(21*Pi)/26]*u^3)/b^3 + 
      (((834163*I)/11030579200)*d^7*K1^2*M^5*Sqrt[(21*Pi)/26]*u^3)/b^3 + 
      (((67727*I)/22061158400)*d*K0^2*M^5*Sqrt[(39*Pi)/14]*u^3)/b^3 - 
      (((2123*I)/22061158400)*d^15*K0^2*M^5*Sqrt[(39*Pi)/14]*u^3)/b^3 + 
      (((310299*I)/11030579200)*d^13*K1^2*M^5*Sqrt[(39*Pi)/14]*u^3)/b^3 + 
      (((33*I)/129771520)*d^15*K1^2*M^5*Sqrt[(273*Pi)/2]*u^3)/b^3 - 
      (4317158077*d*K0*K1*M^5*u^3)/(180680887296000*b^3*Sqrt[546*Pi]) - 
      (1944602567*d^3*K0*K1*M^5*u^3)/(5162311065600*b^3*Sqrt[546*Pi]) - 
      (281068063*d^5*K0*K1*M^5*u^3)/(462099456000*b^3*Sqrt[546*Pi]) + 
      (71223742853*d^7*K0*K1*M^5*u^3)/(60226962432000*b^3*Sqrt[546*Pi]) + 
      (3840595231*d^9*K0*K1*M^5*u^3)/(4632843264000*b^3*Sqrt[546*Pi]) - 
      (1155053779*d^11*K0*K1*M^5*u^3)/(1544281088000*b^3*Sqrt[546*Pi]) - 
      (16854343*d^11*K0^2*M^5*Sqrt[3/(182*Pi)]*u^4)/(134285312000*b^3) + 
      (2391830280807746013691*d^9*K1^2*M^5*Sqrt[13/(42*Pi)]*u^4)/
       (26446269412355737190400000*b^3) - (246488974699*d^11*K1^2*M^5*
        Sqrt[13/(42*Pi)]*u^4)/(3891588341760000*b^3) + 
      (((12870831107*I)/27797059584000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 + 
      (((38958754579*I)/5559411916800)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^4)/b^3 + 
      (((296133957671*I)/27797059584000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^4)/
       b^3 - (((200139248639*I)/9265686528000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*
        u^4)/b^3 + (((126866027261*I)/27797059584000)*d^13*K0*K1*M^5*
        Sqrt[Pi/546]*u^4)/b^3 + (((559875931*I)/9265686528000)*d^15*K0*K1*M^5*
        Sqrt[Pi/546]*u^4)/b^3 - (((30836180419*I)/27797059584000)*d^9*K0*K1*
        M^5*Sqrt[(13*Pi)/42]*u^4)/b^3 + (((1669429297*I)/1635121152000)*d^11*
        K0*K1*M^5*Sqrt[(13*Pi)/42]*u^4)/b^3 - (9808407859*d^3*K0^2*M^5*u^4)/
       (51623110656000*Sqrt[546]*b^3*Sqrt[Pi]) - 
      (37696884785347*d^3*K1^2*M^5*u^4)/(102213759098880000*Sqrt[546]*b^3*
        Sqrt[Pi]) - (4363140013*d*K0^2*M^5*u^4)/(361361774592000*b^3*
        Sqrt[546*Pi]) - (110495377801*d^5*K0^2*M^5*u^4)/
       (361361774592000*b^3*Sqrt[546*Pi]) + (71821508021*d^7*K0^2*M^5*u^4)/
       (120453924864000*b^3*Sqrt[546*Pi]) + (3855922543*d^9*K0^2*M^5*u^4)/
       (9265686528000*b^3*Sqrt[546*Pi]) - (392297543*d^13*K0^2*M^5*u^4)/
       (3088562176000*b^3*Sqrt[546*Pi]) - (444697*d^15*K0^2*M^5*u^4)/
       (441223168000*b^3*Sqrt[546*Pi]) - (315035969413*d*K1^2*M^5*u^4)/
       (15700546068480000*b^3*Sqrt[546*Pi]) - 
      (3910576549648303*d^5*K1^2*M^5*u^4)/(5008474195845120000*b^3*
        Sqrt[546*Pi]) + (100928691329729*d^7*K1^2*M^5*u^4)/
       (87867968348160000*b^3*Sqrt[546*Pi]) + 
      (1399025051788607887337*d^9*K1^2*M^5*u^4)/(26446269412355737190400000*
        b^3*Sqrt[546*Pi]) - (781248017*d^13*K1^2*M^5*u^4)/
       (2075513782272*b^3*Sqrt[546*Pi]) - (206390393*d^15*K1^2*M^5*u^4)/
       (26473390080000*b^3*Sqrt[546*Pi]) + (((10109939897*I)/55594119168000)*
        d*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + (((9540641827*I)/2417135616000)*
        d^5*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((155304377789*I)/18531373056000)*d^7*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((287357880997*I)/55594119168000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((14815133213*I)/2926006272000)*d^11*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((90738419591*I)/55594119168000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((274048081*I)/18531373056000)*d^15*K0^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((201474829*I)/392429076480)*d*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 + 
      (((516925937741*I)/49053634560000)*d^5*K1^2*M^5*Sqrt[Pi/546]*u^5)/b^3 - 
      (((6394172995597*I)/277970595840000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^5)/
       b^3 - (((760775959339*I)/55594119168000)*d^9*K1^2*M^5*Sqrt[Pi/546]*
        u^5)/b^3 + (((688636961*I)/16351211520000)*d^15*K1^2*M^5*Sqrt[Pi/546]*
        u^5)/b^3 + (((480887911753*I)/833911787520000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/42]*u^5)/b^3 + (((293037798089*I)/277970595840000)*d^11*
        K1^2*M^5*Sqrt[(13*Pi)/42]*u^5)/b^3 + 
      (((13418117071*I)/39710085120000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/42]*u^5)/
       b^3 + (((30135643513*I)/11118823833600)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[546]*b^3) - (1263463999267*d*K0*K1*M^5*u^5)/
       (72586582548480000*b^3*Sqrt[546*Pi]) - 
      (2254093698529*d^3*K0*K1*M^5*u^5)/(6115353108480000*b^3*Sqrt[546*Pi]) - 
      (158433583677553*d^5*K0*K1*M^5*u^5)/(185499044290560000*b^3*
        Sqrt[546*Pi]) + (2002426871556539*d^7*K0*K1*M^5*u^5)/
       (1669491398615040000*b^3*Sqrt[546*Pi]) + 
      (733739674691*d^9*K0*K1*M^5*u^5)/(555941191680000*b^3*Sqrt[546*Pi]) - 
      (12034891723*d^11*K0*K1*M^5*u^5)/(13654695936000*b^3*Sqrt[546*Pi]) - 
      (1519677610559*d^13*K0*K1*M^5*u^5)/(3891588341760000*b^3*
        Sqrt[546*Pi]) - (4039253557*d^15*K0*K1*M^5*u^5)/
       (555941191680000*b^3*Sqrt[546*Pi]) + 
      (((145786277821*I)/333564715008000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 + 
      (((15254993425949*I)/1667823575040000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^6)/
       b^3 - (((10969536526469*I)/555941191680000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*
        u^6)/b^3 - (((1329210805043*I)/111188238336000)*d^9*K0*K1*M^5*
        Sqrt[Pi/546]*u^6)/b^3 + (((6574169806069*I)/555941191680000)*d^11*K0*
        K1*M^5*Sqrt[Pi/546]*u^6)/b^3 + (((2124065872037*I)/555941191680000)*
        d^13*K0*K1*M^5*Sqrt[Pi/546]*u^6)/b^3 + 
      (((19700977529*I)/555941191680000)*d^15*K0*K1*M^5*Sqrt[Pi/546]*u^6)/
       b^3 + (((823772067161*I)/1667823575040000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/42]*u^6)/b^3 - (112549381107857*d^3*K0^2*M^5*u^6)/
       (2861985254768640000*Sqrt[546]*b^3*Sqrt[Pi]) - 
      (415264167674227*d^3*K1^2*M^5*u^6)/(1262640553574400000*Sqrt[546]*b^3*
        Sqrt[Pi]) + (30941146977241*d*K0^2*M^5*u^6)/(20033896783380480000*b^3*
        Sqrt[546*Pi]) - (579860823244397*d^5*K0^2*M^5*u^6)/
       (2861985254768640000*b^3*Sqrt[546*Pi]) + 
      (61684057030493*d^7*K0^2*M^5*u^6)/(351471873392640000*b^3*
        Sqrt[546*Pi]) + (2603411001491*d^9*K0^2*M^5*u^6)/
       (8153804144640000*b^3*Sqrt[546*Pi]) - (292036204907*d^11*K0^2*M^5*u^6)/
       (1729594818560000*b^3*Sqrt[546*Pi]) - 
      (1307522906623*d^13*K0^2*M^5*u^6)/(15566353367040000*b^3*
        Sqrt[546*Pi]) - (150595567*d^15*K0^2*M^5*u^6)/
       (96685424640000*b^3*Sqrt[546*Pi]) - (947310039219149*d*K1^2*M^5*u^6)/
       (37563556468838400000*b^3*Sqrt[546*Pi]) - 
      (321578903350907*d^5*K1^2*M^5*u^6)/(790811715133440000*b^3*
        Sqrt[546*Pi]) + (88711554724369*d^7*K1^2*M^5*u^6)/
       (92921599180800000*b^3*Sqrt[546*Pi]) + 
      (3717620272679*d^9*K1^2*M^5*u^6)/(6688667462400000*b^3*Sqrt[546*Pi]) - 
      (64951917425701*d^11*K1^2*M^5*u^6)/(116747650252800000*b^3*
        Sqrt[546*Pi]) - (3705608769613*d^13*K1^2*M^5*u^6)/
       (19457941708800000*b^3*Sqrt[546*Pi]) - (16491264371*d^15*K1^2*M^5*u^6)/
       (5559411916800000*b^3*Sqrt[546*Pi]) + 
      (((105016729201*I)/1334258860032000)*d*K0^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + 
      (((11312351269889*I)/6671294300160000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^7)/
       b^3 - (((7981837516409*I)/2223764766720000)*d^7*K0^2*M^5*Sqrt[Pi/546]*
        u^7)/b^3 - (((997297541791*I)/444752953344000)*d^9*K0^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 + (((94476482339*I)/43603230720000)*d^11*K0^2*
        M^5*Sqrt[Pi/546]*u^7)/b^3 + (((1591787629897*I)/2223764766720000)*
        d^13*K0^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + 
      (((15873623069*I)/2223764766720000)*d^15*K0^2*M^5*Sqrt[Pi/546]*u^7)/
       b^3 + (((820287880871*I)/6671294300160000)*d*K1^2*M^5*Sqrt[Pi/546]*
        u^7)/b^3 + (((103809495019*I)/41436610560000)*d^5*K1^2*M^5*
        Sqrt[Pi/546]*u^7)/b^3 - (((12013422742043*I)/2223764766720000)*d^7*
        K1^2*M^5*Sqrt[Pi/546]*u^7)/b^3 + 
      (((2411119919843*I)/2223764766720000)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^7)/
       b^3 + (((1296039851*I)/105893560320000)*d^15*K1^2*M^5*Sqrt[Pi/546]*
        u^7)/b^3 + (((266150045633*I)/247084974080000)*d^11*K1^2*M^5*
        Sqrt[(3*Pi)/182]*u^7)/b^3 - (((12668911873*I)/49416994816000)*d^9*
        K1^2*M^5*Sqrt[(13*Pi)/42]*u^7)/b^3 + 
      (((7789655203433*I)/6671294300160000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[546]*b^3) + (((515975131213*I)/290056273920000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[546]*b^3) - (3097991572956607*d*K0*K1*M^5*u^7)/
       (300508451750707200000*b^3*Sqrt[546*Pi]) - 
      (53876037187957321*d^3*K0*K1*M^5*u^7)/(300508451750707200000*b^3*
        Sqrt[546*Pi]) - (228833595752087*d^5*K0*K1*M^5*u^7)/
       (707078710001664000*b^3*Sqrt[546*Pi]) + 
      (57294912204968437*d^7*K0*K1*M^5*u^7)/(100169483916902400000*b^3*
        Sqrt[546*Pi]) + (3502034904263293*d^9*K0*K1*M^5*u^7)/
       (7705344916684800000*b^3*Sqrt[546*Pi]) - 
      (262077811817791*d^11*K0*K1*M^5*u^7)/(700485901516800000*b^3*
        Sqrt[546*Pi]) - (32012985708731*d^13*K0*K1*M^5*u^7)/
       (233495300505600000*b^3*Sqrt[546*Pi]) - 
      (7445604379*d^15*K0*K1*M^5*u^7)/(3706274611200000*b^3*Sqrt[546*Pi]) + 
      (((82217533049*I)/83391178752000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^8)/b^3 + 
      (((293827807031*I)/208477946880000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^8)/
       b^3 - (((2578243901*I)/863262720000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^8)/
       b^3 - (((694376197*I)/365750784000)*d^9*K0*K1*M^5*Sqrt[Pi/546]*u^8)/
       b^3 + (((249088859249*I)/138985297920000)*d^11*K0*K1*M^5*Sqrt[Pi/546]*
        u^8)/b^3 + (((2542252483*I)/4087802880000)*d^13*K0*K1*M^5*
        Sqrt[Pi/546]*u^8)/b^3 + (((1125741389*I)/138985297920000)*d^15*K0*K1*
        M^5*Sqrt[Pi/546]*u^8)/b^3 + (((541996813*I)/104238973440000)*d*K0*K1*
        M^5*Sqrt[(13*Pi)/42]*u^8)/b^3 - (7401622389803149*d^3*K0^2*M^5*u^8)/
       (300508451750707200000*Sqrt[546]*b^3*Sqrt[Pi]) - 
      (886364649755153*d^3*K1^2*M^5*u^8)/(20033896783380480000*Sqrt[546]*b^3*
        Sqrt[Pi]) - (230225787117883*d*K0^2*M^5*u^8)/(300508451750707200000*
        b^3*Sqrt[546*Pi]) - (3569912014636571*d^5*K0^2*M^5*u^8)/
       (60101690350141440000*b^3*Sqrt[546*Pi]) + 
      (966269115130777*d^7*K0^2*M^5*u^8)/(11129942657433600000*b^3*
        Sqrt[546*Pi]) + (639300746025737*d^9*K0^2*M^5*u^8)/
       (7705344916684800000*b^3*Sqrt[546*Pi]) - 
      (42985237908779*d^11*K0^2*M^5*u^8)/(700485901516800000*b^3*
        Sqrt[546*Pi]) - (5442736891099*d^13*K0^2*M^5*u^8)/
       (233495300505600000*b^3*Sqrt[546*Pi]) - (1173117151*d^15*K0^2*M^5*u^8)/
       (3706274611200000*b^3*Sqrt[546*Pi]) - (338834233571677*d*K1^2*M^5*u^8)/
       (100169483916902400000*b^3*Sqrt[546*Pi]) - 
      (21216759639442999*d^5*K1^2*M^5*u^8)/(300508451750707200000*b^3*
        Sqrt[546*Pi]) + (12847602286824959*d^7*K1^2*M^5*u^8)/
       (100169483916902400000*b^3*Sqrt[546*Pi]) + 
      (290989512176599*d^9*K1^2*M^5*u^8)/(2568448305561600000*b^3*
        Sqrt[546*Pi]) - (184790639114611*d^11*K1^2*M^5*u^8)/
       (2101457704550400000*b^3*Sqrt[546*Pi]) - 
      (8147853806467*d^13*K1^2*M^5*u^8)/(233495300505600000*b^3*
        Sqrt[546*Pi]) - (261640399*d^15*K1^2*M^5*u^8)/
       (529467801600000*b^3*Sqrt[546*Pi]) - 
      (3113*d^15*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^9)/(142184448000*b^3) + 
      (((247752959*I)/30885621760000)*d*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((174194663*I)/1035915264000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - 
      (((147218304673*I)/416955893760000)*d^7*K0^2*M^5*Sqrt[Pi/546]*u^9)/
       b^3 - (((669518617*I)/2926006272000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^9)/
       b^3 + (((14661040279*I)/69492648960000)*d^11*K0^2*M^5*Sqrt[Pi/546]*
        u^9)/b^3 + (((63607008589*I)/833911787520000)*d^13*K0^2*M^5*
        Sqrt[Pi/546]*u^9)/b^3 + (((166924613*I)/138985297920000)*d^15*K0^2*
        M^5*Sqrt[Pi/546]*u^9)/b^3 + (((8564172703*I)/833911787520000)*d*K1^2*
        M^5*Sqrt[Pi/546]*u^9)/b^3 + (((178634100689*I)/833911787520000)*d^5*
        K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 - (((48782761123*I)/166782357504000)*
        d^9*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((7966731953*I)/29782563840000)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^9)/b^3 + 
      (((27310826581*I)/277970595840000)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^9)/
       b^3 + (((78449797*I)/46328432640000)*d^15*K1^2*M^5*Sqrt[Pi/546]*u^9)/
       b^3 - (((2310918107*I)/15442810880000)*d^7*K1^2*M^5*Sqrt[(3*Pi)/182]*
        u^9)/b^3 + (((359530669*I)/3065852160000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[546]*b^3) + (((432886093*I)/2895527040000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[546]*b^3) - (1842000965071*d*K0*K1*M^5*u^9)/
       (1565148186201600000*b^3*Sqrt[546*Pi]) - 
      (2459063986039*d^3*K0*K1*M^5*u^9)/(125630623641600000*b^3*
        Sqrt[546*Pi]) - (368295039931927*d^5*K0*K1*M^5*u^9)/
       (9390889117209600000*b^3*Sqrt[546*Pi]) + 
      (8945251182737*d^7*K0*K1*M^5*u^9)/(153320638648320000*b^3*
        Sqrt[546*Pi]) + (2612399199913*d^9*K0*K1*M^5*u^9)/
       (40132004774400000*b^3*Sqrt[546*Pi]) - 
      (79170144497*d^11*K0*K1*M^5*u^9)/(1811601469440000*b^3*Sqrt[546*Pi]) - 
      (28432768781*d^13*K0*K1*M^5*u^9)/(1459345628160000*b^3*Sqrt[546*Pi]) - 
      (45242510767*d^11*K0^2*M^5*Sqrt[13/(42*Pi)]*u^10)/
       (131341106534400000*b^3) - (33160487*d^11*K1^2*M^5*Sqrt[13/(42*Pi)]*
        u^10)/(80478619200000*b^3) - (815675579*d^13*K1^2*M^5*
        Sqrt[13/(42*Pi)]*u^10)/(3433754419200000*b^3) + 
      (((36282813277*I)/625433840640000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^10)/
       b^3 + (((13097800201*I)/156358460160000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*
        u^10)/b^3 - (((943368967*I)/5438555136000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*
        u^10)/b^3 - (((1439376931*I)/12508676812800)*d^9*K0*K1*M^5*
        Sqrt[Pi/546]*u^10)/b^3 + (((64064542603*I)/625433840640000)*d^11*K0*
        K1*M^5*Sqrt[Pi/546]*u^10)/b^3 + (((1544204881*I)/39089615040000)*d^13*
        K0*K1*M^5*Sqrt[Pi/546]*u^10)/b^3 + (((176480159*I)/208477946880000)*
        d^15*K0*K1*M^5*Sqrt[Pi/546]*u^10)/b^3 + 
      (((95423173*I)/312716920320000)*d*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^10)/
       b^3 - (19228575294017*d^3*K0^2*M^5*u^10)/(9390889117209600000*
        Sqrt[546]*b^3*Sqrt[Pi]) - (47182653038623*d^3*K1^2*M^5*u^10)/
       (18781778234419200000*Sqrt[546]*b^3*Sqrt[Pi]) - 
      (9197793379013*d*K0^2*M^5*u^10)/(75127112937676800000*b^3*
        Sqrt[546*Pi]) - (315271245949859*d^5*K0^2*M^5*u^10)/
       (75127112937676800000*b^3*Sqrt[546*Pi]) + 
      (9231255760063*d^7*K0^2*M^5*u^10)/(1633198107340800000*b^3*
        Sqrt[546*Pi]) + (10301179219*d^9*K0^2*M^5*u^10)/
       (1351814897664000*b^3*Sqrt[546*Pi]) - (46479188681*d^13*K0^2*M^5*u^10)/
       (19457941708800000*b^3*Sqrt[546*Pi]) - (163653059*d^15*K0^2*M^5*u^10)/
       (4169558937600000*b^3*Sqrt[546*Pi]) - (165986680669*d*K1^2*M^5*u^10)/
       (1088798738227200000*b^3*Sqrt[546*Pi]) - 
      (389290364697319*d^5*K1^2*M^5*u^10)/(75127112937676800000*b^3*
        Sqrt[546*Pi]) + (10231378343887*d^7*K1^2*M^5*u^10)/
       (1502542258753536000*b^3*Sqrt[546*Pi]) + 
      (3674484070043*d^9*K1^2*M^5*u^10)/(385267245834240000*b^3*
        Sqrt[546*Pi]) - (233004817*d^15*K1^2*M^5*u^10)/
       (4169558937600000*b^3*Sqrt[546*Pi]) - 
      (222840581*d^13*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^11)/
       (2304229939200000*b^3) - (967961*d^15*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^11)/
       (446738457600000*b^3) + (((1782553*I)/5438555136000)*d*K0^2*M^5*
        Sqrt[Pi/546]*u^11)/b^3 + (((4410524819*I)/625433840640000)*d^5*K0^2*
        M^5*Sqrt[Pi/546]*u^11)/b^3 - (((1218282059*I)/125086768128000)*d^9*
        K0^2*M^5*Sqrt[Pi/546]*u^11)/b^3 + (((5236193939*I)/625433840640000)*
        d^11*K0^2*M^5*Sqrt[Pi/546]*u^11)/b^3 + 
      (((14777561*I)/4313336832000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^11)/b^3 + 
      (((8855659*I)/23164216320000)*d*K1^2*M^5*Sqrt[Pi/546]*u^11)/b^3 - 
      (((897763511*I)/53608614912000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^11)/b^3 - 
      (((4308669683*I)/375260304384000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^11)/b^3 + 
      (((3662308921*I)/375260304384000)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^11)/
       b^3 + (((2536134911*I)/625433840640000)*d^13*K1^2*M^5*Sqrt[Pi/546]*
        u^11)/b^3 + (((4417891*I)/36790225920000)*d^15*K1^2*M^5*Sqrt[Pi/546]*
        u^11)/b^3 + (((105787229*I)/89347691520000)*d^5*K1^2*M^5*
        Sqrt[(7*Pi)/78]*u^11)/b^3 - (((138031207*I)/125086768128000)*d^7*K0^2*
        M^5*Sqrt[(13*Pi)/42]*u^11)/b^3 + (((302777*I)/41695589376000)*d^15*
        K0^2*M^5*Sqrt[(13*Pi)/42]*u^11)/b^3 + 
      (((3009938537*I)/625433840640000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[546]*b^3) + (((1172419831*I)/208477946880000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[546]*b^3) - (278957699303*d*K0*K1*M^5*u^11)/
       (5122303154841600000*b^3*Sqrt[546*Pi]) - 
      (1204996346899*d^3*K0*K1*M^5*u^11)/(1408633367581440000*b^3*
        Sqrt[546*Pi]) - (101762197891699*d^5*K0*K1*M^5*u^11)/
       (56345334703257600000*b^3*Sqrt[546*Pi]) + 
      (117781767889*d^7*K0*K1*M^5*u^11)/(54917480217600000*b^3*
        Sqrt[546*Pi]) + (5069941389811*d^9*K0*K1*M^5*u^11)/
       (1444752171878400000*b^3*Sqrt[546*Pi]) - 
      (54263138989*d^11*K0*K1*M^5*u^11)/(32835276633600000*b^3*
        Sqrt[546*Pi]) + (((6883*I)/66977280000)*d*K0*K1*M^5*Sqrt[Pi/546]*
        u^12)/b^3 + (((95385041*I)/62543384064000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*
        u^12)/b^3 + (((144748411*I)/62543384064000)*d^5*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 - (((29249849*I)/6470005248000)*d^7*K0*K1*M^5*
        Sqrt[Pi/546]*u^12)/b^3 - (((121989809*I)/37526030438400)*d^9*K0*K1*
        M^5*Sqrt[Pi/546]*u^12)/b^3 + (((2449257253*I)/938150760960000)*d^11*
        K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 + (((366659269*I)/312716920320000)*
        d^13*K0*K1*M^5*Sqrt[Pi/546]*u^12)/b^3 + 
      (((1110931*I)/312716920320000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/42]*u^12)/
       b^3 - (1685279533801*d^3*K0^2*M^5*u^12)/(28172667351628800000*
        Sqrt[546]*b^3*Sqrt[Pi]) - (964337778629*d^3*K1^2*M^5*u^12)/
       (14086333675814400000*Sqrt[546]*b^3*Sqrt[Pi]) - 
      (267539553227*d*K0^2*M^5*u^12)/(56345334703257600000*b^3*
        Sqrt[546*Pi]) - (1525851665857*d^5*K0^2*M^5*u^12)/
       (11269066940651520000*b^3*Sqrt[546*Pi]) + 
      (22497143099*d^7*K0^2*M^5*u^12)/(156514818620160000*b^3*Sqrt[546*Pi]) + 
      (382519497517*d^9*K0^2*M^5*u^12)/(1444752171878400000*b^3*
        Sqrt[546*Pi]) - (6229232369*d^11*K0^2*M^5*u^12)/
       (65670553267200000*b^3*Sqrt[546*Pi]) - (4832075837*d^13*K0^2*M^5*u^12)/
       (43780368844800000*b^3*Sqrt[546*Pi]) - (5170163*d^15*K0^2*M^5*u^12)/
       (1563584601600000*b^3*Sqrt[546*Pi]) - (10387515871*d*K1^2*M^5*u^12)/
       (1942942575974400000*b^3*Sqrt[546*Pi]) - 
      (377006536183*d^5*K1^2*M^5*u^12)/(2449797161011200000*b^3*
        Sqrt[546*Pi]) + (4520083494397*d^7*K1^2*M^5*u^12)/
       (28172667351628800000*b^3*Sqrt[546*Pi]) + 
      (1312097147591*d^9*K1^2*M^5*u^12)/(4334256515635200000*b^3*
        Sqrt[546*Pi]) - (996583961*d^11*K1^2*M^5*u^12)/
       (9850582990080000*b^3*Sqrt[546*Pi]) - (812855159*d^13*K1^2*M^5*u^12)/
       (6254338406400000*b^3*Sqrt[546*Pi]) - (13554119*d^15*K1^2*M^5*u^12)/
       (3127169203200000*b^3*Sqrt[546*Pi]) + 
      (((436063*I)/78179230080000)*d*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((139201*I)/1028674080000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((6127687*I)/24688177920000)*d^7*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((401957*I)/2039458176000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((67277207*I)/469075380480000)*d^11*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((563609*I)/7817923008000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((17701*I)/4467384576000)*d^15*K0^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((11131*I)/1839511296000)*d*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((833351*I)/3086022240000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 - 
      (((103361893*I)/469075380480000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((36730903*I)/234537690240000)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^13)/b^3 + 
      (((10369*I)/386070272000)*d^13*K1^2*M^5*Sqrt[(3*Pi)/182]*u^13)/b^3 + 
      (((85681*I)/7445640960000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/42]*u^13)/b^3 + 
      ((I/2757644800)*d^15*K1^2*M^5*Sqrt[(13*Pi)/42]*u^13)/b^3 + 
      (((1475251*I)/17373162240000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[546]*b^3) + (((25469*I)/274313088000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[546]*b^3) - (907356883*d*K0*K1*M^5*u^13)/
       (704316683790720000*b^3*Sqrt[546*Pi]) - (81368509*d^3*K0*K1*M^5*u^13)/
       (5059746291600000*b^3*Sqrt[546*Pi]) - 
      (125100016799*d^5*K0*K1*M^5*u^13)/(3521583418953600000*b^3*
        Sqrt[546*Pi]) + (2378080421*d^7*K0*K1*M^5*u^13)/
       (73366321228200000*b^3*Sqrt[546*Pi]) + 
      (19486366639*d^9*K0*K1*M^5*u^13)/(270891032227200000*b^3*
        Sqrt[546*Pi]) - (3547*d^11*K0*K1*M^5*u^13)/(279439650000*b^3*
        Sqrt[546*Pi]) - (303278617*d^13*K0*K1*M^5*u^13)/
       (8208819158400000*b^3*Sqrt[546*Pi]) - (5219*d^15*K0*K1*M^5*u^13)/
       (2874236400000*b^3*Sqrt[546*Pi]) + 
      (5983763*d^9*K1^2*M^5*Sqrt[7/(78*Pi)]*u^14)/(11056776825600000*b^3) + 
      (547851107*d*K0^2*M^5*Sqrt[13/(42*Pi)]*u^14)/(36841180382899200000*
        b^3) - (6539861*d^3*K0^2*M^5*Sqrt[13/(42*Pi)]*u^14)/
       (72237608593920000*b^3) + (4332479*d^13*K0^2*M^5*Sqrt[13/(42*Pi)]*
        u^14)/(7594553779200000*b^3) + (656788001*d*K1^2*M^5*Sqrt[13/(42*Pi)]*
        u^14)/(12280393460966400000*b^3) + 
      (15139777*d^3*K1^2*M^5*Sqrt[13/(42*Pi)]*u^14)/(317596382611200000*
        b^3) + (((577*I)/625433840640)*d*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + 
      (((52337*I)/3399096960000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + 
      (((10363*I)/377677440000)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      (((285449*I)/6701076864000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      (((10400371*I)/234537690240000)*d^9*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + 
      (((6004391*I)/234537690240000)*d^11*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + 
      (((1265311*I)/78179230080000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 + 
      (((109237*I)/78179230080000)*d^15*K0*K1*M^5*Sqrt[Pi/546]*u^14)/b^3 - 
      (33290338429*d^3*K1^2*M^5*u^14)/(18420590191449600000*Sqrt[546]*b^3*
        Sqrt[Pi]) - (1156437241*d*K0^2*M^5*u^14)/(12280393460966400000*b^3*
        Sqrt[546*Pi]) - (306962671*d^5*K0^2*M^5*u^14)/(270891032227200000*b^3*
        Sqrt[546*Pi]) + (40512341*d^7*K0^2*M^5*u^14)/(47111483865600000*b^3*
        Sqrt[546*Pi]) + (209228287*d^9*K0^2*M^5*u^14)/(60198007161600000*b^3*
        Sqrt[546*Pi]) + (11556437*d^11*K0^2*M^5*u^14)/(98505829900800000*b^3*
        Sqrt[546*Pi]) - (10588122953*d^13*K0^2*M^5*u^14)/
       (1116399405542400000*b^3*Sqrt[546*Pi]) - (271967*d^15*K0^2*M^5*u^14)/
       (1563584601600000*b^3*Sqrt[546*Pi]) - (7132003*d*K1^2*M^5*u^14)/
       (11865114455040000*b^3*Sqrt[546*Pi]) - (513431*d^5*K1^2*M^5*u^14)/
       (379399204800000*b^3*Sqrt[546*Pi]) + (1048792471*d^7*K1^2*M^5*u^14)/
       (1083564128908800000*b^3*Sqrt[546*Pi]) + (8997593*d^11*K1^2*M^5*u^14)/
       (98505829900800000*b^3*Sqrt[546*Pi]) - (5984143*d^13*K1^2*M^5*u^14)/
       (2736273052800000*b^3*Sqrt[546*Pi]) - (334547*d^15*K1^2*M^5*u^14)/
       (1563584601600000*b^3*Sqrt[546*Pi]) + 
      (535879*d*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^15)/(132205192761600000*b^3) - 
      (273911*d^11*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^15)/(5508549698400000*b^3) - 
      (218731*d^13*K0*K1*M^5*Sqrt[13/(42*Pi)]*u^15)/(4651664189760000*b^3) + 
      (((71*I)/3257467920000)*d*K0^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      (((137*I)/139605768000)*d^5*K0^2*M^5*Sqrt[Pi/546]*u^15)/b^3 - 
      (((3373*I)/3449083680000)*d^7*K0^2*M^5*Sqrt[Pi/546]*u^15)/b^3 - 
      (((7927*I)/4188173040000)*d^9*K0^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      (((59*I)/87253605000)*d^13*K0^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      (((31*I)/342891360000)*d^15*K0^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      ((I/42861420000)*d*K1^2*M^5*Sqrt[Pi/546]*u^15)/b^3 - 
      (((61211*I)/58634422560000)*d^7*K1^2*M^5*Sqrt[Pi/546]*u^15)/b^3 - 
      (((30557*I)/14658605640000)*d^9*K1^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      (((6211*I)/8376346080000)*d^11*K1^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      (((1039*I)/1396057680000)*d^13*K1^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      (((659*I)/6514935840000)*d^15*K1^2*M^5*Sqrt[Pi/546]*u^15)/b^3 + 
      (((823*I)/8376346080000)*d^11*K0^2*M^5*Sqrt[(7*Pi)/78]*u^15)/b^3 + 
      ((I/12139632000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/42]*u^15)/b^3 + 
      ((I/2420409600)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[546]*b^3) + 
      (((583*I)/1302987168000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[546]*b^3) - 
      (1746497399*d*K0*K1*M^5*u^15)/(27630885287174400000*b^3*Sqrt[546*Pi]) - 
      (2057837*d^3*K0*K1*M^5*u^15)/(135445516113600000*b^3*Sqrt[546*Pi]) - 
      (3558029*d^5*K0*K1*M^5*u^15)/(7967383300800000*b^3*Sqrt[546*Pi]) + 
      (3112157*d^7*K0*K1*M^5*u^15)/(12313228737600000*b^3*Sqrt[546*Pi]) + 
      (76417493*d^9*K0*K1*M^5*u^15)/(135445516113600000*b^3*Sqrt[546*Pi]) + 
      (128234237*d^11*K0*K1*M^5*u^15)/(209324888539200000*b^3*Sqrt[546*Pi]) + 
      (2602357*d^13*K0*K1*M^5*u^15)/(6977496284640000*b^3*Sqrt[546*Pi]) - 
      (d^15*K0*K1*M^5*u^15)/(13788224000*b^3*Sqrt[546*Pi]) - 
      (907*d^5*K0^2*M^5*Sqrt[7/(78*Pi)]*u^16)/(50258076480000*b^3) - 
      (d^15*K0^2*M^5*Sqrt[7/(78*Pi)]*u^16)/(930705120000*b^3) + 
      (307*d^11*K1^2*M^5*Sqrt[7/(78*Pi)]*u^16)/(8376346080000*b^3) - 
      (d^15*K1^2*M^5*Sqrt[7/(78*Pi)]*u^16)/(930705120000*b^3) - 
      (37*d^3*K0^2*M^5*Sqrt[13/(42*Pi)]*u^16)/(8376346080000*b^3) - 
      (89*d^13*K0^2*M^5*Sqrt[13/(42*Pi)]*u^16)/(5098645440000*b^3) - 
      (37*d^3*K1^2*M^5*Sqrt[13/(42*Pi)]*u^16)/(8376346080000*b^3) + 
      (601*d^5*K1^2*M^5*Sqrt[13/(42*Pi)]*u^16)/(1231322873760000*b^3) - 
      (409*d^7*K1^2*M^5*Sqrt[13/(42*Pi)]*u^16)/(50258076480000*b^3) - 
      (4591*d^9*K1^2*M^5*Sqrt[13/(42*Pi)]*u^16)/(117268845120000*b^3) - 
      (89*d^13*K1^2*M^5*Sqrt[13/(42*Pi)]*u^16)/(5098645440000*b^3) + 
      ((I/325746792000)*d*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      (((67*I)/977240376000)*d^3*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      ((I/5584230720)*d^5*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 - 
      (((43*I)/325746792000)*d^7*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 - 
      ((I/2605974336)*d^9*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      ((I/9307051200)*d^11*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      ((I/7347672000)*d^13*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      ((I/46535256000)*d^15*K0*K1*M^5*Sqrt[Pi/546]*u^16)/b^3 + 
      (7913*d^3*K0^2*M^5*u^16)/(153915359220000*Sqrt[546]*b^3*Sqrt[Pi]) + 
      (7913*d^3*K1^2*M^5*u^16)/(153915359220000*Sqrt[546]*b^3*Sqrt[Pi]) + 
      (103*d*K0^2*M^5*u^16)/(175903267680000*b^3*Sqrt[546*Pi]) + 
      (12101*d^5*K0^2*M^5*u^16)/(91209101760000*b^3*Sqrt[546*Pi]) - 
      (1969*d^7*K0^2*M^5*u^16)/(53535777120000*b^3*Sqrt[546*Pi]) + 
      (467*d^9*K0^2*M^5*u^16)/(7647968160000*b^3*Sqrt[546*Pi]) - 
      (3191*d^11*K0^2*M^5*u^16)/(175903267680000*b^3*Sqrt[546*Pi]) + 
      (5333*d^13*K0^2*M^5*u^16)/(23453769024000*b^3*Sqrt[546*Pi]) + 
      (103*d*K1^2*M^5*u^16)/(175903267680000*b^3*Sqrt[546*Pi]) + 
      (56653*d^7*K1^2*M^5*u^16)/(820881915840000*b^3*Sqrt[546*Pi]) + 
      (200531*d^9*K1^2*M^5*u^16)/(351806535360000*b^3*Sqrt[546*Pi]) - 
      (151*d^11*K1^2*M^5*u^16)/(549697711500*b^3*Sqrt[546*Pi]) + 
      (5333*d^13*K1^2*M^5*u^16)/(23453769024000*b^3*Sqrt[546*Pi]))/Pi}, 7, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_13_11.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/10240*I)*d*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 - 
      (((169*I)/153600)*d^5*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 + 
      (((143*I)/38400)*d^7*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 + 
      (((143*I)/153600)*d^9*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 - 
      (((143*I)/76800)*d^11*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 + 
      (((7*I)/5120)*d*K1^2*M^4*Sqrt[21/(193154*Pi)]*u^2)/b^2 + 
      (((9*I)/512)*d^3*K1^2*M^4*Sqrt[21/(193154*Pi)]*u^2)/b^2 - 
      (((29*I)/153600)*d^13*K0^2*M^4*Sqrt[23/(176358*Pi)]*u^2)/b^2 - 
      (((183*I)/6400)*d^7*K1^2*M^4*Sqrt[39/(104006*Pi)]*u^2)/b^2 - 
      ((I/15360)*d^3*K0^2*M^4*Sqrt[247/(16422*Pi)]*u^2)/b^2 + 
      (((11*I)/25600)*d^13*K1^2*M^4*Sqrt[273/(14858*Pi)]*u^2)/b^2 + 
      ((I/1024)*d^5*K1^2*M^4*Sqrt[357/(11362*Pi)]*u^2)/b^2 + 
      (((11*I)/12800)*d^11*K1^2*M^4*Sqrt[663/(6118*Pi)]*u^2)/b^2 - 
      (((11*I)/25600)*d^9*K1^2*M^4*Sqrt[741/(5474*Pi)]*u^2)/b^2 - 
      ((I/3200)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[4056234*Pi]) + 
      (((123593*I)/64512000)*d*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^3)/b^2 - 
      (((400507*I)/5376000)*d^7*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^3)/b^2 + 
      (((3689299*I)/96768000)*d^11*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^3)/b^2 - 
      (((1502623*I)/129024000)*d^9*K0*K1*M^4*Sqrt[17/(238602*Pi)]*u^3)/b^2 + 
      (((10339501*I)/32256000)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((19614659*I)/64512000)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - 
      (((31457873*I)/387072000)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((3972043*I)/38707200)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((104383*I)/483840000)*d*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^4)/b^2 + 
      (((9323689*I)/1935360000)*d^5*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^4)/b^2 + 
      (((663059*I)/387072000)*d^13*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^4)/b^2 + 
      (((603689*I)/77414400)*d^11*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^4)/b^2 + 
      (((4027*I)/3096576)*d^13*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^4)/b^2 + 
      (((813959*I)/129024000)*d*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((5161951*I)/64512000)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((9405089*I)/129024000)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((2582501*I)/10752000)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((25237813*I)/387072000)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((10335581*I)/387072000)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((90289*I)/129024000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((61199161*I)/967680000)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((10685573*I)/53760000)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((181642051*I)/1935360000)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((882437*I)/7741440)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((1615891*I)/3870720000)*d*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^5)/b^2 - 
      (((3986881*I)/322560000)*d^7*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^5)/b^2 + 
      (((9209873*I)/3870720000)*d^5*K0*K1*M^4*Sqrt[17/(238602*Pi)]*u^5)/b^2 + 
      (((113591447*I)/1935360000)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((166492087*I)/3870720000)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + 
      (((6212383*I)/77414400)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + 
      (((14613811*I)/774144000)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + 
      (((2113343*I)/1105920000)*d^3*K0^2*M^4*Sqrt[7/(579462*Pi)]*u^6)/b^2 + 
      (((11343847*I)/30965760000)*d^9*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^6)/
       b^2 - (((1556587*I)/15482880000)*d^5*K0^2*M^4*Sqrt[17/(238602*Pi)]*
        u^6)/b^2 + (((5183*I)/184320000)*d*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^6)/
       b^2 - (((1939487*I)/1290240000)*d^7*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^6)/
       b^2 + (((4129297*I)/7741440000)*d^9*K1^2*M^4*Sqrt[19/(213486*Pi)]*u^6)/
       b^2 + (((50551*I)/1548288000)*d^11*K1^2*M^4*Sqrt[247/(16422*Pi)]*u^6)/
       b^2 + (((3683531*I)/3096576000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((342577*I)/137625600)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((16639043*I)/1548288000)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((6656431*I)/3096576000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((15257539*I)/15482880000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((11609851*I)/7741440000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((234441787*I)/15482880000)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) - (((11100871*I)/1290240000)*d^7*K1^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) - (((76917959*I)/3096576000)*d^9*K1^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) + (((2670763*I)/1032192000)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) + (((23663*I)/143360000)*d*K0*K1*M^4*
        Sqrt[3/(1352078*Pi)]*u^7)/b^2 - (((70589*I)/35840000)*d^7*K0*K1*M^4*
        Sqrt[3/(1352078*Pi)]*u^7)/b^2 - (((12066139*I)/12386304000)*d^3*K0*K1*
        M^4*Sqrt[13/(312018*Pi)]*u^7)/b^2 + 
      (((23483063*I)/20643840000)*d^9*K0*K1*M^4*Sqrt[23/(176358*Pi)]*u^7)/
       b^2 + (((945771259*I)/61931520000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) + (((1931561*I)/3870720000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) - (((1729011139*I)/61931520000)*d^9*K0*K1*M^4*
        u^7)/(b^2*Sqrt[4056234*Pi]) + (((250219*I)/77414400)*d^11*K0*K1*M^4*
        u^7)/(b^2*Sqrt[4056234*Pi]) + (((642419*I)/774144000)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[4056234*Pi]) - (((113*I)/483840000)*d^7*K0^2*M^4*
        Sqrt[19/(213486*Pi)]*u^8)/b^2 + (((79*I)/9216000)*d^11*K1^2*M^4*
        Sqrt[19/(213486*Pi)]*u^8)/b^2 - (((49879*I)/18579456000)*d*K1^2*M^4*
        Sqrt[23/(176358*Pi)]*u^8)/b^2 - (((13817*I)/120960000)*d^3*K1^2*M^4*
        Sqrt[23/(176358*Pi)]*u^8)/b^2 + (((104269*I)/322560000)*d*K0^2*M^4*
        u^8)/(b^2*Sqrt[4056234*Pi]) + (((24607*I)/34560000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((1531181*I)/967680000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((977741*I)/2903040000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((49187*I)/290304000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((26281*I)/580608000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((24581051*I)/92897280000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((408019*I)/193536000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((56341*I)/30720000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((26633*I)/48384000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((83507*I)/129024000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((17861*I)/387072000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((2137*I)/580608000)*d^5*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^9)/b^2 + (((11429*I)/272160000)*d^9*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^9)/b^2 - (((7937*I)/774144000)*d^13*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^9)/b^2 + (((83813*I)/2903040000)*d*K0*K1*M^4*
        u^9)/(b^2*Sqrt[4056234*Pi]) - (((49753*I)/1451520000)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[4056234*Pi]) + (((59009*I)/725760000)*d^7*K0*K1*M^4*
        u^9)/(b^2*Sqrt[4056234*Pi]) - (((4962023*I)/8709120000)*d^9*K0*K1*M^4*
        u^9)/(b^2*Sqrt[4056234*Pi]) - (((5839*I)/870912000)*d^11*K0*K1*M^4*
        u^9)/(b^2*Sqrt[4056234*Pi]) + (((945937*I)/6967296000)*d^13*K0*K1*M^4*
        u^9)/(b^2*Sqrt[4056234*Pi]) - (((377*I)/207360000)*d^3*K0^2*M^4*
        Sqrt[13/(312018*Pi)]*u^10)/b^2 + (((318083*I)/8709120000)*d^9*K1^2*
        M^4*Sqrt[19/(213486*Pi)]*u^10)/b^2 + 
      (((11*I)/1244160000)*d^9*K0^2*M^4*Sqrt[23/(176358*Pi)]*u^10)/b^2 + 
      (((139*I)/19353600)*d^13*K1^2*M^4*Sqrt[23/(176358*Pi)]*u^10)/b^2 - 
      ((I/248832000)*d^13*K0^2*M^4*Sqrt[133/(30498*Pi)]*u^10)/b^2 - 
      (((89*I)/49766400)*d^11*K1^2*M^4*Sqrt[221/(18354*Pi)]*u^10)/b^2 + 
      (((85327*I)/2903040000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((150211*I)/2903040000)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((37039*I)/725760000)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((587*I)/124416000)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((265393*I)/8709120000)*d*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((68233*I)/4354560000)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((406949*I)/8709120000)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((18647*I)/725760000)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((2797*I)/4032000)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((226099*I)/580608000)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((2311*I)/13934592)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/6220800)*d^11*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^11)/b^2 + 
      (((11*I)/2177280000)*d^9*K0*K1*M^4*Sqrt[17/(238602*Pi)]*u^11)/b^2 + 
      (((593*I)/25920000)*d^7*K0*K1*M^4*Sqrt[23/(176358*Pi)]*u^11)/b^2 + 
      ((I/9676800)*d^5*K0*K1*M^4*Sqrt[221/(18354*Pi)]*u^11)/b^2 + 
      (((407*I)/725760000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) - 
      (((379*I)/120960000)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) - 
      (((2789*I)/120960000)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) - 
      (((197*I)/378000)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) - 
      (((103*I)/435456000)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) + 
      (((59*I)/6480000)*d^7*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^12)/b^2 + 
      (((53*I)/90720000)*d^9*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^12)/b^2 - 
      ((I/3240000)*d^7*K0^2*M^4*Sqrt[91/(44574*Pi)]*u^12)/b^2 + 
      (((379*I)/544320000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((409*I)/272160000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((373*I)/544320000)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((257*I)/9072000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((11*I)/544320000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/10886400)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/108864000)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((389*I)/544320000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((359*I)/272160000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((79*I)/108864000)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/15750)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((5417*I)/544320000)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/10886400)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/108864000)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]))/Pi, 0, 
    ((((59669*I)/8908800)*d*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^2)/b^2 + 
      (((564107*I)/8908800)*d^3*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^2)/b^2 - 
      (((54953*I)/2969600)*d^5*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^2)/b^2 + 
      (((43313*I)/5939200)*d^3*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 - 
      (((80561*I)/3563520)*d^7*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 - 
      (((164593*I)/17817600)*d^9*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 + 
      (((52103*I)/17817600)*d^13*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 - 
      (((1087*I)/17817600)*d^15*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 + 
      (((128123*I)/8908800)*d^11*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 + 
      (((18498798419*I)/2922779059200)*d^5*K0^2*M^4*Sqrt[17/(238602*Pi)]*u^2)/
       b^2 - (((17553799*I)/3893145600)*d^13*K1^2*M^4*Sqrt[17/(238602*Pi)]*
        u^2)/b^2 + (((32279*I)/17817600)*d^11*K0^2*M^4*Sqrt[91/(44574*Pi)]*
        u^2)/b^2 + (((137*I)/5939200)*d*K0^2*M^4*Sqrt[299/(13566*Pi)]*u^2)/
       b^2 + (((3763*I)/8908800)*d^9*K1^2*M^4*Sqrt[1547/(2622*Pi)]*u^2)/b^2 + 
      (((127*I)/8908800)*d^15*K1^2*M^4*Sqrt[1729/(2346*Pi)]*u^2)/b^2 + 
      (((60861129607*I)/23382232473600)*d^5*K0^2*M^4*u^2)/
       (b^2*Sqrt[4056234*Pi]) - (((10240843*I)/8908800)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[4056234*Pi]) + (((103829*I)/194657280)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[4056234*Pi]) + (((106386887*I)/7483392000)*d^9*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^3)/b^2 + (((15934912369*I)/246951936000)*d^11*
        K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^3)/b^2 + 
      (((1113013523*I)/246951936000)*d^13*K0*K1*M^4*Sqrt[17/(238602*Pi)]*u^3)/
       b^2 - (((61158341*I)/498892800)*d^7*K0*K1*M^4*Sqrt[19/(213486*Pi)]*
        u^3)/b^2 + (((1256165603003*I)/95718570393600)*d^5*K0*K1*M^4*
        Sqrt[23/(176358*Pi)]*u^3)/b^2 + (((18540327697*I)/246951936000)*d*K0*
        K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((204106021447*I)/246951936000)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4056234*Pi]) + (((1359754290673*I)/478592851968000)*d^5*K0*
        K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((5590884589*I)/246951936000)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4056234*Pi]) + (((120385567*I)/17031168000)*d^5*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^4)/b^2 + (((7814853791*I)/493903872000)*d^11*
        K0^2*M^4*Sqrt[17/(238602*Pi)]*u^4)/b^2 - 
      (((25018891657*I)/224501760000)*d^7*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^4)/
       b^2 + (((9915528667463137*I)/263603905044480000)*d^5*K1^2*M^4*
        Sqrt[19/(213486*Pi)]*u^4)/b^2 + (((115688592401*I)/2469519360000)*
        d^11*K1^2*M^4*Sqrt[19/(213486*Pi)]*u^4)/b^2 - 
      (((508971599*I)/32071680000)*d^9*K1^2*M^4*Sqrt[23/(176358*Pi)]*u^4)/
       b^2 + (((10347744067*I)/493903872000)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) + (((4067182433*I)/17031168000)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[4056234*Pi]) - (((681660149*I)/997785600)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[4056234*Pi]) - (((106435999*I)/14966784000)*d^9*K0^2*
        M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + (((17644855561*I)/493903872000)*
        d^13*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((2790672559*I)/493903872000)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) + (((378203191211*I)/7408558080000)*d*K1^2*M^4*
        u^4)/(b^2*Sqrt[4056234*Pi]) + (((4702953078419*I)/7408558080000)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((1663492039823839*I)/8237622032640000)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) + (((134167141421*I)/823173120000)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + (((2766890473*I)/352788480000)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((17527765554091519*I)/3535393550008320000)*d^13*K0*K1*M^4*
        Sqrt[17/(238602*Pi)]*u^5)/b^2 + (((177130345607*I)/4939038720000)*
        d^11*K0*K1*M^4*Sqrt[19/(213486*Pi)]*u^5)/b^2 + 
      (((462987779603021*I)/1742077981163520000)*d^15*K0*K1*M^4*
        Sqrt[23/(176358*Pi)]*u^5)/b^2 - (((1942599401*I)/449003520000)*d^7*K0*
        K1*M^4*Sqrt[323/(12558*Pi)]*u^5)/b^2 + 
      (((19471114703*I)/510935040000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) + (((6980682819133*I)/14817116160000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + (((1199652502247*I)/2963423232000)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((154226772943*I)/449003520000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) + (((196462253811901003*I)/3535393550008320000)*
        d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((843244874654191*I)/1742077981163520000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) + (((1554312833*I)/97320960000)*d^11*K0^2*M^4*
        Sqrt[7/(579462*Pi)]*u^6)/b^2 + (((176761637*I)/199557120000)*d*K1^2*
        M^4*Sqrt[13/(312018*Pi)]*u^6)/b^2 + 
      (((17068384213*I)/59268464640000)*d*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^6)/
       b^2 + (((6226271*I)/825753600)*d^3*K1^2*M^4*Sqrt[19/(213486*Pi)]*u^6)/
       b^2 + (((2201268079687*I)/1595309506560000)*d^13*K0^2*M^4*
        Sqrt[23/(176358*Pi)]*u^6)/b^2 + (((4177550779573*I)/59268464640000)*
        d^3*K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((866919308459*I)/11853692928000)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((380166441883*I)/1796014080000)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - (((46028535641*I)/598671360000)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((31112222497151*I)/6381238026240000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((2278270051*I)/2822307840000)*d^15*K0^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) + (((202405289201*I)/1796014080000)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((83490306469*I)/199557120000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((158905873421*I)/1796014080000)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + (((778537077023*I)/3951230976000)*
        d^11*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((814105081649*I)/19756154880000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((356459261*I)/313589760000)*d^15*K1^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) + (((12555661*I)/156794880000)*d^15*K0*K1*
        M^4*Sqrt[7/(579462*Pi)]*u^7)/b^2 + (((8479527169*I)/29634232320000)*d*
        K0*K1*M^4*Sqrt[17/(238602*Pi)]*u^7)/b^2 - 
      (((7992890597*I)/898007040000)*d^7*K0*K1*M^4*Sqrt[23/(176358*Pi)]*u^7)/
       b^2 + (((1966604156393*I)/29634232320000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) + (((2025287836469*I)/29634232320000)*d^5*K0*K1*
        M^4*u^7)/(b^2*Sqrt[4056234*Pi]) - (((6073290149*I)/99778560000)*d^9*
        K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + 
      (((1008291159433*I)/9878077440000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) + (((230947521613*I)/9878077440000)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + (((3617985259*I)/2116730880000)*
        d^11*K0^2*M^4*Sqrt[7/(579462*Pi)]*u^8)/b^2 + 
      (((2070649423*I)/2116730880000)*d^5*K1^2*M^4*Sqrt[7/(579462*Pi)]*u^8)/
       b^2 + (((54900281*I)/85155840000)*d^5*K0^2*M^4*Sqrt[17/(238602*Pi)]*
        u^8)/b^2 - (((31814743*I)/56125440000)*d^9*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^8)/b^2 - 
      (((15328703047621*I)/114275347070976000)*d^13*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^8)/b^2 + (((9219541*I)/705576960000)*d^3*K0^2*
        M^4*Sqrt[437/(9282*Pi)]*u^8)/b^2 + (((15996641*I)/82317312000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - (((9905655953*I)/449003520000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((95884500574850761*I)/18855432266711040000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((947341033*I)/14817116160000)*d^15*K0^2*M^4*
        u^8)/(b^2*Sqrt[4056234*Pi]) + (((6211225303*I)/4939038720000)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + (((46356160531*I)/3704279040000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((3168708197*I)/96215040000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((3267603277*I)/449003520000)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[4056234*Pi]) + (((295088257*I)/18521395200)*d^11*K1^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + (((52983069833*I)/14817116160000)*
        d^13*K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((619077643*I)/7408558080000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((41495593*I)/134701056000)*d^9*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^9)/b^2 - (((421247027*I)/673505280000)*d^7*K0*
        K1*M^4*Sqrt[19/(213486*Pi)]*u^9)/b^2 + 
      (((569556157*I)/2469519360000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) + (((1152019397*I)/296342323200)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[4056234*Pi]) + (((30942144127*I)/7408558080000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) + 
      (((137083077389*I)/22225674240000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) + (((30922601447*I)/22225674240000)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[4056234*Pi]) + (((770361509*I)/22225674240000)*
        d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) + 
      (((235063903*I)/7408558080000)*d^5*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^10)/
       b^2 - (((132709*I)/6414336000)*d^9*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^10)/
       b^2 - (((745579862603*I)/258440140062720000)*d*K1^2*M^4*
        Sqrt[23/(176358*Pi)]*u^10)/b^2 - (((301433519*I)/7408558080000)*d*
        K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((72599783*I)/274391040000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) - (((20660023*I)/19243008000)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[4056234*Pi]) + (((11563029493*I)/22225674240000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((103493413*I)/889026969600)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) + (((2957377*I)/889026969600)*d^15*K0^2*M^4*
        u^10)/(b^2*Sqrt[4056234*Pi]) + (((8444682209477*I)/51688028012544000)*
        d*K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((29502335647*I)/66677022720000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) + (((7950726859*I)/66677022720000)*d^5*K1^2*M^4*
        u^10)/(b^2*Sqrt[4056234*Pi]) - (((24571891*I)/23224320000)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - (((101363893*I)/288645120000)*d^9*
        K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((58599913*I)/96215040000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) + (((10276571*I)/74833920000)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[4056234*Pi]) + (((8254969*I)/2020515840000)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + (((1619953*I)/189423360000)*d^3*K0*
        K1*M^4*Sqrt[13/(312018*Pi)]*u^11)/b^2 - 
      (((1798031*I)/126282240000)*d^7*K0*K1*M^4*Sqrt[23/(176358*Pi)]*u^11)/
       b^2 + (((4697509*I)/2778209280000)*d^13*K0*K1*M^4*Sqrt[23/(176358*Pi)]*
        u^11)/b^2 + (((109519*I)/30307737600)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4056234*Pi]) + (((86473357*I)/757693440000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[4056234*Pi]) - (((9137431*I)/84188160000)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[4056234*Pi]) + (((14483311*I)/86819040000)*d^11*
        K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) + 
      (((275071*I)/198443520000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4056234*Pi]) + (((10943*I)/13891046400)*d^11*K1^2*M^4*
        Sqrt[13/(312018*Pi)]*u^12)/b^2 + (((53587*I)/132295680000)*d^11*K0^2*
        M^4*Sqrt[23/(176358*Pi)]*u^12)/b^2 + 
      (((8893*I)/41057280000)*d*K1^2*M^4*Sqrt[23/(176358*Pi)]*u^12)/b^2 - 
      (((8450353*I)/2083656960000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((20981713*I)/1666925568000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) + (((1059239*I)/143700480000)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) - (((5508781*I)/252564480000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - (((2341*I)/394632000)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) + (((224099*I)/92606976000)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + (((58147*I)/555641856000)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((245831*I)/416731392000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((53198203*I)/8334627840000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) - (((2320099*I)/126282240000)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) - (((241271*I)/36080640000)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) + (((1523699*I)/555641856000)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + (((33767*I)/277820928000)*d^15*
        K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + 
      (((421*I)/66147840000)*d*K0*K1*M^4*Sqrt[17/(238602*Pi)]*u^13)/b^2 + 
      (((1800571*I)/1389104640000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[4056234*Pi]) + (((1631953*I)/1389104640000)*d^5*K0*K1*M^4*
        u^13)/(b^2*Sqrt[4056234*Pi]) - (((64777*I)/18040320000)*d^7*K0*K1*M^4*
        u^13)/(b^2*Sqrt[4056234*Pi]) - (((35339*I)/25256448000)*d^9*K0*K1*M^4*
        u^13)/(b^2*Sqrt[4056234*Pi]) + (((44767*I)/25256448000)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + (((10943*I)/18040320000)*d^13*K0*
        K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + 
      (((443*I)/14031360000)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + 
      (((1091*I)/231517440000)*d^5*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/b^2 - 
      (((173*I)/21047040000)*d^7*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/b^2 - 
      (((149*I)/21047040000)*d^9*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/b^2 + 
      (((1163*I)/231517440000)*d^11*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/b^2 + 
      (((79*I)/694552320000)*d^15*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/b^2 + 
      (((41*I)/11575872000)*d^3*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/b^2 + 
      (((1231*I)/231517440000)*d^5*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/b^2 - 
      (((193*I)/21047040000)*d^7*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/b^2 - 
      (((169*I)/21047040000)*d^9*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/b^2 + 
      (((1303*I)/231517440000)*d^11*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/b^2 + 
      (((43*I)/14469840000)*d^13*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^14)/b^2 + 
      (((71*I)/694552320000)*d^15*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^14)/b^2 + 
      ((I/7234920000)*d^13*K0^2*M^4*Sqrt[247/(16422*Pi)]*u^14)/b^2 + 
      ((I/198443520000)*d*K1^2*M^4*Sqrt[247/(16422*Pi)]*u^14)/b^2 + 
      (((181*I)/77172480000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + 
      (((8429*I)/231517440000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) - 
      (((37*I)/15434496000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + 
      (((11*I)/31570560000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + 
      (((1889*I)/1389104640000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) - 
      (((139*I)/25724160000)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) - 
      (((41*I)/15434496000)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + 
      (((11*I)/31570560000)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + 
      ((I/1446984000)*d^3*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^15)/b^2 + 
      ((I/826848000)*d^5*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^15)/b^2 - 
      ((I/526176000)*d^7*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^15)/b^2 - 
      ((I/526176000)*d^9*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^15)/b^2 + 
      ((I/826848000)*d^11*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^15)/b^2 + 
      ((I/1446984000)*d^13*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^15)/b^2 + 
      ((I/1929312000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/1929312000)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[4056234*Pi]) - 
      ((I/1929312000)*d^13*K0*K1*M^4*u^15)/(b^2*Sqrt[4056234*Pi]) + 
      ((I/1929312000)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[4056234*Pi]))/Pi, 0, 
    ((((29435855327*I)/12532353433600)*d^15*K0^2*M^4*Sqrt[3/(1352078*Pi)]*
        u^2)/b^2 - (((1967486497*I)/6996377600)*d^3*K1^2*M^4*
        Sqrt[3/(1352078*Pi)]*u^2)/b^2 + (((72066257*I)/73646080)*d^7*K1^2*M^4*
        Sqrt[3/(1352078*Pi)]*u^2)/b^2 - 
      (((133433703907067*I)/4592212365312000)*d^3*K0^2*M^4*
        Sqrt[7/(579462*Pi)]*u^2)/b^2 - (((185451311*I)/1104691200)*d^5*K1^2*
        M^4*Sqrt[7/(579462*Pi)]*u^2)/b^2 + (((4184701*I)/76185600)*d^7*K0^2*
        M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 + 
      (((84963827*I)/2209382400)*d^9*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/b^2 - 
      (((81109093*I)/2209382400)*d^11*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/
       b^2 + (((1669*I)/2209382400)*d^17*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^2)/
       b^2 - (((139500397*I)/1104691200)*d^11*K1^2*M^4*Sqrt[13/(312018*Pi)]*
        u^2)/b^2 - (((18200143*I)/1104691200)*d^13*K1^2*M^4*
        Sqrt[13/(312018*Pi)]*u^2)/b^2 - (((875951*I)/368230400)*d^15*K1^2*M^4*
        Sqrt[13/(312018*Pi)]*u^2)/b^2 - (((2945377*I)/736460800)*d^5*K0^2*M^4*
        Sqrt[91/(44574*Pi)]*u^2)/b^2 - (((1152971*I)/736460800)*d^13*K0^2*M^4*
        Sqrt[91/(44574*Pi)]*u^2)/b^2 + (((24443*I)/1104691200)*d^17*K1^2*M^4*
        Sqrt[91/(44574*Pi)]*u^2)/b^2 - (((35933*I)/92057600)*d*K1^2*M^4*
        Sqrt[133/(30498*Pi)]*u^2)/b^2 - (((7067*I)/110469120)*d*K0^2*M^4*
        Sqrt[221/(18354*Pi)]*u^2)/b^2 - 
      (((45923567942423*I)/2296106182656000)*d^3*K0^2*M^4*u^2)/
       (b^2*Sqrt[4056234*Pi]) + (((3651233*I)/25266841600)*d^15*K0^2*M^4*u^2)/
       (b^2*Sqrt[4056234*Pi]) - (((438839*I)/874547200)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[4056234*Pi]) + (((1127093087*I)/1104691200)*d^9*K1^2*M^4*
        u^2)/(b^2*Sqrt[4056234*Pi]) - (((9148599284549*I)/30622040064000)*
        d^11*K0*K1*M^4*Sqrt[13/(312018*Pi)]*u^3)/b^2 - 
      (((287918143*I)/510367334400)*d*K0*K1*M^4*Sqrt[221/(18354*Pi)]*u^3)/
       b^2 - (((5769739867*I)/1458192384000)*d^13*K0*K1*M^4*
        Sqrt[221/(18354*Pi)]*u^3)/b^2 - (((59787702473971*I)/30622040064000)*
        d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - 
      (((12509029558279*I)/4374577152000)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4056234*Pi]) + (((197063966592149*I)/30622040064000)*d^7*K0*
        K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + 
      (((3027491361607*I)/927940608000)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4056234*Pi]) - (((6039991667*I)/1134149632000)*d^15*K0*K1*
        M^4*u^3)/(b^2*Sqrt[4056234*Pi]) + (((2250181607*I)/987807744000)*d^17*
        K0*K1*M^4*u^3)/(b^2*Sqrt[4056234*Pi]) - 
      (((1151115528307*I)/8749154304000)*d^5*K0^2*M^4*Sqrt[7/(579462*Pi)]*
        u^4)/b^2 - (((2947555332397*I)/61244080128000)*d^3*K0^2*M^4*
        Sqrt[13/(312018*Pi)]*u^4)/b^2 + (((9593498958443*I)/61244080128000)*
        d^7*K0^2*M^4*Sqrt[13/(312018*Pi)]*u^4)/b^2 + 
      (((71724057247*I)/918661201920000)*d^17*K1^2*M^4*Sqrt[17/(238602*Pi)]*
        u^4)/b^2 + (((74604161*I)/2268299264000)*d^15*K0^2*M^4*
        Sqrt[23/(176358*Pi)]*u^4)/b^2 - (((2791337690777*I)/918661201920000)*
        d^13*K1^2*M^4*Sqrt[299/(13566*Pi)]*u^4)/b^2 - 
      (((1647366023*I)/40829386752)*d*K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((2030576807797*I)/1855881216000)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) - (((76003489462547*I)/61244080128000)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((886322354237*I)/2916384768000)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) + (((39337843187*I)/61244080128000)*d^17*K0^2*
        M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((23853986389039*I)/238851912499200)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) - (((18918549333083287*I)/11942595624960000)*
        d^3*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((2723827987945871*I)/1085690511360000)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) + (((30392830061687*I)/5926846464000)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + (((18038389312903*I)/5567643648000)*
        d^9*K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) - 
      (((335498864672393*I)/102073466880000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[4056234*Pi]) + (((17454201810167*I)/918661201920000)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[4056234*Pi]) + 
      (((107987998057*I)/1837322403840000)*d^17*K0*K1*M^4*
        Sqrt[19/(213486*Pi)]*u^5)/b^2 - (((3227288634013*I)/1837322403840000)*
        d^13*K0*K1*M^4*Sqrt[437/(9282*Pi)]*u^5)/b^2 - 
      (((4004868615299*I)/47770382499840)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) - (((30958624252926389*I)/23885191249920000)*
        d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) - 
      (((48079393061014247*I)/23885191249920000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) + (((60655555811611*I)/14698579230720)*d^7*K0*
        K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + 
      (((4225772211863*I)/1590755328000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) - (((538822099646651*I)/204146933760000)*d^11*
        K0*K1*M^4*u^5)/(b^2*Sqrt[4056234*Pi]) + 
      (((2621979157799*I)/167029309440000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4056234*Pi]) - (((9834574692720246856289*I)/
         5822161135078028083200000)*d*K0^2*M^4*Sqrt[7/(579462*Pi)]*u^6)/b^2 - 
      (((686072344319*I)/33867694080000)*d^13*K0^2*M^4*Sqrt[7/(579462*Pi)]*
        u^6)/b^2 - (((65080233237889*I)/2449763205120000)*d^11*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^6)/b^2 + (((224282106631*I)/8908229836800)*d^9*
        K0^2*M^4*Sqrt[19/(213486*Pi)]*u^6)/b^2 + 
      (((282033713775643*I)/51445027307520000)*d^7*K1^2*M^4*
        Sqrt[221/(18354*Pi)]*u^6)/b^2 - 
      (((115407564004035920009839*I)/40755127945546196582400000)*d*K0^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((21277919383313909*I)/95540764999680000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((33247128629797847*I)/95540764999680000)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((1024844022338419*I)/1469857923072000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((21826301592829*I)/7349289615360000)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((1512023175463*I)/7349289615360000)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((624912822883*I)/25623959961600)*d*K1^2*M^4*
        u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((254293521895967317*I)/668785354997760000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((382830819234461671*I)/668785354997760000)*
        d^5*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((682066408752803*I)/935364132864000)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) - (((38619189041859571*I)/51445027307520000)*
        d^11*K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) - 
      (((55233390567139*I)/253423779840000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((33707106838091*I)/7349289615360000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[4056234*Pi]) + 
      (((2387389017437*I)/7349289615360000)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[4056234*Pi]) + (((5086624314257*I)/233841033216000)*d^9*K0*
        K1*M^4*Sqrt[19/(213486*Pi)]*u^7)/b^2 - 
      (((11914521343573*I)/1837322403840000)*d^13*K0*K1*M^4*
        Sqrt[19/(213486*Pi)]*u^7)/b^2 - (((268443381761*I)/20743962624000)*d*
        K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) - 
      (((860185667129443*I)/4287085608960000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) - (((1347499259697449*I)/4287085608960000)*d^5*
        K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + 
      (((8225710810884487*I)/12861256826880000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) - (((5200691688077203*I)/12861256826880000)*
        d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[4056234*Pi]) + 
      (((1478995781537*I)/612440801280000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4056234*Pi]) + (((376261121*I)/1919877120000)*d^17*K0*K1*M^4*
        u^7)/(b^2*Sqrt[4056234*Pi]) - (((193536438317*I)/244976320512000)*
        d^13*K0^2*M^4*Sqrt[19/(213486*Pi)]*u^8)/b^2 - 
      (((14369863040339*I)/5765390991360000)*d^5*K1^2*M^4*
        Sqrt[19/(213486*Pi)]*u^8)/b^2 - 
      (((685835031439*I)/111464225832960000)*d*K1^2*M^4*Sqrt[391/(10374*Pi)]*
        u^8)/b^2 - (((177611695215301*I)/133757070999552000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((2405741021657881*I)/111464225832960000)*
        d^3*K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((4381892657746423*I)/111464225832960000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((1842216638030701*I)/25722513653760000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((12454553329367*I)/233841033216000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((13257741935017*I)/276586168320000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((959359740569*I)/3674644807680000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((5846494607*I)/222705745920000)*d^17*K0^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((59878981788641*I)/1688851906560000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((278192596676149*I)/2572251365376000)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((1981631025823*I)/32477921280000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) - (((167091231724801*I)/2572251365376000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) - 
      (((35536676954297*I)/1837322403840000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[4056234*Pi]) + (((194010794591*I)/612440801280000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + (((2059442311*I)/58327695360000)*
        d^17*K1^2*M^4*u^8)/(b^2*Sqrt[4056234*Pi]) + 
      (((7497092971*I)/4871688192000)*d^9*K0*K1*M^4*Sqrt[17/(238602*Pi)]*u^9)/
       b^2 - (((1831434856063*I)/1003178032496640000)*d*K0*K1*M^4*
        Sqrt[437/(9282*Pi)]*u^9)/b^2 - 
      (((6342239296959367*I)/501589016248320000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) - (((2011407749037989*I)/100317803249664000)*
        d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) + 
      (((173721334363253*I)/4287085608960000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) - (((985569315677489*I)/38583770480640000)*d^11*
        K0*K1*M^4*u^9)/(b^2*Sqrt[4056234*Pi]) - 
      (((2854155207331*I)/367464480768000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) + (((17341001393*I)/167029309440000)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[4056234*Pi]) + 
      (((175529743489*I)/11023934423040000)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4056234*Pi]) - (((2623875545483*I)/38583770480640000)*d^3*
        K0^2*M^4*Sqrt[13/(312018*Pi)]*u^10)/b^2 - 
      (((1023143576941*I)/16535901634560000)*d^13*K1^2*M^4*
        Sqrt[13/(312018*Pi)]*u^10)/b^2 + (((644736839*I)/1503263784960000)*
        d^15*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^10)/b^2 - 
      (((20626971398857*I)/3009534097489920000)*d*K1^2*M^4*
        Sqrt[19/(213486*Pi)]*u^10)/b^2 - 
      (((3713391859907*I)/38583770480640000)*d^11*K0^2*M^4*
        Sqrt[23/(176358*Pi)]*u^10)/b^2 + (((12606719*I)/612440801280000)*d^15*
        K0^2*M^4*Sqrt[323/(12558*Pi)]*u^10)/b^2 - 
      (((39026581871*I)/9708174508032000)*d^3*K1^2*M^4*Sqrt[391/(10374*Pi)]*
        u^10)/b^2 - (((2417497640323*I)/77167540961280000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) - (((80994512338913*I)/38583770480640000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((44167255061147*I)/12861256826880000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) + (((119989897147*I)/48716881920000)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((177753662029*I)/262474629120000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) + (((1588220719*I)/1002175856640000)*d^17*K0^2*
        M^4*u^10)/(b^2*Sqrt[4056234*Pi]) - 
      (((2473198853771557*I)/1504767048744960000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) + (((496381651651609*I)/115751311441920000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((2199669393277*I)/876903874560000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) - (((102480914081783*I)/38583770480640000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[4056234*Pi]) + 
      (((64394284393*I)/33071803269120000)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[4056234*Pi]) + (((114300047*I)/2066987704320000)*d^15*K0*K1*
        M^4*Sqrt[23/(176358*Pi)]*u^11)/b^2 - 
      (((617271714833*I)/28937827860480000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4056234*Pi]) - (((5544885995729*I)/14468913930240000)*d^3*K0*
        K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) - 
      (((8871387451607*I)/14468913930240000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4056234*Pi]) + (((17721044990081*I)/14468913930240000)*d^7*
        K0*K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) + 
      (((34973753579*I)/43845193728000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4056234*Pi]) - (((3715487334613*I)/4822971310080000)*d^11*K0*
        K1*M^4*u^11)/(b^2*Sqrt[4056234*Pi]) - 
      (((488427316547*I)/2066987704320000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4056234*Pi]) + (((547231183*I)/826795081728000)*d^17*K0*K1*
        M^4*u^11)/(b^2*Sqrt[4056234*Pi]) + 
      (((1546949063994934571*I)/6549931276962781593600000)*d^17*K1^2*M^4*
        Sqrt[7/(579462*Pi)]*u^12)/b^2 - (((48542147*I)/17286635520000)*d^11*
        K0^2*M^4*Sqrt[17/(238602*Pi)]*u^12)/b^2 + 
      (((2320387*I)/2066987704320000)*d^15*K1^2*M^4*Sqrt[17/(238602*Pi)]*
        u^12)/b^2 + (((4414198171*I)/1315355811840000)*d^7*K1^2*M^4*
        Sqrt[23/(176358*Pi)]*u^12)/b^2 + 
      (((338073056561*I)/188095881093120000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) - (((143154505313*I)/7523835243724800)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((10329788842133*I)/188095881093120000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) + (((108329210113*I)/1315355811840000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[4056234*Pi]) + (((22977070241*I)/438451937280000)*
        d^9*K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((30906580589*I)/2066987704320000)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) + (((1776851*I)/71275438080000)*d^15*K0^2*M^4*
        u^12)/(b^2*Sqrt[4056234*Pi]) + (((51256529*I)/1033493852160000)*d^17*
        K0^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((969139729133*I)/188095881093120000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) - (((5764820100889*I)/188095881093120000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((4821440457409*I)/188095881093120000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) + (((71354083039*I)/1315355811840000)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - (((30806608879*I)/578756557209600)*
        d^11*K1^2*M^4*u^12)/(b^2*Sqrt[4056234*Pi]) - 
      (((34822357793*I)/2066987704320000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) - (((73152963170118161339*I)/
         45849518938739471155200000)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[4056234*Pi]) + (((401957*I)/344497950720000)*d^17*K0*K1*M^4*
        Sqrt[13/(312018*Pi)]*u^13)/b^2 - (((1670597*I)/22966530048000)*d*K0*
        K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) - 
      (((59251537*I)/10765560960000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[4056234*Pi]) - (((36624293*I)/4101166080000)*d^5*K0*K1*M^4*
        u^13)/(b^2*Sqrt[4056234*Pi]) + (((22042043*I)/1296497664000)*d^7*K0*
        K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) + 
      (((4926469*I)/424308326400)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[4056234*Pi]) - (((1904043611*I)/180861424128000)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[4056234*Pi]) - (((185156701*I)/51674692608000)*
        d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[4056234*Pi]) - 
      (((10861*I)/1148326502400)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[4056234*Pi]) - (((5873891*I)/249464033280000)*d^11*K0^2*M^4*
        Sqrt[17/(238602*Pi)]*u^14)/b^2 - (((61874359*I)/2411485655040000)*
        d^11*K1^2*M^4*Sqrt[17/(238602*Pi)]*u^14)/b^2 - 
      (((11682973*I)/1033493852160000)*d^13*K1^2*M^4*Sqrt[17/(238602*Pi)]*
        u^14)/b^2 - (((3431*I)/38277550080000)*d^15*K1^2*M^4*
        Sqrt[19/(213486*Pi)]*u^14)/b^2 + (((73622947*I)/2411485655040000)*d^7*
        K0^2*M^4*Sqrt[23/(176358*Pi)]*u^14)/b^2 + 
      (((5235298517*I)/26870840156160000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) - (((7665889199*I)/13435420078080000)*d^3*K0^2*
        M^4*u^14)/(b^2*Sqrt[4056234*Pi]) - (((681602569*I)/2687084015616000)*
        d^5*K0^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + 
      (((40811011*I)/82209738240000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) - (((34858979*I)/206698770432000)*d^13*K0^2*M^4*
        u^14)/(b^2*Sqrt[4056234*Pi]) - (((1256909*I)/1033493852160000)*d^15*
        K0^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + 
      (((1915847*I)/2066987704320000)*d^17*K0^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) - (((5990491069*I)/26870840156160000)*d*K1^2*
        M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + (((191981659*I)/1492824453120000)*
        d^3*K1^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) - 
      (((6376609111*I)/13435420078080000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) + (((4585107469*I)/7234456965120000)*d^7*K1^2*
        M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + (((30919409*I)/54806492160000)*d^9*
        K1^2*M^4*u^14)/(b^2*Sqrt[4056234*Pi]) + 
      (((2207993*I)/2066987704320000)*d^17*K1^2*M^4*u^14)/
       (b^2*Sqrt[4056234*Pi]) - (((4291249*I)/2938998142080000)*d^3*K0*K1*M^4*
        Sqrt[23/(176358*Pi)]*u^15)/b^2 - (((1366181*I)/746412226560000)*d*K0*
        K1*M^4*u^15)/(b^2*Sqrt[4056234*Pi]) + 
      (((17360323*I)/23511985136640000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[4056234*Pi]) - (((246581521*I)/3358855019520000)*d^5*K0*K1*
        M^4*u^15)/(b^2*Sqrt[4056234*Pi]) + (((169729283*I)/1808614241280000)*
        d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[4056234*Pi]) + 
      (((2115193*I)/16441947648000)*d^9*K0*K1*M^4*u^15)/
       (b^2*Sqrt[4056234*Pi]) - (((126357403*I)/1808614241280000)*d^11*K0*K1*
        M^4*u^15)/(b^2*Sqrt[4056234*Pi]) - (((11458963*I)/258373463040000)*
        d^13*K0*K1*M^4*u^15)/(b^2*Sqrt[4056234*Pi]) - 
      (((4087*I)/8334627840000)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[4056234*Pi]) + 
      (((51791*I)/172248975360000)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[4056234*Pi]) - (((2237*I)/271292136192000)*d*K1^2*M^4*
        Sqrt[13/(312018*Pi)]*u^16)/b^2 + (((8633*I)/30143570688000)*d^7*K1^2*
        M^4*Sqrt[13/(312018*Pi)]*u^16)/b^2 + 
      (((41*I)/76120128000)*d^9*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^16)/b^2 - 
      (((79*I)/548064921600)*d^11*K1^2*M^4*Sqrt[13/(312018*Pi)]*u^16)/b^2 - 
      (((39037*I)/167942750976000)*d^5*K0^2*M^4*Sqrt[17/(238602*Pi)]*u^16)/
       b^2 - (((89*I)/2583734630400)*d^15*K0^2*M^4*Sqrt[17/(238602*Pi)]*u^16)/
       b^2 - (((18961*I)/449569825689600)*d^13*K1^2*M^4*Sqrt[17/(238602*Pi)]*
        u^16)/b^2 - (((199*I)/12918673152000)*d^5*K1^2*M^4*
        Sqrt[247/(16422*Pi)]*u^16)/b^2 - (((163*I)/1777171968000)*d*K0^2*M^4*
        u^16)/(b^2*Sqrt[4056234*Pi]) - (((30559*I)/18660305664000)*d^3*K0^2*
        M^4*u^16)/(b^2*Sqrt[4056234*Pi]) + (((328063*I)/90430712064000)*d^7*
        K0^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) + 
      (((15161*I)/2055243456000)*d^9*K0^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) - 
      (((14173*I)/8220973824000)*d^11*K0^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) - 
      (((38639*I)/12918673152000)*d^13*K0^2*M^4*u^16)/
       (b^2*Sqrt[4056234*Pi]) - (((199*I)/8612448768000)*d^17*K0^2*M^4*u^16)/
       (b^2*Sqrt[4056234*Pi]) + (((8539*I)/542584272384000)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[4056234*Pi]) - (((20899*I)/12918673152000)*d^3*K1^2*M^4*
        u^16)/(b^2*Sqrt[4056234*Pi]) - (((936553*I)/449569825689600)*d^13*
        K1^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) - 
      (((191*I)/369104947200)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) - 
      (((509*I)/25837346304000)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[4056234*Pi]) + 
      ((I/20971872000)*d^5*K0*K1*M^4*Sqrt[7/(579462*Pi)]*u^17)/b^2 - 
      ((I/20971872000)*d^7*K0*K1*M^4*Sqrt[7/(579462*Pi)]*u^17)/b^2 + 
      ((I/477110088000)*d^3*K0*K1*M^4*Sqrt[19/(213486*Pi)]*u^17)/b^2 + 
      ((I/1908440352000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[4056234*Pi]) - 
      (((11*I)/272634336000)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[4056234*Pi]) + 
      (((11*I)/20971872000)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[4056234*Pi]) - 
      (((11*I)/14680310400)*d^9*K0*K1*M^4*u^17)/(b^2*Sqrt[4056234*Pi]) - 
      (((11*I)/36700776000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[4056234*Pi]) + 
      ((I/2621484000)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[4056234*Pi]) + 
      ((I/7340155200)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[4056234*Pi]) + 
      ((I/146803104000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[4056234*Pi]))/Pi}, 9, 
   15, 1], SeriesData[p, 0, 
   {(((-1/10240*I)*d*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((169*I)/153600)*d^5*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((143*I)/38400)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((143*I)/153600)*d^9*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((143*I)/76800)*d^11*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((11*I)/30720)*d^13*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((7*I)/5120)*d*K1^2*M^5*Sqrt[(21*Pi)/193154]*u^3)/b^3 + 
      (((9*I)/512)*d^3*K1^2*M^5*Sqrt[(21*Pi)/193154]*u^3)/b^3 - 
      (((183*I)/6400)*d^7*K1^2*M^5*Sqrt[(39*Pi)/104006]*u^3)/b^3 - 
      ((I/15360)*d^3*K0^2*M^5*Sqrt[(247*Pi)/16422]*u^3)/b^3 + 
      (((11*I)/25600)*d^13*K1^2*M^5*Sqrt[(273*Pi)/14858]*u^3)/b^3 + 
      ((I/1024)*d^5*K1^2*M^5*Sqrt[(357*Pi)/11362]*u^3)/b^3 + 
      (((11*I)/12800)*d^11*K1^2*M^5*Sqrt[(663*Pi)/6118]*u^3)/b^3 - 
      (((11*I)/25600)*d^9*K1^2*M^5*Sqrt[(741*Pi)/5474]*u^3)/b^3 + 
      (((10339501*I)/32256000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((19614659*I)/64512000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((3972043*I)/38707200)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((123593*I)/64512000)*d*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/b^3 - 
      (((400507*I)/5376000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/b^3 + 
      (((3689299*I)/96768000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/b^3 - 
      (((218809*I)/193536000)*d^9*K0*K1*M^5*Sqrt[(247*Pi)/16422]*u^4)/b^3 + 
      (((813959*I)/129024000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((9405089*I)/129024000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((2582501*I)/10752000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((25237813*I)/387072000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((23507437*I)/193536000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((10685573*I)/53760000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((181642051*I)/1935360000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((882437*I)/7741440)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((650183*I)/1935360000)*d*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^5)/b^3 + 
      (((9323689*I)/1935360000)*d^5*K1^2*M^5*Sqrt[(17*Pi)/238602]*u^5)/b^3 + 
      (((663059*I)/387072000)*d^13*K1^2*M^5*Sqrt[(17*Pi)/238602]*u^5)/b^3 + 
      (((4027*I)/3096576)*d^13*K0^2*M^5*Sqrt[(19*Pi)/213486]*u^5)/b^3 + 
      (((5161951*I)/64512000)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[4056234]*b^3) + (((61199161*I)/967680000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[4056234]*b^3) + (((113591447*I)/1935360000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 - (((166492087*I)/3870720000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((6212383*I)/77414400)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((14613811*I)/774144000)*d^13*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((1615891*I)/3870720000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^6)/b^3 - (((3986881*I)/322560000)*d^7*K0*K1*
        M^5*Sqrt[(13*Pi)/312018]*u^6)/b^3 + 
      (((9209873*I)/3870720000)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/238602]*u^6)/b^3 + 
      (((26689723*I)/15482880000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((35195093*I)/15482880000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((16639043*I)/1548288000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((6656431*I)/3096576000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((15257539*I)/15482880000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((234441787*I)/15482880000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((11100871*I)/1290240000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((227676509*I)/15482880000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((2670763*I)/1032192000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((2113343*I)/1105920000)*d^3*K0^2*M^5*Sqrt[(7*Pi)/579462]*u^7)/b^3 - 
      (((1556587*I)/15482880000)*d^5*K0^2*M^5*Sqrt[(17*Pi)/238602]*u^7)/b^3 - 
      (((1939487*I)/1290240000)*d^7*K0^2*M^5*Sqrt[(19*Pi)/213486]*u^7)/b^3 + 
      (((50551*I)/1548288000)*d^11*K1^2*M^5*Sqrt[(247*Pi)/16422]*u^7)/b^3 - 
      (((11609851*I)/7741440000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[4056234]*b^3) + (((5046007*I)/1935360000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 + (((1931561*I)/3870720000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 + (((250219*I)/77414400)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 + (((642419*I)/774144000)*d^13*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 + (((23663*I)/143360000)*d*K0*K1*M^5*
        Sqrt[(3*Pi)/1352078]*u^8)/b^3 - (((70589*I)/35840000)*d^7*K0*K1*M^5*
        Sqrt[(3*Pi)/1352078]*u^8)/b^3 - (((522499*I)/3870720000)*d^9*K0*K1*
        M^5*Sqrt[(13*Pi)/312018]*u^8)/b^3 + 
      (((104269*I)/322560000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((1531181*I)/967680000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((977741*I)/2903040000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((49187*I)/290304000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((26281*I)/580608000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((631607*I)/1935360000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((56341*I)/30720000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((26633*I)/48384000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((83507*I)/129024000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((17861*I)/387072000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((113*I)/483840000)*d^7*K0^2*M^5*Sqrt[(19*Pi)/213486]*u^9)/b^3 + 
      (((79*I)/9216000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/213486]*u^9)/b^3 + 
      (((24607*I)/34560000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[4056234]*b^3) - 
      (((167411*I)/322560000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4056234]*b^3) + (((83813*I)/2903040000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 - (((49753*I)/1451520000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 + (((59009*I)/725760000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 - (((207559*I)/8709120000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 - (((5839*I)/870912000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 + (((4327*I)/1741824000)*d^13*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 - (((2137*I)/580608000)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^10)/b^3 + (((85327*I)/2903040000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((150211*I)/2903040000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 + (((37039*I)/725760000)*d^7*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((587*I)/124416000)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((265393*I)/8709120000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 + (((406949*I)/8709120000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((18647*I)/725760000)*d^7*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((5059*I)/870912000)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((229*I)/348364800)*d^13*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((377*I)/207360000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^11)/b^3 + (((121*I)/8709120000)*d^9*K1^2*M^5*
        Sqrt[(17*Pi)/238602]*u^11)/b^3 + (((11*I)/1244160000)*d^9*K0^2*M^5*
        Sqrt[(23*Pi)/176358]*u^11)/b^3 - ((I/248832000)*d^13*K0^2*M^5*
        Sqrt[(133*Pi)/30498]*u^11)/b^3 + (((68233*I)/4354560000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[4056234]*b^3) + 
      (((407*I)/725760000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      (((379*I)/120960000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      (((53*I)/241920000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((913*I)/181440000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      (((103*I)/435456000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      ((I/6220800)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^12)/b^3 + 
      (((11*I)/2177280000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/238602]*u^12)/b^3 + 
      (((379*I)/544320000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((373*I)/544320000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((11*I)/45360000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((11*I)/544320000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      ((I/10886400)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      ((I/108864000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((389*I)/544320000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((79*I)/108864000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((11*I)/45360000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((11*I)/544320000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      ((I/10886400)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      ((I/108864000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((409*I)/272160000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[4056234]*b^3) + 
      (((359*I)/272160000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[4056234]*b^3))/
     Pi, 0, ((((21*I)/5120)*d*K1*M^5*Sqrt[(21*Pi)/193154]*u)/(b^3*E^u) + 
      (((27*I)/512)*d^3*K1*M^5*Sqrt[(21*Pi)/193154]*u)/(b^3*E^u) - 
      (((549*I)/6400)*d^7*K1*M^5*Sqrt[(39*Pi)/104006]*u)/(b^3*E^u) + 
      (((33*I)/25600)*d^13*K1*M^5*Sqrt[(273*Pi)/14858]*u)/(b^3*E^u) + 
      (((3*I)/1024)*d^5*K1*M^5*Sqrt[(357*Pi)/11362]*u)/(b^3*E^u) + 
      (((33*I)/12800)*d^11*K1*M^5*Sqrt[(663*Pi)/6118]*u)/(b^3*E^u) - 
      (((33*I)/25600)*d^9*K1*M^5*Sqrt[(741*Pi)/5474]*u)/(b^3*E^u) + 
      (((2759*I)/5120)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((26099*I)/51200)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) - 
      (((1837*I)/51200)*d^9*K0*M^5*Sqrt[(13*Pi)/312018]*u^2)/(b^3*E^u) + 
      (((1639*I)/25600)*d^11*K0*M^5*Sqrt[(13*Pi)/312018]*u^2)/(b^3*E^u) + 
      (((517*I)/51200)*d^13*K0*M^5*Sqrt[(17*Pi)/238602]*u^2)/(b^3*E^u) + 
      (((21*I)/5120)*d*K1*M^5*Sqrt[(21*Pi)/193154]*u^2)/(b^3*E^u) + 
      (((27*I)/512)*d^3*K1*M^5*Sqrt[(21*Pi)/193154]*u^2)/(b^3*E^u) + 
      (((11*I)/10240)*d*K0*M^5*Sqrt[(39*Pi)/104006]*u^2)/(b^3*E^u) - 
      (((549*I)/6400)*d^7*K1*M^5*Sqrt[(39*Pi)/104006]*u^2)/(b^3*E^u) - 
      (((229*I)/12800)*d^7*K0*M^5*Sqrt[(91*Pi)/44574]*u^2)/(b^3*E^u) + 
      (((33*I)/25600)*d^13*K1*M^5*Sqrt[(273*Pi)/14858]*u^2)/(b^3*E^u) + 
      (((3*I)/1024)*d^5*K1*M^5*Sqrt[(357*Pi)/11362]*u^2)/(b^3*E^u) + 
      (((33*I)/12800)*d^11*K1*M^5*Sqrt[(663*Pi)/6118]*u^2)/(b^3*E^u) - 
      (((33*I)/25600)*d^9*K1*M^5*Sqrt[(741*Pi)/5474]*u^2)/(b^3*E^u) + 
      (((2759*I)/5120)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((26099*I)/51200)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((277441*I)/5376000)*d*K1*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((1814759*I)/2688000)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) - 
      (((10438691*I)/16128000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((8620457*I)/8064000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((148039*I)/645120)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((242491*I)/712704)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^3)/b^3 - 
      (((61289*I)/89600)*d^7*K1*M^5*Sqrt[(3*Pi)/1352078]*u^3)/(b^3*E^u) - 
      (((172871*I)/17817600)*d^3*K1^2*M^5*Sqrt[(7*Pi)/579462]*u^3)/b^3 - 
      (((1837*I)/51200)*d^9*K0*M^5*Sqrt[(13*Pi)/312018]*u^3)/(b^3*E^u) + 
      (((1639*I)/25600)*d^11*K0*M^5*Sqrt[(13*Pi)/312018]*u^3)/(b^3*E^u) + 
      (((7897*I)/11878400)*d*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((320923*I)/35635200)*d^3*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((72299*I)/7127040)*d^5*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((983177*I)/35635200)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((26009*I)/7127040)*d^13*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((193*I)/11878400)*d^15*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((762959*I)/17817600)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((423007*I)/17817600)*d^13*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((517*I)/51200)*d^13*K0*M^5*Sqrt[(17*Pi)/238602]*u^3)/(b^3*E^u) + 
      (((31513*I)/1075200)*d^5*K1*M^5*Sqrt[(23*Pi)/176358]*u^3)/(b^3*E^u) + 
      (((11*I)/10240)*d*K0*M^5*Sqrt[(39*Pi)/104006]*u^3)/(b^3*E^u) - 
      (((229*I)/12800)*d^7*K0*M^5*Sqrt[(91*Pi)/44574]*u^3)/(b^3*E^u) + 
      (((76999*I)/35635200)*d^11*K0^2*M^5*Sqrt[(91*Pi)/44574]*u^3)/b^3 + 
      (((48191*I)/3563520)*d^9*K1^2*M^5*Sqrt[(91*Pi)/44574]*u^3)/b^3 + 
      (((1109*I)/17817600)*d*K1^2*M^5*Sqrt[(119*Pi)/34086]*u^3)/b^3 - 
      (((32693*I)/5939200)*d^5*K1^2*M^5*Sqrt[(119*Pi)/34086]*u^3)/b^3 - 
      (((143*I)/35635200)*d^9*K0^2*M^5*Sqrt[(35581*Pi)/114]*u^3)/b^3 + 
      ((I/3563520)*d^15*K1^2*M^5*Sqrt[(35581*Pi)/114]*u^3)/b^3 + 
      (((417421*I)/1344000)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((550009*I)/2150400)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) - 
      (((7472651*I)/32256000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((456347*I)/1008000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((603737*I)/6451200)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((88441*I)/5376000)*d*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((334703*I)/1075200)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) - 
      (((5532251*I)/16128000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((3506117*I)/8064000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((341027*I)/3225600)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((188986568327*I)/493903872000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/
       b^3 - (((15157904777*I)/98780774400)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^4)/b^3 - (((15498249133*I)/14966784000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^4)/b^3 - (((62446080559*I)/493903872000)*d^13*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + (((1615453531*I)/164634624000)*
        d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - 
      (((5417*I)/17920)*d^7*K0*M^5*Sqrt[(3*Pi)/1352078]*u^4)/(b^3*E^u) - 
      (((22901*I)/89600)*d^7*K1*M^5*Sqrt[(3*Pi)/1352078]*u^4)/(b^3*E^u) + 
      (((49943*I)/2688000)*d^3*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/(b^3*E^u) + 
      (((2382651979*I)/44900352000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/
       b^3 + (((1460905141*I)/98780774400)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^4)/b^3 + (((1186284103*I)/493903872000)*d*K0*
        K1*M^5*Sqrt[(17*Pi)/238602]*u^4)/b^3 + 
      (((14639*I)/10752000)*d*K0*M^5*Sqrt[(19*Pi)/213486]*u^4)/(b^3*E^u) + 
      (((42103*I)/5376000)*d*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((143347*I)/537600)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((1426903*I)/16128000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((2255567*I)/16128000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((12126941741*I)/987807744000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((67674641*I)/6812467200)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((10836738223*I)/29933568000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((870245587*I)/7902461952)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((13268548309*I)/987807744000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 + (((843463081*I)/329269248000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 + (((19847357*I)/172032000)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^5)/
       (b^3*E^u) + (((32842529*I)/344064000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^5)/
       (b^3*E^u) - (((85510171*I)/258048000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^5)/
       (b^3*E^u) - (((98166641*I)/1032192000)*d^9*K1*M^5*Sqrt[Pi/4056234]*
        u^5)/(b^3*E^u) + (((7931953*I)/206438400)*d^13*K1*M^5*
        Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + (((667428188689*I)/14817116160000)*
        d*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((166051582223*I)/423346176000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 - (((732525774683*I)/449003520000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 - (((94789302397*I)/449003520000)*d^9*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((3679992467257*I)/4939038720000)*d^11*
        K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((178953735047*I)/1646346240000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 + (((6919207279*I)/1646346240000)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 + (((4891*I)/179200)*d^5*K0*M^5*Sqrt[(3*Pi)/1352078]*u^5)/
       (b^3*E^u) + (((12751*I)/1792000)*d^3*K0*M^5*Sqrt[(13*Pi)/312018]*u^5)/
       (b^3*E^u) + (((41*I)/16128)*d^13*K0*M^5*Sqrt[(13*Pi)/312018]*u^5)/
       (b^3*E^u) + (((335379061*I)/34062336000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^5)/b^3 + (((256351*I)/344064000)*d*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^5)/(b^3*E^u) + 
      (((6651467*I)/516096000)*d^11*K1*M^5*Sqrt[(13*Pi)/312018]*u^5)/
       (b^3*E^u) + (((532019863*I)/89800704000)*d^9*K0^2*M^5*
        Sqrt[(19*Pi)/213486]*u^5)/b^3 + (((8109330094441*I)/14817116160000)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[4056234]*b^3) + 
      (((553001*I)/98304000)*d*K0*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((1403957*I)/688128000)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((8560151*I)/206438400)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) - 
      (((2190211*I)/1032192000)*d*K1*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((44131*I)/4915200)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((18347093*I)/344064000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((6818897*I)/172032000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((10471129*I)/1032192000)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) + (((31316839777*I)/1021870080000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((11549708013197*I)/29634232320000)*d^3*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((1061056534351*I)/898007040000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       b^3 - (((237305920489*I)/898007040000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^6)/b^3 + (((813443073067*I)/1411153920000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((1025988795497*I)/9878077440000)*d^13*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + 
      (((10763599043*I)/3292692480000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       b^3 - (((431209*I)/86016000)*d^7*K1*M^5*Sqrt[(13*Pi)/312018]*u^6)/
       (b^3*E^u) - (((2894303*I)/516096000)*d^7*K0*M^5*Sqrt[(17*Pi)/238602]*
        u^6)/(b^3*E^u) + (((3499*I)/6553600)*d^13*K0*M^5*Sqrt[(17*Pi)/238602]*
        u^6)/(b^3*E^u) + (((640127*I)/344064000)*d^3*K0*M^5*
        Sqrt[(23*Pi)/176358]*u^6)/(b^3*E^u) - 
      (((44671*I)/22937600)*d^9*K1*M^5*Sqrt[(23*Pi)/176358]*u^6)/(b^3*E^u) + 
      (((2432394077*I)/846692352000)*d^5*K0*K1*M^5*Sqrt[(119*Pi)/34086]*u^6)/
       b^3 - (((52889*I)/2064384000)*d^9*K0*M^5*Sqrt[(221*Pi)/18354]*u^6)/
       (b^3*E^u) + (((15599963*I)/2064384000)*d^5*K0*M^5*Sqrt[Pi/4056234]*
        u^7)/(b^3*E^u) - (((12607993*I)/2064384000)*d^9*K0*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + (((8426359*I)/1032192000)*d^11*K0*
        M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + 
      (((367635886073*I)/118536929280000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/
       b^3 - (((274574560469*I)/3592028160000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 + (((131802269581*I)/1362493440000)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((1210823*I)/163840000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + (((11287993*I)/6881280000)*d^5*K1*
        M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((12669367*I)/737280000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((82513877*I)/20643840000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^7)/
       (b^3*E^u) + (((18403429*I)/2064384000)*d^11*K1*M^5*Sqrt[Pi/4056234]*
        u^7)/(b^3*E^u) + (((1208663*I)/589824000)*d^13*K1*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + (((6604196857*I)/513146880000)*d*
        K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((330697019707*I)/3592028160000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/
       b^3 - (((1467130194077*I)/3592028160000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 - (((241319837363*I)/3592028160000)*d^9*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((1059980347553*I)/5644615680000)*d^11*
        K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((482601301121*I)/13170769920000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/
       b^3 + (((26921711849*I)/4741477171200)*d^5*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^7)/b^3 + (((22858004563*I)/13170769920000)*
        d^13*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/b^3 + 
      (((181869857*I)/4390256640000)*d^15*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/
       b^3 - (((7517*I)/8192000)*d^7*K0*M^5*Sqrt[(17*Pi)/238602]*u^7)/
       (b^3*E^u) + (((229357*I)/2064384000)*d^13*K0*M^5*Sqrt[(17*Pi)/238602]*
        u^7)/(b^3*E^u) + (((2911*I)/412876800)*d*K0*M^5*Sqrt[(19*Pi)/213486]*
        u^7)/(b^3*E^u) + (((1288999*I)/20643840000)*d*K1*M^5*
        Sqrt[(19*Pi)/213486]*u^7)/(b^3*E^u) + 
      (((177881*I)/1032192000)*d^3*K0*M^5*Sqrt[(23*Pi)/176358]*u^7)/
       (b^3*E^u) + (((38194643737*I)/16933847040000)*d^3*K0^2*M^5*
        Sqrt[(23*Pi)/176358]*u^7)/b^3 - (((26891422517*I)/3592028160000)*d^7*
        K0^2*M^5*Sqrt[(23*Pi)/176358]*u^7)/b^3 + 
      (((465713999*I)/13170769920000)*d^15*K1^2*M^5*Sqrt[(23*Pi)/176358]*u^7)/
       b^3 + (((18015546611*I)/123863040000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[4056234]*b^3) + (((6102821*I)/6881280000)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + (((19849187*I)/10321920000)*d^3*K0*
        M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - 
      (((61211183*I)/20643840000)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) - (((7368587*I)/5160960000)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) - (((4991453*I)/61931520000)*d^9*K0*M^5*Sqrt[Pi/4056234]*
        u^8)/(b^3*E^u) + (((8475829*I)/6193152000)*d^11*K0*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - (((51280457*I)/61931520000)*d*K1*
        M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((300525577*I)/61931520000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) - (((59965747*I)/15482880000)*d^7*K1*M^5*Sqrt[Pi/4056234]*
        u^8)/(b^3*E^u) - (((109840231*I)/61931520000)*d^9*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + (((9020399*I)/6193152000)*d^11*K1*
        M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((61349*I)/196608000)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((7748426837*I)/1852139520000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((66376115723*I)/1058365440000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       b^3 + (((249412029553*I)/3704279040000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^8)/b^3 - (((3239347109*I)/56125440000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 + (((241639259809*I)/2469519360000)*d^11*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + (((2995628989*I)/137195520000)*
        d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((1128097049*I)/2469519360000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       b^3 - (((266789*I)/30965760000)*d^3*K1*M^5*Sqrt[(17*Pi)/238602]*u^8)/
       (b^3*E^u) + (((158863*I)/12386304000)*d^13*K0*M^5*Sqrt[(23*Pi)/176358]*
        u^8)/(b^3*E^u) - (((1919529373*I)/224501760000)*d^7*K0*K1*M^5*
        Sqrt[(23*Pi)/176358]*u^8)/b^3 - (((567467*I)/7741440000)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + (((411947*I)/3870720000)*d^3*K0*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + (((2478727*I)/7741440000)*d^5*K0*
        M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - 
      (((119881*I)/276480000)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - 
      (((132683*I)/1105920000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((129799*I)/774144000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((50461*I)/1548288000)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - 
      (((22879279*I)/91463680000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((9814107883*I)/449003520000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((173205535273*I)/14817116160000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 + (((315034583*I)/115758720000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 + (((287834881*I)/4939038720000)*d^15*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((983039*I)/7741440000)*d*K1*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + (((181421*I)/3870720000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - (((9439*I)/61931520)*d^5*K1*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - (((2901637*I)/23224320000)*d^9*K1*
        M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((16091*I)/92897280)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((156061*I)/4644864000)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((4213767133*I)/2469519360000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((16264422037*I)/3704279040000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 - (((43651208539*I)/1347010560000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 - (((472854667*I)/74833920000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 + (((46790226583*I)/2963423232000)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((230987947*I)/66147840000)*d^13*K1^2*
        M^5*Sqrt[Pi/4056234]*u^9)/b^3 + (((1152690401*I)/14817116160000)*d^15*
        K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((1709*I)/215040000)*d^7*K1*M^5*Sqrt[(13*Pi)/312018]*u^9)/(b^3*E^u) + 
      (((32676433*I)/42577920000)*d^5*K0^2*M^5*Sqrt[(17*Pi)/238602]*u^9)/
       b^3 - (((357985967*I)/673505280000)*d^9*K0^2*M^5*Sqrt[(19*Pi)/213486]*
        u^9)/b^3 + (((185341049*I)/39512309760)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4056234]*b^3) + (((39320620721*I)/2963423232000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[4056234]*b^3) - 
      (((376199*I)/5806080000)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((856441*I)/11612160000)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((2341*I)/38707200)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((4489*I)/464486400)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((13301*I)/1161216000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((4741*I)/2322432000)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((42457*I)/552960000)*d*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((16187*I)/184320000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((91993*I)/967680000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((114227*I)/11612160000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((4703*I)/2322432000)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((707284327*I)/3704279040000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((7280728783*I)/1852139520000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/
       b^3 - (((168228349*I)/14031360000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/b^3 + (((6867708961*I)/1111283712000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 + (((15432655321*I)/11112837120000)*d^13*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((1210050161*I)/3704279040000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/312018]*
        u^10)/b^3 - (((309460171*I)/1010257920000)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^10)/b^3 + (((2446987*I)/926069760000)*d^15*K0*
        K1*M^5*Sqrt[(13*Pi)/312018]*u^10)/b^3 + 
      (((45371*I)/11612160000)*d*K0*M^5*Sqrt[(19*Pi)/213486]*u^10)/
       (b^3*E^u) + (((59*I)/1161216000)*d^11*K1*M^5*Sqrt[(221*Pi)/18354]*
        u^10)/(b^3*E^u) + ((I/92160000)*d^3*K1*M^5*Sqrt[(7429*Pi)/546]*u^10)/
       (b^3*E^u) - (((15289*I)/2903040000)*d*K0*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) + (((14359*I)/1451520000)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) - (((14719*I)/2903040000)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) + (((11*I)/9676800)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) - (((101*I)/290304000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) - (((300422981*I)/3704279040000)*d*K0^2*M^5*Sqrt[Pi/4056234]*
        u^11)/b^3 + (((2507596211*I)/3704279040000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((15320129*I)/13470105600)*d^7*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((403858943*I)/1010257920000)*d^9*K0^2*
        M^5*Sqrt[Pi/4056234]*u^11)/b^3 + (((5853324677*I)/11112837120000)*
        d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      (((261677743*I)/2222567424000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 - (((18509*I)/1451520000)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) + (((319*I)/241920000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) - (((979*I)/2903040000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) - (((121*I)/290304000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) + (((4631554751*I)/33338511360000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((35830609*I)/34836480000)*d^7*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((117285713*I)/336752640000)*d^9*K1^2*
        M^5*Sqrt[Pi/4056234]*u^11)/b^3 + (((6684781*I)/48107520000)*d^13*K1^2*
        M^5*Sqrt[Pi/4056234]*u^11)/b^3 + (((467833*I)/112250880000)*d^15*K1^2*
        M^5*Sqrt[Pi/4056234]*u^11)/b^3 - ((I/580608000)*d^13*K0*M^5*
        Sqrt[(13*Pi)/312018]*u^11)/(b^3*E^u) + 
      (((21487*I)/82317312000)*d^15*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^11)/b^3 + 
      (((277*I)/580608000)*d^5*K1*M^5*Sqrt[(13*Pi)/312018]*u^11)/(b^3*E^u) + 
      (((136006799*I)/33338511360000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^11)/
       b^3 + (((3196607*I)/67350528000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*
        u^11)/b^3 - (((11*I)/580608000)*d^9*K0*M^5*Sqrt[(17*Pi)/238602]*u^11)/
       (b^3*E^u) - ((I/580608000)*d^13*K1*M^5*Sqrt[(17*Pi)/238602]*u^11)/
       (b^3*E^u) + (((79*I)/2903040000)*d*K1*M^5*Sqrt[(221*Pi)/18354]*u^11)/
       (b^3*E^u) + (((1086870677*I)/3704279040000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[4056234]*b^3) + (((14159869583*I)/33338511360000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[4056234]*b^3) + 
      (((127*I)/72576000)*d*K0*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((11*I)/30240000)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - 
      (((11*I)/362880000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - 
      ((I/7257600)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - 
      ((I/72576000)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - 
      (((43*I)/24192000)*d*K1*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((41*I)/12096000)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - 
      (((31*I)/17280000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((11*I)/30240000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - 
      (((11*I)/362880000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - 
      ((I/7257600)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - 
      ((I/72576000)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((4307453*I)/1515386880000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((174897539*I)/1515386880000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       b^3 - (((24128569*I)/72161280000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       b^3 - (((55201963*I)/505128960000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^12)/b^3 + (((942838201*I)/5556418560000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 + (((2622091*I)/1852139520000)*d^15*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^12)/b^3 + (((37*I)/362880000)*d^5*K0*M^5*
        Sqrt[(17*Pi)/238602]*u^12)/(b^3*E^u) + 
      (((10235101*I)/1515386880000)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/238602]*u^12)/
       b^3 - ((I/5184000)*d^3*K0*M^5*Sqrt[(19*Pi)/213486]*u^12)/(b^3*E^u) + 
      (((1649203*I)/793774080000)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/213486]*u^12)/
       b^3 - (((20890439*I)/4167313920000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 + (((475417*I)/71850240000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 - (((5614631*I)/252564480000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 - (((27757*I)/4677120000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 + (((8746813*I)/926069760000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 + (((6287*I)/2572416000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 + (((3919*I)/37042790400)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 + (((1714187*I)/287400960000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 + (((60140281*I)/8334627840000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 - (((24487*I)/1315440000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 - (((337907*I)/50512896000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 + (((2057837*I)/198443520000)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((1537097*I)/555641856000)*d^13*K1^2*
        M^5*Sqrt[Pi/4056234]*u^13)/b^3 + (((121405331*I)/8334627840000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[4056234]*b^3) - 
      (((4727803*I)/4167313920000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[4056234]*b^3) + ((I/46303488000)*d^15*K1^2*M^5*
        Sqrt[(5681*Pi)/714]*u^13)/b^3 + (((1800571*I)/1389104640000)*d^3*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^14)/b^3 + 
      (((1631953*I)/1389104640000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/b^3 - 
      (((64777*I)/18040320000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/b^3 - 
      (((35339*I)/25256448000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/b^3 + 
      (((44767*I)/25256448000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/b^3 + 
      (((10943*I)/18040320000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/b^3 + 
      (((443*I)/14031360000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/b^3 + 
      (((421*I)/66147840000)*d*K0*K1*M^5*Sqrt[(17*Pi)/238602]*u^14)/b^3 + 
      (((181*I)/77172480000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((7349*I)/231517440000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((47*I)/25724160000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((67*I)/25724160000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((8329*I)/231517440000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((1091*I)/231517440000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 - 
      (((173*I)/21047040000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 - 
      (((149*I)/21047040000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 + 
      (((1163*I)/231517440000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 + 
      (((1231*I)/231517440000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 - 
      (((193*I)/21047040000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 - 
      (((169*I)/21047040000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 + 
      (((1303*I)/231517440000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 + 
      ((I/11024640000)*d^15*K1^2*M^5*Sqrt[(23*Pi)/176358]*u^15)/b^3 + 
      (((8429*I)/231517440000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[4056234]*b^3) + (((9409*I)/231517440000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[4056234]*b^3) + ((I/1929312000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^16)/b^3 + ((I/1929312000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^16)/b^3 + ((I/826848000)*d^3*K0*K1*M^5*
        Sqrt[(7*Pi)/579462]*u^16)/b^3 + ((I/826848000)*d^13*K0*K1*M^5*
        Sqrt[(7*Pi)/579462]*u^16)/b^3 + ((I/826848000)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^16)/b^3 - ((I/526176000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^16)/b^3 - ((I/526176000)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^16)/b^3 + ((I/826848000)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^16)/b^3)/Pi, 
    ((-1409*d^9*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^3)/(1728000*b^3) + 
      (2057*d^11*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^3)/(128000*b^3) + 
      (168257*d*K0*K1*M^5*Sqrt[19/(213486*Pi)]*u^3)/(209664000*b^3) + 
      (121*d^13*K0*K1*M^5*Sqrt[21/(193154*Pi)]*u^3)/(51200*b^3) - 
      ((I/5120)*d*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((169*I)/76800)*d^5*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((143*I)/19200)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((143*I)/76800)*d^9*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((143*I)/38400)*d^11*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((11*I)/15360)*d^13*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((7*I)/2560)*d*K1^2*M^5*Sqrt[(21*Pi)/193154]*u^3)/b^3 + 
      (((9*I)/256)*d^3*K1^2*M^5*Sqrt[(21*Pi)/193154]*u^3)/b^3 - 
      (((183*I)/3200)*d^7*K1^2*M^5*Sqrt[(39*Pi)/104006]*u^3)/b^3 - 
      ((I/7680)*d^3*K0^2*M^5*Sqrt[(247*Pi)/16422]*u^3)/b^3 + 
      (((11*I)/12800)*d^13*K1^2*M^5*Sqrt[(273*Pi)/14858]*u^3)/b^3 + 
      ((I/512)*d^5*K1^2*M^5*Sqrt[(357*Pi)/11362]*u^3)/b^3 + 
      (((11*I)/6400)*d^11*K1^2*M^5*Sqrt[(663*Pi)/6118]*u^3)/b^3 - 
      (((11*I)/12800)*d^9*K1^2*M^5*Sqrt[(741*Pi)/5474]*u^3)/b^3 + 
      (59320193*d^3*K0*K1*M^5*u^3)/(314496000*b^3*Sqrt[4056234*Pi]) + 
      (13827313*d^5*K0*K1*M^5*u^3)/(89856000*b^3*Sqrt[4056234*Pi]) - 
      (271997*d^7*K0*K1*M^5*u^3)/(483840*b^3*Sqrt[4056234*Pi]) - 
      (5216353*d^9*K0*K1*M^5*u^3)/(48384000*b^3*Sqrt[4056234*Pi]) + 
      (2057*d^11*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^4)/(256000*b^3) + 
      (168257*d*K0^2*M^5*Sqrt[19/(213486*Pi)]*u^4)/(419328000*b^3) - 
      (1190387*d^9*K1^2*M^5*Sqrt[19/(213486*Pi)]*u^4)/(276480000*b^3) + 
      (121*d^13*K0^2*M^5*Sqrt[21/(193154*Pi)]*u^4)/(102400*b^3) + 
      (((10339501*I)/16128000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((19614659*I)/32256000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((3972043*I)/19353600)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((123593*I)/32256000)*d*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/b^3 - 
      (((400507*I)/2688000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/b^3 + 
      (((3689299*I)/48384000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/b^3 - 
      (((218809*I)/96768000)*d^9*K0*K1*M^5*Sqrt[(247*Pi)/16422]*u^4)/b^3 + 
      (59320193*d^3*K0^2*M^5*u^4)/(628992000*Sqrt[4056234]*b^3*Sqrt[Pi]) + 
      (1514153197*d^3*K1^2*M^5*u^4)/(249080832000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) + (13827313*d^5*K0^2*M^5*u^4)/(179712000*b^3*
        Sqrt[4056234*Pi]) - (271997*d^7*K0^2*M^5*u^4)/
       (967680*b^3*Sqrt[4056234*Pi]) - (636581*d^9*K0^2*M^5*u^4)/
       (10752000*b^3*Sqrt[4056234*Pi]) - (10890419873*d*K1^2*M^5*u^4)/
       (17435658240000*b^3*Sqrt[4056234*Pi]) + 
      (863523453889*d^5*K1^2*M^5*u^4)/(17435658240000*b^3*Sqrt[4056234*Pi]) - 
      (350205059*d^7*K1^2*M^5*u^4)/(10160640000*b^3*Sqrt[4056234*Pi]) + 
      (13630573*d^11*K1^2*M^5*u^4)/(322560000*b^3*Sqrt[4056234*Pi]) + 
      (116941*d^13*K1^2*M^5*u^4)/(6144000*b^3*Sqrt[4056234*Pi]) + 
      (326049487*d^7*K0*K1*M^5*Sqrt[19/(213486*Pi)]*u^5)/(29804544000*b^3) - 
      (1055689*d^11*K0*K1*M^5*Sqrt[23/(176358*Pi)]*u^5)/(138240000*b^3) + 
      (((813959*I)/64512000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((9405089*I)/64512000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((2582501*I)/5376000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((25237813*I)/193536000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((23507437*I)/96768000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((10685573*I)/26880000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((181642051*I)/967680000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((882437*I)/3870720)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((650183*I)/967680000)*d*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^5)/b^3 + 
      (((9323689*I)/967680000)*d^5*K1^2*M^5*Sqrt[(17*Pi)/238602]*u^5)/b^3 + 
      (((663059*I)/193536000)*d^13*K1^2*M^5*Sqrt[(17*Pi)/238602]*u^5)/b^3 + 
      (((4027*I)/1548288)*d^13*K0^2*M^5*Sqrt[(19*Pi)/213486]*u^5)/b^3 + 
      (((5161951*I)/32256000)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[4056234]*b^3) + (((61199161*I)/483840000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[4056234]*b^3) - (23250212719*d*K0*K1*M^5*u^5)/
       (1585059840000*b^3*Sqrt[4056234*Pi]) - 
      (1066250027179*d^3*K0*K1*M^5*u^5)/(8717829120000*b^3*
        Sqrt[4056234*Pi]) + (868227328513*d^5*K0*K1*M^5*u^5)/
       (17435658240000*b^3*Sqrt[4056234*Pi]) + (4701894167*d^7*K0*K1*M^5*u^5)/
       (63866880000*b^3*Sqrt[4056234*Pi]) - (38525813*d^9*K0*K1*M^5*u^5)/
       (276480000*b^3*Sqrt[4056234*Pi]) + (53354599*d^11*K0*K1*M^5*u^5)/
       (483840000*b^3*Sqrt[4056234*Pi]) + (64021*d^13*K0*K1*M^5*u^5)/
       (6144000*b^3*Sqrt[4056234*Pi]) - 
      (7711*d^13*K0^2*M^5*Sqrt[3/(1352078*Pi)]*u^6)/(8192000*b^3) - 
      (100979701*d^9*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^6)/(23224320000*b^3) - 
      (5728615789*d^7*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^6)/(447068160000*b^3) + 
      (463*d^13*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^6)/(12288000*b^3) - 
      (16962157939*d^3*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^6)/
       (3170119680000*b^3) + (463746233*d^7*K0^2*M^5*Sqrt[23/(176358*Pi)]*
        u^6)/(49674240000*b^3) - (410936473*d^9*K1^2*M^5*Sqrt[23/(176358*Pi)]*
        u^6)/(23224320000*b^3) + (279551*d^11*K1^2*M^5*Sqrt[23/(176358*Pi)]*
        u^6)/(184320000*b^3) - (1074971*d^11*K0^2*M^5*Sqrt[69/(58786*Pi)]*
        u^6)/(573440000*b^3) - (456180731*d*K0^2*M^5*Sqrt[323/(12558*Pi)]*
        u^6)/(13948526592000*b^3) + (((113591447*I)/967680000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 - (((166492087*I)/1935360000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((6212383*I)/38707200)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((14613811*I)/387072000)*d^13*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((1615891*I)/1935360000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^6)/b^3 - (((3986881*I)/161280000)*d^7*K0*K1*
        M^5*Sqrt[(13*Pi)/312018]*u^6)/b^3 + 
      (((9209873*I)/1935360000)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/238602]*u^6)/b^3 + 
      (15562570316453*d^3*K1^2*M^5*u^6)/(174356582400000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) + (135888790651*d^5*K0^2*M^5*u^6)/(9963233280000*b^3*
        Sqrt[4056234*Pi]) + (319250003*d^11*K0^2*M^5*u^6)/
       (5160960000*b^3*Sqrt[4056234*Pi]) + (99886631813*d*K1^2*M^5*u^6)/
       (7925299200000*b^3*Sqrt[4056234*Pi]) - 
      (1441480441717*d^5*K1^2*M^5*u^6)/(24908083200000*b^3*
        Sqrt[4056234*Pi]) + (425077517*d^9*K1^2*M^5*u^6)/
       (860160000*b^3*Sqrt[4056234*Pi]) - 
      (4668709*d^9*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^7)/(69672960000*b^3) - 
      (193*d^13*K0*K1*M^5*Sqrt[133/(30498*Pi)]*u^7)/(8192000*b^3) - 
      (4719394319*d*K0*K1*M^5*Sqrt[437/(9282*Pi)]*u^7)/
       (348713164800000*b^3) + (((26689723*I)/7741440000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((35195093*I)/7741440000)*d^9*K0^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((16639043*I)/774144000)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((6656431*I)/1548288000)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 - (((15257539*I)/7741440000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((234441787*I)/7741440000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 - (((11100871*I)/645120000)*d^7*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 - (((227676509*I)/7741440000)*d^9*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((2670763*I)/516096000)*d^13*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((2113343*I)/552960000)*d^3*K0^2*M^5*
        Sqrt[(7*Pi)/579462]*u^7)/b^3 - (((1556587*I)/7741440000)*d^5*K0^2*M^5*
        Sqrt[(17*Pi)/238602]*u^7)/b^3 - (((1939487*I)/645120000)*d^7*K0^2*M^5*
        Sqrt[(19*Pi)/213486]*u^7)/b^3 + (((50551*I)/774144000)*d^11*K1^2*M^5*
        Sqrt[(247*Pi)/16422]*u^7)/b^3 - (((11609851*I)/3870720000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[4056234]*b^3) - 
      (1008705580513*d^3*K0*K1*M^5*u^7)/(43589145600000*b^3*
        Sqrt[4056234*Pi]) + (8957456377157*d^5*K0*K1*M^5*u^7)/
       (348713164800000*b^3*Sqrt[4056234*Pi]) + (192598171*d^7*K0*K1*M^5*u^7)/
       (8941363200*b^3*Sqrt[4056234*Pi]) - (560419*d^11*K0*K1*M^5*u^7)/
       (40320000*b^3*Sqrt[4056234*Pi]) - (777975223*d^11*K0^2*M^5*
        Sqrt[17/(238602*Pi)]*u^8)/(185794560000*b^3) - 
      (2036212180609*d^5*K1^2*M^5*Sqrt[17/(238602*Pi)]*u^8)/
       (1046139494400000*b^3) + (15169207429*d^3*K1^2*M^5*
        Sqrt[19/(213486*Pi)]*u^8)/(15850598400000*b^3) - 
      (4651*d^13*K1^2*M^5*Sqrt[161/(25194*Pi)]*u^8)/(1105920000*b^3) + 
      (3310541*d^9*K1^2*M^5*Sqrt[247/(16422*Pi)]*u^8)/(41803776000*b^3) + 
      (((5046007*I)/967680000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((1931561*I)/1935360000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((250219*I)/38707200)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((642419*I)/387072000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((23663*I)/71680000)*d*K0*K1*M^5*Sqrt[(3*Pi)/1352078]*u^8)/b^3 - 
      (((70589*I)/17920000)*d^7*K0*K1*M^5*Sqrt[(3*Pi)/1352078]*u^8)/b^3 - 
      (((522499*I)/1935360000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^8)/b^3 - 
      (3245960066143*d^3*K0^2*M^5*u^8)/(174356582400000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) - (574735842299*d*K0^2*M^5*u^8)/(116237721600000*b^3*
        Sqrt[4056234*Pi]) + (3472040548891*d^5*K0^2*M^5*u^8)/
       (116237721600000*b^3*Sqrt[4056234*Pi]) + (1358554357*d^7*K0^2*M^5*u^8)/
       (111767040000*b^3*Sqrt[4056234*Pi]) - (1064489719*d^9*K0^2*M^5*u^8)/
       (69672960000*b^3*Sqrt[4056234*Pi]) + (12735313079*d^11*K0^2*M^5*u^8)/
       (185794560000*b^3*Sqrt[4056234*Pi]) - (4481*d^13*K0^2*M^5*u^8)/
       (8192000*b^3*Sqrt[4056234*Pi]) + (5628484838057*d*K1^2*M^5*u^8)/
       (1046139494400000*b^3*Sqrt[4056234*Pi]) - 
      (20726648779*d^7*K1^2*M^5*u^8)/(2011806720000*b^3*Sqrt[4056234*Pi]) + 
      (10967857*d^11*K1^2*M^5*u^8)/(11612160000*b^3*Sqrt[4056234*Pi]) - 
      (958423*d^11*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^9)/(69672960000*b^3) - 
      (6170638457*d*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^9)/
       (130767436800000*b^3) + (((104269*I)/161280000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((1531181*I)/483840000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((977741*I)/1451520000)*d^9*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((49187*I)/145152000)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((26281*I)/290304000)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((631607*I)/967680000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((56341*I)/15360000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((26633*I)/24192000)*d^7*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((83507*I)/64512000)*d^9*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((17861*I)/193536000)*d^13*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((113*I)/241920000)*d^7*K0^2*M^5*
        Sqrt[(19*Pi)/213486]*u^9)/b^3 + (((79*I)/4608000)*d^11*K1^2*M^5*
        Sqrt[(19*Pi)/213486]*u^9)/b^3 + (((24607*I)/17280000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[4056234]*b^3) - 
      (((167411*I)/161280000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4056234]*b^3) - (2797614109*d^3*K0*K1*M^5*u^9)/
       (16345929600000*b^3*Sqrt[4056234*Pi]) + (1435506851*d^5*K0*K1*M^5*u^9)/
       (566092800000*b^3*Sqrt[4056234*Pi]) - (1711754273*d^7*K0*K1*M^5*u^9)/
       (1005903360000*b^3*Sqrt[4056234*Pi]) + (6207491*d^9*K0*K1*M^5*u^9)/
       (26127360000*b^3*Sqrt[4056234*Pi]) + (23301211*d^11*K0*K1*M^5*u^9)/
       (69672960000*b^3*Sqrt[4056234*Pi]) - (35107*d^13*K0*K1*M^5*u^9)/
       (138240000*b^3*Sqrt[4056234*Pi]) - 
      (68352013*d^9*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^10)/(41803776000*b^3) + 
      (120921691*d^3*K1^2*M^5*Sqrt[17/(238602*Pi)]*u^10)/
       (4457980800000*b^3) + (1319522378297*d^5*K1^2*M^5*Sqrt[17/(238602*Pi)]*
        u^10)/(6276836966400000*b^3) + (12219833*d^13*K1^2*M^5*
        Sqrt[17/(238602*Pi)]*u^10)/(69672960000*b^3) + 
      (((83813*I)/1451520000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((49753*I)/725760000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((59009*I)/362880000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((207559*I)/4354560000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((5839*I)/435456000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((4327*I)/870912000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((2137*I)/290304000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^10)/b^3 - 
      (1906652039*d^3*K0^2*M^5*u^10)/(5029516800000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) - (1754249033*d*K0^2*M^5*u^10)/(2235340800000*b^3*
        Sqrt[4056234*Pi]) + (1172065907*d^5*K0^2*M^5*u^10)/
       (410572800000*b^3*Sqrt[4056234*Pi]) - (703270681*d^7*K0^2*M^5*u^10)/
       (502951680000*b^3*Sqrt[4056234*Pi]) + (208195453*d^9*K0^2*M^5*u^10)/
       (9953280000*b^3*Sqrt[4056234*Pi]) + (83297*d^11*K0^2*M^5*u^10)/
       (1451520000*b^3*Sqrt[4056234*Pi]) - (3131*d^13*K0^2*M^5*u^10)/
       (276480000*b^3*Sqrt[4056234*Pi]) + (641101786669*d*K1^2*M^5*u^10)/
       (784604620800000*b^3*Sqrt[4056234*Pi]) - 
      (40208220472097*d^5*K1^2*M^5*u^10)/(6276836966400000*b^3*
        Sqrt[4056234*Pi]) + (270238951*d^7*K1^2*M^5*u^10)/
       (251475840000*b^3*Sqrt[4056234*Pi]) + (21342233*d^9*K1^2*M^5*u^10)/
       (52254720000*b^3*Sqrt[4056234*Pi]) + (1439*d^11*K1^2*M^5*u^10)/
       (18144000*b^3*Sqrt[4056234*Pi]) - (208330621*d^13*K1^2*M^5*u^10)/
       (69672960000*b^3*Sqrt[4056234*Pi]) - 
      (252192071*d^7*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^11)/
       (4023613440000*b^3) + (((85327*I)/1451520000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((150211*I)/1451520000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 + (((37039*I)/362880000)*d^7*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((587*I)/62208000)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((265393*I)/4354560000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 + (((406949*I)/4354560000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((18647*I)/362880000)*d^7*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((5059*I)/435456000)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((229*I)/174182400)*d^13*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((377*I)/103680000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^11)/b^3 + (((121*I)/4354560000)*d^9*K1^2*M^5*
        Sqrt[(17*Pi)/238602]*u^11)/b^3 + (((11*I)/622080000)*d^9*K0^2*M^5*
        Sqrt[(23*Pi)/176358]*u^11)/b^3 - ((I/124416000)*d^13*K0^2*M^5*
        Sqrt[(133*Pi)/30498]*u^11)/b^3 + (((68233*I)/2177280000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[4056234]*b^3) - (144295979*d*K0*K1*M^5*u^11)/
       (3566384640000*b^3*Sqrt[4056234*Pi]) + (174539137*d^3*K0*K1*M^5*u^11)/
       (1961511552000*b^3*Sqrt[4056234*Pi]) + (257142367*d^5*K0*K1*M^5*u^11)/
       (7846046208000*b^3*Sqrt[4056234*Pi]) + (557433119*d^7*K0*K1*M^5*u^11)/
       (804722688000*b^3*Sqrt[4056234*Pi]) - (4513*d^9*K0*K1*M^5*u^11)/
       (1451520000*b^3*Sqrt[4056234*Pi]) + (317*d^11*K0*K1*M^5*u^11)/
       (8064000*b^3*Sqrt[4056234*Pi]) + (319*d^13*K0*K1*M^5*u^11)/
       (69120000*b^3*Sqrt[4056234*Pi]) + 
      (240083*d^7*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^12)/(22861440000*b^3) - 
      (5309827*d^7*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^12)/(71850240000*b^3) + 
      (d^13*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^12)/(13824000*b^3) + 
      (27281*d^9*K0^2*M^5*Sqrt[19/(213486*Pi)]*u^12)/(1492992000*b^3) + 
      (d^13*K0^2*M^5*Sqrt[19/(213486*Pi)]*u^12)/(23040000*b^3) + 
      (d^11*K1^2*M^5*Sqrt[23/(176358*Pi)]*u^12)/(5376000*b^3) + 
      (((407*I)/362880000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      (((379*I)/60480000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      (((53*I)/120960000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((913*I)/90720000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      (((103*I)/217728000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      ((I/3110400)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^12)/b^3 + 
      (((11*I)/1088640000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/238602]*u^12)/b^3 + 
      (1179862283*d^3*K0^2*M^5*u^12)/(19615115520000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) - (5393919233*d^3*K1^2*M^5*u^12)/(98075577600000*
        Sqrt[4056234]*b^3*Sqrt[Pi]) - (1673759921*d*K0^2*M^5*u^12)/
       (39230231040000*b^3*Sqrt[4056234*Pi]) + (601475977*d^5*K0^2*M^5*u^12)/
       (39230231040000*b^3*Sqrt[4056234*Pi]) - (21572569*d^7*K0^2*M^5*u^12)/
       (125737920000*b^3*Sqrt[4056234*Pi]) - (18264989*d^9*K0^2*M^5*u^12)/
       (52254720000*b^3*Sqrt[4056234*Pi]) + (2729*d^11*K0^2*M^5*u^12)/
       (725760000*b^3*Sqrt[4056234*Pi]) + (8462518403*d*K1^2*M^5*u^12)/
       (196151155200000*b^3*Sqrt[4056234*Pi]) - 
      (2140438507*d^5*K1^2*M^5*u^12)/(196151155200000*b^3*Sqrt[4056234*Pi]) + 
      (237353*d^7*K1^2*M^5*u^12)/(241920000*b^3*Sqrt[4056234*Pi]) - 
      (1777*d^9*K1^2*M^5*u^12)/(622080000*b^3*Sqrt[4056234*Pi]) + 
      (7279*d*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^13)/(12259447200000*b^3) - 
      (89*d^9*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^13)/(1632960000*b^3) + 
      (59*d^11*K0*K1*M^5*Sqrt[19/(213486*Pi)]*u^13)/(816480000*b^3) - 
      (263*d^7*K0*K1*M^5*Sqrt[299/(13566*Pi)]*u^13)/(31434480000*b^3) + 
      (((379*I)/272160000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((373*I)/272160000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((11*I)/22680000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((11*I)/272160000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      ((I/5443200)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      ((I/54432000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((389*I)/272160000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((79*I)/54432000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((11*I)/22680000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((11*I)/272160000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      ((I/5443200)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      ((I/54432000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((409*I)/136080000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[4056234]*b^3) + 
      (((359*I)/136080000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[4056234]*b^3) + 
      (2454937*d^3*K0*K1*M^5*u^13)/(6129723600000*b^3*Sqrt[4056234*Pi]) + 
      (11460653*d^5*K0*K1*M^5*u^13)/(12259447200000*b^3*Sqrt[4056234*Pi]) + 
      (121*d^7*K0*K1*M^5*u^13)/(136080000*b^3*Sqrt[4056234*Pi]) - 
      (121*d^9*K0*K1*M^5*u^13)/(1632960000*b^3*Sqrt[4056234*Pi]) - 
      (11*d^11*K0*K1*M^5*u^13)/(32659200*b^3*Sqrt[4056234*Pi]) + 
      (d^13*K0*K1*M^5*u^13)/(4320000*b^3*Sqrt[4056234*Pi]))/Pi, 
    ((((4033*I)/371200)*d*K1*M^5*Sqrt[(7*Pi)/579462]*u)/(b^3*E^u) - 
      (((79709*I)/593920)*d^7*K1*M^5*Sqrt[(7*Pi)/579462]*u)/(b^3*E^u) + 
      (((152861*I)/742400)*d^9*K1*M^5*Sqrt[(13*Pi)/312018]*u)/(b^3*E^u) - 
      (((164719*I)/2969600)*d^11*K1*M^5*Sqrt[(13*Pi)/312018]*u)/(b^3*E^u) - 
      (((56227*I)/1484800)*d^13*K1*M^5*Sqrt[(13*Pi)/312018]*u)/(b^3*E^u) - 
      (((82939*I)/1484800)*d^5*K1*M^5*Sqrt[(21*Pi)/193154]*u)/(b^3*E^u) + 
      (((16289*I)/2969600)*d^3*K1*M^5*Sqrt[(91*Pi)/44574]*u)/(b^3*E^u) + 
      (((127*I)/2969600)*d^15*K1*M^5*Sqrt[(1729*Pi)/2346]*u)/(b^3*E^u) + 
      (((149761*I)/2969600)*d*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) - 
      (((5786861*I)/5939200)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) + 
      (((217517*I)/5939200)*d^15*K0*M^5*Sqrt[Pi/4056234]*u^2)/(b^3*E^u) - 
      (((45631*I)/742400)*d^13*K0*M^5*Sqrt[(3*Pi)/1352078]*u^2)/(b^3*E^u) + 
      (((4033*I)/371200)*d*K1*M^5*Sqrt[(7*Pi)/579462]*u^2)/(b^3*E^u) - 
      (((79709*I)/593920)*d^7*K1*M^5*Sqrt[(7*Pi)/579462]*u^2)/(b^3*E^u) - 
      (((40913*I)/5939200)*d^11*K0*M^5*Sqrt[(13*Pi)/312018]*u^2)/(b^3*E^u) + 
      (((152861*I)/742400)*d^9*K1*M^5*Sqrt[(13*Pi)/312018]*u^2)/(b^3*E^u) - 
      (((164719*I)/2969600)*d^11*K1*M^5*Sqrt[(13*Pi)/312018]*u^2)/(b^3*E^u) - 
      (((56227*I)/1484800)*d^13*K1*M^5*Sqrt[(13*Pi)/312018]*u^2)/(b^3*E^u) + 
      (((117321*I)/5939200)*d^3*K0*M^5*Sqrt[(21*Pi)/193154]*u^2)/(b^3*E^u) - 
      (((82939*I)/1484800)*d^5*K1*M^5*Sqrt[(21*Pi)/193154]*u^2)/(b^3*E^u) + 
      (((16289*I)/2969600)*d^3*K1*M^5*Sqrt[(91*Pi)/44574]*u^2)/(b^3*E^u) - 
      (((4579*I)/1484800)*d^5*K0*M^5*Sqrt[(133*Pi)/30498]*u^2)/(b^3*E^u) + 
      (((15541*I)/2969600)*d^9*K0*M^5*Sqrt[(221*Pi)/18354]*u^2)/(b^3*E^u) + 
      (((127*I)/2969600)*d^15*K1*M^5*Sqrt[(1729*Pi)/2346]*u^2)/(b^3*E^u) + 
      (((149761*I)/2969600)*d*K0*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) - 
      (((5786861*I)/5939200)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((217517*I)/5939200)*d^15*K0*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((74716898551*I)/82317312000)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^3)/
       (b^3*E^u) - (((284748829*I)/118784000)*d^7*K1*M^5*Sqrt[Pi/4056234]*
        u^3)/(b^3*E^u) + (((9116335133*I)/7483392000)*d^9*K1*M^5*
        Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + (((36972808973*I)/82317312000)*d^11*
        K1*M^5*Sqrt[Pi/4056234]*u^3)/(b^3*E^u) + 
      (((4146328957*I)/82317312000)*d^15*K1*M^5*Sqrt[Pi/4056234]*u^3)/
       (b^3*E^u) + (((76309703*I)/176750592)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*
        u^3)/b^3 - (((45631*I)/742400)*d^13*K0*M^5*Sqrt[(3*Pi)/1352078]*u^3)/
       (b^3*E^u) - (((195921313*I)/8837529600)*d*K1^2*M^5*Sqrt[(7*Pi)/579462]*
        u^3)/b^3 - (((51332681*I)/184115200)*d^3*K1^2*M^5*Sqrt[(7*Pi)/579462]*
        u^3)/b^3 - (((30243959*I)/147292160)*d^5*K1^2*M^5*Sqrt[(7*Pi)/579462]*
        u^3)/b^3 + (((120696539*I)/138086400)*d^7*K1^2*M^5*
        Sqrt[(7*Pi)/579462]*u^3)/b^3 - (((40913*I)/5939200)*d^11*K0*M^5*
        Sqrt[(13*Pi)/312018]*u^3)/(b^3*E^u) - 
      (((29783227*I)/17675059200)*d*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((7247677*I)/184115200)*d^5*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((14081995*I)/176750592)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((12169741*I)/736460800)*d^13*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((39517*I)/3535011840)*d^17*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((122860603*I)/11759616000)*d^13*K1*M^5*Sqrt[(13*Pi)/312018]*u^3)/
       (b^3*E^u) - (((119662601*I)/552345600)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^3)/b^3 - (((8803853*I)/736460800)*d^13*K1^2*
        M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((90825577*I)/16463462400)*d*K1*M^5*Sqrt[(17*Pi)/238602]*u^3)/
       (b^3*E^u) + (((117321*I)/5939200)*d^3*K0*M^5*Sqrt[(21*Pi)/193154]*u^3)/
       (b^3*E^u) - (((666288853*I)/82317312000)*d^5*K1*M^5*
        Sqrt[(23*Pi)/176358]*u^3)/(b^3*E^u) - 
      (((12583261*I)/1472921600)*d^3*K0^2*M^5*Sqrt[(39*Pi)/104006]*u^3)/b^3 - 
      (((15229*I)/18411520)*d^15*K1^2*M^5*Sqrt[(39*Pi)/104006]*u^3)/b^3 - 
      (((64223*I)/2945843200)*d^17*K1^2*M^5*Sqrt[(91*Pi)/44574]*u^3)/b^3 - 
      (((4579*I)/1484800)*d^5*K0*M^5*Sqrt[(133*Pi)/30498]*u^3)/(b^3*E^u) + 
      (((15541*I)/2969600)*d^9*K0*M^5*Sqrt[(221*Pi)/18354]*u^3)/(b^3*E^u) - 
      (((522847*I)/176750592)*d^11*K0^2*M^5*Sqrt[(221*Pi)/18354]*u^3)/b^3 + 
      (((52537*I)/4418764800)*d^15*K0^2*M^5*Sqrt[(221*Pi)/18354]*u^3)/b^3 + 
      (((1211639*I)/8837529600)*d^9*K0^2*M^5*Sqrt[(5083*Pi)/798]*u^3)/b^3 + 
      (((1261558307*I)/32926924800)*d*K0*M^5*Sqrt[Pi/4056234]*u^4)/
       (b^3*E^u) - (((6250430009*I)/164634624000)*d^5*K0*M^5*Sqrt[Pi/4056234]*
        u^4)/(b^3*E^u) - (((704974877*I)/712704000)*d^7*K0*M^5*
        Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + (((212919787*I)/516096000)*d^9*K0*
        M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((35439742823*I)/164634624000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^4)/
       (b^3*E^u) + (((3446350447*I)/164634624000)*d^15*K0*M^5*
        Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + (((62423498971*I)/82317312000)*d^3*
        K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((1533906713*I)/7483392000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^4)/
       (b^3*E^u) + (((64923222233*I)/82317312000)*d^11*K1*M^5*
        Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + (((562241741*I)/11759616000)*d^13*
        K1*M^5*Sqrt[Pi/4056234]*u^4)/(b^3*E^u) + 
      (((2004390697*I)/82317312000)*d^15*K1*M^5*Sqrt[Pi/4056234]*u^4)/
       (b^3*E^u) - (((64077622399367*I)/244976320512000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^4)/b^3 - (((215925992589149*I)/61244080128000)*d^3*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((7727751466637*I)/703954944000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/
       b^3 + (((5484424556801*I)/1590755328000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^4)/b^3 - (((1253239641191*I)/1134149632000)*d^13*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 - 
      (((1583369431247*I)/61244080128000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^4)/b^3 - (((2139498817*I)/1580492390400)*d^17*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^4)/b^3 - (((86994563*I)/118784000)*d^7*K1*M^5*
        Sqrt[(3*Pi)/1352078]*u^4)/(b^3*E^u) - 
      (((61416913*I)/23519232000)*d^13*K0*M^5*Sqrt[(13*Pi)/312018]*u^4)/
       (b^3*E^u) + (((1938795997*I)/82317312000)*d^5*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^4)/(b^3*E^u) - 
      (((5453670918623*I)/12248816025600)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/312018]*
        u^4)/b^3 + (((3240698359*I)/164634624000)*d^3*K0*M^5*
        Sqrt[(19*Pi)/213486]*u^4)/(b^3*E^u) - 
      (((2474885864131*I)/15311020032000)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/176358]*
        u^4)/b^3 + (((4975177*I)/16463462400)*d*K1*M^5*Sqrt[(221*Pi)/18354]*
        u^4)/(b^3*E^u) + (((759152711*I)/32926924800)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + (((43667072821*I)/164634624000)*d^3*
        K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((24251054851*I)/164634624000)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^5)/
       (b^3*E^u) - (((549931957*I)/712704000)*d^7*K0*M^5*Sqrt[Pi/4056234]*
        u^5)/(b^3*E^u) - (((313932637*I)/14966784000)*d^9*K0*M^5*
        Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + (((51214289303*I)/164634624000)*
        d^11*K0*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((891467231*I)/23519232000)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^5)/
       (b^3*E^u) + (((1319089927*I)/164634624000)*d^15*K0*M^5*
        Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((38060271029357*I)/489952641024000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 - (((36620172266633*I)/30622040064000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((134810415278083*I)/40829386752000)*d^7*
        K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((3883245505211*I)/3181510656000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 - (((43790201799473*I)/24497632051200)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 - (((887075218721*I)/2268299264000)*d^13*
        K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((812836778357*I)/122488160256000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 - (((25184056789*I)/97990528204800)*d^17*K0^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 + (((22301585819*I)/658538496000)*d*K1*M^5*Sqrt[Pi/4056234]*
        u^5)/(b^3*E^u) + (((54237637039*I)/146341888000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + (((19911118307*I)/109756416000)*d^5*
        K1*M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) - 
      (((124516454429*I)/119734272000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^5)/
       (b^3*E^u) - (((6689378789*I)/179601408000)*d^9*K1*M^5*Sqrt[Pi/4056234]*
        u^5)/(b^3*E^u) + (((333460271519*I)/790246195200)*d^11*K1*M^5*
        Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + (((230374189*I)/3858624000)*d^13*K1*
        M^5*Sqrt[Pi/4056234]*u^5)/(b^3*E^u) + 
      (((2531921891*I)/263415398400)*d^15*K1*M^5*Sqrt[Pi/4056234]*u^5)/
       (b^3*E^u) - (((16811845422975509*I)/95540764999680000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((80950003545081641*I)/23885191249920000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((64555750567543*I)/15907553280000)*d^9*
        K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((94715728311559*I)/20414693376000)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 - (((2307282743984849*I)/1837322403840000)*d^13*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 - (((5716945465339*I)/918661201920000)*d^15*
        K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((175491285779*I)/1469857923072000)*d^17*K1^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 + (((1219103129*I)/37847040000)*d^7*K1^2*M^5*
        Sqrt[(247*Pi)/16422]*u^5)/b^3 - 
      (((130243053303359*I)/122488160256000)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[4056234]*b^3) - (((30427446959100949*I)/11942595624960000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[4056234]*b^3) + 
      (((264719603377*I)/2634153984000)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) + (((108227872187*I)/1317076992000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^6)/(b^3*E^u) - (((12305266963*I)/179601408000)*d^9*
        K0*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((222903455249*I)/1580492390400)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) + (((6659487941*I)/2634153984000)*d^15*K0*M^5*
        Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + (((28513976941*I)/1975615488000)*d*
        K1*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((143357867293*I)/790246195200)*d^3*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) + (((15239870741*I)/141115392000)*d^5*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/(b^3*E^u) - (((20734095107*I)/39911424000)*d^7*
        K1*M^5*Sqrt[Pi/4056234]*u^6)/(b^3*E^u) + 
      (((40535485603*I)/188153856000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       (b^3*E^u) + (((3053771263*I)/82317312000)*d^13*K1*M^5*Sqrt[Pi/4056234]*
        u^6)/(b^3*E^u) + (((26689603*I)/9083289600)*d^15*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/(b^3*E^u) - 
      (((27433648800579673*I)/191081529999360000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((96818884318250431*I)/47770382499840000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 - (((7969924030762237*I)/2985648906240000)*
        d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + 
      (((87624232179721*I)/14079098880000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^6)/b^3 + (((740182852490807*I)/222705745920000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 - (((1931835369026429*I)/1837322403840000)*
        d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + 
      (((780973694923*I)/2939715846144000)*d^17*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^6)/b^3 + (((109247819*I)/164634624000)*d*K0*M^5*
        Sqrt[(13*Pi)/312018]*u^6)/(b^3*E^u) - 
      (((775775573*I)/34209792000)*d^7*K0*M^5*Sqrt[(13*Pi)/312018]*u^6)/
       (b^3*E^u) + (((8649744989*I)/3951230976000)*d^13*K0*M^5*
        Sqrt[(13*Pi)/312018]*u^6)/(b^3*E^u) - 
      (((22931441192129*I)/81658773504000)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^6)/b^3 - (((1107374883379*I)/3674644807680000)*
        d^15*K0*K1*M^5*Sqrt[(19*Pi)/213486]*u^6)/b^3 - 
      (((103619533*I)/59867136000)*d^9*K1*M^5*Sqrt[(23*Pi)/176358]*u^6)/
       (b^3*E^u) + (((31738831*I)/11759616000)*d*K0*M^5*Sqrt[Pi/4056234]*u^7)/
       (b^3*E^u) + (((15736044539*I)/376307712000)*d^3*K0*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - (((31256066171*I)/239468544000)*d^7*
        K0*M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + 
      (((467517226129*I)/7902461952000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^7)/
       (b^3*E^u) + (((5435549629*I)/439025664000)*d^13*K0*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + (((351968509*I)/526830796800)*d^15*
        K0*M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + 
      (((1661338499970959*I)/1633175470080000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 + (((535192599021727*I)/890822983680000)*d^9*K0^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 - (((22891185999217*I)/118536929280000)*
        d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((15842545204891*I)/14698579230720000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 + (((1035237699703*I)/11758863384576000)*d^17*K0^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((902988100631*I)/184390778880000)*d*K1*
        M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + 
      (((21378424443071*I)/553172336640000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^7)/
       (b^3*E^u) - (((3776206993339*I)/25144197120000)*d^7*K1*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - (((308783086571*I)/10057678848000)*
        d^9*K1*M^5*Sqrt[Pi/4056234]*u^7)/(b^3*E^u) + 
      (((9689791817663*I)/138293084160000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^7)/
       (b^3*E^u) + (((233523935443*I)/15804923904000)*d^13*K1*M^5*
        Sqrt[Pi/4056234]*u^7)/(b^3*E^u) - 
      (((69355845407017303*I)/1783427613327360000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((64044744696769721*I)/83598169374720000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((105445129201415909*I)/102890054615040000)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 - (((2210159072226191*I)/7349289615360000)*
        d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((273046571711*I)/1679837626368000)*d^17*K1^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 - (((43197203641*I)/190890639360000)*d^15*K1^2*M^5*
        Sqrt[(7*Pi)/579462]*u^7)/b^3 - (((45942486344633*I)/979905282048000)*
        d^11*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/b^3 + 
      (((463278217*I)/7902461952000)*d^15*K1*M^5*Sqrt[(13*Pi)/312018]*u^7)/
       (b^3*E^u) + (((14150909115262573*I)/102890054615040000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^7)/b^3 + 
      (((1325183435127493*I)/18707282657280000)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^7)/b^3 + (((9320602877*I)/3951230976000)*d^5*
        K0*M^5*Sqrt[(17*Pi)/238602]*u^7)/(b^3*E^u) - 
      (((100177027641199*I)/69484192727040000)*d*K0^2*M^5*
        Sqrt[(17*Pi)/238602]*u^7)/b^3 + (((210427549127*I)/69146542080000)*
        d^3*K1*M^5*Sqrt[(17*Pi)/238602]*u^7)/(b^3*E^u) - 
      (((2272505041579049*I)/95540764999680000)*d^5*K0^2*M^5*
        Sqrt[(19*Pi)/213486]*u^7)/b^3 - (((5266859*I)/59867136000)*d^9*K0*M^5*
        Sqrt[(299*Pi)/13566]*u^7)/(b^3*E^u) - 
      (((64583024175106861*I)/191081529999360000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[4056234]*b^3) - (((771591847154564963*I)/1337570709995520000)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[4056234]*b^3) + 
      (((43179511163*I)/69146542080000)*d*K0*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) + (((4049782937059*I)/276586168320000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - 
      (((18580837517279*I)/553172336640000)*d^7*K0*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) + (((9572083219081*I)/553172336640000)*d^11*K0*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + (((30670146937*I)/7902461952000)*
        d^13*K0*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((822149863*I)/5268307968000)*d^15*K0*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) + (((37221060203*I)/26341539840000)*d*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + (((62054450459*I)/3592028160000)*
        d^3*K1*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((3465951877*I)/389283840000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) - (((895265949593*I)/19756154880000)*d^7*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - (((65378971289*I)/8780513280000)*
        d^9*K1*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + 
      (((811799257817*I)/39512309760000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       (b^3*E^u) + (((50217072431*I)/11289231360000)*d^13*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/(b^3*E^u) + (((217299931*I)/1234759680000)*d^15*
        K1*M^5*Sqrt[Pi/4056234]*u^8)/(b^3*E^u) - 
      (((67371662067883*I)/3319034019840000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^8)/b^3 - (((2537184845341567*I)/8574171217920000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 - (((1786213805754047*I)/4287085608960000)*
        d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + 
      (((23680072839430897*I)/25722513653760000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 + (((2448609715296037*I)/4676820664320000)*
        d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((13937622563126051*I)/25722513653760000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 - (((154763585827853*I)/918661201920000)*
        d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((21562834771*I)/19442565120000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       b^3 + (((866899393*I)/7258557644800)*d^17*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^8)/b^3 + (((62242149831*I)/20487864320000)*d^3*K0*M^5*
        Sqrt[(3*Pi)/1352078]*u^8)/(b^3*E^u) - 
      (((4142652977*I)/1024393216000)*d^9*K0*M^5*Sqrt[(3*Pi)/1352078]*u^8)/
       (b^3*E^u) + (((486812099*I)/10376970240000)*d*K0*M^5*Sqrt[Pi/4056234]*
        u^9)/(b^3*E^u) + (((2994121707557*I)/1027320053760000)*d^3*K0*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((3204209057149*I)/1027320053760000)*d^5*K0*M^5*Sqrt[Pi/4056234]*u^9)/
       (b^3*E^u) - (((697833892771*I)/79024619520000)*d^7*K0*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + (((341526670987*I)/79024619520000)*
        d^11*K0*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + 
      (((8411994499*I)/8780513280000)*d^13*K0*M^5*Sqrt[Pi/4056234]*u^9)/
       (b^3*E^u) + (((884331509*I)/26341539840000)*d^15*K0*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - 
      (((267477943565407*I)/5066555719680000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 + (((1288863581410091*I)/12861256826880000)*d^7*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((53646795189857*I)/779470110720000)*d^9*
        K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 - 
      (((1094768299873*I)/17286635520000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 - (((1783673039227*I)/87491543040000)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((8773349993*I)/489952641024000)*d^17*
        K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((545986211893*I)/1348357570560000)*d*K1*M^5*Sqrt[Pi/4056234]*u^9)/
       (b^3*E^u) + (((33920284865111*I)/10786860564480000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + (((573695144809*I)/215737211289600)*
        d^5*K1*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - 
      (((7658537879683*I)/2696715141120000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^9)/
       (b^3*E^u) + (((4001322508453*I)/829758504960000)*d^11*K1*M^5*
        Sqrt[Pi/4056234]*u^9)/(b^3*E^u) + (((63388089299*I)/59268464640000)*
        d^13*K1*M^5*Sqrt[Pi/4056234]*u^9)/(b^3*E^u) - 
      (((5679130244891*I)/1537437597696000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 - (((20375846234311721*I)/334392677498880000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((3955017344979739*I)/25722513653760000)*
        d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((44353408591657*I)/584602583040000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 - (((2220467070580133*I)/25722513653760000)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((32057623919*I)/136097955840000)*d^15*
        K1^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((180074692019*I)/7349289615360000)*d^17*K1^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 - (((7425314849389*I)/3674644807680000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^9)/b^3 - (((5736870511*I)/38048890880000)*d^9*
        K0*M^5*Sqrt[(17*Pi)/238602]*u^9)/(b^3*E^u) - 
      (((6058209529*I)/612440801280000)*d^15*K0^2*M^5*Sqrt[(17*Pi)/238602]*
        u^9)/b^3 - (((71523737762621*I)/668785354997760000)*d*K0^2*M^5*
        Sqrt[(19*Pi)/213486]*u^9)/b^3 + (((234075419*I)/118536929280000)*d^15*
        K1*M^5*Sqrt[(19*Pi)/213486]*u^9)/(b^3*E^u) - 
      (((111814182323*I)/276586168320000)*d^7*K1*M^5*Sqrt[(23*Pi)/176358]*
        u^9)/(b^3*E^u) - (((845605635908533*I)/27866056458240000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[4056234]*b^3) - 
      (((17453526568737863*I)/334392677498880000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4056234]*b^3) - (((83883879679*I)/10786860564480000)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((9389266182473*I)/10786860564480000)*d^5*K0*M^5*Sqrt[Pi/4056234]*
        u^10)/(b^3*E^u) - (((19078407119357*I)/10786860564480000)*d^7*K0*M^5*
        Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((6660692926661*I)/10786860564480000)*d^9*K0*M^5*Sqrt[Pi/4056234]*
        u^10)/(b^3*E^u) + (((22983132769*I)/118536929280000)*d^13*K0*M^5*
        Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + (((801119323*I)/118536929280000)*
        d^15*K0*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + 
      (((6943522427*I)/73380003840000)*d*K1*M^5*Sqrt[Pi/4056234]*u^10)/
       (b^3*E^u) + (((1155694740901*I)/1540980080640000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + (((37817675213*I)/140089098240000)*
        d^5*K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((247255766449*I)/140089098240000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^10)/
       (b^3*E^u) - (((161959872983*I)/308196016128000)*d^9*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/(b^3*E^u) + (((50871503*I)/239468544000)*d^13*
        K1*M^5*Sqrt[Pi/4056234]*u^10)/(b^3*E^u) - 
      (((115761183894749*I)/100317803249664000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/b^3 - (((9011192237485057*I)/501589016248320000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 + (((241016139080771*I)/4287085608960000)*
        d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 - 
      (((645542936377*I)/5511967211520000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^10)/b^3 - (((773704666223717*I)/501589016248320000)*d^5*K0*K1*M^5*
        Sqrt[(17*Pi)/238602]*u^10)/b^3 - 
      (((76080133806487*I)/38583770480640000)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/238602]*u^10)/b^3 - 
      (((1130052003023*I)/1837322403840000)*d^13*K0*K1*M^5*
        Sqrt[(17*Pi)/238602]*u^10)/b^3 + 
      (((254031537041*I)/10786860564480000)*d^3*K0*M^5*Sqrt[(19*Pi)/213486]*
        u^10)/(b^3*E^u) + (((25820279*I)/513146880000)*d^11*K1*M^5*
        Sqrt[(19*Pi)/213486]*u^10)/(b^3*E^u) + 
      (((5063943708097*I)/3507615498240000)*d^9*K0*K1*M^5*
        Sqrt[(23*Pi)/176358]*u^10)/b^3 + (((72929*I)/2155216896000)*d^15*K1*
        M^5*Sqrt[(221*Pi)/18354]*u^10)/(b^3*E^u) + 
      (((36485521*I)/1377991802880000)*d^17*K0*K1*M^5*Sqrt[(437*Pi)/9282]*
        u^10)/b^3 + (((127858741*I)/829758504960000)*d^11*K0*M^5*
        Sqrt[(5681*Pi)/714]*u^10)/(b^3*E^u) + 
      (((186661651093*I)/1637291335680000)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) + (((8040209117*I)/81864566784000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) - (((37126155901*I)/125945487360000)*
        d^7*K0*M^5*Sqrt[Pi/4056234]*u^11)/(b^3*E^u) - 
      (((332060693*I)/3704279040000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) + (((1075613183*I)/7408558080000)*d^11*K0*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + (((7630681*I)/231517440000)*d^13*
        K0*M^5*Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + 
      (((3101863*I)/2469519360000)*d^15*K0*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) - (((291471867301*I)/19291885240320000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 + (((61143821477467*I)/12861256826880000)*
        d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((110880564050029*I)/38583770480640000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*
        u^11)/b^3 - (((1658561374853*I)/1837322403840000)*d^13*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - (((69258631787*I)/5511967211520000)*d^15*
        K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      (((1374260281753*I)/68766236098560000)*d*K1*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) + (((1128509180521*I)/13753247219712000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + 
      (((7129746540821*I)/68766236098560000)*d^5*K1*M^5*Sqrt[Pi/4056234]*
        u^11)/(b^3*E^u) - (((1891155078053*I)/6251476008960000)*d^7*K1*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) - 
      (((129169940167*I)/1348357570560000)*d^9*K1*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) + (((1793298041*I)/11524423680000)*d^11*K1*M^5*
        Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + (((1582918789*I)/44451348480000)*
        d^13*K1*M^5*Sqrt[Pi/4056234]*u^11)/(b^3*E^u) + 
      (((20348051*I)/14817116160000)*d^15*K1*M^5*Sqrt[Pi/4056234]*u^11)/
       (b^3*E^u) - (((41841254614637*I)/188095881093120000)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((2892291727708567*I)/1504767048744960000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 + (((4950536671631*I)/857417121792000)*d^7*
        K1^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((3537992224187*I)/3307180326912000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*
        u^11)/b^3 - (((4690432213*I)/300652756992000)*d^15*K1^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 + (((497404879*I)/5511967211520000)*d^17*
        K0^2*M^5*Sqrt[(13*Pi)/312018]*u^11)/b^3 + 
      (((280326595051*I)/1169205166080000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/312018]*
        u^11)/b^3 - (((10214326005227*I)/38583770480640000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/312018]*u^11)/b^3 - 
      (((6575144567947*I)/38583770480640000)*d^5*K0^2*M^5*
        Sqrt[(17*Pi)/238602]*u^11)/b^3 - 
      (((6340717616693*I)/48540872540160000)*d^3*K1^2*M^5*
        Sqrt[(17*Pi)/238602]*u^11)/b^3 + (((200312863*I)/2362271662080000)*
        d^17*K1^2*M^5*Sqrt[(17*Pi)/238602]*u^11)/b^3 - 
      (((310163291*I)/818645667840000)*d*K0*M^5*Sqrt[(19*Pi)/213486]*u^11)/
       (b^3*E^u) - (((2019685389409*I)/38583770480640000)*d^3*K0^2*M^5*
        Sqrt[(23*Pi)/176358]*u^11)/b^3 + (((480362056973*I)/3507615498240000)*
        d^9*K0^2*M^5*Sqrt[(23*Pi)/176358]*u^11)/b^3 - 
      (((2754465194753*I)/653279242936320000)*d*K0*M^5*Sqrt[Pi/4056234]*u^12)/
       (b^3*E^u) + (((12652555845641*I)/653279242936320000)*d^3*K0*M^5*
        Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((10705317183359*I)/653279242936320000)*d^5*K0*M^5*Sqrt[Pi/4056234]*
        u^12)/(b^3*E^u) - (((52861966889*I)/1185624760320000)*d^7*K0*M^5*
        Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - (((7535426867*I)/674178785280000)*
        d^9*K0*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((90667189*I)/4714536960000)*d^11*K0*M^5*Sqrt[Pi/4056234]*u^12)/
       (b^3*E^u) + (((9667223*I)/2020515840000)*d^13*K0*M^5*Sqrt[Pi/4056234]*
        u^12)/(b^3*E^u) + (((88515191309*I)/8484146012160000)*d^5*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/(b^3*E^u) - 
      (((62871406063*I)/1637291335680000)*d^7*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       (b^3*E^u) - (((1145889587*I)/96311255040000)*d^9*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + (((150256303*I)/7408558080000)*
        d^11*K1*M^5*Sqrt[Pi/4056234]*u^12)/(b^3*E^u) + 
      (((4212097*I)/823173120000)*d^13*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       (b^3*E^u) + (((1667951*I)/7408558080000)*d^15*K1*M^5*Sqrt[Pi/4056234]*
        u^12)/(b^3*E^u) - (((1565974013843*I)/57875655720960000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 - (((1418674743061*I)/1808614241280000)*
        d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((2658993910373*I)/1607657103360000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^12)/b^3 - (((4742817714073*I)/4822971310080000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 - (((64241031731*I)/206698770432000)*d^13*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      (((1039952737*I)/187907973120000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/
       b^3 - (((4738506013*I)/115751311441920)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^12)/b^3 + (((3407687*I)/44797132800)*d^9*K0*K1*
        M^5*Sqrt[(13*Pi)/312018]*u^12)/b^3 + 
      (((311924659*I)/8267950817280000)*d^17*K0*K1*M^5*Sqrt[(13*Pi)/312018]*
        u^12)/b^3 + (((7393*I)/673505280000)*d^15*K0*M^5*Sqrt[(19*Pi)/213486]*
        u^12)/(b^3*E^u) + (((24352079033*I)/93325606133760000)*d*K1*M^5*
        Sqrt[(23*Pi)/176358]*u^12)/(b^3*E^u) + 
      (((33432362279*I)/93325606133760000)*d^3*K1*M^5*Sqrt[(23*Pi)/176358]*
        u^12)/(b^3*E^u) - (((15216210169*I)/81659905367040000)*d*K0*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) + 
      (((175208800933*I)/81659905367040000)*d^3*K0*M^5*Sqrt[Pi/4056234]*u^13)/
       (b^3*E^u) + (((69983869663*I)/81659905367040000)*d^5*K0*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) - (((1371169661*I)/330606904320000)*
        d^7*K0*M^5*Sqrt[Pi/4056234]*u^13)/(b^3*E^u) - 
      (((35505881*I)/28090782720000)*d^9*K0*M^5*Sqrt[Pi/4056234]*u^13)/
       (b^3*E^u) + (((1156273*I)/589317120000)*d^11*K0*M^5*Sqrt[Pi/4056234]*
        u^13)/(b^3*E^u) + (((152359*I)/252564480000)*d^13*K0*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) + (((31*I)/1039360000)*d^15*K0*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) + 
      (((604976819567*I)/94047940546560000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 + (((1863394997*I)/16746428160000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 + (((868228849*I)/13701623040000)*d^9*K0^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 - (((34663591*I)/1781885952000)*d^13*K0^2*
        M^5*Sqrt[Pi/4056234]*u^13)/b^3 - (((109262017*I)/258373463040000)*
        d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((1676091541*I)/3711813880320000)*d*K1*M^5*Sqrt[Pi/4056234]*u^13)/
       (b^3*E^u) + (((382610867*I)/412423764480000)*d^3*K1*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) + 
      (((21373849429*I)/13609984227840000)*d^5*K1*M^5*Sqrt[Pi/4056234]*u^13)/
       (b^3*E^u) - (((710472193*I)/165303452160000)*d^7*K1*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) - (((6449011*I)/4681797120000)*d^9*
        K1*M^5*Sqrt[Pi/4056234]*u^13)/(b^3*E^u) + 
      (((6648199*I)/3241244160000)*d^11*K1*M^5*Sqrt[Pi/4056234]*u^13)/
       (b^3*E^u) + (((127531*I)/198443520000)*d^13*K1*M^5*Sqrt[Pi/4056234]*
        u^13)/(b^3*E^u) + (((4931*I)/154344960000)*d^15*K1*M^5*
        Sqrt[Pi/4056234]*u^13)/(b^3*E^u) - 
      (((2075909311051*I)/188095881093120000)*d*K1^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 - (((3121209114857*I)/94047940546560000)*d^5*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 + (((243901475099*I)/2411485655040000)*d^7*
        K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((480056988293*I)/7234456965120000)*d^11*K1^2*M^5*Sqrt[Pi/4056234]*
        u^13)/b^3 - (((22640303893*I)/1033493852160000)*d^13*K1^2*M^5*
        Sqrt[Pi/4056234]*u^13)/b^3 - (((508738283*I)/1033493852160000)*d^15*
        K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((3037981*I)/71275438080000)*d^17*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/
       b^3 + (((2224207*I)/1033493852160000)*d^17*K0^2*M^5*
        Sqrt[(17*Pi)/238602]*u^13)/b^3 + (((636670501*I)/164419476480000)*d^9*
        K1^2*M^5*Sqrt[(17*Pi)/238602]*u^13)/b^3 - 
      (((17355481841*I)/5877996284160000)*d^5*K0^2*M^5*Sqrt[(23*Pi)/176358]*
        u^13)/b^3 - (((11215283*I)/4321658880000)*d^11*K0^2*M^5*
        Sqrt[(23*Pi)/176358]*u^13)/b^3 - (((316309302697*I)/9404794054656000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[4056234]*b^3) - 
      (((3200682640307*I)/94047940546560000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[4056234]*b^3) + (((193*I)/30868992000)*d*K0*M^5*Sqrt[Pi/4056234]*
        u^14)/(b^3*E^u) + (((953*I)/10289664000)*d^3*K0*M^5*Sqrt[Pi/4056234]*
        u^14)/(b^3*E^u) + (((113*I)/30868992000)*d^15*K0*M^5*Sqrt[Pi/4056234]*
        u^14)/(b^3*E^u) + (((41*I)/6173798400)*d*K1*M^5*Sqrt[Pi/4056234]*
        u^14)/(b^3*E^u) + (((467*I)/6173798400)*d^13*K1*M^5*Sqrt[Pi/4056234]*
        u^14)/(b^3*E^u) + ((I/246951936)*d^15*K1*M^5*Sqrt[Pi/4056234]*u^14)/
       (b^3*E^u) - (((1257351551*I)/172248975360000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 - (((87827483*I)/8202332160000)*d^5*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 + (((282526957*I)/12964976640000)*d^7*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/b^3 + 
      (((148331107*I)/10607708160000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/
       b^3 - (((9252813833*I)/723445696512000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 - (((2397054139*I)/516746926080000)*d^13*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/b^3 + 
      (((66653*I)/5939619840000)*d^17*K0*K1*M^5*Sqrt[Pi/4056234]*u^14)/b^3 + 
      (((37*I)/3429888000)*d^5*K0*M^5*Sqrt[(13*Pi)/312018]*u^14)/(b^3*E^u) - 
      (((59*I)/2806272000)*d^7*K0*M^5*Sqrt[(13*Pi)/312018]*u^14)/(b^3*E^u) - 
      (((43*I)/2806272000)*d^9*K0*M^5*Sqrt[(13*Pi)/312018]*u^14)/(b^3*E^u) + 
      (((127*I)/10289664000)*d^11*K0*M^5*Sqrt[(13*Pi)/312018]*u^14)/
       (b^3*E^u) + (((47*I)/6173798400)*d^3*K1*M^5*Sqrt[(13*Pi)/312018]*u^14)/
       (b^3*E^u) - ((I/44544000)*d^7*K1*M^5*Sqrt[(13*Pi)/312018]*u^14)/
       (b^3*E^u) - (((47*I)/2806272000)*d^9*K1*M^5*Sqrt[(13*Pi)/312018]*u^14)/
       (b^3*E^u) + (((409*I)/30868992000)*d^11*K1*M^5*Sqrt[(13*Pi)/312018]*
        u^14)/(b^3*E^u) - (((167347*I)/14354081280000)*d*K0*K1*M^5*
        Sqrt[(19*Pi)/213486]*u^14)/b^3 + (((31*I)/10289664000)*d^13*K0*M^5*
        Sqrt[(23*Pi)/176358]*u^14)/(b^3*E^u) - 
      (((963793*I)/172248975360000)*d^15*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^14)/
       b^3 + (((19*I)/30868992000)*d^5*K1*M^5*Sqrt[(247*Pi)/16422]*u^14)/
       (b^3*E^u) + ((I/1286208000)*d*K0*M^5*Sqrt[Pi/4056234]*u^15)/
       (b^3*E^u) + ((I/1286208000)*d^15*K0*M^5*Sqrt[Pi/4056234]*u^15)/
       (b^3*E^u) + (((735520319*I)/3838691450880000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^15)/b^3 - (((4600875113*I)/13435420078080000)*d^5*
        K0^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((2029173473*I)/2411485655040000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^15)/
       b^3 + (((13078057*I)/20552434560000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*
        u^15)/b^3 - (((138488243*I)/289378278604800)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^15)/b^3 - (((227839459*I)/1033493852160000)*d^13*
        K0^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 - 
      (((318161*I)/41339754086400)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      ((I/1286208000)*d*K1*M^5*Sqrt[Pi/4056234]*u^15)/(b^3*E^u) + 
      ((I/1286208000)*d^15*K1*M^5*Sqrt[Pi/4056234]*u^15)/(b^3*E^u) - 
      (((6086722633*I)/26870840156160000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^15)/
       b^3 - (((266269151*I)/463290347520000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*
        u^15)/b^3 + (((1141683677*I)/1446891393024000)*d^7*K1^2*M^5*
        Sqrt[Pi/4056234]*u^15)/b^3 + (((39602447*I)/54806492160000)*d^9*K1^2*
        M^5*Sqrt[Pi/4056234]*u^15)/b^3 - (((162499*I)/647958528000)*d^13*K1^2*
        M^5*Sqrt[Pi/4056234]*u^15)/b^3 + (((333793*I)/413397540864000)*d^17*
        K1^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      ((I/551232000)*d^3*K0*M^5*Sqrt[(7*Pi)/579462]*u^15)/(b^3*E^u) + 
      ((I/551232000)*d^13*K0*M^5*Sqrt[(7*Pi)/579462]*u^15)/(b^3*E^u) + 
      ((I/551232000)*d^3*K1*M^5*Sqrt[(7*Pi)/579462]*u^15)/(b^3*E^u) + 
      ((I/551232000)*d^13*K1*M^5*Sqrt[(7*Pi)/579462]*u^15)/(b^3*E^u) + 
      ((I/551232000)*d^5*K0*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) - 
      ((I/350784000)*d^7*K0*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) - 
      ((I/350784000)*d^9*K0*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) + 
      ((I/551232000)*d^11*K0*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) + 
      ((I/551232000)*d^5*K1*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) - 
      ((I/350784000)*d^7*K1*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) - 
      ((I/350784000)*d^9*K1*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) + 
      ((I/551232000)*d^11*K1*M^5*Sqrt[(13*Pi)/312018]*u^15)/(b^3*E^u) - 
      (((66473633*I)/2411485655040000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/213486]*
        u^15)/b^3 + (((62773*I)/2066987704320000)*d^17*K0^2*M^5*
        Sqrt[(23*Pi)/176358]*u^15)/b^3 - (((2383*I)/114832650240000)*d^15*
        K1^2*M^5*Sqrt[(437*Pi)/9282]*u^15)/b^3 - 
      (((8342411747*I)/13435420078080000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[4056234]*b^3) + (((12008383*I)/165869383680000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[4056234]*b^3) - 
      (((271163*I)/106630318080000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^16)/b^3 - 
      (((16626131*I)/373206113280000)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^16)/
       b^3 - (((322748521*I)/3358855019520000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^16)/b^3 + (((227616203*I)/1808614241280000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^16)/b^3 + (((2724529*I)/16441947648000)*d^9*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^16)/b^3 - (((14974363*I)/258373463040000)*d^13*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^16)/b^3 - 
      (((18847*I)/8334627840000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^16)/b^3 + 
      (((40631*I)/172248975360000)*d^17*K0*K1*M^5*Sqrt[Pi/4056234]*u^16)/
       b^3 - (((8414257*I)/1808614241280000)*d^11*K0*K1*M^5*
        Sqrt[(19*Pi)/213486]*u^16)/b^3 - (((163*I)/1777171968000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^17)/b^3 + (((328063*I)/90430712064000)*d^7*K0^2*
        M^5*Sqrt[Pi/4056234]*u^17)/b^3 + (((15161*I)/2055243456000)*d^9*K0^2*
        M^5*Sqrt[Pi/4056234]*u^17)/b^3 - (((14173*I)/8220973824000)*d^11*K0^2*
        M^5*Sqrt[Pi/4056234]*u^17)/b^3 - (((38639*I)/12918673152000)*d^13*
        K0^2*M^5*Sqrt[Pi/4056234]*u^17)/b^3 - 
      (((199*I)/8612448768000)*d^17*K0^2*M^5*Sqrt[Pi/4056234]*u^17)/b^3 - 
      (((1447*I)/516746926080)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^17)/b^3 - 
      (((191*I)/369104947200)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*u^17)/b^3 - 
      (((509*I)/25837346304000)*d^17*K1^2*M^5*Sqrt[Pi/4056234]*u^17)/b^3 + 
      (((8633*I)/30143570688000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^17)/
       b^3 + (((41*I)/76120128000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^17)/
       b^3 - (((79*I)/548064921600)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^17)/
       b^3 - (((39037*I)/167942750976000)*d^5*K0^2*M^5*Sqrt[(17*Pi)/238602]*
        u^17)/b^3 - (((89*I)/2583734630400)*d^15*K0^2*M^5*
        Sqrt[(17*Pi)/238602]*u^17)/b^3 - (((139*I)/25837346304000)*d*K1^2*M^5*
        Sqrt[(17*Pi)/238602]*u^17)/b^3 - (((199*I)/12918673152000)*d^5*K1^2*
        M^5*Sqrt[(247*Pi)/16422]*u^17)/b^3 - 
      (((30559*I)/18660305664000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[4056234]*b^3) - (((20899*I)/12918673152000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[4056234]*b^3) + 
      ((I/1908440352000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/3407929200)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/5242968000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 - 
      (((11*I)/14680310400)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 - 
      (((11*I)/36700776000)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/2621484000)*d^13*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/7340155200)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/146803104000)*d^17*K0*K1*M^5*Sqrt[Pi/4056234]*u^18)/b^3 + 
      ((I/477110088000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/213486]*u^18)/b^3)/Pi, 
    ((-1168350524346059583*d^5*K0*K1*M^5*Sqrt[3/(1352078*Pi)]*u^3)/
       (4421060555591680000*b^3) - (45690216438877*d^15*K0*K1*M^5*
        Sqrt[3/(1352078*Pi)]*u^3)/(30916507381760000*b^3) + 
      (((128473*I)/8908800)*d*K1^2*M^5*Sqrt[(7*Pi)/579462]*u^3)/b^3 - 
      (((3391691*I)/8908800)*d^7*K1^2*M^5*Sqrt[(7*Pi)/579462]*u^3)/b^3 + 
      (((6157*I)/5939200)*d*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((254803*I)/17817600)*d^3*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((302683*I)/17817600)*d^5*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((784121*I)/17817600)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((341627*I)/17817600)*d^9*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((87893*I)/3563520)*d^11*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((22181*I)/3563520)*d^13*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((193*I)/5939200)*d^15*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((1032097*I)/8908800)*d^9*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((408409*I)/8908800)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 - 
      (((181843*I)/8908800)*d^13*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^3)/b^3 + 
      (((72737*I)/8908800)*d^3*K1^2*M^5*Sqrt[(119*Pi)/34086]*u^3)/b^3 - 
      (((347*I)/2969600)*d^5*K1^2*M^5*Sqrt[(2261*Pi)/1794]*u^3)/b^3 + 
      ((I/1781760)*d^15*K1^2*M^5*Sqrt[(35581*Pi)/114]*u^3)/b^3 - 
      (4317158077*d*K0*K1*M^5*u^3)/(145926144000*b^3*Sqrt[4056234*Pi]) - 
      (1944602567*d^3*K0*K1*M^5*u^3)/(4169318400*b^3*Sqrt[4056234*Pi]) + 
      (4739355174401994953*d^5*K0*K1*M^5*u^3)/(119368635000975360000*b^3*
        Sqrt[4056234*Pi]) + (71223742853*d^7*K0*K1*M^5*u^3)/
       (48642048000*b^3*Sqrt[4056234*Pi]) + (3840595231*d^9*K0*K1*M^5*u^3)/
       (3741696000*b^3*Sqrt[4056234*Pi]) - (1155053779*d^11*K0*K1*M^5*u^3)/
       (1247232000*b^3*Sqrt[4056234*Pi]) - (130134653*d^13*K0*K1*M^5*u^3)/
       (415744000*b^3*Sqrt[4056234*Pi]) + (60793932870701*d^15*K0*K1*M^5*u^3)/
       (30916507381760000*b^3*Sqrt[4056234*Pi]) - 
      (16854343*d^11*K0^2*M^5*Sqrt[23/(176358*Pi)]*u^4)/(831488000*b^3) - 
      (385891*d^15*K1^2*M^5*Sqrt[323/(12558*Pi)]*u^4)/(21381120000*b^3) + 
      (((38618275907*I)/246951936000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((85292845459*I)/49390387200)*d^3*K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/
       b^3 + (((149465220071*I)/246951936000)*d^5*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^4)/b^3 - (((37240973149*I)/7483392000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^4)/b^3 + (((13578822461*I)/246951936000)*d^13*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + (((1615453531*I)/82317312000)*d^15*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^4)/b^3 + 
      (((935886871*I)/22450176000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^4)/
       b^3 + (((35549798849*I)/246951936000)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^4)/b^3 - (9808407859*d^3*K0^2*M^5*u^4)/
       (41693184000*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (51863206182547*d^3*K1^2*M^5*u^4)/(82552504320000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) - (4363140013*d*K0^2*M^5*u^4)/(291852288000*b^3*
        Sqrt[4056234*Pi]) - (110495377801*d^5*K0^2*M^5*u^4)/
       (291852288000*b^3*Sqrt[4056234*Pi]) + (71821508021*d^7*K0^2*M^5*u^4)/
       (97284096000*b^3*Sqrt[4056234*Pi]) + (3855922543*d^9*K0^2*M^5*u^4)/
       (7483392000*b^3*Sqrt[4056234*Pi]) - (392297543*d^13*K0^2*M^5*u^4)/
       (2494464000*b^3*Sqrt[4056234*Pi]) - (444697*d^15*K0^2*M^5*u^4)/
       (356352000*b^3*Sqrt[4056234*Pi]) - (191408942241547*d*K1^2*M^5*u^4)/
       (4045072711680000*b^3*Sqrt[4056234*Pi]) - 
      (2871840179578303*d^5*K1^2*M^5*u^4)/(4045072711680000*b^3*
        Sqrt[4056234*Pi]) + (2507277597858851*d^7*K1^2*M^5*u^4)/
       (1348357570560000*b^3*Sqrt[4056234*Pi]) + 
      (378951672319*d^9*K1^2*M^5*u^4)/(449003520000*b^3*Sqrt[4056234*Pi]) - 
      (3166068975487*d^11*K1^2*M^5*u^4)/(3143024640000*b^3*
        Sqrt[4056234*Pi]) - (2554675717*d^13*K1^2*M^5*u^4)/
       (8381399040*b^3*Sqrt[4056234*Pi]) - 
      (556878607*d^11*K0*K1*M^5*Sqrt[39/(104006*Pi)]*u^5)/(23281664000*b^3) + 
      (((21474446897*I)/493903872000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((21621262399*I)/14966784000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((1325618473*I)/44900352000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 + 
      (((288753636047*I)/493903872000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 + (((23342922191*I)/493903872000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 + (((843463081*I)/164634624000)*d^15*K0^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((6115962473*I)/59268464640)*d*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((7632050533897*I)/7408558080000)*d^5*
        K1^2*M^5*Sqrt[Pi/4056234]*u^5)/b^3 - 
      (((866394633227*I)/224501760000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 - (((4514306747*I)/6414336000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^5)/
       b^3 + (((250869114187*I)/823173120000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*
        u^5)/b^3 + (((6919207279*I)/823173120000)*d^15*K1^2*M^5*
        Sqrt[Pi/4056234]*u^5)/b^3 + (((731919417253*I)/7408558080000)*d^3*
        K1^2*M^5*Sqrt[(13*Pi)/312018]*u^5)/b^3 + 
      (((49719611827*I)/352788480000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^5)/
       b^3 + (((213830971*I)/17031168000)*d^5*K0^2*M^5*Sqrt[(19*Pi)/213486]*
        u^5)/b^3 + (((1689638597*I)/3406233600)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[4056234]*b^3) - (81275502570341*d*K0*K1*M^5*u^5)/
       (1348357570560000*b^3*Sqrt[4056234*Pi]) - 
      (1645247174551*d^3*K0*K1*M^5*u^5)/(2378055680000*b^3*
        Sqrt[4056234*Pi]) - (81144086447153*d^5*K0*K1*M^5*u^5)/
       (149817507840000*b^3*Sqrt[4056234*Pi]) + 
      (2567757874078139*d^7*K0*K1*M^5*u^5)/(1348357570560000*b^3*
        Sqrt[4056234*Pi]) + (89861687297*d^9*K0*K1*M^5*u^5)/
       (149667840000*b^3*Sqrt[4056234*Pi]) - 
      (854436620159*d^13*K0*K1*M^5*u^5)/(3143024640000*b^3*
        Sqrt[4056234*Pi]) - (2839733557*d^15*K0*K1*M^5*u^5)/
       (449003520000*b^3*Sqrt[4056234*Pi]) - 
      (8207897239*d^13*K0^2*M^5*Sqrt[19/(213486*Pi)]*u^6)/
       (4190699520000*b^3) - (493962694259261*d^3*K1^2*M^5*
        Sqrt[19/(213486*Pi)]*u^6)/(17336025907200000*b^3) + 
      (((7927089329*I)/102187008000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 - 
      (((1277496330079*I)/449003520000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       b^3 - (((59049033353*I)/89800704000)*d^9*K0*K1*M^5*Sqrt[Pi/4056234]*
        u^6)/b^3 + (((6883151617669*I)/4939038720000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^6)/b^3 + (((1305697138037*I)/4939038720000)*d^13*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/b^3 + 
      (((10763599043*I)/1646346240000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^6)/
       b^3 + (((701702730397*I)/14817116160000)*d^5*K0*K1*M^5*
        Sqrt[(17*Pi)/238602]*u^6)/b^3 + (((32399717089*I)/14817116160000)*d^3*
        K0*K1*M^5*Sqrt[(437*Pi)/9282]*u^6)/b^3 - 
      (32140321207751*d^3*K0^2*M^5*u^6)/(330210017280000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) - (145901172175559*d*K0^2*M^5*u^6)/(16180290846720000*b^3*
        Sqrt[4056234*Pi]) - (131742113829197*d^5*K0^2*M^5*u^6)/
       (2311470120960000*b^3*Sqrt[4056234*Pi]) + 
      (1359695426248967*d^7*K0^2*M^5*u^6)/(5393430282240000*b^3*
        Sqrt[4056234*Pi]) + (3606109452619*d^9*K0^2*M^5*u^6)/
       (59268464640000*b^3*Sqrt[4056234*Pi]) - 
      (4179590907689*d^11*K0^2*M^5*u^6)/(37716295680000*b^3*
        Sqrt[4056234*Pi]) - (2821047641*d^15*K0^2*M^5*u^6)/
       (1796014080000*b^3*Sqrt[4056234*Pi]) - 
      (287222098272731*d*K1^2*M^5*u^6)/(7584511334400000*b^3*
        Sqrt[4056234*Pi]) - (6567096334640783*d^5*K1^2*M^5*u^6)/
       (12135218135040000*b^3*Sqrt[4056234*Pi]) + 
      (69180060671545991*d^7*K1^2*M^5*u^6)/(40450727116800000*b^3*
        Sqrt[4056234*Pi]) + (11496580151263*d^9*K1^2*M^5*u^6)/
       (28811059200000*b^3*Sqrt[4056234*Pi]) - 
      (78460369779601*d^11*K1^2*M^5*u^6)/(94290739200000*b^3*
        Sqrt[4056234*Pi]) - (810178765421*d^13*K1^2*M^5*u^6)/
       (5238374400000*b^3*Sqrt[4056234*Pi]) - (9365640671*d^15*K1^2*M^5*u^6)/
       (4490035200000*b^3*Sqrt[4056234*Pi]) - 
      (189754225385371*d^5*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^7)/
       (9708174508032000*b^3) - (12536887289*d^13*K0*K1*M^5*
        Sqrt[17/(238602*Pi)]*u^7)/(2167603200000*b^3) - 
      (40695115348471901372819*d^3*K0*K1*M^5*Sqrt[23/(176358*Pi)]*u^7)/
       (9416628319381291008000000*b^3) + (((134828133001*I)/11853692928000)*d*
        K0^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 + 
      (((8445666984089*I)/59268464640000)*d^5*K0^2*M^5*Sqrt[Pi/4056234]*u^7)/
       b^3 - (((52465333621*I)/359202816000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 + (((21966543763*I)/97320960000)*d^11*K0^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((40919754427*I)/1796014080000)*d*K1^2*
        M^5*Sqrt[Pi/4056234]*u^7)/b^3 + (((58897537369*I)/256573440000)*d^5*
        K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((1513487431373*I)/1796014080000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^7)/
       b^3 - (((64110252499*I)/359202816000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*
        u^7)/b^3 + (((7897830226031*I)/19756154880000)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^7)/b^3 + (((533719704941*I)/6585384960000)*d^13*
        K1^2*M^5*Sqrt[Pi/4056234]*u^7)/b^3 - 
      (((59414567263*I)/1796014080000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^7)/
       b^3 + (((181869857*I)/2195128320000)*d^15*K0^2*M^5*
        Sqrt[(13*Pi)/312018]*u^7)/b^3 + (((6659256649*I)/2195128320000)*d^13*
        K0^2*M^5*Sqrt[(17*Pi)/238602]*u^7)/b^3 + 
      (((465713999*I)/6585384960000)*d^15*K1^2*M^5*Sqrt[(23*Pi)/176358]*u^7)/
       b^3 + (((1218251640119*I)/8466923520000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[4056234]*b^3) + (((17736910187*I)/61931520000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[4056234]*b^3) - 
      (4606792196838707*d*K0*K1*M^5*u^7)/(242704362700800000*b^3*
        Sqrt[4056234*Pi]) - (1429907021454641899847123*d^3*K0*K1*M^5*u^7)/
       (9416628319381291008000000*b^3*Sqrt[4056234*Pi]) + 
      (66768344963244937*d^7*K0*K1*M^5*u^7)/(80901454233600000*b^3*
        Sqrt[4056234*Pi]) + (73982026687117*d^9*K0*K1*M^5*u^7)/
       (214592716800000*b^3*Sqrt[4056234*Pi]) - 
      (264604383816491*d^11*K0*K1*M^5*u^7)/(565744435200000*b^3*
        Sqrt[4056234*Pi]) - (13647326837*d^15*K0*K1*M^5*u^7)/
       (8980070400000*b^3*Sqrt[4056234*Pi]) - 
      (153209281*d^15*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^8)/
       (8980070400000*b^3) - (1754947573213*d*K0^2*M^5*Sqrt[17/(238602*Pi)]*
        u^8)/(80901454233600000*b^3) + (((98721396451*I)/740855808000)*d^3*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + (((504369570737*I)/3704279040000)*
        d^5*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 - 
      (((46138938311*I)/112250880000)*d^7*K0*K1*M^5*Sqrt[Pi/4056234]*u^8)/
       b^3 + (((253612238959*I)/1234759680000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^8)/b^3 + (((1128097049*I)/1234759680000)*d^15*K0*
        K1*M^5*Sqrt[Pi/4056234]*u^8)/b^3 + (((744827789*I)/529182720000)*d*K0*
        K1*M^5*Sqrt[(7*Pi)/579462]*u^8)/b^3 - 
      (((117811607*I)/22450176000)*d^9*K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^8)/
       b^3 + (((826018793*I)/411586560000)*d^13*K0*K1*M^5*
        Sqrt[(23*Pi)/176358]*u^8)/b^3 - (16707815632967*d^3*K0^2*M^5*u^8)/
       (1651050086400000*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (5185175057401819*d^3*K1^2*M^5*u^8)/(48540872540160000*Sqrt[4056234]*
        b^3*Sqrt[Pi]) - (976160361528997*d^5*K0^2*M^5*u^8)/
       (16180290846720000*b^3*Sqrt[4056234*Pi]) + 
      (4599038057794753*d^7*K0^2*M^5*u^8)/(80901454233600000*b^3*
        Sqrt[4056234*Pi]) + (572332594719997*d^9*K0^2*M^5*u^8)/
       (6223188787200000*b^3*Sqrt[4056234*Pi]) - 
      (34266282058339*d^11*K0^2*M^5*u^8)/(565744435200000*b^3*
        Sqrt[4056234*Pi]) - (1081601523733*d^13*K0^2*M^5*u^8)/
       (62860492800000*b^3*Sqrt[4056234*Pi]) - 
      (2111660702954471*d*K1^2*M^5*u^8)/(242704362700800000*b^3*
        Sqrt[4056234*Pi]) - (13994294828234999*d^5*K1^2*M^5*u^8)/
       (242704362700800000*b^3*Sqrt[4056234*Pi]) + 
      (69103360027963397*d^7*K1^2*M^5*u^8)/(242704362700800000*b^3*
        Sqrt[4056234*Pi]) + (869387819513471*d^9*K1^2*M^5*u^8)/
       (18669566361600000*b^3*Sqrt[4056234*Pi]) - 
      (31687539061613*d^11*K1^2*M^5*u^8)/(242461900800000*b^3*
        Sqrt[4056234*Pi]) - (15321121416361*d^13*K1^2*M^5*u^8)/
       (565744435200000*b^3*Sqrt[4056234*Pi]) - 
      (3018580499*d^15*K1^2*M^5*u^8)/(8980070400000*b^3*Sqrt[4056234*Pi]) - 
      (459078255449*d^11*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^9)/
       (106077081600000*b^3) + (((90888283*I)/4257792000)*d^5*K0^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 - (((9817096507*I)/224501760000)*d^7*K0^2*
        M^5*Sqrt[Pi/4056234]*u^9)/b^3 + (((176971291993*I)/7408558080000)*
        d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/b^3 + 
      (((287834881*I)/2469519360000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 + (((600974267*I)/246951936000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^9)/
       b^3 + (((2645498773*I)/185213952000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 - (((545505757*I)/37416960000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*
        u^9)/b^3 + (((47514200911*I)/1481711616000)*d^11*K1^2*M^5*
        Sqrt[Pi/4056234]*u^9)/b^3 + (((1152690401*I)/7408558080000)*d^15*K1^2*
        M^5*Sqrt[Pi/4056234]*u^9)/b^3 - (((99407377*I)/67350528000)*d^9*K0^2*
        M^5*Sqrt[(13*Pi)/312018]*u^9)/b^3 + 
      (((397408301*I)/926069760000)*d^13*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^9)/
       b^3 - (((3443338663*I)/673505280000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/312018]*
        u^9)/b^3 + (((775983511*I)/1852139520000)*d^13*K1^2*M^5*
        Sqrt[(17*Pi)/238602]*u^9)/b^3 + (((2800409*I)/137195520000)*d*K0^2*
        M^5*Sqrt[(23*Pi)/176358]*u^9)/b^3 + 
      (((28442584501*I)/2469519360000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4056234]*b^3) + (((185067816061*I)/7408558080000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[4056234]*b^3) - (17396569039349*d*K0*K1*M^5*u^9)/
       (10112681779200000*b^3*Sqrt[4056234*Pi]) - 
      (156664916724539*d^3*K0*K1*M^5*u^9)/(5056340889600000*b^3*
        Sqrt[4056234*Pi]) - (989393706913*d^5*K0*K1*M^5*u^9)/
       (22225674240000*b^3*Sqrt[4056234*Pi]) + 
      (384553545251441*d^7*K0*K1*M^5*u^9)/(3792255667200000*b^3*
        Sqrt[4056234*Pi]) + (403798520081*d^9*K0*K1*M^5*u^9)/
       (8486166528000*b^3*Sqrt[4056234*Pi]) - 
      (216722455387*d^13*K0*K1*M^5*u^9)/(14143610880000*b^3*
        Sqrt[4056234*Pi]) - (5165051*d^15*K0*K1*M^5*u^9)/
       (28062720000*b^3*Sqrt[4056234*Pi]) - 
      (73710272417*d^11*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^10)/
       (212154163200000*b^3) - (3636474971767*d^3*K1^2*M^5*
        Sqrt[19/(213486*Pi)]*u^10)/(8274012364800000*b^3) - 
      (1557426307*d^13*K1^2*M^5*Sqrt[221/(18354*Pi)]*u^10)/
       (141436108800000*b^3) + (((123957487*I)/264591360000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^10)/b^3 + (((7185501541*I)/926069760000)*d^3*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^10)/b^3 - (((1734553*I)/73080000)*d^7*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^10)/b^3 - (((4059097489*I)/505128960000)*d^9*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/b^3 + 
      (((1371306623*I)/111128371200)*d^11*K0*K1*M^5*Sqrt[Pi/4056234]*u^10)/
       b^3 + (((315797239*I)/793774080000)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/579462]*
        u^10)/b^3 + (((1189599071*I)/1852139520000)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/312018]*u^10)/b^3 + (((2446987*I)/463034880000)*d^15*K0*
        K1*M^5*Sqrt[(13*Pi)/312018]*u^10)/b^3 - 
      (2654968242127*d^3*K0^2*M^5*u^10)/(30338045337600000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) + (25550934569989*d*K0^2*M^5*u^10)/(60676090675200000*b^3*
        Sqrt[4056234*Pi]) - (630665131567061*d^5*K0^2*M^5*u^10)/
       (60676090675200000*b^3*Sqrt[4056234*Pi]) + 
      (145605632561729*d^7*K0^2*M^5*u^10)/(15169022668800000*b^3*
        Sqrt[4056234*Pi]) + (38673002788559*d^9*K0^2*M^5*u^10)/
       (4667391590400000*b^3*Sqrt[4056234*Pi]) - 
      (267715165519*d^13*K0^2*M^5*u^10)/(141436108800000*b^3*
        Sqrt[4056234*Pi]) - (21066191*d^15*K0^2*M^5*u^10)/
       (841881600000*b^3*Sqrt[4056234*Pi]) - (18049016232467*d*K1^2*M^5*u^10)/
       (16548024729600000*b^3*Sqrt[4056234*Pi]) - 
      (10327806173623*d^5*K1^2*M^5*u^10)/(182028272025600000*b^3*
        Sqrt[4056234*Pi]) + (62901853857383*d^7*K1^2*M^5*u^10)/
       (3792255667200000*b^3*Sqrt[4056234*Pi]) + 
      (3124761614771*d^9*K1^2*M^5*u^10)/(933478318080000*b^3*
        Sqrt[4056234*Pi]) - (241464775481*d^11*K1^2*M^5*u^10)/
       (30307737600000*b^3*Sqrt[4056234*Pi]) - (20018387*d^15*K1^2*M^5*u^10)/
       (561254400000*b^3*Sqrt[4056234*Pi]) + 
      (1251884192542120289*d^13*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^11)/
       (6241329382514688000000*b^3) - (3527327*d^15*K0*K1*M^5*
        Sqrt[13/(312018*Pi)]*u^11)/(2525644800000*b^3) + 
      (29752277271161309087*d^11*K0*K1*M^5*Sqrt[17/(238602*Pi)]*u^11)/
       (9545562585022464000000*b^3) - (((19586729*I)/264591360000)*d*K0^2*M^5*
        Sqrt[Pi/4056234]*u^11)/b^3 + (((317156051*I)/264591360000)*d^5*K0^2*
        M^5*Sqrt[Pi/4056234]*u^11)/b^3 - (((357224081*I)/168376320000)*d^7*
        K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 - 
      (((403550789*I)/505128960000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/b^3 + 
      (((259895809*I)/1111283712000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 + (((621533629*I)/3333851136000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 - (((37173193*I)/17418240000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 + (((15487139*I)/56125440000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 + (((467833*I)/56125440000)*d^15*K1^2*M^5*Sqrt[Pi/4056234]*u^11)/
       b^3 + (((278701*I)/1603584000)*d^11*K1^2*M^5*Sqrt[(7*Pi)/579462]*u^11)/
       b^3 + (((21487*I)/41158656000)*d^15*K0^2*M^5*Sqrt[(13*Pi)/312018]*
        u^11)/b^3 + (((303930443*I)/5556418560000)*d^11*K0^2*M^5*
        Sqrt[(19*Pi)/213486]*u^11)/b^3 + (((43208311*I)/3333851136000)*d^5*
        K1^2*M^5*Sqrt[(19*Pi)/213486]*u^11)/b^3 - 
      (((2055551*I)/56125440000)*d^9*K1^2*M^5*Sqrt[(19*Pi)/213486]*u^11)/
       b^3 + (((955543481*I)/1852139520000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[4056234]*b^3) + (((2988691471*I)/3333851136000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[4056234]*b^3) - (228112168103*d*K0*K1*M^5*u^11)/
       (6501009715200000*b^3*Sqrt[4056234*Pi]) - 
      (4722283843793*d^3*K0*K1*M^5*u^11)/(2844191750400000*b^3*
        Sqrt[4056234*Pi]) - (116421871291703*d^5*K0*K1*M^5*u^11)/
       (45507068006400000*b^3*Sqrt[4056234*Pi]) + 
      (40781928671423*d^7*K0*K1*M^5*u^11)/(7584511334400000*b^3*
        Sqrt[4056234*Pi]) + (212105275913*d^9*K0*K1*M^5*u^11)/
       (77789859840000*b^3*Sqrt[4056234*Pi]) - 
      (533060283508532111119*d^11*K0*K1*M^5*u^11)/(9545562585022464000000*b^3*
        Sqrt[4056234*Pi]) - (22358301764742575837*d^13*K0*K1*M^5*u^11)/
       (6241329382514688000000*b^3*Sqrt[4056234*Pi]) - 
      (76496023553*d*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^12)/
       (10501631078400000*b^3) + (701148930269*d^7*K0^2*M^5*
        Sqrt[17/(238602*Pi)]*u^12)/(22753534003200000*b^3) - 
      (18190831*d^11*K0^2*M^5*Sqrt[17/(238602*Pi)]*u^12)/
       (1325963520000*b^3) + (((5582177*I)/757693440000)*d*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^12)/b^3 + (((167775371*I)/757693440000)*d^3*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^12)/b^3 + (((217372579*I)/2778209280000)*d^13*
        K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 + 
      (((2622091*I)/926069760000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^12)/b^3 - 
      (((4241299*I)/252564480000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^12)/
       b^3 - (((1737761*I)/50512896000)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/213486]*
        u^12)/b^3 + (((7543423*I)/757693440000)*d^5*K0*K1*M^5*
        Sqrt[(23*Pi)/176358]*u^12)/b^3 + (((40235687*I)/2778209280000)*d^11*
        K0*K1*M^5*Sqrt[(23*Pi)/176358]*u^12)/b^3 - 
      (972444909811*d^3*K0^2*M^5*u^12)/(11376767001600000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) - (1252406076839*d^3*K1^2*M^5*u^12)/
       (6205509273600000*Sqrt[4056234]*b^3*Sqrt[Pi]) + 
      (10716200071*d*K0^2*M^5*u^12)/(144466882560000*b^3*Sqrt[4056234*Pi]) - 
      (22068555686173*d^5*K0^2*M^5*u^12)/(45507068006400000*b^3*
        Sqrt[4056234*Pi]) + (339339489317*d^9*K0^2*M^5*u^12)/
       (1166847897600000*b^3*Sqrt[4056234*Pi]) - 
      (979078679*d^13*K0^2*M^5*u^12)/(11786342400000*b^3*Sqrt[4056234*Pi]) - 
      (5388511*d^15*K0^2*M^5*u^12)/(2525644800000*b^3*Sqrt[4056234*Pi]) + 
      (13587603942589*d^5*K1^2*M^5*u^12)/(136521204019200000*b^3*
        Sqrt[4056234*Pi]) + (3522678164519*d^7*K1^2*M^5*u^12)/
       (11376767001600000*b^3*Sqrt[4056234*Pi]) + 
      (11227688231*d^9*K1^2*M^5*u^12)/(43216588800000*b^3*Sqrt[4056234*Pi]) - 
      (14430457963*d^11*K1^2*M^5*u^12)/(53038540800000*b^3*
        Sqrt[4056234*Pi]) - (3452726593*d^13*K1^2*M^5*u^12)/
       (35359027200000*b^3*Sqrt[4056234*Pi]) - (430439*d^15*K1^2*M^5*u^12)/
       (157852800000*b^3*Sqrt[4056234*Pi]) - 
      (((16538003*I)/2083656960000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((5522759*I)/126282240000)*d^7*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((251089*I)/21047040000)*d^9*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((2873071*I)/154344960000)*d^11*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((3919*I)/18521395200)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((1406099*I)/143700480000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((51067921*I)/4167313920000)*d^5*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((48017*I)/1315440000)*d^7*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 - 
      (((1697191*I)/126282240000)*d^9*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((1529441*I)/277820928000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^13)/b^3 + 
      (((541*I)/1446984000)*d^13*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^13)/b^3 + 
      (((270593*I)/2083656960000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^13)/
       b^3 + (((1093343*I)/694552320000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*
        u^13)/b^3 + (((28909*I)/35925120000)*d^5*K0^2*M^5*
        Sqrt[(19*Pi)/213486]*u^13)/b^3 + (((102617507*I)/4167313920000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[4056234]*b^3) + 
      ((I/23151744000)*d^15*K1^2*M^5*Sqrt[(5681*Pi)/714]*u^13)/b^3 + 
      (9041698531*d*K0*K1*M^5*u^13)/(8532575251200000*b^3*Sqrt[4056234*Pi]) - 
      (740411793217*d^3*K0*K1*M^5*u^13)/(17065150502400000*b^3*
        Sqrt[4056234*Pi]) - (250817630599*d^5*K0*K1*M^5*u^13)/
       (4266287625600000*b^3*Sqrt[4056234*Pi]) + 
      (91310442397*d^7*K0*K1*M^5*u^13)/(812626214400000*b^3*
        Sqrt[4056234*Pi]) + (199923391*d^9*K0*K1*M^5*u^13)/
       (2209939200000*b^3*Sqrt[4056234*Pi]) - (324244259*d^11*K0*K1*M^5*u^13)/
       (4419878400000*b^3*Sqrt[4056234*Pi]) - (15503*d^13*K0*K1*M^5*u^13)/
       (568400000*b^3*Sqrt[4056234*Pi]) - (226601*d^15*K0*K1*M^5*u^13)/
       (210470400000*b^3*Sqrt[4056234*Pi]) - 
      (8629*d^15*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^14)/(1262822400000*b^3) + 
      (4649109019*d^7*K0^2*M^5*Sqrt[19/(213486*Pi)]*u^14)/
       (11376767001600000*b^3) + (((1800571*I)/694552320000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 + (((1631953*I)/694552320000)*d^5*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 - (((64777*I)/9020160000)*d^7*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 - (((35339*I)/12628224000)*d^9*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 + (((44767*I)/12628224000)*d^11*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 + (((10943*I)/9020160000)*d^13*K0*K1*
        M^5*Sqrt[Pi/4056234]*u^14)/b^3 + (((443*I)/7015680000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4056234]*u^14)/b^3 + (((421*I)/33073920000)*d*K0*K1*M^5*
        Sqrt[(17*Pi)/238602]*u^14)/b^3 - (46925870969*d^3*K0^2*M^5*u^14)/
       (5775897093120000*Sqrt[4056234]*b^3*Sqrt[Pi]) + 
      (319285537511*d^3*K1^2*M^5*u^14)/(75086662210560000*Sqrt[4056234]*b^3*
        Sqrt[Pi]) + (359286842933*d*K0^2*M^5*u^14)/(93858327763200000*b^3*
        Sqrt[4056234*Pi]) - (11589555071*d^5*K0^2*M^5*u^14)/
       (3830952153600000*b^3*Sqrt[4056234*Pi]) + (6685681*d^9*K0^2*M^5*u^14)/
       (1302285600000*b^3*Sqrt[4056234*Pi]) - (14752901*d^11*K0^2*M^5*u^14)/
       (3788467200000*b^3*Sqrt[4056234*Pi]) - (1006123*d^13*K0^2*M^5*u^14)/
       (631411200000*b^3*Sqrt[4056234*Pi]) - (376318171043*d*K1^2*M^5*u^14)/
       (93858327763200000*b^3*Sqrt[4056234*Pi]) - 
      (131938813429*d^5*K1^2*M^5*u^14)/(26816665075200000*b^3*
        Sqrt[4056234*Pi]) + (57914840773*d^7*K1^2*M^5*u^14)/
       (11376767001600000*b^3*Sqrt[4056234*Pi]) + (2940913*d^9*K1^2*M^5*u^14)/
       (520914240000*b^3*Sqrt[4056234*Pi]) - (22215811*d^11*K1^2*M^5*u^14)/
       (5303854080000*b^3*Sqrt[4056234*Pi]) - (7821001*d^13*K1^2*M^5*u^14)/
       (4419878400000*b^3*Sqrt[4056234*Pi]) - (18211*d^15*K1^2*M^5*u^14)/
       (180403200000*b^3*Sqrt[4056234*Pi]) + 
      (541*d^5*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^15)/(25724160000*b^3) + 
      (12851*d^9*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^15)/(135051840000*b^3) + 
      (149*d^11*K0*K1*M^5*Sqrt[13/(312018*Pi)]*u^15)/(7015680000*b^3) + 
      (d^3*K0*K1*M^5*Sqrt[91/(44574*Pi)]*u^15)/(601344000*b^3) + 
      (((181*I)/38586240000)*d*K0^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((7349*I)/115758720000)*d^13*K0^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((47*I)/12862080000)*d^15*K0^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((67*I)/12862080000)*d*K1^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((8329*I)/115758720000)*d^13*K1^2*M^5*Sqrt[Pi/4056234]*u^15)/b^3 + 
      (((1091*I)/115758720000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 - 
      (((173*I)/10523520000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 - 
      (((149*I)/10523520000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 + 
      (((1163*I)/115758720000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 + 
      (((1231*I)/115758720000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 - 
      (((193*I)/10523520000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 - 
      (((169*I)/10523520000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 + 
      (((1303*I)/115758720000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/312018]*u^15)/b^3 + 
      ((I/5512320000)*d^15*K1^2*M^5*Sqrt[(23*Pi)/176358]*u^15)/b^3 + 
      (((8429*I)/115758720000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[4056234]*b^3) + (((9409*I)/115758720000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[4056234]*b^3) - (1561061*d*K0*K1*M^5*u^15)/
       (86905859040000*b^3*Sqrt[4056234*Pi]) - (527493509*d^3*K0*K1*M^5*u^15)/
       (1158744787200000*b^3*Sqrt[4056234*Pi]) - 
      (333968539*d^5*K0*K1*M^5*u^15)/(386248262400000*b^3*Sqrt[4056234*Pi]) + 
      (12807097*d^7*K0*K1*M^5*u^15)/(14364604800000*b^3*Sqrt[4056234*Pi]) - 
      (607837*d^9*K0*K1*M^5*u^15)/(2025777600000*b^3*Sqrt[4056234*Pi]) - 
      (628171*d^11*K0*K1*M^5*u^15)/(736646400000*b^3*Sqrt[4056234*Pi]) - 
      (3911*d^13*K0*K1*M^5*u^15)/(12277440000*b^3*Sqrt[4056234*Pi]) - 
      (71*d^15*K0*K1*M^5*u^15)/(3507840000*b^3*Sqrt[4056234*Pi]) + 
      (d^3*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^16)/(1578528000*b^3) - 
      (11*d^7*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^16)/(6314112000*b^3) + 
      (d^11*K0^2*M^5*Sqrt[13/(312018*Pi)]*u^16)/(902016000*b^3) + 
      (d^3*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^16)/(1578528000*b^3) - 
      (11*d^7*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^16)/(6314112000*b^3) + 
      (d^11*K1^2*M^5*Sqrt[13/(312018*Pi)]*u^16)/(902016000*b^3) - 
      (27253*d*K0^2*M^5*Sqrt[23/(176358*Pi)]*u^16)/(1042870308480000*b^3) - 
      (15733*d^5*K0^2*M^5*Sqrt[23/(176358*Pi)]*u^16)/(9311342040000*b^3) - 
      (27253*d*K1^2*M^5*Sqrt[23/(176358*Pi)]*u^16)/(1042870308480000*b^3) - 
      (15733*d^5*K1^2*M^5*Sqrt[23/(176358*Pi)]*u^16)/(9311342040000*b^3) + 
      ((I/964656000)*d*K0*K1*M^5*Sqrt[Pi/4056234]*u^16)/b^3 + 
      ((I/964656000)*d^15*K0*K1*M^5*Sqrt[Pi/4056234]*u^16)/b^3 + 
      ((I/413424000)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/579462]*u^16)/b^3 + 
      ((I/413424000)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/579462]*u^16)/b^3 + 
      ((I/413424000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^16)/b^3 - 
      ((I/263088000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^16)/b^3 - 
      ((I/263088000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^16)/b^3 + 
      ((I/413424000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/312018]*u^16)/b^3 - 
      (126869*d^3*K0^2*M^5*u^16)/(8022079296000*Sqrt[4056234]*b^3*Sqrt[Pi]) - 
      (126869*d^3*K1^2*M^5*u^16)/(8022079296000*Sqrt[4056234]*b^3*Sqrt[Pi]) + 
      (d*K0^2*M^5*u^16)/(2104704000*b^3*Sqrt[4056234*Pi]) + 
      (29131*d^7*K0^2*M^5*u^16)/(902918016000*b^3*Sqrt[4056234*Pi]) + 
      (52729*d^9*K0^2*M^5*u^16)/(607733280000*b^3*Sqrt[4056234*Pi]) - 
      (131*d^11*K0^2*M^5*u^16)/(4910976000*b^3*Sqrt[4056234*Pi]) - 
      (103*d^13*K0^2*M^5*u^16)/(3069360000*b^3*Sqrt[4056234*Pi]) - 
      (d^15*K0^2*M^5*u^16)/(250560000*b^3*Sqrt[4056234*Pi]) + 
      (d*K1^2*M^5*u^16)/(2104704000*b^3*Sqrt[4056234*Pi]) + 
      (29131*d^7*K1^2*M^5*u^16)/(902918016000*b^3*Sqrt[4056234*Pi]) + 
      (52729*d^9*K1^2*M^5*u^16)/(607733280000*b^3*Sqrt[4056234*Pi]) - 
      (131*d^11*K1^2*M^5*u^16)/(4910976000*b^3*Sqrt[4056234*Pi]) - 
      (103*d^13*K1^2*M^5*u^16)/(3069360000*b^3*Sqrt[4056234*Pi]) - 
      (d^15*K1^2*M^5*u^16)/(250560000*b^3*Sqrt[4056234*Pi]))/Pi}, 7, 13, 1]}, 
 3, 5, 1]


==> anc/spectrum_13_13.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((3*I)/10240)*d^9*K0^2*M^4*Sqrt[3/(104006*Pi)]*u^2)/
       b^2 + (((5*I)/1024)*d*K1^2*M^4*Sqrt[3/(104006*Pi)]*u^2)/b^2 - 
      ((I/30720)*d*K0^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/b^2 + 
      (((77*I)/1920)*d^11*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/b^2 + 
      (((143*I)/15360)*d^13*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/b^2 - 
      ((I/3072)*d^3*K0^2*M^4*Sqrt[19/(16422*Pi)]*u^2)/b^2 - 
      (((143*I)/15360)*d^9*K1^2*M^4*Sqrt[19/(16422*Pi)]*u^2)/b^2 + 
      (((5*I)/512)*d^3*K1^2*M^4*Sqrt[21/(14858*Pi)]*u^2)/b^2 + 
      (((5*I)/3072)*d^5*K1^2*M^4*Sqrt[119/(2622*Pi)]*u^2)/b^2 - 
      ((I/30720)*d^11*K0^2*M^4*Sqrt[161/(1938*Pi)]*u^2)/b^2 - 
      ((I/3840)*d*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((169*I)/30720)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((143*I)/7680)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((29*I)/7680)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((25*I)/6144)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((11*I)/6144)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      ((I/768)*d*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((793*I)/1280)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((55*I)/1536)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((6857*I)/92160)*d^7*K0*K1*M^4*Sqrt[7/(44574*Pi)]*u^3)/b^2 + 
      (((290641*I)/38707200)*d^3*K0*K1*M^4*Sqrt[19/(16422*Pi)]*u^3)/b^2 + 
      (((190793*I)/12902400)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[312018*Pi]) + 
      (((1839683*I)/38707200)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[312018*Pi]) + 
      (((2321423*I)/12902400)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[312018*Pi]) - 
      (((43349*I)/806400)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[312018*Pi]) - 
      (((6374971*I)/38707200)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[312018*Pi]) + 
      (((5685139*I)/19353600)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[312018*Pi]) + 
      (((469303*I)/7741440)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[312018*Pi]) + 
      (((3127*I)/179200)*d^5*K0^2*M^4*Sqrt[3/(104006*Pi)]*u^4)/b^2 + 
      (((6881*I)/614400)*d^11*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^4)/b^2 + 
      (((12319*I)/15482880)*d^13*K0^2*M^4*Sqrt[19/(16422*Pi)]*u^4)/b^2 + 
      (((456103*I)/193536000)*d^3*K1^2*M^4*Sqrt[19/(16422*Pi)]*u^4)/b^2 + 
      (((724991*I)/193536000)*d^5*K1^2*M^4*Sqrt[23/(13566*Pi)]*u^4)/b^2 - 
      (((65287*I)/10752000)*d^7*K1^2*M^4*Sqrt[23/(13566*Pi)]*u^4)/b^2 + 
      (((99443*I)/25804800)*d*K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((631627*I)/12902400)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((196411*I)/25804800)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((316297*I)/2150400)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((3097081*I)/77414400)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((2881009*I)/38707200)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((175289*I)/55296000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((23089*I)/737280)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((7850909*I)/129024000)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((498557*I)/25804800)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((3421*I)/9216000)*d^7*K0*K1*M^4*Sqrt[323/(966*Pi)]*u^5)/b^2 + 
      (((454453*I)/110592000)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) + 
      (((17019539*I)/387072000)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) + 
      (((21896197*I)/774144000)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) - 
      (((21910579*I)/774144000)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) + 
      (((4540967*I)/77414400)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) + 
      (((2040607*I)/154828800)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) + 
      (((790617*I)/114688000)*d^5*K0^2*M^4*Sqrt[3/(104006*Pi)]*u^6)/b^2 + 
      (((172469*I)/7168000)*d^7*K1^2*M^4*Sqrt[3/(104006*Pi)]*u^6)/b^2 + 
      (((4111351*I)/3096576000)*d*K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((16399259*I)/1548288000)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((20803*I)/967680)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((6006001*I)/258048000)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((1710067*I)/1032192000)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((913781*I)/103219200)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((114403*I)/68812800)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((2108983*I)/3096576000)*d*K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((16651*I)/516096000)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((13036453*I)/1032192000)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((21347959*I)/258048000)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((5052239*I)/442368000)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((2441533*I)/309657600)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((1301149*I)/619315200)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((402373*I)/6193152000)*d^5*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^7)/b^2 + 
      (((2437*I)/51609600)*d^13*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^7)/b^2 + 
      (((23249*I)/774144000)*d*K0*K1*M^4*Sqrt[19/(16422*Pi)]*u^7)/b^2 + 
      (((3169*I)/15482880)*d^11*K0*K1*M^4*Sqrt[19/(16422*Pi)]*u^7)/b^2 + 
      (((398453*I)/129024000)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) - 
      (((654601*I)/1238630400)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) - 
      (((464791*I)/64512000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) - 
      (((1332859*I)/774144000)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) + 
      (((21739*I)/26542080)*d^5*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^8)/b^2 + 
      (((4813*I)/96768000)*d^3*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^8)/b^2 - 
      (((4411483*I)/18579456000)*d^9*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^8)/b^2 + 
      (((949*I)/232243200)*d^13*K1^2*M^4*Sqrt[17/(18354*Pi)]*u^8)/b^2 - 
      (((7*I)/768000)*d^7*K1^2*M^4*Sqrt[119/(2622*Pi)]*u^8)/b^2 + 
      (((33527*I)/96768000)*d*K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((19097*I)/12096000)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((4217*I)/13824000)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((1072577*I)/247726080)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((1399*I)/4147200)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((3557*I)/58060800)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((395303*I)/1161216000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((207517*I)/580608000)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((1148281*I)/309657600)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((116891*I)/165888000)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((45589*I)/116121600)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((1163*I)/145152000)*d^7*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^9)/b^2 + 
      (((25237*I)/2786918400)*d*K0*K1*M^4*Sqrt[19/(16422*Pi)]*u^9)/b^2 + 
      (((37*I)/32256000)*d^3*K0*K1*M^4*Sqrt[19/(16422*Pi)]*u^9)/b^2 - 
      (((1564883*I)/13934592000)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) - 
      (((41*I)/2580480)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) - 
      (((87319*I)/1741824000)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) + 
      (((18281*I)/174182400)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) + 
      (((5479*I)/348364800)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) - 
      (((49*I)/3317760)*d*K0^2*M^4*Sqrt[7/(44574*Pi)]*u^10)/b^2 + 
      (((8641*I)/82944000)*d^5*K0^2*M^4*Sqrt[7/(44574*Pi)]*u^10)/b^2 + 
      (((467*I)/145152000)*d^7*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^10)/b^2 + 
      (((13*I)/348364800)*d^13*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^10)/b^2 + 
      (((14767*I)/580608000)*d^7*K1^2*M^4*Sqrt[17/(18354*Pi)]*u^10)/b^2 - 
      (((252883*I)/3483648000)*d^3*K0^2*M^4*Sqrt[19/(16422*Pi)]*u^10)/b^2 - 
      (((4867*I)/1741824000)*d*K1^2*M^4*Sqrt[19/(16422*Pi)]*u^10)/b^2 + 
      (((11*I)/70875)*d*K0^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) + 
      (((4688053*I)/3483648000)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((7807*I)/9676800)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((2189*I)/1741824000)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) + 
      (((179*I)/34836480)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) + 
      (((38653*I)/870912000)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) + 
      (((143093*I)/1741824000)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((32947*I)/64512000)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((11*I)/9216000)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) + 
      ((I/184320)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) + 
      (((11*I)/16588800)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((83*I)/217728000)*d^3*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^11)/b^2 - 
      (((2753*I)/290304000)*d^9*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^11)/b^2 - 
      (((137*I)/8709120)*d^13*K0*K1*M^4*Sqrt[19/(16422*Pi)]*u^11)/b^2 + 
      (((223*I)/62208000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) + 
      (((1591*I)/435456000)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) - 
      (((11*I)/7257600)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) + 
      (((140513*I)/870912000)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) + 
      ((I/1741824)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) + 
      (((5207*I)/17418240)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) + 
      ((I/5184000)*d^3*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^12)/b^2 - 
      ((I/6048000)*d*K1^2*M^4*Sqrt[23/(13566*Pi)]*u^12)/b^2 + 
      ((I/283500)*d*K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      ((I/96768)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      ((I/283500)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      ((I/3628800)*d*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      ((I/141750)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      ((I/283500)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]))/Pi, 0, 
    ((((300663*I)/70676480)*d^13*K0^2*M^4*Sqrt[3/(104006*Pi)]*u^2)/b^2 - 
      (((124643*I)/593920)*d^7*K1^2*M^4*Sqrt[3/(104006*Pi)]*u^2)/b^2 + 
      (((61723*I)/1781760)*d^3*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/b^2 + 
      (((1189477*I)/778629120)*d*K1^2*M^4*Sqrt[17/(18354*Pi)]*u^2)/b^2 - 
      (((158867*I)/62361600)*d^13*K1^2*M^4*Sqrt[17/(18354*Pi)]*u^2)/b^2 + 
      (((137*I)/1187840)*d*K0^2*M^4*Sqrt[23/(13566*Pi)]*u^2)/b^2 + 
      (((36269*I)/15590400)*d^11*K0^2*M^4*Sqrt[23/(13566*Pi)]*u^2)/b^2 - 
      (((409*I)/593920)*d^5*K1^2*M^4*Sqrt[119/(2622*Pi)]*u^2)/b^2 + 
      (((143*I)/1781760)*d^15*K1^2*M^4*Sqrt[161/(1938*Pi)]*u^2)/b^2 + 
      (((43313*I)/1187840)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((151037*I)/3563520)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((80561*I)/712704)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((164593*I)/3563520)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((1234859*I)/124723200)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((788323*I)/424058880)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((1087*I)/3563520)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((8983*I)/77862912)*d*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((680849*I)/1781760)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((174031*I)/1781760)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((193673*I)/31180800)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((1110806387*I)/49390387200)*d^3*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^3)/
       b^2 + (((1790138389*I)/49390387200)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[312018*Pi]) + (((3555636277*I)/49390387200)*d^5*K0*K1*M^4*
        u^3)/(b^2*Sqrt[312018*Pi]) - (((105614171*I)/99778560)*d^7*K0*K1*M^4*
        u^3)/(b^2*Sqrt[312018*Pi]) + (((328576967*I)/1496678400)*d^9*K0*K1*
        M^4*u^3)/(b^2*Sqrt[312018*Pi]) + (((16378432369*I)/49390387200)*d^11*
        K0*K1*M^4*u^3)/(b^2*Sqrt[312018*Pi]) + 
      (((218672527*I)/49390387200)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[312018*Pi]) + (((609386593*I)/49390387200)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[312018*Pi]) + (((40700471117*I)/121197197721600)*d^15*
        K1^2*M^4*Sqrt[19/(16422*Pi)]*u^4)/b^2 + 
      (((953195359*I)/98780774400)*d*K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((10317168289*I)/98780774400)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) + (((3020342287*I)/98780774400)*d^5*K0^2*M^4*
        u^4)/(b^2*Sqrt[312018*Pi]) - (((58349177*I)/199557120)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[312018*Pi]) + (((117693077*I)/2993356800)*d^9*K0^2*M^4*
        u^4)/(b^2*Sqrt[312018*Pi]) + (((9804669019*I)/98780774400)*d^11*K0^2*
        M^4*u^4)/(b^2*Sqrt[312018*Pi]) + (((593329117*I)/98780774400)*d^13*
        K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((310267003*I)/98780774400)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((32703170207*I)/1481711616000)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) + (((56278450769*I)/211673088000)*d^3*K1^2*M^4*
        u^4)/(b^2*Sqrt[312018*Pi]) + (((53450627959*I)/296342323200)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[312018*Pi]) - (((35356829093*I)/44900352000)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((3655766483*I)/44900352000)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((8140027403*I)/23519232000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) + (((24832015531*I)/493903872000)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[312018*Pi]) - (((604463816977*I)/274587401088000)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((3890287766765579*I)/19786564724326400)*d^7*K0*K1*M^4*
        Sqrt[3/(104006*Pi)]*u^5)/b^2 + (((49291067359*I)/2963423232000)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) + 
      (((80887885543*I)/423346176000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[312018*Pi]) + (((75140732963*I)/592684646400)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[312018*Pi]) + 
      (((104348798574937339*I)/2671186237784064000)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[312018*Pi]) - (((7000288811*I)/89800704000)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[312018*Pi]) + (((245905858361*I)/987807744000)*d^11*K0*
        K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) + 
      (((41814213247*I)/987807744000)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[312018*Pi]) + (((979270163*I)/329269248000)*d^15*K0*K1*M^4*
        u^5)/(b^2*Sqrt[312018*Pi]) + (((58039783*I)/408748032000)*d*K0^2*M^4*
        Sqrt[17/(18354*Pi)]*u^6)/b^2 + (((1891910291*I)/3951230976000)*d^13*
        K0^2*M^4*Sqrt[17/(18354*Pi)]*u^6)/b^2 + 
      (((16707933379*I)/11853692928000)*d^3*K0^2*M^4*Sqrt[19/(16422*Pi)]*u^6)/
       b^2 + (((1276871*I)/5853675520)*d^13*K1^2*M^4*Sqrt[57/(5474*Pi)]*u^6)/
       b^2 - (((61888283*I)/359202816000)*d^7*K0^2*M^4*Sqrt[437/(714*Pi)]*
        u^6)/b^2 + (((47413099367*I)/2370738585600)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) - (((2353225837*I)/119734272000)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[312018*Pi]) + (((21001361543*I)/564461568000)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((229258367*I)/564461568000)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) + (((52684412357*I)/11853692928000)*d*K1^2*M^4*
        u^6)/(b^2*Sqrt[312018*Pi]) + (((686764941479*I)/11853692928000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((67945032107*I)/1693384704000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) - (((61612769657*I)/359202816000)*d^7*K1^2*M^4*
        u^6)/(b^2*Sqrt[312018*Pi]) - (((709067953*I)/39911424000)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[312018*Pi]) + (((291637607759*I)/3951230976000)*
        d^11*K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((430289579*I)/790246195200)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) - (((92488501*I)/8552448000)*d^7*K0*K1*M^4*
        Sqrt[7/(44574*Pi)]*u^7)/b^2 + (((88305011*I)/43902566400)*d*K0*K1*M^4*
        u^7)/(b^2*Sqrt[312018*Pi]) + (((47750845631*I)/1975615488000)*d^3*K0*
        K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) + 
      (((14892554513*I)/658538496000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[312018*Pi]) - (((135725837*I)/8552448000)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[312018*Pi]) + (((70539577693*I)/1975615488000)*d^11*K0*K1*
        M^4*u^7)/(b^2*Sqrt[312018*Pi]) + (((13485004177*I)/1975615488000)*
        d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) + 
      (((68536847*I)/282230784000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[312018*Pi]) + (((82691579*I)/370427904000)*d^5*K0^2*M^4*
        Sqrt[17/(18354*Pi)]*u^8)/b^2 + (((33854153*I)/740855808000)*d^13*K0^2*
        M^4*Sqrt[17/(18354*Pi)]*u^8)/b^2 + 
      (((4458912110621*I)/348415596232704000)*d^15*K1^2*M^4*
        Sqrt[23/(13566*Pi)]*u^8)/b^2 + (((184129699*I)/1481711616000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[312018*Pi]) + (((3839046143*I)/2963423232000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((573100391*I)/89800704000)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((161614913*I)/44900352000)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((11752277809*I)/2963423232000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) + (((71176663*I)/2963423232000)*d^15*K0^2*M^4*
        u^8)/(b^2*Sqrt[312018*Pi]) + (((1245996403*I)/2963423232000)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[312018*Pi]) + (((8032031873*I)/1481711616000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((143014841*I)/102187008000)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((8471447*I)/641433600)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((146939561*I)/269402112000)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((8174659841*I)/1481711616000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) + (((408456781*I)/423346176000)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[312018*Pi]) - (((186182079829*I)/703869891379200)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((52141*I)/14111539200)*d*K0*K1*M^4*Sqrt[23/(13566*Pi)]*u^9)/b^2 + 
      (((85191613*I)/70557696000)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) + 
      (((2060474939*I)/1481711616000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[312018*Pi]) - (((6724301*I)/1662976000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[312018*Pi]) - (((43712639*I)/44900352000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[312018*Pi]) + (((1759280029*I)/889026969600)*d^11*K0*K1*M^4*
        u^9)/(b^2*Sqrt[312018*Pi]) + (((1532195171*I)/4445134848000)*d^13*K0*
        K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) + 
      (((46754537*I)/4445134848000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[312018*Pi]) - (((1041407*I)/1481711616000)*d*K0^2*M^4*
        Sqrt[17/(18354*Pi)]*u^10)/b^2 + (((10992559*I)/493903872000)*d^5*K0^2*
        M^4*Sqrt[17/(18354*Pi)]*u^10)/b^2 + 
      (((44740783*I)/4445134848000)*d^11*K1^2*M^4*Sqrt[17/(18354*Pi)]*u^10)/
       b^2 + (((180996234883*I)/20629870829568000)*d^3*K0^2*M^4*
        Sqrt[23/(13566*Pi)]*u^10)/b^2 - 
      (((2536072133107*I)/10314935414784000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((16694479*I)/44900352000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((274121*I)/2138112000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) + (((26906197*I)/177805393920)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[312018*Pi]) + (((22669481*I)/889026969600)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[312018*Pi]) + (((762317*I)/889026969600)*d^15*
        K0^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) + 
      (((423375751*I)/13335404544000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) + (((3528628639*I)/13335404544000)*d^3*K1^2*M^4*
        u^10)/(b^2*Sqrt[312018*Pi]) - (((2580055757*I)/13335404544000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((40599703*I)/134701056000)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((370169*I)/134701056000)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) + 
      (((129579803*I)/4445134848000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) + (((4516451*I)/4445134848000)*d^15*K1^2*M^4*
        u^10)/(b^2*Sqrt[312018*Pi]) + (((11813831833*I)/832510255104000)*d^3*
        K0*K1*M^4*Sqrt[7/(44574*Pi)]*u^11)/b^2 + 
      (((32783*I)/277820928000)*d^11*K0*K1*M^4*Sqrt[323/(966*Pi)]*u^11)/b^2 - 
      (((946681*I)/1666925568000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) - 
      (((418359038681*I)/5827571785728000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[312018*Pi]) + (((56500313*I)/1666925568000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[312018*Pi]) - (((300907*I)/3157056000)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[312018*Pi]) - (((550007*I)/50512896000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[312018*Pi]) + (((21971*I)/3175096320)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[312018*Pi]) + (((547*I)/1852139520)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[312018*Pi]) - (((9491*I)/238132224000)*d^3*K0^2*M^4*
        Sqrt[17/(18354*Pi)]*u^12)/b^2 - (((487*I)/25256448000)*d^9*K0^2*M^4*
        Sqrt[17/(18354*Pi)]*u^12)/b^2 + (((268343*I)/416731392000)*d^5*K0^2*
        M^4*Sqrt[19/(16422*Pi)]*u^12)/b^2 - 
      (((2042303*I)/833462784000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((531359*I)/50512896000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((769007*I)/555641856000)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((809*I)/2395008000)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((1483*I)/79377408000)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((173773*I)/61737984000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((854899*I)/277820928000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((6097213*I)/555641856000)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((23243*I)/6314112000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((6997*I)/16837632000)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((44071*I)/30868992000)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((2347*I)/6386688000)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((137*I)/6614784000)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((10861*I)/833462784000)*d*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^13)/b^2 + 
      (((406729*I)/833462784000)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) - 
      (((104117*I)/833462784000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) - 
      (((2951*I)/25256448000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) - 
      (((4303*I)/25256448000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) + 
      (((7787*I)/92606976000)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) + 
      (((593*I)/10289664000)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) + 
      (((1097*I)/277820928000)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) + 
      ((I/3968870400)*d^13*K0^2*M^4*Sqrt[7/(44574*Pi)]*u^14)/b^2 + 
      ((I/3968870400)*d^13*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^14)/b^2 + 
      (((72899*I)/2187839808000)*d^5*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^14)/b^2 - 
      (((72899*I)/2187839808000)*d^5*K1^2*M^4*Sqrt[17/(18354*Pi)]*u^14)/b^2 - 
      (((1153*I)/59533056000)*d^3*K1^2*M^4*Sqrt[23/(13566*Pi)]*u^14)/b^2 - 
      (((93139*I)/416731392000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      (((26729*I)/59533056000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) - 
      (((6885331*I)/8751359232000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) - 
      (((13*I)/2525644800)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) - 
      (((13*I)/2525644800)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      (((13*I)/3968870400)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      ((I/9260697600)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      (((93229*I)/416731392000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      (((631151*I)/795578112000)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) - 
      (((13*I)/2525644800)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) - 
      (((13*I)/2525644800)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      (((13*I)/3968870400)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      ((I/9260697600)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]))/Pi, 0, 
    ((((-2945377*I)/147292160)*d^5*K0^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/b^2 - 
      (((1152971*I)/147292160)*d^13*K0^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/b^2 - 
      (((45941*I)/11046912)*d*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/b^2 - 
      (((14930837*I)/220938240)*d^3*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/b^2 - 
      (((20773591*I)/220938240)*d^5*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/b^2 - 
      (((9643933*I)/73646080)*d^11*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/b^2 + 
      (((739*I)/7618560)*d^17*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/b^2 - 
      (((7067*I)/22093824)*d*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^2)/b^2 + 
      (((6628957*I)/220938240)*d^9*K1^2*M^4*Sqrt[19/(16422*Pi)]*u^2)/b^2 - 
      (((37966751*I)/441876480)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((4184701*I)/15237120)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((84963827*I)/441876480)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((81109093*I)/441876480)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((407369*I)/147292160)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((1669*I)/441876480)*d^17*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((363174901*I)/220938240)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((26161931*I)/220938240)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((4227841*I)/220938240)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((15347253127*I)/265391013888)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[312018*Pi]) - (((2324074819501*I)/2568300134400)*d^3*K0*K1*
        M^4*u^3)/(b^2*Sqrt[312018*Pi]) - (((14732842766599*I)/11373900595200)*
        d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[312018*Pi]) + 
      (((18401644543913*I)/6124408012800)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[312018*Pi]) + (((260211703459*I)/185588121600)*d^9*K0*K1*M^4*
        u^3)/(b^2*Sqrt[312018*Pi]) - (((10865269168709*I)/6124408012800)*d^11*
        K0*K1*M^4*u^3)/(b^2*Sqrt[312018*Pi]) - 
      (((1383933099407*I)/3791300198400)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[312018*Pi]) - (((3151154029*I)/305047142400)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[312018*Pi]) + (((61740336377*I)/79617304166400)*d^17*
        K0*K1*M^4*u^3)/(b^2*Sqrt[312018*Pi]) - 
      (((47981087183*I)/2653910138880)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) - (((44392669851001*I)/159234608332800)*d^3*K0^2*
        M^4*u^4)/(b^2*Sqrt[312018*Pi]) - (((291588087499*I)/733800038400)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((11183231699963*I)/12248816025600)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) + (((165753223609*I)/371176243200)*d^9*K0^2*M^4*
        u^4)/(b^2*Sqrt[312018*Pi]) - (((6638032903919*I)/12248816025600)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((921287071277*I)/7582600396800)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) - (((37550137291*I)/17692734259200)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[312018*Pi]) + (((35412524867*I)/159234608332800)*
        d^17*K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((10240596455927*I)/238851912499200)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) - (((1618272805094059*I)/2388519124992000)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((358342401851671*I)/341217017856000)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) + (((7368820350943*I)/3340586188800)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[312018*Pi]) + (((1460016808763*I)/1113528729600)*
        d^9*K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((2745433934273*I)/1975615488000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) - (((862268335387243*I)/2388519124992000)*d^13*
        K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((9286806477647*I)/2388519124992000)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) + (((120590334257*I)/341217017856000)*d^17*K1^2*
        M^4*u^4)/(b^2*Sqrt[312018*Pi]) + (((2631635159359*I)/10498985164800)*
        d^7*K0*K1*M^4*Sqrt[7/(44574*Pi)]*u^5)/b^2 + 
      (((82807938299*I)/4777038249984000)*d^17*K0*K1*M^4*Sqrt[17/(18354*Pi)]*
        u^5)/b^2 - (((7029918025399*I)/122488160256000)*d^11*K0*K1*M^4*
        Sqrt[19/(16422*Pi)]*u^5)/b^2 + (((100189176707*I)/2227057459200)*d^9*
        K0*K1*M^4*Sqrt[23/(13566*Pi)]*u^5)/b^2 - 
      (((8650896825191*I)/238851912499200)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[312018*Pi]) - (((2632220759436713*I)/4777038249984000)*d^3*
        K0*K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) - 
      (((557333358537797*I)/682434035712000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[312018*Pi]) - (((1424667119190881*I)/4777038249984000)*d^13*
        K0*K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) + 
      (((2058547338187*I)/682434035712000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[312018*Pi]) - (((182858208803329*I)/14861896777728000)*d^5*
        K1^2*M^4*Sqrt[19/(16422*Pi)]*u^6)/b^2 + 
      (((69161893403*I)/8908229836800)*d^9*K0^2*M^4*Sqrt[23/(13566*Pi)]*u^6)/
       b^2 + (((490689573083*I)/19108152999936000)*d^15*K0^2*M^4*
        Sqrt[23/(13566*Pi)]*u^6)/b^2 - (((528952657*I)/82362728448)*d*K0^2*
        M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((1797963735772793*I)/19108152999936000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) - (((369815512444517*I)/2729736142848000)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((85799551873807*I)/293971584614400)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) - (((29580764529047*I)/163317547008000)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((1030983054574721*I)/19108152999936000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) + (((963100766263*I)/19108152999936000)*d^17*
        K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((1077157389757*I)/104825290752000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) - (((1424223407356879*I)/8917138066636800)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((5298832268568691*I)/10289005461504000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) + (((10514631658763*I)/37414565314560)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((3195519073398023*I)/10289005461504000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) - (((527138350818901*I)/6369384333312000)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((19046722709747*I)/19108152999936000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) + (((1465176569237*I)/19108152999936000)*d^17*
        K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((46569370319207*I)/8359816937472000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[312018*Pi]) - (((2805233933023913*I)/33439267749888000)*d^3*
        K0*K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) - 
      (((14973118059097*I)/121597337272320)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[312018*Pi]) + (((228582745444673*I)/857417121792000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) + 
      (((7241720854063*I)/46768206643200)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[312018*Pi]) - (((84109964638867*I)/514450273075200)*d^11*K0*
        K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) - 
      (((3982479374537*I)/86855240908800)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[312018*Pi]) + (((2342766067*I)/5055066931200)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[312018*Pi]) + (((69821940239*I)/1592346083328000)*d^17*
        K0*K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) + 
      (((12065194381*I)/4777038249984000)*d^15*K1^2*M^4*Sqrt[17/(18354*Pi)]*
        u^8)/b^2 + (((1281145710611*I)/514450273075200)*d^7*K1^2*M^4*
        Sqrt[19/(16422*Pi)]*u^8)/b^2 - (((765478150477*I)/1153078198272000)*
        d^3*K1^2*M^4*Sqrt[23/(13566*Pi)]*u^8)/b^2 - 
      (((160422883627*I)/66878535499776000)*d*K1^2*M^4*Sqrt[437/(714*Pi)]*
        u^8)/b^2 - (((8767602787477*I)/14861896777728000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) - (((53467228646453*I)/6079866863616000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((977214957247657*I)/66878535499776000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) + (((145595277891377*I)/5144502730752000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((934088831899*I)/46768206643200)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) - (((96921507309929*I)/5144502730752000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((52395677035529*I)/9554076499968000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) + (((385304542121*I)/9554076499968000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[312018*Pi]) + (((35737636357*I)/6369384333312000)*
        d^17*K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((70105134471457*I)/3715474194432000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) + (((139014389611*I)/6495584256000)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[312018*Pi]) - (((6217042401307*I)/233841033216000)*
        d^11*K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((33419263946249*I)/4777038249984000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) + (((7862198129*I)/1061564055552000)*d^17*K1^2*
        M^4*u^8)/(b^2*Sqrt[312018*Pi]) - (((267603148931*I)/682434035712000)*
        d^13*K0*K1*M^4*Sqrt[7/(44574*Pi)]*u^9)/b^2 - 
      (((2109552055651*I)/9119800295424000)*d^3*K0*K1*M^4*Sqrt[23/(13566*Pi)]*
        u^9)/b^2 - (((70671388555931*I)/200635606499328000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[312018*Pi]) - (((764797396816489*I)/100317803249664000)*d^5*
        K0*K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) + 
      (((8733022517651*I)/514450273075200)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[312018*Pi]) + (((625192373*I)/67662336000)*d^9*K0*K1*M^4*
        u^9)/(b^2*Sqrt[312018*Pi]) - (((15717016815373*I)/1543350819225600)*
        d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) + 
      (((1438465219*I)/227478011904000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[312018*Pi]) + (((91578140893*I)/28662229499904000)*d^17*K0*
        K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) - 
      (((159896307433*I)/2572251365376000)*d^11*K1^2*M^4*Sqrt[17/(18354*Pi)]*
        u^10)/b^2 - (((170817636851*I)/4012712129986560)*d^5*K0^2*M^4*
        Sqrt[19/(16422*Pi)]*u^10)/b^2 + 
      (((2408929887559*I)/23150262288384000)*d^7*K1^2*M^4*Sqrt[19/(16422*Pi)]*
        u^10)/b^2 - (((38292237097*I)/3647920118169600)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((32849964064199*I)/100317803249664000)*d^3*
        K0^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) + 
      (((674537399971*I)/514450273075200)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) + (((1214461951*I)/1299116851200)*d^9*K0^2*M^4*
        u^10)/(b^2*Sqrt[312018*Pi]) - (((608636608739*I)/701523099648000)*
        d^11*K0^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((1105634122027*I)/4777038249984000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((2425166017*I)/4777038249984000)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[312018*Pi]) + (((1720762093*I)/5732445899980800)*
        d^17*K0^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((38716296476947*I)/601906819497984000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((222674751084151*I)/300953409748992000)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((6627373184017*I)/12038136389959680)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) + (((2478073399*I)/3507615498240)*d^9*K1^2*M^4*
        u^10)/(b^2*Sqrt[312018*Pi]) - (((11675141785033*I)/42993344249856000)*
        d^13*K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((36504161371*I)/42993344249856000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) + (((30893191669*I)/85986688499712000)*d^17*K1^2*
        M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((46213260733*I)/75238352437248000)*d*K0*K1*M^4*Sqrt[17/(18354*Pi)]*
        u^11)/b^2 - (((6099831518639*I)/37619176218624000)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[312018*Pi]) - (((8585116681121*I)/37619176218624000)*
        d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) + 
      (((1542445028651*I)/2893782786048000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[312018*Pi]) + (((5333315719*I)/21922596864000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[312018*Pi]) - (((8762342503*I)/29230129152000)*d^11*
        K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) - 
      (((404338700189*I)/5374168031232000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[312018*Pi]) - (((461985791*I)/767738290176000)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[312018*Pi]) + (((1185364619*I)/10748336062464000)*
        d^17*K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) + 
      (((301574483114716951*I)/225225707067492139008000)*d^11*K1^2*M^4*
        Sqrt[19/(16422*Pi)]*u^12)/b^2 + (((1305221*I)/154811424768000)*d^5*
        K1^2*M^4*Sqrt[437/(714*Pi)]*u^12)/b^2 + 
      (((9046766803*I)/7523835243724800)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) - (((11260389199*I)/3419925110784000)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((1112025379277*I)/37619176218624000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) + (((108670627523*I)/2893782786048000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[312018*Pi]) + (((9248291*I)/565744435200)*d^9*
        K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((17276633849*I)/964594262016000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) - (((14176369*I)/3307180326912)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[312018*Pi]) - (((24627497*I)/413397540864000)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((3229*I)/469769932800)*d^17*K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((9663811393*I)/3419925110784000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) - (((246266151827*I)/12539725406208000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[312018*Pi]) + (((97124992427*I)/2893782786048000)*
        d^7*K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((2541638123*I)/263071162368000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) - (((10157524414660164037*I)/
         225225707067492139008000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) - (((2819230529*I)/597129781248000)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[312018*Pi]) - (((2675509*I)/37063227801600)*d^15*
        K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((20275771*I)/2687084015616000)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) - (((9881*I)/458625024000)*d*K0*K1*M^4*
        Sqrt[7/(44574*Pi)]*u^13)/b^2 - (((133818119*I)/61070091264000)*d^3*K0*
        K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) - 
      (((890288051*I)/335885501952000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[312018*Pi]) + (((666556529*I)/90430712064000)*d^7*K0*K1*M^4*
        u^13)/(b^2*Sqrt[312018*Pi]) + (((3949703*I)/2121541632000)*d^9*K0*K1*
        M^4*u^13)/(b^2*Sqrt[312018*Pi]) - (((1227271471*I)/361722848256000)*
        d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) - 
      (((21338711*I)/25837346304000)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[312018*Pi]) - (((194563*I)/8612448768000)*d^15*K0*K1*M^4*
        u^13)/(b^2*Sqrt[312018*Pi]) + (((90317*I)/68899590144000)*d^17*K0*K1*
        M^4*u^13)/(b^2*Sqrt[312018*Pi]) - (((2173*I)/490254336000)*d^13*K0^2*
        M^4*Sqrt[7/(44574*Pi)]*u^14)/b^2 - (((1347581*I)/33173876736000)*d^5*
        K0^2*M^4*Sqrt[17/(18354*Pi)]*u^14)/b^2 + 
      (((334643*I)/11575131144192)*d^7*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^14)/
       b^2 - (((47605709*I)/2687084015616000)*d^3*K1^2*M^4*
        Sqrt[17/(18354*Pi)]*u^14)/b^2 + (((48345469*I)/1074833606246400)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      (((167687827*I)/895694671872000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[312018*Pi]) + (((2642041*I)/32883895296000)*d^9*K0^2*M^4*
        u^14)/(b^2*Sqrt[312018*Pi]) - (((116614879*I)/1446891393024000)*d^11*
        K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) - 
      (((4978529*I)/2687084015616000)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[312018*Pi]) + (((150407*I)/5374168031232000)*d^17*K0^2*M^4*
        u^14)/(b^2*Sqrt[312018*Pi]) - (((286708273*I)/5374168031232000)*d*
        K1^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      (((163903801*I)/298564890624000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[312018*Pi]) - (((234430387*I)/1446891393024000)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[312018*Pi]) + (((859261*I)/8220973824000)*d^9*K1^2*
        M^4*u^14)/(b^2*Sqrt[312018*Pi]) - (((137726437*I)/1446891393024000)*
        d^11*K1^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) - 
      (((35285563*I)/895694671872000)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[312018*Pi]) - (((1283039*I)/537416803123200)*d^15*K1^2*M^4*
        u^14)/(b^2*Sqrt[312018*Pi]) + (((163313*I)/5374168031232000)*d^17*
        K1^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      (((320329*I)/120574282752000)*d^7*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^15)/
       b^2 + (((118463*I)/49325842944000)*d^9*K0*K1*M^4*Sqrt[23/(13566*Pi)]*
        u^15)/b^2 + (((811*I)/387560194560000)*d^17*K0*K1*M^4*
        Sqrt[23/(13566*Pi)]*u^15)/b^2 - (((141481*I)/149282445312000)*d*K0*K1*
        M^4*u^15)/(b^2*Sqrt[312018*Pi]) - (((1503661*I)/95967286272000)*d^3*
        K0*K1*M^4*u^15)/(b^2*Sqrt[312018*Pi]) - 
      (((6720587*I)/223923667968000)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[312018*Pi]) - ((I/142067520)*d^9*K0*K1*M^4*u^15)/
       (b^2*Sqrt[312018*Pi]) - (((3486001*I)/120574282752000)*d^11*K0*K1*M^4*
        u^15)/(b^2*Sqrt[312018*Pi]) - (((287953*I)/17224897536000)*d^13*K0*K1*
        M^4*u^15)/(b^2*Sqrt[312018*Pi]) - (((11437*I)/10334938521600)*d^15*K0*
        K1*M^4*u^15)/(b^2*Sqrt[312018*Pi]) - 
      (((71597*I)/1550240778240000)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[312018*Pi]) + (((7307*I)/542584272384000)*d^7*K0^2*M^4*
        Sqrt[17/(18354*Pi)]*u^16)/b^2 + (((7499*I)/542584272384000)*d^7*K1^2*
        M^4*Sqrt[17/(18354*Pi)]*u^16)/b^2 - 
      (((223*I)/41985687744000)*d^5*K1^2*M^4*Sqrt[19/(16422*Pi)]*u^16)/b^2 + 
      (((23*I)/4932584294400)*d^9*K0^2*M^4*Sqrt[23/(13566*Pi)]*u^16)/b^2 + 
      (((59*I)/35987732352000)*d^15*K0^2*M^4*Sqrt[23/(13566*Pi)]*u^16)/b^2 - 
      ((I/335885501952)*d^3*K1^2*M^4*Sqrt[23/(13566*Pi)]*u^16)/b^2 + 
      ((I/205524345600)*d^9*K1^2*M^4*Sqrt[23/(13566*Pi)]*u^16)/b^2 + 
      ((I/545268672000)*d^15*K1^2*M^4*Sqrt[23/(13566*Pi)]*u^16)/b^2 + 
      (((103*I)/1007656505856000)*d^17*K1^2*M^4*Sqrt[23/(13566*Pi)]*u^16)/
       b^2 - ((I/266575795200)*d*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((2467*I)/41985687744000)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      ((I/15707328000)*d^5*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) + 
      (((11*I)/201329971200)*d^7*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((11*I)/140930979840)*d^9*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((421*I)/1507178534400)*d^11*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) + 
      (((523*I)/13995229248000)*d^13*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) + 
      ((I/70465489920)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) + 
      (((97*I)/27990458496000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((349*I)/83971375488000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) + 
      (((11*I)/201329971200)*d^7*K1^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((6179*I)/22607678016000)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) + 
      ((I/8397137548800)*d^13*K1^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) + 
      ((I/1409309798400)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      ((I/20992843872000)*d*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^17)/b^2 - 
      ((I/874701828000)*d^3*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^17)/b^2 + 
      ((I/1412979876000)*d^7*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^17)/b^2 + 
      ((I/102762172800)*d^9*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^17)/b^2 + 
      ((I/1412979876000)*d^11*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^17)/b^2 - 
      ((I/874701828000)*d^15*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^17)/b^2 - 
      ((I/20992843872000)*d^17*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^17)/b^2 - 
      ((I/5248210968000)*d^5*K0*K1*M^4*Sqrt[391/(798*Pi)]*u^17)/b^2 - 
      ((I/5248210968000)*d^13*K0*K1*M^4*Sqrt[391/(798*Pi)]*u^17)/b^2)/Pi}, 9, 
   15, 1], SeriesData[p, 0, 
   {(((-1/2048*I)*d*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((169*I)/30720)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((143*I)/7680)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((143*I)/30720)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((143*I)/15360)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((11*I)/6144)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((793*I)/1280)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((7*I)/3072)*d*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 + 
      (((143*I)/15360)*d^13*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 + 
      (((143*I)/7680)*d^11*K1^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 - 
      ((I/3072)*d^3*K0^2*M^5*Sqrt[(19*Pi)/16422]*u^3)/b^3 - 
      (((143*I)/15360)*d^9*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^3)/b^3 + 
      (((5*I)/512)*d^3*K1^2*M^5*Sqrt[(21*Pi)/14858]*u^3)/b^3 + 
      (((5*I)/3072)*d^5*K1^2*M^5*Sqrt[(119*Pi)/2622]*u^3)/b^3 + 
      (((190793*I)/12902400)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((1226977*I)/6451200)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((2321423*I)/12902400)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 - 
      (((6374971*I)/38707200)*d^9*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((5685139*I)/19353600)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((469303*I)/7741440)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 - 
      (((68643*I)/358400)*d^7*K0*K1*M^5*Sqrt[(3*Pi)/104006]*u^4)/b^3 + 
      (((99443*I)/25804800)*d*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((316297*I)/2150400)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((3097081*I)/77414400)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((2881009*I)/38707200)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((175289*I)/55296000)*d*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((21227861*I)/387072000)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((7850909*I)/129024000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((498557*I)/25804800)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((6881*I)/614400)*d^11*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^5)/b^3 + 
      (((67909*I)/25804800)*d^5*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^5)/b^3 + 
      (((12319*I)/15482880)*d^13*K0^2*M^5*Sqrt[(19*Pi)/16422]*u^5)/b^3 + 
      (((456103*I)/193536000)*d^3*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^5)/b^3 - 
      (((65287*I)/10752000)*d^7*K1^2*M^5*Sqrt[(23*Pi)/13566]*u^5)/b^3 + 
      (((631627*I)/12902400)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[312018]*b^3) + 
      (((454453*I)/110592000)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 + 
      (((17019539*I)/387072000)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 + 
      (((21896197*I)/774144000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 - 
      (((21910579*I)/774144000)*d^9*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 + 
      (((4540967*I)/77414400)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 + 
      (((2040607*I)/154828800)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 - 
      (((3421*I)/9216000)*d^7*K0*K1*M^5*Sqrt[(323*Pi)/966]*u^6)/b^3 + 
      (((4111351*I)/3096576000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((2529623*I)/3096576000)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((6006001*I)/258048000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((1710067*I)/1032192000)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((913781*I)/103219200)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((114403*I)/68812800)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((2108983*I)/3096576000)*d*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((13036453*I)/1032192000)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((2721307*I)/258048000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((5052239*I)/442368000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((2441533*I)/309657600)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((1301149*I)/619315200)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((16399259*I)/1548288000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[312018]*b^3) + (((16651*I)/516096000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[312018]*b^3) + (((398453*I)/129024000)*d^3*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 + (((148639*I)/258048000)*d^5*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 - (((464791*I)/64512000)*d^7*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 - (((1332859*I)/774144000)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 + (((2437*I)/51609600)*d^13*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^8)/b^3 + (((23249*I)/774144000)*d*K0*K1*M^5*
        Sqrt[(19*Pi)/16422]*u^8)/b^3 + (((3169*I)/15482880)*d^11*K0*K1*M^5*
        Sqrt[(19*Pi)/16422]*u^8)/b^3 + (((33527*I)/96768000)*d*K0^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 - (((19097*I)/12096000)*d^5*K0^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 - (((4217*I)/13824000)*d^7*K0^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 + (((42563*I)/145152000)*d^9*K0^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 + (((1399*I)/4147200)*d^11*K0^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 + (((3557*I)/58060800)*d^13*K0^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 - (((395303*I)/1161216000)*d*K1^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 + (((470303*I)/232243200)*d^5*K1^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 - (((116891*I)/165888000)*d^9*K1^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 + (((45589*I)/116121600)*d^11*K1^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 + (((4813*I)/96768000)*d^3*K0^2*M^5*
        Sqrt[(17*Pi)/18354]*u^9)/b^3 + (((949*I)/232243200)*d^13*K1^2*M^5*
        Sqrt[(17*Pi)/18354]*u^9)/b^3 - (((7*I)/768000)*d^7*K1^2*M^5*
        Sqrt[(119*Pi)/2622]*u^9)/b^3 - (((207517*I)/580608000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[312018]*b^3) + (((34693*I)/580608000)*d*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 - (((41*I)/2580480)*d^5*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 - (((87319*I)/1741824000)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 + (((18281*I)/174182400)*d^11*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 + (((5479*I)/348364800)*d^13*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 - (((1163*I)/145152000)*d^7*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^10)/b^3 + (((37*I)/32256000)*d^3*K0*K1*M^5*
        Sqrt[(19*Pi)/16422]*u^10)/b^3 + (((3343*I)/64512000)*d*K0^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 - (((2189*I)/1741824000)*d^9*K0^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 + (((179*I)/34836480)*d^11*K0^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 + (((143093*I)/1741824000)*d^5*K1^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 - (((11371*I)/145152000)*d^7*K1^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 - (((11*I)/9216000)*d^9*K1^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 + ((I/184320)*d^11*K1^2*M^5*Sqrt[Pi/312018]*
        u^11)/b^3 + (((11*I)/16588800)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((467*I)/145152000)*d^7*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^11)/
       b^3 + (((13*I)/348364800)*d^13*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^11)/
       b^3 - (((4867*I)/1741824000)*d*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^11)/
       b^3 - (((103*I)/580608000)*d^5*K0^2*M^5*Sqrt[(437*Pi)/714]*u^11)/b^3 - 
      (((9727*I)/290304000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[312018]*b^3) + 
      (((38653*I)/870912000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[312018]*b^3) + 
      (((223*I)/62208000)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      (((1591*I)/435456000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 - 
      (((11*I)/7257600)*d^7*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      (((11*I)/87091200)*d^9*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      ((I/1741824)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      ((I/17418240)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 - 
      (((83*I)/217728000)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/18354]*u^12)/b^3 + 
      ((I/283500)*d*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      ((I/283500)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      ((I/283500)*d*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      ((I/283500)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      ((I/141750)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[312018]*b^3) + 
      ((I/141750)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[312018]*b^3))/Pi, 0, 
    ((((-793*I)/1280)*d^7*K1*M^5*Sqrt[(3*Pi)/104006]*u)/(b^3*E^u) + 
      (((7*I)/1024)*d*K1*M^5*Sqrt[(7*Pi)/44574]*u)/(b^3*E^u) + 
      (((143*I)/5120)*d^13*K1*M^5*Sqrt[(7*Pi)/44574]*u)/(b^3*E^u) + 
      (((143*I)/2560)*d^11*K1*M^5*Sqrt[(17*Pi)/18354]*u)/(b^3*E^u) - 
      (((143*I)/5120)*d^9*K1*M^5*Sqrt[(19*Pi)/16422]*u)/(b^3*E^u) + 
      (((15*I)/512)*d^3*K1*M^5*Sqrt[(21*Pi)/14858]*u)/(b^3*E^u) + 
      (((5*I)/1024)*d^5*K1*M^5*Sqrt[(119*Pi)/2622]*u)/(b^3*E^u) - 
      (((793*I)/2560)*d^7*K0*M^5*Sqrt[(3*Pi)/104006]*u^2)/(b^3*E^u) - 
      (((793*I)/1280)*d^7*K1*M^5*Sqrt[(3*Pi)/104006]*u^2)/(b^3*E^u) + 
      (((7*I)/2048)*d*K0*M^5*Sqrt[(7*Pi)/44574]*u^2)/(b^3*E^u) + 
      (((143*I)/10240)*d^13*K0*M^5*Sqrt[(7*Pi)/44574]*u^2)/(b^3*E^u) + 
      (((7*I)/1024)*d*K1*M^5*Sqrt[(7*Pi)/44574]*u^2)/(b^3*E^u) + 
      (((143*I)/5120)*d^13*K1*M^5*Sqrt[(7*Pi)/44574]*u^2)/(b^3*E^u) + 
      (((143*I)/5120)*d^11*K0*M^5*Sqrt[(17*Pi)/18354]*u^2)/(b^3*E^u) + 
      (((143*I)/2560)*d^11*K1*M^5*Sqrt[(17*Pi)/18354]*u^2)/(b^3*E^u) - 
      (((143*I)/10240)*d^9*K0*M^5*Sqrt[(19*Pi)/16422]*u^2)/(b^3*E^u) - 
      (((143*I)/5120)*d^9*K1*M^5*Sqrt[(19*Pi)/16422]*u^2)/(b^3*E^u) + 
      (((15*I)/1024)*d^3*K0*M^5*Sqrt[(21*Pi)/14858]*u^2)/(b^3*E^u) + 
      (((15*I)/512)*d^3*K1*M^5*Sqrt[(21*Pi)/14858]*u^2)/(b^3*E^u) + 
      (((5*I)/2048)*d^5*K0*M^5*Sqrt[(119*Pi)/2622]*u^2)/(b^3*E^u) + 
      (((5*I)/1024)*d^5*K1*M^5*Sqrt[(119*Pi)/2622]*u^2)/(b^3*E^u) + 
      (((7897*I)/2375680)*d*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((72299*I)/1425408)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((983177*I)/7127040)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((26009*I)/1425408)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((193*I)/2375680)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((21107*I)/716800)*d*K1*M^5*Sqrt[Pi/312018]*u^3)/(b^3*E^u) + 
      (((137983*I)/358400)*d^3*K1*M^5*Sqrt[Pi/312018]*u^3)/(b^3*E^u) + 
      (((275021*I)/716800)*d^5*K1*M^5*Sqrt[Pi/312018]*u^3)/(b^3*E^u) - 
      (((636779*I)/3563520)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((793*I)/2560)*d^7*K0*M^5*Sqrt[(3*Pi)/104006]*u^3)/(b^3*E^u) - 
      (((69889*I)/179200)*d^7*K1*M^5*Sqrt[(3*Pi)/104006]*u^3)/(b^3*E^u) + 
      (((891*I)/20480)*d^13*K1*M^5*Sqrt[(3*Pi)/104006]*u^3)/(b^3*E^u) + 
      (((55653*I)/237568)*d^9*K1^2*M^5*Sqrt[(3*Pi)/104006]*u^3)/b^3 + 
      (((7*I)/2048)*d*K0*M^5*Sqrt[(7*Pi)/44574]*u^3)/(b^3*E^u) + 
      (((143*I)/10240)*d^13*K0*M^5*Sqrt[(7*Pi)/44574]*u^3)/(b^3*E^u) + 
      (((76999*I)/7127040)*d^11*K0^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 + 
      (((1997*I)/3563520)*d*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 - 
      (((21119*I)/3563520)*d^3*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 - 
      (((190343*I)/3563520)*d^5*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 - 
      (((160589*I)/3563520)*d^11*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 + 
      (((143*I)/5120)*d^11*K0*M^5*Sqrt[(17*Pi)/18354]*u^3)/(b^3*E^u) - 
      (((143*I)/10240)*d^9*K0*M^5*Sqrt[(19*Pi)/16422]*u^3)/(b^3*E^u) + 
      (((15*I)/1024)*d^3*K0*M^5*Sqrt[(21*Pi)/14858]*u^3)/(b^3*E^u) - 
      (((1793*I)/102400)*d^9*K1*M^5*Sqrt[(21*Pi)/14858]*u^3)/(b^3*E^u) + 
      (((297*I)/10240)*d^11*K1*M^5*Sqrt[(21*Pi)/14858]*u^3)/(b^3*E^u) + 
      (((5*I)/2048)*d^5*K0*M^5*Sqrt[(119*Pi)/2622]*u^3)/(b^3*E^u) + 
      (((143*I)/3563520)*d^15*K1^2*M^5*Sqrt[(119*Pi)/2622]*u^3)/b^3 + 
      (((320923*I)/7127040)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[312018]*b^3) - 
      (((143*I)/7127040)*d^9*K0^2*M^5*Sqrt[(2737*Pi)/114]*u^3)/b^3 + 
      (((19*I)/712704)*d^7*K1^2*M^5*Sqrt[(7429*Pi)/42]*u^3)/b^3 + 
      (((67171*I)/4300800)*d*K0*M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) + 
      (((396449*I)/2150400)*d^3*K0*M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) + 
      (((624793*I)/4300800)*d^5*K0*M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) - 
      (((191327*I)/358400)*d^7*K0*M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) + 
      (((443*I)/8192)*d^13*K0*M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) + 
      (((154949*I)/1075200)*d^3*K1*M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) + 
      (((130541*I)/716800)*d^5*K1*M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) - 
      (((81707*I)/179200)*d^7*K1*M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) - 
      (((61039*I)/307200)*d^9*K1*M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) + 
      (((2629*I)/10240)*d^11*K1*M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) + 
      (((1571798867*I)/98780774400)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((11752054499*I)/98780774400)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 - 
      (((3934956269*I)/19756154880)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((156744967*I)/32926924800)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((1803*I)/20480)*d^11*K0*M^5*Sqrt[(3*Pi)/104006]*u^4)/(b^3*E^u) + 
      (((273532187*I)/8980070400)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/18354]*u^4)/
       b^3 - (((60092059*I)/19756154880)*d^11*K0*K1*M^5*Sqrt[(17*Pi)/18354]*
        u^4)/b^3 - (((1397*I)/204800)*d^9*K0*M^5*Sqrt[(19*Pi)/16422]*u^4)/
       (b^3*E^u) - (((45834619*I)/2993356800)*d^7*K0*K1*M^5*
        Sqrt[(19*Pi)/16422]*u^4)/b^3 + (((11*I)/4096)*d^13*K1*M^5*
        Sqrt[(23*Pi)/13566]*u^4)/(b^3*E^u) - 
      (((496682381*I)/98780774400)*d^13*K0*K1*M^5*Sqrt[(23*Pi)/13566]*u^4)/
       b^3 + (((103*I)/716800)*d*K1*M^5*Sqrt[(69*Pi)/4522]*u^4)/(b^3*E^u) + 
      (((23281*I)/4300800)*d*K0*M^5*Sqrt[Pi/312018]*u^5)/(b^3*E^u) + 
      (((130519*I)/2150400)*d^3*K0*M^5*Sqrt[Pi/312018]*u^5)/(b^3*E^u) - 
      (((61057*I)/358400)*d^7*K0*M^5*Sqrt[Pi/312018]*u^5)/(b^3*E^u) + 
      (((859554257*I)/197561548800)*d*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((573169531*I)/5986713600)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((2024341369*I)/17960140800)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((75677143*I)/39512309760)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((4758025753*I)/197561548800)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((82402237*I)/65853849600)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((1215397*I)/206438400)*d*K1*M^5*Sqrt[Pi/312018]*u^5)/(b^3*E^u) + 
      (((7366403*I)/103219200)*d^3*K1*M^5*Sqrt[Pi/312018]*u^5)/(b^3*E^u) + 
      (((12206743*I)/206438400)*d^5*K1*M^5*Sqrt[Pi/312018]*u^5)/(b^3*E^u) - 
      (((11565469*I)/206438400)*d^9*K1*M^5*Sqrt[Pi/312018]*u^5)/(b^3*E^u) + 
      (((2132063*I)/20643840)*d^11*K1*M^5*Sqrt[Pi/312018]*u^5)/(b^3*E^u) + 
      (((949517*I)/41287680)*d^13*K1*M^5*Sqrt[Pi/312018]*u^5)/(b^3*E^u) + 
      (((58890789029*I)/592684646400)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((54084880271*I)/89800704000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((26990347661*I)/109756416000)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^5)/
       b^3 + (((13742361377*I)/987807744000)*d^13*K1^2*M^5*Sqrt[Pi/312018]*
        u^5)/b^3 - (((1727*I)/614400)*d^9*K0*M^5*Sqrt[(17*Pi)/18354]*u^5)/
       (b^3*E^u) - (((89617*I)/7372800)*d^7*K1*M^5*Sqrt[(17*Pi)/18354]*u^5)/
       (b^3*E^u) + (((102510697*I)/987807744000)*d^15*K1^2*M^5*
        Sqrt[(17*Pi)/18354]*u^5)/b^3 - (((77065013*I)/39512309760)*d^5*K0^2*
        M^5*Sqrt[(19*Pi)/16422]*u^5)/b^3 + (((2762603647*I)/2963423232000)*d*
        K1^2*M^5*Sqrt[(19*Pi)/16422]*u^5)/b^3 + 
      (((93129389*I)/89800704000)*d^9*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^5)/b^3 + 
      (((8621*I)/4300800)*d^5*K0*M^5*Sqrt[(23*Pi)/13566]*u^5)/(b^3*E^u) + 
      (((31*I)/20480)*d^11*K0*M^5*Sqrt[(57*Pi)/5474]*u^5)/(b^3*E^u) + 
      ((I/8192)*d^13*K0*M^5*Sqrt[(161*Pi)/1938]*u^5)/(b^3*E^u) + 
      (((7240894769*I)/197561548800)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[312018]*b^3) + (((604270991077*I)/2963423232000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[312018]*b^3) + (((1751581*I)/412876800)*d*K0*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) - (((811169*I)/412876800)*d^5*K0*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) - (((180949*I)/412876800)*d^9*K0*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) + (((461477*I)/82575360)*d^13*K0*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) - (((15767*I)/8257536)*d*K1*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) + (((435263*I)/103219200)*d^3*K1*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) + (((7990363*I)/206438400)*d^5*K1*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) - (((2243747*I)/51609600)*d^7*K1*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) - (((249377*I)/8257536)*d^9*K1*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) + (((65093947601*I)/5926846464000)*d*
        K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 + 
      (((97666133233*I)/1185369292800)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/
       b^3 - (((69945504427*I)/179601408000)*d^7*K0*K1*M^5*Sqrt[Pi/312018]*
        u^6)/b^3 - (((1439788111*I)/59867136000)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^6)/b^3 + (((48494094199*I)/282230784000)*d^11*K0*K1*
        M^5*Sqrt[Pi/312018]*u^6)/b^3 + (((33340291949*I)/1975615488000)*d^13*
        K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 + 
      (((2620852813*I)/1975615488000)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/
       b^3 + (((48071*I)/22937600)*d^13*K1*M^5*Sqrt[(3*Pi)/104006]*u^6)/
       (b^3*E^u) + (((55559*I)/14745600)*d^11*K1*M^5*Sqrt[(7*Pi)/44574]*u^6)/
       (b^3*E^u) + (((329177*I)/206438400)*d^3*K0*M^5*Sqrt[(19*Pi)/16422]*
        u^6)/(b^3*E^u) - (((292777*I)/103219200)*d^7*K0*M^5*
        Sqrt[(23*Pi)/13566]*u^6)/(b^3*E^u) + 
      (((3517*I)/41287680)*d^11*K0*M^5*Sqrt[(323*Pi)/966]*u^6)/(b^3*E^u) + 
      (((1764431677*I)/5926846464000)*d^3*K0*K1*M^5*Sqrt[(437*Pi)/714]*u^6)/
       b^3 + (((17407*I)/58982400)*d*K0*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((656023*I)/206438400)*d^3*K0*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((1838051*I)/412876800)*d^5*K0*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) - 
      (((231151*I)/20643840)*d^7*K0*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) - 
      (((21619*I)/5505024)*d^9*K0*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((58771*I)/9830400)*d^11*K0*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((480932209*I)/817496064000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((93874430653*I)/4741477171200)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^7)/
       b^3 - (((31026028447*I)/718405632000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*
        u^7)/b^3 - (((4555266931*I)/239468544000)*d^9*K0^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 + (((28026971659*I)/1128923136000)*d^11*K0^2*
        M^5*Sqrt[Pi/312018]*u^7)/b^3 + (((37515260009*I)/7902461952000)*d^13*
        K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((10876693*I)/12386304000)*d*K1*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((33674777*I)/6193152000)*d^3*K1*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((13649947*I)/12386304000)*d^5*K1*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) - 
      (((13141099*I)/1032192000)*d^7*K1*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) - 
      (((32815301*I)/12386304000)*d^9*K1*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((1642049*I)/247726080)*d^11*K1*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((3305969*I)/2477260800)*d^13*K1*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((25514017751*I)/4741477171200)*d*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((539430617263*I)/23707385856000)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^7)/
       b^3 - (((113942547529*I)/718405632000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*
        u^7)/b^3 - (((534558631*I)/718405632000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*
        u^7)/b^3 + (((101776694447*I)/1580492390400)*d^11*K1^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 + (((18671*I)/45875200)*d^13*K0*M^5*
        Sqrt[(3*Pi)/104006]*u^7)/(b^3*E^u) + 
      (((92197769*I)/7902461952000)*d^15*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^7)/
       b^3 + (((10334559919*I)/3386769408000)*d^3*K1^2*M^5*
        Sqrt[(19*Pi)/16422]*u^7)/b^3 + (((372191*I)/25087180800)*d^15*K1^2*
        M^5*Sqrt[(19*Pi)/16422]*u^7)/b^3 + (((117631433*I)/316098478080)*d^13*
        K1^2*M^5*Sqrt[(23*Pi)/13566]*u^7)/b^3 + 
      (((40813843787*I)/3386769408000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[312018]*b^3) + (((11928659*I)/12386304000)*d*K0*M^5*
        Sqrt[Pi/312018]*u^8)/(b^3*E^u) - (((42501379*I)/12386304000)*d^5*K0*
        M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) - 
      (((918637*I)/1032192000)*d^7*K0*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) + 
      (((2186717*I)/12386304000)*d^9*K0*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) + 
      (((57179*I)/49545216)*d^11*K0*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) + 
      (((509527*I)/2477260800)*d^13*K0*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) - 
      (((3853313*I)/4128768000)*d*K1*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) - 
      (((465677*I)/2064384000)*d^3*K1*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) + 
      (((2897143*I)/589824000)*d^5*K1*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) - 
      (((11537681*I)/3096576000)*d^7*K1*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) - 
      (((18522253*I)/12386304000)*d^9*K1*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) + 
      (((1546661*I)/1238630400)*d^11*K1*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) + 
      (((544073*I)/2477260800)*d^13*K1*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) + 
      (((302961427*I)/246951936000)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 + 
      (((217893911*I)/10975641600)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 + 
      (((882297953*I)/41158656000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 - 
      (((985793441*I)/14966784000)*d^7*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 + 
      (((70380041*I)/493903872000)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 + 
      (((663743*I)/6193152000)*d^3*K0*M^5*Sqrt[(17*Pi)/18354]*u^8)/
       (b^3*E^u) + (((888246173*I)/493903872000)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^8)/b^3 - (((14890219*I)/22450176000)*d^9*K0*K1*
        M^5*Sqrt[(19*Pi)/16422]*u^8)/b^3 + (((4015537*I)/17639424000)*d^13*K0*
        K1*M^5*Sqrt[(23*Pi)/13566]*u^8)/b^3 - 
      (((24203*I)/516096000)*d*K0*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) + 
      (((23053*I)/258048000)*d^3*K0*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) + 
      (((17579*I)/57344000)*d^5*K0*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) - 
      (((180791*I)/387072000)*d^7*K0*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) - 
      (((127423*I)/1548288000)*d^9*K0*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) + 
      (((26987*I)/154828800)*d^11*K0*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) - 
      (((521747759*I)/1481711616000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((4341483941*I)/740855808000)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((517712131*I)/89800704000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((76288403*I)/19243008000)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((240936683*I)/370427904000)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((30727*I)/221184000)*d*K1*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) + 
      (((39581*I)/774144000)*d^3*K1*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) - 
      (((63349*I)/387072000)*d^7*K1*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) - 
      (((130657*I)/1548288000)*d^9*K1*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) + 
      (((5701*I)/30965760)*d^11*K1*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) + 
      (((563*I)/20643840)*d^13*K1*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) + 
      (((263311463*I)/296342323200)*d*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((1369531*I)/1021870080)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((3224422451*I)/269402112000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((8366857*I)/14966784000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((600424771*I)/118536929280)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((62680489*I)/2963423232000)*d^15*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((13969*I)/1548288000)*d^5*K1*M^5*Sqrt[(17*Pi)/18354]*u^9)/(b^3*E^u) + 
      (((850579*I)/987807744000)*d^15*K0^2*M^5*Sqrt[(19*Pi)/16422]*u^9)/b^3 + 
      (((446483111*I)/2963423232000)*d^11*K0^2*M^5*Sqrt[(23*Pi)/13566]*u^9)/
       b^3 + (((1651301*I)/46303488000)*d^13*K1^2*M^5*Sqrt[(23*Pi)/13566]*
        u^9)/b^3 + ((I/12386304)*d^13*K0*M^5*Sqrt[(323*Pi)/966]*u^9)/
       (b^3*E^u) + (((265386119*I)/2963423232000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[312018]*b^3) + (((2520931387*I)/423346176000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[312018]*b^3) + (((312499*I)/2322432000)*d*K0*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) - (((267947*I)/2322432000)*d^5*K0*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) + (((17071*I)/193536000)*d^7*K0*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) - (((3377*I)/774144000)*d^9*K0*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) + (((1453*I)/77414400)*d^11*K0*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) + (((191453*I)/1161216000)*d^3*K1*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) - (((1969*I)/464486400)*d^9*K1*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) + (((4489*I)/232243200)*d^11*K1*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) + (((1097*I)/464486400)*d^13*K1*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) + (((2091389*I)/740855808000)*d*K0*K1*
        M^5*Sqrt[Pi/312018]*u^10)/b^3 + (((1044404419*I)/740855808000)*d^5*K0*
        K1*M^5*Sqrt[Pi/312018]*u^10)/b^3 - (((3708379*I)/962150400)*d^7*K0*K1*
        M^5*Sqrt[Pi/312018]*u^10)/b^3 + (((1022846827*I)/555641856000)*d^11*
        K0*K1*M^5*Sqrt[Pi/312018]*u^10)/b^3 + 
      (((1055987*I)/123475968000)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*u^10)/b^3 - 
      (((83*I)/1433600)*d^7*K1*M^5*Sqrt[(3*Pi)/104006]*u^10)/(b^3*E^u) + 
      ((I/7372800)*d^13*K0*M^5*Sqrt[(17*Pi)/18354]*u^10)/(b^3*E^u) - 
      (((19099*I)/2322432000)*d*K1*M^5*Sqrt[(17*Pi)/18354]*u^10)/(b^3*E^u) - 
      (((10549373*I)/202051584000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/18354]*u^10)/
       b^3 + (((16033*I)/2322432000)*d^5*K1*M^5*Sqrt[(19*Pi)/16422]*u^10)/
       (b^3*E^u) + (((29951081*I)/2222567424000)*d^13*K0*K1*M^5*
        Sqrt[(23*Pi)/13566]*u^10)/b^3 - (((173*I)/165888000)*d^3*K0*M^5*
        Sqrt[(119*Pi)/2622]*u^10)/(b^3*E^u) + 
      (((599*I)/165369600)*d^3*K0*K1*M^5*Sqrt[(323*Pi)/966]*u^10)/b^3 - 
      (((1429*I)/193536000)*d*K0*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) + 
      (((1559*I)/96768000)*d^3*K0*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) - 
      (((143*I)/48384000)*d^7*K0*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) + 
      (((143*I)/580608000)*d^9*K0*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) + 
      (((13*I)/11612160)*d^11*K0*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) + 
      (((13*I)/116121600)*d^13*K0*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) - 
      (((61639601*I)/740855808000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((9818047*I)/22450176000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((1077467*I)/8082063360)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((320973833*I)/2222567424000)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((10661491*I)/444513484800)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((115303*I)/148171161600)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((6977*I)/580608000)*d*K1*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) - 
      (((941*I)/41472000)*d^3*K1*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) - 
      (((143*I)/48384000)*d^7*K1*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) + 
      (((143*I)/580608000)*d^9*K1*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) + 
      (((13*I)/11612160)*d^11*K1*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) + 
      (((13*I)/116121600)*d^13*K1*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) + 
      (((698419511*I)/6667702272000)*d*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((416037761*I)/1333540454400)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((5887187*I)/28864512000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((194989*I)/22450176000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((364048231*I)/2222567424000)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((61256179*I)/2222567424000)*d^13*K1^2*M^5*Sqrt[Pi/312018]*
        u^11)/b^3 + (((2074003*I)/2222567424000)*d^15*K1^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 + (((83*I)/116121600)*d^5*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^11)/(b^3*E^u) + 
      (((908233*I)/35278848000)*d^5*K0^2*M^5*Sqrt[(19*Pi)/16422]*u^11)/b^3 - 
      (((61*I)/193536000)*d^5*K0*M^5*Sqrt[(23*Pi)/13566]*u^11)/(b^3*E^u) - 
      (((1106317*I)/246951936000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[312018]*b^3) + (((1401662519*I)/6667702272000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[312018]*b^3) + 
      ((I/113400)*d*K0*M^5*Sqrt[Pi/312018]*u^12)/(b^3*E^u) - 
      ((I/56700)*d^3*K0*M^5*Sqrt[Pi/312018]*u^12)/(b^3*E^u) + 
      ((I/113400)*d^5*K0*M^5*Sqrt[Pi/312018]*u^12)/(b^3*E^u) - 
      ((I/113400)*d*K1*M^5*Sqrt[Pi/312018]*u^12)/(b^3*E^u) + 
      ((I/56700)*d^3*K1*M^5*Sqrt[Pi/312018]*u^12)/(b^3*E^u) - 
      ((I/113400)*d^5*K1*M^5*Sqrt[Pi/312018]*u^12)/(b^3*E^u) + 
      (((120043249*I)/3333851136000)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/
       b^3 + (((98952823*I)/3333851136000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*
        u^12)/b^3 - (((1352089*I)/14432256000)*d^7*K0*K1*M^5*Sqrt[Pi/312018]*
        u^12)/b^3 - (((156917*I)/14432256000)*d^9*K0*K1*M^5*Sqrt[Pi/312018]*
        u^12)/b^3 + (((8597*I)/1270038528)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*
        u^12)/b^3 + (((12809*I)/44451348480)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*
        u^12)/b^3 + (((2438873*I)/1111283712000)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^12)/b^3 - (((796783*I)/3333851136000)*d*K0*K1*
        M^5*Sqrt[(23*Pi)/13566]*u^12)/b^3 - 
      (((6084671*I)/833462784000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((3444821*I)/416731392000)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      (((553631*I)/50512896000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((769007*I)/555641856000)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((809*I)/2395008000)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((1483*I)/79377408000)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      (((778457*I)/111128371200)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      (((6997*I)/16837632000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((44071*I)/30868992000)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((2347*I)/6386688000)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((137*I)/6614784000)*d^15*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      (((487*I)/25256448000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^13)/b^3 + 
      (((1531*I)/6314112000)*d^7*K1^2*M^5*Sqrt[(17*Pi)/18354]*u^13)/b^3 + 
      (((74717*I)/185213952000)*d*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^13)/b^3 + 
      (((2043581*I)/238132224000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[312018]*b^3) - (((1717517*I)/277820928000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[312018]*b^3) + (((406729*I)/833462784000)*d^3*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 - (((104117*I)/833462784000)*d^5*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 - (((2951*I)/25256448000)*d^7*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 - (((4303*I)/25256448000)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 + (((7787*I)/92606976000)*d^11*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 + (((593*I)/10289664000)*d^13*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 + (((1097*I)/277820928000)*d^15*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 - (((10861*I)/833462784000)*d*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^14)/b^3 - (((93139*I)/416731392000)*d*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((13117*I)/59533056000)*d^5*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((13*I)/2525644800)*d^7*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((13*I)/2525644800)*d^9*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + (((13*I)/3968870400)*d^11*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + ((I/9260697600)*d^15*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + (((93229*I)/416731392000)*d*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + (((13507*I)/59533056000)*d^5*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((13*I)/2525644800)*d^7*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((13*I)/2525644800)*d^9*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + (((13*I)/3968870400)*d^11*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + ((I/9260697600)*d^15*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + ((I/3968870400)*d^13*K0^2*M^5*
        Sqrt[(7*Pi)/44574]*u^15)/b^3 + ((I/3968870400)*d^13*K1^2*M^5*
        Sqrt[(7*Pi)/44574]*u^15)/b^3 - (((1153*I)/59533056000)*d^3*K1^2*M^5*
        Sqrt[(23*Pi)/13566]*u^15)/b^3 + (((26729*I)/59533056000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[312018]*b^3))/Pi, 
    ((187*d^11*K0*K1*M^5*Sqrt[17/(18354*Pi)]*u^3)/(25600*b^3) + 
      (168257*d*K0*K1*M^5*Sqrt[19/(16422*Pi)]*u^3)/(461260800*b^3) + 
      (11*d^13*K0*K1*M^5*Sqrt[21/(14858*Pi)]*u^3)/(10240*b^3) - 
      ((I/1024)*d*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((169*I)/15360)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((143*I)/3840)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((143*I)/15360)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((143*I)/7680)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((11*I)/3072)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((793*I)/640)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((7*I)/1536)*d*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 + 
      (((143*I)/7680)*d^13*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 + 
      (((143*I)/3840)*d^11*K1^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 - 
      ((I/1536)*d^3*K0^2*M^5*Sqrt[(19*Pi)/16422]*u^3)/b^3 - 
      (((143*I)/7680)*d^9*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^3)/b^3 + 
      (((5*I)/256)*d^3*K1^2*M^5*Sqrt[(21*Pi)/14858]*u^3)/b^3 + 
      (((5*I)/1536)*d^5*K1^2*M^5*Sqrt[(119*Pi)/2622]*u^3)/b^3 + 
      (59320193*d^3*K0*K1*M^5*u^3)/(691891200*b^3*Sqrt[312018*Pi]) + 
      (13827313*d^5*K0*K1*M^5*u^3)/(197683200*b^3*Sqrt[312018*Pi]) - 
      (24727*d^7*K0*K1*M^5*u^3)/(96768*b^3*Sqrt[312018*Pi]) - 
      (57871*d^9*K0*K1*M^5*u^3)/(1075200*b^3*Sqrt[312018*Pi]) + 
      (187*d^11*K0^2*M^5*Sqrt[17/(18354*Pi)]*u^4)/(51200*b^3) + 
      (101580173*d^7*K1^2*M^5*Sqrt[17/(18354*Pi)]*u^4)/(22353408000*b^3) + 
      (10169*d^13*K1^2*M^5*Sqrt[17/(18354*Pi)]*u^4)/(258048000*b^3) + 
      (168257*d*K0^2*M^5*Sqrt[19/(16422*Pi)]*u^4)/(922521600*b^3) + 
      (11*d^13*K0^2*M^5*Sqrt[21/(14858*Pi)]*u^4)/(20480*b^3) + 
      (((190793*I)/6451200)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((1226977*I)/3225600)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((2321423*I)/6451200)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 - 
      (((6374971*I)/19353600)*d^9*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((5685139*I)/9676800)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((469303*I)/3870720)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 - 
      (((68643*I)/179200)*d^7*K0*K1*M^5*Sqrt[(3*Pi)/104006]*u^4)/b^3 + 
      (59320193*d^3*K0^2*M^5*u^4)/(1383782400*Sqrt[312018]*b^3*Sqrt[Pi]) - 
      (1415460217*d^3*K1^2*M^5*u^4)/(49816166400*Sqrt[312018]*b^3*Sqrt[Pi]) + 
      (13827313*d^5*K0^2*M^5*u^4)/(395366400*b^3*Sqrt[312018*Pi]) - 
      (24727*d^7*K0^2*M^5*u^4)/(193536*b^3*Sqrt[312018*Pi]) - 
      (57871*d^9*K0^2*M^5*u^4)/(2150400*b^3*Sqrt[312018*Pi]) - 
      (9778560163*d*K1^2*M^5*u^4)/(3487131648000*b^3*Sqrt[312018*Pi]) - 
      (10193795581*d^5*K1^2*M^5*u^4)/(3487131648000*b^3*Sqrt[312018*Pi]) - 
      (6817021*d^9*K1^2*M^5*u^4)/(387072000*b^3*Sqrt[312018*Pi]) - 
      (1673977*d^11*K1^2*M^5*u^4)/(64512000*b^3*Sqrt[312018*Pi]) - 
      (57163*d^13*K1^2*M^5*u^4)/(258048000*b^3*Sqrt[312018*Pi]) - 
      (1111939*d^9*K0*K1*M^5*Sqrt[19/(16422*Pi)]*u^5)/(387072000*b^3) + 
      (((99443*I)/12902400)*d*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((316297*I)/1075200)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((3097081*I)/38707200)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((2881009*I)/19353600)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((175289*I)/27648000)*d*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((21227861*I)/193536000)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((7850909*I)/64512000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((498557*I)/12902400)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((6881*I)/307200)*d^11*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^5)/b^3 + 
      (((67909*I)/12902400)*d^5*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^5)/b^3 + 
      (((12319*I)/7741440)*d^13*K0^2*M^5*Sqrt[(19*Pi)/16422]*u^5)/b^3 + 
      (((456103*I)/96768000)*d^3*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^5)/b^3 - 
      (((65287*I)/5376000)*d^7*K1^2*M^5*Sqrt[(23*Pi)/13566]*u^5)/b^3 + 
      (((631627*I)/6451200)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[312018]*b^3) - 
      (42738098479*d*K0*K1*M^5*u^5)/(3487131648000*b^3*Sqrt[312018*Pi]) - 
      (201539934689*d^3*K0*K1*M^5*u^5)/(1743565824000*b^3*Sqrt[312018*Pi]) - 
      (16604023837*d^5*K0*K1*M^5*u^5)/(3487131648000*b^3*Sqrt[312018*Pi]) + 
      (6558536431*d^7*K0*K1*M^5*u^5)/(22353408000*b^3*Sqrt[312018*Pi]) - 
      (6484027*d^11*K0*K1*M^5*u^5)/(64512000*b^3*Sqrt[312018*Pi]) - 
      (7009*d^13*K0*K1*M^5*u^5)/(1228800*b^3*Sqrt[312018*Pi]) + 
      (66740197309*d^5*K0^2*M^5*Sqrt[17/(18354*Pi)]*u^6)/
       (5579410636800*b^3) - (344050633*d^7*K1^2*M^5*Sqrt[19/(16422*Pi)]*u^6)/
       (89413632000*b^3) + (((454453*I)/55296000)*d*K0*K1*M^5*Sqrt[Pi/312018]*
        u^6)/b^3 + (((17019539*I)/193536000)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*
        u^6)/b^3 + (((21896197*I)/387072000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*
        u^6)/b^3 - (((21910579*I)/387072000)*d^9*K0*K1*M^5*Sqrt[Pi/312018]*
        u^6)/b^3 + (((4540967*I)/38707200)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*
        u^6)/b^3 + (((2040607*I)/77414400)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*
        u^6)/b^3 - (((3421*I)/4608000)*d^7*K0*K1*M^5*Sqrt[(323*Pi)/966]*u^6)/
       b^3 - (456933012323*d^3*K0^2*M^5*u^6)/(6974263296000*Sqrt[312018]*b^3*
        Sqrt[Pi]) + (50409160831*d^3*K1^2*M^5*u^6)/(1056706560000*
        Sqrt[312018]*b^3*Sqrt[Pi]) - (20241657203*d*K0^2*M^5*u^6)/
       (2789705318400*b^3*Sqrt[312018*Pi]) - (13214424959*d^5*K0^2*M^5*u^6)/
       (65028096000*b^3*Sqrt[312018*Pi]) + (14369291621*d^7*K0^2*M^5*u^6)/
       (89413632000*b^3*Sqrt[312018*Pi]) - (129872563*d^9*K0^2*M^5*u^6)/
       (4644864000*b^3*Sqrt[312018*Pi]) - (4785899*d^11*K0^2*M^5*u^6)/
       (86016000*b^3*Sqrt[312018*Pi]) - (21989*d^13*K0^2*M^5*u^6)/
       (4915200*b^3*Sqrt[312018*Pi]) + (14744813857*d*K1^2*M^5*u^6)/
       (1937295360000*b^3*Sqrt[312018*Pi]) - (623623488043*d^5*K1^2*M^5*u^6)/
       (11623772160000*b^3*Sqrt[312018*Pi]) + (13609*d^9*K1^2*M^5*u^6)/
       (184320*b^3*Sqrt[312018*Pi]) + (535981*d^11*K1^2*M^5*u^6)/
       (258048000*b^3*Sqrt[312018*Pi]) - (439*d^13*K1^2*M^5*u^6)/
       (98304*b^3*Sqrt[312018*Pi]) - (265713509*d^11*K0*K1*M^5*
        Sqrt[17/(18354*Pi)]*u^7)/(37158912000*b^3) - 
      (2532082517*d^9*K0*K1*M^5*Sqrt[19/(16422*Pi)]*u^7)/(222953472000*b^3) + 
      (16767413*d*K0*K1*M^5*Sqrt[23/(13566*Pi)]*u^7)/(31213486080*b^3) + 
      (((4111351*I)/1548288000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((2529623*I)/1548288000)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((6006001*I)/129024000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((1710067*I)/516096000)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((913781*I)/51609600)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((114403*I)/34406400)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((2108983*I)/1548288000)*d*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((13036453*I)/516096000)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((2721307*I)/129024000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((5052239*I)/221184000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((2441533*I)/154828800)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((1301149*I)/309657600)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((16399259*I)/774144000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[312018]*b^3) + (((16651*I)/258048000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[312018]*b^3) - (10239124664449*d*K0*K1*M^5*u^7)/
       (557941063680000*b^3*Sqrt[312018*Pi]) - 
      (249708065513*d^3*K0*K1*M^5*u^7)/(8717829120000*b^3*Sqrt[312018*Pi]) + 
      (413120822669*d^5*K0*K1*M^5*u^7)/(23247544320000*b^3*Sqrt[312018*Pi]) + 
      (366766121*d^7*K0*K1*M^5*u^7)/(8941363200*b^3*Sqrt[312018*Pi]) + 
      (3266076209*d^9*K0*K1*M^5*u^7)/(14863564800*b^3*Sqrt[312018*Pi]) + 
      (3667966261*d^11*K0*K1*M^5*u^7)/(37158912000*b^3*Sqrt[312018*Pi]) - 
      (25813*d^13*K0*K1*M^5*u^7)/(4915200*b^3*Sqrt[312018*Pi]) - 
      (3246691099*d^3*K0^2*M^5*Sqrt[17/(18354*Pi)]*u^8)/(3170119680000*b^3) + 
      (121619960347*d^3*K1^2*M^5*Sqrt[17/(18354*Pi)]*u^8)/
       (25751126016000*b^3) + (((398453*I)/64512000)*d^3*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 + (((148639*I)/129024000)*d^5*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 - (((464791*I)/32256000)*d^7*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 - (((1332859*I)/387072000)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 + (((2437*I)/25804800)*d^13*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^8)/b^3 + (((23249*I)/387072000)*d*K0*K1*M^5*
        Sqrt[(19*Pi)/16422]*u^8)/b^3 + (((3169*I)/7741440)*d^11*K0*K1*M^5*
        Sqrt[(19*Pi)/16422]*u^8)/b^3 - (110982789306043*d^3*K1^2*M^5*u^8)/
       (1673823191040000*Sqrt[312018]*b^3*Sqrt[Pi]) - 
      (101379657809*d*K0^2*M^5*u^8)/(23247544320000*b^3*Sqrt[312018*Pi]) + 
      (64160391409*d^5*K0^2*M^5*u^8)/(2583060480000*b^3*Sqrt[312018*Pi]) + 
      (22813753*d^7*K0^2*M^5*u^8)/(1596672000*b^3*Sqrt[312018*Pi]) - 
      (24856387*d^9*K0^2*M^5*u^8)/(1990656000*b^3*Sqrt[312018*Pi]) - 
      (346571*d^11*K0^2*M^5*u^8)/(86016000*b^3*Sqrt[312018*Pi]) - 
      (4129*d^13*K0^2*M^5*u^8)/(4915200*b^3*Sqrt[312018*Pi]) + 
      (984759392363*d*K1^2*M^5*u^8)/(209227898880000*b^3*Sqrt[312018*Pi]) - 
      (6529184450627*d^5*K1^2*M^5*u^8)/(209227898880000*b^3*
        Sqrt[312018*Pi]) - (197336213*d^7*K1^2*M^5*u^8)/
       (80472268800*b^3*Sqrt[312018*Pi]) + (149986673*d^9*K1^2*M^5*u^8)/
       (8360755200*b^3*Sqrt[312018*Pi]) - (4317581*d^11*K1^2*M^5*u^8)/
       (2322432000*b^3*Sqrt[312018*Pi]) - (246161*d^13*K1^2*M^5*u^8)/
       (221184000*b^3*Sqrt[312018*Pi]) + (3851891657*d^5*K0*K1*M^5*
        Sqrt[17/(18354*Pi)]*u^9)/(26153487360000*b^3) - 
      (8548772657*d*K0*K1*M^5*Sqrt[19/(16422*Pi)]*u^9)/(42918543360000*b^3) + 
      (((33527*I)/48384000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((19097*I)/6048000)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((4217*I)/6912000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((42563*I)/72576000)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((1399*I)/2073600)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((3557*I)/29030400)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((395303*I)/580608000)*d*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((470303*I)/116121600)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((116891*I)/82944000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((45589*I)/58060800)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((4813*I)/48384000)*d^3*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^9)/b^3 + 
      (((949*I)/116121600)*d^13*K1^2*M^5*Sqrt[(17*Pi)/18354]*u^9)/b^3 - 
      (((7*I)/384000)*d^7*K1^2*M^5*Sqrt[(119*Pi)/2622]*u^9)/b^3 - 
      (((207517*I)/290304000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[312018]*b^3) + 
      (1458679502471*d*K0*K1*M^5*u^9)/(557941063680000*b^3*Sqrt[312018*Pi]) - 
      (948900749*d^3*K0*K1*M^5*u^9)/(817296480000*b^3*Sqrt[312018*Pi]) + 
      (177807031*d^7*K0*K1*M^5*u^9)/(201180672000*b^3*Sqrt[312018*Pi]) + 
      (3766559*d^9*K0*K1*M^5*u^9)/(5225472000*b^3*Sqrt[312018*Pi]) - 
      (372223*d^11*K0*K1*M^5*u^9)/(290304000*b^3*Sqrt[312018*Pi]) - 
      (13687*d^13*K0*K1*M^5*u^9)/(27648000*b^3*Sqrt[312018*Pi]) - 
      (2916364987*d^3*K0^2*M^5*Sqrt[17/(18354*Pi)]*u^10)/
       (13948526592000*b^3) + (26685539*d^5*K0^2*M^5*Sqrt[17/(18354*Pi)]*
        u^10)/(1937295360000*b^3) + (122477*d^7*K1^2*M^5*Sqrt[19/(16422*Pi)]*
        u^10)/(1241856000*b^3) - (156871*d^9*K0^2*M^5*Sqrt[23/(13566*Pi)]*
        u^10)/(10450944000*b^3) + (((34693*I)/290304000)*d*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 - (((41*I)/1290240)*d^5*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 - (((87319*I)/870912000)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 + (((18281*I)/87091200)*d^11*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 + (((5479*I)/174182400)*d^13*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 - (((1163*I)/72576000)*d^7*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^10)/b^3 + (((37*I)/16128000)*d^3*K0*K1*M^5*
        Sqrt[(19*Pi)/16422]*u^10)/b^3 + (619175278517*d^3*K0^2*M^5*u^10)/
       (209227898880000*Sqrt[312018]*b^3*Sqrt[Pi]) + 
      (4736971*d^3*K1^2*M^5*u^10)/(12737088000*Sqrt[312018]*b^3*Sqrt[Pi]) - 
      (53602902599*d*K0^2*M^5*u^10)/(52306974720000*b^3*Sqrt[312018*Pi]) + 
      (10651321*d^5*K0^2*M^5*u^10)/(3193344000*b^3*Sqrt[312018*Pi]) - 
      (6633607*d^7*K0^2*M^5*u^10)/(4572288000*b^3*Sqrt[312018*Pi]) - 
      (6491*d^11*K0^2*M^5*u^10)/(58060800*b^3*Sqrt[312018*Pi]) - 
      (2321*d^13*K0^2*M^5*u^10)/(55296000*b^3*Sqrt[312018*Pi]) + 
      (33728536363*d*K1^2*M^5*u^10)/(31384184832000*b^3*Sqrt[312018*Pi]) - 
      (117917168549*d^5*K1^2*M^5*u^10)/(31384184832000*b^3*Sqrt[312018*Pi]) + 
      (6429491*d^9*K1^2*M^5*u^10)/(10450944000*b^3*Sqrt[312018*Pi]) - 
      (2713*d^11*K1^2*M^5*u^10)/(20736000*b^3*Sqrt[312018*Pi]) - 
      (2633*d^13*K1^2*M^5*u^10)/(55296000*b^3*Sqrt[312018*Pi]) - 
      (d^11*K0*K1*M^5*Sqrt[7/(44574*Pi)]*u^11)/(192000*b^3) + 
      (((3343*I)/32256000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((2189*I)/870912000)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((179*I)/17418240)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((143093*I)/870912000)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((11371*I)/72576000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((11*I)/4608000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      ((I/92160)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((11*I)/8294400)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((467*I)/72576000)*d^7*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^11)/b^3 + 
      (((13*I)/174182400)*d^13*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^11)/b^3 - 
      (((4867*I)/870912000)*d*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^11)/b^3 - 
      (((103*I)/290304000)*d^5*K0^2*M^5*Sqrt[(437*Pi)/714]*u^11)/b^3 - 
      (((9727*I)/145152000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[312018]*b^3) + 
      (((38653*I)/435456000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[312018]*b^3) - 
      (31047809*d*K0*K1*M^5*u^11)/(274337280000*b^3*Sqrt[312018*Pi]) + 
      (12991219*d^3*K0*K1*M^5*u^11)/(94303440000*b^3*Sqrt[312018*Pi]) + 
      (978203*d^5*K0*K1*M^5*u^11)/(431101440000*b^3*Sqrt[312018*Pi]) - 
      (589117*d^7*K0*K1*M^5*u^11)/(25147584000*b^3*Sqrt[312018*Pi]) + 
      (38279*d^9*K0*K1*M^5*u^11)/(870912000*b^3*Sqrt[312018*Pi]) - 
      (151*d^13*K0*K1*M^5*u^11)/(13824000*b^3*Sqrt[312018*Pi]) - 
      (23029*d^9*K0^2*M^5*Sqrt[17/(18354*Pi)]*u^12)/(653184000*b^3) - 
      (22662727*d^7*K0^2*M^5*Sqrt[19/(16422*Pi)]*u^12)/(100590336000*b^3) + 
      (43*d^9*K1^2*M^5*Sqrt[19/(16422*Pi)]*u^12)/(522547200*b^3) + 
      (599*d^13*K0^2*M^5*Sqrt[391/(798*Pi)]*u^12)/(290304000*b^3) + 
      (((223*I)/31104000)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      (((1591*I)/217728000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 - 
      (((11*I)/3628800)*d^7*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      (((11*I)/43545600)*d^9*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      ((I/870912)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      ((I/8709120)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 - 
      (((83*I)/108864000)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/18354]*u^12)/b^3 + 
      (19621073*d^3*K0^2*M^5*u^12)/(133436160000*Sqrt[312018]*b^3*Sqrt[Pi]) - 
      (2981758973*d^3*K1^2*M^5*u^12)/(19615115520000*Sqrt[312018]*b^3*
        Sqrt[Pi]) - (1425518537*d*K0^2*M^5*u^12)/(13076743680000*b^3*
        Sqrt[312018*Pi]) + (43859917*d^5*K0^2*M^5*u^12)/
       (1452971520000*b^3*Sqrt[312018*Pi]) + (611503*d^7*K0^2*M^5*u^12)/
       (145152000*b^3*Sqrt[312018*Pi]) + (1570057*d^9*K0^2*M^5*u^12)/
       (2612736000*b^3*Sqrt[312018*Pi]) - (47*d^11*K0^2*M^5*u^12)/
       (29030400*b^3*Sqrt[312018*Pi]) - (117157*d^13*K0^2*M^5*u^12)/
       (145152000*b^3*Sqrt[312018*Pi]) + (4348230053*d*K1^2*M^5*u^12)/
       (39230231040000*b^3*Sqrt[312018*Pi]) - (1225912417*d^5*K1^2*M^5*u^12)/
       (39230231040000*b^3*Sqrt[312018*Pi]) + (3663547*d^7*K1^2*M^5*u^12)/
       (50295168000*b^3*Sqrt[312018*Pi]) - (47*d^11*K1^2*M^5*u^12)/
       (29030400*b^3*Sqrt[312018*Pi]) - (d^13*K1^2*M^5*u^12)/
       (2764800*b^3*Sqrt[312018*Pi]) + ((I/141750)*d*K0^2*M^5*Sqrt[Pi/312018]*
        u^13)/b^3 + ((I/141750)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      ((I/141750)*d*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      ((I/141750)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      ((I/70875)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[312018]*b^3) + 
      ((I/70875)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[312018]*b^3) - 
      (6473*d*K0*K1*M^5*u^13)/(1741398750*b^3*Sqrt[312018*Pi]) + 
      (6473*d^3*K0*K1*M^5*u^13)/(870699375*b^3*Sqrt[312018*Pi]) - 
      (6473*d^5*K0*K1*M^5*u^13)/(1741398750*b^3*Sqrt[312018*Pi]) - 
      (67*d*K0^2*M^5*Sqrt[323/(966*Pi)]*u^14)/(6286896000*b^3) + 
      (67*d*K1^2*M^5*Sqrt[323/(966*Pi)]*u^14)/(6286896000*b^3) + 
      (6473*d^3*K0^2*M^5*u^14)/(870699375*Sqrt[312018]*b^3*Sqrt[Pi]) - 
      (6473*d^3*K1^2*M^5*u^14)/(870699375*Sqrt[312018]*b^3*Sqrt[Pi]) - 
      (336997*d*K0^2*M^5*u^14)/(1225944720000*b^3*Sqrt[312018*Pi]) - 
      (6473*d^5*K0^2*M^5*u^14)/(1741398750*b^3*Sqrt[312018*Pi]) + 
      (336997*d*K1^2*M^5*u^14)/(1225944720000*b^3*Sqrt[312018*Pi]) + 
      (6473*d^5*K1^2*M^5*u^14)/(1741398750*b^3*Sqrt[312018*Pi]))/Pi, 
    ((((229307*I)/148480)*d^9*K1*M^5*Sqrt[Pi/312018]*u)/(b^3*E^u) - 
      (((248963*I)/593920)*d^11*K1*M^5*Sqrt[Pi/312018]*u)/(b^3*E^u) - 
      (((87659*I)/296960)*d^13*K1*M^5*Sqrt[Pi/312018]*u)/(b^3*E^u) + 
      (((22573*I)/593920)*d^3*K1*M^5*Sqrt[(7*Pi)/44574]*u)/(b^3*E^u) - 
      (((2799*I)/118784)*d^7*K1*M^5*Sqrt[(21*Pi)/14858]*u)/(b^3*E^u) + 
      (((13*I)/37120)*d*K1*M^5*Sqrt[(119*Pi)/2622]*u)/(b^3*E^u) + 
      (((143*I)/593920)*d^15*K1*M^5*Sqrt[(161*Pi)/1938]*u)/(b^3*E^u) - 
      (((567*I)/296960)*d^5*K1*M^5*Sqrt[(357*Pi)/874]*u)/(b^3*E^u) + 
      (((42989*I)/237568)*d^3*K0*M^5*Sqrt[Pi/312018]*u^2)/(b^3*E^u) - 
      (((88019*I)/296960)*d^5*K0*M^5*Sqrt[Pi/312018]*u^2)/(b^3*E^u) - 
      (((464897*I)/1187840)*d^7*K0*M^5*Sqrt[Pi/312018]*u^2)/(b^3*E^u) - 
      (((162721*I)/1187840)*d^11*K0*M^5*Sqrt[Pi/312018]*u^2)/(b^3*E^u) + 
      (((23201*I)/1187840)*d^15*K0*M^5*Sqrt[Pi/312018]*u^2)/(b^3*E^u) + 
      (((229307*I)/148480)*d^9*K1*M^5*Sqrt[Pi/312018]*u^2)/(b^3*E^u) - 
      (((248963*I)/593920)*d^11*K1*M^5*Sqrt[Pi/312018]*u^2)/(b^3*E^u) - 
      (((87659*I)/296960)*d^13*K1*M^5*Sqrt[Pi/312018]*u^2)/(b^3*E^u) + 
      (((144911*I)/593920)*d^9*K0*M^5*Sqrt[(3*Pi)/104006]*u^2)/(b^3*E^u) - 
      (((6547*I)/148480)*d^13*K0*M^5*Sqrt[(3*Pi)/104006]*u^2)/(b^3*E^u) + 
      (((22573*I)/593920)*d^3*K1*M^5*Sqrt[(7*Pi)/44574]*u^2)/(b^3*E^u) - 
      (((2799*I)/118784)*d^7*K1*M^5*Sqrt[(21*Pi)/14858]*u^2)/(b^3*E^u) + 
      (((127*I)/118784)*d*K0*M^5*Sqrt[(23*Pi)/13566]*u^2)/(b^3*E^u) + 
      (((13*I)/37120)*d*K1*M^5*Sqrt[(119*Pi)/2622]*u^2)/(b^3*E^u) + 
      (((143*I)/593920)*d^15*K1*M^5*Sqrt[(161*Pi)/1938]*u^2)/(b^3*E^u) - 
      (((567*I)/296960)*d^5*K1*M^5*Sqrt[(357*Pi)/874]*u^2)/(b^3*E^u) + 
      (((42989*I)/237568)*d^3*K0*M^5*Sqrt[Pi/312018]*u^3)/(b^3*E^u) - 
      (((88019*I)/296960)*d^5*K0*M^5*Sqrt[Pi/312018]*u^3)/(b^3*E^u) - 
      (((464897*I)/1187840)*d^7*K0*M^5*Sqrt[Pi/312018]*u^3)/(b^3*E^u) - 
      (((162721*I)/1187840)*d^11*K0*M^5*Sqrt[Pi/312018]*u^3)/(b^3*E^u) + 
      (((23201*I)/1187840)*d^15*K0*M^5*Sqrt[Pi/312018]*u^3)/(b^3*E^u) - 
      (((29783227*I)/3535011840)*d*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((7247677*I)/36823040)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((70409975*I)/176750592)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((12169741*I)/147292160)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((39517*I)/707002368)*d^17*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((705065677*I)/16463462400)*d*K1*M^5*Sqrt[Pi/312018]*u^3)/(b^3*E^u) + 
      (((6209267257*I)/16463462400)*d^3*K1*M^5*Sqrt[Pi/312018]*u^3)/
       (b^3*E^u) - (((4223119343*I)/16463462400)*d^5*K1*M^5*Sqrt[Pi/312018]*
        u^3)/(b^3*E^u) - (((3269603*I)/3440640)*d^7*K1*M^5*Sqrt[Pi/312018]*
        u^3)/(b^3*E^u) + (((429070759*I)/498892800)*d^9*K1*M^5*
        Sqrt[Pi/312018]*u^3)/(b^3*E^u) + (((132520463*I)/3292692480)*d^11*K1*
        M^5*Sqrt[Pi/312018]*u^3)/(b^3*E^u) - 
      (((2298474917*I)/16463462400)*d^13*K1*M^5*Sqrt[Pi/312018]*u^3)/
       (b^3*E^u) + (((430374319*I)/16463462400)*d^15*K1*M^5*Sqrt[Pi/312018]*
        u^3)/(b^3*E^u) + (((18784441*I)/5523456)*d^7*K1^2*M^5*Sqrt[Pi/312018]*
        u^3)/b^3 + (((1314727*I)/6094848)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^3)/
       b^3 - (((33160003*I)/441876480)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^3)/
       b^3 - (((989357*I)/55234560)*d^15*K1^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((144911*I)/593920)*d^9*K0*M^5*Sqrt[(3*Pi)/104006]*u^3)/(b^3*E^u) - 
      (((6547*I)/148480)*d^13*K0*M^5*Sqrt[(3*Pi)/104006]*u^3)/(b^3*E^u) - 
      (((12583261*I)/294584320)*d^3*K0^2*M^5*Sqrt[(3*Pi)/104006]*u^3)/b^3 - 
      (((661609*I)/1269760)*d^11*K1^2*M^5*Sqrt[(3*Pi)/104006]*u^3)/b^3 - 
      (((17093507*I)/110469120)*d^3*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 - 
      (((16615387*I)/147292160)*d^5*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 - 
      (((72989*I)/353501184)*d^17*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 - 
      (((2614235*I)/176750592)*d^11*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 + 
      (((52537*I)/883752960)*d^15*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 + 
      (((127*I)/118784)*d*K0*M^5*Sqrt[(23*Pi)/13566]*u^3)/(b^3*E^u) + 
      (((1211639*I)/1767505920)*d^9*K0^2*M^5*Sqrt[(391*Pi)/798]*u^3)/b^3 - 
      (((55679*I)/1767505920)*d*K1^2*M^5*Sqrt[(2737*Pi)/114]*u^3)/b^3 + 
      (((555218287*I)/32926924800)*d*K0*M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) + 
      (((4576612387*I)/32926924800)*d^3*K0*M^5*Sqrt[Pi/312018]*u^4)/
       (b^3*E^u) - (((3795041693*I)/32926924800)*d^5*K0*M^5*Sqrt[Pi/312018]*
        u^4)/(b^3*E^u) - (((22054919*I)/66519040)*d^7*K0*M^5*Sqrt[Pi/312018]*
        u^4)/(b^3*E^u) + (((111968063*I)/332595200)*d^9*K0*M^5*
        Sqrt[Pi/312018]*u^4)/(b^3*E^u) - (((18418171*I)/6585384960)*d^11*K0*
        M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) - 
      (((1772587247*I)/32926924800)*d^13*K0*M^5*Sqrt[Pi/312018]*u^4)/
       (b^3*E^u) + (((360235789*I)/32926924800)*d^15*K0*M^5*Sqrt[Pi/312018]*
        u^4)/(b^3*E^u) + (((462261577*I)/16463462400)*d*K1*M^5*
        Sqrt[Pi/312018]*u^4)/(b^3*E^u) + (((4916937757*I)/16463462400)*d^3*K1*
        M^5*Sqrt[Pi/312018]*u^4)/(b^3*E^u) + 
      (((451789357*I)/16463462400)*d^5*K1*M^5*Sqrt[Pi/312018]*u^4)/
       (b^3*E^u) - (((84845923*I)/99778560)*d^7*K1*M^5*Sqrt[Pi/312018]*u^4)/
       (b^3*E^u) + (((138657979*I)/498892800)*d^9*K1*M^5*Sqrt[Pi/312018]*u^4)/
       (b^3*E^u) + (((155471023*I)/658538496)*d^11*K1*M^5*Sqrt[Pi/312018]*
        u^4)/(b^3*E^u) + (((204885979*I)/16463462400)*d^15*K1*M^5*
        Sqrt[Pi/312018]*u^4)/(b^3*E^u) - 
      (((81306057007367*I)/636938433331200)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/
       b^3 - (((8674396351139*I)/5136600268800)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*
        u^4)/b^3 - (((65318571801053*I)/39808652083200)*d^5*K0*K1*M^5*
        Sqrt[Pi/312018]*u^4)/b^3 + (((21510234577021*I)/4082938675200)*d^7*K0*
        K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + (((419662035077*I)/318151065600)*
        d^9*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 - 
      (((227121444043*I)/84474593280)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/
       b^3 - (((2537413439087*I)/159234608332800)*d^15*K0*K1*M^5*
        Sqrt[Pi/312018]*u^4)/b^3 - (((158013885151*I)/127387686666240)*d^17*
        K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 - 
      (((21686359*I)/16463462400)*d^13*K1*M^5*Sqrt[(23*Pi)/13566]*u^4)/
       (b^3*E^u) - (((54407452417*I)/2948789043200)*d^13*K0*K1*M^5*
        Sqrt[(23*Pi)/13566]*u^4)/b^3 + (((310487647*I)/32926924800)*d*K0*M^5*
        Sqrt[Pi/312018]*u^5)/(b^3*E^u) + (((3106680847*I)/32926924800)*d^3*K0*
        M^5*Sqrt[Pi/312018]*u^5)/(b^3*E^u) + 
      (((360177067*I)/32926924800)*d^5*K0*M^5*Sqrt[Pi/312018]*u^5)/
       (b^3*E^u) - (((51738737*I)/199557120)*d^7*K0*M^5*Sqrt[Pi/312018]*u^5)/
       (b^3*E^u) + (((65109469*I)/997785600)*d^9*K0*M^5*Sqrt[Pi/312018]*u^5)/
       (b^3*E^u) + (((521810441*I)/6585384960)*d^11*K0*M^5*Sqrt[Pi/312018]*
        u^5)/(b^3*E^u) - (((130759367*I)/32926924800)*d^13*K0*M^5*
        Sqrt[Pi/312018]*u^5)/(b^3*E^u) - 
      (((46567926610397*I)/1273876866662400)*d*K0^2*M^5*Sqrt[Pi/312018]*u^5)/
       b^3 + (((285252341207*I)/636302131200)*d^9*K0^2*M^5*Sqrt[Pi/312018]*
        u^5)/b^3 - (((3881164148789*I)/4899526410240)*d^11*K0^2*M^5*
        Sqrt[Pi/312018]*u^5)/b^3 - (((1347232917557*I)/318469216665600)*d^15*
        K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((73460221957*I)/254775373332480)*d^17*K0^2*M^5*Sqrt[Pi/312018]*u^5)/
       b^3 + (((1898926247*I)/131707699200)*d*K1*M^5*Sqrt[Pi/312018]*u^5)/
       (b^3*E^u) + (((241054711*I)/21951283200)*d^5*K1*M^5*Sqrt[Pi/312018]*
        u^5)/(b^3*E^u) - (((8938774121*I)/23946854400)*d^7*K1*M^5*
        Sqrt[Pi/312018]*u^5)/(b^3*E^u) + (((3106826663*I)/35920281600)*d^9*K1*
        M^5*Sqrt[Pi/312018]*u^5)/(b^3*E^u) + 
      (((18324804307*I)/158049239040)*d^11*K1*M^5*Sqrt[Pi/312018]*u^5)/
       (b^3*E^u) - (((9073181*I)/24695193600)*d^13*K1*M^5*Sqrt[Pi/312018]*
        u^5)/(b^3*E^u) + (((179204309*I)/37630771200)*d^15*K1*M^5*
        Sqrt[Pi/312018]*u^5)/(b^3*E^u) - 
      (((6664359955441997*I)/4777038249984000)*d^5*K1^2*M^5*Sqrt[Pi/312018]*
        u^5)/b^3 + (((34978725661517*I)/22270574592000)*d^9*K1^2*M^5*
        Sqrt[Pi/312018]*u^5)/b^3 - (((86685609403*I)/43902566400)*d^11*K1^2*
        M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((2296140380132609*I)/4777038249984000)*d^13*K1^2*M^5*Sqrt[Pi/312018]*
        u^5)/b^3 - (((10096852172839*I)/2388519124992000)*d^15*K1^2*M^5*
        Sqrt[Pi/312018]*u^5)/b^3 - (((111150908111*I)/347420963635200)*d^17*
        K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((730185513503*I)/8165877350400)*d^7*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^5)/
       b^3 - (((150743209259*I)/17692734259200)*d^13*K0^2*M^5*
        Sqrt[(17*Pi)/18354]*u^5)/b^3 + (((6981091*I)/32926924800)*d^15*K0*M^5*
        Sqrt[(19*Pi)/16422]*u^5)/(b^3*E^u) + 
      (((11176418647759*I)/61244080128000)*d^7*K1^2*M^5*Sqrt[(19*Pi)/16422]*
        u^5)/b^3 - (((55998737581*I)/2568300134400)*d^5*K0^2*M^5*
        Sqrt[(23*Pi)/13566]*u^5)/b^3 - 
      (((64391679739591*I)/19108152999936000)*d*K1^2*M^5*Sqrt[(23*Pi)/13566]*
        u^5)/b^3 + (((28339909*I)/87805132800)*d^3*K1*M^5*Sqrt[(437*Pi)/714]*
        u^5)/(b^3*E^u) - (((155689261093439*I)/318469216665600)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[312018]*b^3) - 
      (((377260957701739*I)/341217017856000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[312018]*b^3) + (((253146193*I)/65853849600)*d*K0*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) + (((2386202479*I)/75261542400)*d^3*K0*
        M^5*Sqrt[Pi/312018]*u^6)/(b^3*E^u) + 
      (((410283883*I)/52683079680)*d^5*K0*M^5*Sqrt[Pi/312018]*u^6)/
       (b^3*E^u) - (((3937516559*I)/47893708800)*d^7*K0*M^5*Sqrt[Pi/312018]*
        u^6)/(b^3*E^u) + (((37044367*I)/35920281600)*d^9*K0*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) + (((571943441*I)/158049239040)*d^13*
        K0*M^5*Sqrt[Pi/312018]*u^6)/(b^3*E^u) + 
      (((1447711*I)/1211105280)*d^15*K0*M^5*Sqrt[Pi/312018]*u^6)/(b^3*E^u) + 
      (((53876261561*I)/790246195200)*d^3*K1*M^5*Sqrt[Pi/312018]*u^6)/
       (b^3*E^u) + (((436442803*I)/14111539200)*d^5*K1*M^5*Sqrt[Pi/312018]*
        u^6)/(b^3*E^u) - (((1611371603*I)/7982284800)*d^7*K1*M^5*
        Sqrt[Pi/312018]*u^6)/(b^3*E^u) + (((858552697*I)/35920281600)*d^9*K1*
        M^5*Sqrt[Pi/312018]*u^6)/(b^3*E^u) + 
      (((53425084231*I)/790246195200)*d^11*K1*M^5*Sqrt[Pi/312018]*u^6)/
       (b^3*E^u) + (((1066290301*I)/197561548800)*d^13*K1*M^5*Sqrt[Pi/312018]*
        u^6)/(b^3*E^u) - (((2470423872768541*I)/38216305999872000)*d*K0*K1*
        M^5*Sqrt[Pi/312018]*u^6)/b^3 - (((41147375329649*I)/47064416256000)*
        d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 - 
      (((56610387313019*I)/54284525568000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/
       b^3 + (((652713521488939*I)/244976320512000)*d^7*K0*K1*M^5*
        Sqrt[Pi/312018]*u^6)/b^3 + (((54370069595059*I)/44541149184000)*d^9*
        K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 - 
      (((24628063209121*I)/16331754700800)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*
        u^6)/b^3 - (((1869724757183069*I)/4777038249984000)*d^13*K0*K1*M^5*
        Sqrt[Pi/312018]*u^6)/b^3 - (((5095621521103*I)/1364868071424000)*d^15*
        K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 - 
      (((1123328429*I)/43675778285568)*d^17*K0*K1*M^5*Sqrt[(7*Pi)/44574]*u^6)/
       b^3 + (((2747637887*I)/1580492390400)*d^11*K0*M^5*Sqrt[(19*Pi)/16422]*
        u^6)/(b^3*E^u) + (((18923521*I)/263415398400)*d^15*K1*M^5*
        Sqrt[(19*Pi)/16422]*u^6)/(b^3*E^u) + 
      (((77210537*I)/395123097600)*d*K1*M^5*Sqrt[(23*Pi)/13566]*u^6)/
       (b^3*E^u) + (((51696089*I)/79024619520)*d*K0*M^5*Sqrt[Pi/312018]*u^7)/
       (b^3*E^u) + (((2042956739*I)/158049239040)*d^5*K0*M^5*Sqrt[Pi/312018]*
        u^7)/(b^3*E^u) - (((2052115879*I)/47893708800)*d^7*K0*M^5*
        Sqrt[Pi/312018]*u^7)/(b^3*E^u) - (((6155537*I)/2565734400)*d^9*K0*M^5*
        Sqrt[Pi/312018]*u^7)/(b^3*E^u) + (((8876393279*I)/526830796800)*d^11*
        K0*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((1819326491*I)/790246195200)*d^13*K0*M^5*Sqrt[Pi/312018]*u^7)/
       (b^3*E^u) + (((150525029*I)/526830796800)*d^15*K0*M^5*Sqrt[Pi/312018]*
        u^7)/(b^3*E^u) - (((60807810646829*I)/5271214620672000)*d*K0^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 - (((3109795999493207*I)/19108152999936000)*
        d^5*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((415551741919729*I)/979905282048000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*
        u^7)/b^3 - (((47274703276553*I)/195981056409600)*d^11*K0^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 - (((60784138115717*I)/868552409088000)*d^13*
        K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((25407054446731*I)/38216305999872000)*d^15*K0^2*M^5*Sqrt[Pi/312018]*
        u^7)/b^3 - (((408306896633*I)/30573044799897600)*d^17*K0^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 + (((272361895853*I)/110634467328000)*d*K1*
        M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((1020758971801*I)/55317233664000)*d^3*K1*M^5*Sqrt[Pi/312018]*u^7)/
       (b^3*E^u) + (((195342238697*I)/36878155776000)*d^5*K1*M^5*
        Sqrt[Pi/312018]*u^7)/(b^3*E^u) - (((13735961173*I)/279379968000)*d^7*
        K1*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) - 
      (((529871227*I)/2011535769600)*d^9*K1*M^5*Sqrt[Pi/312018]*u^7)/
       (b^3*E^u) + (((1113032317921*I)/55317233664000)*d^11*K1*M^5*
        Sqrt[Pi/312018]*u^7)/(b^3*E^u) + (((2926547293*I)/1053661593600)*d^13*
        K1*M^5*Sqrt[Pi/312018]*u^7)/(b^3*E^u) + 
      (((126160303*I)/395123097600)*d^15*K1*M^5*Sqrt[Pi/312018]*u^7)/
       (b^3*E^u) - (((501515976530897*I)/32425956605952000)*d*K1^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 - (((1163843388270229*I)/3715474194432000)*
        d^5*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((1744662986542853*I)/2286445658112000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*
        u^7)/b^3 + (((1271216989066733*I)/3741456531456000)*d^9*K1^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 - (((8706434381661529*I)/20578010923008000)*
        d^11*K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 - 
      (((33449935046531*I)/38216305999872000)*d^15*K1^2*M^5*Sqrt[Pi/312018]*
        u^7)/b^3 - (((549444922211*I)/84925124444160)*d^13*K1^2*M^5*
        Sqrt[(17*Pi)/18354]*u^7)/b^3 - (((62740349801*I)/152865223999488000)*
        d^17*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^7)/b^3 + 
      (((840379901*I)/1580492390400)*d^3*K0*M^5*Sqrt[(23*Pi)/13566]*u^7)/
       (b^3*E^u) + (((4498389449*I)/8484028416000)*d^9*K0^2*M^5*
        Sqrt[(391*Pi)/798]*u^7)/b^3 - 
      (((5549913806357617*I)/38216305999872000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[312018]*b^3) - (((4282713011599553*I)/17834276133273600)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[312018]*b^3) + 
      (((5366985887*I)/9219538944000)*d*K0*M^5*Sqrt[Pi/312018]*u^8)/
       (b^3*E^u) + (((5512553489*I)/3814981632000)*d^3*K0*M^5*Sqrt[Pi/312018]*
        u^8)/(b^3*E^u) + (((205356531299*I)/55317233664000)*d^5*K0*M^5*
        Sqrt[Pi/312018]*u^8)/(b^3*E^u) - (((31142311367*I)/4097572864000)*d^7*
        K0*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) - 
      (((413241145*I)/110634467328)*d^9*K0*M^5*Sqrt[Pi/312018]*u^8)/
       (b^3*E^u) + (((526797775811*I)/110634467328000)*d^11*K0*M^5*
        Sqrt[Pi/312018]*u^8)/(b^3*E^u) + (((60797669*I)/1053661593600)*d^15*
        K0*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) + 
      (((50072892637*I)/6914654208000)*d^3*K1*M^5*Sqrt[Pi/312018]*u^8)/
       (b^3*E^u) + (((66180102103*I)/36878155776000)*d^5*K1*M^5*
        Sqrt[Pi/312018]*u^8)/(b^3*E^u) - (((951888488263*I)/55317233664000)*
        d^7*K1*M^5*Sqrt[Pi/312018]*u^8)/(b^3*E^u) + 
      (((166806991019*I)/27658616832000)*d^11*K1*M^5*Sqrt[Pi/312018]*u^8)/
       (b^3*E^u) + (((1556206621*I)/1756102656000)*d^13*K1*M^5*
        Sqrt[Pi/312018]*u^8)/(b^3*E^u) - 
      (((487276260045881*I)/53502828399820800)*d*K0*K1*M^5*Sqrt[Pi/312018]*
        u^8)/b^3 - (((8120118137415247*I)/66878535499776000)*d^3*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 - (((2630204786030929*I)/16719633874944000)*
        d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 + 
      (((5181592880309*I)/13718673948672)*d^7*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/
       b^3 + (((174688808347589*I)/935364132864000)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 - (((1112287503461341*I)/5144502730752000)*
        d^11*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 - 
      (((40850822875661*I)/682434035712000)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*
        u^8)/b^3 - (((600750781153*I)/1061564055552000)*d^15*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 + (((10222312427*I)/1415418740736000)*d^17*
        K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 + 
      (((15153629*I)/58536755200)*d^13*K0*M^5*Sqrt[(3*Pi)/104006]*u^8)/
       (b^3*E^u) + (((2644055867*I)/36878155776000)*d^9*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^8)/(b^3*E^u) - 
      (((162622643*I)/110634467328000)*d*K1*M^5*Sqrt[(19*Pi)/16422]*u^8)/
       (b^3*E^u) + (((26482661*I)/7902461952000)*d^15*K1*M^5*
        Sqrt[(19*Pi)/16422]*u^8)/(b^3*E^u) - 
      (((3226261189*I)/19975667712000)*d*K0*M^5*Sqrt[Pi/312018]*u^9)/
       (b^3*E^u) + (((494109686929*I)/359562018816000)*d^5*K0*M^5*
        Sqrt[Pi/312018]*u^9)/(b^3*E^u) - (((54106080323*I)/18439077888000)*
        d^7*K0*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) - 
      (((14175573589*I)/29963501568000)*d^9*K0*M^5*Sqrt[Pi/312018]*u^9)/
       (b^3*E^u) + (((65691249299*I)/55317233664000)*d^11*K0*M^5*
        Sqrt[Pi/312018]*u^9)/(b^3*E^u) + (((9113183*I)/878051328000)*d^15*K0*
        M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) - 
      (((164398156838717*I)/133757070999552000)*d*K0^2*M^5*Sqrt[Pi/312018]*
        u^9)/b^3 - (((118124141969683*I)/6687853549977600)*d^5*K0^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 + (((31413670648543*I)/857417121792000)*d^7*
        K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((11815605142037*I)/467682066432000)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^9)/
       b^3 - (((15579907696333*I)/643062841344000)*d^11*K0^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 - (((33697288898011*I)/4777038249984000)*
        d^13*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((24865227103*I)/318469216665600)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^9)/
       b^3 + (((13566324571*I)/6369384333312000)*d^17*K0^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 + (((2605303171*I)/3137995800576)*d^3*K1*M^5*
        Sqrt[Pi/312018]*u^9)/(b^3*E^u) + (((88830905861*I)/862948845158400)*
        d^5*K1*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) - 
      (((265724469793*I)/110634467328000)*d^7*K1*M^5*Sqrt[Pi/312018]*u^9)/
       (b^3*E^u) + (((434010317443*I)/331903401984000)*d^11*K1*M^5*
        Sqrt[Pi/312018]*u^9)/(b^3*E^u) + (((9854607097*I)/47414771712000)*
        d^13*K1*M^5*Sqrt[Pi/312018]*u^9)/(b^3*E^u) + 
      (((539234809*I)/47414771712000)*d^15*K1*M^5*Sqrt[Pi/312018]*u^9)/
       (b^3*E^u) - (((155996859082303*I)/133757070999552000)*d*K1^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 - (((108291827952683*I)/4458569033318400)*
        d^5*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((6289780864853*I)/93536413286400)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^9)/
       b^3 + (((5725491053729*I)/233841033216000)*d^9*K1^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 - (((5423812326809*I)/155894022144000)*d^11*
        K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((15995655583*I)/151652007936000)*d^15*K1^2*M^5*Sqrt[Pi/312018]*u^9)/
       b^3 + (((59888940973*I)/19108152999936000)*d^17*K1^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 - (((1756478013217*I)/1364868071424000)*d^13*
        K1^2*M^5*Sqrt[(7*Pi)/44574]*u^9)/b^3 + 
      (((43686079*I)/3951230976000)*d^13*K0*M^5*Sqrt[(17*Pi)/18354]*u^9)/
       (b^3*E^u) - (((9778928048051*I)/7430948388864000)*d^3*K1^2*M^5*
        Sqrt[(17*Pi)/18354]*u^9)/b^3 - (((32086037873*I)/1438248075264000)*
        d^9*K1*M^5*Sqrt[(19*Pi)/16422]*u^9)/(b^3*E^u) + 
      (((25289663543*I)/719124037632000)*d^3*K0*M^5*Sqrt[(23*Pi)/13566]*u^9)/
       (b^3*E^u) + (((68597319611*I)/4314744225792000)*d*K1*M^5*
        Sqrt[(23*Pi)/13566]*u^9)/(b^3*E^u) - 
      (((194826412876759*I)/16719633874944000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[312018]*b^3) - (((141233812883*I)/719124037632000)*d^3*K0*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) + (((376504719011*I)/719124037632000)*
        d^5*K0*M^5*Sqrt[Pi/312018]*u^10)/(b^3*E^u) - 
      (((1068478069537*I)/2157372112896000)*d^7*K0*M^5*Sqrt[Pi/312018]*u^10)/
       (b^3*E^u) - (((120748598063*I)/719124037632000)*d^9*K0*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) + (((35943325009*I)/165951700992000)*
        d^11*K0*M^5*Sqrt[Pi/312018]*u^10)/(b^3*E^u) + 
      (((835919633*I)/23707385856000)*d^13*K0*M^5*Sqrt[Pi/312018]*u^10)/
       (b^3*E^u) + (((41385031*I)/23707385856000)*d^15*K0*M^5*Sqrt[Pi/312018]*
        u^10)/(b^3*E^u) - (((163753645483*I)/2157372112896000)*d*K1*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) + 
      (((1193424039187*I)/2157372112896000)*d^3*K1*M^5*Sqrt[Pi/312018]*u^10)/
       (b^3*E^u) - (((199265000569*I)/719124037632000)*d^5*K1*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) - (((116908029053*I)/239708012544000)*
        d^7*K1*M^5*Sqrt[Pi/312018]*u^10)/(b^3*E^u) + 
      (((33336948647*I)/2157372112896000)*d^9*K1*M^5*Sqrt[Pi/312018]*u^10)/
       (b^3*E^u) + (((38501950789*I)/165951700992000)*d^11*K1*M^5*
        Sqrt[Pi/312018]*u^10)/(b^3*E^u) + (((904766717*I)/23707385856000)*
        d^13*K1*M^5*Sqrt[Pi/312018]*u^10)/(b^3*E^u) + 
      (((45063619*I)/23707385856000)*d^15*K1*M^5*Sqrt[Pi/312018]*u^10)/
       (b^3*E^u) - (((55159653644677*I)/100317803249664000)*d*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 - (((702878036032009*I)/100317803249664000)*
        d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^10)/b^3 - 
      (((969133843189093*I)/100317803249664000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*
        u^10)/b^3 + (((1757056631657*I)/77947011072000)*d^7*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 - (((19964019199459*I)/1543350819225600)*
        d^11*K0*K1*M^5*Sqrt[Pi/312018]*u^10)/b^3 - 
      (((16540445125747*I)/4777038249984000)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*
        u^10)/b^3 - (((693037674997*I)/14331114749952000)*d^15*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 + (((787065079*I)/447847335936000)*d^17*K0*
        K1*M^5*Sqrt[Pi/312018]*u^10)/b^3 + (((3486533251*I)/719124037632000)*
        d*K0*M^5*Sqrt[(17*Pi)/18354]*u^10)/(b^3*E^u) + 
      (((18355001311*I)/28060923985920)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/18354]*
        u^10)/b^3 - (((26657941481*I)/764069289984000)*d*K0*M^5*
        Sqrt[Pi/312018]*u^11)/(b^3*E^u) + (((41992973699*I)/2292207869952000)*
        d^5*K0*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) - 
      (((4184185549*I)/47754330624000)*d^7*K0*M^5*Sqrt[Pi/312018]*u^11)/
       (b^3*E^u) - (((982958453*I)/134835757056000)*d^9*K0*M^5*
        Sqrt[Pi/312018]*u^11)/(b^3*E^u) + (((3336379*I)/115244236800)*d^11*K0*
        M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) + 
      (((1566539*I)/296342323200)*d^13*K0*M^5*Sqrt[Pi/312018]*u^11)/
       (b^3*E^u) + (((457*I)/1646346240)*d^15*K0*M^5*Sqrt[Pi/312018]*u^11)/
       (b^3*E^u) - (((292316176067*I)/4559900147712000)*d*K0^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 - (((123092824946951*I)/100317803249664000)*
        d^5*K0^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((173194451867*I)/102890054615040)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((5673729763*I)/4838090342400)*d^9*K0^2*M^5*Sqrt[Pi/312018]*
        u^11)/b^3 - (((748738477583*I)/701523099648000)*d^11*K0^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 - (((1361779887929*I)/4777038249984000)*
        d^13*K0^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((68295718871*I)/14331114749952000)*d^15*K0^2*M^5*Sqrt[Pi/312018]*
        u^11)/b^3 + (((538961747*I)/2866222949990400)*d^17*K0^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 + (((43917991169*I)/1057942093824000)*d*K1*
        M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) - 
      (((116062335427*I)/2750649443942400)*d^3*K1*M^5*Sqrt[Pi/312018]*u^11)/
       (b^3*E^u) + (((421748941177*I)/13753247219712000)*d^5*K1*M^5*
        Sqrt[Pi/312018]*u^11)/(b^3*E^u) - (((27720802399*I)/474249904128000)*
        d^7*K1*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) - 
      (((2064006739*I)/269671514112000)*d^9*K1*M^5*Sqrt[Pi/312018]*u^11)/
       (b^3*E^u) + (((626407157*I)/20743962624000)*d^11*K1*M^5*
        Sqrt[Pi/312018]*u^11)/(b^3*E^u) + (((10003669*I)/1778053939200)*d^13*
        K1*M^5*Sqrt[Pi/312018]*u^11)/(b^3*E^u) - 
      (((681329730553*I)/18809588109312000)*d*K1^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 - (((125737134365023*I)/300953409748992000)*d^5*K1^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 + (((56944103357*I)/77947011072000)*d^9*
        K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((345573022547*I)/266094968832000)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 - (((14301442554307*I)/42993344249856000)*d^13*K1^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 - (((248370970447*I)/42993344249856000)*
        d^15*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((9763481573*I)/42993344249856000)*d^17*K1^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((515842141*I)/127344881664000)*d^3*K0*M^5*Sqrt[(19*Pi)/16422]*
        u^11)/(b^3*E^u) + (((284118974927*I)/2572251365376000)*d^7*K1^2*M^5*
        Sqrt[(23*Pi)/13566]*u^11)/b^3 + (((151*I)/197561548800)*d^15*K1*M^5*
        Sqrt[(391*Pi)/798]*u^11)/(b^3*E^u) - 
      (((166875280591*I)/802542425997312)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[312018]*b^3) - (((355163495733139*I)/300953409748992000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[312018]*b^3) + 
      (((61498121383*I)/11877804417024000)*d*K0*M^5*Sqrt[Pi/312018]*u^12)/
       (b^3*E^u) - (((2494931590241*I)/130655848587264000)*d^3*K0*M^5*
        Sqrt[Pi/312018]*u^12)/(b^3*E^u) - (((24202381519*I)/1375324721971200)*
        d^7*K0*M^5*Sqrt[Pi/312018]*u^12)/(b^3*E^u) - 
      (((8886193*I)/14981750784000)*d^9*K0*M^5*Sqrt[Pi/312018]*u^12)/
       (b^3*E^u) + (((25267073*I)/10371981312000)*d^11*K0*M^5*Sqrt[Pi/312018]*
        u^12)/(b^3*E^u) - (((27177833623*I)/4839105503232000)*d*K1*M^5*
        Sqrt[Pi/312018]*u^12)/(b^3*E^u) + 
      (((196813142881*I)/7685638152192000)*d^3*K1*M^5*Sqrt[Pi/312018]*u^12)/
       (b^3*E^u) - (((730168834337*I)/26131169717452800)*d^5*K1*M^5*
        Sqrt[Pi/312018]*u^12)/(b^3*E^u) + (((37499042107*I)/6876623609856000)*
        d^7*K1*M^5*Sqrt[Pi/312018]*u^12)/(b^3*E^u) - 
      (((10213519*I)/14981750784000)*d^9*K1*M^5*Sqrt[Pi/312018]*u^12)/
       (b^3*E^u) + (((25655279*I)/10371981312000)*d^11*K1*M^5*Sqrt[Pi/312018]*
        u^12)/(b^3*E^u) + (((2953793*I)/4445134848000)*d^13*K1*M^5*
        Sqrt[Pi/312018]*u^12)/(b^3*E^u) + (((20459*I)/493903872000)*d^15*K1*
        M^5*Sqrt[Pi/312018]*u^12)/(b^3*E^u) - 
      (((2182806306419*I)/150476704874496000)*d*K0*K1*M^5*Sqrt[Pi/312018]*
        u^12)/b^3 - (((2677966208003*I)/9404794054656000)*d^5*K0*K1*M^5*
        Sqrt[Pi/312018]*u^12)/b^3 + (((639326939303*I)/964594262016000)*d^7*
        K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      (((15761503883*I)/58460258304000)*d^9*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/
       b^3 - (((240387758173*I)/2687084015616000)*d^13*K0*K1*M^5*
        Sqrt[Pi/312018]*u^12)/b^3 + (((1567499863*I)/21496672124928000)*d^17*
        K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      (((5723*I)/153280512000)*d^13*K0*M^5*Sqrt[(17*Pi)/18354]*u^12)/
       (b^3*E^u) + (((163*I)/70557696000)*d^15*K0*M^5*Sqrt[(17*Pi)/18354]*
        u^12)/(b^3*E^u) - (((84172873*I)/767738290176000)*d^15*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^12)/b^3 - (((376886287919*I)/37619176218624000)*
        d^3*K0*K1*M^5*Sqrt[(19*Pi)/16422]*u^12)/b^3 + 
      (((164731473443*I)/130655848587264000)*d^5*K0*M^5*Sqrt[(23*Pi)/13566]*
        u^12)/(b^3*E^u) - (((1340333537*I)/87690387456000)*d^11*K0*K1*M^5*
        Sqrt[(23*Pi)/13566]*u^12)/b^3 - (((17050903409*I)/8165990536704000)*d*
        K0*M^5*Sqrt[Pi/312018]*u^13)/(b^3*E^u) + 
      (((1185456827*I)/281585880576000)*d^3*K0*M^5*Sqrt[Pi/312018]*u^13)/
       (b^3*E^u) - (((16294327589*I)/8165990536704000)*d^5*K0*M^5*
        Sqrt[Pi/312018]*u^13)/(b^3*E^u) - (((481*I)/2806272000)*d^9*K0*M^5*
        Sqrt[Pi/312018]*u^13)/(b^3*E^u) + (((2197*I)/30868992000)*d^11*K0*M^5*
        Sqrt[Pi/312018]*u^13)/(b^3*E^u) + (((1777*I)/30868992000)*d^13*K0*M^5*
        Sqrt[Pi/312018]*u^13)/(b^3*E^u) + (((43*I)/10289664000)*d^15*K0*M^5*
        Sqrt[Pi/312018]*u^13)/(b^3*E^u) - (((7363028303*I)/37619176218624000)*
        d*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      (((124016972363*I)/2351198513664000)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^13)/
       b^3 + (((12387719269*I)/241148565504000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*
        u^13)/b^3 + (((25578991*I)/1414361088000)*d^9*K0^2*M^5*
        Sqrt[Pi/312018]*u^13)/b^3 - (((4768182403*I)/241148565504000)*d^11*
        K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      (((10177843*I)/2066987704320)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((30948473819*I)/16331981073408000)*d*K1*M^5*Sqrt[Pi/312018]*u^13)/
       (b^3*E^u) - (((61319816083*I)/16331981073408000)*d^3*K1*M^5*
        Sqrt[Pi/312018]*u^13)/(b^3*E^u) + 
      (((32500424219*I)/16331981073408000)*d^5*K1*M^5*Sqrt[Pi/312018]*u^13)/
       (b^3*E^u) - (((2951*I)/16837632000)*d^9*K1*M^5*Sqrt[Pi/312018]*u^13)/
       (b^3*E^u) + (((13637*I)/185213952000)*d^11*K1*M^5*Sqrt[Pi/312018]*
        u^13)/(b^3*E^u) + (((10907*I)/185213952000)*d^13*K1*M^5*
        Sqrt[Pi/312018]*u^13)/(b^3*E^u) + (((263*I)/61737984000)*d^15*K1*M^5*
        Sqrt[Pi/312018]*u^13)/(b^3*E^u) - (((329768651*I)/170996255539200)*d*
        K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((41947723297*I)/1446891393024000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^13)/
       b^3 + (((1289077333*I)/131535581184000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*
        u^13)/b^3 - (((6241790039*I)/289378278604800)*d^11*K1^2*M^5*
        Sqrt[Pi/312018]*u^13)/b^3 - (((179306527*I)/33173876736000)*d^13*K1^2*
        M^5*Sqrt[Pi/312018]*u^13)/b^3 - (((393929099*I)/2687084015616000)*
        d^15*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      (((13*I)/2405376000)*d^7*K1*M^5*Sqrt[(17*Pi)/18354]*u^13)/(b^3*E^u) - 
      (((13*I)/2806272000)*d^7*K0*M^5*Sqrt[(19*Pi)/16422]*u^13)/(b^3*E^u) + 
      (((81569*I)/413397540864000)*d^17*K0^2*M^5*Sqrt[(23*Pi)/13566]*u^13)/
       b^3 + (((10529*I)/48856073011200)*d^17*K1^2*M^5*Sqrt[(23*Pi)/13566]*
        u^13)/b^3 - (((15817*I)/14764197888000)*d^15*K0^2*M^5*
        Sqrt[(119*Pi)/2622]*u^13)/b^3 + (((118780133*I)/2089954234368000)*d^5*
        K1^2*M^5*Sqrt[(437*Pi)/714]*u^13)/b^3 + 
      (((78124688821*I)/9404794054656000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[312018]*b^3) - (((72277638913*I)/2089954234368000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[312018]*b^3) - 
      (((3194600771*I)/8165990536704000)*d*K0*M^5*Sqrt[Pi/312018]*u^14)/
       (b^3*E^u) + (((6413450767*I)/8165990536704000)*d^3*K0*M^5*
        Sqrt[Pi/312018]*u^14)/(b^3*E^u) - (((108820759*I)/281585880576000)*
        d^5*K0*M^5*Sqrt[Pi/312018]*u^14)/(b^3*E^u) - 
      (((13*I)/1683763200)*d^7*K0*M^5*Sqrt[Pi/312018]*u^14)/(b^3*E^u) - 
      (((13*I)/1683763200)*d^9*K0*M^5*Sqrt[Pi/312018]*u^14)/(b^3*E^u) + 
      (((13*I)/2645913600)*d^11*K0*M^5*Sqrt[Pi/312018]*u^14)/(b^3*E^u) + 
      ((I/6173798400)*d^15*K0*M^5*Sqrt[Pi/312018]*u^14)/(b^3*E^u) + 
      (((3197246141*I)/8165990536704000)*d*K1*M^5*Sqrt[Pi/312018]*u^14)/
       (b^3*E^u) - (((6370243057*I)/8165990536704000)*d^3*K1*M^5*
        Sqrt[Pi/312018]*u^14)/(b^3*E^u) + (((3236044901*I)/8165990536704000)*
        d^5*K1*M^5*Sqrt[Pi/312018]*u^14)/(b^3*E^u) - 
      (((13*I)/1683763200)*d^7*K1*M^5*Sqrt[Pi/312018]*u^14)/(b^3*E^u) - 
      (((13*I)/1683763200)*d^9*K1*M^5*Sqrt[Pi/312018]*u^14)/(b^3*E^u) + 
      (((13*I)/2645913600)*d^11*K1*M^5*Sqrt[Pi/312018]*u^14)/(b^3*E^u) + 
      ((I/6173798400)*d^15*K1*M^5*Sqrt[Pi/312018]*u^14)/(b^3*E^u) + 
      (((416579*I)/2708754048000)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^14)/b^3 - 
      (((3808309091*I)/1343542007808000)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^14)/
       b^3 - (((3412332767*I)/1343542007808000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*
        u^14)/b^3 + (((5459975537*I)/723445696512000)*d^7*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 + (((895537*I)/424308326400)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 - (((2522780111*I)/723445696512000)*d^11*K0*
        K1*M^5*Sqrt[Pi/312018]*u^14)/b^3 - (((94630757*I)/103349385216000)*
        d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^14)/b^3 - 
      (((14981*I)/425306112000)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*u^14)/b^3 + 
      (((1877*I)/2296653004800)*d^17*K0*K1*M^5*Sqrt[Pi/312018]*u^14)/b^3 + 
      ((I/2645913600)*d^13*K0*M^5*Sqrt[(7*Pi)/44574]*u^14)/(b^3*E^u) + 
      ((I/2645913600)*d^13*K1*M^5*Sqrt[(7*Pi)/44574]*u^14)/(b^3*E^u) + 
      (((1893268093*I)/5374168031232000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^15)/
       b^3 - (((44161363*I)/99521630208000)*d^5*K0^2*M^5*Sqrt[Pi/312018]*
        u^15)/b^3 + (((761206051*I)/1446891393024000)*d^7*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + (((2895931*I)/32883895296000)*d^9*K0^2*
        M^5*Sqrt[Pi/312018]*u^15)/b^3 - (((122200459*I)/1446891393024000)*
        d^11*K0^2*M^5*Sqrt[Pi/312018]*u^15)/b^3 - 
      (((53491*I)/1579708416000)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^15)/b^3 - 
      (((542719*I)/244280365056000)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^15)/b^3 + 
      (((77867*I)/5374168031232000)*d^17*K0^2*M^5*Sqrt[Pi/312018]*u^15)/b^3 - 
      (((646614967*I)/1791389343744000)*d*K1^2*M^5*Sqrt[Pi/312018]*u^15)/
       b^3 + (((29128999*I)/99521630208000)*d^5*K1^2*M^5*Sqrt[Pi/312018]*
        u^15)/b^3 - (((88408141*I)/482297131008000)*d^7*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + (((1845467*I)/16441947648000)*d^9*K1^2*
        M^5*Sqrt[Pi/312018]*u^15)/b^3 - (((143312017*I)/1446891393024000)*
        d^11*K1^2*M^5*Sqrt[Pi/312018]*u^15)/b^3 - 
      (((37824463*I)/895694671872000)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^15)/
       b^3 + (((90773*I)/5374168031232000)*d^17*K1^2*M^5*Sqrt[Pi/312018]*
        u^15)/b^3 - (((1171*I)/9771214602240)*d^15*K1^2*M^5*
        Sqrt[(23*Pi)/13566]*u^15)/b^3 - (((13342243*I)/33173876736000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[312018]*b^3) + 
      (((761382551*I)/2687084015616000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[312018]*b^3) - (((141481*I)/149282445312000)*d*K0*K1*M^5*
        Sqrt[Pi/312018]*u^16)/b^3 - (((1503661*I)/95967286272000)*d^3*K0*K1*
        M^5*Sqrt[Pi/312018]*u^16)/b^3 - (((6720587*I)/223923667968000)*d^5*K0*
        K1*M^5*Sqrt[Pi/312018]*u^16)/b^3 + (((9109*I)/188987904000)*d^9*K0*K1*
        M^5*Sqrt[Pi/312018]*u^16)/b^3 - (((3486001*I)/120574282752000)*d^11*
        K0*K1*M^5*Sqrt[Pi/312018]*u^16)/b^3 - 
      (((287953*I)/17224897536000)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^16)/b^3 - 
      (((11437*I)/10334938521600)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*u^16)/b^3 + 
      (((67*I)/34449795072000)*d^17*K0*K1*M^5*Sqrt[Pi/312018]*u^16)/b^3 + 
      (((320329*I)/120574282752000)*d^7*K0*K1*M^5*Sqrt[(17*Pi)/18354]*u^16)/
       b^3 - ((I/266575795200)*d*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 - 
      ((I/15707328000)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 + 
      (((2137*I)/7535892672000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 + 
      ((I/34254057600)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 - 
      (((421*I)/1507178534400)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 + 
      (((523*I)/13995229248000)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 + 
      (((2179*I)/41985687744000)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 + 
      (((97*I)/27990458496000)*d^17*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 - 
      (((349*I)/83971375488000)*d*K1^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 + 
      (((6547*I)/22607678016000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 - 
      (((6179*I)/22607678016000)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 + 
      ((I/8397137548800)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 + 
      (((257*I)/83971375488000)*d^17*K1^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 - 
      (((223*I)/41985687744000)*d^5*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^17)/b^3 - 
      ((I/335885501952)*d^3*K1^2*M^5*Sqrt[(23*Pi)/13566]*u^17)/b^3 + 
      ((I/205524345600)*d^9*K1^2*M^5*Sqrt[(23*Pi)/13566]*u^17)/b^3 + 
      ((I/545268672000)*d^15*K1^2*M^5*Sqrt[(23*Pi)/13566]*u^17)/b^3 - 
      (((2467*I)/41985687744000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[312018]*b^3) - ((I/20992843872000)*d*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^18)/b^3 - ((I/874701828000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^18)/b^3 + ((I/1412979876000)*d^7*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^18)/b^3 + ((I/102762172800)*d^9*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^18)/b^3 + ((I/1412979876000)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^18)/b^3 - ((I/874701828000)*d^15*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^18)/b^3 - ((I/20992843872000)*d^17*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^18)/b^3 - ((I/5248210968000)*d^5*K0*K1*M^5*
        Sqrt[(391*Pi)/798]*u^18)/b^3 - ((I/5248210968000)*d^13*K0*K1*M^5*
        Sqrt[(391*Pi)/798]*u^18)/b^3)/Pi, 
    ((-1903*d^15*K0*K1*M^5*Sqrt[7/(44574*Pi)]*u^3)/(11878400*b^3) - 
      (281068063*d^5*K0*K1*M^5*Sqrt[391/(798*Pi)]*u^3)/(321037516800*b^3) + 
      (((6157*I)/1187840)*d*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((302683*I)/3563520)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((784121*I)/3563520)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((341627*I)/3563520)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((87893*I)/712704)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((22181*I)/712704)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((193*I)/1187840)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((519623*I)/593920)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 - 
      (((288431*I)/1781760)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^3)/b^3 + 
      (((14177*I)/1781760)*d*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 + 
      (((135481*I)/1781760)*d^3*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 - 
      (((42443*I)/1781760)*d^5*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 - 
      (((372259*I)/1781760)*d^7*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 + 
      (((29887*I)/1781760)*d^11*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^3)/b^3 + 
      (((143*I)/1781760)*d^15*K1^2*M^5*Sqrt[(119*Pi)/2622]*u^3)/b^3 + 
      (((254803*I)/3563520)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[312018]*b^3) - 
      (4317158077*d*K0*K1*M^5*u^3)/(321037516800*b^3*Sqrt[312018*Pi]) - 
      (1944602567*d^3*K0*K1*M^5*u^3)/(9172500480*b^3*Sqrt[312018*Pi]) + 
      (71223742853*d^7*K0*K1*M^5*u^3)/(107012505600*b^3*Sqrt[312018*Pi]) + 
      (349145021*d^9*K0*K1*M^5*u^3)/(748339200*b^3*Sqrt[312018*Pi]) - 
      (105004889*d^11*K0*K1*M^5*u^3)/(249446400*b^3*Sqrt[312018*Pi]) - 
      (11830423*d^13*K0*K1*M^5*u^3)/(83148800*b^3*Sqrt[312018*Pi]) - 
      (1532213*d^11*K0^2*M^5*Sqrt[23/(13566*Pi)]*u^4)/(166297600*b^3) - 
      (6282213891433*d^5*K1^2*M^5*Sqrt[391/(798*Pi)]*u^4)/
       (8899159965696000*b^3) + (((3762865679*I)/49390387200)*d*K0*K1*M^5*
        Sqrt[Pi/312018]*u^4)/b^3 + (((7986652447*I)/9878077440)*d^3*K0*K1*M^5*
        Sqrt[Pi/312018]*u^4)/b^3 + (((6984440387*I)/49390387200)*d^5*K0*K1*
        M^5*Sqrt[Pi/312018]*u^4)/b^3 - (((3450736273*I)/1496678400)*d^7*K0*K1*
        M^5*Sqrt[Pi/312018]*u^4)/b^3 + (((2431557271*I)/4490035200)*d^9*K0*K1*
        M^5*Sqrt[Pi/312018]*u^4)/b^3 + (((38417599169*I)/49390387200)*d^11*K0*
        K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + (((156744967*I)/16463462400)*d^15*
        K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 - 
      (((143602079*I)/49390387200)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/18354]*u^4)/
       b^3 - (9808407859*d^3*K0^2*M^5*u^4)/(91725004800*Sqrt[312018]*b^3*
        Sqrt[Pi]) - (4425364210879*d^3*K1^2*M^5*u^4)/
       (13970423808000*Sqrt[312018]*b^3*Sqrt[Pi]) - 
      (4363140013*d*K0^2*M^5*u^4)/(642075033600*b^3*Sqrt[312018*Pi]) - 
      (110495377801*d^5*K0^2*M^5*u^4)/(642075033600*b^3*Sqrt[312018*Pi]) + 
      (71821508021*d^7*K0^2*M^5*u^4)/(214025011200*b^3*Sqrt[312018*Pi]) + 
      (350538413*d^9*K0^2*M^5*u^4)/(1496678400*b^3*Sqrt[312018*Pi]) - 
      (35663413*d^13*K0^2*M^5*u^4)/(498892800*b^3*Sqrt[312018*Pi]) - 
      (40427*d^15*K0^2*M^5*u^4)/(71270400*b^3*Sqrt[312018*Pi]) - 
      (227773929441067*d*K1^2*M^5*u^4)/(8899159965696000*b^3*
        Sqrt[312018*Pi]) + (249375507536041*d^7*K1^2*M^5*u^4)/
       (269671514112000*b^3*Sqrt[312018*Pi]) + 
      (257312764319*d^9*K1^2*M^5*u^4)/(987807744000*b^3*Sqrt[312018*Pi]) - 
      (286432172477*d^11*K1^2*M^5*u^4)/(628604928000*b^3*Sqrt[312018*Pi]) - 
      (915477259*d^13*K1^2*M^5*u^4)/(8381399040*b^3*Sqrt[312018*Pi]) - 
      (8358523*d^15*K1^2*M^5*u^4)/(4276224000*b^3*Sqrt[312018*Pi]) - 
      (2968767997981*d^3*K0*K1*M^5*Sqrt[17/(18354*Pi)]*u^5)/
       (141256507392000*b^3) - (5376938673959*d*K0*K1*M^5*Sqrt[19/(16422*Pi)]*
        u^5)/(2966386655232000*b^3) + (4417011409*d^9*K0*K1*M^5*
        Sqrt[19/(16422*Pi)]*u^5)/(987807744000*b^3) - 
      (9327769*d^15*K0*K1*M^5*Sqrt[23/(13566*Pi)]*u^5)/(89800704000*b^3) + 
      (((2001557669*I)/98780774400)*d*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((5936562017*I)/98780774400)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((1894025803*I)/2993356800)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((22435390619*I)/98780774400)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((278098213*I)/98780774400)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((82402237*I)/32926924800)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((2663224057*I)/59268464640)*d*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((72896937599*I)/44900352000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((1285378121*I)/8980070400)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((39897176981*I)/54878208000)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((6052786331*I)/70557696000)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((102510697*I)/493903872000)*d^15*K1^2*M^5*Sqrt[(17*Pi)/18354]*u^5)/
       b^3 + (((49818799*I)/8980070400)*d^9*K0^2*M^5*Sqrt[(19*Pi)/16422]*u^5)/
       b^3 + (((1666361303*I)/1481711616000)*d^5*K1^2*M^5*Sqrt[(323*Pi)/966]*
        u^5)/b^3 + (((4349620741*I)/19756154880)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[312018]*b^3) + (((803310691453*I)/1481711616000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[312018]*b^3) - (16742762518331*d^5*K0*K1*M^5*u^5)/
       (109866172416000*b^3*Sqrt[312018*Pi]) + 
      (253990025007889*d^7*K0*K1*M^5*u^5)/(269671514112000*b^3*
        Sqrt[312018*Pi]) - (3312454007*d^11*K0*K1*M^5*u^5)/
       (8381399040*b^3*Sqrt[312018*Pi]) - (1844326721*d^13*K0*K1*M^5*u^5)/
       (21676032000*b^3*Sqrt[312018*Pi]) + 
      (3000531159*d^9*K1^2*M^5*Sqrt[3/(104006*Pi)]*u^6)/(58204160000*b^3) - 
      (13711163*d^15*K0^2*M^5*Sqrt[17/(18354*Pi)]*u^6)/(359202816000*b^3) - 
      (20687685989*d^9*K0^2*M^5*Sqrt[19/(16422*Pi)]*u^6)/
       (11853692928000*b^3) - (21170402064239*d*K1^2*M^5*Sqrt[23/(13566*Pi)]*
        u^6)/(33371849871360000*b^3) - (395904384348073*d^3*K1^2*M^5*
        Sqrt[23/(13566*Pi)]*u^6)/(38139256995840000*b^3) + 
      (6394584727*d^5*K0^2*M^5*Sqrt[7429/(42*Pi)]*u^6)/
       (5085234266112000*b^3) + (((20325303073*I)/592684646400)*d*K0*K1*M^5*
        Sqrt[Pi/312018]*u^6)/b^3 + (((1161961414601*I)/2963423232000)*d^3*K0*
        K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 + (((739786592513*I)/2963423232000)*
        d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 - 
      (((102246367483*I)/89800704000)*d^7*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/
       b^3 + (((513286876153*I)/987807744000)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*
        u^6)/b^3 + (((2620852813*I)/987807744000)*d^15*K0*K1*M^5*
        Sqrt[Pi/312018]*u^6)/b^3 - (((5898393*I)/133038080)*d^9*K0*K1*M^5*
        Sqrt[(3*Pi)/104006]*u^6)/b^3 + (((3147717823*I)/987807744000)*d^13*K0*
        K1*M^5*Sqrt[(23*Pi)/13566]*u^6)/b^3 - 
      (269955395392817*d^3*K0^2*M^5*u^6)/(5085234266112000*Sqrt[312018]*b^3*
        Sqrt[Pi]) - (216638099836679*d*K0^2*M^5*u^6)/(35596639862784000*b^3*
        Sqrt[312018*Pi]) + (130434069392437*d^7*K0^2*M^5*u^6)/
       (1078686056448000*b^3*Sqrt[312018*Pi]) - 
      (245221477979*d^11*K0^2*M^5*u^6)/(7543259136000*b^3*Sqrt[312018*Pi]) - 
      (11998276093*d^13*K0^2*M^5*u^6)/(2514419712000*b^3*Sqrt[312018*Pi]) - 
      (241828377114487*d^5*K1^2*M^5*u^6)/(920602755072000*b^3*
        Sqrt[312018*Pi]) + (927671434532123*d^7*K1^2*M^5*u^6)/
       (1155735060480000*b^3*Sqrt[312018*Pi]) - 
      (7275448487611*d^11*K1^2*M^5*u^6)/(18858147840000*b^3*
        Sqrt[312018*Pi]) - (172782136993*d^13*K1^2*M^5*u^6)/
       (3143024640000*b^3*Sqrt[312018*Pi]) - (471073381*d^15*K1^2*M^5*u^6)/
       (898007040000*b^3*Sqrt[312018*Pi]) - 
      (4577732771291*d*K0*K1*M^5*Sqrt[17/(18354*Pi)]*u^7)/
       (6591970344960000*b^3) + (30696396593657*d^7*K0*K1*M^5*
        Sqrt[19/(16422*Pi)]*u^7)/(1797810094080000*b^3) - 
      (112889381389*d^13*K0*K1*M^5*Sqrt[19/(16422*Pi)]*u^7)/
       (71122157568000*b^3) + (((440321962733*I)/11853692928000)*d^5*K0^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 - (((56107088623*I)/359202816000)*d^7*K0^2*
        M^5*Sqrt[Pi/312018]*u^7)/b^3 - (((792032723*I)/23946854400)*d^9*K0^2*
        M^5*Sqrt[Pi/312018]*u^7)/b^3 + (((301127411653*I)/3951230976000)*d^11*
        K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((57222320789*I)/3951230976000)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^7)/
       b^3 + (((103350527983*I)/11853692928000)*d*K1^2*M^5*Sqrt[Pi/312018]*
        u^7)/b^3 + (((141223213717*I)/1693384704000)*d^5*K1^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 + (((24093814219*I)/158049239040)*d^11*K1^2*
        M^5*Sqrt[Pi/312018]*u^7)/b^3 + (((18508413167*I)/790246195200)*d^13*
        K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((92197769*I)/3951230976000)*d^15*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^7)/
       b^3 - (((151080151*I)/71840563200)*d^9*K1^2*M^5*Sqrt[(17*Pi)/18354]*
        u^7)/b^3 - (((6595090819*I)/359202816000)*d^7*K1^2*M^5*
        Sqrt[(19*Pi)/16422]*u^7)/b^3 + (((372191*I)/12543590400)*d^15*K1^2*
        M^5*Sqrt[(19*Pi)/16422]*u^7)/b^3 + (((18339367*I)/81749606400)*d*K0^2*
        M^5*Sqrt[(23*Pi)/13566]*u^7)/b^3 + (((662355087221*I)/11853692928000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[312018]*b^3) + 
      (((1375643789731*I)/11853692928000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[312018]*b^3) - (18994622056162807*d^3*K0*K1*M^5*u^7)/
       (177983199313920000*b^3*Sqrt[312018*Pi]) - 
      (287505829390697*d^5*K0*K1*M^5*u^7)/(2738203066368000*b^3*
        Sqrt[312018*Pi]) + (149962409767763*d^9*K0*K1*M^5*u^7)/
       (1244637757440000*b^3*Sqrt[312018*Pi]) - 
      (21516620366921*d^11*K0*K1*M^5*u^7)/(113148887040000*b^3*
        Sqrt[312018*Pi]) - (1668306881221*d^13*K0*K1*M^5*u^7)/
       (2489275514880000*b^3*Sqrt[312018*Pi]) - 
      (689518967*d^15*K0*K1*M^5*u^7)/(1796014080000*b^3*Sqrt[312018*Pi]) - 
      (47892694455191*d^3*K0^2*M^5*Sqrt[19/(16422*Pi)]*u^8)/
       (533949597941760000*b^3) - (2397445174543*d^7*K0^2*M^5*
        Sqrt[19/(16422*Pi)]*u^8)/(16180290846720000*b^3) - 
      (41572678500976601*d^11*K0^2*M^5*Sqrt[19/(16422*Pi)]*u^8)/
       (4601086342594560000*b^3) - (2955944081*d^13*K0^2*M^5*
        Sqrt[23/(13566*Pi)]*u^8)/(12572098560000*b^3) - 
      (233412011569901*d^3*K1^2*M^5*Sqrt[23/(13566*Pi)]*u^8)/
       (106789919588352000*b^3) - (2374234218019*d*K0^2*M^5*
        Sqrt[437/(714*Pi)]*u^8)/(533949597941760000*b^3) + 
      (((1028659421*I)/246951936000)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 + 
      (((1343682569*I)/27439104000)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 + 
      (((734287867*I)/16463462400)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 - 
      (((163934387*I)/1069056000)*d^7*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 - 
      (((136357411*I)/4490035200)*d^9*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 + 
      (((17981281291*I)/246951936000)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/
       b^3 + (((3180719123*I)/246951936000)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*
        u^8)/b^3 + (((70380041*I)/246951936000)*d^15*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 - (136434287370443*d^5*K0^2*M^5*u^8)/
       (21357983917670400*b^3*Sqrt[312018*Pi]) + 
      (44611401596527*d^9*K0^2*M^5*u^8)/(1244637757440000*b^3*
        Sqrt[312018*Pi]) + (236382802996469761*d^11*K0^2*M^5*u^8)/
       (1533695447531520000*b^3*Sqrt[312018*Pi]) - 
      (68549863*d^15*K0^2*M^5*u^8)/(1796014080000*b^3*Sqrt[312018*Pi]) - 
      (823914733249319*d*K1^2*M^5*u^8)/(533949597941760000*b^3*
        Sqrt[312018*Pi]) - (17532662191787927*d^5*K1^2*M^5*u^8)/
       (533949597941760000*b^3*Sqrt[312018*Pi]) + 
      (1433102099077171*d^7*K1^2*M^5*u^8)/(9708174508032000*b^3*
        Sqrt[312018*Pi]) + (1085605842487*d^9*K1^2*M^5*u^8)/
       (339446661120000*b^3*Sqrt[312018*Pi]) - 
      (19463778948449*d^11*K1^2*M^5*u^8)/(339446661120000*b^3*
        Sqrt[312018*Pi]) - (993300513019*d^13*K1^2*M^5*u^8)/
       (113148887040000*b^3*Sqrt[312018*Pi]) - (12207983*d^15*K1^2*M^5*u^8)/
       (256573440000*b^3*Sqrt[312018*Pi]) + 
      (((248300377*I)/740855808000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((369572051*I)/52918272000)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((558802579*I)/44900352000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((3798169*I)/538804224)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((274977173*I)/185213952000)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((559947373*I)/740855808000)*d*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((1084043*I)/319334400)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((3662727059*I)/134701056000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((894287*I)/898007040)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((478736177*I)/42334617600)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((684875173*I)/370427904000)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((62680489*I)/1481711616000)*d^15*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((619400827*I)/1481711616000)*d^11*K0^2*M^5*Sqrt[(19*Pi)/16422]*u^9)/
       b^3 + (((850579*I)/493903872000)*d^15*K0^2*M^5*Sqrt[(19*Pi)/16422]*
        u^9)/b^3 + (((160956623*I)/59268464640)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[312018]*b^3) + (((16057769557*I)/1481711616000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[312018]*b^3) - (7375634648827*d*K0*K1*M^5*u^9)/
       (5134130749440000*b^3*Sqrt[312018*Pi]) - 
      (323386282675061*d^3*K0*K1*M^5*u^9)/(33371849871360000*b^3*
        Sqrt[312018*Pi]) - (1149803460649513*d^5*K0*K1*M^5*u^9)/
       (66743699742720000*b^3*Sqrt[312018*Pi]) + 
      (1056840739793*d^7*K0*K1*M^5*u^9)/(27087540480000*b^3*
        Sqrt[312018*Pi]) + (624936855731*d^9*K0*K1*M^5*u^9)/
       (42430832640000*b^3*Sqrt[312018*Pi]) - 
      (435739354667*d^11*K0*K1*M^5*u^9)/(21215416320000*b^3*
        Sqrt[312018*Pi]) - (68402603441*d^13*K0*K1*M^5*u^9)/
       (14143610880000*b^3*Sqrt[312018*Pi]) - (26123*d^15*K0*K1*M^5*u^9)/
       (1753920000*b^3*Sqrt[312018*Pi]) - 
      (963332647*d^11*K0^2*M^5*Sqrt[17/(18354*Pi)]*u^10)/
       (8486166528000*b^3) - (48407*d^15*K1^2*M^5*Sqrt[19/(16422*Pi)]*u^10)/
       (336752640000*b^3) + (6341474087*d^9*K0^2*M^5*Sqrt[23/(13566*Pi)]*
        u^10)/(32188907520000*b^3) - (11171*d^15*K0^2*M^5*Sqrt[23/(13566*Pi)]*
        u^10)/(168376320000*b^3) + (((68493791*I)/370427904000)*d*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 + (((1026747769*I)/370427904000)*d^5*K0*K1*
        M^5*Sqrt[Pi/312018]*u^10)/b^3 - (((136673573*I)/16837632000)*d^7*K0*
        K1*M^5*Sqrt[Pi/312018]*u^10)/b^3 - (((194532847*I)/101025792000)*d^9*
        K0*K1*M^5*Sqrt[Pi/312018]*u^10)/b^3 + 
      (((741308893*I)/1111283712000)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^10)/
       b^3 + (((1055987*I)/61737984000)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*u^10)/
       b^3 + (((11723641*I)/92606976000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/16422]*
        u^10)/b^3 + (((12068711*I)/69455232000)*d^11*K0*K1*M^5*
        Sqrt[(23*Pi)/13566]*u^10)/b^3 + (22062815031407*d^3*K0^2*M^5*u^10)/
       (9534814248960000*Sqrt[312018]*b^3*Sqrt[Pi]) - 
      (1139458030604363*d^3*K1^2*M^5*u^10)/(200231099228160000*Sqrt[312018]*
        b^3*Sqrt[Pi]) - (7856111748701*d*K0^2*M^5*u^10)/
       (19069628497920000*b^3*Sqrt[312018*Pi]) - 
      (592612678671821*d^5*K0^2*M^5*u^10)/(133487399485440000*b^3*
        Sqrt[312018*Pi]) + (1543175491343*d^7*K0^2*M^5*u^10)/
       (3033804533760000*b^3*Sqrt[312018*Pi]) - 
      (16152009637*d^13*K0^2*M^5*u^10)/(28287221760000*b^3*Sqrt[312018*Pi]) + 
      (76207041045143*d*K1^2*M^5*u^10)/(400462198456320000*b^3*
        Sqrt[312018*Pi]) + (523650696138281*d^5*K1^2*M^5*u^10)/
       (400462198456320000*b^3*Sqrt[312018*Pi]) + 
      (4711710132559*d^7*K1^2*M^5*u^10)/(505634088960000*b^3*
        Sqrt[312018*Pi]) - (39055915033*d^9*K1^2*M^5*u^10)/
       (26670809088000*b^3*Sqrt[312018*Pi]) - (5003316833*d^11*K1^2*M^5*u^10)/
       (1697233305600*b^3*Sqrt[312018*Pi]) - (20100670661*d^13*K1^2*M^5*u^10)/
       (28287221760000*b^3*Sqrt[312018*Pi]) - 
      (((379819*I)/534528000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((27317561*I)/101025792000)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((338104133*I)/1111283712000)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((2216897*I)/44451348480)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((115303*I)/74085580800)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 - (((64952957*I)/101025792000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((30959*I)/2245017600)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((382135531*I)/1111283712000)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((63466849*I)/1111283712000)*d^13*K1^2*M^5*Sqrt[Pi/312018]*
        u^11)/b^3 + (((2074003*I)/1111283712000)*d^15*K1^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 + (((281411*I)/95252889600)*d*K1^2*M^5*
        Sqrt[(17*Pi)/18354]*u^11)/b^3 + (((1615403*I)/41158656000)*d^5*K0^2*
        M^5*Sqrt[(19*Pi)/16422]*u^11)/b^3 - 
      (((176221*I)/370427904000)*d*K0^2*M^5*Sqrt[(23*Pi)/13566]*u^11)/b^3 - 
      (((54719513*I)/3333851136000)*d^5*K1^2*M^5*Sqrt[(23*Pi)/13566]*u^11)/
       b^3 - (((13517969*I)/123475968000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[312018]*b^3) + (((1845553571*I)/3333851136000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[312018]*b^3) - (8666947802369*d*K0*K1*M^5*u^11)/
       (100115549614080000*b^3*Sqrt[312018*Pi]) - 
      (2678969873341*d^3*K0*K1*M^5*u^11)/(12514443701760000*b^3*
        Sqrt[312018*Pi]) - (116926628763911*d^5*K0*K1*M^5*u^11)/
       (100115549614080000*b^3*Sqrt[312018*Pi]) + 
      (399823628951*d^7*K0*K1*M^5*u^11)/(216700323840000*b^3*
        Sqrt[312018*Pi]) + (65476480423*d^9*K0*K1*M^5*u^11)/
       (77789859840000*b^3*Sqrt[312018*Pi]) - 
      (1695548731*d^11*K0*K1*M^5*u^11)/(1767951360000*b^3*Sqrt[312018*Pi]) - 
      (1819266637*d^13*K0*K1*M^5*u^11)/(7071805440000*b^3*Sqrt[312018*Pi]) - 
      (137323*d^15*K0*K1*M^5*u^11)/(72161280000*b^3*Sqrt[312018*Pi]) + 
      (24337561*d^9*K1^2*M^5*Sqrt[17/(18354*Pi)]*u^12)/(77789859840000*b^3) - 
      (5741*d^15*K1^2*M^5*Sqrt[19/(16422*Pi)]*u^12)/(252564480000*b^3) - 
      (((79897*I)/333385113600)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      (((12519343*I)/238132224000)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 + 
      (((117223867*I)/1666925568000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/
       b^3 - (((9694303*I)/50512896000)*d^7*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/
       b^3 + (((42417841*I)/555641856000)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*
        u^12)/b^3 + (((304723*I)/22225674240)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*
        u^12)/b^3 + (((12809*I)/22225674240)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*
        u^12)/b^3 - (((63487*I)/50512896000)*d^9*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^12)/b^3 + (386261955601*d^3*K0^2*M^5*u^12)/
       (1137676700160000*Sqrt[312018]*b^3*Sqrt[Pi]) - 
      (9026558157049*d^3*K1^2*M^5*u^12)/(21453332060160000*Sqrt[312018]*b^3*
        Sqrt[Pi]) - (148359867559*d*K0^2*M^5*u^12)/(3033804533760000*b^3*
        Sqrt[312018*Pi]) - (5403016056043*d^5*K0^2*M^5*u^12)/
       (9101413601280000*b^3*Sqrt[312018*Pi]) + 
      (89451096937*d^7*K0^2*M^5*u^12)/(350054369280000*b^3*Sqrt[312018*Pi]) + 
      (32025088547*d^9*K0^2*M^5*u^12)/(233369579520000*b^3*Sqrt[312018*Pi]) - 
      (15057391*d^11*K0^2*M^5*u^12)/(212154163200*b^3*Sqrt[312018*Pi]) - 
      (130428643*d^13*K0^2*M^5*u^12)/(7071805440000*b^3*Sqrt[312018*Pi]) - 
      (160019*d^15*K0^2*M^5*u^12)/(505128960000*b^3*Sqrt[312018*Pi]) + 
      (12796438821403*d*K1^2*M^5*u^12)/(300346648842240000*b^3*
        Sqrt[312018*Pi]) + (149741167920889*d^5*K1^2*M^5*u^12)/
       (300346648842240000*b^3*Sqrt[312018*Pi]) - (4448243*d^7*K1^2*M^5*u^12)/
       (169297128000*b^3*Sqrt[312018*Pi]) - (55412449*d^11*K1^2*M^5*u^12)/
       (707180544000*b^3*Sqrt[312018*Pi]) - (20880673*d^13*K1^2*M^5*u^12)/
       (1010257920000*b^3*Sqrt[312018*Pi]) + 
      (87079*d^9*K0*K1*M^5*Sqrt[17/(18354*Pi)]*u^13)/(97237324800*b^3) - 
      (763607*d^11*K0*K1*M^5*Sqrt[17/(18354*Pi)]*u^13)/(883975680000*b^3) - 
      (((334963*I)/83346278400)*d*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      (((553631*I)/25256448000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((769007*I)/277820928000)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((809*I)/1197504000)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((1483*I)/39688704000)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((87931*I)/18521395200)*d*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      (((976027*I)/39688704000)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      (((6997*I)/8418816000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((44071*I)/15434496000)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((2347*I)/3193344000)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((137*I)/3307392000)*d^15*K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((115301*I)/29766528000)*d^5*K0^2*M^5*Sqrt[(7*Pi)/44574]*u^13)/b^3 - 
      (((487*I)/12628224000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^13)/b^3 + 
      (((1531*I)/3157056000)*d^7*K1^2*M^5*Sqrt[(17*Pi)/18354]*u^13)/b^3 - 
      (((3334357*I)/833462784000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[312018]*b^3) + (((1222387*I)/138910464000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[312018]*b^3) - (2757238217*d*K0*K1*M^5*u^13)/
       (4692916388160000*b^3*Sqrt[312018*Pi]) + 
      (98791507481*d^3*K0*K1*M^5*u^13)/(37543331105280000*b^3*
        Sqrt[312018*Pi]) - (587775092057*d^5*K0*K1*M^5*u^13)/
       (18771665552640000*b^3*Sqrt[312018*Pi]) + 
      (37787540243*d^7*K0*K1*M^5*u^13)/(1137676700160000*b^3*
        Sqrt[312018*Pi]) - (70013*d^13*K0*K1*M^5*u^13)/
       (16369920000*b^3*Sqrt[312018*Pi]) - (26347*d^15*K0*K1*M^5*u^13)/
       (126282240000*b^3*Sqrt[312018*Pi]) + 
      (40889667641*d^3*K0^2*M^5*Sqrt[17/(18354*Pi)]*u^14)/
       (75086662210560000*b^3) - (577*d^13*K1^2*M^5*Sqrt[17/(18354*Pi)]*u^14)/
       (58931712000*b^3) + (((406729*I)/416731392000)*d^3*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 - (((104117*I)/416731392000)*d^5*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 - (((2951*I)/12628224000)*d^7*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 - (((4303*I)/12628224000)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 + (((7787*I)/46303488000)*d^11*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 + (((593*I)/5144832000)*d^13*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 + (((1097*I)/138910464000)*d^15*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 - (((10861*I)/416731392000)*d*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^14)/b^3 - (704916851179*d^3*K1^2*M^5*u^14)/
       (75086662210560000*Sqrt[312018]*b^3*Sqrt[Pi]) - 
      (917920277*d*K0^2*M^5*u^14)/(2681666507520000*b^3*Sqrt[312018*Pi]) - 
      (51406150921*d^5*K0^2*M^5*u^14)/(2887948546560000*b^3*
        Sqrt[312018*Pi]) + (2847885673*d^7*K0^2*M^5*u^14)/
       (325050485760000*b^3*Sqrt[312018*Pi]) + (244199*d^9*K0^2*M^5*u^14)/
       (662981760000*b^3*Sqrt[312018*Pi]) - (388621*d^11*K0^2*M^5*u^14)/
       (5303854080000*b^3*Sqrt[312018*Pi]) - (599*d^13*K0^2*M^5*u^14)/
       (3928780800*b^3*Sqrt[312018*Pi]) - (107*d^15*K0^2*M^5*u^14)/
       (5612544000*b^3*Sqrt[312018*Pi]) + (6288267659*d*K1^2*M^5*u^14)/
       (18771665552640000*b^3*Sqrt[312018*Pi]) + 
      (130925603423*d^5*K1^2*M^5*u^14)/(7508666221056000*b^3*
        Sqrt[312018*Pi]) - (6463879711*d^7*K1^2*M^5*u^14)/
       (758451133440000*b^3*Sqrt[312018*Pi]) + (491639*d^9*K1^2*M^5*u^14)/
       (1215466560000*b^3*Sqrt[312018*Pi]) - (415721*d^11*K1^2*M^5*u^14)/
       (5303854080000*b^3*Sqrt[312018*Pi]) - (349*d^15*K1^2*M^5*u^14)/
       (16837632000*b^3*Sqrt[312018*Pi]) + (d^3*K0*K1*M^5*Sqrt[7/(44574*Pi)]*
        u^15)/(1082419200*b^3) - (417731*d^5*K0*K1*M^5*Sqrt[19/(16422*Pi)]*
        u^15)/(178777767168000*b^3) - (27253*d*K0*K1*M^5*Sqrt[23/(13566*Pi)]*
        u^15)/(1251444370176000*b^3) - (((93139*I)/208365696000)*d*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((13117*I)/29766528000)*d^5*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((13*I)/1262822400)*d^7*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((13*I)/1262822400)*d^9*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + (((13*I)/1984435200)*d^11*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + ((I/4630348800)*d^15*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + (((93229*I)/208365696000)*d*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + (((13507*I)/29766528000)*d^5*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((13*I)/1262822400)*d^7*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((13*I)/1262822400)*d^9*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + (((13*I)/1984435200)*d^11*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + ((I/4630348800)*d^15*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + ((I/1984435200)*d^13*K0^2*M^5*
        Sqrt[(7*Pi)/44574]*u^15)/b^3 + ((I/1984435200)*d^13*K1^2*M^5*
        Sqrt[(7*Pi)/44574]*u^15)/b^3 - (((1153*I)/29766528000)*d^3*K1^2*M^5*
        Sqrt[(23*Pi)/13566]*u^15)/b^3 + (((26729*I)/29766528000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[312018]*b^3) + (d*K0*K1*M^5*u^15)/
       (2525644800*b^3*Sqrt[312018*Pi]) - (49223*d^3*K0*K1*M^5*u^15)/
       (3850598062080*b^3*Sqrt[312018*Pi]) + (13*d^5*K0*K1*M^5*u^15)/
       (1082419200*b^3*Sqrt[312018*Pi]) + (1447*d^7*K0*K1*M^5*u^15)/
       (180583603200*b^3*Sqrt[312018*Pi]) + (52729*d^9*K0*K1*M^5*u^15)/
       (729279936000*b^3*Sqrt[312018*Pi]) - (271*d^11*K0*K1*M^5*u^15)/
       (26519270400*b^3*Sqrt[312018*Pi]) - (103*d^13*K0*K1*M^5*u^15)/
       (3683232000*b^3*Sqrt[312018*Pi]) - (d^15*K0*K1*M^5*u^15)/
       (300672000*b^3*Sqrt[312018*Pi]))/Pi}, 7, 13, 1]}, 3, 5, 1]


==> anc/spectrum_13_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((-1511*I)/22821888)*d^5*K1^2*M^4*Sqrt[13/(2310*Pi)]*
        u^2)/b^2 - (((7*I)/7607296)*d*K1^2*M^4*Sqrt[77/(390*Pi)]*u^2)/b^2 + 
      (((11*I)/2001920)*d^9*K1^2*M^4*Sqrt[143/(210*Pi)]*u^2)/b^2 - 
      (((11*I)/1118720)*d^11*K1^2*M^4*Sqrt[143/(210*Pi)]*u^2)/b^2 - 
      (((3*I)/15214592)*d*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 - 
      ((I/400384)*d^3*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 - 
      (((169*I)/76072960)*d^5*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 + 
      (((143*I)/19018240)*d^7*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 + 
      (((143*I)/76072960)*d^9*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 - 
      (((143*I)/38036480)*d^11*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 - 
      (((11*I)/15214592)*d^13*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 + 
      (((61*I)/9509120)*d^7*K1^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 - 
      (((11*I)/38036480)*d^13*K1^2*M^4*Sqrt[1001/(30*Pi)]*u^2)/b^2 - 
      (((3*I)/3803648)*d^3*K1^2*M^4*Sqrt[1155/(26*Pi)]*u^2)/b^2 + 
      ((I/2852736)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[30030*Pi]) - 
      (((2753299*I)/5325107200)*d^3*K0*K1*M^4*Sqrt[11/(2730*Pi)]*u^3)/b^2 - 
      (((5034301*I)/10650214400)*d^5*K0*K1*M^4*Sqrt[11/(2730*Pi)]*u^3)/b^2 - 
      (((995381*I)/6390128640)*d^13*K0*K1*M^4*Sqrt[11/(2730*Pi)]*u^3)/b^2 + 
      (((319439*I)/2662553600)*d^7*K0*K1*M^4*Sqrt[143/(210*Pi)]*u^3)/b^2 + 
      (((1017029*I)/31950643200)*d^9*K0*K1*M^4*Sqrt[143/(210*Pi)]*u^3)/b^2 - 
      (((967661*I)/15975321600)*d^11*K0*K1*M^4*Sqrt[143/(210*Pi)]*u^3)/b^2 - 
      (((11069*I)/10650214400)*d*K0*K1*M^4*Sqrt[429/(70*Pi)]*u^3)/b^2 - 
      (((303241*I)/21300428800)*d*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^4)/b^2 - 
      (((1952849*I)/10650214400)*d^3*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^4)/b^2 - 
      (((3668111*I)/21300428800)*d^5*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^4)/b^2 + 
      (((174001*I)/313241600)*d^7*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^4)/b^2 + 
      (((9818747*I)/63901286400)*d^9*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^4)/b^2 - 
      (((38093*I)/672645120)*d^13*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^4)/b^2 + 
      (((37943561*I)/26625536000)*d^7*K1^2*M^4*Sqrt[11/(2730*Pi)]*u^4)/b^2 + 
      (((400260047*I)/958519296000)*d^9*K1^2*M^4*Sqrt[11/(2730*Pi)]*u^4)/
       b^2 - (((70208641*I)/95851929600)*d^11*K1^2*M^4*Sqrt[11/(2730*Pi)]*
        u^4)/b^2 - (((29030831*I)/191703859200)*d^13*K1^2*M^4*
        Sqrt[11/(2730*Pi)]*u^4)/b^2 - (((2523127*I)/10650214400)*d^11*K0^2*
        M^4*Sqrt[13/(2310*Pi)]*u^4)/b^2 - (((853*I)/28527360)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[30030*Pi]) - (((127720111*I)/319506432000)*d*K1^2*M^4*
        u^4)/(b^2*Sqrt[30030*Pi]) - (((826323749*I)/159753216000)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[30030*Pi]) - (((1589253877*I)/319506432000)*d^5*
        K1^2*M^4*u^4)/(b^2*Sqrt[30030*Pi]) - 
      (((23645483*I)/213004288000)*d*K0*K1*M^4*Sqrt[3/(10010*Pi)]*u^5)/b^2 - 
      (((48535551*I)/21300428800)*d^11*K0*K1*M^4*Sqrt[3/(10010*Pi)]*u^5)/
       b^2 + (((191224441*I)/159753216000)*d^7*K0*K1*M^4*Sqrt[11/(2730*Pi)]*
        u^5)/b^2 + (((26190497*I)/213004288000)*d^9*K0*K1*M^4*
        Sqrt[33/(910*Pi)]*u^5)/b^2 - (((1385257123*I)/319506432000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[30030*Pi]) - (((2732429429*I)/639012864000)*d^5*K0*
        K1*M^4*u^5)/(b^2*Sqrt[30030*Pi]) - (((184556399*I)/127802572800)*d^13*
        K0*K1*M^4*u^5)/(b^2*Sqrt[30030*Pi]) - 
      (((12792119*I)/182575104000)*d^3*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^6)/b^2 + 
      (((516173887*I)/1917038592000)*d^7*K1^2*M^4*Sqrt[13/(2310*Pi)]*u^6)/
       b^2 + (((658753031*I)/7668154368000)*d^9*K1^2*M^4*Sqrt[13/(2310*Pi)]*
        u^6)/b^2 - (((107604691*I)/766815436800)*d^11*K1^2*M^4*
        Sqrt[13/(2310*Pi)]*u^6)/b^2 - (((149844007*I)/2556051456000)*d*K0^2*
        M^4*u^6)/(b^2*Sqrt[30030*Pi]) - (((2005312889*I)/2556051456000)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) + 
      (((88198163*I)/37588992000)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) + 
      (((5893735429*I)/7668154368000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) - (((945400493*I)/766815436800)*d^11*K0^2*M^4*
        u^6)/(b^2*Sqrt[30030*Pi]) - (((411345217*I)/1533630873600)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[30030*Pi]) - (((690059707*I)/7668154368000)*d*K1^2*
        M^4*u^6)/(b^2*Sqrt[30030*Pi]) - (((4454798563*I)/3834077184000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) - 
      (((8743437869*I)/7668154368000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) - (((68291711*I)/170403430400)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) - (((25356091*I)/340806860800)*d^13*K0*K1*M^4*
        Sqrt[3/(10010*Pi)]*u^7)/b^2 - (((1725579*I)/106502144000)*d^3*K0*K1*
        M^4*Sqrt[39/(770*Pi)]*u^7)/b^2 - (((93008681*I)/1917038592000)*d*K0*
        K1*M^4*u^7)/(b^2*Sqrt[30030*Pi]) - (((134856143*I)/213004288000)*d^5*
        K0*K1*M^4*u^7)/(b^2*Sqrt[30030*Pi]) + 
      (((913124983*I)/479259648000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[30030*Pi]) + 
      (((404469883*I)/639012864000)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[30030*Pi]) - 
      (((63822119*I)/63901286400)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[30030*Pi]) - 
      (((1209497*I)/438180249600)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[30030*Pi]) - 
      (((93209*I)/3803648000)*d^3*K0^2*M^4*Sqrt[3/(10010*Pi)]*u^8)/b^2 - 
      (((10201*I)/19969152000)*d*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^8)/b^2 - 
      (((538493*I)/79876608000)*d^5*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^8)/b^2 + 
      (((4824959*I)/239629824000)*d^7*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^8)/b^2 - 
      (((12431*I)/5990745600)*d^13*K0^2*M^4*Sqrt[13/(2310*Pi)]*u^8)/b^2 - 
      (((3425899*I)/479259648000)*d^3*K1^2*M^4*Sqrt[13/(2310*Pi)]*u^8)/b^2 + 
      (((457274899*I)/23004463104000)*d^7*K1^2*M^4*Sqrt[13/(2310*Pi)]*u^8)/
       b^2 - (((1260649*I)/1840357048320)*d^11*K1^2*M^4*Sqrt[143/(210*Pi)]*
        u^8)/b^2 + (((17896253*I)/239629824000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) - (((1388669*I)/11981491200)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) - (((1209487*I)/169150464000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) - (((38319179*I)/410793984000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) + (((2998057*I)/142884864000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) + (((271115771*I)/2875557888000)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[30030*Pi]) - (((49199221*I)/1022420582400)*d^11*K1^2*
        M^4*u^8)/(b^2*Sqrt[30030*Pi]) - (((19691731*I)/575111577600)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[30030*Pi]) - 
      (((178271*I)/862667366400)*d*K0*K1*M^4*Sqrt[11/(2730*Pi)]*u^9)/b^2 - 
      (((6199*I)/5605376000)*d^5*K0*K1*M^4*Sqrt[33/(910*Pi)]*u^9)/b^2 - 
      (((454303*I)/1078334208000)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[30030*Pi]) - 
      (((25170701*I)/718889472000)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[30030*Pi]) + 
      (((87679*I)/82158796800)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[30030*Pi]) + 
      (((37880897*I)/359444736000)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[30030*Pi]) + 
      (((51536351*I)/1437778944000)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[30030*Pi]) - 
      (((2631467*I)/47925964800)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[30030*Pi]) - 
      (((1264229*I)/95851929600)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[30030*Pi]) - 
      (((254831*I)/1437778944000)*d^3*K0^2*M^4*Sqrt[13/(2310*Pi)]*u^10)/b^2 + 
      (((45599*I)/205396992000)*d^9*K0^2*M^4*Sqrt[13/(2310*Pi)]*u^10)/b^2 - 
      (((535523*I)/2156668416000)*d^3*K1^2*M^4*Sqrt[13/(2310*Pi)]*u^10)/b^2 - 
      (((132653*I)/539167104000)*d^5*K1^2*M^4*Sqrt[13/(2310*Pi)]*u^10)/b^2 - 
      (((82321*I)/862667366400)*d^13*K1^2*M^4*Sqrt[13/(2310*Pi)]*u^10)/b^2 - 
      (((311981*I)/1437778944000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((140071*I)/287555788800)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((4071167*I)/1437778944000)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) + 
      (((1005661*I)/119814912000)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((3323*I)/760729600)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((4891*I)/4564377600)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((120229*I)/479259648000)*d*K1^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((17249*I)/287555788800)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) + 
      (((1490789*I)/154047744000)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) + 
      (((14433589*I)/4313336832000)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((2176451*I)/431333683200)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((233*I)/14377789440)*d^13*K0*K1*M^4*Sqrt[11/(2730*Pi)]*u^11)/b^2 - 
      (((3811*I)/59907456000)*d^3*K0*K1*M^4*Sqrt[13/(2310*Pi)]*u^11)/b^2 - 
      (((193*I)/539167104000)*d*K0*K1*M^4*Sqrt[143/(210*Pi)]*u^11)/b^2 - 
      (((2857*I)/215666841600)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) - 
      (((41761*I)/51349248000)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) + 
      (((353*I)/144704000)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) + 
      (((104323*I)/119814912000)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) - 
      (((6599*I)/5134924800)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) - 
      (((5107*I)/35944473600)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) - 
      ((I/128373120)*d^11*K1^2*M^4*Sqrt[7/(4290*Pi)]*u^12)/b^2 - 
      ((I/481399200)*d^13*K1^2*M^4*Sqrt[7/(4290*Pi)]*u^12)/b^2 + 
      (((19*I)/1773576000)*d^7*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^12)/b^2 - 
      (((139*I)/44930592000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((2843*I)/67395888000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((5059*I)/134791776000)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) + 
      (((6073*I)/134791776000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((863*I)/13479177600)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((433*I)/26958355200)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      ((I/308448000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((179*I)/3964464000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((197*I)/4992288000)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) + 
      (((4211*I)/33697944000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) + 
      (((6493*I)/134791776000)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      ((I/73256400)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      ((I/390700800)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      ((I/3369794400)*d^5*K0*K1*M^4*Sqrt[13/(2310*Pi)]*u^13)/b^2 - 
      ((I/3369794400)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) - 
      ((I/168489720)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) + 
      ((I/70204050)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) + 
      ((I/160466400)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) - 
      ((I/120349800)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) - 
      ((I/481399200)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]))/Pi, 0, 
    ((((-325813*I)/4412231680)*d^7*K1^2*M^4*Sqrt[11/(2730*Pi)]*u^2)/b^2 + 
      (((24277*I)/4412231680)*d^3*K1^2*M^4*Sqrt[77/(390*Pi)]*u^2)/b^2 + 
      (((63013*I)/4412231680)*d^11*K1^2*M^4*Sqrt[143/(210*Pi)]*u^2)/b^2 + 
      (((95987*I)/4412231680)*d^13*K1^2*M^4*Sqrt[143/(210*Pi)]*u^2)/b^2 - 
      (((727*I)/4412231680)*d*K1^2*M^4*Sqrt[231/(130*Pi)]*u^2)/b^2 + 
      (((83193*I)/4412231680)*d^5*K1^2*M^4*Sqrt[231/(130*Pi)]*u^2)/b^2 + 
      (((411*I)/383672320)*d*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 + 
      (((129939*I)/8824463360)*d^3*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 + 
      (((151037*I)/8824463360)*d^5*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 - 
      (((80561*I)/1764892672)*d^7*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 - 
      (((164593*I)/8824463360)*d^9*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 + 
      (((52103*I)/8824463360)*d^13*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 - 
      (((1087*I)/8824463360)*d^15*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 + 
      (((32279*I)/8824463360)*d^11*K0^2*M^4*Sqrt[3003/(10*Pi)]*u^2)/b^2 - 
      (((13713*I)/4412231680)*d^9*K1^2*M^4*Sqrt[3003/(10*Pi)]*u^2)/b^2 + 
      (((369*I)/4412231680)*d^15*K1^2*M^4*Sqrt[3003/(10*Pi)]*u^2)/b^2 + 
      (((14900032369*I)/3706274611200)*d^11*K0*K1*M^4*Sqrt[13/(2310*Pi)]*u^3)/
       b^2 - (((669731743*I)/247084974080)*d^7*K0*K1*M^4*Sqrt[33/(910*Pi)]*
        u^3)/b^2 - (((137352211*I)/1235424870400)*d^9*K0*K1*M^4*
        Sqrt[429/(70*Pi)]*u^3)/b^2 + (((7500227857*I)/3706274611200)*d*K0*K1*
        M^4*u^3)/(b^2*Sqrt[30030*Pi]) + (((4675981649*I)/161142374400)*d^3*K0*
        K1*M^4*u^3)/(b^2*Sqrt[30030*Pi]) + (((8408942753*I)/218016153600)*d^5*
        K0*K1*M^4*u^3)/(b^2*Sqrt[30030*Pi]) + 
      (((56437699651*I)/3706274611200)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[30030*Pi]) + (((151555309*I)/3706274611200)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[30030*Pi]) - (((525073*I)/92889088000)*d^15*K1^2*M^4*
        Sqrt[7/(4290*Pi)]*u^4)/b^2 - (((170643913*I)/107428249600)*d^9*K0^2*
        M^4*Sqrt[11/(2730*Pi)]*u^4)/b^2 - (((69402221891*I)/15884034048000)*
        d^9*K1^2*M^4*Sqrt[11/(2730*Pi)]*u^4)/b^2 + 
      (((17899657007*I)/111188238336000)*d*K1^2*M^4*Sqrt[13/(2310*Pi)]*u^4)/
       b^2 - (((502275461*I)/494169948160)*d^7*K0^2*M^4*Sqrt[33/(910*Pi)]*
        u^4)/b^2 + (((5578887667*I)/7412549222400)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[30030*Pi]) + (((80206863757*I)/7412549222400)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[30030*Pi]) + (((106216565731*I)/7412549222400)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[30030*Pi]) + 
      (((145433421247*I)/7412549222400)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[30030*Pi]) + (((104395231*I)/18957926400)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[30030*Pi]) - (((109190561*I)/7412549222400)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[30030*Pi]) + (((3321845934779*I)/111188238336000)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[30030*Pi]) + 
      (((1769649319*I)/45106790400)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[30030*Pi]) - 
      (((3417323924699*I)/37062746112000)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[30030*Pi]) + (((5985312701057*I)/111188238336000)*d^11*K1^2*
        M^4*u^4)/(b^2*Sqrt[30030*Pi]) + (((1698302698109*I)/111188238336000)*
        d^13*K1^2*M^4*u^4)/(b^2*Sqrt[30030*Pi]) - 
      (((855098689229*I)/222376476672000)*d^9*K0*K1*M^4*Sqrt[11/(2730*Pi)]*
        u^5)/b^2 + (((89714644601*I)/74125492224000)*d^13*K0*K1*M^4*
        Sqrt[11/(2730*Pi)]*u^5)/b^2 + (((387544002067*I)/222376476672000)*d*
        K0*K1*M^4*u^5)/(b^2*Sqrt[30030*Pi]) + 
      (((5604824014813*I)/222376476672000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[30030*Pi]) + (((1513897712519*I)/44475295334400)*d^5*K0*K1*
        M^4*u^5)/(b^2*Sqrt[30030*Pi]) - (((5786064804713*I)/74125492224000)*
        d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[30030*Pi]) + 
      (((3416876035493*I)/74125492224000)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[30030*Pi]) - (((8787962129*I)/222376476672000)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[30030*Pi]) - (((462423952817*I)/98833989632000)*
        d^7*K0^2*M^4*Sqrt[3/(10010*Pi)]*u^6)/b^2 + 
      (((152671491911*I)/127072272384000)*d^11*K0^2*M^4*Sqrt[7/(4290*Pi)]*
        u^6)/b^2 + (((270620838847*I)/889505906688000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) + (((4010406660613*I)/889505906688000)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[30030*Pi]) + (((1129929103451*I)/177901181337600)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) - 
      (((2383977342473*I)/296501968896000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) + (((318680479619*I)/127072272384000)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[30030*Pi]) - (((708674887*I)/127072272384000)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) + 
      (((147346379387*I)/296501968896000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) + (((6238282285387*I)/889505906688000)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[30030*Pi]) + (((54061185569*I)/5813764096000)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) - 
      (((19026127505653*I)/889505906688000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) - (((3513278759911*I)/296501968896000)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[30030*Pi]) + (((660386885993*I)/52323876864000)*
        d^11*K1^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) + 
      (((678018019663*I)/177901181337600)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) - (((22725623*I)/8471484825600)*d^15*K1^2*M^4*
        u^6)/(b^2*Sqrt[30030*Pi]) - (((158150686531*I)/148250984448000)*d^7*
        K0*K1*M^4*Sqrt[11/(2730*Pi)]*u^7)/b^2 + 
      (((858555301*I)/2906882048000)*d^3*K0*K1*M^4*Sqrt[13/(2310*Pi)]*u^7)/
       b^2 + (((23682239821*I)/88950590668800)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[30030*Pi]) + (((123262049959*I)/23408050176000)*d^5*K0*K1*
        M^4*u^7)/(b^2*Sqrt[30030*Pi]) - (((104558535937*I)/15336308736000)*
        d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[30030*Pi]) + 
      (((1035277248409*I)/148250984448000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[30030*Pi]) + (((976047656183*I)/444752953344000)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[30030*Pi]) + (((58769251*I)/21178712064000)*d^15*
        K0*K1*M^4*u^7)/(b^2*Sqrt[30030*Pi]) + 
      (((1855723*I)/75535488000)*d^13*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^8)/b^2 - 
      (((21354115681*I)/222376476672000)*d^9*K1^2*M^4*Sqrt[11/(2730*Pi)]*u^8)/
       b^2 - (((2631437827*I)/24708497408000)*d^7*K0^2*M^4*Sqrt[13/(2310*Pi)]*
        u^8)/b^2 + (((154811*I)/14949679104)*d^5*K1^2*M^4*Sqrt[77/(390*Pi)]*
        u^8)/b^2 + (((3428058617*I)/111188238336000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) + (((14418232057*I)/31768068096000)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[30030*Pi]) + (((35202426583*I)/55594119168000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[30030*Pi]) - 
      (((92021723207*I)/111188238336000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) + (((901331059*I)/1095450624000)*d^11*K0^2*M^4*
        u^8)/(b^2*Sqrt[30030*Pi]) + (((3014777*I)/2556051456000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[30030*Pi]) + (((9142641419*I)/222376476672000)*d*
        K1^2*M^4*u^8)/(b^2*Sqrt[30030*Pi]) + 
      (((194385431161*I)/333564715008000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) - (((4192834787*I)/2382605107200)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[30030*Pi]) + (((13930766869*I)/13342588600320)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[30030*Pi]) + 
      (((8020184357*I)/23004463104000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) + (((117261173*I)/55594119168000)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[30030*Pi]) + (((65962277*I)/494169948160)*d^11*K0*K1*
        M^4*Sqrt[3/(10010*Pi)]*u^9)/b^2 + (((13459493*I)/9530420428800)*d*K0*
        K1*M^4*Sqrt[11/(2730*Pi)]*u^9)/b^2 - 
      (((17397562957*I)/333564715008000)*d^7*K0*K1*M^4*Sqrt[13/(2310*Pi)]*
        u^9)/b^2 + (((75024437911*I)/333564715008000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[30030*Pi]) + (((104693579981*I)/333564715008000)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[30030*Pi]) - (((27955055957*I)/66712943001600)*d^9*
        K0*K1*M^4*u^9)/(b^2*Sqrt[30030*Pi]) + 
      (((46964030263*I)/333564715008000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[30030*Pi]) + (((506034341*I)/333564715008000)*d^15*K0*K1*M^4*
        u^9)/(b^2*Sqrt[30030*Pi]) - (((5928630859*I)/1000694145024000)*d^7*
        K1^2*M^4*Sqrt[11/(2730*Pi)]*u^10)/b^2 + 
      (((3677987*I)/1058935603200)*d^11*K1^2*M^4*Sqrt[11/(2730*Pi)]*u^10)/
       b^2 + (((8762413*I)/333564715008000)*d^15*K1^2*M^4*Sqrt[11/(2730*Pi)]*
        u^10)/b^2 + (((39891343*I)/19621453824000)*d^5*K0^2*M^4*
        Sqrt[13/(2310*Pi)]*u^10)/b^2 + (((63019009*I)/66712943001600)*d^13*
        K0^2*M^4*Sqrt[13/(2310*Pi)]*u^10)/b^2 + 
      (((60772457*I)/47652102144000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) + 
      (((6214004491*I)/333564715008000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[30030*Pi]) - (((18631388689*I)/333564715008000)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[30030*Pi]) - (((46776109*I)/1308096921600)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[30030*Pi]) + (((10935615601*I)/333564715008000)*
        d^11*K0^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) + 
      (((14409361*I)/66712943001600)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[30030*Pi]) + (((297534199*I)/200138829004800)*d*K1^2*M^4*
        u^10)/(b^2*Sqrt[30030*Pi]) + (((163672063*I)/7524016128000)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[30030*Pi]) + (((31102790479*I)/1000694145024000)*
        d^5*K1^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((2815926889*I)/66712943001600)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[30030*Pi]) + (((14573162437*I)/1000694145024000)*d^13*K1^2*
        M^4*u^10)/(b^2*Sqrt[30030*Pi]) + (((449023*I)/992752128000)*d^3*K0*K1*
        M^4*Sqrt[13/(2310*Pi)]*u^11)/b^2 - (((42172313*I)/31271692032000)*d^7*
        K0*K1*M^4*Sqrt[13/(2310*Pi)]*u^11)/b^2 + 
      (((49708111*I)/125086768128000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[30030*Pi]) + (((64015481*I)/7358045184000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[30030*Pi]) - (((100368001*I)/8339117875200)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[30030*Pi]) + (((638648357*I)/62543384064000)*d^11*
        K0*K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) + 
      (((1540687*I)/362570342400)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) + 
      (((5777*I)/44673845760)*d^15*K0*K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) - 
      (((147379*I)/1985504256000)*d^9*K1^2*M^4*Sqrt[11/(2730*Pi)]*u^12)/b^2 + 
      (((12139*I)/306585216000)*d^5*K0^2*M^4*Sqrt[13/(2310*Pi)]*u^12)/b^2 + 
      (((638101*I)/31271692032000)*d^13*K0^2*M^4*Sqrt[13/(2310*Pi)]*u^12)/
       b^2 + (((1628631297067*I)/67787771904534528000)*d^13*K1^2*M^4*
        Sqrt[13/(2310*Pi)]*u^12)/b^2 + (((1374143*I)/62543384064000)*d*K0^2*
        M^4*u^12)/(b^2*Sqrt[30030*Pi]) + (((8093903*I)/25017353625600)*d^3*
        K0^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((2362733*I)/2452681728000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((15248567*I)/20847794688000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[30030*Pi]) + (((432637*I)/776936448000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[30030*Pi]) + (((1551919*I)/125086768128000)*d^15*K0^2*M^4*
        u^12)/(b^2*Sqrt[30030*Pi]) + (((3011807*I)/125086768128000)*d*K1^2*
        M^4*u^12)/(b^2*Sqrt[30030*Pi]) + (((3150137*I)/8934769152000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) + 
      (((71437313*I)/125086768128000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[30030*Pi]) - (((32833733*I)/31271692032000)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[30030*Pi]) + (((1404037*I)/2316421632000)*d^11*K1^2*
        M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((199915998449*I)/13557554380906905600)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[30030*Pi]) + (((234449*I)/15635846016000)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[30030*Pi]) + (((106877*I)/20847794688000)*d^3*K0*K1*
        M^4*Sqrt[11/(2730*Pi)]*u^13)/b^2 + (((85717*I)/20847794688000)*d*K0*
        K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) + 
      (((250661*I)/2316421632000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) - 
      (((10545811*I)/62543384064000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[30030*Pi]) - (((10158683*I)/62543384064000)*d^9*K0*K1*M^4*
        u^13)/(b^2*Sqrt[30030*Pi]) + (((2001781*I)/20847794688000)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[30030*Pi]) + (((549667*I)/8934769152000)*d^13*K0*
        K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) + 
      (((299543*I)/62543384064000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[30030*Pi]) - (((4289*I)/4467384576000)*d^9*K0^2*M^4*
        Sqrt[7/(4290*Pi)]*u^14)/b^2 - (((2243*I)/1103443990272000)*d*K0^2*M^4*
        Sqrt[11/(2730*Pi)]*u^14)/b^2 - (((144889*I)/4634464759142400)*d^3*
        K0^2*M^4*Sqrt[11/(2730*Pi)]*u^14)/b^2 + 
      (((6607*I)/11257809131520)*d^5*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^14)/b^2 - 
      (((3233*I)/31271692032000)*d^7*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^14)/b^2 - 
      ((I/271927756800)*d^15*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^14)/b^2 - 
      (((2243*I)/1103443990272000)*d*K1^2*M^4*Sqrt[11/(2730*Pi)]*u^14)/b^2 - 
      (((144889*I)/4634464759142400)*d^3*K1^2*M^4*Sqrt[11/(2730*Pi)]*u^14)/
       b^2 - ((I/271927756800)*d^15*K1^2*M^4*Sqrt[11/(2730*Pi)]*u^14)/b^2 + 
      (((144587*I)/1287351321984000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[30030*Pi]) + 
      (((21453893*I)/11586161897856000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) - (((89*I)/35680176000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) - (((47027*I)/15635846016000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) + (((71237*I)/31271692032000)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) + (((5633*I)/2084779468800)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) + (((1147*I)/3127169203200)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) + (((27317*I)/227179645056000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) + (((22832153*I)/11586161897856000)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[30030*Pi]) + (((45343*I)/10423897344000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[30030*Pi]) - (((9319*I)/2084779468800)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[30030*Pi]) - (((231241*I)/31271692032000)*d^9*K1^2*
        M^4*u^14)/(b^2*Sqrt[30030*Pi]) + (((15289*I)/6254338406400)*d^11*K1^2*
        M^4*u^14)/(b^2*Sqrt[30030*Pi]) + (((3727*I)/1250867681280)*d^13*K1^2*
        M^4*u^14)/(b^2*Sqrt[30030*Pi]) + (((1271*I)/3127169203200)*d^15*K1^2*
        M^4*u^14)/(b^2*Sqrt[30030*Pi]) + (((31*I)/279211536000)*d^5*K0*K1*M^4*
        Sqrt[7/(4290*Pi)]*u^15)/b^2 - (((31*I)/390896150400)*d^9*K0*K1*M^4*
        Sqrt[11/(2730*Pi)]*u^15)/b^2 + (((31*I)/1954480752000)*d*K0*K1*M^4*
        u^15)/(b^2*Sqrt[30030*Pi]) + (((31*I)/130298716800)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[30030*Pi]) - (((1271*I)/1954480752000)*d^7*K0*K1*M^4*
        u^15)/(b^2*Sqrt[30030*Pi]) - (((31*I)/65149358400)*d^9*K0*K1*M^4*
        u^15)/(b^2*Sqrt[30030*Pi]) + (((31*I)/93070512000)*d^11*K0*K1*M^4*
        u^15)/(b^2*Sqrt[30030*Pi]) + (((31*I)/55842307200)*d^13*K0*K1*M^4*
        u^15)/(b^2*Sqrt[30030*Pi]) + (((31*I)/390896150400)*d^15*K0*K1*M^4*
        u^15)/(b^2*Sqrt[30030*Pi]))/Pi, 0, 
    ((((-13274203869*I)/10395217838080)*d^9*K1^2*M^4*Sqrt[3/(10010*Pi)]*u^2)/
       b^2 + (((13250494678757*I)/2780994330050560)*d^9*K0^2*M^4*
        Sqrt[7/(4290*Pi)]*u^2)/b^2 + (((38843303*I)/613864969175040)*d^17*
        K0^2*M^4*Sqrt[7/(4290*Pi)]*u^2)/b^2 + 
      (((38453303693*I)/306932484587520)*d^15*K1^2*M^4*Sqrt[7/(4290*Pi)]*u^2)/
       b^2 - (((619100341*I)/547116728320)*d^7*K1^2*M^4*Sqrt[11/(2730*Pi)]*
        u^2)/b^2 + (((4957*I)/1609166848)*d*K1^2*M^4*Sqrt[77/(390*Pi)]*u^2)/
       b^2 + (((26532437*I)/547116728320)*d^3*K1^2*M^4*Sqrt[77/(390*Pi)]*u^2)/
       b^2 + (((35883671*I)/547116728320)*d^5*K1^2*M^4*Sqrt[77/(390*Pi)]*u^2)/
       b^2 + (((22654181*I)/547116728320)*d^11*K1^2*M^4*Sqrt[143/(210*Pi)]*
        u^2)/b^2 + (((1132087*I)/547116728320)*d^13*K1^2*M^4*
        Sqrt[143/(210*Pi)]*u^2)/b^2 - (((7067*I)/3218333696)*d*K0^2*M^4*
        Sqrt[429/(70*Pi)]*u^2)/b^2 - (((37966751*I)/1094233456640)*d^3*K0^2*
        M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 + (((4184701*I)/37732188160)*d^7*K0^2*
        M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 - (((81109093*I)/1094233456640)*d^11*
        K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 + 
      (((1222107*I)/1094233456640)*d^15*K0^2*M^4*Sqrt[429/(70*Pi)]*u^2)/b^2 - 
      (((8836131*I)/1094233456640)*d^5*K0^2*M^4*Sqrt[3003/(10*Pi)]*u^2)/b^2 - 
      (((3458913*I)/1094233456640)*d^13*K0^2*M^4*Sqrt[3003/(10*Pi)]*u^2)/
       b^2 + (((31471*I)/547116728320)*d^17*K1^2*M^4*Sqrt[3003/(10*Pi)]*u^2)/
       b^2 - (((234209599609*I)/5561988660101120)*d^9*K0^2*M^4*u^2)/
       (b^2*Sqrt[30030*Pi]) + (((6541*I)/30940774656)*d^17*K0^2*M^4*u^2)/
       (b^2*Sqrt[30030*Pi]) + (((43*I)/706196864)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[30030*Pi]) - (((157511*I)/15470387328)*d^15*K1^2*M^4*u^2)/
       (b^2*Sqrt[30030*Pi]) - (((5143036221509*I)/459578051788800)*d^11*K0*K1*
        M^4*Sqrt[13/(2310*Pi)]*u^3)/b^2 + (((732849844589*I)/153192683929600)*
        d^9*K0*K1*M^4*Sqrt[33/(910*Pi)]*u^3)/b^2 - 
      (((6609682439*I)/1531926839296)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[30030*Pi]) - 
      (((31184262969331*I)/459578051788800)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[30030*Pi]) - (((430596004247*I)/3862000435200)*d^5*K0*K1*M^4*
        u^3)/(b^2*Sqrt[30030*Pi]) + (((98696670808469*I)/459578051788800)*d^7*
        K0*K1*M^4*u^3)/(b^2*Sqrt[30030*Pi]) - 
      (((1021197803407*I)/21884669132800)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[30030*Pi]) + (((458484517877*I)/153192683929600)*d^15*K0*K1*
        M^4*u^3)/(b^2*Sqrt[30030*Pi]) + (((3050275213*I)/15847519027200)*d^17*
        K0*K1*M^4*u^3)/(b^2*Sqrt[30030*Pi]) - 
      (((8441543941*I)/15319268392960)*d*K0^2*M^4*Sqrt[3/(10010*Pi)]*u^4)/
       b^2 - (((823974856867*I)/131308014796800)*d^5*K0^2*M^4*
        Sqrt[7/(4290*Pi)]*u^4)/b^2 + (((1740741576517*I)/306385367859200)*d^9*
        K0^2*M^4*Sqrt[11/(2730*Pi)]*u^4)/b^2 - 
      (((110530568099629*I)/9433444220928000)*d^5*K1^2*M^4*Sqrt[11/(2730*Pi)]*
        u^4)/b^2 + (((5884122561563*I)/919156103577600)*d^7*K0^2*M^4*
        Sqrt[13/(2310*Pi)]*u^4)/b^2 - (((24144501418201*I)/919156103577600)*
        d^3*K0^2*M^4*u^4)/(b^2*Sqrt[30030*Pi]) - 
      (((51991300122947*I)/919156103577600)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[30030*Pi]) - (((804738014477*I)/43769338265600)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[30030*Pi]) + (((10838890763*I)/10565012684800)*
        d^15*K0^2*M^4*u^4)/(b^2*Sqrt[30030*Pi]) + 
      (((48496919267*I)/919156103577600)*d^17*K0^2*M^4*u^4)/
       (b^2*Sqrt[30030*Pi]) - (((89409468515531*I)/17923544019763200)*d*K1^2*
        M^4*u^4)/(b^2*Sqrt[30030*Pi]) - 
      (((825290594755951*I)/10543261188096000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[30030*Pi]) + (((225837215508683*I)/919156103577600)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[30030*Pi]) + 
      (((506476519031887*I)/2757468310732800)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[30030*Pi]) - (((2271902553475657*I)/13787341553664000)*d^11*
        K1^2*M^4*u^4)/(b^2*Sqrt[30030*Pi]) - 
      (((24514635862853*I)/444752953344000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[30030*Pi]) + (((35037436606847*I)/13787341553664000)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[30030*Pi]) + 
      (((1872118429799*I)/13787341553664000)*d^17*K1^2*M^4*u^4)/
       (b^2*Sqrt[30030*Pi]) - (((2178373312718879*I)/358470880395264000)*d^3*
        K0*K1*M^4*Sqrt[11/(2730*Pi)]*u^5)/b^2 + 
      (((285120907553*I)/27574683107328000)*d^17*K0*K1*M^4*Sqrt[11/(2730*Pi)]*
        u^5)/b^2 - (((75256625194523*I)/17923544019763200)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[30030*Pi]) - (((1308478355395417*I)/11563576786944000)*d^5*
        K0*K1*M^4*u^5)/(b^2*Sqrt[30030*Pi]) + 
      (((385875888140801*I)/1838312207155200)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[30030*Pi]) + (((128855203187927*I)/787848088780800)*d^9*K0*
        K1*M^4*u^5)/(b^2*Sqrt[30030*Pi]) - 
      (((3927496718940659*I)/27574683107328000)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[30030*Pi]) - (((1353242066626081*I)/27574683107328000)*d^13*
        K0*K1*M^4*u^5)/(b^2*Sqrt[30030*Pi]) + 
      (((58768018898509*I)/27574683107328000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[30030*Pi]) - (((1149600233089457*I)/85787903000576000)*d^11*
        K1^2*M^4*Sqrt[3/(10010*Pi)]*u^6)/b^2 - 
      (((13523164111973*I)/15756961775616000)*d^13*K0^2*M^4*
        Sqrt[11/(2730*Pi)]*u^6)/b^2 - (((669800580997*I)/896177200988160)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) - 
      (((1027142795725877*I)/84346089504768000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) - (((30664641653763847*I)/1433883521581056000)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) + 
      (((14819551659643*I)/387013096243200)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) + (((692769219181961*I)/22059746485862400)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) - 
      (((2905934791265699*I)/110298732429312000)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) + (((41840767696909*I)/110298732429312000)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) + 
      (((104419890881*I)/4795597062144000)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) - (((103120865756393767*I)/82806773371305984000)*
        d*K1^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) - 
      (((22475299356506081*I)/1162200328018329600)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) - (((3543647189503198517*I)/
         110409031161741312000)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) + 
      (((1521640215535386439*I)/25479007191171072000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) + (((1454683924896341*I)/30883645080207360)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) - 
      (((51685638272273*I)/3558023626752000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) + (((60534695513027*I)/110298732429312000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[30030*Pi]) + 
      (((3890237960837*I)/110298732429312000)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[30030*Pi]) + (((1129152393559*I)/454171251179520)*d^9*K0*K1*
        M^4*Sqrt[11/(2730*Pi)]*u^7)/b^2 - 
      (((25402773657973*I)/37571131293696000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[30030*Pi]) - (((296796161952415399*I)/27602257790435328000)*
        d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[30030*Pi]) - 
      (((101619752733753809*I)/5520451558087065600)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[30030*Pi]) + (((654961884243757*I)/19720593801216000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[30030*Pi]) - 
      (((96698970461759*I)/4289395150028800)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[30030*Pi]) - (((918623520977*I)/108136012185600)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[30030*Pi]) + (((1618062004967*I)/5514936621465600)*
        d^15*K0*K1*M^4*u^7)/(b^2*Sqrt[30030*Pi]) + 
      (((67188021413*I)/3063853678592000)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[30030*Pi]) - (((26344252904261*I)/248172147965952000)*d^13*
        K1^2*M^4*Sqrt[13/(2310*Pi)]*u^8)/b^2 + 
      (((780393899*I)/36766244143104000)*d^17*K0^2*M^4*Sqrt[143/(210*Pi)]*
        u^8)/b^2 - (((279627399245069*I)/3561581650378752000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) - (((7918584105420641*I)/6133835064541184000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[30030*Pi]) - 
      (((41596533794571277*I)/18401505193623552000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) + (((1539494605986941*I)/386045563502592000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[30030*Pi]) + 
      (((130216923757397*I)/38604556350259200)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) - (((1043575417403797*I)/386045563502592000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[30030*Pi]) - 
      (((3449507248697*I)/3244080365568000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) + (((598448566627*I)/18383122071552000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[30030*Pi]) - 
      (((10823928212421853*I)/99368128045567180800)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) - (((46451796665307457*I)/27602257790435328000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[30030*Pi]) - 
      (((935362743531721*I)/327299499491328000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) + (((97845770816531659*I)/19109255393378304000)*
        d^7*K1^2*M^4*u^8)/(b^2*Sqrt[30030*Pi]) + 
      (((1876728378224737*I)/434301258940416000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) - (((353162720007901*I)/102188531515392000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[30030*Pi]) + 
      (((3298467817991*I)/82724049321984000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[30030*Pi]) + (((1130447467*I)/271671754752000)*d^17*K1^2*M^4*
        u^8)/(b^2*Sqrt[30030*Pi]) - (((2558066135909*I)/49634429593190400)*
        d^13*K0*K1*M^4*Sqrt[11/(2730*Pi)]*u^9)/b^2 + 
      (((491242426159472023424977*I)/4497377015495467078778880000)*d^7*K0*K1*
        M^4*Sqrt[13/(2310*Pi)]*u^9)/b^2 + 
      (((24903239401*I)/165448098643968000)*d^17*K0*K1*M^4*Sqrt[13/(2310*Pi)]*
        u^9)/b^2 - (((20604327390030119*I)/496840640227835904000)*d*K0*K1*M^4*
        u^9)/(b^2*Sqrt[30030*Pi]) - 
      (((1656063056591761*I)/2509296162766848000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[30030*Pi]) - (((95145710961922319*I)/82806773371305984000)*
        d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[30030*Pi]) + 
      (((91107274538021032688191*I)/155081966051567830302720000)*d^7*K0*K1*
        M^4*u^9)/(b^2*Sqrt[30030*Pi]) + 
      (((94765432298543*I)/54287657367552000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[30030*Pi]) - (((2347494093411983*I)/1737205035761664000)*
        d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[30030*Pi]) + 
      (((1129294270037*I)/82724049321984000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[30030*Pi]) + (((467991668537021*I)/26058075536424960000)*d^7*
        K1^2*M^4*Sqrt[11/(2730*Pi)]*u^10)/b^2 + 
      (((3759854712919*I)/271438286837760000)*d^9*K1^2*M^4*Sqrt[13/(2310*Pi)]*
        u^10)/b^2 - (((132346077544199*I)/38218510786756608000)*d*K0^2*M^4*
        u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((118667011182751*I)/2123250599264256000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[30030*Pi]) - (((19087849777483*I)/193022781751296000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) + 
      (((129005173389409*I)/764370215735132160)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[30030*Pi]) + (((112065562111*I)/737353580544000)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((196634116072343*I)/1737205035761664000)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[30030*Pi]) - (((77743632067*I)/1541441912832000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[30030*Pi]) + (((3252234523*I)/3596697796608000)*
        d^15*K0^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) + 
      (((6816946309*I)/33089619728793600)*d^17*K0^2*M^4*u^10)/
       (b^2*Sqrt[30030*Pi]) - (((76875368157727*I)/18401505193623552000)*d*
        K1^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((9789446673238783*I)/149052192068350771200)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[30030*Pi]) - (((433444204019856649*I)/
         3726304801708769280000)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) - 
      (((76775575770431*I)/579068345253888000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[30030*Pi]) - (((2982697003669*I)/49634429593190400)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) + 
      (((240533780309*I)/248172147965952000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[30030*Pi]) + (((128300996269*I)/496344295931904000)*d^17*
        K1^2*M^4*u^10)/(b^2*Sqrt[30030*Pi]) + 
      (((23233489*I)/1824795205632000)*d^15*K0*K1*M^4*Sqrt[11/(2730*Pi)]*
        u^11)/b^2 + (((182499613519*I)/45239714472960000)*d^9*K0*K1*M^4*
        Sqrt[13/(2310*Pi)]*u^11)/b^2 - 
      (((30378306233279*I)/26616462869348352000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[30030*Pi]) - (((9026149036147*I)/492897460543488000)*d^3*K0*
        K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) - 
      (((735063769502633*I)/22180385724456960000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[30030*Pi]) + (((1944824434865567*I)/35829853862584320000)*
        d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) - 
      (((255137707907*I)/7004859015168000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[30030*Pi]) - (((185509347187*I)/10340506165248000)*d^13*K0*
        K1*M^4*u^11)/(b^2*Sqrt[30030*Pi]) + 
      (((5882085779*I)/62043036991488000)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[30030*Pi]) - (((11929591*I)/31021518495744000)*d^15*K0^2*M^4*
        Sqrt[11/(2730*Pi)]*u^12)/b^2 + (((6889*I)/9694224529920)*d^17*K0^2*
        M^4*Sqrt[11/(2730*Pi)]*u^12)/b^2 - (((161340661*I)/1824795205632000)*
        d^13*K0^2*M^4*Sqrt[13/(2310*Pi)]*u^12)/b^2 - 
      (((5940204893341*I)/93157620042719232000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[30030*Pi]) - (((638080816979*I)/601016903501414400)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((920903687596757*I)/465788100213596160000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[30030*Pi]) + (((36475898134201*I)/11943284620861440000)*d^7*
        K0^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) + 
      (((3533216583137*I)/1085753147351040000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[30030*Pi]) - (((26312467823*I)/12773566439424000)*d^11*K0^2*
        M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((19398618413917*I)/279472860128157696000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[30030*Pi]) - (((326154389619847*I)/279472860128157696000)*
        d^3*K1^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((3063436612899647*I)/1397364300640788480000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[30030*Pi]) + (((119628161169691*I)/35829853862584320000)*d^7*
        K1^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) + 
      (((3946335971969*I)/1085753147351040000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[30030*Pi]) - (((17274804973*I)/7664139863654400)*d^11*K1^2*
        M^4*u^12)/(b^2*Sqrt[30030*Pi]) - (((4810752451*I)/3722582219489280)*
        d^13*K1^2*M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((47517409*I)/6204303699148800)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[30030*Pi]) + (((143590831*I)/15510759247872000)*d^17*K1^2*
        M^4*u^12)/(b^2*Sqrt[30030*Pi]) - 
      (((18873987653*I)/1725141111902208000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[30030*Pi]) - (((2383017089017*I)/11644702505339904000)*d^3*
        K0*K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) - 
      (((501353143727*I)/1212989844306240000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[30030*Pi]) + (((413396728169*I)/746455288803840000)*d^7*K0*
        K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) + 
      (((197821320407*I)/271438286837760000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[30030*Pi]) - (((30756712163*I)/81431486051328000)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[30030*Pi]) - (((792482261*I)/2908267358976000)*
        d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) - 
      (((88147*I)/14256212544000)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[30030*Pi]) + 
      (((4616387*I)/1723417694208000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[30030*Pi]) - (((292960963*I)/325725944205312000)*d^11*K0^2*
        M^4*Sqrt[11/(2730*Pi)]*u^14)/b^2 - (((49740259*I)/46532277743616000)*
        d^13*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^14)/b^2 - 
      (((765659*I)/15510759247872000)*d^15*K0^2*M^4*Sqrt[11/(2730*Pi)]*u^14)/
       b^2 + (((546883*I)/31021518495744000)*d^17*K1^2*M^4*Sqrt[11/(2730*Pi)]*
        u^14)/b^2 - (((14728681463*I)/32246868476325888000)*d^3*K1^2*M^4*
        Sqrt[13/(2310*Pi)]*u^14)/b^2 - (((772553029*I)/977177832615936000)*
        d^11*K1^2*M^4*Sqrt[13/(2310*Pi)]*u^14)/b^2 - 
      (((6905826443*I)/21497912317550592000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) - (((61011343339*I)/10748956158775296000)*d^3*
        K0^2*M^4*u^14)/(b^2*Sqrt[30030*Pi]) - 
      (((820642073309*I)/53744780793876480000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) + (((23621399341*I)/1628629721026560000)*d^7*K0^2*
        M^4*u^14)/(b^2*Sqrt[30030*Pi]) + (((3906622861*I)/135719143418880000)*
        d^9*K0^2*M^4*u^14)/(b^2*Sqrt[30030*Pi]) + 
      (((5363207*I)/31021518495744000)*d^17*K0^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) - (((7327004197*I)/21497912317550592000)*d*K1^2*
        M^4*u^14)/(b^2*Sqrt[30030*Pi]) - 
      (((2647185347437*I)/161234342381629440000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) + (((2451389222189*I)/161234342381629440000)*d^7*
        K1^2*M^4*u^14)/(b^2*Sqrt[30030*Pi]) + 
      (((18887618237*I)/610736145384960000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[30030*Pi]) - (((1778572417*I)/139596833230848000)*d^13*K1^2*
        M^4*u^14)/(b^2*Sqrt[30030*Pi]) - (((629197*I)/1034050616524800)*d^15*
        K1^2*M^4*u^14)/(b^2*Sqrt[30030*Pi]) - 
      (((28399667*I)/767782582769664000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[30030*Pi]) - (((81227213*I)/164524839164928000)*d^3*K0*K1*
        M^4*u^15)/(b^2*Sqrt[30030*Pi]) - 
      (((12297849973*I)/5758369370772480000)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[30030*Pi]) + (((55985695307*I)/40308585595407360000)*d^7*K0*
        K1*M^4*u^15)/(b^2*Sqrt[30030*Pi]) + 
      (((78157139*I)/19701165980160000)*d^9*K0*K1*M^4*u^15)/
       (b^2*Sqrt[30030*Pi]) - (((2445787*I)/2874052448870400)*d^11*K0*K1*M^4*
        u^15)/(b^2*Sqrt[30030*Pi]) - (((63165511*I)/34899208307712000)*d^13*
        K0*K1*M^4*u^15)/(b^2*Sqrt[30030*Pi]) - 
      (((257*I)/3446835388416)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[30030*Pi]) + 
      (((355013*I)/7755379623936000)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[30030*Pi]) - (((287389*I)/91610421807744000)*d^3*K0^2*M^4*
        Sqrt[11/(2730*Pi)]*u^16)/b^2 - (((101*I)/20357871512832000)*d*K1^2*
        M^4*Sqrt[11/(2730*Pi)]*u^16)/b^2 - (((56857*I)/2423556132480000)*d^5*
        K1^2*M^4*Sqrt[11/(2730*Pi)]*u^16)/b^2 - 
      (((19*I)/51022234368000)*d^17*K1^2*M^4*Sqrt[11/(2730*Pi)]*u^16)/b^2 - 
      (((199*I)/85657243392000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[30030*Pi]) - 
      (((84398533*I)/458052109038720000)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[30030*Pi]) + (((56201*I)/458052109038720000)*d^7*K0^2*M^4*
        u^16)/(b^2*Sqrt[30030*Pi]) + (((28220587*I)/76342018173120000)*d^9*
        K0^2*M^4*u^16)/(b^2*Sqrt[30030*Pi]) + 
      (((642797*I)/6107361453849600)*d^11*K0^2*M^4*u^16)/
       (b^2*Sqrt[30030*Pi]) - (((34189*I)/189669610368000)*d^13*K0^2*M^4*
        u^16)/(b^2*Sqrt[30030*Pi]) - (((11119*I)/161570408832000)*d^15*K0^2*
        M^4*u^16)/(b^2*Sqrt[30030*Pi]) - (((4723*I)/969422452992000)*d^17*
        K0^2*M^4*u^16)/(b^2*Sqrt[30030*Pi]) - 
      (((1481*I)/678595717094400)*d*K1^2*M^4*u^16)/(b^2*Sqrt[30030*Pi]) - 
      (((573299*I)/18322084361548800)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[30030*Pi]) + (((809849*I)/9161042180774400)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[30030*Pi]) + (((118109*I)/15794900311680000)*d^7*K1^2*
        M^4*u^16)/(b^2*Sqrt[30030*Pi]) + (((8490049*I)/25447339391040000)*d^9*
        K1^2*M^4*u^16)/(b^2*Sqrt[30030*Pi]) + 
      (((161809*I)/1796282780544000)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[30030*Pi]) - (((712651*I)/4362401038464000)*d^13*K1^2*M^4*
        u^16)/(b^2*Sqrt[30030*Pi]) - (((12577*I)/207733382784000)*d^15*K1^2*
        M^4*u^16)/(b^2*Sqrt[30030*Pi]) + (((47*I)/23370005563200)*d^5*K0*K1*
        M^4*Sqrt[7/(4290*Pi)]*u^17)/b^2 - (((47*I)/23370005563200)*d^7*K0*K1*
        M^4*Sqrt[7/(4290*Pi)]*u^17)/b^2 - (((329*I)/38950009272000)*d^9*K0*K1*
        M^4*Sqrt[7/(4290*Pi)]*u^17)/b^2 + (((47*I)/19475004636000)*d^11*K0*K1*
        M^4*Sqrt[7/(4290*Pi)]*u^17)/b^2 + (((47*I)/9737502318000)*d^13*K0*K1*
        M^4*Sqrt[7/(4290*Pi)]*u^17)/b^2 + (((47*I)/272650064904000)*d*K0*K1*
        M^4*u^17)/(b^2*Sqrt[30030*Pi]) + (((47*I)/7303126738500)*d^3*K0*K1*
        M^4*u^17)/(b^2*Sqrt[30030*Pi]) + (((12361*I)/817950194712000)*d^5*K0*
        K1*M^4*u^17)/(b^2*Sqrt[30030*Pi]) + 
      (((7849*I)/272650064904000)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[30030*Pi]) - 
      (((47*I)/3635334198720)*d^9*K0*K1*M^4*u^17)/(b^2*Sqrt[30030*Pi]) - 
      (((6439*I)/136325032452000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[30030*Pi]) + 
      (((47*I)/2840104842750)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[30030*Pi]) + 
      (((47*I)/30294451656000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[30030*Pi]))/
     Pi}, 9, 15, 1], SeriesData[p, 0, 
   {((((-7*I)/7607296)*d*K1^2*M^5*Sqrt[(77*Pi)/390]*u^3)/b^3 + 
      (((11*I)/2001920)*d^9*K1^2*M^5*Sqrt[(143*Pi)/210]*u^3)/b^3 - 
      (((11*I)/1118720)*d^11*K1^2*M^5*Sqrt[(143*Pi)/210]*u^3)/b^3 - 
      ((I/447488)*d^5*K1^2*M^5*Sqrt[(385*Pi)/78]*u^3)/b^3 - 
      (((3*I)/15214592)*d*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      ((I/400384)*d^3*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((169*I)/76072960)*d^5*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((143*I)/19018240)*d^7*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((143*I)/76072960)*d^9*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((143*I)/38036480)*d^11*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((11*I)/15214592)*d^13*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((61*I)/9509120)*d^7*K1^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((11*I)/38036480)*d^13*K1^2*M^5*Sqrt[(1001*Pi)/30]*u^3)/b^3 - 
      (((3*I)/3803648)*d^3*K1^2*M^5*Sqrt[(1155*Pi)/26]*u^3)/b^3 - 
      (((2753299*I)/5325107200)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/2730]*u^4)/b^3 - 
      (((5034301*I)/10650214400)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/2730]*u^4)/b^3 - 
      (((995381*I)/6390128640)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/2730]*u^4)/b^3 + 
      (((319439*I)/2662553600)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/210]*u^4)/b^3 + 
      (((1017029*I)/31950643200)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/210]*u^4)/b^3 - 
      (((967661*I)/15975321600)*d^11*K0*K1*M^5*Sqrt[(143*Pi)/210]*u^4)/b^3 - 
      (((11069*I)/10650214400)*d*K0*K1*M^5*Sqrt[(429*Pi)/70]*u^4)/b^3 - 
      (((127720111*I)/319506432000)*d*K1^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 - 
      (((1589253877*I)/319506432000)*d^5*K1^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 - 
      (((303241*I)/21300428800)*d*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 - 
      (((1952849*I)/10650214400)*d^3*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 - 
      (((3668111*I)/21300428800)*d^5*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 + 
      (((174001*I)/313241600)*d^7*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 + 
      (((9818747*I)/63901286400)*d^9*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 - 
      (((9032483*I)/31950643200)*d^11*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 - 
      (((38093*I)/672645120)*d^13*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 + 
      (((37943561*I)/26625536000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 + 
      (((400260047*I)/958519296000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/
       b^3 - (((70208641*I)/95851929600)*d^11*K1^2*M^5*Sqrt[(11*Pi)/2730]*
        u^5)/b^3 - (((29030831*I)/191703859200)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/2730]*u^5)/b^3 - (((826323749*I)/159753216000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[30030]*b^3) - 
      (((1385257123*I)/319506432000)*d^3*K0*K1*M^5*Sqrt[Pi/30030]*u^6)/b^3 - 
      (((2732429429*I)/639012864000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^6)/b^3 - 
      (((184556399*I)/127802572800)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^6)/b^3 - 
      (((23645483*I)/213004288000)*d*K0*K1*M^5*Sqrt[(3*Pi)/10010]*u^6)/b^3 - 
      (((48535551*I)/21300428800)*d^11*K0*K1*M^5*Sqrt[(3*Pi)/10010]*u^6)/
       b^3 + (((191224441*I)/159753216000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/2730]*
        u^6)/b^3 + (((26190497*I)/213004288000)*d^9*K0*K1*M^5*
        Sqrt[(33*Pi)/910]*u^6)/b^3 - (((149844007*I)/2556051456000)*d*K0^2*
        M^5*Sqrt[Pi/30030]*u^7)/b^3 - (((2005312889*I)/2556051456000)*d^5*
        K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 + (((88198163*I)/37588992000)*d^7*
        K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 + (((5893735429*I)/7668154368000)*
        d^9*K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - 
      (((945400493*I)/766815436800)*d^11*K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - 
      (((411345217*I)/1533630873600)*d^13*K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - 
      (((690059707*I)/7668154368000)*d*K1^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - 
      (((8743437869*I)/7668154368000)*d^5*K1^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - 
      (((68291711*I)/170403430400)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - 
      (((12792119*I)/182575104000)*d^3*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^7)/b^3 + 
      (((516173887*I)/1917038592000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/2310]*u^7)/
       b^3 + (((658753031*I)/7668154368000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/2310]*
        u^7)/b^3 - (((107604691*I)/766815436800)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/2310]*u^7)/b^3 - (((4454798563*I)/3834077184000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[30030]*b^3) - 
      (((93008681*I)/1917038592000)*d*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 - 
      (((134856143*I)/213004288000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 + 
      (((913124983*I)/479259648000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 + 
      (((404469883*I)/639012864000)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 - 
      (((63822119*I)/63901286400)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 - 
      (((4559743*I)/20179353600)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 - 
      (((1725579*I)/106502144000)*d^3*K0*K1*M^5*Sqrt[(39*Pi)/770]*u^8)/b^3 + 
      (((17896253*I)/239629824000)*d^9*K0^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 - 
      (((1388669*I)/11981491200)*d^11*K0^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 - 
      (((1209487*I)/169150464000)*d*K1^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 - 
      (((38319179*I)/410793984000)*d^5*K1^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 + 
      (((11158439*I)/39938304000)*d^7*K1^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 + 
      (((271115771*I)/2875557888000)*d^9*K1^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 - 
      (((19691731*I)/575111577600)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 - 
      (((93209*I)/3803648000)*d^3*K0^2*M^5*Sqrt[(3*Pi)/10010]*u^9)/b^3 - 
      (((857243*I)/41079398400)*d^11*K1^2*M^5*Sqrt[(7*Pi)/4290]*u^9)/b^3 - 
      (((10201*I)/19969152000)*d*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^9)/b^3 - 
      (((538493*I)/79876608000)*d^5*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^9)/b^3 + 
      (((4824959*I)/239629824000)*d^7*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^9)/b^3 - 
      (((12431*I)/5990745600)*d^13*K0^2*M^5*Sqrt[(13*Pi)/2310]*u^9)/b^3 - 
      (((3425899*I)/479259648000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/2310]*u^9)/b^3 - 
      (((25170701*I)/718889472000)*d^3*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 - 
      (((50937053*I)/1437778944000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 + 
      (((37880897*I)/359444736000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 + 
      (((51536351*I)/1437778944000)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 - 
      (((2631467*I)/47925964800)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 - 
      (((1264229*I)/95851929600)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 - 
      (((298003*I)/1437778944000)*d*K0*K1*M^5*Sqrt[(13*Pi)/2310]*u^10)/b^3 - 
      (((311981*I)/1437778944000)*d*K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((4071167*I)/1437778944000)*d^5*K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 + 
      (((1005661*I)/119814912000)*d^7*K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((3323*I)/760729600)*d^11*K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((4891*I)/4564377600)*d^13*K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((120229*I)/479259648000)*d*K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((14054647*I)/4313336832000)*d^5*K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 + 
      (((1490789*I)/154047744000)*d^7*K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 + 
      (((14433589*I)/4313336832000)*d^9*K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((2176451*I)/431333683200)*d^11*K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 + 
      (((45599*I)/205396992000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/2310]*u^11)/b^3 - 
      (((535523*I)/2156668416000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/2310]*u^11)/b^3 - 
      (((82321*I)/862667366400)*d^13*K1^2*M^5*Sqrt[(13*Pi)/2310]*u^11)/b^3 - 
      (((2006579*I)/718889472000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[30030]*b^3) - (((53*I)/822528000)*d*K0*K1*M^5*Sqrt[Pi/30030]*
        u^12)/b^3 - (((41761*I)/51349248000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*
        u^12)/b^3 + (((353*I)/144704000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/
       b^3 + (((104323*I)/119814912000)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/
       b^3 - (((6599*I)/5134924800)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 - 
      (((23029*I)/71888947200)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 - 
      (((3811*I)/59907456000)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/2310]*u^12)/b^3 - 
      (((139*I)/44930592000)*d*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((5059*I)/134791776000)*d^5*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((6073*I)/134791776000)*d^9*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((863*I)/13479177600)*d^11*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((433*I)/26958355200)*d^13*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      ((I/308448000)*d*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((197*I)/4992288000)*d^5*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((4211*I)/33697944000)*d^7*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((6493*I)/134791776000)*d^9*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((919*I)/13479177600)*d^11*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((461*I)/26958355200)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((19*I)/1773576000)*d^7*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^13)/b^3 - 
      (((2843*I)/67395888000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[30030]*b^3) - 
      (((179*I)/3964464000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[30030]*b^3) - 
      ((I/3369794400)*d*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      ((I/168489720)*d^3*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + 
      ((I/70204050)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + 
      ((I/160466400)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      ((I/120349800)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      ((I/481399200)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      ((I/3369794400)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/2310]*u^14)/b^3)/Pi, 0, 
    ((((-7*I)/7607296)*d*K1*M^5*Sqrt[(231*Pi)/130]*u)/(b^3*E^u) + 
      (((183*I)/9509120)*d^7*K1*M^5*Sqrt[(429*Pi)/70]*u)/(b^3*E^u) + 
      (((11*I)/2001920)*d^9*K1*M^5*Sqrt[(429*Pi)/70]*u)/(b^3*E^u) - 
      (((11*I)/1118720)*d^11*K1*M^5*Sqrt[(429*Pi)/70]*u)/(b^3*E^u) - 
      (((9*I)/3803648)*d^3*K1*M^5*Sqrt[(1155*Pi)/26]*u)/(b^3*E^u) - 
      ((I/447488)*d^5*K1*M^5*Sqrt[(1155*Pi)/26]*u)/(b^3*E^u) - 
      (((11*I)/38036480)*d^13*K1*M^5*Sqrt[(3003*Pi)/10]*u)/(b^3*E^u) - 
      (((1947*I)/15214592)*d^5*K0*M^5*Sqrt[(33*Pi)/910]*u^2)/(b^3*E^u) - 
      (((3201*I)/76072960)*d^13*K0*M^5*Sqrt[(33*Pi)/910]*u^2)/(b^3*E^u) - 
      (((215*I)/7607296)*d^3*K0*M^5*Sqrt[(165*Pi)/182]*u^2)/(b^3*E^u) - 
      (((7*I)/7607296)*d*K1*M^5*Sqrt[(231*Pi)/130]*u^2)/(b^3*E^u) - 
      (((13*I)/15214592)*d*K0*M^5*Sqrt[(429*Pi)/70]*u^2)/(b^3*E^u) + 
      (((649*I)/76072960)*d^9*K0*M^5*Sqrt[(429*Pi)/70]*u^2)/(b^3*E^u) - 
      (((33*I)/2001920)*d^11*K0*M^5*Sqrt[(429*Pi)/70]*u^2)/(b^3*E^u) + 
      (((183*I)/9509120)*d^7*K1*M^5*Sqrt[(429*Pi)/70]*u^2)/(b^3*E^u) + 
      (((11*I)/2001920)*d^9*K1*M^5*Sqrt[(429*Pi)/70]*u^2)/(b^3*E^u) - 
      (((11*I)/1118720)*d^11*K1*M^5*Sqrt[(429*Pi)/70]*u^2)/(b^3*E^u) - 
      (((9*I)/3803648)*d^3*K1*M^5*Sqrt[(1155*Pi)/26]*u^2)/(b^3*E^u) - 
      ((I/447488)*d^5*K1*M^5*Sqrt[(1155*Pi)/26]*u^2)/(b^3*E^u) + 
      (((89*I)/19018240)*d^7*K0*M^5*Sqrt[(3003*Pi)/10]*u^2)/(b^3*E^u) - 
      (((11*I)/38036480)*d^13*K1*M^5*Sqrt[(3003*Pi)/10]*u^2)/(b^3*E^u) - 
      (((3758501*I)/5325107200)*d*K1*M^5*Sqrt[Pi/30030]*u^3)/(b^3*E^u) - 
      (((24053569*I)/2662553600)*d^3*K1*M^5*Sqrt[Pi/30030]*u^3)/(b^3*E^u) - 
      (((44508683*I)/5325107200)*d^5*K1*M^5*Sqrt[Pi/30030]*u^3)/(b^3*E^u) + 
      (((10759949*I)/15975321600)*d^9*K1*M^5*Sqrt[(11*Pi)/2730]*u^3)/
       (b^3*E^u) - (((2008717*I)/1597532160)*d^11*K1*M^5*Sqrt[(11*Pi)/2730]*
        u^3)/(b^3*E^u) - (((802649*I)/3195064320)*d^13*K1*M^5*
        Sqrt[(11*Pi)/2730]*u^3)/(b^3*E^u) - 
      (((720191*I)/1764892672)*d^7*K1^2*M^5*Sqrt[(11*Pi)/2730]*u^3)/b^3 - 
      (((1947*I)/15214592)*d^5*K0*M^5*Sqrt[(33*Pi)/910]*u^3)/(b^3*E^u) - 
      (((3201*I)/76072960)*d^13*K0*M^5*Sqrt[(33*Pi)/910]*u^3)/(b^3*E^u) + 
      (((1100677*I)/1331276800)*d^7*K1*M^5*Sqrt[(33*Pi)/910]*u^3)/(b^3*E^u) + 
      (((6803*I)/8824463360)*d*K1^2*M^5*Sqrt[(77*Pi)/390]*u^3)/b^3 + 
      (((647783*I)/8824463360)*d^5*K1^2*M^5*Sqrt[(77*Pi)/390]*u^3)/b^3 + 
      (((227383*I)/8824463360)*d^13*K1^2*M^5*Sqrt[(143*Pi)/210]*u^3)/b^3 - 
      (((215*I)/7607296)*d^3*K0*M^5*Sqrt[(165*Pi)/182]*u^3)/(b^3*E^u) + 
      (((64373*I)/8824463360)*d^3*K1^2*M^5*Sqrt[(231*Pi)/130]*u^3)/b^3 - 
      (((13*I)/15214592)*d*K0*M^5*Sqrt[(429*Pi)/70]*u^3)/(b^3*E^u) + 
      (((649*I)/76072960)*d^9*K0*M^5*Sqrt[(429*Pi)/70]*u^3)/(b^3*E^u) - 
      (((33*I)/2001920)*d^11*K0*M^5*Sqrt[(429*Pi)/70]*u^3)/(b^3*E^u) + 
      (((23691*I)/17648926720)*d*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((320923*I)/17648926720)*d^3*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((72299*I)/3529785344)*d^5*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((983177*I)/17648926720)*d^7*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((26009*I)/3529785344)*d^13*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((579*I)/17648926720)*d^15*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((79757*I)/8824463360)*d^11*K1^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((18967*I)/1764892672)*d^9*K1^2*M^5*Sqrt[(1001*Pi)/30]*u^3)/b^3 + 
      (((149*I)/519086080)*d^15*K1^2*M^5*Sqrt[(1001*Pi)/30]*u^3)/b^3 + 
      (((89*I)/19018240)*d^7*K0*M^5*Sqrt[(3003*Pi)/10]*u^3)/(b^3*E^u) - 
      (((143*I)/45137920)*d^9*K0^2*M^5*Sqrt[(3003*Pi)/10]*u^3)/b^3 + 
      (((76999*I)/17648926720)*d^11*K0^2*M^5*Sqrt[(3003*Pi)/10]*u^3)/b^3 - 
      (((4087151*I)/10650214400)*d*K0*M^5*Sqrt[Pi/30030]*u^4)/(b^3*E^u) - 
      (((1143503*I)/231526400)*d^3*K0*M^5*Sqrt[Pi/30030]*u^4)/(b^3*E^u) - 
      (((49588373*I)/10650214400)*d^5*K0*M^5*Sqrt[Pi/30030]*u^4)/(b^3*E^u) - 
      (((24383543*I)/3195064320)*d^11*K0*M^5*Sqrt[Pi/30030]*u^4)/(b^3*E^u) - 
      (((21204569*I)/2662553600)*d^3*K1*M^5*Sqrt[Pi/30030]*u^4)/(b^3*E^u) - 
      (((39740843*I)/5325107200)*d^5*K1*M^5*Sqrt[Pi/30030]*u^4)/(b^3*E^u) + 
      (((19544866871*I)/7412549222400)*d*K0*K1*M^5*Sqrt[Pi/30030]*u^4)/b^3 + 
      (((273476241287*I)/7412549222400)*d^3*K0*K1*M^5*Sqrt[Pi/30030]*u^4)/
       b^3 + (((68833990903*I)/1482509844480)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*
        u^4)/b^3 + (((138365139281*I)/7412549222400)*d^13*K0*K1*M^5*
        Sqrt[Pi/30030]*u^4)/b^3 + (((27402077*I)/107428249600)*d^15*K0*K1*M^5*
        Sqrt[Pi/30030]*u^4)/b^3 - (((393037*I)/1278025728)*d^13*K0*M^5*
        Sqrt[(5*Pi)/6006]*u^4)/(b^3*E^u) + (((12173039*I)/31950643200)*d^9*K0*
        M^5*Sqrt[(11*Pi)/2730]*u^4)/(b^3*E^u) + 
      (((9669629*I)/15975321600)*d^9*K1*M^5*Sqrt[(11*Pi)/2730]*u^4)/
       (b^3*E^u) - (((104789*I)/93972480)*d^11*K1*M^5*Sqrt[(11*Pi)/2730]*u^4)/
       (b^3*E^u) - (((142789*I)/639012864)*d^13*K1*M^5*Sqrt[(11*Pi)/2730]*
        u^4)/(b^3*E^u) - (((253577*I)/5325107200)*d*K1*M^5*Sqrt[(13*Pi)/2310]*
        u^4)/(b^3*E^u) + (((7253335477*I)/1482509844480)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/2310]*u^4)/b^3 + (((1206797*I)/2662553600)*d^7*K0*M^5*
        Sqrt[(33*Pi)/910]*u^4)/(b^3*E^u) + (((972717*I)/1331276800)*d^7*K1*
        M^5*Sqrt[(33*Pi)/910]*u^4)/(b^3*E^u) - 
      (((8414937231*I)/2470849740800)*d^7*K0*K1*M^5*Sqrt[(33*Pi)/910]*u^4)/
       b^3 - (((2907936821*I)/7412549222400)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/210]*
        u^4)/b^3 - (((2818961*I)/10650214400)*d*K0*M^5*Sqrt[Pi/30030]*u^5)/
       (b^3*E^u) - (((33978163*I)/10650214400)*d^5*K0*M^5*Sqrt[Pi/30030]*u^5)/
       (b^3*E^u) - (((16731437*I)/3195064320)*d^11*K0*M^5*Sqrt[Pi/30030]*u^5)/
       (b^3*E^u) - (((1365047*I)/1278025728)*d^13*K0*M^5*Sqrt[Pi/30030]*u^5)/
       (b^3*E^u) + (((14349993341*I)/14825098444800)*d*K0^2*M^5*
        Sqrt[Pi/30030]*u^5)/b^3 + (((50957017789*I)/2965019688960)*d^5*K0^2*
        M^5*Sqrt[Pi/30030]*u^5)/b^3 + (((70224925579*I)/2965019688960)*d^11*
        K0^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 + (((100098286811*I)/14825098444800)*
        d^13*K0^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 - 
      (((55058149*I)/170403430400)*d*K1*M^5*Sqrt[Pi/30030]*u^5)/(b^3*E^u) - 
      (((362663731*I)/85201715200)*d^3*K1*M^5*Sqrt[Pi/30030]*u^5)/(b^3*E^u) + 
      (((688270237*I)/170403430400)*d^9*K1*M^5*Sqrt[Pi/30030]*u^5)/
       (b^3*E^u) + (((30927327811*I)/11704025088000)*d*K1^2*M^5*
        Sqrt[Pi/30030]*u^5)/b^3 - (((8386286953553*I)/74125492224000)*d^7*
        K1^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 + 
      (((14306563659811*I)/222376476672000)*d^11*K1^2*M^5*Sqrt[Pi/30030]*u^5)/
       b^3 + (((4129916890903*I)/222376476672000)*d^13*K1^2*M^5*
        Sqrt[Pi/30030]*u^5)/b^3 + (((37505002111*I)/222376476672000)*d^15*
        K1^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 - (((6010513*I)/5325107200)*d^3*K0*
        M^5*Sqrt[(3*Pi)/10010]*u^5)/(b^3*E^u) + 
      (((104003027*I)/4941699481600)*d^15*K0^2*M^5*Sqrt[(3*Pi)/10010]*u^5)/
       b^3 + (((184774973*I)/42600857600)*d^7*K1*M^5*Sqrt[(3*Pi)/10010]*u^5)/
       (b^3*E^u) - (((38494213*I)/17040343040)*d^11*K1*M^5*Sqrt[(3*Pi)/10010]*
        u^5)/(b^3*E^u) - (((945887*I)/2004746240)*d^13*K1*M^5*
        Sqrt[(3*Pi)/10010]*u^5)/(b^3*E^u) + 
      (((2474981*I)/2662553600)*d^7*K0*M^5*Sqrt[(11*Pi)/2730]*u^5)/
       (b^3*E^u) - (((18736318303*I)/4941699481600)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/2730]*u^5)/b^3 - (((27710430203*I)/14825098444800)*d^9*
        K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 + 
      (((930503129*I)/219090124800)*d^5*K1^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/
       b^3 - (((379642379717*I)/74125492224000)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/2730]*u^5)/b^3 + (((15524554769*I)/14825098444800)*d^3*
        K0^2*M^5*Sqrt[(13*Pi)/2310]*u^5)/b^3 - 
      (((56088979*I)/170403430400)*d^5*K1*M^5*Sqrt[(13*Pi)/2310]*u^5)/
       (b^3*E^u) + (((38389*I)/1879449600)*d^9*K0*M^5*Sqrt[(143*Pi)/210]*u^5)/
       (b^3*E^u) + (((8236387174801*I)/222376476672000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[30030]*b^3) - (((20407759*I)/13632274432)*d^5*K0*M^5*
        Sqrt[Pi/30030]*u^6)/(b^3*E^u) + (((15316703*I)/3408068608)*d^7*K0*M^5*
        Sqrt[Pi/30030]*u^6)/(b^3*E^u) + (((59270639*I)/40896823296)*d^9*K0*
        M^5*Sqrt[Pi/30030]*u^6)/(b^3*E^u) - 
      (((241140973*I)/102242058240)*d^11*K0*M^5*Sqrt[Pi/30030]*u^6)/
       (b^3*E^u) - (((14706113*I)/29212016640)*d^13*K0*M^5*Sqrt[Pi/30030]*
        u^6)/(b^3*E^u) - (((14607511*I)/102242058240)*d*K1*M^5*Sqrt[Pi/30030]*
        u^6)/(b^3*E^u) - (((22408073*I)/12171673600)*d^3*K1*M^5*
        Sqrt[Pi/30030]*u^6)/(b^3*E^u) - (((13278029*I)/7408844800)*d^5*K1*M^5*
        Sqrt[Pi/30030]*u^6)/(b^3*E^u) + (((709577801*I)/127802572800)*d^7*K1*
        M^5*Sqrt[Pi/30030]*u^6)/(b^3*E^u) - 
      (((246134807*I)/85201715200)*d^11*K1*M^5*Sqrt[Pi/30030]*u^6)/
       (b^3*E^u) - (((105469229*I)/170403430400)*d^13*K1*M^5*Sqrt[Pi/30030]*
        u^6)/(b^3*E^u) + (((978746549213*I)/444752953344000)*d*K0*K1*M^5*
        Sqrt[Pi/30030]*u^6)/b^3 + (((13879544576237*I)/444752953344000)*d^3*
        K0*K1*M^5*Sqrt[Pi/30030]*u^6)/b^3 + 
      (((514141337947*I)/12707227238400)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^6)/
       b^3 - (((14176915409861*I)/148250984448000)*d^7*K0*K1*M^5*
        Sqrt[Pi/30030]*u^6)/b^3 + (((1164573546187*I)/21178712064000)*d^11*K0*
        K1*M^5*Sqrt[Pi/30030]*u^6)/b^3 + (((798255808579*I)/49416994816000)*
        d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^6)/b^3 + 
      (((62706109307*I)/444752953344000)*d^15*K0*K1*M^5*Sqrt[Pi/30030]*u^6)/
       b^3 - (((16728893*I)/34080686080)*d^3*K0*M^5*Sqrt[(3*Pi)/10010]*u^6)/
       (b^3*E^u) + (((98362883*I)/170403430400)*d^9*K1*M^5*Sqrt[(3*Pi)/10010]*
        u^6)/(b^3*E^u) - (((99109*I)/9737338880)*d*K0*M^5*Sqrt[(11*Pi)/2730]*
        u^6)/(b^3*E^u) - (((2002322234587*I)/444752953344000)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/2730]*u^6)/b^3 - (((34871279*I)/68161372160)*d^5*K0*M^5*
        Sqrt[Pi/30030]*u^7)/(b^3*E^u) + (((56771327*I)/36515020800)*d^7*K0*
        M^5*Sqrt[Pi/30030]*u^7)/(b^3*E^u) - 
      (((24544693*I)/30071193600)*d^11*K0*M^5*Sqrt[Pi/30030]*u^7)/(b^3*E^u) - 
      (((184529287*I)/1022420582400)*d^13*K0*M^5*Sqrt[Pi/30030]*u^7)/
       (b^3*E^u) + (((684642392393*I)/1779011813376000)*d*K0^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 - (((3392890542907*I)/197667979264000)*d^7*
        K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 + 
      (((17806715452507*I)/1779011813376000)*d^11*K0^2*M^5*Sqrt[Pi/30030]*
        u^7)/b^3 + (((5391788478751*I)/1779011813376000)*d^13*K0^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 + (((49723608047*I)/1779011813376000)*d^15*
        K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - (((55628579*I)/1226904698880)*d*K1*
        M^5*Sqrt[Pi/30030]*u^7)/(b^3*E^u) - 
      (((261916813*I)/438180249600)*d^3*K1*M^5*Sqrt[Pi/30030]*u^7)/
       (b^3*E^u) - (((3719421217*I)/6134523494400)*d^5*K1*M^5*Sqrt[Pi/30030]*
        u^7)/(b^3*E^u) + (((44113709*I)/24343347200)*d^7*K1*M^5*
        Sqrt[Pi/30030]*u^7)/(b^3*E^u) + (((1228021013*I)/2044841164800)*d^9*
        K1*M^5*Sqrt[Pi/30030]*u^7)/(b^3*E^u) - 
      (((2918685467*I)/3067261747200)*d^11*K1*M^5*Sqrt[Pi/30030]*u^7)/
       (b^3*E^u) - (((185563897*I)/876360499200)*d^13*K1*M^5*Sqrt[Pi/30030]*
        u^7)/(b^3*E^u) + (((6530085926993*I)/593003937792000)*d^5*K1^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 - (((46360987750661*I)/1779011813376000)*d^7*
        K1^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - 
      (((24589911600619*I)/1779011813376000)*d^9*K1^2*M^5*Sqrt[Pi/30030]*u^7)/
       b^3 + (((761919164767*I)/50828908953600)*d^11*K1^2*M^5*Sqrt[Pi/30030]*
        u^7)/b^3 + (((32024225071*I)/6976516915200)*d^13*K1^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 - (((1172733*I)/6816137216)*d^3*K0*M^5*
        Sqrt[(3*Pi)/10010]*u^7)/(b^3*E^u) + 
      (((2787233*I)/60142387200)*d^9*K0*M^5*Sqrt[(11*Pi)/2730]*u^7)/
       (b^3*E^u) - (((3150911*I)/1022420582400)*d*K0*M^5*Sqrt[(13*Pi)/2310]*
        u^7)/(b^3*E^u) + (((205996373533*I)/355802362675200)*d^5*K0^2*M^5*
        Sqrt[(13*Pi)/2310]*u^7)/b^3 - (((1285057383769*I)/1779011813376000)*
        d^9*K0^2*M^5*Sqrt[(13*Pi)/2310]*u^7)/b^3 + 
      (((2426829281*I)/50828908953600)*d*K1^2*M^5*Sqrt[(13*Pi)/2310]*u^7)/
       b^3 + (((5088887*I)/1395303383040)*d^15*K1^2*M^5*Sqrt[(13*Pi)/2310]*
        u^7)/b^3 + (((1417018094831*I)/254144544768000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[30030]*b^3) + (((15829450759*I)/1835925504000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[30030]*b^3) - 
      (((66294737*I)/6134523494400)*d*K0*M^5*Sqrt[Pi/30030]*u^8)/(b^3*E^u) - 
      (((144625447*I)/1022420582400)*d^3*K0*M^5*Sqrt[Pi/30030]*u^8)/
       (b^3*E^u) + (((655133341*I)/1533630873600)*d^7*K0*M^5*Sqrt[Pi/30030]*
        u^8)/(b^3*E^u) + (((884270977*I)/6134523494400)*d^9*K0*M^5*
        Sqrt[Pi/30030]*u^8)/(b^3*E^u) - (((687834101*I)/3067261747200)*d^11*
        K0*M^5*Sqrt[Pi/30030]*u^8)/(b^3*E^u) - 
      (((13721879*I)/266718412800)*d^13*K0*M^5*Sqrt[Pi/30030]*u^8)/
       (b^3*E^u) - (((378156323*I)/30672617472000)*d*K1*M^5*Sqrt[Pi/30030]*
        u^8)/(b^3*E^u) - (((2458884167*I)/15336308736000)*d^3*K1*M^5*
        Sqrt[Pi/30030]*u^8)/(b^3*E^u) - (((215425387*I)/1333592064000)*d^5*K1*
        M^5*Sqrt[Pi/30030]*u^8)/(b^3*E^u) + 
      (((1667673649*I)/10224205824000)*d^9*K1*M^5*Sqrt[Pi/30030]*u^8)/
       (b^3*E^u) - (((777617147*I)/3067261747200)*d^11*K1*M^5*Sqrt[Pi/30030]*
        u^8)/(b^3*E^u) - (((51194929*I)/876360499200)*d^13*K1*M^5*
        Sqrt[Pi/30030]*u^8)/(b^3*E^u) + (((974216897*I)/2926006272000)*d*K0*
        K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 + (((14977046111*I)/3176806809600)*d^3*
        K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 + 
      (((4546513607*I)/731501568000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 - 
      (((1587230670127*I)/111188238336000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/
       b^3 - (((15194817751*I)/1917038592000)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*
        u^8)/b^3 + (((306785045353*I)/37062746112000)*d^11*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 + (((36554872229*I)/13898529792000)*d^13*K0*
        K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 + (((3449061559*I)/111188238336000)*
        d^15*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 + 
      (((137182237*I)/852017152000)*d^7*K1*M^5*Sqrt[(3*Pi)/10010]*u^8)/
       (b^3*E^u) - (((67652731*I)/6134523494400)*d^5*K0*M^5*
        Sqrt[(13*Pi)/2310]*u^8)/(b^3*E^u) - 
      (((9423413*I)/3834077184000)*d*K0*M^5*Sqrt[Pi/30030]*u^9)/(b^3*E^u) - 
      (((6791713*I)/213004288000)*d^3*K0*M^5*Sqrt[Pi/30030]*u^9)/(b^3*E^u) - 
      (((124309771*I)/3834077184000)*d^5*K0*M^5*Sqrt[Pi/30030]*u^9)/
       (b^3*E^u) + (((92154529*I)/958519296000)*d^7*K0*M^5*Sqrt[Pi/30030]*
        u^9)/(b^3*E^u) - (((19294453*I)/383407718400)*d^11*K0*M^5*
        Sqrt[Pi/30030]*u^9)/(b^3*E^u) - (((96319*I)/8071741440)*d^13*K0*M^5*
        Sqrt[Pi/30030]*u^9)/(b^3*E^u) + (((4287146033*I)/111188238336000)*d*
        K0^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 + (((1799218301*I)/2417135616000)*
        d^5*K0^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 - 
      (((106517856463*I)/111188238336000)*d^9*K0^2*M^5*Sqrt[Pi/30030]*u^9)/
       b^3 + (((7459761121*I)/7668154368000)*d^11*K0^2*M^5*Sqrt[Pi/30030]*
        u^9)/b^3 + (((1490951309*I)/4632843264000)*d^13*K0^2*M^5*
        Sqrt[Pi/30030]*u^9)/b^3 - (((10422859*I)/3834077184000)*d*K1*M^5*
        Sqrt[Pi/30030]*u^9)/(b^3*E^u) - (((202610393*I)/5751115776000)*d^3*K1*
        M^5*Sqrt[Pi/30030]*u^9)/(b^3*E^u) - 
      (((63921653*I)/1150223155200)*d^11*K1*M^5*Sqrt[Pi/30030]*u^9)/
       (b^3*E^u) - (((264343*I)/20003880960)*d^13*K1*M^5*Sqrt[Pi/30030]*u^9)/
       (b^3*E^u) + (((738847223*I)/14502813696000)*d*K1^2*M^5*Sqrt[Pi/30030]*
        u^9)/b^3 + (((31263302881*I)/33356471500800)*d^5*K1^2*M^5*
        Sqrt[Pi/30030]*u^9)/b^3 - (((56900078959*I)/26685177200640)*d^7*K1^2*
        M^5*Sqrt[Pi/30030]*u^9)/b^3 - (((407235284527*I)/333564715008000)*d^9*
        K1^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 + 
      (((274223879807*I)/222376476672000)*d^11*K1^2*M^5*Sqrt[Pi/30030]*u^9)/
       b^3 + (((170058547*I)/410793984000)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^9)/
       b^3 + (((4262435071*I)/667129430016000)*d^15*K1^2*M^5*Sqrt[Pi/30030]*
        u^9)/b^3 + (((2572693*I)/547725312000)*d^9*K0*M^5*Sqrt[(7*Pi)/4290]*
        u^9)/(b^3*E^u) + (((3172801*I)/7668154368000)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/2730]*u^9)/b^3 + (((27750091*I)/2875557888000)*d^7*K1*
        M^5*Sqrt[(11*Pi)/2730]*u^9)/(b^3*E^u) + 
      (((2002097*I)/605380608000)*d^9*K1*M^5*Sqrt[(11*Pi)/2730]*u^9)/
       (b^3*E^u) - (((28733846083*I)/222376476672000)*d^7*K0^2*M^5*
        Sqrt[(13*Pi)/2310]*u^9)/b^3 - (((31672243*I)/11502231552000)*d^5*K1*
        M^5*Sqrt[(13*Pi)/2310]*u^9)/(b^3*E^u) + 
      (((123562477387*I)/222376476672000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[30030]*b^3) + (((52734484259*I)/74125492224000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[30030]*b^3) - (((886271*I)/1917038592000)*d*K0*
        M^5*Sqrt[Pi/30030]*u^10)/(b^3*E^u) - 
      (((17027237*I)/2875557888000)*d^3*K0*M^5*Sqrt[Pi/30030]*u^10)/
       (b^3*E^u) - (((4936573*I)/821587968000)*d^5*K0*M^5*Sqrt[Pi/30030]*
        u^10)/(b^3*E^u) + (((25570709*I)/1437778944000)*d^7*K0*M^5*
        Sqrt[Pi/30030]*u^10)/(b^3*E^u) + (((35571517*I)/5751115776000)*d^9*K0*
        M^5*Sqrt[Pi/30030]*u^10)/(b^3*E^u) - 
      (((214169*I)/23004463104)*d^11*K0*M^5*Sqrt[Pi/30030]*u^10)/(b^3*E^u) - 
      (((2608561*I)/1150223155200)*d^13*K0*M^5*Sqrt[Pi/30030]*u^10)/
       (b^3*E^u) - (((575767*I)/1150223155200)*d*K1*M^5*Sqrt[Pi/30030]*u^10)/
       (b^3*E^u) - (((1492573*I)/230044631040)*d^5*K1*M^5*Sqrt[Pi/30030]*
        u^10)/(b^3*E^u) + (((5530487*I)/287555788800)*d^7*K1*M^5*
        Sqrt[Pi/30030]*u^10)/(b^3*E^u) + (((7718647*I)/1150223155200)*d^9*K1*
        M^5*Sqrt[Pi/30030]*u^10)/(b^3*E^u) - 
      (((644047*I)/63901286400)*d^11*K1*M^5*Sqrt[Pi/30030]*u^10)/(b^3*E^u) - 
      (((942757*I)/383407718400)*d^13*K1*M^5*Sqrt[Pi/30030]*u^10)/(b^3*E^u) + 
      (((886973917*I)/2417135616000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 - 
      (((68256792119*I)/83391178752000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/
       b^3 - (((80304779903*I)/166782357504000)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*
        u^10)/b^3 + (((289084919*I)/613170432000)*d^11*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 + (((27651371159*I)/166782357504000)*d^13*K0*
        K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 + (((263993489*I)/83391178752000)*
        d^15*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 - 
      (((37277*I)/63901286400)*d^3*K1*M^5*Sqrt[(11*Pi)/2730]*u^10)/
       (b^3*E^u) + (((97238231*I)/55594119168000)*d*K0*K1*M^5*
        Sqrt[(11*Pi)/2730]*u^10)/b^3 + (((29608991*I)/1191302553600)*d^3*K0*
        K1*M^5*Sqrt[(11*Pi)/2730]*u^10)/b^3 - 
      (((101119*I)/1437778944000)*d*K0*M^5*Sqrt[Pi/30030]*u^11)/(b^3*E^u) - 
      (((92693*I)/102698496000)*d^3*K0*M^5*Sqrt[Pi/30030]*u^11)/(b^3*E^u) - 
      (((47059*I)/53251072000)*d^5*K0*M^5*Sqrt[Pi/30030]*u^11)/(b^3*E^u) + 
      (((953947*I)/359444736000)*d^7*K0*M^5*Sqrt[Pi/30030]*u^11)/(b^3*E^u) + 
      (((1375151*I)/1437778944000)*d^9*K0*M^5*Sqrt[Pi/30030]*u^11)/
       (b^3*E^u) - (((100291*I)/287555788800)*d^13*K0*M^5*Sqrt[Pi/30030]*
        u^11)/(b^3*E^u) + (((11411503*I)/7251406848000)*d*K0^2*M^5*
        Sqrt[Pi/30030]*u^11)/b^3 + (((1705178443*I)/55594119168000)*d^5*K0^2*
        M^5*Sqrt[Pi/30030]*u^11)/b^3 - (((3727165859*I)/55594119168000)*d^7*
        K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((6800785597*I)/166782357504000)*d^9*K0^2*M^5*Sqrt[Pi/30030]*u^11)/
       b^3 + (((95396827*I)/6671294300160)*d^13*K0^2*M^5*Sqrt[Pi/30030]*u^11)/
       b^3 - (((78937*I)/84575232000)*d^5*K1*M^5*Sqrt[Pi/30030]*u^11)/
       (b^3*E^u) + (((336977*I)/119814912000)*d^7*K1*M^5*Sqrt[Pi/30030]*u^11)/
       (b^3*E^u) - (((21311*I)/57511157760)*d^13*K1*M^5*Sqrt[Pi/30030]*u^11)/
       (b^3*E^u) + (((916424227*I)/500347072512000)*d*K1^2*M^5*Sqrt[Pi/30030]*
        u^11)/b^3 + (((135300779*I)/3762008064000)*d^5*K1^2*M^5*
        Sqrt[Pi/30030]*u^11)/b^3 - (((39061541017*I)/500347072512000)*d^7*
        K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((3432409921*I)/71478153216000)*d^9*K1^2*M^5*Sqrt[Pi/30030]*u^11)/
       b^3 + (((7459496579*I)/166782357504000)*d^11*K1^2*M^5*Sqrt[Pi/30030]*
        u^11)/b^3 + (((222167357*I)/500347072512000)*d^15*K1^2*M^5*
        Sqrt[Pi/30030]*u^11)/b^3 + (((15825617*I)/1235424870400)*d^11*K0^2*
        M^5*Sqrt[(3*Pi)/10010]*u^11)/b^3 - (((2183*I)/205396992000)*d*K1*M^5*
        Sqrt[(7*Pi)/4290]*u^11)/(b^3*E^u) + 
      (((172563869*I)/71478153216000)*d^13*K1^2*M^5*Sqrt[(7*Pi)/4290]*u^11)/
       b^3 - (((19501*I)/143777894400)*d^11*K1*M^5*Sqrt[(11*Pi)/2730]*u^11)/
       (b^3*E^u) - (((15539*I)/143777894400)*d^11*K0*M^5*Sqrt[(13*Pi)/2310]*
        u^11)/(b^3*E^u) + (((897893*I)/33356471500800)*d^15*K0^2*M^5*
        Sqrt[(13*Pi)/2310]*u^11)/b^3 - (((53111*I)/718889472000)*d^3*K1*M^5*
        Sqrt[(13*Pi)/2310]*u^11)/(b^3*E^u) + 
      (((37537*I)/479259648000)*d^9*K1*M^5*Sqrt[(13*Pi)/2310]*u^11)/
       (b^3*E^u) + (((1250541557*I)/55594119168000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[30030]*b^3) + (((138112589*I)/5266811289600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[30030]*b^3) - (((701*I)/89861184000)*d*K0*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) - (((71*I)/651168000)*d^3*K0*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) - (((8527*I)/89861184000)*d^5*K0*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) + (((6763*I)/22465296000)*d^7*K0*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) + (((551*I)/4729536000)*d^9*K0*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) - (((29*I)/176198400)*d^11*K0*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) - (((103*I)/12837312000)*d*K1*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) - (((5099*I)/44930592000)*d^3*K1*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) - (((2929*I)/29953728000)*d^5*K1*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) + (((7003*I)/22465296000)*d^7*K1*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) + (((10889*I)/89861184000)*d^9*K1*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) - (((307*I)/1797223680)*d^11*K1*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) - (((769*I)/17972236800)*d^13*K1*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) + (((585830087*I)/83391178752000)*d^3*
        K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 + 
      (((2482144739*I)/250173536256000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/
       b^3 + (((25821149*I)/2175422054400)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*
        u^12)/b^3 + (((8473763*I)/50034707251200)*d^15*K0*K1*M^5*
        Sqrt[Pi/30030]*u^12)/b^3 + (((2481251*I)/35739076608000)*d*K0*K1*M^5*
        Sqrt[(7*Pi)/4290]*u^12)/b^3 - (((102631439*I)/83391178752000)*d^9*K0*
        K1*M^5*Sqrt[(11*Pi)/2730]*u^12)/b^3 + 
      (((1050611*I)/2382605107200)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/2730]*u^12)/
       b^3 - ((I/315302400)*d^13*K0*M^5*Sqrt[(13*Pi)/2310]*u^12)/(b^3*E^u) - 
      (((399971959*I)/250173536256000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/2310]*u^12)/
       b^3 - ((I/2246529600)*d*K0*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) - 
      ((I/112326480)*d^3*K0*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) + 
      ((I/46802700)*d^7*K0*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) + 
      ((I/106977600)*d^9*K0*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) - 
      ((I/80233200)*d^11*K0*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) - 
      ((I/320932800)*d^13*K0*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) + 
      (((1640189*I)/62543384064000)*d*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((313597*I)/548626176000)*d^5*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((7220221*I)/8934769152000)*d^9*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((79961969*I)/125086768128000)*d^11*K0^2*M^5*Sqrt[Pi/30030]*u^13)/
       b^3 + (((4618109*I)/15635846016000)*d^13*K0^2*M^5*Sqrt[Pi/30030]*u^13)/
       b^3 + (((1803059*I)/125086768128000)*d^15*K0^2*M^5*Sqrt[Pi/30030]*
        u^13)/b^3 - ((I/2246529600)*d*K1*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) - 
      ((I/112326480)*d^3*K1*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) + 
      ((I/46802700)*d^7*K1*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) + 
      ((I/106977600)*d^9*K1*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) - 
      ((I/80233200)*d^11*K1*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) - 
      ((I/320932800)*d^13*K1*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) + 
      (((509917*I)/17869538304000)*d*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((8770037*I)/13898529792000)*d^5*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((112372619*I)/125086768128000)*d^9*K1^2*M^5*Sqrt[Pi/30030]*u^13)/
       b^3 + (((2425363*I)/7358045184000)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^13)/
       b^3 - (((953609*I)/5956512768000)*d^7*K0^2*M^5*Sqrt[(7*Pi)/4290]*u^13)/
       b^3 - (((75203*I)/679819392000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/2730]*u^13)/
       b^3 - ((I/2246529600)*d^5*K0*M^5*Sqrt[(13*Pi)/2310]*u^13)/(b^3*E^u) - 
      ((I/2246529600)*d^5*K1*M^5*Sqrt[(13*Pi)/2310]*u^13)/(b^3*E^u) + 
      (((241*I)/182875392000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/2310]*u^13)/b^3 + 
      (((47773223*I)/125086768128000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[30030]*b^3) + (((25959173*I)/62543384064000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[30030]*b^3) + (((109*I)/71478153216)*d^11*K1^2*
        M^5*Sqrt[(455*Pi)/66]*u^13)/b^3 + (((282671*I)/62543384064000)*d*K0*
        K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + (((4039661*I)/62543384064000)*d^3*
        K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      (((3913537*I)/20847794688000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      (((1543709*I)/8934769152000)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + 
      (((6671183*I)/62543384064000)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + 
      (((649637*I)/62543384064000)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/2730]*u^14)/
       b^3 + (((44959*I)/8934769152000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/2310]*
        u^14)/b^3 + (((2699*I)/6949264896000)*d^15*K0*K1*M^5*
        Sqrt[(13*Pi)/2310]*u^14)/b^3 + (((97*I)/1078334208000)*d*K0^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 - (((129617*I)/31271692032000)*d^7*K0^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((71237*I)/31271692032000)*d^11*K0^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((5633*I)/2084779468800)*d^13*K0^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((3061*I)/31271692032000)*d*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((45343*I)/10423897344000)*d^5*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 - (((9319*I)/2084779468800)*d^7*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 - (((231241*I)/31271692032000)*d^9*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((15289*I)/6254338406400)*d^11*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((3727*I)/1250867681280)*d^13*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((109*I)/297825638400)*d^15*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 - (((4289*I)/4467384576000)*d^9*K0^2*M^5*
        Sqrt[(7*Pi)/4290]*u^15)/b^3 + (((403*I)/3474632448000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/2310]*u^15)/b^3 + (((9529*I)/31271692032000)*d^5*K0^2*
        M^5*Sqrt[(13*Pi)/2310]*u^15)/b^3 + (((157*I)/6254338406400)*d^15*K0^2*
        M^5*Sqrt[(13*Pi)/2310]*u^15)/b^3 + (((16957*I)/10423897344000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[30030]*b^3) + 
      (((31*I)/1954480752000)*d*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 + 
      (((31*I)/130298716800)*d^3*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 - 
      (((1271*I)/1954480752000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 - 
      (((31*I)/22993891200)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 + 
      (((31*I)/93070512000)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 + 
      (((31*I)/55842307200)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 + 
      (((31*I)/390896150400)*d^15*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 + 
      (((31*I)/279211536000)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/4290]*u^16)/b^3)/Pi, 
    ((168257*d*K0*K1*M^5*Sqrt[3/(10010*Pi)]*u^3)/(1821747200*b^3) - 
      (21284897*d^7*K0*K1*M^5*Sqrt[13/(2310*Pi)]*u^3)/(20809958400*b^3) - 
      (173613*d^9*K0*K1*M^5*Sqrt[33/(910*Pi)]*u^3)/(2662553600*b^3) + 
      (1683*d^11*K0*K1*M^5*Sqrt[33/(910*Pi)]*u^3)/(11187200*b^3) + 
      (297*d^13*K0*K1*M^5*Sqrt[231/(130*Pi)]*u^3)/(76072960*b^3) - 
      (((7*I)/3803648)*d*K1^2*M^5*Sqrt[(77*Pi)/390]*u^3)/b^3 + 
      (((11*I)/1000960)*d^9*K1^2*M^5*Sqrt[(143*Pi)/210]*u^3)/b^3 - 
      (((11*I)/559360)*d^11*K1^2*M^5*Sqrt[(143*Pi)/210]*u^3)/b^3 - 
      ((I/223744)*d^5*K1^2*M^5*Sqrt[(385*Pi)/78]*u^3)/b^3 - 
      (((3*I)/7607296)*d*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      ((I/200192)*d^3*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((169*I)/38036480)*d^5*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((143*I)/9509120)*d^7*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((143*I)/38036480)*d^9*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((143*I)/19018240)*d^11*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((11*I)/7607296)*d^13*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((61*I)/4754560)*d^7*K1^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((11*I)/19018240)*d^13*K1^2*M^5*Sqrt[(1001*Pi)/30]*u^3)/b^3 - 
      (((3*I)/1901824)*d^3*K1^2*M^5*Sqrt[(1155*Pi)/26]*u^3)/b^3 + 
      (59320193*d^3*K0*K1*M^5*u^3)/(17306598400*b^3*Sqrt[30030*Pi]) + 
      (13827313*d^5*K0*K1*M^5*u^3)/(4944742400*b^3*Sqrt[30030*Pi]) + 
      (174030587*d^7*K0*K1*M^5*u^3)/(56484172800*b^3*Sqrt[30030*Pi]) + 
      (168257*d*K0^2*M^5*Sqrt[3/(10010*Pi)]*u^4)/(3643494400*b^3) - 
      (24727*d^7*K0^2*M^5*Sqrt[11/(2730*Pi)]*u^4)/(53251072*b^3) - 
      (4581403*d^9*K1^2*M^5*Sqrt[11/(2730*Pi)]*u^4)/(15214592000*b^3) - 
      (173613*d^9*K0^2*M^5*Sqrt[33/(910*Pi)]*u^4)/(5325107200*b^3) + 
      (1683*d^11*K0^2*M^5*Sqrt[33/(910*Pi)]*u^4)/(22374400*b^3) + 
      (8036423*d^11*K1^2*M^5*Sqrt[33/(910*Pi)]*u^4)/(53251072000*b^3) + 
      (297*d^13*K0^2*M^5*Sqrt[231/(130*Pi)]*u^4)/(152145920*b^3) + 
      (7881*d^13*K1^2*M^5*Sqrt[429/(70*Pi)]*u^4)/(3042918400*b^3) - 
      (((2753299*I)/2662553600)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/2730]*u^4)/b^3 - 
      (((5034301*I)/5325107200)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/2730]*u^4)/b^3 - 
      (((995381*I)/3195064320)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/2730]*u^4)/b^3 + 
      (((319439*I)/1331276800)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/210]*u^4)/b^3 + 
      (((1017029*I)/15975321600)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/210]*u^4)/b^3 - 
      (((967661*I)/7987660800)*d^11*K0*K1*M^5*Sqrt[(143*Pi)/210]*u^4)/b^3 + 
      (59320193*d^3*K0^2*M^5*u^4)/(34613196800*Sqrt[30030]*b^3*Sqrt[Pi]) + 
      (41377322893*d^3*K1^2*M^5*u^4)/(13706825932800*Sqrt[30030]*b^3*
        Sqrt[Pi]) - (((11069*I)/5325107200)*d*K0*K1*M^5*Sqrt[(429*Pi)/70]*
        u^4)/b^3 + (13827313*d^5*K0^2*M^5*u^4)/(9889484800*b^3*
        Sqrt[30030*Pi]) + (214681644607*d*K1^2*M^5*u^4)/
       (959477815296000*b^3*Sqrt[30030*Pi]) + 
      (3140052266209*d^5*K1^2*M^5*u^4)/(959477815296000*b^3*Sqrt[30030*Pi]) - 
      (1732232353*d^7*K1^2*M^5*u^4)/(186378752000*b^3*Sqrt[30030*Pi]) + 
      (96138103*d^11*K0*K1*M^5*Sqrt[3/(10010*Pi)]*u^5)/(53251072000*b^3) + 
      (1179903*d^13*K0*K1*M^5*Sqrt[3/(10010*Pi)]*u^5)/(3042918400*b^3) - 
      (3919561*d^9*K0*K1*M^5*Sqrt[13/(2310*Pi)]*u^5)/(15214592000*b^3) - 
      (((127720111*I)/159753216000)*d*K1^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 - 
      (((1589253877*I)/159753216000)*d^5*K1^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 - 
      (((303241*I)/10650214400)*d*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 - 
      (((1952849*I)/5325107200)*d^3*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 - 
      (((3668111*I)/10650214400)*d^5*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 + 
      (((174001*I)/156620800)*d^7*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 + 
      (((9818747*I)/31950643200)*d^9*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 - 
      (((9032483*I)/15975321600)*d^11*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 - 
      (((38093*I)/336322560)*d^13*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 + 
      (((37943561*I)/13312768000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 + 
      (((400260047*I)/479259648000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/
       b^3 - (((70208641*I)/47925964800)*d^11*K1^2*M^5*Sqrt[(11*Pi)/2730]*
        u^5)/b^3 - (((29030831*I)/95851929600)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/2730]*u^5)/b^3 - (((826323749*I)/79876608000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[30030]*b^3) + (22221520721*d*K0*K1*M^5*u^5)/
       (87225255936000*b^3*Sqrt[30030*Pi]) + 
      (1618691566421*d^3*K0*K1*M^5*u^5)/(479738907648000*b^3*
        Sqrt[30030*Pi]) + (3320261040193*d^5*K0*K1*M^5*u^5)/
       (959477815296000*b^3*Sqrt[30030*Pi]) - (21157099753*d^7*K0*K1*M^5*u^5)/
       (2050166272000*b^3*Sqrt[30030*Pi]) + 
      (9544370807*d^3*K0^2*M^5*Sqrt[11/(2730*Pi)]*u^6)/
       (174450511872000*b^3) + (21808547*d^11*K1^2*M^5*Sqrt[11/(2730*Pi)]*
        u^6)/(91287552000*b^3) + (90833*d^13*K0^2*M^5*Sqrt[33/(910*Pi)]*u^6)/
       (12171673600*b^3) + (15857*d^13*K1^2*M^5*Sqrt[39/(770*Pi)]*u^6)/
       (1217167360*b^3) - (((1385257123*I)/159753216000)*d^3*K0*K1*M^5*
        Sqrt[Pi/30030]*u^6)/b^3 - (((2732429429*I)/319506432000)*d^5*K0*K1*
        M^5*Sqrt[Pi/30030]*u^6)/b^3 - (((184556399*I)/63901286400)*d^13*K0*K1*
        M^5*Sqrt[Pi/30030]*u^6)/b^3 - (((23645483*I)/106502144000)*d*K0*K1*
        M^5*Sqrt[(3*Pi)/10010]*u^6)/b^3 - (((48535551*I)/10650214400)*d^11*K0*
        K1*M^5*Sqrt[(3*Pi)/10010]*u^6)/b^3 + 
      (((191224441*I)/79876608000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/2730]*u^6)/
       b^3 + (((26190497*I)/106502144000)*d^9*K0*K1*M^5*Sqrt[(33*Pi)/910]*
        u^6)/b^3 + (151393711371677*d^3*K1^2*M^5*u^6)/
       (86353003376640000*Sqrt[30030]*b^3*Sqrt[Pi]) + 
      (28381281167*d*K0^2*M^5*u^6)/(767582252236800*b^3*Sqrt[30030*Pi]) + 
      (7820358803*d^5*K0^2*M^5*u^6)/(9618825216000*b^3*Sqrt[30030*Pi]) - 
      (146480752507*d^7*K0^2*M^5*u^6)/(73805985792000*b^3*Sqrt[30030*Pi]) - 
      (3127173779*d^9*K0^2*M^5*u^6)/(3834077184000*b^3*Sqrt[30030*Pi]) + 
      (234775199*d^11*K0^2*M^5*u^6)/(213004288000*b^3*Sqrt[30030*Pi]) + 
      (5969680534387*d*K1^2*M^5*u^6)/(43176501688320000*b^3*Sqrt[30030*Pi]) + 
      (19162902157547*d^5*K1^2*M^5*u^6)/(12336143339520000*b^3*
        Sqrt[30030*Pi]) - (1168060361473*d^7*K1^2*M^5*u^6)/
       (221417957376000*b^3*Sqrt[30030*Pi]) - (7507889*d^9*K1^2*M^5*u^6)/
       (5751115776*b^3*Sqrt[30030*Pi]) + (1880789*d^13*K0*K1*M^5*
        Sqrt[7/(4290*Pi)]*u^7)/(36515020800*b^3) + 
      (422551725599*d^5*K0*K1*M^5*Sqrt[13/(2310*Pi)]*u^7)/
       (4428359147520000*b^3) - (((149844007*I)/1278025728000)*d*K0^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 - (((2005312889*I)/1278025728000)*d^5*K0^2*
        M^5*Sqrt[Pi/30030]*u^7)/b^3 + (((88198163*I)/18794496000)*d^7*K0^2*
        M^5*Sqrt[Pi/30030]*u^7)/b^3 + (((5893735429*I)/3834077184000)*d^9*
        K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - (((945400493*I)/383407718400)*d^11*
        K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - (((411345217*I)/766815436800)*d^13*
        K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - (((690059707*I)/3834077184000)*d*
        K1^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - (((8743437869*I)/3834077184000)*
        d^5*K1^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - 
      (((68291711*I)/85201715200)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - 
      (((12792119*I)/91287552000)*d^3*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^7)/b^3 + 
      (((516173887*I)/958519296000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/2310]*u^7)/
       b^3 + (((658753031*I)/3834077184000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/2310]*
        u^7)/b^3 - (((107604691*I)/383407718400)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/2310]*u^7)/b^3 - (((4454798563*I)/1917038592000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[30030]*b^3) + 
      (82600746971*d*K0*K1*M^5*u^7)/(1207734312960000*b^3*Sqrt[30030*Pi]) + 
      (98982365653*d^3*K0*K1*M^5*u^7)/(97684392960000*b^3*Sqrt[30030*Pi]) - 
      (218830871687*d^7*K0*K1*M^5*u^7)/(66425387212800*b^3*Sqrt[30030*Pi]) - 
      (40274557957*d^9*K0*K1*M^5*u^7)/(34506694656000*b^3*Sqrt[30030*Pi]) + 
      (426266333*d^11*K0*K1*M^5*u^7)/(239629824000*b^3*Sqrt[30030*Pi]) + 
      (776371*d^13*K1^2*M^5*Sqrt[7/(4290*Pi)]*u^8)/(60858368000*b^3) + 
      (44819447*d^13*K0^2*M^5*Sqrt[11/(2730*Pi)]*u^8)/(5112102912000*b^3) - 
      (64053271949*d*K1^2*M^5*Sqrt[13/(2310*Pi)]*u^8)/
       (318841858621440000*b^3) - (517422113*d^9*K1^2*M^5*Sqrt[13/(2310*Pi)]*
        u^8)/(20704016793600*b^3) - (((93008681*I)/958519296000)*d*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 - (((134856143*I)/106502144000)*d^5*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 + (((913124983*I)/239629824000)*d^7*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 + (((404469883*I)/319506432000)*d^9*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 - (((63822119*I)/31950643200)*d^11*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 - (((4559743*I)/10089676800)*d^13*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 - (((1725579*I)/53251072000)*d^3*K0*K1*M^5*
        Sqrt[(39*Pi)/770]*u^8)/b^3 + (1068582205703*d^3*K0^2*M^5*u^8)/
       (7850273034240000*Sqrt[30030]*b^3*Sqrt[Pi]) + 
      (53144954558743*d^3*K1^2*M^5*u^8)/(259059010129920000*Sqrt[30030]*b^3*
        Sqrt[Pi]) + (445091325869*d*K0^2*M^5*u^8)/(57568668917760000*b^3*
        Sqrt[30030*Pi]) + (665648274041*d^5*K0^2*M^5*u^8)/
       (3029929943040000*b^3*Sqrt[30030*Pi]) - (6596157103*d^7*K0^2*M^5*u^8)/
       (13838622336000*b^3*Sqrt[30030*Pi]) - (7899087551*d^9*K0^2*M^5*u^8)/
       (34506694656000*b^3*Sqrt[30030*Pi]) + (180214213*d^11*K0^2*M^5*u^8)/
       (639012864000*b^3*Sqrt[30030*Pi]) - (8099359*d^13*K0^2*M^5*u^8)/
       (222265344000*b^3*Sqrt[30030*Pi]) + (74545420709917*d*K1^2*M^5*u^8)/
       (4144944162078720000*b^3*Sqrt[30030*Pi]) + 
      (141038934270967*d^5*K1^2*M^5*u^8)/(518118020259840000*b^3*
        Sqrt[30030*Pi]) - (23985181009*d^7*K1^2*M^5*u^8)/
       (36902992896000*b^3*Sqrt[30030*Pi]) + (251009393*d^11*K1^2*M^5*u^8)/
       (639012864000*b^3*Sqrt[30030*Pi]) + (((17896253*I)/119814912000)*d^9*
        K0^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 - (((1388669*I)/5990745600)*d^11*
        K0^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 - (((1209487*I)/84575232000)*d*K1^2*
        M^5*Sqrt[Pi/30030]*u^9)/b^3 - (((38319179*I)/205396992000)*d^5*K1^2*
        M^5*Sqrt[Pi/30030]*u^9)/b^3 + (((11158439*I)/19969152000)*d^7*K1^2*
        M^5*Sqrt[Pi/30030]*u^9)/b^3 + (((271115771*I)/1437778944000)*d^9*K1^2*
        M^5*Sqrt[Pi/30030]*u^9)/b^3 - (((19691731*I)/287555788800)*d^13*K1^2*
        M^5*Sqrt[Pi/30030]*u^9)/b^3 - (((93209*I)/1901824000)*d^3*K0^2*M^5*
        Sqrt[(3*Pi)/10010]*u^9)/b^3 - (((857243*I)/20539699200)*d^11*K1^2*M^5*
        Sqrt[(7*Pi)/4290]*u^9)/b^3 - (((10201*I)/9984576000)*d*K0^2*M^5*
        Sqrt[(11*Pi)/2730]*u^9)/b^3 - (((538493*I)/39938304000)*d^5*K0^2*M^5*
        Sqrt[(11*Pi)/2730]*u^9)/b^3 + (((4824959*I)/119814912000)*d^7*K0^2*
        M^5*Sqrt[(11*Pi)/2730]*u^9)/b^3 - (((12431*I)/2995372800)*d^13*K0^2*
        M^5*Sqrt[(13*Pi)/2310]*u^9)/b^3 - (((3425899*I)/239629824000)*d^3*
        K1^2*M^5*Sqrt[(13*Pi)/2310]*u^9)/b^3 + (45359881877*d*K0*K1*M^5*u^9)/
       (7196083614720000*b^3*Sqrt[30030*Pi]) + 
      (119307176603*d^3*K0*K1*M^5*u^9)/(1349265677760000*b^3*
        Sqrt[30030*Pi]) + (1299990246649*d^5*K0*K1*M^5*u^9)/
       (9252107504640000*b^3*Sqrt[30030*Pi]) - 
      (139683090431*d^7*K0*K1*M^5*u^9)/(498190404096000*b^3*Sqrt[30030*Pi]) - 
      (363100769*d^9*K0*K1*M^5*u^9)/(1848572928000*b^3*Sqrt[30030*Pi]) + 
      (46013221*d^11*K0*K1*M^5*u^9)/(239629824000*b^3*Sqrt[30030*Pi]) + 
      (1130837*d^13*K0*K1*M^5*u^9)/(22821888000*b^3*Sqrt[30030*Pi]) + 
      (8576369917*d^3*K0^2*M^5*Sqrt[13/(2310*Pi)]*u^10)/
       (59782848491520000*b^3) + (1937*d^13*K0^2*M^5*Sqrt[143/(210*Pi)]*u^10)/
       (45643776000*b^3) - (((25170701*I)/359444736000)*d^3*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 - (((50937053*I)/718889472000)*d^5*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 + (((37880897*I)/179722368000)*d^7*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 + (((51536351*I)/718889472000)*d^9*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 - (((2631467*I)/23962982400)*d^11*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 - (((1264229*I)/47925964800)*d^13*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 - (((298003*I)/718889472000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/2310]*u^10)/b^3 + (62566035431*d^3*K0^2*M^5*u^10)/
       (9143259181056000*Sqrt[30030]*b^3*Sqrt[Pi]) + 
      (366105263*d^3*K1^2*M^5*u^10)/(34498270170000*Sqrt[30030]*b^3*
        Sqrt[Pi]) + (84490434491*d*K0^2*M^5*u^10)/(129529505064960000*b^3*
        Sqrt[30030*Pi]) + (588690628637*d^5*K0^2*M^5*u^10)/
       (43176501688320000*b^3*Sqrt[30030*Pi]) - (22534639*d^7*K0^2*M^5*u^10)/
       (915791184000*b^3*Sqrt[30030*Pi]) - (87675013*d^9*K0^2*M^5*u^10)/
       (3697145856000*b^3*Sqrt[30030*Pi]) + (4614749*d^11*K0^2*M^5*u^10)/
       (239629824000*b^3*Sqrt[30030*Pi]) + (305306127829*d*K1^2*M^5*u^10)/
       (388588515194880000*b^3*Sqrt[30030*Pi]) + 
      (901450311907*d^5*K1^2*M^5*u^10)/(55512645027840000*b^3*
        Sqrt[30030*Pi]) - (2404031263*d^7*K1^2*M^5*u^10)/
       (83031734016000*b^3*Sqrt[30030*Pi]) - (253213549*d^9*K1^2*M^5*u^10)/
       (8626673664000*b^3*Sqrt[30030*Pi]) + (4924583*d^11*K1^2*M^5*u^10)/
       (215666841600*b^3*Sqrt[30030*Pi]) + (357607*d^13*K1^2*M^5*u^10)/
       (45643776000*b^3*Sqrt[30030*Pi]) - 
      (38736281*d^7*K0*K1*M^5*Sqrt[13/(2310*Pi)]*u^11)/(62273800512000*b^3) - 
      (5217893*d^9*K0*K1*M^5*Sqrt[13/(2310*Pi)]*u^11)/(6470005248000*b^3) - 
      (((311981*I)/718889472000)*d*K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((4071167*I)/718889472000)*d^5*K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 + 
      (((1005661*I)/59907456000)*d^7*K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((3323*I)/380364800)*d^11*K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((4891*I)/2282188800)*d^13*K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((120229*I)/239629824000)*d*K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((14054647*I)/2156668416000)*d^5*K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 + 
      (((1490789*I)/77023872000)*d^7*K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 + 
      (((14433589*I)/2156668416000)*d^9*K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((2176451*I)/215666841600)*d^11*K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 + 
      (((45599*I)/102698496000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/2310]*u^11)/b^3 - 
      (((535523*I)/1078334208000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/2310]*u^11)/b^3 - 
      (((82321*I)/431333683200)*d^13*K1^2*M^5*Sqrt[(13*Pi)/2310]*u^11)/b^3 - 
      (((2006579*I)/359444736000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[30030]*b^3) + (24272389123*d*K0*K1*M^5*u^11)/
       (97147128798720000*b^3*Sqrt[30030*Pi]) + 
      (42829386143*d^3*K0*K1*M^5*u^11)/(12143391099840000*b^3*
        Sqrt[30030*Pi]) + (468988964803*d^5*K0*K1*M^5*u^11)/
       (97147128798720000*b^3*Sqrt[30030*Pi]) + (16327*d^11*K0*K1*M^5*u^11)/
       (2406996000*b^3*Sqrt[30030*Pi]) + (12107*d^13*K0*K1*M^5*u^11)/
       (3803648000*b^3*Sqrt[30030*Pi]) + 
      (60811*d^3*K1^2*M^5*Sqrt[11/(2730*Pi)]*u^12)/(39961797120000*b^3) - 
      (3517*d^9*K1^2*M^5*Sqrt[13/(2310*Pi)]*u^12)/(60092928000*b^3) - 
      (((53*I)/411264000)*d*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 - 
      (((41761*I)/25674624000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 + 
      (((353*I)/72352000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 + 
      (((104323*I)/59907456000)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 - 
      (((6599*I)/2567462400)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 - 
      (((23029*I)/35944473600)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 - 
      (((3811*I)/29953728000)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/2310]*u^12)/b^3 + 
      (4335649*d^3*K0^2*M^5*u^12)/(17877646080000*Sqrt[30030]*b^3*Sqrt[Pi]) + 
      (626138869*d^3*K1^2*M^5*u^12)/(2490952020480000*Sqrt[30030]*b^3*
        Sqrt[Pi]) + (113693779*d*K0^2*M^5*u^12)/(7472856061440000*b^3*
        Sqrt[30030*Pi]) + (2306679889*d^5*K0^2*M^5*u^12)/
       (7472856061440000*b^3*Sqrt[30030*Pi]) - (1265443*d^7*K0^2*M^5*u^12)/
       (2541787776000*b^3*Sqrt[30030*Pi]) - (1509091*d^9*K0^2*M^5*u^12)/
       (2156668416000*b^3*Sqrt[30030*Pi]) + (15289*d^11*K0^2*M^5*u^12)/
       (43133368320*b^3*Sqrt[30030*Pi]) + (9473*d^13*K0^2*M^5*u^12)/
       (34232832000*b^3*Sqrt[30030*Pi]) + (122796643*d*K1^2*M^5*u^12)/
       (7472856061440000*b^3*Sqrt[30030*Pi]) + (213721*d^5*K1^2*M^5*u^12)/
       (602990080000*b^3*Sqrt[30030*Pi]) - (211865321*d^7*K1^2*M^5*u^12)/
       (373642803072000*b^3*Sqrt[30030*Pi]) + (394561*d^11*K1^2*M^5*u^12)/
       (1078334208000*b^3*Sqrt[30030*Pi]) + (11057*d^13*K1^2*M^5*u^12)/
       (34232832000*b^3*Sqrt[30030*Pi]) - 
      (121*d^3*K0*K1*M^5*Sqrt[11/(2730*Pi)]*u^13)/(471771216000*b^3) + 
      (d^13*K0*K1*M^5*Sqrt[11/(2730*Pi)]*u^13)/(78140160*b^3) + 
      (15451*d*K0*K1*M^5*Sqrt[13/(2310*Pi)]*u^13)/(77842250640000*b^3) - 
      (((139*I)/22465296000)*d*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((5059*I)/67395888000)*d^5*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((6073*I)/67395888000)*d^9*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((863*I)/6739588800)*d^11*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((433*I)/13479177600)*d^13*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      ((I/154224000)*d*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((197*I)/2496144000)*d^5*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((4211*I)/16848972000)*d^7*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((6493*I)/67395888000)*d^9*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((919*I)/6739588800)*d^11*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((461*I)/13479177600)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((19*I)/886788000)*d^7*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^13)/b^3 - 
      (((2843*I)/33697944000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[30030]*b^3) - 
      (((179*I)/1982232000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[30030]*b^3) + 
      (4094599*d^3*K0*K1*M^5*u^13)/(77842250640000*b^3*Sqrt[30030*Pi]) + 
      (6777943*d^5*K0*K1*M^5*u^13)/(77842250640000*b^3*Sqrt[30030*Pi]) - 
      (839*d^7*K0*K1*M^5*u^13)/(6359661000*b^3*Sqrt[30030*Pi]) - 
      (389*d^9*K0*K1*M^5*u^13)/(3209328000*b^3*Sqrt[30030*Pi]) + 
      (43*d^11*K0*K1*M^5*u^13)/(1684897200*b^3*Sqrt[30030*Pi]) - 
      (139*d^13*K0*K1*M^5*u^13)/(2642976000*b^3*Sqrt[30030*Pi]) - 
      (d^9*K0^2*M^5*Sqrt[7/(4290*Pi)]*u^14)/(43325928000*b^3) + 
      (d^13*K0^2*M^5*Sqrt[7/(4290*Pi)]*u^14)/(1604664000*b^3) - 
      (d^9*K1^2*M^5*Sqrt[7/(4290*Pi)]*u^14)/(43325928000*b^3) + 
      (d^13*K1^2*M^5*Sqrt[7/(4290*Pi)]*u^14)/(1604664000*b^3) + 
      (d*K0^2*M^5*Sqrt[11/(2730*Pi)]*u^14)/(40437532800*b^3) - 
      (d^3*K0^2*M^5*Sqrt[11/(2730*Pi)]*u^14)/(40437532800*b^3) - 
      (d^5*K0^2*M^5*Sqrt[11/(2730*Pi)]*u^14)/(40437532800*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(2730*Pi)]*u^14)/(40437532800*b^3) - 
      (d^3*K1^2*M^5*Sqrt[11/(2730*Pi)]*u^14)/(40437532800*b^3) - 
      (d^5*K1^2*M^5*Sqrt[11/(2730*Pi)]*u^14)/(40437532800*b^3) - 
      ((I/1684897200)*d*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      ((I/84244860)*d^3*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + 
      ((I/35102025)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + 
      ((I/80233200)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      ((I/60174900)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      ((I/240699600)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      ((I/1684897200)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/2310]*u^14)/b^3 + 
      (7069*d^3*K0^2*M^5*u^14)/(4245940944000*Sqrt[30030]*b^3*Sqrt[Pi]) + 
      (7069*d^3*K1^2*M^5*u^14)/(4245940944000*Sqrt[30030]*b^3*Sqrt[Pi]) - 
      (31*d*K0^2*M^5*u^14)/(74490192000*b^3*Sqrt[30030*Pi]) + 
      (211*d^5*K0^2*M^5*u^14)/(44694115200*b^3*Sqrt[30030*Pi]) - 
      (139*d^7*K0^2*M^5*u^14)/(21662964000*b^3*Sqrt[30030*Pi]) - 
      (d^9*K0^2*M^5*u^14)/(1189339200*b^3*Sqrt[30030*Pi]) - 
      (89*d^11*K0^2*M^5*u^14)/(33697944000*b^3*Sqrt[30030*Pi]) - 
      (31*d*K1^2*M^5*u^14)/(74490192000*b^3*Sqrt[30030*Pi]) + 
      (211*d^5*K1^2*M^5*u^14)/(44694115200*b^3*Sqrt[30030*Pi]) - 
      (139*d^7*K1^2*M^5*u^14)/(21662964000*b^3*Sqrt[30030*Pi]) - 
      (d^9*K1^2*M^5*u^14)/(1189339200*b^3*Sqrt[30030*Pi]) - 
      (89*d^11*K1^2*M^5*u^14)/(33697944000*b^3*Sqrt[30030*Pi]))/Pi, 
    ((((27*I)/137882240)*d*K1*M^5*Sqrt[(231*Pi)/130]*u)/(b^3*E^u) + 
      (((143277*I)/2206115840)*d^5*K1*M^5*Sqrt[(231*Pi)/130]*u)/(b^3*E^u) - 
      (((1939*I)/51908608)*d^7*K1*M^5*Sqrt[(231*Pi)/130]*u)/(b^3*E^u) - 
      (((76539*I)/1103057920)*d^9*K1*M^5*Sqrt[(429*Pi)/70]*u)/(b^3*E^u) + 
      (((5029*I)/232222720)*d^11*K1*M^5*Sqrt[(429*Pi)/70]*u)/(b^3*E^u) + 
      (((51343*I)/2206115840)*d^13*K1*M^5*Sqrt[(429*Pi)/70]*u)/(b^3*E^u) + 
      (((287*I)/259543040)*d^3*K1*M^5*Sqrt[(3003*Pi)/10]*u)/(b^3*E^u) + 
      (((1107*I)/4412231680)*d^15*K1*M^5*Sqrt[(3003*Pi)/10]*u)/(b^3*E^u) + 
      (((1983*I)/51908608)*d*K0*M^5*Sqrt[(33*Pi)/910]*u^2)/(b^3*E^u) - 
      (((15562983*I)/8824463360)*d^7*K0*M^5*Sqrt[(33*Pi)/910]*u^2)/
       (b^3*E^u) + (((418401*I)/1103057920)*d^13*K0*M^5*Sqrt[(33*Pi)/910]*
        u^2)/(b^3*E^u) + (((63879*I)/8824463360)*d^15*K0*M^5*
        Sqrt[(33*Pi)/910]*u^2)/(b^3*E^u) + (((145069*I)/1764892672)*d^3*K0*
        M^5*Sqrt[(231*Pi)/130]*u^2)/(b^3*E^u) + 
      (((274237*I)/2206115840)*d^5*K0*M^5*Sqrt[(231*Pi)/130]*u^2)/(b^3*E^u) + 
      (((27*I)/137882240)*d*K1*M^5*Sqrt[(231*Pi)/130]*u^2)/(b^3*E^u) + 
      (((143277*I)/2206115840)*d^5*K1*M^5*Sqrt[(231*Pi)/130]*u^2)/(b^3*E^u) - 
      (((1939*I)/51908608)*d^7*K1*M^5*Sqrt[(231*Pi)/130]*u^2)/(b^3*E^u) - 
      (((401161*I)/4412231680)*d^9*K0*M^5*Sqrt[(429*Pi)/70]*u^2)/(b^3*E^u) + 
      (((729917*I)/8824463360)*d^11*K0*M^5*Sqrt[(429*Pi)/70]*u^2)/(b^3*E^u) - 
      (((76539*I)/1103057920)*d^9*K1*M^5*Sqrt[(429*Pi)/70]*u^2)/(b^3*E^u) + 
      (((5029*I)/232222720)*d^11*K1*M^5*Sqrt[(429*Pi)/70]*u^2)/(b^3*E^u) + 
      (((51343*I)/2206115840)*d^13*K1*M^5*Sqrt[(429*Pi)/70]*u^2)/(b^3*E^u) + 
      (((287*I)/259543040)*d^3*K1*M^5*Sqrt[(3003*Pi)/10]*u^2)/(b^3*E^u) + 
      (((1107*I)/4412231680)*d^15*K1*M^5*Sqrt[(3003*Pi)/10]*u^2)/(b^3*E^u) + 
      (((3392950081*I)/1235424870400)*d*K1*M^5*Sqrt[Pi/30030]*u^3)/
       (b^3*E^u) + (((50323063841*I)/1235424870400)*d^3*K1*M^5*Sqrt[Pi/30030]*
        u^3)/(b^3*E^u) + (((73331205341*I)/1235424870400)*d^5*K1*M^5*
        Sqrt[Pi/30030]*u^3)/(b^3*E^u) + (((13337041771*I)/529467801600)*d^13*
        K1*M^5*Sqrt[Pi/30030]*u^3)/(b^3*E^u) + 
      (((424898447*I)/1235424870400)*d^15*K1*M^5*Sqrt[Pi/30030]*u^3)/
       (b^3*E^u) + (((2235871373*I)/148250984448)*d^11*K1*M^5*
        Sqrt[(5*Pi)/6006]*u^3)/(b^3*E^u) - (((630726007*I)/35297853440)*d^7*
        K1*M^5*Sqrt[(7*Pi)/4290]*u^3)/(b^3*E^u) - 
      (((26515995637*I)/3706274611200)*d^9*K1*M^5*Sqrt[(11*Pi)/2730]*u^3)/
       (b^3*E^u) + (((345920597*I)/437693382656)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/2730]*u^3)/b^3 + (((1983*I)/51908608)*d*K0*M^5*
        Sqrt[(33*Pi)/910]*u^3)/(b^3*E^u) - (((15562983*I)/8824463360)*d^7*K0*
        M^5*Sqrt[(33*Pi)/910]*u^3)/(b^3*E^u) + 
      (((418401*I)/1103057920)*d^13*K0*M^5*Sqrt[(33*Pi)/910]*u^3)/(b^3*E^u) + 
      (((63879*I)/8824463360)*d^15*K0*M^5*Sqrt[(33*Pi)/910]*u^3)/(b^3*E^u) + 
      (((21901369*I)/4376933826560)*d*K1^2*M^5*Sqrt[(77*Pi)/390]*u^3)/b^3 + 
      (((15528707*I)/273558364160)*d^3*K1^2*M^5*Sqrt[(77*Pi)/390]*u^3)/b^3 + 
      (((12133633*I)/273558364160)*d^11*K1^2*M^5*Sqrt[(143*Pi)/210]*u^3)/
       b^3 - (((31995569*I)/1094233456640)*d^13*K1^2*M^5*Sqrt[(143*Pi)/210]*
        u^3)/b^3 + (((72449*I)/136779182080)*d^15*K1^2*M^5*Sqrt[(143*Pi)/210]*
        u^3)/b^3 + (((145069*I)/1764892672)*d^3*K0*M^5*Sqrt[(231*Pi)/130]*
        u^3)/(b^3*E^u) + (((274237*I)/2206115840)*d^5*K0*M^5*
        Sqrt[(231*Pi)/130]*u^3)/(b^3*E^u) - 
      (((10407*I)/57591234560)*d^5*K1^2*M^5*Sqrt[(231*Pi)/130]*u^3)/b^3 - 
      (((401161*I)/4412231680)*d^9*K0*M^5*Sqrt[(429*Pi)/70]*u^3)/(b^3*E^u) + 
      (((729917*I)/8824463360)*d^11*K0*M^5*Sqrt[(429*Pi)/70]*u^3)/(b^3*E^u) - 
      (((29783227*I)/8753867653120)*d*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((113249349*I)/2188466913280)*d^3*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/
       b^3 - (((21743031*I)/273558364160)*d^5*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/
       b^3 + (((1211639*I)/11194204160)*d^9*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/
       b^3 - (((36509223*I)/1094233456640)*d^13*K0^2*M^5*Sqrt[(429*Pi)/70]*
        u^3)/b^3 + (((52537*I)/128733347840)*d^15*K0^2*M^5*Sqrt[(429*Pi)/70]*
        u^3)/b^3 + (((39517*I)/1750773530624)*d^17*K0^2*M^5*Sqrt[(429*Pi)/70]*
        u^3)/b^3 - (((186977*I)/13677918208)*d^7*K1^2*M^5*Sqrt[(1155*Pi)/26]*
        u^3)/b^3 + (((14081995*I)/437693382656)*d^7*K0^2*M^5*
        Sqrt[(2145*Pi)/14]*u^3)/b^3 - (((522847*I)/25746669568)*d^11*K0^2*M^5*
        Sqrt[(2145*Pi)/14]*u^3)/b^3 + (((25117*I)/875386765312)*d^17*K1^2*M^5*
        Sqrt[(5005*Pi)/6]*u^3)/b^3 + (((3851620811*I)/2470849740800)*d*K0*M^5*
        Sqrt[Pi/30030]*u^4)/(b^3*E^u) - (((5053478467*I)/70595706880)*d^7*K0*
        M^5*Sqrt[Pi/30030]*u^4)/(b^3*E^u) + 
      (((63869828999*I)/1482509844480)*d^11*K0*M^5*Sqrt[Pi/30030]*u^4)/
       (b^3*E^u) + (((14415605761*I)/1058935603200)*d^13*K0*M^5*
        Sqrt[Pi/30030]*u^4)/(b^3*E^u) + (((236576957*I)/2470849740800)*d^15*
        K0*M^5*Sqrt[Pi/30030]*u^4)/(b^3*E^u) + 
      (((48545726741*I)/1235424870400)*d^3*K1*M^5*Sqrt[Pi/30030]*u^4)/
       (b^3*E^u) + (((66622280041*I)/1235424870400)*d^5*K1*M^5*Sqrt[Pi/30030]*
        u^4)/(b^3*E^u) + (((3124568089*I)/43603230720)*d^11*K1*M^5*
        Sqrt[Pi/30030]*u^4)/(b^3*E^u) + (((124917227*I)/1235424870400)*d^15*
        K1*M^5*Sqrt[Pi/30030]*u^4)/(b^3*E^u) - 
      (((23877941647367*I)/3676624414310400)*d*K0*K1*M^5*Sqrt[Pi/30030]*u^4)/
       b^3 - (((4013274169483*I)/39963308851200)*d^3*K0*K1*M^5*Sqrt[Pi/30030]*
        u^4)/b^3 + (((94538859605273*I)/306385367859200)*d^7*K0*K1*M^5*
        Sqrt[Pi/30030]*u^4)/b^3 + (((642733253713*I)/919156103577600)*d^15*K0*
        K1*M^5*Sqrt[Pi/30030]*u^4)/b^3 + (((147617520929*I)/735324882862080)*
        d^17*K0*K1*M^5*Sqrt[Pi/30030]*u^4)/b^3 + 
      (((1002683683*I)/130044723200)*d^3*K0*M^5*Sqrt[(3*Pi)/10010]*u^4)/
       (b^3*E^u) + (((27406437677*I)/2470849740800)*d^5*K0*M^5*
        Sqrt[(3*Pi)/10010]*u^4)/(b^3*E^u) - 
      (((3772796572773*I)/153192683929600)*d^13*K0*K1*M^5*Sqrt[(3*Pi)/10010]*
        u^4)/b^3 - (((610379923*I)/35297853440)*d^7*K1*M^5*Sqrt[(7*Pi)/4290]*
        u^4)/(b^3*E^u) - (((29093144407*I)/7412549222400)*d^9*K0*M^5*
        Sqrt[(11*Pi)/2730]*u^4)/(b^3*E^u) - 
      (((23057590897*I)/3706274611200)*d^9*K1*M^5*Sqrt[(11*Pi)/2730]*u^4)/
       (b^3*E^u) + (((5551666792001*I)/262616029593600)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/2730]*u^4)/b^3 + (((257640737*I)/1235424870400)*d*K1*M^5*
        Sqrt[(13*Pi)/2310]*u^4)/(b^3*E^u) + 
      (((887337307*I)/529467801600)*d^13*K1*M^5*Sqrt[(13*Pi)/2310]*u^4)/
       (b^3*E^u) - (((2871634516481*I)/229789025894400)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/2310]*u^4)/b^3 - (((2810352015167*I)/183831220715520)*
        d^11*K0*K1*M^5*Sqrt[(13*Pi)/2310]*u^4)/b^3 + 
      (((42053573311*I)/2470849740800)*d^3*K0*M^5*Sqrt[Pi/30030]*u^5)/
       (b^3*E^u) - (((3705455087*I)/70595706880)*d^7*K0*M^5*Sqrt[Pi/30030]*
        u^5)/(b^3*E^u) + (((46258118267*I)/1482509844480)*d^11*K0*M^5*
        Sqrt[Pi/30030]*u^5)/(b^3*E^u) + (((9970714321*I)/1058935603200)*d^13*
        K0*M^5*Sqrt[Pi/30030]*u^5)/(b^3*E^u) + 
      (((49425377*I)/2470849740800)*d^15*K0*M^5*Sqrt[Pi/30030]*u^5)/
       (b^3*E^u) - (((18209074673597*I)/7353248828620800)*d*K0^2*M^5*
        Sqrt[Pi/30030]*u^5)/b^3 - (((28904007799853*I)/459578051788800)*d^5*
        K0^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 + 
      (((72835721130563*I)/612770735718400)*d^7*K0^2*M^5*Sqrt[Pi/30030]*u^5)/
       b^3 - (((28238693484977*I)/367662441431040)*d^11*K0^2*M^5*
        Sqrt[Pi/30030]*u^5)/b^3 + (((434087546443*I)/1838312207155200)*d^15*
        K0^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 + 
      (((87460328603*I)/1470649765724160)*d^17*K0^2*M^5*Sqrt[Pi/30030]*u^5)/
       b^3 + (((128934898579*I)/88950590668800)*d*K1*M^5*Sqrt[Pi/30030]*u^5)/
       (b^3*E^u) + (((3846925261703*I)/177901181337600)*d^3*K1*M^5*
        Sqrt[Pi/30030]*u^5)/(b^3*E^u) + (((1387098243353*I)/44475295334400)*
        d^5*K1*M^5*Sqrt[Pi/30030]*u^5)/(b^3*E^u) - 
      (((3989770940261*I)/59300393779200)*d^7*K1*M^5*Sqrt[Pi/30030]*u^5)/
       (b^3*E^u) - (((3573560043749*I)/88950590668800)*d^9*K1*M^5*
        Sqrt[Pi/30030]*u^5)/(b^3*E^u) + (((69600030991*I)/5559411916800)*d^13*
        K1*M^5*Sqrt[Pi/30030]*u^5)/(b^3*E^u) + 
      (((515679559*I)/19766797926400)*d^15*K1*M^5*Sqrt[Pi/30030]*u^5)/
       (b^3*E^u) - (((10504221713431709*I)/1433883521581056000)*d*K1^2*M^5*
        Sqrt[Pi/30030]*u^5)/b^3 - (((3415872666604819*I)/18866888441856000)*
        d^5*K1^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 + 
      (((206968590855253*I)/599449632768000)*d^7*K1^2*M^5*Sqrt[Pi/30030]*u^5)/
       b^3 + (((70306024967531*I)/271671754752000)*d^9*K1^2*M^5*
        Sqrt[Pi/30030]*u^5)/b^3 - (((203084751040081*I)/919156103577600)*d^11*
        K1^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 - 
      (((73404920992639*I)/889505906688000)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^5)/
       b^3 + (((1649626826987*I)/4595780517888000)*d^15*K1^2*M^5*
        Sqrt[Pi/30030]*u^5)/b^3 + (((3391585124779*I)/22059746485862400)*d^17*
        K1^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 + (((967230097*I)/2470849740800)*d*
        K0*M^5*Sqrt[(3*Pi)/10010]*u^5)/(b^3*E^u) + 
      (((19283097837*I)/2470849740800)*d^5*K0*M^5*Sqrt[(3*Pi)/10010]*u^5)/
       (b^3*E^u) - (((20052250447*I)/7412549222400)*d^9*K0*M^5*
        Sqrt[(11*Pi)/2730]*u^5)/(b^3*E^u) + 
      (((4291497334091*I)/525232059187200)*d^9*K0^2*M^5*Sqrt[(11*Pi)/2730]*
        u^5)/b^3 - (((667216512293*I)/306385367859200)*d^13*K0^2*M^5*
        Sqrt[(13*Pi)/2310]*u^5)/b^3 + (((111252350281*I)/35580236267520)*d^11*
        K1*M^5*Sqrt[(13*Pi)/2310]*u^5)/(b^3*E^u) - 
      (((219407332693*I)/5691369062400)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[30030]*b^3) - (((20203464633683249*I)/179235440197632000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[30030]*b^3) + 
      (((4469060327*I)/8895059066880)*d*K0*M^5*Sqrt[Pi/30030]*u^6)/
       (b^3*E^u) + (((1976100982627*I)/177901181337600)*d^5*K0*M^5*
        Sqrt[Pi/30030]*u^6)/(b^3*E^u) - (((400721663213*I)/16942969651200)*
        d^7*K0*M^5*Sqrt[Pi/30030]*u^6)/(b^3*E^u) + 
      (((1022880903223*I)/71160472535040)*d^11*K0*M^5*Sqrt[Pi/30030]*u^6)/
       (b^3*E^u) + (((1727109608039*I)/177901181337600)*d^3*K1*M^5*
        Sqrt[Pi/30030]*u^6)/(b^3*E^u) - (((1756868052413*I)/59300393779200)*
        d^7*K1*M^5*Sqrt[Pi/30030]*u^6)/(b^3*E^u) - 
      (((90803188639*I)/5232387686400)*d^9*K1*M^5*Sqrt[Pi/30030]*u^6)/
       (b^3*E^u) + (((451337180927*I)/25414454476800)*d^11*K1*M^5*
        Sqrt[Pi/30030]*u^6)/(b^3*E^u) + (((245614923929*I)/44475295334400)*
        d^13*K1*M^5*Sqrt[Pi/30030]*u^6)/(b^3*E^u) + 
      (((30525293*I)/3488258457600)*d^15*K1*M^5*Sqrt[Pi/30030]*u^6)/
       (b^3*E^u) - (((17622183902651833*I)/2867767043162112000)*d*K0*K1*M^5*
        Sqrt[Pi/30030]*u^6)/b^3 - (((68781362535086111*I)/716941760790528000)*
        d^3*K0*K1*M^5*Sqrt[Pi/30030]*u^6)/b^3 - 
      (((228877385490107*I)/1445447098368000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*
        u^6)/b^3 + (((25270065457238711*I)/110298732429312000)*d^9*K0*K1*M^5*
        Sqrt[Pi/30030]*u^6)/b^3 - (((700171015460039*I)/3676624414310400)*
        d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^6)/b^3 + 
      (((4344779075293*I)/18383122071552000)*d^15*K0*K1*M^5*Sqrt[Pi/30030]*
        u^6)/b^3 + (((150876259*I)/79420170240)*d^5*K1*M^5*Sqrt[(7*Pi)/4290]*
        u^6)/(b^3*E^u) + (((14447623573*I)/35580236267520)*d^13*K0*M^5*
        Sqrt[(11*Pi)/2730]*u^6)/(b^3*E^u) + 
      (((1475084181544711*I)/55149366214656000)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/2730]*u^6)/b^3 - 
      (((182558198012279*I)/27574683107328000)*d^13*K0*K1*M^5*
        Sqrt[(11*Pi)/2730]*u^6)/b^3 + (((41509878373*I)/71160472535040)*d^3*
        K0*M^5*Sqrt[(13*Pi)/2310]*u^6)/(b^3*E^u) - 
      (((98452738453*I)/88950590668800)*d^9*K0*M^5*Sqrt[(13*Pi)/2310]*u^6)/
       (b^3*E^u) + (((4680248833*I)/88950590668800)*d*K1*M^5*
        Sqrt[(13*Pi)/2310]*u^6)/(b^3*E^u) + 
      (((88212585259*I)/8823898594344960)*d^17*K0*K1*M^5*Sqrt[(13*Pi)/2310]*
        u^6)/b^3 + (((1311613*I)/7906719170560)*d^15*K0*M^5*Sqrt[(33*Pi)/910]*
        u^6)/(b^3*E^u) + (((823264573*I)/4235742412800)*d*K0*M^5*
        Sqrt[Pi/30030]*u^7)/(b^3*E^u) + (((15610319827*I)/5647656550400)*d^3*
        K0*M^5*Sqrt[Pi/30030]*u^7)/(b^3*E^u) + 
      (((684790775917*I)/177901181337600)*d^5*K0*M^5*Sqrt[Pi/30030]*u^7)/
       (b^3*E^u) - (((998194483291*I)/118600787558400)*d^7*K0*M^5*
        Sqrt[Pi/30030]*u^7)/(b^3*E^u) - (((113596815271*I)/22237647667200)*
        d^9*K0*M^5*Sqrt[Pi/30030]*u^7)/(b^3*E^u) + 
      (((603199911337*I)/118600787558400)*d^11*K0*M^5*Sqrt[Pi/30030]*u^7)/
       (b^3*E^u) + (((289546620889*I)/177901181337600)*d^13*K0*M^5*
        Sqrt[Pi/30030]*u^7)/(b^3*E^u) + (((14409119*I)/4089682329600)*d^15*K0*
        M^5*Sqrt[Pi/30030]*u^7)/(b^3*E^u) - 
      (((12463209385005733*I)/11471068172648448000)*d*K0^2*M^5*Sqrt[Pi/30030]*
        u^7)/b^3 - (((42733116063214891*I)/1433883521581056000)*d^5*K0^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 + (((11790731584823831*I)/220597464858624000)*
        d^7*K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 + 
      (((19294114247275631*I)/441194929717248000)*d^9*K0^2*M^5*Sqrt[Pi/30030]*
        u^7)/b^3 - (((515857645218709*I)/14706497657241600)*d^11*K0^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 - (((765066177532487*I)/55149366214656000)*
        d^13*K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 + 
      (((1492263417223*I)/73532488286208000)*d^15*K0^2*M^5*Sqrt[Pi/30030]*
        u^7)/b^3 + (((4335477294887*I)/176477971886899200)*d^17*K0^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 + (((22813360584601*I)/4981233077452800)*d^5*
        K1*M^5*Sqrt[Pi/30030]*u^7)/(b^3*E^u) - 
      (((1533667184653*I)/155663533670400)*d^7*K1*M^5*Sqrt[Pi/30030]*u^7)/
       (b^3*E^u) + (((14817553583549*I)/2490616538726400)*d^11*K1*M^5*
        Sqrt[Pi/30030]*u^7)/(b^3*E^u) + (((5396029*I)/1040357785600)*d^15*K1*
        M^5*Sqrt[Pi/30030]*u^7)/(b^3*E^u) - 
      (((4788209964812848589*I)/2649816747881791488000)*d*K1^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 - 
      (((1227988368196578173*I)/27602257790435328000)*d^5*K1^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 + 
      (((4228523040881587433*I)/50958014382342144000)*d^7*K1^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 + 
      (((201942429964401299*I)/3088364508020736000)*d^9*K1^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 - (((27473278122736279*I)/514727418003456000)*
        d^11*K1^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 - 
      (((521168914709*I)/24538093977600)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^7)/
       b^3 - (((112332827813*I)/31513923551232000)*d^15*K1^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 + (((4882933209523*I)/126055694204928000)*
        d^17*K1^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 + 
      (((50594168643*I)/79067191705600)*d^13*K1*M^5*Sqrt[(3*Pi)/10010]*u^7)/
       (b^3*E^u) + (((82978146931*I)/4981233077452800)*d*K1*M^5*
        Sqrt[(13*Pi)/2310]*u^7)/(b^3*E^u) + 
      (((7235743073*I)/29301371043840)*d^3*K1*M^5*Sqrt[(13*Pi)/2310]*u^7)/
       (b^3*E^u) - (((41998545461*I)/996246615490560)*d^9*K1*M^5*
        Sqrt[(143*Pi)/210]*u^7)/(b^3*E^u) - 
      (((49862186467296221*I)/2867767043162112000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[30030]*b^3) - (((1214259107865766189*I)/44163612464696524800)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[30030]*b^3) + 
      (((721692037139*I)/13698390962995200)*d*K0*M^5*Sqrt[Pi/30030]*u^8)/
       (b^3*E^u) + (((42679658448809*I)/54793563851980800)*d^3*K0*M^5*
        Sqrt[Pi/30030]*u^8)/(b^3*E^u) + 
      (((30201726654371*I)/27396781925990400)*d^5*K0*M^5*Sqrt[Pi/30030]*u^8)/
       (b^3*E^u) - (((332052202543*I)/140136991948800)*d^7*K0*M^5*
        Sqrt[Pi/30030]*u^8)/(b^3*E^u) - (((200978167603*I)/136983909629952)*
        d^9*K0*M^5*Sqrt[Pi/30030]*u^8)/(b^3*E^u) + 
      (((56424847657*I)/118600787558400)*d^13*K0*M^5*Sqrt[Pi/30030]*u^8)/
       (b^3*E^u) + (((516158911*I)/237201575116800)*d^15*K0*M^5*
        Sqrt[Pi/30030]*u^8)/(b^3*E^u) + (((23405607917*I)/372745332326400)*d*
        K1*M^5*Sqrt[Pi/30030]*u^8)/(b^3*E^u) + 
      (((48483345528151*I)/39138259894272000)*d^5*K1*M^5*Sqrt[Pi/30030]*u^8)/
       (b^3*E^u) - (((1816654778927*I)/674797584384000)*d^7*K1*M^5*
        Sqrt[Pi/30030]*u^8)/(b^3*E^u) - 
      (((65144782774781*I)/39138259894272000)*d^9*K1*M^5*Sqrt[Pi/30030]*u^8)/
       (b^3*E^u) + (((239680875437*I)/148250984448000)*d^11*K1*M^5*
        Sqrt[Pi/30030]*u^8)/(b^3*E^u) + (((92094294791*I)/169429696512000)*
        d^13*K1*M^5*Sqrt[Pi/30030]*u^8)/(b^3*E^u) - 
      (((129394761669305621*I)/132490837394089574400)*d*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 - 
      (((840358806698564701*I)/55204515580870656000)*d^3*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 - 
      (((175414522803658081*I)/6900564447608832000)*d^5*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 + 
      (((117127738215447191*I)/2547900719117107200)*d^7*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 + (((1535452955002913*I)/40636375105536000)*
        d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 - 
      (((37744123403653*I)/3063853678592000)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*
        u^8)/b^3 - (((235558238411*I)/7878480887808000)*d^15*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 + (((271076043571*I)/11610392887296000)*d^17*
        K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 + 
      (((262849447823*I)/553470341939200)*d^11*K0*M^5*Sqrt[(3*Pi)/10010]*u^8)/
       (b^3*E^u) - (((1046189290720943*I)/386045563502592000)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/2730]*u^8)/b^3 + (((8950988173*I)/130460866314240)*d^3*
        K1*M^5*Sqrt[(13*Pi)/2310]*u^8)/(b^3*E^u) + 
      (((14431301*I)/197667979264000)*d^15*K1*M^5*Sqrt[(39*Pi)/770]*u^8)/
       (b^3*E^u) + (((647395617311*I)/50879737862553600)*d*K0*M^5*
        Sqrt[Pi/30030]*u^9)/(b^3*E^u) + 
      (((2328522988573*I)/12719934465638400)*d^3*K0*M^5*Sqrt[Pi/30030]*u^9)/
       (b^3*E^u) + (((64884399732797*I)/254398689312768000)*d^5*K0*M^5*
        Sqrt[Pi/30030]*u^9)/(b^3*E^u) - (((1795904292349*I)/3261521657856000)*
        d^7*K0*M^5*Sqrt[Pi/30030]*u^9)/(b^3*E^u) - 
      (((12470527995421*I)/36342669901824000)*d^9*K0*M^5*Sqrt[Pi/30030]*u^9)/
       (b^3*E^u) + (((3578083877*I)/31210733568000)*d^13*K0*M^5*
        Sqrt[Pi/30030]*u^9)/(b^3*E^u) - 
      (((403563586592041*I)/3561581650378752000)*d*K0^2*M^5*Sqrt[Pi/30030]*
        u^9)/b^3 - (((609947448529*I)/196450359705600)*d^5*K0^2*M^5*
        Sqrt[Pi/30030]*u^9)/b^3 + (((1060896446179837*I)/193022781751296000)*
        d^7*K0^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 + 
      (((508549916569*I)/109703200768000)*d^9*K0^2*M^5*Sqrt[Pi/30030]*u^9)/
       b^3 - (((45579952753*I)/5514936621465600)*d^15*K0^2*M^5*Sqrt[Pi/30030]*
        u^9)/b^3 + (((341772251053*I)/110298732429312000)*d^17*K0^2*M^5*
        Sqrt[Pi/30030]*u^9)/b^3 + (((16553525269331*I)/1187193883459584000)*d*
        K1*M^5*Sqrt[Pi/30030]*u^9)/(b^3*E^u) + 
      (((2174413106022559*I)/10684744951136256000)*d^3*K1*M^5*Sqrt[Pi/30030]*
        u^9)/(b^3*E^u) + (((3033805018059223*I)/10684744951136256000)*d^5*K1*
        M^5*Sqrt[Pi/30030]*u^9)/(b^3*E^u) - 
      (((815069060677331*I)/2136948990227251200)*d^9*K1*M^5*Sqrt[Pi/30030]*
        u^9)/(b^3*E^u) + (((285367367501*I)/786510485913600)*d^11*K1*M^5*
        Sqrt[Pi/30030]*u^9)/(b^3*E^u) + 
      (((1365367580053*I)/10674070880256000)*d^13*K1*M^5*Sqrt[Pi/30030]*u^9)/
       (b^3*E^u) + (((1423340489*I)/1186007875584000)*d^15*K1*M^5*
        Sqrt[Pi/30030]*u^9)/(b^3*E^u) - 
      (((154809837067854253*I)/993681280455671808000)*d*K1^2*M^5*
        Sqrt[Pi/30030]*u^9)/b^3 + 
      (((269119189645064909*I)/38218510786756608000)*d^7*K1^2*M^5*
        Sqrt[Pi/30030]*u^9)/b^3 + 
      (((10305827966988877*I)/1737205035761664000)*d^9*K1^2*M^5*
        Sqrt[Pi/30030]*u^9)/b^3 - (((982052666660521*I)/496344295931904000)*
        d^13*K1^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 - 
      (((2231945726587*I)/165448098643968000)*d^15*K1^2*M^5*Sqrt[Pi/30030]*
        u^9)/b^3 + (((72534580681*I)/17415589330944000)*d^17*K1^2*M^5*
        Sqrt[Pi/30030]*u^9)/b^3 + (((1905181*I)/5813764096000)*d^15*K0*M^5*
        Sqrt[(3*Pi)/10010]*u^9)/(b^3*E^u) + 
      (((3308460377*I)/111188238336000)*d^11*K0*M^5*Sqrt[(11*Pi)/2730]*u^9)/
       (b^3*E^u) - (((596558260740593*I)/1672864108511232000)*d^5*K1^2*M^5*
        Sqrt[(11*Pi)/2730]*u^9)/b^3 - (((7737427287241*I)/164380691555942400)*
        d^7*K1*M^5*Sqrt[(13*Pi)/2310]*u^9)/(b^3*E^u) - 
      (((63892901757451*I)/182863687974912000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/2310]*u^9)/b^3 - (((30432071843*I)/282197049344000)*d^11*
        K0^2*M^5*Sqrt[(33*Pi)/910]*u^9)/b^3 - 
      (((42120843131*I)/3939240443904000)*d^13*K0^2*M^5*Sqrt[(143*Pi)/210]*
        u^9)/b^3 - (((8376523928792759*I)/4600376298405888000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[30030]*b^3) - 
      (((23043654412492687*I)/9741973337800704000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[30030]*b^3) + (((39436498301503*I)/16027117426704384000)*d*K0*
        M^5*Sqrt[Pi/30030]*u^10)/(b^3*E^u) + 
      (((21212286901579*I)/593596941729792000)*d^3*K0*M^5*Sqrt[Pi/30030]*
        u^10)/(b^3*E^u) + (((799289270777951*I)/16027117426704384000)*d^5*K0*
        M^5*Sqrt[Pi/30030]*u^10)/(b^3*E^u) - 
      (((343099718524627*I)/3205423485340876800)*d^7*K0*M^5*Sqrt[Pi/30030]*
        u^10)/(b^3*E^u) - (((3904131610409*I)/58280427006197760)*d^9*K0*M^5*
        Sqrt[Pi/30030]*u^10)/(b^3*E^u) + (((155677816337*I)/2490616538726400)*
        d^11*K0*M^5*Sqrt[Pi/30030]*u^10)/(b^3*E^u) + 
      (((123355688567*I)/5337035440128000)*d^13*K0*M^5*Sqrt[Pi/30030]*u^10)/
       (b^3*E^u) + (((11869153*I)/34882584576000)*d^15*K0*M^5*Sqrt[Pi/30030]*
        u^10)/(b^3*E^u) + (((6148872066413*I)/2289588203814912000)*d*K1*M^5*
        Sqrt[Pi/30030]*u^10)/(b^3*E^u) + 
      (((29728502204321*I)/763196067938304000)*d^3*K1*M^5*Sqrt[Pi/30030]*
        u^10)/(b^3*E^u) + (((11329130497847*I)/208144382164992000)*d^5*K1*M^5*
        Sqrt[Pi/30030]*u^10)/(b^3*E^u) - 
      (((267098394078661*I)/2289588203814912000)*d^7*K1*M^5*Sqrt[Pi/30030]*
        u^10)/(b^3*E^u) - (((9846134586913*I)/134681659047936000)*d^9*K1*M^5*
        Sqrt[Pi/30030]*u^10)/(b^3*E^u) + (((362873595317*I)/5337035440128000)*
        d^11*K1*M^5*Sqrt[Pi/30030]*u^10)/(b^3*E^u) + 
      (((135066605923*I)/5337035440128000)*d^13*K1*M^5*Sqrt[Pi/30030]*u^10)/
       (b^3*E^u) + (((708252967*I)/1779011813376000)*d^15*K1*M^5*
        Sqrt[Pi/30030]*u^10)/(b^3*E^u) - 
      (((2940774625464149*I)/49684064022783590400)*d*K0*K1*M^5*Sqrt[Pi/30030]*
        u^10)/b^3 - (((6959404775981837*I)/7527888488300544000)*d^3*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 - 
      (((25984558110482311*I)/16561354674261196800)*d^5*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 + 
      (((52551363846416023*I)/19109255393378304000)*d^7*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 + 
      (((4139889627327667*I)/1737205035761664000)*d^9*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 - (((133519077674023*I)/75530653728768000)*
        d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 - 
      (((7999974948443*I)/9926885918638080)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*
        u^10)/b^3 - (((239794988959*I)/27574683107328000)*d^15*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 + (((32556409*I)/191490854912000)*d^17*K0*K1*
        M^5*Sqrt[(11*Pi)/2730]*u^10)/b^3 + 
      (((57722259269*I)/143099262738432000)*d*K0*M^5*Sqrt[Pi/30030]*u^11)/
       (b^3*E^u) + (((138242731049*I)/23849877123072000)*d^3*K0*M^5*
        Sqrt[Pi/30030]*u^11)/(b^3*E^u) + 
      (((234260499311*I)/28619852547686400)*d^5*K0*M^5*Sqrt[Pi/30030]*u^11)/
       (b^3*E^u) - (((77538290771*I)/4471851960576000)*d^7*K0*M^5*
        Sqrt[Pi/30030]*u^11)/(b^3*E^u) - 
      (((1570175740277*I)/143099262738432000)*d^9*K0*M^5*Sqrt[Pi/30030]*u^11)/
       (b^3*E^u) + (((1653601867*I)/166782357504000)*d^11*K0*M^5*
        Sqrt[Pi/30030]*u^11)/(b^3*E^u) + (((52264897*I)/13342588600320)*d^13*
        K0*M^5*Sqrt[Pi/30030]*u^11)/(b^3*E^u) + 
      (((58657*I)/617712435200)*d^15*K0*M^5*Sqrt[Pi/30030]*u^11)/(b^3*E^u) - 
      (((9407855957653*I)/1910925539337830400)*d*K0^2*M^5*Sqrt[Pi/30030]*
        u^11)/b^3 - (((3383368340953*I)/25176884576256000)*d^5*K0^2*M^5*
        Sqrt[Pi/30030]*u^11)/b^3 + (((176022613546789*I)/764370215735132160)*
        d^7*K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((255861610048763*I)/1737205035761664000)*d^11*K0^2*M^5*Sqrt[Pi/30030]*
        u^11)/b^3 - (((17624435535689*I)/248172147965952000)*d^13*K0^2*M^5*
        Sqrt[Pi/30030]*u^11)/b^3 + (((3100288747*I)/16544809864396800)*d^17*
        K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 + 
      (((2605708528559*I)/6010169035014144000)*d*K1*M^5*Sqrt[Pi/30030]*u^11)/
       (b^3*E^u) + (((2488437747461*I)/400677935667609600)*d^3*K1*M^5*
        Sqrt[Pi/30030]*u^11)/(b^3*E^u) + 
      (((52817251996099*I)/6010169035014144000)*d^5*K1*M^5*Sqrt[Pi/30030]*
        u^11)/(b^3*E^u) - (((111632335406113*I)/6010169035014144000)*d^7*K1*
        M^5*Sqrt[Pi/30030]*u^11)/(b^3*E^u) - 
      (((70854151211171*I)/6010169035014144000)*d^9*K1*M^5*Sqrt[Pi/30030]*
        u^11)/(b^3*E^u) + (((148527088309*I)/14009718030336000)*d^11*K1*M^5*
        Sqrt[Pi/30030]*u^11)/(b^3*E^u) + (((1689639463*I)/400277658009600)*
        d^13*K1*M^5*Sqrt[Pi/30030]*u^11)/(b^3*E^u) + 
      (((4801883*I)/44475295334400)*d^15*K1*M^5*Sqrt[Pi/30030]*u^11)/
       (b^3*E^u) - (((5708560858631*I)/970391875444992000)*d*K1^2*M^5*
        Sqrt[Pi/30030]*u^11)/b^3 - 
      (((34660466235850727*I)/219194400100515840000)*d^5*K1^2*M^5*
        Sqrt[Pi/30030]*u^11)/b^3 + 
      (((7021615337852251*I)/26058075536424960000)*d^7*K1^2*M^5*
        Sqrt[Pi/30030]*u^11)/b^3 - (((4190405331071*I)/49634429593190400)*
        d^13*K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 + 
      (((8227394779*I)/35453163995136000)*d^17*K1^2*M^5*Sqrt[Pi/30030]*u^11)/
       b^3 - (((8609333261*I)/82724049321984000)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/2730]*u^11)/b^3 - (((1432266850409*I)/91431843987456000)*
        d^11*K1^2*M^5*Sqrt[(11*Pi)/2730]*u^11)/b^3 - 
      (((11279119879*I)/82724049321984000)*d^15*K1^2*M^5*Sqrt[(11*Pi)/2730]*
        u^11)/b^3 - (((38190122694589*I)/6369751797792768000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/2310]*u^11)/b^3 + (((177791983121*I)/11207774424268800)*
        d^9*K0^2*M^5*Sqrt[(13*Pi)/2310]*u^11)/b^3 + 
      (((163047476603713*I)/8686025178808320000)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/2310]*u^11)/b^3 - 
      (((68169378569242703*I)/745260960341753856000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[30030]*b^3) + (((166915263173*I)/3005084517507072000)*d*
        K0*M^5*Sqrt[Pi/30030]*u^12)/(b^3*E^u) + 
      (((184884727*I)/241546862592000)*d^3*K0*M^5*Sqrt[Pi/30030]*u^12)/
       (b^3*E^u) + (((196084573277*I)/176769677500416000)*d^5*K0*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) - 
      (((6869425588801*I)/3005084517507072000)*d^7*K0*M^5*Sqrt[Pi/30030]*
        u^12)/(b^3*E^u) - (((4497540921113*I)/3005084517507072000)*d^9*K0*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) + (((554906501*I)/1000694145024000)*
        d^13*K0*M^5*Sqrt[Pi/30030]*u^12)/(b^3*E^u) + 
      (((272807*I)/12354248704000)*d^15*K0*M^5*Sqrt[Pi/30030]*u^12)/
       (b^3*E^u) + (((2290989527*I)/39027071655936000)*d*K1*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) + 
      (((115426659053*I)/143099262738432000)*d^3*K1*M^5*Sqrt[Pi/30030]*u^12)/
       (b^3*E^u) + (((100625857153*I)/85859557643059200)*d^5*K1*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) - 
      (((1032985326713*I)/429297788215296000)*d^7*K1*M^5*Sqrt[Pi/30030]*u^12)/
       (b^3*E^u) - (((4693010593*I)/2960674401484800)*d^9*K1*M^5*
        Sqrt[Pi/30030]*u^12)/(b^3*E^u) + (((447054539*I)/333564715008000)*
        d^11*K1*M^5*Sqrt[Pi/30030]*u^12)/(b^3*E^u) + 
      (((589627147*I)/1000694145024000)*d^13*K1*M^5*Sqrt[Pi/30030]*u^12)/
       (b^3*E^u) + (((8199283*I)/333564715008000)*d^15*K1*M^5*Sqrt[Pi/30030]*
        u^12)/(b^3*E^u) - (((17041526171357*I)/10646585147739340800)*d*K0*K1*
        M^5*Sqrt[Pi/30030]*u^12)/b^3 - 
      (((112429518007277*I)/4436077144891392000)*d^3*K0*K1*M^5*Sqrt[Pi/30030]*
        u^12)/b^3 - (((249152128802827*I)/5545096431114240000)*d^5*K0*K1*M^5*
        Sqrt[Pi/30030]*u^12)/b^3 + (((139201860544343*I)/1885781782241280000)*
        d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 - 
      (((386750976461*I)/15510759247872000)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*
        u^12)/b^3 - (((6555501269*I)/10340506165248000)*d^15*K0*K1*M^5*
        Sqrt[Pi/30030]*u^12)/b^3 + (((10068943223*I)/124086073982976000)*d^17*
        K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 - 
      (((29953458167*I)/7004859015168000)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/2730]*
        u^12)/b^3 + (((687416173*I)/7004859015168000)*d^11*K0*M^5*
        Sqrt[(13*Pi)/2310]*u^12)/(b^3*E^u) + 
      (((11790396527477*I)/2171506294702080000)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/2310]*u^12)/b^3 + (((51593653*I)/8537171924736000)*d*K0*
        M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) + 
      (((111026809*I)/1422861987456000)*d^3*K0*M^5*Sqrt[Pi/30030]*u^13)/
       (b^3*E^u) + (((1007343119*I)/8537171924736000)*d^5*K0*M^5*
        Sqrt[Pi/30030]*u^13)/(b^3*E^u) - (((489157391*I)/2134292981184000)*
        d^7*K0*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) - 
      (((14823539*I)/89864967628800)*d^9*K0*M^5*Sqrt[Pi/30030]*u^13)/
       (b^3*E^u) + (((13510573*I)/109450922112000)*d^11*K0*M^5*Sqrt[Pi/30030]*
        u^13)/(b^3*E^u) + (((167*I)/38323152000)*d^15*K0*M^5*Sqrt[Pi/30030]*
        u^13)/(b^3*E^u) - (((1672999057073*I)/18631524008543846400)*d*K0^2*
        M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((156295836712999*I)/58223512526699520000)*d^5*K0^2*M^5*Sqrt[Pi/30030]*
        u^13)/b^3 + (((12380974226329*I)/2985821155215360000)*d^7*K0^2*M^5*
        Sqrt[Pi/30030]*u^13)/b^3 + (((87409221853*I)/20106539765760000)*d^9*
        K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((561607693*I)/212892773990400)*d^11*K0^2*M^5*Sqrt[Pi/30030]*u^13)/
       b^3 - (((42476887*I)/26928401472000)*d^13*K0^2*M^5*Sqrt[Pi/30030]*
        u^13)/b^3 - (((149192671*I)/2585126541312000)*d^15*K0^2*M^5*
        Sqrt[Pi/30030]*u^13)/b^3 + (((11663293*I)/1824795205632000)*d^17*K0^2*
        M^5*Sqrt[Pi/30030]*u^13)/b^3 + (((2337411529*I)/375635564688384000)*d*
        K1*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) + 
      (((3376491967*I)/41737284965376000)*d^3*K1*M^5*Sqrt[Pi/30030]*u^13)/
       (b^3*E^u) + (((4193712379*I)/34148687698944000)*d^5*K1*M^5*
        Sqrt[Pi/30030]*u^13)/(b^3*E^u) - (((6838208837*I)/28895043437568000)*
        d^7*K1*M^5*Sqrt[Pi/30030]*u^13)/(b^3*E^u) - 
      (((64869981277*I)/375635564688384000)*d^9*K1*M^5*Sqrt[Pi/30030]*u^13)/
       (b^3*E^u) + (((650659*I)/5120510976000)*d^11*K1*M^5*Sqrt[Pi/30030]*
        u^13)/(b^3*E^u) - (((13713249287609*I)/139736430064078848000)*d*K1^2*
        M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((2081273614529101*I)/698682150320394240000)*d^5*K1^2*M^5*
        Sqrt[Pi/30030]*u^13)/b^3 + (((90849058373*I)/18719881850880000)*d^9*
        K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((939026452829*I)/325725944205312000)*d^11*K1^2*M^5*Sqrt[Pi/30030]*
        u^13)/b^3 - (((82385598797*I)/46532277743616000)*d^13*K1^2*M^5*
        Sqrt[Pi/30030]*u^13)/b^3 - (((1069457239*I)/15510759247872000)*d^15*
        K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((2331827*I)/310215184957440)*d^17*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((182731*I)/31271692032000)*d^13*K0*M^5*Sqrt[(11*Pi)/2730]*u^13)/
       (b^3*E^u) + (((92899*I)/17869538304000)*d^13*K1*M^5*Sqrt[(13*Pi)/2310]*
        u^13)/(b^3*E^u) + (((5099*I)/13898529792000)*d^15*K1*M^5*
        Sqrt[(13*Pi)/2310]*u^13)/(b^3*E^u) + 
      (((367481967313*I)/1053819231252480000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/2310]*
        u^13)/b^3 - (((1091583615379*I)/751271129376768000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[30030]*b^3) - 
      (((222818653946783*I)/139736430064078848000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[30030]*b^3) + (((9134207*I)/26831111763456000)*d*K0*M^5*
        Sqrt[Pi/30030]*u^14)/(b^3*E^u) + (((48908567*I)/8943703921152000)*d^3*
        K0*M^5*Sqrt[Pi/30030]*u^14)/(b^3*E^u) + 
      (((1641881*I)/187630152192000)*d^5*K0*M^5*Sqrt[Pi/30030]*u^14)/
       (b^3*E^u) - (((20057209*I)/1412163777024000)*d^7*K0*M^5*Sqrt[Pi/30030]*
        u^14)/(b^3*E^u) - (((53524973*I)/3833015966208000)*d^9*K0*M^5*
        Sqrt[Pi/30030]*u^14)/(b^3*E^u) + (((430579*I)/62543384064000)*d^11*K0*
        M^5*Sqrt[Pi/30030]*u^14)/(b^3*E^u) + 
      (((3943*I)/658351411200)*d^13*K0*M^5*Sqrt[Pi/30030]*u^14)/(b^3*E^u) + 
      (((3061*I)/4169558937600)*d^15*K0*M^5*Sqrt[Pi/30030]*u^14)/(b^3*E^u) + 
      (((9453383*I)/26831111763456000)*d*K1*M^5*Sqrt[Pi/30030]*u^14)/
       (b^3*E^u) + (((92171*I)/9875271168000)*d^5*K1*M^5*Sqrt[Pi/30030]*u^14)/
       (b^3*E^u) - (((394173187*I)/26831111763456000)*d^7*K1*M^5*
        Sqrt[Pi/30030]*u^14)/(b^3*E^u) - (((401804771*I)/26831111763456000)*
        d^9*K1*M^5*Sqrt[Pi/30030]*u^14)/(b^3*E^u) + 
      (((446203*I)/62543384064000)*d^11*K1*M^5*Sqrt[Pi/30030]*u^14)/
       (b^3*E^u) + (((1103*I)/1389852979200)*d^15*K1*M^5*Sqrt[Pi/30030]*u^14)/
       (b^3*E^u) - (((31426845911*I)/1940783750889984000)*d*K0*K1*M^5*
        Sqrt[Pi/30030]*u^14)/b^3 - (((6398638794677*I)/23289405010679808000)*
        d^3*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      (((21943787686759*I)/38815675017799680000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*
        u^14)/b^3 + (((2245409154071*I)/2985821155215360000)*d^7*K0*K1*M^5*
        Sqrt[Pi/30030]*u^14)/b^3 + (((87597496559*I)/90479428945920000)*d^9*
        K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      (((77660154541*I)/162862972102656000)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*
        u^14)/b^3 + (((57041*I)/27211858329600)*d^17*K0*K1*M^5*Sqrt[Pi/30030]*
        u^14)/b^3 + (((641*I)/500347072512)*d^13*K1*M^5*Sqrt[(5*Pi)/6006]*
        u^14)/(b^3*E^u) + (((1030703*I)/1277671988736000)*d^3*K1*M^5*
        Sqrt[(7*Pi)/4290]*u^14)/(b^3*E^u) - 
      (((14721389*I)/7755379623936000)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/2730]*
        u^14)/b^3 - (((659100787*I)/23266138871808000)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/2310]*u^14)/b^3 + (((31*I)/1302987168000)*d*K0*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) + (((31*I)/86865811200)*d^3*K0*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) - (((1271*I)/1302987168000)*d^7*K0*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) - (((31*I)/15329260800)*d^9*K0*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) + (((31*I)/62047008000)*d^11*K0*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) + (((31*I)/37228204800)*d^13*K0*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) + (((31*I)/260597433600)*d^15*K0*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) - (((415861753*I)/934691839893504000)*
        d*K0^2*M^5*Sqrt[Pi/30030]*u^15)/b^3 - 
      (((1123508977649*I)/53744780793876480000)*d^5*K0^2*M^5*Sqrt[Pi/30030]*
        u^15)/b^3 + (((32096833441*I)/1628629721026560000)*d^7*K0^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((5231075851*I)/135719143418880000)*d^9*
        K0^2*M^5*Sqrt[Pi/30030]*u^15)/b^3 - 
      (((34514759*I)/2832399514828800)*d^11*K0^2*M^5*Sqrt[Pi/30030]*u^15)/
       b^3 - (((733269701*I)/46532277743616000)*d^13*K0^2*M^5*Sqrt[Pi/30030]*
        u^15)/b^3 - (((6873583*I)/5170253082624000)*d^15*K0^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((2479*I)/18766798848000)*d^17*K0^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((31*I)/1302987168000)*d*K1*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) + (((31*I)/86865811200)*d^3*K1*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) - (((1271*I)/1302987168000)*d^7*K1*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) - (((31*I)/15329260800)*d^9*K1*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) + (((31*I)/62047008000)*d^11*K1*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) + (((31*I)/37228204800)*d^13*K1*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) + (((31*I)/260597433600)*d^15*K1*M^5*
        Sqrt[Pi/30030]*u^15)/(b^3*E^u) - 
      (((10220420569*I)/21497912317550592000)*d*K1^2*M^5*Sqrt[Pi/30030]*u^15)/
       b^3 - (((3644333830537*I)/161234342381629440000)*d^5*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((3354710273129*I)/161234342381629440000)*
        d^7*K1^2*M^5*Sqrt[Pi/30030]*u^15)/b^3 + 
      (((334717847*I)/8036001912960000)*d^9*K1^2*M^5*Sqrt[Pi/30030]*u^15)/
       b^3 - (((12424497901*I)/977177832615936000)*d^11*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 - (((2393136877*I)/139596833230848000)*d^13*
        K1^2*M^5*Sqrt[Pi/30030]*u^15)/b^3 - 
      (((270827*I)/182479520563200)*d^15*K1^2*M^5*Sqrt[Pi/30030]*u^15)/b^3 + 
      (((4596533*I)/31021518495744000)*d^17*K1^2*M^5*Sqrt[Pi/30030]*u^15)/
       b^3 + (((31*I)/186141024000)*d^5*K0*M^5*Sqrt[(7*Pi)/4290]*u^15)/
       (b^3*E^u) + (((31*I)/186141024000)*d^5*K1*M^5*Sqrt[(7*Pi)/4290]*u^15)/
       (b^3*E^u) - (((83416995223*I)/10748956158775296000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[30030]*b^3) - 
      (((52799257507*I)/6449373695265177600)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[30030]*b^3) - (((45144131*I)/767782582769664000)*d*K0*K1*M^5*
        Sqrt[Pi/30030]*u^16)/b^3 - (((947624267*I)/1151673874154496000)*d^3*
        K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 - 
      (((18622690693*I)/5758369370772480000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*
        u^16)/b^3 + (((88112232827*I)/40308585595407360000)*d^7*K0*K1*M^5*
        Sqrt[Pi/30030]*u^16)/b^3 + (((116279699*I)/19701165980160000)*d^9*K0*
        K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 + (((92711*I)/2585126541312000)*d^17*
        K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 - 
      (((25327829*I)/244294458153984000)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/2730]*
        u^16)/b^3 - (((8296133*I)/34899208307712000)*d^13*K0*K1*M^5*
        Sqrt[(11*Pi)/2730]*u^16)/b^3 - (((559*I)/28723628236800)*d^15*K0*K1*
        M^5*Sqrt[(13*Pi)/2310]*u^16)/b^3 - (((199*I)/85657243392000)*d*K0^2*
        M^5*Sqrt[Pi/30030]*u^17)/b^3 - (((84398533*I)/458052109038720000)*d^5*
        K0^2*M^5*Sqrt[Pi/30030]*u^17)/b^3 + 
      (((56201*I)/458052109038720000)*d^7*K0^2*M^5*Sqrt[Pi/30030]*u^17)/b^3 + 
      (((28220587*I)/76342018173120000)*d^9*K0^2*M^5*Sqrt[Pi/30030]*u^17)/
       b^3 + (((642797*I)/6107361453849600)*d^11*K0^2*M^5*Sqrt[Pi/30030]*
        u^17)/b^3 - (((34189*I)/189669610368000)*d^13*K0^2*M^5*Sqrt[Pi/30030]*
        u^17)/b^3 - (((11119*I)/161570408832000)*d^15*K0^2*M^5*Sqrt[Pi/30030]*
        u^17)/b^3 - (((4723*I)/969422452992000)*d^17*K0^2*M^5*Sqrt[Pi/30030]*
        u^17)/b^3 - (((45541*I)/20357871512832000)*d*K1^2*M^5*Sqrt[Pi/30030]*
        u^17)/b^3 - (((77713253*I)/458052109038720000)*d^5*K1^2*M^5*
        Sqrt[Pi/30030]*u^17)/b^3 + (((118109*I)/15794900311680000)*d^7*K1^2*
        M^5*Sqrt[Pi/30030]*u^17)/b^3 + (((8490049*I)/25447339391040000)*d^9*
        K1^2*M^5*Sqrt[Pi/30030]*u^17)/b^3 + 
      (((161809*I)/1796282780544000)*d^11*K1^2*M^5*Sqrt[Pi/30030]*u^17)/b^3 - 
      (((712651*I)/4362401038464000)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^17)/b^3 - 
      (((12577*I)/207733382784000)*d^15*K1^2*M^5*Sqrt[Pi/30030]*u^17)/b^3 - 
      (((287389*I)/91610421807744000)*d^3*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^17)/
       b^3 - (((19*I)/51022234368000)*d^17*K1^2*M^5*Sqrt[(11*Pi)/2730]*u^17)/
       b^3 - (((573299*I)/18322084361548800)*d^3*K1^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[30030]*b^3) + (((47*I)/272650064904000)*d*K0*K1*M^5*
        Sqrt[Pi/30030]*u^18)/b^3 + (((47*I)/7303126738500)*d^3*K0*K1*M^5*
        Sqrt[Pi/30030]*u^18)/b^3 + (((5969*I)/204487548678000)*d^5*K0*K1*M^5*
        Sqrt[Pi/30030]*u^18)/b^3 + (((47*I)/2840104842750)*d^15*K0*K1*M^5*
        Sqrt[Pi/30030]*u^18)/b^3 + (((47*I)/30294451656000)*d^17*K0*K1*M^5*
        Sqrt[Pi/30030]*u^18)/b^3 + (((94*I)/12780471792375)*d^7*K0*K1*M^5*
        Sqrt[(2*Pi)/15015]*u^18)/b^3 + (((47*I)/9737502318000)*d^13*K0*K1*M^5*
        Sqrt[(7*Pi)/4290]*u^18)/b^3 - (((47*I)/7175001708000)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/2730]*u^18)/b^3 - (((47*I)/17040629056500)*d^11*K0*K1*
        M^5*Sqrt[(11*Pi)/2730]*u^18)/b^3)/Pi, 
    ((71223742853*d^7*K0*K1*M^5*Sqrt[3/(10010*Pi)]*u^3)/(8030261657600*b^3) + 
      (349145021*d^9*K0*K1*M^5*Sqrt[33/(910*Pi)]*u^3)/(617712435200*b^3) - 
      (315014667*d^11*K0*K1*M^5*Sqrt[33/(910*Pi)]*u^3)/(617712435200*b^3) - 
      (106473807*d^13*K0*K1*M^5*Sqrt[33/(910*Pi)]*u^3)/(617712435200*b^3) - 
      (17127*d^15*K0*K1*M^5*Sqrt[231/(130*Pi)]*u^3)/(88244633600*b^3) - 
      (((283*I)/232222720)*d*K1^2*M^5*Sqrt[(77*Pi)/390]*u^3)/b^3 + 
      (((499883*I)/4412231680)*d^5*K1^2*M^5*Sqrt[(77*Pi)/390]*u^3)/b^3 - 
      (((41341*I)/4412231680)*d^7*K1^2*M^5*Sqrt[(77*Pi)/390]*u^3)/b^3 - 
      (((591113*I)/4412231680)*d^9*K1^2*M^5*Sqrt[(143*Pi)/210]*u^3)/b^3 + 
      (((200587*I)/4412231680)*d^13*K1^2*M^5*Sqrt[(143*Pi)/210]*u^3)/b^3 + 
      (((12173*I)/4412231680)*d^3*K1^2*M^5*Sqrt[(231*Pi)/130]*u^3)/b^3 + 
      (((18471*I)/8824463360)*d*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((254803*I)/8824463360)*d^3*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((302683*I)/8824463360)*d^5*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((784121*I)/8824463360)*d^7*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((341627*I)/8824463360)*d^9*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((87893*I)/1764892672)*d^11*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((22181*I)/1764892672)*d^13*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 - 
      (((579*I)/8824463360)*d^15*K0^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((36373*I)/4412231680)*d^11*K1^2*M^5*Sqrt[(429*Pi)/70]*u^3)/b^3 + 
      (((149*I)/259543040)*d^15*K1^2*M^5*Sqrt[(1001*Pi)/30]*u^3)/b^3 - 
      (4317158077*d*K0*K1*M^5*u^3)/(8030261657600*b^3*Sqrt[30030*Pi]) - 
      (1944602567*d^3*K0*K1*M^5*u^3)/(229436047360*b^3*Sqrt[30030*Pi]) - 
      (281068063*d^5*K0*K1*M^5*u^3)/(20537753600*b^3*Sqrt[30030*Pi]) + 
      (71821508021*d^7*K0^2*M^5*Sqrt[3/(10010*Pi)]*u^4)/
       (16060523315200*b^3) - (6918950233821391771*d^9*K0^2*M^5*
        Sqrt[7/(4290*Pi)]*u^4)/(5011683707880824832000*b^3) - 
      (291073105277*d^11*K1^2*M^5*Sqrt[11/(2730*Pi)]*u^4)/
       (172959481856000*b^3) - (13789917*d^11*K0^2*M^5*Sqrt[33/(910*Pi)]*u^4)/
       (53714124800*b^3) - (106990239*d^13*K0^2*M^5*Sqrt[33/(910*Pi)]*u^4)/
       (1235424870400*b^3) - (121281*d^15*K0^2*M^5*Sqrt[33/(910*Pi)]*u^4)/
       (176489267200*b^3) - (1734607179*d^13*K1^2*M^5*Sqrt[33/(910*Pi)]*u^4)/
       (6918379274240*b^3) - (18267323*d^15*K1^2*M^5*Sqrt[33/(910*Pi)]*u^4)/
       (3529785344000*b^3) + (((14587327427*I)/3706274611200)*d*K0*K1*M^5*
        Sqrt[Pi/30030]*u^4)/b^3 + (((2473393763*I)/43603230720)*d^3*K0*K1*M^5*
        Sqrt[Pi/30030]*u^4)/b^3 + (((286356041831*I)/3706274611200)*d^5*K0*K1*
        M^5*Sqrt[Pi/30030]*u^4)/b^3 + (((119313546941*I)/3706274611200)*d^13*
        K0*K1*M^5*Sqrt[Pi/30030]*u^4)/b^3 + 
      (((27402077*I)/53714124800)*d^15*K0*K1*M^5*Sqrt[Pi/30030]*u^4)/b^3 + 
      (((28858264769*I)/3706274611200)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/2310]*u^4)/
       b^3 - (((341477957*I)/65022361600)*d^7*K0*K1*M^5*Sqrt[(33*Pi)/910]*
        u^4)/b^3 - (((2554010729*I)/3706274611200)*d^9*K0*K1*M^5*
        Sqrt[(143*Pi)/210]*u^4)/b^3 - (9808407859*d^3*K0^2*M^5*u^4)/
       (2294360473600*Sqrt[30030]*b^3*Sqrt[Pi]) - 
      (3512846019257*d^3*K1^2*M^5*u^4)/(412984885248000*Sqrt[30030]*b^3*
        Sqrt[Pi]) - (4363140013*d*K0^2*M^5*u^4)/(16060523315200*b^3*
        Sqrt[30030*Pi]) - (110495377801*d^5*K0^2*M^5*u^4)/
       (16060523315200*b^3*Sqrt[30030*Pi]) + 
      (667513083392021676769*d^9*K0^2*M^5*u^4)/(35081785955165773824000*b^3*
        Sqrt[30030*Pi]) - (106557305442667*d*K1^2*M^5*u^4)/
       (222598853148672000*b^3*Sqrt[30030*Pi]) - 
      (295486727562331*d^5*K1^2*M^5*u^4)/(17122988703744000*b^3*
        Sqrt[30030*Pi]) + (1956953966104451*d^7*K1^2*M^5*u^4)/
       (74199617716224000*b^3*Sqrt[30030*Pi]) + 
      (104648809103*d^9*K1^2*M^5*u^4)/(3901341696000*b^3*Sqrt[30030*Pi]) - 
      (5434792943*d^11*K0*K1*M^5*Sqrt[5/(6006*Pi)]*u^5)/(1383675854848*b^3) + 
      (((33645739*I)/22949068800)*d*K0^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 + 
      (((212660502221*I)/7412549222400)*d^5*K0^2*M^5*Sqrt[Pi/30030]*u^5)/
       b^3 + (((16586584591*I)/436032307200)*d^11*K0^2*M^5*Sqrt[Pi/30030]*
        u^5)/b^3 + (((86245386431*I)/7412549222400)*d^13*K0^2*M^5*
        Sqrt[Pi/30030]*u^5)/b^3 + (((790051187*I)/193370849280)*d*K1^2*M^5*
        Sqrt[Pi/30030]*u^5)/b^3 + (((301030565093*I)/3834077184000)*d^5*K1^2*
        M^5*Sqrt[Pi/30030]*u^5)/b^3 - (((6643311535457*I)/37062746112000)*d^7*
        K1^2*M^5*Sqrt[Pi/30030]*u^5)/b^3 + 
      (((3574266785563*I)/111188238336000)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^5)/
       b^3 + (((37505002111*I)/111188238336000)*d^15*K1^2*M^5*Sqrt[Pi/30030]*
        u^5)/b^3 + (((104003027*I)/2470849740800)*d^15*K0^2*M^5*
        Sqrt[(3*Pi)/10010]*u^5)/b^3 - (((14618758639*I)/2470849740800)*d^7*
        K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/b^3 - 
      (((24293506247*I)/7412549222400)*d^9*K0^2*M^5*Sqrt[(11*Pi)/2730]*u^5)/
       b^3 - (((9520348979*I)/1058935603200)*d^9*K1^2*M^5*Sqrt[(11*Pi)/2730]*
        u^5)/b^3 + (((500847937453*I)/111188238336000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/2310]*u^5)/b^3 + (((127681064641*I)/15884034048000)*d^11*
        K1^2*M^5*Sqrt[(13*Pi)/2310]*u^5)/b^3 + 
      (((1364923271*I)/64456949760)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[30030]*b^3) - (32540727355621*d*K0*K1*M^5*u^5)/
       (74199617716224000*b^3*Sqrt[30030*Pi]) - 
      (359420337427*d^3*K0*K1*M^5*u^5)/(41897017344000*b^3*Sqrt[30030*Pi]) - 
      (459842851586579*d^5*K0*K1*M^5*u^5)/(24733205905408000*b^3*
        Sqrt[30030*Pi]) + (2040115605057979*d^7*K0*K1*M^5*u^5)/
       (74199617716224000*b^3*Sqrt[30030*Pi]) + 
      (2108388101513*d^9*K0*K1*M^5*u^5)/(74125492224000*b^3*Sqrt[30030*Pi]) - 
      (77648853221*d^13*K0*K1*M^5*u^5)/(9103130624000*b^3*Sqrt[30030*Pi]) - 
      (3959285557*d^15*K0*K1*M^5*u^5)/(24708497408000*b^3*Sqrt[30030*Pi]) - 
      (3074999503*d^3*K0^2*M^5*Sqrt[13/(2310*Pi)]*u^6)/(42357424128000*b^3) + 
      (((151314718189*I)/44475295334400)*d*K0*K1*M^5*Sqrt[Pi/30030]*u^6)/
       b^3 + (((578269879127*I)/11704025088000)*d^3*K0*K1*M^5*Sqrt[Pi/30030]*
        u^6)/b^3 + (((15142290504269*I)/222376476672000)*d^5*K0*K1*M^5*
        Sqrt[Pi/30030]*u^6)/b^3 - (((11248886769269*I)/74125492224000)*d^7*K0*
        K1*M^5*Sqrt[Pi/30030]*u^6)/b^3 + (((62706109307*I)/222376476672000)*
        d^15*K0*K1*M^5*Sqrt[Pi/30030]*u^6)/b^3 - 
      (((70249452991*I)/8895059066880)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/2730]*u^6)/
       b^3 + (((602898305999*I)/74125492224000)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/2730]*u^6)/b^3 + (((53170238243*I)/24708497408000)*d^13*
        K0*K1*M^5*Sqrt[(13*Pi)/2310]*u^6)/b^3 - 
      (22046902781847037*d^3*K1^2*M^5*u^6)/(2861985254768640000*Sqrt[30030]*
        b^3*Sqrt[Pi]) + (19151659033721*d*K0^2*M^5*u^6)/
       (890395412594688000*b^3*Sqrt[30030*Pi]) - 
      (549986242616717*d^5*K0^2*M^5*u^6)/(127199344656384000*b^3*
        Sqrt[30030*Pi]) + (69677076848471*d^7*K0^2*M^5*u^6)/
       (17458733580288000*b^3*Sqrt[30030*Pi]) + 
      (3901598772241*d^9*K0^2*M^5*u^6)/(575562645504000*b^3*Sqrt[30030*Pi]) - 
      (22913855272507*d^11*K0^2*M^5*u^6)/(6226541346816000*b^3*
        Sqrt[30030*Pi]) - (220860833357*d^13*K0^2*M^5*u^6)/
       (122089046016000*b^3*Sqrt[30030*Pi]) - (3420854681*d^15*K0^2*M^5*u^6)/
       (98833989632000*b^3*Sqrt[30030*Pi]) - 
      (1483736434163341*d*K1^2*M^5*u^6)/(2504237097922560000*b^3*
        Sqrt[30030*Pi]) - (18333721014099769*d^5*K1^2*M^5*u^6)/
       (2003389678338048000*b^3*Sqrt[30030*Pi]) + 
      (19541462819808593*d^7*K1^2*M^5*u^6)/(871038990581760000*b^3*
        Sqrt[30030*Pi]) + (515426669921131*d^9*K1^2*M^5*u^6)/
       (42807471759360000*b^3*Sqrt[30030*Pi]) - 
      (25935049808743*d^11*K1^2*M^5*u^6)/(2030393917440000*b^3*
        Sqrt[30030*Pi]) - (10868446414169*d^13*K1^2*M^5*u^6)/
       (2594392227840000*b^3*Sqrt[30030*Pi]) - 
      (16164398791*d^15*K1^2*M^5*u^6)/(247084974080000*b^3*Sqrt[30030*Pi]) + 
      (((6214179401*I)/10464775372800)*d*K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 + 
      (((11296217623529*I)/889505906688000)*d^5*K0^2*M^5*Sqrt[Pi/30030]*u^7)/
       b^3 - (((2697183433163*I)/98833989632000)*d^7*K0^2*M^5*Sqrt[Pi/30030]*
        u^7)/b^3 - (((2930945211941*I)/177901181337600)*d^9*K0^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 + (((14476928177*I)/2753888256000)*d^13*K0^2*
        M^5*Sqrt[Pi/30030]*u^7)/b^3 + (((49723608047*I)/889505906688000)*d^15*
        K0^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 + 
      (((864066544819*I)/889505906688000)*d*K1^2*M^5*Sqrt[Pi/30030]*u^7)/
       b^3 - (((37020305091509*I)/889505906688000)*d^7*K1^2*M^5*
        Sqrt[Pi/30030]*u^7)/b^3 - (((172877703107*I)/7116047253504)*d^9*K1^2*
        M^5*Sqrt[Pi/30030]*u^7)/b^3 + (((4359826909201*I)/177901181337600)*
        d^11*K1^2*M^5*Sqrt[Pi/30030]*u^7)/b^3 + 
      (((17427036899*I)/7474839552000)*d^11*K0^2*M^5*Sqrt[(7*Pi)/4290]*u^7)/
       b^3 + (((112568308861*I)/42357424128000)*d^5*K1^2*M^5*
        Sqrt[(7*Pi)/4290]*u^7)/b^3 + (((5088887*I)/697651691520)*d^15*K1^2*
        M^5*Sqrt[(13*Pi)/2310]*u^7)/b^3 + (((3308498461*I)/59300393779200)*
        d^13*K1^2*M^5*Sqrt[(143*Pi)/210]*u^7)/b^3 + 
      (((1123208705639*I)/127072272384000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[30030]*b^3) + (((4079399328541*I)/296501968896000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[30030]*b^3) - (106107199046983*d*K0*K1*M^5*u^7)/
       (460549351342080000*b^3*Sqrt[30030*Pi]) - 
      (23618174412997609*d^3*K0*K1*M^5*u^7)/(5723970509537280000*b^3*
        Sqrt[30030*Pi]) - (58884112026898349*d^5*K0*K1*M^5*u^7)/
       (8013558713352192000*b^3*Sqrt[30030*Pi]) + 
      (534156065573568553*d^7*K0*K1*M^5*u^7)/(40067793566760960000*b^3*
        Sqrt[30030*Pi]) + (30657650274513737*d^9*K0*K1*M^5*u^7)/
       (3082137966673920000*b^3*Sqrt[30030*Pi]) - 
      (82384428901351*d^11*K0*K1*M^5*u^7)/(9661874503680000*b^3*
        Sqrt[30030*Pi]) - (16494002393327*d^13*K0*K1*M^5*u^7)/
       (5494007070720000*b^3*Sqrt[30030*Pi]) - 
      (66134816711*d^15*K0*K1*M^5*u^7)/(1482509844480000*b^3*
        Sqrt[30030*Pi]) + (((4132640977*I)/7942017024000)*d*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 + (((418808602039*I)/55594119168000)*d^3*K0*
        K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 + (((117095541659*I)/11118823833600)*
        d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/b^3 - 
      (((1269463176043*I)/55594119168000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/
       b^3 - (((5349881311*I)/383407718400)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^8)/
       b^3 + (((251259801823*I)/18531373056000)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*
        u^8)/b^3 + (((254752701937*I)/55594119168000)*d^13*K0*K1*M^5*
        Sqrt[Pi/30030]*u^8)/b^3 + (((3449061559*I)/55594119168000)*d^15*K0*K1*
        M^5*Sqrt[Pi/30030]*u^8)/b^3 - (3010243605708041*d^3*K0^2*M^5*u^8)/
       (5723970509537280000*Sqrt[30030]*b^3*Sqrt[Pi]) - 
      (25528160012869123*d^3*K1^2*M^5*u^8)/(24040676140056576000*Sqrt[30030]*
        b^3*Sqrt[Pi]) - (327756865378829*d*K0^2*M^5*u^8)/
       (40067793566760960000*b^3*Sqrt[30030*Pi]) - 
      (2248939123294289*d^5*K0^2*M^5*u^8)/(1602711742670438400*b^3*
        Sqrt[30030*Pi]) + (554339289835559*d^7*K0^2*M^5*u^8)/
       (280194360606720000*b^3*Sqrt[30030*Pi]) + 
      (5768345740084093*d^9*K0^2*M^5*u^8)/(3082137966673920000*b^3*
        Sqrt[30030*Pi]) - (390575560544971*d^11*K0^2*M^5*u^8)/
       (280194360606720000*b^3*Sqrt[30030*Pi]) - 
      (2515154879669*d^13*K0^2*M^5*u^8)/(4915690536960000*b^3*
        Sqrt[30030*Pi]) - (10461401479*d^15*K0^2*M^5*u^8)/
       (1482509844480000*b^3*Sqrt[30030*Pi]) - 
      (10565863925120351*d*K1^2*M^5*u^8)/(120203380700282880000*b^3*
        Sqrt[30030*Pi]) - (186555060677229583*d^5*K1^2*M^5*u^8)/
       (120203380700282880000*b^3*Sqrt[30030*Pi]) + 
      (24367710738171443*d^7*K1^2*M^5*u^8)/(8013558713352192000*b^3*
        Sqrt[30030*Pi]) + (7616124497657981*d^9*K1^2*M^5*u^8)/
       (3082137966673920000*b^3*Sqrt[30030*Pi]) - 
      (243867148529093*d^11*K1^2*M^5*u^8)/(120083297402880000*b^3*
        Sqrt[30030*Pi]) - (71752935441307*d^13*K1^2*M^5*u^8)/
       (93398120202240000*b^3*Sqrt[30030*Pi]) - 
      (16350911113*d^15*K1^2*M^5*u^8)/(1482509844480000*b^3*Sqrt[30030*Pi]) + 
      (((3349959761*I)/55594119168000)*d*K0^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 - 
      (((299660226871*I)/111188238336000)*d^7*K0^2*M^5*Sqrt[Pi/30030]*u^9)/
       b^3 + (((1303491829*I)/2316421632000)*d^13*K0^2*M^5*Sqrt[Pi/30030]*
        u^9)/b^3 + (((13415823583*I)/166782357504000)*d*K1^2*M^5*
        Sqrt[Pi/30030]*u^9)/b^3 + (((66490067197*I)/41695589376000)*d^5*K1^2*
        M^5*Sqrt[Pi/30030]*u^9)/b^3 + (((225498187687*I)/111188238336000)*
        d^11*K1^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 + 
      (((2085443693*I)/2875557888000)*d^13*K1^2*M^5*Sqrt[Pi/30030]*u^9)/b^3 + 
      (((4262435071*I)/333564715008000)*d^15*K1^2*M^5*Sqrt[Pi/30030]*u^9)/
       b^3 - (((150499303*I)/444752953344)*d^9*K0^2*M^5*Sqrt[(5*Pi)/6006]*
        u^9)/b^3 + (((556967171*I)/3834077184000)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/2730]*u^9)/b^3 + (((3172801*I)/3834077184000)*d^15*K0^2*
        M^5*Sqrt[(11*Pi)/2730]*u^9)/b^3 - (((32732830943*I)/166782357504000)*
        d^9*K1^2*M^5*Sqrt[(11*Pi)/2730]*u^9)/b^3 + 
      (((2707535947*I)/27797059584000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/2310]*u^9)/
       b^3 - (((87916625107*I)/333564715008000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/2310]*u^9)/b^3 + (((19808061599*I)/22237647667200)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[30030]*b^3) + 
      (((339215783*I)/296501968896)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[30030]*b^3) - (85562979503*d*K0*K1*M^5*u^9)/
       (3140109213696000*b^3*Sqrt[30030*Pi]) - 
      (306484511428867*d^3*K0*K1*M^5*u^9)/(682973753978880000*b^3*
        Sqrt[30030*Pi]) - (1920613060136663*d^5*K0*K1*M^5*u^9)/
       (2146488941076480000*b^3*Sqrt[30030*Pi]) + 
      (150001000556579*d^7*K0*K1*M^5*u^9)/(110481048437760000*b^3*
        Sqrt[30030*Pi]) + (561469339516409*d^9*K0*K1*M^5*u^9)/
       (385267245834240000*b^3*Sqrt[30030*Pi]) - 
      (2786850736343*d^11*K0*K1*M^5*u^9)/(2765075927040000*b^3*
        Sqrt[30030*Pi]) - (557853631337*d^13*K0*K1*M^5*u^9)/
       (1297196113920000*b^3*Sqrt[30030*Pi]) - (147545779*d^15*K0*K1*M^5*u^9)/
       (23164216320000*b^3*Sqrt[30030*Pi]) - 
      (4526077*d^15*K0^2*M^5*Sqrt[3/(10010*Pi)]*u^10)/(15442810880000*b^3) - 
      (1599752103449305913*d^11*K0^2*M^5*Sqrt[11/(2730*Pi)]*u^10)/
       (161168146463936102400000*b^3) + (((281642093*I)/9265686528000)*d*K0*
        K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 + (((2302402637*I)/5211948672000)*d^3*
        K0*K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 + 
      (((1938450113*I)/3088562176000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/
       b^3 - (((55074239963*I)/41695589376000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*
        u^10)/b^3 - (((71337454829*I)/83391178752000)*d^9*K0*K1*M^5*
        Sqrt[Pi/30030]*u^10)/b^3 + (((16223710057*I)/20847794688000)*d^11*K0*
        K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 + (((3478819067*I)/11913025536000)*
        d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/b^3 + 
      (((263993489*I)/41695589376000)*d^15*K0*K1*M^5*Sqrt[Pi/30030]*u^10)/
       b^3 - (100031323537921*d^3*K0^2*M^5*u^10)/(2146488941076480000*
        Sqrt[30030]*b^3*Sqrt[Pi]) - (343544660573*d^3*K1^2*M^5*u^10)/
       (5857864556544000*Sqrt[30030]*b^3*Sqrt[Pi]) - 
      (74978719104979*d*K0^2*M^5*u^10)/(30050845175070720000*b^3*
        Sqrt[30030*Pi]) - (2914857408917173*d^5*K0^2*M^5*u^10)/
       (30050845175070720000*b^3*Sqrt[30030*Pi]) + 
      (987002012585921*d^7*K0^2*M^5*u^10)/(7512711293767680000*b^3*
        Sqrt[30030*Pi]) + (132904750376653*d^9*K0^2*M^5*u^10)/
       (770534491668480000*b^3*Sqrt[30030*Pi]) + 
      (834527373967745413*d^11*K0^2*M^5*u^10)/(161168146463936102400000*b^3*
        Sqrt[30030*Pi]) - (1234711438021*d^13*K0^2*M^5*u^10)/
       (23349530050560000*b^3*Sqrt[30030*Pi]) - 
      (126070200596411*d*K1^2*M^5*u^10)/(30050845175070720000*b^3*
        Sqrt[30030*Pi]) - (1150350401265959*d^5*K1^2*M^5*u^10)/
       (10016948391690240000*b^3*Sqrt[30030*Pi]) + 
      (589322071058443*d^7*K1^2*M^5*u^10)/(3756355646883840000*b^3*
        Sqrt[30030*Pi]) + (55317572283559*d^9*K1^2*M^5*u^10)/
       (256844830556160000*b^3*Sqrt[30030*Pi]) - 
      (89268945833*d^11*K1^2*M^5*u^10)/(714781532160000*b^3*Sqrt[30030*Pi]) - 
      (84105509687*d^13*K1^2*M^5*u^10)/(1228922634240000*b^3*
        Sqrt[30030*Pi]) - (347337509*d^15*K1^2*M^5*u^10)/
       (277970595840000*b^3*Sqrt[30030*Pi]) + 
      (79139458631*d^9*K0*K1*M^5*Sqrt[13/(2310*Pi)]*u^11)/
       (12842241527808000*b^3) + (((97967*I)/39242907648)*d*K0^2*M^5*
        Sqrt[Pi/30030]*u^11)/b^3 + (((1469050757*I)/27797059584000)*d^5*K0^2*
        M^5*Sqrt[Pi/30030]*u^11)/b^3 - (((432460829*I)/3971008512000)*d^7*
        K0^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((6078771031*I)/83391178752000)*d^9*K0^2*M^5*Sqrt[Pi/30030]*u^11)/
       b^3 + (((423368993*I)/16678235750400)*d^13*K0^2*M^5*Sqrt[Pi/30030]*
        u^11)/b^3 + (((15549495029*I)/250173536256000)*d^5*K1^2*M^5*
        Sqrt[Pi/30030]*u^11)/b^3 - (((31798417009*I)/250173536256000)*d^7*
        K1^2*M^5*Sqrt[Pi/30030]*u^11)/b^3 - 
      (((1265613233*I)/14716090368000)*d^9*K1^2*M^5*Sqrt[Pi/30030]*u^11)/
       b^3 + (((7524579071*I)/250173536256000)*d^13*K1^2*M^5*Sqrt[Pi/30030]*
        u^11)/b^3 + (((222167357*I)/250173536256000)*d^15*K1^2*M^5*
        Sqrt[Pi/30030]*u^11)/b^3 + (((13127341*I)/617712435200)*d^11*K0^2*M^5*
        Sqrt[(3*Pi)/10010]*u^11)/b^3 + (((42157517*I)/3971008512000)*d^11*
        K1^2*M^5*Sqrt[(7*Pi)/4290]*u^11)/b^3 + 
      (((897893*I)/16678235750400)*d^15*K0^2*M^5*Sqrt[(13*Pi)/2310]*u^11)/
       b^3 + (((56011201*I)/250173536256000)*d*K1^2*M^5*Sqrt[(13*Pi)/2310]*
        u^11)/b^3 + (((1017778393*I)/27797059584000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[30030]*b^3) + (((10697989903*I)/250173536256000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[30030]*b^3) - 
      (454230315863*d*K0*K1*M^5*u^11)/(357748156846080000*b^3*
        Sqrt[30030*Pi]) - (19010533982821*d^3*K0*K1*M^5*u^11)/
       (939088911720960000*b^3*Sqrt[30030*Pi]) - 
      (933247609639*d^5*K0*K1*M^5*u^11)/(23259168092160000*b^3*
        Sqrt[30030*Pi]) + (184775076307307*d^7*K0*K1*M^5*u^11)/
       (3756355646883840000*b^3*Sqrt[30030*Pi]) - 
      (698517961*d^11*K0*K1*M^5*u^11)/(17869538304000*b^3*Sqrt[30030*Pi]) - 
      (23304821803*d^13*K0*K1*M^5*u^11)/(833911787520000*b^3*
        Sqrt[30030*Pi]) - (29104157*d^15*K0*K1*M^5*u^11)/
       (46328432640000*b^3*Sqrt[30030*Pi]) - 
      (14501*d^15*K1^2*M^5*Sqrt[3/(10010*Pi)]*u^12)/(454200320000*b^3) + 
      (5517787381124620571*d^11*K1^2*M^5*Sqrt[11/(2730*Pi)]*u^12)/
       (16439150939321482444800000*b^3) + (((19480243*I)/25017353625600)*d*K0*
        K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 + (((482384303*I)/41695589376000)*d^3*
        K0*K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 + 
      (((2176955351*I)/125086768128000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^12)/
       b^3 - (((4284201979*I)/125086768128000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*
        u^12)/b^3 - (((1020032617*I)/41695589376000)*d^9*K0*K1*M^5*
        Sqrt[Pi/30030]*u^12)/b^3 + (((497435443*I)/25017353625600)*d^11*K0*K1*
        M^5*Sqrt[Pi/30030]*u^12)/b^3 + (((767189*I)/87780188160)*d^13*K0*K1*
        M^5*Sqrt[Pi/30030]*u^12)/b^3 + (((8473763*I)/25017353625600)*d^15*K0*
        K1*M^5*Sqrt[Pi/30030]*u^12)/b^3 - (10609753943*d^3*K0^2*M^5*u^12)/
       (7114309937280000*Sqrt[30030]*b^3*Sqrt[Pi]) - 
      (825146934191*d^3*K1^2*M^5*u^12)/(489959432202240000*Sqrt[30030]*b^3*
        Sqrt[Pi]) - (634428839021*d*K0^2*M^5*u^12)/(7512711293767680000*b^3*
        Sqrt[30030*Pi]) - (826151951497*d^5*K0^2*M^5*u^12)/
       (278248566435840000*b^3*Sqrt[30030*Pi]) + 
      (4123059765787*d^7*K0^2*M^5*u^12)/(1252118548961280000*b^3*
        Sqrt[30030*Pi]) + (704940548813*d^9*K0^2*M^5*u^12)/
       (115580173750272000*b^3*Sqrt[30030*Pi]) - 
      (6069178139*d^11*K0^2*M^5*u^12)/(2626822130688000*b^3*Sqrt[30030*Pi]) - 
      (2537532721*d^13*K0^2*M^5*u^12)/(1030126325760000*b^3*Sqrt[30030*Pi]) - 
      (10193269*d^15*K0^2*M^5*u^12)/(138985297920000*b^3*Sqrt[30030*Pi]) - 
      (3919032757*d*K1^2*M^5*u^12)/(41814719631360000*b^3*Sqrt[30030*Pi]) - 
      (77490260498797*d^5*K1^2*M^5*u^12)/(22538133881303040000*b^3*
        Sqrt[30030*Pi]) + (699926965079*d^7*K1^2*M^5*u^12)/
       (187817782344192000*b^3*Sqrt[30030*Pi]) + 
      (29829852751*d^9*K1^2*M^5*u^12)/(4280747175936000*b^3*Sqrt[30030*Pi]) - 
      (14487377652392633983*d^11*K1^2*M^5*u^12)/(2348450134188783206400000*
        b^3*Sqrt[30030*Pi]) - (50897894189*d^13*K1^2*M^5*u^12)/
       (17512147537920000*b^3*Sqrt[30030*Pi]) - 
      (579109231*d^3*K0*K1*M^5*Sqrt[11/(2730*Pi)]*u^13)/
       (17074343849472000*b^3) + (((192851*I)/4467384576000)*d*K0^2*M^5*
        Sqrt[Pi/30030]*u^13)/b^3 + (((767357*I)/744564096000)*d^5*K0^2*M^5*
        Sqrt[Pi/30030]*u^13)/b^3 - (((7871333*I)/4169558937600)*d^7*K0^2*M^5*
        Sqrt[Pi/30030]*u^13)/b^3 - (((46314739*I)/31271692032000)*d^9*K0^2*
        M^5*Sqrt[Pi/30030]*u^13)/b^3 + (((67949009*I)/62543384064000)*d^11*
        K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((4241399*I)/7817923008000)*d^13*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((1803059*I)/62543384064000)*d^15*K0^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((592223*I)/12508676812800)*d*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((1589473*I)/1389852979200)*d^5*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((16095503*I)/7817923008000)*d^7*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 + 
      (((7399877*I)/6254338406400)*d^11*K1^2*M^5*Sqrt[Pi/30030]*u^13)/b^3 - 
      (((9394033*I)/62543384064000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/2730]*u^13)/
       b^3 + (((150287*I)/2719277568000)*d^13*K1^2*M^5*Sqrt[(11*Pi)/2730]*
        u^13)/b^3 + (((241*I)/91437696000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/2310]*
        u^13)/b^3 + (((40303*I)/4467384576000)*d^3*K1^2*M^5*Sqrt[(77*Pi)/390]*
        u^13)/b^3 + (((39858311*I)/62543384064000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[30030]*b^3) - (417204547*d*K0*K1*M^5*u^13)/
       (24286782199680000*b^3*Sqrt[30030*Pi]) - 
      (82675100939*d^5*K0*K1*M^5*u^13)/(93908891172096000*b^3*
        Sqrt[30030*Pi]) + (2330209496869*d^7*K0*K1*M^5*u^13)/
       (2817266735162880000*b^3*Sqrt[30030*Pi]) + 
      (6393370549*d^9*K0*K1*M^5*u^13)/(3869871888960000*b^3*Sqrt[30030*Pi]) - 
      (6605049617*d^11*K0*K1*M^5*u^13)/(19701165980160000*b^3*
        Sqrt[30030*Pi]) - (119001739*d^13*K0*K1*M^5*u^13)/
       (142762072320000*b^3*Sqrt[30030*Pi]) - (4142111*d^15*K0*K1*M^5*u^13)/
       (104238973440000*b^3*Sqrt[30030*Pi]) - 
      (569*d^15*K0^2*M^5*Sqrt[11/(2730*Pi)]*u^14)/(1667823575040*b^3) - 
      (23741*d^13*K0^2*M^5*Sqrt[13/(2310*Pi)]*u^14)/(6470005248000*b^3) + 
      (((254831*I)/31271692032000)*d*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + 
      (((3482861*I)/31271692032000)*d^3*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + 
      (((6784087*I)/31271692032000)*d^5*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      (((3468097*I)/10423897344000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 - 
      (((1460189*I)/4467384576000)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + 
      (((5891663*I)/31271692032000)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + 
      (((556627*I)/4467384576000)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^14)/b^3 + 
      (((2699*I)/3474632448000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/2310]*u^14)/b^3 - 
      (64466809261*d^3*K0^2*M^5*u^14)/(5634533470325760000*Sqrt[30030]*b^3*
        Sqrt[Pi]) - (7595537681*d^3*K1^2*M^5*u^14)/(626059274480640000*
        Sqrt[30030]*b^3*Sqrt[Pi]) - (125906467*d*K0^2*M^5*u^14)/
       (93908891172096000*b^3*Sqrt[30030*Pi]) - 
      (143334439327*d^5*K0^2*M^5*u^14)/(2817266735162880000*b^3*
        Sqrt[30030*Pi]) + (18763299791*d^7*K0^2*M^5*u^14)/
       (512230315484160000*b^3*Sqrt[30030*Pi]) + 
      (4151764411*d^9*K0^2*M^5*u^14)/(54178206445440000*b^3*Sqrt[30030*Pi]) + 
      (138991*d^11*K0^2*M^5*u^14)/(75052060876800*b^3*Sqrt[30030*Pi]) - 
      (1916748583*d*K1^2*M^5*u^14)/(1408633367581440000*b^3*Sqrt[30030*Pi]) - 
      (155953955639*d^5*K1^2*M^5*u^14)/(2817266735162880000*b^3*
        Sqrt[30030*Pi]) + (128309429*d^7*K1^2*M^5*u^14)/
       (3266396214681600*b^3*Sqrt[30030*Pi]) + (447978649*d^9*K1^2*M^5*u^14)/
       (5417820644544000*b^3*Sqrt[30030*Pi]) + (3560309*d^11*K1^2*M^5*u^14)/
       (1459345628160000*b^3*Sqrt[30030*Pi]) - (22311857*d^13*K1^2*M^5*u^14)/
       (437803688448000*b^3*Sqrt[30030*Pi]) - (3041*d^15*K1^2*M^5*u^14)/
       (661834752000*b^3*Sqrt[30030*Pi]) + 
      (64193062519*d^5*K0*K1*M^5*Sqrt[11/(2730*Pi)]*u^15)/
       (21897845986947840000*b^3) - (719*d^15*K0*K1*M^5*Sqrt[11/(2730*Pi)]*
        u^15)/(5211948672000*b^3) - (20327*d^13*K0*K1*M^5*Sqrt[13/(2310*Pi)]*
        u^15)/(41044095792000*b^3) + (((97*I)/539167104000)*d*K0^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 - (((129617*I)/15635846016000)*d^7*K0^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((71237*I)/15635846016000)*d^11*K0^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((5633*I)/1042389734400)*d^13*K0^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((3061*I)/15635846016000)*d*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((45343*I)/5211948672000)*d^5*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 - (((9319*I)/1042389734400)*d^7*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 - (((231241*I)/15635846016000)*d^9*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((15289*I)/3127169203200)*d^11*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((3727*I)/625433840640)*d^13*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 + (((109*I)/148912819200)*d^15*K1^2*M^5*
        Sqrt[Pi/30030]*u^15)/b^3 - (((4289*I)/2233692288000)*d^9*K0^2*M^5*
        Sqrt[(7*Pi)/4290]*u^15)/b^3 + (((403*I)/1737316224000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/2310]*u^15)/b^3 + (((9529*I)/15635846016000)*d^5*K0^2*
        M^5*Sqrt[(13*Pi)/2310]*u^15)/b^3 + (((157*I)/3127169203200)*d^15*K0^2*
        M^5*Sqrt[(13*Pi)/2310]*u^15)/b^3 + (((16957*I)/5211948672000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[30030]*b^3) - (433*d*K0*K1*M^5*u^15)/
       (12397758912000*b^3*Sqrt[30030*Pi]) - (74143163*d^3*K0*K1*M^5*u^15)/
       (54178206445440000*b^3*Sqrt[30030*Pi]) - 
      (9871562253271*d^5*K0*K1*M^5*u^15)/(240876305856426240000*b^3*
        Sqrt[30030*Pi]) + (301893343*d^7*K0*K1*M^5*u^15)/
       (54178206445440000*b^3*Sqrt[30030*Pi]) + 
      (304423391*d^9*K0*K1*M^5*u^15)/(27089103222720000*b^3*Sqrt[30030*Pi]) + 
      (1265461*d^11*K0*K1*M^5*u^15)/(985058299008000*b^3*Sqrt[30030*Pi]) + 
      (31*d*K0^2*M^5*Sqrt[11/(2730*Pi)]*u^16)/(23453769024000*b^3) + 
      (31*d*K1^2*M^5*Sqrt[11/(2730*Pi)]*u^16)/(23453769024000*b^3) + 
      (1891*d^5*K0^2*M^5*Sqrt[13/(2310*Pi)]*u^16)/(16417638316800*b^3) - 
      (1891*d^7*K0^2*M^5*Sqrt[13/(2310*Pi)]*u^16)/(13681365264000*b^3) - 
      (1891*d^9*K0^2*M^5*Sqrt[13/(2310*Pi)]*u^16)/(13681365264000*b^3) + 
      (1891*d^11*K0^2*M^5*Sqrt[13/(2310*Pi)]*u^16)/(16417638316800*b^3) + 
      (1891*d^13*K0^2*M^5*Sqrt[13/(2310*Pi)]*u^16)/(82088191584000*b^3) + 
      (1891*d^5*K1^2*M^5*Sqrt[13/(2310*Pi)]*u^16)/(16417638316800*b^3) - 
      (1891*d^7*K1^2*M^5*Sqrt[13/(2310*Pi)]*u^16)/(13681365264000*b^3) - 
      (1891*d^9*K1^2*M^5*Sqrt[13/(2310*Pi)]*u^16)/(13681365264000*b^3) + 
      (1891*d^11*K1^2*M^5*Sqrt[13/(2310*Pi)]*u^16)/(16417638316800*b^3) + 
      (1891*d^13*K1^2*M^5*Sqrt[13/(2310*Pi)]*u^16)/(82088191584000*b^3) + 
      (((31*I)/977240376000)*d*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 + 
      (((31*I)/65149358400)*d^3*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 - 
      (((1271*I)/977240376000)*d^7*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 - 
      (((31*I)/11496945600)*d^9*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 + 
      (((31*I)/46535256000)*d^11*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 + 
      (((31*I)/27921153600)*d^13*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 + 
      (((31*I)/195448075200)*d^15*K0*K1*M^5*Sqrt[Pi/30030]*u^16)/b^3 + 
      (((31*I)/139605768000)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/4290]*u^16)/b^3 - 
      (2077*d^3*K0^2*M^5*u^16)/(155684501280000*Sqrt[30030]*b^3*Sqrt[Pi]) - 
      (2077*d^3*K1^2*M^5*u^16)/(155684501280000*Sqrt[30030]*b^3*Sqrt[Pi]) - 
      (530503*d*K0^2*M^5*u^16)/(27089103222720000*b^3*Sqrt[30030*Pi]) - 
      (221929*d^5*K0^2*M^5*u^16)/(128995729632000*b^3*Sqrt[30030*Pi]) + 
      (268553*d^7*K0^2*M^5*u^16)/(175903267680000*b^3*Sqrt[30030*Pi]) + 
      (18068257*d^9*K0^2*M^5*u^16)/(6772275805680000*b^3*Sqrt[30030*Pi]) - 
      (70649*d^11*K0^2*M^5*u^16)/(43975816920000*b^3*Sqrt[30030*Pi]) - 
      (31*d^13*K0^2*M^5*u^16)/(80875065600*b^3*Sqrt[30030*Pi]) - 
      (31*d^15*K0^2*M^5*u^16)/(186141024000*b^3*Sqrt[30030*Pi]) - 
      (530503*d*K1^2*M^5*u^16)/(27089103222720000*b^3*Sqrt[30030*Pi]) - 
      (221929*d^5*K1^2*M^5*u^16)/(128995729632000*b^3*Sqrt[30030*Pi]) + 
      (268553*d^7*K1^2*M^5*u^16)/(175903267680000*b^3*Sqrt[30030*Pi]) + 
      (18068257*d^9*K1^2*M^5*u^16)/(6772275805680000*b^3*Sqrt[30030*Pi]) - 
      (70649*d^11*K1^2*M^5*u^16)/(43975816920000*b^3*Sqrt[30030*Pi]) - 
      (31*d^13*K1^2*M^5*u^16)/(80875065600*b^3*Sqrt[30030*Pi]) - 
      (31*d^15*K1^2*M^5*u^16)/(186141024000*b^3*Sqrt[30030*Pi]))/Pi}, 7, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_13_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((2271*I)/1118720)*d^7*K0^2*M^4*Sqrt[3/(34034*Pi)]*u^2)/
       b^2 - (((25*I)/2684928)*d*K0^2*M^4*Sqrt[17/(6006*Pi)]*u^2)/b^2 + 
      (((7*I)/1342464)*d*K1^2*M^4*Sqrt[77/(1326*Pi)]*u^2)/b^2 - 
      ((I/70656)*d^3*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 - 
      (((169*I)/13424640)*d^5*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 + 
      (((143*I)/13424640)*d^9*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 - 
      (((143*I)/6712320)*d^11*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 - 
      (((11*I)/2684928)*d^13*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 - 
      (((61*I)/559360)*d^7*K1^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 - 
      (((11*I)/353280)*d^9*K1^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 + 
      (((5*I)/223744)*d^3*K1^2*M^4*Sqrt[231/(442*Pi)]*u^2)/b^2 + 
      (((11*I)/6712320)*d^13*K1^2*M^4*Sqrt[1001/(102*Pi)]*u^2)/b^2 + 
      (((5*I)/1342464)*d^5*K1^2*M^4*Sqrt[1309/(78*Pi)]*u^2)/b^2 + 
      (((11*I)/3356160)*d^11*K1^2*M^4*Sqrt[2431/(42*Pi)]*u^2)/b^2 - 
      ((I/671232)*d*K0^2*M^4*u^2)/(b^2*Sqrt[102102*Pi]) + 
      ((I/335616)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[102102*Pi]) - 
      (((1513021*I)/5638348800)*d^5*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^3)/b^2 - 
      (((285749*I)/3383009280)*d^13*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^3)/b^2 - 
      (((1108013*I)/4228761600)*d^3*K0*K1*M^4*Sqrt[13/(7854*Pi)]*u^3)/b^2 - 
      (((10807*I)/5638348800)*d*K0*K1*M^4*Sqrt[143/(714*Pi)]*u^3)/b^2 + 
      (((11351*I)/156620800)*d^7*K0*K1*M^4*Sqrt[143/(714*Pi)]*u^3)/b^2 + 
      (((277829*I)/16915046400)*d^9*K0*K1*M^4*Sqrt[143/(714*Pi)]*u^3)/b^2 - 
      (((13147*I)/367718400)*d^11*K0*K1*M^4*Sqrt[143/(714*Pi)]*u^3)/b^2 - 
      (((327329*I)/8457523200)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[102102*Pi]) - 
      (((143641*I)/11276697600)*d*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 - 
      (((936449*I)/5638348800)*d^3*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 - 
      (((1800511*I)/11276697600)*d^5*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 + 
      (((476219*I)/939724800)*d^7*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 + 
      (((253193*I)/1780531200)*d^9*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 - 
      (((4383923*I)/16915046400)*d^11*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 - 
      (((18269*I)/356106240)*d^13*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 + 
      (((9081547*I)/4698624000)*d^7*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 + 
      (((9590501*I)/18794496000)*d^9*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 - 
      (((238967*I)/245145600)*d^11*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 - 
      (((34513*I)/178995200)*d^13*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 - 
      (((93772871*I)/169150464000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[102102*Pi]) - 
      (((596785789*I)/84575232000)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[102102*Pi]) - 
      (((1085885597*I)/169150464000)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[102102*Pi]) + (((23921519*I)/48328704000)*d^9*K0*K1*M^4*
        Sqrt[11/(9282*Pi)]*u^5)/b^2 + (((296293093*I)/225533952000)*d^7*K0*K1*
        M^4*Sqrt[13/(7854*Pi)]*u^5)/b^2 - (((18847783*I)/33830092800)*d^11*K0*
        K1*M^4*Sqrt[17/(6006*Pi)]*u^5)/b^2 - 
      (((156117667*I)/338300928000)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[102102*Pi]) - 
      (((1019883203*I)/169150464000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[102102*Pi]) - (((1995999829*I)/338300928000)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[102102*Pi]) + (((32261743*I)/25059328000)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[102102*Pi]) - (((131839759*I)/67660185600)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[102102*Pi]) - 
      (((67335313*I)/676601856000)*d^3*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^6)/b^2 - 
      (((781253*I)/58834944000)*d*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^6)/b^2 - 
      (((23537291*I)/5412814848000)*d*K0^2*M^4*Sqrt[13/(7854*Pi)]*u^6)/b^2 - 
      (((161232287*I)/2706407424000)*d^5*K0^2*M^4*Sqrt[13/(7854*Pi)]*u^6)/
       b^2 + (((29169361*I)/112766976000)*d^7*K0^2*M^4*Sqrt[13/(7854*Pi)]*
        u^6)/b^2 - (((24687529*I)/1082562969600)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) - (((367565269*I)/902135808000)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[102102*Pi]) + (((366607*I)/9397248000)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[102102*Pi]) + (((24360761*I)/21479424000)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[102102*Pi]) - (((81021397*I)/45106790400)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[102102*Pi]) - (((34613833*I)/90213580800)*d^13*
        K0^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) - 
      (((410595347*I)/225533952000)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) - 
      (((16472353*I)/10023731200)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) + 
      (((610123651*I)/112766976000)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) + 
      (((2083472849*I)/1353203712000)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) - (((74650481*I)/27064074240)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) - (((157487173*I)/270640742400)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[102102*Pi]) - (((76017257*I)/676601856000)*d^11*K0*K1*
        M^4*Sqrt[13/(7854*Pi)]*u^7)/b^2 - (((25621787*I)/338300928000)*d*K0*
        K1*M^4*u^7)/(b^2*Sqrt[102102*Pi]) - 
      (((55926361*I)/56383488000)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[102102*Pi]) - 
      (((110179231*I)/112766976000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[102102*Pi]) + (((84726307*I)/28191744000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[102102*Pi]) + (((8985857*I)/9665740800)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[102102*Pi]) - (((1792717*I)/19331481600)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[102102*Pi]) - (((7601221*I)/22553395200)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[102102*Pi]) - (((244253*I)/50429952000)*d^13*K1^2*M^4*
        Sqrt[7/(14586*Pi)]*u^8)/b^2 - (((932731*I)/84575232000)*d^5*K0^2*M^4*
        Sqrt[11/(9282*Pi)]*u^8)/b^2 + (((1316897*I)/101490278400)*d^9*K1^2*
        M^4*Sqrt[11/(9282*Pi)]*u^8)/b^2 - (((3859*I)/84575232000)*d*K0^2*M^4*
        Sqrt[187/(546*Pi)]*u^8)/b^2 + (((1319*I)/894976000)*d^7*K0^2*M^4*
        Sqrt[221/(462*Pi)]*u^8)/b^2 - (((618899*I)/5285952000)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[102102*Pi]) + (((1950623*I)/56383488000)*d^7*K0^2*M^4*
        u^8)/(b^2*Sqrt[102102*Pi]) + (((28786897*I)/253725696000)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[102102*Pi]) - (((23590729*I)/126862848000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((2074207*I)/50745139200)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((6088699*I)/507451392000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((38417261*I)/253725696000)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((10674679*I)/72493056000)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) + 
      (((3216379*I)/7047936000)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((60000359*I)/253725696000)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((9767851*I)/541281484800)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((1790311*I)/264757248000)*d^11*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^9)/
       b^2 - (((13483*I)/50745139200)*d^5*K0*K1*M^4*Sqrt[221/(462*Pi)]*u^9)/
       b^2 - (((1116481*I)/253725696000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[102102*Pi]) - (((7280459*I)/126862848000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[102102*Pi]) + (((3708569*I)/21143808000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[102102*Pi]) + (((6177037*I)/108739584000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[102102*Pi]) - (((34907671*I)/2029805568000)*d^11*K0*K1*M^4*
        u^9)/(b^2*Sqrt[102102*Pi]) - (((15310439*I)/761177088000)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[102102*Pi]) - (((810619*I)/1014902784000)*d^11*
        K1^2*M^4*Sqrt[11/(9282*Pi)]*u^10)/b^2 - 
      (((3449*I)/108739584000)*d*K1^2*M^4*Sqrt[13/(7854*Pi)]*u^10)/b^2 - 
      (((30113*I)/84575232000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((65209*I)/14095872000)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((26989*I)/5638348800)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) + 
      (((297799*I)/21143808000)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) + 
      (((737437*I)/152235417600)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((573007*I)/76117708800)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((1242061*I)/761177088000)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((2036701*I)/380588544000)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((841117*I)/152235417600)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) + 
      (((205943*I)/12686284800)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) + 
      (((481171*I)/84575232000)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) + 
      (((13019*I)/338300928000)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((991*I)/525312000)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((439*I)/4228761600)*d^5*K0*K1*M^4*Sqrt[13/(7854*Pi)]*u^11)/b^2 - 
      (((293*I)/2757888000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[102102*Pi]) - 
      (((43651*I)/31715712000)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[102102*Pi]) - 
      ((I/19152000)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[102102*Pi]) + 
      (((1439*I)/352396800)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[102102*Pi]) + 
      (((302873*I)/190294272000)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[102102*Pi]) - 
      (((2311*I)/1001548800)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[102102*Pi]) - 
      (((91969*I)/190294272000)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[102102*Pi]) + 
      (((37*I)/3964464000)*d^7*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^12)/b^2 - 
      (((41*I)/7928928000)*d^11*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^12)/b^2 + 
      (((37*I)/3964464000)*d^7*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^12)/b^2 - 
      (((41*I)/7928928000)*d^11*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^12)/b^2 - 
      ((I/190294272)*d^3*K0^2*M^4*Sqrt[13/(7854*Pi)]*u^12)/b^2 - 
      (((31*I)/15857856000)*d^13*K1^2*M^4*Sqrt[13/(7854*Pi)]*u^12)/b^2 + 
      (((83*I)/15857856000)*d^9*K0^2*M^4*Sqrt[17/(6006*Pi)]*u^12)/b^2 - 
      (((17*I)/47573568000)*d*K1^2*M^4*Sqrt[17/(6006*Pi)]*u^12)/b^2 - 
      (((11*I)/47573568000)*d^5*K0^2*M^4*Sqrt[143/(714*Pi)]*u^12)/b^2 - 
      (((11*I)/47573568000)*d^5*K1^2*M^4*Sqrt[143/(714*Pi)]*u^12)/b^2 - 
      (((53*I)/9514713600)*d*K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      (((31*I)/880992000)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) + 
      (((31*I)/330372000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      (((31*I)/495558000)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      (((379*I)/15857856000)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      (((1721*I)/23786784000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      ((I/25171200)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) + 
      ((I/9439200)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) + 
      (((101*I)/1057190400)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      ((I/14158800)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) + 
      ((I/991116000)*d^9*K0*K1*M^4*Sqrt[13/(7854*Pi)]*u^13)/b^2 - 
      ((I/991116000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]) - 
      ((I/123889500)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]) - 
      ((I/110124000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]) + 
      ((I/41296500)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]) - 
      ((I/61944750)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]) - 
      ((I/330372000)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]))/Pi, 0, 
    ((((-62725973*I)/5108899840)*d^7*K0^2*M^4*Sqrt[3/(34034*Pi)]*u^2)/b^2 - 
      (((469151807*I)/64107130880)*d^7*K1^2*M^4*Sqrt[3/(34034*Pi)]*u^2)/b^2 + 
      (((7901*I)/778629120)*d*K1^2*M^4*Sqrt[77/(1326*Pi)]*u^2)/b^2 + 
      (((87523*I)/778629120)*d^3*K1^2*M^4*Sqrt[77/(1326*Pi)]*u^2)/b^2 + 
      (((15919*I)/259543040)*d^5*K1^2*M^4*Sqrt[77/(1326*Pi)]*u^2)/b^2 + 
      (((137*I)/22568960)*d*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 + 
      (((43313*I)/519086080)*d^3*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 + 
      (((151037*I)/1557258240)*d^5*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 - 
      (((164593*I)/1557258240)*d^9*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 + 
      (((52103*I)/1557258240)*d^13*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 - 
      (((1087*I)/1557258240)*d^15*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 - 
      (((18307*I)/778629120)*d^9*K1^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 + 
      (((36307*I)/778629120)*d^11*K1^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 + 
      (((19973*I)/778629120)*d^13*K1^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 + 
      (((32279*I)/1557258240)*d^11*K0^2*M^4*Sqrt[1001/(102*Pi)]*u^2)/b^2 + 
      (((661*I)/778629120)*d^15*K1^2*M^4*Sqrt[1001/(102*Pi)]*u^2)/b^2 - 
      (((22633561*I)/145603645440)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[102102*Pi]) - 
      (((491*I)/17270240)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[102102*Pi]) - 
      (((740056991*I)/43603230720)*d^7*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^3)/
       b^2 + (((15047872369*I)/1962145382400)*d^11*K0*K1*M^4*
        Sqrt[13/(7854*Pi)]*u^3)/b^2 - (((337993273*I)/654048460800)*d^9*K0*K1*
        M^4*Sqrt[143/(714*Pi)]*u^3)/b^2 + (((9077384977*I)/1962145382400)*d*
        K0*K1*M^4*u^3)/(b^2*Sqrt[102102*Pi]) + 
      (((6386402173*I)/103270809600)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[102102*Pi]) + (((133279151281*I)/1962145382400)*d^5*K0*K1*
        M^4*u^3)/(b^2*Sqrt[102102*Pi]) + (((2220791477*I)/85310668800)*d^13*
        K0*K1*M^4*u^3)/(b^2*Sqrt[102102*Pi]) + 
      (((928602349*I)/1962145382400)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[102102*Pi]) - (((19614162549307*I)/951277150208000)*d^7*K0^2*
        M^4*Sqrt[3/(34034*Pi)]*u^4)/b^2 - (((3379327999*I)/1308096921600)*d^9*
        K0^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/b^2 + 
      (((323077307209*I)/58864361472000)*d^3*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^4)/
       b^2 - (((6545132473*I)/853106688000)*d^9*K1^2*M^4*Sqrt[11/(9282*Pi)]*
        u^4)/b^2 + (((6260152867*I)/3924290764800)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[102102*Pi]) + (((85598496157*I)/3924290764800)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[102102*Pi]) + (((4327015397*I)/170621337600)*d^5*K0^2*
        M^4*u^4)/(b^2*Sqrt[102102*Pi]) - (((422000115941*I)/89182232832000)*
        d^7*K0^2*M^4*u^4)/(b^2*Sqrt[102102*Pi]) + 
      (((143636148847*I)/3924290764800)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[102102*Pi]) + (((37508009641*I)/3924290764800)*d^13*K0^2*M^4*
        u^4)/(b^2*Sqrt[102102*Pi]) + (((305075599*I)/3924290764800)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[102102*Pi]) + (((256566828251*I)/58864361472000)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[102102*Pi]) + 
      (((859658368243*I)/11772872294400)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[102102*Pi]) - (((3630101461219*I)/19621453824000)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[102102*Pi]) + (((678890197873*I)/6540484608000)*
        d^11*K1^2*M^4*u^4)/(b^2*Sqrt[102102*Pi]) + 
      (((544643778103*I)/19621453824000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[102102*Pi]) + (((1802588911*I)/19621453824000)*d^15*K1^2*M^4*
        u^4)/(b^2*Sqrt[102102*Pi]) - (((267778957583*I)/39242907648000)*d^9*
        K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^5)/b^2 + 
      (((86236943321*I)/39242907648000)*d^13*K0*K1*M^4*Sqrt[11/(9282*Pi)]*
        u^5)/b^2 + (((21726520033*I)/6196248576000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[102102*Pi]) + (((5843283074173*I)/117728722944000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[102102*Pi]) + (((1486634830631*I)/23545744588800)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[102102*Pi]) - 
      (((6007008725513*I)/39242907648000)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[102102*Pi]) + (((3438867667013*I)/39242907648000)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[102102*Pi]) + (((74673311*I)/1453441024000)*d^15*
        K0*K1*M^4*u^5)/(b^2*Sqrt[102102*Pi]) + 
      (((344691443521*I)/156971630592000)*d^11*K1^2*M^4*Sqrt[11/(9282*Pi)]*
        u^6)/b^2 + (((5128650668933657*I)/4430573327093760000)*d^11*K0^2*M^4*
        Sqrt[13/(7854*Pi)]*u^6)/b^2 + (((34107136787*I)/67273555968000)*d^3*
        K0^2*M^4*Sqrt[17/(6006*Pi)]*u^6)/b^2 + 
      (((42201753863*I)/156971630592000)*d^13*K0^2*M^4*Sqrt[17/(6006*Pi)]*
        u^6)/b^2 + (((1059353*I)/22424518656000)*d^15*K0^2*M^4*
        Sqrt[187/(546*Pi)]*u^6)/b^2 + (((273354667567*I)/470914891776000)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) + 
      (((1119922382219*I)/94182978355200)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) - (((222592870067*I)/8261664768000)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[102102*Pi]) - (((762712154291*I)/52323876864000)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) + 
      (((56839560959584609*I)/70889173233500160000)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) + (((69234563807*I)/67273555968000)*d*K1^2*M^4*
        u^6)/(b^2*Sqrt[102102*Pi]) + (((6594235760771*I)/470914891776000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) + 
      (((230753286763*I)/13454711193600)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) - (((6637408565311*I)/156971630592000)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[102102*Pi]) - (((157241111491*I)/7474839552000)*
        d^9*K1^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) + 
      (((364233800939*I)/52323876864000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) + (((3417043699*I)/156971630592000)*d^15*K1^2*
        M^4*u^6)/(b^2*Sqrt[102102*Pi]) + (((6424708669*I)/11212259328000)*
        d^13*K0*K1*M^4*Sqrt[7/(14586*Pi)]*u^7)/b^2 + 
      (((80316537613*I)/78485815296000)*d^11*K0*K1*M^4*Sqrt[13/(7854*Pi)]*
        u^7)/b^2 + (((41114664443*I)/78485815296000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[102102*Pi]) + (((588053953027*I)/78485815296000)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[102102*Pi]) + (((26661350899*I)/2706407424000)*d^5*
        K0*K1*M^4*u^7)/(b^2*Sqrt[102102*Pi]) - 
      (((598971140219*I)/26161938432000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[102102*Pi]) - (((321934363301*I)/26161938432000)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[102102*Pi]) + (((1443003269*I)/78485815296000)*
        d^15*K0*K1*M^4*u^7)/(b^2*Sqrt[102102*Pi]) - 
      (((1069720933*I)/4360323072000)*d^7*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^8)/
       b^2 + (((38479871*I)/117728722944000)*d^15*K0^2*M^4*Sqrt[11/(9282*Pi)]*
        u^8)/b^2 + (((31590509*I)/7358045184000)*d*K0^2*M^4*
        Sqrt[13/(7854*Pi)]*u^8)/b^2 + 
      (((69283090743673*I)/1849282780004352000)*d^13*K0^2*M^4*
        Sqrt[13/(7854*Pi)]*u^8)/b^2 + (((102509018993*I)/117728722944000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) + 
      (((10235408923*I)/8409194496000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) - (((14863267099*I)/9810726912000)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[102102*Pi]) + (((211554389*I)/134547111936)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[102102*Pi]) + 
      (((12856001072819*I)/1849282780004352000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) + (((10108084561*I)/117728722944000)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[102102*Pi]) + (((301451617*I)/262787328000)*d^3*K1^2*
        M^4*u^8)/(b^2*Sqrt[102102*Pi]) + (((173376265963*I)/117728722944000)*
        d^5*K1^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((67429811741*I)/19621453824000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) - (((45068976341*I)/23545744588800)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[102102*Pi]) + (((58920945271*I)/29432180736000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) + 
      (((75042696493*I)/117728722944000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) + (((331299817*I)/58864361472000)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[102102*Pi]) + (((10890227*I)/35318616883200)*d^15*K0*
        K1*M^4*Sqrt[11/(9282*Pi)]*u^9)/b^2 + 
      (((1972310209*I)/58864361472000)*d^3*K0*K1*M^4*Sqrt[13/(7854*Pi)]*u^9)/
       b^2 + (((1785775879*I)/58864361472000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[102102*Pi]) + (((35018002927*I)/58864361472000)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[102102*Pi]) - (((77717973779*I)/58864361472000)*
        d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[102102*Pi]) - 
      (((45551210963*I)/58864361472000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[102102*Pi]) + (((136407500573*I)/176593084416000)*d^11*K0*K1*
        M^4*u^9)/(b^2*Sqrt[102102*Pi]) + (((2393139821*I)/9294372864000)*d^13*
        K0*K1*M^4*u^9)/(b^2*Sqrt[102102*Pi]) + 
      (((82942707927979*I)/25133434146422784000)*d^3*K0^2*M^4*
        Sqrt[11/(9282*Pi)]*u^10)/b^2 + (((270124223*I)/58864361472000)*d^5*
        K0^2*M^4*Sqrt[11/(9282*Pi)]*u^10)/b^2 - 
      (((360075887*I)/58864361472000)*d^9*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^10)/
       b^2 + (((1024011623*I)/176593084416000)*d^11*K0^2*M^4*
        Sqrt[11/(9282*Pi)]*u^10)/b^2 + (((361105967*I)/176593084416000)*d^13*
        K0^2*M^4*Sqrt[11/(9282*Pi)]*u^10)/b^2 + 
      (((281291*I)/7063723376640)*d^15*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^10)/
       b^2 - (((1279747099*I)/176593084416000)*d^9*K1^2*M^4*
        Sqrt[11/(9282*Pi)]*u^10)/b^2 + (((362872199*I)/176593084416000)*d^13*
        K1^2*M^4*Sqrt[13/(7854*Pi)]*u^10)/b^2 + 
      (((7809911*I)/176593084416000)*d^15*K1^2*M^4*Sqrt[13/(7854*Pi)]*u^10)/
       b^2 + (((4877069*I)/2029805568000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[102102*Pi]) - (((9704433709133*I)/25133434146422784000)*d^3*
        K0^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((55396741*I)/511864012800)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) + 
      (((1601283223*I)/529779253248000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[102102*Pi]) + (((22200298999*I)/529779253248000)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[102102*Pi]) + (((31112552467*I)/529779253248000)*
        d^5*K1^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((22192071071*I)/176593084416000)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[102102*Pi]) + (((1460634463*I)/19621453824000)*d^11*K1^2*M^4*
        u^10)/(b^2*Sqrt[102102*Pi]) + (((4263811*I)/4138900416000)*d^3*K0*K1*
        M^4*Sqrt[11/(9282*Pi)]*u^11)/b^2 - (((1457017*I)/479872512000)*d^7*K0*
        K1*M^4*Sqrt[11/(9282*Pi)]*u^11)/b^2 + 
      (((416776332663851*I)/909153646719639552000)*d^5*K0*K1*M^4*
        Sqrt[13/(7854*Pi)]*u^11)/b^2 + (((51766937*I)/66222406656000)*d*K0*K1*
        M^4*u^11)/(b^2*Sqrt[102102*Pi]) + 
      (((9472076332084057*I)/909153646719639552000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[102102*Pi]) - (((513054779*I)/22074135552000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[102102*Pi]) + (((110716789*I)/5518533888000)*d^11*K0*
        K1*M^4*u^11)/(b^2*Sqrt[102102*Pi]) + 
      (((173124383*I)/22074135552000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[102102*Pi]) + (((99689*I)/408780288000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[102102*Pi]) + (((406517*I)/4730171904000)*d^5*K0^2*M^4*
        Sqrt[11/(9282*Pi)]*u^12)/b^2 - (((3236117*I)/22074135552000)*d^9*K1^2*
        M^4*Sqrt[11/(9282*Pi)]*u^12)/b^2 - 
      (((300147444283*I)/3417870852329472000)*d^9*K0^2*M^4*Sqrt[13/(7854*Pi)]*
        u^12)/b^2 + (((1531*I)/735804518400)*d^15*K1^2*M^4*Sqrt[13/(7854*Pi)]*
        u^12)/b^2 + (((395041*I)/21536266752000)*d^13*K0^2*M^4*
        Sqrt[17/(6006*Pi)]*u^12)/b^2 + (((388093*I)/5518533888000)*d^11*K1^2*
        M^4*Sqrt[17/(6006*Pi)]*u^12)/b^2 + (((48799*I)/1182542976000)*d*K0^2*
        M^4*u^12)/(b^2*Sqrt[102102*Pi]) + (((8390869*I)/13244481331200)*d^3*
        K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      (((4405019*I)/2452681728000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      (((1029878000273*I)/3417870852329472000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[102102*Pi]) + (((4854953*I)/4414827110400)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[102102*Pi]) + (((1020637693*I)/5524052421888000)*d^13*
        K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) + 
      (((19867*I)/882965422080)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) + 
      (((2926349*I)/66222406656000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) + 
      (((5747089*I)/8277800832000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) + 
      (((69150143*I)/66222406656000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[102102*Pi]) - (((12667*I)/6488576000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[102102*Pi]) + (((4117313*I)/7358045184000)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[102102*Pi]) - (((606580439*I)/1465998527347200000)*
        d^5*K0*K1*M^4*Sqrt[13/(7854*Pi)]*u^13)/b^2 + 
      (((1171*I)/205659648000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]) + 
      (((3903881*I)/33111203328000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[102102*Pi]) + (((71441639683*I)/366499631836800000)*d^5*K0*
        K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]) - 
      (((48649*I)/159957504000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]) - 
      (((1192487*I)/3679022592000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[102102*Pi]) + (((2066369*I)/11037067776000)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[102102*Pi]) + (((439561*I)/3679022592000)*d^13*K0*K1*
        M^4*u^13)/(b^2*Sqrt[102102*Pi]) + (((92969*I)/11037067776000)*d^15*K0*
        K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]) - 
      (((1493*I)/788361984000)*d^9*K0^2*M^4*Sqrt[7/(14586*Pi)]*u^14)/b^2 + 
      (((3539*I)/4356737280000)*d^5*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^14)/b^2 - 
      (((3473*I)/8397768960000)*d^7*K0^2*M^4*Sqrt[11/(9282*Pi)]*u^14)/b^2 + 
      (((72581*I)/82778008320000)*d^5*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^14)/b^2 - 
      (((90659*I)/193148686080000)*d^7*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^14)/
       b^2 + (((3671*I)/84985421875200)*d^13*K0^2*M^4*Sqrt[13/(7854*Pi)]*
        u^14)/b^2 + (((129769*I)/424927109376000)*d^11*K1^2*M^4*
        Sqrt[13/(7854*Pi)]*u^14)/b^2 + (((3349*I)/16555601664000)*d^3*K1^2*
        M^4*Sqrt[17/(6006*Pi)]*u^14)/b^2 + (((2339*I)/16555601664000)*d*K0^2*
        M^4*u^14)/(b^2*Sqrt[102102*Pi]) + (((52313*I)/16555601664000)*d^3*
        K0^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) - 
      ((I/544320000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) - 
      (((269573*I)/96574343040000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) + 
      (((773*I)/190294272000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) + 
      (((1019*I)/203509152000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) + 
      (((149*I)/262787328000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) + 
      (((353*I)/2365085952000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) - 
      ((I/544320000)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) - 
      (((269573*I)/96574343040000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) - 
      (((2773*I)/190294272000)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) + 
      (((1301*I)/3663164736000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) + 
      (((34031*I)/5518533888000)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) + 
      (((47*I)/73580451840)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) + 
      ((I/689816736000)*d*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^15)/b^2 + 
      ((I/19709049600)*d^3*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^15)/b^2 + 
      (((89*I)/689816736000)*d^5*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^15)/b^2 - 
      (((11*I)/98545248000)*d^7*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^15)/b^2 - 
      (((11*I)/45987782400)*d^9*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^15)/b^2 + 
      (((11*I)/229938912000)*d^11*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^15)/b^2 + 
      ((I/9197556480)*d^13*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^15)/b^2 + 
      ((I/76646304000)*d^15*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^15)/b^2)/Pi, 0, 
    ((((286397269*I)/96550010880)*d^7*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^2)/b^2 - 
      (((15450277*I)/458612551680)*d*K1^2*M^4*Sqrt[17/(6006*Pi)]*u^2)/b^2 - 
      (((11450357*I)/96550010880)*d^3*K1^2*M^4*Sqrt[77/(1326*Pi)]*u^2)/b^2 - 
      (((16240567*I)/96550010880)*d^5*K1^2*M^4*Sqrt[77/(1326*Pi)]*u^2)/b^2 + 
      (((15224929*I)/96550010880)*d^9*K1^2*M^4*Sqrt[77/(1326*Pi)]*u^2)/b^2 - 
      (((37966751*I)/193100021760)*d^3*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 + 
      (((4184701*I)/6658621440)*d^7*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 + 
      (((84963827*I)/193100021760)*d^9*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/b^2 - 
      (((81109093*I)/193100021760)*d^11*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/
       b^2 + (((407369*I)/64366673920)*d^15*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/
       b^2 + (((1669*I)/193100021760)*d^17*K0^2*M^4*Sqrt[143/(714*Pi)]*u^2)/
       b^2 - (((897067*I)/6436667392)*d^11*K1^2*M^4*Sqrt[143/(714*Pi)]*u^2)/
       b^2 - (((2276567*I)/96550010880)*d^13*K1^2*M^4*Sqrt[143/(714*Pi)]*u^2)/
       b^2 + (((572123*I)/96550010880)*d^15*K1^2*M^4*Sqrt[143/(714*Pi)]*u^2)/
       b^2 - (((2945377*I)/64366673920)*d^5*K0^2*M^4*Sqrt[1001/(102*Pi)]*u^2)/
       b^2 - (((1152971*I)/64366673920)*d^13*K0^2*M^4*Sqrt[1001/(102*Pi)]*
        u^2)/b^2 + (((30467*I)/96550010880)*d^17*K1^2*M^4*Sqrt[1001/(102*Pi)]*
        u^2)/b^2 - (((7067*I)/9655001088)*d*K0^2*M^4*Sqrt[2431/(42*Pi)]*u^2)/
       b^2 + (((397*I)/17004544)*d*K1^2*M^4*u^2)/(b^2*Sqrt[102102*Pi]) + 
      (((100737817169*I)/3526174310400)*d^9*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^3)/
       b^2 - (((5715259516229*I)/243306027417600)*d^11*K0*K1*M^4*
        Sqrt[13/(7854*Pi)]*u^3)/b^2 + (((5046248041*I)/243306027417600)*d^17*
        K0*K1*M^4*Sqrt[17/(6006*Pi)]*u^3)/b^2 - 
      (((1290248191*I)/139831050240)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[102102*Pi]) - 
      (((35270468612851*I)/243306027417600)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[102102*Pi]) - (((8061403141639*I)/34758003916800)*d^5*K0*K1*
        M^4*u^3)/(b^2*Sqrt[102102*Pi]) + 
      (((112749141634709*I)/243306027417600)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[102102*Pi]) - (((1057471333007*I)/11586001305600)*d^13*K0*K1*
        M^4*u^3)/(b^2*Sqrt[102102*Pi]) + (((128407008679*I)/27034003046400)*
        d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[102102*Pi]) + 
      (((1782146609557*I)/162204018278400)*d^9*K0^2*M^4*Sqrt[11/(9282*Pi)]*
        u^4)/b^2 + (((6414033475403*I)/486612054835200)*d^7*K0^2*M^4*
        Sqrt[13/(7854*Pi)]*u^4)/b^2 + (((6964871993*I)/54068006092800)*d^15*
        K0^2*M^4*Sqrt[13/(7854*Pi)]*u^4)/b^2 + 
      (((138303089723*I)/7299180822528000)*d^17*K1^2*M^4*Sqrt[13/(7854*Pi)]*
        u^4)/b^2 + (((2775792931*I)/486612054835200)*d^17*K0^2*M^4*
        Sqrt[17/(6006*Pi)]*u^4)/b^2 - (((45381548592659*I)/7299180822528000)*
        d^13*K1^2*M^4*Sqrt[17/(6006*Pi)]*u^4)/b^2 - 
      (((1452119861*I)/426852679680)*d*K0^2*M^4*u^4)/(b^2*Sqrt[102102*Pi]) - 
      (((26169318261481*I)/486612054835200)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[102102*Pi]) - (((6094964669509*I)/69516007833600)*d^5*K0^2*
        M^4*u^4)/(b^2*Sqrt[102102*Pi]) - 
      (((55421612885747*I)/486612054835200)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[102102*Pi]) - (((816392920157*I)/23172002611200)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[102102*Pi]) - 
      (((93463152903083*I)/9488935069286400)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[102102*Pi]) - (((14723537077876327*I)/94889350692864000)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[102102*Pi]) - 
      (((24139757251936021*I)/94889350692864000)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[102102*Pi]) + (((37668107163299*I)/76833482342400)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[102102*Pi]) + (((24788351356507*I)/69516007833600)*
        d^9*K1^2*M^4*u^4)/(b^2*Sqrt[102102*Pi]) - 
      (((794277221798699*I)/2433060274176000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[102102*Pi]) + (((32651890576967*I)/7299180822528000)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[102102*Pi]) + 
      (((4216470882913*I)/14598361645056000)*d^15*K0*K1*M^4*
        Sqrt[13/(7854*Pi)]*u^5)/b^2 - (((4130109774281*I)/499417635225600)*d*
        K0*K1*M^4*u^5)/(b^2*Sqrt[102102*Pi]) - 
      (((24909261387504629*I)/189778701385728000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[102102*Pi]) - (((2197542751868573*I)/9988352704512000)*d^5*
        K0*K1*M^4*u^5)/(b^2*Sqrt[102102*Pi]) + 
      (((241527538246727*I)/583934465802240)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[102102*Pi]) + (((305485408291883*I)/973224109670400)*d^9*K0*
        K1*M^4*u^5)/(b^2*Sqrt[102102*Pi]) - 
      (((1355421048247153*I)/4866120548352000)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[102102*Pi]) - (((1363421227443521*I)/14598361645056000)*d^13*
        K0*K1*M^4*u^5)/(b^2*Sqrt[102102*Pi]) + 
      (((3017238409483*I)/14598361645056000)*d^17*K0*K1*M^4*u^5)/
       (b^2*Sqrt[102102*Pi]) - (((314704767847*I)/2372233767321600)*d*K0^2*
        M^4*Sqrt[11/(9282*Pi)]*u^6)/b^2 - 
      (((3628814639521*I)/926880104448000)*d^11*K0^2*M^4*Sqrt[13/(7854*Pi)]*
        u^6)/b^2 - (((17914646686644629*I)/759114805542912000)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[102102*Pi]) - 
      (((31173707790612407*I)/759114805542912000)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) + (((314982536881*I)/4239088680960)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[102102*Pi]) + (((33298900907189*I)/556128062668800)*
        d^9*K0^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) - 
      (((1043712433487921*I)/58393446580224000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) + (((39374120869789*I)/58393446580224000)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) + 
      (((2308096985863*I)/58393446580224000)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) - (((36154060157558237*I)/14612960006701056000)*
        d*K1^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) - 
      (((8570126185081451*I)/223953410064384000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) - (((1211316381525831743*I)/
         19483946675601408000)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) + 
      (((532976322536311733*I)/4496295386677248000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) + (((1463706307824157*I)/16350165042462720)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) - 
      (((1286487096331163*I)/16350165042462720)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) - (((178490872250543*I)/6488160731136000)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[102102*Pi]) + 
      (((57349460806139*I)/58393446580224000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[102102*Pi]) + (((533024588651*I)/8341920940032000)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[102102*Pi]) + (((77814877057*I)/1622040182784000)*
        d^15*K0*K1*M^4*Sqrt[11/(9282*Pi)]*u^7)/b^2 - 
      (((4831839814942957*I)/3653240001675264000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[102102*Pi]) - (((307822671333351463*I)/14612960006701056000)*
        d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[102102*Pi]) - 
      (((519865760763982261*I)/14612960006701056000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[102102*Pi]) + (((8171389722318629*I)/124897094074368000)*d^7*
        K0*K1*M^4*u^7)/(b^2*Sqrt[102102*Pi]) + 
      (((5303280413937637*I)/102188531515392000)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[102102*Pi]) - (((4485909736820819*I)/102188531515392000)*
        d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[102102*Pi]) - 
      (((46795539034819*I)/2919672329011200)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[102102*Pi]) + (((192968160479*I)/4866120548352000)*d^17*K0*
        K1*M^4*u^7)/(b^2*Sqrt[102102*Pi]) + 
      (((400142430708721*I)/510942657576960000)*d^7*K1^2*M^4*
        Sqrt[13/(7854*Pi)]*u^8)/b^2 - 
      (((951872491855099*I)/6494648891867136000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) - (((72893260783599929*I)/29225920013402112000)*
        d^3*K0^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((891889645178471*I)/201558069057945600)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) + (((1602172065726509*I)/204377063030784000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) + 
      (((131590607414429*I)/20437706303078400)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) - (((56744762300711*I)/10756687527936000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((8347600069343*I)/4170960470016000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) + (((344205789637*I)/5839344658022400)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[102102*Pi]) + (((15214730611*I)/2780640313344000)*
        d^17*K0^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((32477145680925997*I)/146129600067010560000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) - (((48874551616990289*I)/14612960006701056000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((14866169861537273*I)/2706103704944640000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) + (((69645610040003*I)/8515710959616000)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) - 
      (((3464898098588809*I)/510942657576960000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) - (((37920084402089*I)/14598361645056000)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[102102*Pi]) + 
      (((42337710581*I)/583934465802240)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[102102*Pi]) + (((3467953319*I)/463440052224000)*d^17*K1^2*
        M^4*u^8)/(b^2*Sqrt[102102*Pi]) + 
      (((1720582043536597*I)/5620369233346560000)*d^7*K0*K1*M^4*
        Sqrt[13/(7854*Pi)]*u^9)/b^2 - (((915724075447*I)/14598361645056000)*
        d^13*K0*K1*M^4*Sqrt[17/(6006*Pi)]*u^9)/b^2 - 
      (((1543868799841603*I)/19060382617436160000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[102102*Pi]) - (((283949874111876937*I)/
         219194400100515840000)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[102102*Pi]) - 
      (((44625781136528453*I)/19926763645501440000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[102102*Pi]) + (((106664761369501*I)/31933916098560000)*d^9*
        K0*K1*M^4*u^9)/(b^2*Sqrt[102102*Pi]) - 
      (((4086964863738397*I)/1532827972730880000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[102102*Pi]) + (((6446955563*I)/256111607808000)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[102102*Pi]) + 
      (((306655319881*I)/87590169870336000)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[102102*Pi]) + (((13776875789*I)/515063162880000)*d^9*K0^2*
        M^4*Sqrt[11/(9282*Pi)]*u^10)/b^2 + (((10087471*I)/242184801484800)*
        d^17*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^10)/b^2 - 
      (((106669914151*I)/14598361645056000)*d^13*K0^2*M^4*Sqrt[13/(7854*Pi)]*
        u^10)/b^2 + (((1936576259*I)/14598361645056000)*d^15*K0^2*M^4*
        Sqrt[13/(7854*Pi)]*u^10)/b^2 - 
      (((2743543351138393*I)/438388800201031680000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[102102*Pi]) - (((23994663595650581*I)/219194400100515840000)*
        d^3*K0^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((42747817635621227*I)/219194400100515840000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[102102*Pi]) + (((1881580432692061*I)/5620369233346560000)*
        d^7*K0^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((345434711278793*I)/1532827972730880000)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[102102*Pi]) + (((1393934779*I)/3808268255232000)*d^17*K0^2*
        M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((1643172272432611*I)/187880914371870720000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[102102*Pi]) - (((12155782938346387*I)/93940457185935360000)*
        d^3*K1^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((4606914996703519*I)/20421838518681600000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[102102*Pi]) + (((98809777292291531*I)/252916615500595200000)*
        d^7*K1^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) + 
      (((667830006600961*I)/1916034965913600000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[102102*Pi]) - (((45051805969579*I)/170314219192320000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) - 
      (((14887953743017*I)/131385254805504000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[102102*Pi]) + (((247255269101*I)/131385254805504000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[102102*Pi]) + 
      (((99512261*I)/6569262740275200)*d^17*K0*K1*M^4*Sqrt[11/(9282*Pi)]*
        u^11)/b^2 - (((360571919443*I)/63867832197120000)*d^11*K0*K1*M^4*
        Sqrt[13/(7854*Pi)]*u^11)/b^2 + 
      (((15330246977027*I)/31614576937574400000)*d^7*K0*K1*M^4*
        Sqrt[221/(462*Pi)]*u^11)/b^2 - 
      (((369349944293819*I)/164395800075386880000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[102102*Pi]) - (((8678036359219*I)/241049560227840000)*d^3*K0*
        K1*M^4*u^11)/(b^2*Sqrt[102102*Pi]) - 
      (((26701495884416893*I)/410989500188467200000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[102102*Pi]) + (((2144221936013*I)/20826467020800000)*d^9*K0*
        K1*M^4*u^11)/(b^2*Sqrt[102102*Pi]) - 
      (((79773021137*I)/2346165264384000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[102102*Pi]) + (((5292599077*I)/16423156850688000)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[102102*Pi]) - 
      (((597728241489794821*I)/1096674317253921669120000)*d^11*K0^2*M^4*
        Sqrt[7/(14586*Pi)]*u^12)/b^2 - (((239921714993*I)/574810489774080000)*
        d^11*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^12)/b^2 - 
      (((6178364069*I)/27371928084480000)*d^13*K1^2*M^4*Sqrt[11/(9282*Pi)]*
        u^12)/b^2 + (((1720093*I)/1642315685068800)*d^17*K0^2*M^4*
        Sqrt[13/(7854*Pi)]*u^12)/b^2 - 
      (((10708697982289*I)/82197900037693440000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[102102*Pi]) - (((170724856007183*I)/82197900037693440000)*
        d^3*K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      (((84373290666013*I)/21631026325708800000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[102102*Pi]) + (((190052744161993*I)/31614576937574400000)*
        d^7*K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) + 
      (((6205578449027*I)/958017482956800000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[102102*Pi]) - (((20322777777016197221*I)/
         53737041545442161786880000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[102102*Pi]) - (((5165041811*I)/2346165264384000)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[102102*Pi]) + (((1416319*I)/16423156850688000)*
        d^15*K0^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      (((11795936792147*I)/82197900037693440000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[102102*Pi]) - (((187509804534583*I)/82197900037693440000)*
        d^3*K1^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      (((57391618180157*I)/13257725812531200000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[102102*Pi]) + (((207704242019933*I)/31614576937574400000)*
        d^7*K1^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) + 
      (((20825807492101*I)/2874052448870400000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[102102*Pi]) - (((70494973*I)/16423156850688000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[102102*Pi]) + (((4724689*I)/293270658048000)*d^17*
        K1^2*M^4*u^12)/(b^2*Sqrt[102102*Pi]) - 
      (((355075281959*I)/13699650006282240000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[102102*Pi]) - (((225543856793*I)/570818750261760000)*d^3*K0*
        K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]) - 
      (((742683738361*I)/901292763571200000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[102102*Pi]) + (((53028651653*I)/48787927372800000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[102102*Pi]) + 
      (((1057204114597*I)/718513112217600000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[102102*Pi]) - (((695912233*I)/898141390272000)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[102102*Pi]) - (((5493943319*I)/10264473031680000)*
        d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[102102*Pi]) - 
      (((5335853*I)/684298202112000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[102102*Pi]) + (((12688289*I)/2737192808448000)*d^17*K0*K1*
        M^4*u^13)/(b^2*Sqrt[102102*Pi]) - (((32731481*I)/13685964042240000)*
        d^13*K1^2*M^4*Sqrt[11/(9282*Pi)]*u^14)/b^2 - 
      (((48504877*I)/41057892126720000)*d^11*K0^2*M^4*Sqrt[17/(6006*Pi)]*
        u^14)/b^2 - (((55669421*I)/106061806500249600)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[102102*Pi]) - (((4330183853*I)/357382174076928000)*d^3*K0^2*
        M^4*u^14)/(b^2*Sqrt[102102*Pi]) - 
      (((48306423677*I)/1643958000753868800)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[102102*Pi]) + (((1144057333*I)/41057892126720000)*d^7*K0^2*
        M^4*u^14)/(b^2*Sqrt[102102*Pi]) + (((7545257*I)/128305912896000)*d^9*
        K0^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) - 
      (((330074753*I)/13685964042240000)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[102102*Pi]) - (((6115013*I)/8211578425344000)*d^15*K0^2*M^4*
        u^14)/(b^2*Sqrt[102102*Pi]) + (((4928327*I)/16423156850688000)*d^17*
        K0^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) - 
      (((43739510077*I)/82197900037693440000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[102102*Pi]) - (((5681052473*I)/441924193751040000)*d^3*K1^2*
        M^4*u^14)/(b^2*Sqrt[102102*Pi]) - 
      (((6464678644763*I)/205494750094233600000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[102102*Pi]) + (((460077034127*I)/15807288468787200000)*d^7*
        K1^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) + 
      (((7575753697*I)/119752185369600000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[102102*Pi]) - (((1190128861*I)/57481048977408000)*d^11*K1^2*
        M^4*u^14)/(b^2*Sqrt[102102*Pi]) - (((6951871*I)/8211578425344000)*
        d^15*K1^2*M^4*u^14)/(b^2*Sqrt[102102*Pi]) + 
      (((5554313*I)/16423156850688000)*d^17*K1^2*M^4*u^14)/
       (b^2*Sqrt[102102*Pi]) + (((10301*I)/1368596404224000)*d^17*K0*K1*M^4*
        Sqrt[11/(9282*Pi)]*u^15)/b^2 - (((84876899*I)/790364423439360000)*d^3*
        K0*K1*M^4*Sqrt[13/(7854*Pi)]*u^15)/b^2 + 
      (((751529413*I)/3951822117196800000)*d^7*K0*K1*M^4*Sqrt[13/(7854*Pi)]*
        u^15)/b^2 - (((271903*I)/1140497003520000)*d^13*K0*K1*M^4*
        Sqrt[17/(6006*Pi)]*u^15)/b^2 - (((22569409*I)/1580728846878720000)*d*
        K0*K1*M^4*u^15)/(b^2*Sqrt[102102*Pi]) - 
      (((221121133*I)/57272784307200000)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[102102*Pi]) + (((1490125619*I)/179628278054400000)*d^9*K0*K1*
        M^4*u^15)/(b^2*Sqrt[102102*Pi]) - (((6848753*I)/4790087414784000)*
        d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[102102*Pi]) - 
      (((198641*I)/2052894606336000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[102102*Pi]) - (((6121*I)/513223651584000)*d^15*K0^2*M^4*
        Sqrt[11/(9282*Pi)]*u^16)/b^2 - (((1523*I)/56454601674240000)*d*K1^2*
        M^4*Sqrt[13/(7854*Pi)]*u^16)/b^2 + (((3129743*I)/811534899067200000)*
        d^7*K1^2*M^4*Sqrt[13/(7854*Pi)]*u^16)/b^2 - 
      (((587*I)/22314071808000)*d^13*K1^2*M^4*Sqrt[13/(7854*Pi)]*u^16)/b^2 - 
      (((571*I)/1026447303168000)*d^17*K1^2*M^4*Sqrt[13/(7854*Pi)]*u^16)/
       b^2 - (((137*I)/3763640111616000)*d*K0^2*M^4*Sqrt[17/(6006*Pi)]*u^16)/
       b^2 + (((366661*I)/59174419723650000)*d^7*K0^2*M^4*Sqrt[17/(6006*Pi)]*
        u^16)/b^2 - (((139*I)/20528946063360)*d^15*K1^2*M^4*
        Sqrt[17/(6006*Pi)]*u^16)/b^2 + (((257*I)/242883621120000)*d^11*K1^2*
        M^4*Sqrt[221/(462*Pi)]*u^16)/b^2 - (((844153*I)/9409100279040000)*d^3*
        K0^2*M^4*u^16)/(b^2*Sqrt[102102*Pi]) - 
      (((2466311*I)/7428237062400000)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[102102*Pi]) - (((47165149*I)/413145039525120000)*d^7*K0^2*
        M^4*u^16)/(b^2*Sqrt[102102*Pi]) + (((81973*I)/114558850800000)*d^9*
        K0^2*M^4*u^16)/(b^2*Sqrt[102102*Pi]) + 
      (((2819*I)/12396706560000)*d^11*K0^2*M^4*u^16)/(b^2*Sqrt[102102*Pi]) - 
      (((106069*I)/285124250880000)*d^13*K0^2*M^4*u^16)/
       (b^2*Sqrt[102102*Pi]) - (((419*I)/48878443008000)*d^17*K0^2*M^4*u^16)/
       (b^2*Sqrt[102102*Pi]) - (((17903*I)/212235344640000)*d^3*K1^2*M^4*
        u^16)/(b^2*Sqrt[102102*Pi]) - (((42803461*I)/141136504185600000)*d^5*
        K1^2*M^4*u^16)/(b^2*Sqrt[102102*Pi]) - 
      (((223*I)/4771664640000)*d^7*K1^2*M^4*u^16)/(b^2*Sqrt[102102*Pi]) + 
      (((519889*I)/801911955600000)*d^9*K1^2*M^4*u^16)/
       (b^2*Sqrt[102102*Pi]) - (((490703*I)/14755179983040000)*d^11*K1^2*M^4*
        u^16)/(b^2*Sqrt[102102*Pi]) + (((43*I)/80191195560000)*d^3*K0*K1*M^4*
        Sqrt[11/(9282*Pi)]*u^17)/b^2 + (((43*I)/17432868600000)*d^7*K0*K1*M^4*
        Sqrt[11/(9282*Pi)]*u^17)/b^2 - (((43*I)/3517157700000)*d^9*K0*K1*M^4*
        Sqrt[11/(9282*Pi)]*u^17)/b^2 - (((43*I)/8910132840000)*d^11*K0*K1*M^4*
        Sqrt[11/(9282*Pi)]*u^17)/b^2 + (((473*I)/80191195560000)*d^13*K0*K1*
        M^4*Sqrt[11/(9282*Pi)]*u^17)/b^2 + (((43*I)/16038239112000)*d^15*K0*
        K1*M^4*Sqrt[11/(9282*Pi)]*u^17)/b^2 + 
      (((43*I)/133651992600000)*d^5*K0*K1*M^4*Sqrt[187/(546*Pi)]*u^17)/b^2 + 
      (((43*I)/80191195560000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[102102*Pi]) + 
      (((43*I)/8910132840000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[102102*Pi]) - 
      (((43*I)/16038239112000)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[102102*Pi]) - 
      (((43*I)/16038239112000)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[102102*Pi]) - 
      (((43*I)/80191195560000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[102102*Pi]) - 
      (((43*I)/8910132840000)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[102102*Pi]) + 
      (((43*I)/16038239112000)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[102102*Pi]) + 
      (((43*I)/16038239112000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[102102*Pi]))/
     Pi}, 9, 15, 1], SeriesData[p, 0, 
   {((((7*I)/1342464)*d*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^3)/b^3 - 
      ((I/894976)*d*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      ((I/70656)*d^3*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((169*I)/13424640)*d^5*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((143*I)/3356160)*d^7*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((143*I)/13424640)*d^9*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((143*I)/6712320)*d^11*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((11*I)/2684928)*d^13*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((61*I)/559360)*d^7*K1^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((11*I)/353280)*d^9*K1^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((5*I)/223744)*d^3*K1^2*M^5*Sqrt[(231*Pi)/442]*u^3)/b^3 + 
      (((11*I)/6712320)*d^13*K1^2*M^5*Sqrt[(1001*Pi)/102]*u^3)/b^3 + 
      (((5*I)/1342464)*d^5*K1^2*M^5*Sqrt[(1309*Pi)/78]*u^3)/b^3 + 
      (((11*I)/3356160)*d^11*K1^2*M^5*Sqrt[(2431*Pi)/42]*u^3)/b^3 - 
      (((882899*I)/2819174400)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^4)/b^3 - 
      (((1513021*I)/5638348800)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^4)/b^3 - 
      (((285749*I)/3383009280)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^4)/b^3 - 
      (((10807*I)/5638348800)*d*K0*K1*M^5*Sqrt[(143*Pi)/714]*u^4)/b^3 + 
      (((11351*I)/156620800)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/714]*u^4)/b^3 + 
      (((277829*I)/16915046400)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/714]*u^4)/b^3 - 
      (((13147*I)/367718400)*d^11*K0*K1*M^5*Sqrt[(143*Pi)/714]*u^4)/b^3 - 
      (((93772871*I)/169150464000)*d*K1^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 - 
      (((1085885597*I)/169150464000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 - 
      (((143641*I)/11276697600)*d*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((936449*I)/5638348800)*d^3*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((1800511*I)/11276697600)*d^5*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 + 
      (((476219*I)/939724800)*d^7*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 + 
      (((253193*I)/1780531200)*d^9*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((4383923*I)/16915046400)*d^11*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((18269*I)/356106240)*d^13*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 + 
      (((9081547*I)/4698624000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 + 
      (((9590501*I)/18794496000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((238967*I)/245145600)*d^11*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((34513*I)/178995200)*d^13*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((596785789*I)/84575232000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[102102]*b^3) - (((156117667*I)/338300928000)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^6)/b^3 - (((1019883203*I)/169150464000)*d^3*K0*K1*
        M^5*Sqrt[Pi/102102]*u^6)/b^3 - (((1995999829*I)/338300928000)*d^5*K0*
        K1*M^5*Sqrt[Pi/102102]*u^6)/b^3 - (((131839759*I)/67660185600)*d^13*
        K0*K1*M^5*Sqrt[Pi/102102]*u^6)/b^3 + 
      (((47070067*I)/28191744000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^6)/b^3 + 
      (((23921519*I)/48328704000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^6)/b^3 - 
      (((18847783*I)/33830092800)*d^11*K0*K1*M^5*Sqrt[(17*Pi)/6006]*u^6)/
       b^3 - (((107355607*I)/1353203712000)*d*K0^2*M^5*Sqrt[Pi/102102]*u^7)/
       b^3 - (((1599357769*I)/1353203712000)*d^5*K0^2*M^5*Sqrt[Pi/102102]*
        u^7)/b^3 + (((383600977*I)/112766976000)*d^7*K0^2*M^5*Sqrt[Pi/102102]*
        u^7)/b^3 + (((24360761*I)/21479424000)*d^9*K0^2*M^5*Sqrt[Pi/102102]*
        u^7)/b^3 - (((81021397*I)/45106790400)*d^11*K0^2*M^5*Sqrt[Pi/102102]*
        u^7)/b^3 - (((34613833*I)/90213580800)*d^13*K0^2*M^5*Sqrt[Pi/102102]*
        u^7)/b^3 - (((16472353*I)/10023731200)*d^5*K1^2*M^5*Sqrt[Pi/102102]*
        u^7)/b^3 + (((610123651*I)/112766976000)*d^7*K1^2*M^5*Sqrt[Pi/102102]*
        u^7)/b^3 + (((2083472849*I)/1353203712000)*d^9*K1^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 - (((74650481*I)/27064074240)*d^11*K1^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 - (((157487173*I)/270640742400)*d^13*K1^2*
        M^5*Sqrt[Pi/102102]*u^7)/b^3 - (((67335313*I)/676601856000)*d^3*K0^2*
        M^5*Sqrt[(11*Pi)/9282]*u^7)/b^3 - (((781253*I)/58834944000)*d*K1^2*
        M^5*Sqrt[(11*Pi)/9282]*u^7)/b^3 - (((410595347*I)/225533952000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[102102]*b^3) - 
      (((25621787*I)/338300928000)*d*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 - 
      (((55926361*I)/56383488000)*d^3*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 - 
      (((110179231*I)/112766976000)*d^5*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 + 
      (((84726307*I)/28191744000)*d^7*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 + 
      (((8985857*I)/9665740800)*d^9*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 - 
      (((7601221*I)/22553395200)*d^13*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 - 
      (((23885669*I)/169150464000)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^8)/
       b^3 + (((1015753*I)/2819174400)*d^7*K0^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 + (((28786897*I)/253725696000)*d^9*K0^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 - (((23590729*I)/126862848000)*d^11*K0^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 - (((2074207*I)/50745139200)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 - (((6088699*I)/507451392000)*d*K1^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 - (((10674679*I)/72493056000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 + (((3216379*I)/7047936000)*d^7*K1^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 - (((60000359*I)/253725696000)*d^11*K1^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 - (((26361931*I)/507451392000)*d^13*K1^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 - (((932731*I)/84575232000)*d^5*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^9)/
       b^3 + (((1316897*I)/101490278400)*d^9*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^9)/
       b^3 - (((3859*I)/84575232000)*d*K0^2*M^5*Sqrt[(187*Pi)/546]*u^9)/b^3 - 
      (((618899*I)/5285952000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[102102]*b^3) - (((38417261*I)/253725696000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[102102]*b^3) - (((1116481*I)/253725696000)*d*K0*
        K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 - (((7280459*I)/126862848000)*d^3*K0*
        K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 + (((3708569*I)/21143808000)*d^7*K0*
        K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 + (((6177037*I)/108739584000)*d^9*K0*
        K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 - (((34854481*I)/380588544000)*d^11*
        K0*K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 - 
      (((15310439*I)/761177088000)*d^13*K0*K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 - 
      (((13483*I)/50745139200)*d^5*K0*K1*M^5*Sqrt[(221*Pi)/462]*u^10)/b^3 - 
      (((30113*I)/84575232000)*d*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((26989*I)/5638348800)*d^5*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((297799*I)/21143808000)*d^7*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((737437*I)/152235417600)*d^9*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((573007*I)/76117708800)*d^11*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((1242061*I)/761177088000)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((841117*I)/152235417600)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((205943*I)/12686284800)*d^7*K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((481171*I)/84575232000)*d^9*K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((991*I)/525312000)*d^13*K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((3449*I)/108739584000)*d*K1^2*M^5*Sqrt[(13*Pi)/7854]*u^11)/b^3 - 
      (((85363*I)/126862848000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/7854]*u^11)/b^3 - 
      (((65209*I)/14095872000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[102102]*b^3) - (((2036701*I)/380588544000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[102102]*b^3) - (((293*I)/2757888000)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^12)/b^3 - (((43651*I)/31715712000)*d^3*K0*K1*M^5*
        Sqrt[Pi/102102]*u^12)/b^3 - (((29639*I)/21143808000)*d^5*K0*K1*M^5*
        Sqrt[Pi/102102]*u^12)/b^3 + (((1439*I)/352396800)*d^7*K0*K1*M^5*
        Sqrt[Pi/102102]*u^12)/b^3 + (((302873*I)/190294272000)*d^9*K0*K1*M^5*
        Sqrt[Pi/102102]*u^12)/b^3 - (((2311*I)/1001548800)*d^11*K0*K1*M^5*
        Sqrt[Pi/102102]*u^12)/b^3 - (((91969*I)/190294272000)*d^13*K0*K1*M^5*
        Sqrt[Pi/102102]*u^12)/b^3 - (((53*I)/9514713600)*d*K0^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 + (((41*I)/208656000)*d^7*K0^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 - (((947*I)/7928928000)*d^11*K0^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 - (((379*I)/15857856000)*d^13*K0^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 - (((3463*I)/47573568000)*d^5*K1^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 + (((827*I)/3964464000)*d^7*K1^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 + (((101*I)/1057190400)*d^9*K1^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 - (((337*I)/2642976000)*d^11*K1^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 - ((I/190294272)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/7854]*u^13)/b^3 - (((31*I)/15857856000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/7854]*u^13)/b^3 - (((191*I)/47573568000)*d^5*K0^2*M^5*
        Sqrt[(17*Pi)/6006]*u^13)/b^3 + (((83*I)/15857856000)*d^9*K0^2*M^5*
        Sqrt[(17*Pi)/6006]*u^13)/b^3 - (((17*I)/47573568000)*d*K1^2*M^5*
        Sqrt[(17*Pi)/6006]*u^13)/b^3 - (((1721*I)/23786784000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[102102]*b^3) - 
      ((I/991116000)*d*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 - 
      ((I/123889500)*d^3*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 - 
      ((I/110124000)*d^5*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 + 
      ((I/41296500)*d^7*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 - 
      ((I/61944750)*d^11*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 - 
      ((I/330372000)*d^13*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 + 
      ((I/991116000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/7854]*u^14)/b^3)/Pi, 0, 
    ((((7*I)/447488)*d*K1*M^5*Sqrt[(77*Pi)/1326]*u)/(b^3*E^u) - 
      (((11*I)/117760)*d^9*K1*M^5*Sqrt[(143*Pi)/714]*u)/(b^3*E^u) + 
      (((15*I)/223744)*d^3*K1*M^5*Sqrt[(231*Pi)/442]*u)/(b^3*E^u) - 
      (((61*I)/559360)*d^7*K1*M^5*Sqrt[(429*Pi)/238]*u)/(b^3*E^u) + 
      (((11*I)/2237440)*d^13*K1*M^5*Sqrt[(1001*Pi)/102]*u)/(b^3*E^u) + 
      (((5*I)/447488)*d^5*K1*M^5*Sqrt[(1309*Pi)/78]*u)/(b^3*E^u) + 
      (((11*I)/1118720)*d^11*K1*M^5*Sqrt[(2431*Pi)/42]*u)/(b^3*E^u) + 
      (((947*I)/4474880)*d^5*K0*M^5*Sqrt[(11*Pi)/9282]*u^2)/(b^3*E^u) + 
      (((341*I)/4474880)*d^13*K0*M^5*Sqrt[(11*Pi)/9282]*u^2)/(b^3*E^u) + 
      (((29*I)/447488)*d^3*K0*M^5*Sqrt[(33*Pi)/3094]*u^2)/(b^3*E^u) + 
      (((7*I)/447488)*d*K1*M^5*Sqrt[(77*Pi)/1326]*u^2)/(b^3*E^u) + 
      ((I/894976)*d*K0*M^5*Sqrt[(143*Pi)/714]*u^2)/(b^3*E^u) + 
      (((11*I)/447488)*d^11*K0*M^5*Sqrt[(143*Pi)/714]*u^2)/(b^3*E^u) - 
      (((11*I)/117760)*d^9*K1*M^5*Sqrt[(143*Pi)/714]*u^2)/(b^3*E^u) + 
      (((15*I)/223744)*d^3*K1*M^5*Sqrt[(231*Pi)/442]*u^2)/(b^3*E^u) - 
      (((61*I)/559360)*d^7*K1*M^5*Sqrt[(429*Pi)/238]*u^2)/(b^3*E^u) - 
      (((11*I)/4474880)*d^9*K0*M^5*Sqrt[(1001*Pi)/102]*u^2)/(b^3*E^u) + 
      (((11*I)/2237440)*d^13*K1*M^5*Sqrt[(1001*Pi)/102]*u^2)/(b^3*E^u) + 
      (((5*I)/447488)*d^5*K1*M^5*Sqrt[(1309*Pi)/78]*u^2)/(b^3*E^u) + 
      (((11*I)/1118720)*d^11*K1*M^5*Sqrt[(2431*Pi)/42]*u^2)/(b^3*E^u) - 
      ((I/1118720)*d^7*K0*M^5*Sqrt[(7293*Pi)/14]*u^2)/(b^3*E^u) - 
      (((2693*I)/15662080)*d*K1*M^5*Sqrt[Pi/102102]*u^3)/(b^3*E^u) - 
      (((331*I)/170240)*d^3*K1*M^5*Sqrt[Pi/102102]*u^3)/(b^3*E^u) - 
      (((72733*I)/78310400)*d^5*K1*M^5*Sqrt[Pi/102102]*u^3)/(b^3*E^u) + 
      (((947*I)/4474880)*d^5*K0*M^5*Sqrt[(11*Pi)/9282]*u^3)/(b^3*E^u) + 
      (((341*I)/4474880)*d^13*K0*M^5*Sqrt[(11*Pi)/9282]*u^3)/(b^3*E^u) - 
      (((1087*I)/234931200)*d^9*K1*M^5*Sqrt[(11*Pi)/9282]*u^3)/(b^3*E^u) - 
      (((6287*I)/29366400)*d^11*K1*M^5*Sqrt[(11*Pi)/9282]*u^3)/(b^3*E^u) - 
      (((163*I)/9397248)*d^13*K1*M^5*Sqrt[(11*Pi)/9282]*u^3)/(b^3*E^u) - 
      (((32561*I)/311451648)*d^7*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^3)/b^3 + 
      (((29*I)/447488)*d^3*K0*M^5*Sqrt[(33*Pi)/3094]*u^3)/(b^3*E^u) + 
      (((3347*I)/19577600)*d^7*K1*M^5*Sqrt[(33*Pi)/3094]*u^3)/(b^3*E^u) + 
      (((4637*I)/1557258240)*d*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^3)/b^3 - 
      (((53111*I)/1557258240)*d^5*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^3)/b^3 + 
      ((I/894976)*d*K0*M^5*Sqrt[(143*Pi)/714]*u^3)/(b^3*E^u) + 
      (((11*I)/447488)*d^11*K0*M^5*Sqrt[(143*Pi)/714]*u^3)/(b^3*E^u) + 
      (((7897*I)/1038172160)*d*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((320923*I)/3114516480)*d^3*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((72299*I)/622903296)*d^5*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((983177*I)/3114516480)*d^7*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((26009*I)/622903296)*d^13*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((193*I)/1038172160)*d^15*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((3419*I)/103817216)*d^9*K1^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((40631*I)/1557258240)*d^11*K1^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((4537*I)/1557258240)*d^13*K1^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((11*I)/4474880)*d^9*K0*M^5*Sqrt[(1001*Pi)/102]*u^3)/(b^3*E^u) + 
      (((76999*I)/3114516480)*d^11*K0^2*M^5*Sqrt[(1001*Pi)/102]*u^3)/b^3 + 
      (((1793*I)/1557258240)*d^3*K1^2*M^5*Sqrt[(1309*Pi)/78]*u^3)/b^3 - 
      ((I/1118720)*d^7*K0*M^5*Sqrt[(7293*Pi)/14]*u^3)/(b^3*E^u) - 
      (((143*I)/135413760)*d^9*K0^2*M^5*Sqrt[(17017*Pi)/6]*u^3)/b^3 + 
      (((59*I)/1557258240)*d^15*K1^2*M^5*Sqrt[(17017*Pi)/6]*u^3)/b^3 - 
      ((I/5376)*d*K0*M^5*Sqrt[Pi/102102]*u^4)/(b^3*E^u) - 
      (((235871*I)/93972480)*d^3*K0*M^5*Sqrt[Pi/102102]*u^4)/(b^3*E^u) - 
      (((234569*I)/93972480)*d^5*K0*M^5*Sqrt[Pi/102102]*u^4)/(b^3*E^u) - 
      (((1872791*I)/469862400)*d^11*K0*M^5*Sqrt[Pi/102102]*u^4)/(b^3*E^u) - 
      (((68773*I)/93972480)*d^13*K0*M^5*Sqrt[Pi/102102]*u^4)/(b^3*E^u) - 
      (((547*I)/824320)*d*K1*M^5*Sqrt[Pi/102102]*u^4)/(b^3*E^u) - 
      (((5879*I)/734160)*d^3*K1*M^5*Sqrt[Pi/102102]*u^4)/(b^3*E^u) - 
      (((470053*I)/78310400)*d^5*K1*M^5*Sqrt[Pi/102102]*u^4)/(b^3*E^u) + 
      (((19633718711*I)/3924290764800)*d*K0*K1*M^5*Sqrt[Pi/102102]*u^4)/b^3 + 
      (((109677822161*I)/3924290764800)*d^13*K0*K1*M^5*Sqrt[Pi/102102]*u^4)/
       b^3 + (((770991451*I)/1308096921600)*d^15*K0*K1*M^5*Sqrt[Pi/102102]*
        u^4)/b^3 + (((55649*I)/78310400)*d^7*K0*M^5*Sqrt[(11*Pi)/9282]*u^4)/
       (b^3*E^u) + (((44701*I)/234931200)*d^9*K0*M^5*Sqrt[(11*Pi)/9282]*u^4)/
       (b^3*E^u) + (((42031*I)/19577600)*d^7*K1*M^5*Sqrt[(11*Pi)/9282]*u^4)/
       (b^3*E^u) + (((89773*I)/234931200)*d^9*K1*M^5*Sqrt[(11*Pi)/9282]*u^4)/
       (b^3*E^u) - (((59929*I)/58732800)*d^11*K1*M^5*Sqrt[(11*Pi)/9282]*u^4)/
       (b^3*E^u) - (((8207*I)/46986240)*d^13*K1*M^5*Sqrt[(11*Pi)/9282]*u^4)/
       (b^3*E^u) - (((23852445613*I)/1308096921600)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/9282]*u^4)/b^3 + (((338202391*I)/41308323840)*d^11*K0*K1*
        M^5*Sqrt[(13*Pi)/7854]*u^4)/b^3 + (((15376840471*I)/3924290764800)*
        d^3*K0*K1*M^5*Sqrt[(17*Pi)/6006]*u^4)/b^3 + 
      (((3343244039*I)/784858152960)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/6006]*u^4)/
       b^3 - (((2152138421*I)/3924290764800)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/714]*
        u^4)/b^3 - (((59677*I)/187944960)*d*K0*M^5*Sqrt[Pi/102102]*u^5)/
       (b^3*E^u) - (((4601*I)/1174656)*d^3*K0*M^5*Sqrt[Pi/102102]*u^5)/
       (b^3*E^u) - (((610741*I)/187944960)*d^5*K0*M^5*Sqrt[Pi/102102]*u^5)/
       (b^3*E^u) - (((673499*I)/117465600)*d^11*K0*M^5*Sqrt[Pi/102102]*u^5)/
       (b^3*E^u) + (((14032414541*I)/7848581529600)*d*K0^2*M^5*
        Sqrt[Pi/102102]*u^5)/b^3 + (((43957810189*I)/1569716305920)*d^5*K0^2*
        M^5*Sqrt[Pi/102102]*u^5)/b^3 + (((3331621753*I)/82616647680)*d^11*
        K0^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 + 
      (((83903024651*I)/7848581529600)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^5)/
       b^3 + (((387931081*I)/2616193843200)*d^15*K0^2*M^5*Sqrt[Pi/102102]*
        u^5)/b^3 - (((2197742891*I)/451067904000)*d^5*K1*M^5*Sqrt[Pi/102102]*
        u^5)/(b^3*E^u) + (((88205857*I)/5935104000)*d^7*K1*M^5*
        Sqrt[Pi/102102]*u^5)/(b^3*E^u) + (((1937920169*I)/451067904000)*d^9*
        K1*M^5*Sqrt[Pi/102102]*u^5)/(b^3*E^u) - 
      (((345258619*I)/45106790400)*d^11*K1*M^5*Sqrt[Pi/102102]*u^5)/
       (b^3*E^u) - (((134882953*I)/90213580800)*d^13*K1*M^5*Sqrt[Pi/102102]*
        u^5)/(b^3*E^u) + (((602874294049*I)/117728722944000)*d*K1^2*M^5*
        Sqrt[Pi/102102]*u^5)/b^3 + (((1947923385209*I)/23545744588800)*d^5*
        K1^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 - 
      (((8375929583353*I)/39242907648000)*d^7*K1^2*M^5*Sqrt[Pi/102102]*u^5)/
       b^3 + (((1541465382979*I)/13080969216000)*d^11*K1^2*M^5*
        Sqrt[Pi/102102]*u^5)/b^3 + (((66122729639*I)/2065416192000)*d^13*K1^2*
        M^5*Sqrt[Pi/102102]*u^5)/b^3 + (((14009294237*I)/39242907648000)*d^15*
        K1^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 + 
      (((41527*I)/39155200)*d^7*K0*M^5*Sqrt[(11*Pi)/9282]*u^5)/(b^3*E^u) + 
      (((11741*I)/49459200)*d^9*K0*M^5*Sqrt[(11*Pi)/9282]*u^5)/(b^3*E^u) - 
      (((926726677*I)/137694412800)*d^7*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/
       b^3 - (((22307743403*I)/7848581529600)*d^9*K0^2*M^5*Sqrt[(11*Pi)/9282]*
        u^5)/b^3 - (((338091557197*I)/39242907648000)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/9282]*u^5)/b^3 + (((14696188769*I)/7848581529600)*d^3*
        K0^2*M^5*Sqrt[(13*Pi)/7854]*u^5)/b^3 - 
      (((2447857*I)/90213580800)*d*K1*M^5*Sqrt[(13*Pi)/7854]*u^5)/(b^3*E^u) - 
      (((663911*I)/1804271616)*d^3*K1*M^5*Sqrt[(13*Pi)/7854]*u^5)/(b^3*E^u) - 
      (((11719*I)/187944960)*d^13*K0*M^5*Sqrt[(17*Pi)/6006]*u^5)/(b^3*E^u) + 
      (((485770999913*I)/117728722944000)*d^3*K1^2*M^5*Sqrt[(17*Pi)/6006]*
        u^5)/b^3 - (((165535247*I)/90213580800)*d^3*K0*M^5*Sqrt[Pi/102102]*
        u^6)/(b^3*E^u) + (((1305927583*I)/225533952000)*d^7*K0*M^5*
        Sqrt[Pi/102102]*u^6)/(b^3*E^u) - (((273118567*I)/90213580800)*d^11*K0*
        M^5*Sqrt[Pi/102102]*u^6)/(b^3*E^u) - 
      (((110013973*I)/180427161600)*d^13*K0*M^5*Sqrt[Pi/102102]*u^6)/
       (b^3*E^u) - (((117628391*I)/45106790400)*d^3*K1*M^5*Sqrt[Pi/102102]*
        u^6)/(b^3*E^u) - (((140760593*I)/64438272000)*d^5*K1*M^5*
        Sqrt[Pi/102102]*u^6)/(b^3*E^u) + (((865151143*I)/112766976000)*d^7*K1*
        M^5*Sqrt[Pi/102102]*u^6)/(b^3*E^u) + 
      (((38397323*I)/19611648000)*d^9*K1*M^5*Sqrt[Pi/102102]*u^6)/(b^3*E^u) - 
      (((24839657*I)/6443827200)*d^11*K1*M^5*Sqrt[Pi/102102]*u^6)/(b^3*E^u) - 
      (((23039503*I)/30071193600)*d^13*K1*M^5*Sqrt[Pi/102102]*u^6)/
       (b^3*E^u) + (((975012368573*I)/235457445888000)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^6)/b^3 - (((13938159837221*I)/78485815296000)*d^7*
        K0*K1*M^5*Sqrt[Pi/102102]*u^6)/b^3 + 
      (((1120919122027*I)/11212259328000)*d^11*K0*K1*M^5*Sqrt[Pi/102102]*u^6)/
       b^3 + (((2200416738857*I)/78485815296000)*d^13*K0*K1*M^5*
        Sqrt[Pi/102102]*u^6)/b^3 + (((23149123849*I)/78485815296000)*d^15*K0*
        K1*M^5*Sqrt[Pi/102102]*u^6)/b^3 - (((2115419*I)/180427161600)*d*K0*
        M^5*Sqrt[(11*Pi)/9282]*u^6)/(b^3*E^u) - 
      (((201785016803*I)/26161938432000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/9282]*
        u^6)/b^3 + (((126233753*I)/902135808000)*d^9*K0*M^5*
        Sqrt[(13*Pi)/7854]*u^6)/(b^3*E^u) + 
      (((260830458769*I)/47091489177600)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/7854]*
        u^6)/b^3 + (((803070872701*I)/235457445888000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/6006]*u^6)/b^3 - (((9688733*I)/902135808000)*d^5*K0*M^5*
        Sqrt[(187*Pi)/546]*u^6)/(b^3*E^u) - 
      (((104563*I)/90213580800)*d*K1*M^5*Sqrt[(187*Pi)/546]*u^6)/(b^3*E^u) - 
      (((486971*I)/7844659200)*d*K0*M^5*Sqrt[Pi/102102]*u^7)/(b^3*E^u) - 
      (((9804757*I)/12887654400)*d^3*K0*M^5*Sqrt[Pi/102102]*u^7)/(b^3*E^u) - 
      (((626824411*I)/902135808000)*d^5*K0*M^5*Sqrt[Pi/102102]*u^7)/
       (b^3*E^u) + (((512253043*I)/225533952000)*d^7*K0*M^5*Sqrt[Pi/102102]*
        u^7)/(b^3*E^u) - (((14495603*I)/60142387200)*d^13*K0*M^5*
        Sqrt[Pi/102102]*u^7)/(b^3*E^u) - (((577704919951*I)/34882584576000)*
        d^9*K0^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 + 
      (((5706892725529*I)/313943261184000)*d^11*K0^2*M^5*Sqrt[Pi/102102]*u^7)/
       b^3 + (((17830403509*I)/313943261184000)*d^15*K0^2*M^5*Sqrt[Pi/102102]*
        u^7)/b^3 - (((334765927*I)/5412814848000)*d*K1*M^5*Sqrt[Pi/102102]*
        u^7)/(b^3*E^u) - (((137865443*I)/154651852800)*d^5*K1*M^5*
        Sqrt[Pi/102102]*u^7)/(b^3*E^u) + (((1205804521*I)/451067904000)*d^7*
        K1*M^5*Sqrt[Pi/102102]*u^7)/(b^3*E^u) + 
      (((871482379*I)/1082562969600)*d^9*K1*M^5*Sqrt[Pi/102102]*u^7)/
       (b^3*E^u) - (((3724789667*I)/2706407424000)*d^11*K1*M^5*
        Sqrt[Pi/102102]*u^7)/(b^3*E^u) - (((308908091*I)/1082562969600)*d^13*
        K1*M^5*Sqrt[Pi/102102]*u^7)/(b^3*E^u) + 
      (((1158441650911*I)/941829783552000)*d*K1^2*M^5*Sqrt[Pi/102102]*u^7)/
       b^3 + (((18495206490379*I)/941829783552000)*d^5*K1^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 - (((3109176240931*I)/62788652236800)*d^7*
        K1^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 - 
      (((7481077552001*I)/313943261184000)*d^9*K1^2*M^5*Sqrt[Pi/102102]*u^7)/
       b^3 + (((2544838044019*I)/313943261184000)*d^13*K1^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 + (((177825841159*I)/44849037312000)*d^11*
        K1^2*M^5*Sqrt[(7*Pi)/14586]*u^7)/b^3 + 
      (((151906857967*I)/313943261184000)*d^13*K0^2*M^5*Sqrt[(11*Pi)/9282]*
        u^7)/b^3 + (((299694217*I)/34882584576000)*d^15*K1^2*M^5*
        Sqrt[(11*Pi)/9282]*u^7)/b^3 + (((2162473*I)/42958848000)*d^9*K0*M^5*
        Sqrt[(13*Pi)/7854]*u^7)/(b^3*E^u) - 
      (((899807*I)/10023731200)*d^11*K0*M^5*Sqrt[(13*Pi)/7854]*u^7)/
       (b^3*E^u) + (((310295581*I)/5849874432000)*d*K0^2*M^5*
        Sqrt[(13*Pi)/7854]*u^7)/b^3 - (((760044017477*I)/313943261184000)*d^7*
        K0^2*M^5*Sqrt[(13*Pi)/7854]*u^7)/b^3 - 
      (((137437939*I)/2706407424000)*d^3*K1*M^5*Sqrt[(17*Pi)/6006]*u^7)/
       (b^3*E^u) + (((11636822621*I)/188365956710400)*d^5*K0^2*M^5*
        Sqrt[(221*Pi)/462]*u^7)/b^3 + (((1363502310431*I)/134547111936000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[102102]*b^3) + 
      (((15563306163799*I)/941829783552000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[102102]*b^3) - (((83597741*I)/5412814848000)*d*K0*M^5*
        Sqrt[Pi/102102]*u^8)/(b^3*E^u) - (((1211571443*I)/5412814848000)*d^5*
        K0*M^5*Sqrt[Pi/102102]*u^8)/(b^3*E^u) + 
      (((33337699*I)/50118656000)*d^7*K0*M^5*Sqrt[Pi/102102]*u^8)/(b^3*E^u) - 
      (((927775801*I)/2706407424000)*d^11*K0*M^5*Sqrt[Pi/102102]*u^8)/
       (b^3*E^u) - (((78502297*I)/1082562969600)*d^13*K0*M^5*Sqrt[Pi/102102]*
        u^8)/(b^3*E^u) - (((36016517*I)/1804271616000)*d*K1*M^5*
        Sqrt[Pi/102102]*u^8)/(b^3*E^u) + (((1019896811*I)/1353203712000)*d^7*
        K1*M^5*Sqrt[Pi/102102]*u^8)/(b^3*E^u) + 
      (((1242766783*I)/5412814848000)*d^9*K1*M^5*Sqrt[Pi/102102]*u^8)/
       (b^3*E^u) - (((9188497*I)/23533977600)*d^11*K1*M^5*Sqrt[Pi/102102]*
        u^8)/(b^3*E^u) - (((89490707*I)/1082562969600)*d^13*K1*M^5*
        Sqrt[Pi/102102]*u^8)/(b^3*E^u) + (((9566773*I)/15234048000)*d*K0*K1*
        M^5*Sqrt[Pi/102102]*u^8)/b^3 + (((3829102961*I)/338300928000)*d^5*K0*
        K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 - (((34237966817*I)/2452681728000)*
        d^9*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 + 
      (((300655992289*I)/19621453824000)*d^11*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/
       b^3 + (((1187383601*I)/19621453824000)*d^15*K0*K1*M^5*Sqrt[Pi/102102]*
        u^8)/b^3 - (((385933*I)/11206656000)*d^5*K1*M^5*Sqrt[(7*Pi)/14586]*
        u^8)/(b^3*E^u) - (((15997425233*I)/6540484608000)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/9282]*u^8)/b^3 + (((84917809*I)/5412814848000)*d^9*K0*
        M^5*Sqrt[(13*Pi)/7854]*u^8)/(b^3*E^u) + 
      (((1911648461*I)/2803064832000)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/7854]*u^8)/
       b^3 + (((3523284847*I)/9810726912000)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/7854]*u^8)/b^3 - (((13222129*I)/902135808000)*d^3*K1*M^5*
        Sqrt[(17*Pi)/6006]*u^8)/(b^3*E^u) - 
      (((911437*I)/386629632000)*d^3*K0*M^5*Sqrt[(91*Pi)/1122]*u^8)/
       (b^3*E^u) - (((892627*I)/225533952000)*d*K0*M^5*Sqrt[Pi/102102]*u^9)/
       (b^3*E^u) - (((5698513*I)/112766976000)*d^3*K0*M^5*Sqrt[Pi/102102]*
        u^9)/(b^3*E^u) - (((780167*I)/15035596800)*d^5*K0*M^5*Sqrt[Pi/102102]*
        u^9)/(b^3*E^u) + (((26274047*I)/169150464000)*d^7*K0*M^5*
        Sqrt[Pi/102102]*u^9)/(b^3*E^u) + (((33553921*I)/676601856000)*d^9*K0*
        M^5*Sqrt[Pi/102102]*u^9)/(b^3*E^u) - 
      (((5494367*I)/67660185600)*d^11*K0*M^5*Sqrt[Pi/102102]*u^9)/(b^3*E^u) + 
      (((3976015717*I)/58864361472000)*d*K0^2*M^5*Sqrt[Pi/102102]*u^9)/b^3 + 
      (((1789744111*I)/1279660032000)*d^5*K0^2*M^5*Sqrt[Pi/102102]*u^9)/b^3 + 
      (((213542220553*I)/117728722944000)*d^11*K0^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 + (((1687765711*I)/2943218073600)*d^13*K0^2*M^5*Sqrt[Pi/102102]*
        u^9)/b^3 + (((17978923*I)/2065416192000)*d^15*K0^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - (((2838379*I)/676601856000)*d*K1*M^5*
        Sqrt[Pi/102102]*u^9)/(b^3*E^u) - (((2706163*I)/48328704000)*d^3*K1*
        M^5*Sqrt[Pi/102102]*u^9)/(b^3*E^u) - 
      (((39255929*I)/676601856000)*d^5*K1*M^5*Sqrt[Pi/102102]*u^9)/
       (b^3*E^u) + (((9708571*I)/56383488000)*d^7*K1*M^5*Sqrt[Pi/102102]*u^9)/
       (b^3*E^u) - (((1605311*I)/17805312000)*d^11*K1*M^5*Sqrt[Pi/102102]*
        u^9)/(b^3*E^u) - (((27389*I)/1424424960)*d^13*K1*M^5*Sqrt[Pi/102102]*
        u^9)/(b^3*E^u) + (((6025189771*I)/58864361472000)*d*K1^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 + (((7122893761*I)/4204597248000)*d^5*K1^2*
        M^5*Sqrt[Pi/102102]*u^9)/b^3 - (((68040814783*I)/16818388992000)*d^7*
        K1^2*M^5*Sqrt[Pi/102102]*u^9)/b^3 + 
      (((10866521663*I)/14716090368000)*d^13*K1^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 + (((1427095633*I)/117728722944000)*d^15*K1^2*M^5*Sqrt[Pi/102102]*
        u^9)/b^3 - (((1620114317*I)/5606129664000)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/9282]*u^9)/b^3 - (((9183067097*I)/58864361472000)*d^9*
        K0^2*M^5*Sqrt[(11*Pi)/9282]*u^9)/b^3 + 
      (((3408121*I)/676601856000)*d^9*K1*M^5*Sqrt[(11*Pi)/9282]*u^9)/
       (b^3*E^u) - (((180461*I)/135320371200)*d^13*K0*M^5*Sqrt[(13*Pi)/7854]*
        u^9)/(b^3*E^u) + (((9352903547*I)/117728722944000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/7854]*u^9)/b^3 - (((36255419*I)/284368896000)*d^9*K1^2*
        M^5*Sqrt[(17*Pi)/6006]*u^9)/b^3 + (((695303221*I)/5118640128000)*d^11*
        K1^2*M^5*Sqrt[(17*Pi)/6006]*u^9)/b^3 + 
      (((31947421841*I)/23545744588800)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[102102]*b^3) - (((749657*I)/1014902784000)*d*K0*M^5*
        Sqrt[Pi/102102]*u^10)/(b^3*E^u) - (((4872793*I)/507451392000)*d^3*K0*
        M^5*Sqrt[Pi/102102]*u^10)/(b^3*E^u) - 
      (((10178303*I)/1014902784000)*d^5*K0*M^5*Sqrt[Pi/102102]*u^10)/
       (b^3*E^u) + (((2482099*I)/84575232000)*d^7*K0*M^5*Sqrt[Pi/102102]*
        u^10)/(b^3*E^u) + (((1144433*I)/112766976000)*d^9*K0*M^5*
        Sqrt[Pi/102102]*u^10)/(b^3*E^u) - (((889793*I)/56383488000)*d^11*K0*
        M^5*Sqrt[Pi/102102]*u^10)/(b^3*E^u) - 
      (((226351*I)/67660185600)*d^13*K0*M^5*Sqrt[Pi/102102]*u^10)/(b^3*E^u) - 
      (((116293*I)/144986112000)*d*K1*M^5*Sqrt[Pi/102102]*u^10)/(b^3*E^u) - 
      (((5283059*I)/507451392000)*d^3*K1*M^5*Sqrt[Pi/102102]*u^10)/
       (b^3*E^u) - (((11021893*I)/1014902784000)*d^5*K1*M^5*Sqrt[Pi/102102]*
        u^10)/(b^3*E^u) + (((383623*I)/12082176000)*d^7*K1*M^5*
        Sqrt[Pi/102102]*u^10)/(b^3*E^u) - (((8704643*I)/507451392000)*d^11*K1*
        M^5*Sqrt[Pi/102102]*u^10)/(b^3*E^u) - 
      (((3682363*I)/1014902784000)*d^13*K1*M^5*Sqrt[Pi/102102]*u^10)/
       (b^3*E^u) + (((152995237*I)/4204597248000)*d*K0*K1*M^5*Sqrt[Pi/102102]*
        u^10)/b^3 + (((7579335877*I)/14716090368000)*d^3*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 + (((20096479817*I)/29432180736000)*d^5*K0*
        K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 - (((1270587683*I)/817560576000)*d^7*
        K0*K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 + 
      (((7869536047*I)/8829654220800)*d^11*K0*K1*M^5*Sqrt[Pi/102102]*u^10)/
       b^3 + (((26187623269*I)/88296542208000)*d^13*K0*K1*M^5*Sqrt[Pi/102102]*
        u^10)/b^3 + (((3621407*I)/613170432000)*d^15*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 + (((44543*I)/44126208000)*d^9*K1*M^5*
        Sqrt[(11*Pi)/9282]*u^10)/(b^3*E^u) - 
      (((4538785369*I)/88296542208000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/6006]*u^10)/
       b^3 - (((29119*I)/253725696000)*d*K0*M^5*Sqrt[Pi/102102]*u^11)/
       (b^3*E^u) - (((9869*I)/6676992000)*d^3*K0*M^5*Sqrt[Pi/102102]*u^11)/
       (b^3*E^u) + (((31039*I)/7047936000)*d^7*K0*M^5*Sqrt[Pi/102102]*u^11)/
       (b^3*E^u) + (((62473*I)/36246528000)*d^9*K0*M^5*Sqrt[Pi/102102]*u^11)/
       (b^3*E^u) - (((316807*I)/126862848000)*d^11*K0*M^5*Sqrt[Pi/102102]*
        u^11)/(b^3*E^u) - (((131111*I)/253725696000)*d^13*K0*M^5*
        Sqrt[Pi/102102]*u^11)/(b^3*E^u) + (((2935399*I)/1014902784000)*d*K0^2*
        M^5*Sqrt[Pi/102102]*u^11)/b^3 + (((242345189*I)/4204597248000)*d^5*
        K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((6684809221*I)/88296542208000)*d^9*K0^2*M^5*Sqrt[Pi/102102]*u^11)/
       b^3 + (((6492545909*I)/88296542208000)*d^11*K0^2*M^5*Sqrt[Pi/102102]*
        u^11)/b^3 + (((2267277563*I)/88296542208000)*d^13*K0^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 - (((31123*I)/253725696000)*d*K1*M^5*
        Sqrt[Pi/102102]*u^11)/(b^3*E^u) - (((58483*I)/36246528000)*d^5*K1*M^5*
        Sqrt[Pi/102102]*u^11)/(b^3*E^u) + (((32899*I)/7047936000)*d^7*K1*M^5*
        Sqrt[Pi/102102]*u^11)/(b^3*E^u) + (((66901*I)/36246528000)*d^9*K1*M^5*
        Sqrt[Pi/102102]*u^11)/(b^3*E^u) - (((14669*I)/5515776000)*d^11*K1*M^5*
        Sqrt[Pi/102102]*u^11)/(b^3*E^u) - (((139259*I)/253725696000)*d^13*K1*
        M^5*Sqrt[Pi/102102]*u^11)/(b^3*E^u) + 
      (((950823143*I)/264889626624000)*d*K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((17745841643*I)/264889626624000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^11)/
       b^3 - (((13005929063*I)/88296542208000)*d^7*K1^2*M^5*Sqrt[Pi/102102]*
        u^11)/b^3 - (((45191431*I)/504551669760)*d^9*K1^2*M^5*Sqrt[Pi/102102]*
        u^11)/b^3 + (((2524021117*I)/29432180736000)*d^11*K1^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 + (((2684250307*I)/88296542208000)*d^13*
        K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((25419989*I)/4204597248000)*d^3*K0^2*M^5*Sqrt[(7*Pi)/14586]*u^11)/
       b^3 - (((18097*I)/126862848000)*d^3*K1*M^5*Sqrt[(11*Pi)/9282]*u^11)/
       (b^3*E^u) + (((1453523*I)/29432180736000)*d^15*K0^2*M^5*
        Sqrt[(13*Pi)/7854]*u^11)/b^3 - (((22697*I)/253725696000)*d^5*K0*M^5*
        Sqrt[(17*Pi)/6006]*u^11)/(b^3*E^u) + 
      (((4210931*I)/88296542208000)*d^15*K1^2*M^5*Sqrt[(17*Pi)/6006]*u^11)/
       b^3 - (((6934489*I)/4204597248000)*d^7*K0^2*M^5*Sqrt[(77*Pi)/1326]*
        u^11)/b^3 + (((13062925223*I)/264889626624000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[102102]*b^3) - (((31*I)/2114380800)*d*K0*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) - (((61*I)/352396800)*d^3*K0*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) + (((809*I)/3523968000)*d^9*K0*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) - (((1619*I)/5285952000)*d^11*K0*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) - (((643*I)/10571904000)*d^13*K0*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) - (((163*I)/10571904000)*d*K1*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) - (((947*I)/5285952000)*d^3*K1*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) + (((457*I)/880992000)*d^7*K1*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) + (((2531*I)/10571904000)*d^9*K1*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) - (((29*I)/459648000)*d^13*K1*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) + (((122881543*I)/132444813312000)*d*
        K0*K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 + 
      (((1753264393*I)/132444813312000)*d^3*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/
       b^3 + (((349607857*I)/18920687616000)*d^5*K0*K1*M^5*Sqrt[Pi/102102]*
        u^12)/b^3 - (((342929513*I)/8829654220800)*d^7*K0*K1*M^5*
        Sqrt[Pi/102102]*u^12)/b^3 - (((76350719*I)/2943218073600)*d^9*K0*K1*
        M^5*Sqrt[Pi/102102]*u^12)/b^3 + (((203404141*I)/8829654220800)*d^11*
        K0*K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 + 
      (((388320487*I)/44148271104000)*d^13*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/
       b^3 + (((707027*I)/2323593216000)*d^15*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/
       b^3 + ((I/13984000)*d^7*K0*M^5*Sqrt[(7*Pi)/14586]*u^12)/(b^3*E^u) - 
      ((I/60410880)*d^5*K1*M^5*Sqrt[(11*Pi)/9282]*u^12)/(b^3*E^u) - 
      (((109*I)/10571904000)*d^5*K0*M^5*Sqrt[(17*Pi)/6006]*u^12)/(b^3*E^u) - 
      ((I/587328000)*d^11*K1*M^5*Sqrt[(187*Pi)/546]*u^12)/(b^3*E^u) - 
      ((I/660744000)*d*K0*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) - 
      ((I/82593000)*d^3*K0*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) - 
      ((I/73416000)*d^5*K0*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) + 
      ((I/27531000)*d^7*K0*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) - 
      ((I/41296500)*d^11*K0*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) - 
      ((I/220248000)*d^13*K0*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) + 
      (((1619977*I)/33111203328000)*d*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((17345969*I)/16555601664000)*d^5*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      (((167117*I)/105114931200)*d^9*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((65309*I)/119968128000)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((562621*I)/22074135552000)*d^15*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      ((I/660744000)*d*K1*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) - 
      ((I/82593000)*d^3*K1*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) - 
      ((I/73416000)*d^5*K1*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) + 
      ((I/27531000)*d^7*K1*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) - 
      ((I/41296500)*d^11*K1*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) - 
      ((I/220248000)*d^13*K1*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) + 
      (((695899*I)/13244481331200)*d*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((76377233*I)/66222406656000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      (((3076487*I)/1379633472000)*d^7*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      (((39072589*I)/22074135552000)*d^9*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((14998411*I)/11037067776000)*d^11*K1^2*M^5*Sqrt[Pi/102102]*u^13)/
       b^3 + (((4491703*I)/7358045184000)*d^13*K1^2*M^5*Sqrt[Pi/102102]*u^13)/
       b^3 + ((I/660744000)*d^9*K0*M^5*Sqrt[(13*Pi)/7854]*u^13)/(b^3*E^u) - 
      (((3493913*I)/22074135552000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/7854]*u^13)/
       b^3 + (((111961*I)/1161796608000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/7854]*
        u^13)/b^3 + ((I/660744000)*d^9*K1*M^5*Sqrt[(13*Pi)/7854]*u^13)/
       (b^3*E^u) + (((611*I)/262787328000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/7854]*
        u^13)/b^3 + (((507589*I)/697077964800)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[102102]*b^3) + (((26307493*I)/33111203328000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[102102]*b^3) + 
      (((234467*I)/33111203328000)*d*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 + 
      (((855109*I)/6622240665600)*d^3*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 + 
      (((6723083*I)/33111203328000)*d^5*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 - 
      (((2419*I)/7007662080)*d^9*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 + 
      (((19429*I)/2207413555200)*d^15*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 - 
      (((112477*I)/3679022592000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^14)/
       b^3 + (((14009*I)/1226340864000)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/9282]*
        u^14)/b^3 + (((35281*I)/2207413555200)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/7854]*u^14)/b^3 + (((2339*I)/16555601664000)*d*K0^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 + (((1237*I)/174269491200)*d^5*K0^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 - (((643*I)/87595776000)*d^7*K0^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 + (((773*I)/190294272000)*d^11*K0^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 + (((30731*I)/5518533888000)*d^13*K0^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 + (((149*I)/262787328000)*d^15*K0^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 + (((353*I)/2365085952000)*d*K1^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 + (((129263*I)/16555601664000)*d^5*K1^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 - (((6271*I)/788361984000)*d^7*K1^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 - (((2773*I)/190294272000)*d^9*K1^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 + (((23869*I)/5518533888000)*d^11*K1^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 + (((34031*I)/5518533888000)*d^13*K1^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 + (((47*I)/73580451840)*d^15*K1^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 - (((1493*I)/788361984000)*d^9*K0^2*M^5*
        Sqrt[(7*Pi)/14586]*u^15)/b^3 + (((3349*I)/16555601664000)*d^3*K1^2*
        M^5*Sqrt[(17*Pi)/6006]*u^15)/b^3 + (((52313*I)/16555601664000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[102102]*b^3) + 
      ((I/689816736000)*d*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 + 
      ((I/19709049600)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 + 
      (((89*I)/689816736000)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 - 
      (((11*I)/98545248000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 - 
      (((11*I)/45987782400)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 + 
      (((11*I)/229938912000)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 + 
      ((I/9197556480)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 + 
      ((I/76646304000)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3)/Pi, 
    ((895959*d^5*K0*K1*M^5*Sqrt[3/(34034*Pi)]*u^3)/(344565760*b^3) - 
      (123635*d^7*K0*K1*M^5*Sqrt[11/(9282*Pi)]*u^3)/(42287616*b^3) + 
      (187*d^11*K0*K1*M^5*Sqrt[187/(546*Pi)]*u^3)/(2237440*b^3) + 
      (214801*d^9*K0*K1*M^5*Sqrt[221/(462*Pi)]*u^3)/(7047936000*b^3) + 
      (11*d^13*K0*K1*M^5*Sqrt[231/(442*Pi)]*u^3)/(894976*b^3) + 
      (((7*I)/671232)*d*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^3)/b^3 - 
      ((I/447488)*d*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      ((I/35328)*d^3*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((169*I)/6712320)*d^5*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((143*I)/1678080)*d^7*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((143*I)/6712320)*d^9*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((143*I)/3356160)*d^11*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((11*I)/1342464)*d^13*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((61*I)/279680)*d^7*K1^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((11*I)/176640)*d^9*K1^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((5*I)/111872)*d^3*K1^2*M^5*Sqrt[(231*Pi)/442]*u^3)/b^3 + 
      (((11*I)/3356160)*d^13*K1^2*M^5*Sqrt[(1001*Pi)/102]*u^3)/b^3 + 
      (((5*I)/671232)*d^5*K1^2*M^5*Sqrt[(1309*Pi)/78]*u^3)/b^3 + 
      (((11*I)/1678080)*d^11*K1^2*M^5*Sqrt[(2431*Pi)/42]*u^3)/b^3 + 
      (168257*d*K0*K1*M^5*u^3)/(192890880*b^3*Sqrt[102102*Pi]) + 
      (59320193*d^3*K0*K1*M^5*u^3)/(5497390080*b^3*Sqrt[102102*Pi]) + 
      (60629137*d^5*K0*K1*M^5*u^3)/(60471290880*b^3*Sqrt[102102*Pi]) - 
      (23803649*d^9*K0*K1*M^5*u^3)/(1761984000*b^3*Sqrt[102102*Pi]) - 
      (123635*d^7*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^4)/(84575232*b^3) - 
      (57871*d^9*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^4)/(187944960*b^3) + 
      (30791*d^13*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^4)/(107397120*b^3) - 
      (2272657*d^9*K1^2*M^5*Sqrt[143/(714*Pi)]*u^4)/(33830092800*b^3) + 
      (543491*d^11*K1^2*M^5*Sqrt[143/(714*Pi)]*u^4)/(5638348800*b^3) + 
      (187*d^11*K0^2*M^5*Sqrt[187/(546*Pi)]*u^4)/(4474880*b^3) + 
      (11*d^13*K0^2*M^5*Sqrt[231/(442*Pi)]*u^4)/(1789952*b^3) - 
      (((882899*I)/1409587200)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^4)/b^3 - 
      (((1513021*I)/2819174400)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^4)/b^3 - 
      (((285749*I)/1691504640)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^4)/b^3 - 
      (((10807*I)/2819174400)*d*K0*K1*M^5*Sqrt[(143*Pi)/714]*u^4)/b^3 + 
      (((11351*I)/78310400)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/714]*u^4)/b^3 + 
      (((277829*I)/8457523200)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/714]*u^4)/b^3 - 
      (((13147*I)/183859200)*d^11*K0*K1*M^5*Sqrt[(143*Pi)/714]*u^4)/b^3 + 
      (59320193*d^3*K0^2*M^5*u^4)/(10994780160*Sqrt[102102]*b^3*Sqrt[Pi]) + 
      (7136516873*d^3*K1^2*M^5*u^4)/(870786588672*Sqrt[102102]*b^3*
        Sqrt[Pi]) + (168257*d*K0^2*M^5*u^4)/(385781760*b^3*Sqrt[102102*Pi]) + 
      (13827313*d^5*K0^2*M^5*u^4)/(3141365760*b^3*Sqrt[102102*Pi]) + 
      (182457063967*d*K1^2*M^5*u^4)/(304775306035200*b^3*Sqrt[102102*Pi]) + 
      (122384081063*d^5*K1^2*M^5*u^4)/(13251100262400*b^3*Sqrt[102102*Pi]) - 
      (4504341059*d^7*K1^2*M^5*u^4)/(177607987200*b^3*Sqrt[102102*Pi]) - 
      (568962137*d^3*K0*K1*M^5*Sqrt[17/(6006*Pi)]*u^5)/(13803229440000*b^3) - 
      (((93772871*I)/84575232000)*d*K1^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 - 
      (((1085885597*I)/84575232000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 - 
      (((143641*I)/5638348800)*d*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((936449*I)/2819174400)*d^3*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((1800511*I)/5638348800)*d^5*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 + 
      (((476219*I)/469862400)*d^7*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 + 
      (((253193*I)/890265600)*d^9*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((4383923*I)/8457523200)*d^11*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((18269*I)/178053120)*d^13*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 + 
      (((9081547*I)/2349312000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 + 
      (((9590501*I)/9397248000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((238967*I)/122572800)*d^11*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((34513*I)/89497600)*d^13*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((596785789*I)/42287616000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[102102]*b^3) + (15725558801*d*K0*K1*M^5*u^5)/
       (27706846003200*b^3*Sqrt[102102*Pi]) + 
      (4792540341047*d^3*K0*K1*M^5*u^5)/(544241617920000*b^3*
        Sqrt[102102*Pi]) + (2969970509953*d^5*K0*K1*M^5*u^5)/
       (304775306035200*b^3*Sqrt[102102*Pi]) - 
      (49909779259*d^7*K0*K1*M^5*u^5)/(1953687859200*b^3*Sqrt[102102*Pi]) - 
      (344251571*d^9*K0*K1*M^5*u^5)/(33830092800*b^3*Sqrt[102102*Pi]) + 
      (79391863*d^11*K0*K1*M^5*u^5)/(5638348800*b^3*Sqrt[102102*Pi]) + 
      (346261*d^13*K0*K1*M^5*u^5)/(107397120*b^3*Sqrt[102102*Pi]) - 
      (9050362829*d^7*K1^2*M^5*Sqrt[13/(7854*Pi)]*u^6)/(7814751436800*b^3) - 
      (1348830401*d*K0^2*M^5*Sqrt[17/(6006*Pi)]*u^6)/(173661143040000*b^3) + 
      (313462191143*d^3*K1^2*M^5*Sqrt[17/(6006*Pi)]*u^6)/
       (1015917686784000*b^3) + (1927*d^13*K0^2*M^5*Sqrt[143/(714*Pi)]*u^6)/
       (429588480*b^3) - (((156117667*I)/169150464000)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^6)/b^3 - (((1019883203*I)/84575232000)*d^3*K0*K1*
        M^5*Sqrt[Pi/102102]*u^6)/b^3 - (((1995999829*I)/169150464000)*d^5*K0*
        K1*M^5*Sqrt[Pi/102102]*u^6)/b^3 - (((131839759*I)/33830092800)*d^13*
        K0*K1*M^5*Sqrt[Pi/102102]*u^6)/b^3 + 
      (((47070067*I)/14095872000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^6)/b^3 + 
      (((23921519*I)/24164352000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^6)/b^3 - 
      (((18847783*I)/16915046400)*d^11*K0*K1*M^5*Sqrt[(17*Pi)/6006]*u^6)/
       b^3 + (48795969757*d^3*K0^2*M^5*u^6)/(55413692006400*Sqrt[102102]*b^3*
        Sqrt[Pi]) + (8867803534517*d*K0^2*M^5*u^6)/(60955061207040000*b^3*
        Sqrt[102102*Pi]) + (401493071611*d^5*K0^2*M^5*u^6)/
       (174157317734400*b^3*Sqrt[102102*Pi]) - (28138004969*d^7*K0^2*M^5*u^6)/
       (7814751436800*b^3*Sqrt[102102*Pi]) - (154430279*d^9*K0^2*M^5*u^6)/
       (57994444800*b^3*Sqrt[102102*Pi]) + (18213031*d^11*K0^2*M^5*u^6)/
       (7517798400*b^3*Sqrt[102102*Pi]) + (10962439841*d*K1^2*M^5*u^6)/
       (24188516352000*b^3*Sqrt[102102*Pi]) + 
      (3763071663487*d^5*K1^2*M^5*u^6)/(1015917686784000*b^3*
        Sqrt[102102*Pi]) - (1222349*d^9*K1^2*M^5*u^6)/
       (422876160*b^3*Sqrt[102102*Pi]) + (162046271*d^11*K1^2*M^5*u^6)/
       (22553395200*b^3*Sqrt[102102*Pi]) + (291763*d^13*K1^2*M^5*u^6)/
       (214794240*b^3*Sqrt[102102*Pi]) - (11897631563*d^11*K0*K1*M^5*
        Sqrt[11/(9282*Pi)]*u^7)/(40596111360000*b^3) - 
      (651616247*d^7*K0*K1*M^5*Sqrt[17/(6006*Pi)]*u^7)/(1302458572800*b^3) - 
      (((107355607*I)/676601856000)*d*K0^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 - 
      (((1599357769*I)/676601856000)*d^5*K0^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 + 
      (((383600977*I)/56383488000)*d^7*K0^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 + 
      (((24360761*I)/10739712000)*d^9*K0^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 - 
      (((81021397*I)/22553395200)*d^11*K0^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 - 
      (((34613833*I)/45106790400)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 - 
      (((16472353*I)/5011865600)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 + 
      (((610123651*I)/56383488000)*d^7*K1^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 + 
      (((2083472849*I)/676601856000)*d^9*K1^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 - 
      (((74650481*I)/13532037120)*d^11*K1^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 - 
      (((157487173*I)/135320371200)*d^13*K1^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 - 
      (((67335313*I)/338300928000)*d^3*K0^2*M^5*Sqrt[(11*Pi)/9282]*u^7)/b^3 - 
      (((781253*I)/29417472000)*d*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^7)/b^3 - 
      (((410595347*I)/112766976000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[102102]*b^3) + (349540022759*d*K0*K1*M^5*u^7)/
       (2031835373568000*b^3*Sqrt[102102*Pi]) + 
      (104845482353*d^3*K0*K1*M^5*u^7)/(40102013952000*b^3*Sqrt[102102*Pi]) + 
      (2163911461133*d^5*K0*K1*M^5*u^7)/(677278457856000*b^3*
        Sqrt[102102*Pi]) - (515333779*d^9*K0*K1*M^5*u^7)/
       (173983334400*b^3*Sqrt[102102*Pi]) + (315769745593*d^11*K0*K1*M^5*u^7)/
       (40596111360000*b^3*Sqrt[102102*Pi]) + (1999717*d^13*K0*K1*M^5*u^7)/
       (2147942400*b^3*Sqrt[102102*Pi]) - 
      (32276137*d^7*K0^2*M^5*Sqrt[17/(6006*Pi)]*u^8)/(411302707200*b^3) + 
      (64481638841*d*K1^2*M^5*Sqrt[17/(6006*Pi)]*u^8)/
       (18286518362112000*b^3) + (672679069*d^13*K1^2*M^5*Sqrt[17/(6006*Pi)]*
        u^8)/(81192222720000*b^3) - (((25621787*I)/169150464000)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 - (((55926361*I)/28191744000)*d^3*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 - (((110179231*I)/56383488000)*d^5*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 + (((84726307*I)/14095872000)*d^7*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 + (((8985857*I)/4832870400)*d^9*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 - (((7601221*I)/11276697600)*d^13*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 - (((23885669*I)/84575232000)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/9282]*u^8)/b^3 + (136011905839*d^3*K0^2*M^5*u^8)/
       (435393294336000*Sqrt[102102]*b^3*Sqrt[Pi]) + 
      (1934449071829*d^3*K1^2*M^5*u^8)/(3047753060352000*Sqrt[102102]*b^3*
        Sqrt[Pi]) + (14870571269*d*K0^2*M^5*u^8)/(2031835373568000*b^3*
        Sqrt[102102*Pi]) + (433899129593*d^5*K0^2*M^5*u^8)/
       (677278457856000*b^3*Sqrt[102102*Pi]) + (110987*d^7*K0^2*M^5*u^8)/
       (966574080*b^3*Sqrt[102102*Pi]) - (750486167*d^9*K0^2*M^5*u^8)/
       (1217883340800*b^3*Sqrt[102102*Pi]) + (1808353*d^11*K0^2*M^5*u^8)/
       (2505932800*b^3*Sqrt[102102*Pi]) + (109867*d^13*K0^2*M^5*u^8)/
       (715980800*b^3*Sqrt[102102*Pi]) + (10600335810191*d^5*K1^2*M^5*u^8)/
       (18286518362112000*b^3*Sqrt[102102*Pi]) - 
      (319181176519*d^7*K1^2*M^5*u^8)/(175831907328000*b^3*Sqrt[102102*Pi]) - 
      (525256661*d^9*K1^2*M^5*u^8)/(730730004480*b^3*Sqrt[102102*Pi]) + 
      (1046824309*d^11*K1^2*M^5*u^8)/(1014902784000*b^3*Sqrt[102102*Pi]) + 
      (7099217947*d^13*K1^2*M^5*u^8)/(81192222720000*b^3*Sqrt[102102*Pi]) + 
      (4896015877*d^5*K0*K1*M^5*Sqrt[7/(14586*Pi)]*u^9)/
       (127587778560000*b^3) - (211563839*d*K0*K1*M^5*Sqrt[13/(7854*Pi)]*u^9)/
       (100475375616000*b^3) + (((1015753*I)/1409587200)*d^7*K0^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 + (((28786897*I)/126862848000)*d^9*K0^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - (((23590729*I)/63431424000)*d^11*K0^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - (((2074207*I)/25372569600)*d^13*K0^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - (((6088699*I)/253725696000)*d*K1^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - (((10674679*I)/36246528000)*d^5*K1^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 + (((3216379*I)/3523968000)*d^7*K1^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - (((60000359*I)/126862848000)*d^11*K1^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - (((26361931*I)/253725696000)*d^13*K1^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - (((932731*I)/42287616000)*d^5*K0^2*M^5*
        Sqrt[(11*Pi)/9282]*u^9)/b^3 + (((1316897*I)/50745139200)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/9282]*u^9)/b^3 - (((3859*I)/42287616000)*d*K0^2*M^5*
        Sqrt[(187*Pi)/546]*u^9)/b^3 - (((618899*I)/2642976000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[102102]*b^3) - (((38417261*I)/126862848000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[102102]*b^3) + 
      (42051088273*d*K0*K1*M^5*u^9)/(932985630720000*b^3*Sqrt[102102*Pi]) + 
      (370246480993*d^3*K0*K1*M^5*u^9)/(1428634247040000*b^3*
        Sqrt[102102*Pi]) + (13649329473917*d^5*K0*K1*M^5*u^9)/
       (146292146896896000*b^3*Sqrt[102102*Pi]) - 
      (71148824081*d^7*K0*K1*M^5*u^9)/(87915953664000*b^3*Sqrt[102102*Pi]) - 
      (1063562701*d^9*K0*K1*M^5*u^9)/(2283531264000*b^3*Sqrt[102102*Pi]) + 
      (136127*d^11*K0*K1*M^5*u^9)/(267079680*b^3*Sqrt[102102*Pi]) + 
      (1529261*d^13*K0*K1*M^5*u^9)/(12082176000*b^3*Sqrt[102102*Pi]) + 
      (5912891*d^11*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^10)/(15223541760000*b^3) - 
      (29077193*d^9*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^10)/(4567062528000*b^3) + 
      (61189*d^11*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^10)/(10571904000*b^3) - 
      (31565077849*d^7*K1^2*M^5*Sqrt[13/(7854*Pi)]*u^10)/
       (1758319073280000*b^3) - (((1116481*I)/126862848000)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 - (((7280459*I)/63431424000)*d^3*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 + (((3708569*I)/10571904000)*d^7*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 + (((6177037*I)/54369792000)*d^9*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 - (((34854481*I)/190294272000)*d^11*K0*K1*
        M^5*Sqrt[Pi/102102]*u^10)/b^3 - (((15310439*I)/380588544000)*d^13*K0*
        K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 - (((13483*I)/25372569600)*d^5*K0*K1*
        M^5*Sqrt[(221*Pi)/462]*u^10)/b^3 + (148171767281*d^3*K0^2*M^5*u^10)/
       (5714536988160000*Sqrt[102102]*b^3*Sqrt[Pi]) + 
      (136448238347*d^3*K1^2*M^5*u^10)/(4285902741120000*Sqrt[102102]*b^3*
        Sqrt[Pi]) + (31453200223*d*K0^2*M^5*u^10)/(22858147952640000*b^3*
        Sqrt[102102*Pi]) + (101468562347*d^5*K0^2*M^5*u^10)/
       (2539794216960000*b^3*Sqrt[102102*Pi]) - (139646587*d^7*K0^2*M^5*u^10)/
       (1758319073280*b^3*Sqrt[102102*Pi]) - (256177679*d^9*K0^2*M^5*u^10)/
       (4567062528000*b^3*Sqrt[102102*Pi]) + (737843759*d^11*K0^2*M^5*u^10)/
       (15223541760000*b^3*Sqrt[102102*Pi]) + (374953*d^13*K0^2*M^5*u^10)/
       (24164352000*b^3*Sqrt[102102*Pi]) + (166396502609*d*K1^2*M^5*u^10)/
       (68574443857920000*b^3*Sqrt[102102*Pi]) + 
      (454530865007*d^5*K1^2*M^5*u^10)/(9796349122560000*b^3*
        Sqrt[102102*Pi]) + (81505802839*d^7*K1^2*M^5*u^10)/
       (586106357760000*b^3*Sqrt[102102*Pi]) + (483697*d^13*K1^2*M^5*u^10)/
       (24164352000*b^3*Sqrt[102102*Pi]) + 
      (49727*d^11*K0*K1*M^5*Sqrt[13/(7854*Pi)]*u^11)/(31715712000*b^3) - 
      (29641*d^9*K0*K1*M^5*Sqrt[187/(546*Pi)]*u^11)/(211438080000*b^3) - 
      (((30113*I)/42287616000)*d*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((26989*I)/2819174400)*d^5*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((297799*I)/10571904000)*d^7*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((737437*I)/76117708800)*d^9*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((573007*I)/38058854400)*d^11*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((1242061*I)/380588544000)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((841117*I)/76117708800)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((205943*I)/6343142400)*d^7*K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((481171*I)/42287616000)*d^9*K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((991*I)/262656000)*d^13*K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((3449*I)/54369792000)*d*K1^2*M^5*Sqrt[(13*Pi)/7854]*u^11)/b^3 - 
      (((85363*I)/63431424000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/7854]*u^11)/b^3 - 
      (((65209*I)/7047936000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[102102]*b^3) - (((2036701*I)/190294272000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[102102]*b^3) + (2225499763*d*K0*K1*M^5*u^11)/
       (3428722192896000*b^3*Sqrt[102102*Pi]) + 
      (550859467*d^3*K0*K1*M^5*u^11)/(55661074560000*b^3*Sqrt[102102*Pi]) + 
      (294259945451*d^5*K0*K1*M^5*u^11)/(17143610964480000*b^3*
        Sqrt[102102*Pi]) - (164820361*d^7*K0*K1*M^5*u^11)/
       (5494747104000*b^3*Sqrt[102102*Pi]) + (49043*d^13*K0*K1*M^5*u^11)/
       (6041088000*b^3*Sqrt[102102*Pi]) - 
      (481993*d^3*K0^2*M^5*Sqrt[13/(7854*Pi)]*u^12)/(4884219648000*b^3) - 
      (20569*d^13*K1^2*M^5*Sqrt[13/(7854*Pi)]*u^12)/(1631093760000*b^3) + 
      (47160287*d*K0^2*M^5*Sqrt[17/(6006*Pi)]*u^12)/(17143610964480000*b^3) + 
      (38843971*d^5*K0^2*M^5*Sqrt[17/(6006*Pi)]*u^12)/(439579768320000*b^3) + 
      (53095463*d*K1^2*M^5*Sqrt[17/(6006*Pi)]*u^12)/(17143610964480000*b^3) - 
      (262567*d^9*K1^2*M^5*Sqrt[17/(6006*Pi)]*u^12)/(1902942720000*b^3) - 
      (((293*I)/1378944000)*d*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 - 
      (((43651*I)/15857856000)*d^3*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 - 
      (((29639*I)/10571904000)*d^5*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 + 
      (((1439*I)/176198400)*d^7*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 + 
      (((302873*I)/95147136000)*d^9*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 - 
      (((2311*I)/500774400)*d^11*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 - 
      (((91969*I)/95147136000)*d^13*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 + 
      (8032955011*d^3*K0^2*M^5*u^12)/(4285902741120000*Sqrt[102102]*b^3*
        Sqrt[Pi]) + (5566712807*d^3*K1^2*M^5*u^12)/(8571805482240000*
        Sqrt[102102]*b^3*Sqrt[Pi]) - (818123561*d^5*K0^2*M^5*u^12)/
       (4285902741120000*b^3*Sqrt[102102*Pi]) - (7734443*d^7*K0^2*M^5*u^12)/
       (4070183040000*b^3*Sqrt[102102*Pi]) - (11597357*d^9*K0^2*M^5*u^12)/
       (5708828160000*b^3*Sqrt[102102*Pi]) + (3869*d^11*K0^2*M^5*u^12)/
       (3020544000*b^3*Sqrt[102102*Pi]) + (223*d^13*K0^2*M^5*u^12)/
       (317952000*b^3*Sqrt[102102*Pi]) + (24987266233*d^5*K1^2*M^5*u^12)/
       (17143610964480000*b^3*Sqrt[102102*Pi]) - 
      (223707217*d^7*K1^2*M^5*u^12)/(109894942080000*b^3*Sqrt[102102*Pi]) + 
      (4691*d^11*K1^2*M^5*u^12)/(3338496000*b^3*Sqrt[102102*Pi]) + 
      (1599307*d^13*K1^2*M^5*u^12)/(1631093760000*b^3*Sqrt[102102*Pi]) + 
      (4561*d*K0*K1*M^5*Sqrt[13/(7854*Pi)]*u^13)/(1665074880000*b^3) - 
      (16391*d^9*K0*K1*M^5*Sqrt[13/(7854*Pi)]*u^13)/(356801760000*b^3) - 
      (((53*I)/4757356800)*d*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((41*I)/104328000)*d^7*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      (((947*I)/3964464000)*d^11*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      (((379*I)/7928928000)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      (((3463*I)/23786784000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((827*I)/1982232000)*d^7*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((101*I)/528595200)*d^9*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      (((337*I)/1321488000)*d^11*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      ((I/95147136)*d^3*K0^2*M^5*Sqrt[(13*Pi)/7854]*u^13)/b^3 - 
      (((31*I)/7928928000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/7854]*u^13)/b^3 - 
      (((191*I)/23786784000)*d^5*K0^2*M^5*Sqrt[(17*Pi)/6006]*u^13)/b^3 + 
      (((83*I)/7928928000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/6006]*u^13)/b^3 - 
      (((17*I)/23786784000)*d*K1^2*M^5*Sqrt[(17*Pi)/6006]*u^13)/b^3 - 
      (((1721*I)/11893392000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[102102]*b^3) - (1327519*d*K0*K1*M^5*u^13)/
       (54947471040000*b^3*Sqrt[102102*Pi]) + (43921*d^3*K0*K1*M^5*u^13)/
       (392481936000*b^3*Sqrt[102102*Pi]) + (2655203*d^5*K0*K1*M^5*u^13)/
       (9157911840000*b^3*Sqrt[102102*Pi]) - (1915087*d^7*K0*K1*M^5*u^13)/
       (6868433880000*b^3*Sqrt[102102*Pi]) + (107*d^11*K0*K1*M^5*u^13)/
       (440496000*b^3*Sqrt[102102*Pi]) + (83*d^13*K0*K1*M^5*u^13)/
       (377568000*b^3*Sqrt[102102*Pi]) + (53*d^3*K0^2*M^5*Sqrt[7/(14586*Pi)]*
        u^14)/(25485840000*b^3) + (53*d^3*K1^2*M^5*Sqrt[7/(14586*Pi)]*u^14)/
       (25485840000*b^3) - (d*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^14)/
       (11893392000*b^3) - (d*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^14)/
       (11893392000*b^3) + (d^11*K0^2*M^5*Sqrt[13/(7854*Pi)]*u^14)/
       (312984000*b^3) + (d^11*K1^2*M^5*Sqrt[13/(7854*Pi)]*u^14)/
       (312984000*b^3) + (131*d^9*K0^2*M^5*Sqrt[17/(6006*Pi)]*u^14)/
       (59466960000*b^3) + (131*d^9*K1^2*M^5*Sqrt[17/(6006*Pi)]*u^14)/
       (59466960000*b^3) + (d^5*K0^2*M^5*Sqrt[221/(462*Pi)]*u^14)/
       (25485840000*b^3) + (d^5*K1^2*M^5*Sqrt[221/(462*Pi)]*u^14)/
       (25485840000*b^3) - ((I/495558000)*d*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/
       b^3 - ((I/61944750)*d^3*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 - 
      ((I/55062000)*d^5*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 + 
      ((I/20648250)*d^7*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 - 
      ((I/30972375)*d^11*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 - 
      ((I/165186000)*d^13*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 + 
      ((I/495558000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/7854]*u^14)/b^3 - 
      (142739*d^3*K0^2*M^5*u^14)/(13736867760000*Sqrt[102102]*b^3*Sqrt[Pi]) - 
      (142739*d^3*K1^2*M^5*u^14)/(13736867760000*Sqrt[102102]*b^3*Sqrt[Pi]) + 
      (17113*d*K0^2*M^5*u^14)/(13736867760000*b^3*Sqrt[102102*Pi]) - 
      (17113*d^5*K0^2*M^5*u^14)/(2747373552000*b^3*Sqrt[102102*Pi]) + 
      (241*d^7*K0^2*M^5*u^14)/(29862756000*b^3*Sqrt[102102*Pi]) - 
      (4079*d^9*K0^2*M^5*u^14)/(59466960000*b^3*Sqrt[102102*Pi]) - 
      (107*d^11*K0^2*M^5*u^14)/(2973348000*b^3*Sqrt[102102*Pi]) + 
      (d^13*K0^2*M^5*u^14)/(94392000*b^3*Sqrt[102102*Pi]) + 
      (17113*d*K1^2*M^5*u^14)/(13736867760000*b^3*Sqrt[102102*Pi]) - 
      (17113*d^5*K1^2*M^5*u^14)/(2747373552000*b^3*Sqrt[102102*Pi]) + 
      (241*d^7*K1^2*M^5*u^14)/(29862756000*b^3*Sqrt[102102*Pi]) - 
      (4079*d^9*K1^2*M^5*u^14)/(59466960000*b^3*Sqrt[102102*Pi]) - 
      (107*d^11*K1^2*M^5*u^14)/(2973348000*b^3*Sqrt[102102*Pi]) + 
      (d^13*K1^2*M^5*u^14)/(94392000*b^3*Sqrt[102102*Pi]))/Pi, 
    ((((607*I)/32442880)*d*K1*M^5*Sqrt[(77*Pi)/1326]*u)/(b^3*E^u) - 
      (((31*I)/64885760)*d^9*K1*M^5*Sqrt[(143*Pi)/714]*u)/(b^3*E^u) + 
      (((3769*I)/259543040)*d^11*K1*M^5*Sqrt[(143*Pi)/714]*u)/(b^3*E^u) + 
      (((6637*I)/129771520)*d^13*K1*M^5*Sqrt[(143*Pi)/714]*u)/(b^3*E^u) + 
      (((1797*I)/129771520)*d^5*K1*M^5*Sqrt[(231*Pi)/442]*u)/(b^3*E^u) - 
      (((365*I)/2732032)*d^7*K1*M^5*Sqrt[(231*Pi)/442]*u)/(b^3*E^u) + 
      (((3721*I)/259543040)*d^3*K1*M^5*Sqrt[(1001*Pi)/102]*u)/(b^3*E^u) + 
      (((661*I)/259543040)*d^15*K1*M^5*Sqrt[(1001*Pi)/102]*u)/(b^3*E^u) + 
      (((69553*I)/259543040)*d*K0*M^5*Sqrt[(11*Pi)/9282]*u^2)/(b^3*E^u) + 
      (((1802653*I)/519086080)*d^3*K0*M^5*Sqrt[(11*Pi)/9282]*u^2)/(b^3*E^u) + 
      (((461473*I)/129771520)*d^5*K0*M^5*Sqrt[(11*Pi)/9282]*u^2)/(b^3*E^u) + 
      (((9865*I)/103817216)*d^15*K0*M^5*Sqrt[(11*Pi)/9282]*u^2)/(b^3*E^u) + 
      (((33329*I)/64885760)*d^13*K0*M^5*Sqrt[(33*Pi)/3094]*u^2)/(b^3*E^u) - 
      (((753323*I)/519086080)*d^7*K0*M^5*Sqrt[(77*Pi)/1326]*u^2)/(b^3*E^u) + 
      (((607*I)/32442880)*d*K1*M^5*Sqrt[(77*Pi)/1326]*u^2)/(b^3*E^u) + 
      (((202703*I)/519086080)*d^11*K0*M^5*Sqrt[(143*Pi)/714]*u^2)/(b^3*E^u) - 
      (((31*I)/64885760)*d^9*K1*M^5*Sqrt[(143*Pi)/714]*u^2)/(b^3*E^u) + 
      (((3769*I)/259543040)*d^11*K1*M^5*Sqrt[(143*Pi)/714]*u^2)/(b^3*E^u) + 
      (((6637*I)/129771520)*d^13*K1*M^5*Sqrt[(143*Pi)/714]*u^2)/(b^3*E^u) + 
      (((1797*I)/129771520)*d^5*K1*M^5*Sqrt[(231*Pi)/442]*u^2)/(b^3*E^u) - 
      (((365*I)/2732032)*d^7*K1*M^5*Sqrt[(231*Pi)/442]*u^2)/(b^3*E^u) - 
      (((5125*I)/51908608)*d^9*K0*M^5*Sqrt[(429*Pi)/238]*u^2)/(b^3*E^u) + 
      (((3721*I)/259543040)*d^3*K1*M^5*Sqrt[(1001*Pi)/102]*u^2)/(b^3*E^u) + 
      (((661*I)/259543040)*d^15*K1*M^5*Sqrt[(1001*Pi)/102]*u^2)/(b^3*E^u) + 
      (((54698082331*I)/654048460800)*d^3*K1*M^5*Sqrt[Pi/102102]*u^3)/
       (b^3*E^u) + (((60982192861*I)/654048460800)*d^5*K1*M^5*Sqrt[Pi/102102]*
        u^3)/(b^3*E^u) - (((54366828871*I)/218016153600)*d^7*K1*M^5*
        Sqrt[Pi/102102]*u^3)/(b^3*E^u) + (((12284288239*I)/93435494400)*d^11*
        K1*M^5*Sqrt[Pi/102102]*u^3)/(b^3*E^u) + 
      (((5038229291*I)/130809692160)*d^13*K1*M^5*Sqrt[Pi/102102]*u^3)/
       (b^3*E^u) + (((985803697*I)/654048460800)*d^15*K1*M^5*Sqrt[Pi/102102]*
        u^3)/(b^3*E^u) + (((69553*I)/259543040)*d*K0*M^5*Sqrt[(11*Pi)/9282]*
        u^3)/(b^3*E^u) + (((1802653*I)/519086080)*d^3*K0*M^5*
        Sqrt[(11*Pi)/9282]*u^3)/(b^3*E^u) + 
      (((461473*I)/129771520)*d^5*K0*M^5*Sqrt[(11*Pi)/9282]*u^3)/(b^3*E^u) + 
      (((9865*I)/103817216)*d^15*K0*M^5*Sqrt[(11*Pi)/9282]*u^3)/(b^3*E^u) + 
      (((372081263*I)/654048460800)*d*K1*M^5*Sqrt[(11*Pi)/9282]*u^3)/
       (b^3*E^u) - (((695350003*I)/72672051200)*d^9*K1*M^5*Sqrt[(11*Pi)/9282]*
        u^3)/(b^3*E^u) + (((92649989*I)/12068751360)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/9282]*u^3)/b^3 + (((153341387*I)/77240008704)*d^9*K1^2*
        M^5*Sqrt[(11*Pi)/9282]*u^3)/b^3 + (((33329*I)/64885760)*d^13*K0*M^5*
        Sqrt[(33*Pi)/3094]*u^3)/(b^3*E^u) - 
      (((753323*I)/519086080)*d^7*K0*M^5*Sqrt[(77*Pi)/1326]*u^3)/(b^3*E^u) - 
      (((4346245*I)/154480017408)*d*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^3)/b^3 - 
      (((17562947*I)/48275005440)*d^3*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^3)/b^3 - 
      (((21659323*I)/64366673920)*d^5*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^3)/b^3 + 
      (((202703*I)/519086080)*d^11*K0*M^5*Sqrt[(143*Pi)/714]*u^3)/(b^3*E^u) - 
      (((29783227*I)/1544800174080)*d*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((7247677*I)/16091668480)*d^5*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((70409975*I)/77240008704)*d^7*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((12169741*I)/64366673920)*d^13*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((39517*I)/308960034816)*d^17*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((908527*I)/3218333696)*d^11*K1^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((77201*I)/24137502720)*d^15*K1^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((5125*I)/51908608)*d^9*K0*M^5*Sqrt[(429*Pi)/238]*u^3)/(b^3*E^u) - 
      (((12583261*I)/128733347840)*d^3*K0^2*M^5*Sqrt[(429*Pi)/238]*u^3)/b^3 - 
      (((1844953*I)/193100021760)*d^13*K1^2*M^5*Sqrt[(1001*Pi)/102]*u^3)/
       b^3 + (((151883*I)/772400087040)*d^17*K1^2*M^5*Sqrt[(1001*Pi)/102]*
        u^3)/b^3 + (((1211639*I)/33582612480)*d^9*K0^2*M^5*Sqrt[(2431*Pi)/42]*
        u^3)/b^3 - (((2614235*I)/77240008704)*d^11*K0^2*M^5*
        Sqrt[(2431*Pi)/42]*u^3)/b^3 + (((52537*I)/386200043520)*d^15*K0^2*M^5*
        Sqrt[(2431*Pi)/42]*u^3)/b^3 + (((4231022023*I)/1308096921600)*d*K0*
        M^5*Sqrt[Pi/102102]*u^4)/(b^3*E^u) + 
      (((3070203473*I)/56873779200)*d^5*K0*M^5*Sqrt[Pi/102102]*u^4)/
       (b^3*E^u) + (((605877323*I)/8124825600)*d^11*K0*M^5*Sqrt[Pi/102102]*
        u^4)/(b^3*E^u) + (((5632311521*I)/261619384320)*d^13*K0*M^5*
        Sqrt[Pi/102102]*u^4)/(b^3*E^u) + (((722896507*I)/1308096921600)*d^15*
        K0*M^5*Sqrt[Pi/102102]*u^4)/(b^3*E^u) + 
      (((51418450591*I)/654048460800)*d^3*K1*M^5*Sqrt[Pi/102102]*u^4)/
       (b^3*E^u) + (((61021541401*I)/654048460800)*d^5*K1*M^5*Sqrt[Pi/102102]*
        u^4)/(b^3*E^u) - (((52158353371*I)/218016153600)*d^7*K1*M^5*
        Sqrt[Pi/102102]*u^4)/(b^3*E^u) + (((12287536099*I)/93435494400)*d^11*
        K1*M^5*Sqrt[Pi/102102]*u^4)/(b^3*E^u) + 
      (((949890499*I)/26161938432)*d^13*K1*M^5*Sqrt[Pi/102102]*u^4)/
       (b^3*E^u) - (((29620753183367*I)/1946448219340800)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^4)/b^3 - (((109965403996829*I)/486612054835200)*d^3*
        K0*K1*M^5*Sqrt[Pi/102102]*u^4)/b^3 - 
      (((40129981022933*I)/121653013708800)*d^5*K0*K1*M^5*Sqrt[Pi/102102]*
        u^4)/b^3 + (((113048278594873*I)/162204018278400)*d^7*K0*K1*M^5*
        Sqrt[Pi/102102]*u^4)/b^3 - (((1256976112391*I)/9011334348800)*d^13*K0*
        K1*M^5*Sqrt[Pi/102102]*u^4)/b^3 + (((324718584433*I)/486612054835200)*
        d^15*K0*K1*M^5*Sqrt[Pi/102102]*u^4)/b^3 + 
      (((6160756859*I)/20488928624640)*d^17*K0*K1*M^5*Sqrt[Pi/102102]*u^4)/
       b^3 - (((2484952723*I)/436032307200)*d^9*K0*M^5*Sqrt[(11*Pi)/9282]*
        u^4)/(b^3*E^u) - (((705915383*I)/72672051200)*d^9*K1*M^5*
        Sqrt[(11*Pi)/9282]*u^4)/(b^3*E^u) + 
      (((5542060758401*I)/139032015667200)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/9282]*
        u^4)/b^3 + (((32514289*I)/654048460800)*d^15*K1*M^5*
        Sqrt[(13*Pi)/7854]*u^4)/(b^3*E^u) - 
      (((637593800275*I)/19464482193408)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/7854]*
        u^4)/b^3 + (((3445810913*I)/1308096921600)*d^3*K0*M^5*
        Sqrt[(17*Pi)/6006]*u^4)/(b^3*E^u) - 
      (((387476581*I)/145344102400)*d^7*K0*M^5*Sqrt[(51*Pi)/2002]*u^4)/
       (b^3*E^u) + (((26139791*I)/654048460800)*d*K1*M^5*Sqrt[(143*Pi)/714]*
        u^4)/(b^3*E^u) + (((3057934723*I)/1308096921600)*d*K0*M^5*
        Sqrt[Pi/102102]*u^5)/(b^3*E^u) + (((43078417561*I)/1308096921600)*d^3*
        K0*M^5*Sqrt[Pi/102102]*u^5)/(b^3*E^u) + 
      (((54083446699*I)/1308096921600)*d^5*K0*M^5*Sqrt[Pi/102102]*u^5)/
       (b^3*E^u) - (((44098210973*I)/436032307200)*d^7*K0*M^5*Sqrt[Pi/102102]*
        u^5)/(b^3*E^u) + (((367685561*I)/6443827200)*d^11*K0*M^5*
        Sqrt[Pi/102102]*u^5)/(b^3*E^u) - (((914998255099*I)/169256366899200)*
        d*K0^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 - 
      (((30006317009393*I)/243306027417600)*d^5*K0^2*M^5*Sqrt[Pi/102102]*u^5)/
       b^3 + (((81689248865923*I)/324408036556800)*d^7*K0^2*M^5*
        Sqrt[Pi/102102]*u^5)/b^3 - (((6092067505981*I)/38928964386816)*d^11*
        K0^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 - 
      (((2858407853683*I)/54068006092800)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^5)/
       b^3 + (((255955500043*I)/973224109670400)*d^15*K0^2*M^5*
        Sqrt[Pi/102102]*u^5)/b^3 + (((71368273547*I)/778579287736320)*d^17*
        K0^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 + 
      (((15351337307*I)/5232387686400)*d*K1*M^5*Sqrt[Pi/102102]*u^5)/
       (b^3*E^u) - (((233141246311*I)/1804271616000)*d^7*K1*M^5*
        Sqrt[Pi/102102]*u^5)/(b^3*E^u) - (((275101697953*I)/4130832384000)*
        d^9*K1*M^5*Sqrt[Pi/102102]*u^5)/(b^3*E^u) + 
      (((2561838431*I)/10464775372800)*d^15*K1*M^5*Sqrt[Pi/102102]*u^5)/
       (b^3*E^u) - (((603037416409511*I)/39953410818048000)*d*K1^2*M^5*
        Sqrt[Pi/102102]*u^5)/b^3 - 
      (((67432456434265001*I)/189778701385728000)*d^5*K1^2*M^5*
        Sqrt[Pi/102102]*u^5)/b^3 + (((1716106112116573*I)/2433060274176000)*
        d^7*K1^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 + 
      (((4799922718114651*I)/9732241096704000)*d^9*K1^2*M^5*Sqrt[Pi/102102]*
        u^5)/b^3 - (((165180845429*I)/372882800640)*d^11*K1^2*M^5*
        Sqrt[Pi/102102]*u^5)/b^3 - (((2285033639133809*I)/14598361645056000)*
        d^13*K1^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 + 
      (((3386958749021*I)/7299180822528000)*d^15*K1^2*M^5*Sqrt[Pi/102102]*
        u^5)/b^3 + (((2936108216579*I)/11678689316044800)*d^17*K1^2*M^5*
        Sqrt[Pi/102102]*u^5)/b^3 + (((16245122197*I)/1162752819200)*d^3*K1*
        M^5*Sqrt[(3*Pi)/34034]*u^5)/(b^3*E^u) + 
      (((9526642207*I)/896980746240)*d^11*K1*M^5*Sqrt[(7*Pi)/14586]*u^5)/
       (b^3*E^u) - (((644298821*I)/145344102400)*d^9*K0*M^5*
        Sqrt[(11*Pi)/9282]*u^5)/(b^3*E^u) + 
      (((4233175644251*I)/278064031334400)*d^9*K0^2*M^5*Sqrt[(11*Pi)/9282]*
        u^5)/b^3 + (((958013083*I)/490536345600)*d^13*K1*M^5*
        Sqrt[(11*Pi)/9282]*u^5)/(b^3*E^u) + 
      (((2224049*I)/1804271616)*d^13*K0*M^5*Sqrt[(13*Pi)/7854]*u^5)/
       (b^3*E^u) + (((18411470107*I)/4360323072000)*d^5*K1*M^5*
        Sqrt[(13*Pi)/7854]*u^5)/(b^3*E^u) + 
      (((15210971*I)/1308096921600)*d^15*K0*M^5*Sqrt[(17*Pi)/6006]*u^5)/
       (b^3*E^u) - (((79350637723199*I)/973224109670400)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[102102]*b^3) - 
      (((21759714841141549*I)/94889350692864000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[102102]*b^3) + (((298378574761*I)/20929550745600)*d^3*K0*M^5*
        Sqrt[Pi/102102]*u^6)/(b^3*E^u) + (((1052514233671*I)/52323876864000)*
        d^5*K0*M^5*Sqrt[Pi/102102]*u^6)/(b^3*E^u) - 
      (((29009921929*I)/649986048000)*d^7*K0*M^5*Sqrt[Pi/102102]*u^6)/
       (b^3*E^u) - (((279267279023*I)/11212259328000)*d^9*K0*M^5*
        Sqrt[Pi/102102]*u^6)/(b^3*E^u) + (((330881508169*I)/12557730447360)*
        d^11*K0*M^5*Sqrt[Pi/102102]*u^6)/(b^3*E^u) + 
      (((245033173897*I)/31394326118400)*d^13*K0*M^5*Sqrt[Pi/102102]*u^6)/
       (b^3*E^u) + (((22285969921*I)/15697163059200)*d*K1*M^5*Sqrt[Pi/102102]*
        u^6)/(b^3*E^u) + (((17144796931*I)/896980746240)*d^3*K1*M^5*
        Sqrt[Pi/102102]*u^6)/(b^3*E^u) - (((2306401705547*I)/78485815296000)*
        d^9*K1*M^5*Sqrt[Pi/102102]*u^6)/(b^3*E^u) + 
      (((207301916027*I)/6278865223680)*d^11*K1*M^5*Sqrt[Pi/102102]*u^6)/
       (b^3*E^u) + (((38029956053*I)/3924290764800)*d^13*K1*M^5*
        Sqrt[Pi/102102]*u^6)/(b^3*E^u) + (((857185387*I)/10464775372800)*d^15*
        K1*M^5*Sqrt[Pi/102102]*u^6)/(b^3*E^u) - 
      (((18928432141667353*I)/1518229611085824000)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^6)/b^3 - 
      (((72836131107327871*I)/379557402771456000)*d^3*K0*K1*M^5*
        Sqrt[Pi/102102]*u^6)/b^3 + (((820351128620281*I)/1390320156672000)*
        d^7*K0*K1*M^5*Sqrt[Pi/102102]*u^6)/b^3 + 
      (((8432466288899357*I)/19464482193408000)*d^9*K0*K1*M^5*Sqrt[Pi/102102]*
        u^6)/b^3 - (((2003121201278909*I)/14598361645056000)*d^13*K0*K1*M^5*
        Sqrt[Pi/102102]*u^6)/b^3 + (((8171734796279*I)/29196723290112000)*
        d^15*K0*K1*M^5*Sqrt[Pi/102102]*u^6)/b^3 + 
      (((5033149538059*I)/23357378632089600)*d^17*K0*K1*M^5*Sqrt[Pi/102102]*
        u^6)/b^3 + (((51246471*I)/2325505638400)*d^15*K0*M^5*
        Sqrt[(3*Pi)/34034]*u^6)/(b^3*E^u) + 
      (((84046823099*I)/39242907648000)*d^5*K1*M^5*Sqrt[(11*Pi)/9282]*u^6)/
       (b^3*E^u) - (((660914894587847*I)/23722337673216000)*d^5*K0*K1*M^5*
        Sqrt[(11*Pi)/9282]*u^6)/b^3 - (((22161081609287*I)/648816073113600)*
        d^11*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^6)/b^3 + 
      (((744661*I)/10219507200)*d*K0*M^5*Sqrt[(13*Pi)/7854]*u^6)/(b^3*E^u) - 
      (((58987319549*I)/17441292288000)*d^7*K1*M^5*Sqrt[(17*Pi)/6006]*u^6)/
       (b^3*E^u) + (((3040690187*I)/7848581529600)*d*K0*M^5*Sqrt[Pi/102102]*
        u^7)/(b^3*E^u) + (((335517500743*I)/62788652236800)*d^3*K0*M^5*
        Sqrt[Pi/102102]*u^7)/(b^3*E^u) + (((47316762211*I)/6824853504000)*d^5*
        K0*M^5*Sqrt[Pi/102102]*u^7)/(b^3*E^u) - 
      (((30313161077*I)/3412426752000)*d^9*K0*M^5*Sqrt[Pi/102102]*u^7)/
       (b^3*E^u) + (((90636613937*I)/31394326118400)*d^13*K0*M^5*
        Sqrt[Pi/102102]*u^7)/(b^3*E^u) + (((24752843*I)/1101555302400)*d^15*
        K0*M^5*Sqrt[Pi/102102]*u^7)/(b^3*E^u) - 
      (((81105839153813*I)/37719990337536000)*d*K0^2*M^5*Sqrt[Pi/102102]*u^7)/
       b^3 + (((583924931622091*I)/5561280626688000)*d^7*K0^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 - (((530998378855493*I)/7785792877363200)*
        d^11*K0^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 - 
      (((760594561374367*I)/29196723290112000)*d^13*K0^2*M^5*Sqrt[Pi/102102]*
        u^7)/b^3 + (((1745272567109*I)/116786893160448000)*d^15*K0^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 + (((773969147051*I)/18685902905671680)*d^17*
        K0^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 + 
      (((26506405273*I)/63698632704000)*d*K1*M^5*Sqrt[Pi/102102]*u^7)/
       (b^3*E^u) + (((4091570501383*I)/488356184064000)*d^5*K1*M^5*
        Sqrt[Pi/102102]*u^7)/(b^3*E^u) - 
      (((46491641947237*I)/4395205656576000)*d^9*K1*M^5*Sqrt[Pi/102102]*u^7)/
       (b^3*E^u) + (((253561677701*I)/22891696128000)*d^11*K1*M^5*
        Sqrt[Pi/102102]*u^7)/(b^3*E^u) + (((713745130213*I)/209295507456000)*
        d^13*K1*M^5*Sqrt[Pi/102102]*u^7)/(b^3*E^u) - 
      (((575442454655061197*I)/155871573404811264000)*d*K1^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 - (((3598927997030293*I)/41991264387072000)*
        d^5*K1^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 + 
      (((500138253612109601*I)/2997530257784832000)*d^7*K1^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 + 
      (((40199326519605983*I)/327003300849254400)*d^9*K1^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 - 
      (((86018284316204197*I)/817508252123136000)*d^11*K1^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 - (((155611411359049*I)/3892896438681600)*
        d^13*K1^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 + 
      (((318739831*I)/101108940800)*d^11*K0*M^5*Sqrt[(3*Pi)/34034]*u^7)/
       (b^3*E^u) - (((34486105981*I)/14949679104000)*d^7*K0*M^5*
        Sqrt[(7*Pi)/14586]*u^7)/(b^3*E^u) - 
      (((3944069180786881*I)/759114805542912000)*d^5*K0^2*M^5*
        Sqrt[(11*Pi)/9282]*u^7)/b^3 - (((419018142437*I)/244178092032000)*d^7*
        K1*M^5*Sqrt[(11*Pi)/9282]*u^7)/(b^3*E^u) + 
      (((57712854833*I)/122089046016000)*d^3*K1*M^5*Sqrt[(13*Pi)/7854]*u^7)/
       (b^3*E^u) - (((58909987267*I)/23357378632089600)*d^15*K1^2*M^5*
        Sqrt[(13*Pi)/7854]*u^7)/b^3 + (((42013183010749*I)/8650880974848000)*
        d^9*K0^2*M^5*Sqrt[(17*Pi)/6006]*u^7)/b^3 + 
      (((3536707*I)/2165125939200)*d^15*K1*M^5*Sqrt[(17*Pi)/6006]*u^7)/
       (b^3*E^u) + (((138922856273*I)/467147572641792000)*d^17*K1^2*M^5*
        Sqrt[(221*Pi)/462]*u^7)/b^3 - 
      (((51713778310430221*I)/1518229611085824000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[102102]*b^3) - (((79702204710539569*I)/1443255309303808000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[102102]*b^3) + 
      (((17888622641*I)/188856493056000)*d*K0*M^5*Sqrt[Pi/102102]*u^8)/
       (b^3*E^u) + (((1036463720573*I)/700684959744000)*d^3*K0*M^5*
        Sqrt[Pi/102102]*u^8)/(b^3*E^u) + 
      (((49954280746729*I)/24173631111168000)*d^5*K0*M^5*Sqrt[Pi/102102]*u^8)/
       (b^3*E^u) - (((73394470944019*I)/16115754074112000)*d^7*K0*M^5*
        Sqrt[Pi/102102]*u^8)/(b^3*E^u) - 
      (((31605674575561*I)/12086815555584000)*d^9*K0*M^5*Sqrt[Pi/102102]*u^8)/
       (b^3*E^u) + (((3911580882767*I)/1465068552192000)*d^11*K0*M^5*
        Sqrt[Pi/102102]*u^8)/(b^3*E^u) + (((89052399167*I)/104647753728000)*
        d^13*K0*M^5*Sqrt[Pi/102102]*u^8)/(b^3*E^u) + 
      (((11275951*I)/1443417292800)*d^15*K0*M^5*Sqrt[Pi/102102]*u^8)/
       (b^3*E^u) + (((2094584168423*I)/16115754074112000)*d*K1*M^5*
        Sqrt[Pi/102102]*u^8)/(b^3*E^u) + 
      (((4638071795479*I)/2685959012352000)*d^3*K1*M^5*Sqrt[Pi/102102]*u^8)/
       (b^3*E^u) + (((42292569359*I)/18848835174400)*d^5*K1*M^5*
        Sqrt[Pi/102102]*u^8)/(b^3*E^u) - (((1251116069579*I)/241736311111680)*
        d^7*K1*M^5*Sqrt[Pi/102102]*u^8)/(b^3*E^u) - 
      (((47464562907191*I)/16115754074112000)*d^9*K1*M^5*Sqrt[Pi/102102]*u^8)/
       (b^3*E^u) + (((1487198941*I)/156971630592000)*d^15*K1*M^5*
        Sqrt[Pi/102102]*u^8)/(b^3*E^u) - 
      (((45371400898551151*I)/23380736010721689600)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 - 
      (((879987848497947767*I)/29225920013402112000)*d^3*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 - 
      (((31112234665551371*I)/635346087247872000)*d^5*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 + 
      (((68486588087108413*I)/749382564446208000)*d^7*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 + (((1530340514114101*I)/21513375055872000)*
        d^9*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 - 
      (((11927104307110711*I)/204377063030784000)*d^11*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 - (((241097866189*I)/10427401175040)*d^13*K0*
        K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 - (((8539762723*I)/129763214622720)*
        d^15*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 + 
      (((172975727371*I)/4325440487424000)*d^17*K0*K1*M^5*Sqrt[Pi/102102]*
        u^8)/b^3 + (((2057152561*I)/23255056384000)*d^13*K1*M^5*
        Sqrt[(11*Pi)/9282]*u^8)/(b^3*E^u) + 
      (((102702334417*I)/439520565657600)*d^11*K1*M^5*Sqrt[(13*Pi)/7854]*u^8)/
       (b^3*E^u) + (((1768507646519*I)/69834934321152000)*d*K0*M^5*
        Sqrt[Pi/102102]*u^9)/(b^3*E^u) + 
      (((99577298561329*I)/209504802963456000)*d^5*K0*M^5*Sqrt[Pi/102102]*
        u^9)/(b^3*E^u) - (((77989149834439*I)/125702881778073600)*d^9*K0*M^5*
        Sqrt[Pi/102102]*u^9)/(b^3*E^u) - 
      (((12378563080605049*I)/58451840026804224000)*d*K0^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - 
      (((88712894765361949*I)/14612960006701056000)*d^5*K0^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - (((89067437582891*I)/12773566439424000)*
        d^11*K0^2*M^5*Sqrt[Pi/102102]*u^9)/b^3 - 
      (((62923810871*I)/21952423526400)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 - (((15449287369*I)/973224109670400)*d^15*K0^2*M^5*Sqrt[Pi/102102]*
        u^9)/b^3 + (((103971063913*I)/19464482193408000)*d^17*K0^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 + (((24601281606229*I)/942771613335552000)*d*
        K1*M^5*Sqrt[Pi/102102]*u^9)/(b^3*E^u) + 
      (((91595777828041*I)/235692903333888000)*d^3*K1*M^5*Sqrt[Pi/102102]*
        u^9)/(b^3*E^u) + (((502554255226267*I)/942771613335552000)*d^5*K1*M^5*
        Sqrt[Pi/102102]*u^9)/(b^3*E^u) - (((206321417287*I)/175171239936000)*
        d^7*K1*M^5*Sqrt[Pi/102102]*u^9)/(b^3*E^u) - 
      (((11448990896509*I)/16539852865536000)*d^9*K1*M^5*Sqrt[Pi/102102]*u^9)/
       (b^3*E^u) + (((216838767869*I)/941829783552000)*d^13*K1*M^5*
        Sqrt[Pi/102102]*u^9)/(b^3*E^u) + (((1426022863*I)/470914891776000)*
        d^15*K1*M^5*Sqrt[Pi/102102]*u^9)/(b^3*E^u) - 
      (((94717808050903139*I)/292259200134021120000)*d*K1^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - 
      (((365239509419236469*I)/48709866689003520000)*d^5*K1^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 - (((1015670306592257*I)/113542812794880000)*
        d^11*K1^2*M^5*Sqrt[Pi/102102]*u^9)/b^3 - 
      (((108336696168889*I)/29196723290112000)*d^13*K1^2*M^5*Sqrt[Pi/102102]*
        u^9)/b^3 - (((4309560551*I)/170741071872000)*d^15*K1^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 + (((11988009053*I)/1668384188006400)*d^17*
        K1^2*M^5*Sqrt[Pi/102102]*u^9)/b^3 + 
      (((19876097*I)/23255056384000)*d^15*K0*M^5*Sqrt[(3*Pi)/34034]*u^9)/
       (b^3*E^u) + (((163336765758479*I)/204377063030784000)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/9282]*u^9)/b^3 + (((51618340463*I)/824101060608000)*d^11*
        K1*M^5*Sqrt[(11*Pi)/9282]*u^9)/(b^3*E^u) + 
      (((41962118699*I)/879041131315200)*d^11*K0*M^5*Sqrt[(13*Pi)/7854]*u^9)/
       (b^3*E^u) + (((28516592679761*I)/34062843838464000)*d^7*K0^2*M^5*
        Sqrt[(13*Pi)/7854]*u^9)/b^3 + (((10960841444057*I)/12773566439424000)*
        d^9*K1^2*M^5*Sqrt[(13*Pi)/7854]*u^9)/b^3 + 
      (((561233570113*I)/27326713430016000)*d^3*K0*M^5*Sqrt[(17*Pi)/6006]*
        u^9)/(b^3*E^u) - (((3010819677769*I)/48347262222336000)*d^7*K0*M^5*
        Sqrt[(17*Pi)/6006]*u^9)/(b^3*E^u) + 
      (((845875631630383*I)/1021885315153920000)*d^7*K1^2*M^5*
        Sqrt[(17*Pi)/6006]*u^9)/b^3 + (((155422777*I)/89698074624000)*d^13*K0*
        M^5*Sqrt[(119*Pi)/858]*u^9)/(b^3*E^u) - 
      (((207042504706693*I)/58451840026804224)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[102102]*b^3) - (((269517099282061*I)/56970604314624000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[102102]*b^3) + 
      (((1446893816441*I)/314257204445184000)*d*K0*M^5*Sqrt[Pi/102102]*u^10)/
       (b^3*E^u) + (((7110458996401*I)/104752401481728000)*d^3*K0*M^5*
        Sqrt[Pi/102102]*u^10)/(b^3*E^u) + 
      (((89052481788307*I)/942771613335552000)*d^5*K0*M^5*Sqrt[Pi/102102]*
        u^10)/(b^3*E^u) - (((38648132180267*I)/188554322667110400)*d^7*K0*M^5*
        Sqrt[Pi/102102]*u^10)/(b^3*E^u) - 
      (((23509388033227*I)/188554322667110400)*d^9*K0*M^5*Sqrt[Pi/102102]*
        u^10)/(b^3*E^u) + (((792269910589*I)/6592808484864000)*d^11*K0*M^5*
        Sqrt[Pi/102102]*u^10)/(b^3*E^u) + (((39362941841*I)/941829783552000)*
        d^13*K0*M^5*Sqrt[Pi/102102]*u^10)/(b^3*E^u) + 
      (((702702163*I)/941829783552000)*d^15*K0*M^5*Sqrt[Pi/102102]*u^10)/
       (b^3*E^u) + (((53087929229*I)/9923911719321600)*d*K1*M^5*
        Sqrt[Pi/102102]*u^10)/(b^3*E^u) + 
      (((3026171091143*I)/40990070145024000)*d^3*K1*M^5*Sqrt[Pi/102102]*u^10)/
       (b^3*E^u) + (((7429423933831*I)/72520893333504000)*d^5*K1*M^5*
        Sqrt[Pi/102102]*u^10)/(b^3*E^u) - 
      (((69980494615429*I)/314257204445184000)*d^7*K1*M^5*Sqrt[Pi/102102]*
        u^10)/(b^3*E^u) - (((128685201256639*I)/942771613335552000)*d^9*K1*
        M^5*Sqrt[Pi/102102]*u^10)/(b^3*E^u) + 
      (((172594311361*I)/1318561696972800)*d^11*K1*M^5*Sqrt[Pi/102102]*u^10)/
       (b^3*E^u) + (((43140893801*I)/941829783552000)*d^13*K1*M^5*
        Sqrt[Pi/102102]*u^10)/(b^3*E^u) + (((809109163*I)/941829783552000)*
        d^15*K1*M^5*Sqrt[Pi/102102]*u^10)/(b^3*E^u) - 
      (((1347065509851493*I)/11536547373711360000)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 - 
      (((399285464604069007*I)/219194400100515840000)*d^3*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 - 
      (((60696275452930433*I)/19926763645501440000)*d^5*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 + 
      (((30745632902457911*I)/5620369233346560000)*d^7*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 + 
      (((6949872243650393*I)/1532827972730880000)*d^9*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 - 
      (((5358683314023547*I)/1532827972730880000)*d^11*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 - (((686503252177*I)/43795084935168000)*
        d^15*K0*K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 + 
      (((35410466309*I)/10948771233792000)*d^17*K0*K1*M^5*Sqrt[Pi/102102]*
        u^10)/b^3 - (((1697553367747*I)/14598361645056000)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/7854]*u^10)/b^3 + (((386815571677*I)/500847419584512000)*
        d*K0*M^5*Sqrt[Pi/102102]*u^11)/(b^3*E^u) + 
      (((88170110425*I)/8013558713352192)*d^3*K0*M^5*Sqrt[Pi/102102]*u^11)/
       (b^3*E^u) + (((74014823173*I)/4815840572928000)*d^5*K0*M^5*
        Sqrt[Pi/102102]*u^11)/(b^3*E^u) - 
      (((32682912203593*I)/1001694839169024000)*d^7*K0*M^5*Sqrt[Pi/102102]*
        u^11)/(b^3*E^u) - (((208245331213*I)/9820537638912000)*d^9*K0*M^5*
        Sqrt[Pi/102102]*u^11)/(b^3*E^u) + (((105116521*I)/14716090368000)*
        d^13*K0*M^5*Sqrt[Pi/102102]*u^11)/(b^3*E^u) + 
      (((1229297*I)/6540484608000)*d^15*K0*M^5*Sqrt[Pi/102102]*u^11)/
       (b^3*E^u) - (((995226808582207*I)/109597200050257920000)*d*K0^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 - 
      (((57764570689393697*I)/219194400100515840000)*d^5*K0^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 + 
      (((2569392994254341*I)/5620369233346560000)*d^7*K0^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 + (((1033337248201*I)/2602424401920000)*d^9*
        K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((449812304903993*I)/1532827972730880000)*d^11*K0^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 - (((1948721156861*I)/14598361645056000)*
        d^13*K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((616980461*I)/1904134127616000)*d^17*K0^2*M^5*Sqrt[Pi/102102]*u^11)/
       b^3 + (((4957040356903*I)/6010169035014144000)*d*K1*M^5*
        Sqrt[Pi/102102]*u^11)/(b^3*E^u) + 
      (((4730271287837*I)/400677935667609600)*d^3*K1*M^5*Sqrt[Pi/102102]*
        u^11)/(b^3*E^u) + (((19793465368223*I)/1202033807002828800)*d^5*K1*
        M^5*Sqrt[Pi/102102]*u^11)/(b^3*E^u) - 
      (((16125138289853*I)/462320695001088000)*d^7*K1*M^5*Sqrt[Pi/102102]*
        u^11)/(b^3*E^u) - (((8080566517003*I)/353539355000832000)*d^9*K1*M^5*
        Sqrt[Pi/102102]*u^11)/(b^3*E^u) + (((898561327*I)/43373740032000)*
        d^11*K1*M^5*Sqrt[Pi/102102]*u^11)/(b^3*E^u) + 
      (((544559629*I)/70637233766400)*d^13*K1*M^5*Sqrt[Pi/102102]*u^11)/
       (b^3*E^u) + (((8313181*I)/39242907648000)*d^15*K1*M^5*Sqrt[Pi/102102]*
        u^11)/(b^3*E^u) - (((20708044183193*I)/1677508164034560000)*d*K1^2*
        M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((143428022440944587*I)/469702285929676800000)*d^5*K1^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 + 
      (((44929780621136977*I)/84305538500198400000)*d^7*K1^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 + 
      (((1200776060105173*I)/2554713287884800000)*d^9*K1^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 - 
      (((527114933667251*I)/1532827972730880000)*d^11*K1^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 - (((20876548394671*I)/131385254805504000)*
        d^13*K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 - 
      (((68886842159*I)/26277050961100800)*d^15*K1^2*M^5*Sqrt[Pi/102102]*
        u^11)/b^3 + (((339943171*I)/847646805196800)*d^17*K1^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 + (((725126807*I)/412050530304000)*d^11*K0*
        M^5*Sqrt[(11*Pi)/9282]*u^11)/(b^3*E^u) - 
      (((225478901*I)/1904134127616000)*d^15*K0^2*M^5*Sqrt[(17*Pi)/6006]*
        u^11)/b^3 - (((1457946206309107*I)/9530191308718080000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[102102]*b^3) - 
      (((2419095038952661*I)/13420065312276480000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[102102]*b^3) + (((58799087183*I)/601016903501414400)*d*K0*
        M^5*Sqrt[Pi/102102]*u^12)/(b^3*E^u) + 
      (((296573918587*I)/200338967833804800)*d^3*K0*M^5*Sqrt[Pi/102102]*u^12)/
       (b^3*E^u) + (((6085986533563*I)/3005084517507072000)*d^5*K0*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) - 
      (((2511667260679*I)/601016903501414400)*d^7*K0*M^5*Sqrt[Pi/102102]*
        u^12)/(b^3*E^u) - (((106696940747*I)/35353935500083200)*d^9*K0*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) + (((1040079811*I)/412050530304000)*
        d^11*K0*M^5*Sqrt[Pi/102102]*u^12)/(b^3*E^u) + 
      (((181636457*I)/176593084416000)*d^13*K0*M^5*Sqrt[Pi/102102]*u^12)/
       (b^3*E^u) + (((160331*I)/3924290764800)*d^15*K0*M^5*Sqrt[Pi/102102]*
        u^12)/(b^3*E^u) + (((307872526109*I)/3005084517507072000)*d*K1*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) + 
      (((521781295363*I)/333898279723008000)*d^3*K1*M^5*Sqrt[Pi/102102]*u^12)/
       (b^3*E^u) + (((6418561834973*I)/3005084517507072000)*d^5*K1*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) - 
      (((4398289354559*I)/1001694839169024000)*d^7*K1*M^5*Sqrt[Pi/102102]*
        u^12)/(b^3*E^u) - (((566143674673*I)/176769677500416000)*d^9*K1*M^5*
        Sqrt[Pi/102102]*u^12)/(b^3*E^u) + (((6900197*I)/2602424401920)*d^11*
        K1*M^5*Sqrt[Pi/102102]*u^12)/(b^3*E^u) + 
      (((6672907*I)/6089416704000)*d^13*K1*M^5*Sqrt[Pi/102102]*u^12)/
       (b^3*E^u) + (((887881*I)/19621453824000)*d^15*K1*M^5*Sqrt[Pi/102102]*
        u^12)/(b^3*E^u) - (((1044891944712593*I)/328791600150773760000)*d*K0*
        K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 - 
      (((632373780481*I)/12686818959360000)*d^3*K0*K1*M^5*Sqrt[Pi/102102]*
        u^12)/b^3 - (((4486581051155771*I)/51373687523558400000)*d^5*K0*K1*
        M^5*Sqrt[Pi/102102]*u^12)/b^3 + 
      (((22176720354281*I)/152727424819200000)*d^7*K0*K1*M^5*Sqrt[Pi/102102]*
        u^12)/b^3 + (((29359304610319*I)/212892773990400000)*d^9*K0*K1*M^5*
        Sqrt[Pi/102102]*u^12)/b^3 - (((18128357669797*I)/191603496591360000)*
        d^11*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 - 
      (((387531097687*I)/8211578425344000)*d^13*K0*K1*M^5*Sqrt[Pi/102102]*
        u^12)/b^3 - (((3575846959*I)/3284631370137600)*d^15*K0*K1*M^5*
        Sqrt[Pi/102102]*u^12)/b^3 + (((540696263*I)/65692627402752000)*d^17*
        K0*K1*M^5*Sqrt[(17*Pi)/6006]*u^12)/b^3 + 
      (((3256483177*I)/375635564688384000)*d*K0*M^5*Sqrt[Pi/102102]*u^13)/
       (b^3*E^u) + (((1781176939*I)/11382895899648000)*d^3*K0*M^5*
        Sqrt[Pi/102102]*u^13)/(b^3*E^u) + 
      (((77904491521*I)/375635564688384000)*d^5*K0*M^5*Sqrt[Pi/102102]*u^13)/
       (b^3*E^u) - (((151686241669*I)/375635564688384000)*d^7*K0*M^5*
        Sqrt[Pi/102102]*u^13)/(b^3*E^u) - (((2538594271*I)/7365403229184000)*
        d^9*K0*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) + 
      (((7555003*I)/30903789772800)*d^11*K0*M^5*Sqrt[Pi/102102]*u^13)/
       (b^3*E^u) + (((6283*I)/817560576000)*d^15*K0*M^5*Sqrt[Pi/102102]*u^13)/
       (b^3*E^u) - (((28816108957*I)/160542773511120000)*d*K0^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 - 
      (((267314904062159*I)/51373687523558400000)*d^5*K0^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 + (((28929368899*I)/3579549019200000)*d^7*
        K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((2062706538163*I)/239504370739200000)*d^9*K0^2*M^5*Sqrt[Pi/102102]*
        u^13)/b^3 - (((200351083*I)/2052894606336000)*d^15*K0^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 + (((6445993*I)/586541316096000)*d^17*K0^2*
        M^5*Sqrt[Pi/102102]*u^13)/b^3 + (((849304909*I)/93908891172096000)*d*
        K1*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) + 
      (((1381608719*I)/8537171924736000)*d^3*K1*M^5*Sqrt[Pi/102102]*u^13)/
       (b^3*E^u) + (((20324355721*I)/93908891172096000)*d^5*K1*M^5*
        Sqrt[Pi/102102]*u^13)/(b^3*E^u) - (((1349691611*I)/3238237626624000)*
        d^7*K1*M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) - 
      (((5285713*I)/14652658944000)*d^9*K1*M^5*Sqrt[Pi/102102]*u^13)/
       (b^3*E^u) + (((334501*I)/1332059904000)*d^11*K1*M^5*Sqrt[Pi/102102]*
        u^13)/(b^3*E^u) + (((34351*I)/262787328000)*d^13*K1*M^5*
        Sqrt[Pi/102102]*u^13)/(b^3*E^u) + (((5147*I)/613170432000)*d^15*K1*
        M^5*Sqrt[Pi/102102]*u^13)/(b^3*E^u) - 
      (((5371822502549*I)/27399300012564480000)*d*K1^2*M^5*Sqrt[Pi/102102]*
        u^13)/b^3 - (((38248666766941*I)/6628862906265600000)*d^5*K1^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 + 
      (((139502508425879*I)/15807288468787200000)*d^7*K1^2*M^5*
        Sqrt[Pi/102102]*u^13)/b^3 - (((1678590726089*I)/287405244887040000)*
        d^11*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      (((955754279*I)/8211578425344000)*d^15*K1^2*M^5*Sqrt[Pi/102102]*u^13)/
       b^3 + (((212313887*I)/16423156850688000)*d^17*K1^2*M^5*Sqrt[Pi/102102]*
        u^13)/b^3 - (((23272920427*I)/47900874147840000)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/9282]*u^13)/b^3 + (((70061*I)/7358045184000)*d^13*K0*M^5*
        Sqrt[(13*Pi)/7854]*u^13)/(b^3*E^u) + 
      (((406926419657*I)/718513112217600000)*d^9*K1^2*M^5*Sqrt[(17*Pi)/6006]*
        u^13)/b^3 - (((2735612651*I)/13685964042240000)*d^13*K1^2*M^5*
        Sqrt[(17*Pi)/6006]*u^13)/b^3 - (((2431687*I)/73317664512000)*d^13*
        K0^2*M^5*Sqrt[(91*Pi)/1122]*u^13)/b^3 - 
      (((58817583762557*I)/20549475009423360000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[102102]*b^3) - (((129255834731789*I)/41098950018846720000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[102102]*b^3) + 
      (((2409949*I)/3295048813056000)*d*K0*M^5*Sqrt[Pi/102102]*u^14)/
       (b^3*E^u) + (((13244873*I)/1313411065344000)*d^3*K0*M^5*
        Sqrt[Pi/102102]*u^14)/(b^3*E^u) + (((1031019263*I)/62605927448064000)*
        d^5*K0*M^5*Sqrt[Pi/102102]*u^14)/(b^3*E^u) - 
      (((61580587*I)/2504237097922560)*d^7*K0*M^5*Sqrt[Pi/102102]*u^14)/
       (b^3*E^u) - (((322369721*I)/11048104843776000)*d^9*K0*M^5*
        Sqrt[Pi/102102]*u^14)/(b^3*E^u) + (((327121*I)/25753158144000)*d^11*
        K0*M^5*Sqrt[Pi/102102]*u^14)/(b^3*E^u) + 
      (((67*I)/53319168000)*d^15*K0*M^5*Sqrt[Pi/102102]*u^14)/(b^3*E^u) + 
      (((534917*I)/719608361472000)*d*K1*M^5*Sqrt[Pi/102102]*u^14)/
       (b^3*E^u) + (((13794653*I)/1313411065344000)*d^3*K1*M^5*
        Sqrt[Pi/102102]*u^14)/(b^3*E^u) + (((3851431*I)/219669920870400)*d^5*
        K1*M^5*Sqrt[Pi/102102]*u^14)/(b^3*E^u) - 
      (((1597168271*I)/62605927448064000)*d^7*K1*M^5*Sqrt[Pi/102102]*u^14)/
       (b^3*E^u) - (((344171501*I)/11048104843776000)*d^9*K1*M^5*
        Sqrt[Pi/102102]*u^14)/(b^3*E^u) + (((239*I)/175191552000)*d^15*K1*M^5*
        Sqrt[Pi/102102]*u^14)/(b^3*E^u) - 
      (((20796045883*I)/642171094044480000)*d*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/
       b^3 - (((43089148793*I)/78733620725760000)*d^3*K0*K1*M^5*
        Sqrt[Pi/102102]*u^14)/b^3 - 
      (((37297341676043*I)/34249125015705600000)*d^5*K0*K1*M^5*
        Sqrt[Pi/102102]*u^14)/b^3 + (((11433591090661*I)/7903644234393600000)*
        d^7*K0*K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 + 
      (((1396138573747*I)/718513112217600000)*d^9*K0*K1*M^5*Sqrt[Pi/102102]*
        u^14)/b^3 - (((2119520269*I)/2932706580480000)*d^13*K0*K1*M^5*
        Sqrt[Pi/102102]*u^14)/b^3 - (((15920273*I)/456198801408000)*d^15*K0*
        K1*M^5*Sqrt[Pi/102102]*u^14)/b^3 + (((709*I)/735804518400)*d^13*K0*
        M^5*Sqrt[(13*Pi)/7854]*u^14)/(b^3*E^u) + 
      (((5189*I)/5150631628800)*d^11*K1*M^5*Sqrt[(13*Pi)/7854]*u^14)/
       (b^3*E^u) + (((126551*I)/456198801408000)*d^17*K0*K1*M^5*
        Sqrt[(13*Pi)/7854]*u^14)/b^3 + (((83*I)/105114931200)*d^13*K1*M^5*
        Sqrt[(17*Pi)/6006]*u^14)/(b^3*E^u) - 
      (((125761813*I)/28740524488704000)*d^11*K0*K1*M^5*Sqrt[(221*Pi)/462]*
        u^14)/b^3 - (((127122007*I)/176769677500416000)*d*K0^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 - (((325004143021*I)/8219790003769344000)*
        d^5*K0^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 + 
      (((52483957*I)/1415789383680000)*d^7*K0^2*M^5*Sqrt[Pi/102102]*u^15)/
       b^3 + (((80013793*I)/1026447303168000)*d^9*K0^2*M^5*Sqrt[Pi/102102]*
        u^15)/b^3 - (((985872809*I)/41057892126720000)*d^11*K0^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 - (((441816733*I)/13685964042240000)*d^13*
        K0^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 - 
      (((959627*I)/432188338176000)*d^15*K0^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 + 
      (((3764339*I)/16423156850688000)*d^17*K0^2*M^5*Sqrt[Pi/102102]*u^15)/
       b^3 - (((60608582297*I)/82197900037693440000)*d*K1^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 - 
      (((8759151125063*I)/205494750094233600000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*
        u^15)/b^3 + (((205846674809*I)/5269096156262400000)*d^7*K1^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 + (((10094266547*I)/119752185369600000)*d^9*
        K1^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 - 
      (((285455549*I)/11496209795481600)*d^11*K1^2*M^5*Sqrt[Pi/102102]*u^15)/
       b^3 - (((161163797*I)/4561988014080000)*d^13*K1^2*M^5*Sqrt[Pi/102102]*
        u^15)/b^3 - (((20493787*I)/8211578425344000)*d^15*K1^2*M^5*
        Sqrt[Pi/102102]*u^15)/b^3 + ((I/459877824000)*d*K0*M^5*
        Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      ((I/13139366400)*d^3*K0*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      (((89*I)/459877824000)*d^5*K0*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) - 
      (((11*I)/65696832000)*d^7*K0*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) - 
      (((11*I)/30658521600)*d^9*K0*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      (((11*I)/153292608000)*d^11*K0*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      ((I/6131704320)*d^13*K0*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      ((I/51097536000)*d^15*K0*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      ((I/459877824000)*d*K1*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      ((I/13139366400)*d^3*K1*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      (((89*I)/459877824000)*d^5*K1*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) - 
      (((11*I)/65696832000)*d^7*K1*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) - 
      (((11*I)/30658521600)*d^9*K1*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      (((11*I)/153292608000)*d^11*K1*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      ((I/6131704320)*d^13*K1*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      ((I/51097536000)*d^15*K1*M^5*Sqrt[(11*Pi)/9282]*u^15)/(b^3*E^u) + 
      (((249589*I)/16423156850688000)*d^17*K1^2*M^5*Sqrt[(17*Pi)/6006]*u^15)/
       b^3 - (((135452535103*I)/8219790003769344000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[102102]*b^3) - (((7778928253*I)/441924193751040000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[102102]*b^3) - 
      (((57228649*I)/1580728846878720000)*d*K0*K1*M^5*Sqrt[Pi/102102]*u^16)/
       b^3 - (((1711511807*I)/790364423439360000)*d^3*K0*K1*M^5*
        Sqrt[Pi/102102]*u^16)/b^3 - (((7748245859*I)/1317274039065600000)*d^5*
        K0*K1*M^5*Sqrt[Pi/102102]*u^16)/b^3 + 
      (((15740724169*I)/3951822117196800000)*d^7*K0*K1*M^5*Sqrt[Pi/102102]*
        u^16)/b^3 - (((8739257*I)/4790087414784000)*d^11*K0*K1*M^5*
        Sqrt[Pi/102102]*u^16)/b^3 - (((31753*I)/5509647360000)*d^13*K0*K1*M^5*
        Sqrt[Pi/102102]*u^16)/b^3 - (((910649*I)/2052894606336000)*d^15*K0*K1*
        M^5*Sqrt[Pi/102102]*u^16)/b^3 + (((8069*I)/1368596404224000)*d^17*K0*
        K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 + 
      (((127503307*I)/179628278054400000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/6006]*
        u^16)/b^3 - (((2466311*I)/7428237062400000)*d^5*K0^2*M^5*
        Sqrt[Pi/102102]*u^17)/b^3 - (((1245467*I)/141136504185600000)*d^7*
        K0^2*M^5*Sqrt[Pi/102102]*u^17)/b^3 + 
      (((81973*I)/114558850800000)*d^9*K0^2*M^5*Sqrt[Pi/102102]*u^17)/b^3 + 
      (((2819*I)/12396706560000)*d^11*K0^2*M^5*Sqrt[Pi/102102]*u^17)/b^3 - 
      (((106069*I)/285124250880000)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^17)/b^3 - 
      (((419*I)/48878443008000)*d^17*K0^2*M^5*Sqrt[Pi/102102]*u^17)/b^3 - 
      (((42803461*I)/141136504185600000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^17)/
       b^3 + (((16553*I)/4866776006400000)*d^7*K1^2*M^5*Sqrt[Pi/102102]*u^17)/
       b^3 + (((519889*I)/801911955600000)*d^9*K1^2*M^5*Sqrt[Pi/102102]*u^17)/
       b^3 + (((514733*I)/2566118257920000)*d^11*K1^2*M^5*Sqrt[Pi/102102]*
        u^17)/b^3 - (((6121*I)/513223651584000)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/9282]*u^17)/b^3 - (((1523*I)/56454601674240000)*d*K1^2*
        M^5*Sqrt[(13*Pi)/7854]*u^17)/b^3 - (((587*I)/22314071808000)*d^13*
        K1^2*M^5*Sqrt[(13*Pi)/7854]*u^17)/b^3 - 
      (((571*I)/1026447303168000)*d^17*K1^2*M^5*Sqrt[(13*Pi)/7854]*u^17)/
       b^3 - (((137*I)/3763640111616000)*d*K0^2*M^5*Sqrt[(17*Pi)/6006]*u^17)/
       b^3 - (((139*I)/20528946063360)*d^15*K1^2*M^5*Sqrt[(17*Pi)/6006]*u^17)/
       b^3 - (((844153*I)/9409100279040000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[102102]*b^3) - (((17903*I)/212235344640000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[102102]*b^3) + 
      (((43*I)/80191195560000)*d*K0*K1*M^5*Sqrt[Pi/102102]*u^18)/b^3 + 
      (((43*I)/4009559778000)*d^3*K0*K1*M^5*Sqrt[Pi/102102]*u^18)/b^3 + 
      (((2881*I)/50119497225000)*d^5*K0*K1*M^5*Sqrt[Pi/102102]*u^18)/b^3 + 
      (((43*I)/1758578850000)*d^7*K0*K1*M^5*Sqrt[Pi/102102]*u^18)/b^3 - 
      (((43*I)/801911955600)*d^11*K0*K1*M^5*Sqrt[Pi/102102]*u^18)/b^3 + 
      (((43*I)/715992817500)*d^13*K0*K1*M^5*Sqrt[Pi/102102]*u^18)/b^3 + 
      (((43*I)/1336519926000)*d^15*K0*K1*M^5*Sqrt[Pi/102102]*u^18)/b^3 + 
      (((43*I)/16038239112000)*d^17*K0*K1*M^5*Sqrt[Pi/102102]*u^18)/b^3 - 
      (((43*I)/3517157700000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^18)/b^3)/Pi, 
    ((349145021*d^9*K0*K1*M^5*Sqrt[11/(9282*Pi)]*u^3)/(65404846080*b^3) - 
      (105004889*d^11*K0*K1*M^5*Sqrt[11/(9282*Pi)]*u^3)/(21801615360*b^3) - 
      (11830423*d^13*K0*K1*M^5*Sqrt[11/(9282*Pi)]*u^3)/(7267205120*b^3) - 
      (281068063*d^5*K0*K1*M^5*Sqrt[17/(6006*Pi)]*u^3)/(110903869440*b^3) - 
      (1903*d^15*K0*K1*M^5*Sqrt[77/(1326*Pi)]*u^3)/(1038172160*b^3) + 
      (((16817*I)/778629120)*d*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^3)/b^3 + 
      (((187081*I)/778629120)*d^3*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^3)/b^3 + 
      (((94789*I)/778629120)*d^5*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^3)/b^3 - 
      (((496339*I)/778629120)*d^7*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^3)/b^3 + 
      (((6157*I)/519086080)*d*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((254803*I)/1557258240)*d^3*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((302683*I)/1557258240)*d^5*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((784121*I)/1557258240)*d^7*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((341627*I)/1557258240)*d^9*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((87893*I)/311451648)*d^11*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((22181*I)/311451648)*d^13*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((193*I)/519086080)*d^15*K0^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((89521*I)/778629120)*d^11*K1^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 + 
      (((31333*I)/778629120)*d^13*K1^2*M^5*Sqrt[(143*Pi)/714]*u^3)/b^3 - 
      (((2383*I)/259543040)*d^9*K1^2*M^5*Sqrt[(429*Pi)/238]*u^3)/b^3 + 
      (((59*I)/778629120)*d^15*K1^2*M^5*Sqrt[(17017*Pi)/6]*u^3)/b^3 - 
      (4317158077*d*K0*K1*M^5*u^3)/(2550788997120*b^3*Sqrt[102102*Pi]) - 
      (1944602567*d^3*K0*K1*M^5*u^3)/(72879685632*b^3*Sqrt[102102*Pi]) + 
      (71223742853*d^7*K0*K1*M^5*u^3)/(850262999040*b^3*Sqrt[102102*Pi]) + 
      (350538413*d^9*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^4)/(130809692160*b^3) - 
      (1532213*d^11*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^4)/(631930880*b^3) - 
      (35663413*d^13*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^4)/(43603230720*b^3) - 
      (40427*d^15*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^4)/(6229032960*b^3) - 
      (290609011997*d^11*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^4)/
       (54940070707200*b^3) - (71856269*d^13*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^4)/
       (31849316352*b^3) - (17276443*d^15*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^4)/
       (373741977600*b^3) + (36601734607*d^9*K1^2*M^5*Sqrt[17/(6006*Pi)]*u^4)/
       (7848581529600*b^3) + (((18020320067*I)/1962145382400)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^4)/b^3 + (((9645114551*I)/78485815296)*d^3*K0*K1*
        M^5*Sqrt[Pi/102102]*u^4)/b^3 + (((11600009137*I)/85310668800)*d^5*K0*
        K1*M^5*Sqrt[Pi/102102]*u^4)/b^3 + (((104208586301*I)/1962145382400)*
        d^13*K0*K1*M^5*Sqrt[Pi/102102]*u^4)/b^3 + 
      (((770991451*I)/654048460800)*d^15*K0*K1*M^5*Sqrt[Pi/102102]*u^4)/b^3 - 
      (((22003776349*I)/654048460800)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^4)/
       b^3 + (((29814198209*I)/1962145382400)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/7854]*u^4)/b^3 - (((2055453929*I)/1962145382400)*d^9*K0*
        K1*M^5*Sqrt[(143*Pi)/714]*u^4)/b^3 - (9808407859*d^3*K0^2*M^5*u^4)/
       (728796856320*Sqrt[102102]*b^3*Sqrt[Pi]) - 
      (40530149064787*d^3*K1^2*M^5*u^4)/(1443017775513600*Sqrt[102102]*b^3*
        Sqrt[Pi]) - (4363140013*d*K0^2*M^5*u^4)/(5101577994240*b^3*
        Sqrt[102102*Pi]) - (110495377801*d^5*K0^2*M^5*u^4)/
       (5101577994240*b^3*Sqrt[102102*Pi]) + (71821508021*d^7*K0^2*M^5*u^4)/
       (1700525998080*b^3*Sqrt[102102*Pi]) - (118678967842507*d*K1^2*M^5*u^4)/
       (70707871000166400*b^3*Sqrt[102102*Pi]) - 
      (3702829275634303*d^5*K1^2*M^5*u^4)/(70707871000166400*b^3*
        Sqrt[102102*Pi]) + (2035571627783651*d^7*K1^2*M^5*u^4)/
       (23569290333388800*b^3*Sqrt[102102*Pi]) + 
      (((12382841297*I)/3924290764800)*d*K0^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 + 
      (((199111982621*I)/3924290764800)*d^5*K0^2*M^5*Sqrt[Pi/102102]*u^5)/
       b^3 + (((282940752047*I)/3924290764800)*d^11*K0^2*M^5*Sqrt[Pi/102102]*
        u^5)/b^3 + (((77259320111*I)/3924290764800)*d^13*K0^2*M^5*
        Sqrt[Pi/102102]*u^5)/b^3 + (((387931081*I)/1308096921600)*d^15*K0^2*
        M^5*Sqrt[Pi/102102]*u^5)/b^3 - (((7124419754377*I)/19621453824000)*
        d^7*K1^2*M^5*Sqrt[Pi/102102]*u^5)/b^3 + 
      (((1131482466161*I)/19621453824000)*d^13*K1^2*M^5*Sqrt[Pi/102102]*u^5)/
       b^3 + (((14009294237*I)/19621453824000)*d^15*K1^2*M^5*Sqrt[Pi/102102]*
        u^5)/b^3 - (((15619116319*I)/1308096921600)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/9282]*u^5)/b^3 - (((20633631287*I)/3924290764800)*d^9*
        K0^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/b^3 - 
      (((61610821613*I)/3924290764800)*d^9*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^5)/
       b^3 + (((1553770513*I)/2354574458880)*d*K1^2*M^5*Sqrt[(13*Pi)/7854]*
        u^5)/b^3 + (((539386020853*I)/58864361472000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/7854]*u^5)/b^3 + (((102389944423*I)/6540484608000)*d^11*
        K1^2*M^5*Sqrt[(13*Pi)/7854]*u^5)/b^3 + 
      (((15966516443*I)/8409194496000)*d^5*K1^2*M^5*Sqrt[(77*Pi)/1326]*u^5)/
       b^3 + (((33908418673*I)/784858152960)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[102102]*b^3) - (39502838100581*d*K0*K1*M^5*u^5)/
       (23569290333388800*b^3*Sqrt[102102*Pi]) - 
      (32326909207277*d^3*K0*K1*M^5*u^5)/(1122347158732800*b^3*
        Sqrt[102102*Pi]) - (47658561410491*d^5*K0*K1*M^5*u^5)/
       (872936679014400*b^3*Sqrt[102102*Pi]) + 
      (2115493072060859*d^7*K0*K1*M^5*u^5)/(23569290333388800*b^3*
        Sqrt[102102*Pi]) + (640908752131*d^9*K0*K1*M^5*u^5)/
       (7848581529600*b^3*Sqrt[102102*Pi]) - 
      (222023232401*d^11*K0*K1*M^5*u^5)/(3662671380480*b^3*Sqrt[102102*Pi]) - 
      (1386629412479*d^13*K0*K1*M^5*u^5)/(54940070707200*b^3*
        Sqrt[102102*Pi]) - (3799349557*d^15*K0*K1*M^5*u^5)/
       (7848581529600*b^3*Sqrt[102102*Pi]) - 
      (6249907662211*d^11*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^6)/
       (1648202121216000*b^3) + (1040766764899*d^9*K1^2*M^5*
        Sqrt[17/(6006*Pi)]*u^6)/(503617314816000*b^3) + 
      (((1412218303*I)/204745605120)*d*K0*K1*M^5*Sqrt[Pi/102102]*u^6)/b^3 + 
      (((11522688708053*I)/117728722944000)*d^3*K0*K1*M^5*Sqrt[Pi/102102]*
        u^6)/b^3 + (((2124307999787*I)/16818388992000)*d^5*K0*K1*M^5*
        Sqrt[Pi/102102]*u^6)/b^3 + (((281573651171*I)/5606129664000)*d^13*K0*
        K1*M^5*Sqrt[Pi/102102]*u^6)/b^3 + (((23149123849*I)/39242907648000)*
        d^15*K0*K1*M^5*Sqrt[Pi/102102]*u^6)/b^3 - 
      (((1458885947*I)/104647753728)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^6)/
       b^3 - (((129406035599*I)/5606129664000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/7854]*u^6)/b^3 + (((47072720363*I)/39242907648000)*d^11*
        K0*K1*M^5*Sqrt[(143*Pi)/714]*u^6)/b^3 - 
      (135035954577137*d^3*K0^2*M^5*u^6)/(40404497714380800*Sqrt[102102]*b^3*
        Sqrt[Pi]) - (342187437292513*d^3*K1^2*M^5*u^6)/
       (13175379689472000*Sqrt[102102]*b^3*Sqrt[Pi]) - 
      (4427316853319*d*K0^2*M^5*u^6)/(282831484000665600*b^3*
        Sqrt[102102*Pi]) - (44567007396487*d^5*K0^2*M^5*u^6)/
       (3673136155852800*b^3*Sqrt[102102*Pi]) + 
      (93041288624099*d^7*K0^2*M^5*u^6)/(7252089333350400*b^3*
        Sqrt[102102*Pi]) + (19465781101259*d^9*K0^2*M^5*u^6)/
       (1036012761907200*b^3*Sqrt[102102*Pi]) - 
      (7143900207529*d^11*K0^2*M^5*u^6)/(659280848486400*b^3*
        Sqrt[102102*Pi]) - (1139588353823*d^13*K0^2*M^5*u^6)/
       (219760282828800*b^3*Sqrt[102102*Pi]) - (3335167961*d^15*K0^2*M^5*u^6)/
       (31394326118400*b^3*Sqrt[102102*Pi]) - (33146171648767*d*K1^2*M^5*u^6)/
       (16572157265664000*b^3*Sqrt[102102*Pi]) - 
      (6126250674064823*d^5*K1^2*M^5*u^6)/(212123613000499200*b^3*
        Sqrt[102102*Pi]) + (53887055469347671*d^7*K1^2*M^5*u^6)/
       (707078710001664000*b^3*Sqrt[102102*Pi]) - 
      (3456281074943*d^13*K1^2*M^5*u^6)/(274700353536000*b^3*
        Sqrt[102102*Pi]) - (15447163631*d^15*K1^2*M^5*u^6)/
       (78485815296000*b^3*Sqrt[102102*Pi]) - 
      (3517525530023*d^11*K0*K1*M^5*Sqrt[11/(9282*Pi)]*u^7)/
       (1412744675328000*b^3) + (((21494775893*I)/18836595671040)*d*K0^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 + (((11188959485369*I)/470914891776000)*d^5*
        K0^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 - 
      (((8278654547249*I)/156971630592000)*d^7*K0^2*M^5*Sqrt[Pi/102102]*u^7)/
       b^3 - (((103672421231*I)/3488258457600)*d^9*K0^2*M^5*Sqrt[Pi/102102]*
        u^7)/b^3 + (((1490291229377*I)/156971630592000)*d^13*K0^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 + (((17830403509*I)/156971630592000)*d^15*
        K0^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 + 
      (((16173593058559*I)/470914891776000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^7)/
       b^3 - (((6756029000549*I)/156971630592000)*d^9*K1^2*M^5*
        Sqrt[Pi/102102]*u^7)/b^3 + (((390239360389*I)/8261664768000)*d^11*
        K1^2*M^5*Sqrt[Pi/102102]*u^7)/b^3 + 
      (((2270810362999*I)/156971630592000)*d^13*K1^2*M^5*Sqrt[Pi/102102]*u^7)/
       b^3 + (((441911758259*I)/156971630592000)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/9282]*u^7)/b^3 + (((299694217*I)/17441292288000)*d^15*
        K1^2*M^5*Sqrt[(11*Pi)/9282]*u^7)/b^3 + 
      (((11201032159*I)/94182978355200)*d*K1^2*M^5*Sqrt[(17*Pi)/6006]*u^7)/
       b^3 - (((764588519887*I)/156971630592000)*d^7*K1^2*M^5*
        Sqrt[(17*Pi)/6006]*u^7)/b^3 + (((7997958704033*I)/470914891776000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[102102]*b^3) + 
      (((12991336910191*I)/470914891776000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[102102]*b^3) - (913162239607*d*K0*K1*M^5*u^7)/
       (1254798065664000*b^3*Sqrt[102102*Pi]) - 
      (6361070348802469*d^3*K0*K1*M^5*u^7)/(471385806667776000*b^3*
        Sqrt[102102*Pi]) - (169329561461483*d^5*K0*K1*M^5*u^7)/
       (7252089333350400*b^3*Sqrt[102102*Pi]) + 
      (6983536245145073*d^7*K0*K1*M^5*u^7)/(157128602222592000*b^3*
        Sqrt[102102*Pi]) + (292488381507323*d^9*K0*K1*M^5*u^7)/
       (9889212727296000*b^3*Sqrt[102102*Pi]) - 
      (9807573937877*d^13*K0*K1*M^5*u^7)/(1098801414144000*b^3*
        Sqrt[102102*Pi]) - (21338008357*d^15*K0*K1*M^5*u^7)/
       (156971630592000*b^3*Sqrt[102102*Pi]) - 
      (50889167621*d^13*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^8)/
       (366267138048000*b^3) - (2075520434779*d^13*K1^2*M^5*
        Sqrt[11/(9282*Pi)]*u^8)/(9889212727296000*b^3) - 
      (235889540771567*d^5*K0^2*M^5*Sqrt[17/(6006*Pi)]*u^8)/
       (848494452001996800*b^3) + (1640843859563*d^9*K0^2*M^5*
        Sqrt[17/(6006*Pi)]*u^8)/(4729623478272000*b^3) + 
      (((6666592843*I)/338300928000)*d^5*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/b^3 - 
      (((146486922727*I)/3270242304000)*d^7*K0*K1*M^5*Sqrt[Pi/102102]*u^8)/
       b^3 - (((12975884209*I)/516354048000)*d^9*K0*K1*M^5*Sqrt[Pi/102102]*
        u^8)/b^3 + (((1583470943*I)/60936192000)*d^11*K0*K1*M^5*
        Sqrt[Pi/102102]*u^8)/b^3 + (((1187383601*I)/9810726912000)*d^15*K0*K1*
        M^5*Sqrt[Pi/102102]*u^8)/b^3 + (((183507421*I)/1962145382400)*d*K0*K1*
        M^5*Sqrt[(11*Pi)/9282]*u^8)/b^3 + (((13160586319*I)/9810726912000)*
        d^3*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^8)/b^3 + 
      (((4805047801*I)/9810726912000)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/6006]*u^8)/
       b^3 - (331002033485351*d^3*K0^2*M^5*u^8)/(223288013684736000*
        Sqrt[102102]*b^3*Sqrt[Pi]) - (16043425636739687*d^3*K1^2*M^5*u^8)/
       (4242472260009984000*Sqrt[102102]*b^3*Sqrt[Pi]) + 
      (84869594028649*d*K0^2*M^5*u^8)/(4242472260009984000*b^3*
        Sqrt[102102*Pi]) + (8865845385620929*d^7*K0^2*M^5*u^8)/
       (1414157420003328000*b^3*Sqrt[102102*Pi]) - 
      (8759134654951*d^11*K0^2*M^5*u^8)/(1977842545459200*b^3*
        Sqrt[102102*Pi]) - (484694219*d^15*K0^2*M^5*u^8)/
       (22424518656000*b^3*Sqrt[102102*Pi]) - 
      (1480334659067879*d*K1^2*M^5*u^8)/(4242472260009984000*b^3*
        Sqrt[102102*Pi]) - (19572608734134839*d^5*K1^2*M^5*u^8)/
       (4242472260009984000*b^3*Sqrt[102102*Pi]) + 
      (4072923857103887*d^7*K1^2*M^5*u^8)/(385679296364544000*b^3*
        Sqrt[102102*Pi]) + (2354419923659263*d^9*K1^2*M^5*u^8)/
       (326344020000768000*b^3*Sqrt[102102*Pi]) - 
      (198429040905499*d^11*K1^2*M^5*u^8)/(29667638181888000*b^3*
        Sqrt[102102*Pi]) - (5310194419*d^15*K1^2*M^5*u^8)/
       (156971630592000*b^3*Sqrt[102102*Pi]) - 
      (1916730190619*d*K0*K1*M^5*Sqrt[11/(9282*Pi)]*u^9)/
       (241049560227840000*b^3) - (44960049780929*d^5*K0*K1*M^5*
        Sqrt[13/(7854*Pi)]*u^9)/(203965012500480000*b^3) + 
      (((644526173*I)/5886436147200)*d*K0^2*M^5*Sqrt[Pi/102102]*u^9)/b^3 + 
      (((35808373151*I)/14716090368000)*d^5*K0^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 - (((4501733903*I)/853106688000)*d^7*K0^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 - (((90995897911*I)/29432180736000)*d^9*K0^2*M^5*Sqrt[Pi/102102]*
        u^9)/b^3 + (((36140785157*I)/11772872294400)*d^11*K0^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 + (((753654851*I)/735804518400)*d^13*K0^2*
        M^5*Sqrt[Pi/102102]*u^9)/b^3 + (((17978923*I)/1032708096000)*d^15*
        K0^2*M^5*Sqrt[Pi/102102]*u^9)/b^3 + 
      (((141878747*I)/840919449600)*d*K1^2*M^5*Sqrt[Pi/102102]*u^9)/b^3 + 
      (((20375647*I)/6915456000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^9)/b^3 - 
      (((395696111257*I)/58864361472000)*d^7*K1^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 - (((2017195003*I)/516354048000)*d^9*K1^2*M^5*Sqrt[Pi/102102]*u^9)/
       b^3 + (((230103309547*I)/58864361472000)*d^11*K1^2*M^5*Sqrt[Pi/102102]*
        u^9)/b^3 + (((1023134491*I)/774531072000)*d^13*K1^2*M^5*
        Sqrt[Pi/102102]*u^9)/b^3 + (((1427095633*I)/58864361472000)*d^15*K1^2*
        M^5*Sqrt[Pi/102102]*u^9)/b^3 + (((5935974607*I)/58864361472000)*d^3*
        K0^2*M^5*Sqrt[(17*Pi)/6006]*u^9)/b^3 + 
      (((132998695549*I)/58864361472000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[102102]*b^3) - (178991187473867*d^3*K0*K1*M^5*u^9)/
       (120524780113920000*b^3*Sqrt[102102*Pi]) + 
      (54228507828731*d^7*K0*K1*M^5*u^9)/(11837255189760000*b^3*
        Sqrt[102102*Pi]) + (912676707366727*d^9*K0*K1*M^5*u^9)/
       (203965012500480000*b^3*Sqrt[102102*Pi]) - 
      (30592898875181*d^11*K0*K1*M^5*u^9)/(9271136931840000*b^3*
        Sqrt[102102*Pi]) - (1604870471959*d^13*K0*K1*M^5*u^9)/
       (1236151590912000*b^3*Sqrt[102102*Pi]) - (2404439*d^15*K0*K1*M^5*u^9)/
       (122634086400*b^3*Sqrt[102102*Pi]) - 
      (581187785111*d^11*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^10)/
       (18542273863680000*b^3) - (10275443*d^15*K1^2*M^5*Sqrt[11/(9282*Pi)]*
        u^10)/(29432180736000*b^3) + (16968328543079*d^9*K0^2*M^5*
        Sqrt[13/(7854*Pi)]*u^10)/(407930025000960000*b^3) + 
      (((175339793*I)/2943218073600)*d*K0*K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 + 
      (((6312536011*I)/7358045184000)*d^3*K0*K1*M^5*Sqrt[Pi/102102]*u^10)/
       b^3 + (((2500586201*I)/2102298624000)*d^5*K0*K1*M^5*Sqrt[Pi/102102]*
        u^10)/b^3 - (((50261461*I)/19465728000)*d^7*K0*K1*M^5*Sqrt[Pi/102102]*
        u^10)/b^3 - (((3027640009*I)/1919490048000)*d^9*K0*K1*M^5*
        Sqrt[Pi/102102]*u^10)/b^3 + (((3360515269*I)/6306895872000)*d^13*K0*
        K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 + (((3621407*I)/306585216000)*d^15*
        K0*K1*M^5*Sqrt[Pi/102102]*u^10)/b^3 + 
      (((679244909*I)/3153447936000)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/14586]*u^10)/
       b^3 - (396070219483427*d^3*K0^2*M^5*u^10)/(2651545162506240000*
        Sqrt[102102]*b^3*Sqrt[Pi]) - (1610002373953219*d^3*K1^2*M^5*u^10)/
       (7954635487518720000*Sqrt[102102]*b^3*Sqrt[Pi]) - 
      (14524114828759*d*K0^2*M^5*u^10)/(5303090325012480000*b^3*
        Sqrt[102102*Pi]) - (1771439941527241*d^5*K0^2*M^5*u^10)/
       (5303090325012480000*b^3*Sqrt[102102*Pi]) + 
      (601029557285561*d^7*K0^2*M^5*u^10)/(1325772581253120000*b^3*
        Sqrt[102102*Pi]) - (11333610373*d^13*K0^2*M^5*u^10)/
       (70637233766400*b^3*Sqrt[102102*Pi]) - (39887021*d^15*K0^2*M^5*u^10)/
       (14716090368000*b^3*Sqrt[102102*Pi]) - 
      (316998827705717*d*K1^2*M^5*u^10)/(15909270975037440000*b^3*
        Sqrt[102102*Pi]) - (5501940118123619*d^5*K1^2*M^5*u^10)/
       (15909270975037440000*b^3*Sqrt[102102*Pi]) + 
      (4529160416309*d^7*K1^2*M^5*u^10)/(8498542187520000*b^3*
        Sqrt[102102*Pi]) + (1336632540209*d^9*K1^2*M^5*u^10)/
       (2009507512320000*b^3*Sqrt[102102*Pi]) - 
      (2534202841*d^11*K1^2*M^5*u^10)/(6061547520000*b^3*Sqrt[102102*Pi]) - 
      (514272374503*d^13*K1^2*M^5*u^10)/(2472303181824000*b^3*
        Sqrt[102102*Pi]) - (326646889*d^11*K0*K1*M^5*Sqrt[11/(9282*Pi)]*u^11)/
       (26641198080000*b^3) - (((163993961*I)/774531072000)*d^7*K0^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 - (((6043239031*I)/44148271104000)*d^9*K0^2*
        M^5*Sqrt[Pi/102102]*u^11)/b^3 + (((5495513729*I)/44148271104000)*d^11*
        K0^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((293022707*I)/6306895872000)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^11)/
       b^3 + (((157397749*I)/26488962662400)*d*K1^2*M^5*Sqrt[Pi/102102]*u^11)/
       b^3 + (((15550526273*I)/132444813312000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*
        u^11)/b^3 + (((427567781*I)/2943218073600)*d^11*K1^2*M^5*
        Sqrt[Pi/102102]*u^11)/b^3 + (((2434393441*I)/44148271104000)*d^13*
        K1^2*M^5*Sqrt[Pi/102102]*u^11)/b^3 + 
      (((36821*I)/101490278400)*d*K0^2*M^5*Sqrt[(13*Pi)/7854]*u^11)/b^3 + 
      (((114237881*I)/14716090368000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/7854]*u^11)/
       b^3 + (((1453523*I)/14716090368000)*d^15*K0^2*M^5*Sqrt[(13*Pi)/7854]*
        u^11)/b^3 - (((835068011*I)/44148271104000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/7854]*u^11)/b^3 - (((420881567*I)/44148271104000)*d^9*
        K1^2*M^5*Sqrt[(17*Pi)/6006]*u^11)/b^3 + 
      (((4210931*I)/44148271104000)*d^15*K1^2*M^5*Sqrt[(17*Pi)/6006]*u^11)/
       b^3 + (((1041344873*I)/14716090368000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[102102]*b^3) + (((10936609379*I)/132444813312000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[102102]*b^3) - (16638011786677*d*K0*K1*M^5*u^11)/
       (3977317743759360000*b^3*Sqrt[102102*Pi]) - 
      (20218932277*d^3*K0*K1*M^5*u^11)/(298776873780000*b^3*
        Sqrt[102102*Pi]) - (9495966111013*d^5*K0*K1*M^5*u^11)/
       (72314868068352000*b^3*Sqrt[102102*Pi]) + 
      (16200074407061*d^7*K0*K1*M^5*u^11)/(94698041518080000*b^3*
        Sqrt[102102*Pi]) + (2880739059467*d^9*K0*K1*M^5*u^11)/
       (11331389583360000*b^3*Sqrt[102102*Pi]) - 
      (52742894543*d^13*K0*K1*M^5*u^11)/(618075795456000*b^3*
        Sqrt[102102*Pi]) - (84892811*d^15*K0*K1*M^5*u^11)/
       (44148271104000*b^3*Sqrt[102102*Pi]) - 
      (897568339*d^11*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^12)/
       (1158892116480000*b^3) - (3915959897*d^11*K1^2*M^5*Sqrt[11/(9282*Pi)]*
        u^12)/(4635568465920000*b^3) + (((2907857*I)/1892068761600)*d*K0*K1*
        M^5*Sqrt[Pi/102102]*u^12)/b^3 + (((1479834529*I)/66222406656000)*d^3*
        K0*K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 + 
      (((433753391*I)/13244481331200)*d^5*K0*K1*M^5*Sqrt[Pi/102102]*u^12)/
       b^3 - (((288846137*I)/4414827110400)*d^7*K0*K1*M^5*Sqrt[Pi/102102]*
        u^12)/b^3 + (((172843477*I)/4414827110400)*d^11*K0*K1*M^5*
        Sqrt[Pi/102102]*u^12)/b^3 + (((14252611*I)/882965422080)*d^13*K0*K1*
        M^5*Sqrt[Pi/102102]*u^12)/b^3 + (((707027*I)/1161796608000)*d^15*K0*
        K1*M^5*Sqrt[Pi/102102]*u^12)/b^3 - (((295499*I)/106638336000)*d^9*K0*
        K1*M^5*Sqrt[(17*Pi)/6006]*u^12)/b^3 - (2285279177*d^3*K0^2*M^5*u^12)/
       (463556846592000*Sqrt[102102]*b^3*Sqrt[Pi]) - 
      (6630536118697*d^3*K1^2*M^5*u^12)/(1193195323127808000*Sqrt[102102]*b^3*
        Sqrt[Pi]) - (43780965439*d*K0^2*M^5*u^12)/(159092709750374400*b^3*
        Sqrt[102102*Pi]) - (878860437853*d^5*K0^2*M^5*u^12)/
       (88384838750208000*b^3*Sqrt[102102*Pi]) + 
      (22785979605821*d^7*K0^2*M^5*u^12)/(1988658871879680000*b^3*
        Sqrt[102102*Pi]) + (2039549690369*d^9*K0^2*M^5*u^12)/
       (101982506250240000*b^3*Sqrt[102102*Pi]) - 
      (32252189*d^13*K0^2*M^5*u^12)/(4262591692800*b^3*Sqrt[102102*Pi]) - 
      (1402957*d^15*K0^2*M^5*u^12)/(6306895872000*b^3*Sqrt[102102*Pi]) - 
      (103522568999*d*K1^2*M^5*u^12)/(340912949465088000*b^3*
        Sqrt[102102*Pi]) - (137479585713031*d^5*K1^2*M^5*u^12)/
       (11931953231278080000*b^3*Sqrt[102102*Pi]) + 
      (12789119626057*d^7*K1^2*M^5*u^12)/(994329435939840000*b^3*
        Sqrt[102102*Pi]) + (16216021417*d^9*K1^2*M^5*u^12)/
       (703327629312000*b^3*Sqrt[102102*Pi]) - (240636127*d^13*K1^2*M^5*u^12)/
       (26872860672000*b^3*Sqrt[102102*Pi]) - (3185207*d^15*K1^2*M^5*u^12)/
       (11037067776000*b^3*Sqrt[102102*Pi]) - 
      (23609*d^15*K0*K1*M^5*Sqrt[11/(9282*Pi)]*u^13)/(2207413555200*b^3) + 
      (((1343317*I)/16555601664000)*d*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((3130207*I)/1655560166400)*d^5*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      (((38914661*I)/11037067776000)*d^7*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((4739939*I)/2207413555200)*d^11*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((18463*I)/18153072000)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((562621*I)/11037067776000)*d^15*K0^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((2876063*I)/33111203328000)*d*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((69146489*I)/33111203328000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      (((114991*I)/29992032000)*d^7*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((12887443*I)/5518533888000)*d^11*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 + 
      (((842243*I)/735804518400)*d^13*K1^2*M^5*Sqrt[Pi/102102]*u^13)/b^3 - 
      (((3264479*I)/11037067776000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/9282]*u^13)/
       b^3 + (((611*I)/131393664000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/7854]*u^13)/
       b^3 - (((37469*I)/1839511296000)*d^9*K0^2*M^5*Sqrt[(143*Pi)/714]*u^13)/
       b^3 + (((8286991*I)/6622240665600)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[102102]*b^3) + (((4542809*I)/3311120332800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[102102]*b^3) - (42065476571*d*K0*K1*M^5*u^13)/
       (745747076954880000*b^3*Sqrt[102102*Pi]) - 
      (359122642517*d^3*K0*K1*M^5*u^13)/(298298830781952000*b^3*
        Sqrt[102102*Pi]) - (1942168649*d^5*K0*K1*M^5*u^13)/
       (651876815520000*b^3*Sqrt[102102*Pi]) + 
      (1344636141307*d^7*K0*K1*M^5*u^13)/(497164717969920000*b^3*
        Sqrt[102102*Pi]) + (110689341023*d^9*K0*K1*M^5*u^13)/
       (19121719921920000*b^3*Sqrt[102102*Pi]) - 
      (77266151*d^11*K0*K1*M^5*u^13)/(50386613760000*b^3*Sqrt[102102*Pi]) - 
      (87421*d^13*K0*K1*M^5*u^13)/(33591075840*b^3*Sqrt[102102*Pi]) - 
      (154433*d^13*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^14)/(11037067776000*b^3) - 
      (7600171458643*d^11*K0^2*M^5*Sqrt[17/(6006*Pi)]*u^14)/
       (2506857481763712000000*b^3) + (715029361479899*d^9*K1^2*M^5*
        Sqrt[17/(6006*Pi)]*u^14)/(14674645258745472000000*b^3) - 
      (31854355343*d^11*K1^2*M^5*Sqrt[17/(6006*Pi)]*u^14)/
       (3107279487312000000*b^3) + (((36871*I)/3311120332800)*d*K0*K1*M^5*
        Sqrt[Pi/102102]*u^14)/b^3 + (((168463*I)/719808768000)*d^3*K0*K1*M^5*
        Sqrt[Pi/102102]*u^14)/b^3 + (((250883*I)/662224066560)*d^5*K0*K1*M^5*
        Sqrt[Pi/102102]*u^14)/b^3 - (((11617*I)/19363276800)*d^7*K0*K1*M^5*
        Sqrt[Pi/102102]*u^14)/b^3 - (((399197*I)/613170432000)*d^9*K0*K1*M^5*
        Sqrt[Pi/102102]*u^14)/b^3 + (((88087*I)/239936256000)*d^11*K0*K1*M^5*
        Sqrt[Pi/102102]*u^14)/b^3 + (((148531*I)/613170432000)*d^13*K0*K1*M^5*
        Sqrt[Pi/102102]*u^14)/b^3 + (((19429*I)/1103706777600)*d^15*K0*K1*M^5*
        Sqrt[Pi/102102]*u^14)/b^3 - (44220739861*d^3*K0^2*M^5*u^14)/
       (994329435939840000*Sqrt[102102]*b^3*Sqrt[Pi]) - 
      (144059613899*d^3*K1^2*M^5*u^14)/(2982988307819520000*Sqrt[102102]*b^3*
        Sqrt[Pi]) - (134728747*d*K0^2*M^5*u^14)/(248582358984960000*b^3*
        Sqrt[102102*Pi]) - (26840129513*d^5*K0^2*M^5*u^14)/
       (165721572656640000*b^3*Sqrt[102102*Pi]) + 
      (99190877629*d^7*K0^2*M^5*u^14)/(994329435939840000*b^3*
        Sqrt[102102*Pi]) + (278630021*d^9*K0^2*M^5*u^14)/
       (956085996096000*b^3*Sqrt[102102*Pi]) + 
      (5739963005479*d^11*K0^2*M^5*u^14)/(179061248697408000000*b^3*
        Sqrt[102102*Pi]) - (2273*d^15*K0^2*M^5*u^14)/(210229862400*b^3*
        Sqrt[102102*Pi]) - (1265699*d*K1^2*M^5*u^14)/(2337765131520000*b^3*
        Sqrt[102102*Pi]) - (256122902869*d^5*K1^2*M^5*u^14)/
       (1491494153909760000*b^3*Sqrt[102102*Pi]) + 
      (3761089907*d^7*K1^2*M^5*u^14)/(36827016145920000*b^3*
        Sqrt[102102*Pi]) - (22659054555444049*d^9*K1^2*M^5*u^14)/
       (44023935776236416000000*b^3*Sqrt[102102*Pi]) + 
      (3955317853673*d^11*K1^2*M^5*u^14)/(24858235898496000000*b^3*
        Sqrt[102102*Pi]) - (1433017*d^13*K1^2*M^5*u^14)/
       (8584386048000*b^3*Sqrt[102102*Pi]) - (96479*d^15*K1^2*M^5*u^14)/
       (7358045184000*b^3*Sqrt[102102*Pi]) + 
      (((2339*I)/8277800832000)*d*K0^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 + 
      (((1237*I)/87134745600)*d^5*K0^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 - 
      (((643*I)/43797888000)*d^7*K0^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 + 
      (((773*I)/95147136000)*d^11*K0^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 + 
      (((30731*I)/2759266944000)*d^13*K0^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 + 
      (((149*I)/131393664000)*d^15*K0^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 + 
      (((353*I)/1182542976000)*d*K1^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 + 
      (((129263*I)/8277800832000)*d^5*K1^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 - 
      (((6271*I)/394180992000)*d^7*K1^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 - 
      (((2773*I)/95147136000)*d^9*K1^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 + 
      (((23869*I)/2759266944000)*d^11*K1^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 + 
      (((34031*I)/2759266944000)*d^13*K1^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 + 
      (((47*I)/36790225920)*d^15*K1^2*M^5*Sqrt[Pi/102102]*u^15)/b^3 - 
      (((1493*I)/394180992000)*d^9*K0^2*M^5*Sqrt[(7*Pi)/14586]*u^15)/b^3 + 
      (((3349*I)/8277800832000)*d^3*K1^2*M^5*Sqrt[(17*Pi)/6006]*u^15)/b^3 + 
      (((52313*I)/8277800832000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[102102]*b^3) - (307471*d*K0*K1*M^5*u^15)/(46609192309680000*b^3*
        Sqrt[102102*Pi]) - (256715791*d^3*K0*K1*M^5*u^15)/
       (33897594407040000*b^3*Sqrt[102102*Pi]) - 
      (3428599261*d^5*K0*K1*M^5*u^15)/(186436769238720000*b^3*
        Sqrt[102102*Pi]) + (109305451*d^7*K0*K1*M^5*u^15)/
       (24858235898496000*b^3*Sqrt[102102*Pi]) + (713593*d^9*K0*K1*M^5*u^15)/
       (16484241312000*b^3*Sqrt[102102*Pi]) + (2201443*d^11*K0*K1*M^5*u^15)/
       (289723029120000*b^3*Sqrt[102102*Pi]) - (243533*d^13*K0*K1*M^5*u^15)/
       (9657434304000*b^3*Sqrt[102102*Pi]) - (3769*d^15*K0*K1*M^5*u^15)/
       (919755648000*b^3*Sqrt[102102*Pi]) + 
      (3613*d^3*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(48287171520000*b^3) - 
      (7171*d^7*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(144861514560000*b^3) + 
      (3319*d^9*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(18107689320000*b^3) + 
      (2759*d^11*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(28972302912000*b^3) - 
      (d^13*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(13413103200*b^3) - 
      (d^15*K0^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(21898944000*b^3) + 
      (3613*d^3*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(48287171520000*b^3) - 
      (7171*d^7*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(144861514560000*b^3) + 
      (3319*d^9*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(18107689320000*b^3) + 
      (2759*d^11*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(28972302912000*b^3) - 
      (d^13*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(13413103200*b^3) - 
      (d^15*K1^2*M^5*Sqrt[11/(9282*Pi)]*u^16)/(21898944000*b^3) - 
      (1027*d^5*K0^2*M^5*Sqrt[143/(714*Pi)]*u^16)/(72430757280000*b^3) - 
      (1027*d^5*K1^2*M^5*Sqrt[143/(714*Pi)]*u^16)/(72430757280000*b^3) + 
      (d*K0^2*M^5*Sqrt[187/(546*Pi)]*u^16)/(24143585760000*b^3) + 
      (d*K1^2*M^5*Sqrt[187/(546*Pi)]*u^16)/(24143585760000*b^3) + 
      ((I/344908368000)*d*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 + 
      ((I/9854524800)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 + 
      (((89*I)/344908368000)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 - 
      (((11*I)/49272624000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 - 
      (((11*I)/22993891200)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 + 
      (((11*I)/114969456000)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 + 
      ((I/4598778240)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 + 
      ((I/38323152000)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/9282]*u^16)/b^3 - 
      (21521*d^3*K0^2*M^5*u^16)/(24143585760000*Sqrt[102102]*b^3*Sqrt[Pi]) - 
      (21521*d^3*K1^2*M^5*u^16)/(24143585760000*Sqrt[102102]*b^3*Sqrt[Pi]) + 
      (21521*d^5*K0^2*M^5*u^16)/(24143585760000*b^3*Sqrt[102102*Pi]) + 
      (21521*d^7*K0^2*M^5*u^16)/(24143585760000*b^3*Sqrt[102102*Pi]) - 
      (21521*d^9*K0^2*M^5*u^16)/(24143585760000*b^3*Sqrt[102102*Pi]) + 
      (21521*d^5*K1^2*M^5*u^16)/(24143585760000*b^3*Sqrt[102102*Pi]) + 
      (21521*d^7*K1^2*M^5*u^16)/(24143585760000*b^3*Sqrt[102102*Pi]) - 
      (21521*d^9*K1^2*M^5*u^16)/(24143585760000*b^3*Sqrt[102102*Pi]))/Pi}, 7, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_13_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, 
   {((((-797*I)/494592)*d^11*K0^2*M^4*Sqrt[5/(138567*Pi)]*u^2)/b^2 + 
      (((7*I)/23552)*d*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^2)/b^2 + 
      (((4237*I)/1236480)*d^11*K1^2*M^4*Sqrt[19/(36465*Pi)]*u^2)/b^2 - 
      ((I/329728)*d*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 - 
      (((169*I)/4945920)*d^5*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((143*I)/1236480)*d^7*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((143*I)/4945920)*d^9*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 - 
      (((11*I)/989184)*d^13*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((11*I)/117760)*d^13*K1^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((3*I)/11776)*d^3*K1^2*M^4*Sqrt[165/(4199*Pi)]*u^2)/b^2 - 
      (((61*I)/206080)*d^7*K1^2*M^4*Sqrt[429/(1615*Pi)]*u^2)/b^2 + 
      ((I/23552)*d^5*K1^2*M^4*Sqrt[935/(741*Pi)]*u^2)/b^2 - 
      ((I/494592)*d^3*K0^2*M^4*Sqrt[2717/(255*Pi)]*u^2)/b^2 - 
      (((11*I)/824320)*d^9*K1^2*M^4*Sqrt[2717/(255*Pi)]*u^2)/b^2 - 
      (((131*I)/618240)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[692835*Pi]) - 
      ((I/4416)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[692835*Pi]) + 
      (((1922701*I)/1038643200)*d^3*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^3)/b^2 + 
      (((3768899*I)/2077286400)*d^5*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^3)/b^2 + 
      (((778699*I)/1246371840)*d^13*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^3)/b^2 + 
      (((991*I)/90316800)*d*K0*K1*M^4*Sqrt[143/(4845*Pi)]*u^3)/b^2 - 
      (((74587*I)/173107200)*d^7*K0*K1*M^4*Sqrt[143/(4845*Pi)]*u^3)/b^2 - 
      (((830971*I)/6231859200)*d^9*K0*K1*M^4*Sqrt[143/(4845*Pi)]*u^3)/b^2 + 
      (((695539*I)/3115929600)*d^11*K0*K1*M^4*Sqrt[143/(4845*Pi)]*u^3)/b^2 + 
      (((95759*I)/4154572800)*d*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^4)/b^2 + 
      (((588151*I)/2077286400)*d^3*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^4)/b^2 + 
      (((1000889*I)/4154572800)*d^5*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^4)/b^2 - 
      (((288461*I)/346214400)*d^7*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^4)/b^2 + 
      (((2423807*I)/8902656000)*d^9*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^4)/b^2 - 
      (((6379567*I)/6231859200)*d^11*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^4)/b^2 - 
      (((1892777*I)/12463718400)*d^13*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^4)/b^2 + 
      (((2644487*I)/6231859200)*d^11*K0^2*M^4*Sqrt[13/(53295*Pi)]*u^4)/b^2 - 
      (((17658973*I)/31159296000)*d^3*K1^2*M^4*Sqrt[13/(53295*Pi)]*u^4)/b^2 + 
      (((20161741*I)/11870208000)*d^7*K1^2*M^4*Sqrt[13/(53295*Pi)]*u^4)/b^2 - 
      (((158909*I)/12463718400)*d^9*K0^2*M^4*Sqrt[187/(3705*Pi)]*u^4)/b^2 + 
      (((11467*I)/2492743680)*d^13*K0^2*M^4*Sqrt[209/(3315*Pi)]*u^4)/b^2 - 
      (((70241*I)/74188800)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[692835*Pi]) - 
      (((44364011*I)/62318592000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[692835*Pi]) - 
      (((18049*I)/17310720)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[692835*Pi]) - 
      (((347868377*I)/62318592000)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[692835*Pi]) + 
      (((42540061*I)/16618291200)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[692835*Pi]) + 
      (((71808473*I)/124637184000)*d^9*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^5)/
       b^2 + (((1166513*I)/10386432000)*d^7*K0*K1*M^4*Sqrt[209/(3315*Pi)]*
        u^5)/b^2 - (((674419*I)/12463718400)*d^11*K0*K1*M^4*
        Sqrt[221/(3135*Pi)]*u^5)/b^2 - (((66880147*I)/124637184000)*d*K0*K1*
        M^4*u^5)/(b^2*Sqrt[692835*Pi]) - (((66419189*I)/8902656000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[692835*Pi]) - (((953885029*I)/124637184000)*d^5*K0*
        K1*M^4*u^5)/(b^2*Sqrt[692835*Pi]) - 
      (((54881599*I)/24927436800)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[692835*Pi]) + 
      (((33423749*I)/83091456000)*d^7*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^6)/b^2 - 
      (((83930053*I)/498548736000)*d^5*K0^2*M^4*Sqrt[13/(53295*Pi)]*u^6)/
       b^2 - (((26474639*I)/199419494400)*d^11*K0^2*M^4*Sqrt[13/(53295*Pi)]*
        u^6)/b^2 - (((2358541*I)/249274368000)*d^3*K0^2*M^4*
        Sqrt[143/(4845*Pi)]*u^6)/b^2 - (((30586207*I)/498548736000)*d*K0^2*
        M^4*u^6)/(b^2*Sqrt[692835*Pi]) + (((9409*I)/22609920)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[692835*Pi]) + (((1017766543*I)/498548736000)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[692835*Pi]) - (((65976179*I)/66473164800)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) - 
      (((55947139*I)/99709747200)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) - 
      (((161099069*I)/498548736000)*d*K1^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) - 
      (((879693821*I)/249274368000)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) - 
      (((1140745483*I)/498548736000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) + (((411165919*I)/41545728000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) + (((947994941*I)/498548736000)*d^9*K1^2*M^4*
        u^6)/(b^2*Sqrt[692835*Pi]) - (((237144841*I)/49854873600)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[692835*Pi]) - (((29953691*I)/33236582400)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) - 
      (((5618029*I)/41545728000)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[692835*Pi]) - 
      (((114436873*I)/62318592000)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[692835*Pi]) - 
      (((31874027*I)/17805312000)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[692835*Pi]) + 
      (((19494379*I)/3462144000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[692835*Pi]) + 
      (((194130103*I)/124637184000)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[692835*Pi]) - (((35568713*I)/12463718400)*d^11*K0*K1*M^4*
        u^7)/(b^2*Sqrt[692835*Pi]) - (((14278919*I)/24927436800)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[692835*Pi]) - (((3127*I)/3462144000)*d*K0^2*M^4*
        Sqrt[11/(62985*Pi)]*u^8)/b^2 + (((177887*I)/12463718400)*d^9*K1^2*M^4*
        Sqrt[17/(40755*Pi)]*u^8)/b^2 + (((247777*I)/15579648000)*d^7*K0^2*M^4*
        Sqrt[19/(36465*Pi)]*u^8)/b^2 - (((525779*I)/31159296000)*d^3*K1^2*M^4*
        Sqrt[19/(36465*Pi)]*u^8)/b^2 - (((45413*I)/31159296000)*d^5*K0^2*M^4*
        Sqrt[187/(3705*Pi)]*u^8)/b^2 - (((120529*I)/556416000)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) + (((187507*I)/445132800)*d^7*K0^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) + (((19972951*I)/93477888000)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) - (((85229*I)/233694720)*d^11*K0^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) - (((1370023*I)/18695577600)*d^13*K0^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) - (((1968899*I)/62318592000)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) - (((15193069*I)/62318592000)*d^5*K1^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) + (((2859559*I)/3115929600)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) - (((586613*I)/1246371840)*d^11*K1^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) - (((50777*I)/541900800)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) - (((17371*I)/1869557760)*d^3*K0*K1*M^4*
        Sqrt[13/(53295*Pi)]*u^9)/b^2 - (((10037*I)/18695577600)*d*K0*K1*M^4*
        Sqrt[17/(40755*Pi)]*u^9)/b^2 - (((5351569*I)/448693862400)*d^11*K0*K1*
        M^4*Sqrt[17/(40755*Pi)]*u^9)/b^2 - (((6901*I)/28043366400)*d^13*K0*K1*
        M^4*Sqrt[143/(4845*Pi)]*u^9)/b^2 - (((11047187*I)/93477888000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[692835*Pi]) + 
      (((2881607*I)/7789824000)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[692835*Pi]) + 
      (((29840299*I)/280433664000)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[692835*Pi]) + 
      (((1736731*I)/149564620800)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[692835*Pi]) - 
      (((787*I)/415457280)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[692835*Pi]) - 
      (((1565*I)/2243469312)*d^13*K1^2*M^4*Sqrt[5/(138567*Pi)]*u^10)/b^2 - 
      (((8639*I)/9347788800)*d^3*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^10)/b^2 + 
      (((47741*I)/56086732800)*d^9*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^10)/b^2 + 
      (((937*I)/288512000)*d^7*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^10)/b^2 - 
      (((181*I)/3739115520)*d*K0^2*M^4*Sqrt[13/(53295*Pi)]*u^10)/b^2 - 
      (((35323*I)/28043366400)*d^11*K0^2*M^4*Sqrt[13/(53295*Pi)]*u^10)/b^2 - 
      (((13043*I)/56086732800)*d^13*K0^2*M^4*Sqrt[13/(53295*Pi)]*u^10)/b^2 - 
      (((41273*I)/28043366400)*d^11*K1^2*M^4*Sqrt[13/(53295*Pi)]*u^10)/b^2 + 
      (((510193*I)/560867328000)*d^9*K1^2*M^4*Sqrt[17/(40755*Pi)]*u^10)/b^2 + 
      (((73*I)/519321600)*d^7*K0^2*M^4*Sqrt[221/(3135*Pi)]*u^10)/b^2 - 
      (((191363*I)/18695577600)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) - 
      (((56569*I)/56086732800)*d*K1^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) - 
      (((327317*I)/28043366400)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) - 
      (((3194627*I)/280433664000)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) - 
      (((1601*I)/356106240)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) - 
      (((619*I)/9347788800)*d^13*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^11)/b^2 - 
      (((17*I)/14021683200)*d*K0*K1*M^4*Sqrt[187/(3705*Pi)]*u^11)/b^2 - 
      (((21493*I)/7010841600)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[692835*Pi]) - 
      (((225997*I)/70108416000)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[692835*Pi]) + 
      (((55927*I)/5842368000)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[692835*Pi]) + 
      (((213023*I)/70108416000)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[692835*Pi]) - 
      (((36541*I)/7010841600)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[692835*Pi]) - 
      (((4339*I)/28043366400)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[692835*Pi]) - 
      ((I/560867328)*d*K1^2*M^4*Sqrt[5/(138567*Pi)]*u^12)/b^2 - 
      ((I/73029600)*d^3*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^12)/b^2 - 
      (((67*I)/5842368000)*d^5*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^12)/b^2 + 
      ((I/31752000)*d^7*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^12)/b^2 - 
      (((11*I)/438177600)*d^11*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^12)/b^2 - 
      (((113*I)/8763552000)*d^5*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^12)/b^2 - 
      (((47*I)/1752710400)*d^11*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^12)/b^2 - 
      ((I/1168473600)*d*K0^2*M^4*Sqrt[13/(53295*Pi)]*u^12)/b^2 - 
      ((I/778982400)*d^13*K0^2*M^4*Sqrt[13/(53295*Pi)]*u^12)/b^2 + 
      (((43*I)/4381776000)*d^9*K1^2*M^4*Sqrt[17/(40755*Pi)]*u^12)/b^2 + 
      ((I/486864000)*d^7*K1^2*M^4*Sqrt[187/(3705*Pi)]*u^12)/b^2 - 
      ((I/16228800)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) + 
      ((I/6085800)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) + 
      (((2759*I)/17527104000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) - 
      (((181*I)/7010841600)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) - 
      ((I/400619520)*d*K1^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) - 
      (((281*I)/1752710400)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) - 
      ((I/16228800)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) + 
      ((I/6085800)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) - 
      (((79*I)/1752710400)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) - 
      ((I/350542080)*d^5*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^13)/b^2 + 
      ((I/146059200)*d^7*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^13)/b^2 + 
      ((I/584236800)*d^9*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^13)/b^2 - 
      ((I/292118400)*d^11*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^13)/b^2 - 
      ((I/876355200)*d^3*K0*K1*M^4*Sqrt[17/(40755*Pi)]*u^13)/b^2 - 
      ((I/1752710400)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[692835*Pi]) - 
      ((I/194745600)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[692835*Pi]))/Pi, 0, 
    ((((-285885407363*I)/8833287823360)*d^7*K0^2*M^4*Sqrt[3/(230945*Pi)]*u^2)/
       b^2 - (((1799*I)/13660160)*d^5*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^2)/b^2 - 
      (((3727261*I)/286863360)*d^7*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^2)/b^2 + 
      (((137*I)/8314880)*d*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((43313*I)/191242240)*d^3*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((151037*I)/573726720)*d^5*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 - 
      (((164593*I)/573726720)*d^9*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((32279*I)/81960960)*d^11*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((52103*I)/573726720)*d^13*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 - 
      (((1087*I)/573726720)*d^15*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((98219*I)/286863360)*d^9*K1^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((277*I)/40980480)*d^13*K1^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((1099*I)/40980480)*d^15*K1^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((12157*I)/40980480)*d^3*K1^2*M^4*Sqrt[187/(3705*Pi)]*u^2)/b^2 + 
      (((1097*I)/40980480)*d*K1^2*M^4*Sqrt[209/(3315*Pi)]*u^2)/b^2 + 
      (((3119*I)/286863360)*d^11*K1^2*M^4*Sqrt[2717/(255*Pi)]*u^2)/b^2 - 
      (((21892308617*I)/6624965867520)*d^7*K0^2*M^4*u^2)/
       (b^2*Sqrt[692835*Pi]) - (((845544863*I)/16064348160)*d^7*K0*K1*M^4*
        Sqrt[11/(62985*Pi)]*u^3)/b^2 + (((15269632369*I)/722895667200)*d^11*
        K0*K1*M^4*Sqrt[13/(53295*Pi)]*u^3)/b^2 - 
      (((7824077*I)/8309145600)*d^9*K0*K1*M^4*Sqrt[143/(4845*Pi)]*u^3)/b^2 + 
      (((11443120657*I)/722895667200)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[692835*Pi]) + (((4897680563*I)/24927436800)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[692835*Pi]) + (((118769838001*I)/722895667200)*d^5*K0*
        K1*M^4*u^3)/(b^2*Sqrt[692835*Pi]) + 
      (((43038960451*I)/722895667200)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[692835*Pi]) + (((2094172909*I)/722895667200)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[692835*Pi]) - (((566341421*I)/32128696320)*d^7*K0^2*
        M^4*Sqrt[11/(62985*Pi)]*u^4)/b^2 - (((2561104999*I)/481930444800)*d^9*
        K0^2*M^4*Sqrt[11/(62985*Pi)]*u^4)/b^2 - 
      (((133420305379*I)/7228956672000)*d^9*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^4)/
       b^2 + (((7282050667*I)/1445791334400)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[692835*Pi]) + (((93685944757*I)/1445791334400)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[692835*Pi]) + (((89478536731*I)/1445791334400)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[692835*Pi]) + 
      (((140940240247*I)/1445791334400)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[692835*Pi]) + (((32542221121*I)/1445791334400)*d^13*K0^2*M^4*
        u^4)/(b^2*Sqrt[692835*Pi]) + (((926474839*I)/1445791334400)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[692835*Pi]) + (((290445958991*I)/21686870016000)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[692835*Pi]) + 
      (((3880167406079*I)/21686870016000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[692835*Pi]) + (((119773657681*I)/619624857600)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[692835*Pi]) - (((3928889735599*I)/7228956672000)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[692835*Pi]) + 
      (((2091164285519*I)/7228956672000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[692835*Pi]) + (((56806855667*I)/803217408000)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[692835*Pi]) + (((6523313611*I)/7228956672000)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[692835*Pi]) - 
      (((241002642943*I)/14457913344000)*d^9*K0*K1*M^4*Sqrt[11/(62985*Pi)]*
        u^5)/b^2 + (((581563049512667*I)/10446825529147392000)*d^15*K0*K1*M^4*
        Sqrt[13/(53295*Pi)]*u^5)/b^2 + (((46773364369*I)/14457913344000)*d^13*
        K0*K1*M^4*Sqrt[19/(36465*Pi)]*u^5)/b^2 + 
      (((450720410467*I)/43373740032000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[692835*Pi]) + (((212923423697*I)/1495646208000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[692835*Pi]) + (((204960314417*I)/1239249715200)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[692835*Pi]) - 
      (((6299976697913*I)/14457913344000)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[692835*Pi]) + (((3453521106293*I)/14457913344000)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[692835*Pi]) - 
      (((198843764186059*I)/2089365105829478400)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[692835*Pi]) - (((87390341971*I)/2141913088000)*d^7*K1^2*M^4*
        Sqrt[3/(230945*Pi)]*u^6)/b^2 + (((374179331783*I)/173494960128000)*
        d^3*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^6)/b^2 + 
      (((72967361*I)/8261664768000)*d^15*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^6)/
       b^2 + (((78200485823*I)/19277217792000)*d^5*K1^2*M^4*
        Sqrt[11/(62985*Pi)]*u^6)/b^2 + (((83667960287*I)/34698992025600)*d^5*
        K0^2*M^4*Sqrt[13/(53295*Pi)]*u^6)/b^2 + 
      (((182799409073*I)/57831653376000)*d^3*K1^2*M^4*Sqrt[13/(53295*Pi)]*
        u^6)/b^2 + (((16502322791*I)/173494960128000)*d*K0^2*M^4*
        Sqrt[17/(40755*Pi)]*u^6)/b^2 + (((1316823647*I)/2141913088000)*d^13*
        K0^2*M^4*Sqrt[19/(36465*Pi)]*u^6)/b^2 + 
      (((2477471*I)/3855443558400)*d^15*K1^2*M^4*Sqrt[247/(2805*Pi)]*u^6)/
       b^2 - (((4290069446753*I)/57831653376000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) - (((709013455291*I)/19277217792000)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[692835*Pi]) + (((351092991859*I)/8261664768000)*
        d^11*K0^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) + 
      (((182365493927*I)/57831653376000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) - (((2951755599811*I)/57831653376000)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[692835*Pi]) + (((549989235241*I)/8261664768000)*
        d^11*K1^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) + 
      (((206379155737*I)/11566330675200)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) + (((89274690854191867*I)/74077490115772416000)*
        d^3*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^7)/b^2 + 
      (((22793104386149*I)/11450667368448000)*d^5*K0*K1*M^4*
        Sqrt[13/(53295*Pi)]*u^7)/b^2 + (((10511538189431*I)/3816889122816000)*
        d^11*K0*K1*M^4*Sqrt[13/(53295*Pi)]*u^7)/b^2 + 
      (((25915828021*I)/17349496012800)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[692835*Pi]) + (((592715658195013999*I)/74077490115772416000)*
        d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[692835*Pi]) + 
      (((15581762663*I)/46737417830400)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[692835*Pi]) - (((1879403700761*I)/28915826688000)*d^7*K0*K1*
        M^4*u^7)/(b^2*Sqrt[692835*Pi]) - (((295608652957*I)/9638608896000)*
        d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[692835*Pi]) + 
      (((8203779893*I)/15579139276800)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[692835*Pi]) + (((297188774821*I)/28915826688000)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[692835*Pi]) + (((934439279*I)/9638608896000)*d^15*
        K0*K1*M^4*u^7)/(b^2*Sqrt[692835*Pi]) + 
      (((211819899*I)/267739136000)*d^3*K0^2*M^4*Sqrt[3/(230945*Pi)]*u^8)/
       b^2 - (((222382561*I)/628604928000)*d^9*K0^2*M^4*Sqrt[11/(62985*Pi)]*
        u^8)/b^2 + (((171834673*I)/1495646208000)*d^13*K0^2*M^4*
        Sqrt[11/(62985*Pi)]*u^8)/b^2 + (((81875527*I)/43373740032000)*d^15*
        K1^2*M^4*Sqrt[11/(62985*Pi)]*u^8)/b^2 + 
      (((2718769681*I)/21686870016000)*d^13*K1^2*M^4*Sqrt[13/(53295*Pi)]*u^8)/
       b^2 + (((158227*I)/2710858752000)*d^15*K0^2*M^4*Sqrt[247/(2805*Pi)]*
        u^8)/b^2 + (((38448877*I)/295059456000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[692835*Pi]) + (((7103592877*I)/2065416192000)*d^5*K0^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) - (((400187143*I)/52383744000)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[692835*Pi]) + (((93465419081*I)/21686870016000)*
        d^11*K0^2*M^4*u^8)/(b^2*Sqrt[692835*Pi]) + 
      (((252058013*I)/903619584000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[692835*Pi]) + 
      (((29030761037*I)/8674748006400)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[692835*Pi]) + (((81629308949*I)/21686870016000)*d^5*K1^2*M^4*
        u^8)/(b^2*Sqrt[692835*Pi]) - (((85306194529*I)/8674748006400)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[692835*Pi]) - 
      (((17111148247*I)/3614478336000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[692835*Pi]) + (((239764901399*I)/43373740032000)*d^11*K1^2*
        M^4*u^8)/(b^2*Sqrt[692835*Pi]) - (((1306976353*I)/7228956672000)*d^9*
        K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^9)/b^2 + 
      (((3287595281*I)/65060610048000)*d^13*K0*K1*M^4*Sqrt[13/(53295*Pi)]*
        u^9)/b^2 + (((507253*I)/5982584832)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[692835*Pi]) + (((591693679*I)/481930444800)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[692835*Pi]) + (((11705402999*I)/7228956672000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[692835*Pi]) - 
      (((9066762989*I)/2409652224000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[692835*Pi]) + (((28001399143*I)/13012122009600)*d^11*K0*K1*
        M^4*u^9)/(b^2*Sqrt[692835*Pi]) + (((703875251*I)/65060610048000)*d^15*
        K0*K1*M^4*u^9)/(b^2*Sqrt[692835*Pi]) + 
      (((2762216519*I)/195181830144000)*d^5*K1^2*M^4*Sqrt[11/(62985*Pi)]*
        u^10)/b^2 + (((159730189*I)/195181830144000)*d*K1^2*M^4*
        Sqrt[13/(53295*Pi)]*u^10)/b^2 + 
      (((143672900897*I)/1532958093950976000)*d^15*K1^2*M^4*
        Sqrt[13/(53295*Pi)]*u^10)/b^2 + (((68360323*I)/858800052633600)*d^15*
        K0^2*M^4*Sqrt[17/(40755*Pi)]*u^10)/b^2 + 
      (((34505021*I)/7228956672000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) + 
      (((2190769019*I)/21686870016000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[692835*Pi]) + (((124067939*I)/867474800640)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[692835*Pi]) - (((1342183261*I)/4337374003200)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) - 
      (((3865972651*I)/21686870016000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[692835*Pi]) + (((11731062787*I)/65060610048000)*d^11*K0^2*
        M^4*u^10)/(b^2*Sqrt[692835*Pi]) + (((745897631*I)/13012122009600)*
        d^13*K0^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) - 
      (((63269*I)/701061267456)*d^15*K0^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) + 
      (((22866897481*I)/195181830144000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[692835*Pi]) - (((22972006529*I)/65060610048000)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[692835*Pi]) - (((13745659639*I)/65060610048000)*d^9*
        K1^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) + 
      (((13735879177*I)/65060610048000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[692835*Pi]) + (((1477888823*I)/21686870016000)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[692835*Pi]) + (((123749902433*I)/306591618790195200)*
        d^15*K1^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) + 
      (((19958741*I)/4879545753600)*d^5*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^11)/
       b^2 - (((39957523*I)/8132576256000)*d^9*K0*K1*M^4*Sqrt[13/(53295*Pi)]*
        u^11)/b^2 + (((10779121*I)/4879545753600)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[692835*Pi]) + (((38547073*I)/1219886438400)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[692835*Pi]) - (((126849473*I)/1355429376000)*d^7*K0*
        K1*M^4*u^11)/(b^2*Sqrt[692835*Pi]) + 
      (((58886189*I)/1016572032000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[692835*Pi]) + (((4667461*I)/232359321600)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[692835*Pi]) + (((104761*I)/162651525120)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[692835*Pi]) - (((992143*I)/2033144064000)*d^7*
        K1^2*M^4*Sqrt[11/(62985*Pi)]*u^12)/b^2 + 
      (((35261*I)/8132576256000)*d^15*K0^2*M^4*Sqrt[13/(53295*Pi)]*u^12)/
       b^2 + (((257009*I)/24397728768000)*d*K1^2*M^4*Sqrt[13/(53295*Pi)]*
        u^12)/b^2 + (((912379*I)/8132576256000)*d^13*K1^2*M^4*
        Sqrt[13/(53295*Pi)]*u^12)/b^2 + (((1553191*I)/8132576256000)*d^11*
        K0^2*M^4*Sqrt[17/(40755*Pi)]*u^12)/b^2 + 
      (((495037*I)/24397728768000)*d^5*K1^2*M^4*Sqrt[143/(4845*Pi)]*u^12)/
       b^2 + (((11981*I)/929437286400)*d^5*K0^2*M^4*Sqrt[221/(3135*Pi)]*u^12)/
       b^2 + (((376213*I)/3049716096000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[692835*Pi]) + (((42406187*I)/24397728768000)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[692835*Pi]) - (((22429321*I)/97590915072000)*d^5*K0^2*
        M^4*u^12)/(b^2*Sqrt[692835*Pi]) - (((40283849*I)/8132576256000)*d^7*
        K0^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) - 
      (((930379*I)/225904896000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) + 
      (((1746179*I)/1355429376000)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[692835*Pi]) + (((23088493*I)/12198864384000)*d^3*K1^2*M^4*
        u^12)/(b^2*Sqrt[692835*Pi]) - (((1506599*I)/325303050240)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[692835*Pi]) + (((4801453*I)/1355429376000)*d^11*
        K1^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) + 
      (((2357*I)/35054208000)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) + 
      (((299647*I)/12198864384000)*d^3*K0*K1*M^4*Sqrt[17/(40755*Pi)]*u^13)/
       b^2 + (((5101*I)/150603264000)*d^11*K0*K1*M^4*Sqrt[17/(40755*Pi)]*
        u^13)/b^2 + (((46199*I)/1742694912000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[692835*Pi]) - (((59*I)/500774400)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[692835*Pi]) + (((6612257*I)/12198864384000)*d^5*K0*K1*M^4*
        u^13)/(b^2*Sqrt[692835*Pi]) - (((470429*I)/580898304000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[692835*Pi]) - (((63001*I)/64544256000)*d^9*K0*K1*
        M^4*u^13)/(b^2*Sqrt[692835*Pi]) + (((1307953*I)/4066288128000)*d^13*
        K0*K1*M^4*u^13)/(b^2*Sqrt[692835*Pi]) + 
      (((27317*I)/1355429376000)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[692835*Pi]) + 
      (((5*I)/3049716096)*d^3*K0^2*M^4*Sqrt[5/(138567*Pi)]*u^14)/b^2 + 
      (((37*I)/371129472000)*d^15*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^14)/b^2 - 
      (((853*I)/508286016000)*d^7*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^14)/b^2 - 
      (((4387*I)/1016572032000)*d^9*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^14)/b^2 + 
      (((37*I)/371129472000)*d^15*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^14)/b^2 + 
      (((83*I)/67771468800)*d^13*K0^2*M^4*Sqrt[13/(53295*Pi)]*u^14)/b^2 - 
      (((3149*I)/2338115673600)*d^9*K0^2*M^4*Sqrt[17/(40755*Pi)]*u^14)/b^2 + 
      (((3843673*I)/4629469033728000)*d^5*K1^2*M^4*Sqrt[19/(36465*Pi)]*u^14)/
       b^2 - (((47*I)/508286016000)*d^7*K0^2*M^4*Sqrt[187/(3705*Pi)]*u^14)/
       b^2 + (((347*I)/609943219200)*d*K0^2*M^4*u^14)/(b^2*Sqrt[692835*Pi]) + 
      (((8779*I)/435673728000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[692835*Pi]) - 
      (((769*I)/38392704000)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[692835*Pi]) + 
      (((3571*I)/254143008000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[692835*Pi]) + 
      (((601*I)/2597906304000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[692835*Pi]) + 
      (((383*I)/609943219200)*d*K1^2*M^4*u^14)/(b^2*Sqrt[692835*Pi]) + 
      (((1367*I)/152485804800)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[692835*Pi]) + 
      (((5810839*I)/925893806745600)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) + (((191*I)/12707150400)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) + (((401*I)/22590489600)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) + (((1061*I)/2597906304000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) + ((I/8471433600)*d^3*K0*K1*M^4*
        Sqrt[11/(62985*Pi)]*u^15)/b^2 + ((I/2647323000)*d^5*K0*K1*M^4*
        Sqrt[11/(62985*Pi)]*u^15)/b^2 - ((I/4706352000)*d^7*K0*K1*M^4*
        Sqrt[11/(62985*Pi)]*u^15)/b^2 - ((I/1210204800)*d^9*K0*K1*M^4*
        Sqrt[11/(62985*Pi)]*u^15)/b^2 + ((I/5294646000)*d^11*K0*K1*M^4*
        Sqrt[11/(62985*Pi)]*u^15)/b^2 + ((I/2823811200)*d^13*K0*K1*M^4*
        Sqrt[11/(62985*Pi)]*u^15)/b^2 + ((I/8471433600)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[692835*Pi]) + ((I/4235716800)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[692835*Pi]) - ((I/2823811200)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[692835*Pi]) - ((I/8471433600)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[692835*Pi]) - ((I/4235716800)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[692835*Pi]) + ((I/2823811200)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[692835*Pi]))/Pi, 0, 
    ((((-58543253*I)/5081579520)*d^5*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^2)/b^2 + 
      (((361704149*I)/35571056640)*d^9*K1^2*M^4*Sqrt[11/(62985*Pi)]*u^2)/
       b^2 - (((14249*I)/84692992)*d*K1^2*M^4*Sqrt[33/(20995*Pi)]*u^2)/b^2 - 
      (((4654679*I)/1693859840)*d^3*K1^2*M^4*Sqrt[33/(20995*Pi)]*u^2)/b^2 - 
      (((37966751*I)/71142113280)*d^3*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 - 
      (((2945377*I)/3387719680)*d^5*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((4184701*I)/2453176320)*d^7*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 + 
      (((84963827*I)/71142113280)*d^9*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/b^2 - 
      (((81109093*I)/71142113280)*d^11*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/
       b^2 - (((1152971*I)/3387719680)*d^13*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/
       b^2 + (((407369*I)/23714037760)*d^15*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/
       b^2 + (((1669*I)/71142113280)*d^17*K0^2*M^4*Sqrt[143/(4845*Pi)]*u^2)/
       b^2 - (((44967103*I)/35571056640)*d^11*K1^2*M^4*Sqrt[143/(4845*Pi)]*
        u^2)/b^2 - (((893923*I)/5081579520)*d^13*K1^2*M^4*Sqrt[143/(4845*Pi)]*
        u^2)/b^2 + (((28961*I)/5081579520)*d^17*K1^2*M^4*Sqrt[143/(4845*Pi)]*
        u^2)/b^2 + (((874291*I)/515522560)*d^7*K1^2*M^4*Sqrt[187/(3705*Pi)]*
        u^2)/b^2 - (((3617*I)/1693859840)*d^15*K1^2*M^4*Sqrt[429/(1615*Pi)]*
        u^2)/b^2 - (((7067*I)/3557105664)*d*K0^2*M^4*Sqrt[2431/(285*Pi)]*u^2)/
       b^2 + (((2494600186567*I)/29879687577600)*d^9*K0*K1*M^4*
        Sqrt[11/(62985*Pi)]*u^3)/b^2 - (((212051434139*I)/2891582668800)*d^11*
        K0*K1*M^4*Sqrt[13/(53295*Pi)]*u^3)/b^2 + 
      (((273506923*I)/3897350553600)*d^17*K0*K1*M^4*Sqrt[13/(53295*Pi)]*u^3)/
       b^2 - (((58520085653*I)/4268526796800)*d^13*K0*K1*M^4*
        Sqrt[19/(36465*Pi)]*u^3)/b^2 - (((8794075111*I)/298796875776)*d*K0*K1*
        M^4*u^3)/(b^2*Sqrt[692835*Pi]) - (((41399777078131*I)/89639062732800)*
        d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[692835*Pi]) - 
      (((9173309745799*I)/12805580390400)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[692835*Pi]) + (((133827847874069*I)/89639062732800)*d^7*K0*
        K1*M^4*u^3)/(b^2*Sqrt[692835*Pi]) + 
      (((30591754253*I)/3319965286400)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[692835*Pi]) + (((7688269301*I)/6639930572800)*d^15*K0^2*M^4*
        Sqrt[3/(230945*Pi)]*u^4)/b^2 + (((1844254159117*I)/59759375155200)*
        d^9*K0^2*M^4*Sqrt[11/(62985*Pi)]*u^4)/b^2 + 
      (((2230354317119*I)/2689171881984000)*d^15*K1^2*M^4*Sqrt[13/(53295*Pi)]*
        u^4)/b^2 - (((304667621*I)/53025177600)*d^13*K0^2*M^4*
        Sqrt[17/(40755*Pi)]*u^4)/b^2 - (((5246117870969*I)/3495923446579200)*
        d*K1^2*M^4*Sqrt[19/(36465*Pi)]*u^4)/b^2 + 
      (((379415781377*I)/179278125465600)*d^7*K0^2*M^4*Sqrt[247/(2805*Pi)]*
        u^4)/b^2 - (((30988745663*I)/2987968757760)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[692835*Pi]) - (((29206543526401*I)/179278125465600)*d^3*K0^2*
        M^4*u^4)/(b^2*Sqrt[692835*Pi]) - (((6585675676669*I)/25611160780800)*
        d^5*K0^2*M^4*u^4)/(b^2*Sqrt[692835*Pi]) - 
      (((60567082029947*I)/179278125465600)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[692835*Pi]) + (((1966340029*I)/7794701107200)*d^17*K0^2*M^4*
        u^4)/(b^2*Sqrt[692835*Pi]) - 
      (((15766917390294067*I)/34959234465792000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[692835*Pi]) - (((25661376057462361*I)/34959234465792000)*d^5*
        K1^2*M^4*u^4)/(b^2*Sqrt[692835*Pi]) + 
      (((33597153367963*I)/23384103321600)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[692835*Pi]) + (((5815076219279*I)/5783165337600)*d^9*K1^2*
        M^4*u^4)/(b^2*Sqrt[692835*Pi]) - 
      (((282960388668973*I)/298796875776000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[692835*Pi]) - (((16086593896207*I)/54881058816000)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[692835*Pi]) + 
      (((1674747627299*I)/2689171881984000)*d^17*K1^2*M^4*u^4)/
       (b^2*Sqrt[692835*Pi]) + (((4425679526519*I)/5378343763968000)*d^15*K0*
        K1*M^4*Sqrt[11/(62985*Pi)]*u^5)/b^2 - 
      (((83505711001763*I)/3495923446579200)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[692835*Pi]) - (((26362711057100069*I)/69918468931584000)*d^3*
        K0*K1*M^4*u^5)/(b^2*Sqrt[692835*Pi]) - 
      (((43466106934838327*I)/69918468931584000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[692835*Pi]) + (((1283428717449523*I)/1075668752793600)*d^7*
        K0*K1*M^4*u^5)/(b^2*Sqrt[692835*Pi]) + 
      (((311913117331003*I)/358556250931200)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[692835*Pi]) - (((158148017102617*I)/199197917184000)*d^11*K0*
        K1*M^4*u^5)/(b^2*Sqrt[692835*Pi]) - 
      (((1377424695519281*I)/5378343763968000)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[692835*Pi]) + (((122443380221*I)/233841033216000)*d^17*K0*K1*
        M^4*u^5)/(b^2*Sqrt[692835*Pi]) - 
      (((2895429077694877*I)/279673875726336000)*d^5*K0^2*M^4*
        Sqrt[11/(62985*Pi)]*u^6)/b^2 - 
      (((95083130834011*I)/21513375055872000)*d^13*K0^2*M^4*
        Sqrt[11/(62985*Pi)]*u^6)/b^2 - 
      (((2366903078616911033011679*I)/706631218378931746897920000)*d^3*K0^2*
        M^4*Sqrt[13/(53295*Pi)]*u^6)/b^2 - (((38442948541*I)/174796172328960)*
        d*K0^2*M^4*Sqrt[19/(36465*Pi)]*u^6)/b^2 - 
      (((212638556015422657128989989*I)/9186205838926112709672960000)*d^3*
        K0^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) + 
      (((129148503723373*I)/614667858739200)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) + (((235298575511707*I)/1434225003724800)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) - 
      (((1022231521862633*I)/7171125018624000)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) + (((35428798993909*I)/21513375055872000)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) + 
      (((2146799909263*I)/21513375055872000)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) - (((1836763723712129*I)/256367719415808000)*d*
        K1^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) - 
      (((68122216585512361*I)/615282526597939200)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) - (((539393023956256271*I)/3076412632989696000)*
        d^5*K1^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) + 
      (((81662038875352759*I)/236647125614592000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) + (((210851673652559*I)/860535002234880)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) - 
      (((4832771463073297*I)/21513375055872000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) - (((1609953472204523*I)/21513375055872000)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[692835*Pi]) + 
      (((52162463540207*I)/21513375055872000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[692835*Pi]) + (((493972366991*I)/3073339293696000)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[692835*Pi]) - 
      (((27179338143077*I)/1356442959872000)*d^3*K0*K1*M^4*
        Sqrt[3/(230945*Pi)]*u^7)/b^2 - 
      (((38251218658307*I)/192275789561856000)*d*K0*K1*M^4*
        Sqrt[19/(36465*Pi)]*u^7)/b^2 - 
      (((5114856527471413*I)/51273543883161600)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[692835*Pi]) + (((384133212024319*I)/2040061427712000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[692835*Pi]) + 
      (((6623064963881*I)/46768206643200)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[692835*Pi]) - (((5815369508671*I)/46768206643200)*d^11*K0*K1*
        M^4*u^7)/(b^2*Sqrt[692835*Pi]) - 
      (((46603698051227*I)/1075668752793600)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[692835*Pi]) + (((469199356597*I)/358556250931200)*d^15*K0*K1*
        M^4*u^7)/(b^2*Sqrt[692835*Pi]) + (((6143678491*I)/61820043264000)*
        d^17*K0*K1*M^4*u^7)/(b^2*Sqrt[692835*Pi]) + 
      (((21856133358053*I)/10756687527936000)*d^7*K0^2*M^4*
        Sqrt[11/(62985*Pi)]*u^8)/b^2 - 
      (((53365324011539*I)/133757070999552000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[692835*Pi]) - (((3562789758724489*I)/512735438831616000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[692835*Pi]) - 
      (((6445838139778391*I)/512735438831616000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[692835*Pi]) + (((2727909022963*I)/153666964684800)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[692835*Pi]) - 
      (((17878559902759*I)/1195187503104000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[692835*Pi]) - (((839546582201*I)/155894022144000)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[692835*Pi]) + 
      (((1580749338941*I)/10756687527936000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[692835*Pi]) + (((97824687757*I)/7171125018624000)*d^17*K0^2*
        M^4*u^8)/(b^2*Sqrt[692835*Pi]) - 
      (((1028617077094879*I)/1538206316494848000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[692835*Pi]) - (((13295556830483*I)/1356442959872000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[692835*Pi]) - 
      (((8250900364039*I)/541240786944000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[692835*Pi]) + (((8514936340633*I)/285805707264000)*d^7*K1^2*
        M^4*u^8)/(b^2*Sqrt[692835*Pi]) + (((734744385959*I)/33199652864000)*
        d^9*K1^2*M^4*u^8)/(b^2*Sqrt[692835*Pi]) - 
      (((20892671742469*I)/1075668752793600)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[692835*Pi]) - (((7514589938047*I)/1075668752793600)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[692835*Pi]) + 
      (((325249714789*I)/1792781254656000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[692835*Pi]) + (((22216806349*I)/1195187503104000)*d^17*K1^2*
        M^4*u^8)/(b^2*Sqrt[692835*Pi]) - 
      (((616552549417533454264529*I)/5653049747031453975183360000)*d^3*K0*K1*
        M^4*Sqrt[13/(53295*Pi)]*u^9)/b^2 - 
      (((904922314753*I)/5378343763968000)*d^13*K0*K1*M^4*Sqrt[17/(40755*Pi)]*
        u^9)/b^2 - (((750246968189*I)/3247444721664000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[692835*Pi]) - (((169652119381882131468008839*I)/
         73489646711408901677383680000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[692835*Pi]) - (((14581652204075003*I)/2307309474742272000)*
        d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[692835*Pi]) + 
      (((228135640298551*I)/19720593801216000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[692835*Pi]) + (((771129139163*I)/84036621312000)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[692835*Pi]) - 
      (((17701003941503*I)/2305004470272000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[692835*Pi]) + (((342631762909*I)/5378343763968000)*d^15*K0*
        K1*M^4*u^9)/(b^2*Sqrt[692835*Pi]) + 
      (((278471129383*I)/32270062583808000)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[692835*Pi]) - (((1135023359179*I)/16135031291904000)*d^11*
        K1^2*M^4*Sqrt[11/(62985*Pi)]*u^10)/b^2 + 
      (((18582492953*I)/48405093875712000)*d^15*K1^2*M^4*Sqrt[13/(53295*Pi)]*
        u^10)/b^2 - (((865570076621*I)/48405093875712000)*d^13*K1^2*M^4*
        Sqrt[17/(40755*Pi)]*u^10)/b^2 + (((610735926061*I)/11832356280729600)*
        d^7*K0^2*M^4*Sqrt[19/(36465*Pi)]*u^10)/b^2 + 
      (((9412590713*I)/185887457280000)*d^9*K1^2*M^4*Sqrt[19/(36465*Pi)]*
        u^10)/b^2 - (((67156017004169*I)/4614618949484544000)*d*K0^2*M^4*
        u^10)/(b^2*Sqrt[692835*Pi]) - 
      (((65232605380073*I)/209755406794752000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[692835*Pi]) - (((187588412757631*I)/329615639248896000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) + 
      (((2204375667617*I)/2689171881984000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[692835*Pi]) - (((2118612585779*I)/3227006258380800)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) - 
      (((1369466931619*I)/5378343763968000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[692835*Pi]) + (((2686951667*I)/597593751552000)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[692835*Pi]) + (((164605013*I)/184400357621760)*
        d^17*K0^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) - 
      (((401061670017881*I)/13843856848453632000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[692835*Pi]) - (((2638188001443551*I)/6921928424226816000)*
        d^3*K1^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) - 
      (((21554028131868913*I)/34609642121134080000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[692835*Pi]) + (((276509729106227*I)/242025469378560000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[692835*Pi]) + 
      (((107769358819*I)/96810187751424000)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[692835*Pi]) - (((45737047781*I)/78658277548032000)*d*K0*K1*
        M^4*Sqrt[11/(62985*Pi)]*u^11)/b^2 + 
      (((31805857*I)/1512659183616000)*d^17*K0*K1*M^4*Sqrt[19/(36465*Pi)]*
        u^11)/b^2 - (((18144384897791*I)/173048210605670400)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[692835*Pi]) - 
      (((808491627075221*I)/4326205265141760000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[692835*Pi]) + (((105618538493009*I)/332785020395520000)*d^7*
        K0*K1*M^4*u^11)/(b^2*Sqrt[692835*Pi]) + 
      (((2913644163341*I)/10084394557440000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[692835*Pi]) - (((15164418257*I)/69547548672000)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[692835*Pi]) - 
      (((553675757813*I)/6050636734464000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[692835*Pi]) + (((204016937*I)/208642646016000)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[692835*Pi]) + (((27038117*I)/12101273468928000)*
        d^17*K1^2*M^4*Sqrt[17/(40755*Pi)]*u^12)/b^2 - 
      (((475680137*I)/1512659183616000)*d^13*K0^2*M^4*Sqrt[19/(36465*Pi)]*
        u^12)/b^2 + (((172436350819*I)/166392510197760000)*d^7*K1^2*M^4*
        Sqrt[19/(36465*Pi)]*u^12)/b^2 - 
      (((435067314739*I)/1730482106056704000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[692835*Pi]) - (((122110431767*I)/19664569387008000)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[692835*Pi]) - 
      (((12447262933841*I)/1081551316285440000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[692835*Pi]) + (((3019693269013*I)/166392510197760000)*d^7*
        K0^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) + 
      (((186460396079*I)/10084394557440000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[692835*Pi]) - (((4184359*I)/328268052000)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[692835*Pi]) + (((9187781*I)/432188338176000)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) + 
      (((2510881*I)/78072732057600)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[692835*Pi]) - (((69482560193*I)/133114008158208000)*d*K1^2*
        M^4*u^12)/(b^2*Sqrt[692835*Pi]) - (((55618553*I)/8519841792000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) - 
      (((19532972531*I)/1540671390720000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[692835*Pi]) + (((628160102659*I)/30253183672320000)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[692835*Pi]) - (((171031723*I)/12198864384000)*
        d^11*K1^2*M^4*u^12)/(b^2*Sqrt[692835*Pi]) - 
      (((5111723563*I)/756329591808000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[692835*Pi]) + (((9472979*I)/605063673446400)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[692835*Pi]) + (((46929713*I)/118176498720000)*d^9*K0*
        K1*M^4*Sqrt[11/(62985*Pi)]*u^13)/b^2 + 
      (((991141*I)/1008439455744000)*d^17*K0*K1*M^4*Sqrt[11/(62985*Pi)]*u^13)/
       b^2 - (((3919199229473531*I)/57589113349485527040000)*d^3*K0*K1*M^4*
        Sqrt[17/(40755*Pi)]*u^13)/b^2 - (((1891951*I)/569987518464000)*d*K0*
        K1*M^4*Sqrt[19/(36465*Pi)]*u^13)/b^2 - 
      (((2918057920217207*I)/106951210506187407360000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[692835*Pi]) - (((2659232336669*I)/1081551316285440000)*d^5*
        K0*K1*M^4*u^13)/(b^2*Sqrt[692835*Pi]) + 
      (((274001346211*I)/83196255098880000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[692835*Pi]) - (((3737016769*I)/1512659183616000)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[692835*Pi]) - (((449686781*I)/302531836723200)*
        d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[692835*Pi]) - 
      (((1615337*I)/168073242624000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[692835*Pi]) - (((464483*I)/86437667635200)*d^13*K0^2*M^4*
        Sqrt[13/(53295*Pi)]*u^14)/b^2 + (((1038037379*I)/166392510197760000)*
        d^7*K1^2*M^4*Sqrt[13/(53295*Pi)]*u^14)/b^2 - 
      (((2471934088777*I)/522389285765867520000)*d^9*K0^2*M^4*
        Sqrt[19/(36465*Pi)]*u^14)/b^2 - 
      (((6164542858553*I)/3105133829055498240000)*d^11*K1^2*M^4*
        Sqrt[19/(36465*Pi)]*u^14)/b^2 - 
      (((143792828181241*I)/19701538777455575040000)*d^13*K1^2*M^4*
        Sqrt[19/(36465*Pi)]*u^14)/b^2 - (((2083790677*I)/865241053028352000)*
        d*K0^2*M^4*u^14)/(b^2*Sqrt[692835*Pi]) - 
      (((5042799049*I)/144206842171392000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) - (((21251650297*I)/240344736952320000)*d^5*K0^2*
        M^4*u^14)/(b^2*Sqrt[692835*Pi]) + 
      (((13153192777*I)/166392510197760000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) + (((36432473680579*I)/130597321441466880000)*
        d^9*K0^2*M^4*u^14)/(b^2*Sqrt[692835*Pi]) - 
      (((43576387*I)/605063673446400)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) - (((3433019*I)/3025318367232000)*d^15*K0^2*M^4*
        u^14)/(b^2*Sqrt[692835*Pi]) + (((4240007*I)/6050636734464000)*d^17*
        K0^2*M^4*u^14)/(b^2*Sqrt[692835*Pi]) - 
      (((2239762391*I)/865241053028352000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) - (((16021318421*I)/432620526514176000)*d^3*K1^2*
        M^4*u^14)/(b^2*Sqrt[692835*Pi]) - 
      (((22762728647*I)/240344736952320000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) + (((1556818817*I)/7563295918080000)*d^9*K1^2*
        M^4*u^14)/(b^2*Sqrt[692835*Pi]) - 
      (((232682569400711*I)/6210267658110996480000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) + 
      (((1217323271524039*I)/19701538777455575040000)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) - (((11677*I)/8769038745600)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[692835*Pi]) + (((4810613*I)/6050636734464000)*d^17*K1^2*M^4*
        u^14)/(b^2*Sqrt[692835*Pi]) + (((407*I)/21922596864000)*d^17*K0*K1*
        M^4*Sqrt[11/(62985*Pi)]*u^15)/b^2 + 
      (((4637819*I)/13866042516480000)*d^7*K0*K1*M^4*Sqrt[13/(53295*Pi)]*
        u^15)/b^2 + (((16700979847*I)/5740541601822720000)*d^11*K0*K1*M^4*
        Sqrt[13/(53295*Pi)]*u^15)/b^2 - (((73860047*I)/216310263257088000)*d*
        K0*K1*M^4*u^15)/(b^2*Sqrt[692835*Pi]) - 
      (((28192937*I)/7210342108569600)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[692835*Pi]) - (((6386161349*I)/540775658142720000)*d^5*K0*K1*
        M^4*u^15)/(b^2*Sqrt[692835*Pi]) + (((14852209*I)/472705994880000)*d^9*
        K0*K1*M^4*u^15)/(b^2*Sqrt[692835*Pi]) - 
      (((255854853181*I)/5740541601822720000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[692835*Pi]) - (((9871921*I)/756329591808000)*d^13*K0*K1*M^4*
        u^15)/(b^2*Sqrt[692835*Pi]) - (((16619*I)/151265918361600)*d^15*K0*K1*
        M^4*u^15)/(b^2*Sqrt[692835*Pi]) - ((I/5228084736000)*d*K0^2*M^4*
        Sqrt[11/(62985*Pi)]*u^16)/b^2 - ((I/543340224000)*d^17*K0^2*M^4*
        Sqrt[11/(62985*Pi)]*u^16)/b^2 - (((5251*I)/189082397952000)*d^15*K1^2*
        M^4*Sqrt[11/(62985*Pi)]*u^16)/b^2 + 
      (((104963*I)/24958876529664000)*d^3*K1^2*M^4*Sqrt[13/(53295*Pi)]*u^16)/
       b^2 - (((499*I)/378164795904000)*d^17*K1^2*M^4*Sqrt[13/(53295*Pi)]*
        u^16)/b^2 - (((7361*I)/519976594368000)*d^3*K0^2*M^4*
        Sqrt[17/(40755*Pi)]*u^16)/b^2 + (((2113*I)/16882356960000)*d^9*K0^2*
        M^4*Sqrt[19/(36465*Pi)]*u^16)/b^2 - 
      (((7001*I)/402562524672000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[692835*Pi]) - 
      (((2289187*I)/2599882971840000)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[692835*Pi]) - (((181189*I)/649970742960000)*d^7*K0^2*M^4*
        u^16)/(b^2*Sqrt[692835*Pi]) + (((5041*I)/9454119897600)*d^11*K0^2*M^4*
        u^16)/(b^2*Sqrt[692835*Pi]) - (((53077*I)/47270599488000)*d^13*K0^2*
        M^4*u^16)/(b^2*Sqrt[692835*Pi]) - (((8243*I)/23635299744000)*d^15*
        K0^2*M^4*u^16)/(b^2*Sqrt[692835*Pi]) - 
      (((79927*I)/4159812754944000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[692835*Pi]) - 
      (((6992339*I)/24958876529664000)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[692835*Pi]) - (((8355983*I)/10399531887360000)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[692835*Pi]) - (((2671069*I)/10399531887360000)*d^7*
        K1^2*M^4*u^16)/(b^2*Sqrt[692835*Pi]) + 
      (((16637*I)/7503269760000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[692835*Pi]) + 
      (((28541*I)/63027465984000)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[692835*Pi]) - 
      (((197111*I)/189082397952000)*d^13*K1^2*M^4*u^16)/
       (b^2*Sqrt[692835*Pi]) + (((167*I)/49521580416000)*d^7*K0*K1*M^4*
        Sqrt[13/(53295*Pi)]*u^17)/b^2 - (((167*I)/6752942784000)*d^9*K0*K1*
        M^4*Sqrt[13/(53295*Pi)]*u^17)/b^2 - 
      (((167*I)/13505885568000)*d^11*K0*K1*M^4*Sqrt[13/(53295*Pi)]*u^17)/
       b^2 + (((167*I)/13505885568000)*d^13*K0*K1*M^4*Sqrt[13/(53295*Pi)]*
        u^17)/b^2 + (((167*I)/297129482496000)*d*K0*K1*M^4*u^17)/
       (b^2*Sqrt[692835*Pi]) + (((167*I)/5502397824000)*d^3*K0*K1*M^4*u^17)/
       (b^2*Sqrt[692835*Pi]) + (((22879*I)/148564741248000)*d^5*K0*K1*M^4*
        u^17)/(b^2*Sqrt[692835*Pi]) + (((167*I)/1929412224000)*d^15*K0*K1*M^4*
        u^17)/(b^2*Sqrt[692835*Pi]) + (((167*I)/27011771136000)*d^17*K0*K1*
        M^4*u^17)/(b^2*Sqrt[692835*Pi]))/Pi}, 9, 15, 1], 
  SeriesData[p, 0, {((((7*I)/23552)*d*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^3)/b^3 - 
      ((I/329728)*d*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((169*I)/4945920)*d^5*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((143*I)/1236480)*d^7*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((143*I)/4945920)*d^9*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((143*I)/2472960)*d^11*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((11*I)/989184)*d^13*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((11*I)/117760)*d^13*K1^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((3*I)/11776)*d^3*K1^2*M^5*Sqrt[(165*Pi)/4199]*u^3)/b^3 - 
      (((61*I)/206080)*d^7*K1^2*M^5*Sqrt[(429*Pi)/1615]*u^3)/b^3 + 
      ((I/23552)*d^5*K1^2*M^5*Sqrt[(935*Pi)/741]*u^3)/b^3 + 
      (((11*I)/412160)*d^11*K1^2*M^5*Sqrt[(2431*Pi)/285]*u^3)/b^3 - 
      ((I/494592)*d^3*K0^2*M^5*Sqrt[(2717*Pi)/255]*u^3)/b^3 - 
      (((11*I)/824320)*d^9*K1^2*M^5*Sqrt[(2717*Pi)/255]*u^3)/b^3 + 
      (((1922701*I)/1038643200)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^4)/b^3 + 
      (((3768899*I)/2077286400)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^4)/b^3 + 
      (((778699*I)/1246371840)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^4)/b^3 + 
      (((991*I)/90316800)*d*K0*K1*M^5*Sqrt[(143*Pi)/4845]*u^4)/b^3 - 
      (((74587*I)/173107200)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/4845]*u^4)/b^3 - 
      (((830971*I)/6231859200)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/4845]*u^4)/b^3 + 
      (((695539*I)/3115929600)*d^11*K0*K1*M^5*Sqrt[(143*Pi)/4845]*u^4)/b^3 - 
      (((44364011*I)/62318592000)*d*K1^2*M^5*Sqrt[Pi/692835]*u^5)/b^3 - 
      (((347868377*I)/62318592000)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^5)/b^3 + 
      (((95759*I)/4154572800)*d*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 + 
      (((588151*I)/2077286400)*d^3*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 + 
      (((1000889*I)/4154572800)*d^5*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 - 
      (((288461*I)/346214400)*d^7*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 + 
      (((2588917*I)/6231859200)*d^11*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 + 
      (((3877687*I)/1731072000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 + 
      (((2423807*I)/8902656000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 - 
      (((6379567*I)/6231859200)*d^11*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 - 
      (((1892777*I)/12463718400)*d^13*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 - 
      (((158909*I)/12463718400)*d^9*K0^2*M^5*Sqrt[(187*Pi)/3705]*u^5)/b^3 + 
      (((11467*I)/2492743680)*d^13*K0^2*M^5*Sqrt[(209*Pi)/3315]*u^5)/b^3 - 
      (((37436407*I)/4451328000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[692835]*b^3) - (((66880147*I)/124637184000)*d*K0*K1*M^5*
        Sqrt[Pi/692835]*u^6)/b^3 - (((66419189*I)/8902656000)*d^3*K0*K1*M^5*
        Sqrt[Pi/692835]*u^6)/b^3 - (((953885029*I)/124637184000)*d^5*K0*K1*
        M^5*Sqrt[Pi/692835]*u^6)/b^3 - (((54881599*I)/24927436800)*d^13*K0*K1*
        M^5*Sqrt[Pi/692835]*u^6)/b^3 + (((71808473*I)/124637184000)*d^9*K0*K1*
        M^5*Sqrt[(11*Pi)/62985]*u^6)/b^3 + (((1166513*I)/10386432000)*d^7*K0*
        K1*M^5*Sqrt[(209*Pi)/3315]*u^6)/b^3 - 
      (((674419*I)/12463718400)*d^11*K0*K1*M^5*Sqrt[(221*Pi)/3135]*u^6)/b^3 - 
      (((30586207*I)/498548736000)*d*K0^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 + 
      (((201119657*I)/41545728000)*d^7*K0^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 + 
      (((1017766543*I)/498548736000)*d^9*K0^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((19360673*I)/7122124800)*d^11*K0^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((55947139*I)/99709747200)*d^13*K0^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((161099069*I)/498548736000)*d*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((1140745483*I)/498548736000)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 + 
      (((411165919*I)/41545728000)*d^7*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 + 
      (((947994941*I)/498548736000)*d^9*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((237144841*I)/49854873600)*d^11*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((29953691*I)/33236582400)*d^13*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((83930053*I)/498548736000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^7)/
       b^3 - (((2358541*I)/249274368000)*d^3*K0^2*M^5*Sqrt[(143*Pi)/4845]*
        u^7)/b^3 - (((879693821*I)/249274368000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[692835]*b^3) - (((5618029*I)/41545728000)*d*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 - (((114436873*I)/62318592000)*d^3*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 - (((31874027*I)/17805312000)*d^5*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 + (((19494379*I)/3462144000)*d^7*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 + (((194130103*I)/124637184000)*d^9*K0*K1*
        M^5*Sqrt[Pi/692835]*u^8)/b^3 - (((35568713*I)/12463718400)*d^11*K0*K1*
        M^5*Sqrt[Pi/692835]*u^8)/b^3 - (((14278919*I)/24927436800)*d^13*K0*K1*
        M^5*Sqrt[Pi/692835]*u^8)/b^3 + (((939209*I)/1298304000)*d^7*K0^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 + (((19972951*I)/93477888000)*d^9*K0^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 - (((85229*I)/233694720)*d^11*K0^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 - (((1370023*I)/18695577600)*d^13*K0^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 - (((1968899*I)/62318592000)*d*K1^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 - (((15193069*I)/62318592000)*d^5*K1^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 + (((2859559*I)/3115929600)*d^7*K1^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 - (((586613*I)/1246371840)*d^11*K1^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 - (((50777*I)/541900800)*d^13*K1^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 - (((3127*I)/3462144000)*d*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^9)/b^3 + (((177887*I)/12463718400)*d^9*K1^2*M^5*
        Sqrt[(17*Pi)/40755]*u^9)/b^3 - (((525779*I)/31159296000)*d^3*K1^2*M^5*
        Sqrt[(19*Pi)/36465]*u^9)/b^3 - (((45413*I)/31159296000)*d^5*K0^2*M^5*
        Sqrt[(187*Pi)/3705]*u^9)/b^3 - (((120529*I)/556416000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[692835]*b^3) - (((11047187*I)/93477888000)*d^5*K0*
        K1*M^5*Sqrt[Pi/692835]*u^10)/b^3 + (((2881607*I)/7789824000)*d^7*K0*
        K1*M^5*Sqrt[Pi/692835]*u^10)/b^3 + (((29840299*I)/280433664000)*d^9*
        K0*K1*M^5*Sqrt[Pi/692835]*u^10)/b^3 - 
      (((1072081*I)/5608673280)*d^11*K0*K1*M^5*Sqrt[Pi/692835]*u^10)/b^3 - 
      (((297133*I)/8012390400)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^10)/b^3 - 
      (((17371*I)/1869557760)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/53295]*u^10)/b^3 - 
      (((10037*I)/18695577600)*d*K0*K1*M^5*Sqrt[(17*Pi)/40755]*u^10)/b^3 - 
      (((191363*I)/18695577600)*d^5*K0^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 - 
      (((56569*I)/56086732800)*d*K1^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 - 
      (((3194627*I)/280433664000)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 - 
      (((1565*I)/2243469312)*d^13*K1^2*M^5*Sqrt[(5*Pi)/138567]*u^11)/b^3 - 
      (((8639*I)/9347788800)*d^3*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^11)/b^3 + 
      (((47741*I)/56086732800)*d^9*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^11)/b^3 + 
      (((937*I)/288512000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^11)/b^3 - 
      (((181*I)/3739115520)*d*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^11)/b^3 - 
      (((35323*I)/28043366400)*d^11*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^11)/b^3 - 
      (((13043*I)/56086732800)*d^13*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^11)/b^3 - 
      (((41273*I)/28043366400)*d^11*K1^2*M^5*Sqrt[(13*Pi)/53295]*u^11)/b^3 + 
      (((14717*I)/280433664000)*d^9*K1^2*M^5*Sqrt[(209*Pi)/3315]*u^11)/b^3 + 
      (((73*I)/519321600)*d^7*K0^2*M^5*Sqrt[(221*Pi)/3135]*u^11)/b^3 - 
      (((327317*I)/28043366400)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[692835]*b^3) - (((21493*I)/7010841600)*d^3*K0*K1*M^5*
        Sqrt[Pi/692835]*u^12)/b^3 - (((225997*I)/70108416000)*d^5*K0*K1*M^5*
        Sqrt[Pi/692835]*u^12)/b^3 + (((55927*I)/5842368000)*d^7*K0*K1*M^5*
        Sqrt[Pi/692835]*u^12)/b^3 + (((213023*I)/70108416000)*d^9*K0*K1*M^5*
        Sqrt[Pi/692835]*u^12)/b^3 - (((36541*I)/7010841600)*d^11*K0*K1*M^5*
        Sqrt[Pi/692835]*u^12)/b^3 - (((1769*I)/2003097600)*d^13*K0*K1*M^5*
        Sqrt[Pi/692835]*u^12)/b^3 - (((17*I)/14021683200)*d*K0*K1*M^5*
        Sqrt[(187*Pi)/3705]*u^12)/b^3 - (((1097*I)/5842368000)*d^5*K0^2*M^5*
        Sqrt[Pi/692835]*u^13)/b^3 + (((373*I)/730296000)*d^7*K0^2*M^5*
        Sqrt[Pi/692835]*u^13)/b^3 + (((2759*I)/17527104000)*d^9*K0^2*M^5*
        Sqrt[Pi/692835]*u^13)/b^3 - (((149*I)/3505420800)*d^13*K0^2*M^5*
        Sqrt[Pi/692835]*u^13)/b^3 - ((I/87635520)*d*K1^2*M^5*Sqrt[Pi/692835]*
        u^13)/b^3 - (((1783*I)/8763552000)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^13)/
       b^3 + (((89*I)/162288000)*d^7*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      (((79*I)/1752710400)*d^13*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      ((I/73029600)*d^3*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^13)/b^3 - 
      (((11*I)/438177600)*d^11*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^13)/b^3 - 
      (((47*I)/1752710400)*d^11*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^13)/b^3 - 
      ((I/1168473600)*d*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^13)/b^3 + 
      (((43*I)/4381776000)*d^9*K1^2*M^5*Sqrt[(17*Pi)/40755]*u^13)/b^3 - 
      (((281*I)/1752710400)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[692835]*b^3) - 
      ((I/1752710400)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 - 
      ((I/194745600)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 - 
      ((I/350542080)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^14)/b^3 + 
      ((I/146059200)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^14)/b^3 + 
      ((I/584236800)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^14)/b^3 - 
      ((I/292118400)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^14)/b^3 - 
      ((I/876355200)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/40755]*u^14)/b^3)/Pi, 0, 
    ((((7*I)/23552)*d*K1*M^5*Sqrt[(33*Pi)/20995]*u)/(b^3*E^u) + 
      (((9*I)/11776)*d^3*K1*M^5*Sqrt[(165*Pi)/4199]*u)/(b^3*E^u) - 
      (((183*I)/206080)*d^7*K1*M^5*Sqrt[(429*Pi)/1615]*u)/(b^3*E^u) + 
      (((11*I)/117760)*d^13*K1*M^5*Sqrt[(429*Pi)/1615]*u)/(b^3*E^u) + 
      ((I/23552)*d^5*K1*M^5*Sqrt[(2805*Pi)/247]*u)/(b^3*E^u) + 
      (((11*I)/412160)*d^11*K1*M^5*Sqrt[(7293*Pi)/95]*u)/(b^3*E^u) - 
      (((11*I)/824320)*d^9*K1*M^5*Sqrt[(8151*Pi)/85]*u)/(b^3*E^u) + 
      (((1447*I)/329728)*d^5*K0*M^5*Sqrt[(11*Pi)/62985]*u^2)/(b^3*E^u) + 
      (((2453*I)/1648640)*d^13*K0*M^5*Sqrt[(11*Pi)/62985]*u^2)/(b^3*E^u) + 
      (((7*I)/23552)*d*K1*M^5*Sqrt[(33*Pi)/20995]*u^2)/(b^3*E^u) + 
      (((151*I)/164864)*d^3*K0*M^5*Sqrt[(55*Pi)/12597]*u^2)/(b^3*E^u) - 
      (((439*I)/412160)*d^7*K0*M^5*Sqrt[(143*Pi)/4845]*u^2)/(b^3*E^u) - 
      (((517*I)/1648640)*d^9*K0*M^5*Sqrt[(143*Pi)/4845]*u^2)/(b^3*E^u) + 
      (((451*I)/824320)*d^11*K0*M^5*Sqrt[(143*Pi)/4845]*u^2)/(b^3*E^u) + 
      (((9*I)/11776)*d^3*K1*M^5*Sqrt[(165*Pi)/4199]*u^2)/(b^3*E^u) + 
      (((3*I)/329728)*d*K0*M^5*Sqrt[(429*Pi)/1615]*u^2)/(b^3*E^u) - 
      (((183*I)/206080)*d^7*K1*M^5*Sqrt[(429*Pi)/1615]*u^2)/(b^3*E^u) + 
      (((11*I)/117760)*d^13*K1*M^5*Sqrt[(429*Pi)/1615]*u^2)/(b^3*E^u) + 
      ((I/23552)*d^5*K1*M^5*Sqrt[(2805*Pi)/247]*u^2)/(b^3*E^u) + 
      (((11*I)/412160)*d^11*K1*M^5*Sqrt[(7293*Pi)/95]*u^2)/(b^3*E^u) - 
      (((11*I)/824320)*d^9*K1*M^5*Sqrt[(8151*Pi)/85]*u^2)/(b^3*E^u) + 
      (((2900201*I)/692428800)*d*K1*M^5*Sqrt[Pi/692835]*u^3)/(b^3*E^u) + 
      (((19166569*I)/346214400)*d^3*K1*M^5*Sqrt[Pi/692835]*u^3)/(b^3*E^u) + 
      (((39576863*I)/692428800)*d^5*K1*M^5*Sqrt[Pi/692835]*u^3)/(b^3*E^u) + 
      (((1447*I)/329728)*d^5*K0*M^5*Sqrt[(11*Pi)/62985]*u^3)/(b^3*E^u) + 
      (((2453*I)/1648640)*d^13*K0*M^5*Sqrt[(11*Pi)/62985]*u^3)/(b^3*E^u) - 
      (((10694129*I)/2077286400)*d^9*K1*M^5*Sqrt[(11*Pi)/62985]*u^3)/
       (b^3*E^u) + (((1680733*I)/207728640)*d^11*K1*M^5*Sqrt[(11*Pi)/62985]*
        u^3)/(b^3*E^u) + (((743669*I)/415457280)*d^13*K1*M^5*
        Sqrt[(11*Pi)/62985]*u^3)/(b^3*E^u) + 
      (((8191*I)/81960960)*d*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^3)/b^3 - 
      (((20357*I)/81960960)*d^3*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^3)/b^3 + 
      (((278693*I)/114745344)*d^7*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^3)/b^3 - 
      (((42157*I)/8243200)*d^7*K1*M^5*Sqrt[(33*Pi)/20995]*u^3)/(b^3*E^u) - 
      (((50741*I)/27320320)*d^5*K1^2*M^5*Sqrt[(33*Pi)/20995]*u^3)/b^3 + 
      (((151*I)/164864)*d^3*K0*M^5*Sqrt[(55*Pi)/12597]*u^3)/(b^3*E^u) - 
      (((439*I)/412160)*d^7*K0*M^5*Sqrt[(143*Pi)/4845]*u^3)/(b^3*E^u) - 
      (((517*I)/1648640)*d^9*K0*M^5*Sqrt[(143*Pi)/4845]*u^3)/(b^3*E^u) + 
      (((451*I)/824320)*d^11*K0*M^5*Sqrt[(143*Pi)/4845]*u^3)/(b^3*E^u) + 
      (((7897*I)/382484480)*d*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((320923*I)/1147453440)*d^3*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((72299*I)/229490688)*d^5*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((983177*I)/1147453440)*d^7*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((76999*I)/163921920)*d^11*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((26009*I)/229490688)*d^13*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((193*I)/382484480)*d^15*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((92027*I)/114745344)*d^9*K1^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((221213*I)/573726720)*d^11*K1^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((102349*I)/573726720)*d^13*K1^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((3*I)/329728)*d*K0*M^5*Sqrt[(429*Pi)/1615]*u^3)/(b^3*E^u) - 
      (((143*I)/7127040)*d^9*K0^2*M^5*Sqrt[(2431*Pi)/285]*u^3)/b^3 + 
      (((73*I)/81960960)*d^15*K1^2*M^5*Sqrt[(2431*Pi)/285]*u^3)/b^3 + 
      (((2409151*I)/1384857600)*d*K0*M^5*Sqrt[Pi/692835]*u^4)/(b^3*E^u) + 
      (((25089313*I)/1384857600)*d^5*K0*M^5*Sqrt[Pi/692835]*u^4)/(b^3*E^u) + 
      (((12984509*I)/415457280)*d^11*K0*M^5*Sqrt[Pi/692835]*u^4)/(b^3*E^u) + 
      (((128201*I)/692428800)*d*K1*M^5*Sqrt[Pi/692835]*u^4)/(b^3*E^u) + 
      (((2072569*I)/346214400)*d^3*K1*M^5*Sqrt[Pi/692835]*u^4)/(b^3*E^u) + 
      (((10969823*I)/692428800)*d^5*K1*M^5*Sqrt[Pi/692835]*u^4)/(b^3*E^u) + 
      (((19766996471*I)/1445791334400)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^4)/b^3 + 
      (((8389702003*I)/49854873600)*d^3*K0*K1*M^5*Sqrt[Pi/692835]*u^4)/b^3 + 
      (((38836885303*I)/289158266880)*d^5*K0*K1*M^5*Sqrt[Pi/692835]*u^4)/
       b^3 + (((66646846481*I)/1445791334400)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*
        u^4)/b^3 + (((982106971*I)/481930444800)*d^15*K0*K1*M^5*
        Sqrt[Pi/692835]*u^4)/b^3 - (((6471239*I)/4154572800)*d^9*K0*M^5*
        Sqrt[(11*Pi)/62985]*u^4)/(b^3*E^u) - 
      (((4152209*I)/2077286400)*d^9*K1*M^5*Sqrt[(11*Pi)/62985]*u^4)/
       (b^3*E^u) + (((316909*I)/207728640)*d^11*K1*M^5*Sqrt[(11*Pi)/62985]*
        u^4)/(b^3*E^u) - (((21763896493*I)/481930444800)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/62985]*u^4)/b^3 + (((86057*I)/166182912)*d^13*K0*M^5*
        Sqrt[(13*Pi)/53295]*u^4)/(b^3*E^u) + 
      (((5184610357*I)/289158266880)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/53295]*u^4)/
       b^3 + (((860107*I)/692428800)*d^3*K0*M^5*Sqrt[(17*Pi)/40755]*u^4)/
       (b^3*E^u) - (((30887*I)/16486400)*d^7*K0*M^5*Sqrt[(33*Pi)/20995]*u^4)/
       (b^3*E^u) - (((5597*I)/8243200)*d^7*K1*M^5*Sqrt[(33*Pi)/20995]*u^4)/
       (b^3*E^u) + (((3253*I)/83091456)*d^13*K1*M^5*Sqrt[(143*Pi)/4845]*u^4)/
       (b^3*E^u) - (((35118649*I)/49854873600)*d^9*K0*K1*M^5*
        Sqrt[(143*Pi)/4845]*u^4)/b^3 - (((94889*I)/1384857600)*d*K0*M^5*
        Sqrt[Pi/692835]*u^5)/(b^3*E^u) + (((799651*I)/461619200)*d^5*K0*M^5*
        Sqrt[Pi/692835]*u^5)/(b^3*E^u) + (((405173*I)/415457280)*d^11*K0*M^5*
        Sqrt[Pi/692835]*u^5)/(b^3*E^u) + (((148541*I)/166182912)*d^13*K0*M^5*
        Sqrt[Pi/692835]*u^5)/(b^3*E^u) + (((13556046341*I)/2891582668800)*d*
        K0^2*M^5*Sqrt[Pi/692835]*u^5)/b^3 + 
      (((33458998789*I)/578316533760)*d^5*K0^2*M^5*Sqrt[Pi/692835]*u^5)/b^3 + 
      (((52914644899*I)/578316533760)*d^11*K0^2*M^5*Sqrt[Pi/692835]*u^5)/
       b^3 + (((59610131411*I)/2891582668800)*d^13*K0^2*M^5*Sqrt[Pi/692835]*
        u^5)/b^3 + (((501814081*I)/963860889600)*d^15*K0^2*M^5*
        Sqrt[Pi/692835]*u^5)/b^3 + (((1833703*I)/5539430400)*d^3*K1*M^5*
        Sqrt[Pi/692835]*u^5)/(b^3*E^u) - (((8878481*I)/11078860800)*d^5*K1*
        M^5*Sqrt[Pi/692835]*u^5)/(b^3*E^u) + 
      (((8181847*I)/8309145600)*d^7*K1*M^5*Sqrt[Pi/692835]*u^5)/(b^3*E^u) - 
      (((29834599*I)/33236582400)*d^9*K1*M^5*Sqrt[Pi/692835]*u^5)/(b^3*E^u) + 
      (((1752532723637*I)/8674748006400)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^5)/
       b^3 + (((4400775216037*I)/14457913344000)*d^11*K1^2*M^5*
        Sqrt[Pi/692835]*u^5)/b^3 + (((358694331067*I)/4819304448000)*d^13*
        K1^2*M^5*Sqrt[Pi/692835]*u^5)/b^3 + 
      (((1785067393*I)/1606434816000)*d^15*K1^2*M^5*Sqrt[Pi/692835]*u^5)/
       b^3 - (((28629*I)/230809600)*d^3*K0*M^5*Sqrt[(3*Pi)/230945]*u^5)/
       (b^3*E^u) + (((6481*I)/57802752)*d^13*K1*M^5*Sqrt[(5*Pi)/138567]*u^5)/
       (b^3*E^u) - (((1453919*I)/4154572800)*d^9*K0*M^5*Sqrt[(11*Pi)/62985]*
        u^5)/(b^3*E^u) - (((15915039703*I)/963860889600)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^5)/b^3 - (((14203713203*I)/2891582668800)*d^9*
        K0^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 + 
      (((114607*I)/11078860800)*d*K1*M^5*Sqrt[(11*Pi)/62985]*u^5)/(b^3*E^u) - 
      (((276301277017*I)/14457913344000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/62985]*
        u^5)/b^3 + (((13453639769*I)/2891582668800)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/53295]*u^5)/b^3 - (((74419*I)/3323658240)*d^11*K1*M^5*
        Sqrt[(13*Pi)/53295]*u^5)/(b^3*E^u) + 
      (((5238220811*I)/6196248576000)*d*K1^2*M^5*Sqrt[(17*Pi)/40755]*u^5)/
       b^3 - (((70063329587*I)/2065416192000)*d^7*K1^2*M^5*
        Sqrt[(17*Pi)/40755]*u^5)/b^3 + (((163*I)/49459200)*d^7*K0*M^5*
        Sqrt[(209*Pi)/3315]*u^5)/(b^3*E^u) + 
      (((8265767462101*I)/43373740032000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[692835]*b^3) - (((1172309*I)/1582694400)*d^3*K0*M^5*
        Sqrt[Pi/692835]*u^6)/(b^3*E^u) - (((59871431*I)/22157721600)*d^5*K0*
        M^5*Sqrt[Pi/692835]*u^6)/(b^3*E^u) + 
      (((70543573*I)/16618291200)*d^7*K0*M^5*Sqrt[Pi/692835]*u^6)/(b^3*E^u) + 
      (((128531047*I)/66473164800)*d^9*K0*M^5*Sqrt[Pi/692835]*u^6)/
       (b^3*E^u) - (((2959909*I)/6647316480)*d*K1*M^5*Sqrt[Pi/692835]*u^6)/
       (b^3*E^u) - (((20955377*I)/5539430400)*d^3*K1*M^5*Sqrt[Pi/692835]*u^6)/
       (b^3*E^u) - (((7771961*I)/11078860800)*d^5*K1*M^5*Sqrt[Pi/692835]*u^6)/
       (b^3*E^u) + (((346943*I)/36929536)*d^7*K1*M^5*Sqrt[Pi/692835]*u^6)/
       (b^3*E^u) + (((226973*I)/1582694400)*d^9*K1*M^5*Sqrt[Pi/692835]*u^6)/
       (b^3*E^u) - (((22592809*I)/5539430400)*d^11*K1*M^5*Sqrt[Pi/692835]*
        u^6)/(b^3*E^u) + (((137920731659*I)/12392497152000)*d*K0*K1*M^5*
        Sqrt[Pi/692835]*u^6)/b^3 + (((456733153153*I)/2991292416000)*d^3*K0*
        K1*M^5*Sqrt[Pi/692835]*u^6)/b^3 + (((3068197710829*I)/17349496012800)*
        d^5*K0*K1*M^5*Sqrt[Pi/692835]*u^6)/b^3 - 
      (((13505561788661*I)/28915826688000)*d^7*K0*K1*M^5*Sqrt[Pi/692835]*u^6)/
       b^3 + (((1051370565787*I)/4130832384000)*d^11*K0*K1*M^5*
        Sqrt[Pi/692835]*u^6)/b^3 + (((124129*I)/22157721600)*d*K0*M^5*
        Sqrt[(11*Pi)/62985]*u^6)/(b^3*E^u) - 
      (((512625172729*I)/28915826688000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/62985]*
        u^6)/b^3 + (((223351957*I)/3212869632000)*d^15*K0*K1*M^5*
        Sqrt[(13*Pi)/53295]*u^6)/b^3 - (((192377*I)/1329463296)*d^11*K0*M^5*
        Sqrt[(17*Pi)/40755]*u^6)/(b^3*E^u) - 
      (((1035917*I)/33236582400)*d^13*K1*M^5*Sqrt[(17*Pi)/40755]*u^6)/
       (b^3*E^u) - (((4601*I)/886308864)*d^13*K0*M^5*Sqrt[(65*Pi)/10659]*u^6)/
       (b^3*E^u) + (((9129892393*I)/28915826688000)*d^13*K0*K1*M^5*
        Sqrt[(209*Pi)/3315]*u^6)/b^3 - (((8035799*I)/66473164800)*d*K0*M^5*
        Sqrt[Pi/692835]*u^7)/(b^3*E^u) - (((39446929*I)/33236582400)*d^3*K0*
        M^5*Sqrt[Pi/692835]*u^7)/(b^3*E^u) + 
      (((18279887*I)/5539430400)*d^7*K0*M^5*Sqrt[Pi/692835]*u^7)/(b^3*E^u) + 
      (((42370879*I)/66473164800)*d^9*K0*M^5*Sqrt[Pi/692835]*u^7)/(b^3*E^u) - 
      (((7749631*I)/4748083200)*d^11*K0*M^5*Sqrt[Pi/692835]*u^7)/(b^3*E^u) - 
      (((18395339*I)/66473164800)*d^13*K0*M^5*Sqrt[Pi/692835]*u^7)/
       (b^3*E^u) + (((590349974993*I)/346989920256000)*d*K0^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 - (((9318383310521*I)/115663306752000)*d^7*
        K0^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((202119039113*I)/5028839424000)*d^9*K0^2*M^5*Sqrt[Pi/692835]*u^7)/
       b^3 + (((5318110484369*I)/115663306752000)*d^11*K0^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 - (((9332597*I)/166182912000)*d*K1*M^5*
        Sqrt[Pi/692835]*u^7)/(b^3*E^u) + (((166783783*I)/41545728000)*d^7*K1*
        M^5*Sqrt[Pi/692835]*u^7)/(b^3*E^u) + 
      (((56559023*I)/55394304000)*d^9*K1*M^5*Sqrt[Pi/692835]*u^7)/(b^3*E^u) - 
      (((33183599*I)/16618291200)*d^11*K1*M^5*Sqrt[Pi/692835]*u^7)/
       (b^3*E^u) - (((11396269*I)/33236582400)*d^13*K1*M^5*Sqrt[Pi/692835]*
        u^7)/(b^3*E^u) + (((27741439391*I)/7710887116800)*d*K1^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 + (((1858717371671*I)/38554435584000)*d^5*
        K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((15698096918227*I)/115663306752000)*d^7*K1^2*M^5*Sqrt[Pi/692835]*u^7)/
       b^3 - (((6349007325613*I)/115663306752000)*d^9*K1^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 + (((67430795863*I)/925306454016)*d^11*K1^2*
        M^5*Sqrt[Pi/692835]*u^7)/b^3 + (((2092527713*I)/7710887116800)*d^15*
        K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 + 
      (((2135063369*I)/1835925504000)*d^13*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^7)/
       b^3 + (((1532587187*I)/856765235200)*d^13*K1^2*M^5*Sqrt[(11*Pi)/62985]*
        u^7)/b^3 - (((3685361*I)/66473164800)*d^5*K0*M^5*Sqrt[(13*Pi)/53295]*
        u^7)/(b^3*E^u) + (((26328997459*I)/9913997721600)*d^5*K0^2*M^5*
        Sqrt[(13*Pi)/53295]*u^7)/b^3 - (((2542037*I)/27697152000)*d^3*K1*M^5*
        Sqrt[(13*Pi)/53295]*u^7)/(b^3*E^u) + 
      (((339461557*I)/38554435584000)*d^15*K0^2*M^5*Sqrt[(19*Pi)/36465]*u^7)/
       b^3 - (((744221*I)/166182912000)*d^5*K1*M^5*Sqrt[(323*Pi)/2145]*u^7)/
       (b^3*E^u) + (((1268591955431*I)/49569988608000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[692835]*b^3) + (((1772900388899*I)/38554435584000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[692835]*b^3) - 
      (((148469*I)/14450688000)*d*K0*M^5*Sqrt[Pi/692835]*u^8)/(b^3*E^u) - 
      (((1017299*I)/2260992000)*d^5*K0*M^5*Sqrt[Pi/692835]*u^8)/(b^3*E^u) + 
      (((309775537*I)/997097472000)*d^9*K0*M^5*Sqrt[Pi/692835]*u^8)/
       (b^3*E^u) - (((58038767*I)/99709747200)*d^11*K0*M^5*Sqrt[Pi/692835]*
        u^8)/(b^3*E^u) - (((21079657*I)/199419494400)*d^13*K0*M^5*
        Sqrt[Pi/692835]*u^8)/(b^3*E^u) - (((109829*I)/2034892800)*d*K1*M^5*
        Sqrt[Pi/692835]*u^8)/(b^3*E^u) - (((151494487*I)/498548736000)*d^5*K1*
        M^5*Sqrt[Pi/692835]*u^8)/(b^3*E^u) + 
      (((164140021*I)/124637184000)*d^7*K1*M^5*Sqrt[Pi/692835]*u^8)/
       (b^3*E^u) + (((153595033*I)/498548736000)*d^9*K1*M^5*Sqrt[Pi/692835]*
        u^8)/(b^3*E^u) - (((33606329*I)/49854873600)*d^11*K1*M^5*
        Sqrt[Pi/692835]*u^8)/(b^3*E^u) - (((4067543*I)/33236582400)*d^13*K1*
        M^5*Sqrt[Pi/692835]*u^8)/(b^3*E^u) + 
      (((36427125341*I)/21686870016000)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^8)/
       b^3 + (((103228701883*I)/4337374003200)*d^3*K0*K1*M^5*Sqrt[Pi/692835]*
        u^8)/b^3 + (((626783062649*I)/21686870016000)*d^5*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 - (((74885954347*I)/1032708096000)*d^7*K0*K1*
        M^5*Sqrt[Pi/692835]*u^8)/b^3 + (((289572095023*I)/7228956672000)*d^11*
        K0*K1*M^5*Sqrt[Pi/692835]*u^8)/b^3 + 
      (((27523214783*I)/2409652224000)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^8)/
       b^3 + (((1218440273*I)/7228956672000)*d^15*K0*K1*M^5*Sqrt[Pi/692835]*
        u^8)/b^3 + (((8930303*I)/83091456000)*d^7*K0*M^5*Sqrt[(11*Pi)/62985]*
        u^8)/(b^3*E^u) - (((2133419*I)/49854873600)*d^3*K1*M^5*
        Sqrt[(11*Pi)/62985]*u^8)/(b^3*E^u) - 
      (((18636646027*I)/7228956672000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/53295]*u^8)/
       b^3 - (((3371729*I)/166182912000)*d^3*K0*M^5*Sqrt[(17*Pi)/40755]*u^8)/
       (b^3*E^u) - (((977533*I)/9970974720)*d^3*K0*M^5*Sqrt[Pi/692835]*u^9)/
       (b^3*E^u) - (((44398061*I)/498548736000)*d^5*K0*M^5*Sqrt[Pi/692835]*
        u^9)/(b^3*E^u) + (((37355993*I)/124637184000)*d^7*K0*M^5*
        Sqrt[Pi/692835]*u^9)/(b^3*E^u) + (((39872839*I)/498548736000)*d^9*K0*
        M^5*Sqrt[Pi/692835]*u^9)/(b^3*E^u) - 
      (((1101743*I)/7122124800)*d^11*K0*M^5*Sqrt[Pi/692835]*u^9)/(b^3*E^u) - 
      (((563203*I)/19941949440)*d^13*K0*M^5*Sqrt[Pi/692835]*u^9)/(b^3*E^u) + 
      (((2081502547*I)/14457913344000)*d*K0^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 - 
      (((8881447877*I)/1032708096000)*d^7*K0^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 + 
      (((51880711951*I)/10843435008000)*d^11*K0^2*M^5*Sqrt[Pi/692835]*u^9)/
       b^3 + (((91698571*I)/65028096000)*d^13*K0^2*M^5*Sqrt[Pi/692835]*u^9)/
       b^3 - (((27595489*I)/249274368000)*d^3*K1*M^5*Sqrt[Pi/692835]*u^9)/
       (b^3*E^u) - (((55539521*I)/498548736000)*d^5*K1*M^5*Sqrt[Pi/692835]*
        u^9)/(b^3*E^u) + (((569743*I)/1661829120)*d^7*K1*M^5*Sqrt[Pi/692835]*
        u^9)/(b^3*E^u) + (((26967013*I)/299129241600)*d^9*K1*M^5*
        Sqrt[Pi/692835]*u^9)/(b^3*E^u) - (((25922959*I)/149564620800)*d^11*K1*
        M^5*Sqrt[Pi/692835]*u^9)/(b^3*E^u) - 
      (((38461*I)/1220935680)*d^13*K1*M^5*Sqrt[Pi/692835]*u^9)/(b^3*E^u) + 
      (((4661006989*I)/14457913344000)*d*K1^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 - 
      (((239970567451*I)/21686870016000)*d^7*K1^2*M^5*Sqrt[Pi/692835]*u^9)/
       b^3 - (((74926543213*I)/14457913344000)*d^9*K1^2*M^5*Sqrt[Pi/692835]*
        u^9)/b^3 + (((66629714771*I)/10843435008000)*d^11*K1^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 + (((11261148713*I)/6196248576000)*d^13*K1^2*
        M^5*Sqrt[Pi/692835]*u^9)/b^3 + (((704327341*I)/21686870016000)*d^15*
        K1^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 + 
      (((5048606519*I)/14457913344000)*d^5*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^9)/
       b^3 + (((15494239*I)/7228956672000)*d^15*K0^2*M^5*Sqrt[(11*Pi)/62985]*
        u^9)/b^3 + (((7582229*I)/36882432000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/53295]*u^9)/b^3 + (((2762101697*I)/8674748006400)*d^5*
        K1^2*M^5*Sqrt[(13*Pi)/53295]*u^9)/b^3 - 
      (((10909014313*I)/43373740032000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/40755]*u^9)/
       b^3 - (((177803*I)/498548736000)*d*K1*M^5*Sqrt[(17*Pi)/40755]*u^9)/
       (b^3*E^u) - (((50737*I)/99709747200)*d*K0*M^5*Sqrt[(19*Pi)/36465]*u^9)/
       (b^3*E^u) + (((540939403*I)/2710858752000)*d^3*K1^2*M^5*
        Sqrt[(19*Pi)/36465]*u^9)/b^3 + (((243673*I)/3894912000)*d^7*K0*M^5*
        Sqrt[Pi/692835]*u^10)/(b^3*E^u) - (((304523*I)/9347788800)*d^11*K0*
        M^5*Sqrt[Pi/692835]*u^10)/(b^3*E^u) - 
      (((215051*I)/37391155200)*d^13*K0*M^5*Sqrt[Pi/692835]*u^10)/(b^3*E^u) - 
      (((7481*I)/3894912000)*d*K1*M^5*Sqrt[Pi/692835]*u^10)/(b^3*E^u) - 
      (((677239*I)/31159296000)*d^3*K1*M^5*Sqrt[Pi/692835]*u^10)/(b^3*E^u) - 
      (((13537*I)/635904000)*d^5*K1*M^5*Sqrt[Pi/692835]*u^10)/(b^3*E^u) + 
      (((209929*I)/3115929600)*d^7*K1*M^5*Sqrt[Pi/692835]*u^10)/(b^3*E^u) - 
      (((665477*I)/18695577600)*d^11*K1*M^5*Sqrt[Pi/692835]*u^10)/(b^3*E^u) - 
      (((3337*I)/534159360)*d^13*K1*M^5*Sqrt[Pi/692835]*u^10)/(b^3*E^u) + 
      (((1213187*I)/12463718400)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^10)/b^3 + 
      (((1008427787*I)/722895667200)*d^3*K0*K1*M^5*Sqrt[Pi/692835]*u^10)/
       b^3 - (((46155645037*I)/10843435008000)*d^7*K0*K1*M^5*Sqrt[Pi/692835]*
        u^10)/b^3 - (((35479528009*I)/16265152512000)*d^9*K0*K1*M^5*
        Sqrt[Pi/692835]*u^10)/b^3 + (((78120659497*I)/32530305024000)*d^11*K0*
        K1*M^5*Sqrt[Pi/692835]*u^10)/b^3 + (((743917907*I)/1016572032000)*
        d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^10)/b^3 + 
      (((167577541*I)/10843435008000)*d^15*K0*K1*M^5*Sqrt[Pi/692835]*u^10)/
       b^3 + (((123707*I)/344236032)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/138567]*u^10)/
       b^3 - (((20347*I)/186955776000)*d*K0*M^5*Sqrt[(11*Pi)/62985]*u^10)/
       (b^3*E^u) + (((43009*I)/26707968000)*d^9*K0*M^5*Sqrt[(11*Pi)/62985]*
        u^10)/(b^3*E^u) - (((224317*I)/186955776000)*d^5*K0*M^5*
        Sqrt[(17*Pi)/40755]*u^10)/(b^3*E^u) + 
      (((9551*I)/9347788800)*d^9*K1*M^5*Sqrt[(19*Pi)/36465]*u^10)/(b^3*E^u) - 
      (((5087*I)/46738944000)*d^3*K0*M^5*Sqrt[(187*Pi)/3705]*u^10)/
       (b^3*E^u) - (((4379*I)/18695577600)*d*K0*M^5*Sqrt[Pi/692835]*u^11)/
       (b^3*E^u) - (((30133*I)/9347788800)*d^3*K0*M^5*Sqrt[Pi/692835]*u^11)/
       (b^3*E^u) + (((57667*I)/18695577600)*d^9*K0*M^5*Sqrt[Pi/692835]*u^11)/
       (b^3*E^u) - (((51133*I)/9347788800)*d^11*K0*M^5*Sqrt[Pi/692835]*u^11)/
       (b^3*E^u) - (((16943*I)/18695577600)*d^13*K0*M^5*Sqrt[Pi/692835]*u^11)/
       (b^3*E^u) + (((343448087*I)/2168687001600)*d^5*K0^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 - (((253650851*I)/722895667200)*d^7*K0^2*
        M^5*Sqrt[Pi/692835]*u^11)/b^3 + (((6559880351*I)/32530305024000)*d^11*
        K0^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 + 
      (((8434903*I)/132776755200)*d^13*K0^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 - 
      (((4633*I)/18695577600)*d*K1*M^5*Sqrt[Pi/692835]*u^11)/(b^3*E^u) - 
      (((344447*I)/93477888000)*d^5*K1*M^5*Sqrt[Pi/692835]*u^11)/(b^3*E^u) + 
      (((6277*I)/1907712000)*d^9*K1*M^5*Sqrt[Pi/692835]*u^11)/(b^3*E^u) - 
      (((54599*I)/9347788800)*d^11*K1*M^5*Sqrt[Pi/692835]*u^11)/(b^3*E^u) - 
      (((17989*I)/18695577600)*d^13*K1*M^5*Sqrt[Pi/692835]*u^11)/(b^3*E^u) + 
      (((1173587561*I)/97590915072000)*d*K1^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 + 
      (((2409028967*I)/13941559296000)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^11)/
       b^3 - (((13037616611*I)/32530305024000)*d^7*K1^2*M^5*Sqrt[Pi/692835]*
        u^11)/b^3 - (((7508695231*I)/32530305024000)*d^9*K1^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 + (((61433083*I)/260242440192)*d^11*K1^2*
        M^5*Sqrt[Pi/692835]*u^11)/b^3 + (((272293753*I)/3614478336000)*d^13*
        K1^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 + 
      (((22315933*I)/10843435008000)*d^15*K1^2*M^5*Sqrt[Pi/692835]*u^11)/
       b^3 + (((1441*I)/1557964800)*d^7*K0*M^5*Sqrt[(11*Pi)/62985]*u^11)/
       (b^3*E^u) + (((113437157*I)/10843435008000)*d^3*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^11)/b^3 - (((82390757*I)/4647186432000)*d^9*
        K0^2*M^5*Sqrt[(11*Pi)/62985]*u^11)/b^3 - 
      (((197*I)/747823104)*d^5*K0*M^5*Sqrt[(13*Pi)/53295]*u^11)/(b^3*E^u) + 
      (((91243*I)/722895667200)*d^15*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^11)/b^3 + 
      (((4981*I)/7789824000)*d^7*K1*M^5*Sqrt[(17*Pi)/40755]*u^11)/(b^3*E^u) + 
      (((3217901*I)/10843435008000)*d*K0^2*M^5*Sqrt[(19*Pi)/36465]*u^11)/
       b^3 - (((337*I)/1869557760)*d^3*K1*M^5*Sqrt[(19*Pi)/36465]*u^11)/
       (b^3*E^u) + (((1858852049*I)/13941559296000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[692835]*b^3) - (((31*I)/1168473600)*d*K0*M^5*
        Sqrt[Pi/692835]*u^12)/(b^3*E^u) - (((89*I)/233694720)*d^3*K0*M^5*
        Sqrt[Pi/692835]*u^12)/(b^3*E^u) + (((2281*I)/5842368000)*d^9*K0*M^5*
        Sqrt[Pi/692835]*u^12)/(b^3*E^u) - (((31*I)/292118400)*d^13*K0*M^5*
        Sqrt[Pi/692835]*u^12)/(b^3*E^u) - 
      ((I/37094400)*d*K1*M^5*Sqrt[Pi/692835]*u^12)/(b^3*E^u) - 
      (((283*I)/556416000)*d^5*K1*M^5*Sqrt[Pi/692835]*u^12)/(b^3*E^u) + 
      (((83*I)/60858000)*d^7*K1*M^5*Sqrt[Pi/692835]*u^12)/(b^3*E^u) + 
      (((4727*I)/11684736000)*d^9*K1*M^5*Sqrt[Pi/692835]*u^12)/(b^3*E^u) - 
      (((257*I)/2336947200)*d^13*K1*M^5*Sqrt[Pi/692835]*u^12)/(b^3*E^u) + 
      (((4920109*I)/1951818301440)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^12)/b^3 - 
      (((1126312531*I)/16265152512000)*d^9*K0*K1*M^5*Sqrt[Pi/692835]*u^12)/
       b^3 + (((45763789*I)/707180544000)*d^11*K0*K1*M^5*Sqrt[Pi/692835]*
        u^12)/b^3 + (((71414009*I)/3253030502400)*d^13*K0*K1*M^5*
        Sqrt[Pi/692835]*u^12)/b^3 + (((90901*I)/120482611200)*d^15*K0*K1*M^5*
        Sqrt[Pi/692835]*u^12)/b^3 - ((I/27820800)*d^3*K1*M^5*
        Sqrt[(11*Pi)/62985]*u^12)/(b^3*E^u) - 
      (((157248029*I)/16265152512000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^12)/
       b^3 - (((109*I)/2921184000)*d^5*K0*M^5*Sqrt[(13*Pi)/53295]*u^12)/
       (b^3*E^u) - ((I/23369472)*d^11*K1*M^5*Sqrt[(17*Pi)/40755]*u^12)/
       (b^3*E^u) + (((20575927*I)/9759091507200)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/40755]*u^12)/b^3 + (((67*I)/973728000)*d^7*K0*M^5*
        Sqrt[(19*Pi)/36465]*u^12)/(b^3*E^u) - 
      (((43*I)/1168473600)*d^11*K0*M^5*Sqrt[(19*Pi)/36465]*u^12)/(b^3*E^u) + 
      (((127917871*I)/48795457536000)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/36465]*u^12)/
       b^3 - ((I/1168473600)*d*K0*M^5*Sqrt[Pi/692835]*u^13)/(b^3*E^u) - 
      ((I/129830400)*d^13*K0*M^5*Sqrt[Pi/692835]*u^13)/(b^3*E^u) + 
      (((1691467*I)/12198864384000)*d*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      (((45804347*I)/8132576256000)*d^7*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      (((17886551*I)/4066288128000)*d^9*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((5866429*I)/1626515251200)*d^11*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((167201*I)/2710858752000)*d^15*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      ((I/1168473600)*d*K1*M^5*Sqrt[Pi/692835]*u^13)/(b^3*E^u) - 
      ((I/129830400)*d^13*K1*M^5*Sqrt[Pi/692835]*u^13)/(b^3*E^u) + 
      (((3723917*I)/24397728768000)*d*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((15620911*I)/4879545753600)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((5322931*I)/1355429376000)*d^11*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((12664807*I)/8132576256000)*d^13*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      ((I/233694720)*d^5*K0*M^5*Sqrt[(11*Pi)/62985]*u^13)/(b^3*E^u) + 
      ((I/97372800)*d^7*K0*M^5*Sqrt[(11*Pi)/62985]*u^13)/(b^3*E^u) + 
      ((I/389491200)*d^9*K0*M^5*Sqrt[(11*Pi)/62985]*u^13)/(b^3*E^u) - 
      ((I/194745600)*d^11*K0*M^5*Sqrt[(11*Pi)/62985]*u^13)/(b^3*E^u) - 
      ((I/233694720)*d^5*K1*M^5*Sqrt[(11*Pi)/62985]*u^13)/(b^3*E^u) + 
      ((I/97372800)*d^7*K1*M^5*Sqrt[(11*Pi)/62985]*u^13)/(b^3*E^u) + 
      ((I/389491200)*d^9*K1*M^5*Sqrt[(11*Pi)/62985]*u^13)/(b^3*E^u) - 
      ((I/194745600)*d^11*K1*M^5*Sqrt[(11*Pi)/62985]*u^13)/(b^3*E^u) + 
      (((271753*I)/1219886438400)*d^5*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^13)/
       b^3 - (((5297*I)/11295244800)*d^7*K1^2*M^5*Sqrt[(13*Pi)/53295]*u^13)/
       b^3 - (((1027897*I)/2710858752000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/53295]*
        u^13)/b^3 + (((131*I)/23369472000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/53295]*
        u^13)/b^3 - ((I/584236800)*d^3*K0*M^5*Sqrt[(17*Pi)/40755]*u^13)/
       (b^3*E^u) - ((I/584236800)*d^3*K1*M^5*Sqrt[(17*Pi)/40755]*u^13)/
       (b^3*E^u) + (((12317*I)/169428672000)*d^13*K0^2*M^5*
        Sqrt[(19*Pi)/36465]*u^13)/b^3 + (((47493077*I)/24397728768000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[692835]*b^3) + 
      (((3685009*I)/1742694912000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[692835]*b^3) + (((332963*I)/12198864384000)*d*K0*K1*M^5*
        Sqrt[Pi/692835]*u^14)/b^3 + (((3983009*I)/12198864384000)*d^3*K0*K1*
        M^5*Sqrt[Pi/692835]*u^14)/b^3 - (((1232711*I)/1355429376000)*d^7*K0*
        K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 - (((50773*I)/50201088000)*d^9*K0*K1*
        M^5*Sqrt[Pi/692835]*u^14)/b^3 + (((282481*I)/451809792000)*d^11*K0*K1*
        M^5*Sqrt[Pi/692835]*u^14)/b^3 + (((1355803*I)/4066288128000)*d^13*K0*
        K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 + (((28187*I)/1355429376000)*d^15*K0*
        K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 + (((29021*I)/12198864384000)*d^5*K0*
        K1*M^5*Sqrt[(247*Pi)/2805]*u^14)/b^3 + 
      (((347*I)/609943219200)*d*K0^2*M^5*Sqrt[Pi/692835]*u^15)/b^3 + 
      (((8779*I)/435673728000)*d^5*K0^2*M^5*Sqrt[Pi/692835]*u^15)/b^3 + 
      (((3571*I)/254143008000)*d^11*K0^2*M^5*Sqrt[Pi/692835]*u^15)/b^3 + 
      ((I/753016320)*d^15*K0^2*M^5*Sqrt[Pi/692835]*u^15)/b^3 + 
      (((383*I)/609943219200)*d*K1^2*M^5*Sqrt[Pi/692835]*u^15)/b^3 + 
      (((191*I)/12707150400)*d^11*K1^2*M^5*Sqrt[Pi/692835]*u^15)/b^3 + 
      (((401*I)/22590489600)*d^13*K1^2*M^5*Sqrt[Pi/692835]*u^15)/b^3 + 
      (((5*I)/3049716096)*d^3*K0^2*M^5*Sqrt[(5*Pi)/138567]*u^15)/b^3 - 
      (((3967*I)/1016572032000)*d^9*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^15)/b^3 - 
      (((853*I)/508286016000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^15)/b^3 - 
      (((4387*I)/1016572032000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^15)/b^3 + 
      (((83*I)/67771468800)*d^13*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^15)/b^3 + 
      (((739*I)/435673728000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/53295]*u^15)/b^3 + 
      ((I/11295244800)*d^15*K1^2*M^5*Sqrt[(17*Pi)/40755]*u^15)/b^3 - 
      (((47*I)/508286016000)*d^7*K0^2*M^5*Sqrt[(187*Pi)/3705]*u^15)/b^3 + 
      (((1367*I)/152485804800)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[692835]*b^3) + ((I/8471433600)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/
       b^3 + ((I/263088000)*d^5*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 + 
      (((83*I)/42357168000)*d^11*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 + 
      (((31*I)/8471433600)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 + 
      ((I/2823811200)*d^15*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 - 
      ((I/4706352000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^16)/b^3 - 
      ((I/1210204800)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^16)/b^3 + 
      ((I/8471433600)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/53295]*u^16)/b^3)/Pi, 
    ((-57871*d^9*K0*K1*M^5*Sqrt[11/(62985*Pi)]*u^3)/(24729600*b^3) + 
      (56303483*d^7*K0*K1*M^5*Sqrt[13/(53295*Pi)]*u^3)/(8568806400*b^3) + 
      (168257*d*K0*K1*M^5*Sqrt[19/(36465*Pi)]*u^3)/(964454400*b^3) + 
      (77*d^13*K0*K1*M^5*Sqrt[33/(20995*Pi)]*u^3)/(235520*b^3) + 
      (187*d^11*K0*K1*M^5*Sqrt[187/(3705*Pi)]*u^3)/(588800*b^3) + 
      (((7*I)/11776)*d*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^3)/b^3 - 
      ((I/164864)*d*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((169*I)/2472960)*d^5*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((143*I)/618240)*d^7*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((143*I)/2472960)*d^9*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((143*I)/1236480)*d^11*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((11*I)/494592)*d^13*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((11*I)/58880)*d^13*K1^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((3*I)/5888)*d^3*K1^2*M^5*Sqrt[(165*Pi)/4199]*u^3)/b^3 - 
      (((61*I)/103040)*d^7*K1^2*M^5*Sqrt[(429*Pi)/1615]*u^3)/b^3 + 
      ((I/11776)*d^5*K1^2*M^5*Sqrt[(935*Pi)/741]*u^3)/b^3 + 
      (((11*I)/206080)*d^11*K1^2*M^5*Sqrt[(2431*Pi)/285]*u^3)/b^3 - 
      ((I/247296)*d^3*K0^2*M^5*Sqrt[(2717*Pi)/255]*u^3)/b^3 - 
      (((11*I)/412160)*d^9*K1^2*M^5*Sqrt[(2717*Pi)/255]*u^3)/b^3 + 
      (59320193*d^3*K0*K1*M^5*u^3)/(1446681600*b^3*Sqrt[692835*Pi]) + 
      (13827313*d^5*K0*K1*M^5*u^3)/(413337600*b^3*Sqrt[692835*Pi]) - 
      (1779133729*d^7*K0*K1*M^5*u^3)/(8568806400*b^3*Sqrt[692835*Pi]) - 
      (24727*d^7*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^4)/(4451328*b^3) - 
      (57871*d^9*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^4)/(49459200*b^3) - 
      (25756621*d^9*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^4)/(8902656000*b^3) + 
      (25751*d^13*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^4)/(28262400*b^3) + 
      (168257*d*K0^2*M^5*Sqrt[19/(36465*Pi)]*u^4)/(1928908800*b^3) - 
      (163282817*d^11*K1^2*M^5*Sqrt[19/(36465*Pi)]*u^4)/(74782310400*b^3) + 
      (77*d^13*K0^2*M^5*Sqrt[33/(20995*Pi)]*u^4)/(471040*b^3) - 
      (24236413*d^7*K1^2*M^5*Sqrt[143/(4845*Pi)]*u^4)/(46738944000*b^3) + 
      (187*d^11*K0^2*M^5*Sqrt[187/(3705*Pi)]*u^4)/(1177600*b^3) + 
      (((1922701*I)/519321600)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^4)/b^3 + 
      (((3768899*I)/1038643200)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^4)/b^3 + 
      (((778699*I)/623185920)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^4)/b^3 + 
      (((991*I)/45158400)*d*K0*K1*M^5*Sqrt[(143*Pi)/4845]*u^4)/b^3 - 
      (((74587*I)/86553600)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/4845]*u^4)/b^3 - 
      (((830971*I)/3115929600)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/4845]*u^4)/b^3 + 
      (((695539*I)/1557964800)*d^11*K0*K1*M^5*Sqrt[(143*Pi)/4845]*u^4)/b^3 + 
      (59320193*d^3*K0^2*M^5*u^4)/(2893363200*Sqrt[692835]*b^3*Sqrt[Pi]) + 
      (3877210939*d^3*K1^2*M^5*u^4)/(163681689600*Sqrt[692835]*b^3*
        Sqrt[Pi]) + (13827313*d^5*K0^2*M^5*u^4)/(826675200*b^3*
        Sqrt[692835*Pi]) + (134120193007*d*K1^2*M^5*u^4)/
       (80204027904000*b^3*Sqrt[692835*Pi]) + 
      (2327006261809*d^5*K1^2*M^5*u^4)/(80204027904000*b^3*Sqrt[692835*Pi]) + 
      (31059524971*d^11*K1^2*M^5*u^4)/(373911552000*b^3*Sqrt[692835*Pi]) + 
      (3614765447*d^7*K0*K1*M^5*Sqrt[19/(36465*Pi)]*u^5)/
       (14395594752000*b^3) - (((44364011*I)/31159296000)*d*K1^2*M^5*
        Sqrt[Pi/692835]*u^5)/b^3 - (((347868377*I)/31159296000)*d^5*K1^2*M^5*
        Sqrt[Pi/692835]*u^5)/b^3 + (((95759*I)/2077286400)*d*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^5)/b^3 + (((588151*I)/1038643200)*d^3*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^5)/b^3 + (((1000889*I)/2077286400)*d^5*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^5)/b^3 - (((288461*I)/173107200)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^5)/b^3 + (((2588917*I)/3115929600)*d^11*K0^2*
        M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 + (((3877687*I)/865536000)*d^7*K1^2*
        M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 + (((2423807*I)/4451328000)*d^9*K1^2*
        M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 - (((6379567*I)/3115929600)*d^11*
        K1^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 - 
      (((1892777*I)/6231859200)*d^13*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 - 
      (((158909*I)/6231859200)*d^9*K0^2*M^5*Sqrt[(187*Pi)/3705]*u^5)/b^3 + 
      (((11467*I)/1246371840)*d^13*K0^2*M^5*Sqrt[(209*Pi)/3315]*u^5)/b^3 - 
      (((37436407*I)/2225664000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[692835]*b^3) + (5981615921*d*K0*K1*M^5*u^5)/
       (7291275264000*b^3*Sqrt[692835*Pi]) + (659783854421*d^3*K0*K1*M^5*u^5)/
       (40102013952000*b^3*Sqrt[692835*Pi]) + 
      (2444534714593*d^5*K0*K1*M^5*u^5)/(80204027904000*b^3*
        Sqrt[692835*Pi]) - (59771368183*d^7*K0*K1*M^5*u^5)/
       (959706316800*b^3*Sqrt[692835*Pi]) - (325608851*d^9*K0*K1*M^5*u^5)/
       (8902656000*b^3*Sqrt[692835*Pi]) + (54272503*d^11*K0*K1*M^5*u^5)/
       (1483776000*b^3*Sqrt[692835*Pi]) + (11987*d^13*K0*K1*M^5*u^5)/
       (1228800*b^3*Sqrt[692835*Pi]) + 
      (5737*d^13*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^6)/(37683200*b^3) + 
      (906228893*d^9*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^6)/(149564620800*b^3) - 
      (((66880147*I)/62318592000)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^6)/b^3 - 
      (((66419189*I)/4451328000)*d^3*K0*K1*M^5*Sqrt[Pi/692835]*u^6)/b^3 - 
      (((953885029*I)/62318592000)*d^5*K0*K1*M^5*Sqrt[Pi/692835]*u^6)/b^3 - 
      (((54881599*I)/12463718400)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^6)/b^3 + 
      (((71808473*I)/62318592000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^6)/
       b^3 + (((1166513*I)/5193216000)*d^7*K0*K1*M^5*Sqrt[(209*Pi)/3315]*u^6)/
       b^3 - (((674419*I)/6231859200)*d^11*K0*K1*M^5*Sqrt[(221*Pi)/3135]*u^6)/
       b^3 - (35492193923*d^3*K0^2*M^5*u^6)/(14582550528000*Sqrt[692835]*b^3*
        Sqrt[Pi]) + (15143582445053*d^3*K1^2*M^5*u^6)/
       (802040279040000*Sqrt[692835]*b^3*Sqrt[Pi]) - 
      (34378596433*d*K0^2*M^5*u^6)/(64163222323200*b^3*Sqrt[692835*Pi]) + 
      (335092001371*d^5*K0^2*M^5*u^6)/(45830873088000*b^3*Sqrt[692835*Pi]) + 
      (965121277*d^7*K0^2*M^5*u^6)/(685504512000*b^3*Sqrt[692835*Pi]) - 
      (1138942993*d^9*K0^2*M^5*u^6)/(106831872000*b^3*Sqrt[692835*Pi]) + 
      (19210133*d^11*K0^2*M^5*u^6)/(5935104000*b^3*Sqrt[692835*Pi]) + 
      (753432519493*d*K1^2*M^5*u^6)/(401020139520000*b^3*Sqrt[692835*Pi]) + 
      (535834201171*d^5*K1^2*M^5*u^6)/(72912752640000*b^3*Sqrt[692835*Pi]) - 
      (102102555697*d^7*K1^2*M^5*u^6)/(2056513536000*b^3*Sqrt[692835*Pi]) - 
      (10543276343*d^9*K1^2*M^5*u^6)/(149564620800*b^3*Sqrt[692835*Pi]) + 
      (127934791*d^11*K1^2*M^5*u^6)/(5935104000*b^3*Sqrt[692835*Pi]) + 
      (43259*d^13*K1^2*M^5*u^6)/(11304960*b^3*Sqrt[692835*Pi]) + 
      (727731793*d^11*K0*K1*M^5*Sqrt[13/(53295*Pi)]*u^7)/
       (2991292416000*b^3) + (14359*d^13*K0*K1*M^5*Sqrt[19/(36465*Pi)]*u^7)/
       (113049600*b^3) - (((30586207*I)/249274368000)*d*K0^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 + (((201119657*I)/20772864000)*d^7*K0^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 + (((1017766543*I)/249274368000)*d^9*K0^2*
        M^5*Sqrt[Pi/692835]*u^7)/b^3 - (((19360673*I)/3561062400)*d^11*K0^2*
        M^5*Sqrt[Pi/692835]*u^7)/b^3 - (((55947139*I)/49854873600)*d^13*K0^2*
        M^5*Sqrt[Pi/692835]*u^7)/b^3 - (((161099069*I)/249274368000)*d*K1^2*
        M^5*Sqrt[Pi/692835]*u^7)/b^3 - (((1140745483*I)/249274368000)*d^5*
        K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 + 
      (((411165919*I)/20772864000)*d^7*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 + 
      (((947994941*I)/249274368000)*d^9*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((237144841*I)/24927436800)*d^11*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((29953691*I)/16618291200)*d^13*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((83930053*I)/249274368000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^7)/
       b^3 - (((2358541*I)/124637184000)*d^3*K0^2*M^5*Sqrt[(143*Pi)/4845]*
        u^7)/b^3 - (((879693821*I)/124637184000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[692835]*b^3) + (516460530017*d*K0*K1*M^5*u^7)/
       (1604080558080000*b^3*Sqrt[692835*Pi]) + 
      (650648147641*d^3*K0*K1*M^5*u^7)/(100255034880000*b^3*
        Sqrt[692835*Pi]) + (14362165417577*d^5*K0*K1*M^5*u^7)/
       (1604080558080000*b^3*Sqrt[692835*Pi]) - (651541589*d^7*K0*K1*M^5*u^7)/
       (29378764800*b^3*Sqrt[692835*Pi]) - (2455711073*d^9*K0*K1*M^5*u^7)/
       (320495616000*b^3*Sqrt[692835*Pi]) + (1105235893*d^11*K0*K1*M^5*u^7)/
       (130056192000*b^3*Sqrt[692835*Pi]) - 
      (730127*d^9*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^8)/(7691894784*b^3) + 
      (53947*d^13*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^8)/(1017446400*b^3) - 
      (50451883*d^9*K0^2*M^5*Sqrt[13/(53295*Pi)]*u^8)/(320495616000*b^3) + 
      (641371*d^11*K0^2*M^5*Sqrt[17/(40755*Pi)]*u^8)/(5935104000*b^3) + 
      (14823017953*d^3*K1^2*M^5*Sqrt[19/(36465*Pi)]*u^8)/
       (114577182720000*b^3) - (((5618029*I)/20772864000)*d*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 - (((114436873*I)/31159296000)*d^3*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 - (((31874027*I)/8902656000)*d^5*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 + (((19494379*I)/1731072000)*d^7*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 + (((194130103*I)/62318592000)*d^9*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 - (((35568713*I)/6231859200)*d^11*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 - (((14278919*I)/12463718400)*d^13*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 + (235937944367*d^3*K0^2*M^5*u^8)/
       (802040279040000*Sqrt[692835]*b^3*Sqrt[Pi]) - 
      (10160247917*d*K0^2*M^5*u^8)/(76384788480000*b^3*Sqrt[692835*Pi]) + 
      (1395616523671*d^5*K0^2*M^5*u^8)/(534693519360000*b^3*
        Sqrt[692835*Pi]) - (3035923021*d^7*K0^2*M^5*u^8)/
       (1028256768000*b^3*Sqrt[692835*Pi]) + (44153*d^13*K0^2*M^5*u^8)/
       (113049600*b^3*Sqrt[692835*Pi]) + (1652080833233*d*K1^2*M^5*u^8)/
       (4812241674240000*b^3*Sqrt[692835*Pi]) + 
      (1991655216823*d^5*K1^2*M^5*u^8)/(4812241674240000*b^3*
        Sqrt[692835*Pi]) - (51652981879*d^7*K1^2*M^5*u^8)/
       (9254310912000*b^3*Sqrt[692835*Pi]) + (151015537*d^11*K1^2*M^5*u^8)/
       (53415936000*b^3*Sqrt[692835*Pi]) - 
      (3397914241*d*K0*K1*M^5*Sqrt[11/(62985*Pi)]*u^9)/
       (628171407360000*b^3) + (3761*d^13*K0*K1*M^5*Sqrt[11/(62985*Pi)]*u^9)/
       (127180800*b^3) + (((939209*I)/649152000)*d^7*K0^2*M^5*Sqrt[Pi/692835]*
        u^9)/b^3 + (((19972951*I)/46738944000)*d^9*K0^2*M^5*Sqrt[Pi/692835]*
        u^9)/b^3 - (((85229*I)/116847360)*d^11*K0^2*M^5*Sqrt[Pi/692835]*u^9)/
       b^3 - (((1370023*I)/9347788800)*d^13*K0^2*M^5*Sqrt[Pi/692835]*u^9)/
       b^3 - (((1968899*I)/31159296000)*d*K1^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 - 
      (((15193069*I)/31159296000)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 + 
      (((2859559*I)/1557964800)*d^7*K1^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 - 
      (((586613*I)/623185920)*d^11*K1^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 - 
      (((50777*I)/270950400)*d^13*K1^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 - 
      (((3127*I)/1731072000)*d*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^9)/b^3 + 
      (((177887*I)/6231859200)*d^9*K1^2*M^5*Sqrt[(17*Pi)/40755]*u^9)/b^3 - 
      (((525779*I)/15579648000)*d^3*K1^2*M^5*Sqrt[(19*Pi)/36465]*u^9)/b^3 - 
      (((45413*I)/15579648000)*d^5*K0^2*M^5*Sqrt[(187*Pi)/3705]*u^9)/b^3 - 
      (((120529*I)/278208000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[692835]*b^3) + 
      (28592455093679*d*K0*K1*M^5*u^9)/(269485533757440000*b^3*
        Sqrt[692835*Pi]) + (6016393193*d^3*K0*K1*M^5*u^9)/
       (7519127616000*b^3*Sqrt[692835*Pi]) + (1192677247*d^5*K0*K1*M^5*u^9)/
       (1215212544000*b^3*Sqrt[692835*Pi]) - (5756901907*d^7*K0*K1*M^5*u^9)/
       (2313577728000*b^3*Sqrt[692835*Pi]) - (905261491*d^9*K0*K1*M^5*u^9)/
       (841300992000*b^3*Sqrt[692835*Pi]) + (32970697*d^11*K0*K1*M^5*u^9)/
       (23369472000*b^3*Sqrt[692835*Pi]) + 
      (223*d^13*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^10)/(47104000*b^3) - 
      (141096931*d^7*K0^2*M^5*Sqrt[13/(53295*Pi)]*u^10)/(6478017638400*b^3) - 
      (30137*d^11*K0^2*M^5*Sqrt[17/(40755*Pi)]*u^10)/(1695744000*b^3) + 
      (5731179257*d^5*K1^2*M^5*Sqrt[19/(36465*Pi)]*u^10)/
       (1098446469120000*b^3) - (315317*d^9*K0^2*M^5*Sqrt[143/(4845*Pi)]*
        u^10)/(336520396800*b^3) - (((11047187*I)/46738944000)*d^5*K0*K1*M^5*
        Sqrt[Pi/692835]*u^10)/b^3 + (((2881607*I)/3894912000)*d^7*K0*K1*M^5*
        Sqrt[Pi/692835]*u^10)/b^3 + (((29840299*I)/140216832000)*d^9*K0*K1*
        M^5*Sqrt[Pi/692835]*u^10)/b^3 - (((1072081*I)/2804336640)*d^11*K0*K1*
        M^5*Sqrt[Pi/692835]*u^10)/b^3 - (((297133*I)/4006195200)*d^13*K0*K1*
        M^5*Sqrt[Pi/692835]*u^10)/b^3 - (((17371*I)/934778880)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/53295]*u^10)/b^3 - (((10037*I)/9347788800)*d*K0*K1*M^5*
        Sqrt[(17*Pi)/40755]*u^10)/b^3 + (41057433577*d^3*K0^2*M^5*u^10)/
       (526338933120000*Sqrt[692835]*b^3*Sqrt[Pi]) + 
      (703148271613*d^3*K1^2*M^5*u^10)/(6316067197440000*Sqrt[692835]*b^3*
        Sqrt[Pi]) - (56867869*d*K0^2*M^5*u^10)/(11552020480000*b^3*
        Sqrt[692835*Pi]) + (115658338669*d^5*K0^2*M^5*u^10)/
       (765583902720000*b^3*Sqrt[692835*Pi]) + (340095281*d^11*K0^2*M^5*u^10)/
       (747823104000*b^3*Sqrt[692835*Pi]) + (10259*d^13*K0^2*M^5*u^10)/
       (254361600*b^3*Sqrt[692835*Pi]) + (443202660469*d*K1^2*M^5*u^10)/
       (25264268789760000*b^3*Sqrt[692835*Pi]) - (20287387*d^7*K1^2*M^5*u^10)/
       (65434521600*b^3*Sqrt[692835*Pi]) - (266291899*d^9*K1^2*M^5*u^10)/
       (1682601984000*b^3*Sqrt[692835*Pi]) + (4398697*d^11*K1^2*M^5*u^10)/
       (23369472000*b^3*Sqrt[692835*Pi]) + 
      (67631281*d^5*K0*K1*M^5*Sqrt[13/(53295*Pi)]*u^11)/
       (129560352768000*b^3) + (1318379*d^9*K0*K1*M^5*Sqrt[19/(36465*Pi)]*
        u^11)/(673040793600*b^3) + (71*d^13*K0*K1*M^5*Sqrt[19/(36465*Pi)]*
        u^11)/(63590400*b^3) - (((191363*I)/9347788800)*d^5*K0^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 - (((56569*I)/28043366400)*d*K1^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 - (((3194627*I)/140216832000)*d^5*K1^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 - (((1565*I)/1121734656)*d^13*K1^2*M^5*
        Sqrt[(5*Pi)/138567]*u^11)/b^3 - (((8639*I)/4673894400)*d^3*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^11)/b^3 + (((47741*I)/28043366400)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^11)/b^3 + (((937*I)/144256000)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/62985]*u^11)/b^3 - (((181*I)/1869557760)*d*K0^2*M^5*
        Sqrt[(13*Pi)/53295]*u^11)/b^3 - (((35323*I)/14021683200)*d^11*K0^2*
        M^5*Sqrt[(13*Pi)/53295]*u^11)/b^3 - 
      (((13043*I)/28043366400)*d^13*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^11)/b^3 - 
      (((41273*I)/14021683200)*d^11*K1^2*M^5*Sqrt[(13*Pi)/53295]*u^11)/b^3 + 
      (((14717*I)/140216832000)*d^9*K1^2*M^5*Sqrt[(209*Pi)/3315]*u^11)/b^3 + 
      (((73*I)/259660800)*d^7*K0^2*M^5*Sqrt[(221*Pi)/3135]*u^11)/b^3 - 
      (((327317*I)/14021683200)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[692835]*b^3) + (13841066497*d*K0*K1*M^5*u^11)/
       (6316067197440000*b^3*Sqrt[692835*Pi]) + 
      (107223575903*d^3*K0*K1*M^5*u^11)/(3158033598720000*b^3*
        Sqrt[692835*Pi]) + (1229633479573*d^5*K0*K1*M^5*u^11)/
       (25264268789760000*b^3*Sqrt[692835*Pi]) - 
      (921307493*d^7*K0*K1*M^5*u^11)/(8097522048000*b^3*Sqrt[692835*Pi]) - 
      (341869357*d^9*K0*K1*M^5*u^11)/(3365203968000*b^3*Sqrt[692835*Pi]) + 
      (1526801*d^11*K0*K1*M^5*u^11)/(23369472000*b^3*Sqrt[692835*Pi]) + 
      (61*d^13*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^12)/(317952000*b^3) + 
      (767*d^11*K0^2*M^5*Sqrt[13/(53295*Pi)]*u^12)/(3505420800*b^3) - 
      (25489*d^7*K0^2*M^5*Sqrt[17/(40755*Pi)]*u^12)/(40487610240*b^3) + 
      (1501*d^11*K1^2*M^5*Sqrt[209/(3315*Pi)]*u^12)/(70108416000*b^3) - 
      (((21493*I)/3505420800)*d^3*K0*K1*M^5*Sqrt[Pi/692835]*u^12)/b^3 - 
      (((225997*I)/35054208000)*d^5*K0*K1*M^5*Sqrt[Pi/692835]*u^12)/b^3 + 
      (((55927*I)/2921184000)*d^7*K0*K1*M^5*Sqrt[Pi/692835]*u^12)/b^3 + 
      (((213023*I)/35054208000)*d^9*K0*K1*M^5*Sqrt[Pi/692835]*u^12)/b^3 - 
      (((36541*I)/3505420800)*d^11*K0*K1*M^5*Sqrt[Pi/692835]*u^12)/b^3 - 
      (((1769*I)/1001548800)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^12)/b^3 - 
      (((17*I)/7010841600)*d*K0*K1*M^5*Sqrt[(187*Pi)/3705]*u^12)/b^3 + 
      (3195307*d^3*K0^2*M^5*u^12)/(1430268840000*Sqrt[692835]*b^3*Sqrt[Pi]) + 
      (968678279*d^3*K1^2*M^5*u^12)/(394754199840000*Sqrt[692835]*b^3*
        Sqrt[Pi]) + (82941301*d*K0^2*M^5*u^12)/(701785244160000*b^3*
        Sqrt[692835*Pi]) + (9439417783*d^5*K0^2*M^5*u^12)/
       (2105355732480000*b^3*Sqrt[692835*Pi]) + (17363*d^7*K0^2*M^5*u^12)/
       (5842368000*b^3*Sqrt[692835*Pi]) - (2395951*d^9*K0^2*M^5*u^12)/
       (420650496000*b^3*Sqrt[692835*Pi]) + (241*d^11*K0^2*M^5*u^12)/
       (125193600*b^3*Sqrt[692835*Pi]) + (193*d^13*K0^2*M^5*u^12)/
       (105984000*b^3*Sqrt[692835*Pi]) + (32643031*d*K1^2*M^5*u^12)/
       (274611617280000*b^3*Sqrt[692835*Pi]) + (4618946159*d^5*K1^2*M^5*u^12)/
       (902295313920000*b^3*Sqrt[692835*Pi]) - (11365303*d^7*K1^2*M^5*u^12)/
       (1349587008000*b^3*Sqrt[692835*Pi]) - (2866379*d^9*K1^2*M^5*u^12)/
       (420650496000*b^3*Sqrt[692835*Pi]) + (9601*d^11*K1^2*M^5*u^12)/
       (10015488000*b^3*Sqrt[692835*Pi]) - 
      (583*d^5*K0*K1*M^5*Sqrt[11/(62985*Pi)]*u^13)/(7511616000*b^3) + 
      (d^13*K0*K1*M^5*Sqrt[11/(62985*Pi)]*u^13)/(19872000*b^3) + 
      (641*d*K0*K1*M^5*Sqrt[17/(40755*Pi)]*u^13)/(6168034372500*b^3) - 
      (24289*d^7*K0*K1*M^5*Sqrt[19/(36465*Pi)]*u^13)/(337396752000*b^3) - 
      (((1097*I)/2921184000)*d^5*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((373*I)/365148000)*d^7*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((2759*I)/8763552000)*d^9*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      (((149*I)/1752710400)*d^13*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      ((I/43817760)*d*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      (((1783*I)/4381776000)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((89*I)/81144000)*d^7*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      (((79*I)/876355200)*d^13*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      ((I/36514800)*d^3*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^13)/b^3 - 
      (((11*I)/219088800)*d^11*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^13)/b^3 - 
      (((47*I)/876355200)*d^11*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^13)/b^3 - 
      ((I/584236800)*d*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^13)/b^3 + 
      (((43*I)/2190888000)*d^9*K1^2*M^5*Sqrt[(17*Pi)/40755]*u^13)/b^3 - 
      (((281*I)/876355200)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[692835]*b^3) + 
      (173750089*d^3*K0*K1*M^5*u^13)/(394754199840000*b^3*Sqrt[692835*Pi]) + 
      (1628996051*d^5*K0*K1*M^5*u^13)/(789508399680000*b^3*Sqrt[692835*Pi]) - 
      (9241*d^9*K0*K1*M^5*u^13)/(4381776000*b^3*Sqrt[692835*Pi]) + 
      (743*d^11*K0*K1*M^5*u^13)/(584236800*b^3*Sqrt[692835*Pi]) + 
      (d*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^14)/(21032524800*b^3) - 
      (97*d^5*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^14)/(21032524800*b^3) + 
      (97*d^7*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^14)/(8763552000*b^3) + 
      (97*d^9*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^14)/(35054208000*b^3) - 
      (97*d^11*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^14)/(17527104000*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^14)/(21032524800*b^3) - 
      (97*d^5*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^14)/(21032524800*b^3) + 
      (97*d^7*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^14)/(8763552000*b^3) + 
      (97*d^9*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^14)/(35054208000*b^3) - 
      (97*d^11*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^14)/(17527104000*b^3) + 
      (d^13*K0^2*M^5*Sqrt[17/(40755*Pi)]*u^14)/(508032000*b^3) + 
      (d^13*K1^2*M^5*Sqrt[17/(40755*Pi)]*u^14)/(508032000*b^3) - 
      ((I/876355200)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 - 
      ((I/97372800)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 - 
      ((I/175271040)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^14)/b^3 + 
      ((I/73029600)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^14)/b^3 + 
      ((I/292118400)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^14)/b^3 - 
      ((I/146059200)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^14)/b^3 - 
      ((I/438177600)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/40755]*u^14)/b^3 - 
      (347*d^3*K0^2*M^5*u^14)/(674793504000*Sqrt[692835]*b^3*Sqrt[Pi]) - 
      (347*d^3*K1^2*M^5*u^14)/(674793504000*Sqrt[692835]*b^3*Sqrt[Pi]) - 
      (97*d*K0^2*M^5*u^14)/(105162624000*b^3*Sqrt[692835*Pi]) + 
      (909613*d^5*K0^2*M^5*u^14)/(8097522048000*b^3*Sqrt[692835*Pi]) - 
      (274699*d^7*K0^2*M^5*u^14)/(2024380512000*b^3*Sqrt[692835*Pi]) - 
      (16631*d^9*K0^2*M^5*u^14)/(105162624000*b^3*Sqrt[692835*Pi]) + 
      (409*d^11*K0^2*M^5*u^14)/(3505420800*b^3*Sqrt[692835*Pi]) - 
      (97*d^13*K0^2*M^5*u^14)/(11684736000*b^3*Sqrt[692835*Pi]) - 
      (97*d*K1^2*M^5*u^14)/(105162624000*b^3*Sqrt[692835*Pi]) + 
      (909613*d^5*K1^2*M^5*u^14)/(8097522048000*b^3*Sqrt[692835*Pi]) - 
      (274699*d^7*K1^2*M^5*u^14)/(2024380512000*b^3*Sqrt[692835*Pi]) - 
      (16631*d^9*K1^2*M^5*u^14)/(105162624000*b^3*Sqrt[692835*Pi]) + 
      (409*d^11*K1^2*M^5*u^14)/(3505420800*b^3*Sqrt[692835*Pi]) - 
      (97*d^13*K1^2*M^5*u^14)/(11684736000*b^3*Sqrt[692835*Pi]))/Pi, 
    ((((2927*I)/3415040)*d*K1*M^5*Sqrt[(11*Pi)/62985]*u)/(b^3*E^u) - 
      (((35531*I)/2732032)*d^7*K1*M^5*Sqrt[(11*Pi)/62985]*u)/(b^3*E^u) - 
      (((19387*I)/6830080)*d^5*K1*M^5*Sqrt[(33*Pi)/20995]*u)/(b^3*E^u) + 
      (((6863*I)/13660160)*d^3*K1*M^5*Sqrt[(143*Pi)/4845]*u)/(b^3*E^u) + 
      (((341*I)/213440)*d^9*K1*M^5*Sqrt[(143*Pi)/4845]*u)/(b^3*E^u) - 
      (((5479*I)/13660160)*d^11*K1*M^5*Sqrt[(143*Pi)/4845]*u)/(b^3*E^u) - 
      (((1297*I)/6830080)*d^13*K1*M^5*Sqrt[(143*Pi)/4845]*u)/(b^3*E^u) + 
      (((1099*I)/13660160)*d^15*K1*M^5*Sqrt[(143*Pi)/4845]*u)/(b^3*E^u) + 
      (((17921*I)/19124224)*d*K0*M^5*Sqrt[(11*Pi)/62985]*u^2)/(b^3*E^u) + 
      (((193853*I)/47810560)*d^5*K0*M^5*Sqrt[(11*Pi)/62985]*u^2)/(b^3*E^u) - 
      (((5401661*I)/191242240)*d^7*K0*M^5*Sqrt[(11*Pi)/62985]*u^2)/
       (b^3*E^u) + (((91373*I)/191242240)*d^15*K0*M^5*Sqrt[(11*Pi)/62985]*
        u^2)/(b^3*E^u) + (((2927*I)/3415040)*d*K1*M^5*Sqrt[(11*Pi)/62985]*
        u^2)/(b^3*E^u) - (((35531*I)/2732032)*d^7*K1*M^5*Sqrt[(11*Pi)/62985]*
        u^2)/(b^3*E^u) + (((13589*I)/23905280)*d^13*K0*M^5*
        Sqrt[(33*Pi)/20995]*u^2)/(b^3*E^u) - 
      (((19387*I)/6830080)*d^5*K1*M^5*Sqrt[(33*Pi)/20995]*u^2)/(b^3*E^u) + 
      (((1199*I)/13660160)*d^9*K0*M^5*Sqrt[(143*Pi)/4845]*u^2)/(b^3*E^u) + 
      (((20257*I)/27320320)*d^11*K0*M^5*Sqrt[(143*Pi)/4845]*u^2)/(b^3*E^u) + 
      (((6863*I)/13660160)*d^3*K1*M^5*Sqrt[(143*Pi)/4845]*u^2)/(b^3*E^u) + 
      (((341*I)/213440)*d^9*K1*M^5*Sqrt[(143*Pi)/4845]*u^2)/(b^3*E^u) - 
      (((5479*I)/13660160)*d^11*K1*M^5*Sqrt[(143*Pi)/4845]*u^2)/(b^3*E^u) - 
      (((1297*I)/6830080)*d^13*K1*M^5*Sqrt[(143*Pi)/4845]*u^2)/(b^3*E^u) + 
      (((1099*I)/13660160)*d^15*K1*M^5*Sqrt[(143*Pi)/4845]*u^2)/(b^3*E^u) + 
      (((1381*I)/38248448)*d^3*K0*M^5*Sqrt[(3135*Pi)/221]*u^2)/(b^3*E^u) + 
      (((5091704011*I)/240965222400)*d*K1*M^5*Sqrt[Pi/692835]*u^3)/
       (b^3*E^u) + (((30352122233*I)/120482611200)*d^3*K1*M^5*Sqrt[Pi/692835]*
        u^3)/(b^3*E^u) + (((42261106141*I)/240965222400)*d^5*K1*M^5*
        Sqrt[Pi/692835]*u^3)/(b^3*E^u) + (((7469830913*I)/24096522240)*d^11*
        K1*M^5*Sqrt[Pi/692835]*u^3)/(b^3*E^u) + 
      (((19661591*I)/2619187200)*d^15*K1*M^5*Sqrt[Pi/692835]*u^3)/(b^3*E^u) - 
      (((40375747*I)/167336960)*d^7*K1*M^5*Sqrt[(3*Pi)/230945]*u^3)/
       (b^3*E^u) + (((17921*I)/19124224)*d*K0*M^5*Sqrt[(11*Pi)/62985]*u^3)/
       (b^3*E^u) + (((193853*I)/47810560)*d^5*K0*M^5*Sqrt[(11*Pi)/62985]*u^3)/
       (b^3*E^u) - (((5401661*I)/191242240)*d^7*K0*M^5*Sqrt[(11*Pi)/62985]*
        u^3)/(b^3*E^u) + (((91373*I)/191242240)*d^15*K0*M^5*
        Sqrt[(11*Pi)/62985]*u^3)/(b^3*E^u) - 
      (((2397074209*I)/240965222400)*d^9*K1*M^5*Sqrt[(11*Pi)/62985]*u^3)/
       (b^3*E^u) - (((65278747*I)/40652636160)*d*K1^2*M^5*Sqrt[(11*Pi)/62985]*
        u^3)/b^3 - (((54049441*I)/3387719680)*d^5*K1^2*M^5*
        Sqrt[(11*Pi)/62985]*u^3)/b^3 + (((56141287*I)/889276416)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/62985]*u^3)/b^3 + (((30056167*I)/4065263616)*d^9*K1^2*
        M^5*Sqrt[(11*Pi)/62985]*u^3)/b^3 + (((854042801*I)/240965222400)*d^13*
        K1*M^5*Sqrt[(19*Pi)/36465]*u^3)/(b^3*E^u) + 
      (((13589*I)/23905280)*d^13*K0*M^5*Sqrt[(33*Pi)/20995]*u^3)/(b^3*E^u) + 
      (((1199*I)/13660160)*d^9*K0*M^5*Sqrt[(143*Pi)/4845]*u^3)/(b^3*E^u) + 
      (((20257*I)/27320320)*d^11*K0*M^5*Sqrt[(143*Pi)/4845]*u^3)/(b^3*E^u) - 
      (((29783227*I)/569136906240)*d*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((7247677*I)/5928509440)*d^5*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((12169741*I)/23714037760)*d^13*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/
       b^3 + (((39517*I)/113827381248)*d^17*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/
       b^3 - (((5733797*I)/2540789760)*d^11*K1^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/
       b^3 - (((76409*I)/2964254720)*d^15*K1^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/
       b^3 - (((1013171*I)/846929920)*d^3*K1^2*M^5*Sqrt[(187*Pi)/3705]*u^3)/
       b^3 - (((12583261*I)/47428075520)*d^3*K0^2*M^5*Sqrt[(429*Pi)/1615]*
        u^3)/b^3 - (((1809877*I)/23714037760)*d^13*K1^2*M^5*
        Sqrt[(429*Pi)/1615]*u^3)/b^3 + (((1461*I)/2710175744)*d^17*K1^2*M^5*
        Sqrt[(429*Pi)/1615]*u^3)/b^3 + (((14081995*I)/28456845312)*d^7*K0^2*
        M^5*Sqrt[(715*Pi)/969]*u^3)/b^3 + (((1211639*I)/12372541440)*d^9*K0^2*
        M^5*Sqrt[(2431*Pi)/285]*u^3)/b^3 + (((52537*I)/142284226560)*d^15*
        K0^2*M^5*Sqrt[(2431*Pi)/285]*u^3)/b^3 + 
      (((1381*I)/38248448)*d^3*K0*M^5*Sqrt[(3135*Pi)/221]*u^3)/(b^3*E^u) - 
      (((522847*I)/28456845312)*d^11*K0^2*M^5*Sqrt[(12155*Pi)/57]*u^3)/b^3 + 
      (((1038293857*I)/8309145600)*d^3*K0*M^5*Sqrt[Pi/692835]*u^4)/
       (b^3*E^u) + (((52561541671*I)/481930444800)*d^5*K0*M^5*Sqrt[Pi/692835]*
        u^4)/(b^3*E^u) - (((591524137*I)/1606434816)*d^7*K0*M^5*
        Sqrt[Pi/692835]*u^4)/(b^3*E^u) + (((8341554017*I)/48193044480)*d^11*
        K0*M^5*Sqrt[Pi/692835]*u^4)/(b^3*E^u) + 
      (((19868795129*I)/481930444800)*d^13*K0*M^5*Sqrt[Pi/692835]*u^4)/
       (b^3*E^u) + (((6185401*I)/2077286400)*d^15*K0*M^5*Sqrt[Pi/692835]*u^4)/
       (b^3*E^u) + (((27585585383*I)/120482611200)*d^3*K1*M^5*Sqrt[Pi/692835]*
        u^4)/(b^3*E^u) + (((52422865441*I)/240965222400)*d^5*K1*M^5*
        Sqrt[Pi/692835]*u^4)/(b^3*E^u) - (((918538037*I)/1338695680)*d^7*K1*
        M^5*Sqrt[Pi/692835]*u^4)/(b^3*E^u) + 
      (((355230277*I)/1047674880)*d^11*K1*M^5*Sqrt[Pi/692835]*u^4)/
       (b^3*E^u) + (((18922901999*I)/240965222400)*d^13*K1*M^5*
        Sqrt[Pi/692835]*u^4)/(b^3*E^u) + (((106380419*I)/30120652800)*d^15*K1*
        M^5*Sqrt[Pi/692835]*u^4)/(b^3*E^u) - 
      (((38234970487367*I)/717112501862400)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^4)/
       b^3 - (((136455551144909*I)/179278125465600)*d^3*K0*K1*M^5*
        Sqrt[Pi/692835]*u^4)/b^3 - (((1256041994591*I)/3319965286400)*d^13*K0*
        K1*M^5*Sqrt[Pi/692835]*u^4)/b^3 - (((152303419487*I)/179278125465600)*
        d^15*K0*K1*M^5*Sqrt[Pi/692835]*u^4)/b^3 + 
      (((3096072583*I)/6235760885760)*d^17*K0*K1*M^5*Sqrt[Pi/692835]*u^4)/
       b^3 - (((4075181059*I)/481930444800)*d^9*K0*M^5*Sqrt[(11*Pi)/62985]*
        u^4)/(b^3*E^u) - (((4363997629*I)/240965222400)*d^9*K1*M^5*
        Sqrt[(11*Pi)/62985]*u^4)/(b^3*E^u) + 
      (((5527651708001*I)/51222321561600)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/62985]*
        u^4)/b^3 + (((367869157*I)/481930444800)*d*K0*M^5*Sqrt[(13*Pi)/53295]*
        u^4)/(b^3*E^u) + (((328451947*I)/240965222400)*d*K1*M^5*
        Sqrt[(13*Pi)/53295]*u^4)/(b^3*E^u) - 
      (((121109499377*I)/1156633067520)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/53295]*
        u^4)/b^3 - (((2607534087409*I)/44819531366400)*d^5*K0*K1*M^5*
        Sqrt[(17*Pi)/40755]*u^4)/b^3 + (((8283082769369*I)/59759375155200)*
        d^7*K0*K1*M^5*Sqrt[(17*Pi)/40755]*u^4)/b^3 + 
      (((3274476571*I)/481930444800)*d*K0*M^5*Sqrt[Pi/692835]*u^5)/
       (b^3*E^u) - (((895571161*I)/3212869632)*d^7*K0*M^5*Sqrt[Pi/692835]*
        u^5)/(b^3*E^u) + (((701796167*I)/4819304448)*d^11*K0*M^5*
        Sqrt[Pi/692835]*u^5)/(b^3*E^u) + (((600902611*I)/16618291200)*d^13*K0*
        M^5*Sqrt[Pi/692835]*u^5)/(b^3*E^u) + 
      (((9568369*I)/8309145600)*d^15*K0*M^5*Sqrt[Pi/692835]*u^5)/(b^3*E^u) - 
      (((25298787657797*I)/1434225003724800)*d*K0^2*M^5*Sqrt[Pi/692835]*u^5)/
       b^3 - (((31659780823703*I)/89639062732800)*d^5*K0^2*M^5*
        Sqrt[Pi/692835]*u^5)/b^3 + (((94969540468963*I)/119518750310400)*d^7*
        K0^2*M^5*Sqrt[Pi/692835]*u^5)/b^3 - 
      (((33792803597297*I)/71711250186240)*d^11*K0^2*M^5*Sqrt[Pi/692835]*u^5)/
       b^3 + (((47230190963*I)/286845000744960)*d^17*K0^2*M^5*Sqrt[Pi/692835]*
        u^5)/b^3 + (((17060779451*I)/1927721779200)*d*K1*M^5*Sqrt[Pi/692835]*
        u^5)/(b^3*E^u) + (((151661797249*I)/1285147852800)*d^3*K1*M^5*
        Sqrt[Pi/692835]*u^5)/(b^3*E^u) - (((1376864836531*I)/3855443558400)*
        d^7*K1*M^5*Sqrt[Pi/692835]*u^5)/(b^3*E^u) - 
      (((163225036811*I)/1156633067520)*d^9*K1*M^5*Sqrt[Pi/692835]*u^5)/
       (b^3*E^u) + (((440270817611*I)/2313266135040)*d^11*K1*M^5*
        Sqrt[Pi/692835]*u^5)/(b^3*E^u) + (((35612045419*I)/722895667200)*d^13*
        K1*M^5*Sqrt[Pi/692835]*u^5)/(b^3*E^u) + 
      (((5436506899*I)/3855443558400)*d^15*K1*M^5*Sqrt[Pi/692835]*u^5)/
       (b^3*E^u) - (((12855194648688209*I)/279673875726336000)*d*K1^2*M^5*
        Sqrt[Pi/692835]*u^5)/b^3 - (((71079867631905161*I)/69918468931584000)*
        d^5*K1^2*M^5*Sqrt[Pi/692835]*u^5)/b^3 + 
      (((156651862983401*I)/115663306752000)*d^9*K1^2*M^5*Sqrt[Pi/692835]*
        u^5)/b^3 - (((2296162644416009*I)/5378343763968000)*d^13*K1^2*M^5*
        Sqrt[Pi/692835]*u^5)/b^3 + (((152567335073*I)/384167411712000)*d^15*
        K1^2*M^5*Sqrt[Pi/692835]*u^5)/b^3 - 
      (((312123589367*I)/6639930572800)*d^13*K0^2*M^5*Sqrt[(3*Pi)/230945]*
        u^5)/b^3 + (((4145693109491*I)/102444643123200)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^5)/b^3 - (((661327621*I)/358556250931200)*d^15*
        K0^2*M^5*Sqrt[(17*Pi)/40755]*u^5)/b^3 + 
      (((37355704824173*I)/298796875776000)*d^7*K1^2*M^5*Sqrt[(17*Pi)/40755]*
        u^5)/b^3 - (((4582655711981*I)/59759375155200)*d^11*K1^2*M^5*
        Sqrt[(17*Pi)/40755]*u^5)/b^3 + (((132377334487*I)/4302675011174400)*
        d^17*K1^2*M^5*Sqrt[(17*Pi)/40755]*u^5)/b^3 + 
      (((145129009*I)/30120652800)*d^3*K0*M^5*Sqrt[(19*Pi)/36465]*u^5)/
       (b^3*E^u) + (((2515183579*I)/481930444800)*d^5*K0*M^5*
        Sqrt[(19*Pi)/36465]*u^5)/(b^3*E^u) + 
      (((29397031*I)/4283826176)*d^5*K1*M^5*Sqrt[(19*Pi)/36465]*u^5)/
       (b^3*E^u) - (((234484531*I)/481930444800)*d^9*K0*M^5*
        Sqrt[(209*Pi)/3315]*u^5)/(b^3*E^u) - 
      (((92073741618239*I)/358556250931200)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[692835]*b^3) - (((24034289337436999*I)/34959234465792000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[692835]*b^3) + 
      (((715708241*I)/275388825600)*d*K0*M^5*Sqrt[Pi/692835]*u^6)/(b^3*E^u) + 
      (((192608097971*I)/3855443558400)*d^5*K0*M^5*Sqrt[Pi/692835]*u^6)/
       (b^3*E^u) - (((921489690727*I)/7710887116800)*d^7*K0*M^5*
        Sqrt[Pi/692835]*u^6)/(b^3*E^u) - (((83224558013*I)/1445791334400)*d^9*
        K0*M^5*Sqrt[Pi/692835]*u^6)/(b^3*E^u) + 
      (((222633499633*I)/3304665907200)*d^11*K0*M^5*Sqrt[Pi/692835]*u^6)/
       (b^3*E^u) + (((42816102289*I)/2313266135040)*d^13*K0*M^5*
        Sqrt[Pi/692835]*u^6)/(b^3*E^u) + (((596052547*I)/1542177423360)*d^15*
        K0*M^5*Sqrt[Pi/692835]*u^6)/(b^3*E^u) + 
      (((6269029387*I)/1445791334400)*d*K1*M^5*Sqrt[Pi/692835]*u^6)/
       (b^3*E^u) + (((330361301593*I)/5783165337600)*d^5*K1*M^5*
        Sqrt[Pi/692835]*u^6)/(b^3*E^u) - (((41740242571*I)/257029570560)*d^7*
        K1*M^5*Sqrt[Pi/692835]*u^6)/(b^3*E^u) - 
      (((62308017853*I)/963860889600)*d^9*K1*M^5*Sqrt[Pi/692835]*u^6)/
       (b^3*E^u) + (((47834139713*I)/550777651200)*d^11*K1*M^5*
        Sqrt[Pi/692835]*u^6)/(b^3*E^u) + (((1538994383*I)/66473164800)*d^13*
        K1*M^5*Sqrt[Pi/692835]*u^6)/(b^3*E^u) + 
      (((77650379*I)/167627980800)*d^15*K1*M^5*Sqrt[Pi/692835]*u^6)/
       (b^3*E^u) - (((20947423002406633*I)/559347751452672000)*d*K0*K1*M^5*
        Sqrt[Pi/692835]*u^6)/b^3 - 
      (((78887403767250511*I)/139836937863168000)*d^3*K0*K1*M^5*
        Sqrt[Pi/692835]*u^6)/b^3 - (((7501171073077417*I)/8739808616448000)*
        d^5*K0*K1*M^5*Sqrt[Pi/692835]*u^6)/b^3 - 
      (((40651360553981*I)/109762117632000)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*
        u^6)/b^3 + (((874595169479*I)/10756687527936000)*d^15*K0*K1*M^5*
        Sqrt[Pi/692835]*u^6)/b^3 + (((795569270399*I)/1721070004469760)*d^17*
        K0*K1*M^5*Sqrt[Pi/692835]*u^6)/b^3 + 
      (((26810836721*I)/7710887116800)*d^3*K0*M^5*Sqrt[(11*Pi)/62985]*u^6)/
       (b^3*E^u) - (((23512199120023*I)/239037500620800)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/62985]*u^6)/b^3 + (((1690908379*I)/398838988800)*d^3*K1*
        M^5*Sqrt[(13*Pi)/53295]*u^6)/(b^3*E^u) + 
      (((348359421841*I)/5046534144000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/40755]*
        u^6)/b^3 + (((2803546949009*I)/398395834368000)*d^7*K0*K1*M^5*
        Sqrt[(247*Pi)/2805]*u^6)/b^3 + (((28637509*I)/26227507200)*d*K0*M^5*
        Sqrt[Pi/692835]*u^7)/(b^3*E^u) + (((50518646287*I)/2891582668800)*d^5*
        K0*M^5*Sqrt[Pi/692835]*u^7)/(b^3*E^u) - 
      (((79443912893*I)/3855443558400)*d^9*K0*M^5*Sqrt[Pi/692835]*u^7)/
       (b^3*E^u) + (((574309248853*I)/23132661350400)*d^11*K0*M^5*
        Sqrt[Pi/692835]*u^7)/(b^3*E^u) + (((904635257*I)/7710887116800)*d^15*
        K0*M^5*Sqrt[Pi/692835]*u^7)/(b^3*E^u) + 
      (((479904233561453*I)/1593583337472000)*d^7*K0^2*M^5*Sqrt[Pi/692835]*
        u^7)/b^3 + (((438338637203*I)/25702957056000)*d^3*K1*M^5*
        Sqrt[Pi/692835]*u^7)/(b^3*E^u) - 
      (((12090338351293*I)/231326613504000)*d^7*K1*M^5*Sqrt[Pi/692835]*u^7)/
       (b^3*E^u) - (((1149832495417*I)/46265322700800)*d^9*K1*M^5*
        Sqrt[Pi/692835]*u^7)/(b^3*E^u) - 
      (((90764292028913423*I)/8203767021305856000)*d*K1^2*M^5*Sqrt[Pi/692835]*
        u^7)/b^3 - (((368487759422242003*I)/1538206316494848000)*d^5*K1^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 + 
      (((233768229953895173*I)/473294251229184000)*d^7*K1^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 + (((28421066903142497*I)/86053500223488000)*
        d^9*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((13037035552059971*I)/43026750111744000)*d^11*K1^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 - (((462977763982117*I)/4302675011174400)*
        d^13*K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((8520903263651*I)/43026750111744000)*d^15*K1^2*M^5*Sqrt[Pi/692835]*
        u^7)/b^3 + (((25459629940441*I)/172107000446976000)*d^17*K1^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 - (((31439667947*I)/7710887116800)*d^7*K0*
        M^5*Sqrt[(11*Pi)/62985]*u^7)/(b^3*E^u) - 
      (((1285302637904903*I)/2237391005810688000)*d*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^7)/b^3 + (((287977624637*I)/34421400089395200)*
        d^17*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^7)/b^3 + 
      (((24929951003*I)/231326613504000)*d*K1*M^5*Sqrt[(11*Pi)/62985]*u^7)/
       (b^3*E^u) + (((25405529*I)/2011535769600)*d^15*K1*M^5*
        Sqrt[(11*Pi)/62985]*u^7)/(b^3*E^u) + 
      (((1041791281*I)/1927721779200)*d^13*K0*M^5*Sqrt[(13*Pi)/53295]*u^7)/
       (b^3*E^u) + (((490499068080929*I)/28684500074496000)*d^9*K0^2*M^5*
        Sqrt[(13*Pi)/53295]*u^7)/b^3 + (((172864846223*I)/77108871168000)*
        d^11*K1*M^5*Sqrt[(13*Pi)/53295]*u^7)/(b^3*E^u) + 
      (((29601126859*I)/46265322700800)*d^13*K1*M^5*Sqrt[(13*Pi)/53295]*u^7)/
       (b^3*E^u) - (((2587919764018123*I)/279673875726336000)*d^5*K0^2*M^5*
        Sqrt[(17*Pi)/40755]*u^7)/b^3 - (((144648928643*I)/43026750111744000)*
        d^15*K0^2*M^5*Sqrt[(17*Pi)/40755]*u^7)/b^3 + 
      (((289546081753*I)/231326613504000)*d^5*K1*M^5*Sqrt[(17*Pi)/40755]*u^7)/
       (b^3*E^u) + (((403768973*I)/514059141120)*d^3*K0*M^5*
        Sqrt[(19*Pi)/36465]*u^7)/(b^3*E^u) - 
      (((29027047509791*I)/2868450007449600)*d^11*K0^2*M^5*
        Sqrt[(19*Pi)/36465]*u^7)/b^3 - (((3596803587443*I)/10756687527936000)*
        d^13*K0^2*M^5*Sqrt[(209*Pi)/3315]*u^7)/b^3 - 
      (((54648281682798421*I)/559347751452672000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[692835]*b^3) - (((200481284485867643*I)/1230565053195878400)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[692835]*b^3) + 
      (((12292404589*I)/55317233664000)*d*K0*M^5*Sqrt[Pi/692835]*u^8)/
       (b^3*E^u) + (((1266379821257*I)/318074093568000)*d^3*K0*M^5*
        Sqrt[Pi/692835]*u^8)/(b^3*E^u) + 
      (((7140832194449*I)/1272296374272000)*d^5*K0*M^5*Sqrt[Pi/692835]*u^8)/
       (b^3*E^u) - (((8056935756901*I)/636148187136000)*d^7*K0*M^5*
        Sqrt[Pi/692835]*u^8)/(b^3*E^u) - (((64924071599*I)/10178370994176)*
        d^9*K0*M^5*Sqrt[Pi/692835]*u^8)/(b^3*E^u) + 
      (((102594400031*I)/14457913344000)*d^11*K0*M^5*Sqrt[Pi/692835]*u^8)/
       (b^3*E^u) + (((48528085057*I)/23132661350400)*d^13*K0*M^5*
        Sqrt[Pi/692835]*u^8)/(b^3*E^u) + (((130156963*I)/3855443558400)*d^15*
        K0*M^5*Sqrt[Pi/692835]*u^8)/(b^3*E^u) + 
      (((1054873386253*I)/2544592748544000)*d*K1*M^5*Sqrt[Pi/692835]*u^8)/
       (b^3*E^u) - (((1474477812697*I)/101783709941760)*d^7*K1*M^5*
        Sqrt[Pi/692835]*u^8)/(b^3*E^u) - (((844898195597*I)/121171083264000)*
        d^9*K1*M^5*Sqrt[Pi/692835]*u^8)/(b^3*E^u) + 
      (((69580167589*I)/8567652352000)*d^11*K1*M^5*Sqrt[Pi/692835]*u^8)/
       (b^3*E^u) + (((79357772531*I)/33046659072000)*d^13*K1*M^5*
        Sqrt[Pi/692835]*u^8)/(b^3*E^u) - 
      (((6953910644902933*I)/1230565053195878400)*d*K0*K1*M^5*Sqrt[Pi/692835]*
        u^8)/b^3 - (((22323953944577543*I)/256367719415808000)*d^3*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 - 
      (((69969313116953473*I)/512735438831616000)*d^5*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 + (((787952604912119*I)/2958089070182400)*
        d^7*K0*K1*M^5*Sqrt[Pi/692835]*u^8)/b^3 + 
      (((4112020773253031*I)/21513375055872000)*d^9*K0*K1*M^5*Sqrt[Pi/692835]*
        u^8)/b^3 - (((894330992968867*I)/5378343763968000)*d^11*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 - (((665892861170129*I)/10756687527936000)*
        d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^8)/b^3 - 
      (((22050986369*I)/99598958592000)*d^15*K0*K1*M^5*Sqrt[Pi/692835]*u^8)/
       b^3 + (((146190160547*I)/1593583337472000)*d^17*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 + (((830853269*I)/231326613504000)*d^15*K1*
        M^5*Sqrt[(11*Pi)/62985]*u^8)/(b^3*E^u) + 
      (((960259475699*I)/2544592748544000)*d^3*K1*M^5*Sqrt[(13*Pi)/53295]*
        u^8)/(b^3*E^u) + (((1091551488481*I)/2544592748544000)*d^5*K1*M^5*
        Sqrt[(13*Pi)/53295]*u^8)/(b^3*E^u) + 
      (((538914135631*I)/7351045718016000)*d*K0*M^5*Sqrt[Pi/692835]*u^9)/
       (b^3*E^u) + (((63556028541701*I)/66159411462144000)*d^3*K0*M^5*
        Sqrt[Pi/692835]*u^9)/(b^3*E^u) + 
      (((27725283663893*I)/22053137154048000)*d^5*K0*M^5*Sqrt[Pi/692835]*u^9)/
       (b^3*E^u) - (((14547462896773*I)/9451344494592000)*d^9*K0*M^5*
        Sqrt[Pi/692835]*u^9)/(b^3*E^u) + (((111192475679*I)/66093318144000)*
        d^11*K0*M^5*Sqrt[Pi/692835]*u^9)/(b^3*E^u) + 
      (((1420818523*I)/154217742336000)*d^15*K0*M^5*Sqrt[Pi/692835]*u^9)/
       (b^3*E^u) - (((885982451065919*I)/51273543883161600)*d^5*K0^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 + (((168799477483421*I)/5378343763968000)*
        d^7*K0^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 + 
      (((12262991964323*I)/512223215616000)*d^9*K0^2*M^5*Sqrt[Pi/692835]*u^9)/
       b^3 - (((11868776334377*I)/597593751552000)*d^11*K0^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 - (((13714600391417*I)/1792781254656000)*
        d^13*K0^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 - 
      (((16195158799*I)/358556250931200)*d^15*K0^2*M^5*Sqrt[Pi/692835]*u^9)/
       b^3 + (((89007052531*I)/7171125018624000)*d^17*K0^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 + (((36574739441*I)/526467465216000)*d*K1*
        M^5*Sqrt[Pi/692835]*u^9)/(b^3*E^u) + 
      (((21758247313069*I)/15267556491264000)*d^5*K1*M^5*Sqrt[Pi/692835]*u^9)/
       (b^3*E^u) + (((2599034977771*I)/1387959681024000)*d^11*K1*M^5*
        Sqrt[Pi/692835]*u^9)/(b^3*E^u) + (((2106238637*I)/198279954432000)*
        d^15*K1*M^5*Sqrt[Pi/692835]*u^9)/(b^3*E^u) - 
      (((88737518566639*I)/87897503799705600)*d*K1^2*M^5*Sqrt[Pi/692835]*u^9)/
       b^3 - (((31661860251278269*I)/1538206316494848000)*d^5*K1^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 + (((1638733920570157*I)/39441187602432000)*
        d^7*K1^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 + 
      (((22864655168581*I)/768334823424000)*d^9*K1^2*M^5*Sqrt[Pi/692835]*u^9)/
       b^3 - (((55388813275309*I)/2151337505587200)*d^11*K1^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 - (((21305583713273*I)/2151337505587200)*
        d^13*K1^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 - 
      (((206912790671*I)/188488351744000)*d^7*K1*M^5*Sqrt[(3*Pi)/230945]*u^9)/
       (b^3*E^u) + (((674897357*I)/17135304704000)*d^13*K0*M^5*
        Sqrt[(13*Pi)/53295]*u^9)/(b^3*E^u) + 
      (((179733316417*I)/2181079498752000)*d^3*K1*M^5*Sqrt[(13*Pi)/53295]*
        u^9)/(b^3*E^u) + (((61086104089*I)/1387959681024000)*d^13*K1*M^5*
        Sqrt[(13*Pi)/53295]*u^9)/(b^3*E^u) - 
      (((907965691*I)/170741071872000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/53295]*u^9)/
       b^3 + (((27677857331*I)/21513375055872000)*d^17*K1^2*M^5*
        Sqrt[(13*Pi)/53295]*u^9)/b^3 - (((176957636939*I)/1017837099417600)*
        d^7*K0*M^5*Sqrt[(17*Pi)/40755]*u^9)/(b^3*E^u) - 
      (((91437254832667*I)/3076412632989696000)*d*K0^2*M^5*
        Sqrt[(19*Pi)/36465]*u^9)/b^3 - (((198358770173*I)/2181079498752000)*
        d^9*K1*M^5*Sqrt[(19*Pi)/36465]*u^9)/(b^3*E^u) - 
      (((2547757556205079*I)/256367719415808000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[692835]*b^3) - (((21553790227261021*I)/1538206316494848000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[692835]*b^3) + 
      (((121151624857*I)/12404889649152000)*d*K0*M^5*Sqrt[Pi/692835]*u^10)/
       (b^3*E^u) + (((4656096125669*I)/24809779298304000)*d^3*K0*M^5*
        Sqrt[Pi/692835]*u^10)/(b^3*E^u) - 
      (((4025580221471*I)/12404889649152000)*d^9*K0*M^5*Sqrt[Pi/692835]*u^10)/
       (b^3*E^u) + (((1131813857*I)/10843435008000)*d^13*K0*M^5*
        Sqrt[Pi/692835]*u^10)/(b^3*E^u) + (((402693539*I)/173494960128000)*
        d^15*K0*M^5*Sqrt[Pi/692835]*u^10)/(b^3*E^u) + 
      (((111543341057*I)/6202444824576000)*d*K1*M^5*Sqrt[Pi/692835]*u^10)/
       (b^3*E^u) + (((4985603584763*I)/24809779298304000)*d^3*K1*M^5*
        Sqrt[Pi/692835]*u^10)/(b^3*E^u) + 
      (((3347532299351*I)/12404889649152000)*d^5*K1*M^5*Sqrt[Pi/692835]*u^10)/
       (b^3*E^u) - (((338616569107*I)/551328428851200)*d^7*K1*M^5*
        Sqrt[Pi/692835]*u^10)/(b^3*E^u) - 
      (((1101437538791*I)/3101222412288000)*d^9*K1*M^5*Sqrt[Pi/692835]*u^10)/
       (b^3*E^u) + (((63050487251*I)/173494960128000)*d^11*K1*M^5*
        Sqrt[Pi/692835]*u^10)/(b^3*E^u) + (((1103685301*I)/9638608896000)*
        d^13*K1*M^5*Sqrt[Pi/692835]*u^10)/(b^3*E^u) + 
      (((456634481*I)/173494960128000)*d^15*K1*M^5*Sqrt[Pi/692835]*u^10)/
       (b^3*E^u) - (((20710648771*I)/61772046336000)*d*K0*K1*M^5*
        Sqrt[Pi/692835]*u^10)/b^3 - 
      (((12145718374834691*I)/2307309474742272000)*d^3*K0*K1*M^5*
        Sqrt[Pi/692835]*u^10)/b^3 - (((859542814015801*I)/100317803249664000)*
        d^5*K0*K1*M^5*Sqrt[Pi/692835]*u^10)/b^3 + 
      (((947355222316183*I)/59161781403648000)*d^7*K0*K1*M^5*Sqrt[Pi/692835]*
        u^10)/b^3 + (((198861206016619*I)/16135031291904000)*d^9*K0*K1*M^5*
        Sqrt[Pi/692835]*u^10)/b^3 - (((21664238352433*I)/5378343763968000)*
        d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^10)/b^3 + 
      (((122090076833*I)/16135031291904000)*d^17*K0*K1*M^5*Sqrt[Pi/692835]*
        u^10)/b^3 + (((634689247*I)/24784994304000)*d^11*K0*M^5*
        Sqrt[(13*Pi)/53295]*u^10)/(b^3*E^u) - 
      (((1370706704977*I)/2305004470272000)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/40755]*u^10)/b^3 - (((746362963279*I)/24809779298304000)*
        d^7*K0*M^5*Sqrt[(19*Pi)/36465]*u^10)/(b^3*E^u) - 
      (((4567632149*I)/16135031291904000)*d^15*K0*K1*M^5*Sqrt[(143*Pi)/4845]*
        u^10)/b^3 + (((4724281*I)/5890260992000)*d^5*K0*M^5*
        Sqrt[(323*Pi)/2145]*u^10)/(b^3*E^u) + 
      (((16521503981*I)/7271831863296000)*d*K0*M^5*Sqrt[Pi/692835]*u^11)/
       (b^3*E^u) + (((6288474966979*I)/210883124035584000)*d^3*K0*M^5*
        Sqrt[Pi/692835]*u^11)/(b^3*E^u) + 
      (((266054287097*I)/6390397698048000)*d^5*K0*M^5*Sqrt[Pi/692835]*u^11)/
       (b^3*E^u) - (((99684842329*I)/1115783725056000)*d^7*K0*M^5*
        Sqrt[Pi/692835]*u^11)/(b^3*E^u) - 
      (((102460578203*I)/1772127092736000)*d^9*K0*M^5*Sqrt[Pi/692835]*u^11)/
       (b^3*E^u) + (((529340311*I)/9638608896000)*d^11*K0*M^5*Sqrt[Pi/692835]*
        u^11)/(b^3*E^u) + (((312103777*I)/17349496012800)*d^13*K0*M^5*
        Sqrt[Pi/692835]*u^11)/(b^3*E^u) + (((104773*I)/199419494400)*d^15*K0*
        M^5*Sqrt[Pi/692835]*u^11)/(b^3*E^u) - 
      (((3339906407111*I)/164807819624448000)*d*K0^2*M^5*Sqrt[Pi/692835]*
        u^11)/b^3 - (((1769564574051613*I)/2307309474742272000)*d^5*K0^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 + (((708793620113*I)/645401251676160)*d^9*
        K0^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 - 
      (((39054387467*I)/109762117632000)*d^13*K0^2*M^5*Sqrt[Pi/692835]*u^11)/
       b^3 - (((80454228821*I)/16135031291904000)*d^15*K0^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 + (((2447361317*I)/3227006258380800)*d^17*
        K0^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 + 
      (((1351308580483*I)/632649372106752000)*d*K1*M^5*Sqrt[Pi/692835]*u^11)/
       (b^3*E^u) + (((6870998875471*I)/210883124035584000)*d^3*K1*M^5*
        Sqrt[Pi/692835]*u^11)/(b^3*E^u) + 
      (((28040054161627*I)/632649372106752000)*d^5*K1*M^5*Sqrt[Pi/692835]*
        u^11)/(b^3*E^u) - (((8621815346741*I)/90378481729536000)*d^7*K1*M^5*
        Sqrt[Pi/692835]*u^11)/(b^3*E^u) - 
      (((211649839517*I)/3383151722496000)*d^9*K1*M^5*Sqrt[Pi/692835]*u^11)/
       (b^3*E^u) + (((5108046331*I)/86747480064000)*d^11*K1*M^5*
        Sqrt[Pi/692835]*u^11)/(b^3*E^u) + (((202435463*I)/10409697607680)*
        d^13*K1*M^5*Sqrt[Pi/692835]*u^11)/(b^3*E^u) + 
      (((10170599*I)/17349496012800)*d^15*K1*M^5*Sqrt[Pi/692835]*u^11)/
       (b^3*E^u) - (((5220553113019*I)/123605864718336000)*d*K1^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 - 
      (((1001054251762337*I)/1193435935211520000)*d^5*K1^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 + (((41457570313*I)/32128696320000)*d^9*
        K1^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 - 
      (((112336982171*I)/111276077875200)*d^11*K1^2*M^5*Sqrt[Pi/692835]*u^11)/
       b^3 - (((2931541468459*I)/6915013410816000)*d^13*K1^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 - (((311050419217*I)/48405093875712000)*
        d^15*K1^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 + 
      (((6484199069*I)/6915013410816000)*d^17*K1^2*M^5*Sqrt[Pi/692835]*u^11)/
       b^3 + (((174755218663*I)/1690336611532800)*d^7*K0^2*M^5*
        Sqrt[(13*Pi)/53295]*u^11)/b^3 - 
      (((1065018332713*I)/16135031291904000)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/53295]*u^11)/b^3 + 
      (((2463999000769*I)/26891718819840000)*d^7*K1^2*M^5*Sqrt[(17*Pi)/40755]*
        u^11)/b^3 - (((91641712044611*I)/209755406794752000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[692835]*b^3) - 
      (((730978633491961*I)/1384385684845363200)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[692835]*b^3) + (((874973452781*I)/3005084517507072000)*d*K0*M^5*
        Sqrt[Pi/692835]*u^12)/(b^3*E^u) + 
      (((305026824547*I)/77053449166848000)*d^3*K0*M^5*Sqrt[Pi/692835]*u^12)/
       (b^3*E^u) + (((16839688090361*I)/3005084517507072000)*d^5*K0*M^5*
        Sqrt[Pi/692835]*u^12)/(b^3*E^u) - 
      (((1789765436677*I)/158162343026688000)*d^7*K0*M^5*Sqrt[Pi/692835]*
        u^12)/(b^3*E^u) - (((80231606723*I)/9303667236864000)*d^9*K0*M^5*
        Sqrt[Pi/692835]*u^12)/(b^3*E^u) + (((159297049*I)/21686870016000)*
        d^11*K0*M^5*Sqrt[Pi/692835]*u^12)/(b^3*E^u) + 
      (((171478927*I)/65060610048000)*d^13*K0*M^5*Sqrt[Pi/692835]*u^12)/
       (b^3*E^u) + (((930411030907*I)/3005084517507072000)*d*K1*M^5*
        Sqrt[Pi/692835]*u^12)/(b^3*E^u) + 
      (((4168190216497*I)/1001694839169024000)*d^3*K1*M^5*Sqrt[Pi/692835]*
        u^12)/(b^3*E^u) + (((17840696533039*I)/3005084517507072000)*d^5*K1*
        M^5*Sqrt[Pi/692835]*u^12)/(b^3*E^u) - 
      (((110594390867*I)/9303667236864000)*d^7*K1*M^5*Sqrt[Pi/692835]*u^12)/
       (b^3*E^u) - (((9491299757*I)/1033740804096000)*d^9*K1*M^5*
        Sqrt[Pi/692835]*u^12)/(b^3*E^u) + (((20115413*I)/2602424401920)*d^11*
        K1*M^5*Sqrt[Pi/692835]*u^12)/(b^3*E^u) + 
      (((51179*I)/442589184000)*d^15*K1*M^5*Sqrt[Pi/692835]*u^12)/(b^3*E^u) - 
      (((12501514833169*I)/86524105302835200)*d^3*K0*K1*M^5*Sqrt[Pi/692835]*
        u^12)/b^3 - (((46846743916237*I)/188095881093120000)*d^5*K0*K1*M^5*
        Sqrt[Pi/692835]*u^12)/b^3 - (((11376270371*I)/40337578229760)*d^11*K0*
        K1*M^5*Sqrt[Pi/692835]*u^12)/b^3 - 
      (((764918394413*I)/6050636734464000)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*
        u^12)/b^3 - (((7820313751*I)/3025318367232000)*d^15*K0*K1*M^5*
        Sqrt[Pi/692835]*u^12)/b^3 + (((7887410683*I)/24202546937856000)*d^17*
        K0*K1*M^5*Sqrt[Pi/692835]*u^12)/b^3 - 
      (((261063182299*I)/314633110192128000)*d*K0*K1*M^5*Sqrt[(11*Pi)/62985]*
        u^12)/b^3 + (((175361*I)/21686870016000)*d^15*K0*M^5*
        Sqrt[(13*Pi)/53295]*u^12)/(b^3*E^u) + 
      (((606927258961*I)/18488056688640000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/53295]*
        u^12)/b^3 + (((3592339*I)/21686870016000)*d^13*K1*M^5*
        Sqrt[(17*Pi)/40755]*u^12)/(b^3*E^u) + 
      (((12436167041*I)/6722929704960000)*d^9*K0*K1*M^5*Sqrt[(209*Pi)/3315]*
        u^12)/b^3 + (((26673698353*I)/751271129376768000)*d*K0*M^5*
        Sqrt[Pi/692835]*u^13)/(b^3*E^u) + (((971675087*I)/2529532422144000)*
        d^3*K0*M^5*Sqrt[Pi/692835]*u^13)/(b^3*E^u) + 
      (((468331532089*I)/751271129376768000)*d^5*K0*M^5*Sqrt[Pi/692835]*u^13)/
       (b^3*E^u) - (((2879175053*I)/2636039050444800)*d^7*K0*M^5*
        Sqrt[Pi/692835]*u^13)/(b^3*E^u) - (((2403472391*I)/2325916809216000)*
        d^9*K0*M^5*Sqrt[Pi/692835]*u^13)/(b^3*E^u) + 
      (((5358391*I)/16265152512000)*d^13*K0*M^5*Sqrt[Pi/692835]*u^13)/
       (b^3*E^u) + (((11131*I)/602413056000)*d^15*K0*M^5*Sqrt[Pi/692835]*
        u^13)/(b^3*E^u) - (((1333930508831*I)/88289903370240000)*d^5*K0^2*M^5*
        Sqrt[Pi/692835]*u^13)/b^3 + (((883670313919*I)/36976113377280000)*d^7*
        K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((124443765487*I)/5042197278720000)*d^9*K0^2*M^5*Sqrt[Pi/692835]*u^13)/
       b^3 - (((405618937*I)/24899739648000)*d^11*K0^2*M^5*Sqrt[Pi/692835]*
        u^13)/b^3 - (((49376774663*I)/6050636734464000)*d^13*K0^2*M^5*
        Sqrt[Pi/692835]*u^13)/b^3 - (((1361899457*I)/6050636734464000)*d^15*
        K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((1609046909*I)/44192419375104000)*d*K1*M^5*Sqrt[Pi/692835]*u^13)/
       (b^3*E^u) + (((3018395621*I)/7588597266432000)*d^3*K1*M^5*
        Sqrt[Pi/692835]*u^13)/(b^3*E^u) + (((104785729*I)/160906217472000)*
        d^5*K1*M^5*Sqrt[Pi/692835]*u^13)/(b^3*E^u) - 
      (((4943512939*I)/4393398417408000)*d^7*K1*M^5*Sqrt[Pi/692835]*u^13)/
       (b^3*E^u) - (((361031981*I)/332273829888000)*d^9*K1*M^5*
        Sqrt[Pi/692835]*u^13)/(b^3*E^u) + (((5685091*I)/16265152512000)*d^13*
        K1*M^5*Sqrt[Pi/692835]*u^13)/(b^3*E^u) + 
      (((36353*I)/1807239168000)*d^15*K1*M^5*Sqrt[Pi/692835]*u^13)/
       (b^3*E^u) - (((4404507787*I)/6338762293248000)*d*K1^2*M^5*
        Sqrt[Pi/692835]*u^13)/b^3 + (((59873635961*I)/2160941690880000)*d^9*
        K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      (((3489591271*I)/195181830144000)*d^11*K1^2*M^5*Sqrt[Pi/692835]*u^13)/
       b^3 - (((55764319337*I)/6050636734464000)*d^13*K1^2*M^5*
        Sqrt[Pi/692835]*u^13)/b^3 - (((1617712783*I)/6050636734464000)*d^15*
        K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((10348571*I)/345750670540800)*d^17*K1^2*M^5*Sqrt[Pi/692835]*u^13)/
       b^3 + (((43451*I)/650606100480)*d^11*K0*M^5*Sqrt[(11*Pi)/62985]*u^13)/
       (b^3*E^u) + (((33223*I)/16972333056000)*d^17*K0^2*M^5*
        Sqrt[(13*Pi)/53295]*u^13)/b^3 - (((6772271279*I)/5282301911040000)*
        d^5*K1^2*M^5*Sqrt[(13*Pi)/53295]*u^13)/b^3 - 
      (((1425092261*I)/59671796760576000)*d*K0^2*M^5*Sqrt[(17*Pi)/40755]*
        u^13)/b^3 + (((28961*I)/650606100480)*d^11*K1*M^5*Sqrt[(17*Pi)/40755]*
        u^13)/(b^3*E^u) - (((12463001*I)/26506174464000)*d^3*K1^2*M^5*
        Sqrt[(19*Pi)/36465]*u^13)/b^3 + (((143715997*I)/1369485680640000)*d^7*
        K1^2*M^5*Sqrt[(247*Pi)/2805]*u^13)/b^3 - 
      (((661833311681*I)/78658277548032000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[692835]*b^3) + (((10503583*I)/6260592744806400)*d*K0*M^5*
        Sqrt[Pi/692835]*u^14)/(b^3*E^u) + (((1210249*I)/47428732915200)*d^3*
        K0*M^5*Sqrt[Pi/692835]*u^14)/(b^3*E^u) + 
      (((123761333*I)/2407920286464000)*d^5*K0*M^5*Sqrt[Pi/692835]*u^14)/
       (b^3*E^u) - (((52166923*I)/823762203264000)*d^7*K0*M^5*Sqrt[Pi/692835]*
        u^14)/(b^3*E^u) - (((1035737*I)/10768133376000)*d^9*K0*M^5*
        Sqrt[Pi/692835]*u^14)/(b^3*E^u) + (((3557*I)/84714336000)*d^11*K0*M^5*
        Sqrt[Pi/692835]*u^14)/(b^3*E^u) + (((181*I)/5020108800)*d^13*K0*M^5*
        Sqrt[Pi/692835]*u^14)/(b^3*E^u) + (((1579693*I)/894370392115200)*d*K1*
        M^5*Sqrt[Pi/692835]*u^14)/(b^3*E^u) + 
      (((105403*I)/3952394409600)*d^3*K1*M^5*Sqrt[Pi/692835]*u^14)/
       (b^3*E^u) - (((1848653*I)/28405593216000)*d^7*K1*M^5*Sqrt[Pi/692835]*
        u^14)/(b^3*E^u) - (((114739*I)/1113944832000)*d^9*K1*M^5*
        Sqrt[Pi/692835]*u^14)/(b^3*E^u) + (((7363*I)/169428672000)*d^11*K1*
        M^5*Sqrt[Pi/692835]*u^14)/(b^3*E^u) + 
      (((1753*I)/45180979200)*d^13*K1*M^5*Sqrt[Pi/692835]*u^14)/(b^3*E^u) + 
      (((71*I)/22590489600)*d^15*K1*M^5*Sqrt[Pi/692835]*u^14)/(b^3*E^u) - 
      (((776724233*I)/7865827754803200)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^14)/
       b^3 - (((170194324529*I)/108155131628544000)*d^3*K0*K1*M^5*
        Sqrt[Pi/692835]*u^14)/b^3 - (((1732441914157*I)/540775658142720000)*
        d^5*K0*K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 - 
      (((2333644769*I)/756329591808000)*d^11*K0*K1*M^5*Sqrt[Pi/692835]*u^14)/
       b^3 - (((1514699819*I)/756329591808000)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*
        u^14)/b^3 - (((19775209*I)/252109863936000)*d^15*K0*K1*M^5*
        Sqrt[Pi/692835]*u^14)/b^3 + (((336101*I)/40337578229760)*d^17*K0*K1*
        M^5*Sqrt[Pi/692835]*u^14)/b^3 + ((I/4518097920)*d^15*K0*M^5*
        Sqrt[(13*Pi)/53295]*u^14)/(b^3*E^u) + 
      (((10048133*I)/2407920286464000)*d^5*K1*M^5*Sqrt[(13*Pi)/53295]*u^14)/
       (b^3*E^u) + (((3376762369*I)/7563295918080000)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/53295]*u^14)/b^3 + (((3450363583*I)/13866042516480000)*
        d^7*K0*K1*M^5*Sqrt[(17*Pi)/40755]*u^14)/b^3 + 
      ((I/5647622400)*d*K0*M^5*Sqrt[Pi/692835]*u^15)/(b^3*E^u) + 
      ((I/175392000)*d^5*K0*M^5*Sqrt[Pi/692835]*u^15)/(b^3*E^u) + 
      (((83*I)/28238112000)*d^11*K0*M^5*Sqrt[Pi/692835]*u^15)/(b^3*E^u) + 
      (((31*I)/5647622400)*d^13*K0*M^5*Sqrt[Pi/692835]*u^15)/(b^3*E^u) + 
      ((I/1882540800)*d^15*K0*M^5*Sqrt[Pi/692835]*u^15)/(b^3*E^u) - 
      (((920207039*I)/288413684342784000)*d*K0^2*M^5*Sqrt[Pi/692835]*u^15)/
       b^3 - (((574634933*I)/4904994631680000)*d^5*K0^2*M^5*Sqrt[Pi/692835]*
        u^15)/b^3 + (((88307873*I)/880383651840000)*d^7*K0^2*M^5*
        Sqrt[Pi/692835]*u^15)/b^3 + (((1892674087*I)/7563295918080000)*d^9*
        K0^2*M^5*Sqrt[Pi/692835]*u^15)/b^3 - 
      (((282882433*I)/3025318367232000)*d^13*K0^2*M^5*Sqrt[Pi/692835]*u^15)/
       b^3 - (((14978039*I)/3025318367232000)*d^15*K0^2*M^5*Sqrt[Pi/692835]*
        u^15)/b^3 + (((3235607*I)/6050636734464000)*d^17*K0^2*M^5*
        Sqrt[Pi/692835]*u^15)/b^3 + ((I/5647622400)*d*K1*M^5*Sqrt[Pi/692835]*
        u^15)/(b^3*E^u) + ((I/175392000)*d^5*K1*M^5*Sqrt[Pi/692835]*u^15)/
       (b^3*E^u) + (((83*I)/28238112000)*d^11*K1*M^5*Sqrt[Pi/692835]*u^15)/
       (b^3*E^u) + (((31*I)/5647622400)*d^13*K1*M^5*Sqrt[Pi/692835]*u^15)/
       (b^3*E^u) + ((I/1882540800)*d^15*K1*M^5*Sqrt[Pi/692835]*u^15)/
       (b^3*E^u) - (((2986811551*I)/865241053028352000)*d*K1^2*M^5*
        Sqrt[Pi/692835]*u^15)/b^3 + (((17259323707*I)/166392510197760000)*d^7*
        K1^2*M^5*Sqrt[Pi/692835]*u^15)/b^3 + 
      (((2067940307*I)/7563295918080000)*d^9*K1^2*M^5*Sqrt[Pi/692835]*u^15)/
       b^3 - (((90680207*I)/1008439455744000)*d^11*K1^2*M^5*Sqrt[Pi/692835]*
        u^15)/b^3 - (((1133471*I)/201687891148800)*d^15*K1^2*M^5*
        Sqrt[Pi/692835]*u^15)/b^3 + (((3672293*I)/6050636734464000)*d^17*K1^2*
        M^5*Sqrt[Pi/692835]*u^15)/b^3 - ((I/3137568000)*d^7*K0*M^5*
        Sqrt[(11*Pi)/62985]*u^15)/(b^3*E^u) - 
      ((I/806803200)*d^9*K0*M^5*Sqrt[(11*Pi)/62985]*u^15)/(b^3*E^u) - 
      ((I/3137568000)*d^7*K1*M^5*Sqrt[(11*Pi)/62985]*u^15)/(b^3*E^u) - 
      ((I/806803200)*d^9*K1*M^5*Sqrt[(11*Pi)/62985]*u^15)/(b^3*E^u) + 
      ((I/5647622400)*d^3*K0*M^5*Sqrt[(13*Pi)/53295]*u^15)/(b^3*E^u) + 
      ((I/5647622400)*d^3*K1*M^5*Sqrt[(13*Pi)/53295]*u^15)/(b^3*E^u) - 
      (((1043893*I)/131535581184000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/53295]*u^15)/
       b^3 - (((198165419*I)/26704970772480000)*d^5*K1^2*M^5*
        Sqrt[(17*Pi)/40755]*u^15)/b^3 - (((1176919*I)/3025318367232000)*d^11*
        K0^2*M^5*Sqrt[(221*Pi)/3135]*u^15)/b^3 - 
      (((45431887*I)/980998926336000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[692835]*b^3) - (((21387996881*I)/432620526514176000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[692835]*b^3) - 
      (((108969407*I)/216310263257088000)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/
       b^3 - (((8702677*I)/1442068421713920)*d^3*K0*K1*M^5*Sqrt[Pi/692835]*
        u^16)/b^3 - (((9316197029*I)/540775658142720000)*d^5*K0*K1*M^5*
        Sqrt[Pi/692835]*u^16)/b^3 + (((4272409*I)/602871413760000)*d^7*K0*K1*
        M^5*Sqrt[Pi/692835]*u^16)/b^3 + (((20898139*I)/472705994880000)*d^9*
        K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 - 
      (((282913*I)/15435297792000)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 + 
      (((80651*I)/504219727872000)*d^17*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 - 
      (((571169*I)/756329591808000)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^16)/
       b^3 - (((109*I)/21609416908800)*d^15*K0*K1*M^5*Sqrt[(209*Pi)/3315]*
        u^16)/b^3 - (((109*I)/5591146176000)*d*K0^2*M^5*Sqrt[Pi/692835]*u^17)/
       b^3 - (((2289187*I)/2599882971840000)*d^5*K0^2*M^5*Sqrt[Pi/692835]*
        u^17)/b^3 - (((181189*I)/649970742960000)*d^7*K0^2*M^5*
        Sqrt[Pi/692835]*u^17)/b^3 + (((5041*I)/9454119897600)*d^11*K0^2*M^5*
        Sqrt[Pi/692835]*u^17)/b^3 - (((53077*I)/47270599488000)*d^13*K0^2*M^5*
        Sqrt[Pi/692835]*u^17)/b^3 - (((8243*I)/23635299744000)*d^15*K0^2*M^5*
        Sqrt[Pi/692835]*u^17)/b^3 - (((79927*I)/4159812754944000)*d*K1^2*M^5*
        Sqrt[Pi/692835]*u^17)/b^3 - (((8355983*I)/10399531887360000)*d^5*K1^2*
        M^5*Sqrt[Pi/692835]*u^17)/b^3 - (((2671069*I)/10399531887360000)*d^7*
        K1^2*M^5*Sqrt[Pi/692835]*u^17)/b^3 + 
      (((16637*I)/7503269760000)*d^9*K1^2*M^5*Sqrt[Pi/692835]*u^17)/b^3 + 
      (((28541*I)/63027465984000)*d^11*K1^2*M^5*Sqrt[Pi/692835]*u^17)/b^3 - 
      (((197111*I)/189082397952000)*d^13*K1^2*M^5*Sqrt[Pi/692835]*u^17)/b^3 - 
      ((I/543340224000)*d^17*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^17)/b^3 - 
      (((5251*I)/189082397952000)*d^15*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^17)/
       b^3 - (((499*I)/378164795904000)*d^17*K1^2*M^5*Sqrt[(13*Pi)/53295]*
        u^17)/b^3 - (((7361*I)/519976594368000)*d^3*K0^2*M^5*
        Sqrt[(17*Pi)/40755]*u^17)/b^3 + (((2113*I)/16882356960000)*d^9*K0^2*
        M^5*Sqrt[(19*Pi)/36465]*u^17)/b^3 - 
      (((8527*I)/37816479590400)*d^3*K1^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[692835]*b^3) + (((167*I)/297129482496000)*d*K0*K1*M^5*
        Sqrt[Pi/692835]*u^18)/b^3 + (((167*I)/5502397824000)*d^3*K0*K1*M^5*
        Sqrt[Pi/692835]*u^18)/b^3 + (((22879*I)/148564741248000)*d^5*K0*K1*
        M^5*Sqrt[Pi/692835]*u^18)/b^3 + (((167*I)/1929412224000)*d^15*K0*K1*
        M^5*Sqrt[Pi/692835]*u^18)/b^3 + (((167*I)/27011771136000)*d^17*K0*K1*
        M^5*Sqrt[Pi/692835]*u^18)/b^3 + (((167*I)/49521580416000)*d^7*K0*K1*
        M^5*Sqrt[(13*Pi)/53295]*u^18)/b^3 - 
      (((167*I)/6752942784000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/53295]*u^18)/b^3 - 
      (((167*I)/13505885568000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/53295]*u^18)/
       b^3 + (((167*I)/13505885568000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/53295]*
        u^18)/b^3)/Pi, ((349145021*d^9*K0*K1*M^5*Sqrt[11/(62985*Pi)]*u^3)/
       (17211801600*b^3) - (105004889*d^11*K0*K1*M^5*Sqrt[11/(62985*Pi)]*u^3)/
       (5737267200*b^3) - (11830423*d^13*K0*K1*M^5*Sqrt[11/(62985*Pi)]*u^3)/
       (1912422400*b^3) - (13321*d^15*K0*K1*M^5*Sqrt[11/(62985*Pi)]*u^3)/
       (273203200*b^3) + (13604788315317697*d*K0*K1*M^5*Sqrt[13/(53295*Pi)]*
        u^3)/(116967135835275264000*b^3) - 
      (281068063*d^5*K0*K1*M^5*Sqrt[17/(40755*Pi)]*u^3)/(29185228800*b^3) + 
      (((44731*I)/40980480)*d*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^3)/b^3 + 
      (((19541*I)/1781760)*d^3*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^3)/b^3 - 
      (((1220177*I)/40980480)*d^7*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^3)/b^3 - 
      (((1441*I)/13660160)*d^5*K1^2*M^5*Sqrt[(33*Pi)/20995]*u^3)/b^3 + 
      (((6157*I)/191242240)*d*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((254803*I)/573726720)*d^3*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((302683*I)/573726720)*d^5*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((784121*I)/573726720)*d^7*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((341627*I)/573726720)*d^9*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((87893*I)/114745344)*d^11*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((22181*I)/114745344)*d^13*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((193*I)/191242240)*d^15*K0^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((241939*I)/286863360)*d^9*K1^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((169243*I)/286863360)*d^11*K1^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 - 
      (((21961*I)/286863360)*d^13*K1^2*M^5*Sqrt[(143*Pi)/4845]*u^3)/b^3 + 
      (((73*I)/40980480)*d^15*K1^2*M^5*Sqrt[(2431*Pi)/285]*u^3)/b^3 - 
      (12078654494880433153*d*K0*K1*M^5*u^3)/(1520572765858578432000*b^3*
        Sqrt[692835*Pi]) - (1944602567*d^3*K0*K1*M^5*u^3)/
       (19178864640*b^3*Sqrt[692835*Pi]) + (71223742853*d^7*K0*K1*M^5*u^3)/
       (223753420800*b^3*Sqrt[692835*Pi]) + 
      (350538413*d^9*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^4)/(34423603200*b^3) - 
      (1532213*d^11*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^4)/(166297600*b^3) - 
      (35663413*d^13*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^4)/(11474534400*b^3) - 
      (40427*d^15*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^4)/(1639219200*b^3) - 
      (289912872077*d^11*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^4)/
       (14457913344000*b^3) - (544487*d^15*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^4)/
       (3391488000*b^3) + (6114187153487816125339*d^9*K1^2*M^5*
        Sqrt[13/(53295*Pi)]*u^4)/(171941689677854638080000*b^3) - 
      (117678823*d^13*K1^2*M^5*Sqrt[143/(4845*Pi)]*u^4)/(192772177920*b^3) + 
      (((1982496239*I)/4985487360)*d^3*K0*K1*M^5*Sqrt[Pi/692835]*u^4)/b^3 + 
      (((237466462631*I)/722895667200)*d^5*K0*K1*M^5*Sqrt[Pi/692835]*u^4)/
       b^3 + (((81551145341*I)/722895667200)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*
        u^4)/b^3 + (((982106971*I)/240965222400)*d^15*K0*K1*M^5*
        Sqrt[Pi/692835]*u^4)/b^3 - (((25813075549*I)/240965222400)*d^7*K0*K1*
        M^5*Sqrt[(11*Pi)/62985]*u^4)/b^3 + (((31248098369*I)/722895667200)*
        d^11*K0*K1*M^5*Sqrt[(13*Pi)/53295]*u^4)/b^3 + 
      (((1219463633*I)/722895667200)*d*K0*K1*M^5*Sqrt[(19*Pi)/36465]*u^4)/
       b^3 - (((45090301*I)/24927436800)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/4845]*
        u^4)/b^3 - (9808407859*d^3*K0^2*M^5*u^4)/(191788646400*Sqrt[692835]*
        b^3*Sqrt[Pi]) - (43363413344227*d^3*K1^2*M^5*u^4)/
       (379741519872000*Sqrt[692835]*b^3*Sqrt[Pi]) - 
      (4363140013*d*K0^2*M^5*u^4)/(1342520524800*b^3*Sqrt[692835*Pi]) - 
      (110495377801*d^5*K0^2*M^5*u^4)/(1342520524800*b^3*Sqrt[692835*Pi]) + 
      (71821508021*d^7*K0^2*M^5*u^4)/(447506841600*b^3*Sqrt[692835*Pi]) - 
      (136861461442267*d*K1^2*M^5*u^4)/(18607334473728000*b^3*
        Sqrt[692835*Pi]) - (3495082001620303*d^5*K1^2*M^5*u^4)/
       (18607334473728000*b^3*Sqrt[692835*Pi]) + 
      (165653701561727*d^7*K1^2*M^5*u^4)/(477111140352000*b^3*
        Sqrt[692835*Pi]) - (32748191516843884935097*d^9*K1^2*M^5*u^4)/
       (171941689677854638080000*b^3*Sqrt[692835*Pi]) - 
      (844641263*d^11*K0*K1*M^5*Sqrt[17/(40755*Pi)]*u^5)/(64257392640*b^3) + 
      (((14655742697*I)/1445791334400)*d*K0^2*M^5*Sqrt[Pi/692835]*u^5)/b^3 + 
      (((178789203221*I)/1445791334400)*d^5*K0^2*M^5*Sqrt[Pi/692835]*u^5)/
       b^3 + (((284393973047*I)/1445791334400)*d^11*K0^2*M^5*Sqrt[Pi/692835]*
        u^5)/b^3 + (((63780220631*I)/1445791334400)*d^13*K0^2*M^5*
        Sqrt[Pi/692835]*u^5)/b^3 + (((501814081*I)/481930444800)*d^15*K0^2*
        M^5*Sqrt[Pi/692835]*u^5)/b^3 + (((23081289961*I)/867474800640)*d*K1^2*
        M^5*Sqrt[Pi/692835]*u^5)/b^3 - (((7803159930757*I)/7228956672000)*d^7*
        K1^2*M^5*Sqrt[Pi/692835]*u^5)/b^3 + 
      (((115539471269*I)/803217408000)*d^13*K1^2*M^5*Sqrt[Pi/692835]*u^5)/
       b^3 + (((1785067393*I)/803217408000)*d^15*K1^2*M^5*Sqrt[Pi/692835]*
        u^5)/b^3 - (((17119652839*I)/481930444800)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^5)/b^3 - (((15143818847*I)/1445791334400)*d^9*
        K0^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/b^3 - 
      (((54079376633*I)/1445791334400)*d^9*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^5)/
       b^3 + (((593738225953*I)/21686870016000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/53295]*u^5)/b^3 + (((646114540969*I)/21686870016000)*d^5*
        K1^2*M^5*Sqrt[(13*Pi)/53295]*u^5)/b^3 + 
      (((319735799329*I)/7228956672000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/53295]*
        u^5)/b^3 + (((37681193833*I)/289158266880)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[692835]*b^3) - (49946004218021*d*K0*K1*M^5*u^5)/
       (6202444824576000*b^3*Sqrt[692835*Pi]) - 
      (11783533444559*d^3*K0*K1*M^5*u^5)/(98451505152000*b^3*
        Sqrt[692835*Pi]) - (127517784785393*d^5*K0*K1*M^5*u^5)/
       (689160536064000*b^3*Sqrt[692835*Pi]) + 
      (2228559272565179*d^7*K0*K1*M^5*u^5)/(6202444824576000*b^3*
        Sqrt[692835*Pi]) + (20299178873*d^9*K0*K1*M^5*u^5)/
       (76496896000*b^3*Sqrt[692835*Pi]) - (1253581214399*d^13*K0*K1*M^5*u^5)/
       (14457913344000*b^3*Sqrt[692835*Pi]) - (3559445557*d^15*K0*K1*M^5*u^5)/
       (2065416192000*b^3*Sqrt[692835*Pi]) - 
      (184578583*d^15*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^6)/(2950594560000*b^3) - 
      (17258217434903*d^3*K1^2*M^5*Sqrt[17/(40755*Pi)]*u^6)/
       (2749852385280000*b^3) + (((179124449629*I)/8674748006400)*d*K0*K1*M^5*
        Sqrt[Pi/692835]*u^6)/b^3 + (((423257881897*I)/1495646208000)*d^3*K0*
        K1*M^5*Sqrt[Pi/692835]*u^6)/b^3 + 
      (((14345132583869*I)/43373740032000)*d^5*K0*K1*M^5*Sqrt[Pi/692835]*u^6)/
       b^3 - (((12487447906469*I)/14457913344000)*d^7*K0*K1*M^5*
        Sqrt[Pi/692835]*u^6)/b^3 + (((6840911795989*I)/14457913344000)*d^11*
        K0*K1*M^5*Sqrt[Pi/692835]*u^6)/b^3 + 
      (((1812653527877*I)/14457913344000)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^6)/
       b^3 + (((223351957*I)/1606434816000)*d^15*K0*K1*M^5*
        Sqrt[(13*Pi)/53295]*u^6)/b^3 - (((205320347*I)/115663306752)*d^9*K0*
        K1*M^5*Sqrt[(209*Pi)/3315]*u^6)/b^3 - 
      (157522528046417*d^3*K0^2*M^5*u^6)/(10632762556416000*Sqrt[692835]*b^3*
        Sqrt[Pi]) - (3617798243989*d*K0^2*M^5*u^6)/(6766303444992000*b^3*
        Sqrt[692835*Pi]) - (57230477068331*d^5*K0^2*M^5*u^6)/
       (1518966079488000*b^3*Sqrt[692835*Pi]) + 
      (1247076420647207*d^7*K0^2*M^5*u^6)/(24809779298304000*b^3*
        Sqrt[692835*Pi]) + (15500863189099*d^9*K0^2*M^5*u^6)/
       (272634937344000*b^3*Sqrt[692835*Pi]) - 
      (6402822882569*d^11*K0^2*M^5*u^6)/(173494960128000*b^3*
        Sqrt[692835*Pi]) - (107961533447*d^13*K0^2*M^5*u^6)/
       (6425739264000*b^3*Sqrt[692835*Pi]) - (3206637881*d^15*K0^2*M^5*u^6)/
       (8261664768000*b^3*Sqrt[692835*Pi]) - 
      (1137519054918419*d*K1^2*M^5*u^6)/(139555008552960000*b^3*
        Sqrt[692835*Pi]) - (80260859043649*d^5*K1^2*M^5*u^6)/
       (724961083392000*b^3*Sqrt[692835*Pi]) + 
      (59059272473315171*d^7*K1^2*M^5*u^6)/(186073344737280000*b^3*
        Sqrt[692835*Pi]) + (239285237083*d^9*K1^2*M^5*u^6)/
       (2008043520000*b^3*Sqrt[692835*Pi]) - 
      (71998362949021*d^11*K1^2*M^5*u^6)/(433737400320000*b^3*
        Sqrt[692835*Pi]) - (1068036660091*d^13*K1^2*M^5*u^6)/
       (24096522240000*b^3*Sqrt[692835*Pi]) + 
      (94179835028535236333069*d^3*K0*K1*M^5*Sqrt[17/(40755*Pi)]*u^7)/
       (42075142885875017318400000*b^3) + (((111683594977*I)/34698992025600)*
        d*K0^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((8478507622889*I)/57831653376000)*d^7*K0^2*M^5*Sqrt[Pi/692835]*u^7)/
       b^3 - (((858911028527*I)/11566330675200)*d^9*K0^2*M^5*Sqrt[Pi/692835]*
        u^7)/b^3 + (((460750297619*I)/19277217792000)*d^13*K0^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 + (((40006568317*I)/6425739264000)*d*K1^2*
        M^5*Sqrt[Pi/692835]*u^7)/b^3 + (((191821210627*I)/2141913088000)*d^5*
        K1^2*M^5*Sqrt[Pi/692835]*u^7)/b^3 - 
      (((13981068040483*I)/57831653376000)*d^7*K1^2*M^5*Sqrt[Pi/692835]*u^7)/
       b^3 - (((1203821017229*I)/11566330675200)*d^9*K1^2*M^5*Sqrt[Pi/692835]*
        u^7)/b^3 + (((217245298177*I)/1652332953600)*d^11*K1^2*M^5*
        Sqrt[Pi/692835]*u^7)/b^3 + (((2092527713*I)/3855443558400)*d^15*K1^2*
        M^5*Sqrt[Pi/692835]*u^7)/b^3 + (((440589499099*I)/57831653376000)*
        d^11*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^7)/b^3 + 
      (((833891935733*I)/173494960128000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/53295]*
        u^7)/b^3 + (((554126459*I)/257029570560)*d^13*K1^2*M^5*
        Sqrt[(17*Pi)/40755]*u^7)/b^3 + (((339461557*I)/19277217792000)*d^15*
        K0^2*M^5*Sqrt[(19*Pi)/36465]*u^7)/b^3 + 
      (((27523007411*I)/6425739264000)*d^3*K1^2*M^5*Sqrt[(19*Pi)/36465]*u^7)/
       b^3 + (((8175921082073*I)/173494960128000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[692835]*b^3) - (3232986574076807*d*K0*K1*M^5*u^7)/
       (1116440068423680000*b^3*Sqrt[692835*Pi]) - 
      (1282984934943013920879551*d^3*K0*K1*M^5*u^7)/
       (14025047628625005772800000*b^3*Sqrt[692835*Pi]) - 
      (19659735568909483*d^5*K0*K1*M^5*u^7)/(223288013684736000*b^3*
        Sqrt[692835*Pi]) + (9511089497543131*d^7*K0*K1*M^5*u^7)/
       (53163812782080000*b^3*Sqrt[692835*Pi]) + 
      (2939385229705493*d^9*K0*K1*M^5*u^7)/(28626668421120000*b^3*
        Sqrt[692835*Pi]) - (11977736956897*d^11*K0*K1*M^5*u^7)/
       (113148887040000*b^3*Sqrt[692835*Pi]) - 
      (8926832308417*d^13*K0*K1*M^5*u^7)/(289158266880000*b^3*
        Sqrt[692835*Pi]) - (2852808191*d^15*K0*K1*M^5*u^7)/
       (5901189120000*b^3*Sqrt[692835*Pi]) - 
      (39169617611*d^13*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^8)/
       (53110702080000*b^3) - (1000002569971*d^11*K1^2*M^5*
        Sqrt[209/(3315*Pi)]*u^8)/(7807273205760000*b^3) + 
      (2877863056517*d^9*K0^2*M^5*Sqrt[221/(3135*Pi)]*u^8)/
       (28626668421120000*b^3) + (((16014104317*I)/5421717504000)*d*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 + (((19843802683*I)/471453696000)*d^3*K0*K1*
        M^5*Sqrt[Pi/692835]*u^8)/b^3 + (((14213730383*I)/271085875200)*d^5*K0*
        K1*M^5*Sqrt[Pi/692835]*u^8)/b^3 - (((463145285401*I)/3614478336000)*
        d^7*K0*K1*M^5*Sqrt[Pi/692835]*u^8)/b^3 + 
      (((258627314713*I)/3614478336000)*d^11*K0*K1*M^5*Sqrt[Pi/692835]*u^8)/
       b^3 + (((1060532147*I)/50201088000)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*
        u^8)/b^3 + (((1218440273*I)/3614478336000)*d^15*K0*K1*M^5*
        Sqrt[Pi/692835]*u^8)/b^3 - (((2048973449*I)/361447833600)*d^9*K0*K1*
        M^5*Sqrt[(11*Pi)/62985]*u^8)/b^3 - (1746063136751743*d^3*K0^2*M^5*
        u^8)/(372146689474560000*Sqrt[692835]*b^3*Sqrt[Pi]) - 
      (3784075890556771*d^3*K1^2*M^5*u^8)/(223288013684736000*Sqrt[692835]*
        b^3*Sqrt[Pi]) + (85496543563439*d*K0^2*M^5*u^8)/
       (372146689474560000*b^3*Sqrt[692835*Pi]) - 
      (12075606345947*d^5*K0^2*M^5*u^8)/(647211633868800*b^3*
        Sqrt[692835*Pi]) + (8540818662504673*d^7*K0^2*M^5*u^8)/
       (372146689474560000*b^3*Sqrt[692835*Pi]) - 
      (43328995372699*d^11*K0^2*M^5*u^8)/(2602424401920000*b^3*
        Sqrt[692835*Pi]) - (1538626571393*d^13*K0^2*M^5*u^8)/
       (289158266880000*b^3*Sqrt[692835*Pi]) - (3176850493*d^15*K0^2*M^5*u^8)/
       (41308323840000*b^3*Sqrt[692835*Pi]) - 
      (1883838432606359*d*K1^2*M^5*u^8)/(1116440068423680000*b^3*
        Sqrt[692835*Pi]) - (17619104622695447*d^5*K1^2*M^5*u^8)/
       (1116440068423680000*b^3*Sqrt[692835*Pi]) + 
      (10226030656832521*d^7*K1^2*M^5*u^8)/(223288013684736000*b^3*
        Sqrt[692835*Pi]) + (289800143549561*d^9*K1^2*M^5*u^8)/
       (12268572180480000*b^3*Sqrt[692835*Pi]) - 
      (4970480651*d^15*K1^2*M^5*u^8)/(41308323840000*b^3*Sqrt[692835*Pi]) + 
      (499758558289*d^9*K0*K1*M^5*Sqrt[17/(40755*Pi)]*u^9)/
       (536750032896000*b^3) + (((1866039739*I)/7228956672000)*d*K0^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 - (((54325861571*I)/3614478336000)*d^7*K0^2*
        M^5*Sqrt[Pi/692835]*u^9)/b^3 + (((45948773551*I)/5421717504000)*d^11*
        K0^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 + 
      (((1944664373*I)/747823104000)*d^13*K0^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 + 
      (((23382149467*I)/3098124288000)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^9)/
       b^3 - (((69664645753*I)/7228956672000)*d^9*K1^2*M^5*Sqrt[Pi/692835]*
        u^9)/b^3 + (((58974415121*I)/5421717504000)*d^11*K1^2*M^5*
        Sqrt[Pi/692835]*u^9)/b^3 + (((72731754371*I)/21686870016000)*d^13*
        K1^2*M^5*Sqrt[Pi/692835]*u^9)/b^3 + 
      (((704327341*I)/10843435008000)*d^15*K1^2*M^5*Sqrt[Pi/692835]*u^9)/
       b^3 - (((623825707*I)/867474800640)*d^9*K0^2*M^5*Sqrt[(11*Pi)/62985]*
        u^9)/b^3 + (((15494239*I)/3614478336000)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^9)/b^3 - (((19101524681*I)/10843435008000)*d^7*
        K1^2*M^5*Sqrt[(11*Pi)/62985]*u^9)/b^3 + 
      (((233872361*I)/7228956672000)*d*K1^2*M^5*Sqrt[(17*Pi)/40755]*u^9)/
       b^3 + (((347021531*I)/7228956672000)*d^5*K0^2*M^5*Sqrt[(143*Pi)/4845]*
        u^9)/b^3 + (((85877317*I)/2710858752000)*d^3*K1^2*M^5*
        Sqrt[(209*Pi)/3315]*u^9)/b^3 + (((121218931*I)/25817702400)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[692835]*b^3) - 
      (3769451316877*d*K0*K1*M^5*u^9)/(11629584046080000*b^3*
        Sqrt[692835*Pi]) - (57209292049519*d^3*K0*K1*M^5*u^9)/
       (9303667236864000*b^3*Sqrt[692835*Pi]) - 
      (5079003205043*d^5*K0*K1*M^5*u^9)/(465183361843200*b^3*
        Sqrt[692835*Pi]) + (41240741300321*d^7*K0*K1*M^5*u^9)/
       (2147000131584000*b^3*Sqrt[692835*Pi]) - 
      (12675865846933*d^11*K0*K1*M^5*u^9)/(975909150720000*b^3*
        Sqrt[692835*Pi]) - (373029479099*d^13*K0*K1*M^5*u^9)/
       (81325762560000*b^3*Sqrt[692835*Pi]) - (15668473*d^15*K0*K1*M^5*u^9)/
       (224501760000*b^3*Sqrt[692835*Pi]) + 
      (83247860713*d^9*K1^2*M^5*Sqrt[13/(53295*Pi)]*u^10)/
       (471128555520000*b^3) + (((877450447*I)/361447833600)*d^3*K0*K1*M^5*
        Sqrt[Pi/692835]*u^10)/b^3 + (((2926940327*I)/903619584000)*d^5*K0*K1*
        M^5*Sqrt[Pi/692835]*u^10)/b^3 - (((8220855499*I)/2033144064000)*d^9*
        K0*K1*M^5*Sqrt[Pi/692835]*u^10)/b^3 + 
      (((167577541*I)/5421717504000)*d^15*K0*K1*M^5*Sqrt[Pi/692835]*u^10)/
       b^3 + (((47389*I)/3115929600)*d*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^10)/
       b^3 + (((6253959527*I)/16265152512000)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/62985]*u^10)/b^3 - (((3087603817*I)/5421717504000)*d^7*
        K0*K1*M^5*Sqrt[(13*Pi)/53295]*u^10)/b^3 + 
      (((845993579*I)/8132576256000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/53295]*u^10)/
       b^3 - (147892942283*d^3*K0^2*M^5*u^10)/(265457896704000*Sqrt[692835]*
        b^3*Sqrt[Pi]) - (1350355949194627*d^3*K1^2*M^5*u^10)/
       (1465327589806080000*Sqrt[692835]*b^3*Sqrt[Pi]) + 
      (1144410858533*d*K0^2*M^5*u^10)/(30058001842176000*b^3*
        Sqrt[692835*Pi]) - (2084140605721*d^5*K0^2*M^5*u^10)/
       (1374926192640000*b^3*Sqrt[692835*Pi]) + 
      (391858317323279*d^7*K0^2*M^5*u^10)/(195377011974144000*b^3*
        Sqrt[692835*Pi]) + (298330908063191*d^9*K0^2*M^5*u^10)/
       (150290009210880000*b^3*Sqrt[692835*Pi]) - 
      (671533686821*d^11*K0^2*M^5*u^10)/(487954575360000*b^3*
        Sqrt[692835*Pi]) - (7567479793*d^13*K0^2*M^5*u^10)/
       (13277675520000*b^3*Sqrt[692835*Pi]) - (149556767*d^15*K0^2*M^5*u^10)/
       (15490621440000*b^3*Sqrt[692835*Pi]) - 
      (108487228625707*d*K1^2*M^5*u^10)/(837330051317760000*b^3*
        Sqrt[692835*Pi]) - (610824745962953*d^5*K1^2*M^5*u^10)/
       (532846396293120000*b^3*Sqrt[692835*Pi]) + 
      (2299988940030121*d^7*K1^2*M^5*u^10)/(976885059870720000*b^3*
        Sqrt[692835*Pi]) - (207453639061*d^11*K1^2*M^5*u^10)/
       (121988643840000*b^3*Sqrt[692835*Pi]) - 
      (68760928283*d^13*K1^2*M^5*u^10)/(92943728640000*b^3*Sqrt[692835*Pi]) - 
      (7825843*d^15*K1^2*M^5*u^10)/(573726720000*b^3*Sqrt[692835*Pi]) - 
      (23803984957*d^3*K0*K1*M^5*Sqrt[19/(36465*Pi)]*u^11)/
       (1635410256480000*b^3) + (((50904569*I)/5421717504000)*d*K0^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 + (((1772291*I)/6196248576)*d^5*K0^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 + (((117568859*I)/331941888000)*d^11*K0^2*
        M^5*Sqrt[Pi/692835]*u^11)/b^3 + (((383806981*I)/3253030502400)*d^13*
        K0^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 + 
      (((1025942471*I)/48795457536000)*d*K1^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 + 
      (((607824299*I)/1951818301440)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 - 
      (((2258882863*I)/3253030502400)*d^7*K1^2*M^5*Sqrt[Pi/692835]*u^11)/
       b^3 - (((6973496809*I)/16265152512000)*d^9*K1^2*M^5*Sqrt[Pi/692835]*
        u^11)/b^3 + (((1349108023*I)/3253030502400)*d^11*K1^2*M^5*
        Sqrt[Pi/692835]*u^11)/b^3 + (((760150009*I)/5421717504000)*d^13*K1^2*
        M^5*Sqrt[Pi/692835]*u^11)/b^3 + (((22315933*I)/5421717504000)*d^15*
        K1^2*M^5*Sqrt[Pi/692835]*u^11)/b^3 + 
      (((98405297*I)/5421717504000)*d^3*K0^2*M^5*Sqrt[(11*Pi)/62985]*u^11)/
       b^3 - (((535200629*I)/16265152512000)*d^9*K0^2*M^5*Sqrt[(11*Pi)/62985]*
        u^11)/b^3 + (((91243*I)/361447833600)*d^15*K0^2*M^5*
        Sqrt[(13*Pi)/53295]*u^11)/b^3 - (((11577113*I)/361447833600)*d^7*K0^2*
        M^5*Sqrt[(19*Pi)/36465]*u^11)/b^3 + 
      (((11303369603*I)/48795457536000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[692835]*b^3) - (22153223301491*d*K0*K1*M^5*u^11)/
       (1465327589806080000*b^3*Sqrt[692835*Pi]) - 
      (62882923340513*d^5*K0*K1*M^5*u^11)/(112717506908160000*b^3*
        Sqrt[692835*Pi]) + (196262033805353*d^7*K0*K1*M^5*u^11)/
       (244221264967680000*b^3*Sqrt[692835*Pi]) + 
      (11648549719679*d^9*K0*K1*M^5*u^11)/(12524167434240000*b^3*
        Sqrt[692835*Pi]) - (803242721*d^11*K0*K1*M^5*u^11)/
       (1402168320000*b^3*Sqrt[692835*Pi]) - (7075225901*d^13*K0*K1*M^5*u^11)/
       (23235932160000*b^3*Sqrt[692835*Pi]) - (79074071*d^15*K0*K1*M^5*u^11)/
       (11617966080000*b^3*Sqrt[692835*Pi]) - 
      (99235763*d^11*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^12)/
       (24397728768000*b^3) + (20217173203*d*K0^2*M^5*Sqrt[17/(40755*Pi)]*
        u^12)/(1465327589806080000*b^3) + (172529604763*d^9*K0^2*M^5*
        Sqrt[17/(40755*Pi)]*u^12)/(37572502302720000*b^3) - 
      (2604528364433953*d^3*K1^2*M^5*Sqrt[323/(2145*Pi)]*u^12)/
       (36145968321541478400000*b^3) + (((21281669*I)/4879545753600)*d*K0*K1*
        M^5*Sqrt[Pi/692835]*u^12)/b^3 + (((2194498681*I)/24397728768000)*d^5*
        K0*K1*M^5*Sqrt[Pi/692835]*u^12)/b^3 - 
      (((1496177167*I)/8132576256000)*d^7*K0*K1*M^5*Sqrt[Pi/692835]*u^12)/
       b^3 - (((1052180527*I)/8132576256000)*d^9*K0*K1*M^5*Sqrt[Pi/692835]*
        u^12)/b^3 + (((2684189*I)/65060610048)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*
        u^12)/b^3 + (((90901*I)/60241305600)*d^15*K0*K1*M^5*Sqrt[Pi/692835]*
        u^12)/b^3 + (((71184959*I)/8132576256000)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/53295]*u^12)/b^3 + (((187639*I)/195181830144)*d^3*K0*K1*
        M^5*Sqrt[(65*Pi)/10659]*u^12)/b^3 - (3034108487*d^3*K0^2*M^5*u^12)/
       (150290009210880*Sqrt[692835]*b^3*Sqrt[Pi]) + 
      (4710904843200317*d^3*K1^2*M^5*u^12)/(1338739567464499200000*
        Sqrt[692835]*b^3*Sqrt[Pi]) - (2517738301033*d^5*K0^2*M^5*u^12)/
       (54271392215040000*b^3*Sqrt[692835*Pi]) + 
      (2931698270239*d^7*K0^2*M^5*u^12)/(52333128207360000*b^3*
        Sqrt[692835*Pi]) - (277883821*d^11*K0^2*M^5*u^12)/
       (6970779648000*b^3*Sqrt[692835*Pi]) - (1468882991*d^13*K0^2*M^5*u^12)/
       (54217175040000*b^3*Sqrt[692835*Pi]) - (1133213*d^15*K0^2*M^5*u^12)/
       (1452245760000*b^3*Sqrt[692835*Pi]) - (366241363381*d*K1^2*M^5*u^12)/
       (125599507697664000*b^3*Sqrt[692835*Pi]) - 
      (220061189652869*d^5*K1^2*M^5*u^12)/(4395982769418240000*b^3*
        Sqrt[692835*Pi]) + (8646690613661*d^7*K1^2*M^5*u^12)/
       (146532758980608000*b^3*Sqrt[692835*Pi]) + 
      (3442042237883*d^9*K1^2*M^5*u^12)/(37572502302720000*b^3*
        Sqrt[692835*Pi]) - (5228061121*d^13*K1^2*M^5*u^12)/
       (162651525120000*b^3*Sqrt[692835*Pi]) - (11667473*d^15*K1^2*M^5*u^12)/
       (11617966080000*b^3*Sqrt[692835*Pi]) - 
      (18190495172809117*d*K0*K1*M^5*Sqrt[17/(40755*Pi)]*u^13)/
       (369801060520385894400000*b^3) + (((1487887*I)/6099432192000)*d*K0^2*
        M^5*Sqrt[Pi/692835]*u^13)/b^3 + (((15946043*I)/3049716096000)*d^5*
        K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      (((16926419*I)/2033144064000)*d^9*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((446441*I)/169428672000)*d^13*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((167201*I)/1355429376000)*d^15*K0^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((472331*I)/1742694912000)*d*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((70658747*I)/12198864384000)*d^5*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      (((551491*I)/58931712000)*d^9*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((205357*I)/29465856000)*d^11*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 + 
      (((12114967*I)/4066288128000)*d^13*K1^2*M^5*Sqrt[Pi/692835]*u^13)/b^3 - 
      (((27077*I)/28238112000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/62985]*u^13)/b^3 + 
      (((461327*I)/1742694912000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/53295]*u^13)/
       b^3 - (((608827*I)/813257625600)*d^7*K0^2*M^5*Sqrt[(13*Pi)/53295]*
        u^13)/b^3 + (((1758571*I)/6099432192000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/53295]*u^13)/b^3 + (((131*I)/11684736000)*d^15*K1^2*M^5*
        Sqrt[(13*Pi)/53295]*u^13)/b^3 + (((305453*I)/813257625600)*d^11*K0^2*
        M^5*Sqrt[(17*Pi)/40755]*u^13)/b^3 + 
      (182459596149856709*d*K0*K1*M^5*u^13)/(369801060520385894400000*b^3*
        Sqrt[692835*Pi]) - (12512830849*d^3*K0*K1*M^5*u^13)/
       (2775241647360000*b^3*Sqrt[692835*Pi]) - 
      (1160604014701*d^5*K0*K1*M^5*u^13)/(91582974362880000*b^3*
        Sqrt[692835*Pi]) + (17887405079*d^7*K0*K1*M^5*u^13)/
       (1665144988416000*b^3*Sqrt[692835*Pi]) + 
      (183482937767*d^9*K0*K1*M^5*u^13)/(7044844181760000*b^3*
        Sqrt[692835*Pi]) - (57493369*d^11*K0*K1*M^5*u^13)/
       (6099432192000*b^3*Sqrt[692835*Pi]) - (95925811*d^13*K0*K1*M^5*u^13)/
       (10165720320000*b^3*Sqrt[692835*Pi]) - (193997*d^15*K0*K1*M^5*u^13)/
       (484081920000*b^3*Sqrt[692835*Pi]) - 
      (89759*d^13*K0^2*M^5*Sqrt[13/(53295*Pi)]*u^14)/(2033144064000*b^3) + 
      (6623305279*d^7*K1^2*M^5*Sqrt[17/(40755*Pi)]*u^14)/
       (238115733343488000*b^3) + (93306381459671*d^9*K0^2*M^5*
        Sqrt[19/(36465*Pi)]*u^14)/(499056761835878400000*b^3) - 
      (359581031*d*K1^2*M^5*Sqrt[19/(36465*Pi)]*u^14)/
       (549497846177280000*b^3) + (((322523*I)/6099432192000)*d*K0*K1*M^5*
        Sqrt[Pi/692835]*u^14)/b^3 + (((3628049*I)/6099432192000)*d^3*K0*K1*
        M^5*Sqrt[Pi/692835]*u^14)/b^3 + (((6593987*I)/6099432192000)*d^5*K0*
        K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 - (((1079591*I)/677714688000)*d^7*K0*
        K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 + (((256961*I)/225904896000)*d^11*K0*
        K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 + (((1324483*I)/2033144064000)*d^13*
        K0*K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 + 
      (((28187*I)/677714688000)*d^15*K0*K1*M^5*Sqrt[Pi/692835]*u^14)/b^3 - 
      (((34169*I)/225904896000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/53295]*u^14)/b^3 - 
      (226510945963*d^3*K0^2*M^5*u^14)/(1098995692354560000*Sqrt[692835]*b^3*
        Sqrt[Pi]) - (692766073*d^3*K1^2*M^5*u^14)/(3204069073920000*
        Sqrt[692835]*b^3*Sqrt[Pi]) - (566734981*d*K0^2*M^5*u^14)/
       (49954349652480000*b^3*Sqrt[692835*Pi]) - 
      (5443739699*d^5*K0^2*M^5*u^14)/(10567266272640000*b^3*
        Sqrt[692835*Pi]) + (12816130447*d^7*K0^2*M^5*u^14)/
       (122110632483840000*b^3*Sqrt[692835*Pi]) - 
      (988384647665089*d^9*K0^2*M^5*u^14)/(499056761835878400000*b^3*
        Sqrt[692835*Pi]) - (13613903*d^11*K0^2*M^5*u^14)/
       (40662881280000*b^3*Sqrt[692835*Pi]) - (41207*d^15*K0^2*M^5*u^14)/
       (1161796608000*b^3*Sqrt[692835*Pi]) - (153089583061*d^5*K1^2*M^5*u^14)/
       (274748923088640000*b^3*Sqrt[692835*Pi]) - 
      (261326997241*d^7*K1^2*M^5*u^14)/(680330666695680000*b^3*
        Sqrt[692835*Pi]) + (24026279749*d^9*K1^2*M^5*u^14)/
       (14089688363520000*b^3*Sqrt[692835*Pi]) - (167987*d^11*K1^2*M^5*u^14)/
       (502010880000*b^3*Sqrt[692835*Pi]) - (641591*d^13*K1^2*M^5*u^14)/
       (1016572032000*b^3*Sqrt[692835*Pi]) - (9847*d^15*K1^2*M^5*u^14)/
       (232359321600*b^3*Sqrt[692835*Pi]) - 
      (3065567*d^11*K0*K1*M^5*Sqrt[13/(53295*Pi)]*u^15)/
       (3156456159360000*b^3) - (d^15*K0*K1*M^5*Sqrt[13/(53295*Pi)]*u^15)/
       (1075737600*b^3) + (2352487*d^9*K0*K1*M^5*Sqrt[17/(40755*Pi)]*u^15)/
       (153148786560000*b^3) + (3149*d*K0*K1*M^5*Sqrt[19/(36465*Pi)]*u^15)/
       (27447444864000*b^3) - (5813*d^13*K0*K1*M^5*Sqrt[19/(36465*Pi)]*u^15)/
       (1016572032000*b^3) + (((347*I)/304971609600)*d*K0^2*M^5*
        Sqrt[Pi/692835]*u^15)/b^3 + (((8779*I)/217836864000)*d^5*K0^2*M^5*
        Sqrt[Pi/692835]*u^15)/b^3 + (((3571*I)/127071504000)*d^11*K0^2*M^5*
        Sqrt[Pi/692835]*u^15)/b^3 + ((I/376508160)*d^15*K0^2*M^5*
        Sqrt[Pi/692835]*u^15)/b^3 + (((383*I)/304971609600)*d*K1^2*M^5*
        Sqrt[Pi/692835]*u^15)/b^3 + (((191*I)/6353575200)*d^11*K1^2*M^5*
        Sqrt[Pi/692835]*u^15)/b^3 + (((401*I)/11295244800)*d^13*K1^2*M^5*
        Sqrt[Pi/692835]*u^15)/b^3 + (((5*I)/1524858048)*d^3*K0^2*M^5*
        Sqrt[(5*Pi)/138567]*u^15)/b^3 - (((3967*I)/508286016000)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/62985]*u^15)/b^3 - (((853*I)/254143008000)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/62985]*u^15)/b^3 - (((4387*I)/508286016000)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/62985]*u^15)/b^3 + (((83*I)/33885734400)*d^13*K0^2*M^5*
        Sqrt[(13*Pi)/53295]*u^15)/b^3 + (((739*I)/217836864000)*d^5*K1^2*M^5*
        Sqrt[(13*Pi)/53295]*u^15)/b^3 + ((I/5647622400)*d^15*K1^2*M^5*
        Sqrt[(17*Pi)/40755]*u^15)/b^3 - (((47*I)/254143008000)*d^7*K0^2*M^5*
        Sqrt[(187*Pi)/3705]*u^15)/b^3 + (((1367*I)/76242902400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[692835]*b^3) - (296988403*d*K0*K1*M^5*u^15)/
       (68687230772160000*b^3*Sqrt[692835*Pi]) - 
      (38477429*d^3*K0*K1*M^5*u^15)/(1990934225280000*b^3*Sqrt[692835*Pi]) - 
      (418169681*d^5*K0*K1*M^5*u^15)/(5087943020160000*b^3*Sqrt[692835*Pi]) - 
      (34848157*d^7*K0*K1*M^5*u^15)/(1174140696960000*b^3*Sqrt[692835*Pi]) + 
      (8777683*d^11*K0*K1*M^5*u^15)/(1578228079680000*b^3*Sqrt[692835*Pi]) + 
      (d*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^16)/(101657203200*b^3) + 
      (107*d^5*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^16)/(127071504000*b^3) + 
      (d^11*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^16)/(3810240000*b^3) + 
      (211*d^13*K0^2*M^5*Sqrt[11/(62985*Pi)]*u^16)/(254143008000*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^16)/(101657203200*b^3) + 
      (107*d^5*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^16)/(127071504000*b^3) + 
      (d^11*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^16)/(3810240000*b^3) + 
      (211*d^13*K1^2*M^5*Sqrt[11/(62985*Pi)]*u^16)/(254143008000*b^3) - 
      (183373*d^7*K0^2*M^5*Sqrt[19/(36465*Pi)]*u^16)/(1271985755040000*b^3) - 
      (183373*d^7*K1^2*M^5*Sqrt[19/(36465*Pi)]*u^16)/(1271985755040000*b^3) + 
      (121*d^9*K0^2*M^5*Sqrt[143/(4845*Pi)]*u^16)/(1270715040000*b^3) + 
      (121*d^9*K1^2*M^5*Sqrt[143/(4845*Pi)]*u^16)/(1270715040000*b^3) + 
      ((I/4235716800)*d*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 + 
      ((I/131544000)*d^5*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 + 
      (((83*I)/21178584000)*d^11*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 + 
      (((31*I)/4235716800)*d^13*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 + 
      ((I/1411905600)*d^15*K0*K1*M^5*Sqrt[Pi/692835]*u^16)/b^3 - 
      ((I/2353176000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^16)/b^3 - 
      ((I/605102400)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/62985]*u^16)/b^3 + 
      ((I/4235716800)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/53295]*u^16)/b^3 - 
      (3389213*d^3*K0^2*M^5*u^16)/(3815957265120000*Sqrt[692835]*b^3*
        Sqrt[Pi]) - (3389213*d^3*K1^2*M^5*u^16)/(3815957265120000*
        Sqrt[692835]*b^3*Sqrt[Pi]) - (1073311*d*K0^2*M^5*u^16)/
       (7631914530240000*b^3*Sqrt[692835*Pi]) - (8523337*d^5*K0^2*M^5*u^16)/
       (763191453024000*b^3*Sqrt[692835*Pi]) - (2881*d^9*K0^2*M^5*u^16)/
       (362389104000*b^3*Sqrt[692835*Pi]) + (2297*d^11*K0^2*M^5*u^16)/
       (508286016000*b^3*Sqrt[692835*Pi]) - (947*d^13*K0^2*M^5*u^16)/
       (63535752000*b^3*Sqrt[692835*Pi]) - (d^15*K0^2*M^5*u^16)/
       (576288000*b^3*Sqrt[692835*Pi]) - (1073311*d*K1^2*M^5*u^16)/
       (7631914530240000*b^3*Sqrt[692835*Pi]) - (8523337*d^5*K1^2*M^5*u^16)/
       (763191453024000*b^3*Sqrt[692835*Pi]) - (2881*d^9*K1^2*M^5*u^16)/
       (362389104000*b^3*Sqrt[692835*Pi]) + (2297*d^11*K1^2*M^5*u^16)/
       (508286016000*b^3*Sqrt[692835*Pi]) - (947*d^13*K1^2*M^5*u^16)/
       (63535752000*b^3*Sqrt[692835*Pi]) - (d^15*K1^2*M^5*u^16)/
       (576288000*b^3*Sqrt[692835*Pi]))/Pi}, 7, 13, 1]}, 3, 5, 1]


==> anc/spectrum_13_9.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((-571*I)/942080)*d^5*K0^2*M^4*Sqrt[3/(29393*Pi)]*u^2)/
       b^2 + (((3949*I)/588800)*d^11*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^2)/b^2 + 
      (((143*I)/1177600)*d^9*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 - 
      (((143*I)/588800)*d^11*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 - 
      (((11*I)/235520)*d^13*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 + 
      (((283*I)/883200)*d^7*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^2)/b^2 - 
      ((I/235520)*d*K0^2*M^4*Sqrt[39/(2261*Pi)]*u^2)/b^2 + 
      (((7*I)/353280)*d*K1^2*M^4*Sqrt[119/(741*Pi)]*u^2)/b^2 + 
      (((17*I)/70656)*d^5*K1^2*M^4*Sqrt[119/(741*Pi)]*u^2)/b^2 - 
      (((61*I)/147200)*d^7*K1^2*M^4*Sqrt[221/(399*Pi)]*u^2)/b^2 - 
      ((I/117760)*d^3*K0^2*M^4*Sqrt[247/(357*Pi)]*u^2)/b^2 + 
      ((I/11776)*d^3*K1^2*M^4*Sqrt[357/(247*Pi)]*u^2)/b^2 + 
      (((11*I)/1766400)*d^13*K1^2*M^4*Sqrt[1547/(57*Pi)]*u^2)/b^2 - 
      (((11*I)/1766400)*d^9*K1^2*M^4*Sqrt[4199/(21*Pi)]*u^2)/b^2 - 
      (((223*I)/4710400)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[88179*Pi]) + 
      ((I/4416)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[88179*Pi]) - 
      (((11*I)/70656)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[88179*Pi]) + 
      (((439073*I)/247296000)*d^3*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^3)/b^2 - 
      (((658321*I)/123648000)*d^7*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^3)/b^2 - 
      (((2309371*I)/1483776000)*d^9*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^3)/b^2 + 
      (((2026099*I)/741888000)*d^11*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^3)/b^2 + 
      (((4387247*I)/35610624000)*d*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^3)/b^2 - 
      (((4018129*I)/7122124800)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[88179*Pi]) - 
      (((463*I)/2576000)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[88179*Pi]) + 
      (((10811459*I)/494592000)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[88179*Pi]) + 
      (((2197963*I)/296755200)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[88179*Pi]) + 
      (((18801247*I)/356106240000)*d*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^4)/b^2 + 
      (((3760931*I)/7122124800)*d^3*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^4)/b^2 + 
      (((1267087*I)/35610624000)*d*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^4)/b^2 + 
      (((10223*I)/118702080)*d^13*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^4)/b^2 + 
      (((6839621*I)/71221248000)*d^11*K1^2*M^4*Sqrt[221/(399*Pi)]*u^4)/b^2 - 
      (((397223*I)/1548288000)*d*K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((130970663*I)/35610624000)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) + 
      (((4736089*I)/989184000)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((3924103*I)/247296000)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((12717613*I)/2967552000)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) + 
      (((11886037*I)/1483776000)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((40726703*I)/71221248000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) + 
      (((15125261*I)/7418880000)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) + 
      (((54941413*I)/14837760000)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((8367019*I)/1236480000)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((219153253*I)/44513280000)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((170610263*I)/10174464000)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) + 
      (((1753987*I)/1271808000)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((228083*I)/471040000)*d^9*K0*K1*M^4*Sqrt[3/(29393*Pi)]*u^5)/b^2 + 
      (((8655289*I)/89026560000)*d^3*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^5)/b^2 + 
      (((464519*I)/29675520000)*d*K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^5)/b^2 + 
      (((1525739*I)/29675520000)*d^5*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^5)/b^2 - 
      (((30593*I)/370944000)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[88179*Pi]) + 
      (((71189*I)/142442496)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[88179*Pi]) - 
      (((32569559*I)/7418880000)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[88179*Pi]) + 
      (((148247*I)/65945600)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[88179*Pi]) + 
      (((3979811*I)/5935104000)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[88179*Pi]) - 
      (((4254821*I)/712212480000)*d^9*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^6)/b^2 + 
      (((19002271*I)/712212480000)*d^5*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^6)/b^2 - 
      (((2005943*I)/356106240000)*d*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^6)/b^2 + 
      (((298273*I)/3870720000)*d^7*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^6)/b^2 + 
      (((38351*I)/406978560000)*d*K0^2*M^4*Sqrt[221/(399*Pi)]*u^6)/b^2 + 
      (((30072391*I)/569769984000)*d*K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) + 
      (((24510007*I)/59351040000)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((54664579*I)/118702080000)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((15679759*I)/29675520000)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) + 
      (((3318641*I)/6193152000)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) + 
      (((1856609*I)/35610624000)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) + 
      (((1131493*I)/71221248000)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((130737653*I)/178053120000)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((19552049*I)/142442496000)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((152592107*I)/356106240000)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((754183*I)/1548288000)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((62059*I)/2637824000)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((86561*I)/6782976000)*d^13*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^7)/b^2 - 
      (((752911*I)/89026560000)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) - 
      (((3655763*I)/14837760000)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) - 
      (((8662919*I)/29675520000)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) + 
      (((18498323*I)/22256640000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) + 
      (((762659*I)/4239360000)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) - 
      (((398513*I)/989184000)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) + 
      (((14884409*I)/142442496000)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) - 
      (((33869*I)/237404160000)*d^5*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^8)/b^2 + 
      (((180137*I)/133539840000)*d^9*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^8)/b^2 - 
      (((91459*I)/13353984000)*d^11*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^8)/b^2 + 
      (((4051*I)/7418880000)*d*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^8)/b^2 + 
      (((5058649*I)/356106240000)*d^7*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^8)/b^2 - 
      (((3739429*I)/2136637440000)*d*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^8)/b^2 - 
      (((105281*I)/106831872000)*d^13*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^8)/b^2 + 
      (((33227*I)/3709440000)*d^7*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^8)/b^2 - 
      (((100523*I)/5564160000)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) - 
      (((3025837*I)/28488499200)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) - 
      (((460699*I)/4748083200)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) + 
      (((1111031*I)/22256640000)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) - 
      (((73811*I)/1112832000)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) - 
      (((49879*I)/4451328000)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) + 
      (((25411237*I)/2136637440000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) - 
      (((5725439*I)/66769920000)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) + 
      (((75631*I)/3815424000)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) + 
      (((197261*I)/106831872000)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) + 
      (((35299*I)/5564160000)*d^7*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^9)/b^2 - 
      (((241*I)/2670796800)*d*K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^9)/b^2 + 
      (((425641*I)/142442496000)*d^9*K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^9)/b^2 - 
      (((182963*I)/6676992000)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[88179*Pi]) - 
      (((1607747*I)/66769920000)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[88179*Pi]) - 
      (((23444413*I)/712212480000)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[88179*Pi]) - 
      (((90469*I)/2225664000)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[88179*Pi]) - 
      (((29779*I)/4451328000)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[88179*Pi]) - 
      (((21893*I)/320495616000)*d^13*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^10)/b^2 + 
      (((473*I)/1990656000)*d^9*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^10)/b^2 + 
      (((1087*I)/2670796800)*d*K0^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((3769*I)/1335398400)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((42691*I)/13353984000)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) + 
      (((9287*I)/1112832000)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) + 
      (((7031*I)/4451328000)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((2773*I)/741888000)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((853*I)/1483776000)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((11171*I)/13353984000)*d*K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((17183*I)/6676992000)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((17581*I)/13353984000)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) + 
      (((26671*I)/3338496000)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((874547*I)/320495616000)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((87853*I)/20030976000)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) + 
      (((72313*I)/320495616000)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((139*I)/1669248000)*d^11*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^11)/b^2 + 
      (((397*I)/16692480000)*d^9*K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^11)/b^2 - 
      ((I/14837760)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) - 
      (((461*I)/556416000)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) - 
      (((1279*I)/1854720000)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) + 
      (((3581*I)/1391040000)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) - 
      ((I/6955200)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) - 
      (((557*I)/3338496000)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) - 
      (((11*I)/4173120000)*d^5*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^12)/b^2 - 
      ((I/1001548800)*d^3*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^12)/b^2 + 
      (((11*I)/14307840000)*d^9*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^12)/b^2 - 
      ((I/1001548800)*d^3*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^12)/b^2 + 
      (((11*I)/1669248000)*d^7*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^12)/b^2 - 
      ((I/250387200)*d^11*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^12)/b^2 - 
      ((I/2503872000)*d^13*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^12)/b^2 - 
      (((11*I)/6676992000)*d^5*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^12)/b^2 - 
      ((I/278208000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      (((31*I)/1001548800)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) + 
      (((11*I)/74520000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      (((341*I)/100154880000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      ((I/15649200)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      ((I/250387200)*d*K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      ((I/28615680)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      (((11*I)/2861568000)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) + 
      (((11*I)/238464000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) + 
      (((11*I)/1251936000)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      ((I/125193600)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      ((I/1251936000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) - 
      ((I/125193600)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) - 
      (((11*I)/6259680000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) + 
      (((11*I)/521640000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) - 
      (((11*I)/6259680000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) - 
      ((I/125193600)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) - 
      ((I/1251936000)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]))/Pi, 0, 
    ((((38099*I)/68300800)*d*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^2)/b^2 + 
      (((151037*I)/136601600)*d^5*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 - 
      (((80561*I)/27320320)*d^7*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 - 
      (((164593*I)/136601600)*d^9*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 - 
      (((1087*I)/136601600)*d^15*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 + 
      (((269599*I)/204902400)*d^11*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 - 
      (((66319*I)/204902400)*d^13*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 + 
      (((121337326771*I)/61689965568000)*d^3*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^2)/
       b^2 - (((25423*I)/68300800)*d^5*K1^2*M^4*Sqrt[21/(4199*Pi)]*u^2)/b^2 + 
      (((137*I)/5939200)*d*K0^2*M^4*Sqrt[39/(2261*Pi)]*u^2)/b^2 + 
      (((43313*I)/136601600)*d^3*K0^2*M^4*Sqrt[39/(2261*Pi)]*u^2)/b^2 + 
      (((84529*I)/68300800)*d^9*K1^2*M^4*Sqrt[39/(2261*Pi)]*u^2)/b^2 + 
      (((305351*I)/3141836800)*d^13*K0^2*M^4*Sqrt[51/(1729*Pi)]*u^2)/b^2 + 
      (((32279*I)/136601600)*d^11*K0^2*M^4*Sqrt[91/(969*Pi)]*u^2)/b^2 + 
      (((33*I)/68300800)*d^15*K1^2*M^4*Sqrt[4641/(19*Pi)]*u^2)/b^2 + 
      (((737*I)/392729600)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[88179*Pi]) + 
      (((5645357941*I)/61689965568000)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[88179*Pi]) - (((19866559*I)/204902400)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[88179*Pi]) + (((3908453893836987*I)/258574425374720000)*d^3*
        K0*K1*M^4*Sqrt[3/(29393*Pi)]*u^3)/b^2 - 
      (((26257171*I)/19124224000)*d^9*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^3)/b^2 + 
      (((15565312369*I)/1893298176000)*d^11*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^3)/
       b^2 + (((858672641*I)/1893298176000)*d*K0*K1*M^4*Sqrt[17/(5187*Pi)]*
        u^3)/b^2 + (((1132595566199031521*I)/25598868112097280000)*d^3*K0*K1*
        M^4*u^3)/(b^2*Sqrt[88179*Pi]) + (((99424086961*I)/1893298176000)*d^5*
        K0*K1*M^4*u^3)/(b^2*Sqrt[88179*Pi]) - 
      (((986195359*I)/3824844800)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[88179*Pi]) + 
      (((32319969091*I)/1893298176000)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[88179*Pi]) + (((3648266989*I)/1893298176000)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[88179*Pi]) + (((6145247621*I)/3786596352000)*d^3*K0^2*
        M^4*Sqrt[17/(5187*Pi)]*u^4)/b^2 + (((353881463539*I)/302170388889600)*
        d^5*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^4)/b^2 - 
      (((22937086157*I)/1721180160000)*d^7*K1^2*M^4*Sqrt[17/(5187*Pi)]*u^4)/
       b^2 + (((7228720813*I)/3786596352000)*d^11*K0^2*M^4*Sqrt[19/(4641*Pi)]*
        u^4)/b^2 + (((6469721649847*I)/1627184599040000)*d^3*K1^2*M^4*
        Sqrt[19/(4641*Pi)]*u^4)/b^2 + (((8644581067*I)/3786596352000)*d*K0^2*
        M^4*u^4)/(b^2*Sqrt[88179*Pi]) + (((12692404457*I)/68675088384000)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((617594189*I)/7649689600)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((1470140999*I)/114745344000)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) + 
      (((25921169761*I)/3786596352000)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[88179*Pi]) + (((1755007159*I)/3786596352000)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[88179*Pi]) + (((332019573311*I)/56798945280000)*d*K1^2*
        M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((24866078049929*I)/87867968348160000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[88179*Pi]) + (((806219246311*I)/11359789056000)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[88179*Pi]) - (((331694553017*I)/5163540480000)*d^9*
        K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) + 
      (((6447474875357*I)/56798945280000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[88179*Pi]) + (((1393556981489*I)/56798945280000)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[88179*Pi]) + (((4158700937*I)/6310993920000)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((35394819419*I)/3442360320000)*d^7*K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^5)/
       b^2 - (((35934611437*I)/10327080960000)*d^9*K0*K1*M^4*
        Sqrt[17/(5187*Pi)]*u^5)/b^2 + (((3152991983*I)/113597890560000)*d^15*
        K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^5)/b^2 + 
      (((10646549671*I)/37865963520000)*d^11*K0*K1*M^4*Sqrt[323/(273*Pi)]*
        u^5)/b^2 + (((501325645987*I)/113597890560000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[88179*Pi]) + (((6567881802733*I)/113597890560000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[88179*Pi]) + (((1344937855127*I)/22719578112000)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[88179*Pi]) + 
      (((804087271171*I)/37865963520000)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[88179*Pi]) + (((26586044381*I)/21637693440000)*d^5*K1^2*M^4*
        Sqrt[13/(6783*Pi)]*u^6)/b^2 - (((2434443131*I)/1967063040000)*d^9*
        K1^2*M^4*Sqrt[13/(6783*Pi)]*u^6)/b^2 + 
      (((1521274429*I)/2822307840000)*d^3*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^6)/
       b^2 + (((59561048707*I)/90878312448000)*d^5*K0^2*M^4*
        Sqrt[17/(5187*Pi)]*u^6)/b^2 + (((295876190647*I)/454391562240000)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((43391798987*I)/1529937920000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) - (((170898847123*I)/13769441280000)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[88179*Pi]) + (((44277670639*I)/2822307840000)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) + 
      (((1844085407933*I)/454391562240000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) + (((4563204353*I)/64913080320000)*d^15*K0^2*M^4*
        u^6)/(b^2*Sqrt[88179*Pi]) + (((9852997499*I)/7212564480000)*d*K1^2*
        M^4*u^6)/(b^2*Sqrt[88179*Pi]) + (((1560518535803*I)/90878312448000)*
        d^3*K1^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((2084423393963*I)/41308323840000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) + (((2337069638153*I)/90878312448000)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[88179*Pi]) + (((2825152568807*I)/454391562240000)*
        d^13*K1^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) + 
      (((15822552983*I)/151463854080000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) + (((33822318809*I)/75731927040000)*d^3*K0*K1*M^4*
        Sqrt[19/(4641*Pi)]*u^7)/b^2 + (((136427869673*I)/227195781120000)*d*
        K0*K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) + 
      (((75378416081*I)/7834337280000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[88179*Pi]) - (((19895786419*I)/764968960000)*d^7*K0*K1*M^4*
        u^7)/(b^2*Sqrt[88179*Pi]) - (((208825812943*I)/20654161920000)*d^9*K0*
        K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) + 
      (((1044097539313*I)/75731927040000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[88179*Pi]) + (((115823200697*I)/32456540160000)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[88179*Pi]) + (((4267792621*I)/75731927040000)*d^15*
        K0*K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) - 
      (((174839929*I)/382484480000)*d^9*K0^2*M^4*Sqrt[3/(29393*Pi)]*u^8)/
       b^2 + (((1325313307*I)/16228270080000)*d^5*K0^2*M^4*Sqrt[17/(5187*Pi)]*
        u^8)/b^2 + (((3650939443*I)/48684810240000)*d^3*K1^2*M^4*
        Sqrt[19/(4641*Pi)]*u^8)/b^2 + (((91042591*I)/2524397568000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[88179*Pi]) + (((5497785019*I)/6310993920000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) - 
      (((969469037*I)/322721280000)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) + 
      (((13279558169*I)/8114135040000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[88179*Pi]) + (((49531289699*I)/113597890560000)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[88179*Pi]) + (((68420269*I)/9466490880000)*d^15*
        K0^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) + 
      (((1279301117*I)/9466490880000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) + 
      (((211354278881*I)/170396835840000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[88179*Pi]) - (((124441721689*I)/30981242880000)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[88179*Pi]) - (((2870379439*I)/1936327680000)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[88179*Pi]) + (((725273506393*I)/340793671680000)*
        d^11*K1^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) + 
      (((95536369757*I)/170396835840000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[88179*Pi]) + (((1120376681*I)/113597890560000)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[88179*Pi]) - (((1383351181*I)/15490621440000)*d^7*K0*
        K1*M^4*Sqrt[17/(5187*Pi)]*u^9)/b^2 + 
      (((1373690204869933*I)/37385770873651200000)*d^11*K0*K1*M^4*
        Sqrt[17/(5187*Pi)]*u^9)/b^2 + (((96134639*I)/56798945280000)*d*K0*K1*
        M^4*Sqrt[19/(4641*Pi)]*u^9)/b^2 + (((84114955721*I)/170396835840000)*
        d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[88179*Pi]) + 
      (((102584073551*I)/170396835840000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[88179*Pi]) - (((10410081833*I)/15490621440000)*d^9*K0*K1*M^4*
        u^9)/(b^2*Sqrt[88179*Pi]) + 
      (((226735662694990711*I)/1084187355335884800000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[88179*Pi]) + (((38167379197*I)/170396835840000)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[88179*Pi]) + (((779397299*I)/170396835840000)*d^15*
        K0*K1*M^4*u^9)/(b^2*Sqrt[88179*Pi]) - 
      (((40730321*I)/2212945920000)*d^7*K0^2*M^4*Sqrt[7/(12597*Pi)]*u^10)/
       b^2 - (((484819*I)/8114135040000)*d*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^10)/
       b^2 + (((5470271*I)/170396835840000)*d^15*K1^2*M^4*Sqrt[19/(4641*Pi)]*
        u^10)/b^2 + (((6869873177*I)/170396835840000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[88179*Pi]) + (((10395837209*I)/170396835840000)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[88179*Pi]) - (((322222489*I)/5163540480000)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[88179*Pi]) + (((12071739707*I)/170396835840000)*
        d^11*K0^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) + 
      (((131967323*I)/6815873433600)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[88179*Pi]) + (((3308303*I)/6815873433600)*d^15*K0^2*M^4*
        u^10)/(b^2*Sqrt[88179*Pi]) + (((3577727761*I)/511190507520000)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[88179*Pi]) + (((24481559041*I)/511190507520000)*
        d^3*K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) + 
      (((25502916277*I)/511190507520000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[88179*Pi]) - (((724986617*I)/5163540480000)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[88179*Pi]) - (((3308891239*I)/46471864320000)*d^9*
        K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) + 
      (((1701704443*I)/20447620300800)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[88179*Pi]) + (((11754859111*I)/511190507520000)*d^13*K1^2*
        M^4*u^10)/(b^2*Sqrt[88179*Pi]) + (((9888061*I)/12779762688000)*d*K0*
        K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) + 
      (((25633381*I)/1996837920000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[88179*Pi]) + (((1118938559*I)/63898813440000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[88179*Pi]) - (((5429149*I)/138309120000)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[88179*Pi]) - (((128101459*I)/5808983040000)*d^9*
        K0*K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) + 
      (((1526429*I)/65739520000)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) + 
      (((143551147*I)/21299604480000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[88179*Pi]) + (((7196701*I)/31949406720000)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[88179*Pi]) + (((2124121*I)/21299604480000)*d^5*K1^2*
        M^4*Sqrt[13/(6783*Pi)]*u^12)/b^2 + (((1838719*I)/31949406720000)*d^5*
        K0^2*M^4*Sqrt[19/(4641*Pi)]*u^12)/b^2 - 
      (((661033*I)/15974703360000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) + 
      (((52626071*I)/63898813440000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[88179*Pi]) - (((53503*I)/23905280000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[88179*Pi]) - (((344093*I)/242040960000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[88179*Pi]) + (((17030357*I)/12779762688000)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[88179*Pi]) + (((553361*I)/1277976268800)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[88179*Pi]) + (((47239*I)/2555952537600)*d^15*K0^2*
        M^4*u^12)/(b^2*Sqrt[88179*Pi]) + (((8494777*I)/63898813440000)*d*K1^2*
        M^4*u^12)/(b^2*Sqrt[88179*Pi]) + (((6320789*I)/10649802240000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      (((347513*I)/145224576000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      (((9334123*I)/5808983040000)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) + 
      (((46753339*I)/31949406720000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[88179*Pi]) + (((6284029*I)/12779762688000)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[88179*Pi]) + (((69701*I)/3194940672000)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[88179*Pi]) + (((45427*I)/10649802240000)*d*K0*K1*M^4*
        u^13)/(b^2*Sqrt[88179*Pi]) + (((1261541*I)/10649802240000)*d^3*K0*K1*
        M^4*u^13)/(b^2*Sqrt[88179*Pi]) + (((2797363*I)/10649802240000)*d^5*K0*
        K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) - 
      (((130787*I)/322721280000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) - 
      (((1015463*I)/2904491520000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) + 
      (((8072629*I)/31949406720000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[88179*Pi]) + (((3534523*I)/31949406720000)*d^13*K0*K1*M^4*
        u^13)/(b^2*Sqrt[88179*Pi]) + (((197861*I)/31949406720000)*d^15*K0*K1*
        M^4*u^13)/(b^2*Sqrt[88179*Pi]) + ((I/17828910000)*d^15*K0^2*M^4*
        Sqrt[7/(12597*Pi)]*u^14)/b^2 + ((I/91808640000)*d*K0^2*M^4*
        Sqrt[13/(6783*Pi)]*u^14)/b^2 + (((19301*I)/67093754112000)*d^13*K0^2*
        M^4*Sqrt[13/(6783*Pi)]*u^14)/b^2 - (((751*I)/726122880000)*d^9*K0^2*
        M^4*Sqrt[17/(5187*Pi)]*u^14)/b^2 - (((751*I)/871347456000)*d^9*K1^2*
        M^4*Sqrt[17/(5187*Pi)]*u^14)/b^2 - (((451*I)/30497160960000)*d^7*K0^2*
        M^4*Sqrt[323/(273*Pi)]*u^14)/b^2 - ((I/34727616000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) + (((4283*I)/1331225280000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) + (((1151*I)/115758720000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) - (((5051*I)/1051626240000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) + (((10331*I)/1331225280000)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) + (((2099*I)/1051626240000)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) + (((941*I)/7987351680000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) + (((1987*I)/570525120000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) + (((88259*I)/7987351680000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) - (((89*I)/8644320000)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) - (((109*I)/21461760000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) + (((33853*I)/3993675840000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) + (((1777*I)/275425920000)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) + (((149*I)/332806320000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) - ((I/9076536000)*d^7*K0*K1*M^4*
        Sqrt[13/(6783*Pi)]*u^15)/b^2 - ((I/3025512000)*d^9*K0*K1*M^4*
        Sqrt[13/(6783*Pi)]*u^15)/b^2 + ((I/9076536000)*d^11*K0*K1*M^4*
        Sqrt[13/(6783*Pi)]*u^15)/b^2 + ((I/9076536000)*d^13*K0*K1*M^4*
        Sqrt[13/(6783*Pi)]*u^15)/b^2 + ((I/99841896000)*d^5*K0*K1*M^4*
        Sqrt[221/(399*Pi)]*u^15)/b^2 + ((I/99841896000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[88179*Pi]) + (((53*I)/99841896000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[88179*Pi]) + ((I/9076536000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[88179*Pi]))/Pi, 0, 
    ((((-3799583*I)/6351974400)*d*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^2)/b^2 - 
      (((247443349*I)/25407897600)*d^3*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^2)/b^2 - 
      (((344840503*I)/25407897600)*d^5*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^2)/b^2 + 
      (((300804433*I)/25407897600)*d^9*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^2)/b^2 - 
      (((37966751*I)/16938598400)*d^3*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 + 
      (((4184701*I)/584089600)*d^7*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 + 
      (((84963827*I)/16938598400)*d^9*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 - 
      (((81109093*I)/16938598400)*d^11*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 + 
      (((1669*I)/16938598400)*d^17*K0^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 + 
      (((341664848240099*I)/18686771855769600)*d^7*K1^2*M^4*
        Sqrt[13/(6783*Pi)]*u^2)/b^2 - (((260945701*I)/25407897600)*d^11*K1^2*
        M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 - (((34695959*I)/25407897600)*d^13*
        K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 - 
      (((3883589*I)/25407897600)*d^15*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^2)/b^2 + 
      (((407369*I)/16938598400)*d^15*K0^2*M^4*Sqrt[39/(2261*Pi)]*u^2)/b^2 + 
      (((26953*I)/8469299200)*d^17*K1^2*M^4*Sqrt[91/(969*Pi)]*u^2)/b^2 - 
      (((7067*I)/846929920)*d*K0^2*M^4*Sqrt[221/(399*Pi)]*u^2)/b^2 - 
      (((2945377*I)/16938598400)*d^5*K0^2*M^4*Sqrt[273/(323*Pi)]*u^2)/b^2 - 
      (((1152971*I)/16938598400)*d^13*K0^2*M^4*Sqrt[273/(323*Pi)]*u^2)/b^2 - 
      (((1097213574803*I)/4671692963942400)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[88179*Pi]) + (((53557660957*I)/2371403776000)*d^9*K0*K1*M^4*
        Sqrt[17/(5187*Pi)]*u^3)/b^2 - 
      (((537237703207141*I)/21363976617984000)*d^11*K0*K1*M^4*
        Sqrt[17/(5187*Pi)]*u^3)/b^2 - (((52707946243*I)/3912816230400)*d*K0*
        K1*M^4*u^3)/(b^2*Sqrt[88179*Pi]) - 
      (((49572188365171*I)/234768973824000)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[88179*Pi]) - (((10655851884679*I)/33538424832000)*d^5*K0*K1*
        M^4*u^3)/(b^2*Sqrt[88179*Pi]) + 
      (((161932789526549*I)/234768973824000)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[88179*Pi]) + (((995553653*I)/8185431654400)*d^11*K0*K1*M^4*
        u^3)/(b^2*Sqrt[88179*Pi]) - (((1184428686607*I)/11179474944000)*d^13*
        K0*K1*M^4*u^3)/(b^2*Sqrt[88179*Pi]) + 
      (((128798804597*I)/78256324608000)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[88179*Pi]) + (((76435041017*I)/234768973824000)*d^17*K0*K1*
        M^4*u^3)/(b^2*Sqrt[88179*Pi]) - 
      (((1624807316566393*I)/91559899791360000)*d^5*K1^2*M^4*
        Sqrt[17/(5187*Pi)]*u^4)/b^2 + 
      (((8252079770925132678623*I)/297712141525995356160000)*d^7*K1^2*M^4*
        Sqrt[19/(4641*Pi)]*u^4)/b^2 + (((486395392579*I)/469537947648000)*d^7*
        K0^2*M^4*Sqrt[221/(399*Pi)]*u^4)/b^2 - 
      (((2368002449*I)/521708830720)*d*K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((33256177212961*I)/469537947648000)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[88179*Pi]) - (((7239957019549*I)/67076849664000)*d^5*K0^2*
        M^4*u^4)/(b^2*Sqrt[88179*Pi]) + (((1927064225197*I)/14228422656000)*
        d^9*K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((67427707555547*I)/469537947648000)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[88179*Pi]) - (((29558106553*I)/770998272000)*d^13*K0^2*M^4*
        u^4)/(b^2*Sqrt[88179*Pi]) + (((122187622327*I)/156512649216000)*d^15*
        K0^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) + 
      (((42608941787*I)/469537947648000)*d^17*K0^2*M^4*u^4)/
       (b^2*Sqrt[88179*Pi]) - (((21641560105663*I)/1831197995827200)*d*K1^2*
        M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((17163662882360387*I)/91559899791360000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[88179*Pi]) + (((22510944467897715423943*I)/
         297712141525995356160000)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) + 
      (((7352866930127*I)/18293686272000)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[88179*Pi]) - (((2760239849042437*I)/7043069214720000)*d^11*
        K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((809573460283823*I)/7043069214720000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[88179*Pi]) + (((33619670059*I)/9878077440000)*d^15*K1^2*M^4*
        u^4)/(b^2*Sqrt[88179*Pi]) + (((1488230639699*I)/7043069214720000)*
        d^17*K1^2*M^4*u^4)/(b^2*Sqrt[88179*Pi]) - 
      (((18122004496807*I)/1831197995827200)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[88179*Pi]) - (((28361716146533989*I)/183119799582720000)*d^3*
        K0*K1*M^4*u^5)/(b^2*Sqrt[88179*Pi]) - 
      (((45613696661625847*I)/183119799582720000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[88179*Pi]) + (((92395461751261*I)/187815179059200)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[88179*Pi]) + (((86993628327283*I)/256111607808000)*
        d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[88179*Pi]) - 
      (((4533397084021859*I)/14086138429440000)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[88179*Pi]) - (((1393734143072881*I)/14086138429440000)*d^13*
        K0*K1*M^4*u^5)/(b^2*Sqrt[88179*Pi]) + 
      (((1294584457219*I)/454391562240000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[88179*Pi]) + (((2506324025083*I)/14086138429440000)*d^17*K0*
        K1*M^4*u^5)/(b^2*Sqrt[88179*Pi]) - 
      (((26762516406781*I)/8049221959680000)*d^11*K0^2*M^4*Sqrt[17/(5187*Pi)]*
        u^6)/b^2 - (((1039073573527711*I)/732479198330880000)*d^3*K0^2*M^4*
        Sqrt[19/(4641*Pi)]*u^6)/b^2 - (((789085984783*I)/457799498956800)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((32587573276367647*I)/732479198330880000)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) + (((318501706567753*I)/3756303581184000)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) + 
      (((1841180132081*I)/29269898035200)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) - (((1046160226145161*I)/56344553717760000)*d^13*
        K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) + 
      (((29710380107029*I)/56344553717760000)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) + (((1892618676463*I)/56344553717760000)*d^17*
        K0^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((2261749834392793*I)/769103158247424000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) - (((233878658884413377*I)/5127354388316160000)*
        d^3*K1^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((360974262540135691*I)/5127354388316160000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) + (((169869970954511609*I)/1183235628072960000)*
        d^7*K1^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) + 
      (((677009018880503*I)/7171125018624000)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) - (((12001853836630477*I)/131470625341440000)*
        d^11*K1^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) - 
      (((1609729650354971*I)/56344553717760000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) + (((44491309564511*I)/56344553717760000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[88179*Pi]) + 
      (((432631593791*I)/8049221959680000)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[88179*Pi]) - (((167168843192951*I)/116530781552640000)*d^3*
        K0*K1*M^4*Sqrt[17/(5187*Pi)]*u^7)/b^2 - 
      (((516146677*I)/598671360000)*d^13*K0*K1*M^4*Sqrt[19/(4641*Pi)]*u^7)/
       b^2 - (((297182509504019*I)/192275789561856000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[88179*Pi]) - (((50720037096152471*I)/1281838597079040000)*
        d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) + 
      (((22825326009149821*I)/295808907018240000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[88179*Pi]) + (((4226743475837*I)/77947011072000)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[88179*Pi]) - 
      (((1642221223509001*I)/32867656335360000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[88179*Pi]) + (((5992603324891*I)/14086138429440000)*d^15*K0*
        K1*M^4*u^7)/(b^2*Sqrt[88179*Pi]) + 
      (((51623485733*I)/1565126492160000)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[88179*Pi]) + (((1720708573*I)/2683073986560000)*d^17*K0^2*
        M^4*Sqrt[7/(12597*Pi)]*u^8)/b^2 - 
      (((25508676323807*I)/126775245864960000)*d^13*K1^2*M^4*
        Sqrt[13/(6783*Pi)]*u^8)/b^2 - 
      (((385911676494611*I)/23073094747422720000)*d*K1^2*M^4*
        Sqrt[17/(5187*Pi)]*u^8)/b^2 - 
      (((676679825230931*I)/2563677194158080000)*d^5*K0^2*M^4*
        Sqrt[19/(4641*Pi)]*u^8)/b^2 - 
      (((162309070963621*I)/1025470877663232000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[88179*Pi]) - (((2328556932921341*I)/854559064719360000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) + 
      (((589306391557547*I)/65735312670720000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[88179*Pi]) + (((4120141958099*I)/597593751552000)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[88179*Pi]) - 
      (((1181842513818361*I)/197205938012160000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[88179*Pi]) - (((1626245787679*I)/804922195968000)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[88179*Pi]) + (((447027247903*I)/9390758952960000)*
        d^15*K0^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) - 
      (((512550016014997*I)/124048896491520000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[88179*Pi]) - (((741439651144667*I)/124048896491520000)*d^5*
        K1^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) + 
      (((76772203272299*I)/6120184283136000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[88179*Pi]) + (((335276313365803*I)/40337578229760000)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) - 
      (((638281199470549*I)/80675156459520000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[88179*Pi]) + (((80045396339*I)/1363174686720000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[88179*Pi]) + (((24493609379*I)/4024610979840000)*
        d^17*K1^2*M^4*u^8)/(b^2*Sqrt[88179*Pi]) - 
      (((198198932101997*I)/2097554067947520000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[88179*Pi]) - (((5875232237486977*I)/3845515791237120000)*d^3*
        K0*K1*M^4*u^9)/(b^2*Sqrt[88179*Pi]) - 
      (((9685765755678239*I)/3845515791237120000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[88179*Pi]) + (((4267865306354537*I)/887426721054720000)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[88179*Pi]) + 
      (((8840756262199*I)/2521098639360000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[88179*Pi]) - (((2781380979556901*I)/887426721054720000)*d^11*
        K0*K1*M^4*u^9)/(b^2*Sqrt[88179*Pi]) - 
      (((134894900074481*I)/126775245864960000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[88179*Pi]) + (((867018614879*I)/42258415288320000)*d^15*K0*
        K1*M^4*u^9)/(b^2*Sqrt[88179*Pi]) + 
      (((236124738319*I)/84516830576640000)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[88179*Pi]) - (((1680286228693*I)/80675156459520000)*d^11*
        K0^2*M^4*Sqrt[13/(6783*Pi)]*u^10)/b^2 + 
      (((1850687183*I)/84516830576640000)*d^17*K0^2*M^4*Sqrt[13/(6783*Pi)]*
        u^10)/b^2 + (((373675956667*I)/13445859409920000)*d^9*K1^2*M^4*
        Sqrt[13/(6783*Pi)]*u^10)/b^2 - (((702442839019*I)/126775245864960000)*
        d^13*K0^2*M^4*Sqrt[17/(5187*Pi)]*u^10)/b^2 - 
      (((31628025067069*I)/2307309474742272000)*d^5*K1^2*M^4*
        Sqrt[17/(5187*Pi)]*u^10)/b^2 - 
      (((102386962791823*I)/23073094747422720000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[88179*Pi]) - (((465110425620847*I)/3845515791237120000)*d^3*
        K0^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((30082058438291*I)/124048896491520000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[88179*Pi]) + (((15894379621537*I)/38583770480640000)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) + 
      (((83059542011*I)/260242440192000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[88179*Pi]) + (((61371119153*I)/42258415288320000)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((108966479498791*I)/7691031582474240000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[88179*Pi]) - (((1931198902685947*I)/11536547373711360000)*
        d^3*K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) + 
      (((430484821559249*I)/887426721054720000)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[88179*Pi]) - (((31690119975541*I)/98602969006080000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) - 
      (((14245524020509*I)/126775245864960000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[88179*Pi]) + (((206158858613*I)/126775245864960000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[88179*Pi]) + 
      (((12787185469*I)/36221498818560000)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[88179*Pi]) + (((5178491*I)/792345286656000)*d^17*K0*K1*M^4*
        Sqrt[19/(4641*Pi)]*u^11)/b^2 - 
      (((3737922698429*I)/1442068421713920000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[88179*Pi]) - (((64237425279371*I)/1442068421713920000)*d^3*
        K0*K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) - 
      (((3526015774751*I)/46518336184320000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[88179*Pi]) + (((5084863563383*I)/36976113377280000)*d^7*K0*
        K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) + 
      (((38550373327*I)/347737743360000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[88179*Pi]) - (((185985499643*I)/2016878911488000)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[88179*Pi]) - (((76268631223*I)/2263843676160000)*
        d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[88179*Pi]) + 
      (((5356461001*I)/15846905733120000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[88179*Pi]) - (((11887090123*I)/27732085032960000)*d^11*K0^2*
        M^4*Sqrt[13/(6783*Pi)]*u^12)/b^2 - (((529489*I)/4101166080000)*d^13*
        K0^2*M^4*Sqrt[17/(5187*Pi)]*u^12)/b^2 + 
      (((1921622745223*I)/3827027734548480000)*d^7*K1^2*M^4*
        Sqrt[17/(5187*Pi)]*u^12)/b^2 + (((4626317*I)/66878535499776)*d*K0^2*
        M^4*u^12)/(b^2*Sqrt[88179*Pi]) - (((45706808597*I)/16387141155840000)*
        d^3*K0^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      (((45490143689*I)/9012927635712000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[88179*Pi]) + (((92018148979*I)/11092834013184000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[88179*Pi]) + (((72792726673*I)/10084394557440000)*
        d^9*K0^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) + 
      (((86977997*I)/7923452866560000)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[88179*Pi]) + (((1222127*I)/125271982080000)*d^17*K0^2*M^4*
        u^12)/(b^2*Sqrt[88179*Pi]) - (((3571639178803*I)/8652410530283520000)*
        d*K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) - 
      (((166713859909*I)/60086184238080000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[88179*Pi]) - (((1753798158869*I)/360517105428480000)*d^5*
        K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) + 
      (((2069923*I)/21432727008000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) + 
      (((243889320277*I)/30253183672320000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[88179*Pi]) - (((514088610193*I)/83196255098880000)*d^11*K1^2*
        M^4*u^12)/(b^2*Sqrt[88179*Pi]) - (((29533520839*I)/11885179299840000)*
        d^13*K1^2*M^4*u^12)/(b^2*Sqrt[88179*Pi]) + 
      (((83130497*I)/7923452866560000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[88179*Pi]) + (((51963979*I)/4527687352320000)*d^17*K1^2*M^4*
        u^12)/(b^2*Sqrt[88179*Pi]) + (((459295093*I)/5546417006592000)*d^7*K0*
        K1*M^4*Sqrt[19/(4641*Pi)]*u^13)/b^2 - 
      (((3514118177*I)/103004887265280000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[88179*Pi]) - (((15781531*I)/30277744640000)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[88179*Pi]) - (((10965752647*I)/10300488726528000)*d^5*
        K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) + 
      (((1332481*I)/756329591808)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) - 
      (((19447802369*I)/16639251019776000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[88179*Pi]) - (((1304893631*I)/2377035859968000)*d^13*K0*K1*
        M^4*u^13)/(b^2*Sqrt[88179*Pi]) - (((106033*I)/158469057331200)*d^15*
        K0*K1*M^4*u^13)/(b^2*Sqrt[88179*Pi]) + 
      (((122299*I)/38277550080000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[88179*Pi]) - (((74659049*I)/23770358599680000)*d^11*K0^2*M^4*
        Sqrt[13/(6783*Pi)]*u^14)/b^2 - (((161461351*I)/71311075799040000)*
        d^13*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^14)/b^2 + 
      (((286361*I)/15846905733120000)*d^17*K1^2*M^4*Sqrt[13/(6783*Pi)]*u^14)/
       b^2 + (((5193341*I)/1080470845440000)*d^9*K0^2*M^4*Sqrt[17/(5187*Pi)]*
        u^14)/b^2 + (((2772187507*I)/165837868497100800000)*d^17*K0^2*M^4*
        Sqrt[17/(5187*Pi)]*u^14)/b^2 + (((120478381*I)/22689887754240000)*d^9*
        K1^2*M^4*Sqrt[17/(5187*Pi)]*u^14)/b^2 - 
      (((4965378136567*I)/895524489884344320000)*d^5*K1^2*M^4*
        Sqrt[19/(4641*Pi)]*u^14)/b^2 + (((550428493*I)/196645693870080000)*
        d^7*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^14)/b^2 - 
      (((10917331*I)/19936429793280000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) - (((11719679*I)/762999164928000)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[88179*Pi]) - (((4791901999*I)/103004887265280000)*d^5*
        K0^2*M^4*u^14)/(b^2*Sqrt[88179*Pi]) + 
      (((20718851*I)/432188338176000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) - (((20262713*I)/766785761280000)*d^13*K0^2*M^4*
        u^14)/(b^2*Sqrt[88179*Pi]) - (((1354579*I)/7923452866560000)*d^15*
        K0^2*M^4*u^14)/(b^2*Sqrt[88179*Pi]) - 
      (((1088593397*I)/13819822374758400000)*d^17*K0^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) - (((6241577*I)/11236896792576000)*d*K1^2*M^4*
        u^14)/(b^2*Sqrt[88179*Pi]) - (((15080052367*I)/927043985387520000)*
        d^3*K1^2*M^4*u^14)/(b^2*Sqrt[88179*Pi]) + 
      (((48908381346751*I)/895524489884344320000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) - (((3811471*I)/1324348550553600)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[88179*Pi]) - (((21761084887*I)/499177530593280000)*
        d^11*K1^2*M^4*u^14)/(b^2*Sqrt[88179*Pi]) - 
      (((583871*I)/2641150955520000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[88179*Pi]) - (((193*I)/660287738880000)*d^15*K0*K1*M^4*
        Sqrt[13/(6783*Pi)]*u^15)/b^2 + (((53617*I)/56724719385600)*d^9*K0*K1*
        M^4*Sqrt[17/(5187*Pi)]*u^15)/b^2 - (((84457*I)/4984107448320000)*d*K0*
        K1*M^4*u^15)/(b^2*Sqrt[88179*Pi]) - 
      (((404330701*I)/231760996346880000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[88179*Pi]) - (((1842101803*I)/231760996346880000)*d^5*K0*K1*
        M^4*u^15)/(b^2*Sqrt[88179*Pi]) + (((53413231*I)/11344943877120000)*
        d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[88179*Pi]) - 
      (((137783969*I)/24958876529664000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[88179*Pi]) - (((99947017*I)/17827768949760000)*d^13*K0*K1*
        M^4*u^15)/(b^2*Sqrt[88179*Pi]) + (((10951*I)/172248975360000)*d^17*K0*
        K1*M^4*u^15)/(b^2*Sqrt[88179*Pi]) + 
      (((293*I)/127341206784000)*d^7*K1^2*M^4*Sqrt[7/(12597*Pi)]*u^16)/b^2 + 
      ((I/36994382208000)*d^17*K0^2*M^4*Sqrt[19/(4641*Pi)]*u^16)/b^2 + 
      ((I/36994382208000)*d^17*K1^2*M^4*Sqrt[19/(4641*Pi)]*u^16)/b^2 + 
      (((3149*I)/3862683272448000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[88179*Pi]) - 
      (((224339*I)/2897012454336000)*d^3*K0^2*M^4*u^16)/
       (b^2*Sqrt[88179*Pi]) - (((185671*I)/362126556792000)*d^5*K0^2*M^4*
        u^16)/(b^2*Sqrt[88179*Pi]) + (((389*I)/111423555936000)*d^7*K0^2*M^4*
        u^16)/(b^2*Sqrt[88179*Pi]) + (((1571*I)/1397160576000)*d^9*K0^2*M^4*
        u^16)/(b^2*Sqrt[88179*Pi]) + (((9781*I)/222847111872000)*d^11*K0^2*
        M^4*u^16)/(b^2*Sqrt[88179*Pi]) - (((5107*I)/11142355593600)*d^13*K0^2*
        M^4*u^16)/(b^2*Sqrt[88179*Pi]) - (((61*I)/515849796000)*d^15*K0^2*M^4*
        u^16)/(b^2*Sqrt[88179*Pi]) - (((119423*I)/18719157397248000)*d^17*
        K0^2*M^4*u^16)/(b^2*Sqrt[88179*Pi]) + 
      (((37*I)/33443145216000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[88179*Pi]) - 
      (((166427*I)/2317609963468800)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[88179*Pi]) - (((5673841*I)/11588049817344000)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[88179*Pi]) + (((4331*I)/4051765670400)*d^9*K1^2*M^4*
        u^16)/(b^2*Sqrt[88179*Pi]) + (((9887*I)/891388447488000)*d^11*K1^2*
        M^4*u^16)/(b^2*Sqrt[88179*Pi]) - (((380707*I)/891388447488000)*d^13*
        K1^2*M^4*u^16)/(b^2*Sqrt[88179*Pi]) - 
      (((2801*I)/27011771136000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[88179*Pi]) - 
      (((8963*I)/1627752817152000)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[88179*Pi]) + 
      (((173*I)/222847111872000)*d^3*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^17)/b^2 + 
      (((173*I)/89138844748800)*d^7*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^17)/b^2 - 
      (((173*I)/20258828352000)*d^9*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^17)/b^2 - 
      (((2249*I)/445694223744000)*d^11*K0*K1*M^4*Sqrt[13/(6783*Pi)]*u^17)/
       b^2 + (((173*I)/35655537899520)*d^13*K0*K1*M^4*Sqrt[13/(6783*Pi)]*
        u^17)/b^2 + (((173*I)/74282370624000)*d^15*K0*K1*M^4*
        Sqrt[13/(6783*Pi)]*u^17)/b^2 + (((173*I)/891388447488000)*d^5*K0*K1*
        M^4*Sqrt[247/(357*Pi)]*u^17)/b^2 + (((173*I)/297129482496000)*d*K0*K1*
        M^4*u^17)/(b^2*Sqrt[88179*Pi]) + (((173*I)/148564741248000)*d^3*K0*K1*
        M^4*u^17)/(b^2*Sqrt[88179*Pi]) - (((173*I)/99043160832000)*d^5*K0*K1*
        M^4*u^17)/(b^2*Sqrt[88179*Pi]) - (((173*I)/297129482496000)*d^13*K0*
        K1*M^4*u^17)/(b^2*Sqrt[88179*Pi]) - 
      (((173*I)/148564741248000)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[88179*Pi]) + 
      (((173*I)/99043160832000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[88179*Pi]))/
     Pi}, 9, 15, 1], SeriesData[p, 0, 
   {((((-169*I)/1177600)*d^5*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 + 
      (((143*I)/294400)*d^7*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 + 
      (((143*I)/1177600)*d^9*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 - 
      (((143*I)/588800)*d^11*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 - 
      (((11*I)/235520)*d^13*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 - 
      ((I/235520)*d*K0^2*M^5*Sqrt[(39*Pi)/2261]*u^3)/b^3 + 
      (((7*I)/353280)*d*K1^2*M^5*Sqrt[(119*Pi)/741]*u^3)/b^3 + 
      (((17*I)/70656)*d^5*K1^2*M^5*Sqrt[(119*Pi)/741]*u^3)/b^3 - 
      (((61*I)/147200)*d^7*K1^2*M^5*Sqrt[(221*Pi)/399]*u^3)/b^3 + 
      (((187*I)/883200)*d^11*K1^2*M^5*Sqrt[(221*Pi)/399]*u^3)/b^3 - 
      ((I/117760)*d^3*K0^2*M^5*Sqrt[(247*Pi)/357]*u^3)/b^3 + 
      ((I/11776)*d^3*K1^2*M^5*Sqrt[(357*Pi)/247]*u^3)/b^3 + 
      (((11*I)/1766400)*d^13*K1^2*M^5*Sqrt[(1547*Pi)/57]*u^3)/b^3 - 
      (((11*I)/1766400)*d^9*K1^2*M^5*Sqrt[(4199*Pi)/21]*u^3)/b^3 + 
      (((10811459*I)/494592000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/b^3 + 
      (((2197963*I)/296755200)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/b^3 + 
      (((22531*I)/164864000)*d*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/b^3 - 
      (((658321*I)/123648000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/b^3 - 
      (((2309371*I)/1483776000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/b^3 + 
      (((2026099*I)/741888000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/b^3 + 
      (((298079*I)/247296000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^4)/b^3 + 
      (((414959*I)/989184000)*d*K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((4736089*I)/989184000)*d^5*K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 - 
      (((3924103*I)/247296000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 - 
      (((12717613*I)/2967552000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((11886037*I)/1483776000)*d^11*K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((1699279*I)/14837760000)*d*K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((54941413*I)/14837760000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 - 
      (((8367019*I)/1236480000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 - 
      (((219153253*I)/44513280000)*d^9*K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((793211*I)/178053120)*d^11*K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((1753987*I)/1271808000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((10223*I)/118702080)*d^13*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^5)/b^3 + 
      (((2620951*I)/494592000)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[88179]*b^3) + 
      (((15125261*I)/7418880000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[88179]*b^3) + (((26168647*I)/14837760000)*d^3*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/b^3 - (((32569559*I)/7418880000)*d^7*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/b^3 + (((148247*I)/65945600)*d^11*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/b^3 + (((3979811*I)/5935104000)*d^13*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/b^3 + (((201829*I)/3297280000)*d*K0*K1*M^5*
        Sqrt[(3*Pi)/29393]*u^6)/b^3 - (((228083*I)/471040000)*d^9*K0*K1*M^5*
        Sqrt[(3*Pi)/29393]*u^6)/b^3 + (((1525739*I)/29675520000)*d^5*K0*K1*
        M^5*Sqrt[(19*Pi)/4641]*u^6)/b^3 + (((8737123*I)/118702080000)*d*K0^2*
        M^5*Sqrt[Pi/88179]*u^7)/b^3 - (((54664579*I)/118702080000)*d^5*K0^2*
        M^5*Sqrt[Pi/88179]*u^7)/b^3 - (((15679759*I)/29675520000)*d^7*K0^2*
        M^5*Sqrt[Pi/88179]*u^7)/b^3 + (((22093697*I)/50872320000)*d^9*K0^2*
        M^5*Sqrt[Pi/88179]*u^7)/b^3 + (((1856609*I)/35610624000)*d^11*K0^2*
        M^5*Sqrt[Pi/88179]*u^7)/b^3 + (((1131493*I)/71221248000)*d^13*K0^2*
        M^5*Sqrt[Pi/88179]*u^7)/b^3 + (((112639181*I)/356106240000)*d^5*K1^2*
        M^5*Sqrt[Pi/88179]*u^7)/b^3 - (((152592107*I)/356106240000)*d^9*K1^2*
        M^5*Sqrt[Pi/88179]*u^7)/b^3 - (((754183*I)/1548288000)*d^11*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((62059*I)/2637824000)*d^13*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((2005943*I)/356106240000)*d*K1^2*M^5*
        Sqrt[(19*Pi)/4641]*u^7)/b^3 + (((298273*I)/3870720000)*d^7*K1^2*M^5*
        Sqrt[(19*Pi)/4641]*u^7)/b^3 + (((24510007*I)/59351040000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[88179]*b^3) - 
      (((130737653*I)/178053120000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[88179]*b^3) - (((752911*I)/89026560000)*d*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 - (((3655763*I)/14837760000)*d^3*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 - (((8662919*I)/29675520000)*d^5*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 + (((18498323*I)/22256640000)*d^7*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 + (((762659*I)/4239360000)*d^9*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 - (((398513*I)/989184000)*d^11*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 - (((1093343*I)/17805312000)*d^13*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 - (((2405213*I)/22256640000)*d^5*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 + (((401911*I)/2782080000)*d^7*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 + (((1111031*I)/22256640000)*d^9*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 - (((73811*I)/1112832000)*d^11*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 - (((49879*I)/4451328000)*d^13*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 + (((75631*I)/3815424000)*d^5*K1^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 - (((398129*I)/26707968000)*d^13*K1^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 - (((183457*I)/133539840000)*d*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^9)/b^3 + (((180137*I)/133539840000)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^9)/b^3 - (((91459*I)/13353984000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^9)/b^3 + (((4051*I)/7418880000)*d*K0^2*M^5*
        Sqrt[(17*Pi)/5187]*u^9)/b^3 + (((33227*I)/3709440000)*d^7*K1^2*M^5*
        Sqrt[(19*Pi)/4641]*u^9)/b^3 - (((100523*I)/5564160000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[88179]*b^3) - (((5725439*I)/66769920000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[88179]*b^3) - 
      (((182963*I)/6676992000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 - 
      (((1607747*I)/66769920000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 + 
      (((6317*I)/353280000)*d^9*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 - 
      (((90469*I)/2225664000)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 - 
      (((29779*I)/4451328000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 + 
      (((35299*I)/5564160000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^10)/b^3 - 
      (((241*I)/2670796800)*d*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^10)/b^3 + 
      (((1087*I)/2670796800)*d*K0^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 - 
      (((42691*I)/13353984000)*d^5*K0^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 + 
      (((9287*I)/1112832000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 + 
      (((7031*I)/4451328000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 - 
      (((2773*I)/741888000)*d^11*K0^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 - 
      (((853*I)/1483776000)*d^13*K0^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 - 
      (((11171*I)/13353984000)*d*K1^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 - 
      (((17581*I)/13353984000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 + 
      (((26671*I)/3338496000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 + 
      (((14309*I)/8012390400)*d^9*K1^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 - 
      (((87853*I)/20030976000)*d^11*K1^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 - 
      (((223*I)/5723136000)*d^13*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^11)/b^3 - 
      (((3769*I)/1335398400)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[88179]*b^3) - 
      (((17183*I)/6676992000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[88179]*b^3) - 
      ((I/14837760)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 - 
      (((461*I)/556416000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 - 
      (((1279*I)/1854720000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 + 
      (((3581*I)/1391040000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 - 
      (((89*I)/72576000)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 - 
      (((557*I)/3338496000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 + 
      (((397*I)/16692480000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^12)/b^3 - 
      ((I/278208000)*d*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((11*I)/74520000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((121*I)/12519360000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      ((I/15649200)*d^11*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      ((I/250387200)*d*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((11*I)/312984000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((11*I)/69552000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((11*I)/1251936000)*d^9*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      ((I/125193600)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((11*I)/4173120000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^13)/b^3 - 
      ((I/250387200)*d^3*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^13)/b^3 - 
      ((I/250387200)*d^11*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^13)/b^3 - 
      ((I/2503872000)*d^13*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^13)/b^3 - 
      ((I/20865600)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[88179]*b^3) - 
      ((I/1251936000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      ((I/125193600)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      (((11*I)/6259680000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 + 
      (((11*I)/521640000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      (((11*I)/6259680000)*d^9*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      ((I/125193600)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      ((I/1251936000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3)/Pi, 0, 
    ((((7*I)/117760)*d*K1*M^5*Sqrt[(119*Pi)/741]*u)/(b^3*E^u) + 
      (((17*I)/23552)*d^5*K1*M^5*Sqrt[(119*Pi)/741]*u)/(b^3*E^u) + 
      (((187*I)/294400)*d^11*K1*M^5*Sqrt[(221*Pi)/399]*u)/(b^3*E^u) + 
      (((3*I)/11776)*d^3*K1*M^5*Sqrt[(357*Pi)/247]*u)/(b^3*E^u) - 
      (((61*I)/147200)*d^7*K1*M^5*Sqrt[(663*Pi)/133]*u)/(b^3*E^u) + 
      (((11*I)/588800)*d^13*K1*M^5*Sqrt[(1547*Pi)/57]*u)/(b^3*E^u) - 
      (((11*I)/588800)*d^9*K1*M^5*Sqrt[(4199*Pi)/21]*u)/(b^3*E^u) + 
      (((4937*I)/117760)*d^3*K0*M^5*Sqrt[Pi/88179]*u^2)/(b^3*E^u) + 
      (((15619*I)/1177600)*d^5*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(b^3*E^u) + 
      (((5269*I)/1177600)*d^13*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(b^3*E^u) + 
      (((59*I)/235520)*d*K0*M^5*Sqrt[(13*Pi)/6783]*u^2)/(b^3*E^u) + 
      (((979*I)/588800)*d^11*K0*M^5*Sqrt[(39*Pi)/2261]*u^2)/(b^3*E^u) - 
      (((473*I)/1177600)*d^9*K0*M^5*Sqrt[(91*Pi)/969]*u^2)/(b^3*E^u) + 
      (((7*I)/117760)*d*K1*M^5*Sqrt[(119*Pi)/741]*u^2)/(b^3*E^u) + 
      (((17*I)/23552)*d^5*K1*M^5*Sqrt[(119*Pi)/741]*u^2)/(b^3*E^u) + 
      (((187*I)/294400)*d^11*K1*M^5*Sqrt[(221*Pi)/399]*u^2)/(b^3*E^u) - 
      (((151*I)/294400)*d^7*K0*M^5*Sqrt[(247*Pi)/357]*u^2)/(b^3*E^u) + 
      (((3*I)/11776)*d^3*K1*M^5*Sqrt[(357*Pi)/247]*u^2)/(b^3*E^u) - 
      (((61*I)/147200)*d^7*K1*M^5*Sqrt[(663*Pi)/133]*u^2)/(b^3*E^u) + 
      (((11*I)/588800)*d^13*K1*M^5*Sqrt[(1547*Pi)/57]*u^2)/(b^3*E^u) - 
      (((11*I)/588800)*d^9*K1*M^5*Sqrt[(4199*Pi)/21]*u^2)/(b^3*E^u) + 
      (((4937*I)/117760)*d^3*K0*M^5*Sqrt[Pi/88179]*u^3)/(b^3*E^u) + 
      (((1937437*I)/494592000)*d*K1*M^5*Sqrt[Pi/88179]*u^3)/(b^3*E^u) + 
      (((5106191*I)/98918400)*d^5*K1*M^5*Sqrt[Pi/88179]*u^3)/(b^3*E^u) - 
      (((1287371*I)/8243200)*d^7*K1*M^5*Sqrt[Pi/88179]*u^3)/(b^3*E^u) - 
      (((74020727*I)/1483776000)*d^9*K1*M^5*Sqrt[Pi/88179]*u^3)/(b^3*E^u) + 
      (((60506039*I)/741888000)*d^11*K1*M^5*Sqrt[Pi/88179]*u^3)/(b^3*E^u) + 
      (((209099*I)/11870208)*d^13*K1*M^5*Sqrt[Pi/88179]*u^3)/(b^3*E^u) + 
      (((416219*I)/16392192)*d^7*K1^2*M^5*Sqrt[Pi/88179]*u^3)/b^3 + 
      (((15619*I)/1177600)*d^5*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(b^3*E^u) + 
      (((5269*I)/1177600)*d^13*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(b^3*E^u) + 
      (((38789*I)/409804800)*d*K1^2*M^5*Sqrt[(7*Pi)/12597]*u^3)/b^3 - 
      (((2984239*I)/409804800)*d^5*K1^2*M^5*Sqrt[(7*Pi)/12597]*u^3)/b^3 + 
      (((59*I)/235520)*d*K0*M^5*Sqrt[(13*Pi)/6783]*u^3)/(b^3*E^u) + 
      (((320923*I)/273203200)*d^3*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 + 
      (((72299*I)/54640640)*d^5*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 - 
      (((983177*I)/273203200)*d^7*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 + 
      (((26009*I)/54640640)*d^13*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 + 
      (((603161*I)/81960960)*d^9*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 - 
      (((461989*I)/136601600)*d^11*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 - 
      (((734591*I)/409804800)*d^13*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 + 
      (((746989*I)/247296000)*d^3*K1*M^5*Sqrt[(17*Pi)/5187]*u^3)/(b^3*E^u) + 
      (((979*I)/588800)*d^11*K0*M^5*Sqrt[(39*Pi)/2261]*u^3)/(b^3*E^u) + 
      (((7897*I)/273203200)*d*K0^2*M^5*Sqrt[(39*Pi)/2261]*u^3)/b^3 - 
      (((193*I)/273203200)*d^15*K0^2*M^5*Sqrt[(39*Pi)/2261]*u^3)/b^3 - 
      (((473*I)/1177600)*d^9*K0*M^5*Sqrt[(91*Pi)/969]*u^3)/(b^3*E^u) + 
      (((76999*I)/273203200)*d^11*K0^2*M^5*Sqrt[(91*Pi)/969]*u^3)/b^3 - 
      (((4639*I)/136601600)*d^3*K1^2*M^5*Sqrt[(133*Pi)/663]*u^3)/b^3 - 
      (((151*I)/294400)*d^7*K0*M^5*Sqrt[(247*Pi)/357]*u^3)/(b^3*E^u) - 
      (((143*I)/11878400)*d^9*K0^2*M^5*Sqrt[(1547*Pi)/57]*u^3)/b^3 + 
      (((11*I)/16392192)*d^15*K1^2*M^5*Sqrt[(1547*Pi)/57]*u^3)/b^3 + 
      (((1822987*I)/989184000)*d*K0*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) + 
      (((481681*I)/21504000)*d^3*K0*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) + 
      (((3769457*I)/197836800)*d^5*K0*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) - 
      (((51990257*I)/2967552000)*d^9*K0*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) + 
      (((49073429*I)/1483776000)*d^11*K0*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) + 
      (((4105949*I)/593510400)*d^13*K0*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) + 
      (((509437*I)/494592000)*d*K1*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) - 
      (((36949847*I)/1483776000)*d^9*K1*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) + 
      (((21864359*I)/741888000)*d^11*K1*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) + 
      (((2211539*I)/296755200)*d^13*K1*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) + 
      (((19944700151*I)/3786596352000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/b^3 + 
      (((219161451527*I)/3786596352000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/
       b^3 + (((14839200823*I)/757319270400)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*
        u^4)/b^3 + (((9272212241*I)/3786596352000)*d^13*K0*K1*M^5*
        Sqrt[Pi/88179]*u^4)/b^3 + (((1263594331*I)/1262198784000)*d^15*K0*K1*
        M^5*Sqrt[Pi/88179]*u^4)/b^3 - (((6047*I)/358400)*d^7*K1*M^5*
        Sqrt[(3*Pi)/29393]*u^4)/(b^3*E^u) - 
      (((2108796037*I)/38248448000)*d^7*K0*K1*M^5*Sqrt[(3*Pi)/29393]*u^4)/
       b^3 + (((493155979*I)/344236032000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/6783]*
        u^4)/b^3 + (((3529630261*I)/757319270400)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/6783]*u^4)/b^3 + (((228989*I)/247296000)*d^3*K1*M^5*
        Sqrt[(17*Pi)/5187]*u^4)/(b^3*E^u) - 
      (((57067*I)/16486400)*d^7*K0*M^5*Sqrt[(19*Pi)/4641]*u^4)/(b^3*E^u) + 
      (((113621*I)/98918400)*d^5*K1*M^5*Sqrt[(19*Pi)/4641]*u^4)/(b^3*E^u) + 
      (((409267*I)/989184000)*d*K0*M^5*Sqrt[Pi/88179]*u^5)/(b^3*E^u) + 
      (((37267*I)/7168000)*d^3*K0*M^5*Sqrt[Pi/88179]*u^5)/(b^3*E^u) + 
      (((1087561*I)/197836800)*d^5*K0*M^5*Sqrt[Pi/88179]*u^5)/(b^3*E^u) - 
      (((33101*I)/2150400)*d^7*K0*M^5*Sqrt[Pi/88179]*u^5)/(b^3*E^u) - 
      (((18994217*I)/2967552000)*d^9*K0*M^5*Sqrt[Pi/88179]*u^5)/(b^3*E^u) + 
      (((12631709*I)/1483776000)*d^11*K0*M^5*Sqrt[Pi/88179]*u^5)/(b^3*E^u) + 
      (((257617*I)/118702080)*d^13*K0*M^5*Sqrt[Pi/88179]*u^5)/(b^3*E^u) + 
      (((12920888741*I)/7573192704000)*d*K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((19460583589*I)/1514638540800)*d^5*K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 - 
      (((13658016823*I)/229490688000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 - 
      (((3398339603*I)/688472064000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((7813284071*I)/302927708160)*d^11*K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((27219607091*I)/7573192704000)*d^13*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       b^3 + (((217886027*I)/841465856000)*d^15*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       b^3 + (((1565183*I)/2637824000)*d*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (b^3*E^u) + (((27160031*I)/3956736000)*d^3*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (b^3*E^u) + (((14793917*I)/2637824000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (b^3*E^u) - (((12766921*I)/659456000)*d^7*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (b^3*E^u) + (((13120397*I)/1318912000)*d^11*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (b^3*E^u) + (((646150836589*I)/113597890560000)*d*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((1490974891781*I)/22719578112000)*d^5*
        K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 - (((749425281583*I)/3442360320000)*
        d^7*K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 - 
      (((194914683497*I)/3442360320000)*d^9*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       b^3 + (((12269015288671*I)/113597890560000)*d^11*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((2508439472323*I)/113597890560000)*d^13*
        K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + (((55273352011*I)/113597890560000)*
        d^15*K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((11796907769*I)/7573192704000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^5)/
       b^3 - (((2835701*I)/7913472000)*d^9*K1*M^5*Sqrt[(17*Pi)/5187]*u^5)/
       (b^3*E^u) + (((13537*I)/105512960)*d^13*K1*M^5*Sqrt[(19*Pi)/4641]*u^5)/
       (b^3*E^u) + (((8229465439141*I)/113597890560000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[88179]*b^3) + (((16948877*I)/7913472000)*d^3*K0*M^5*
        Sqrt[Pi/88179]*u^6)/(b^3*E^u) - (((475021*I)/5275648000)*d^5*K0*M^5*
        Sqrt[Pi/88179]*u^6)/(b^3*E^u) - (((17786393*I)/3956736000)*d^7*K0*M^5*
        Sqrt[Pi/88179]*u^6)/(b^3*E^u) - (((13123769*I)/47480832000)*d^9*K0*
        M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) + 
      (((9195763*I)/4748083200)*d^11*K0*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) + 
      (((4662473*I)/9496166400)*d^13*K0*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) - 
      (((3820993*I)/23740416000)*d*K1*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) - 
      (((5927*I)/263782400)*d^3*K1*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) + 
      (((1012003*I)/376832000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) - 
      (((12200729*I)/5935104000)*d^7*K1*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) - 
      (((6670367*I)/2637824000)*d^9*K1*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) + 
      (((4130249*I)/7913472000)*d^13*K1*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) + 
      (((945285637133*I)/227195781120000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       b^3 - (((1162705785151*I)/6884720640000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/b^3 - (((1169188525867*I)/20654161920000)*d^9*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/b^3 + (((951047573467*I)/10818846720000)*d^11*K0*
        K1*M^5*Sqrt[Pi/88179]*u^6)/b^3 + (((505689300499*I)/25243975680000)*
        d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/b^3 + 
      (((88158331787*I)/227195781120000)*d^15*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       b^3 + (((125999*I)/565248000)*d^11*K1*M^5*Sqrt[(7*Pi)/12597]*u^6)/
       (b^3*E^u) + (((355703*I)/15826944000)*d*K0*M^5*Sqrt[(13*Pi)/6783]*u^6)/
       (b^3*E^u) + (((739976108941*I)/227195781120000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/5187]*u^6)/b^3 + (((154048519133*I)/45439156224000)*d^5*
        K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^6)/b^3 - 
      (((1062631*I)/47480832000)*d*K0*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) + 
      (((1692923*I)/5275648000)*d^5*K0*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) - 
      (((2852867*I)/11870208000)*d^7*K0*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) + 
      (((153889*I)/1032192000)*d^11*K0*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) + 
      (((3118117*I)/47480832000)*d^13*K0*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) + 
      (((71396669639*I)/129826160640000)*d*K0^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 - 
      (((253153245497*I)/9179627520000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       b^3 - (((1069271752007*I)/82616647680000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*
        u^7)/b^3 + (((614909839589*I)/39512309760000)*d^11*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 + (((3662396188471*I)/908783124480000)*d^13*
        K0^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 + (((62080129607*I)/908783124480000)*
        d^15*K0^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 + 
      (((7417819*I)/44513280000)*d^3*K1*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) - 
      (((3447161*I)/25436160000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) - 
      (((217253*I)/1236480000)*d^7*K1*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) - 
      (((15190529*I)/178053120000)*d^9*K1*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) + 
      (((1049621*I)/8902656000)*d^11*K1*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) + 
      (((2274743*I)/35610624000)*d^13*K1*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) + 
      (((526079258093*I)/33658634240000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       b^3 - (((4338433928251*I)/82616647680000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*
        u^7)/b^3 - (((1295649122309*I)/82616647680000)*d^9*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 + (((3432578819639*I)/129826160640000)*d^11*
        K1^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 + 
      (((1911679274503*I)/302927708160000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       b^3 + (((32535962911*I)/302927708160000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*
        u^7)/b^3 - (((913*I)/1130496000)*d^3*K0*M^5*Sqrt[(13*Pi)/6783]*u^7)/
       (b^3*E^u) - (((136931*I)/6782976000)*d^9*K0*M^5*Sqrt[(13*Pi)/6783]*
        u^7)/(b^3*E^u) + (((32781292769*I)/36351324979200)*d^5*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^7)/b^3 + (((105785839279*I)/908783124480000)*d*
        K1^2*M^5*Sqrt[(13*Pi)/6783]*u^7)/b^3 + 
      (((65571942103*I)/129826160640000)*d^3*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^7)/
       b^3 + (((503981*I)/178053120000)*d*K1*M^5*Sqrt[(17*Pi)/5187]*u^7)/
       (b^3*E^u) + (((612402230641*I)/33658634240000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[88179]*b^3) + (((5209471*I)/356106240000)*d^3*K0*M^5*
        Sqrt[Pi/88179]*u^8)/(b^3*E^u) - (((118820269*I)/712212480000)*d^5*K0*
        M^5*Sqrt[Pi/88179]*u^8)/(b^3*E^u) + 
      (((7950623*I)/59351040000)*d^7*K0*M^5*Sqrt[Pi/88179]*u^8)/(b^3*E^u) + 
      (((21164047*I)/712212480000)*d^9*K0*M^5*Sqrt[Pi/88179]*u^8)/(b^3*E^u) - 
      (((2822549*I)/71221248000)*d^11*K0*M^5*Sqrt[Pi/88179]*u^8)/(b^3*E^u) - 
      (((84319*I)/142442496000)*d^13*K0*M^5*Sqrt[Pi/88179]*u^8)/(b^3*E^u) - 
      (((418673*I)/11128320000)*d*K1*M^5*Sqrt[Pi/88179]*u^8)/(b^3*E^u) - 
      (((238541*I)/4451328000)*d^11*K1*M^5*Sqrt[Pi/88179]*u^8)/(b^3*E^u) - 
      (((2699*I)/1112832000)*d^13*K1*M^5*Sqrt[Pi/88179]*u^8)/(b^3*E^u) + 
      (((4966779799*I)/8114135040000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/b^3 + 
      (((71610028033*I)/8114135040000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       b^3 + (((19691084009*I)/1958584320000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*
        u^8)/b^3 - (((140009104877*I)/5163540480000)*d^7*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 - (((54020167763*I)/5163540480000)*d^9*K0*K1*
        M^5*Sqrt[Pi/88179]*u^8)/b^3 + (((271086496319*I)/18932981760000)*d^11*
        K0*K1*M^5*Sqrt[Pi/88179]*u^8)/b^3 + 
      (((210346604011*I)/56798945280000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       b^3 + (((8429*I)/794880000)*d^5*K1*M^5*Sqrt[(13*Pi)/6783]*u^8)/
       (b^3*E^u) - (((32183*I)/11128320000)*d^9*K1*M^5*Sqrt[(13*Pi)/6783]*
        u^8)/(b^3*E^u) + (((279754999*I)/56798945280000)*d^15*K0*K1*M^5*
        Sqrt[(13*Pi)/6783]*u^8)/b^3 - (((115889*I)/22256640000)*d^3*K1*M^5*
        Sqrt[(17*Pi)/5187]*u^8)/(b^3*E^u) + 
      (((1077731*I)/712212480000)*d*K0*M^5*Sqrt[(19*Pi)/4641]*u^8)/
       (b^3*E^u) + (((15989*I)/3709440000)*d^7*K1*M^5*Sqrt[(19*Pi)/4641]*u^8)/
       (b^3*E^u) - (((2725357*I)/178053120000)*d^3*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (b^3*E^u) - (((789197*I)/356106240000)*d^5*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (b^3*E^u) - (((793729*I)/35610624000)*d^11*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (b^3*E^u) + (((882330259*I)/37865963520000)*d*K0^2*M^5*Sqrt[Pi/88179]*
        u^9)/b^3 + (((174848603063*I)/113597890560000)*d^5*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 - (((784163347*I)/245882880000)*d^7*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 - (((557679953*I)/382484480000)*d^9*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 + (((48891272137*I)/28399472640000)*d^11*K0^2*
        M^5*Sqrt[Pi/88179]*u^9)/b^3 + (((17407790723*I)/37865963520000)*d^13*
        K0^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 + (((490078619*I)/56798945280000)*
        d^15*K0^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 + 
      (((337703*I)/118702080000)*d*K1*M^5*Sqrt[Pi/88179]*u^9)/(b^3*E^u) - 
      (((3624889*I)/178053120000)*d^3*K1*M^5*Sqrt[Pi/88179]*u^9)/(b^3*E^u) - 
      (((8257889*I)/356106240000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^9)/(b^3*E^u) - 
      (((2760983*I)/106831872000)*d^11*K1*M^5*Sqrt[Pi/88179]*u^9)/(b^3*E^u) - 
      (((723169*I)/213663744000)*d^13*K1*M^5*Sqrt[Pi/88179]*u^9)/(b^3*E^u) + 
      (((54423598181*I)/340793671680000)*d*K1^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 - 
      (((9412034689*I)/2212945920000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 - 
      (((1051826443*I)/688472064000)*d^9*K1^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 + 
      (((191561832571*I)/85198417920000)*d^11*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       b^3 + (((1998072899*I)/170396835840000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*
        u^9)/b^3 + (((434593*I)/89026560000)*d^7*K1*M^5*Sqrt[(13*Pi)/6783]*
        u^9)/(b^3*E^u) + (((531757*I)/1068318720000)*d^9*K1*M^5*
        Sqrt[(13*Pi)/6783]*u^9)/(b^3*E^u) + 
      (((15526978273*I)/340793671680000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/6783]*
        u^9)/b^3 - (((4553*I)/15482880000)*d*K0*M^5*Sqrt[(17*Pi)/5187]*u^9)/
       (b^3*E^u) + (((10541*I)/4239360000)*d^7*K0*M^5*Sqrt[(17*Pi)/5187]*u^9)/
       (b^3*E^u) + (((113863*I)/356106240000)*d^9*K0*M^5*Sqrt[(17*Pi)/5187]*
        u^9)/(b^3*E^u) - (((12127*I)/71221248000)*d^13*K0*M^5*
        Sqrt[(17*Pi)/5187]*u^9)/(b^3*E^u) + 
      (((3135885463*I)/48684810240000)*d^5*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^9)/
       b^3 + (((1270627507*I)/1419973632000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[88179]*b^3) + (((526516873*I)/340793671680)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[88179]*b^3) + (((6893*I)/6359040000)*d*K0*M^5*
        Sqrt[Pi/88179]*u^10)/(b^3*E^u) - (((76267*I)/14837760000)*d^5*K0*M^5*
        Sqrt[Pi/88179]*u^10)/(b^3*E^u) + (((245179*I)/133539840000)*d^9*K0*
        M^5*Sqrt[Pi/88179]*u^10)/(b^3*E^u) - 
      (((22741*I)/26707968000)*d^13*K0*M^5*Sqrt[Pi/88179]*u^10)/(b^3*E^u) - 
      (((125407*I)/66769920000)*d*K1*M^5*Sqrt[Pi/88179]*u^10)/(b^3*E^u) - 
      (((236401*I)/66769920000)*d^3*K1*M^5*Sqrt[Pi/88179]*u^10)/(b^3*E^u) - 
      (((7661*I)/4769280000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^10)/(b^3*E^u) + 
      (((20227*I)/1589760000)*d^7*K1*M^5*Sqrt[Pi/88179]*u^10)/(b^3*E^u) + 
      (((44311*I)/22256640000)*d^9*K1*M^5*Sqrt[Pi/88179]*u^10)/(b^3*E^u) - 
      (((30067*I)/4451328000)*d^11*K1*M^5*Sqrt[Pi/88179]*u^10)/(b^3*E^u) + 
      (((1459770937*I)/42599208960000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 + 
      (((45283900483*I)/85198417920000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       b^3 - (((504539297*I)/309812428800)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       b^3 + (((75607452101*I)/85198417920000)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*
        u^10)/b^3 + (((5075073149*I)/21299604480000)*d^13*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/b^3 + (((460944907*I)/85198417920000)*d^15*K0*K1*
        M^5*Sqrt[Pi/88179]*u^10)/b^3 + (((787*I)/695520000)*d^7*K0*M^5*
        Sqrt[(13*Pi)/6783]*u^10)/(b^3*E^u) - 
      (((3139*I)/6676992000)*d^11*K0*M^5*Sqrt[(13*Pi)/6783]*u^10)/(b^3*E^u) - 
      ((I/13910400)*d^13*K1*M^5*Sqrt[(13*Pi)/6783]*u^10)/(b^3*E^u) - 
      (((23005531*I)/553236480000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^10)/
       b^3 - (((83*I)/3709440000)*d^3*K0*M^5*Sqrt[(247*Pi)/357]*u^10)/
       (b^3*E^u) + (((21054433*I)/10649802240000)*d^5*K0*K1*M^5*
        Sqrt[(323*Pi)/273]*u^10)/b^3 - (((3187*I)/4769280000)*d^3*K0*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) - (((46289*I)/66769920000)*d^5*K0*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) + (((4681*I)/1854720000)*d^7*K0*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) + (((2861*I)/9538560000)*d^9*K0*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) - (((7753*I)/6676992000)*d^11*K0*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) - (((2027*I)/13353984000)*d^13*K0*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) - (((113856331*I)/85198417920000)*d*
        K0^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 + 
      (((5602483177*I)/85198417920000)*d^5*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       b^3 - (((1083674357*I)/7745310720000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*
        u^11)/b^3 + (((351348887*I)/17039683584000)*d^13*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 + (((431*I)/66769920000)*d*K1*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) + (((15121*I)/5564160000)*d^7*K1*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) + (((2927*I)/9538560000)*d^9*K1*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) - (((8299*I)/6676992000)*d^11*K1*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) - (((2153*I)/13353984000)*d^13*K1*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) + (((2082856673*I)/255595253760000)*d*
        K1^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 + 
      (((13296366761*I)/255595253760000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       b^3 - (((1171285793*I)/7745310720000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*
        u^11)/b^3 - (((578235509*I)/7745310720000)*d^9*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 + (((4551125857*I)/51119050752000)*d^11*K1^2*
        M^5*Sqrt[Pi/88179]*u^11)/b^3 + (((6250350923*I)/255595253760000)*d^13*
        K1^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 + 
      (((177065981*I)/255595253760000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       b^3 - (((719*I)/4769280000)*d^3*K1*M^5*Sqrt[(7*Pi)/12597]*u^11)/
       (b^3*E^u) - (((767*I)/66769920000)*d*K0*M^5*Sqrt[(13*Pi)/6783]*u^11)/
       (b^3*E^u) - (((1861667*I)/368824320000)*d^9*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^11)/b^3 + (((730403*I)/17039683584000)*d^15*K0^2*
        M^5*Sqrt[(13*Pi)/6783]*u^11)/b^3 - (((587*I)/13353984000)*d^5*K1*M^5*
        Sqrt[(13*Pi)/6783]*u^11)/(b^3*E^u) + 
      (((339837829*I)/85198417920000)*d^11*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^11)/
       b^3 + (((15227683*I)/85198417920000)*d^3*K0^2*M^5*Sqrt[(247*Pi)/357]*
        u^11)/b^3 + (((13171933343*I)/255595253760000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[88179]*b^3) - ((I/104328000)*d*K0*M^5*Sqrt[Pi/88179]*
        u^12)/(b^3*E^u) - (((101*I)/834624000)*d^3*K0*M^5*Sqrt[Pi/88179]*
        u^12)/(b^3*E^u) - (((319*I)/4173120000)*d^5*K0*M^5*Sqrt[Pi/88179]*
        u^12)/(b^3*E^u) + (((11*I)/30240000)*d^7*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (b^3*E^u) + (((11*I)/695520000)*d^9*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (b^3*E^u) - (((43*I)/278208000)*d^11*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (b^3*E^u) - ((I/55641600)*d^13*K0*M^5*Sqrt[Pi/88179]*u^12)/(b^3*E^u) - 
      (((53*I)/417312000)*d^3*K1*M^5*Sqrt[Pi/88179]*u^12)/(b^3*E^u) - 
      (((649*I)/8346240000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^12)/(b^3*E^u) + 
      (((11*I)/28980000)*d^7*K1*M^5*Sqrt[Pi/88179]*u^12)/(b^3*E^u) + 
      (((121*I)/8346240000)*d^9*K1*M^5*Sqrt[Pi/88179]*u^12)/(b^3*E^u) - 
      (((67*I)/417312000)*d^11*K1*M^5*Sqrt[Pi/88179]*u^12)/(b^3*E^u) - 
      (((31*I)/1669248000)*d^13*K1*M^5*Sqrt[Pi/88179]*u^12)/(b^3*E^u) + 
      (((22144697*I)/25559525376000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 + 
      (((1787201419*I)/127797626880000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       b^3 + (((94891549*I)/5111905075200)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       b^3 - (((10656011*I)/464718643200)*d^9*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       b^3 + (((117644699*I)/4733245440000)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*
        u^12)/b^3 + (((303404789*I)/42599208960000)*d^13*K0*K1*M^5*
        Sqrt[Pi/88179]*u^12)/b^3 - ((I/1669248000)*d*K1*M^5*
        Sqrt[(17*Pi)/5187]*u^12)/(b^3*E^u) - 
      (((1243537*I)/553236480000)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^12)/
       b^3 + (((1655371*I)/127797626880000)*d^15*K0*K1*M^5*Sqrt[(19*Pi)/4641]*
        u^12)/b^3 - ((I/834624000)*d*K0*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      ((I/83462400)*d^3*K0*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      (((11*I)/4173120000)*d^5*K0*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) + 
      (((11*I)/347760000)*d^7*K0*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      (((11*I)/4173120000)*d^9*K0*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      ((I/83462400)*d^11*K0*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      ((I/834624000)*d^13*K0*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      (((1164161*I)/31949406720000)*d*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((796357*I)/694552320000)*d^5*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((524273*I)/215147520000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((4221307*I)/2904491520000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((90688987*I)/63898813440000)*d^11*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((721129*I)/1597470336000)*d^13*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((248317*I)/12779762688000)*d^15*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      ((I/834624000)*d*K1*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      ((I/83462400)*d^3*K1*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      (((11*I)/4173120000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) + 
      (((11*I)/347760000)*d^7*K1*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      (((11*I)/4173120000)*d^9*K1*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      ((I/83462400)*d^11*K1*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      ((I/834624000)*d^13*K1*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) + 
      (((982853*I)/7099868160000)*d*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((28781113*I)/21299604480000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((9519143*I)/5808983040000)*d^9*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((49700899*I)/31949406720000)*d^11*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((6532849*I)/12779762688000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((1213*I)/6051024000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^13)/b^3 + 
      (((89*I)/50713344000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^13)/b^3 + 
      (((56865581*I)/63898813440000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[88179]*b^3) + (((7086389*I)/10649802240000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[88179]*b^3) + (((171371*I)/31949406720000)*d*K0*
        K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 + (((2833729*I)/10649802240000)*d^5*
        K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      (((1260661*I)/2904491520000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 + 
      (((3601513*I)/31949406720000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 + 
      (((22339*I)/3549934080000)*d^15*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 + 
      (((24203*I)/3549934080000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^14)/b^3 - 
      (((53479*I)/2904491520000)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^14)/b^3 + 
      (((443713*I)/31949406720000)*d^11*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^14)/
       b^3 + (((1151*I)/115758720000)*d^5*K0^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 - 
      (((1739*I)/181530720000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((10331*I)/1331225280000)*d^11*K0^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((15271*I)/2662450560000)*d^13*K0^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((941*I)/7987351680000)*d*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((88259*I)/7987351680000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 - 
      (((89*I)/8644320000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 - 
      (((14327*I)/726122880000)*d^9*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((33853*I)/3993675840000)*d^11*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((1777*I)/275425920000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((149*I)/332806320000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      ((I/17828910000)*d^15*K0^2*M^5*Sqrt[(7*Pi)/12597]*u^15)/b^3 + 
      (((53*I)/7987351680000)*d*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^15)/b^3 - 
      (((751*I)/726122880000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^15)/b^3 + 
      (((4283*I)/1331225280000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[88179]*b^3) + (((1987*I)/570525120000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[88179]*b^3) + ((I/99841896000)*d*K0*K1*M^5*Sqrt[Pi/88179]*
        u^16)/b^3 + (((53*I)/99841896000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       b^3 + ((I/9076536000)*d^15*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/b^3 - 
      ((I/9076536000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/b^3 - 
      ((I/3025512000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/b^3 + 
      ((I/9076536000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/b^3 + 
      ((I/9076536000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/b^3 + 
      ((I/99841896000)*d^5*K0*K1*M^5*Sqrt[(221*Pi)/399]*u^16)/b^3)/Pi, 
    ((-173613*d^9*K0*K1*M^5*Sqrt[3/(29393*Pi)]*u^3)/(41216000*b^3) + 
      (481063*d^13*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^3)/(4451328000*b^3) - 
      (3389*d^7*K0*K1*M^5*Sqrt[19/(4641*Pi)]*u^3)/(65286144*b^3) + 
      (1683*d^11*K0*K1*M^5*Sqrt[51/(1729*Pi)]*u^3)/(2944000*b^3) + 
      (168257*d*K0*K1*M^5*Sqrt[57/(1547*Pi)]*u^3)/(5893888000*b^3) - 
      (((169*I)/588800)*d^5*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 + 
      (((143*I)/147200)*d^7*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 + 
      (((143*I)/588800)*d^9*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 - 
      (((143*I)/294400)*d^11*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 - 
      (((11*I)/117760)*d^13*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 - 
      ((I/117760)*d*K0^2*M^5*Sqrt[(39*Pi)/2261]*u^3)/b^3 + 
      (((7*I)/176640)*d*K1^2*M^5*Sqrt[(119*Pi)/741]*u^3)/b^3 + 
      (((17*I)/35328)*d^5*K1^2*M^5*Sqrt[(119*Pi)/741]*u^3)/b^3 - 
      (((61*I)/73600)*d^7*K1^2*M^5*Sqrt[(221*Pi)/399]*u^3)/b^3 + 
      (((187*I)/441600)*d^11*K1^2*M^5*Sqrt[(221*Pi)/399]*u^3)/b^3 - 
      ((I/58880)*d^3*K0^2*M^5*Sqrt[(247*Pi)/357]*u^3)/b^3 + 
      ((I/5888)*d^3*K1^2*M^5*Sqrt[(357*Pi)/247]*u^3)/b^3 + 
      (((11*I)/883200)*d^13*K1^2*M^5*Sqrt[(1547*Pi)/57]*u^3)/b^3 - 
      (((11*I)/883200)*d^9*K1^2*M^5*Sqrt[(4199*Pi)/21]*u^3)/b^3 + 
      (59320193*d^3*K0*K1*M^5*u^3)/(2946944000*b^3*Sqrt[88179*Pi]) + 
      (13827313*d^5*K0*K1*M^5*u^3)/(841984000*b^3*Sqrt[88179*Pi]) - 
      (19261829*d^7*K0*K1*M^5*u^3)/(326430720*b^3*Sqrt[88179*Pi]) + 
      (15397789*d^13*K0*K1*M^5*u^3)/(4451328000*b^3*Sqrt[88179*Pi]) - 
      (173613*d^9*K0^2*M^5*Sqrt[3/(29393*Pi)]*u^4)/(82432000*b^3) + 
      (3666743*d^11*K1^2*M^5*Sqrt[3/(29393*Pi)]*u^4)/(824320000*b^3) + 
      (1574771*d^13*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^4)/(6676992000*b^3) + 
      (5000957851*d^3*K1^2*M^5*Sqrt[17/(5187*Pi)]*u^4)/(9166174617600*b^3) + 
      (297*d^13*K0^2*M^5*Sqrt[21/(4199*Pi)]*u^4)/(2355200*b^3) + 
      (1683*d^11*K0^2*M^5*Sqrt[51/(1729*Pi)]*u^4)/(5888000*b^3) + 
      (168257*d*K0^2*M^5*Sqrt[57/(1547*Pi)]*u^4)/(11787776000*b^3) + 
      (((10811459*I)/247296000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/b^3 + 
      (((2197963*I)/148377600)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/b^3 + 
      (((22531*I)/82432000)*d*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/b^3 - 
      (((658321*I)/61824000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/b^3 - 
      (((2309371*I)/741888000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/b^3 + 
      (((2026099*I)/370944000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/b^3 + 
      (((298079*I)/123648000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^4)/b^3 + 
      (59320193*d^3*K0^2*M^5*u^4)/(5893888000*Sqrt[88179]*b^3*Sqrt[Pi]) - 
      (115789063183*d^3*K1^2*M^5*u^4)/(45830873088000*Sqrt[88179]*b^3*
        Sqrt[Pi]) + (13827313*d^5*K0^2*M^5*u^4)/(1683968000*b^3*
        Sqrt[88179*Pi]) - (24727*d^7*K0^2*M^5*u^4)/
       (824320*b^3*Sqrt[88179*Pi]) + (6333730157*d*K1^2*M^5*u^4)/
       (14852597760000*b^3*Sqrt[88179*Pi]) + (152415405299*d^5*K1^2*M^5*u^4)/
       (14852597760000*b^3*Sqrt[88179*Pi]) - (693698353*d^7*K1^2*M^5*u^4)/
       (31736320000*b^3*Sqrt[88179*Pi]) - (20706061*d^9*K1^2*M^5*u^4)/
       (1648640000*b^3*Sqrt[88179*Pi]) + (15227101*d^13*K1^2*M^5*u^4)/
       (26707968000*b^3*Sqrt[88179*Pi]) - (357593837*d^11*K0*K1*M^5*
        Sqrt[7/(12597*Pi)]*u^5)/(152616960000*b^3) + 
      (172537512569*d*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^5)/
       (3208161116160000*b^3) + (8344275857*d^5*K0*K1*M^5*Sqrt[19/(4641*Pi)]*
        u^5)/(14852597760000*b^3) + (2607*d^13*K0*K1*M^5*Sqrt[57/(1547*Pi)]*
        u^5)/(47104000*b^3) + (((414959*I)/494592000)*d*K0^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((4736089*I)/494592000)*d^5*K0^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 - (((3924103*I)/123648000)*d^7*K0^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 - (((12717613*I)/1483776000)*d^9*K0^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((11886037*I)/741888000)*d^11*K0^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((1699279*I)/7418880000)*d*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((54941413*I)/7418880000)*d^5*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 - (((8367019*I)/618240000)*d^7*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 - (((219153253*I)/22256640000)*d^9*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((793211*I)/89026560)*d^11*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((1753987*I)/635904000)*d^13*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((10223*I)/59351040)*d^13*K0^2*M^5*
        Sqrt[(19*Pi)/4641]*u^5)/b^3 + (((2620951*I)/247296000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[88179]*b^3) + (((15125261*I)/3709440000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[88179]*b^3) - (635337746311*d*K0*K1*M^5*u^5)/
       (458308730880000*b^3*Sqrt[88179*Pi]) - (9758392289*d^3*K0*K1*M^5*u^5)/
       (7426298880000*b^3*Sqrt[88179*Pi]) - (74074523*d^7*K0*K1*M^5*u^5)/
       (31736320000*b^3*Sqrt[88179*Pi]) - (27341081*d^9*K0*K1*M^5*u^5)/
       (1648640000*b^3*Sqrt[88179*Pi]) + (24866891597*d^11*K0*K1*M^5*u^5)/
       (1068318720000*b^3*Sqrt[88179*Pi]) - 
      (17275619*d^9*K0^2*M^5*Sqrt[3/(29393*Pi)]*u^6)/(2637824000*b^3) + 
      (32687*d^13*K1^2*M^5*Sqrt[3/(29393*Pi)]*u^6)/(94208000*b^3) - 
      (1297307867*d^11*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^6)/(1068318720000*b^3) - 
      (337838587*d^7*K1^2*M^5*Sqrt[19/(4641*Pi)]*u^6)/(311592960000*b^3) + 
      (1067*d^13*K0^2*M^5*Sqrt[57/(1547*Pi)]*u^6)/(188416000*b^3) + 
      (((26168647*I)/7418880000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/b^3 - 
      (((32569559*I)/3709440000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/b^3 + 
      (((148247*I)/32972800)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/b^3 + 
      (((3979811*I)/2967552000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/b^3 + 
      (((201829*I)/1648640000)*d*K0*K1*M^5*Sqrt[(3*Pi)/29393]*u^6)/b^3 - 
      (((228083*I)/235520000)*d^9*K0*K1*M^5*Sqrt[(3*Pi)/29393]*u^6)/b^3 + 
      (((1525739*I)/14837760000)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^6)/b^3 - 
      (147876412163*d^3*K0^2*M^5*u^6)/(29705195520000*Sqrt[88179]*b^3*
        Sqrt[Pi]) + (12095903077807*d^3*K1^2*M^5*u^6)/
       (1336733798400000*Sqrt[88179]*b^3*Sqrt[Pi]) - 
      (7689681683*d*K0^2*M^5*u^6)/(11882078208000*b^3*Sqrt[88179*Pi]) + 
      (7471431547*d^5*K0^2*M^5*u^6)/(2829066240000*b^3*Sqrt[88179*Pi]) + 
      (12074506063*d^7*K0^2*M^5*u^6)/(1142507520000*b^3*Sqrt[88179*Pi]) + 
      (1668835267*d^9*K0^2*M^5*u^6)/(118702080000*b^3*Sqrt[88179*Pi]) - 
      (7644131*d^11*K0^2*M^5*u^6)/(3297280000*b^3*Sqrt[88179*Pi]) + 
      (637302121*d*K1^2*M^5*u^6)/(593049600000*b^3*Sqrt[88179*Pi]) - 
      (1020442395461*d^5*K1^2*M^5*u^6)/(1336733798400000*b^3*
        Sqrt[88179*Pi]) + (13190713*d^9*K1^2*M^5*u^6)/
       (4451328000*b^3*Sqrt[88179*Pi]) + (24595438043*d^11*K1^2*M^5*u^6)/
       (1068318720000*b^3*Sqrt[88179*Pi]) - 
      (19446684143*d^7*K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^7)/
       (109680721920000*b^3) - (21869647*d^13*K0*K1*M^5*Sqrt[17/(5187*Pi)]*
        u^7)/(5697699840000*b^3) + (((8737123*I)/59351040000)*d*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((54664579*I)/59351040000)*d^5*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((15679759*I)/14837760000)*d^7*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 + (((22093697*I)/25436160000)*d^9*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 + (((1856609*I)/17805312000)*d^11*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 + (((1131493*I)/35610624000)*d^13*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 + (((112639181*I)/178053120000)*d^5*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((152592107*I)/178053120000)*d^9*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((754183*I)/774144000)*d^11*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((62059*I)/1318912000)*d^13*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((2005943*I)/178053120000)*d*K1^2*M^5*
        Sqrt[(19*Pi)/4641]*u^7)/b^3 + (((298273*I)/1935360000)*d^7*K1^2*M^5*
        Sqrt[(19*Pi)/4641]*u^7)/b^3 + (((24510007*I)/29675520000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[88179]*b^3) - 
      (((130737653*I)/89026560000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[88179]*b^3) - (366357869557*d*K0*K1*M^5*u^7)/
       (2673467596800000*b^3*Sqrt[88179*Pi]) + 
      (130355587889*d^3*K0*K1*M^5*u^7)/(167091724800000*b^3*Sqrt[88179*Pi]) + 
      (2760100373761*d^5*K0*K1*M^5*u^7)/(891155865600000*b^3*
        Sqrt[88179*Pi]) - (16100189447*d^7*K0*K1*M^5*u^7)/
       (6715146240000*b^3*Sqrt[88179*Pi]) - (6097387*d^9*K0*K1*M^5*u^7)/
       (3317760000*b^3*Sqrt[88179*Pi]) + (17180801*d^11*K0*K1*M^5*u^7)/
       (7418880000*b^3*Sqrt[88179*Pi]) + (3130528799*d^13*K0*K1*M^5*u^7)/
       (5697699840000*b^3*Sqrt[88179*Pi]) + 
      (5690791*d^11*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^8)/(356106240000*b^3) + 
      (105147725926043*d^5*K0^2*M^5*Sqrt[17/(5187*Pi)]*u^8)/
       (256652889292800000*b^3) - (1484131*d^9*K0^2*M^5*Sqrt[17/(5187*Pi)]*
        u^8)/(23224320000*b^3) + (2473*d^13*K0^2*M^5*Sqrt[17/(5187*Pi)]*u^8)/
       (565248000*b^3) - (((752911*I)/44513280000)*d*K0*K1*M^5*Sqrt[Pi/88179]*
        u^8)/b^3 - (((3655763*I)/7418880000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*
        u^8)/b^3 - (((8662919*I)/14837760000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*
        u^8)/b^3 + (((18498323*I)/11128320000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*
        u^8)/b^3 + (((762659*I)/2119680000)*d^9*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       b^3 - (((398513*I)/494592000)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/b^3 - 
      (((1093343*I)/8902656000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/b^3 - 
      (17776835203*d^3*K0^2*M^5*u^8)/(27280281600000*Sqrt[88179]*b^3*
        Sqrt[Pi]) + (5548940838677*d^3*K1^2*M^5*u^8)/(4010201395200000*
        Sqrt[88179]*b^3*Sqrt[Pi]) - (204105157721*d*K0^2*M^5*u^8)/
       (891155865600000*b^3*Sqrt[88179*Pi]) - (57312593413*d^5*K0^2*M^5*u^8)/
       (11147673600000*b^3*Sqrt[88179*Pi]) - (478138699*d^7*K0^2*M^5*u^8)/
       (1713761280000*b^3*Sqrt[88179*Pi]) + (3444113*d^11*K0^2*M^5*u^8)/
       (9891840000*b^3*Sqrt[88179*Pi]) + (2403386374283*d*K1^2*M^5*u^8)/
       (8020402790400000*b^3*Sqrt[88179*Pi]) - 
      (9778842955507*d^5*K1^2*M^5*u^8)/(8020402790400000*b^3*
        Sqrt[88179*Pi]) - (220260731*d^7*K1^2*M^5*u^8)/
       (114250752000*b^3*Sqrt[88179*Pi]) + (191078129*d^9*K1^2*M^5*u^8)/
       (320495616000*b^3*Sqrt[88179*Pi]) + (193711793*d^11*K1^2*M^5*u^8)/
       (356106240000*b^3*Sqrt[88179*Pi]) + (109127*d^13*K1^2*M^5*u^8)/
       (942080000*b^3*Sqrt[88179*Pi]) - 
      (603767*d*K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^9)/(1224115200000*b^3) + 
      (443*d^11*K0*K1*M^5*Sqrt[221/(399*Pi)]*u^9)/(264960000*b^3) - 
      (((2405213*I)/11128320000)*d^5*K0^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 + 
      (((401911*I)/1391040000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 + 
      (((1111031*I)/11128320000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 - 
      (((73811*I)/556416000)*d^11*K0^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 - 
      (((49879*I)/2225664000)*d^13*K0^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 + 
      (((75631*I)/1907712000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 - 
      (((398129*I)/13353984000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 - 
      (((183457*I)/66769920000)*d*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^9)/b^3 + 
      (((180137*I)/66769920000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^9)/b^3 - 
      (((91459*I)/6676992000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^9)/b^3 + 
      (((4051*I)/3709440000)*d*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^9)/b^3 + 
      (((33227*I)/1854720000)*d^7*K1^2*M^5*Sqrt[(19*Pi)/4641]*u^9)/b^3 - 
      (((100523*I)/2782080000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[88179]*b^3) - 
      (((5725439*I)/33384960000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[88179]*b^3) + (180058301*d^3*K0*K1*M^5*u^9)/
       (803325600000*b^3*Sqrt[88179*Pi]) + (23646719507*d^5*K0*K1*M^5*u^9)/
       (77119257600000*b^3*Sqrt[88179*Pi]) - (580644487*d^7*K0*K1*M^5*u^9)/
       (771192576000*b^3*Sqrt[88179*Pi]) - (8402663*d^9*K0*K1*M^5*u^9)/
       (40061952000*b^3*Sqrt[88179*Pi]) + (24307*d^13*K0*K1*M^5*u^9)/
       (353280000*b^3*Sqrt[88179*Pi]) + (667415448109*d^3*K1^2*M^5*
        Sqrt[17/(5187*Pi)]*u^10)/(72183625113600000*b^3) - 
      (1691*d^9*K1^2*M^5*Sqrt[323/(273*Pi)]*u^10)/(26707968000*b^3) - 
      (((182963*I)/3338496000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 - 
      (((1607747*I)/33384960000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 + 
      (((6317*I)/176640000)*d^9*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 - 
      (((90469*I)/1112832000)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 - 
      (((29779*I)/2225664000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 + 
      (((35299*I)/2782080000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^10)/b^3 - 
      (((241*I)/1335398400)*d*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^10)/b^3 + 
      (229599077*d^3*K0^2*M^5*u^10)/(17902684800000*Sqrt[88179]*b^3*
        Sqrt[Pi]) - (48638419693*d^3*K1^2*M^5*u^10)/(448345497600000*
        Sqrt[88179]*b^3*Sqrt[Pi]) - (44480881937*d*K0^2*M^5*u^10)/
       (2005100697600000*b^3*Sqrt[88179*Pi]) + 
      (78582704881*d^5*K0^2*M^5*u^10)/(668366899200000*b^3*Sqrt[88179*Pi]) - 
      (951097739*d^7*K0^2*M^5*u^10)/(7711925760000*b^3*Sqrt[88179*Pi]) - 
      (119143*d^9*K0^2*M^5*u^10)/(3204956160*b^3*Sqrt[88179*Pi]) + 
      (4559*d^11*K0^2*M^5*u^10)/(105984000*b^3*Sqrt[88179*Pi]) + 
      (6551*d^13*K0^2*M^5*u^10)/(706560000*b^3*Sqrt[88179*Pi]) + 
      (32711444173*d*K1^2*M^5*u^10)/(1203060418560000*b^3*Sqrt[88179*Pi]) - 
      (5966762161*d^5*K1^2*M^5*u^10)/(109369128960000*b^3*Sqrt[88179*Pi]) - 
      (24690889*d^7*K1^2*M^5*u^10)/(367234560000*b^3*Sqrt[88179*Pi]) + 
      (904619*d^11*K1^2*M^5*u^10)/(16692480000*b^3*Sqrt[88179*Pi]) + 
      (8591*d^13*K1^2*M^5*u^10)/(706560000*b^3*Sqrt[88179*Pi]) + 
      (12463*d^13*K0*K1*M^5*Sqrt[7/(12597*Pi)]*u^11)/(12718080000*b^3) + 
      (2853385427*d^5*K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^11)/
       (1850862182400000*b^3) - (5927921*d^7*K0*K1*M^5*Sqrt[13/(6783*Pi)]*
        u^11)/(1927981440000*b^3) + (((1087*I)/1335398400)*d*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 - (((42691*I)/6676992000)*d^5*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 + (((9287*I)/556416000)*d^7*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 + (((7031*I)/2225664000)*d^9*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 - (((2773*I)/370944000)*d^11*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 - (((853*I)/741888000)*d^13*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 - (((11171*I)/6676992000)*d*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 - (((17581*I)/6676992000)*d^5*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 + (((26671*I)/1669248000)*d^7*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 + (((14309*I)/4006195200)*d^9*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 - (((87853*I)/10015488000)*d^11*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 - (((223*I)/2861568000)*d^13*K1^2*M^5*
        Sqrt[(17*Pi)/5187]*u^11)/b^3 - (((3769*I)/667699200)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[88179]*b^3) - (((17183*I)/3338496000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[88179]*b^3) + (109975883*d*K0*K1*M^5*u^11)/
       (214832217600000*b^3*Sqrt[88179*Pi]) + (436455713*d^3*K0*K1*M^5*u^11)/
       (32691859200000*b^3*Sqrt[88179*Pi]) - (45997327049*d^5*K0*K1*M^5*u^11)/
       (8020402790400000*b^3*Sqrt[88179*Pi]) - (1374691*d^9*K0*K1*M^5*u^11)/
       (100154880000*b^3*Sqrt[88179*Pi]) + (339083*d^11*K0*K1*M^5*u^11)/
       (16692480000*b^3*Sqrt[88179*Pi]) - (20929*d^13*K0*K1*M^5*u^11)/
       (12718080000*b^3*Sqrt[88179*Pi]) - 
      (17149*d^9*K0^2*M^5*Sqrt[13/(6783*Pi)]*u^12)/(15023232000*b^3) + 
      (292168463*d^5*K1^2*M^5*Sqrt[17/(5187*Pi)]*u^12)/
       (4511476569600000*b^3) + (2561635067*d^3*K0^2*M^5*Sqrt[19/(4641*Pi)]*
        u^12)/(18045906278400000*b^3) + (32984153*d^5*K0^2*M^5*
        Sqrt[19/(4641*Pi)]*u^12)/(501275174400000*b^3) - 
      (32569*d^7*K0^2*M^5*Sqrt[19/(4641*Pi)]*u^12)/(192798144000*b^3) - 
      (19729*d^7*K1^2*M^5*Sqrt[19/(4641*Pi)]*u^12)/(125737920000*b^3) - 
      ((I/7418880)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 - 
      (((461*I)/278208000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 - 
      (((1279*I)/927360000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 + 
      (((3581*I)/695520000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 - 
      (((89*I)/36288000)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 - 
      (((557*I)/1669248000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 + 
      (((397*I)/8346240000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^12)/b^3 - 
      (2845377911*d^3*K0^2*M^5*u^12)/(2577986611200000*Sqrt[88179]*b^3*
        Sqrt[Pi]) + (43743683*d^3*K1^2*M^5*u^12)/(80562081600000*Sqrt[88179]*
        b^3*Sqrt[Pi]) - (190880453*d*K0^2*M^5*u^12)/(501275174400000*b^3*
        Sqrt[88179*Pi]) + (4054307*d^9*K0^2*M^5*u^12)/
       (300464640000*b^3*Sqrt[88179*Pi]) + (1709*d^11*K0^2*M^5*u^12)/
       (1043280000*b^3*Sqrt[88179*Pi]) + (241*d^13*K0^2*M^5*u^12)/
       (529920000*b^3*Sqrt[88179*Pi]) + (2358702991*d*K1^2*M^5*u^12)/
       (4511476569600000*b^3*Sqrt[88179*Pi]) - (481861*d^9*K1^2*M^5*u^12)/
       (300464640000*b^3*Sqrt[88179*Pi]) + (113*d^11*K1^2*M^5*u^12)/
       (59616000*b^3*Sqrt[88179*Pi]) + (277*d^13*K1^2*M^5*u^12)/
       (529920000*b^3*Sqrt[88179*Pi]) - 
      (82097*d^7*K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^13)/(722993040000*b^3) + 
      (11*d^9*K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^13)/(1788480000*b^3) + 
      (1503493*d*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^13)/(751912761600000*b^3) + 
      (1330003*d^3*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^13)/(93989095200000*b^3) + 
      (269023*d^5*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^13)/(13427013600000*b^3) + 
      (d^13*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^13)/(145152000*b^3) - 
      (11*d^11*K0*K1*M^5*Sqrt[19/(4641*Pi)]*u^13)/(625968000*b^3) - 
      ((I/139104000)*d*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((11*I)/37260000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((121*I)/6259680000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      ((I/7824600)*d^11*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      ((I/125193600)*d*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((11*I)/156492000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((11*I)/34776000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((11*I)/625968000)*d^9*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      ((I/62596800)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((11*I)/2086560000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^13)/b^3 - 
      ((I/125193600)*d^3*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^13)/b^3 - 
      ((I/125193600)*d^11*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^13)/b^3 - 
      ((I/1251936000)*d^13*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^13)/b^3 - 
      ((I/10432800)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[88179]*b^3) - 
      (d*K0*K1*M^5*u^13)/(74188800*b^3*Sqrt[88179*Pi]) + 
      (583*d^7*K0*K1*M^5*u^13)/(782460000*b^3*Sqrt[88179*Pi]) - 
      (7181*d^9*K0*K1*M^5*u^13)/(12519360000*b^3*Sqrt[88179*Pi]) + 
      (5171*d^11*K0*K1*M^5*u^13)/(6259680000*b^3*Sqrt[88179*Pi]) + 
      (229*d^13*K0*K1*M^5*u^13)/(16692480000*b^3*Sqrt[88179*Pi]) - 
      (263*d^7*K0^2*M^5*Sqrt[13/(6783*Pi)]*u^14)/(62868960000*b^3) - 
      (263*d^7*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^14)/(62868960000*b^3) + 
      (7279*d*K0^2*M^5*Sqrt[17/(5187*Pi)]*u^14)/(563934571200000*b^3) - 
      (89*d^9*K0^2*M^5*Sqrt[17/(5187*Pi)]*u^14)/(75116160000*b^3) + 
      (7279*d*K1^2*M^5*Sqrt[17/(5187*Pi)]*u^14)/(563934571200000*b^3) - 
      (89*d^9*K1^2*M^5*Sqrt[17/(5187*Pi)]*u^14)/(75116160000*b^3) + 
      (59*d^11*K0^2*M^5*Sqrt[19/(4641*Pi)]*u^14)/(37558080000*b^3) + 
      (59*d^11*K1^2*M^5*Sqrt[19/(4641*Pi)]*u^14)/(37558080000*b^3) - 
      ((I/625968000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      ((I/62596800)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      (((11*I)/3129840000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 + 
      (((11*I)/260820000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      (((11*I)/3129840000)*d^9*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      ((I/62596800)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      ((I/625968000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 + 
      (2454937*d^3*K0^2*M^5*u^14)/(281967285600000*Sqrt[88179]*b^3*
        Sqrt[Pi]) + (2454937*d^3*K1^2*M^5*u^14)/(281967285600000*Sqrt[88179]*
        b^3*Sqrt[Pi]) + (11460653*d^5*K0^2*M^5*u^14)/(563934571200000*b^3*
        Sqrt[88179*Pi]) + (121*d^7*K0^2*M^5*u^14)/(6259680000*b^3*
        Sqrt[88179*Pi]) - (121*d^9*K0^2*M^5*u^14)/(75116160000*b^3*
        Sqrt[88179*Pi]) - (11*d^11*K0^2*M^5*u^14)/(1502323200*b^3*
        Sqrt[88179*Pi]) + (d^13*K0^2*M^5*u^14)/(198720000*b^3*
        Sqrt[88179*Pi]) + (11460653*d^5*K1^2*M^5*u^14)/
       (563934571200000*b^3*Sqrt[88179*Pi]) + (121*d^7*K1^2*M^5*u^14)/
       (6259680000*b^3*Sqrt[88179*Pi]) - (121*d^9*K1^2*M^5*u^14)/
       (75116160000*b^3*Sqrt[88179*Pi]) - (11*d^11*K1^2*M^5*u^14)/
       (1502323200*b^3*Sqrt[88179*Pi]) + (d^13*K1^2*M^5*u^14)/
       (198720000*b^3*Sqrt[88179*Pi]))/Pi, 
    ((((-165497*I)/13660160)*d^7*K1*M^5*Sqrt[(7*Pi)/12597]*u)/(b^3*E^u) - 
      (((283547*I)/68300800)*d^11*K1*M^5*Sqrt[(13*Pi)/6783]*u)/(b^3*E^u) - 
      (((90101*I)/34150400)*d^13*K1*M^5*Sqrt[(13*Pi)/6783]*u)/(b^3*E^u) + 
      (((5211*I)/17075200)*d*K1*M^5*Sqrt[(21*Pi)/4199]*u)/(b^3*E^u) - 
      (((142897*I)/34150400)*d^5*K1*M^5*Sqrt[(21*Pi)/4199]*u)/(b^3*E^u) + 
      (((22289*I)/4268800)*d^9*K1*M^5*Sqrt[(39*Pi)/2261]*u)/(b^3*E^u) + 
      (((33157*I)/68300800)*d^3*K1*M^5*Sqrt[(91*Pi)/969]*u)/(b^3*E^u) + 
      (((99*I)/68300800)*d^15*K1*M^5*Sqrt[(4641*Pi)/19]*u)/(b^3*E^u) + 
      (((6564863*I)/136601600)*d^3*K0*M^5*Sqrt[Pi/88179]*u^2)/(b^3*E^u) - 
      (((488921*I)/34150400)*d^5*K0*M^5*Sqrt[Pi/88179]*u^2)/(b^3*E^u) + 
      (((116341*I)/68300800)*d*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(b^3*E^u) - 
      (((1317*I)/588800)*d^13*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(b^3*E^u) + 
      (((147437*I)/136601600)*d^15*K0*M^5*Sqrt[(3*Pi)/29393]*u^2)/(b^3*E^u) - 
      (((165497*I)/13660160)*d^7*K1*M^5*Sqrt[(7*Pi)/12597]*u^2)/(b^3*E^u) + 
      (((366251*I)/68300800)*d^9*K0*M^5*Sqrt[(13*Pi)/6783]*u^2)/(b^3*E^u) - 
      (((283547*I)/68300800)*d^11*K1*M^5*Sqrt[(13*Pi)/6783]*u^2)/(b^3*E^u) - 
      (((90101*I)/34150400)*d^13*K1*M^5*Sqrt[(13*Pi)/6783]*u^2)/(b^3*E^u) - 
      (((796123*I)/136601600)*d^7*K0*M^5*Sqrt[(21*Pi)/4199]*u^2)/(b^3*E^u) + 
      (((5211*I)/17075200)*d*K1*M^5*Sqrt[(21*Pi)/4199]*u^2)/(b^3*E^u) - 
      (((142897*I)/34150400)*d^5*K1*M^5*Sqrt[(21*Pi)/4199]*u^2)/(b^3*E^u) + 
      (((22289*I)/4268800)*d^9*K1*M^5*Sqrt[(39*Pi)/2261]*u^2)/(b^3*E^u) + 
      (((33157*I)/68300800)*d^3*K1*M^5*Sqrt[(91*Pi)/969]*u^2)/(b^3*E^u) + 
      (((10693*I)/136601600)*d^11*K0*M^5*Sqrt[(221*Pi)/399]*u^2)/(b^3*E^u) + 
      (((99*I)/68300800)*d^15*K1*M^5*Sqrt[(4641*Pi)/19]*u^2)/(b^3*E^u) + 
      (((6564863*I)/136601600)*d^3*K0*M^5*Sqrt[Pi/88179]*u^3)/(b^3*E^u) - 
      (((488921*I)/34150400)*d^5*K0*M^5*Sqrt[Pi/88179]*u^3)/(b^3*E^u) + 
      (((1265610743*I)/126219878400)*d*K1*M^5*Sqrt[Pi/88179]*u^3)/(b^3*E^u) + 
      (((16930863581*I)/631099392000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^3)/
       (b^3*E^u) - (((4242106243*I)/14343168000)*d^7*K1*M^5*Sqrt[Pi/88179]*
        u^3)/(b^3*E^u) + (((8198777669*I)/172118016000)*d^9*K1*M^5*
        Sqrt[Pi/88179]*u^3)/(b^3*E^u) + (((12566668391*I)/135235584000)*d^11*
        K1*M^5*Sqrt[Pi/88179]*u^3)/(b^3*E^u) + 
      (((12423229081*I)/1893298176000)*d^13*K1*M^5*Sqrt[Pi/88179]*u^3)/
       (b^3*E^u) + (((359016529*I)/78887424000)*d^15*K1*M^5*Sqrt[Pi/88179]*
        u^3)/(b^3*E^u) + (((531448363*I)/1058662400)*d^7*K1^2*M^5*
        Sqrt[Pi/88179]*u^3)/b^3 + (((116341*I)/68300800)*d*K0*M^5*
        Sqrt[(3*Pi)/29393]*u^3)/(b^3*E^u) - 
      (((1317*I)/588800)*d^13*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(b^3*E^u) + 
      (((147437*I)/136601600)*d^15*K0*M^5*Sqrt[(3*Pi)/29393]*u^3)/(b^3*E^u) - 
      (((370026329*I)/203263180800)*d*K1^2*M^5*Sqrt[(7*Pi)/12597]*u^3)/b^3 - 
      (((291450259*I)/12703948800)*d^3*K1^2*M^5*Sqrt[(7*Pi)/12597]*u^3)/b^3 + 
      (((366251*I)/68300800)*d^9*K0*M^5*Sqrt[(13*Pi)/6783]*u^3)/(b^3*E^u) - 
      (((29783227*I)/135508787200)*d*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 + 
      (((14081995*I)/1355087872)*d^7*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 + 
      (((39517*I)/27101757440)*d^17*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^3)/b^3 + 
      (((2602842751*I)/315549696000)*d^3*K1*M^5*Sqrt[(13*Pi)/6783]*u^3)/
       (b^3*E^u) - (((226444433*I)/12703948800)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^3)/b^3 - (((259157*I)/1270394880)*d^15*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^3)/b^3 + (((10110431*I)/4065263616)*d^9*K1^2*M^5*
        Sqrt[(17*Pi)/5187]*u^3)/b^3 - (((796123*I)/136601600)*d^7*K0*M^5*
        Sqrt[(21*Pi)/4199]*u^3)/(b^3*E^u) - 
      (((19447253*I)/3387719680)*d^5*K1^2*M^5*Sqrt[(21*Pi)/4199]*u^3)/b^3 - 
      (((37749783*I)/33877196800)*d^3*K0^2*M^5*Sqrt[(39*Pi)/2261]*u^3)/b^3 - 
      (((7247677*I)/4234649600)*d^5*K0^2*M^5*Sqrt[(39*Pi)/2261]*u^3)/b^3 - 
      (((12169741*I)/16938598400)*d^13*K0^2*M^5*Sqrt[(39*Pi)/2261]*u^3)/b^3 - 
      (((147317*I)/203263180800)*d^17*K1^2*M^5*Sqrt[(91*Pi)/969]*u^3)/b^3 + 
      (((10693*I)/136601600)*d^11*K0*M^5*Sqrt[(221*Pi)/399]*u^3)/(b^3*E^u) + 
      (((1211639*I)/2945843200)*d^9*K0^2*M^5*Sqrt[(221*Pi)/399]*u^3)/b^3 - 
      (((522847*I)/1355087872)*d^11*K0^2*M^5*Sqrt[(221*Pi)/399]*u^3)/b^3 + 
      (((52537*I)/33877196800)*d^15*K0^2*M^5*Sqrt[(221*Pi)/399]*u^3)/b^3 - 
      (((468899*I)/50815795200)*d^13*K1^2*M^5*Sqrt[(1729*Pi)/51]*u^3)/b^3 + 
      (((1096812421*I)/252439756800)*d*K0*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) + 
      (((10247331041*I)/210366464000)*d^3*K0*M^5*Sqrt[Pi/88179]*u^4)/
       (b^3*E^u) + (((9094824077*I)/420732928000)*d^5*K0*M^5*Sqrt[Pi/88179]*
        u^4)/(b^3*E^u) + (((59972233*I)/14966784000)*d^9*K0*M^5*
        Sqrt[Pi/88179]*u^4)/(b^3*E^u) + (((13527209291*I)/270471168000)*d^11*
        K0*M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) + 
      (((25984654651*I)/3786596352000)*d^13*K0*M^5*Sqrt[Pi/88179]*u^4)/
       (b^3*E^u) + (((588022793*I)/315549696000)*d^15*K0*M^5*Sqrt[Pi/88179]*
        u^4)/(b^3*E^u) + (((40589170561*I)/631099392000)*d^5*K1*M^5*
        Sqrt[Pi/88179]*u^4)/(b^3*E^u) - (((1980511619*I)/7171584000)*d^7*K1*
        M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) - 
      (((5189332591*I)/172118016000)*d^9*K1*M^5*Sqrt[Pi/88179]*u^4)/
       (b^3*E^u) + (((553879309*I)/4663296000)*d^11*K1*M^5*Sqrt[Pi/88179]*
        u^4)/(b^3*E^u) + (((37071386461*I)/1893298176000)*d^13*K1*M^5*
        Sqrt[Pi/88179]*u^4)/(b^3*E^u) + (((347008943*I)/157774848000)*d^15*K1*
        M^5*Sqrt[Pi/88179]*u^4)/(b^3*E^u) - 
      (((49720593559367*I)/1878151790592000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/
       b^3 - (((171775747342349*I)/469537947648000)*d^3*K0*K1*M^5*
        Sqrt[Pi/88179]*u^4)/b^3 - (((49925544103313*I)/117384486912000)*d^5*
        K0*K1*M^5*Sqrt[Pi/88179]*u^4)/b^3 + 
      (((177831245058473*I)/156512649216000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*
        u^4)/b^3 + (((239497375687*I)/530251776000)*d^9*K0*K1*M^5*
        Sqrt[Pi/88179]*u^4)/b^3 - (((788332758047*I)/469537947648000)*d^15*K0*
        K1*M^5*Sqrt[Pi/88179]*u^4)/b^3 + (((10083388193*I)/375630358118400)*
        d^17*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/b^3 - 
      (((1254796504191*I)/26085441536000)*d^13*K0*K1*M^5*Sqrt[(3*Pi)/29393]*
        u^4)/b^3 + (((75133207*I)/126219878400)*d*K1*M^5*Sqrt[(13*Pi)/6783]*
        u^4)/(b^3*E^u) - (((4509628453103*I)/93907589529600)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/6783]*u^4)/b^3 - (((115943047*I)/14343168000)*d^7*K0*M^5*
        Sqrt[(17*Pi)/5187]*u^4)/(b^3*E^u) + 
      (((1556217067*I)/315549696000)*d^3*K1*M^5*Sqrt[(19*Pi)/4641]*u^4)/
       (b^3*E^u) + (((11145054649*I)/315549696000)*d^3*K0*M^5*Sqrt[Pi/88179]*
        u^5)/(b^3*E^u) - (((6071665111*I)/57372672000)*d^7*K0*M^5*
        Sqrt[Pi/88179]*u^5)/(b^3*E^u) + (((3363460469*I)/67617792000)*d^11*K0*
        M^5*Sqrt[Pi/88179]*u^5)/(b^3*E^u) + 
      (((37685901901*I)/3786596352000)*d^13*K0*M^5*Sqrt[Pi/88179]*u^5)/
       (b^3*E^u) + (((458863351*I)/631099392000)*d^15*K0*M^5*Sqrt[Pi/88179]*
        u^5)/(b^3*E^u) - (((30970558045157*I)/3756303581184000)*d*K0^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 - (((33864399242783*I)/234768973824000)*d^5*
        K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((112676595939683*I)/313025298432000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       b^3 - (((38236091687153*I)/187815179059200)*d^11*K0^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 - (((8230154715389*I)/156512649216000)*d^13*
        K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 - 
      (((367506662357*I)/939075895296000)*d^15*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       b^3 + (((15046080851*I)/751260716236800)*d^17*K0^2*M^5*Sqrt[Pi/88179]*
        u^5)/b^3 + (((175258556371*I)/45439156224000)*d*K1*M^5*Sqrt[Pi/88179]*
        u^5)/(b^3*E^u) + (((4264914853739*I)/90878312448000)*d^3*K1*M^5*
        Sqrt[Pi/88179]*u^5)/(b^3*E^u) + (((884603729981*I)/22719578112000)*
        d^5*K1*M^5*Sqrt[Pi/88179]*u^5)/(b^3*E^u) - 
      (((379183734619*I)/2753888256000)*d^7*K1*M^5*Sqrt[Pi/88179]*u^5)/
       (b^3*E^u) - (((134802683983*I)/4130832384000)*d^9*K1*M^5*
        Sqrt[Pi/88179]*u^5)/(b^3*E^u) + (((1781240231*I)/2019518054400)*d^15*
        K1*M^5*Sqrt[Pi/88179]*u^5)/(b^3*E^u) - 
      (((14657372851415009*I)/732479198330880000)*d*K1^2*M^5*Sqrt[Pi/88179]*
        u^5)/b^3 - (((75665131311788041*I)/183119799582720000)*d^5*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((207859456548179*I)/227195781120000)*d^7*
        K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 - 
      (((2305228413905449*I)/14086138429440000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*
        u^5)/b^3 - (((21283951573*I)/75731927040000)*d^15*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((121048248389*I)/1024446431232000)*d^17*
        K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + (((4243221249*I)/420732928000)*d^5*
        K0*M^5*Sqrt[(3*Pi)/29393]*u^5)/(b^3*E^u) + 
      (((24364600033*I)/2596523212800)*d^11*K1*M^5*Sqrt[(7*Pi)/12597]*u^5)/
       (b^3*E^u) + (((3620437*I)/16829317120)*d*K0*M^5*Sqrt[(13*Pi)/6783]*
        u^5)/(b^3*E^u) + (((6131695121*I)/5679894528000)*d^13*K1*M^5*
        Sqrt[(13*Pi)/6783]*u^5)/(b^3*E^u) - 
      (((465028763*I)/344236032000)*d^9*K0*M^5*Sqrt[(17*Pi)/5187]*u^5)/
       (b^3*E^u) + (((237002925283*I)/24391581696000)*d^9*K0^2*M^5*
        Sqrt[(17*Pi)/5187]*u^5)/b^3 + (((78885312014959*I)/2561116078080000)*
        d^9*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^5)/b^3 - 
      (((15110360982911*I)/469537947648000)*d^11*K1^2*M^5*Sqrt[(17*Pi)/5187]*
        u^5)/b^3 - (((109037880144959*I)/939075895296000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[88179]*b^3) - 
      (((26955427144699199*I)/91559899791360000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[88179]*b^3) + (((46900613219*I)/45439156224000)*d*K0*M^5*
        Sqrt[Pi/88179]*u^6)/(b^3*E^u) + (((2575006849739*I)/181756624896000)*
        d^3*K0*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) + 
      (((1446898796779*I)/90878312448000)*d^5*K0*M^5*Sqrt[Pi/88179]*u^6)/
       (b^3*E^u) - (((1210301563*I)/73764864000)*d^9*K0*M^5*Sqrt[Pi/88179]*
        u^6)/(b^3*E^u) + (((4172648079917*I)/181756624896000)*d^11*K0*M^5*
        Sqrt[Pi/88179]*u^6)/(b^3*E^u) + (((511657414831*I)/90878312448000)*
        d^13*K0*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) + 
      (((1607046797*I)/6731726848000)*d^15*K0*M^5*Sqrt[Pi/88179]*u^6)/
       (b^3*E^u) + (((5218016983*I)/2839947264000)*d*K1*M^5*Sqrt[Pi/88179]*
        u^6)/(b^3*E^u) + (((58494351259*I)/2596523212800)*d^3*K1*M^5*
        Sqrt[Pi/88179]*u^6)/(b^3*E^u) + (((828532914631*I)/45439156224000)*
        d^5*K1*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) - 
      (((35803202657*I)/550777651200)*d^7*K1*M^5*Sqrt[Pi/88179]*u^6)/
       (b^3*E^u) - (((33650545961*I)/2065416192000)*d^9*K1*M^5*Sqrt[Pi/88179]*
        u^6)/(b^3*E^u) + (((324224000671*I)/45439156224000)*d^13*K1*M^5*
        Sqrt[Pi/88179]*u^6)/(b^3*E^u) + (((1705349363*I)/6058554163200)*d^15*
        K1*M^5*Sqrt[Pi/88179]*u^6)/(b^3*E^u) - 
      (((23750698687528873*I)/1464958396661760000)*d*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/b^3 - (((86898124276726031*I)/366239599165440000)*d^3*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/b^3 - (((704644774969867*I)/2080906813440000)*d^5*
        K0*K1*M^5*Sqrt[Pi/88179]*u^6)/b^3 + 
      (((2942162845396283*I)/4024610979840000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/b^3 + (((2273163986644021*I)/5122232156160000)*d^9*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/b^3 - (((831375482684471*I)/1878151790592000)*
        d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/b^3 - 
      (((1970115293114029*I)/14086138429440000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/b^3 + (((2562747967163*I)/22537821487104000)*d^17*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/b^3 + (((218675350163*I)/90878312448000)*d^11*K1*
        M^5*Sqrt[(13*Pi)/6783]*u^6)/(b^3*E^u) - 
      (((1803047851*I)/786825216000)*d^7*K0*M^5*Sqrt[(19*Pi)/4641]*u^6)/
       (b^3*E^u) - (((5014694303*I)/302927708160000)*d^15*K0*K1*M^5*
        Sqrt[(19*Pi)/4641]*u^6)/b^3 + (((38846469059*I)/6731726848000)*d^3*K0*
        M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) + 
      (((17065928129*I)/2839947264000)*d^5*K0*M^5*Sqrt[Pi/88179]*u^7)/
       (b^3*E^u) - (((13717253111*I)/786825216000)*d^7*K0*M^5*Sqrt[Pi/88179]*
        u^7)/(b^3*E^u) - (((48859697851*I)/8261664768000)*d^9*K0*M^5*
        Sqrt[Pi/88179]*u^7)/(b^3*E^u) + (((3500862571*I)/1566867456000)*d^13*
        K0*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) + 
      (((820590479*I)/12117108326400)*d^15*K0*M^5*Sqrt[Pi/88179]*u^7)/
       (b^3*E^u) - (((2275675360948459*I)/837119083806720000)*d*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((44121630195961531*I)/732479198330880000)*
        d^5*K0^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 + 
      (((1980092448427433*I)/16098443919360000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*
        u^7)/b^3 + (((1696632839311381*I)/20488928624640000)*d^9*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((574769524760749*I)/7512607162368000)*
        d^11*K0^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 - 
      (((2754852067697*I)/37563035811840000)*d^15*K0^2*M^5*Sqrt[Pi/88179]*
        u^7)/b^3 + (((2224828272383*I)/90151285948416000)*d^17*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 + (((2169310595447*I)/4240987914240000)*d*K1*
        M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) + 
      (((1029213679531*I)/146240962560000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^7)/
       (b^3*E^u) - (((23368508681471*I)/1156633067520000)*d^7*K1*M^5*
        Sqrt[Pi/88179]*u^7)/(b^3*E^u) - (((555170504773*I)/77108871168000)*
        d^9*K1*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) + 
      (((132768102463289*I)/12722963742720000)*d^11*K1*M^5*Sqrt[Pi/88179]*
        u^7)/(b^3*E^u) + (((35727925159*I)/13463453696000)*d^13*K1*M^5*
        Sqrt[Pi/88179]*u^7)/(b^3*E^u) + (((3172527139*I)/40390361088000)*d^15*
        K1*M^5*Sqrt[Pi/88179]*u^7)/(b^3*E^u) - 
      (((575225192049093667*I)/123056505319587840000)*d*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - 
      (((243830626051519139*I)/2563677194158080000)*d^5*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 + 
      (((494713236735568987*I)/2366471256145920000)*d^7*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((3625428115861007*I)/29215694520320000)*
        d^11*K1^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 - 
      (((2276993437481681*I)/56344553717760000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*
        u^7)/b^3 - (((14976113272739*I)/112689107435520000)*d^15*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 + (((3684845847701*I)/90151285948416000)*d^17*
        K1^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 - 
      (((5146098726589*I)/2561116078080000)*d^13*K0^2*M^5*Sqrt[(13*Pi)/6783]*
        u^7)/b^3 + (((5004521711227*I)/12722963742720000)*d^3*K1*M^5*
        Sqrt[(17*Pi)/5187]*u^7)/(b^3*E^u) + 
      (((650745971*I)/30292770816000)*d*K0*M^5*Sqrt[(19*Pi)/4641]*u^7)/
       (b^3*E^u) + (((28244400007*I)/60585541632000)*d^11*K0*M^5*
        Sqrt[(19*Pi)/4641]*u^7)/(b^3*E^u) + 
      (((934187303466631*I)/143422500372480000)*d^9*K1^2*M^5*
        Sqrt[(19*Pi)/4641]*u^7)/b^3 - 
      (((58854235313601461*I)/1464958396661760000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[88179]*b^3) - (((701711124688526803*I)/10254708776632320000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[88179]*b^3) + 
      (((146613592843*I)/2120493957120000)*d*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (b^3*E^u) + (((4586331947143*I)/3180740935680000)*d^3*K0*M^5*
        Sqrt[Pi/88179]*u^8)/(b^3*E^u) + 
      (((13463710140823*I)/6361481871360000)*d^5*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (b^3*E^u) - (((1929670773409*I)/397592616960000)*d^7*K0*M^5*
        Sqrt[Pi/88179]*u^8)/(b^3*E^u) + (((8173176936203*I)/3180740935680000)*
        d^11*K0*M^5*Sqrt[Pi/88179]*u^8)/(b^3*E^u) + 
      (((41190138529*I)/60585541632000)*d^13*K0*M^5*Sqrt[Pi/88179]*u^8)/
       (b^3*E^u) + (((264888683*I)/15146385408000)*d^15*K0*M^5*Sqrt[Pi/88179]*
        u^8)/(b^3*E^u) + (((2409037260251*I)/12722963742720000)*d*K1*M^5*
        Sqrt[Pi/88179]*u^8)/(b^3*E^u) + (((2341499744231*I)/1156633067520000)*
        d^3*K1*M^5*Sqrt[Pi/88179]*u^8)/(b^3*E^u) + 
      (((165460091317*I)/94244175872000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (b^3*E^u) - (((73125205209379*I)/12722963742720000)*d^7*K1*M^5*
        Sqrt[Pi/88179]*u^8)/(b^3*E^u) - (((8470046622797*I)/4240987914240000)*
        d^9*K1*M^5*Sqrt[Pi/88179]*u^8)/(b^3*E^u) + 
      (((37865845291567*I)/12722963742720000)*d^11*K1*M^5*Sqrt[Pi/88179]*u^8)/
       (b^3*E^u) + (((157329274279*I)/201951805440000)*d^13*K1*M^5*
        Sqrt[Pi/88179]*u^8)/(b^3*E^u) - 
      (((72598515602321927*I)/30764126329896960000)*d*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 - 
      (((45888426748373479*I)/1281838597079040000)*d^3*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 - 
      (((137212192076764171*I)/2563677194158080000)*d^5*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 + (((563728812979561*I)/5100153569280000)*d^7*
        K0*K1*M^5*Sqrt[Pi/88179]*u^8)/b^3 + 
      (((2557686863558587*I)/35855625093120000)*d^9*K0*K1*M^5*Sqrt[Pi/88179]*
        u^8)/b^3 - (((6614035480495463*I)/98602969006080000)*d^11*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 + (((25888190347*I)/979905282048000)*d^17*K0*
        K1*M^5*Sqrt[Pi/88179]*u^8)/b^3 + (((449927217*I)/67317268480000)*d^15*
        K1*M^5*Sqrt[(3*Pi)/29393]*u^8)/(b^3*E^u) - 
      (((50917859231*I)/424098791424000)*d^9*K0*M^5*Sqrt[(17*Pi)/5187]*u^8)/
       (b^3*E^u) - (((20272164457*I)/3521534607360000)*d^15*K0*K1*M^5*
        Sqrt[(19*Pi)/4641]*u^8)/b^3 - (((10949087477*I)/43275386880000)*d^13*
        K0*K1*M^5*Sqrt[(91*Pi)/969]*u^8)/b^3 + 
      (((8435147775293*I)/330797057310720000)*d*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (b^3*E^u) - (((29538358772749*I)/25445927485440000)*d^7*K0*M^5*
        Sqrt[Pi/88179]*u^9)/(b^3*E^u) - 
      (((17959715612777*I)/36755228590080000)*d^9*K0*M^5*Sqrt[Pi/88179]*u^9)/
       (b^3*E^u) + (((5305944898459*I)/8481975828480000)*d^11*K0*M^5*
        Sqrt[Pi/88179]*u^9)/(b^3*E^u) - 
      (((1130136524058449*I)/5127354388316160000)*d*K0^2*M^5*Sqrt[Pi/88179]*
        u^9)/b^3 - (((8833322312638141*I)/1281838597079040000)*d^5*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 + (((417465796344677*I)/32867656335360000)*
        d^7*K0^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 + 
      (((54517870162277*I)/5975937515520000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       b^3 - (((262008454773349*I)/32867656335360000)*d^11*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 - (((5685312396901*I)/2012305489920000)*d^13*
        K0^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 - 
      (((266876826389*I)/14086138429440000)*d^15*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       b^3 + (((9877186716361*I)/330797057310720000)*d*K1*M^5*Sqrt[Pi/88179]*
        u^9)/(b^3*E^u) + (((46138184408389*I)/110265685770240000)*d^3*K1*M^5*
        Sqrt[Pi/88179]*u^9)/(b^3*E^u) + 
      (((164857542497801*I)/330797057310720000)*d^5*K1*M^5*Sqrt[Pi/88179]*
        u^9)/(b^3*E^u) - (((32704621957741*I)/25445927485440000)*d^7*K1*M^5*
        Sqrt[Pi/88179]*u^9)/(b^3*E^u) - 
      (((109388491586027*I)/198478234386432000)*d^9*K1*M^5*Sqrt[Pi/88179]*
        u^9)/(b^3*E^u) + (((53290308726203*I)/76337782456320000)*d^11*K1*M^5*
        Sqrt[Pi/88179]*u^9)/(b^3*E^u) + 
      (((2037959953331*I)/10905397493760000)*d^13*K1*M^5*Sqrt[Pi/88179]*u^9)/
       (b^3*E^u) - (((4116376511130097*I)/9229237898969088000)*d*K1^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 - (((1961796238458733*I)/248097792983040000)*
        d^5*K1^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 + 
      (((1255693240222411*I)/70994137684377600)*d^7*K1^2*M^5*Sqrt[Pi/88179]*
        u^9)/b^3 + (((876790118146337*I)/80675156459520000)*d^9*K1^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 - (((1698952726746173*I)/161350312919040000)*
        d^11*K1^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 - 
      (((926360748202069*I)/253550491729920000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*
        u^9)/b^3 + (((189340127*I)/134634536960000)*d^15*K0*M^5*
        Sqrt[(3*Pi)/29393]*u^9)/(b^3*E^u) + 
      (((76762193*I)/5969018880000)*d^13*K0*M^5*Sqrt[(13*Pi)/6783]*u^9)/
       (b^3*E^u) + (((138442819*I)/489952641024000)*d^17*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^9)/b^3 + (((445806121*I)/1211710832640000)*d^15*
        K1*M^5*Sqrt[(13*Pi)/6783]*u^9)/(b^3*E^u) + 
      (((7343659383239*I)/330797057310720000)*d^3*K0*M^5*Sqrt[(17*Pi)/5187]*
        u^9)/(b^3*E^u) + (((1749743276401*I)/66159411462144000)*d^5*K0*M^5*
        Sqrt[(17*Pi)/5187]*u^9)/(b^3*E^u) - 
      (((3978063751*I)/2726349373440000)*d^15*K1^2*M^5*Sqrt[(19*Pi)/4641]*
        u^9)/b^3 + (((6315992629*I)/24147665879040000)*d^17*K1^2*M^5*
        Sqrt[(19*Pi)/4641]*u^9)/b^3 - 
      (((4999941852737833*I)/1281838597079040000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[88179]*b^3) - (((495878926049359*I)/82699264327680000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[88179]*b^3) + 
      (((19767871861*I)/62024448245760000)*d*K0*M^5*Sqrt[Pi/88179]*u^10)/
       (b^3*E^u) + (((703496897479*I)/9542222807040000)*d^3*K0*M^5*
        Sqrt[Pi/88179]*u^10)/(b^3*E^u) - 
      (((28346974301003*I)/124048896491520000)*d^7*K0*M^5*Sqrt[Pi/88179]*
        u^10)/(b^3*E^u) - (((16707714451*I)/153146785792000)*d^9*K0*M^5*
        Sqrt[Pi/88179]*u^10)/(b^3*E^u) + (((14025275651*I)/1348357570560000)*
        d*K1*M^5*Sqrt[Pi/88179]*u^10)/(b^3*E^u) + 
      (((1967230233341*I)/24809779298304000)*d^3*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (b^3*E^u) + (((420219520069*I)/4771111403520000)*d^5*K1*M^5*
        Sqrt[Pi/88179]*u^10)/(b^3*E^u) - 
      (((29651895810101*I)/124048896491520000)*d^7*K1*M^5*Sqrt[Pi/88179]*
        u^10)/(b^3*E^u) - (((59812114693*I)/516870402048000)*d^9*K1*M^5*
        Sqrt[Pi/88179]*u^10)/(b^3*E^u) + (((264178082743*I)/1908444561408000)*
        d^11*K1*M^5*Sqrt[Pi/88179]*u^10)/(b^3*E^u) + 
      (((5111464763*I)/136317468672000)*d^13*K1*M^5*Sqrt[Pi/88179]*u^10)/
       (b^3*E^u) + (((96418297*I)/90878312448000)*d^15*K1*M^5*Sqrt[Pi/88179]*
        u^10)/(b^3*E^u) - (((895622036011*I)/6554856462336000)*d*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/b^3 - 
      (((2786607820467077*I)/1281838597079040000)*d^3*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/b^3 - 
      (((13005842521292939*I)/3845515791237120000)*d^5*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/b^3 + (((5949802239577979*I)/887426721054720000)*
        d^7*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 + 
      (((372385219300469*I)/80675156459520000)*d^9*K0*K1*M^5*Sqrt[Pi/88179]*
        u^10)/b^3 - (((734462297041063*I)/177485344210944000)*d^11*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/b^3 - (((187232037031097*I)/126775245864960000)*
        d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 - 
      (((211594639849*I)/14086138429440000)*d^15*K0*K1*M^5*Sqrt[Pi/88179]*
        u^10)/b^3 + (((10678854097*I)/4695379476480000)*d^17*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/b^3 + (((895687453*I)/340793671680000)*d^13*K0*
        M^5*Sqrt[(13*Pi)/6783]*u^10)/(b^3*E^u) + 
      (((92944155481*I)/15506112061440000)*d^5*K0*M^5*Sqrt[(17*Pi)/5187]*
        u^10)/(b^3*E^u) + (((31386731*I)/4712208793600)*d^11*K0*M^5*
        Sqrt[(19*Pi)/4641]*u^10)/(b^3*E^u) + 
      (((7555507*I)/151463854080000)*d^15*K0*M^5*Sqrt[(19*Pi)/4641]*u^10)/
       (b^3*E^u) + (((30710366579*I)/36359159316480000)*d*K0*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) + 
      (((4048830123991*I)/351471873392640000)*d^3*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (b^3*E^u) + (((66992258771*I)/4167650672640000)*d^5*K0*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) - 
      (((12788044224257*I)/351471873392640000)*d^7*K0*M^5*Sqrt[Pi/88179]*
        u^11)/(b^3*E^u) - (((36581403139*I)/1879528734720000)*d^9*K0*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) + (((101671430099*I)/4771111403520000)*
        d^11*K0*M^5*Sqrt[Pi/88179]*u^11)/(b^3*E^u) + 
      (((4024502959*I)/681587343360000)*d^13*K0*M^5*Sqrt[Pi/88179]*u^11)/
       (b^3*E^u) - (((22609055871079*I)/5768273686855680000)*d*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 + (((47626372567*I)/113148887040000)*d^9*
        K0^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 - 
      (((28640960602819*I)/80675156459520000)*d^11*K0^2*M^5*Sqrt[Pi/88179]*
        u^11)/b^3 - (((16453385240459*I)/126775245864960000)*d^13*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 - (((73566679357*I)/42258415288320000)*d^15*
        K0^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 + 
      (((332942293*I)/1457186734080000)*d^17*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       b^3 + (((136031852389*I)/186073344737280000)*d*K1*M^5*Sqrt[Pi/88179]*
        u^11)/(b^3*E^u) + (((2396038365107*I)/186073344737280000)*d^3*K1*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) + 
      (((3125134408493*I)/186073344737280000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (b^3*E^u) - (((783660009413*I)/37214668947456000)*d^9*K1*M^5*
        Sqrt[Pi/88179]*u^11)/(b^3*E^u) + (((65519369233*I)/2862666842112000)*
        d^11*K1*M^5*Sqrt[Pi/88179]*u^11)/(b^3*E^u) + 
      (((48760787*I)/227195781120000)*d^15*K1*M^5*Sqrt[Pi/88179]*u^11)/
       (b^3*E^u) - (((45073572083*I)/1989059892019200)*d*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 + (((586436445855451*I)/887426721054720000)*
        d^7*K1^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 - 
      (((18660357943*I)/8451683057664000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       b^3 + (((591047808557*I)/16135031291904000)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^11)/b^3 - (((60281042737*I)/5071009834598400)*
        d^13*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^11)/b^3 + 
      (((288527*I)/25243975680000)*d^15*K0*M^5*Sqrt[(17*Pi)/5187]*u^11)/
       (b^3*E^u) - (((2391759693031*I)/124048896491520000)*d^5*K0^2*M^5*
        Sqrt[(17*Pi)/5187]*u^11)/b^3 + 
      (((29726951679493*I)/887426721054720000)*d^7*K0^2*M^5*
        Sqrt[(17*Pi)/5187]*u^11)/b^3 - (((425081262653*I)/186073344737280000)*
        d^7*K1*M^5*Sqrt[(17*Pi)/5187]*u^11)/(b^3*E^u) + 
      (((768443957*I)/2044762030080000)*d^13*K1*M^5*Sqrt[(17*Pi)/5187]*u^11)/
       (b^3*E^u) - (((207951801952229*I)/11536547373711360000)*d^5*K1^2*M^5*
        Sqrt[(17*Pi)/5187]*u^11)/b^3 + (((2102661251*I)/126775245864960000)*
        d^17*K1^2*M^5*Sqrt[(17*Pi)/5187]*u^11)/b^3 - 
      (((19646603250149*I)/887426721054720000)*d^11*K1^2*M^5*
        Sqrt[(19*Pi)/4641]*u^11)/b^3 - 
      (((73653341958773*I)/427279532359680000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[88179]*b^3) - (((2663114412018409*I)/11536547373711360000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[88179]*b^3) - 
      (((526870772297*I)/15025422587535360000)*d*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (b^3*E^u) + (((25845643734719*I)/15025422587535360000)*d^3*K0*M^5*
        Sqrt[Pi/88179]*u^12)/(b^3*E^u) + 
      (((35380774477067*I)/15025422587535360000)*d^5*K0*M^5*Sqrt[Pi/88179]*
        u^12)/(b^3*E^u) - (((157121391607*I)/31632468605337600)*d^7*K0*M^5*
        Sqrt[Pi/88179]*u^12)/(b^3*E^u) + (((10413867403*I)/3578333552640000)*
        d^11*K0*M^5*Sqrt[Pi/88179]*u^12)/(b^3*E^u) + 
      (((446155289*I)/511190507520000)*d^13*K0*M^5*Sqrt[Pi/88179]*u^12)/
       (b^3*E^u) + (((673219*I)/18932981760000)*d^15*K0*M^5*Sqrt[Pi/88179]*
        u^12)/(b^3*E^u) + (((3553376528753*I)/15025422587535360000)*d*K1*M^5*
        Sqrt[Pi/88179]*u^12)/(b^3*E^u) + 
      (((20202153659929*I)/15025422587535360000)*d^3*K1*M^5*Sqrt[Pi/88179]*
        u^12)/(b^3*E^u) + (((39321552457021*I)/15025422587535360000)*d^5*K1*
        M^5*Sqrt[Pi/88179]*u^12)/(b^3*E^u) - 
      (((4079102686457*I)/790811715133440000)*d^7*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (b^3*E^u) - (((143437843231*I)/46518336184320000)*d^9*K1*M^5*
        Sqrt[Pi/88179]*u^12)/(b^3*E^u) + (((477598207*I)/511190507520000)*
        d^13*K1*M^5*Sqrt[Pi/88179]*u^12)/(b^3*E^u) + 
      (((6610333*I)/170396835840000)*d^15*K1*M^5*Sqrt[Pi/88179]*u^12)/
       (b^3*E^u) - (((6854330227637*I)/1922757895618560000)*d*K0*K1*M^5*
        Sqrt[Pi/88179]*u^12)/b^3 - (((44119300163929*I)/721034210856960000)*
        d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 - 
      (((203755215451*I)/2022536355840000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       b^3 + (((10297921230593*I)/55464170065920000)*d^7*K0*K1*M^5*
        Sqrt[Pi/88179]*u^12)/b^3 + (((2947696887017*I)/20168789114880000)*d^9*
        K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 - 
      (((8044154023*I)/67229297049600)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       b^3 - (((2228299057*I)/2641150955520000)*d^15*K0*K1*M^5*Sqrt[Pi/88179]*
        u^12)/b^3 + (((6169147067*I)/63387622932480000)*d^17*K0*K1*M^5*
        Sqrt[Pi/88179]*u^12)/b^3 + (((169034221*I)/715666710528000)*d^11*K1*
        M^5*Sqrt[(13*Pi)/6783]*u^12)/(b^3*E^u) - 
      (((42809344421*I)/15846905733120000)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/5187]*
        u^12)/b^3 - (((7078838531*I)/46518336184320000)*d^9*K0*M^5*
        Sqrt[(19*Pi)/4641]*u^12)/(b^3*E^u) + 
      (((1700989903*I)/288950434375680000)*d*K0*M^5*Sqrt[Pi/88179]*u^13)/
       (b^3*E^u) + (((188729487679*I)/1252118548961280000)*d^3*K0*M^5*
        Sqrt[Pi/88179]*u^13)/(b^3*E^u) + 
      (((33522079579*I)/113828958996480000)*d^5*K0*M^5*Sqrt[Pi/88179]*u^13)/
       (b^3*E^u) - (((103006084817*I)/197702928783360000)*d^7*K0*M^5*
        Sqrt[Pi/88179]*u^13)/(b^3*E^u) - (((4077456421*I)/11629584046080000)*
        d^9*K0*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) + 
      (((271105193*I)/894583388160000)*d^11*K0*M^5*Sqrt[Pi/88179]*u^13)/
       (b^3*E^u) + (((14279329*I)/127797626880000)*d^13*K0*M^5*Sqrt[Pi/88179]*
        u^13)/(b^3*E^u) + (((244061*I)/42599208960000)*d^15*K0*M^5*
        Sqrt[Pi/88179]*u^13)/(b^3*E^u) + 
      (((377621468239*I)/2884136843427840000)*d*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       b^3 - (((381777120479*I)/57682736868556800)*d^5*K0^2*M^5*
        Sqrt[Pi/88179]*u^13)/b^3 + (((1223412446567*I)/110928340131840000)*
        d^7*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((15924374233*I)/1680732426240000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*u^13)/
       b^3 - (((2234837651*I)/754614558720000)*d^13*K0^2*M^5*Sqrt[Pi/88179]*
        u^13)/b^3 - (((368912827*I)/5282301911040000)*d^15*K0^2*M^5*
        Sqrt[Pi/88179]*u^13)/b^3 + (((33979513*I)/4527687352320000)*d^17*K0^2*
        M^5*Sqrt[Pi/88179]*u^13)/b^3 + (((23164762319*I)/3756355646883840000)*
        d*K1*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) + 
      (((195575803279*I)/1252118548961280000)*d^3*K1*M^5*Sqrt[Pi/88179]*u^13)/
       (b^3*E^u) + (((34986391871*I)/113828958996480000)*d^5*K1*M^5*
        Sqrt[Pi/88179]*u^13)/(b^3*E^u) - 
      (((106166022793*I)/197702928783360000)*d^7*K1*M^5*Sqrt[Pi/88179]*u^13)/
       (b^3*E^u) - (((4329753161*I)/11629584046080000)*d^9*K1*M^5*
        Sqrt[Pi/88179]*u^13)/(b^3*E^u) + (((56249429*I)/178916677632000)*d^11*
        K1*M^5*Sqrt[Pi/88179]*u^13)/(b^3*E^u) + 
      (((2172347*I)/18256803840000)*d^13*K1*M^5*Sqrt[Pi/88179]*u^13)/
       (b^3*E^u) + (((88087*I)/14199736320000)*d^15*K1*M^5*Sqrt[Pi/88179]*
        u^13)/(b^3*E^u) - (((204261718849*I)/346096421211340800)*d*K1^2*M^5*
        Sqrt[Pi/88179]*u^13)/b^3 - (((9641811385049*I)/1442068421713920000)*
        d^5*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((768017336479*I)/66557004079104000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       b^3 + (((32055066559*I)/3025318367232000)*d^9*K1^2*M^5*Sqrt[Pi/88179]*
        u^13)/b^3 - (((2628302257597*I)/332785020395520000)*d^11*K1^2*M^5*
        Sqrt[Pi/88179]*u^13)/b^3 - (((31843909103*I)/9508143439872000)*d^13*
        K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((1304385671*I)/15846905733120000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*u^13)/
       b^3 + (((25390583*I)/2881255587840000)*d^17*K1^2*M^5*Sqrt[Pi/88179]*
        u^13)/b^3 - (((60920752217*I)/110928340131840000)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^13)/b^3 - 
      (((1111117003363*I)/288413684342784000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[88179]*b^3) - (((1700698343479*I)/480689473904640000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[88179]*b^3) + 
      (((2712449*I)/4942573219584000)*d*K0*M^5*Sqrt[Pi/88179]*u^14)/
       (b^3*E^u) + (((709697*I)/68646850272000)*d^3*K0*M^5*Sqrt[Pi/88179]*
        u^14)/(b^3*E^u) + (((191426717*I)/8237622032640000)*d^5*K0*M^5*
        Sqrt[Pi/88179]*u^14)/(b^3*E^u) - (((28852489*I)/950494849920000)*d^7*
        K0*M^5*Sqrt[Pi/88179]*u^14)/(b^3*E^u) - 
      (((11209433*I)/290739601152000)*d^9*K0*M^5*Sqrt[Pi/88179]*u^14)/
       (b^3*E^u) + (((588827*I)/27955730880000)*d^11*K0*M^5*Sqrt[Pi/88179]*
        u^14)/(b^3*E^u) + (((41207*I)/3194940672000)*d^13*K0*M^5*
        Sqrt[Pi/88179]*u^14)/(b^3*E^u) + (((439*I)/532490112000)*d^15*K0*M^5*
        Sqrt[Pi/88179]*u^14)/(b^3*E^u) + (((94813*I)/170433559296000)*d*K1*
        M^5*Sqrt[Pi/88179]*u^14)/(b^3*E^u) + 
      (((48067*I)/4476968496000)*d^3*K1*M^5*Sqrt[Pi/88179]*u^14)/(b^3*E^u) + 
      (((22789133*I)/915291336960000)*d^5*K1*M^5*Sqrt[Pi/88179]*u^14)/
       (b^3*E^u) - (((1030121*I)/32775684480000)*d^7*K1*M^5*Sqrt[Pi/88179]*
        u^14)/(b^3*E^u) - (((528103*I)/12640852224000)*d^9*K1*M^5*
        Sqrt[Pi/88179]*u^14)/(b^3*E^u) + (((618857*I)/27955730880000)*d^11*K1*
        M^5*Sqrt[Pi/88179]*u^14)/(b^3*E^u) + 
      ((I/1102464000)*d^15*K1*M^5*Sqrt[Pi/88179]*u^14)/(b^3*E^u) - 
      (((801410009*I)/20600977453056000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/
       b^3 - (((17357047241*I)/25751221816320000)*d^3*K0*K1*M^5*
        Sqrt[Pi/88179]*u^14)/b^3 - (((7416620441*I)/5150244363264000)*d^5*K0*
        K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 + (((637508299*I)/308134278144000)*
        d^7*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - 
      (((60828498911*I)/41598127549440000)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*
        u^14)/b^3 - (((622643573*I)/848941378560000)*d^13*K0*K1*M^5*
        Sqrt[Pi/88179]*u^14)/b^3 - (((45832841*I)/1980863216640000)*d^15*K0*
        K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 + (((6410549*I)/2641150955520000)*
        d^17*K0*K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 + 
      (((911*I)/456420096000)*d^13*K1*M^5*Sqrt[(7*Pi)/12597]*u^14)/
       (b^3*E^u) + (((1023486083*I)/7563295918080000)*d^9*K0*K1*M^5*
        Sqrt[(17*Pi)/5187]*u^14)/b^3 + ((I/66561264000)*d*K0*M^5*
        Sqrt[Pi/88179]*u^15)/(b^3*E^u) + (((53*I)/66561264000)*d^3*K0*M^5*
        Sqrt[Pi/88179]*u^15)/(b^3*E^u) + ((I/6051024000)*d^15*K0*M^5*
        Sqrt[Pi/88179]*u^15)/(b^3*E^u) - (((14009563*I)/19936429793280000)*d*
        K0^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 - 
      (((6241584883*I)/103004887265280000)*d^5*K0^2*M^5*Sqrt[Pi/88179]*u^15)/
       b^3 + (((23140379*I)/216094169088000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*
        u^15)/b^3 - (((10191059*I)/206698770432000)*d^11*K0^2*M^5*
        Sqrt[Pi/88179]*u^15)/b^3 - (((27053861*I)/766785761280000)*d^13*K0^2*
        M^5*Sqrt[Pi/88179]*u^15)/b^3 - (((2981*I)/2087866368000)*d^15*K0^2*
        M^5*Sqrt[Pi/88179]*u^15)/b^3 + ((I/66561264000)*d*K1*M^5*
        Sqrt[Pi/88179]*u^15)/(b^3*E^u) + (((53*I)/66561264000)*d^3*K1*M^5*
        Sqrt[Pi/88179]*u^15)/(b^3*E^u) + ((I/6051024000)*d^15*K1*M^5*
        Sqrt[Pi/88179]*u^15)/(b^3*E^u) - (((40309237*I)/56184483962880000)*d*
        K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 - 
      (((5592871223*I)/84276725944320000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^15)/
       b^3 + (((2862562081*I)/45379775508480000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*
        u^15)/b^3 + (((538581523*I)/4537977550848000)*d^9*K1^2*M^5*
        Sqrt[Pi/88179]*u^15)/b^3 - (((5269609823*I)/99835506118656000)*d^11*
        K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 - 
      (((1183579*I)/720313896960000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 - 
      (((36239561*I)/12039532277760000)*d^3*K1^2*M^5*Sqrt[(7*Pi)/12597]*u^15)/
       b^3 - ((I/6051024000)*d^7*K0*M^5*Sqrt[(13*Pi)/6783]*u^15)/(b^3*E^u) - 
      ((I/2017008000)*d^9*K0*M^5*Sqrt[(13*Pi)/6783]*u^15)/(b^3*E^u) + 
      ((I/6051024000)*d^11*K0*M^5*Sqrt[(13*Pi)/6783]*u^15)/(b^3*E^u) + 
      ((I/6051024000)*d^13*K0*M^5*Sqrt[(13*Pi)/6783]*u^15)/(b^3*E^u) + 
      (((63521*I)/5282301911040000)*d^17*K0^2*M^5*Sqrt[(13*Pi)/6783]*u^15)/
       b^3 - ((I/6051024000)*d^7*K1*M^5*Sqrt[(13*Pi)/6783]*u^15)/(b^3*E^u) - 
      ((I/2017008000)*d^9*K1*M^5*Sqrt[(13*Pi)/6783]*u^15)/(b^3*E^u) + 
      ((I/6051024000)*d^11*K1*M^5*Sqrt[(13*Pi)/6783]*u^15)/(b^3*E^u) + 
      ((I/6051024000)*d^13*K1*M^5*Sqrt[(13*Pi)/6783]*u^15)/(b^3*E^u) - 
      (((215936659*I)/71311075799040000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/6783]*
        u^15)/b^3 + (((10699973*I)/3395765514240000)*d^7*K0^2*M^5*
        Sqrt[(19*Pi)/4641]*u^15)/b^3 + (((29851*I)/3169381146624000)*d^17*
        K1^2*M^5*Sqrt[(19*Pi)/4641]*u^15)/b^3 + 
      ((I/66561264000)*d^5*K0*M^5*Sqrt[(221*Pi)/399]*u^15)/(b^3*E^u) + 
      ((I/66561264000)*d^5*K1*M^5*Sqrt[(221*Pi)/399]*u^15)/(b^3*E^u) - 
      (((2039286013*I)/103004887265280000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[88179]*b^3) - (((21871*I)/712015349760000)*d*K0*K1*M^5*
        Sqrt[Pi/88179]*u^16)/b^3 - (((81969163*I)/33108713763840000)*d^3*K0*
        K1*M^5*Sqrt[Pi/88179]*u^16)/b^3 - (((366122749*I)/33108713763840000)*
        d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/b^3 - 
      (((173531681*I)/24958876529664000)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/
       b^3 - (((138248137*I)/17827768949760000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*
        u^16)/b^3 - (((73583*I)/220095912960000)*d^15*K0*K1*M^5*
        Sqrt[Pi/88179]*u^16)/b^3 + (((65771*I)/1320575477760000)*d^17*K0*K1*
        M^5*Sqrt[Pi/88179]*u^16)/b^3 + (((369641*I)/283623596928000)*d^9*K0*
        K1*M^5*Sqrt[(17*Pi)/5187]*u^16)/b^3 + 
      (((42041159*I)/124794382648320000)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/4641]*
        u^16)/b^3 + (((3149*I)/3862683272448000)*d*K0^2*M^5*Sqrt[Pi/88179]*
        u^17)/b^3 - (((185671*I)/362126556792000)*d^5*K0^2*M^5*Sqrt[Pi/88179]*
        u^17)/b^3 + (((389*I)/111423555936000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*
        u^17)/b^3 + (((1571*I)/1397160576000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*
        u^17)/b^3 + (((9781*I)/222847111872000)*d^11*K0^2*M^5*Sqrt[Pi/88179]*
        u^17)/b^3 - (((5107*I)/11142355593600)*d^13*K0^2*M^5*Sqrt[Pi/88179]*
        u^17)/b^3 - (((61*I)/515849796000)*d^15*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       b^3 - (((83*I)/14149022976000)*d^17*K0^2*M^5*Sqrt[Pi/88179]*u^17)/
       b^3 + (((37*I)/33443145216000)*d*K1^2*M^5*Sqrt[Pi/88179]*u^17)/b^3 - 
      (((5673841*I)/11588049817344000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       b^3 + (((4331*I)/4051765670400)*d^9*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       b^3 + (((9887*I)/891388447488000)*d^11*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       b^3 - (((380707*I)/891388447488000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       b^3 - (((2801*I)/27011771136000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*u^17)/
       b^3 - (((43*I)/8612448768000)*d^17*K1^2*M^5*Sqrt[Pi/88179]*u^17)/b^3 + 
      (((293*I)/127341206784000)*d^7*K1^2*M^5*Sqrt[(7*Pi)/12597]*u^17)/b^3 - 
      (((224339*I)/2897012454336000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[88179]*b^3) - (((166427*I)/2317609963468800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[88179]*b^3) + (((173*I)/297129482496000)*d*K0*K1*
        M^5*Sqrt[Pi/88179]*u^18)/b^3 + (((173*I)/15368766336000)*d^3*K0*K1*
        M^5*Sqrt[Pi/88179]*u^18)/b^3 + (((173*I)/2768287104000)*d^13*K0*K1*
        M^5*Sqrt[Pi/88179]*u^18)/b^3 + (((173*I)/5942589649920)*d^15*K0*K1*
        M^5*Sqrt[Pi/88179]*u^18)/b^3 + (((173*I)/99043160832000)*d^17*K0*K1*
        M^5*Sqrt[Pi/88179]*u^18)/b^3 + (((173*I)/89138844748800)*d^7*K0*K1*
        M^5*Sqrt[(13*Pi)/6783]*u^18)/b^3 - (((173*I)/20258828352000)*d^9*K0*
        K1*M^5*Sqrt[(13*Pi)/6783]*u^18)/b^3 - 
      (((2249*I)/445694223744000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^18)/
       b^3 + (((173*I)/63670603392000)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/5187]*u^18)/
       b^3)/Pi, ((71223742853*d^7*K0*K1*M^5*Sqrt[3/(29393*Pi)]*u^3)/
       (1367382016000*b^3) + (349145021*d^9*K0*K1*M^5*Sqrt[3/(29393*Pi)]*u^3)/
       (9562112000*b^3) - (315014667*d^11*K0*K1*M^5*Sqrt[3/(29393*Pi)]*u^3)/
       (9562112000*b^3) - (106473807*d^13*K0*K1*M^5*Sqrt[3/(29393*Pi)]*u^3)/
       (9562112000*b^3) - (281068063*d^5*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^3)/
       (59451392000*b^3) - (17127*d^15*K0*K1*M^5*Sqrt[21/(4199*Pi)]*u^3)/
       (1366016000*b^3) + (((245849*I)/204902400)*d*K1^2*M^5*
        Sqrt[(7*Pi)/12597]*u^3)/b^3 + (((799259*I)/68300800)*d^3*K1^2*M^5*
        Sqrt[(7*Pi)/12597]*u^3)/b^3 - (((469939*I)/204902400)*d^5*K1^2*M^5*
        Sqrt[(7*Pi)/12597]*u^3)/b^3 - (((6555883*I)/204902400)*d^7*K1^2*M^5*
        Sqrt[(7*Pi)/12597]*u^3)/b^3 + (((254803*I)/136601600)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^3)/b^3 + (((302683*I)/136601600)*d^5*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^3)/b^3 - (((784121*I)/136601600)*d^7*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^3)/b^3 - (((341627*I)/136601600)*d^9*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^3)/b^3 + (((87893*I)/27320320)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^3)/b^3 + (((22181*I)/27320320)*d^13*K0^2*M^5*
        Sqrt[(13*Pi)/6783]*u^3)/b^3 + (((1779361*I)/204902400)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^3)/b^3 + (((275539*I)/68300800)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^3)/b^3 - (((12133*I)/8908800)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^3)/b^3 + (((6157*I)/136601600)*d*K0^2*M^5*
        Sqrt[(39*Pi)/2261]*u^3)/b^3 - (((193*I)/136601600)*d^15*K0^2*M^5*
        Sqrt[(39*Pi)/2261]*u^3)/b^3 + (((11*I)/8196096)*d^15*K1^2*M^5*
        Sqrt[(1547*Pi)/57]*u^3)/b^3 - (4317158077*d*K0*K1*M^5*u^3)/
       (1367382016000*b^3*Sqrt[88179*Pi]) - (1944602567*d^3*K0*K1*M^5*u^3)/
       (39068057600*b^3*Sqrt[88179*Pi]) + (71821508021*d^7*K0^2*M^5*
        Sqrt[3/(29393*Pi)]*u^4)/(2734764032000*b^3) + 
      (350538413*d^9*K0^2*M^5*Sqrt[3/(29393*Pi)]*u^4)/(19124224000*b^3) - 
      (13789917*d^11*K0^2*M^5*Sqrt[3/(29393*Pi)]*u^4)/(831488000*b^3) - 
      (106990239*d^13*K0^2*M^5*Sqrt[3/(29393*Pi)]*u^4)/(19124224000*b^3) - 
      (121281*d^15*K0^2*M^5*Sqrt[3/(29393*Pi)]*u^4)/(2732032000*b^3) - 
      (273199743*d^13*K1^2*M^5*Sqrt[3/(29393*Pi)]*u^4)/(21419130880*b^3) - 
      (13808363*d^15*K1^2*M^5*Sqrt[3/(29393*Pi)]*u^4)/(54640640000*b^3) + 
      (((30035794307*I)/1893298176000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/b^3 + 
      (((69848148499*I)/378659635200)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/b^3 + 
      (((198354799271*I)/1893298176000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/
       b^3 - (((10297380383*I)/19124224000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*u^4)/
       b^3 + (((51341224061*I)/1893298176000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*
        u^4)/b^3 + (((1263594331*I)/631099392000)*d^15*K0*K1*M^5*
        Sqrt[Pi/88179]*u^4)/b^3 - (((13500223*I)/7483392000)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/6783]*u^4)/b^3 + (((33159965249*I)/1893298176000)*d^11*
        K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^4)/b^3 - (9808407859*d^3*K0^2*M^5*u^4)/
       (390680576000*Sqrt[88179]*b^3*Sqrt[Pi]) - 
      (47141099050147*d^3*K1^2*M^5*u^4)/(773547540480000*Sqrt[88179]*b^3*
        Sqrt[Pi]) - (4363140013*d*K0^2*M^5*u^4)/(2734764032000*b^3*
        Sqrt[88179*Pi]) - (110495377801*d^5*K0^2*M^5*u^4)/
       (2734764032000*b^3*Sqrt[88179*Pi]) - (161104786241947*d*K1^2*M^5*u^4)/
       (37903829483520000*b^3*Sqrt[88179*Pi]) - 
      (3218085636268303*d^5*K1^2*M^5*u^4)/(37903829483520000*b^3*
        Sqrt[88179*Pi]) + (210066676696441*d^7*K1^2*M^5*u^4)/
       (1148600893440000*b^3*Sqrt[88179*Pi]) + 
      (1440952286957*d^9*K1^2*M^5*u^4)/(12621987840000*b^3*Sqrt[88179*Pi]) - 
      (288984685517*d^11*K1^2*M^5*u^4)/(2677391360000*b^3*Sqrt[88179*Pi]) + 
      (74877046969*d^9*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^5)/
       (12621987840000*b^3) + (((17686277897*I)/3786596352000)*d*K0^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((151692164021*I)/3786596352000)*d^5*K0^2*
        M^5*Sqrt[Pi/88179]*u^5)/b^3 - (((19120368199*I)/114745344000)*d^7*
        K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 - (((7824068927*I)/344236032000)*d^9*
        K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + (((286331601047*I)/3786596352000)*
        d^11*K0^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((45808087991*I)/3786596352000)*d^13*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       b^3 + (((217886027*I)/420732928000)*d^15*K0^2*M^5*Sqrt[Pi/88179]*u^5)/
       b^3 + (((5325322853*I)/454391562240)*d*K1^2*M^5*Sqrt[Pi/88179]*u^5)/
       b^3 + (((1155117377971*I)/8114135040000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*
        u^5)/b^3 - (((784365952927*I)/1721180160000)*d^7*K1^2*M^5*
        Sqrt[Pi/88179]*u^5)/b^3 + (((2743438650583*I)/56798945280000)*d^13*
        K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + (((55273352011*I)/56798945280000)*
        d^15*K1^2*M^5*Sqrt[Pi/88179]*u^5)/b^3 + 
      (((659758648753*I)/56798945280000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^5)/
       b^3 + (((1002162939667*I)/56798945280000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^5)/b^3 - (((2592193657*I)/344236032000)*d^9*K1^2*
        M^5*Sqrt[(17*Pi)/5187]*u^5)/b^3 + (((42711560713*I)/757319270400)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[88179]*b^3) - 
      (63870225707941*d*K0*K1*M^5*u^5)/(12634609827840000*b^3*
        Sqrt[88179*Pi]) - (118146565506631*d^3*K0*K1*M^5*u^5)/
       (1804944261120000*b^3*Sqrt[88179*Pi]) - 
      (11059370916271*d^5*K0*K1*M^5*u^5)/(145225400320000*b^3*
        Sqrt[88179*Pi]) + (216301291506449*d^7*K0*K1*M^5*u^5)/
       (1148600893440000*b^3*Sqrt[88179*Pi]) - 
      (56326520441*d^11*K0*K1*M^5*u^5)/(535478272000*b^3*Sqrt[88179*Pi]) - 
      (97834874269*d^13*K0*K1*M^5*u^5)/(2677391360000*b^3*Sqrt[88179*Pi]) - 
      (10155403*d^15*K0*K1*M^5*u^5)/(13189120000*b^3*Sqrt[88179*Pi]) - 
      (60072561973*d^13*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^6)/
       (40160870400000*b^3) + (983501159549*d^9*K1^2*M^5*Sqrt[17/(5187*Pi)]*
        u^6)/(331327180800000*b^3) - (65615233*d^15*K1^2*M^5*
        Sqrt[17/(5187*Pi)]*u^6)/(3824844800000*b^3) - 
      (3289554842201*d^3*K0^2*M^5*Sqrt[19/(4641*Pi)]*u^6)/
       (7219777044480000*b^3) - (3250287922501*d^11*K1^2*M^5*
        Sqrt[19/(4641*Pi)]*u^6)/(722895667200000*b^3) + 
      (((13180635336293*I)/113597890560000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       b^3 + (((1918147753307*I)/16228270080000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/b^3 - (((172577515897*I)/491765760000)*d^7*K0*K1*M^5*
        Sqrt[Pi/88179]*u^6)/b^3 - (((242838590219*I)/2065416192000)*d^9*K0*K1*
        M^5*Sqrt[Pi/88179]*u^6)/b^3 + (((6912703296469*I)/37865963520000)*
        d^11*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/b^3 + 
      (((75868642097*I)/1803141120000)*d^13*K0*K1*M^5*Sqrt[Pi/88179]*u^6)/
       b^3 + (((88158331787*I)/113597890560000)*d^15*K0*K1*M^5*Sqrt[Pi/88179]*
        u^6)/b^3 + (((15505636177*I)/22719578112000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/6783]*u^6)/b^3 - (27270323812201777*d^3*K1^2*M^5*u^6)/
       (487334950502400000*Sqrt[88179]*b^3*Sqrt[Pi]) - 
      (86953732457959*d*K0^2*M^5*u^6)/(151615317934080000*b^3*
        Sqrt[88179*Pi]) - (281115016967597*d^5*K0^2*M^5*u^6)/
       (21659331133440000*b^3*Sqrt[88179*Pi]) + 
      (117920846547797*d^7*K0^2*M^5*u^6)/(4594403573760000*b^3*
        Sqrt[88179*Pi]) + (2785719810787*d^9*K0^2*M^5*u^6)/
       (151463854080000*b^3*Sqrt[88179*Pi]) - 
      (1476741758897*d^11*K0^2*M^5*u^6)/(96386088960000*b^3*Sqrt[88179*Pi]) - 
      (203929381079*d^13*K0^2*M^5*u^6)/(32128696320000*b^3*Sqrt[88179*Pi]) - 
      (275933131*d^15*K0^2*M^5*u^6)/(1529937920000*b^3*Sqrt[88179*Pi]) - 
      (3549469253596997*d*K1^2*M^5*u^6)/(852836163379200000*b^3*
        Sqrt[88179*Pi]) - (18930992150460799*d^5*K1^2*M^5*u^6)/
       (341134465351680000*b^3*Sqrt[88179*Pi]) + 
      (52819064522019329*d^7*K1^2*M^5*u^6)/(310122241228800000*b^3*
        Sqrt[88179*Pi]) - (2258178679955781366527*d^9*K0*K1*M^5*
        Sqrt[13/(6783*Pi)]*u^7)/(4065616307653705728000000*b^3) + 
      (((120022761601*I)/90878312448000)*d*K0^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 + 
      (((10026152124689*I)/454391562240000)*d^5*K0^2*M^5*Sqrt[Pi/88179]*u^7)/
       b^3 - (((203090301223*I)/8261664768000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*
        u^7)/b^3 + (((14213997303067*I)/454391562240000)*d^11*K0^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 + (((3684052964491*I)/454391562240000)*d^13*
        K0^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 + (((62080129607*I)/454391562240000)*
        d^15*K0^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 + 
      (((1229319664351*I)/454391562240000)*d*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       b^3 + (((4878440917793*I)/151463854080000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*
        u^7)/b^3 - (((4156993269259*I)/41308323840000)*d^7*K1^2*M^5*
        Sqrt[Pi/88179]*u^7)/b^3 - (((269750235109*I)/8261664768000)*d^9*K1^2*
        M^5*Sqrt[Pi/88179]*u^7)/b^3 + (((23364038856953*I)/454391562240000)*
        d^11*K1^2*M^5*Sqrt[Pi/88179]*u^7)/b^3 + 
      (((1900988991163*I)/151463854080000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^7)/
       b^3 + (((32535962911*I)/151463854080000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*
        u^7)/b^3 + (((17317650787*I)/6585384960000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/6783]*u^7)/b^3 - (((15319332569*I)/4589813760000)*d^7*
        K0^2*M^5*Sqrt[(17*Pi)/5187]*u^7)/b^3 + 
      (((8366006951033*I)/454391562240000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[88179]*b^3) - (40330098693077*d*K0*K1*M^5*u^7)/
       (24991535923200000*b^3*Sqrt[88179*Pi]) - 
      (183971102921896963*d^3*K0*K1*M^5*u^7)/(6822689307033600000*b^3*
        Sqrt[88179*Pi]) - (11196025081138333*d^5*K0*K1*M^5*u^7)/
       (272907572281344000*b^3*Sqrt[88179*Pi]) + 
      (56206604501399903*d^7*K0*K1*M^5*u^7)/(620244482457600000*b^3*
        Sqrt[88179*Pi]) + (6065996703903983239692199*d^9*K0*K1*M^5*u^7)/
       (117902872921957466112000000*b^3*Sqrt[88179*Pi]) - 
      (32171285497147*d^11*K0*K1*M^5*u^7)/(619624857600000*b^3*
        Sqrt[88179*Pi]) - (18962756341889*d^13*K0*K1*M^5*u^7)/
       (1445791334400000*b^3*Sqrt[88179*Pi]) - 
      (4791910801*d^15*K0*K1*M^5*u^7)/(22949068800000*b^3*Sqrt[88179*Pi]) + 
      (((17023461383*I)/14199736320000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/b^3 + 
      (((96055761017*I)/5679894528000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       b^3 + (((4708363757*I)/244823040000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       b^3 - (((5262678977*I)/258177024000)*d^9*K0*K1*M^5*Sqrt[Pi/88179]*u^8)/
       b^3 + (((37092169727*I)/1352355840000)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*
        u^8)/b^3 + (((51278739439*I)/7099868160000)*d^13*K0*K1*M^5*
        Sqrt[Pi/88179]*u^8)/b^3 + (((279754999*I)/28399472640000)*d^15*K0*K1*
        M^5*Sqrt[(13*Pi)/6783]*u^8)/b^3 - (((7030088867*I)/2581770240000)*d^7*
        K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^8)/b^3 - 
      (11799265789103447*d^3*K0^2*M^5*u^8)/(6822689307033600000*Sqrt[88179]*
        b^3*Sqrt[Pi]) - (40576100935335451*d^3*K1^2*M^5*u^8)/
       (4093613584220160000*Sqrt[88179]*b^3*Sqrt[Pi]) + 
      (786397431121591*d*K0^2*M^5*u^8)/(6822689307033600000*b^3*
        Sqrt[88179*Pi]) - (11795609035852153*d^5*K0^2*M^5*u^8)/
       (1364537861406720000*b^3*Sqrt[88179*Pi]) + 
      (6004067842664027*d^7*K0^2*M^5*u^8)/(620244482457600000*b^3*
        Sqrt[88179*Pi]) + (504334838450363*d^9*K0^2*M^5*u^8)/
       (47711114035200000*b^3*Sqrt[88179*Pi]) - 
      (1448542441807*d^11*K0^2*M^5*u^8)/(188581478400000*b^3*
        Sqrt[88179*Pi]) - (3293909335681*d^13*K0^2*M^5*u^8)/
       (1445791334400000*b^3*Sqrt[88179*Pi]) - (107126867*d^15*K0^2*M^5*u^8)/
       (3278438400000*b^3*Sqrt[88179*Pi]) - 
      (19986432235258319*d*K1^2*M^5*u^8)/(20468067921100800000*b^3*
        Sqrt[88179*Pi]) - (137164003478152591*d^5*K1^2*M^5*u^8)/
       (20468067921100800000*b^3*Sqrt[88179*Pi]) + 
      (16207735316627861*d^7*K1^2*M^5*u^8)/(620244482457600000*b^3*
        Sqrt[88179*Pi]) + (417534183081703*d^9*K1^2*M^5*u^8)/
       (47711114035200000*b^3*Sqrt[88179*Pi]) - 
      (178558823552689*d^11*K1^2*M^5*u^8)/(13012122009600000*b^3*
        Sqrt[88179*Pi]) - (5088184320593*d^13*K1^2*M^5*u^8)/
       (1445791334400000*b^3*Sqrt[88179*Pi]) - (1166100707*d^15*K1^2*M^5*u^8)/
       (22949068800000*b^3*Sqrt[88179*Pi]) - 
      (1727831406403*d*K0*K1*M^5*Sqrt[19/(4641*Pi)]*u^9)/
       (213209040844800000*b^3) - (105549859*d^13*K0*K1*M^5*
        Sqrt[19/(4641*Pi)]*u^9)/(1004021760000*b^3) + 
      (((1409576011*I)/18932981760000)*d*K0^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 + 
      (((31286858467*I)/11359789056000)*d^5*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       b^3 - (((1705390007*I)/286863360000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^9)/
       b^3 + (((46065787057*I)/14199736320000)*d^11*K0^2*M^5*Sqrt[Pi/88179]*
        u^9)/b^3 + (((490078619*I)/28399472640000)*d^15*K0^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 + (((6470577719*I)/24342405120000)*d*K1^2*M^5*
        Sqrt[Pi/88179]*u^9)/b^3 + (((61029401137*I)/24342405120000)*d^5*K1^2*
        M^5*Sqrt[Pi/88179]*u^9)/b^3 - (((15505750049*I)/5163540480000)*d^9*
        K1^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 + (((180183418381*I)/42599208960000)*
        d^11*K1^2*M^5*Sqrt[Pi/88179]*u^9)/b^3 + 
      (((194230528489*I)/170396835840000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^9)/
       b^3 + (((1998072899*I)/85198417920000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*
        u^9)/b^3 + (((986549099*I)/18932981760000)*d^13*K0^2*M^5*
        Sqrt[(17*Pi)/5187]*u^9)/b^3 - (((3642923423*I)/7745310720000)*d^7*
        K1^2*M^5*Sqrt[(17*Pi)/5187]*u^9)/b^3 - 
      (((50119583*I)/344236032000)*d^9*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^9)/b^3 + 
      (((6160736513*I)/3549934080000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[88179]*b^3) + (((30167682001*I)/10649802240000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[88179]*b^3) - (8453442937641577*d^3*K0*K1*M^5*
        u^9)/(2558508490137600000*b^3*Sqrt[88179*Pi]) - 
      (3318919342308851*d^5*K0*K1*M^5*u^9)/(639627122534400000*b^3*
        Sqrt[88179*Pi]) + (346052657172589*d^7*K0*K1*M^5*u^9)/
       (33227382988800000*b^3*Sqrt[88179*Pi]) + 
      (9940953266029*d^9*K0*K1*M^5*u^9)/(1490972313600000*b^3*
        Sqrt[88179*Pi]) - (10423770259319*d^11*K0*K1*M^5*u^9)/
       (1626515251200000*b^3*Sqrt[88179*Pi]) - (16744811*d^15*K0*K1*M^5*u^9)/
       (573726720000*b^3*Sqrt[88179*Pi]) - 
      (15226405938257*d^3*K1^2*M^5*Sqrt[17/(5187*Pi)]*u^10)/
       (426418081689600000*b^3) + (572678245187*d^9*K0^2*M^5*
        Sqrt[19/(4641*Pi)]*u^10)/(11927778508800000*b^3) - 
      (67559*d^15*K0^2*M^5*Sqrt[57/(1547*Pi)]*u^10)/(956211200000*b^3) + 
      (((340437553*I)/5324901120000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 + 
      (((25663713557*I)/21299604480000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^10)/
       b^3 - (((11655326369*I)/3872655360000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*
        u^10)/b^3 - (((188127697*I)/138309120000)*d^9*K0*K1*M^5*
        Sqrt[Pi/88179]*u^10)/b^3 + (((1388952679*I)/3042800640000)*d^13*K0*K1*
        M^5*Sqrt[Pi/88179]*u^10)/b^3 + (((460944907*I)/42599208960000)*d^15*
        K0*K1*M^5*Sqrt[Pi/88179]*u^10)/b^3 + 
      (((1436994329*I)/6085601280000)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/12597]*u^10)/
       b^3 + (((2457764039*I)/42599208960000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/5187]*u^10)/b^3 - (309499895233*d^3*K0^2*M^5*u^10)/
       (1427739112800000*Sqrt[88179]*b^3*Sqrt[Pi]) + 
      (50373263378671*d*K0^2*M^5*u^10)/(1023403396055040000*b^3*
        Sqrt[88179*Pi]) - (4774066771583803*d^5*K0^2*M^5*u^10)/
       (5117016980275200000*b^3*Sqrt[88179*Pi]) + 
      (4027174359631*d^7*K0^2*M^5*u^10)/(3578333552640000*b^3*
        Sqrt[88179*Pi]) - (111305745347*d^11*K0^2*M^5*u^10)/
       (162651525120000*b^3*Sqrt[88179*Pi]) - 
      (12845998271*d^13*K0^2*M^5*u^10)/(51635404800000*b^3*Sqrt[88179*Pi]) - 
      (40503271308389*d*K1^2*M^5*u^10)/(393616690790400000*b^3*
        Sqrt[88179*Pi]) - (21293246070329*d^5*K1^2*M^5*u^10)/
       (58816287129600000*b^3*Sqrt[88179*Pi]) + 
      (330602214903629*d^7*K1^2*M^5*u^10)/(232591680921600000*b^3*
        Sqrt[88179*Pi]) + (58074226219*d^9*K1^2*M^5*u^10)/
       (68158734336000*b^3*Sqrt[88179*Pi]) - (150973663*d^11*K1^2*M^5*u^10)/
       (172886400000*b^3*Sqrt[88179*Pi]) - (116576633461*d^13*K1^2*M^5*u^10)/
       (361447833600000*b^3*Sqrt[88179*Pi]) - (1687669*d^15*K1^2*M^5*u^10)/
       (296755200000*b^3*Sqrt[88179*Pi]) - 
      (703109203*d^13*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^11)/
       (90361958400000*b^3) - (((61843381*I)/42599208960000)*d*K0^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 - (((986718077*I)/3872655360000)*d^7*K0^2*
        M^5*Sqrt[Pi/88179]*u^11)/b^3 - (((163294727*I)/1290885120000)*d^9*
        K0^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 + 
      (((5979241771*I)/42599208960000)*d^11*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       b^3 + (((48093587*I)/1217120256000)*d^13*K0^2*M^5*Sqrt[Pi/88179]*u^11)/
       b^3 + (((1762137263*I)/127797626880000)*d*K1^2*M^5*Sqrt[Pi/88179]*
        u^11)/b^3 + (((12791616251*I)/127797626880000)*d^5*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 - (((46890031*I)/168376320000)*d^7*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 - (((61943051*I)/430295040000)*d^9*K1^2*M^5*
        Sqrt[Pi/88179]*u^11)/b^3 + (((4214824573*I)/25559525376000)*d^11*K1^2*
        M^5*Sqrt[Pi/88179]*u^11)/b^3 + (((5996391833*I)/127797626880000)*d^13*
        K1^2*M^5*Sqrt[Pi/88179]*u^11)/b^3 + 
      (((177065981*I)/127797626880000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*u^11)/
       b^3 + (((730403*I)/8519841792000)*d^15*K0^2*M^5*Sqrt[(13*Pi)/6783]*
        u^11)/b^3 + (((4452059*I)/793774080000)*d^3*K1^2*M^5*
        Sqrt[(17*Pi)/5187]*u^11)/b^3 + (((273364753*I)/42599208960000)*d^5*
        K0^2*M^5*Sqrt[(19*Pi)/4641]*u^11)/b^3 + 
      (((3400544401*I)/42599208960000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[88179]*b^3) - (89241630221*d*K0*K1*M^5*u^11)/
       (17056723267584000*b^3*Sqrt[88179*Pi]) - 
      (12553534105331*d^3*K0*K1*M^5*u^11)/(79953390316800000*b^3*
        Sqrt[88179*Pi]) - (233599358521*d^5*K0*K1*M^5*u^11)/
       (787233381580800*b^3*Sqrt[88179*Pi]) + 
      (255277779487*d^7*K0*K1*M^5*u^11)/(505634088960000*b^3*
        Sqrt[88179*Pi]) + (394326732577*d^9*K0*K1*M^5*u^11)/
       (993981542400000*b^3*Sqrt[88179*Pi]) - (718577263*d^11*K0*K1*M^5*u^11)/
       (2336947200000*b^3*Sqrt[88179*Pi]) - (2037247*d^15*K0*K1*M^5*u^11)/
       (717158400000*b^3*Sqrt[88179*Pi]) + 
      (19210262479*d^9*K0^2*M^5*Sqrt[17/(5187*Pi)]*u^12)/
       (8945833881600000*b^3) - (562137137117*d^5*K0^2*M^5*Sqrt[19/(4641*Pi)]*
        u^12)/(348887521382400000*b^3) - (197785033*d^13*K1^2*M^5*
        Sqrt[19/(4641*Pi)]*u^12)/(271085875200000*b^3) + 
      (((19560797*I)/12779762688000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/b^3 + 
      (((2240096401*I)/63898813440000)*d^5*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       b^3 - (((30087233*I)/387265536000)*d^7*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       b^3 - (((37050617*I)/829854720000)*d^9*K0*K1*M^5*Sqrt[Pi/88179]*u^12)/
       b^3 + (((326814377*I)/7099868160000)*d^11*K0*K1*M^5*Sqrt[Pi/88179]*
        u^12)/b^3 + (((292743809*I)/21299604480000)*d^13*K0*K1*M^5*
        Sqrt[Pi/88179]*u^12)/b^3 + (((125259823*I)/63898813440000)*d^3*K0*K1*
        M^5*Sqrt[(13*Pi)/6783]*u^12)/b^3 + (((1655371*I)/63898813440000)*d^15*
        K0*K1*M^5*Sqrt[(19*Pi)/4641]*u^12)/b^3 - 
      (94983022501*d^3*K0^2*M^5*u^12)/(6977750427648000*Sqrt[88179]*b^3*
        Sqrt[Pi]) - (873273618179*d^3*K1^2*M^5*u^12)/(89947564106400000*
        Sqrt[88179]*b^3*Sqrt[Pi]) + (113353064869*d*K0^2*M^5*u^12)/
       (31717047398400000*b^3*Sqrt[88179*Pi]) + 
      (3470258806199*d^7*K0^2*M^5*u^12)/(87221880345600000*b^3*
        Sqrt[88179*Pi]) - (9606581497*d^11*K0^2*M^5*u^12)/
       (406628812800000*b^3*Sqrt[88179*Pi]) - (3169161103*d^13*K0^2*M^5*u^12)/
       (271085875200000*b^3*Sqrt[88179*Pi]) - (24977*d^15*K0^2*M^5*u^12)/
       (76838400000*b^3*Sqrt[88179*Pi]) - (54593454295073*d*K1^2*M^5*u^12)/
       (11513288205619200000*b^3*Sqrt[88179*Pi]) - 
      (253001123420827*d^5*K1^2*M^5*u^12)/(11513288205619200000*b^3*
        Sqrt[88179*Pi]) + (18743243379187*d^7*K1^2*M^5*u^12)/
       (523331282073600000*b^3*Sqrt[88179*Pi]) + 
      (125670949381*d^9*K1^2*M^5*u^12)/(2981944627200000*b^3*
        Sqrt[88179*Pi]) - (16624699447*d^11*K1^2*M^5*u^12)/
       (609943219200000*b^3*Sqrt[88179*Pi]) - (99311*d^15*K1^2*M^5*u^12)/
       (239052800000*b^3*Sqrt[88179*Pi]) - 
      (10109*d^15*K0*K1*M^5*Sqrt[13/(6783*Pi)]*u^13)/(806803200000*b^3) - 
      (((1429907*I)/322721280000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((4179199*I)/1452245760000)*d^9*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((84564187*I)/31949406720000)*d^11*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((351473*I)/399367584000)*d^13*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((248317*I)/6389881344000)*d^15*K0^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((2820959*I)/10649802240000)*d*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((1024379*I)/394437120000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((28667*I)/6051024000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 - 
      (((9442583*I)/2904491520000)*d^9*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((46447099*I)/15974703360000)*d^11*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((6379729*I)/6389881344000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^13)/b^3 + 
      (((89*I)/25356672000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/6783]*u^13)/b^3 - 
      (((78613*I)/15974703360000)*d*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^13)/b^3 + 
      (((184159*I)/1597470336000)*d^5*K0^2*M^5*Sqrt[(19*Pi)/4641]*u^13)/b^3 + 
      (((52271981*I)/31949406720000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[88179]*b^3) + (((30227*I)/25724160000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[88179]*b^3) - (13731089237*d*K0*K1*M^5*u^13)/
       (239860170950400000*b^3*Sqrt[88179*Pi]) - 
      (276128594501*d^3*K0*K1*M^5*u^13)/(102797216121600000*b^3*
        Sqrt[88179*Pi]) - (417458264081*d^5*K0*K1*M^5*u^13)/
       (55352347142400000*b^3*Sqrt[88179*Pi]) + 
      (516128453249*d^7*K0*K1*M^5*u^13)/(65416410259200000*b^3*
        Sqrt[88179*Pi]) + (22642026371*d^9*K0*K1*M^5*u^13)/
       (1677343852800000*b^3*Sqrt[88179*Pi]) - 
      (1050395651*d^11*K0*K1*M^5*u^13)/(152485804800000*b^3*Sqrt[88179*Pi]) - 
      (205959223*d^13*K0*K1*M^5*u^13)/(50828601600000*b^3*Sqrt[88179*Pi]) + 
      (27914650831*d^3*K1^2*M^5*Sqrt[19/(4641*Pi)]*u^14)/
       (5756644102809600000*b^3) + (((19013*I)/2282100480000)*d*K0*K1*M^5*
        Sqrt[Pi/88179]*u^14)/b^3 + (((178853*I)/760700160000)*d^3*K0*K1*M^5*
        Sqrt[Pi/88179]*u^14)/b^3 + (((935219*I)/1774967040000)*d^5*K0*K1*M^5*
        Sqrt[Pi/88179]*u^14)/b^3 - (((1168789*I)/1452245760000)*d^7*K0*K1*M^5*
        Sqrt[Pi/88179]*u^14)/b^3 + (((8047747*I)/15974703360000)*d^11*K0*K1*
        M^5*Sqrt[Pi/88179]*u^14)/b^3 + (((3563233*I)/15974703360000)*d^13*K0*
        K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 + (((22339*I)/1774967040000)*d^15*K0*
        K1*M^5*Sqrt[Pi/88179]*u^14)/b^3 - (((1229*I)/207463680000)*d^9*K0*K1*
        M^5*Sqrt[(119*Pi)/741]*u^14)/b^3 - (18927787127*d^3*K0^2*M^5*u^14)/
       (261665641036800000*Sqrt[88179]*b^3*Sqrt[Pi]) - 
      (3553023829*d^3*K1^2*M^5*u^14)/(20933251282944000*Sqrt[88179]*b^3*
        Sqrt[Pi]) - (177907271*d*K0^2*M^5*u^14)/(130832820518400000*b^3*
        Sqrt[88179*Pi]) - (7331447303*d^5*K0^2*M^5*u^14)/
       (16354102564800000*b^3*Sqrt[88179*Pi]) + 
      (61585439891*d^7*K0^2*M^5*u^14)/(261665641036800000*b^3*
        Sqrt[88179*Pi]) + (85743313*d^9*K0^2*M^5*u^14)/
       (95848220160000*b^3*Sqrt[88179*Pi]) - (611773*d^11*K0^2*M^5*u^14)/
       (1767951360000*b^3*Sqrt[88179*Pi]) - (1801403*d^13*K0^2*M^5*u^14)/
       (7261228800000*b^3*Sqrt[88179*Pi]) - (6373*d^15*K0^2*M^5*u^14)/
       (461030400000*b^3*Sqrt[88179*Pi]) - (554872069*d*K1^2*M^5*u^14)/
       (479720341900800000*b^3*Sqrt[88179*Pi]) - 
      (350719718333*d^5*K1^2*M^5*u^14)/(719580512851200000*b^3*
        Sqrt[88179*Pi]) + (4980821627*d^7*K1^2*M^5*u^14)/
       (20128126233600000*b^3*Sqrt[88179*Pi]) + 
      (3273901637*d^9*K1^2*M^5*u^14)/(3354687705600000*b^3*Sqrt[88179*Pi]) - 
      (154009*d^11*K1^2*M^5*u^14)/(420940800000*b^3*Sqrt[88179*Pi]) - 
      (1165603*d^13*K1^2*M^5*u^14)/(4235716800000*b^3*Sqrt[88179*Pi]) - 
      (1933*d^15*K1^2*M^5*u^14)/(119526400000*b^3*Sqrt[88179*Pi]) + 
      (8450551*d*K0*K1*M^5*Sqrt[17/(5187*Pi)]*u^15)/(359790256425600000*
        b^3) + (2378157623*d^3*K0*K1*M^5*Sqrt[19/(4641*Pi)]*u^15)/
       (2598485185296000000*b^3) + (2936441803*d^7*K0*K1*M^5*
        Sqrt[19/(4641*Pi)]*u^15)/(364462857158400000*b^3) - 
      (d^15*K0*K1*M^5*Sqrt[323/(273*Pi)]*u^15)/(80680320000*b^3) + 
      (((1151*I)/57879360000)*d^5*K0^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 - 
      (((1739*I)/90765360000)*d^7*K0^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((10331*I)/665612640000)*d^11*K0^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((15271*I)/1331225280000)*d^13*K0^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((941*I)/3993675840000)*d*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((88259*I)/3993675840000)*d^5*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 - 
      (((89*I)/4322160000)*d^7*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 - 
      (((14327*I)/363061440000)*d^9*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((33853*I)/1996837920000)*d^11*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((1777*I)/137712960000)*d^13*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      (((149*I)/166403160000)*d^15*K1^2*M^5*Sqrt[Pi/88179]*u^15)/b^3 + 
      ((I/8914455000)*d^15*K0^2*M^5*Sqrt[(7*Pi)/12597]*u^15)/b^3 + 
      (((53*I)/3993675840000)*d*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^15)/b^3 - 
      (((751*I)/363061440000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/5187]*u^15)/b^3 + 
      (((4283*I)/665612640000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[88179]*b^3) + (((1987*I)/285262560000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[88179]*b^3) - (163599595567*d^3*K0*K1*M^5*u^15)/
       (5846591666916000000*b^3*Sqrt[88179*Pi]) - 
      (91633699*d^5*K0*K1*M^5*u^15)/(1203311894400000*b^3*Sqrt[88179*Pi]) - 
      (45703992427*d^7*K0*K1*M^5*u^15)/(364462857158400000*b^3*
        Sqrt[88179*Pi]) + (130111921*d^9*K0*K1*M^5*u^15)/
       (838671926400000*b^3*Sqrt[88179*Pi]) - (3213659*d^11*K0*K1*M^5*u^15)/
       (76242902400000*b^3*Sqrt[88179*Pi]) - (255779*d^13*K0*K1*M^5*u^15)/
       (5082860160000*b^3*Sqrt[88179*Pi]) - 
      (97*d^7*K0^2*M^5*Sqrt[13/(6783*Pi)]*u^16)/(544592160000*b^3) - 
      (97*d^9*K0^2*M^5*Sqrt[13/(6783*Pi)]*u^16)/(181530720000*b^3) + 
      (97*d^11*K0^2*M^5*Sqrt[13/(6783*Pi)]*u^16)/(544592160000*b^3) - 
      (97*d^7*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^16)/(544592160000*b^3) - 
      (97*d^9*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^16)/(181530720000*b^3) + 
      (97*d^11*K1^2*M^5*Sqrt[13/(6783*Pi)]*u^16)/(544592160000*b^3) - 
      (d^15*K0^2*M^5*Sqrt[19/(4641*Pi)]*u^16)/(21783686400*b^3) - 
      (d^15*K1^2*M^5*Sqrt[19/(4641*Pi)]*u^16)/(21783686400*b^3) + 
      (97*d^5*K0^2*M^5*Sqrt[221/(399*Pi)]*u^16)/(5990513760000*b^3) + 
      (97*d^5*K1^2*M^5*Sqrt[221/(399*Pi)]*u^16)/(5990513760000*b^3) + 
      ((I/49920948000)*d*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/b^3 + 
      (((53*I)/49920948000)*d^3*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/b^3 + 
      ((I/4538268000)*d^15*K0*K1*M^5*Sqrt[Pi/88179]*u^16)/b^3 - 
      ((I/4538268000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/b^3 - 
      ((I/1512756000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/b^3 + 
      ((I/4538268000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/b^3 + 
      ((I/4538268000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/6783]*u^16)/b^3 + 
      ((I/49920948000)*d^5*K0*K1*M^5*Sqrt[(221*Pi)/399]*u^16)/b^3 + 
      (56363*d^3*K0^2*M^5*u^16)/(817705128240000*Sqrt[88179]*b^3*Sqrt[Pi]) + 
      (56363*d^3*K1^2*M^5*u^16)/(817705128240000*Sqrt[88179]*b^3*Sqrt[Pi]) + 
      (d*K0^2*M^5*u^16)/(142631280000*b^3*Sqrt[88179*Pi]) - 
      (9204851*d^5*K0^2*M^5*u^16)/(1635410256480000*b^3*Sqrt[88179*Pi]) - 
      (1916171*d^7*K0^2*M^5*u^16)/(1635410256480000*b^3*Sqrt[88179*Pi]) + 
      (607837*d^9*K0^2*M^5*u^16)/(41933596320000*b^3*Sqrt[88179*Pi]) + 
      (71*d^11*K0^2*M^5*u^16)/(423571680000*b^3*Sqrt[88179*Pi]) - 
      (821*d^13*K0^2*M^5*u^16)/(211785840000*b^3*Sqrt[88179*Pi]) + 
      (97*d^15*K0^2*M^5*u^16)/(544592160000*b^3*Sqrt[88179*Pi]) + 
      (d*K1^2*M^5*u^16)/(142631280000*b^3*Sqrt[88179*Pi]) - 
      (9204851*d^5*K1^2*M^5*u^16)/(1635410256480000*b^3*Sqrt[88179*Pi]) - 
      (1916171*d^7*K1^2*M^5*u^16)/(1635410256480000*b^3*Sqrt[88179*Pi]) + 
      (607837*d^9*K1^2*M^5*u^16)/(41933596320000*b^3*Sqrt[88179*Pi]) + 
      (71*d^11*K1^2*M^5*u^16)/(423571680000*b^3*Sqrt[88179*Pi]) - 
      (821*d^13*K1^2*M^5*u^16)/(211785840000*b^3*Sqrt[88179*Pi]) + 
      (97*d^15*K1^2*M^5*u^16)/(544592160000*b^3*Sqrt[88179*Pi]))/Pi}, 7, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_14_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-211*d^4*K0^2*M^4*Sqrt[29/Pi]*u^2)/(3423283200*b^2) + 
      (143*d^8*K0^2*M^4*Sqrt[29/Pi]*u^2)/(855820800*b^2) - 
      (1441*d^12*K0^2*M^4*Sqrt[29/Pi]*u^2)/(6846566400*b^2) + 
      (43*d^6*K1^2*M^4*Sqrt[29/Pi]*u^2)/(855820800*b^2) + 
      (539*d^8*K1^2*M^4*Sqrt[29/Pi]*u^2)/(855820800*b^2) - 
      (3003*d^2*K0^2*M^4*u^2)/(760729600*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (39193*d^2*K1^2*M^4*u^2)/(3423283200*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (143*K0^2*M^4*u^2)/(2282188800*b^2*Sqrt[29*Pi]) - 
      (45637*d^4*K0^2*M^4*u^2)/(2282188800*b^2*Sqrt[29*Pi]) + 
      (13013*d^6*K0^2*M^4*u^2)/(6846566400*b^2*Sqrt[29*Pi]) + 
      (104819*d^8*K0^2*M^4*u^2)/(2282188800*b^2*Sqrt[29*Pi]) - 
      (20449*d^10*K0^2*M^4*u^2)/(6846566400*b^2*Sqrt[29*Pi]) - 
      (2981*d^12*K0^2*M^4*u^2)/(201369600*b^2*Sqrt[29*Pi]) - 
      (20449*d^14*K0^2*M^4*u^2)/(6846566400*b^2*Sqrt[29*Pi]) - 
      (77*K1^2*M^4*u^2)/(427910400*b^2*Sqrt[29*Pi]) - 
      (110033*d^4*K1^2*M^4*u^2)/(1711641600*b^2*Sqrt[29*Pi]) + 
      (4637*d^6*K1^2*M^4*u^2)/(3423283200*b^2*Sqrt[29*Pi]) + 
      (4741*d^8*K1^2*M^4*u^2)/(35659200*b^2*Sqrt[29*Pi]) - 
      (17303*d^10*K1^2*M^4*u^2)/(3423283200*b^2*Sqrt[29*Pi]) - 
      (1573*d^12*K1^2*M^4*u^2)/(24806400*b^2*Sqrt[29*Pi]) - 
      (11011*d^14*K1^2*M^4*u^2)/(1141094400*b^2*Sqrt[29*Pi]) - 
      (371*K0*K1*M^4*Sqrt[29/Pi]*u^3)/(102698496000*b^2) - 
      (65483*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^3)/(359444736000*b^2) - 
      (1647979*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^3)/(1232381952000*b^2) - 
      (59*d^6*K0*K1*M^4*Sqrt[29/Pi]*u^3)/(2684928000*b^2) + 
      (34507*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^3)/(11410944000*b^2) - 
      (33539*d^10*K0*K1*M^4*Sqrt[29/Pi]*u^3)/(4929527808000*b^2) - 
      (76297*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^3)/(82158796800*b^2) - 
      (2597*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^3)/(20539699200*b^2) - 
      (3174671*K0*K1*M^4*u^3)/(8626673664000*b^2*Sqrt[29*Pi]) - 
      (212913017*d^2*K0*K1*M^4*u^3)/(8626673664000*b^2*Sqrt[29*Pi]) - 
      (1145767*d^4*K0*K1*M^4*u^3)/(8930304000*b^2*Sqrt[29*Pi]) + 
      (2249717*d^6*K0*K1*M^4*u^3)/(205396992000*b^2*Sqrt[29*Pi]) + 
      (3427127*d^8*K0*K1*M^4*u^3)/(11276697600*b^2*Sqrt[29*Pi]) - 
      (196879001*d^10*K0*K1*M^4*u^3)/(11502231552000*b^2*Sqrt[29*Pi]) - 
      (41911753*d^12*K0*K1*M^4*u^3)/(308095488000*b^2*Sqrt[29*Pi]) - 
      (10382927*d^14*K0*K1*M^4*u^3)/(507451392000*b^2*Sqrt[29*Pi]) - 
      (343783*d^6*K0^2*M^4*Sqrt[29/Pi]*u^4)/(5751115776000*b^2) + 
      (2123*d^8*K0^2*M^4*Sqrt[29/Pi]*u^4)/(4279104000*b^2) - 
      (2967203*d^12*K0^2*M^4*Sqrt[29/Pi]*u^4)/(1643175936000*b^2) - 
      (78397*d^14*K0^2*M^4*Sqrt[29/Pi]*u^4)/(2875557888000*b^2) - 
      (237*K1^2*M^4*Sqrt[29/Pi]*u^4)/(152145920000*b^2) - 
      (2118739*d^4*K1^2*M^4*Sqrt[29/Pi]*u^4)/(2738626560000*b^2) - 
      (59647*d^6*K1^2*M^4*Sqrt[29/Pi]*u^4)/(864829440000*b^2) + 
      (1337283011*d^8*K1^2*M^4*Sqrt[29/Pi]*u^4)/(172533473280000*b^2) - 
      (53339*d^10*K1^2*M^4*Sqrt[29/Pi]*u^4)/(199691520000*b^2) - 
      (411803*d^12*K1^2*M^4*Sqrt[29/Pi]*u^4)/(547725312000*b^2) - 
      (57407*d^14*K1^2*M^4*Sqrt[29/Pi]*u^4)/(365150208000*b^2) - 
      (1373971*d^2*K0^2*M^4*u^4)/(138026778624*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (6038094427*d^2*K1^2*M^4*u^4)/(258800209920000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (2699357*K0^2*M^4*u^4)/(17253347328000*b^2*Sqrt[29*Pi]) - 
      (137479427*d^4*K0^2*M^4*u^4)/(2464763904000*b^2*Sqrt[29*Pi]) + 
      (502821*d^6*K0^2*M^4*u^4)/(106502144000*b^2*Sqrt[29*Pi]) + 
      (223668841*d^8*K0^2*M^4*u^4)/(1917038592000*b^2*Sqrt[29*Pi]) - 
      (3714997*d^10*K0^2*M^4*u^4)/(690133893120*b^2*Sqrt[29*Pi]) - 
      (664669*d^12*K0^2*M^4*u^4)/(289972224000*b^2*Sqrt[29*Pi]) - 
      (126426751*d^14*K0^2*M^4*u^4)/(17253347328000*b^2*Sqrt[29*Pi]) - 
      (82445413*K1^2*M^4*u^4)/(258800209920000*b^2*Sqrt[29*Pi]) - 
      (56980576397*d^4*K1^2*M^4*u^4)/(517600419840000*b^2*Sqrt[29*Pi]) + 
      (556191467*d^6*K1^2*M^4*u^4)/(115022315520000*b^2*Sqrt[29*Pi]) + 
      (340973009*d^8*K1^2*M^4*u^4)/(3834077184000*b^2*Sqrt[29*Pi]) + 
      (168047*d^10*K1^2*M^4*u^4)/(492952780800*b^2*Sqrt[29*Pi]) - 
      (235810811*d^12*K1^2*M^4*u^4)/(2130042880000*b^2*Sqrt[29*Pi]) - 
      (1823210443*d^14*K1^2*M^4*u^4)/(115022315520000*b^2*Sqrt[29*Pi]) - 
      (2073497*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^5)/(14377789440000*b^2) + 
      (17491*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^5)/(14883840000*b^2) - 
      (8563*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^5)/(26320896000*b^2) - 
      (157672727*K0*K1*M^4*u^5)/(517600419840000*b^2*Sqrt[29*Pi]) - 
      (7948699601*d^2*K0*K1*M^4*u^5)/(517600419840000*b^2*Sqrt[29*Pi]) - 
      (57614562911*d^4*K0*K1*M^4*u^5)/(517600419840000*b^2*Sqrt[29*Pi]) + 
      (22141393*d^6*K0*K1*M^4*u^5)/(19170385920000*b^2*Sqrt[29*Pi]) + 
      (39689254201*d^8*K0*K1*M^4*u^5)/(172533473280000*b^2*Sqrt[29*Pi]) - 
      (767114909*d^10*K0*K1*M^4*u^5)/(172533473280000*b^2*Sqrt[29*Pi]) - 
      (2953924571*d^12*K0*K1*M^4*u^5)/(28755578880000*b^2*Sqrt[29*Pi]) - 
      (143878097*d^14*K0*K1*M^4*u^5)/(8215879680000*b^2*Sqrt[29*Pi]) - 
      (29*d^4*K0^2*M^4*Sqrt[29/Pi]*u^6)/(3203072000*b^2) - 
      (11*d^6*K0^2*M^4*Sqrt[29/Pi]*u^6)/(3203072000*b^2) + 
      (309563*d^8*K0^2*M^4*Sqrt[29/Pi]*u^6)/(1369313280000*b^2) + 
      (11*d^10*K0^2*M^4*Sqrt[29/Pi]*u^6)/(3203072000*b^2) - 
      (3*d^12*K0^2*M^4*Sqrt[29/Pi]*u^6)/(139264000*b^2) - 
      (1931*d^4*K1^2*M^4*Sqrt[29/Pi]*u^6)/(20539699200*b^2) + 
      (1270247*d^6*K1^2*M^4*Sqrt[29/Pi]*u^6)/(78872444928000*b^2) + 
      (43498619*d^8*K1^2*M^4*Sqrt[29/Pi]*u^6)/(18161418240000*b^2) + 
      (1931*d^10*K1^2*M^4*Sqrt[29/Pi]*u^6)/(123238195200*b^2) - 
      (1931*d^12*K1^2*M^4*Sqrt[29/Pi]*u^6)/(20539699200*b^2) - 
      (1931*d^14*K1^2*M^4*Sqrt[29/Pi]*u^6)/(123238195200*b^2) - 
      (7207701059*d^2*K0^2*M^4*u^6)/(2070401679360000*Sqrt[29]*b^2*
        Sqrt[Pi]) - (10740270871*d^2*K1^2*M^4*u^6)/(2070401679360000*Sqrt[29]*
        b^2*Sqrt[Pi]) - (6619531*K0^2*M^4*u^6)/(121788334080000*b^2*
        Sqrt[29*Pi]) - (40628304251*d^4*K0^2*M^4*u^6)/(2070401679360000*b^2*
        Sqrt[29*Pi]) + (2875309*d^6*K0^2*M^4*u^6)/(230044631040000*b^2*
        Sqrt[29*Pi]) + (28122947581*d^8*K0^2*M^4*u^6)/
       (690133893120000*b^2*Sqrt[29*Pi]) - (4954807*d^10*K0^2*M^4*u^6)/
       (12107612160000*b^2*Sqrt[29*Pi]) - (1935113053*d^12*K0^2*M^4*u^6)/
       (98590556160000*b^2*Sqrt[29*Pi]) - (2232747847*d^14*K0^2*M^4*u^6)/
       (690133893120000*b^2*Sqrt[29*Pi]) - (33543893*K1^2*M^4*u^6)/
       (414080335872000*b^2*Sqrt[29*Pi]) - (55566764473*d^4*K1^2*M^4*u^6)/
       (2070401679360000*b^2*Sqrt[29*Pi]) - (78047191*d^6*K1^2*M^4*u^6)/
       (145291345920000*b^2*Sqrt[29*Pi]) + (913913*d^8*K1^2*M^4*u^6)/
       (1314540748800*b^2*Sqrt[29*Pi]) - (515002511*d^10*K1^2*M^4*u^6)/
       (690133893120000*b^2*Sqrt[29*Pi]) - (18876875561*d^12*K1^2*M^4*u^6)/
       (690133893120000*b^2*Sqrt[29*Pi]) - (339291223*d^14*K1^2*M^4*u^6)/
       (76681543680000*b^2*Sqrt[29*Pi]) - (611*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (1200232857600*b^2) - (11947807*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (460089262080000*b^2) - (6483877*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (11502231552000*b^2) + (18395281*d^6*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (1380267786240000*b^2) + (99560747*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (230044631040000*b^2) - (2660929*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (138026778624000*b^2) - (20832083*K0*K1*M^4*u^7)/
       (690133893120000*b^2*Sqrt[29*Pi]) - (19117159*d^2*K0*K1*M^4*u^7)/
       (9021358080000*b^2*Sqrt[29*Pi]) - (238156151*d^6*K0*K1*M^4*u^7)/
       (460089262080000*b^2*Sqrt[29*Pi]) + (223181887*d^8*K0*K1*M^4*u^7)/
       (8520171520000*b^2*Sqrt[29*Pi]) + (182923*d^10*K0*K1*M^4*u^7)/
       (1297244160000*b^2*Sqrt[29*Pi]) - (2882786477*d^12*K0*K1*M^4*u^7)/
       (172533473280000*b^2*Sqrt[29*Pi]) - (1534190851*d^14*K0*K1*M^4*u^7)/
       (690133893120000*b^2*Sqrt[29*Pi]) - (19283*d^4*K0^2*M^4*Sqrt[29/Pi]*
        u^8)/(4612423680000*b^2) - (8494607*d^6*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (11042142289920000*b^2) + (386149*d^8*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (3195064320000*b^2) + (29909*d^10*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (1577448898560000*b^2) - (19283*d^12*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (4612423680000*b^2) - (161468647*d^14*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (33126426869760000*b^2) - (1439*d^6*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (4349583360000*b^2) + (5558293*d^8*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (147885834240000*b^2) - (79752409*d^14*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (99379280609280000*b^2) - (452987*d^2*K0^2*M^4*u^8)/
       (1323786240000*Sqrt[29]*b^2*Sqrt[Pi]) - (75425501*d^2*K1^2*M^4*u^8)/
       (172533473280000*Sqrt[29]*b^2*Sqrt[Pi]) - (86629*K0^2*M^4*u^8)/
       (16175013120000*b^2*Sqrt[29*Pi]) - (4308104921*d^4*K0^2*M^4*u^8)/
       (2366173347840000*b^2*Sqrt[29*Pi]) + (119629171*d^6*K0^2*M^4*u^8)/
       (11042142289920000*b^2*Sqrt[29*Pi]) + (18594011*d^8*K0^2*M^4*u^8)/
       (17253347328000*b^2*Sqrt[29*Pi]) + (261831503*d^10*K0^2*M^4*u^8)/
       (6625285373952000*b^2*Sqrt[29*Pi]) - (30814182383*d^12*K0^2*M^4*u^8)/
       (16563213434880000*b^2*Sqrt[29*Pi]) - (6582085397*d^14*K0^2*M^4*u^8)/
       (33126426869760000*b^2*Sqrt[29*Pi]) - (117953*K1^2*M^4*u^8)/
       (17253347328000*b^2*Sqrt[29*Pi]) - (107016617*d^4*K1^2*M^4*u^8)/
       (43133368320000*b^2*Sqrt[29*Pi]) + (36468571*d^8*K1^2*M^4*u^8)/
       (7668154368000*b^2*Sqrt[29*Pi]) + (3748393*d^10*K1^2*M^4*u^8)/
       (73942917120000*b^2*Sqrt[29*Pi]) - (54440551*d^12*K1^2*M^4*u^8)/
       (21566684160000*b^2*Sqrt[29*Pi]) - (8234280431*d^14*K1^2*M^4*u^8)/
       (19875856121856000*b^2*Sqrt[29*Pi]) - 
      (1507841*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^9)/(776400629760000*b^2) - 
      (3433*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^9)/(761177088000*b^2) - 
      (319*d^6*K0*K1*M^4*Sqrt[29/Pi]*u^9)/(431333683200*b^2) + 
      (458941*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^9)/(27728593920000*b^2) + 
      (1422497*d^10*K0*K1*M^4*Sqrt[29/Pi]*u^9)/(1035200839680000*b^2) - 
      (9887*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^9)/(1725334732800*b^2) - 
      (1037563*K0*K1*M^4*u^9)/(388200314880000*b^2*Sqrt[29*Pi]) - 
      (12765469*d^2*K0*K1*M^4*u^9)/(110914375680000*b^2*Sqrt[29*Pi]) - 
      (108928313*d^4*K0*K1*M^4*u^9)/(129400104960000*b^2*Sqrt[29*Pi]) + 
      (4714067*d^6*K0*K1*M^4*u^9)/(194100157440000*b^2*Sqrt[29*Pi]) + 
      (1956641*d^8*K0*K1*M^4*u^9)/(1087395840000*b^2*Sqrt[29*Pi]) - 
      (446411*d^10*K0*K1*M^4*u^9)/(23350394880000*b^2*Sqrt[29*Pi]) - 
      (79057513*d^12*K0*K1*M^4*u^9)/(97050078720000*b^2*Sqrt[29*Pi]) - 
      (1480849*d^14*K0*K1*M^4*u^9)/(8439137280000*b^2*Sqrt[29*Pi]) + 
      (17843*d^8*K0^2*M^4*Sqrt[29/Pi]*u^10)/(11091437568000*b^2) - 
      (239*d^4*K1^2*M^4*Sqrt[29/Pi]*u^10)/(281304576000*b^2) + 
      (142591*d^6*K1^2*M^4*Sqrt[29/Pi]*u^10)/(2329201889280000*b^2) + 
      (4268347*d^8*K1^2*M^4*Sqrt[29/Pi]*u^10)/(1164600944640000*b^2) + 
      (97*d^10*K1^2*M^4*Sqrt[29/Pi]*u^10)/(3830924160000*b^2) - 
      (239*d^12*K1^2*M^4*Sqrt[29/Pi]*u^10)/(281304576000*b^2) - 
      (239*d^14*K1^2*M^4*Sqrt[29/Pi]*u^10)/(1687827456000*b^2) - 
      (200519*d^2*K0^2*M^4*u^10)/(13864296960000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (549691*d^2*K1^2*M^4*u^10)/(32350026240000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (87323*K0^2*M^4*u^10)/(388200314880000*b^2*Sqrt[29*Pi]) - 
      (10657399*d^4*K0^2*M^4*u^10)/(129400104960000*b^2*Sqrt[29*Pi]) + 
      (491*d^6*K0^2*M^4*u^10)/(600929280000*b^2*Sqrt[29*Pi]) + 
      (9420937*d^8*K0^2*M^4*u^10)/(64700052480000*b^2*Sqrt[29*Pi]) + 
      (47483*d^10*K0^2*M^4*u^10)/(48525039360000*b^2*Sqrt[29*Pi]) - 
      (276329*d^12*K0^2*M^4*u^10)/(3375654912000*b^2*Sqrt[29*Pi]) - 
      (588143*d^14*K0^2*M^4*u^10)/(38820031488000*b^2*Sqrt[29*Pi]) - 
      (102757*K1^2*M^4*u^10)/(388200314880000*b^2*Sqrt[29*Pi]) - 
      (160169*d^4*K1^2*M^4*u^10)/(2218287513600*b^2*Sqrt[29*Pi]) - 
      (286921*d^6*K1^2*M^4*u^10)/(332743127040000*b^2*Sqrt[29*Pi]) + 
      (485243*d^8*K1^2*M^4*u^10)/(4043753280000*b^2*Sqrt[29*Pi]) - 
      (1318397*d^12*K1^2*M^4*u^10)/(18485729280000*b^2*Sqrt[29*Pi]) - 
      (23861*d^14*K1^2*M^4*u^10)/(1733037120000*b^2*Sqrt[29*Pi]) - 
      (67*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^11)/(970500787200*b^2) - 
      (1069*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^11)/(9705007872000*b^2) + 
      (37*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^11)/(56512080000*b^2) - 
      (1069*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^11)/(9705007872000*b^2) - 
      (49*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^11)/(554571878400*b^2) - 
      (17*K0*K1*M^4*u^11)/(228353126400*b^2*Sqrt[29*Pi]) - 
      (265513*d^2*K0*K1*M^4*u^11)/(97050078720000*b^2*Sqrt[29*Pi]) - 
      (28699*d^4*K0*K1*M^4*u^11)/(1198149120000*b^2*Sqrt[29*Pi]) + 
      (64493*d^6*K0*K1*M^4*u^11)/(291150236160000*b^2*Sqrt[29*Pi]) + 
      (96377*d^8*K0*K1*M^4*u^11)/(2156668416000*b^2*Sqrt[29*Pi]) - 
      (112957*d^10*K0*K1*M^4*u^11)/(291150236160000*b^2*Sqrt[29*Pi]) - 
      (2257069*d^12*K0*K1*M^4*u^11)/(97050078720000*b^2*Sqrt[29*Pi]) - 
      (1619*d^14*K0*K1*M^4*u^11)/(638487360000*b^2*Sqrt[29*Pi]) + 
      (499*d^8*K0^2*M^4*Sqrt[29/Pi]*u^12)/(10398222720000*b^2) - 
      (83*d^4*K1^2*M^4*Sqrt[29/Pi]*u^12)/(3594447360000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[29/Pi]*u^12)/(18083865600*b^2) - 
      (83*d^12*K1^2*M^4*Sqrt[29/Pi]*u^12)/(3594447360000*b^2) - 
      (689*d^14*K1^2*M^4*Sqrt[29/Pi]*u^12)/(194100157440000*b^2) - 
      (26807*d^2*K0^2*M^4*u^12)/(97050078720000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (1739*d^2*K1^2*M^4*u^12)/(5708828160000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^12)/(224652960000*b^2*Sqrt[29*Pi]) - 
      (3067*d^4*K0^2*M^4*u^12)/(1941001574400*b^2*Sqrt[29*Pi]) - 
      (173*d^6*K0^2*M^4*u^12)/(12658705920000*b^2*Sqrt[29*Pi]) + 
      (283*d^8*K0^2*M^4*u^12)/(118933920000*b^2*Sqrt[29*Pi]) - 
      (22123*d^10*K0^2*M^4*u^12)/(291150236160000*b^2*Sqrt[29*Pi]) - 
      (73651*d^12*K0^2*M^4*u^12)/(48525039360000*b^2*Sqrt[29*Pi]) - 
      (29399*d^14*K0^2*M^4*u^12)/(97050078720000*b^2*Sqrt[29*Pi]) - 
      (59*K1^2*M^4*u^12)/(12131259840000*b^2*Sqrt[29*Pi]) - 
      (14767*d^4*K1^2*M^4*u^12)/(13864296960000*b^2*Sqrt[29*Pi]) - 
      (6863*d^6*K1^2*M^4*u^12)/(291150236160000*b^2*Sqrt[29*Pi]) + 
      (10337*d^8*K1^2*M^4*u^12)/(4043753280000*b^2*Sqrt[29*Pi]) - 
      (26687*d^10*K1^2*M^4*u^12)/(291150236160000*b^2*Sqrt[29*Pi]) - 
      (601*d^12*K1^2*M^4*u^12)/(602795520000*b^2*Sqrt[29*Pi]) - 
      (44809*d^14*K1^2*M^4*u^12)/(194100157440000*b^2*Sqrt[29*Pi]) - 
      (d^2*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(1213125984000*b^2) - 
      (d^4*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(96279840000*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(72209880000*b^2) - 
      (K0*K1*M^4*u^13)/(1213125984000*b^2*Sqrt[29*Pi]) - 
      (d^2*K0*K1*M^4*u^13)/(32093280000*b^2*Sqrt[29*Pi]) - 
      (d^6*K0*K1*M^4*u^13)/(54157410000*b^2*Sqrt[29*Pi]) + 
      (143*d^8*K0*K1*M^4*u^13)/(404375328000*b^2*Sqrt[29*Pi]) - 
      (13*d^10*K0*K1*M^4*u^13)/(433259280000*b^2*Sqrt[29*Pi]) - 
      (251*d^12*K0*K1*M^4*u^13)/(866518560000*b^2*Sqrt[29*Pi]) - 
      (13*d^14*K0*K1*M^4*u^13)/(216629640000*b^2*Sqrt[29*Pi]) + 
      (d^8*K0^2*M^4*Sqrt[29/Pi]*u^14)/(1299777840000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[29/Pi]*u^14)/(1299777840000*b^2) - 
      (d^2*K0^2*M^4*u^14)/(577679040000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^14)/(577679040000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (7*d^4*K0^2*M^4*u^14)/(866518560000*b^2*Sqrt[29*Pi]) - 
      (7*d^6*K0^2*M^4*u^14)/(5199111360000*b^2*Sqrt[29*Pi]) - 
      (7*d^10*K0^2*M^4*u^14)/(5199111360000*b^2*Sqrt[29*Pi]) - 
      (7*d^12*K0^2*M^4*u^14)/(866518560000*b^2*Sqrt[29*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(577679040000*b^2*Sqrt[29*Pi]) - 
      (7*d^4*K1^2*M^4*u^14)/(866518560000*b^2*Sqrt[29*Pi]) - 
      (7*d^6*K1^2*M^4*u^14)/(5199111360000*b^2*Sqrt[29*Pi]) - 
      (7*d^10*K1^2*M^4*u^14)/(5199111360000*b^2*Sqrt[29*Pi]) - 
      (7*d^12*K1^2*M^4*u^14)/(866518560000*b^2*Sqrt[29*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(577679040000*b^2*Sqrt[29*Pi]))/Pi, 0, 
    ((106482793*d^4*K0^2*M^4*Sqrt[29/Pi]*u^2)/(109127421849600*b^2) - 
      (177974935837*d^8*K0^2*M^4*Sqrt[29/Pi]*u^2)/(29875403280384000*b^2) - 
      (829516140689*d^10*K0^2*M^4*Sqrt[29/Pi]*u^2)/(1986714318145536000*
        b^2) - (121*d^12*K0^2*M^4*Sqrt[29/Pi]*u^2)/(13702742016*b^2) + 
      (17563864723*d^14*K0^2*M^4*Sqrt[29/Pi]*u^2)/(59898829326336000*b^2) + 
      (2867*d^16*K0^2*M^4*Sqrt[29/Pi]*u^2)/(9508511416320*b^2) + 
      (1149496657*d^4*K1^2*M^4*Sqrt[29/Pi]*u^2)/(2788370972835840*b^2) + 
      (6083*d^6*K1^2*M^4*Sqrt[29/Pi]*u^2)/(1369313280*b^2) - 
      (13082648177*d^8*K1^2*M^4*Sqrt[29/Pi]*u^2)/(11253719449190400*b^2) - 
      (36589669*d^10*K1^2*M^4*Sqrt[29/Pi]*u^2)/(366969112473600*b^2) - 
      (14215*d^12*K1^2*M^4*Sqrt[29/Pi]*u^2)/(195264073728*b^2) + 
      (337770900419*d^14*K1^2*M^4*Sqrt[29/Pi]*u^2)/(766802017529856000*b^2) - 
      (29890753*d^16*K1^2*M^4*Sqrt[29/Pi]*u^2)/(2255300051558400*b^2) + 
      (9720997*d^2*K0^2*M^4*u^2)/(424487116800*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (430507*d^2*K1^2*M^4*u^2)/(42448711680*Sqrt[29]*b^2*Sqrt[Pi]) + 
      (290147*K0^2*M^4*u^2)/(848974233600*b^2*Sqrt[29*Pi]) + 
      (749614105223*d^4*K0^2*M^4*u^2)/(6765900154675200*b^2*Sqrt[29*Pi]) + 
      (7176169*d^6*K0^2*M^4*u^2)/(424487116800*b^2*Sqrt[29*Pi]) - 
      (5086096947967*d^8*K0^2*M^4*u^2)/(29875403280384000*b^2*Sqrt[29*Pi]) - 
      (5134618495169*d^10*K0^2*M^4*u^2)/(1986714318145536000*b^2*
        Sqrt[29*Pi]) + (3027663683*d^12*K0^2*M^4*u^2)/
       (19526407372800*b^2*Sqrt[29*Pi]) + (9832312164431*d^14*K0^2*M^4*u^2)/
       (618954569705472000*b^2*Sqrt[29*Pi]) - (35082347*d^16*K0^2*M^4*u^2)/
       (47542557081600*b^2*Sqrt[29*Pi]) - (10087*K1^2*M^4*u^2)/
       (42448711680*b^2*Sqrt[29*Pi]) - (53542017173*d^4*K1^2*M^4*u^2)/
       (2788370972835840*b^2*Sqrt[29*Pi]) - (271292863781*d^8*K1^2*M^4*u^2)/
       (33761158347571200*b^2*Sqrt[29*Pi]) - (16285130021*d^10*K1^2*M^4*u^2)/
       (91742278118400*b^2*Sqrt[29*Pi]) + (1031957*d^12*K1^2*M^4*u^2)/
       (14357652480*b^2*Sqrt[29*Pi]) + (21567039552449*d^14*K1^2*M^4*u^2)/
       (766802017529856000*b^2*Sqrt[29*Pi]) + (88531141*d^16*K1^2*M^4*u^2)/
       (132664708915200*b^2*Sqrt[29*Pi]) + (17543*K0*K1*M^4*Sqrt[29/Pi]*u^3)/
       (8398454784000*b^2) + (595198469*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^3)/
       (178284589056000*b^2) + (141244063220947*d^4*K0*K1*M^4*Sqrt[29/Pi]*
        u^3)/(31566683054979072000*b^2) + (1334667512728733*d^6*K0*K1*M^4*
        Sqrt[29/Pi]*u^3)/(2169492035414925312000*b^2) - 
      (5593773287413*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^3)/(2265551415429120000*
        b^2) + (551987185538083*d^10*K0*K1*M^4*Sqrt[29/Pi]*u^3)/
       (1414886110053212160000*b^2) + (771088970089*d^12*K0*K1*M^4*
        Sqrt[29/Pi]*u^3)/(201382348038144000*b^2) + 
      (5441175607939*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^3)/(1097921070554112000*
        b^2) + (113434712296151*d^16*K0*K1*M^4*Sqrt[29/Pi]*u^3)/
       (2075166294744711168000*b^2) + (63336735613*K0*K1*M^4*u^3)/
       (49206546579456000*b^2*Sqrt[29*Pi]) + 
      (2187518515829107*d^4*K0*K1*M^4*u^3)/(4208891073997209600*b^2*
        Sqrt[29*Pi]) + (453175165736852621*d^6*K0*K1*M^4*u^3)/
       (2169492035414925312000*b^2*Sqrt[29*Pi]) - 
      (258406611544877*d^8*K0*K1*M^4*u^3)/(161825101102080000*b^2*
        Sqrt[29*Pi]) - (407412193882224077*d^10*K0*K1*M^4*u^3)/
       (1414886110053212160000*b^2*Sqrt[29*Pi]) + 
      (3805050407730883*d^12*K0*K1*M^4*u^3)/(5437323397029888000*b^2*
        Sqrt[29*Pi]) + (16781133714263*d^14*K0*K1*M^4*u^3)/
       (878336856443289600*b^2*Sqrt[29*Pi]) - 
      (1900174689124337*d^16*K0*K1*M^4*u^3)/(415033258948942233600*b^2*
        Sqrt[29*Pi]) + (38307072173*K0^2*M^4*Sqrt[29/Pi]*u^4)/
       (2435724055683072000*b^2) + (922188991769*d^4*K0^2*M^4*Sqrt[29/Pi]*
        u^4)/(269502116200611840000*b^2) + (1904331662451972461*d^6*K0^2*M^4*
        Sqrt[29/Pi]*u^4)/(1431864743373850705920000*b^2) - 
      (73404325000251317*d^8*K0^2*M^4*Sqrt[29/Pi]*u^4)/
       (12397097345228144640000*b^2) - (834713191211*d^10*K0^2*M^4*
        Sqrt[29/Pi]*u^4)/(262947483283968000*b^2) - 
      (395370176611*d^12*K0^2*M^4*Sqrt[29/Pi]*u^4)/(4334098359951360000*
        b^2) + (196469699453*d^14*K0^2*M^4*Sqrt[29/Pi]*u^4)/
       (597508065607680000*b^2) - (1735484612237*d^16*K0^2*M^4*Sqrt[29/Pi]*
        u^4)/(462003627772477440000*b^2) + (1327256821*K1^2*M^4*Sqrt[29/Pi]*
        u^4)/(24959842467840000*b^2) + (798160179248758793*d^4*K1^2*M^4*
        Sqrt[29/Pi]*u^4)/(86779681416597012480000*b^2) + 
      (943222175558524649*d^6*K1^2*M^4*Sqrt[29/Pi]*u^4)/
       (715932371686925352960000*b^2) - (4640803422880451*d^8*K1^2*M^4*
        Sqrt[29/Pi]*u^4)/(185426669693583360000*b^2) - 
      (50803546402310129*d^10*K1^2*M^4*Sqrt[29/Pi]*u^4)/
       (43389840708298506240000*b^2) + (94756067468804131*d^12*K1^2*M^4*
        Sqrt[29/Pi]*u^4)/(10013040163453501440000*b^2) + 
      (10151693190761561*d^14*K1^2*M^4*Sqrt[29/Pi]*u^4)/
       (13016952212489551872000*b^2) - (67532082069482741*d^16*K1^2*M^4*
        Sqrt[29/Pi]*u^4)/(2863729486747701411840000*b^2) + 
      (13565501731*d^2*K0^2*M^4*u^4)/(356569178112000*Sqrt[29]*b^2*
        Sqrt[Pi]) + (37754968561*d^2*K1^2*M^4*u^4)/(350997784704000*Sqrt[29]*
        b^2*Sqrt[Pi]) + (391613127973*K0^2*M^4*u^4)/(4871448111366144000*b^2*
        Sqrt[29*Pi]) + (67449371063197079*d^4*K0^2*M^4*u^4)/
       (269502116200611840000*b^2*Sqrt[29*Pi]) + 
      (53232940825654672571*d^6*K0^2*M^4*u^4)/(1431864743373850705920000*b^2*
        Sqrt[29*Pi]) - (5785464366435469487*d^8*K0^2*M^4*u^4)/
       (12397097345228144640000*b^2*Sqrt[29*Pi]) + 
      (11925383260831*d^10*K0^2*M^4*u^4)/(4207159732543488000*b^2*
        Sqrt[29*Pi]) + (143117541683869*d^12*K0^2*M^4*u^4)/
       (464367681423360000*b^2*Sqrt[29*Pi]) + 
      (205023507349531*d^14*K0^2*M^4*u^4)/(4182556459253760000*b^2*
        Sqrt[29*Pi]) - (3506588249369369*d^16*K0^2*M^4*u^4)/
       (3234025394407342080000*b^2*Sqrt[29*Pi]) + 
      (12400794348443143241*d^4*K1^2*M^4*u^4)/(28926560472199004160000*b^2*
        Sqrt[29*Pi]) + (110595183688249348259*d^6*K1^2*M^4*u^4)/
       (715932371686925352960000*b^2*Sqrt[29*Pi]) - 
      (573935683251761317*d^8*K1^2*M^4*u^4)/(556280009080750080000*b^2*
        Sqrt[29*Pi]) - (8726210106658310867*d^10*K1^2*M^4*u^4)/
       (43389840708298506240000*b^2*Sqrt[29*Pi]) + 
      (5621399865911100553*d^12*K1^2*M^4*u^4)/(10013040163453501440000*b^2*
        Sqrt[29*Pi]) + (9098189694716738479*d^14*K1^2*M^4*u^4)/
       (65084761062447759360000*b^2*Sqrt[29*Pi]) - 
      (6228439806019072043*d^16*K1^2*M^4*u^4)/(2863729486747701411840000*b^2*
        Sqrt[29*Pi]) + (34318555613*K0*K1*M^4*Sqrt[29/Pi]*u^5)/
       (26995941617154048000*b^2) + (75491114164699*d^2*K0*K1*M^4*Sqrt[29/Pi]*
        u^5)/(2153180065223835648000*b^2) + 
      (117171667547615501*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^5)/
       (32542380531223879680000*b^2) + (10281896182896001*d^6*K0*K1*M^4*
        Sqrt[29/Pi]*u^5)/(3828515356614574080000*b^2) - 
      (282148710841*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^5)/(5348537671680000*b^2) - 
      (1036969905052877*d^10*K0*K1*M^4*Sqrt[29/Pi]*u^5)/
       (290233048216043520000*b^2) + (3177861564090041077*d^12*K0*K1*M^4*
        Sqrt[29/Pi]*u^5)/(357966185843462676480000*b^2) + 
      (36132330532072613*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^5)/
       (28926560472199004160000*b^2) + (1079939093992231*d^16*K0*K1*M^4*
        Sqrt[29/Pi]*u^5)/(15314061426458296320000*b^2) + 
      (2793729744194929*K0*K1*M^4*u^5)/(2159675329372323840000*b^2*
        Sqrt[29*Pi]) + (1387558040546026669*d^2*K0*K1*M^4*u^5)/
       (15072260456566849536000*b^2*Sqrt[29*Pi]) + 
      (663939922394673643*d^4*K0*K1*M^4*u^5)/(1328260429845872640000*b^2*
        Sqrt[29*Pi]) + (182082695462028743*d^6*K0*K1*M^4*u^5)/
       (1914257678307287040000*b^2*Sqrt[29*Pi]) - 
      (31434546930594131*d^10*K0*K1*M^4*u^5)/(290233048216043520000*b^2*
        Sqrt[29*Pi]) + (338080001327527894007*d^12*K0*K1*M^4*u^5)/
       (715932371686925352960000*b^2*Sqrt[29*Pi]) + 
      (9255097320729508601*d^14*K0*K1*M^4*u^5)/(86779681416597012480000*b^2*
        Sqrt[29*Pi]) - (2775546301295909*d^16*K0*K1*M^4*u^5)/
       (612562457058331852800*b^2*Sqrt[29*Pi]) + 
      (18220511831*K0^2*M^4*Sqrt[29/Pi]*u^6)/(19555633995448320000*b^2) + 
      (523641332981716099*d^4*K0^2*M^4*Sqrt[29/Pi]*u^6)/
       (136368070797509591040000*b^2) + (122399306226809329*d^6*K0^2*M^4*
        Sqrt[29/Pi]*u^6)/(477288247791283568640000*b^2) - 
      (18718441219406303*d^8*K0^2*M^4*Sqrt[29/Pi]*u^6)/
       (347118725666388049920000*b^2) - (20687620151*d^10*K0^2*M^4*
        Sqrt[29/Pi]*u^6)/(14262767124480000*b^2) - 
      (5319408912269587*d^12*K0^2*M^4*Sqrt[29/Pi]*u^6)/
       (60289041826267398144000*b^2) + (1922408526584129*d^14*K0^2*M^4*
        Sqrt[29/Pi]*u^6)/(6468050788814684160000*b^2) + 
      (225537528856396007*d^16*K0^2*M^4*Sqrt[29/Pi]*u^6)/
       (22909835893981611294720000*b^2) - (1695138216559*K1^2*M^4*Sqrt[29/Pi]*
        u^6)/(9457104600198807552000*b^2) + 
      (2480438375446268087*d^4*K1^2*M^4*Sqrt[29/Pi]*u^6)/
       (1205780836525347962880000*b^2) + (536285180618153*d^6*K1^2*M^4*
        Sqrt[29/Pi]*u^6)/(6385127060752957440000*b^2) - 
      (2648781224756677*d^8*K1^2*M^4*Sqrt[29/Pi]*u^6)/(1588644053393080320000*
        b^2) - (12122707280543*d^10*K1^2*M^4*Sqrt[29/Pi]*u^6)/
       (51217596744007680000*b^2) + (456044631599153*d^12*K1^2*M^4*
        Sqrt[29/Pi]*u^6)/(126022244620124160000*b^2) + 
      (2966168860980467*d^14*K1^2*M^4*Sqrt[29/Pi]*u^6)/
       (8677968141659701248000*b^2) + (1528079651923339*d^16*K1^2*M^4*
        Sqrt[29/Pi]*u^6)/(185504744080822763520000*b^2) + 
      (3080732429093*d^2*K0^2*M^4*u^6)/(179710865768448000*Sqrt[29]*b^2*
        Sqrt[Pi]) + (2660935082401*d^2*K1^2*M^4*u^6)/(99839369871360000*
        Sqrt[29]*b^2*Sqrt[Pi]) + (43761874521293*K0^2*M^4*u^6)/
       (202074884619632640000*b^2*Sqrt[29*Pi]) + 
      (6878448066093403*d^4*K0^2*M^4*u^6)/(9943505162318407680000*b^2*
        Sqrt[29*Pi]) + (25168603325695164733*d^6*K0^2*M^4*u^6)/
       (954576495582567137280000*b^2*Sqrt[29*Pi]) - 
      (3164547590227999907*d^8*K0^2*M^4*u^6)/(11197378247302840320000*b^2*
        Sqrt[29*Pi]) + (41828474785866902689*d^12*K0^2*M^4*u^6)/
       (301445209131336990720000*b^2*Sqrt[29*Pi]) + 
      (3442016262248989*d^14*K0^2*M^4*u^6)/(184801451108990976000*b^2*
        Sqrt[29*Pi]) - (16671727189098957247*d^16*K0^2*M^4*u^6)/
       (22909835893981611294720000*b^2*Sqrt[29*Pi]) + 
      (18505061094384439*K1^2*M^4*u^6)/(47285523000994037760000*b^2*
        Sqrt[29*Pi]) + (134408700079331941037*d^4*K1^2*M^4*u^6)/
       (1205780836525347962880000*b^2*Sqrt[29*Pi]) + 
      (58655212566581089*d^6*K1^2*M^4*u^6)/(1277025412150591488000*b^2*
        Sqrt[29*Pi]) - (24291953515802743*d^8*K1^2*M^4*u^6)/
       (63545762135723212800*b^2*Sqrt[29*Pi]) - 
      (1443603560901877*d^10*K1^2*M^4*u^6)/(25608798372003840000*b^2*
        Sqrt[29*Pi]) + (50948771658223949*d^12*K1^2*M^4*u^6)/
       (504088978480496640000*b^2*Sqrt[29*Pi]) + 
      (2778997909535594881*d^14*K1^2*M^4*u^6)/(86779681416597012480000*b^2*
        Sqrt[29*Pi]) - (31875795230660827*d^16*K1^2*M^4*u^6)/
       (37100948816164552704000*b^2*Sqrt[29*Pi]) + 
      (117733613461021*K0*K1*M^4*Sqrt[29/Pi]*u^7)/(29618404517106155520000*
        b^2) + (27261301141836173*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (166013303579576893440000*b^2) + (55735085223801969001*d^4*K0*K1*M^4*
        Sqrt[29/Pi]*u^7)/(22909835893981611294720000*b^2) + 
      (14524807559*d^6*K0*K1*M^4*Sqrt[29/Pi]*u^7)/(9708380326291046400*b^2) - 
      (16152824455534699*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (15092118507234263040000*b^2) - (46737711518657*d^10*K0*K1*M^4*
        Sqrt[29/Pi]*u^7)/(1968537196595773440000*b^2) + 
      (1729770903332002259*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (818208424785057546240000*b^2) + (15801520810934563*d^14*K0*K1*M^4*
        Sqrt[29/Pi]*u^7)/(90552711043405578240000*b^2) + 
      (16692820219277287*d^16*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (91639343575926445178880000*b^2) + (840927045911353*K0*K1*M^4*u^7)/
       (8293153264789723545600*b^2*Sqrt[29*Pi]) + 
      (568804028487025829*d^2*K0*K1*M^4*u^7)/(55337767859858964480000*b^2*
        Sqrt[29*Pi]) + (86811009469480794493*d^4*K0*K1*M^4*u^7)/
       (3272833699140230184960000*b^2*Sqrt[29*Pi]) + 
      (62416099254097747*d^6*K0*K1*M^4*u^7)/(2184385573415485440000*b^2*
        Sqrt[29*Pi]) - (3217025886832785361*d^8*K0*K1*M^4*u^7)/
       (15092118507234263040000*b^2*Sqrt[29*Pi]) - 
      (1702746314022770797*d^10*K0*K1*M^4*u^7)/(45276355521702789120000*b^2*
        Sqrt[29*Pi]) + (45776451666387038477*d^12*K0*K1*M^4*u^7)/
       (818208424785057546240000*b^2*Sqrt[29*Pi]) + 
      (1769898153160196089*d^14*K0*K1*M^4*u^7)/(90552711043405578240000*b^2*
        Sqrt[29*Pi]) - (29696685860610757451*d^16*K0*K1*M^4*u^7)/
       (91639343575926445178880000*b^2*Sqrt[29*Pi]) - 
      (18855319951*K0^2*M^4*Sqrt[29/Pi]*u^8)/(286168159585566720000*b^2) + 
      (526567186103797*d^4*K0^2*M^4*Sqrt[29/Pi]*u^8)/(7092828450149105664000*
        b^2) - (96723605447143*d^6*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (3004765675648450560000*b^2) - (502546272801931*d^8*K0^2*M^4*
        Sqrt[29/Pi]*u^8)/(453898300969451520000*b^2) + 
      (731869809334879*d^10*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (10653260122753597440000*b^2) - (7565256098288503*d^12*K0^2*M^4*
        Sqrt[29/Pi]*u^8)/(332026607159153786880000*b^2) + 
      (1709135472843523*d^14*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (18717186187893473280000*b^2) - (11153369240669*d^16*K0^2*M^4*
        Sqrt[29/Pi]*u^8)/(18028594053890703360000*b^2) + 
      (5205974699*K1^2*M^4*Sqrt[29/Pi]*u^8)/(27298068679360512000*b^2) + 
      (20481409687829236109*d^4*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (137459015363889667768320000*b^2) - 
      (1205923342223*d^6*K1^2*M^4*Sqrt[29/Pi]*u^8)/(281461446434488320000*
        b^2) - (24384946198294939*d^8*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (56544226805384478720000*b^2) + (15682739314391*d^10*K1^2*M^4*
        Sqrt[29/Pi]*u^8)/(760947151625256960000*b^2) + 
      (35420786961667*d^12*K1^2*M^4*Sqrt[29/Pi]*u^8)/(348451817848307712000*
        b^2) + (345312394297*d^14*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (15458728673401896960*b^2) + (2449050608305901*d^16*K1^2*M^4*
        Sqrt[29/Pi]*u^8)/(5390549622113320304640000*b^2) + 
      (549769721377*d^2*K0^2*M^4*u^8)/(299518109614080000*Sqrt[29]*b^2*
        Sqrt[Pi]) + (92621571571*d^2*K1^2*M^4*u^8)/(39067579514880000*
        Sqrt[29]*b^2*Sqrt[Pi]) + (170113756491439*K0^2*M^4*u^8)/
       (6009531351296901120000*b^2*Sqrt[29*Pi]) + 
      (68780577842959819*d^4*K0^2*M^4*u^8)/(7092828450149105664000*b^2*
        Sqrt[29*Pi]) + (13416908058103259*d^6*K0^2*M^4*u^8)/
       (3004765675648450560000*b^2*Sqrt[29*Pi]) + 
      (35269100073713*d^8*K0^2*M^4*u^8)/(14641880676433920000*b^2*
        Sqrt[29*Pi]) - (14662235359447831*d^10*K0^2*M^4*u^8)/
       (2130652024550719488000*b^2*Sqrt[29*Pi]) + 
      (4957124123532182419*d^12*K0^2*M^4*u^8)/(332026607159153786880000*b^2*
        Sqrt[29*Pi]) + (103307805792239*d^14*K0^2*M^4*u^8)/
       (224606234254721679360*b^2*Sqrt[29*Pi]) - 
      (257981640791639*d^16*K0^2*M^4*u^8)/(18028594053890703360000*b^2*
        Sqrt[29*Pi]) + (5951431887908107*K1^2*M^4*u^8)/
       (207328831619743088640000*b^2*Sqrt[29*Pi]) + 
      (1505585605772041540247*d^4*K1^2*M^4*u^8)/(137459015363889667768320000*
        b^2*Sqrt[29*Pi]) + (3951102268213391*d^6*K1^2*M^4*u^8)/
       (844384339303464960000*b^2*Sqrt[29*Pi]) - 
      (1454489236480164481*d^8*K1^2*M^4*u^8)/(56544226805384478720000*b^2*
        Sqrt[29*Pi]) - (5307539240907571*d^10*K1^2*M^4*u^8)/
       (760947151625256960000*b^2*Sqrt[29*Pi]) + 
      (65176262370060811*d^12*K1^2*M^4*u^8)/(4231200645300879360000*b^2*
        Sqrt[29*Pi]) + (13177821118321649*d^14*K1^2*M^4*u^8)/
       (3864682168350474240000*b^2*Sqrt[29*Pi]) - 
      (268440863659587001*d^16*K1^2*M^4*u^8)/(5390549622113320304640000*b^2*
        Sqrt[29*Pi]) - (111532403971*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (21824087538920325120000*b^2) + (751716207524063*d^2*K0*K1*M^4*
        Sqrt[29/Pi]*u^9)/(20970101504788660224000*b^2) + 
      (2479633023130943077*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (137459015363889667768320000*b^2) - (40333273035997*d^6*K0*K1*M^4*
        Sqrt[29/Pi]*u^9)/(14809202258553077760000*b^2) - 
      (168382777694640779*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (892591008856426414080000*b^2) + (727888533097*d^10*K0*K1*M^4*
        Sqrt[29/Pi]*u^9)/(70857427074416640000*b^2) + 
      (2699333434289*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^9)/(1974560301140410368000*
        b^2) + (291557925266599*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (27502804194455715840000*b^2) - (10494905716766291*d^16*K0*K1*M^4*
        Sqrt[29/Pi]*u^9)/(13091334796560920739840000*b^2) + 
      (302323703152343*K0*K1*M^4*u^9)/(21824087538920325120000*b^2*
        Sqrt[29*Pi]) - (616906002454913*d^2*K0*K1*M^4*u^9)/
       (6990033834929553408000*b^2*Sqrt[29*Pi]) + 
      (22074895539200506853*d^4*K0*K1*M^4*u^9)/(3927400438968276221952000*b^2*
        Sqrt[29*Pi]) + (28752814078825897*d^6*K0*K1*M^4*u^9)/
       (14809202258553077760000*b^2*Sqrt[29*Pi]) - 
      (283908830584517951*d^8*K0*K1*M^4*u^9)/(28793258350207303680000*b^2*
        Sqrt[29*Pi]) - (29984918381843*d^10*K0*K1*M^4*u^9)/
       (10122489582059520000*b^2*Sqrt[29*Pi]) + 
      (216190545667644797*d^12*K0*K1*M^4*u^9)/(29618404517106155520000*b^2*
        Sqrt[29*Pi]) + (266975951338342643*d^14*K0*K1*M^4*u^9)/
       (192519629361190010880000*b^2*Sqrt[29*Pi]) + 
      (183755066763945319*d^16*K0*K1*M^4*u^9)/(13091334796560920739840000*b^2*
        Sqrt[29*Pi]) - (13692743*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (18484546193326080000*b^2) - (265287210263*d^4*K0^2*M^4*Sqrt[29/Pi]*
        u^10)/(109983049850290176000*b^2) + 
      (431969115042811*d^6*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (163641684957011509248000*b^2) + (37385997103*d^8*K0^2*M^4*Sqrt[29/Pi]*
        u^10)/(12543084916899840000*b^2) + 
      (12471510973*d^10*K0^2*M^4*Sqrt[29/Pi]*u^10)/(9755732713144320000*
        b^2) + (3736133459*d^12*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (1334995002851328000*b^2) + (450741934009*d^14*K0^2*M^4*Sqrt[29/Pi]*
        u^10)/(380473575812628480000*b^2) - 
      (2358247733*d^16*K0^2*M^4*Sqrt[29/Pi]*u^10)/(22592223125176320000*
        b^2) + (167153053*K1^2*M^4*Sqrt[29/Pi]*u^10)/(3234795583832064000*
        b^2) + (102391199270341*d^4*K1^2*M^4*Sqrt[29/Pi]*u^10)/
       (29296465337572392960000*b^2) - (297707740983139*d^6*K1^2*M^4*
        Sqrt[29/Pi]*u^10)/(166013303579576893440000*b^2) - 
      (63941514887*d^8*K1^2*M^4*Sqrt[29/Pi]*u^10)/(5487599651143680000*b^2) + 
      (7961370653*d^10*K1^2*M^4*Sqrt[29/Pi]*u^10)/(2221171287367680000*b^2) - 
      (39381875173*d^12*K1^2*M^4*Sqrt[29/Pi]*u^10)/(21510290361876480000*
        b^2) + (80349866632223*d^14*K1^2*M^4*Sqrt[29/Pi]*u^10)/
       (15092118507234263040000*b^2) + (17051447075237*d^16*K1^2*M^4*
        Sqrt[29/Pi]*u^10)/(288779444041785016320000*b^2) + 
      (56485151*Sqrt[29]*d^2*K0^2*M^4*u^10)/(19821051371520000*b^2*
        Sqrt[Pi]) + (49465708321*d^2*K1^2*M^4*u^10)/(505436809973760000*
        Sqrt[29]*b^2*Sqrt[Pi]) + (156684476749*K0^2*M^4*u^10)/
       (129391823353282560000*b^2*Sqrt[29*Pi]) + 
      (332947193396903*d^4*K0^2*M^4*u^10)/(549915249251450880000*b^2*
        Sqrt[29*Pi]) + (74228348186113573*d^6*K0^2*M^4*u^10)/
       (818208424785057546240000*b^2*Sqrt[29*Pi]) - 
      (124729458258917*d^8*K0^2*M^4*u^10)/(87801594418298880000*b^2*
        Sqrt[29*Pi]) - (302291665153*d^10*K0^2*M^4*u^10)/
       (1083970301460480000*b^2*Sqrt[29*Pi]) + 
      (11094060885079*d^12*K0^2*M^4*u^10)/(20024925042769920000*b^2*
        Sqrt[29*Pi]) + (45617516890859*d^14*K0^2*M^4*u^10)/
       (380473575812628480000*b^2*Sqrt[29*Pi]) + 
      (4431855983*d^16*K0^2*M^4*u^10)/(1506148208345088000*b^2*Sqrt[29*Pi]) - 
      (1485671741*K1^2*M^4*u^10)/(16173977919160320000*b^2*Sqrt[29*Pi]) + 
      (46899517391161229*d^4*K1^2*M^4*u^10)/(87889396012717178880000*b^2*
        Sqrt[29*Pi]) + (378190454100157679*d^6*K1^2*M^4*u^10)/
       (1494119732216192040960000*b^2*Sqrt[29*Pi]) - 
      (6828787839493*d^8*K1^2*M^4*u^10)/(5487599651143680000*b^2*
        Sqrt[29*Pi]) - (800622619861*d^10*K1^2*M^4*u^10)/
       (2028025958031360000*b^2*Sqrt[29*Pi]) + 
      (17326936921393*d^12*K1^2*M^4*u^10)/(21510290361876480000*b^2*
        Sqrt[29*Pi]) + (4178264653528037*d^14*K1^2*M^4*u^10)/
       (135829066565108367360000*b^2*Sqrt[29*Pi]) - 
      (145341750533723*d^16*K1^2*M^4*u^10)/(96259814680595005440000*b^2*
        Sqrt[29*Pi]) + (1348847*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (132764507688960000*b^2) + (4128589*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (490995758260224000*b^2) + (416995283063*d^4*K0*K1*M^4*Sqrt[29/Pi]*
        u^11)/(268083684010082304000*b^2) - 
      (11434609973*d^6*K0*K1*M^4*Sqrt[29/Pi]*u^11)/(16202860022587392000*
        b^2) - (3272076372779*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (233116246965288960000*b^2) - (18555734849*d^10*K0*K1*M^4*Sqrt[29/Pi]*
        u^11)/(2877978357596160000*b^2) + (2954046238027*d^12*K0*K1*M^4*
        Sqrt[29/Pi]*u^11)/(4404231951594209280000*b^2) + 
      (1570693490183*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^11)/(5093589996191563776000*
        b^2) + (134277073676497*d^16*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (1718237692048620847104000*b^2) + (1596210883*K0*K1*M^4*u^11)/
       (14404949084252160000*b^2*Sqrt[29*Pi]) + 
      (161264160637*d^2*K0*K1*M^4*u^11)/(5728283846369280000*b^2*
        Sqrt[29*Pi]) + (187928110236253*d^4*K0*K1*M^4*u^11)/
       (1340418420050411520000*b^2*Sqrt[29*Pi]) + 
      (959352918653*d^6*K0*K1*M^4*u^11)/(11573471444705280000*b^2*
        Sqrt[29*Pi]) - (296036156945479*d^8*K0*K1*M^4*u^11)/
       (5361673680201646080000*b^2*Sqrt[29*Pi]) + 
      (6909816812657*d^10*K0*K1*M^4*u^11)/(71488982402688614400*b^2*
        Sqrt[29*Pi]) + (876374761543213*d^12*K0*K1*M^4*u^11)/
       (4404231951594209280000*b^2*Sqrt[29*Pi]) + 
      (245514313835729*d^14*K0*K1*M^4*u^11)/(5093589996191563776000*b^2*
        Sqrt[29*Pi]) - (15440921653235009*d^16*K0*K1*M^4*u^11)/
       (8591188460243104235520000*b^2*Sqrt[29*Pi]) - 
      (5127007*d^8*K0^2*M^4*Sqrt[29/Pi]*u^12)/(11063708974080000*b^2) + 
      (486259*d^12*K0^2*M^4*Sqrt[29/Pi]*u^12)/(2830301363404800*b^2) + 
      (7328723*d^14*K0^2*M^4*Sqrt[29/Pi]*u^12)/(112032762301440000*b^2) + 
      (127*d^16*K0^2*M^4*Sqrt[29/Pi]*u^12)/(34917488640000*b^2) - 
      (1424049589*d^6*K1^2*M^4*Sqrt[29/Pi]*u^12)/(71338795464867840000*b^2) - 
      (8093471*d^10*K1^2*M^4*Sqrt[29/Pi]*u^12)/(79192864235520000*b^2) + 
      (681053809831*d^12*K1^2*M^4*Sqrt[29/Pi]*u^12)/(1394673451338166272000*
        b^2) + (161047*d^16*K1^2*M^4*Sqrt[29/Pi]*u^12)/
       (39833871040512000*b^2) + (883224949*d^2*K0^2*M^4*u^12)/
       (505436809973760000*Sqrt[29]*b^2*Sqrt[Pi]) + 
      (57773903*d^2*K1^2*M^4*u^12)/(29731577057280000*Sqrt[29]*b^2*
        Sqrt[Pi]) + (12348883*K0^2*M^4*u^12)/(505436809973760000*b^2*
        Sqrt[29*Pi]) + (5826082039*d^4*K0^2*M^4*u^12)/(505436809973760000*b^2*
        Sqrt[29*Pi]) + (16293857*d^6*K0^2*M^4*u^12)/(3800276766720000*b^2*
        Sqrt[29*Pi]) - (7032839801*d^8*K0^2*M^4*u^12)/(457299970928640000*b^2*
        Sqrt[29*Pi]) - (90098899*d^10*K0^2*M^4*u^12)/(14441051713536000*b^2*
        Sqrt[29*Pi]) + (651201077*d^12*K0^2*M^4*u^12)/(75893161559040000*b^2*
        Sqrt[29*Pi]) + (10952591903*d^14*K0^2*M^4*u^12)/
       (5646451219992576000*b^2*Sqrt[29*Pi]) - (136207*d^16*K0^2*M^4*u^12)/
       (3959643211776000*b^2*Sqrt[29*Pi]) + (13805599*K1^2*M^4*u^12)/
       (505436809973760000*b^2*Sqrt[29*Pi]) + (6506708701*d^4*K1^2*M^4*u^12)/
       (505436809973760000*b^2*Sqrt[29*Pi]) + 
      (390480722557*d^6*K1^2*M^4*u^12)/(71338795464867840000*b^2*
        Sqrt[29*Pi]) - (136646099*d^8*K1^2*M^4*u^12)/(4247368151040000*b^2*
        Sqrt[29*Pi]) - (3445381183*d^10*K1^2*M^4*u^12)/
       (818326263767040000*b^2*Sqrt[29*Pi]) + 
      (1159460489623*d^12*K1^2*M^4*u^12)/(1162227876115138560000*b^2*
        Sqrt[29*Pi]) + (12583603*d^14*K1^2*M^4*u^12)/(2888210342707200*b^2*
        Sqrt[29*Pi]) - (2915379641*d^16*K1^2*M^4*u^12)/
       (112929024399851520000*b^2*Sqrt[29*Pi]) + 
      (61*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(2381770681920000*b^2) - 
      (53069980987*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(23345620815878000640000*
        b^2) - (1423*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(84685179801600*b^2) - 
      (190039*d^6*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(832939232762880000*b^2) + 
      (110383*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(2722023636480000*b^2) + 
      (40373*d^10*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(907341212160000*b^2) + 
      (922020779*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(7978681071728640000*b^2) + 
      (177949*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(555292821841920000*b^2) - 
      (2659*d^16*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(1270277697024000*b^2) + 
      (11282597*K0*K1*M^4*u^13)/(2400824847375360000*b^2*Sqrt[29*Pi]) + 
      (10346016331603*d^2*K0*K1*M^4*u^13)/(23345620815878000640000*b^2*
        Sqrt[29*Pi]) + (7373007359*d^4*K0*K1*M^4*u^13)/
       (2400824847375360000*b^2*Sqrt[29*Pi]) + (108540041*d^6*K0*K1*M^4*u^13)/
       (94041526279680000*b^2*Sqrt[29*Pi]) - (174158447*d^8*K0*K1*M^4*u^13)/
       (22864998546432000*b^2*Sqrt[29*Pi]) - (38684461*d^10*K0*K1*M^4*u^13)/
       (12702776970240000*b^2*Sqrt[29*Pi]) - (777610747*d^12*K0*K1*M^4*u^13)/
       (2659560357242880000*b^2*Sqrt[29*Pi]) + 
      (1627089071*d^14*K0*K1*M^4*u^13)/(1665878465525760000*b^2*
        Sqrt[29*Pi]) + (16742989*d^16*K0*K1*M^4*u^13)/(171487489098240000*b^2*
        Sqrt[29*Pi]) - (29*d^10*K0^2*M^4*Sqrt[29/Pi]*u^14)/
       (14557511808000*b^2) + (37*d^16*K0^2*M^4*Sqrt[29/Pi]*u^14)/
       (1270277697024000*b^2) - (14681*d^8*K1^2*M^4*Sqrt[29/Pi]*u^14)/
       (2474777007360000*b^2) - (26507*d^10*K1^2*M^4*Sqrt[29/Pi]*u^14)/
       (8574374454912000*b^2) - (9173*d^12*K1^2*M^4*Sqrt[29/Pi]*u^14)/
       (3653242248960000*b^2) + (418657*d^2*K0^2*M^4*u^14)/
       (31589800623360000*Sqrt[29]*b^2*Sqrt[Pi]) + (87707*d^2*K1^2*M^4*u^14)/
       (6317960124672000*Sqrt[29]*b^2*Sqrt[Pi]) + (1679*K0^2*M^4*u^14)/
       (5493878369280000*b^2*Sqrt[29*Pi]) + (41857*d^4*K0^2*M^4*u^14)/
       (415655271360000*b^2*Sqrt[29*Pi]) + (260483*d^6*K0^2*M^4*u^14)/
       (4512828660480000*b^2*Sqrt[29*Pi]) - (445273*d^8*K0^2*M^4*u^14)/
       (1805131464192000*b^2*Sqrt[29*Pi]) - (19837*d^10*K0^2*M^4*u^14)/
       (501425406720000*b^2*Sqrt[29*Pi]) + (11*d^12*K0^2*M^4*u^14)/
       (90419328000*b^2*Sqrt[29*Pi]) + (213649*d^14*K0^2*M^4*u^14)/
       (4512828660480000*b^2*Sqrt[29*Pi]) + (149519*d^16*K0^2*M^4*u^14)/
       (68594995639296000*b^2*Sqrt[29*Pi]) + (39937*K1^2*M^4*u^14)/
       (126359202493440000*b^2*Sqrt[29*Pi]) + (73039*d^4*K1^2*M^4*u^14)/
       (686734796160000*b^2*Sqrt[29*Pi]) + (286693*d^6*K1^2*M^4*u^14)/
       (4512828660480000*b^2*Sqrt[29*Pi]) - (539891*d^8*K1^2*M^4*u^14)/
       (6137446978252800*b^2*Sqrt[29*Pi]) - (541579*d^10*K1^2*M^4*u^14)/
       (28581248183040000*b^2*Sqrt[29*Pi]) + (2215171*d^12*K1^2*M^4*u^14)/
       (10959726746880000*b^2*Sqrt[29*Pi]) + (233383*d^14*K1^2*M^4*u^14)/
       (4512828660480000*b^2*Sqrt[29*Pi]) + (63187*d^16*K1^2*M^4*u^14)/
       (18051314641920000*b^2*Sqrt[29*Pi]) + (K0*K1*M^4*u^15)/
       (50142540672000*b^2*Sqrt[29*Pi]) + (d^2*K0*K1*M^4*u^15)/
       (819322560000*b^2*Sqrt[29*Pi]) + (1367*d^4*K0*K1*M^4*u^15)/
       (125356351680000*b^2*Sqrt[29*Pi]) + (359*d^6*K0*K1*M^4*u^15)/
       (32234490432000*b^2*Sqrt[29*Pi]) - (2423*d^8*K0*K1*M^4*u^15)/
       (94017263760000*b^2*Sqrt[29*Pi]) - (1619*d^10*K0*K1*M^4*u^15)/
       (75213811008000*b^2*Sqrt[29*Pi]) + (d^12*K0*K1*M^4*u^15)/
       (67862085120*b^2*Sqrt[29*Pi]) + (3149*d^14*K0*K1*M^4*u^15)/
       (376069055040000*b^2*Sqrt[29*Pi]) + (227*d^16*K0*K1*M^4*u^15)/
       (250712703360000*b^2*Sqrt[29*Pi]) + (d^2*K0^2*M^4*u^16)/
       (26324833852800*Sqrt[29]*b^2*Sqrt[Pi]) + (d^2*K1^2*M^4*u^16)/
       (26324833852800*Sqrt[29]*b^2*Sqrt[Pi]) + (K0^2*M^4*u^16)/
       (1052993354112000*b^2*Sqrt[29*Pi]) + (107*d^4*K0^2*M^4*u^16)/
       (263248338528000*b^2*Sqrt[29*Pi]) + (d^6*K0^2*M^4*u^16)/
       (2089272528000*b^2*Sqrt[29*Pi]) - (67*d^8*K0^2*M^4*u^16)/
       (75213811008000*b^2*Sqrt[29*Pi]) - (d^10*K0^2*M^4*u^16)/
       (989655408000*b^2*Sqrt[29*Pi]) + (d^12*K0^2*M^4*u^16)/
       (1790805024000*b^2*Sqrt[29*Pi]) + (d^14*K0^2*M^4*u^16)/
       (2686207536000*b^2*Sqrt[29*Pi]) + (d^16*K0^2*M^4*u^16)/
       (21489660288000*b^2*Sqrt[29*Pi]) + (K1^2*M^4*u^16)/
       (1052993354112000*b^2*Sqrt[29*Pi]) + (107*d^4*K1^2*M^4*u^16)/
       (263248338528000*b^2*Sqrt[29*Pi]) + (d^6*K1^2*M^4*u^16)/
       (2089272528000*b^2*Sqrt[29*Pi]) - (67*d^8*K1^2*M^4*u^16)/
       (75213811008000*b^2*Sqrt[29*Pi]) - (d^10*K1^2*M^4*u^16)/
       (989655408000*b^2*Sqrt[29*Pi]) + (d^12*K1^2*M^4*u^16)/
       (1790805024000*b^2*Sqrt[29*Pi]) + (d^14*K1^2*M^4*u^16)/
       (2686207536000*b^2*Sqrt[29*Pi]) + (d^16*K1^2*M^4*u^16)/
       (21489660288000*b^2*Sqrt[29*Pi]))/Pi, 0, 
    ((-131647851*K0^2*M^4*Sqrt[29/Pi]*u^2)/(30834366842470400*b^2) - 
      (10934941201230611*d^4*K0^2*M^4*Sqrt[29/Pi]*u^2)/
       (4293068895477153792000*b^2) - (35804125390469*d^6*K0^2*M^4*
        Sqrt[29/Pi]*u^2)/(64611404781428736000*b^2) + 
      (468831138723011*d^8*K0^2*M^4*Sqrt[29/Pi]*u^2)/(75760039331949772800*
        b^2) + (18581599664461*d^10*K0^2*M^4*Sqrt[29/Pi]*u^2)/
       (21953193215508172800*b^2) - (83107777364141*d^12*K0^2*M^4*Sqrt[29/Pi]*
        u^2)/(17691217975867392000*b^2) - (16501763006321687*d^14*K0^2*M^4*
        Sqrt[29/Pi]*u^2)/(38637620059294384128000*b^2) + 
      (1504720707407*d^16*K0^2*M^4*Sqrt[29/Pi]*u^2)/(429306889547715379200*
        b^2) - (5918114963*d^18*K0^2*M^4*Sqrt[29/Pi]*u^2)/
       (60608031465559818240*b^2) + (1890265731173*K1^2*M^4*Sqrt[29/Pi]*u^2)/
       (587140304822610739200*b^2) + (461366016961*d^4*K1^2*M^4*Sqrt[29/Pi]*
        u^2)/(161880425922969600*b^2) + (525675756317*d^6*K1^2*M^4*
        Sqrt[29/Pi]*u^2)/(2104445536998604800*b^2) - 
      (6572192868413*d^8*K1^2*M^4*Sqrt[29/Pi]*u^2)/(8363121224955494400*
        b^2) - (994727188993*d^10*K1^2*M^4*Sqrt[29/Pi]*u^2)/
       (2104445536998604800*b^2) - (367776456708083*d^12*K1^2*M^4*Sqrt[29/Pi]*
        u^2)/(5323405430391670702080*b^2) + 
      (350919581011*d^14*K1^2*M^4*Sqrt[29/Pi]*u^2)/(789167076374476800*b^2) + 
      (410000678839*d^16*K1^2*M^4*Sqrt[29/Pi]*u^2)/(2258231941625425920*
        b^2) + (824817855359*d^18*K1^2*M^4*Sqrt[29/Pi]*u^2)/
       (61329555649673625600*b^2) - (35751547*d^2*K0^2*M^4*u^2)/
       (679179386880*Sqrt[29]*b^2*Sqrt[Pi]) + (10189531*d^2*K1^2*M^4*u^2)/
       (339589693440*Sqrt[29]*b^2*Sqrt[Pi]) - (10766846839*K0^2*M^4*u^2)/
       (18500620105482240*b^2*Sqrt[29*Pi]) - 
      (425026828551895447*d^4*K0^2*M^4*u^2)/(1431022965159051264000*b^2*
        Sqrt[29*Pi]) - (309714597481979*d^6*K0^2*M^4*u^2)/
       (2084238863917056000*b^2*Sqrt[29*Pi]) + 
      (60966030300116087*d^8*K0^2*M^4*u^2)/(75760039331949772800*b^2*
        Sqrt[29*Pi]) + (3794719764677407*d^10*K0^2*M^4*u^2)/
       (21953193215508172800*b^2*Sqrt[29*Pi]) - 
      (13114205208918247*d^12*K0^2*M^4*u^2)/(35382435951734784000*b^2*
        Sqrt[29*Pi]) - (3097574792020328897*d^14*K0^2*M^4*u^2)/
       (38637620059294384128000*b^2*Sqrt[29*Pi]) + 
      (957955426382089*d^16*K0^2*M^4*u^2)/(143102296515905126400*b^2*
        Sqrt[29*Pi]) - (19110380701177*d^18*K0^2*M^4*u^2)/
       (303040157327799091200*b^2*Sqrt[29*Pi]) + 
      (180301431139073*K1^2*M^4*u^2)/(587140304822610739200*b^2*
        Sqrt[29*Pi]) + (6875171665801*d^4*K1^2*M^4*u^2)/
       (60705159721113600*b^2*Sqrt[29*Pi]) + (5134401676463*d^6*K1^2*M^4*u^2)/
       (3156668305497907200*b^2*Sqrt[29*Pi]) - 
      (3942987333561293*d^8*K1^2*M^4*u^2)/(8363121224955494400*b^2*
        Sqrt[29*Pi]) + (517945020604771*d^10*K1^2*M^4*u^2)/
       (6313336610995814400*b^2*Sqrt[29*Pi]) + 
      (898266570101476831*d^12*K1^2*M^4*u^2)/(5323405430391670702080*b^2*
        Sqrt[29*Pi]) - (36887910067777*d^14*K1^2*M^4*u^2)/
       (6313336610995814400*b^2*Sqrt[29*Pi]) + 
      (92081891477431*d^16*K1^2*M^4*u^2)/(9032927766501703680*b^2*
        Sqrt[29*Pi]) + (68115875285459*d^18*K1^2*M^4*u^2)/
       (61329555649673625600*b^2*Sqrt[29*Pi]) - 
      (187618841723196089*K0*K1*M^4*Sqrt[29/Pi]*u^3)/
       (15500504047316923514880000*b^2) - (61079288045829737351*d^2*K0*K1*M^4*
        Sqrt[29/Pi]*u^3)/(25153090658600644067328000*b^2) - 
      (88819639155052933139*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^3)/
       (8925290233697002733568000*b^2) - (15075747837031743143*d^6*K0*K1*M^4*
        Sqrt[29/Pi]*u^3)/(3018370879032077288079360*b^2) + 
      (8553354968839294570199*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^3)/
       (553367994489214169481216000*b^2) - (11486126565695109509*d^10*K0*K1*
        M^4*Sqrt[29/Pi]*u^3)/(21559791993086266343424000*b^2) - 
      (582544987147176679*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^3)/
       (16227800424903641333760*b^2) - (7287619999520435797*d^14*K0*K1*M^4*
        Sqrt[29/Pi]*u^3)/(2863729486747701411840000*b^2) + 
      (95441847404046719*d^16*K0*K1*M^4*Sqrt[29/Pi]*u^3)/
       (318192165194189045760000*b^2) + (31181492748835571*d^18*K0*K1*M^4*
        Sqrt[29/Pi]*u^3)/(1352316702075303444480000*b^2) - 
      (670772815946126293*K0*K1*M^4*u^3)/(246039746782808309760000*b^2*
        Sqrt[29*Pi]) - (7963349946326651704759*d^2*K0*K1*M^4*u^3)/
       (50306181317201288134656000*b^2*Sqrt[29*Pi]) - 
      (5970317942583408526939*d^4*K0*K1*M^4*u^3)/(4462645116848501366784000*
        b^2*Sqrt[29*Pi]) - (25388308432400508348631*d^6*K0*K1*M^4*u^3)/
       (37729635987900966100992000*b^2*Sqrt[29*Pi]) + 
      (2148206177815926073997111*d^8*K0*K1*M^4*u^3)/
       (553367994489214169481216000*b^2*Sqrt[29*Pi]) + 
      (23862110679556181295793*d^10*K0*K1*M^4*u^3)/
       (21559791993086266343424000*b^2*Sqrt[29*Pi]) - 
      (1042571308459895308847*d^12*K0*K1*M^4*u^3)/(811390021245182066688000*
        b^2*Sqrt[29*Pi]) - (1131745792433242583347*d^14*K0*K1*M^4*u^3)/
       (2863729486747701411840000*b^2*Sqrt[29*Pi]) + 
      (12492670422582450049*d^16*K0*K1*M^4*u^3)/(318192165194189045760000*b^2*
        Sqrt[29*Pi]) + (598236034903386349*d^18*K0*K1*M^4*u^3)/
       (901544468050202296320000*b^2*Sqrt[29*Pi]) - 
      (247300243*K0^2*M^4*Sqrt[29/Pi]*u^4)/(5883391438848000*b^2) - 
      (5285270118309521317*d^4*K0^2*M^4*Sqrt[29/Pi]*u^4)/
       (2100068290281647702016000*b^2) - (3378286052826673*d^6*K0^2*M^4*
        Sqrt[29/Pi]*u^4)/(1562550811221464064000*b^2) - 
      (1156345963513889*d^8*K0^2*M^4*Sqrt[29/Pi]*u^4)/
       (32338008093105082368000*b^2) + (6077972231571901373*d^10*K0^2*M^4*
        Sqrt[29/Pi]*u^4)/(17755122817835748753408000*b^2) - 
      (11677158183334353443*d^12*K0^2*M^4*Sqrt[29/Pi]*u^4)/
       (3720120971356061643571200*b^2) - (574583836641421129*d^14*K0^2*M^4*
        Sqrt[29/Pi]*u^4)/(525017072570411925504000*b^2) + 
      (62940661714925799851*d^16*K0^2*M^4*Sqrt[29/Pi]*u^4)/
       (357011609347880109342720000*b^2) - (109527532645162607*d^18*K0^2*M^4*
        Sqrt[29/Pi]*u^4)/(15750512177112357765120000*b^2) - 
      (3004871573698259891*K1^2*M^4*Sqrt[29/Pi]*u^4)/
       (243047903461929360713318400*b^2) - (3600318538147337338649*d^4*K1^2*
        M^4*Sqrt[29/Pi]*u^4)/(2347621794802726779617280000*b^2) - 
      (270572741656412035943*d^6*K1^2*M^4*Sqrt[29/Pi]*u^4)/
       (535517414021820164014080000*b^2) + (8471463982816617284363*d^8*K1^2*
        M^4*Sqrt[29/Pi]*u^4)/(241846574074370396651520000*b^2) + 
      (1360110213102223845709*d^10*K1^2*M^4*Sqrt[29/Pi]*u^4)/
       (681567617845952936017920000*b^2) - (35998735592943941941*d^12*K1^2*
        M^4*Sqrt[29/Pi]*u^4)/(16660541769567738435993600*b^2) - 
      (4494310145011414898017*d^14*K1^2*M^4*Sqrt[29/Pi]*u^4)/
       (2142069656087280656056320000*b^2) + 
      (9940653019768945534397*d^16*K1^2*M^4*Sqrt[29/Pi]*u^4)/
       (29988975185221929184788480000*b^2) + 
      (563654269572797773*d^18*K1^2*M^4*Sqrt[29/Pi]*u^4)/
       (227189205948650978672640000*b^2) - (168775077283*d^2*K0^2*M^4*u^4)/
       (1845769863168000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (36375278311547033*d^2*K1^2*M^4*u^4)/(128493269024440320000*Sqrt[29]*
        b^2*Sqrt[Pi]) - (1222253767201412460181*d^4*K0^2*M^4*u^4)/
       (2100068290281647702016000*b^2*Sqrt[29*Pi]) - 
      (4499948673328408151*d^6*K0^2*M^4*u^4)/(16667208653028950016000*b^2*
        Sqrt[29*Pi]) + (452065846865117900717*d^8*K0^2*M^4*u^4)/
       (258704064744840658944000*b^2*Sqrt[29*Pi]) + 
      (1512590859633421358059*d^10*K0^2*M^4*u^4)/(3551024563567149750681600*
        b^2*Sqrt[29*Pi]) - (15620838845127566911537*d^12*K0^2*M^4*u^4)/
       (18600604856780308217856000*b^2*Sqrt[29*Pi]) - 
      (164095895433145728749*d^14*K0^2*M^4*u^4)/(1050034145140823851008000*
        b^2*Sqrt[29*Pi]) + (4095274224816361140221*d^16*K0^2*M^4*u^4)/
       (357011609347880109342720000*b^2*Sqrt[29*Pi]) + 
      (16580331036487177511*d^18*K0^2*M^4*u^4)/(31501024354224715530240000*
        b^2*Sqrt[29*Pi]) - (63283620867984325728499*K1^2*M^4*u^4)/
       (18228592759644702053498880000*b^2*Sqrt[29*Pi]) - 
      (2746391420589259384093729*d^4*K1^2*M^4*u^4)/
       (1408573076881636067770368000*b^2*Sqrt[29*Pi]) - 
      (101235769413062062274791*d^6*K1^2*M^4*u^4)/
       (107103482804364032802816000*b^2*Sqrt[29*Pi]) + 
      (31834741536169109892496979*d^8*K1^2*M^4*u^4)/
       (7497243796305482296197120000*b^2*Sqrt[29*Pi]) + 
      (833285542714479552454807*d^10*K1^2*M^4*u^4)/
       (681567617845952936017920000*b^2*Sqrt[29*Pi]) - 
      (1126322085532927196320321*d^12*K1^2*M^4*u^4)/
       (416513544239193460899840000*b^2*Sqrt[29*Pi]) - 
      (1107538001721035635828939*d^14*K1^2*M^4*u^4)/
       (2142069656087280656056320000*b^2*Sqrt[29*Pi]) + 
      (983429766739633480797767*d^16*K1^2*M^4*u^4)/
       (29988975185221929184788480000*b^2*Sqrt[29*Pi]) + 
      (19750692880140358693*d^18*K1^2*M^4*u^4)/(25243245105405664296960000*
        b^2*Sqrt[29*Pi]) - (185600928310846049*K0*K1*M^4*Sqrt[29/Pi]*u^5)/
       (68729507681944833884160000*b^2) - (7351852736726408038901*d^2*K0*K1*
        M^4*Sqrt[29/Pi]*u^5)/(9996325061740643061596160000*b^2) - 
      (19959152364888083672921*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^5)/
       (4998162530870321530798080000*b^2) - 
      (12460175480343542232937*d^6*K0*K1*M^4*Sqrt[29/Pi]*u^5)/
       (11245865694458223444295680000*b^2) + 
      (525634120209461*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^5)/
       (3294699205754880000*b^2) + (829771389302777404488443*d^10*K0*K1*M^4*
        Sqrt[29/Pi]*u^5)/(126771576919347246099333120000*b^2) - 
      (12457446798890449748939*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^5)/
       (854465285608345408757760000*b^2) + (178960242577223097541*d^14*K0*K1*
        M^4*Sqrt[29/Pi]*u^5)/(120276638443403459297280000*b^2) + 
      (2484962884637*d^16*K0*K1*M^4*Sqrt[29/Pi]*u^5)/(1976819523452928000*
        b^2) + (1157837445236693123027*d^18*K0*K1*M^4*Sqrt[29/Pi]*u^5)/
       (89966925555665787554365440000*b^2) - 
      (218571672250011187427*K0*K1*M^4*u^5)/(68729507681944833884160000*b^2*
        Sqrt[29*Pi]) - (16501636167962361524453*d^2*K0*K1*M^4*u^5)/
       (74046852309189948604416000*b^2*Sqrt[29*Pi]) - 
      (8146009432110062389744447*d^4*K0*K1*M^4*u^5)/
       (4998162530870321530798080000*b^2*Sqrt[29*Pi]) - 
      (4812513354527749964040137*d^6*K0*K1*M^4*u^5)/
       (5622932847229111722147840000*b^2*Sqrt[29*Pi]) + 
      (126345882861593290182817841*d^10*K0*K1*M^4*u^5)/
       (126771576919347246099333120000*b^2*Sqrt[29*Pi]) - 
      (13837100090451586905032299*d^12*K0*K1*M^4*u^5)/
       (6835722284866763270062080000*b^2*Sqrt[29*Pi]) - 
      (67995093322521627648167*d^14*K0*K1*M^4*u^5)/
       (120276638443403459297280000*b^2*Sqrt[29*Pi]) + 
      (29558115755471108488061*d^18*K0*K1*M^4*u^5)/
       (89966925555665787554365440000*b^2*Sqrt[29*Pi]) - 
      (14051483374475773*K0^2*M^4*Sqrt[29/Pi]*u^6)/
       (25200819483379772424192000*b^2) + (2679912519523084405951*d^4*K0^2*
        M^4*Sqrt[29/Pi]*u^6)/(29988975185221929184788480000*b^2) - 
      (79564371212901657881*d^6*K0^2*M^4*Sqrt[29/Pi]*u^6)/
       (47251536531337073295360000*b^2) + (139482197930206696421*d^8*K0^2*M^4*
        Sqrt[29/Pi]*u^6)/(41459412698463496568832000*b^2) + 
      (227685184732173938321*d^10*K0^2*M^4*Sqrt[29/Pi]*u^6)/
       (77893442039537478402048000*b^2) - (29707793917210821471797*d^12*K0^2*
        M^4*Sqrt[29/Pi]*u^6)/(5452540942767623488143360000*b^2) - 
      (3922635089383458587561*d^14*K0^2*M^4*Sqrt[29/Pi]*u^6)/
       (5452540942767623488143360000*b^2) + 
      (472671995446602851*d^16*K0^2*M^4*Sqrt[29/Pi]*u^6)/
       (10818533616602427555840000*b^2) - (147842539588439996429*d^18*K0^2*
        M^4*Sqrt[29/Pi]*u^6)/(89966925555665787554365440000*b^2) - 
      (230462918498083401379*K1^2*M^4*Sqrt[29/Pi]*u^6)/
       (22680737535041795181772800000*b^2) - 
      (56650558498092975394427*d^4*K1^2*M^4*Sqrt[29/Pi]*u^6)/
       (13631352356919058720358400000*b^2) - 
      (5098815805728940649033*d^6*K1^2*M^4*Sqrt[29/Pi]*u^6)/
       (5508179115653007401287680000*b^2) + 
      (29080632874244356279381057*d^8*K1^2*M^4*Sqrt[29/Pi]*u^6)/
       (5398015533339947253261926400000*b^2) + 
      (43531286889458350984957*d^10*K1^2*M^4*Sqrt[29/Pi]*u^6)/
       (330708461528731946346086400000*b^2) - 
      (9494159858680396985381*d^12*K1^2*M^4*Sqrt[29/Pi]*u^6)/
       (3890868711252287129164800000*b^2) + 
      (128399092522096644447401*d^14*K1^2*M^4*Sqrt[29/Pi]*u^6)/
       (464829115370939902364221440000*b^2) - 
      (19089753102910199263*d^16*K1^2*M^4*Sqrt[29/Pi]*u^6)/
       (394591778752920120852480000*b^2) + (477616432330449483749*d^18*K1^2*
        M^4*Sqrt[29/Pi]*u^6)/(89966925555665787554365440000*b^2) - 
      (46319437143990811*d^2*K0^2*M^4*u^6)/(1027946152195522560000*Sqrt[29]*
        b^2*Sqrt[Pi]) - (40911079269173*Sqrt[29]*d^2*K1^2*M^4*u^6)/
       (16316605590405120000*b^2*Sqrt[Pi]) - 
      (72219501276117753227*K0^2*M^4*u^6)/(126004097416898862120960000*b^2*
        Sqrt[29*Pi]) - (9919856721146997930113213*d^4*K0^2*M^4*u^6)/
       (29988975185221929184788480000*b^2*Sqrt[29*Pi]) - 
      (48639421558280993660851*d^6*K0^2*M^4*u^6)/(378012292250696586362880000*
        b^2*Sqrt[29*Pi]) + (623564553281104598481719*d^8*K0^2*M^4*u^6)/
       (803276121032730246021120000*b^2*Sqrt[29*Pi]) + 
      (59674248451918322838799*d^10*K0^2*M^4*u^6)/
       (389467210197687392010240000*b^2*Sqrt[29*Pi]) - 
      (1674155516377765811206163*d^12*K0^2*M^4*u^6)/
       (5452540942767623488143360000*b^2*Sqrt[29*Pi]) - 
      (17761415395613967863999*d^14*K0^2*M^4*u^6)/
       (218101637710704939525734400*b^2*Sqrt[29*Pi]) + 
      (50591798094130619023*d^16*K0^2*M^4*u^6)/(9273028814230652190720000*b^2*
        Sqrt[29*Pi]) + (4156194925187945838883*d^18*K0^2*M^4*u^6)/
       (22491731388916446888591360000*b^2*Sqrt[29*Pi]) - 
      (15827370634488779686249*K1^2*M^4*u^6)/(22680737535041795181772800000*
        b^2*Sqrt[29*Pi]) - (5336705625499562148674447*d^4*K1^2*M^4*u^6)/
       (13631352356919058720358400000*b^2*Sqrt[29*Pi]) - 
      (8928473063983079637294263*d^6*K1^2*M^4*u^6)/
       (38557253809571051809013760000*b^2*Sqrt[29*Pi]) + 
      (6428260970895100762486891867*d^8*K1^2*M^4*u^6)/
       (5398015533339947253261926400000*b^2*Sqrt[29*Pi]) + 
      (117740013959835076017191287*d^10*K1^2*M^4*u^6)/
       (330708461528731946346086400000*b^2*Sqrt[29*Pi]) - 
      (640142727269981604560936021*d^12*K1^2*M^4*u^6)/
       (996062390080585505066188800000*b^2*Sqrt[29*Pi]) - 
      (9741993585603252980353829*d^14*K1^2*M^4*u^6)/
       (58103639421367487795527680000*b^2*Sqrt[29*Pi]) + 
      (9053023145806039188889*d^16*K1^2*M^4*u^6)/(789183557505840241704960000*
        b^2*Sqrt[29*Pi]) + (140815423371113887243*d^18*K1^2*M^4*u^6)/
       (1799338511113315751087308800*b^2*Sqrt[29*Pi]) + 
      (695638821466971311*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (555812540384423439237120000*b^2) - (6995065077740285080967*d^2*K0*K1*
        M^4*Sqrt[29/Pi]*u^7)/(22352031193954232932761600000*b^2) + 
      (64837206461900047961*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (506427951340646144409600000*b^2) - (15616436975726491221729917*d^6*K0*
        K1*M^4*Sqrt[29/Pi]*u^7)/(15212589230321669531919974400000*b^2) - 
      (16754106432243575383297*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (179933851111331575108730880000*b^2) + 
      (301694610922848989140159*d^10*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (197566093900281422492467200000*b^2) - 
      (22376400341081420875699*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (6146500699119866477543424000*b^2) + 
      (1278739071993429507731*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (39006639052106844953640960000*b^2) + 
      (331029037803674127241*d^16*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (16357622828302870464430080000*b^2) - 
      (78370565459706621467*d^18*K0*K1*M^4*Sqrt[29/Pi]*u^7)/
       (5795272087741588393112371200*b^2) - 
      (46779225394570477429*K0*K1*M^4*u^7)/(79401791483489062748160000*b^2*
        Sqrt[29*Pi]) - (717032932784751268440437*d^2*K0*K1*M^4*u^7)/
       (22352031193954232932761600000*b^2*Sqrt[29*Pi]) - 
      (150617527542507871160149*d^4*K0*K1*M^4*u^7)/
       (506427951340646144409600000*b^2*Sqrt[29*Pi]) - 
      (1909607834710595242234023767*d^6*K0*K1*M^4*u^7)/
       (15212589230321669531919974400000*b^2*Sqrt[29*Pi]) + 
      (139753138323973093659616829*d^8*K0*K1*M^4*u^7)/
       (179933851111331575108730880000*b^2*Sqrt[29*Pi]) + 
      (34358124745354598313019549*d^10*K0*K1*M^4*u^7)/
       (197566093900281422492467200000*b^2*Sqrt[29*Pi]) - 
      (20710186132039534152254003*d^12*K0*K1*M^4*u^7)/
       (67611507690318531252977664000*b^2*Sqrt[29*Pi]) - 
      (3759461617832365403492839*d^14*K0*K1*M^4*u^7)/
       (39006639052106844953640960000*b^2*Sqrt[29*Pi]) + 
      (83404110040125878775931*d^16*K0*K1*M^4*u^7)/
       (16357622828302870464430080000*b^2*Sqrt[29*Pi]) + 
      (146040906651647620469*d^18*K0*K1*M^4*u^7)/(268797406667049554411520000*
        b^2*Sqrt[29*Pi]) + (41464382763370741*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (1026360648050376186003456000*b^2) + 
      (46017936216254615531*d^4*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (4442811138551396916264960000*b^2) - 
      (1451276528603297430449*d^6*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (16283606435414622181785600000*b^2) + 
      (37855102998018444524499791*d^8*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (43184124266719578026095411200000*b^2) + 
      (14300201792446304752081*d^10*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (31157376815814991360819200000*b^2) - 
      (825870099780987929537069*d^12*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (3598677022226631502174617600000*b^2) + 
      (113515088087501964319*d^14*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (9180298526088345668812800000*b^2) + 
      (90893066320806746767499*d^16*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (4249866197677164821615738880000*b^2) + 
      (19784988139002028771069*d^18*K0^2*M^4*Sqrt[29/Pi]*u^8)/
       (89247190151220461253930516480000*b^2) - 
      (1763847023879460347*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (1209639335202229076361216000*b^2) - 
      (565829446041525297311*d^4*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (3084580304765684144721100800*b^2) - 
      (1049785421338528828963*d^6*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (25402426039246810603585536000*b^2) - 
      (92722132359311736839*d^8*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (465245898154703490908160000*b^2) + (13063425330903788916043*d^10*K1^2*
        M^4*Sqrt[29/Pi]*u^8)/(25165573582004416099123200000*b^2) - 
      (8177616887585642928833*d^12*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (89966925555665787554365440000*b^2) + 
      (31852038355358178611701*d^14*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (239911801481775433478307840000*b^2) + 
      (158528824127*d^16*K1^2*M^4*Sqrt[29/Pi]*u^8)/(5271518729207808000*
        b^2) + (1701079877571854539*d^18*K1^2*M^4*Sqrt[29/Pi]*u^8)/
       (894081247758169317310464000*b^2) - (11594081259751*d^2*K0^2*M^4*u^8)/
       (2284324782656716800*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (6853107542039663*d^2*K1^2*M^4*u^8)/(1027946152195522560000*Sqrt[29]*
        b^2*Sqrt[Pi]) - (31939125281119081967*K0^2*M^4*u^8)/
       (466527567295625539092480000*b^2*Sqrt[29*Pi]) - 
      (293568259337727965263643*d^4*K0^2*M^4*u^8)/
       (7997060049392514449276928000*b^2*Sqrt[29*Pi]) - 
      (115919366846520462794537*d^6*K0^2*M^4*u^8)/
       (6828609150335164140748800000*b^2*Sqrt[29*Pi]) + 
      (3032407962275891618808972941*d^8*K0^2*M^4*u^8)/
       (43184124266719578026095411200000*b^2*Sqrt[29*Pi]) + 
      (65290135044865412337493*d^10*K0^2*M^4*u^8)/
       (4451053830830713051545600000*b^2*Sqrt[29*Pi]) - 
      (159379871029436518663075079*d^12*K0^2*M^4*u^8)/
       (3598677022226631502174617600000*b^2*Sqrt[29*Pi]) - 
      (115937611431830192933711*d^14*K0^2*M^4*u^8)/
       (9180298526088345668812800000*b^2*Sqrt[29*Pi]) + 
      (270002307487182194613569*d^16*K0^2*M^4*u^8)/
       (4249866197677164821615738880000*b^2*Sqrt[29*Pi]) + 
      (1406633218503744159629719*d^18*K0^2*M^4*u^8)/
       (89247190151220461253930516480000*b^2*Sqrt[29*Pi]) - 
      (293514536527305460669*K1^2*M^4*u^8)/(6048196676011145381806080000*b^2*
        Sqrt[29*Pi]) - (13194378467261217159937*d^4*K1^2*M^4*u^8)/
       (314753092323028994359296000*b^2*Sqrt[29*Pi]) - 
      (3042647238492570059815853*d^6*K1^2*M^4*u^8)/
       (127012130196234053017927680000*b^2*Sqrt[29*Pi]) + 
      (8609317073339580792301*d^8*K1^2*M^4*u^8)/(66463699736386212986880000*
        b^2*Sqrt[29*Pi]) + (539987733303657052181233*d^10*K1^2*M^4*u^8)/
       (25165573582004416099123200000*b^2*Sqrt[29*Pi]) - 
      (5691791533799498598688571*d^12*K1^2*M^4*u^8)/
       (89966925555665787554365440000*b^2*Sqrt[29*Pi]) - 
      (958060740376694805871693*d^14*K1^2*M^4*u^8)/
       (47982360296355086695661568000*b^2*Sqrt[29*Pi]) - 
      (106663462142045200339*d^18*K1^2*M^4*u^8)/(4470406238790846586552320000*
        b^2*Sqrt[29*Pi]) + (176258038043478763*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (8064262234681527175741440000*b^2) - 
      (457929863051800185656059*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (14394708088906526008698470400000*b^2) - 
      (5868164389982559441935203*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (21592062133359789013047705600000*b^2) - 
      (4953497737*d^6*K0*K1*M^4*Sqrt[29/Pi]*u^9)/(13767135966904320*b^2) + 
      (4810392447024809282357*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (30240983380055726909030400000*b^2) - 
      (46211388207151291433209*d^10*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (109050818855352469762867200000*b^2) + 
      (24767252911218587664971*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (550908581180373217616855040000*b^2) + 
      (533586929484690452069263*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (6374799296515747232423608320000*b^2) - 
      (10636117519592828738011*d^16*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (708311032946194136935956480000*b^2) - 
      (86065817522116505611*d^18*K0*K1*M^4*Sqrt[29/Pi]*u^9)/
       (411277373968757885962813440000*b^2) - 
      (99410338184645284213*K0*K1*M^4*u^9)/(2688087411560509058580480000*b^2*
        Sqrt[29*Pi]) - (25682380904497729774879249*d^2*K0*K1*M^4*u^9)/
       (14394708088906526008698470400000*b^2*Sqrt[29*Pi]) - 
      (18977709276581556933878701*d^4*K0*K1*M^4*u^9)/
       (1660927856412291462542131200000*b^2*Sqrt[29*Pi]) + 
      (1384688996293908795979487*d^8*K0*K1*M^4*u^9)/
       (30240983380055726909030400000*b^2*Sqrt[29*Pi]) + 
      (3015932407907992445030261*d^10*K0*K1*M^4*u^9)/
       (109050818855352469762867200000*b^2*Sqrt[29*Pi]) - 
      (83597878635792382917326561*d^12*K0*K1*M^4*u^9)/
       (2974906338374015375131017216000*b^2*Sqrt[29*Pi]) - 
      (59097467325561213614908211*d^14*K0*K1*M^4*u^9)/
       (6374799296515747232423608320000*b^2*Sqrt[29*Pi]) + 
      (1649768200745801808236237*d^16*K0*K1*M^4*u^9)/
       (2124933098838582410807869440000*b^2*Sqrt[29*Pi]) + 
      (8933319746102460209087*d^18*K0*K1*M^4*u^9)/
       (411277373968757885962813440000*b^2*Sqrt[29*Pi]) + 
      (5180053576679621*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (1314825364350248996044800000*b^2) - 
      (4694337941616160430123*d^4*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (214193256362929107009433239552*b^2) - 
      (445544471889054636799*d^6*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (261721965252845927430881280000*b^2) + 
      (129852025063327768301*d^8*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (234861026713738055931396096000*b^2) - 
      (649531429449427895431*d^10*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (104688786101138370972352512000*b^2) - 
      (128043082431083472629*d^12*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (5341264596996855661854720000*b^2) - 
      (3902762054937328699841*d^14*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (405669046141911187517865984000*b^2) - 
      (210733153595240061677*d^16*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (124821244966741903851651072000*b^2) - 
      (577200153648816061363*d^18*K0^2*M^4*Sqrt[29/Pi]*u^10)/
       (8113380922838223750357319680000*b^2) + 
      (74621321155501*K1^2*M^4*Sqrt[29/Pi]*u^10)/(22400728429670908821504000*
        b^2) - (254647306411384640976791*d^4*K1^2*M^4*Sqrt[29/Pi]*u^10)/
       (143432984171604312729531187200000*b^2) + 
      (28719085530456386841407*d^6*K1^2*M^4*Sqrt[29/Pi]*u^10)/
       (974077990978637098332979200000*b^2) + 
      (2616569714580028620936773*d^8*K1^2*M^4*Sqrt[29/Pi]*u^10)/
       (25910474560031746815657246720000*b^2) - 
      (4679310961670364527597*d^10*K1^2*M^4*Sqrt[29/Pi]*u^10)/
       (110386135004601683678330880000*b^2) - 
      (65565188013467467531*d^12*K1^2*M^4*Sqrt[29/Pi]*u^10)/
       (4248733202156589731020800000*b^2) + 
      (563132509182832419121*d^14*K1^2*M^4*Sqrt[29/Pi]*u^10)/
       (560832782684669844494745600000*b^2) - 
      (321759037720299945121*d^16*K1^2*M^4*Sqrt[29/Pi]*u^10)/
       (828921270754369609169633280000*b^2) - 
      (515783619882454138063*d^18*K1^2*M^4*Sqrt[29/Pi]*u^10)/
       (1986950430082830306209955840000*b^2) - 
      (578387021917*Sqrt[29]*d^2*K0^2*M^4*u^10)/(70087237649694720000*b^2*
        Sqrt[Pi]) - (219378473966503*d^2*K1^2*M^4*u^10)/
       (770959614146641920000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (623026301046731287*K0^2*M^4*u^10)/(187832194907178428006400000*b^2*
        Sqrt[29*Pi]) - (144438714623487493614749969*d^4*K0^2*M^4*u^10)/
       (133870785226830691880895774720000*b^2*Sqrt[29*Pi]) - 
      (7532522688016550806339*d^6*K0^2*M^4*u^10)/
       (8442644040414384755834880000*b^2*Sqrt[29*Pi]) + 
      (5218737951317808520899811*d^8*K0^2*M^4*u^10)/
       (1174305133568690279656980480000*b^2*Sqrt[29*Pi]) + 
      (830074734161061695773303*d^10*K0^2*M^4*u^10)/
       (523443930505691854861762560000*b^2*Sqrt[29*Pi]) - 
      (12472282504589342645797*d^12*K0^2*M^4*u^10)/
       (7477770435795597926596608000*b^2*Sqrt[29*Pi]) - 
      (720857601796776655940527*d^14*K0^2*M^4*u^10)/
       (2028345230709555937589329920000*b^2*Sqrt[29*Pi]) + 
      (9649151811376953738649*d^16*K0^2*M^4*u^10)/
       (124821244966741903851651072000*b^2*Sqrt[29*Pi]) + 
      (30993112966213236172487*d^18*K0^2*M^4*u^10)/
       (8113380922838223750357319680000*b^2*Sqrt[29*Pi]) - 
      (181671140147088503*K1^2*M^4*u^10)/(46524589815470349090816000*b^2*
        Sqrt[29*Pi]) - (285510190391697663029931941*d^4*K1^2*M^4*u^10)/
       (143432984171604312729531187200000*b^2*Sqrt[29*Pi]) - 
      (1934434876808358012205603*d^6*K1^2*M^4*u^10)/
       (974077990978637098332979200000*b^2*Sqrt[29*Pi]) + 
      (61746796993193811127830959*d^8*K1^2*M^4*u^10)/
       (25910474560031746815657246720000*b^2*Sqrt[29*Pi]) + 
      (6769650012147450170591437*d^10*K1^2*M^4*u^10)/
       (2318108835096635357244948480000*b^2*Sqrt[29*Pi]) - 
      (110493622877339510457611*d^12*K1^2*M^4*u^10)/
       (46736065223722487041228800000*b^2*Sqrt[29*Pi]) - 
      (445320363697164351462029*d^14*K1^2*M^4*u^10)/
       (560832782684669844494745600000*b^2*Sqrt[29*Pi]) + 
      (386362286452214267683*d^16*K1^2*M^4*u^10)/
       (8725487060572311675469824000*b^2*Sqrt[29*Pi]) + 
      (494399663383580396263*d^18*K1^2*M^4*u^10)/
       (50576920038472044158071603200*b^2*Sqrt[29*Pi]) - 
      (6160412504520929*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (10080327793351908969676800000*b^2) - 
      (1090367827*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^11)/(375711312936960000*b^2) + 
      (1093427557056430788821*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (498031195040292752533094400000*b^2) + 
      (4043478600496632872173*d^6*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (338741865452506811439513600000*b^2) + 
      (2346122950866020849*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (9072295014016718072709120000*b^2) + 
      (1736050823338555749637*d^10*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (210312293506751191685529600000*b^2) + 
      (11504424543670376749*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (1744672118080138090905600000*b^2) - 
      (1678960361*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^11)/(202174723989504000*b^2) + 
      (750829983302165853901*d^16*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (787475207216651128711151616000*b^2) + 
      (3144591194951884969*d^18*K0*K1*M^4*Sqrt[29/Pi]*u^11)/
       (42498661976771648216157388800*b^2) - 
      (33549003158202692617*K0*K1*M^4*u^11)/(30240983380055726909030400000*
        b^2*Sqrt[29*Pi]) - (37215747459144239502521*d^4*K0*K1*M^4*u^11)/
       (55336799448921416948121600000*b^2*Sqrt[29*Pi]) - 
      (3063803342655645987590021*d^6*K0*K1*M^4*u^11)/
       (4403644250882588548713676800000*b^2*Sqrt[29*Pi]) + 
      (2857795813914429449431*d^8*K0*K1*M^4*u^11)/
       (1814459002803343614541824000*b^2*Sqrt[29*Pi]) + 
      (60323877872227056562927*d^10*K0*K1*M^4*u^11)/
       (210312293506751191685529600000*b^2*Sqrt[29*Pi]) - 
      (1788488131158099728921*d^12*K0*K1*M^4*u^11)/
       (1744672118080138090905600000*b^2*Sqrt[29*Pi]) - 
      (74057577822090759989149*d^16*K0*K1*M^4*u^11)/
       (3937376036083255643555758080000*b^2*Sqrt[29*Pi]) - 
      (4041332937094386371159*d^18*K0*K1*M^4*u^11)/
       (3187399648257873616211804160000*b^2*Sqrt[29*Pi]) - 
      (1526649249648661*K0^2*M^4*Sqrt[29/Pi]*u^12)/
       (1260040974168988621209600000*b^2) - 
      (4835267314889303*d^4*K0^2*M^4*Sqrt[29/Pi]*u^12)/
       (4581967178796322258944000*b^2) - (21870067185700099*d^6*K0^2*M^4*
        Sqrt[29/Pi]*u^12)/(292100407648265544007680000*b^2) + 
      (2848916316985917047*d^8*K0^2*M^4*Sqrt[29/Pi]*u^12)/
       (925374091429705243416330240*b^2) + 
      (5512500883*d^10*K0^2*M^4*Sqrt[29/Pi]*u^12)/(4447843927769088000*b^2) + 
      (734355459324657529*d^12*K0^2*M^4*Sqrt[29/Pi]*u^12)/
       (10223514267689294040268800000*b^2) + 
      (1574530646327767*d^14*K0^2*M^4*Sqrt[29/Pi]*u^12)/
       (13878073666546552995840000*b^2) - (116438090648689*d^16*K0^2*M^4*
        Sqrt[29/Pi]*u^12)/(614948226627927461068800*b^2) + 
      (35205712220140663*d^18*K0^2*M^4*Sqrt[29/Pi]*u^12)/
       (19629147393963444557316096000*b^2) - 
      (737612251320103*K1^2*M^4*Sqrt[29/Pi]*u^12)/
       (295835706978806024110080000*b^2) - (105597444071087*d^4*K1^2*M^4*
        Sqrt[29/Pi]*u^12)/(767451078334371594240000*b^2) + 
      (12738842764800464509*d^6*K1^2*M^4*Sqrt[29/Pi]*u^12)/
       (73609302727362917089935360000*b^2) - 
      (109598472638414943779*d^8*K1^2*M^4*Sqrt[29/Pi]*u^12)/
       (578358807143565777135206400000*b^2) - 
      (351345723039062953*d^10*K1^2*M^4*Sqrt[29/Pi]*u^12)/
       (90965524873162280140800000*b^2) - (13054061461496527*d^12*K1^2*M^4*
        Sqrt[29/Pi]*u^12)/(10515614675337559584276480000*b^2) - 
      (103773040609604869*d^14*K1^2*M^4*Sqrt[29/Pi]*u^12)/
       (649112016996145653350400000*b^2) + (93696649267644209*d^16*K1^2*M^4*
        Sqrt[29/Pi]*u^12)/(2628903668834389896069120000*b^2) - 
      (697326375001*d^18*K1^2*M^4*Sqrt[29/Pi]*u^12)/
       (160237937909905669855641600*b^2) - (15753448987*d^2*K0^2*M^4*u^12)/
       (2965229285179392000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (382014189269*d^2*K1^2*M^4*u^12)/(64246634512220160000*Sqrt[29]*b^2*
        Sqrt[Pi]) - (137882470826596733*K0^2*M^4*u^12)/
       (3780122922506965863628800000*b^2*Sqrt[29*Pi]) - 
      (113016065255611631*d^4*K0^2*M^4*u^12)/(13745901536388966776832000*b^2*
        Sqrt[29*Pi]) - (6319147132051723273*d^6*K0^2*M^4*u^12)/
       (292100407648265544007680000*b^2*Sqrt[29*Pi]) + 
      (1377992466089952696241*d^8*K0^2*M^4*u^12)/
       (115671761428713155427041280000*b^2*Sqrt[29*Pi]) - 
      (564374087335487853461*d^12*K0^2*M^4*u^12)/
       (10223514267689294040268800000*b^2*Sqrt[29*Pi]) - 
      (55062739825731007*d^14*K0^2*M^4*u^12)/(2775614733309310599168000*b^2*
        Sqrt[29*Pi]) + (30544411315625567*d^16*K0^2*M^4*u^12)/
       (5124568555232728842240000*b^2*Sqrt[29*Pi]) + 
      (225035774018042539*d^18*K0^2*M^4*u^12)/(8922339724528838435143680000*
        b^2*Sqrt[29*Pi]) - (2161249959647029*K1^2*M^4*u^12)/
       (295835706978806024110080000*b^2*Sqrt[29*Pi]) - 
      (12222130748616726071*d^4*K1^2*M^4*u^12)/(309282784568751752478720000*
        b^2*Sqrt[29*Pi]) - (2366033752560172533161*d^6*K1^2*M^4*u^12)/
       (73609302727362917089935360000*b^2*Sqrt[29*Pi]) + 
      (68822831781948713290231*d^8*K1^2*M^4*u^12)/
       (578358807143565777135206400000*b^2*Sqrt[29*Pi]) + 
      (1265617849547822047*d^10*K1^2*M^4*u^12)/(8269593170287480012800000*b^2*
        Sqrt[29*Pi]) - (89501949501548907403*d^12*K1^2*M^4*u^12)/
       (1502230667905365654896640000*b^2*Sqrt[29*Pi]) - 
      (27694544476909678157*d^14*K1^2*M^4*u^12)/(1947336050988436960051200000*
        b^2*Sqrt[29*Pi]) - (126994567990678319*d^16*K1^2*M^4*u^12)/
       (238991242621308172369920000*b^2*Sqrt[29*Pi]) + 
      (84050706677548997*d^18*K1^2*M^4*u^12)/(904569004330112652410880000*b^2*
        Sqrt[29*Pi]) + (478776043*K0*K1*M^4*Sqrt[29/Pi]*u^13)/
       (2268400403162234880000*b^2) - (149987069875119481*d^2*K0*K1*M^4*
        Sqrt[29/Pi]*u^13)/(2300290710230091159060480000*b^2) - 
      (710110421761001*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^13)/
       (11812884132834268323840000*b^2) + (86075751597513437*d^6*K0*K1*M^4*
        Sqrt[29/Pi]*u^13)/(200025279150442709483520000*b^2) - 
      (14756418482143*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^13)/
       (1453893431733448409088000*b^2) + (13038453565606361*d^10*K0*K1*M^4*
        Sqrt[29/Pi]*u^13)/(46944708372042676715520000*b^2) + 
      (4696194617*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^13)/(167331838950372096000*
        b^2) + (540480235792531*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^13)/
       (952501329287822426112000*b^2) + (1773129195259823*d^16*K0*K1*M^4*
        Sqrt[29/Pi]*u^13)/(28575039878634672783360000*b^2) + 
      (142926642003191*d^18*K0*K1*M^4*Sqrt[29/Pi]*u^13)/
       (328612958604298737008640000*b^2) - (639357660107*K0*K1*M^4*u^13)/
       (29489205241109053440000*b^2*Sqrt[29*Pi]) + 
      (1555014093096026777*d^2*K0*K1*M^4*u^13)/(2300290710230091159060480000*
        b^2*Sqrt[29*Pi]) - (28464714702867769*d^4*K0*K1*M^4*u^13)/
       (3937628044278089441280000*b^2*Sqrt[29*Pi]) - 
      (68267435459952991*d^6*K0*K1*M^4*u^13)/(3636823257280776536064000*b^2*
        Sqrt[29*Pi]) + (19280880895506871*d^8*K0*K1*M^4*u^13)/
       (807718573185249116160000*b^2*Sqrt[29*Pi]) + 
      (515215944140963669*d^10*K0*K1*M^4*u^13)/(328612958604298737008640000*
        b^2*Sqrt[29*Pi]) - (26304132719503*d^12*K0*K1*M^4*u^13)/
       (1987065587535668640000*b^2*Sqrt[29*Pi]) - 
      (99209752034471731*d^14*K0*K1*M^4*u^13)/(4762506646439112130560000*b^2*
        Sqrt[29*Pi]) - (49517828295519019*d^16*K0*K1*M^4*u^13)/
       (28575039878634672783360000*b^2*Sqrt[29*Pi]) + 
      (5281824827406977*d^18*K0*K1*M^4*u^13)/(328612958604298737008640000*b^2*
        Sqrt[29*Pi]) - (245639267*K0^2*M^4*Sqrt[29/Pi]*u^14)/
       (18357240299664752640000*b^2) - (13748492137*d^4*K0^2*M^4*Sqrt[29/Pi]*
        u^14)/(1795816985836769280000*b^2) - 
      (94597693037*d^6*K0^2*M^4*Sqrt[29/Pi]*u^14)/(7781873605292666880000*
        b^2) - (446099228427451*d^8*K0^2*M^4*Sqrt[29/Pi]*u^14)/
       (38660348071093969059840000*b^2) - (27200269*d^10*K0^2*M^4*Sqrt[29/Pi]*
        u^14)/(1382875112088207360*b^2) - (771168828583537*d^12*K0^2*M^4*
        Sqrt[29/Pi]*u^14)/(31296472248028451143680000*b^2) + 
      (2615016713*d^14*K0^2*M^4*Sqrt[29/Pi]*u^14)/(2622462899952107520000*
        b^2) + (19721*d^16*K0^2*M^4*Sqrt[29/Pi]*u^14)/
       (60810733911932928*b^2) - (1682604685369*d^18*K0^2*M^4*Sqrt[29/Pi]*
        u^14)/(25773565380729312706560000*b^2) - 
      (26371187*K1^2*M^4*Sqrt[29/Pi]*u^14)/(1023004103386890240000*b^2) + 
      (5568720493381*d^4*K1^2*M^4*Sqrt[29/Pi]*u^14)/
       (1465386660442803732480000*b^2) - (14975213848752523*d^6*K1^2*M^4*
        Sqrt[29/Pi]*u^14)/(438150611472398316011520000*b^2) - 
      (42868364264701399*d^8*K1^2*M^4*Sqrt[29/Pi]*u^14)/
       (1314451834417194948034560000*b^2) + 
      (14861657593672937*d^10*K1^2*M^4*Sqrt[29/Pi]*u^14)/
       (202223359141106915082240000*b^2) + 
      (6921391727791*d^12*K1^2*M^4*Sqrt[29/Pi]*u^14)/
       (770939492326800556032000*b^2) - (3821840899106903*d^14*K1^2*M^4*
        Sqrt[29/Pi]*u^14)/(438150611472398316011520000*b^2) + 
      (262961376719*d^16*K1^2*M^4*Sqrt[29/Pi]*u^14)/(162820740049200414720000*
        b^2) + (13127238854617*d^18*K1^2*M^4*Sqrt[29/Pi]*u^14)/
       (228600319029077382266880000*b^2) - (214859483*d^2*K0^2*M^4*u^14)/
       (4447843927769088000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (1124791751*d^2*K1^2*M^4*u^14)/(22239219638845440000*Sqrt[29]*b^2*
        Sqrt[Pi]) + (1168976507*K0^2*M^4*u^14)/(82607581348491386880000*b^2*
        Sqrt[29*Pi]) - (9967621511*d^4*K0^2*M^4*u^14)/(71832679433470771200*
        b^2*Sqrt[29*Pi]) + (9358993519*d^6*K0^2*M^4*u^14)/
       (208443042998910720000*b^2*Sqrt[29*Pi]) + 
      (49877462703375323*d^8*K0^2*M^4*u^14)/(38660348071093969059840000*b^2*
        Sqrt[29*Pi]) + (4031935183*d^10*K0^2*M^4*u^14)/
       (3802906558242570240*b^2*Sqrt[29*Pi]) + 
      (43625889003968171*d^12*K0^2*M^4*u^14)/(219075305736199158005760000*b^2*
        Sqrt[29*Pi]) - (13414222155269*d^14*K0^2*M^4*u^14)/
       (55071720898994257920000*b^2*Sqrt[29*Pi]) - 
      (3420439051*d^16*K0^2*M^4*u^14)/(359163397167353856000*b^2*
        Sqrt[29*Pi]) + (99956672770049*d^18*K0^2*M^4*u^14)/
       (25773565380729312706560000*b^2*Sqrt[29*Pi]) + 
      (4525879*K1^2*M^4*u^14)/(13640054711825203200*b^2*Sqrt[29*Pi]) - 
      (721410528031889*d^4*K1^2*M^4*u^14)/(1465386660442803732480000*b^2*
        Sqrt[29*Pi]) + (57652415560878979*d^6*K1^2*M^4*u^14)/
       (87630122294479663202304000*b^2*Sqrt[29*Pi]) + 
      (233602874003282473*d^8*K1^2*M^4*u^14)/(119495621310654086184960000*b^2*
        Sqrt[29*Pi]) - (322317436968869173*d^10*K1^2*M^4*u^14)/
       (202223359141106915082240000*b^2*Sqrt[29*Pi]) - 
      (1062873730445706539*d^12*K1^2*M^4*u^14)/(1314451834417194948034560000*
        b^2*Sqrt[29*Pi]) + (8467662310101739*d^14*K1^2*M^4*u^14)/
       (438150611472398316011520000*b^2*Sqrt[29*Pi]) - 
      (7714776952559*d^16*K1^2*M^4*u^14)/(162820740049200414720000*b^2*
        Sqrt[29*Pi]) + (138114838179163*d^18*K1^2*M^4*u^14)/
       (228600319029077382266880000*b^2*Sqrt[29*Pi]) - 
      (5597*K0*K1*M^4*Sqrt[29/Pi]*u^15)/(23047918534803456000*b^2) - 
      (7151717719*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^15)/(33304242282790993920000*
        b^2) - (8061637043*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^15)/
       (9119018720288010240000*b^2) + (167015711*d^6*K0*K1*M^4*Sqrt[29/Pi]*
        u^15)/(53716519810953216000*b^2) + 
      (163080433*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^15)/(971853898217545728000*
        b^2) + (6244685441*d^10*K0*K1*M^4*Sqrt[29/Pi]*u^15)/
       (979536537729146880000*b^2) + (5597*d^12*K0*K1*M^4*Sqrt[29/Pi]*u^15)/
       (33695787331584000*b^2) + (2409073*d^14*K0*K1*M^4*Sqrt[29/Pi]*u^15)/
       (518273300385792000*b^2) + (33247471*d^16*K0*K1*M^4*Sqrt[29/Pi]*u^15)/
       (18657838813888512000*b^2) + (42357247*d^18*K0*K1*M^4*Sqrt[29/Pi]*
        u^15)/(528638766393507840000*b^2) - (92393629*K0*K1*M^4*u^15)/
       (1267635519414190080000*b^2*Sqrt[29*Pi]) + 
      (643072728293*d^2*K0*K1*M^4*u^15)/(366346665110700933120000*b^2*
        Sqrt[29*Pi]) - (62136689153*d^4*K0*K1*M^4*u^15)/
       (3908150880123432960000*b^2*Sqrt[29*Pi]) - 
      (4268294668061*d^6*K0*K1*M^4*u^15)/(30528888759225077760000*b^2*
        Sqrt[29*Pi]) + (1460292330337*d^8*K0*K1*M^4*u^15)/
       (14577808473263185920000*b^2*Sqrt[29*Pi]) - 
      (201556289903*d^10*K0*K1*M^4*u^15)/(2154980383004123136000*b^2*
        Sqrt[29*Pi]) - (29591*d^12*K0*K1*M^4*u^15)/(430892421120000*b^2*
        Sqrt[29*Pi]) - (34191703361*d^14*K0*K1*M^4*u^15)/
       (199535220648529920000*b^2*Sqrt[29*Pi]) - 
      (3276819149*d^16*K0*K1*M^4*u^15)/(62463199507365888000*b^2*
        Sqrt[29*Pi]) - (217446472129*d^18*K0*K1*M^4*u^15)/
       (122115555036900311040000*b^2*Sqrt[29*Pi]) + 
      (41*d^4*K0^2*M^4*Sqrt[29/Pi]*u^16)/(181722756096000*b^2) + 
      (3049*d^8*K0^2*M^4*Sqrt[29/Pi]*u^16)/(25271840498688000*b^2) - 
      (43291373*d^16*K0^2*M^4*Sqrt[29/Pi]*u^16)/(693838380891479040000*b^2) + 
      (1836194909*d^4*K1^2*M^4*Sqrt[29/Pi]*u^16)/(7850285680943591424000*
        b^2) - (13703279*d^6*K1^2*M^4*Sqrt[29/Pi]*u^16)/
       (192814034268789964800*b^2) - (18431209*d^8*K1^2*M^4*Sqrt[29/Pi]*u^16)/
       (578442102806369894400*b^2) - (681954733*d^10*K1^2*M^4*Sqrt[29/Pi]*
        u^16)/(3470652616838219366400*b^2) - 
      (18431209*d^12*K1^2*M^4*Sqrt[29/Pi]*u^16)/(578442102806369894400*b^2) + 
      (18431209*d^14*K1^2*M^4*Sqrt[29/Pi]*u^16)/(192814034268789964800*b^2) - 
      (8388559433*d^16*K1^2*M^4*Sqrt[29/Pi]*u^16)/(274759998833025699840000*
        b^2) + (18431209*d^18*K1^2*M^4*Sqrt[29/Pi]*u^16)/
       (6941305233676438732800*b^2) - (964507*d^2*K0^2*M^4*u^16)/
       (16679414729134080000*Sqrt[29]*b^2*Sqrt[Pi]) - 
      (121763*d^2*K1^2*M^4*u^16)/(1853268303237120000*Sqrt[29]*b^2*
        Sqrt[Pi]) - (491*K0^2*M^4*u^16)/(151631042992128000*b^2*
        Sqrt[29*Pi]) - (1252922509*d^4*K0^2*M^4*u^16)/(168357842422197120000*
        b^2*Sqrt[29*Pi]) - (5122231*d^6*K0^2*M^4*u^16)/
       (4169853682283520000*b^2*Sqrt[29*Pi]) - (6368083*d^8*K0^2*M^4*u^16)/
       (4169853682283520000*b^2*Sqrt[29*Pi]) + (23675263*d^10*K0^2*M^4*u^16)/
       (8339707364567040000*b^2*Sqrt[29*Pi]) - (157901*d^12*K0^2*M^4*u^16)/
       (92663415161856000*b^2*Sqrt[29*Pi]) - (1382837*d^14*K0^2*M^4*u^16)/
       (1389951227427840000*b^2*Sqrt[29*Pi]) + 
      (5658367027*d^16*K0^2*M^4*u^16)/(3052888875922507776000*b^2*
        Sqrt[29*Pi]) + (61069*d^18*K0^2*M^4*u^16)/(1853268303237120000*b^2*
        Sqrt[29*Pi]) - (401*K1^2*M^4*u^16)/(111196098194227200*b^2*
        Sqrt[29*Pi]) - (2147649262823*d^4*K1^2*M^4*u^16)/
       (274759998833025699840000*b^2*Sqrt[29*Pi]) + 
      (889886293*d^6*K1^2*M^4*u^16)/(1606783618906583040000*b^2*
        Sqrt[29*Pi]) + (43996691261*d^8*K1^2*M^4*u^16)/
       (14461052570159247360000*b^2*Sqrt[29*Pi]) + 
      (798305359757*d^10*K1^2*M^4*u^16)/(86766315420955484160000*b^2*
        Sqrt[29*Pi]) - (2325046499*d^12*K1^2*M^4*u^16)/
       (2892210514031849472000*b^2*Sqrt[29*Pi]) - 
      (19495843481*d^14*K1^2*M^4*u^16)/(4820350856719749120000*b^2*
        Sqrt[29*Pi]) + (604406779*d^16*K1^2*M^4*u^16)/(713662334631235584000*
        b^2*Sqrt[29*Pi]) - (8533287401*d^18*K1^2*M^4*u^16)/
       (173532630841910968320000*b^2*Sqrt[29*Pi]) + 
      (K0*K1*M^4*Sqrt[29/Pi]*u^17)/(396136099816934400*b^2) + 
      (1703*d^2*K0*K1*M^4*Sqrt[29/Pi]*u^17)/(2640907332112896000*b^2) + 
      (67*d^4*K0*K1*M^4*Sqrt[29/Pi]*u^17)/(33011341651411200*b^2) + 
      (37*d^6*K0*K1*M^4*Sqrt[29/Pi]*u^17)/(6602268330282240*b^2) - 
      (107*d^8*K0*K1*M^4*Sqrt[29/Pi]*u^17)/(66022683302822400*b^2) - 
      (13*d^10*K0*K1*M^4*Sqrt[29/Pi]*u^17)/(1059187432665600*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[29/Pi]*u^17)/(579146344761600*b^2) + 
      (d^14*K0*K1*M^4*Sqrt[29/Pi]*u^17)/(174663183340800*b^2) + 
      (37*d^16*K0*K1*M^4*Sqrt[29/Pi]*u^17)/(18863623800806400*b^2) + 
      (d^18*K0*K1*M^4*Sqrt[29/Pi]*u^17)/(6287874600268800*b^2) - 
      (583*K0*K1*M^4*u^17)/(720247454212608000*b^2*Sqrt[29*Pi]) - 
      (199*d^2*K0*K1*M^4*u^17)/(5626933236036000*b^2*Sqrt[29*Pi]) - 
      (223331*d^4*K0*K1*M^4*u^17)/(660226833028224000*b^2*Sqrt[29*Pi]) - 
      (71023*d^6*K0*K1*M^4*u^17)/(94318119004032000*b^2*Sqrt[29*Pi]) + 
      (464119*d^8*K0*K1*M^4*u^17)/(1320453666056448000*b^2*Sqrt[29*Pi]) + 
      (6934667*d^10*K0*K1*M^4*u^17)/(3961360998169344000*b^2*Sqrt[29*Pi]) + 
      (d^12*K0*K1*M^4*u^17)/(75705404544000*b^2*Sqrt[29*Pi]) - 
      (165911*d^14*K0*K1*M^4*u^17)/(220075611009408000*b^2*Sqrt[29*Pi]) - 
      (614903*d^16*K0*K1*M^4*u^17)/(2640907332112896000*b^2*Sqrt[29*Pi]) - 
      (13883*d^18*K0*K1*M^4*u^17)/(880302444037632000*b^2*Sqrt[29*Pi]) + 
      (127*d^2*K0^2*M^4*u^18)/(138995122742784000*Sqrt[29]*b^2*Sqrt[Pi]) + 
      (127*d^2*K1^2*M^4*u^18)/(138995122742784000*Sqrt[29]*b^2*Sqrt[Pi]) + 
      (127*d^4*K0^2*M^4*u^18)/(11582926895232000*b^2*Sqrt[29*Pi]) + 
      (127*d^6*K0^2*M^4*u^18)/(3860975631744000*b^2*Sqrt[29*Pi]) - 
      (127*d^8*K0^2*M^4*u^18)/(11582926895232000*b^2*Sqrt[29*Pi]) - 
      (4699*d^10*K0^2*M^4*u^18)/(69497561371392000*b^2*Sqrt[29*Pi]) - 
      (127*d^12*K0^2*M^4*u^18)/(11582926895232000*b^2*Sqrt[29*Pi]) + 
      (127*d^14*K0^2*M^4*u^18)/(3860975631744000*b^2*Sqrt[29*Pi]) + 
      (127*d^16*K0^2*M^4*u^18)/(11582926895232000*b^2*Sqrt[29*Pi]) + 
      (127*d^18*K0^2*M^4*u^18)/(138995122742784000*b^2*Sqrt[29*Pi]) + 
      (127*d^4*K1^2*M^4*u^18)/(11582926895232000*b^2*Sqrt[29*Pi]) + 
      (127*d^6*K1^2*M^4*u^18)/(3860975631744000*b^2*Sqrt[29*Pi]) - 
      (127*d^8*K1^2*M^4*u^18)/(11582926895232000*b^2*Sqrt[29*Pi]) - 
      (4699*d^10*K1^2*M^4*u^18)/(69497561371392000*b^2*Sqrt[29*Pi]) - 
      (127*d^12*K1^2*M^4*u^18)/(11582926895232000*b^2*Sqrt[29*Pi]) + 
      (127*d^14*K1^2*M^4*u^18)/(3860975631744000*b^2*Sqrt[29*Pi]) + 
      (127*d^16*K1^2*M^4*u^18)/(11582926895232000*b^2*Sqrt[29*Pi]) + 
      (127*d^18*K1^2*M^4*u^18)/(138995122742784000*b^2*Sqrt[29*Pi]))/Pi}, 10, 
   15, 1], SeriesData[p, 0, 
   {((-143*K0^2*M^5*Sqrt[Pi/29]*u^3)/(2282188800*b^3) - 
      (3003*d^2*K0^2*M^5*Sqrt[Pi/29]*u^3)/(760729600*b^3) - 
      (149149*d^4*K0^2*M^5*Sqrt[Pi/29]*u^3)/(6846566400*b^3) + 
      (13013*d^6*K0^2*M^5*Sqrt[Pi/29]*u^3)/(6846566400*b^3) + 
      (20449*d^8*K0^2*M^5*Sqrt[Pi/29]*u^3)/(402739200*b^3) - 
      (20449*d^10*K0^2*M^5*Sqrt[Pi/29]*u^3)/(6846566400*b^3) - 
      (143143*d^12*K0^2*M^5*Sqrt[Pi/29]*u^3)/(6846566400*b^3) - 
      (20449*d^14*K0^2*M^5*Sqrt[Pi/29]*u^3)/(6846566400*b^3) - 
      (77*K1^2*M^5*Sqrt[Pi/29]*u^3)/(427910400*b^3) - 
      (39193*d^2*K1^2*M^5*Sqrt[Pi/29]*u^3)/(3423283200*b^3) - 
      (110033*d^4*K1^2*M^5*Sqrt[Pi/29]*u^3)/(1711641600*b^3) + 
      (385*d^6*K1^2*M^5*Sqrt[Pi/29]*u^3)/(136931328*b^3) + 
      (25883*d^8*K1^2*M^5*Sqrt[Pi/29]*u^3)/(171164160*b^3) - 
      (17303*d^10*K1^2*M^5*Sqrt[Pi/29]*u^3)/(3423283200*b^3) - 
      (1573*d^12*K1^2*M^5*Sqrt[Pi/29]*u^3)/(24806400*b^3) - 
      (11011*d^14*K1^2*M^5*Sqrt[Pi/29]*u^3)/(1141094400*b^3) - 
      (4078427*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(8626673664000*b^3) - 
      (51697837*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(1725334732800*b^3) - 
      (10837223*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(64862208000*b^3) + 
      (4237651*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(410793984000*b^3) + 
      (375364847*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(958519296000*b^3) - 
      (29872271*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(1725334732800*b^3) - 
      (8732009*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(53581824000*b^3) - 
      (10954801*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(454035456000*b^3) - 
      (2699357*K0^2*M^5*Sqrt[Pi/29]*u^5)/(17253347328000*b^3) - 
      (1373971*d^2*K0^2*M^5*Sqrt[Pi/29]*u^5)/(138026778624*b^3) - 
      (137479427*d^4*K0^2*M^5*Sqrt[Pi/29]*u^5)/(2464763904000*b^3) + 
      (2454661*d^6*K0^2*M^5*Sqrt[Pi/29]*u^5)/(821587968000*b^3) + 
      (251250857*d^8*K0^2*M^5*Sqrt[Pi/29]*u^5)/(1917038592000*b^3) - 
      (3714997*d^10*K0^2*M^5*Sqrt[Pi/29]*u^5)/(690133893120*b^3) - 
      (134723017*d^12*K0^2*M^5*Sqrt[Pi/29]*u^5)/(2464763904000*b^3) - 
      (7371991*d^14*K0^2*M^5*Sqrt[Pi/29]*u^5)/(908070912000*b^3) - 
      (47068193*K1^2*M^5*Sqrt[Pi/29]*u^5)/(129400104960000*b^3) - 
      (6038094427*d^2*K1^2*M^5*Sqrt[Pi/29]*u^5)/(258800209920000*b^3) - 
      (8574173107*d^4*K1^2*M^5*Sqrt[Pi/29]*u^5)/(64700052480000*b^3) + 
      (27177749*d^6*K1^2*M^5*Sqrt[Pi/29]*u^5)/(9585192960000*b^3) + 
      (13531248181*d^8*K1^2*M^5*Sqrt[Pi/29]*u^5)/(43133368320000*b^3) - 
      (638822767*d^10*K1^2*M^5*Sqrt[Pi/29]*u^5)/(86266736640000*b^3) - 
      (79383667*d^12*K1^2*M^5*Sqrt[Pi/29]*u^5)/(599074560000*b^3) - 
      (586905847*d^14*K1^2*M^5*Sqrt[Pi/29]*u^5)/(28755578880000*b^3) - 
      (157672727*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(517600419840000*b^3) - 
      (10113430469*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(517600419840000*b^3) - 
      (57614562911*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(517600419840000*b^3) + 
      (22141393*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(19170385920000*b^3) + 
      (45569168689*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(172533473280000*b^3) - 
      (767114909*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(172533473280000*b^3) - 
      (126479287*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(1127669760000*b^3) - 
      (143878097*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(8215879680000*b^3) - 
      (6619531*K0^2*M^5*Sqrt[Pi/29]*u^7)/(121788334080000*b^3) - 
      (7207701059*d^2*K0^2*M^5*Sqrt[Pi/29]*u^7)/(2070401679360000*b^3) - 
      (41171909831*d^4*K0^2*M^5*Sqrt[Pi/29]*u^7)/(2070401679360000*b^3) - 
      (20035271*d^6*K0^2*M^5*Sqrt[Pi/29]*u^7)/(230044631040000*b^3) + 
      (32647520389*d^8*K0^2*M^5*Sqrt[Pi/29]*u^7)/(690133893120000*b^3) - 
      (3748987*d^10*K0^2*M^5*Sqrt[Pi/29]*u^7)/(12107612160000*b^3) - 
      (1996703833*d^12*K0^2*M^5*Sqrt[Pi/29]*u^7)/(98590556160000*b^3) - 
      (2232747847*d^14*K0^2*M^5*Sqrt[Pi/29]*u^7)/(690133893120000*b^3) - 
      (33543893*K1^2*M^5*Sqrt[Pi/29]*u^7)/(414080335872000*b^3) - 
      (10740270871*d^2*K1^2*M^5*Sqrt[Pi/29]*u^7)/(2070401679360000*b^3) - 
      (61211463673*d^4*K1^2*M^5*Sqrt[Pi/29]*u^7)/(2070401679360000*b^3) - 
      (48398981*d^6*K1^2*M^5*Sqrt[Pi/29]*u^7)/(690133893120000*b^3) + 
      (2105012281*d^8*K1^2*M^5*Sqrt[Pi/29]*u^7)/(30005821440000*b^3) - 
      (22378679*d^10*K1^2*M^5*Sqrt[Pi/29]*u^7)/(76681543680000*b^3) - 
      (20758441961*d^12*K1^2*M^5*Sqrt[Pi/29]*u^7)/(690133893120000*b^3) - 
      (3367215407*d^14*K1^2*M^5*Sqrt[Pi/29]*u^7)/(690133893120000*b^3) - 
      (7755127*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(172533473280000*b^3) - 
      (23597527*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(8215879680000*b^3) - 
      (22625663*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(172533473280000*b^3) + 
      (5099069*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(131604480000*b^3) + 
      (182923*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(1297244160000*b^3) - 
      (2882786477*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(172533473280000*b^3) - 
      (20869843*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(7501455360000*b^3) - 
      (6483877*d^4*K0*K1*M^5*Sqrt[29*Pi]*u^8)/(11502231552000*b^3) - 
      (86629*K0^2*M^5*Sqrt[Pi/29]*u^9)/(16175013120000*b^3) - 
      (452987*d^2*K0^2*M^5*Sqrt[Pi/29]*u^9)/(1323786240000*b^3) - 
      (71796533*d^4*K0^2*M^5*Sqrt[Pi/29]*u^9)/(36971458560000*b^3) - 
      (659971*d^6*K0^2*M^5*Sqrt[Pi/29]*u^9)/(57511157760000*b^3) + 
      (197662361*d^8*K0^2*M^5*Sqrt[Pi/29]*u^9)/(43133368320000*b^3) + 
      (20740189*d^10*K0^2*M^5*Sqrt[Pi/29]*u^9)/(517600419840000*b^3) - 
      (102569671*d^12*K0^2*M^5*Sqrt[Pi/29]*u^9)/(51760041984000*b^3) - 
      (35202113*d^14*K0^2*M^5*Sqrt[Pi/29]*u^9)/(103520083968000*b^3) - 
      (117953*K1^2*M^5*Sqrt[Pi/29]*u^9)/(17253347328000*b^3) - 
      (75425501*d^2*K1^2*M^5*Sqrt[Pi/29]*u^9)/(172533473280000*b^3) - 
      (107016617*d^4*K1^2*M^5*Sqrt[Pi/29]*u^9)/(43133368320000*b^3) + 
      (1512897641*d^8*K1^2*M^5*Sqrt[Pi/29]*u^9)/(258800209920000*b^3) + 
      (3748393*d^10*K1^2*M^5*Sqrt[Pi/29]*u^9)/(73942917120000*b^3) - 
      (54440551*d^12*K1^2*M^5*Sqrt[Pi/29]*u^9)/(21566684160000*b^3) - 
      (3973339*d^14*K1^2*M^5*Sqrt[Pi/29]*u^9)/(9080709120000*b^3) - 
      (1439*d^6*K1^2*M^5*Sqrt[29*Pi]*u^9)/(4349583360000*b^3) - 
      (1037563*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(388200314880000*b^3) - 
      (16635709*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(97050078720000*b^3) - 
      (13983667*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(14377789440000*b^3) + 
      (78731*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(27728593920000*b^3) + 
      (126407269*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(55457187840000*b^3) + 
      (59177*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(2854414080000*b^3) - 
      (22396631*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(22835312640000*b^3) - 
      (1480849*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(8439137280000*b^3) - 
      (87323*K0^2*M^5*Sqrt[Pi/29]*u^11)/(388200314880000*b^3) - 
      (200519*d^2*K0^2*M^5*Sqrt[Pi/29]*u^11)/(13864296960000*b^3) - 
      (10657399*d^4*K0^2*M^5*Sqrt[Pi/29]*u^11)/(129400104960000*b^3) + 
      (491*d^6*K0^2*M^5*Sqrt[Pi/29]*u^11)/(600929280000*b^3) + 
      (74636267*d^8*K0^2*M^5*Sqrt[Pi/29]*u^11)/(388200314880000*b^3) + 
      (47483*d^10*K0^2*M^5*Sqrt[Pi/29]*u^11)/(48525039360000*b^3) - 
      (276329*d^12*K0^2*M^5*Sqrt[Pi/29]*u^11)/(3375654912000*b^3) - 
      (588143*d^14*K0^2*M^5*Sqrt[Pi/29]*u^11)/(38820031488000*b^3) - 
      (102757*K1^2*M^5*Sqrt[Pi/29]*u^11)/(388200314880000*b^3) - 
      (549691*d^2*K1^2*M^5*Sqrt[Pi/29]*u^11)/(32350026240000*b^3) - 
      (7518871*d^4*K1^2*M^5*Sqrt[Pi/29]*u^11)/(77640062976000*b^3) + 
      (531673*d^6*K1^2*M^5*Sqrt[Pi/29]*u^11)/(582300472320000*b^3) + 
      (263532047*d^8*K1^2*M^5*Sqrt[Pi/29]*u^11)/(1164600944640000*b^3) - 
      (1379671*d^12*K1^2*M^5*Sqrt[Pi/29]*u^11)/(14377789440000*b^3) - 
      (1156499*d^14*K1^2*M^5*Sqrt[Pi/29]*u^11)/(64700052480000*b^3) + 
      (97*d^10*K1^2*M^5*Sqrt[29*Pi]*u^11)/(3830924160000*b^3) - 
      (17*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(228353126400*b^3) - 
      (153271*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(32350026240000*b^3) - 
      (2634629*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(97050078720000*b^3) + 
      (64493*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(291150236160000*b^3) + 
      (18538991*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(291150236160000*b^3) - 
      (112957*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(291150236160000*b^3) - 
      (95077*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(3594447360000*b^3) - 
      (164921*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(32350026240000*b^3) - 
      (K0^2*M^5*Sqrt[Pi/29]*u^13)/(224652960000*b^3) - 
      (26807*d^2*K0^2*M^5*Sqrt[Pi/29]*u^13)/(97050078720000*b^3) - 
      (3067*d^4*K0^2*M^5*Sqrt[Pi/29]*u^13)/(1941001574400*b^3) - 
      (173*d^6*K0^2*M^5*Sqrt[Pi/29]*u^13)/(12658705920000*b^3) + 
      (14447*d^8*K0^2*M^5*Sqrt[Pi/29]*u^13)/(3830924160000*b^3) - 
      (22123*d^10*K0^2*M^5*Sqrt[Pi/29]*u^13)/(291150236160000*b^3) - 
      (73651*d^12*K0^2*M^5*Sqrt[Pi/29]*u^13)/(48525039360000*b^3) - 
      (29399*d^14*K0^2*M^5*Sqrt[Pi/29]*u^13)/(97050078720000*b^3) - 
      (59*K1^2*M^5*Sqrt[Pi/29]*u^13)/(12131259840000*b^3) - 
      (1739*d^2*K1^2*M^5*Sqrt[Pi/29]*u^13)/(5708828160000*b^3) - 
      (84179*d^4*K1^2*M^5*Sqrt[Pi/29]*u^13)/(48525039360000*b^3) - 
      (6863*d^6*K1^2*M^5*Sqrt[Pi/29]*u^13)/(291150236160000*b^3) + 
      (302791*d^8*K1^2*M^5*Sqrt[Pi/29]*u^13)/(72787559040000*b^3) - 
      (26687*d^10*K1^2*M^5*Sqrt[Pi/29]*u^13)/(291150236160000*b^3) - 
      (647*d^12*K1^2*M^5*Sqrt[Pi/29]*u^13)/(388200314880*b^3) - 
      (341*d^14*K1^2*M^5*Sqrt[Pi/29]*u^13)/(1021579776000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/29]*u^14)/(1213125984000*b^3) - 
      (167*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(3032814960000*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(54157410000*b^3) + 
      (509*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(673958880000*b^3) - 
      (13*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(433259280000*b^3) - 
      (251*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(866518560000*b^3) - 
      (13*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(216629640000*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[29*Pi]*u^14)/(96279840000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/29]*u^15)/(577679040000*b^3) - 
      (7*d^4*K0^2*M^5*Sqrt[Pi/29]*u^15)/(866518560000*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[Pi/29]*u^15)/(5199111360000*b^3) - 
      (7*d^10*K0^2*M^5*Sqrt[Pi/29]*u^15)/(5199111360000*b^3) - 
      (7*d^12*K0^2*M^5*Sqrt[Pi/29]*u^15)/(866518560000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/29]*u^15)/(577679040000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/29]*u^15)/(577679040000*b^3) - 
      (7*d^4*K1^2*M^5*Sqrt[Pi/29]*u^15)/(866518560000*b^3) - 
      (7*d^6*K1^2*M^5*Sqrt[Pi/29]*u^15)/(5199111360000*b^3) - 
      (7*d^10*K1^2*M^5*Sqrt[Pi/29]*u^15)/(5199111360000*b^3) - 
      (7*d^12*K1^2*M^5*Sqrt[Pi/29]*u^15)/(866518560000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/29]*u^15)/(577679040000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[29*Pi]*u^15)/(1299777840000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[29*Pi]*u^15)/(1299777840000*b^3))/Pi, 0, 
    ((-77*K1*M^5*Sqrt[Pi/29]*u)/(142636800*b^3*E^u) - 
      (39193*d^2*K1*M^5*Sqrt[Pi/29]*u)/(1141094400*b^3*E^u) - 
      (110033*d^4*K1*M^5*Sqrt[Pi/29]*u)/(570547200*b^3*E^u) + 
      (385*d^6*K1*M^5*Sqrt[Pi/29]*u)/(45643776*b^3*E^u) + 
      (25883*d^8*K1*M^5*Sqrt[Pi/29]*u)/(57054720*b^3*E^u) - 
      (17303*d^10*K1*M^5*Sqrt[Pi/29]*u)/(1141094400*b^3*E^u) - 
      (1573*d^12*K1*M^5*Sqrt[Pi/29]*u)/(8268800*b^3*E^u) - 
      (11011*d^14*K1*M^5*Sqrt[Pi/29]*u)/(380364800*b^3*E^u) - 
      (539*K0*M^5*Sqrt[Pi/29]*u^2)/(1141094400*b^3*E^u) - 
      (68299*d^2*K0*M^5*Sqrt[Pi/29]*u^2)/(2282188800*b^3*E^u) - 
      (7931*d^4*K0*M^5*Sqrt[Pi/29]*u^2)/(47545600*b^3*E^u) + 
      (23639*d^6*K0*M^5*Sqrt[Pi/29]*u^2)/(2282188800*b^3*E^u) + 
      (446017*d^8*K0*M^5*Sqrt[Pi/29]*u^2)/(1141094400*b^3*E^u) - 
      (1573*d^10*K0*M^5*Sqrt[Pi/29]*u^2)/(91287552*b^3*E^u) - 
      (92807*d^12*K0*M^5*Sqrt[Pi/29]*u^2)/(570547200*b^3*E^u) - 
      (11011*d^14*K0*M^5*Sqrt[Pi/29]*u^2)/(456437760*b^3*E^u) - 
      (77*K1*M^5*Sqrt[Pi/29]*u^2)/(142636800*b^3*E^u) - 
      (39193*d^2*K1*M^5*Sqrt[Pi/29]*u^2)/(1141094400*b^3*E^u) - 
      (110033*d^4*K1*M^5*Sqrt[Pi/29]*u^2)/(570547200*b^3*E^u) + 
      (385*d^6*K1*M^5*Sqrt[Pi/29]*u^2)/(45643776*b^3*E^u) + 
      (25883*d^8*K1*M^5*Sqrt[Pi/29]*u^2)/(57054720*b^3*E^u) - 
      (17303*d^10*K1*M^5*Sqrt[Pi/29]*u^2)/(1141094400*b^3*E^u) - 
      (1573*d^12*K1*M^5*Sqrt[Pi/29]*u^2)/(8268800*b^3*E^u) - 
      (11011*d^14*K1*M^5*Sqrt[Pi/29]*u^2)/(380364800*b^3*E^u) - 
      (539*K0*M^5*Sqrt[Pi/29]*u^3)/(1141094400*b^3*E^u) - 
      (68299*d^2*K0*M^5*Sqrt[Pi/29]*u^3)/(2282188800*b^3*E^u) - 
      (7931*d^4*K0*M^5*Sqrt[Pi/29]*u^3)/(47545600*b^3*E^u) + 
      (23639*d^6*K0*M^5*Sqrt[Pi/29]*u^3)/(2282188800*b^3*E^u) + 
      (446017*d^8*K0*M^5*Sqrt[Pi/29]*u^3)/(1141094400*b^3*E^u) - 
      (1573*d^10*K0*M^5*Sqrt[Pi/29]*u^3)/(91287552*b^3*E^u) - 
      (92807*d^12*K0*M^5*Sqrt[Pi/29]*u^3)/(570547200*b^3*E^u) - 
      (11011*d^14*K0*M^5*Sqrt[Pi/29]*u^3)/(456437760*b^3*E^u) + 
      (726583*K0^2*M^5*Sqrt[Pi/29]*u^3)/(1697948467200*b^3) + 
      (143932789*d^4*K0^2*M^5*Sqrt[Pi/29]*u^3)/(848974233600*b^3) + 
      (14445431*d^6*K0^2*M^5*Sqrt[Pi/29]*u^3)/(848974233600*b^3) - 
      (87668581*d^8*K0^2*M^5*Sqrt[Pi/29]*u^3)/(212243558400*b^3) - 
      (756613*d^10*K0^2*M^5*Sqrt[Pi/29]*u^3)/(44682854400*b^3) + 
      (156142987*d^12*K0^2*M^5*Sqrt[Pi/29]*u^3)/(848974233600*b^3) + 
      (26410813*d^14*K0^2*M^5*Sqrt[Pi/29]*u^3)/(848974233600*b^3) - 
      (24167*d^16*K0^2*M^5*Sqrt[Pi/29]*u^3)/(67917938688*b^3) - 
      (2341151*K1*M^5*Sqrt[Pi/29]*u^3)/(2875557888000*b^3*E^u) - 
      (149088437*d^2*K1*M^5*Sqrt[Pi/29]*u^3)/(2875557888000*b^3*E^u) - 
      (119634689*d^4*K1*M^5*Sqrt[Pi/29]*u^3)/(410793984000*b^3*E^u) + 
      (1825759*d^6*K1*M^5*Sqrt[Pi/29]*u^3)/(136931328000*b^3*E^u) + 
      (72983713*d^8*K1*M^5*Sqrt[Pi/29]*u^3)/(106502144000*b^3*E^u) - 
      (10144321*d^10*K1*M^5*Sqrt[Pi/29]*u^3)/(410793984000*b^3*E^u) - 
      (6931859*d^12*K1*M^5*Sqrt[Pi/29]*u^3)/(24164352000*b^3*E^u) - 
      (17732473*d^14*K1*M^5*Sqrt[Pi/29]*u^3)/(410793984000*b^3*E^u) + 
      (231*K1^2*M^5*Sqrt[Pi/29]*u^3)/(23582617600*b^3) + 
      (251251*d^2*K1^2*M^5*Sqrt[Pi/29]*u^3)/(44682854400*b^3) + 
      (70105189*d^4*K1^2*M^5*Sqrt[Pi/29]*u^3)/(848974233600*b^3) + 
      (3642331*d^6*K1^2*M^5*Sqrt[Pi/29]*u^3)/(27386265600*b^3) - 
      (273889*d^8*K1^2*M^5*Sqrt[Pi/29]*u^3)/(1095450624*b^3) - 
      (163302997*d^10*K1^2*M^5*Sqrt[Pi/29]*u^3)/(848974233600*b^3) + 
      (5857423*d^14*K1^2*M^5*Sqrt[Pi/29]*u^3)/(94330470400*b^3) + 
      (421421*d^16*K1^2*M^5*Sqrt[Pi/29]*u^3)/(282991411200*b^3) + 
      (829543*d^2*K0^2*M^5*Sqrt[29*Pi]*u^3)/(848974233600*b^3) + 
      (4613323*d^12*K1^2*M^5*Sqrt[29*Pi]*u^3)/(848974233600*b^3) - 
      (2397851*K0*M^5*Sqrt[Pi/29]*u^4)/(5751115776000*b^3*E^u) - 
      (152336087*d^2*K0*M^5*Sqrt[Pi/29]*u^4)/(5751115776000*b^3*E^u) - 
      (122048489*d^4*K0*M^5*Sqrt[Pi/29]*u^4)/(821587968000*b^3*E^u) + 
      (1890769*d^6*K0*M^5*Sqrt[Pi/29]*u^4)/(273862656000*b^3*E^u) - 
      (10333411*d^10*K0*M^5*Sqrt[Pi/29]*u^4)/(821587968000*b^3*E^u) - 
      (120257203*d^12*K0*M^5*Sqrt[Pi/29]*u^4)/(821587968000*b^3*E^u) - 
      (18077983*d^14*K0*M^5*Sqrt[Pi/29]*u^4)/(821587968000*b^3*E^u) - 
      (90149*K1*M^5*Sqrt[Pi/29]*u^4)/(151345152000*b^3*E^u) - 
      (110289677*d^2*K1*M^5*Sqrt[Pi/29]*u^4)/(2875557888000*b^3*E^u) - 
      (89726129*d^4*K1*M^5*Sqrt[Pi/29]*u^4)/(410793984000*b^3*E^u) + 
      (76191*d^6*K1*M^5*Sqrt[Pi/29]*u^4)/(15214592000*b^3*E^u) + 
      (496052777*d^8*K1*M^5*Sqrt[Pi/29]*u^4)/(958519296000*b^3*E^u) - 
      (5802841*d^10*K1*M^5*Sqrt[Pi/29]*u^4)/(410793984000*b^3*E^u) - 
      (89527603*d^12*K1*M^5*Sqrt[Pi/29]*u^4)/(410793984000*b^3*E^u) - 
      (13594273*d^14*K1*M^5*Sqrt[Pi/29]*u^4)/(410793984000*b^3*E^u) + 
      (1424704163*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(713138356224000*b^3) + 
      (260494101*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(1886609408000*b^3) + 
      (104947636649*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(118856392704000*b^3) + 
      (1321156987*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(5659828224000*b^3) - 
      (393684654781*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(178284589056000*b^3) - 
      (322813973911*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(1069707534336000*b^3) + 
      (8341184059*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(8042913792000*b^3) + 
      (231455408197*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(1069707534336000*b^3) + 
      (314873*d^16*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(13802677862400*b^3) + 
      (7701331*d^8*K0*M^5*Sqrt[29*Pi]*u^4)/(639012864000*b^3*E^u) - 
      (1418411*K0*M^5*Sqrt[Pi/29]*u^5)/(5751115776000*b^3*E^u) - 
      (90677567*d^2*K0*M^5*Sqrt[Pi/29]*u^5)/(5751115776000*b^3*E^u) - 
      (73504169*d^4*K0*M^5*Sqrt[Pi/29]*u^5)/(821587968000*b^3*E^u) + 
      (480569*d^6*K0*M^5*Sqrt[Pi/29]*u^5)/(273862656000*b^3*E^u) + 
      (406423237*d^8*K0*M^5*Sqrt[Pi/29]*u^5)/(1917038592000*b^3*E^u) - 
      (3988171*d^10*K0*M^5*Sqrt[Pi/29]*u^5)/(821587968000*b^3*E^u) - 
      (73671763*d^12*K0*M^5*Sqrt[Pi/29]*u^5)/(821587968000*b^3*E^u) - 
      (11302423*d^14*K0*M^5*Sqrt[Pi/29]*u^5)/(821587968000*b^3*E^u) + 
      (1071992573*K0^2*M^5*Sqrt[Pi/29]*u^5)/(1426276712448000*b^3) + 
      (1757422339*d^2*K0^2*M^5*Sqrt[Pi/29]*u^5)/(33958969344000*b^3) + 
      (78044002199*d^4*K0^2*M^5*Sqrt[Pi/29]*u^5)/(237712785408000*b^3) + 
      (2669532271*d^6*K0^2*M^5*Sqrt[Pi/29]*u^5)/(33958969344000*b^3) - 
      (292020965731*d^8*K0^2*M^5*Sqrt[Pi/29]*u^5)/(356569178112000*b^3) - 
      (6777498871*d^10*K0^2*M^5*Sqrt[Pi/29]*u^5)/(69013389312000*b^3) + 
      (116562397471*d^12*K0^2*M^5*Sqrt[Pi/29]*u^5)/(305630724096000*b^3) + 
      (9633591851*d^14*K0^2*M^5*Sqrt[Pi/29]*u^5)/(125847945216000*b^3) - 
      (4925593*d^16*K0^2*M^5*Sqrt[Pi/29]*u^5)/(27605355724800*b^3) - 
      (3575017*K1*M^5*Sqrt[Pi/29]*u^5)/(11502231552000*b^3*E^u) - 
      (306849329*d^2*K1*M^5*Sqrt[Pi/29]*u^5)/(15336308736000*b^3*E^u) - 
      (878647367*d^4*K1*M^5*Sqrt[Pi/29]*u^5)/(7668154368000*b^3*E^u) + 
      (8112331*d^6*K1*M^5*Sqrt[Pi/29]*u^5)/(46008926208000*b^3*E^u) + 
      (130732561*d^8*K1*M^5*Sqrt[Pi/29]*u^5)/(479259648000*b^3*E^u) - 
      (59992591*d^10*K1*M^5*Sqrt[Pi/29]*u^5)/(15336308736000*b^3*E^u) - 
      (98901147*d^12*K1*M^5*Sqrt[Pi/29]*u^5)/(852017152000*b^3*E^u) - 
      (92340691*d^14*K1*M^5*Sqrt[Pi/29]*u^5)/(5112102912000*b^3*E^u) + 
      (6036392197*K1^2*M^5*Sqrt[Pi/29]*u^5)/(2955770818560000*b^3) + 
      (62759718751091*d^2*K1^2*M^5*Sqrt[Pi/29]*u^5)/(449277164421120000*
        b^3) + (930862193887*d^4*K1^2*M^5*Sqrt[Pi/29]*u^5)/
       (1057122739814400*b^3) + (878659718927*d^6*K1^2*M^5*Sqrt[Pi/29]*u^5)/
       (4278830137344000*b^3) - (15612338711483*d^8*K1^2*M^5*Sqrt[Pi/29]*u^5)/
       (7131383562240000*b^3) - (12929414927*d^10*K1^2*M^5*Sqrt[Pi/29]*u^5)/
       (48956866560000*b^3) + (65400006787363*d^12*K1^2*M^5*Sqrt[Pi/29]*u^5)/
       (64182452060160000*b^3) + (13287964515451*d^14*K1^2*M^5*Sqrt[Pi/29]*
        u^5)/(64182452060160000*b^3) - (5536877*d^16*K1^2*M^5*Sqrt[Pi/29]*
        u^5)/(18003492864000*b^3) - (286219*K0*M^5*Sqrt[Pi/29]*u^6)/
       (2706407424000*b^3*E^u) - (29588093*d^2*K0*M^5*Sqrt[Pi/29]*u^6)/
       (4381802496000*b^3*E^u) - (295593653*d^4*K0*M^5*Sqrt[Pi/29]*u^6)/
       (7668154368000*b^3*E^u) + (1408473359*d^8*K0*M^5*Sqrt[Pi/29]*u^6)/
       (15336308736000*b^3*E^u) - (3017687*d^10*K0*M^5*Sqrt[Pi/29]*u^6)/
       (5412814848000*b^3*E^u) - (452872577*d^12*K0*M^5*Sqrt[Pi/29]*u^6)/
       (11502231552000*b^3*E^u) - (574578757*d^14*K0*M^5*Sqrt[Pi/29]*u^6)/
       (92017852416000*b^3*E^u) - (886843*K1*M^5*Sqrt[Pi/29]*u^6)/
       (6901338931200*b^3*E^u) - (227520757*d^2*K1*M^5*Sqrt[Pi/29]*u^6)/
       (27605355724800*b^3*E^u) - (38202043*d^4*K1*M^5*Sqrt[Pi/29]*u^6)/
       (811922227200*b^3*E^u) - (9641957*d^6*K1*M^5*Sqrt[Pi/29]*u^6)/
       (46008926208000*b^3*E^u) + (45953557*d^8*K1*M^5*Sqrt[Pi/29]*u^6)/
       (410793984000*b^3*E^u) - (767903*d^10*K1*M^5*Sqrt[Pi/29]*u^6)/
       (1314540748800*b^3*E^u) - (21642827*d^12*K1*M^5*Sqrt[Pi/29]*u^6)/
       (451067904000*b^3*E^u) - (117605161*d^14*K1*M^5*Sqrt[Pi/29]*u^6)/
       (15336308736000*b^3*E^u) + (1571850047203*K0*K1*M^5*Sqrt[Pi/29]*u^6)/
       (898554328842240000*b^3) + (53904915520601*d^2*K0*K1*M^5*Sqrt[Pi/29]*
        u^6)/(449277164421120000*b^3) + (68269337381479*d^4*K0*K1*M^5*
        Sqrt[Pi/29]*u^6)/(89855432884224000*b^3) + 
      (158597108353*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(855766027468800*b^3) - 
      (6750313740559*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(3565691781120000*b^3) - 
      (5109413305249*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(21394150686720000*
        b^3) + (56766029693203*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^6)/
       (64182452060160000*b^3) + (11615344009081*d^14*K0*K1*M^5*Sqrt[Pi/29]*
        u^6)/(64182452060160000*b^3) - (7623687557*d^16*K0*K1*M^5*Sqrt[Pi/29]*
        u^6)/(25672980824064000*b^3) - (819823*d^6*K0*M^5*Sqrt[29*Pi]*u^6)/
       (92017852416000*b^3*E^u) - (5003209*K0*M^5*Sqrt[Pi/29]*u^7)/
       (138026778624000*b^3*E^u) - (638030579*d^2*K0*M^5*Sqrt[Pi/29]*u^7)/
       (276053557248000*b^3*E^u) - (906928217*d^4*K0*M^5*Sqrt[Pi/29]*u^7)/
       (69013389312000*b^3*E^u) - (12230627*d^6*K0*M^5*Sqrt[Pi/29]*u^7)/
       (92017852416000*b^3*E^u) + (1435409813*d^8*K0*M^5*Sqrt[Pi/29]*u^7)/
       (46008926208000*b^3*E^u) + (1655023*d^10*K0*M^5*Sqrt[Pi/29]*u^7)/
       (13145407488000*b^3*E^u) - (155138639*d^12*K0*M^5*Sqrt[Pi/29]*u^7)/
       (11502231552000*b^3*E^u) - (203815093*d^14*K0*M^5*Sqrt[Pi/29]*u^7)/
       (92017852416000*b^3*E^u) + (1144103258923*K0^2*M^5*Sqrt[Pi/29]*u^7)/
       (3594217315368960000*b^3) + (2463870326861*d^2*K0^2*M^5*Sqrt[Pi/29]*
        u^7)/(112319291105280000*b^3) + (25128527653451*d^4*K0^2*M^5*
        Sqrt[Pi/29]*u^7)/(179710865768448000*b^3) + 
      (15578673227*d^6*K0^2*M^5*Sqrt[Pi/29]*u^7)/(427883013734400*b^3) - 
      (9961511187493*d^8*K0^2*M^5*Sqrt[Pi/29]*u^7)/(28525534248960000*b^3) - 
      (1135392841*d^10*K0^2*M^5*Sqrt[Pi/29]*u^7)/(23877400320000*b^3) + 
      (3009000695867*d^12*K0^2*M^5*Sqrt[Pi/29]*u^7)/(18337843445760000*b^3) + 
      (297726913*d^14*K0^2*M^5*Sqrt[Pi/29]*u^7)/(8699166720000*b^3) - 
      (3883093727*d^16*K0^2*M^5*Sqrt[Pi/29]*u^7)/(102691923296256000*b^3) - 
      (3884777*K1*M^5*Sqrt[Pi/29]*u^7)/(92017852416000*b^3*E^u) - 
      (41375771*d^2*K1*M^5*Sqrt[Pi/29]*u^7)/(15336308736000*b^3*E^u) - 
      (1413068567*d^4*K1*M^5*Sqrt[Pi/29]*u^7)/(92017852416000*b^3*E^u) - 
      (579409*d^6*K1*M^5*Sqrt[Pi/29]*u^7)/(3632283648000*b^3*E^u) + 
      (1436596349*d^8*K1*M^5*Sqrt[Pi/29]*u^7)/(39436222464000*b^3*E^u) + 
      (25608133*d^10*K1*M^5*Sqrt[Pi/29]*u^7)/(138026778624000*b^3*E^u) - 
      (289908229*d^12*K1*M^5*Sqrt[Pi/29]*u^7)/(18403570483200*b^3*E^u) - 
      (221947*d^14*K1*M^5*Sqrt[Pi/29]*u^7)/(85201715200*b^3*E^u) + 
      (1788250441169*K1^2*M^5*Sqrt[Pi/29]*u^7)/(3594217315368960000*b^3) + 
      (20244514109903*d^2*K1^2*M^5*Sqrt[Pi/29]*u^7)/(599036219228160000*
        b^3) + (127251550173913*d^4*K1^2*M^5*Sqrt[Pi/29]*u^7)/
       (599036219228160000*b^3) + (382592567773*d^6*K1^2*M^5*Sqrt[Pi/29]*u^7)/
       (7335137378304000*b^3) - (11276419134677*d^8*K1^2*M^5*Sqrt[Pi/29]*u^7)/
       (21394150686720000*b^3) - (6127568195317*d^10*K1^2*M^5*Sqrt[Pi/29]*
        u^7)/(85576602746880000*b^3) + (12703505907047*d^12*K1^2*M^5*
        Sqrt[Pi/29]*u^7)/(51345961648128000*b^3) + 
      (16712797753*d^14*K1^2*M^5*Sqrt[Pi/29]*u^7)/(318919016448000*b^3) - 
      (46409557*d^16*K1^2*M^5*Sqrt[Pi/29]*u^7)/(4464866230272000*b^3) - 
      (694627*K0*M^5*Sqrt[Pi/29]*u^8)/(69013389312000*b^3*E^u) - 
      (4673189*d^2*K0*M^5*Sqrt[Pi/29]*u^8)/(7264567296000*b^3*E^u) - 
      (62914577*d^4*K0*M^5*Sqrt[Pi/29]*u^8)/(17253347328000*b^3*E^u) - 
      (3097477*d^6*K0*M^5*Sqrt[Pi/29]*u^8)/(138026778624000*b^3*E^u) + 
      (593588977*d^8*K0*M^5*Sqrt[Pi/29]*u^8)/(69013389312000*b^3*E^u) + 
      (1796561*d^10*K0*M^5*Sqrt[Pi/29]*u^8)/(19718111232000*b^3*E^u) - 
      (128811101*d^12*K0*M^5*Sqrt[Pi/29]*u^8)/(34506694656000*b^3*E^u) - 
      (87915539*d^14*K0*M^5*Sqrt[Pi/29]*u^8)/(138026778624000*b^3*E^u) - 
      (15772399*K1*M^5*Sqrt[Pi/29]*u^8)/(1380267786240000*b^3*E^u) - 
      (63040597*d^2*K1*M^5*Sqrt[Pi/29]*u^8)/(86266736640000*b^3*E^u) - 
      (5718462949*d^4*K1*M^5*Sqrt[Pi/29]*u^8)/(1380267786240000*b^3*E^u) - 
      (2749561*d^6*K1*M^5*Sqrt[Pi/29]*u^8)/(138026778624000*b^3*E^u) + 
      (107797139*d^8*K1*M^5*Sqrt[Pi/29]*u^8)/(11042142289920*b^3*E^u) - 
      (254069861*d^12*K1*M^5*Sqrt[Pi/29]*u^8)/(60011642880000*b^3*E^u) - 
      (167132591*d^14*K1*M^5*Sqrt[Pi/29]*u^8)/(230044631040000*b^3*E^u) + 
      (4170487763*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(14975905480704000*b^3) + 
      (8534367918149*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(449277164421120000*
        b^3) + (1737873201431*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^8)/
       (14492811755520000*b^3) - (6363819627209*d^8*K0*K1*M^5*Sqrt[Pi/29]*
        u^8)/(21394150686720000*b^3) - (185416427869*d^10*K0*K1*M^5*
        Sqrt[Pi/29]*u^8)/(4278830137344000*b^3) + 
      (8999188520009*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(64182452060160000*
        b^3) + (1958847848423*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^8)/
       (64182452060160000*b^3) + (372070441*d^16*K0*K1*M^5*Sqrt[Pi/29]*u^8)/
       (12836490412032000*b^3) + (1225349*d^10*K1*M^5*Sqrt[29*Pi]*u^8)/
       (345066946560000*b^3*E^u) + (2730267637*d^6*K0*K1*M^5*Sqrt[29*Pi]*u^8)/
       (2567298082406400*b^3) - (177829*K0*M^5*Sqrt[Pi/29]*u^9)/
       (76681543680000*b^3*E^u) - (68542007*d^2*K0*M^5*Sqrt[Pi/29]*u^9)/
       (460089262080000*b^3*E^u) - (72871637*d^4*K0*M^5*Sqrt[Pi/29]*u^9)/
       (86266736640000*b^3*E^u) + (40771*d^6*K0*M^5*Sqrt[Pi/29]*u^9)/
       (12002328576000*b^3*E^u) + (54564463*d^8*K0*M^5*Sqrt[Pi/29]*u^9)/
       (27605355724800*b^3*E^u) + (31098317*d^10*K0*M^5*Sqrt[Pi/29]*u^9)/
       (1380267786240000*b^3*E^u) - (294931801*d^12*K0*M^5*Sqrt[Pi/29]*u^9)/
       (345066946560000*b^3*E^u) - (209509793*d^14*K0*M^5*Sqrt[Pi/29]*u^9)/
       (1380267786240000*b^3*E^u) + (7583949899*K0^2*M^5*Sqrt[Pi/29]*u^9)/
       (224638582210560000*b^3) + (345448530631*d^2*K0^2*M^5*Sqrt[Pi/29]*u^9)/
       (149759054807040000*b^3) + (3271431940757*d^4*K0^2*M^5*Sqrt[Pi/29]*
        u^9)/(224638582210560000*b^3) + (2861948003*d^6*K0^2*M^5*Sqrt[Pi/29]*
        u^9)/(755087671296000*b^3) - (128361355349*d^8*K0^2*M^5*Sqrt[Pi/29]*
        u^9)/(3565691781120000*b^3) - (354108469079*d^10*K0^2*M^5*Sqrt[Pi/29]*
        u^9)/(64182452060160000*b^3) + (545193868781*d^12*K0^2*M^5*
        Sqrt[Pi/29]*u^9)/(32091226030080000*b^3) + 
      (245390240149*d^14*K0^2*M^5*Sqrt[Pi/29]*u^9)/(64182452060160000*b^3) + 
      (514261*d^16*K0^2*M^5*Sqrt[Pi/29]*u^9)/(50142540672000*b^3) - 
      (1777891*K1*M^5*Sqrt[Pi/29]*u^9)/(690133893120000*b^3*E^u) - 
      (228402499*d^2*K1*M^5*Sqrt[Pi/29]*u^9)/(1380267786240000*b^3*E^u) - 
      (121492769*d^4*K1*M^5*Sqrt[Pi/29]*u^9)/(129400104960000*b^3*E^u) + 
      (2657579*d^6*K1*M^5*Sqrt[Pi/29]*u^9)/(591543336960000*b^3*E^u) + 
      (4546939963*d^8*K1*M^5*Sqrt[Pi/29]*u^9)/(2070401679360000*b^3*E^u) + 
      (97143889*d^10*K1*M^5*Sqrt[Pi/29]*u^9)/(4140803358720000*b^3*E^u) - 
      (981395081*d^12*K1*M^5*Sqrt[Pi/29]*u^9)/(1035200839680000*b^3*E^u) - 
      (700403093*d^14*K1*M^5*Sqrt[Pi/29]*u^9)/(4140803358720000*b^3*E^u) + 
      (128135177*K1^2*M^5*Sqrt[Pi/29]*u^9)/(2936452055040000*b^3) + 
      (333898254103*d^2*K1^2*M^5*Sqrt[Pi/29]*u^9)/(112319291105280000*b^3) + 
      (1683898836383*d^4*K1^2*M^5*Sqrt[Pi/29]*u^9)/(89855432884224000*b^3) + 
      (39138012233*d^6*K1^2*M^5*Sqrt[Pi/29]*u^9)/(8022806507520000*b^3) - 
      (5164310743*d^8*K1^2*M^5*Sqrt[Pi/29]*u^9)/(111621655756800*b^3) + 
      (867007313*d^12*K1^2*M^5*Sqrt[Pi/29]*u^9)/(39741456384000*b^3) + 
      (1173873251*d^14*K1^2*M^5*Sqrt[Pi/29]*u^9)/(235964897280000*b^3) + 
      (4873477*d^16*K1^2*M^5*Sqrt[Pi/29]*u^9)/(269674168320000*b^3) - 
      (3971381011*d^10*K1^2*M^5*Sqrt[29*Pi]*u^9)/(16045613015040000*b^3) - 
      (241*K0*M^5*Sqrt[Pi/29]*u^10)/(535818240000*b^3*E^u) - 
      (9978893*d^2*K0*M^5*Sqrt[Pi/29]*u^10)/(345066946560000*b^3*E^u) - 
      (4493047*d^4*K0*M^5*Sqrt[Pi/29]*u^10)/(27242127360000*b^3*E^u) + 
      (2118511*d^6*K0*M^5*Sqrt[Pi/29]*u^10)/(1035200839680000*b^3*E^u) + 
      (49706939*d^8*K0*M^5*Sqrt[Pi/29]*u^10)/(129400104960000*b^3*E^u) + 
      (103441*d^10*K0*M^5*Sqrt[Pi/29]*u^10)/(45008732160000*b^3*E^u) - 
      (84820289*d^12*K0*M^5*Sqrt[Pi/29]*u^10)/(517600419840000*b^3*E^u) - 
      (4482073*d^14*K0*M^5*Sqrt[Pi/29]*u^10)/(147885834240000*b^3*E^u) - 
      (15889*K1*M^5*Sqrt[Pi/29]*u^10)/(32350026240000*b^3*E^u) - 
      (186569*d^2*K1*M^5*Sqrt[Pi/29]*u^10)/(5915433369600*b^3*E^u) - 
      (31048961*d^4*K1*M^5*Sqrt[Pi/29]*u^10)/(172533473280000*b^3*E^u) + 
      (319121*d^6*K1*M^5*Sqrt[Pi/29]*u^10)/(147885834240000*b^3*E^u) + 
      (108544691*d^8*K1*M^5*Sqrt[Pi/29]*u^10)/(258800209920000*b^3*E^u) + 
      (84559*d^10*K1*M^5*Sqrt[Pi/29]*u^10)/(41408033587200*b^3*E^u) - 
      (92387107*d^12*K1*M^5*Sqrt[Pi/29]*u^10)/(517600419840000*b^3*E^u) - 
      (34300583*d^14*K1*M^5*Sqrt[Pi/29]*u^10)/(1035200839680000*b^3*E^u) + 
      (77055091*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(4433656227840000*b^3) + 
      (6251290621*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(5264966770560000*b^3) + 
      (2528062877591*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(336957873315840000*
        b^3) + (11915297411*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^10)/
       (6017104880640000*b^3) - (126981137957*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^10)/
       (6876691292160000*b^3) - (4479328547*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^10)/
       (1504276220160000*b^3) + (418060488547*d^12*K0*K1*M^5*Sqrt[Pi/29]*
        u^10)/(48136839045120000*b^3) + (12383513381*d^14*K0*K1*M^5*
        Sqrt[Pi/29]*u^10)/(6017104880640000*b^3) + 
      (87487061*d^16*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(6876691292160000*b^3) - 
      (9617*K0*M^5*Sqrt[Pi/29]*u^11)/(129400104960000*b^3*E^u) - 
      (174037*d^2*K0*M^5*Sqrt[Pi/29]*u^11)/(36971458560000*b^3*E^u) - 
      (69953*d^4*K0*M^5*Sqrt[Pi/29]*u^11)/(2588002099200*b^3*E^u) + 
      (3419*d^6*K0*M^5*Sqrt[Pi/29]*u^11)/(12323819520000*b^3*E^u) + 
      (2729053*d^8*K0*M^5*Sqrt[Pi/29]*u^11)/(43133368320000*b^3*E^u) - 
      (87877*d^10*K0*M^5*Sqrt[Pi/29]*u^11)/(258800209920000*b^3*E^u) - 
      (1949*d^12*K0*M^5*Sqrt[Pi/29]*u^11)/(74027520000*b^3*E^u) - 
      (1311743*d^14*K0*M^5*Sqrt[Pi/29]*u^11)/(258800209920000*b^3*E^u) + 
      (1010027761*K0^2*M^5*Sqrt[Pi/29]*u^11)/(673915746631680000*b^3) + 
      (69115195861*d^2*K0^2*M^5*Sqrt[Pi/29]*u^11)/(673915746631680000*b^3) + 
      (438419012081*d^4*K0^2*M^5*Sqrt[Pi/29]*u^11)/(673915746631680000*b^3) + 
      (2426704057*d^6*K0^2*M^5*Sqrt[Pi/29]*u^11)/(13753382584320000*b^3) - 
      (153903892847*d^8*K0^2*M^5*Sqrt[Pi/29]*u^11)/(96273678090240000*b^3) - 
      (25722381271*d^10*K0^2*M^5*Sqrt[Pi/29]*u^11)/(96273678090240000*b^3) + 
      (71974845469*d^12*K0^2*M^5*Sqrt[Pi/29]*u^11)/(96273678090240000*b^3) + 
      (713645773*d^14*K0^2*M^5*Sqrt[Pi/29]*u^11)/(3850947123609600*b^3) + 
      (43544849*d^16*K0^2*M^5*Sqrt[Pi/29]*u^11)/(24068419522560000*b^3) - 
      (3443*K1*M^5*Sqrt[Pi/29]*u^11)/(43133368320000*b^3*E^u) - 
      (1307777*d^2*K1*M^5*Sqrt[Pi/29]*u^11)/(258800209920000*b^3*E^u) - 
      (229*d^4*K1*M^5*Sqrt[Pi/29]*u^11)/(7897955625*b^3*E^u) + 
      (3733*d^6*K1*M^5*Sqrt[Pi/29]*u^11)/(15223541760000*b^3*E^u) - 
      (5531*d^10*K1*M^5*Sqrt[Pi/29]*u^11)/(12323819520000*b^3*E^u) - 
      (365117*d^12*K1*M^5*Sqrt[Pi/29]*u^11)/(12940010496000*b^3*E^u) - 
      (3481*d^14*K1*M^5*Sqrt[Pi/29]*u^11)/(639012864000*b^3*E^u) + 
      (715956599*K1^2*M^5*Sqrt[Pi/29]*u^11)/(404349447979008000*b^3) + 
      (245165775103*d^2*K1^2*M^5*Sqrt[Pi/29]*u^11)/(2021747239895040000*
        b^3) + (311453182643*d^4*K1^2*M^5*Sqrt[Pi/29]*u^11)/
       (404349447979008000*b^3) + (61219692829*d^6*K1^2*M^5*Sqrt[Pi/29]*u^11)/
       (288821034270720000*b^3) - (78128888831*d^8*K1^2*M^5*Sqrt[Pi/29]*u^11)/
       (41260147752960000*b^3) - (5438831989*d^10*K1^2*M^5*Sqrt[Pi/29]*u^11)/
       (16989472604160000*b^3) + (255397312243*d^12*K1^2*M^5*Sqrt[Pi/29]*
        u^11)/(288821034270720000*b^3) + (3370522117*d^14*K1^2*M^5*
        Sqrt[Pi/29]*u^11)/(15201107066880000*b^3) + 
      (87975197*d^16*K1^2*M^5*Sqrt[Pi/29]*u^11)/(36102629283840000*b^3) + 
      (661*d^8*K1*M^5*Sqrt[29*Pi]*u^11)/(281917440000*b^3*E^u) - 
      (83*K0*M^5*Sqrt[Pi/29]*u^12)/(8087506560000*b^3*E^u) - 
      (20581*d^2*K0*M^5*Sqrt[Pi/29]*u^12)/(32350026240000*b^3*E^u) - 
      (19577*d^4*K0*M^5*Sqrt[Pi/29]*u^12)/(5391671040000*b^3*E^u) - 
      (31*d^6*K0*M^5*Sqrt[Pi/29]*u^12)/(718889472000*b^3*E^u) + 
      (37*d^8*K0*M^5*Sqrt[Pi/29]*u^12)/(4256582400*b^3*E^u) - 
      (6043*d^10*K0*M^5*Sqrt[Pi/29]*u^12)/(32350026240000*b^3*E^u) - 
      (56407*d^12*K0*M^5*Sqrt[Pi/29]*u^12)/(16175013120000*b^3*E^u) - 
      (22573*d^14*K0*M^5*Sqrt[Pi/29]*u^12)/(32350026240000*b^3*E^u) - 
      (7253*d^2*K1*M^5*Sqrt[Pi/29]*u^12)/(10783342080000*b^3*E^u) - 
      (61909*d^4*K1*M^5*Sqrt[Pi/29]*u^12)/(16175013120000*b^3*E^u) - 
      (1103*d^6*K1*M^5*Sqrt[Pi/29]*u^12)/(19410015744000*b^3*E^u) + 
      (637*d^8*K1*M^5*Sqrt[Pi/29]*u^12)/(69321484800*b^3*E^u) - 
      (20131*d^10*K1*M^5*Sqrt[Pi/29]*u^12)/(97050078720000*b^3*E^u) - 
      (59473*d^12*K1*M^5*Sqrt[Pi/29]*u^12)/(16175013120000*b^3*E^u) - 
      (7949*d^14*K1*M^5*Sqrt[Pi/29]*u^12)/(10783342080000*b^3*E^u) + 
      (128331533*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(252718404986880000*b^3) + 
      (112828219051*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(505436809973760000*
        b^3) + (248976913*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^12)/
       (3800276766720000*b^3) - (39701718851*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^12)/
       (72205258567680000*b^3) - (7057877867*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^12)/
       (72205258567680000*b^3) + (3680367947*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^12)/
       (14441051713536000*b^3) + (4870926001*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^12)/
       (72205258567680000*b^3) + (79877113*d^16*K0*K1*M^5*Sqrt[Pi/29]*u^12)/
       (72205258567680000*b^3) - (K1*M^5*Sqrt[29*Pi]*u^12)/
       (2695835520000*b^3*E^u) + (608616053*d^2*K0*K1*M^5*Sqrt[29*Pi]*u^12)/
       (505436809973760000*b^3) - (K0*M^5*Sqrt[Pi/29]*u^13)/
       (1010938320000*b^3*E^u) - (223*d^2*K0*M^5*Sqrt[Pi/29]*u^13)/
       (3235002624000*b^3*E^u) - (433*d^4*K0*M^5*Sqrt[Pi/29]*u^13)/
       (1155358080000*b^3*E^u) - (169*d^6*K0*M^5*Sqrt[Pi/29]*u^13)/
       (6932148480000*b^3*E^u) + (673*d^8*K0*M^5*Sqrt[Pi/29]*u^13)/
       (713603520000*b^3*E^u) - (53*d^10*K0*M^5*Sqrt[Pi/29]*u^13)/
       (1386429696000*b^3*E^u) - (139*d^12*K0*M^5*Sqrt[Pi/29]*u^13)/
       (385119360000*b^3*E^u) - (173*d^14*K0*M^5*Sqrt[Pi/29]*u^13)/
       (2310716160000*b^3*E^u) + (3088487*K0^2*M^5*Sqrt[Pi/29]*u^13)/
       (101087361994752000*b^3) + (268867777*d^2*K0^2*M^5*Sqrt[Pi/29]*u^13)/
       (126359202493440000*b^3) + (3470836373*d^4*K0^2*M^5*Sqrt[Pi/29]*u^13)/
       (252718404986880000*b^3) + (40650209*d^6*K0^2*M^5*Sqrt[Pi/29]*u^13)/
       (9025657320960000*b^3) - (36104221*d^8*K0^2*M^5*Sqrt[Pi/29]*u^13)/
       (1061842037760000*b^3) - (119246921*d^10*K0^2*M^5*Sqrt[Pi/29]*u^13)/
       (18051314641920000*b^3) + (565341809*d^12*K0^2*M^5*Sqrt[Pi/29]*u^13)/
       (36102629283840000*b^3) + (1253167*d^14*K0^2*M^5*Sqrt[Pi/29]*u^13)/
       (282051791280000*b^3) + (253753*d^16*K0^2*M^5*Sqrt[Pi/29]*u^13)/
       (2329201889280000*b^3) - (K1*M^5*Sqrt[Pi/29]*u^13)/
       (1010938320000*b^3*E^u) - (1157*d^2*K1*M^5*Sqrt[Pi/29]*u^13)/
       (16175013120000*b^3*E^u) - (149*d^4*K1*M^5*Sqrt[Pi/29]*u^13)/
       (385119360000*b^3*E^u) - (61*d^6*K1*M^5*Sqrt[Pi/29]*u^13)/
       (2310716160000*b^3*E^u) + (3949*d^8*K1*M^5*Sqrt[Pi/29]*u^13)/
       (4043753280000*b^3*E^u) - (31*d^10*K1*M^5*Sqrt[Pi/29]*u^13)/
       (770238720000*b^3*E^u) - (431*d^12*K1*M^5*Sqrt[Pi/29]*u^13)/
       (1155358080000*b^3*E^u) - (179*d^14*K1*M^5*Sqrt[Pi/29]*u^13)/
       (2310716160000*b^3*E^u) + (17185591*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (505436809973760000*b^3) + (597082133*d^2*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (252718404986880000*b^3) + (1932891463*d^4*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (126359202493440000*b^3) + (20634553*d^6*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (4011403253760000*b^3) - (1367888927*d^8*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (36102629283840000*b^3) - (273225467*d^10*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (36102629283840000*b^3) + (5003413*d^12*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (286528803840000*b^3) + (36277291*d^14*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (7220525856768000*b^3) + (9614461*d^16*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (72205258567680000*b^3) - (d^2*K0*M^5*Sqrt[Pi/29]*u^14)/
       (192559680000*b^3*E^u) - (7*d^4*K0*M^5*Sqrt[Pi/29]*u^14)/
       (288839520000*b^3*E^u) - (7*d^6*K0*M^5*Sqrt[Pi/29]*u^14)/
       (1733037120000*b^3*E^u) - (7*d^10*K0*M^5*Sqrt[Pi/29]*u^14)/
       (1733037120000*b^3*E^u) - (7*d^12*K0*M^5*Sqrt[Pi/29]*u^14)/
       (288839520000*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/29]*u^14)/
       (192559680000*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/29]*u^14)/
       (192559680000*b^3*E^u) - (7*d^4*K1*M^5*Sqrt[Pi/29]*u^14)/
       (288839520000*b^3*E^u) - (7*d^6*K1*M^5*Sqrt[Pi/29]*u^14)/
       (1733037120000*b^3*E^u) - (7*d^10*K1*M^5*Sqrt[Pi/29]*u^14)/
       (1733037120000*b^3*E^u) - (7*d^12*K1*M^5*Sqrt[Pi/29]*u^14)/
       (288839520000*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/29]*u^14)/
       (192559680000*b^3*E^u) + (830891*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (126359202493440000*b^3) + (57248321*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (126359202493440000*b^3) + (4466831*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (1486578852864000*b^3) + (21852823*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (18051314641920000*b^3) - (2999309*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (401140325376000*b^3) - (10879649*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (6017104880640000*b^3) + (62474023*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (18051314641920000*b^3) + (569767*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (515751846912000*b^3) + (20051*d^16*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (451282866048000*b^3) + (d^8*K0*M^5*Sqrt[29*Pi]*u^14)/
       (433259280000*b^3*E^u) + (d^8*K1*M^5*Sqrt[29*Pi]*u^14)/
       (433259280000*b^3*E^u) + (1679*K0^2*M^5*Sqrt[Pi/29]*u^15)/
       (5493878369280000*b^3) + (197539*d^2*K0^2*M^5*Sqrt[Pi/29]*u^15)/
       (12635920249344000*b^3) + (7077713*d^4*K0^2*M^5*Sqrt[Pi/29]*u^15)/
       (63179601246720000*b^3) + (182263*d^6*K0^2*M^5*Sqrt[Pi/29]*u^15)/
       (3008552440320000*b^3) - (1250869*d^8*K0^2*M^5*Sqrt[Pi/29]*u^15)/
       (4512828660480000*b^3) - (5509*d^10*K0^2*M^5*Sqrt[Pi/29]*u^15)/
       (56059983360000*b^3) + (97*d^12*K0^2*M^5*Sqrt[Pi/29]*u^15)/
       (729699840000*b^3) + (5387*d^14*K0^2*M^5*Sqrt[Pi/29]*u^15)/
       (106184203776000*b^3) + (3079*d^16*K0^2*M^5*Sqrt[Pi/29]*u^15)/
       (950069191680000*b^3) + (39937*K1^2*M^5*Sqrt[Pi/29]*u^15)/
       (126359202493440000*b^3) + (1027451*d^2*K1^2*M^5*Sqrt[Pi/29]*u^15)/
       (63179601246720000*b^3) + (7435037*d^4*K1^2*M^5*Sqrt[Pi/29]*u^15)/
       (63179601246720000*b^3) + (599209*d^6*K1^2*M^5*Sqrt[Pi/29]*u^15)/
       (9025657320960000*b^3) - (1311031*d^8*K1^2*M^5*Sqrt[Pi/29]*u^15)/
       (4512828660480000*b^3) - (988649*d^10*K1^2*M^5*Sqrt[Pi/29]*u^15)/
       (9025657320960000*b^3) + (181259*d^12*K1^2*M^5*Sqrt[Pi/29]*u^15)/
       (1289379617280000*b^3) + (26177*d^14*K1^2*M^5*Sqrt[Pi/29]*u^15)/
       (475034595840000*b^3) + (67093*d^16*K1^2*M^5*Sqrt[Pi/29]*u^15)/
       (18051314641920000*b^3) + (K0*K1*M^5*Sqrt[Pi/29]*u^16)/
       (50142540672000*b^3) + (d^2*K0*K1*M^5*Sqrt[Pi/29]*u^16)/
       (819322560000*b^3) + (1367*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^16)/
       (125356351680000*b^3) + (359*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^16)/
       (32234490432000*b^3) - (2423*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^16)/
       (94017263760000*b^3) - (1619*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^16)/
       (75213811008000*b^3) + (d^12*K0*K1*M^5*Sqrt[Pi/29]*u^16)/
       (67862085120*b^3) + (3149*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^16)/
       (376069055040000*b^3) + (227*d^16*K0*K1*M^5*Sqrt[Pi/29]*u^16)/
       (250712703360000*b^3) + (K0^2*M^5*Sqrt[Pi/29]*u^17)/
       (1052993354112000*b^3) + (d^2*K0^2*M^5*Sqrt[Pi/29]*u^17)/
       (26324833852800*b^3) + (107*d^4*K0^2*M^5*Sqrt[Pi/29]*u^17)/
       (263248338528000*b^3) + (d^6*K0^2*M^5*Sqrt[Pi/29]*u^17)/
       (2089272528000*b^3) - (67*d^8*K0^2*M^5*Sqrt[Pi/29]*u^17)/
       (75213811008000*b^3) - (d^10*K0^2*M^5*Sqrt[Pi/29]*u^17)/
       (989655408000*b^3) + (d^12*K0^2*M^5*Sqrt[Pi/29]*u^17)/
       (1790805024000*b^3) + (d^14*K0^2*M^5*Sqrt[Pi/29]*u^17)/
       (2686207536000*b^3) + (d^16*K0^2*M^5*Sqrt[Pi/29]*u^17)/
       (21489660288000*b^3) + (K1^2*M^5*Sqrt[Pi/29]*u^17)/
       (1052993354112000*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/29]*u^17)/
       (26324833852800*b^3) + (107*d^4*K1^2*M^5*Sqrt[Pi/29]*u^17)/
       (263248338528000*b^3) + (d^6*K1^2*M^5*Sqrt[Pi/29]*u^17)/
       (2089272528000*b^3) - (67*d^8*K1^2*M^5*Sqrt[Pi/29]*u^17)/
       (75213811008000*b^3) - (d^10*K1^2*M^5*Sqrt[Pi/29]*u^17)/
       (989655408000*b^3) + (d^12*K1^2*M^5*Sqrt[Pi/29]*u^17)/
       (1790805024000*b^3) + (d^14*K1^2*M^5*Sqrt[Pi/29]*u^17)/
       (2686207536000*b^3) + (d^16*K1^2*M^5*Sqrt[Pi/29]*u^17)/
       (21489660288000*b^3))/Pi, 
    ((-143*K0^2*M^5*Sqrt[Pi/29]*u^3)/(1141094400*b^3) - 
      (3003*d^2*K0^2*M^5*Sqrt[Pi/29]*u^3)/(380364800*b^3) - 
      (149149*d^4*K0^2*M^5*Sqrt[Pi/29]*u^3)/(3423283200*b^3) + 
      (13013*d^6*K0^2*M^5*Sqrt[Pi/29]*u^3)/(3423283200*b^3) + 
      (20449*d^8*K0^2*M^5*Sqrt[Pi/29]*u^3)/(201369600*b^3) - 
      (20449*d^10*K0^2*M^5*Sqrt[Pi/29]*u^3)/(3423283200*b^3) - 
      (143143*d^12*K0^2*M^5*Sqrt[Pi/29]*u^3)/(3423283200*b^3) - 
      (20449*d^14*K0^2*M^5*Sqrt[Pi/29]*u^3)/(3423283200*b^3) - 
      (77*K1^2*M^5*Sqrt[Pi/29]*u^3)/(213955200*b^3) - 
      (39193*d^2*K1^2*M^5*Sqrt[Pi/29]*u^3)/(1711641600*b^3) - 
      (110033*d^4*K1^2*M^5*Sqrt[Pi/29]*u^3)/(855820800*b^3) + 
      (385*d^6*K1^2*M^5*Sqrt[Pi/29]*u^3)/(68465664*b^3) + 
      (25883*d^8*K1^2*M^5*Sqrt[Pi/29]*u^3)/(85582080*b^3) - 
      (17303*d^10*K1^2*M^5*Sqrt[Pi/29]*u^3)/(1711641600*b^3) - 
      (1573*d^12*K1^2*M^5*Sqrt[Pi/29]*u^3)/(12403200*b^3) - 
      (11011*d^14*K1^2*M^5*Sqrt[Pi/29]*u^3)/(570547200*b^3) - 
      (4078427*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(4313336832000*b^3) - 
      (51697837*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(862667366400*b^3) - 
      (10837223*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(32431104000*b^3) + 
      (4237651*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(205396992000*b^3) + 
      (375364847*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(479259648000*b^3) - 
      (29872271*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(862667366400*b^3) - 
      (8732009*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(26790912000*b^3) - 
      (10954801*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(227017728000*b^3) - 
      (2699357*K0^2*M^5*Sqrt[Pi/29]*u^5)/(8626673664000*b^3) - 
      (1373971*d^2*K0^2*M^5*Sqrt[Pi/29]*u^5)/(69013389312*b^3) - 
      (137479427*d^4*K0^2*M^5*Sqrt[Pi/29]*u^5)/(1232381952000*b^3) + 
      (2454661*d^6*K0^2*M^5*Sqrt[Pi/29]*u^5)/(410793984000*b^3) + 
      (251250857*d^8*K0^2*M^5*Sqrt[Pi/29]*u^5)/(958519296000*b^3) - 
      (3714997*d^10*K0^2*M^5*Sqrt[Pi/29]*u^5)/(345066946560*b^3) - 
      (134723017*d^12*K0^2*M^5*Sqrt[Pi/29]*u^5)/(1232381952000*b^3) - 
      (7371991*d^14*K0^2*M^5*Sqrt[Pi/29]*u^5)/(454035456000*b^3) - 
      (47068193*K1^2*M^5*Sqrt[Pi/29]*u^5)/(64700052480000*b^3) - 
      (6038094427*d^2*K1^2*M^5*Sqrt[Pi/29]*u^5)/(129400104960000*b^3) - 
      (8574173107*d^4*K1^2*M^5*Sqrt[Pi/29]*u^5)/(32350026240000*b^3) + 
      (27177749*d^6*K1^2*M^5*Sqrt[Pi/29]*u^5)/(4792596480000*b^3) + 
      (13531248181*d^8*K1^2*M^5*Sqrt[Pi/29]*u^5)/(21566684160000*b^3) - 
      (638822767*d^10*K1^2*M^5*Sqrt[Pi/29]*u^5)/(43133368320000*b^3) - 
      (79383667*d^12*K1^2*M^5*Sqrt[Pi/29]*u^5)/(299537280000*b^3) - 
      (586905847*d^14*K1^2*M^5*Sqrt[Pi/29]*u^5)/(14377789440000*b^3) - 
      (157672727*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(258800209920000*b^3) - 
      (10113430469*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(258800209920000*b^3) - 
      (57614562911*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(258800209920000*b^3) + 
      (22141393*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(9585192960000*b^3) + 
      (45569168689*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(86266736640000*b^3) - 
      (767114909*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(86266736640000*b^3) - 
      (126479287*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(563834880000*b^3) - 
      (143878097*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(4107939840000*b^3) - 
      (6619531*K0^2*M^5*Sqrt[Pi/29]*u^7)/(60894167040000*b^3) - 
      (7207701059*d^2*K0^2*M^5*Sqrt[Pi/29]*u^7)/(1035200839680000*b^3) - 
      (41171909831*d^4*K0^2*M^5*Sqrt[Pi/29]*u^7)/(1035200839680000*b^3) - 
      (20035271*d^6*K0^2*M^5*Sqrt[Pi/29]*u^7)/(115022315520000*b^3) + 
      (32647520389*d^8*K0^2*M^5*Sqrt[Pi/29]*u^7)/(345066946560000*b^3) - 
      (3748987*d^10*K0^2*M^5*Sqrt[Pi/29]*u^7)/(6053806080000*b^3) - 
      (1996703833*d^12*K0^2*M^5*Sqrt[Pi/29]*u^7)/(49295278080000*b^3) - 
      (2232747847*d^14*K0^2*M^5*Sqrt[Pi/29]*u^7)/(345066946560000*b^3) - 
      (33543893*K1^2*M^5*Sqrt[Pi/29]*u^7)/(207040167936000*b^3) - 
      (10740270871*d^2*K1^2*M^5*Sqrt[Pi/29]*u^7)/(1035200839680000*b^3) - 
      (61211463673*d^4*K1^2*M^5*Sqrt[Pi/29]*u^7)/(1035200839680000*b^3) - 
      (48398981*d^6*K1^2*M^5*Sqrt[Pi/29]*u^7)/(345066946560000*b^3) + 
      (2105012281*d^8*K1^2*M^5*Sqrt[Pi/29]*u^7)/(15002910720000*b^3) - 
      (22378679*d^10*K1^2*M^5*Sqrt[Pi/29]*u^7)/(38340771840000*b^3) - 
      (20758441961*d^12*K1^2*M^5*Sqrt[Pi/29]*u^7)/(345066946560000*b^3) - 
      (3367215407*d^14*K1^2*M^5*Sqrt[Pi/29]*u^7)/(345066946560000*b^3) - 
      (7755127*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(86266736640000*b^3) - 
      (23597527*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(4107939840000*b^3) - 
      (22625663*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(86266736640000*b^3) + 
      (5099069*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(65802240000*b^3) + 
      (182923*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(648622080000*b^3) - 
      (2882786477*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(86266736640000*b^3) - 
      (20869843*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(3750727680000*b^3) - 
      (6483877*d^4*K0*K1*M^5*Sqrt[29*Pi]*u^8)/(5751115776000*b^3) - 
      (86629*K0^2*M^5*Sqrt[Pi/29]*u^9)/(8087506560000*b^3) - 
      (452987*d^2*K0^2*M^5*Sqrt[Pi/29]*u^9)/(661893120000*b^3) - 
      (71796533*d^4*K0^2*M^5*Sqrt[Pi/29]*u^9)/(18485729280000*b^3) - 
      (659971*d^6*K0^2*M^5*Sqrt[Pi/29]*u^9)/(28755578880000*b^3) + 
      (197662361*d^8*K0^2*M^5*Sqrt[Pi/29]*u^9)/(21566684160000*b^3) + 
      (20740189*d^10*K0^2*M^5*Sqrt[Pi/29]*u^9)/(258800209920000*b^3) - 
      (102569671*d^12*K0^2*M^5*Sqrt[Pi/29]*u^9)/(25880020992000*b^3) - 
      (35202113*d^14*K0^2*M^5*Sqrt[Pi/29]*u^9)/(51760041984000*b^3) - 
      (117953*K1^2*M^5*Sqrt[Pi/29]*u^9)/(8626673664000*b^3) - 
      (75425501*d^2*K1^2*M^5*Sqrt[Pi/29]*u^9)/(86266736640000*b^3) - 
      (107016617*d^4*K1^2*M^5*Sqrt[Pi/29]*u^9)/(21566684160000*b^3) + 
      (1512897641*d^8*K1^2*M^5*Sqrt[Pi/29]*u^9)/(129400104960000*b^3) + 
      (3748393*d^10*K1^2*M^5*Sqrt[Pi/29]*u^9)/(36971458560000*b^3) - 
      (54440551*d^12*K1^2*M^5*Sqrt[Pi/29]*u^9)/(10783342080000*b^3) - 
      (3973339*d^14*K1^2*M^5*Sqrt[Pi/29]*u^9)/(4540354560000*b^3) - 
      (1439*d^6*K1^2*M^5*Sqrt[29*Pi]*u^9)/(2174791680000*b^3) - 
      (1037563*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(194100157440000*b^3) - 
      (16635709*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(48525039360000*b^3) - 
      (13983667*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(7188894720000*b^3) + 
      (78731*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(13864296960000*b^3) + 
      (126407269*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(27728593920000*b^3) + 
      (59177*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(1427207040000*b^3) - 
      (22396631*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(11417656320000*b^3) - 
      (1480849*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^10)/(4219568640000*b^3) - 
      (87323*K0^2*M^5*Sqrt[Pi/29]*u^11)/(194100157440000*b^3) - 
      (200519*d^2*K0^2*M^5*Sqrt[Pi/29]*u^11)/(6932148480000*b^3) - 
      (10657399*d^4*K0^2*M^5*Sqrt[Pi/29]*u^11)/(64700052480000*b^3) + 
      (491*d^6*K0^2*M^5*Sqrt[Pi/29]*u^11)/(300464640000*b^3) + 
      (74636267*d^8*K0^2*M^5*Sqrt[Pi/29]*u^11)/(194100157440000*b^3) + 
      (47483*d^10*K0^2*M^5*Sqrt[Pi/29]*u^11)/(24262519680000*b^3) - 
      (276329*d^12*K0^2*M^5*Sqrt[Pi/29]*u^11)/(1687827456000*b^3) - 
      (588143*d^14*K0^2*M^5*Sqrt[Pi/29]*u^11)/(19410015744000*b^3) - 
      (102757*K1^2*M^5*Sqrt[Pi/29]*u^11)/(194100157440000*b^3) - 
      (549691*d^2*K1^2*M^5*Sqrt[Pi/29]*u^11)/(16175013120000*b^3) - 
      (7518871*d^4*K1^2*M^5*Sqrt[Pi/29]*u^11)/(38820031488000*b^3) + 
      (531673*d^6*K1^2*M^5*Sqrt[Pi/29]*u^11)/(291150236160000*b^3) + 
      (263532047*d^8*K1^2*M^5*Sqrt[Pi/29]*u^11)/(582300472320000*b^3) - 
      (1379671*d^12*K1^2*M^5*Sqrt[Pi/29]*u^11)/(7188894720000*b^3) - 
      (1156499*d^14*K1^2*M^5*Sqrt[Pi/29]*u^11)/(32350026240000*b^3) + 
      (97*d^10*K1^2*M^5*Sqrt[29*Pi]*u^11)/(1915462080000*b^3) - 
      (17*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(114176563200*b^3) - 
      (153271*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(16175013120000*b^3) - 
      (2634629*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(48525039360000*b^3) + 
      (64493*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(145575118080000*b^3) + 
      (18538991*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(145575118080000*b^3) - 
      (112957*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(145575118080000*b^3) - 
      (95077*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(1797223680000*b^3) - 
      (164921*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(16175013120000*b^3) - 
      (K0^2*M^5*Sqrt[Pi/29]*u^13)/(112326480000*b^3) - 
      (26807*d^2*K0^2*M^5*Sqrt[Pi/29]*u^13)/(48525039360000*b^3) - 
      (3067*d^4*K0^2*M^5*Sqrt[Pi/29]*u^13)/(970500787200*b^3) - 
      (173*d^6*K0^2*M^5*Sqrt[Pi/29]*u^13)/(6329352960000*b^3) + 
      (14447*d^8*K0^2*M^5*Sqrt[Pi/29]*u^13)/(1915462080000*b^3) - 
      (22123*d^10*K0^2*M^5*Sqrt[Pi/29]*u^13)/(145575118080000*b^3) - 
      (73651*d^12*K0^2*M^5*Sqrt[Pi/29]*u^13)/(24262519680000*b^3) - 
      (29399*d^14*K0^2*M^5*Sqrt[Pi/29]*u^13)/(48525039360000*b^3) - 
      (59*K1^2*M^5*Sqrt[Pi/29]*u^13)/(6065629920000*b^3) - 
      (1739*d^2*K1^2*M^5*Sqrt[Pi/29]*u^13)/(2854414080000*b^3) - 
      (84179*d^4*K1^2*M^5*Sqrt[Pi/29]*u^13)/(24262519680000*b^3) - 
      (6863*d^6*K1^2*M^5*Sqrt[Pi/29]*u^13)/(145575118080000*b^3) + 
      (302791*d^8*K1^2*M^5*Sqrt[Pi/29]*u^13)/(36393779520000*b^3) - 
      (26687*d^10*K1^2*M^5*Sqrt[Pi/29]*u^13)/(145575118080000*b^3) - 
      (647*d^12*K1^2*M^5*Sqrt[Pi/29]*u^13)/(194100157440*b^3) - 
      (341*d^14*K1^2*M^5*Sqrt[Pi/29]*u^13)/(510789888000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/29]*u^14)/(606562992000*b^3) - 
      (167*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(1516407480000*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(27078705000*b^3) + 
      (509*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(336979440000*b^3) - 
      (13*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(216629640000*b^3) - 
      (251*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(433259280000*b^3) - 
      (13*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(108314820000*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[29*Pi]*u^14)/(48139920000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/29]*u^15)/(288839520000*b^3) - 
      (7*d^4*K0^2*M^5*Sqrt[Pi/29]*u^15)/(433259280000*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[Pi/29]*u^15)/(2599555680000*b^3) - 
      (7*d^10*K0^2*M^5*Sqrt[Pi/29]*u^15)/(2599555680000*b^3) - 
      (7*d^12*K0^2*M^5*Sqrt[Pi/29]*u^15)/(433259280000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/29]*u^15)/(288839520000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/29]*u^15)/(288839520000*b^3) - 
      (7*d^4*K1^2*M^5*Sqrt[Pi/29]*u^15)/(433259280000*b^3) - 
      (7*d^6*K1^2*M^5*Sqrt[Pi/29]*u^15)/(2599555680000*b^3) - 
      (7*d^10*K1^2*M^5*Sqrt[Pi/29]*u^15)/(2599555680000*b^3) - 
      (7*d^12*K1^2*M^5*Sqrt[Pi/29]*u^15)/(433259280000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/29]*u^15)/(288839520000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[29*Pi]*u^15)/(649888920000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[29*Pi]*u^15)/(649888920000*b^3))/Pi, 
    ((-21791*K1*M^5*Sqrt[Pi/29]*u)/(70747852800*b^3*E^u) - 
      (660121*d^2*K1*M^5*Sqrt[Pi/29]*u)/(141495705600*b^3*E^u) + 
      (4347497*d^4*K1*M^5*Sqrt[Pi/29]*u)/(35373926400*b^3*E^u) + 
      (347039*d^6*K1*M^5*Sqrt[Pi/29]*u)/(912875520*b^3*E^u) - 
      (42493*d^8*K1*M^5*Sqrt[Pi/29]*u)/(91287552*b^3*E^u) - 
      (74968751*d^10*K1*M^5*Sqrt[Pi/29]*u)/(141495705600*b^3*E^u) + 
      (2075073*d^12*K1*M^5*Sqrt[Pi/29]*u)/(5895654400*b^3*E^u) + 
      (6811233*d^14*K1*M^5*Sqrt[Pi/29]*u)/(47165235200*b^3*E^u) + 
      (1001*d^16*K1*M^5*Sqrt[Pi/29]*u)/(1179130880*b^3*E^u) + 
      (222101*K0*M^5*Sqrt[Pi/29]*u^2)/(282991411200*b^3*E^u) + 
      (1023913*d^2*K0*M^5*Sqrt[Pi/29]*u^2)/(16646553600*b^3*E^u) + 
      (2590357*d^4*K0*M^5*Sqrt[Pi/29]*u^2)/(5659828224*b^3*E^u) + 
      (24276021*d^6*K0*M^5*Sqrt[Pi/29]*u^2)/(94330470400*b^3*E^u) - 
      (57534631*d^8*K0*M^5*Sqrt[Pi/29]*u^2)/(47165235200*b^3*E^u) - 
      (31299411*d^10*K0*M^5*Sqrt[Pi/29]*u^2)/(94330470400*b^3*E^u) + 
      (89015641*d^12*K0*M^5*Sqrt[Pi/29]*u^2)/(141495705600*b^3*E^u) + 
      (41593409*d^14*K0*M^5*Sqrt[Pi/29]*u^2)/(282991411200*b^3*E^u) - 
      (493207*d^16*K0*M^5*Sqrt[Pi/29]*u^2)/(282991411200*b^3*E^u) - 
      (21791*K1*M^5*Sqrt[Pi/29]*u^2)/(70747852800*b^3*E^u) - 
      (660121*d^2*K1*M^5*Sqrt[Pi/29]*u^2)/(141495705600*b^3*E^u) + 
      (4347497*d^4*K1*M^5*Sqrt[Pi/29]*u^2)/(35373926400*b^3*E^u) + 
      (347039*d^6*K1*M^5*Sqrt[Pi/29]*u^2)/(912875520*b^3*E^u) - 
      (42493*d^8*K1*M^5*Sqrt[Pi/29]*u^2)/(91287552*b^3*E^u) - 
      (74968751*d^10*K1*M^5*Sqrt[Pi/29]*u^2)/(141495705600*b^3*E^u) + 
      (2075073*d^12*K1*M^5*Sqrt[Pi/29]*u^2)/(5895654400*b^3*E^u) + 
      (6811233*d^14*K1*M^5*Sqrt[Pi/29]*u^2)/(47165235200*b^3*E^u) + 
      (1001*d^16*K1*M^5*Sqrt[Pi/29]*u^2)/(1179130880*b^3*E^u) + 
      (222101*K0*M^5*Sqrt[Pi/29]*u^3)/(282991411200*b^3*E^u) + 
      (1023913*d^2*K0*M^5*Sqrt[Pi/29]*u^3)/(16646553600*b^3*E^u) + 
      (2590357*d^4*K0*M^5*Sqrt[Pi/29]*u^3)/(5659828224*b^3*E^u) + 
      (24276021*d^6*K0*M^5*Sqrt[Pi/29]*u^3)/(94330470400*b^3*E^u) - 
      (57534631*d^8*K0*M^5*Sqrt[Pi/29]*u^3)/(47165235200*b^3*E^u) - 
      (31299411*d^10*K0*M^5*Sqrt[Pi/29]*u^3)/(94330470400*b^3*E^u) + 
      (89015641*d^12*K0*M^5*Sqrt[Pi/29]*u^3)/(141495705600*b^3*E^u) + 
      (41593409*d^14*K0*M^5*Sqrt[Pi/29]*u^3)/(282991411200*b^3*E^u) - 
      (493207*d^16*K0*M^5*Sqrt[Pi/29]*u^3)/(282991411200*b^3*E^u) - 
      (29640013*K0^2*M^5*Sqrt[Pi/29]*u^3)/(27167175475200*b^3) - 
      (2142123373*d^2*K0^2*M^5*Sqrt[Pi/29]*u^3)/(27167175475200*b^3) - 
      (728716807*d^4*K0^2*M^5*Sqrt[Pi/29]*u^3)/(1358358773760*b^3) - 
      (1446270007*d^6*K0^2*M^5*Sqrt[Pi/29]*u^3)/(6791793868800*b^3) + 
      (18822712753*d^8*K0^2*M^5*Sqrt[Pi/29]*u^3)/(13583587737600*b^3) + 
      (3754525801*d^10*K0^2*M^5*Sqrt[Pi/29]*u^3)/(13583587737600*b^3) - 
      (4691264747*d^12*K0^2*M^5*Sqrt[Pi/29]*u^3)/(6791793868800*b^3) - 
      (993504551*d^14*K0^2*M^5*Sqrt[Pi/29]*u^3)/(6791793868800*b^3) + 
      (114459683*d^16*K0^2*M^5*Sqrt[Pi/29]*u^3)/(27167175475200*b^3) + 
      (87997*d^18*K0^2*M^5*Sqrt[Pi/29]*u^3)/(1811145031680*b^3) + 
      (143917541*K1*M^5*Sqrt[Pi/29]*u^3)/(79237595136000*b^3*E^u) + 
      (9715419349*d^2*K1*M^5*Sqrt[Pi/29]*u^3)/(71313835622400*b^3*E^u) + 
      (344609104823*d^4*K1*M^5*Sqrt[Pi/29]*u^3)/(356569178112000*b^3*E^u) + 
      (4660051567*d^6*K1*M^5*Sqrt[Pi/29]*u^3)/(10187690803200*b^3*E^u) - 
      (75212962273*d^8*K1*M^5*Sqrt[Pi/29]*u^3)/(29714098176000*b^3*E^u) - 
      (186508289*d^10*K1*M^5*Sqrt[Pi/29]*u^3)/(316950380544*b^3*E^u) + 
      (454624012393*d^12*K1*M^5*Sqrt[Pi/29]*u^3)/(356569178112000*b^3*E^u) + 
      (4437185993*d^14*K1*M^5*Sqrt[Pi/29]*u^3)/(15503007744000*b^3*E^u) - 
      (2475106357*d^16*K1*M^5*Sqrt[Pi/29]*u^3)/(713138356224000*b^3*E^u) + 
      (411919*K1^2*M^5*Sqrt[Pi/29]*u^3)/(424487116800*b^3) + 
      (269008993*d^2*K1^2*M^5*Sqrt[Pi/29]*u^3)/(4527862579200*b^3) + 
      (989366431*d^4*K1^2*M^5*Sqrt[Pi/29]*u^3)/(3395896934400*b^3) - 
      (1526847*d^6*K1^2*M^5*Sqrt[Pi/29]*u^3)/(8202649600*b^3) - 
      (96883567*d^8*K1^2*M^5*Sqrt[Pi/29]*u^3)/(147647692800*b^3) + 
      (2471216467*d^10*K1^2*M^5*Sqrt[Pi/29]*u^3)/(6791793868800*b^3) + 
      (600049333*d^12*K1^2*M^5*Sqrt[Pi/29]*u^3)/(3395896934400*b^3) - 
      (4303*d^14*K1^2*M^5*Sqrt[Pi/29]*u^3)/(72093600*b^3) + 
      (3090789*d^16*K1^2*M^5*Sqrt[Pi/29]*u^3)/(377321881600*b^3) + 
      (367159*d^18*K1^2*M^5*Sqrt[Pi/29]*u^3)/(238308556800*b^3) + 
      (175308971*K0*M^5*Sqrt[Pi/29]*u^4)/(158475190272000*b^3*E^u) + 
      (2307979391*d^2*K0*M^5*Sqrt[Pi/29]*u^4)/(28525534248960*b^3*E^u) + 
      (396763152083*d^4*K0*M^5*Sqrt[Pi/29]*u^4)/(713138356224000*b^3*E^u) + 
      (4602328429*d^6*K0*M^5*Sqrt[Pi/29]*u^4)/(20375381606400*b^3*E^u) - 
      (171376221221*d^8*K0*M^5*Sqrt[Pi/29]*u^4)/(118856392704000*b^3*E^u) - 
      (299962993*d^10*K0*M^5*Sqrt[Pi/29]*u^4)/(1056501268480*b^3*E^u) + 
      (508231401613*d^12*K0*M^5*Sqrt[Pi/29]*u^4)/(713138356224000*b^3*E^u) + 
      (6341038997*d^14*K0*M^5*Sqrt[Pi/29]*u^4)/(41949315072000*b^3*E^u) - 
      (3259478407*d^16*K0*M^5*Sqrt[Pi/29]*u^4)/(1426276712448000*b^3*E^u) + 
      (14646833*K1*M^5*Sqrt[Pi/29]*u^4)/(7668154368000*b^3*E^u) + 
      (1945895417*d^2*K1*M^5*Sqrt[Pi/29]*u^4)/(14262767124480*b^3*E^u) + 
      (325506107063*d^4*K1*M^5*Sqrt[Pi/29]*u^4)/(356569178112000*b^3*E^u) + 
      (3311944279*d^6*K1*M^5*Sqrt[Pi/29]*u^4)/(10187690803200*b^3*E^u) - 
      (69529559933*d^8*K1*M^5*Sqrt[Pi/29]*u^4)/(29714098176000*b^3*E^u) - 
      (9767673443*d^10*K1*M^5*Sqrt[Pi/29]*u^4)/(23771278540800*b^3*E^u) + 
      (13127739223*d^12*K1*M^5*Sqrt[Pi/29]*u^4)/(11502231552000*b^3*E^u) + 
      (84437138839*d^14*K1*M^5*Sqrt[Pi/29]*u^4)/(356569178112000*b^3*E^u) - 
      (134721463*d^16*K1*M^5*Sqrt[Pi/29]*u^4)/(37533597696000*b^3*E^u) - 
      (179543606801*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(41837450231808000*b^3) - 
      (2124601498981*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(6605913194496000*b^3) - 
      (3155263972607*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(1364264681472000*b^3) - 
      (63234083219*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^4)/(50044796928000*b^3) + 
      (380961083106839*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^4)/
       (62756175347712000*b^3) + (30728258517427*d^10*K0*K1*M^5*Sqrt[Pi/29]*
        u^4)/(17115320549376000*b^3) - (300584740826539*d^12*K0*K1*M^5*
        Sqrt[Pi/29]*u^4)/(94134263021568000*b^3) - 
      (10754041020661*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^4)/
       (13447751860224000*b^3) + (2058941587643*d^16*K0*K1*M^5*Sqrt[Pi/29]*
        u^4)/(75307410417254400*b^3) + (2068099723*d^18*K0*K1*M^5*Sqrt[Pi/29]*
        u^4)/(1091411745177600*b^3) + (414286153*K0*M^5*Sqrt[Pi/29]*u^5)/
       (475425570816000*b^3*E^u) + (513243299*d^2*K0*M^5*Sqrt[Pi/29]*u^5)/
       (8389863014400*b^3*E^u) + (286871702723*d^4*K0*M^5*Sqrt[Pi/29]*u^5)/
       (713138356224000*b^3*E^u) + (86867899*d^6*K0*M^5*Sqrt[Pi/29]*u^5)/
       (657270374400*b^3*E^u) - (890406781*d^10*K0*M^5*Sqrt[Pi/29]*u^5)/
       (5282506342400*b^3*E^u) + (354421382173*d^12*K0*M^5*Sqrt[Pi/29]*u^5)/
       (713138356224000*b^3*E^u) + (72450754429*d^14*K0*M^5*Sqrt[Pi/29]*u^5)/
       (713138356224000*b^3*E^u) - (2316139087*d^16*K0*M^5*Sqrt[Pi/29]*u^5)/
       (1426276712448000*b^3*E^u) - (1570185907*K0^2*M^5*Sqrt[Pi/29]*u^5)/
       (899730112512000*b^3) - (32733576671209*d^2*K0^2*M^5*Sqrt[Pi/29]*u^5)/
       (251024701390848000*b^3) - (3306973409*d^6*K0^2*M^5*Sqrt[Pi/29]*u^5)/
       (6816137216000*b^3) + (306087457502369*d^8*K0^2*M^5*Sqrt[Pi/29]*u^5)/
       (125512350695424000*b^3) + (23151502721797*d^10*K0^2*M^5*Sqrt[Pi/29]*
        u^5)/(34230641098752000*b^3) - (8297730744571*d^14*K0^2*M^5*
        Sqrt[Pi/29]*u^5)/(26895503720448000*b^3) + 
      (1420196087789*d^16*K0^2*M^5*Sqrt[Pi/29]*u^5)/(150614820834508800*
        b^3) + (26972888027*d^18*K0^2*M^5*Sqrt[Pi/29]*u^5)/
       (50204940278169600*b^3) + (6075840551*K1*M^5*Sqrt[Pi/29]*u^5)/
       (5705106849792000*b^3*E^u) + (14199652003*d^2*K1*M^5*Sqrt[Pi/29]*u^5)/
       (184035704832000*b^3*E^u) + (185953426649*d^4*K1*M^5*Sqrt[Pi/29]*u^5)/
       (356569178112000*b^3*E^u) + (120484690111*d^6*K1*M^5*Sqrt[Pi/29]*u^5)/
       (633900761088000*b^3*E^u) - (100622836607*d^8*K1*M^5*Sqrt[Pi/29]*u^5)/
       (75067195392000*b^3*E^u) - (53955860797*d^10*K1*M^5*Sqrt[Pi/29]*u^5)/
       (228204273991680*b^3*E^u) + (932584132463*d^12*K1*M^5*Sqrt[Pi/29]*u^5)/
       (1426276712448000*b^3*E^u) + (110298229463*d^14*K1*M^5*Sqrt[Pi/29]*
        u^5)/(815015264256000*b^3*E^u) - (129829291*d^16*K1*M^5*Sqrt[Pi/29]*
        u^5)/(61345234944000*b^3*E^u) - (2805760776900911*K1^2*M^5*
        Sqrt[Pi/29]*u^5)/(513973076097761280000*b^3) - 
      (82181610958004531*d^2*K1^2*M^5*Sqrt[Pi/29]*u^5)/
       (205589230439104512000*b^3) - (717058219116523153*d^4*K1^2*M^5*
        Sqrt[Pi/29]*u^5)/(256986538048880640000*b^3) - 
      (30177775520179*d^6*K1^2*M^5*Sqrt[Pi/29]*u^5)/(22412919767040000*b^3) + 
      (11914047643595561*d^8*K1^2*M^5*Sqrt[Pi/29]*u^5)/
       (1647349602877440000*b^3) + (761532369413671*d^10*K1^2*M^5*Sqrt[Pi/29]*
        u^5)/(399357479485440000*b^3) - (863246403961463*d^12*K1^2*M^5*
        Sqrt[Pi/29]*u^5)/(232567002759168000*b^3) - 
      (449276383771049*d^14*K1^2*M^5*Sqrt[Pi/29]*u^5)/
       (494204880863232000*b^3) + (881169070278467*d^16*K1^2*M^5*Sqrt[Pi/29]*
        u^5)/(39536390469058560000*b^3) + (7228147277927*d^18*K1^2*M^5*
        Sqrt[Pi/29]*u^5)/(5271518729207808000*b^3) - 
      (4200457669*d^8*K0*M^5*Sqrt[29*Pi]*u^5)/(118856392704000*b^3*E^u) - 
      (2014591376339*d^4*K0^2*M^5*Sqrt[29*Pi]*u^5)/(62756175347712000*b^3) - 
      (8233331837081*d^12*K0^2*M^5*Sqrt[29*Pi]*u^5)/(188268526043136000*
        b^3) + (9917059*K0*M^5*Sqrt[Pi/29]*u^6)/(25469227008000*b^3*E^u) + 
      (318283281083*d^2*K0*M^5*Sqrt[Pi/29]*u^6)/(11410213699584000*b^3*E^u) + 
      (354723309863*d^4*K0*M^5*Sqrt[Pi/29]*u^6)/(1901702283264000*b^3*E^u) + 
      (745756569869*d^6*K0*M^5*Sqrt[Pi/29]*u^6)/(11410213699584000*b^3*E^u) - 
      (1023703427*d^8*K0*M^5*Sqrt[Pi/29]*u^6)/(2144777011200*b^3*E^u) - 
      (26953040969*d^10*K0*M^5*Sqrt[Pi/29]*u^6)/(326006105702400*b^3*E^u) + 
      (147278137777*d^12*K0*M^5*Sqrt[Pi/29]*u^6)/(633900761088000*b^3*E^u) - 
      (68450999*d^16*K0*M^5*Sqrt[Pi/29]*u^6)/(92017852416000*b^3*E^u) + 
      (72984583*K1*M^5*Sqrt[Pi/29]*u^6)/(143826223104000*b^3*E^u) + 
      (24845720357*d^4*K1*M^5*Sqrt[Pi/29]*u^6)/(106970753433600*b^3*E^u) + 
      (62083859137*d^6*K1*M^5*Sqrt[Pi/29]*u^6)/(815015264256000*b^3*E^u) - 
      (1414397501*d^8*K1*M^5*Sqrt[Pi/29]*u^6)/(2397103718400*b^3*E^u) - 
      (569791673317*d^10*K1*M^5*Sqrt[Pi/29]*u^6)/(5705106849792000*b^3*E^u) + 
      (81759378343*d^12*K1*M^5*Sqrt[Pi/29]*u^6)/(285255342489600*b^3*E^u) + 
      (12632028163*d^14*K1*M^5*Sqrt[Pi/29]*u^6)/(211300253696000*b^3*E^u) - 
      (1702171657*d^16*K1*M^5*Sqrt[Pi/29]*u^6)/(1901702283264000*b^3*E^u) - 
      (9613647268889519*K0*K1*M^5*Sqrt[Pi/29]*u^6)/(2055892304391045120000*
        b^3) - (8368513951512431*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^6)/
       (24186968286953472000*b^3) - (66065855445372599*d^4*K0*K1*M^5*
        Sqrt[Pi/29]*u^6)/(27051214531461120000*b^3) - 
      (1432262908894133*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^6)/
       (1165471827886080000*b^3) + (167441616041907701*d^8*K0*K1*M^5*
        Sqrt[Pi/29]*u^6)/(26357593646039040000*b^3) + 
      (1387353338997217*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^6)/
       (798714958970880000*b^3) - (6424020982520789*d^14*K0*K1*M^5*
        Sqrt[Pi/29]*u^6)/(7907278093811712000*b^3) + 
      (2970796662599093*d^16*K0*K1*M^5*Sqrt[Pi/29]*u^6)/
       (158145561876234240000*b^3) + (526841848913*d^18*K0*K1*M^5*Sqrt[Pi/29]*
        u^6)/(458392932974592000*b^3) + (702576701*d^14*K0*M^5*Sqrt[29*Pi]*
        u^6)/(422600507392000*b^3*E^u) + (20930147443*d^2*K1*M^5*Sqrt[29*Pi]*
        u^6)/(17115320549376000*b^3*E^u) - (893073901115833*d^12*K0*K1*M^5*
        Sqrt[29*Pi]*u^6)/(7907278093811712000*b^3) + 
      (1277123339*K0*M^5*Sqrt[Pi/29]*u^7)/(8557660274688000*b^3*E^u) + 
      (354631112417*d^2*K0*M^5*Sqrt[Pi/29]*u^7)/(34230641098752000*b^3*E^u) + 
      (1157484208663*d^4*K0*M^5*Sqrt[Pi/29]*u^7)/(17115320549376000*b^3*
        E^u) + (84838197631*d^6*K0*M^5*Sqrt[Pi/29]*u^7)/
       (3803404566528000*b^3*E^u) - (30568648049*d^8*K0*M^5*Sqrt[Pi/29]*u^7)/
       (178284589056000*b^3*E^u) - (911251853*d^10*K0*M^5*Sqrt[Pi/29]*u^7)/
       (30427236532224*b^3*E^u) + (68019271063*d^12*K0*M^5*Sqrt[Pi/29]*u^7)/
       (815015264256000*b^3*E^u) + (1702416821*d^14*K0*M^5*Sqrt[Pi/29]*u^7)/
       (95884148736000*b^3*E^u) - (1299821*d^16*K0*M^5*Sqrt[Pi/29]*u^7)/
       (5243664384000*b^3*E^u) - (6996505532136059*K0^2*M^5*Sqrt[Pi/29]*u^7)/
       (8223569217564180480000*b^3) - (105211355058590461*d^2*K0^2*M^5*
        Sqrt[Pi/29]*u^7)/(1644713843512836096000*b^3) - 
      (942299301302702711*d^4*K0^2*M^5*Sqrt[Pi/29]*u^7)/
       (2055892304391045120000*b^3) - (2637900704619437*d^6*K0^2*M^5*
        Sqrt[Pi/29]*u^7)/(10877737060270080000*b^3) + 
      (6639672178387799*d^8*K0^2*M^5*Sqrt[Pi/29]*u^7)/
       (5548967083376640000*b^3) + (3286114485043381*d^10*K0^2*M^5*
        Sqrt[Pi/29]*u^7)/(9584579507650560000*b^3) - 
      (19614289378019843*d^12*K0^2*M^5*Sqrt[Pi/29]*u^7)/
       (31629112375246848000*b^3) - (160347068409947*d^14*K0^2*M^5*
        Sqrt[Pi/29]*u^7)/(1020293947588608000*b^3) + 
      (2103499066433393*d^16*K0^2*M^5*Sqrt[Pi/29]*u^7)/
       (632582247504936960000*b^3) + (834565965479*d^18*K0^2*M^5*Sqrt[Pi/29]*
        u^7)/(3833831803060224000*b^3) + (163325284243*K1*M^5*Sqrt[Pi/29]*
        u^7)/(958457950765056000*b^3*E^u) + 
      (2893350295279*d^2*K1*M^5*Sqrt[Pi/29]*u^7)/(239614487691264000*b^3*
        E^u) + (9537938837663*d^4*K1*M^5*Sqrt[Pi/29]*u^7)/
       (119807243845632000*b^3*E^u) + (205726605041*d^6*K1*M^5*Sqrt[Pi/29]*
        u^7)/(7729499602944000*b^3*E^u) - (19346842547593*d^8*K1*M^5*
        Sqrt[Pi/29]*u^7)/(95845795076505600*b^3*E^u) - 
      (166868113609*d^10*K1*M^5*Sqrt[Pi/29]*u^7)/(4698323288064000*b^3*E^u) + 
      (1469914019137*d^12*K1*M^5*Sqrt[Pi/29]*u^7)/(14975905480704000*b^3*
        E^u) + (37887261481*d^14*K1*M^5*Sqrt[Pi/29]*u^7)/
       (1801612689408000*b^3*E^u) - (4306918607*d^16*K1*M^5*Sqrt[Pi/29]*u^7)/
       (15213618266112000*b^3*E^u) - (894455300431741*K1^2*M^5*Sqrt[Pi/29]*
        u^7)/(632582247504936960000*b^3) - (24063388605277363*d^2*K1^2*M^5*
        Sqrt[Pi/29]*u^7)/(234959120501833728000*b^3) - 
      (133055578786696757*d^4*K1^2*M^5*Sqrt[Pi/29]*u^7)/
       (186899300399185920000*b^3) - (10520745767929799*d^6*K1^2*M^5*
        Sqrt[Pi/29]*u^7)/(29795540643348480000*b^3) + 
      (581517660176417441*d^8*K1^2*M^5*Sqrt[Pi/29]*u^7)/
       (316291123752468480000*b^3) + (551065585331713*d^10*K1^2*M^5*
        Sqrt[Pi/29]*u^7)/(1064953278627840000*b^3) - 
      (30008625625813487*d^12*K1^2*M^5*Sqrt[Pi/29]*u^7)/
       (31629112375246848000*b^3) - (7702386354626947*d^14*K1^2*M^5*
        Sqrt[Pi/29]*u^7)/(31629112375246848000*b^3) + 
      (274353898621241*d^16*K1^2*M^5*Sqrt[Pi/29]*u^7)/(57507477045903360000*
        b^3) + (44010946875943*d^18*K1^2*M^5*Sqrt[Pi/29]*u^7)/
       (126516449500987392000*b^3) + (680125336841*K0*M^5*Sqrt[Pi/29]*u^8)/
       (15814556187623424000*b^3*E^u) + (47534760693757*d^2*K0*M^5*
        Sqrt[Pi/29]*u^8)/(15814556187623424000*b^3*E^u) + 
      (103362024691861*d^4*K0*M^5*Sqrt[Pi/29]*u^8)/(5271518729207808000*b^3*
        E^u) + (6728148427811*d^6*K0*M^5*Sqrt[Pi/29]*u^8)/
       (1054303745841561600*b^3*E^u) - (260480797143829*d^8*K0*M^5*
        Sqrt[Pi/29]*u^8)/(5271518729207808000*b^3*E^u) - 
      (140228306121473*d^10*K0*M^5*Sqrt[Pi/29]*u^8)/(15814556187623424000*b^3*
        E^u) + (34519792105543*d^12*K0*M^5*Sqrt[Pi/29]*u^8)/
       (1437686926147584000*b^3*E^u) + (120789543547*d^14*K0*M^5*Sqrt[Pi/29]*
        u^8)/(22820427399168000*b^3*E^u) - (423097753*d^16*K0*M^5*Sqrt[Pi/29]*
        u^8)/(6846128219750400*b^3*E^u) + (290368000301*K1*M^5*Sqrt[Pi/29]*
        u^8)/(5857243032453120000*b^3*E^u) + 
      (136288777084301*d^2*K1*M^5*Sqrt[Pi/29]*u^8)/(39536390469058560000*b^3*
        E^u) + (442981801802051*d^4*K1*M^5*Sqrt[Pi/29]*u^8)/
       (19768195234529280000*b^3*E^u) + (207623428769*d^6*K1*M^5*Sqrt[Pi/29]*
        u^8)/(28711975649280000*b^3*E^u) - 
      (495487770828481*d^8*K1*M^5*Sqrt[Pi/29]*u^8)/(8785864548679680000*b^3*
        E^u) - (400506251247017*d^10*K1*M^5*Sqrt[Pi/29]*u^8)/
       (39536390469058560000*b^3*E^u) + (2460372811411*d^12*K1*M^5*
        Sqrt[Pi/29]*u^8)/(89855432884224000*b^3*E^u) + 
      (61166364733*d^14*K1*M^5*Sqrt[Pi/29]*u^8)/(10067835617280000*b^3*E^u) - 
      (505512986023*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(639866885898240000*b^3) - 
      (2167716503543671*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^8)/
       (37379860079837184000*b^3) - (215549568712053*d^4*K0*K1*M^5*
        Sqrt[Pi/29]*u^8)/(528778884874240000*b^3) - 
      (105715075172281*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^8)/
       (502417474191360000*b^3) + (141487392635957*d^8*K0*K1*M^5*Sqrt[Pi/29]*
        u^8)/(134249203630080000*b^3) + (82604495008429*d^10*K0*K1*M^5*
        Sqrt[Pi/29]*u^8)/(266238319656960000*b^3) - 
      (2158739224259447*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^8)/
       (3953639046905856000*b^3) - (42194585626049*d^14*K0*K1*M^5*Sqrt[Pi/29]*
        u^8)/(292862151622656000*b^3) + (44398669675237*d^16*K0*K1*M^5*
        Sqrt[Pi/29]*u^8)/(17571729097359360000*b^3) + 
      (1345642314059*d^18*K0*K1*M^5*Sqrt[Pi/29]*u^8)/(6325822475049369600*
        b^3) - (177337079*d^16*K1*M^5*Sqrt[29*Pi]*u^8)/
       (76068091330560000*b^3*E^u) + (138719890073*K0*M^5*Sqrt[Pi/29]*u^9)/
       (13178796823019520000*b^3*E^u) + (9266745898763*d^2*K0*M^5*Sqrt[Pi/29]*
        u^9)/(12690693236981760000*b^3*E^u) + 
      (4854791007692491*d^4*K0*M^5*Sqrt[Pi/29]*u^9)/(1027946152195522560000*
        b^3*E^u) + (7364418076537*d^6*K0*M^5*Sqrt[Pi/29]*u^9)/
       (4965923440558080000*b^3*E^u) - (4046560649678527*d^8*K0*M^5*
        Sqrt[Pi/29]*u^9)/(342648717398507520000*b^3*E^u) - 
      (2204943081989551*d^10*K0*M^5*Sqrt[Pi/29]*u^9)/(1027946152195522560000*
        b^3*E^u) + (2734954011761*d^12*K0*M^5*Sqrt[Pi/29]*u^9)/
       (479228975382528000*b^3*E^u) + (7129798457*d^14*K0*M^5*Sqrt[Pi/29]*
        u^9)/(5433435095040000*b^3*E^u) - (3790503911*d^16*K0*M^5*Sqrt[Pi/29]*
        u^9)/(342306410987520000*b^3*E^u) - 
      (3094967639851*K0^2*M^5*Sqrt[Pi/29]*u^9)/(32123317256110080000*b^3) - 
      (2936386141157671*d^2*K0^2*M^5*Sqrt[Pi/29]*u^9)/(411178460878209024000*
        b^3) - (25898090590293791*d^4*K0^2*M^5*Sqrt[Pi/29]*u^9)/
       (513973076097761280000*b^3) - (1503912795423977*d^6*K0^2*M^5*
        Sqrt[Pi/29]*u^9)/(57108119566417920000*b^3) + 
      (5134029144003619*d^8*K0^2*M^5*Sqrt[Pi/29]*u^9)/(39536390469058560000*
        b^3) + (283466479115933*d^10*K0^2*M^5*Sqrt[Pi/29]*u^9)/
       (7188434630737920000*b^3) - (532165730137121*d^12*K0^2*M^5*Sqrt[Pi/29]*
        u^9)/(7907278093811712000*b^3) - (591681878057*d^14*K0^2*M^5*
        Sqrt[Pi/29]*u^9)/(32274604464537600*b^3) + 
      (19202230651*d^16*K0^2*M^5*Sqrt[Pi/29]*u^9)/(69729083719680000*b^3) + 
      (130483549891*d^18*K0^2*M^5*Sqrt[Pi/29]*u^9)/(4518444625035264000*
        b^3) + (48970331093*K1*M^5*Sqrt[Pi/29]*u^9)/(4161725312532480000*b^3*
        E^u) + (44160633613051*d^2*K1*M^5*Sqrt[Pi/29]*u^9)/
       (54102429062922240000*b^3*E^u) + (774819701452207*d^4*K1*M^5*
        Sqrt[Pi/29]*u^9)/(146849450313646080000*b^3*E^u) + 
      (1696252984566061*d^6*K1*M^5*Sqrt[Pi/29]*u^9)/(1027946152195522560000*
        b^3*E^u) - (2710243222297657*d^8*K1*M^5*Sqrt[Pi/29]*u^9)/
       (205589230439104512000*b^3*E^u) - (2460149094379181*d^10*K1*M^5*
        Sqrt[Pi/29]*u^9)/(1027946152195522560000*b^3*E^u) + 
      (45730300998317*d^12*K1*M^5*Sqrt[Pi/29]*u^9)/(7188434630737920000*b^3*
        E^u) + (1511112502471*d^14*K1*M^5*Sqrt[Pi/29]*u^9)/
       (1026919232962560000*b^3*E^u) - (5909119393*d^16*K1*M^5*Sqrt[Pi/29]*
        u^9)/(513459616481280000*b^3*E^u) - 
      (2003718648779*K1^2*M^5*Sqrt[Pi/29]*u^9)/(15574941699932160000*b^3) - 
      (1010814983125253*d^2*K1^2*M^5*Sqrt[Pi/29]*u^9)/(108204858125844480000*
        b^3) - (486312744004027*d^4*K1^2*M^5*Sqrt[Pi/29]*u^9)/
       (7448885160837120000*b^3) - (17419338797716447*d^6*K1^2*M^5*
        Sqrt[Pi/29]*u^9)/(513973076097761280000*b^3) + 
      (6636844555399097*d^8*K1^2*M^5*Sqrt[Pi/29]*u^9)/(39536390469058560000*
        b^3) + (369200302188301*d^10*K1^2*M^5*Sqrt[Pi/29]*u^9)/
       (7188434630737920000*b^3) - (687614934224857*d^12*K1^2*M^5*Sqrt[Pi/29]*
        u^9)/(7907278093811712000*b^3) - (948498854599139*d^14*K1^2*M^5*
        Sqrt[Pi/29]*u^9)/(39536390469058560000*b^3) + 
      (70662450091*d^16*K1^2*M^5*Sqrt[Pi/29]*u^9)/(212561239080960000*b^3) + 
      (200548115947*d^18*K1^2*M^5*Sqrt[Pi/29]*u^9)/(5101469737943040000*
        b^3) + (12166118579*K0*M^5*Sqrt[Pi/29]*u^10)/(5648055781294080000*b^3*
        E^u) + (17054899130623*d^2*K0*M^5*Sqrt[Pi/29]*u^10)/
       (114216239132835840000*b^3*E^u) + (987579039851297*d^4*K0*M^5*
        Sqrt[Pi/29]*u^10)/(1027946152195522560000*b^3*E^u) + 
      (299216669091383*d^6*K0*M^5*Sqrt[Pi/29]*u^10)/(1027946152195522560000*
        b^3*E^u) - (98084494572139*d^8*K0*M^5*Sqrt[Pi/29]*u^10)/
       (41117846087820902400*b^3*E^u) - (16445734491289*d^10*K0*M^5*
        Sqrt[Pi/29]*u^10)/(38072079710945280000*b^3*E^u) + 
      (2732110421527*d^12*K0*M^5*Sqrt[Pi/29]*u^10)/(2396144876912640000*b^3*
        E^u) + (282390720173*d^14*K0*M^5*Sqrt[Pi/29]*u^10)/
       (1026919232962560000*b^3*E^u) - (1104216643*d^16*K0*M^5*Sqrt[Pi/29]*
        u^10)/(1026919232962560000*b^3*E^u) + 
      (46713267829*K1*M^5*Sqrt[Pi/29]*u^10)/(19768195234529280000*b^3*E^u) + 
      (12957288613481*d^2*K1*M^5*Sqrt[Pi/29]*u^10)/(79072780938117120000*b^3*
        E^u) + (83354341317671*d^4*K1*M^5*Sqrt[Pi/29]*u^10)/
       (79072780938117120000*b^3*E^u) + (5039558621717*d^6*K1*M^5*Sqrt[Pi/29]*
        u^10)/(15814556187623424000*b^3*E^u) - 
      (206857336762889*d^8*K1*M^5*Sqrt[Pi/29]*u^10)/(79072780938117120000*b^3*
        E^u) - (37415493017789*d^10*K1*M^5*Sqrt[Pi/29]*u^10)/
       (79072780938117120000*b^3*E^u) + (10721432683*d^12*K1*M^5*Sqrt[Pi/29]*
        u^10)/(8588332892160000*b^3*E^u) + 
      (62183133419*d^14*K1*M^5*Sqrt[Pi/29]*u^10)/(205383846592512000*b^3*
        E^u) - (52073417*d^16*K1*M^5*Sqrt[Pi/29]*u^10)/
       (54048380682240000*b^3*E^u) - (3615052722097*K0*K1*M^5*Sqrt[Pi/29]*
        u^10)/(70087237649694720000*b^3) - (1459205557846321*d^2*K0*K1*M^5*
        Sqrt[Pi/29]*u^10)/(385479807073320960000*b^3) - 
      (3417895022633731*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^10)/
       (128493269024440320000*b^3) - (59937129908393*d^6*K0*K1*M^5*
        Sqrt[Pi/29]*u^10)/(4283108967481344000*b^3) + 
      (12478908241621*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^10)/
       (183038844764160000*b^3) + (3212801599963*d^10*K0*K1*M^5*Sqrt[Pi/29]*
        u^10)/(149759054807040000*b^3) - (9087132012853*d^12*K0*K1*M^5*
        Sqrt[Pi/29]*u^10)/(257846024798208000*b^3) - 
      (21355638580667*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^10)/
       (2118020917985280000*b^3) + (917926634621*d^16*K0*K1*M^5*Sqrt[Pi/29]*
        u^10)/(8472083671941120000*b^3) + (8554275137*d^18*K0*K1*M^5*
        Sqrt[Pi/29]*u^10)/(470671315107840000*b^3) + 
      (500201221*K0*M^5*Sqrt[Pi/29]*u^11)/(1347831493263360000*b^3*E^u) + 
      (1813432821821*d^2*K0*M^5*Sqrt[Pi/29]*u^11)/(70087237649694720000*b^3*
        E^u) + (61599766831*d^4*K0*M^5*Sqrt[Pi/29]*u^11)/
       (370831945236480000*b^3*E^u) + (1145394331103*d^6*K0*M^5*Sqrt[Pi/29]*
        u^11)/(23362412549898240000*b^3*E^u) - 
      (1369143323113*d^8*K0*M^5*Sqrt[Pi/29]*u^11)/(3337487507128320000*b^3*
        E^u) + (148576301203*d^12*K0*M^5*Sqrt[Pi/29]*u^11)/
       (770189424721920000*b^3*E^u) + (12608380951*d^14*K0*M^5*Sqrt[Pi/29]*
        u^11)/(256729808240640000*b^3*E^u) + 
      (32464213*d^16*K0*M^5*Sqrt[Pi/29]*u^11)/(256729808240640000*b^3*E^u) - 
      (2389365911*K0^2*M^5*Sqrt[Pi/29]*u^11)/(526971711651840000*b^3) - 
      (11690797111069*d^2*K0^2*M^5*Sqrt[Pi/29]*u^11)/(35043618824847360000*
        b^3) - (151187386748117*d^4*K0^2*M^5*Sqrt[Pi/29]*u^11)/
       (64246634512220160000*b^3) - (6469892571893*d^6*K0^2*M^5*Sqrt[Pi/29]*
        u^11)/(5139730760977612800*b^3) + (59449511002621*d^8*K0^2*M^5*
        Sqrt[Pi/29]*u^11)/(9884097617264640000*b^3) + 
      (1751143190777*d^10*K0^2*M^5*Sqrt[Pi/29]*u^11)/(898554328842240000*
        b^3) - (27416466864797*d^14*K0^2*M^5*Sqrt[Pi/29]*u^11)/
       (29652292851793920000*b^3) + (371664032983*d^16*K0^2*M^5*Sqrt[Pi/29]*
        u^11)/(59304585703587840000*b^3) + 
      (9319851019*d^18*K0^2*M^5*Sqrt[Pi/29]*u^11)/(4942048808632320000*b^3) + 
      (3965671649*K1*M^5*Sqrt[Pi/29]*u^11)/(9884097617264640000*b^3*E^u) + 
      (422469902669*d^2*K1*M^5*Sqrt[Pi/29]*u^11)/(15116855179345920000*b^3*
        E^u) + (46121282504683*d^4*K1*M^5*Sqrt[Pi/29]*u^11)/
       (256986538048880640000*b^3*E^u) + (13613839589533*d^6*K1*M^5*
        Sqrt[Pi/29]*u^11)/(256986538048880640000*b^3*E^u) - 
      (16266513698287*d^8*K1*M^5*Sqrt[Pi/29]*u^11)/(36712362578411520000*b^3*
        E^u) - (2906272402871*d^10*K1*M^5*Sqrt[Pi/29]*u^11)/
       (36712362578411520000*b^3*E^u) + (17801130043*d^12*K1*M^5*Sqrt[Pi/29]*
        u^11)/(85576602746880000*b^3*E^u) + 
      (13671174703*d^14*K1*M^5*Sqrt[Pi/29]*u^11)/(256729808240640000*b^3*
        E^u) + (15865937*d^16*K1*M^5*Sqrt[Pi/29]*u^11)/
       (85576602746880000*b^3*E^u) - (830270139529*K1^2*M^5*Sqrt[Pi/29]*u^11)/
       (154191922829328384000*b^3) - (38200287357839*d^2*K1^2*M^5*Sqrt[Pi/29]*
        u^11)/(96369951768330240000*b^3) - (101204667985873*d^4*K1^2*M^5*
        Sqrt[Pi/29]*u^11)/(36138731913123840000*b^3) - 
      (349383297587561*d^6*K1^2*M^5*Sqrt[Pi/29]*u^11)/(231287884243992576000*
        b^3) + (636692738435279*d^8*K1^2*M^5*Sqrt[Pi/29]*u^11)/
       (88956878555381760000*b^3) + (8328975419257*d^10*K1^2*M^5*Sqrt[Pi/29]*
        u^11)/(3558275142215270400*b^3) - (40940789398459*d^12*K1^2*M^5*
        Sqrt[Pi/29]*u^11)/(11119609819422720000*b^3) - 
      (98910707365199*d^14*K1^2*M^5*Sqrt[Pi/29]*u^11)/(88956878555381760000*
        b^3) + (1096002726197*d^16*K1^2*M^5*Sqrt[Pi/29]*u^11)/
       (177913757110763520000*b^3) + (23341900651*d^18*K1^2*M^5*Sqrt[Pi/29]*
        u^11)/(9884097617264640000*b^3) - 
      (25307224451*d^10*K0*M^5*Sqrt[29*Pi]*u^11)/(10012462521384960000*b^3*
        E^u) - (316654429849*d^12*K0^2*M^5*Sqrt[29*Pi]*u^11)/
       (2965229285179392000*b^3) + (267529243*K0*M^5*Sqrt[Pi/29]*u^12)/
       (4942048808632320000*b^3*E^u) + (727320577853*d^2*K0*M^5*Sqrt[Pi/29]*
        u^12)/(192739903536660480000*b^3*E^u) + 
      (17755369*d^4*K0*M^5*Sqrt[Pi/29]*u^12)/(731030716416000*b^3*E^u) + 
      (458939709647*d^6*K0*M^5*Sqrt[Pi/29]*u^12)/(64246634512220160000*b^3*
        E^u) - (548470511483*d^8*K0*M^5*Sqrt[Pi/29]*u^12)/
       (9178090644602880000*b^3*E^u) - (17168032967*d^10*K0*M^5*Sqrt[Pi/29]*
        u^12)/(1619663054929920000*b^3*E^u) + 
      (311846933*d^12*K0*M^5*Sqrt[Pi/29]*u^12)/(11326315069440000*b^3*E^u) + 
      (479704469*d^14*K0*M^5*Sqrt[Pi/29]*u^12)/(64182452060160000*b^3*E^u) + 
      (5611*d^16*K0*M^5*Sqrt[Pi/29]*u^12)/(60894167040000*b^3*E^u) + 
      (83294447*K1*M^5*Sqrt[Pi/29]*u^12)/(1434788363796480000*b^3*E^u) + 
      (19512974759*d^2*K1*M^5*Sqrt[Pi/29]*u^12)/(4858989164789760000*b^3*
        E^u) + (199415856481*d^4*K1*M^5*Sqrt[Pi/29]*u^12)/
       (7709596141466419200*b^3*E^u) + (54464749153*d^6*K1*M^5*Sqrt[Pi/29]*
        u^12)/(7138514945802240000*b^3*E^u) - 
      (116784082321*d^8*K1*M^5*Sqrt[Pi/29]*u^12)/(1835618128920576000*b^3*
        E^u) - (935595675683*d^10*K1*M^5*Sqrt[Pi/29]*u^12)/
       (82602815801425920000*b^3*E^u) + (16910206249*d^12*K1*M^5*Sqrt[Pi/29]*
        u^12)/(577642068541440000*b^3*E^u) + 
      (102630967*d^14*K1*M^5*Sqrt[Pi/29]*u^12)/(12836490412032000*b^3*E^u) + 
      (385921*d^16*K1*M^5*Sqrt[Pi/29]*u^12)/(3565691781120000*b^3*E^u) - 
      (18502731421*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(11681206274949120000*b^3) - 
      (45051550005089*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(385479807073320960000*
        b^3) - (3756762150983*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^12)/
       (4517341489140480000*b^3) - (3362363096401*d^6*K0*K1*M^5*Sqrt[Pi/29]*
        u^12)/(7227746382624768000*b^3) + (13499369236663*d^8*K0*K1*M^5*
        Sqrt[Pi/29]*u^12)/(6354062753955840000*b^3) + 
      (148323492749*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^12)/(204969766256640000*
        b^3) - (1727962650097*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^12)/
       (1588515688488960000*b^3) - (349775605037*d^14*K0*K1*M^5*Sqrt[Pi/29]*
        u^12)/(1010873619947520000*b^3) + (1167743669*d^16*K0*K1*M^5*
        Sqrt[Pi/29]*u^12)/(17791375711076352000*b^3) + 
      (97600691*d^18*K0*K1*M^5*Sqrt[29*Pi]*u^12)/(3294699205754880000*b^3) + 
      (26863*K0*M^5*Sqrt[Pi/29]*u^13)/(3777041378880000*b^3*E^u) + 
      (8154129877*d^2*K0*M^5*Sqrt[Pi/29]*u^13)/(18069365956561920000*b^3*
        E^u) + (598557623*d^6*K0*M^5*Sqrt[Pi/29]*u^13)/
       (669235776168960000*b^3*E^u) - (82513667*d^8*K0*M^5*Sqrt[Pi/29]*u^13)/
       (11472613305753600*b^3*E^u) - (3424435631*d^10*K0*M^5*Sqrt[Pi/29]*
        u^13)/(2581337993794560000*b^3*E^u) + 
      (58569793*d^12*K0*M^5*Sqrt[Pi/29]*u^13)/(18051314641920000*b^3*E^u) + 
      (384683*d^14*K0*M^5*Sqrt[Pi/29]*u^13)/(401140325376000*b^3*E^u) + 
      (54161*d^16*K0*M^5*Sqrt[Pi/29]*u^13)/(2005701626880000*b^3*E^u) - 
      (19117792999*K0^2*M^5*Sqrt[Pi/29]*u^13)/(192739903536660480000*b^3) - 
      (12813695233*d^2*K0^2*M^5*Sqrt[Pi/29]*u^13)/(1744252520693760000*b^3) - 
      (3817831372787*d^4*K0^2*M^5*Sqrt[Pi/29]*u^13)/(72277463826247680000*
        b^3) - (1300609980277*d^6*K0^2*M^5*Sqrt[Pi/29]*u^13)/
       (41301407900712960000*b^3) + (176860727671*d^8*K0^2*M^5*Sqrt[Pi/29]*
        u^13)/(1308189390520320000*b^3) + (2184301335443*d^10*K0^2*M^5*
        Sqrt[Pi/29]*u^13)/(44478439277690880000*b^3) - 
      (95886269027*d^12*K0^2*M^5*Sqrt[Pi/29]*u^13)/(1389951227427840000*
        b^3) - (521832383363*d^14*K0^2*M^5*Sqrt[Pi/29]*u^13)/
       (22239219638845440000*b^3) - (1486685033*d^16*K0^2*M^5*Sqrt[Pi/29]*
        u^13)/(8895687855538176000*b^3) + 
      (698965357*d^18*K0^2*M^5*Sqrt[Pi/29]*u^13)/(9884097617264640000*b^3) + 
      (143603*K1*M^5*Sqrt[Pi/29]*u^13)/(18910901053440000*b^3*E^u) + 
      (275745733*d^2*K1*M^5*Sqrt[Pi/29]*u^13)/(582882772792320000*b^3*E^u) + 
      (18550096823*d^4*K1*M^5*Sqrt[Pi/29]*u^13)/(6023121985520640000*b^3*
        E^u) + (5692333693*d^6*K1*M^5*Sqrt[Pi/29]*u^13)/
       (6023121985520640000*b^3*E^u) - (3244622539*d^8*K1*M^5*Sqrt[Pi/29]*
        u^13)/(430222998965760000*b^3*E^u) + 
      (61390907*d^12*K1*M^5*Sqrt[Pi/29]*u^13)/(18051314641920000*b^3*E^u) + 
      (870913*d^14*K1*M^5*Sqrt[Pi/29]*u^13)/(859586411520000*b^3*E^u) + 
      (121511*d^16*K1*M^5*Sqrt[Pi/29]*u^13)/(4011403253760000*b^3*E^u) - 
      (8768477*K1^2*M^5*Sqrt[Pi/29]*u^13)/(79284205486080000*b^3) - 
      (42201205063*d^2*K1^2*M^5*Sqrt[Pi/29]*u^13)/(5139730760977612800*b^3) - 
      (4277272827319*d^4*K1^2*M^5*Sqrt[Pi/29]*u^13)/(72277463826247680000*
        b^3) - (941871264163*d^6*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (26282714118635520000*b^3) + (3369497767591*d^8*K1^2*M^5*Sqrt[Pi/29]*
        u^13)/(22239219638845440000*b^3) + 
      (2491676994287*d^10*K1^2*M^5*Sqrt[Pi/29]*u^13)/(44478439277690880000*
        b^3) - (71687818889*d^12*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (926634151618560000*b^3) - (6981107369*d^14*K1^2*M^5*Sqrt[Pi/29]*u^13)/
       (261637878104064000*b^3) - (10378129049*d^16*K1^2*M^5*Sqrt[Pi/29]*
        u^13)/(44478439277690880000*b^3) + 
      (1493955977*d^18*K1^2*M^5*Sqrt[Pi/29]*u^13)/(17791375711076352000*
        b^3) + (8129047*d^4*K0*M^5*Sqrt[29*Pi]*u^13)/(80308293140275200*b^3*
        E^u) - (6597247*d^10*K1*M^5*Sqrt[29*Pi]*u^13)/(135859894410240000*b^3*
        E^u) + (1308773*K0*M^5*Sqrt[Pi/29]*u^14)/(1389951227427840000*b^3*
        E^u) + (21732959*d^2*K0*M^5*Sqrt[Pi/29]*u^14)/(523749737871360000*b^3*
        E^u) + (1132857337*d^6*K0*M^5*Sqrt[Pi/29]*u^14)/
       (12046243971041280000*b^3*E^u) - (229836463*d^8*K0*M^5*Sqrt[Pi/29]*
        u^14)/(344178399172608000*b^3*E^u) - 
      (255839707*d^10*K0*M^5*Sqrt[Pi/29]*u^14)/(1720891995863040000*b^3*
        E^u) + (2149307*d^12*K0*M^5*Sqrt[Pi/29]*u^14)/(7220525856768000*b^3*
        E^u) + (1217347*d^14*K0*M^5*Sqrt[Pi/29]*u^14)/(12034209761280000*b^3*
        E^u) + (743*d^16*K0*M^5*Sqrt[Pi/29]*u^14)/(129400104960000*b^3*E^u) + 
      (664039*K1*M^5*Sqrt[Pi/29]*u^14)/(694975613713920000*b^3*E^u) + 
      (73808453*d^2*K1*M^5*Sqrt[Pi/29]*u^14)/(1720891995863040000*b^3*E^u) + 
      (10267451527*d^4*K1*M^5*Sqrt[Pi/29]*u^14)/(36138731913123840000*b^3*
        E^u) + (79308701*d^6*K1*M^5*Sqrt[Pi/29]*u^14)/(803082931402752000*b^3*
        E^u) - (1184406053*d^8*K1*M^5*Sqrt[Pi/29]*u^14)/
       (1720891995863040000*b^3*E^u) - (815610043*d^10*K1*M^5*Sqrt[Pi/29]*
        u^14)/(5162675987589120000*b^3*E^u) + 
      (11097589*d^12*K1*M^5*Sqrt[Pi/29]*u^14)/(36102629283840000*b^3*E^u) + 
      (3599*d^16*K1*M^5*Sqrt[Pi/29]*u^14)/(573057607680000*b^3*E^u) - 
      (3169964867*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(144554927652495360000*b^3) - 
      (631497799*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(380407704348672000*b^3) - 
      (880178356723*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(72277463826247680000*
        b^3) - (6402251209*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (777177030389760000*b^3) + (16396441*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (524410951680000*b^3) + (72601182047*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^14)/
       (5559804909711360000*b^3) - (89133672713*d^12*K0*K1*M^5*Sqrt[Pi/29]*
        u^14)/(5559804909711360000*b^3) - (969080489*d^14*K0*K1*M^5*
        Sqrt[Pi/29]*u^14)/(158851568848896000*b^3) - 
      (40087*d^16*K0*K1*M^5*Sqrt[Pi/29]*u^14)/(336193796505600*b^3) + 
      (1412347*d^4*K0*M^5*Sqrt[29*Pi]*u^14)/(148719061370880000*b^3*E^u) + 
      (251*d^14*K1*M^5*Sqrt[29*Pi]*u^14)/(68766912921600*b^3*E^u) + 
      (96011*d^18*K0*K1*M^5*Sqrt[29*Pi]*u^14)/(113465406320640000*b^3) + 
      (K0*M^5*Sqrt[Pi/29]*u^15)/(38999753856000*b^3*E^u) + 
      (740287*d^2*K0*M^5*Sqrt[Pi/29]*u^15)/(273778272069120000*b^3*E^u) + 
      (13550779*d^4*K0*M^5*Sqrt[Pi/29]*u^15)/(821334816207360000*b^3*E^u) + 
      (326537*d^6*K0*M^5*Sqrt[Pi/29]*u^15)/(39111181724160000*b^3*E^u) - 
      (2339*d^8*K0*M^5*Sqrt[Pi/29]*u^15)/(60078620160000*b^3*E^u) + 
      (2027*d^12*K0*M^5*Sqrt[Pi/29]*u^15)/(111427868160000*b^3*E^u) + 
      (8573*d^14*K0*M^5*Sqrt[Pi/29]*u^15)/(1002850813440000*b^3*E^u) + 
      (13*d^16*K0*M^5*Sqrt[Pi/29]*u^15)/(13371344179200*b^3*E^u) - 
      (17660551*K0^2*M^5*Sqrt[Pi/29]*u^15)/(22239219638845440000*b^3) - 
      (84022067*d^2*K0^2*M^5*Sqrt[Pi/29]*u^15)/(1308189390520320000*b^3) - 
      (340808599*d^4*K0^2*M^5*Sqrt[Pi/29]*u^15)/(694975613713920000*b^3) - 
      (63483857*d^6*K0^2*M^5*Sqrt[Pi/29]*u^15)/(158851568848896000*b^3) + 
      (13978076449*d^8*K0^2*M^5*Sqrt[Pi/29]*u^15)/(11119609819422720000*
        b^3) + (7356045751*d^10*K0^2*M^5*Sqrt[Pi/29]*u^15)/
       (11119609819422720000*b^3) - (611695963*d^12*K0^2*M^5*Sqrt[Pi/29]*
        u^15)/(926634151618560000*b^3) - (1637395019*d^14*K0^2*M^5*
        Sqrt[Pi/29]*u^15)/(5559804909711360000*b^3) - 
      (234348883*d^16*K0^2*M^5*Sqrt[Pi/29]*u^15)/(22239219638845440000*b^3) + 
      (36038509*d^18*K0^2*M^5*Sqrt[Pi/29]*u^15)/(22239219638845440000*b^3) + 
      (K1*M^5*Sqrt[Pi/29]*u^15)/(36947135232000*b^3*E^u) + 
      (755887*d^2*K1*M^5*Sqrt[Pi/29]*u^15)/(273778272069120000*b^3*E^u) + 
      (14051539*d^4*K1*M^5*Sqrt[Pi/29]*u^15)/(821334816207360000*b^3*E^u) + 
      (354617*d^6*K1*M^5*Sqrt[Pi/29]*u^15)/(39111181724160000*b^3*E^u) - 
      (524983*d^8*K1*M^5*Sqrt[Pi/29]*u^15)/(13037060574720000*b^3*E^u) - 
      (2097031*d^10*K1*M^5*Sqrt[Pi/29]*u^15)/(117333545172480000*b^3*E^u) + 
      (6361*d^12*K1*M^5*Sqrt[Pi/29]*u^15)/(334283604480000*b^3*E^u) + 
      (9133*d^14*K1*M^5*Sqrt[Pi/29]*u^15)/(1002850813440000*b^3*E^u) + 
      (11*d^16*K1*M^5*Sqrt[Pi/29]*u^15)/(10556324352000*b^3*E^u) - 
      (2101213*K1^2*M^5*Sqrt[Pi/29]*u^15)/(2471024404316160000*b^3) - 
      (88125907*d^2*K1^2*M^5*Sqrt[Pi/29]*u^15)/(1308189390520320000*b^3) - 
      (3882589*d^4*K1^2*M^5*Sqrt[Pi/29]*u^15)/(7472856061440000*b^3) - 
      (49240439*d^6*K1^2*M^5*Sqrt[Pi/29]*u^15)/(113465406320640000*b^3) + 
      (868821571*d^8*K1^2*M^5*Sqrt[Pi/29]*u^15)/(654094695260160000*b^3) + 
      (8075771447*d^10*K1^2*M^5*Sqrt[Pi/29]*u^15)/(11119609819422720000*
        b^3) - (1951589971*d^12*K1^2*M^5*Sqrt[Pi/29]*u^15)/
       (2779902454855680000*b^3) - (1781617903*d^14*K1^2*M^5*Sqrt[Pi/29]*
        u^15)/(5559804909711360000*b^3) - (30062689*d^16*K1^2*M^5*Sqrt[Pi/29]*
        u^15)/(2471024404316160000*b^3) + (3731047*d^18*K1^2*M^5*Sqrt[Pi/29]*
        u^15)/(2021747239895040000*b^3) - (66179*d^10*K0*M^5*Sqrt[29*Pi]*
        u^15)/(117333545172480000*b^3*E^u) + (K0*M^5*Sqrt[Pi/29]*u^16)/
       (350997784704000*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/29]*u^16)/
       (8774944617600*b^3*E^u) + (107*d^4*K0*M^5*Sqrt[Pi/29]*u^16)/
       (87749446176000*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/29]*u^16)/
       (696424176000*b^3*E^u) - (67*d^8*K0*M^5*Sqrt[Pi/29]*u^16)/
       (25071270336000*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/29]*u^16)/
       (329885136000*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/29]*u^16)/
       (596935008000*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/29]*u^16)/
       (895402512000*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/29]*u^16)/
       (7163220096000*b^3*E^u) + (K1*M^5*Sqrt[Pi/29]*u^16)/
       (350997784704000*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/29]*u^16)/
       (8774944617600*b^3*E^u) + (107*d^4*K1*M^5*Sqrt[Pi/29]*u^16)/
       (87749446176000*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/29]*u^16)/
       (696424176000*b^3*E^u) - (67*d^8*K1*M^5*Sqrt[Pi/29]*u^16)/
       (25071270336000*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/29]*u^16)/
       (329885136000*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/29]*u^16)/
       (596935008000*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/29]*u^16)/
       (895402512000*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/29]*u^16)/
       (7163220096000*b^3*E^u) - (1790549*K0*K1*M^5*Sqrt[Pi/29]*u^16)/
       (16679414729134080000*b^3) - (102624623*d^2*K0*K1*M^5*Sqrt[Pi/29]*
        u^16)/(16679414729134080000*b^3) - (3069631*d^4*K0*K1*M^5*Sqrt[Pi/29]*
        u^16)/(54153943925760000*b^3) - (276550433*d^6*K0*K1*M^5*Sqrt[Pi/29]*
        u^16)/(4169853682283520000*b^3) + (1035520331*d^10*K0*K1*M^5*
        Sqrt[Pi/29]*u^16)/(8339707364567040000*b^3) - 
      (10289147*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^16)/(126359202493440000*b^3) - 
      (555007*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^16)/(11119609819422720*b^3) - 
      (633173*d^16*K0*K1*M^5*Sqrt[Pi/29]*u^16)/(205918700359680000*b^3) + 
      (2389547*d^18*K0*K1*M^5*Sqrt[Pi/29]*u^16)/(5559804909711360000*b^3) + 
      (39996877*d^8*K0*K1*M^5*Sqrt[29*Pi]*u^16)/(8339707364567040000*b^3) - 
      (689*K0^2*M^5*Sqrt[Pi/29]*u^17)/(151631042992128000*b^3) - 
      (1837687*d^2*K0^2*M^5*Sqrt[Pi/29]*u^17)/(16679414729134080000*b^3) - 
      (6099319*d^4*K0^2*M^5*Sqrt[Pi/29]*u^17)/(4169853682283520000*b^3) - 
      (1154053*d^6*K0^2*M^5*Sqrt[Pi/29]*u^17)/(595693383183360000*b^3) + 
      (817457*d^8*K0^2*M^5*Sqrt[Pi/29]*u^17)/(260615855142720000*b^3) + 
      (36190843*d^10*K0^2*M^5*Sqrt[Pi/29]*u^17)/(8339707364567040000*b^3) - 
      (2557*d^12*K0^2*M^5*Sqrt[Pi/29]*u^17)/(1090157825433600*b^3) - 
      (2191337*d^14*K0^2*M^5*Sqrt[Pi/29]*u^17)/(1389951227427840000*b^3) - 
      (184859*d^16*K0^2*M^5*Sqrt[Pi/29]*u^17)/(2779902454855680000*b^3) + 
      (16763*d^18*K0^2*M^5*Sqrt[Pi/29]*u^17)/(617756101079040000*b^3) - 
      (2731*K1^2*M^5*Sqrt[Pi/29]*u^17)/(555980490971136000*b^3) - 
      (218783*d^2*K1^2*M^5*Sqrt[Pi/29]*u^17)/(1853268303237120000*b^3) - 
      (6658999*d^4*K1^2*M^5*Sqrt[Pi/29]*u^17)/(4169853682283520000*b^3) - 
      (1320133*d^6*K1^2*M^5*Sqrt[Pi/29]*u^17)/(595693383183360000*b^3) + 
      (622331*d^8*K1^2*M^5*Sqrt[Pi/29]*u^17)/(189538803740160000*b^3) + 
      (13908121*d^10*K1^2*M^5*Sqrt[Pi/29]*u^17)/(2779902454855680000*b^3) - 
      (73187*d^12*K1^2*M^5*Sqrt[Pi/29]*u^17)/(30887805053952000*b^3) - 
      (2577017*d^14*K1^2*M^5*Sqrt[Pi/29]*u^17)/(1389951227427840000*b^3) - 
      (46021*d^16*K1^2*M^5*Sqrt[Pi/29]*u^17)/(308878050539520000*b^3) + 
      (122387*d^18*K1^2*M^5*Sqrt[Pi/29]*u^17)/(5559804909711360000*b^3) - 
      (307*K0*K1*M^5*Sqrt[Pi/29]*u^18)/(416985368228352000*b^3) - 
      (6949*d^2*K0*K1*M^5*Sqrt[Pi/29]*u^18)/(416985368228352000*b^3) - 
      (73*d^4*K0*K1*M^5*Sqrt[Pi/29]*u^18)/(261269027712000*b^3) - 
      (1207*d^6*K0*K1*M^5*Sqrt[Pi/29]*u^18)/(2044045922688000*b^3) + 
      (3023*d^8*K0*K1*M^5*Sqrt[Pi/29]*u^18)/(9928223053056000*b^3) + 
      (41539*d^10*K0*K1*M^5*Sqrt[Pi/29]*u^18)/(29784669159168000*b^3) - 
      (61*d^12*K0*K1*M^5*Sqrt[Pi/29]*u^18)/(1654703842176000*b^3) - 
      (619*d^14*K0*K1*M^5*Sqrt[Pi/29]*u^18)/(1052993354112000*b^3) - 
      (24457*d^16*K0*K1*M^5*Sqrt[Pi/29]*u^18)/(138995122742784000*b^3) - 
      (47*d^18*K0*K1*M^5*Sqrt[Pi/29]*u^18)/(4211973416448000*b^3) + 
      (127*d^2*K0^2*M^5*Sqrt[Pi/29]*u^19)/(138995122742784000*b^3) + 
      (127*d^4*K0^2*M^5*Sqrt[Pi/29]*u^19)/(11582926895232000*b^3) + 
      (127*d^6*K0^2*M^5*Sqrt[Pi/29]*u^19)/(3860975631744000*b^3) - 
      (127*d^8*K0^2*M^5*Sqrt[Pi/29]*u^19)/(11582926895232000*b^3) - 
      (4699*d^10*K0^2*M^5*Sqrt[Pi/29]*u^19)/(69497561371392000*b^3) - 
      (127*d^12*K0^2*M^5*Sqrt[Pi/29]*u^19)/(11582926895232000*b^3) + 
      (127*d^14*K0^2*M^5*Sqrt[Pi/29]*u^19)/(3860975631744000*b^3) + 
      (127*d^16*K0^2*M^5*Sqrt[Pi/29]*u^19)/(11582926895232000*b^3) + 
      (127*d^18*K0^2*M^5*Sqrt[Pi/29]*u^19)/(138995122742784000*b^3) + 
      (127*d^2*K1^2*M^5*Sqrt[Pi/29]*u^19)/(138995122742784000*b^3) + 
      (127*d^4*K1^2*M^5*Sqrt[Pi/29]*u^19)/(11582926895232000*b^3) + 
      (127*d^6*K1^2*M^5*Sqrt[Pi/29]*u^19)/(3860975631744000*b^3) - 
      (127*d^8*K1^2*M^5*Sqrt[Pi/29]*u^19)/(11582926895232000*b^3) - 
      (4699*d^10*K1^2*M^5*Sqrt[Pi/29]*u^19)/(69497561371392000*b^3) - 
      (127*d^12*K1^2*M^5*Sqrt[Pi/29]*u^19)/(11582926895232000*b^3) + 
      (127*d^14*K1^2*M^5*Sqrt[Pi/29]*u^19)/(3860975631744000*b^3) + 
      (127*d^16*K1^2*M^5*Sqrt[Pi/29]*u^19)/(11582926895232000*b^3) + 
      (127*d^18*K1^2*M^5*Sqrt[Pi/29]*u^19)/(138995122742784000*b^3))/Pi}, 8, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_14_10.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((43*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^2)/(115200*b^2) + 
      (21887*d^2*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^2)/(921600*b^2) + 
      (61447*d^4*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^2)/(460800*b^2) - 
      (215*d^6*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^2)/(36864*b^2) - 
      (7783*d^8*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^2)/(46080*b^2) + 
      (5203*d^10*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^2)/(921600*b^2) - 
      (K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(614400*b^2) - 
      (1043*d^4*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(1843200*b^2) + 
      (91*d^6*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(1843200*b^2) - 
      (143*d^10*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(1843200*b^2) - 
      (1001*d^12*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(1843200*b^2) - 
      (143*d^14*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(1843200*b^2) + 
      (473*d^14*K1^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(307200*b^2) - 
      (7*d^2*K0^2*M^4*Sqrt[273/(430882*Pi)]*u^2)/(204800*b^2) + 
      (473*d^12*K1^2*M^4*Sqrt[299/(393414*Pi)]*u^2)/(153600*b^2) + 
      (143*d^8*K0^2*M^4*Sqrt[1547/(76038*Pi)]*u^2)/(1843200*b^2) - 
      (442759*d^6*K0*K1*M^4*Sqrt[7/(16804398*Pi)]*u^3)/(110592000*b^2) - 
      (4989071*d^8*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^3)/(36864000*b^2) + 
      (266303*d^10*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^3)/(66355200*b^2) + 
      (2900467*d^14*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^3)/(331776000*b^2) + 
      (447269*K0*K1*M^4*Sqrt[17/(6919458*Pi)]*u^3)/(3649536000*b^2) + 
      (380470513*d^4*K0*K1*M^4*Sqrt[29/(4056234*Pi)]*u^3)/(12773376000*b^2) + 
      (1110521*d^12*K0*K1*M^4*Sqrt[221/(532266*Pi)]*u^3)/(331776000*b^2) + 
      (96881363*d^2*K0*K1*M^4*u^3)/(729907200*b^2*Sqrt[117630786*Pi]) - 
      (90388799*d^4*K0*K1*M^4*u^3)/(774144000*b^2*Sqrt[117630786*Pi]) - 
      (425221*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^4)/(1532805120000*b^2) - 
      (213178409*d^8*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^4)/(11612160000*b^2) - 
      (74186563*d^8*K0^2*M^4*Sqrt[23/(5114382*Pi)]*u^4)/(3096576000*b^2) - 
      (85067*d^6*K0^2*M^4*Sqrt[29/(4056234*Pi)]*u^4)/(221184000*b^2) + 
      (1235881*d^12*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^4)/(663552000*b^2) + 
      (1759*d^10*K0^2*M^4*Sqrt[247/(476238*Pi)]*u^4)/(26542080*b^2) + 
      (1156733*d^14*K1^2*M^4*Sqrt[551/(213486*Pi)]*u^4)/(23224320000*b^2) + 
      (1831253*d^2*K0^2*M^4*u^4)/(58392576*Sqrt[117630786]*b^2*Sqrt[Pi]) + 
      (14407192511*d^2*K1^2*M^4*u^4)/(766402560000*Sqrt[117630786]*b^2*
        Sqrt[Pi]) + (3636643*K0^2*M^4*u^4)/(7299072000*b^2*
        Sqrt[117630786*Pi]) + (1268510011*d^4*K0^2*M^4*u^4)/
       (7299072000*b^2*Sqrt[117630786*Pi]) + (448852403*d^8*K0^2*M^4*u^4)/
       (3096576000*b^2*Sqrt[117630786*Pi]) + (17065561*d^14*K0^2*M^4*u^4)/
       (663552000*b^2*Sqrt[117630786*Pi]) + (1775863*K1^2*M^4*u^4)/
       (6635520000*b^2*Sqrt[117630786*Pi]) + (421676221*d^4*K1^2*M^4*u^4)/
       (3421440000*b^2*Sqrt[117630786*Pi]) + (36039977*d^6*K1^2*M^4*u^4)/
       (1105920000*b^2*Sqrt[117630786*Pi]) - (805719079*d^10*K1^2*M^4*u^4)/
       (23224320000*b^2*Sqrt[117630786*Pi]) + (119807533*d^12*K1^2*M^4*u^4)/
       (829440000*b^2*Sqrt[117630786*Pi]) + 
      (6025920119*d^4*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^5)/
       (383201280000*b^2) + (947577473*d^2*K0*K1*M^4*Sqrt[29/(4056234*Pi)]*
        u^5)/(1532805120000*b^2) - (8184331*d^8*K0*K1*M^4*
        Sqrt[29/(4056234*Pi)]*u^5)/(371589120*b^2) - 
      (76543*d^6*K0*K1*M^4*Sqrt[377/(312018*Pi)]*u^5)/(2211840000*b^2) + 
      (508646911*K0*K1*M^4*u^5)/(1532805120000*b^2*Sqrt[117630786*Pi]) - 
      (3303494083*d^4*K0*K1*M^4*u^5)/(27869184000*b^2*Sqrt[117630786*Pi]) + 
      (123974701*d^8*K0*K1*M^4*u^5)/(276480000*b^2*Sqrt[117630786*Pi]) + 
      (2019989*d^10*K0*K1*M^4*u^5)/(15482880000*b^2*Sqrt[117630786*Pi]) + 
      (3881152693*d^12*K0*K1*M^4*u^5)/(46448640000*b^2*Sqrt[117630786*Pi]) + 
      (103075633*d^14*K0*K1*M^4*u^5)/(6635520000*b^2*Sqrt[117630786*Pi]) - 
      (10893247*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^6)/(1226244096000*b^2) + 
      (603587851*d^4*K0^2*M^4*Sqrt[19/(6191094*Pi)]*u^6)/(875888640000*b^2) - 
      (1310298259*d^4*K1^2*M^4*Sqrt[29/(4056234*Pi)]*u^6)/
       (6131220480000*b^2) + (29164355587*d^2*K0^2*M^4*u^6)/
       (6131220480000*Sqrt[117630786]*b^2*Sqrt[Pi]) - 
      (24703561997*d^2*K1^2*M^4*u^6)/(6131220480000*Sqrt[117630786]*b^2*
        Sqrt[Pi]) + (710412811*K0^2*M^4*u^6)/(6131220480000*b^2*
        Sqrt[117630786*Pi]) - (15068629*d^6*K0^2*M^4*u^6)/
       (983040000*b^2*Sqrt[117630786*Pi]) - (3490270207*d^8*K0^2*M^4*u^6)/
       (185794560000*b^2*Sqrt[117630786*Pi]) + (54819371*d^10*K0^2*M^4*u^6)/
       (6881280000*b^2*Sqrt[117630786*Pi]) + (1285934653*d^12*K0^2*M^4*u^6)/
       (185794560000*b^2*Sqrt[117630786*Pi]) + (234245461*d^14*K0^2*M^4*u^6)/
       (185794560000*b^2*Sqrt[117630786*Pi]) + (1135775201*d^6*K1^2*M^4*u^6)/
       (61931520000*b^2*Sqrt[117630786*Pi]) + (118247977*d^8*K1^2*M^4*u^6)/
       (61931520000*b^2*Sqrt[117630786*Pi]) - (107077267*d^10*K1^2*M^4*u^6)/
       (8847360000*b^2*Sqrt[117630786*Pi]) + (202833643*d^12*K1^2*M^4*u^6)/
       (185794560000*b^2*Sqrt[117630786*Pi]) + (205242841*d^14*K1^2*M^4*u^6)/
       (185794560000*b^2*Sqrt[117630786*Pi]) - 
      (994579*d^2*K0*K1*M^4*Sqrt[19/(6191094*Pi)]*u^7)/(218972160000*b^2) - 
      (46337*d^6*K0*K1*M^4*Sqrt[19/(6191094*Pi)]*u^7)/(1720320000*b^2) + 
      (896261*K0*K1*M^4*u^7)/(54743040000*b^2*Sqrt[117630786*Pi]) - 
      (527949847*d^4*K0*K1*M^4*u^7)/(153280512000*b^2*Sqrt[117630786*Pi]) + 
      (48298951*d^8*K0*K1*M^4*u^7)/(5806080000*b^2*Sqrt[117630786*Pi]) - 
      (53160017*d^10*K0*K1*M^4*u^7)/(46448640000*b^2*Sqrt[117630786*Pi]) - 
      (23186629*d^12*K0*K1*M^4*u^7)/(7741440000*b^2*Sqrt[117630786*Pi]) - 
      (338483*d^14*K0*K1*M^4*u^7)/(2211840000*b^2*Sqrt[117630786*Pi]) + 
      (2677933*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^8)/(1532805120000*b^2) + 
      (169504837*d^2*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^8)/
       (1532805120000*b^2) + (18053057*d^12*K0^2*M^4*Sqrt[17/(6919458*Pi)]*
        u^8)/(55738368000*b^2) - (540961*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^8)/
       (306561024000*b^2) - (27554999*d^12*K1^2*M^4*Sqrt[19/(6191094*Pi)]*
        u^8)/(278691840000*b^2) - (2118397*d^2*K0^2*M^4*u^8)/
       (2043740160*Sqrt[117630786]*b^2*Sqrt[Pi]) - 
      (1214088751*d^2*K1^2*M^4*u^8)/(1532805120000*Sqrt[117630786]*b^2*
        Sqrt[Pi]) - (1260117959*d^4*K0^2*M^4*u^8)/(1532805120000*b^2*
        Sqrt[117630786*Pi]) - (21178727*d^6*K0^2*M^4*u^8)/
       (15482880000*b^2*Sqrt[117630786*Pi]) + (117281603*d^8*K0^2*M^4*u^8)/
       (46448640000*b^2*Sqrt[117630786*Pi]) + (15656443*d^10*K0^2*M^4*u^8)/
       (139345920000*b^2*Sqrt[117630786*Pi]) - (12983221*d^12*K0^2*M^4*u^8)/
       (2064384000*b^2*Sqrt[117630786*Pi]) - (2455321*d^14*K0^2*M^4*u^8)/
       (27869184000*b^2*Sqrt[117630786*Pi]) - (1862852653*d^4*K1^2*M^4*u^8)/
       (1532805120000*b^2*Sqrt[117630786*Pi]) + (78292609*d^6*K1^2*M^4*u^8)/
       (46448640000*b^2*Sqrt[117630786*Pi]) + (34279171*d^8*K1^2*M^4*u^8)/
       (15482880000*b^2*Sqrt[117630786*Pi]) - (28439701*d^10*K1^2*M^4*u^8)/
       (46448640000*b^2*Sqrt[117630786*Pi]) + (42241711*d^12*K1^2*M^4*u^8)/
       (55738368000*b^2*Sqrt[117630786*Pi]) - (6000317*d^14*K1^2*M^4*u^8)/
       (46448640000*b^2*Sqrt[117630786*Pi]) - 
      (4066907*d^12*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^9)/(26127360000*b^2) - 
      (55793*d^14*K0*K1*M^4*Sqrt[17/(6919458*Pi)]*u^9)/(13063680000*b^2) + 
      (3569*K0*K1*M^4*Sqrt[19/(6191094*Pi)]*u^9)/(127733760000*b^2) - 
      (530287*d^4*K0*K1*M^4*Sqrt[23/(5114382*Pi)]*u^9)/(18247680000*b^2) + 
      (7327*d^6*K0*K1*M^4*Sqrt[323/(364182*Pi)]*u^9)/(27869184000*b^2) - 
      (17560927*d^2*K0*K1*M^4*u^9)/(191600640000*b^2*Sqrt[117630786*Pi]) - 
      (228889*d^6*K0*K1*M^4*u^9)/(15482880000*b^2*Sqrt[117630786*Pi]) + 
      (51898157*d^8*K0*K1*M^4*u^9)/(34836480000*b^2*Sqrt[117630786*Pi]) - 
      (6996343*d^10*K0*K1*M^4*u^9)/(52254720000*b^2*Sqrt[117630786*Pi]) + 
      (9960791*d^12*K0*K1*M^4*u^9)/(6967296000*b^2*Sqrt[117630786*Pi]) + 
      (139439*d^14*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^10)/(41803776000*b^2) - 
      (78713*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^10)/(418037760000*b^2) - 
      (463901*d^2*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^10)/(179159040000*b^2) - 
      (377009*d^4*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^10)/(63866880000*b^2) - 
      (10267*d^10*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^10)/(13063680000*b^2) + 
      (99493*d^6*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^10)/(3870720000*b^2) - 
      (114041*d^14*K1^2*M^4*Sqrt[23/(5114382*Pi)]*u^10)/(139345920000*b^2) + 
      (4717*K0^2*M^4*Sqrt[29/(4056234*Pi)]*u^10)/(63866880000*b^2) + 
      (35399*d^8*K1^2*M^4*Sqrt[91/(1292646*Pi)]*u^10)/(2488320000*b^2) - 
      (1979*d^12*K0^2*M^4*Sqrt[323/(364182*Pi)]*u^10)/(10450944000*b^2) + 
      (73583*d^2*K0^2*M^4*u^10)/(5987520000*Sqrt[117630786]*b^2*Sqrt[Pi]) - 
      (3193727*d^2*K1^2*M^4*u^10)/(656916480000*Sqrt[117630786]*b^2*
        Sqrt[Pi]) - (21139*d^6*K0^2*M^4*u^10)/(8709120000*b^2*
        Sqrt[117630786*Pi]) + (2964719*d^8*K0^2*M^4*u^10)/
       (17418240000*b^2*Sqrt[117630786*Pi]) - (706457*d^14*K0^2*M^4*u^10)/
       (13934592000*b^2*Sqrt[117630786*Pi]) - (1922491*K1^2*M^4*u^10)/
       (13795246080000*b^2*Sqrt[117630786*Pi]) - (184493*d^4*K1^2*M^4*u^10)/
       (4311014400*b^2*Sqrt[117630786*Pi]) - (43456843*d^6*K1^2*M^4*u^10)/
       (104509440000*b^2*Sqrt[117630786*Pi]) - (3945647*d^8*K1^2*M^4*u^10)/
       (3483648000*b^2*Sqrt[117630786*Pi]) - (437783*d^10*K1^2*M^4*u^10)/
       (26127360000*b^2*Sqrt[117630786*Pi]) - (8599*d^12*K1^2*M^4*u^10)/
       (116640000*b^2*Sqrt[117630786*Pi]) + (4223917*d^14*K1^2*M^4*u^10)/
       (418037760000*b^2*Sqrt[117630786*Pi]) + 
      (7459*d^6*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^11)/(26127360000*b^2) - 
      (7807*d^10*K0*K1*M^4*Sqrt[19/(6191094*Pi)]*u^11)/(26127360000*b^2) - 
      (2339*d^14*K0*K1*M^4*Sqrt[29/(4056234*Pi)]*u^11)/(26127360000*b^2) - 
      (K0*K1*M^4*u^11)/(48114000*b^2*Sqrt[117630786*Pi]) - 
      (553009*d^2*K0*K1*M^4*u^11)/(123171840000*b^2*Sqrt[117630786*Pi]) - 
      (10962947*d^4*K0*K1*M^4*u^11)/(431101440000*b^2*Sqrt[117630786*Pi]) + 
      (14113*d^8*K0*K1*M^4*u^11)/(241920000*b^2*Sqrt[117630786*Pi]) - 
      (d^10*K0*K1*M^4*u^11)/(2304000*b^2*Sqrt[117630786*Pi]) - 
      (305699*d^12*K0*K1*M^4*u^11)/(13063680000*b^2*Sqrt[117630786*Pi]) - 
      (K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^12)/(979776000*b^2) - 
      (619*d^12*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^12)/(3732480000*b^2) - 
      (43*d^14*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^12)/(3732480000*b^2) - 
      (821*d^10*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^12)/(26127360000*b^2) - 
      (83*d^10*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^12)/(8709120000*b^2) - 
      (5263*d^4*K0^2*M^4*Sqrt[19/(6191094*Pi)]*u^12)/(12317184000*b^2) + 
      (37*K1^2*M^4*Sqrt[19/(6191094*Pi)]*u^12)/(215550720000*b^2) - 
      (46859*d^2*K1^2*M^4*Sqrt[19/(6191094*Pi)]*u^12)/(862202880000*b^2) - 
      (147751*d^2*K0^2*M^4*u^12)/(862202880000*Sqrt[117630786]*b^2*
        Sqrt[Pi]) + (293*d^2*K1^2*M^4*u^12)/(522547200*Sqrt[117630786]*b^2*
        Sqrt[Pi]) + (5701*K0^2*M^4*u^12)/(95800320000*b^2*
        Sqrt[117630786*Pi]) + (181*d^4*K0^2*M^4*u^12)/
       (29859840*b^2*Sqrt[117630786*Pi]) + (859*d^6*K0^2*M^4*u^12)/
       (1741824000*b^2*Sqrt[117630786*Pi]) + (33581*d^8*K0^2*M^4*u^12)/
       (8709120000*b^2*Sqrt[117630786*Pi]) + (293*d^12*K0^2*M^4*u^12)/
       (435456000*b^2*Sqrt[117630786*Pi]) - (K1^2*M^4*u^12)/
       (16588800*b^2*Sqrt[117630786*Pi]) - (1217759*d^4*K1^2*M^4*u^12)/
       (862202880000*b^2*Sqrt[117630786*Pi]) + (79*d^6*K1^2*M^4*u^12)/
       (967680000*b^2*Sqrt[117630786*Pi]) + (1777*d^8*K1^2*M^4*u^12)/
       (414720000*b^2*Sqrt[117630786*Pi]) - (607*d^10*K1^2*M^4*u^12)/
       (1306368000*b^2*Sqrt[117630786*Pi]) - (1709*d^12*K1^2*M^4*u^12)/
       (1045094400*b^2*Sqrt[117630786*Pi]) - (853*d^14*K1^2*M^4*u^12)/
       (5225472000*b^2*Sqrt[117630786*Pi]) + 
      (d^6*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^13)/(90720000*b^2) - 
      (d^10*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^13)/(90720000*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^13)/(90720000*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[17/(6919458*Pi)]*u^13)/(60480000*b^2) - 
      (d^4*K0*K1*M^4*Sqrt[221/(532266*Pi)]*u^13)/(997920000*b^2) - 
      (K0*K1*M^4*u^13)/(997920000*b^2*Sqrt[117630786*Pi]) - 
      (1229*d^2*K0*K1*M^4*u^13)/(17962560000*b^2*Sqrt[117630786*Pi]) - 
      (d^4*K0*K1*M^4*u^13)/(6531840*b^2*Sqrt[117630786*Pi]) - 
      (11*d^6*K0*K1*M^4*u^13)/(326592000*b^2*Sqrt[117630786*Pi]) + 
      (43*d^8*K0*K1*M^4*u^13)/(77760000*b^2*Sqrt[117630786*Pi]) - 
      (11*d^10*K0*K1*M^4*u^13)/(326592000*b^2*Sqrt[117630786*Pi]) - 
      (d^12*K0*K1*M^4*u^13)/(6531840*b^2*Sqrt[117630786*Pi]) - 
      (43*d^14*K0*K1*M^4*u^13)/(1632960000*b^2*Sqrt[117630786*Pi]) + 
      (d^6*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^14)/(1632960000*b^2) + 
      (d^8*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^14)/(544320000*b^2) - 
      (d^10*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^14)/(1632960000*b^2) - 
      (d^12*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^14)/(1632960000*b^2) + 
      (d^6*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^14)/(1632960000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^14)/(544320000*b^2) - 
      (d^10*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^14)/(1632960000*b^2) - 
      (d^12*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^14)/(1632960000*b^2) - 
      (d^4*K0^2*M^4*Sqrt[221/(532266*Pi)]*u^14)/(17962560000*b^2) - 
      (d^4*K1^2*M^4*Sqrt[221/(532266*Pi)]*u^14)/(17962560000*b^2) - 
      (53*d^2*K0^2*M^4*u^14)/(17962560000*Sqrt[117630786]*b^2*Sqrt[Pi]) - 
      (53*d^2*K1^2*M^4*u^14)/(17962560000*Sqrt[117630786]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^14)/(17962560000*b^2*Sqrt[117630786*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(1632960000*b^2*Sqrt[117630786*Pi]) - 
      (K1^2*M^4*u^14)/(17962560000*b^2*Sqrt[117630786*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(1632960000*b^2*Sqrt[117630786*Pi]))/Pi, 0, 
    ((116191*d^2*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^2)/(3809280*b^2) + 
      (228577*d^4*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^2)/(2285568*b^2) - 
      (20011*d^6*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^2)/(122880*b^2) + 
      (1156613*d^10*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^2)/(11427840*b^2) - 
      (59263*d^14*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^2)/(11427840*b^2) - 
      (43777*d^10*K0^2*M^4*Sqrt[23/(5114382*Pi)]*u^2)/(38092800*b^2) + 
      (2029*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(228556800*b^2) + 
      (67979*d^2*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(114278400*b^2) + 
      (137627*d^4*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(38092800*b^2) + 
      (50183*d^6*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(114278400*b^2) - 
      (509093*d^8*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(57139200*b^2) + 
      (459511*d^12*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(114278400*b^2) + 
      (72397*d^14*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(114278400*b^2) - 
      (481*d^16*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(25395200*b^2) - 
      (2509*d^12*K1^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(1269760*b^2) + 
      (571*d^16*K1^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/(1269760*b^2) + 
      (101*K1^2*M^4*Sqrt[119/(988494*Pi)]*u^2)/(2856960*b^2) - 
      (239*d^10*K0^2*M^4*u^2)/(28800*b^2*Sqrt[117630786*Pi]) - 
      (327079*d^8*K1^2*M^4*u^2)/(368640*b^2*Sqrt[117630786*Pi]) - 
      (31486550519*d^6*K0*K1*M^4*Sqrt[7/(16804398*Pi)]*u^3)/
       (226271232000*b^2) + (1835030263*d^10*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*
        u^3)/(20570112000*b^2) + (4805923183*d^12*K0*K1*M^4*
        Sqrt[13/(9048522*Pi)]*u^3)/(45254246400*b^2) + 
      (3257860073*d^14*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^3)/
       (226271232000*b^2) + (407226917*d^16*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*
        u^3)/(150847488000*b^2) + (205165673*K0*K1*M^4*Sqrt[17/(6919458*Pi)]*
        u^3)/(452542464000*b^2) - (33835059454682921*d^8*K0*K1*M^4*
        Sqrt[29/(4056234*Pi)]*u^3)/(251947586322432000*b^2) + 
      (33722475601*d^2*K0*K1*M^4*u^3)/(75423744000*b^2*Sqrt[117630786*Pi]) + 
      (53107084673*d^4*K0*K1*M^4*u^3)/(25141248000*b^2*Sqrt[117630786*Pi]) - 
      (116176989845041523*d^8*K0*K1*M^4*u^3)/(251947586322432000*b^2*
        Sqrt[117630786*Pi]) + (357603533*d^16*K0^2*M^4*Sqrt[7/(16804398*Pi)]*
        u^4)/(301694976000*b^2) + (1566438931*K1^2*M^4*Sqrt[13/(9048522*Pi)]*
        u^4)/(3519774720000*b^2) + (294585346619296597*d^2*K1^2*M^4*
        Sqrt[13/(9048522*Pi)]*u^4)/(14826146425896960000*b^2) - 
      (170648335397*d^8*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^4)/
       (479969280000*b^2) + (9398767841*d^4*K1^2*M^4*Sqrt[23/(5114382*Pi)]*
        u^4)/(107993088000*b^2) + (25613702108731*K0^2*M^4*
        Sqrt[29/(4056234*Pi)]*u^4)/(412277868527616000*b^2) + 
      (9876320557*d^12*K1^2*M^4*Sqrt[29/(4056234*Pi)]*u^4)/
       (154275840000*b^2) + (518052187*d^12*K0^2*M^4*Sqrt[91/(1292646*Pi)]*
        u^4)/(90508492800*b^2) + (153330607*d^2*K0^2*M^4*
        Sqrt[133/(884442*Pi)]*u^4)/(150847488000*b^2) + 
      (46708349*d^10*K0^2*M^4*Sqrt[221/(532266*Pi)]*u^4)/(41140224000*b^2) + 
      (1570170977876928599*d^2*K1^2*M^4*u^4)/(14826146425896960000*
        Sqrt[117630786]*b^2*Sqrt[Pi]) + (2085840289070033*K0^2*M^4*u^4)/
       (4535056553803776000*b^2*Sqrt[117630786*Pi]) + 
      (34105075603*d^4*K0^2*M^4*u^4)/(50282496000*b^2*Sqrt[117630786*Pi]) - 
      (94183636523*d^6*K0^2*M^4*u^4)/(452542464000*b^2*Sqrt[117630786*Pi]) - 
      (3352334359*d^8*K0^2*M^4*u^4)/(2285568000*b^2*Sqrt[117630786*Pi]) + 
      (35781185639*d^14*K0^2*M^4*u^4)/(452542464000*b^2*Sqrt[117630786*Pi]) - 
      (33107451277*d^6*K1^2*M^4*u^4)/(169703424000*b^2*Sqrt[117630786*Pi]) + 
      (11336462173*d^10*K1^2*M^4*u^4)/(39997440000*b^2*Sqrt[117630786*Pi]) + 
      (79431392477*d^14*K1^2*M^4*u^4)/(269982720000*b^2*Sqrt[117630786*Pi]) + 
      (97295594467*d^16*K1^2*M^4*u^4)/(8639447040000*b^2*
        Sqrt[117630786*Pi]) - (15904541371*d^6*K0*K1*M^4*
        Sqrt[7/(16804398*Pi)]*u^5)/(2715254784000*b^2) + 
      (312622424641*d^2*K0*K1*M^4*Sqrt[17/(6919458*Pi)]*u^5)/
       (19006783488000*b^2) + (84998833277*d^16*K0*K1*M^4*
        Sqrt[17/(6919458*Pi)]*u^5)/(190067834880000*b^2) + 
      (7337683019*d^10*K0*K1*M^4*Sqrt[29/(4056234*Pi)]*u^5)/
       (2879815680000*b^2) + (30988793701*K0*K1*M^4*u^5)/
       (7039549440000*b^2*Sqrt[117630786*Pi]) + 
      (2722029361993*d^4*K0*K1*M^4*u^5)/(1727889408000*b^2*
        Sqrt[117630786*Pi]) - (1776203179931*d^8*K0*K1*M^4*u^5)/
       (479969280000*b^2*Sqrt[117630786*Pi]) + 
      (146405352087353*d^12*K0*K1*M^4*u^5)/(95033917440000*b^2*
        Sqrt[117630786*Pi]) + (24731967723779*d^14*K0*K1*M^4*u^5)/
       (95033917440000*b^2*Sqrt[117630786*Pi]) + 
      (193809860029*d^2*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^6)/
       (76027133952000*b^2) - (6546328319*d^10*K0^2*M^4*Sqrt[17/(6919458*Pi)]*
        u^6)/(3839754240000*b^2) + (20930230157*K1^2*M^4*
        Sqrt[17/(6919458*Pi)]*u^6)/(253423779840000*b^2) + 
      (6045389629*d^10*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^6)/
       (3839754240000*b^2) + (6522977*d^6*K0^2*M^4*Sqrt[221/(532266*Pi)]*u^6)/
       (44695552000*b^2) + (44310743107*d^14*K0^2*M^4*Sqrt[437/(269178*Pi)]*
        u^6)/(380135669760000*b^2) + (33188705598109*d^2*K1^2*M^4*u^6)/
       (380135669760000*Sqrt[117630786]*b^2*Sqrt[Pi]) + 
      (163824996079*K0^2*M^4*u^6)/(253423779840000*b^2*Sqrt[117630786*Pi]) + 
      (19940099387231*d^4*K0^2*M^4*u^6)/(76027133952000*b^2*
        Sqrt[117630786*Pi]) - (9144103*d^6*K0^2*M^4*u^6)/
       (3981312000*b^2*Sqrt[117630786*Pi]) - (38324685883*d^8*K0^2*M^4*u^6)/
       (59996160000*b^2*Sqrt[117630786*Pi]) + 
      (106283000764133*d^12*K0^2*M^4*u^6)/(380135669760000*b^2*
        Sqrt[117630786*Pi]) + (776542102579*d^16*K0^2*M^4*u^6)/
       (760271339520000*b^2*Sqrt[117630786*Pi]) + 
      (36161407529831*d^4*K1^2*M^4*u^6)/(76027133952000*b^2*
        Sqrt[117630786*Pi]) - (13050378938903*d^6*K1^2*M^4*u^6)/
       (380135669760000*b^2*Sqrt[117630786*Pi]) - 
      (2101852195097*d^8*K1^2*M^4*u^6)/(1919877120000*b^2*
        Sqrt[117630786*Pi]) + (57995728166359*d^12*K1^2*M^4*u^6)/
       (126711889920000*b^2*Sqrt[117630786*Pi]) + 
      (3332039993627*d^14*K1^2*M^4*u^6)/(42237296640000*b^2*
        Sqrt[117630786*Pi]) + (119492058781*d^16*K1^2*M^4*u^6)/
       (84474593280000*b^2*Sqrt[117630786*Pi]) + 
      (2124542241688193*d^4*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^7)/
       (126854728777728000*b^2) + (61724142281*d^14*K0*K1*M^4*
        Sqrt[13/(9048522*Pi)]*u^7)/(17278894080000*b^2) + 
      (413909519743*d^2*K0*K1*M^4*Sqrt[19/(6191094*Pi)]*u^7)/
       (190067834880000*b^2) + (10889988173*K0*K1*M^4*u^7)/
       (18101698560000*b^2*Sqrt[117630786*Pi]) + 
      (43951633751540549*d^4*K0*K1*M^4*u^7)/(1395402016555008000*b^2*
        Sqrt[117630786*Pi]) + (2858354200381*d^6*K0*K1*M^4*u^7)/
       (190067834880000*b^2*Sqrt[117630786*Pi]) - 
      (572073325127*d^8*K0*K1*M^4*u^7)/(959938560000*b^2*
        Sqrt[117630786*Pi]) - (10545849511*d^10*K0*K1*M^4*u^7)/
       (822804480000*b^2*Sqrt[117630786*Pi]) + 
      (4413446031629*d^12*K0*K1*M^4*u^7)/(17278894080000*b^2*
        Sqrt[117630786*Pi]) + (23016356521*d^16*K0*K1*M^4*u^7)/
       (34557788160000*b^2*Sqrt[117630786*Pi]) + 
      (15090676813*d^14*K0^2*M^4*Sqrt[7/(16804398*Pi)]*u^8)/
       (18101698560000*b^2) + (68505827*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^8)/
       (38013566976000*b^2) + (245656506241*d^2*K1^2*M^4*
        Sqrt[13/(9048522*Pi)]*u^8)/(380135669760000*b^2) + 
      (698152175949863*d^4*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^8)/
       (4479068201287680000*b^2) + (91427719259*d^12*K1^2*M^4*
        Sqrt[19/(6191094*Pi)]*u^8)/(42237296640000*b^2) - 
      (36732753503*d^8*K0^2*M^4*Sqrt[23/(5114382*Pi)]*u^8)/
       (11519262720000*b^2) + (536149042279*d^4*K1^2*M^4*
        Sqrt[29/(4056234*Pi)]*u^8)/(380135669760000*b^2) - 
      (3266259933586067927*d^6*K1^2*M^4*Sqrt[29/(4056234*Pi)]*u^8)/
       (4625757684879851520000*b^2) + (14235123017*d^2*K0^2*M^4*u^8)/
       (4087480320000*Sqrt[117630786]*b^2*Sqrt[Pi]) + 
      (350267930598023267*d^4*K0^2*M^4*u^8)/(13437204603863040000*b^2*
        Sqrt[117630786*Pi]) + (3127737479773*d^6*K0^2*M^4*u^8)/
       (380135669760000*b^2*Sqrt[117630786*Pi]) - 
      (153230902379*d^10*K0^2*M^4*u^8)/(34557788160000*b^2*
        Sqrt[117630786*Pi]) + (1326901209329*d^12*K0^2*M^4*u^8)/
       (42237296640000*b^2*Sqrt[117630786*Pi]) + 
      (5692969283*d^16*K0^2*M^4*u^8)/(76027133952000*b^2*
        Sqrt[117630786*Pi]) + (34478791*K1^2*M^4*u^8)/
       (212129280000*b^2*Sqrt[117630786*Pi]) + 
      (80446557176239733953*d^6*K1^2*M^4*u^8)/(4625757684879851520000*b^2*
        Sqrt[117630786*Pi]) - (3260380487239*d^8*K1^2*M^4*u^8)/
       (34557788160000*b^2*Sqrt[117630786*Pi]) - 
      (29390248883*d^10*K1^2*M^4*u^8)/(34557788160000*b^2*
        Sqrt[117630786*Pi]) + (320536175711*d^14*K1^2*M^4*u^8)/
       (42237296640000*b^2*Sqrt[117630786*Pi]) + 
      (37959579673*d^16*K1^2*M^4*u^8)/(380135669760000*b^2*
        Sqrt[117630786*Pi]) + (1265337413*d^6*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*
        u^9)/(8639447040000*b^2) + (13740442531*d^14*K0*K1*M^4*
        Sqrt[13/(9048522*Pi)]*u^9)/(57020350464000*b^2) - 
      (2878403743*d^10*K0*K1*M^4*Sqrt[17/(6919458*Pi)]*u^9)/
       (25918341120000*b^2) - (464499943*d^8*K0*K1*M^4*Sqrt[23/(5114382*Pi)]*
        u^9)/(278691840000*b^2) + (8662516831*K0*K1*M^4*u^9)/
       (285101752320000*b^2*Sqrt[117630786*Pi]) + 
      (143220147437*d^2*K0*K1*M^4*u^9)/(57020350464000*b^2*
        Sqrt[117630786*Pi]) + (4513392631507*d^4*K0*K1*M^4*u^9)/
       (285101752320000*b^2*Sqrt[117630786*Pi]) + 
      (4781011267913*d^12*K0*K1*M^4*u^9)/(285101752320000*b^2*
        Sqrt[117630786*Pi]) + (68638837*d^16*K0*K1*M^4*u^9)/
       (1583898624000*b^2*Sqrt[117630786*Pi]) + 
      (32810673877*d^12*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^10)/
       (285101752320000*b^2) + (25594777673*d^2*K1^2*M^4*
        Sqrt[13/(9048522*Pi)]*u^10)/(855305256960000*b^2) + 
      (3040443713*d^14*K1^2*M^4*Sqrt[19/(6191094*Pi)]*u^10)/
       (171061051392000*b^2) - (14447209776646697*d^8*K1^2*M^4*
        Sqrt[23/(5114382*Pi)]*u^10)/(95771380639334400000*b^2) + 
      (350986446687901*d^12*K1^2*M^4*Sqrt[23/(5114382*Pi)]*u^10)/
       (3414599309721600000*b^2) + (6848761*d^2*K0^2*M^4*
        Sqrt[391/(300846*Pi)]*u^10)/(25918341120000*b^2) + 
      (77441461*d^4*K0^2*M^4*Sqrt[493/(238602*Pi)]*u^10)/
       (25918341120000*b^2) - (3971767*K0^2*M^4*u^10)/
       (740524032000*b^2*Sqrt[117630786*Pi]) + (1048855079*d^6*K0^2*M^4*u^10)/
       (2879815680000*b^2*Sqrt[117630786*Pi]) - 
      (9967483457*d^8*K0^2*M^4*u^10)/(2879815680000*b^2*Sqrt[117630786*Pi]) - 
      (189754553*d^10*K0^2*M^4*u^10)/(740524032000*b^2*Sqrt[117630786*Pi]) + 
      (16055261939*d^14*K0^2*M^4*u^10)/(57020350464000*b^2*
        Sqrt[117630786*Pi]) + (71789359*d^16*K0^2*M^4*u^10)/
       (15838986240000*b^2*Sqrt[117630786*Pi]) + (1234476517*K1^2*M^4*u^10)/
       (95033917440000*b^2*Sqrt[117630786*Pi]) + 
      (1304492378963*d^4*K1^2*M^4*u^10)/(855305256960000*b^2*
        Sqrt[117630786*Pi]) + (11279612401*d^6*K1^2*M^4*u^10)/
       (171061051392000*b^2*Sqrt[117630786*Pi]) - 
      (36536046927074689*d^8*K1^2*M^4*u^10)/(95771380639334400000*b^2*
        Sqrt[117630786*Pi]) - (7003960681*d^10*K1^2*M^4*u^10)/
       (25918341120000*b^2*Sqrt[117630786*Pi]) - 
      (61337100661602133*d^12*K1^2*M^4*u^10)/(105852578601369600000*b^2*
        Sqrt[117630786*Pi]) + (2459945069*d^16*K1^2*M^4*u^10)/
       (427652628480000*b^2*Sqrt[117630786*Pi]) + 
      (368459243*d^6*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^11)/
       (53456578560000*b^2) + (85225331*d^14*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*
        u^11)/(10691315712000*b^2) + (5196771497245807*d^2*K0*K1*M^4*
        Sqrt[29/(4056234*Pi)]*u^11)/(1734659131829944320000*b^2) + 
      (443683967*d^4*K0*K1*M^4*Sqrt[29/(4056234*Pi)]*u^11)/
       (26728289280000*b^2) - (83687*d^10*K0*K1*M^4*Sqrt[161/(730626*Pi)]*
        u^11)/(115706880000*b^2) + (6322753643*d^16*K0*K1*M^4*
        Sqrt[161/(730626*Pi)]*u^11)/(45005348044800000*b^2) + 
      (6116027*K0*K1*M^4*u^11)/(11879239680000*b^2*Sqrt[117630786*Pi]) - 
      (23070312675190931*d^2*K0*K1*M^4*u^11)/(1734659131829944320000*b^2*
        Sqrt[117630786*Pi]) - (29625433*d^8*K0*K1*M^4*u^11)/
       (25310880000*b^2*Sqrt[117630786*Pi]) + 
      (7163133907*d^12*K0*K1*M^4*u^11)/(13364144640000*b^2*
        Sqrt[117630786*Pi]) - (19307852464223*d^16*K0*K1*M^4*u^11)/
       (945112308940800000*b^2*Sqrt[117630786*Pi]) - 
      (1312739*d^8*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^12)/(269982720000*b^2) - 
      (21491*d^10*K0^2*M^4*Sqrt[29/(4056234*Pi)]*u^12)/(64795852800*b^2) + 
      (43051*d^6*K0^2*M^4*Sqrt[299/(393414*Pi)]*u^12)/(1909163520000*b^2) + 
      (390799*d^2*K1^2*M^4*Sqrt[493/(238602*Pi)]*u^12)/(26728289280000*b^2) + 
      (18622007*d^2*K0^2*M^4*u^12)/(7636654080000*Sqrt[117630786]*b^2*
        Sqrt[Pi]) - (9663739*K0^2*M^4*u^12)/(17818859520000*b^2*
        Sqrt[117630786*Pi]) + (264714119*d^4*K0^2*M^4*u^12)/
       (7636654080000*b^2*Sqrt[117630786*Pi]) - (8724497*d^8*K0^2*M^4*u^12)/
       (115706880000*b^2*Sqrt[117630786*Pi]) + (167704307*d^12*K0^2*M^4*u^12)/
       (4859688960000*b^2*Sqrt[117630786*Pi]) + (17056171*d^14*K0^2*M^4*u^12)/
       (2429844480000*b^2*Sqrt[117630786*Pi]) + (920183*d^16*K0^2*M^4*u^12)/
       (4859688960000*b^2*Sqrt[117630786*Pi]) + (6531697*K1^2*M^4*u^12)/
       (9719377920000*b^2*Sqrt[117630786*Pi]) + (185857663*d^4*K1^2*M^4*u^12)/
       (6682072320000*b^2*Sqrt[117630786*Pi]) + (602439181*d^6*K1^2*M^4*u^12)/
       (53456578560000*b^2*Sqrt[117630786*Pi]) - (1147997*d^10*K1^2*M^4*u^12)/
       (101243520000*b^2*Sqrt[117630786*Pi]) + (345486527*d^12*K1^2*M^4*u^12)/
       (8909429760000*b^2*Sqrt[117630786*Pi]) + (5723383*d^14*K1^2*M^4*u^12)/
       (712754380800*b^2*Sqrt[117630786*Pi]) + (260137*d^16*K1^2*M^4*u^12)/
       (1149603840000*b^2*Sqrt[117630786*Pi]) + 
      (1610504081*d^14*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^13)/
       (11065511761920000*b^2) + (20236979981*d^4*K0*K1*M^4*
        Sqrt[17/(6919458*Pi)]*u^13)/(71925826452480000*b^2) + 
      (638401*d^6*K0*K1*M^4*Sqrt[17/(6919458*Pi)]*u^13)/(3563771904000*b^2) + 
      (894465827*d^12*K0*K1*M^4*Sqrt[23/(5114382*Pi)]*u^13)/
       (3367764449280000*b^2) + (5704319*d^2*K0*K1*M^4*Sqrt[29/(4056234*Pi)]*
        u^13)/(331673771520000*b^2) + (78629*d^16*K0*K1*M^4*
        Sqrt[221/(532266*Pi)]*u^13)/(187098024960000*b^2) - 
      (782653349*d^8*K0*K1*M^4*Sqrt[551/(213486*Pi)]*u^13)/
       (25819527444480000*b^2) + (728209*K0*K1*M^4*u^13)/
       (53456578560000*b^2*Sqrt[117630786*Pi]) + 
      (6299138059*d^2*K0*K1*M^4*u^13)/(14593645946880000*b^2*
        Sqrt[117630786*Pi]) + (261756805477*d^4*K0*K1*M^4*u^13)/
       (143851652904960000*b^2*Sqrt[117630786*Pi]) - 
      (17261759*d^8*K0*K1*M^4*u^13)/(20822199552000*b^2*Sqrt[117630786*Pi]) - 
      (5152331*d^10*K0*K1*M^4*u^13)/(1619896320000*b^2*Sqrt[117630786*Pi]) + 
      (55451441*d^12*K0*K1*M^4*u^13)/(27159390720000*b^2*
        Sqrt[117630786*Pi]) + (1611437*d^14*K0*K1*M^4*u^13)/
       (178475996160000*b^2*Sqrt[117630786*Pi]) - 
      (184259*d^16*K0*K1*M^4*u^13)/(7483920998400*b^2*Sqrt[117630786*Pi]) - 
      (86941*d^10*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^14)/(4859688960000*b^2) + 
      (304784507*d^4*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^14)/
       (43780937840640000*b^2) - (73403*d^8*K1^2*M^4*Sqrt[17/(6919458*Pi)]*
        u^14)/(1619896320000*b^2) + (13731857*d^6*K0^2*M^4*
        Sqrt[19/(6191094*Pi)]*u^14)/(1122588149760000*b^2) + 
      (197039*d^6*K1^2*M^4*Sqrt[19/(6191094*Pi)]*u^14)/(17818859520000*b^2) - 
      (197*K0^2*M^4*Sqrt[23/(5114382*Pi)]*u^14)/(105242639040000*b^2) - 
      (72461*d^8*K0^2*M^4*Sqrt[23/(5114382*Pi)]*u^14)/(3779758080000*b^2) + 
      (23411981*d^14*K1^2*M^4*Sqrt[23/(5114382*Pi)]*u^14)/
       (3367764449280000*b^2) + (6059*d^12*K0^2*M^4*Sqrt[29/(4056234*Pi)]*
        u^14)/(509110272000*b^2) + (1261*d^2*K0^2*M^4*Sqrt[377/(312018*Pi)]*
        u^14)/(17818859520000*b^2) + (K1^2*M^4*Sqrt[437/(269178*Pi)]*u^14)/
       (3341036160000*b^2) + (27257*d^2*K1^2*M^4*u^14)/
       (971937792000*Sqrt[117630786]*b^2*Sqrt[Pi]) + 
      (69721*K0^2*M^4*u^14)/(420970556160000*b^2*Sqrt[117630786*Pi]) + 
      (1632794981*d^4*K0^2*M^4*u^14)/(10945234460160000*b^2*
        Sqrt[117630786*Pi]) - (99881*d^6*K0^2*M^4*u^14)/
       (2263282560000*b^2*Sqrt[117630786*Pi]) - (8663*d^8*K0^2*M^4*u^14)/
       (30481920000*b^2*Sqrt[117630786*Pi]) + (473*d^10*K0^2*M^4*u^14)/
       (19595520000*b^2*Sqrt[117630786*Pi]) + (1804199*d^14*K0^2*M^4*u^14)/
       (17818859520000*b^2*Sqrt[117630786*Pi]) + (67*d^16*K0^2*M^4*u^14)/
       (14665728000*b^2*Sqrt[117630786*Pi]) + (15155669*d^4*K1^2*M^4*u^14)/
       (53456578560000*b^2*Sqrt[117630786*Pi]) - (390683*d^10*K1^2*M^4*u^14)/
       (1619896320000*b^2*Sqrt[117630786*Pi]) + (567277*d^12*K1^2*M^4*u^14)/
       (1527330816000*b^2*Sqrt[117630786*Pi]) - (317881*d^14*K1^2*M^4*u^14)/
       (6789847680000*b^2*Sqrt[117630786*Pi]) + (279359*d^16*K1^2*M^4*u^14)/
       (53456578560000*b^2*Sqrt[117630786*Pi]) + 
      (1517*d^6*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^15)/(477290880000*b^2) - 
      (2027*d^8*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^15)/(303730560000*b^2) + 
      (41*d^12*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^15)/(10606464000*b^2) + 
      (487*d^16*K0*K1*M^4*Sqrt[19/(6191094*Pi)]*u^15)/(3341036160000*b^2) - 
      (17*d^10*K0*K1*M^4*Sqrt[221/(532266*Pi)]*u^15)/(60746112000*b^2) + 
      (K0*K1*M^4*u^15)/(60746112000*b^2*Sqrt[117630786*Pi]) + 
      (8863*d^2*K0*K1*M^4*u^15)/(3341036160000*b^2*Sqrt[117630786*Pi]) + 
      (4889*d^4*K0*K1*M^4*u^15)/(159096960000*b^2*Sqrt[117630786*Pi]) + 
      (24943*d^14*K0*K1*M^4*u^15)/(1113678720000*b^2*Sqrt[117630786*Pi]) - 
      (d^16*K0*K1*M^4*u^15)/(653184000*b^2*Sqrt[117630786*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^16)/(222735744000*b^2) + 
      (d^16*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^16)/(222735744000*b^2) + 
      (d^2*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^16)/(222735744000*b^2) + 
      (d^16*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^16)/(222735744000*b^2) + 
      (d^4*K0^2*M^4*Sqrt[119/(988494*Pi)]*u^16)/(95458176000*b^2) + 
      (d^14*K0^2*M^4*Sqrt[119/(988494*Pi)]*u^16)/(95458176000*b^2) + 
      (d^4*K1^2*M^4*Sqrt[119/(988494*Pi)]*u^16)/(95458176000*b^2) + 
      (d^14*K1^2*M^4*Sqrt[119/(988494*Pi)]*u^16)/(95458176000*b^2) + 
      (d^6*K0^2*M^4*Sqrt[221/(532266*Pi)]*u^16)/(95458176000*b^2) - 
      (d^8*K0^2*M^4*Sqrt[221/(532266*Pi)]*u^16)/(60746112000*b^2) - 
      (d^10*K0^2*M^4*Sqrt[221/(532266*Pi)]*u^16)/(60746112000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[221/(532266*Pi)]*u^16)/(95458176000*b^2) + 
      (d^6*K1^2*M^4*Sqrt[221/(532266*Pi)]*u^16)/(95458176000*b^2) - 
      (d^8*K1^2*M^4*Sqrt[221/(532266*Pi)]*u^16)/(60746112000*b^2) - 
      (d^10*K1^2*M^4*Sqrt[221/(532266*Pi)]*u^16)/(60746112000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[221/(532266*Pi)]*u^16)/(95458176000*b^2))/Pi, 0, 
    ((-196713832867271*d^12*K0^2*M^4*Sqrt[3/(39210262*Pi)]*u^2)/
       (493914343014400*b^2) - (4783*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^2)/
       (6983680*b^2) - (4755929*d^2*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^2)/
       (91422720*b^2) - (173773519*d^4*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^2)/
       (502824960*b^2) - (16300781*d^6*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^2)/
       (502824960*b^2) - (574391*d^14*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^2)/
       (33521664*b^2) - (2750119*d^2*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/
       (2011299840*b^2) - (48440567*d^4*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/
       (5028249600*b^2) - (4301521*d^6*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/
       (1005649920*b^2) + (128546213*d^8*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/
       (5028249600*b^2) - (12088811*d^14*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/
       (5028249600*b^2) + (177523*d^16*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/
       (1005649920*b^2) - (17213*d^18*K0^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/
       (10056499200*b^2) + (827*d^18*K1^2*M^4*Sqrt[91/(1292646*Pi)]*u^2)/
       (10813440*b^2) - (5456903*d^12*K1^2*M^4*Sqrt[221/(532266*Pi)]*u^2)/
       (502824960*b^2) - (24847*d^16*K1^2*M^4*Sqrt[221/(532266*Pi)]*u^2)/
       (100564992*b^2) + (21203*d^10*K0^2*M^4*Sqrt[1729/(68034*Pi)]*u^2)/
       (78566400*b^2) - (167*K0^2*M^4*Sqrt[2093/(56202*Pi)]*u^2)/
       (209510400*b^2) - (1839570516811*d^12*K0^2*M^4*u^2)/
       (555653635891200*b^2*Sqrt[117630786*Pi]) + 
      (283960273*d^8*K1^2*M^4*u^2)/(45711360*b^2*Sqrt[117630786*Pi]) - 
      (33198839*d^10*K1^2*M^4*u^2)/(62853120*b^2*Sqrt[117630786*Pi]) - 
      (507017599217*d^2*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*u^3)/
       (6637289472000*b^2) - (6221032263221*d^12*K0*K1*M^4*
        Sqrt[13/(9048522*Pi)]*u^3)/(9955934208000*b^2) - 
      (1315955156521*d^4*K0*K1*M^4*Sqrt[17/(6919458*Pi)]*u^3)/
       (3318644736000*b^2) - (757900281119*d^14*K0*K1*M^4*
        Sqrt[17/(6919458*Pi)]*u^3)/(9955934208000*b^2) + 
      (63481046132737*d^10*K0*K1*M^4*Sqrt[29/(4056234*Pi)]*u^3)/
       (1165749387264000*b^2) + (782909779*d^16*K0*K1*M^4*
        Sqrt[29/(4056234*Pi)]*u^3)/(1991186841600*b^2) - 
      (16686580217*K0*K1*M^4*u^3)/(1244491776000*b^2*Sqrt[117630786*Pi]) - 
      (1771430638771*d^6*K0*K1*M^4*u^3)/(905084928000*b^2*
        Sqrt[117630786*Pi]) + (58164586142603*d^8*K0*K1*M^4*u^3)/
       (3318644736000*b^2*Sqrt[117630786*Pi]) - 
      (5968651147*d^10*K0*K1*M^4*u^3)/(3108665032704*b^2*
        Sqrt[117630786*Pi]) + (133886352791*d^18*K0*K1*M^4*u^3)/
       (19911868416000*b^2*Sqrt[117630786*Pi]) - 
      (1347016787359*d^14*K0^2*M^4*Sqrt[7/(16804398*Pi)]*u^4)/
       (19911868416000*b^2) - (336100049447*d^2*K0^2*M^4*
        Sqrt[13/(9048522*Pi)]*u^4)/(13274578944000*b^2) + 
      (4029735553*d^18*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^4)/
       (39823736832000*b^2) - (9696285415712201*d^4*K1^2*M^4*
        Sqrt[17/(6919458*Pi)]*u^4)/(27179700387840000*b^2) + 
      (654306821336501*d^8*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^4)/
       (696915394560000*b^2) + (1684332591211*d^8*K0^2*M^4*
        Sqrt[23/(5114382*Pi)]*u^4)/(6637289472000*b^2) - 
      (219867659125021*d^6*K1^2*M^4*Sqrt[23/(5114382*Pi)]*u^4)/
       (2090746183680000*b^2) - (1780416963194801039*d^6*K0^2*M^4*
        Sqrt[29/(4056234*Pi)]*u^4)/(77095961414664192000*b^2) - 
      (146344680079*d^12*K0^2*M^4*Sqrt[377/(312018*Pi)]*u^4)/
       (19911868416000*b^2) - (47222323172058533*d^2*K1^2*M^4*u^4)/
       (54359400775680000*Sqrt[117630786]*b^2*Sqrt[Pi]) - 
      (2776377293*K0^2*M^4*u^4)/(622245888000*b^2*Sqrt[117630786*Pi]) - 
      (14884949495567*d^4*K0^2*M^4*u^4)/(6637289472000*b^2*
        Sqrt[117630786*Pi]) - (2127623987664065053*d^6*K0^2*M^4*u^4)/
       (38547980707332096000*b^2*Sqrt[117630786*Pi]) + 
      (78826037501*d^10*K0^2*M^4*u^4)/(113135616000*b^2*Sqrt[117630786*Pi]) + 
      (41271602921*d^16*K0^2*M^4*u^4)/(3982373683200*b^2*
        Sqrt[117630786*Pi]) - (79039023646967*K1^2*M^4*u^4)/
       (6794925096960000*b^2*Sqrt[117630786*Pi]) + 
      (42528473509429*d^10*K1^2*M^4*u^4)/(15838986240000*b^2*
        Sqrt[117630786*Pi]) - (786083590222123*d^12*K1^2*M^4*u^4)/
       (99559342080000*b^2*Sqrt[117630786*Pi]) - 
      (3026091992323157*d^14*K1^2*M^4*u^4)/(2090746183680000*b^2*
        Sqrt[117630786*Pi]) + (24208304194829*d^16*K1^2*M^4*u^4)/
       (418149236736000*b^2*Sqrt[117630786*Pi]) + 
      (13352768615729*d^18*K1^2*M^4*u^4)/(4181492367360000*b^2*
        Sqrt[117630786*Pi]) - (399603013201279*d^12*K0*K1*M^4*
        Sqrt[23/(5114382*Pi)]*u^5)/(1393830789120000*b^2) - 
      (133767365856199*K0*K1*M^4*u^5)/(13589850193920000*b^2*
        Sqrt[117630786*Pi]) - (78763458321866161*d^2*K0*K1*M^4*u^5)/
       (108718801551360000*b^2*Sqrt[117630786*Pi]) - 
      (273062558812537349*d^4*K0*K1*M^4*u^5)/(54359400775680000*b^2*
        Sqrt[117630786*Pi]) - (112101330290826703*d^6*K0*K1*M^4*u^5)/
       (54359400775680000*b^2*Sqrt[117630786*Pi]) + 
      (2624703175023767*d^8*K0*K1*M^4*u^5)/(199118684160000*b^2*
        Sqrt[117630786*Pi]) + (38702351558449*d^10*K0*K1*M^4*u^5)/
       (15838986240000*b^2*Sqrt[117630786*Pi]) - 
      (5292105550941589*d^14*K0*K1*M^4*u^5)/(4181492367360000*b^2*
        Sqrt[117630786*Pi]) + (43324440589273*d^16*K0*K1*M^4*u^5)/
       (836298473472000*b^2*Sqrt[117630786*Pi]) + 
      (20836425095653*d^18*K0*K1*M^4*u^5)/(8362984734720000*b^2*
        Sqrt[117630786*Pi]) - (82745112976351*d^14*K0^2*M^4*
        Sqrt[7/(16804398*Pi)]*u^6)/(2389424209920000*b^2) - 
      (17223785331852067*d^12*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^6)/
       (117081786286080000*b^2) - (39077384887058941*d^2*K1^2*M^4*
        Sqrt[17/(6919458*Pi)]*u^6)/(3044126443438080000*b^2) - 
      (123078614012197*d^14*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^6)/
       (5575323156480000*b^2) + (2579548365463*d^10*K1^2*M^4*
        Sqrt[29/(4056234*Pi)]*u^6)/(110872903680000*b^2) - 
      (55282263574113811*d^2*K0^2*M^4*u^6)/(434875206205440000*
        Sqrt[117630786]*b^2*Sqrt[Pi]) - (4289045408107*K0^2*M^4*u^6)/
       (2470881853440000*b^2*Sqrt[117630786*Pi]) - 
      (6221203101449129*d^4*K0^2*M^4*u^6)/(7014116229120000*b^2*
        Sqrt[117630786*Pi]) - (86839106380548733*d^6*K0^2*M^4*u^6)/
       (217437603102720000*b^2*Sqrt[117630786*Pi]) + 
      (1182759569613049*d^8*K0^2*M^4*u^6)/(506847559680000*b^2*
        Sqrt[117630786*Pi]) + (1030636719179*d^10*K0^2*M^4*u^6)/
       (2043740160000*b^2*Sqrt[117630786*Pi]) - 
      (6640020198183907*d^12*K0^2*M^4*u^6)/(5575323156480000*b^2*
        Sqrt[117630786*Pi]) + (34400654603983*d^16*K0^2*M^4*u^6)/
       (3345193893888000*b^2*Sqrt[117630786*Pi]) + 
      (14306963600143*d^18*K0^2*M^4*u^6)/(33451938938880000*b^2*
        Sqrt[117630786*Pi]) - (1125621063737117*K1^2*M^4*u^6)/
       (380515805429760000*b^2*Sqrt[117630786*Pi]) - 
      (2272481063793320377*d^4*K1^2*M^4*u^6)/(1522063221719040000*b^2*
        Sqrt[117630786*Pi]) - (282263878148802409*d^6*K1^2*M^4*u^6)/
       (507354407239680000*b^2*Sqrt[117630786*Pi]) + 
      (452749578240551231*d^8*K1^2*M^4*u^6)/(117081786286080000*b^2*
        Sqrt[117630786*Pi]) + (53313013705027*d^16*K1^2*M^4*u^6)/
       (3345193893888000*b^2*Sqrt[117630786*Pi]) + 
      (288119170579*d^18*K1^2*M^4*u^6)/(434440765440000*b^2*
        Sqrt[117630786*Pi]) + (406591576793*d^16*K0*K1*M^4*
        Sqrt[19/(6191094*Pi)]*u^7)/(836298473472000*b^2) - 
      (322789559490019*d^2*K0*K1*M^4*Sqrt[23/(5114382*Pi)]*u^7)/
       (63419300904960000*b^2) - (1792193153836343*d^4*K0*K1*M^4*
        Sqrt[29/(4056234*Pi)]*u^7)/(63419300904960000*b^2) - 
      (66758180561777*K0*K1*M^4*u^7)/(42279533936640000*b^2*
        Sqrt[117630786*Pi]) - (16597652481654707*d^6*K0*K1*M^4*u^7)/
       (47564475678720000*b^2*Sqrt[117630786*Pi]) + 
      (15704627717773559*d^8*K0*K1*M^4*u^7)/(7317611642880000*b^2*
        Sqrt[117630786*Pi]) + (8608525236097*d^10*K0*K1*M^4*u^7)/
       (20158709760000*b^2*Sqrt[117630786*Pi]) - 
      (3148408523662183*d^12*K0*K1*M^4*u^7)/(2927044657152000*b^2*
        Sqrt[117630786*Pi]) - (2091299815259*d^14*K0*K1*M^4*u^7)/
       (9503391744000*b^2*Sqrt[117630786*Pi]) + 
      (9986180459*d^18*K0*K1*M^4*u^7)/(25811681280000*b^2*
        Sqrt[117630786*Pi]) + (52797157035061*d^10*K1^2*M^4*
        Sqrt[13/(9048522*Pi)]*u^8)/(10643798753280000*b^2) + 
      (901684171611287*d^8*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^8)/
       (58540893143040000*b^2) + (568801228477*d^16*K1^2*M^4*
        Sqrt[17/(6919458*Pi)]*u^8)/(6690387787776000*b^2) - 
      (136333819555049*d^12*K0^2*M^4*Sqrt[19/(6191094*Pi)]*u^8)/
       (19513631047680000*b^2) - (832672022624521*d^4*K1^2*M^4*
        Sqrt[19/(6191094*Pi)]*u^8)/(114154741628928000*b^2) - 
      (8494039742349001*d^2*K1^2*M^4*Sqrt[23/(5114382*Pi)]*u^8)/
       (9132379330314240000*b^2) + (1793745166892369*d^8*K1^2*M^4*
        Sqrt[23/(5114382*Pi)]*u^8)/(117081786286080000*b^2) + 
      (218439253248356786998837*d^10*K0^2*M^4*Sqrt[29/(4056234*Pi)]*u^8)/
       (117432568426816497254400000*b^2) - (70438886278237*d^2*K0^2*M^4*u^8)/
       (5534775351705600*Sqrt[117630786]*b^2*Sqrt[Pi]) - 
      (123083076188497*K0^2*M^4*u^8)/(761031610859520000*b^2*
        Sqrt[117630786*Pi]) - (73628475135548743*d^4*K0^2*M^4*u^8)/
       (761031610859520000*b^2*Sqrt[117630786*Pi]) - 
      (39818168544534797*d^6*K0^2*M^4*u^8)/(761031610859520000*b^2*
        Sqrt[117630786*Pi]) + (650182960572457780464127*d^10*K0^2*M^4*u^8)/
       (117432568426816497254400000*b^2*Sqrt[117630786*Pi]) - 
      (77503305969907*d^14*K0^2*M^4*u^8)/(2787661578240000*b^2*
        Sqrt[117630786*Pi]) + (944244224579*d^16*K0^2*M^4*u^8)/
       (836298473472000*b^2*Sqrt[117630786*Pi]) + 
      (19049476577*d^18*K0^2*M^4*u^8)/(371688210432000*b^2*
        Sqrt[117630786*Pi]) - (2789373533469563*K1^2*M^4*u^8)/
       (9132379330314240000*b^2*Sqrt[117630786*Pi]) - 
      (2944737996789109*d^6*K1^2*M^4*u^8)/(63419300904960000*b^2*
        Sqrt[117630786*Pi]) - (5131686704931431*d^12*K1^2*M^4*u^8)/
       (29270446571520000*b^2*Sqrt[117630786*Pi]) - 
      (151909514113481*d^14*K1^2*M^4*u^8)/(4181492367360000*b^2*
        Sqrt[117630786*Pi]) + (258572574709*d^18*K1^2*M^4*u^8)/
       (3716882104320000*b^2*Sqrt[117630786*Pi]) - 
      (1053771260593*d^4*K0*K1*M^4*Sqrt[493/(238602*Pi)]*u^9)/
       (9512895135744000*b^2) - (460461770936599*K0*K1*M^4*u^9)/
       (4566189665157120000*b^2*Sqrt[117630786*Pi]) - 
      (5855516475824647*d^2*K0*K1*M^4*u^9)/(761031610859520000*b^2*
        Sqrt[117630786*Pi]) - (1379952790993999*d^6*K0*K1*M^4*u^9)/
       (57077370814464000*b^2*Sqrt[117630786*Pi]) + 
      (1195118382675713*d^8*K0*K1*M^4*u^9)/(8362984734720000*b^2*
        Sqrt[117630786*Pi]) + (1380671349989*d^10*K0*K1*M^4*u^9)/
       (45616280371200*b^2*Sqrt[117630786*Pi]) - 
      (451496237617699*d^12*K0*K1*M^4*u^9)/(6272238551040000*b^2*
        Sqrt[117630786*Pi]) - (47696935392121*d^14*K0*K1*M^4*u^9)/
       (3136119275520000*b^2*Sqrt[117630786*Pi]) + 
      (5724329188667*d^16*K0*K1*M^4*u^9)/(10035581681664000*b^2*
        Sqrt[117630786*Pi]) + (801126775073*d^18*K0*K1*M^4*u^9)/
       (25088954204160000*b^2*Sqrt[117630786*Pi]) + 
      (1421479045691*d^8*K1^2*M^4*Sqrt[13/(9048522*Pi)]*u^10)/
       (1219601940480000*b^2) + (5075970281*d^10*K0^2*M^4*
        Sqrt[19/(6191094*Pi)]*u^10)/(32188907520000*b^2) - 
      (7209160535233*d^12*K1^2*M^4*Sqrt[19/(6191094*Pi)]*u^10)/
       (17562267942912000*b^2) - (1055210205173*d^6*K0^2*M^4*
        Sqrt[23/(5114382*Pi)]*u^10)/(8781133971456000*b^2) - 
      (2495233681*K1^2*M^4*Sqrt[203/(579462*Pi)]*u^10)/
       (27956263256064000*b^2) - (11288253908279*d^2*K0^2*M^4*u^10)/
       (21952834928640000*Sqrt[117630786]*b^2*Sqrt[Pi]) - 
      (3553095520952269*d^2*K1^2*M^4*u^10)/(3424642248867840000*
        Sqrt[117630786]*b^2*Sqrt[Pi]) - (29351207911*K0^2*M^4*u^10)/
       (8781133971456000*b^2*Sqrt[117630786*Pi]) - 
      (423763132998143*d^4*K0^2*M^4*u^10)/(87811339714560000*b^2*
        Sqrt[117630786*Pi]) + (379073938392781*d^8*K0^2*M^4*u^10)/
       (29270446571520000*b^2*Sqrt[117630786*Pi]) - 
      (570469170900217*d^12*K0^2*M^4*u^10)/(87811339714560000*b^2*
        Sqrt[117630786*Pi]) - (8747296689181*d^14*K0^2*M^4*u^10)/
       (6272238551040000*b^2*Sqrt[117630786*Pi]) + 
      (120849302557*d^16*K0^2*M^4*u^10)/(2508895420416000*b^2*
        Sqrt[117630786*Pi]) + (148010243*d^18*K0^2*M^4*u^10)/
       (44801703936000*b^2*Sqrt[117630786*Pi]) - 
      (20326783974002419*d^4*K1^2*M^4*u^10)/(3424642248867840000*b^2*
        Sqrt[117630786*Pi]) - (3492332630037019*d^6*K1^2*M^4*u^10)/
       (1712321124433920000*b^2*Sqrt[117630786*Pi]) + 
      (877583544263*d^10*K1^2*M^4*u^10)/(266094968832000*b^2*
        Sqrt[117630786*Pi]) - (31626737747461*d^14*K1^2*M^4*u^10)/
       (18816715653120000*b^2*Sqrt[117630786*Pi]) + 
      (610019369387*d^16*K1^2*M^4*u^10)/(10752408944640000*b^2*
        Sqrt[117630786*Pi]) + (155368834597*d^18*K1^2*M^4*u^10)/
       (37633431306240000*b^2*Sqrt[117630786*Pi]) - 
      (21200901048323*d^6*K0*K1*M^4*Sqrt[17/(6919458*Pi)]*u^11)/
       (428080281108480000*b^2) - (1369837539233*K0*K1*M^4*u^11)/
       (489234606981120000*b^2*Sqrt[117630786*Pi]) - 
      (421951225721159*d^2*K0*K1*M^4*u^11)/(1712321124433920000*b^2*
        Sqrt[117630786*Pi]) - (763752744645089*d^4*K0*K1*M^4*u^11)/
       (428080281108480000*b^2*Sqrt[117630786*Pi]) + 
      (204105493390363*d^8*K0*K1*M^4*u^11)/(43905669857280000*b^2*
        Sqrt[117630786*Pi]) + (2240754648017*d^10*K0*K1*M^4*u^11)/
       (1995712266240000*b^2*Sqrt[117630786*Pi]) - 
      (1309626535661*d^12*K0*K1*M^4*u^11)/(548820873216000*b^2*
        Sqrt[117630786*Pi]) - (496235541731*d^14*K0*K1*M^4*u^11)/
       (940835782656000*b^2*Sqrt[117630786*Pi]) + 
      (85917578041*d^16*K0*K1*M^4*u^11)/(5376204472320000*b^2*
        Sqrt[117630786*Pi]) + (28075883063*d^18*K0*K1*M^4*u^11)/
       (18816715653120000*b^2*Sqrt[117630786*Pi]) - 
      (630614843*d^14*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^12)/
       (294011182080000*b^2) + (2612411793307*d^8*K1^2*M^4*
        Sqrt[17/(6919458*Pi)]*u^12)/(131717009571840000*b^2) + 
      (592376747749*d^8*K0^2*M^4*Sqrt[23/(5114382*Pi)]*u^12)/
       (43905669857280000*b^2) + (8043373729*d^10*K1^2*M^4*
        Sqrt[23/(5114382*Pi)]*u^12)/(1995712266240000*b^2) + 
      (196739003*d^16*K1^2*M^4*Sqrt[23/(5114382*Pi)]*u^12)/
       (4181492367360000*b^2) - (1525312049243*d^2*K1^2*M^4*
        Sqrt[29/(4056234*Pi)]*u^12)/(1712321124433920000*b^2) - 
      (15280099753271*d^2*K0^2*M^4*u^12)/(1712321124433920000*Sqrt[117630786]*
        b^2*Sqrt[Pi]) + (259011976313*K0^2*M^4*u^12)/(684928449773568000*b^2*
        Sqrt[117630786*Pi]) - (5355774253877*d^4*K0^2*M^4*u^12)/
       (42808028110848000*b^2*Sqrt[117630786*Pi]) - 
      (222955199893*d^6*K0^2*M^4*u^12)/(3452260331520000*b^2*
        Sqrt[117630786*Pi]) + (163133268503*d^10*K0^2*M^4*u^12)/
       (1995712266240000*b^2*Sqrt[117630786*Pi]) - 
      (64412889511*d^12*K0^2*M^4*u^12)/(406533980160000*b^2*
        Sqrt[117630786*Pi]) + (36362724883*d^16*K0^2*M^4*u^12)/
       (37633431306240000*b^2*Sqrt[117630786*Pi]) + 
      (2280582659*d^18*K0^2*M^4*u^12)/(18816715653120000*b^2*
        Sqrt[117630786*Pi]) - (3022522693277*K1^2*M^4*u^12)/
       (3424642248867840000*b^2*Sqrt[117630786*Pi]) - 
      (1487220386341*d^4*K1^2*M^4*u^12)/(12230865174528000*b^2*
        Sqrt[117630786*Pi]) - (6611417225437*d^6*K1^2*M^4*u^12)/
       (107020070277120000*b^2*Sqrt[117630786*Pi]) - 
      (47607427633*d^12*K1^2*M^4*u^12)/(265558487040000*b^2*
        Sqrt[117630786*Pi]) - (1363285129*d^14*K1^2*M^4*u^12)/
       (32667909120000*b^2*Sqrt[117630786*Pi]) + 
      (2698432747*d^18*K1^2*M^4*u^12)/(18816715653120000*b^2*
        Sqrt[117630786*Pi]) - (1618997063*d^12*K0*K1*M^4*
        Sqrt[13/(9048522*Pi)]*u^13)/(531116974080000*b^2) - 
      (683288743*d^6*K0*K1*M^4*Sqrt[23/(5114382*Pi)]*u^13)/
       (955536341760000*b^2) - (253959973*d^14*K0*K1*M^4*
        Sqrt[23/(5114382*Pi)]*u^13)/(588022364160000*b^2) + 
      (700943*d^18*K0*K1*M^4*Sqrt[23/(5114382*Pi)]*u^13)/
       (392014909440000*b^2) - (2078376529*K0*K1*M^4*u^13)/
       (428080281108480000*b^2*Sqrt[117630786*Pi]) - 
      (25913817227*d^2*K0*K1*M^4*u^13)/(6688754392320000*b^2*
        Sqrt[117630786*Pi]) - (154491472133*d^4*K0*K1*M^4*u^13)/
       (5488208732160000*b^2*Sqrt[117630786*Pi]) + 
      (122161288807*d^8*K0*K1*M^4*u^13)/(1646462619648000*b^2*
        Sqrt[117630786*Pi]) + (4216543*d^10*K0*K1*M^4*u^13)/
       (178827264000*b^2*Sqrt[117630786*Pi]) + 
      (1038206471*d^16*K0*K1*M^4*u^13)/(4704178913280000*b^2*
        Sqrt[117630786*Pi]) + (1935629*d^18*K0^2*M^4*Sqrt[13/(9048522*Pi)]*
        u^14)/(9408357826560000*b^2) - (2777216887*d^2*K0^2*M^4*
        Sqrt[17/(6919458*Pi)]*u^14)/(285386854072320000*b^2) + 
      (14074087*K0^2*M^4*Sqrt[19/(6191094*Pi)]*u^14)/(6341930090496000*b^2) - 
      (70782461*d^14*K1^2*M^4*Sqrt[19/(6191094*Pi)]*u^14)/
       (2352089456640000*b^2) - (141442813637*d^2*K1^2*M^4*u^14)/
       (856160562216960000*Sqrt[117630786]*b^2*Sqrt[Pi]) - 
      (278074772051*d^4*K0^2*M^4*u^14)/(214040140554240000*b^2*
        Sqrt[117630786*Pi]) - (5243821591*d^6*K0^2*M^4*u^14)/
       (6115432587264000*b^2*Sqrt[117630786*Pi]) + 
      (4298710853*d^8*K0^2*M^4*u^14)/(1317170095718400*b^2*
        Sqrt[117630786*Pi]) + (42716671*d^10*K0^2*M^4*u^14)/
       (32188907520000*b^2*Sqrt[117630786*Pi]) - 
      (1189751831*d^12*K0^2*M^4*u^14)/(658585047859200*b^2*
        Sqrt[117630786*Pi]) - (15004811*d^14*K0^2*M^4*u^14)/
       (29038141440000*b^2*Sqrt[117630786*Pi]) + (560869*d^16*K0^2*M^4*u^14)/
       (57020350464000*b^2*Sqrt[117630786*Pi]) - (40392046811*K1^2*M^4*u^14)/
       (856160562216960000*b^2*Sqrt[117630786*Pi]) - 
      (3798032291*d^4*K1^2*M^4*u^14)/(3292925239296000*b^2*
        Sqrt[117630786*Pi]) - (11018696053*d^6*K1^2*M^4*u^14)/
       (10192387645440000*b^2*Sqrt[117630786*Pi]) + 
      (38091107581*d^8*K1^2*M^4*u^14)/(10976417464320000*b^2*
        Sqrt[117630786*Pi]) + (164569961*d^10*K1^2*M^4*u^14)/
       (110872903680000*b^2*Sqrt[117630786*Pi]) - 
      (32102688083*d^12*K1^2*M^4*u^14)/(16464626196480000*b^2*
        Sqrt[117630786*Pi]) + (33794653*d^16*K1^2*M^4*u^14)/
       (3136119275520000*b^2*Sqrt[117630786*Pi]) + 
      (355913*d^18*K1^2*M^4*u^14)/(116152565760000*b^2*Sqrt[117630786*Pi]) - 
      (53202205127*d^16*K0*K1*M^4*Sqrt[17/(6919458*Pi)]*u^15)/
       (43450148532510720000*b^2) - (3060223*d^6*K0*K1*M^4*
        Sqrt[19/(6191094*Pi)]*u^15)/(283121879040000*b^2) - 
      (1243331*d^4*K0*K1*M^4*Sqrt[29/(4056234*Pi)]*u^15)/
       (231645173760000*b^2) - (2115583*d^14*K0*K1*M^4*Sqrt[29/(4056234*Pi)]*
        u^15)/(588022364160000*b^2) - (89449*K0*K1*M^4*u^15)/
       (1176044728320000*b^2*Sqrt[117630786*Pi]) - 
      (134169817*d^2*K0*K1*M^4*u^15)/(10192387645440000*b^2*
        Sqrt[117630786*Pi]) + (187078951*d^8*K0*K1*M^4*u^15)/
       (411615654912000*b^2*Sqrt[117630786*Pi]) + 
      (20249813*d^10*K0*K1*M^4*u^15)/(68035645440000*b^2*
        Sqrt[117630786*Pi]) - (1136693759*d^12*K0*K1*M^4*u^15)/
       (4116156549120000*b^2*Sqrt[117630786*Pi]) + 
      (328740938443*d^16*K0*K1*M^4*u^15)/(14483382844170240000*b^2*
        Sqrt[117630786*Pi]) + (82421*d^18*K0*K1*M^4*u^15)/
       (112004259840000*b^2*Sqrt[117630786*Pi]) - 
      (2647*d^14*K0^2*M^4*Sqrt[13/(9048522*Pi)]*u^16)/(7636654080000*b^2) + 
      (138029*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^16)/(1498280983879680000*
        b^2) - (557993*d^14*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^16)/
       (1764067092480000*b^2) - (688861*d^6*K0^2*M^4*Sqrt[19/(6191094*Pi)]*
        u^16)/(1528858146816000*b^2) + (536311*d^10*K0^2*M^4*
        Sqrt[19/(6191094*Pi)]*u^16)/(748392099840000*b^2) - 
      (5765429*d^4*K1^2*M^4*Sqrt[19/(6191094*Pi)]*u^16)/
       (22932872202240000*b^2) + (4650923*d^10*K1^2*M^4*Sqrt[19/(6191094*Pi)]*
        u^16)/(6735528898560000*b^2) - (565759*d^16*K1^2*M^4*
        Sqrt[19/(6191094*Pi)]*u^16)/(4704178913280000*b^2) + 
      (477607*d^8*K1^2*M^4*Sqrt[247/(476238*Pi)]*u^16)/
       (8232313098240000*b^2) - (16799*d^18*K1^2*M^4*Sqrt[5083/(23142*Pi)]*
        u^16)/(1718906974912512000*b^2) - (6687281*d^2*K0^2*M^4*u^16)/
       (30577162936320000*Sqrt[117630786]*b^2*Sqrt[Pi]) - 
      (2972089*d^2*K1^2*M^4*u^16)/(13104498401280000*Sqrt[117630786]*b^2*
        Sqrt[Pi]) - (43*K0^2*M^4*u^16)/(681036810854400*b^2*
        Sqrt[117630786*Pi]) - (27593*d^4*K0^2*M^4*u^16)/
       (6322821120000*b^2*Sqrt[117630786*Pi]) + (36678223*d^8*K0^2*M^4*u^16)/
       (2744104366080000*b^2*Sqrt[117630786*Pi]) - 
      (7921703*d^12*K0^2*M^4*u^16)/(823231309824000*b^2*Sqrt[117630786*Pi]) + 
      (79231*d^16*K0^2*M^4*u^16)/(336012779520000*b^2*Sqrt[117630786*Pi]) + 
      (124907*d^18*K0^2*M^4*u^16)/(2352089456640000*b^2*Sqrt[117630786*Pi]) + 
      (171371*K1^2*M^4*u^16)/(91731488808960000*b^2*Sqrt[117630786*Pi]) - 
      (4992937*d^6*K1^2*M^4*u^16)/(509619382272000*b^2*Sqrt[117630786*Pi]) + 
      (241*d^10*K1^2*M^4*u^16)/(88179840000*b^2*Sqrt[117630786*Pi]) - 
      (2271547*d^12*K1^2*M^4*u^16)/(224517629952000*b^2*Sqrt[117630786*Pi]) + 
      (2211067*d^16*K1^2*M^4*u^16)/(940835782656000*b^2*Sqrt[117630786*Pi]) + 
      (822773443*d^18*K1^2*M^4*u^16)/(8594534874562560000*b^2*
        Sqrt[117630786*Pi]) - (2021*d^14*K0*K1*M^4*Sqrt[13/(9048522*Pi)]*
        u^17)/(14700559104000*b^2) - (d^2*K0*K1*M^4*Sqrt[17/(6919458*Pi)]*
        u^17)/(918784944000*b^2) - (229*d^16*K0*K1*M^4*Sqrt[19/(6191094*Pi)]*
        u^17)/(11025419328000*b^2) + (67*K0*K1*M^4*u^17)/
       (95553634176000*b^2*Sqrt[117630786*Pi]) - (81061*d^4*K0*K1*M^4*u^17)/
       (95553634176000*b^2*Sqrt[117630786*Pi]) - (363019*d^6*K0*K1*M^4*u^17)/
       (143330451264000*b^2*Sqrt[117630786*Pi]) + (299059*d^8*K0*K1*M^4*u^17)/
       (154355870592000*b^2*Sqrt[117630786*Pi]) + (16193*d^10*K0*K1*M^4*u^17)/
       (3508087968000*b^2*Sqrt[117630786*Pi]) - (148283*d^12*K0*K1*M^4*u^17)/
       (154355870592000*b^2*Sqrt[117630786*Pi]) - (107*d^14*K0*K1*M^4*u^17)/
       (4009243392000*b^2*Sqrt[117630786*Pi]) + (d^16*K0*K1*M^4*u^17)/
       (33410361600*b^2*Sqrt[117630786*Pi]) - (d^18*K0*K1*M^4*u^17)/
       (65627496000*b^2*Sqrt[117630786*Pi]) + 
      (67*d^4*K0^2*M^4*Sqrt[7/(16804398*Pi)]*u^18)/(25200958464000*b^2) + 
      (67*d^6*K0^2*M^4*Sqrt[7/(16804398*Pi)]*u^18)/(12600479232000*b^2) - 
      (67*d^8*K0^2*M^4*Sqrt[7/(16804398*Pi)]*u^18)/(8400319488000*b^2) + 
      (67*d^4*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^18)/(25200958464000*b^2) + 
      (67*d^6*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^18)/(12600479232000*b^2) - 
      (67*d^8*K1^2*M^4*Sqrt[7/(16804398*Pi)]*u^18)/(8400319488000*b^2) - 
      (67*d^10*K0^2*M^4*Sqrt[17/(6919458*Pi)]*u^18)/(8018486784000*b^2) - 
      (67*d^10*K1^2*M^4*Sqrt[17/(6919458*Pi)]*u^18)/(8018486784000*b^2) - 
      (67*d^12*K0^2*M^4*Sqrt[19/(6191094*Pi)]*u^18)/(44101677312000*b^2) - 
      (67*d^12*K1^2*M^4*Sqrt[19/(6191094*Pi)]*u^18)/(44101677312000*b^2) + 
      (5293*d^2*K0^2*M^4*u^18)/(2293287220224000*Sqrt[117630786]*b^2*
        Sqrt[Pi]) + (5293*d^2*K1^2*M^4*u^18)/(2293287220224000*
        Sqrt[117630786]*b^2*Sqrt[Pi]) + (67*K0^2*M^4*u^18)/
       (2293287220224000*b^2*Sqrt[117630786*Pi]) + (10117*d^4*K0^2*M^4*u^18)/
       (2293287220224000*b^2*Sqrt[117630786*Pi]) + (67*d^6*K0^2*M^4*u^18)/
       (2978295091200*b^2*Sqrt[117630786*Pi]) + (67*d^8*K0^2*M^4*u^18)/
       (1457906688000*b^2*Sqrt[117630786*Pi]) + (3149*d^14*K0^2*M^4*u^18)/
       (44101677312000*b^2*Sqrt[117630786*Pi]) + (4087*d^16*K0^2*M^4*u^18)/
       (176406709248000*b^2*Sqrt[117630786*Pi]) + (67*d^18*K0^2*M^4*u^18)/
       (58802236416000*b^2*Sqrt[117630786*Pi]) + (67*K1^2*M^4*u^18)/
       (2293287220224000*b^2*Sqrt[117630786*Pi]) + (10117*d^4*K1^2*M^4*u^18)/
       (2293287220224000*b^2*Sqrt[117630786*Pi]) + (67*d^6*K1^2*M^4*u^18)/
       (2978295091200*b^2*Sqrt[117630786*Pi]) + (67*d^8*K1^2*M^4*u^18)/
       (1457906688000*b^2*Sqrt[117630786*Pi]) + (3149*d^14*K1^2*M^4*u^18)/
       (44101677312000*b^2*Sqrt[117630786*Pi]) + (4087*d^16*K1^2*M^4*u^18)/
       (176406709248000*b^2*Sqrt[117630786*Pi]) + (67*d^18*K1^2*M^4*u^18)/
       (58802236416000*b^2*Sqrt[117630786*Pi]))/Pi}, 10, 15, 1], 
  SeriesData[p, 0, {((43*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(115200*b^3) + 
      (21887*d^2*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(921600*b^3) + 
      (61447*d^4*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(460800*b^3) - 
      (215*d^6*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(36864*b^3) - 
      (7783*d^8*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(46080*b^3) + 
      (5203*d^10*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(921600*b^3) - 
      (K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(614400*b^3) - 
      (1043*d^4*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(1843200*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(1843200*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(1843200*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(1843200*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(1843200*b^3) + 
      (473*d^14*K1^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(307200*b^3) - 
      (7*d^2*K0^2*M^5*Sqrt[(273*Pi)/430882]*u^3)/(204800*b^3) + 
      (473*d^12*K1^2*M^5*Sqrt[(299*Pi)/393414]*u^3)/(153600*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(1547*Pi)/76038]*u^3)/(1843200*b^3) + 
      (96881363*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^4)/(729907200*b^3) + 
      (389478763*d^4*K0*K1*M^5*Sqrt[(7*Pi)/16804398]*u^4)/(3649536000*b^3) - 
      (442759*d^6*K0*K1*M^5*Sqrt[(7*Pi)/16804398]*u^4)/(110592000*b^3) - 
      (4989071*d^8*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^4)/(36864000*b^3) + 
      (266303*d^10*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^4)/(66355200*b^3) + 
      (2900467*d^14*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^4)/(331776000*b^3) + 
      (447269*K0*K1*M^5*Sqrt[(17*Pi)/6919458]*u^4)/(3649536000*b^3) + 
      (1110521*d^12*K0*K1*M^5*Sqrt[(221*Pi)/532266]*u^4)/(331776000*b^3) + 
      (3636643*K0^2*M^5*Sqrt[Pi/117630786]*u^5)/(7299072000*b^3) + 
      (1831253*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^5)/(58392576*b^3) + 
      (1268510011*d^4*K0^2*M^5*Sqrt[Pi/117630786]*u^5)/(7299072000*b^3) + 
      (17065561*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^5)/(663552000*b^3) + 
      (100748899*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(383201280000*b^3) + 
      (14407192511*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(766402560000*b^3) + 
      (421676221*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(3421440000*b^3) + 
      (36039977*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(1105920000*b^3) - 
      (805719079*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(23224320000*b^3) + 
      (119807533*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(829440000*b^3) - 
      (255889*d^8*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^5)/(8192000*b^3) - 
      (213178409*d^8*K1^2*M^5*Sqrt[(17*Pi)/6919458]*u^5)/(11612160000*b^3) - 
      (85067*d^6*K0^2*M^5*Sqrt[(29*Pi)/4056234]*u^5)/(221184000*b^3) + 
      (1235881*d^12*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^5)/(663552000*b^3) + 
      (1759*d^10*K0^2*M^5*Sqrt[(247*Pi)/476238]*u^5)/(26542080*b^3) + 
      (1156733*d^14*K1^2*M^5*Sqrt[(551*Pi)/213486]*u^5)/(23224320000*b^3) + 
      (508646911*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(1532805120000*b^3) + 
      (18807953089*d^4*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(218972160000*b^3) - 
      (8840450107*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(46448640000*b^3) + 
      (2019989*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(15482880000*b^3) + 
      (3881152693*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(46448640000*b^3) + 
      (103075633*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(6635520000*b^3) + 
      (947577473*d^2*K0*K1*M^5*Sqrt[(29*Pi)/4056234]*u^6)/
       (1532805120000*b^3) - (76543*d^6*K0*K1*M^5*Sqrt[(377*Pi)/312018]*u^6)/
       (2211840000*b^3) + (710412811*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (6131220480000*b^3) + (29164355587*d^2*K0^2*M^5*Sqrt[Pi/117630786]*
        u^7)/(6131220480000*b^3) - (15068629*d^6*K0^2*M^5*Sqrt[Pi/117630786]*
        u^7)/(983040000*b^3) - (3490270207*d^8*K0^2*M^5*Sqrt[Pi/117630786]*
        u^7)/(185794560000*b^3) + (54819371*d^10*K0^2*M^5*Sqrt[Pi/117630786]*
        u^7)/(6881280000*b^3) + (1285934653*d^12*K0^2*M^5*Sqrt[Pi/117630786]*
        u^7)/(185794560000*b^3) + (234245461*d^14*K0^2*M^5*Sqrt[Pi/117630786]*
        u^7)/(185794560000*b^3) - (24703561997*d^2*K1^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(6131220480000*b^3) + 
      (1135775201*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(61931520000*b^3) + 
      (118247977*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(61931520000*b^3) - 
      (107077267*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(8847360000*b^3) + 
      (202833643*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(185794560000*b^3) + 
      (205242841*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(185794560000*b^3) - 
      (10893247*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^7)/(1226244096000*b^3) + 
      (603587851*d^4*K0^2*M^5*Sqrt[(19*Pi)/6191094]*u^7)/(875888640000*b^3) - 
      (1310298259*d^4*K1^2*M^5*Sqrt[(29*Pi)/4056234]*u^7)/
       (6131220480000*b^3) + (896261*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (54743040000*b^3) - (527949847*d^4*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (153280512000*b^3) + (48298951*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (5806080000*b^3) - (53160017*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (46448640000*b^3) - (23186629*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (7741440000*b^3) - (338483*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (2211840000*b^3) - (994579*d^2*K0*K1*M^5*Sqrt[(19*Pi)/6191094]*u^8)/
       (218972160000*b^3) - (46337*d^6*K0*K1*M^5*Sqrt[(19*Pi)/6191094]*u^8)/
       (1720320000*b^3) + (614765131*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (1532805120000*b^3) - (1260117959*d^4*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (1532805120000*b^3) - (21178727*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (15482880000*b^3) + (117281603*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (46448640000*b^3) + (15656443*d^10*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (139345920000*b^3) - (21822499*d^12*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (27869184000*b^3) - (2455321*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (27869184000*b^3) - (1214088751*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (1532805120000*b^3) - (1862852653*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (1532805120000*b^3) + (78292609*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (46448640000*b^3) + (34279171*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (15482880000*b^3) - (28439701*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (46448640000*b^3) - (52056071*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (46448640000*b^3) - (6000317*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (46448640000*b^3) + (2677933*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^9)/
       (1532805120000*b^3) - (540961*K1^2*M^5*Sqrt[(17*Pi)/6919458]*u^9)/
       (306561024000*b^3) - (17560927*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (191600640000*b^3) + (610819*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (8709120000*b^3) + (51898157*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (34836480000*b^3) - (6996343*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (52254720000*b^3) - (8866757*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (14929920000*b^3) - (55793*d^14*K0*K1*M^5*Sqrt[(17*Pi)/6919458]*u^10)/
       (13063680000*b^3) + (3569*K0*K1*M^5*Sqrt[(19*Pi)/6191094]*u^10)/
       (127733760000*b^3) - (530287*d^4*K0*K1*M^5*Sqrt[(23*Pi)/5114382]*u^10)/
       (18247680000*b^3) + (73583*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (5987520000*b^3) - (21139*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (8709120000*b^3) + (2964719*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (17418240000*b^3) - (38333*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (5225472000*b^3) - (39833*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (15396480000*b^3) - (4744939*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (123171840000*b^3) - (184493*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (4311014400*b^3) + (552611*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (26127360000*b^3) + (44077*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (272160000*b^3) - (437783*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (26127360000*b^3) - (8599*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (116640000*b^3) - (227807*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (26127360000*b^3) - (377009*d^4*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^11)/
       (63866880000*b^3) - (10267*d^10*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^11)/
       (13063680000*b^3) + (4717*K0^2*M^5*Sqrt[(29*Pi)/4056234]*u^11)/
       (63866880000*b^3) - (1979*d^12*K0^2*M^5*Sqrt[(323*Pi)/364182]*u^11)/
       (10450944000*b^3) - (K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (48114000*b^3) - (553009*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (123171840000*b^3) - (10962947*d^4*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (431101440000*b^3) + (14113*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (241920000*b^3) - (159673*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (26127360000*b^3) - (305699*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (13063680000*b^3) + (7459*d^6*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^12)/
       (26127360000*b^3) - (2339*d^14*K0*K1*M^5*Sqrt[(29*Pi)/4056234]*u^12)/
       (26127360000*b^3) + (39869*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (862202880000*b^3) - (147751*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (862202880000*b^3) + (859*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (1741824000*b^3) + (33581*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (8709120000*b^3) - (38749*d^12*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (26127360000*b^3) - (49163*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (862202880000*b^3) - (406871*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (862202880000*b^3) - (1217759*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (862202880000*b^3) + (79*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (967680000*b^3) + (1777*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (414720000*b^3) - (2339*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (3732480000*b^3) - (1709*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (1045094400*b^3) - (853*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (5225472000*b^3) - (43*d^14*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^13)/
       (3732480000*b^3) - (821*d^10*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^13)/
       (26127360000*b^3) - (2203*d^4*K0^2*M^5*Sqrt[(23*Pi)/5114382]*u^13)/
       (24634368000*b^3) - (K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (997920000*b^3) - (1229*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (17962560000*b^3) + (179*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (1632960000*b^3) + (227*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (272160000*b^3) - (121*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (408240000*b^3) - (43*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (1632960000*b^3) - (17*d^10*K0*K1*M^5*Sqrt[(17*Pi)/6919458]*u^14)/
       (1632960000*b^3) - (29*d^4*K0*K1*M^5*Sqrt[(29*Pi)/4056234]*u^14)/
       (2245320000*b^3) - (K0^2*M^5*Sqrt[Pi/117630786]*u^15)/
       (17962560000*b^3) - (53*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/
       (17962560000*b^3) - (d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/
       (1632960000*b^3) - (K1^2*M^5*Sqrt[Pi/117630786]*u^15)/
       (17962560000*b^3) - (53*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/
       (17962560000*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/
       (1632960000*b^3) + (d^6*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/
       (1632960000*b^3) + (d^8*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/
       (544320000*b^3) - (d^10*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/
       (1632960000*b^3) - (d^12*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/
       (1632960000*b^3) + (d^6*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/
       (1632960000*b^3) + (d^8*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/
       (544320000*b^3) - (d^10*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/
       (1632960000*b^3) - (d^12*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/
       (1632960000*b^3) - (d^4*K0^2*M^5*Sqrt[(221*Pi)/532266]*u^15)/
       (17962560000*b^3) - (d^4*K1^2*M^5*Sqrt[(221*Pi)/532266]*u^15)/
       (17962560000*b^3))/Pi, 0, 
    ((43*K1*M^5*Sqrt[(7*Pi)/16804398]*u)/(38400*b^3*E^u) + 
      (21887*d^2*K1*M^5*Sqrt[(7*Pi)/16804398]*u)/(307200*b^3*E^u) + 
      (61447*d^4*K1*M^5*Sqrt[(7*Pi)/16804398]*u)/(153600*b^3*E^u) - 
      (215*d^6*K1*M^5*Sqrt[(7*Pi)/16804398]*u)/(12288*b^3*E^u) - 
      (7783*d^8*K1*M^5*Sqrt[(13*Pi)/9048522]*u)/(15360*b^3*E^u) + 
      (5203*d^10*K1*M^5*Sqrt[(13*Pi)/9048522]*u)/(307200*b^3*E^u) + 
      (473*d^14*K1*M^5*Sqrt[(91*Pi)/1292646]*u)/(102400*b^3*E^u) + 
      (473*d^12*K1*M^5*Sqrt[(299*Pi)/393414]*u)/(51200*b^3*E^u) + 
      (283*K0*M^5*Sqrt[Pi/117630786]*u^2)/(76800*b^3*E^u) + 
      (20591*d^2*K0*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(614400*b^3*E^u) + 
      (57871*d^4*K0*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(307200*b^3*E^u) - 
      (4751*d^6*K0*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(614400*b^3*E^u) + 
      (43*K1*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(38400*b^3*E^u) + 
      (21887*d^2*K1*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(307200*b^3*E^u) + 
      (61447*d^4*K1*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(153600*b^3*E^u) - 
      (215*d^6*K1*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(12288*b^3*E^u) - 
      (36671*d^8*K0*M^5*Sqrt[(13*Pi)/9048522]*u^2)/(153600*b^3*E^u) - 
      (7783*d^8*K1*M^5*Sqrt[(13*Pi)/9048522]*u^2)/(15360*b^3*E^u) + 
      (5203*d^10*K1*M^5*Sqrt[(13*Pi)/9048522]*u^2)/(307200*b^3*E^u) + 
      (3421*d^12*K0*M^5*Sqrt[(39*Pi)/3016174]*u^2)/(102400*b^3*E^u) + 
      (473*d^14*K1*M^5*Sqrt[(91*Pi)/1292646]*u^2)/(102400*b^3*E^u) + 
      (11*d^10*K0*M^5*Sqrt[(221*Pi)/532266]*u^2)/(24576*b^3*E^u) + 
      (473*d^12*K1*M^5*Sqrt[(299*Pi)/393414]*u^2)/(51200*b^3*E^u) + 
      (11*d^14*K0*M^5*Sqrt[(741*Pi)/158746]*u^2)/(40960*b^3*E^u) + 
      (283*K0*M^5*Sqrt[Pi/117630786]*u^3)/(76800*b^3*E^u) + 
      (6441803*K1*M^5*Sqrt[Pi/117630786]*u^3)/(1419264000*b^3*E^u) + 
      (414862361*d^2*K1*M^5*Sqrt[Pi/117630786]*u^3)/(1419264000*b^3*E^u) + 
      (338921117*d^4*K1*M^5*Sqrt[Pi/117630786]*u^3)/(202752000*b^3*E^u) - 
      (170749991*d^8*K1*M^5*Sqrt[Pi/117630786]*u^3)/(43008000*b^3*E^u) + 
      (31121269*d^12*K1*M^5*Sqrt[Pi/117630786]*u^3)/(18432000*b^3*E^u) + 
      (34379953*d^14*K1*M^5*Sqrt[Pi/117630786]*u^3)/(129024000*b^3*E^u) + 
      (20591*d^2*K0*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(614400*b^3*E^u) + 
      (57871*d^4*K0*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(307200*b^3*E^u) - 
      (4751*d^6*K0*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(614400*b^3*E^u) - 
      (19727651*d^4*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(228556800*b^3) + 
      (90031*d^8*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(294912*b^3) - 
      (36671*d^8*K0*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(153600*b^3*E^u) - 
      (3589*d^6*K1*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(6144000*b^3*E^u) + 
      (26183497*d^10*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(228556800*b^3) - 
      (25581067*d^12*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(228556800*b^3) + 
      (242189*d^10*K1*M^5*Sqrt[(29*Pi)/4056234]*u^3)/(129024000*b^3*E^u) + 
      (3421*d^12*K0*M^5*Sqrt[(39*Pi)/3016174]*u^3)/(102400*b^3*E^u) + 
      (5081*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(457113600*b^3) + 
      (1006523*d^4*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(228556800*b^3) + 
      (101017*d^6*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(228556800*b^3) - 
      (613067*d^8*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(57139200*b^3) + 
      (1091909*d^12*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(228556800*b^3) + 
      (184691*d^14*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(228556800*b^3) - 
      (169*d^16*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(18284544*b^3) - 
      (12889*d^2*K1^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(76185600*b^3) + 
      (19597*d^16*K1^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(76185600*b^3) + 
      (109*K1^2*M^5*Sqrt[(161*Pi)/730626]*u^3)/(28569600*b^3) - 
      (43601*d^6*K1^2*M^5*Sqrt[(203*Pi)/579462]*u^3)/(7372800*b^3) + 
      (11*d^10*K0*M^5*Sqrt[(221*Pi)/532266]*u^3)/(24576*b^3*E^u) - 
      (347153*d^14*K1^2*M^5*Sqrt[(247*Pi)/476238]*u^3)/(228556800*b^3) + 
      (11*d^14*K0*M^5*Sqrt[(741*Pi)/158746]*u^3)/(40960*b^3*E^u) - 
      (5291*d^10*K0^2*M^5*Sqrt[(1729*Pi)/68034]*u^3)/(228556800*b^3) + 
      (5801*d^2*K0^2*M^5*Sqrt[(2639*Pi)/44574]*u^3)/(228556800*b^3) + 
      (1030963*K0*M^5*Sqrt[Pi/117630786]*u^4)/(473088000*b^3*E^u) + 
      (71919473*d^4*K0*M^5*Sqrt[Pi/117630786]*u^4)/(101376000*b^3*E^u) - 
      (2469911*d^6*K0*M^5*Sqrt[Pi/117630786]*u^4)/(36864000*b^3*E^u) + 
      (17831971*d^10*K0*M^5*Sqrt[Pi/117630786]*u^4)/(258048000*b^3*E^u) + 
      (27348313*d^14*K0*M^5*Sqrt[Pi/117630786]*u^4)/(258048000*b^3*E^u) + 
      (15200509*d^2*K1*M^5*Sqrt[Pi/117630786]*u^4)/(157696000*b^3*E^u) + 
      (41525479*d^4*K1*M^5*Sqrt[Pi/117630786]*u^4)/(67584000*b^3*E^u) - 
      (197957813*d^8*K1*M^5*Sqrt[Pi/117630786]*u^4)/(129024000*b^3*E^u) + 
      (12674269*d^12*K1*M^5*Sqrt[Pi/117630786]*u^4)/(18432000*b^3*E^u) + 
      (15507253*d^14*K1*M^5*Sqrt[Pi/117630786]*u^4)/(129024000*b^3*E^u) - 
      (13253920571*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^4)/(6856704000*b^3) - 
      (7824367*d^8*K0*M^5*Sqrt[(3*Pi)/39210262]*u^4)/(14336000*b^3*E^u) + 
      (71809*K1*M^5*Sqrt[(3*Pi)/39210262]*u^4)/(157696000*b^3*E^u) + 
      (492286569*d^2*K0*K1*M^5*Sqrt[(3*Pi)/39210262]*u^4)/(5586944000*b^3) + 
      (298327*d^6*K1*M^5*Sqrt[(7*Pi)/16804398]*u^4)/(18432000*b^3*E^u) - 
      (7390982039*d^6*K0*K1*M^5*Sqrt[(7*Pi)/16804398]*u^4)/
       (50282496000*b^3) + (4139012623*d^10*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*
        u^4)/(41140224000*b^3) + (12424912219*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/9048522]*u^4)/(452542464000*b^3) + 
      (22099783*d^2*K0*M^5*Sqrt[(17*Pi)/6919458]*u^4)/(2838528000*b^3*E^u) - 
      (751547*d^10*K1*M^5*Sqrt[(17*Pi)/6919458]*u^4)/(129024000*b^3*E^u) + 
      (85937539*K0*K1*M^5*Sqrt[(17*Pi)/6919458]*u^4)/(301694976000*b^3) + 
      (86522869*d^4*K0*K1*M^5*Sqrt[(69*Pi)/1704794]*u^4)/(5586944000*b^3) - 
      (306135833*d^14*K0*K1*M^5*Sqrt[(91*Pi)/1292646]*u^4)/
       (452542464000*b^3) + (41551493*d^16*K0*K1*M^5*Sqrt[(91*Pi)/1292646]*
        u^4)/(181016985600*b^3) + (3889*d^12*K0*M^5*Sqrt[(203*Pi)/579462]*
        u^4)/(1152000*b^3*E^u) + (33825917*d^2*K0*M^5*Sqrt[Pi/117630786]*u^5)/
       (946176000*b^3*E^u) - (3598669*d^10*K0*M^5*Sqrt[Pi/117630786]*u^5)/
       (258048000*b^3*E^u) + (1911331*d^12*K0*M^5*Sqrt[Pi/117630786]*u^5)/
       (9216000*b^3*E^u) + (9415153*d^14*K0*M^5*Sqrt[Pi/117630786]*u^5)/
       (258048000*b^3*E^u) + (19152270073*d^2*K1*M^5*Sqrt[Pi/117630786]*u^5)/
       (408748032000*b^3*E^u) + (3143029319*d^4*K1*M^5*Sqrt[Pi/117630786]*
        u^5)/(12773376000*b^3*E^u) - (1163007113*d^8*K1*M^5*
        Sqrt[Pi/117630786]*u^5)/(2064384000*b^3*E^u) + 
      (74213171*d^14*K1*M^5*Sqrt[Pi/117630786]*u^5)/(1769472000*b^3*E^u) - 
      (154048191091*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(603389952000*b^3) - 
      (24173011873013*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/
       (5759631360000*b^3) + (28721454068231*d^12*K1^2*M^5*Sqrt[Pi/117630786]*
        u^5)/(17278894080000*b^3) + (4119611142287*d^14*K1^2*M^5*
        Sqrt[Pi/117630786]*u^5)/(17278894080000*b^3) + 
      (27063343963*d^16*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/
       (3455778816000*b^3) + (3733*d^4*K0*M^5*Sqrt[(7*Pi)/16804398]*u^5)/
       (132000*b^3*E^u) + (25127*d^6*K0*M^5*Sqrt[(7*Pi)/16804398]*u^5)/
       (36864000*b^3*E^u) + (135896939*K0^2*M^5*Sqrt[(7*Pi)/16804398]*u^5)/
       (603389952000*b^3) + (6254957957*d^4*K0^2*M^5*Sqrt[(7*Pi)/16804398]*
        u^5)/(100564992000*b^3) - (5011597*d^6*K1*M^5*Sqrt[(7*Pi)/16804398]*
        u^5)/(1769472000*b^3*E^u) + (19895932369*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/9048522]*u^5)/(905084928000*b^3) + 
      (664589*d^10*K1*M^5*Sqrt[(13*Pi)/9048522]*u^5)/(1769472000*b^3*E^u) + 
      (2752457*d^12*K1*M^5*Sqrt[(13*Pi)/9048522]*u^5)/(147456000*b^3*E^u) + 
      (163991600149*d^10*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^5)/
       (5759631360000*b^3) + (49087*K0*M^5*Sqrt[(17*Pi)/6919458]*u^5)/
       (1419264000*b^3*E^u) + (544267169*d^2*K0^2*M^5*Sqrt[(17*Pi)/6919458]*
        u^5)/(100564992000*b^3) - (731646163*d^8*K0^2*M^5*
        Sqrt[(17*Pi)/6919458]*u^5)/(13713408000*b^3) + 
      (108235201*d^16*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^5)/
       (362033971200*b^3) - (2630993*d^8*K0*M^5*Sqrt[(23*Pi)/5114382]*u^5)/
       (129024000*b^3*E^u) - (743865607*d^6*K0^2*M^5*Sqrt[(29*Pi)/4056234]*
        u^5)/(100564992000*b^3) + (479732665891*d^4*K1^2*M^5*
        Sqrt[(29*Pi)/4056234]*u^5)/(7602713395200*b^3) + 
      (223962637*d^14*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^5)/
       (905084928000*b^3) + (253853*K1*M^5*Sqrt[(91*Pi)/1292646]*u^5)/
       (29196288000*b^3*E^u) + (103935029*d^10*K0^2*M^5*Sqrt[(221*Pi)/532266]*
        u^5)/(82280448000*b^3) + (215066428609*d^2*K1^2*M^5*
        Sqrt[(299*Pi)/393414]*u^5)/(190067834880000*b^3) + 
      (797932957*K1^2*M^5*Sqrt[(323*Pi)/364182]*u^5)/(47516958720000*b^3) + 
      (177706037*K0*M^5*Sqrt[Pi/117630786]*u^6)/(408748032000*b^3*E^u) + 
      (15327830737*d^2*K0*M^5*Sqrt[Pi/117630786]*u^6)/
       (817496064000*b^3*E^u) + (6702502343*d^4*K0*M^5*Sqrt[Pi/117630786]*
        u^6)/(102187008000*b^3*E^u) - (57727093*d^8*K0*M^5*Sqrt[Pi/117630786]*
        u^6)/(458752000*b^3*E^u) + (401332007*d^10*K0*M^5*Sqrt[Pi/117630786]*
        u^6)/(24772608000*b^3*E^u) + (234675341*d^14*K0*M^5*
        Sqrt[Pi/117630786]*u^6)/(24772608000*b^3*E^u) - 
      (8728487*K1*M^5*Sqrt[Pi/117630786]*u^6)/(40874803200*b^3*E^u) - 
      (179073859*d^2*K1*M^5*Sqrt[Pi/117630786]*u^6)/(81749606400*b^3*E^u) + 
      (383172037*d^4*K1*M^5*Sqrt[Pi/117630786]*u^6)/(10218700800*b^3*E^u) + 
      (555512891*d^6*K1*M^5*Sqrt[Pi/117630786]*u^6)/(12386304000*b^3*E^u) - 
      (35098051*d^8*K1*M^5*Sqrt[Pi/117630786]*u^6)/(294912000*b^3*E^u) + 
      (162617863*d^12*K1*M^5*Sqrt[Pi/117630786]*u^6)/(3096576000*b^3*E^u) + 
      (43005743*d^14*K1*M^5*Sqrt[Pi/117630786]*u^6)/(4128768000*b^3*E^u) + 
      (1499946263203*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/
       (380135669760000*b^3) + (48452631346601*d^2*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^6)/(190067834880000*b^3) - 
      (1359636023*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(40225996800*b^3) - 
      (9898874278249*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/
       (2879815680000*b^3) + (561579367387*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^6)/(5759631360000*b^3) + (270970298874421*d^12*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^6)/(190067834880000*b^3) + 
      (43419040501567*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/
       (190067834880000*b^3) - (19173781*d^6*K0*M^5*Sqrt[(7*Pi)/16804398]*
        u^6)/(3538944000*b^3*E^u) + (2246041*d^12*K0*M^5*
        Sqrt[(7*Pi)/16804398]*u^6)/(294912000*b^3*E^u) + 
      (4254615411283*d^4*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^6)/
       (38013566976000*b^3) - (128783*d^10*K1*M^5*Sqrt[(17*Pi)/6919458]*u^6)/
       (91750400*b^3*E^u) + (49632931*d^16*K0*K1*M^5*Sqrt[(8671*Pi)/13566]*
        u^6)/(76027133952000*b^3) - (6588343*K0*M^5*Sqrt[Pi/117630786]*u^7)/
       (408748032000*b^3*E^u) + (188176297*d^2*K0*M^5*Sqrt[Pi/117630786]*u^7)/
       (817496064000*b^3*E^u) + (40415537*d^6*K0*M^5*Sqrt[Pi/117630786]*u^7)/
       (8257536000*b^3*E^u) - (83405993*d^8*K0*M^5*Sqrt[Pi/117630786]*u^7)/
       (4128768000*b^3*E^u) + (4821101*d^14*K0*M^5*Sqrt[Pi/117630786]*u^7)/
       (2752512000*b^3*E^u) + (740699207923*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (1520542679040000*b^3) - (14077444760123*d^8*K0^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(23038525440000*b^3) - 
      (108248409341*d^10*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (2879815680000*b^3) + (102286803639983*d^12*K0^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(380135669760000*b^3) + 
      (2296990738387*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (47516958720000*b^3) + (262690219711*d^16*K0^2*M^5*Sqrt[Pi/117630786]*
        u^7)/(304108535808000*b^3) + (1030334153*d^2*K1*M^5*
        Sqrt[Pi/117630786]*u^7)/(326998425600*b^3*E^u) + 
      (14088986731*d^4*K1*M^5*Sqrt[Pi/117630786]*u^7)/
       (1634992128000*b^3*E^u) - (23143187*d^6*K1*M^5*Sqrt[Pi/117630786]*u^7)/
       (5505024000*b^3*E^u) + (44981*d^10*K1*M^5*Sqrt[Pi/117630786]*u^7)/
       (1415577600*b^3*E^u) + (85732637*d^12*K1*M^5*Sqrt[Pi/117630786]*u^7)/
       (9909043200*b^3*E^u) + (18282707*d^14*K1*M^5*Sqrt[Pi/117630786]*u^7)/
       (9909043200*b^3*E^u) + (2376332295769*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (1520542679040000*b^3) + (70600343463059*d^2*K1^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(760271339520000*b^3) + 
      (368475750250889*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (760271339520000*b^3) - (2978873087711*d^6*K1^2*M^5*Sqrt[Pi/117630786]*
        u^7)/(50684755968000*b^3) - (4222587288041*d^8*K1^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(3839754240000*b^3) + 
      (40915143559*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(89391104000*b^3) + 
      (129392908781*d^16*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (101369511936000*b^3) + (106448113*d^6*K0^2*M^5*Sqrt[(7*Pi)/16804398]*
        u^7)/(15084748800*b^3) + (1425089895827*d^4*K0^2*M^5*
        Sqrt[(13*Pi)/9048522]*u^7)/(76027133952000*b^3) + 
      (12196231*K1*M^5*Sqrt[(13*Pi)/9048522]*u^7)/(1634992128000*b^3*E^u) + 
      (8500182613*d^10*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^7)/
       (2559836160000*b^3) + (10767571*d^4*K0*M^5*Sqrt[(17*Pi)/6919458]*u^7)/
       (25546752000*b^3*E^u) + (205618692491*d^2*K0^2*M^5*
        Sqrt[(17*Pi)/6919458]*u^7)/(95033917440000*b^3) - 
      (706837*d^8*K1*M^5*Sqrt[(17*Pi)/6919458]*u^7)/(660602880*b^3*E^u) + 
      (68676224131*d^14*K1^2*M^5*Sqrt[(19*Pi)/6191094]*u^7)/
       (16894918656000*b^3) - (2417431*d^10*K0*M^5*Sqrt[(23*Pi)/5114382]*u^7)/
       (24772608000*b^3*E^u) + (19379*d^12*K0*M^5*Sqrt[(299*Pi)/393414]*u^7)/
       (688128000*b^3*E^u) + (5046967*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (74317824000*b^3*E^u) + (50599277*d^2*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (37158912000*b^3*E^u) + (7424161*d^4*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (74317824000*b^3*E^u) - (4187*d^6*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (1612800*b^3*E^u) + (1172897*d^8*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (8257536000*b^3*E^u) + (350449*d^10*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (4128768000*b^3*E^u) + (15940853*d^12*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (24772608000*b^3*E^u) + (1215047*d^14*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (6193152000*b^3*E^u) - (607022201*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (8174960640000*b^3*E^u) + (6450679439*d^4*K1*M^5*Sqrt[Pi/117630786]*
        u^8)/(8174960640000*b^3*E^u) + (505709899*d^6*K1*M^5*
        Sqrt[Pi/117630786]*u^8)/(148635648000*b^3*E^u) - 
      (369154837*d^8*K1*M^5*Sqrt[Pi/117630786]*u^8)/(148635648000*b^3*E^u) - 
      (755124179*d^10*K1*M^5*Sqrt[Pi/117630786]*u^8)/(743178240000*b^3*E^u) + 
      (57268129*d^12*K1*M^5*Sqrt[Pi/117630786]*u^8)/(106168320000*b^3*E^u) + 
      (15828269*d^14*K1*M^5*Sqrt[Pi/117630786]*u^8)/(82575360000*b^3*E^u) + 
      (6289492903*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/(10861019136000*b^3) + 
      (15772890937073*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (380135669760000*b^3) + (96541571639297*d^4*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^8)/(380135669760000*b^3) - 
      (3144277049*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/(255983616000*b^3) + 
      (1625037468577*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (34557788160000*b^3) + (1183870691*d^16*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^8)/(1727889408000*b^3) - (848035711*d^2*K1*M^5*
        Sqrt[(13*Pi)/9048522]*u^8)/(8174960640000*b^3*E^u) + 
      (4821856139*d^6*K0*K1*M^5*Sqrt[(17*Pi)/6919458]*u^8)/
       (5068475596800*b^3) - (411523678973*d^8*K0*K1*M^5*
        Sqrt[(17*Pi)/6919458]*u^8)/(11519262720000*b^3) + 
      (390180672767*d^12*K0*K1*M^5*Sqrt[(23*Pi)/5114382]*u^8)/
       (34557788160000*b^3) - (6846419*K0*M^5*Sqrt[Pi/117630786]*u^9)/
       (681246720000*b^3*E^u) - (41036627*d^2*K0*M^5*Sqrt[Pi/117630786]*u^9)/
       (255467520000*b^3*E^u) - (94690147*d^4*K0*M^5*Sqrt[Pi/117630786]*u^9)/
       (2043740160000*b^3*E^u) + (10982791*d^8*K0*M^5*Sqrt[Pi/117630786]*u^9)/
       (37158912000*b^3*E^u) - (6221197*d^10*K0*M^5*Sqrt[Pi/117630786]*u^9)/
       (46448640000*b^3*E^u) - (25789999*d^12*K0*M^5*Sqrt[Pi/117630786]*u^9)/
       (185794560000*b^3*E^u) - (69743*d^14*K0*M^5*Sqrt[Pi/117630786]*u^9)/
       (30965760000*b^3*E^u) + (11969379827*d^2*K0^2*M^5*Sqrt[Pi/117630786]*
        u^9)/(4087480320000*b^3) + (258784918753*d^6*K0^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(25342377984000*b^3) - 
      (882876735581*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (11519262720000*b^3) - (169476938521*d^10*K0^2*M^5*Sqrt[Pi/117630786]*
        u^9)/(34557788160000*b^3) + (587907285983*d^12*K0^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(18101698560000*b^3) + 
      (767195465887*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (126711889920000*b^3) + (408139609*d^16*K0^2*M^5*Sqrt[Pi/117630786]*
        u^9)/(4751695872000*b^3) + (24155063*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (2043740160000*b^3*E^u) + (2772503*d^2*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (28385280000*b^3*E^u) - (99135739*d^4*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (227082240000*b^3*E^u) - (334877*d^6*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (92897280000*b^3*E^u) + (124931347*d^8*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (185794560000*b^3*E^u) - (7129433*d^10*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (46448640000*b^3*E^u) - (33779423*d^12*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (185794560000*b^3*E^u) - (22159*d^14*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (3440640000*b^3*E^u) + (25821916019*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (126711889920000*b^3) + (3608964277459*d^2*K1^2*M^5*Sqrt[Pi/117630786]*
        u^9)/(380135669760000*b^3) + (3244238346409*d^4*K1^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(76027133952000*b^3) - 
      (1996368154549*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (380135669760000*b^3) - (9860323469*d^10*K1^2*M^5*Sqrt[Pi/117630786]*
        u^9)/(34557788160000*b^3) + (8666144413*d^12*K1^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(202739023872*b^3) + 
      (15902648197*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (2011299840000*b^3) + (11024475991*d^16*K1^2*M^5*Sqrt[Pi/117630786]*
        u^9)/(95033917440000*b^3) - (76038961*K0^2*M^5*Sqrt[(13*Pi)/9048522]*
        u^9)/(126711889920000*b^3) + (290434036927*d^4*K0^2*M^5*
        Sqrt[(13*Pi)/9048522]*u^9)/(126711889920000*b^3) + 
      (214703*d^6*K0*M^5*Sqrt[(17*Pi)/6919458]*u^9)/(18579456000*b^3*E^u) - 
      (4652226863*d^8*K1^2*M^5*Sqrt[(29*Pi)/4056234]*u^9)/
       (1382311526400*b^3) + (2196287*K0*M^5*Sqrt[Pi/117630786]*u^10)/
       (383201280000*b^3*E^u) + (218311*d^2*K0*M^5*Sqrt[Pi/117630786]*u^10)/
       (5987520000*b^3*E^u) - (9340577*d^4*K0*M^5*Sqrt[Pi/117630786]*u^10)/
       (54743040000*b^3*E^u) + (36671*d^6*K0*M^5*Sqrt[Pi/117630786]*u^10)/
       (2488320000*b^3*E^u) + (2598481*d^8*K0*M^5*Sqrt[Pi/117630786]*u^10)/
       (11612160000*b^3*E^u) - (31693*d^10*K0*M^5*Sqrt[Pi/117630786]*u^10)/
       (967680000*b^3*E^u) - (272963*d^12*K0*M^5*Sqrt[Pi/117630786]*u^10)/
       (3870720000*b^3*E^u) - (39509*d^14*K0*M^5*Sqrt[Pi/117630786]*u^10)/
       (5806080000*b^3*E^u) - (3409321*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (510935040000*b^3*E^u) - (7360321*d^2*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (102187008000*b^3*E^u) - (1958597*d^4*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (510935040000*b^3*E^u) + (2754581*d^8*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (15482880000*b^3*E^u) - (48767*d^10*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (1327104000*b^3*E^u) - (3732853*d^12*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (46448640000*b^3*E^u) + (1056800609*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (35637719040000*b^3) + (376005737279*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^10)/(142550876160000*b^3) - (2814205423*d^8*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^10)/(69672960000*b^3) - 
      (24493943153*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (12959170560000*b^3) + (1254649303097*d^12*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^10)/(71275438080000*b^3) + 
      (471377865661*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (142550876160000*b^3) + (3735611707*d^16*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^10)/(71275438080000*b^3) + (10039240637*d^4*K0*K1*M^5*
        Sqrt[(17*Pi)/6919458]*u^10)/(10182205440000*b^3) + 
      (587315389*d^6*K0*K1*M^5*Sqrt[(17*Pi)/6919458]*u^10)/
       (5279662080000*b^3) - (15767*d^14*K1*M^5*Sqrt[(23*Pi)/5114382]*u^10)/
       (46448640000*b^3*E^u) + (887*d^6*K1*M^5*Sqrt[(221*Pi)/532266]*u^10)/
       (6635520000*b^3*E^u) - (277279*K0*M^5*Sqrt[Pi/117630786]*u^11)/
       (383201280000*b^3*E^u) - (1121767*d^2*K0*M^5*Sqrt[Pi/117630786]*u^11)/
       (191600640000*b^3*E^u) + (9811*d^6*K0*M^5*Sqrt[Pi/117630786]*u^11)/
       (8709120000*b^3*E^u) + (521071*d^8*K0*M^5*Sqrt[Pi/117630786]*u^11)/
       (11612160000*b^3*E^u) - (13189*d^10*K0*M^5*Sqrt[Pi/117630786]*u^11)/
       (1935360000*b^3*E^u) - (9523*d^12*K0*M^5*Sqrt[Pi/117630786]*u^11)/
       (552960000*b^3*E^u) - (215342339*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (25918341120000*b^3) + (458866458101*d^4*K0^2*M^5*Sqrt[Pi/117630786]*
        u^11)/(285101752320000*b^3) + (5160212803*d^6*K0^2*M^5*
        Sqrt[Pi/117630786]*u^11)/(13576273920000*b^3) + 
      (776819761*d^16*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (142550876160000*b^3) - (810517*d^4*K1*M^5*Sqrt[Pi/117630786]*u^11)/
       (28740096000*b^3*E^u) + (100337*d^6*K1*M^5*Sqrt[Pi/117630786]*u^11)/
       (11612160000*b^3*E^u) + (95129*d^8*K1*M^5*Sqrt[Pi/117630786]*u^11)/
       (1935360000*b^3*E^u) - (263521*d^10*K1*M^5*Sqrt[Pi/117630786]*u^11)/
       (34836480000*b^3*E^u) - (32777*d^12*K1*M^5*Sqrt[Pi/117630786]*u^11)/
       (1741824000*b^3*E^u) - (1913*d^14*K1*M^5*Sqrt[Pi/117630786]*u^11)/
       (995328000*b^3*E^u) + (566115701*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (34212210278400*b^3) + (38826876469*d^4*K1^2*M^5*Sqrt[Pi/117630786]*
        u^11)/(24437293056000*b^3) + (12033120691*d^6*K1^2*M^5*
        Sqrt[Pi/117630786]*u^11)/(285101752320000*b^3) - 
      (2310505759*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (8639447040000*b^3) + (1614964935901*d^12*K1^2*M^5*Sqrt[Pi/117630786]*
        u^11)/(855305256960000*b^3) + (2926038191*d^16*K1^2*M^5*
        Sqrt[Pi/117630786]*u^11)/(427652628480000*b^3) + 
      (69658597*d^14*K0^2*M^5*Sqrt[(7*Pi)/16804398]*u^11)/
       (1629152870400*b^3) + (29101029821*d^2*K1^2*M^5*Sqrt[(13*Pi)/9048522]*
        u^11)/(855305256960000*b^3) + (23613701047*d^14*K1^2*M^5*
        Sqrt[(13*Pi)/9048522]*u^11)/(855305256960000*b^3) - 
      (151*d^14*K0*M^5*Sqrt[(17*Pi)/6919458]*u^11)/(1451520000*b^3*E^u) - 
      (268250147*d^8*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^11)/
       (1234206720000*b^3) + (2857*K1*M^5*Sqrt[(19*Pi)/6191094]*u^11)/
       (82114560000*b^3*E^u) - (45371*d^4*K0*M^5*Sqrt[(23*Pi)/5114382]*u^11)/
       (76640256000*b^3*E^u) - (292030639*d^10*K0^2*M^5*Sqrt[(23*Pi)/5114382]*
        u^11)/(25918341120000*b^3) + (846984979*d^2*K0^2*M^5*
        Sqrt[(29*Pi)/4056234]*u^11)/(285101752320000*b^3) + 
      (15551445947*d^12*K0^2*M^5*Sqrt[(29*Pi)/4056234]*u^11)/
       (285101752320000*b^3) - (77267*d^2*K1*M^5*Sqrt[(29*Pi)/4056234]*u^11)/
       (1149603840000*b^3*E^u) - (31138631*d^8*K1^2*M^5*Sqrt[(377*Pi)/312018]*
        u^11)/(2879815680000*b^3) + (70253*K0*M^5*Sqrt[Pi/117630786]*u^12)/
       (574801920000*b^3*E^u) - (2469427*d^4*K0*M^5*Sqrt[Pi/117630786]*u^12)/
       (574801920000*b^3*E^u) + (4591*d^6*K0*M^5*Sqrt[Pi/117630786]*u^12)/
       (3483648000*b^3*E^u) - (22927*d^10*K0*M^5*Sqrt[Pi/117630786]*u^12)/
       (17418240000*b^3*E^u) - (83243*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (574801920000*b^3*E^u) - (1576163*d^4*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (574801920000*b^3*E^u) + (433*d^6*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (1161216000*b^3*E^u) + (11*d^8*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (1327104*b^3*E^u) - (25003*d^10*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (17418240000*b^3*E^u) - (53929*d^12*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (17418240000*b^3*E^u) - (5203*d^14*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (17418240000*b^3*E^u) + (58099603*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (106913157120000*b^3) + (1550355337*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^12)/(19438755840000*b^3) + (110531413151*d^4*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^12)/(213826314240000*b^3) + 
      (6249471233*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (71275438080000*b^3) - (8106870389*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^12)/(6479585280000*b^3) + (24330709937*d^12*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^12)/(42765262848000*b^3) - 
      (379*d^14*K0*M^5*Sqrt[(13*Pi)/9048522]*u^12)/(17418240000*b^3*E^u) - 
      (13613*d^2*K0*M^5*Sqrt[(17*Pi)/6919458]*u^12)/(574801920000*b^3*E^u) + 
      (19*d^8*K0*M^5*Sqrt[(19*Pi)/6191094]*u^12)/(46448640*b^3*E^u) - 
      (28571*d^2*K1*M^5*Sqrt[(19*Pi)/6191094]*u^12)/(574801920000*b^3*E^u) - 
      (2207*d^12*K0*M^5*Sqrt[(23*Pi)/5114382]*u^12)/(17418240000*b^3*E^u) - 
      (8589929*d^10*K0*K1*M^5*Sqrt[(29*Pi)/4056234]*u^12)/
       (2159861760000*b^3) + (2432471*d^16*K0*K1*M^5*Sqrt[(221*Pi)/532266]*
        u^12)/(213826314240000*b^3) + (35303371*d^14*K0*K1*M^5*
        Sqrt[(667*Pi)/176358]*u^12)/(213826314240000*b^3) - 
      (31*K0*M^5*Sqrt[Pi/117630786]*u^13)/(23950080000*b^3*E^u) + 
      (163*d^6*K0*M^5*Sqrt[Pi/117630786]*u^13)/(1088640000*b^3*E^u) + 
      (79*d^8*K0*M^5*Sqrt[Pi/117630786]*u^13)/(80640000*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/117630786]*u^13)/(4536000*b^3*E^u) - 
      (251*d^12*K0*M^5*Sqrt[Pi/117630786]*u^13)/(725760000*b^3*E^u) - 
      (11*d^14*K0*M^5*Sqrt[Pi/117630786]*u^13)/(362880000*b^3*E^u) + 
      (142640837*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/(53456578560000*b^3) + 
      (9386617*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/(1484904960000*b^3) - 
      (52332463*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/(647958528000*b^3) + 
      (4044641*d^16*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/(19438755840000*b^3) - 
      (K1*M^5*Sqrt[Pi/117630786]*u^13)/(725760000*b^3*E^u) - 
      (97*d^2*K1*M^5*Sqrt[Pi/117630786]*u^13)/(1088640000*b^3*E^u) - 
      (1013*d^4*K1*M^5*Sqrt[Pi/117630786]*u^13)/(2177280000*b^3*E^u) + 
      (11*d^6*K1*M^5*Sqrt[Pi/117630786]*u^13)/(68040000*b^3*E^u) + 
      (737*d^8*K1*M^5*Sqrt[Pi/117630786]*u^13)/(725760000*b^3*E^u) + 
      (21019729*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(2672828928000*b^3) + 
      (201958717*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(17818859520000*b^3) - 
      (95639821*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(1079930880000*b^3) - 
      (8919887*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(809948160000*b^3) + 
      (732434221*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (17818859520000*b^3) + (30145277*d^14*K1^2*M^5*Sqrt[Pi/117630786]*
        u^13)/(3563771904000*b^3) + (3001*d^16*K1^2*M^5*Sqrt[Pi/117630786]*
        u^13)/(12165120000*b^3) + (297703*K1^2*M^5*Sqrt[(7*Pi)/16804398]*
        u^13)/(2776965120000*b^3) - (13*d^2*K0*M^5*Sqrt[(13*Pi)/9048522]*
        u^13)/(1995840000*b^3*E^u) + (38563991*d^4*K0^2*M^5*
        Sqrt[(13*Pi)/9048522]*u^13)/(13364144640000*b^3) + 
      (654187*d^12*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^13)/(303730560000*b^3) - 
      (d^14*K1*M^5*Sqrt[(17*Pi)/6919458]*u^13)/(544320000*b^3*E^u) - 
      (798521*d^10*K0^2*M^5*Sqrt[(19*Pi)/6191094]*u^13)/(1619896320000*b^3) + 
      (135391*d^14*K0^2*M^5*Sqrt[(19*Pi)/6191094]*u^13)/(347120640000*b^3) - 
      (41*d^12*K1*M^5*Sqrt[(19*Pi)/6191094]*u^13)/(2177280000*b^3*E^u) - 
      (11*d^10*K1*M^5*Sqrt[(23*Pi)/5114382]*u^13)/(1088640000*b^3*E^u) - 
      (41*d^4*K0*M^5*Sqrt[(29*Pi)/4056234]*u^13)/(2661120000*b^3*E^u) + 
      (921821*d^4*K1^2*M^5*Sqrt[(247*Pi)/476238]*u^13)/(7636654080000*b^3) - 
      (343661*K0^2*M^5*Sqrt[(377*Pi)/312018]*u^13)/(213826314240000*b^3) - 
      (K0*M^5*Sqrt[Pi/117630786]*u^14)/(5987520000*b^3*E^u) - 
      (53*d^2*K0*M^5*Sqrt[Pi/117630786]*u^14)/(5987520000*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/117630786]*u^14)/(544320000*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/117630786]*u^14)/(5987520000*b^3*E^u) - 
      (53*d^2*K1*M^5*Sqrt[Pi/117630786]*u^14)/(5987520000*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/117630786]*u^14)/(544320000*b^3*E^u) + 
      (160373*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/(10691315712000*b^3) + 
      (199169*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/(194387558400*b^3) + 
      (76189541*d^4*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/(10691315712000*b^3) + 
      (52412641*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/(17818859520000*b^3) - 
      (6055729*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/(323979264000*b^3) + 
      (21108293*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (10691315712000*b^3) + (95617*d^16*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (1336414464000*b^3) + (d^6*K0*M^5*Sqrt[(13*Pi)/9048522]*u^14)/
       (544320000*b^3*E^u) + (d^8*K0*M^5*Sqrt[(13*Pi)/9048522]*u^14)/
       (181440000*b^3*E^u) - (d^10*K0*M^5*Sqrt[(13*Pi)/9048522]*u^14)/
       (544320000*b^3*E^u) - (d^12*K0*M^5*Sqrt[(13*Pi)/9048522]*u^14)/
       (544320000*b^3*E^u) + (d^6*K1*M^5*Sqrt[(13*Pi)/9048522]*u^14)/
       (544320000*b^3*E^u) + (d^8*K1*M^5*Sqrt[(13*Pi)/9048522]*u^14)/
       (181440000*b^3*E^u) - (d^10*K1*M^5*Sqrt[(13*Pi)/9048522]*u^14)/
       (544320000*b^3*E^u) - (d^12*K1*M^5*Sqrt[(13*Pi)/9048522]*u^14)/
       (544320000*b^3*E^u) + (5040241*d^12*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*
        u^14)/(7636654080000*b^3) - (28813*d^10*K0*K1*M^5*
        Sqrt[(19*Pi)/6191094]*u^14)/(179988480000*b^3) - 
      (d^4*K0*M^5*Sqrt[(221*Pi)/532266]*u^14)/(5987520000*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[(221*Pi)/532266]*u^14)/(5987520000*b^3*E^u) + 
      (887*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(4454714880000*b^3) + 
      (78259*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(2545551360000*b^3) + 
      (92273*d^4*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(323979264000*b^3) + 
      (354149*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(1979873280000*b^3) - 
      (1229443*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(1619896320000*b^3) - 
      (36083*d^10*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(179988480000*b^3) + 
      (6362669*d^12*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(17818859520000*b^3) + 
      (82769*d^16*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(17818859520000*b^3) + 
      (1716383*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/(53456578560000*b^3) + 
      (1192031*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/(5939619840000*b^3) - 
      (125929*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/(539965440000*b^3) + 
      (20493047*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/(53456578560000*b^3) + 
      (40493*d^16*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/(7636654080000*b^3) + 
      (21611*d^14*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^15)/(3563771904000*b^3) + 
      (163*K1^2*M^5*Sqrt[(17*Pi)/6919458]*u^15)/(13364144640000*b^3) + 
      (323303*d^14*K1^2*M^5*Sqrt[(19*Pi)/6191094]*u^15)/
       (53456578560000*b^3) + (554473*d^4*K1^2*M^5*Sqrt[(29*Pi)/4056234]*
        u^15)/(53456578560000*b^3) - (4033*d^8*K1^2*M^5*Sqrt[(323*Pi)/364182]*
        u^15)/(1619896320000*b^3) + (K0*K1*M^5*Sqrt[Pi/117630786]*u^16)/
       (60746112000*b^3) + (8863*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^16)/
       (3341036160000*b^3) + (4889*d^4*K0*K1*M^5*Sqrt[Pi/117630786]*u^16)/
       (159096960000*b^3) + (24943*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^16)/
       (1113678720000*b^3) + (2069*d^16*K0*K1*M^5*Sqrt[Pi/117630786]*u^16)/
       (1670518080000*b^3) + (1517*d^6*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^16)/
       (477290880000*b^3) - (2027*d^8*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^16)/
       (303730560000*b^3) + (41*d^12*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^16)/
       (10606464000*b^3) - (17*d^10*K0*K1*M^5*Sqrt[(221*Pi)/532266]*u^16)/
       (60746112000*b^3) + (d^2*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^17)/
       (222735744000*b^3) + (d^16*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^17)/
       (222735744000*b^3) + (d^2*K1^2*M^5*Sqrt[(17*Pi)/6919458]*u^17)/
       (222735744000*b^3) + (d^16*K1^2*M^5*Sqrt[(17*Pi)/6919458]*u^17)/
       (222735744000*b^3) + (d^4*K0^2*M^5*Sqrt[(119*Pi)/988494]*u^17)/
       (95458176000*b^3) + (d^14*K0^2*M^5*Sqrt[(119*Pi)/988494]*u^17)/
       (95458176000*b^3) + (d^4*K1^2*M^5*Sqrt[(119*Pi)/988494]*u^17)/
       (95458176000*b^3) + (d^14*K1^2*M^5*Sqrt[(119*Pi)/988494]*u^17)/
       (95458176000*b^3) + (d^6*K0^2*M^5*Sqrt[(221*Pi)/532266]*u^17)/
       (95458176000*b^3) - (d^8*K0^2*M^5*Sqrt[(221*Pi)/532266]*u^17)/
       (60746112000*b^3) - (d^10*K0^2*M^5*Sqrt[(221*Pi)/532266]*u^17)/
       (60746112000*b^3) + (d^12*K0^2*M^5*Sqrt[(221*Pi)/532266]*u^17)/
       (95458176000*b^3) + (d^6*K1^2*M^5*Sqrt[(221*Pi)/532266]*u^17)/
       (95458176000*b^3) - (d^8*K1^2*M^5*Sqrt[(221*Pi)/532266]*u^17)/
       (60746112000*b^3) - (d^10*K1^2*M^5*Sqrt[(221*Pi)/532266]*u^17)/
       (60746112000*b^3) + (d^12*K1^2*M^5*Sqrt[(221*Pi)/532266]*u^17)/
       (95458176000*b^3))/Pi, 
    ((((1929577*I)/19353600)*d^8*K0*K1*M^5*Sqrt[13/(9048522*Pi)]*u^3)/b^3 - 
      (((56771*I)/6451200)*d^10*K0*K1*M^5*Sqrt[13/(9048522*Pi)]*u^3)/b^3 - 
      (((258973*I)/6451200)*d^12*K0*K1*M^5*Sqrt[13/(9048522*Pi)]*u^3)/b^3 - 
      (((7097*I)/70963200)*K0*K1*M^5*Sqrt[17/(6919458*Pi)]*u^3)/b^3 - 
      (((74779*I)/27648000)*d^14*K0*K1*M^5*Sqrt[29/(4056234*Pi)]*u^3)/b^3 + 
      (((607*I)/2764800)*d^6*K0*K1*M^5*Sqrt[377/(312018*Pi)]*u^3)/b^3 + 
      (43*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(57600*b^3) + 
      (21887*d^2*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(460800*b^3) + 
      (61447*d^4*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(230400*b^3) - 
      (215*d^6*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(18432*b^3) - 
      (7783*d^8*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(23040*b^3) + 
      (5203*d^10*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(460800*b^3) - 
      (K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(307200*b^3) - 
      (1043*d^4*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(921600*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(921600*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(921600*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(921600*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(921600*b^3) + 
      (473*d^14*K1^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(153600*b^3) - 
      (7*d^2*K0^2*M^5*Sqrt[(273*Pi)/430882]*u^3)/(102400*b^3) + 
      (473*d^12*K1^2*M^5*Sqrt[(299*Pi)/393414]*u^3)/(76800*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(1547*Pi)/76038]*u^3)/(921600*b^3) - 
      (((22408501*I)/212889600)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[117630786*Pi]) - 
      (((4811819*I)/8515584)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[117630786*Pi]) + 
      (((216641*I)/27648000)*d^14*K0*K1*M^5*u^3)/(b^3*Sqrt[117630786*Pi]) + 
      (((1929577*I)/38707200)*d^8*K0^2*M^5*Sqrt[13/(9048522*Pi)]*u^4)/b^3 - 
      (((56771*I)/12902400)*d^10*K0^2*M^5*Sqrt[13/(9048522*Pi)]*u^4)/b^3 - 
      (((258973*I)/12902400)*d^12*K0^2*M^5*Sqrt[13/(9048522*Pi)]*u^4)/b^3 + 
      (((464995903*I)/10948608000)*d^8*K1^2*M^5*Sqrt[13/(9048522*Pi)]*u^4)/
       b^3 + (((97635481*I)/16257024000)*d^10*K1^2*M^5*Sqrt[13/(9048522*Pi)]*
        u^4)/b^3 - (((326330161*I)/16257024000)*d^12*K1^2*M^5*
        Sqrt[13/(9048522*Pi)]*u^4)/b^3 - (((256643*I)/66355200)*d^14*K1^2*M^5*
        Sqrt[13/(9048522*Pi)]*u^4)/b^3 - (((7097*I)/141926400)*K0^2*M^5*
        Sqrt[17/(6919458*Pi)]*u^4)/b^3 - (((31025905819*I)/1463132160000)*d^6*
        K1^2*M^5*Sqrt[19/(6191094*Pi)]*u^4)/b^3 - 
      (((143*I)/368640)*d^14*K0^2*M^5*Sqrt[91/(1292646*Pi)]*u^4)/b^3 + 
      (((607*I)/5529600)*d^6*K0^2*M^5*Sqrt[377/(312018*Pi)]*u^4)/b^3 + 
      (96881363*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^4)/(364953600*b^3) + 
      (389478763*d^4*K0*K1*M^5*Sqrt[(7*Pi)/16804398]*u^4)/(1824768000*b^3) - 
      (442759*d^6*K0*K1*M^5*Sqrt[(7*Pi)/16804398]*u^4)/(55296000*b^3) - 
      (4989071*d^8*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^4)/(18432000*b^3) + 
      (266303*d^10*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^4)/(33177600*b^3) + 
      (2900467*d^14*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^4)/(165888000*b^3) + 
      (447269*K0*K1*M^5*Sqrt[(17*Pi)/6919458]*u^4)/(1824768000*b^3) + 
      (1110521*d^12*K0*K1*M^5*Sqrt[(221*Pi)/532266]*u^4)/(165888000*b^3) - 
      (((22408501*I)/425779200)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[117630786*Pi]) - 
      (((4811819*I)/17031168)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[117630786*Pi]) - 
      (((15881923*I)/38817792000)*K1^2*M^5*u^4)/(b^3*Sqrt[117630786*Pi]) - 
      (((643872821623*I)/20922789888000)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[117630786*Pi]) - (((178204301089*I)/836911595520)*d^4*K1^2*
        M^5*u^4)/(b^3*Sqrt[117630786*Pi]) + 
      (((7618693337*I)/23224320000)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[117630786*Pi]) + (((7611775291*I)/487710720000)*d^10*K0*K1*
        M^5*Sqrt[23/(5114382*Pi)]*u^5)/b^3 + 
      (((4321841*I)/1634592960000)*K0*K1*M^5*Sqrt[493/(238602*Pi)]*u^5)/b^3 + 
      (3636643*K0^2*M^5*Sqrt[Pi/117630786]*u^5)/(3649536000*b^3) + 
      (1831253*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^5)/(29196288*b^3) + 
      (1268510011*d^4*K0^2*M^5*Sqrt[Pi/117630786]*u^5)/(3649536000*b^3) + 
      (17065561*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^5)/(331776000*b^3) + 
      (100748899*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(191600640000*b^3) + 
      (14407192511*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(383201280000*b^3) + 
      (421676221*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(1710720000*b^3) + 
      (36039977*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(552960000*b^3) - 
      (805719079*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(11612160000*b^3) + 
      (119807533*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/(414720000*b^3) - 
      (255889*d^8*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^5)/(4096000*b^3) - 
      (213178409*d^8*K1^2*M^5*Sqrt[(17*Pi)/6919458]*u^5)/(5806080000*b^3) - 
      (85067*d^6*K0^2*M^5*Sqrt[(29*Pi)/4056234]*u^5)/(110592000*b^3) + 
      (1235881*d^12*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^5)/(331776000*b^3) + 
      (1759*d^10*K0^2*M^5*Sqrt[(247*Pi)/476238]*u^5)/(13271040*b^3) + 
      (1156733*d^14*K1^2*M^5*Sqrt[(551*Pi)/213486]*u^5)/(11612160000*b^3) - 
      (((21138416059*I)/34871316480000)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[117630786*Pi]) + (((499135635209*I)/20922789888000)*d^2*K0*
        K1*M^5*u^5)/(b^3*Sqrt[117630786*Pi]) - 
      (((259837845853*I)/20922789888000)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[117630786*Pi]) - (((480121323229*I)/1902071808000)*d^6*K0*K1*
        M^5*u^5)/(b^3*Sqrt[117630786*Pi]) + 
      (((3084499133*I)/15328051200)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[117630786*Pi]) - (((8498093489*I)/69672960000)*d^10*K0*K1*
        M^5*u^5)/(b^3*Sqrt[117630786*Pi]) - 
      (((2502376993*I)/16257024000)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[117630786*Pi]) - (((2920559*I)/66355200)*d^14*K0*K1*M^5*u^5)/
       (b^3*Sqrt[117630786*Pi]) - (((3474571183*I)/52306974720000)*K1^2*M^5*
        Sqrt[19/(6191094*Pi)]*u^6)/b^3 - (((57966494023*I)/19020718080000)*
        d^2*K1^2*M^5*Sqrt[19/(6191094*Pi)]*u^6)/b^3 + 
      (((2017632677441*I)/209227898880000)*d^6*K1^2*M^5*Sqrt[19/(6191094*Pi)]*
        u^6)/b^3 + (((4160044871*I)/243855360000)*d^12*K1^2*M^5*
        Sqrt[19/(6191094*Pi)]*u^6)/b^3 - (((77697636739*I)/11955879936000)*
        d^6*K0^2*M^5*Sqrt[23/(5114382*Pi)]*u^6)/b^3 + 
      (((74062147*I)/13005619200)*d^10*K0^2*M^5*Sqrt[23/(5114382*Pi)]*u^6)/
       b^3 + (((102732109009*I)/83691159552000)*d^2*K0^2*M^5*
        Sqrt[29/(4056234*Pi)]*u^6)/b^3 + 
      (508646911*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(766402560000*b^3) + 
      (18807953089*d^4*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(109486080000*b^3) - 
      (8840450107*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(23224320000*b^3) + 
      (2019989*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(7741440000*b^3) + 
      (3881152693*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(23224320000*b^3) + 
      (103075633*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/(3317760000*b^3) + 
      (947577473*d^2*K0*K1*M^5*Sqrt[(29*Pi)/4056234]*u^6)/
       (766402560000*b^3) - (76543*d^6*K0*K1*M^5*Sqrt[(377*Pi)/312018]*u^6)/
       (1105920000*b^3) + (((65870896459*I)/83691159552000)*K0^2*M^5*u^6)/
       (b^3*Sqrt[117630786*Pi]) + (((8883150218819*I)/83691159552000)*d^4*
        K0^2*M^5*u^6)/(b^3*Sqrt[117630786*Pi]) - 
      (((45176505383*I)/306561024000)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[117630786*Pi]) + (((1834860527*I)/65028096000)*d^12*K0^2*M^5*
        u^6)/(b^3*Sqrt[117630786*Pi]) - (((1296419*I)/265420800)*d^14*K0^2*
        M^5*u^6)/(b^3*Sqrt[117630786*Pi]) - 
      (((20093490479731*I)/104613949440000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[117630786*Pi]) + (((6419934121*I)/20321280000)*d^8*K1^2*M^5*
        u^6)/(b^3*Sqrt[117630786*Pi]) - (((62846793797*I)/487710720000)*d^10*
        K1^2*M^5*u^6)/(b^3*Sqrt[117630786*Pi]) - 
      (((468594691*I)/1088640000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[117630786*Pi]) - (((1689893*I)/132710400)*d^14*K1^2*M^5*u^6)/
       (b^3*Sqrt[117630786*Pi]) + (((3576517717*I)/1394852659200000)*K0*K1*
        M^5*Sqrt[19/(6191094*Pi)]*u^7)/b^3 - 
      (((87738761*I)/65028096000)*d^12*K0*K1*M^5*Sqrt[23/(5114382*Pi)]*u^7)/
       b^3 + (((61207883*I)/325140480000)*d^10*K0*K1*M^5*
        Sqrt[29/(4056234*Pi)]*u^7)/b^3 + 
      (710412811*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/(3065610240000*b^3) + 
      (29164355587*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/(3065610240000*b^3) - 
      (15068629*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/(491520000*b^3) - 
      (3490270207*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/(92897280000*b^3) + 
      (54819371*d^10*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/(3440640000*b^3) + 
      (1285934653*d^12*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/(92897280000*b^3) + 
      (234245461*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/(92897280000*b^3) - 
      (24703561997*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(3065610240000*b^3) + 
      (1135775201*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(30965760000*b^3) + 
      (118247977*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(30965760000*b^3) - 
      (107077267*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(4423680000*b^3) + 
      (202833643*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(92897280000*b^3) + 
      (205242841*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/(92897280000*b^3) - 
      (10893247*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^7)/(613122048000*b^3) + 
      (603587851*d^4*K0^2*M^5*Sqrt[(19*Pi)/6191094]*u^7)/(437944320000*b^3) - 
      (1310298259*d^4*K1^2*M^5*Sqrt[(29*Pi)/4056234]*u^7)/
       (3065610240000*b^3) + (((1294918572221*I)/4184557977600000)*K0*K1*M^5*
        u^7)/(b^3*Sqrt[117630786*Pi]) + (((2496778985531*I)/418455797760000)*
        d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[117630786*Pi]) - 
      (((3920427261493*I)/139485265920000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[117630786*Pi]) - (((1158993534449*I)/32188907520000)*d^6*K0*
        K1*M^5*u^7)/(b^3*Sqrt[117630786*Pi]) + 
      (((2857977036679*I)/32188907520000)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[117630786*Pi]) - (((7201837*I)/1327104000)*d^14*K0*K1*M^5*
        u^7)/(b^3*Sqrt[117630786*Pi]) + (((66597453157*I)/104613949440000)*
        d^2*K0^2*M^5*Sqrt[17/(6919458*Pi)]*u^8)/b^3 + 
      (((5518450519*I)/3901685760000)*d^10*K0^2*M^5*Sqrt[17/(6919458*Pi)]*
        u^8)/b^3 - (((12892995419*I)/702303436800000)*K1^2*M^5*
        Sqrt[17/(6919458*Pi)]*u^8)/b^3 + (((104758846441*I)/418455797760000)*
        d^4*K0^2*M^5*Sqrt[19/(6191094*Pi)]*u^8)/b^3 - 
      (((5302933*I)/21676032000)*d^12*K0^2*M^5*Sqrt[19/(6191094*Pi)]*u^8)/
       b^3 - (((260260396633*I)/103004504064000)*d^8*K0^2*M^5*
        Sqrt[23/(5114382*Pi)]*u^8)/b^3 - (((129239*I)/3317760000)*d^14*K1^2*
        M^5*Sqrt[29/(4056234*Pi)]*u^8)/b^3 + 
      (896261*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/(27371520000*b^3) - 
      (527949847*d^4*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/(76640256000*b^3) + 
      (48298951*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/(2903040000*b^3) - 
      (53160017*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/(23224320000*b^3) - 
      (23186629*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/(3870720000*b^3) - 
      (338483*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/(1105920000*b^3) - 
      (994579*d^2*K0*K1*M^5*Sqrt[(19*Pi)/6191094]*u^8)/(109486080000*b^3) - 
      (46337*d^6*K0*K1*M^5*Sqrt[(19*Pi)/6191094]*u^8)/(860160000*b^3) + 
      (((18441874147*I)/46495088640000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[117630786*Pi]) - (((4327836232823*I)/104613949440000)*d^6*
        K0^2*M^5*u^8)/(b^3*Sqrt[117630786*Pi]) + 
      (((1844488263391*I)/24524881920000)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[117630786*Pi]) - (((40460376247*I)/3901685760000)*d^10*K0^2*
        M^5*u^8)/(b^3*Sqrt[117630786*Pi]) - 
      (((26801*I)/36864000)*d^14*K0^2*M^5*u^8)/(b^3*Sqrt[117630786*Pi]) - 
      (((16975510674251*I)/100429391462400000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[117630786*Pi]) - (((361017969139*I)/25107347865600)*d^2*K1^2*
        M^5*u^8)/(b^3*Sqrt[117630786*Pi]) - 
      (((25907395910687*I)/1255367393280000)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[117630786*Pi]) + (((9254575170829*I)/209227898880000)*d^6*
        K1^2*M^5*u^8)/(b^3*Sqrt[117630786*Pi]) + 
      (((224918249923*I)/10729635840000)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[117630786*Pi]) - (((26950353817*I)/1463132160000)*d^10*K1^2*
        M^5*u^8)/(b^3*Sqrt[117630786*Pi]) - 
      (((3299423441*I)/325140480000)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[117630786*Pi]) - (((61304001813553*I)/50214695731200000)*d^4*
        K0*K1*M^5*Sqrt[17/(6919458*Pi)]*u^9)/b^3 + 
      (((228876864703*I)/58525286400000)*d^10*K0*K1*M^5*Sqrt[17/(6919458*Pi)]*
        u^9)/b^3 - (((36214888543*I)/1931334451200000)*d^8*K0*K1*M^5*
        Sqrt[247/(476238*Pi)]*u^9)/b^3 + (614765131*d^2*K0^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(766402560000*b^3) - 
      (1260117959*d^4*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/(766402560000*b^3) - 
      (21178727*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/(7741440000*b^3) + 
      (117281603*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/(23224320000*b^3) + 
      (15656443*d^10*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/(69672960000*b^3) - 
      (21822499*d^12*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/(13934592000*b^3) - 
      (2455321*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/(13934592000*b^3) - 
      (1214088751*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/(766402560000*b^3) - 
      (1862852653*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/(766402560000*b^3) + 
      (78292609*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/(23224320000*b^3) + 
      (34279171*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/(7741440000*b^3) - 
      (28439701*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/(23224320000*b^3) - 
      (52056071*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/(23224320000*b^3) - 
      (6000317*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/(23224320000*b^3) + 
      (2677933*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^9)/(766402560000*b^3) - 
      (540961*K1^2*M^5*Sqrt[(17*Pi)/6919458]*u^9)/(153280512000*b^3) + 
      (((1257641171*I)/23775897600000)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[117630786*Pi]) + (((133119941*I)/6404935680000)*d^2*K0*K1*
        M^5*u^9)/(b^3*Sqrt[117630786*Pi]) + 
      (((13092258711367*I)/912994467840000)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[117630786*Pi]) - (((222588238739*I)/224172748800000)*d^6*K0*
        K1*M^5*u^9)/(b^3*Sqrt[117630786*Pi]) + 
      (((36367304820361*I)/1931334451200000)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[117630786*Pi]) - (((1313325333077*I)/19508428800000)*d^10*K0*
        K1*M^5*u^9)/(b^3*Sqrt[117630786*Pi]) - 
      (((36378431*I)/6773760000)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[117630786*Pi]) - (((1088363*I)/1658880000)*d^14*K0*K1*M^5*
        u^9)/(b^3*Sqrt[117630786*Pi]) + (((1156941433*I)/8047226880000)*d^8*
        K0^2*M^5*Sqrt[19/(6191094*Pi)]*u^10)/b^3 - 
      (((8063*I)/1658880000)*d^14*K0^2*M^5*Sqrt[19/(6191094*Pi)]*u^10)/b^3 - 
      (((30213362100683*I)/75322043596800000)*d^4*K1^2*M^5*
        Sqrt[19/(6191094*Pi)]*u^10)/b^3 + 
      (((1030849847221*I)/8369115955200000)*d^2*K0^2*M^5*
        Sqrt[29/(4056234*Pi)]*u^10)/b^3 - (((64511*I)/14929920000)*d^14*K1^2*
        M^5*Sqrt[29/(4056234*Pi)]*u^10)/b^3 - 
      (17560927*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/(95800320000*b^3) + 
      (610819*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/(4354560000*b^3) + 
      (51898157*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/(17418240000*b^3) - 
      (6996343*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/(26127360000*b^3) - 
      (8866757*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/(7464960000*b^3) - 
      (55793*d^14*K0*K1*M^5*Sqrt[(17*Pi)/6919458]*u^10)/(6531840000*b^3) + 
      (3569*K0*K1*M^5*Sqrt[(19*Pi)/6191094]*u^10)/(63866880000*b^3) - 
      (530287*d^4*K0*K1*M^5*Sqrt[(23*Pi)/5114382]*u^10)/(9123840000*b^3) + 
      (((100668429343*I)/1569209241600000)*K0^2*M^5*u^10)/
       (b^3*Sqrt[117630786*Pi]) - (((1718813498453*I)/643778150400000)*d^2*
        K0^2*M^5*u^10)/(b^3*Sqrt[117630786*Pi]) - 
      (((84943519307*I)/58118860800000)*d^4*K0^2*M^5*u^10)/
       (b^3*Sqrt[117630786*Pi]) - (((2463792485779*I)/1569209241600000)*d^6*
        K0^2*M^5*u^10)/(b^3*Sqrt[117630786*Pi]) + 
      (((77027647*I)/731566080000)*d^10*K0^2*M^5*u^10)/
       (b^3*Sqrt[117630786*Pi]) - (((11041859*I)/16257024000)*d^12*K0^2*M^5*
        u^10)/(b^3*Sqrt[117630786*Pi]) - (((25510403803*I)/362125209600000)*
        K1^2*M^5*u^10)/(b^3*Sqrt[117630786*Pi]) - 
      (((5621092197947*I)/4707627724800000)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[117630786*Pi]) + (((1612998907903*I)/214592716800000)*d^4*
        K1^2*M^5*u^10)/(b^3*Sqrt[117630786*Pi]) + 
      (((7831766336441*I)/4707627724800000)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[117630786*Pi]) + (((39705370259*I)/40236134400000)*d^8*K1^2*
        M^5*u^10)/(b^3*Sqrt[117630786*Pi]) - 
      (((145206421*I)/522547200000)*d^10*K1^2*M^5*u^10)/
       (b^3*Sqrt[117630786*Pi]) - (((13108483*I)/14929920000)*d^12*K1^2*M^5*
        u^10)/(b^3*Sqrt[117630786*Pi]) + (((351407511293*I)/3766102179840000)*
        d^6*K0*K1*M^5*Sqrt[17/(6919458*Pi)]*u^11)/b^3 + 
      (((1948921*I)/670602240000)*d^8*K0*K1*M^5*Sqrt[299/(393414*Pi)]*u^11)/
       b^3 + (73583*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/(2993760000*b^3) - 
      (21139*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/(4354560000*b^3) + 
      (2964719*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/(8709120000*b^3) - 
      (38333*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/(2612736000*b^3) - 
      (39833*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/(7698240000*b^3) - 
      (4744939*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/(61585920000*b^3) - 
      (184493*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/(2155507200*b^3) + 
      (552611*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/(13063680000*b^3) + 
      (44077*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/(136080000*b^3) - 
      (437783*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/(13063680000*b^3) - 
      (8599*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/(58320000*b^3) - 
      (227807*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/(13063680000*b^3) - 
      (377009*d^4*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^11)/(31933440000*b^3) - 
      (10267*d^10*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^11)/(6531840000*b^3) + 
      (4717*K0^2*M^5*Sqrt[(29*Pi)/4056234]*u^11)/(31933440000*b^3) - 
      (1979*d^12*K0^2*M^5*Sqrt[(323*Pi)/364182]*u^11)/(5225472000*b^3) + 
      (((280512829*I)/106991539200000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[117630786*Pi]) - (((24541698499*I)/588453465600000)*d^2*K0*
        K1*M^5*u^11)/(b^3*Sqrt[117630786*Pi]) - 
      (((469862055671*I)/1176906931200000)*d^4*K0*K1*M^5*u^11)/
       (b^3*Sqrt[117630786*Pi]) - (((661978571173*I)/418455797760000)*d^6*K0*
        K1*M^5*u^11)/(b^3*Sqrt[117630786*Pi]) - 
      (((1777757*I)/91445760000)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[117630786*Pi]) - (((13061063*I)/36578304000)*d^12*K0*K1*M^5*
        u^11)/(b^3*Sqrt[117630786*Pi]) - (((10901*I)/186624000)*d^14*K0*K1*
        M^5*u^11)/(b^3*Sqrt[117630786*Pi]) - 
      (((1529*I)/1866240000)*d^14*K0^2*M^5*Sqrt[7/(16804398*Pi)]*u^12)/b^3 + 
      (((779747*I)/1293304320000)*d^6*K0^2*M^5*Sqrt[13/(9048522*Pi)]*u^12)/
       b^3 - (((491*I)/933120000)*d^14*K1^2*M^5*Sqrt[13/(9048522*Pi)]*u^12)/
       b^3 + (((4434429613*I)/588453465600000)*d^2*K0^2*M^5*
        Sqrt[17/(6919458*Pi)]*u^12)/b^3 - (((6445759*I)/78382080000)*d^10*
        K1^2*M^5*Sqrt[17/(6919458*Pi)]*u^12)/b^3 + 
      (((1237081*I)/10973491200000)*K0^2*M^5*Sqrt[19/(6191094*Pi)]*u^12)/
       b^3 - (((60167*I)/36578304000)*d^12*K0^2*M^5*Sqrt[19/(6191094*Pi)]*
        u^12)/b^3 + (((1131554321*I)/30177100800000)*d^8*K1^2*M^5*
        Sqrt[23/(5114382*Pi)]*u^12)/b^3 + (((86176567*I)/30177100800000)*d^8*
        K0^2*M^5*Sqrt[29/(4056234*Pi)]*u^12)/b^3 - 
      (((11183173*I)/20379340800000)*d^4*K1^2*M^5*Sqrt[493/(238602*Pi)]*u^12)/
       b^3 - (K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/(24057000*b^3) - 
      (553009*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/(61585920000*b^3) - 
      (10962947*d^4*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/(215550720000*b^3) + 
      (14113*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/(120960000*b^3) - 
      (159673*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/(13063680000*b^3) - 
      (305699*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/(6531840000*b^3) + 
      (7459*d^6*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^12)/(13063680000*b^3) - 
      (2339*d^14*K0*K1*M^5*Sqrt[(29*Pi)/4056234]*u^12)/(13063680000*b^3) + 
      (((1235089241*I)/941525544960000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[117630786*Pi]) - (((32973632611*I)/294226732800000)*d^2*K0^2*
        M^5*u^12)/(b^3*Sqrt[117630786*Pi]) - 
      (((4159099853*I)/56043187200000)*d^4*K0^2*M^5*u^12)/
       (b^3*Sqrt[117630786*Pi]) + (((482291*I)/457228800000)*d^10*K0^2*M^5*
        u^12)/(b^3*Sqrt[117630786*Pi]) - (((856991453*I)/235381386240000)*
        K1^2*M^5*u^12)/(b^3*Sqrt[117630786*Pi]) - 
      (((7972705789*I)/294226732800000)*d^2*K1^2*M^5*u^12)/
       (b^3*Sqrt[117630786*Pi]) + (((1309851703187*I)/4707627724800000)*d^4*
        K1^2*M^5*u^12)/(b^3*Sqrt[117630786*Pi]) - 
      (((384433277*I)/32691859200000)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[117630786*Pi]) - (((15404933*I)/19595520000)*d^8*K1^2*M^5*
        u^12)/(b^3*Sqrt[117630786*Pi]) + (((3841720121*I)/2743372800000)*d^10*
        K1^2*M^5*u^12)/(b^3*Sqrt[117630786*Pi]) - 
      (((6771293*I)/182891520000)*d^12*K1^2*M^5*u^12)/
       (b^3*Sqrt[117630786*Pi]) - (((277*I)/933120000)*d^14*K0*K1*M^5*
        Sqrt[7/(16804398*Pi)]*u^13)/b^3 - (((75961*I)/91445760000)*d^12*K0*K1*
        M^5*Sqrt[17/(6919458*Pi)]*u^13)/b^3 - 
      (((2071*I)/2101619520000)*K0*K1*M^5*Sqrt[19/(6191094*Pi)]*u^13)/b^3 - 
      (((5440199*I)/98075577600000)*d^6*K0*K1*M^5*Sqrt[19/(6191094*Pi)]*u^13)/
       b^3 + (((521*I)/5080320000)*d^10*K0*K1*M^5*Sqrt[23/(5114382*Pi)]*u^13)/
       b^3 + (39869*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/(431101440000*b^3) - 
      (147751*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/(431101440000*b^3) + 
      (859*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/(870912000*b^3) + 
      (33581*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/(4354560000*b^3) - 
      (38749*d^12*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/(13063680000*b^3) - 
      (49163*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(431101440000*b^3) - 
      (406871*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(431101440000*b^3) - 
      (1217759*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(431101440000*b^3) + 
      (79*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(483840000*b^3) + 
      (1777*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(207360000*b^3) - 
      (2339*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(1866240000*b^3) - 
      (1709*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(522547200*b^3) - 
      (853*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/(2612736000*b^3) - 
      (43*d^14*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^13)/(1866240000*b^3) - 
      (821*d^10*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^13)/(13063680000*b^3) - 
      (2203*d^4*K0^2*M^5*Sqrt[(23*Pi)/5114382]*u^13)/(12317184000*b^3) - 
      (((466274813*I)/294226732800000)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[117630786*Pi]) - (((1440977*I)/146966400000)*d^4*K0*K1*M^5*
        u^13)/(b^3*Sqrt[117630786*Pi]) + (((1445369*I)/62868960000)*d^8*K0*K1*
        M^5*u^13)/(b^3*Sqrt[117630786*Pi]) + 
      (((577*I)/174182400)*d^12*K0*K1*M^5*u^13)/(b^3*Sqrt[117630786*Pi]) + 
      (((77783*I)/1508855040000)*d^8*K0^2*M^5*Sqrt[13/(9048522*Pi)]*u^14)/
       b^3 + (((72701*I)/1508855040000)*d^8*K1^2*M^5*Sqrt[13/(9048522*Pi)]*
        u^14)/b^3 + (((53*I)/19595520000)*d^2*K0^2*M^5*Sqrt[17/(6919458*Pi)]*
        u^14)/b^3 - (((708053*I)/16345929600000)*d^4*K0^2*M^5*
        Sqrt[17/(6919458*Pi)]*u^14)/b^3 + (((11*I)/19595520000)*d^14*K0^2*M^5*
        Sqrt[17/(6919458*Pi)]*u^14)/b^3 - (((1487951*I)/588453465600000)*d^6*
        K1^2*M^5*Sqrt[19/(6191094*Pi)]*u^14)/b^3 - 
      (((149*I)/6531840000)*d^12*K1^2*M^5*Sqrt[19/(6191094*Pi)]*u^14)/b^3 - 
      ((I/313528320)*d^14*K1^2*M^5*Sqrt[23/(5114382*Pi)]*u^14)/b^3 + 
      ((I/233280000)*d^10*K0^2*M^5*Sqrt[119/(988494*Pi)]*u^14)/b^3 + 
      ((I/1866240000)*d^2*K1^2*M^5*Sqrt[119/(988494*Pi)]*u^14)/b^3 - 
      (((11*I)/19595520000)*d^6*K0^2*M^5*Sqrt[221/(532266*Pi)]*u^14)/b^3 - 
      (((251*I)/73556683200000)*K0^2*M^5*Sqrt[493/(238602*Pi)]*u^14)/b^3 - 
      (((251*I)/73556683200000)*K1^2*M^5*Sqrt[493/(238602*Pi)]*u^14)/b^3 + 
      ((I/19595520000)*d^4*K1^2*M^5*Sqrt[4199/(28014*Pi)]*u^14)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/(498960000*b^3) - 
      (1229*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/(8981280000*b^3) + 
      (179*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/(816480000*b^3) + 
      (227*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/(136080000*b^3) - 
      (121*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/(204120000*b^3) - 
      (43*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/(816480000*b^3) - 
      (17*d^10*K0*K1*M^5*Sqrt[(17*Pi)/6919458]*u^14)/(816480000*b^3) - 
      (29*d^4*K0*K1*M^5*Sqrt[(29*Pi)/4056234]*u^14)/(1122660000*b^3) - 
      (((161201*I)/1210809600000)*d^2*K0^2*M^5*u^14)/
       (b^3*Sqrt[117630786*Pi]) + (((97*I)/391910400)*d^4*K0^2*M^5*u^14)/
       (b^3*Sqrt[117630786*Pi]) - (((3066347*I)/58845346560000)*d^6*K0^2*M^5*
        u^14)/(b^3*Sqrt[117630786*Pi]) + (((4634429*I)/7544275200000)*d^8*
        K0^2*M^5*u^14)/(b^3*Sqrt[117630786*Pi]) - 
      (((46153*I)/171460800000)*d^10*K0^2*M^5*u^14)/
       (b^3*Sqrt[117630786*Pi]) - (((7447*I)/11430720000)*d^12*K0^2*M^5*u^14)/
       (b^3*Sqrt[117630786*Pi]) - (((2539*I)/19595520000)*d^14*K0^2*M^5*u^14)/
       (b^3*Sqrt[117630786*Pi]) - (((90789029*I)/588453465600000)*d^2*K1^2*
        M^5*u^14)/(b^3*Sqrt[117630786*Pi]) - 
      (((8746501*I)/11769069312000)*d^4*K1^2*M^5*u^14)/
       (b^3*Sqrt[117630786*Pi]) - (((18329719*I)/117690693120000)*d^6*K1^2*
        M^5*u^14)/(b^3*Sqrt[117630786*Pi]) + 
      (((835729*I)/1077753600000)*d^8*K1^2*M^5*u^14)/
       (b^3*Sqrt[117630786*Pi]) + (((22067*I)/85730400000)*d^10*K1^2*M^5*
        u^14)/(b^3*Sqrt[117630786*Pi]) - (((12451*I)/45722880000)*d^12*K1^2*
        M^5*u^14)/(b^3*Sqrt[117630786*Pi]) - 
      (((433*I)/7838208000)*d^14*K1^2*M^5*u^14)/(b^3*Sqrt[117630786*Pi]) - 
      (((11*I)/1632960000)*d^8*K0*K1*M^5*Sqrt[13/(9048522*Pi)]*u^15)/b^3 + 
      (((11*I)/4898880000)*d^10*K0*K1*M^5*Sqrt[13/(9048522*Pi)]*u^15)/b^3 + 
      (((11*I)/4898880000)*d^12*K0*K1*M^5*Sqrt[13/(9048522*Pi)]*u^15)/b^3 - 
      ((I/979776000)*d^14*K0*K1*M^5*Sqrt[19/(6191094*Pi)]*u^15)/b^3 + 
      ((I/4898880000)*d^4*K0*K1*M^5*Sqrt[221/(532266*Pi)]*u^15)/b^3 - 
      (((251*I)/18389170800000)*d^2*K0*K1*M^5*Sqrt[493/(238602*Pi)]*u^15)/
       b^3 - (K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(8981280000*b^3) - 
      (53*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(8981280000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(816480000*b^3) - 
      (K1^2*M^5*Sqrt[Pi/117630786]*u^15)/(8981280000*b^3) - 
      (53*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/(8981280000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/(816480000*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/(816480000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/(272160000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/(816480000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/(816480000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/(816480000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/(272160000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/(816480000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/(816480000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(221*Pi)/532266]*u^15)/(8981280000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(221*Pi)/532266]*u^15)/(8981280000*b^3) - 
      (((9204851*I)/73556683200000)*d^4*K0*K1*M^5*u^15)/
       (b^3*Sqrt[117630786*Pi]) - (((1015829*I)/18389170800000)*d^6*K0*K1*M^5*
        u^15)/(b^3*Sqrt[117630786*Pi]) + (((607837*I)/1886068800000)*d^8*K0*
        K1*M^5*u^15)/(b^3*Sqrt[117630786*Pi]) + 
      (((71*I)/19051200000)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[117630786*Pi]) - 
      (((4721*I)/34292160000)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[117630786*Pi]) + 
      (((11*I)/4898880000)*d^14*K0*K1*M^5*u^15)/(b^3*Sqrt[117630786*Pi]))/Pi, 
    ((2293*K1*M^5*Sqrt[(7*Pi)/16804398]*u)/(2380800*b^3*E^u) + 
      (483413*d^2*K1*M^5*Sqrt[(7*Pi)/16804398]*u)/(12697600*b^3*E^u) - 
      (73*d^4*K1*M^5*Sqrt[(7*Pi)/16804398]*u)/(9523200*b^3*E^u) - 
      (1516399*d^14*K1*M^5*Sqrt[(13*Pi)/9048522]*u)/(38092800*b^3*E^u) + 
      (1931*d^8*K1*M^5*Sqrt[(29*Pi)/4056234]*u)/(24576*b^3*E^u) - 
      (53133*d^12*K1*M^5*Sqrt[(39*Pi)/3016174]*u)/(793600*b^3*E^u) + 
      (571*d^16*K1*M^5*Sqrt[(273*Pi)/430882]*u)/(1269760*b^3*E^u) + 
      (481837*d^10*K1*M^5*Sqrt[(299*Pi)/393414]*u)/(38092800*b^3*E^u) - 
      (79*d^6*K1*M^5*Sqrt[(3451*Pi)/34086]*u)/(81920*b^3*E^u) + 
      (12377*K0*M^5*Sqrt[Pi/117630786]*u^2)/(2457600*b^3*E^u) + 
      (18572077*d^2*K0*M^5*Sqrt[Pi/117630786]*u^2)/(76185600*b^3*E^u) - 
      (9152683*d^8*K0*M^5*Sqrt[Pi/117630786]*u^2)/(19046400*b^3*E^u) + 
      (36065*d^4*K0*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(380928*b^3*E^u) - 
      (5796389*d^6*K0*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(25395200*b^3*E^u) + 
      (2293*K1*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(2380800*b^3*E^u) + 
      (483413*d^2*K1*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(12697600*b^3*E^u) - 
      (73*d^4*K1*M^5*Sqrt[(7*Pi)/16804398]*u^2)/(9523200*b^3*E^u) + 
      (10732583*d^10*K0*M^5*Sqrt[(13*Pi)/9048522]*u^2)/(76185600*b^3*E^u) - 
      (853583*d^12*K0*M^5*Sqrt[(13*Pi)/9048522]*u^2)/(19046400*b^3*E^u) - 
      (275753*d^14*K0*M^5*Sqrt[(13*Pi)/9048522]*u^2)/(25395200*b^3*E^u) + 
      (115519*d^16*K0*M^5*Sqrt[(13*Pi)/9048522]*u^2)/(25395200*b^3*E^u) - 
      (1516399*d^14*K1*M^5*Sqrt[(13*Pi)/9048522]*u^2)/(38092800*b^3*E^u) + 
      (1931*d^8*K1*M^5*Sqrt[(29*Pi)/4056234]*u^2)/(24576*b^3*E^u) - 
      (53133*d^12*K1*M^5*Sqrt[(39*Pi)/3016174]*u^2)/(793600*b^3*E^u) + 
      (571*d^16*K1*M^5*Sqrt[(273*Pi)/430882]*u^2)/(1269760*b^3*E^u) + 
      (481837*d^10*K1*M^5*Sqrt[(299*Pi)/393414]*u^2)/(38092800*b^3*E^u) - 
      (79*d^6*K1*M^5*Sqrt[(3451*Pi)/34086]*u^2)/(81920*b^3*E^u) + 
      (12377*K0*M^5*Sqrt[Pi/117630786]*u^3)/(2457600*b^3*E^u) + 
      (18572077*d^2*K0*M^5*Sqrt[Pi/117630786]*u^3)/(76185600*b^3*E^u) - 
      (9152683*d^8*K0*M^5*Sqrt[Pi/117630786]*u^3)/(19046400*b^3*E^u) + 
      (2309692387*K1*M^5*Sqrt[Pi/117630786]*u^3)/(234651648000*b^3*E^u) + 
      (13858157*d^2*K1*M^5*Sqrt[Pi/117630786]*u^3)/(26188800*b^3*E^u) - 
      (16076674049*d^6*K1*M^5*Sqrt[Pi/117630786]*u^3)/(7542374400*b^3*E^u) + 
      (1203978637*d^10*K1*M^5*Sqrt[Pi/117630786]*u^3)/(479969280*b^3*E^u) - 
      (1945126763*d^14*K1*M^5*Sqrt[Pi/117630786]*u^3)/
       (263983104000*b^3*E^u) + (57744438517*d^16*K1*M^5*Sqrt[Pi/117630786]*
        u^3)/(703954944000*b^3*E^u) + (36065*d^4*K0*M^5*Sqrt[(7*Pi)/16804398]*
        u^3)/(380928*b^3*E^u) - (5796389*d^6*K0*M^5*Sqrt[(7*Pi)/16804398]*
        u^3)/(25395200*b^3*E^u) - (3378533*K1^2*M^5*Sqrt[(7*Pi)/16804398]*
        u^3)/(1676083200*b^3) - (460944061*d^2*K1^2*M^5*Sqrt[(7*Pi)/16804398]*
        u^3)/(3656908800*b^3) - (6653229019*d^4*K1^2*M^5*
        Sqrt[(7*Pi)/16804398]*u^3)/(10056499200*b^3) + 
      (1095906121*d^6*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(5028249600*b^3) + 
      (458215073*d^8*K1^2*M^5*Sqrt[(7*Pi)/16804398]*u^3)/(304742400*b^3) + 
      (10732583*d^10*K0*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(76185600*b^3*E^u) - 
      (853583*d^12*K0*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(19046400*b^3*E^u) - 
      (275753*d^14*K0*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(25395200*b^3*E^u) + 
      (115519*d^16*K0*M^5*Sqrt[(13*Pi)/9048522]*u^3)/(25395200*b^3*E^u) + 
      (3812023363*d^4*K1*M^5*Sqrt[(13*Pi)/9048522]*u^3)/
       (23998464000*b^3*E^u) - (2727413963*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/9048522]*u^3)/(10056499200*b^3) - 
      (2498008439*d^8*K1*M^5*Sqrt[(19*Pi)/6191094]*u^3)/
       (13713408000*b^3*E^u) + (201174667*d^12*K1*M^5*Sqrt[(19*Pi)/6191094]*
        u^3)/(9427968000*b^3*E^u) - (2483448047*d^10*K1^2*M^5*
        Sqrt[(23*Pi)/5114382]*u^3)/(20112998400*b^3) - 
      (2200343*d^16*K1^2*M^5*Sqrt[(39*Pi)/3016174]*u^3)/(1117388800*b^3) - 
      (2280001*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(80451993600*b^3) - 
      (164778721*d^2*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(80451993600*b^3) - 
      (56055139*d^4*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(4022599680*b^3) - 
      (111251539*d^6*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(20112998400*b^3) + 
      (1447900981*d^8*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(40225996800*b^3) + 
      (288809677*d^10*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(40225996800*b^3) - 
      (360866519*d^12*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(20112998400*b^3) - 
      (76423427*d^14*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(20112998400*b^3) + 
      (8804591*d^16*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(80451993600*b^3) + 
      (6769*d^18*K0^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(5363466240*b^3) + 
      (110467*d^18*K1^2*M^5*Sqrt[(91*Pi)/1292646]*u^3)/(13408665600*b^3) - 
      (66409*d^14*K1^2*M^5*Sqrt[(1547*Pi)/76038]*u^3)/(1257062400*b^3) + 
      (5864967191*K0*M^5*Sqrt[Pi/117630786]*u^4)/(1407909888000*b^3*E^u) + 
      (231949187*d^2*K0*M^5*Sqrt[Pi/117630786]*u^4)/(1005649920*b^3*E^u) + 
      (93931450373*d^4*K0*M^5*Sqrt[Pi/117630786]*u^4)/(95993856000*b^3*E^u) - 
      (11316354353*d^6*K0*M^5*Sqrt[Pi/117630786]*u^4)/(15084748800*b^3*E^u) - 
      (49528670141*d^8*K0*M^5*Sqrt[Pi/117630786]*u^4)/(27426816000*b^3*E^u) + 
      (1696420931*d^10*K0*M^5*Sqrt[Pi/117630786]*u^4)/(1919877120*b^3*E^u) + 
      (57137297369*d^12*K0*M^5*Sqrt[Pi/117630786]*u^4)/
       (150847488000*b^3*E^u) + (46912282567*d^16*K0*M^5*Sqrt[Pi/117630786]*
        u^4)/(1407909888000*b^3*E^u) + (5245487561*K1*M^5*Sqrt[Pi/117630786]*
        u^4)/(703954944000*b^3*E^u) - (6877007903*d^6*K1*M^5*
        Sqrt[Pi/117630786]*u^4)/(7542374400*b^3*E^u) - 
      (62480149061*d^8*K1*M^5*Sqrt[Pi/117630786]*u^4)/(13713408000*b^3*E^u) + 
      (1426294477*d^10*K1*M^5*Sqrt[Pi/117630786]*u^4)/(1199923200*b^3*E^u) + 
      (47978535487*d^14*K1*M^5*Sqrt[Pi/117630786]*u^4)/
       (263983104000*b^3*E^u) + (27737871157*d^16*K1*M^5*Sqrt[Pi/117630786]*
        u^4)/(703954944000*b^3*E^u) - (474727000801*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^4)/(17699438592000*b^3) - 
      (94923950236639*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^4)/
       (53098315776000*b^3) - (89832238387*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^4)/(134086656000*b^3) + (322063725427*d^10*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^4)/(7240679424000*b^3) - 
      (67887810622627*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^4)/
       (39823736832000*b^3) - (1254996411157*d^16*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^4)/(31858989465600*b^3) + 
      (26645*d^2*K1*M^5*Sqrt[(3*Pi)/39210262]*u^4)/(180224*b^3*E^u) + 
      (2198609147*d^18*K0*K1*M^5*Sqrt[(7*Pi)/16804398]*u^4)/
       (10619663155200*b^3) - (10905601401997*d^4*K0*K1*M^5*
        Sqrt[(13*Pi)/9048522]*u^4)/(13274578944000*b^3) - 
      (34126539200503*d^12*K0*K1*M^5*Sqrt[(13*Pi)/9048522]*u^4)/
       (39823736832000*b^3) + (800179979*d^12*K1*M^5*Sqrt[(17*Pi)/6919458]*
        u^4)/(9427968000*b^3*E^u) + (2733663181*d^4*K1*M^5*
        Sqrt[(19*Pi)/6191094]*u^4)/(23998464000*b^3*E^u) + 
      (30015426946993*d^8*K0*K1*M^5*Sqrt[(23*Pi)/5114382]*u^4)/
       (26549157888000*b^3) + (855697823*d^14*K0*M^5*Sqrt[(29*Pi)/4056234]*
        u^4)/(527966208000*b^3*E^u) + (1247200957*K0*M^5*Sqrt[Pi/117630786]*
        u^5)/(469303296000*b^3*E^u) - (51690886421*d^8*K0*M^5*
        Sqrt[Pi/117630786]*u^5)/(27426816000*b^3*E^u) + 
      (2694015859*d^10*K0*M^5*Sqrt[Pi/117630786]*u^5)/(9599385600*b^3*E^u) + 
      (54244553707*d^14*K0*M^5*Sqrt[Pi/117630786]*u^5)/
       (527966208000*b^3*E^u) - (97287887117*K0^2*M^5*Sqrt[Pi/117630786]*u^5)/
       (11799625728000*b^3) - (12144662681*d^6*K0^2*M^5*Sqrt[Pi/117630786]*
        u^5)/(25952256000*b^3) + (447316800548369*d^8*K0^2*M^5*
        Sqrt[Pi/117630786]*u^5)/(53098315776000*b^3) + 
      (6051303326797*d^10*K0^2*M^5*Sqrt[Pi/117630786]*u^5)/
       (14481358848000*b^3) - (51176037375997*d^14*K0^2*M^5*
        Sqrt[Pi/117630786]*u^5)/(79647473664000*b^3) + 
      (64152383507*K1*M^5*Sqrt[Pi/117630786]*u^5)/(16894918656000*b^3*E^u) - 
      (1952069627303*d^6*K1*M^5*Sqrt[Pi/117630786]*u^5)/
       (7240679424000*b^3*E^u) - (1925622317267*d^8*K1*M^5*Sqrt[Pi/117630786]*
        u^5)/(767950848000*b^3*E^u) + (58029899717*d^10*K1*M^5*
        Sqrt[Pi/117630786]*u^5)/(184308203520*b^3*E^u) + 
      (7606162623361*d^14*K1*M^5*Sqrt[Pi/117630786]*u^5)/
       (50684755968000*b^3*E^u) + (256931950859*d^16*K1*M^5*
        Sqrt[Pi/117630786]*u^5)/(16894918656000*b^3*E^u) - 
      (17339824939968833*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/
       (12425005891584000*b^3) - (981161288969012653*d^4*K1^2*M^5*
        Sqrt[Pi/117630786]*u^5)/(108718801551360000*b^3) + 
      (31735840107201497*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/
       (1393830789120000*b^3) + (1442780173507513*d^10*K1^2*M^5*
        Sqrt[Pi/117630786]*u^5)/(506847559680000*b^3) - 
      (872652849163273*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/
       (418149236736000*b^3) + (182923035067217*d^16*K1^2*M^5*
        Sqrt[Pi/117630786]*u^5)/(16725969469440000*b^3) + 
      (500560670861*d^18*K1^2*M^5*Sqrt[Pi/117630786]*u^5)/
       (318589894656000*b^3) + (663727061*d^16*K0*M^5*Sqrt[(3*Pi)/39210262]*
        u^5)/(156434432000*b^3*E^u) - (12969969941833*d^4*K0^2*M^5*
        Sqrt[(7*Pi)/16804398]*u^5)/(26549157888000*b^3) - 
      (56661933973*d^16*K0^2*M^5*Sqrt[(7*Pi)/16804398]*u^5)/
       (63717978931200*b^3) + (1462909061*d^18*K0^2*M^5*Sqrt[(7*Pi)/16804398]*
        u^5)/(21239326310400*b^3) - (235446341*d^6*K0*M^5*
        Sqrt[(13*Pi)/9048522]*u^5)/(15084748800*b^3*E^u) - 
      (22916586211873*d^12*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^5)/
       (79647473664000*b^3) - (3483159893777*d^2*K0^2*M^5*
        Sqrt[(17*Pi)/6919458]*u^5)/(106196631552000*b^3) + 
      (242029313353*d^4*K1*M^5*Sqrt[(17*Pi)/6919458]*u^5)/
       (3620339712000*b^3*E^u) - (198088349805739*d^6*K1^2*M^5*
        Sqrt[(17*Pi)/6919458]*u^5)/(1393830789120000*b^3) + 
      (493899919511*d^2*K1*M^5*Sqrt[(23*Pi)/5114382]*u^5)/
       (50684755968000*b^3*E^u) - (188532518169007*K1^2*M^5*
        Sqrt[(23*Pi)/5114382]*u^5)/(217437603102720000*b^3) - 
      (777005965122677*d^12*K1^2*M^5*Sqrt[(23*Pi)/5114382]*u^5)/
       (1672596946944000*b^3) + (2810237197*d^4*K0*M^5*Sqrt[(29*Pi)/4056234]*
        u^5)/(95993856000*b^3*E^u) + (3521936281*d^12*K0*M^5*
        Sqrt[(29*Pi)/4056234]*u^5)/(150847488000*b^3*E^u) + 
      (2533673*d^2*K0*M^5*Sqrt[(323*Pi)/364182]*u^5)/(5028249600*b^3*E^u) + 
      (47936356547*d^12*K1*M^5*Sqrt[(493*Pi)/238602]*u^5)/
       (25342377984000*b^3*E^u) + (18535258767569*d^4*K0*M^5*
        Sqrt[Pi/117630786]*u^6)/(50684755968000*b^3*E^u) + 
      (51057777089*d^6*K0*M^5*Sqrt[Pi/117630786]*u^6)/
       (9215410176000*b^3*E^u) - (7413697351*d^8*K0*M^5*Sqrt[Pi/117630786]*
        u^6)/(8532787200*b^3*E^u) + (17770454941*d^10*K0*M^5*
        Sqrt[Pi/117630786]*u^6)/(1843082035200*b^3*E^u) + 
      (18082990399433*d^12*K0*M^5*Sqrt[Pi/117630786]*u^6)/
       (50684755968000*b^3*E^u) + (6431547469093*d^14*K0*M^5*
        Sqrt[Pi/117630786]*u^6)/(101369511936000*b^3*E^u) + 
      (66644627809*d^16*K0*M^5*Sqrt[Pi/117630786]*u^6)/
       (16894918656000*b^3*E^u) + (320946690391*d^4*K1*M^5*Sqrt[Pi/117630786]*
        u^6)/(563163955200*b^3*E^u) - (2079613511587*d^6*K1*M^5*
        Sqrt[Pi/117630786]*u^6)/(16894918656000*b^3*E^u) - 
      (576866377393*d^8*K1*M^5*Sqrt[Pi/117630786]*u^6)/
       (460770508800*b^3*E^u) + (549150293413*d^10*K1*M^5*Sqrt[Pi/117630786]*
        u^6)/(4607705088000*b^3*E^u) + (231357333209*d^16*K1*M^5*
        Sqrt[Pi/117630786]*u^6)/(50684755968000*b^3*E^u) - 
      (14215697537765519*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/
       (869750412410880000*b^3) - (1595171737594967381*d^4*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^6)/(217437603102720000*b^3) - 
      (156927742665333551*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/
       (72479201034240000*b^3) + (932527363909217*d^10*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^6)/(337898373120000*b^3) - 
      (29547711904279157*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/
       (3345193893888000*b^3) - (6079619276970389*d^14*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^6)/(3345193893888000*b^3) + 
      (790078196603093*d^16*K0*K1*M^5*Sqrt[Pi/117630786]*u^6)/
       (66903877877760000*b^3) + (904694312257*d^18*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^6)/(637179789312000*b^3) + 
      (190186092667*d^12*K1*M^5*Sqrt[(13*Pi)/9048522]*u^6)/
       (5068475596800*b^3*E^u) + (2270399666941711*d^8*K0*K1*M^5*
        Sqrt[(13*Pi)/9048522]*u^6)/(1592949473280000*b^3) - 
      (1657120214991833*d^2*K0*K1*M^5*Sqrt[(17*Pi)/6919458]*u^6)/
       (24850011783168000*b^3) + (335285372887*d^2*K0*M^5*
        Sqrt[(19*Pi)/6191094]*u^6)/(101369511936000*b^3*E^u) + 
      (295442276291*d^2*K1*M^5*Sqrt[(19*Pi)/6191094]*u^6)/
       (50684755968000*b^3*E^u) + (1326491381*K1*M^5*Sqrt[(23*Pi)/5114382]*
        u^6)/(16894918656000*b^3*E^u) + 
      (559645433*K0*M^5*Sqrt[(29*Pi)/4056234]*u^6)/(16894918656000*b^3*E^u) + 
      (8332263997*d^14*K1*M^5*Sqrt[(493*Pi)/238602]*u^6)/
       (50684755968000*b^3*E^u) + (2669078023229*d^2*K0*M^5*
        Sqrt[Pi/117630786]*u^7)/(101369511936000*b^3*E^u) + 
      (2620004424047*d^4*K0*M^5*Sqrt[Pi/117630786]*u^7)/
       (16894918656000*b^3*E^u) - (63413193413*d^6*K0*M^5*Sqrt[Pi/117630786]*
        u^7)/(11263279104000*b^3*E^u) - (103262773823*d^8*K0*M^5*
        Sqrt[Pi/117630786]*u^7)/(287981568000*b^3*E^u) + 
      (15282794309*d^10*K0*M^5*Sqrt[Pi/117630786]*u^7)/
       (1843082035200*b^3*E^u) + (7436875528541*d^12*K0*M^5*
        Sqrt[Pi/117630786]*u^7)/(50684755968000*b^3*E^u) + 
      (382203037147*d^14*K0*M^5*Sqrt[Pi/117630786]*u^7)/
       (14481358848000*b^3*E^u) + (51486690967*d^16*K0*M^5*Sqrt[Pi/117630786]*
        u^7)/(50684755968000*b^3*E^u) - (879650776279369*K0^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(316272877240320000*b^3) - 
      (19203369712763923*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (99400047132672000*b^3) - (130346722814081531*d^6*K0^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(289916804136960000*b^3) + 
      (13096298196986471*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (4054780477440000*b^3) - (4650389244676157*d^14*K0^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(13380775575552000*b^3) + 
      (299458629053*K1*M^5*Sqrt[Pi/117630786]*u^7)/(567669266841600*b^3*
        E^u) + (50960396136211*d^4*K1*M^5*Sqrt[Pi/117630786]*u^7)/
       (283834633420800*b^3*E^u) - (1698456460109*d^8*K1*M^5*
        Sqrt[Pi/117630786]*u^7)/(4031741952000*b^3*E^u) + 
      (26109040649*d^10*K1*M^5*Sqrt[Pi/117630786]*u^7)/
       (5160629698560*b^3*E^u) + (82655107692827*d^12*K1*M^5*
        Sqrt[Pi/117630786]*u^7)/(473057722368000*b^3*E^u) + 
      (467947306009*d^16*K1*M^5*Sqrt[Pi/117630786]*u^7)/
       (405478047744000*b^3*E^u) - (1622073309434050367*d^2*K1^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(4870602309500928000*b^3) - 
      (13092846819650999389*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (6088252886876160000*b^3) - (3621305684548759517*d^6*K1^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(6088252886876160000*b^3) + 
      (5037643251918310687*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (936654290288640000*b^3) - (238792887935209229*d^12*K1^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(93665429028864000*b^3) - 
      (2417958928915729*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^7)/
       (4460258525184000*b^3) + (1172563457108051*d^16*K1^2*M^5*
        Sqrt[Pi/117630786]*u^7)/(267615511511040000*b^3) - 
      (52431494270681*d^12*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^7)/
       (431637921792000*b^3) + (136741129529*d^18*K1^2*M^5*
        Sqrt[(17*Pi)/6919458]*u^7)/(4865736572928000*b^3) + 
      (46881169*K0*M^5*Sqrt[(19*Pi)/6191094]*u^7)/(2413559808000*b^3*E^u) - 
      (58116891305363669*d^4*K0^2*M^5*Sqrt[(19*Pi)/6191094]*u^7)/
       (869750412410880000*b^3) + (38923254193*d^18*K0^2*M^5*
        Sqrt[(19*Pi)/6191094]*u^7)/(2548719157248000*b^3) + 
      (13268951747*d^14*K1*M^5*Sqrt[(23*Pi)/5114382]*u^7)/
       (9654239232000*b^3*E^u) + (976658242563253*d^10*K1^2*M^5*
        Sqrt[(23*Pi)/5114382]*u^7)/(28383463342080000*b^3) + 
      (85141867716289*d^10*K0^2*M^5*Sqrt[(29*Pi)/4056234]*u^7)/
       (4054780477440000*b^3) + (25406908837117*d^16*K0^2*M^5*
        Sqrt[(29*Pi)/4056234]*u^7)/(267615511511040000*b^3) + 
      (1568788422701*d^2*K1*M^5*Sqrt[(29*Pi)/4056234]*u^7)/
       (1419173167104000*b^3*E^u) - (55566301589*d^6*K1*M^5*
        Sqrt[(29*Pi)/4056234]*u^7)/(473057722368000*b^3*E^u) - 
      (5171311671313*K1^2*M^5*Sqrt[(7429*Pi)/15834]*u^7)/
       (8117670515834880000*b^3) + (1276820711*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (25803148492800*b^3*E^u) + (2645493563059*d^2*K0*M^5*
        Sqrt[Pi/117630786]*u^8)/(473057722368000*b^3*E^u) + 
      (12210305521877*d^4*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (283834633420800*b^3*E^u) + (1474288700221*d^6*K0*M^5*
        Sqrt[Pi/117630786]*u^8)/(157685907456000*b^3*E^u) - 
      (17028172778153*d^8*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (157685907456000*b^3*E^u) + (5799190151161*d^12*K0*M^5*
        Sqrt[Pi/117630786]*u^8)/(129015742464000*b^3*E^u) + 
      (154317564707*d^14*K0*M^5*Sqrt[Pi/117630786]*u^8)/
       (18430820352000*b^3*E^u) + (30280651*d^16*K0*M^5*Sqrt[Pi/117630786]*
        u^8)/(131648716800*b^3*E^u) + (2987004192253*K1*M^5*
        Sqrt[Pi/117630786]*u^8)/(14191731671040000*b^3*E^u) + 
      (79373188677473*d^2*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (7095865835520000*b^3*E^u) - (45574735035331*d^6*K1*M^5*
        Sqrt[Pi/117630786]*u^8)/(7095865835520000*b^3*E^u) + 
      (9788284167929*d^14*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (1013695119360000*b^3*E^u) + (524745708517*d^16*K1*M^5*
        Sqrt[Pi/117630786]*u^8)/(2027390238720000*b^3*E^u) - 
      (7392052217149309*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (3044126443438080000*b^3) - (70587872493230159*d^2*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^8)/(405883525791744000*b^3) - 
      (305094531683323783*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (761031610859520000*b^3) + (345666809787353393*d^8*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^8)/(117081786286080000*b^3) + 
      (337153516562357*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (645078712320000*b^3) - (2080423676352643*d^12*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^8)/(1463522328576000*b^3) + 
      (83773614627929*d^16*K0*K1*M^5*Sqrt[Pi/117630786]*u^8)/
       (33451938938880000*b^3) + (815768376193*d^18*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^8)/(2676155115110400*b^3) + 
      (84166778123*d^10*K1*M^5*Sqrt[(17*Pi)/6919458]*u^8)/
       (788429537280000*b^3*E^u) + (1298943688201*d^12*K1*M^5*
        Sqrt[(19*Pi)/6191094]*u^8)/(473057722368000*b^3*E^u) - 
      (158219491901*d^14*K0*K1*M^5*Sqrt[(19*Pi)/6191094]*u^8)/
       (9503391744000*b^3) + (16688195378077*d^4*K1*M^5*Sqrt[(23*Pi)/5114382]*
        u^8)/(7095865835520000*b^3*E^u) - (801521485474639*d^4*K0*K1*M^5*
        Sqrt[(23*Pi)/5114382]*u^8)/(15854825226240000*b^3) - 
      (174939527561*d^10*K0*M^5*Sqrt[(29*Pi)/4056234]*u^8)/
       (1419173167104000*b^3*E^u) - (10399403089*d^8*K1*M^5*
        Sqrt[(437*Pi)/269178]*u^8)/(36957634560000*b^3*E^u) + 
      (164737232666497*d^2*K0*M^5*Sqrt[Pi/117630786]*u^9)/
       (92246255861760000*b^3*E^u) + (342345712885153*d^4*K0*M^5*
        Sqrt[Pi/117630786]*u^9)/(30748751953920000*b^3*E^u) + 
      (9687139336969*d^6*K0*M^5*Sqrt[Pi/117630786]*u^9)/
       (10249583984640000*b^3*E^u) - (820357728324053*d^8*K0*M^5*
        Sqrt[Pi/117630786]*u^9)/(30748751953920000*b^3*E^u) - 
      (75231413108309*d^10*K0*M^5*Sqrt[Pi/117630786]*u^9)/
       (92246255861760000*b^3*E^u) + (1473168374011*d^12*K0*M^5*
        Sqrt[Pi/117630786]*u^9)/(129015742464000*b^3*E^u) + 
      (21954430963*d^14*K0*M^5*Sqrt[Pi/117630786]*u^9)/
       (10239344640000*b^3*E^u) + (53043577*d^16*K0*M^5*Sqrt[Pi/117630786]*
        u^9)/(1097072640000*b^3*E^u) - (1367676715031023*K0^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(6088252886876160000*b^3) - 
      (1998593905160747*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (110695507034112000*b^3) - (51546288431085653*d^4*K0^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(380515805429760000*b^3) - 
      (24950945601092219*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (380515805429760000*b^3) + (83815494487972441*d^8*K0^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(234163572572160000*b^3) + 
      (1600732441381081*d^10*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (21287597506560000*b^3) - (4440020174507*d^14*K0^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(111506463129600*b^3) + 
      (18875590928743*d^16*K0^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (66903877877760000*b^3) + (1455043689613*K1*M^5*Sqrt[Pi/117630786]*
        u^9)/(42575195013120000*b^3*E^u) + 
      (578865594580313*d^2*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (276738767585280000*b^3*E^u) + (3390566728595303*d^4*K1*M^5*
        Sqrt[Pi/117630786]*u^9)/(276738767585280000*b^3*E^u) + 
      (106018278380479*d^6*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (92246255861760000*b^3*E^u) - (8585600032313*d^8*K1*M^5*
        Sqrt[Pi/117630786]*u^9)/(288269549568000*b^3*E^u) - 
      (286241553458197*d^10*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (276738767585280000*b^3*E^u) + (273041722006189*d^12*K1*M^5*
        Sqrt[Pi/117630786]*u^9)/(21287597506560000*b^3*E^u) + 
      (7329099242797*d^14*K1*M^5*Sqrt[Pi/117630786]*u^9)/
       (3041085358080000*b^3*E^u) - (582656380263276967*d^2*K1^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(18264758660628480000*b^3) - 
      (443887972530151139*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (2283094832578560000*b^3) - (18972207423117071*d^6*K1^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(380515805429760000*b^3) + 
      (37457866209561331*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (78054524190720000*b^3) + (559017063485579*d^10*K1^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(7095865835520000*b^3) - 
      (1348841908166189*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (5854089314304000*b^3) - (434775430286797*d^14*K1^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(8362984734720000*b^3) + 
      (2511551968931*d^16*K1^2*M^5*Sqrt[Pi/117630786]*u^9)/
       (7433764208640000*b^3) + (555245308451*d^18*K1^2*M^5*
        Sqrt[Pi/117630786]*u^9)/(9557696839680000*b^3) + 
      (43826595509*d^18*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^9)/
       (13380775575552000*b^3) + (25329205417*d^16*K1*M^5*
        Sqrt[(13*Pi)/9048522]*u^9)/(6082170716160000*b^3*E^u) + 
      (2689292057*K0*M^5*Sqrt[(17*Pi)/6919458]*u^9)/(2365288611840000*b^3*
        E^u) - (15144586387717*K1^2*M^5*Sqrt[(19*Pi)/6191094]*u^9)/
       (589185763246080000*b^3) - (235381878691*d^12*K0^2*M^5*
        Sqrt[(8671*Pi)/13566]*u^9)/(11708178628608000*b^3) + 
      (63891041843549*d^2*K0*M^5*Sqrt[Pi/117630786]*u^10)/
       (276738767585280000*b^3*E^u) + (658967508757079*d^4*K0*M^5*
        Sqrt[Pi/117630786]*u^10)/(276738767585280000*b^3*E^u) - 
      (3349838505613*d^8*K0*M^5*Sqrt[Pi/117630786]*u^10)/
       (595137134592000*b^3*E^u) - (97957932500881*d^10*K0*M^5*
        Sqrt[Pi/117630786]*u^10)/(276738767585280000*b^3*E^u) + 
      (212709164699*d^12*K0*M^5*Sqrt[Pi/117630786]*u^10)/
       (87603281920000*b^3*E^u) + (463837421087*d^14*K0*M^5*
        Sqrt[Pi/117630786]*u^10)/(1013695119360000*b^3*E^u) + 
      (2384984474713*K1*M^5*Sqrt[Pi/117630786]*u^10)/(138369383792640000*b^3*
        E^u) + (13791545541091*d^2*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (25158069780480000*b^3*E^u) + (218726798890177*d^4*K1*M^5*
        Sqrt[Pi/117630786]*u^10)/(92246255861760000*b^3*E^u) - 
      (1634591510972969*d^8*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (276738767585280000*b^3*E^u) - (10350775581661*d^10*K1*M^5*
        Sqrt[Pi/117630786]*u^10)/(30748751953920000*b^3*E^u) + 
      (56948061112757*d^12*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (21287597506560000*b^3*E^u) + (306997663213*d^14*K1*M^5*
        Sqrt[Pi/117630786]*u^10)/(608217071616000*b^3*E^u) + 
      (33186036089*d^16*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (3041085358080000*b^3*E^u) - (109084003859903*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^10)/(761031610859520000*b^3) - 
      (8392367152961423*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (761031610859520000*b^3) - (14423547082407821*d^4*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^10)/(190257902714880000*b^3) - 
      (220885194817717*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (7610316108595200*b^3) - (117975364595629*d^12*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^10)/(1254447710208000*b^3) - 
      (135809799085529*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (6272238551040000*b^3) + (2680929643697*d^16*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^10)/(25088954204160000*b^3) + 
      (25164921731*d^18*K0*K1*M^5*Sqrt[Pi/117630786]*u^10)/
       (929220526080000*b^3) + (62203155127633*d^8*K0*K1*M^5*
        Sqrt[(13*Pi)/9048522]*u^10)/(4181492367360000*b^3) - 
      (43476287081*K0*M^5*Sqrt[(17*Pi)/6919458]*u^10)/(138369383792640000*b^3*
        E^u) + (1751850497*d^16*K0*M^5*Sqrt[(17*Pi)/6919458]*u^10)/
       (3041085358080000*b^3*E^u) + (2561515467757*d^10*K0*K1*M^5*
        Sqrt[(17*Pi)/6919458]*u^10)/(1140407009280000*b^3) + 
      (337499622359*d^6*K1*M^5*Sqrt[(19*Pi)/6191094]*u^10)/
       (55347753517056000*b^3*E^u) + (340067777011*d^6*K0*M^5*
        Sqrt[(391*Pi)/300846]*u^10)/(276738767585280000*b^3*E^u) + 
      (24989977709*K0*M^5*Sqrt[Pi/117630786]*u^11)/(34592345948160000*b^3*
        E^u) + (2704951900103*d^2*K0*M^5*Sqrt[Pi/117630786]*u^11)/
       (45236144701440000*b^3*E^u) + (234876144086761*d^4*K0*M^5*
        Sqrt[Pi/117630786]*u^11)/(588069881118720000*b^3*E^u) - 
      (567163899151637*d^8*K0*M^5*Sqrt[Pi/117630786]*u^11)/
       (588069881118720000*b^3*E^u) - (88007082967*d^10*K0*M^5*
        Sqrt[Pi/117630786]*u^11)/(1048252907520000*b^3*E^u) + 
      (1163550348967*d^12*K0*M^5*Sqrt[Pi/117630786]*u^11)/
       (2660949688320000*b^3*E^u) + (31563545291*d^14*K0*M^5*
        Sqrt[Pi/117630786]*u^11)/(380135669760000*b^3*E^u) + 
      (99874973179*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/(87811339714560000*
        b^3) - (58983436250591*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (87811339714560000*b^3) - (147647737781567*d^4*K0^2*M^5*
        Sqrt[Pi/117630786]*u^11)/(21952834928640000*b^3) - 
      (20308500194677*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (5854089314304000*b^3) + (15947333419441*d^8*K0^2*M^5*
        Sqrt[Pi/117630786]*u^11)/(914701455360000*b^3) + 
      (30647100620707*d^10*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (7982849064960000*b^3) - (18535709812679*d^12*K0^2*M^5*
        Sqrt[Pi/117630786]*u^11)/(2195283492864000*b^3) - 
      (24751415801267*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (12544477102080000*b^3) + (68974392479*d^16*K0^2*M^5*
        Sqrt[Pi/117630786]*u^11)/(12544477102080000*b^3) + 
      (2870425303*K1*M^5*Sqrt[Pi/117630786]*u^11)/(3991424532480000*b^3*
        E^u) + (122484271568809*d^2*K1*M^5*Sqrt[Pi/117630786]*u^11)/
       (1764209643356160000*b^3*E^u) + (43722326887651*d^6*K1*M^5*
        Sqrt[Pi/117630786]*u^11)/(588069881118720000*b^3*E^u) - 
      (204202006126681*d^8*K1*M^5*Sqrt[Pi/117630786]*u^11)/
       (196023293706240000*b^3*E^u) + (3782906903309*d^12*K1*M^5*
        Sqrt[Pi/117630786]*u^11)/(7982849064960000*b^3*E^u) + 
      (268730317*d^16*K1*M^5*Sqrt[Pi/117630786]*u^11)/
       (126711889920000*b^3*E^u) - (3178371130061*K1^2*M^5*Sqrt[Pi/117630786]*
        u^11)/(97846921396224000*b^3) - (651785192879357*d^2*K1^2*M^5*
        Sqrt[Pi/117630786]*u^11)/(428080281108480000*b^3) - 
      (3438495666440699*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (428080281108480000*b^3) - (2693093633702651*d^6*K1^2*M^5*
        Sqrt[Pi/117630786]*u^11)/(1141547416289280000*b^3) + 
      (9866690435803*d^8*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (487840776192000*b^3) + (33618966955033*d^10*K1^2*M^5*
        Sqrt[Pi/117630786]*u^11)/(7982849064960000*b^3) - 
      (666823108160801*d^12*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (65858504785920000*b^3) - (89325868229189*d^14*K1^2*M^5*
        Sqrt[Pi/117630786]*u^11)/(37633431306240000*b^3) + 
      (14541439001*d^18*K1^2*M^5*Sqrt[Pi/117630786]*u^11)/
       (4181492367360000*b^3) - (57248777029*d^10*K1*M^5*
        Sqrt[(13*Pi)/9048522]*u^11)/(7982849064960000*b^3*E^u) + 
      (7919836613*d^14*K1*M^5*Sqrt[(13*Pi)/9048522]*u^11)/
       (1140407009280000*b^3*E^u) + (2126950471*d^16*K1^2*M^5*
        Sqrt[(13*Pi)/9048522]*u^11)/(5376204472320000*b^3) + 
      (186456778979*d^6*K0*M^5*Sqrt[(19*Pi)/6191094]*u^11)/
       (53460898283520000*b^3*E^u) + (7877200203893*d^4*K1*M^5*
        Sqrt[(19*Pi)/6191094]*u^11)/(352841928671232000*b^3*E^u) + 
      (85193*d^16*K0*M^5*Sqrt[(23*Pi)/5114382]*u^11)/(1021870080000*b^3*
        E^u) + (14942309*d^18*K0^2*M^5*Sqrt[(391*Pi)/300846]*u^11)/
       (2090746183680000*b^3) - (6608069026981*K0*M^5*Sqrt[Pi/117630786]*
        u^12)/(8379995805941760000*b^3*E^u) + 
      (112725009490699*d^2*K0*M^5*Sqrt[Pi/117630786]*u^12)/
       (16759991611883520000*b^3*E^u) + (96173878354163*d^4*K0*M^5*
        Sqrt[Pi/117630786]*u^12)/(1523635601080320000*b^3*E^u) + 
      (1469603180651*d^6*K0*M^5*Sqrt[Pi/117630786]*u^12)/
       (109542428835840000*b^3*E^u) - (1714932210707*d^8*K0*M^5*
        Sqrt[Pi/117630786]*u^12)/(11761397622374400*b^3*E^u) + 
      (7404088649*d^14*K0*M^5*Sqrt[Pi/117630786]*u^12)/
       (570203504640000*b^3*E^u) + (13745812103*K1*M^5*Sqrt[Pi/117630786]*
        u^12)/(12972129730560000*b^3*E^u) + 
      (10234459482601*d^2*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (882104821678080000*b^3*E^u) + (48883547993851*d^4*K1*M^5*
        Sqrt[Pi/117630786]*u^12)/(882104821678080000*b^3*E^u) + 
      (15349064516369*d^6*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (882104821678080000*b^3*E^u) - (26972034975049*d^8*K1*M^5*
        Sqrt[Pi/117630786]*u^12)/(176420964335616000*b^3*E^u) - 
      (920302005949*d^10*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (51888518922240000*b^3*E^u) + (282573469757*d^12*K1*M^5*
        Sqrt[Pi/117630786]*u^12)/(3991424532480000*b^3*E^u) + 
      (220882663*d^16*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (570203504640000*b^3*E^u) - (243204700987*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^12)/(69890658140160000*b^3) - (1169837448020509*d^2*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^12)/(3424642248867840000*b^3) - 
      (2073561142564309*d^4*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (856160562216960000*b^3) - (147866929056157*d^6*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^12)/(142693427036160000*b^3) + 
      (270859979067781*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (43905669857280000*b^3) + (1930664305057*d^10*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^12)/(1330474844160000*b^3) - 
      (202775368546901*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (65858504785920000*b^3) - (434465256149*d^14*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^12)/(588022364160000*b^3) - 
      (3077123461*d^16*K0*K1*M^5*Sqrt[Pi/117630786]*u^12)/
       (7526686261248000*b^3) + (63943757*d^18*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^12)/(51623362560000*b^3) + (92227*d^16*K0*M^5*Sqrt[(3*Pi)/39210262]*
        u^12)/(782172160000*b^3*E^u) - (49805934413*d^10*K0*M^5*
        Sqrt[(17*Pi)/6919458]*u^12)/(51888518922240000*b^3*E^u) + 
      (11508278443*d^12*K0*M^5*Sqrt[(23*Pi)/5114382]*u^12)/
       (3991424532480000*b^3*E^u) + (54891913*d^14*K1*M^5*
        Sqrt[(29*Pi)/4056234]*u^12)/(114040700928000*b^3*E^u) + 
      (912480991*K0*M^5*Sqrt[Pi/117630786]*u^13)/(12972129730560000*b^3*
        E^u) + (60958941599*d^2*K0*M^5*Sqrt[Pi/117630786]*u^13)/
       (73508735139840000*b^3*E^u) + (8001141541*d^4*K0*M^5*
        Sqrt[Pi/117630786]*u^13)/(1130903617536000*b^3*E^u) + 
      (84822739643*d^6*K0*M^5*Sqrt[Pi/117630786]*u^13)/
       (31503743631360000*b^3*E^u) - (73259666293*d^8*K0*M^5*
        Sqrt[Pi/117630786]*u^13)/(4009567371264000*b^3*E^u) - 
      (837220711*d^10*K0*M^5*Sqrt[Pi/117630786]*u^13)/
       (332618711040000*b^3*E^u) + (1059781*d^16*K0*M^5*Sqrt[Pi/117630786]*
        u^13)/(17818859520000*b^3*E^u) + (1817403470107*K0^2*M^5*
        Sqrt[Pi/117630786]*u^13)/(1712321124433920000*b^3) - 
      (8196073811867*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (684928449773568000*b^3) - (29167561213979*d^4*K0^2*M^5*
        Sqrt[Pi/117630786]*u^13)/(171232112443392000*b^3) + 
      (895832765143*d^8*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (2195283492864000*b^3) - (13358925234569*d^12*K0^2*M^5*
        Sqrt[Pi/117630786]*u^13)/(65858504785920000*b^3) - 
      (475772598713*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (9408357826560000*b^3) - (734107793*d^16*K0^2*M^5*Sqrt[Pi/117630786]*
        u^13)/(3763343130624000*b^3) + (58959701*d^18*K0^2*M^5*
        Sqrt[Pi/117630786]*u^13)/(597356052480000*b^3) - 
      (12834322051*K1*M^5*Sqrt[Pi/117630786]*u^13)/(322307530997760000*b^3*
        E^u) + (723015389039*d^2*K1*M^5*Sqrt[Pi/117630786]*u^13)/
       (598571128995840000*b^3*E^u) + (134314962143*d^4*K1*M^5*
        Sqrt[Pi/117630786]*u^13)/(18959266529280000*b^3*E^u) + 
      (12625671354649*d^6*K1*M^5*Sqrt[Pi/117630786]*u^13)/
       (4189997902970880000*b^3*E^u) - (35285438143*d^10*K1*M^5*
        Sqrt[Pi/117630786]*u^13)/(12972129730560000*b^3*E^u) + 
      (8710407263*d^12*K1*M^5*Sqrt[Pi/117630786]*u^13)/
       (997856133120000*b^3*E^u) + (4594787*d^16*K1*M^5*Sqrt[Pi/117630786]*
        u^13)/(71275438080000*b^3*E^u) - 
      (740387569057*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (428080281108480000*b^3) - (19440068655043*d^4*K1^2*M^5*
        Sqrt[Pi/117630786]*u^13)/(122308651745280000*b^3) - 
      (13901934779371*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (171232112443392000*b^3) + (29218554686389*d^8*K1^2*M^5*
        Sqrt[Pi/117630786]*u^13)/(65858504785920000*b^3) + 
      (96170660903*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (798284906496000*b^3) - (15091141201607*d^12*K1^2*M^5*
        Sqrt[Pi/117630786]*u^13)/(65858504785920000*b^3) - 
      (12079862657*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^13)/
       (209074618368000*b^3) - (269935493*d^16*K1^2*M^5*Sqrt[Pi/117630786]*
        u^13)/(1045373091840000*b^3) + (876075787*d^18*K1^2*M^5*
        Sqrt[Pi/117630786]*u^13)/(7526686261248000*b^3) + 
      (70739821*d^12*K0*M^5*Sqrt[(13*Pi)/9048522]*u^13)/
       (110872903680000*b^3*E^u) - (266361085157*d^6*K0^2*M^5*
        Sqrt[(17*Pi)/6919458]*u^13)/(57077370814464000*b^3) + 
      (8297027741*d^10*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^13)/
       (1330474844160000*b^3) + (2652011*d^14*K0*M^5*Sqrt[(19*Pi)/6191094]*
        u^13)/(28510175232000*b^3*E^u) - 
      (1365256601*d^8*K1*M^5*Sqrt[(23*Pi)/5114382]*u^13)/
       (1633527447552000*b^3*E^u) + (11673677*d^14*K1*M^5*
        Sqrt[(23*Pi)/5114382]*u^13)/(142550876160000*b^3*E^u) - 
      (5241742325557*d^2*K1^2*M^5*Sqrt[(23*Pi)/5114382]*u^13)/
       (3424642248867840000*b^3) + (317057131*K0*M^5*Sqrt[Pi/117630786]*u^14)/
       (803082931402752000*b^3*E^u) + (1759337229227*d^2*K0*M^5*
        Sqrt[Pi/117630786]*u^14)/(24092487942082560000*b^3*E^u) + 
      (16432549711681*d^4*K0*M^5*Sqrt[Pi/117630786]*u^14)/
       (24092487942082560000*b^3*E^u) + (55341921571*d^6*K0*M^5*
        Sqrt[Pi/117630786]*u^14)/(149642782248960000*b^3*E^u) - 
      (1151891243*d^10*K0*M^5*Sqrt[Pi/117630786]*u^14)/
       (3243032432640000*b^3*E^u) + (40869407*d^12*K0*M^5*Sqrt[Pi/117630786]*
        u^14)/(49892806656000*b^3*E^u) + 
      (359699*d^14*K0*M^5*Sqrt[Pi/117630786]*u^14)/(1697034240000*b^3*E^u) + 
      (45349*d^16*K0*M^5*Sqrt[Pi/117630786]*u^14)/(5091102720000*b^3*E^u) + 
      (1704242719*K1*M^5*Sqrt[Pi/117630786]*u^14)/(4015414657013760000*b^3*
        E^u) + (1823160223279*d^2*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (24092487942082560000*b^3*E^u) + (3396285260393*d^4*K1*M^5*
        Sqrt[Pi/117630786]*u^14)/(4818497588416512000*b^3*E^u) + 
      (136540016443*d^6*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (349166491914240000*b^3*E^u) - (20627303383*d^8*K1*M^5*
        Sqrt[Pi/117630786]*u^14)/(11026310270976000*b^3*E^u) - 
      (15524479*d^10*K1*M^5*Sqrt[Pi/117630786]*u^14)/(40037437440000*b^3*
        E^u) + (70838389*d^12*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (83154677760000*b^3*E^u) + (106921*d^14*K1*M^5*Sqrt[Pi/117630786]*
        u^14)/(475169587200*b^3*E^u) + (341903*d^16*K1*M^5*Sqrt[Pi/117630786]*
        u^14)/(35637719040000*b^3*E^u) - (101132750179*d^4*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^14)/(2744104366080000*b^3) + 
      (15255964753*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (498928066560000*b^3) - (412310284613*d^12*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^14)/(8232313098240000*b^3) - 
      (6397080061*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^14)/
       (470417891328000*b^3) + (77146031*d^18*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^14)/(2352089456640000*b^3) + (234432623*d^8*K0*K1*M^5*
        Sqrt[(17*Pi)/6919458]*u^14)/(41161565491200*b^3) - 
      (28517991911*d^2*K0*K1*M^5*Sqrt[(19*Pi)/6191094]*u^14)/
       (107020070277120000*b^3) - (10209217*d^8*K0*M^5*Sqrt[(23*Pi)/5114382]*
        u^14)/(129721297305600*b^3*E^u) - 
      (117241*d^16*K0*K1*M^5*Sqrt[(23*Pi)/5114382]*u^14)/
       (23520894566400*b^3) - (10255283*K0*K1*M^5*Sqrt[(29*Pi)/4056234]*u^14)/
       (13377508784640000*b^3) - (22874871991*d^6*K0*K1*M^5*
        Sqrt[(29*Pi)/4056234]*u^14)/(30577162936320000*b^3) + 
      (14869633*K0*M^5*Sqrt[Pi/117630786]*u^15)/(250963416063360000*b^3*
        E^u) + (78622339*d^6*K0*M^5*Sqrt[Pi/117630786]*u^15)/
       (2111894104320000*b^3*E^u) - (11127769*d^8*K0*M^5*Sqrt[Pi/117630786]*
        u^15)/(98449198848000*b^3*E^u) + 
      (134257*d^12*K0*M^5*Sqrt[Pi/117630786]*u^15)/(2227357440000*b^3*E^u) + 
      (107*d^16*K0*M^5*Sqrt[Pi/117630786]*u^15)/(89094297600*b^3*E^u) + 
      (12006721789*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(285386854072320000*
        b^3) - (11310376589*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/
       (57077370814464000*b^3) - (3557419727*d^6*K0^2*M^5*Sqrt[Pi/117630786]*
        u^15)/(3057716293632000*b^3) + (138526662419*d^8*K0^2*M^5*
        Sqrt[Pi/117630786]*u^15)/(32929252392960000*b^3) - 
      (45739459*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(65335818240000*b^3) - 
      (872717*d^16*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/(95033917440000*b^3) + 
      (2833637*d^18*K0^2*M^5*Sqrt[Pi/117630786]*u^15)/
       (1344051118080000*b^3) + (14869633*K1*M^5*Sqrt[Pi/117630786]*u^15)/
       (250963416063360000*b^3*E^u) + (1972919821*d^2*K1*M^5*
        Sqrt[Pi/117630786]*u^15)/(376445124095040000*b^3*E^u) + 
      (222053947*d^6*K1*M^5*Sqrt[Pi/117630786]*u^15)/(5455726436160000*b^3*
        E^u) - (194417*d^8*K1*M^5*Sqrt[Pi/117630786]*u^15)/
       (1640819980800*b^3*E^u) + (17749*d^12*K1*M^5*Sqrt[Pi/117630786]*u^15)/
       (278419680000*b^3*E^u) + (14023*d^14*K1*M^5*Sqrt[Pi/117630786]*u^15)/
       (556839360000*b^3*E^u) + (293*d^16*K1*M^5*Sqrt[Pi/117630786]*u^15)/
       (222735744000*b^3*E^u) - (1499318677*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/
       (31709650452480000*b^3) - (171067654883*d^2*K1^2*M^5*
        Sqrt[Pi/117630786]*u^15)/(856160562216960000*b^3) - 
      (2520389629*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/
       (1646462619648000*b^3) - (21694773433*d^6*K1^2*M^5*Sqrt[Pi/117630786]*
        u^15)/(15288581468160000*b^3) + (49096290847*d^8*K1^2*M^5*
        Sqrt[Pi/117630786]*u^15)/(10976417464320000*b^3) + 
      (1924382921*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^15)/
       (997856133120000*b^3) - (227757301*d^14*K1^2*M^5*Sqrt[Pi/117630786]*
        u^15)/(294011182080000*b^3) + (22728067*d^18*K1^2*M^5*
        Sqrt[Pi/117630786]*u^15)/(9408357826560000*b^3) - 
      (11113247*d^12*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^15)/
       (64314946080000*b^3) + (24754333*d^4*K0*M^5*Sqrt[(17*Pi)/6919458]*
        u^15)/(9841702590720000*b^3*E^u) - 
      (96973*d^10*K0*M^5*Sqrt[(17*Pi)/6919458]*u^15)/(28955646720000*b^3*
        E^u) - (10415041757*d^4*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^15)/
       (107020070277120000*b^3) + (29066489*d^4*K1*M^5*Sqrt[(17*Pi)/6919458]*
        u^15)/(11071915414560000*b^3*E^u) - 
      (857*d^10*K1*M^5*Sqrt[(17*Pi)/6919458]*u^15)/(233513280000*b^3*E^u) + 
      (911*d^14*K0*M^5*Sqrt[(19*Pi)/6191094]*u^15)/(742452480000*b^3*E^u) - 
      (174874673*d^12*K1^2*M^5*Sqrt[(19*Pi)/6191094]*u^15)/
       (1372052183040000*b^3) - (1753793*d^16*K1^2*M^5*Sqrt[(19*Pi)/6191094]*
        u^15)/(3136119275520000*b^3) + (266182391*d^2*K0*M^5*
        Sqrt[(29*Pi)/4056234]*u^15)/(1505780496380160000*b^3*E^u) + 
      (59203709*d^10*K0^2*M^5*Sqrt[(29*Pi)/4056234]*u^15)/
       (997856133120000*b^3) - (116069*K0*K1*M^5*Sqrt[Pi/117630786]*u^16)/
       (1176044728320000*b^3) - (57122707*d^2*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^16)/(3397462548480000*b^3) - (137763569*d^4*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^16)/(694935521280000*b^3) - 
      (406710719*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^16)/
       (1528858146816000*b^3) + (1170277403*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^16)/(2058078274560000*b^3) + (26773421*d^10*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^16)/(68035645440000*b^3) - 
      (16630843*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^16)/
       (117604472832000*b^3) - (3081623*d^16*K0*K1*M^5*Sqrt[Pi/117630786]*
        u^16)/(1176044728320000*b^3) + (44087*d^18*K0*K1*M^5*
        Sqrt[Pi/117630786]*u^16)/(75873853440000*b^3) + 
      (d^2*K0*M^5*Sqrt[(17*Pi)/6919458]*u^16)/(74245248000*b^3*E^u) + 
      (d^16*K0*M^5*Sqrt[(17*Pi)/6919458]*u^16)/(74245248000*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(17*Pi)/6919458]*u^16)/(74245248000*b^3*E^u) + 
      (d^16*K1*M^5*Sqrt[(17*Pi)/6919458]*u^16)/(74245248000*b^3*E^u) - 
      (73120321*d^12*K0*K1*M^5*Sqrt[(19*Pi)/6191094]*u^16)/
       (4116156549120000*b^3) + (d^4*K0*M^5*Sqrt[(119*Pi)/988494]*u^16)/
       (31819392000*b^3*E^u) + (d^14*K0*M^5*Sqrt[(119*Pi)/988494]*u^16)/
       (31819392000*b^3*E^u) + (d^4*K1*M^5*Sqrt[(119*Pi)/988494]*u^16)/
       (31819392000*b^3*E^u) + (d^14*K1*M^5*Sqrt[(119*Pi)/988494]*u^16)/
       (31819392000*b^3*E^u) + (d^6*K0*M^5*Sqrt[(221*Pi)/532266]*u^16)/
       (31819392000*b^3*E^u) - (d^8*K0*M^5*Sqrt[(221*Pi)/532266]*u^16)/
       (20248704000*b^3*E^u) - (d^10*K0*M^5*Sqrt[(221*Pi)/532266]*u^16)/
       (20248704000*b^3*E^u) + (d^12*K0*M^5*Sqrt[(221*Pi)/532266]*u^16)/
       (31819392000*b^3*E^u) + (d^6*K1*M^5*Sqrt[(221*Pi)/532266]*u^16)/
       (31819392000*b^3*E^u) - (d^8*K1*M^5*Sqrt[(221*Pi)/532266]*u^16)/
       (20248704000*b^3*E^u) - (d^10*K1*M^5*Sqrt[(221*Pi)/532266]*u^16)/
       (20248704000*b^3*E^u) + (d^12*K1*M^5*Sqrt[(221*Pi)/532266]*u^16)/
       (31819392000*b^3*E^u) + (15319*K0^2*M^5*Sqrt[Pi/117630786]*u^17)/
       (10192387645440000*b^3) - (1413743*d^2*K0^2*M^5*Sqrt[Pi/117630786]*
        u^17)/(4368166133760000*b^3) - (3579689*d^4*K0^2*M^5*
        Sqrt[Pi/117630786]*u^17)/(588022364160000*b^3) - 
      (18193459*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^17)/
       (1528858146816000*b^3) + (49611143*d^8*K0^2*M^5*Sqrt[Pi/117630786]*
        u^17)/(2744104366080000*b^3) + (14273989*d^10*K0^2*M^5*
        Sqrt[Pi/117630786]*u^17)/(748392099840000*b^3) - 
      (10167947*d^12*K0^2*M^5*Sqrt[Pi/117630786]*u^17)/
       (823231309824000*b^3) - (49711*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^17)/
       (7636654080000*b^3) - (6527*d^16*K0^2*M^5*Sqrt[Pi/117630786]*u^17)/
       (261343272960000*b^3) + (171371*K1^2*M^5*Sqrt[Pi/117630786]*u^17)/
       (91731488808960000*b^3) - (30431383*d^2*K1^2*M^5*Sqrt[Pi/117630786]*
        u^17)/(91731488808960000*b^3) - 
      (6694637*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^17)/(509619382272000*b^3) + 
      (15948089*d^10*K1^2*M^5*Sqrt[Pi/117630786]*u^17)/
       (748392099840000*b^3) - (2884159*d^12*K1^2*M^5*Sqrt[Pi/117630786]*
        u^17)/(224517629952000*b^3) - (460403*d^16*K1^2*M^5*
        Sqrt[Pi/117630786]*u^17)/(2352089456640000*b^3) + 
      (3181*d^18*K1^2*M^5*Sqrt[Pi/117630786]*u^17)/(87114424320000*b^3) - 
      (765893*d^14*K1^2*M^5*Sqrt[(17*Pi)/6919458]*u^17)/
       (1764067092480000*b^3) + (5393*d^18*K0^2*M^5*Sqrt[(19*Pi)/6191094]*
        u^17)/(2352089456640000*b^3) - (6481357*d^4*K1^2*M^5*
        Sqrt[(23*Pi)/5114382]*u^17)/(22932872202240000*b^3) + 
      (634687*d^8*K1^2*M^5*Sqrt[(247*Pi)/476238]*u^17)/
       (8232313098240000*b^3) + (67*K0*K1*M^5*Sqrt[Pi/117630786]*u^18)/
       (95553634176000*b^3) - (81061*d^4*K0*K1*M^5*Sqrt[Pi/117630786]*u^18)/
       (95553634176000*b^3) - (363019*d^6*K0*K1*M^5*Sqrt[Pi/117630786]*u^18)/
       (143330451264000*b^3) + (299059*d^8*K0*K1*M^5*Sqrt[Pi/117630786]*u^18)/
       (154355870592000*b^3) + (16193*d^10*K0*K1*M^5*Sqrt[Pi/117630786]*u^18)/
       (3508087968000*b^3) - (148283*d^12*K0*K1*M^5*Sqrt[Pi/117630786]*u^18)/
       (154355870592000*b^3) - (2857*d^14*K0*K1*M^5*Sqrt[Pi/117630786]*u^18)/
       (1575059904000*b^3) - (4021*d^16*K0*K1*M^5*Sqrt[Pi/117630786]*u^18)/
       (11025419328000*b^3) - (d^18*K0*K1*M^5*Sqrt[Pi/117630786]*u^18)/
       (65627496000*b^3) - (d^2*K0*K1*M^5*Sqrt[(17*Pi)/6919458]*u^18)/
       (918784944000*b^3) + (67*K0^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (2293287220224000*b^3) + (5293*d^2*K0^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (2293287220224000*b^3) + (13199*d^4*K0^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (573321805056000*b^3) + (4891*d^6*K0^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (81903115008000*b^3) + (3149*d^14*K0^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (44101677312000*b^3) + (4087*d^16*K0^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (176406709248000*b^3) + (67*d^18*K0^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (58802236416000*b^3) + (67*K1^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (2293287220224000*b^3) + (5293*d^2*K1^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (2293287220224000*b^3) + (13199*d^4*K1^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (573321805056000*b^3) + (4891*d^6*K1^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (81903115008000*b^3) + (3149*d^14*K1^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (44101677312000*b^3) + (4087*d^16*K1^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (176406709248000*b^3) + (67*d^18*K1^2*M^5*Sqrt[Pi/117630786]*u^19)/
       (58802236416000*b^3) - (67*d^8*K0^2*M^5*Sqrt[(13*Pi)/9048522]*u^19)/
       (88203354624000*b^3) - (67*d^8*K1^2*M^5*Sqrt[(13*Pi)/9048522]*u^19)/
       (88203354624000*b^3) - (67*d^10*K0^2*M^5*Sqrt[(17*Pi)/6919458]*u^19)/
       (8018486784000*b^3) - (67*d^10*K1^2*M^5*Sqrt[(17*Pi)/6919458]*u^19)/
       (8018486784000*b^3) - (67*d^12*K0^2*M^5*Sqrt[(19*Pi)/6191094]*u^19)/
       (44101677312000*b^3) - (67*d^12*K1^2*M^5*Sqrt[(19*Pi)/6191094]*u^19)/
       (44101677312000*b^3))/Pi}, 8, 13, 1]}, 3, 5, 1]


==> anc/spectrum_14_12.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/368640*(K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/b^2 - 
      (7*d^2*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(40960*b^2) - 
      (1043*d^4*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(1105920*b^2) + 
      (91*d^6*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(1105920*b^2) - 
      (143*d^10*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(1105920*b^2) - 
      (1001*d^12*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(1105920*b^2) - 
      (143*d^14*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(1105920*b^2) + 
      (509*d^2*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(110592*b^2) - 
      (125*d^6*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(110592*b^2) + 
      (143*d^14*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(36864*b^2) + 
      (K1^2*M^4*Sqrt[23/(65569*Pi)]*u^2)/(69120*b^2) + 
      (335*d^4*K1^2*M^4*Sqrt[23/(65569*Pi)]*u^2)/(55296*b^2) + 
      (143*d^12*K1^2*M^4*Sqrt[23/(65569*Pi)]*u^2)/(18432*b^2) + 
      (143*d^8*K0^2*M^4*Sqrt[119/(12673*Pi)]*u^2)/(1105920*b^2) + 
      (19*d^10*K1^2*M^4*Sqrt[133/(11339*Pi)]*u^2)/(110592*b^2) + 
      (K1^2*M^4*u^2)/(5760*b^2*Sqrt[1508087*Pi]) + (383*d^4*K1^2*M^4*u^2)/
       (9216*b^2*Sqrt[1508087*Pi]) - (11765*d^8*K1^2*M^4*u^2)/
       (27648*b^2*Sqrt[1508087*Pi]) - (53*d^10*K1^2*M^4*u^2)/
       (6144*b^2*Sqrt[1508087*Pi]) + (50111431*d^4*K0*K1*M^4*
        Sqrt[7/(215441*Pi)]*u^3)/(2189721600*b^2) - 
      (62083*d^6*K0*K1*M^4*Sqrt[7/(215441*Pi)]*u^3)/(66355200*b^2) + 
      (67913*d^10*K0*K1*M^4*Sqrt[7/(215441*Pi)]*u^3)/(39813120*b^2) + 
      (734191*d^2*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^3)/(437944320*b^2) - 
      (490543*d^8*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^3)/(22118400*b^2) + 
      (980281*K0*K1*M^4*u^3)/(2189721600*b^2*Sqrt[1508087*Pi]) + 
      (31511257*d^12*K0*K1*M^4*u^3)/(199065600*b^2*Sqrt[1508087*Pi]) + 
      (4817107*d^14*K0*K1*M^4*u^3)/(199065600*b^2*Sqrt[1508087*Pi]) + 
      (3301103*d^10*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^4)/(1990656000*b^2) - 
      (1447297*d^6*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^4)/(1114767360*b^2) - 
      (240553*d^8*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^4)/(44236800*b^2) + 
      (6171001*d^12*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^4)/(2786918400*b^2) + 
      (18693377*d^2*K0^2*M^4*Sqrt[19/(79373*Pi)]*u^4)/(61312204800*b^2) + 
      (2460259*d^2*K0^2*M^4*u^4)/(1857945600*Sqrt[1508087]*b^2*Sqrt[Pi]) + 
      (2881355327*d^2*K1^2*M^4*u^4)/(459841536000*Sqrt[1508087]*b^2*
        Sqrt[Pi]) + (494191*K0^2*M^4*u^4)/(4379443200*b^2*Sqrt[1508087*Pi]) + 
      (173083927*d^4*K0^2*M^4*u^4)/(4379443200*b^2*Sqrt[1508087*Pi]) + 
      (109322743*d^6*K0^2*M^4*u^4)/(5573836800*b^2*Sqrt[1508087*Pi]) + 
      (59557*d^10*K0^2*M^4*u^4)/(15925248*b^2*Sqrt[1508087*Pi]) + 
      (40763*d^12*K0^2*M^4*u^4)/(43545600*b^2*Sqrt[1508087*Pi]) + 
      (2321317*d^14*K0^2*M^4*u^4)/(398131200*b^2*Sqrt[1508087*Pi]) + 
      (21159973*K1^2*M^4*u^4)/(229920768000*b^2*Sqrt[1508087*Pi]) + 
      (635278541*d^4*K1^2*M^4*u^4)/(16422912000*b^2*Sqrt[1508087*Pi]) + 
      (1280683*d^6*K1^2*M^4*u^4)/(221184000*b^2*Sqrt[1508087*Pi]) - 
      (664599211*d^8*K1^2*M^4*u^4)/(6967296000*b^2*Sqrt[1508087*Pi]) - 
      (24057007*d^10*K1^2*M^4*u^4)/(1393459200*b^2*Sqrt[1508087*Pi]) + 
      (147449*d^12*K1^2*M^4*u^4)/(3456000*b^2*Sqrt[1508087*Pi]) + 
      (35065537*d^14*K1^2*M^4*u^4)/(4644864000*b^2*Sqrt[1508087*Pi]) + 
      (942881*d^14*K0*K1*M^4*Sqrt[7/(215441*Pi)]*u^5)/(1327104000*b^2) + 
      (1066757189*d^4*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^5)/(919683072000*b^2) - 
      (77282353*d^6*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^5)/(55738368000*b^2) + 
      (301467211*d^2*K0*K1*M^4*Sqrt[19/(79373*Pi)]*u^5)/(919683072000*b^2) + 
      (102654427*K0*K1*M^4*u^5)/(919683072000*b^2*Sqrt[1508087*Pi]) + 
      (152836823*d^4*K0*K1*M^4*u^5)/(13934592000*b^2*Sqrt[1508087*Pi]) + 
      (1043135747*d^6*K0*K1*M^4*u^5)/(55738368000*b^2*Sqrt[1508087*Pi]) - 
      (1911355399*d^8*K0*K1*M^4*u^5)/(27869184000*b^2*Sqrt[1508087*Pi]) + 
      (59925179*d^10*K0*K1*M^4*u^5)/(27869184000*b^2*Sqrt[1508087*Pi]) + 
      (30231883*d^12*K0*K1*M^4*u^5)/(1032192000*b^2*Sqrt[1508087*Pi]) + 
      (42751*d^10*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^6)/(580608000*b^2) + 
      (421259351*d^4*K1^2*M^4*Sqrt[19/(79373*Pi)]*u^6)/(3678732288000*b^2) - 
      (32021917*d^8*K1^2*M^4*Sqrt[29/(52003*Pi)]*u^6)/(111476736000*b^2) + 
      (5908469239*d^2*K0^2*M^4*u^6)/(3678732288000*Sqrt[1508087]*b^2*
        Sqrt[Pi]) - (1407816181*d^2*K1^2*M^4*u^6)/(3678732288000*
        Sqrt[1508087]*b^2*Sqrt[Pi]) + (130941007*K0^2*M^4*u^6)/
       (3678732288000*b^2*Sqrt[1508087*Pi]) + (2913420733*d^4*K0^2*M^4*u^6)/
       (525533184000*b^2*Sqrt[1508087*Pi]) - (21834217*d^6*K0^2*M^4*u^6)/
       (5308416000*b^2*Sqrt[1508087*Pi]) - (1107191539*d^8*K0^2*M^4*u^6)/
       (111476736000*b^2*Sqrt[1508087*Pi]) + (88937143*d^10*K0^2*M^4*u^6)/
       (37158912000*b^2*Sqrt[1508087*Pi]) + (429991801*d^12*K0^2*M^4*u^6)/
       (111476736000*b^2*Sqrt[1508087*Pi]) + (67896097*d^14*K0^2*M^4*u^6)/
       (111476736000*b^2*Sqrt[1508087*Pi]) - (73907899*K1^2*M^4*u^6)/
       (3678732288000*b^2*Sqrt[1508087*Pi]) + (162908257*d^6*K1^2*M^4*u^6)/
       (37158912000*b^2*Sqrt[1508087*Pi]) - (431047*d^10*K1^2*M^4*u^6)/
       (117964800*b^2*Sqrt[1508087*Pi]) + (85107139*d^12*K1^2*M^4*u^6)/
       (22295347200*b^2*Sqrt[1508087*Pi]) + (16906549*d^14*K1^2*M^4*u^6)/
       (22295347200*b^2*Sqrt[1508087*Pi]) + 
      (12703*K0*K1*M^4*Sqrt[23/(65569*Pi)]*u^7)/(20437401600*b^2) + 
      (265519*d^14*K0*K1*M^4*Sqrt[29/(52003*Pi)]*u^7)/(27869184000*b^2) + 
      (48307477*d^2*K0*K1*M^4*u^7)/(102187008000*b^2*Sqrt[1508087*Pi]) + 
      (50858207*d^4*K0*K1*M^4*u^7)/(34062336000*b^2*Sqrt[1508087*Pi]) - 
      (4281149*d^6*K0*K1*M^4*u^7)/(9289728000*b^2*Sqrt[1508087*Pi]) - 
      (10631521*d^8*K0*K1*M^4*u^7)/(3096576000*b^2*Sqrt[1508087*Pi]) + 
      (2888423*d^10*K0*K1*M^4*u^7)/(27869184000*b^2*Sqrt[1508087*Pi]) + 
      (42754223*d^12*K0*K1*M^4*u^7)/(27869184000*b^2*Sqrt[1508087*Pi]) + 
      (14593967*d^12*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^8)/(111476736000*b^2) + 
      (4979*d^14*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^8)/(3981312000*b^2) + 
      (88137647*d^4*K0^2*M^4*Sqrt[19/(79373*Pi)]*u^8)/(490497638400*b^2) - 
      (211669*K1^2*M^4*Sqrt[23/(65569*Pi)]*u^8)/(334430208000*b^2) + 
      (7893659*d^2*K0^2*M^4*u^8)/(36787322880*Sqrt[1508087]*b^2*Sqrt[Pi]) - 
      (170322667*d^2*K1^2*M^4*u^8)/(919683072000*Sqrt[1508087]*b^2*
        Sqrt[Pi]) + (4267117*K0^2*M^4*u^8)/(459841536000*b^2*
        Sqrt[1508087*Pi]) - (2215154521*d^4*K0^2*M^4*u^8)/
       (668860416000*b^2*Sqrt[1508087*Pi]) - (1581623*d^6*K0^2*M^4*u^8)/
       (3096576000*b^2*Sqrt[1508087*Pi]) - (66943*d^8*K0^2*M^4*u^8)/
       (1548288000*b^2*Sqrt[1508087*Pi]) + (1679459*d^10*K0^2*M^4*u^8)/
       (16721510400*b^2*Sqrt[1508087*Pi]) + (322729*d^12*K0^2*M^4*u^8)/
       (2985984000*b^2*Sqrt[1508087*Pi]) + (1617589*d^14*K0^2*M^4*u^8)/
       (83607552000*b^2*Sqrt[1508087*Pi]) + (6193787*K1^2*M^4*u^8)/
       (1226244096000*b^2*Sqrt[1508087*Pi]) + (56170273*d^4*K1^2*M^4*u^8)/
       (459841536000*b^2*Sqrt[1508087*Pi]) + (182027*d^6*K1^2*M^4*u^8)/
       (344064000*b^2*Sqrt[1508087*Pi]) - (1657343*d^8*K1^2*M^4*u^8)/
       (3483648000*b^2*Sqrt[1508087*Pi]) - (159217*d^10*K1^2*M^4*u^8)/
       (1327104000*b^2*Sqrt[1508087*Pi]) - (78315709*d^12*K1^2*M^4*u^8)/
       (37158912000*b^2*Sqrt[1508087*Pi]) - 
      (247553*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^9)/(1379524608000*b^2) + 
      (5629817*d^2*K0*K1*M^4*Sqrt[19/(79373*Pi)]*u^9)/(11036196864000*b^2) - 
      (12583*d^10*K0*K1*M^4*Sqrt[19/(79373*Pi)]*u^9)/(31352832000*b^2) + 
      (6301819*K0*K1*M^4*u^9)/(1379524608000*b^2*Sqrt[1508087*Pi]) + 
      (1375363*d^2*K0*K1*M^4*u^9)/(200658124800*b^2*Sqrt[1508087*Pi]) - 
      (394957*d^4*K0*K1*M^4*u^9)/(76640256000*b^2*Sqrt[1508087*Pi]) - 
      (5699*d^6*K0*K1*M^4*u^9)/(5225472000*b^2*Sqrt[1508087*Pi]) - 
      (590629*d^8*K0*K1*M^4*u^9)/(20901888000*b^2*Sqrt[1508087*Pi]) + 
      (50791*d^12*K0*K1*M^4*u^9)/(2508226560*b^2*Sqrt[1508087*Pi]) + 
      (5977*d^14*K0*K1*M^4*u^9)/(1567641600*b^2*Sqrt[1508087*Pi]) - 
      (34009*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^10)/(2069286912000*b^2) - 
      (599*d^10*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^10)/(10450944000*b^2) + 
      (83707*d^2*K0^2*M^4*Sqrt[19/(79373*Pi)]*u^10)/(114960384000*b^2) + 
      (5209*d^8*K1^2*M^4*Sqrt[19/(79373*Pi)]*u^10)/(995328000*b^2) + 
      (d^14*K0^2*M^4*Sqrt[391/(3857*Pi)]*u^10)/(7838208000*b^2) - 
      (14719877*d^2*K1^2*M^4*u^10)/(1034643456000*Sqrt[1508087]*b^2*
        Sqrt[Pi]) + (107467*K0^2*M^4*u^10)/(76640256000*b^2*
        Sqrt[1508087*Pi]) - (330203*d^4*K0^2*M^4*u^10)/
       (15328051200*b^2*Sqrt[1508087*Pi]) - (24877*d^6*K0^2*M^4*u^10)/
       (5225472000*b^2*Sqrt[1508087*Pi]) + (247717*d^8*K0^2*M^4*u^10)/
       (20901888000*b^2*Sqrt[1508087*Pi]) - (4939*d^10*K0^2*M^4*u^10)/
       (6270566400*b^2*Sqrt[1508087*Pi]) - (2971*d^12*K0^2*M^4*u^10)/
       (62705664000*b^2*Sqrt[1508087*Pi]) - (55357*K1^2*M^4*u^10)/
       (47029248000*b^2*Sqrt[1508087*Pi]) + (42649361*d^4*K1^2*M^4*u^10)/
       (2069286912000*b^2*Sqrt[1508087*Pi]) + (12917*d^6*K1^2*M^4*u^10)/
       (2239488000*b^2*Sqrt[1508087*Pi]) - (94817*d^8*K1^2*M^4*u^10)/
       (870912000*b^2*Sqrt[1508087*Pi]) - (311*d^12*K1^2*M^4*u^10)/
       (995328000*b^2*Sqrt[1508087*Pi]) + (71*d^14*K1^2*M^4*u^10)/
       (2612736000*b^2*Sqrt[1508087*Pi]) - 
      (491*d^6*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^11)/(7838208000*b^2) + 
      (317*d^2*K0*K1*M^4*Sqrt[23/(65569*Pi)]*u^11)/(103464345600*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[23/(65569*Pi)]*u^11)/(16588800*b^2) + 
      (48581*K0*K1*M^4*u^11)/(517321728000*b^2*Sqrt[1508087*Pi]) - 
      (690883*d^4*K0*K1*M^4*u^11)/(517321728000*b^2*Sqrt[1508087*Pi]) + 
      (26893*d^6*K0*K1*M^4*u^11)/(15676416000*b^2*Sqrt[1508087*Pi]) - 
      (1777*d^10*K0*K1*M^4*u^11)/(5225472000*b^2*Sqrt[1508087*Pi]) - 
      (2531*d^12*K0*K1*M^4*u^11)/(5225472000*b^2*Sqrt[1508087*Pi]) - 
      (31*d^14*K0*K1*M^4*u^11)/(746496000*b^2*Sqrt[1508087*Pi]) - 
      (367*d^6*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^12)/(2612736000*b^2) + 
      (341*d^6*K0^2*M^4*Sqrt[19/(79373*Pi)]*u^12)/(15676416000*b^2) - 
      (1229*d^12*K0^2*M^4*Sqrt[29/(52003*Pi)]*u^12)/(2612736000*b^2) + 
      (97829*d^2*K0^2*M^4*u^12)/(517321728000*Sqrt[1508087]*b^2*Sqrt[Pi]) - 
      (3133*d^2*K1^2*M^4*u^12)/(14780620800*Sqrt[1508087]*b^2*Sqrt[Pi]) + 
      (3541*K0^2*M^4*u^12)/(36951552000*b^2*Sqrt[1508087*Pi]) - 
      (19199*d^4*K0^2*M^4*u^12)/(25866086400*b^2*Sqrt[1508087*Pi]) + 
      (61*d^8*K0^2*M^4*u^12)/(522547200*b^2*Sqrt[1508087*Pi]) - 
      (89*d^10*K0^2*M^4*u^12)/(3135283200*b^2*Sqrt[1508087*Pi]) + 
      (15229*d^12*K0^2*M^4*u^12)/(1119744000*b^2*Sqrt[1508087*Pi]) - 
      (11*d^14*K0^2*M^4*u^12)/(3135283200*b^2*Sqrt[1508087*Pi]) - 
      (24883*K1^2*M^4*u^12)/(258660864000*b^2*Sqrt[1508087*Pi]) + 
      (40631*d^4*K1^2*M^4*u^12)/(64665216000*b^2*Sqrt[1508087*Pi]) + 
      (10559*d^6*K1^2*M^4*u^12)/(5225472000*b^2*Sqrt[1508087*Pi]) + 
      (331*d^8*K1^2*M^4*u^12)/(2612736000*b^2*Sqrt[1508087*Pi]) - 
      (71*d^10*K1^2*M^4*u^12)/(2239488000*b^2*Sqrt[1508087*Pi]) - 
      (173*d^12*K1^2*M^4*u^12)/(3919104000*b^2*Sqrt[1508087*Pi]) - 
      (59*d^14*K1^2*M^4*u^12)/(15676416000*b^2*Sqrt[1508087*Pi]) - 
      (13*d^4*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^13)/(21555072000*b^2) - 
      (K0*K1*M^4*u^13)/(21555072000*b^2*Sqrt[1508087*Pi]) - 
      (53*d^2*K0*K1*M^4*u^13)/(21555072000*b^2*Sqrt[1508087*Pi]) + 
      (13*d^6*K0*K1*M^4*u^13)/(1959552000*b^2*Sqrt[1508087*Pi]) + 
      (13*d^8*K0*K1*M^4*u^13)/(653184000*b^2*Sqrt[1508087*Pi]) - 
      (13*d^10*K0*K1*M^4*u^13)/(1959552000*b^2*Sqrt[1508087*Pi]) - 
      (13*d^12*K0*K1*M^4*u^13)/(1959552000*b^2*Sqrt[1508087*Pi]) - 
      (d^14*K0*K1*M^4*u^13)/(1959552000*b^2*Sqrt[1508087*Pi]))/Pi, 0, 
    ((2029*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(137134080*b^2) + 
      (137627*d^4*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(22855680*b^2) + 
      (50183*d^6*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(68567040*b^2) - 
      (509093*d^8*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(34283520*b^2) - 
      (8723*d^10*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(13713408*b^2) + 
      (459511*d^12*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(68567040*b^2) - 
      (481*d^16*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(15237120*b^2) + 
      (3959*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(34283520*b^2) + 
      (199679*d^2*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(34283520*b^2) + 
      (127543*d^4*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(6856704*b^2) - 
      (35963*d^6*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(1105920*b^2) + 
      (2372362789*d^14*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^2)/
       (6765509836800*b^2) + (40084126603*d^10*K1^2*M^4*Sqrt[17/(88711*Pi)]*
        u^2)/(3642966835200*b^2) + (56147363*d^2*K0^2*M^4*Sqrt[23/(65569*Pi)]*
        u^2)/(186296647680*b^2) - (6823*d^12*K1^2*M^4*Sqrt[23/(65569*Pi)]*
        u^2)/(3809280*b^2) + (705071*d^16*K1^2*M^4*Sqrt[437/(3451*Pi)]*u^2)/
       (51476705280*b^2) + (449*d^2*K0^2*M^4*u^2)/(55644160*Sqrt[1508087]*b^2*
        Sqrt[Pi]) + (9673716517*d^14*K0^2*M^4*u^2)/(6765509836800*b^2*
        Sqrt[1508087*Pi]) - (34999*d^8*K1^2*M^4*u^2)/
       (221184*b^2*Sqrt[1508087*Pi]) + (291093139489*d^10*K1^2*M^4*u^2)/
       (3642966835200*b^2*Sqrt[1508087*Pi]) - (d^12*K1^2*M^4*u^2)/
       (768*b^2*Sqrt[1508087*Pi]) - (13637*d^14*K1^2*M^4*u^2)/
       (761856*b^2*Sqrt[1508087*Pi]) + (78838541*d^16*K1^2*M^4*u^2)/
       (51476705280*b^2*Sqrt[1508087*Pi]) + 
      (626873503*K0*K1*M^4*Sqrt[7/(215441*Pi)]*u^3)/(3529831219200*b^2) + 
      (198292662389873*d^12*K0*K1*M^4*Sqrt[19/(79373*Pi)]*u^3)/
       (49084865077248000*b^2) - (999547*d^8*K0*K1*M^4*Sqrt[133/(11339*Pi)]*
        u^3)/(228556800*b^2) - (177133861*d^6*K0*K1*M^4*Sqrt[161/(9367*Pi)]*
        u^3)/(135762739200*b^2) + (1592147*d^16*K0*K1*M^4*Sqrt[391/(3857*Pi)]*
        u^3)/(90508492800*b^2) + (40965632401*d^2*K0*K1*M^4*u^3)/
       (588305203200*b^2*Sqrt[1508087*Pi]) + (59490889793*d^4*K0*K1*M^4*u^3)/
       (196101734400*b^2*Sqrt[1508087*Pi]) + (3097700023*d^10*K0*K1*M^4*u^3)/
       (12342067200*b^2*Sqrt[1508087*Pi]) + 
      (13314506511405041*d^12*K0*K1*M^4*u^3)/(190203852174336000*b^2*
        Sqrt[1508087*Pi]) + (1743714473*d^14*K0*K1*M^4*u^3)/
       (135762739200*b^2*Sqrt[1508087*Pi]) - 
      (4041301*d^8*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^4)/(152371200*b^2) + 
      (263352269*d^14*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^4)/(271525478400*b^2) + 
      (930601619968717*d^14*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^4)/
       (755842758967296000*b^2) - (693425429*d^6*K0^2*M^4*Sqrt[19/(79373*Pi)]*
        u^4)/(271525478400*b^2) + (158390791*d^12*K0^2*M^4*
        Sqrt[19/(79373*Pi)]*u^4)/(54305095680*b^2) + 
      (10489285229*K0^2*M^4*Sqrt[23/(65569*Pi)]*u^4)/(938935104307200*b^2) + 
      (1867531724533901*d^4*K1^2*M^4*Sqrt[29/(52003*Pi)]*u^4)/
       (418999790297088000*b^2) + (23397057091*d^2*K0^2*M^4*u^4)/
       (1176610406400*Sqrt[1508087]*b^2*Sqrt[Pi]) + 
      (240229771777*d^2*K1^2*M^4*u^4)/(4632903475200*Sqrt[1508087]*b^2*
        Sqrt[Pi]) + (74923861*K0^2*M^4*u^4)/(841339699200*b^2*
        Sqrt[1508087*Pi]) + (12005862361*d^4*K0^2*M^4*u^4)/
       (130734489600*b^2*Sqrt[1508087*Pi]) + (1437094453*d^10*K0^2*M^4*u^4)/
       (24684134400*b^2*Sqrt[1508087*Pi]) + (306080927*d^16*K0^2*M^4*u^4)/
       (181016985600*b^2*Sqrt[1508087*Pi]) + (69541859729*K1^2*M^4*u^4)/
       (82362728448000*b^2*Sqrt[1508087*Pi]) + 
      (4599616644027817*d^4*K1^2*M^4*u^4)/(32230753099776000*b^2*
        Sqrt[1508087*Pi]) - (12089920061*d^6*K1^2*M^4*u^4)/
       (203644108800*b^2*Sqrt[1508087*Pi]) - (526216433791*d^8*K1^2*M^4*u^4)/
       (863944704000*b^2*Sqrt[1508087*Pi]) + (8750076977*d^10*K1^2*M^4*u^4)/
       (107993088000*b^2*Sqrt[1508087*Pi]) + (5280920759*d^12*K1^2*M^4*u^4)/
       (23141376000*b^2*Sqrt[1508087*Pi]) + 
      (25523152694199649*d^14*K1^2*M^4*u^4)/(2267528276901888000*b^2*
        Sqrt[1508087*Pi]) + (12324252379*d^16*K1^2*M^4*u^4)/
       (5183668224000*b^2*Sqrt[1508087*Pi]) + 
      (614422789933*d^12*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^5)/
       (57020350464000*b^2) + (95698441759*d^14*K0*K1*M^4*Sqrt[17/(88711*Pi)]*
        u^5)/(57020350464000*b^2) - (538738062826141*d^8*K0*K1*M^4*
        Sqrt[29/(52003*Pi)]*u^5)/(46881095417856000*b^2) + 
      (5052118164931151*d^10*K0*K1*M^4*Sqrt[29/(52003*Pi)]*u^5)/
       (3351998322376704000*b^2) + (3902362669*K0*K1*M^4*u^5)/
       (6100942848000*b^2*Sqrt[1508087*Pi]) + 
      (5764365522833*d^2*K0*K1*M^4*u^5)/(148252911206400*b^2*
        Sqrt[1508087*Pi]) + (2773838163241*d^4*K0*K1*M^4*u^5)/
       (13477537382400*b^2*Sqrt[1508087*Pi]) - 
      (51846757009*d^6*K0*K1*M^4*u^5)/(1629152870400*b^2*Sqrt[1508087*Pi]) - 
      (1256822741227331*d^8*K0*K1*M^4*u^5)/(9376219083571200*b^2*
        Sqrt[1508087*Pi]) - (11024458666497373*d^10*K0*K1*M^4*u^5)/
       (3351998322376704000*b^2*Sqrt[1508087*Pi]) + 
      (188818424593*d^16*K0*K1*M^4*u^5)/(114040700928000*b^2*
        Sqrt[1508087*Pi]) + (3715965207584143*d^12*K0^2*M^4*
        Sqrt[17/(88711*Pi)]*u^6)/(4947334422331392000*b^2) + 
      (75926729779*d^14*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^6)/
       (228081401856000*b^2) + (6133433879*d^16*K0^2*M^4*Sqrt[17/(88711*Pi)]*
        u^6)/(456162803712000*b^2) + (709241314819*d^2*K1^2*M^4*
        Sqrt[17/(88711*Pi)]*u^6)/(988352741376000*b^2) - 
      (29041765271*d^8*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^6)/
       (3455778816000*b^2) + (9428544829486553*d^4*K1^2*M^4*
        Sqrt[23/(65569*Pi)]*u^6)/(3351998322376704000*b^2) + 
      (115867*d^6*K0^2*M^4*Sqrt[119/(12673*Pi)]*u^6)/(210213273600*b^2) + 
      (3414082705349*d^2*K0^2*M^4*u^6)/(593011644825600*Sqrt[1508087]*b^2*
        Sqrt[Pi]) + (182536203319*K0^2*M^4*u^6)/(1976705482752000*b^2*
        Sqrt[1508087*Pi]) + (3832863020347*d^4*K0^2*M^4*u^6)/
       (118602328965120*b^2*Sqrt[1508087*Pi]) - (4122683779*d^8*K0^2*M^4*u^6)/
       (53996544000*b^2*Sqrt[1508087*Pi]) + (31295629*d^10*K0^2*M^4*u^6)/
       (2303852544000*b^2*Sqrt[1508087*Pi]) + 
      (1058411685589290101*d^12*K0^2*M^4*u^6)/(54420678645645312000*b^2*
        Sqrt[1508087*Pi]) + (128581903067*K1^2*M^4*u^6)/
       (658901827584000*b^2*Sqrt[1508087*Pi]) - 
      (2954538820822187*d^4*K1^2*M^4*u^6)/(6703996644753408000*b^2*
        Sqrt[1508087*Pi]) - (965275555933*d^6*K1^2*M^4*u^6)/
       (76027133952000*b^2*Sqrt[1508087*Pi]) + (3585183173*d^10*K1^2*M^4*u^6)/
       (255983616000*b^2*Sqrt[1508087*Pi]) + 
      (12738315652229*d^12*K1^2*M^4*u^6)/(228081401856000*b^2*
        Sqrt[1508087*Pi]) + (1994980706099*d^14*K1^2*M^4*u^6)/
       (228081401856000*b^2*Sqrt[1508087*Pi]) + 
      (141871216909*d^16*K1^2*M^4*u^6)/(456162803712000*b^2*
        Sqrt[1508087*Pi]) + (191196865619*d^4*K0*K1*M^4*Sqrt[19/(79373*Pi)]*
        u^7)/(114040700928000*b^2) + (2107818113*K0*K1*M^4*u^7)/
       (25342377984000*b^2*Sqrt[1508087*Pi]) + 
      (622729167509*d^2*K0*K1*M^4*u^7)/(114040700928000*b^2*
        Sqrt[1508087*Pi]) - (99154496827*d^6*K0*K1*M^4*u^7)/
       (114040700928000*b^2*Sqrt[1508087*Pi]) - 
      (129546437197*d^8*K0*K1*M^4*u^7)/(1727889408000*b^2*Sqrt[1508087*Pi]) + 
      (1900797179*d^10*K0*K1*M^4*u^7)/(691155763200*b^2*Sqrt[1508087*Pi]) + 
      (315398015173*d^12*K0*K1*M^4*u^7)/(10367336448000*b^2*
        Sqrt[1508087*Pi]) + (10635502937*d^14*K0*K1*M^4*u^7)/
       (2073467289600*b^2*Sqrt[1508087*Pi]) + (592807021*d^16*K0*K1*M^4*u^7)/
       (4146934579200*b^2*Sqrt[1508087*Pi]) - 
      (969327557*d^8*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^8)/(1382311526400*b^2) + 
      (66070607101*d^12*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^8)/
       (228081401856000*b^2) + (44610526313*d^12*K0^2*M^4*Sqrt[19/(79373*Pi)]*
        u^8)/(228081401856000*b^2) + (80351689007*d^2*K0^2*M^4*u^8)/
       (228081401856000*Sqrt[1508087]*b^2*Sqrt[Pi]) + 
      (96232344539*d^2*K1^2*M^4*u^8)/(76027133952000*Sqrt[1508087]*b^2*
        Sqrt[Pi]) + (33161369*K0^2*M^4*u^8)/(14255087616000*b^2*
        Sqrt[1508087*Pi]) + (760691654273*d^4*K0^2*M^4*u^8)/
       (228081401856000*b^2*Sqrt[1508087*Pi]) + 
      (33573798991*d^6*K0^2*M^4*u^8)/(25342377984000*b^2*Sqrt[1508087*Pi]) - 
      (62492292943*d^8*K0^2*M^4*u^8)/(6911557632000*b^2*Sqrt[1508087*Pi]) - 
      (7064217857*d^10*K0^2*M^4*u^8)/(20734672896000*b^2*Sqrt[1508087*Pi]) + 
      (145224499349*d^14*K0^2*M^4*u^8)/(228081401856000*b^2*
        Sqrt[1508087*Pi]) + (36445679*d^16*K0^2*M^4*u^8)/
       (2452488192000*b^2*Sqrt[1508087*Pi]) + (1361160781*K1^2*M^4*u^8)/
       (57020350464000*b^2*Sqrt[1508087*Pi]) + 
      (141282088127*d^4*K1^2*M^4*u^8)/(25342377984000*b^2*Sqrt[1508087*Pi]) - 
      (383262934783*d^6*K1^2*M^4*u^8)/(228081401856000*b^2*
        Sqrt[1508087*Pi]) + (6713125883*d^10*K1^2*M^4*u^8)/
       (6911557632000*b^2*Sqrt[1508087*Pi]) + (37500124087*d^14*K1^2*M^4*u^8)/
       (45616280371200*b^2*Sqrt[1508087*Pi]) + (4312166993*d^16*K1^2*M^4*u^8)/
       (228081401856000*b^2*Sqrt[1508087*Pi]) + 
      (1961244343*d^14*K0*K1*M^4*Sqrt[29/(52003*Pi)]*u^9)/
       (171061051392000*b^2) + (7075373*d^16*K0*K1*M^4*Sqrt[29/(52003*Pi)]*
        u^9)/(28510175232000*b^2) + (124582961*d^12*K0*K1*M^4*
        Sqrt[391/(3857*Pi)]*u^9)/(24437293056000*b^2) + 
      (7612453729*K0*K1*M^4*u^9)/(2223793668096000*b^2*Sqrt[1508087*Pi]) + 
      (100751231983*d^2*K0*K1*M^4*u^9)/(317684809728000*b^2*
        Sqrt[1508087*Pi]) + (4520020034839*d^4*K0*K1*M^4*u^9)/
       (2223793668096000*b^2*Sqrt[1508087*Pi]) + 
      (190573457*d^6*K0*K1*M^4*u^9)/(5183668224000*b^2*Sqrt[1508087*Pi]) - 
      (24762449519*d^8*K0*K1*M^4*u^9)/(5183668224000*b^2*Sqrt[1508087*Pi]) + 
      (841005397*d^10*K0*K1*M^4*u^9)/(15551004672000*b^2*Sqrt[1508087*Pi]) + 
      (19802311*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^10)/(52947468288000*b^2) + 
      (3814703*d^10*K1^2*M^4*Sqrt[23/(65569*Pi)]*u^10)/(7775502336000*b^2) + 
      (18039983*d^14*K1^2*M^4*Sqrt[493/(3059*Pi)]*u^10)/
       (256591577088000*b^2) - (17282011*d^2*K0^2*M^4*u^10)/
       (2527038259200*Sqrt[1508087]*b^2*Sqrt[Pi]) + 
      (248744770123*d^2*K1^2*M^4*u^10)/(3335690502144000*Sqrt[1508087]*b^2*
        Sqrt[Pi]) - (35755807*K0^2*M^4*u^10)/(25270382592000*b^2*
        Sqrt[1508087*Pi]) + (1944600839*d^4*K0^2*M^4*u^10)/
       (10108153036800*b^2*Sqrt[1508087*Pi]) + (3110641*d^6*K0^2*M^4*u^10)/
       (41803776000*b^2*Sqrt[1508087*Pi]) - (18409931*d^8*K0^2*M^4*u^10)/
       (40497408000*b^2*Sqrt[1508087*Pi]) - (20377421*d^10*K0^2*M^4*u^10)/
       (1943875584000*b^2*Sqrt[1508087*Pi]) + (7560863077*d^12*K0^2*M^4*u^10)/
       (42765262848000*b^2*Sqrt[1508087*Pi]) + (248838263*d^14*K0^2*M^4*u^10)/
       (8553052569600*b^2*Sqrt[1508087*Pi]) + (1156979*d^16*K0^2*M^4*u^10)/
       (1781885952000*b^2*Sqrt[1508087*Pi]) + 
      (637455797827*d^4*K1^2*M^4*u^10)/(3335690502144000*b^2*
        Sqrt[1508087*Pi]) - (19890481427*d^6*K1^2*M^4*u^10)/
       (256591577088000*b^2*Sqrt[1508087*Pi]) - 
      (1160423839*d^8*K1^2*M^4*u^10)/(2591834112000*b^2*Sqrt[1508087*Pi]) + 
      (53938277321*d^12*K1^2*M^4*u^10)/(256591577088000*b^2*
        Sqrt[1508087*Pi]) + (102031597*d^16*K1^2*M^4*u^10)/
       (128295788544000*b^2*Sqrt[1508087*Pi]) + 
      (12131953241*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^11)/
       (316890597703680000*b^2) + (5614256303*d^4*K0*K1*M^4*
        Sqrt[19/(79373*Pi)]*u^11)/(1667845251072000*b^2) + 
      (453518487915332513*d^12*K0*K1*M^4*Sqrt[29/(52003*Pi)]*u^11)/
       (20815909581959331840000*b^2) - (21956749637*K0*K1*M^4*u^11)/
       (28808236154880000*b^2*Sqrt[1508087*Pi]) + 
      (15468407363*d^2*K0*K1*M^4*u^11)/(1667845251072000*b^2*
        Sqrt[1508087*Pi]) + (108812531*d^6*K0*K1*M^4*u^11)/
       (128295788544000*b^2*Sqrt[1508087*Pi]) - (27122897*d^8*K0*K1*M^4*u^11)/
       (185131008000*b^2*Sqrt[1508087*Pi]) - (174359*d^10*K0*K1*M^4*u^11)/
       (777550233600*b^2*Sqrt[1508087*Pi]) - 
      (11857553875544258317*d^12*K0*K1*M^4*u^11)/(20815909581959331840000*b^2*
        Sqrt[1508087*Pi]) + (52905337*d^14*K0*K1*M^4*u^11)/
       (5131831541760*b^2*Sqrt[1508087*Pi]) + (17047571*d^16*K0*K1*M^4*u^11)/
       (64147894272000*b^2*Sqrt[1508087*Pi]) + 
      (3394931*d^4*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^12)/(15884240486400*b^2) - 
      (69974701*d^2*K0^2*M^4*Sqrt[19/(79373*Pi)]*u^12)/
       (1667845251072000*b^2) + (478969*d^12*K0^2*M^4*Sqrt[19/(79373*Pi)]*
        u^12)/(2332650700800*b^2) + (29485441*d^12*K1^2*M^4*
        Sqrt[19/(79373*Pi)]*u^12)/(128295788544000*b^2) + 
      (81101*d^16*K1^2*M^4*Sqrt[19/(79373*Pi)]*u^12)/(64147894272000*b^2) - 
      (1638551*d^8*K1^2*M^4*Sqrt[23/(65569*Pi)]*u^12)/(3887751168000*b^2) + 
      (854611419067853*d^4*K0^2*M^4*Sqrt[29/(52003*Pi)]*u^12)/
       (1734659131829944320000*b^2) + (1031*d^16*K0^2*M^4*Sqrt[29/(52003*Pi)]*
        u^12)/(1457906688000*b^2) + (3402053*d^14*K1^2*M^4*
        Sqrt[29/(52003*Pi)]*u^12)/(128295788544000*b^2) + 
      (1840079*d^2*K1^2*M^4*Sqrt[667/(2261*Pi)]*u^12)/(555948417024000*b^2) - 
      (27219667*K0^2*M^4*u^12)/(111189683404800*b^2*Sqrt[1508087*Pi]) - 
      (4368926190176599*d^4*K0^2*M^4*u^12)/(578219710609981440000*b^2*
        Sqrt[1508087*Pi]) - (14829667*d^6*K0^2*M^4*u^12)/
       (128295788544000*b^2*Sqrt[1508087*Pi]) - (4422331*d^8*K0^2*M^4*u^12)/
       (431972352000*b^2*Sqrt[1508087*Pi]) + (258319*d^10*K0^2*M^4*u^12)/
       (3887751168000*b^2*Sqrt[1508087*Pi]) + (1575121*d^14*K0^2*M^4*u^12)/
       (2332650700800*b^2*Sqrt[1508087*Pi]) + (14080099*K1^2*M^4*u^12)/
       (50540765184000*b^2*Sqrt[1508087*Pi]) + (20497369*d^6*K1^2*M^4*u^12)/
       (42765262848000*b^2*Sqrt[1508087*Pi]) + (281417*d^10*K1^2*M^4*u^12)/
       (3887751168000*b^2*Sqrt[1508087*Pi]) - 
      (92567*d^8*K0*K1*M^4*Sqrt[23/(65569*Pi)]*u^13)/(971937792000*b^2) + 
      (2717753*d^4*K0*K1*M^4*Sqrt[29/(52003*Pi)]*u^13)/(83392262553600*b^2) - 
      (2616697*K0*K1*M^4*u^13)/(138987104256000*b^2*Sqrt[1508087*Pi]) + 
      (6911929*d^2*K0*K1*M^4*u^13)/(37905573888000*b^2*Sqrt[1508087*Pi]) - 
      (42967*d^6*K0*K1*M^4*u^13)/(4581992448000*b^2*Sqrt[1508087*Pi]) + 
      (19093*d^10*K0*K1*M^4*u^13)/(971937792000*b^2*Sqrt[1508087*Pi]) + 
      (28496711*d^12*K0*K1*M^4*u^13)/(32073947136000*b^2*Sqrt[1508087*Pi]) + 
      (5664173*d^14*K0*K1*M^4*u^13)/(32073947136000*b^2*Sqrt[1508087*Pi]) + 
      (52517*d^16*K0*K1*M^4*u^13)/(8018486784000*b^2*Sqrt[1508087*Pi]) - 
      (109*d^10*K0^2*M^4*Sqrt[19/(79373*Pi)]*u^14)/(485968896000*b^2) + 
      (1109*d^14*K0^2*M^4*Sqrt[19/(79373*Pi)]*u^14)/(2290996224000*b^2) + 
      (1433*d^14*K1^2*M^4*Sqrt[23/(65569*Pi)]*u^14)/(3207394713600*b^2) + 
      (89*d^16*K1^2*M^4*Sqrt[23/(65569*Pi)]*u^14)/(4581992448000*b^2) + 
      (22303*d^12*K1^2*M^4*Sqrt[29/(52003*Pi)]*u^14)/(16036973568000*b^2) + 
      (290183*d^2*K0^2*M^4*u^14)/(8339226255360*Sqrt[1508087]*b^2*Sqrt[Pi]) - 
      (812759*d^2*K1^2*M^4*u^14)/(41696131276800*Sqrt[1508087]*b^2*
        Sqrt[Pi]) - (1242403*K0^2*M^4*u^14)/(59565901824000*b^2*
        Sqrt[1508087*Pi]) + (128227*d^4*K0^2*M^4*u^14)/
       (2707540992000*b^2*Sqrt[1508087*Pi]) - (266141*d^6*K0^2*M^4*u^14)/
       (16036973568000*b^2*Sqrt[1508087*Pi]) - (21169*d^8*K0^2*M^4*u^14)/
       (242984448000*b^2*Sqrt[1508087*Pi]) + (594749*d^12*K0^2*M^4*u^14)/
       (16036973568000*b^2*Sqrt[1508087*Pi]) + (2537*d^16*K0^2*M^4*u^14)/
       (6414789427200*b^2*Sqrt[1508087*Pi]) + (2934809*K1^2*M^4*u^14)/
       (138987104256000*b^2*Sqrt[1508087*Pi]) + (6957617*d^4*K1^2*M^4*u^14)/
       (208480656384000*b^2*Sqrt[1508087*Pi]) + (225833*d^6*K1^2*M^4*u^14)/
       (16036973568000*b^2*Sqrt[1508087*Pi]) - (569*d^8*K1^2*M^4*u^14)/
       (6074611200*b^2*Sqrt[1508087*Pi]) - (349*d^10*K1^2*M^4*u^14)/
       (53996544000*b^2*Sqrt[1508087*Pi]) + 
      (821*d^2*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^15)/(17373388032000*b^2) - 
      (271*d^8*K0*K1*M^4*Sqrt[19/(79373*Pi)]*u^15)/(364476672000*b^2) - 
      (199*d^10*K0*K1*M^4*Sqrt[19/(79373*Pi)]*u^15)/(364476672000*b^2) + 
      (43*d^12*K0*K1*M^4*Sqrt[23/(65569*Pi)]*u^15)/(114549811200*b^2) + 
      (d^16*K0*K1*M^4*Sqrt[23/(65569*Pi)]*u^15)/(121492224000*b^2) + 
      (103*d^4*K0*K1*M^4*Sqrt[119/(12673*Pi)]*u^15)/(2481912576000*b^2) + 
      (K0*K1*M^4*u^15)/(103413024000*b^2*Sqrt[1508087*Pi]) - 
      (53*d^2*K0*K1*M^4*u^15)/(542918376000*b^2*Sqrt[1508087*Pi]) + 
      (503*d^6*K0*K1*M^4*u^15)/(190916352000*b^2*Sqrt[1508087*Pi]) + 
      (11*d^8*K0*K1*M^4*u^15)/(6508512000*b^2*Sqrt[1508087*Pi]) + 
      (71*d^10*K0*K1*M^4*u^15)/(11389896000*b^2*Sqrt[1508087*Pi]) - 
      (71*d^12*K0*K1*M^4*u^15)/(28637452800*b^2*Sqrt[1508087*Pi]) + 
      (389*d^14*K0*K1*M^4*u^15)/(190916352000*b^2*Sqrt[1508087*Pi]) - 
      (d^16*K0*K1*M^4*u^15)/(10777536000*b^2*Sqrt[1508087*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^16)/(23864544000*b^2) - 
      (d^6*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^16)/(23864544000*b^2) + 
      (d^4*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^16)/(23864544000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^16)/(23864544000*b^2) + 
      (d^2*K0^2*M^4*Sqrt[19/(79373*Pi)]*u^16)/(542918376000*b^2) + 
      (d^2*K1^2*M^4*Sqrt[19/(79373*Pi)]*u^16)/(542918376000*b^2) + 
      (K0^2*M^4*u^16)/(2171673504000*b^2*Sqrt[1508087*Pi]) - 
      (d^4*K0^2*M^4*u^16)/(28203552000*b^2*Sqrt[1508087*Pi]) + 
      (d^6*K0^2*M^4*u^16)/(2169504000*b^2*Sqrt[1508087*Pi]) - 
      (d^8*K0^2*M^4*u^16)/(1518652800*b^2*Sqrt[1508087*Pi]) - 
      (d^10*K0^2*M^4*u^16)/(3796632000*b^2*Sqrt[1508087*Pi]) + 
      (d^12*K0^2*M^4*u^16)/(2983068000*b^2*Sqrt[1508087*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(8352590400*b^2*Sqrt[1508087*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(167051808000*b^2*Sqrt[1508087*Pi]) + 
      (K1^2*M^4*u^16)/(2171673504000*b^2*Sqrt[1508087*Pi]) - 
      (d^4*K1^2*M^4*u^16)/(28203552000*b^2*Sqrt[1508087*Pi]) + 
      (d^6*K1^2*M^4*u^16)/(2169504000*b^2*Sqrt[1508087*Pi]) - 
      (d^8*K1^2*M^4*u^16)/(1518652800*b^2*Sqrt[1508087*Pi]) - 
      (d^10*K1^2*M^4*u^16)/(3796632000*b^2*Sqrt[1508087*Pi]) + 
      (d^12*K1^2*M^4*u^16)/(2983068000*b^2*Sqrt[1508087*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(8352590400*b^2*Sqrt[1508087*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(167051808000*b^2*Sqrt[1508087*Pi]))/Pi, 0, 
    ((-2750119*d^2*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(1206779904*b^2) - 
      (48440567*d^4*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(3016949760*b^2) + 
      (128546213*d^8*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(3016949760*b^2) - 
      (13240721*d^12*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(603389952*b^2) - 
      (12088811*d^14*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(3016949760*b^2) + 
      (177523*d^16*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(603389952*b^2) - 
      (17213*d^18*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(6033899520*b^2) - 
      (101119*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(754237440*b^2) - 
      (101873069*d^4*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(1508474880*b^2) - 
      (1856603*d^6*K1^2*M^4*Sqrt[7/(215441*Pi)]*u^2)/(301694976*b^2) - 
      (371069*d^14*K1^2*M^4*Sqrt[19/(79373*Pi)]*u^2)/(167608320*b^2) - 
      (20047132971008749*d^6*K0^2*M^4*Sqrt[29/(52003*Pi)]*u^2)/
       (12898276719215247360*b^2) + (9167*d^18*K1^2*M^4*Sqrt[119/(12673*Pi)]*
        u^2)/(1005649920*b^2) + (21203*d^10*K0^2*M^4*Sqrt[133/(11339*Pi)]*
        u^2)/(47139840*b^2) - (167*K0^2*M^4*Sqrt[161/(9367*Pi)]*u^2)/
       (125706240*b^2) - (1013*d^2*K1^2*M^4*Sqrt[3857/(391*Pi)]*u^2)/
       (54853632*b^2) - (62288968591053739*d^6*K0^2*M^4*u^2)/
       (12898276719215247360*b^2*Sqrt[1508087*Pi]) + 
      (166308199*d^8*K1^2*M^4*u^2)/(137134080*b^2*Sqrt[1508087*Pi]) - 
      (40210207*d^10*K1^2*M^4*u^2)/(377118720*b^2*Sqrt[1508087*Pi]) - 
      (15588053*d^12*K1^2*M^4*u^2)/(33521664*b^2*Sqrt[1508087*Pi]) - 
      (135673*d^16*K1^2*M^4*u^2)/(11173888*b^2*Sqrt[1508087*Pi]) - 
      (1564752684841*d^4*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^3)/
       (25885428940800*b^2) + (182521379779*d^8*K0*K1*M^4*Sqrt[29/(52003*Pi)]*
        u^3)/(1991186841600*b^2) - (20045589827*K0*K1*M^4*u^3)/
       (9707035852800*b^2*Sqrt[1508087*Pi]) - 
      (7912485424541*d^2*K0*K1*M^4*u^3)/(51770857881600*b^2*
        Sqrt[1508087*Pi]) - (1781080746931*d^6*K0*K1*M^4*u^3)/
       (7059662438400*b^2*Sqrt[1508087*Pi]) + (4944136037*d^10*K0*K1*M^4*u^3)/
       (33940684800*b^2*Sqrt[1508087*Pi]) - 
      (7105610410421*d^12*K0*K1*M^4*u^3)/(5973560524800*b^2*
        Sqrt[1508087*Pi]) - (13697020774543*d^14*K0*K1*M^4*u^3)/
       (77656286822400*b^2*Sqrt[1508087*Pi]) - 
      (66628551529*d^16*K0*K1*M^4*u^3)/(15531257364480*b^2*
        Sqrt[1508087*Pi]) + (165206167031*d^18*K0*K1*M^4*u^3)/
       (155312573644800*b^2*Sqrt[1508087*Pi]) + 
      (179845637989*d^10*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^4)/
       (9503391744000*b^2) - (890147601773*d^4*K0^2*M^4*Sqrt[19/(79373*Pi)]*
        u^4)/(51770857881600*b^2) + (3704348047*d^18*K0^2*M^4*
        Sqrt[23/(65569*Pi)]*u^4)/(310625147289600*b^2) - 
      (33014436643*K1^2*M^4*Sqrt[29/(52003*Pi)]*u^4)/(582422151168000*b^2) - 
      (10240710680171*d^2*K1^2*M^4*Sqrt[391/(3857*Pi)]*u^4)/
       (32615640465408000*b^2) - (5029355347571*d^2*K0^2*M^4*u^4)/
       (103541715763200*Sqrt[1508087]*b^2*Sqrt[Pi]) - 
      (12836382107*K0^2*M^4*u^4)/(19414071705600*b^2*Sqrt[1508087*Pi]) - 
      (1263227726701*d^6*K0^2*M^4*u^4)/(14119324876800*b^2*
        Sqrt[1508087*Pi]) + (3363805277561*d^8*K0^2*M^4*u^4)/
       (3982373683200*b^2*Sqrt[1508087*Pi]) + (1196532593*d^10*K0^2*M^4*u^4)/
       (16970342400*b^2*Sqrt[1508087*Pi]) - (4628500931291*d^12*K0^2*M^4*u^4)/
       (11947121049600*b^2*Sqrt[1508087*Pi]) - 
      (9684233577553*d^14*K0^2*M^4*u^4)/(155312573644800*b^2*
        Sqrt[1508087*Pi]) - (9256812247*d^16*K0^2*M^4*u^4)/
       (31062514728960*b^2*Sqrt[1508087*Pi]) - 
      (13894108504166929*d^4*K1^2*M^4*u^4)/(16307820232704000*b^2*
        Sqrt[1508087*Pi]) - (5124028382814743*d^6*K1^2*M^4*u^4)/
       (16307820232704000*b^2*Sqrt[1508087*Pi]) + 
      (935438103747629*d^8*K1^2*M^4*u^4)/(418149236736000*b^2*
        Sqrt[1508087*Pi]) - (50361001574813*d^12*K1^2*M^4*u^4)/
       (46461026304000*b^2*Sqrt[1508087*Pi]) - 
      (3093161723510297*d^14*K1^2*M^4*u^4)/(16307820232704000*b^2*
        Sqrt[1508087*Pi]) + (16174180336409*d^16*K1^2*M^4*u^4)/
       (3261564046540800*b^2*Sqrt[1508087*Pi]) + 
      (14925849048389*d^18*K1^2*M^4*u^4)/(32615640465408000*b^2*
        Sqrt[1508087*Pi]) - (1193079151576547*d^4*K0*K1*M^4*
        Sqrt[19/(79373*Pi)]*u^5)/(32615640465408000*b^2) - 
      (20563624069319*d^2*K0*K1*M^4*Sqrt[323/(4669*Pi)]*u^5)/
       (65231280930816000*b^2) - (1626439346689*K0*K1*M^4*u^5)/
       (1164844302336000*b^2*Sqrt[1508087*Pi]) - 
      (8319333280706251*d^6*K0*K1*M^4*u^5)/(32615640465408000*b^2*
        Sqrt[1508087*Pi]) + (1515010441530373*d^8*K0*K1*M^4*u^5)/
       (836298473472000*b^2*Sqrt[1508087*Pi]) + 
      (2721716353673*d^10*K0*K1*M^4*u^5)/(9503391744000*b^2*
        Sqrt[1508087*Pi]) - (35287181510489*d^12*K0*K1*M^4*u^5)/
       (39823736832000*b^2*Sqrt[1508087*Pi]) - 
      (5333436455705749*d^14*K0*K1*M^4*u^5)/(32615640465408000*b^2*
        Sqrt[1508087*Pi]) + (6012461515253*d^16*K0*K1*M^4*u^5)/
       (1304625618616320*b^2*Sqrt[1508087*Pi]) + 
      (22783157975173*d^18*K0*K1*M^4*u^5)/(65231280930816000*b^2*
        Sqrt[1508087*Pi]) - (118978223777773*d^6*K1^2*M^4*Sqrt[17/(88711*Pi)]*
        u^6)/(29459288162304000*b^2) + (777327375277*d^18*K0^2*M^4*
        Sqrt[19/(79373*Pi)]*u^6)/(260925123723264000*b^2) - 
      (4631430976642087*d^2*K0^2*M^4*u^6)/(260925123723264000*Sqrt[1508087]*
        b^2*Sqrt[Pi]) - (18442578523807663*d^2*K1^2*M^4*u^6)/
       (608825288687616000*Sqrt[1508087]*b^2*Sqrt[Pi]) - 
      (52485849967*K0^2*M^4*u^6)/(211789873152000*b^2*Sqrt[1508087*Pi]) - 
      (15717128934764123*d^4*K0^2*M^4*u^6)/(130462561861632000*b^2*
        Sqrt[1508087*Pi]) - (6194302103316361*d^6*K0^2*M^4*u^6)/
       (130462561861632000*b^2*Sqrt[1508087*Pi]) + 
      (95285384270453*d^8*K0^2*M^4*u^6)/(304108535808000*b^2*
        Sqrt[1508087*Pi]) + (748134345031*d^10*K0^2*M^4*u^6)/
       (12671188992000*b^2*Sqrt[1508087*Pi]) - 
      (523401279482519*d^12*K0^2*M^4*u^6)/(3345193893888000*b^2*
        Sqrt[1508087*Pi]) - (4042465835662039*d^14*K0^2*M^4*u^6)/
       (130462561861632000*b^2*Sqrt[1508087*Pi]) + 
      (819276560857*d^16*K0^2*M^4*u^6)/(841693947494400*b^2*
        Sqrt[1508087*Pi]) - (46522178224099*K1^2*M^4*u^6)/
       (114154741628928000*b^2*Sqrt[1508087*Pi]) - 
      (14505208774658197*d^4*K1^2*M^4*u^6)/(70249071771648000*b^2*
        Sqrt[1508087*Pi]) + (1208016715375937*d^8*K1^2*M^4*u^6)/
       (2266099089408000*b^2*Sqrt[1508087*Pi]) + 
      (2226856265239*d^10*K1^2*M^4*u^6)/(29566107648000*b^2*
        Sqrt[1508087*Pi]) - (6006592294277381*d^12*K1^2*M^4*u^6)/
       (23416357257216000*b^2*Sqrt[1508087*Pi]) - 
      (478489919208263*d^14*K1^2*M^4*u^6)/(10035581681664000*b^2*
        Sqrt[1508087*Pi]) + (15537562176667*d^16*K1^2*M^4*u^6)/
       (10035581681664000*b^2*Sqrt[1508087*Pi]) + 
      (154194929941*d^18*K1^2*M^4*u^6)/(1824651214848000*b^2*
        Sqrt[1508087*Pi]) - (337260121399*K0*K1*M^4*u^7)/
       (1522063221719040*b^2*Sqrt[1508087*Pi]) - 
      (3690416011886369*d^2*K0*K1*M^4*u^7)/(228309483257856000*b^2*
        Sqrt[1508087*Pi]) - (470914328756173*d^4*K0*K1*M^4*u^7)/
       (4227953393664000*b^2*Sqrt[1508087*Pi]) - 
      (6502138821751*d^6*K0*K1*M^4*u^7)/(152206322171904*b^2*
        Sqrt[1508087*Pi]) + (2552757731906551*d^8*K0*K1*M^4*u^7)/
       (8781133971456000*b^2*Sqrt[1508087*Pi]) + 
      (1177948300783*d^10*K0*K1*M^4*u^7)/(24190451712000*b^2*
        Sqrt[1508087*Pi]) - (416231410792339*d^12*K0*K1*M^4*u^7)/
       (2927044657152000*b^2*Sqrt[1508087*Pi]) - 
      (2278714591033*d^14*K0*K1*M^4*u^7)/(82362728448000*b^2*
        Sqrt[1508087*Pi]) + (2457492186367*d^16*K0*K1*M^4*u^7)/
       (2717970038784000*b^2*Sqrt[1508087*Pi]) + 
      (506069889851*d^18*K0*K1*M^4*u^7)/(10871880155136000*b^2*
        Sqrt[1508087*Pi]) - (32164908873997*d^12*K0^2*M^4*Sqrt[19/(79373*Pi)]*
        u^8)/(35124535885824000*b^2) + (2668444747*d^18*K0^2*M^4*
        Sqrt[19/(79373*Pi)]*u^8)/(8697504124108800*b^2) - 
      (7422422677387*d^4*K1^2*M^4*Sqrt[23/(65569*Pi)]*u^8)/
       (8781133971456000*b^2) - (998921644823*d^6*K1^2*M^4*
        Sqrt[23/(65569*Pi)]*u^8)/(4756447567872000*b^2) - 
      (367859080859*K0^2*M^4*Sqrt[29/(52003*Pi)]*u^8)/
       (456618966515712000*b^2) - (28408179157327*d^2*K0^2*M^4*u^8)/
       (16604326055116800*Sqrt[1508087]*b^2*Sqrt[Pi]) - 
      (794844374161027*d^2*K1^2*M^4*u^8)/(260925123723264000*Sqrt[1508087]*
        b^2*Sqrt[Pi]) - (232222878840937*d^4*K0^2*M^4*u^8)/
       (18264758660628480*b^2*Sqrt[1508087*Pi]) - 
      (1032935899120981*d^6*K0^2*M^4*u^8)/(152206322171904000*b^2*
        Sqrt[1508087*Pi]) + (1219334881970353*d^8*K0^2*M^4*u^8)/
       (35124535885824000*b^2*Sqrt[1508087*Pi]) + 
      (36228652741*d^10*K0^2*M^4*u^8)/(4989280665600*b^2*Sqrt[1508087*Pi]) - 
      (45109654118219*d^14*K0^2*M^4*u^8)/(13046256186163200*b^2*
        Sqrt[1508087*Pi]) + (170684885941*d^16*K0^2*M^4*u^8)/
       (1553125736448000*b^2*Sqrt[1508087*Pi]) - 
      (77122941580457*K1^2*M^4*u^8)/(1826475866062848000*b^2*
        Sqrt[1508087*Pi]) + (136449109123807*d^8*K1^2*M^4*u^8)/
       (2809962870865920*b^2*Sqrt[1508087*Pi]) + 
      (4563817474849*d^10*K1^2*M^4*u^8)/(709586583552000*b^2*
        Sqrt[1508087*Pi]) - (27262389113921*d^12*K1^2*M^4*u^8)/
       (1170817862860800*b^2*Sqrt[1508087*Pi]) - 
      (3757640539417*d^14*K1^2*M^4*u^8)/(836298473472000*b^2*
        Sqrt[1508087*Pi]) + (44483412863*d^16*K1^2*M^4*u^8)/
       (318589894656000*b^2*Sqrt[1508087*Pi]) + 
      (17317528117*d^18*K1^2*M^4*u^8)/(2230129262592000*b^2*
        Sqrt[1508087*Pi]) + (430260423583*d^16*K0*K1*M^4*Sqrt[7/(215441*Pi)]*
        u^9)/(55912526512128000*b^2) - (13117568506169*K0*K1*M^4*u^9)/
       (913237933031424000*b^2*Sqrt[1508087*Pi]) - 
      (111898704735577*d^2*K0*K1*M^4*u^9)/(105373607657472000*b^2*
        Sqrt[1508087*Pi]) - (36470913779899*d^4*K0*K1*M^4*u^9)/
       (4892346069811200*b^2*Sqrt[1508087*Pi]) - 
      (49561793413589*d^6*K0*K1*M^4*u^9)/(17123211244339200*b^2*
        Sqrt[1508087*Pi]) + (682350159381251*d^8*K0*K1*M^4*u^9)/
       (35124535885824000*b^2*Sqrt[1508087*Pi]) + 
      (15821111964599*d^10*K0*K1*M^4*u^9)/(4789709438976000*b^2*
        Sqrt[1508087*Pi]) - (250320165547267*d^12*K0*K1*M^4*u^9)/
       (26343401914368000*b^2*Sqrt[1508087*Pi]) - 
      (5685572198279*d^14*K0*K1*M^4*u^9)/(3057716293632000*b^2*
        Sqrt[1508087*Pi]) + (665699811269*d^18*K0*K1*M^4*u^9)/
       (195693842792448000*b^2*Sqrt[1508087*Pi]) + 
      (523616391961*d^8*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^10)/
       (5017790840832000*b^2) + (12562317157*d^10*K0^2*M^4*
        Sqrt[19/(79373*Pi)]*u^10)/(684244205568000*b^2) - 
      (339494693563*d^12*K0^2*M^4*Sqrt[19/(79373*Pi)]*u^10)/
       (7526686261248000*b^2) - (43309605979*d^14*K0^2*M^4*
        Sqrt[19/(79373*Pi)]*u^10)/(4892346069811200*b^2) + 
      (11504399826113*d^8*K1^2*M^4*Sqrt[19/(79373*Pi)]*u^10)/
       (105373607657472000*b^2) - (18785138616677*d^4*K0^2*M^4*
        Sqrt[23/(65569*Pi)]*u^10)/(684928449773568000*b^2) - 
      (79327757217413*d^2*K0^2*M^4*u^10)/(1369856899547136000*Sqrt[1508087]*
        b^2*Sqrt[Pi]) - (671263067939393*d^2*K1^2*M^4*u^10)/
       (4109570698641408000*Sqrt[1508087]*b^2*Sqrt[Pi]) - 
      (15140657369*K0^2*M^4*u^10)/(29459288162304000*b^2*Sqrt[1508087*Pi]) - 
      (35368898918189*d^6*K0^2*M^4*u^10)/(85616056221696000*b^2*
        Sqrt[1508087*Pi]) + (55478863379*d^16*K0^2*M^4*u^10)/
       (12625409212416000*b^2*Sqrt[1508087*Pi]) + 
      (65965600969*d^18*K0^2*M^4*u^10)/(195693842792448000*b^2*
        Sqrt[1508087*Pi]) - (20776161105317*K1^2*M^4*u^10)/
       (8219141397282816000*b^2*Sqrt[1508087*Pi]) - 
      (1762276834398097*d^4*K1^2*M^4*u^10)/(2054785349320704000*b^2*
        Sqrt[1508087*Pi]) - (13077076617853*d^6*K1^2*M^4*u^10)/
       (102739267466035200*b^2*Sqrt[1508087*Pi]) + 
      (1461642310519*d^10*K1^2*M^4*u^10)/(4789709438976000*b^2*
        Sqrt[1508087*Pi]) - (18130504982713*d^12*K1^2*M^4*u^10)/
       (17562267942912000*b^2*Sqrt[1508087*Pi]) - 
      (7409263451851*d^14*K1^2*M^4*u^10)/(36692595523584000*b^2*
        Sqrt[1508087*Pi]) + (6029452564693*d^16*K1^2*M^4*u^10)/
       (1174163056754688000*b^2*Sqrt[1508087*Pi]) + 
      (244442430437*d^18*K1^2*M^4*u^10)/(587081528377344000*b^2*
        Sqrt[1508087*Pi]) - (57924668387*K0*K1*M^4*u^11)/
       (128424084332544000*b^2*Sqrt[1508087*Pi]) - 
      (1390817794139*d^2*K0*K1*M^4*u^11)/(41095706986414080*b^2*
        Sqrt[1508087*Pi]) - (8072666051041*d^4*K0*K1*M^4*u^11)/
       (32106021083136000*b^2*Sqrt[1508087*Pi]) - 
      (24547142905141*d^6*K0*K1*M^4*u^11)/(256848168665088000*b^2*
        Sqrt[1508087*Pi]) + (426046346401*d^8*K0*K1*M^4*u^11)/
       (658585047859200*b^2*Sqrt[1508087*Pi]) + 
      (12132760469*d^10*K0*K1*M^4*u^11)/(108857032704000*b^2*
        Sqrt[1508087*Pi]) - (34716478717*d^12*K0*K1*M^4*u^11)/
       (109764174643200*b^2*Sqrt[1508087*Pi]) - 
      (2286443950183*d^14*K0*K1*M^4*u^11)/(36692595523584000*b^2*
        Sqrt[1508087*Pi]) + (12722040521*d^16*K0*K1*M^4*u^11)/
       (9173148880896000*b^2*Sqrt[1508087*Pi]) + 
      (21176660051*d^18*K0*K1*M^4*u^11)/(146770382094336000*b^2*
        Sqrt[1508087*Pi]) + (190770271*d^10*K1^2*M^4*Sqrt[17/(88711*Pi)]*
        u^12)/(399142453248000*b^2) + (9120618041*d^2*K0^2*M^4*
        Sqrt[29/(52003*Pi)]*u^12)/(1027392674660352000*b^2) - 
      (58354223*d^14*K1^2*M^4*Sqrt[29/(52003*Pi)]*u^12)/
       (352813418496000*b^2) - (1877081246701*d^2*K1^2*M^4*u^12)/
       (342464224886784000*Sqrt[1508087]*b^2*Sqrt[Pi]) + 
      (27951928133*K0^2*M^4*u^12)/(1027392674660352000*b^2*
        Sqrt[1508087*Pi]) - (2373341701711*d^4*K0^2*M^4*u^12)/
       (128424084332544000*b^2*Sqrt[1508087*Pi]) - 
      (1333309326641*d^6*K0^2*M^4*u^12)/(128424084332544000*b^2*
        Sqrt[1508087*Pi]) + (1367582443*d^8*K0^2*M^4*u^12)/
       (29867802624000*b^2*Sqrt[1508087*Pi]) + (44278373*d^10*K0^2*M^4*u^12)/
       (5518098432000*b^2*Sqrt[1508087*Pi]) - (4966107029*d^12*K0^2*M^4*u^12)/
       (235208945664000*b^2*Sqrt[1508087*Pi]) - 
      (3863722399*d^14*K0^2*M^4*u^12)/(917314888089600*b^2*
        Sqrt[1508087*Pi]) + (11782846367*d^16*K0^2*M^4*u^12)/
       (146770382094336000*b^2*Sqrt[1508087*Pi]) + 
      (328257451*d^18*K0^2*M^4*u^12)/(29354076418867200*b^2*
        Sqrt[1508087*Pi]) - (2800972387*K1^2*M^4*u^12)/
       (29354076418867200*b^2*Sqrt[1508087*Pi]) - 
      (173517728977*d^4*K1^2*M^4*u^12)/(10273926746603520*b^2*
        Sqrt[1508087*Pi]) - (396113780911*d^6*K1^2*M^4*u^12)/
       (128424084332544000*b^2*Sqrt[1508087*Pi]) + 
      (1819366183801*d^8*K1^2*M^4*u^12)/(39515102871552000*b^2*
        Sqrt[1508087*Pi]) - (157556886947*d^12*K1^2*M^4*u^12)/
       (6585850478592000*b^2*Sqrt[1508087*Pi]) + 
      (1011428149*d^16*K1^2*M^4*u^12)/(11290029391872000*b^2*
        Sqrt[1508087*Pi]) + (147763159*d^18*K1^2*M^4*u^12)/
       (11290029391872000*b^2*Sqrt[1508087*Pi]) - (40916429*K0*K1*M^4*u^13)/
       (4756447567872000*b^2*Sqrt[1508087*Pi]) - 
      (32693648723*d^2*K0*K1*M^4*u^13)/(64212042166272000*b^2*
        Sqrt[1508087*Pi]) - (1927558163*d^4*K0*K1*M^4*u^13)/
       (445916959488000*b^2*Sqrt[1508087*Pi]) - 
      (1311220567*d^6*K0*K1*M^4*u^13)/(764429073408000*b^2*
        Sqrt[1508087*Pi]) + (54314408237*d^8*K0*K1*M^4*u^13)/
       (4939387858944000*b^2*Sqrt[1508087*Pi]) + 
      (29682461*d^10*K0*K1*M^4*u^13)/(14967841996800*b^2*Sqrt[1508087*Pi]) - 
      (2198091839*d^12*K0*K1*M^4*u^13)/(411615654912000*b^2*
        Sqrt[1508087*Pi]) - (844436357*d^14*K0*K1*M^4*u^13)/
       (764429073408000*b^2*Sqrt[1508087*Pi]) + (2410693*d^16*K0*K1*M^4*u^13)/
       (135898501939200*b^2*Sqrt[1508087*Pi]) + (3615671*d^18*K0*K1*M^4*u^13)/
       (1019238764544000*b^2*Sqrt[1508087*Pi]) - 
      (20577757*d^14*K0^2*M^4*Sqrt[7/(215441*Pi)]*u^14)/
       (2620899680256000*b^2) + (2047325387*d^2*K0^2*M^4*Sqrt[17/(88711*Pi)]*
        u^14)/(513696337330176000*b^2) - (668489357*d^4*K0^2*M^4*
        Sqrt[17/(88711*Pi)]*u^14)/(32106021083136000*b^2) + 
      (180629*d^16*K0^2*M^4*Sqrt[29/(52003*Pi)]*u^14)/
       (6671381004288000*b^2) - (308644258729*d^2*K1^2*M^4*u^14)/
       (2568481686650880000*Sqrt[1508087]*b^2*Sqrt[Pi]) - 
      (5422279*K0^2*M^4*u^14)/(15566555676672000*b^2*Sqrt[1508087*Pi]) - 
      (938672569*d^6*K0^2*M^4*u^14)/(18346297761792000*b^2*
        Sqrt[1508087*Pi]) + (10689702053*d^8*K0^2*M^4*u^14)/
       (19757551435776000*b^2*Sqrt[1508087*Pi]) + 
      (58575953*d^10*K0^2*M^4*u^14)/(598713679872000*b^2*Sqrt[1508087*Pi]) - 
      (407005369*d^12*K0^2*M^4*u^14)/(1646462619648000*b^2*
        Sqrt[1508087*Pi]) + (511211*d^18*K0^2*M^4*u^14)/
       (2367264227328000*b^2*Sqrt[1508087*Pi]) - (66650797*K1^2*M^4*u^14)/
       (285386854072320000*b^2*Sqrt[1508087*Pi]) - 
      (88399351*d^4*K1^2*M^4*u^14)/(1726130165760000*b^2*Sqrt[1508087*Pi]) - 
      (6000737*d^6*K1^2*M^4*u^14)/(42765262848000*b^2*Sqrt[1508087*Pi]) + 
      (10474065907*d^8*K1^2*M^4*u^14)/(19757551435776000*b^2*
        Sqrt[1508087*Pi]) + (327500837*d^10*K1^2*M^4*u^14)/
       (2993568399360000*b^2*Sqrt[1508087*Pi]) - 
      (2205303131*d^12*K1^2*M^4*u^14)/(8232313098240000*b^2*
        Sqrt[1508087*Pi]) - (1859542631*d^14*K1^2*M^4*u^14)/
       (30577162936320000*b^2*Sqrt[1508087*Pi]) + (330641*d^16*K1^2*M^4*u^14)/
       (388281434112000*b^2*Sqrt[1508087*Pi]) + (6012343*d^18*K1^2*M^4*u^14)/
       (24461730349056000*b^2*Sqrt[1508087*Pi]) + 
      (686787583*d^8*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^15)/
       (148181635768320000*b^2) + (88575964067*d^2*K0*K1*M^4*
        Sqrt[23/(65569*Pi)]*u^15)/(8714858362806435840000*b^2) - 
      (2879021*d^6*K0*K1*M^4*Sqrt[23/(65569*Pi)]*u^15)/
       (4586574440448000*b^2) - (8794682327*d^14*K0*K1*M^4*
        Sqrt[23/(65569*Pi)]*u^15)/(5195396331673067520000*b^2) + 
      (32327*d^10*K0*K1*M^4*Sqrt[493/(3059*Pi)]*u^15)/(748392099840000*b^2) - 
      (610003*K0*K1*M^4*u^15)/(10192387645440000*b^2*Sqrt[1508087*Pi]) - 
      (740296223479*d^2*K0*K1*M^4*u^15)/(158451970232844288000*b^2*
        Sqrt[1508087*Pi]) - (22884283*d^4*K0*K1*M^4*u^15)/
       (739770071040000*b^2*Sqrt[1508087*Pi]) + (2001337*d^8*K0*K1*M^4*u^15)/
       (21168805109760000*b^2*Sqrt[1508087*Pi]) - 
      (162703901*d^12*K0*K1*M^4*u^15)/(4116156549120000*b^2*
        Sqrt[1508087*Pi]) - (56827221020891*d^14*K0*K1*M^4*u^15)/
       (5195396331673067520000*b^2*Sqrt[1508087*Pi]) + 
      (842123*d^16*K0*K1*M^4*u^15)/(6115432587264000*b^2*Sqrt[1508087*Pi]) + 
      (29437*d^18*K0*K1*M^4*u^15)/(524179936051200*b^2*Sqrt[1508087*Pi]) - 
      (733*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^16)/(7644290734080000*b^2) - 
      (1109*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^16)/(24696939294720000*b^2) + 
      (75783731*d^8*K1^2*M^4*Sqrt[23/(65569*Pi)]*u^16)/
       (1665191131946496000*b^2) - (523027*d^14*K1^2*M^4*Sqrt[29/(52003*Pi)]*
        u^16)/(22932872202240000*b^2) - (4064897*d^2*K0^2*M^4*u^16)/
       (30577162936320000*Sqrt[1508087]*b^2*Sqrt[Pi]) - 
      (636047*d^2*K1^2*M^4*u^16)/(4368166133760000*Sqrt[1508087]*b^2*
        Sqrt[Pi]) - (3536509*d^4*K0^2*M^4*u^16)/(3276124600320000*b^2*
        Sqrt[1508087*Pi]) - (487259*d^6*K0^2*M^4*u^16)/
       (509619382272000*b^2*Sqrt[1508087*Pi]) + (2370713*d^8*K0^2*M^4*u^16)/
       (823231309824000*b^2*Sqrt[1508087*Pi]) + (1153261*d^10*K0^2*M^4*u^16)/
       (748392099840000*b^2*Sqrt[1508087*Pi]) - (6863581*d^12*K0^2*M^4*u^16)/
       (4116156549120000*b^2*Sqrt[1508087*Pi]) - (32171*d^14*K0^2*M^4*u^16)/
       (53456578560000*b^2*Sqrt[1508087*Pi]) + (367*d^16*K0^2*M^4*u^16)/
       (25200958464000*b^2*Sqrt[1508087*Pi]) + (1951*d^18*K0^2*M^4*u^16)/
       (470417891328000*b^2*Sqrt[1508087*Pi]) - (193*K1^2*M^4*u^16)/
       (188305108992000*b^2*Sqrt[1508087*Pi]) - (27124931*d^4*K1^2*M^4*u^16)/
       (22932872202240000*b^2*Sqrt[1508087*Pi]) - (4889107*d^6*K1^2*M^4*u^16)/
       (4586574440448000*b^2*Sqrt[1508087*Pi]) + 
      (2763927763*d^8*K1^2*M^4*u^16)/(1332152905557196800*b^2*
        Sqrt[1508087*Pi]) + (1305637*d^10*K1^2*M^4*u^16)/
       (748392099840000*b^2*Sqrt[1508087*Pi]) - (181831*d^12*K1^2*M^4*u^16)/
       (102053468160000*b^2*Sqrt[1508087*Pi]) - (d^14*K1^2*M^4*u^16)/
       (32073947136*b^2*Sqrt[1508087*Pi]) + (1499*d^16*K1^2*M^4*u^16)/
       (2293287220224000*b^2*Sqrt[1508087*Pi]) + (67649*d^18*K1^2*M^4*u^16)/
       (18346297761792000*b^2*Sqrt[1508087*Pi]) + 
      (1035259*d^6*K0*K1*M^4*Sqrt[17/(88711*Pi)]*u^17)/
       (71091903826944000*b^2) - (77249*d^10*K0*K1*M^4*Sqrt[17/(88711*Pi)]*
        u^17)/(2175014540160000*b^2) - (d^18*K0*K1*M^4*Sqrt[19/(79373*Pi)]*
        u^17)/(19110726835200*b^2) - (907*K0*K1*M^4*u^17)/
       (2866609025280000*b^2*Sqrt[1508087*Pi]) - (1301*d^2*K0*K1*M^4*u^17)/
       (51189446880000*b^2*Sqrt[1508087*Pi]) - (298721*d^4*K0*K1*M^4*u^17)/
       (1433304512640000*b^2*Sqrt[1508087*Pi]) - 
      (33701299*d^6*K0*K1*M^4*u^17)/(71091903826944000*b^2*
        Sqrt[1508087*Pi]) + (18701*d^8*K0*K1*M^4*u^17)/
       (38588967648000*b^2*Sqrt[1508087*Pi]) + (1409*d^10*K0*K1*M^4*u^17)/
       (1373115240000*b^2*Sqrt[1508087*Pi]) - (175501*d^12*K0*K1*M^4*u^17)/
       (771779352960000*b^2*Sqrt[1508087*Pi]) - (269953*d^14*K0*K1*M^4*u^17)/
       (1433304512640000*b^2*Sqrt[1508087*Pi]) - (16969*d^16*K0*K1*M^4*u^17)/
       (573321805056000*b^2*Sqrt[1508087*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(229328722022400*b^2) + 
      (d^4*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(9555363417600*b^2) - 
      (d^8*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(15435587059200*b^2) - 
      (d^10*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(1122588149760*b^2) - 
      (d^12*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(15435587059200*b^2) + 
      (d^16*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(9555363417600*b^2) + 
      (d^18*K0^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(229328722022400*b^2) + 
      (d^2*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(229328722022400*b^2) + 
      (d^4*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(9555363417600*b^2) - 
      (d^8*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(15435587059200*b^2) - 
      (d^10*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(1122588149760*b^2) - 
      (d^12*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(15435587059200*b^2) + 
      (d^16*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(9555363417600*b^2) + 
      (d^18*K1^2*M^4*Sqrt[17/(88711*Pi)]*u^18)/(229328722022400*b^2) + 
      (d^6*K0^2*M^4*Sqrt[391/(3857*Pi)]*u^18)/(57332180505600*b^2) + 
      (d^14*K0^2*M^4*Sqrt[391/(3857*Pi)]*u^18)/(57332180505600*b^2) + 
      (d^6*K1^2*M^4*Sqrt[391/(3857*Pi)]*u^18)/(57332180505600*b^2) + 
      (d^14*K1^2*M^4*Sqrt[391/(3857*Pi)]*u^18)/(57332180505600*b^2))/Pi}, 10, 
   15, 1], SeriesData[p, 0, 
   {((-11765*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^3)/(27648*b^3) + 
      (1573*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^3)/(110592*b^3) - 
      (K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(368640*b^3) - 
      (7*d^2*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(40960*b^3) - 
      (1043*d^4*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(1105920*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(1105920*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(1105920*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(1105920*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(1105920*b^3) + 
      (K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(13824*b^3) + 
      (509*d^2*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(110592*b^3) + 
      (1429*d^4*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(55296*b^3) - 
      (125*d^6*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(110592*b^3) + 
      (143*d^14*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(36864*b^3) + 
      (143*d^12*K1^2*M^5*Sqrt[(23*Pi)/65569]*u^3)/(18432*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(119*Pi)/12673]*u^3)/(1105920*b^3) + 
      (980281*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/(2189721600*b^3) + 
      (31511257*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/(199065600*b^3) + 
      (4817107*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/(199065600*b^3) + 
      (50111431*d^4*K0*K1*M^5*Sqrt[(7*Pi)/215441]*u^4)/(2189721600*b^3) - 
      (62083*d^6*K0*K1*M^5*Sqrt[(7*Pi)/215441]*u^4)/(66355200*b^3) + 
      (67913*d^10*K0*K1*M^5*Sqrt[(7*Pi)/215441]*u^4)/(39813120*b^3) + 
      (734191*d^2*K0*K1*M^5*Sqrt[(17*Pi)/88711]*u^4)/(437944320*b^3) - 
      (490543*d^8*K0*K1*M^5*Sqrt[(17*Pi)/88711]*u^4)/(22118400*b^3) + 
      (494191*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(4379443200*b^3) + 
      (173083927*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(4379443200*b^3) - 
      (326131*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(132710400*b^3) + 
      (59557*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(15925248*b^3) + 
      (2321317*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(398131200*b^3) + 
      (21159973*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(229920768000*b^3) + 
      (2881355327*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(459841536000*b^3) + 
      (635278541*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(16422912000*b^3) + 
      (1280683*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(221184000*b^3) - 
      (664599211*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(6967296000*b^3) - 
      (78816023*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(13934592000*b^3) + 
      (147449*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(3456000*b^3) + 
      (35065537*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(4644864000*b^3) + 
      (2194201*d^12*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^5)/(398131200*b^3) - 
      (240553*d^8*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^5)/(44236800*b^3) + 
      (214957*d^2*K0^2*M^5*Sqrt[(29*Pi)/52003]*u^5)/(875888640*b^3) + 
      (102654427*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(919683072000*b^3) + 
      (4031728933*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(131383296000*b^3) - 
      (238681*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(49152000*b^3) - 
      (1911355399*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(27869184000*b^3) + 
      (59925179*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(27869184000*b^3) + 
      (30231883*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(1032192000*b^3) + 
      (942881*d^14*K0*K1*M^5*Sqrt[(7*Pi)/215441]*u^6)/(1327104000*b^3) + 
      (301467211*d^2*K0*K1*M^5*Sqrt[(19*Pi)/79373]*u^6)/(919683072000*b^3) + 
      (130941007*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/(3678732288000*b^3) + 
      (5908469239*d^2*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/(3678732288000*b^3) + 
      (2913420733*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/(525533184000*b^3) - 
      (21834217*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/(5308416000*b^3) - 
      (1107191539*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/(111476736000*b^3) + 
      (88937143*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/(37158912000*b^3) + 
      (429991801*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/(111476736000*b^3) + 
      (67896097*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/(111476736000*b^3) - 
      (73907899*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/(3678732288000*b^3) - 
      (1407816181*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/(3678732288000*b^3) + 
      (162908257*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/(37158912000*b^3) - 
      (89266717*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/(37158912000*b^3) + 
      (85107139*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/(22295347200*b^3) + 
      (16906549*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/(22295347200*b^3) + 
      (421259351*d^4*K1^2*M^5*Sqrt[(19*Pi)/79373]*u^7)/(3678732288000*b^3) - 
      (32021917*d^8*K1^2*M^5*Sqrt[(29*Pi)/52003]*u^7)/(111476736000*b^3) + 
      (48307477*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(102187008000*b^3) + 
      (50858207*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(34062336000*b^3) - 
      (4281149*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(9289728000*b^3) - 
      (10631521*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(3096576000*b^3) + 
      (2888423*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(27869184000*b^3) + 
      (42754223*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(27869184000*b^3) + 
      (12703*K0*K1*M^5*Sqrt[(23*Pi)/65569]*u^8)/(20437401600*b^3) + 
      (265519*d^14*K0*K1*M^5*Sqrt[(29*Pi)/52003]*u^8)/(27869184000*b^3) + 
      (4267117*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(459841536000*b^3) + 
      (7893659*d^2*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(36787322880*b^3) + 
      (2939569*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(28740096000*b^3) - 
      (1581623*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(3096576000*b^3) - 
      (66943*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(1548288000*b^3) + 
      (1679459*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(16721510400*b^3) + 
      (322729*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(2985984000*b^3) + 
      (1617589*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(83607552000*b^3) - 
      (2185681*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(229920768000*b^3) - 
      (170322667*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(919683072000*b^3) + 
      (56170273*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(459841536000*b^3) + 
      (182027*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(344064000*b^3) - 
      (1657343*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(3483648000*b^3) - 
      (159217*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(1327104000*b^3) + 
      (234827*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(1990656000*b^3) + 
      (4979*d^14*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^9)/(3981312000*b^3) + 
      (38767*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/(25546752000*b^3) + 
      (1902203*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/(114960384000*b^3) - 
      (394957*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/(76640256000*b^3) - 
      (5699*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/(5225472000*b^3) - 
      (590629*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/(20901888000*b^3) + 
      (50791*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/(2508226560*b^3) + 
      (5977*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/(1567641600*b^3) - 
      (12583*d^10*K0*K1*M^5*Sqrt[(19*Pi)/79373]*u^10)/(31352832000*b^3) + 
      (107467*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(76640256000*b^3) - 
      (330203*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(15328051200*b^3) - 
      (24877*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(5225472000*b^3) + 
      (247717*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(20901888000*b^3) - 
      (4939*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(6270566400*b^3) - 
      (2971*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(62705664000*b^3) - 
      (3013861*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(2069286912000*b^3) - 
      (14719877*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(1034643456000*b^3) + 
      (42649361*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(2069286912000*b^3) + 
      (12917*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(2239488000*b^3) - 
      (311*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(995328000*b^3) + 
      (71*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(2612736000*b^3) - 
      (1289*d^8*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^11)/(2322432000*b^3) - 
      (599*d^10*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^11)/(10450944000*b^3) + 
      (83707*d^2*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^11)/(114960384000*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(391*Pi)/3857]*u^11)/(7838208000*b^3) + 
      (48581*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(517321728000*b^3) - 
      (690883*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(517321728000*b^3) + 
      (1457*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(2239488000*b^3) - 
      (1777*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(5225472000*b^3) - 
      (2531*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(5225472000*b^3) - 
      (31*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(746496000*b^3) + 
      (317*d^2*K0*K1*M^5*Sqrt[(23*Pi)/65569]*u^12)/(103464345600*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[(23*Pi)/65569]*u^12)/(16588800*b^3) + 
      (3541*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(36951552000*b^3) + 
      (97829*d^2*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(517321728000*b^3) - 
      (19199*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(25866086400*b^3) + 
      (61*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(522547200*b^3) - 
      (89*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(3135283200*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(24494400*b^3) - 
      (11*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(3135283200*b^3) - 
      (24883*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(258660864000*b^3) - 
      (3133*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(14780620800*b^3) + 
      (40631*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(64665216000*b^3) + 
      (331*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(2612736000*b^3) - 
      (71*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(2239488000*b^3) - 
      (173*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(3919104000*b^3) - 
      (59*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(15676416000*b^3) + 
      (341*d^6*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^13)/(15676416000*b^3) - 
      (101*d^6*K1^2*M^5*Sqrt[(19*Pi)/79373]*u^13)/(5225472000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(21555072000*b^3) - 
      (53*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(21555072000*b^3) + 
      (13*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(1959552000*b^3) + 
      (13*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(653184000*b^3) - 
      (13*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(1959552000*b^3) - 
      (13*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(1959552000*b^3) - 
      (d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(1959552000*b^3) - 
      (13*d^4*K0*K1*M^5*Sqrt[(17*Pi)/88711]*u^14)/(21555072000*b^3))/Pi, 0, 
    ((-11765*d^8*K1*M^5*Sqrt[Pi/1508087]*u)/(9216*b^3*E^u) + 
      (1573*d^10*K1*M^5*Sqrt[Pi/1508087]*u)/(36864*b^3*E^u) + 
      (K1*M^5*Sqrt[(7*Pi)/215441]*u)/(4608*b^3*E^u) + 
      (509*d^2*K1*M^5*Sqrt[(7*Pi)/215441]*u)/(36864*b^3*E^u) + 
      (1429*d^4*K1*M^5*Sqrt[(7*Pi)/215441]*u)/(18432*b^3*E^u) - 
      (125*d^6*K1*M^5*Sqrt[(7*Pi)/215441]*u)/(36864*b^3*E^u) + 
      (143*d^14*K1*M^5*Sqrt[(7*Pi)/215441]*u)/(12288*b^3*E^u) + 
      (143*d^12*K1*M^5*Sqrt[(23*Pi)/65569]*u)/(6144*b^3*E^u) + 
      (137*K0*M^5*Sqrt[Pi/1508087]*u^2)/(184320*b^3*E^u) - 
      (115219*d^8*K0*M^5*Sqrt[Pi/1508087]*u^2)/(184320*b^3*E^u) + 
      (7579*d^10*K0*M^5*Sqrt[Pi/1508087]*u^2)/(368640*b^3*E^u) + 
      (24167*d^12*K0*M^5*Sqrt[Pi/1508087]*u^2)/(92160*b^3*E^u) + 
      (14729*d^14*K0*M^5*Sqrt[Pi/1508087]*u^2)/(368640*b^3*E^u) - 
      (11765*d^8*K1*M^5*Sqrt[Pi/1508087]*u^2)/(9216*b^3*E^u) + 
      (1573*d^10*K1*M^5*Sqrt[Pi/1508087]*u^2)/(36864*b^3*E^u) + 
      (2491*d^2*K0*M^5*Sqrt[(7*Pi)/215441]*u^2)/(368640*b^3*E^u) + 
      (583*d^4*K0*M^5*Sqrt[(7*Pi)/215441]*u^2)/(15360*b^3*E^u) - 
      (599*d^6*K0*M^5*Sqrt[(7*Pi)/215441]*u^2)/(368640*b^3*E^u) + 
      (K1*M^5*Sqrt[(7*Pi)/215441]*u^2)/(4608*b^3*E^u) + 
      (509*d^2*K1*M^5*Sqrt[(7*Pi)/215441]*u^2)/(36864*b^3*E^u) + 
      (1429*d^4*K1*M^5*Sqrt[(7*Pi)/215441]*u^2)/(18432*b^3*E^u) - 
      (125*d^6*K1*M^5*Sqrt[(7*Pi)/215441]*u^2)/(36864*b^3*E^u) + 
      (143*d^14*K1*M^5*Sqrt[(7*Pi)/215441]*u^2)/(12288*b^3*E^u) + 
      (143*d^12*K1*M^5*Sqrt[(23*Pi)/65569]*u^2)/(6144*b^3*E^u) + 
      (137*K0*M^5*Sqrt[Pi/1508087]*u^3)/(184320*b^3*E^u) - 
      (115219*d^8*K0*M^5*Sqrt[Pi/1508087]*u^3)/(184320*b^3*E^u) + 
      (7579*d^10*K0*M^5*Sqrt[Pi/1508087]*u^3)/(368640*b^3*E^u) + 
      (24167*d^12*K0*M^5*Sqrt[Pi/1508087]*u^3)/(92160*b^3*E^u) + 
      (14729*d^14*K0*M^5*Sqrt[Pi/1508087]*u^3)/(368640*b^3*E^u) + 
      (4759231*K1*M^5*Sqrt[Pi/1508087]*u^3)/(5109350400*b^3*E^u) + 
      (12248413*d^2*K1*M^5*Sqrt[Pi/1508087]*u^3)/(204374016*b^3*E^u) - 
      (60253*d^6*K1*M^5*Sqrt[Pi/1508087]*u^3)/(22118400*b^3*E^u) - 
      (4657249*d^8*K1*M^5*Sqrt[Pi/1508087]*u^3)/(5734400*b^3*E^u) + 
      (234589*d^10*K1*M^5*Sqrt[Pi/1508087]*u^3)/(18579456*b^3*E^u) + 
      (22889161*d^12*K1*M^5*Sqrt[Pi/1508087]*u^3)/(66355200*b^3*E^u) + 
      (25190317*d^14*K1*M^5*Sqrt[Pi/1508087]*u^3)/(464486400*b^3*E^u) + 
      (41221531*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^3)/(137134080*b^3) - 
      (39718289*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^3)/(137134080*b^3) - 
      (78767*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^3)/(1015808*b^3) + 
      (2491*d^2*K0*M^5*Sqrt[(7*Pi)/215441]*u^3)/(368640*b^3*E^u) + 
      (583*d^4*K0*M^5*Sqrt[(7*Pi)/215441]*u^3)/(15360*b^3*E^u) - 
      (599*d^6*K0*M^5*Sqrt[(7*Pi)/215441]*u^3)/(368640*b^3*E^u) + 
      (5081*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(274268160*b^3) + 
      (1006523*d^4*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(137134080*b^3) + 
      (101017*d^6*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(137134080*b^3) - 
      (613067*d^8*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(34283520*b^3) + 
      (1091909*d^12*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(137134080*b^3) + 
      (184691*d^14*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(137134080*b^3) - 
      (845*d^16*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(54853632*b^3) + 
      (61*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(3809280*b^3) - 
      (70369*d^2*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(137134080*b^3) - 
      (480185*d^4*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(27426816*b^3) - 
      (151267*d^6*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(4423680*b^3) + 
      (10860167*d^4*K1*M^5*Sqrt[(23*Pi)/65569]*u^3)/(729907200*b^3*E^u) + 
      (3181*d^8*K1^2*M^5*Sqrt[(119*Pi)/12673]*u^3)/(884736*b^3) - 
      (5291*d^10*K0^2*M^5*Sqrt[(133*Pi)/11339]*u^3)/(137134080*b^3) + 
      (1417*d^16*K1^2*M^5*Sqrt[(133*Pi)/11339]*u^3)/(45711360*b^3) + 
      (5801*d^2*K0^2*M^5*Sqrt[(203*Pi)/7429]*u^3)/(137134080*b^3) + 
      (4828531*K0*M^5*Sqrt[Pi/1508087]*u^4)/(10218700800*b^3*E^u) + 
      (11623327*d^2*K0*M^5*Sqrt[Pi/1508087]*u^4)/(408748032*b^3*E^u) + 
      (220083841*d^4*K0*M^5*Sqrt[Pi/1508087]*u^4)/(1459814400*b^3*E^u) - 
      (740083*d^6*K0*M^5*Sqrt[Pi/1508087]*u^4)/(44236800*b^3*E^u) - 
      (35737181*d^8*K0*M^5*Sqrt[Pi/1508087]*u^4)/(103219200*b^3*E^u) + 
      (3109187*d^10*K0*M^5*Sqrt[Pi/1508087]*u^4)/(185794560*b^3*E^u) + 
      (20581867*d^14*K0*M^5*Sqrt[Pi/1508087]*u^4)/(928972800*b^3*E^u) + 
      (1617631*K1*M^5*Sqrt[Pi/1508087]*u^4)/(5109350400*b^3*E^u) + 
      (4488661*d^2*K1*M^5*Sqrt[Pi/1508087]*u^4)/(204374016*b^3*E^u) + 
      (100241041*d^4*K1*M^5*Sqrt[Pi/1508087]*u^4)/(729907200*b^3*E^u) - 
      (52654523*d^8*K1*M^5*Sqrt[Pi/1508087]*u^4)/(154828800*b^3*E^u) - 
      (317963*d^10*K1*M^5*Sqrt[Pi/1508087]*u^4)/(18579456*b^3*E^u) + 
      (10019161*d^12*K1*M^5*Sqrt[Pi/1508087]*u^4)/(66355200*b^3*E^u) + 
      (12023317*d^14*K1*M^5*Sqrt[Pi/1508087]*u^4)/(464486400*b^3*E^u) + 
      (1476881123*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/(2353220812800*b^3) + 
      (441452049*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/(14526054400*b^3) + 
      (31195250249*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/(392203468800*b^3) - 
      (256789187*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/(4114022400*b^3) + 
      (6953451943*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/(24684134400*b^3) - 
      (10919724551*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/(271525478400*b^3) + 
      (83701735*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/(21722038272*b^3) + 
      (2737543*d^12*K0*M^5*Sqrt[(7*Pi)/215441]*u^4)/(132710400*b^3*E^u) + 
      (2423*d^6*K1*M^5*Sqrt[(7*Pi)/215441]*u^4)/(819200*b^3*E^u) - 
      (317613881*d^6*K0*K1*M^5*Sqrt[(7*Pi)/215441]*u^4)/(10056499200*b^3) - 
      (677803009*d^12*K0*K1*M^5*Sqrt[(29*Pi)/52003]*u^4)/(271525478400*b^3) + 
      (1594531*K0*M^5*Sqrt[Pi/1508087]*u^5)/(10218700800*b^3*E^u) + 
      (3748999*d^2*K0*M^5*Sqrt[Pi/1508087]*u^5)/(408748032*b^3*E^u) + 
      (70739041*d^4*K0*M^5*Sqrt[Pi/1508087]*u^5)/(1459814400*b^3*E^u) - 
      (123563*d^6*K0*M^5*Sqrt[Pi/1508087]*u^5)/(44236800*b^3*E^u) - 
      (34742503*d^8*K0*M^5*Sqrt[Pi/1508087]*u^5)/(309657600*b^3*E^u) + 
      (69227*d^10*K0*M^5*Sqrt[Pi/1508087]*u^5)/(185794560*b^3*E^u) + 
      (898164413*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(4706441625600*b^3) + 
      (7910799493*d^2*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(784406937600*b^3) + 
      (28710615239*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(784406937600*b^3) - 
      (3021999011*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(60338995200*b^3) + 
      (3190798633*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(49368268800*b^3) + 
      (1033820749*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(543050956800*b^3) - 
      (3285477161*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(543050956800*b^3) + 
      (208983293*d^16*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(217220382720*b^3) + 
      (3802331*K1*M^5*Sqrt[Pi/1508087]*u^5)/(20437401600*b^3*E^u) + 
      (131030833*d^2*K1*M^5*Sqrt[Pi/1508087]*u^5)/(11678515200*b^3*E^u) - 
      (39784637*d^6*K1*M^5*Sqrt[Pi/1508087]*u^5)/(7431782400*b^3*E^u) - 
      (42260839*d^8*K1*M^5*Sqrt[Pi/1508087]*u^5)/(309657600*b^3*E^u) + 
      (294411*d^10*K1*M^5*Sqrt[Pi/1508087]*u^5)/(91750400*b^3*E^u) + 
      (2052203*d^12*K1*M^5*Sqrt[Pi/1508087]*u^5)/(35389440*b^3*E^u) + 
      (23937407*d^14*K1*M^5*Sqrt[Pi/1508087]*u^5)/(2477260800*b^3*E^u) + 
      (133018644313*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(185316139008000*b^3) + 
      (9154774837973*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/
       (211789873152000*b^3) + (64636418131627*d^4*K1^2*M^5*Sqrt[Pi/1508087]*
        u^5)/(296505822412800*b^3) - (551370082387*d^8*K1^2*M^5*
        Sqrt[Pi/1508087]*u^5)/(1151926272000*b^3) + 
      (348083878189*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(3455778816000*b^3) + 
      (1764994191707*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/
       (10367336448000*b^3) + (170782471859*d^14*K1^2*M^5*Sqrt[Pi/1508087]*
        u^5)/(10367336448000*b^3) + (2973043987*d^16*K1^2*M^5*
        Sqrt[Pi/1508087]*u^5)/(2073467289600*b^3) - 
      (11196875011*d^6*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^5)/
       (1086101913600*b^3) + (339499*d^12*K0*M^5*Sqrt[(19*Pi)/79373]*u^5)/
       (132710400*b^3*E^u) + (402193*d^14*K0*M^5*Sqrt[(19*Pi)/79373]*u^5)/
       (928972800*b^3*E^u) - (25222103*d^8*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^5)/
       (8228044800*b^3) + (2160259*d^4*K1*M^5*Sqrt[(161*Pi)/9367]*u^5)/
       (5839257600*b^3*E^u) + (3296669*K0*M^5*Sqrt[Pi/1508087]*u^6)/
       (27249868800*b^3*E^u) + (846545621*d^2*K0*M^5*Sqrt[Pi/1508087]*u^6)/
       (163499212800*b^3*E^u) + (105702269*d^4*K0*M^5*Sqrt[Pi/1508087]*u^6)/
       (5839257600*b^3*E^u) - (158520947*d^6*K0*M^5*Sqrt[Pi/1508087]*u^6)/
       (14863564800*b^3*E^u) + (79470553*d^10*K0*M^5*Sqrt[Pi/1508087]*u^6)/
       (14863564800*b^3*E^u) + (3855641*d^12*K0*M^5*Sqrt[Pi/1508087]*u^6)/
       (265420800*b^3*E^u) - (463949*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (8758886400*b^3*E^u) - (63605771*d^2*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (245248819200*b^3*E^u) + (1454025479*d^4*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (122624409600*b^3*E^u) + (18752393*d^12*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (1238630400*b^3*E^u) + (2225189*d^14*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (825753600*b^3*E^u) + (1441481182243*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (2965058224128000*b^3) + (6418161567263*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^6)/(211789873152000*b^3) + (48282748095847*d^4*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^6)/(296505822412800*b^3) - 
      (31478755879*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(1086101913600*b^3) - 
      (214483390631*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(575963136000*b^3) + 
      (159090516439*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (3455778816000*b^3) + (2056376967499*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^6)/(114040700928000*b^3) + (9433818461*d^16*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^6)/(9123256074240*b^3) - 
      (5099393*d^8*K0*M^5*Sqrt[(17*Pi)/88711]*u^6)/(2477260800*b^3*E^u) + 
      (956884206281*d^12*K0*K1*M^5*Sqrt[(17*Pi)/88711]*u^6)/
       (114040700928000*b^3) + (4314721*d^6*K1*M^5*Sqrt[(19*Pi)/79373]*u^6)/
       (7431782400*b^3*E^u) - (360427*d^10*K1*M^5*Sqrt[(19*Pi)/79373]*u^6)/
       (1486356480*b^3*E^u) - (1446097*d^8*K1*M^5*Sqrt[(23*Pi)/65569]*u^6)/
       (928972800*b^3*E^u) + (109769*d^14*K0*M^5*Sqrt[(323*Pi)/4669]*u^6)/
       (14863564800*b^3*E^u) + (1114733*K0*M^5*Sqrt[Pi/1508087]*u^7)/
       (245248819200*b^3*E^u) + (183360271*d^2*K0*M^5*Sqrt[Pi/1508087]*u^7)/
       (490497638400*b^3*E^u) - (57240443*d^8*K0*M^5*Sqrt[Pi/1508087]*u^7)/
       (7431782400*b^3*E^u) - (253201*d^10*K0*M^5*Sqrt[Pi/1508087]*u^7)/
       (2123366400*b^3*E^u) + (5877653*d^12*K0*M^5*Sqrt[Pi/1508087]*u^7)/
       (1857945600*b^3*E^u) + (7980811*d^14*K0*M^5*Sqrt[Pi/1508087]*u^7)/
       (14863564800*b^3*E^u) + (514755735883*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (11860232896512000*b^3) + (14524941508283*d^4*K0^2*M^5*
        Sqrt[Pi/1508087]*u^7)/(593011644825600*b^3) + 
      (88082521*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/(17517772800*b^3) - 
      (286507950797*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/(4607705088000*b^3) - 
      (879440813*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/(431972352000*b^3) + 
      (6070296769991*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (228081401856000*b^3) + (23975839*K1*M^5*Sqrt[Pi/1508087]*u^7)/
       (817496064000*b^3*E^u) + (1137133*d^2*K1*M^5*Sqrt[Pi/1508087]*u^7)/
       (1064448000*b^3*E^u) + (586786129*d^4*K1*M^5*Sqrt[Pi/1508087]*u^7)/
       (163499212800*b^3*E^u) - (47749153*d^6*K1*M^5*Sqrt[Pi/1508087]*u^7)/
       (37158912000*b^3*E^u) - (196884823*d^8*K1*M^5*Sqrt[Pi/1508087]*u^7)/
       (24772608000*b^3*E^u) + (8671673*d^10*K1*M^5*Sqrt[Pi/1508087]*u^7)/
       (18579456000*b^3*E^u) + (54083*d^14*K1*M^5*Sqrt[Pi/1508087]*u^7)/
       (91750400*b^3*E^u) + (3594187196113*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (282386497536000*b^3) + (3462634317803*d^4*K1^2*M^5*Sqrt[Pi/1508087]*
        u^7)/(56477299507200*b^3) - (8665524138499*d^6*K1^2*M^5*
        Sqrt[Pi/1508087]*u^7)/(456162803712000*b^3) - 
      (456020725943*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/(3455778816000*b^3) + 
      (36236238397*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/(1974730752000*b^3) + 
      (23219334493777*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (456162803712000*b^3) + (3296676414463*d^14*K1^2*M^5*Sqrt[Pi/1508087]*
        u^7)/(456162803712000*b^3) + (197265435683*d^16*K1^2*M^5*
        Sqrt[Pi/1508087]*u^7)/(912325607424000*b^3) + 
      (11039033809*d^2*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^7)/
       (52947468288000*b^3) + (14555519239*d^14*K0^2*M^5*Sqrt[(17*Pi)/88711]*
        u^7)/(57020350464000*b^3) + (155418115969*K1^2*M^5*
        Sqrt[(17*Pi)/88711]*u^7)/(11860232896512000*b^3) + 
      (18951463*d^4*K0*M^5*Sqrt[(19*Pi)/79373]*u^7)/(122624409600*b^3*E^u) + 
      (630607*d^6*K0*M^5*Sqrt[(19*Pi)/79373]*u^7)/(14863564800*b^3*E^u) + 
      (1209382997*d^16*K0^2*M^5*Sqrt[(23*Pi)/65569]*u^7)/
       (182465121484800*b^3) + (596243*d^12*K1*M^5*Sqrt[(29*Pi)/52003]*u^7)/
       (4954521600*b^3*E^u) + (3016073*K0*M^5*Sqrt[Pi/1508087]*u^8)/
       (111476736000*b^3*E^u) - (31183531*d^8*K0*M^5*Sqrt[Pi/1508087]*u^8)/
       (37158912000*b^3*E^u) + (356759*d^10*K0*M^5*Sqrt[Pi/1508087]*u^8)/
       (1990656000*b^3*E^u) - (66133819*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (2452488192000*b^3*E^u) - (98539207*d^2*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (245248819200*b^3*E^u) + (290656301*d^4*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (350355456000*b^3*E^u) + (48257*d^6*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (45875200*b^3*E^u) - (50041639*d^8*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (24772608000*b^3*E^u) - (1203887*d^10*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (7431782400*b^3*E^u) + (46665877*d^12*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (74317824000*b^3*E^u) + (941453*d^14*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (9289728000*b^3*E^u) + (678375159559*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^8)/(22808140185600*b^3) - (48175001911*d^6*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^8)/(114040700928000*b^3) - 
      (242579731991*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(3455778816000*b^3) + 
      (10494606953*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(3455778816000*b^3) + 
      (41913559777*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(1481048064000*b^3) + 
      (47250867229*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (10367336448000*b^3) + (1123965181*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^8)/(10367336448000*b^3) + (948571*d^2*K0*M^5*Sqrt[(17*Pi)/88711]*
        u^8)/(27869184000*b^3*E^u) + (530303*d^4*K0*M^5*Sqrt[(17*Pi)/88711]*
        u^8)/(22295347200*b^3*E^u) + (763129*d^12*K0*M^5*Sqrt[(17*Pi)/88711]*
        u^8)/(22295347200*b^3*E^u) + (61949*d^14*K0*M^5*Sqrt[(17*Pi)/88711]*
        u^8)/(11147673600*b^3*E^u) + (184335313*d^2*K0*K1*M^5*
        Sqrt[(17*Pi)/88711]*u^8)/(651661148160*b^3) - 
      (334561*d^6*K0*M^5*Sqrt[(19*Pi)/79373]*u^8)/(6193152000*b^3*E^u) + 
      (1764989*K0*K1*M^5*Sqrt[(19*Pi)/79373]*u^8)/(527966208000*b^3) - 
      (767099*K0*M^5*Sqrt[Pi/1508087]*u^9)/(306561024000*b^3*E^u) - 
      (12235781*d^2*K0*M^5*Sqrt[Pi/1508087]*u^9)/(490497638400*b^3*E^u) + 
      (154646623*d^4*K0*M^5*Sqrt[Pi/1508087]*u^9)/(1226244096000*b^3*E^u) + 
      (561157*d^6*K0*M^5*Sqrt[Pi/1508087]*u^9)/(14863564800*b^3*E^u) - 
      (1431623*d^8*K0*M^5*Sqrt[Pi/1508087]*u^9)/(6193152000*b^3*E^u) + 
      (2845541*d^14*K0*M^5*Sqrt[Pi/1508087]*u^9)/(222953472000*b^3*E^u) - 
      (237959189*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(22808140185600*b^3) + 
      (913834627*d^2*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(16291528704000*b^3) + 
      (36124874581*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(11404070092800*b^3) - 
      (7705015499*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(863944704000*b^3) - 
      (981563287*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(2073467289600*b^3) + 
      (40542047047*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(11404070092800*b^3) + 
      (9719679037*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/(16291528704000*b^3) + 
      (18886183*K1*M^5*Sqrt[Pi/1508087]*u^9)/(3678732288000*b^3*E^u) + 
      (22160549*d^4*K1*M^5*Sqrt[Pi/1508087]*u^9)/(1839366144000*b^3*E^u) - 
      (8224213*d^6*K1*M^5*Sqrt[Pi/1508087]*u^9)/(222953472000*b^3*E^u) - 
      (16662377*d^8*K1*M^5*Sqrt[Pi/1508087]*u^9)/(111476736000*b^3*E^u) - 
      (317269*d^10*K1*M^5*Sqrt[Pi/1508087]*u^9)/(95551488000*b^3*E^u) + 
      (8968871*d^14*K1*M^5*Sqrt[Pi/1508087]*u^9)/(668860416000*b^3*E^u) + 
      (351079667*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(9503391744000*b^3) + 
      (9640224653*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(6335594496000*b^3) - 
      (3070343489*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(1267118899200*b^3) - 
      (13054780073*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(1151926272000*b^3) + 
      (688691657*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/(575963136000*b^3) + 
      (544812832147*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (114040700928000*b^3) + (44367503597*d^14*K1^2*M^5*Sqrt[Pi/1508087]*
        u^9)/(57020350464000*b^3) + (556517*d^12*K0*M^5*Sqrt[(17*Pi)/88711]*
        u^9)/(111476736000*b^3*E^u) - (6779*d^10*K0*M^5*Sqrt[(19*Pi)/79373]*
        u^9)/(44590694400*b^3*E^u) + (12090267659*d^6*K0^2*M^5*
        Sqrt[(19*Pi)/79373]*u^9)/(114040700928000*b^3) + 
      (2409041*d^16*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^9)/(3678732288000*b^3) + 
      (3174553*d^2*K1*M^5*Sqrt[(23*Pi)/65569]*u^9)/(1051066368000*b^3*E^u) + 
      (129187*d^12*K1*M^5*Sqrt[(29*Pi)/52003]*u^9)/(41803776000*b^3*E^u) + 
      (12779443*d^16*K1^2*M^5*Sqrt[(29*Pi)/52003]*u^9)/(22808140185600*b^3) + 
      (10143911*d^4*K1^2*M^5*Sqrt[(323*Pi)/4669]*u^9)/(603389952000*b^3) + 
      (1761127*K0*M^5*Sqrt[Pi/1508087]*u^10)/(459841536000*b^3*E^u) + 
      (29859491*d^2*K0*M^5*Sqrt[Pi/1508087]*u^10)/(919683072000*b^3*E^u) - 
      (1309307*d^4*K0*M^5*Sqrt[Pi/1508087]*u^10)/(28740096000*b^3*E^u) - 
      (12287*d^6*K0*M^5*Sqrt[Pi/1508087]*u^10)/(27869184000*b^3*E^u) + 
      (67*d^8*K0*M^5*Sqrt[Pi/1508087]*u^10)/(557383680*b^3*E^u) - 
      (9127*d^10*K0*M^5*Sqrt[Pi/1508087]*u^10)/(11943936000*b^3*E^u) + 
      (190277*d^12*K0*M^5*Sqrt[Pi/1508087]*u^10)/(20901888000*b^3*E^u) + 
      (103781*d^14*K0*M^5*Sqrt[Pi/1508087]*u^10)/(83607552000*b^3*E^u) - 
      (1886527*K1*M^5*Sqrt[Pi/1508087]*u^10)/(459841536000*b^3*E^u) - 
      (27987203*d^2*K1*M^5*Sqrt[Pi/1508087]*u^10)/(919683072000*b^3*E^u) + 
      (1853609*d^4*K1*M^5*Sqrt[Pi/1508087]*u^10)/(28740096000*b^3*E^u) + 
      (12799*d^6*K1*M^5*Sqrt[Pi/1508087]*u^10)/(27869184000*b^3*E^u) - 
      (560771*d^8*K1*M^5*Sqrt[Pi/1508087]*u^10)/(13934592000*b^3*E^u) + 
      (195907*d^12*K1*M^5*Sqrt[Pi/1508087]*u^10)/(20901888000*b^3*E^u) + 
      (743098183*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/(555948417024000*b^3) + 
      (16356050119*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (55594841702400*b^3) + (323655579101*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^10)/(158842404864000*b^3) + (92439451*d^6*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^10)/(2375847936000*b^3) + 
      (132373051*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/(1943875584000*b^3) + 
      (24027406339*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (12218646528000*b^3) + (6943287949*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^10)/(21382631424000*b^3) - (4063*d^10*K1*M^5*Sqrt[(17*Pi)/88711]*
        u^10)/(83607552000*b^3*E^u) + (4637*d^14*K1*M^5*Sqrt[(23*Pi)/65569]*
        u^10)/(83607552000*b^3*E^u) - (533920399*d^8*K0*K1*M^5*
        Sqrt[(23*Pi)/65569]*u^10)/(2591834112000*b^3) + 
      (3570151*d^16*K0*K1*M^5*Sqrt[(23*Pi)/65569]*u^10)/
       (12218646528000*b^3) - (13417*K0*M^5*Sqrt[Pi/1508087]*u^11)/
       (32845824000*b^3*E^u) - (600431*d^2*K0*M^5*Sqrt[Pi/1508087]*u^11)/
       (459841536000*b^3*E^u) + (3923*d^4*K0*M^5*Sqrt[Pi/1508087]*u^11)/
       (898128000*b^3*E^u) - (27509*d^6*K0*M^5*Sqrt[Pi/1508087]*u^11)/
       (13934592000*b^3*E^u) - (557*d^8*K0*M^5*Sqrt[Pi/1508087]*u^11)/
       (464486400*b^3*E^u) + (2903*d^14*K0*M^5*Sqrt[Pi/1508087]*u^11)/
       (41803776000*b^3*E^u) - (135165853*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (40432612147200*b^3) - (57900289423*d^2*K0^2*M^5*Sqrt[Pi/1508087]*
        u^11)/(2223793668096000*b^3) + (489837063041*d^4*K0^2*M^5*
        Sqrt[Pi/1508087]*u^11)/(2223793668096000*b^3) + 
      (51287239*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(613122048000*b^3) - 
      (2437857917*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(5183668224000*b^3) + 
      (4324491217*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(24437293056000*b^3) + 
      (4966045243*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (171061051392000*b^3) + (13750417*d^16*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (21382631424000*b^3) + (3149*K1*M^5*Sqrt[Pi/1508087]*u^11)/
       (5748019200*b^3*E^u) - (141061*d^4*K1*M^5*Sqrt[Pi/1508087]*u^11)/
       (32845824000*b^3*E^u) + (39631*d^6*K1*M^5*Sqrt[Pi/1508087]*u^11)/
       (13934592000*b^3*E^u) - (583*d^8*K1*M^5*Sqrt[Pi/1508087]*u^11)/
       (497664000*b^3*E^u) + (421*d^12*K1*M^5*Sqrt[Pi/1508087]*u^11)/
       (774144000*b^3*E^u) + (961*d^14*K1*M^5*Sqrt[Pi/1508087]*u^11)/
       (13934592000*b^3*E^u) + (6165216823*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (1334276200857600*b^3) + (629210555711*d^2*K1^2*M^5*Sqrt[Pi/1508087]*
        u^11)/(6671381004288000*b^3) + (1097711199203*d^4*K1^2*M^5*
        Sqrt[Pi/1508087]*u^11)/(6671381004288000*b^3) - 
      (239010757*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(2715254784000*b^3) - 
      (967428857*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(2221572096000*b^3) + 
      (214651937*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(15551004672000*b^3) + 
      (4326381517*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(20527326167040*b^3) + 
      (3557658353*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (102636630835200*b^3) + (101595799*d^16*K1^2*M^5*Sqrt[Pi/1508087]*
        u^11)/(128295788544000*b^3) - (11*d^10*K1*M^5*Sqrt[(7*Pi)/215441]*
        u^11)/(663552000*b^3*E^u) - (251*d^10*K0*M^5*Sqrt[(17*Pi)/88711]*
        u^11)/(41803776000*b^3*E^u) - (9953827*d^10*K0^2*M^5*
        Sqrt[(17*Pi)/88711]*u^11)/(15551004672000*b^3) + 
      (199*d^12*K0*M^5*Sqrt[(29*Pi)/52003]*u^11)/(10450944000*b^3*E^u) + 
      (25013*d^2*K1*M^5*Sqrt[(29*Pi)/52003]*u^11)/(459841536000*b^3*E^u) + 
      (14837*K0*M^5*Sqrt[Pi/1508087]*u^12)/(57480192000*b^3*E^u) + 
      (38167*d^2*K0*M^5*Sqrt[Pi/1508087]*u^12)/(114960384000*b^3*E^u) + 
      (1031*d^6*K0*M^5*Sqrt[Pi/1508087]*u^12)/(1161216000*b^3*E^u) + 
      (11*d^8*K0*M^5*Sqrt[Pi/1508087]*u^12)/(248832000*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/1508087]*u^12)/(1492992000*b^3*E^u) - 
      (11593*K1*M^5*Sqrt[Pi/1508087]*u^12)/(43110144000*b^3*E^u) - 
      (113657*d^2*K1*M^5*Sqrt[Pi/1508087]*u^12)/(344881152000*b^3*E^u) + 
      (243863*d^4*K1*M^5*Sqrt[Pi/1508087]*u^12)/(172440576000*b^3*E^u) - 
      (1723*d^6*K1*M^5*Sqrt[Pi/1508087]*u^12)/(2090188800*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/1508087]*u^12)/(19353600*b^3*E^u) - 
      (31*d^10*K1*M^5*Sqrt[Pi/1508087]*u^12)/(1161216000*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/1508087]*u^12)/(64512000*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/1508087]*u^12)/(1161216000*b^3*E^u) - 
      (200524631*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(833922625536000*b^3) + 
      (277949531*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(30324459110400*b^3) + 
      (109718862731*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/
       (1667845251072000*b^3) + (736217*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/
       (6109323264000*b^3) + (272291*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/
       (3887751168000*b^3) + (8069248213*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^12)/(128295788544000*b^3) + (1337726767*d^14*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^12)/(128295788544000*b^3) + 
      (6952223*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(25659157708800*b^3) - 
      (11781809*d^8*K0*K1*M^5*Sqrt[(7*Pi)/215441]*u^12)/(555393024000*b^3) - 
      (d^12*K0*M^5*Sqrt[(17*Pi)/88711]*u^12)/(1306368000*b^3*E^u) - 
      (11*d^10*K0*M^5*Sqrt[(23*Pi)/65569]*u^12)/(10450944000*b^3*E^u) - 
      (1471*d^4*K0*M^5*Sqrt[(29*Pi)/52003]*u^12)/(28740096000*b^3*E^u) - 
      (359*K0*M^5*Sqrt[Pi/1508087]*u^13)/(17244057600*b^3*E^u) + 
      (137*d^2*K0*M^5*Sqrt[Pi/1508087]*u^13)/(3448811520*b^3*E^u) - 
      (491*d^4*K0*M^5*Sqrt[Pi/1508087]*u^13)/(17244057600*b^3*E^u) + 
      (13*d^6*K0*M^5*Sqrt[Pi/1508087]*u^13)/(2612736000*b^3*E^u) + 
      (13*d^8*K0*M^5*Sqrt[Pi/1508087]*u^13)/(870912000*b^3*E^u) - 
      (13*d^10*K0*M^5*Sqrt[Pi/1508087]*u^13)/(2612736000*b^3*E^u) - 
      (13*d^12*K0*M^5*Sqrt[Pi/1508087]*u^13)/(2612736000*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/1508087]*u^13)/(2612736000*b^3*E^u) - 
      (628056547*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(1667845251072000*b^3) + 
      (805621847*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(104240328192000*b^3) - 
      (12639079*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(21382631424000*b^3) - 
      (2901847*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(277696512000*b^3) + 
      (58889*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(647958528000*b^3) + 
      (799139*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(1166325350400*b^3) + 
      (1789*K1*M^5*Sqrt[Pi/1508087]*u^13)/(86220288000*b^3*E^u) + 
      (1129*d^4*K1*M^5*Sqrt[Pi/1508087]*u^13)/(86220288000*b^3*E^u) + 
      (13*d^6*K1*M^5*Sqrt[Pi/1508087]*u^13)/(2612736000*b^3*E^u) + 
      (13*d^8*K1*M^5*Sqrt[Pi/1508087]*u^13)/(870912000*b^3*E^u) - 
      (13*d^10*K1*M^5*Sqrt[Pi/1508087]*u^13)/(2612736000*b^3*E^u) - 
      (13*d^12*K1*M^5*Sqrt[Pi/1508087]*u^13)/(2612736000*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/1508087]*u^13)/(2612736000*b^3*E^u) + 
      (12459199*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(30324459110400*b^3) + 
      (58168811*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(23164517376000*b^3) + 
      (183087911*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(277974208512000*b^3) + 
      (5809957*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(6414789427200*b^3) - 
      (4773179*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(485968896000*b^3) + 
      (8111*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(80994816000*b^3) + 
      (284259443*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(64147894272000*b^3) + 
      (5001569*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(6414789427200*b^3) + 
      (2053*d^16*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^13)/(1666179072000*b^3) + 
      (5281*d^16*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^13)/(3665593958400*b^3) - 
      (46925621*d^2*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^13)/
       (833922625536000*b^3) - (197*d^2*K1*M^5*Sqrt[(19*Pi)/79373]*u^13)/
       (86220288000*b^3*E^u) + (19913*d^12*K0^2*M^5*Sqrt[(29*Pi)/52003]*u^13)/
       (145790668800*b^3) - (289759*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (15443011584000*b^3) + (11063333*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (59565901824000*b^3) + (400080497*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (416961312768000*b^3) - (552241*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (32073947136000*b^3) - (47921*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (21598617600*b^3) + (25541*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (971937792000*b^3) + (28815887*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (32073947136000*b^3) + (5713277*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (32073947136000*b^3) + (15151*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (2290996224000*b^3) - (1242403*K0^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (59565901824000*b^3) + (290183*d^2*K0^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (8339226255360*b^3) + (128227*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (2707540992000*b^3) - (266141*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (16036973568000*b^3) - (21169*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (242984448000*b^3) + (594749*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (16036973568000*b^3) + (2537*d^16*K0^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (6414789427200*b^3) + (2934809*K1^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (138987104256000*b^3) - (812759*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (41696131276800*b^3) + (6957617*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (208480656384000*b^3) + (225833*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (16036973568000*b^3) - (569*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (6074611200*b^3) - (349*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (53996544000*b^3) - (109*d^10*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^15)/
       (485968896000*b^3) + (1109*d^14*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^15)/
       (2290996224000*b^3) + (1433*d^14*K1^2*M^5*Sqrt[(23*Pi)/65569]*u^15)/
       (3207394713600*b^3) + (89*d^16*K1^2*M^5*Sqrt[(23*Pi)/65569]*u^15)/
       (4581992448000*b^3) + (22303*d^12*K1^2*M^5*Sqrt[(29*Pi)/52003]*u^15)/
       (16036973568000*b^3) + (K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (103413024000*b^3) + (4087*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (5791129344000*b^3) + (503*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (190916352000*b^3) - (1511*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (121492224000*b^3) - (503*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (121492224000*b^3) + (47*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (7636654080*b^3) + (389*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (190916352000*b^3) + (43*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (445471488000*b^3) + (103*d^4*K0*K1*M^5*Sqrt[(119*Pi)/12673]*u^16)/
       (2481912576000*b^3) + (K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (2171673504000*b^3) + (d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (3877988400*b^3) + (d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (5966136000*b^3) - (d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (1518652800*b^3) - (d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (3796632000*b^3) + (d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (2983068000*b^3) + (d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (8352590400*b^3) + (d^16*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (167051808000*b^3) + (K1^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (2171673504000*b^3) + (d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (3877988400*b^3) + (d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (5966136000*b^3) - (d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (1518652800*b^3) - (d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (3796632000*b^3) + (d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (2983068000*b^3) + (d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (8352590400*b^3) + (d^16*K1^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (167051808000*b^3) + (d^2*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^17)/
       (542918376000*b^3) + (d^2*K1^2*M^5*Sqrt[(19*Pi)/79373]*u^17)/
       (542918376000*b^3))/Pi, 
    ((((-143*I)/92160)*d^14*K0*K1*M^5*Sqrt[7/(215441*Pi)]*u^3)/b^3 - 
      (((7097*I)/461260800)*K0*K1*M^5*Sqrt[17/(88711*Pi)]*u^3)/b^3 - 
      (((41001319*I)/24908083200)*d^4*K0*K1*M^5*Sqrt[19/(79373*Pi)]*u^3)/
       b^3 + (((607*I)/1382400)*d^6*K0*K1*M^5*Sqrt[29/(52003*Pi)]*u^3)/b^3 - 
      (11765*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^3)/(13824*b^3) + 
      (1573*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^3)/(55296*b^3) - 
      (K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(184320*b^3) - 
      (7*d^2*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(20480*b^3) - 
      (1043*d^4*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(552960*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(552960*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(552960*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(552960*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(552960*b^3) + 
      (K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(6912*b^3) + 
      (509*d^2*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(55296*b^3) + 
      (1429*d^4*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(27648*b^3) - 
      (125*d^6*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(55296*b^3) + 
      (143*d^14*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/(18432*b^3) + 
      (143*d^12*K1^2*M^5*Sqrt[(23*Pi)/65569]*u^3)/(9216*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(119*Pi)/12673]*u^3)/(552960*b^3) - 
      (((22408501*I)/1383782400)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[1508087*Pi]) - 
      (((198041927*I)/3558297600)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[1508087*Pi]) + 
      (((1929577*I)/9676800)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[1508087*Pi]) - 
      (((56771*I)/3225600)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[1508087*Pi]) - 
      (((258973*I)/3225600)*d^12*K0*K1*M^5*u^3)/(b^3*Sqrt[1508087*Pi]) - 
      (((21517*I)/711659520)*K0^2*M^5*Sqrt[7/(215441*Pi)]*u^4)/b^3 - 
      (((143*I)/184320)*d^14*K0^2*M^5*Sqrt[7/(215441*Pi)]*u^4)/b^3 + 
      (((64693073*I)/38320128000)*d^8*K1^2*M^5*Sqrt[17/(88711*Pi)]*u^4)/b^3 + 
      (((252048169*I)/12192768000)*d^10*K1^2*M^5*Sqrt[19/(79373*Pi)]*u^4)/
       b^3 + (((149327*I)/2554675200)*d^6*K0^2*M^5*Sqrt[23/(65569*Pi)]*u^4)/
       b^3 + (((14399787373*I)/41845579776000)*d^2*K1^2*M^5*
        Sqrt[23/(65569*Pi)]*u^4)/b^3 - (((4494419*I)/199264665600)*d^2*K0^2*
        M^5*Sqrt[323/(4669*Pi)]*u^4)/b^3 + (980281*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^4)/(1094860800*b^3) + (31511257*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^4)/(99532800*b^3) + (4817107*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/
       (99532800*b^3) + (50111431*d^4*K0*K1*M^5*Sqrt[(7*Pi)/215441]*u^4)/
       (1094860800*b^3) - (62083*d^6*K0*K1*M^5*Sqrt[(7*Pi)/215441]*u^4)/
       (33177600*b^3) + (67913*d^10*K0*K1*M^5*Sqrt[(7*Pi)/215441]*u^4)/
       (19906560*b^3) + (734191*d^2*K0*K1*M^5*Sqrt[(17*Pi)/88711]*u^4)/
       (218972160*b^3) - (490543*d^8*K0*K1*M^5*Sqrt[(17*Pi)/88711]*u^4)/
       (11059200*b^3) + (((77467*I)/958003200)*K0^2*M^5*u^4)/
       (b^3*Sqrt[1508087*Pi]) - (((355417*I)/437944320)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[1508087*Pi]) - (((4811819*I)/110702592)*d^4*K0^2*M^5*u^4)/
       (b^3*Sqrt[1508087*Pi]) + (((12830651*I)/2554675200)*d^6*K0^2*M^5*u^4)/
       (b^3*Sqrt[1508087*Pi]) + (((1929577*I)/19353600)*d^8*K0^2*M^5*u^4)/
       (b^3*Sqrt[1508087*Pi]) - (((56771*I)/6451200)*d^10*K0^2*M^5*u^4)/
       (b^3*Sqrt[1508087*Pi]) - (((258973*I)/6451200)*d^12*K0^2*M^5*u^4)/
       (b^3*Sqrt[1508087*Pi]) + (((1471343*I)/135862272000)*K1^2*M^5*u^4)/
       (b^3*Sqrt[1508087*Pi]) - (((16087843*I)/1990656000)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[1508087*Pi]) - (((3447744493*I)/418455797760)*d^4*K1^2*M^5*
        u^4)/(b^3*Sqrt[1508087*Pi]) - (((14367139153*I)/951035904000)*d^6*
        K1^2*M^5*u^4)/(b^3*Sqrt[1508087*Pi]) - 
      (((9163870739*I)/24385536000)*d^10*K1^2*M^5*u^4)/
       (b^3*Sqrt[1508087*Pi]) - (((142260121*I)/8128512000)*d^12*K1^2*M^5*
        u^4)/(b^3*Sqrt[1508087*Pi]) - (((155003*I)/33177600)*d^14*K1^2*M^5*
        u^4)/(b^3*Sqrt[1508087*Pi]) + (((7953341629*I)/10461394944000)*d^2*K0*
        K1*M^5*Sqrt[17/(88711*Pi)]*u^5)/b^3 + 
      (((18513366073*I)/10461394944000)*d^4*K0*K1*M^5*Sqrt[23/(65569*Pi)]*
        u^5)/b^3 + (((6459597113*I)/585252864000)*d^12*K0*K1*M^5*
        Sqrt[23/(65569*Pi)]*u^5)/b^3 - (((4967367469*I)/251073478656000)*K0*
        K1*M^5*Sqrt[29/(52003*Pi)]*u^5)/b^3 + 
      (((5106719*I)/2709504000)*d^10*K0*K1*M^5*Sqrt[29/(52003*Pi)]*u^5)/b^3 + 
      (494191*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(2189721600*b^3) + 
      (173083927*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(2189721600*b^3) - 
      (326131*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(66355200*b^3) + 
      (59557*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(7962624*b^3) + 
      (2321317*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/(199065600*b^3) + 
      (21159973*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(114960384000*b^3) + 
      (2881355327*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(229920768000*b^3) + 
      (635278541*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(8211456000*b^3) + 
      (1280683*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(110592000*b^3) - 
      (664599211*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(3483648000*b^3) - 
      (78816023*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(6967296000*b^3) + 
      (147449*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(1728000*b^3) + 
      (35065537*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/(2322432000*b^3) + 
      (2194201*d^12*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^5)/(199065600*b^3) - 
      (240553*d^8*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^5)/(22118400*b^3) + 
      (214957*d^2*K0^2*M^5*Sqrt[(29*Pi)/52003]*u^5)/(437944320*b^3) + 
      (((212730404609*I)/251073478656000)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[1508087*Pi]) - (((53879894353*I)/951035904000)*d^6*K0*K1*M^5*
        u^5)/(b^3*Sqrt[1508087*Pi]) - (((447466783*I)/7664025600)*d^8*K0*K1*
        M^5*u^5)/(b^3*Sqrt[1508087*Pi]) - (((2918803639*I)/11943936000)*d^12*
        K0*K1*M^5*u^5)/(b^3*Sqrt[1508087*Pi]) - 
      (((99563*I)/33177600)*d^14*K0*K1*M^5*u^5)/(b^3*Sqrt[1508087*Pi]) - 
      (((275908914293*I)/45649723392000)*d^4*K0^2*M^5*Sqrt[17/(88711*Pi)]*
        u^6)/b^3 - (((1031169743*I)/1430618112000)*d^8*K0^2*M^5*
        Sqrt[17/(88711*Pi)]*u^6)/b^3 + (((3439217*I)/66886041600)*d^14*K0^2*
        M^5*Sqrt[17/(88711*Pi)]*u^6)/b^3 + (((198261832957*I)/71735279616000)*
        d^6*K1^2*M^5*Sqrt[17/(88711*Pi)]*u^6)/b^3 - 
      (((12065935813*I)/8717829120000)*d^4*K1^2*M^5*Sqrt[19/(79373*Pi)]*u^6)/
       b^3 + (((4391000804647*I)/128755630080000)*d^8*K1^2*M^5*
        Sqrt[23/(65569*Pi)]*u^6)/b^3 - (((1330327391*I)/156920924160000)*K1^2*
        M^5*Sqrt[29/(52003*Pi)]*u^6)/b^3 - 
      ((I/7372800)*d^14*K1^2*M^5*Sqrt[551/(2737*Pi)]*u^6)/b^3 + 
      (102654427*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(459841536000*b^3) + 
      (4031728933*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(65691648000*b^3) - 
      (238681*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(24576000*b^3) - 
      (1911355399*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(13934592000*b^3) + 
      (59925179*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(13934592000*b^3) + 
      (30231883*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/(516096000*b^3) + 
      (942881*d^14*K0*K1*M^5*Sqrt[(7*Pi)/215441]*u^6)/(663552000*b^3) + 
      (301467211*d^2*K0*K1*M^5*Sqrt[(19*Pi)/79373]*u^6)/(459841536000*b^3) + 
      (((8141615303*I)/41845579776000)*K0^2*M^5*u^6)/(b^3*Sqrt[1508087*Pi]) + 
      (((130017689819*I)/13948526592000)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[1508087*Pi]) + (((67872901668587*I)/502146957312000)*d^4*
        K0^2*M^5*u^6)/(b^3*Sqrt[1508087*Pi]) - 
      (((193774171529*I)/5977939968000)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[1508087*Pi]) - (((36169049387*I)/858370867200)*d^8*K0^2*M^5*
        u^6)/(b^3*Sqrt[1508087*Pi]) + (((2510779*I)/86704128)*d^10*K0^2*M^5*
        u^6)/(b^3*Sqrt[1508087*Pi]) + (((505311419*I)/32514048000)*d^12*K0^2*
        M^5*u^6)/(b^3*Sqrt[1508087*Pi]) - (((33500041*I)/66886041600)*d^14*
        K0^2*M^5*u^6)/(b^3*Sqrt[1508087*Pi]) - 
      (((98197733339*I)/9510359040000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[1508087*Pi]) - (((291977627*I)/72253440000)*d^6*K1^2*M^5*
        u^6)/(b^3*Sqrt[1508087*Pi]) - (((97208804344097*I)/128755630080000)*
        d^8*K1^2*M^5*u^6)/(b^3*Sqrt[1508087*Pi]) - 
      (((21505748137*I)/731566080000)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[1508087*Pi]) - (((12181427*I)/2032128000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[1508087*Pi]) + (((4851688727*I)/143470559232000)*d^2*K0*K1*
        M^5*Sqrt[23/(65569*Pi)]*u^7)/b^3 + (((55023006449*I)/209227898880000)*
        d^4*K0*K1*M^5*Sqrt[23/(65569*Pi)]*u^7)/b^3 - 
      (((15236655787*I)/48283361280000)*d^8*K0*K1*M^5*Sqrt[23/(65569*Pi)]*
        u^7)/b^3 + (((10862339*I)/668860416000)*d^14*K0*K1*M^5*
        Sqrt[437/(3451*Pi)]*u^7)/b^3 + (130941007*K0^2*M^5*Sqrt[Pi/1508087]*
        u^7)/(1839366144000*b^3) + (5908469239*d^2*K0^2*M^5*Sqrt[Pi/1508087]*
        u^7)/(1839366144000*b^3) + (2913420733*d^4*K0^2*M^5*Sqrt[Pi/1508087]*
        u^7)/(262766592000*b^3) - (21834217*d^6*K0^2*M^5*Sqrt[Pi/1508087]*
        u^7)/(2654208000*b^3) - (1107191539*d^8*K0^2*M^5*Sqrt[Pi/1508087]*
        u^7)/(55738368000*b^3) + (88937143*d^10*K0^2*M^5*Sqrt[Pi/1508087]*
        u^7)/(18579456000*b^3) + (429991801*d^12*K0^2*M^5*Sqrt[Pi/1508087]*
        u^7)/(55738368000*b^3) + (67896097*d^14*K0^2*M^5*Sqrt[Pi/1508087]*
        u^7)/(55738368000*b^3) - (73907899*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (1839366144000*b^3) - (1407816181*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (1839366144000*b^3) + (162908257*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (18579456000*b^3) - (89266717*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (18579456000*b^3) + (85107139*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (11147673600*b^3) + (16906549*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (11147673600*b^3) + (421259351*d^4*K1^2*M^5*Sqrt[(19*Pi)/79373]*u^7)/
       (1839366144000*b^3) - (32021917*d^8*K1^2*M^5*Sqrt[(29*Pi)/52003]*u^7)/
       (55738368000*b^3) + (((95964987829*I)/627683696640000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1508087*Pi]) + (((1431468801401*I)/386266890240000)*d^2*K0*
        K1*M^5*u^7)/(b^3*Sqrt[1508087*Pi]) - 
      (((1029354678271*I)/89669099520000)*d^6*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1508087*Pi]) + (((3120571241*I)/1463132160000)*d^10*K0*K1*
        M^5*u^7)/(b^3*Sqrt[1508087*Pi]) + (((508320293*I)/97542144000)*d^12*
        K0*K1*M^5*u^7)/(b^3*Sqrt[1508087*Pi]) - 
      (((4273090543*I)/668860416000)*d^14*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1508087*Pi]) + (((92737*I)/4644864000)*d^12*K1^2*M^5*
        Sqrt[17/(88711*Pi)]*u^8)/b^3 + (((13042559*I)/60963840000)*d^10*K0^2*
        M^5*Sqrt[19/(79373*Pi)]*u^8)/b^3 - 
      (((4940055876167*I)/60257634877440000)*d^2*K1^2*M^5*Sqrt[19/(79373*Pi)]*
        u^8)/b^3 - (((34992229*I)/156764160000)*d^10*K1^2*M^5*
        Sqrt[23/(65569*Pi)]*u^8)/b^3 + (48307477*d^2*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^8)/(51093504000*b^3) + 
      (50858207*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(17031168000*b^3) - 
      (4281149*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(4644864000*b^3) - 
      (10631521*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(1548288000*b^3) + 
      (2888423*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(13934592000*b^3) + 
      (42754223*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/(13934592000*b^3) + 
      (12703*K0*K1*M^5*Sqrt[(23*Pi)/65569]*u^8)/(10218700800*b^3) + 
      (265519*d^14*K0*K1*M^5*Sqrt[(29*Pi)/52003]*u^8)/(13934592000*b^3) + 
      (((15112247*I)/123002880000)*K0^2*M^5*u^8)/(b^3*Sqrt[1508087*Pi]) + 
      (((140533414669*I)/39230231040000)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[1508087*Pi]) + (((108441459829*I)/29889699840000)*d^4*K0^2*
        M^5*u^8)/(b^3*Sqrt[1508087*Pi]) - (((2956518479*I)/242161920000)*d^6*
        K0^2*M^5*u^8)/(b^3*Sqrt[1508087*Pi]) - 
      (((11038666489*I)/48283361280000)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[1508087*Pi]) + (((87557233*I)/97542144000)*d^12*K0^2*M^5*
        u^8)/(b^3*Sqrt[1508087*Pi]) + (((7057*I)/49766400)*d^14*K0^2*M^5*u^8)/
       (b^3*Sqrt[1508087*Pi]) - (((1488327479*I)/10760291942400)*K1^2*M^5*
        u^8)/(b^3*Sqrt[1508087*Pi]) - 
      (((130679059137083*I)/60257634877440000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[1508087*Pi]) - (((4798577544689*I)/1883051089920000)*d^4*
        K1^2*M^5*u^8)/(b^3*Sqrt[1508087*Pi]) + 
      (((61542922733*I)/4755179520000)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[1508087*Pi]) - (((13273180339*I)/6897623040000)*d^8*K1^2*M^5*
        u^8)/(b^3*Sqrt[1508087*Pi]) + (((31439*I)/165888000)*d^14*K1^2*M^5*
        u^8)/(b^3*Sqrt[1508087*Pi]) + (((92833*I)/1119744000)*d^12*K0*K1*M^5*
        Sqrt[161/(9367*Pi)]*u^9)/b^3 + (4267117*K0^2*M^5*Sqrt[Pi/1508087]*
        u^9)/(229920768000*b^3) + (7893659*d^2*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (18393661440*b^3) + (2939569*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (14370048000*b^3) - (1581623*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (1548288000*b^3) - (66943*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (774144000*b^3) + (1679459*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (8360755200*b^3) + (322729*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (1492992000*b^3) + (1617589*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (41803776000*b^3) - (2185681*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (114960384000*b^3) - (170322667*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (459841536000*b^3) + (56170273*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (229920768000*b^3) + (182027*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (172032000*b^3) - (1657343*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (1741824000*b^3) - (159217*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (663552000*b^3) + (234827*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (995328000*b^3) + (4979*d^14*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^9)/
       (1990656000*b^3) + (((598315381*I)/18830510899200)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1508087*Pi]) + (((109640034857*I)/235381386240000)*d^2*K0*K1*
        M^5*u^9)/(b^3*Sqrt[1508087*Pi]) - (((1406570461*I)/4803701760000)*d^4*
        K0*K1*M^5*u^9)/(b^3*Sqrt[1508087*Pi]) - 
      (((8684317549*I)/17435658240000)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1508087*Pi]) + (((2379007511*I)/12070840320000)*d^8*K0*K1*
        M^5*u^9)/(b^3*Sqrt[1508087*Pi]) - (((43994327*I)/274337280000)*d^10*
        K0*K1*M^5*u^9)/(b^3*Sqrt[1508087*Pi]) - 
      (((361553611*I)/27433728000)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1508087*Pi]) + (((43777*I)/497664000)*d^14*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1508087*Pi]) + (((2509623923*I)/3347646382080000)*K0^2*M^5*
        Sqrt[17/(88711*Pi)]*u^10)/b^3 - (((3434712505813*I)/2317601341440000)*
        d^8*K0^2*M^5*Sqrt[17/(88711*Pi)]*u^10)/b^3 + 
      (((17*I)/41472000)*d^14*K0^2*M^5*Sqrt[17/(88711*Pi)]*u^10)/b^3 - 
      (((39838853*I)/1471133664000)*d^2*K1^2*M^5*Sqrt[17/(88711*Pi)]*u^10)/
       b^3 + (((3888272483*I)/8778792960000)*d^10*K0^2*M^5*
        Sqrt[19/(79373*Pi)]*u^10)/b^3 - (((428787329*I)/342372925440000)*K1^2*
        M^5*Sqrt[23/(65569*Pi)]*u^10)/b^3 - 
      (((238330922971*I)/7532204359680000)*d^4*K1^2*M^5*Sqrt[29/(52003*Pi)]*
        u^10)/b^3 + (38767*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (12773376000*b^3) + (1902203*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (57480192000*b^3) - (394957*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (38320128000*b^3) - (5699*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (2612736000*b^3) - (590629*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (10450944000*b^3) + (50791*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (1254113280*b^3) + (5977*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (783820800*b^3) - (12583*d^10*K0*K1*M^5*Sqrt[(19*Pi)/79373]*u^10)/
       (15676416000*b^3) + (((5469254431*I)/331085905920000)*K0^2*M^5*u^10)/
       (b^3*Sqrt[1508087*Pi]) + (((21002430247*I)/47076277248000)*d^2*K0^2*
        M^5*u^10)/(b^3*Sqrt[1508087*Pi]) - (((33345818329*I)/94152554496000)*
        d^4*K0^2*M^5*u^10)/(b^3*Sqrt[1508087*Pi]) - 
      (((7473981311*I)/11208637440000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[1508087*Pi]) + (((8500856935859*I)/331085905920000)*d^8*K0^2*
        M^5*u^10)/(b^3*Sqrt[1508087*Pi]) - (((24465282067*I)/2926264320000)*
        d^10*K0^2*M^5*u^10)/(b^3*Sqrt[1508087*Pi]) + 
      (((2663*I)/1161216000)*d^12*K0^2*M^5*u^10)/(b^3*Sqrt[1508087*Pi]) - 
      (((640917463*I)/289700167680000)*K1^2*M^5*u^10)/
       (b^3*Sqrt[1508087*Pi]) + (((4470961823*I)/3511517184000)*d^4*K1^2*M^5*
        u^10)/(b^3*Sqrt[1508087*Pi]) + (((16632735887*I)/23538138624000)*d^6*
        K1^2*M^5*u^10)/(b^3*Sqrt[1508087*Pi]) - 
      (((5673621187*I)/12070840320000)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[1508087*Pi]) - (((58701557*I)/548674560000)*d^10*K1^2*M^5*
        u^10)/(b^3*Sqrt[1508087*Pi]) - (((91303*I)/73156608000)*d^12*K1^2*M^5*
        u^10)/(b^3*Sqrt[1508087*Pi]) + (((5521*I)/746496000)*d^14*K1^2*M^5*
        u^10)/(b^3*Sqrt[1508087*Pi]) - (((1244374883*I)/41385738240000)*d^8*
        K0*K1*M^5*Sqrt[29/(52003*Pi)]*u^11)/b^3 + 
      (107467*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(38320128000*b^3) - 
      (330203*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(7664025600*b^3) - 
      (24877*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(2612736000*b^3) + 
      (247717*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(10450944000*b^3) - 
      (4939*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(3135283200*b^3) - 
      (2971*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/(31352832000*b^3) - 
      (3013861*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(1034643456000*b^3) - 
      (14719877*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(517321728000*b^3) + 
      (42649361*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(1034643456000*b^3) + 
      (12917*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(1119744000*b^3) - 
      (311*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(497664000*b^3) + 
      (71*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/(1306368000*b^3) - 
      (1289*d^8*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^11)/(1161216000*b^3) - 
      (599*d^10*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^11)/(5225472000*b^3) + 
      (83707*d^2*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^11)/(57480192000*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(391*Pi)/3857]*u^11)/(3919104000*b^3) + 
      (((11290927*I)/3566384640000)*K0*K1*M^5*u^11)/(b^3*Sqrt[1508087*Pi]) + 
      (((143590589*I)/9053130240000)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1508087*Pi]) - (((506022707*I)/10699153920000)*d^4*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1508087*Pi]) + (((1764661091*I)/117690693120000)*d^6*
        K0*K1*M^5*u^11)/(b^3*Sqrt[1508087*Pi]) + 
      (((3388522469*I)/3762339840000)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1508087*Pi]) - (((958229*I)/91445760000)*d^10*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1508087*Pi]) - (((107959*I)/18289152000)*d^12*K0*K1*
        M^5*u^11)/(b^3*Sqrt[1508087*Pi]) + (((73*I)/74649600)*d^14*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1508087*Pi]) - (((11*I)/243855360)*d^12*K0^2*M^5*
        Sqrt[19/(79373*Pi)]*u^12)/b^3 - (((4648009*I)/94152554496000)*K1^2*
        M^5*Sqrt[19/(79373*Pi)]*u^12)/b^3 + 
      (48581*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(258660864000*b^3) - 
      (690883*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(258660864000*b^3) + 
      (1457*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(1119744000*b^3) - 
      (1777*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(2612736000*b^3) - 
      (2531*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(2612736000*b^3) - 
      (31*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/(373248000*b^3) + 
      (317*d^2*K0*K1*M^5*Sqrt[(23*Pi)/65569]*u^12)/(51732172800*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[(23*Pi)/65569]*u^12)/(8294400*b^3) + 
      (((21203977*I)/6789847680000)*K0^2*M^5*u^12)/(b^3*Sqrt[1508087*Pi]) + 
      (((143105003*I)/8024365440000)*d^2*K0^2*M^5*u^12)/
       (b^3*Sqrt[1508087*Pi]) - (((13704413951*I)/353072079360000)*d^4*K0^2*
        M^5*u^12)/(b^3*Sqrt[1508087*Pi]) + (((1070243459*I)/117690693120000)*
        d^6*K0^2*M^5*u^12)/(b^3*Sqrt[1508087*Pi]) + 
      (((46648457*I)/4526565120000)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[1508087*Pi]) - (((9323*I)/15240960000)*d^10*K0^2*M^5*u^12)/
       (b^3*Sqrt[1508087*Pi]) - ((I/13824000)*d^14*K0^2*M^5*u^12)/
       (b^3*Sqrt[1508087*Pi]) - (((3168620131*I)/1412288317440000)*K1^2*M^5*
        u^12)/(b^3*Sqrt[1508087*Pi]) - (((1077077549*I)/58845346560000)*d^2*
        K1^2*M^5*u^12)/(b^3*Sqrt[1508087*Pi]) + 
      (((858614923*I)/23538138624000)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[1508087*Pi]) - (((2950507799*I)/353072079360000)*d^6*K1^2*
        M^5*u^12)/(b^3*Sqrt[1508087*Pi]) - (((1836031*I)/377213760000)*d^8*
        K1^2*M^5*u^12)/(b^3*Sqrt[1508087*Pi]) - 
      (((124087*I)/205752960000)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[1508087*Pi]) - 
      (((19403*I)/18289152000)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[1508087*Pi]) - 
      (((13*I)/124416000)*d^14*K1^2*M^5*u^12)/(b^3*Sqrt[1508087*Pi]) - 
      (((89082613*I)/6035420160000)*d^8*K0*K1*M^5*Sqrt[17/(88711*Pi)]*u^13)/
       b^3 - ((I/279936000)*d^14*K0*K1*M^5*Sqrt[17/(88711*Pi)]*u^13)/b^3 - 
      (((139*I)/6858432000)*d^12*K0*K1*M^5*Sqrt[19/(79373*Pi)]*u^13)/b^3 + 
      (3541*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(18475776000*b^3) + 
      (97829*d^2*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(258660864000*b^3) - 
      (19199*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(12933043200*b^3) + 
      (61*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(261273600*b^3) - 
      (89*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(1567641600*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(12247200*b^3) - 
      (11*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/(1567641600*b^3) - 
      (24883*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(129330432000*b^3) - 
      (3133*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(7390310400*b^3) + 
      (40631*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(32332608000*b^3) + 
      (331*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(1306368000*b^3) - 
      (71*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(1119744000*b^3) - 
      (173*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(1959552000*b^3) - 
      (59*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/(7838208000*b^3) + 
      (341*d^6*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^13)/(7838208000*b^3) - 
      (101*d^6*K1^2*M^5*Sqrt[(19*Pi)/79373]*u^13)/(2612736000*b^3) + 
      (((230519*I)/2263282560000)*K0*K1*M^5*u^13)/(b^3*Sqrt[1508087*Pi]) - 
      (((1087759*I)/14711336640000)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[1508087*Pi]) - (((993913*I)/1471133664000)*d^4*K0*K1*M^5*
        u^13)/(b^3*Sqrt[1508087*Pi]) + (((598309*I)/2674788480000)*d^6*K0*K1*
        M^5*u^13)/(b^3*Sqrt[1508087*Pi]) + (((138144679*I)/548674560000)*d^8*
        K0*K1*M^5*u^13)/(b^3*Sqrt[1508087*Pi]) + 
      (((89*I)/8573040000)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[1508087*Pi]) + 
      (((83*I)/205752960000)*d^10*K0^2*M^5*Sqrt[17/(88711*Pi)]*u^14)/b^3 + 
      (((83*I)/205752960000)*d^10*K1^2*M^5*Sqrt[17/(88711*Pi)]*u^14)/b^3 + 
      (((1039*I)/2351462400)*d^14*K0^2*M^5*Sqrt[19/(79373*Pi)]*u^14)/b^3 - 
      (((149*I)/164602368000)*K1^2*M^5*Sqrt[19/(79373*Pi)]*u^14)/b^3 - 
      (((607*I)/1679616000)*d^14*K1^2*M^5*Sqrt[23/(65569*Pi)]*u^14)/b^3 - 
      (((251*I)/88268019840000)*d^2*K0^2*M^5*Sqrt[493/(3059*Pi)]*u^14)/b^3 - 
      (((251*I)/88268019840000)*d^2*K1^2*M^5*Sqrt[493/(3059*Pi)]*u^14)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(10777536000*b^3) - 
      (53*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(10777536000*b^3) + 
      (13*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(979776000*b^3) + 
      (13*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(326592000*b^3) - 
      (13*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(979776000*b^3) - 
      (13*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(979776000*b^3) - 
      (d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/(979776000*b^3) - 
      (13*d^4*K0*K1*M^5*Sqrt[(17*Pi)/88711]*u^14)/(10777536000*b^3) + 
      (((6473*I)/62690355000)*K0^2*M^5*u^14)/(b^3*Sqrt[1508087*Pi]) - 
      (((14406793*I)/44134009920000)*d^4*K0^2*M^5*u^14)/
       (b^3*Sqrt[1508087*Pi]) + (((2458877*I)/12609717120000)*d^6*K0^2*M^5*
        u^14)/(b^3*Sqrt[1508087*Pi]) + (((27667*I)/565820640000)*d^8*K0^2*M^5*
        u^14)/(b^3*Sqrt[1508087*Pi]) - (((31*I)/1371686400)*d^12*K0^2*M^5*
        u^14)/(b^3*Sqrt[1508087*Pi]) - (((98747*I)/11757312000)*d^14*K0^2*M^5*
        u^14)/(b^3*Sqrt[1508087*Pi]) - (((2762131*I)/32097461760000)*K1^2*M^5*
        u^14)/(b^3*Sqrt[1508087*Pi]) + (((12935159*I)/44134009920000)*d^4*
        K1^2*M^5*u^14)/(b^3*Sqrt[1508087*Pi]) - 
      (((6414599*I)/29422673280000)*d^6*K1^2*M^5*u^14)/
       (b^3*Sqrt[1508087*Pi]) + (((27667*I)/565820640000)*d^8*K1^2*M^5*u^14)/
       (b^3*Sqrt[1508087*Pi]) - (((31*I)/1371686400)*d^12*K1^2*M^5*u^14)/
       (b^3*Sqrt[1508087*Pi]) + (((2791*I)/335923200)*d^14*K1^2*M^5*u^14)/
       (b^3*Sqrt[1508087*Pi]))/Pi, 
    ((35591*d^8*K1*M^5*Sqrt[Pi/1508087]*u)/(73728*b^3*E^u) + 
      (17573153*d^10*K1*M^5*Sqrt[Pi/1508087]*u)/(22855680*b^3*E^u) - 
      (167921*d^12*K1*M^5*Sqrt[Pi/1508087]*u)/(317440*b^3*E^u) + 
      (2099*K1*M^5*Sqrt[(7*Pi)/215441]*u)/(11427840*b^3*E^u) - 
      (2677*d^4*K1*M^5*Sqrt[(7*Pi)/215441]*u)/(1142784*b^3*E^u) - 
      (70051*d^6*K1*M^5*Sqrt[(7*Pi)/215441]*u)/(737280*b^3*E^u) + 
      (767*d^16*K1*M^5*Sqrt[(7*Pi)/215441]*u)/(238080*b^3*E^u) - 
      (2535*d^14*K1*M^5*Sqrt[(23*Pi)/65569]*u)/(507904*b^3*E^u) + 
      (9569*d^2*K1*M^5*Sqrt[(119*Pi)/12673]*u)/(22855680*b^3*E^u) + 
      (37717*K0*M^5*Sqrt[Pi/1508087]*u^2)/(45711360*b^3*E^u) + 
      (336461*d^2*K0*M^5*Sqrt[Pi/1508087]*u^2)/(9142272*b^3*E^u) + 
      (563317*d^8*K0*M^5*Sqrt[Pi/1508087]*u^2)/(7618560*b^3*E^u) - 
      (2087111*d^14*K0*M^5*Sqrt[Pi/1508087]*u^2)/(45711360*b^3*E^u) + 
      (101933*d^16*K0*M^5*Sqrt[Pi/1508087]*u^2)/(9142272*b^3*E^u) + 
      (35591*d^8*K1*M^5*Sqrt[Pi/1508087]*u^2)/(73728*b^3*E^u) + 
      (17573153*d^10*K1*M^5*Sqrt[Pi/1508087]*u^2)/(22855680*b^3*E^u) - 
      (167921*d^12*K1*M^5*Sqrt[Pi/1508087]*u^2)/(317440*b^3*E^u) + 
      (200231*d^4*K0*M^5*Sqrt[(7*Pi)/215441]*u^2)/(22855680*b^3*E^u) - 
      (238919*d^6*K0*M^5*Sqrt[(7*Pi)/215441]*u^2)/(5079040*b^3*E^u) + 
      (2099*K1*M^5*Sqrt[(7*Pi)/215441]*u^2)/(11427840*b^3*E^u) - 
      (2677*d^4*K1*M^5*Sqrt[(7*Pi)/215441]*u^2)/(1142784*b^3*E^u) - 
      (70051*d^6*K1*M^5*Sqrt[(7*Pi)/215441]*u^2)/(737280*b^3*E^u) + 
      (767*d^16*K1*M^5*Sqrt[(7*Pi)/215441]*u^2)/(238080*b^3*E^u) - 
      (257387*d^12*K0*M^5*Sqrt[(17*Pi)/88711]*u^2)/(22855680*b^3*E^u) - 
      (2535*d^14*K1*M^5*Sqrt[(23*Pi)/65569]*u^2)/(507904*b^3*E^u) + 
      (9569*d^2*K1*M^5*Sqrt[(119*Pi)/12673]*u^2)/(22855680*b^3*E^u) + 
      (3939*d^10*K0*M^5*Sqrt[(493*Pi)/3059]*u^2)/(5079040*b^3*E^u) + 
      (37717*K0*M^5*Sqrt[Pi/1508087]*u^3)/(45711360*b^3*E^u) + 
      (336461*d^2*K0*M^5*Sqrt[Pi/1508087]*u^3)/(9142272*b^3*E^u) + 
      (563317*d^8*K0*M^5*Sqrt[Pi/1508087]*u^3)/(7618560*b^3*E^u) - 
      (2087111*d^14*K0*M^5*Sqrt[Pi/1508087]*u^3)/(45711360*b^3*E^u) + 
      (101933*d^16*K0*M^5*Sqrt[Pi/1508087]*u^3)/(9142272*b^3*E^u) + 
      (2803744451*K1*M^5*Sqrt[Pi/1508087]*u^3)/(1830282854400*b^3*E^u) + 
      (90726960293*d^2*K1*M^5*Sqrt[Pi/1508087]*u^3)/(1176610406400*b^3*E^u) + 
      (180985066471*d^4*K1*M^5*Sqrt[Pi/1508087]*u^3)/(748752076800*b^3*E^u) - 
      (40531568851*d^6*K1*M^5*Sqrt[Pi/1508087]*u^3)/(90508492800*b^3*E^u) - 
      (19267043*d^8*K1*M^5*Sqrt[Pi/1508087]*u^3)/(68567040*b^3*E^u) + 
      (1139477221*d^10*K1*M^5*Sqrt[Pi/1508087]*u^3)/(2133196800*b^3*E^u) - 
      (9110056199*d^12*K1*M^5*Sqrt[Pi/1508087]*u^3)/(90508492800*b^3*E^u) - 
      (25600924343*d^14*K1*M^5*Sqrt[Pi/1508087]*u^3)/(633559449600*b^3*E^u) + 
      (19460653481*d^16*K1*M^5*Sqrt[Pi/1508087]*u^3)/(1267118899200*b^3*
        E^u) - (4069641641*d^12*K1^2*M^5*Sqrt[Pi/1508087]*u^3)/
       (6033899520*b^3) - (3412587*d^16*K1^2*M^5*Sqrt[Pi/1508087]*u^3)/
       (223477760*b^3) + (200231*d^4*K0*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (22855680*b^3*E^u) - (238919*d^6*K0*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (5079040*b^3*E^u) - (2280001*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (48271196160*b^3) - (164778721*d^2*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (48271196160*b^3) - (56055139*d^4*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (2413559808*b^3) - (111251539*d^6*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (12067799040*b^3) + (1447900981*d^8*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (24135598080*b^3) + (288809677*d^10*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (24135598080*b^3) - (360866519*d^12*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (12067799040*b^3) - (76423427*d^14*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (12067799040*b^3) + (8804591*d^16*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (48271196160*b^3) + (6769*d^18*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (3218079744*b^3) - (14731*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (37711872*b^3) - (17847193*d^2*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (731381760*b^3) - (770459309*d^4*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (6033899520*b^3) + (14676667*d^6*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (335216640*b^3) - (192041*d^14*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (188559360*b^3) - (77039*d^18*K1^2*M^5*Sqrt[(7*Pi)/215441]*u^3)/
       (8045199360*b^3) - (257387*d^12*K0*M^5*Sqrt[(17*Pi)/88711]*u^3)/
       (22855680*b^3*E^u) - (72763681*d^10*K1^2*M^5*Sqrt[(19*Pi)/79373]*u^3)/
       (2413559808*b^3) + (5487061*d^8*K1^2*M^5*Sqrt[(203*Pi)/7429]*u^3)/
       (548536320*b^3) + (3939*d^10*K0*M^5*Sqrt[(493*Pi)/3059]*u^3)/
       (5079040*b^3*E^u) + (2258970221*K0*M^5*Sqrt[Pi/1508087]*u^4)/
       (3660565708800*b^3*E^u) + (149460233131*d^4*K0*M^5*Sqrt[Pi/1508087]*
        u^4)/(1497504153600*b^3*E^u) - (30377183401*d^6*K0*M^5*
        Sqrt[Pi/1508087]*u^4)/(181016985600*b^3*E^u) - 
      (68705801*d^8*K0*M^5*Sqrt[Pi/1508087]*u^4)/(548536320*b^3*E^u) + 
      (2521975193*d^10*K0*M^5*Sqrt[Pi/1508087]*u^4)/(12799180800*b^3*E^u) - 
      (5388747179*d^12*K0*M^5*Sqrt[Pi/1508087]*u^4)/(181016985600*b^3*E^u) + 
      (16060109411*d^16*K0*M^5*Sqrt[Pi/1508087]*u^4)/(2534237798400*b^3*
        E^u) + (5918182793*K1*M^5*Sqrt[Pi/1508087]*u^4)/
       (5490848563200*b^3*E^u) + (72094992653*d^2*K1*M^5*Sqrt[Pi/1508087]*
        u^4)/(1176610406400*b^3*E^u) + (200061694951*d^4*K1*M^5*
        Sqrt[Pi/1508087]*u^4)/(748752076800*b^3*E^u) - 
      (34878541*d^8*K1*M^5*Sqrt[Pi/1508087]*u^4)/(68567040*b^3*E^u) + 
      (165255499*d^10*K1*M^5*Sqrt[Pi/1508087]*u^4)/(619315200*b^3*E^u) + 
      (9837672601*d^12*K1*M^5*Sqrt[Pi/1508087]*u^4)/(90508492800*b^3*E^u) + 
      (693242017*d^14*K1*M^5*Sqrt[Pi/1508087]*u^4)/(633559449600*b^3*E^u) + 
      (9509284361*d^16*K1*M^5*Sqrt[Pi/1508087]*u^4)/(1267118899200*b^3*E^u) - 
      (604607694161*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/(138055621017600*b^3) - 
      (118928819809279*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/
       (414166863052800*b^3) - (172221586842601*d^4*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^4)/(103541715763200*b^3) + 
      (63576004916723*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/
       (15929494732800*b^3) - (1004358614081*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^4)/(4344407654400*b^3) - (38968579066903*d^12*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^4)/(23894242099200*b^3) - 
      (64636000952947*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^4)/
       (310625147289600*b^3) - (2713129130629*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^4)/(248500117831680*b^3) + (246562201*d^18*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^4)/(16566674522112*b^3) + 
      (10403852189*d^2*K0*M^5*Sqrt[(7*Pi)/215441]*u^4)/
       (2353220812800*b^3*E^u) + (8268333287*d^6*K0*K1*M^5*
        Sqrt[(17*Pi)/88711]*u^4)/(3137627750400*b^3) - 
      (976514809*d^6*K1*M^5*Sqrt[(19*Pi)/79373]*u^4)/(90508492800*b^3*E^u) - 
      (21173221*d^14*K0*M^5*Sqrt[(23*Pi)/65569]*u^4)/(40874803200*b^3*E^u) + 
      (4063119583*K0*M^5*Sqrt[Pi/1508087]*u^5)/(10981697126400*b^3*E^u) + 
      (49525109603*d^2*K0*M^5*Sqrt[Pi/1508087]*u^5)/(2353220812800*b^3*E^u) + 
      (144418272571*d^4*K0*M^5*Sqrt[Pi/1508087]*u^5)/(1497504153600*b^3*
        E^u) - (9826028161*d^6*K0*M^5*Sqrt[Pi/1508087]*u^5)/
       (181016985600*b^3*E^u) - (21437929*d^8*K0*M^5*Sqrt[Pi/1508087]*u^5)/
       (109707264*b^3*E^u) + (900329153*d^10*K0*M^5*Sqrt[Pi/1508087]*u^5)/
       (12799180800*b^3*E^u) + (9786107461*d^12*K0*M^5*Sqrt[Pi/1508087]*u^5)/
       (181016985600*b^3*E^u) + (6317442907*d^14*K0*M^5*Sqrt[Pi/1508087]*u^5)/
       (1267118899200*b^3*E^u) - (70864980464329*d^2*K0^2*M^5*
        Sqrt[Pi/1508087]*u^5)/(828333726105600*b^3) - 
      (105031111051591*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/
       (207083431526400*b^3) - (488077729*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/
       (22491955200*b^3) + (1264163055803*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/
       (1027709337600*b^3) - (24918552280393*d^12*K0^2*M^5*Sqrt[Pi/1508087]*
        u^5)/(47788484198400*b^3) - (48136483128157*d^14*K0^2*M^5*
        Sqrt[Pi/1508087]*u^5)/(621250294579200*b^3) - 
      (239207714615*d^16*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/
       (99400047132672*b^3) + (2878052603*d^18*K0^2*M^5*Sqrt[Pi/1508087]*u^5)/
       (165666745221120*b^3) + (74139327001*K1*M^5*Sqrt[Pi/1508087]*u^5)/
       (131780365516800*b^3*E^u) + (1353183360937*d^2*K1*M^5*Sqrt[Pi/1508087]*
        u^5)/(43926788505600*b^3*E^u) + (2233331029561*d^4*K1*M^5*
        Sqrt[Pi/1508087]*u^5)/(16472545689600*b^3*E^u) - 
      (790092234779*d^6*K1*M^5*Sqrt[Pi/1508087]*u^5)/(10136951193600*b^3*
        E^u) - (62212327739*d^8*K1*M^5*Sqrt[Pi/1508087]*u^5)/
       (230385254400*b^3*E^u) + (16412772407*d^10*K1*M^5*Sqrt[Pi/1508087]*
        u^5)/(184308203520*b^3*E^u) + (202814845823*d^12*K1*M^5*
        Sqrt[Pi/1508087]*u^5)/(2534237798400*b^3*E^u) + 
      (2952371549*d^14*K1*M^5*Sqrt[Pi/1508087]*u^5)/(326998425600*b^3*E^u) + 
      (9871868833*d^16*K1*M^5*Sqrt[Pi/1508087]*u^5)/(3378983731200*b^3*E^u) - 
      (83707286992958341*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/
       (65231280930816000*b^3) - (961726958947771*d^6*K1^2*M^5*
        Sqrt[Pi/1508087]*u^5)/(3623960051712000*b^3) + 
      (1343088520481387*d^8*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/
       (418149236736000*b^3) + (27540480845107*d^10*K1^2*M^5*Sqrt[Pi/1508087]*
        u^5)/(101369511936000*b^3) - (85653549952771*d^14*K1^2*M^5*
        Sqrt[Pi/1508087]*u^5)/(326156404654080*b^3) - 
      (117066633069733*d^16*K1^2*M^5*Sqrt[Pi/1508087]*u^5)/
       (130462561861632000*b^3) + (1764899292791*d^18*K1^2*M^5*
        Sqrt[Pi/1508087]*u^5)/(17395008248217600*b^3) - 
      (16953888811*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^5)/(92037080678400*b^3) + 
      (364850683*d^16*K0*M^5*Sqrt[(17*Pi)/88711]*u^5)/
       (2534237798400*b^3*E^u) - (20113248666113*K1^2*M^5*Sqrt[(19*Pi)/79373]*
        u^5)/(130462561861632000*b^3) - (459721602724297*d^2*K1^2*M^5*
        Sqrt[(23*Pi)/65569]*u^5)/(52185024744652800*b^3) - 
      (1305508695509*d^12*K1^2*M^5*Sqrt[(161*Pi)/9367]*u^5)/
       (143365452595200*b^3) - (558084277*d^10*K0^2*M^5*Sqrt[(203*Pi)/7429]*
        u^5)/(8688815308800*b^3) + (914156233*K0*M^5*Sqrt[Pi/1508087]*u^6)/
       (6589018275840*b^3*E^u) + (5147253159563*d^4*K0*M^5*Sqrt[Pi/1508087]*
        u^6)/(131780365516800*b^3*E^u) - 
      (1777870139*d^6*K0*M^5*Sqrt[Pi/1508087]*u^6)/(204786892800*b^3*E^u) - 
      (20133025201*d^8*K0*M^5*Sqrt[Pi/1508087]*u^6)/(230385254400*b^3*E^u) + 
      (20956793317*d^10*K0*M^5*Sqrt[Pi/1508087]*u^6)/(1843082035200*b^3*
        E^u) + (35957414347*d^12*K0*M^5*Sqrt[Pi/1508087]*u^6)/
       (1126327910400*b^3*E^u) + (6799105087*d^14*K0*M^5*Sqrt[Pi/1508087]*
        u^6)/(1351593492480*b^3*E^u) + (550402921*d^16*K0*M^5*
        Sqrt[Pi/1508087]*u^6)/(724067942400*b^3*E^u) + 
      (5848850961281*d^2*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (395341096550400*b^3*E^u) + (3611557688257*d^4*K1*M^5*Sqrt[Pi/1508087]*
        u^6)/(49417637068800*b^3*E^u) - (331142745547*d^6*K1*M^5*
        Sqrt[Pi/1508087]*u^6)/(10136951193600*b^3*E^u) - 
      (34307637893*d^8*K1*M^5*Sqrt[Pi/1508087]*u^6)/(230385254400*b^3*E^u) + 
      (125270049059*d^12*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (2534237798400*b^3*E^u) + (986975911*d^16*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (1126327910400*b^3*E^u) - (1266336109499243*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^6)/(521850247446528000*b^3) - (17091353240827483*d^2*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^6)/(104370049489305600*b^3) - 
      (133448503963465577*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (130462561861632000*b^3) - (3237402020650169*d^6*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^6)/(14495840206848000*b^3) + 
      (17056462462697417*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (6690387787776000*b^3) + (54797740362469*d^10*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^6)/(202739023872000*b^3) - 
      (2371528548676169*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (2007116336332800*b^3) - (5884554901365653*d^14*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^6)/(26092512372326400*b^3) - 
      (155329145870347*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*u^6)/
       (521850247446528000*b^3) + (3598997099911*d^18*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^6)/(34790016496435200*b^3) + 
      (1980760979*d^10*K1*M^5*Sqrt[(17*Pi)/88711]*u^6)/
       (921541017600*b^3*E^u) + (4748091221*K1*M^5*Sqrt[(19*Pi)/79373]*u^6)/
       (395341096550400*b^3*E^u) + (1178903051*d^14*K1*M^5*
        Sqrt[(19*Pi)/79373]*u^6)/(3378983731200*b^3*E^u) + 
      (70765468057*d^2*K0*M^5*Sqrt[(29*Pi)/52003]*u^6)/
       (263560731033600*b^3*E^u) + (7512010871*K0*M^5*Sqrt[Pi/1508087]*u^7)/
       (197670548275200*b^3*E^u) + (234437397223*d^4*K0*M^5*Sqrt[Pi/1508087]*
        u^7)/(12752938598400*b^3*E^u) - (60748290017*d^6*K0*M^5*
        Sqrt[Pi/1508087]*u^7)/(20273902387200*b^3*E^u) - 
      (4747538651*d^8*K0*M^5*Sqrt[Pi/1508087]*u^7)/(115192627200*b^3*E^u) + 
      (9686775541*d^10*K0*M^5*Sqrt[Pi/1508087]*u^7)/(1843082035200*b^3*E^u) + 
      (50427299129*d^12*K0*M^5*Sqrt[Pi/1508087]*u^7)/(3378983731200*b^3*
        E^u) + (48312495937*d^14*K0*M^5*Sqrt[Pi/1508087]*u^7)/
       (20273902387200*b^3*E^u) + (69795989*d^16*K0*M^5*Sqrt[Pi/1508087]*u^7)/
       (362033971200*b^3*E^u) - (80251176475573*K0^2*M^5*Sqrt[Pi/1508087]*
        u^7)/(189763726344192000*b^3) - (11622709455391057*d^2*K0^2*M^5*
        Sqrt[Pi/1508087]*u^7)/(417480197957222400*b^3) - 
      (90146664410709107*d^4*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (521850247446528000*b^3) - (865177835781383*d^6*K0^2*M^5*
        Sqrt[Pi/1508087]*u^7)/(19327786942464000*b^3) + 
      (1047879216844507*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (2432868286464000*b^3) - (4459945535480549*d^14*K0^2*M^5*
        Sqrt[Pi/1508087]*u^7)/(104370049489305600*b^3) + 
      (10147222593929*K1*M^5*Sqrt[Pi/1508087]*u^7)/(110695507034112000*b^3*
        E^u) + (125181660300779*d^2*K1*M^5*Sqrt[Pi/1508087]*u^7)/
       (27673876758528000*b^3*E^u) + (36910282032203*d^4*K1*M^5*
        Sqrt[Pi/1508087]*u^7)/(1729617297408000*b^3*E^u) - 
      (3754149411659*d^6*K1*M^5*Sqrt[Pi/1508087]*u^7)/
       (709586583552000*b^3*E^u) - (6147534270727*d^8*K1*M^5*Sqrt[Pi/1508087]*
        u^7)/(129015742464000*b^3*E^u) + (19084226200429*d^12*K1*M^5*
        Sqrt[Pi/1508087]*u^7)/(1064379875328000*b^3*E^u) + 
      (175160030959*d^14*K1*M^5*Sqrt[Pi/1508087]*u^7)/
       (60821707161600*b^3*E^u) + (5876741531*d^16*K1*M^5*Sqrt[Pi/1508087]*
        u^7)/(27031869849600*b^3*E^u) - (9478793770604299*K1^2*M^5*
        Sqrt[Pi/1508087]*u^7)/(14611806928502784000*b^3) - 
      (680586225000110747*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (14611806928502784000*b^3) - (1093645794149232901*d^4*K1^2*M^5*
        Sqrt[Pi/1508087]*u^7)/(3652951732125696000*b^3) - 
      (8746119403881451*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (135294508597248000*b^3) + (417772911698111747*d^8*K1^2*M^5*
        Sqrt[Pi/1508087]*u^7)/(561992574173184000*b^3) + 
      (51211897536739*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (681203120209920*b^3) - (95739410298222673*d^12*K1^2*M^5*
        Sqrt[Pi/1508087]*u^7)/(280996287086592000*b^3) - 
      (2681461846327211*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^7)/
       (40142326726656000*b^3) + (28125879914719*d^16*K1^2*M^5*
        Sqrt[Pi/1508087]*u^7)/(160569306906624000*b^3) + 
      (3129799947193*d^10*K0^2*M^5*Sqrt[(7*Pi)/215441]*u^7)/
       (347552612352000*b^3) + (141110909119*d^2*K0*M^5*Sqrt[(17*Pi)/88711]*
        u^7)/(790682193100800*b^3*E^u) - (86766216416501*d^12*K0^2*M^5*
        Sqrt[(19*Pi)/79373]*u^7)/(8028465345331200*b^3) + 
      (1008997760861*d^16*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^7)/
       (298200141398016000*b^3) + (28162201663*d^18*K0^2*M^5*
        Sqrt[(23*Pi)/65569]*u^7)/(27832013197148160*b^3) + 
      (50127984257*d^10*K1*M^5*Sqrt[(23*Pi)/65569]*u^7)/
       (193523613696000*b^3*E^u) + (19986123233*d^18*K1^2*M^5*
        Sqrt[(29*Pi)/52003]*u^7)/(14597209718784000*b^3) + 
      (667492643491*K0*M^5*Sqrt[Pi/1508087]*u^8)/(55347753517056000*b^3*
        E^u) + (34461558872459*d^2*K0*M^5*Sqrt[Pi/1508087]*u^8)/
       (55347753517056000*b^3*E^u) + (5368796653463*d^6*K0*M^5*
        Sqrt[Pi/1508087]*u^8)/(4257519501312000*b^3*E^u) + 
      (112798312309*d^10*K0*M^5*Sqrt[Pi/1508087]*u^8)/
       (473057722368000*b^3*E^u) + (1827226825213*d^12*K0*M^5*
        Sqrt[Pi/1508087]*u^8)/(387047227392000*b^3*E^u) + 
      (325525967*d^14*K0*M^5*Sqrt[Pi/1508087]*u^8)/(409573785600*b^3*E^u) + 
      (167133439373*K1*M^5*Sqrt[Pi/1508087]*u^8)/(8515039002624000*b^3*E^u) + 
      (31796132201*d^4*K1*M^5*Sqrt[Pi/1508087]*u^8)/(4434916147200*b^3*E^u) - 
      (6182359977679*d^6*K1*M^5*Sqrt[Pi/1508087]*u^8)/(2128759750656000*b^3*
        E^u) + (870457166347*d^10*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (425751950131200*b^3*E^u) + (5929435580561*d^12*K1*M^5*
        Sqrt[Pi/1508087]*u^8)/(1064379875328000*b^3*E^u) + 
      (93112257439*d^14*K1*M^5*Sqrt[Pi/1508087]*u^8)/(101369511936000*b^3*
        E^u) + (6276134423*d^16*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (135159349248000*b^3*E^u) - (432590247312863*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^8)/(1217650577375232000*b^3) - 
      (4519153750614121*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (101470881447936000*b^3) + (1805753169615209*d^8*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^8)/(4532198178816000*b^3) + 
      (20646585188597*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (387047227392000*b^3) - (6547166566368361*d^12*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^8)/(35124535885824000*b^3) + 
      (6912298759393*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*u^8)/
       (57983360827392000*b^3) + (13840067511779*d^18*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^8)/(521850247446528000*b^3) - 
      (5225521615302179*d^2*K0*K1*M^5*Sqrt[(17*Pi)/88711]*u^8)/
       (3652951732125696000*b^3) - (8961944448707*d^14*K0*K1*M^5*
        Sqrt[(17*Pi)/88711]*u^8)/(3953410965504000*b^3) + 
      (13188038105467*d^4*K0*M^5*Sqrt[(19*Pi)/79373]*u^8)/
       (55347753517056000*b^3*E^u) + (172323446783*d^2*K1*M^5*
        Sqrt[(19*Pi)/79373]*u^8)/(2128759750656000*b^3*E^u) + 
      (2006759*d^16*K0*M^5*Sqrt[(23*Pi)/65569]*u^8)/(1105849221120*b^3*E^u) - 
      (888726836051*d^8*K1*M^5*Sqrt[(23*Pi)/65569]*u^8)/
       (1419173167104000*b^3*E^u) - (199318303193*d^8*K0*M^5*
        Sqrt[(29*Pi)/52003]*u^8)/(473057722368000*b^3*E^u) - 
      (138010335605239*d^4*K0*K1*M^5*Sqrt[(29*Pi)/52003]*u^8)/
       (25367720361984000*b^3) - (73577904097*K0*M^5*Sqrt[Pi/1508087]*u^9)/
       (27673876758528000*b^3*E^u) + (15808856589017*d^4*K0*M^5*
        Sqrt[Pi/1508087]*u^9)/(11069550703411200*b^3*E^u) + 
      (478738355177*d^12*K0*M^5*Sqrt[Pi/1508087]*u^9)/
       (387047227392000*b^3*E^u) + (11440741427*d^14*K0*M^5*Sqrt[Pi/1508087]*
        u^9)/(55292461056000*b^3*E^u) + 
      (63710399*d^16*K0*M^5*Sqrt[Pi/1508087]*u^9)/(7898923008000*b^3*E^u) - 
      (274903710096779*d^2*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (110695507034112000*b^3) - (15919731684262607*d^4*K0^2*M^5*
        Sqrt[Pi/1508087]*u^9)/(913237933031424000*b^3) - 
      (506073916545139*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (60882528868761600*b^3) + (164801847622319*d^8*K0^2*M^5*
        Sqrt[Pi/1508087]*u^9)/(3512453588582400*b^3) + 
      (111352162256053*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (12772558503936000*b^3) - (1586817940636633*d^12*K0^2*M^5*
        Sqrt[Pi/1508087]*u^9)/(70249071771648000*b^3) - 
      (626128054849343*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (130462561861632000*b^3) + (393245733653*d^16*K0^2*M^5*
        Sqrt[Pi/1508087]*u^9)/(28991680413696000*b^3) + 
      (1993766349131*d^18*K0^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (521850247446528000*b^3) + (201349576877*K1*M^5*Sqrt[Pi/1508087]*u^9)/
       (18449251172352000*b^3*E^u) + (11112114644437*d^2*K1*M^5*
        Sqrt[Pi/1508087]*u^9)/(33208652110233600*b^3*E^u) + 
      (231197033255729*d^4*K1*M^5*Sqrt[Pi/1508087]*u^9)/
       (166043260551168000*b^3*E^u) - (187240359023771*d^8*K1*M^5*
        Sqrt[Pi/1508087]*u^9)/(55347753517056000*b^3*E^u) + 
      (9131464403993*d^10*K1*M^5*Sqrt[Pi/1508087]*u^9)/
       (55347753517056000*b^3*E^u) + (3553235000267*d^12*K1*M^5*
        Sqrt[Pi/1508087]*u^9)/(2554511700787200*b^3*E^u) + 
      (424214840677*d^14*K1*M^5*Sqrt[Pi/1508087]*u^9)/(1824651214848000*b^3*
        E^u) + (253842097*d^16*K1*M^5*Sqrt[Pi/1508087]*u^9)/
       (28510175232000*b^3*E^u) - (732947412893*K1^2*M^5*Sqrt[Pi/1508087]*
        u^9)/(11783715264921600*b^3) - (385995811371551*d^4*K1^2*M^5*
        Sqrt[Pi/1508087]*u^9)/(14049814354329600*b^3) - 
      (3563127665902787*d^6*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (913237933031424000*b^3) + (1157819645839777*d^8*K1^2*M^5*
        Sqrt[Pi/1508087]*u^9)/(17562267942912000*b^3) + 
      (28239172174007*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (4257519501312000*b^3) - (2132862194062801*d^12*K1^2*M^5*
        Sqrt[Pi/1508087]*u^9)/(70249071771648000*b^3) - 
      (20871523930699*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^9)/
       (3345193893888000*b^3) + (99896542703*d^16*K1^2*M^5*Sqrt[Pi/1508087]*
        u^9)/(6690387787776000*b^3) + (210180418507*d^18*K1^2*M^5*
        Sqrt[Pi/1508087]*u^9)/(40142326726656000*b^3) + 
      (534133009453*d^2*K0*M^5*Sqrt[(17*Pi)/88711]*u^9)/
       (55347753517056000*b^3*E^u) + (89781048521*d^10*K0*M^5*
        Sqrt[(19*Pi)/79373]*u^9)/(11069550703411200*b^3*E^u) - 
      (3759017039161*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^9)/
       (1826475866062848000*b^3) - (190114817311*d^6*K1*M^5*
        Sqrt[(19*Pi)/79373]*u^9)/(23720465793024000*b^3*E^u) - 
      (124738289087003*d^2*K1^2*M^5*Sqrt[(19*Pi)/79373]*u^9)/
       (521850247446528000*b^3) - (665573326631*d^8*K0*M^5*
        Sqrt[(29*Pi)/52003]*u^9)/(6149750390784000*b^3*E^u) - 
      (6389726939*d^6*K0*M^5*Sqrt[(493*Pi)/3059]*u^9)/(55347753517056000*b^3*
        E^u) + (3438150379*K0*M^5*Sqrt[Pi/1508087]*u^10)/
       (13836938379264000*b^3*E^u) + (169895170567*d^2*K0*M^5*
        Sqrt[Pi/1508087]*u^10)/(12772558503936000*b^3*E^u) + 
      (922417201861*d^4*K0*M^5*Sqrt[Pi/1508087]*u^10)/(3388637970432000*b^3*
        E^u) + (14262642071707*d^6*K0*M^5*Sqrt[Pi/1508087]*u^10)/
       (166043260551168000*b^3*E^u) - (7575265112069*d^8*K0*M^5*
        Sqrt[Pi/1508087]*u^10)/(11069550703411200*b^3*E^u) + 
      (63505768163*d^10*K0*M^5*Sqrt[Pi/1508087]*u^10)/(55347753517056000*b^3*
        E^u) + (3397183594067*d^12*K0*M^5*Sqrt[Pi/1508087]*u^10)/
       (12772558503936000*b^3*E^u) + (80474623091*d^14*K0*M^5*
        Sqrt[Pi/1508087]*u^10)/(1824651214848000*b^3*E^u) + 
      (2647274369*d^16*K0*M^5*Sqrt[Pi/1508087]*u^10)/(1824651214848000*b^3*
        E^u) + (4568636291*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (4612312793088000*b^3*E^u) + (1129546528601*d^2*K1*M^5*
        Sqrt[Pi/1508087]*u^10)/(12772558503936000*b^3*E^u) + 
      (51841793129507*d^4*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (166043260551168000*b^3*E^u) - (2401749705281*d^8*K1*M^5*
        Sqrt[Pi/1508087]*u^10)/(3689850234470400*b^3*E^u) + 
      (190642476853*d^10*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (6149750390784000*b^3*E^u) + (3740834665717*d^12*K1*M^5*
        Sqrt[Pi/1508087]*u^10)/(12772558503936000*b^3*E^u) + 
      (88659761149*d^14*K1*M^5*Sqrt[Pi/1508087]*u^10)/(1824651214848000*b^3*
        E^u) + (2907150679*d^16*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (1824651214848000*b^3*E^u) - (144668290007*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^10)/(6849284497735680*b^3) - (2082771317133223*d^2*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^10)/(1369856899547136000*b^3) - 
      (40227943720463*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (3913876855848960*b^3) - (15215433210767*d^6*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^10)/(4756447567872000*b^3) + 
      (457117188127819*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (17562267942912000*b^3) + (18342692245049*d^10*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^10)/(4789709438976000*b^3) - 
      (646927542759667*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (52686803828736000*b^3) - (2241836447353*d^14*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^10)/(873633226752000*b^3) + 
      (307735598977*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*u^10)/
       (97846921396224000*b^3) + (1097100343*d^18*K0*K1*M^5*
        Sqrt[(7*Pi)/215441]*u^10)/(3106251472896000*b^3) - 
      (900974725037*d^6*K1*M^5*Sqrt[(23*Pi)/65569]*u^10)/
       (166043260551168000*b^3*E^u) - (8812231927*K0*M^5*Sqrt[Pi/1508087]*
        u^11)/(10377703784448000*b^3*E^u) + 
      (986395020697*d^2*K0*M^5*Sqrt[Pi/1508087]*u^11)/(235227952447488000*b^3*
        E^u) + (41361572720297*d^4*K0*M^5*Sqrt[Pi/1508087]*u^11)/
       (705683857342464000*b^3*E^u) - (156255144937*d^6*K0*M^5*
        Sqrt[Pi/1508087]*u^11)/(33603993206784000*b^3*E^u) - 
      (26991941752357*d^8*K0*M^5*Sqrt[Pi/1508087]*u^11)/
       (235227952447488000*b^3*E^u) + (152446911359*d^12*K0*M^5*
        Sqrt[Pi/1508087]*u^11)/(3193139625984000*b^3*E^u) + 
      (113570461*d^16*K0*M^5*Sqrt[Pi/1508087]*u^11)/(456162803712000*b^3*
        E^u) - (635094136451*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (1369856899547136000*b^3) - (295247728407029*d^4*K0^2*M^5*
        Sqrt[Pi/1508087]*u^11)/(342464224886784000*b^3) - 
      (122875059440209*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (228309483257856000*b^3) + (850438626967*d^8*K0^2*M^5*Sqrt[Pi/1508087]*
        u^11)/(358413631488000*b^3) + (14504147297*d^10*K0^2*M^5*
        Sqrt[Pi/1508087]*u^11)/(34212210278400*b^3) - 
      (4135934868517*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (3763343130624000*b^3) - (4508272880131*d^14*K0^2*M^5*Sqrt[Pi/1508087]*
        u^11)/(19569384279244800*b^3) - (3443962463*d^16*K0^2*M^5*
        Sqrt[Pi/1508087]*u^11)/(27956263256064000*b^3) + 
      (666751039*d^18*K0^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (2609251237232640*b^3) + (2678368061*K1*M^5*Sqrt[Pi/1508087]*u^11)/
       (2594425946112000*b^3*E^u) + (55894131599*d^2*K1*M^5*Sqrt[Pi/1508087]*
        u^11)/(4276871862681600*b^3*E^u) + 
      (10103611306531*d^4*K1*M^5*Sqrt[Pi/1508087]*u^11)/
       (235227952447488000*b^3*E^u) + (1889052372707*d^6*K1*M^5*
        Sqrt[Pi/1508087]*u^11)/(705683857342464000*b^3*E^u) - 
      (637724634289*d^8*K1*M^5*Sqrt[Pi/1508087]*u^11)/(5227287832166400*b^3*
        E^u) + (24272507891*d^10*K1*M^5*Sqrt[Pi/1508087]*u^11)/
       (13836938379264000*b^3*E^u) + (18325452199*d^12*K1*M^5*
        Sqrt[Pi/1508087]*u^11)/(354793291776000*b^3*E^u) + 
      (435455267*d^14*K1*M^5*Sqrt[Pi/1508087]*u^11)/(50684755968000*b^3*
        E^u) + (1180937*d^16*K1*M^5*Sqrt[Pi/1508087]*u^11)/
       (4344407654400*b^3*E^u) - (1314748173437*K1^2*M^5*Sqrt[Pi/1508087]*
        u^11)/(316120822972416000*b^3) - (1016362766436023*d^2*K1^2*M^5*
        Sqrt[Pi/1508087]*u^11)/(4109570698641408000*b^3) - 
      (119271138105809*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (102739267466035200*b^3) + (142971955608631*d^8*K1^2*M^5*
        Sqrt[Pi/1508087]*u^11)/(52686803828736000*b^3) + 
      (825442873027*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (2394854719488000*b^3) - (52260225621977*d^12*K1^2*M^5*
        Sqrt[Pi/1508087]*u^11)/(39515102871552000*b^3) - 
      (11572447595231*d^14*K1^2*M^5*Sqrt[Pi/1508087]*u^11)/
       (41934394884096000*b^3) + (118067123*d^18*K1^2*M^5*Sqrt[Pi/1508087]*
        u^11)/(372750176747520*b^3) + (14734127*d^14*K0*M^5*
        Sqrt[(7*Pi)/215441]*u^11)/(13033222963200*b^3*E^u) + 
      (750685973*d^10*K0*M^5*Sqrt[(17*Pi)/88711]*u^11)/
       (8302163027558400*b^3*E^u) - (4808843264177*d^2*K0^2*M^5*
        Sqrt[(19*Pi)/79373]*u^11)/(1369856899547136000*b^3) - 
      (1710096940381*d^6*K1^2*M^5*Sqrt[(19*Pi)/79373]*u^11)/
       (684928449773568000*b^3) - (5713302827*d^16*K1^2*M^5*
        Sqrt[(29*Pi)/52003]*u^11)/(587081528377344000*b^3) - 
      (51235319*K0*M^5*Sqrt[Pi/1508087]*u^12)/(300358272614400*b^3*E^u) - 
      (37262017141*d^2*K0*M^5*Sqrt[Pi/1508087]*u^12)/(124148086013952000*b^3*
        E^u) + (661767463871*d^4*K0*M^5*Sqrt[Pi/1508087]*u^12)/
       (68408129028096000*b^3*E^u) + (163243921661*d^6*K0*M^5*
        Sqrt[Pi/1508087]*u^12)/(257846024798208000*b^3*E^u) - 
      (655447287031*d^8*K0*M^5*Sqrt[Pi/1508087]*u^12)/(35284192867123200*b^3*
        E^u) + (749201*d^10*K0*M^5*Sqrt[Pi/1508087]*u^12)/
       (1971073843200*b^3*E^u) + (5669745283*d^12*K0*M^5*Sqrt[Pi/1508087]*
        u^12)/(798284906496000*b^3*E^u) + 
      (46263929*d^14*K0*M^5*Sqrt[Pi/1508087]*u^12)/(38013566976000*b^3*E^u) + 
      (4617469*d^16*K0*M^5*Sqrt[Pi/1508087]*u^12)/(114040700928000*b^3*E^u) + 
      (20139730747*K1*M^5*Sqrt[Pi/1508087]*u^12)/(100559949671301120*b^3*
        E^u) + (749608241687*d^2*K1*M^5*Sqrt[Pi/1508087]*u^12)/
       (257846024798208000*b^3*E^u) + (53599946846879*d^4*K1*M^5*
        Sqrt[Pi/1508087]*u^12)/(10055994967130112000*b^3*E^u) - 
      (85837236577*d^6*K1*M^5*Sqrt[Pi/1508087]*u^12)/(159618967732224000*b^3*
        E^u) - (77960938127*d^8*K1*M^5*Sqrt[Pi/1508087]*u^12)/
       (4523614470144000*b^3*E^u) + (584544973*d^12*K1*M^5*Sqrt[Pi/1508087]*
        u^12)/(77253378048000*b^3*E^u) + 
      (148979233*d^14*K1*M^5*Sqrt[Pi/1508087]*u^12)/(114040700928000*b^3*
        E^u) - (873036803929*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/
       (2054785349320704000*b^3) - (86998984387277*d^4*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^12)/(256848168665088000*b^3) - 
      (1133603309987*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/
       (10702007027712000*b^3) + (7433590749307*d^8*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^12)/(8781133971456000*b^3) + 
      (28489421381*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/
       (217714065408000*b^3) - (198167068663*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^12)/(493938785894400*b^3) - (3093804052303*d^14*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^12)/(36692595523584000*b^3) - 
      (80177431403*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*u^12)/
       (293540764188672000*b^3) + (403670909*d^18*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^12)/(3623960051712000*b^3) + (764691721*d^10*K1*M^5*
        Sqrt[(17*Pi)/88711]*u^12)/(31133111353344000*b^3*E^u) + 
      (17543*d^16*K1*M^5*Sqrt[(19*Pi)/79373]*u^12)/(7602713395200*b^3*E^u) - 
      (4168097988287*d^2*K0*K1*M^5*Sqrt[(23*Pi)/65569]*u^12)/
       (2054785349320704000*b^3) - (70114894523*K0*M^5*Sqrt[Pi/1508087]*u^13)/
       (1256999370891264000*b^3*E^u) + (249359701*d^2*K0*M^5*Sqrt[Pi/1508087]*
        u^13)/(1724278972416000*b^3*E^u) + 
      (15614726531*d^4*K0*M^5*Sqrt[Pi/1508087]*u^13)/(13813179899904000*b^3*
        E^u) - (67895817757*d^6*K0*M^5*Sqrt[Pi/1508087]*u^13)/
       (418999790297088000*b^3*E^u) - (57838801*d^8*K0*M^5*Sqrt[Pi/1508087]*
        u^13)/(26730449141760*b^3*E^u) + 
      (304027901*d^10*K0*M^5*Sqrt[Pi/1508087]*u^13)/(3891638919168000*b^3*
        E^u) + (257427997*d^12*K0*M^5*Sqrt[Pi/1508087]*u^13)/
       (299356839936000*b^3*E^u) + (463213*d^14*K0*M^5*Sqrt[Pi/1508087]*u^13)/
       (2851017523200*b^3*E^u) + (240712183687*K0^2*M^5*Sqrt[Pi/1508087]*
        u^13)/(1027392674660352000*b^3) + (2365047343427*d^2*K0^2*M^5*
        Sqrt[Pi/1508087]*u^13)/(2054785349320704000*b^3) - 
      (74826066607*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/
       (6341930090496000*b^3) + (112568732783*d^8*K0^2*M^5*Sqrt[Pi/1508087]*
        u^13)/(1881671565312000*b^3) + (1057731673*d^10*K0^2*M^5*
        Sqrt[Pi/1508087]*u^13)/(114040700928000*b^3) - 
      (16534355297*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^13)/
       (2935407641886720*b^3) - (4818095419*d^16*K0^2*M^5*Sqrt[Pi/1508087]*
        u^13)/(146770382094336000*b^3) + (282013597*d^18*K0^2*M^5*
        Sqrt[Pi/1508087]*u^13)/(32615640465408000*b^3) + 
      (1311125411*K1*M^5*Sqrt[Pi/1508087]*u^13)/(32230753099776000*b^3*E^u) + 
      (19805286799*d^2*K1*M^5*Sqrt[Pi/1508087]*u^13)/(96692259299328000*b^3*
        E^u) + (991144783919*d^4*K1*M^5*Sqrt[Pi/1508087]*u^13)/
       (1256999370891264000*b^3*E^u) + (8671240789*d^6*K1*M^5*
        Sqrt[Pi/1508087]*u^13)/(114272670081024000*b^3*E^u) - 
      (11553940381*d^8*K1*M^5*Sqrt[Pi/1508087]*u^13)/(5089066278912000*b^3*
        E^u) + (90248177*d^12*K1*M^5*Sqrt[Pi/1508087]*u^13)/
       (99785613312000*b^3*E^u) + (7394509*d^14*K1*M^5*Sqrt[Pi/1508087]*u^13)/
       (42765262848000*b^3*E^u) + (6581*d^16*K1*M^5*Sqrt[Pi/1508087]*u^13)/
       (1018220544000*b^3*E^u) - (786826163*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/
       (2258005878374400*b^3) - (3405801621353*d^2*K1^2*M^5*Sqrt[Pi/1508087]*
        u^13)/(410957069864140800*b^3) + (2333327733287*d^8*K1^2*M^5*
        Sqrt[Pi/1508087]*u^13)/(39515102871552000*b^3) + 
      (22302679297*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/
       (2394854719488000*b^3) - (36904020451*d^12*K1^2*M^5*Sqrt[Pi/1508087]*
        u^13)/(1234846964736000*b^3) - (36154780087*d^14*K1^2*M^5*
        Sqrt[Pi/1508087]*u^13)/(5645014695936000*b^3) - 
      (452794523*d^16*K1^2*M^5*Sqrt[Pi/1508087]*u^13)/
       (11290029391872000*b^3) + (228389809*d^18*K1^2*M^5*Sqrt[Pi/1508087]*
        u^13)/(22580058783744000*b^3) + (79*d^16*K0*M^5*Sqrt[(17*Pi)/88711]*
        u^13)/(222735744000*b^3*E^u) - (33090124043*d^6*K1^2*M^5*
        Sqrt[(17*Pi)/88711]*u^13)/(171232112443392000*b^3) - 
      (1963767017*d^12*K0^2*M^5*Sqrt[(19*Pi)/79373]*u^13)/
       (1411253673984000*b^3) + (1744697*d^10*K1*M^5*Sqrt[(19*Pi)/79373]*
        u^13)/(432404324352000*b^3*E^u) - 
      (1855866361*d^4*K0^2*M^5*Sqrt[(23*Pi)/65569]*u^13)/
       (1605301054156800*b^3) - (112345327813*d^4*K1^2*M^5*
        Sqrt[(23*Pi)/65569]*u^13)/(128424084332544000*b^3) - 
      (35155602733*K0*M^5*Sqrt[Pi/1508087]*u^14)/(903468297828096000*b^3*
        E^u) + (1057911144281*d^2*K0*M^5*Sqrt[Pi/1508087]*u^14)/
       (14455492765249536000*b^3*E^u) + (480452817149*d^4*K0*M^5*
        Sqrt[Pi/1508087]*u^14)/(4818497588416512000*b^3*E^u) - 
      (7629771403*d^6*K0*M^5*Sqrt[Pi/1508087]*u^14)/(209499895148544000*b^3*
        E^u) + (4633*d^10*K0*M^5*Sqrt[Pi/1508087]*u^14)/
       (11118968340480*b^3*E^u) + (5609*d^16*K0*M^5*Sqrt[Pi/1508087]*u^14)/
       (7127543808000*b^3*E^u) + (776787007*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (19640615170176000*b^3*E^u) - (1750622899*d^2*K1*M^5*Sqrt[Pi/1508087]*
        u^14)/(48346129649664000*b^3*E^u) + 
      (54845677087*d^4*K1*M^5*Sqrt[Pi/1508087]*u^14)/(628499685445632000*b^3*
        E^u) + (358387877*d^6*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (29928556449792000*b^3*E^u) + (17299*d^14*K1*M^5*Sqrt[Pi/1508087]*
        u^14)/(855305256960*b^3*E^u) + (239*d^16*K1*M^5*Sqrt[Pi/1508087]*
        u^14)/(285101752320*b^3*E^u) + (1485215*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^14)/(85616056221696*b^3) - (193717803451*d^2*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^14)/(256848168665088000*b^3) - 
      (241082906759*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (42808028110848000*b^3) - (1600399169*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^14)/(873633226752000*b^3) + (335798237*d^10*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^14)/(149678419968000*b^3) - 
      (82002251*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*u^14)/
       (6115432587264000*b^3) + (100270721*d^18*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^14)/(36692595523584000*b^3) + 
      (36251*d^12*K0*M^5*Sqrt[(7*Pi)/215441]*u^14)/(3054661632000*b^3*E^u) + 
      (23981*d^14*K0*M^5*Sqrt[(17*Pi)/88711]*u^14)/(21382631424000*b^3*E^u) - 
      (27961*d^10*K1*M^5*Sqrt[(17*Pi)/88711]*u^14)/(277974208512000*b^3*
        E^u) + (8126189779*d^8*K0*K1*M^5*Sqrt[(17*Pi)/88711]*u^14)/
       (9878775717888000*b^3) - (524976097*d^14*K0*K1*M^5*Sqrt[(17*Pi)/88711]*
        u^14)/(6115432587264000*b^3) - 
      (1427651*d^8*K0*M^5*Sqrt[(19*Pi)/79373]*u^14)/(135016044134400*b^3*
        E^u) - (2816310317*d^12*K0*K1*M^5*Sqrt[(23*Pi)/65569]*u^14)/
       (9878775717888000*b^3) - (34025609*d^8*K1*M^5*Sqrt[(29*Pi)/52003]*
        u^14)/(4725561544704000*b^3*E^u) + 
      (9151*d^12*K1*M^5*Sqrt[(29*Pi)/52003]*u^14)/(3054661632000*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/1508087]*u^15)/(80432352000*b^3*E^u) + 
      (6737*d^2*K0*M^5*Sqrt[Pi/1508087]*u^15)/(7721505792000*b^3*E^u) + 
      (617*d^4*K0*M^5*Sqrt[Pi/1508087]*u^15)/(106748928000*b^3*E^u) + 
      (593*d^6*K0*M^5*Sqrt[Pi/1508087]*u^15)/(254555136000*b^3*E^u) - 
      (2321*d^8*K0*M^5*Sqrt[Pi/1508087]*u^15)/(161989632000*b^3*E^u) - 
      (593*d^10*K0*M^5*Sqrt[Pi/1508087]*u^15)/(161989632000*b^3*E^u) + 
      (349*d^12*K0*M^5*Sqrt[Pi/1508087]*u^15)/(50911027200*b^3*E^u) + 
      (3653*d^14*K0*M^5*Sqrt[Pi/1508087]*u^15)/(1781885952000*b^3*E^u) + 
      (53*d^16*K0*M^5*Sqrt[Pi/1508087]*u^15)/(593961984000*b^3*E^u) + 
      (3855113971*d^2*K0^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (171232112443392000*b^3) + (13097466643*d^8*K0^2*M^5*Sqrt[Pi/1508087]*
        u^15)/(19757551435776000*b^3) + (22868093*d^10*K0^2*M^5*
        Sqrt[Pi/1508087]*u^15)/(199571226624000*b^3) - 
      (1470261103*d^12*K0^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (4939387858944000*b^3) - (1325371981*d^14*K0^2*M^5*Sqrt[Pi/1508087]*
        u^15)/(18346297761792000*b^3) - (6059513*d^16*K0^2*M^5*
        Sqrt[Pi/1508087]*u^15)/(6671381004288000*b^3) + 
      (12219631*d^18*K0^2*M^5*Sqrt[Pi/1508087]*u^15)/(73385191047168000*
        b^3) + (3061*d^2*K1*M^5*Sqrt[Pi/1508087]*u^15)/
       (3309216768000*b^3*E^u) + (20407*d^4*K1*M^5*Sqrt[Pi/1508087]*u^15)/
       (3309216768000*b^3*E^u) + (73*d^6*K1*M^5*Sqrt[Pi/1508087]*u^15)/
       (28283904000*b^3*E^u) - (827*d^8*K1*M^5*Sqrt[Pi/1508087]*u^15)/
       (53996544000*b^3*E^u) - (73*d^10*K1*M^5*Sqrt[Pi/1508087]*u^15)/
       (17998848000*b^3*E^u) + (1873*d^12*K1*M^5*Sqrt[Pi/1508087]*u^15)/
       (254555136000*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/1508087]*u^15)/
       (10182205440*b^3*E^u) - (25057784621*K1^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (856160562216960000*b^3) - (246582980219*d^2*K1^2*M^5*Sqrt[Pi/1508087]*
        u^15)/(2568481686650880000*b^3) - 
      (5065458791*d^4*K1^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (53510035138560000*b^3) - (91093493*d^6*K1^2*M^5*Sqrt[Pi/1508087]*
        u^15)/(555948417024000*b^3) + (2596789333*d^8*K1^2*M^5*
        Sqrt[Pi/1508087]*u^15)/(3951510287155200*b^3) + 
      (389155507*d^10*K1^2*M^5*Sqrt[Pi/1508087]*u^15)/
       (2993568399360000*b^3) - (7965527663*d^12*K1^2*M^5*Sqrt[Pi/1508087]*
        u^15)/(24696939294720000*b^3) + (2787787*d^18*K1^2*M^5*
        Sqrt[Pi/1508087]*u^15)/(14677038209433600*b^3) - 
      (821753*d^6*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^15)/(407695505817600*b^3) - 
      (12055*d^16*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^15)/(195693842792448*b^3) + 
      (K1*M^5*Sqrt[(19*Pi)/79373]*u^15)/(1447782336000*b^3*E^u) - 
      (529723*d^14*K1^2*M^5*Sqrt[(19*Pi)/79373]*u^15)/(125831946240000*b^3) - 
      (18471031*d^4*K0^2*M^5*Sqrt[(23*Pi)/65569]*u^15)/
       (1003313158848000*b^3) + (45622193*K0^2*M^5*Sqrt[(29*Pi)/52003]*u^15)/
       (46699667030016000*b^3) + (137*d^14*K1*M^5*Sqrt[(29*Pi)/52003]*u^15)/
       (1781885952000*b^3*E^u) + (K0*M^5*Sqrt[Pi/1508087]*u^16)/
       (723891168000*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/1508087]*u^16)/
       (1292662800*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/1508087]*u^16)/
       (1988712000*b^3*E^u) - (d^8*K0*M^5*Sqrt[Pi/1508087]*u^16)/
       (506217600*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/1508087]*u^16)/
       (1265544000*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/1508087]*u^16)/
       (994356000*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/1508087]*u^16)/
       (2784196800*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/1508087]*u^16)/
       (55683936000*b^3*E^u) + (K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (723891168000*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (1292662800*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (1988712000*b^3*E^u) - (d^8*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (506217600*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (1265544000*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (994356000*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (2784196800*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (55683936000*b^3*E^u) - (745523*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (10192387645440000*b^3) - (867161023*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^16)/(22932872202240000*b^3) - (6589573*d^6*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^16)/(352813418496000*b^3) + 
      (14317813*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/(149678419968000*b^3) + 
      (21361091*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/(748392099840000*b^3) - 
      (195406571*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/
       (4116156549120000*b^3) - (333624329*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*
        u^16)/(22932872202240000*b^3) - (1527101*d^16*K0*K1*M^5*
        Sqrt[Pi/1508087]*u^16)/(6115432587264000*b^3) + 
      (808931*d^18*K0*K1*M^5*Sqrt[Pi/1508087]*u^16)/(18346297761792000*b^3) + 
      (d^2*K0*M^5*Sqrt[(19*Pi)/79373]*u^16)/(180972792000*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(19*Pi)/79373]*u^16)/(180972792000*b^3*E^u) - 
      (21576367*d^2*K0*K1*M^5*Sqrt[(23*Pi)/65569]*u^16)/
       (91731488808960000*b^3) - (5767*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (2548096911360000*b^3) - (5538017*d^2*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (30577162936320000*b^3) - (1863409*d^6*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (1528858146816000*b^3) + (123953*d^8*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (32929252392960*b^3) + (1485901*d^10*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (748392099840000*b^3) - (6173*d^14*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (7636654080000*b^3) - (1523*d^16*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (176406709248000*b^3) + (533*d^18*K0^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (156805963776000*b^3) - (7933*K1^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (3276124600320000*b^3) - (5925449*d^2*K1^2*M^5*Sqrt[Pi/1508087]*u^17)/
       (30577162936320000*b^3) + (1638277*d^10*K1^2*M^5*Sqrt[Pi/1508087]*
        u^17)/(748392099840000*b^3) + (7703*d^18*K1^2*M^5*Sqrt[Pi/1508087]*
        u^17)/(2620899680256000*b^3) - (507373*d^12*K0^2*M^5*
        Sqrt[(17*Pi)/88711]*u^17)/(4116156549120000*b^3) - 
      (404293*d^14*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^17)/
       (7644290734080000*b^3) - (3041*d^16*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^17)/
       (2293287220224000*b^3) - (320737*d^6*K1^2*M^5*Sqrt[(19*Pi)/79373]*
        u^17)/(4586574440448000*b^3) + 
      (57857*d^8*K1^2*M^5*Sqrt[(19*Pi)/79373]*u^17)/(274410436608000*b^3) - 
      (11869*d^12*K1^2*M^5*Sqrt[(19*Pi)/79373]*u^17)/(102053468160000*b^3) - 
      (1434221*d^4*K0^2*M^5*Sqrt[(23*Pi)/65569]*u^17)/
       (22932872202240000*b^3) - (118249*d^4*K1^2*M^5*Sqrt[(23*Pi)/65569]*
        u^17)/(1764067092480000*b^3) - (907*K0*K1*M^5*Sqrt[Pi/1508087]*u^18)/
       (2866609025280000*b^3) - (1301*d^2*K0*K1*M^5*Sqrt[Pi/1508087]*u^18)/
       (51189446880000*b^3) - (298721*d^4*K0*K1*M^5*Sqrt[Pi/1508087]*u^18)/
       (1433304512640000*b^3) - (64927*d^6*K0*K1*M^5*Sqrt[Pi/1508087]*u^18)/
       (286660902528000*b^3) + (18701*d^8*K0*K1*M^5*Sqrt[Pi/1508087]*u^18)/
       (38588967648000*b^3) + (29633*d^10*K0*K1*M^5*Sqrt[Pi/1508087]*u^18)/
       (70161759360000*b^3) - (175501*d^12*K0*K1*M^5*Sqrt[Pi/1508087]*u^18)/
       (771779352960000*b^3) - (269953*d^14*K0*K1*M^5*Sqrt[Pi/1508087]*u^18)/
       (1433304512640000*b^3) - (16969*d^16*K0*K1*M^5*Sqrt[Pi/1508087]*u^18)/
       (573321805056000*b^3) - (d^18*K0*K1*M^5*Sqrt[(19*Pi)/79373]*u^18)/
       (19110726835200*b^3) + (d^2*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (229328722022400*b^3) + (d^4*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (9555363417600*b^3) - (d^8*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (15435587059200*b^3) - (d^10*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (1122588149760*b^3) - (d^12*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (15435587059200*b^3) + (d^16*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (9555363417600*b^3) + (d^18*K0^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (229328722022400*b^3) + (d^2*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (229328722022400*b^3) + (d^4*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (9555363417600*b^3) - (d^8*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (15435587059200*b^3) - (d^10*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (1122588149760*b^3) - (d^12*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (15435587059200*b^3) + (d^16*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (9555363417600*b^3) + (d^18*K1^2*M^5*Sqrt[(17*Pi)/88711]*u^19)/
       (229328722022400*b^3) + (d^6*K0^2*M^5*Sqrt[(391*Pi)/3857]*u^19)/
       (57332180505600*b^3) + (d^14*K0^2*M^5*Sqrt[(391*Pi)/3857]*u^19)/
       (57332180505600*b^3) + (d^6*K1^2*M^5*Sqrt[(391*Pi)/3857]*u^19)/
       (57332180505600*b^3) + (d^14*K1^2*M^5*Sqrt[(391*Pi)/3857]*u^19)/
       (57332180505600*b^3))/Pi}, 8, 13, 1]}, 3, 5, 1]


==> anc/spectrum_14_14.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-21*d^2*K0^2*M^4*Sqrt[3/(430882*Pi)]*u^2)/(40960*b^2) - 
      (7*d^12*K0^2*M^4*Sqrt[3/(430882*Pi)]*u^2)/(4096*b^2) - 
      (d^14*K0^2*M^4*Sqrt[3/(430882*Pi)]*u^2)/(4096*b^2) - 
      (39*d^6*K1^2*M^4*Sqrt[3/(430882*Pi)]*u^2)/(4096*b^2) + 
      (491*d^12*K1^2*M^4*Sqrt[3/(430882*Pi)]*u^2)/(5120*b^2) + 
      (111*d^14*K1^2*M^4*Sqrt[3/(430882*Pi)]*u^2)/(10240*b^2) + 
      (143*d^8*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^2)/(122880*b^2) - 
      (5*d^10*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^2)/(24576*b^2) + 
      (3563*d^2*K1^2*M^4*u^2)/(61440*Sqrt[1292646]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^2)/(40960*b^2*Sqrt[1292646*Pi]) - (1043*d^4*K0^2*M^4*u^2)/
       (122880*b^2*Sqrt[1292646*Pi]) + (91*d^6*K0^2*M^4*u^2)/
       (122880*b^2*Sqrt[1292646*Pi]) + (47*d^10*K0^2*M^4*u^2)/
       (20480*b^2*Sqrt[1292646*Pi]) - (371*d^12*K0^2*M^4*u^2)/
       (122880*b^2*Sqrt[1292646*Pi]) - (53*d^14*K0^2*M^4*u^2)/
       (122880*b^2*Sqrt[1292646*Pi]) + (7*K1^2*M^4*u^2)/
       (7680*b^2*Sqrt[1292646*Pi]) + (10003*d^4*K1^2*M^4*u^2)/
       (30720*b^2*Sqrt[1292646*Pi]) + (11*d^6*K1^2*M^4*u^2)/
       (768*b^2*Sqrt[1292646*Pi]) - (2353*d^8*K1^2*M^4*u^2)/
       (3072*b^2*Sqrt[1292646*Pi]) + (1573*d^10*K1^2*M^4*u^2)/
       (61440*b^2*Sqrt[1292646*Pi]) + (343*d^12*K1^2*M^4*u^2)/
       (10240*b^2*Sqrt[1292646*Pi]) + (67*d^14*K1^2*M^4*u^2)/
       (4096*b^2*Sqrt[1292646*Pi]) + (1447561*K0*K1*M^4*u^3)/
       (1703116800*b^2*Sqrt[1292646*Pi]) + (3684883*d^2*K0*K1*M^4*u^3)/
       (68124672*b^2*Sqrt[1292646*Pi]) + (73926871*d^4*K0*K1*M^4*u^3)/
       (243302400*b^2*Sqrt[1292646*Pi]) - (95203*d^6*K0*K1*M^4*u^3)/
       (7372800*b^2*Sqrt[1292646*Pi]) - (12298511*d^8*K0*K1*M^4*u^3)/
       (17203200*b^2*Sqrt[1292646*Pi]) + (144499*d^10*K0*K1*M^4*u^3)/
       (6193152*b^2*Sqrt[1292646*Pi]) + (6634351*d^12*K0*K1*M^4*u^3)/
       (22118400*b^2*Sqrt[1292646*Pi]) + (7082227*d^14*K0*K1*M^4*u^3)/
       (154828800*b^2*Sqrt[1292646*Pi]) + (359*K0^2*M^4*Sqrt[17/(76038*Pi)]*
        u^4)/(25804800*b^2) + (40861693*d^2*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^4)/
       (51093504000*b^2) + (1419809*d^14*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^4)/
       (1548288000*b^2) + (3409493*d^4*K0^2*M^4*Sqrt[19/(68034*Pi)]*u^4)/
       (973209600*b^2) - (305887*K1^2*M^4*Sqrt[23/(56202*Pi)]*u^4)/
       (11354112000*b^2) - (2249717*d^10*K1^2*M^4*Sqrt[23/(56202*Pi)]*u^4)/
       (3096576000*b^2) - (5539*d^10*K0^2*M^4*Sqrt[29/(44574*Pi)]*u^4)/
       (5160960*b^2) - (359039*d^8*K1^2*M^4*Sqrt[437/(2958*Pi)]*u^4)/
       (774144000*b^2) + (9438977*d^2*K0^2*M^4*u^4)/(681246720*Sqrt[1292646]*
        b^2*Sqrt[Pi]) - (11593*K0^2*M^4*u^4)/(681246720*b^2*
        Sqrt[1292646*Pi]) + (6847*d^4*K0^2*M^4*u^4)/
       (655360*b^2*Sqrt[1292646*Pi]) - (69613*d^6*K0^2*M^4*u^4)/
       (14745600*b^2*Sqrt[1292646*Pi]) - (2066867*d^8*K0^2*M^4*u^4)/
       (11468800*b^2*Sqrt[1292646*Pi]) + (339971*d^10*K0^2*M^4*u^4)/
       (8847360*b^2*Sqrt[1292646*Pi]) + (3326761*d^12*K0^2*M^4*u^4)/
       (44236800*b^2*Sqrt[1292646*Pi]) + (3513277*d^14*K0^2*M^4*u^4)/
       (309657600*b^2*Sqrt[1292646*Pi]) + (1526323*K1^2*M^4*u^4)/
       (1857945600*b^2*Sqrt[1292646*Pi]) + (66053741*d^4*K1^2*M^4*u^4)/
       (798336000*b^2*Sqrt[1292646*Pi]) + (5185709*d^6*K1^2*M^4*u^4)/
       (516096000*b^2*Sqrt[1292646*Pi]) + (22790393*d^10*K1^2*M^4*u^4)/
       (3096576000*b^2*Sqrt[1292646*Pi]) + (34779001*d^12*K1^2*M^4*u^4)/
       (387072000*b^2*Sqrt[1292646*Pi]) - 
      (2006617*d^14*K0*K1*M^4*Sqrt[19/(68034*Pi)]*u^5)/(6193152000*b^2) + 
      (910289*K0*K1*M^4*Sqrt[29/(44574*Pi)]*u^5)/(102187008000*b^2) - 
      (601*d^12*K0*K1*M^4*Sqrt[391/(3306*Pi)]*u^5)/(38707200*b^2) + 
      (1460832487*d^2*K0*K1*M^4*u^5)/(102187008000*b^2*Sqrt[1292646*Pi]) + 
      (7085389573*d^4*K0*K1*M^4*u^5)/(102187008000*b^2*Sqrt[1292646*Pi]) - 
      (13835107*d^6*K0*K1*M^4*u^5)/(1032192000*b^2*Sqrt[1292646*Pi]) - 
      (475377697*d^8*K0*K1*M^4*u^5)/(3096576000*b^2*Sqrt[1292646*Pi]) + 
      (7802959*d^10*K0*K1*M^4*u^5)/(1032192000*b^2*Sqrt[1292646*Pi]) + 
      (73128821*d^12*K0*K1*M^4*u^5)/(1032192000*b^2*Sqrt[1292646*Pi]) + 
      (6956459*d^14*K0*K1*M^4*u^5)/(412876800*b^2*Sqrt[1292646*Pi]) + 
      (217519*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^6)/(54499737600*b^2) - 
      (220729*d^12*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^6)/(442368000*b^2) + 
      (16141*d^14*K1^2*M^4*Sqrt[19/(68034*Pi)]*u^6)/(258048000*b^2) + 
      (4499249*d^6*K0^2*M^4*Sqrt[29/(44574*Pi)]*u^6)/(5505024000*b^2) + 
      (99401*d^12*K0^2*M^4*Sqrt[29/(44574*Pi)]*u^6)/(2477260800*b^2) + 
      (142913867*d^2*K0^2*M^4*u^6)/(37158912000*Sqrt[1292646]*b^2*Sqrt[Pi]) - 
      (27957221*d^2*K1^2*M^4*u^6)/(37158912000*Sqrt[1292646]*b^2*Sqrt[Pi]) + 
      (13465937*K0^2*M^4*u^6)/(817496064000*b^2*Sqrt[1292646*Pi]) + 
      (500967263*d^4*K0^2*M^4*u^6)/(37158912000*b^2*Sqrt[1292646*Pi]) - 
      (79190653*d^6*K0^2*M^4*u^6)/(2359296000*b^2*Sqrt[1292646*Pi]) - 
      (301728877*d^8*K0^2*M^4*u^6)/(12386304000*b^2*Sqrt[1292646*Pi]) + 
      (8333203*d^10*K0^2*M^4*u^6)/(1376256000*b^2*Sqrt[1292646*Pi]) + 
      (50695639*d^12*K0^2*M^4*u^6)/(6193152000*b^2*Sqrt[1292646*Pi]) + 
      (17429071*d^14*K0^2*M^4*u^6)/(12386304000*b^2*Sqrt[1292646*Pi]) - 
      (1732583*K1^2*M^4*u^6)/(37158912000*b^2*Sqrt[1292646*Pi]) + 
      (235572721*d^4*K1^2*M^4*u^6)/(37158912000*b^2*Sqrt[1292646*Pi]) + 
      (126844153*d^6*K1^2*M^4*u^6)/(12386304000*b^2*Sqrt[1292646*Pi]) - 
      (93452533*d^8*K1^2*M^4*u^6)/(4128768000*b^2*Sqrt[1292646*Pi]) - 
      (61378621*d^10*K1^2*M^4*u^6)/(12386304000*b^2*Sqrt[1292646*Pi]) + 
      (5085697*d^12*K1^2*M^4*u^6)/(275251200*b^2*Sqrt[1292646*Pi]) + 
      (103393*d^14*K1^2*M^4*u^6)/(165150720*b^2*Sqrt[1292646*Pi]) - 
      (53489*d^8*K0*K1*M^4*Sqrt[19/(68034*Pi)]*u^7)/(96768000*b^2) + 
      (120209*d^14*K0*K1*M^4*Sqrt[19/(68034*Pi)]*u^7)/(3096576000*b^2) - 
      (4574251*d^6*K0*K1*M^4*Sqrt[23/(56202*Pi)]*u^7)/(16515072000*b^2) + 
      (397513*K0*K1*M^4*u^7)/(8515584000*b^2*Sqrt[1292646*Pi]) + 
      (7366327*d^2*K0*K1*M^4*u^7)/(4866048000*b^2*Sqrt[1292646*Pi]) + 
      (25942811*d^4*K0*K1*M^4*u^7)/(5677056000*b^2*Sqrt[1292646*Pi]) + 
      (232089703*d^6*K0*K1*M^4*u^7)/(49545216000*b^2*Sqrt[1292646*Pi]) + 
      (99097*d^10*K0*K1*M^4*u^7)/(147456000*b^2*Sqrt[1292646*Pi]) + 
      (2399053*d^12*K0*K1*M^4*u^7)/(516096000*b^2*Sqrt[1292646*Pi]) + 
      (289*d^14*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^8)/(68812800*b^2) + 
      (22447*d^6*K0^2*M^4*Sqrt[19/(68034*Pi)]*u^8)/(29727129600*b^2) + 
      (32071*d^10*K0^2*M^4*Sqrt[29/(44574*Pi)]*u^8)/(275251200*b^2) - 
      (44683*d^6*K1^2*M^4*Sqrt[29/(44574*Pi)]*u^8)/(464486400*b^2) + 
      (1165859*d^8*K0^2*M^4*Sqrt[323/(4002*Pi)]*u^8)/(12386304000*b^2) + 
      (70538717*d^2*K0^2*M^4*u^8)/(102187008000*Sqrt[1292646]*b^2*Sqrt[Pi]) - 
      (57431537*d^2*K1^2*M^4*u^8)/(102187008000*Sqrt[1292646]*b^2*Sqrt[Pi]) + 
      (2998151*K0^2*M^4*u^8)/(102187008000*b^2*Sqrt[1292646*Pi]) + 
      (5930369*d^4*K0^2*M^4*u^8)/(14598144000*b^2*Sqrt[1292646*Pi]) - 
      (243448193*d^6*K0^2*M^4*u^8)/(148635648000*b^2*Sqrt[1292646*Pi]) - 
      (76144177*d^8*K0^2*M^4*u^8)/(2477260800*b^2*Sqrt[1292646*Pi]) - 
      (112567961*d^10*K0^2*M^4*u^8)/(37158912000*b^2*Sqrt[1292646*Pi]) + 
      (3914959*d^12*K0^2*M^4*u^8)/(9289728000*b^2*Sqrt[1292646*Pi]) + 
      (572053*d^14*K0^2*M^4*u^8)/(9289728000*b^2*Sqrt[1292646*Pi]) - 
      (3130667*K1^2*M^4*u^8)/(102187008000*b^2*Sqrt[1292646*Pi]) + 
      (11784137*d^4*K1^2*M^4*u^8)/(20437401600*b^2*Sqrt[1292646*Pi]) + 
      (40570633*d^6*K1^2*M^4*u^8)/(9289728000*b^2*Sqrt[1292646*Pi]) - 
      (1900387*d^8*K1^2*M^4*u^8)/(1032192000*b^2*Sqrt[1292646*Pi]) - 
      (128861*d^10*K1^2*M^4*u^8)/(442368000*b^2*Sqrt[1292646*Pi]) + 
      (309403*d^12*K1^2*M^4*u^8)/(619315200*b^2*Sqrt[1292646*Pi]) + 
      (4339*d^4*K0*K1*M^4*Sqrt[3/(430882*Pi)]*u^9)/(315392000*b^2) + 
      (18199*d^12*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^9)/(1114767360*b^2) - 
      (5053*d^8*K0*K1*M^4*Sqrt[19/(68034*Pi)]*u^9)/(331776000*b^2) + 
      (17272537*d^2*K0*K1*M^4*Sqrt[23/(56202*Pi)]*u^9)/(613122048000*b^2) - 
      (1059487*d^10*K0*K1*M^4*Sqrt[23/(56202*Pi)]*u^9)/(55738368000*b^2) + 
      (66097*K0*K1*M^4*u^9)/(8515584000*b^2*Sqrt[1292646*Pi]) - 
      (340820111*d^2*K0*K1*M^4*u^9)/(613122048000*b^2*Sqrt[1292646*Pi]) - 
      (1201*d^6*K0*K1*M^4*u^9)/(41472000*b^2*Sqrt[1292646*Pi]) + 
      (25048537*d^10*K0*K1*M^4*u^9)/(55738368000*b^2*Sqrt[1292646*Pi]) - 
      (3653203*d^12*K0*K1*M^4*u^9)/(27869184000*b^2*Sqrt[1292646*Pi]) + 
      (32359*d^14*K0*K1*M^4*u^9)/(1741824000*b^2*Sqrt[1292646*Pi]) + 
      (20291*d^12*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^10)/(1741824000*b^2) + 
      (109*d^14*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^10)/(24772608*b^2) + 
      (97*K0^2*M^4*Sqrt[19/(68034*Pi)]*u^10)/(265420800*b^2) - 
      (797*d^4*K0^2*M^4*Sqrt[19/(68034*Pi)]*u^10)/(165888000*b^2) + 
      (190619*d^12*K0^2*M^4*Sqrt[19/(68034*Pi)]*u^10)/(27869184000*b^2) - 
      (4289*K1^2*M^4*Sqrt[19/(68034*Pi)]*u^10)/(11496038400*b^2) + 
      (589*d^10*K1^2*M^4*Sqrt[19/(68034*Pi)]*u^10)/(37158912*b^2) - 
      (50963*d^6*K0^2*M^4*Sqrt[23/(56202*Pi)]*u^10)/(796262400*b^2) + 
      (857*d^2*K0^2*M^4*u^10)/(12902400*Sqrt[1292646]*b^2*Sqrt[Pi]) - 
      (261911*d^2*K1^2*M^4*u^10)/(4105728000*Sqrt[1292646]*b^2*Sqrt[Pi]) - 
      (923*K0^2*M^4*u^10)/(3096576000*b^2*Sqrt[1292646*Pi]) + 
      (40426559*d^6*K0^2*M^4*u^10)/(27869184000*b^2*Sqrt[1292646*Pi]) + 
      (33011*d^8*K0^2*M^4*u^10)/(1161216000*b^2*Sqrt[1292646*Pi]) + 
      (2939*d^10*K0^2*M^4*u^10)/(1741824000*b^2*Sqrt[1292646*Pi]) - 
      (1127011*d^12*K0^2*M^4*u^10)/(9289728000*b^2*Sqrt[1292646*Pi]) + 
      (823*d^14*K0^2*M^4*u^10)/(870912000*b^2*Sqrt[1292646*Pi]) + 
      (6463013*d^4*K1^2*M^4*u^10)/(57480192000*b^2*Sqrt[1292646*Pi]) + 
      (16453*d^6*K1^2*M^4*u^10)/(870912000*b^2*Sqrt[1292646*Pi]) - 
      (42391*d^8*K1^2*M^4*u^10)/(580608000*b^2*Sqrt[1292646*Pi]) - 
      (4167361*d^10*K1^2*M^4*u^10)/(13934592000*b^2*Sqrt[1292646*Pi]) - 
      (73*d^12*K1^2*M^4*u^10)/(387072*b^2*Sqrt[1292646*Pi]) - 
      (2056241*d^14*K1^2*M^4*u^10)/(27869184000*b^2*Sqrt[1292646*Pi]) - 
      (6317*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^11)/(57480192000*b^2) - 
      (449*d^14*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^11)/(139345920*b^2) - 
      (911*d^4*K0*K1*M^4*Sqrt[19/(68034*Pi)]*u^11)/(4105728000*b^2) + 
      (1643*K0*K1*M^4*u^11)/(580608000*b^2*Sqrt[1292646*Pi]) + 
      (110531*d^2*K0*K1*M^4*u^11)/(57480192000*b^2*Sqrt[1292646*Pi]) + 
      (1847*d^6*K0*K1*M^4*u^11)/(580608000*b^2*Sqrt[1292646*Pi]) - 
      (79*d^8*K0*K1*M^4*u^11)/(18144000*b^2*Sqrt[1292646*Pi]) + 
      (1373*d^10*K0*K1*M^4*u^11)/(1741824000*b^2*Sqrt[1292646*Pi]) + 
      (1369*d^12*K0*K1*M^4*u^11)/(870912000*b^2*Sqrt[1292646*Pi]) + 
      (191327*d^14*K0*K1*M^4*u^11)/(3483648000*b^2*Sqrt[1292646*Pi]) - 
      (221*d^2*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^12)/(2299207680*b^2) - 
      (4771*d^4*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^12)/(9580032000*b^2) + 
      (K0^2*M^4*Sqrt[23/(56202*Pi)]*u^12)/(598752000*b^2) - 
      (15227*d^4*K0^2*M^4*Sqrt[23/(56202*Pi)]*u^12)/(57480192000*b^2) + 
      (99611*d^2*K0^2*M^4*u^12)/(57480192000*Sqrt[1292646]*b^2*Sqrt[Pi]) + 
      (181*K0^2*M^4*u^12)/(209018880*b^2*Sqrt[1292646*Pi]) + 
      (6079*d^6*K0^2*M^4*u^12)/(1741824000*b^2*Sqrt[1292646*Pi]) - 
      (13*d^8*K0^2*M^4*u^12)/(116121600*b^2*Sqrt[1292646*Pi]) + 
      (13*d^10*K0^2*M^4*u^12)/(348364800*b^2*Sqrt[1292646*Pi]) + 
      (13*d^12*K0^2*M^4*u^12)/(348364800*b^2*Sqrt[1292646*Pi]) + 
      (d^14*K0^2*M^4*u^12)/(348364800*b^2*Sqrt[1292646*Pi]) - 
      (54001*K1^2*M^4*u^12)/(57480192000*b^2*Sqrt[1292646*Pi]) + 
      (15299*d^4*K1^2*M^4*u^12)/(1045094400*b^2*Sqrt[1292646*Pi]) - 
      (887*d^6*K1^2*M^4*u^12)/(248832000*b^2*Sqrt[1292646*Pi]) - 
      (13*d^8*K1^2*M^4*u^12)/(116121600*b^2*Sqrt[1292646*Pi]) + 
      (13*d^10*K1^2*M^4*u^12)/(348364800*b^2*Sqrt[1292646*Pi]) + 
      (13*d^12*K1^2*M^4*u^12)/(348364800*b^2*Sqrt[1292646*Pi]) + 
      (d^14*K1^2*M^4*u^12)/(348364800*b^2*Sqrt[1292646*Pi]) + 
      (K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^13)/(2395008000*b^2) + 
      (13*d^4*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^13)/(1197504000*b^2) + 
      (461*K0*K1*M^4*u^13)/(7185024000*b^2*Sqrt[1292646*Pi]) - 
      (d^2*K0*K1*M^4*u^13)/(7016625*b^2*Sqrt[1292646*Pi]) - 
      (37*d^4*K0*K1*M^4*u^13)/(326592000*b^2*Sqrt[1292646*Pi]) + 
      (13*d^4*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^14)/(1197504000*b^2) - 
      (13*d^4*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^14)/(1197504000*b^2) + 
      (K0^2*M^4*Sqrt[29/(44574*Pi)]*u^14)/(1796256000*b^2) - 
      (K1^2*M^4*Sqrt[29/(44574*Pi)]*u^14)/(1796256000*b^2) - 
      (d^2*K0^2*M^4*u^14)/(7016625*Sqrt[1292646]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^14)/(7016625*Sqrt[1292646]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^14)/(18144000*b^2*Sqrt[1292646*Pi]) - 
      (37*d^4*K0^2*M^4*u^14)/(326592000*b^2*Sqrt[1292646*Pi]) - 
      (K1^2*M^4*u^14)/(18144000*b^2*Sqrt[1292646*Pi]) + 
      (37*d^4*K1^2*M^4*u^14)/(326592000*b^2*Sqrt[1292646*Pi]))/Pi, 0, 
    ((-481*d^16*K0^2*M^4*Sqrt[3/(430882*Pi)]*u^2)/(5079040*b^2) + 
      (32449*K1^2*M^4*Sqrt[3/(430882*Pi)]*u^2)/(66344960*b^2) - 
      (35633*d^12*K1^2*M^4*Sqrt[3/(430882*Pi)]*u^2)/(1269760*b^2) + 
      (5551*d^16*K1^2*M^4*Sqrt[3/(430882*Pi)]*u^2)/(1269760*b^2) + 
      (7309*K0^2*M^4*Sqrt[19/(68034*Pi)]*u^2)/(3154083840*b^2) + 
      (158351579*d^14*K0^2*M^4*Sqrt[19/(68034*Pi)]*u^2)/(729253324800*b^2) + 
      (6013*d^4*K1^2*M^4*Sqrt[29/(44574*Pi)]*u^2)/(761856*b^2) + 
      (67979*d^2*K0^2*M^4*u^2)/(7618560*Sqrt[1292646]*b^2*Sqrt[Pi]) + 
      (92407*d^2*K1^2*M^4*u^2)/(1269760*Sqrt[1292646]*b^2*Sqrt[Pi]) + 
      (70283*K0^2*M^4*u^2)/(788520960*b^2*Sqrt[1292646*Pi]) + 
      (137627*d^4*K0^2*M^4*u^2)/(2539520*b^2*Sqrt[1292646*Pi]) + 
      (50183*d^6*K0^2*M^4*u^2)/(7618560*b^2*Sqrt[1292646*Pi]) - 
      (509093*d^8*K0^2*M^4*u^2)/(3809280*b^2*Sqrt[1292646*Pi]) - 
      (8723*d^10*K0^2*M^4*u^2)/(1523712*b^2*Sqrt[1292646*Pi]) + 
      (459511*d^12*K0^2*M^4*u^2)/(7618560*b^2*Sqrt[1292646*Pi]) + 
      (31369648697*d^14*K0^2*M^4*u^2)/(5834026598400*b^2*Sqrt[1292646*Pi]) - 
      (383*K1^2*M^4*u^2)/(19903488*b^2*Sqrt[1292646*Pi]) - 
      (17059*d^6*K1^2*M^4*u^2)/(40960*b^2*Sqrt[1292646*Pi]) - 
      (6661*d^8*K1^2*M^4*u^2)/(24576*b^2*Sqrt[1292646*Pi]) + 
      (1876303*d^10*K1^2*M^4*u^2)/(3809280*b^2*Sqrt[1292646*Pi]) - 
      (28249*d^14*K1^2*M^4*u^2)/(761856*b^2*Sqrt[1292646*Pi]) + 
      (988230734165767*d^2*K0*K1*M^4*Sqrt[29/(44574*Pi)]*u^3)/
       (513973076097761280*b^2) - (464567*d^8*K0*K1*M^4*Sqrt[29/(44574*Pi)]*
        u^3)/(17203200*b^2) + (6981330403*d^16*K0*K1*M^4*Sqrt[29/(44574*Pi)]*
        u^3)/(24075259084800*b^2) + (5452103161*K0*K1*M^4*u^3)/
       (2745424281600*b^2*Sqrt[1292646*Pi]) + 
      (134859071595863309*d^2*K0*K1*M^4*u^3)/(2569865380488806400*b^2*
        Sqrt[1292646*Pi]) + (67035386753*d^4*K0*K1*M^4*u^3)/
       (152523571200*b^2*Sqrt[1292646*Pi]) - (6026485523*d^6*K0*K1*M^4*u^3)/
       (15084748800*b^2*Sqrt[1292646*Pi]) + (4589946103*d^10*K0*K1*M^4*u^3)/
       (9599385600*b^2*Sqrt[1292646*Pi]) + (3014457199*d^12*K0*K1*M^4*u^3)/
       (21118648320*b^2*Sqrt[1292646*Pi]) - (45730327*d^14*K0*K1*M^4*u^3)/
       (105593241600*b^2*Sqrt[1292646*Pi]) + (13923982801*d^16*K0*K1*M^4*u^3)/
       (3439322726400*b^2*Sqrt[1292646*Pi]) + 
      (233623450762379*d^14*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^4)/
       (137425956175872000*b^2) + (55721283931*d^2*K1^2*M^4*
        Sqrt[19/(68034*Pi)]*u^4)/(14413477478400*b^2) + 
      (774850900009*d^14*K0^2*M^4*Sqrt[23/(56202*Pi)]*u^4)/
       (3547088171827200*b^2) + (26947340971*d^2*K0^2*M^4*u^4)/
       (915141427200*Sqrt[1292646]*b^2*Sqrt[Pi]) + (2910213811*K0^2*M^4*u^4)/
       (5490848563200*b^2*Sqrt[1292646*Pi]) + (38277827923*d^4*K0^2*M^4*u^4)/
       (305047142400*b^2*Sqrt[1292646*Pi]) - (2883355313*d^6*K0^2*M^4*u^4)/
       (30169497600*b^2*Sqrt[1292646*Pi]) - (250737523*d^8*K0^2*M^4*u^4)/
       (1066598400*b^2*Sqrt[1292646*Pi]) + (2197065613*d^10*K0^2*M^4*u^4)/
       (19198771200*b^2*Sqrt[1292646*Pi]) + (2280313789*d^12*K0^2*M^4*u^4)/
       (42237296640*b^2*Sqrt[1292646*Pi]) - (4900872763099*d^14*K0^2*M^4*u^4)/
       (3547088171827200*b^2*Sqrt[1292646*Pi]) + 
      (440247047*d^16*K0^2*M^4*u^4)/(140790988800*b^2*Sqrt[1292646*Pi]) + 
      (8705817821*K1^2*M^4*u^4)/(7117766656000*b^2*Sqrt[1292646*Pi]) + 
      (85563626591*d^4*K1^2*M^4*u^4)/(232475443200*b^2*Sqrt[1292646*Pi]) - 
      (1998279929*d^6*K1^2*M^4*u^4)/(15838986240*b^2*Sqrt[1292646*Pi]) - 
      (8513848657*d^8*K1^2*M^4*u^4)/(10665984000*b^2*Sqrt[1292646*Pi]) + 
      (1355083069*d^10*K1^2*M^4*u^4)/(7999488000*b^2*Sqrt[1292646*Pi]) + 
      (218080967911*d^12*K1^2*M^4*u^4)/(791949312000*b^2*Sqrt[1292646*Pi]) + 
      (43492103993795*d^14*K1^2*M^4*u^4)/(12093484143476736*b^2*
        Sqrt[1292646*Pi]) + (27823935347*d^16*K1^2*M^4*u^4)/
       (6335594496000*b^2*Sqrt[1292646*Pi]) + 
      (1101017693*d^10*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^5)/
       (191987712000*b^2) + (9627103811*d^14*K0*K1*M^4*Sqrt[19/(68034*Pi)]*
        u^5)/(6335594496000*b^2) + (57784289341*d^12*K0*K1*M^4*
        Sqrt[23/(56202*Pi)]*u^5)/(6335594496000*b^2) + 
      (1347194531*d^16*K0*K1*M^4*Sqrt[29/(44574*Pi)]*u^5)/
       (12671188992000*b^2) + (40192916581*K0*K1*M^4*u^5)/
       (42706599936000*b^2*Sqrt[1292646*Pi]) + 
      (6257587011281*d^2*K0*K1*M^4*u^5)/(115307819827200*b^2*
        Sqrt[1292646*Pi]) + (6133253403271*d^4*K0*K1*M^4*u^5)/
       (23061563965440*b^2*Sqrt[1292646*Pi]) - 
      (104522029009*d^6*K0*K1*M^4*u^5)/(1267118899200*b^2*Sqrt[1292646*Pi]) - 
      (198832117*d^8*K0*K1*M^4*u^5)/(344064000*b^2*Sqrt[1292646*Pi]) - 
      (876730881*d^8*K1^2*M^4*Sqrt[3/(430882*Pi)]*u^6)/(14221312000*b^2) + 
      (210288141181*d^2*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^6)/
       (461231279308800*b^2) + (64444007219*d^6*K1^2*M^4*Sqrt[23/(56202*Pi)]*
        u^6)/(29950083072000*b^2) + (37781685506749*d^2*K1^2*M^4*u^6)/
       (2306156396544000*Sqrt[1292646]*b^2*Sqrt[Pi]) + 
      (213182773039*K0^2*M^4*u^6)/(1537437597696000*b^2*Sqrt[1292646*Pi]) + 
      (17704325666207*d^4*K0^2*M^4*u^6)/(461231279308800*b^2*
        Sqrt[1292646*Pi]) - (6712293809*d^6*K0^2*M^4*u^6)/
       (1013695119360*b^2*Sqrt[1292646*Pi]) - (38222617*d^8*K0^2*M^4*u^6)/
       (444416000*b^2*Sqrt[1292646*Pi]) + (1391649347*d^10*K0^2*M^4*u^6)/
       (255983616000*b^2*Sqrt[1292646*Pi]) + (878261197823*d^12*K0^2*M^4*u^6)/
       (25342377984000*b^2*Sqrt[1292646*Pi]) + 
      (147956705549*d^14*K0^2*M^4*u^6)/(25342377984000*b^2*
        Sqrt[1292646*Pi]) + (21441062089*d^16*K0^2*M^4*u^6)/
       (50684755968000*b^2*Sqrt[1292646*Pi]) + (1148925010231*K1^2*M^4*u^6)/
       (4612312793088000*b^2*Sqrt[1292646*Pi]) + 
      (198124420397539*d^4*K1^2*M^4*u^6)/(2306156396544000*b^2*
        Sqrt[1292646*Pi]) - (1048851542341*d^6*K1^2*M^4*u^6)/
       (13727121408000*b^2*Sqrt[1292646*Pi]) + (206723177*d^10*K1^2*M^4*u^6)/
       (6143606784*b^2*Sqrt[1292646*Pi]) + (186358603463*d^12*K1^2*M^4*u^6)/
       (2815819776000*b^2*Sqrt[1292646*Pi]) + (75411201443*d^14*K1^2*M^4*u^6)/
       (8447459328000*b^2*Sqrt[1292646*Pi]) + (453440257*d^16*K1^2*M^4*u^6)/
       (804519936000*b^2*Sqrt[1292646*Pi]) - 
      (218203818019330177*d^10*K0*K1*M^4*Sqrt[29/(44574*Pi)]*u^7)/
       (82235692175641804800*b^2) + (4402371409*K0*K1*M^4*u^7)/
       (35479329177600*b^2*Sqrt[1292646*Pi]) + 
      (622768845409*d^2*K0*K1*M^4*u^7)/(88698322944000*b^2*
        Sqrt[1292646*Pi]) + (3414401657749*d^4*K0*K1*M^4*u^7)/
       (88698322944000*b^2*Sqrt[1292646*Pi]) - (2573332757*d^6*K0*K1*M^4*u^7)/
       (603389952000*b^2*Sqrt[1292646*Pi]) - (825379091*d^8*K0*K1*M^4*u^7)/
       (9142272000*b^2*Sqrt[1292646*Pi]) + (35418659572020921121*d^10*K0*K1*
        M^4*u^7)/(411178460878209024000*b^2*Sqrt[1292646*Pi]) + 
      (62092665787*d^12*K0*K1*M^4*u^7)/(1810169856000*b^2*Sqrt[1292646*Pi]) + 
      (65447824261*d^14*K0*K1*M^4*u^7)/(12671188992000*b^2*
        Sqrt[1292646*Pi]) + (6296386937*d^16*K0*K1*M^4*u^7)/
       (25342377984000*b^2*Sqrt[1292646*Pi]) + 
      (51059299*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^8)/(88698322944000*b^2) + 
      (67024009*d^12*K0^2*M^4*Sqrt[19/(68034*Pi)]*u^8)/(312868864000*b^2) + 
      (874294693*d^2*K0^2*M^4*Sqrt[23/(56202*Pi)]*u^8)/(59132215296000*b^2) - 
      (3760219*d^10*K0^2*M^4*Sqrt[323/(4002*Pi)]*u^8)/(2303852544000*b^2) + 
      (308119801681*d^2*K1^2*M^4*u^8)/(177396645888000*Sqrt[1292646]*b^2*
        Sqrt[Pi]) + (180347758669*d^4*K0^2*M^4*u^8)/(59132215296000*b^2*
        Sqrt[1292646*Pi]) + (61062755399*d^6*K0^2*M^4*u^8)/
       (25342377984000*b^2*Sqrt[1292646*Pi]) - (7676582299*d^8*K0^2*M^4*u^8)/
       (767950848000*b^2*Sqrt[1292646*Pi]) + (149653613*d^14*K0^2*M^4*u^8)/
       (241355980800*b^2*Sqrt[1292646*Pi]) + (86141827*d^16*K0^2*M^4*u^8)/
       (3620339712000*b^2*Sqrt[1292646*Pi]) + (486819043*K1^2*M^4*u^8)/
       (22174580736000*b^2*Sqrt[1292646*Pi]) + 
      (273168840859*d^4*K1^2*M^4*u^8)/(35479329177600*b^2*Sqrt[1292646*Pi]) - 
      (4017121883*d^6*K1^2*M^4*u^8)/(938606592000*b^2*Sqrt[1292646*Pi]) - 
      (33267909733*d^8*K1^2*M^4*u^8)/(2303852544000*b^2*Sqrt[1292646*Pi]) + 
      (251668069*d^10*K1^2*M^4*u^8)/(85327872000*b^2*Sqrt[1292646*Pi]) + 
      (139336906267*d^12*K1^2*M^4*u^8)/(25342377984000*b^2*
        Sqrt[1292646*Pi]) + (19895098117*d^14*K1^2*M^4*u^8)/
       (25342377984000*b^2*Sqrt[1292646*Pi]) + (737797267*d^16*K1^2*M^4*u^8)/
       (25342377984000*b^2*Sqrt[1292646*Pi]) + 
      (14957*d^16*K0*K1*M^4*Sqrt[19/(68034*Pi)]*u^9)/(29331456000*b^2) + 
      (12221715763*K0*K1*M^4*u^9)/(1729617297408000*b^2*Sqrt[1292646*Pi]) + 
      (118094555549*d^2*K0*K1*M^4*u^9)/(345923459481600*b^2*
        Sqrt[1292646*Pi]) + (3994944643219*d^4*K0*K1*M^4*u^9)/
       (1729617297408000*b^2*Sqrt[1292646*Pi]) - (13869397*d^6*K0*K1*M^4*u^9)/
       (181016985600*b^2*Sqrt[1292646*Pi]) - (445543619*d^8*K0*K1*M^4*u^9)/
       (82280448000*b^2*Sqrt[1292646*Pi]) + (674656819*d^10*K0*K1*M^4*u^9)/
       (1727889408000*b^2*Sqrt[1292646*Pi]) + 
      (40553719307*d^12*K0*K1*M^4*u^9)/(19006783488000*b^2*
        Sqrt[1292646*Pi]) + (5694260777*d^14*K0*K1*M^4*u^9)/
       (19006783488000*b^2*Sqrt[1292646*Pi]) + 
      (73861080323*d^16*K0^2*M^4*Sqrt[23/(56202*Pi)]*u^10)/
       (7982849064960000*b^2) - (71749831*K0^2*M^4*Sqrt[29/(44574*Pi)]*u^10)/
       (3521006641152000*b^2) - (81781478599*d^2*K0^2*M^4*u^10)/
       (1729617297408000*Sqrt[1292646]*b^2*Sqrt[Pi]) + 
      (670799516657*d^2*K1^2*M^4*u^10)/(5188851892224000*Sqrt[1292646]*b^2*
        Sqrt[Pi]) + (6496602713*K0^2*M^4*u^10)/(7583706611712000*b^2*
        Sqrt[1292646*Pi]) + (263040041447*d^4*K0^2*M^4*u^10)/
       (1729617297408000*b^2*Sqrt[1292646*Pi]) + 
      (1677119161*d^6*K0^2*M^4*u^10)/(6335594496000*b^2*Sqrt[1292646*Pi]) - 
      (109104263*d^8*K0^2*M^4*u^10)/(191987712000*b^2*Sqrt[1292646*Pi]) - 
      (9506773*d^10*K0^2*M^4*u^10)/(1727889408000*b^2*Sqrt[1292646*Pi]) + 
      (3405781039*d^12*K0^2*M^4*u^10)/(19006783488000*b^2*Sqrt[1292646*Pi]) + 
      (65406391*d^14*K0^2*M^4*u^10)/(2715254784000*b^2*Sqrt[1292646*Pi]) - 
      (1692920302189*d^16*K0^2*M^4*u^10)/(7982849064960000*b^2*
        Sqrt[1292646*Pi]) + (506781533*K1^2*M^4*u^10)/
       (576539099136000*b^2*Sqrt[1292646*Pi]) + 
      (1354266699287*d^4*K1^2*M^4*u^10)/(5188851892224000*b^2*
        Sqrt[1292646*Pi]) - (18506013373*d^6*K1^2*M^4*u^10)/
       (57020350464000*b^2*Sqrt[1292646*Pi]) - (671023309*d^8*K1^2*M^4*u^10)/
       (1727889408000*b^2*Sqrt[1292646*Pi]) + (145946033*d^10*K1^2*M^4*u^10)/
       (1727889408000*b^2*Sqrt[1292646*Pi]) + (1697535241*d^12*K1^2*M^4*u^10)/
       (8145764352000*b^2*Sqrt[1292646*Pi]) + (319550069*d^14*K1^2*M^4*u^10)/
       (11404070092800*b^2*Sqrt[1292646*Pi]) + (24735149*d^16*K1^2*M^4*u^10)/
       (28510175232000*b^2*Sqrt[1292646*Pi]) - 
      (943847*d^8*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^11)/(107993088000*b^2) + 
      (55301*d^14*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^11)/(127277568000*b^2) + 
      (55175503*K0*K1*M^4*u^11)/(216202162176000*b^2*Sqrt[1292646*Pi]) + 
      (1320620699*d^2*K0*K1*M^4*u^11)/(324303243264000*b^2*
        Sqrt[1292646*Pi]) + (4537803667*d^4*K0*K1*M^4*u^11)/
       (64860648652800*b^2*Sqrt[1292646*Pi]) - (7233377*d^6*K0*K1*M^4*u^11)/
       (1781885952000*b^2*Sqrt[1292646*Pi]) + (1669909*d^10*K0*K1*M^4*u^11)/
       (107993088000*b^2*Sqrt[1292646*Pi]) + (196920421*d^12*K0*K1*M^4*u^11)/
       (3563771904000*b^2*Sqrt[1292646*Pi]) + (1725107*d^16*K0*K1*M^4*u^11)/
       (7127543808000*b^2*Sqrt[1292646*Pi]) - 
      (2221010269987*d^6*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^12)/
       (369705697320960000*b^2) - (467929604789*d^10*K0^2*M^4*
        Sqrt[17/(76038*Pi)]*u^12)/(73941139464192000*b^2) - 
      (7303*d^6*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^12)/(27841968000*b^2) - 
      (18973*d^8*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^12)/(107993088000*b^2) + 
      (212873*d^12*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^12)/(1187923968000*b^2) + 
      (22681*K0^2*M^4*Sqrt[23/(56202*Pi)]*u^12)/(9008423424000*b^2) + 
      (88433053*d^2*K1^2*M^4*Sqrt[29/(44574*Pi)]*u^12)/
       (324303243264000*b^2) - (57768383*d^4*K1^2*M^4*Sqrt[29/(44574*Pi)]*
        u^12)/(324303243264000*b^2) - (1046952377*d^2*K0^2*M^4*u^12)/
       (162151621632000*Sqrt[1292646]*b^2*Sqrt[Pi]) + 
      (983338997*d^4*K0^2*M^4*u^12)/(81075810816000*b^2*Sqrt[1292646*Pi]) + 
      (38867832769319*d^6*K0^2*M^4*u^12)/(369705697320960000*b^2*
        Sqrt[1292646*Pi]) - (1420483*d^8*K0^2*M^4*u^12)/
       (107993088000*b^2*Sqrt[1292646*Pi]) + 
      (8040372348997*d^10*K0^2*M^4*u^12)/(73941139464192000*b^2*
        Sqrt[1292646*Pi]) + (5053463*d^12*K0^2*M^4*u^12)/
       (1781885952000*b^2*Sqrt[1292646*Pi]) + (1462891*d^14*K0^2*M^4*u^12)/
       (3563771904000*b^2*Sqrt[1292646*Pi]) + (55621*d^16*K0^2*M^4*u^12)/
       (3563771904000*b^2*Sqrt[1292646*Pi]) - (9621853*K1^2*M^4*u^12)/
       (216202162176000*b^2*Sqrt[1292646*Pi]) + (132883*d^10*K1^2*M^4*u^12)/
       (107993088000*b^2*Sqrt[1292646*Pi]) + (8693*d^14*K1^2*M^4*u^12)/
       (19160064000*b^2*Sqrt[1292646*Pi]) + (41977*d^16*K1^2*M^4*u^12)/
       (2375847936000*b^2*Sqrt[1292646*Pi]) + 
      (77383*d^12*K0*K1*M^4*Sqrt[19/(68034*Pi)]*u^13)/(3563771904000*b^2) + 
      (9604186829*K0*K1*M^4*Sqrt[29/(44574*Pi)]*u^13)/
       (4251615519191040000*b^2) - (224014010371*K0*K1*M^4*u^13)/
       (4251615519191040000*b^2*Sqrt[1292646*Pi]) - 
      (59919401*d^2*K0*K1*M^4*u^13)/(324303243264000*b^2*Sqrt[1292646*Pi]) + 
      (366614701*d^4*K0*K1*M^4*u^13)/(324303243264000*b^2*Sqrt[1292646*Pi]) - 
      (1828139*d^6*K0*K1*M^4*u^13)/(3563771904000*b^2*Sqrt[1292646*Pi]) - 
      (39601*d^8*K0*K1*M^4*u^13)/(35997696000*b^2*Sqrt[1292646*Pi]) + 
      (5581*d^10*K0*K1*M^4*u^13)/(35997696000*b^2*Sqrt[1292646*Pi]) + 
      (8453*d^14*K0*K1*M^4*u^13)/(101822054400*b^2*Sqrt[1292646*Pi]) + 
      (701*d^16*K0*K1*M^4*u^13)/(178188595200*b^2*Sqrt[1292646*Pi]) + 
      (6287*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^14)/(10134476352000*b^2) + 
      (d^16*K0^2*M^4*Sqrt[23/(56202*Pi)]*u^14)/(131991552000*b^2) + 
      (35897*d^6*K1^2*M^4*Sqrt[29/(44574*Pi)]*u^14)/(3563771904000*b^2) - 
      (1071509*d^2*K0^2*M^4*u^14)/(3487131648000*Sqrt[1292646]*b^2*
        Sqrt[Pi]) + (100034399*d^2*K1^2*M^4*u^14)/(324303243264000*
        Sqrt[1292646]*b^2*Sqrt[Pi]) + (471697*d^4*K0^2*M^4*u^14)/
       (800748748800*b^2*Sqrt[1292646*Pi]) - (1003787*d^6*K0^2*M^4*u^14)/
       (3563771904000*b^2*Sqrt[1292646*Pi]) - (1441*d^8*K0^2*M^4*u^14)/
       (107993088000*b^2*Sqrt[1292646*Pi]) - (173*d^10*K0^2*M^4*u^14)/
       (21598617600*b^2*Sqrt[1292646*Pi]) + (1249*d^12*K0^2*M^4*u^14)/
       (169703424000*b^2*Sqrt[1292646*Pi]) + (3733*d^14*K0^2*M^4*u^14)/
       (1187923968000*b^2*Sqrt[1292646*Pi]) - (17791*K1^2*M^4*u^14)/
       (1689079392000*b^2*Sqrt[1292646*Pi]) - (187664027*d^4*K1^2*M^4*u^14)/
       (324303243264000*b^2*Sqrt[1292646*Pi]) - (4643*d^8*K1^2*M^4*u^14)/
       (323979264000*b^2*Sqrt[1292646*Pi]) - (389*d^10*K1^2*M^4*u^14)/
       (46282752000*b^2*Sqrt[1292646*Pi]) + (4003*d^12*K1^2*M^4*u^14)/
       (509110272000*b^2*Sqrt[1292646*Pi]) + (11839*d^14*K1^2*M^4*u^14)/
       (3563771904000*b^2*Sqrt[1292646*Pi]) + (653*d^16*K1^2*M^4*u^14)/
       (3563771904000*b^2*Sqrt[1292646*Pi]) + 
      (d^2*K0*K1*M^4*Sqrt[19/(68034*Pi)]*u^15)/(180972792000*b^2) + 
      (K0*K1*M^4*u^15)/(723891168000*b^2*Sqrt[1292646*Pi]) + 
      (d^4*K0*K1*M^4*u^15)/(1292662800*b^2*Sqrt[1292646*Pi]) + 
      (d^6*K0*K1*M^4*u^15)/(1988712000*b^2*Sqrt[1292646*Pi]) - 
      (d^8*K0*K1*M^4*u^15)/(506217600*b^2*Sqrt[1292646*Pi]) - 
      (d^10*K0*K1*M^4*u^15)/(1265544000*b^2*Sqrt[1292646*Pi]) + 
      (d^12*K0*K1*M^4*u^15)/(994356000*b^2*Sqrt[1292646*Pi]) + 
      (d^14*K0*K1*M^4*u^15)/(2784196800*b^2*Sqrt[1292646*Pi]) + 
      (d^16*K0*K1*M^4*u^15)/(55683936000*b^2*Sqrt[1292646*Pi]))/Pi, 0, 
    ((21203*d^10*K0^2*M^4*Sqrt[19/(68034*Pi)]*u^2)/(5237760*b^2) + 
      (9502591453*d^18*K1^2*M^4*Sqrt[19/(68034*Pi)]*u^2)/
       (105112205721600*b^2) - (167*K0^2*M^4*Sqrt[23/(56202*Pi)]*u^2)/
       (13967360*b^2) - (34139*d^16*K1^2*M^4*Sqrt[23/(56202*Pi)]*u^2)/
       (33521664*b^2) - (28703593183*d^6*K1^2*M^4*Sqrt[29/(44574*Pi)]*u^2)/
       (5798124896256*b^2) - (2750119*d^2*K0^2*M^4*u^2)/
       (134086656*Sqrt[1292646]*b^2*Sqrt[Pi]) - (785453*d^2*K1^2*M^4*u^2)/
       (6094848*Sqrt[1292646]*b^2*Sqrt[Pi]) - (48440567*d^4*K0^2*M^4*u^2)/
       (335216640*b^2*Sqrt[1292646*Pi]) - (4301521*d^6*K0^2*M^4*u^2)/
       (67043328*b^2*Sqrt[1292646*Pi]) + (128546213*d^8*K0^2*M^4*u^2)/
       (335216640*b^2*Sqrt[1292646*Pi]) - (13240721*d^12*K0^2*M^4*u^2)/
       (67043328*b^2*Sqrt[1292646*Pi]) - (12088811*d^14*K0^2*M^4*u^2)/
       (335216640*b^2*Sqrt[1292646*Pi]) + (177523*d^16*K0^2*M^4*u^2)/
       (67043328*b^2*Sqrt[1292646*Pi]) - (17213*d^18*K0^2*M^4*u^2)/
       (670433280*b^2*Sqrt[1292646*Pi]) - (11863*K1^2*M^4*u^2)/
       (6983680*b^2*Sqrt[1292646*Pi]) - (143280551*d^4*K1^2*M^4*u^2)/
       (167608320*b^2*Sqrt[1292646*Pi]) + (776147693641*d^6*K1^2*M^4*u^2)/
       (11596249792512*b^2*Sqrt[1292646*Pi]) + (33397343*d^8*K1^2*M^4*u^2)/
       (15237120*b^2*Sqrt[1292646*Pi]) - (4110757*d^10*K1^2*M^4*u^2)/
       (20951040*b^2*Sqrt[1292646*Pi]) - (28065505*d^12*K1^2*M^4*u^2)/
       (33521664*b^2*Sqrt[1292646*Pi]) - (4168121*d^14*K1^2*M^4*u^2)/
       (55869440*b^2*Sqrt[1292646*Pi]) - (36459949*d^18*K1^2*M^4*u^2)/
       (1194456883200*b^2*Sqrt[1292646*Pi]) - 
      (265540875343*d^4*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^3)/
       (2876158771200*b^2) + (157412011*d^10*K0*K1*M^4*Sqrt[17/(76038*Pi)]*
        u^3)/(26398310400*b^2) - (24015328457*K0*K1*M^4*u^3)/
       (7549916774400*b^2*Sqrt[1292646*Pi]) - 
      (9473970538301*d^2*K0*K1*M^4*u^3)/(40266222796800*b^2*
        Sqrt[1292646*Pi]) - (1792485420211*d^6*K0*K1*M^4*u^3)/
       (5490848563200*b^2*Sqrt[1292646*Pi]) + 
      (6260935834871*d^8*K0*K1*M^4*u^3)/(1548700876800*b^2*
        Sqrt[1292646*Pi]) - (1164431564003*d^12*K0*K1*M^4*u^3)/
       (663728947200*b^2*Sqrt[1292646*Pi]) - 
      (14657503314703*d^14*K0*K1*M^4*u^3)/(60399334195200*b^2*
        Sqrt[1292646*Pi]) - (172203838489*d^16*K0*K1*M^4*u^3)/
       (12079866839040*b^2*Sqrt[1292646*Pi]) + 
      (202220492951*d^18*K0*K1*M^4*u^3)/(120798668390400*b^2*
        Sqrt[1292646*Pi]) + (76470748541743*d^10*K0^2*M^4*Sqrt[3/(430882*Pi)]*
        u^4)/(3553059700736000*b^2) - (587396140169*d^14*K0^2*M^4*
        Sqrt[17/(76038*Pi)]*u^4)/(120798668390400*b^2) + 
      (146320786387*d^10*K1^2*M^4*Sqrt[19/(68034*Pi)]*u^4)/
       (7391526912000*b^2) - (109182199090873*d^14*K1^2*M^4*
        Sqrt[29/(44574*Pi)]*u^4)/(12683860180992000*b^2) - 
      (5809419998651*d^2*K0^2*M^4*u^4)/(80532445593600*Sqrt[1292646]*b^2*
        Sqrt[Pi]) - (4446864742583321*d^2*K1^2*M^4*u^4)/
       (25367720361984000*Sqrt[1292646]*b^2*Sqrt[Pi]) - 
      (3720489803*K0^2*M^4*u^4)/(3774958387200*b^2*Sqrt[1292646*Pi]) - 
      (2758480038521*d^4*K0^2*M^4*u^4)/(5752317542400*b^2*Sqrt[1292646*Pi]) - 
      (1205347456981*d^6*K0^2*M^4*u^4)/(10981697126400*b^2*
        Sqrt[1292646*Pi]) + (3817425187601*d^8*K0^2*M^4*u^4)/
       (3097401753600*b^2*Sqrt[1292646*Pi]) - 
      (2647987476748333*d^10*K0^2*M^4*u^4)/(1055258731118592000*b^2*
        Sqrt[1292646*Pi]) - (726130882613*d^12*K0^2*M^4*u^4)/
       (1327457894400*b^2*Sqrt[1292646*Pi]) - (68972211991*d^16*K0^2*M^4*u^4)/
       (24159733678080*b^2*Sqrt[1292646*Pi]) + 
      (104929869521*d^18*K0^2*M^4*u^4)/(241597336780800*b^2*
        Sqrt[1292646*Pi]) - (7459903987139*K1^2*M^4*u^4)/
       (3170965045248000*b^2*Sqrt[1292646*Pi]) - 
      (107041859471123*d^4*K1^2*M^4*u^4)/(88698322944000*b^2*
        Sqrt[1292646*Pi]) - (5147548065180923*d^6*K1^2*M^4*u^4)/
       (12683860180992000*b^2*Sqrt[1292646*Pi]) + 
      (1027169486084089*d^8*K1^2*M^4*u^4)/(325227184128000*b^2*
        Sqrt[1292646*Pi]) - (487096462963777*d^12*K1^2*M^4*u^4)/
       (325227184128000*b^2*Sqrt[1292646*Pi]) + 
      (6487497147629*d^16*K1^2*M^4*u^4)/(2536772036198400*b^2*
        Sqrt[1292646*Pi]) + (16322847269969*d^18*K1^2*M^4*u^4)/
       (25367720361984000*b^2*Sqrt[1292646*Pi]) - 
      (117919149534217*d^4*K0*K1*M^4*Sqrt[19/(68034*Pi)]*u^5)/
       (2306156396544000*b^2) - (33825392424763*d^12*K0*K1*M^4*
        Sqrt[23/(56202*Pi)]*u^5)/(650454368256000*b^2) + 
      (56272124695657*d^8*K0*K1*M^4*Sqrt[29/(44574*Pi)]*u^5)/
       (650454368256000*b^2) - (12766601163523*K0*K1*M^4*u^5)/
       (6341930090496000*b^2*Sqrt[1292646*Pi]) - 
      (7364035583160757*d^2*K0*K1*M^4*u^5)/(50735440723968000*b^2*
        Sqrt[1292646*Pi]) - (7774213712580811*d^6*K0*K1*M^4*u^5)/
       (25367720361984000*b^2*Sqrt[1292646*Pi]) + 
      (2371170429973*d^10*K0*K1*M^4*u^5)/(7391526912000*b^2*
        Sqrt[1292646*Pi]) - (5369469254411029*d^14*K0*K1*M^4*u^5)/
       (25367720361984000*b^2*Sqrt[1292646*Pi]) + 
      (13902945164761*d^16*K0*K1*M^4*u^5)/(5073544072396800*b^2*
        Sqrt[1292646*Pi]) + (24203497221733*d^18*K0*K1*M^4*u^5)/
       (50735440723968000*b^2*Sqrt[1292646*Pi]) - 
      (281836777617259*d^6*K0^2*M^4*Sqrt[19/(68034*Pi)]*u^6)/
       (101470881447936000*b^2) + (101197795187*d^10*K0^2*M^4*
        Sqrt[19/(68034*Pi)]*u^6)/(29566107648000*b^2) - 
      (448254801493019*d^6*K1^2*M^4*Sqrt[19/(68034*Pi)]*u^6)/
       (101470881447936000*b^2) - (15403797841*d^12*K1^2*M^4*
        Sqrt[19/(68034*Pi)]*u^6)/(847773696000*b^2) - 
      (158789214481*K0^2*M^4*Sqrt[29/(44574*Pi)]*u^6)/
       (12683860180992000*b^2) - (5138837290359007*d^2*K0^2*M^4*u^6)/
       (202941762895872000*Sqrt[1292646]*b^2*Sqrt[Pi]) - 
      (45441389257123*d^2*K1^2*M^4*u^6)/(1073765941248000*Sqrt[1292646]*b^2*
        Sqrt[Pi]) - (16809628071450323*d^4*K0^2*M^4*u^6)/
       (101470881447936000*b^2*Sqrt[1292646*Pi]) + 
      (1101545296909823*d^8*K0^2*M^4*u^6)/(2601817473024000*b^2*
        Sqrt[1292646*Pi]) - (534645515986159*d^12*K0^2*M^4*u^6)/
       (2601817473024000*b^2*Sqrt[1292646*Pi]) - 
      (4015288442578159*d^14*K0^2*M^4*u^6)/(101470881447936000*b^2*
        Sqrt[1292646*Pi]) + (14167246739599*d^16*K0^2*M^4*u^6)/
       (20294176289587200*b^2*Sqrt[1292646*Pi]) + 
      (14479026841423*d^18*K0^2*M^4*u^6)/(202941762895872000*b^2*
        Sqrt[1292646*Pi]) - (2883263302867*K1^2*M^4*u^6)/
       (5073544072396800*b^2*Sqrt[1292646*Pi]) - 
      (32689758672481*d^4*K1^2*M^4*u^6)/(113884266496000*b^2*
        Sqrt[1292646*Pi]) + (5769590570291981*d^8*K1^2*M^4*u^6)/
       (7805452419072000*b^2*Sqrt[1292646*Pi]) + 
      (1751115793561*d^10*K1^2*M^4*u^6)/(22174580736000*b^2*
        Sqrt[1292646*Pi]) - (8563488674333*d^14*K1^2*M^4*u^6)/
       (141917316710400*b^2*Sqrt[1292646*Pi]) + 
      (841945974913*d^16*K1^2*M^4*u^6)/(709586583552000*b^2*
        Sqrt[1292646*Pi]) + (143062648441*d^18*K1^2*M^4*u^6)/
       (1419173167104000*b^2*Sqrt[1292646*Pi]) - 
      (3015578147*K0*K1*M^4*Sqrt[3/(430882*Pi)]*u^7)/(28471066624000*b^2) + 
      (8552819783*d^16*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^7)/
       (209650581504000*b^2) - (1089482477089*d^4*K0*K1*M^4*
        Sqrt[23/(56202*Pi)]*u^7)/(164725456896000*b^2) - 
      (288147925019821*d^2*K0*K1*M^4*u^7)/(12683860180992000*b^2*
        Sqrt[1292646*Pi]) - (52399712315693*d^6*K0*K1*M^4*u^7)/
       (1056988348416000*b^2*Sqrt[1292646*Pi]) + 
      (192059240740709*d^8*K0*K1*M^4*u^7)/(487840776192000*b^2*
        Sqrt[1292646*Pi]) + (2320519286831*d^10*K0*K1*M^4*u^7)/
       (44349161472000*b^2*Sqrt[1292646*Pi]) - 
      (60980224100603*d^12*K0*K1*M^4*u^7)/(325227184128000*b^2*
        Sqrt[1292646*Pi]) - (12165776093071*d^14*K0*K1*M^4*u^7)/
       (352329449472000*b^2*Sqrt[1292646*Pi]) + 
      (71065417931*d^18*K0*K1*M^4*u^7)/(1409317797888000*b^2*
        Sqrt[1292646*Pi]) + (36805441117*d^10*K1^2*M^4*Sqrt[19/(68034*Pi)]*
        u^8)/(141917316710400*b^2) - (154738407517*d^14*K1^2*M^4*
        Sqrt[23/(56202*Pi)]*u^8)/(650454368256000*b^2) - 
      (945223622821*d^6*K0^2*M^4*Sqrt[29/(44574*Pi)]*u^8)/
       (3382362714931200*b^2) - (48701793663833*d^2*K0^2*M^4*u^8)/
       (20294176289587200*Sqrt[1292646]*b^2*Sqrt[Pi]) - 
      (881704874646671*d^2*K1^2*M^4*u^8)/(202941762895872000*Sqrt[1292646]*
        b^2*Sqrt[Pi]) - (138273373327*K0^2*M^4*u^8)/(3902726209536000*b^2*
        Sqrt[1292646*Pi]) - (844890483972701*d^4*K0^2*M^4*u^8)/
       (50735440723968000*b^2*Sqrt[1292646*Pi]) + 
      (176343064141549*d^8*K0^2*M^4*u^8)/(3902726209536000*b^2*
        Sqrt[1292646*Pi]) + (154222646797*d^10*K0^2*M^4*u^8)/
       (17739664588800*b^2*Sqrt[1292646*Pi]) - 
      (87892065658267*d^12*K0^2*M^4*u^8)/(3902726209536000*b^2*
        Sqrt[1292646*Pi]) - (30817336203271*d^14*K0^2*M^4*u^8)/
       (7247920103424000*b^2*Sqrt[1292646*Pi]) + 
      (293422877677*d^16*K0^2*M^4*u^8)/(3623960051712000*b^2*
        Sqrt[1292646*Pi]) + (166511357*d^18*K0^2*M^4*u^8)/
       (29284525670400*b^2*Sqrt[1292646*Pi]) - (12258468273707*K1^2*M^4*u^8)/
       (202941762895872000*b^2*Sqrt[1292646*Pi]) - 
      (348329135990897*d^4*K1^2*M^4*u^8)/(12683860180992000*b^2*
        Sqrt[1292646*Pi]) - (54651758229331*d^6*K1^2*M^4*u^8)/
       (12683860180992000*b^2*Sqrt[1292646*Pi]) + 
      (525630654707413*d^8*K1^2*M^4*u^8)/(7805452419072000*b^2*
        Sqrt[1292646*Pi]) - (19987135034683*d^12*K1^2*M^4*u^8)/
       (650454368256000*b^2*Sqrt[1292646*Pi]) + 
      (46994865317*d^16*K1^2*M^4*u^8)/(473057722368000*b^2*
        Sqrt[1292646*Pi]) + (38075354987*d^18*K1^2*M^4*u^8)/
       (5203634946048000*b^2*Sqrt[1292646*Pi]) + 
      (399546173723*d^8*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^9)/
       (260181747302400*b^2) - (208539626879*d^14*K0*K1*M^4*
        Sqrt[29/(44574*Pi)]*u^9)/(2717970038784000*b^2) - 
      (2057097512807*K0*K1*M^4*u^9)/(101470881447936000*b^2*
        Sqrt[1292646*Pi]) - (229200650428831*d^2*K0*K1*M^4*u^9)/
       (152206322171904000*b^2*Sqrt[1292646*Pi]) - 
      (96292610840887*d^4*K0*K1*M^4*u^9)/(9512895135744000*b^2*
        Sqrt[1292646*Pi]) - (59471409421*d^6*K0*K1*M^4*u^9)/
       (19006783488000*b^2*Sqrt[1292646*Pi]) + 
      (54373560623*d^10*K0*K1*M^4*u^9)/(17167417344000*b^2*
        Sqrt[1292646*Pi]) - (36025459481527*d^12*K0*K1*M^4*u^9)/
       (2927044657152000*b^2*Sqrt[1292646*Pi]) + 
      (212312604247*d^16*K0*K1*M^4*u^9)/(6212502945792000*b^2*
        Sqrt[1292646*Pi]) + (63288417671*d^18*K0*K1*M^4*u^9)/
       (21743760310272000*b^2*Sqrt[1292646*Pi]) + 
      (10128466567*d^16*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^10)/
       (76103161085952000*b^2) + (4257056087*d^18*K1^2*M^4*
        Sqrt[17/(76038*Pi)]*u^10)/(228309483257856000*b^2) - 
      (3546589*K0^2*M^4*Sqrt[23/(56202*Pi)]*u^10)/(253677203619840*b^2) - 
      (2538336486067*d^4*K1^2*M^4*Sqrt[23/(56202*Pi)]*u^10)/
       (45661896651571200*b^2) - (2612828167006950715621*d^2*K0^2*M^4*
        Sqrt[29/(44574*Pi)]*u^10)/(706667750003725157007360000*b^2) + 
      (26499165046465940201969*d^2*K0^2*M^4*u^10)/
       (706667750003725157007360000*Sqrt[1292646]*b^2*Sqrt[Pi]) - 
      (462585977345*d^2*K1^2*M^4*u^10)/(1826475866062848*Sqrt[1292646]*b^2*
        Sqrt[Pi]) - (58962442914769*d^4*K0^2*M^4*u^10)/
       (76103161085952000*b^2*Sqrt[1292646*Pi]) - 
      (22993719522173*d^6*K0^2*M^4*u^10)/(38051580542976000*b^2*
        Sqrt[1292646*Pi]) + (4553592340691*d^8*K0^2*M^4*u^10)/
       (1951363104768000*b^2*Sqrt[1292646*Pi]) + 
      (1075288229*d^10*K0^2*M^4*u^10)/(2660949688320*b^2*Sqrt[1292646*Pi]) - 
      (1281434890823*d^12*K0^2*M^4*u^10)/(1170817862860800*b^2*
        Sqrt[1292646*Pi]) - (7480789337929*d^14*K0^2*M^4*u^10)/
       (38051580542976000*b^2*Sqrt[1292646*Pi]) + 
      (5003010377*d^18*K0^2*M^4*u^10)/(19025790271488000*b^2*
        Sqrt[1292646*Pi]) - (2069912049181*K1^2*M^4*u^10)/
       (456618966515712000*b^2*Sqrt[1292646*Pi]) + 
      (15191389832639*d^6*K1^2*M^4*u^10)/(114154741628928000*b^2*
        Sqrt[1292646*Pi]) + (129197076317*d^8*K1^2*M^4*u^10)/
       (45735072768000*b^2*Sqrt[1292646*Pi]) + 
      (3860224037*d^10*K1^2*M^4*u^10)/(29566107648000*b^2*Sqrt[1292646*Pi]) - 
      (286387215319*d^12*K1^2*M^4*u^10)/(216818122752000*b^2*
        Sqrt[1292646*Pi]) - (26724334545133*d^14*K1^2*M^4*u^10)/
       (114154741628928000*b^2*Sqrt[1292646*Pi]) + 
      (1131402609317*d^16*K1^2*M^4*u^10)/(456618966515712000*b^2*
        Sqrt[1292646*Pi]) - (1430996293*d^4*K0*K1*M^4*Sqrt[17/(76038*Pi)]*
        u^11)/(70815596544000*b^2) + (50330617*d^10*K0*K1*M^4*
        Sqrt[29/(44574*Pi)]*u^11)/(19006783488000*b^2) - 
      (108579147977*K0*K1*M^4*u^11)/(228309483257856000*b^2*
        Sqrt[1292646*Pi]) - (5635683685277*d^2*K0*K1*M^4*u^11)/
       (114154741628928000*b^2*Sqrt[1292646*Pi]) - 
      (2491258459153*d^6*K0*K1*M^4*u^11)/(28538685407232000*b^2*
        Sqrt[1292646*Pi]) + (363858522179*d^8*K0*K1*M^4*u^11)/
       (418149236736000*b^2*Sqrt[1292646*Pi]) - 
      (1153119533*d^12*K0*K1*M^4*u^11)/(2903814144000*b^2*Sqrt[1292646*Pi]) - 
      (1989673539727*d^14*K0*K1*M^4*u^11)/(28538685407232000*b^2*
        Sqrt[1292646*Pi]) + (98213614651*d^16*K0*K1*M^4*u^11)/
       (228309483257856000*b^2*Sqrt[1292646*Pi]) + 
      (1035500173*d^18*K0*K1*M^4*u^11)/(10377703784448000*b^2*
        Sqrt[1292646*Pi]) + (1840843*d^18*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^12)/
       (4566189665157120*b^2) + (4003511*d^18*K1^2*M^4*Sqrt[17/(76038*Pi)]*
        u^12)/(8781133971456000*b^2) - (5989751357*d^4*K1^2*M^4*
        Sqrt[19/(68034*Pi)]*u^12)/(4076955058176000*b^2) - 
      (72037003*d^14*K1^2*M^4*Sqrt[19/(68034*Pi)]*u^12)/
       (274410436608000*b^2) - (16376346473*d^2*K1^2*M^4*Sqrt[23/(56202*Pi)]*
        u^12)/(38051580542976000*b^2) + 
      (73133*d^16*K1^2*M^4*Sqrt[29/(44574*Pi)]*u^12)/(702490717716480*b^2) + 
      (39729089*d^6*K1^2*M^4*Sqrt[551/(2346*Pi)]*u^12)/
       (1426934270361600*b^2) + (17645518337*d^2*K0^2*M^4*u^12)/
       (10377703784448000*Sqrt[1292646]*b^2*Sqrt[Pi]) + 
      (51390941527*K0^2*M^4*u^12)/(228309483257856000*b^2*Sqrt[1292646*Pi]) - 
      (27369433991*d^4*K0^2*M^4*u^12)/(1297212973056000*b^2*
        Sqrt[1292646*Pi]) - (164322706507*d^6*K0^2*M^4*u^12)/
       (7134671351808000*b^2*Sqrt[1292646*Pi]) + 
      (7816854641*d^8*K0^2*M^4*u^12)/(117081786286080*b^2*Sqrt[1292646*Pi]) + 
      (757515653*d^10*K0^2*M^4*u^12)/(133047484416000*b^2*Sqrt[1292646*Pi]) - 
      (3778457071*d^12*K0^2*M^4*u^12)/(146352232857600*b^2*
        Sqrt[1292646*Pi]) - (15868562873*d^14*K0^2*M^4*u^12)/
       (3567335675904000*b^2*Sqrt[1292646*Pi]) + 
      (1407573283*d^16*K0^2*M^4*u^12)/(228309483257856000*b^2*
        Sqrt[1292646*Pi]) - (9213714151*K1^2*M^4*u^12)/
       (25367720361984000*b^2*Sqrt[1292646*Pi]) + 
      (97550530837*d^8*K1^2*M^4*u^12)/(1756226794291200*b^2*
        Sqrt[1292646*Pi]) + (167156293*d^10*K1^2*M^4*u^12)/
       (133047484416000*b^2*Sqrt[1292646*Pi]) - 
      (530342059*d^12*K1^2*M^4*u^12)/(18294029107200*b^2*Sqrt[1292646*Pi]) + 
      (345263411*K0*K1*M^4*u^13)/(28538685407232000*b^2*Sqrt[1292646*Pi]) - 
      (5256864941*d^2*K0*K1*M^4*u^13)/(7134671351808000*b^2*
        Sqrt[1292646*Pi]) - (17613459613*d^4*K0*K1*M^4*u^13)/
       (2853868540723200*b^2*Sqrt[1292646*Pi]) - 
      (1183668677*d^6*K0*K1*M^4*u^13)/(1783667837952000*b^2*
        Sqrt[1292646*Pi]) + (400077163*d^8*K0*K1*M^4*u^13)/
       (27441043660800*b^2*Sqrt[1292646*Pi]) + (1578077*d^10*K0*K1*M^4*u^13)/
       (16630935552000*b^2*Sqrt[1292646*Pi]) - (5932819*d^12*K0*K1*M^4*u^13)/
       (975681552384*b^2*Sqrt[1292646*Pi]) - (174969293*d^14*K0*K1*M^4*u^13)/
       (169873127424000*b^2*Sqrt[1292646*Pi]) - (4341289*d^16*K0*K1*M^4*u^13)/
       (815391011635200*b^2*Sqrt[1292646*Pi]) + (291689*d^18*K0*K1*M^4*u^13)/
       (169873127424000*b^2*Sqrt[1292646*Pi]) - 
      (1381603*d^4*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^14)/
       (1829402910720000*b^2) - (391837*d^16*K0^2*M^4*Sqrt[19/(68034*Pi)]*
        u^14)/(11415474162892800*b^2) - 
      (126827*d^10*K1^2*M^4*Sqrt[19/(68034*Pi)]*u^14)/(90714193920000*b^2) - 
      (15954581*d^14*K1^2*M^4*Sqrt[23/(56202*Pi)]*u^14)/
       (7927412613120000*b^2) + (9232151*d^8*K1^2*M^4*Sqrt[29/(44574*Pi)]*
        u^14)/(731761164288000*b^2) + (9618707737*d^2*K0^2*M^4*u^14)/
       (57077370814464000*Sqrt[1292646]*b^2*Sqrt[Pi]) - 
      (26128858801*d^2*K1^2*M^4*u^14)/(95128951357440000*Sqrt[1292646]*b^2*
        Sqrt[Pi]) + (277351049*K0^2*M^4*u^14)/(11415474162892800*b^2*
        Sqrt[1292646*Pi]) - (50170187*d^4*K0^2*M^4*u^14)/
       (97070358528000*b^2*Sqrt[1292646*Pi]) - (3021055463*d^6*K0^2*M^4*u^14)/
       (14269342703616000*b^2*Sqrt[1292646*Pi]) + 
      (1869356411*d^8*K0^2*M^4*u^14)/(2195283492864000*b^2*
        Sqrt[1292646*Pi]) - (2140069*d^10*K0^2*M^4*u^14)/
       (66523742208000*b^2*Sqrt[1292646*Pi]) - (88133359*d^12*K0^2*M^4*u^14)/
       (365880582144000*b^2*Sqrt[1292646*Pi]) - 
      (601577299*d^14*K0^2*M^4*u^14)/(14269342703616000*b^2*
        Sqrt[1292646*Pi]) + (4079057*d^18*K0^2*M^4*u^14)/
       (57077370814464000*b^2*Sqrt[1292646*Pi]) - (7548872761*K1^2*M^4*u^14)/
       (285386854072320000*b^2*Sqrt[1292646*Pi]) + 
      (3950070461*d^6*K1^2*M^4*u^14)/(14269342703616000*b^2*
        Sqrt[1292646*Pi]) - (155570293*d^12*K1^2*M^4*u^14)/
       (609800970240000*b^2*Sqrt[1292646*Pi]) - (48148861*d^16*K1^2*M^4*u^14)/
       (57077370814464000*b^2*Sqrt[1292646*Pi]) + 
      (1427659*d^18*K1^2*M^4*u^14)/(19025790271488000*b^2*Sqrt[1292646*Pi]) + 
      (156913*d^8*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^15)/(45735072768000*b^2) - 
      (1890619*d^12*K0*K1*M^4*Sqrt[19/(68034*Pi)]*u^15)/
       (1372052183040000*b^2) + (31453831*K0*K1*M^4*u^15)/
       (35673356759040000*b^2*Sqrt[1292646*Pi]) + 
      (287069261*d^2*K0*K1*M^4*u^15)/(71346713518080000*b^2*
        Sqrt[1292646*Pi]) - (70719437*d^4*K0*K1*M^4*u^15)/
       (1621516216320000*b^2*Sqrt[1292646*Pi]) + (5950639*d^6*K0*K1*M^4*u^15)/
       (1189111891968000*b^2*Sqrt[1292646*Pi]) + (773827*d^10*K0*K1*M^4*u^15)/
       (83154677760000*b^2*Sqrt[1292646*Pi]) - (4264681*d^14*K0*K1*M^4*u^15)/
       (575376721920000*b^2*Sqrt[1292646*Pi]) - (487379*d^16*K0*K1*M^4*u^15)/
       (1426934270361600*b^2*Sqrt[1292646*Pi]) + (89*d^18*K0*K1*M^4*u^15)/
       (13103161344000*b^2*Sqrt[1292646*Pi]) - 
      (19482263*d^4*K0^2*M^4*Sqrt[19/(68034*Pi)]*u^16)/
       (17836678379520000*b^2) - (54773*d^12*K1^2*M^4*Sqrt[19/(68034*Pi)]*
        u^16)/(457350727680000*b^2) + (324271*K0^2*M^4*Sqrt[23/(56202*Pi)]*
        u^16)/(7927412613120000*b^2) + (157*d^18*K1^2*M^4*Sqrt[23/(56202*Pi)]*
        u^16)/(14269342703616000*b^2) + (561617131*d^2*K0^2*M^4*u^16)/
       (71346713518080000*Sqrt[1292646]*b^2*Sqrt[Pi]) - 
      (594570169*d^2*K1^2*M^4*u^16)/(71346713518080000*Sqrt[1292646]*b^2*
        Sqrt[Pi]) + (31380061*d^6*K0^2*M^4*u^16)/(3567335675904000*b^2*
        Sqrt[1292646*Pi]) + (2404147*d^8*K0^2*M^4*u^16)/
       (548820873216000*b^2*Sqrt[1292646*Pi]) + (476431*d^10*K0^2*M^4*u^16)/
       (249464033280000*b^2*Sqrt[1292646*Pi]) - (3080921*d^12*K0^2*M^4*u^16)/
       (1372052183040000*b^2*Sqrt[1292646*Pi]) - (1171627*d^14*K0^2*M^4*u^16)/
       (1372052183040000*b^2*Sqrt[1292646*Pi]) - (51647*d^16*K0^2*M^4*u^16)/
       (1097641746432000*b^2*Sqrt[1292646*Pi]) + (d^18*K0^2*M^4*u^16)/
       (99785613312000*b^2*Sqrt[1292646*Pi]) - (67554083*K1^2*M^4*u^16)/
       (71346713518080000*b^2*Sqrt[1292646*Pi]) + (6298727*d^4*K1^2*M^4*u^16)/
       (364013844480000*b^2*Sqrt[1292646*Pi]) - (531941*d^6*K1^2*M^4*u^16)/
       (47564475678720*b^2*Sqrt[1292646*Pi]) + (220741*d^8*K1^2*M^4*u^16)/
       (49892806656000*b^2*Sqrt[1292646*Pi]) + (474731*d^10*K1^2*M^4*u^16)/
       (249464033280000*b^2*Sqrt[1292646*Pi]) - (1376521*d^14*K1^2*M^4*u^16)/
       (1621516216320000*b^2*Sqrt[1292646*Pi]) - (610279*d^16*K1^2*M^4*u^16)/
       (14269342703616000*b^2*Sqrt[1292646*Pi]) - 
      (K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^17)/(371597466240000*b^2) - 
      (307*d^2*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^17)/(1486389864960000*b^2) - 
      (263*d^4*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^17)/(185798733120000*b^2) + 
      (d^6*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^17)/(10617070464000*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^17)/(204174432000*b^2) - 
      (d^10*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^17)/(742452480000*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^17)/(291677760000*b^2) + 
      (307*d^14*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^17)/(371597466240000*b^2) + 
      (41*d^16*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^17)/(74319493248000*b^2) + 
      (d^18*K0*K1*M^4*Sqrt[17/(76038*Pi)]*u^17)/(33030885888000*b^2) - 
      (K0^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(8918339189760000*b^2) - 
      (103*d^2*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(8918339189760000*b^2) - 
      (289*d^4*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(2229584797440000*b^2) - 
      (17*d^6*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(63702422784000*b^2) + 
      (17*d^8*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(68602609152000*b^2) + 
      (17*d^10*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(31183004160000*b^2) - 
      (17*d^12*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(171506522880000*b^2) - 
      (17*d^14*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(71922090240000*b^2) - 
      (17*d^16*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(356733567590400*b^2) - 
      (d^18*K0^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(594555945984000*b^2) - 
      (K1^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(8918339189760000*b^2) - 
      (103*d^2*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(8918339189760000*b^2) - 
      (289*d^4*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(2229584797440000*b^2) - 
      (17*d^6*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(63702422784000*b^2) + 
      (17*d^8*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(68602609152000*b^2) + 
      (17*d^10*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(31183004160000*b^2) - 
      (17*d^12*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(171506522880000*b^2) - 
      (17*d^14*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(71922090240000*b^2) - 
      (17*d^16*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(356733567590400*b^2) - 
      (d^18*K1^2*M^4*Sqrt[17/(76038*Pi)]*u^18)/(594555945984000*b^2))/Pi}, 
   10, 15, 1], SeriesData[p, 0, 
   {(-1/40960*(K0^2*M^5*Sqrt[Pi/1292646]*u^3)/b^3 - 
      (1043*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(122880*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(122880*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(122880*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(122880*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(122880*b^3) + 
      (7*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(7680*b^3) + 
      (3563*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(61440*b^3) + 
      (10003*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(30720*b^3) - 
      (175*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(12288*b^3) - 
      (2353*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(3072*b^3) + 
      (1573*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(61440*b^3) + 
      (1001*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(20480*b^3) - 
      (21*d^2*K0^2*M^5*Sqrt[(3*Pi)/430882]*u^3)/(40960*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^3)/(122880*b^3) + 
      (143*d^12*K1^2*M^5*Sqrt[(23*Pi)/56202]*u^3)/(10240*b^3) + 
      (1447561*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(1703116800*b^3) + 
      (3684883*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(68124672*b^3) + 
      (73926871*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(243302400*b^3) - 
      (95203*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(7372800*b^3) - 
      (12298511*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(17203200*b^3) + 
      (144499*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(6193152*b^3) + 
      (6634351*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(22118400*b^3) + 
      (7082227*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(154828800*b^3) + 
      (9438977*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(681246720*b^3) + 
      (37474081*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(486604800*b^3) - 
      (69613*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(14745600*b^3) - 
      (2066867*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(11468800*b^3) + 
      (90445*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(12386304*b^3) + 
      (3326761*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(44236800*b^3) + 
      (3513277*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(309657600*b^3) + 
      (5157289*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/(25546752000*b^3) + 
      (66053741*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/(798336000*b^3) + 
      (5185709*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/(516096000*b^3) - 
      (14476549*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/(1548288000*b^3) + 
      (34779001*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/(387072000*b^3) + 
      (40861693*d^2*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^5)/(51093504000*b^3) + 
      (1419809*d^14*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^5)/(1548288000*b^3) + 
      (39349*K0^2*M^5*Sqrt[(19*Pi)/68034]*u^5)/(3406233600*b^3) - 
      (359039*d^8*K1^2*M^5*Sqrt[(437*Pi)/2958]*u^5)/(774144000*b^3) + 
      (1460832487*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/(102187008000*b^3) + 
      (7085389573*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/(102187008000*b^3) - 
      (13835107*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/(1032192000*b^3) - 
      (475377697*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/(3096576000*b^3) + 
      (7802959*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/(1032192000*b^3) + 
      (200587183*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/(3096576000*b^3) + 
      (4730083*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/(442368000*b^3) + 
      (910289*K0*K1*M^5*Sqrt[(29*Pi)/44574]*u^6)/(102187008000*b^3) + 
      (3133331*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/(37158912000*b^3) + 
      (142913867*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/(37158912000*b^3) + 
      (500967263*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/(37158912000*b^3) - 
      (40724977*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/(4128768000*b^3) - 
      (301728877*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/(12386304000*b^3) + 
      (8333203*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/(1376256000*b^3) + 
      (16543489*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/(1769472000*b^3) + 
      (17429071*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/(12386304000*b^3) - 
      (1732583*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(37158912000*b^3) - 
      (27957221*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(37158912000*b^3) + 
      (235572721*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(37158912000*b^3) + 
      (126844153*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(12386304000*b^3) - 
      (93452533*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(4128768000*b^3) - 
      (61378621*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(12386304000*b^3) + 
      (123789361*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(12386304000*b^3) + 
      (7491689*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(4128768000*b^3) + 
      (397513*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/(8515584000*b^3) + 
      (7366327*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/(4866048000*b^3) + 
      (25942811*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/(5677056000*b^3) - 
      (5220851*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/(3096576000*b^3) + 
      (99097*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/(147456000*b^3) + 
      (2399053*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/(516096000*b^3) - 
      (53489*d^8*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^8)/(96768000*b^3) + 
      (120209*d^14*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^8)/(3096576000*b^3) + 
      (2998151*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(102187008000*b^3) + 
      (70538717*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(102187008000*b^3) + 
      (5930369*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(14598144000*b^3) - 
      (1037107*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(3096576000*b^3) + 
      (3247501*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(9289728000*b^3) + 
      (3914959*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(9289728000*b^3) + 
      (572053*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(9289728000*b^3) - 
      (3130667*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(102187008000*b^3) - 
      (57431537*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(102187008000*b^3) + 
      (11784137*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(20437401600*b^3) - 
      (1900387*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(1032192000*b^3) - 
      (128861*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(442368000*b^3) + 
      (309403*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(619315200*b^3) + 
      (4561*d^6*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^9)/(49152000*b^3) + 
      (289*d^14*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^9)/(68812800*b^3) - 
      (173359*d^6*K0^2*M^5*Sqrt[(29*Pi)/44574]*u^9)/(3096576000*b^3) + 
      (66097*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(8515584000*b^3) - 
      (1201*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(41472000*b^3) + 
      (42521*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(3483648000*b^3) + 
      (1020343*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(6967296000*b^3) + 
      (32359*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(1741824000*b^3) + 
      (4339*d^4*K0*K1*M^5*Sqrt[(3*Pi)/430882]*u^10)/(315392000*b^3) + 
      (12379*d^2*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^10)/(2554675200*b^3) - 
      (5053*d^8*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^10)/(331776000*b^3) + 
      (7717*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(1161216000*b^3) + 
      (857*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(12902400*b^3) - 
      (1559*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(72576000*b^3) + 
      (33011*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(1161216000*b^3) + 
      (2939*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(1741824000*b^3) + 
      (30091*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(3483648000*b^3) + 
      (823*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(870912000*b^3) - 
      (261911*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(4105728000*b^3) + 
      (6463013*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(57480192000*b^3) + 
      (16453*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(870912000*b^3) - 
      (42391*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(580608000*b^3) + 
      (1829*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(870912000*b^3) + 
      (16447*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(1741824000*b^3) + 
      (887*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(870912000*b^3) - 
      (797*d^4*K0^2*M^5*Sqrt[(19*Pi)/68034]*u^11)/(165888000*b^3) - 
      (4289*K1^2*M^5*Sqrt[(19*Pi)/68034]*u^11)/(11496038400*b^3) + 
      (13817*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(14370048000*b^3) + 
      (110531*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(57480192000*b^3) + 
      (1847*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(580608000*b^3) - 
      (79*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(18144000*b^3) + 
      (1373*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(1741824000*b^3) + 
      (1369*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(870912000*b^3) + 
      (251*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(1741824000*b^3) - 
      (911*d^4*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^12)/(4105728000*b^3) + 
      (51983*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(57480192000*b^3) + 
      (99611*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(57480192000*b^3) + 
      (6079*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(1741824000*b^3) - 
      (13*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(116121600*b^3) + 
      (13*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(348364800*b^3) + 
      (13*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(348364800*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(348364800*b^3) - 
      (54001*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(57480192000*b^3) + 
      (354803*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(57480192000*b^3) - 
      (887*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(248832000*b^3) - 
      (13*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(116121600*b^3) + 
      (13*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(348364800*b^3) + 
      (13*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(348364800*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(348364800*b^3) - 
      (221*d^2*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^13)/(2299207680*b^3) - 
      (15227*d^4*K0^2*M^5*Sqrt[(23*Pi)/56202]*u^13)/(57480192000*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(14033250*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(7016625*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(14033250*b^3) + 
      (K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(14033250*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(7016625*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(14033250*b^3) - 
      (K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(14033250*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(7016625*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(14033250*b^3))/Pi, 0, 
    ((7*K1*M^5*Sqrt[Pi/1292646]*u)/(2560*b^3*E^u) + 
      (3563*d^2*K1*M^5*Sqrt[Pi/1292646]*u)/(20480*b^3*E^u) + 
      (10003*d^4*K1*M^5*Sqrt[Pi/1292646]*u)/(10240*b^3*E^u) - 
      (175*d^6*K1*M^5*Sqrt[Pi/1292646]*u)/(4096*b^3*E^u) - 
      (2353*d^8*K1*M^5*Sqrt[Pi/1292646]*u)/(1024*b^3*E^u) + 
      (1573*d^10*K1*M^5*Sqrt[Pi/1292646]*u)/(20480*b^3*E^u) + 
      (1001*d^14*K1*M^5*Sqrt[(3*Pi)/430882]*u)/(20480*b^3*E^u) + 
      (143*d^12*K1*M^5*Sqrt[(69*Pi)/18734]*u)/(10240*b^3*E^u) + 
      (7*K0*M^5*Sqrt[Pi/1292646]*u^2)/(5120*b^3*E^u) + 
      (3563*d^2*K0*M^5*Sqrt[Pi/1292646]*u^2)/(40960*b^3*E^u) + 
      (10003*d^4*K0*M^5*Sqrt[Pi/1292646]*u^2)/(20480*b^3*E^u) - 
      (175*d^6*K0*M^5*Sqrt[Pi/1292646]*u^2)/(8192*b^3*E^u) - 
      (2353*d^8*K0*M^5*Sqrt[Pi/1292646]*u^2)/(2048*b^3*E^u) + 
      (1573*d^10*K0*M^5*Sqrt[Pi/1292646]*u^2)/(40960*b^3*E^u) + 
      (7*K1*M^5*Sqrt[Pi/1292646]*u^2)/(2560*b^3*E^u) + 
      (3563*d^2*K1*M^5*Sqrt[Pi/1292646]*u^2)/(20480*b^3*E^u) + 
      (10003*d^4*K1*M^5*Sqrt[Pi/1292646]*u^2)/(10240*b^3*E^u) - 
      (175*d^6*K1*M^5*Sqrt[Pi/1292646]*u^2)/(4096*b^3*E^u) - 
      (2353*d^8*K1*M^5*Sqrt[Pi/1292646]*u^2)/(1024*b^3*E^u) + 
      (1573*d^10*K1*M^5*Sqrt[Pi/1292646]*u^2)/(20480*b^3*E^u) + 
      (1001*d^14*K0*M^5*Sqrt[(3*Pi)/430882]*u^2)/(40960*b^3*E^u) + 
      (1001*d^14*K1*M^5*Sqrt[(3*Pi)/430882]*u^2)/(20480*b^3*E^u) + 
      (143*d^12*K0*M^5*Sqrt[(69*Pi)/18734]*u^2)/(20480*b^3*E^u) + 
      (143*d^12*K1*M^5*Sqrt[(69*Pi)/18734]*u^2)/(10240*b^3*E^u) + 
      (7*K0*M^5*Sqrt[Pi/1292646]*u^3)/(5120*b^3*E^u) + 
      (3563*d^2*K0*M^5*Sqrt[Pi/1292646]*u^3)/(40960*b^3*E^u) + 
      (10003*d^4*K0*M^5*Sqrt[Pi/1292646]*u^3)/(20480*b^3*E^u) - 
      (175*d^6*K0*M^5*Sqrt[Pi/1292646]*u^3)/(8192*b^3*E^u) - 
      (2353*d^8*K0*M^5*Sqrt[Pi/1292646]*u^3)/(2048*b^3*E^u) + 
      (1573*d^10*K0*M^5*Sqrt[Pi/1292646]*u^3)/(40960*b^3*E^u) + 
      (5081*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(30474240*b^3) + 
      (1006523*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(15237120*b^3) + 
      (101017*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(15237120*b^3) - 
      (613067*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(3809280*b^3) + 
      (1091909*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(15237120*b^3) + 
      (184691*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(15237120*b^3) - 
      (845*d^16*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(6094848*b^3) + 
      (162133*K1*M^5*Sqrt[Pi/1292646]*u^3)/(94617600*b^3*E^u) + 
      (8502691*d^4*K1*M^5*Sqrt[Pi/1292646]*u^3)/(13516800*b^3*E^u) - 
      (467*d^6*K1*M^5*Sqrt[Pi/1292646]*u^3)/(81920*b^3*E^u) + 
      (371*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(1904640*b^3) - 
      (7189*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(1015808*b^3) - 
      (3444959*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(15237120*b^3) - 
      (215089*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(491520*b^3) + 
      (77063*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(98304*b^3) + 
      (8427679*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(15237120*b^3) - 
      (2200757*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(15237120*b^3) + 
      (1001*d^14*K0*M^5*Sqrt[(3*Pi)/430882]*u^3)/(40960*b^3*E^u) - 
      (1426451*d^8*K1*M^5*Sqrt[(3*Pi)/430882]*u^3)/(2867200*b^3*E^u) + 
      (17303*d^12*K1*M^5*Sqrt[(3*Pi)/430882]*u^3)/(81920*b^3*E^u) - 
      (5291*d^10*K0^2*M^5*Sqrt[(19*Pi)/68034]*u^3)/(15237120*b^3) - 
      (84851*d^12*K1^2*M^5*Sqrt[(19*Pi)/68034]*u^3)/(3047424*b^3) + 
      (5801*d^2*K0^2*M^5*Sqrt[(29*Pi)/44574]*u^3)/(15237120*b^3) + 
      (359603*d^2*K1*M^5*Sqrt[(29*Pi)/44574]*u^3)/(94617600*b^3*E^u) + 
      (143*d^14*K1*M^5*Sqrt[(57*Pi)/22678]*u^3)/(81920*b^3*E^u) + 
      (143*d^12*K0*M^5*Sqrt[(69*Pi)/18734]*u^3)/(20480*b^3*E^u) + 
      (143*d^10*K1*M^5*Sqrt[(69*Pi)/18734]*u^3)/(409600*b^3*E^u) + 
      (91*d^16*K1^2*M^5*Sqrt[(391*Pi)/3306]*u^3)/(5079040*b^3) + 
      (10306057*d^2*K0*M^5*Sqrt[Pi/1292646]*u^4)/(189235200*b^3*E^u) + 
      (481021*d^4*K0*M^5*Sqrt[Pi/1292646]*u^4)/(1689600*b^3*E^u) - 
      (3673*d^6*K0*M^5*Sqrt[Pi/1292646]*u^4)/(98304*b^3*E^u) - 
      (1862459*d^8*K0*M^5*Sqrt[Pi/1292646]*u^4)/(2867200*b^3*E^u) + 
      (6743*d^14*K0*M^5*Sqrt[Pi/1292646]*u^4)/(163840*b^3*E^u) + 
      (57413*K1*M^5*Sqrt[Pi/1292646]*u^4)/(94617600*b^3*E^u) + 
      (3962027*d^2*K1*M^5*Sqrt[Pi/1292646]*u^4)/(94617600*b^3*E^u) + 
      (3517931*d^4*K1*M^5*Sqrt[Pi/1292646]*u^4)/(13516800*b^3*E^u) + 
      (8963*d^6*K1*M^5*Sqrt[Pi/1292646]*u^4)/(245760*b^3*E^u) - 
      (5528939*d^8*K1*M^5*Sqrt[Pi/1292646]*u^4)/(8601600*b^3*E^u) + 
      (23309*d^12*K1*M^5*Sqrt[Pi/1292646]*u^4)/(81920*b^3*E^u) + 
      (1495722803*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(1830282854400*b^3) + 
      (1520814683*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(101682380800*b^3) - 
      (1407019763*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(3352166400*b^3) + 
      (20794663*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(103219200*b^3) + 
      (10279607503*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(19198771200*b^3) - 
      (8224347443*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(30169497600*b^3) + 
      (9779*d^10*K0*M^5*Sqrt[(3*Pi)/430882]*u^4)/(819200*b^3*E^u) + 
      (737*d^12*K0*M^5*Sqrt[(3*Pi)/430882]*u^4)/(8192*b^3*E^u) + 
      (1699*K0*M^5*Sqrt[(17*Pi)/76038]*u^4)/(31539200*b^3*E^u) + 
      (209*d^14*K1*M^5*Sqrt[(19*Pi)/68034]*u^4)/(81920*b^3*E^u) - 
      (1573*d^10*K1*M^5*Sqrt[(23*Pi)/56202]*u^4)/(1228800*b^3*E^u) + 
      (24755029*d^16*K0*K1*M^5*Sqrt[(23*Pi)/56202]*u^4)/(84474593280*b^3) + 
      (9614493*d^2*K0*K1*M^5*Sqrt[(51*Pi)/25346]*u^4)/(14526054400*b^3) - 
      (65920357*d^14*K0*K1*M^5*Sqrt[(323*Pi)/4002]*u^4)/(211186483200*b^3) + 
      (31979*K0*M^5*Sqrt[Pi/1292646]*u^5)/(94617600*b^3*E^u) + 
      (3640937*d^2*K0*M^5*Sqrt[Pi/1292646]*u^5)/(189235200*b^3*E^u) + 
      (657929*d^4*K0*M^5*Sqrt[Pi/1292646]*u^5)/(6758400*b^3*E^u) + 
      (14971*d^10*K0*M^5*Sqrt[Pi/1292646]*u^5)/(2457600*b^3*E^u) + 
      (1931*d^12*K0*M^5*Sqrt[Pi/1292646]*u^5)/(20480*b^3*E^u) + 
      (835393133*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(3660565708800*b^3) + 
      (903586279*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(87156326400*b^3) + 
      (85155073*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(6399590400*b^3) + 
      (4873593253*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(38397542400*b^3) - 
      (3036823673*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(60338995200*b^3) - 
      (9021095621*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(422372966400*b^3) + 
      (57738193*d^16*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(33789837312*b^3) + 
      (4865107*K1*M^5*Sqrt[Pi/1292646]*u^5)/(13624934400*b^3*E^u) + 
      (23826899*d^2*K1*M^5*Sqrt[Pi/1292646]*u^5)/(1089994752*b^3*E^u) + 
      (199215953*d^4*K1*M^5*Sqrt[Pi/1292646]*u^5)/(1703116800*b^3*E^u) - 
      (3112237*d^6*K1*M^5*Sqrt[Pi/1292646]*u^5)/(275251200*b^3*E^u) - 
      (36865091*d^8*K1*M^5*Sqrt[Pi/1292646]*u^5)/(137625600*b^3*E^u) + 
      (289525*d^10*K1*M^5*Sqrt[Pi/1292646]*u^5)/(33030144*b^3*E^u) + 
      (7760533*d^12*K1*M^5*Sqrt[Pi/1292646]*u^5)/(68812800*b^3*E^u) + 
      (15227647*d^14*K1*M^5*Sqrt[Pi/1292646]*u^5)/(825753600*b^3*E^u) + 
      (272567704271*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/(288269549568000*b^3) + 
      (63111607827371*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (1153078198272000*b^3) - (769591481*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (5119672320*b^3) - (199974993263*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (383975424000*b^3) + (79708293187*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (383975424000*b^3) + (1938632603191*d^12*K1^2*M^5*Sqrt[Pi/1292646]*
        u^5)/(12671188992000*b^3) - (2160530753*d^14*K1^2*M^5*
        Sqrt[Pi/1292646]*u^5)/(12671188992000*b^3) + 
      (247647779*d^16*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/(101369511936*b^3) - 
      (669*d^6*K0*M^5*Sqrt[(3*Pi)/430882]*u^5)/(163840*b^3*E^u) + 
      (853*d^14*K0*M^5*Sqrt[(3*Pi)/430882]*u^5)/(163840*b^3*E^u) - 
      (38927329*d^6*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^5)/(6704332800*b^3) + 
      (573462161*d^4*K0^2*M^5*Sqrt[(19*Pi)/68034]*u^5)/(610094284800*b^3) - 
      (82529*d^8*K0*M^5*Sqrt[(23*Pi)/56202]*u^5)/(8601600*b^3*E^u) + 
      (81698263931*d^4*K1^2*M^5*Sqrt[(23*Pi)/56202]*u^5)/
       (7439214182400*b^3) + (7855231*K0*M^5*Sqrt[Pi/1292646]*u^6)/
       (27249868800*b^3*E^u) + (91824149*d^2*K0*M^5*Sqrt[Pi/1292646]*u^6)/
       (7785676800*b^3*E^u) - (14550629*d^6*K0*M^5*Sqrt[Pi/1292646]*u^6)/
       (550502400*b^3*E^u) - (6637117*d^8*K0*M^5*Sqrt[Pi/1292646]*u^6)/
       (91750400*b^3*E^u) + (22929493*d^10*K0*M^5*Sqrt[Pi/1292646]*u^6)/
       (1651507200*b^3*E^u) + (4080283*d^12*K0*M^5*Sqrt[Pi/1292646]*u^6)/
       (137625600*b^3*E^u) + (7675207*d^14*K0*M^5*Sqrt[Pi/1292646]*u^6)/
       (1651507200*b^3*E^u) - (4096919*d^2*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (2477260800*b^3*E^u) + (7301699*d^4*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (309657600*b^3*E^u) - (1472129*d^8*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (19660800*b^3*E^u) + (6393337*d^12*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (206438400*b^3*E^u) + (4356791*d^14*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (825753600*b^3*E^u) + (1351249334563*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (2306156396544000*b^3) + (39873088744361*d^2*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^6)/(1153078198272000*b^3) + 
      (38933760804151*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (230615639654400*b^3) - (1861644727*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^6)/(25598361600*b^3) - (2261313109*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^6)/(6193152000*b^3) + (40811742337*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^6)/(383975424000*b^3) + (1517499883951*d^12*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^6)/(12671188992000*b^3) + 
      (76932916717*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (12671188992000*b^3) + (8853031687*d^16*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^6)/(5068475596800*b^3) + (15431861*d^4*K0*M^5*Sqrt[(17*Pi)/76038]*
        u^6)/(6812467200*b^3*E^u) - (9601*K1*M^5*Sqrt[(19*Pi)/68034]*u^6)/
       (1238630400*b^3*E^u) + (383977*d^6*K1*M^5*Sqrt[(19*Pi)/68034]*u^6)/
       (275251200*b^3*E^u) - (11987*d^10*K1*M^5*Sqrt[(19*Pi)/68034]*u^6)/
       (23592960*b^3*E^u) + (137567*K0*M^5*Sqrt[Pi/1292646]*u^7)/
       (5449973760*b^3*E^u) + (61203419*d^2*K0*M^5*Sqrt[Pi/1292646]*u^7)/
       (54499737600*b^3*E^u) + (1709273*d^6*K0*M^5*Sqrt[Pi/1292646]*u^7)/
       (1651507200*b^3*E^u) - (4584763*d^8*K0*M^5*Sqrt[Pi/1292646]*u^7)/
       (275251200*b^3*E^u) + (35179*d^10*K0*M^5*Sqrt[Pi/1292646]*u^7)/
       (235929600*b^3*E^u) + (2848187*d^12*K0*M^5*Sqrt[Pi/1292646]*u^7)/
       (412876800*b^3*E^u) + (1787231*d^14*K0*M^5*Sqrt[Pi/1292646]*u^7)/
       (1651507200*b^3*E^u) + (209562301363*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (9224625586176000*b^3) + (8932554329879*d^4*K0^2*M^5*Sqrt[Pi/1292646]*
        u^7)/(461231279308800*b^3) + (184991417*d^6*K0^2*M^5*Sqrt[Pi/1292646]*
        u^7)/(35197747200*b^3) - (78758879393*d^8*K0^2*M^5*Sqrt[Pi/1292646]*
        u^7)/(1535901696000*b^3) + (4274887*d^10*K0^2*M^5*Sqrt[Pi/1292646]*
        u^7)/(27426816000*b^3) + (76184779259*d^12*K0^2*M^5*Sqrt[Pi/1292646]*
        u^7)/(3620339712000*b^3) + (1237631971*d^14*K0^2*M^5*Sqrt[Pi/1292646]*
        u^7)/(452542464000*b^3) + (36608749*K1*M^5*Sqrt[Pi/1292646]*u^7)/
       (544997376000*b^3*E^u) + (1321441339*d^2*K1*M^5*Sqrt[Pi/1292646]*u^7)/
       (544997376000*b^3*E^u) + (865393241*d^4*K1*M^5*Sqrt[Pi/1292646]*u^7)/
       (108999475200*b^3*E^u) - (50633677*d^6*K1*M^5*Sqrt[Pi/1292646]*u^7)/
       (16515072000*b^3*E^u) + (22876729*d^10*K1*M^5*Sqrt[Pi/1292646]*u^7)/
       (16515072000*b^3*E^u) + (3944869*d^14*K1*M^5*Sqrt[Pi/1292646]*u^7)/
       (3303014400*b^3*E^u) + (577850326853*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (1844925117235200*b^3) + (16072345158343*d^2*K1^2*M^5*Sqrt[Pi/1292646]*
        u^7)/(922462558617600*b^3) + (356477296978073*d^4*K1^2*M^5*
        Sqrt[Pi/1292646]*u^7)/(4612312793088000*b^3) - 
      (100865587783*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(2413559808000*b^3) - 
      (119112959593*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(767950848000*b^3) + 
      (492528829*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(11377049600*b^3) + 
      (896449729103*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (16894918656000*b^3) + (1389909979*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (268173312000*b^3) - (2447927*d^8*K1*M^5*Sqrt[(17*Pi)/76038]*u^7)/
       (2359296000*b^3*E^u) + (74402550433*d^2*K0^2*M^5*Sqrt[(19*Pi)/68034]*
        u^7)/(576539099136000*b^3) + (199657771*d^16*K1^2*M^5*
        Sqrt[(19*Pi)/68034]*u^7)/(11263279104000*b^3) + 
      (93949*d^4*K0*M^5*Sqrt[(23*Pi)/56202]*u^7)/(340623360*b^3*E^u) + 
      (217845083*d^16*K0^2*M^5*Sqrt[(23*Pi)/56202]*u^7)/
       (20273902387200*b^3) + (1104893*d^12*K1*M^5*Sqrt[(23*Pi)/56202]*u^7)/
       (3303014400*b^3*E^u) + (24208991*K0*M^5*Sqrt[Pi/1292646]*u^8)/
       (272498688000*b^3*E^u) + (42580717*d^4*K0*M^5*Sqrt[Pi/1292646]*u^8)/
       (54499737600*b^3*E^u) - (2284259*d^6*K0*M^5*Sqrt[Pi/1292646]*u^8)/
       (688128000*b^3*E^u) - (12887407*d^8*K0*M^5*Sqrt[Pi/1292646]*u^8)/
       (8257536000*b^3*E^u) + (2300099*d^12*K0*M^5*Sqrt[Pi/1292646]*u^8)/
       (1651507200*b^3*E^u) - (49862227*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (544997376000*b^3*E^u) - (151539277*d^2*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (108999475200*b^3*E^u) + (1271530021*d^4*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (544997376000*b^3*E^u) + (157051021*d^6*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (49545216000*b^3*E^u) - (3842861*d^10*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (9909043200*b^3*E^u) + (3012533*d^12*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (1981808640*b^3*E^u) + (712217*d^14*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (3303014400*b^3*E^u) + (10625494673*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (177396645888000*b^3) + (875250693437*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^8)/(177396645888000*b^3) + (5680576145933*d^4*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^8)/(177396645888000*b^3) - 
      (21268609343*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/(8447459328000*b^3) - 
      (58080229871*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/(767950848000*b^3) + 
      (7356697417*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/(767950848000*b^3) + 
      (705189159713*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (25342377984000*b^3) + (18093747109*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^8)/(5068475596800*b^3) + (989971151*d^16*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^8)/(6335594496000*b^3) - (3129559*d^8*K1*M^5*Sqrt[(17*Pi)/76038]*
        u^8)/(9909043200*b^3*E^u) + (1844971*d^2*K0*M^5*Sqrt[(19*Pi)/68034]*
        u^8)/(19464192000*b^3*E^u) + (1793*d^14*K0*M^5*Sqrt[(23*Pi)/56202]*
        u^8)/(206438400*b^3*E^u) + (12541*d^10*K0*M^5*Sqrt[(29*Pi)/44574]*
        u^8)/(589824000*b^3*E^u) - (195883*K0*M^5*Sqrt[Pi/1292646]*u^9)/
       (45416448000*b^3*E^u) - (739511*d^2*K0*M^5*Sqrt[Pi/1292646]*u^9)/
       (13624934400*b^3*E^u) + (44299897*d^4*K0*M^5*Sqrt[Pi/1292646]*u^9)/
       (136249344000*b^3*E^u) + (76607*d^6*K0*M^5*Sqrt[Pi/1292646]*u^9)/
       (774144000*b^3*E^u) - (320261*d^8*K0*M^5*Sqrt[Pi/1292646]*u^9)/
       (495452160*b^3*E^u) + (569969*d^12*K0*M^5*Sqrt[Pi/1292646]*u^9)/
       (2477260800*b^3*E^u) + (1201*d^14*K0*M^5*Sqrt[Pi/1292646]*u^9)/
       (41287680*b^3*E^u) - (1806856757*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/
       (59132215296000*b^3) - (36233394143*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/
       (59132215296000*b^3) + (142215279599*d^4*K0^2*M^5*Sqrt[Pi/1292646]*
        u^9)/(59132215296000*b^3) + (38783107103*d^6*K0^2*M^5*
        Sqrt[Pi/1292646]*u^9)/(8447459328000*b^3) - 
      (265447373*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(28442624000*b^3) - 
      (2225497627*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(2303852544000*b^3) + 
      (29119180267*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(8447459328000*b^3) + 
      (4077619181*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(8447459328000*b^3) + 
      (101980679*d^16*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(6335594496000*b^3) + 
      (253193*K1*M^5*Sqrt[Pi/1292646]*u^9)/(15138816000*b^3*E^u) + 
      (7395053*d^2*K1*M^5*Sqrt[Pi/1292646]*u^9)/(34062336000*b^3*E^u) + 
      (8141*d^4*K1*M^5*Sqrt[Pi/1292646]*u^9)/(778567680*b^3*E^u) - 
      (5174587*d^8*K1*M^5*Sqrt[Pi/1292646]*u^9)/(12386304000*b^3*E^u) + 
      (2467*d^10*K1*M^5*Sqrt[Pi/1292646]*u^9)/(96768000*b^3*E^u) + 
      (121943*d^12*K1*M^5*Sqrt[Pi/1292646]*u^9)/(495452160*b^3*E^u) + 
      (12721*d^14*K1*M^5*Sqrt[Pi/1292646]*u^9)/(412876800*b^3*E^u) + 
      (445888235239*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/
       (177396645888000*b^3) + (1237663172729*d^4*K1^2*M^5*Sqrt[Pi/1292646]*
        u^9)/(177396645888000*b^3) - (165257835319*d^6*K1^2*M^5*
        Sqrt[Pi/1292646]*u^9)/(25342377984000*b^3) - 
      (27889911313*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(2303852544000*b^3) + 
      (2749339819*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(767950848000*b^3) + 
      (122851120093*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/
       (25342377984000*b^3) + (15824632267*d^14*K1^2*M^5*Sqrt[Pi/1292646]*
        u^9)/(25342377984000*b^3) + (4568101*d^16*K1^2*M^5*Sqrt[Pi/1292646]*
        u^9)/(226271232000*b^3) + (1583*d^10*K0*M^5*Sqrt[(17*Pi)/76038]*u^9)/
       (1238630400*b^3*E^u) - (42031*d^6*K1*M^5*Sqrt[(19*Pi)/68034]*u^9)/
       (6193152000*b^3*E^u) + (54915239*K1^2*M^5*Sqrt[(23*Pi)/56202]*u^9)/
       (19710738432000*b^3) + (3127921*d^2*K0*M^5*Sqrt[Pi/1292646]*u^10)/
       (20437401600*b^3*E^u) - (2372077*d^4*K0*M^5*Sqrt[Pi/1292646]*u^10)/
       (10218700800*b^3*E^u) + (349*d^6*K0*M^5*Sqrt[Pi/1292646]*u^10)/
       (74317824*b^3*E^u) + (1223*d^8*K0*M^5*Sqrt[Pi/1292646]*u^10)/
       (77414400*b^3*E^u) + (439*d^10*K0*M^5*Sqrt[Pi/1292646]*u^10)/
       (68812800*b^3*E^u) + (617*d^12*K0*M^5*Sqrt[Pi/1292646]*u^10)/
       (20643840*b^3*E^u) + (287*d^14*K0*M^5*Sqrt[Pi/1292646]*u^10)/
       (88473600*b^3*E^u) - (100819*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (4866048000*b^3*E^u) - (61849*d^2*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (425779200*b^3*E^u) - (103589*d^8*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (619315200*b^3*E^u) + (5521*d^10*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (774144000*b^3*E^u) + (5227*d^14*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (1548288000*b^3*E^u) - (62377883*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (17296172974080*b^3) + (184919487041*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^10)/(864808648704000*b^3) + (242305279033*d^4*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^10)/(108101081088000*b^3) - 
      (44306221*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(1055932416000*b^3) - 
      (51563423*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(10285056000*b^3) + 
      (354079027*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(863944704000*b^3) + 
      (2430404689*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(9503391744000*b^3) + 
      (5000461*d^16*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(678813696000*b^3) - 
      (143*d^6*K1*M^5*Sqrt[(19*Pi)/68034]*u^10)/(172032000*b^3*E^u) + 
      (454943*d^4*K1*M^5*Sqrt[(23*Pi)/56202]*u^10)/(34062336000*b^3*E^u) + 
      (4219*d^12*K1*M^5*Sqrt[(23*Pi)/56202]*u^10)/(3096576000*b^3*E^u) + 
      (3361*K0*M^5*Sqrt[(29*Pi)/44574]*u^10)/(5109350400*b^3*E^u) + 
      (4652309*d^12*K0*K1*M^5*Sqrt[(493*Pi)/2622]*u^10)/(1187923968000*b^3) - 
      (37063*d^2*K0*M^5*Sqrt[Pi/1292646]*u^11)/(6386688000*b^3*E^u) + 
      (521177*d^4*K0*M^5*Sqrt[Pi/1292646]*u^11)/(25546752000*b^3*E^u) - 
      (1637*d^6*K0*M^5*Sqrt[Pi/1292646]*u^11)/(165888000*b^3*E^u) - 
      (1993*d^8*K0*M^5*Sqrt[Pi/1292646]*u^11)/(258048000*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/1292646]*u^11)/(716800*b^3*E^u) + 
      (11*d^14*K0*M^5*Sqrt[Pi/1292646]*u^11)/(43008000*b^3*E^u) - 
      (15345210061*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(1729617297408000*b^3) - 
      (241184063941*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/
       (1729617297408000*b^3) + (465774439313*d^4*K0^2*M^5*Sqrt[Pi/1292646]*
        u^11)/(1729617297408000*b^3) - (561589*d^10*K0^2*M^5*Sqrt[Pi/1292646]*
        u^11)/(49368268800*b^3) + (3176029561*d^12*K0^2*M^5*Sqrt[Pi/1292646]*
        u^11)/(19006783488000*b^3) + (189769*d^16*K0^2*M^5*Sqrt[Pi/1292646]*
        u^11)/(306561024000*b^3) + (3457*K1*M^5*Sqrt[Pi/1292646]*u^11)/
       (1197504000*b^3*E^u) + (608191*d^2*K1*M^5*Sqrt[Pi/1292646]*u^11)/
       (76640256000*b^3*E^u) - (108979*d^4*K1*M^5*Sqrt[Pi/1292646]*u^11)/
       (5474304000*b^3*E^u) + (3209*d^6*K1*M^5*Sqrt[Pi/1292646]*u^11)/
       (258048000*b^3*E^u) + (487*d^10*K1*M^5*Sqrt[Pi/1292646]*u^11)/
       (331776000*b^3*E^u) + (3323*d^12*K1*M^5*Sqrt[Pi/1292646]*u^11)/
       (1161216000*b^3*E^u) + (607*d^14*K1*M^5*Sqrt[Pi/1292646]*u^11)/
       (2322432000*b^3*E^u) + (55135978217*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/
       (5188851892224000*b^3) + (1130529412373*d^2*K1^2*M^5*Sqrt[Pi/1292646]*
        u^11)/(5188851892224000*b^3) + (593427325811*d^4*K1^2*M^5*
        Sqrt[Pi/1292646]*u^11)/(5188851892224000*b^3) - 
      (629957329*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(1727889408000*b^3) - 
      (167213227*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(575963136000*b^3) + 
      (17413997*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(191987712000*b^3) + 
      (1450597933*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(57020350464000*b^3) + 
      (4221109*d^16*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(5702035046400*b^3) - 
      (2173*K0*M^5*Sqrt[(17*Pi)/76038]*u^11)/(25546752000*b^3*E^u) + 
      (127*d^12*K0*M^5*Sqrt[(17*Pi)/76038]*u^11)/(774144000*b^3*E^u) + 
      (24272123*d^14*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^11)/
       (19006783488000*b^3) + (654556811*d^12*K1^2*M^5*Sqrt[(17*Pi)/76038]*
        u^11)/(57020350464000*b^3) + (101923249*d^6*K0^2*M^5*
        Sqrt[(19*Pi)/68034]*u^11)/(6335594496000*b^3) - 
      (12009647*d^8*K0^2*M^5*Sqrt[(29*Pi)/44574]*u^11)/(575963136000*b^3) - 
      (53*d^8*K1*M^5*Sqrt[(29*Pi)/44574]*u^11)/(193536000*b^3*E^u) + 
      (98599*K0*M^5*Sqrt[Pi/1292646]*u^12)/(38320128000*b^3*E^u) + 
      (100627*d^2*K0*M^5*Sqrt[Pi/1292646]*u^12)/(38320128000*b^3*E^u) - 
      (484181*d^4*K0*M^5*Sqrt[Pi/1292646]*u^12)/(38320128000*b^3*E^u) + 
      (8791*d^6*K0*M^5*Sqrt[Pi/1292646]*u^12)/(1161216000*b^3*E^u) - 
      (169*d^8*K0*M^5*Sqrt[Pi/1292646]*u^12)/(387072000*b^3*E^u) + 
      (169*d^10*K0*M^5*Sqrt[Pi/1292646]*u^12)/(1161216000*b^3*E^u) + 
      (169*d^12*K0*M^5*Sqrt[Pi/1292646]*u^12)/(1161216000*b^3*E^u) + 
      (13*d^14*K0*M^5*Sqrt[Pi/1292646]*u^12)/(1161216000*b^3*E^u) - 
      (1903*K1*M^5*Sqrt[Pi/1292646]*u^12)/(696729600*b^3*E^u) - 
      (1531*d^2*K1*M^5*Sqrt[Pi/1292646]*u^12)/(696729600*b^3*E^u) + 
      (1801*d^4*K1*M^5*Sqrt[Pi/1292646]*u^12)/(139345920*b^3*E^u) - 
      (169*d^8*K1*M^5*Sqrt[Pi/1292646]*u^12)/(387072000*b^3*E^u) + 
      (169*d^10*K1*M^5*Sqrt[Pi/1292646]*u^12)/(1161216000*b^3*E^u) + 
      (169*d^12*K1*M^5*Sqrt[Pi/1292646]*u^12)/(1161216000*b^3*E^u) + 
      (13*d^14*K1*M^5*Sqrt[Pi/1292646]*u^12)/(1161216000*b^3*E^u) - 
      (138396829*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(129721297305600*b^3) + 
      (1696684307*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (1297212973056000*b^3) + (19592776699*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^12)/(259442594611200*b^3) - (12523087*d^6*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^12)/(1583898624000*b^3) - 
      (8823889*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(61710336000*b^3) + 
      (99667627*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(14255087616000*b^3) + 
      (3193441*d^16*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(14255087616000*b^3) + 
      (8843*d^10*K0*K1*M^5*Sqrt[(3*Pi)/430882]*u^12)/(1777664000*b^3) - 
      (179*d^6*K1*M^5*Sqrt[(17*Pi)/76038]*u^12)/(387072000*b^3*E^u) + 
      (39761389*d^12*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^12)/
       (14255087616000*b^3) - (K0*M^5*Sqrt[Pi/1292646]*u^13)/
       (6237000*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/1292646]*u^13)/
       (3118500*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/1292646]*u^13)/
       (6237000*b^3*E^u) - (1537965001*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (1297212973056000*b^3) - (2903323*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (324303243264*b^3) + (6580032293*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (324303243264000*b^3) - (175303*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (169703424000*b^3) + (8639*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (7713792000*b^3) + (9907441*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (3563771904000*b^3) + (217369*d^16*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (14255087616000*b^3) + (K1*M^5*Sqrt[Pi/1292646]*u^13)/
       (3742200*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/1292646]*u^13)/
       (1871100*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/1292646]*u^13)/
       (3742200*b^3*E^u) + (1617973913*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (1297212973056000*b^3) + (3331289411*d^2*K1^2*M^5*Sqrt[Pi/1292646]*
        u^13)/(324303243264000*b^3) - (21733*d^6*K1^2*M^5*Sqrt[Pi/1292646]*
        u^13)/(65995776000*b^3) - (34373*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (14399078400*b^3) + (14317*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (11999232000*b^3) + (253739*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (84851712000*b^3) + (533*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (1197504000*b^3) + (82249*d^16*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (4751695872000*b^3) + (75379*d^14*K0^2*M^5*Sqrt[(19*Pi)/68034]*u^13)/
       (3563771904000*b^3) - (114776723*d^4*K1^2*M^5*Sqrt[(19*Pi)/68034]*
        u^13)/(162151621632000*b^3) - (100067*d^8*K0^2*M^5*
        Sqrt[(29*Pi)/44574]*u^13)/(215986176000*b^3) + 
      (K0*M^5*Sqrt[Pi/1292646]*u^14)/(4677750*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/1292646]*u^14)/(2338875*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/1292646]*u^14)/(4677750*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/1292646]*u^14)/(4677750*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/1292646]*u^14)/(2338875*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/1292646]*u^14)/(4677750*b^3*E^u) + 
      (68123273*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(64860648652800*b^3) - 
      (619961*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(1187923968000*b^3) - 
      (39601*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(35997696000*b^3) + 
      (5581*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(35997696000*b^3) + 
      (8453*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(101822054400*b^3) + 
      (701*d^16*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(178188595200*b^3) - 
      (1624591*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^14)/(324303243264000*b^3) + 
      (77383*d^12*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^14)/(3563771904000*b^3) + 
      (32321*d^2*K0*K1*M^5*Sqrt[(23*Pi)/56202]*u^14)/(324303243264000*b^3) - 
      (32819*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(375350976000*b^3) + 
      (18337661*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(36033693696000*b^3) - 
      (5479*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(18855936000*b^3) - 
      (1441*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(107993088000*b^3) - 
      (173*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(21598617600*b^3) + 
      (1249*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(169703424000*b^3) + 
      (3733*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(1187923968000*b^3) + 
      (443123*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(5067238176000*b^3) + 
      (7874323*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(64860648652800*b^3) + 
      (153251*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(509110272000*b^3) - 
      (4643*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(323979264000*b^3) - 
      (389*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(46282752000*b^3) + 
      (4003*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(509110272000*b^3) + 
      (11839*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(3563771904000*b^3) + 
      (653*d^16*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(3563771904000*b^3) - 
      (1657*d^2*K0^2*M^5*Sqrt[(23*Pi)/56202]*u^15)/(317011968000*b^3) + 
      (d^16*K0^2*M^5*Sqrt[(23*Pi)/56202]*u^15)/(131991552000*b^3) - 
      (506789*d^4*K1^2*M^5*Sqrt[(29*Pi)/44574]*u^15)/(29482113024000*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/(723891168000*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/(1292662800*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/(1988712000*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/(506217600*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/(1265544000*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/(994356000*b^3) + 
      (d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/(2784196800*b^3) + 
      (d^16*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/(55683936000*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^16)/(180972792000*b^3))/Pi, 
    ((((-7097*I)/307507200)*K0*K1*M^5*Sqrt[17/(76038*Pi)]*u^3)/b^3 + 
      (((607*I)/921600)*d^6*K0*K1*M^5*Sqrt[29/(44574*Pi)]*u^3)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(20480*b^3) - 
      (1043*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(61440*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(61440*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(61440*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(61440*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(61440*b^3) + 
      (7*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(3840*b^3) + 
      (3563*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(30720*b^3) + 
      (10003*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(15360*b^3) - 
      (175*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(6144*b^3) - 
      (2353*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(1536*b^3) + 
      (1573*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(30720*b^3) + 
      (1001*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(10240*b^3) - 
      (21*d^2*K0^2*M^5*Sqrt[(3*Pi)/430882]*u^3)/(20480*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^3)/(61440*b^3) + 
      (143*d^12*K1^2*M^5*Sqrt[(23*Pi)/56202]*u^3)/(5120*b^3) - 
      (((22408501*I)/922521600)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[1292646*Pi]) - 
      (((4811819*I)/36900864)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[1292646*Pi]) + 
      (((1929577*I)/6451200)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[1292646*Pi]) - 
      (((56771*I)/2150400)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[1292646*Pi]) - 
      (((258973*I)/2150400)*d^12*K0*K1*M^5*u^3)/(b^3*Sqrt[1292646*Pi]) - 
      (((1001*I)/61440)*d^14*K0*K1*M^5*u^3)/(b^3*Sqrt[1292646*Pi]) - 
      (((411*I)/2928640)*K0^2*M^5*Sqrt[3/(430882*Pi)]*u^4)/b^3 + 
      (((591371533*I)/290594304000)*d^6*K1^2*M^5*Sqrt[23/(56202*Pi)]*u^4)/
       b^3 + (((607*I)/1843200)*d^6*K0^2*M^5*Sqrt[29/(44574*Pi)]*u^4)/b^3 - 
      (((1991*I)/8601600)*d^12*K0^2*M^5*Sqrt[391/(3306*Pi)]*u^4)/b^3 + 
      (1447561*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(851558400*b^3) + 
      (3684883*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(34062336*b^3) + 
      (73926871*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(121651200*b^3) - 
      (95203*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(3686400*b^3) - 
      (12298511*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(8601600*b^3) + 
      (144499*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(3096576*b^3) + 
      (6634351*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(11059200*b^3) + 
      (7082227*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/(77414400*b^3) + 
      (((967*I)/4300800)*K0^2*M^5*u^4)/(b^3*Sqrt[1292646*Pi]) - 
      (((22408501*I)/1845043200)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[1292646*Pi]) - 
      (((4811819*I)/73801728)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[1292646*Pi]) + 
      (((1929577*I)/12902400)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[1292646*Pi]) - 
      (((56771*I)/4300800)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[1292646*Pi]) + 
      (((17369*I)/573440)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[1292646*Pi]) - 
      (((1001*I)/122880)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[1292646*Pi]) + 
      (((146485693*I)/996323328000)*K1^2*M^5*u^4)/(b^3*Sqrt[1292646*Pi]) + 
      (((54722562989*I)/6974263296000)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[1292646*Pi]) + (((8678039387*I)/278970531840)*d^4*K1^2*M^5*
        u^4)/(b^3*Sqrt[1292646*Pi]) - (((528879536459*I)/6974263296000)*d^6*
        K1^2*M^5*u^4)/(b^3*Sqrt[1292646*Pi]) - 
      (((1447259399*I)/25546752000)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[1292646*Pi]) + (((185674201*I)/5419008000)*d^10*K1^2*M^5*
        u^4)/(b^3*Sqrt[1292646*Pi]) + (((75277199*I)/5419008000)*d^12*K1^2*
        M^5*u^4)/(b^3*Sqrt[1292646*Pi]) - (((34883*I)/22118400)*d^14*K1^2*M^5*
        u^4)/(b^3*Sqrt[1292646*Pi]) + (((2099*I)/22118400)*d^14*K0*K1*M^5*
        Sqrt[23/(56202*Pi)]*u^5)/b^3 + (9438977*d^2*K0^2*M^5*Sqrt[Pi/1292646]*
        u^5)/(340623360*b^3) + (37474081*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (243302400*b^3) - (69613*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (7372800*b^3) - (2066867*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (5734400*b^3) + (90445*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (6193152*b^3) + (3326761*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (22118400*b^3) + (3513277*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (154828800*b^3) + (5157289*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (12773376000*b^3) + (66053741*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (399168000*b^3) + (5185709*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (258048000*b^3) - (14476549*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (774144000*b^3) + (34779001*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (193536000*b^3) + (40861693*d^2*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^5)/
       (25546752000*b^3) + (1419809*d^14*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^5)/
       (774144000*b^3) + (39349*K0^2*M^5*Sqrt[(19*Pi)/68034]*u^5)/
       (1703116800*b^3) - (359039*d^8*K1^2*M^5*Sqrt[(437*Pi)/2958]*u^5)/
       (387072000*b^3) + (((4917022927*I)/6974263296000)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[1292646*Pi]) + (((249620704493*I)/6974263296000)*d^2*K0*K1*
        M^5*u^5)/(b^3*Sqrt[1292646*Pi]) + (((952655992559*I)/6974263296000)*
        d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[1292646*Pi]) - 
      (((5685287701*I)/48771072000)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[1292646*Pi]) - (((50268007*I)/204374016)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[1292646*Pi]) + (((619093033*I)/5419008000)*d^10*K0*K1*M^5*
        u^5)/(b^3*Sqrt[1292646*Pi]) + (((395651099*I)/5419008000)*d^12*K0*K1*
        M^5*u^5)/(b^3*Sqrt[1292646*Pi]) - (((78655303271*I)/34871316480000)*
        d^4*K1^2*M^5*Sqrt[17/(76038*Pi)]*u^6)/b^3 + 
      (((73422221*I)/65028096000)*d^10*K0^2*M^5*Sqrt[19/(68034*Pi)]*u^6)/
       b^3 + (1460832487*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (51093504000*b^3) + (7085389573*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (51093504000*b^3) - (13835107*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (516096000*b^3) - (475377697*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (1548288000*b^3) + (7802959*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (516096000*b^3) + (200587183*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (1548288000*b^3) + (4730083*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (221184000*b^3) + (910289*K0*K1*M^5*Sqrt[(29*Pi)/44574]*u^6)/
       (51093504000*b^3) + (((11775260983*I)/27897053184000)*K0^2*M^5*u^6)/
       (b^3*Sqrt[1292646*Pi]) + (((580185682337*I)/27897053184000)*d^2*K0^2*
        M^5*u^6)/(b^3*Sqrt[1292646*Pi]) + (((195642307213*I)/2536095744000)*
        d^4*K0^2*M^5*u^6)/(b^3*Sqrt[1292646*Pi]) - 
      (((260321315609*I)/3985293312000)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[1292646*Pi]) - (((1280252521*I)/9289728000)*d^8*K0^2*M^5*
        u^6)/(b^3*Sqrt[1292646*Pi]) + (((5457457*I)/145152000)*d^10*K0^2*M^5*
        u^6)/(b^3*Sqrt[1292646*Pi]) + (((935692139*I)/21676032000)*d^12*K0^2*
        M^5*u^6)/(b^3*Sqrt[1292646*Pi]) + (((225937*I)/88473600)*d^14*K0^2*
        M^5*u^6)/(b^3*Sqrt[1292646*Pi]) - (((938127941*I)/1937295360000)*K1^2*
        M^5*u^6)/(b^3*Sqrt[1292646*Pi]) - (((1339665085379*I)/69742632960000)*
        d^2*K1^2*M^5*u^6)/(b^3*Sqrt[1292646*Pi]) + 
      (((6572677574383*I)/69742632960000)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[1292646*Pi]) + (((1383130717*I)/74511360000)*d^8*K1^2*M^5*
        u^6)/(b^3*Sqrt[1292646*Pi]) - (((388218827*I)/6021120000)*d^10*K1^2*
        M^5*u^6)/(b^3*Sqrt[1292646*Pi]) + (((36110047*I)/5419008000)*d^12*
        K1^2*M^5*u^6)/(b^3*Sqrt[1292646*Pi]) + 
      (((134743*I)/44236800)*d^14*K1^2*M^5*u^6)/(b^3*Sqrt[1292646*Pi]) + 
      (((3767*I)/17694720)*d^14*K0*K1*M^5*Sqrt[17/(76038*Pi)]*u^7)/b^3 - 
      (((5415802859*I)/69742632960000)*K0*K1*M^5*Sqrt[19/(68034*Pi)]*u^7)/
       b^3 - (((4864831481*I)/46495088640000)*d^6*K0*K1*M^5*
        Sqrt[323/(4002*Pi)]*u^7)/b^3 + (3133331*K0^2*M^5*Sqrt[Pi/1292646]*
        u^7)/(18579456000*b^3) + (142913867*d^2*K0^2*M^5*Sqrt[Pi/1292646]*
        u^7)/(18579456000*b^3) + (500967263*d^4*K0^2*M^5*Sqrt[Pi/1292646]*
        u^7)/(18579456000*b^3) - (40724977*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (2064384000*b^3) - (301728877*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (6193152000*b^3) + (8333203*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (688128000*b^3) + (16543489*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (884736000*b^3) + (17429071*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (6193152000*b^3) - (1732583*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (18579456000*b^3) - (27957221*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (18579456000*b^3) + (235572721*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (18579456000*b^3) + (126844153*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (6193152000*b^3) - (93452533*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (2064384000*b^3) - (61378621*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (6193152000*b^3) + (123789361*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (6193152000*b^3) + (7491689*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (2064384000*b^3) + (((33156499*I)/17167417344)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1292646*Pi]) + (((40968606343*I)/2846638080000)*d^2*K0*K1*
        M^5*u^7)/(b^3*Sqrt[1292646*Pi]) + (((1241855920999*I)/46495088640000)*
        d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[1292646*Pi]) - 
      (((447002419117*I)/10729635840000)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1292646*Pi]) + (((2209285697*I)/325140480000)*d^10*K0*K1*M^5*
        u^7)/(b^3*Sqrt[1292646*Pi]) + (((509064901*I)/21676032000)*d^12*K0*K1*
        M^5*u^7)/(b^3*Sqrt[1292646*Pi]) - 
      (((1702630608673*I)/343348346880000)*d^8*K0^2*M^5*Sqrt[17/(76038*Pi)]*
        u^8)/b^3 - (((30239443*I)/7077888000)*d^12*K1^2*M^5*
        Sqrt[19/(68034*Pi)]*u^8)/b^3 + (397513*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^8)/(4257792000*b^3) + (7366327*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (2433024000*b^3) + (25942811*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (2838528000*b^3) - (5220851*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (1548288000*b^3) + (99097*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (73728000*b^3) + (2399053*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (258048000*b^3) - (53489*d^8*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^8)/
       (48384000*b^3) + (120209*d^14*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^8)/
       (1548288000*b^3) + (((15383220269*I)/46495088640000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[1292646*Pi]) + (((114550857979*I)/11623772160000)*d^2*K0^2*
        M^5*u^8)/(b^3*Sqrt[1292646*Pi]) + 
      (((1592040074263*I)/139485265920000)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[1292646*Pi]) - (((1148870776139*I)/34871316480000)*d^6*K0^2*
        M^5*u^8)/(b^3*Sqrt[1292646*Pi]) + (((1098514220281*I)/13733933875200)*
        d^8*K0^2*M^5*u^8)/(b^3*Sqrt[1292646*Pi]) + 
      (((129755131*I)/11612160000)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[1292646*Pi]) + (((11983753*I)/3096576000)*d^12*K0^2*M^5*u^8)/
       (b^3*Sqrt[1292646*Pi]) + (((13679*I)/22118400)*d^14*K0^2*M^5*u^8)/
       (b^3*Sqrt[1292646*Pi]) - (((22664175169*I)/59779399680000)*K1^2*M^5*
        u^8)/(b^3*Sqrt[1292646*Pi]) - (((2052671069231*I)/209227898880000)*
        d^2*K1^2*M^5*u^8)/(b^3*Sqrt[1292646*Pi]) - 
      (((151443465617*I)/38041436160000)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[1292646*Pi]) + (((73395384953*I)/2113413120000)*d^6*K1^2*M^5*
        u^8)/(b^3*Sqrt[1292646*Pi]) - (((13748070139*I)/1192181760000)*d^8*
        K1^2*M^5*u^8)/(b^3*Sqrt[1292646*Pi]) - 
      (((6350409941*I)/487710720000)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[1292646*Pi]) + (((5848867957*I)/69363302400)*d^12*K1^2*M^5*
        u^8)/(b^3*Sqrt[1292646*Pi]) + (((187613*I)/221184000)*d^14*K1^2*M^5*
        u^8)/(b^3*Sqrt[1292646*Pi]) + (((809272729*I)/11623772160000)*d^2*K0*
        K1*M^5*Sqrt[29/(44574*Pi)]*u^9)/b^3 + 
      (2998151*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(51093504000*b^3) + 
      (70538717*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(51093504000*b^3) + 
      (5930369*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(7299072000*b^3) - 
      (1037107*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(1548288000*b^3) + 
      (3247501*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(4644864000*b^3) + 
      (3914959*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(4644864000*b^3) + 
      (572053*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/(4644864000*b^3) - 
      (3130667*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(51093504000*b^3) - 
      (57431537*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(51093504000*b^3) + 
      (11784137*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(10218700800*b^3) - 
      (1900387*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(516096000*b^3) - 
      (128861*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(221184000*b^3) + 
      (309403*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/(309657600*b^3) + 
      (4561*d^6*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^9)/(24576000*b^3) + 
      (289*d^14*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^9)/(34406400*b^3) - 
      (173359*d^6*K0^2*M^5*Sqrt[(29*Pi)/44574]*u^9)/(1548288000*b^3) + 
      (((6711254681*I)/52306974720000)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1292646*Pi]) - (((4249907*I)/107627520000)*d^4*K0*K1*M^5*
        u^9)/(b^3*Sqrt[1292646*Pi]) - (((2748808253*I)/1358622720000)*d^6*K0*
        K1*M^5*u^9)/(b^3*Sqrt[1292646*Pi]) - 
      (((2792135069*I)/1341204480000)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1292646*Pi]) - (((15672841*I)/243855360000)*d^10*K0*K1*M^5*
        u^9)/(b^3*Sqrt[1292646*Pi]) + (((1118983*I)/677376000)*d^12*K0*K1*M^5*
        u^9)/(b^3*Sqrt[1292646*Pi]) + (((45289*I)/110592000)*d^14*K0*K1*M^5*
        u^9)/(b^3*Sqrt[1292646*Pi]) + (((46746110057*I)/313841848320000)*d^6*
        K1^2*M^5*Sqrt[17/(76038*Pi)]*u^10)/b^3 + 
      (((3132571333*I)/44834549760000)*d^4*K1^2*M^5*Sqrt[23/(56202*Pi)]*u^10)/
       b^3 + (66097*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(4257792000*b^3) - 
      (1201*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(20736000*b^3) + 
      (42521*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(1741824000*b^3) + 
      (1020343*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(3483648000*b^3) + 
      (32359*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/(870912000*b^3) + 
      (4339*d^4*K0*K1*M^5*Sqrt[(3*Pi)/430882]*u^10)/(157696000*b^3) + 
      (12379*d^2*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^10)/(1277337600*b^3) - 
      (5053*d^8*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^10)/(165888000*b^3) + 
      (((3826365313*I)/34871316480000)*K0^2*M^5*u^10)/
       (b^3*Sqrt[1292646*Pi]) + (((177061215889*I)/104613949440000)*d^2*K0^2*
        M^5*u^10)/(b^3*Sqrt[1292646*Pi]) - (((24942066577*I)/20922789888000)*
        d^4*K0^2*M^5*u^10)/(b^3*Sqrt[1292646*Pi]) - 
      (((259189878587*I)/104613949440000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[1292646*Pi]) + (((3863475467*I)/2682408960000)*d^8*K0^2*M^5*
        u^10)/(b^3*Sqrt[1292646*Pi]) + (((58219379*I)/243855360000)*d^10*K0^2*
        M^5*u^10)/(b^3*Sqrt[1292646*Pi]) + (((808669*I)/5419008000)*d^12*K0^2*
        M^5*u^10)/(b^3*Sqrt[1292646*Pi]) + (((4331*I)/110592000)*d^14*K0^2*
        M^5*u^10)/(b^3*Sqrt[1292646*Pi]) - (((7515724231*I)/62768369664000)*
        K1^2*M^5*u^10)/(b^3*Sqrt[1292646*Pi]) - 
      (((534674083819*I)/313841848320000)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[1292646*Pi]) - (((1968715891*I)/894136320000)*d^8*K1^2*M^5*
        u^10)/(b^3*Sqrt[1292646*Pi]) - (((82442771*I)/243855360000)*d^10*K1^2*
        M^5*u^10)/(b^3*Sqrt[1292646*Pi]) + (((8687641*I)/48771072000)*d^12*
        K1^2*M^5*u^10)/(b^3*Sqrt[1292646*Pi]) + 
      (((9161*I)/199065600)*d^14*K1^2*M^5*u^10)/(b^3*Sqrt[1292646*Pi]) - 
      (((579669996973*I)/1255367393280000)*d^4*K0*K1*M^5*Sqrt[29/(44574*Pi)]*
        u^11)/b^3 + (7717*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(580608000*b^3) + 
      (857*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(6451200*b^3) - 
      (1559*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(36288000*b^3) + 
      (33011*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(580608000*b^3) + 
      (2939*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(870912000*b^3) + 
      (30091*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(1741824000*b^3) + 
      (823*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(435456000*b^3) - 
      (261911*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(2052864000*b^3) + 
      (6463013*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(28740096000*b^3) + 
      (16453*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(435456000*b^3) - 
      (42391*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(290304000*b^3) + 
      (1829*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(435456000*b^3) + 
      (16447*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(870912000*b^3) + 
      (887*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/(435456000*b^3) - 
      (797*d^4*K0^2*M^5*Sqrt[(19*Pi)/68034]*u^11)/(82944000*b^3) - 
      (4289*K1^2*M^5*Sqrt[(19*Pi)/68034]*u^11)/(5748019200*b^3) + 
      (((125348779*I)/6035420160000)*K0*K1*M^5*u^11)/(b^3*Sqrt[1292646*Pi]) + 
      (((32064797*I)/274337280000)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1292646*Pi]) + (((16570734490537*I)/1255367393280000)*d^4*K0*
        K1*M^5*u^11)/(b^3*Sqrt[1292646*Pi]) + 
      (((20788241*I)/301771008000)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1292646*Pi]) - (((37713619*I)/670602240000)*d^8*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1292646*Pi]) - (((806819*I)/30481920000)*d^10*K0*K1*
        M^5*u^11)/(b^3*Sqrt[1292646*Pi]) + (((131969*I)/2438553600)*d^12*K0*
        K1*M^5*u^11)/(b^3*Sqrt[1292646*Pi]) + 
      (((101*I)/7776000)*d^14*K0*K1*M^5*u^11)/(b^3*Sqrt[1292646*Pi]) + 
      (((2184029231*I)/7132769280000)*d^6*K0^2*M^5*Sqrt[17/(76038*Pi)]*u^12)/
       b^3 + (((44648227*I)/487710720000)*d^10*K0^2*M^5*Sqrt[17/(76038*Pi)]*
        u^12)/b^3 + (((16984739*I)/731566080000)*d^10*K1^2*M^5*
        Sqrt[17/(76038*Pi)]*u^12)/b^3 - (((237127*I)/8128512000)*d^12*K0^2*
        M^5*Sqrt[19/(68034*Pi)]*u^12)/b^3 + 
      (((457*I)/2438553600)*d^12*K1^2*M^5*Sqrt[19/(68034*Pi)]*u^12)/b^3 + 
      (((72797*I)/81285120000)*K0^2*M^5*Sqrt[23/(56202*Pi)]*u^12)/b^3 + 
      (((1810313573*I)/627683696640000)*d^2*K1^2*M^5*Sqrt[29/(44574*Pi)]*
        u^12)/b^3 + (13817*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (7185024000*b^3) + (110531*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (28740096000*b^3) + (1847*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (290304000*b^3) - (79*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (9072000*b^3) + (1373*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (870912000*b^3) + (1369*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (435456000*b^3) + (251*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (870912000*b^3) - (911*d^4*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^12)/
       (2052864000*b^3) - (((11917739*I)/9510359040000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[1292646*Pi]) + (((4345302749*I)/39230231040000)*d^2*K0^2*M^5*
        u^12)/(b^3*Sqrt[1292646*Pi]) - (((18027819149*I)/78460462080000)*d^4*
        K0^2*M^5*u^12)/(b^3*Sqrt[1292646*Pi]) - 
      (((2824965137*I)/548674560000)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[1292646*Pi]) + (((82284887*I)/2011806720000)*d^8*K0^2*M^5*
        u^12)/(b^3*Sqrt[1292646*Pi]) - (((50661389*I)/32514048000)*d^10*K0^2*
        M^5*u^12)/(b^3*Sqrt[1292646*Pi]) + (((13596869*I)/24385536000)*d^12*
        K0^2*M^5*u^12)/(b^3*Sqrt[1292646*Pi]) + 
      (((83*I)/124416000)*d^14*K0^2*M^5*u^12)/(b^3*Sqrt[1292646*Pi]) - 
      (((1589501093*I)/78460462080000)*K1^2*M^5*u^12)/
       (b^3*Sqrt[1292646*Pi]) - (((121422793*I)/627056640000)*d^2*K1^2*M^5*
        u^12)/(b^3*Sqrt[1292646*Pi]) + (((18597236263*I)/78460462080000)*d^4*
        K1^2*M^5*u^12)/(b^3*Sqrt[1292646*Pi]) - 
      (((182096153*I)/3269185920000)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[1292646*Pi]) - (((35817611*I)/670602240000)*d^8*K1^2*M^5*
        u^12)/(b^3*Sqrt[1292646*Pi]) - (((41449781*I)/104509440000)*d^10*K1^2*
        M^5*u^12)/(b^3*Sqrt[1292646*Pi]) + (((11*I)/15552000)*d^14*K1^2*M^5*
        u^12)/(b^3*Sqrt[1292646*Pi]) - (((83*I)/9144576000)*d^10*K0*K1*M^5*
        Sqrt[17/(76038*Pi)]*u^13)/b^3 - ((I/522547200)*K0*K1*M^5*
        Sqrt[29/(44574*Pi)]*u^13)/b^3 + (((251*I)/3923023104000)*d^2*K0*K1*
        M^5*Sqrt[493/(2622*Pi)]*u^13)/b^3 + 
      (51983*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(28740096000*b^3) + 
      (99611*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(28740096000*b^3) + 
      (6079*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(870912000*b^3) - 
      (13*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(58060800*b^3) + 
      (13*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(174182400*b^3) + 
      (13*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(174182400*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/(174182400*b^3) - 
      (54001*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(28740096000*b^3) + 
      (354803*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(28740096000*b^3) - 
      (887*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(124416000*b^3) - 
      (13*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(58060800*b^3) + 
      (13*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(174182400*b^3) + 
      (13*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(174182400*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(174182400*b^3) - 
      (221*d^2*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^13)/(1149603840*b^3) - 
      (15227*d^4*K0^2*M^5*Sqrt[(23*Pi)/56202]*u^13)/(28740096000*b^3) + 
      (((6826277*I)/3566384640000)*K0*K1*M^5*u^13)/(b^3*Sqrt[1292646*Pi]) - 
      (((51004819*I)/9807557760000)*d^4*K0*K1*M^5*u^13)/
       (b^3*Sqrt[1292646*Pi]) + (((5999309*I)/1508855040000)*d^6*K0*K1*M^5*
        u^13)/(b^3*Sqrt[1292646*Pi]) - (((27667*I)/25147584000)*d^8*K0*K1*M^5*
        u^13)/(b^3*Sqrt[1292646*Pi]) + (((31*I)/60963840)*d^12*K0*K1*M^5*
        u^13)/(b^3*Sqrt[1292646*Pi]) + ((I/12441600)*d^14*K0*K1*M^5*u^13)/
       (b^3*Sqrt[1292646*Pi]) + (((81199*I)/891596160000)*K0^2*M^5*
        Sqrt[17/(76038*Pi)]*u^14)/b^3 + (((635347*I)/594397440000)*d^4*K0^2*
        M^5*Sqrt[17/(76038*Pi)]*u^14)/b^3 - 
      (((87569*I)/891596160000)*K1^2*M^5*Sqrt[17/(76038*Pi)]*u^14)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(7016625*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(7016625*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[(2*Pi)/646323]*u^14)/(7016625*b^3) + 
      (((473*I)/1524096000)*K0^2*M^5*u^14)/(b^3*Sqrt[1292646*Pi]) - 
      (((14477*I)/609638400)*d^4*K0^2*M^5*u^14)/(b^3*Sqrt[1292646*Pi]) + 
      (((6473*I)/1741398750)*d^6*K0^2*M^5*u^14)/(b^3*Sqrt[1292646*Pi]) - 
      (((2591*I)/13716864000)*K1^2*M^5*u^14)/(b^3*Sqrt[1292646*Pi]) + 
      (((6473*I)/1160932500)*d^4*K1^2*M^5*u^14)/(b^3*Sqrt[1292646*Pi]) - 
      (((6473*I)/1741398750)*d^6*K1^2*M^5*u^14)/(b^3*Sqrt[1292646*Pi]) + 
      (K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(7016625*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(7016625*b^3) - 
      (K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(7016625*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(7016625*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(2*Pi)/646323]*u^15)/(7016625*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(2*Pi)/646323]*u^15)/(7016625*b^3))/Pi, 
    ((91*K1*M^5*Sqrt[Pi/1292646]*u)/(39680*b^3*E^u) - 
      (29197*d^4*K1*M^5*Sqrt[Pi/1292646]*u)/(634880*b^3*E^u) + 
      (7457*d^8*K1*M^5*Sqrt[Pi/1292646]*u)/(8192*b^3*E^u) + 
      (3606317*d^10*K1*M^5*Sqrt[Pi/1292646]*u)/(2539520*b^3*E^u) - 
      (561769*d^14*K1*M^5*Sqrt[Pi/1292646]*u)/(2539520*b^3*E^u) + 
      (74361*d^2*K1*M^5*Sqrt[(3*Pi)/430882]*u)/(2539520*b^3*E^u) - 
      (33243*d^6*K1*M^5*Sqrt[(3*Pi)/430882]*u)/(81920*b^3*E^u) - 
      (51597*d^12*K1*M^5*Sqrt[(3*Pi)/430882]*u)/(158720*b^3*E^u) + 
      (16653*d^16*K1*M^5*Sqrt[(3*Pi)/430882]*u)/(1269760*b^3*E^u) + 
      (6773*K0*M^5*Sqrt[Pi/1292646]*u^2)/(5079040*b^3*E^u) + 
      (283159*d^2*K0*M^5*Sqrt[Pi/1292646]*u^2)/(5079040*b^3*E^u) + 
      (76447*d^8*K0*M^5*Sqrt[Pi/1292646]*u^2)/(253952*b^3*E^u) + 
      (3635489*d^10*K0*M^5*Sqrt[Pi/1292646]*u^2)/(5079040*b^3*E^u) - 
      (537797*d^12*K0*M^5*Sqrt[Pi/1292646]*u^2)/(1269760*b^3*E^u) + 
      (91*K1*M^5*Sqrt[Pi/1292646]*u^2)/(39680*b^3*E^u) - 
      (29197*d^4*K1*M^5*Sqrt[Pi/1292646]*u^2)/(634880*b^3*E^u) + 
      (7457*d^8*K1*M^5*Sqrt[Pi/1292646]*u^2)/(8192*b^3*E^u) + 
      (3606317*d^10*K1*M^5*Sqrt[Pi/1292646]*u^2)/(2539520*b^3*E^u) - 
      (561769*d^14*K1*M^5*Sqrt[Pi/1292646]*u^2)/(2539520*b^3*E^u) - 
      (1036889*d^6*K0*M^5*Sqrt[(3*Pi)/430882]*u^2)/(5079040*b^3*E^u) - 
      (170287*d^14*K0*M^5*Sqrt[(3*Pi)/430882]*u^2)/(5079040*b^3*E^u) + 
      (1079*d^16*K0*M^5*Sqrt[(3*Pi)/430882]*u^2)/(163840*b^3*E^u) + 
      (74361*d^2*K1*M^5*Sqrt[(3*Pi)/430882]*u^2)/(2539520*b^3*E^u) - 
      (33243*d^6*K1*M^5*Sqrt[(3*Pi)/430882]*u^2)/(81920*b^3*E^u) - 
      (51597*d^12*K1*M^5*Sqrt[(3*Pi)/430882]*u^2)/(158720*b^3*E^u) + 
      (16653*d^16*K1*M^5*Sqrt[(3*Pi)/430882]*u^2)/(1269760*b^3*E^u) + 
      (1603*d^4*K0*M^5*Sqrt[(17*Pi)/76038]*u^2)/(634880*b^3*E^u) + 
      (6773*K0*M^5*Sqrt[Pi/1292646]*u^3)/(5079040*b^3*E^u) + 
      (283159*d^2*K0*M^5*Sqrt[Pi/1292646]*u^3)/(5079040*b^3*E^u) + 
      (76447*d^8*K0*M^5*Sqrt[Pi/1292646]*u^3)/(253952*b^3*E^u) + 
      (3635489*d^10*K0*M^5*Sqrt[Pi/1292646]*u^3)/(5079040*b^3*E^u) - 
      (537797*d^12*K0*M^5*Sqrt[Pi/1292646]*u^3)/(1269760*b^3*E^u) - 
      (2280001*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(5363466240*b^3) - 
      (164778721*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(5363466240*b^3) - 
      (56055139*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(268173312*b^3) - 
      (111251539*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(1340866560*b^3) + 
      (1447900981*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(2681733120*b^3) + 
      (288809677*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(2681733120*b^3) - 
      (360866519*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(1340866560*b^3) - 
      (76423427*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(1340866560*b^3) + 
      (8804591*d^16*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(5363466240*b^3) + 
      (6769*d^18*K0^2*M^5*Sqrt[Pi/1292646]*u^3)/(357564416*b^3) + 
      (475060549*K1*M^5*Sqrt[Pi/1292646]*u^3)/(203364761600*b^3*E^u) + 
      (4223857543*d^2*K1*M^5*Sqrt[Pi/1292646]*u^3)/(38130892800*b^3*E^u) + 
      (60630421097*d^4*K1*M^5*Sqrt[Pi/1292646]*u^3)/(228785356800*b^3*E^u) - 
      (2097345553*d^6*K1*M^5*Sqrt[Pi/1292646]*u^3)/(2514124800*b^3*E^u) - 
      (597192929*d^8*K1*M^5*Sqrt[Pi/1292646]*u^3)/(6399590400*b^3*E^u) + 
      (100221701*d^10*K1*M^5*Sqrt[Pi/1292646]*u^3)/(99993600*b^3*E^u) - 
      (293498663*d^12*K1*M^5*Sqrt[Pi/1292646]*u^3)/(799948800*b^3*E^u) + 
      (38186431*d^16*K1*M^5*Sqrt[Pi/1292646]*u^3)/(1422131200*b^3*E^u) - 
      (549937*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(111738880*b^3) - 
      (1076163127*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(670433280*b^3) + 
      (188568541*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(335216640*b^3) + 
      (74071189*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(20316160*b^3) - 
      (1412751787*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(1340866560*b^3) - 
      (161597449*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(134086656*b^3) - 
      (341777*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(83804160*b^3) - 
      (298637*d^18*K1^2*M^5*Sqrt[Pi/1292646]*u^3)/(893911040*b^3) - 
      (1036889*d^6*K0*M^5*Sqrt[(3*Pi)/430882]*u^3)/(5079040*b^3*E^u) - 
      (170287*d^14*K0*M^5*Sqrt[(3*Pi)/430882]*u^3)/(5079040*b^3*E^u) + 
      (1079*d^16*K0*M^5*Sqrt[(3*Pi)/430882]*u^3)/(163840*b^3*E^u) - 
      (2076531*d^16*K1^2*M^5*Sqrt[(3*Pi)/430882]*u^3)/(223477760*b^3) + 
      (1603*d^4*K0*M^5*Sqrt[(17*Pi)/76038]*u^3)/(634880*b^3*E^u) - 
      (2123389*d^14*K1*M^5*Sqrt[(17*Pi)/76038]*u^3)/(319979520*b^3*E^u) - 
      (881341*d^2*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^3)/(48758784*b^3) + 
      (1116603377*K0*M^5*Sqrt[Pi/1292646]*u^4)/(1220188569600*b^3*E^u) + 
      (6257742301*d^2*K0*M^5*Sqrt[Pi/1292646]*u^4)/(152523571200*b^3*E^u) + 
      (75602344309*d^4*K0*M^5*Sqrt[Pi/1292646]*u^4)/(915141427200*b^3*E^u) - 
      (1628148253*d^6*K0*M^5*Sqrt[Pi/1292646]*u^4)/(5028249600*b^3*E^u) + 
      (211301191*d^8*K0*M^5*Sqrt[Pi/1292646]*u^4)/(12799180800*b^3*E^u) - 
      (5506015*d^14*K0*M^5*Sqrt[Pi/1292646]*u^4)/(127991808*b^3*E^u) + 
      (932369327*K1*M^5*Sqrt[Pi/1292646]*u^4)/(610094284800*b^3*E^u) + 
      (791531467*d^2*K1*M^5*Sqrt[Pi/1292646]*u^4)/(9532723200*b^3*E^u) + 
      (72555694457*d^4*K1*M^5*Sqrt[Pi/1292646]*u^4)/(228785356800*b^3*E^u) - 
      (982171603*d^6*K1*M^5*Sqrt[Pi/1292646]*u^4)/(2514124800*b^3*E^u) - 
      (3319295249*d^8*K1*M^5*Sqrt[Pi/1292646]*u^4)/(6399590400*b^3*E^u) + 
      (407554783*d^10*K1*M^5*Sqrt[Pi/1292646]*u^4)/(799948800*b^3*E^u) + 
      (14614597*d^12*K1*M^5*Sqrt[Pi/1292646]*u^4)/(799948800*b^3*E^u) - 
      (10633307*d^14*K1*M^5*Sqrt[Pi/1292646]*u^4)/(319979520*b^3*E^u) + 
      (18664831*d^16*K1*M^5*Sqrt[Pi/1292646]*u^4)/(1422131200*b^3*E^u) - 
      (147298211122399*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/
       (322129782374400*b^3) - (208206495207721*d^4*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^4)/(80532445593600*b^3) + 
      (75951754383683*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/
       (12389607014400*b^3) - (2220606405761*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^4)/(3378983731200*b^3) - (44690989818103*d^12*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^4)/(18584410521600*b^3) - 
      (8684707594501*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^4)/
       (34513905254400*b^3) - (887275378001*d^16*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^4)/(38655573884928*b^3) - (15498724387*d^18*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^4)/(64425956474880*b^3) + 
      (69464012911*d^6*K0*K1*M^5*Sqrt[(3*Pi)/430882]*u^4)/
       (813459046400*b^3) - (60994021*d^12*K0*M^5*Sqrt[(17*Pi)/76038]*u^4)/
       (6399590400*b^3*E^u) + (52395097*d^10*K0*M^5*Sqrt[(23*Pi)/56202]*u^4)/
       (3199795200*b^3*E^u) - (32961002567*K0*K1*M^5*Sqrt[(23*Pi)/56202]*u^4)/
       (107376594124800*b^3) + (622711*d^16*K0*M^5*Sqrt[(51*Pi)/25346]*u^4)/
       (2844262400*b^3*E^u) + (209745499*K0*M^5*Sqrt[Pi/1292646]*u^5)/
       (406729523200*b^3*E^u) + (4038225001*d^2*K0*M^5*Sqrt[Pi/1292646]*u^5)/
       (152523571200*b^3*E^u) + (90051759289*d^4*K0*M^5*Sqrt[Pi/1292646]*u^5)/
       (915141427200*b^3*E^u) - (562834333*d^6*K0*M^5*Sqrt[Pi/1292646]*u^5)/
       (5028249600*b^3*E^u) - (2111076209*d^8*K0*M^5*Sqrt[Pi/1292646]*u^5)/
       (12799180800*b^3*E^u) + (443678891*d^10*K0*M^5*Sqrt[Pi/1292646]*u^5)/
       (3199795200*b^3*E^u) + (96154543*d^12*K0*M^5*Sqrt[Pi/1292646]*u^5)/
       (6399590400*b^3*E^u) - (4140611*d^14*K0*M^5*Sqrt[Pi/1292646]*u^5)/
       (639959040*b^3*E^u) - (143955526157*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (71584396083200*b^3) - (84634654056289*d^2*K0^2*M^5*Sqrt[Pi/1292646]*
        u^5)/(644259564748800*b^3) - (121861763684671*d^4*K0^2*M^5*
        Sqrt[Pi/1292646]*u^5)/(161064891187200*b^3) + 
      (4768711399*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/(157443686400*b^3) + 
      (44838228451733*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (24779214028800*b^3) - (797299084031*d^10*K0^2*M^5*Sqrt[Pi/1292646]*
        u^5)/(6757967462400*b^3) - (27284512179553*d^12*K0^2*M^5*
        Sqrt[Pi/1292646]*u^5)/(37168821043200*b^3) - 
      (6363468950491*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (69027810508800*b^3) - (2140789978387*d^16*K0^2*M^5*Sqrt[Pi/1292646]*
        u^5)/(386555738849280*b^3) - (5822860189*d^18*K0^2*M^5*
        Sqrt[Pi/1292646]*u^5)/(128851912949760*b^3) + 
      (35703928111*K1*M^5*Sqrt[Pi/1292646]*u^5)/(43926788505600*b^3*E^u) + 
      (1817571990727*d^2*K1*M^5*Sqrt[Pi/1292646]*u^5)/
       (43926788505600*b^3*E^u) + (303793411267*d^4*K1*M^5*Sqrt[Pi/1292646]*
        u^5)/(1996672204800*b^3*E^u) - (185151371521*d^6*K1*M^5*
        Sqrt[Pi/1292646]*u^5)/(1126327910400*b^3*E^u) + 
      (11395195579*d^10*K1*M^5*Sqrt[Pi/1292646]*u^5)/(61436067840*b^3*E^u) + 
      (63627765149*d^12*K1*M^5*Sqrt[Pi/1292646]*u^5)/(1689491865600*b^3*
        E^u) - (2213198699*d^14*K1*M^5*Sqrt[Pi/1292646]*u^5)/
       (482711961600*b^3*E^u) - (437054567963597*K1^2*M^5*Sqrt[Pi/1292646]*
        u^5)/(101470881447936000*b^3) + (2957798001113189*d^8*K1^2*M^5*
        Sqrt[Pi/1292646]*u^5)/(650454368256000*b^3) + 
      (49206042529981*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (236528861184000*b^3) - (1576366450432111*d^12*K1^2*M^5*
        Sqrt[Pi/1292646]*u^5)/(780545241907200*b^3) - 
      (833767843162321*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^5)/
       (2536772036198400*b^3) - (465896747799583*d^16*K1^2*M^5*
        Sqrt[Pi/1292646]*u^5)/(101470881447936000*b^3) - 
      (703788084945619*d^2*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^5)/
       (40588352579174400*b^3) - (45153975029753*d^4*K1^2*M^5*
        Sqrt[(17*Pi)/76038]*u^5)/(419301163008000*b^3) - 
      (21728820341*d^18*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^5)/
       (13529450859724800*b^3) - (112888379*d^8*K1*M^5*Sqrt[(23*Pi)/56202]*
        u^5)/(10239344640*b^3*E^u) - (2045797065469*d^6*K1^2*M^5*
        Sqrt[(23*Pi)/56202]*u^5)/(172569526272000*b^3) + 
      (1255067*d^16*K0*M^5*Sqrt[(29*Pi)/44574]*u^5)/(8532787200*b^3*E^u) + 
      (14583463*d^16*K1*M^5*Sqrt[(391*Pi)/3306]*u^5)/(1126327910400*b^3*
        E^u) + (1386755063*K0*M^5*Sqrt[Pi/1292646]*u^6)/
       (6275255500800*b^3*E^u) + (26465379757*d^2*K0*M^5*Sqrt[Pi/1292646]*
        u^6)/(2833986355200*b^3*E^u) + (1464340956503*d^4*K0*M^5*
        Sqrt[Pi/1292646]*u^6)/(43926788505600*b^3*E^u) - 
      (5103402079*d^6*K0*M^5*Sqrt[Pi/1292646]*u^6)/(204786892800*b^3*E^u) - 
      (79083793*d^8*K0*M^5*Sqrt[Pi/1292646]*u^6)/(1218969600*b^3*E^u) + 
      (2389171157*d^10*K0*M^5*Sqrt[Pi/1292646]*u^6)/(87765811200*b^3*E^u) + 
      (1843009733*d^12*K0*M^5*Sqrt[Pi/1292646]*u^6)/(108999475200*b^3*E^u) + 
      (9976757647*d^14*K0*M^5*Sqrt[Pi/1292646]*u^6)/(6757967462400*b^3*E^u) + 
      (1386809353*K1*M^5*Sqrt[Pi/1292646]*u^6)/(6275255500800*b^3*E^u) + 
      (786324785759*d^2*K1*M^5*Sqrt[Pi/1292646]*u^6)/(43926788505600*b^3*
        E^u) + (664718230039*d^4*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (7321131417600*b^3*E^u) + (24003491359*d^10*K1*M^5*Sqrt[Pi/1292646]*
        u^6)/(307180339200*b^3*E^u) + (69321212249*d^12*K1*M^5*
        Sqrt[Pi/1292646]*u^6)/(1689491865600*b^3*E^u) + 
      (1622887103*d^14*K1*M^5*Sqrt[Pi/1292646]*u^6)/(675796746240*b^3*E^u) + 
      (5007743483*d^16*K1*M^5*Sqrt[Pi/1292646]*u^6)/(3378983731200*b^3*E^u) - 
      (1484019600166283*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (405883525791744000*b^3) - (3882578360494751*d^2*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^6)/(16235341031669760*b^3) - 
      (132553244955803*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (690278105088000*b^3) + (18304136050728937*d^8*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^6)/(5203634946048000*b^3) - 
      (2468499931199369*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (1561090483814400*b^3) - (1123945956619729*d^14*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^6)/(4058835257917440*b^3) - 
      (1261512721924267*d^16*K0*K1*M^5*Sqrt[Pi/1292646]*u^6)/
       (405883525791744000*b^3) + (219409408327*d^18*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^6)/(27058901719449600*b^3) + 
      (85851691*d^16*K0*M^5*Sqrt[(17*Pi)/76038]*u^6)/(1126327910400*b^3*
        E^u) - (218294209*d^8*K1*M^5*Sqrt[(17*Pi)/76038]*u^6)/
       (21941452800*b^3*E^u) - (778312214293931*d^4*K0*K1*M^5*
        Sqrt[(17*Pi)/76038]*u^6)/(9224625586176000*b^3) + 
      (1459537014563*d^10*K0*K1*M^5*Sqrt[(23*Pi)/56202]*u^6)/
       (157685907456000*b^3) - (61528561*d^6*K1*M^5*Sqrt[(493*Pi)/2622]*u^6)/
       (482711961600*b^3*E^u) + (52348409*K0*M^5*Sqrt[Pi/1292646]*u^7)/
       (1757071540224*b^3*E^u) + (80993077177*d^2*K0*M^5*Sqrt[Pi/1292646]*
        u^7)/(29284525670400*b^3*E^u) + (823558710043*d^4*K0*M^5*
        Sqrt[Pi/1292646]*u^7)/(43926788505600*b^3*E^u) - 
      (6438486203*d^6*K0*M^5*Sqrt[Pi/1292646]*u^7)/(1351593492480*b^3*E^u) - 
      (12627899*d^8*K0*M^5*Sqrt[Pi/1292646]*u^7)/(299980800*b^3*E^u) + 
      (7072692203*d^10*K0*M^5*Sqrt[Pi/1292646]*u^7)/(614360678400*b^3*E^u) + 
      (5834372689*d^12*K0*M^5*Sqrt[Pi/1292646]*u^7)/(482711961600*b^3*E^u) + 
      (1063568509*d^16*K0*M^5*Sqrt[Pi/1292646]*u^7)/(3378983731200*b^3*E^u) - 
      (1083996390884783*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (1623534103166976000*b^3) - (13369721869773337*d^2*K0^2*M^5*
        Sqrt[Pi/1292646]*u^7)/(324706820633395200*b^3) - 
      (96084163659413387*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (405883525791744000*b^3) - (47583528496997*d^6*K0^2*M^5*
        Sqrt[Pi/1292646]*u^7)/(1486752841728000*b^3) + 
      (11926077187876897*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (20814539784192000*b^3) - (1653803137472903*d^12*K0^2*M^5*
        Sqrt[Pi/1292646]*u^7)/(6244361935257600*b^3) - 
      (839178139120921*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (16235341031669760*b^3) - (578961002991127*d^16*K0^2*M^5*
        Sqrt[Pi/1292646]*u^7)/(1623534103166976000*b^3) + 
      (808962170293*d^18*K0^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (108235606877798400*b^3) + (2080931512579*K1*M^5*Sqrt[Pi/1292646]*u^7)/
       (12299500781568000*b^3*E^u) + (39629678835763*d^2*K1*M^5*
        Sqrt[Pi/1292646]*u^7)/(6149750390784000*b^3*E^u) - 
      (6667735809509*d^6*K1*M^5*Sqrt[Pi/1292646]*u^7)/
       (473057722368000*b^3*E^u) - (250829722387*d^8*K1*M^5*Sqrt[Pi/1292646]*
        u^7)/(5375655936000*b^3*E^u) + (632647983287*d^10*K1*M^5*
        Sqrt[Pi/1292646]*u^7)/(43005247488000*b^3*E^u) + 
      (7006814241431*d^12*K1*M^5*Sqrt[Pi/1292646]*u^7)/
       (473057722368000*b^3*E^u) + (23547575971*d^14*K1*M^5*Sqrt[Pi/1292646]*
        u^7)/(13515934924800*b^3*E^u) + (9493421227*d^16*K1*M^5*
        Sqrt[Pi/1292646]*u^7)/(27031869849600*b^3*E^u) - 
      (1776014816363*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/(2094882713763840*b^3) - 
      (4937972250351229*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (77311147769856000*b^3) - (1023229034162683*d^4*K1^2*M^5*
        Sqrt[Pi/1292646]*u^7)/(2459900156313600*b^3) - 
      (28415869937383463*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (405883525791744000*b^3) + (64303449622124173*d^8*K1^2*M^5*
        Sqrt[Pi/1292646]*u^7)/(62443619352576000*b^3) + 
      (10462280847829*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (183119118336000*b^3) - (229793458452049*d^14*K1^2*M^5*
        Sqrt[Pi/1292646]*u^7)/(2838346334208000*b^3) - 
      (810927592231*d^16*K1^2*M^5*Sqrt[Pi/1292646]*u^7)/
       (2270677067366400*b^3) + (183688619393*d^18*K1^2*M^5*Sqrt[Pi/1292646]*
        u^7)/(11353385336832000*b^3) + (6065398948801*d^10*K0^2*M^5*
        Sqrt[(17*Pi)/76038]*u^7)/(1892230889472000*b^3) + 
      (71220907*d^14*K0*M^5*Sqrt[(19*Pi)/68034]*u^7)/(965423923200*b^3*E^u) + 
      (2007659075329*d^4*K1*M^5*Sqrt[(23*Pi)/56202]*u^7)/
       (2049916796928000*b^3*E^u) - (18713499471589*d^12*K1^2*M^5*
        Sqrt[(23*Pi)/56202]*u^7)/(946115444736000*b^3) + 
      (325334630851*K0*M^5*Sqrt[Pi/1292646]*u^8)/(6149750390784000*b^3*E^u) + 
      (4850807365139*d^2*K0*M^5*Sqrt[Pi/1292646]*u^8)/(6149750390784000*b^3*
        E^u) + (1456164362473*d^4*K0*M^5*Sqrt[Pi/1292646]*u^8)/
       (559068217344000*b^3*E^u) + (1191600601843*d^6*K0*M^5*Sqrt[Pi/1292646]*
        u^8)/(473057722368000*b^3*E^u) - (1733217779101*d^8*K0*M^5*
        Sqrt[Pi/1292646]*u^8)/(157685907456000*b^3*E^u) + 
      (210430853837*d^12*K0*M^5*Sqrt[Pi/1292646]*u^8)/
       (52561969152000*b^3*E^u) + (2448058969*d^14*K0*M^5*Sqrt[Pi/1292646]*
        u^8)/(4505311641600*b^3*E^u) + (42704687*d^16*K0*M^5*Sqrt[Pi/1292646]*
        u^8)/(675796746240*b^3*E^u) - (10370337907*K1*M^5*Sqrt[Pi/1292646]*
        u^8)/(315371814912000*b^3*E^u) + (936329754821*d^4*K1*M^5*
        Sqrt[Pi/1292646]*u^8)/(94611544473600*b^3*E^u) - 
      (301830936511*d^8*K1*M^5*Sqrt[Pi/1292646]*u^8)/(19710738432000*b^3*
        E^u) + (258954387823*d^12*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (52561969152000*b^3*E^u) + (42538673651*d^14*K1*M^5*Sqrt[Pi/1292646]*
        u^8)/(67579674624000*b^3*E^u) + (9371992783*d^16*K1*M^5*
        Sqrt[Pi/1292646]*u^8)/(135159349248000*b^3*E^u) - 
      (1453425178111*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/(2635607310336000*b^3) - 
      (450693462880781*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (13093016961024000*b^3) - (122082098613841*d^4*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^8)/(576539099136000*b^3) - 
      (458489210399117*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (10147088144793600*b^3) + (830697630645499*d^8*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^8)/(1561090483814400*b^3) + 
      (67573829233759*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (1419173167104000*b^3) - (117988096631539*d^12*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^8)/(487840776192000*b^3) - 
      (193775396196587*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*u^8)/
       (4227953393664000*b^3) - (2899848382313*d^16*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^8)/(18449251172352000*b^3) + 
      (11584219613*d^10*K0*M^5*Sqrt[(17*Pi)/76038]*u^8)/
       (473057722368000*b^3*E^u) - (144251197063*d^6*K1*M^5*
        Sqrt[(23*Pi)/56202]*u^8)/(473057722368000*b^3*E^u) + 
      (25317806887*d^2*K1*M^5*Sqrt[(29*Pi)/44574]*u^8)/
       (473057722368000*b^3*E^u) + (86215453829*d^10*K1*M^5*
        Sqrt[(29*Pi)/44574]*u^8)/(473057722368000*b^3*E^u) + 
      (190435685549*d^18*K0*K1*M^5*Sqrt[(29*Pi)/44574]*u^8)/
       (405883525791744000*b^3) - (112539355627*K0*M^5*Sqrt[Pi/1292646]*u^9)/
       (6149750390784000*b^3*E^u) - (497479307333*d^2*K0*M^5*Sqrt[Pi/1292646]*
        u^9)/(6149750390784000*b^3*E^u) + 
      (77704202999*d^4*K0*M^5*Sqrt[Pi/1292646]*u^9)/(45553706598400*b^3*
        E^u) - (29995657127*d^6*K0*M^5*Sqrt[Pi/1292646]*u^9)/
       (2049916796928000*b^3*E^u) + (2640489185449*d^10*K0*M^5*
        Sqrt[Pi/1292646]*u^9)/(6149750390784000*b^3*E^u) + 
      (513915173231*d^12*K0*M^5*Sqrt[Pi/1292646]*u^9)/
       (473057722368000*b^3*E^u) + (467228983*d^14*K0*M^5*Sqrt[Pi/1292646]*
        u^9)/(3218079744000*b^3*E^u) + (61045111*d^16*K0*M^5*Sqrt[Pi/1292646]*
        u^9)/(5631639552000*b^3*E^u) - (1540205389788259*d^2*K0^2*M^5*
        Sqrt[Pi/1292646]*u^9)/(405883525791744000*b^3) - 
      (269868137249681*d^4*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/
       (12683860180992000*b^3) + (916315345244287*d^8*K0^2*M^5*
        Sqrt[Pi/1292646]*u^9)/(15610904838144000*b^3) + 
      (14375897133023*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/
       (1419173167104000*b^3) - (37123285707131*d^12*K0^2*M^5*
        Sqrt[Pi/1292646]*u^9)/(1300908736512000*b^3) - 
      (5798780273599*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^9)/
       (1035417157632000*b^3) - (1050401802299*d^16*K0^2*M^5*Sqrt[Pi/1292646]*
        u^9)/(57983360827392000*b^3) + (1441928709811*K1*M^5*Sqrt[Pi/1292646]*
        u^9)/(36898502344704000*b^3*E^u) + 
      (11551421947739*d^2*K1*M^5*Sqrt[Pi/1292646]*u^9)/
       (18449251172352000*b^3*E^u) + (8276169047*d^4*K1*M^5*Sqrt[Pi/1292646]*
        u^9)/(8109560954880*b^3*E^u) - (3716679818419*d^6*K1*M^5*
        Sqrt[Pi/1292646]*u^9)/(6149750390784000*b^3*E^u) - 
      (457882437301*d^8*K1*M^5*Sqrt[Pi/1292646]*u^9)/(153743759769600*b^3*
        E^u) + (1874922944893*d^10*K1*M^5*Sqrt[Pi/1292646]*u^9)/
       (3689850234470400*b^3*E^u) + (433856789*d^16*K1*M^5*Sqrt[Pi/1292646]*
        u^9)/(36861640704000*b^3*E^u) - (809489860306177*d^2*K1^2*M^5*
        Sqrt[Pi/1292646]*u^9)/(135294508597248000*b^3) - 
      (662553154166747*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/
       (16911813574656000*b^3) - (5829947537597*d^6*K1^2*M^5*Sqrt[Pi/1292646]*
        u^9)/(4227953393664000*b^3) + (471372465513581*d^8*K1^2*M^5*
        Sqrt[Pi/1292646]*u^9)/(5203634946048000*b^3) + 
      (248541658201*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^9)/
       (94611544473600*b^3) - (38427946307629*d^12*K1^2*M^5*Sqrt[Pi/1292646]*
        u^9)/(975681552384000*b^3) + (97416264269*d^18*K1^2*M^5*
        Sqrt[Pi/1292646]*u^9)/(31221809676288000*b^3) - 
      (184050114803*d^14*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^9)/
       (433636245504000*b^3) - (1446381269*d^16*K1^2*M^5*Sqrt[(17*Pi)/76038]*
        u^9)/(946115444736000*b^3) - (11358791203*d^8*K0*M^5*
        Sqrt[(19*Pi)/68034]*u^9)/(66126348288000*b^3*E^u) + 
      (1649543323*d^12*K1*M^5*Sqrt[(19*Pi)/68034]*u^9)/
       (25803148492800*b^3*E^u) + (157445447*d^14*K1*M^5*Sqrt[(19*Pi)/68034]*
        u^9)/(18430820352000*b^3*E^u) - (350221777781*K1^2*M^5*
        Sqrt[(19*Pi)/68034]*u^9)/(135294508597248000*b^3) - 
      (13354552427*K0^2*M^5*Sqrt[(23*Pi)/56202]*u^9)/(3469089964032000*b^3) - 
      (40991723041*d^6*K0^2*M^5*Sqrt[(23*Pi)/56202]*u^9)/
       (99092657664000*b^3) + (511231339*d^18*K0^2*M^5*Sqrt[(23*Pi)/56202]*
        u^9)/(5271214620672000*b^3) + (739425311*K0*M^5*Sqrt[Pi/1292646]*
        u^10)/(48807542784000*b^3*E^u) + (295524609439*d^6*K0*M^5*
        Sqrt[Pi/1292646]*u^10)/(737970046894080*b^3*E^u) - 
      (13610701703111*d^8*K0*M^5*Sqrt[Pi/1292646]*u^10)/
       (18449251172352000*b^3*E^u) + (346672872277*d^10*K0*M^5*
        Sqrt[Pi/1292646]*u^10)/(18449251172352000*b^3*E^u) + 
      (2021571493*d^14*K0*M^5*Sqrt[Pi/1292646]*u^10)/(67579674624000*b^3*
        E^u) + (335566831*d^16*K0*M^5*Sqrt[Pi/1292646]*u^10)/
       (202739023872000*b^3*E^u) - (165890503469*K1*M^5*Sqrt[Pi/1292646]*
        u^10)/(9224625586176000*b^3*E^u) + 
      (1545310141379*d^2*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (18449251172352000*b^3*E^u) - (399947033357*d^6*K1*M^5*
        Sqrt[Pi/1292646]*u^10)/(737970046894080*b^3*E^u) - 
      (8934161056907*d^8*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (18449251172352000*b^3*E^u) + (824592691579*d^10*K1*M^5*
        Sqrt[Pi/1292646]*u^10)/(6149750390784000*b^3*E^u) + 
      (348355997999*d^12*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (1419173167104000*b^3*E^u) + (1325331559*d^14*K1*M^5*Sqrt[Pi/1292646]*
        u^10)/(40547804774400*b^3*E^u) + 
      (362217323*d^16*K1*M^5*Sqrt[Pi/1292646]*u^10)/(202739023872000*b^3*
        E^u) - (6161220977983*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (152206322171904000*b^3) - (319445068037869*d^2*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^10)/(152206322171904000*b^3) - 
      (508945147074811*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (38051580542976000*b^3) - (752781840653*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^10)/(230615639654400*b^3) + (1715332021079*d^10*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^10)/(532189937664000*b^3) - 
      (45319935861023*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^10)/
       (2927044657152000*b^3) - (291056222713*d^16*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^10)/(21743760310272000*b^3) + (150217957*d^18*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^10)/(96638934712320*b^3) + 
      (37435584941*d^4*K0*M^5*Sqrt[(17*Pi)/76038]*u^10)/
       (18449251172352000*b^3*E^u) + (18811937371*d^12*K0*M^5*
        Sqrt[(17*Pi)/76038]*u^10)/(1419173167104000*b^3*E^u) - 
      (185115168083*d^14*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^10)/
       (1087188015513600*b^3) + (11586427637*d^2*K0*M^5*Sqrt[(19*Pi)/68034]*
        u^10)/(18449251172352000*b^3*E^u) + 
      (387363135343*d^8*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^10)/
       (216818122752000*b^3) + (146100203941*d^4*K1*M^5*Sqrt[(23*Pi)/56202]*
        u^10)/(6149750390784000*b^3*E^u) - (401013049*K0*M^5*Sqrt[Pi/1292646]*
        u^11)/(69883527168000*b^3*E^u) + 
      (4631196589*d^4*K0*M^5*Sqrt[Pi/1292646]*u^11)/(41486411366400*b^3*
        E^u) - (1187380927493*d^6*K0*M^5*Sqrt[Pi/1292646]*u^11)/
       (39204658741248000*b^3*E^u) - (46172443087*d^8*K0*M^5*Sqrt[Pi/1292646]*
        u^11)/(430820425728000*b^3*E^u) + 
      (4133467279*d^10*K0*M^5*Sqrt[Pi/1292646]*u^11)/(329450913792000*b^3*
        E^u) + (927873173*d^12*K0*M^5*Sqrt[Pi/1292646]*u^11)/
       (25342377984000*b^3*E^u) + (125955299*d^14*K0*M^5*Sqrt[Pi/1292646]*
        u^11)/(25342377984000*b^3*E^u) + (994909*d^16*K0*M^5*Sqrt[Pi/1292646]*
        u^11)/(4223729664000*b^3*E^u) - 
      (13139843657*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/(1358985019392000*b^3) - 
      (1768643321131*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/
       (19025790271488000*b^3) - (15964104901981*d^4*K0^2*M^5*
        Sqrt[Pi/1292646]*u^11)/(19025790271488000*b^3) - 
      (24864170634071*d^6*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/
       (25367720361984000*b^3) + (259309916863*d^10*K0^2*M^5*Sqrt[Pi/1292646]*
        u^11)/(532189937664000*b^3) - (247275789931*d^12*K0^2*M^5*
        Sqrt[Pi/1292646]*u^11)/(182940291072000*b^3) - 
      (19130969686643*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^11)/
       (76103161085952000*b^3) + (4145925937*d^18*K0^2*M^5*Sqrt[Pi/1292646]*
        u^11)/(25367720361984000*b^3) + (27269848171*K1*M^5*Sqrt[Pi/1292646]*
        u^11)/(3459234594816000*b^3*E^u) + 
      (4039699860787*d^2*K1*M^5*Sqrt[Pi/1292646]*u^11)/
       (117613976223744000*b^3*E^u) - (28584402289*d^4*K1*M^5*
        Sqrt[Pi/1292646]*u^11)/(1188019961856000*b^3*E^u) + 
      (2600081624747*d^6*K1*M^5*Sqrt[Pi/1292646]*u^11)/
       (117613976223744000*b^3*E^u) - (330711044557*d^8*K1*M^5*
        Sqrt[Pi/1292646]*u^11)/(3360399320678400*b^3*E^u) + 
      (20590421*d^10*K1*M^5*Sqrt[Pi/1292646]*u^11)/(1518206976000*b^3*E^u) + 
      (39514999*d^12*K1*M^5*Sqrt[Pi/1292646]*u^11)/(1013695119360*b^3*E^u) + 
      (406051619*d^14*K1*M^5*Sqrt[Pi/1292646]*u^11)/(76027133952000*b^3*
        E^u) + (206971*d^16*K1*M^5*Sqrt[Pi/1292646]*u^11)/
       (817496064000*b^3*E^u) + (15651210301*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/
       (4076955058176000*b^3) - (15825309838241*d^2*K1^2*M^5*Sqrt[Pi/1292646]*
        u^11)/(45661896651571200*b^3) - (51953484496127*d^4*K1^2*M^5*
        Sqrt[Pi/1292646]*u^11)/(28538685407232000*b^3) + 
      (41706690178247*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/
       (76103161085952000*b^3) + (10249569032921*d^8*K1^2*M^5*
        Sqrt[Pi/1292646]*u^11)/(2927044657152000*b^3) + 
      (22814305177*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/
       (532189937664000*b^3) - (7155149947997*d^12*K1^2*M^5*Sqrt[Pi/1292646]*
        u^11)/(4390566985728000*b^3) - (68005155725957*d^14*K1^2*M^5*
        Sqrt[Pi/1292646]*u^11)/(228309483257856000*b^3) - 
      (234337535437*d^16*K1^2*M^5*Sqrt[Pi/1292646]*u^11)/
       (114154741628928000*b^3) + (58141192211*d^8*K0^2*M^5*
        Sqrt[(17*Pi)/76038]*u^11)/(325227184128000*b^3) - 
      (3599534329*d^16*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^11)/
       (38051580542976000*b^3) - (47043642391*d^2*K0*M^5*Sqrt[(19*Pi)/68034]*
        u^11)/(39204658741248000*b^3*E^u) + 
      (16737373*d^18*K1^2*M^5*Sqrt[(19*Pi)/68034]*u^11)/
       (1585482522624000*b^3) + (1567686926021*K0*M^5*Sqrt[Pi/1292646]*u^12)/
       (558666387062784000*b^3*E^u) - (9022575234929*d^2*K0*M^5*
        Sqrt[Pi/1292646]*u^12)/(1117332774125568000*b^3*E^u) + 
      (391550483417*d^4*K0*M^5*Sqrt[Pi/1292646]*u^12)/(53206322577408000*b^3*
        E^u) + (2524541573131*d^6*K0*M^5*Sqrt[Pi/1292646]*u^12)/
       (223466554825113600*b^3*E^u) - (172163973491*d^8*K0*M^5*
        Sqrt[Pi/1292646]*u^12)/(8400998301696000*b^3*E^u) + 
      (9133337*d^10*K0*M^5*Sqrt[Pi/1292646]*u^12)/(4706441625600*b^3*E^u) + 
      (56439301*d^12*K0*M^5*Sqrt[Pi/1292646]*u^12)/(12671188992000*b^3*E^u) + 
      (25820693*d^14*K0*M^5*Sqrt[Pi/1292646]*u^12)/(38013566976000*b^3*E^u) + 
      (81047*d^16*K0*M^5*Sqrt[Pi/1292646]*u^12)/(2534237798400*b^3*E^u) - 
      (29063232823*K1*M^5*Sqrt[Pi/1292646]*u^12)/(8729162297856000*b^3*E^u) + 
      (1707770967337*d^2*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (159618967732224000*b^3*E^u) - (320194468787*d^6*K1*M^5*
        Sqrt[Pi/1292646]*u^12)/(21908485767168000*b^3*E^u) - 
      (13606953853*d^8*K1*M^5*Sqrt[Pi/1292646]*u^12)/(2800332767232000*b^3*
        E^u) + (990154129*d^10*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (494176370688000*b^3*E^u) + (27363541*d^14*K1*M^5*Sqrt[Pi/1292646]*
        u^12)/(38013566976000*b^3*E^u) + 
      (1296583*d^16*K1*M^5*Sqrt[Pi/1292646]*u^12)/(38013566976000*b^3*E^u) - 
      (69341809231*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(32615640465408000*b^3) - 
      (24776788415419*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (57077370814464000*b^3) - (33739187609*d^6*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^12)/(352329449472000*b^3) + (452282658089*d^8*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^12)/(418149236736000*b^3) + 
      (2736701791*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/
       (38013566976000*b^3) - (299136264869*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^12)/(627223855104000*b^3) - (183656674049*d^16*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^12)/(228309483257856000*b^3) + 
      (31548779*d^18*K0*K1*M^5*Sqrt[Pi/1292646]*u^12)/(461231279308800*b^3) - 
      (6504885089*d^14*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^12)/
       (1426934270361600*b^3) + (181366041841*d^4*K1*M^5*Sqrt[(29*Pi)/44574]*
        u^12)/(1117332774125568000*b^3*E^u) + 
      (6081707*d^12*K1*M^5*Sqrt[(29*Pi)/44574]*u^12)/(38013566976000*b^3*
        E^u) - (623907181*d^2*K0*K1*M^5*Sqrt[(323*Pi)/4002]*u^12)/
       (3512453588582400*b^3) - (7568049611*K0*M^5*Sqrt[Pi/1292646]*u^13)/
       (9010748178432000*b^3*E^u) + (90092298937*d^2*K0*M^5*Sqrt[Pi/1292646]*
        u^13)/(279333193531392000*b^3*E^u) + 
      (723659660939*d^4*K0*M^5*Sqrt[Pi/1292646]*u^13)/(279333193531392000*b^3*
        E^u) - (6113244563*d^6*K0*M^5*Sqrt[Pi/1292646]*u^13)/
       (3627703812096000*b^3*E^u) - (406677367*d^8*K0*M^5*Sqrt[Pi/1292646]*
        u^13)/(420049915084800*b^3*E^u) + 
      (17276999*d^10*K0*M^5*Sqrt[Pi/1292646]*u^13)/(123544092672000*b^3*
        E^u) + (3422417*d^12*K0*M^5*Sqrt[Pi/1292646]*u^13)/
       (9503391744000*b^3*E^u) + (723067*d^14*K0*M^5*Sqrt[Pi/1292646]*u^13)/
       (9503391744000*b^3*E^u) + (941*d^16*K0*M^5*Sqrt[Pi/1292646]*u^13)/
       (237584793600*b^3*E^u) - (122925792263*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (114154741628928000*b^3) + (175190282209*d^2*K0^2*M^5*Sqrt[Pi/1292646]*
        u^13)/(20755407568896000*b^3) - (147023048147*d^4*K0^2*M^5*
        Sqrt[Pi/1292646]*u^13)/(5188851892224000*b^3) + 
      (12511861183*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (146352232857600*b^3) + (1501463213*d^10*K0^2*M^5*Sqrt[Pi/1292646]*
        u^13)/(266094968832000*b^3) - (131289176831*d^12*K0^2*M^5*
        Sqrt[Pi/1292646]*u^13)/(4390566985728000*b^3) - 
      (306085731557*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (57077370814464000*b^3) + (123798163*d^18*K0^2*M^5*Sqrt[Pi/1292646]*
        u^13)/(25367720361984000*b^3) + (94297865257*K1*M^5*Sqrt[Pi/1292646]*
        u^13)/(93111064510464000*b^3*E^u) - 
      (189417174781*d^2*K1*M^5*Sqrt[Pi/1292646]*u^13)/(279333193531392000*b^3*
        E^u) - (268333807271*d^4*K1*M^5*Sqrt[Pi/1292646]*u^13)/
       (279333193531392000*b^3*E^u) + (286272007907*d^6*K1*M^5*
        Sqrt[Pi/1292646]*u^13)/(279333193531392000*b^3*E^u) - 
      (2059267261*d^8*K1*M^5*Sqrt[Pi/1292646]*u^13)/(2100249575424000*b^3*
        E^u) + (16152733*d^10*K1*M^5*Sqrt[Pi/1292646]*u^13)/
       (123544092672000*b^3*E^u) + (35257*d^12*K1*M^5*Sqrt[Pi/1292646]*u^13)/
       (95993856000*b^3*E^u) + (1961*d^14*K1*M^5*Sqrt[Pi/1292646]*u^13)/
       (24684134400*b^3*E^u) + (359*d^16*K1*M^5*Sqrt[Pi/1292646]*u^13)/
       (86394470400*b^3*E^u) + (5523611839*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (5707737081446400*b^3) + (540245793133*d^6*K1^2*M^5*Sqrt[Pi/1292646]*
        u^13)/(19025790271488000*b^3) + (10445548651*d^8*K1^2*M^5*
        Sqrt[Pi/1292646]*u^13)/(175622679429120*b^3) - 
      (364751*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/(3285123072000*b^3) - 
      (26290092061*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^13)/
       (4390566985728000*b^3) - (340736609*d^16*K1^2*M^5*Sqrt[Pi/1292646]*
        u^13)/(4390566985728000*b^3) + (96938771*d^18*K1^2*M^5*
        Sqrt[Pi/1292646]*u^13)/(17562267942912000*b^3) - 
      (84062863699*d^2*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^13)/
       (76103161085952000*b^3) - (2873089403*d^12*K1^2*M^5*
        Sqrt[(17*Pi)/76038]*u^13)/(1463522328576000*b^3) - 
      (34884213101*d^6*K0^2*M^5*Sqrt[(19*Pi)/68034]*u^13)/
       (19025790271488000*b^3) - (91678628161*d^4*K1^2*M^5*
        Sqrt[(19*Pi)/68034]*u^13)/(57077370814464000*b^3) - 
      (328690403*d^16*K0^2*M^5*Sqrt[(23*Pi)/56202]*u^13)/
       (114154741628928000*b^3) + (4187637473*K0*M^5*Sqrt[Pi/1292646]*u^14)/
       (14340766632192000*b^3*E^u) - (131684403713*d^2*K0*M^5*
        Sqrt[Pi/1292646]*u^14)/(123551220215808000*b^3*E^u) + 
      (406614253453*d^4*K0*M^5*Sqrt[Pi/1292646]*u^14)/(321233172561100800*b^3*
        E^u) - (997404979*d^6*K0*M^5*Sqrt[Pi/1292646]*u^14)/
       (2116160557056000*b^3*E^u) - (767*d^10*K0*M^5*Sqrt[Pi/1292646]*u^14)/
       (43197235200*b^3*E^u) + (4667*d^12*K0*M^5*Sqrt[Pi/1292646]*u^14)/
       (339406848000*b^3*E^u) - (16174343483*K1*M^5*Sqrt[Pi/1292646]*u^14)/
       (50192683212672000*b^3*E^u) + (603904573457*d^2*K1*M^5*
        Sqrt[Pi/1292646]*u^14)/(535388620935168000*b^3*E^u) - 
      (2053772590399*d^4*K1*M^5*Sqrt[Pi/1292646]*u^14)/
       (1606165862805504000*b^3*E^u) + (11501880847*d^6*K1*M^5*
        Sqrt[Pi/1292646]*u^14)/(23277766127616000*b^3*E^u) - 
      (749*d^8*K1*M^5*Sqrt[Pi/1292646]*u^14)/(30855168000*b^3*E^u) - 
      (557*d^10*K1*M^5*Sqrt[Pi/1292646]*u^14)/(30855168000*b^3*E^u) + 
      (959*d^12*K1*M^5*Sqrt[Pi/1292646]*u^14)/(67881369600*b^3*E^u) + 
      (2257*d^14*K1*M^5*Sqrt[Pi/1292646]*u^14)/(339406848000*b^3*E^u) + 
      (131*d^16*K1*M^5*Sqrt[Pi/1292646]*u^14)/(339406848000*b^3*E^u) - 
      (69200471*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(679492509696000*b^3) - 
      (3924553519*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/
       (14269342703616000*b^3) - (55888405897*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^14)/(7134671351808000*b^3) - (25926779*d^6*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^14)/(317096504524800*b^3) + 
      (8866595063*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/
       (548820873216000*b^3) + (639409*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/
       (33261871104000*b^3) - (812482093*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^14)/(679492509696000*b^3) - (1229531*d^16*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^14)/(58242215116800*b^3) + 
      (178417*d^18*K0*K1*M^5*Sqrt[Pi/1292646]*u^14)/(145605537792000*b^3) + 
      (53*d^16*K0*M^5*Sqrt[(17*Pi)/76038]*u^14)/(2375847936000*b^3*E^u) - 
      (192588307*d^12*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^14)/
       (548820873216000*b^3) + (673*d^14*K0*M^5*Sqrt[(23*Pi)/56202]*u^14)/
       (2375847936000*b^3*E^u) - (13*d^8*K0*M^5*Sqrt[(391*Pi)/3306]*u^14)/
       (215986176000*b^3*E^u) - (3036576733*K0*M^5*Sqrt[Pi/1292646]*u^15)/
       (50192683212672000*b^3*E^u) + (60772097*d^2*K0*M^5*Sqrt[Pi/1292646]*
        u^15)/(501926832126720*b^3*E^u) - 
      (62656397*d^4*K0*M^5*Sqrt[Pi/1292646]*u^15)/(1045680900264000*b^3*
        E^u) + (d^6*K0*M^5*Sqrt[Pi/1292646]*u^15)/(2651616000*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/1292646]*u^15)/(674956800*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/1292646]*u^15)/(1687392000*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/1292646]*u^15)/(1325808000*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[Pi/1292646]*u^15)/(3712262400*b^3*E^u) + 
      (d^16*K0*M^5*Sqrt[Pi/1292646]*u^15)/(74245248000*b^3*E^u) - 
      (4938119443*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(57077370814464000*b^3) + 
      (45606526219*d^2*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/
       (57077370814464000*b^3) - (374881063*d^4*K0^2*M^5*Sqrt[Pi/1292646]*
        u^15)/(264247087104000*b^3) + (175261*d^6*K0^2*M^5*Sqrt[Pi/1292646]*
        u^15)/(1463522328576*b^3) + (1985703257*d^8*K0^2*M^5*Sqrt[Pi/1292646]*
        u^15)/(2195283492864000*b^3) - (1296457*d^10*K0^2*M^5*
        Sqrt[Pi/1292646]*u^15)/(66523742208000*b^3) - 
      (22867423*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(91470145536000*b^3) - 
      (42272563*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(891833918976000*b^3) + 
      (567163*d^18*K0^2*M^5*Sqrt[Pi/1292646]*u^15)/(11415474162892800*b^3) + 
      (112469657*K1*M^5*Sqrt[Pi/1292646]*u^15)/(1858988267136000*b^3*E^u) - 
      (505775437*d^2*K1*M^5*Sqrt[Pi/1292646]*u^15)/(4182723601056000*b^3*
        E^u) + (191609401*d^4*K1*M^5*Sqrt[Pi/1292646]*u^15)/
       (3137042700792000*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/1292646]*u^15)/
       (2651616000*b^3*E^u) - (d^8*K1*M^5*Sqrt[Pi/1292646]*u^15)/
       (674956800*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/1292646]*u^15)/
       (1687392000*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/1292646]*u^15)/
       (1325808000*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/1292646]*u^15)/
       (3712262400*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/1292646]*u^15)/
       (74245248000*b^3*E^u) + (24070350919*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/
       (285386854072320000*b^3) - (86263617331*d^2*K1^2*M^5*Sqrt[Pi/1292646]*
        u^15)/(95128951357440000*b^3) + (636692087*d^4*K1^2*M^5*
        Sqrt[Pi/1292646]*u^15)/(728027688960000*b^3) - 
      (501640207*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(7134671351808000*b^3) + 
      (255840037*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(731761164288000*b^3) - 
      (1198853*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(90714193920000*b^3) - 
      (45428161*d^12*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/(171506522880000*b^3) - 
      (308218241*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/
       (5945559459840000*b^3) - (5748727*d^16*K1^2*M^5*Sqrt[Pi/1292646]*u^15)/
       (3805158054297600*b^3) - (172519*d^16*K0^2*M^5*Sqrt[(17*Pi)/76038]*
        u^15)/(2283094832578560*b^3) + (129377*d^18*K1^2*M^5*
        Sqrt[(23*Pi)/56202]*u^15)/(57077370814464000*b^3) + 
      (31386071*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/(35673356759040000*b^3) + 
      (276757421*d^2*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/
       (71346713518080000*b^3) - (72465517*d^4*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^16)/(1621516216320000*b^3) + (1156961*d^6*K0*K1*M^5*
        Sqrt[Pi/1292646]*u^16)/(274410436608000*b^3) + 
      (2788873*d^8*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/(45735072768000*b^3) + 
      (884707*d^10*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/(83154677760000*b^3) - 
      (37683521*d^12*K0*K1*M^5*Sqrt[Pi/1292646]*u^16)/
       (1372052183040000*b^3) - (143256151*d^14*K0*K1*M^5*Sqrt[Pi/1292646]*
        u^16)/(17836678379520000*b^3) + 
      (347*d^18*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^16)/(1297212973056000*b^3) - 
      (51463*d^16*K0*K1*M^5*Sqrt[(19*Pi)/68034]*u^16)/
       (2378223783936000*b^3) + (561617131*d^2*K0^2*M^5*Sqrt[Pi/1292646]*
        u^17)/(71346713518080000*b^3) + (31380061*d^6*K0^2*M^5*
        Sqrt[Pi/1292646]*u^17)/(3567335675904000*b^3) + 
      (2404147*d^8*K0^2*M^5*Sqrt[Pi/1292646]*u^17)/(548820873216000*b^3) + 
      (476431*d^10*K0^2*M^5*Sqrt[Pi/1292646]*u^17)/(249464033280000*b^3) - 
      (3080921*d^12*K0^2*M^5*Sqrt[Pi/1292646]*u^17)/(1372052183040000*b^3) - 
      (1171627*d^14*K0^2*M^5*Sqrt[Pi/1292646]*u^17)/(1372052183040000*b^3) - 
      (51647*d^16*K0^2*M^5*Sqrt[Pi/1292646]*u^17)/(1097641746432000*b^3) + 
      (d^18*K0^2*M^5*Sqrt[Pi/1292646]*u^17)/(99785613312000*b^3) - 
      (67554083*K1^2*M^5*Sqrt[Pi/1292646]*u^17)/(71346713518080000*b^3) - 
      (594570169*d^2*K1^2*M^5*Sqrt[Pi/1292646]*u^17)/(71346713518080000*
        b^3) + (6298727*d^4*K1^2*M^5*Sqrt[Pi/1292646]*u^17)/
       (364013844480000*b^3) - (531941*d^6*K1^2*M^5*Sqrt[Pi/1292646]*u^17)/
       (47564475678720*b^3) + (220741*d^8*K1^2*M^5*Sqrt[Pi/1292646]*u^17)/
       (49892806656000*b^3) + (474731*d^10*K1^2*M^5*Sqrt[Pi/1292646]*u^17)/
       (249464033280000*b^3) - (1376521*d^14*K1^2*M^5*Sqrt[Pi/1292646]*u^17)/
       (1621516216320000*b^3) - (610279*d^16*K1^2*M^5*Sqrt[Pi/1292646]*u^17)/
       (14269342703616000*b^3) - (19482263*d^4*K0^2*M^5*Sqrt[(19*Pi)/68034]*
        u^17)/(17836678379520000*b^3) - 
      (54773*d^12*K1^2*M^5*Sqrt[(19*Pi)/68034]*u^17)/(457350727680000*b^3) + 
      (324271*K0^2*M^5*Sqrt[(23*Pi)/56202]*u^17)/(7927412613120000*b^3) + 
      (157*d^18*K1^2*M^5*Sqrt[(23*Pi)/56202]*u^17)/(14269342703616000*b^3) - 
      (K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^18)/(371597466240000*b^3) - 
      (307*d^2*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^18)/(1486389864960000*b^3) - 
      (263*d^4*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^18)/(185798733120000*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^18)/(10617070464000*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^18)/(204174432000*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^18)/(742452480000*b^3) - 
      (d^12*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^18)/(291677760000*b^3) + 
      (307*d^14*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^18)/(371597466240000*b^3) + 
      (41*d^16*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^18)/(74319493248000*b^3) + 
      (d^18*K0*K1*M^5*Sqrt[(17*Pi)/76038]*u^18)/(33030885888000*b^3) - 
      (K0^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(8918339189760000*b^3) - 
      (103*d^2*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(8918339189760000*b^3) - 
      (289*d^4*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(2229584797440000*b^3) - 
      (17*d^6*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(63702422784000*b^3) + 
      (17*d^8*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(68602609152000*b^3) + 
      (17*d^10*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(31183004160000*b^3) - 
      (17*d^12*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(171506522880000*b^3) - 
      (17*d^14*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(71922090240000*b^3) - 
      (17*d^16*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(356733567590400*b^3) - 
      (d^18*K0^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(594555945984000*b^3) - 
      (K1^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(8918339189760000*b^3) - 
      (103*d^2*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(8918339189760000*b^3) - 
      (289*d^4*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(2229584797440000*b^3) - 
      (17*d^6*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(63702422784000*b^3) + 
      (17*d^8*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(68602609152000*b^3) + 
      (17*d^10*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(31183004160000*b^3) - 
      (17*d^12*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(171506522880000*b^3) - 
      (17*d^14*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(71922090240000*b^3) - 
      (17*d^16*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(356733567590400*b^3) - 
      (d^18*K1^2*M^5*Sqrt[(17*Pi)/76038]*u^19)/(594555945984000*b^3))/Pi}, 8, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_14_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-22045*d^4*K1^2*M^4*Sqrt[5/(15834*Pi)]*u^2)/
       (45643776*b^2) - (11*K1^2*M^4*Sqrt[7/(11310*Pi)]*u^2)/(11410944*b^2) - 
      (5599*d^2*K1^2*M^4*Sqrt[7/(11310*Pi)]*u^2)/(91287552*b^2) - 
      (1331*d^10*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^2)/(91287552*b^2) - 
      (121*d^12*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^2)/(661504*b^2) + 
      (275*d^6*K1^2*M^4*Sqrt[35/(2262*Pi)]*u^2)/(91287552*b^2) + 
      (1991*d^8*K1^2*M^4*Sqrt[65/(1218*Pi)]*u^2)/(22821888*b^2) - 
      (121*d^14*K1^2*M^4*Sqrt[87/(910*Pi)]*u^2)/(30429184*b^2) - 
      (11*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(304291840*b^2) - 
      (11473*d^4*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(912875520*b^2) + 
      (1001*d^6*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(912875520*b^2) + 
      (1573*d^8*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(53698560*b^2) - 
      (1573*d^10*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(912875520*b^2) - 
      (11011*d^12*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(912875520*b^2) - 
      (1573*d^14*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(912875520*b^2) - 
      (231*d^2*K0^2*M^4*Sqrt[273/(290*Pi)]*u^2)/(304291840*b^2) + 
      (d^4*K1^2*M^4*u^2)/(237728*b^2*Sqrt[79170*Pi]) - 
      (121*d^14*K1^2*M^4*u^2)/(7607296*b^2*Sqrt[79170*Pi]) - 
      (182091797*d^4*K0*K1*M^4*Sqrt[7/(11310*Pi)]*u^3)/(164317593600*b^2) + 
      (227843*d^6*K0*K1*M^4*Sqrt[7/(11310*Pi)]*u^3)/(3221913600*b^2) + 
      (25524059*d^8*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^3)/(18257510400*b^2) - 
      (95510173*d^12*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^3)/(164317593600*b^2) - 
      (14094223*d^14*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^3)/(164317593600*b^2) - 
      (298397*d^10*K0*K1*M^4*Sqrt[91/(870*Pi)]*u^3)/(32863518720*b^2) - 
      (3611147*K0*K1*M^4*u^3)/(164317593600*b^2*Sqrt[79170*Pi]) - 
      (45754669*d^2*K0*K1*M^4*u^3)/(32863518720*b^2*Sqrt[79170*Pi]) - 
      (14557*K0^2*M^4*Sqrt[7/(11310*Pi)]*u^4)/(14288486400*b^2) + 
      (5846863*d^8*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^4)/(12171673600*b^2) - 
      (259633*d^10*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^4)/(13145407488*b^2) - 
      (9404989*d^12*K0^2*M^4*Sqrt[91/(870*Pi)]*u^4)/(328635187200*b^2) - 
      (1832003*d^2*K0^2*M^4*u^4)/(3866296320*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (39885399649*d^2*K1^2*M^4*u^4)/(34506694656000*Sqrt[79170]*b^2*
        Sqrt[Pi]) - (71*K0^2*M^4*u^4)/(228218880*b^2*Sqrt[79170*Pi]) - 
      (873121349*d^4*K0^2*M^4*u^4)/(328635187200*b^2*Sqrt[79170*Pi]) + 
      (15409867*d^6*K0^2*M^4*u^4)/(109545062400*b^2*Sqrt[79170*Pi]) - 
      (126956269*d^14*K0^2*M^4*u^4)/(328635187200*b^2*Sqrt[79170*Pi]) - 
      (311361101*K1^2*M^4*u^4)/(17253347328000*b^2*Sqrt[79170*Pi]) - 
      (126152203*d^4*K1^2*M^4*u^4)/(19255968000*b^2*Sqrt[79170*Pi]) + 
      (93255907*d^6*K1^2*M^4*u^4)/(547725312000*b^2*Sqrt[79170*Pi]) + 
      (89090368477*d^8*K1^2*M^4*u^4)/(5751115776000*b^2*Sqrt[79170*Pi]) - 
      (4618576589*d^10*K1^2*M^4*u^4)/(11502231552000*b^2*Sqrt[79170*Pi]) - 
      (2683577017*d^12*K1^2*M^4*u^4)/(410793984000*b^2*Sqrt[79170*Pi]) - 
      (11522754727*d^14*K1^2*M^4*u^4)/(11502231552000*b^2*Sqrt[79170*Pi]) - 
      (406758451*d^14*K0*K1*M^4*Sqrt[7/(11310*Pi)]*u^5)/(3286351872000*b^2) - 
      (80482373*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^5)/(69013389312000*b^2) + 
      (27556987*d^6*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^5)/(2556051456000*b^2) - 
      (67089862883*d^2*K0*K1*M^4*u^5)/(69013389312000*b^2*Sqrt[79170*Pi]) - 
      (54556366271*d^4*K0*K1*M^4*u^5)/(9859055616000*b^2*Sqrt[79170*Pi]) - 
      (233591*d^6*K0*K1*M^4*u^5)/(3363225600*b^2*Sqrt[79170*Pi]) + 
      (301907018743*d^8*K0*K1*M^4*u^5)/(23004463104000*b^2*Sqrt[79170*Pi]) - 
      (204543889*d^10*K0*K1*M^4*u^5)/(852017152000*b^2*Sqrt[79170*Pi]) - 
      (128069342137*d^12*K0*K1*M^4*u^5)/(23004463104000*b^2*Sqrt[79170*Pi]) - 
      (13985609*d^10*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^6)/(10224205824000*b^2) + 
      (3754831*d^10*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^6)/(1226904698880*b^2) - 
      (7946839*d^14*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^6)/(601423872000*b^2) - 
      (48033644093*d^2*K0^2*M^4*u^6)/(276053557248000*Sqrt[79170]*b^2*
        Sqrt[Pi]) - (24156031631*d^2*K1^2*M^4*u^6)/(92017852416000*
        Sqrt[79170]*b^2*Sqrt[Pi]) - (747958709*K0^2*M^4*u^6)/
       (276053557248000*b^2*Sqrt[79170*Pi]) - (39262953071*d^4*K0^2*M^4*u^6)/
       (39436222464000*b^2*Sqrt[79170*Pi]) - (19334431*d^6*K0^2*M^4*u^6)/
       (4381802496000*b^2*Sqrt[79170*Pi]) + (218006414923*d^8*K0^2*M^4*u^6)/
       (92017852416000*b^2*Sqrt[79170*Pi]) - (93242209057*d^12*K0^2*M^4*u^6)/
       (92017852416000*b^2*Sqrt[79170*Pi]) - (873398537*d^14*K0^2*M^4*u^6)/
       (5412814848000*b^2*Sqrt[79170*Pi]) - (19893431*K1^2*M^4*u^6)/
       (4843044864000*b^2*Sqrt[79170*Pi]) - (45750378287*d^4*K1^2*M^4*u^6)/
       (30672617472000*b^2*Sqrt[79170*Pi]) + (33411409*d^6*K1^2*M^4*u^6)/
       (5412814848000*b^2*Sqrt[79170*Pi]) + (36127529089*d^8*K1^2*M^4*u^6)/
       (10224205824000*b^2*Sqrt[79170*Pi]) - (3026167379*d^10*K1^2*M^4*u^6)/
       (46008926208000*b^2*Sqrt[79170*Pi]) - (1209520189*d^12*K1^2*M^4*u^6)/
       (800155238400*b^2*Sqrt[79170*Pi]) - (474153931*d^14*K1^2*M^4*u^6)/
       (6572703744000*b^2*Sqrt[79170*Pi]) - 
      (117339140909*d^4*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^7)/
       (2208428457984000*b^2) - (6732247*d^6*K0*K1*M^4*Sqrt[13/(6090*Pi)]*
        u^7)/(23004463104000*b^2) - (7845367*K0*K1*M^4*u^7)/
       (3450669465600*b^2*Sqrt[79170*Pi]) - (10039507151*d^2*K0*K1*M^4*u^7)/
       (69013389312000*b^2*Sqrt[79170*Pi]) - (43373783057*d^4*K0*K1*M^4*u^7)/
       (315489779712000*b^2*Sqrt[79170*Pi]) + (2821145683*d^8*K0*K1*M^4*u^7)/
       (1437778944000*b^2*Sqrt[79170*Pi]) + (28883509*d^10*K0*K1*M^4*u^7)/
       (23004463104000*b^2*Sqrt[79170*Pi]) - (3235969411*d^12*K0*K1*M^4*u^7)/
       (3834077184000*b^2*Sqrt[79170*Pi]) - (139683779*d^14*K0*K1*M^4*u^7)/
       (1000194048000*b^2*Sqrt[79170*Pi]) - 
      (265133651*d^2*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^8)/(276053557248000*b^2) - 
      (2357819*d^14*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^8)/(2000388096000*b^2) - 
      (1758617*d^6*K1^2*M^4*Sqrt[203/(390*Pi)]*u^8)/(118308667392000*b^2) - 
      (192443051*d^2*K0^2*M^4*u^8)/(39436222464000*Sqrt[79170]*b^2*
        Sqrt[Pi]) - (102303197*d^2*K1^2*M^4*u^8)/(4600892620800*Sqrt[79170]*
        b^2*Sqrt[Pi]) - (18716203*K0^2*M^4*u^8)/(69013389312000*b^2*
        Sqrt[79170*Pi]) - (98837839*d^4*K0^2*M^4*u^8)/
       (1000194048000*b^2*Sqrt[79170*Pi]) - (11572931*d^6*K0^2*M^4*u^8)/
       (23004463104000*b^2*Sqrt[79170*Pi]) + (1790021071*d^8*K0^2*M^4*u^8)/
       (7668154368000*b^2*Sqrt[79170*Pi]) + (751951*d^10*K0^2*M^4*u^8)/
       (600116428800*b^2*Sqrt[79170*Pi]) - (991973767*d^12*K0^2*M^4*u^8)/
       (9859055616000*b^2*Sqrt[79170*Pi]) - (247320443*d^14*K0^2*M^4*u^8)/
       (138026778624000*b^2*Sqrt[79170*Pi]) - (7999307*K1^2*M^4*u^8)/
       (23004463104000*b^2*Sqrt[79170*Pi]) - (968836433*d^4*K1^2*M^4*u^8)/
       (7668154368000*b^2*Sqrt[79170*Pi]) + (431884781*d^6*K1^2*M^4*u^8)/
       (165632134348800*b^2*Sqrt[79170*Pi]) + (1082795527*d^8*K1^2*M^4*u^8)/
       (3632283648000*b^2*Sqrt[79170*Pi]) + (646993*d^10*K1^2*M^4*u^8)/
       (394362224640*b^2*Sqrt[79170*Pi]) - (421889983*d^12*K1^2*M^4*u^8)/
       (3286351872000*b^2*Sqrt[79170*Pi]) - (72394181*d^14*K1^2*M^4*u^8)/
       (3286351872000*b^2*Sqrt[79170*Pi]) - 
      (72084529*d^4*K0*K1*M^4*Sqrt[7/(11310*Pi)]*u^9)/(11830866739200*b^2) - 
      (3149*d^6*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^9)/(808750656000*b^2) - 
      (307067*K0*K1*M^4*u^9)/(2250436608000*b^2*Sqrt[79170*Pi]) - 
      (225930287*d^2*K0*K1*M^4*u^9)/(25880020992000*b^2*Sqrt[79170*Pi]) - 
      (2884461907*d^4*K0*K1*M^4*u^9)/(414080335872000*b^2*Sqrt[79170*Pi]) + 
      (6041899429*d^8*K0*K1*M^4*u^9)/(51760041984000*b^2*Sqrt[79170*Pi]) + 
      (20292709*d^10*K0*K1*M^4*u^9)/(25880020992000*b^2*Sqrt[79170*Pi]) - 
      (103802233*d^12*K0*K1*M^4*u^9)/(2070401679360*b^2*Sqrt[79170*Pi]) - 
      (915479*d^14*K0*K1*M^4*u^9)/(103520083968*b^2*Sqrt[79170*Pi]) - 
      (216331*d^2*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^10)/(3235002624000*b^2) - 
      (193411*d^6*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^10)/(38820031488000*b^2) + 
      (11034883*d^8*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^10)/(17746300108800*b^2) - 
      (1366481*d^2*K0^2*M^4*u^10)/(1848572928000*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (15751*K0^2*M^4*u^10)/(1362106368000*b^2*Sqrt[79170*Pi]) - 
      (7248233*d^4*K0^2*M^4*u^10)/(1725334732800*b^2*Sqrt[79170*Pi]) + 
      (47881*d^6*K0^2*M^4*u^10)/(6470005248000*b^2*Sqrt[79170*Pi]) + 
      (255345373*d^8*K0^2*M^4*u^10)/(25880020992000*b^2*Sqrt[79170*Pi]) + 
      (657529*d^10*K0^2*M^4*u^10)/(12940010496000*b^2*Sqrt[79170*Pi]) - 
      (5733451*d^12*K0^2*M^4*u^10)/(1362106368000*b^2*Sqrt[79170*Pi]) - 
      (5653*d^14*K0^2*M^4*u^10)/(7402752000*b^2*Sqrt[79170*Pi]) - 
      (2069*K1^2*M^4*u^10)/(152235417600*b^2*Sqrt[79170*Pi]) - 
      (63929501*d^4*K1^2*M^4*u^10)/(12940010496000*b^2*Sqrt[79170*Pi]) + 
      (193441*d^6*K1^2*M^4*u^10)/(2588002099200*b^2*Sqrt[79170*Pi]) + 
      (34711333*d^8*K1^2*M^4*u^10)/(9859055616000*b^2*Sqrt[79170*Pi]) + 
      (491573*d^10*K1^2*M^4*u^10)/(9705007872000*b^2*Sqrt[79170*Pi]) - 
      (9133393*d^12*K1^2*M^4*u^10)/(1848572928000*b^2*Sqrt[79170*Pi]) - 
      (1457039*d^14*K1^2*M^4*u^10)/(1617501312000*b^2*Sqrt[79170*Pi]) - 
      (36503*d^14*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^11)/(1848572928000*b^2) - 
      (12289*K0*K1*M^4*u^11)/(3235002624000*b^2*Sqrt[79170*Pi]) - 
      (350573*d^2*K0*K1*M^4*u^11)/(1437778944000*b^2*Sqrt[79170*Pi]) - 
      (2987093*d^4*K0*K1*M^4*u^11)/(2156668416000*b^2*Sqrt[79170*Pi]) + 
      (179399*d^6*K0*K1*M^4*u^11)/(38820031488000*b^2*Sqrt[79170*Pi]) + 
      (15796231*d^8*K0*K1*M^4*u^11)/(4852503936000*b^2*Sqrt[79170*Pi]) + 
      (39647*d^10*K0*K1*M^4*u^11)/(38820031488000*b^2*Sqrt[79170*Pi]) - 
      (8873827*d^12*K0*K1*M^4*u^11)/(6470005248000*b^2*Sqrt[79170*Pi]) - 
      (11*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^12)/(1294001049600*b^2) - 
      (7381*d^2*K0^2*M^4*u^12)/(517600419840*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (202733*d^2*K1^2*M^4*u^12)/(12940010496000*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (31*K0^2*M^4*u^12)/(287555788800*b^2*Sqrt[79170*Pi]) - 
      (1199*d^4*K0^2*M^4*u^12)/(14788583424*b^2*Sqrt[79170*Pi]) + 
      (557*d^6*K0^2*M^4*u^12)/(1552801259520*b^2*Sqrt[79170*Pi]) + 
      (296279*d^8*K0^2*M^4*u^12)/(1552801259520*b^2*Sqrt[79170*Pi]) - 
      (1549*d^10*K0^2*M^4*u^12)/(1552801259520*b^2*Sqrt[79170*Pi]) - 
      (41087*d^12*K0^2*M^4*u^12)/(517600419840*b^2*Sqrt[79170*Pi]) - 
      (7883*d^14*K0^2*M^4*u^12)/(517600419840*b^2*Sqrt[79170*Pi]) - 
      (149*K1^2*M^4*u^12)/(616190976000*b^2*Sqrt[79170*Pi]) - 
      (1155317*d^4*K1^2*M^4*u^12)/(12940010496000*b^2*Sqrt[79170*Pi]) + 
      (6007*d^6*K1^2*M^4*u^12)/(12940010496000*b^2*Sqrt[79170*Pi]) + 
      (2717189*d^8*K1^2*M^4*u^12)/(12940010496000*b^2*Sqrt[79170*Pi]) - 
      (2257*d^10*K1^2*M^4*u^12)/(1848572928000*b^2*Sqrt[79170*Pi]) - 
      (1129111*d^12*K1^2*M^4*u^12)/(12940010496000*b^2*Sqrt[79170*Pi]) - 
      (473*d^14*K1^2*M^4*u^12)/(28191744000*b^2*Sqrt[79170*Pi]) - 
      (7*d^4*K0*K1*M^4*Sqrt[7/(11310*Pi)]*u^13)/(11553580800*b^2) - 
      (d^6*K0*K1*M^4*Sqrt[7/(11310*Pi)]*u^13)/(1386429696*b^2) + 
      (617*d^8*K0*K1*M^4*Sqrt[7/(11310*Pi)]*u^13)/(346607424000*b^2) - 
      (d^2*K0*K1*M^4*Sqrt[29/(2730*Pi)]*u^13)/(22465296000*b^2) - 
      (K0*K1*M^4*u^13)/(22465296000*b^2*Sqrt[79170*Pi]) - 
      (587*d^2*K0*K1*M^4*u^13)/(404375328000*b^2*Sqrt[79170*Pi]) - 
      (4733*d^4*K0*K1*M^4*u^13)/(404375328000*b^2*Sqrt[79170*Pi]) + 
      (53*d^6*K0*K1*M^4*u^13)/(10109383200*b^2*Sqrt[79170*Pi]) + 
      (20089*d^8*K0*K1*M^4*u^13)/(808750656000*b^2*Sqrt[79170*Pi]) - 
      (521*d^10*K0*K1*M^4*u^13)/(1213125984000*b^2*Sqrt[79170*Pi]) - 
      (1549*d^12*K0*K1*M^4*u^13)/(101093832000*b^2*Sqrt[79170*Pi]) - 
      (1217*d^14*K0*K1*M^4*u^13)/(404375328000*b^2*Sqrt[79170*Pi]) - 
      (d^6*K0^2*M^4*Sqrt[7/(11310*Pi)]*u^14)/(28883952000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(11310*Pi)]*u^14)/(28883952000*b^2) + 
      (11*d^8*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^14)/(134791776000*b^2) + 
      (11*d^8*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^14)/(134791776000*b^2) - 
      (d^2*K0^2*M^4*Sqrt[29/(2730*Pi)]*u^14)/(404375328000*b^2) - 
      (d^2*K1^2*M^4*Sqrt[29/(2730*Pi)]*u^14)/(404375328000*b^2) - 
      (K0^2*M^4*u^14)/(404375328000*b^2*Sqrt[79170*Pi]) - 
      (d^4*K0^2*M^4*u^14)/(2139552000*b^2*Sqrt[79170*Pi]) + 
      (d^6*K0^2*M^4*u^14)/(3851193600*b^2*Sqrt[79170*Pi]) - 
      (d^10*K0^2*M^4*u^14)/(57767904000*b^2*Sqrt[79170*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(2310716160*b^2*Sqrt[79170*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(11553580800*b^2*Sqrt[79170*Pi]) - 
      (K1^2*M^4*u^14)/(404375328000*b^2*Sqrt[79170*Pi]) - 
      (d^4*K1^2*M^4*u^14)/(2139552000*b^2*Sqrt[79170*Pi]) + 
      (d^6*K1^2*M^4*u^14)/(3851193600*b^2*Sqrt[79170*Pi]) - 
      (d^10*K1^2*M^4*u^14)/(57767904000*b^2*Sqrt[79170*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(2310716160*b^2*Sqrt[79170*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(11553580800*b^2*Sqrt[79170*Pi]))/Pi, 0, 
    ((-8327*K1^2*M^4*Sqrt[7/(11310*Pi)]*u^2)/(7074785280*b^2) + 
      (207559*d^4*K1^2*M^4*Sqrt[7/(11310*Pi)]*u^2)/(5659828224*b^2) - 
      (1431299*d^2*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^2)/(57094758400*b^2) - 
      (17247901*d^10*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^2)/(28299141120*b^2) + 
      (79409*d^6*K1^2*M^4*Sqrt[21/(3770*Pi)]*u^2)/(304291840*b^2) + 
      (159071*d^14*K1^2*M^4*Sqrt[35/(2262*Pi)]*u^2)/(2829914112*b^2) + 
      (22319*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(113196564480*b^2) + 
      (747769*d^2*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(56598282240*b^2) + 
      (1513897*d^4*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(18866094080*b^2) + 
      (552013*d^6*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(56598282240*b^2) - 
      (5600023*d^8*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(28299141120*b^2) - 
      (95953*d^10*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(11319656448*b^2) + 
      (5054621*d^12*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(56598282240*b^2) + 
      (796367*d^14*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(56598282240*b^2) - 
      (5291*d^16*K0^2*M^4*Sqrt[273/(290*Pi)]*u^2)/(37732188160*b^2) + 
      (115973*d^12*K1^2*M^4*Sqrt[273/(290*Pi)]*u^2)/(9433047040*b^2) + 
      (1749*d^16*K1^2*M^4*Sqrt[273/(290*Pi)]*u^2)/(9433047040*b^2) + 
      (2406049*d^2*K1^2*M^4*u^2)/(542400204800*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (528077*d^8*K1^2*M^4*u^2)/(182575104*b^2*Sqrt[79170*Pi]) + 
      (193061*d^14*K1^2*M^4*u^2)/(5659828224*b^2*Sqrt[79170*Pi]) + 
      (217647103*K0*K1*M^4*Sqrt[7/(11310*Pi)]*u^3)/(20375381606400*b^2) + 
      (15371210761*d^6*K0*K1*M^4*Sqrt[7/(11310*Pi)]*u^3)/
       (10187690803200*b^2) - (7111851197*d^8*K0*K1*M^4*Sqrt[7/(11310*Pi)]*
        u^3)/(565982822400*b^2) + (1378401877*d^2*K0*K1*M^4*
        Sqrt[13/(6090*Pi)]*u^3)/(3395896934400*b^2) - 
      (10118741347*d^10*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^3)/
       (10187690803200*b^2) + (6597389167*d^12*K0*K1*M^4*Sqrt[13/(6090*Pi)]*
        u^3)/(2037538160640*b^2) + (6561450473*d^14*K0*K1*M^4*
        Sqrt[13/(6090*Pi)]*u^3)/(10187690803200*b^2) - 
      (62524123*d^16*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^3)/(6791793868800*b^2) + 
      (122017309788749789*d^4*K0*K1*M^4*Sqrt[29/(2730*Pi)]*u^3)/
       (116982413674334208000*b^2) + (2041637483976787721*d^4*K0*K1*M^4*u^3)/
       (467929654697336832000*b^2*Sqrt[79170*Pi]) - 
      (5413698587*d^8*K0^2*M^4*Sqrt[7/(11310*Pi)]*u^4)/(1131965644800*b^2) + 
      (8794547297*d^14*K0^2*M^4*Sqrt[7/(11310*Pi)]*u^4)/
       (20375381606400*b^2) - (6698799217*d^10*K0^2*M^4*Sqrt[13/(6090*Pi)]*
        u^4)/(20375381606400*b^2) + (4972416829*d^12*K0^2*M^4*
        Sqrt[13/(6090*Pi)]*u^4)/(4075076321280*b^2) - 
      (1551225087827389*d^16*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^4)/
       (431935065874464768000*b^2) - (73770371329*d^8*K1^2*M^4*
        Sqrt[13/(6090*Pi)]*u^4)/(10335338496000*b^2) + 
      (11572263820829148883*d^4*K0^2*M^4*Sqrt[29/(2730*Pi)]*u^4)/
       (31819216519418904576000*b^2) + (13007881*K0^2*M^4*Sqrt[91/(870*Pi)]*
        u^4)/(40750763212800*b^2) + (814035323*d^2*K0^2*M^4*u^4)/
       (399517286400*Sqrt[79170]*b^2*Sqrt[Pi]) + 
      (615699039313*d^2*K1^2*M^4*u^4)/(106970753433600*Sqrt[79170]*b^2*
        Sqrt[Pi]) + (85098687335209091623*d^4*K0^2*M^4*u^4)/
       (31819216519418904576000*b^2*Sqrt[79170*Pi]) + 
      (74018060437*d^6*K0^2*M^4*u^4)/(20375381606400*b^2*Sqrt[79170*Pi]) - 
      (38616107126491*d^16*K0^2*M^4*u^4)/(6351986262859776000*b^2*
        Sqrt[79170*Pi]) + (13161664343*K1^2*M^4*u^4)/(158475190272000*b^2*
        Sqrt[79170*Pi]) + (394496156581*d^4*K1^2*M^4*u^4)/
       (10697075343360*b^2*Sqrt[79170*Pi]) + (72689409311*d^6*K1^2*M^4*u^4)/
       (7640768102400*b^2*Sqrt[79170*Pi]) - (40438423003*d^10*K1^2*M^4*u^4)/
       (3495776256000*b^2*Sqrt[79170*Pi]) + (3347281750123*d^12*K1^2*M^4*u^4)/
       (76407681024000*b^2*Sqrt[79170*Pi]) + 
      (1130097339157*d^14*K1^2*M^4*u^4)/(133713441792000*b^2*
        Sqrt[79170*Pi]) - (569982967903*d^16*K1^2*M^4*u^4)/
       (4278830137344000*b^2*Sqrt[79170*Pi]) + (22478174821*K0*K1*M^4*u^5)/
       (316950380544000*b^2*Sqrt[79170*Pi]) + 
      (4230005777873*d^2*K0*K1*M^4*u^5)/(855766027468800*b^2*
        Sqrt[79170*Pi]) + (27300346225571*d^4*K0*K1*M^4*u^5)/
       (855766027468800*b^2*Sqrt[79170*Pi]) + (46218409621*d^6*K0*K1*M^4*u^5)/
       (5315316940800*b^2*Sqrt[79170*Pi]) - 
      (19139637860201*d^8*K0*K1*M^4*u^5)/(237712785408000*b^2*
        Sqrt[79170*Pi]) - (15118066312459*d^10*K0*K1*M^4*u^5)/
       (1426276712448000*b^2*Sqrt[79170*Pi]) + 
      (163388900260793*d^12*K0*K1*M^4*u^5)/(4278830137344000*b^2*
        Sqrt[79170*Pi]) + (31821391627139*d^14*K0*K1*M^4*u^5)/
       (4278830137344000*b^2*Sqrt[79170*Pi]) - 
      (1007293178291*d^16*K0*K1*M^4*u^5)/(8557660274688000*b^2*
        Sqrt[79170*Pi]) + (121578099257*d^6*K0^2*M^4*Sqrt[7/(11310*Pi)]*u^6)/
       (489009158553600*b^2) - (4978866762077*d^8*K1^2*M^4*Sqrt[13/(6090*Pi)]*
        u^6)/(2852553424896000*b^2) - (2892590213*d^16*K1^2*M^4*
        Sqrt[13/(6090*Pi)]*u^6)/(1267801522176000*b^2) + 
      (44753051332085641*d^14*K0^2*M^4*Sqrt[29/(2730*Pi)]*u^6)/
       (956968917877260288000*b^2) - (133365673247564677*d^16*K0^2*M^4*
        Sqrt[29/(2730*Pi)]*u^6)/(190915299116513427456000*b^2) + 
      (2801387540797990043*d^4*K1^2*M^4*Sqrt[29/(2730*Pi)]*u^6)/
       (19091529911651342745600*b^2) + (3087770224589*d^2*K0^2*M^4*u^6)/
       (3423064109875200*Sqrt[79170]*b^2*Sqrt[Pi]) + 
      (24325366828669*d^2*K1^2*M^4*u^6)/(17115320549376000*Sqrt[79170]*b^2*
        Sqrt[Pi]) + (145974879919*K0^2*M^4*u^6)/(11410213699584000*b^2*
        Sqrt[79170*Pi]) + (4034076680659*d^4*K0^2*M^4*u^6)/
       (684612821975040*b^2*Sqrt[79170*Pi]) - (19286801951*d^8*K0^2*M^4*u^6)/
       (1291917312000*b^2*Sqrt[79170*Pi]) - (4075688274053*d^10*K0^2*M^4*u^6)/
       (1901702283264000*b^2*Sqrt[79170*Pi]) + 
      (121962554907173*d^12*K0^2*M^4*u^6)/(17115320549376000*b^2*
        Sqrt[79170*Pi]) + (30321733349019289*d^14*K0^2*M^4*u^6)/
       (478484458938630144000*b^2*Sqrt[79170*Pi]) - 
      (140989972756302347*d^16*K0^2*M^4*u^6)/(152732239293210741964800*b^2*
        Sqrt[79170*Pi]) + (710348471543*K1^2*M^4*u^6)/(34230641098752000*b^2*
        Sqrt[79170*Pi]) + (1830081741544304383657*d^4*K1^2*M^4*u^6)/
       (381830598233026854912000*b^2*Sqrt[79170*Pi]) + 
      (13808853005251*d^6*K1^2*M^4*u^6)/(5705106849792000*b^2*
        Sqrt[79170*Pi]) - (18129803260787*d^10*K1^2*M^4*u^6)/
       (5705106849792000*b^2*Sqrt[79170*Pi]) + 
      (61621857680759*d^12*K1^2*M^4*u^6)/(5705106849792000*b^2*
        Sqrt[79170*Pi]) + (12470947056049*d^14*K1^2*M^4*u^6)/
       (5705106849792000*b^2*Sqrt[79170*Pi]) - 
      (38347342219*d^10*K0*K1*M^4*Sqrt[29/(2730*Pi)]*u^7)/
       (570510684979200*b^2) + (196754856721*K0*K1*M^4*u^7)/
       (17115320549376000*b^2*Sqrt[79170*Pi]) + 
      (296234463899*d^2*K0*K1*M^4*u^7)/(372072185856000*b^2*Sqrt[79170*Pi]) + 
      (43804015287313*d^4*K0*K1*M^4*u^7)/(8557660274688000*b^2*
        Sqrt[79170*Pi]) + (12500828259389*d^6*K0*K1*M^4*u^7)/
       (8557660274688000*b^2*Sqrt[79170*Pi]) - 
      (18331317597991*d^8*K0*K1*M^4*u^7)/(1426276712448000*b^2*
        Sqrt[79170*Pi]) + (52603112661199*d^12*K0*K1*M^4*u^7)/
       (8557660274688000*b^2*Sqrt[79170*Pi]) + 
      (2195935497947*d^14*K0*K1*M^4*u^7)/(1711532054937600*b^2*
        Sqrt[79170*Pi]) - (10432347397*d^16*K0*K1*M^4*u^7)/
       (684612821975040*b^2*Sqrt[79170*Pi]) - 
      (2252322827*d^16*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^8)/
       (17115320549376000*b^2) + (45733939403*d^6*K1^2*M^4*Sqrt[29/(2730*Pi)]*
        u^8)/(5705106849792000*b^2) + (87066519079*d^2*K0^2*M^4*u^8)/
       (900806344704000*Sqrt[79170]*b^2*Sqrt[Pi]) + 
      (2154541624061*d^2*K1^2*M^4*u^8)/(17115320549376000*Sqrt[79170]*b^2*
        Sqrt[Pi]) + (11824558351*K0^2*M^4*u^8)/(8557660274688000*b^2*
        Sqrt[79170*Pi]) + (10687540226939*d^4*K0^2*M^4*u^8)/
       (17115320549376000*b^2*Sqrt[79170*Pi]) + 
      (115698389831*d^6*K0^2*M^4*u^8)/(633900761088000*b^2*Sqrt[79170*Pi]) - 
      (8921079536819*d^8*K0^2*M^4*u^8)/(5705106849792000*b^2*
        Sqrt[79170*Pi]) - (4286522312441*d^10*K0^2*M^4*u^8)/
       (17115320549376000*b^2*Sqrt[79170*Pi]) + 
      (12812411732441*d^12*K0^2*M^4*u^8)/(17115320549376000*b^2*
        Sqrt[79170*Pi]) + (924711318109*d^14*K0^2*M^4*u^8)/
       (5705106849792000*b^2*Sqrt[79170*Pi]) - 
      (26094495449*d^16*K0^2*M^4*u^8)/(17115320549376000*b^2*
        Sqrt[79170*Pi]) + (3925642633*K1^2*M^4*u^8)/(2139415068672000*b^2*
        Sqrt[79170*Pi]) + (4594095325609*d^4*K1^2*M^4*u^8)/
       (5705106849792000*b^2*Sqrt[79170*Pi]) - 
      (459184744807*d^8*K1^2*M^4*u^8)/(228204273991680*b^2*Sqrt[79170*Pi]) - 
      (620654336153*d^10*K1^2*M^4*u^8)/(1901702283264000*b^2*
        Sqrt[79170*Pi]) + (3297027781477*d^12*K1^2*M^4*u^8)/
       (3423064109875200*b^2*Sqrt[79170*Pi]) + 
      (724360141051*d^14*K1^2*M^4*u^8)/(3423064109875200*b^2*
        Sqrt[79170*Pi]) - (796907592643*d^8*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^9)/
       (12836490412032000*b^2) - (20260775891*d^10*K0*K1*M^4*
        Sqrt[29/(2730*Pi)]*u^9)/(4278830137344000*b^2) - 
      (621617*d^16*K0*K1*M^4*Sqrt[29/(2730*Pi)]*u^9)/(44571147264000*b^2) + 
      (344876689*K0*K1*M^4*u^9)/(475425570816000*b^2*Sqrt[79170*Pi]) + 
      (645434125361*d^2*K0*K1*M^4*u^9)/(12836490412032000*b^2*
        Sqrt[79170*Pi]) + (55406390617*d^4*K0*K1*M^4*u^9)/
       (171153205493760*b^2*Sqrt[79170*Pi]) + 
      (246744562781*d^6*K0*K1*M^4*u^9)/(2567298082406400*b^2*
        Sqrt[79170*Pi]) + (141414433987*d^12*K0*K1*M^4*u^9)/
       (366756868915200*b^2*Sqrt[79170*Pi]) + 
      (1134224856371*d^14*K0*K1*M^4*u^9)/(12836490412032000*b^2*
        Sqrt[79170*Pi]) + (7819304111*d^12*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^10)/
       (2567298082406400*b^2) + (17585249*d^2*K0^2*M^4*Sqrt[91/(870*Pi)]*
        u^10)/(366756868915200*b^2) + (198925171129*d^2*K1^2*M^4*u^10)/
       (38509471236096000*Sqrt[79170]*b^2*Sqrt[Pi]) + 
      (17907901*K0^2*M^4*u^10)/(285255342489600*b^2*Sqrt[79170*Pi]) + 
      (13411859677*d^4*K0^2*M^4*u^10)/(475425570816000*b^2*Sqrt[79170*Pi]) + 
      (111189292577*d^6*K0^2*M^4*u^10)/(12836490412032000*b^2*
        Sqrt[79170*Pi]) - (901208241071*d^8*K0^2*M^4*u^10)/
       (12836490412032000*b^2*Sqrt[79170*Pi]) - 
      (53725561927*d^10*K0^2*M^4*u^10)/(4278830137344000*b^2*
        Sqrt[79170*Pi]) + (428948510509*d^12*K0^2*M^4*u^10)/
       (12836490412032000*b^2*Sqrt[79170*Pi]) + 
      (20657659847*d^14*K0^2*M^4*u^10)/(2567298082406400*b^2*
        Sqrt[79170*Pi]) + (48847*d^16*K0^2*M^4*u^10)/(26412531712000*b^2*
        Sqrt[79170*Pi]) + (2861382997*K1^2*M^4*u^10)/(38509471236096000*b^2*
        Sqrt[79170*Pi]) + (257620424003*d^4*K1^2*M^4*u^10)/
       (7701894247219200*b^2*Sqrt[79170*Pi]) + 
      (80265179077*d^6*K1^2*M^4*u^10)/(7701894247219200*b^2*Sqrt[79170*Pi]) - 
      (3206102253671*d^8*K1^2*M^4*u^10)/(38509471236096000*b^2*
        Sqrt[79170*Pi]) - (582582889373*d^10*K1^2*M^4*u^10)/
       (38509471236096000*b^2*Sqrt[79170*Pi]) + 
      (372019620619*d^14*K1^2*M^4*u^10)/(38509471236096000*b^2*
        Sqrt[79170*Pi]) + (343325627*d^16*K1^2*M^4*u^10)/
       (19254735618048000*b^2*Sqrt[79170*Pi]) + 
      (24763673*d^14*K0*K1*M^4*Sqrt[29/(2730*Pi)]*u^11)/
       (240684195225600*b^2) - (274966419265103*d^16*K0*K1*M^4*
        Sqrt[29/(2730*Pi)]*u^11)/(95457649558256713728000*b^2) + 
      (2957587*K0*K1*M^4*u^11)/(137533825843200*b^2*Sqrt[79170*Pi]) + 
      (720264689*d^2*K0*K1*M^4*u^11)/(481368390451200*b^2*Sqrt[79170*Pi]) + 
      (23492952733*d^4*K0*K1*M^4*u^11)/(2406841952256000*b^2*
        Sqrt[79170*Pi]) + (1951213001*d^6*K0*K1*M^4*u^11)/
       (601710488064000*b^2*Sqrt[79170*Pi]) - 
      (58497950627*d^8*K0*K1*M^4*u^11)/(2406841952256000*b^2*
        Sqrt[79170*Pi]) - (11399179307*d^10*K0*K1*M^4*u^11)/
       (2406841952256000*b^2*Sqrt[79170*Pi]) + 
      (133822639*d^12*K0*K1*M^4*u^11)/(11627255808000*b^2*Sqrt[79170*Pi]) + 
      (31476602311458497*d^16*K0*K1*M^4*u^11)/(286372948674770141184000*b^2*
        Sqrt[79170*Pi]) + (23760001*d^6*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^12)/
       (1203420976128000*b^2) - (31399541*d^10*K1^2*M^4*Sqrt[29/(2730*Pi)]*
        u^12)/(2406841952256000*b^2) + (275916604026527*d^12*K1^2*M^4*
        Sqrt[29/(2730*Pi)]*u^12)/(33043032539396554752000*b^2) + 
      (7907611*d^2*K0^2*M^4*u^12)/(85958641152000*Sqrt[79170]*b^2*Sqrt[Pi]) + 
      (82232321*d^2*K1^2*M^4*u^12)/(802280650752000*Sqrt[79170]*b^2*
        Sqrt[Pi]) + (1601921*K0^2*M^4*u^12)/(1203420976128000*b^2*
        Sqrt[79170*Pi]) + (146001787*d^4*K0^2*M^4*u^12)/
       (240684195225600*b^2*Sqrt[79170*Pi]) + (107847763*d^6*K0^2*M^4*u^12)/
       (481368390451200*b^2*Sqrt[79170*Pi]) - (520742813*d^8*K0^2*M^4*u^12)/
       (343834564608000*b^2*Sqrt[79170*Pi]) - (396144631*d^10*K0^2*M^4*u^12)/
       (1203420976128000*b^2*Sqrt[79170*Pi]) + (23908057*d^12*K0^2*M^4*u^12)/
       (33428360448000*b^2*Sqrt[79170*Pi]) + (96616511*d^14*K0^2*M^4*u^12)/
       (481368390451200*b^2*Sqrt[79170*Pi]) + (9152659*d^16*K0^2*M^4*u^12)/
       (2406841952256000*b^2*Sqrt[79170*Pi]) + (2361199*K1^2*M^4*u^12)/
       (1604561301504000*b^2*Sqrt[79170*Pi]) + (543042961*d^4*K1^2*M^4*u^12)/
       (802280650752000*b^2*Sqrt[79170*Pi]) - (4070786533*d^8*K1^2*M^4*u^12)/
       (2406841952256000*b^2*Sqrt[79170*Pi]) + 
      (3681395502016513*d^12*K1^2*M^4*u^12)/(6608606507879310950400*b^2*
        Sqrt[79170*Pi]) + (45745067*d^14*K1^2*M^4*u^12)/
       (200570162688000*b^2*Sqrt[79170*Pi]) + (7810219*d^16*K1^2*M^4*u^12)/
       (1604561301504000*b^2*Sqrt[79170*Pi]) + 
      (3313211*d^12*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^13)/
       (267426883584000*b^2) + (665569*K0*K1*M^4*u^13)/
       (2406841952256000*b^2*Sqrt[79170*Pi]) + (2557213*d^2*K0*K1*M^4*u^13)/
       (126675892224000*b^2*Sqrt[79170*Pi]) + (324753661*d^4*K0*K1*M^4*u^13)/
       (2406841952256000*b^2*Sqrt[79170*Pi]) + (21148033*d^6*K0*K1*M^4*u^13)/
       (343834564608000*b^2*Sqrt[79170*Pi]) - (90759689*d^8*K0*K1*M^4*u^13)/
       (267426883584000*b^2*Sqrt[79170*Pi]) - (74095729*d^10*K0*K1*M^4*u^13)/
       (802280650752000*b^2*Sqrt[79170*Pi]) + (7340117*d^14*K0*K1*M^4*u^13)/
       (141578938368000*b^2*Sqrt[79170*Pi]) + (1163551*d^16*K0*K1*M^4*u^13)/
       (601710488064000*b^2*Sqrt[79170*Pi]) + 
      (K0^2*M^4*Sqrt[13/(6090*Pi)]*u^14)/(3342836044800*b^2) - 
      (14143*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^14)/(100034368640640000*b^2) + 
      (13425774739*d^10*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^14)/
       (27209348270254080000*b^2) + (250039*d^12*K1^2*M^4*Sqrt[13/(6090*Pi)]*
        u^14)/(481368390451200*b^2) + (615637*d^2*K0^2*M^4*u^14)/
       (802280650752000*Sqrt[79170]*b^2*Sqrt[Pi]) + 
      (1933151*d^2*K1^2*M^4*u^14)/(2406841952256000*Sqrt[79170]*b^2*
        Sqrt[Pi]) + (4129399*d^4*K0^2*M^4*u^14)/(802280650752000*b^2*
        Sqrt[79170*Pi]) + (7762487*d^6*K0^2*M^4*u^14)/(2406841952256000*b^2*
        Sqrt[79170*Pi]) - (31586491*d^8*K0^2*M^4*u^14)/
       (2406841952256000*b^2*Sqrt[79170*Pi]) - (127973*d^10*K0^2*M^4*u^14)/
       (25335178444800*b^2*Sqrt[79170*Pi]) + (5104733*d^12*K0^2*M^4*u^14)/
       (802280650752000*b^2*Sqrt[79170*Pi]) + (287857*d^14*K0^2*M^4*u^14)/
       (114611521536000*b^2*Sqrt[79170*Pi]) + (73*d^16*K0^2*M^4*u^14)/
       (465090232320*b^2*Sqrt[79170*Pi]) + (600149*K1^2*M^4*u^14)/
       (100034368640640000*b^2*Sqrt[79170*Pi]) + (4361303*d^4*K1^2*M^4*u^14)/
       (802280650752000*b^2*Sqrt[79170*Pi]) + (8557463*d^6*K1^2*M^4*u^14)/
       (2406841952256000*b^2*Sqrt[79170*Pi]) - (33358331*d^8*K1^2*M^4*u^14)/
       (2406841952256000*b^2*Sqrt[79170*Pi]) - 
      (54580889047*d^10*K1^2*M^4*u^14)/(4534891378375680000*b^2*
        Sqrt[79170*Pi]) + (146969*d^14*K1^2*M^4*u^14)/
       (53485376716800*b^2*Sqrt[79170*Pi]) + (3673*d^16*K1^2*M^4*u^14)/
       (20225562624000*b^2*Sqrt[79170*Pi]) + 
      (d^14*K0*K1*M^4*Sqrt[3/(26390*Pi)]*u^15)/(1568244070400*b^2) - 
      (1327*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^15)/(50017184320320000*b^2) - 
      (191*d^2*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^15)/(201682194840000*b^2) + 
      (d^12*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^15)/(17302464000*b^2) - 
      (2021*d^16*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^15)/(1429062409152000*b^2) + 
      (359*K0*K1*M^4*u^15)/(403364389680000*b^2*Sqrt[79170*Pi]) + 
      (4078439*d^2*K0*K1*M^4*u^15)/(50017184320320000*b^2*Sqrt[79170*Pi]) + 
      (41957*d^4*K0*K1*M^4*u^15)/(75213811008000*b^2*Sqrt[79170*Pi]) + 
      (6793*d^6*K0*K1*M^4*u^15)/(10744830144000*b^2*Sqrt[79170*Pi]) - 
      (15271*d^8*K0*K1*M^4*u^15)/(10744830144000*b^2*Sqrt[79170*Pi]) - 
      (11701*d^10*K0*K1*M^4*u^15)/(10744830144000*b^2*Sqrt[79170*Pi]) + 
      (2574053*d^14*K0*K1*M^4*u^15)/(5716249636608000*b^2*Sqrt[79170*Pi]) + 
      (93229*d^16*K0*K1*M^4*u^15)/(1429062409152000*b^2*Sqrt[79170*Pi]) + 
      (61*d^2*K0^2*M^4*u^16)/(25071270336000*Sqrt[79170]*b^2*Sqrt[Pi]) + 
      (61*d^2*K1^2*M^4*u^16)/(25071270336000*Sqrt[79170]*b^2*Sqrt[Pi]) + 
      (61*d^4*K0^2*M^4*u^16)/(3008552440320*b^2*Sqrt[79170*Pi]) + 
      (61*d^6*K0^2*M^4*u^16)/(2148966028800*b^2*Sqrt[79170*Pi]) - 
      (61*d^8*K0^2*M^4*u^16)/(1193870016000*b^2*Sqrt[79170*Pi]) - 
      (61*d^10*K0^2*M^4*u^16)/(1193870016000*b^2*Sqrt[79170*Pi]) + 
      (61*d^12*K0^2*M^4*u^16)/(2148966028800*b^2*Sqrt[79170*Pi]) + 
      (61*d^14*K0^2*M^4*u^16)/(3008552440320*b^2*Sqrt[79170*Pi]) + 
      (61*d^16*K0^2*M^4*u^16)/(25071270336000*b^2*Sqrt[79170*Pi]) + 
      (61*d^4*K1^2*M^4*u^16)/(3008552440320*b^2*Sqrt[79170*Pi]) + 
      (61*d^6*K1^2*M^4*u^16)/(2148966028800*b^2*Sqrt[79170*Pi]) - 
      (61*d^8*K1^2*M^4*u^16)/(1193870016000*b^2*Sqrt[79170*Pi]) - 
      (61*d^10*K1^2*M^4*u^16)/(1193870016000*b^2*Sqrt[79170*Pi]) + 
      (61*d^12*K1^2*M^4*u^16)/(2148966028800*b^2*Sqrt[79170*Pi]) + 
      (61*d^14*K1^2*M^4*u^16)/(3008552440320*b^2*Sqrt[79170*Pi]) + 
      (61*d^16*K1^2*M^4*u^16)/(25071270336000*b^2*Sqrt[79170*Pi]))/Pi, 0, 
    ((7705609141*d^18*K1^2*M^4*Sqrt[3/(26390*Pi)]*u^2)/
       (283519661834240*b^2) + (10729*K1^2*M^4*Sqrt[7/(11310*Pi)]*u^2)/
       (4716523520*b^2) + (124911973*d^4*K1^2*M^4*Sqrt[7/(11310*Pi)]*u^2)/
       (113196564480*b^2) + (34517*d^6*K1^2*M^4*Sqrt[7/(11310*Pi)]*u^2)/
       (984317952*b^2) + (62099557*d^2*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^2)/
       (679179386880*b^2) + (10923833*d^12*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^2)/
       (22639312896*b^2) + (1272389*d^16*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^2)/
       (22639312896*b^2) - (9106280553134209*d^6*K0^2*M^4*Sqrt[29/(2730*Pi)]*
        u^2)/(31222319239833845760*b^2) + 
      (162957287*d^14*K1^2*M^4*Sqrt[29/(2730*Pi)]*u^2)/(25016440750080*b^2) - 
      (167*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(410132480*b^2) - 
      (2750119*d^2*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(90557251584*b^2) - 
      (48440567*d^4*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(226393128960*b^2) + 
      (128546213*d^8*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(226393128960*b^2) + 
      (21203*d^10*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(186178560*b^2) - 
      (13240721*d^12*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(45278625792*b^2) - 
      (12088811*d^14*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(226393128960*b^2) + 
      (177523*d^16*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(45278625792*b^2) - 
      (17213*d^18*K0^2*M^4*Sqrt[91/(870*Pi)]*u^2)/(452786257920*b^2) + 
      (67*d^2*K1^2*M^4*u^2)/(525680640*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (5838048531817519*d^6*K0^2*M^4*u^2)/(31222319239833845760*b^2*
        Sqrt[79170*Pi]) - (2195110313*d^8*K1^2*M^4*u^2)/
       (113196564480*b^2*Sqrt[79170*Pi]) + (42090497*d^10*K1^2*M^4*u^2)/
       (14149570560*b^2*Sqrt[79170*Pi]) - (515999*d^14*K1^2*M^4*u^2)/
       (16458184704*b^2*Sqrt[79170*Pi]) + (1996591*d^18*K1^2*M^4*u^2)/
       (7087991545856*b^2*Sqrt[79170*Pi]) - 
      (719833229*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^3)/(56032299417600*b^2) - 
      (4291043578421*d^12*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^3)/
       (448258395340800*b^2) - (3708487041341*d^2*K0*K1*M^4*u^3)/
       (298838930227200*b^2*Sqrt[79170*Pi]) - 
      (773124185641*d^4*K0*K1*M^4*u^3)/(8789380300800*b^2*Sqrt[79170*Pi]) - 
      (1750375857331*d^6*K0*K1*M^4*u^3)/(40750763212800*b^2*Sqrt[79170*Pi]) + 
      (34937006431883*d^8*K0*K1*M^4*u^3)/(149419465113600*b^2*
        Sqrt[79170*Pi]) + (143658383231*d^10*K0*K1*M^4*u^3)/
       (2546922700800*b^2*Sqrt[79170*Pi]) - 
      (11111106243343*d^14*K0*K1*M^4*u^3)/(448258395340800*b^2*
        Sqrt[79170*Pi]) + (217612605671*d^16*K0*K1*M^4*u^3)/
       (89651679068160*b^2*Sqrt[79170*Pi]) + (65552212631*d^18*K0*K1*M^4*u^3)/
       (896516790681600*b^2*Sqrt[79170*Pi]) - 
      (3405075266291*d^12*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^4)/
       (896516790681600*b^2) + (11655032141*d^16*K0^2*M^4*Sqrt[13/(6090*Pi)]*
        u^4)/(179303358136320*b^2) - (2929181286971*d^2*K0^2*M^4*u^4)/
       (597677860454400*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (36805614077081093*d^2*K1^2*M^4*u^4)/(2447490838560768000*Sqrt[79170]*
        b^2*Sqrt[Pi]) - (1832264783*K0^2*M^4*u^4)/(28016149708800*b^2*
        Sqrt[79170*Pi]) - (454806031369*d^4*K0^2*M^4*u^4)/
       (12992996966400*b^2*Sqrt[79170*Pi]) - (74687327479*d^6*K0^2*M^4*u^4)/
       (4289554022400*b^2*Sqrt[79170*Pi]) + (27852771756893*d^8*K0^2*M^4*u^4)/
       (298838930227200*b^2*Sqrt[79170*Pi]) + 
      (115058057861*d^10*K0^2*M^4*u^4)/(5093845401600*b^2*Sqrt[79170*Pi]) - 
      (8872500640153*d^14*K0^2*M^4*u^4)/(896516790681600*b^2*
        Sqrt[79170*Pi]) + (32081139281*d^18*K0^2*M^4*u^4)/
       (1793033581363200*b^2*Sqrt[79170*Pi]) - (807757490851*K1^2*M^4*u^4)/
       (3973199413248000*b^2*Sqrt[79170*Pi]) - 
      (129614201916353977*d^4*K1^2*M^4*u^4)/(1223745419280384000*b^2*
        Sqrt[79170*Pi]) - (4760527367683643*d^6*K1^2*M^4*u^4)/
       (94134263021568000*b^2*Sqrt[79170*Pi]) + 
      (797195653021007*d^8*K1^2*M^4*u^4)/(2852553424896000*b^2*
        Sqrt[79170*Pi]) + (47748429427669*d^10*K1^2*M^4*u^4)/
       (713138356224000*b^2*Sqrt[79170*Pi]) - 
      (4597293920203021*d^12*K1^2*M^4*u^4)/(31378087673856000*b^2*
        Sqrt[79170*Pi]) - (2863221401257397*d^14*K1^2*M^4*u^4)/
       (94134263021568000*b^2*Sqrt[79170*Pi]) + 
      (197229145501*d^16*K1^2*M^4*u^4)/(90080634470400*b^2*Sqrt[79170*Pi]) + 
      (377238533143*d^18*K1^2*M^4*u^4)/(8185588088832000*b^2*
        Sqrt[79170*Pi]) - (1373376819587*K0*K1*M^4*u^5)/
       (7946398826496000*b^2*Sqrt[79170*Pi]) - 
      (63359410940927281*d^2*K0*K1*M^4*u^5)/(4894981677121536000*b^2*
        Sqrt[79170*Pi]) - (226238819494629509*d^4*K0*K1*M^4*u^5)/
       (2447490838560768000*b^2*Sqrt[79170*Pi]) - 
      (114208496393443663*d^6*K0*K1*M^4*u^5)/(2447490838560768000*b^2*
        Sqrt[79170*Pi]) + (73549716983761*d^8*K0*K1*M^4*u^5)/
       (300268781568000*b^2*Sqrt[79170*Pi]) + 
      (44240725927249*d^10*K0*K1*M^4*u^5)/(713138356224000*b^2*
        Sqrt[79170*Pi]) - (1158665013942671*d^12*K0*K1*M^4*u^5)/
       (8965167906816000*b^2*Sqrt[79170*Pi]) - 
      (5167432988336149*d^14*K0*K1*M^4*u^5)/(188268526043136000*b^2*
        Sqrt[79170*Pi]) + (14190344750789*d^16*K0*K1*M^4*u^5)/
       (7530741041725440*b^2*Sqrt[79170*Pi]) + 
      (14218848111973*d^18*K0*K1*M^4*u^5)/(376537052086272000*b^2*
        Sqrt[79170*Pi]) + (21601749958907*d^10*K1^2*M^4*Sqrt[13/(6090*Pi)]*
        u^6)/(14975905480704000*b^2) - (6847241297682451*d^12*K1^2*M^4*
        Sqrt[29/(2730*Pi)]*u^6)/(5271518729207808000*b^2) - 
      (4238035718053721*d^2*K0^2*M^4*u^6)/(1779993337135104000*Sqrt[79170]*
        b^2*Sqrt[Pi]) - (529452269830064557*d^2*K1^2*M^4*u^6)/
       (137059486959403008000*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (5451191018831*K0^2*M^4*u^6)/(174820774182912000*b^2*Sqrt[79170*Pi]) - 
      (8926244042127821*d^4*K0^2*M^4*u^6)/(515261229170688000*b^2*
        Sqrt[79170*Pi]) - (91321586535292093*d^6*K0^2*M^4*u^6)/
       (9789963354243072000*b^2*Sqrt[79170*Pi]) + 
      (11578492585195379*d^8*K0^2*M^4*u^6)/(251024701390848000*b^2*
        Sqrt[79170*Pi]) + (35562841453109*d^10*K0^2*M^4*u^6)/
       (2852553424896000*b^2*Sqrt[79170*Pi]) - 
      (6152878505789347*d^12*K0^2*M^4*u^6)/(251024701390848000*b^2*
        Sqrt[79170*Pi]) - (367813093023149*d^14*K0^2*M^4*u^6)/
       (68461282197504000*b^2*Sqrt[79170*Pi]) + 
      (52454413587727*d^16*K0^2*M^4*u^6)/(150614820834508800*b^2*
        Sqrt[79170*Pi]) + (581384107477*d^18*K0^2*M^4*u^6)/
       (79270958333952000*b^2*Sqrt[79170*Pi]) - 
      (904123980984629*K1^2*M^4*u^6)/(17132435869925376000*b^2*
        Sqrt[79170*Pi]) - (143060464029455741*d^4*K1^2*M^4*u^6)/
       (5271518729207808000*b^2*Sqrt[79170*Pi]) - 
      (925743709024308763*d^6*K1^2*M^4*u^6)/(68529743479701504000*b^2*
        Sqrt[79170*Pi]) + (376009615078924511*d^8*K1^2*M^4*u^6)/
       (5271518729207808000*b^2*Sqrt[79170*Pi]) - 
      (6313380919755199*d^14*K1^2*M^4*u^6)/(753074104172544000*b^2*
        Sqrt[79170*Pi]) + (393216177850511*d^16*K1^2*M^4*u^6)/
       (753074104172544000*b^2*Sqrt[79170*Pi]) + 
      (18624953941463*d^18*K1^2*M^4*u^6)/(1506148208345088000*b^2*
        Sqrt[79170*Pi]) - (3034619560957*K0*K1*M^4*u^7)/
       (103832944666214400*b^2*Sqrt[79170*Pi]) - 
      (130518336996337*d^2*K0*K1*M^4*u^7)/(59903621922816000*b^2*
        Sqrt[79170*Pi]) - (133110713075357753*d^4*K0*K1*M^4*u^7)/
       (8566217934962688000*b^2*Sqrt[79170*Pi]) - 
      (697121138980081*d^6*K0*K1*M^4*u^7)/(85662179349626880*b^2*
        Sqrt[79170*Pi]) + (13485067531331399*d^8*K0*K1*M^4*u^7)/
       (329469920575488000*b^2*Sqrt[79170*Pi]) + 
      (341063946745741*d^10*K0*K1*M^4*u^7)/(29951810961408000*b^2*
        Sqrt[79170*Pi]) - (14316803702551771*d^12*K0*K1*M^4*u^7)/
       (658939841150976000*b^2*Sqrt[79170*Pi]) - 
      (10713741086201*d^14*K0*K1*M^4*u^7)/(2139415068672000*b^2*
        Sqrt[79170*Pi]) + (55580358922639*d^16*K0*K1*M^4*u^7)/
       (188268526043136000*b^2*Sqrt[79170*Pi]) + 
      (4928665163*d^18*K0*K1*M^4*u^7)/(615256621056000*b^2*Sqrt[79170*Pi]) + 
      (31556141*d^18*K0^2*M^4*Sqrt[3/(26390*Pi)]*u^8)/(80845314457600*b^2) + 
      (2263820889227*d^10*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^8)/
       (15458999205888000*b^2) - (352708930968943*d^12*K1^2*M^4*
        Sqrt[13/(6090*Pi)]*u^8)/(1317879682301952000*b^2) - 
      (3659687045988307*d^2*K0^2*M^4*u^8)/(13705948695940300800*Sqrt[79170]*
        b^2*Sqrt[Pi]) - (20826948877407913*d^2*K1^2*M^4*u^8)/
       (58739780125458432000*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (838857006751*K0^2*M^4*u^8)/(239614487691264000*b^2*Sqrt[79170*Pi]) - 
      (141849322826447*d^4*K0^2*M^4*u^8)/(73687896214732800*b^2*
        Sqrt[79170*Pi]) - (35347565764554709*d^6*K0^2*M^4*u^8)/
       (34264871739850752000*b^2*Sqrt[79170*Pi]) + 
      (784508788461407*d^8*K0^2*M^4*u^8)/(155044668506112000*b^2*
        Sqrt[79170*Pi]) + (17517080005631*d^10*K0^2*M^4*u^8)/
       (11980724384563200*b^2*Sqrt[79170*Pi]) - 
      (7084920296756009*d^12*K0^2*M^4*u^8)/(2635759364603904000*b^2*
        Sqrt[79170*Pi]) - (48467360327629*d^14*K0^2*M^4*u^8)/
       (75307410417254400*b^2*Sqrt[79170*Pi]) + 
      (955944452293*d^16*K0^2*M^4*u^8)/(26895503720448000*b^2*
        Sqrt[79170*Pi]) - (30773112598619*K1^2*M^4*u^8)/
       (6325822475049369600*b^2*Sqrt[79170*Pi]) - 
      (64286756931195277*d^4*K1^2*M^4*u^8)/(25698653804888064000*b^2*
        Sqrt[79170*Pi]) - (11262526565761181*d^6*K1^2*M^4*u^8)/
       (8566217934962688000*b^2*Sqrt[79170*Pi]) + 
      (153449788520887*d^8*K1^2*M^4*u^8)/(23428972129812480*b^2*
        Sqrt[79170*Pi]) - (14467852658303*d^14*K1^2*M^4*u^8)/
       (17115320549376000*b^2*Sqrt[79170*Pi]) + 
      (9758729712311*d^16*K1^2*M^4*u^8)/(215164029763584000*b^2*
        Sqrt[79170*Pi]) + (828170471503*d^18*K1^2*M^4*u^8)/
       (502049402781696000*b^2*Sqrt[79170*Pi]) + 
      (664074571177*d^10*K0*K1*M^4*Sqrt[29/(2730*Pi)]*u^9)/
       (23961448769126400*b^2) - (23259836099303*K0*K1*M^4*u^9)/
       (12093484143476736000*b^2*Sqrt[79170*Pi]) - 
      (1635104815381949*d^2*K0*K1*M^4*u^9)/(11421623913283584000*b^2*
        Sqrt[79170*Pi]) - (937453486562239*d^4*K0*K1*M^4*u^9)/
       (917809064460288000*b^2*Sqrt[79170*Pi]) - 
      (371732614148549*d^6*K0*K1*M^4*u^9)/(676280363286528000*b^2*
        Sqrt[79170*Pi]) + (7034018511009703*d^8*K0*K1*M^4*u^9)/
       (2635759364603904000*b^2*Sqrt[79170*Pi]) - 
      (2799121815387229*d^12*K0*K1*M^4*u^9)/(1976819523452928000*b^2*
        Sqrt[79170*Pi]) - (50669674151293*d^14*K0*K1*M^4*u^9)/
       (141201394532352000*b^2*Sqrt[79170*Pi]) + 
      (520899459011*d^16*K0*K1*M^4*u^9)/(29340549513216000*b^2*
        Sqrt[79170*Pi]) + (927982296209*d^18*K0*K1*M^4*u^9)/
       (1129611156258816000*b^2*Sqrt[79170*Pi]) - 
      (81213897760493*d^2*K0^2*M^4*u^10)/(6424663451222016000*Sqrt[79170]*b^2*
        Sqrt[Pi]) - (775570293568409*d^2*K1^2*M^4*u^10)/
       (51397307609776128000*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (20005891979*K0^2*M^4*u^10)/(118975249096704000*b^2*Sqrt[79170*Pi]) - 
      (186376020860243*d^4*K0^2*M^4*u^10)/(2055892304391045120*b^2*
        Sqrt[79170*Pi]) - (1279803812437463*d^6*K0^2*M^4*u^10)/
       (25698653804888064000*b^2*Sqrt[79170*Pi]) + 
      (6352570447849*d^8*K0^2*M^4*u^10)/(26895503720448000*b^2*
        Sqrt[79170*Pi]) + (157904083871*d^10*K0^2*M^4*u^10)/
       (2139415068672000*b^2*Sqrt[79170*Pi]) - 
      (10088839233553*d^12*K0^2*M^4*u^10)/(80686511161344000*b^2*
        Sqrt[79170*Pi]) - (854169737651*d^14*K0^2*M^4*u^10)/
       (25672980824064000*b^2*Sqrt[79170*Pi]) + 
      (835469192171*d^16*K0^2*M^4*u^10)/(564805578129408000*b^2*
        Sqrt[79170*Pi]) + (12974579963*d^18*K0^2*M^4*u^10)/
       (141201394532352000*b^2*Sqrt[79170*Pi]) - 
      (4841821424411*K1^2*M^4*u^10)/(23721834281435136000*b^2*
        Sqrt[79170*Pi]) - (504256720256563*d^4*K1^2*M^4*u^10)/
       (4672482509979648000*b^2*Sqrt[79170*Pi]) - 
      (23024841287269511*d^6*K1^2*M^4*u^10)/(385479807073320960000*b^2*
        Sqrt[79170*Pi]) + (38599603729639*d^8*K1^2*M^4*u^10)/
       (137279133573120000*b^2*Sqrt[79170*Pi]) + 
      (878414005762261*d^10*K1^2*M^4*u^10)/(9884097617264640000*b^2*
        Sqrt[79170*Pi]) - (21791891555117*d^12*K1^2*M^4*u^10)/
       (146431075811328000*b^2*Sqrt[79170*Pi]) - 
      (33994414122397*d^14*K1^2*M^4*u^10)/(847208367194112000*b^2*
        Sqrt[79170*Pi]) + (531465985279*d^16*K1^2*M^4*u^10)/
       (308075769888768000*b^2*Sqrt[79170*Pi]) + 
      (198945675811*d^18*K1^2*M^4*u^10)/(1694416734388224000*b^2*
        Sqrt[79170*Pi]) - (9190129080347*K0*K1*M^4*u^11)/
       (154191922829328384000*b^2*Sqrt[79170*Pi]) - 
      (68829157005683*d^2*K0*K1*M^4*u^11)/(15419192282932838400*b^2*
        Sqrt[79170*Pi]) - (24803618451317*d^4*K0*K1*M^4*u^11)/
       (770959614146641920*b^2*Sqrt[79170*Pi]) - 
      (136882386336803*d^6*K0*K1*M^4*u^11)/(7413073212948480000*b^2*
        Sqrt[79170*Pi]) + (2481501464434609*d^8*K0*K1*M^4*u^11)/
       (29652292851793920000*b^2*Sqrt[79170*Pi]) + 
      (45813047114621*d^10*K0*K1*M^4*u^11)/(1647349602877440000*b^2*
        Sqrt[79170*Pi]) - (1820417258843*d^12*K0*K1*M^4*u^11)/
       (41183740071936000*b^2*Sqrt[79170*Pi]) - 
      (535584566723*d^14*K0*K1*M^4*u^11)/(42360418359705600*b^2*
        Sqrt[79170*Pi]) + (71499251657*d^16*K0*K1*M^4*u^11)/
       (154037884944384000*b^2*Sqrt[79170*Pi]) + 
      (3521223421*d^18*K0*K1*M^4*u^11)/(77018942472192000*b^2*
        Sqrt[79170*Pi]) - (822961259*d^4*K0^2*M^4*Sqrt[3/(26390*Pi)]*u^12)/
       (1201770192896000*b^2) - (794501887*d^14*K0^2*M^4*Sqrt[29/(2730*Pi)]*
        u^12)/(26475261474816000*b^2) - (12153019*d^12*K1^2*M^4*
        Sqrt[377/(210*Pi)]*u^12)/(1447865861904000*b^2) + 
      (120332437*d^16*K1^2*M^4*Sqrt[377/(210*Pi)]*u^12)/
       (1694416734388224000*b^2) - (21746374276951*d^2*K0^2*M^4*u^12)/
       (77095961414664192000*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (53422823369*d^2*K1^2*M^4*u^12)/(169441673438822400*Sqrt[79170]*b^2*
        Sqrt[Pi]) - (22906029547*K0^2*M^4*u^12)/(6167676913173135360*b^2*
        Sqrt[79170*Pi]) - (30094409929889*d^6*K0^2*M^4*u^12)/
       (24092487942082560000*b^2*Sqrt[79170*Pi]) + 
      (22615658010203*d^8*K0^2*M^4*u^12)/(4236041835970560000*b^2*
        Sqrt[79170*Pi]) + (1349432428951*d^10*K0^2*M^4*u^12)/
       (706006972661760000*b^2*Sqrt[79170*Pi]) - 
      (39813367003*d^12*K0^2*M^4*u^12)/(14120139453235200*b^2*
        Sqrt[79170*Pi]) + (42232878019*d^16*K0^2*M^4*u^12)/
       (1694416734388224000*b^2*Sqrt[79170*Pi]) + 
      (679405927*d^18*K0^2*M^4*u^12)/(169441673438822400*b^2*
        Sqrt[79170*Pi]) - (39306773903*K1^2*M^4*u^12)/
       (9440321805877248000*b^2*Sqrt[79170*Pi]) - 
      (2114644144423*d^4*K1^2*M^4*u^12)/(917809064460288000*b^2*
        Sqrt[79170*Pi]) - (14670405655667*d^6*K1^2*M^4*u^12)/
       (10325351975178240000*b^2*Sqrt[79170*Pi]) + 
      (532507278557741*d^8*K1^2*M^4*u^12)/(88956878555381760000*b^2*
        Sqrt[79170*Pi]) + (97110959769001*d^10*K1^2*M^4*u^12)/
       (44478439277690880000*b^2*Sqrt[79170*Pi]) - 
      (1382736301*d^14*K1^2*M^4*u^12)/(1393434814464000*b^2*Sqrt[79170*Pi]) + 
      (370827377*d^18*K1^2*M^4*u^12)/(77018942472192000*b^2*Sqrt[79170*Pi]) - 
      (49449219593*K0*K1*M^4*u^13)/(57821971060998144000*b^2*
        Sqrt[79170*Pi]) - (36889996699*d^2*K0*K1*M^4*u^13)/
       (578219710609981440*b^2*Sqrt[79170*Pi]) - 
      (13822577337137*d^4*K0*K1*M^4*u^13)/(28910985530499072000*b^2*
        Sqrt[79170*Pi]) - (64616165777*d^6*K0*K1*M^4*u^13)/
       (198564461061120000*b^2*Sqrt[79170*Pi]) + 
      (3446612457751*d^8*K0*K1*M^4*u^13)/(2779902454855680000*b^2*
        Sqrt[79170*Pi]) + (2857411970549*d^10*K0*K1*M^4*u^13)/
       (5559804909711360000*b^2*Sqrt[79170*Pi]) - 
      (8891687683*d^12*K0*K1*M^4*u^13)/(13478314932633600*b^2*
        Sqrt[79170*Pi]) - (2039412127*d^14*K0*K1*M^4*u^13)/
       (8825087158272000*b^2*Sqrt[79170*Pi]) + (52486279*d^16*K0*K1*M^4*u^13)/
       (14120139453235200*b^2*Sqrt[79170*Pi]) + (595547*d^18*K0*K1*M^4*u^13)/
       (401140325376000*b^2*Sqrt[79170*Pi]) - 
      (39269*d^16*K1^2*M^4*Sqrt[7/(11310*Pi)]*u^14)/(60514883371008000*b^2) + 
      (44650395107*d^10*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^14)/
       (22239219638845440000*b^2) - (2656229*d^14*K0^2*M^4*Sqrt[13/(6090*Pi)]*
        u^14)/(3025744168550400*b^2) + (30297682379*d^8*K1^2*M^4*
        Sqrt[13/(6090*Pi)]*u^14)/(7413073212948480000*b^2) - 
      (437394998437447*d^8*K0^2*M^4*Sqrt[29/(2730*Pi)]*u^14)/
       (9020747883255259447296000*b^2) - (56366731643*d^2*K0^2*M^4*u^14)/
       (23128788424399257600*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (296904134519*d^2*K1^2*M^4*u^14)/(115643942121996288000*Sqrt[79170]*b^2*
        Sqrt[Pi]) - (1679535929*K0^2*M^4*u^14)/(38547980707332096000*b^2*
        Sqrt[79170*Pi]) - (10228489543*d^4*K0^2*M^4*u^14)/
       (525654282372710400*b^2*Sqrt[79170*Pi]) - 
      (2281749388291*d^6*K0^2*M^4*u^14)/(144554927652495360000*b^2*
        Sqrt[79170*Pi]) + (1164482515622113673*d^8*K0^2*M^4*u^14)/
       (22551869708138148618240000*b^2*Sqrt[79170*Pi]) - 
      (653092753*d^12*K0^2*M^4*u^14)/(23913139396608000*b^2*Sqrt[79170*Pi]) + 
      (200171*d^16*K0^2*M^4*u^14)/(13664651083776000*b^2*Sqrt[79170*Pi]) + 
      (43444481*d^18*K0^2*M^4*u^14)/(423604183597056000*b^2*Sqrt[79170*Pi]) - 
      (5114132717*K1^2*M^4*u^14)/(115643942121996288000*b^2*Sqrt[79170*Pi]) - 
      (39651115327*d^4*K1^2*M^4*u^14)/(1927399035366604800*b^2*
        Sqrt[79170*Pi]) - (827981871109*d^6*K1^2*M^4*u^14)/
       (48184975884165120000*b^2*Sqrt[79170*Pi]) + 
      (635693896951*d^10*K1^2*M^4*u^14)/(22239219638845440000*b^2*
        Sqrt[79170*Pi]) - (107581432703*d^12*K1^2*M^4*u^14)/
       (3706536606474240000*b^2*Sqrt[79170*Pi]) - 
      (6585320363*d^14*K1^2*M^4*u^14)/(529505229496320000*b^2*
        Sqrt[79170*Pi]) + (16560923*d^18*K1^2*M^4*u^14)/
       (141201394532352000*b^2*Sqrt[79170*Pi]) + 
      (1387259*d^8*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^15)/
       (3180666424320000*b^2) - (1567409*K0*K1*M^4*u^15)/
       (1111960981942272000*b^2*Sqrt[79170*Pi]) - 
      (29800049*d^2*K0*K1*M^4*u^15)/(117048524414976000*b^2*Sqrt[79170*Pi]) - 
      (7514719*d^4*K0*K1*M^4*u^15)/(3453294974976000*b^2*Sqrt[79170*Pi]) - 
      (2498430953*d^6*K0*K1*M^4*u^15)/(926634151618560000*b^2*
        Sqrt[79170*Pi]) + (26558531059*d^10*K0*K1*M^4*u^15)/
       (5559804909711360000*b^2*Sqrt[79170*Pi]) - 
      (3094460059*d^12*K0*K1*M^4*u^15)/(926634151618560000*b^2*
        Sqrt[79170*Pi]) - (3783931*d^14*K0*K1*M^4*u^15)/
       (1918497208320000*b^2*Sqrt[79170*Pi]) - (1843783*d^16*K0*K1*M^4*u^15)/
       (52950522949632000*b^2*Sqrt[79170*Pi]) + (28337*d^18*K0*K1*M^4*u^15)/
       (1008581389516800*b^2*Sqrt[79170*Pi]) + 
      (25602606133*d^4*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^16)/
       (2536197672979998720000*b^2) + (44604350281*d^16*K0^2*M^4*
        Sqrt[13/(6090*Pi)]*u^16)/(16521516269698277376000*b^2) + 
      (11751799*d^18*K0^2*M^4*Sqrt[13/(6090*Pi)]*u^16)/
       (239442264778235904000*b^2) + (2961187*K1^2*M^4*Sqrt[13/(6090*Pi)]*
        u^16)/(127765635355975680000*b^2) - 
      (565561*d^12*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^16)/(84239468328960000*
        b^2) - (9283*d^14*K1^2*M^4*Sqrt[13/(6090*Pi)]*u^16)/
       (1719172823040000*b^2) - (209937499841*d^10*K1^2*M^4*
        Sqrt[29/(2730*Pi)]*u^16)/(11264670183885189120000*b^2) + 
      (15618293287*d^16*K1^2*M^4*Sqrt[29/(2730*Pi)]*u^16)/
       (5507172089899425792000*b^2) - (365587*d^2*K0^2*M^4*u^16)/
       (71739418189824000*Sqrt[79170]*b^2*Sqrt[Pi]) - 
      (5917*d^2*K1^2*M^4*u^16)/(1029752414208000*Sqrt[79170]*b^2*Sqrt[Pi]) + 
      (197513*K0^2*M^4*u^16)/(2223921963884544000*b^2*Sqrt[79170*Pi]) - 
      (330112303793*d^4*K0^2*M^4*u^16)/(1902148254734999040000*b^2*
        Sqrt[79170*Pi]) - (216734291*d^6*K0^2*M^4*u^16)/
       (2779902454855680000*b^2*Sqrt[79170*Pi]) + 
      (667798679*d^8*K0^2*M^4*u^16)/(5559804909711360000*b^2*
        Sqrt[79170*Pi]) + (158773561*d^10*K0^2*M^4*u^16)/
       (1111960981942272000*b^2*Sqrt[79170*Pi]) - 
      (80202299*d^12*K0^2*M^4*u^16)/(926634151618560000*b^2*Sqrt[79170*Pi]) - 
      (2440813*d^14*K0^2*M^4*u^16)/(44125435791360000*b^2*Sqrt[79170*Pi]) - 
      (67250677913*d^16*K0^2*M^4*u^16)/(2065189533712284672000*b^2*
        Sqrt[79170*Pi]) + (10806643*d^18*K0^2*M^4*u^16)/
       (9976761032426496000*b^2*Sqrt[79170*Pi]) - (74610001*K1^2*M^4*u^16)/
       (367326201648430080000*b^2*Sqrt[79170*Pi]) - 
      (7381513*d^4*K1^2*M^4*u^16)/(151631042992128000*b^2*Sqrt[79170*Pi]) - 
      (14302579*d^6*K1^2*M^4*u^16)/(151631042992128000*b^2*Sqrt[79170*Pi]) + 
      (39385207*d^8*K1^2*M^4*u^16)/(303262085984256000*b^2*Sqrt[79170*Pi]) + 
      (192328036441*d^10*K1^2*M^4*u^16)/(268206432949647360000*b^2*
        Sqrt[79170*Pi]) - (57869994989*d^16*K1^2*M^4*u^16)/
       (688396511237428224000*b^2*Sqrt[79170*Pi]) + 
      (14009*d^18*K1^2*M^4*u^16)/(9627367809024000*b^2*Sqrt[79170*Pi]) + 
      (K0*K1*M^4*Sqrt[5/(15834*Pi)]*u^17)/(277990245485568*b^2) + 
      (1291*d^18*K0*K1*M^4*Sqrt[7/(11310*Pi)]*u^17)/(16074265895424000*b^2) + 
      (50119*d^16*K0*K1*M^4*Sqrt[13/(6090*Pi)]*u^17)/(39381951443788800*
        b^2) - (21121031*d^10*K0*K1*M^4*Sqrt[29/(2730*Pi)]*u^17)/
       (5907292716568320000*b^2) - (127*d^12*K0*K1*M^4*Sqrt[29/(2730*Pi)]*
        u^17)/(1259013792960000*b^2) - (62141*d^2*K0*K1*M^4*u^17)/
       (46331707580928000*b^2*Sqrt[79170*Pi]) - (13903*d^4*K0*K1*M^4*u^17)/
       (1042463420570880*b^2*Sqrt[79170*Pi]) - (17922059*d^6*K0*K1*M^4*u^17)/
       (521231710285440000*b^2*Sqrt[79170*Pi]) + (5212589*d^8*K0*K1*M^4*u^17)/
       (260615855142720000*b^2*Sqrt[79170*Pi]) + 
      (9398023*d^10*K0*K1*M^4*u^17)/(53702661059712000*b^2*Sqrt[79170*Pi]) + 
      (3833*d^12*K0*K1*M^4*u^17)/(1930487815872000*b^2*Sqrt[79170*Pi]) - 
      (23663*d^14*K0*K1*M^4*u^17)/(752138110080000*b^2*Sqrt[79170*Pi]) - 
      (165887*d^16*K0*K1*M^4*u^17)/(6420970344096000*b^2*Sqrt[79170*Pi]) - 
      (21409*d^18*K0*K1*M^4*u^17)/(18753310211328000*b^2*Sqrt[79170*Pi]) + 
      (K0^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(6671765891653632*b^2) + 
      (5*d^2*K0^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(606524171968512*b^2) + 
      (67*d^4*K0^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(555980490971136*b^2) + 
      (185*d^6*K0^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(555980490971136*b^2) - 
      (107*d^8*K0^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(1111960981942272*b^2) - 
      (d^12*K0^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(9754043701248*b^2) + 
      (d^14*K0^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(2941695719424*b^2) + 
      (37*d^16*K0^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(317703137697792*b^2) + 
      (d^18*K0^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(105901045899264*b^2) + 
      (K1^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(6671765891653632*b^2) + 
      (5*d^2*K1^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(606524171968512*b^2) + 
      (67*d^4*K1^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(555980490971136*b^2) + 
      (185*d^6*K1^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(555980490971136*b^2) - 
      (107*d^8*K1^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(1111960981942272*b^2) - 
      (d^12*K1^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(9754043701248*b^2) + 
      (d^14*K1^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(2941695719424*b^2) + 
      (37*d^16*K1^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(317703137697792*b^2) + 
      (d^18*K1^2*M^4*Sqrt[5/(15834*Pi)]*u^18)/(105901045899264*b^2) - 
      (d^10*K0^2*M^4*Sqrt[65/(1218*Pi)]*u^18)/(17838946234368*b^2) - 
      (d^10*K1^2*M^4*Sqrt[65/(1218*Pi)]*u^18)/(17838946234368*b^2))/Pi}, 10, 
   15, 1], SeriesData[p, 0, 
   {((-11*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(11410944*b^3) - 
      (5599*d^2*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(91287552*b^3) - 
      (15719*d^4*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(45643776*b^3) - 
      (1331*d^10*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^3)/(91287552*b^3) - 
      (121*d^12*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^3)/(661504*b^3) + 
      (275*d^6*K1^2*M^5*Sqrt[(35*Pi)/2262]*u^3)/(91287552*b^3) + 
      (1991*d^8*K1^2*M^5*Sqrt[(65*Pi)/1218]*u^3)/(22821888*b^3) - 
      (11*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(304291840*b^3) - 
      (11473*d^4*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(912875520*b^3) + 
      (1001*d^6*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(912875520*b^3) + 
      (1573*d^8*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(53698560*b^3) - 
      (1573*d^10*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(912875520*b^3) - 
      (11011*d^12*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(912875520*b^3) - 
      (1573*d^14*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(912875520*b^3) - 
      (121*d^14*K1^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(30429184*b^3) - 
      (231*d^2*K0^2*M^5*Sqrt[(273*Pi)/290]*u^3)/(304291840*b^3) - 
      (3611147*K0*K1*M^5*Sqrt[Pi/79170]*u^4)/(164317593600*b^3) - 
      (45754669*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^4)/(32863518720*b^3) - 
      (182091797*d^4*K0*K1*M^5*Sqrt[(7*Pi)/11310]*u^4)/(164317593600*b^3) + 
      (227843*d^6*K0*K1*M^5*Sqrt[(7*Pi)/11310]*u^4)/(3221913600*b^3) + 
      (25524059*d^8*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^4)/(18257510400*b^3) - 
      (95510173*d^12*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^4)/(164317593600*b^3) - 
      (14094223*d^14*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^4)/(164317593600*b^3) - 
      (298397*d^10*K0*K1*M^5*Sqrt[(91*Pi)/870]*u^4)/(32863518720*b^3) - 
      (2445917*K0^2*M^5*Sqrt[Pi/79170]*u^5)/(328635187200*b^3) - 
      (1832003*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^5)/(3866296320*b^3) - 
      (873121349*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^5)/(328635187200*b^3) + 
      (15409867*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^5)/(109545062400*b^3) - 
      (126956269*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^5)/(328635187200*b^3) - 
      (311361101*K1^2*M^5*Sqrt[Pi/79170]*u^5)/(17253347328000*b^3) - 
      (39885399649*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^5)/(34506694656000*b^3) - 
      (126152203*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^5)/(19255968000*b^3) + 
      (93255907*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^5)/(547725312000*b^3) + 
      (89090368477*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^5)/(5751115776000*b^3) - 
      (4618576589*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^5)/(11502231552000*b^3) - 
      (2683577017*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^5)/(410793984000*b^3) - 
      (11522754727*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^5)/(11502231552000*b^3) + 
      (5846863*d^8*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^5)/(12171673600*b^3) - 
      (259633*d^10*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^5)/(13145407488*b^3) - 
      (9404989*d^12*K0^2*M^5*Sqrt[(91*Pi)/870]*u^5)/(328635187200*b^3) - 
      (67089862883*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(69013389312000*b^3) - 
      (54556366271*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(9859055616000*b^3) + 
      (25815953*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(365150208000*b^3) + 
      (301907018743*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(23004463104000*b^3) - 
      (204543889*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(852017152000*b^3) - 
      (128069342137*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(23004463104000*b^3) - 
      (406758451*d^14*K0*K1*M^5*Sqrt[(7*Pi)/11310]*u^6)/(3286351872000*b^3) - 
      (80482373*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^6)/(69013389312000*b^3) - 
      (747958709*K0^2*M^5*Sqrt[Pi/79170]*u^7)/(276053557248000*b^3) - 
      (48033644093*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^7)/(276053557248000*b^3) - 
      (39262953071*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^7)/(39436222464000*b^3) - 
      (19334431*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^7)/(4381802496000*b^3) + 
      (218006414923*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^7)/(92017852416000*b^3) - 
      (93242209057*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^7)/(92017852416000*b^3) - 
      (873398537*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^7)/(5412814848000*b^3) - 
      (19893431*K1^2*M^5*Sqrt[Pi/79170]*u^7)/(4843044864000*b^3) - 
      (24156031631*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^7)/(92017852416000*b^3) - 
      (45750378287*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^7)/(30672617472000*b^3) + 
      (33411409*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^7)/(5412814848000*b^3) + 
      (36127529089*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^7)/(10224205824000*b^3) - 
      (2391374533*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^7)/(92017852416000*b^3) - 
      (1209520189*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^7)/(800155238400*b^3) - 
      (4488883561*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^7)/(18403570483200*b^3) - 
      (13985609*d^10*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^7)/(10224205824000*b^3) - 
      (7845367*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/(3450669465600*b^3) - 
      (10039507151*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/(69013389312000*b^3) - 
      (28578520519*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/(34506694656000*b^3) + 
      (2821145683*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/(1437778944000*b^3) + 
      (28883509*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/(23004463104000*b^3) - 
      (3235969411*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/(3834077184000*b^3) - 
      (139683779*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/(1000194048000*b^3) - 
      (6732247*d^6*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^8)/(23004463104000*b^3) - 
      (18716203*K0^2*M^5*Sqrt[Pi/79170]*u^9)/(69013389312000*b^3) - 
      (239691941*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^9)/(13802677862400*b^3) - 
      (98837839*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^9)/(1000194048000*b^3) - 
      (11572931*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^9)/(23004463104000*b^3) + 
      (1790021071*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^9)/(7668154368000*b^3) + 
      (751951*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^9)/(600116428800*b^3) - 
      (991973767*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^9)/(9859055616000*b^3) - 
      (1181142043*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^9)/(69013389312000*b^3) - 
      (7999307*K1^2*M^5*Sqrt[Pi/79170]*u^9)/(23004463104000*b^3) - 
      (102303197*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^9)/(4600892620800*b^3) - 
      (968836433*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^9)/(7668154368000*b^3) - 
      (1664563*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^9)/(4059611136000*b^3) + 
      (1082795527*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^9)/(3632283648000*b^3) + 
      (646993*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^9)/(394362224640*b^3) - 
      (421889983*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^9)/(3286351872000*b^3) - 
      (72394181*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^9)/(3286351872000*b^3) - 
      (307067*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/(2250436608000*b^3) - 
      (225930287*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/(25880020992000*b^3) - 
      (856048813*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/(17253347328000*b^3) + 
      (6041899429*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/(51760041984000*b^3) + 
      (20292709*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/(25880020992000*b^3) - 
      (103802233*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/(2070401679360*b^3) - 
      (915479*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/(103520083968*b^3) - 
      (3149*d^6*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^10)/(808750656000*b^3) - 
      (15751*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(1362106368000*b^3) - 
      (1366481*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(1848572928000*b^3) - 
      (7248233*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(1725334732800*b^3) + 
      (47881*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(6470005248000*b^3) + 
      (255345373*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(25880020992000*b^3) + 
      (657529*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(12940010496000*b^3) - 
      (5733451*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(1362106368000*b^3) - 
      (5653*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(7402752000*b^3) - 
      (2069*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(152235417600*b^3) - 
      (63929501*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(12940010496000*b^3) + 
      (48409*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(4852503936000*b^3) + 
      (64354337*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(5545718784000*b^3) + 
      (491573*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(9705007872000*b^3) - 
      (9133393*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(1848572928000*b^3) - 
      (1457039*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(1617501312000*b^3) - 
      (216331*d^2*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^11)/(3235002624000*b^3) - 
      (12289*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/(3235002624000*b^3) - 
      (350573*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/(1437778944000*b^3) - 
      (2987093*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/(2156668416000*b^3) + 
      (179399*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/(38820031488000*b^3) + 
      (15796231*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/(4852503936000*b^3) + 
      (39647*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/(38820031488000*b^3) - 
      (8873827*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/(6470005248000*b^3) - 
      (36503*d^14*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^12)/(1848572928000*b^3) - 
      (113*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(517600419840*b^3) - 
      (7381*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(517600419840*b^3) - 
      (1199*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(14788583424*b^3) + 
      (557*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(1552801259520*b^3) + 
      (296279*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(1552801259520*b^3) - 
      (1549*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(1552801259520*b^3) - 
      (41087*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(517600419840*b^3) - 
      (7883*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(517600419840*b^3) - 
      (149*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(616190976000*b^3) - 
      (202733*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(12940010496000*b^3) - 
      (1155317*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(12940010496000*b^3) + 
      (6007*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(12940010496000*b^3) + 
      (2717189*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(12940010496000*b^3) - 
      (2257*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(1848572928000*b^3) - 
      (1129111*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(12940010496000*b^3) - 
      (473*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(28191744000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(22465296000*b^3) - 
      (1109*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(404375328000*b^3) + 
      (47*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(242625196800*b^3) + 
      (181*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(4852503936*b^3) - 
      (521*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(1213125984000*b^3) - 
      (1549*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(101093832000*b^3) - 
      (1217*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(404375328000*b^3) - 
      (31*d^4*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^14)/(25273458000*b^3) - 
      (K0^2*M^5*Sqrt[Pi/79170]*u^15)/(404375328000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(2139552000*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(57767904000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(57767904000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(2310716160*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(11553580800*b^3) - 
      (K1^2*M^5*Sqrt[Pi/79170]*u^15)/(404375328000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(2139552000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(57767904000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(57767904000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(2310716160*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(11553580800*b^3) + 
      (11*d^8*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^15)/(134791776000*b^3) + 
      (11*d^8*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^15)/(134791776000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(29*Pi)/2730]*u^15)/(404375328000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(29*Pi)/2730]*u^15)/(404375328000*b^3))/Pi, 0, 
    ((-11*K1*M^5*Sqrt[(7*Pi)/11310]*u)/(3803648*b^3*E^u) - 
      (5599*d^2*K1*M^5*Sqrt[(7*Pi)/11310]*u)/(30429184*b^3*E^u) - 
      (15719*d^4*K1*M^5*Sqrt[(7*Pi)/11310]*u)/(15214592*b^3*E^u) - 
      (1331*d^10*K1*M^5*Sqrt[(13*Pi)/6090]*u)/(30429184*b^3*E^u) + 
      (275*d^6*K1*M^5*Sqrt[(35*Pi)/2262]*u)/(30429184*b^3*E^u) - 
      (121*d^12*K1*M^5*Sqrt[(39*Pi)/2030]*u)/(661504*b^3*E^u) + 
      (1991*d^8*K1*M^5*Sqrt[(65*Pi)/1218]*u)/(7607296*b^3*E^u) - 
      (121*d^14*K1*M^5*Sqrt[(273*Pi)/290]*u)/(30429184*b^3*E^u) - 
      (781*K0*M^5*Sqrt[Pi/79170]*u^2)/(38036480*b^3*E^u) - 
      (56507*d^2*K0*M^5*Sqrt[(7*Pi)/11310]*u^2)/(304291840*b^3*E^u) + 
      (20603*d^6*K0*M^5*Sqrt[(7*Pi)/11310]*u^2)/(304291840*b^3*E^u) - 
      (11*K1*M^5*Sqrt[(7*Pi)/11310]*u^2)/(3803648*b^3*E^u) - 
      (5599*d^2*K1*M^5*Sqrt[(7*Pi)/11310]*u^2)/(30429184*b^3*E^u) - 
      (15719*d^4*K1*M^5*Sqrt[(7*Pi)/11310]*u^2)/(15214592*b^3*E^u) + 
      (99143*d^8*K0*M^5*Sqrt[(13*Pi)/6090]*u^2)/(76072960*b^3*E^u) - 
      (18271*d^10*K0*M^5*Sqrt[(13*Pi)/6090]*u^2)/(304291840*b^3*E^u) - 
      (1331*d^10*K1*M^5*Sqrt[(13*Pi)/6090]*u^2)/(30429184*b^3*E^u) + 
      (275*d^6*K1*M^5*Sqrt[(35*Pi)/2262]*u^2)/(30429184*b^3*E^u) - 
      (27467*d^12*K0*M^5*Sqrt[(39*Pi)/2030]*u^2)/(152145920*b^3*E^u) - 
      (8107*d^14*K0*M^5*Sqrt[(39*Pi)/2030]*u^2)/(304291840*b^3*E^u) - 
      (121*d^12*K1*M^5*Sqrt[(39*Pi)/2030]*u^2)/(661504*b^3*E^u) + 
      (1991*d^8*K1*M^5*Sqrt[(65*Pi)/1218]*u^2)/(7607296*b^3*E^u) - 
      (319*d^4*K0*M^5*Sqrt[(203*Pi)/390]*u^2)/(8949760*b^3*E^u) - 
      (121*d^14*K1*M^5*Sqrt[(273*Pi)/290]*u^2)/(30429184*b^3*E^u) - 
      (781*K0*M^5*Sqrt[Pi/79170]*u^3)/(38036480*b^3*E^u) - 
      (39977789*d^4*K1*M^5*Sqrt[Pi/79170]*u^3)/(3042918400*b^3*E^u) + 
      (34622269*d^8*K1*M^5*Sqrt[Pi/79170]*u^3)/(1121075200*b^3*E^u) - 
      (15192133*d^10*K1*M^5*Sqrt[Pi/79170]*u^3)/(12780257280*b^3*E^u) - 
      (117808757*d^12*K1*M^5*Sqrt[Pi/79170]*u^3)/(9128755200*b^3*E^u) - 
      (123414929*d^14*K1*M^5*Sqrt[Pi/79170]*u^3)/(63901286400*b^3*E^u) - 
      (261593*K1*M^5*Sqrt[(3*Pi)/26390]*u^3)/(21300428800*b^3*E^u) - 
      (195751*d^2*K1*M^5*Sqrt[(3*Pi)/26390]*u^3)/(250593280*b^3*E^u) - 
      (56507*d^2*K0*M^5*Sqrt[(7*Pi)/11310]*u^3)/(304291840*b^3*E^u) + 
      (20603*d^6*K0*M^5*Sqrt[(7*Pi)/11310]*u^3)/(304291840*b^3*E^u) + 
      (2101*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(14149570560*b^3) + 
      (11724163*d^4*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(22639312896*b^3) + 
      (2940289*d^6*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(3651502080*b^3) - 
      (1116599*d^8*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(730300416*b^3) + 
      (99143*d^8*K0*M^5*Sqrt[(13*Pi)/6090]*u^3)/(76072960*b^3*E^u) - 
      (18271*d^10*K0*M^5*Sqrt[(13*Pi)/6090]*u^3)/(304291840*b^3*E^u) + 
      (154597*d^6*K1*M^5*Sqrt[(13*Pi)/6090]*u^3)/(3042918400*b^3*E^u) - 
      (72894349*d^10*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^3)/(113196564480*b^3) + 
      (57901591*d^12*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^3)/(113196564480*b^3) + 
      (286451*d^14*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^3)/(1331724288*b^3) - 
      (27467*d^12*K0*M^5*Sqrt[(39*Pi)/2030]*u^3)/(152145920*b^3*E^u) - 
      (8107*d^14*K0*M^5*Sqrt[(39*Pi)/2030]*u^3)/(304291840*b^3*E^u) + 
      (55891*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(226393128960*b^3) + 
      (11071753*d^4*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(113196564480*b^3) + 
      (1111187*d^6*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(113196564480*b^3) - 
      (6743737*d^8*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(28299141120*b^3) - 
      (58201*d^10*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(5957713920*b^3) + 
      (12010999*d^12*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(113196564480*b^3) + 
      (2031601*d^14*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(113196564480*b^3) + 
      (39743*d^16*K1^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(37732188160*b^3) - 
      (319*d^4*K0*M^5*Sqrt[(203*Pi)/390]*u^3)/(8949760*b^3*E^u) + 
      (37279*d^2*K1^2*M^5*Sqrt[(273*Pi)/290]*u^3)/(37732188160*b^3) - 
      (1859*d^16*K0^2*M^5*Sqrt[(455*Pi)/174]*u^3)/(45278625792*b^3) + 
      (63811*d^2*K0^2*M^5*Sqrt[(2639*Pi)/30]*u^3)/(113196564480*b^3) - 
      (409627*K0*M^5*Sqrt[Pi/79170]*u^4)/(21300428800*b^3*E^u) - 
      (10414571*d^2*K0*M^5*Sqrt[Pi/79170]*u^4)/(8520171520*b^3*E^u) + 
      (14940431*d^8*K0*M^5*Sqrt[Pi/79170]*u^4)/(926105600*b^3*E^u) - 
      (129236129*d^14*K0*M^5*Sqrt[Pi/79170]*u^4)/(127802572800*b^3*E^u) - 
      (1830737*K1*M^5*Sqrt[Pi/79170]*u^4)/(63901286400*b^3*E^u) - 
      (1381379*d^2*K1*M^5*Sqrt[Pi/79170]*u^4)/(751779840*b^3*E^u) - 
      (95009567*d^4*K1*M^5*Sqrt[Pi/79170]*u^4)/(9128755200*b^3*E^u) + 
      (1571467733*d^8*K1*M^5*Sqrt[Pi/79170]*u^4)/(63901286400*b^3*E^u) - 
      (3375691*d^10*K1*M^5*Sqrt[Pi/79170]*u^4)/(4260085760*b^3*E^u) - 
      (94213757*d^12*K1*M^5*Sqrt[Pi/79170]*u^4)/(9128755200*b^3*E^u) - 
      (4316323*d^14*K1*M^5*Sqrt[Pi/79170]*u^4)/(2778316800*b^3*E^u) + 
      (1426153523*K0*K1*M^5*Sqrt[Pi/79170]*u^4)/(13583587737600*b^3) + 
      (34299653083*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^4)/(754643763200*b^3) - 
      (383768993641*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^4)/(3395896934400*b^3) - 
      (1738661*d^4*K0*M^5*Sqrt[(3*Pi)/26390]*u^4)/(760729600*b^3*E^u) + 
      (34653*d^6*K0*M^5*Sqrt[(3*Pi)/26390]*u^4)/(320307200*b^3*E^u) + 
      (1809594747*d^2*K0*K1*M^5*Sqrt[(3*Pi)/26390]*u^4)/(754643763200*b^3) - 
      (4402079*d^12*K0*M^5*Sqrt[(7*Pi)/11310]*u^4)/(4564377600*b^3*E^u) + 
      (3509292841*d^6*K0*K1*M^5*Sqrt[(7*Pi)/11310]*u^4)/(2263931289600*b^3) - 
      (1173139*d^10*K0*M^5*Sqrt[(13*Pi)/6090]*u^4)/(25560514560*b^3*E^u) - 
      (22017404827*d^10*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^4)/
       (20375381606400*b^3) + (82420256539*d^12*K0*K1*M^5*Sqrt[(13*Pi)/6090]*
        u^4)/(20375381606400*b^3) + (17006373649*d^14*K0*K1*M^5*
        Sqrt[(13*Pi)/6090]*u^4)/(20375381606400*b^3) + 
      (2471047*d^16*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^4)/(1630030528512*b^3) + 
      (15661*d^6*K1*M^5*Sqrt[(203*Pi)/390]*u^4)/(9128755200*b^3*E^u) - 
      (19777523*d^4*K0*M^5*Sqrt[Pi/79170]*u^5)/(4564377600*b^3*E^u) + 
      (102241*d^6*K0*M^5*Sqrt[Pi/79170]*u^5)/(793804800*b^3*E^u) + 
      (654382069*d^8*K0*M^5*Sqrt[Pi/79170]*u^5)/(63901286400*b^3*E^u) - 
      (2395789*d^10*K0*M^5*Sqrt[Pi/79170]*u^5)/(8520171520*b^3*E^u) - 
      (2463571*d^12*K0*M^5*Sqrt[Pi/79170]*u^5)/(570547200*b^3*E^u) - 
      (84006329*d^14*K0*M^5*Sqrt[Pi/79170]*u^5)/(127802572800*b^3*E^u) + 
      (56166527*K0^2*M^5*Sqrt[Pi/79170]*u^5)/(1429851340800*b^3) + 
      (12179979793*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^5)/(4527862579200*b^3) + 
      (76673630339*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^5)/(4527862579200*b^3) + 
      (17076372757*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^5)/(4527862579200*b^3) - 
      (285812840401*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^5)/(6791793868800*b^3) - 
      (72985711*d^16*K0^2*M^5*Sqrt[Pi/79170]*u^5)/(16300305285120*b^3) - 
      (46053989*K1*M^5*Sqrt[Pi/79170]*u^5)/(3067261747200*b^3*E^u) - 
      (12302159*d^2*K1*M^5*Sqrt[Pi/79170]*u^5)/(12700876800*b^3*E^u) - 
      (33788539*d^4*K1*M^5*Sqrt[Pi/79170]*u^5)/(6085836800*b^3*E^u) + 
      (123917089*d^6*K1*M^5*Sqrt[Pi/79170]*u^5)/(6134523494400*b^3*E^u) + 
      (13512401717*d^8*K1*M^5*Sqrt[Pi/79170]*u^5)/(1022420582400*b^3*E^u) - 
      (149726323*d^10*K1*M^5*Sqrt[Pi/79170]*u^5)/(681613721600*b^3*E^u) - 
      (3564511*d^12*K1*M^5*Sqrt[Pi/79170]*u^5)/(635043840*b^3*E^u) + 
      (8982306973373*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (1222522896384000*b^3) + (78784290329107*d^4*K1^2*M^5*Sqrt[Pi/79170]*
        u^5)/(1711532054937600*b^3) - (325508433225223*d^8*K1^2*M^5*
        Sqrt[Pi/79170]*u^5)/(2852553424896000*b^3) + 
      (452193463711501*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (8557660274688000*b^3) + (91102042344037*d^14*K1^2*M^5*Sqrt[Pi/79170]*
        u^5)/(8557660274688000*b^3) - (13669949239*d^16*K1^2*M^5*
        Sqrt[Pi/79170]*u^5)/(1711532054937600*b^3) + 
      (13063753433*d^6*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^5)/(9055725158400*b^3) - 
      (59287*K0*M^5*Sqrt[(13*Pi)/6090]*u^5)/(63901286400*b^3*E^u) - 
      (14737824937*d^10*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^5)/
       (40750763212800*b^3) + (61049630449*d^12*K0^2*M^5*Sqrt[(13*Pi)/6090]*
        u^5)/(40750763212800*b^3) + (12156572539*d^14*K0^2*M^5*
        Sqrt[(13*Pi)/6090]*u^5)/(40750763212800*b^3) - 
      (136531183*d^14*K1*M^5*Sqrt[(13*Pi)/6090]*u^5)/(2044841164800*b^3*
        E^u) - (2842032415321*d^10*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^5)/
       (2852553424896000*b^3) - (676757*d^2*K0*M^5*Sqrt[(29*Pi)/2730]*u^5)/
       (25560514560*b^3*E^u) + (7957570219*K1^2*M^5*Sqrt[(29*Pi)/2730]*u^5)/
       (2139415068672000*b^3) - (31741417*K0*M^5*Sqrt[Pi/79170]*u^6)/
       (6134523494400*b^3*E^u) - (4067492917*d^2*K0*M^5*Sqrt[Pi/79170]*u^6)/
       (12269046988800*b^3*E^u) - (415429589*d^4*K0*M^5*Sqrt[Pi/79170]*u^6)/
       (219090124800*b^3*E^u) - (110985383*d^6*K0*M^5*Sqrt[Pi/79170]*u^6)/
       (12269046988800*b^3*E^u) + (9238452241*d^8*K0*M^5*Sqrt[Pi/79170]*u^6)/
       (2044841164800*b^3*E^u) - (282208523*d^12*K0*M^5*Sqrt[Pi/79170]*u^6)/
       (146060083200*b^3*E^u) - (55093*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (8591769600*b^3*E^u) - (2516290661*d^2*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (6134523494400*b^3*E^u) - (1787894659*d^4*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (766815436800*b^3*E^u) - (805403*d^10*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (14434172928*b^3*E^u) - (3625260679*d^12*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (1533630873600*b^3*E^u) - (2298001777*d^14*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (6134523494400*b^3*E^u) + (1570599799843*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (17115320549376000*b^3) + (7679299514063*d^2*K0*K1*M^5*Sqrt[Pi/79170]*
        u^6)/(1222522896384000*b^3) + (67831275654967*d^4*K0*K1*M^5*
        Sqrt[Pi/79170]*u^6)/(1711532054937600*b^3) + 
      (252378092231*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(27167175475200*b^3) - 
      (140588005148099*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (1426276712448000*b^3) - (33974073622423*d^10*K0*K1*M^5*Sqrt[Pi/79170]*
        u^6)/(2852553424896000*b^3) + (392542073877301*d^12*K0*K1*M^5*
        Sqrt[Pi/79170]*u^6)/(8557660274688000*b^3) + 
      (79792798100287*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (8557660274688000*b^3) - (1287904763*d^16*K0*K1*M^5*Sqrt[Pi/79170]*
        u^6)/(136922564395008*b^3) - (18019641*d^10*K0*M^5*Sqrt[(3*Pi)/26390]*
        u^6)/(1363227443200*b^3*E^u) + (628258889*d^8*K1*M^5*
        Sqrt[(3*Pi)/26390]*u^6)/(340806860800*b^3*E^u) - 
      (95708951*d^14*K0*M^5*Sqrt[(13*Pi)/6090]*u^6)/(4089682329600*b^3*E^u) + 
      (5703469*d^6*K1*M^5*Sqrt[(13*Pi)/6090]*u^6)/(6134523494400*b^3*E^u) - 
      (2233417*K0*M^5*Sqrt[Pi/79170]*u^7)/(1226904698880*b^3*E^u) - 
      (473654543*d^2*K0*M^5*Sqrt[Pi/79170]*u^7)/(4089682329600*b^3*E^u) - 
      (83985007*d^4*K0*M^5*Sqrt[Pi/79170]*u^7)/(127802572800*b^3*E^u) - 
      (1483397*d^6*K0*M^5*Sqrt[Pi/79170]*u^7)/(645739315200*b^3*E^u) - 
      (1610941*d^10*K0*M^5*Sqrt[Pi/79170]*u^7)/(1752720998400*b^3*E^u) - 
      (2059277197*d^12*K0*M^5*Sqrt[Pi/79170]*u^7)/(3067261747200*b^3*E^u) - 
      (58261439*d^14*K0*M^5*Sqrt[Pi/79170]*u^7)/(533436825600*b^3*E^u) + 
      (697839855781*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^7)/(611261448192000*b^3) + 
      (24930869000663*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^7)/
       (3423064109875200*b^3) + (6353271809*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^7)/
       (3395896934400*b^3) - (207504835218313*d^8*K0^2*M^5*Sqrt[Pi/79170]*
        u^7)/(11410213699584000*b^3) - (3444279644311*d^10*K0^2*M^5*
        Sqrt[Pi/79170]*u^7)/(1426276712448000*b^3) + 
      (145847294226383*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^7)/
       (17115320549376000*b^3) + (3782694039247*d^14*K0^2*M^5*Sqrt[Pi/79170]*
        u^7)/(2139415068672000*b^3) - (13851730817*d^16*K0^2*M^5*
        Sqrt[Pi/79170]*u^7)/(13692256439500800*b^3) - 
      (154070717*K1*M^5*Sqrt[Pi/79170]*u^7)/(73614281932800*b^3*E^u) - 
      (9903000971*d^2*K1*M^5*Sqrt[Pi/79170]*u^7)/(73614281932800*b^3*E^u) - 
      (56572314317*d^4*K1*M^5*Sqrt[Pi/79170]*u^7)/(73614281932800*b^3*E^u) - 
      (460181027*d^6*K1*M^5*Sqrt[Pi/79170]*u^7)/(73614281932800*b^3*E^u) + 
      (134255466049*d^8*K1*M^5*Sqrt[Pi/79170]*u^7)/(73614281932800*b^3*E^u) + 
      (130290871*d^10*K1*M^5*Sqrt[Pi/79170]*u^7)/(73614281932800*b^3*E^u) - 
      (19276061117*d^12*K1*M^5*Sqrt[Pi/79170]*u^7)/(24538093977600*b^3*E^u) - 
      (185647187*d^14*K1*M^5*Sqrt[Pi/79170]*u^7)/(1443417292800*b^3*E^u) + 
      (1807365561433*K1^2*M^5*Sqrt[Pi/79170]*u^7)/(68461282197504000*b^3) + 
      (8717731383269*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (4890091585536000*b^3) + (9882751877287*d^6*K1^2*M^5*Sqrt[Pi/79170]*
        u^7)/(3803404566528000*b^3) - (52391261486891*d^8*K1^2*M^5*
        Sqrt[Pi/79170]*u^7)/(1901702283264000*b^3) - 
      (649074086851*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^7)/(181114503168000*b^3) + 
      (146996448772597*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (11410213699584000*b^3) + (10308212361581*d^14*K1^2*M^5*Sqrt[Pi/79170]*
        u^7)/(3803404566528000*b^3) + (18910842113*d^16*K1^2*M^5*
        Sqrt[Pi/79170]*u^7)/(22820427399168000*b^3) + 
      (86992553791*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^7)/(68461282197504000*b^3) + 
      (837480254911*d^4*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^7)/
       (978018317107200*b^3) + (109899089*d^8*K0*M^5*Sqrt[(29*Pi)/2730]*u^7)/
       (2044841164800*b^3*E^u) - (18588359*K0*M^5*Sqrt[Pi/79170]*u^8)/
       (36807140966400*b^3*E^u) - (118936463*d^2*K0*M^5*Sqrt[Pi/79170]*u^8)/
       (3680714096640*b^3*E^u) - (6766889513*d^4*K0*M^5*Sqrt[Pi/79170]*u^8)/
       (36807140966400*b^3*E^u) - (10642937*d^6*K0*M^5*Sqrt[Pi/79170]*u^8)/
       (9201785241600*b^3*E^u) - (13473671*d^12*K0*M^5*Sqrt[Pi/79170]*u^8)/
       (71748812800*b^3*E^u) - (211758961*K1*M^5*Sqrt[Pi/79170]*u^8)/
       (368071409664000*b^3*E^u) - (13542857227*d^2*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(368071409664000*b^3*E^u) + (181693226261*d^8*K1*M^5*
        Sqrt[Pi/79170]*u^8)/(368071409664000*b^3*E^u) + 
      (1152402599*d^10*K1*M^5*Sqrt[Pi/79170]*u^8)/(368071409664000*b^3*E^u) - 
      (78493327259*d^12*K1*M^5*Sqrt[Pi/79170]*u^8)/(368071409664000*b^3*
        E^u) - (4431801131*d^14*K1*M^5*Sqrt[Pi/79170]*u^8)/
       (122690469888000*b^3*E^u) + (250260259661*K0*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(17115320549376000*b^3) + (487289183011*d^2*K0*K1*M^5*
        Sqrt[Pi/79170]*u^8)/(489009158553600*b^3) + 
      (21481961258053*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/
       (3423064109875200*b^3) + (8954352314603*d^6*K0*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(5705106849792000*b^3) - (88714728142871*d^8*K0*K1*M^5*
        Sqrt[Pi/79170]*u^8)/(5705106849792000*b^3) - 
      (737050986991*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/
       (335594520576000*b^3) + (17866559914397*d^12*K0*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(2445045792768000*b^3) + (27051645546899*d^14*K0*K1*M^5*
        Sqrt[Pi/79170]*u^8)/(17115320549376000*b^3) + 
      (9493729589*d^16*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/(4278830137344000*b^3) + 
      (23833*d^10*K0*M^5*Sqrt[(13*Pi)/6090]*u^8)/(114307891200*b^3*E^u) - 
      (1866761*d^14*K0*M^5*Sqrt[(13*Pi)/6090]*u^8)/(766815436800*b^3*E^u) - 
      (27669959*d^6*K1*M^5*Sqrt[(13*Pi)/6090]*u^8)/(368071409664000*b^3*
        E^u) + (551534531*d^8*K0*M^5*Sqrt[(29*Pi)/2730]*u^8)/
       (36807140966400*b^3*E^u) - (379027451*d^4*K1*M^5*Sqrt[(29*Pi)/2730]*
        u^8)/(52581629952000*b^3*E^u) - (570253*K0*M^5*Sqrt[Pi/79170]*u^9)/
       (4843044864000*b^3*E^u) - (49491041*d^2*K0*M^5*Sqrt[Pi/79170]*u^9)/
       (6572703744000*b^3*E^u) - (231553433*d^4*K0*M^5*Sqrt[Pi/79170]*u^9)/
       (5412814848000*b^3*E^u) - (1707931*d^6*K0*M^5*Sqrt[Pi/79170]*u^9)/
       (23004463104000*b^3*E^u) + (1674343*d^10*K0*M^5*Sqrt[Pi/79170]*u^9)/
       (2000388096000*b^3*E^u) - (10213153*d^12*K0*M^5*Sqrt[Pi/79170]*u^9)/
       (235339776000*b^3*E^u) - (3228311*d^14*K0*M^5*Sqrt[Pi/79170]*u^9)/
       (426008576000*b^3*E^u) + (17340494321*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (143826223104000*b^3) + (123967028573*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (633900761088000*b^3) - (3583970777197*d^8*K0^2*M^5*Sqrt[Pi/79170]*
        u^9)/(1901702283264000*b^3) - (963085189943*d^10*K0^2*M^5*
        Sqrt[Pi/79170]*u^9)/(3423064109875200*b^3) + 
      (1011838160597*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (1141021369958400*b^3) + (3167284499*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (15980691456000*b^3) + (2630226971*d^16*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (4278830137344000*b^3) - (12044317*K1*M^5*Sqrt[Pi/79170]*u^9)/
       (92017852416000*b^3*E^u) - (38513351*d^2*K1*M^5*Sqrt[Pi/79170]*u^9)/
       (4600892620800*b^3*E^u) - (1458677533*d^4*K1*M^5*Sqrt[Pi/79170]*u^9)/
       (30672617472000*b^3*E^u) - (951827*d^6*K1*M^5*Sqrt[Pi/79170]*u^9)/
       (15336308736000*b^3*E^u) + (605431493*d^8*K1*M^5*Sqrt[Pi/79170]*u^9)/
       (5412814848000*b^3*E^u) - (4433891201*d^12*K1*M^5*Sqrt[Pi/79170]*u^9)/
       (92017852416000*b^3*E^u) - (129548567*d^14*K1*M^5*Sqrt[Pi/79170]*u^9)/
       (15336308736000*b^3*E^u) + (316707457*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (136922564395008*b^3) + (6129442591*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (39165493248000*b^3) + (800153141729*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (815015264256000*b^3) + (4258807564579*d^6*K1^2*M^5*Sqrt[Pi/79170]*
        u^9)/(17115320549376000*b^3) - (4605934539473*d^8*K1^2*M^5*
        Sqrt[Pi/79170]*u^9)/(1901702283264000*b^3) - 
      (2728655729*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^9)/(7457656012800*b^3) + 
      (19502783138623*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (17115320549376000*b^3) + (4414865814329*d^14*K1^2*M^5*Sqrt[Pi/79170]*
        u^9)/(17115320549376000*b^3) + (446210377*d^16*K1^2*M^5*
        Sqrt[Pi/79170]*u^9)/(427883013734400*b^3) + 
      (613*d^10*K1*M^5*Sqrt[(7*Pi)/11310]*u^9)/(4762828800*b^3*E^u) + 
      (712352899*d^8*K0*M^5*Sqrt[(13*Pi)/6090]*u^9)/(92017852416000*b^3*
        E^u) + (5435537*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^9)/
       (40271342469120*b^3) + (892324649*d^4*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^9)/
       (15213618266112*b^3) + (887*d^6*K0*M^5*Sqrt[Pi/79170]*u^10)/
       (47628288000*b^3*E^u) + (335953*d^8*K0*M^5*Sqrt[Pi/79170]*u^10)/
       (17116416000*b^3*E^u) + (4373*d^10*K0*M^5*Sqrt[Pi/79170]*u^10)/
       (34593177600*b^3*E^u) - (96574871*d^12*K0*M^5*Sqrt[Pi/79170]*u^10)/
       (11502231552000*b^3*E^u) - (11635223*d^14*K0*M^5*Sqrt[Pi/79170]*u^10)/
       (7668154368000*b^3*E^u) - (55454207*d^2*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (34506694656000*b^3*E^u) - (629967703*d^4*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (69013389312000*b^3*E^u) + (38291*d^6*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (1725334732800*b^3*E^u) + (12856091*d^8*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (600116428800*b^3*E^u) + (4410949*d^10*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (34506694656000*b^3*E^u) - (210566147*d^12*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (23004463104000*b^3*E^u) - (9541331*d^14*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (5751115776000*b^3*E^u) + (2929999271*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (3209122603008000*b^3) + (21045724207*d^2*K0*K1*M^5*Sqrt[Pi/79170]*
        u^10)/(337802379264000*b^3) + (630653113721*d^4*K0*K1*M^5*
        Sqrt[Pi/79170]*u^10)/(1604561301504000*b^3) + 
      (93873483043*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/(916892172288000*b^3) - 
      (6750002821*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/(6976353484800*b^3) - 
      (981913006177*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (6418245206016000*b^3) + (104163590677*d^12*K0*K1*M^5*Sqrt[Pi/79170]*
        u^10)/(229223043072000*b^3) + (685380378223*d^14*K0*K1*M^5*
        Sqrt[Pi/79170]*u^10)/(6418245206016000*b^3) + 
      (321363547*d^16*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/(458446086144000*b^3) - 
      (2081*K1*M^5*Sqrt[(7*Pi)/11310]*u^10)/(579944448000*b^3*E^u) - 
      (10187*K0*M^5*Sqrt[(13*Pi)/6090]*u^10)/(5751115776000*b^3*E^u) - 
      (173711*d^2*K0*M^5*Sqrt[(13*Pi)/6090]*u^10)/(1533630873600*b^3*E^u) - 
      (7399943*d^4*K0*M^5*Sqrt[(13*Pi)/6090]*u^10)/(11502231552000*b^3*E^u) - 
      (9257*K0*M^5*Sqrt[Pi/79170]*u^11)/(2464763904000*b^3*E^u) - 
      (521593*d^2*K0*M^5*Sqrt[Pi/79170]*u^11)/(2156668416000*b^3*E^u) - 
      (35629*d^4*K0*M^5*Sqrt[Pi/79170]*u^11)/(25944883200*b^3*E^u) + 
      (51887*d^6*K0*M^5*Sqrt[Pi/79170]*u^11)/(8626673664000*b^3*E^u) + 
      (55622743*d^8*K0*M^5*Sqrt[Pi/79170]*u^11)/(17253347328000*b^3*E^u) + 
      (21247*d^10*K0*M^5*Sqrt[Pi/79170]*u^11)/(4313336832000*b^3*E^u) - 
      (7832273*d^12*K0*M^5*Sqrt[Pi/79170]*u^11)/(5751115776000*b^3*E^u) - 
      (42979*d^14*K0*M^5*Sqrt[Pi/79170]*u^11)/(169150464000*b^3*E^u) + 
      (1009957003*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(12836490412032000*b^3) + 
      (69074733331*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(12836490412032000*
        b^3) + (19019814799*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^11)/
       (558108278784000*b^3) + (117799529899*d^6*K0^2*M^5*Sqrt[Pi/79170]*
        u^11)/(12836490412032000*b^3) - (215073131989*d^8*K0^2*M^5*
        Sqrt[Pi/79170]*u^11)/(2567298082406400*b^3) - 
      (177904968463*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^11)/
       (12836490412032000*b^3) + (71880147853*d^12*K0^2*M^5*Sqrt[Pi/79170]*
        u^11)/(1833784344576000*b^3) + (123520594129*d^14*K0^2*M^5*
        Sqrt[Pi/79170]*u^11)/(12836490412032000*b^3) + 
      (624519349*d^16*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(6418245206016000*b^3) - 
      (61*K1*M^5*Sqrt[Pi/79170]*u^11)/(15134515200*b^3*E^u) - 
      (194711*d^2*K1*M^5*Sqrt[Pi/79170]*u^11)/(750145536000*b^3*E^u) - 
      (12719387*d^4*K1*M^5*Sqrt[Pi/79170]*u^11)/(8626673664000*b^3*E^u) + 
      (2033*d^6*K1*M^5*Sqrt[Pi/79170]*u^11)/(302690304000*b^3*E^u) - 
      (12600607*d^12*K1*M^5*Sqrt[Pi/79170]*u^11)/(8626673664000*b^3*E^u) - 
      (1570531*d^14*K1*M^5*Sqrt[Pi/79170]*u^11)/(5751115776000*b^3*E^u) + 
      (3581022577*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(38509471236096000*b^3) + 
      (12895914127*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(2026814275584000*b^3) + 
      (1553886344971*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^11)/
       (38509471236096000*b^3) + (424579430749*d^6*K1^2*M^5*Sqrt[Pi/79170]*
        u^11)/(38509471236096000*b^3) - (152824219403*d^8*K1^2*M^5*
        Sqrt[Pi/79170]*u^11)/(1540378849443840*b^3) - 
      (1984905499*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(119224369152000*b^3) + 
      (88700120939*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^11)/
       (7701894247219200*b^3) + (2511399659*d^16*K1^2*M^5*Sqrt[Pi/79170]*
        u^11)/(19254735618048000*b^3) + (33779*d^8*K1*M^5*Sqrt[(13*Pi)/6090]*
        u^11)/(126862848000*b^3*E^u) + (307*d^10*K1*M^5*Sqrt[(29*Pi)/2730]*
        u^11)/(2464763904000*b^3*E^u) + (61590944501*d^12*K1^2*M^5*
        Sqrt[(29*Pi)/2730]*u^11)/(38509471236096000*b^3) - 
      (56437*d^2*K0*M^5*Sqrt[Pi/79170]*u^12)/(1725334732800*b^3*E^u) - 
      (1607717*d^4*K0*M^5*Sqrt[Pi/79170]*u^12)/(8626673664000*b^3*E^u) + 
      (10019*d^6*K0*M^5*Sqrt[Pi/79170]*u^12)/(8626673664000*b^3*E^u) + 
      (3777373*d^8*K0*M^5*Sqrt[Pi/79170]*u^12)/(8626673664000*b^3*E^u) - 
      (151*d^10*K0*M^5*Sqrt[Pi/79170]*u^12)/(69013389312*b^3*E^u) - 
      (1572503*d^12*K0*M^5*Sqrt[Pi/79170]*u^12)/(8626673664000*b^3*E^u) - 
      (1531*K1*M^5*Sqrt[Pi/79170]*u^12)/(2875557888000*b^3*E^u) - 
      (242579*d^4*K1*M^5*Sqrt[Pi/79170]*u^12)/(1232381952000*b^3*E^u) + 
      (757*d^6*K1*M^5*Sqrt[Pi/79170]*u^12)/(575111577600*b^3*E^u) + 
      (797609*d^8*K1*M^5*Sqrt[Pi/79170]*u^12)/(1725334732800*b^3*E^u) - 
      (21347*d^10*K1*M^5*Sqrt[Pi/79170]*u^12)/(8626673664000*b^3*E^u) - 
      (1659031*d^12*K1*M^5*Sqrt[Pi/79170]*u^12)/(8626673664000*b^3*E^u) - 
      (35423*d^14*K1*M^5*Sqrt[Pi/79170]*u^12)/(958519296000*b^3*E^u) + 
      (7568167*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/(283157876736000*b^3) + 
      (1037505347*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/(566315753472000*b^3) + 
      (4895652929*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/(418581209088000*b^3) + 
      (32825030851*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (9627367809024000*b^3) - (55417896409*d^8*K0*K1*M^5*Sqrt[Pi/79170]*
        u^12)/(1925473561804800*b^3) - (49527702143*d^10*K0*K1*M^5*
        Sqrt[Pi/79170]*u^12)/(9627367809024000*b^3) + 
      (128959766077*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (9627367809024000*b^3) + (1986739193*d^14*K0*K1*M^5*Sqrt[Pi/79170]*
        u^12)/(566315753472000*b^3) + (112579007*d^16*K0*K1*M^5*
        Sqrt[Pi/79170]*u^12)/(1925473561804800*b^3) - 
      (2053*d^14*K0*M^5*Sqrt[(7*Pi)/11310]*u^12)/(410793984000*b^3*E^u) - 
      (149*K0*M^5*Sqrt[(29*Pi)/2730]*u^12)/(8626673664000*b^3*E^u) - 
      (10261*d^2*K1*M^5*Sqrt[(29*Pi)/2730]*u^12)/(8626673664000*b^3*E^u) - 
      (31*K0*M^5*Sqrt[Pi/79170]*u^13)/(539167104000*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/79170]*u^13)/(293664000*b^3*E^u) + 
      (73*d^6*K0*M^5*Sqrt[Pi/79170]*u^13)/(269583552000*b^3*E^u) + 
      (121*d^8*K0*M^5*Sqrt[Pi/79170]*u^13)/(2604672000*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/79170]*u^13)/(1872108000*b^3*E^u) - 
      (10291*d^12*K0*M^5*Sqrt[Pi/79170]*u^13)/(539167104000*b^3*E^u) - 
      (337*d^14*K0*M^5*Sqrt[Pi/79170]*u^13)/(89861184000*b^3*E^u) + 
      (35939*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(22030589952000*b^3) + 
      (7070291*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(63337946112000*b^3) + 
      (346524359*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(481368390451200*b^3) + 
      (112488773*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(481368390451200*b^3) - 
      (503147321*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(283157876736000*b^3) - 
      (11136737*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(31668973056000*b^3) + 
      (111473261*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(481368390451200*b^3) - 
      (11*K1*M^5*Sqrt[Pi/79170]*u^13)/(179722368000*b^3*E^u) - 
      (947*d^2*K1*M^5*Sqrt[Pi/79170]*u^13)/(269583552000*b^3*E^u) - 
      (3701*d^4*K1*M^5*Sqrt[Pi/79170]*u^13)/(179722368000*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/79170]*u^13)/(3369794400*b^3*E^u) + 
      (1727*d^8*K1*M^5*Sqrt[Pi/79170]*u^13)/(35944473600*b^3*E^u) - 
      (151*d^10*K1*M^5*Sqrt[Pi/79170]*u^13)/(269583552000*b^3*E^u) - 
      (3547*d^12*K1*M^5*Sqrt[Pi/79170]*u^13)/(179722368000*b^3*E^u) - 
      (523*d^14*K1*M^5*Sqrt[Pi/79170]*u^13)/(134791776000*b^3*E^u) + 
      (5789387*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(3209122603008000*b^3) + 
      (1579993*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(12734613504000*b^3) + 
      (160776229*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(200570162688000*b^3) + 
      (80385607*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(300855244032000*b^3) - 
      (100333627*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(50670356889600*b^3) + 
      (184393907*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(200570162688000*b^3) + 
      (638593*d^16*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(91689217228800*b^3) - 
      (11*d^4*K0*M^5*Sqrt[(13*Pi)/6090]*u^13)/(7188894720*b^3*E^u) + 
      (152644633*d^12*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^13)/
       (2406841952256000*b^3) + (35513*d^16*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^13)/
       (80902250496000*b^3) - (74593903*d^10*K1^2*M^5*Sqrt[(13*Pi)/6090]*
        u^13)/(2406841952256000*b^3) + (21563*d^14*K1^2*M^5*
        Sqrt[(13*Pi)/6090]*u^13)/(1069707534336*b^3) - 
      (K0*M^5*Sqrt[Pi/79170]*u^14)/(134791776000*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/79170]*u^14)/(713184000*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/79170]*u^14)/(19255968000*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/79170]*u^14)/(19255968000*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/79170]*u^14)/(770238720*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/79170]*u^14)/(3851193600*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/79170]*u^14)/(134791776000*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/79170]*u^14)/(713184000*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/79170]*u^14)/(19255968000*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/79170]*u^14)/(19255968000*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/79170]*u^14)/(770238720*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/79170]*u^14)/(3851193600*b^3*E^u) + 
      (812881*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(2406841952256000*b^3) + 
      (35713*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(1490304614400*b^3) + 
      (378349189*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(2406841952256000*b^3) + 
      (50730821*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(802280650752000*b^3) - 
      (313445827*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(802280650752000*b^3) + 
      (438482959*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(2406841952256000*b^3) + 
      (139351741*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(2406841952256000*b^3) + 
      (8633*d^16*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(3737332224000*b^3) + 
      (11*d^8*K0*M^5*Sqrt[(13*Pi)/6090]*u^14)/(44930592000*b^3*E^u) + 
      (11*d^8*K1*M^5*Sqrt[(13*Pi)/6090]*u^14)/(44930592000*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[(29*Pi)/2730]*u^14)/(134791776000*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(29*Pi)/2730]*u^14)/(134791776000*b^3*E^u) - 
      (2667677*d^10*K0*K1*M^5*Sqrt[(29*Pi)/2730]*u^14)/
       (802280650752000*b^3) + (43*K0^2*M^5*Sqrt[Pi/79170]*u^15)/
       (5899122432000*b^3) + (694997*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^15)/
       (802280650752000*b^3) + (4652183*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^15)/
       (802280650752000*b^3) + (1569163*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^15)/
       (481368390451200*b^3) - (7020527*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^15)/
       (481368390451200*b^3) - (1774189*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^15)/
       (343834564608000*b^3) + (5583869*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^15)/
       (802280650752000*b^3) + (26921*d^16*K0^2*M^5*Sqrt[Pi/79170]*u^15)/
       (160456130150400*b^3) + (2171231*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^15)/
       (2406841952256000*b^3) + (8640791*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^15)/
       (2406841952256000*b^3) - (1474979*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^15)/
       (96273678090240*b^3) + (17689943*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^15)/
       (2406841952256000*b^3) + (468683*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^15)/
       (160456130150400*b^3) + (66161*d^16*K1^2*M^5*Sqrt[Pi/79170]*u^15)/
       (343834564608000*b^3) + (23669*d^14*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^15)/
       (114611521536000*b^3) + (K1^2*M^5*Sqrt[(13*Pi)/6090]*u^15)/
       (1719172823040*b^3) + (125233*d^4*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^15)/
       (267426883584000*b^3) - (151553*d^10*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^15)/
       (343834564608000*b^3) + (41*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (75213811008000*b^3) + (5207*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (75213811008000*b^3) + (41957*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (75213811008000*b^3) + (6793*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (10744830144000*b^3) - (15271*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (10744830144000*b^3) - (11701*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (10744830144000*b^3) + (4859*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (10744830144000*b^3) + (881*d^16*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (18803452752000*b^3) + (d^12*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^16)/
       (17302464000*b^3) + (61*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (25071270336000*b^3) + (61*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (3008552440320*b^3) + (61*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (2148966028800*b^3) - (61*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (1193870016000*b^3) - (61*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (1193870016000*b^3) + (61*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (2148966028800*b^3) + (61*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (3008552440320*b^3) + (61*d^16*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (25071270336000*b^3) + (61*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (25071270336000*b^3) + (61*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (3008552440320*b^3) + (61*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (2148966028800*b^3) - (61*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (1193870016000*b^3) - (61*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (1193870016000*b^3) + (61*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (2148966028800*b^3) + (61*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (3008552440320*b^3) + (61*d^16*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (25071270336000*b^3))/Pi, 
    ((((21225347*I)/47925964800)*d^8*K0*K1*M^5*Sqrt[13/(6090*Pi)]*u^3)/b^3 - 
      (((624481*I)/15975321600)*d^10*K0*K1*M^5*Sqrt[13/(6090*Pi)]*u^3)/b^3 - 
      (((2848703*I)/15975321600)*d^12*K0*K1*M^5*Sqrt[13/(6090*Pi)]*u^3)/b^3 - 
      (((1573*I)/456437760)*d^14*K0*K1*M^5*Sqrt[91/(870*Pi)]*u^3)/b^3 + 
      (((6677*I)/6846566400)*d^6*K0*K1*M^5*Sqrt[377/(210*Pi)]*u^3)/b^3 - 
      (11*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(5705472*b^3) - 
      (5599*d^2*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(45643776*b^3) - 
      (15719*d^4*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(22821888*b^3) - 
      (1331*d^10*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^3)/(45643776*b^3) - 
      (121*d^12*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^3)/(330752*b^3) + 
      (275*d^6*K1^2*M^5*Sqrt[(35*Pi)/2262]*u^3)/(45643776*b^3) + 
      (1991*d^8*K1^2*M^5*Sqrt[(65*Pi)/1218]*u^3)/(11410944*b^3) - 
      (11*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(152145920*b^3) - 
      (11473*d^4*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(456437760*b^3) + 
      (1001*d^6*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(456437760*b^3) + 
      (1573*d^8*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(26849280*b^3) - 
      (1573*d^10*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(456437760*b^3) - 
      (11011*d^12*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(456437760*b^3) - 
      (1573*d^14*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(456437760*b^3) - 
      (121*d^14*K1^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(15214592*b^3) - 
      (231*d^2*K0^2*M^5*Sqrt[(273*Pi)/290]*u^3)/(152145920*b^3) - 
      (((7097*I)/939724800)*K0*K1*M^5*u^3)/(b^3*Sqrt[79170*Pi]) - 
      (((22408501*I)/47925964800)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[79170*Pi]) - 
      (((4811819*I)/1917038592)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[79170*Pi]) + 
      (((21225347*I)/95851929600)*d^8*K0^2*M^5*Sqrt[13/(6090*Pi)]*u^4)/b^3 - 
      (((624481*I)/31950643200)*d^10*K0^2*M^5*Sqrt[13/(6090*Pi)]*u^4)/b^3 - 
      (((2848703*I)/31950643200)*d^12*K0^2*M^5*Sqrt[13/(6090*Pi)]*u^4)/b^3 + 
      (((7957202041*I)/17253347328000)*d^8*K1^2*M^5*Sqrt[13/(6090*Pi)]*u^4)/
       b^3 + (((105564371*I)/40257810432000)*d^10*K1^2*M^5*Sqrt[13/(6090*Pi)]*
        u^4)/b^3 - (((8007312731*I)/40257810432000)*d^12*K1^2*M^5*
        Sqrt[13/(6090*Pi)]*u^4)/b^3 - (((5262433*I)/164317593600)*d^14*K1^2*
        M^5*Sqrt[13/(6090*Pi)]*u^4)/b^3 - (((1573*I)/912875520)*d^14*K0^2*M^5*
        Sqrt[91/(870*Pi)]*u^4)/b^3 + (((6677*I)/13693132800)*d^6*K0^2*M^5*
        Sqrt[377/(210*Pi)]*u^4)/b^3 - (3611147*K0*K1*M^5*Sqrt[Pi/79170]*u^4)/
       (82158796800*b^3) - (45754669*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^4)/
       (16431759360*b^3) - (182091797*d^4*K0*K1*M^5*Sqrt[(7*Pi)/11310]*u^4)/
       (82158796800*b^3) + (227843*d^6*K0*K1*M^5*Sqrt[(7*Pi)/11310]*u^4)/
       (1610956800*b^3) + (25524059*d^8*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^4)/
       (9128755200*b^3) - (95510173*d^12*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^4)/
       (82158796800*b^3) - (14094223*d^14*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^4)/
       (82158796800*b^3) - (298397*d^10*K0*K1*M^5*Sqrt[(91*Pi)/870]*u^4)/
       (16431759360*b^3) - (((7097*I)/1879449600)*K0^2*M^5*u^4)/
       (b^3*Sqrt[79170*Pi]) - (((22408501*I)/95851929600)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[79170*Pi]) - (((4811819*I)/3834077184)*d^4*K0^2*M^5*u^4)/
       (b^3*Sqrt[79170*Pi]) - (((4350130151*I)/672880545792000)*K1^2*M^5*u^4)/
       (b^3*Sqrt[79170*Pi]) - (((1999138962103*I)/4710163820544000)*d^2*K1^2*
        M^5*u^4)/(b^3*Sqrt[79170*Pi]) - (((469223114209*I)/188406552821760)*
        d^4*K1^2*M^5*u^4)/(b^3*Sqrt[79170*Pi]) - 
      (((38489516483*I)/362320293888000)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[79170*Pi]) - (2445917*K0^2*M^5*Sqrt[Pi/79170]*u^5)/
       (164317593600*b^3) - (1832003*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^5)/
       (1933148160*b^3) - (873121349*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^5)/
       (164317593600*b^3) + (15409867*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^5)/
       (54772531200*b^3) - (126956269*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^5)/
       (164317593600*b^3) - (311361101*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (8626673664000*b^3) - (39885399649*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (17253347328000*b^3) - (126152203*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (9627984000*b^3) + (93255907*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (273862656000*b^3) + (89090368477*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (2875557888000*b^3) - (4618576589*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (5751115776000*b^3) - (2683577017*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (205396992000*b^3) - (11522754727*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (5751115776000*b^3) + (5846863*d^8*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^5)/
       (6085836800*b^3) - (259633*d^10*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^5)/
       (6572703744*b^3) - (9404989*d^12*K0^2*M^5*Sqrt[(91*Pi)/870]*u^5)/
       (164317593600*b^3) - (((34742306429*I)/4710163820544000)*K0*K1*M^5*
        u^5)/(b^3*Sqrt[79170*Pi]) - (((2246797887991*I)/4710163820544000)*d^2*
        K0*K1*M^5*u^5)/(b^3*Sqrt[79170*Pi]) - 
      (((12904203594973*I)/4710163820544000)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[79170*Pi]) + (((6280725121*I)/4710163820544000)*d^6*K0*K1*
        M^5*u^5)/(b^3*Sqrt[79170*Pi]) + (((22506100541*I)/3450669465600)*d^8*
        K0*K1*M^5*u^5)/(b^3*Sqrt[79170*Pi]) - 
      (((3768573721*I)/40257810432000)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[79170*Pi]) - (((111630401003*I)/40257810432000)*d^12*K0*K1*
        M^5*u^5)/(b^3*Sqrt[79170*Pi]) - (((71155909*I)/164317593600)*d^14*K0*
        K1*M^5*u^5)/(b^3*Sqrt[79170*Pi]) - 
      (((13584845219*I)/1207734312960000)*d^10*K1^2*M^5*Sqrt[13/(6090*Pi)]*
        u^6)/b^3 + (((28036733791*I)/966187450368000)*d^12*K1^2*M^5*
        Sqrt[13/(6090*Pi)]*u^6)/b^3 + 
      (((26371251277297*I)/159420929310720000)*d^8*K1^2*M^5*
        Sqrt[29/(2730*Pi)]*u^6)/b^3 - (67089862883*d^2*K0*K1*M^5*
        Sqrt[Pi/79170]*u^6)/(34506694656000*b^3) - 
      (54556366271*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(4929527808000*b^3) + 
      (25815953*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(182575104000*b^3) + 
      (301907018743*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(11502231552000*b^3) - 
      (204543889*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(426008576000*b^3) - 
      (128069342137*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/(11502231552000*b^3) - 
      (406758451*d^14*K0*K1*M^5*Sqrt[(7*Pi)/11310]*u^6)/(1643175936000*b^3) - 
      (80482373*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^6)/(34506694656000*b^3) - 
      (((21336599861*I)/18840655282176000)*K0^2*M^5*u^6)/
       (b^3*Sqrt[79170*Pi]) - (((1583951547859*I)/18840655282176000)*d^2*K0^2*
        M^5*u^6)/(b^3*Sqrt[79170*Pi]) - 
      (((10210549493821*I)/18840655282176000)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[79170*Pi]) - (((189914187077*I)/2691522183168000)*d^6*K0^2*
        M^5*u^6)/(b^3*Sqrt[79170*Pi]) + (((4031439119*I)/3000582144000)*d^8*
        K0^2*M^5*u^6)/(b^3*Sqrt[79170*Pi]) + 
      (((173559947*I)/6441249669120)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[79170*Pi]) - (((93437044283*I)/161031241728000)*d^12*K0^2*
        M^5*u^6)/(b^3*Sqrt[79170*Pi]) - (((60830209*I)/657270374400)*d^14*
        K0^2*M^5*u^6)/(b^3*Sqrt[79170*Pi]) - 
      (((3248462069*I)/905800734720000)*K1^2*M^5*u^6)/(b^3*Sqrt[79170*Pi]) - 
      (((10859926232327*I)/47101638205440000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[79170*Pi]) - (((30613461367291*I)/23550819102720000)*d^4*
        K1^2*M^5*u^6)/(b^3*Sqrt[79170*Pi]) + 
      (((389687321131*I)/5233515356160000)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[79170*Pi]) - (((55514768269897*I)/31884185862144000)*d^8*
        K1^2*M^5*u^6)/(b^3*Sqrt[79170*Pi]) - 
      (((1587180452539*I)/966187450368000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[79170*Pi]) - (((60703687*I)/328635187200)*d^14*K1^2*M^5*u^6)/
       (b^3*Sqrt[79170*Pi]) - (((141068751463*I)/5005971210240000)*d^4*K0*K1*
        M^5*Sqrt[29/(2730*Pi)]*u^7)/b^3 - (((8291*I)/12887654400)*d^14*K0*K1*
        M^5*Sqrt[203/(390*Pi)]*u^7)/b^3 - (747958709*K0^2*M^5*Sqrt[Pi/79170]*
        u^7)/(138026778624000*b^3) - (48033644093*d^2*K0^2*M^5*Sqrt[Pi/79170]*
        u^7)/(138026778624000*b^3) - (39262953071*d^4*K0^2*M^5*Sqrt[Pi/79170]*
        u^7)/(19718111232000*b^3) - (19334431*d^6*K0^2*M^5*Sqrt[Pi/79170]*
        u^7)/(2190901248000*b^3) + (218006414923*d^8*K0^2*M^5*Sqrt[Pi/79170]*
        u^7)/(46008926208000*b^3) - (93242209057*d^12*K0^2*M^5*Sqrt[Pi/79170]*
        u^7)/(46008926208000*b^3) - (873398537*d^14*K0^2*M^5*Sqrt[Pi/79170]*
        u^7)/(2706407424000*b^3) - (19893431*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (2421522432000*b^3) - (24156031631*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (46008926208000*b^3) - (45750378287*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (15336308736000*b^3) + (33411409*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (2706407424000*b^3) + (36127529089*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (5112102912000*b^3) - (2391374533*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (46008926208000*b^3) - (1209520189*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (400077619200*b^3) - (4488883561*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (9201785241600*b^3) - (13985609*d^10*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^7)/
       (5112102912000*b^3) - (((1874617144501*I)/1036236040519680000)*K0*K1*
        M^5*u^7)/(b^3*Sqrt[79170*Pi]) - 
      (((44352832279213*I)/345412013506560000)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[79170*Pi]) - (((2095450971743*I)/21147674296320000)*d^6*K0*
        K1*M^5*u^7)/(b^3*Sqrt[79170*Pi]) + 
      (((54177535039423*I)/26570154885120000)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[79170*Pi]) + (((1472449663*I)/142086389760000)*d^10*K0*K1*
        M^5*u^7)/(b^3*Sqrt[79170*Pi]) - (((46821470279*I)/53677080576000)*
        d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[79170*Pi]) + 
      (((935355887*I)/603867156480000)*d^10*K0^2*M^5*Sqrt[13/(6090*Pi)]*u^8)/
       b^3 + (((487449989*I)/172533473280000)*d^10*K1^2*M^5*
        Sqrt[13/(6090*Pi)]*u^8)/b^3 - (((865369*I)/170403430400)*d^12*K1^2*
        M^5*Sqrt[39/(2030*Pi)]*u^8)/b^3 - (7845367*K0*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(1725334732800*b^3) - (10039507151*d^2*K0*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(34506694656000*b^3) - (28578520519*d^4*K0*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(17253347328000*b^3) + (2821145683*d^8*K0*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(718889472000*b^3) + (28883509*d^10*K0*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(11502231552000*b^3) - (3235969411*d^12*K0*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(1917038592000*b^3) - (139683779*d^14*K0*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(500097024000*b^3) - (6732247*d^6*K0*K1*M^5*Sqrt[(13*Pi)/6090]*
        u^8)/(11502231552000*b^3) - (((10820652859*I)/49344573358080000)*K0^2*
        M^5*u^8)/(b^3*Sqrt[79170*Pi]) - (((330931900693*I)/19927616163840000)*
        d^2*K0^2*M^5*u^8)/(b^3*Sqrt[79170*Pi]) - 
      (((17458176814753*I)/148033720074240000)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[79170*Pi]) - (((9587378944597*I)/259059010129920000)*d^6*
        K0^2*M^5*u^8)/(b^3*Sqrt[79170*Pi]) + 
      (((437351030063*I)/1398429204480000)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[79170*Pi]) - (((22484465807*I)/161031241728000)*d^12*K0^2*
        M^5*u^8)/(b^3*Sqrt[79170*Pi]) - (((3530287*I)/164317593600)*d^14*K0^2*
        M^5*u^8)/(b^3*Sqrt[79170*Pi]) - (((12289807169*I)/29606744014848000)*
        K1^2*M^5*u^8)/(b^3*Sqrt[79170*Pi]) - 
      (((13810902372763*I)/518118020259840000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[79170*Pi]) - (((172084486180583*I)/1036236040519680000)*d^4*
        K1^2*M^5*u^8)/(b^3*Sqrt[79170*Pi]) - 
      (((21653649612377*I)/518118020259840000)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[79170*Pi]) + (((180641405023*I)/421748490240000)*d^8*K1^2*
        M^5*u^8)/(b^3*Sqrt[79170*Pi]) - (((3511699*I)/109545062400)*d^14*K1^2*
        M^5*u^8)/(b^3*Sqrt[79170*Pi]) - (((36077*I)/6085836800)*d^14*K0*K1*
        M^5*Sqrt[3/(26390*Pi)]*u^9)/b^3 - (18716203*K0^2*M^5*Sqrt[Pi/79170]*
        u^9)/(34506694656000*b^3) - (239691941*d^2*K0^2*M^5*Sqrt[Pi/79170]*
        u^9)/(6901338931200*b^3) - (98837839*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (500097024000*b^3) - (11572931*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (11502231552000*b^3) + (1790021071*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (3834077184000*b^3) + (751951*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (300058214400*b^3) - (991973767*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (4929527808000*b^3) - (1181142043*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (34506694656000*b^3) - (7999307*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (11502231552000*b^3) - (102303197*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (2300446310400*b^3) - (968836433*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (3834077184000*b^3) - (1664563*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (2029805568000*b^3) + (1082795527*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (1816141824000*b^3) + (646993*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (197181112320*b^3) - (421889983*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (1643175936000*b^3) - (72394181*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (1643175936000*b^3) - (((72767833693*I)/388588515194880000)*K0*K1*M^5*
        u^9)/(b^3*Sqrt[79170*Pi]) - (((9251376002821*I)/777177030389760000)*
        d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[79170*Pi]) - 
      (((420693805583*I)/5551264502784000)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[79170*Pi]) - (((285737511971*I)/9143259181056000)*d^6*K0*K1*
        M^5*u^9)/(b^3*Sqrt[79170*Pi]) + (((2012062727993*I)/9963808081920000)*
        d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[79170*Pi]) + 
      (((64984913137*I)/1811601469440000)*d^10*K0*K1*M^5*u^9)/
       (b^3*Sqrt[79170*Pi]) - (((126936529*I)/1258056576000)*d^12*K0*K1*M^5*
        u^9)/(b^3*Sqrt[79170*Pi]) - (((20561903*I)/9859055616000)*d^12*K0^2*
        M^5*Sqrt[7/(11310*Pi)]*u^10)/b^3 + 
      (((91293889699*I)/358697090949120000)*d^2*K0^2*M^5*Sqrt[13/(6090*Pi)]*
        u^10)/b^3 - (((14904829*I)/14492811755520)*d^12*K1^2*M^5*
        Sqrt[13/(6090*Pi)]*u^10)/b^3 - (307067*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (1125218304000*b^3) - (225930287*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (12940010496000*b^3) - (856048813*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (8626673664000*b^3) + (6041899429*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (25880020992000*b^3) + (20292709*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (12940010496000*b^3) - (103802233*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (1035200839680*b^3) - (915479*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (51760041984*b^3) - (3149*d^6*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^10)/
       (404375328000*b^3) - (((15867732043*I)/777177030389760000)*K0^2*M^5*
        u^10)/(b^3*Sqrt[79170*Pi]) - (((1647108362437*I)/358697090949120000)*
        d^2*K0^2*M^5*u^10)/(b^3*Sqrt[79170*Pi]) - 
      (((5901528804371*I)/777177030389760000)*d^4*K0^2*M^5*u^10)/
       (b^3*Sqrt[79170*Pi]) - (((384673475539*I)/111025290055680000)*d^6*K0^2*
        M^5*u^10)/(b^3*Sqrt[79170*Pi]) + 
      (((391400953901*I)/19927616163840000)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[79170*Pi]) + (((1506957611*I)/258800209920000)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[79170*Pi]) + (((51054751*I)/13802677862400)*d^12*K0^2*
        M^5*u^10)/(b^3*Sqrt[79170*Pi]) - (((361807*I)/164317593600)*d^14*K0^2*
        M^5*u^10)/(b^3*Sqrt[79170*Pi]) - (((6350403053*I)/259059010129920000)*
        K1^2*M^5*u^10)/(b^3*Sqrt[79170*Pi]) - 
      (((411747406397*I)/259059010129920000)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[79170*Pi]) - (((7306470634271*I)/777177030389760000)*d^4*
        K1^2*M^5*u^10)/(b^3*Sqrt[79170*Pi]) - 
      (((183894563059*I)/45716295905280000)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[79170*Pi]) + (((128286018521*I)/5434804408320000)*d^8*K1^2*
        M^5*u^10)/(b^3*Sqrt[79170*Pi]) + (((13913545699*I)/1811601469440000)*
        d^10*K1^2*M^5*u^10)/(b^3*Sqrt[79170*Pi]) - 
      (((851077*I)/295771668480)*d^14*K1^2*M^5*u^10)/(b^3*Sqrt[79170*Pi]) + 
      (((79335649*I)/679350551040000)*d^10*K0*K1*M^5*Sqrt[29/(2730*Pi)]*u^11)/
       b^3 - (15751*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(681053184000*b^3) - 
      (1366481*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(924286464000*b^3) - 
      (7248233*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(862667366400*b^3) + 
      (47881*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(3235002624000*b^3) + 
      (255345373*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(12940010496000*b^3) + 
      (657529*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(6470005248000*b^3) - 
      (5733451*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(681053184000*b^3) - 
      (5653*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^11)/(3701376000*b^3) - 
      (2069*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(76117708800*b^3) - 
      (63929501*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(6470005248000*b^3) + 
      (48409*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(2426251968000*b^3) + 
      (64354337*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(2772859392000*b^3) + 
      (491573*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(4852503936000*b^3) - 
      (9133393*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(924286464000*b^3) - 
      (1457039*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^11)/(808750656000*b^3) - 
      (216331*d^2*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^11)/(1617501312000*b^3) - 
      (((11158769*I)/1460859079680000)*K0*K1*M^5*u^11)/(b^3*Sqrt[79170*Pi]) - 
      (((10893269*I)/19240865280000)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[79170*Pi]) - (((1966809727*I)/597828484915200)*d^4*K0*K1*M^5*
        u^11)/(b^3*Sqrt[79170*Pi]) - (((3446721211*I)/3238237626624000)*d^6*
        K0*K1*M^5*u^11)/(b^3*Sqrt[79170*Pi]) + 
      (((109382240521*I)/14945712122880000)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[79170*Pi]) - (((414106309*I)/90580073472000)*d^12*K0*K1*M^5*
        u^11)/(b^3*Sqrt[79170*Pi]) - (((55711*I)/46214323200)*d^14*K0*K1*M^5*
        u^11)/(b^3*Sqrt[79170*Pi]) - (((14299842091*I)/179348545474560000)*
        d^6*K0^2*M^5*Sqrt[13/(6090*Pi)]*u^12)/b^3 + 
      (((310571251*I)/89674272737280000)*d^2*K0^2*M^5*Sqrt[29/(2730*Pi)]*
        u^12)/b^3 + (((26539609*I)/1164600944640000)*d^10*K1^2*M^5*
        Sqrt[29/(2730*Pi)]*u^12)/b^3 - (((211*I)/46214323200)*d^14*K1^2*M^5*
        Sqrt[29/(2730*Pi)]*u^12)/b^3 - (12289*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (1617501312000*b^3) - (350573*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (718889472000*b^3) - (2987093*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (1078334208000*b^3) + (179399*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (19410015744000*b^3) + (15796231*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (2426251968000*b^3) + (39647*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (19410015744000*b^3) - (8873827*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (3235002624000*b^3) - (36503*d^14*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^12)/
       (924286464000*b^3) - (((51001*I)/119565696983040)*K0^2*M^5*u^12)/
       (b^3*Sqrt[79170*Pi]) - (((1374002521*I)/9796349122560000)*d^2*K0^2*M^5*
        u^12)/(b^3*Sqrt[79170*Pi]) - (((50824146281*I)/194294257597440000)*
        d^4*K0^2*M^5*u^12)/(b^3*Sqrt[79170*Pi]) + 
      (((2328538110763*I)/2331531091169280000)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[79170*Pi]) + (((7261755409*I)/14945712122880000)*d^8*K0^2*
        M^5*u^12)/(b^3*Sqrt[79170*Pi]) + (((189490489*I)/679350551040000)*
        d^10*K0^2*M^5*u^12)/(b^3*Sqrt[79170*Pi]) - 
      (((28483363*I)/90580073472000)*d^12*K0^2*M^5*u^12)/
       (b^3*Sqrt[79170*Pi]) - (((20467*I)/184857292800)*d^14*K0^2*M^5*u^12)/
       (b^3*Sqrt[79170*Pi]) - (((22582687*I)/44837136368640000)*K1^2*M^5*
        u^12)/(b^3*Sqrt[79170*Pi]) - (((1066796831*I)/24286782199680000)*d^2*
        K1^2*M^5*u^12)/(b^3*Sqrt[79170*Pi]) - 
      (((176347034159*I)/582882772792320000)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[79170*Pi]) - (((1621495727*I)/36430173299520000)*d^6*K1^2*
        M^5*u^12)/(b^3*Sqrt[79170*Pi]) + (((364681151*I)/649813570560000)*d^8*
        K1^2*M^5*u^12)/(b^3*Sqrt[79170*Pi]) - 
      (((949308337*I)/2717402204160000)*d^10*K1^2*M^5*u^12)/
       (b^3*Sqrt[79170*Pi]) - (((2106577*I)/6038671564800)*d^12*K1^2*M^5*
        u^12)/(b^3*Sqrt[79170*Pi]) - (((13331*I)/582300472320000)*K0*K1*M^5*
        Sqrt[13/(6090*Pi)]*u^13)/b^3 + (((45320411*I)/11209284092160000)*d^2*
        K0*K1*M^5*Sqrt[13/(6090*Pi)]*u^13)/b^3 - 
      (113*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(258800209920*b^3) - 
      (7381*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(258800209920*b^3) - 
      (1199*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(7394291712*b^3) + 
      (557*d^6*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(776400629760*b^3) + 
      (296279*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(776400629760*b^3) - 
      (1549*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(776400629760*b^3) - 
      (41087*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(258800209920*b^3) - 
      (7883*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(258800209920*b^3) - 
      (149*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(308095488000*b^3) - 
      (202733*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(6470005248000*b^3) - 
      (1155317*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(6470005248000*b^3) + 
      (6007*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(6470005248000*b^3) + 
      (2717189*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(6470005248000*b^3) - 
      (2257*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(924286464000*b^3) - 
      (1129111*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(6470005248000*b^3) - 
      (473*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^13)/(14095872000*b^3) + 
      (((2376377*I)/14945712122880000)*K0*K1*M^5*u^13)/(b^3*Sqrt[79170*Pi]) - 
      (((2106947*I)/34811441280000)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[79170*Pi]) - (((439938469*I)/5604642046080000)*d^4*K0*K1*M^5*
        u^13)/(b^3*Sqrt[79170*Pi]) - (((112632269*I)/11209284092160000)*d^6*
        K0*K1*M^5*u^13)/(b^3*Sqrt[79170*Pi]) + 
      (((130729373*I)/934107007680000)*d^8*K0*K1*M^5*u^13)/
       (b^3*Sqrt[79170*Pi]) + (((65652877*I)/1019025826560000)*d^10*K0*K1*M^5*
        u^13)/(b^3*Sqrt[79170*Pi]) - (((761819*I)/11322509184000)*d^12*K0*K1*
        M^5*u^13)/(b^3*Sqrt[79170*Pi]) - (((2077*I)/51349248000)*d^14*K0*K1*
        M^5*u^13)/(b^3*Sqrt[79170*Pi]) - (((307*I)/693214848000)*d^14*K0^2*
        M^5*Sqrt[7/(11310*Pi)]*u^14)/b^3 - (((16127*I)/60920022240000)*d^4*
        K0^2*M^5*Sqrt[13/(6090*Pi)]*u^14)/b^3 - 
      (((1137947*I)/764269369920000)*d^8*K0^2*M^5*Sqrt[13/(6090*Pi)]*u^14)/
       b^3 - (((463*I)/72787559040000)*K1^2*M^5*Sqrt[13/(6090*Pi)]*u^14)/
       b^3 - (((7139*I)/101902582656000)*d^2*K1^2*M^5*Sqrt[13/(6090*Pi)]*
        u^14)/b^3 - (((1297*I)/4916352672000)*d^4*K1^2*M^5*Sqrt[13/(6090*Pi)]*
        u^14)/b^3 - (((32537*I)/140116051152000)*d^6*K1^2*M^5*
        Sqrt[13/(6090*Pi)]*u^14)/b^3 + (((6158057*I)/1200994724160000)*d^8*
        K1^2*M^5*Sqrt[13/(6090*Pi)]*u^14)/b^3 - 
      (((461*I)/485250393600)*d^14*K1^2*M^5*Sqrt[13/(6090*Pi)]*u^14)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(11232648000*b^3) - 
      (1109*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(202187664000*b^3) + 
      (47*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(121312598400*b^3) + 
      (181*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(2426251968*b^3) - 
      (521*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(606562992000*b^3) - 
      (1549*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(50546916000*b^3) - 
      (1217*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(202187664000*b^3) - 
      (31*d^4*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^14)/(12636729000*b^3) - 
      (((1987*I)/127378228320000)*K0^2*M^5*u^14)/(b^3*Sqrt[79170*Pi]) - 
      (((3317*I)/16680482280000)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[79170*Pi]) - 
      (((35327*I)/15230005560000)*d^6*K0^2*M^5*u^14)/(b^3*Sqrt[79170*Pi]) + 
      (((47758247*I)/1681392613824000)*d^8*K0^2*M^5*u^14)/
       (b^3*Sqrt[79170*Pi]) + (((36767*I)/31844557080000)*d^10*K0^2*M^5*u^14)/
       (b^3*Sqrt[79170*Pi]) - (((1571*I)/943542432000)*d^12*K0^2*M^5*u^14)/
       (b^3*Sqrt[79170*Pi]) + (((373*I)/693214848000)*d^14*K0^2*M^5*u^14)/
       (b^3*Sqrt[79170*Pi]) + (((2279*I)/33967527552000)*K1^2*M^5*u^14)/
       (b^3*Sqrt[79170*Pi]) + (((3815017*I)/5604642046080000)*d^2*K1^2*M^5*
        u^14)/(b^3*Sqrt[79170*Pi]) - (((6168457*I)/109181338560000)*d^8*K1^2*
        M^5*u^14)/(b^3*Sqrt[79170*Pi]) + (((56993*I)/63689114160000)*d^10*
        K1^2*M^5*u^14)/(b^3*Sqrt[79170*Pi]) - 
      (((881*I)/566125459200)*d^12*K1^2*M^5*u^14)/(b^3*Sqrt[79170*Pi]) + 
      (((53*I)/5552064000)*d^14*K1^2*M^5*u^14)/(b^3*Sqrt[79170*Pi]) - 
      ((I/14441976000)*d^14*K0*K1*M^5*Sqrt[7/(11310*Pi)]*u^15)/b^3 + 
      (((61*I)/4245940944000)*d^2*K0*K1*M^5*Sqrt[13/(6090*Pi)]*u^15)/b^3 - 
      (((61*I)/707656824000)*d^6*K0*K1*M^5*Sqrt[13/(6090*Pi)]*u^15)/b^3 - 
      (((61*I)/101093832000)*d^8*K0*K1*M^5*Sqrt[13/(6090*Pi)]*u^15)/b^3 + 
      (((9991*I)/18196889760000)*d^10*K0*K1*M^5*Sqrt[13/(6090*Pi)]*u^15)/
       b^3 + (((61*I)/606562992000)*d^12*K0*K1*M^5*Sqrt[13/(6090*Pi)]*u^15)/
       b^3 + ((I/15922278540000)*d^4*K0*K1*M^5*Sqrt[377/(210*Pi)]*u^15)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/79170]*u^15)/(202187664000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(1069776000*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(28883952000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(28883952000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(1155358080*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(5776790400*b^3) - 
      (K1^2*M^5*Sqrt[Pi/79170]*u^15)/(202187664000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(1069776000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(28883952000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(28883952000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(1155358080*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(5776790400*b^3) + 
      (11*d^8*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^15)/(67395888000*b^3) + 
      (11*d^8*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^15)/(67395888000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(29*Pi)/2730]*u^15)/(202187664000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(29*Pi)/2730]*u^15)/(202187664000*b^3) - 
      (((2267*I)/9098444880000)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[79170*Pi]) - 
      (((79*I)/284326402500)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[79170*Pi]) + 
      (((727*I)/72209880000)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[79170*Pi]) - 
      (((1327*I)/173303712000)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[79170*Pi]) - 
      (((661*I)/606562992000)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[79170*Pi]))/Pi, 
    ((-1304567*d^8*K1*M^5*Sqrt[Pi/79170]*u)/(60858368*b^3*E^u) - 
      (803*K1*M^5*Sqrt[(7*Pi)/11310]*u)/(589565440*b^3*E^u) + 
      (834713*d^4*K1*M^5*Sqrt[(7*Pi)/11310]*u)/(943304704*b^3*E^u) - 
      (33876887*d^10*K1*M^5*Sqrt[(13*Pi)/6090]*u)/(18866094080*b^3*E^u) + 
      (1979087*d^14*K1*M^5*Sqrt[(13*Pi)/6090]*u)/(3773218816*b^3*E^u) + 
      (77*d^2*K1*M^5*Sqrt[(21*Pi)/3770]*u)/(992952320*b^3*E^u) + 
      (469579*d^6*K1*M^5*Sqrt[(21*Pi)/3770]*u)/(608583680*b^3*E^u) + 
      (27423*d^12*K1*M^5*Sqrt[(39*Pi)/2030]*u)/(69360640*b^3*E^u) + 
      (5247*d^16*K1*M^5*Sqrt[(273*Pi)/290]*u)/(9433047040*b^3*E^u) + 
      (87439*K0*M^5*Sqrt[Pi/79170]*u^2)/(1985904640*b^3*E^u) + 
      (25028707*d^2*K0*M^5*Sqrt[Pi/79170]*u^2)/(7546437632*b^3*E^u) - 
      (583976261*d^8*K0*M^5*Sqrt[Pi/79170]*u^2)/(9433047040*b^3*E^u) - 
      (1304567*d^8*K1*M^5*Sqrt[Pi/79170]*u^2)/(60858368*b^3*E^u) + 
      (15938857*d^4*K0*M^5*Sqrt[(7*Pi)/11310]*u^2)/(4716523520*b^3*E^u) - 
      (803*K1*M^5*Sqrt[(7*Pi)/11310]*u^2)/(589565440*b^3*E^u) + 
      (834713*d^4*K1*M^5*Sqrt[(7*Pi)/11310]*u^2)/(943304704*b^3*E^u) - 
      (43815827*d^10*K0*M^5*Sqrt[(13*Pi)/6090]*u^2)/(37732188160*b^3*E^u) + 
      (22631543*d^12*K0*M^5*Sqrt[(13*Pi)/6090]*u^2)/(9433047040*b^3*E^u) - 
      (33876887*d^10*K1*M^5*Sqrt[(13*Pi)/6090]*u^2)/(18866094080*b^3*E^u) + 
      (1979087*d^14*K1*M^5*Sqrt[(13*Pi)/6090]*u^2)/(3773218816*b^3*E^u) + 
      (1220857*d^6*K0*M^5*Sqrt[(21*Pi)/3770]*u^2)/(2219540480*b^3*E^u) + 
      (77*d^2*K1*M^5*Sqrt[(21*Pi)/3770]*u^2)/(992952320*b^3*E^u) + 
      (469579*d^6*K1*M^5*Sqrt[(21*Pi)/3770]*u^2)/(608583680*b^3*E^u) + 
      (7045533*d^14*K0*M^5*Sqrt[(39*Pi)/2030]*u^2)/(37732188160*b^3*E^u) - 
      (297*d^16*K0*M^5*Sqrt[(39*Pi)/2030]*u^2)/(328105984*b^3*E^u) + 
      (27423*d^12*K1*M^5*Sqrt[(39*Pi)/2030]*u^2)/(69360640*b^3*E^u) + 
      (5247*d^16*K1*M^5*Sqrt[(273*Pi)/290]*u^2)/(9433047040*b^3*E^u) + 
      (87439*K0*M^5*Sqrt[Pi/79170]*u^3)/(1985904640*b^3*E^u) + 
      (25028707*d^2*K0*M^5*Sqrt[Pi/79170]*u^3)/(7546437632*b^3*E^u) - 
      (583976261*d^8*K0*M^5*Sqrt[Pi/79170]*u^3)/(9433047040*b^3*E^u) + 
      (1064298211*K1*M^5*Sqrt[Pi/79170]*u^3)/(10565012684800*b^3*E^u) + 
      (2083304537*d^2*K1*M^5*Sqrt[Pi/79170]*u^3)/(282991411200*b^3*E^u) + 
      (31688220281*d^4*K1*M^5*Sqrt[Pi/79170]*u^3)/(625559961600*b^3*E^u) + 
      (35809967873*d^6*K1*M^5*Sqrt[Pi/79170]*u^3)/(1697948467200*b^3*E^u) - 
      (177758895443*d^8*K1*M^5*Sqrt[Pi/79170]*u^3)/(1358358773760*b^3*E^u) - 
      (3533585803*d^10*K1*M^5*Sqrt[Pi/79170]*u^3)/(129191731200*b^3*E^u) + 
      (54909624461*d^12*K1*M^5*Sqrt[Pi/79170]*u^3)/(848974233600*b^3*E^u) + 
      (171485331859*d^14*K1*M^5*Sqrt[Pi/79170]*u^3)/(11885639270400*b^3*
        E^u) - (185401067*d^16*K1*M^5*Sqrt[Pi/79170]*u^3)/
       (1864414003200*b^3*E^u) + (2864360491*d^10*K1^2*M^5*Sqrt[Pi/79170]*
        u^3)/(181114503168*b^3) + (15938857*d^4*K0*M^5*Sqrt[(7*Pi)/11310]*
        u^3)/(4716523520*b^3*E^u) + (571930513*d^2*K1^2*M^5*
        Sqrt[(7*Pi)/11310]*u^3)/(1811145031680*b^3) + 
      (683662613*d^4*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(452786257920*b^3) - 
      (259578791*d^6*K1^2*M^5*Sqrt[(7*Pi)/11310]*u^3)/(226393128960*b^3) - 
      (43815827*d^10*K0*M^5*Sqrt[(13*Pi)/6090]*u^3)/(37732188160*b^3*E^u) + 
      (22631543*d^12*K0*M^5*Sqrt[(13*Pi)/6090]*u^3)/(9433047040*b^3*E^u) + 
      (201082789*d^12*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^3)/(452786257920*b^3) + 
      (1220857*d^6*K0*M^5*Sqrt[(21*Pi)/3770]*u^3)/(2219540480*b^3*E^u) + 
      (26141*K1^2*M^5*Sqrt[(21*Pi)/3770]*u^3)/(15092875264*b^3) - 
      (170482807*d^8*K1^2*M^5*Sqrt[(21*Pi)/3770]*u^3)/(150928752640*b^3) + 
      (7045533*d^14*K0*M^5*Sqrt[(39*Pi)/2030]*u^3)/(37732188160*b^3*E^u) - 
      (297*d^16*K0*M^5*Sqrt[(39*Pi)/2030]*u^3)/(328105984*b^3*E^u) + 
      (1333659*d^16*K1^2*M^5*Sqrt[(39*Pi)/2030]*u^3)/(150928752640*b^3) - 
      (2280001*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(3622290063360*b^3) - 
      (164778721*d^2*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(3622290063360*b^3) - 
      (56055139*d^4*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(181114503168*b^3) - 
      (111251539*d^6*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(905572515840*b^3) + 
      (1447900981*d^8*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(1811145031680*b^3) + 
      (288809677*d^10*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(1811145031680*b^3) - 
      (360866519*d^12*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(905572515840*b^3) - 
      (76423427*d^14*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(905572515840*b^3) + 
      (8804591*d^16*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(3622290063360*b^3) + 
      (6769*d^18*K0^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(241486004224*b^3) - 
      (1916129*d^14*K1^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(56598282240*b^3) + 
      (30563*d^18*K1^2*M^5*Sqrt[(91*Pi)/870]*u^3)/(35512647680*b^3) + 
      (3771784343*K0*M^5*Sqrt[Pi/79170]*u^4)/(63390076108800*b^3*E^u) + 
      (1377776916283*d^4*K0*M^5*Sqrt[Pi/79170]*u^4)/(47542557081600*b^3*
        E^u) + (36367750373*d^6*K0*M^5*Sqrt[Pi/79170]*u^4)/
       (3395896934400*b^3*E^u) - (13935347107*d^10*K0*M^5*Sqrt[Pi/79170]*u^4)/
       (1033533849600*b^3*E^u) + (246569513549*d^12*K0*M^5*Sqrt[Pi/79170]*
        u^4)/(6791793868800*b^3*E^u) + (182201373349*d^14*K0*M^5*
        Sqrt[Pi/79170]*u^4)/(23771278540800*b^3*E^u) - 
      (5345572009*d^16*K0*M^5*Sqrt[Pi/79170]*u^4)/(63390076108800*b^3*E^u) + 
      (3275401673*K1*M^5*Sqrt[Pi/79170]*u^4)/(31695038054400*b^3*E^u) + 
      (1032293551*d^2*K1*M^5*Sqrt[Pi/79170]*u^4)/(141495705600*b^3*E^u) + 
      (571031799659*d^4*K1*M^5*Sqrt[Pi/79170]*u^4)/(11885639270400*b^3*E^u) + 
      (26325799883*d^6*K1*M^5*Sqrt[Pi/79170]*u^4)/(1697948467200*b^3*E^u) - 
      (165985919459*d^8*K1*M^5*Sqrt[Pi/79170]*u^4)/(1358358773760*b^3*E^u) - 
      (5058059501*d^10*K1*M^5*Sqrt[Pi/79170]*u^4)/(258383462400*b^3*E^u) + 
      (49972392161*d^12*K1*M^5*Sqrt[Pi/79170]*u^4)/(848974233600*b^3*E^u) + 
      (4641413059*d^14*K1*M^5*Sqrt[Pi/79170]*u^4)/(383407718400*b^3*E^u) - 
      (4541588059*d^16*K1*M^5*Sqrt[Pi/79170]*u^4)/(31695038054400*b^3*E^u) - 
      (191350942561*K0*K1*M^5*Sqrt[Pi/79170]*u^4)/(796903813939200*b^3) - 
      (42549689350879*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^4)/
       (2390711441817600*b^3) - (75339141244201*d^4*K0*K1*M^5*Sqrt[Pi/79170]*
        u^4)/(597677860454400*b^3) - (388056515507*d^6*K0*K1*M^5*
        Sqrt[Pi/79170]*u^4)/(6037150105600*b^3) + 
      (393336832573799*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^4)/
       (1195355720908800*b^3) + (29512010725747*d^10*K0*K1*M^5*Sqrt[Pi/79170]*
        u^4)/(326006105702400*b^3) - (2418795744637*d^14*K0*K1*M^5*
        Sqrt[Pi/79170]*u^4)/(57839792947200*b^3) + 
      (1926384067691*d^16*K0*K1*M^5*Sqrt[Pi/79170]*u^4)/
       (1434426865090560*b^3) + (9255850489*d^18*K0*K1*M^5*Sqrt[Pi/79170]*
        u^4)/(95628457672704*b^3) - (1386005210759*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/6090]*u^4)/(105472563609600*b^3) - 
      (1394735819*d^8*K0*M^5*Sqrt[(29*Pi)/2730]*u^4)/(543343509504*b^3*E^u) + 
      (7976921*d^2*K0*M^5*Sqrt[(203*Pi)/390]*u^4)/(377321881600*b^3*E^u) + 
      (978874621*K0*M^5*Sqrt[Pi/79170]*u^5)/(21130025369600*b^3*E^u) + 
      (1003070434903*d^4*K0*M^5*Sqrt[Pi/79170]*u^5)/(47542557081600*b^3*
        E^u) + (21979702853*d^6*K0*M^5*Sqrt[Pi/79170]*u^5)/
       (3395896934400*b^3*E^u) - (195033002681*d^10*K0*M^5*Sqrt[Pi/79170]*
        u^5)/(23771278540800*b^3*E^u) + (123995739709*d^14*K0*M^5*
        Sqrt[Pi/79170]*u^5)/(23771278540800*b^3*E^u) - 
      (231166211*d^16*K0*M^5*Sqrt[Pi/79170]*u^5)/(3336319795200*b^3*E^u) - 
      (33792782332129*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^5)/
       (4781422883635200*b^3) - (59717815500991*d^4*K0^2*M^5*Sqrt[Pi/79170]*
        u^5)/(1195355720908800*b^3) + (311736631224209*d^8*K0^2*M^5*
        Sqrt[Pi/79170]*u^5)/(2390711441817600*b^3) - 
      (57807792098557*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^5)/
       (3586067162726400*b^3) + (26303587043*d^18*K0^2*M^5*Sqrt[Pi/79170]*
        u^5)/(956284576727040*b^3) + (129605655593*K1*M^5*Sqrt[Pi/79170]*u^5)/
       (2282042739916800*b^3*E^u) + (9316966187953*d^2*K1*M^5*Sqrt[Pi/79170]*
        u^5)/(2282042739916800*b^3*E^u) + (31181817467447*d^4*K1*M^5*
        Sqrt[Pi/79170]*u^5)/(1141021369958400*b^3*E^u) + 
      (21459601136879*d^6*K1*M^5*Sqrt[Pi/79170]*u^5)/(2282042739916800*b^3*
        E^u) - (5316234434701*d^10*K1*M^5*Sqrt[Pi/79170]*u^5)/
       (456408547983360*b^3*E^u) + (38604905528639*d^12*K1*M^5*Sqrt[Pi/79170]*
        u^5)/(1141021369958400*b^3*E^u) - 
      (23172451751*d^16*K1*M^5*Sqrt[Pi/79170]*u^5)/(253560304435200*b^3*
        E^u) - (260864265406651*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (889996668567552000*b^3) - (83820331888257383*d^2*K1^2*M^5*
        Sqrt[Pi/79170]*u^5)/(3915985341697228800*b^3) - 
      (728178215170965133*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (4894981677121536000*b^3) - (4394122511139563*d^6*K1^2*M^5*
        Sqrt[Pi/79170]*u^5)/(62756175347712000*b^3) + 
      (2196570964822867*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (5705106849792000*b^3) + (2250821519898073*d^10*K1^2*M^5*
        Sqrt[Pi/79170]*u^5)/(22820427399168000*b^3) - 
      (2116019816230597*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (10758201488179200*b^3) - (179560583077133*d^14*K1^2*M^5*
        Sqrt[Pi/79170]*u^5)/(3765370520862720*b^3) + 
      (3370753069589*d^16*K1^2*M^5*Sqrt[Pi/79170]*u^5)/
       (2976577486848000*b^3) + (7085261251451*d^18*K1^2*M^5*Sqrt[Pi/79170]*
        u^5)/(100409880556339200*b^3) + 
      (407085181*d^2*K0*M^5*Sqrt[(3*Pi)/26390]*u^5)/(377321881600*b^3*E^u) - 
      (380603369*K0^2*M^5*Sqrt[(7*Pi)/11310]*u^5)/(27961537331200*b^3) + 
      (3209642106571*d^10*K0^2*M^5*Sqrt[(7*Pi)/11310]*u^5)/
       (652012211404800*b^3) - (11179265519*d^8*K0*M^5*Sqrt[(13*Pi)/6090]*
        u^5)/(2716717547520*b^3*E^u) + (13426204493*d^12*K0*M^5*
        Sqrt[(13*Pi)/6090]*u^5)/(6791793868800*b^3*E^u) - 
      (2235233597*d^6*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^5)/(1168480665600*b^3) - 
      (18548660244193*d^12*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^5)/
       (3586067162726400*b^3) + (20731121581*d^16*K0^2*M^5*Sqrt[(13*Pi)/6090]*
        u^5)/(573770746036224*b^3) - (681939650591*d^8*K1*M^5*
        Sqrt[(13*Pi)/6090]*u^5)/(126780152217600*b^3*E^u) + 
      (1221844884997*d^14*K1*M^5*Sqrt[(13*Pi)/6090]*u^5)/
       (2282042739916800*b^3*E^u) + (46504475383*K0*M^5*Sqrt[Pi/79170]*u^6)/
       (2282042739916800*b^3*E^u) + (392379411701*d^2*K0*M^5*Sqrt[Pi/79170]*
        u^6)/(268475616460800*b^3*E^u) + (717994772639*d^4*K0*M^5*
        Sqrt[Pi/79170]*u^6)/(73614281932800*b^3*E^u) + 
      (3031101274879*d^6*K0*M^5*Sqrt[Pi/79170]*u^6)/(912817095966720*b^3*
        E^u) - (4738092626021*d^8*K0*M^5*Sqrt[Pi/79170]*u^6)/
       (190170228326400*b^3*E^u) - (18955678424981*d^10*K0*M^5*Sqrt[Pi/79170]*
        u^6)/(4564085479833600*b^3*E^u) + (1448104224899*d^12*K0*M^5*
        Sqrt[Pi/79170]*u^6)/(120107512627200*b^3*E^u) + 
      (2271839477681*d^14*K0*M^5*Sqrt[Pi/79170]*u^6)/(912817095966720*b^3*
        E^u) + (3672299977*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (134237808230400*b^3*E^u) + (4307100475481*d^2*K1*M^5*Sqrt[Pi/79170]*
        u^6)/(2282042739916800*b^3*E^u) + 
      (273167978113*d^4*K1*M^5*Sqrt[Pi/79170]*u^6)/(22372968038400*b^3*E^u) + 
      (8584299900247*d^6*K1*M^5*Sqrt[Pi/79170]*u^6)/(2282042739916800*b^3*
        E^u) - (35233952508799*d^8*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (1141021369958400*b^3*E^u) + (414599310569*d^14*K1*M^5*Sqrt[Pi/79170]*
        u^6)/(134237808230400*b^3*E^u) - (2753810494703*K0*K1*M^5*
        Sqrt[Pi/79170]*u^6)/(11021630570496000*b^3) - 
      (144412345581918559*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (7831970683394457600*b^3) - (1269448448529721301*d^4*K0*K1*M^5*
        Sqrt[Pi/79170]*u^6)/(9789963354243072000*b^3) - 
      (208827051754326191*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (3263321118081024000*b^3) - (1533216142975141*d^12*K0*K1*M^5*
        Sqrt[Pi/79170]*u^6)/(8859695343206400*b^3) + 
      (2882712846228053*d^16*K0*K1*M^5*Sqrt[Pi/79170]*u^6)/
       (3012296416690176000*b^3) + (50754608889011*d^10*K0*K1*M^5*
        Sqrt[(3*Pi)/26390]*u^6)/(1690402029568000*b^3) - 
      (3021397*d^16*K0*M^5*Sqrt[(7*Pi)/11310]*u^6)/(635489484800*b^3*E^u) - 
      (414651059*d^16*K1*M^5*Sqrt[(13*Pi)/6090]*u^6)/(134237808230400*b^3*
        E^u) + (1182767642035547*d^8*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^6)/
       (45640854798336000*b^3) - (493298688629801*d^14*K0*K1*M^5*
        Sqrt[(13*Pi)/6090]*u^6)/(150614820834508800*b^3) + 
      (915185977507*d^18*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^6)/
       (200819761112678400*b^3) - (390165144797*d^10*K1*M^5*
        Sqrt[(29*Pi)/2730]*u^6)/(2282042739916800*b^3*E^u) + 
      (586365182383*d^12*K1*M^5*Sqrt[(29*Pi)/2730]*u^6)/
       (1141021369958400*b^3*E^u) + (729997279*K0*M^5*Sqrt[Pi/79170]*u^7)/
       (91281709596672*b^3*E^u) + (2505680820301*d^2*K0*M^5*Sqrt[Pi/79170]*
        u^7)/(4564085479833600*b^3*E^u) + (8099075957213*d^4*K0*M^5*
        Sqrt[Pi/79170]*u^7)/(2282042739916800*b^3*E^u) + 
      (5110611061891*d^6*K0*M^5*Sqrt[Pi/79170]*u^7)/(4564085479833600*b^3*
        E^u) - (639770100509*d^8*K0*M^5*Sqrt[Pi/79170]*u^7)/
       (71313835622400*b^3*E^u) - (14812874413*d^10*K0*M^5*Sqrt[Pi/79170]*
        u^7)/(9815237591040*b^3*E^u) + (3306245853199*d^12*K0*M^5*
        Sqrt[Pi/79170]*u^7)/(760680913305600*b^3*E^u) + 
      (4196423848333*d^14*K0*M^5*Sqrt[Pi/79170]*u^7)/(4564085479833600*b^3*
        E^u) - (160154017*d^16*K0*M^5*Sqrt[Pi/79170]*u^7)/
       (14174178508800*b^3*E^u) - (7066072720663139*K0^2*M^5*Sqrt[Pi/79170]*
        u^7)/(156639413667889152000*b^3) - (419559032161897*d^2*K0^2*M^5*
        Sqrt[Pi/79170]*u^7)/(123825623452876800*b^3) - 
      (948991913079176591*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^7)/
       (39159853416972288000*b^3) - (9739014526719883*d^6*K0^2*M^5*
        Sqrt[Pi/79170]*u^7)/(767840263077888000*b^3) + 
      (126996717559872301*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^7)/
       (2008197611126784000*b^3) + (465780261880763*d^10*K0^2*M^5*
        Sqrt[Pi/79170]*u^7)/(26080488456192000*b^3) - 
      (19608471035393*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^7)/
       (2381261989478400*b^3) + (292701036095759*d^16*K0^2*M^5*Sqrt[Pi/79170]*
        u^7)/(1721312238108672000*b^3) + (1806158621297*d^18*K0^2*M^5*
        Sqrt[Pi/79170]*u^7)/(160655808890142720*b^3) + 
      (127065941833*K1*M^5*Sqrt[Pi/79170]*u^7)/(14199377048371200*b^3*E^u) + 
      (88936809942781*d^4*K1*M^5*Sqrt[Pi/79170]*u^7)/(21299065572556800*b^3*
        E^u) + (17302998790001*d^6*K1*M^5*Sqrt[Pi/79170]*u^7)/
       (12779439343534080*b^3*E^u) + (326747563854617*d^12*K1*M^5*
        Sqrt[Pi/79170]*u^7)/(63897196717670400*b^3*E^u) + 
      (9944164268513*d^14*K1*M^5*Sqrt[Pi/79170]*u^7)/(9128170959667200*b^3*
        E^u) - (235361324183*d^16*K1*M^5*Sqrt[Pi/79170]*u^7)/
       (18256341919334400*b^3*E^u) - (4371747305527333*K1^2*M^5*
        Sqrt[Pi/79170]*u^7)/(57709257667117056000*b^3) - 
      (5993255873148386651*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (1096475895675224064000*b^3) - (797114331326515121*d^4*K1^2*M^5*
        Sqrt[Pi/79170]*u^7)/(21086074916831232000*b^3) - 
      (5022859658239530461*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (274118973918806016000*b^3) + (132587099521021441*d^8*K1^2*M^5*
        Sqrt[Pi/79170]*u^7)/(1360391930118144000*b^3) + 
      (20565190396711189*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (766766360612044800*b^3) - (62158666081698577*d^12*K1^2*M^5*
        Sqrt[Pi/79170]*u^7)/(1240357348048896000*b^3) - 
      (38448019619689663*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (3012296416690176000*b^3) + (2944008438755987*d^16*K1^2*M^5*
        Sqrt[Pi/79170]*u^7)/(12049185666760704000*b^3) + 
      (216633434195791*d^18*K1^2*M^5*Sqrt[Pi/79170]*u^7)/
       (12049185666760704000*b^3) - (1515158855794439*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/6090]*u^7)/(602459283338035200*b^3) - 
      (8835182681249*d^10*K1*M^5*Sqrt[(13*Pi)/6090]*u^7)/
       (63897196717670400*b^3*E^u) + (1399391993029*d^2*K1*M^5*
        Sqrt[(29*Pi)/2730]*u^7)/(63897196717670400*b^3*E^u) - 
      (2910151562749*d^8*K1*M^5*Sqrt[(29*Pi)/2730]*u^7)/
       (7987149589708800*b^3*E^u) + (4730675372369*K0*M^5*Sqrt[Pi/79170]*u^8)/
       (2108607491683123200*b^3*E^u) + (332948829839953*d^2*K0*M^5*
        Sqrt[Pi/79170]*u^8)/(2108607491683123200*b^3*E^u) + 
      (80384022410099*d^4*K0*M^5*Sqrt[Pi/79170]*u^8)/(78096573766041600*b^3*
        E^u) + (664779253591*d^6*K0*M^5*Sqrt[Pi/79170]*u^8)/
       (2037301924331520*b^3*E^u) - (1819922475454483*d^8*K0*M^5*
        Sqrt[Pi/79170]*u^8)/(702869163894374400*b^3*E^u) - 
      (56001946520077*d^10*K0*M^5*Sqrt[Pi/79170]*u^8)/(124035734804889600*b^3*
        E^u) + (2506714866329*d^14*K0*M^5*Sqrt[Pi/79170]*u^8)/
       (9128170959667200*b^3*E^u) - (1285375927*d^16*K0*M^5*Sqrt[Pi/79170]*
        u^8)/(456408547983360*b^3*E^u) + (138135611401*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(52064382510694400*b^3*E^u) + 
      (1924136219351257*d^2*K1*M^5*Sqrt[Pi/79170]*u^8)/
       (10543037458415616000*b^3*E^u) + (12404355585452147*d^4*K1*M^5*
        Sqrt[Pi/79170]*u^8)/(10543037458415616000*b^3*E^u) + 
      (47687739316549*d^6*K1*M^5*Sqrt[Pi/79170]*u^8)/(130160956276736000*b^3*
        E^u) - (432645641004761*d^8*K1*M^5*Sqrt[Pi/79170]*u^8)/
       (146431075811328000*b^3*E^u) - (5433973949959813*d^10*K1*M^5*
        Sqrt[Pi/79170]*u^8)/(10543037458415616000*b^3*E^u) + 
      (2600280025801*d^12*K1*M^5*Sqrt[Pi/79170]*u^8)/(1818705788928000*b^3*
        E^u) + (4796275149019*d^14*K1*M^5*Sqrt[Pi/79170]*u^8)/
       (15213618266112000*b^3*E^u) - (16477227547*d^16*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(5369512329216000*b^3*E^u) - (174272659653817*K0*K1*M^5*
        Sqrt[Pi/79170]*u^8)/(4153317786648576000*b^3) - 
      (92478580579340323*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/
       (4283108967481344000*b^3) - (16349204159716997*d^6*K0*K1*M^5*
        Sqrt[Pi/79170]*u^8)/(1489777032167424000*b^3) + 
      (294007741613247941*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/
       (5271518729207808000*b^3) + (15461943244643813*d^10*K0*K1*M^5*
        Sqrt[Pi/79170]*u^8)/(958457950765056000*b^3) - 
      (1054657943289029*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/
       (36607768952832000*b^3) - (3400263766391*d^14*K0*K1*M^5*Sqrt[Pi/79170]*
        u^8)/(450403172352000*b^3) + (11487041944933*d^16*K0*K1*M^5*
        Sqrt[Pi/79170]*u^8)/(88596953432064000*b^3) + 
      (33155155342489*d^18*K0*K1*M^5*Sqrt[Pi/79170]*u^8)/
       (3012296416690176000*b^3) - (453999586381931*d^2*K0*K1*M^5*
        Sqrt[(13*Pi)/6090]*u^8)/(1916915901530112000*b^3) + 
      (435999535079*d^12*K0*M^5*Sqrt[(29*Pi)/2730]*u^8)/
       (10089031060684800*b^3*E^u) + (78361078121*K0*M^5*Sqrt[Pi/79170]*u^9)/
       (140573832778874880*b^3*E^u) + (1758568714130531*d^2*K0*M^5*
        Sqrt[Pi/79170]*u^9)/(45686495653134336000*b^3*E^u) + 
      (33996445999052683*d^4*K0*M^5*Sqrt[Pi/79170]*u^9)/
       (137059486959403008000*b^3*E^u) + (3471764101146227*d^6*K0*M^5*
        Sqrt[Pi/79170]*u^9)/(45686495653134336000*b^3*E^u) - 
      (28300263008311501*d^8*K0*M^5*Sqrt[Pi/79170]*u^9)/
       (45686495653134336000*b^3*E^u) - (15059353044840157*d^10*K0*M^5*
        Sqrt[Pi/79170]*u^9)/(137059486959403008000*b^3*E^u) + 
      (95387832569317*d^12*K0*M^5*Sqrt[Pi/79170]*u^9)/(319485983588352000*b^3*
        E^u) + (3110941715681*d^14*K0*M^5*Sqrt[Pi/79170]*u^9)/
       (45640854798336000*b^3*E^u) - (9650195049293*K0^2*M^5*Sqrt[Pi/79170]*
        u^9)/(1916915901530112000*b^3) - (103254941968946441*d^2*K0^2*M^5*
        Sqrt[Pi/79170]*u^9)/(274118973918806016000*b^3) - 
      (3806542754693747*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (1427702989160448000*b^3) + (1969590555977389*d^10*K0^2*M^5*
        Sqrt[Pi/79170]*u^9)/(958457950765056000*b^3) - 
      (9361033761585367*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (2635759364603904000*b^3) - (361661688104579*d^14*K0^2*M^5*
        Sqrt[Pi/79170]*u^9)/(376537052086272000*b^3) + 
      (2243918833801*d^16*K0^2*M^5*Sqrt[Pi/79170]*u^9)/
       (158541916667904000*b^3) + (4504193777521*d^18*K0^2*M^5*Sqrt[Pi/79170]*
        u^9)/(3012296416690176000*b^3) + 
      (12976271586119*K1*M^5*Sqrt[Pi/79170]*u^9)/(21086074916831232000*b^3*
        E^u) + (85260374706743*d^2*K1*M^5*Sqrt[Pi/79170]*u^9)/
       (1986369376223232000*b^3*E^u) + (710532531887*d^4*K1*M^5*
        Sqrt[Pi/79170]*u^9)/(2563057259642880*b^3*E^u) + 
      (1659264179801929*d^6*K1*M^5*Sqrt[Pi/79170]*u^9)/
       (19579926708486144000*b^3*E^u) - (11849122818085309*d^8*K1*M^5*
        Sqrt[Pi/79170]*u^9)/(17132435869925376000*b^3*E^u) - 
      (16823022465582247*d^10*K1*M^5*Sqrt[Pi/79170]*u^9)/
       (137059486959403008000*b^3*E^u) + (319088231787341*d^12*K1*M^5*
        Sqrt[Pi/79170]*u^9)/(958457950765056000*b^3*E^u) + 
      (10467159869581*d^14*K1*M^5*Sqrt[Pi/79170]*u^9)/(136922564395008000*b^3*
        E^u) - (138116255987*d^16*K1*M^5*Sqrt[Pi/79170]*u^9)/
       (273845128790016000*b^3*E^u) - (921267697787*K1^2*M^5*Sqrt[Pi/79170]*
        u^9)/(133175210001039360*b^3) - (58494405751414541*d^2*K1^2*M^5*
        Sqrt[Pi/79170]*u^9)/(117479560250916864000*b^3) - 
      (355563945932878597*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (102794615219552256000*b^3) - (48743248117111*d^6*K1^2*M^5*
        Sqrt[Pi/79170]*u^9)/(27632961080524800*b^3) + 
      (4072925801797907*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (458392932974592000*b^3) + (2560668375479797*d^10*K1^2*M^5*
        Sqrt[Pi/79170]*u^9)/(958457950765056000*b^3) - 
      (1512678725218501*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^9)/
       (329469920575488000*b^3) + (5721902259391*d^16*K1^2*M^5*Sqrt[Pi/79170]*
        u^9)/(334699601854464000*b^3) + (6131601887681*d^18*K1^2*M^5*
        Sqrt[Pi/79170]*u^9)/(3012296416690176000*b^3) - 
      (9872927*d^16*K0*M^5*Sqrt[(3*Pi)/26390]*u^9)/(60371501056000*b^3*E^u) + 
      (1114693240662797*d^8*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^9)/
       (2108607491683123200*b^3) - (220657248283*d^14*K1^2*M^5*
        Sqrt[(13*Pi)/6090]*u^9)/(2282042739916800*b^3) - 
      (81701668991347*d^6*K0^2*M^5*Sqrt[(29*Pi)/2730]*u^9)/
       (1713243586992537600*b^3) + (23279068421597*K0*M^5*Sqrt[Pi/79170]*
        u^10)/(205589230439104512000*b^3*E^u) + 
      (3223944401312293*d^2*K0*M^5*Sqrt[Pi/79170]*u^10)/
       (411178460878209024000*b^3*E^u) + (6207961499712877*d^6*K0*M^5*
        Sqrt[Pi/79170]*u^10)/(411178460878209024000*b^3*E^u) - 
      (4681834535688823*d^8*K0*M^5*Sqrt[Pi/79170]*u^10)/
       (37379860079837184000*b^3*E^u) - (9182556290246393*d^10*K0*M^5*
        Sqrt[Pi/79170]*u^10)/(411178460878209024000*b^3*E^u) + 
      (57320072267993*d^12*K0*M^5*Sqrt[Pi/79170]*u^10)/
       (958457950765056000*b^3*E^u) + (652573102871*d^14*K0*M^5*
        Sqrt[Pi/79170]*u^10)/(45640854798336000*b^3*E^u) + 
      (55697333843*K1*M^5*Sqrt[Pi/79170]*u^10)/(447906820128768000*b^3*E^u) + 
      (235845167113631*d^2*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (27411897391880601600*b^3*E^u) + (244789666807871*d^4*K1*M^5*
        Sqrt[Pi/79170]*u^10)/(4421273772883968000*b^3*E^u) + 
      (2268839796147731*d^6*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (137059486959403008000*b^3*E^u) - (18826144939020803*d^8*K1*M^5*
        Sqrt[Pi/79170]*u^10)/(137059486959403008000*b^3*E^u) - 
      (1119218030791661*d^10*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (45686495653134336000*b^3*E^u) + (62774764872629*d^12*K1*M^5*
        Sqrt[Pi/79170]*u^10)/(958457950765056000*b^3*E^u) + 
      (126811679521*d^14*K1*M^5*Sqrt[Pi/79170]*u^10)/(8054268493824000*b^3*
        E^u) - (4530851863*d^16*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (136922564395008000*b^3*E^u) - (93760756652839*K0*K1*M^5*
        Sqrt[Pi/79170]*u^10)/(34264871739850752000*b^3) - 
      (6874183682465833*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (34264871739850752000*b^3) - (347451853849*d^4*K0*K1*M^5*
        Sqrt[Pi/79170]*u^10)/(246805798846464*b^3) - 
      (6285737749992977*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (8566217934962688000*b^3) + (4756212574703119*d^8*K0*K1*M^5*
        Sqrt[Pi/79170]*u^10)/(1317879682301952000*b^3) + 
      (7060484770769*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (6305644412928000*b^3) - (3680733404120489*d^12*K0*K1*M^5*
        Sqrt[Pi/79170]*u^10)/(1976819523452928000*b^3) - 
      (21315074111183*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^10)/
       (40343255580672000*b^3) + (573406944979*d^16*K0*K1*M^5*Sqrt[Pi/79170]*
        u^10)/(102691923296256000*b^3) + (544360511*d^18*K0*K1*M^5*
        Sqrt[Pi/79170]*u^10)/(578397929472000*b^3) - 
      (1312117*d^16*K0*M^5*Sqrt[(13*Pi)/6090]*u^10)/(423908868096000*b^3*
        E^u) + (21960046483*d^4*K0*M^5*Sqrt[(203*Pi)/390]*u^10)/
       (88330496429260800*b^3*E^u) + (10927989313*K0*M^5*Sqrt[Pi/79170]*u^11)/
       (552659221610496000*b^3*E^u) + (69713202565309*d^2*K0*M^5*
        Sqrt[Pi/79170]*u^11)/(51397307609776128000*b^3*E^u) + 
      (34452039516959*d^4*K0*M^5*Sqrt[Pi/79170]*u^11)/
       (3953639046905856000*b^3*E^u) + (2708443958189*d^6*K0*M^5*
        Sqrt[Pi/79170]*u^11)/(1048924645097472000*b^3*E^u) - 
      (65132081842259*d^8*K0*M^5*Sqrt[Pi/79170]*u^11)/
       (3023371035869184000*b^3*E^u) - (718119785179*d^10*K0*M^5*
        Sqrt[Pi/79170]*u^11)/(186899300399185920*b^3*E^u) + 
      (729417955867*d^12*K0*M^5*Sqrt[Pi/79170]*u^11)/(71884346307379200*b^3*
        E^u) + (73546631*d^14*K0*M^5*Sqrt[Pi/79170]*u^11)/
       (28765244620800*b^3*E^u) + (2853341*d^16*K0*M^5*Sqrt[Pi/79170]*u^11)/
       (316950380544000*b^3*E^u) - (6137945362301*K0^2*M^5*Sqrt[Pi/79170]*
        u^11)/(25698653804888064000*b^3) - (453630549350969*d^2*K0^2*M^5*
        Sqrt[Pi/79170]*u^11)/(25698653804888064000*b^3) - 
      (319907615407147*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^11)/
       (2569865380488806400*b^3) - (126067617954709*d^6*K0^2*M^5*
        Sqrt[Pi/79170]*u^11)/(1903603985547264000*b^3) + 
      (3329689983091*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^11)/
       (10459362557952000*b^3) + (1747326735677*d^10*K0^2*M^5*Sqrt[Pi/79170]*
        u^11)/(17115320549376000*b^3) - (5781898725143*d^12*K0^2*M^5*
        Sqrt[Pi/79170]*u^11)/(35300348633088000*b^3) - 
      (2488580615161*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^11)/
       (51345961648128000*b^3) + (86200019*d^16*K0^2*M^5*Sqrt[Pi/79170]*u^11)/
       (265416155136000*b^3) + (735164323*d^18*K0^2*M^5*Sqrt[Pi/79170]*u^11)/
       (7530741041725440*b^3) + (1647464906557*K1*M^5*Sqrt[Pi/79170]*u^11)/
       (77095961414664192000*b^3*E^u) + (45199465170157*d^2*K1*M^5*
        Sqrt[Pi/79170]*u^11)/(30838384565865676800*b^3*E^u) + 
      (1451204863524167*d^4*K1*M^5*Sqrt[Pi/79170]*u^11)/
       (154191922829328384000*b^3*E^u) + (430771144604153*d^6*K1*M^5*
        Sqrt[Pi/79170]*u^11)/(154191922829328384000*b^3*E^u) - 
      (717473050607921*d^8*K1*M^5*Sqrt[Pi/79170]*u^11)/
       (30838384565865676800*b^3*E^u) - (3066138033557*d^10*K1*M^5*
        Sqrt[Pi/79170]*u^11)/(737760396312576000*b^3*E^u) + 
      (3933494593489*d^12*K1*M^5*Sqrt[Pi/79170]*u^11)/(359421731536896000*b^3*
        E^u) + (142379478641*d^14*K1*M^5*Sqrt[Pi/79170]*u^11)/
       (51345961648128000*b^3*E^u) - (113827850953*K1^2*M^5*Sqrt[Pi/79170]*
        u^11)/(395363904690585600*b^3) - (1080882375373139*d^2*K1^2*M^5*
        Sqrt[Pi/79170]*u^11)/(51397307609776128000*b^3) - 
      (86490492613673*d^4*K1^2*M^5*Sqrt[Pi/79170]*u^11)/
       (584060313747456000*b^3) - (6802058226610133*d^6*K1^2*M^5*
        Sqrt[Pi/79170]*u^11)/(85662179349626880000*b^3) + 
      (3743165197227773*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^11)/
       (9884097617264640000*b^3) + (808723105095859*d^10*K1^2*M^5*
        Sqrt[Pi/79170]*u^11)/(6589398411509760000*b^3) - 
      (25110667692277*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^11)/
       (128923012399104000*b^3) + (12342832199*d^16*K1^2*M^5*Sqrt[Pi/79170]*
        u^11)/(38509471236096000*b^3) + (37133*d^16*K1*M^5*Sqrt[(7*Pi)/11310]*
        u^11)/(21261267763200*b^3*E^u) + 
      (419821*d^18*K1^2*M^5*Sqrt[(29*Pi)/2730]*u^11)/(99612976742400*b^3) - 
      (31014786133*d^14*K1^2*M^5*Sqrt[(91*Pi)/870]*u^11)/
       (48411906696806400*b^3) + (603434383*K0*M^5*Sqrt[Pi/79170]*u^12)/
       (206138934263808000*b^3*E^u) + (15312133476683*d^2*K0*M^5*
        Sqrt[Pi/79170]*u^12)/(77095961414664192000*b^3*E^u) + 
      (607884667009*d^4*K0*M^5*Sqrt[Pi/79170]*u^12)/(478856903196672000*b^3*
        E^u) + (29483700856787*d^6*K0*M^5*Sqrt[Pi/79170]*u^12)/
       (77095961414664192000*b^3*E^u) - (241670933857963*d^8*K0*M^5*
        Sqrt[Pi/79170]*u^12)/(77095961414664192000*b^3*E^u) - 
      (43648386826903*d^10*K0*M^5*Sqrt[Pi/79170]*u^12)/
       (77095961414664192000*b^3*E^u) + (10012832603*d^14*K0*M^5*
        Sqrt[Pi/79170]*u^12)/(25672980824064000*b^3*E^u) + 
      (82651*d^16*K0*M^5*Sqrt[Pi/79170]*u^12)/(16238444544000*b^3*E^u) + 
      (1991837909*K1*M^5*Sqrt[Pi/79170]*u^12)/(642466345122201600*b^3*E^u) + 
      (3263369039551*d^2*K1*M^5*Sqrt[Pi/79170]*u^12)/(15419192282932838400*
        b^3*E^u) + (4502590967701*d^6*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (11013708773523456000*b^3*E^u) - (257254575676079*d^8*K1*M^5*
        Sqrt[Pi/79170]*u^12)/(77095961414664192000*b^3*E^u) - 
      (46695038604007*d^10*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (77095961414664192000*b^3*E^u) + (832579030021*d^12*K1*M^5*
        Sqrt[Pi/79170]*u^12)/(539132597305344000*b^3*E^u) + 
      (10715218747*d^14*K1*M^5*Sqrt[Pi/79170]*u^12)/(25672980824064000*b^3*
        E^u) + (30489533*d^16*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (5134596164812800*b^3*E^u) - (762217999379*K0*K1*M^5*Sqrt[Pi/79170]*
        u^12)/(9070113107607552000*b^3) - (955262624013437*d^2*K0*K1*M^5*
        Sqrt[Pi/79170]*u^12)/(154191922829328384000*b^3) - 
      (1694793257974081*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (38547980707332096000*b^3) + (3330328863716779*d^8*K0*K1*M^5*
        Sqrt[Pi/79170]*u^12)/(29652292851793920000*b^3) - 
      (170818565796041*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/
       (2965229285179392000*b^3) - (961548721957*d^14*K0*K1*M^5*
        Sqrt[Pi/79170]*u^12)/(52950522949632000*b^3) + 
      (842972237*d^16*K0*K1*M^5*Sqrt[Pi/79170]*u^12)/(154037884944384000*
        b^3) - (4651777984837*d^6*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^12)/
       (2471024404316160000*b^3) + (58490867*d^18*K0*K1*M^5*
        Sqrt[(13*Pi)/6090]*u^12)/(17115320549376000*b^3) + 
      (8999873683*d^12*K0*M^5*Sqrt[(29*Pi)/2730]*u^12)/
       (179710865768448000*b^3*E^u) + (718491091249*d^4*K1*M^5*
        Sqrt[(29*Pi)/2730]*u^12)/(15419192282932838400*b^3*E^u) + 
      (37017557399*d^10*K0*K1*M^5*Sqrt[(377*Pi)/210]*u^12)/
       (366077689528320000*b^3) + (336021209*K0*M^5*Sqrt[Pi/79170]*u^13)/
       (1014420544929792000*b^3*E^u) + (155549103443*d^2*K0*M^5*
        Sqrt[Pi/79170]*u^13)/(6424663451222016000*b^3*E^u) + 
      (6454711661*d^4*K0*M^5*Sqrt[Pi/79170]*u^13)/(42360418359705600*b^3*
        E^u) + (935276868457*d^6*K0*M^5*Sqrt[Pi/79170]*u^13)/
       (19273990353666048000*b^3*E^u) - (7254706001519*d^8*K0*M^5*
        Sqrt[Pi/79170]*u^13)/(19273990353666048000*b^3*E^u) - 
      (27279472223*d^10*K0*M^5*Sqrt[Pi/79170]*u^13)/(377921379483648000*b^3*
        E^u) + (23104867199*d^12*K0*M^5*Sqrt[Pi/79170]*u^13)/
       (134783149326336000*b^3*E^u) + (64551293*d^14*K0*M^5*Sqrt[Pi/79170]*
        u^13)/(1283649041203200*b^3*E^u) + (67391*d^16*K0*M^5*Sqrt[Pi/79170]*
        u^13)/(47192979456000*b^3*E^u) - (4351472561*K0^2*M^5*Sqrt[Pi/79170]*
        u^13)/(828988832415744000*b^3) - (60058340862167*d^2*K0^2*M^5*
        Sqrt[Pi/79170]*u^13)/(154191922829328384000*b^3) - 
      (3263406208451*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^13)/
       (1168120627494912000*b^3) - (206939634233*d^6*K0^2*M^5*Sqrt[Pi/79170]*
        u^13)/(125237104312320000*b^3) + (243782651627*d^8*K0^2*M^5*
        Sqrt[Pi/79170]*u^13)/(34161627709440000*b^3) + 
      (1223445699349*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^13)/
       (470671315107840000*b^3) - (1548828014219*d^12*K0^2*M^5*Sqrt[Pi/79170]*
        u^13)/(423604183597056000*b^3) - (522583380941*d^14*K0^2*M^5*
        Sqrt[Pi/79170]*u^13)/(423604183597056000*b^3) + 
      (12066731*d^18*K0^2*M^5*Sqrt[Pi/79170]*u^13)/(3302956597248000*b^3) + 
      (2189007697*K1*M^5*Sqrt[Pi/79170]*u^13)/(6424663451222016000*b^3*E^u) + 
      (8910758669*d^2*K1*M^5*Sqrt[Pi/79170]*u^13)/(350436188248473600*b^3*
        E^u) + (342270664441*d^4*K1*M^5*Sqrt[Pi/79170]*u^13)/
       (2141554483740672000*b^3*E^u) + (329459959513*d^6*K1*M^5*
        Sqrt[Pi/79170]*u^13)/(6424663451222016000*b^3*E^u) - 
      (507132260023*d^8*K1*M^5*Sqrt[Pi/79170]*u^13)/(1284932690244403200*b^3*
        E^u) - (22714360007*d^10*K1*M^5*Sqrt[Pi/79170]*u^13)/
       (296522928517939200*b^3*E^u) + (24212670301*d^12*K1*M^5*Sqrt[Pi/79170]*
        u^13)/(134783149326336000*b^3*E^u) + 
      (113743873*d^14*K1*M^5*Sqrt[Pi/79170]*u^13)/(2139415068672000*b^3*
        E^u) - (1561534153*K1^2*M^5*Sqrt[Pi/79170]*u^13)/
       (266460696133632000*b^3) - (147511823509*d^2*K1^2*M^5*Sqrt[Pi/79170]*
        u^13)/(338883346877644800*b^3) - (820921576339*d^4*K1^2*M^5*
        Sqrt[Pi/79170]*u^13)/(262231161274368000*b^3) - 
      (8172343845889*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^13)/
       (4347516621127680000*b^3) + (355677921789703*d^8*K1^2*M^5*
        Sqrt[Pi/79170]*u^13)/(44478439277690880000*b^3) + 
      (263829443870117*d^10*K1^2*M^5*Sqrt[Pi/79170]*u^13)/
       (88956878555381760000*b^3) - (4052546606161*d^12*K1^2*M^5*
        Sqrt[Pi/79170]*u^13)/(988409761726464000*b^3) - 
      (118913539181*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^13)/
       (84720836719411200*b^3) - (260392543*d^16*K1^2*M^5*Sqrt[Pi/79170]*
        u^13)/(22294957031424000*b^3) + (668123077*d^18*K1^2*M^5*
        Sqrt[Pi/79170]*u^13)/(154037884944384000*b^3) + 
      (104699*d^16*K1*M^5*Sqrt[(7*Pi)/11310]*u^13)/(458446086144000*b^3*
        E^u) - (543676633*d^16*K0^2*M^5*Sqrt[(13*Pi)/6090]*u^13)/
       (847208367194112000*b^3) + (20399573*K0*M^5*Sqrt[Pi/79170]*u^14)/
       (1204624397104128000*b^3*E^u) + (97506571*d^2*K0*M^5*Sqrt[Pi/79170]*
        u^14)/(41899979029708800*b^3*E^u) + 
      (594473977*d^4*K0*M^5*Sqrt[Pi/79170]*u^14)/(41899979029708800*b^3*
        E^u) + (24649614361*d^6*K0*M^5*Sqrt[Pi/79170]*u^14)/
       (4818497588416512000*b^3*E^u) - (24019045979*d^8*K0*M^5*Sqrt[Pi/79170]*
        u^14)/(688356798345216000*b^3*E^u) + 
      (10778647*d^12*K0*M^5*Sqrt[Pi/79170]*u^14)/(687669129216000*b^3*E^u) + 
      (8605201*d^14*K0*M^5*Sqrt[Pi/79170]*u^14)/(1604561301504000*b^3*E^u) + 
      (25189*d^16*K0*M^5*Sqrt[Pi/79170]*u^14)/(84450594816000*b^3*E^u) + 
      (22018201*K1*M^5*Sqrt[Pi/79170]*u^14)/(1204624397104128000*b^3*E^u) + 
      (769877399*d^2*K1*M^5*Sqrt[Pi/79170]*u^14)/(321233172561100800*b^3*
        E^u) + (2139361331*d^4*K1*M^5*Sqrt[Pi/79170]*u^14)/
       (146015078436864000*b^3*E^u) + (1989711557*d^6*K1*M^5*Sqrt[Pi/79170]*
        u^14)/(370653660647424000*b^3*E^u) - 
      (1076882501*d^8*K1*M^5*Sqrt[Pi/79170]*u^14)/(29928556449792000*b^3*
        E^u) - (842745613*d^10*K1*M^5*Sqrt[Pi/79170]*u^14)/
       (98336685477888000*b^3*E^u) + (15570293*d^12*K1*M^5*Sqrt[Pi/79170]*
        u^14)/(962736780902400*b^3*E^u) + (1802917*d^14*K1*M^5*Sqrt[Pi/79170]*
        u^14)/(320912260300800*b^3*E^u) + (1231*d^16*K1*M^5*Sqrt[Pi/79170]*
        u^14)/(3775438356480*b^3*E^u) - (33978130573*K0*K1*M^5*Sqrt[Pi/79170]*
        u^14)/(28910985530499072000*b^3) - 
      (2541125507693*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/
       (28910985530499072000*b^3) - (9327412058749*d^4*K0*K1*M^5*
        Sqrt[Pi/79170]*u^14)/(14455492765249536000*b^3) - 
      (684382921921*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/
       (1588515688488960000*b^3) + (9165613159397*d^8*K0*K1*M^5*
        Sqrt[Pi/79170]*u^14)/(5559804909711360000*b^3) + 
      (7702274950873*d^10*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/
       (11119609819422720000*b^3) - (28617794957*d^12*K0*K1*M^5*
        Sqrt[Pi/79170]*u^14)/(33695787331584000*b^3) - 
      (598306937*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^14)/(1857913085952000*b^3) - 
      (4545803*d^10*K0*M^5*Sqrt[(7*Pi)/11310]*u^14)/(3933467419115520*b^3*
        E^u) - (16314247*d^16*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^14)/
       (35300348633088000*b^3) + (234469*d^18*K0*K1*M^5*Sqrt[(13*Pi)/6090]*
        u^14)/(2406841952256000*b^3) + (36787*K0*M^5*Sqrt[Pi/79170]*u^15)/
       (13688913603456000*b^3*E^u) + (20107259*d^2*K0*M^5*Sqrt[Pi/79170]*
        u^15)/(150578049638016000*b^3*E^u) + 
      (132781673*d^4*K0*M^5*Sqrt[Pi/79170]*u^15)/(150578049638016000*b^3*
        E^u) + (13284527*d^6*K0*M^5*Sqrt[Pi/79170]*u^15)/
       (30115609927603200*b^3*E^u) - (44355251*d^8*K0*M^5*Sqrt[Pi/79170]*
        u^15)/(21511149948288000*b^3*E^u) - 
      (2598599*d^10*K0*M^5*Sqrt[Pi/79170]*u^15)/(3073021421184000*b^3*E^u) + 
      (46817*d^12*K0*M^5*Sqrt[Pi/79170]*u^15)/(50142540672000*b^3*E^u) + 
      (1013*d^14*K0*M^5*Sqrt[Pi/79170]*u^15)/(2180110464000*b^3*E^u) + 
      (157*d^16*K0*M^5*Sqrt[Pi/79170]*u^15)/(3133908792000*b^3*E^u) - 
      (1756821137*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(38547980707332096000*b^3) - 
      (23103869501*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(6802584830705664000*
        b^3) - (34189633339*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^15)/
       (1314135705931776000*b^3) - (1517467778513*d^6*K0^2*M^5*Sqrt[Pi/79170]*
        u^15)/(72277463826247680000*b^3) + 
      (1477691144333*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^15)/
       (22239219638845440000*b^3) + (1988349821*d^10*K0^2*M^5*Sqrt[Pi/79170]*
        u^15)/(56877799587840000*b^3) - (430648843*d^12*K0^2*M^5*
        Sqrt[Pi/79170]*u^15)/(12355122021580800*b^3) - 
      (207109157*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(13237630737408000*b^3) - 
      (225367183*d^16*K0^2*M^5*Sqrt[Pi/79170]*u^15)/(423604183597056000*
        b^3) + (35419871*d^18*K0^2*M^5*Sqrt[Pi/79170]*u^15)/
       (423604183597056000*b^3) + (36787*K1*M^5*Sqrt[Pi/79170]*u^15)/
       (13688913603456000*b^3*E^u) + (2582101*d^2*K1*M^5*Sqrt[Pi/79170]*u^15)/
       (18822256204752000*b^3*E^u) + (138469*d^4*K1*M^5*Sqrt[Pi/79170]*u^15)/
       (151792388748000*b^3*E^u) + (1820851*d^6*K1*M^5*Sqrt[Pi/79170]*u^15)/
       (3764451240950400*b^3*E^u) - (23001949*d^8*K1*M^5*Sqrt[Pi/79170]*u^15)/
       (10755574974144000*b^3*E^u) - (70853*d^10*K1*M^5*Sqrt[Pi/79170]*u^15)/
       (76825535529600*b^3*E^u) - (283648823*K1^2*M^5*Sqrt[Pi/79170]*u^15)/
       (6086523269578752000*b^3) - (21765143663*d^2*K1^2*M^5*Sqrt[Pi/79170]*
        u^15)/(6086523269578752000*b^3) - (132665325851*d^4*K1^2*M^5*
        Sqrt[Pi/79170]*u^15)/(4818497588416512000*b^3) - 
      (183778108079*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^15)/
       (8030829314027520000*b^3) + (521275565497*d^8*K1^2*M^5*Sqrt[Pi/79170]*
        u^15)/(7413073212948480000*b^3) - (5719563557*d^12*K1^2*M^5*
        Sqrt[Pi/79170]*u^15)/(154439025269760000*b^3) - 
      (44238107*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(2595613870080000*b^3) - 
      (559913*d^16*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(910976738918400*b^3) + 
      (8070659*d^18*K1^2*M^5*Sqrt[Pi/79170]*u^15)/(84720836719411200*b^3) + 
      (11*d^16*K1*M^5*Sqrt[(7*Pi)/11310]*u^15)/(1432644019200*b^3*E^u) + 
      (65550867367*d^10*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^15)/
       (22239219638845440000*b^3) + (211*d^12*K1*M^5*Sqrt[(29*Pi)/2730]*u^15)/
       (6267817584000*b^3*E^u) + (107*d^14*K1*M^5*Sqrt[(29*Pi)/2730]*u^15)/
       (6267817584000*b^3*E^u) + (61*d^2*K0*M^5*Sqrt[Pi/79170]*u^16)/
       (8357090112000*b^3*E^u) + (61*d^4*K0*M^5*Sqrt[Pi/79170]*u^16)/
       (1002850813440*b^3*E^u) + (61*d^6*K0*M^5*Sqrt[Pi/79170]*u^16)/
       (716322009600*b^3*E^u) - (61*d^8*K0*M^5*Sqrt[Pi/79170]*u^16)/
       (397956672000*b^3*E^u) - (61*d^10*K0*M^5*Sqrt[Pi/79170]*u^16)/
       (397956672000*b^3*E^u) + (61*d^12*K0*M^5*Sqrt[Pi/79170]*u^16)/
       (716322009600*b^3*E^u) + (61*d^14*K0*M^5*Sqrt[Pi/79170]*u^16)/
       (1002850813440*b^3*E^u) + (61*d^16*K0*M^5*Sqrt[Pi/79170]*u^16)/
       (8357090112000*b^3*E^u) + (61*d^2*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (8357090112000*b^3*E^u) + (61*d^4*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (1002850813440*b^3*E^u) + (61*d^6*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (716322009600*b^3*E^u) - (61*d^8*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (397956672000*b^3*E^u) - (61*d^10*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (397956672000*b^3*E^u) + (61*d^12*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (716322009600*b^3*E^u) + (61*d^14*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (1002850813440*b^3*E^u) + (61*d^16*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (8357090112000*b^3*E^u) - (77447*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (35869709094912000*b^3) - (778048259*d^2*K0*K1*M^5*Sqrt[Pi/79170]*
        u^16)/(2223921963884544000*b^3) - 
      (551641*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/(186884198645760*b^3) - 
      (12073687*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/(3321269360640000*b^3) + 
      (10487428339*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (1389951227427840000*b^3) + (35871286819*d^10*K0*K1*M^5*Sqrt[Pi/79170]*
        u^16)/(5559804909711360000*b^3) - (1308539873*d^12*K0*K1*M^5*
        Sqrt[Pi/79170]*u^16)/(308878050539520000*b^3) - 
      (355835119*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/(132376307374080000*
        b^3) - (8248159*d^16*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (52950522949632000*b^3) + (2355161*d^18*K0*K1*M^5*Sqrt[Pi/79170]*u^16)/
       (105901045899264000*b^3) + (197513*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (2223921963884544000*b^3) - (3754649*d^2*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (444784392776908800*b^3) - (39194773*d^4*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (555980490971136000*b^3) - (332280491*d^6*K0^2*M^5*Sqrt[Pi/79170]*
        u^17)/(2779902454855680000*b^3) + 
      (1038673799*d^8*K0^2*M^5*Sqrt[Pi/79170]*u^17)/(5559804909711360000*
        b^3) + (12841891*d^10*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (58524262207488000*b^3) - (4090777*d^12*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (34319783393280000*b^3) - (1640377*d^14*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (18910901053440000*b^3) - (354427*d^16*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (105901045899264000*b^3) + (4841*d^18*K0^2*M^5*Sqrt[Pi/79170]*u^17)/
       (3416162770944000*b^3) + (8507*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (86646310281216000*b^3) - (5514217*d^2*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (606524171968512000*b^3) - (20605099*d^6*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (151631042992128000*b^3) + (59614759*d^8*K1^2*M^5*Sqrt[Pi/79170]*u^17)/
       (303262085984256000*b^3) + (384026297*d^10*K1^2*M^5*Sqrt[Pi/79170]*
        u^17)/(1516310429921280000*b^3) - 
      (3367391*d^12*K1^2*M^5*Sqrt[Pi/79170]*u^17)/(28079822776320000*b^3) - 
      (407651*d^14*K1^2*M^5*Sqrt[Pi/79170]*u^17)/(4011403253760000*b^3) - 
      (74141*d^16*K1^2*M^5*Sqrt[Pi/79170]*u^17)/(9627367809024000*b^3) + 
      (1583*d^18*K1^2*M^5*Sqrt[Pi/79170]*u^17)/(1375338258432000*b^3) - 
      (896533*d^4*K1^2*M^5*Sqrt[(13*Pi)/6090]*u^17)/(151631042992128000*
        b^3) - (62141*d^2*K0*K1*M^5*Sqrt[Pi/79170]*u^18)/
       (46331707580928000*b^3) - (13903*d^4*K0*K1*M^5*Sqrt[Pi/79170]*u^18)/
       (1042463420570880*b^3) - (17922059*d^6*K0*K1*M^5*Sqrt[Pi/79170]*u^18)/
       (521231710285440000*b^3) + (5212589*d^8*K0*K1*M^5*Sqrt[Pi/79170]*u^18)/
       (260615855142720000*b^3) - (1237*d^12*K0*K1*M^5*Sqrt[Pi/79170]*u^18)/
       (1316241692640000*b^3) - (23663*d^14*K0*K1*M^5*Sqrt[Pi/79170]*u^18)/
       (752138110080000*b^3) - (2713*d^16*K0*K1*M^5*Sqrt[Pi/79170]*u^18)/
       (292006560384000*b^3) + (K0*K1*M^5*Sqrt[(5*Pi)/15834]*u^18)/
       (277990245485568*b^3) + (1906211*d^10*K0*K1*M^5*Sqrt[(13*Pi)/6090]*
        u^18)/(347487806856960000*b^3) - 
      (59*d^18*K0*K1*M^5*Sqrt[(13*Pi)/6090]*u^18)/(1323763073740800*b^3) + 
      (K0^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(6671765891653632*b^3) + 
      (5*d^2*K0^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(606524171968512*b^3) + 
      (67*d^4*K0^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(555980490971136*b^3) + 
      (185*d^6*K0^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(555980490971136*b^3) - 
      (107*d^8*K0^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(1111960981942272*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(9754043701248*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(2941695719424*b^3) + 
      (37*d^16*K0^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(317703137697792*b^3) + 
      (d^18*K0^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(105901045899264*b^3) + 
      (K1^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(6671765891653632*b^3) + 
      (5*d^2*K1^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(606524171968512*b^3) + 
      (67*d^4*K1^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(555980490971136*b^3) + 
      (185*d^6*K1^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(555980490971136*b^3) - 
      (107*d^8*K1^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(1111960981942272*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(9754043701248*b^3) + 
      (d^14*K1^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(2941695719424*b^3) + 
      (37*d^16*K1^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(317703137697792*b^3) + 
      (d^18*K1^2*M^5*Sqrt[(5*Pi)/15834]*u^19)/(105901045899264*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(65*Pi)/1218]*u^19)/(17838946234368*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(65*Pi)/1218]*u^19)/(17838946234368*b^3))/Pi}, 8, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_14_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((2549*d^2*K1^2*M^4*Sqrt[17/(145145*Pi)]*u^2)/
       (80547840*b^2) + (K1^2*M^4*Sqrt[77/(32045*Pi)]*u^2)/(10068480*b^2) + 
      (1429*d^4*K1^2*M^4*Sqrt[77/(32045*Pi)]*u^2)/(40273920*b^2) - 
      (181*d^8*K1^2*M^4*Sqrt[143/(17255*Pi)]*u^2)/(4027392*b^2) + 
      (121*d^10*K1^2*M^4*Sqrt[143/(17255*Pi)]*u^2)/(80547840*b^2) + 
      (11*d^12*K1^2*M^4*Sqrt[143/(17255*Pi)]*u^2)/(583680*b^2) - 
      (5*d^6*K1^2*M^4*Sqrt[385/(6409*Pi)]*u^2)/(16109568*b^2) - 
      (K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(53698560*b^2) - 
      (21*d^2*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(17899520*b^2) - 
      (1043*d^4*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(161095680*b^2) + 
      (91*d^6*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(161095680*b^2) - 
      (143*d^10*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(161095680*b^2) - 
      (1001*d^12*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(161095680*b^2) - 
      (143*d^14*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(161095680*b^2) + 
      (11*d^14*K1^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(26849280*b^2) + 
      (143*d^8*K0^2*M^4*Sqrt[17017/(145*Pi)]*u^2)/(161095680*b^2) - 
      (d^2*K1^2*M^4*u^2)/(19456*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (110645477*d^4*K0*K1*M^4*Sqrt[7/(352495*Pi)]*u^3)/(28997222400*b^2) - 
      (1007327*K0*K1*M^4*Sqrt[13/(189805*Pi)]*u^3)/(202980556800*b^2) + 
      (252761*d^6*K0*K1*M^4*Sqrt[77/(32045*Pi)]*u^3)/(9665740800*b^2) + 
      (1406689*d^8*K0*K1*M^4*Sqrt[143/(17255*Pi)]*u^3)/(3221913600*b^2) - 
      (26573*d^10*K0*K1*M^4*Sqrt[143/(17255*Pi)]*u^3)/(1159888896*b^2) - 
      (5237543*d^12*K0*K1*M^4*Sqrt[143/(17255*Pi)]*u^3)/(28997222400*b^2) - 
      (758573*d^14*K0*K1*M^4*Sqrt[143/(17255*Pi)]*u^3)/(28997222400*b^2) - 
      (14629*K0*K1*M^4*u^3)/(1252966400*b^2*Sqrt[2467465*Pi]) - 
      (5585033*d^2*K0*K1*M^4*u^3)/(1159888896*b^2*Sqrt[2467465*Pi]) + 
      (917417*d^6*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^4)/(19331481600*b^2) - 
      (7965599*d^14*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^4)/(57994444800*b^2) + 
      (6575253137*d^8*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^4)/
       (1014902784000*b^2) - (20053133*d^10*K1^2*M^4*Sqrt[11/(224315*Pi)]*
        u^4)/(88252416000*b^2) + (369133*d^8*K0^2*M^4*Sqrt[143/(17255*Pi)]*
        u^4)/(2147942400*b^2) - (723421*d^12*K1^2*M^4*Sqrt[187/(13195*Pi)]*
        u^4)/(4530816000*b^2) - (2122847*d^14*K1^2*M^4*Sqrt[187/(13195*Pi)]*
        u^4)/(88252416000*b^2) - (3295*d^10*K0^2*M^4*Sqrt[715/(3451*Pi)]*u^4)/
       (2319777792*b^2) - (593639*d^12*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^4)/
       (57994444800*b^2) - (21528379*d^2*K0^2*M^4*u^4)/
       (11598888960*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (32798769229*d^2*K1^2*M^4*u^4)/(6089416704000*Sqrt[2467465]*b^2*
        Sqrt[Pi]) - (1685597*K0^2*M^4*u^4)/(57994444800*b^2*
        Sqrt[2467465*Pi]) - (605417429*d^4*K0^2*M^4*u^4)/
       (57994444800*b^2*Sqrt[2467465*Pi]) - (257465951*K1^2*M^4*u^4)/
       (3044708352000*b^2*Sqrt[2467465*Pi]) - (6583709047*d^4*K1^2*M^4*u^4)/
       (217479168000*b^2*Sqrt[2467465*Pi]) + (128860687*d^6*K1^2*M^4*u^4)/
       (96657408000*b^2*Sqrt[2467465*Pi]) - 
      (4125674941*d^4*K0*K1*M^4*Sqrt[11/(224315*Pi)]*u^5)/
       (1739833344000*b^2) + (22808139173*d^8*K0*K1*M^4*Sqrt[11/(224315*Pi)]*
        u^5)/(4059611136000*b^2) - (211716047*d^14*K0*K1*M^4*
        Sqrt[11/(224315*Pi)]*u^5)/(579944448000*b^2) - 
      (6249128801*d^12*K0*K1*M^4*Sqrt[17/(145145*Pi)]*u^5)/
       (4059611136000*b^2) - (348116779*d^10*K0*K1*M^4*Sqrt[29/(85085*Pi)]*
        u^5)/(8119222272000*b^2) - (870428129*K0*K1*M^4*u^5)/
       (12178833408000*b^2*Sqrt[2467465*Pi]) - 
      (55864011683*d^2*K0*K1*M^4*u^5)/(12178833408000*b^2*Sqrt[2467465*Pi]) + 
      (97330099*d^6*K0*K1*M^4*u^5)/(193314816000*b^2*Sqrt[2467465*Pi]) - 
      (42769373*d^10*K0*K1*M^4*u^5)/(231977779200*b^2*Sqrt[2467465*Pi]) + 
      (7549*d^12*K0*K1*M^4*u^5)/(150355968*b^2*Sqrt[2467465*Pi]) + 
      (16941121193*d^8*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^6)/
       (16238444544000*b^2) - (16484327*d^10*K0^2*M^4*Sqrt[11/(224315*Pi)]*
        u^6)/(1804271616000*b^2) - (1069573667*d^12*K0^2*M^4*
        Sqrt[11/(224315*Pi)]*u^6)/(2706407424000*b^2) - 
      (1139091539*d^14*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^6)/
       (16238444544000*b^2) - (46699313*K0^2*M^4*Sqrt[13/(189805*Pi)]*u^6)/
       (48715333632000*b^2) - (3514432687*d^4*K0^2*M^4*Sqrt[13/(189805*Pi)]*
        u^6)/(10825629696000*b^2) - (9301440283*d^12*K1^2*M^4*
        Sqrt[13/(189805*Pi)]*u^6)/(16238444544000*b^2) - 
      (127837*d^6*K0^2*M^4*Sqrt[29/(85085*Pi)]*u^6)/(78446592000*b^2) - 
      (10365097*d^2*K1^2*M^4*Sqrt[187/(13195*Pi)]*u^6)/(1948613345280*b^2) - 
      (40390620533*d^2*K0^2*M^4*u^6)/(48715333632000*Sqrt[2467465]*b^2*
        Sqrt[Pi]) - (2689694921*d^2*K1^2*M^4*u^6)/(8119222272000*
        Sqrt[2467465]*b^2*Sqrt[Pi]) - (K0^2*M^4*u^6)/
       (4239360*b^2*Sqrt[2467465*Pi]) - (11388001979*d^4*K0^2*M^4*u^6)/
       (19486133452800*b^2*Sqrt[2467465*Pi]) - (3666037*d^6*K0^2*M^4*u^6)/
       (270640742400*b^2*Sqrt[2467465*Pi]) - (1783994951*d^12*K0^2*M^4*u^6)/
       (3247688908800*b^2*Sqrt[2467465*Pi]) - (1022447743*K1^2*M^4*u^6)/
       (48715333632000*b^2*Sqrt[2467465*Pi]) - 
      (361917812239*d^4*K1^2*M^4*u^6)/(48715333632000*b^2*Sqrt[2467465*Pi]) + 
      (3486480653*d^6*K1^2*M^4*u^6)/(16238444544000*b^2*Sqrt[2467465*Pi]) + 
      (94654232467*d^8*K1^2*M^4*u^6)/(5412814848000*b^2*Sqrt[2467465*Pi]) - 
      (748165343*d^10*K1^2*M^4*u^6)/(2319777792000*b^2*Sqrt[2467465*Pi]) + 
      (479*d^12*K1^2*M^4*u^6)/(23493120*b^2*Sqrt[2467465*Pi]) - 
      (2123625457*d^14*K1^2*M^4*u^6)/(1804271616000*b^2*Sqrt[2467465*Pi]) - 
      (315079*K0*K1*M^4*Sqrt[7/(352495*Pi)]*u^7)/(193314816000*b^2) - 
      (1705644217*d^12*K0*K1*M^4*Sqrt[13/(189805*Pi)]*u^7)/
       (5412814848000*b^2) - (32790913*d^14*K0*K1*M^4*Sqrt[13/(189805*Pi)]*
        u^7)/(676601856000*b^2) - (23694773*d^6*K0*K1*M^4*
        Sqrt[187/(13195*Pi)]*u^7)/(64953778176000*b^2) - 
      (47229107*d^2*K0*K1*M^4*u^7)/(64438272000*b^2*Sqrt[2467465*Pi]) - 
      (16952861749*d^4*K0*K1*M^4*u^7)/(4059611136000*b^2*Sqrt[2467465*Pi]) + 
      (1183427771*d^6*K0*K1*M^4*u^7)/(12990755635200*b^2*Sqrt[2467465*Pi]) + 
      (40119817273*d^8*K0*K1*M^4*u^7)/(4059611136000*b^2*Sqrt[2467465*Pi]) - 
      (110193341*d^10*K0*K1*M^4*u^7)/(1353203712000*b^2*Sqrt[2467465*Pi]) - 
      (132983267*d^12*K0*K1*M^4*u^7)/(1082562969600*b^2*Sqrt[2467465*Pi]) - 
      (44220817*d^14*K0*K1*M^4*u^7)/(811922227200*b^2*Sqrt[2467465*Pi]) + 
      (17283979*d^8*K0^2*M^4*Sqrt[13/(189805*Pi)]*u^8)/(213663744000*b^2) - 
      (1809456721*d^4*K1^2*M^4*Sqrt[13/(189805*Pi)]*u^8)/
       (38972266905600*b^2) - (143509*d^10*K1^2*M^4*Sqrt[13/(189805*Pi)]*u^8)/
       (270640742400*b^2) - (20485973*d^12*K1^2*M^4*Sqrt[13/(189805*Pi)]*u^8)/
       (405961113600*b^2) - (4981609*d^14*K0^2*M^4*Sqrt[17/(145145*Pi)]*u^8)/
       (1059028992000*b^2) - (1068738313*d^2*K0^2*M^4*u^8)/
       (12178833408000*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (279156979*d^2*K1^2*M^4*u^8)/(2435766681600*Sqrt[2467465]*b^2*
        Sqrt[Pi]) - (8208287*K0^2*M^4*u^8)/(6089416704000*b^2*
        Sqrt[2467465*Pi]) - (384885607*d^4*K0^2*M^4*u^8)/
       (761177088000*b^2*Sqrt[2467465*Pi]) - (9641521*d^6*K0^2*M^4*u^8)/
       (4059611136000*b^2*Sqrt[2467465*Pi]) + (4413847*d^8*K0^2*M^4*u^8)/
       (30071193600*b^2*Sqrt[2467465*Pi]) - (60301039*d^10*K0^2*M^4*u^8)/
       (12178833408000*b^2*Sqrt[2467465*Pi]) - (1557653659*d^12*K0^2*M^4*u^8)/
       (3044708352000*b^2*Sqrt[2467465*Pi]) - (23186831*d^14*K0^2*M^4*u^8)/
       (4871533363200*b^2*Sqrt[2467465*Pi]) - (1101589*K1^2*M^4*u^8)/
       (608941670400*b^2*Sqrt[2467465*Pi]) - (588169537*d^4*K1^2*M^4*u^8)/
       (12990755635200*b^2*Sqrt[2467465*Pi]) + (2105153*d^6*K1^2*M^4*u^8)/
       (811922227200*b^2*Sqrt[2467465*Pi]) + (31146593*d^8*K1^2*M^4*u^8)/
       (20298055680*b^2*Sqrt[2467465*Pi]) + (d^10*K1^2*M^4*u^8)/
       (3112960*b^2*Sqrt[2467465*Pi]) - (29551547*d^14*K1^2*M^4*u^8)/
       (270640742400*b^2*Sqrt[2467465*Pi]) - 
      (218783*d^10*K0*K1*M^4*Sqrt[13/(189805*Pi)]*u^9)/(4567062528000*b^2) - 
      (393972389*d^12*K0*K1*M^4*Sqrt[13/(189805*Pi)]*u^9)/
       (24357666816000*b^2) - (100391*d^14*K0*K1*M^4*Sqrt[13/(189805*Pi)]*
        u^9)/(32621875200*b^2) - (15329033*d^4*K0*K1*M^4*Sqrt[17/(145145*Pi)]*
        u^9)/(1014902784000*b^2) + (1192027*d^8*K0*K1*M^4*
        Sqrt[221/(11165*Pi)]*u^9)/(451067904000*b^2) - 
      (2147221*K0*K1*M^4*u^9)/(3044708352000*b^2*Sqrt[2467465*Pi]) - 
      (7613729*d^2*K0*K1*M^4*u^9)/(169150464000*b^2*Sqrt[2467465*Pi]) - 
      (459451*d^6*K0*K1*M^4*u^9)/(253725696000*b^2*Sqrt[2467465*Pi]) + 
      (61287859*d^8*K0*K1*M^4*u^9)/(2435766681600*b^2*Sqrt[2467465*Pi]) - 
      (730466833*d^12*K0*K1*M^4*u^9)/(14614600089600*b^2*Sqrt[2467465*Pi]) - 
      (2294639*d^14*K0*K1*M^4*u^9)/(570882816000*b^2*Sqrt[2467465*Pi]) - 
      (11636171*d^2*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^10)/
       (36536500224000*b^2) - (14143*K0^2*M^4*Sqrt[13/(189805*Pi)]*u^10)/
       (3044708352000*b^2) - (3909121*d^4*K0^2*M^4*Sqrt[17/(145145*Pi)]*u^10)/
       (3044708352000*b^2) + (1328141*d^8*K0^2*M^4*Sqrt[17/(145145*Pi)]*u^10)/
       (434958336000*b^2) - (339121*d^4*K1^2*M^4*Sqrt[319/(7735*Pi)]*u^10)/
       (4384380026880*b^2) - (1193*d^6*K1^2*M^4*Sqrt[377/(6545*Pi)]*u^10)/
       (507451392000*b^2) - (497831*d^2*K0^2*M^4*u^10)/
       (1461460008960*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (62045033*d^2*K1^2*M^4*u^10)/(13701187584000*Sqrt[2467465]*b^2*
        Sqrt[Pi]) - (74509*d^6*K0^2*M^4*u^10)/(253725696000*b^2*
        Sqrt[2467465*Pi]) + (659279*d^10*K0^2*M^4*u^10)/
       (4567062528000*b^2*Sqrt[2467465*Pi]) - (202994453*d^12*K0^2*M^4*u^10)/
       (9134125056000*b^2*Sqrt[2467465*Pi]) - (4345057*d^14*K0^2*M^4*u^10)/
       (1141765632000*b^2*Sqrt[2467465*Pi]) - (1946401*K1^2*M^4*u^10)/
       (27402375168000*b^2*Sqrt[2467465*Pi]) - (7381147*d^4*K1^2*M^4*u^10)/
       (7307300044800*b^2*Sqrt[2467465*Pi]) + (24419*d^6*K1^2*M^4*u^10)/
       (43495833600*b^2*Sqrt[2467465*Pi]) + (557330099*d^8*K1^2*M^4*u^10)/
       (9134125056000*b^2*Sqrt[2467465*Pi]) + (1184957*d^10*K1^2*M^4*u^10)/
       (4567062528000*b^2*Sqrt[2467465*Pi]) - (34162081*d^12*K1^2*M^4*u^10)/
       (1304875008000*b^2*Sqrt[2467465*Pi]) - (5123123*d^14*K1^2*M^4*u^10)/
       (1141765632000*b^2*Sqrt[2467465*Pi]) - 
      (20609*K0*K1*M^4*Sqrt[11/(224315*Pi)]*u^11)/(13701187584000*b^2) - 
      (1537477*d^12*K0*K1*M^4*Sqrt[11/(224315*Pi)]*u^11)/
       (2283531264000*b^2) - (17497*d^6*K0*K1*M^4*Sqrt[17/(145145*Pi)]*u^11)/
       (2283531264000*b^2) - (12113*d^2*K0*K1*M^4*Sqrt[29/(85085*Pi)]*u^11)/
       (274023751680*b^2) - (1867*K0*K1*M^4*u^11)/(548047503360*b^2*
        Sqrt[2467465*Pi]) - (49473079*d^4*K0*K1*M^4*u^11)/
       (6850593792000*b^2*Sqrt[2467465*Pi]) + (4399*d^6*K0*K1*M^4*u^11)/
       (76117708800*b^2*Sqrt[2467465*Pi]) + (39001817*d^8*K0*K1*M^4*u^11)/
       (2283531264000*b^2*Sqrt[2467465*Pi]) + (30221*d^10*K0*K1*M^4*u^11)/
       (152235417600*b^2*Sqrt[2467465*Pi]) - (2913509*d^14*K0*K1*M^4*u^11)/
       (2283531264000*b^2*Sqrt[2467465*Pi]) + 
      (1009*d^10*K1^2*M^4*Sqrt[7/(352495*Pi)]*u^12)/(326218752000*b^2) - 
      (33529*d^2*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^12)/(6850593792000*b^2) - 
      (3443*d^14*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^12)/(456706252800*b^2) + 
      (1087*d^10*K0^2*M^4*Sqrt[17/(145145*Pi)]*u^12)/(761177088000*b^2) - 
      (59*K1^2*M^4*Sqrt[29/(85085*Pi)]*u^12)/(3425296896000*b^2) - 
      (517183*d^2*K0^2*M^4*u^12)/(6850593792000*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (4999*d^2*K1^2*M^4*u^12)/(171264844800*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (4001*K0^2*M^4*u^12)/(3425296896000*b^2*Sqrt[2467465*Pi]) - 
      (729187*d^4*K0^2*M^4*u^12)/(1712648448000*b^2*Sqrt[2467465*Pi]) + 
      (1559*d^6*K0^2*M^4*u^12)/(326218752000*b^2*Sqrt[2467465*Pi]) + 
      (1126693*d^8*K0^2*M^4*u^12)/(1141765632000*b^2*Sqrt[2467465*Pi]) - 
      (2501*d^12*K0^2*M^4*u^12)/(5708828160*b^2*Sqrt[2467465*Pi]) - 
      (983*d^14*K0^2*M^4*u^12)/(13048750080*b^2*Sqrt[2467465*Pi]) - 
      (167*K1^2*M^4*u^12)/(214081056000*b^2*Sqrt[2467465*Pi]) - 
      (134041*d^4*K1^2*M^4*u^12)/(285441408000*b^2*Sqrt[2467465*Pi]) + 
      (18349*d^6*K1^2*M^4*u^12)/(2283531264000*b^2*Sqrt[2467465*Pi]) + 
      (58859*d^8*K1^2*M^4*u^12)/(54369792000*b^2*Sqrt[2467465*Pi]) + 
      (d^10*K1^2*M^4*u^12)/(135924480*b^2*Sqrt[2467465*Pi]) - 
      (55123*d^12*K1^2*M^4*u^12)/(114176563200*b^2*Sqrt[2467465*Pi]) - 
      (K0*K1*M^4*Sqrt[13/(189805*Pi)]*u^13)/(171264844800*b^2) + 
      (d^6*K0*K1*M^4*Sqrt[13/(189805*Pi)]*u^13)/(12410496000*b^2) + 
      (89*d^10*K0*K1*M^4*Sqrt[29/(85085*Pi)]*u^13)/(285441408000*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[29/(85085*Pi)]*u^13)/(333849600*b^2) - 
      (K0*K1*M^4*u^13)/(6796224000*b^2*Sqrt[2467465*Pi]) - 
      (12539*d^2*K0*K1*M^4*u^13)/(856324224000*b^2*Sqrt[2467465*Pi]) - 
      (72899*d^4*K0*K1*M^4*u^13)/(856324224000*b^2*Sqrt[2467465*Pi]) + 
      (d^6*K0*K1*M^4*u^13)/(198223200*b^2*Sqrt[2467465*Pi]) + 
      (53233*d^8*K0*K1*M^4*u^13)/(285441408000*b^2*Sqrt[2467465*Pi]) - 
      (281*d^14*K0*K1*M^4*u^13)/(19029427200*b^2*Sqrt[2467465*Pi]) - 
      (d^2*K0^2*M^4*u^14)/(2378678400*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^14)/(2378678400*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^14)/(396446400*b^2*Sqrt[2467465*Pi]) + 
      (d^6*K0^2*M^4*u^14)/(2378678400*b^2*Sqrt[2467465*Pi]) + 
      (d^8*K0^2*M^4*u^14)/(198223200*b^2*Sqrt[2467465*Pi]) + 
      (d^10*K0^2*M^4*u^14)/(2378678400*b^2*Sqrt[2467465*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(396446400*b^2*Sqrt[2467465*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(2378678400*b^2*Sqrt[2467465*Pi]) - 
      (d^4*K1^2*M^4*u^14)/(396446400*b^2*Sqrt[2467465*Pi]) + 
      (d^6*K1^2*M^4*u^14)/(2378678400*b^2*Sqrt[2467465*Pi]) + 
      (d^8*K1^2*M^4*u^14)/(198223200*b^2*Sqrt[2467465*Pi]) + 
      (d^10*K1^2*M^4*u^14)/(2378678400*b^2*Sqrt[2467465*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(396446400*b^2*Sqrt[2467465*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(2378678400*b^2*Sqrt[2467465*Pi]))/Pi, 0, 
    ((1016657*d^4*K1^2*M^4*Sqrt[5/(493493*Pi)]*u^2)/(418848768*b^2) - 
      (82891*d^8*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^2)/(32219136*b^2) + 
      (1749350591*d^4*K0^2*M^4*Sqrt[17/(145145*Pi)]*u^2)/(727454392320*b^2) - 
      (214534729*d^10*K0^2*M^4*Sqrt[17/(145145*Pi)]*u^2)/(908901826560*b^2) + 
      (53*K1^2*M^4*Sqrt[77/(32045*Pi)]*u^2)/(161095680*b^2) + 
      (1231*d^2*K1^2*M^4*Sqrt[77/(32045*Pi)]*u^2)/(53698560*b^2) - 
      (20939*d^10*K1^2*M^4*Sqrt[143/(17255*Pi)]*u^2)/(161095680*b^2) + 
      (1997*d^14*K1^2*M^4*Sqrt[143/(17255*Pi)]*u^2)/(32219136*b^2) + 
      (2029*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(19975864320*b^2) + 
      (67979*d^2*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(9987932160*b^2) + 
      (50183*d^6*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(9987932160*b^2) - 
      (509093*d^8*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(4993966080*b^2) + 
      (459511*d^12*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(9987932160*b^2) + 
      (72397*d^14*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(9987932160*b^2) - 
      (481*d^16*K0^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(2219540480*b^2) + 
      (13*d^12*K1^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(942080*b^2) + 
      (d^16*K1^2*M^4*Sqrt[1001/(2465*Pi)]*u^2)/(1118720*b^2) + 
      (379*d^6*K1^2*M^4*Sqrt[1309/(1885*Pi)]*u^2)/(53698560*b^2) + 
      (1559617*d^4*K0^2*M^4*u^2)/(3128836096*b^2*Sqrt[2467465*Pi]) - 
      (27153631*d^10*K0^2*M^4*u^2)/(75741818880*b^2*Sqrt[2467465*Pi]) + 
      (873*d^4*K1^2*M^4*u^2)/(5817344*b^2*Sqrt[2467465*Pi]) + 
      (9513990601*d^6*K0*K1*M^4*Sqrt[7/(352495*Pi)]*u^3)/
       (1797827788800*b^2) - (4582202929*d^8*K0*K1*M^4*Sqrt[11/(224315*Pi)]*
        u^3)/(99879321600*b^2) + (6373455919*d^12*K0*K1*M^4*
        Sqrt[13/(189805*Pi)]*u^3)/(359565557760*b^2) - 
      (3805243*d^16*K0*K1*M^4*Sqrt[13/(189805*Pi)]*u^3)/(1198551859200*b^2) - 
      (575521097*d^10*K0*K1*M^4*Sqrt[143/(17255*Pi)]*u^3)/
       (1797827788800*b^2) + (361676569*d^14*K0*K1*M^4*Sqrt[221/(11165*Pi)]*
        u^3)/(1797827788800*b^2) + (57066631*K0*K1*M^4*u^3)/
       (115988889600*b^2*Sqrt[2467465*Pi]) + (19894630801*d^2*K0*K1*M^4*u^3)/
       (599275929600*b^2*Sqrt[2467465*Pi]) + (40919820353*d^4*K0*K1*M^4*u^3)/
       (199758643200*b^2*Sqrt[2467465*Pi]) + 
      (2093985253*d^2*K0^2*M^4*Sqrt[7/(352495*Pi)]*u^4)/(1198551859200*b^2) - 
      (1951949*d^16*K0^2*M^4*Sqrt[7/(352495*Pi)]*u^4)/(104221900800*b^2) - 
      (3433487599*d^8*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^4)/(199758643200*b^2) - 
      (25019373073*d^10*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^4)/
       (5243664384000*b^2) - (191582034863*d^8*K1^2*M^4*Sqrt[13/(189805*Pi)]*
        u^4)/(4661035008000*b^2) + (1778846840777*K0^2*M^4*
        Sqrt[29/(85085*Pi)]*u^4)/(304895340617269248*b^2) - 
      (2709173970991069*d^16*K1^2*M^4*Sqrt[29/(85085*Pi)]*u^4)/
       (336909351382082519040*b^2) + (686308627*d^12*K0^2*M^4*
        Sqrt[91/(27115*Pi)]*u^4)/(719131115520*b^2) - 
      (433603787*d^10*K0^2*M^4*Sqrt[143/(17255*Pi)]*u^4)/
       (3595655577600*b^2) + (162493073881*d^2*K1^2*M^4*u^4)/
       (4719297945600*Sqrt[2467465]*b^2*Sqrt[Pi]) + 
      (158767334770507*K0^2*M^4*u^4)/(15244767030863462400*b^2*
        Sqrt[2467465*Pi]) + (30453917323*d^4*K0^2*M^4*u^4)/
       (399517286400*b^2*Sqrt[2467465*Pi]) + (52992848317*d^6*K0^2*M^4*u^4)/
       (3595655577600*b^2*Sqrt[2467465*Pi]) + (58339250399*d^14*K0^2*M^4*u^4)/
       (3595655577600*b^2*Sqrt[2467465*Pi]) + (1571235907*K1^2*M^4*u^4)/
       (3107356672000*b^2*Sqrt[2467465*Pi]) + 
      (4060622236687*d^4*K1^2*M^4*u^4)/(18877191782400*b^2*
        Sqrt[2467465*Pi]) + (23588693147*d^6*K1^2*M^4*u^4)/
       (539348336640*b^2*Sqrt[2467465*Pi]) + (832296100417*d^12*K1^2*M^4*u^4)/
       (3370927104000*b^2*Sqrt[2467465*Pi]) + 
      (4399194419773*d^14*K1^2*M^4*u^4)/(94385958912000*b^2*
        Sqrt[2467465*Pi]) - (3995766902886066251*d^16*K1^2*M^4*u^4)/
       (16845467569104125952000*b^2*Sqrt[2467465*Pi]) + 
      (131460948869*d^6*K0*K1*M^4*Sqrt[7/(352495*Pi)]*u^5)/
       (21573933465600*b^2) - (1170687118529*d^10*K0*K1*M^4*
        Sqrt[11/(224315*Pi)]*u^5)/(251695890432000*b^2) + 
      (2383827112463*d^14*K0*K1*M^4*Sqrt[13/(189805*Pi)]*u^5)/
       (755087671296000*b^2) + (9513509865289*d^12*K0*K1*M^4*
        Sqrt[17/(145145*Pi)]*u^5)/(755087671296000*b^2) + 
      (23504076181*K0*K1*M^4*u^5)/(55932420096000*b^2*Sqrt[2467465*Pi]) + 
      (230174726219*d^2*K0*K1*M^4*u^5)/(7948291276800*b^2*Sqrt[2467465*Pi]) + 
      (5547097146919*d^4*K0*K1*M^4*u^5)/(30203506851840*b^2*
        Sqrt[2467465*Pi]) - (2140833226409*d^8*K0*K1*M^4*u^5)/
       (4661035008000*b^2*Sqrt[2467465*Pi]) - 
      (682055494691*d^16*K0*K1*M^4*u^5)/(1510175342592000*b^2*
        Sqrt[2467465*Pi]) + (4561372601*d^6*K0^2*M^4*Sqrt[7/(352495*Pi)]*u^6)/
       (3451829354496*b^2) - (336948478423*d^10*K0^2*M^4*Sqrt[11/(224315*Pi)]*
        u^6)/(335594520576000*b^2) - (2090927391950592379*d^10*K1^2*M^4*
        Sqrt[11/(224315*Pi)]*u^6)/(2041874856861106176000*b^2) - 
      (384355759*d^16*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^6)/
       (35325739008000*b^2) + (11267928403*K0^2*M^4*Sqrt[13/(189805*Pi)]*u^6)/
       (2013567123456000*b^2) + (7093339110829*d^12*K0^2*M^4*
        Sqrt[17/(145145*Pi)]*u^6)/(3020350685184000*b^2) + 
      (86536972913885743*d^12*K1^2*M^4*Sqrt[29/(85085*Pi)]*u^6)/
       (44040438089161113600*b^2) - (3632650507*d^16*K0^2*M^4*
        Sqrt[143/(17255*Pi)]*u^6)/(6040701370368000*b^2) + 
      (135201974659*d^2*K0^2*M^4*u^6)/(26263919001600*Sqrt[2467465]*b^2*
        Sqrt[Pi]) + (58283848277*d^2*K1^2*M^4*u^6)/(6911557632000*
        Sqrt[2467465]*b^2*Sqrt[Pi]) + (20251273119527*d^4*K0^2*M^4*u^6)/
       (604070137036800*b^2*Sqrt[2467465*Pi]) - 
      (73977005413*d^8*K0^2*M^4*u^6)/(873944064000*b^2*Sqrt[2467465*Pi]) + 
      (23732675229959*d^14*K0^2*M^4*u^6)/(3020350685184000*b^2*
        Sqrt[2467465*Pi]) + (759727567411*K1^2*M^4*u^6)/
       (6040701370368000*b^2*Sqrt[2467465*Pi]) + 
      (158180364966919*d^4*K1^2*M^4*u^6)/(3020350685184000*b^2*
        Sqrt[2467465*Pi]) + (35139266323541*d^6*K1^2*M^4*u^6)/
       (3020350685184000*b^2*Sqrt[2467465*Pi]) - 
      (21804804308387*d^8*K1^2*M^4*u^6)/(167797260288000*b^2*
        Sqrt[2467465*Pi]) - (4363620607406768333*d^10*K1^2*M^4*u^6)/
       (1020937428430553088000*b^2*Sqrt[2467465*Pi]) + 
      (1737030482541484993*d^12*K1^2*M^4*u^6)/(440404380891611136000*b^2*
        Sqrt[2467465*Pi]) + (12195763036253*d^14*K1^2*M^4*u^6)/
       (1006783561728000*b^2*Sqrt[2467465*Pi]) + 
      (981647729465721491*d^6*K0*K1*M^4*Sqrt[11/(224315*Pi)]*u^7)/
       (1597989018413039616000*b^2) - (4536491113878087769*d^8*K0*K1*M^4*
        Sqrt[29/(85085*Pi)]*u^7)/(2173608718594080768000*b^2) + 
      (353693328856734961*d^14*K0*K1*M^4*Sqrt[29/(85085*Pi)]*u^7)/
       (1576184100033134592000*b^2) - (12564401*d^10*K0*K1*M^4*
        Sqrt[1001/(2465*Pi)]*u^7)/(1261633536000*b^2) + 
      (5780596231*K0*K1*M^4*u^7)/(86295733862400*b^2*Sqrt[2467465*Pi]) + 
      (6976348526737*d^2*K0*K1*M^4*u^7)/(1510175342592000*b^2*
        Sqrt[2467465*Pi]) + (44374794489877*d^4*K0*K1*M^4*u^7)/
       (1510175342592000*b^2*Sqrt[2467465*Pi]) + 
      (1256981470944980243*d^6*K0*K1*M^4*u^7)/(1597989018413039616000*b^2*
        Sqrt[2467465*Pi]) - (27881134577026487023*d^8*K0*K1*M^4*u^7)/
       (2173608718594080768000*b^2*Sqrt[2467465*Pi]) + 
      (52330386595339*d^12*K0*K1*M^4*u^7)/(1510175342592000*b^2*
        Sqrt[2467465*Pi]) + (2879599184058768001*d^14*K0*K1*M^4*u^7)/
       (4728552300099403776000*b^2*Sqrt[2467465*Pi]) - 
      (185939943313*d^16*K0*K1*M^4*u^7)/(3020350685184000*b^2*
        Sqrt[2467465*Pi]) + (5558591*K1^2*M^4*Sqrt[7/(352495*Pi)]*u^8)/
       (3479666688000*b^2) + (109130764879*d^4*K0^2*M^4*Sqrt[11/(224315*Pi)]*
        u^8)/(335594520576000*b^2) + (18721343308538447*d^14*K0^2*M^4*
        Sqrt[11/(224315*Pi)]*u^8)/(224279160479023104000*b^2) + 
      (41500127*d^2*K0^2*M^4*Sqrt[493/(5005*Pi)]*u^8)/(37288280064000*b^2) + 
      (2237497412893*d^2*K1^2*M^4*u^8)/(3020350685184000*Sqrt[2467465]*b^2*
        Sqrt[Pi]) + (1433747563*K0^2*M^4*u^8)/(188771917824000*b^2*
        Sqrt[2467465*Pi]) + (2998432205339*d^6*K0^2*M^4*u^8)/
       (3020350685184000*b^2*Sqrt[2467465*Pi]) - 
      (8999753368289*d^8*K0^2*M^4*u^8)/(1006783561728000*b^2*
        Sqrt[2467465*Pi]) - (3955582567567*d^10*K0^2*M^4*u^8)/
       (3020350685184000*b^2*Sqrt[2467465*Pi]) + 
      (4257941944517*d^12*K0^2*M^4*u^8)/(1006783561728000*b^2*
        Sqrt[2467465*Pi]) - (4239931057946197*d^14*K0^2*M^4*u^8)/
       (224279160479023104000*b^2*Sqrt[2467465*Pi]) - 
      (17735023721*d^16*K0^2*M^4*u^8)/(3020350685184000*b^2*
        Sqrt[2467465*Pi]) + (13964547166091*d^4*K1^2*M^4*u^8)/
       (3020350685184000*b^2*Sqrt[2467465*Pi]) + 
      (1197984935663*d^6*K1^2*M^4*u^8)/(1006783561728000*b^2*
        Sqrt[2467465*Pi]) - (34705026861173*d^8*K1^2*M^4*u^8)/
       (3020350685184000*b^2*Sqrt[2467465*Pi]) - 
      (340760830159*d^10*K1^2*M^4*u^8)/(201356712345600*b^2*
        Sqrt[2467465*Pi]) + (3291830826197*d^12*K1^2*M^4*u^8)/
       (604070137036800*b^2*Sqrt[2467465*Pi]) + 
      (3546305626807*d^14*K1^2*M^4*u^8)/(3020350685184000*b^2*
        Sqrt[2467465*Pi]) - (18793829123*d^16*K1^2*M^4*u^8)/
       (3020350685184000*b^2*Sqrt[2467465*Pi]) + 
      (5313683983*d^14*K0*K1*M^4*Sqrt[11/(224315*Pi)]*u^9)/
       (119224369152000*b^2) + (58220549808879383423*d^12*K0*K1*M^4*
        Sqrt[29/(85085*Pi)]*u^9)/(1617164886633996091392000*b^2) - 
      (11561519339*d^10*K0*K1*M^4*Sqrt[143/(17255*Pi)]*u^9)/
       (2265263013888000*b^2) + (9536035921*K0*K1*M^4*u^9)/
       (2265263013888000*b^2*Sqrt[2467465*Pi]) + 
      (131537049461*d^2*K0*K1*M^4*u^9)/(453052602777600*b^2*
        Sqrt[2467465*Pi]) + (600104170993*d^4*K0*K1*M^4*u^9)/
       (323609001984000*b^2*Sqrt[2467465*Pi]) + 
      (390543290303*d^6*K0*K1*M^4*u^9)/(755087671296000*b^2*
        Sqrt[2467465*Pi]) - (696805027117*d^8*K0*K1*M^4*u^9)/
       (151017534259200*b^2*Sqrt[2467465*Pi]) + 
      (1850757882094261300733*d^12*K0*K1*M^4*u^9)/(1617164886633996091392000*
        b^2*Sqrt[2467465*Pi]) - (42214619*d^16*K0*K1*M^4*u^9)/
       (41949315072000*b^2*Sqrt[2467465*Pi]) + 
      (414533111*d^2*K1^2*M^4*Sqrt[7/(352495*Pi)]*u^10)/
       (97082700595200*b^2) + (8433885143*d^4*K1^2*M^4*Sqrt[11/(224315*Pi)]*
        u^10)/(485413502976000*b^2) + (33413087*d^16*K1^2*M^4*
        Sqrt[11/(224315*Pi)]*u^10)/(1698947260416000*b^2) + 
      (5867*d^16*K0^2*M^4*Sqrt[13/(189805*Pi)]*u^10)/(683956224000*b^2) + 
      (2128417267*d^6*K1^2*M^4*Sqrt[13/(189805*Pi)]*u^10)/
       (485413502976000*b^2) + (15469429837516003*d^12*K0^2*M^4*
        Sqrt[17/(145145*Pi)]*u^10)/(1463497634962892390400*b^2) + 
      (1487670299*d^14*K0^2*M^4*Sqrt[17/(145145*Pi)]*u^10)/
       (566315753472000*b^2) + (3469199*K0^2*M^4*Sqrt[29/(85085*Pi)]*u^10)/
       (283157876736000*b^2) + (630607541*d^4*K0^2*M^4*Sqrt[29/(85085*Pi)]*
        u^10)/(113263150694400*b^2) + (70453040549*d^2*K0^2*M^4*
        Sqrt[319/(7735*Pi)]*u^10)/(895231943088537600*b^2) - 
      (30962663311*d^2*K0^2*M^4*u^10)/(497351079493632000*Sqrt[2467465]*b^2*
        Sqrt[Pi]) + (597864187*d^6*K0^2*M^4*u^10)/(12584794521600*b^2*
        Sqrt[2467465*Pi]) - (3786956689*d^8*K0^2*M^4*u^10)/
       (9438595891200*b^2*Sqrt[2467465*Pi]) - 
      (19364721529*d^10*K0^2*M^4*u^10)/(283157876736000*b^2*
        Sqrt[2467465*Pi]) + (78886471389836321*d^12*K0^2*M^4*u^10)/
       (7317488174814461952000*b^2*Sqrt[2467465*Pi]) + 
      (71251379*K1^2*M^4*u^10)/(161804500992000*b^2*Sqrt[2467465*Pi]) - 
      (107668611007*d^8*K1^2*M^4*u^10)/(226526301388800*b^2*
        Sqrt[2467465*Pi]) - (4941654923*d^10*K1^2*M^4*u^10)/
       (59612184576000*b^2*Sqrt[2467465*Pi]) + 
      (1615882007*d^12*K1^2*M^4*u^10)/(7153462149120*b^2*Sqrt[2467465*Pi]) + 
      (36454487203*d^14*K1^2*M^4*u^10)/(679578904166400*b^2*
        Sqrt[2467465*Pi]) + (8609947207*d^4*K0*K1*M^4*Sqrt[11/(224315*Pi)]*
        u^11)/(1698947260416000*b^2) + (2337678179*d^6*K0*K1*M^4*
        Sqrt[13/(189805*Pi)]*u^11)/(1698947260416000*b^2) + 
      (3864082283*d^12*K0*K1*M^4*Sqrt[29/(85085*Pi)]*u^11)/
       (1698947260416000*b^2) + (4694579*K0*K1*M^4*u^11)/
       (37754383564800*b^2*Sqrt[2467465*Pi]) + 
      (14637845363*d^2*K0*K1*M^4*u^11)/(1698947260416000*b^2*
        Sqrt[2467465*Pi]) - (15676569119*d^8*K0*K1*M^4*u^11)/
       (113263150694400*b^2*Sqrt[2467465*Pi]) - 
      (5040228143*d^10*K0*K1*M^4*u^11)/(188771917824000*b^2*
        Sqrt[2467465*Pi]) + (1484366911*d^14*K0*K1*M^4*u^11)/
       (89418276864000*b^2*Sqrt[2467465*Pi]) + 
      (150447767*d^16*K0*K1*M^4*u^11)/(849473630208000*b^2*
        Sqrt[2467465*Pi]) - (714877*d^8*K1^2*M^4*Sqrt[7/(352495*Pi)]*u^12)/
       (521950003200*b^2) + (8532551147*d^2*K0^2*M^4*Sqrt[11/(224315*Pi)]*
        u^12)/(195831987550617600*b^2) + 
      (26600891*d^4*K1^2*M^4*Sqrt[13/(189805*Pi)]*u^12)/
       (89418276864000*b^2) + (706463441*K1^2*M^4*Sqrt[17/(145145*Pi)]*u^12)/
       (743182392754593792000*b^2) + (77137*d^16*K0^2*M^4*Sqrt[29/(85085*Pi)]*
        u^12)/(258535452672000*b^2) + (3361041662737259*d^12*K1^2*M^4*
        Sqrt[29/(85085*Pi)]*u^12)/(37902302030484283392000*b^2) + 
      (2933042353*d^2*K0^2*M^4*u^12)/(58749596265185280*Sqrt[2467465]*b^2*
        Sqrt[Pi]) + (1000594367*d^2*K1^2*M^4*u^12)/(1698947260416000*
        Sqrt[2467465]*b^2*Sqrt[Pi]) + (4277281*K0^2*M^4*u^12)/
       (566315753472000*b^2*Sqrt[2467465*Pi]) + 
      (1177162183*d^4*K0^2*M^4*u^12)/(339789452083200*b^2*Sqrt[2467465*Pi]) + 
      (2095413401*d^6*K0^2*M^4*u^12)/(1698947260416000*b^2*
        Sqrt[2467465*Pi]) - (694778971*d^8*K0^2*M^4*u^12)/
       (80902250496000*b^2*Sqrt[2467465*Pi]) - 
      (1079331199*d^10*K0^2*M^4*u^12)/(566315753472000*b^2*
        Sqrt[2467465*Pi]) + (6990417961*d^12*K0^2*M^4*u^12)/
       (1698947260416000*b^2*Sqrt[2467465*Pi]) + 
      (1906375579*d^14*K0^2*M^4*u^12)/(1698947260416000*b^2*
        Sqrt[2467465*Pi]) + (3319993*d^16*K0^2*M^4*u^12)/
       (237852616458240*b^2*Sqrt[2467465*Pi]) + (100891400261*K1^2*M^4*u^12)/
       (11986812786364416000*b^2*Sqrt[2467465*Pi]) + 
      (800043589*d^6*K1^2*M^4*u^12)/(566315753472000*b^2*Sqrt[2467465*Pi]) - 
      (248450533*d^10*K1^2*M^4*u^12)/(113263150694400*b^2*Sqrt[2467465*Pi]) + 
      (7678720114293677*d^12*K1^2*M^4*u^12)/(3790230203048428339200*b^2*
        Sqrt[2467465*Pi]) + (723416479*d^14*K1^2*M^4*u^12)/
       (566315753472000*b^2*Sqrt[2467465*Pi]) + (425683*d^16*K1^2*M^4*u^12)/
       (14903046144000*b^2*Sqrt[2467465*Pi]) + 
      (1298413*d^4*K0*K1*M^4*Sqrt[11/(224315*Pi)]*u^13)/
       (18466818048000*b^2) + (2268943*d^14*K0*K1*M^4*Sqrt[11/(224315*Pi)]*
        u^13)/(84947363020800*b^2) + (39569*d^2*K0*K1*M^4*
        Sqrt[13/(189805*Pi)]*u^13)/(4470913843200*b^2) + 
      (3541*d^16*K0*K1*M^4*Sqrt[13/(189805*Pi)]*u^13)/(4247368151040*b^2) + 
      (100787*K0*K1*M^4*u^13)/(60676687872000*b^2*Sqrt[2467465*Pi]) + 
      (143471843*d^6*K0*K1*M^4*u^13)/(424736815104000*b^2*Sqrt[2467465*Pi]) - 
      (271513999*d^8*K0*K1*M^4*u^13)/(141578938368000*b^2*Sqrt[2467465*Pi]) - 
      (27031*d^10*K0*K1*M^4*u^13)/(49939660800*b^2*Sqrt[2467465*Pi]) + 
      (393501931*d^12*K0*K1*M^4*u^13)/(424736815104000*b^2*
        Sqrt[2467465*Pi]) + (52331*d^12*K0^2*M^4*Sqrt[7/(352495*Pi)]*u^14)/
       (10112781312000*b^2) + (23027*d^6*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^14)/
       (14157893836800*b^2) - (62593*d^10*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^14)/
       (23596489728000*b^2) + (97727009*d^10*K1^2*M^4*Sqrt[11/(224315*Pi)]*
        u^14)/(367184976657408000*b^2) - 
      (2333*d^8*K1^2*M^4*Sqrt[13/(189805*Pi)]*u^14)/(384725376000*b^2) + 
      (3278011441*d^6*K1^2*M^4*Sqrt[17/(145145*Pi)]*u^14)/
       (4889357847069696000*b^2) + (147181*d^14*K1^2*M^4*Sqrt[377/(6545*Pi)]*
        u^14)/(5698552269312000*b^2) + (125473*d^2*K0^2*M^4*u^14)/
       (30338343936000*Sqrt[2467465]*b^2*Sqrt[Pi]) + 
      (919861*d^2*K1^2*M^4*u^14)/(212368407552000*Sqrt[2467465]*b^2*
        Sqrt[Pi]) + (421*K0^2*M^4*u^14)/(4470913843200*b^2*
        Sqrt[2467465*Pi]) + (6342991*d^4*K0^2*M^4*u^14)/
       (212368407552000*b^2*Sqrt[2467465*Pi]) - (6031*d^8*K0^2*M^4*u^14)/
       (80994816000*b^2*Sqrt[2467465*Pi]) + (1031519*d^14*K0^2*M^4*u^14)/
       (70789469184000*b^2*Sqrt[2467465*Pi]) + (13483*d^16*K0^2*M^4*u^14)/
       (15730993152000*b^2*Sqrt[2467465*Pi]) + (13801*K1^2*M^4*u^14)/
       (141578938368000*b^2*Sqrt[2467465*Pi]) + (352819*d^4*K1^2*M^4*u^14)/
       (11177284608000*b^2*Sqrt[2467465*Pi]) + (4119946133*d^6*K1^2*M^4*u^14)/
       (488935784706969600*b^2*Sqrt[2467465*Pi]) - 
      (23967763*d^10*K1^2*M^4*u^14)/(679972178995200*b^2*Sqrt[2467465*Pi]) + 
      (1163033*d^12*K1^2*M^4*u^14)/(30338343936000*b^2*Sqrt[2467465*Pi]) + 
      (42887813*d^14*K1^2*M^4*u^14)/(6838262723174400*b^2*Sqrt[2467465*Pi]) + 
      (420773*d^16*K1^2*M^4*u^14)/(424736815104000*b^2*Sqrt[2467465*Pi]) - 
      (441733*d^8*K0*K1*M^4*Sqrt[11/(224315*Pi)]*u^15)/
       (690197324544000*b^2) + (79*d^12*K0*K1*M^4*Sqrt[17/(145145*Pi)]*u^15)/
       (329764608000*b^2) + (K0*K1*M^4*u^15)/(158012208000*b^2*
        Sqrt[2467465*Pi]) + (20071*d^2*K0*K1*M^4*u^15)/
       (53092101888000*b^2*Sqrt[2467465*Pi]) + (34777*d^4*K0*K1*M^4*u^15)/
       (10618420377600*b^2*Sqrt[2467465*Pi]) + (27977*d^6*K0*K1*M^4*u^15)/
       (7584585984000*b^2*Sqrt[2467465*Pi]) - (71*d^8*K0*K1*M^4*u^15)/
       (51538032000*b^2*Sqrt[2467465*Pi]) - (45541*d^10*K0*K1*M^4*u^15)/
       (7584585984000*b^2*Sqrt[2467465*Pi]) + (29177*d^14*K0*K1*M^4*u^15)/
       (10618420377600*b^2*Sqrt[2467465*Pi]) + (13463*d^16*K0*K1*M^4*u^15)/
       (53092101888000*b^2*Sqrt[2467465*Pi]) + 
      (d^6*K0^2*M^4*Sqrt[7/(352495*Pi)]*u^16)/(39503052000*b^2) + 
      (d^6*K1^2*M^4*Sqrt[7/(352495*Pi)]*u^16)/(39503052000*b^2) + 
      (d^2*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^16)/(829564092000*b^2) - 
      (d^10*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^16)/(39503052000*b^2) + 
      (d^2*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^16)/(829564092000*b^2) - 
      (d^10*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^16)/(39503052000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[13/(189805*Pi)]*u^16)/(73739030400*b^2) + 
      (d^12*K1^2*M^4*Sqrt[13/(189805*Pi)]*u^16)/(73739030400*b^2) - 
      (d^8*K0^2*M^4*Sqrt[77/(32045*Pi)]*u^16)/(237018312000*b^2) - 
      (d^8*K1^2*M^4*Sqrt[77/(32045*Pi)]*u^16)/(237018312000*b^2) + 
      (K0^2*M^4*u^16)/(3318256368000*b^2*Sqrt[2467465*Pi]) + 
      (d^4*K0^2*M^4*u^16)/(8295640920*b^2*Sqrt[2467465*Pi]) - 
      (d^12*K0^2*M^4*u^16)/(40966128000*b^2*Sqrt[2467465*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(7900610400*b^2*Sqrt[2467465*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(73739030400*b^2*Sqrt[2467465*Pi]) + 
      (K1^2*M^4*u^16)/(3318256368000*b^2*Sqrt[2467465*Pi]) + 
      (d^4*K1^2*M^4*u^16)/(8295640920*b^2*Sqrt[2467465*Pi]) - 
      (d^12*K1^2*M^4*u^16)/(40966128000*b^2*Sqrt[2467465*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(7900610400*b^2*Sqrt[2467465*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(73739030400*b^2*Sqrt[2467465*Pi]))/Pi, 0, 
    ((57648917321*d^10*K1^2*M^4*Sqrt[5/(493493*Pi)]*u^2)/
       (55845525086208*b^2) + (689527*d^4*K1^2*M^4*Sqrt[7/(352495*Pi)]*u^2)/
       (19975864320*b^2) - (1342943*d^6*K1^2*M^4*Sqrt[7/(352495*Pi)]*u^2)/
       (3995172864*b^2) - (28263518852533*d^6*K0^2*M^4*Sqrt[11/(224315*Pi)]*
        u^2)/(6654373239521280*b^2) + (2864123*d^8*K1^2*M^4*
        Sqrt[11/(224315*Pi)]*u^2)/(19975864320*b^2) - 
      (1394837*d^14*K1^2*M^4*Sqrt[13/(189805*Pi)]*u^2)/(6658621440*b^2) + 
      (849341*d^16*K1^2*M^4*Sqrt[13/(189805*Pi)]*u^2)/(3995172864*b^2) - 
      (18620507*K1^2*M^4*Sqrt[29/(85085*Pi)]*u^2)/(32850308874240*b^2) - 
      (407513*d^12*K1^2*M^4*Sqrt[65/(37961*Pi)]*u^2)/(3995172864*b^2) + 
      (17161*d^2*K1^2*M^4*Sqrt[77/(32045*Pi)]*u^2)/(7990345728*b^2) - 
      (167*K0^2*M^4*Sqrt[91/(27115*Pi)]*u^2)/(72376320*b^2) - 
      (2750119*d^2*K0^2*M^4*Sqrt[91/(27115*Pi)]*u^2)/(15980691456*b^2) - 
      (48440567*d^4*K0^2*M^4*Sqrt[91/(27115*Pi)]*u^2)/(39951728640*b^2) + 
      (128546213*d^8*K0^2*M^4*Sqrt[91/(27115*Pi)]*u^2)/(39951728640*b^2) + 
      (21203*d^10*K0^2*M^4*Sqrt[91/(27115*Pi)]*u^2)/(32855040*b^2) - 
      (13240721*d^12*K0^2*M^4*Sqrt[91/(27115*Pi)]*u^2)/(7990345728*b^2) - 
      (12088811*d^14*K0^2*M^4*Sqrt[91/(27115*Pi)]*u^2)/(39951728640*b^2) + 
      (177523*d^16*K0^2*M^4*Sqrt[91/(27115*Pi)]*u^2)/(7990345728*b^2) + 
      (75391*d^18*K1^2*M^4*Sqrt[91/(27115*Pi)]*u^2)/(13317242880*b^2) - 
      (14834621*d^18*K0^2*M^4*Sqrt[187/(13195*Pi)]*u^2)/
       (138153077637120*b^2) - (22637780550433*d^6*K0^2*M^4*u^2)/
       (9981559859281920*b^2*Sqrt[2467465*Pi]) + (45693*d^18*K0^2*M^4*u^2)/
       (95939637248*b^2*Sqrt[2467465*Pi]) + (327980777*K1^2*M^4*u^2)/
       (16425154437120*b^2*Sqrt[2467465*Pi]) + (9914698293*d^10*K1^2*M^4*u^2)/
       (7756322928640*b^2*Sqrt[2467465*Pi]) - 
      (239342927053*d^2*K0*K1*M^4*Sqrt[17/(145145*Pi)]*u^3)/
       (52736281804800*b^2) - (840978057001*d^4*K0*K1*M^4*
        Sqrt[17/(145145*Pi)]*u^3)/(26368140902400*b^2) - 
      (266605421413*d^12*K0*K1*M^4*Sqrt[221/(11165*Pi)]*u^3)/
       (79104422707200*b^2) - (10273925507*K0*K1*M^4*u^3)/
       (9888052838400*b^2*Sqrt[2467465*Pi]) - 
      (1753007705011*d^6*K0*K1*M^4*u^3)/(7191311155200*b^2*
        Sqrt[2467465*Pi]) + (86591427679*d^8*K0*K1*M^4*u^3)/
       (60338995200*b^2*Sqrt[2467465*Pi]) + (136853987681*d^10*K0*K1*M^4*u^3)/
       (449456947200*b^2*Sqrt[2467465*Pi]) - 
      (492728524361*d^14*K0*K1*M^4*u^3)/(3439322726400*b^2*
        Sqrt[2467465*Pi]) + (193249077911*d^16*K0*K1*M^4*u^3)/
       (15820884541440*b^2*Sqrt[2467465*Pi]) + 
      (74093980151*d^18*K0*K1*M^4*u^3)/(158208845414400*b^2*
        Sqrt[2467465*Pi]) - (1277439678439*d^14*K0^2*M^4*Sqrt[7/(352495*Pi)]*
        u^4)/(158208845414400*b^2) - (600085799*K0^2*M^4*Sqrt[13/(189805*Pi)]*
        u^4)/(19776105676800*b^2) - (847199236019*d^4*K0^2*M^4*
        Sqrt[13/(189805*Pi)]*u^4)/(52736281804800*b^2) - 
      (3509940323291*d^12*K0^2*M^4*Sqrt[13/(189805*Pi)]*u^4)/
       (158208845414400*b^2) + (3010234521533*d^16*K1^2*M^4*
        Sqrt[13/(189805*Pi)]*u^4)/(3322385753702400*b^2) - 
      (2241082022830969*d^2*K1^2*M^4*Sqrt[17/(145145*Pi)]*u^4)/
       (431910147981312000*b^2) - (100296651821*d^2*K0^2*M^4*u^4)/
       (3402340761600*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (1405702236781*d^6*K0^2*M^4*u^4)/(14382622310400*b^2*
        Sqrt[2467465*Pi]) + (29213631487013*d^8*K0^2*M^4*u^4)/
       (52736281804800*b^2*Sqrt[2467465*Pi]) + 
      (27632263829*d^10*K0^2*M^4*u^4)/(224728473600*b^2*Sqrt[2467465*Pi]) + 
      (137734940969*d^16*K0^2*M^4*u^4)/(31641769082880*b^2*
        Sqrt[2467465*Pi]) + (36634184921*d^18*K0^2*M^4*u^4)/
       (316417690828800*b^2*Sqrt[2467465*Pi]) - (3381183700703*K1^2*M^4*u^4)/
       (2841514131456000*b^2*Sqrt[2467465*Pi]) - 
      (134075476921348957*d^4*K1^2*M^4*u^4)/(215955073990656000*b^2*
        Sqrt[2467465*Pi]) - (4808837671459223*d^6*K1^2*M^4*u^4)/
       (16611928768512000*b^2*Sqrt[2467465*Pi]) + 
      (9070195585056457*d^8*K1^2*M^4*u^4)/(5537309589504000*b^2*
        Sqrt[2467465*Pi]) + (47159770746289*d^10*K1^2*M^4*u^4)/
       (125847945216000*b^2*Sqrt[2467465*Pi]) - 
      (673512988212343*d^12*K1^2*M^4*u^4)/(791044227072000*b^2*
        Sqrt[2467465*Pi]) - (2884820472549017*d^14*K1^2*M^4*u^4)/
       (16611928768512000*b^2*Sqrt[2467465*Pi]) + 
      (9354329571269*d^18*K1^2*M^4*u^4)/(33223857537024000*b^2*
        Sqrt[2467465*Pi]) - (109023530126299*K0*K1*M^4*u^5)/
       (107977536995328000*b^2*Sqrt[2467465*Pi]) - 
      (65199333284263441*d^2*K0*K1*M^4*u^5)/(863820295962624000*b^2*
        Sqrt[2467465*Pi]) - (232064441455632389*d^4*K0*K1*M^4*u^5)/
       (431910147981312000*b^2*Sqrt[2467465*Pi]) - 
      (114433426423371343*d^6*K0*K1*M^4*u^5)/(431910147981312000*b^2*
        Sqrt[2467465*Pi]) + (2250819273316727*d^8*K0*K1*M^4*u^5)/
       (1582088454144000*b^2*Sqrt[2467465*Pi]) + 
      (43676330156149*d^10*K0*K1*M^4*u^5)/(125847945216000*b^2*
        Sqrt[2467465*Pi]) - (8254283734466537*d^12*K0*K1*M^4*u^5)/
       (11074619179008000*b^2*Sqrt[2467465*Pi]) - 
      (5185604261895829*d^14*K0*K1*M^4*u^5)/(33223857537024000*b^2*
        Sqrt[2467465*Pi]) + (67596434341321*d^16*K0*K1*M^4*u^5)/
       (6644771507404800*b^2*Sqrt[2467465*Pi]) + 
      (15223807219333*d^18*K0*K1*M^4*u^5)/(66447715074048000*b^2*
        Sqrt[2467465*Pi]) + (395084460587*d^18*K1^2*M^4*Sqrt[7/(352495*Pi)]*
        u^6)/(37970122899456000*b^2) - (5177205970435717*d^12*K1^2*M^4*
        Sqrt[13/(189805*Pi)]*u^6)/(310089337012224000*b^2) + 
      (64564110838937*d^10*K1^2*M^4*Sqrt[17/(145145*Pi)]*u^6)/
       (10571227398144000*b^2) - (47545038813693691*d^2*K0^2*M^4*u^6)/
       (3455281183850496000*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (182608823005026659*d^2*K1^2*M^4*u^6)/(8062322762317824000*
        Sqrt[2467465]*b^2*Sqrt[Pi]) - (1699376917969*K0^2*M^4*u^6)/
       (9389351043072000*b^2*Sqrt[2467465*Pi]) - 
      (172374215577271199*d^4*K0^2*M^4*u^6)/(1727640591925248000*b^2*
        Sqrt[2467465*Pi]) - (91458156165014773*d^6*K0^2*M^4*u^6)/
       (1727640591925248000*b^2*Sqrt[2467465*Pi]) + 
      (11764154354679899*d^8*K0^2*M^4*u^6)/(44298476716032000*b^2*
        Sqrt[2467465*Pi]) + (1857573813131*d^10*K0^2*M^4*u^6)/
       (26494304256000*b^2*Sqrt[2467465*Pi]) - 
      (6223438336708267*d^12*K0^2*M^4*u^6)/(44298476716032000*b^2*
        Sqrt[2467465*Pi]) - (578518325244337*d^14*K0^2*M^4*u^6)/
       (18985061449728000*b^2*Sqrt[2467465*Pi]) + 
      (50316893262919*d^16*K0^2*M^4*u^6)/(26579086029619200*b^2*
        Sqrt[2467465*Pi]) + (11622789176023*d^18*K0^2*M^4*u^6)/
       (265790860296192000*b^2*Sqrt[2467465*Pi]) - 
      (93701696355947*K1^2*M^4*u^6)/(302337103586918400*b^2*
        Sqrt[2467465*Pi]) - (637504966183910047*d^4*K1^2*M^4*u^6)/
       (4031161381158912000*b^2*Sqrt[2467465*Pi]) - 
      (914285797719937031*d^6*K1^2*M^4*u^6)/(12093484143476736000*b^2*
        Sqrt[2467465*Pi]) + (385620319840284371*d^8*K1^2*M^4*u^6)/
       (930268011036672000*b^2*Sqrt[2467465*Pi]) - 
      (1263124956831391*d^14*K1^2*M^4*u^6)/(26579086029619200*b^2*
        Sqrt[2467465*Pi]) + (19918712942981*d^16*K1^2*M^4*u^6)/
       (6994496323584000*b^2*Sqrt[2467465*Pi]) - 
      (6033833911117*d^14*K0*K1*M^4*Sqrt[13/(189805*Pi)]*u^7)/
       (2768654794752000*b^2) - (28411686274817*K0*K1*M^4*u^7)/
       (167965057548288000*b^2*Sqrt[2467465*Pi]) - 
      (38252489004097517*d^2*K0*K1*M^4*u^7)/(3023371035869184000*b^2*
        Sqrt[2467465*Pi]) - (136152393493477939*d^4*K0*K1*M^4*u^7)/
       (1511685517934592000*b^2*Sqrt[2467465*Pi]) - 
      (11557271446989551*d^6*K0*K1*M^4*u^7)/(251947586322432000*b^2*
        Sqrt[2467465*Pi]) + (27550874466251083*d^8*K0*K1*M^4*u^7)/
       (116283501379584000*b^2*Sqrt[2467465*Pi]) + 
      (669590841180067*d^10*K0*K1*M^4*u^7)/(10571227398144000*b^2*
        Sqrt[2467465*Pi]) - (210389951190401*d^12*K0*K1*M^4*u^7)/
       (1685268135936000*b^2*Sqrt[2467465*Pi]) + 
      (13421387609269*d^16*K0*K1*M^4*u^7)/(8305964384256000*b^2*
        Sqrt[2467465*Pi]) + (171819970537*d^18*K0*K1*M^4*u^7)/
       (3691539726336000*b^2*Sqrt[2467465*Pi]) + 
      (73885887949*d^16*K1^2*M^4*Sqrt[13/(189805*Pi)]*u^8)/
       (3852041453568000*b^2) + (2079852247881899*d^8*K1^2*M^4*
        Sqrt[17/(145145*Pi)]*u^8)/(930268011036672000*b^2) - 
      (13837540361498765960205793*d^12*K1^2*M^4*Sqrt[29/(85085*Pi)]*u^8)/
       (25402426039246810603585536000*b^2) - 
      (56642430470209*d^2*K0^2*M^4*u^8)/(37210720441466880*Sqrt[2467465]*b^2*
        Sqrt[Pi]) - (4594310351900051*d^2*K1^2*M^4*u^8)/
       (2198815298813952000*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (117353093265091*K0^2*M^4*u^8)/(6046742071738368000*b^2*
        Sqrt[2467465*Pi]) - (67270971933817901*d^4*K0^2*M^4*u^8)/
       (6046742071738368000*b^2*Sqrt[2467465*Pi]) - 
      (265761429182741*d^6*K0^2*M^4*u^8)/(44790682012876800*b^2*
        Sqrt[2467465*Pi]) + (13635290174147869*d^8*K0^2*M^4*u^8)/
       (465134005518336000*b^2*Sqrt[2467465*Pi]) + 
      (540051862241*d^10*K0^2*M^4*u^8)/(66070171238400*b^2*
        Sqrt[2467465*Pi]) - (7188632854399147*d^12*K0^2*M^4*u^8)/
       (465134005518336000*b^2*Sqrt[2467465*Pi]) - 
      (241563392359447*d^14*K0^2*M^4*u^8)/(66447715074048000*b^2*
        Sqrt[2467465*Pi]) + (6483902788969*d^16*K0^2*M^4*u^8)/
       (33223857537024000*b^2*Sqrt[2467465*Pi]) + 
      (1803517649*d^18*K0^2*M^4*u^8)/(268475616460800*b^2*Sqrt[2467465*Pi]) - 
      (10869948032981*K1^2*M^4*u^8)/(372107204414668800*b^2*
        Sqrt[2467465*Pi]) - (21992119406776237*d^4*K1^2*M^4*u^8)/
       (1511685517934592000*b^2*Sqrt[2467465*Pi]) - 
      (692720682921457*d^6*K1^2*M^4*u^8)/(94480344870912000*b^2*
        Sqrt[2467465*Pi]) + (892021695328661*d^10*K1^2*M^4*u^8)/
       (84569819185152000*b^2*Sqrt[2467465*Pi]) - 
      (107819326454475825785568547*d^12*K1^2*M^4*u^8)/
       (25402426039246810603585536000*b^2*Sqrt[2467465*Pi]) - 
      (52870502205973*d^14*K1^2*M^4*u^8)/(11074619179008000*b^2*
        Sqrt[2467465*Pi]) + (834098233811*d^18*K1^2*M^4*u^8)/
       (88596953432064000*b^2*Sqrt[2467465*Pi]) + 
      (3004243507051*d^16*K0*K1*M^4*Sqrt[13/(189805*Pi)]*u^9)/
       (398686290444288000*b^2) - (134466804890597*K0*K1*M^4*u^9)/
       (12093484143476736000*b^2*Sqrt[2467465*Pi]) - 
      (1368522477942947*d^2*K0*K1*M^4*u^9)/(1649111474110464000*b^2*
        Sqrt[2467465*Pi]) - (13428016972610861*d^4*K0*K1*M^4*u^9)/
       (2267528276901888000*b^2*Sqrt[2467465*Pi]) - 
      (273670047784033*d^6*K0*K1*M^4*u^9)/(87212626034688000*b^2*
        Sqrt[2467465*Pi]) + (13735051328899*d^8*K0*K1*M^4*u^9)/
       (885969534320640*b^2*Sqrt[2467465*Pi]) + 
      (40742984523677*d^10*K0*K1*M^4*u^9)/(9061052055552000*b^2*
        Sqrt[2467465*Pi]) - (407463120114049*d^12*K0*K1*M^4*u^9)/
       (49835786305536000*b^2*Sqrt[2467465*Pi]) - 
      (6307394634773*d^14*K0*K1*M^4*u^9)/(3114736644096000*b^2*
        Sqrt[2467465*Pi]) + (924771967877*d^18*K0*K1*M^4*u^9)/
       (199343145222144000*b^2*Sqrt[2467465*Pi]) + 
      (251760710177*d^16*K0^2*M^4*Sqrt[13/(189805*Pi)]*u^10)/
       (398686290444288000*b^2) - (684630244106513*d^6*K1^2*M^4*
        Sqrt[17/(145145*Pi)]*u^10)/(34012924153528320000*b^2) - 
      (1315166992821089*d^2*K0^2*M^4*u^10)/(18140226215215104000*
        Sqrt[2467465]*b^2*Sqrt[Pi]) - (4818503271023549*d^2*K1^2*M^4*u^10)/
       (54420678645645312000*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (11070091089979*K0^2*M^4*u^10)/(12093484143476736000*b^2*
        Sqrt[2467465*Pi]) - (4767512903636503*d^4*K0^2*M^4*u^10)/
       (9070113107607552000*b^2*Sqrt[2467465*Pi]) - 
      (326367176429117*d^6*K0^2*M^4*u^10)/(1133764138450944000*b^2*
        Sqrt[2467465*Pi]) + (58077820727417*d^8*K0^2*M^4*u^10)/
       (42284909592576000*b^2*Sqrt[2467465*Pi]) + 
      (5293724562593*d^10*K0^2*M^4*u^10)/(12685472877772800*b^2*
        Sqrt[2467465*Pi]) - (101144546769311*d^12*K0^2*M^4*u^10)/
       (139540201655500800*b^2*Sqrt[2467465*Pi]) - 
      (18493358321*d^14*K0^2*M^4*u^10)/(98489696256000*b^2*
        Sqrt[2467465*Pi]) + (14626172623*d^18*K0^2*M^4*u^10)/
       (28477592174592000*b^2*Sqrt[2467465*Pi]) - 
      (27289136745517*K1^2*M^4*u^10)/(21768271458258124800*b^2*
        Sqrt[2467465*Pi]) - (16991271025805341*d^4*K1^2*M^4*u^10)/
       (27210339322822656000*b^2*Sqrt[2467465*Pi]) + 
      (11392502471118739*d^8*K1^2*M^4*u^10)/(6977010082775040000*b^2*
        Sqrt[2467465*Pi]) + (17739308768911*d^10*K1^2*M^4*u^10)/
       (35237424660480000*b^2*Sqrt[2467465*Pi]) - 
      (200833552784677*d^12*K1^2*M^4*u^10)/(232567002759168000*b^2*
        Sqrt[2467465*Pi]) - (89140106501*d^14*K1^2*M^4*u^10)/
       (393440418201600*b^2*Sqrt[2467465*Pi]) + 
      (1640203570627*d^16*K1^2*M^4*u^10)/(170865553047552000*b^2*
        Sqrt[2467465*Pi]) + (391308926933*d^18*K1^2*M^4*u^10)/
       (598029435666432000*b^2*Sqrt[2467465*Pi]) - 
      (4277593783*d^14*K0*K1*M^4*Sqrt[5/(493493*Pi)]*u^11)/
       (299014717833216*b^2) - (73931212027*K0*K1*M^4*u^11)/
       (212580775959552000*b^2*Sqrt[2467465*Pi]) - 
      (353536725268583*d^2*K0*K1*M^4*u^11)/(13605169661411328000*b^2*
        Sqrt[2467465*Pi]) - (3167966800543*d^4*K0*K1*M^4*u^11)/
       (17006462076764160*b^2*Sqrt[2467465*Pi]) - 
      (164455092708223*d^6*K0*K1*M^4*u^11)/(1546042006978560000*b^2*
        Sqrt[2467465*Pi]) + (105835617399607*d^8*K0*K1*M^4*u^11)/
       (218031565086720000*b^2*Sqrt[2467465*Pi]) + 
      (4225440248717*d^10*K0*K1*M^4*u^11)/(26428068495360000*b^2*
        Sqrt[2467465*Pi]) - (1872563927813*d^12*K0*K1*M^4*u^11)/
       (7267718836224000*b^2*Sqrt[2467465*Pi]) + 
      (6987079933*d^16*K0*K1*M^4*u^11)/(2669774266368000*b^2*
        Sqrt[2467465*Pi]) + (37730906483*d^18*K0*K1*M^4*u^11)/
       (149507358916608000*b^2*Sqrt[2467465*Pi]) - 
      (24255228631*d^4*K1^2*M^4*Sqrt[5/(493493*Pi)]*u^12)/
       (9070113107607552*b^2) + (68096914673*d^10*K0^2*M^4*
        Sqrt[13/(189805*Pi)]*u^12)/(79284205486080000*b^2) - 
      (5538487411*d^12*K0^2*M^4*Sqrt[13/(189805*Pi)]*u^12)/
       (4360631301734400*b^2) - (1414395505816417*K0^2*M^4*
        Sqrt[29/(85085*Pi)]*u^12)/(8077928120246962897920000*b^2) - 
      (22394270206799*d^2*K0^2*M^4*u^12)/(13605169661411328000*Sqrt[2467465]*
        b^2*Sqrt[Pi]) - (25047611393179*d^2*K1^2*M^4*u^12)/
       (13605169661411328000*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (8690398581904080193*K0^2*M^4*u^12)/(516987399695805625466880000*b^2*
        Sqrt[2467465*Pi]) - (20263360104451*d^4*K0^2*M^4*u^12)/
       (1700646207676416000*b^2*Sqrt[2467465*Pi]) - 
      (60776112084241*d^6*K0^2*M^4*u^12)/(8503231038382080000*b^2*
        Sqrt[2467465*Pi]) + (8969648636569*d^8*K0^2*M^4*u^12)/
       (290708753448960000*b^2*Sqrt[2467465*Pi]) - 
      (23103454271*d^14*K0^2*M^4*u^12)/(4672104966144000*b^2*
        Sqrt[2467465*Pi]) + (21654253559*d^16*K0^2*M^4*u^12)/
       (149507358916608000*b^2*Sqrt[2467465*Pi]) + 
      (655670443*d^18*K0^2*M^4*u^12)/(29901471783321600*b^2*
        Sqrt[2467465*Pi]) - (30160830871*K1^2*M^4*u^12)/
       (1236833605582848000*b^2*Sqrt[2467465*Pi]) - 
      (9859979688761*d^6*K1^2*M^4*u^12)/(1214747291197440000*b^2*
        Sqrt[2467465*Pi]) + (30156332884859*d^8*K1^2*M^4*u^12)/
       (872126260346880000*b^2*Sqrt[2467465*Pi]) + 
      (3038906468519*d^10*K1^2*M^4*u^12)/(237852616458240000*b^2*
        Sqrt[2467465*Pi]) - (146974243909*d^12*K1^2*M^4*u^12)/
       (7928420548608000*b^2*Sqrt[2467465*Pi]) - 
      (26382790243*d^14*K1^2*M^4*u^12)/(4672104966144000*b^2*
        Sqrt[2467465*Pi]) + (4698823333*d^16*K1^2*M^4*u^12)/
       (29901471783321600*b^2*Sqrt[2467465*Pi]) + 
      (3930196651*d^18*K1^2*M^4*u^12)/(149507358916608000*b^2*
        Sqrt[2467465*Pi]) - (311783*d^14*K0*K1*M^4*Sqrt[221/(11165*Pi)]*u^13)/
       (51912277401600*b^2) - (634640239*K0*K1*M^4*u^13)/
       (130818939052032000*b^2*Sqrt[2467465*Pi]) - 
      (24477788567*d^2*K0*K1*M^4*u^13)/(65409469526016000*b^2*
        Sqrt[2467465*Pi]) - (2278994777*d^4*K0*K1*M^4*u^13)/
       (817618369075200*b^2*Sqrt[2467465*Pi]) - 
      (16691728159*d^6*K0*K1*M^4*u^13)/(9084648545280000*b^2*
        Sqrt[2467465*Pi]) + (777456429311*d^8*K0*K1*M^4*u^13)/
       (109015782543360000*b^2*Sqrt[2467465*Pi]) + 
      (45251388023*d^10*K0*K1*M^4*u^13)/(14865788528640000*b^2*
        Sqrt[2467465*Pi]) - (4226381711*d^12*K0*K1*M^4*u^13)/
       (1090157825433600*b^2*Sqrt[2467465*Pi]) + 
      (90920023*d^16*K0*K1*M^4*u^13)/(3737683972915200*b^2*
        Sqrt[2467465*Pi]) + (1318459*d^18*K0*K1*M^4*u^13)/
       (163933507584000*b^2*Sqrt[2467465*Pi]) + 
      (9688080403*d^8*K0^2*M^4*Sqrt[13/(189805*Pi)]*u^14)/
       (436063130173440000*b^2) + (92623*d^16*K0^2*M^4*Sqrt[13/(189805*Pi)]*
        u^14)/(2990147178332160*b^2) - (5877911057*d^2*K0^2*M^4*
        Sqrt[17/(145145*Pi)]*u^14)/(6802584830705664000*b^2) - 
      (35218201*d^12*K1^2*M^4*Sqrt[17/(145145*Pi)]*u^14)/
       (3516638146560000*b^2) - (4998255277*d^2*K1^2*M^4*u^14)/
       (323932610985984000*Sqrt[2467465]*b^2*Sqrt[Pi]) - 
      (93039811*K0^2*M^4*u^14)/(755842758967296000*b^2*Sqrt[2467465*Pi]) - 
      (48502579157*d^4*K0^2*M^4*u^14)/(425161551919104000*b^2*
        Sqrt[2467465*Pi]) - (107848010297*d^6*K0^2*M^4*u^14)/
       (1214747291197440000*b^2*Sqrt[2467465*Pi]) + 
      (18431017939*d^10*K0^2*M^4*u^14)/(118926308229120000*b^2*
        Sqrt[2467465*Pi]) - (1165671103*d^12*K0^2*M^4*u^14)/
       (7267718836224000*b^2*Sqrt[2467465*Pi]) - 
      (249272297*d^14*K0^2*M^4*u^14)/(3737683972915200*b^2*
        Sqrt[2467465*Pi]) + (41312597*d^18*K0^2*M^4*u^14)/
       (74753679458304000*b^2*Sqrt[2467465*Pi]) - (310580671*K1^2*M^4*u^14)/
       (2267528276901888000*b^2*Sqrt[2467465*Pi]) - 
      (51343821247*d^4*K1^2*M^4*u^14)/(425161551919104000*b^2*
        Sqrt[2467465*Pi]) - (1665617621*d^6*K1^2*M^4*u^14)/
       (17178244521984000*b^2*Sqrt[2467465*Pi]) + 
      (26694308573*d^8*K1^2*M^4*u^14)/(87212626034688000*b^2*
        Sqrt[2467465*Pi]) + (20146629187*d^10*K1^2*M^4*u^14)/
       (118926308229120000*b^2*Sqrt[2467465*Pi]) - 
      (2271379879*d^14*K1^2*M^4*u^14)/(31147366440960000*b^2*
        Sqrt[2467465*Pi]) + (25803629*d^16*K1^2*M^4*u^14)/
       (74753679458304000*b^2*Sqrt[2467465*Pi]) + 
      (15759319*d^18*K1^2*M^4*u^14)/(24917893152768000*b^2*
        Sqrt[2467465*Pi]) - (29650433*d^4*K0*K1*M^4*Sqrt[17/(145145*Pi)]*
        u^15)/(38651050174464000*b^2) + (74739221*d^18*K0*K1*M^4*
        Sqrt[17/(145145*Pi)]*u^15)/(5385379657641984000*b^2) - 
      (74708899827053*d^2*K0*K1*M^4*Sqrt[29/(85085*Pi)]*u^15)/
       (5648665657446367395840000*b^2) - (45165781*K0*K1*M^4*u^15)/
       (1700646207676416000*b^2*Sqrt[2467465*Pi]) - 
      (6035884654206923*d^2*K0*K1*M^4*u^15)/(5648665657446367395840000*b^2*
        Sqrt[2467465*Pi]) - (11136789967*d^6*K0*K1*M^4*u^15)/
       (708602586531840000*b^2*Sqrt[2467465*Pi]) + 
      (10994126513*d^8*K0*K1*M^4*u^15)/(327047347630080000*b^2*
        Sqrt[2467465*Pi]) + (826185917*d^10*K0*K1*M^4*u^15)/
       (29731577057280000*b^2*Sqrt[2467465*Pi]) - 
      (165662089*d^12*K0*K1*M^4*u^15)/(8606509148160000*b^2*
        Sqrt[2467465*Pi]) - (279705991*d^14*K0*K1*M^4*u^15)/
       (23360524830720000*b^2*Sqrt[2467465*Pi]) - (10481*d^16*K0*K1*M^4*u^15)/
       (106790970654720*b^2*Sqrt[2467465*Pi]) - 
      (903706541*d^18*K0*K1*M^4*u^15)/(10770759315283968000*b^2*
        Sqrt[2467465*Pi]) - (33137*K0^2*M^4*Sqrt[13/(189805*Pi)]*u^16)/
       (784913634312192000*b^2) - (127549*d^6*K0^2*M^4*Sqrt[13/(189805*Pi)]*
        u^16)/(3337217832960000*b^2) + (124195391*d^2*K1^2*M^4*
        Sqrt[17/(145145*Pi)]*u^16)/(117344588329672704000*b^2) - 
      (37223*d^2*K0^2*M^4*Sqrt[29/(85085*Pi)]*u^16)/(43606313017344000*b^2) - 
      (1041503*d^4*K1^2*M^4*Sqrt[29/(85085*Pi)]*u^16)/
       (98114204289024000*b^2) + (18947359*d^18*K1^2*M^4*Sqrt[29/(85085*Pi)]*
        u^16)/(19557431388278784000*b^2) + 
      (8479*d^10*K0^2*M^4*Sqrt[187/(13195*Pi)]*u^16)/(1982105137152000*b^2) - 
      (134775023*d^2*K1^2*M^4*u^16)/(2933614708241817600*Sqrt[2467465]*b^2*
        Sqrt[Pi]) - (370459*K0^2*M^4*u^16)/(784913634312192000*b^2*
        Sqrt[2467465*Pi]) - (109001*d^4*K0^2*M^4*u^16)/
       (403762157568000*b^2*Sqrt[2467465*Pi]) + (43657697*d^8*K0^2*M^4*u^16)/
       (54507891271680000*b^2*Sqrt[2467465*Pi]) - 
      (77277371*d^12*K0^2*M^4*u^16)/(163523673815040000*b^2*
        Sqrt[2467465*Pi]) - (1212553*d^14*K0^2*M^4*u^16)/
       (3337217832960000*b^2*Sqrt[2467465*Pi]) + (6029*d^16*K0^2*M^4*u^16)/
       (333721783296000*b^2*Sqrt[2467465*Pi]) + (178793*d^18*K0^2*M^4*u^16)/
       (18688419864576000*b^2*Sqrt[2467465*Pi]) - (111311*K1^2*M^4*u^16)/
       (98114204289024000*b^2*Sqrt[2467465*Pi]) - (2344471*d^6*K1^2*M^4*u^16)/
       (3924568171560960*b^2*Sqrt[2467465*Pi]) + (85431701*d^8*K1^2*M^4*u^16)/
       (98114204289024000*b^2*Sqrt[2467465*Pi]) + 
      (87971033*d^10*K1^2*M^4*u^16)/(89194731171840000*b^2*
        Sqrt[2467465*Pi]) - (77034931*d^12*K1^2*M^4*u^16)/
       (163523673815040000*b^2*Sqrt[2467465*Pi]) - 
      (130591*d^14*K1^2*M^4*u^16)/(288401541120000*b^2*Sqrt[2467465*Pi]) - 
      (2309*d^16*K1^2*M^4*u^16)/(333721783296000*b^2*Sqrt[2467465*Pi]) - 
      (260548643*d^18*K1^2*M^4*u^16)/(13038287592185856000*b^2*
        Sqrt[2467465*Pi]) - (28549*d^4*K0*K1*M^4*Sqrt[17/(145145*Pi)]*u^17)/
       (6132137768064000*b^2) - (2789*K0*K1*M^4*u^17)/(12264275536128000*b^2*
        Sqrt[2467465*Pi]) - (8147*d^2*K0*K1*M^4*u^17)/(1226427553612800*b^2*
        Sqrt[2467465*Pi]) - (117253*d^6*K0*K1*M^4*u^17)/
       (557467069824000*b^2*Sqrt[2467465*Pi]) + (435059*d^8*K0*K1*M^4*u^17)/
       (3066068884032000*b^2*Sqrt[2467465*Pi]) + 
      (1098017*d^10*K0*K1*M^4*u^17)/(2787335349120000*b^2*Sqrt[2467465*Pi]) + 
      (4897*d^12*K0*K1*M^4*u^17)/(929111783040000*b^2*Sqrt[2467465*Pi]) - 
      (3569*d^14*K0*K1*M^4*u^17)/(18961464960000*b^2*Sqrt[2467465*Pi]) - 
      (2833*d^16*K0*K1*M^4*u^17)/(53092101888000*b^2*Sqrt[2467465*Pi]) - 
      (d^18*K0*K1*M^4*u^17)/(316024416000*b^2*Sqrt[2467465*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(3932748288000*b^2) + 
      (53*d^6*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(58991224320000*b^2) - 
      (11*d^8*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(58991224320000*b^2) - 
      (d^10*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(517466880000*b^2) - 
      (11*d^12*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(58991224320000*b^2) + 
      (53*d^14*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(58991224320000*b^2) + 
      (d^16*K0^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(3932748288000*b^2) + 
      (d^4*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(3932748288000*b^2) + 
      (53*d^6*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(58991224320000*b^2) - 
      (11*d^8*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(58991224320000*b^2) - 
      (d^10*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(517466880000*b^2) - 
      (11*d^12*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(58991224320000*b^2) + 
      (53*d^14*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(58991224320000*b^2) + 
      (d^16*K1^2*M^4*Sqrt[11/(224315*Pi)]*u^18)/(3932748288000*b^2) + 
      (d^2*K0^2*M^4*u^18)/(3932748288000*Sqrt[2467465]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^18)/(3932748288000*Sqrt[2467465]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^18)/(1685463552000*b^2*Sqrt[2467465*Pi]) - 
      (d^6*K0^2*M^4*u^18)/(1685463552000*b^2*Sqrt[2467465*Pi]) - 
      (d^8*K0^2*M^4*u^18)/(3932748288000*b^2*Sqrt[2467465*Pi]) - 
      (d^12*K0^2*M^4*u^18)/(3932748288000*b^2*Sqrt[2467465*Pi]) - 
      (d^14*K0^2*M^4*u^18)/(1685463552000*b^2*Sqrt[2467465*Pi]) + 
      (d^16*K0^2*M^4*u^18)/(1685463552000*b^2*Sqrt[2467465*Pi]) + 
      (d^18*K0^2*M^4*u^18)/(3932748288000*b^2*Sqrt[2467465*Pi]) + 
      (d^4*K1^2*M^4*u^18)/(1685463552000*b^2*Sqrt[2467465*Pi]) - 
      (d^6*K1^2*M^4*u^18)/(1685463552000*b^2*Sqrt[2467465*Pi]) - 
      (d^8*K1^2*M^4*u^18)/(3932748288000*b^2*Sqrt[2467465*Pi]) - 
      (d^12*K1^2*M^4*u^18)/(3932748288000*b^2*Sqrt[2467465*Pi]) - 
      (d^14*K1^2*M^4*u^18)/(1685463552000*b^2*Sqrt[2467465*Pi]) + 
      (d^16*K1^2*M^4*u^18)/(1685463552000*b^2*Sqrt[2467465*Pi]) + 
      (d^18*K1^2*M^4*u^18)/(3932748288000*b^2*Sqrt[2467465*Pi]))/Pi}, 10, 15, 
   1], SeriesData[p, 0, {((K1^2*M^5*Sqrt[(77*Pi)/32045]*u^3)/(10068480*b^3) + 
      (509*d^2*K1^2*M^5*Sqrt[(77*Pi)/32045]*u^3)/(80547840*b^3) + 
      (1429*d^4*K1^2*M^5*Sqrt[(77*Pi)/32045]*u^3)/(40273920*b^3) - 
      (181*d^8*K1^2*M^5*Sqrt[(143*Pi)/17255]*u^3)/(4027392*b^3) + 
      (121*d^10*K1^2*M^5*Sqrt[(143*Pi)/17255]*u^3)/(80547840*b^3) + 
      (11*d^12*K1^2*M^5*Sqrt[(143*Pi)/17255]*u^3)/(583680*b^3) - 
      (5*d^6*K1^2*M^5*Sqrt[(385*Pi)/6409]*u^3)/(16109568*b^3) - 
      (K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(53698560*b^3) - 
      (21*d^2*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(17899520*b^3) - 
      (1043*d^4*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(161095680*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(161095680*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(161095680*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(161095680*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(161095680*b^3) + 
      (11*d^14*K1^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(26849280*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(17017*Pi)/145]*u^3)/(161095680*b^3) - 
      (5585033*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^4)/(1159888896*b^3) - 
      (110645477*d^4*K0*K1*M^5*Sqrt[(7*Pi)/352495]*u^4)/(28997222400*b^3) - 
      (76183*K0*K1*M^5*Sqrt[(29*Pi)/85085]*u^4)/(28997222400*b^3) + 
      (252761*d^6*K0*K1*M^5*Sqrt[(77*Pi)/32045]*u^4)/(9665740800*b^3) + 
      (1406689*d^8*K0*K1*M^5*Sqrt[(143*Pi)/17255]*u^4)/(3221913600*b^3) - 
      (26573*d^10*K0*K1*M^5*Sqrt[(143*Pi)/17255]*u^4)/(1159888896*b^3) - 
      (5237543*d^12*K0*K1*M^5*Sqrt[(143*Pi)/17255]*u^4)/(28997222400*b^3) - 
      (758573*d^14*K0*K1*M^5*Sqrt[(143*Pi)/17255]*u^4)/(28997222400*b^3) - 
      (1685597*K0^2*M^5*Sqrt[Pi/2467465]*u^5)/(57994444800*b^3) - 
      (21528379*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^5)/(11598888960*b^3) - 
      (605417429*d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^5)/(57994444800*b^3) - 
      (257465951*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/(3044708352000*b^3) - 
      (32798769229*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/(6089416704000*b^3) - 
      (6583709047*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/(217479168000*b^3) + 
      (128860687*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/(96657408000*b^3) + 
      (917417*d^6*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^5)/(19331481600*b^3) - 
      (7965599*d^14*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^5)/(57994444800*b^3) + 
      (6575253137*d^8*K1^2*M^5*Sqrt[(11*Pi)/224315]*u^5)/
       (1014902784000*b^3) - (20053133*d^10*K1^2*M^5*Sqrt[(11*Pi)/224315]*
        u^5)/(88252416000*b^3) + (369133*d^8*K0^2*M^5*Sqrt[(143*Pi)/17255]*
        u^5)/(2147942400*b^3) - (723421*d^12*K1^2*M^5*Sqrt[(187*Pi)/13195]*
        u^5)/(4530816000*b^3) - (2122847*d^14*K1^2*M^5*Sqrt[(187*Pi)/13195]*
        u^5)/(88252416000*b^3) - (3295*d^10*K0^2*M^5*Sqrt[(715*Pi)/3451]*u^5)/
       (2319777792*b^3) - (593639*d^12*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^5)/
       (57994444800*b^3) - (870428129*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/
       (12178833408000*b^3) - (55864011683*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^6)/(12178833408000*b^3) + (97330099*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^6)/(193314816000*b^3) - (4125674941*d^4*K0*K1*M^5*
        Sqrt[(11*Pi)/224315]*u^6)/(1739833344000*b^3) + 
      (22808139173*d^8*K0*K1*M^5*Sqrt[(11*Pi)/224315]*u^6)/
       (4059611136000*b^3) - (175641131*d^10*K0*K1*M^5*Sqrt[(11*Pi)/224315]*
        u^6)/(1353203712000*b^3) - (507327113*d^12*K0*K1*M^5*
        Sqrt[(11*Pi)/224315]*u^6)/(213663744000*b^3) - 
      (211716047*d^14*K0*K1*M^5*Sqrt[(11*Pi)/224315]*u^6)/
       (579944448000*b^3) - (618582269*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (48715333632000*b^3) - (40390620533*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (48715333632000*b^3) - (33437759591*d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (6959333376000*b^3) - (47017511*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (773259264000*b^3) - (79511836777*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (16238444544000*b^3) - (1022447743*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (48715333632000*b^3) - (64594998001*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (48715333632000*b^3) - (361917812239*d^4*K1^2*M^5*Sqrt[Pi/2467465]*
        u^7)/(48715333632000*b^3) + (3486480653*d^6*K1^2*M^5*Sqrt[Pi/2467465]*
        u^7)/(16238444544000*b^3) + (94654232467*d^8*K1^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(5412814848000*b^3) - 
      (748165343*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/(2319777792000*b^3) - 
      (120587638879*d^12*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (16238444544000*b^3) - (2123625457*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (1804271616000*b^3) + (16941121193*d^8*K0^2*M^5*Sqrt[(11*Pi)/224315]*
        u^7)/(16238444544000*b^3) - (16484327*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/224315]*u^7)/(1804271616000*b^3) - 
      (1139091539*d^14*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^7)/
       (16238444544000*b^3) - (47229107*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (64438272000*b^3) - (16952861749*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (4059611136000*b^3) + (92888519*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (4059611136000*b^3) + (40119817273*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (4059611136000*b^3) - (110193341*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (1353203712000*b^3) - (300503831*d^12*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (71221248000*b^3) - (315079*K0*K1*M^5*Sqrt[(7*Pi)/352495]*u^8)/
       (193314816000*b^3) - (23351221*d^14*K0*K1*M^5*Sqrt[(17*Pi)/145145]*
        u^8)/(579944448000*b^3) - (8208287*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (6089416704000*b^3) - (1068738313*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (12178833408000*b^3) - (384885607*d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (761177088000*b^3) - (9641521*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (4059611136000*b^3) + (2432506079*d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (2029805568000*b^3) - (60301039*d^10*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (12178833408000*b^3) - (1557653659*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (3044708352000*b^3) - (1031871637*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (12178833408000*b^3) - (1101589*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (608941670400*b^3) - (279156979*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (2435766681600*b^3) + (2105153*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (811922227200*b^3) + (31146593*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (20298055680*b^3) - (1778677*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (270640742400*b^3) - (29551547*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (270640742400*b^3) - (20485973*d^12*K1^2*M^5*Sqrt[(13*Pi)/189805]*u^9)/
       (405961113600*b^3) - (27249403*d^4*K1^2*M^5*Sqrt[(29*Pi)/85085]*u^9)/
       (1217883340800*b^3) - (2147221*K0*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (3044708352000*b^3) - (7613729*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (169150464000*b^3) - (459451*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (253725696000*b^3) + (1854816101*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (3044708352000*b^3) - (50267183*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (1141765632000*b^3) - (30872171*d^12*K0*K1*M^5*Sqrt[(11*Pi)/224315]*
        u^10)/(1304875008000*b^3) - (218783*d^10*K0*K1*M^5*
        Sqrt[(13*Pi)/189805]*u^10)/(4567062528000*b^3) - 
      (15329033*d^4*K0*K1*M^5*Sqrt[(17*Pi)/145145]*u^10)/
       (1014902784000*b^3) - (5851819*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (1522354176000*b^3) - (74509*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (253725696000*b^3) + (659279*d^10*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (4567062528000*b^3) - (202994453*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (9134125056000*b^3) - (4345057*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (1141765632000*b^3) - (1946401*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (27402375168000*b^3) - (62045033*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (13701187584000*b^3) - (140760359*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (5480475033600*b^3) - (247309*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (761177088000*b^3) + (557330099*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (9134125056000*b^3) + (1184957*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (4567062528000*b^3) - (34162081*d^12*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (1304875008000*b^3) - (5123123*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (1141765632000*b^3) - (14143*K0^2*M^5*Sqrt[(13*Pi)/189805]*u^11)/
       (3044708352000*b^3) - (3909121*d^4*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^11)/
       (3044708352000*b^3) + (1328141*d^8*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^11)/
       (434958336000*b^3) - (136687*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (6850593792000*b^3) - (49473079*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (6850593792000*b^3) - (165479*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (2283531264000*b^3) + (39001817*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (2283531264000*b^3) + (30221*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (152235417600*b^3) - (2913509*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (2283531264000*b^3) - (1537477*d^12*K0*K1*M^5*Sqrt[(11*Pi)/224315]*
        u^12)/(2283531264000*b^3) - (12113*d^2*K0*K1*M^5*Sqrt[(29*Pi)/85085]*
        u^12)/(274023751680*b^3) - (4001*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (3425296896000*b^3) - (517183*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (6850593792000*b^3) - (729187*d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (1712648448000*b^3) + (1559*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (326218752000*b^3) + (1126693*d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (1141765632000*b^3) - (2501*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (5708828160*b^3) - (983*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (13048750080*b^3) - (487*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (380588544000*b^3) - (189593*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (2283531264000*b^3) - (134041*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (285441408000*b^3) + (18349*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (2283531264000*b^3) + (58859*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (54369792000*b^3) + (9463*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (326218752000*b^3) - (55123*d^12*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (114176563200*b^3) - (3443*d^14*K1^2*M^5*Sqrt[(11*Pi)/224315]*u^13)/
       (456706252800*b^3) + (1087*d^10*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^13)/
       (761177088000*b^3) - (191*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (856324224000*b^3) - (12539*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (856324224000*b^3) - (72899*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (856324224000*b^3) + (1739*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (285441408000*b^3) + (53233*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (285441408000*b^3) - (281*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (19029427200*b^3) + (89*d^10*K0*K1*M^5*Sqrt[(29*Pi)/85085]*u^14)/
       (285441408000*b^3) - (d^12*K0*K1*M^5*Sqrt[(29*Pi)/85085]*u^14)/
       (333849600*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (2378678400*b^3) - (d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (396446400*b^3) + (d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (2378678400*b^3) + (d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (198223200*b^3) + (d^10*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (2378678400*b^3) - (d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (396446400*b^3) - (d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (2378678400*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (2378678400*b^3) - (d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (396446400*b^3) + (d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (2378678400*b^3) + (d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (198223200*b^3) + (d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (2378678400*b^3) - (d^12*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (396446400*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (2378678400*b^3))/Pi, 0, 
    ((K1*M^5*Sqrt[(77*Pi)/32045]*u)/(3356160*b^3*E^u) + 
      (509*d^2*K1*M^5*Sqrt[(77*Pi)/32045]*u)/(26849280*b^3*E^u) + 
      (1429*d^4*K1*M^5*Sqrt[(77*Pi)/32045]*u)/(13424640*b^3*E^u) - 
      (181*d^8*K1*M^5*Sqrt[(143*Pi)/17255]*u)/(1342464*b^3*E^u) + 
      (121*d^10*K1*M^5*Sqrt[(143*Pi)/17255]*u)/(26849280*b^3*E^u) + 
      (11*d^12*K1*M^5*Sqrt[(143*Pi)/17255]*u)/(194560*b^3*E^u) - 
      (5*d^6*K1*M^5*Sqrt[(385*Pi)/6409]*u)/(5369856*b^3*E^u) + 
      (11*d^14*K1*M^5*Sqrt[(1001*Pi)/2465]*u)/(8949760*b^3*E^u) - 
      (107*K0*M^5*Sqrt[(11*Pi)/224315]*u^2)/(26849280*b^3*E^u) - 
      (1319*d^4*K0*M^5*Sqrt[(77*Pi)/32045]*u^2)/(6712320*b^3*E^u) + 
      (11*d^6*K0*M^5*Sqrt[(77*Pi)/32045]*u^2)/(565248*b^3*E^u) + 
      (K1*M^5*Sqrt[(77*Pi)/32045]*u^2)/(3356160*b^3*E^u) + 
      (509*d^2*K1*M^5*Sqrt[(77*Pi)/32045]*u^2)/(26849280*b^3*E^u) + 
      (1429*d^4*K1*M^5*Sqrt[(77*Pi)/32045]*u^2)/(13424640*b^3*E^u) + 
      (1321*d^8*K0*M^5*Sqrt[(143*Pi)/17255]*u^2)/(5369856*b^3*E^u) - 
      (869*d^10*K0*M^5*Sqrt[(143*Pi)/17255]*u^2)/(53698560*b^3*E^u) - 
      (451*d^12*K0*M^5*Sqrt[(143*Pi)/17255]*u^2)/(4474880*b^3*E^u) - 
      (11*d^14*K0*M^5*Sqrt[(143*Pi)/17255]*u^2)/(778240*b^3*E^u) - 
      (181*d^8*K1*M^5*Sqrt[(143*Pi)/17255]*u^2)/(1342464*b^3*E^u) + 
      (121*d^10*K1*M^5*Sqrt[(143*Pi)/17255]*u^2)/(26849280*b^3*E^u) + 
      (11*d^12*K1*M^5*Sqrt[(143*Pi)/17255]*u^2)/(194560*b^3*E^u) - 
      (5*d^6*K1*M^5*Sqrt[(385*Pi)/6409]*u^2)/(5369856*b^3*E^u) + 
      (11*d^14*K1*M^5*Sqrt[(1001*Pi)/2465]*u^2)/(8949760*b^3*E^u) - 
      (113*d^2*K0*M^5*Sqrt[(1309*Pi)/1885]*u^2)/(53698560*b^3*E^u) - 
      (129301*K1*M^5*Sqrt[Pi/2467465]*u^3)/(1187020800*b^3*E^u) - 
      (155012101*d^2*K1*M^5*Sqrt[Pi/2467465]*u^3)/(22553395200*b^3*E^u) - 
      (107*K0*M^5*Sqrt[(11*Pi)/224315]*u^3)/(26849280*b^3*E^u) + 
      (20222233*d^8*K1*M^5*Sqrt[(11*Pi)/224315]*u^3)/(2505932800*b^3*E^u) - 
      (146369*d^10*K1*M^5*Sqrt[(11*Pi)/224315]*u^3)/(326860800*b^3*E^u) - 
      (715511*d^12*K1*M^5*Sqrt[(11*Pi)/224315]*u^3)/(214794240*b^3*E^u) - 
      (31333*d^14*K1*M^5*Sqrt[(11*Pi)/224315]*u^3)/(65372160*b^3*E^u) - 
      (9424981*d^4*K1*M^5*Sqrt[(13*Pi)/189805]*u^3)/(3221913600*b^3*E^u) + 
      (50959*d^6*K1*M^5*Sqrt[(13*Pi)/189805]*u^3)/(214794240*b^3*E^u) - 
      (1319*d^4*K0*M^5*Sqrt[(77*Pi)/32045]*u^3)/(6712320*b^3*E^u) + 
      (11*d^6*K0*M^5*Sqrt[(77*Pi)/32045]*u^3)/(565248*b^3*E^u) + 
      (31*K1^2*M^5*Sqrt[(77*Pi)/32045]*u^3)/(161095680*b^3) + 
      (75833*d^6*K1^2*M^5*Sqrt[(77*Pi)/32045]*u^3)/(644382720*b^3) - 
      (32551*d^8*K1^2*M^5*Sqrt[(77*Pi)/32045]*u^3)/(128876544*b^3) + 
      (1321*d^8*K0*M^5*Sqrt[(143*Pi)/17255]*u^3)/(5369856*b^3*E^u) - 
      (869*d^10*K0*M^5*Sqrt[(143*Pi)/17255]*u^3)/(53698560*b^3*E^u) - 
      (451*d^12*K0*M^5*Sqrt[(143*Pi)/17255]*u^3)/(4474880*b^3*E^u) - 
      (11*d^14*K0*M^5*Sqrt[(143*Pi)/17255]*u^3)/(778240*b^3*E^u) - 
      (81467*d^10*K1^2*M^5*Sqrt[(143*Pi)/17255]*u^3)/(644382720*b^3) + 
      (35881*d^14*K1^2*M^5*Sqrt[(143*Pi)/17255]*u^3)/(644382720*b^3) + 
      (79*d^12*K1^2*M^5*Sqrt[(715*Pi)/3451]*u^3)/(5603328*b^3) + 
      (5081*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(39951728640*b^3) + 
      (1006523*d^4*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(19975864320*b^3) + 
      (101017*d^6*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(19975864320*b^3) - 
      (613067*d^8*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(4993966080*b^3) - 
      (5291*d^10*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(1051361280*b^3) + 
      (1091909*d^12*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(19975864320*b^3) + 
      (184691*d^14*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(19975864320*b^3) + 
      (47*d^2*K1^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(42958848*b^3) + 
      (181*d^16*K1^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(214794240*b^3) - 
      (113*d^2*K0*M^5*Sqrt[(1309*Pi)/1885]*u^3)/(53698560*b^3*E^u) + 
      (4169*d^4*K1^2*M^5*Sqrt[(1309*Pi)/1885]*u^3)/(644382720*b^3) - 
      (169*d^16*K0^2*M^5*Sqrt[(5005*Pi)/493]*u^3)/(7990345728*b^3) + 
      (5801*d^2*K0^2*M^5*Sqrt[(29029*Pi)/85]*u^3)/(19975864320*b^3) - 
      (952513*K0*M^5*Sqrt[Pi/2467465]*u^4)/(15035596800*b^3*E^u) - 
      (182765911*d^2*K0*M^5*Sqrt[Pi/2467465]*u^4)/(45106790400*b^3*E^u) - 
      (147132913*d^4*K0*M^5*Sqrt[Pi/2467465]*u^4)/(6443827200*b^3*E^u) + 
      (1407943*d^6*K0*M^5*Sqrt[Pi/2467465]*u^4)/(1288765440*b^3*E^u) - 
      (2666159*K1*M^5*Sqrt[Pi/2467465]*u^4)/(22553395200*b^3*E^u) - 
      (167945021*d^2*K1*M^5*Sqrt[Pi/2467465]*u^4)/(22553395200*b^3*E^u) - 
      (132494273*d^4*K1*M^5*Sqrt[Pi/2467465]*u^4)/(3221913600*b^3*E^u) + 
      (46145213*K0*K1*M^5*Sqrt[Pi/2467465]*u^4)/(77325926400*b^3) + 
      (1768002867*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^4)/(44390809600*b^3) + 
      (32250975683*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^4)/(133172428800*b^3) + 
      (316487*d^6*K1*M^5*Sqrt[(7*Pi)/352495]*u^4)/(644382720*b^3*E^u) + 
      (2146758481*d^6*K0*K1*M^5*Sqrt[(7*Pi)/352495]*u^4)/(399517286400*b^3) + 
      (73559719*d^8*K0*M^5*Sqrt[(11*Pi)/224315]*u^4)/(15035596800*b^3*E^u) - 
      (3048757*d^10*K0*M^5*Sqrt[(11*Pi)/224315]*u^4)/(15035596800*b^3*E^u) - 
      (900181*d^14*K0*M^5*Sqrt[(11*Pi)/224315]*u^4)/(3007119360*b^3*E^u) + 
      (196618337*d^8*K1*M^5*Sqrt[(11*Pi)/224315]*u^4)/(22553395200*b^3*E^u) - 
      (479147*d^10*K1*M^5*Sqrt[(11*Pi)/224315]*u^4)/(980582400*b^3*E^u) - 
      (40669*d^12*K1*M^5*Sqrt[(11*Pi)/224315]*u^4)/(11304960*b^3*E^u) - 
      (779179*d^14*K1*M^5*Sqrt[(11*Pi)/224315]*u^4)/(1503559680*b^3*E^u) - 
      (32183819111*d^8*K0*K1*M^5*Sqrt[(11*Pi)/224315]*u^4)/
       (599275929600*b^3) + (73670838499*d^12*K0*K1*M^5*Sqrt[(13*Pi)/189805]*
        u^4)/(3595655577600*b^3) + (2087529727*d^14*K0*K1*M^5*
        Sqrt[(91*Pi)/27115]*u^4)/(3595655577600*b^3) - 
      (1234007897*d^10*K0*K1*M^5*Sqrt[(143*Pi)/17255]*u^4)/
       (3595655577600*b^3) - (9629*d^12*K0*M^5*Sqrt[(1001*Pi)/2465]*u^4)/
       (429588480*b^3*E^u) + (396373*d^16*K0*K1*M^5*Sqrt[(1547*Pi)/1595]*u^4)/
       (1438262231040*b^3) - (2383219*K0*M^5*Sqrt[Pi/2467465]*u^5)/
       (45106790400*b^3*E^u) - (149665151*d^2*K0*M^5*Sqrt[Pi/2467465]*u^5)/
       (45106790400*b^3*E^u) + (12245313337*d^6*K0^2*M^5*Sqrt[Pi/2467465]*
        u^5)/(799034572800*b^3) + (33227461*d^16*K0^2*M^5*Sqrt[Pi/2467465]*
        u^5)/(575304892416*b^3) - (7268917*K1*M^5*Sqrt[Pi/2467465]*u^5)/
       (115988889600*b^3*E^u) - (38288237261*d^4*K1*M^5*Sqrt[Pi/2467465]*u^5)/
       (1623844454400*b^3*E^u) + (10267129*d^6*K1*M^5*Sqrt[Pi/2467465]*u^5)/
       (51550617600*b^3*E^u) + (2534172191*d^8*K1*M^5*Sqrt[Pi/2467465]*u^5)/
       (45106790400*b^3*E^u) - (43238969*d^10*K1*M^5*Sqrt[Pi/2467465]*u^5)/
       (30930370560*b^3*E^u) - (610510727*d^12*K1*M^5*Sqrt[Pi/2467465]*u^5)/
       (25775308800*b^3*E^u) + (63198126837971*d^2*K1^2*M^5*Sqrt[Pi/2467465]*
        u^5)/(1510175342592000*b^3) + (3380241693581*d^4*K1^2*M^5*
        Sqrt[Pi/2467465]*u^5)/(13131959500800*b^3) + 
      (43806149921*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/(958841487360*b^3) - 
      (318392614288663*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (503391780864000*b^3) + (435339723156181*d^12*K1^2*M^5*
        Sqrt[Pi/2467465]*u^5)/(1510175342592000*b^3) + 
      (85363768602877*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (1510175342592000*b^3) + (5549637433*d^16*K1^2*M^5*Sqrt[Pi/2467465]*
        u^5)/(60407013703680*b^3) - (16907879*d^4*K0*M^5*Sqrt[(7*Pi)/352495]*
        u^5)/(6443827200*b^3*E^u) + (76771*d^6*K0*M^5*Sqrt[(7*Pi)/352495]*
        u^5)/(429588480*b^3*E^u) + (150382619*K0^2*M^5*Sqrt[(7*Pi)/352495]*
        u^5)/(4794207436800*b^3) + (10366073537*d^4*K0^2*M^5*
        Sqrt[(7*Pi)/352495]*u^5)/(799034572800*b^3) + 
      (176253797*d^8*K0*M^5*Sqrt[(11*Pi)/224315]*u^5)/(45106790400*b^3*E^u) - 
      (8089831*d^10*K0*M^5*Sqrt[(11*Pi)/224315]*u^5)/(45106790400*b^3*E^u) - 
      (232901*d^12*K0*M^5*Sqrt[(11*Pi)/224315]*u^5)/(143196160*b^3*E^u) - 
      (719357*d^14*K0*M^5*Sqrt[(11*Pi)/224315]*u^5)/(3007119360*b^3*E^u) - 
      (1056080887*d^8*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^5)/(52110950400*b^3) + 
      (908773081*d^2*K0^2*M^5*Sqrt[(13*Pi)/189805]*u^5)/(799034572800*b^3) - 
      (204248447*d^2*K1*M^5*Sqrt[(13*Pi)/189805]*u^5)/
       (649537781760*b^3*E^u) - (32455547*d^14*K1*M^5*Sqrt[(17*Pi)/145145]*
        u^5)/(154651852800*b^3*E^u) + (4048329437*K1^2*M^5*
        Sqrt[(29*Pi)/85085]*u^5)/(188771917824000*b^3) + 
      (1547566897*d^14*K0^2*M^5*Sqrt[(91*Pi)/27115]*u^5)/
       (7191311155200*b^3) - (951465047*d^10*K0^2*M^5*Sqrt[(143*Pi)/17255]*
        u^5)/(7191311155200*b^3) - (204019137491*d^10*K1^2*M^5*
        Sqrt[(143*Pi)/17255]*u^5)/(503391780864000*b^3) + 
      (101461739*d^12*K0^2*M^5*Sqrt[(377*Pi)/6545]*u^5)/(378490060800*b^3) - 
      (72507647*K0*M^5*Sqrt[Pi/2467465]*u^6)/(3247688908800*b^3*E^u) - 
      (9528106957*d^2*K0*M^5*Sqrt[Pi/2467465]*u^6)/(6495377817600*b^3*E^u) - 
      (13864300531*d^4*K0*M^5*Sqrt[Pi/2467465]*u^6)/(1623844454400*b^3*E^u) - 
      (8166601*d^6*K0*M^5*Sqrt[Pi/2467465]*u^6)/(103101235200*b^3*E^u) + 
      (2457023339*d^8*K0*M^5*Sqrt[Pi/2467465]*u^6)/(120284774400*b^3*E^u) - 
      (702273289*d^10*K0*M^5*Sqrt[Pi/2467465]*u^6)/(2165125939200*b^3*E^u) - 
      (6355823119*d^2*K1*M^5*Sqrt[Pi/2467465]*u^6)/(3247688908800*b^3*E^u) - 
      (17637277829*d^4*K1*M^5*Sqrt[Pi/2467465]*u^6)/(1623844454400*b^3*E^u) + 
      (176943743*d^6*K1*M^5*Sqrt[Pi/2467465]*u^6)/(360854323200*b^3*E^u) - 
      (154810783*d^10*K1*M^5*Sqrt[Pi/2467465]*u^6)/(216512593920*b^3*E^u) - 
      (5832450251*d^12*K1*M^5*Sqrt[Pi/2467465]*u^6)/(541281484800*b^3*E^u) - 
      (94260911*d^14*K1*M^5*Sqrt[Pi/2467465]*u^6)/(56976998400*b^3*E^u) + 
      (1566036105763*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/(3020350685184000*b^3) + 
      (53271503609561*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/
       (1510175342592000*b^3) + (66476934597991*d^4*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^6)/(302035068518400*b^3) + 
      (11410925101*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/(252326707200*b^3) - 
      (137009167209179*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/
       (251695890432000*b^3) + (377963900759941*d^12*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^6)/(1510175342592000*b^3) + 
      (75248505840847*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/
       (1510175342592000*b^3) + (30397524637*d^16*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^6)/(604070137036800*b^3) - (2605059955733*d^10*K0*K1*M^5*
        Sqrt[(11*Pi)/224315]*u^6)/(503391780864000*b^3) - 
      (1492991*K1*M^5*Sqrt[(17*Pi)/145145]*u^6)/(811922227200*b^3*E^u) + 
      (9667267*d^8*K1*M^5*Sqrt[(17*Pi)/145145]*u^6)/(6443827200*b^3*E^u) - 
      (99209447*d^14*K0*M^5*Sqrt[(29*Pi)/85085]*u^6)/(2165125939200*b^3*
        E^u) - (1450639*d^12*K0*M^5*Sqrt[(77*Pi)/32045]*u^6)/
       (12887654400*b^3*E^u) - (3669322621*d^2*K0*M^5*Sqrt[Pi/2467465]*u^7)/
       (6495377817600*b^3*E^u) - (1025883923*d^4*K0*M^5*Sqrt[Pi/2467465]*u^7)/
       (324768890880*b^3*E^u) + (148031539*d^6*K0*M^5*Sqrt[Pi/2467465]*u^7)/
       (2165125939200*b^3*E^u) + (538491077*d^8*K0*M^5*Sqrt[Pi/2467465]*u^7)/
       (72170864640*b^3*E^u) - (248716729*d^10*K0*M^5*Sqrt[Pi/2467465]*u^7)/
       (2165125939200*b^3*E^u) - (860863909*d^12*K0*M^5*Sqrt[Pi/2467465]*u^7)/
       (270640742400*b^3*E^u) + (1089834969163*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (12081402740736000*b^3) + (2374540187351*d^2*K0^2*M^5*Sqrt[Pi/2467465]*
        u^7)/(377543835648000*b^3) + (24304675188539*d^4*K0^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(604070137036800*b^3) - 
      (202200789069193*d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (2013567123456000*b^3) + (7196468676779*d^14*K0^2*M^5*Sqrt[Pi/2467465]*
        u^7)/(755087671296000*b^3) - (660469*K1*M^5*Sqrt[Pi/2467465]*u^7)/
       (68372398080*b^3*E^u) - (24053015801*d^4*K1*M^5*Sqrt[Pi/2467465]*u^7)/
       (6495377817600*b^3*E^u) - (1527523*d^6*K1*M^5*Sqrt[Pi/2467465]*u^7)/
       (120284774400*b^3*E^u) - (7750703*d^10*K1*M^5*Sqrt[Pi/2467465]*u^7)/
       (77325926400*b^3*E^u) - (8110590581*d^12*K1*M^5*Sqrt[Pi/2467465]*u^7)/
       (2165125939200*b^3*E^u) + (373621963037*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (2416280548147200*b^3) + (12393875698657*d^2*K1^2*M^5*Sqrt[Pi/2467465]*
        u^7)/(1208140274073600*b^3) + (379068939389603*d^4*K1^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(6040701370368000*b^3) + 
      (24701641294259*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (2013567123456000*b^3) - (77531833014409*d^8*K1^2*M^5*Sqrt[Pi/2467465]*
        u^7)/(503391780864000*b^3) + (36836460239*d^16*K1^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(1342378082304000*b^3) - 
      (2672773*K0*M^5*Sqrt[(11*Pi)/224315]*u^7)/(3247688908800*b^3*E^u) - 
      (70593220289*d^10*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^7)/
       (62923972608000*b^3) + (2297319989*d^16*K0^2*M^5*Sqrt[(11*Pi)/224315]*
        u^7)/(2416280548147200*b^3) - (23553847*d^2*K1*M^5*
        Sqrt[(11*Pi)/224315]*u^7)/(405961113600*b^3*E^u) + 
      (1861338266779*d^12*K1^2*M^5*Sqrt[(11*Pi)/224315]*u^7)/
       (287652446208000*b^3) - (83477063*d^14*K0*M^5*Sqrt[(13*Pi)/189805]*
        u^7)/(2165125939200*b^3*E^u) + (10843066149191*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/189805]*u^7)/(3020350685184000*b^3) - 
      (19826821921*d^10*K1^2*M^5*Sqrt[(13*Pi)/189805]*u^7)/
       (14915312025600*b^3) + (124575881*d^8*K1*M^5*Sqrt[(17*Pi)/145145]*u^7)/
       (240569548800*b^3*E^u) + (113100910877*d^14*K1^2*M^5*
        Sqrt[(29*Pi)/85085]*u^7)/(223729680384000*b^3) + 
      (309265357*d^6*K0^2*M^5*Sqrt[(77*Pi)/32045]*u^7)/(2397103718400*b^3) - 
      (3434737*d^14*K1*M^5*Sqrt[(187*Pi)/13195]*u^7)/(1082562969600*b^3*
        E^u) - (7857133*K0*M^5*Sqrt[Pi/2467465]*u^8)/(3247688908800*b^3*
        E^u) - (2957966503*d^4*K0*M^5*Sqrt[Pi/2467465]*u^8)/
       (3247688908800*b^3*E^u) - (3252839*d^6*K0*M^5*Sqrt[Pi/2467465]*u^8)/
       (541281484800*b^3*E^u) + (780953981*d^8*K0*M^5*Sqrt[Pi/2467465]*u^8)/
       (360854323200*b^3*E^u) - (199905599*d^12*K0*M^5*Sqrt[Pi/2467465]*u^8)/
       (216512593920*b^3*E^u) - (81011507*d^14*K0*M^5*Sqrt[Pi/2467465]*u^8)/
       (541281484800*b^3*E^u) - (94447823*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (32476889088000*b^3*E^u) - (2981842511*d^2*K1*M^5*Sqrt[Pi/2467465]*
        u^8)/(16238444544000*b^3*E^u) + (31630429*d^6*K1*M^5*Sqrt[Pi/2467465]*
        u^8)/(8119222272000*b^3*E^u) + (79987828607*d^8*K1*M^5*
        Sqrt[Pi/2467465]*u^8)/(32476889088000*b^3*E^u) - 
      (11998321*d^10*K1*M^5*Sqrt[Pi/2467465]*u^8)/(706019328000*b^3*E^u) - 
      (195413041*d^12*K1*M^5*Sqrt[Pi/2467465]*u^8)/(185582223360*b^3*E^u) + 
      (2229488957*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/(26967416832000*b^3) + 
      (8500436607763*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (1510175342592000*b^3) + (53184540943447*d^4*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^8)/(1510175342592000*b^3) + 
      (4044480819671*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (503391780864000*b^3) - (5583702468809*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^8)/(503391780864000*b^3) + (61107098011129*d^12*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^8)/(1510175342592000*b^3) + 
      (3294909977*d^16*K0*K1*M^5*Sqrt[(11*Pi)/224315]*u^8)/
       (1510175342592000*b^3) - (9379*d^10*K0*M^5*Sqrt[(13*Pi)/189805]*u^8)/
       (8457523200*b^3*E^u) - (2595772309*d^4*K1*M^5*Sqrt[(13*Pi)/189805]*
        u^8)/(32476889088000*b^3*E^u) - 
      (3565367*d^14*K1*M^5*Sqrt[(13*Pi)/189805]*u^8)/(270640742400*b^3*E^u) + 
      (152530098199*d^14*K0*K1*M^5*Sqrt[(17*Pi)/145145]*u^8)/
       (302035068518400*b^3) - (4411829*d^2*K0*M^5*Sqrt[(29*Pi)/85085]*u^8)/
       (811922227200*b^3*E^u) - (3744917839*d^8*K0*K1*M^5*Sqrt[(377*Pi)/6545]*
        u^8)/(16238444544000*b^3) - (814631*K0*M^5*Sqrt[Pi/2467465]*u^9)/
       (1353203712000*b^3*E^u) - (1232595061*d^2*K0*M^5*Sqrt[Pi/2467465]*u^9)/
       (32476889088000*b^3*E^u) - (184577447*d^4*K0*M^5*Sqrt[Pi/2467465]*u^9)/
       (854654976000*b^3*E^u) + (4174152139*d^8*K0*M^5*Sqrt[Pi/2467465]*u^9)/
       (8119222272000*b^3*E^u) - (33704123*d^10*K0*M^5*Sqrt[Pi/2467465]*u^9)/
       (32476889088000*b^3*E^u) - (79042507*d^14*K0*M^5*Sqrt[Pi/2467465]*u^9)/
       (2165125939200*b^3*E^u) + (4756335457*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (503391780864000*b^3) + (337028875003*d^2*K0^2*M^5*Sqrt[Pi/2467465]*
        u^9)/(503391780864000*b^3) + (1078084373543*d^4*K0^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(251695890432000*b^3) + 
      (533199790399*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (503391780864000*b^3) - (2193733021981*d^10*K0^2*M^5*Sqrt[Pi/2467465]*
        u^9)/(1510175342592000*b^3) + (177384937579*d^12*K0^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(35956555776000*b^3) + 
      (543537780613*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (503391780864000*b^3) + (7126498513*d^16*K0^2*M^5*Sqrt[Pi/2467465]*
        u^9)/(1510175342592000*b^3) - (3540269*K1*M^5*Sqrt[Pi/2467465]*u^9)/
       (5412814848000*b^3*E^u) - (1365745001*d^2*K1*M^5*Sqrt[Pi/2467465]*u^9)/
       (32476889088000*b^3*E^u) - (1953855149*d^4*K1*M^5*Sqrt[Pi/2467465]*
        u^9)/(8119222272000*b^3*E^u) + (9296373193*d^8*K1*M^5*
        Sqrt[Pi/2467465]*u^9)/(16238444544000*b^3*E^u) - 
      (23710783*d^10*K1*M^5*Sqrt[Pi/2467465]*u^9)/(32476889088000*b^3*E^u) - 
      (99429899*d^12*K1*M^5*Sqrt[Pi/2467465]*u^9)/(405961113600*b^3*E^u) - 
      (3528523*d^14*K1*M^5*Sqrt[Pi/2467465]*u^9)/(86605037568*b^3*E^u) + 
      (55493059*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/(4059611136000*b^3) + 
      (678535761817*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (755087671296000*b^3) + (8351254980253*d^4*K1^2*M^5*Sqrt[Pi/2467465]*
        u^9)/(1510175342592000*b^3) + (957039770591*d^6*K1^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(755087671296000*b^3) - 
      (20539299342559*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (1510175342592000*b^3) - (31463584909*d^10*K1^2*M^5*Sqrt[Pi/2467465]*
        u^9)/(16779726028800*b^3) + (83417673629*d^12*K1^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(13131959500800*b^3) + 
      (11215289471*d^16*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (1510175342592000*b^3) - (40372816769*d^8*K0^2*M^5*
        Sqrt[(11*Pi)/224315]*u^9)/(41949315072000*b^3) - 
      (8094577*d^6*K1*M^5*Sqrt[(11*Pi)/224315]*u^9)/(32476889088000*b^3*
        E^u) + (13790420549*d^14*K1^2*M^5*Sqrt[(11*Pi)/224315]*u^9)/
       (107869667328000*b^3) - (24625789*d^12*K0*M^5*Sqrt[(29*Pi)/85085]*u^9)/
       (3247688908800*b^3*E^u) - (372721*d^6*K0*M^5*Sqrt[(187*Pi)/13195]*u^9)/
       (32476889088000*b^3*E^u) - (12653*K0*M^5*Sqrt[Pi/2467465]*u^10)/
       (106831872000*b^3*E^u) - (65004971*d^4*K0*M^5*Sqrt[Pi/2467465]*u^10)/
       (1522354176000*b^3*E^u) - (9088231*d^6*K0*M^5*Sqrt[Pi/2467465]*u^10)/
       (12178833408000*b^3*E^u) + (532549*d^10*K0*M^5*Sqrt[Pi/2467465]*u^10)/
       (1353203712000*b^3*E^u) - (2958463*d^12*K0*M^5*Sqrt[Pi/2467465]*u^10)/
       (67660185600*b^3*E^u) - (5999663*d^14*K0*M^5*Sqrt[Pi/2467465]*u^10)/
       (811922227200*b^3*E^u) - (262489*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (2029805568000*b^3*E^u) - (11145611*d^2*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (1353203712000*b^3*E^u) - (138269*d^6*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (176504832000*b^3*E^u) + (75194081*d^8*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (676601856000*b^3*E^u) + (307183*d^10*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (579944448000*b^3*E^u) - (48500807*d^12*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (1014902784000*b^3*E^u) - (32814701*d^14*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (4059611136000*b^3*E^u) + (2933160751*K0*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (566315753472000*b^3) + (99760518083*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^10)/(283157876736000*b^3) + (52082320621*d^6*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^10)/(94385958912000*b^3) + 
      (576829889117*d^12*K0*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (226526301388800*b^3) + (5093335979*d^16*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^10)/(1132631506944000*b^3) - (62368886519*d^8*K0*K1*M^5*
        Sqrt[(11*Pi)/224315]*u^10)/(125847945216000*b^3) + 
      (652856077*d^14*K0*K1*M^5*Sqrt[(11*Pi)/224315]*u^10)/
       (12311212032000*b^3) - (7059001*d^2*K0*M^5*Sqrt[(13*Pi)/189805]*u^10)/
       (12178833408000*b^3*E^u) + (15898241*d^8*K0*M^5*Sqrt[(13*Pi)/189805]*
        u^10)/(2029805568000*b^3*E^u) - 
      (92821*d^4*K1*M^5*Sqrt[(17*Pi)/145145]*u^10)/(33830092800*b^3*E^u) - 
      (7861445831*d^10*K0*K1*M^5*Sqrt[(29*Pi)/85085]*u^10)/
       (283157876736000*b^3) + (5084418071*d^4*K0*K1*M^5*Sqrt[(493*Pi)/5005]*
        u^10)/(1132631506944000*b^3) - (6619*K0*M^5*Sqrt[Pi/2467465]*u^11)/
       (338300928000*b^3*E^u) - (1533079*d^2*K0*M^5*Sqrt[Pi/2467465]*u^11)/
       (1217883340800*b^3*E^u) - (1345507*d^4*K0*M^5*Sqrt[Pi/2467465]*u^11)/
       (190294272000*b^3*E^u) - (561857*d^6*K0*M^5*Sqrt[Pi/2467465]*u^11)/
       (6089416704000*b^3*E^u) + (895009*d^8*K0*M^5*Sqrt[Pi/2467465]*u^11)/
       (53415936000*b^3*E^u) - (841663*d^14*K0*M^5*Sqrt[Pi/2467465]*u^11)/
       (676601856000*b^3*E^u) + (39717677*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (90610520555520*b^3) + (68717620817*d^2*K0^2*M^5*Sqrt[Pi/2467465]*
        u^11)/(2265263013888000*b^3) + (17392973417*d^4*K0^2*M^5*
        Sqrt[Pi/2467465]*u^11)/(90610520555520*b^3) - 
      (50974778773*d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (107869667328000*b^3) - (24295133851*d^10*K0^2*M^5*Sqrt[Pi/2467465]*
        u^11)/(323609001984000*b^3) + (500652939019*d^12*K0^2*M^5*
        Sqrt[Pi/2467465]*u^11)/(2265263013888000*b^3) + 
      (17043960553*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (323609001984000*b^3) + (166272961*d^16*K0^2*M^5*Sqrt[Pi/2467465]*
        u^11)/(283157876736000*b^3) - (433409*d^2*K1*M^5*Sqrt[Pi/2467465]*
        u^11)/(320495616000*b^3*E^u) - (23137519*d^4*K1*M^5*Sqrt[Pi/2467465]*
        u^11)/(3044708352000*b^3*E^u) - (21611*d^6*K1*M^5*Sqrt[Pi/2467465]*
        u^11)/(264757248000*b^3*E^u) - (23842639*d^12*K1*M^5*Sqrt[Pi/2467465]*
        u^11)/(3044708352000*b^3*E^u) - (1163093*d^14*K1*M^5*Sqrt[Pi/2467465]*
        u^11)/(869916672000*b^3*E^u) + (3656280659*K1^2*M^5*Sqrt[Pi/2467465]*
        u^11)/(6795789041664000*b^3) + (245496275327*d^2*K1^2*M^5*
        Sqrt[Pi/2467465]*u^11)/(6795789041664000*b^3) + 
      (81192711377*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (357673107456000*b^3) + (1033147277*d^6*K1^2*M^5*Sqrt[Pi/2467465]*
        u^11)/(17032052736000*b^3) - (205868260817*d^10*K1^2*M^5*
        Sqrt[Pi/2467465]*u^11)/(2265263013888000*b^3) + 
      (428712025393*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (6795789041664000*b^3) + (11482129*d^16*K1^2*M^5*Sqrt[Pi/2467465]*
        u^11)/(14773454438400*b^3) - (75457*d^12*K0*M^5*Sqrt[(7*Pi)/352495]*
        u^11)/(72493056000*b^3*E^u) + (695215433*d^6*K0^2*M^5*
        Sqrt[(11*Pi)/224315]*u^11)/(151017534259200*b^3) + 
      (829007*d^8*K1*M^5*Sqrt[(11*Pi)/224315]*u^11)/(507451392000*b^3*E^u) + 
      (139337*d^10*K1*M^5*Sqrt[(11*Pi)/224315]*u^11)/(6089416704000*b^3*
        E^u) + (71*d^10*K0*M^5*Sqrt[(13*Pi)/189805]*u^11)/
       (4273274880*b^3*E^u) - (97434128837*d^8*K1^2*M^5*Sqrt[(13*Pi)/189805]*
        u^11)/(2265263013888000*b^3) + (136884782053*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/189805]*u^11)/(6795789041664000*b^3) - 
      (47*K1*M^5*Sqrt[(17*Pi)/145145]*u^11)/(38058854400*b^3*E^u) - 
      (87487*d^2*K0*M^5*Sqrt[Pi/2467465]*u^12)/(507451392000*b^3*E^u) - 
      (4933*d^4*K0*M^5*Sqrt[Pi/2467465]*u^12)/(5074513920*b^3*E^u) + 
      (21881*d^6*K0*M^5*Sqrt[Pi/2467465]*u^12)/(1522354176000*b^3*E^u) + 
      (569627*d^8*K0*M^5*Sqrt[Pi/2467465]*u^12)/(253725696000*b^3*E^u) + 
      (94037*d^10*K0*M^5*Sqrt[Pi/2467465]*u^12)/(1522354176000*b^3*E^u) - 
      (190787*d^12*K0*M^5*Sqrt[Pi/2467465]*u^12)/(190294272000*b^3*E^u) - 
      (260977*d^14*K0*M^5*Sqrt[Pi/2467465]*u^12)/(1522354176000*b^3*E^u) - 
      (59*K1*M^5*Sqrt[Pi/2467465]*u^12)/(21143808000*b^3*E^u) - 
      (2083*d^2*K1*M^5*Sqrt[Pi/2467465]*u^12)/(11446272000*b^3*E^u) - 
      (782399*d^4*K1*M^5*Sqrt[Pi/2467465]*u^12)/(761177088000*b^3*E^u) + 
      (953*d^8*K1*M^5*Sqrt[Pi/2467465]*u^12)/(402739200*b^3*E^u) + 
      (103583*d^10*K1*M^5*Sqrt[Pi/2467465]*u^12)/(1522354176000*b^3*E^u) - 
      (806423*d^12*K1*M^5*Sqrt[Pi/2467465]*u^12)/(761177088000*b^3*E^u) - 
      (275647*d^14*K1*M^5*Sqrt[Pi/2467465]*u^12)/(1522354176000*b^3*E^u) + 
      (3527343817*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (339789452083200*b^3) + (4863129517*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^12)/(73867272192000*b^3) + (3565862977*d^6*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^12)/(188771917824000*b^3) - 
      (16484321171*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (566315753472000*b^3) + (32756329987*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^12)/(1698947260416000*b^3) + (571851871*d^16*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^12)/(1698947260416000*b^3) + 
      (2631289*K0*K1*M^5*Sqrt[(7*Pi)/352495]*u^12)/(121353375744000*b^3) + 
      (521*d^6*K1*M^5*Sqrt[(11*Pi)/224315]*u^12)/(304470835200*b^3*E^u) - 
      (2778101071*d^8*K0*K1*M^5*Sqrt[(11*Pi)/224315]*u^12)/
       (188771917824000*b^3) + (9947496661*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/189805]*u^12)/(1698947260416000*b^3) - 
      (17*K0*M^5*Sqrt[(17*Pi)/145145]*u^12)/(108739584000*b^3*E^u) - 
      (101*K0*M^5*Sqrt[Pi/2467465]*u^13)/(380588544000*b^3*E^u) - 
      (40289*d^4*K0*M^5*Sqrt[Pi/2467465]*u^13)/(380588544000*b^3*E^u) + 
      (1009*d^6*K0*M^5*Sqrt[Pi/2467465]*u^13)/(126862848000*b^3*E^u) + 
      (4189*d^8*K0*M^5*Sqrt[Pi/2467465]*u^13)/(18123264000*b^3*E^u) + 
      (1471*d^10*K0*M^5*Sqrt[Pi/2467465]*u^13)/(126862848000*b^3*E^u) - 
      (2741*d^12*K0*M^5*Sqrt[Pi/2467465]*u^13)/(25372569600*b^3*E^u) - 
      (31*d^14*K0*M^5*Sqrt[Pi/2467465]*u^13)/(1691504640*b^3*E^u) + 
      (107569541*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/(169894726041600*b^3) + 
      (72488953*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/(56631575347200*b^3) - 
      (148215677*d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/(14903046144000*b^3) - 
      (9270557*d^10*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/(4494569472000*b^3) + 
      (50054197*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/(10618420377600*b^3) + 
      (155385311*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/(121353375744000*b^3) + 
      (54412669*d^16*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/(1698947260416000*b^3) - 
      (101*K1*M^5*Sqrt[Pi/2467465]*u^13)/(380588544000*b^3*E^u) - 
      (7169*d^2*K1*M^5*Sqrt[Pi/2467465]*u^13)/(380588544000*b^3*E^u) - 
      (41729*d^4*K1*M^5*Sqrt[Pi/2467465]*u^13)/(380588544000*b^3*E^u) - 
      (2837*d^12*K1*M^5*Sqrt[Pi/2467465]*u^13)/(25372569600*b^3*E^u) + 
      (17316473*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/(1698947260416000*b^3) + 
      (21336067*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/(30338343936000*b^3) + 
      (768504377*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/(169894726041600*b^3) - 
      (2810501*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/(253725696000*b^3) - 
      (20960551*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/(8848683648000*b^3) + 
      (205541551*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/(141578938368000*b^3) + 
      (3149467*d^16*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/(80902250496000*b^3) + 
      (11*d^6*K1*M^5*Sqrt[(11*Pi)/224315]*u^13)/(14095872000*b^3*E^u) + 
      (2753*d^8*K1*M^5*Sqrt[(11*Pi)/224315]*u^13)/(126862848000*b^3*E^u) + 
      (47*d^10*K1*M^5*Sqrt[(11*Pi)/224315]*u^13)/(42287616000*b^3*E^u) - 
      (533*d^2*K0*M^5*Sqrt[(13*Pi)/189805]*u^13)/(380588544000*b^3*E^u) + 
      (74009*d^4*K0^2*M^5*Sqrt[(13*Pi)/189805]*u^13)/(237018312000*b^3) - 
      (37*d^14*K1*M^5*Sqrt[(13*Pi)/189805]*u^13)/(25372569600*b^3*E^u) + 
      (2272057*d^6*K1^2*M^5*Sqrt[(13*Pi)/189805]*u^13)/(20225562624000*b^3) + 
      (22904197*d^12*K1^2*M^5*Sqrt[(13*Pi)/189805]*u^13)/
       (56631575347200*b^3) + (1927*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^13)/
       (3576731074560*b^3) - (d^2*K0*M^5*Sqrt[Pi/2467465]*u^14)/
       (792892800*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/2467465]*u^14)/
       (132148800*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/2467465]*u^14)/
       (792892800*b^3*E^u) + (d^8*K0*M^5*Sqrt[Pi/2467465]*u^14)/
       (66074400*b^3*E^u) + (d^10*K0*M^5*Sqrt[Pi/2467465]*u^14)/
       (792892800*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi/2467465]*u^14)/
       (132148800*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/2467465]*u^14)/
       (792892800*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (792892800*b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (132148800*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (792892800*b^3*E^u) + (d^8*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (66074400*b^3*E^u) + (d^10*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (792892800*b^3*E^u) - (d^12*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (132148800*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (792892800*b^3*E^u) + (11486231*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (84947363020800*b^3) + (48144529*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (141578938368000*b^3) + (12678641*d^12*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^14)/(12135337574400*b^3) + (1104221*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^14)/(3397894520832*b^3) + (23423*d^16*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^14)/(1846681804800*b^3) - (7895557*d^8*K0*K1*M^5*
        Sqrt[(13*Pi)/189805]*u^14)/(47192979456000*b^3) - 
      (2094707*d^10*K0*K1*M^5*Sqrt[(13*Pi)/189805]*u^14)/
       (47192979456000*b^3) + (49163*K0*K1*M^5*Sqrt[(17*Pi)/145145]*u^14)/
       (424736815104000*b^3) + (522749*d^4*K0*K1*M^5*Sqrt[(29*Pi)/85085]*
        u^14)/(16989472604160*b^3) + (421*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (4470913843200*b^3) + (1001071*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (212368407552000*b^3) + (7090711*d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (212368407552000*b^3) - (151733*d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (1862880768000*b^3) + (2806019*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (70789469184000*b^3) + (1094759*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (70789469184000*b^3) + (42929*d^16*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (47192979456000*b^3) + (13801*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (141578938368000*b^3) + (1042621*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (212368407552000*b^3) + (7451281*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (212368407552000*b^3) + (4154149*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (212368407552000*b^3) - (189853*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (2212170912000*b^3) + (8866631*d^12*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (212368407552000*b^3) + (63299*d^16*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (60676687872000*b^3) + (326317*d^14*K1^2*M^5*Sqrt[(11*Pi)/224315]*
        u^15)/(212368407552000*b^3) - (547733*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/189805]*u^15)/(212368407552000*b^3) + 
      (14681*d^6*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^15)/(14157893836800*b^3) - 
      (42179*d^10*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^15)/(23596489728000*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/(158012208000*b^3) + 
      (20071*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/(53092101888000*b^3) + 
      (34777*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/(10618420377600*b^3) + 
      (27977*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/(7584585984000*b^3) - 
      (12769*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/(1516917196800*b^3) - 
      (45541*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/(7584585984000*b^3) + 
      (29177*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/(10618420377600*b^3) + 
      (13463*d^16*K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/(53092101888000*b^3) + 
      (79*d^12*K0*K1*M^5*Sqrt[(17*Pi)/145145]*u^16)/(329764608000*b^3) + 
      (K0^2*M^5*Sqrt[Pi/2467465]*u^17)/(3318256368000*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^17)/(8295640920*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^17)/(6583842000*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^17)/(7900610400*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/2467465]*u^17)/(73739030400*b^3) + 
      (K1^2*M^5*Sqrt[Pi/2467465]*u^17)/(3318256368000*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^17)/(8295640920*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/2467465]*u^17)/(6583842000*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^17)/(7900610400*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/2467465]*u^17)/(73739030400*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/352495]*u^17)/(39503052000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/352495]*u^17)/(39503052000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^17)/(829564092000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^17)/(39503052000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/224315]*u^17)/(829564092000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/224315]*u^17)/(39503052000*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(77*Pi)/32045]*u^17)/(237018312000*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(77*Pi)/32045]*u^17)/(237018312000*b^3))/Pi, 
    ((((-7097*I)/1409587200)*K0*K1*M^5*Sqrt[17/(145145*Pi)]*u^3)/b^3 + 
      (((1929577*I)/4228761600)*d^8*K0*K1*M^5*Sqrt[143/(17255*Pi)]*u^3)/b^3 - 
      (((56771*I)/1409587200)*d^10*K0*K1*M^5*Sqrt[143/(17255*Pi)]*u^3)/b^3 - 
      (((258973*I)/1409587200)*d^12*K0*K1*M^5*Sqrt[143/(17255*Pi)]*u^3)/b^3 - 
      (((143*I)/40273920)*d^14*K0*K1*M^5*Sqrt[1001/(2465*Pi)]*u^3)/b^3 + 
      (((607*I)/604108800)*d^6*K0*K1*M^5*Sqrt[4147/(595*Pi)]*u^3)/b^3 + 
      (K1^2*M^5*Sqrt[(77*Pi)/32045]*u^3)/(5034240*b^3) + 
      (509*d^2*K1^2*M^5*Sqrt[(77*Pi)/32045]*u^3)/(40273920*b^3) + 
      (1429*d^4*K1^2*M^5*Sqrt[(77*Pi)/32045]*u^3)/(20136960*b^3) - 
      (181*d^8*K1^2*M^5*Sqrt[(143*Pi)/17255]*u^3)/(2013696*b^3) + 
      (121*d^10*K1^2*M^5*Sqrt[(143*Pi)/17255]*u^3)/(40273920*b^3) + 
      (11*d^12*K1^2*M^5*Sqrt[(143*Pi)/17255]*u^3)/(291840*b^3) - 
      (5*d^6*K1^2*M^5*Sqrt[(385*Pi)/6409]*u^3)/(8054784*b^3) - 
      (K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(26849280*b^3) - 
      (21*d^2*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(8949760*b^3) - 
      (1043*d^4*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(80547840*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(80547840*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(80547840*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(80547840*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(80547840*b^3) + 
      (11*d^14*K1^2*M^5*Sqrt[(1001*Pi)/2465]*u^3)/(13424640*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(17017*Pi)/145]*u^3)/(80547840*b^3) - 
      (((22408501*I)/4228761600)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[2467465*Pi]) - 
      (((4811819*I)/169150464)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[2467465*Pi]) - 
      (((4252661*I)/446404608000)*K1^2*M^5*Sqrt[7/(352495*Pi)]*u^4)/b^3 - 
      (((39349614779*I)/16624107601920)*d^4*K1^2*M^5*Sqrt[11/(224315*Pi)]*
        u^4)/b^3 - (((4430597713*I)/31969437696000)*d^6*K1^2*M^5*
        Sqrt[11/(224315*Pi)]*u^4)/b^3 + (((55409197*I)/11446272000)*d^8*K1^2*
        M^5*Sqrt[13/(189805*Pi)]*u^4)/b^3 - 
      (((7097*I)/2819174400)*K0^2*M^5*Sqrt[17/(145145*Pi)]*u^4)/b^3 + 
      (((1929577*I)/8457523200)*d^8*K0^2*M^5*Sqrt[143/(17255*Pi)]*u^4)/b^3 - 
      (((56771*I)/2819174400)*d^10*K0^2*M^5*Sqrt[143/(17255*Pi)]*u^4)/b^3 - 
      (((258973*I)/2819174400)*d^12*K0^2*M^5*Sqrt[143/(17255*Pi)]*u^4)/b^3 + 
      (((20601601*I)/3552159744000)*d^10*K1^2*M^5*Sqrt[143/(17255*Pi)]*u^4)/
       b^3 - (((677736601*I)/3552159744000)*d^12*K1^2*M^5*
        Sqrt[143/(17255*Pi)]*u^4)/b^3 - (((450683*I)/14498611200)*d^14*K1^2*
        M^5*Sqrt[143/(17255*Pi)]*u^4)/b^3 - 
      (((143*I)/80547840)*d^14*K0^2*M^5*Sqrt[1001/(2465*Pi)]*u^4)/b^3 + 
      (((607*I)/1208217600)*d^6*K0^2*M^5*Sqrt[4147/(595*Pi)]*u^4)/b^3 - 
      (5585033*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^4)/(579944448*b^3) - 
      (110645477*d^4*K0*K1*M^5*Sqrt[(7*Pi)/352495]*u^4)/(14498611200*b^3) - 
      (76183*K0*K1*M^5*Sqrt[(29*Pi)/85085]*u^4)/(14498611200*b^3) + 
      (252761*d^6*K0*K1*M^5*Sqrt[(77*Pi)/32045]*u^4)/(4832870400*b^3) + 
      (1406689*d^8*K0*K1*M^5*Sqrt[(143*Pi)/17255]*u^4)/(1610956800*b^3) - 
      (26573*d^10*K0*K1*M^5*Sqrt[(143*Pi)/17255]*u^4)/(579944448*b^3) - 
      (5237543*d^12*K0*K1*M^5*Sqrt[(143*Pi)/17255]*u^4)/(14498611200*b^3) - 
      (758573*d^14*K0*K1*M^5*Sqrt[(143*Pi)/17255]*u^4)/(14498611200*b^3) - 
      (((22408501*I)/8457523200)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[2467465*Pi]) - 
      (((4811819*I)/338300928)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[2467465*Pi]) - 
      (((1829730694543*I)/415602690048000)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[2467465*Pi]) - (((1029423443303*I)/415602690048000)*d^4*K0*
        K1*M^5*Sqrt[11/(224315*Pi)]*u^5)/b^3 - 
      (((59515562269*I)/415602690048000)*d^6*K0*K1*M^5*Sqrt[11/(224315*Pi)]*
        u^5)/b^3 + (((181827829*I)/3552159744000)*d^10*K0*K1*M^5*
        Sqrt[11/(224315*Pi)]*u^5)/b^3 - (((9192488113*I)/3552159744000)*d^12*
        K0*K1*M^5*Sqrt[11/(224315*Pi)]*u^5)/b^3 - 
      (((6025199*I)/14498611200)*d^14*K0*K1*M^5*Sqrt[11/(224315*Pi)]*u^5)/
       b^3 - (((421302755483*I)/117221271552000)*d^8*K0*K1*M^5*
        Sqrt[29/(85085*Pi)]*u^5)/b^3 - (1685597*K0^2*M^5*Sqrt[Pi/2467465]*
        u^5)/(28997222400*b^3) - (21528379*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (5799444480*b^3) - (605417429*d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (28997222400*b^3) - (257465951*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (1522354176000*b^3) - (32798769229*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (3044708352000*b^3) - (6583709047*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (108739584000*b^3) + (128860687*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (48328704000*b^3) + (917417*d^6*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^5)/
       (9665740800*b^3) - (7965599*d^14*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^5)/
       (28997222400*b^3) + (6575253137*d^8*K1^2*M^5*Sqrt[(11*Pi)/224315]*u^5)/
       (507451392000*b^3) - (20053133*d^10*K1^2*M^5*Sqrt[(11*Pi)/224315]*u^5)/
       (44126208000*b^3) + (369133*d^8*K0^2*M^5*Sqrt[(143*Pi)/17255]*u^5)/
       (1073971200*b^3) - (723421*d^12*K1^2*M^5*Sqrt[(187*Pi)/13195]*u^5)/
       (2265408000*b^3) - (2122847*d^14*K1^2*M^5*Sqrt[(187*Pi)/13195]*u^5)/
       (44126208000*b^3) - (3295*d^10*K0^2*M^5*Sqrt[(715*Pi)/3451]*u^5)/
       (1159888896*b^3) - (593639*d^12*K0^2*M^5*Sqrt[(1001*Pi)/2465]*u^5)/
       (28997222400*b^3) - (((28575831149*I)/415602690048000)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2467465*Pi]) - (((1903556197591*I)/415602690048000)*d^2*K0*
        K1*M^5*u^5)/(b^3*Sqrt[2467465*Pi]) + 
      (((184703370829*I)/1085382144000)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2467465*Pi]) - (((379112347*I)/747823104000)*d^12*K0^2*M^5*
        Sqrt[11/(224315*Pi)]*u^6)/b^3 - (((263201*I)/3052339200)*d^14*K0^2*
        M^5*Sqrt[11/(224315*Pi)]*u^6)/b^3 - 
      (((6815900909*I)/35521597440000)*d^10*K1^2*M^5*Sqrt[11/(224315*Pi)]*
        u^6)/b^3 - (((5018771*I)/28997222400)*d^14*K1^2*M^5*
        Sqrt[11/(224315*Pi)]*u^6)/b^3 + (((50890787581*I)/18755403448320000)*
        K1^2*M^5*Sqrt[13/(189805*Pi)]*u^6)/b^3 - 
      (((721461719821*I)/13299286081536000)*d^2*K0^2*M^5*Sqrt[17/(145145*Pi)]*
        u^6)/b^3 + (((17387501347*I)/56834555904000)*d^10*K0^2*M^5*
        Sqrt[17/(145145*Pi)]*u^6)/b^3 - (((4281353*I)/46738944000)*d^12*K1^2*
        M^5*Sqrt[143/(17255*Pi)]*u^6)/b^3 - 
      (870428129*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/(6089416704000*b^3) - 
      (55864011683*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/(6089416704000*b^3) + 
      (97330099*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/(96657408000*b^3) - 
      (4125674941*d^4*K0*K1*M^5*Sqrt[(11*Pi)/224315]*u^6)/
       (869916672000*b^3) + (22808139173*d^8*K0*K1*M^5*Sqrt[(11*Pi)/224315]*
        u^6)/(2029805568000*b^3) - (175641131*d^10*K0*K1*M^5*
        Sqrt[(11*Pi)/224315]*u^6)/(676601856000*b^3) - 
      (507327113*d^12*K0*K1*M^5*Sqrt[(11*Pi)/224315]*u^6)/
       (106831872000*b^3) - (211716047*d^14*K0*K1*M^5*Sqrt[(11*Pi)/224315]*
        u^6)/(289972224000*b^3) - (((10435662821*I)/1662410760192000)*K0^2*
        M^5*u^6)/(b^3*Sqrt[2467465*Pi]) + (((434999431*I)/1391866675200)*d^2*
        K0^2*M^5*u^6)/(b^3*Sqrt[2467465*Pi]) - 
      (((7823837029741*I)/1662410760192000)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[2467465*Pi]) - (((389555619317*I)/237487251456000)*d^6*K0^2*
        M^5*u^6)/(b^3*Sqrt[2467465*Pi]) + (((75485649097*I)/6089416704000)*
        d^8*K0^2*M^5*u^6)/(b^3*Sqrt[2467465*Pi]) - 
      (((77852239853*I)/18944851968000)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[2467465*Pi]) - (((1263476480779*I)/16254682988544000)*K1^2*
        M^5*u^6)/(b^3*Sqrt[2467465*Pi]) - (((830428274729*I)/319694376960000)*
        d^2*K1^2*M^5*u^6)/(b^3*Sqrt[2467465*Pi]) - 
      (((14435696889833*I)/1039006725120000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[2467465*Pi]) + (((7188995979229*I)/4156026900480000)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[2467465*Pi]) + 
      (((24646997633*I)/772208640000)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[2467465*Pi]) - (((348950072641*I)/682014670848000)*d^12*K0*
        K1*M^5*Sqrt[29/(85085*Pi)]*u^7)/b^3 - 
      (618582269*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/(24357666816000*b^3) - 
      (40390620533*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/(24357666816000*b^3) - 
      (33437759591*d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/(3479666688000*b^3) - 
      (47017511*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/(386629632000*b^3) - 
      (79511836777*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/(8119222272000*b^3) - 
      (1022447743*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/(24357666816000*b^3) - 
      (64594998001*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/(24357666816000*b^3) - 
      (361917812239*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/(24357666816000*b^3) + 
      (3486480653*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/(8119222272000*b^3) + 
      (94654232467*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/(2706407424000*b^3) - 
      (748165343*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/(1159888896000*b^3) - 
      (120587638879*d^12*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/(8119222272000*b^3) - 
      (2123625457*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/(902135808000*b^3) + 
      (16941121193*d^8*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^7)/
       (8119222272000*b^3) - (16484327*d^10*K0^2*M^5*Sqrt[(11*Pi)/224315]*
        u^7)/(902135808000*b^3) - (1139091539*d^14*K0^2*M^5*
        Sqrt[(11*Pi)/224315]*u^7)/(8119222272000*b^3) - 
      (((549569529277*I)/30477530603520000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[2467465*Pi]) - (((6232185146071*I)/4812241674240000)*d^2*K0*
        K1*M^5*u^7)/(b^3*Sqrt[2467465*Pi]) - 
      (((251375693744893*I)/30477530603520000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[2467465*Pi]) - (((9578508494453*I)/10159176867840000)*d^6*K0*
        K1*M^5*u^7)/(b^3*Sqrt[2467465*Pi]) + 
      (((144191448289519*I)/7033276293120000)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[2467465*Pi]) + (((16985203021*I)/213129584640000)*d^10*K0*K1*
        M^5*u^7)/(b^3*Sqrt[2467465*Pi]) + (((592564177739*I)/97430667264000)*
        d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[2467465*Pi]) - 
      (((76630409*I)/57994444800)*d^14*K0*K1*M^5*u^7)/
       (b^3*Sqrt[2467465*Pi]) - (((128759070049*I)/682014670848000)*d^12*K0^2*
        M^5*Sqrt[11/(224315*Pi)]*u^8)/b^3 + 
      (((1848700093*I)/129907556352000)*d^14*K0^2*M^5*Sqrt[11/(224315*Pi)]*
        u^8)/b^3 + (((212980693*I)/159847188480000)*d^10*K1^2*M^5*
        Sqrt[187/(13195*Pi)]*u^8)/b^3 - (47229107*d^2*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^8)/(32219136000*b^3) - 
      (16952861749*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/(2029805568000*b^3) + 
      (92888519*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/(2029805568000*b^3) + 
      (40119817273*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/(2029805568000*b^3) - 
      (110193341*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/(676601856000*b^3) - 
      (300503831*d^12*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/(35610624000*b^3) - 
      (315079*K0*K1*M^5*Sqrt[(7*Pi)/352495]*u^8)/(96657408000*b^3) - 
      (23351221*d^14*K0*K1*M^5*Sqrt[(17*Pi)/145145]*u^8)/(289972224000*b^3) - 
      (((39799436993*I)/30477530603520000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[2467465*Pi]) - (((1607069927*I)/11139448320000)*d^2*K0^2*M^5*
        u^8)/(b^3*Sqrt[2467465*Pi]) - 
      (((107566828953091*I)/91432591810560000)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[2467465*Pi]) - (((1254727635839*I)/2857268494080000)*d^6*
        K0^2*M^5*u^8)/(b^3*Sqrt[2467465*Pi]) + 
      (((22230385549091*I)/7033276293120000)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[2467465*Pi]) + (((5734289203*I)/26641198080000)*d^10*K0^2*
        M^5*u^8)/(b^3*Sqrt[2467465*Pi]) + (((66018508109*I)/97430667264000)*
        d^12*K0^2*M^5*u^8)/(b^3*Sqrt[2467465*Pi]) - 
      (((5372909287*I)/14434172928000)*d^14*K0^2*M^5*u^8)/
       (b^3*Sqrt[2467465*Pi]) - (((1519320943229*I)/274297775431680000)*K1^2*
        M^5*u^8)/(b^3*Sqrt[2467465*Pi]) - 
      (((21775727089559*I)/68574443857920000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[2467465*Pi]) - (((484002123374261*I)/274297775431680000)*d^4*
        K1^2*M^5*u^8)/(b^3*Sqrt[2467465*Pi]) - 
      (((126615300601*I)/586106357760000)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[2467465*Pi]) + (((3421484190863*I)/781475143680000)*d^8*K1^2*
        M^5*u^8)/(b^3*Sqrt[2467465*Pi]) - (((28449795271*I)/14208638976000)*
        d^12*K1^2*M^5*u^8)/(b^3*Sqrt[2467465*Pi]) - 
      (((1226581*I)/3815424000)*d^14*K1^2*M^5*u^8)/(b^3*Sqrt[2467465*Pi]) - 
      (((53642657*I)/2435766681600)*d^14*K0*K1*M^5*Sqrt[17/(145145*Pi)]*u^9)/
       b^3 - (((313762478699*I)/2925842937937920000)*d^4*K0*K1*M^5*
        Sqrt[493/(5005*Pi)]*u^9)/b^3 - (8208287*K0^2*M^5*Sqrt[Pi/2467465]*
        u^9)/(3044708352000*b^3) - (1068738313*d^2*K0^2*M^5*Sqrt[Pi/2467465]*
        u^9)/(6089416704000*b^3) - (384885607*d^4*K0^2*M^5*Sqrt[Pi/2467465]*
        u^9)/(380588544000*b^3) - (9641521*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (2029805568000*b^3) + (2432506079*d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (1014902784000*b^3) - (60301039*d^10*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (6089416704000*b^3) - (1557653659*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (1522354176000*b^3) - (1031871637*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (6089416704000*b^3) - (1101589*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (304470835200*b^3) - (279156979*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (1217883340800*b^3) + (2105153*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (405961113600*b^3) + (31146593*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (10149027840*b^3) - (1778677*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (135320371200*b^3) - (29551547*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (135320371200*b^3) - (20485973*d^12*K1^2*M^5*Sqrt[(13*Pi)/189805]*u^9)/
       (202980556800*b^3) - (27249403*d^4*K1^2*M^5*Sqrt[(29*Pi)/85085]*u^9)/
       (608941670400*b^3) - (((130124851567*I)/68574443857920000)*K0*K1*M^5*
        u^9)/(b^3*Sqrt[2467465*Pi]) - (((208194852319*I)/1632724853760000)*
        d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[2467465*Pi]) - 
      (((2218807625413361*I)/2925842937937920000)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[2467465*Pi]) - (((2613785204957*I)/9796349122560000)*d^6*K0*
        K1*M^5*u^9)/(b^3*Sqrt[2467465*Pi]) + 
      (((3703308293731*I)/1758319073280000)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[2467465*Pi]) + (((12147030793*I)/39961797120000)*d^10*K0*K1*
        M^5*u^9)/(b^3*Sqrt[2467465*Pi]) - (((909998213*I)/888039936000)*d^12*
        K0*K1*M^5*u^9)/(b^3*Sqrt[2467465*Pi]) + 
      (((2392241213*I)/12178833408000)*d^14*K0*K1*M^5*u^9)/
       (b^3*Sqrt[2467465*Pi]) - (((354423037*I)/97430667264000)*d^14*K0^2*M^5*
        Sqrt[11/(224315*Pi)]*u^10)/b^3 - (((13064973133*I)/1023022006272000)*
        d^12*K0^2*M^5*Sqrt[13/(189805*Pi)]*u^10)/b^3 - 
      (((372203*I)/30767579136)*d^12*K1^2*M^5*Sqrt[13/(189805*Pi)]*u^10)/
       b^3 - (((5051560333*I)/2236123169280000)*d^6*K1^2*M^5*
        Sqrt[17/(145145*Pi)]*u^10)/b^3 - (2147221*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^10)/(1522354176000*b^3) - (7613729*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^10)/(84575232000*b^3) - (459451*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^10)/(126862848000*b^3) + (1854816101*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^10)/(1522354176000*b^3) - (50267183*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^10)/(570882816000*b^3) - (30872171*d^12*K0*K1*M^5*
        Sqrt[(11*Pi)/224315]*u^10)/(652437504000*b^3) - 
      (218783*d^10*K0*K1*M^5*Sqrt[(13*Pi)/189805]*u^10)/(2283531264000*b^3) - 
      (15329033*d^4*K0*K1*M^5*Sqrt[(17*Pi)/145145]*u^10)/(507451392000*b^3) - 
      (((9232351*I)/53282396160000)*K0^2*M^5*u^10)/(b^3*Sqrt[2467465*Pi]) - 
      (((63338444087*I)/4898174561280000)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[2467465*Pi]) - (((5765347568833*I)/68574443857920000)*d^4*
        K0^2*M^5*u^10)/(b^3*Sqrt[2467465*Pi]) - 
      (((101324310517*I)/3117020175360000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[2467465*Pi]) + (((375865310341*I)/1758319073280000)*d^8*K0^2*
        M^5*u^10)/(b^3*Sqrt[2467465*Pi]) + (((1996366453*I)/39961797120000)*
        d^10*K0^2*M^5*u^10)/(b^3*Sqrt[2467465*Pi]) + 
      (((1578798371*I)/29229200179200)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[2467465*Pi]) + (((1752505823*I)/97430667264000)*d^14*K0^2*
        M^5*u^10)/(b^3*Sqrt[2467465*Pi]) - 
      (((55445058883*I)/205723331573760000)*K1^2*M^5*u^10)/
       (b^3*Sqrt[2467465*Pi]) - (((15557321539*I)/918407730240000)*d^2*K1^2*
        M^5*u^10)/(b^3*Sqrt[2467465*Pi]) - 
      (((1928863064389*I)/18702121052160000)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[2467465*Pi]) + (((91238278301*I)/351663814656000)*d^8*K1^2*
        M^5*u^10)/(b^3*Sqrt[2467465*Pi]) + (((7979999*I)/120185856000)*d^10*
        K1^2*M^5*u^10)/(b^3*Sqrt[2467465*Pi]) + 
      (((153842641*I)/8119222272000)*d^12*K1^2*M^5*u^10)/
       (b^3*Sqrt[2467465*Pi]) - (((9388289*I)/326218752000)*d^14*K1^2*M^5*
        u^10)/(b^3*Sqrt[2467465*Pi]) + (((9465624023*I)/3836332523520000)*
        d^10*K0*K1*M^5*Sqrt[11/(224315*Pi)]*u^11)/b^3 - 
      (5851819*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/(761177088000*b^3) - 
      (74509*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/(126862848000*b^3) + 
      (659279*d^10*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/(2283531264000*b^3) - 
      (202994453*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/(4567062528000*b^3) - 
      (4345057*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/(570882816000*b^3) - 
      (1946401*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/(13701187584000*b^3) - 
      (62045033*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/(6850593792000*b^3) - 
      (140760359*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/(2740237516800*b^3) - 
      (247309*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/(380588544000*b^3) + 
      (557330099*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/(4567062528000*b^3) + 
      (1184957*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/(2283531264000*b^3) - 
      (34162081*d^12*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/(652437504000*b^3) - 
      (5123123*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/(570882816000*b^3) - 
      (14143*K0^2*M^5*Sqrt[(13*Pi)/189805]*u^11)/(1522354176000*b^3) - 
      (3909121*d^4*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^11)/(1522354176000*b^3) + 
      (1328141*d^8*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^11)/(217479168000*b^3) - 
      (((4373638111*I)/51430832893440000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[2467465*Pi]) - (((2332006597*I)/411446663147520)*d^2*K0*K1*
        M^5*u^11)/(b^3*Sqrt[2467465*Pi]) - 
      (((1845231956567*I)/51430832893440000)*d^4*K0*K1*M^5*u^11)/
       (b^3*Sqrt[2467465*Pi]) - (((715949762131*I)/51430832893440000)*d^6*K0*
        K1*M^5*u^11)/(b^3*Sqrt[2467465*Pi]) + 
      (((37819668149*I)/439579768320000)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[2467465*Pi]) + (((2193297031*I)/767266504704000)*d^10*K0*K1*
        M^5*u^11)/(b^3*Sqrt[2467465*Pi]) - (((20373211*I)/420650496000)*d^12*
        K0*K1*M^5*u^11)/(b^3*Sqrt[2467465*Pi]) - 
      (((1965709*I)/163109376000)*d^14*K0*K1*M^5*u^11)/
       (b^3*Sqrt[2467465*Pi]) + (((23061329*I)/79923594240000)*d^10*K0^2*M^5*
        Sqrt[11/(224315*Pi)]*u^12)/b^3 + (((3422843*I)/63938875392000)*d^12*
        K0^2*M^5*Sqrt[11/(224315*Pi)]*u^12)/b^3 - 
      (((2858959*I)/7992359424000)*d^12*K1^2*M^5*Sqrt[11/(224315*Pi)]*u^12)/
       b^3 - (((659861*I)/18268250112000)*d^14*K0^2*M^5*Sqrt[13/(189805*Pi)]*
        u^12)/b^3 - (((20821937*I)/857180548224000)*d^2*K0^2*M^5*
        Sqrt[17/(145145*Pi)]*u^12)/b^3 + (((38321*I)/6850593792000)*d^14*K1^2*
        M^5*Sqrt[29/(85085*Pi)]*u^12)/b^3 - 
      (136687*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/(3425296896000*b^3) - 
      (49473079*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/(3425296896000*b^3) - 
      (165479*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/(1141765632000*b^3) + 
      (39001817*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/(1141765632000*b^3) + 
      (30221*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/(76117708800*b^3) - 
      (2913509*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/(1141765632000*b^3) - 
      (1537477*d^12*K0*K1*M^5*Sqrt[(11*Pi)/224315]*u^12)/
       (1141765632000*b^3) - (12113*d^2*K0*K1*M^5*Sqrt[(29*Pi)/85085]*u^12)/
       (137011875840*b^3) - (((85640831*I)/12857708223360000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[2467465*Pi]) - (((2166979141*I)/816362426880000)*d^4*K0^2*
        M^5*u^12)/(b^3*Sqrt[2467465*Pi]) - 
      (((55736736739*I)/51430832893440000)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[2467465*Pi]) + (((149366167*I)/24421098240000)*d^8*K0^2*M^5*
        u^12)/(b^3*Sqrt[2467465*Pi]) - (((136469*I)/253725696000)*d^10*K0^2*
        M^5*u^12)/(b^3*Sqrt[2467465*Pi]) - (((12417901*I)/3044708352000)*d^12*
        K0^2*M^5*u^12)/(b^3*Sqrt[2467465*Pi]) - 
      (((2321491*I)/3653650022400)*d^14*K0^2*M^5*u^12)/
       (b^3*Sqrt[2467465*Pi]) - (((186963289*I)/25715416446720000)*K1^2*M^5*
        u^12)/(b^3*Sqrt[2467465*Pi]) - (((2424447967*I)/5143083289344000)*d^2*
        K1^2*M^5*u^12)/(b^3*Sqrt[2467465*Pi]) - 
      (((11956006147*I)/3956217914880000)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[2467465*Pi]) - (((65938294883*I)/51430832893440000)*d^6*K1^2*
        M^5*u^12)/(b^3*Sqrt[2467465*Pi]) + (((104559757*I)/14985673920000)*
        d^8*K1^2*M^5*u^12)/(b^3*Sqrt[2467465*Pi]) + 
      (((91725553*I)/29971347840000)*d^10*K1^2*M^5*u^12)/
       (b^3*Sqrt[2467465*Pi]) - (((10154791*I)/6850593792000)*d^14*K1^2*M^5*
        u^12)/(b^3*Sqrt[2467465*Pi]) - (((2339*I)/40777344000)*d^14*K0*K1*M^5*
        Sqrt[7/(352495*Pi)]*u^13)/b^3 - (((3894019*I)/119885391360000)*d^10*
        K0*K1*M^5*Sqrt[11/(224315*Pi)]*u^13)/b^3 + 
      (((22845469*I)/102758906880000)*d^8*K0*K1*M^5*Sqrt[13/(189805*Pi)]*
        u^13)/b^3 - (((2011*I)/359656174080000)*K0*K1*M^5*
        Sqrt[221/(11165*Pi)]*u^13)/b^3 - (4001*K0^2*M^5*Sqrt[Pi/2467465]*
        u^13)/(1712648448000*b^3) - (517183*d^2*K0^2*M^5*Sqrt[Pi/2467465]*
        u^13)/(3425296896000*b^3) - (729187*d^4*K0^2*M^5*Sqrt[Pi/2467465]*
        u^13)/(856324224000*b^3) + (1559*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (163109376000*b^3) + (1126693*d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (570882816000*b^3) - (2501*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (2854414080*b^3) - (983*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (6524375040*b^3) - (487*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (190294272000*b^3) - (189593*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (1141765632000*b^3) - (134041*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (142720704000*b^3) + (18349*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (1141765632000*b^3) + (58859*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (27184896000*b^3) + (9463*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (163109376000*b^3) - (55123*d^12*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (57088281600*b^3) - (3443*d^14*K1^2*M^5*Sqrt[(11*Pi)/224315]*u^13)/
       (228353126400*b^3) + (1087*d^10*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^13)/
       (380588544000*b^3) - (((43051*I)/791243582976000)*K0*K1*M^5*u^13)/
       (b^3*Sqrt[2467465*Pi]) - (((721199329*I)/6428854111680000)*d^2*K0*K1*
        M^5*u^13)/(b^3*Sqrt[2467465*Pi]) - (((2249889337*I)/3214427055840000)*
        d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[2467465*Pi]) - 
      (((252336541*I)/676721485440000)*d^6*K0*K1*M^5*u^13)/
       (b^3*Sqrt[2467465*Pi]) - (((59898841*I)/47954156544000)*d^8*K0*K1*M^5*
        u^13)/(b^3*Sqrt[2467465*Pi]) + (((2839633*I)/2446640640000)*d^10*K0*
        K1*M^5*u^13)/(b^3*Sqrt[2467465*Pi]) - 
      (((855793*I)/999044928000)*d^12*K0*K1*M^5*u^13)/
       (b^3*Sqrt[2467465*Pi]) - (((3929*I)/1141765632000)*d^14*K0^2*M^5*
        Sqrt[11/(224315*Pi)]*u^14)/b^3 - (((555533*I)/59942695680000)*d^10*
        K1^2*M^5*Sqrt[11/(224315*Pi)]*u^14)/b^3 - 
      (((53*I)/17527104000)*d^12*K1^2*M^5*Sqrt[11/(224315*Pi)]*u^14)/b^3 - 
      (((1306733*I)/989054478720000)*d^6*K0^2*M^5*Sqrt[17/(145145*Pi)]*u^14)/
       b^3 - ((I/16547328000)*d^14*K1^2*M^5*Sqrt[143/(17255*Pi)]*u^14)/b^3 - 
      (191*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/(428162112000*b^3) - 
      (12539*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/(428162112000*b^3) - 
      (72899*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/(428162112000*b^3) + 
      (1739*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/(142720704000*b^3) + 
      (53233*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/(142720704000*b^3) - 
      (281*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/(9514713600*b^3) + 
      (89*d^10*K0*K1*M^5*Sqrt[(29*Pi)/85085]*u^14)/(142720704000*b^3) - 
      (d^12*K0*K1*M^5*Sqrt[(29*Pi)/85085]*u^14)/(166924800*b^3) + 
      (((83*I)/1177445808000)*K0^2*M^5*u^14)/(b^3*Sqrt[2467465*Pi]) - 
      (((1624933*I)/329684826240000)*d^2*K0^2*M^5*u^14)/
       (b^3*Sqrt[2467465*Pi]) - (((2216063*I)/70646748480000)*d^4*K0^2*M^5*
        u^14)/(b^3*Sqrt[2467465*Pi]) + (((18691331*I)/247263619680000)*d^8*
        K0^2*M^5*u^14)/(b^3*Sqrt[2467465*Pi]) + 
      (((17659*I)/434367360000)*d^10*K0^2*M^5*u^14)/(b^3*Sqrt[2467465*Pi]) - 
      (((2153*I)/66602995200)*d^12*K0^2*M^5*u^14)/(b^3*Sqrt[2467465*Pi]) + 
      (((14407*I)/1141765632000)*d^14*K0^2*M^5*u^14)/(b^3*Sqrt[2467465*Pi]) + 
      (((83*I)/1177445808000)*K1^2*M^5*u^14)/(b^3*Sqrt[2467465*Pi]) - 
      (((526151*I)/109894942080000)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[2467465*Pi]) - (((16828241*I)/494527239360000)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[2467465*Pi]) - (((23116861*I)/989054478720000)*d^6*
        K1^2*M^5*u^14)/(b^3*Sqrt[2467465*Pi]) + 
      (((1780081*I)/22478510880000)*d^8*K1^2*M^5*u^14)/
       (b^3*Sqrt[2467465*Pi]) + (((1747033*I)/11988539136000)*d^10*K1^2*M^5*
        u^14)/(b^3*Sqrt[2467465*Pi]) - (((7211*I)/380588544000)*d^14*K1^2*M^5*
        u^14)/(b^3*Sqrt[2467465*Pi]) + (((53*I)/15291504000)*d^6*K0*K1*M^5*
        Sqrt[7/(352495*Pi)]*u^15)/b^3 - ((I/371668500)*d^12*K0*K1*M^5*
        Sqrt[11/(224315*Pi)]*u^15)/b^3 + (((41*I)/21408105600)*d^10*K0*K1*M^5*
        Sqrt[13/(189805*Pi)]*u^15)/b^3 - (((43*I)/137368677600)*d^4*K0*K1*M^5*
        Sqrt[17/(145145*Pi)]*u^15)/b^3 - ((I/650419875)*d^8*K0*K1*M^5*
        Sqrt[29/(85085*Pi)]*u^15)/b^3 - (d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (1189339200*b^3) - (d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (198223200*b^3) + (d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (1189339200*b^3) + (d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (99111600*b^3) + (d^10*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (1189339200*b^3) - (d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (198223200*b^3) - (d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (1189339200*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (1189339200*b^3) - (d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (198223200*b^3) + (d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (1189339200*b^3) + (d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (99111600*b^3) + (d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (1189339200*b^3) - (d^12*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (198223200*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (1189339200*b^3) + (((83*I)/294361452000)*d^2*K0*K1*M^5*u^15)/
       (b^3*Sqrt[2467465*Pi]) - (((215009*I)/8242120656000)*d^6*K0*K1*M^5*
        u^15)/(b^3*Sqrt[2467465*Pi]) + (((17783*I)/343421694000)*d^8*K0*K1*
        M^5*u^15)/(b^3*Sqrt[2467465*Pi]) - (((4657*I)/249761232000)*d^10*K0*
        K1*M^5*u^15)/(b^3*Sqrt[2467465*Pi]) + 
      (((577*I)/20813436000)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[2467465*Pi]) - 
      ((I/212382000)*d^14*K0*K1*M^5*u^15)/(b^3*Sqrt[2467465*Pi]))/Pi, 
    ((-68773*d^8*K1*M^5*Sqrt[(11*Pi)/224315]*u)/(10739712*b^3*E^u) + 
      (41*K1*M^5*Sqrt[(77*Pi)/32045]*u)/(53698560*b^3*E^u) + 
      (1953*d^2*K1*M^5*Sqrt[(77*Pi)/32045]*u)/(35799040*b^3*E^u) + 
      (10709*d^4*K1*M^5*Sqrt[(77*Pi)/32045]*u)/(26849280*b^3*E^u) + 
      (13011*d^6*K1*M^5*Sqrt[(77*Pi)/32045]*u)/(35799040*b^3*E^u) - 
      (42241*d^10*K1*M^5*Sqrt[(143*Pi)/17255]*u)/(107397120*b^3*E^u) + 
      (1107*d^12*K1*M^5*Sqrt[(143*Pi)/17255]*u)/(4474880*b^3*E^u) + 
      (19277*d^14*K1*M^5*Sqrt[(143*Pi)/17255]*u)/(107397120*b^3*E^u) + 
      (3*d^16*K1*M^5*Sqrt[(1001*Pi)/2465]*u)/(1118720*b^3*E^u) + 
      (7831*K0*M^5*Sqrt[(11*Pi)/224315]*u^2)/(289505280*b^3*E^u) + 
      (646111*d^2*K0*M^5*Sqrt[(11*Pi)/224315]*u^2)/(350453760*b^3*E^u) - 
      (19038697*d^8*K0*M^5*Sqrt[(11*Pi)/224315]*u^2)/(665862144*b^3*E^u) - 
      (68773*d^8*K1*M^5*Sqrt[(11*Pi)/224315]*u^2)/(10739712*b^3*E^u) + 
      (48757*d^6*K0*M^5*Sqrt[(77*Pi)/32045]*u^2)/(116817920*b^3*E^u) + 
      (41*K1*M^5*Sqrt[(77*Pi)/32045]*u^2)/(53698560*b^3*E^u) + 
      (1953*d^2*K1*M^5*Sqrt[(77*Pi)/32045]*u^2)/(35799040*b^3*E^u) + 
      (10709*d^4*K1*M^5*Sqrt[(77*Pi)/32045]*u^2)/(26849280*b^3*E^u) + 
      (13011*d^6*K1*M^5*Sqrt[(77*Pi)/32045]*u^2)/(35799040*b^3*E^u) - 
      (2143777*d^10*K0*M^5*Sqrt[(143*Pi)/17255]*u^2)/(6658621440*b^3*E^u) + 
      (3387077*d^12*K0*M^5*Sqrt[(143*Pi)/17255]*u^2)/(3329310720*b^3*E^u) + 
      (525971*d^14*K0*M^5*Sqrt[(143*Pi)/17255]*u^2)/(2219540480*b^3*E^u) + 
      (617*d^16*K0*M^5*Sqrt[(143*Pi)/17255]*u^2)/(116817920*b^3*E^u) - 
      (42241*d^10*K1*M^5*Sqrt[(143*Pi)/17255]*u^2)/(107397120*b^3*E^u) + 
      (1107*d^12*K1*M^5*Sqrt[(143*Pi)/17255]*u^2)/(4474880*b^3*E^u) + 
      (19277*d^14*K1*M^5*Sqrt[(143*Pi)/17255]*u^2)/(107397120*b^3*E^u) + 
      (3*d^16*K1*M^5*Sqrt[(1001*Pi)/2465]*u^2)/(1118720*b^3*E^u) + 
      (190423*d^4*K0*M^5*Sqrt[(2233*Pi)/1105]*u^2)/(3329310720*b^3*E^u) + 
      (1232532163*K1*M^5*Sqrt[Pi/2467465]*u^3)/(1864414003200*b^3*E^u) + 
      (18059918999*d^2*K1*M^5*Sqrt[Pi/2467465]*u^3)/(399517286400*b^3*E^u) + 
      (83892332393*d^6*K1*M^5*Sqrt[Pi/2467465]*u^3)/(1198551859200*b^3*E^u) - 
      (5570936621*d^8*K1*M^5*Sqrt[Pi/2467465]*u^3)/(7885209600*b^3*E^u) + 
      (393040115653*d^12*K1*M^5*Sqrt[Pi/2467465]*u^3)/
       (1198551859200*b^3*E^u) + (120076786961*d^14*K1*M^5*Sqrt[Pi/2467465]*
        u^3)/(1677972602880*b^3*E^u) + (519683407*d^16*K1*M^5*
        Sqrt[Pi/2467465]*u^3)/(621471334400*b^3*E^u) + 
      (5391664013*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^3)/(159806914560*b^3) - 
      (4951*K1^2*M^5*Sqrt[(7*Pi)/352495]*u^3)/(832327680*b^3) - 
      (233448841*d^4*K1^2*M^5*Sqrt[(7*Pi)/352495]*u^3)/(79903457280*b^3) - 
      (90143177*d^6*K1^2*M^5*Sqrt[(7*Pi)/352495]*u^3)/(39951728640*b^3) + 
      (7831*K0*M^5*Sqrt[(11*Pi)/224315]*u^3)/(289505280*b^3*E^u) + 
      (646111*d^2*K0*M^5*Sqrt[(11*Pi)/224315]*u^3)/(350453760*b^3*E^u) - 
      (19038697*d^8*K0*M^5*Sqrt[(11*Pi)/224315]*u^3)/(665862144*b^3*E^u) - 
      (72456950821*d^10*K1*M^5*Sqrt[(11*Pi)/224315]*u^3)/
       (8389863014400*b^3*E^u) + (140810090173*d^4*K1*M^5*
        Sqrt[(17*Pi)/145145]*u^3)/(8389863014400*b^3*E^u) + 
      (48757*d^6*K0*M^5*Sqrt[(77*Pi)/32045]*u^3)/(116817920*b^3*E^u) - 
      (2424707*d^2*K1^2*M^5*Sqrt[(77*Pi)/32045]*u^3)/(63922765824*b^3) + 
      (16593487*d^8*K1^2*M^5*Sqrt[(77*Pi)/32045]*u^3)/(26634485760*b^3) - 
      (2280001*K0^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(639227658240*b^3) - 
      (164778721*d^2*K0^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(639227658240*b^3) - 
      (56055139*d^4*K0^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(31961382912*b^3) - 
      (111251539*d^6*K0^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(159806914560*b^3) + 
      (1447900981*d^8*K0^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(319613829120*b^3) + 
      (288809677*d^10*K0^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(319613829120*b^3) - 
      (360866519*d^12*K0^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(159806914560*b^3) - 
      (76423427*d^14*K0^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(159806914560*b^3) + 
      (8804591*d^16*K0^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(639227658240*b^3) + 
      (6769*d^18*K0^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(42615177216*b^3) - 
      (454433*d^14*K1^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(2496983040*b^3) + 
      (468433*d^18*K1^2*M^5*Sqrt[(91*Pi)/27115]*u^3)/(106537943040*b^3) - 
      (2143777*d^10*K0*M^5*Sqrt[(143*Pi)/17255]*u^3)/(6658621440*b^3*E^u) + 
      (3387077*d^12*K0*M^5*Sqrt[(143*Pi)/17255]*u^3)/(3329310720*b^3*E^u) + 
      (525971*d^14*K0*M^5*Sqrt[(143*Pi)/17255]*u^3)/(2219540480*b^3*E^u) + 
      (617*d^16*K0*M^5*Sqrt[(143*Pi)/17255]*u^3)/(116817920*b^3*E^u) - 
      (1940933*d^12*K1^2*M^5*Sqrt[(221*Pi)/11165]*u^3)/(15980691456*b^3) + 
      (11787*d^16*K1^2*M^5*Sqrt[(377*Pi)/6545]*u^3)/(8878161920*b^3) + 
      (190423*d^4*K0*M^5*Sqrt[(2233*Pi)/1105]*u^3)/(3329310720*b^3*E^u) + 
      (4041193799*K0*M^5*Sqrt[Pi/2467465]*u^4)/(11186484019200*b^3*E^u) + 
      (20007559609*d^2*K0*M^5*Sqrt[Pi/2467465]*u^4)/(799034572800*b^3*E^u) + 
      (2686866249401*d^4*K0*M^5*Sqrt[Pi/2467465]*u^4)/
       (16779726028800*b^3*E^u) + (98696596043*d^6*K0*M^5*Sqrt[Pi/2467465]*
        u^4)/(2397103718400*b^3*E^u) - (479414991641*d^8*K0*M^5*
        Sqrt[Pi/2467465]*u^4)/(1198551859200*b^3*E^u) + 
      (447528954673*d^12*K0*M^5*Sqrt[Pi/2467465]*u^4)/
       (2397103718400*b^3*E^u) + (464825551*d^16*K0*M^5*Sqrt[Pi/2467465]*u^4)/
       (3728828006400*b^3*E^u) + (3559341449*K1*M^5*Sqrt[Pi/2467465]*u^4)/
       (5593242009600*b^3*E^u) + (17390672399*d^2*K1*M^5*Sqrt[Pi/2467465]*
        u^4)/(399517286400*b^3*E^u) + (2298224315021*d^4*K1*M^5*
        Sqrt[Pi/2467465]*u^4)/(8389863014400*b^3*E^u) - 
      (101990666369*d^8*K1*M^5*Sqrt[Pi/2467465]*u^4)/(149818982400*b^3*E^u) + 
      (378040971493*d^12*K1*M^5*Sqrt[Pi/2467465]*u^4)/
       (1198551859200*b^3*E^u) - (32190993*d^16*K1*M^5*Sqrt[Pi/2467465]*u^4)/
       (621471334400*b^3*E^u) - (226772949841*K0*K1*M^5*Sqrt[Pi/2467465]*u^4)/
       (140630084812800*b^3) - (83643350866921*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^4)/(105472563609600*b^3) - (116926160289*d^6*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^4)/(355126476800*b^3) + 
      (430464080974679*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^4)/
       (210945127219200*b^3) + (834298946797*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^4)/(1855822233600*b^3) - (74095810901107*d^14*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^4)/(316417690828800*b^3) + 
      (305742301567*d^16*K0*K1*M^5*Sqrt[Pi/2467465]*u^4)/
       (50626830532608*b^3) + (6059732699*d^18*K0*K1*M^5*Sqrt[(7*Pi)/352495]*
        u^4)/(84378050887680*b^3) - (79836468211*d^10*K0*M^5*
        Sqrt[(11*Pi)/224315]*u^4)/(16779726028800*b^3*E^u) - 
      (58887376621*d^10*K1*M^5*Sqrt[(11*Pi)/224315]*u^4)/
       (8389863014400*b^3*E^u) + (5668993061*d^6*K1*M^5*Sqrt[(13*Pi)/189805]*
        u^4)/(1198551859200*b^3*E^u) - (24882644910103*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/189805]*u^4)/(316417690828800*b^3) + 
      (7661807899*d^14*K0*M^5*Sqrt[(17*Pi)/145145]*u^4)/
       (3355945205760*b^3*E^u) + (1244095109*d^14*K1*M^5*Sqrt[(17*Pi)/145145]*
        u^4)/(335594520576*b^3*E^u) - (2888027762447*d^2*K0*K1*M^5*
        Sqrt[(17*Pi)/145145]*u^4)/(421890254438400*b^3) + 
      (1015002613*K0*M^5*Sqrt[Pi/2467465]*u^5)/(3728828006400*b^3*E^u) + 
      (14974511809*d^2*K0*M^5*Sqrt[Pi/2467465]*u^5)/(799034572800*b^3*E^u) + 
      (68977309523*d^6*K0*M^5*Sqrt[Pi/2467465]*u^5)/(2397103718400*b^3*E^u) - 
      (356419110941*d^8*K0*M^5*Sqrt[Pi/2467465]*u^5)/(1198551859200*b^3*
        E^u) + (92449722419*d^14*K0*M^5*Sqrt[Pi/2467465]*u^5)/
       (3355945205760*b^3*E^u) - (1395242587*d^16*K0*M^5*Sqrt[Pi/2467465]*
        u^5)/(11186484019200*b^3*E^u) - 
      (56453702957*K0^2*M^5*Sqrt[Pi/2467465]*u^5)/(93753389875200*b^3) - 
      (36970399314889*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (843780508876800*b^3) - (26943865001*d^6*K0^2*M^5*Sqrt[Pi/2467465]*
        u^5)/(206202470400*b^3) + (20415470818597*d^10*K0^2*M^5*
        Sqrt[Pi/2467465]*u^5)/(115060978483200*b^3) - 
      (56978822758237*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (632835381657600*b^3) + (136084102027*K1*M^5*Sqrt[Pi/2467465]*u^5)/
       (402713424691200*b^3*E^u) - (521197032173*d^8*K1*M^5*Sqrt[Pi/2467465]*
        u^5)/(1342378082304*b^3*E^u) - (4263855677269*d^10*K1*M^5*
        Sqrt[Pi/2467465]*u^5)/(80542684938240*b^3*E^u) + 
      (14887388094517*d^14*K1*M^5*Sqrt[Pi/2467465]*u^5)/
       (402713424691200*b^3*E^u) - (25184555897*d^16*K1*M^5*Sqrt[Pi/2467465]*
        u^5)/(134237808230400*b^3*E^u) - (3059482018723511*K1^2*M^5*
        Sqrt[Pi/2467465]*u^5)/(1727640591925248000*b^3) - 
      (761260266704119873*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (863820295962624000*b^3) - (4267723664227313*d^6*K1^2*M^5*
        Sqrt[Pi/2467465]*u^5)/(11074619179008000*b^3) + 
      (21354752821819*d^8*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (9401204736000*b^3) + (93458530884611*d^10*K1^2*M^5*Sqrt[Pi/2467465]*
        u^5)/(175092793344000*b^3) - (15218432295896983*d^12*K1^2*M^5*
        Sqrt[Pi/2467465]*u^5)/(13289543014809600*b^3) - 
      (447705143313503*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (1661192876851200*b^3) + (767914246720667*d^16*K1^2*M^5*
        Sqrt[Pi/2467465]*u^5)/(132895430148096000*b^3) + 
      (950508819089*d^18*K1^2*M^5*Sqrt[Pi/2467465]*u^5)/
       (2531341526630400*b^3) + (161357621099*d^16*K0^2*M^5*
        Sqrt[(7*Pi)/352495]*u^5)/(506268305326080*b^3) + 
      (3470812013*d^18*K0^2*M^5*Sqrt[(7*Pi)/352495]*u^5)/
       (168756101775360*b^3) + (693302611*d^6*K1*M^5*Sqrt[(7*Pi)/352495]*u^5)/
       (112145203200*b^3*E^u) - (95275056376289*d^2*K1^2*M^5*
        Sqrt[(7*Pi)/352495]*u^5)/(5195911554662400*b^3) - 
      (54381241771*d^10*K0*M^5*Sqrt[(11*Pi)/224315]*u^5)/
       (16779726028800*b^3*E^u) + (100624263343*d^4*K1*M^5*
        Sqrt[(11*Pi)/224315]*u^5)/(7191311155200*b^3*E^u) + 
      (153610371917*d^4*K0*M^5*Sqrt[(13*Pi)/189805]*u^5)/
       (16779726028800*b^3*E^u) - (19094650990153*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/189805]*u^5)/(632835381657600*b^3) + 
      (561605244257*d^2*K1*M^5*Sqrt[(17*Pi)/145145]*u^5)/
       (402713424691200*b^3*E^u) + (1084868917721*d^12*K1*M^5*
        Sqrt[(17*Pi)/145145]*u^5)/(100678356172800*b^3*E^u) + 
      (11473385237*d^12*K0*M^5*Sqrt[(29*Pi)/85085]*u^5)/
       (2397103718400*b^3*E^u) + (11333936289301*d^8*K0^2*M^5*
        Sqrt[(29*Pi)/85085]*u^5)/(421890254438400*b^3) - 
      (534469010609*d^4*K0^2*M^5*Sqrt[(119*Pi)/20735]*u^5)/
       (210945127219200*b^3) + (1326419817971*d^2*K0*M^5*Sqrt[Pi/2467465]*
        u^6)/(161085369876480*b^3*E^u) + (21964183750241*d^4*K0*M^5*
        Sqrt[Pi/2467465]*u^6)/(402713424691200*b^3*E^u) + 
      (4524904937507*d^6*K0*M^5*Sqrt[Pi/2467465]*u^6)/
       (268475616460800*b^3*E^u) - (1549568215813*d^8*K0*M^5*Sqrt[Pi/2467465]*
        u^6)/(11186484019200*b^3*E^u) - (16389281840639*d^10*K0*M^5*
        Sqrt[Pi/2467465]*u^6)/(805426849382400*b^3*E^u) + 
      (26515692043541*d^12*K0*M^5*Sqrt[Pi/2467465]*u^6)/
       (402713424691200*b^3*E^u) + (10773783138487*d^14*K0*M^5*
        Sqrt[Pi/2467465]*u^6)/(805426849382400*b^3*E^u) + 
      (3540775573*K1*M^5*Sqrt[Pi/2467465]*u^6)/(21195443404800*b^3*E^u) + 
      (1166015038387*d^4*K1*M^5*Sqrt[Pi/2467465]*u^6)/
       (16779726028800*b^3*E^u) + (299939555173*d^6*K1*M^5*Sqrt[Pi/2467465]*
        u^6)/(17509279334400*b^3*E^u) - (9315517842361*d^10*K1*M^5*
        Sqrt[Pi/2467465]*u^6)/(402713424691200*b^3*E^u) + 
      (358623279779*d^12*K1*M^5*Sqrt[Pi/2467465]*u^6)/
       (4377319833600*b^3*E^u) + (1340373335681*d^14*K1*M^5*Sqrt[Pi/2467465]*
        u^6)/(80542684938240*b^3*E^u) - (45868675207*d^16*K1*M^5*
        Sqrt[Pi/2467465]*u^6)/(402713424691200*b^3*E^u) - 
      (10302933240032879*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/
       (6910562367700992000*b^3) - (862171531232017*d^2*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^6)/(7897785563086848*b^3) - 
      (1311739845881483861*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/
       (1727640591925248000*b^3) - (10708724422247669*d^6*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^6)/(30309484068864000*b^3) + 
      (1318830673016737*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/
       (2684756164608000*b^3) - (26551474051561397*d^12*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^6)/(26579086029619200*b^3) - 
      (1275629968448593*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/
       (5315817205923840*b^3) + (2618888935980533*d^16*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^6)/(531581720592384000*b^3) + 
      (1604552231041*d^18*K0*K1*M^5*Sqrt[Pi/2467465]*u^6)/
       (5062683053260800*b^3) + (1048959757*K0*M^5*Sqrt[(11*Pi)/224315]*u^6)/
       (100678356172800*b^3*E^u) - (24526913*d^16*K0*M^5*Sqrt[(11*Pi)/224315]*
        u^6)/(2918213222400*b^3*E^u) - (1585674715123*d^8*K1*M^5*
        Sqrt[(11*Pi)/224315]*u^6)/(100678356172800*b^3*E^u) + 
      (345047702981*d^2*K1*M^5*Sqrt[(13*Pi)/189805]*u^6)/
       (402713424691200*b^3*E^u) + (1913785272604591*d^8*K0*K1*M^5*
        Sqrt[(13*Pi)/189805]*u^6)/(12656707633152000*b^3) + 
      (190933024111*d^6*K0*M^5*Sqrt[Pi/2467465]*u^7)/(35018558668800*b^3*
        E^u) - (2532406018631*d^8*K0*M^5*Sqrt[Pi/2467465]*u^7)/
       (50339178086400*b^3*E^u) - (1198745269411*d^10*K0*M^5*Sqrt[Pi/2467465]*
        u^7)/(161085369876480*b^3*E^u) + (9667992936781*d^12*K0*M^5*
        Sqrt[Pi/2467465]*u^7)/(402713424691200*b^3*E^u) + 
      (574319778913*d^14*K0*M^5*Sqrt[Pi/2467465]*u^7)/
       (115060978483200*b^3*E^u) - (3594328259*d^16*K0*M^5*Sqrt[Pi/2467465]*
        u^7)/(100678356172800*b^3*E^u) - (7293583752119579*K0^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(27642249470803968000*b^3) - 
      (15582197141642683*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (789778556308684800*b^3) - (968961875190345431*d^4*K0^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(6910562367700992000*b^3) - 
      (163285182930732851*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (2303520789233664000*b^3) + (129462193161682261*d^8*K0^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(354387813728256000*b^3) + 
      (3179990197044821*d^10*K0^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (32217073975296000*b^3) + (1885093744059473*d^16*K0^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(2126326882369536000*b^3) + 
      (18236461151*d^4*K1*M^5*Sqrt[Pi/2467465]*u^7)/(772750540800*b^3*E^u) + 
      (2044664187901*d^6*K1*M^5*Sqrt[Pi/2467465]*u^7)/
       (296736207667200*b^3*E^u) - (29083976972473*d^8*K1*M^5*
        Sqrt[Pi/2467465]*u^7)/(490259821363200*b^3*E^u) - 
      (10145173961359*d^10*K1*M^5*Sqrt[Pi/2467465]*u^7)/
       (1127597589135360*b^3*E^u) + (79716735849613*d^12*K1*M^5*
        Sqrt[Pi/2467465]*u^7)/(2818993972838400*b^3*E^u) - 
      (5679969151*d^16*K1*M^5*Sqrt[Pi/2467465]*u^7)/(140074234675200*b^3*
        E^u) - (17588331202780291*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (38699149259125555200*b^3) - (2094480388111318133*d^2*K1^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(64498582098542592000*b^3) - 
      (714253166026532911*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (3224929104927129600*b^3) - (255022297379739287*d^6*K1^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(2545996661784576000*b^3) + 
      (98756911775156749*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (676558553481216000*b^3) - (358530964188005087*d^12*K1^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(1240357348048896000*b^3) - 
      (38243354240016047*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^7)/
       (531581720592384000*b^3) + (10854534114241*d^18*K1^2*M^5*
        Sqrt[Pi/2467465]*u^7)/(111911941177344000*b^3) + 
      (195554647*K0*M^5*Sqrt[(7*Pi)/352495]*u^7)/(28765244620800*b^3*E^u) + 
      (97312842083*d^14*K1*M^5*Sqrt[(7*Pi)/352495]*u^7)/
       (115060978483200*b^3*E^u) + (23732736341*d^4*K0*M^5*
        Sqrt[(11*Pi)/224315]*u^7)/(12990755635200*b^3*E^u) + 
      (7319767793*d^2*K0*M^5*Sqrt[(13*Pi)/189805]*u^7)/
       (29830624051200*b^3*E^u) - (1533408965373743*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/189805]*u^7)/(106316344118476800*b^3) + 
      (2844973847*K1*M^5*Sqrt[(13*Pi)/189805]*u^7)/(727482315571200*b^3*
        E^u) + (41881859701651*d^16*K1^2*M^5*Sqrt[(13*Pi)/189805]*u^7)/
       (425265376473907200*b^3) + (248752722357875639*d^8*K1^2*M^5*
        Sqrt[(17*Pi)/145145]*u^7)/(7442144088293376000*b^3) - 
      (33999971741717*d^14*K0^2*M^5*Sqrt[(29*Pi)/85085]*u^7)/
       (21263268823695360*b^3) + (13464902929*d^18*K0^2*M^5*
        Sqrt[(91*Pi)/27115]*u^7)/(20250732213043200*b^3) + 
      (142797034769*d^2*K1*M^5*Sqrt[(143*Pi)/17255]*u^7)/
       (5637987945676800*b^3*E^u) + (100865232931*K0*M^5*Sqrt[Pi/2467465]*
        u^8)/(8269048986992640*b^3*E^u) + (1599348706369*d^2*K0*M^5*
        Sqrt[Pi/2467465]*u^8)/(1797619344998400*b^3*E^u) + 
      (723233303746127*d^4*K0*M^5*Sqrt[Pi/2467465]*u^8)/
       (124035734804889600*b^3*E^u) + (212499845974501*d^6*K0*M^5*
        Sqrt[Pi/2467465]*u^8)/(124035734804889600*b^3*E^u) - 
      (603515903999453*d^8*K0*M^5*Sqrt[Pi/2467465]*u^8)/
       (41345244934963200*b^3*E^u) - (286419199863241*d^10*K0*M^5*
        Sqrt[Pi/2467465]*u^8)/(124035734804889600*b^3*E^u) + 
      (78589537154839*d^12*K0*M^5*Sqrt[Pi/2467465]*u^8)/
       (11275975891353600*b^3*E^u) + (805152920777*d^14*K0*M^5*
        Sqrt[Pi/2467465]*u^8)/(536951232921600*b^3*E^u) - 
      (205846103*d^16*K0*M^5*Sqrt[Pi/2467465]*u^8)/(23012195696640*b^3*E^u) + 
      (6683737567937*K1*M^5*Sqrt[Pi/2467465]*u^8)/(413452449349632000*b^3*
        E^u) + (330076773676051*d^2*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (310089337012224000*b^3*E^u) + (113818849975619*d^6*K1*M^5*
        Sqrt[Pi/2467465]*u^8)/(62017867402444800*b^3*E^u) - 
      (812249666362423*d^10*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (310089337012224000*b^3*E^u) + (112218729523349*d^12*K1*M^5*
        Sqrt[Pi/2467465]*u^8)/(14094969864192000*b^3*E^u) + 
      (6936339561673*d^14*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (4027134246912000*b^3*E^u) - (153433119677*d^16*K1*M^5*
        Sqrt[Pi/2467465]*u^8)/(16108536987648000*b^3*E^u) - 
      (11892142629571609*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (48373936573906944000*b^3) - (871920892316283191*d^2*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^8)/(48373936573906944000*b^3) - 
      (379658215148576519*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (3023371035869184000*b^3) - (147350765103228601*d^6*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^8)/(2418696828695347200*b^3) + 
      (24077268115708771*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (74421440882933760*b^3) + (14993070763420369*d^10*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^8)/(169139638370304000*b^3) - 
      (1883182857482321*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (44298476716032000*b^3) + (19122635892211*d^16*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^8)/(27977985294336000*b^3) + 
      (31675462101091*d^18*K0*K1*M^5*Sqrt[Pi/2467465]*u^8)/
       (531581720592384000*b^3) + (9943458503813*d^4*K1*M^5*
        Sqrt[(13*Pi)/189805]*u^8)/(19380583563264000*b^3*E^u) - 
      (4531896243382021*d^12*K0*K1*M^5*Sqrt[(17*Pi)/145145]*u^8)/
       (465134005518336000*b^3) - (118623681318839*d^8*K1*M^5*
        Sqrt[(29*Pi)/85085]*u^8)/(206726224674816000*b^3*E^u) + 
      (1026592094117*K0*M^5*Sqrt[Pi/2467465]*u^9)/(310089337012224000*b^3*
        E^u) + (1783285393325363*d^2*K0*M^5*Sqrt[Pi/2467465]*u^9)/
       (8062322762317824000*b^3*E^u) + (11329885923463027*d^4*K0*M^5*
        Sqrt[Pi/2467465]*u^9)/(8062322762317824000*b^3*E^u) - 
      (3137883619098533*d^8*K0*M^5*Sqrt[Pi/2467465]*u^9)/
       (895813640257536000*b^3*E^u) - (4613621362465799*d^10*K0*M^5*
        Sqrt[Pi/2467465]*u^9)/(8062322762317824000*b^3*E^u) + 
      (94291089081863*d^12*K0*M^5*Sqrt[Pi/2467465]*u^9)/
       (56379879456768000*b^3*E^u) + (14534420179*d^14*K0*M^5*
        Sqrt[Pi/2467465]*u^9)/(38909509632000*b^3*E^u) - 
      (501264773*d^16*K0*M^5*Sqrt[Pi/2467465]*u^9)/(383536594944000*b^3*
        E^u) - (75326579943919*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (2687440920772608000*b^3) - (422892276889177*d^2*K0^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(195845897060352000*b^3) - 
      (186836288120107123*d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (12093484143476736000*b^3) - (95056925059606217*d^6*K0^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(12093484143476736000*b^3) + 
      (1924749308464193*d^10*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (169139638370304000*b^3) - (204314467867577*d^12*K0^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(10002881839104000*b^3) - 
      (718424851006607*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (132895430148096000*b^3) + (866224049347*d^16*K0^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(11556124360704000*b^3) + 
      (392091245009*d^18*K0^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (48325610962944000*b^3) + (6360715951351*K1*M^5*Sqrt[Pi/2467465]*u^9)/
       (1860536022073344000*b^3*E^u) + (5897109663325159*d^2*K1*M^5*
        Sqrt[Pi/2467465]*u^9)/(24186968286953472000*b^3*E^u) + 
      (3634254577920377*d^6*K1*M^5*Sqrt[Pi/2467465]*u^9)/
       (8062322762317824000*b^3*E^u) - (31557894652742581*d^8*K1*M^5*
        Sqrt[Pi/2467465]*u^9)/(8062322762317824000*b^3*E^u) - 
      (15530376355354907*d^10*K1*M^5*Sqrt[Pi/2467465]*u^9)/
       (24186968286953472000*b^3*E^u) + (10126818901153*d^14*K1*M^5*
        Sqrt[Pi/2467465]*u^9)/(24162805481472000*b^3*E^u) - 
      (1871057443*d^16*K1*M^5*Sqrt[Pi/2467465]*u^9)/(1510175342592000*b^3*
        E^u) - (78407294455367*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (1860536022073344000*b^3) - (2598982570418893*d^2*K1^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(879526119525580800*b^3) - 
      (2058152652526063*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (212166388482048000*b^3) + (1333129954078387*d^8*K1^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(25840778084352000*b^3) + 
      (275876178562217*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (18793293152256000*b^3) - (24605585848525133*d^12*K1^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(930268011036672000*b^3) - 
      (16497135976261*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^9)/
       (2331498774528000*b^3) + (8033506787723*d^16*K1^2*M^5*Sqrt[Pi/2467465]*
        u^9)/(88596953432064000*b^3) + (36469081567*d^18*K1^2*M^5*
        Sqrt[Pi/2467465]*u^9)/(3301749817344000*b^3) + 
      (713187032727773*d^8*K0^2*M^5*Sqrt[(13*Pi)/189805]*u^9)/
       (232567002759168000*b^3) + (7425261998101*d^6*K0*M^5*
        Sqrt[(29*Pi)/85085]*u^9)/(537488184154521600*b^3*E^u) + 
      (1312627421704619*d^4*K1*M^5*Sqrt[(29*Pi)/85085]*u^9)/
       (24186968286953472000*b^3*E^u) + (10886984209223*d^12*K1*M^5*
        Sqrt[(29*Pi)/85085]*u^9)/(169139638370304000*b^3*E^u) - 
      (8401988652676127*d^4*K1^2*M^5*Sqrt[(29*Pi)/85085]*u^9)/
       (12093484143476736000*b^3) + (3837119052931*K0*M^5*Sqrt[Pi/2467465]*
        u^10)/(6046742071738368000*b^3*E^u) + 
      (1075596636299957*d^2*K0*M^5*Sqrt[Pi/2467465]*u^10)/
       (24186968286953472000*b^3*E^u) + (768897804373987*d^4*K0*M^5*
        Sqrt[Pi/2467465]*u^10)/(2687440920772608000*b^3*E^u) + 
      (222963522847757*d^6*K0*M^5*Sqrt[Pi/2467465]*u^10)/
       (2687440920772608000*b^3*E^u) - (5727335784262903*d^8*K0*M^5*
        Sqrt[Pi/2467465]*u^10)/(8062322762317824000*b^3*E^u) - 
      (322684374569329*d^10*K0*M^5*Sqrt[Pi/2467465]*u^10)/
       (2687440920772608000*b^3*E^u) + (632918244733*d^14*K0*M^5*
        Sqrt[Pi/2467465]*u^10)/(8054268493824000*b^3*E^u) + 
      (790483261*d^16*K0*M^5*Sqrt[Pi/2467465]*u^10)/(24162805481472000*b^3*
        E^u) + (280705870871287*d^4*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (895813640257536000*b^3*E^u) - (150676322383967*d^8*K1*M^5*
        Sqrt[Pi/2467465]*u^10)/(193495746295627776*b^3*E^u) - 
      (1066740733369933*d^10*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (8062322762317824000*b^3*E^u) + (12520239924733*d^12*K1*M^5*
        Sqrt[Pi/2467465]*u^10)/(33827927674060800*b^3*E^u) + 
      (418350034693*d^14*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (4832561096294400*b^3*E^u) - (4522045409503*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^10)/(283441034612736000*b^3) - (1927680491597369*d^2*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^10)/(1649111474110464000*b^3) - 
      (74116328066135837*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (9070113107607552000*b^3) - (30076127784977*d^6*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^10)/(7267718836224000*b^3) + 
      (25792489338163*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (1230513242112000*b^3) + (56363646270443*d^10*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^10)/(9061052055552000*b^3) - 
      (214238517547949*d^12*K0*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (19934314522214400*b^3) - (4631876435533*d^14*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^10)/(1557368322048000*b^3) + 
      (2967812904037*d^16*K0*K1*M^5*Sqrt[Pi/2467465]*u^10)/
       (99671572611072000*b^3) + (146008873*d^18*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^10)/(28579662397440*b^3) + (36372816397*K1*M^5*Sqrt[(11*Pi)/224315]*
        u^10)/(549703824703488000*b^3*E^u) + 
      (173743511*d^16*K1*M^5*Sqrt[(13*Pi)/189805]*u^10)/
       (24162805481472000*b^3*E^u) + (3359533074343*d^12*K0*M^5*
        Sqrt[(17*Pi)/145145]*u^10)/(169139638370304000*b^3*E^u) + 
      (3677601259289*d^2*K1*M^5*Sqrt[(17*Pi)/145145]*u^10)/
       (1272998330892288000*b^3*E^u) + (129538820033131*d^6*K1*M^5*
        Sqrt[(17*Pi)/145145]*u^10)/(24186968286953472000*b^3*E^u) + 
      (2104369367*K0*M^5*Sqrt[Pi/2467465]*u^11)/(18662784172032000*b^3*E^u) + 
      (13900246196797*d^2*K0*M^5*Sqrt[Pi/2467465]*u^11)/
       (1803414302097408000*b^3*E^u) + (202404651670127*d^4*K0*M^5*
        Sqrt[Pi/2467465]*u^11)/(4111784608782090240*b^3*E^u) + 
      (38550958544507*d^6*K0*M^5*Sqrt[Pi/2467465]*u^11)/
       (2635759364603904000*b^3*E^u) - (12546296921825489*d^8*K0*M^5*
        Sqrt[Pi/2467465]*u^11)/(102794615219552256000*b^3*E^u) - 
      (43561426186099*d^10*K0*M^5*Sqrt[Pi/2467465]*u^11)/
       (2015580690579456000*b^3*E^u) + (2444142302243*d^12*K0*M^5*
        Sqrt[Pi/2467465]*u^11)/(42284909592576000*b^3*E^u) + 
      (144627787*d^14*K0*M^5*Sqrt[Pi/2467465]*u^11)/(10255859712000*b^3*
        E^u) - (23986853099591*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (18140226215215104000*b^3) - (1846614033343487*d^2*K0^2*M^5*
        Sqrt[Pi/2467465]*u^11)/(18140226215215104000*b^3) - 
      (3275077915692593*d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (4535056553803776000*b^3) - (1143000118640909*d^6*K0^2*M^5*
        Sqrt[Pi/2467465]*u^11)/(3023371035869184000*b^3) + 
      (4344000912169*d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (2349161644032000*b^3) - (330894870646183*d^12*K0^2*M^5*
        Sqrt[Pi/2467465]*u^11)/(348850504138752000*b^3) - 
      (494823071609*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (1812210411110400*b^3) + (349912298503*d^16*K0^2*M^5*Sqrt[Pi/2467465]*
        u^11)/(199343145222144000*b^3) + (856043957789749*d^2*K1*M^5*
        Sqrt[Pi/2467465]*u^11)/(102794615219552256000*b^3*E^u) + 
      (16393942575307013*d^4*K1*M^5*Sqrt[Pi/2467465]*u^11)/
       (308383845658656768000*b^3*E^u) + (976411860846091*d^6*K1*M^5*
        Sqrt[Pi/2467465]*u^11)/(61676769131731353600*b^3*E^u) - 
      (45598504753441*d^8*K1*M^5*Sqrt[Pi/2467465]*u^11)/
       (346109815554048000*b^3*E^u) - (897204781169*d^10*K1*M^5*
        Sqrt[Pi/2467465]*u^11)/(38189949926768640*b^3*E^u) + 
      (277338161773*d^14*K1*M^5*Sqrt[Pi/2467465]*u^11)/
       (18122104111104000*b^3*E^u) + (657333437*d^16*K1*M^5*Sqrt[Pi/2467465]*
        u^11)/(6040701370368000*b^3*E^u) - 
      (95949403543109*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/(54420678645645312000*
        b^3) - (6725892345308243*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (54420678645645312000*b^3) - (5831969057034937*d^4*K1^2*M^5*
        Sqrt[Pi/2467465]*u^11)/(6802584830705664000*b^3) - 
      (20407653676909463*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (45350565538037760000*b^3) + (7664024522748887*d^8*K1^2*M^5*
        Sqrt[Pi/2467465]*u^11)/(3488505041387520000*b^3) + 
      (109534429551367*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (158568410972160000*b^3) - (590682528547997*d^12*K1^2*M^5*
        Sqrt[Pi/2467465]*u^11)/(523275756208128000*b^3) - 
      (98266424885129*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^11)/
       (299014717833216000*b^3) + (596489*d^16*K0*M^5*Sqrt[(13*Pi)/189805]*
        u^11)/(87546396672000*b^3*E^u) + (699489314341*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/189805]*u^11)/(15856841097216000*b^3) + 
      (162510853*K1*M^5*Sqrt[(17*Pi)/145145]*u^11)/(22675282769018880*b^3*
        E^u) + (2588894197*d^18*K1^2*M^5*Sqrt[(17*Pi)/145145]*u^11)/
       (66447715074048000*b^3) + (1213001851*d^18*K0^2*M^5*
        Sqrt[(29*Pi)/85085]*u^11)/(66447715074048000*b^3) + 
      (326033401*d^12*K1*M^5*Sqrt[(29*Pi)/85085]*u^11)/
       (151558815744000*b^3*E^u) + (1255978849*d^16*K1^2*M^5*
        Sqrt[(119*Pi)/20735]*u^11)/(85432776523776000*b^3) + 
      (46443071*K0*M^5*Sqrt[Pi/2467465]*u^12)/(2834410346127360*b^3*E^u) + 
      (9661582830623*d^2*K0*M^5*Sqrt[Pi/2467465]*u^12)/
       (8566217934962688000*b^3*E^u) + (551794683401233*d^4*K0*M^5*
        Sqrt[Pi/2467465]*u^12)/(77095961414664192000*b^3*E^u) + 
      (12951890804803*d^6*K0*M^5*Sqrt[Pi/2467465]*u^12)/
       (5930458570358784000*b^3*E^u) - (41250533378279*d^8*K0*M^5*
        Sqrt[Pi/2467465]*u^12)/(2336241254989824000*b^3*E^u) - 
      (15303638461747*d^10*K0*M^5*Sqrt[Pi/2467465]*u^12)/
       (4535056553803776000*b^3*E^u) + (88250666887*d^12*K0*M^5*
        Sqrt[Pi/2467465]*u^12)/(10571227398144000*b^3*E^u) + 
      (9808133453*d^14*K0*M^5*Sqrt[Pi/2467465]*u^12)/(4530526027776000*b^3*
        E^u) + (9894317*d^16*K0*M^5*Sqrt[Pi/2467465]*u^12)/
       (302035068518400*b^3*E^u) + (3974838661*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (226752827690188800*b^3*E^u) + (447231264827*d^2*K1*M^5*
        Sqrt[Pi/2467465]*u^12)/(372444258041856000*b^3*E^u) + 
      (195849786913049*d^4*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (25698653804888064000*b^3*E^u) + (59883213383879*d^6*K1*M^5*
        Sqrt[Pi/2467465]*u^12)/(25698653804888064000*b^3*E^u) - 
      (1448063236253701*d^8*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (77095961414664192000*b^3*E^u) - (714606156223*d^10*K1*M^5*
        Sqrt[Pi/2467465]*u^12)/(197176371904512000*b^3*E^u) + 
      (281630697143*d^12*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (31713682194432000*b^3*E^u) + (10507344871*d^14*K1*M^5*
        Sqrt[Pi/2467465]*u^12)/(4530526027776000*b^3*E^u) + 
      (170371573*d^16*K1*M^5*Sqrt[Pi/2467465]*u^12)/(4530526027776000*b^3*
        E^u) - (982833700533397*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (27210339322822656000*b^3) - (37643067107119*d^4*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^12)/(147882278928384000*b^3) - 
      (8987644014457*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (64418416957440000*b^3) + (1134540450854801*d^8*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^12)/(1744252520693760000*b^3) + 
      (34509804191287*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (158568410972160000*b^3) - (2828103547*d^12*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^12)/(8439931551744*b^3) - (3835280395087*d^14*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^12)/(37376839729152000*b^3) + 
      (745934867*d^16*K0*K1*M^5*Sqrt[Pi/2467465]*u^12)/
       (13000639905792000*b^3) + (319211693*d^18*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^12)/(1328954301480960*b^3) - (157431653521*K0*K1*M^5*
        Sqrt[(17*Pi)/145145]*u^12)/(5442067864564531200*b^3) + 
      (390979387*K0*M^5*Sqrt[Pi/2467465]*u^13)/(188960689741824000*b^3*E^u) + 
      (436710891971*d^2*K0*M^5*Sqrt[Pi/2467465]*u^13)/
       (3212331725611008000*b^3*E^u) + (8309363729021*d^4*K0*M^5*
        Sqrt[Pi/2467465]*u^13)/(9636995176833024000*b^3*E^u) + 
      (2599794954101*d^6*K0*M^5*Sqrt[Pi/2467465]*u^13)/
       (9636995176833024000*b^3*E^u) - (1837818814439*d^8*K0*M^5*
        Sqrt[Pi/2467465]*u^13)/(876090470621184000*b^3*E^u) - 
      (258273704197*d^10*K0*M^5*Sqrt[Pi/2467465]*u^13)/
       (566882069225472000*b^3*E^u) + (160187471*d^14*K0*M^5*Sqrt[Pi/2467465]*
        u^13)/(566315753472000*b^3*E^u) + (29119*d^16*K0*M^5*Sqrt[Pi/2467465]*
        u^13)/(3539473459200*b^3*E^u) - (12368993541701*d^2*K0^2*M^5*
        Sqrt[Pi/2467465]*u^13)/(5442067864564531200*b^3) - 
      (1376419107887*d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (85032310383820800*b^3) - (106369641826853*d^6*K0^2*M^5*
        Sqrt[Pi/2467465]*u^13)/(11337641384509440000*b^3) + 
      (3990395201153*d^8*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (96902917816320000*b^3) + (2387748176813*d^10*K0^2*M^5*
        Sqrt[Pi/2467465]*u^13)/(158568410972160000*b^3) - 
      (90056767907*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (4219965775872000*b^3) - (6092032459*d^16*K0^2*M^5*Sqrt[Pi/2467465]*
        u^13)/(149507358916608000*b^3) + 
      (3014629*d^18*K0^2*M^5*Sqrt[Pi/2467465]*u^13)/(153105334272000*b^3) + 
      (1372807619303*d^2*K1*M^5*Sqrt[Pi/2467465]*u^13)/
       (9636995176833024000*b^3*E^u) + (2907263855137*d^4*K1*M^5*
        Sqrt[Pi/2467465]*u^13)/(3212331725611008000*b^3*E^u) + 
      (304595266531*d^6*K1*M^5*Sqrt[Pi/2467465]*u^13)/
       (1070777241870336000*b^3*E^u) - (2354227420903*d^8*K1*M^5*
        Sqrt[Pi/2467465]*u^13)/(1070777241870336000*b^3*E^u) - 
      (274318128043*d^10*K1*M^5*Sqrt[Pi/2467465]*u^13)/
       (566882069225472000*b^3*E^u) + (4121208671*d^12*K1*M^5*
        Sqrt[Pi/2467465]*u^13)/(3964210274304000*b^3*E^u) - 
      (42363376499*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/(1236833605582848000*
        b^3) - (69113743518569*d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (27210339322822656000*b^3) - (2057436224429*d^4*K1^2*M^5*
        Sqrt[Pi/2467465]*u^13)/(113376413845094400*b^3) - 
      (2467226659739*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (231380436418560000*b^3) + (40228054465549*d^8*K1^2*M^5*
        Sqrt[Pi/2467465]*u^13)/(872126260346880000*b^3) + 
      (8184729995683*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^13)/
       (475705232916480000*b^3) - (8592396079*d^16*K1^2*M^5*Sqrt[Pi/2467465]*
        u^13)/(149507358916608000*b^3) + (6986500733*d^18*K1^2*M^5*
        Sqrt[Pi/2467465]*u^13)/(299014717833216000*b^3) - 
      (954371659*d^14*K1^2*M^5*Sqrt[(5*Pi)/493493]*u^13)/
       (598029435666432*b^3) + (357587059*d^12*K0*M^5*Sqrt[(11*Pi)/224315]*
        u^13)/(3964210274304000*b^3*E^u) + 
      (9431*d^16*K1*M^5*Sqrt[(11*Pi)/224315]*u^13)/(11326315069440*b^3*E^u) - 
      (1824620011*d^12*K1^2*M^5*Sqrt[(13*Pi)/189805]*u^13)/
       (991052568576000*b^3) - (117532949*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^13)/
       (65096505556992000*b^3) + (73817761*K1*M^5*Sqrt[(17*Pi)/145145]*u^13)/
       (566882069225472000*b^3*E^u) - (190024259*d^14*K0^2*M^5*
        Sqrt[(29*Pi)/85085]*u^13)/(786880836403200*b^3) + 
      (181463*d^14*K1*M^5*Sqrt[(187*Pi)/13195]*u^13)/(113263150694400*b^3*
        E^u) + (920486971*d^2*K0*M^5*Sqrt[Pi/2467465]*u^14)/
       (74130732129484800*b^3*E^u) + (7140613939*d^4*K0*M^5*Sqrt[Pi/2467465]*
        u^14)/(87609047062118400*b^3*E^u) + 
      (26142256271*d^6*K0*M^5*Sqrt[Pi/2467465]*u^14)/(963699517683302400*b^3*
        E^u) - (926758487843*d^8*K0*M^5*Sqrt[Pi/2467465]*u^14)/
       (4818497588416512000*b^3*E^u) - (4931839949*d^10*K0*M^5*
        Sqrt[Pi/2467465]*u^14)/(94480344870912000*b^3*E^u) + 
      (1255967*d^14*K0*M^5*Sqrt[Pi/2467465]*u^14)/(40451125248000*b^3*E^u) + 
      (2540347*K1*M^5*Sqrt[Pi/2467465]*u^14)/(8857532331648000*b^3*E^u) + 
      (5609383639*d^2*K1*M^5*Sqrt[Pi/2467465]*u^14)/(438045235310592000*b^3*
        E^u) + (1081720877*d^4*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (12849326902444032*b^3*E^u) + (27525039673*d^6*K1*M^5*Sqrt[Pi/2467465]*
        u^14)/(963699517683302400*b^3*E^u) - 
      (956359030381*d^8*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (4818497588416512000*b^3*E^u) - (1039901663*d^10*K1*M^5*
        Sqrt[Pi/2467465]*u^14)/(18896068974182400*b^3*E^u) + 
      (8037409*d^12*K1*M^5*Sqrt[Pi/2467465]*u^14)/(86178484224000*b^3*E^u) + 
      (486181*d^14*K1*M^5*Sqrt[Pi/2467465]*u^14)/(14903046144000*b^3*E^u) + 
      (504737*d^16*K1*M^5*Sqrt[Pi/2467465]*u^14)/(283157876736000*b^3*E^u) - 
      (134192117987*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (261637878104064000*b^3) - (491036554901*d^4*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^14)/(130818939052032000*b^3) - 
      (176355982727*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (72677188362240000*b^3) + (2066137422857*d^8*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^14)/(218031565086720000*b^3) + 
      (5247502157*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (1292677263360000*b^3) - (129903491491*d^12*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^14)/(26163787810406400*b^3) - (11509480049*d^14*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^14)/(6229473288192000*b^3) - 
      (1183687*d^16*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/(39344041820160*b^3) + 
      (11055839*d^18*K0*K1*M^5*Sqrt[Pi/2467465]*u^14)/
       (1625079988224000*b^3) + (9439*d^16*K0*M^5*Sqrt[(7*Pi)/352495]*u^14)/
       (40451125248000*b^3*E^u) + (1087381*d^12*K0*M^5*Sqrt[(11*Pi)/224315]*
        u^14)/(132140342476800*b^3*E^u) + (21563*K0*M^5*Sqrt[(29*Pi)/85085]*
        u^14)/(2214383082912000*b^3*E^u) - 
      (1193*K0*K1*M^5*Sqrt[(493*Pi)/5005]*u^14)/(86065091481600*b^3) + 
      (K0*M^5*Sqrt[Pi/2467465]*u^15)/(122898384000*b^3*E^u) + 
      (250583*d^2*K0*M^5*Sqrt[Pi/2467465]*u^15)/(335456529408000*b^3*E^u) + 
      (175115849*d^4*K0*M^5*Sqrt[Pi/2467465]*u^15)/(34417839917260800*b^3*
        E^u) + (2973697*d^6*K0*M^5*Sqrt[Pi/2467465]*u^15)/
       (1203420976128000*b^3*E^u) - (1988534803*d^8*K0*M^5*Sqrt[Pi/2467465]*
        u^15)/(172089199586304000*b^3*E^u) - 
      (895003*d^10*K0*M^5*Sqrt[Pi/2467465]*u^15)/(177594633216000*b^3*E^u) + 
      (364561*d^12*K0*M^5*Sqrt[Pi/2467465]*u^15)/(70789469184000*b^3*E^u) - 
      (1718128189*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/(6802584830705664000*b^3) - 
      (47890112279*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (404915763732480000*b^3) + (166694329969*d^8*K0^2*M^5*Sqrt[Pi/2467465]*
        u^15)/(436063130173440000*b^3) + (24382063669*d^10*K0^2*M^5*
        Sqrt[Pi/2467465]*u^15)/(118926308229120000*b^3) - 
      (4427815489*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (21803156508672000*b^3) - (1705913149*d^14*K0^2*M^5*Sqrt[Pi/2467465]*
        u^15)/(18688419864576000*b^3) + 
      (958549*d^18*K0^2*M^5*Sqrt[Pi/2467465]*u^15)/(2135819413094400*b^3) + 
      (K1*M^5*Sqrt[Pi/2467465]*u^15)/(116430048000*b^3*E^u) + 
      (131971927*d^2*K1*M^5*Sqrt[Pi/2467465]*u^15)/(172089199586304000*b^3*
        E^u) + (6716267*d^4*K1*M^5*Sqrt[Pi/2467465]*u^15)/
       (1274734811750400*b^3*E^u) + (3293569*d^6*K1*M^5*Sqrt[Pi/2467465]*
        u^15)/(1203420976128000*b^3*E^u) - 
      (690798193*d^8*K1*M^5*Sqrt[Pi/2467465]*u^15)/(57363066528768000*b^3*
        E^u) - (39601*d^10*K1*M^5*Sqrt[Pi/2467465]*u^15)/
       (7256554905600*b^3*E^u) + (380689*d^12*K1*M^5*Sqrt[Pi/2467465]*u^15)/
       (70789469184000*b^3*E^u) + (43223*d^14*K1*M^5*Sqrt[Pi/2467465]*u^15)/
       (14157893836800*b^3*E^u) + (20393*d^16*K1*M^5*Sqrt[Pi/2467465]*u^15)/
       (70789469184000*b^3*E^u) - (20242198021*d^2*K1^2*M^5*Sqrt[Pi/2467465]*
        u^15)/(971797832957952000*b^3) - (442707599*d^4*K1^2*M^5*
        Sqrt[Pi/2467465]*u^15)/(2742977754316800*b^3) - 
      (6664493383*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (51534733565952000*b^3) + (26676357077*d^10*K1^2*M^5*Sqrt[Pi/2467465]*
        u^15)/(118926308229120000*b^3) - (70463439091*d^12*K1^2*M^5*
        Sqrt[Pi/2467465]*u^15)/(327047347630080000*b^3) - 
      (100228189*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^15)/
       (1004753756160000*b^3) - (15433711*d^16*K1^2*M^5*Sqrt[Pi/2467465]*
        u^15)/(4983578630553600*b^3) + (38266471*d^18*K1^2*M^5*
        Sqrt[Pi/2467465]*u^15)/(74753679458304000*b^3) + 
      (737*d^14*K0*M^5*Sqrt[(11*Pi)/224315]*u^15)/(2831578767360*b^3*E^u) + 
      (1723*d^16*K0*M^5*Sqrt[(11*Pi)/224315]*u^15)/(70789469184000*b^3*E^u) - 
      (7930803899*d^2*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^15)/
       (6802584830705664000*b^3) - (123869*d^16*K0^2*M^5*Sqrt[(17*Pi)/145145]*
        u^15)/(786880836403200*b^3) - (4016381*K1^2*M^5*Sqrt[(17*Pi)/145145]*
        u^15)/(251947586322432000*b^3) - 
      (5584093*d^4*K0^2*M^5*Sqrt[(29*Pi)/85085]*u^15)/
       (1062903879797760*b^3) + (7698139*d^8*K1^2*M^5*Sqrt[(29*Pi)/85085]*
        u^15)/(550816585482240*b^3) + (K0*M^5*Sqrt[Pi/2467465]*u^16)/
       (1106085456000*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/2467465]*u^16)/
       (2765213640*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/2467465]*u^16)/
       (2194614000*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/2467465]*u^16)/
       (2633536800*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/2467465]*u^16)/
       (24579676800*b^3*E^u) + (K1*M^5*Sqrt[Pi/2467465]*u^16)/
       (1106085456000*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/2467465]*u^16)/
       (2765213640*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/2467465]*u^16)/
       (2194614000*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/2467465]*u^16)/
       (2633536800*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/2467465]*u^16)/
       (24579676800*b^3*E^u) - (521431*K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/
       (14788227892838400*b^3) - (3354865447*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^16)/(1700646207676416000*b^3) - 
      (226647569*d^4*K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/
       (12883683391488000*b^3) - (15020860157*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^16)/(708602586531840000*b^3) + (256643869*d^8*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^16)/(5737672765440000*b^3) + 
      (367645319*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/
       (9910525685760000*b^3) - (3940551101*d^12*K0*K1*M^5*Sqrt[Pi/2467465]*
        u^16)/(163523673815040000*b^3) - (379858681*d^14*K0*K1*M^5*
        Sqrt[Pi/2467465]*u^16)/(23360524830720000*b^3) + 
      (2248739*d^18*K0*K1*M^5*Sqrt[Pi/2467465]*u^16)/(18688419864576000*
        b^3) + (d^6*K0*M^5*Sqrt[(7*Pi)/352495]*u^16)/(13167684000*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(7*Pi)/352495]*u^16)/(13167684000*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[(11*Pi)/224315]*u^16)/(276521364000*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[(11*Pi)/224315]*u^16)/(13167684000*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(11*Pi)/224315]*u^16)/(276521364000*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[(11*Pi)/224315]*u^16)/(13167684000*b^3*E^u) - 
      (56587*d^16*K0*K1*M^5*Sqrt[(29*Pi)/85085]*u^16)/
       (2076491096064000*b^3) - (d^8*K0*M^5*Sqrt[(77*Pi)/32045]*u^16)/
       (79006104000*b^3*E^u) - (d^8*K1*M^5*Sqrt[(77*Pi)/32045]*u^16)/
       (79006104000*b^3*E^u) - (5628481*d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^17)/
       (130818939052032000*b^3) - (17650799*d^6*K0^2*M^5*Sqrt[Pi/2467465]*
        u^17)/(23360524830720000*b^3) + (200396291*d^8*K0^2*M^5*
        Sqrt[Pi/2467465]*u^17)/(163523673815040000*b^3) - 
      (105736571*d^12*K0^2*M^5*Sqrt[Pi/2467465]*u^17)/
       (163523673815040000*b^3) - (1856713*d^14*K0^2*M^5*Sqrt[Pi/2467465]*
        u^17)/(3337217832960000*b^3) - (38317*d^16*K0^2*M^5*Sqrt[Pi/2467465]*
        u^17)/(2336052483072000*b^3) + (147113*d^18*K0^2*M^5*Sqrt[Pi/2467465]*
        u^17)/(18688419864576000*b^3) - (151967*K1^2*M^5*Sqrt[Pi/2467465]*
        u^17)/(98114204289024000*b^3) - (18139067*d^2*K1^2*M^5*
        Sqrt[Pi/2467465]*u^17)/(392456817156096000*b^3) - 
      (46628611*d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^17)/(98114204289024000*b^3) - 
      (4420837*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^17)/(5163905488896000*b^3) + 
      (4056263*d^10*K1^2*M^5*Sqrt[Pi/2467465]*u^17)/(2877249392640000*b^3) - 
      (105494131*d^12*K1^2*M^5*Sqrt[Pi/2467465]*u^17)/
       (163523673815040000*b^3) - (5028997*d^14*K1^2*M^5*Sqrt[Pi/2467465]*
        u^17)/(7786841610240000*b^3) - (96683*d^16*K1^2*M^5*Sqrt[Pi/2467465]*
        u^17)/(2336052483072000*b^3) + (119921*d^18*K1^2*M^5*Sqrt[Pi/2467465]*
        u^17)/(18688419864576000*b^3) + 
      (661357*d^10*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^17)/
       (5946315411456000*b^3) + (9775817*d^8*K1^2*M^5*Sqrt[(13*Pi)/189805]*
        u^17)/(98114204289024000*b^3) - (251*K0^2*M^5*Sqrt[(17*Pi)/145145]*
        u^17)/(2973157705728000*b^3) - (841417*d^4*K0^2*M^5*
        Sqrt[(17*Pi)/145145]*u^17)/(32704734763008000*b^3) - 
      (2789*K0*K1*M^5*Sqrt[Pi/2467465]*u^18)/(12264275536128000*b^3) - 
      (8147*d^2*K0*K1*M^5*Sqrt[Pi/2467465]*u^18)/(1226427553612800*b^3) - 
      (117253*d^6*K0*K1*M^5*Sqrt[Pi/2467465]*u^18)/(557467069824000*b^3) + 
      (435059*d^8*K0*K1*M^5*Sqrt[Pi/2467465]*u^18)/(3066068884032000*b^3) + 
      (1098017*d^10*K0*K1*M^5*Sqrt[Pi/2467465]*u^18)/(2787335349120000*b^3) + 
      (4897*d^12*K0*K1*M^5*Sqrt[Pi/2467465]*u^18)/(929111783040000*b^3) - 
      (3569*d^14*K0*K1*M^5*Sqrt[Pi/2467465]*u^18)/(18961464960000*b^3) - 
      (2833*d^16*K0*K1*M^5*Sqrt[Pi/2467465]*u^18)/(53092101888000*b^3) - 
      (d^18*K0*K1*M^5*Sqrt[Pi/2467465]*u^18)/(316024416000*b^3) - 
      (28549*d^4*K0*K1*M^5*Sqrt[(17*Pi)/145145]*u^18)/
       (6132137768064000*b^3) + (d^2*K0^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (3932748288000*b^3) + (d^4*K0^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (294956121600*b^3) + (137*d^6*K0^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (14747806080000*b^3) + (137*d^14*K0^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (14747806080000*b^3) + (d^16*K0^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (294956121600*b^3) + (d^18*K0^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (3932748288000*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (3932748288000*b^3) + (d^4*K1^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (294956121600*b^3) + (137*d^6*K1^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (14747806080000*b^3) + (137*d^14*K1^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (14747806080000*b^3) + (d^16*K1^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (294956121600*b^3) + (d^18*K1^2*M^5*Sqrt[Pi/2467465]*u^19)/
       (3932748288000*b^3) - (d^10*K0^2*M^5*Sqrt[(11*Pi)/224315]*u^19)/
       (517466880000*b^3) - (d^10*K1^2*M^5*Sqrt[(11*Pi)/224315]*u^19)/
       (517466880000*b^3) - (d^8*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^19)/
       (7373903040000*b^3) - (d^12*K0^2*M^5*Sqrt[(17*Pi)/145145]*u^19)/
       (7373903040000*b^3) - (d^8*K1^2*M^5*Sqrt[(17*Pi)/145145]*u^19)/
       (7373903040000*b^3) - (d^12*K1^2*M^5*Sqrt[(17*Pi)/145145]*u^19)/
       (7373903040000*b^3))/Pi}, 8, 13, 1]}, 3, 5, 1]


==> anc/spectrum_14_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-1271*d^6*K1^2*M^4*Sqrt[17/(5515510*Pi)]*u^2)/
       (2543616*b^2) + (11*K1^2*M^4*Sqrt[77/(1217710*Pi)]*u^2)/
       (1589760*b^2) + (5599*d^2*K1^2*M^4*Sqrt[77/(1217710*Pi)]*u^2)/
       (12718080*b^2) + (15719*d^4*K1^2*M^4*Sqrt[77/(1217710*Pi)]*u^2)/
       (6359040*b^2) - (1991*d^8*K1^2*M^4*Sqrt[143/(655690*Pi)]*u^2)/
       (635904*b^2) + (1331*d^10*K1^2*M^4*Sqrt[143/(655690*Pi)]*u^2)/
       (12718080*b^2) + (121*d^12*K1^2*M^4*Sqrt[143/(655690*Pi)]*u^2)/
       (92160*b^2) - (K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(8478720*b^2) - 
      (7*d^2*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(942080*b^2) - 
      (1043*d^4*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(25436160*b^2) + 
      (91*d^6*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(25436160*b^2) - 
      (143*d^10*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(25436160*b^2) - 
      (1001*d^12*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(25436160*b^2) - 
      (143*d^14*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(25436160*b^2) + 
      (121*d^14*K1^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(4239360*b^2) + 
      (143*d^8*K0^2*M^4*Sqrt[17017/(5510*Pi)]*u^2)/(25436160*b^2) + 
      (d^6*K1^2*M^4*u^2)/(5888*b^2*Sqrt[93763670*Pi]) + 
      (71627*d^2*K0*K1*M^4*Sqrt[5/(18752734*Pi)]*u^3)/(183140352*b^2) + 
      (8431723*d^4*K0*K1*M^4*Sqrt[7/(13394810*Pi)]*u^3)/(4578508800*b^2) + 
      (87161*d^6*K0*K1*M^4*Sqrt[77/(1217710*Pi)]*u^3)/(1526169600*b^2) - 
      (116111*d^8*K0*K1*M^4*Sqrt[143/(655690*Pi)]*u^3)/(508723200*b^2) + 
      (504457*d^12*K0*K1*M^4*Sqrt[143/(655690*Pi)]*u^3)/(4578508800*b^2) + 
      (112627*d^14*K0*K1*M^4*Sqrt[143/(655690*Pi)]*u^3)/(4578508800*b^2) - 
      (89*d^10*K0*K1*M^4*Sqrt[12155/(7714*Pi)]*u^3)/(183140352*b^2) + 
      (127093*K0*K1*M^4*u^3)/(4578508800*b^2*Sqrt[93763670*Pi]) + 
      (20081*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^4)/(5127929856*b^2) + 
      (111617*d^6*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^4)/(3052339200*b^2) - 
      (2005799*d^14*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^4)/(9157017600*b^2) + 
      (4072595687*d^8*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^4)/
       (160247808000*b^2) - (13245643*d^12*K1^2*M^4*Sqrt[11/(8523970*Pi)]*
        u^4)/(1271808000*b^2) - (105571*d^2*K0^2*M^4*Sqrt[13/(7212590*Pi)]*
        u^4)/(457850880*b^2) - (66553217*d^12*K0^2*M^4*Sqrt[19/(4934930*Pi)]*
        u^4)/(128198246400*b^2) + (295399*d^8*K0^2*M^4*Sqrt[143/(655690*Pi)]*
        u^4)/(1017446400*b^2) - (28132061*d^10*K1^2*M^4*Sqrt[209/(448630*Pi)]*
        u^4)/(320495616000*b^2) - (8279261*d^14*K1^2*M^4*
        Sqrt[209/(448630*Pi)]*u^4)/(106831872000*b^2) - 
      (17439713*d^2*K1^2*M^4*Sqrt[493/(190190*Pi)]*u^4)/(480743424000*b^2) - 
      (919*d^10*K0^2*M^4*Sqrt[715/(131138*Pi)]*u^4)/(366280704*b^2) - 
      (4189*d^2*K0^2*M^4*u^4)/(610467840*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (442519279*d^2*K1^2*M^4*u^4)/(106831872000*Sqrt[93763670]*b^2*
        Sqrt[Pi]) - (11379833*K0^2*M^4*u^4)/(128198246400*b^2*
        Sqrt[93763670*Pi]) - (159244229*d^4*K0^2*M^4*u^4)/
       (9157017600*b^2*Sqrt[93763670*Pi]) - (35194349*d^12*K0^2*M^4*u^4)/
       (4748083200*b^2*Sqrt[93763670*Pi]) - (169152701*K1^2*M^4*u^4)/
       (480743424000*b^2*Sqrt[93763670*Pi]) - (517233809*d^4*K1^2*M^4*u^4)/
       (4292352000*b^2*Sqrt[93763670*Pi]) + (63219329*d^6*K1^2*M^4*u^4)/
       (5087232000*b^2*Sqrt[93763670*Pi]) + 
      (15143064773*d^8*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^5)/
       (640991232000*b^2) - (619198397*d^4*K0*K1*M^4*Sqrt[143/(655690*Pi)]*
        u^5)/(961486848000*b^2) - (6020999*d^12*K0*K1*M^4*
        Sqrt[143/(655690*Pi)]*u^5)/(7913472000*b^2) - 
      (3445273*d^14*K0*K1*M^4*Sqrt[143/(655690*Pi)]*u^5)/(30523392000*b^2) - 
      (1172189*d^10*K0*K1*M^4*Sqrt[209/(448630*Pi)]*u^5)/(27869184000*b^2) - 
      (565596929*K0*K1*M^4*u^5)/(1922973696000*b^2*Sqrt[93763670*Pi]) - 
      (36776259683*d^2*K0*K1*M^4*u^5)/(1922973696000*b^2*Sqrt[93763670*Pi]) - 
      (2238135101*d^4*K0*K1*M^4*u^5)/(128198246400*b^2*Sqrt[93763670*Pi]) + 
      (9611611*d^6*K0*K1*M^4*u^5)/(3391488000*b^2*Sqrt[93763670*Pi]) + 
      (4403137049*d^8*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^6)/
       (366280704000*b^2) - (4872362861*d^2*K0^2*M^4*Sqrt[11/(8523970*Pi)]*
        u^6)/(15383789568000*b^2) + (12122200193*d^8*K0^2*M^4*
        Sqrt[11/(8523970*Pi)]*u^6)/(2563964928000*b^2) - 
      (4357621379*d^2*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^6)/
       (7691894784000*b^2) - (250188179*d^10*K1^2*M^4*Sqrt[13/(7212590*Pi)]*
        u^6)/(854654976000*b^2) - (1054968161*d^14*K1^2*M^4*
        Sqrt[13/(7212590*Pi)]*u^6)/(2563964928000*b^2) - 
      (2527480139*d^4*K0^2*M^4*Sqrt[29/(3233230*Pi)]*u^6)/
       (3845947392000*b^2) - (46822267*d^14*K0^2*M^4*Sqrt[187/(501410*Pi)]*
        u^6)/(2563964928000*b^2) - (327599*d^10*K0^2*M^4*
        Sqrt[209/(448630*Pi)]*u^6)/(854654976000*b^2) - 
      (1671289*K0^2*M^4*Sqrt[221/(424270*Pi)]*u^6)/(7691894784000*b^2) + 
      (55981307*d^2*K0^2*M^4*u^6)/(1025585971200*Sqrt[93763670]*b^2*
        Sqrt[Pi]) - (126294067*d^2*K1^2*M^4*u^6)/(213663744000*Sqrt[93763670]*
        b^2*Sqrt[Pi]) - (25504697*d^4*K0^2*M^4*u^6)/(11395399680*b^2*
        Sqrt[93763670*Pi]) - (192441311*d^6*K0^2*M^4*u^6)/
       (122093568000*b^2*Sqrt[93763670*Pi]) - (56822762977*d^12*K0^2*M^4*u^6)/
       (2563964928000*b^2*Sqrt[93763670*Pi]) - (124121929*K1^2*M^4*u^6)/
       (1098842112000*b^2*Sqrt[93763670*Pi]) - (40043804257*d^4*K1^2*M^4*u^6)/
       (1098842112000*b^2*Sqrt[93763670*Pi]) + (145410431*d^6*K1^2*M^4*u^6)/
       (40697856000*b^2*Sqrt[93763670*Pi]) - (3922783153*d^12*K1^2*M^4*u^6)/
       (111476736000*b^2*Sqrt[93763670*Pi]) + 
      (632029*d^6*K0*K1*M^4*Sqrt[7/(13394810*Pi)]*u^7)/(10174464000*b^2) - 
      (19553*K0*K1*M^4*Sqrt[17/(5515510*Pi)]*u^7)/(5935104000*b^2) - 
      (6248087*d^4*K0*K1*M^4*Sqrt[17/(5515510*Pi)]*u^7)/(5087232000*b^2) + 
      (12077912101*d^8*K0*K1*M^4*Sqrt[19/(4934930*Pi)]*u^7)/
       (5127929856000*b^2) - (33895249*d^2*K0*K1*M^4*u^7)/
       (9289728000*b^2*Sqrt[93763670*Pi]) + (204561083*d^8*K0*K1*M^4*u^7)/
       (44590694400*b^2*Sqrt[93763670*Pi]) - (103833869*d^10*K0*K1*M^4*u^7)/
       (91570176000*b^2*Sqrt[93763670*Pi]) - (6668552701*d^12*K0*K1*M^4*u^7)/
       (320495616000*b^2*Sqrt[93763670*Pi]) - (2082315269*d^14*K0*K1*M^4*u^7)/
       (640991232000*b^2*Sqrt[93763670*Pi]) - 
      (44185579*d^4*K0^2*M^4*Sqrt[7/(13394810*Pi)]*u^8)/(137355264000*b^2) - 
      (1163081*d^10*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^8)/(167215104000*b^2) + 
      (100279807*d^8*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^8)/(213663744000*b^2) + 
      (997369*d^6*K1^2*M^4*Sqrt[13/(7212590*Pi)]*u^8)/(91570176000*b^2) + 
      (4691822581*d^8*K1^2*M^4*Sqrt[13/(7212590*Pi)]*u^8)/
       (7691894784000*b^2) - (70886999*d^2*K1^2*M^4*Sqrt[17/(5515510*Pi)]*
        u^8)/(1922973696000*b^2) - (365621287*d^2*K0^2*M^4*
        Sqrt[19/(4934930*Pi)]*u^8)/(15383789568000*b^2) - 
      (1819*d^6*K0^2*M^4*Sqrt[323/(290290*Pi)]*u^8)/(10174464000*b^2) - 
      (829921*d^12*K0^2*M^4*Sqrt[6061/(15470*Pi)]*u^8)/(1922973696000*b^2) + 
      (399750269*d^2*K0^2*M^4*u^8)/(15383789568000*Sqrt[93763670]*b^2*
        Sqrt[Pi]) - (11081839*K0^2*M^4*u^8)/(1922973696000*b^2*
        Sqrt[93763670*Pi]) - (19717891*d^4*K0^2*M^4*u^8)/
       (54942105600*b^2*Sqrt[93763670*Pi]) + (14411*d^8*K0^2*M^4*u^8)/
       (106831872*b^2*Sqrt[93763670*Pi]) - (876959*d^10*K0^2*M^4*u^8)/
       (28488499200*b^2*Sqrt[93763670*Pi]) - (794838727*d^14*K0^2*M^4*u^8)/
       (1922973696000*b^2*Sqrt[93763670*Pi]) - (20498173*K1^2*M^4*u^8)/
       (1922973696000*b^2*Sqrt[93763670*Pi]) - (37223899*d^4*K1^2*M^4*u^8)/
       (10988421120*b^2*Sqrt[93763670*Pi]) + (421566419*d^8*K1^2*M^4*u^8)/
       (7691894784000*b^2*Sqrt[93763670*Pi]) - (5039641*d^10*K1^2*M^4*u^8)/
       (27869184000*b^2*Sqrt[93763670*Pi]) - (434015249*d^12*K1^2*M^4*u^8)/
       (128198246400*b^2*Sqrt[93763670*Pi]) - (68558219*d^14*K1^2*M^4*u^8)/
       (128198246400*b^2*Sqrt[93763670*Pi]) - 
      (2866133*d^10*K0*K1*M^4*Sqrt[13/(7212590*Pi)]*u^9)/(721115136000*b^2) - 
      (14986669*d^12*K0*K1*M^4*Sqrt[19/(4934930*Pi)]*u^9)/
       (206032896000*b^2) - (30587*d^2*K0*K1*M^4*Sqrt[209/(448630*Pi)]*u^9)/
       (26707968000*b^2) - (77681*K0*K1*M^4*u^9)/(20901888000*b^2*
        Sqrt[93763670*Pi]) - (219352591*d^4*K0*K1*M^4*u^9)/
       (160247808000*b^2*Sqrt[93763670*Pi]) - (1019*d^6*K0*K1*M^4*u^9)/
       (1907712000*b^2*Sqrt[93763670*Pi]) + (68236537*d^8*K0*K1*M^4*u^9)/
       (20901888000*b^2*Sqrt[93763670*Pi]) - (19691629*d^14*K0*K1*M^4*u^9)/
       (90139392000*b^2*Sqrt[93763670*Pi]) - 
      (979117*d^4*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^10)/(77262336000*b^2) - 
      (1882861*d^2*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^10)/(1442230272000*b^2) - 
      (4854917*d^4*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^10)/(640991232000*b^2) - 
      (6727663*d^12*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^10)/(721115136000*b^2) - 
      (40343*d^10*K1^2*M^4*Sqrt[17/(5515510*Pi)]*u^10)/(360557568000*b^2) - 
      (158141*d^14*K1^2*M^4*Sqrt[17/(5515510*Pi)]*u^10)/(120185856000*b^2) - 
      (947*d^6*K0^2*M^4*Sqrt[19/(4934930*Pi)]*u^10)/(10450944000*b^2) - 
      (90053*K1^2*M^4*Sqrt[19/(4934930*Pi)]*u^10)/(5768921088000*b^2) - 
      (277*d^6*K1^2*M^4*Sqrt[143/(655690*Pi)]*u^10)/(24037171200*b^2) - 
      (1011859*d^2*K0^2*M^4*u^10)/(288446054400*Sqrt[93763670]*b^2*
        Sqrt[Pi]) - (26739319*d^2*K1^2*M^4*u^10)/(1081672704000*
        Sqrt[93763670]*b^2*Sqrt[Pi]) - (72481*K0^2*M^4*u^10)/
       (240371712000*b^2*Sqrt[93763670*Pi]) - (870313*d^4*K0^2*M^4*u^10)/
       (42732748800*b^2*Sqrt[93763670*Pi]) + (1321*d^6*K0^2*M^4*u^10)/
       (9614868480*b^2*Sqrt[93763670*Pi]) + (68226113*d^8*K0^2*M^4*u^10)/
       (240371712000*b^2*Sqrt[93763670*Pi]) - (2141*d^10*K0^2*M^4*u^10)/
       (901393920*b^2*Sqrt[93763670*Pi]) - (6844049*d^14*K0^2*M^4*u^10)/
       (360557568000*b^2*Sqrt[93763670*Pi]) - (1818307*K1^2*M^4*u^10)/
       (17306763264000*b^2*Sqrt[93763670*Pi]) + (12044147*d^8*K1^2*M^4*u^10)/
       (36055756800*b^2*Sqrt[93763670*Pi]) - (2876501*d^12*K1^2*M^4*u^10)/
       (20030976000*b^2*Sqrt[93763670*Pi]) - 
      (29161*d^12*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^11)/(8584704000*b^2) - 
      (578467*d^2*K0*K1*M^4*Sqrt[13/(7212590*Pi)]*u^11)/(1081672704000*b^2) - 
      (2843*K0*K1*M^4*Sqrt[19/(4934930*Pi)]*u^11)/(1081672704000*b^2) - 
      (2591*K0*K1*M^4*u^11)/(43266908160*b^2*Sqrt[93763670*Pi]) - 
      (21536351*d^4*K0*K1*M^4*u^11)/(540836352000*b^2*Sqrt[93763670*Pi]) - 
      (12839*d^6*K0*K1*M^4*u^11)/(17169408000*b^2*Sqrt[93763670*Pi]) + 
      (8556767*d^8*K0*K1*M^4*u^11)/(90139392000*b^2*Sqrt[93763670*Pi]) + 
      (11659*d^10*K0*K1*M^4*u^11)/(15676416000*b^2*Sqrt[93763670*Pi]) - 
      (347*d^12*K0*K1*M^4*u^11)/(80123904*b^2*Sqrt[93763670*Pi]) - 
      (762623*d^14*K0*K1*M^4*u^11)/(120185856000*b^2*Sqrt[93763670*Pi]) + 
      (1283*d^10*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^12)/(120185856000*b^2) - 
      (50777*d^4*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^12)/(216334540800*b^2) - 
      (2677*d^14*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^12)/(72111513600*b^2) - 
      (K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^12)/(6760454400*b^2) - 
      (K1^2*M^4*Sqrt[13/(7212590*Pi)]*u^12)/(5150822400*b^2) - 
      (10739*d^12*K0^2*M^4*Sqrt[17/(5515510*Pi)]*u^12)/(72111513600*b^2) - 
      (229*d^12*K1^2*M^4*Sqrt[29/(3233230*Pi)]*u^12)/(2670796800*b^2) - 
      (89147*d^2*K0^2*M^4*u^12)/(216334540800*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (19727*d^2*K1^2*M^4*u^12)/(43266908160*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (349*K0^2*M^4*u^12)/(72111513600*b^2*Sqrt[93763670*Pi]) - 
      (101743*d^4*K0^2*M^4*u^12)/(43266908160*b^2*Sqrt[93763670*Pi]) - 
      (109*d^6*K0^2*M^4*u^12)/(1907712000*b^2*Sqrt[93763670*Pi]) + 
      (2010557*d^8*K0^2*M^4*u^12)/(360557568000*b^2*Sqrt[93763670*Pi]) + 
      (89*d^10*K0^2*M^4*u^12)/(2403717120*b^2*Sqrt[93763670*Pi]) - 
      (26791*d^14*K0^2*M^4*u^12)/(72111513600*b^2*Sqrt[93763670*Pi]) - 
      (1069*K1^2*M^4*u^12)/(216334540800*b^2*Sqrt[93763670*Pi]) - 
      (26233*d^6*K1^2*M^4*u^12)/(360557568000*b^2*Sqrt[93763670*Pi]) + 
      (96227*d^8*K1^2*M^4*u^12)/(15676416000*b^2*Sqrt[93763670*Pi]) + 
      (22259*d^10*K1^2*M^4*u^12)/(120185856000*b^2*Sqrt[93763670*Pi]) - 
      (d^12*K1^2*M^4*u^12)/(3219264*b^2*Sqrt[93763670*Pi]) - 
      (d^4*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^13)/(24494400*b^2) - 
      (59*d^6*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^13)/(22534848000*b^2) + 
      (373*d^8*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^13)/(3755808000*b^2) + 
      (121*d^10*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^13)/(22534848000*b^2) - 
      (K0*K1*M^4*Sqrt[13/(7212590*Pi)]*u^13)/(27041817600*b^2) - 
      (d^14*K0*K1*M^4*Sqrt[323/(290290*Pi)]*u^13)/(4506969600*b^2) - 
      (K0*K1*M^4*u^13)/(1175731200*b^2*Sqrt[93763670*Pi]) - 
      (383*d^2*K0*K1*M^4*u^13)/(4506969600*b^2*Sqrt[93763670*Pi]) - 
      (83*d^12*K0*K1*M^4*u^13)/(160963200*b^2*Sqrt[93763670*Pi]) - 
      (d^6*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^14)/(4506969600*b^2) - 
      (d^6*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^14)/(4506969600*b^2) - 
      (d^10*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^14)/(1502323200*b^2) - 
      (d^10*K1^2*M^4*Sqrt[13/(7212590*Pi)]*u^14)/(1502323200*b^2) + 
      (d^8*K0^2*M^4*Sqrt[143/(655690*Pi)]*u^14)/(4506969600*b^2) + 
      (d^8*K1^2*M^4*Sqrt[143/(655690*Pi)]*u^14)/(4506969600*b^2) - 
      (37*d^2*K0^2*M^4*u^14)/(13520908800*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (37*d^2*K1^2*M^4*u^14)/(13520908800*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^14)/(13520908800*b^2*Sqrt[93763670*Pi]) - 
      (157*d^4*K0^2*M^4*u^14)/(13520908800*b^2*Sqrt[93763670*Pi]) + 
      (d^10*K0^2*M^4*u^14)/(90139392*b^2*Sqrt[93763670*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(65318400*b^2*Sqrt[93763670*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(500774400*b^2*Sqrt[93763670*Pi]) - 
      (K1^2*M^4*u^14)/(13520908800*b^2*Sqrt[93763670*Pi]) - 
      (157*d^4*K1^2*M^4*u^14)/(13520908800*b^2*Sqrt[93763670*Pi]) + 
      (d^10*K1^2*M^4*u^14)/(90139392*b^2*Sqrt[93763670*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(65318400*b^2*Sqrt[93763670*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(500774400*b^2*Sqrt[93763670*Pi]))/Pi, 0, 
    ((49463761781*d^10*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^2)/
       (2593445437440*b^2) - (141031*d^8*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^2)/
       (5087232*b^2) + (62075309*d^6*K0^2*M^4*Sqrt[17/(5515510*Pi)]*u^2)/
       (33117880320*b^2) + (43502378047*d^2*K1^2*M^4*Sqrt[17/(5515510*Pi)]*
        u^2)/(14996880138240*b^2) - (10862627*d^16*K0^2*M^4*
        Sqrt[29/(3233230*Pi)]*u^2)/(287021629440*b^2) + 
      (2357*K1^2*M^4*Sqrt[77/(1217710*Pi)]*u^2)/(197130240*b^2) - 
      (2467*d^6*K1^2*M^4*Sqrt[77/(1217710*Pi)]*u^2)/(1105920*b^2) + 
      (3673*d^14*K1^2*M^4*Sqrt[143/(655690*Pi)]*u^2)/(17522688*b^2) + 
      (34930849*d^4*K1^2*M^4*Sqrt[221/(424270*Pi)]*u^2)/(39899160576*b^2) + 
      (2029*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(3154083840*b^2) + 
      (67979*d^2*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(1577041920*b^2) + 
      (137627*d^4*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(525680640*b^2) - 
      (509093*d^8*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(788520960*b^2) - 
      (8723*d^10*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(315408384*b^2) + 
      (459511*d^12*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(1577041920*b^2) + 
      (72397*d^14*K0^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(1577041920*b^2) + 
      (949*d^12*K1^2*M^4*Sqrt[1001/(93670*Pi)]*u^2)/(29204480*b^2) + 
      (167*d^16*K1^2*M^4*Sqrt[19019/(4930*Pi)]*u^2)/(262840320*b^2) - 
      (5690777*d^2*K1^2*M^4*u^2)/(20829000192*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (1667*d^6*K0^2*M^4*u^2)/(143990784*b^2*Sqrt[93763670*Pi]) - 
      (19829189*d^16*K0^2*M^4*u^2)/(71755407360*b^2*Sqrt[93763670*Pi]) - 
      (8929*d^4*K1^2*M^4*u^2)/(6703488*b^2*Sqrt[93763670*Pi]) + 
      (127318277*d^10*K1^2*M^4*u^2)/(4802676736*b^2*Sqrt[93763670*Pi]) - 
      (1558778443*d^8*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^3)/(5256806400*b^2) - 
      (4336531412970457*d^10*K0*K1*M^4*Sqrt[17/(5515510*Pi)]*u^3)/
       (1738438345624780800*b^2) + (52458978190759213*d^6*K0*K1*M^4*
        Sqrt[29/(3233230*Pi)]*u^3)/(26076575184371712000*b^2) + 
      (780036239*d^14*K0*K1*M^4*Sqrt[91/(1030370*Pi)]*u^3)/
       (283867545600*b^2) + (315801781*d^12*K0*K1*M^4*Sqrt[247/(379610*Pi)]*
        u^3)/(56773509120*b^2) + (170707*d^16*K0*K1*M^4*Sqrt[7163/(13090*Pi)]*
        u^3)/(189245030400*b^2) + (2178291961*K0*K1*M^4*u^3)/
       (567735091200*b^2*Sqrt[93763670*Pi]) + (23186974801*d^2*K0*K1*M^4*u^3)/
       (94622515200*b^2*Sqrt[93763670*Pi]) + (43821549953*d^4*K0*K1*M^4*u^3)/
       (31540838400*b^2*Sqrt[93763670*Pi]) - 
      (1680810050001754787*d^6*K0*K1*M^4*u^3)/(26076575184371712000*b^2*
        Sqrt[93763670*Pi]) + (24112363567387397*d^10*K0*K1*M^4*u^3)/
       (579479448541593600*b^2*Sqrt[93763670*Pi]) - 
      (379351711*d^8*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^4)/(3504537600*b^2) + 
      (64103923019*d^2*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^4)/
       (2980609228800*b^2) + (161434506051220859*d^12*K0^2*M^4*
        Sqrt[17/(5515510*Pi)]*u^4)/(5960360042142105600*b^2) + 
      (549530539*d^4*K0^2*M^4*Sqrt[19/(4934930*Pi)]*u^4)/(21027225600*b^2) + 
      (618994073*d^6*K0^2*M^4*Sqrt[29/(3233230*Pi)]*u^4)/(567735091200*b^2) + 
      (225692821*K1^2*M^4*Sqrt[209/(448630*Pi)]*u^4)/(13247152128000*b^2) - 
      (4662181577*d^10*K1^2*M^4*Sqrt[209/(448630*Pi)]*u^4)/
       (4967682048000*b^2) - (20186741*d^10*K0^2*M^4*Sqrt[1001/(93670*Pi)]*
        u^4)/(567735091200*b^2) - (16411302487*d^8*K1^2*M^4*
        Sqrt[4199/(22330*Pi)]*u^4)/(19870728192000*b^2) + 
      (16023390571*d^2*K0^2*M^4*u^4)/(189245030400*Sqrt[93763670]*b^2*
        Sqrt[Pi]) + (1471466611*K0^2*M^4*u^4)/(1135470182400*b^2*
        Sqrt[93763670*Pi]) + (342616569643586477*d^12*K0^2*M^4*u^4)/
       (5960360042142105600*b^2*Sqrt[93763670*Pi]) + 
      (52968282599*d^14*K0^2*M^4*u^4)/(567735091200*b^2*Sqrt[93763670*Pi]) + 
      (356566811*d^16*K0^2*M^4*u^4)/(378490060800*b^2*Sqrt[93763670*Pi]) + 
      (303164647763*d^4*K1^2*M^4*u^4)/(212900659200*b^2*Sqrt[93763670*Pi]) + 
      (7284399679*d^6*K1^2*M^4*u^4)/(42580131840*b^2*Sqrt[93763670*Pi]) + 
      (143256461141*d^12*K1^2*M^4*u^4)/(92565504000*b^2*Sqrt[93763670*Pi]) + 
      (1048192607587*d^14*K1^2*M^4*u^4)/(3725761536000*b^2*
        Sqrt[93763670*Pi]) - (3403917823*d^16*K1^2*M^4*u^4)/
       (119224369152000*b^2*Sqrt[93763670*Pi]) + 
      (115894366903*d^4*K0*K1*M^4*Sqrt[7/(13394810*Pi)]*u^5)/
       (681282109440*b^2) - (834573184129*d^10*K0*K1*M^4*
        Sqrt[11/(8523970*Pi)]*u^5)/(39741456384000*b^2) + 
      (18389021912626333*d^12*K0*K1*M^4*Sqrt[13/(7212590*Pi)]*u^5)/
       (233829509345574912*b^2) + (1739356433107*d^14*K0*K1*M^4*
        Sqrt[17/(5515510*Pi)]*u^5)/(119224369152000*b^2) + 
      (158871065029*d^2*K0*K1*M^4*Sqrt[29/(3233230*Pi)]*u^5)/
       (23844873830400*b^2) + (1233564133*d^6*K0*K1*M^4*Sqrt[551/(170170*Pi)]*
        u^5)/(3406410547200*b^2) + (2804221309*K0*K1*M^4*u^5)/
       (981270528000*b^2*Sqrt[93763670*Pi]) - 
      (58293161976443*d^8*K0*K1*M^4*u^5)/(19870728192000*b^2*
        Sqrt[93763670*Pi]) + (161015470947273011*d^12*K0*K1*M^4*u^5)/
       (521940869074944000*b^2*Sqrt[93763670*Pi]) - 
      (151867936691*d^16*K0*K1*M^4*u^5)/(238448738304000*b^2*
        Sqrt[93763670*Pi]) + (12445230929*d^2*K0^2*M^4*Sqrt[11/(8523970*Pi)]*
        u^6)/(4146934579200*b^2) - (281740397423*d^10*K0^2*M^4*
        Sqrt[11/(8523970*Pi)]*u^6)/(52988608512000*b^2) - 
      (485959438522075747*d^10*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^6)/
       (107467097729531904000*b^2) + (16572915951727*d^12*K1^2*M^4*
        Sqrt[11/(8523970*Pi)]*u^6)/(476897476608000*b^2) + 
      (1750740818843*d^14*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^6)/
       (476897476608000*b^2) + (5118071291*K0^2*M^4*Sqrt[29/(3233230*Pi)]*
        u^6)/(317931651072000*b^2) + (9132972506783*d^2*K1^2*M^4*u^6)/
       (158965825536000*Sqrt[93763670]*b^2*Sqrt[Pi]) + 
      (2902350607721*d^4*K0^2*M^4*u^6)/(13625642188800*b^2*
        Sqrt[93763670*Pi]) + (140407203907*d^6*K0^2*M^4*u^6)/
       (2725128437760*b^2*Sqrt[93763670*Pi]) - 
      (1327164130459*d^8*K0^2*M^4*u^6)/(2483841024000*b^2*
        Sqrt[93763670*Pi]) + (117922889928293*d^12*K0^2*M^4*u^6)/
       (476897476608000*b^2*Sqrt[93763670*Pi]) - 
      (188186721101*d^16*K0^2*M^4*u^6)/(953794953216000*b^2*
        Sqrt[93763670*Pi]) + (93482997599*K1^2*M^4*u^6)/
       (105977217024000*b^2*Sqrt[93763670*Pi]) + 
      (7797698457719*d^4*K1^2*M^4*u^6)/(22709403648000*b^2*
        Sqrt[93763670*Pi]) + (8047868235107*d^6*K1^2*M^4*u^6)/
       (158965825536000*b^2*Sqrt[93763670*Pi]) - 
      (66504539419961*d^8*K1^2*M^4*u^6)/(79482912768000*b^2*
        Sqrt[93763670*Pi]) - (579592277955051937*d^10*K1^2*M^4*u^6)/
       (26866774432382976000*b^2*Sqrt[93763670*Pi]) + 
      (35147546073779*d^14*K1^2*M^4*u^6)/(476897476608000*b^2*
        Sqrt[93763670*Pi]) - (255436241339*d^16*K1^2*M^4*u^6)/
       (953794953216000*b^2*Sqrt[93763670*Pi]) + 
      (220007784355*d^6*K0*K1*M^4*Sqrt[5/(18752734*Pi)]*u^7)/
       (27673876758528*b^2) + (924472323233*d^4*K0*K1*M^4*
        Sqrt[7/(13394810*Pi)]*u^7)/(34064105472000*b^2) + 
      (424096063*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^7)/(10597721702400*b^2) - 
      (213968752441*d^10*K0*K1*M^4*Sqrt[19/(4934930*Pi)]*u^7)/
       (79482912768000*b^2) - (474836851*d^16*K0*K1*M^4*Sqrt[143/(655690*Pi)]*
        u^7)/(476897476608000*b^2) + (7230862152557*d^2*K0*K1*M^4*u^7)/
       (238448738304000*b^2*Sqrt[93763670*Pi]) - 
      (19678408666621*d^6*K0*K1*M^4*u^7)/(119343593521152000*b^2*
        Sqrt[93763670*Pi]) - (115855276231*d^8*K0*K1*M^4*u^7)/
       (246841344000*b^2*Sqrt[93763670*Pi]) + 
      (51735279551759*d^12*K0*K1*M^4*u^7)/(238448738304000*b^2*
        Sqrt[93763670*Pi]) + (10337077401671*d^14*K0*K1*M^4*u^7)/
       (238448738304000*b^2*Sqrt[93763670*Pi]) - 
      (13370401549*d^10*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^8)/
       (20734672896000*b^2) + (6343819*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^8)/
       (851602636800*b^2) - (34260659*d^16*K1^2*M^4*Sqrt[11/(8523970*Pi)]*
        u^8)/(68128210944000*b^2) + (42284914069*d^2*K1^2*M^4*
        Sqrt[19/(4934930*Pi)]*u^8)/(158965825536000*b^2) + 
      (232378362323*d^2*K0^2*M^4*u^8)/(68128210944000*Sqrt[93763670]*b^2*
        Sqrt[Pi]) + (329541109*K0^2*M^4*u^8)/(7691894784000*b^2*
        Sqrt[93763670*Pi]) + (1567590887693*d^4*K0^2*M^4*u^8)/
       (68128210944000*b^2*Sqrt[93763670*Pi]) + 
      (318646529141*d^6*K0^2*M^4*u^8)/(52988608512000*b^2*
        Sqrt[93763670*Pi]) - (1303954365797*d^8*K0^2*M^4*u^8)/
       (22709403648000*b^2*Sqrt[93763670*Pi]) + 
      (12669899986361*d^12*K0^2*M^4*u^8)/(476897476608000*b^2*
        Sqrt[93763670*Pi]) + (104503931663*d^14*K0^2*M^4*u^8)/
       (19075899064320*b^2*Sqrt[93763670*Pi]) - 
      (1593355147*d^16*K0^2*M^4*u^8)/(158965825536000*b^2*
        Sqrt[93763670*Pi]) + (4765366473689*d^4*K1^2*M^4*u^8)/
       (158965825536000*b^2*Sqrt[93763670*Pi]) + 
      (2796903404909*d^6*K1^2*M^4*u^8)/(476897476608000*b^2*
        Sqrt[93763670*Pi]) - (11710988389871*d^8*K1^2*M^4*u^8)/
       (158965825536000*b^2*Sqrt[93763670*Pi]) - 
      (66504540911*d^10*K1^2*M^4*u^8)/(7569801216000*b^2*Sqrt[93763670*Pi]) + 
      (16372732781033*d^12*K1^2*M^4*u^8)/(476897476608000*b^2*
        Sqrt[93763670*Pi]) + (3410335683767*d^14*K1^2*M^4*u^8)/
       (476897476608000*b^2*Sqrt[93763670*Pi]) + 
      (38691763*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^9)/(15551004672000*b^2) - 
      (577023109057153133*d^8*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^9)/
       (221075172472179916800*b^2) + (83348032203313*d^4*K0*K1*M^4*
        Sqrt[13/(7212590*Pi)]*u^9)/(90491296186368000*b^2) + 
      (1934467897202069*d^6*K0*K1*M^4*Sqrt[17/(5515510*Pi)]*u^9)/
       (11456984978030592000*b^2) + (62776507411*d^14*K0*K1*M^4*
        Sqrt[17/(5515510*Pi)]*u^9)/(357673107456000*b^2) + 
      (135214916813*d^2*K0*K1*M^4*u^9)/(71534621491200*b^2*
        Sqrt[93763670*Pi]) - (80752901*d^4*K0*K1*M^4*u^9)/
       (6486831267840*b^2*Sqrt[93763670*Pi]) + 
      (1192496657524283*d^6*K0*K1*M^4*u^9)/(11456984978030592000*b^2*
        Sqrt[93763670*Pi]) - (1077395225130430069*d^8*K0*K1*M^4*u^9)/
       (1105375862360899584000*b^2*Sqrt[93763670*Pi]) - 
      (1436914633093*d^10*K0*K1*M^4*u^9)/(357673107456000*b^2*
        Sqrt[93763670*Pi]) + (4957307540873*d^12*K0*K1*M^4*u^9)/
       (357673107456000*b^2*Sqrt[93763670*Pi]) + 
      (176467817*d^16*K0*K1*M^4*u^9)/(29806092288000*b^2*Sqrt[93763670*Pi]) + 
      (24703087*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^10)/(51096158208000*b^2) + 
      (1820129942207*d^6*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^10)/
       (38781984079872000*b^2) + (118842979*d^16*K1^2*M^4*
        Sqrt[11/(8523970*Pi)]*u^10)/(536509661184000*b^2) - 
      (23723689117*d^8*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^10)/
       (119224369152000*b^2) + (5778601*d^16*K0^2*M^4*Sqrt[17/(5515510*Pi)]*
        u^10)/(59612184576000*b^2) + (91131735329*d^12*K1^2*M^4*
        Sqrt[17/(5515510*Pi)]*u^10)/(1073019322368000*b^2) + 
      (7042999*K0^2*M^4*Sqrt[19/(4934930*Pi)]*u^10)/(71534621491200*b^2) - 
      (323057533*d^10*K0^2*M^4*Sqrt[19/(4934930*Pi)]*u^10)/
       (15551004672000*b^2) + (122753837460691739*d^2*K1^2*M^4*
        Sqrt[29/(3233230*Pi)]*u^10)/(27754546109279109120000*b^2) - 
      (667683507042457*d^10*K1^2*M^4*Sqrt[29/(3233230*Pi)]*u^10)/
       (42052342589816832000*b^2) + (259601333*d^2*K0^2*M^4*u^10)/
       (1648263168000*Sqrt[93763670]*b^2*Sqrt[Pi]) + 
      (667791874770433163*d^2*K1^2*M^4*u^10)/(9251515369759703040000*
        Sqrt[93763670]*b^2*Sqrt[Pi]) + (373394991923*d^4*K0^2*M^4*u^10)/
       (357673107456000*b^2*Sqrt[93763670*Pi]) + 
      (34522793119*d^6*K0^2*M^4*u^10)/(119224369152000*b^2*
        Sqrt[93763670*Pi]) + (434680320889*d^12*K0^2*M^4*u^10)/
       (357673107456000*b^2*Sqrt[93763670*Pi]) + 
      (13880619121*d^14*K0^2*M^4*u^10)/(51096158208000*b^2*
        Sqrt[93763670*Pi]) + (1310578096187*d^4*K1^2*M^4*u^10)/
       (1073019322368000*b^2*Sqrt[93763670*Pi]) + 
      (16539587*d^6*K1^2*M^4*u^10)/(2162277089280*b^2*Sqrt[93763670*Pi]) - 
      (1091314728761*d^8*K1^2*M^4*u^10)/(357673107456000*b^2*
        Sqrt[93763670*Pi]) - (35084867391157*d^10*K1^2*M^4*u^10)/
       (1557494169993216000*b^2*Sqrt[93763670*Pi]) + 
      (70063154363*d^14*K1^2*M^4*u^10)/(214603864473600*b^2*
        Sqrt[93763670*Pi]) + (133139963*d^6*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*
        u^11)/(13412741529600*b^2) + (556721851373*K0*K1*M^4*
        Sqrt[17/(5515510*Pi)]*u^11)/(13038287592185856000*b^2) + 
      (1290061837*d^16*K0*K1*M^4*Sqrt[17/(5515510*Pi)]*u^11)/
       (16746765852672000*b^2) - (3452909*d^10*K0*K1*M^4*
        Sqrt[19/(4934930*Pi)]*u^11)/(399188736000*b^2) + 
      (684976109407*K0*K1*M^4*u^11)/(7822972555311513600*b^2*
        Sqrt[93763670*Pi]) + (376632371*d^2*K0*K1*M^4*u^11)/
       (6706370764800*b^2*Sqrt[93763670*Pi]) + 
      (1497078041*d^4*K0*K1*M^4*u^11)/(4191481728000*b^2*Sqrt[93763670*Pi]) - 
      (9912323683*d^8*K0*K1*M^4*u^11)/(11177284608000*b^2*
        Sqrt[93763670*Pi]) + (2851993057*d^12*K0*K1*M^4*u^11)/
       (6706370764800*b^2*Sqrt[93763670*Pi]) + 
      (6787296301*d^14*K0*K1*M^4*u^11)/(67063707648000*b^2*
        Sqrt[93763670*Pi]) + (1943969*d^16*K0*K1*M^4*u^11)/
       (34734032879616*b^2*Sqrt[93763670*Pi]) - 
      (8553011*d^10*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^12)/
       (7451523072000*b^2) + (41029661*d^14*K0^2*M^4*Sqrt[11/(8523970*Pi)]*
        u^12)/(67063707648000*b^2) - (23471717*d^8*K0^2*M^4*
        Sqrt[13/(7212590*Pi)]*u^12)/(5588642304000*b^2) + 
      (370872979*K0^2*M^4*Sqrt[29/(3233230*Pi)]*u^12)/
       (237539652489216000*b^2) - (85254658781647*d^8*K1^2*M^4*
        Sqrt[29/(3233230*Pi)]*u^12)/(58672294164836352000*b^2) + 
      (9245339*d^2*K0^2*M^4*u^12)/(2682548305920*Sqrt[93763670]*b^2*
        Sqrt[Pi]) + (4281359*d^2*K1^2*M^4*u^12)/(1117728460800*Sqrt[93763670]*
        b^2*Sqrt[Pi]) + (171208643*K0^2*M^4*u^12)/(47507930497843200*b^2*
        Sqrt[93763670*Pi]) + (212754713*d^4*K0^2*M^4*u^12)/
       (9580529664000*b^2*Sqrt[93763670*Pi]) + (250515919*d^6*K0^2*M^4*u^12)/
       (33531853824000*b^2*Sqrt[93763670*Pi]) + (d^10*K0^2*M^4*u^12)/
       (4173120*b^2*Sqrt[93763670*Pi]) + (256567741*d^12*K0^2*M^4*u^12)/
       (9580529664000*b^2*Sqrt[93763670*Pi]) + (1447*d^14*K0^2*M^4*u^12)/
       (9614868480*b^2*Sqrt[93763670*Pi]) + (10145761*d^16*K0^2*M^4*u^12)/
       (67063707648000*b^2*Sqrt[93763670*Pi]) + (806447*K1^2*M^4*u^12)/
       (14903046144000*b^2*Sqrt[93763670*Pi]) + (277441543*d^4*K1^2*M^4*u^12)/
       (11177284608000*b^2*Sqrt[93763670*Pi]) + (21135601*d^6*K1^2*M^4*u^12)/
       (2483841024000*b^2*Sqrt[93763670*Pi]) - 
      (43922982423709*d^8*K1^2*M^4*u^12)/(2346891766593454080*b^2*
        Sqrt[93763670*Pi]) - (53489003*d^10*K1^2*M^4*u^12)/
       (3725761536000*b^2*Sqrt[93763670*Pi]) + (125559481*d^12*K1^2*M^4*u^12)/
       (4191481728000*b^2*Sqrt[93763670*Pi]) + (526550263*d^14*K1^2*M^4*u^12)/
       (67063707648000*b^2*Sqrt[93763670*Pi]) + (25184141*d^16*K1^2*M^4*u^12)/
       (134127415296000*b^2*Sqrt[93763670*Pi]) - 
      (224202073*d^8*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^13)/
       (193739599872000*b^2) + (988067*d^6*K0*K1*M^4*Sqrt[19/(4934930*Pi)]*
        u^13)/(9580529664000*b^2) + (2318933*d^4*K0*K1*M^4*
        Sqrt[29/(3233230*Pi)]*u^13)/(13412741529600*b^2) - 
      (2851997*d^10*K0*K1*M^4*Sqrt[29/(3233230*Pi)]*u^13)/
       (22354569216000*b^2) + (1709*K0*K1*M^4*u^13)/(165589401600*b^2*
        Sqrt[93763670*Pi]) + (9915907*d^2*K0*K1*M^4*u^13)/
       (13412741529600*b^2*Sqrt[93763670*Pi]) + (3085501*d^8*K0*K1*M^4*u^13)/
       (4305324441600*b^2*Sqrt[93763670*Pi]) + (81681571*d^12*K0*K1*M^4*u^13)/
       (13412741529600*b^2*Sqrt[93763670*Pi]) + (4917797*d^14*K0*K1*M^4*u^13)/
       (2682548305920*b^2*Sqrt[93763670*Pi]) + (223549*d^16*K0*K1*M^4*u^13)/
       (3353185382400*b^2*Sqrt[93763670*Pi]) - 
      (353117*d^10*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^14)/
       (22354569216000*b^2) + (239399*d^4*K0^2*M^4*Sqrt[17/(5515510*Pi)]*
        u^14)/(22354569216000*b^2) + (164531*d^14*K0^2*M^4*
        Sqrt[29/(3233230*Pi)]*u^14)/(63231495782400*b^2) + 
      (11699*d^16*K0^2*M^4*Sqrt[29/(3233230*Pi)]*u^14)/(67063707648000*b^2) + 
      (198071*d^2*K0^2*M^4*u^14)/(7451523072000*Sqrt[93763670]*b^2*
        Sqrt[Pi]) + (69229*d^2*K1^2*M^4*u^14)/(2483841024000*Sqrt[93763670]*
        b^2*Sqrt[Pi]) + (359*K0^2*M^4*u^14)/(2794321152000*b^2*
        Sqrt[93763670*Pi]) + (d^4*K0^2*M^4*u^14)/(62596800*b^2*
        Sqrt[93763670*Pi]) + (2221069*d^6*K0^2*M^4*u^14)/
       (22354569216000*b^2*Sqrt[93763670*Pi]) - (10223929*d^8*K0^2*M^4*u^14)/
       (22354569216000*b^2*Sqrt[93763670*Pi]) + (16085239*d^12*K0^2*M^4*u^14)/
       (67063707648000*b^2*Sqrt[93763670*Pi]) + (45047*d^14*K0^2*M^4*u^14)/
       (2469980304000*b^2*Sqrt[93763670*Pi]) + (K1^2*M^4*u^14)/
       (7289533440*b^2*Sqrt[93763670*Pi]) + (4684903*d^4*K1^2*M^4*u^14)/
       (22354569216000*b^2*Sqrt[93763670*Pi]) + (296719*d^6*K1^2*M^4*u^14)/
       (2682548305920*b^2*Sqrt[93763670*Pi]) - (1544639*d^8*K1^2*M^4*u^14)/
       (3193509888000*b^2*Sqrt[93763670*Pi]) - (5091241*d^10*K1^2*M^4*u^14)/
       (22354569216000*b^2*Sqrt[93763670*Pi]) + (17026183*d^12*K1^2*M^4*u^14)/
       (67063707648000*b^2*Sqrt[93763670*Pi]) + (6942469*d^14*K1^2*M^4*u^14)/
       (67063707648000*b^2*Sqrt[93763670*Pi]) + (391423*d^16*K1^2*M^4*u^14)/
       (67063707648000*b^2*Sqrt[93763670*Pi]) + 
      (7*d^16*K0*K1*M^4*Sqrt[7/(13394810*Pi)]*u^15)/(33265728000*b^2) - 
      (5437*d^10*K0*K1*M^4*Sqrt[11/(8523970*Pi)]*u^15)/(1397160576000*b^2) + 
      (57811*d^12*K0*K1*M^4*Sqrt[13/(7212590*Pi)]*u^15)/
       (20491688448000*b^2) - (15581*d^8*K0*K1*M^4*Sqrt[17/(5515510*Pi)]*
        u^15)/(5122922112000*b^2) - (K0*K1*M^4*Sqrt[19/(4934930*Pi)]*u^15)/
       (5610819456000*b^2) + (1103*K0*K1*M^4*u^15)/(53022243859200*b^2*
        Sqrt[93763670*Pi]) + (3491*d^2*K0*K1*M^4*u^15)/
       (1397160576000*b^2*Sqrt[93763670*Pi]) + (6197*d^4*K0*K1*M^4*u^15)/
       (279432115200*b^2*Sqrt[93763670*Pi]) + (3919*d^6*K0*K1*M^4*u^15)/
       (182238336000*b^2*Sqrt[93763670*Pi]) + (43*d^8*K0*K1*M^4*u^15)/
       (41313888000*b^2*Sqrt[93763670*Pi]) - (28157*d^12*K0*K1*M^4*u^15)/
       (2927384064000*b^2*Sqrt[93763670*Pi]) + (5237*d^14*K0*K1*M^4*u^15)/
       (279432115200*b^2*Sqrt[93763670*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(12149222400*b^2) + 
      (d^6*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(10124352000*b^2) - 
      (11*d^8*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(60746112000*b^2) - 
      (11*d^10*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(60746112000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(10124352000*b^2) + 
      (d^14*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(12149222400*b^2) + 
      (d^4*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(12149222400*b^2) + 
      (d^6*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(10124352000*b^2) - 
      (11*d^8*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(60746112000*b^2) - 
      (11*d^10*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(60746112000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(10124352000*b^2) + 
      (d^14*K1^2*M^4*Sqrt[11/(8523970*Pi)]*u^16)/(12149222400*b^2) + 
      (d^2*K0^2*M^4*u^16)/(12149222400*Sqrt[93763670]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^16)/(12149222400*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^16)/(12149222400*b^2*Sqrt[93763670*Pi]) - 
      (d^12*K0^2*M^4*u^16)/(12149222400*b^2*Sqrt[93763670*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(12149222400*b^2*Sqrt[93763670*Pi]) - 
      (d^6*K1^2*M^4*u^16)/(12149222400*b^2*Sqrt[93763670*Pi]) - 
      (d^12*K1^2*M^4*u^16)/(12149222400*b^2*Sqrt[93763670*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(12149222400*b^2*Sqrt[93763670*Pi]))/Pi, 0, 
    ((-50287*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^2)/(394260480*b^2) - 
      (206347883*d^4*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^2)/(3154083840*b^2) - 
      (4904333*d^6*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^2)/(630816768*b^2) - 
      (13486382849*d^18*K0^2*M^4*Sqrt[11/(8523970*Pi)]*u^2)/
       (1260828613804032*b^2) + (340230133*d^8*K1^2*M^4*Sqrt[11/(8523970*Pi)]*
        u^2)/(3154083840*b^2) + (5343*d^16*K1^2*M^4*Sqrt[13/(7212590*Pi)]*
        u^2)/(23363584*b^2) + (162790231*d^10*K0^2*M^4*Sqrt[17/(5515510*Pi)]*
        u^2)/(7490949120*b^2) - (154845834544391*d^12*K0^2*M^4*
        Sqrt[17/(5515510*Pi)]*u^2)/(2759425945436160*b^2) - 
      (18346624274153251*d^2*K0^2*M^4*Sqrt[29/(3233230*Pi)]*u^2)/
       (5981055736732876800*b^2) - (1119289*d^2*K1^2*M^4*
        Sqrt[77/(1217710*Pi)]*u^2)/(1261633536*b^2) - 
      (167*K0^2*M^4*Sqrt[91/(1030370*Pi)]*u^2)/(11427840*b^2) - 
      (48440567*d^4*K0^2*M^4*Sqrt[91/(1030370*Pi)]*u^2)/(6308167680*b^2) - 
      (4301521*d^6*K0^2*M^4*Sqrt[91/(1030370*Pi)]*u^2)/(1261633536*b^2) + 
      (128546213*d^8*K0^2*M^4*Sqrt[91/(1030370*Pi)]*u^2)/(6308167680*b^2) - 
      (12088811*d^14*K0^2*M^4*Sqrt[91/(1030370*Pi)]*u^2)/(6308167680*b^2) + 
      (177523*d^16*K0^2*M^4*Sqrt[91/(1030370*Pi)]*u^2)/(1261633536*b^2) + 
      (87961*d^18*K1^2*M^4*Sqrt[91/(1030370*Pi)]*u^2)/(2102722560*b^2) - 
      (87877*d^14*K1^2*M^4*Sqrt[221/(424270*Pi)]*u^2)/(350453760*b^2) - 
      (27649*d^12*K1^2*M^4*Sqrt[1235/(75922*Pi)]*u^2)/(70090752*b^2) - 
      (244626364281265159*d^2*K0^2*M^4*u^2)/(23924222946931507200*
        Sqrt[93763670]*b^2*Sqrt[Pi]) + (13423*d^10*K0^2*M^4*u^2)/
       (5369856*b^2*Sqrt[93763670*Pi]) - (247690961699*d^12*K0^2*M^4*u^2)/
       (229952162119680*b^2*Sqrt[93763670*Pi]) - 
      (1705865297*d^18*K0^2*M^4*u^2)/(262672627875840*b^2*
        Sqrt[93763670*Pi]) - (27271067*d^10*K1^2*M^4*u^2)/
       (394260480*b^2*Sqrt[93763670*Pi]) - 
      (667057279643*d^2*K0*K1*M^4*Sqrt[7/(13394810*Pi)]*u^3)/
       (8326781337600*b^2) - (4934373140021*d^12*K0*K1*M^4*
        Sqrt[13/(7212590*Pi)]*u^3)/(12490172006400*b^2) - 
      (88727429*K0*K1*M^4*Sqrt[133/(704990*Pi)]*u^3)/(1561271500800*b^2) - 
      (50214096979*d^4*K0*K1*M^4*Sqrt[323/(290290*Pi)]*u^3)/
       (4163390668800*b^2) - (1757394117811*d^6*K0*K1*M^4*u^3)/
       (1135470182400*b^2*Sqrt[93763670*Pi]) + 
      (42679533002123*d^8*K0*K1*M^4*u^3)/(4163390668800*b^2*
        Sqrt[93763670*Pi]) + (125513328431*d^10*K0*K1*M^4*u^3)/
       (70966886400*b^2*Sqrt[93763670*Pi]) - 
      (11702172421903*d^14*K0*K1*M^4*u^3)/(12490172006400*b^2*
        Sqrt[93763670*Pi]) + (152643198311*d^16*K0*K1*M^4*u^3)/
       (2498034401280*b^2*Sqrt[93763670*Pi]) + 
      (88330259351*d^18*K0*K1*M^4*u^3)/(24980344012800*b^2*
        Sqrt[93763670*Pi]) + (9361883431*d^10*K0^2*M^4*Sqrt[11/(8523970*Pi)]*
        u^4)/(141933772800*b^2) - (3684715418291*d^12*K0^2*M^4*
        Sqrt[13/(7212590*Pi)]*u^4)/(24980344012800*b^2) + 
      (71937040443329*d^8*K1^2*M^4*Sqrt[19/(4934930*Pi)]*u^4)/
       (124901720064000*b^2) + (267885113513*d^16*K1^2*M^4*
        Sqrt[19/(4934930*Pi)]*u^4)/(74941032038400*b^2) - 
      (117559347319*d^2*K0^2*M^4*Sqrt[29/(3233230*Pi)]*u^4)/
       (16653562675200*b^2) - (47704848089*d^6*K0^2*M^4*Sqrt[29/(3233230*Pi)]*
        u^4)/(2270940364800*b^2) - (513999553957*d^14*K1^2*M^4*
        Sqrt[247/(379610*Pi)]*u^4)/(114040700928000*b^2) + 
      (21145690133*d^18*K1^2*M^4*Sqrt[493/(190190*Pi)]*u^4)/
       (5245872242688000*b^2) - (5751276898287539*d^2*K1^2*M^4*u^4)/
       (9742334164992000*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (69257063*K0^2*M^4*u^4)/(25181798400*b^2*Sqrt[93763670*Pi]) - 
      (11935342312847*d^4*K0^2*M^4*u^4)/(8326781337600*b^2*
        Sqrt[93763670*Pi]) + (31481731037213*d^8*K0^2*M^4*u^4)/
       (8326781337600*b^2*Sqrt[93763670*Pi]) - 
      (9058039597273*d^14*K0^2*M^4*u^4)/(24980344012800*b^2*
        Sqrt[93763670*Pi]) + (3702176759*d^16*K0^2*M^4*u^4)/
       (161163509760*b^2*Sqrt[93763670*Pi]) + (44222594321*d^18*K0^2*M^4*u^4)/
       (49960688025600*b^2*Sqrt[93763670*Pi]) - (67689222264407*K1^2*M^4*u^4)/
       (8524542394368000*b^2*Sqrt[93763670*Pi]) - 
      (141473828128943257*d^4*K1^2*M^4*u^4)/(34098169577472000*b^2*
        Sqrt[93763670*Pi]) - (4882207730290523*d^6*K1^2*M^4*u^4)/
       (2622936121344000*b^2*Sqrt[93763670*Pi]) + 
      (46138142271989*d^10*K1^2*M^4*u^4)/(19870728192000*b^2*
        Sqrt[93763670*Pi]) - (545273348645189*d^12*K1^2*M^4*u^4)/
       (97145782272000*b^2*Sqrt[93763670*Pi]) - 
      (217264253670209*d^6*K0*K1*M^4*Sqrt[17/(5515510*Pi)]*u^5)/
       (2199881908224000*b^2) + (89764033759*d^18*K0*K1*M^4*
        Sqrt[17/(5515510*Pi)]*u^5)/(953794953216000*b^2) - 
      (97565555135551*d^12*K0*K1*M^4*Sqrt[29/(3233230*Pi)]*u^5)/
       (582874693632000*b^2) - (114624565521799*K0*K1*M^4*u^5)/
       (17049084788736000*b^2*Sqrt[93763670*Pi]) - 
      (9760029900521863*d^2*K0*K1*M^4*u^5)/(19484668329984000*b^2*
        Sqrt[93763670*Pi]) - (7799715276886619*d^4*K0*K1*M^4*u^5)/
       (2199881908224000*b^2*Sqrt[93763670*Pi]) + 
      (528707793417919*d^8*K0*K1*M^4*u^5)/(56407228416000*b^2*
        Sqrt[93763670*Pi]) + (42654463537649*d^10*K0*K1*M^4*u^5)/
       (19870728192000*b^2*Sqrt[93763670*Pi]) - 
      (744892435586947*d^14*K0*K1*M^4*u^5)/(749410320384000*b^2*
        Sqrt[93763670*Pi]) + (61941986283481*d^16*K0*K1*M^4*u^5)/
       (1049174448537600*b^2*Sqrt[93763670*Pi]) + 
      (24936797993*d^10*K1^2*M^4*Sqrt[17/(5515510*Pi)]*u^6)/
       (671956992000*b^2) - (369839931151927*d^2*K0^2*M^4*
        Sqrt[19/(4934930*Pi)]*u^6)/(77938673319936000*b^2) - 
      (66473410078657*d^14*K1^2*M^4*Sqrt[19/(4934930*Pi)]*u^6)/
       (4196697794150400*b^2) - (192454264059274159*d^2*K1^2*M^4*u^6)/
       (1272998330892288000*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (40758405471737*K0^2*M^4*u^6)/(34098169577472000*b^2*
        Sqrt[93763670*Pi]) - (177083833310878199*d^4*K0^2*M^4*u^6)/
       (272785356619776000*b^2*Sqrt[93763670*Pi]) - 
      (91243308945304573*d^6*K0^2*M^4*u^6)/(272785356619776000*b^2*
        Sqrt[93763670*Pi]) + (12069350043874099*d^8*K0^2*M^4*u^6)/
       (6994496323584000*b^2*Sqrt[93763670*Pi]) + 
      (11576557160263*d^10*K0^2*M^4*u^6)/(26494304256000*b^2*
        Sqrt[93763670*Pi]) - (575900018303497*d^12*K0^2*M^4*u^6)/
       (635863302144000*b^2*Sqrt[93763670*Pi]) - 
      (4054109372544559*d^14*K0^2*M^4*u^6)/(20983488970752000*b^2*
        Sqrt[93763670*Pi]) + (46678677135439*d^16*K0^2*M^4*u^6)/
       (4196697794150400*b^2*Sqrt[93763670*Pi]) + 
      (12476364596623*d^18*K0^2*M^4*u^6)/(41966977941504000*b^2*
        Sqrt[93763670*Pi]) - (197558612637961*K1^2*M^4*u^6)/
       (95474874816921600*b^2*Sqrt[93763670*Pi]) - 
      (86949623544204527*d^4*K1^2*M^4*u^6)/(83021630275584000*b^2*
        Sqrt[93763670*Pi]) - (896467997087238011*d^6*K1^2*M^4*u^6)/
       (1909497496338432000*b^2*Sqrt[93763670*Pi]) + 
      (401677511066633471*d^8*K1^2*M^4*u^6)/(146884422795264000*b^2*
        Sqrt[93763670*Pi]) - (6284237006628391*d^12*K1^2*M^4*u^6)/
       (4451043115008000*b^2*Sqrt[93763670*Pi]) + 
      (353173858669519*d^16*K1^2*M^4*u^6)/(20983488970752000*b^2*
        Sqrt[93763670*Pi]) + (20399187961463*d^18*K1^2*M^4*u^6)/
       (41966977941504000*b^2*Sqrt[93763670*Pi]) + 
      (750198887519981*d^8*K0*K1*M^4*Sqrt[19/(4934930*Pi)]*u^7)/
       (9180276424704000*b^2) - (13600028304719*K0*K1*M^4*u^7)/
       (12240368566272000*b^2*Sqrt[93763670*Pi]) - 
      (19882708928079631*d^2*K0*K1*M^4*u^7)/(238687187042304000*b^2*
        Sqrt[93763670*Pi]) - (15677427455047961*d^4*K0*K1*M^4*u^7)/
       (26520798560256000*b^2*Sqrt[93763670*Pi]) - 
      (5730124679218813*d^6*K0*K1*M^4*u^7)/(19890598920192000*b^2*
        Sqrt[93763670*Pi]) + (107936430227107*d^10*K0*K1*M^4*u^7)/
       (278190194688000*b^2*Sqrt[93763670*Pi]) - 
      (4945979092055473*d^12*K0*K1*M^4*u^7)/(6120184283136000*b^2*
        Sqrt[93763670*Pi]) - (1447338354529*d^14*K0*K1*M^4*u^7)/
       (8095481856000*b^2*Sqrt[93763670*Pi]) + 
      (16794901908157*d^16*K0*K1*M^4*u^7)/(1748624080896000*b^2*
        Sqrt[93763670*Pi]) + (37964249599*d^18*K0*K1*M^4*u^7)/
       (124901720064000*b^2*Sqrt[93763670*Pi]) - 
      (565515767179669*d^12*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^8)/
       (73442211397632000*b^2) + (119864939549*d^16*K0^2*M^4*
        Sqrt[17/(5515510*Pi)]*u^8)/(1748624080896000*b^2) - 
      (1810042996247*d^14*K1^2*M^4*Sqrt[29/(3233230*Pi)]*u^8)/
       (1748624080896000*b^2) - (3718380663645707*d^2*K0^2*M^4*u^8)/
       (381899499267686400*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (53936922280775461*d^2*K1^2*M^4*u^8)/(3818994992676864000*
        Sqrt[93763670]*b^2*Sqrt[Pi]) - (115129747145041*K0^2*M^4*u^8)/
       (954748748169216000*b^2*Sqrt[93763670*Pi]) - 
      (69207142367017111*d^4*K0^2*M^4*u^8)/(954748748169216000*b^2*
        Sqrt[93763670*Pi]) - (2458063944139379*d^6*K0^2*M^4*u^8)/
       (63649916544614400*b^2*Sqrt[93763670*Pi]) + 
      (14106019379639479*d^8*K0^2*M^4*u^8)/(73442211397632000*b^2*
        Sqrt[93763670*Pi]) + (16911406896047*d^10*K0^2*M^4*u^8)/
       (333828233625600*b^2*Sqrt[93763670*Pi]) - 
      (10433424375839*d^14*K0^2*M^4*u^8)/(456162803712000*b^2*
        Sqrt[93763670*Pi]) + (60135942067*d^18*K0^2*M^4*u^8)/
       (1398899264716800*b^2*Sqrt[93763670*Pi]) - 
      (770619801870953*K1^2*M^4*u^8)/(3818994992676864000*b^2*
        Sqrt[93763670*Pi]) - (22967678594559497*d^4*K1^2*M^4*u^8)/
       (238687187042304000*b^2*Sqrt[93763670*Pi]) - 
      (14670129102987*d^6*K1^2*M^4*u^8)/(327417266176000*b^2*
        Sqrt[93763670*Pi]) + (36749560514191783*d^8*K1^2*M^4*u^8)/
       (146884422795264000*b^2*Sqrt[93763670*Pi]) + 
      (284422836878459*d^10*K1^2*M^4*u^8)/(4451043115008000*b^2*
        Sqrt[93763670*Pi]) - (318912519760193*d^12*K1^2*M^4*u^8)/
       (2448073713254400*b^2*Sqrt[93763670*Pi]) + 
      (6954322446457*d^16*K1^2*M^4*u^8)/(4662997549056000*b^2*
        Sqrt[93763670*Pi]) + (278683754197*d^18*K1^2*M^4*u^8)/
       (4662997549056000*b^2*Sqrt[93763670*Pi]) - 
      (172761292683797*d^12*K0*K1*M^4*Sqrt[17/(5515510*Pi)]*u^9)/
       (55081658548224000*b^2) - (53704351291*d^14*K0*K1*M^4*
        Sqrt[133/(704990*Pi)]*u^9)/(562057740288000*b^2) - 
      (6005694620459*K0*K1*M^4*u^9)/(83021630275584000*b^2*
        Sqrt[93763670*Pi]) - (1422105794507903*d^2*K0*K1*M^4*u^9)/
       (260386022227968000*b^2*Sqrt[93763670*Pi]) - 
      (6972147779647639*d^4*K0*K1*M^4*u^9)/(179015390281728000*b^2*
        Sqrt[93763670*Pi]) - (1429367415557479*d^6*K0*K1*M^4*u^9)/
       (71606156112691200*b^2*Sqrt[93763670*Pi]) + 
      (1499955956288347*d^8*K0*K1*M^4*u^9)/(14688442279526400*b^2*
        Sqrt[93763670*Pi]) + (55551919541263*d^10*K0*K1*M^4*u^9)/
       (2002969401753600*b^2*Sqrt[93763670*Pi]) + 
      (37052785110823*d^16*K0*K1*M^4*u^9)/(62950466912256000*b^2*
        Sqrt[93763670*Pi]) + (39625731559*d^18*K0*K1*M^4*u^9)/
       (1368488411136000*b^2*Sqrt[93763670*Pi]) + 
      (50346650569*d^10*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^10)/
       (250371175219200*b^2) + (26962933681*d^16*K0^2*M^4*
        Sqrt[29/(3233230*Pi)]*u^10)/(15737616728064000*b^2) + 
      (854299949*d^18*K1^2*M^4*Sqrt[221/(424270*Pi)]*u^10)/
       (47212850184192000*b^2) - (419497005713*d^6*K0^2*M^4*
        Sqrt[247/(379610*Pi)]*u^10)/(55081658548224000*b^2) - 
      (164624125313749*d^2*K0^2*M^4*u^10)/(358030780563456000*Sqrt[93763670]*
        b^2*Sqrt[Pi]) - (2594445673223809*d^2*K1^2*M^4*u^10)/
       (4296369366761472000*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (130421575079*K0^2*M^4*u^10)/(26520798560256000*b^2*
        Sqrt[93763670*Pi]) - (4965044749383907*d^4*K0^2*M^4*u^10)/
       (1432123122253824000*b^2*Sqrt[93763670*Pi]) + 
      (333370460407381*d^8*K0^2*M^4*u^10)/(36721105698816000*b^2*
        Sqrt[93763670*Pi]) - (104771818806869*d^12*K0^2*M^4*u^10)/
       (22032663419289600*b^2*Sqrt[93763670*Pi]) - 
      (9264476027413*d^14*K0^2*M^4*u^10)/(7868808364032000*b^2*
        Sqrt[93763670*Pi]) + (67435673*d^18*K0^2*M^4*u^10)/
       (21382631424000*b^2*Sqrt[93763670*Pi]) - 
      (11550781681057*K1^2*M^4*u^10)/(1227534104788992000*b^2*
        Sqrt[93763670*Pi]) - (17639062260190387*d^4*K1^2*M^4*u^10)/
       (4296369366761472000*b^2*Sqrt[93763670*Pi]) - 
      (23138871393814919*d^6*K1^2*M^4*u^10)/(10740923416903680000*b^2*
        Sqrt[93763670*Pi]) + (246969900441151*d^8*K1^2*M^4*u^10)/
       (22950691061760000*b^2*Sqrt[93763670*Pi]) + 
      (26259515820883*d^10*K1^2*M^4*u^10)/(8345705840640000*b^2*
        Sqrt[93763670*Pi]) - (208402207891573*d^12*K1^2*M^4*u^10)/
       (36721105698816000*b^2*Sqrt[93763670*Pi]) - 
      (3050101030367*d^14*K1^2*M^4*u^10)/(2146038644736000*b^2*
        Sqrt[93763670*Pi]) + (5505491856797*d^16*K1^2*M^4*u^10)/
       (94425700368384000*b^2*Sqrt[93763670*Pi]) - 
      (204017361451*d^14*K0*K1*M^4*Sqrt[13/(7212590*Pi)]*u^11)/
       (5901606273024000*b^2) - (108547566691903*d^6*K0*K1*M^4*
        Sqrt[17/(5515510*Pi)]*u^11)/(2685230854225920000*b^2) + 
      (223842805981*d^10*K0*K1*M^4*Sqrt[19/(4934930*Pi)]*u^11)/
       (4172852920320000*b^2) - (103032986297*d^12*K0*K1*M^4*
        Sqrt[19/(4934930*Pi)]*u^11)/(1147534553088000*b^2) - 
      (30163349267*K0*K1*M^4*u^11)/(13219598051573760*b^2*
        Sqrt[93763670*Pi]) - (368221516636439*d^2*K0*K1*M^4*u^11)/
       (2148184683380736000*b^2*Sqrt[93763670*Pi]) - 
      (660045754314857*d^4*K0*K1*M^4*u^11)/(537046170845184000*b^2*
        Sqrt[93763670*Pi]) + (883614388712767*d^8*K0*K1*M^4*u^11)/
       (275408292741120000*b^2*Sqrt[93763670*Pi]) + 
      (763395552391*d^16*K0*K1*M^4*u^11)/(47212850184192000*b^2*
        Sqrt[93763670*Pi]) + (5121527009*d^18*K0*K1*M^4*u^11)/
       (3372346441728000*b^2*Sqrt[93763670*Pi]) - 
      (23365993237*d^12*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^12)/
       (2754082927411200*b^2) + (3311179957999*d^8*K0^2*M^4*
        Sqrt[17/(5515510*Pi)]*u^12)/(275408292741120000*b^2) + 
      (53446709539*d^10*K0^2*M^4*Sqrt[17/(5515510*Pi)]*u^12)/
       (12518558760960000*b^2) - (8274498667*d^2*K1^2*M^4*
        Sqrt[17/(5515510*Pi)]*u^12)/(11366056525824000*b^2) + 
      (3228790417*d^10*K1^2*M^4*Sqrt[323/(290290*Pi)]*u^12)/
       (12518558760960000*b^2) - (23080882985207*d^2*K0^2*M^4*u^12)/
       (2148184683380736000*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (487738298819*K0^2*M^4*u^12)/(4296369366761472000*b^2*
        Sqrt[93763670*Pi]) - (21197035504261*d^4*K0^2*M^4*u^12)/
       (268523085422592000*b^2*Sqrt[93763670*Pi]) - 
      (344656645481*d^6*K0^2*M^4*u^12)/(7377007841280000*b^2*
        Sqrt[93763670*Pi]) - (523364851*d^14*K0^2*M^4*u^12)/
       (16765926912000*b^2*Sqrt[93763670*Pi]) + 
      (43903001203*d^16*K0^2*M^4*u^12)/(47212850184192000*b^2*
        Sqrt[93763670*Pi]) + (3810311*d^18*K0^2*M^4*u^12)/
       (29324751667200*b^2*Sqrt[93763670*Pi]) - (859484965357*K1^2*M^4*u^12)/
       (4296369366761472000*b^2*Sqrt[93763670*Pi]) - 
      (47206818717991*d^4*K1^2*M^4*u^12)/(537046170845184000*b^2*
        Sqrt[93763670*Pi]) - (35734300720597*d^6*K1^2*M^4*u^12)/
       (671307713556480000*b^2*Sqrt[93763670*Pi]) + 
      (189150505672903*d^8*K1^2*M^4*u^12)/(826224878223360000*b^2*
        Sqrt[93763670*Pi]) - (426883876007*d^12*K1^2*M^4*u^12)/
       (3442603659264000*b^2*Sqrt[93763670*Pi]) - 
      (11760587*d^14*K1^2*M^4*u^12)/(329330707200*b^2*Sqrt[93763670*Pi]) + 
      (9646808257*d^16*K1^2*M^4*u^12)/(9442570036838400*b^2*
        Sqrt[93763670*Pi]) + (1536233*d^18*K1^2*M^4*u^12)/
       (9889579008000*b^2*Sqrt[93763670*Pi]) + 
      (1669519351*d^10*K0*K1*M^4*Sqrt[19/(4934930*Pi)]*u^13)/
       (1564819845120000*b^2) - (1169669539*d^2*K0*K1*M^4*
        Sqrt[29/(3233230*Pi)]*u^13)/(13426154271129600*b^2) + 
      (161263*d^16*K0*K1*M^4*Sqrt[29/(3233230*Pi)]*u^13)/
       (26229361213440*b^2) - (56833223*K0*K1*M^4*u^13)/
       (1704908478873600*b^2*Sqrt[93763670*Pi]) - 
      (4674974383*d^4*K0*K1*M^4*u^13)/(255007678464000*b^2*
        Sqrt[93763670*Pi]) - (343369986961*d^6*K0*K1*M^4*u^13)/
       (27971154731520000*b^2*Sqrt[93763670*Pi]) + 
      (2445890035681*d^8*K0*K1*M^4*u^13)/(51639054888960000*b^2*
        Sqrt[93763670*Pi]) - (36088056299*d^12*K0*K1*M^4*u^13)/
       (1377041463705600*b^2*Sqrt[93763670*Pi]) - 
      (8587583*d^14*K0*K1*M^4*u^13)/(1011935232000*b^2*Sqrt[93763670*Pi]) + 
      (7686857*d^18*K0*K1*M^4*u^13)/(163933507584000*b^2*Sqrt[93763670*Pi]) + 
      (509573737*d^10*K0^2*M^4*Sqrt[13/(7212590*Pi)]*u^14)/
       (6259279380480000*b^2) - (98831287*d^14*K0^2*M^4*Sqrt[13/(7212590*Pi)]*
        u^14)/(2950803136512000*b^2) - 
      (2517353*K1^2*M^4*Sqrt[19/(4934930*Pi)]*u^14)/(28415141314560000*b^2) - 
      (834931725169*K0^2*M^4*Sqrt[29/(3233230*Pi)]*u^14)/
       (22442152518049904640000*b^2) + (422897*d^16*K0^2*M^4*
        Sqrt[29/(3233230*Pi)]*u^14)/(2360642509209600*b^2) - 
      (36095106071*d^2*K0^2*M^4*u^14)/(358030780563456000*Sqrt[93763670]*b^2*
        Sqrt[Pi]) - (51688141019*d^2*K1^2*M^4*u^14)/(488223791677440000*
        Sqrt[93763670]*b^2*Sqrt[Pi]) - (6743796409579*K0^2*M^4*u^14)/
       (11583046460928983040000*b^2*Sqrt[93763670*Pi]) - 
      (201515380499*d^4*K0^2*M^4*u^14)/(268523085422592000*b^2*
        Sqrt[93763670*Pi]) - (61992335021*d^6*K0^2*M^4*u^14)/
       (103278109777920000*b^2*Sqrt[93763670*Pi]) + 
      (396880191049*d^8*K0^2*M^4*u^14)/(206556219555840000*b^2*
        Sqrt[93763670*Pi]) - (7570644197*d^12*K0^2*M^4*u^14)/
       (6885207318528000*b^2*Sqrt[93763670*Pi]) + 
      (37662137*d^18*K0^2*M^4*u^14)/(11803212546048000*b^2*
        Sqrt[93763670*Pi]) - (357088993669*d^4*K1^2*M^4*u^14)/
       (447538475704320000*b^2*Sqrt[93763670*Pi]) - 
      (1495140389*d^6*K1^2*M^4*u^14)/(2295069106176000*b^2*
        Sqrt[93763670*Pi]) + (84007343839*d^8*K1^2*M^4*u^14)/
       (41311243911168000*b^2*Sqrt[93763670*Pi]) + 
      (7271165029*d^10*K1^2*M^4*u^14)/(6259279380480000*b^2*
        Sqrt[93763670*Pi]) - (40243513669*d^12*K1^2*M^4*u^14)/
       (34426036592640000*b^2*Sqrt[93763670*Pi]) - 
      (335993767*d^14*K1^2*M^4*u^14)/(702572175360000*b^2*
        Sqrt[93763670*Pi]) + (630181*d^16*K1^2*M^4*u^14)/
       (119224369152000*b^2*Sqrt[93763670*Pi]) + 
      (14380579*d^18*K1^2*M^4*u^14)/(3934404182016000*b^2*
        Sqrt[93763670*Pi]) - (627997*K0*K1*M^4*Sqrt[17/(5515510*Pi)]*u^15)/
       (223769237852160000*b^2) - (1901495671*d^2*K0*K1*M^4*u^15)/
       (191802203873280000*b^2*Sqrt[93763670*Pi]) - 
      (8011121*d^4*K0*K1*M^4*u^15)/(86934435840000*b^2*Sqrt[93763670*Pi]) - 
      (33163718957*d^6*K0*K1*M^4*u^15)/(335653856778240000*b^2*
        Sqrt[93763670*Pi]) + (2824400539*d^8*K0*K1*M^4*u^15)/
       (12909763722240000*b^2*Sqrt[93763670*Pi]) + 
      (931659683*d^10*K0*K1*M^4*u^15)/(4694459535360000*b^2*
        Sqrt[93763670*Pi]) - (1165789577*d^12*K0*K1*M^4*u^15)/
       (8606509148160000*b^2*Sqrt[93763670*Pi]) - 
      (302475071*d^14*K0*K1*M^4*u^15)/(3688503920640000*b^2*
        Sqrt[93763670*Pi]) + (24923*d^16*K0*K1*M^4*u^15)/
       (98360104550400*b^2*Sqrt[93763670*Pi]) + (2603801*d^18*K0*K1*M^4*u^15)/
       (2950803136512000*b^2*Sqrt[93763670*Pi]) + 
      (9041*d^16*K0^2*M^4*Sqrt[7/(13394810*Pi)]*u^16)/(421543305216000*b^2) - 
      (1543183*d^12*K0^2*M^4*Sqrt[19/(4934930*Pi)]*u^16)/
       (8606509148160000*b^2) + (558311129*d^10*K1^2*M^4*
        Sqrt[29/(3233230*Pi)]*u^16)/(1187698262446080000*b^2) - 
      (13751*d^14*K0^2*M^4*Sqrt[247/(379610*Pi)]*u^16)/
       (1229501306880000*b^2) + (144097*d^8*K1^2*M^4*Sqrt[377/(248710*Pi)]*
        u^16)/(10327810977792000*b^2) - (226700827*d^2*K0^2*M^4*u^16)/
       (1342615427112960000*Sqrt[93763670]*b^2*Sqrt[Pi]) - 
      (8087017*d^2*K1^2*M^4*u^16)/(43310175068160000*Sqrt[93763670]*b^2*
        Sqrt[Pi]) + (3945511*K0^2*M^4*u^16)/(1342615427112960000*b^2*
        Sqrt[93763670*Pi]) - (767115691*d^4*K0^2*M^4*u^16)/
       (335653856778240000*b^2*Sqrt[93763670*Pi]) - 
      (34888979*d^6*K0^2*M^4*u^16)/(12431624325120000*b^2*
        Sqrt[93763670*Pi]) + (251992969*d^8*K0^2*M^4*u^16)/
       (51639054888960000*b^2*Sqrt[93763670*Pi]) + 
      (29759329*d^10*K0^2*M^4*u^16)/(4694459535360000*b^2*
        Sqrt[93763670*Pi]) + (5171*d^18*K0^2*M^4*u^16)/
       (89418276864000*b^2*Sqrt[93763670*Pi]) + (4391411*K1^2*M^4*u^16)/
       (1342615427112960000*b^2*Sqrt[93763670*Pi]) - 
      (32165813*d^4*K1^2*M^4*u^16)/(12431624325120000*b^2*
        Sqrt[93763670*Pi]) - (45367093*d^6*K1^2*M^4*u^16)/
       (13426154271129600*b^2*Sqrt[93763670*Pi]) - 
      (8211761*d^10*K1^2*M^4*u^16)/(1368315970560000*b^2*Sqrt[93763670*Pi]) - 
      (87837811*d^12*K1^2*M^4*u^16)/(25819527444480000*b^2*
        Sqrt[93763670*Pi]) - (1384879*d^14*K1^2*M^4*u^16)/
       (409833768960000*b^2*Sqrt[93763670*Pi]) - (27179*d^16*K1^2*M^4*u^16)/
       (2950803136512000*b^2*Sqrt[93763670*Pi]) + (145391*d^18*K1^2*M^4*u^16)/
       (2950803136512000*b^2*Sqrt[93763670*Pi]) + 
      (K0*K1*M^4*Sqrt[7/(13394810*Pi)]*u^17)/(10977690240000*b^2) - 
      (151*d^16*K0*K1*M^4*Sqrt[13/(7212590*Pi)]*u^17)/(5763287376000*b^2) - 
      (71*d^2*K0*K1*M^4*u^17)/(1897378560000*b^2*Sqrt[93763670*Pi]) - 
      (143863*d^4*K0*K1*M^4*u^17)/(230531495040000*b^2*Sqrt[93763670*Pi]) - 
      (13913*d^6*K0*K1*M^4*u^17)/(11526574752000*b^2*Sqrt[93763670*Pi]) + 
      (35977*d^8*K0*K1*M^4*u^17)/(46106299008000*b^2*Sqrt[93763670*Pi]) + 
      (2707*d^10*K0*K1*M^4*u^17)/(997971840000*b^2*Sqrt[93763670*Pi]) + 
      (5711*d^12*K0*K1*M^4*u^17)/(230531495040000*b^2*Sqrt[93763670*Pi]) - 
      (74377*d^14*K0*K1*M^4*u^17)/(57632873760000*b^2*Sqrt[93763670*Pi]) - 
      (571*d^18*K0*K1*M^4*u^17)/(30737532672000*b^2*Sqrt[93763670*Pi]) + 
      (K0^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(263464565760000*b^2) + 
      (7*d^2*K0^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(29273840640000*b^2) + 
      (7*d^4*K0^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(2439486720000*b^2) + 
      (53*d^6*K0^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(5987831040000*b^2) + 
      (49*d^14*K0^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(5987831040000*b^2) + 
      (d^16*K0^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(319350988800*b^2) + 
      (d^18*K0^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(4790264832000*b^2) + 
      (K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(263464565760000*b^2) + 
      (7*d^2*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(29273840640000*b^2) + 
      (7*d^4*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(2439486720000*b^2) + 
      (53*d^6*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(5987831040000*b^2) + 
      (49*d^14*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(5987831040000*b^2) + 
      (d^16*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(319350988800*b^2) + 
      (d^18*K1^2*M^4*Sqrt[7/(13394810*Pi)]*u^18)/(4790264832000*b^2) - 
      (d^12*K0^2*M^4*Sqrt[91/(1030370*Pi)]*u^18)/(5987831040000*b^2) - 
      (d^12*K1^2*M^4*Sqrt[91/(1030370*Pi)]*u^18)/(5987831040000*b^2) - 
      (d^10*K0^2*M^4*Sqrt[1547/(60610*Pi)]*u^18)/(11975662080000*b^2) - 
      (d^10*K1^2*M^4*Sqrt[1547/(60610*Pi)]*u^18)/(11975662080000*b^2) - 
      (d^8*K0^2*M^4*Sqrt[2639/(35530*Pi)]*u^18)/(131732282880000*b^2) - 
      (d^8*K1^2*M^4*Sqrt[2639/(35530*Pi)]*u^18)/(131732282880000*b^2))/Pi}, 
   10, 15, 1], SeriesData[p, 0, 
   {((11*K1^2*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(1589760*b^3) + 
      (5599*d^2*K1^2*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(12718080*b^3) + 
      (15719*d^4*K1^2*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(6359040*b^3) - 
      (1991*d^8*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^3)/(635904*b^3) + 
      (1331*d^10*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^3)/(12718080*b^3) + 
      (121*d^12*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^3)/(92160*b^3) - 
      (55*d^6*K1^2*M^5*Sqrt[(385*Pi)/243542]*u^3)/(2543616*b^3) - 
      (K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(8478720*b^3) - 
      (7*d^2*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(942080*b^3) - 
      (1043*d^4*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(25436160*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(25436160*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(25436160*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(25436160*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(25436160*b^3) + 
      (121*d^14*K1^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(4239360*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(17017*Pi)/5510]*u^3)/(25436160*b^3) + 
      (127093*K0*K1*M^5*Sqrt[Pi/93763670]*u^4)/(4578508800*b^3) + 
      (71627*d^2*K0*K1*M^5*Sqrt[(5*Pi)/18752734]*u^4)/(183140352*b^3) + 
      (8431723*d^4*K0*K1*M^5*Sqrt[(7*Pi)/13394810]*u^4)/(4578508800*b^3) + 
      (87161*d^6*K0*K1*M^5*Sqrt[(77*Pi)/1217710]*u^4)/(1526169600*b^3) - 
      (116111*d^8*K0*K1*M^5*Sqrt[(143*Pi)/655690]*u^4)/(508723200*b^3) + 
      (504457*d^12*K0*K1*M^5*Sqrt[(143*Pi)/655690]*u^4)/(4578508800*b^3) + 
      (112627*d^14*K0*K1*M^5*Sqrt[(143*Pi)/655690]*u^4)/(4578508800*b^3) - 
      (89*d^10*K0*K1*M^5*Sqrt[(12155*Pi)/7714]*u^4)/(183140352*b^3) - 
      (159244229*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^5)/(9157017600*b^3) - 
      (169152701*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/(480743424000*b^3) - 
      (21178230529*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/(961486848000*b^3) - 
      (517233809*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/(4292352000*b^3) + 
      (63219329*d^6*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/(5087232000*b^3) - 
      (59771*K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^5)/(9157017600*b^3) - 
      (786037*d^2*K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^5)/(1831403520*b^3) + 
      (111617*d^6*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^5)/(3052339200*b^3) - 
      (2005799*d^14*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^5)/(9157017600*b^3) + 
      (4072595687*d^8*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^5)/
       (160247808000*b^3) - (13245643*d^12*K1^2*M^5*Sqrt[(11*Pi)/8523970]*
        u^5)/(1271808000*b^3) + (295399*d^8*K0^2*M^5*Sqrt[(143*Pi)/655690]*
        u^5)/(1017446400*b^3) - (28132061*d^10*K1^2*M^5*Sqrt[(209*Pi)/448630]*
        u^5)/(320495616000*b^3) - (8279261*d^14*K1^2*M^5*
        Sqrt[(209*Pi)/448630]*u^5)/(106831872000*b^3) - 
      (919*d^10*K0^2*M^5*Sqrt[(715*Pi)/131138]*u^5)/(366280704*b^3) - 
      (158039*d^12*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^5)/(9157017600*b^3) - 
      (565596929*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/(1922973696000*b^3) - 
      (36776259683*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/(1922973696000*b^3) - 
      (30094681151*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/(274710528000*b^3) + 
      (9611611*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/(3391488000*b^3) + 
      (15143064773*d^8*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^6)/
       (640991232000*b^3) - (6020999*d^12*K0*K1*M^5*Sqrt[(143*Pi)/655690]*
        u^6)/(7913472000*b^3) - (3445273*d^14*K0*K1*M^5*Sqrt[(143*Pi)/655690]*
        u^6)/(30523392000*b^3) - (1172189*d^10*K0*K1*M^5*
        Sqrt[(209*Pi)/448630]*u^6)/(27869184000*b^3) - 
      (26378135933*d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/(7691894784000*b^3) - 
      (23401359791*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/(1098842112000*b^3) - 
      (192441311*d^6*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/(122093568000*b^3) - 
      (56822762977*d^12*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/(2563964928000*b^3) - 
      (124121929*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/(1098842112000*b^3) - 
      (7497203083*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/(1098842112000*b^3) - 
      (40043804257*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/(1098842112000*b^3) + 
      (145410431*d^6*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/(40697856000*b^3) - 
      (3922783153*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/(111476736000*b^3) + 
      (4403137049*d^8*K1^2*M^5*Sqrt[(7*Pi)/13394810]*u^7)/
       (366280704000*b^3) + (12122200193*d^8*K0^2*M^5*Sqrt[(11*Pi)/8523970]*
        u^7)/(2563964928000*b^3) - (250188179*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/7212590]*u^7)/(854654976000*b^3) - 
      (1054968161*d^14*K1^2*M^5*Sqrt[(13*Pi)/7212590]*u^7)/
       (2563964928000*b^3) - (46822267*d^14*K0^2*M^5*Sqrt[(187*Pi)/501410]*
        u^7)/(2563964928000*b^3) - (327599*d^10*K0^2*M^5*
        Sqrt[(209*Pi)/448630]*u^7)/(854654976000*b^3) - 
      (1671289*K0^2*M^5*Sqrt[(221*Pi)/424270]*u^7)/(7691894784000*b^3) - 
      (33895249*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/(9289728000*b^3) + 
      (439244539*d^8*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/(8902656000*b^3) - 
      (103833869*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/(91570176000*b^3) - 
      (6668552701*d^12*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/(320495616000*b^3) - 
      (2082315269*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/(640991232000*b^3) + 
      (632029*d^6*K0*K1*M^5*Sqrt[(7*Pi)/13394810]*u^8)/(10174464000*b^3) - 
      (19553*K0*K1*M^5*Sqrt[(17*Pi)/5515510]*u^8)/(5935104000*b^3) - 
      (6248087*d^4*K0*K1*M^5*Sqrt[(17*Pi)/5515510]*u^8)/(5087232000*b^3) - 
      (11081839*K0^2*M^5*Sqrt[Pi/93763670]*u^9)/(1922973696000*b^3) - 
      (717187561*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^9)/(274710528000*b^3) - 
      (206324479*d^10*K0^2*M^5*Sqrt[Pi/93763670]*u^9)/(1922973696000*b^3) - 
      (794838727*d^14*K0^2*M^5*Sqrt[Pi/93763670]*u^9)/(1922973696000*b^3) - 
      (20498173*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/(1922973696000*b^3) - 
      (37223899*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/(10988421120*b^3) - 
      (5039641*d^10*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/(27869184000*b^3) - 
      (434015249*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/(128198246400*b^3) - 
      (68558219*d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/(128198246400*b^3) - 
      (74398343*d^2*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^9)/(1922973696000*b^3) + 
      (465267121*d^8*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^9)/(640991232000*b^3) + 
      (997369*d^6*K1^2*M^5*Sqrt[(13*Pi)/7212590]*u^9)/(91570176000*b^3) - 
      (70886999*d^2*K1^2*M^5*Sqrt[(17*Pi)/5515510]*u^9)/(1922973696000*b^3) + 
      (4176989*d^8*K0^2*M^5*Sqrt[(319*Pi)/293930]*u^9)/(213663744000*b^3) - 
      (1819*d^6*K0^2*M^5*Sqrt[(323*Pi)/290290]*u^9)/(10174464000*b^3) - 
      (829921*d^12*K0^2*M^5*Sqrt[(6061*Pi)/15470]*u^9)/(1922973696000*b^3) - 
      (77681*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/(20901888000*b^3) - 
      (219352591*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/(160247808000*b^3) - 
      (1019*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/(1907712000*b^3) + 
      (68236537*d^8*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/(20901888000*b^3) - 
      (19691629*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/(90139392000*b^3) - 
      (2866133*d^10*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*u^10)/
       (721115136000*b^3) - (14986669*d^12*K0*K1*M^5*Sqrt[(19*Pi)/4934930]*
        u^10)/(206032896000*b^3) - (30587*d^2*K0*K1*M^5*Sqrt[(209*Pi)/448630]*
        u^10)/(26707968000*b^3) - (72481*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (240371712000*b^3) - (9067*d^6*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (5723136000*b^3) + (68226113*d^8*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (240371712000*b^3) - (2141*d^10*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (901393920*b^3) - (6844049*d^14*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (360557568000*b^3) - (217229*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (540836352000*b^3) - (26739319*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (1081672704000*b^3) + (12044147*d^8*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (36055756800*b^3) - (2876501*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (20030976000*b^3) - (979117*d^4*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^11)/
       (77262336000*b^3) - (6727663*d^12*K0^2*M^5*Sqrt[(13*Pi)/7212590]*u^11)/
       (721115136000*b^3) - (40343*d^10*K1^2*M^5*Sqrt[(17*Pi)/5515510]*u^11)/
       (360557568000*b^3) - (158141*d^14*K1^2*M^5*Sqrt[(17*Pi)/5515510]*u^11)/
       (120185856000*b^3) - (2399*d^2*K0^2*M^5*Sqrt[(19*Pi)/4934930]*u^11)/
       (2225664000*b^3) - (328313*d^4*K0^2*M^5*Sqrt[(29*Pi)/3233230]*u^11)/
       (80123904000*b^3) - (277*d^6*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^11)/
       (24037171200*b^3) - (14849*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (135209088000*b^3) - (21536351*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (540836352000*b^3) - (12839*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (17169408000*b^3) + (8556767*d^8*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (90139392000*b^3) + (11659*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (15676416000*b^3) - (762623*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (120185856000*b^3) - (578467*d^2*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*u^12)/
       (1081672704000*b^3) - (147391*d^12*K0*K1*M^5*Sqrt[(17*Pi)/5515510]*
        u^12)/(60092928000*b^3) - (89147*d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (216334540800*b^3) - (101743*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (43266908160*b^3) - (109*d^6*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (1907712000*b^3) + (2010557*d^8*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (360557568000*b^3) - (26791*d^14*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (72111513600*b^3) - (19727*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (43266908160*b^3) - (26233*d^6*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (360557568000*b^3) + (96227*d^8*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (15676416000*b^3) + (22259*d^10*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (120185856000*b^3) - (50777*d^4*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^13)/
       (216334540800*b^3) - (18337*d^12*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^13)/
       (72111513600*b^3) - (2677*d^14*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^13)/
       (72111513600*b^3) - (10739*d^12*K0^2*M^5*Sqrt[(17*Pi)/5515510]*u^13)/
       (72111513600*b^3) + (977*d^10*K0^2*M^5*Sqrt[(19*Pi)/4934930]*u^13)/
       (120185856000*b^3) - (K0^2*M^5*Sqrt[(209*Pi)/448630]*u^13)/
       (30904934400*b^3) - (K1^2*M^5*Sqrt[(323*Pi)/290290]*u^13)/
       (43266908160*b^3) - (K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (751161600*b^3) - (383*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (4506969600*b^3) - (83*d^12*K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (160963200*b^3) - (d^4*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^14)/
       (24494400*b^3) - (59*d^6*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^14)/
       (22534848000*b^3) + (373*d^8*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^14)/
       (3755808000*b^3) + (121*d^10*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^14)/
       (22534848000*b^3) - (d^14*K0*K1*M^5*Sqrt[(323*Pi)/290290]*u^14)/
       (4506969600*b^3) - (K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (13520908800*b^3) - (37*d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (13520908800*b^3) - (157*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (13520908800*b^3) - (d^12*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (65318400*b^3) - (d^14*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (500774400*b^3) - (K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (13520908800*b^3) - (37*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (13520908800*b^3) - (157*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (13520908800*b^3) - (d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (65318400*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (500774400*b^3) - (d^6*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^15)/
       (4506969600*b^3) + (d^10*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^15)/
       (4506969600*b^3) - (d^6*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^15)/
       (4506969600*b^3) + (d^10*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^15)/
       (4506969600*b^3) + (d^8*K0^2*M^5*Sqrt[(143*Pi)/655690]*u^15)/
       (4506969600*b^3) + (d^8*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^15)/
       (4506969600*b^3))/Pi, 0, 
    ((11*K1*M^5*Sqrt[(77*Pi)/1217710]*u)/(529920*b^3*E^u) + 
      (5599*d^2*K1*M^5*Sqrt[(77*Pi)/1217710]*u)/(4239360*b^3*E^u) + 
      (15719*d^4*K1*M^5*Sqrt[(77*Pi)/1217710]*u)/(2119680*b^3*E^u) - 
      (1991*d^8*K1*M^5*Sqrt[(143*Pi)/655690]*u)/(211968*b^3*E^u) + 
      (1331*d^10*K1*M^5*Sqrt[(143*Pi)/655690]*u)/(4239360*b^3*E^u) + 
      (121*d^12*K1*M^5*Sqrt[(143*Pi)/655690]*u)/(30720*b^3*E^u) - 
      (55*d^6*K1*M^5*Sqrt[(385*Pi)/243542]*u)/(847872*b^3*E^u) + 
      (121*d^14*K1*M^5*Sqrt[(1001*Pi)/93670]*u)/(1413120*b^3*E^u) + 
      (47*K0*M^5*Sqrt[(11*Pi)/8523970]*u^2)/(1059840*b^3*E^u) + 
      (3253*d^4*K0*M^5*Sqrt[(77*Pi)/1217710]*u^2)/(1413120*b^3*E^u) - 
      (67*d^6*K0*M^5*Sqrt[(77*Pi)/1217710]*u^2)/(1695744*b^3*E^u) + 
      (11*K1*M^5*Sqrt[(77*Pi)/1217710]*u^2)/(529920*b^3*E^u) + 
      (5599*d^2*K1*M^5*Sqrt[(77*Pi)/1217710]*u^2)/(4239360*b^3*E^u) + 
      (15719*d^4*K1*M^5*Sqrt[(77*Pi)/1217710]*u^2)/(2119680*b^3*E^u) - 
      (1243*d^8*K0*M^5*Sqrt[(143*Pi)/655690]*u^2)/(423936*b^3*E^u) + 
      (451*d^10*K0*M^5*Sqrt[(143*Pi)/655690]*u^2)/(8478720*b^3*E^u) + 
      (5269*d^12*K0*M^5*Sqrt[(143*Pi)/655690]*u^2)/(4239360*b^3*E^u) + 
      (1661*d^14*K0*M^5*Sqrt[(143*Pi)/655690]*u^2)/(8478720*b^3*E^u) - 
      (1991*d^8*K1*M^5*Sqrt[(143*Pi)/655690]*u^2)/(211968*b^3*E^u) + 
      (1331*d^10*K1*M^5*Sqrt[(143*Pi)/655690]*u^2)/(4239360*b^3*E^u) + 
      (121*d^12*K1*M^5*Sqrt[(143*Pi)/655690]*u^2)/(30720*b^3*E^u) - 
      (55*d^6*K1*M^5*Sqrt[(385*Pi)/243542]*u^2)/(847872*b^3*E^u) + 
      (121*d^14*K1*M^5*Sqrt[(1001*Pi)/93670]*u^2)/(1413120*b^3*E^u) + 
      (181*d^2*K0*M^5*Sqrt[(1463*Pi)/64090]*u^2)/(8478720*b^3*E^u) + 
      (47*K0*M^5*Sqrt[(11*Pi)/8523970]*u^3)/(1059840*b^3*E^u) + 
      (172219*K1*M^5*Sqrt[(11*Pi)/8523970]*u^3)/(5341593600*b^3*E^u) - 
      (2040967*d^8*K1*M^5*Sqrt[(11*Pi)/8523970]*u^3)/(65945600*b^3*E^u) + 
      (50359*d^6*K1*M^5*Sqrt[(13*Pi)/7212590]*u^3)/(50872320*b^3*E^u) + 
      (7383763*d^2*K1*M^5*Sqrt[(17*Pi)/5515510]*u^3)/(5341593600*b^3*E^u) + 
      (6297919*d^4*K1*M^5*Sqrt[(17*Pi)/5515510]*u^3)/(763084800*b^3*E^u) + 
      (83203*d^12*K1*M^5*Sqrt[(55*Pi)/1704794]*u^3)/(30523392*b^3*E^u) + 
      (3253*d^4*K0*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(1413120*b^3*E^u) - 
      (67*d^6*K0*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(1695744*b^3*E^u) + 
      (107*K1^2*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(43806720*b^3) - 
      (3023107*d^4*K1^2*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(3154083840*b^3) - 
      (243277*d^6*K1^2*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(101744640*b^3) + 
      (82379*d^8*K1^2*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(20348928*b^3) - 
      (1243*d^8*K0*M^5*Sqrt[(143*Pi)/655690]*u^3)/(423936*b^3*E^u) + 
      (451*d^10*K0*M^5*Sqrt[(143*Pi)/655690]*u^3)/(8478720*b^3*E^u) + 
      (5269*d^12*K0*M^5*Sqrt[(143*Pi)/655690]*u^3)/(4239360*b^3*E^u) + 
      (1661*d^14*K0*M^5*Sqrt[(143*Pi)/655690]*u^3)/(8478720*b^3*E^u) - 
      (1003567*d^12*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^3)/(630816768*b^3) - 
      (26777*d^14*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^3)/(116817920*b^3) - 
      (358157*d^10*K1*M^5*Sqrt[(187*Pi)/501410]*u^3)/(5341593600*b^3*E^u) + 
      (148703*d^14*K1*M^5*Sqrt[(187*Pi)/501410]*u^3)/(1068318720*b^3*E^u) + 
      (5081*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(6308167680*b^3) + 
      (1006523*d^4*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(3154083840*b^3) + 
      (101017*d^6*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(3154083840*b^3) - 
      (613067*d^8*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(788520960*b^3) + 
      (1091909*d^12*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(3154083840*b^3) + 
      (184691*d^14*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(3154083840*b^3) + 
      (1489*d^2*K1^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(630816768*b^3) + 
      (8941*d^16*K1^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(1051361280*b^3) + 
      (181*d^2*K0*M^5*Sqrt[(1463*Pi)/64090]*u^3)/(8478720*b^3*E^u) + 
      (11023*d^10*K1^2*M^5*Sqrt[(2431*Pi)/38570]*u^3)/(137134080*b^3) - 
      (169*d^16*K0^2*M^5*Sqrt[(5005*Pi)/18734]*u^3)/(1261633536*b^3) - 
      (5291*d^10*K0^2*M^5*Sqrt[(19019*Pi)/4930]*u^3)/(3154083840*b^3) + 
      (5801*d^2*K0^2*M^5*Sqrt[(29029*Pi)/3230]*u^3)/(3154083840*b^3) + 
      (478327*K0*M^5*Sqrt[Pi/93763670]*u^4)/(5341593600*b^3*E^u) + 
      (9342077*d^4*K0*M^5*Sqrt[Pi/93763670]*u^4)/(381542400*b^3*E^u) - 
      (317777*d^6*K0*M^5*Sqrt[Pi/93763670]*u^4)/(101744640*b^3*E^u) - 
      (57432457*d^4*K1*M^5*Sqrt[Pi/93763670]*u^4)/(763084800*b^3*E^u) + 
      (566227689*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*u^4)/(2336358400*b^3) + 
      (86509540049*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^4)/(63081676800*b^3) + 
      (10099*d^6*K1*M^5*Sqrt[(7*Pi)/13394810]*u^4)/(1884160*b^3*E^u) - 
      (41377373*d^6*K0*K1*M^5*Sqrt[(7*Pi)/13394810]*u^4)/(21027225600*b^3) + 
      (4834471*d^2*K0*M^5*Sqrt[(11*Pi)/8523970]*u^4)/(10683187200*b^3*E^u) - 
      (2935259*d^8*K0*M^5*Sqrt[(11*Pi)/8523970]*u^4)/(593510400*b^3*E^u) - 
      (521359*d^10*K0*M^5*Sqrt[(11*Pi)/8523970]*u^4)/(10683187200*b^3*E^u) + 
      (39329*d^14*K0*M^5*Sqrt[(11*Pi)/8523970]*u^4)/(92897280*b^3*E^u) - 
      (141941*K1*M^5*Sqrt[(11*Pi)/8523970]*u^4)/(5341593600*b^3*E^u) + 
      (25294211*d^8*K1*M^5*Sqrt[(11*Pi)/8523970]*u^4)/(1780531200*b^3*E^u) - 
      (21283849*d^10*K1*M^5*Sqrt[(11*Pi)/8523970]*u^4)/(5341593600*b^3*E^u) - 
      (368789*d^14*K1*M^5*Sqrt[(11*Pi)/8523970]*u^4)/(1068318720*b^3*E^u) - 
      (27676700411*d^8*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^4)/
       (94622515200*b^3) + (59088475099*d^12*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*
        u^4)/(567735091200*b^3) + (10623265489*d^14*K0*K1*M^5*
        Sqrt[(13*Pi)/7212590]*u^4)/(567735091200*b^3) + 
      (105190307*d^16*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*u^4)/
       (227094036480*b^3) - (5168777*d^2*K1*M^5*Sqrt[(17*Pi)/5515510]*u^4)/
       (5341593600*b^3*E^u) - (30053*d^12*K1*M^5*Sqrt[(55*Pi)/1704794]*u^4)/
       (30523392*b^3*E^u) + (11819*d^12*K0*M^5*Sqrt[(77*Pi)/1217710]*u^4)/
       (38154240*b^3*E^u) + (15799433*K0*K1*M^5*Sqrt[(91*Pi)/1030370]*u^4)/
       (378490060800*b^3) + (45282703*d^10*K0*K1*M^5*Sqrt[(143*Pi)/655690]*
        u^4)/(567735091200*b^3) - (863783*K0*M^5*Sqrt[Pi/93763670]*u^5)/
       (5341593600*b^3*E^u) + (1145927*d^6*K0*M^5*Sqrt[Pi/93763670]*u^5)/
       (101744640*b^3*E^u) + (1028535533*K0^2*M^5*Sqrt[Pi/93763670]*u^5)/
       (756980121600*b^3) + (11204167153*d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^5)/
       (126163353600*b^3) + (4193547637*d^6*K0^2*M^5*Sqrt[Pi/93763670]*u^5)/
       (126163353600*b^3) + (112935133*d^16*K0^2*M^5*Sqrt[Pi/93763670]*u^5)/
       (90837614592*b^3) - (13311821*K1*M^5*Sqrt[Pi/93763670]*u^5)/
       (85465497600*b^3*E^u) - (373808329*d^2*K1*M^5*Sqrt[Pi/93763670]*u^5)/
       (34186199040*b^3*E^u) - (44226659*d^4*K1*M^5*Sqrt[Pi/93763670]*u^5)/
       (667699200*b^3*E^u) - (133372721*d^12*K1*M^5*Sqrt[Pi/93763670]*u^5)/
       (2034892800*b^3*E^u) - (492384611*d^14*K1*M^5*Sqrt[Pi/93763670]*u^5)/
       (56976998400*b^3*E^u) + (63643716334571*d^2*K1^2*M^5*Sqrt[Pi/93763670]*
        u^5)/(238448738304000*b^3) + (15356147519*d^6*K1^2*M^5*
        Sqrt[Pi/93763670]*u^5)/(90837614592*b^3) - 
      (102106772255021*d^8*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/
       (26494304256000*b^3) + (407136858379981*d^12*K1^2*M^5*
        Sqrt[Pi/93763670]*u^5)/(238448738304000*b^3) + 
      (75809492538277*d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/
       (238448738304000*b^3) - (14621599*d^10*K0*M^5*Sqrt[(11*Pi)/8523970]*
        u^5)/(10683187200*b^3*E^u) - (311561*d^12*K0*M^5*
        Sqrt[(11*Pi)/8523970]*u^5)/(76308480*b^3*E^u) - 
      (207469*d^14*K0*M^5*Sqrt[(11*Pi)/8523970]*u^5)/(427327488*b^3*E^u) - 
      (21467985251*d^8*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^5)/
       (189245030400*b^3) + (21918603061*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^5)/
       (59612184576000*b^3) + (47331731089*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/7212590]*u^5)/(1135470182400*b^3) + 
      (8626961179*d^14*K0^2*M^5*Sqrt[(13*Pi)/7212590]*u^5)/
       (1135470182400*b^3) - (572707*d^4*K0*M^5*Sqrt[(17*Pi)/5515510]*u^5)/
       (190771200*b^3*E^u) + (1119915653*d^16*K1^2*M^5*Sqrt[(17*Pi)/5515510]*
        u^5)/(9537949532160*b^3) + (239932351*d^8*K1*M^5*
        Sqrt[(19*Pi)/4934930]*u^5)/(28488499200*b^3*E^u) - 
      (1739021*d^10*K1*M^5*Sqrt[(19*Pi)/4934930]*u^5)/(3798466560*b^3*E^u) + 
      (2265884671*d^4*K0^2*M^5*Sqrt[(29*Pi)/3233230]*u^5)/
       (126163353600*b^3) + (2618684951087*d^4*K1^2*M^5*Sqrt[(29*Pi)/3233230]*
        u^5)/(47689747660800*b^3) - (304236347*d^10*K0^2*M^5*
        Sqrt[(143*Pi)/655690]*u^5)/(1135470182400*b^3) - 
      (114425885291*d^10*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^5)/
       (79482912768000*b^3) - (501731*d^2*K0*M^5*Sqrt[(209*Pi)/448630]*u^5)/
       (10683187200*b^3*E^u) + (980207*d^8*K0*M^5*Sqrt[(209*Pi)/448630]*u^5)/
       (1780531200*b^3*E^u) + (101323*d^6*K1*M^5*Sqrt[(323*Pi)/290290]*u^5)/
       (170930995200*b^3*E^u) - (66721283*d^2*K0*M^5*Sqrt[Pi/93763670]*u^6)/
       (14863564800*b^3*E^u) - (206906027*d^6*K0*M^5*Sqrt[Pi/93763670]*u^6)/
       (68372398080*b^3*E^u) - (379438993*d^12*K0*M^5*Sqrt[Pi/93763670]*u^6)/
       (12209356800*b^3*E^u) - (1493220433*d^14*K0*M^5*Sqrt[Pi/93763670]*u^6)/
       (341861990400*b^3*E^u) - (40560019*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (256396492800*b^3*E^u) - (4556703119*d^2*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (512792985600*b^3*E^u) + (1427836169*d^6*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (170930995200*b^3*E^u) + (8534655611*d^8*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (85465497600*b^3*E^u) - (56501227*d^10*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (6837239808*b^3*E^u) - (584121721*d^12*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (14244249600*b^3*E^u) - (12009889*d^14*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (2110259200*b^3*E^u) + (1555720108963*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (476897476608000*b^3) + (52351727886761*d^2*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^6)/(238448738304000*b^3) + 
      (64085846578231*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (47689747660800*b^3) + (475377651797*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^6)/(2270940364800*b^3) - (43600270516993*d^8*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^6)/(13247152128000*b^3) + 
      (67673144176447*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (238448738304000*b^3) + (131691304957*d^16*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^6)/(95379495321600*b^3) - (925*K0*M^5*Sqrt[(5*Pi)/18752734]*u^6)/
       (84410368*b^3*E^u) + (17339261*d^8*K0*M^5*Sqrt[(7*Pi)/13394810]*u^6)/
       (1627914240*b^3*E^u) - (47020601*d^10*K0*M^5*Sqrt[(11*Pi)/8523970]*
        u^6)/(341861990400*b^3*E^u) - (1816525828133*d^10*K0*K1*M^5*
        Sqrt[(11*Pi)/8523970]*u^6)/(79482912768000*b^3) + 
      (27174951917257*d^12*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*u^6)/
       (238448738304000*b^3) - (67540289*d^4*K0*M^5*Sqrt[(19*Pi)/4934930]*
        u^6)/(42732748800*b^3*E^u) - (3401747*d^4*K1*M^5*
        Sqrt[(119*Pi)/787930]*u^6)/(9157017600*b^3*E^u) - 
      (23721751*K0*M^5*Sqrt[Pi/93763670]*u^7)/(512792985600*b^3*E^u) - 
      (2723530871*d^2*K0*M^5*Sqrt[Pi/93763670]*u^7)/(1025585971200*b^3*E^u) + 
      (17949401*d^6*K0*M^5*Sqrt[Pi/93763670]*u^7)/(13674479616*b^3*E^u) + 
      (5540614679*d^8*K0*M^5*Sqrt[Pi/93763670]*u^7)/(170930995200*b^3*E^u) - 
      (522684251*d^10*K0*M^5*Sqrt[Pi/93763670]*u^7)/(341861990400*b^3*E^u) - 
      (1162016173*d^12*K0*M^5*Sqrt[Pi/93763670]*u^7)/(85465497600*b^3*E^u) - 
      (678070969*d^14*K0*M^5*Sqrt[Pi/93763670]*u^7)/(341861990400*b^3*E^u) + 
      (1016494414963*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/(1907589906432000*b^3) + 
      (4498703928427*d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (119224369152000*b^3) + (23150292655799*d^4*K0^2*M^5*Sqrt[Pi/93763670]*
        u^7)/(95379495321600*b^3) - (64183185171331*d^8*K0^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(105977217024000*b^3) + 
      (132460087215983*d^12*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (476897476608000*b^3) + (87582520639*d^16*K0^2*M^5*Sqrt[Pi/93763670]*
        u^7)/(381517981286400*b^3) - (120655363*K1*M^5*Sqrt[Pi/93763670]*u^7)/
       (3418619904000*b^3*E^u) - (19642899*d^12*K1*M^5*Sqrt[Pi/93763670]*u^7)/
       (1205862400*b^3*E^u) + (395794600261*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (381517981286400*b^3) + (4250614276637*d^2*K1^2*M^5*Sqrt[Pi/93763670]*
        u^7)/(63586330214400*b^3) + (17909955339973*d^4*K1^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(45418807296000*b^3) + 
      (47946183738767*d^6*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (953794953216000*b^3) - (151473079720793*d^8*K1^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(158965825536000*b^3) - 
      (974143057813*d^10*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (12717266042880*b^3) + (411207449604079*d^12*K1^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(953794953216000*b^3) + 
      (81505519516261*d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (953794953216000*b^3) + (764584023971*d^16*K1^2*M^5*Sqrt[Pi/93763670]*
        u^7)/(1907589906432000*b^3) + (1454239103*d^6*K0^2*M^5*
        Sqrt[(11*Pi)/8523970]*u^7)/(283867545600*b^3) - 
      (234394089581*d^10*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^7)/
       (39741456384000*b^3) + (1740821179*d^8*K1*M^5*Sqrt[(11*Pi)/8523970]*
        u^7)/(488374272000*b^3*E^u) - (1833281*d^14*K1*M^5*
        Sqrt[(11*Pi)/8523970]*u^7)/(8441036800*b^3*E^u) + 
      (253077370279*d^14*K0^2*M^5*Sqrt[(13*Pi)/7212590]*u^7)/
       (59612184576000*b^3) - (33263701*d^2*K1*M^5*Sqrt[(13*Pi)/7212590]*u^7)/
       (162791424000*b^3*E^u) - (24628433*d^4*K1*M^5*Sqrt[(13*Pi)/7212590]*
        u^7)/(19534970880*b^3*E^u) - (4483289*d^6*K1*M^5*
        Sqrt[(13*Pi)/7212590]*u^7)/(379846656000*b^3*E^u) - 
      (340959203*d^10*K1*M^5*Sqrt[(13*Pi)/7212590]*u^7)/
       (3418619904000*b^3*E^u) - (439423*d^4*K0*M^5*Sqrt[(29*Pi)/3233230]*
        u^7)/(915701760*b^3*E^u) - (44606311*K0*M^5*Sqrt[Pi/93763670]*u^8)/
       (5127929856000*b^3*E^u) - (253369559*d^2*K0*M^5*Sqrt[Pi/93763670]*u^8)/
       (366280704000*b^3*E^u) - (19612349*d^6*K0*M^5*Sqrt[Pi/93763670]*u^8)/
       (213663744000*b^3*E^u) + (17817270157*d^8*K0*M^5*Sqrt[Pi/93763670]*
        u^8)/(1709309952000*b^3*E^u) - (167030251*d^14*K0*M^5*
        Sqrt[Pi/93763670]*u^8)/(256396492800*b^3*E^u) - 
      (9753764483*d^2*K1*M^5*Sqrt[Pi/93763670]*u^8)/(10255859712000*b^3*
        E^u) + (142033753*d^6*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (488374272000*b^3*E^u) - (149784787*d^10*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (379846656000*b^3*E^u) - (513599719*d^14*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (683723980800*b^3*E^u) + (2408232411703*d^2*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^8)/(68128210944000*b^3) + 
      (104507014097809*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (476897476608000*b^3) + (19837600646041*d^6*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^8)/(476897476608000*b^3) + 
      (117182013778483*d^12*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (476897476608000*b^3) + (31438412581*d^16*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^8)/(119224369152000*b^3) - (67197839*d^10*K0*M^5*
        Sqrt[(11*Pi)/8523970]*u^8)/(2563964928000*b^3*E^u) - 
      (57747551*d^12*K0*M^5*Sqrt[(11*Pi)/8523970]*u^8)/
       (146512281600*b^3*E^u) + (2491439831*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*
        u^8)/(52988608512000*b^3) - (49093559*d^4*K0*M^5*
        Sqrt[(13*Pi)/7212590]*u^8)/(146512281600*b^3*E^u) - 
      (3944401733*d^4*K1*M^5*Sqrt[(13*Pi)/7212590]*u^8)/
       (10255859712000*b^3*E^u) - (40148057*d^12*K1*M^5*Sqrt[(17*Pi)/5515510]*
        u^8)/(136744796160*b^3*E^u) - (5023751193103*d^8*K0*K1*M^5*
        Sqrt[(17*Pi)/5515510]*u^8)/(158965825536000*b^3) - 
      (1843927*K1*M^5*Sqrt[(19*Pi)/4934930]*u^8)/(2051171942400*b^3*E^u) - 
      (466492366237*d^10*K0*K1*M^5*Sqrt[(19*Pi)/4934930]*u^8)/
       (158965825536000*b^3) + (36157464851*d^14*K0*K1*M^5*
        Sqrt[(19*Pi)/4934930]*u^8)/(13625642188800*b^3) + 
      (1392648379*d^8*K1*M^5*Sqrt[(29*Pi)/3233230]*u^8)/
       (3418619904000*b^3*E^u) - (18017537*d^2*K0*M^5*Sqrt[Pi/93763670]*u^9)/
       (91570176000*b^3*E^u) - (2780957063*d^4*K0*M^5*Sqrt[Pi/93763670]*u^9)/
       (2563964928000*b^3*E^u) + (2898821*d^6*K0*M^5*Sqrt[Pi/93763670]*u^9)/
       (427327488000*b^3*E^u) + (2228717047*d^8*K0*M^5*Sqrt[Pi/93763670]*u^9)/
       (854654976000*b^3*E^u) - (2773223*d^10*K0*M^5*Sqrt[Pi/93763670]*u^9)/
       (45785088000*b^3*E^u) - (564789341*d^12*K0*M^5*Sqrt[Pi/93763670]*u^9)/
       (512792985600*b^3*E^u) - (43002793*d^14*K0*M^5*Sqrt[Pi/93763670]*u^9)/
       (256396492800*b^3*E^u) + (111568921*K0^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (2197684224000*b^3) - (10489639160111*d^8*K0^2*M^5*Sqrt[Pi/93763670]*
        u^9)/(158965825536000*b^3) + (14391577597931*d^12*K0^2*M^5*
        Sqrt[Pi/93763670]*u^9)/(476897476608000*b^3) + 
      (2482491887*d^16*K0^2*M^5*Sqrt[Pi/93763670]*u^9)/(59612184576000*b^3) - 
      (21665603*K1*M^5*Sqrt[Pi/93763670]*u^9)/(7691894784000*b^3*E^u) - 
      (49704337*d^2*K1*M^5*Sqrt[Pi/93763670]*u^9)/(240371712000*b^3*E^u) - 
      (9450695873*d^4*K1*M^5*Sqrt[Pi/93763670]*u^9)/(7691894784000*b^3*E^u) - 
      (2629609*d^6*K1*M^5*Sqrt[Pi/93763670]*u^9)/(427327488000*b^3*E^u) + 
      (2503911331*d^8*K1*M^5*Sqrt[Pi/93763670]*u^9)/(854654976000*b^3*E^u) - 
      (121923583*d^10*K1*M^5*Sqrt[Pi/93763670]*u^9)/(1922973696000*b^3*E^u) - 
      (144476029*d^14*K1*M^5*Sqrt[Pi/93763670]*u^9)/(769189478400*b^3*E^u) + 
      (940602492833*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (158965825536000*b^3) + (1103652869491*d^4*K1^2*M^5*Sqrt[Pi/93763670]*
        u^9)/(31793165107200*b^3) - (13459018938691*d^8*K1^2*M^5*
        Sqrt[Pi/93763670]*u^9)/(158965825536000*b^3) - 
      (1515725543029*d^10*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (158965825536000*b^3) + (18603500571767*d^12*K1^2*M^5*
        Sqrt[Pi/93763670]*u^9)/(476897476608000*b^3) + 
      (3962828064737*d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (476897476608000*b^3) + (7310375273*d^16*K1^2*M^5*Sqrt[Pi/93763670]*
        u^9)/(119224369152000*b^3) - (334919194777*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/8523970]*u^9)/(476897476608000*b^3) + 
      (1395994001*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^9)/(158965825536000*b^3) - 
      (146038679*d^12*K1*M^5*Sqrt[(13*Pi)/7212590]*u^9)/
       (1538378956800*b^3*E^u) + (112121191639*d^2*K0^2*M^5*
        Sqrt[(17*Pi)/5515510]*u^9)/(476897476608000*b^3) + 
      (747672515113*d^4*K0^2*M^5*Sqrt[(17*Pi)/5515510]*u^9)/
       (476897476608000*b^3) + (178798410829*d^14*K0^2*M^5*
        Sqrt[(17*Pi)/5515510]*u^9)/(476897476608000*b^3) + 
      (2477404079*d^6*K1^2*M^5*Sqrt[(17*Pi)/5515510]*u^9)/
       (6911557632000*b^3) - (367*K0*M^5*Sqrt[(209*Pi)/448630]*u^9)/
       (22295347200*b^3*E^u) + (12393986377*d^6*K0^2*M^5*
        Sqrt[(247*Pi)/379610]*u^9)/(476897476608000*b^3) - 
      (270601*K0*M^5*Sqrt[Pi/93763670]*u^10)/(480743424000*b^3*E^u) - 
      (6764689*d^4*K0*M^5*Sqrt[Pi/93763670]*u^10)/(30046464000*b^3*E^u) - 
      (406199*d^6*K0*M^5*Sqrt[Pi/93763670]*u^10)/(106831872000*b^3*E^u) + 
      (9611377*d^8*K0*M^5*Sqrt[Pi/93763670]*u^10)/(17805312000*b^3*E^u) - 
      (266213*d^10*K0*M^5*Sqrt[Pi/93763670]*u^10)/(41803776000*b^3*E^u) - 
      (11073437*d^12*K0*M^5*Sqrt[Pi/93763670]*u^10)/(48074342400*b^3*E^u) - 
      (195977*K1*M^5*Sqrt[Pi/93763670]*u^10)/(274710528000*b^3*E^u) - 
      (83431913*d^2*K1*M^5*Sqrt[Pi/93763670]*u^10)/(1922973696000*b^3*E^u) - 
      (837721*d^6*K1*M^5*Sqrt[Pi/93763670]*u^10)/(213663744000*b^3*E^u) - 
      (11479891*d^10*K1*M^5*Sqrt[Pi/93763670]*u^10)/(1922973696000*b^3*E^u) - 
      (486093229*d^12*K1*M^5*Sqrt[Pi/93763670]*u^10)/(1922973696000*b^3*
        E^u) - (73745443*d^14*K1*M^5*Sqrt[Pi/93763670]*u^10)/
       (1922973696000*b^3*E^u) + (396977804243*d^2*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^10)/(178836553728000*b^3) + 
      (177219538723*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/
       (12774039552000*b^3) - (67906825999*d^8*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^10)/(1987072819200*b^3) + (1409827010807*d^12*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^10)/(89418276864000*b^3) + 
      (618214095049*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/
       (178836553728000*b^3) + (2971165447*d^16*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^10)/(89418276864000*b^3) - (3372223*d^2*K0*M^5*
        Sqrt[(11*Pi)/8523970]*u^10)/(961486848000*b^3*E^u) + 
      (717439*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^10)/(242984448000*b^3) - 
      (103573*d^14*K0*M^5*Sqrt[(13*Pi)/7212590]*u^10)/(38459473920*b^3*E^u) - 
      (5173517*d^4*K1*M^5*Sqrt[(13*Pi)/7212590]*u^10)/
       (274710528000*b^3*E^u) + (29088509*d^8*K1*M^5*Sqrt[(13*Pi)/7212590]*
        u^10)/(640991232000*b^3*E^u) + (14427561157*d^6*K0*K1*M^5*
        Sqrt[(13*Pi)/7212590]*u^10)/(59612184576000*b^3) - 
      (59902363483*d^10*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*u^10)/
       (178836553728000*b^3) - (1596629*d^2*K0*M^5*Sqrt[Pi/93763670]*u^11)/
       (240371712000*b^3*E^u) - (541*d^6*K0*M^5*Sqrt[Pi/93763670]*u^11)/
       (556416000*b^3*E^u) + (3221*d^10*K0*M^5*Sqrt[Pi/93763670]*u^11)/
       (6867763200*b^3*E^u) - (2751649*d^12*K0*M^5*Sqrt[Pi/93763670]*u^11)/
       (68677632000*b^3*E^u) - (4469*d^14*K0*M^5*Sqrt[Pi/93763670]*u^11)/
       (746496000*b^3*E^u) + (817381031*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (357673107456000*b^3) + (428509117*d^2*K0^2*M^5*Sqrt[Pi/93763670]*
        u^11)/(2307568435200*b^3) + (432750993677*d^4*K0^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(357673107456000*b^3) + 
      (36553428589*d^6*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (119224369152000*b^3) - (1460553733*d^8*K0^2*M^5*Sqrt[Pi/93763670]*
        u^11)/(490635264000*b^3) - (6639046493*d^10*K0^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(15551004672000*b^3) + 
      (494433974647*d^12*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (357673107456000*b^3) + (719039689*d^16*K0^2*M^5*Sqrt[Pi/93763670]*
        u^11)/(178836553728000*b^3) - (27479*K1*M^5*Sqrt[Pi/93763670]*u^11)/
       (240371712000*b^3*E^u) - (519839*d^6*K1*M^5*Sqrt[Pi/93763670]*u^11)/
       (480743424000*b^3*E^u) + (7876123*d^8*K1*M^5*Sqrt[Pi/93763670]*u^11)/
       (80123904000*b^3*E^u) + (4013*d^10*K1*M^5*Sqrt[Pi/93763670]*u^11)/
       (5935104000*b^3*E^u) - (1031411*d^14*K1*M^5*Sqrt[Pi/93763670]*u^11)/
       (160247808000*b^3*E^u) + (251606769521*d^2*K1^2*M^5*Sqrt[Pi/93763670]*
        u^11)/(1073019322368000*b^3) + (43416090637*d^4*K1^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(30657694924800*b^3) - 
      (46500859903*d^8*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (13247152128000*b^3) - (186745442407*d^10*K1^2*M^5*Sqrt[Pi/93763670]*
        u^11)/(357673107456000*b^3) + (1761366187381*d^12*K1^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(1073019322368000*b^3) + 
      (402579584083*d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (1073019322368000*b^3) - (1039*K0*M^5*Sqrt[(7*Pi)/13394810]*u^11)/
       (68677632000*b^3*E^u) + (375779*d^8*K0*M^5*Sqrt[(13*Pi)/7212590]*u^11)/
       (53415936000*b^3*E^u) - (126373*d^4*K1*M^5*Sqrt[(13*Pi)/7212590]*u^11)/
       (40061952000*b^3*E^u) + (324919577*K1^2*M^5*Sqrt[(13*Pi)/7212590]*
        u^11)/(1073019322368000*b^3) + (9791064487*d^6*K1^2*M^5*
        Sqrt[(13*Pi)/7212590]*u^11)/(357673107456000*b^3) - 
      (67399*d^2*K1*M^5*Sqrt[(17*Pi)/5515510]*u^11)/(160247808000*b^3*E^u) - 
      (90347*d^4*K0*M^5*Sqrt[(29*Pi)/3233230]*u^11)/(68677632000*b^3*E^u) - 
      (4139*d^12*K1*M^5*Sqrt[(209*Pi)/448630]*u^11)/(20030976000*b^3*E^u) + 
      (2273197*d^16*K1^2*M^5*Sqrt[(247*Pi)/379610]*u^11)/
       (107301932236800*b^3) + (350853019*d^14*K0^2*M^5*Sqrt[(319*Pi)/293930]*
        u^11)/(357673107456000*b^3) - (3697*K0*M^5*Sqrt[Pi/93763670]*u^12)/
       (240371712000*b^3*E^u) - (422659*d^4*K0*M^5*Sqrt[Pi/93763670]*u^12)/
       (80123904000*b^3*E^u) - (6269*d^6*K0*M^5*Sqrt[Pi/93763670]*u^12)/
       (34338816000*b^3*E^u) + (1009927*d^8*K0*M^5*Sqrt[Pi/93763670]*u^12)/
       (80123904000*b^3*E^u) - (1376411*d^12*K0*M^5*Sqrt[Pi/93763670]*u^12)/
       (240371712000*b^3*E^u) - (199217*d^14*K0*M^5*Sqrt[Pi/93763670]*u^12)/
       (240371712000*b^3*E^u) - (11771*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (721115136000*b^3*E^u) - (101579*d^2*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (103016448000*b^3*E^u) - (4012331*d^4*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (721115136000*b^3*E^u) + (587*d^10*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (1492992000*b^3*E^u) + (129358987*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (134127415296000*b^3) + (17633321603*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^12)/(268254830592000*b^3) + (3433540651*d^6*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^12)/(29806092288000*b^3) - 
      (30320553821*d^8*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (29806092288000*b^3) - (15848061349*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^12)/(89418276864000*b^3) + (30887826217*d^14*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^12)/(268254830592000*b^3) + 
      (579083611*d^16*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (268254830592000*b^3) + (347*d^10*K0*M^5*Sqrt[(7*Pi)/13394810]*u^12)/
       (6867763200*b^3*E^u) - (431*d^12*K1*M^5*Sqrt[(7*Pi)/13394810]*u^12)/
       (497664000*b^3*E^u) - (53*d^14*K1*M^5*Sqrt[(7*Pi)/13394810]*u^12)/
       (423936000*b^3*E^u) + (528303857*d^12*K0*K1*M^5*Sqrt[(7*Pi)/13394810]*
        u^12)/(7664423731200*b^3) + (8517992939*d^4*K0*K1*M^5*
        Sqrt[(13*Pi)/7212590]*u^12)/(268254830592000*b^3) - 
      (2903*d^6*K1*M^5*Sqrt[(17*Pi)/5515510]*u^12)/(240371712000*b^3*E^u) - 
      (3923*d^2*K0*M^5*Sqrt[(19*Pi)/4934930]*u^12)/(80123904000*b^3*E^u) + 
      (168463*d^8*K1*M^5*Sqrt[(19*Pi)/4934930]*u^12)/(240371712000*b^3*E^u) - 
      (31*K0*M^5*Sqrt[Pi/93763670]*u^13)/(18027878400*b^3*E^u) - 
      (9949*d^4*K0*M^5*Sqrt[Pi/93763670]*u^13)/(18027878400*b^3*E^u) - 
      (601*d^6*K0*M^5*Sqrt[Pi/93763670]*u^13)/(15023232000*b^3*E^u) + 
      (40609*d^8*K0*M^5*Sqrt[Pi/93763670]*u^13)/(30046464000*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/93763670]*u^13)/(13608000*b^3*E^u) - 
      (3833*d^12*K0*M^5*Sqrt[Pi/93763670]*u^13)/(6009292800*b^3*E^u) - 
      (53*d^14*K0*M^5*Sqrt[Pi/93763670]*u^13)/(600929280*b^3*E^u) + 
      (15607187*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(268254830592000*b^3) + 
      (10767563*d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(2682548305920*b^3) + 
      (854788603*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(33531853824000*b^3) + 
      (100193*d^6*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(12774039552*b^3) - 
      (927846407*d^8*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(14903046144000*b^3) - 
      (297221867*d^10*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(22354569216000*b^3) + 
      (129225259*d^14*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(16765926912000*b^3) + 
      (53040859*d^16*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(268254830592000*b^3) - 
      (47*d^2*K1*M^5*Sqrt[Pi/93763670]*u^13)/(429235200*b^3*E^u) - 
      (41*d^6*K1*M^5*Sqrt[Pi/93763670]*u^13)/(938952000*b^3*E^u) + 
      (173*d^8*K1*M^5*Sqrt[Pi/93763670]*u^13)/(123648000*b^3*E^u) - 
      (137*d^14*K1*M^5*Sqrt[Pi/93763670]*u^13)/(1502323200*b^3*E^u) + 
      (17269621*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/(268254830592000*b^3) + 
      (474583*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/(106450329600*b^3) - 
      (3097689577*d^8*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/(44709138432000*b^3) - 
      (17188961*d^10*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/(1117728460800*b^3) + 
      (83950579*d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/(9580529664000*b^3) + 
      (9151591*d^16*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/(38322118656000*b^3) + 
      (20695223*d^12*K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^13)/
       (4790264832000*b^3) - (K1*M^5*Sqrt[(11*Pi)/8523970]*u^13)/
       (6009292800*b^3*E^u) - (311*d^4*K1*M^5*Sqrt[(11*Pi)/8523970]*u^13)/
       (6009292800*b^3*E^u) + (46078001*d^6*K1^2*M^5*Sqrt[(13*Pi)/7212590]*
        u^13)/(67063707648000*b^3) + (37383373*d^4*K1^2*M^5*
        Sqrt[(17*Pi)/5515510]*u^13)/(22354569216000*b^3) + 
      (19036403*d^12*K1^2*M^5*Sqrt[(17*Pi)/5515510]*u^13)/
       (9580529664000*b^3) - (d^2*K0*M^5*Sqrt[(19*Pi)/4934930]*u^13)/
       (180278784*b^3*E^u) + (61*d^10*K1*M^5*Sqrt[(19*Pi)/4934930]*u^13)/
       (15023232000*b^3*E^u) - (19*d^12*K1*M^5*Sqrt[(209*Pi)/448630]*u^13)/
       (6009292800*b^3*E^u) - (K0*M^5*Sqrt[Pi/93763670]*u^14)/
       (4506969600*b^3*E^u) - (37*d^2*K0*M^5*Sqrt[Pi/93763670]*u^14)/
       (4506969600*b^3*E^u) - (157*d^4*K0*M^5*Sqrt[Pi/93763670]*u^14)/
       (4506969600*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi/93763670]*u^14)/
       (21772800*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/93763670]*u^14)/
       (166924800*b^3*E^u) - (K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (4506969600*b^3*E^u) - (37*d^2*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (4506969600*b^3*E^u) - (157*d^4*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (4506969600*b^3*E^u) - (d^12*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (21772800*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (166924800*b^3*E^u) - (1725953*d^8*K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (127740395520*b^3) - (87576029*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (22354569216000*b^3) + (455461763*d^12*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^14)/(67063707648000*b^3) + (63397*d^16*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^14)/(838296345600*b^3) - (d^6*K0*M^5*Sqrt[(11*Pi)/8523970]*u^14)/
       (1502323200*b^3*E^u) + (d^10*K0*M^5*Sqrt[(11*Pi)/8523970]*u^14)/
       (1502323200*b^3*E^u) - (d^6*K1*M^5*Sqrt[(11*Pi)/8523970]*u^14)/
       (1502323200*b^3*E^u) + (d^10*K1*M^5*Sqrt[(11*Pi)/8523970]*u^14)/
       (1502323200*b^3*E^u) + (199*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*u^14)/
       (212900659200*b^3) + (2059633*d^14*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*
        u^14)/(13412741529600*b^3) + (4752871*d^6*K0*K1*M^5*
        Sqrt[(29*Pi)/3233230]*u^14)/(67063707648000*b^3) + 
      (8353*d^2*K0*K1*M^5*Sqrt[(55*Pi)/1704794]*u^14)/(536509661184*b^3) + 
      (d^8*K0*M^5*Sqrt[(143*Pi)/655690]*u^14)/(1502323200*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(143*Pi)/655690]*u^14)/(1502323200*b^3*E^u) + 
      (529187*d^4*K0*K1*M^5*Sqrt[(143*Pi)/655690]*u^14)/
       (13412741529600*b^3) + (678533*d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (22354569216000*b^3) + (4791463*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (22354569216000*b^3) - (11192369*d^8*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (22354569216000*b^3) - (4754201*d^10*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (22354569216000*b^3) + (17476519*d^12*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (67063707648000*b^3) + (30397*d^14*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (309049344000*b^3) + (356011*d^16*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (67063707648000*b^3) + (89*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (372576153600*b^3) + (707381*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (22354569216000*b^3) + (5049463*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (22354569216000*b^3) + (20641*d^6*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (178836553728*b^3) - (3926971*d^8*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (7451523072000*b^3) + (18417463*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (67063707648000*b^3) + (58309*d^16*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (9580529664000*b^3) + (558073*d^14*K1^2*M^5*Sqrt[(13*Pi)/7212590]*
        u^15)/(67063707648000*b^3) + (227*K0^2*M^5*Sqrt[(17*Pi)/5515510]*
        u^15)/(16765926912000*b^3) - (44159*d^10*K1^2*M^5*
        Sqrt[(17*Pi)/5515510]*u^15)/(3193509888000*b^3) + 
      (240883*d^6*K0^2*M^5*Sqrt[(29*Pi)/3233230]*u^15)/(67063707648000*b^3) + 
      (73*K0*K1*M^5*Sqrt[Pi/93763670]*u^16)/(4191481728000*b^3) + 
      (3491*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*u^16)/(1397160576000*b^3) + 
      (6197*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^16)/(279432115200*b^3) + 
      (3919*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*u^16)/(182238336000*b^3) + 
      (12601*d^12*K0*K1*M^5*Sqrt[Pi/93763670]*u^16)/(465720192000*b^3) + 
      (5237*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*u^16)/(279432115200*b^3) + 
      (7*d^16*K0*K1*M^5*Sqrt[(7*Pi)/13394810]*u^16)/(33265728000*b^3) - 
      (5437*d^10*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^16)/(1397160576000*b^3) - 
      (11*d^8*K0*K1*M^5*Sqrt[(143*Pi)/655690]*u^16)/(31048012800*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^17)/(12149222400*b^3) + 
      (61*d^6*K0^2*M^5*Sqrt[Pi/93763670]*u^17)/(60746112000*b^3) + 
      (61*d^12*K0^2*M^5*Sqrt[Pi/93763670]*u^17)/(60746112000*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/93763670]*u^17)/(12149222400*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^17)/(12149222400*b^3) + 
      (61*d^6*K1^2*M^5*Sqrt[Pi/93763670]*u^17)/(60746112000*b^3) + 
      (61*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^17)/(60746112000*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/93763670]*u^17)/(12149222400*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^17)/(12149222400*b^3) - 
      (11*d^8*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^17)/(60746112000*b^3) - 
      (11*d^10*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^17)/(60746112000*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^17)/(12149222400*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^17)/(12149222400*b^3) - 
      (11*d^8*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^17)/(60746112000*b^3) - 
      (11*d^10*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^17)/(60746112000*b^3) + 
      (d^14*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^17)/(12149222400*b^3))/Pi, 
    ((((-7097*I)/148377600)*K0*K1*M^5*Sqrt[17/(5515510*Pi)]*u^3)/b^3 - 
      (((20245207*I)/1335398400)*d^12*K0*K1*M^5*Sqrt[17/(5515510*Pi)]*u^3)/
       b^3 + (((1929577*I)/445132800)*d^8*K0*K1*M^5*Sqrt[143/(655690*Pi)]*
        u^3)/b^3 - (((56771*I)/148377600)*d^10*K0*K1*M^5*
        Sqrt[143/(655690*Pi)]*u^3)/b^3 - (((143*I)/4239360)*d^14*K0*K1*M^5*
        Sqrt[1001/(93670*Pi)]*u^3)/b^3 + (((607*I)/63590400)*d^6*K0*K1*M^5*
        Sqrt[4147/(22610*Pi)]*u^3)/b^3 + (11*K1^2*M^5*Sqrt[(77*Pi)/1217710]*
        u^3)/(794880*b^3) + (5599*d^2*K1^2*M^5*Sqrt[(77*Pi)/1217710]*u^3)/
       (6359040*b^3) + (15719*d^4*K1^2*M^5*Sqrt[(77*Pi)/1217710]*u^3)/
       (3179520*b^3) - (1991*d^8*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^3)/
       (317952*b^3) + (1331*d^10*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^3)/
       (6359040*b^3) + (121*d^12*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^3)/
       (46080*b^3) - (55*d^6*K1^2*M^5*Sqrt[(385*Pi)/243542]*u^3)/
       (1271808*b^3) - (K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(4239360*b^3) - 
      (7*d^2*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(471040*b^3) - 
      (1043*d^4*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(12718080*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(12718080*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(12718080*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(12718080*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(12718080*b^3) + 
      (121*d^14*K1^2*M^5*Sqrt[(1001*Pi)/93670]*u^3)/(2119680*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(17017*Pi)/5510]*u^3)/(12718080*b^3) - 
      (((22408501*I)/445132800)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[93763670*Pi]) - 
      (((4811819*I)/17805312)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[93763670*Pi]) + 
      (((2717567*I)/333849600)*d^12*K0*K1*M^5*u^3)/(b^3*Sqrt[93763670*Pi]) + 
      (((6389791801*I)/160247808000)*d^8*K1^2*M^5*Sqrt[13/(7212590*Pi)]*u^4)/
       b^3 - (((7097*I)/296755200)*K0^2*M^5*Sqrt[17/(5515510*Pi)]*u^4)/b^3 + 
      (((1736007189907*I)/1924896669696000)*d^6*K1^2*M^5*
        Sqrt[17/(5515510*Pi)]*u^4)/b^3 - (((166868417*I)/114577182720)*d^2*
        K0^2*M^5*Sqrt[19/(4934930*Pi)]*u^4)/b^3 + 
      (((1929577*I)/890265600)*d^8*K0^2*M^5*Sqrt[143/(655690*Pi)]*u^4)/b^3 - 
      (((56771*I)/296755200)*d^10*K0^2*M^5*Sqrt[143/(655690*Pi)]*u^4)/b^3 - 
      (((258973*I)/296755200)*d^12*K0^2*M^5*Sqrt[143/(655690*Pi)]*u^4)/b^3 + 
      (((38943001*I)/373911552000)*d^10*K1^2*M^5*Sqrt[143/(655690*Pi)]*u^4)/
       b^3 - (((594068401*I)/373911552000)*d^12*K1^2*M^5*
        Sqrt[143/(655690*Pi)]*u^4)/b^3 - (((404483*I)/1526169600)*d^14*K1^2*
        M^5*Sqrt[143/(655690*Pi)]*u^4)/b^3 - 
      (((143*I)/8478720)*d^14*K0^2*M^5*Sqrt[1001/(93670*Pi)]*u^4)/b^3 + 
      (((607*I)/127180800)*d^6*K0^2*M^5*Sqrt[4147/(22610*Pi)]*u^4)/b^3 + 
      (127093*K0*K1*M^5*Sqrt[Pi/93763670]*u^4)/(2289254400*b^3) + 
      (71627*d^2*K0*K1*M^5*Sqrt[(5*Pi)/18752734]*u^4)/(91570176*b^3) + 
      (8431723*d^4*K0*K1*M^5*Sqrt[(7*Pi)/13394810]*u^4)/(2289254400*b^3) + 
      (87161*d^6*K0*K1*M^5*Sqrt[(77*Pi)/1217710]*u^4)/(763084800*b^3) - 
      (116111*d^8*K0*K1*M^5*Sqrt[(143*Pi)/655690]*u^4)/(254361600*b^3) + 
      (504457*d^12*K0*K1*M^5*Sqrt[(143*Pi)/655690]*u^4)/(2289254400*b^3) + 
      (112627*d^14*K0*K1*M^5*Sqrt[(143*Pi)/655690]*u^4)/(2289254400*b^3) - 
      (89*d^10*K0*K1*M^5*Sqrt[(12155*Pi)/7714]*u^4)/(91570176*b^3) + 
      (((2865258443*I)/1145771827200)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[93763670*Pi]) - (((4811819*I)/35610624)*d^4*K0^2*M^5*u^4)/
       (b^3*Sqrt[93763670*Pi]) - (((3307722791*I)/6249664512000)*K1^2*M^5*
        u^4)/(b^3*Sqrt[93763670*Pi]) - (((67277547041*I)/1902071808000)*d^2*
        K1^2*M^5*u^4)/(b^3*Sqrt[93763670*Pi]) - 
      (((372216843169*I)/1749906063360)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[93763670*Pi]) - (((4477220356121*I)/128326444646400)*d^6*
        K1^2*M^5*u^4)/(b^3*Sqrt[93763670*Pi]) - 
      (((159659791069*I)/43747651584000)*d^6*K0*K1*M^5*Sqrt[11/(8523970*Pi)]*
        u^5)/b^3 + (((351956743*I)/124637184000)*d^10*K0*K1*M^5*
        Sqrt[11/(8523970*Pi)]*u^5)/b^3 - (((7599604513*I)/373911552000)*d^12*
        K0*K1*M^5*Sqrt[11/(8523970*Pi)]*u^5)/b^3 - 
      (((5285999*I)/1526169600)*d^14*K0*K1*M^5*Sqrt[11/(8523970*Pi)]*u^5)/
       b^3 - (((457337632207*I)/43747651584000)*d^4*K0*K1*M^5*
        Sqrt[19/(4934930*Pi)]*u^5)/b^3 - (159244229*d^4*K0^2*M^5*
        Sqrt[Pi/93763670]*u^5)/(4578508800*b^3) - 
      (169152701*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/(240371712000*b^3) - 
      (21178230529*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/(480743424000*b^3) - 
      (517233809*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/(2146176000*b^3) + 
      (63219329*d^6*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/(2543616000*b^3) - 
      (59771*K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^5)/(4578508800*b^3) - 
      (786037*d^2*K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^5)/(915701760*b^3) + 
      (111617*d^6*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^5)/(1526169600*b^3) - 
      (2005799*d^14*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^5)/(4578508800*b^3) + 
      (4072595687*d^8*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^5)/(80123904000*b^3) - 
      (13245643*d^12*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^5)/(635904000*b^3) + 
      (295399*d^8*K0^2*M^5*Sqrt[(143*Pi)/655690]*u^5)/(508723200*b^3) - 
      (28132061*d^10*K1^2*M^5*Sqrt[(209*Pi)/448630]*u^5)/(160247808000*b^3) - 
      (8279261*d^14*K1^2*M^5*Sqrt[(209*Pi)/448630]*u^5)/(53415936000*b^3) - 
      (919*d^10*K0^2*M^5*Sqrt[(715*Pi)/131138]*u^5)/(183140352*b^3) - 
      (158039*d^12*K0^2*M^5*Sqrt[(1001*Pi)/93670]*u^5)/(4578508800*b^3) - 
      (((18298372349*I)/43747651584000)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[93763670*Pi]) - (((1331486713591*I)/43747651584000)*d^2*K0*
        K1*M^5*u^5)/(b^3*Sqrt[93763670*Pi]) + 
      (((3206446681*I)/6409912320)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[93763670*Pi]) + (((206801239*I)/99709747200)*d^10*K0^2*M^5*
        Sqrt[11/(8523970*Pi)]*u^6)/b^3 - (((5051230993*I)/1495646208000)*d^12*
        K0^2*M^5*Sqrt[11/(8523970*Pi)]*u^6)/b^3 + 
      (((4779407569*I)/200309760000)*d^8*K1^2*M^5*Sqrt[11/(8523970*Pi)]*u^6)/
       b^3 - (((12297297433*I)/4807434240000)*d^10*K1^2*M^5*
        Sqrt[11/(8523970*Pi)]*u^6)/b^3 - (((512192627*I)/53415936000)*d^12*
        K1^2*M^5*Sqrt[11/(8523970*Pi)]*u^6)/b^3 - 
      (((466589*I)/339148800)*d^14*K1^2*M^5*Sqrt[11/(8523970*Pi)]*u^6)/b^3 - 
      (((2351891831*I)/7691894784000)*d^14*K0^2*M^5*Sqrt[17/(5515510*Pi)]*
        u^6)/b^3 - (((67473384613*I)/58330202112000)*d^4*K0^2*M^5*
        Sqrt[19/(4934930*Pi)]*u^6)/b^3 - 
      (565596929*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/(961486848000*b^3) - 
      (36776259683*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/(961486848000*b^3) - 
      (30094681151*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/(137355264000*b^3) + 
      (9611611*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/(1695744000*b^3) + 
      (15143064773*d^8*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^6)/
       (320495616000*b^3) - (6020999*d^12*K0*K1*M^5*Sqrt[(143*Pi)/655690]*
        u^6)/(3956736000*b^3) - (3445273*d^14*K0*K1*M^5*Sqrt[(143*Pi)/655690]*
        u^6)/(15261696000*b^3) - (1172189*d^10*K0*K1*M^5*
        Sqrt[(209*Pi)/448630]*u^6)/(13934592000*b^3) + 
      (((7732565579*I)/174990606336000)*K0^2*M^5*u^6)/
       (b^3*Sqrt[93763670*Pi]) - (((20963548273*I)/58330202112000)*d^2*K0^2*
        M^5*u^6)/(b^3*Sqrt[93763670*Pi]) - (((722291339717*I)/24998658048000)*
        d^6*K0^2*M^5*u^6)/(b^3*Sqrt[93763670*Pi]) + 
      (((46756564697*I)/640991232000)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[93763670*Pi]) - (((17104670213*I)/7691894784000)*d^14*K0^2*
        M^5*u^6)/(b^3*Sqrt[93763670*Pi]) - 
      (((143824442591*I)/328107386880000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[93763670*Pi]) - (((10828774589527*I)/437476515840000)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[93763670*Pi]) - 
      (((1249481149271*I)/10416107520000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[93763670*Pi]) + (((41255408446937*I)/1312429547520000)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[93763670*Pi]) - 
      (((130918447987*I)/1076865269760000)*d^10*K0*K1*M^5*
        Sqrt[11/(8523970*Pi)]*u^7)/b^3 + 
      (((26507002783139*I)/2221034618880000)*d^8*K0*K1*M^5*
        Sqrt[13/(7212590*Pi)]*u^7)/b^3 - (((496163377*I)/1230703165440)*d^14*
        K0*K1*M^5*Sqrt[17/(5515510*Pi)]*u^7)/b^3 - 
      (26378135933*d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/(3845947392000*b^3) - 
      (23401359791*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/(549421056000*b^3) - 
      (192441311*d^6*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/(61046784000*b^3) - 
      (56822762977*d^12*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/(1281982464000*b^3) - 
      (124121929*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/(549421056000*b^3) - 
      (7497203083*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/(549421056000*b^3) - 
      (40043804257*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/(549421056000*b^3) + 
      (145410431*d^6*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/(20348928000*b^3) - 
      (3922783153*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/(55738368000*b^3) + 
      (4403137049*d^8*K1^2*M^5*Sqrt[(7*Pi)/13394810]*u^7)/
       (183140352000*b^3) + (12122200193*d^8*K0^2*M^5*Sqrt[(11*Pi)/8523970]*
        u^7)/(1281982464000*b^3) - (250188179*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/7212590]*u^7)/(427327488000*b^3) - 
      (1054968161*d^14*K1^2*M^5*Sqrt[(13*Pi)/7212590]*u^7)/
       (1281982464000*b^3) - (46822267*d^14*K0^2*M^5*Sqrt[(187*Pi)/501410]*
        u^7)/(1281982464000*b^3) - (327599*d^10*K0^2*M^5*
        Sqrt[(209*Pi)/448630]*u^7)/(427327488000*b^3) - 
      (1671289*K0^2*M^5*Sqrt[(221*Pi)/424270]*u^7)/(3845947392000*b^3) - 
      (((3408009936943*I)/28873450045440000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[93763670*Pi]) - (((11812125574339*I)/1255367393280000)*d^2*
        K0*K1*M^5*u^7)/(b^3*Sqrt[93763670*Pi]) - 
      (((601533918157429*I)/9624483348480000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[93763670*Pi]) - (((222653587126781*I)/28873450045440000)*d^6*
        K0*K1*M^5*u^7)/(b^3*Sqrt[93763670*Pi]) + 
      (((18901810073*I)/10255859712000)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[93763670*Pi]) - (((295369289231*I)/4486938624000)*d^12*K0*K1*
        M^5*u^7)/(b^3*Sqrt[93763670*Pi]) - (((19895584139*I)/6153515827200)*
        d^14*K0*K1*M^5*u^7)/(b^3*Sqrt[93763670*Pi]) + 
      (((10011076583*I)/4442069237760000)*K0^2*M^5*Sqrt[19/(4934930*Pi)]*u^8)/
       b^3 - (((2474434399*I)/4486938624000)*d^12*K0^2*M^5*
        Sqrt[19/(4934930*Pi)]*u^8)/b^3 + 
      (((8773026611771*I)/60257634877440000)*d^2*K1^2*M^5*
        Sqrt[19/(4934930*Pi)]*u^8)/b^3 + (((228209011*I)/44869386240000)*d^10*
        K0^2*M^5*Sqrt[493/(190190*Pi)]*u^8)/b^3 - 
      (33895249*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/(4644864000*b^3) + 
      (439244539*d^8*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/(4451328000*b^3) - 
      (103833869*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/(45785088000*b^3) - 
      (6668552701*d^12*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/(160247808000*b^3) - 
      (2082315269*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/(320495616000*b^3) + 
      (632029*d^6*K0*K1*M^5*Sqrt[(7*Pi)/13394810]*u^8)/(5087232000*b^3) - 
      (19553*K0*K1*M^5*Sqrt[(17*Pi)/5515510]*u^8)/(2967552000*b^3) - 
      (6248087*d^4*K0*K1*M^5*Sqrt[(17*Pi)/5515510]*u^8)/(2543616000*b^3) - 
      (((44113261273*I)/1649911431168000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[93763670*Pi]) - (((2794757638747*I)/7218362511360000)*d^2*
        K0^2*M^5*u^8)/(b^3*Sqrt[93763670*Pi]) - 
      (((81024991622791*I)/9624483348480000)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[93763670*Pi]) - (((500738133911*I)/89115586560000)*d^6*K0^2*
        M^5*u^8)/(b^3*Sqrt[93763670*Pi]) + 
      (((53843978514373*I)/2221034618880000)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[93763670*Pi]) - (((988079*I)/4069785600)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[93763670*Pi]) - (((7420277*I)/4578508800)*d^14*K0^2*M^5*u^8)/
       (b^3*Sqrt[93763670*Pi]) - (((6443304075067*I)/86620350136320000)*K1^2*
        M^5*u^8)/(b^3*Sqrt[93763670*Pi]) - 
      (((1722895087663723*I)/277185120436224000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[93763670*Pi]) - (((1292545853054143*I)/86620350136320000)*
        d^4*K1^2*M^5*u^8)/(b^3*Sqrt[93763670*Pi]) + 
      (((11403357181087*I)/4812241674240000)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[93763670*Pi]) + (((75602031333481*I)/2221034618880000)*d^8*
        K1^2*M^5*u^8)/(b^3*Sqrt[93763670*Pi]) - 
      (((22087604969*I)/100956119040000)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[93763670*Pi]) - (((22930089023*I)/1495646208000)*d^12*K1^2*
        M^5*u^8)/(b^3*Sqrt[93763670*Pi]) - (((1473037*I)/610467840)*d^14*K1^2*
        M^5*u^8)/(b^3*Sqrt[93763670*Pi]) - (((871469*I)/4578508800)*d^14*K0*
        K1*M^5*Sqrt[7/(13394810*Pi)]*u^9)/b^3 + 
      (((17705145733*I)/80764895232000)*d^12*K0*K1*M^5*Sqrt[11/(8523970*Pi)]*
        u^9)/b^3 - (((13901385343*I)/160408055808000)*d^6*K0*K1*M^5*
        Sqrt[17/(5515510*Pi)]*u^9)/b^3 - (11081839*K0^2*M^5*Sqrt[Pi/93763670]*
        u^9)/(961486848000*b^3) - (717187561*d^4*K0^2*M^5*Sqrt[Pi/93763670]*
        u^9)/(137355264000*b^3) - (206324479*d^10*K0^2*M^5*Sqrt[Pi/93763670]*
        u^9)/(961486848000*b^3) - (794838727*d^14*K0^2*M^5*Sqrt[Pi/93763670]*
        u^9)/(961486848000*b^3) - (20498173*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (961486848000*b^3) - (37223899*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (5494210560*b^3) - (5039641*d^10*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (13934592000*b^3) - (434015249*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (64099123200*b^3) - (68558219*d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (64099123200*b^3) - (74398343*d^2*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^9)/
       (961486848000*b^3) + (465267121*d^8*K1^2*M^5*Sqrt[(11*Pi)/8523970]*
        u^9)/(320495616000*b^3) + (997369*d^6*K1^2*M^5*Sqrt[(13*Pi)/7212590]*
        u^9)/(45785088000*b^3) - (70886999*d^2*K1^2*M^5*Sqrt[(17*Pi)/5515510]*
        u^9)/(961486848000*b^3) + (4176989*d^8*K0^2*M^5*Sqrt[(319*Pi)/293930]*
        u^9)/(106831872000*b^3) - (1819*d^6*K0^2*M^5*Sqrt[(323*Pi)/290290]*
        u^9)/(5087232000*b^3) - (829921*d^12*K0^2*M^5*Sqrt[(6061*Pi)/15470]*
        u^9)/(961486848000*b^3) - (((26563871*I)/1921480704000)*K0*K1*M^5*
        u^9)/(b^3*Sqrt[93763670*Pi]) - 
      (((22767840401539*I)/21655087534080000)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[93763670*Pi]) - (((1308554755861*I)/193348995840000)*d^4*K0*
        K1*M^5*u^9)/(b^3*Sqrt[93763670*Pi]) + 
      (((4707342828869*I)/277629327360000)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[93763670*Pi]) + (((80141905271*I)/50478059520000)*d^10*K0*K1*
        M^5*u^9)/(b^3*Sqrt[93763670*Pi]) - (((833160070679*I)/80764895232000)*
        d^12*K0*K1*M^5*u^9)/(b^3*Sqrt[93763670*Pi]) + 
      (((1663835099*I)/50478059520000)*d^10*K1^2*M^5*Sqrt[11/(8523970*Pi)]*
        u^10)/b^3 + (((7729104001*I)/323059580928000)*d^12*K1^2*M^5*
        Sqrt[13/(7212590*Pi)]*u^10)/b^3 + (((1027374827*I)/257798661120000)*
        d^2*K0^2*M^5*Sqrt[17/(5515510*Pi)]*u^10)/b^3 + 
      (((164844764527*I)/57746900090880000)*d^2*K1^2*M^5*
        Sqrt[17/(5515510*Pi)]*u^10)/b^3 + (((6265607*I)/7211151360000)*d^10*
        K0^2*M^5*Sqrt[319/(293930*Pi)]*u^10)/b^3 - 
      (77681*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/(10450944000*b^3) - 
      (219352591*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/(80123904000*b^3) - 
      (1019*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/(953856000*b^3) + 
      (68236537*d^8*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/(10450944000*b^3) - 
      (19691629*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/(45069696000*b^3) - 
      (2866133*d^10*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*u^10)/
       (360557568000*b^3) - (14986669*d^12*K0*K1*M^5*Sqrt[(19*Pi)/4934930]*
        u^10)/(103016448000*b^3) - (30587*d^2*K0*K1*M^5*Sqrt[(209*Pi)/448630]*
        u^10)/(13353984000*b^3) + (((6788732987*I)/21655087534080000)*K0^2*
        M^5*u^10)/(b^3*Sqrt[93763670*Pi]) - 
      (((640614599579*I)/4331017506816000)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[93763670*Pi]) - (((16185193775053*I)/21655087534080000)*d^4*
        K0^2*M^5*u^10)/(b^3*Sqrt[93763670*Pi]) - 
      (((1791950152397*I)/7218362511360000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[93763670*Pi]) + (((1024699973603*I)/555258654720000)*d^8*
        K0^2*M^5*u^10)/(b^3*Sqrt[93763670*Pi]) - 
      (((6729257*I)/7630848000)*d^12*K0^2*M^5*u^10)/(b^3*Sqrt[93763670*Pi]) - 
      (((50443*I)/305233920)*d^14*K0^2*M^5*u^10)/(b^3*Sqrt[93763670*Pi]) - 
      (((9397422049*I)/2406120837120000)*K1^2*M^5*u^10)/
       (b^3*Sqrt[93763670*Pi]) - (((5412606707411*I)/24748671467520000)*d^2*
        K1^2*M^5*u^10)/(b^3*Sqrt[93763670*Pi]) - 
      (((19004318234257*I)/21655087534080000)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[93763670*Pi]) - (((341202425677*I)/1665775964160000)*d^6*
        K1^2*M^5*u^10)/(b^3*Sqrt[93763670*Pi]) + 
      (((1227282868927*I)/555258654720000)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[93763670*Pi]) - (((3964864927*I)/2809213747200)*d^12*K1^2*
        M^5*u^10)/(b^3*Sqrt[93763670*Pi]) - 
      (((14834861*I)/68677632000)*d^14*K1^2*M^5*u^10)/
       (b^3*Sqrt[93763670*Pi]) - (((27089*I)/746496000)*d^12*K0*K1*M^5*
        Sqrt[11/(8523970*Pi)]*u^11)/b^3 - (((73839937517*I)/9280751800320000)*
        d^4*K0*K1*M^5*Sqrt[17/(5515510*Pi)]*u^11)/b^3 - 
      (72481*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/(120185856000*b^3) - 
      (9067*d^6*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/(2861568000*b^3) + 
      (68226113*d^8*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/(120185856000*b^3) - 
      (2141*d^10*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/(450696960*b^3) - 
      (6844049*d^14*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/(180278784000*b^3) - 
      (217229*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/(270418176000*b^3) - 
      (26739319*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/(540836352000*b^3) + 
      (12044147*d^8*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/(18027878400*b^3) - 
      (2876501*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/(10015488000*b^3) - 
      (979117*d^4*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^11)/(38631168000*b^3) - 
      (6727663*d^12*K0^2*M^5*Sqrt[(13*Pi)/7212590]*u^11)/(360557568000*b^3) - 
      (40343*d^10*K1^2*M^5*Sqrt[(17*Pi)/5515510]*u^11)/(180278784000*b^3) - 
      (158141*d^14*K1^2*M^5*Sqrt[(17*Pi)/5515510]*u^11)/(60092928000*b^3) - 
      (2399*d^2*K0^2*M^5*Sqrt[(19*Pi)/4934930]*u^11)/(1112832000*b^3) - 
      (328313*d^4*K0^2*M^5*Sqrt[(29*Pi)/3233230]*u^11)/(40061952000*b^3) - 
      (277*d^6*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^11)/(12018585600*b^3) - 
      (((141553309*I)/200510069760000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[93763670*Pi]) - (((126289078393*I)/2706885941760000)*d^2*K0*
        K1*M^5*u^11)/(b^3*Sqrt[93763670*Pi]) - 
      (((66727603343*I)/371230072012800)*d^4*K0*K1*M^5*u^11)/
       (b^3*Sqrt[93763670*Pi]) - (((83092480789*I)/676721485440000)*d^6*K0*K1*
        M^5*u^11)/(b^3*Sqrt[93763670*Pi]) + 
      (((2019950671*I)/2523902976000)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[93763670*Pi]) + (((31478533*I)/180278784000)*d^10*K0*K1*M^5*
        u^11)/(b^3*Sqrt[93763670*Pi]) - (((388961*I)/4292352000)*d^14*K0*K1*
        M^5*u^11)/(b^3*Sqrt[93763670*Pi]) - 
      (((5111510839*I)/5413771883520000)*d^6*K0^2*M^5*Sqrt[17/(5515510*Pi)]*
        u^12)/b^3 - (((18569351*I)/5413771883520000)*K1^2*M^5*
        Sqrt[17/(5515510*Pi)]*u^12)/b^3 + (((240241*I)/30286835712000)*K0^2*
        M^5*Sqrt[19/(4934930*Pi)]*u^12)/b^3 + 
      (((89259971*I)/27762932736000)*d^8*K0^2*M^5*Sqrt[19/(4934930*Pi)]*u^12)/
       b^3 - (((58739*I)/2163345408000)*d^14*K1^2*M^5*Sqrt[29/(3233230*Pi)]*
        u^12)/b^3 + (((1384003*I)/9464636160000)*d^10*K1^2*M^5*
        Sqrt[143/(655690*Pi)]*u^12)/b^3 - (((158209*I)/841300992000)*d^12*
        K1^2*M^5*Sqrt[187/(501410*Pi)]*u^12)/b^3 - 
      ((I/317952000)*d^14*K0^2*M^5*Sqrt[2639/(35530*Pi)]*u^12)/b^3 - 
      (14849*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/(67604544000*b^3) - 
      (21536351*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/(270418176000*b^3) - 
      (12839*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/(8584704000*b^3) + 
      (8556767*d^8*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/(45069696000*b^3) + 
      (11659*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/(7838208000*b^3) - 
      (762623*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/(60092928000*b^3) - 
      (578467*d^2*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*u^12)/(540836352000*b^3) - 
      (147391*d^12*K0*K1*M^5*Sqrt[(17*Pi)/5515510]*u^12)/(30046464000*b^3) - 
      (((13108830167*I)/64965262602240000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[93763670*Pi]) - (((27615174121*I)/8120657825280000)*d^2*K0^2*
        M^5*u^12)/(b^3*Sqrt[93763670*Pi]) - 
      (((369585094517*I)/16241315650560000)*d^4*K0^2*M^5*u^12)/
       (b^3*Sqrt[93763670*Pi]) + (((5373584479*I)/1804590627840000)*d^6*K0^2*
        M^5*u^12)/(b^3*Sqrt[93763670*Pi]) + 
      (((21553319*I)/1261951488000)*d^10*K0^2*M^5*u^12)/
       (b^3*Sqrt[93763670*Pi]) - (((8577109*I)/280433664000)*d^12*K0^2*M^5*
        u^12)/(b^3*Sqrt[93763670*Pi]) - (((5241914621*I)/1353442970880000)*
        d^2*K1^2*M^5*u^12)/(b^3*Sqrt[93763670*Pi]) - 
      (((139462862171*I)/5413771883520000)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[93763670*Pi]) - (((1420907071*I)/90229531392000)*d^6*K1^2*
        M^5*u^12)/(b^3*Sqrt[93763670*Pi]) + 
      (((4140351289*I)/59491998720000)*d^8*K1^2*M^5*u^12)/
       (b^3*Sqrt[93763670*Pi]) - (((19714049*I)/2163345408000)*d^14*K1^2*M^5*
        u^12)/(b^3*Sqrt[93763670*Pi]) - (((16069*I)/26873856000)*d^14*K0*K1*
        M^5*Sqrt[7/(13394810*Pi)]*u^13)/b^3 + 
      (((5116249*I)/9464636160000)*d^10*K0*K1*M^5*Sqrt[13/(7212590*Pi)]*u^13)/
       b^3 - (((686167129*I)/2030164456320000)*d^4*K0*K1*M^5*
        Sqrt[17/(5515510*Pi)]*u^13)/b^3 + (((59867*I)/26027749440000)*d^8*K0*
        K1*M^5*Sqrt[17/(5515510*Pi)]*u^13)/b^3 - 
      (89147*d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(108167270400*b^3) - 
      (101743*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(21633454080*b^3) - 
      (109*d^6*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(953856000*b^3) + 
      (2010557*d^8*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(180278784000*b^3) - 
      (26791*d^14*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/(36055756800*b^3) - 
      (19727*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/(21633454080*b^3) - 
      (26233*d^6*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/(180278784000*b^3) + 
      (96227*d^8*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/(7838208000*b^3) + 
      (22259*d^10*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/(60092928000*b^3) - 
      (50777*d^4*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^13)/(108167270400*b^3) - 
      (18337*d^12*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^13)/(36055756800*b^3) - 
      (2677*d^14*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^13)/(36055756800*b^3) - 
      (10739*d^12*K0^2*M^5*Sqrt[(17*Pi)/5515510]*u^13)/(36055756800*b^3) + 
      (977*d^10*K0^2*M^5*Sqrt[(19*Pi)/4934930]*u^13)/(60092928000*b^3) - 
      (K0^2*M^5*Sqrt[(209*Pi)/448630]*u^13)/(15452467200*b^3) - 
      (K1^2*M^5*Sqrt[(323*Pi)/290290]*u^13)/(21633454080*b^3) - 
      (((13294301*I)/1015082228160000)*K0*K1*M^5*u^13)/
       (b^3*Sqrt[93763670*Pi]) - (((12367073*I)/13671141120000)*d^2*K0*K1*M^5*
        u^13)/(b^3*Sqrt[93763670*Pi]) - (((2933384693*I)/580046987520000)*d^6*
        K0*K1*M^5*u^13)/(b^3*Sqrt[93763670*Pi]) + 
      (((255024127*I)/15616649664000)*d^8*K0*K1*M^5*u^13)/
       (b^3*Sqrt[93763670*Pi]) - (((2740343*I)/315487872000)*d^12*K0*K1*M^5*
        u^13)/(b^3*Sqrt[93763670*Pi]) + (((147793*I)/123619737600)*d^14*K0*K1*
        M^5*u^13)/(b^3*Sqrt[93763670*Pi]) + 
      ((I/18027878400)*K0^2*M^5*Sqrt[11/(8523970*Pi)]*u^14)/b^3 + 
      (((3834097*I)/78083248320000)*d^8*K0^2*M^5*Sqrt[13/(7212590*Pi)]*u^14)/
       b^3 + (((787217*I)/9464636160000)*d^10*K1^2*M^5*Sqrt[13/(7212590*Pi)]*
        u^14)/b^3 - ((I/64385280)*d^14*K1^2*M^5*Sqrt[13/(7212590*Pi)]*u^14)/
       b^3 - (((3776411*I)/406032891264000)*d^6*K0^2*M^5*
        Sqrt[17/(5515510*Pi)]*u^14)/b^3 - (((1738717*I)/507541114080000)*d^2*
        K0^2*M^5*Sqrt[19/(4934930*Pi)]*u^14)/b^3 - 
      (((619*I)/135209088000)*d^12*K1^2*M^5*Sqrt[143/(655690*Pi)]*u^14)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/(375580800*b^3) - 
      (383*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/(2253484800*b^3) - 
      (83*d^12*K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/(80481600*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^14)/(12247200*b^3) - 
      (59*d^6*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^14)/(11267424000*b^3) + 
      (373*d^8*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^14)/(1877904000*b^3) + 
      (121*d^10*K0*K1*M^5*Sqrt[(11*Pi)/8523970]*u^14)/(11267424000*b^3) - 
      (d^14*K0*K1*M^5*Sqrt[(323*Pi)/290290]*u^14)/(2253484800*b^3) - 
      (((41501*I)/20822199552000)*K0^2*M^5*u^14)/(b^3*Sqrt[93763670*Pi]) + 
      (((109*I)/3755808000)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[93763670*Pi]) - 
      (((251717413*I)/1015082228160000)*d^4*K0^2*M^5*u^14)/
       (b^3*Sqrt[93763670*Pi]) - (((107473*I)/946463616000)*d^6*K0^2*M^5*
        u^14)/(b^3*Sqrt[93763670*Pi]) + (((52621*I)/98589960000)*d^10*K0^2*
        M^5*u^14)/(b^3*Sqrt[93763670*Pi]) - 
      (((13561*I)/31548787200)*d^12*K0^2*M^5*u^14)/(b^3*Sqrt[93763670*Pi]) - 
      (((149*I)/804816000)*d^14*K0^2*M^5*u^14)/(b^3*Sqrt[93763670*Pi]) - 
      (((313*I)/226328256000)*K1^2*M^5*u^14)/(b^3*Sqrt[93763670*Pi]) - 
      (((19709713*I)/507541114080000)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[93763670*Pi]) - (((9725299*I)/37595638080000)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[93763670*Pi]) - (((877309*I)/3076006752000)*d^6*K1^2*
        M^5*u^14)/(b^3*Sqrt[93763670*Pi]) + 
      (((50340341*I)/78083248320000)*d^8*K1^2*M^5*u^14)/
       (b^3*Sqrt[93763670*Pi]) - (((961*I)/2003097600)*d^10*K1^2*M^5*u^14)/
       (b^3*Sqrt[93763670*Pi]) + (((184061*I)/946463616000)*d^12*K1^2*M^5*
        u^14)/(b^3*Sqrt[93763670*Pi]) + (((11*I)/13520908800)*d^2*K0*K1*M^5*
        Sqrt[11/(8523970*Pi)]*u^15)/b^3 - (((11*I)/1102248000)*d^6*K0*K1*M^5*
        Sqrt[11/(8523970*Pi)]*u^15)/b^3 - (((307*I)/67604544000)*d^10*K0*K1*
        M^5*Sqrt[11/(8523970*Pi)]*u^15)/b^3 + 
      (((283*I)/22534848000)*d^12*K0*K1*M^5*Sqrt[11/(8523970*Pi)]*u^15)/b^3 + 
      (((731*I)/976040604000)*d^8*K0*K1*M^5*Sqrt[17/(5515510*Pi)]*u^15)/b^3 - 
      ((I/326592000)*d^14*K0*K1*M^5*Sqrt[17/(5515510*Pi)]*u^15)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/93763670]*u^15)/(6760454400*b^3) - 
      (37*d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/(6760454400*b^3) - 
      (157*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/(6760454400*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/(32659200*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/(250387200*b^3) - 
      (K1^2*M^5*Sqrt[Pi/93763670]*u^15)/(6760454400*b^3) - 
      (37*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/(6760454400*b^3) - 
      (157*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/(6760454400*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/(32659200*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/(250387200*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^15)/(2253484800*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/8523970]*u^15)/(2253484800*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^15)/(2253484800*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/8523970]*u^15)/(2253484800*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(143*Pi)/655690]*u^15)/(2253484800*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(143*Pi)/655690]*u^15)/(2253484800*b^3) - 
      (((25127*I)/1735183296000)*d^2*K0*K1*M^5*u^15)/
       (b^3*Sqrt[93763670*Pi]) - (((1817*I)/84873096000)*d^4*K0*K1*M^5*u^15)/
       (b^3*Sqrt[93763670*Pi]) + (((21521*I)/260277494400)*d^6*K0*K1*M^5*
        u^15)/(b^3*Sqrt[93763670*Pi]) + (((12541*I)/67604544000)*d^10*K0*K1*
        M^5*u^15)/(b^3*Sqrt[93763670*Pi]) - 
      (((4481*I)/22534848000)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[93763670*Pi]) + 
      (((139*I)/7511616000)*d^14*K0*K1*M^5*u^15)/(b^3*Sqrt[93763670*Pi]))/Pi, 
    ((14267*d^8*K1*M^5*Sqrt[(11*Pi)/8523970]*u)/(1695744*b^3*E^u) + 
      (483679*d^2*K1*M^5*Sqrt[(77*Pi)/1217710]*u)/(525680640*b^3*E^u) + 
      (252919*d^4*K1*M^5*Sqrt[(77*Pi)/1217710]*u)/(131420160*b^3*E^u) - 
      (109357*d^6*K1*M^5*Sqrt[(77*Pi)/1217710]*u)/(16957440*b^3*E^u) + 
      (1640939*d^10*K1*M^5*Sqrt[(143*Pi)/655690]*u)/(525680640*b^3*E^u) - 
      (8293*d^12*K1*M^5*Sqrt[(143*Pi)/655690]*u)/(3650560*b^3*E^u) + 
      (10473*d^14*K1*M^5*Sqrt[(143*Pi)/655690]*u)/(58408960*b^3*E^u) + 
      (K1*M^5*Sqrt[(2233*Pi)/41990]*u)/(1428480*b^3*E^u) + 
      (167*d^16*K1*M^5*Sqrt[(19019*Pi)/4930]*u)/(87613440*b^3*E^u) + 
      (228583*K0*M^5*Sqrt[(11*Pi)/8523970]*u^2)/(1051361280*b^3*E^u) + 
      (13775149*d^2*K0*M^5*Sqrt[(11*Pi)/8523970]*u^2)/(1051361280*b^3*E^u) - 
      (2562893*d^8*K0*M^5*Sqrt[(11*Pi)/8523970]*u^2)/(17522688*b^3*E^u) + 
      (14267*d^8*K1*M^5*Sqrt[(11*Pi)/8523970]*u^2)/(1695744*b^3*E^u) + 
      (1266533*d^4*K0*M^5*Sqrt[(77*Pi)/1217710]*u^2)/(131420160*b^3*E^u) - 
      (224759*d^6*K0*M^5*Sqrt[(77*Pi)/1217710]*u^2)/(116817920*b^3*E^u) + 
      (483679*d^2*K1*M^5*Sqrt[(77*Pi)/1217710]*u^2)/(525680640*b^3*E^u) + 
      (252919*d^4*K1*M^5*Sqrt[(77*Pi)/1217710]*u^2)/(131420160*b^3*E^u) - 
      (109357*d^6*K1*M^5*Sqrt[(77*Pi)/1217710]*u^2)/(16957440*b^3*E^u) + 
      (102447*d^10*K0*M^5*Sqrt[(143*Pi)/655690]*u^2)/(116817920*b^3*E^u) + 
      (1087081*d^12*K0*M^5*Sqrt[(143*Pi)/655690]*u^2)/(262840320*b^3*E^u) + 
      (1005253*d^14*K0*M^5*Sqrt[(143*Pi)/655690]*u^2)/(1051361280*b^3*E^u) + 
      (109309*d^16*K0*M^5*Sqrt[(143*Pi)/655690]*u^2)/(1051361280*b^3*E^u) + 
      (1640939*d^10*K1*M^5*Sqrt[(143*Pi)/655690]*u^2)/(525680640*b^3*E^u) - 
      (8293*d^12*K1*M^5*Sqrt[(143*Pi)/655690]*u^2)/(3650560*b^3*E^u) + 
      (10473*d^14*K1*M^5*Sqrt[(143*Pi)/655690]*u^2)/(58408960*b^3*E^u) + 
      (K1*M^5*Sqrt[(2233*Pi)/41990]*u^2)/(1428480*b^3*E^u) + 
      (167*d^16*K1*M^5*Sqrt[(19019*Pi)/4930]*u^2)/(87613440*b^3*E^u) + 
      (1504947683*K1*M^5*Sqrt[Pi/93763670]*u^3)/(294381158400*b^3*E^u) + 
      (590173853729*d^4*K1*M^5*Sqrt[Pi/93763670]*u^3)/
       (331178803200*b^3*E^u) - (3556507393*d^6*K1*M^5*Sqrt[Pi/93763670]*u^3)/
       (47311257600*b^3*E^u) - (258110837629*d^8*K1*M^5*Sqrt[Pi/93763670]*
        u^3)/(63081676800*b^3*E^u) + (9853933829*d^12*K1*M^5*
        Sqrt[Pi/93763670]*u^3)/(5913907200*b^3*E^u) + 
      (22852657301*d^14*K1*M^5*Sqrt[Pi/93763670]*u^3)/(66235760640*b^3*E^u) + 
      (52763083199*d^16*K1*M^5*Sqrt[Pi/93763670]*u^3)/
       (2649430425600*b^3*E^u) - (9491900057*d^10*K1^2*M^5*Sqrt[Pi/93763670]*
        u^3)/(25232670720*b^3) + (543391751*d^2*K1*M^5*Sqrt[(7*Pi)/13394810]*
        u^3)/(11827814400*b^3*E^u) - (2594303*K1^2*M^5*Sqrt[(7*Pi)/13394810]*
        u^3)/(6308167680*b^3) - (1761967931*d^4*K1^2*M^5*
        Sqrt[(7*Pi)/13394810]*u^3)/(12616335360*b^3) + 
      (21361057*d^6*K1^2*M^5*Sqrt[(7*Pi)/13394810]*u^3)/(700907520*b^3) + 
      (228583*K0*M^5*Sqrt[(11*Pi)/8523970]*u^3)/(1051361280*b^3*E^u) + 
      (13775149*d^2*K0*M^5*Sqrt[(11*Pi)/8523970]*u^3)/(1051361280*b^3*E^u) - 
      (2562893*d^8*K0*M^5*Sqrt[(11*Pi)/8523970]*u^3)/(17522688*b^3*E^u) + 
      (15028249*d^10*K1*M^5*Sqrt[(11*Pi)/8523970]*u^3)/(6132940800*b^3*E^u) - 
      (155016559*d^12*K1^2*M^5*Sqrt[(13*Pi)/7212590]*u^3)/(2523267072*b^3) - 
      (437079*d^16*K1^2*M^5*Sqrt[(13*Pi)/7212590]*u^3)/(467271680*b^3) + 
      (1266533*d^4*K0*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(131420160*b^3*E^u) - 
      (224759*d^6*K0*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(116817920*b^3*E^u) - 
      (7932371*d^2*K1^2*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(3364356096*b^3) + 
      (365224451*d^8*K1^2*M^5*Sqrt[(77*Pi)/1217710]*u^3)/(12616335360*b^3) - 
      (2280001*K0^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(100930682880*b^3) - 
      (164778721*d^2*K0^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(100930682880*b^3) - 
      (56055139*d^4*K0^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(5046534144*b^3) - 
      (111251539*d^6*K0^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(25232670720*b^3) + 
      (1447900981*d^8*K0^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(50465341440*b^3) + 
      (288809677*d^10*K0^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(50465341440*b^3) - 
      (360866519*d^12*K0^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(25232670720*b^3) - 
      (76423427*d^14*K0^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(25232670720*b^3) + 
      (8804591*d^16*K0^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(100930682880*b^3) + 
      (6769*d^18*K0^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(6728712192*b^3) - 
      (1653737*d^14*K1^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(1577041920*b^3) + 
      (16661*d^18*K1^2*M^5*Sqrt[(91*Pi)/1030370]*u^3)/(731381760*b^3) + 
      (102447*d^10*K0*M^5*Sqrt[(143*Pi)/655690]*u^3)/(116817920*b^3*E^u) + 
      (1087081*d^12*K0*M^5*Sqrt[(143*Pi)/655690]*u^3)/(262840320*b^3*E^u) + 
      (1005253*d^14*K0*M^5*Sqrt[(143*Pi)/655690]*u^3)/(1051361280*b^3*E^u) + 
      (109309*d^16*K0*M^5*Sqrt[(143*Pi)/655690]*u^3)/(1051361280*b^3*E^u) + 
      (227494609*d^6*K0*M^5*Sqrt[Pi/93763670]*u^4)/(4114022400*b^3*E^u) - 
      (289267047109*d^8*K0*M^5*Sqrt[Pi/93763670]*u^4)/
       (126163353600*b^3*E^u) + (185201168849*d^12*K0*M^5*Sqrt[Pi/93763670]*
        u^4)/(189245030400*b^3*E^u) + (37487831669*d^16*K0*M^5*
        Sqrt[Pi/93763670]*u^4)/(5298860851200*b^3*E^u) + 
      (174289183*K1*M^5*Sqrt[Pi/93763670]*u^4)/(38397542400*b^3*E^u) + 
      (7031825089*d^2*K1*M^5*Sqrt[Pi/93763670]*u^4)/(23655628800*b^3*E^u) + 
      (578216351249*d^4*K1*M^5*Sqrt[Pi/93763670]*u^4)/
       (331178803200*b^3*E^u) + (5453490857*d^6*K1*M^5*Sqrt[Pi/93763670]*u^4)/
       (47311257600*b^3*E^u) - (263385072749*d^8*K1*M^5*Sqrt[Pi/93763670]*
        u^4)/(63081676800*b^3*E^u) + (5330592637*d^12*K1*M^5*
        Sqrt[Pi/93763670]*u^4)/(2956953600*b^3*E^u) + 
      (22500697847*d^14*K1*M^5*Sqrt[Pi/93763670]*u^4)/(66235760640*b^3*E^u) + 
      (19976975999*d^16*K1*M^5*Sqrt[Pi/93763670]*u^4)/
       (2649430425600*b^3*E^u) - (285809628641*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^4)/(22204750233600*b^3) - (97483700238121*d^4*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^4)/(16653562675200*b^3) - 
      (865945269401*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*u^4)/(504653414400*b^3) + 
      (19782028392307*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^4)/
       (9083761459200*b^3) - (72617715596707*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^4)/(49960688025600*b^3) + (35982922973*d^18*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^4)/(13322850140160*b^3) + 
      (2239315739*d^2*K0*M^5*Sqrt[(7*Pi)/13394810]*u^4)/
       (94622515200*b^3*E^u) - (8572539473257*d^2*K0*K1*M^5*
        Sqrt[(7*Pi)/13394810]*u^4)/(66614250700800*b^3) + 
      (135917623*K0*M^5*Sqrt[(11*Pi)/8523970]*u^4)/(588762316800*b^3*E^u) + 
      (116423211533*d^4*K0*M^5*Sqrt[(11*Pi)/8523970]*u^4)/
       (1324715212800*b^3*E^u) - (534543721*d^10*K0*M^5*Sqrt[(11*Pi)/8523970]*
        u^4)/(73595289600*b^3*E^u) - (674641*d^10*K1*M^5*
        Sqrt[(11*Pi)/8523970]*u^4)/(53902800*b^3*E^u) + 
      (2004907823*d^14*K0*M^5*Sqrt[(13*Pi)/7212590]*u^4)/
       (132471521280*b^3*E^u) + (2037468019*d^16*K0*K1*M^5*
        Sqrt[(85*Pi)/1103102]*u^4)/(7993710084096*b^3) - 
      (3869081731729*d^12*K0*K1*M^5*Sqrt[(91*Pi)/1030370]*u^4)/
       (49960688025600*b^3) + (3701825776763*d^8*K0*K1*M^5*
        Sqrt[(133*Pi)/704990]*u^4)/(33307125350400*b^3) + 
      (11580005873*d^2*K0*M^5*Sqrt[Pi/93763670]*u^5)/(94622515200*b^3*E^u) + 
      (9399597527*d^6*K0*M^5*Sqrt[Pi/93763670]*u^5)/(94622515200*b^3*E^u) - 
      (228680598109*d^8*K0*M^5*Sqrt[Pi/93763670]*u^5)/
       (126163353600*b^3*E^u) + (152181550349*d^12*K0*M^5*Sqrt[Pi/93763670]*
        u^5)/(189245030400*b^3*E^u) + (20265005003*d^14*K0*M^5*
        Sqrt[Pi/93763670]*u^5)/(132471521280*b^3*E^u) + 
      (10403007749*d^16*K0*M^5*Sqrt[Pi/93763670]*u^5)/
       (5298860851200*b^3*E^u) - (66176127757*K0^2*M^5*Sqrt[Pi/93763670]*u^5)/
       (14803166822400*b^3) - (42266427619489*d^2*K0^2*M^5*Sqrt[Pi/93763670]*
        u^5)/(133228501401600*b^3) + (766137422573*d^16*K0^2*M^5*
        Sqrt[Pi/93763670]*u^5)/(79937100840960*b^3) + 
      (910833877*d^18*K0^2*M^5*Sqrt[Pi/93763670]*u^5)/(1158508707840*b^3) + 
      (329256044203*d^4*K1*M^5*Sqrt[Pi/93763670]*u^5)/
       (341861990400*b^3*E^u) + (3473548499749*d^6*K1*M^5*Sqrt[Pi/93763670]*
        u^5)/(21195443404800*b^3*E^u) - (5015959821133*d^8*K1*M^5*
        Sqrt[Pi/93763670]*u^5)/(2119544340480*b^3*E^u) - 
      (3835201127*d^10*K1*M^5*Sqrt[Pi/93763670]*u^5)/(19534970880*b^3*E^u) + 
      (11308134470173*d^12*K1*M^5*Sqrt[Pi/93763670]*u^5)/
       (10597721702400*b^3*E^u) + (4400896483499*d^14*K1*M^5*
        Sqrt[Pi/93763670]*u^5)/(21195443404800*b^3*E^u) + 
      (2212586143*d^16*K1*M^5*Sqrt[Pi/93763670]*u^5)/(1009306828800*b^3*
        E^u) - (481699441321823*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/
       (38969336659968000*b^3) - (116495794832210539*d^4*K1^2*M^5*
        Sqrt[Pi/93763670]*u^5)/(19484668329984000*b^3) - 
      (1351944777644521*d^6*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/
       (582874693632000*b^3) + (26782136620754857*d^8*K1^2*M^5*
        Sqrt[Pi/93763670]*u^5)/(1748624080896000*b^3) - 
      (512271024019933*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/
       (67688674099200*b^3) - (127277952056863*d^14*K1^2*M^5*
        Sqrt[Pi/93763670]*u^5)/(74941032038400*b^3) + 
      (627168284018417*d^16*K1^2*M^5*Sqrt[Pi/93763670]*u^5)/
       (20983488970752000*b^3) + (5923924409243*d^18*K1^2*M^5*
        Sqrt[Pi/93763670]*u^5)/(2797798529433600*b^3) + 
      (1007713891*K1*M^5*Sqrt[(7*Pi)/13394810]*u^5)/(3027920486400*b^3*E^u) + 
      (13475683986499*d^10*K1^2*M^5*Sqrt[(7*Pi)/13394810]*u^5)/
       (30279204864000*b^3) + (292792709*K0*M^5*Sqrt[(11*Pi)/8523970]*u^5)/
       (1766286950400*b^3*E^u) + (89568870593*d^4*K0*M^5*
        Sqrt[(11*Pi)/8523970]*u^5)/(1324715212800*b^3*E^u) - 
      (761428981*d^10*K0*M^5*Sqrt[(11*Pi)/8523970]*u^5)/
       (73595289600*b^3*E^u) + (14373854893*d^2*K1*M^5*Sqrt[(11*Pi)/8523970]*
        u^5)/(1009306828800*b^3*E^u) - (5390395399867*d^4*K0^2*M^5*
        Sqrt[(13*Pi)/7212590]*u^5)/(33307125350400*b^3) - 
      (20004635566753*d^12*K0^2*M^5*Sqrt[(13*Pi)/7212590]*u^5)/
       (99921376051200*b^3) - (5689270363184407*d^2*K1^2*M^5*
        Sqrt[(17*Pi)/5515510]*u^5)/(109114142647910400*b^3) - 
      (1917145075553*d^14*K0^2*M^5*Sqrt[(29*Pi)/3233230]*u^5)/
       (99921376051200*b^3) + (2683684368413*d^8*K0^2*M^5*
        Sqrt[(133*Pi)/704990]*u^5)/(66614250700800*b^3) + 
      (90884657431*d^10*K0^2*M^5*Sqrt[(187*Pi)/501410]*u^5)/
       (18167522918400*b^3) - (12818963*d^6*K0^2*M^5*Sqrt[(203*Pi)/461890]*
        u^5)/(3617587200*b^3) + (2185530419*K0*M^5*Sqrt[Pi/93763670]*u^6)/
       (3027920486400*b^3*E^u) + (2190984105287*d^2*K0*M^5*Sqrt[Pi/93763670]*
        u^6)/(42390886809600*b^3*E^u) - (894663668989*d^8*K0*M^5*
        Sqrt[Pi/93763670]*u^6)/(1059772170240*b^3*E^u) - 
      (4041608913079*d^10*K0*M^5*Sqrt[Pi/93763670]*u^6)/
       (42390886809600*b^3*E^u) + (916262288587*d^12*K0*M^5*Sqrt[Pi/93763670]*
        u^6)/(2355049267200*b^3*E^u) + (74961145577*K1*M^5*Sqrt[Pi/93763670]*
        u^6)/(63586330214400*b^3*E^u) + (14108292201019*d^4*K1*M^5*
        Sqrt[Pi/93763670]*u^6)/(31793165107200*b^3*E^u) - 
      (1948247744227*d^10*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (21195443404800*b^3*E^u) + (135815371261*d^14*K1*M^5*Sqrt[Pi/93763670]*
        u^6)/(1413029560320*b^3*E^u) + (47597999*d^16*K1*M^5*
        Sqrt[Pi/93763670]*u^6)/(112145203200*b^3*E^u) - 
      (32348459164390547*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (43645657059164160*b^3) - (64605094631905637*d^6*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^6)/(30309484068864000*b^3) + 
      (39706478323327*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (13674479616000*b^3) + (2180607548453333*d^16*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^6)/(83933955883008000*b^3) + 
      (918504849077*d^18*K0*K1*M^5*Sqrt[Pi/93763670]*u^6)/
       (508690641715200*b^3) - (28188262897221989*d^4*K0*K1*M^5*
        Sqrt[(7*Pi)/13394810]*u^6)/(38969336659968000*b^3) - 
      (25779039166753*d^14*K0*K1*M^5*Sqrt[(7*Pi)/13394810]*u^6)/
       (119905651261440*b^3) + (647979848017*d^4*K0*M^5*Sqrt[(11*Pi)/8523970]*
        u^6)/(21195443404800*b^3*E^u) + (108550556761*d^6*K0*M^5*
        Sqrt[(11*Pi)/8523970]*u^6)/(14130295603200*b^3*E^u) + 
      (745748947*d^16*K0*M^5*Sqrt[(11*Pi)/8523970]*u^6)/
       (21195443404800*b^3*E^u) + (435228892363*d^2*K1*M^5*
        Sqrt[(11*Pi)/8523970]*u^6)/(63586330214400*b^3*E^u) - 
      (1037988766327*d^8*K1*M^5*Sqrt[(11*Pi)/8523970]*u^6)/
       (10597721702400*b^3*E^u) + (472886572523*d^12*K1*M^5*
        Sqrt[(11*Pi)/8523970]*u^6)/(10597721702400*b^3*E^u) + 
      (83582601041*d^14*K0*M^5*Sqrt[(13*Pi)/7212590]*u^6)/
       (14130295603200*b^3*E^u) + (100608843281*d^6*K1*M^5*
        Sqrt[(13*Pi)/7212590]*u^6)/(21195443404800*b^3*E^u) + 
      (14023563622687337*d^8*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*u^6)/
       (13988992647168000*b^3) - (84133397096963*K0*K1*M^5*
        Sqrt[(19*Pi)/4934930]*u^6)/(155877346639872000*b^3) - 
      (1438429430226263*d^12*K0*K1*M^5*Sqrt[(19*Pi)/4934930]*u^6)/
       (4196697794150400*b^3) + (2652015269789*d^2*K0*M^5*Sqrt[Pi/93763670]*
        u^7)/(127172660428800*b^3*E^u) + (8085050348461*d^4*K0*M^5*
        Sqrt[Pi/93763670]*u^7)/(63586330214400*b^3*E^u) + 
      (6541590257*d^6*K0*M^5*Sqrt[Pi/93763670]*u^7)/(263297433600*b^3*E^u) - 
      (82817414269*d^8*K0*M^5*Sqrt[Pi/93763670]*u^7)/(264943042560*b^3*E^u) - 
      (1474367807791*d^10*K0*M^5*Sqrt[Pi/93763670]*u^7)/
       (42390886809600*b^3*E^u) + (341265774727*d^12*K0*M^5*Sqrt[Pi/93763670]*
        u^7)/(2355049267200*b^3*E^u) + (1239402905887*d^14*K0*M^5*
        Sqrt[Pi/93763670]*u^7)/(42390886809600*b^3*E^u) + 
      (1174990253*d^16*K0*M^5*Sqrt[Pi/93763670]*u^7)/(21195443404800*b^3*
        E^u) - (1105066717732997*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (623509386559488000*b^3) - (114339303480498181*d^2*K0^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(872913141183283200*b^3) - 
      (143126509711635833*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (155877346639872000*b^3) - (17571093020119139*d^6*K0^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(40412645425152000*b^3) + 
      (131919936314027*d^10*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (221169844224000*b^3) - (27848108817491*d^14*K0^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(95924521009152*b^3) + 
      (7803218600053*d^18*K0^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (22382388235468800*b^3) + (5833399580597*K1*M^5*Sqrt[Pi/93763670]*u^7)/
       (17804172460032000*b^3*E^u) + (207174715986829*d^2*K1*M^5*
        Sqrt[Pi/93763670]*u^7)/(8902086230016000*b^3*E^u) + 
      (1324295066695723*d^4*K1*M^5*Sqrt[Pi/93763670]*u^7)/
       (8902086230016000*b^3*E^u) + (102131978344843*d^6*K1*M^5*
        Sqrt[Pi/93763670]*u^7)/(2967362076672000*b^3*E^u) - 
      (7606151234707*d^8*K1*M^5*Sqrt[Pi/93763670]*u^7)/
       (20606681088000*b^3*E^u) + (1522775042973829*d^12*K1*M^5*
        Sqrt[Pi/93763670]*u^7)/(8902086230016000*b^3*E^u) + 
      (8836896047417*d^14*K1*M^5*Sqrt[Pi/93763670]*u^7)/
       (254345320857600*b^3*E^u) + (3691710833*d^16*K1*M^5*Sqrt[Pi/93763670]*
        u^7)/(56521182412800*b^3*E^u) - (19122144272495027*K1^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(6110391988282982400*b^3) - 
      (6754861825608265979*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (30551959941414912000*b^3) - (2259273489489324857*d^4*K1^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(1527597997070745600*b^3) - 
      (505234080822162997*d^6*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (848665553928192000*b^3) + (4425563126253713183*d^8*K1^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(1175075382362112000*b^3) + 
      (30564997420197763*d^10*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (35608344920064000*b^3) - (4371811289688277*d^12*K1^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(2322283364352000*b^3) - 
      (37859197503631487*d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (83933955883008000*b^3) + (470565468528119*d^16*K1^2*M^5*
        Sqrt[Pi/93763670]*u^7)/(67147164706406400*b^3) + 
      (188462719883759*d^18*K1^2*M^5*Sqrt[Pi/93763670]*u^7)/
       (335735823532032000*b^3) + (1824896237*K0*M^5*Sqrt[(11*Pi)/8523970]*
        u^7)/(63586330214400*b^3*E^u) - (35233903018507*d^10*K1*M^5*
        Sqrt[(11*Pi)/8523970]*u^7)/(8902086230016000*b^3*E^u) + 
      (10258469958899297*d^8*K0^2*M^5*Sqrt[(13*Pi)/7212590]*u^7)/
       (55955970588672000*b^3) + (123995718356621*d^16*K0^2*M^5*
        Sqrt[(13*Pi)/7212590]*u^7)/(335735823532032000*b^3) - 
      (1192502567987*d^12*K0^2*M^5*Sqrt[(221*Pi)/424270]*u^7)/
       (218010275020800*b^3) + (2206144348861*K0*M^5*Sqrt[Pi/93763670]*u^8)/
       (32640982843392000*b^3*E^u) + (7755668997763*d^2*K0*M^5*
        Sqrt[Pi/93763670]*u^8)/(1419173167104000*b^3*E^u) + 
      (3607840158323519*d^4*K0*M^5*Sqrt[Pi/93763670]*u^8)/
       (97922948530176000*b^3*E^u) + (41076163277909*d^6*K0*M^5*
        Sqrt[Pi/93763670]*u^8)/(4257519501312000*b^3*E^u) - 
      (130086644245483*d^8*K0*M^5*Sqrt[Pi/93763670]*u^8)/
       (1419173167104000*b^3*E^u) - (1157612122579651*d^10*K0*M^5*
        Sqrt[Pi/93763670]*u^8)/(97922948530176000*b^3*E^u) + 
      (378993323151727*d^12*K0*M^5*Sqrt[Pi/93763670]*u^8)/
       (8902086230016000*b^3*E^u) + (50168066549*d^14*K0*M^5*
        Sqrt[Pi/93763670]*u^8)/(5652118241280*b^3*E^u) + 
      (149449387*d^16*K0*M^5*Sqrt[Pi/93763670]*u^8)/(12717266042880*b^3*
        E^u) + (2116652037053*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (17804172460032000*b^3*E^u) + (7075413438889*d^2*K1*M^5*
        Sqrt[Pi/93763670]*u^8)/(989120692224000*b^3*E^u) + 
      (77217211817869*d^6*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (8902086230016000*b^3*E^u) - (19336860928309*d^8*K1*M^5*
        Sqrt[Pi/93763670]*u^8)/(185460129792000*b^3*E^u) + 
      (86815105954097*d^12*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (1780417246003200*b^3*E^u) - (160657444153363*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^8)/(97922948530176000*b^3) - 
      (917577178405901281*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (7637989985353728000*b^3) - (2747480226511721*d^4*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^8)/(3315099820032000*b^3) - 
      (876273739529299*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (2357404316467200*b^3) + (62474146848170261*d^8*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^8)/(29376884559052800*b^3) + 
      (4718868126146023*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (8902086230016000*b^3) - (9846821701299059*d^12*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^8)/(9180276424704000*b^3) + 
      (17638538511353*d^16*K0*K1*M^5*Sqrt[Pi/93763670]*u^8)/
       (4662997549056000*b^3) + (29136020983961*d^18*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^8)/(83933955883008000*b^3) + 
      (110922899653*d^14*K1*M^5*Sqrt[(13*Pi)/7212590]*u^8)/
       (141302956032000*b^3*E^u) + (351674129*d^16*K1*M^5*
        Sqrt[(13*Pi)/7212590]*u^8)/(282605912064000*b^3*E^u) - 
      (197417479829*d^14*K0*K1*M^5*Sqrt[(19*Pi)/4934930]*u^8)/
       (14101807104000*b^3) - (3982513174817*d^10*K1*M^5*
        Sqrt[(29*Pi)/3233230]*u^8)/(8902086230016000*b^3*E^u) + 
      (1524868634413*d^4*K1*M^5*Sqrt[(247*Pi)/379610]*u^8)/
       (8902086230016000*b^3*E^u) + (205066762987*K0*M^5*Sqrt[Pi/93763670]*
        u^9)/(8902086230016000*b^3*E^u) + (7230421159543*d^2*K0*M^5*
        Sqrt[Pi/93763670]*u^9)/(5031613956096000*b^3*E^u) + 
      (342445592312113*d^4*K0*M^5*Sqrt[Pi/93763670]*u^9)/
       (38575706996736000*b^3*E^u) + (256647474260161*d^6*K0*M^5*
        Sqrt[Pi/93763670]*u^9)/(115727120990208000*b^3*E^u) - 
      (853134574450661*d^8*K0*M^5*Sqrt[Pi/93763670]*u^9)/
       (38575706996736000*b^3*E^u) - (349144010820037*d^10*K0*M^5*
        Sqrt[Pi/93763670]*u^9)/(115727120990208000*b^3*E^u) + 
      (18422123193689*d^12*K0*M^5*Sqrt[Pi/93763670]*u^9)/
       (1780417246003200*b^3*E^u) + (2829539865193*d^14*K0*M^5*
        Sqrt[Pi/93763670]*u^9)/(1271726604288000*b^3*E^u) - 
      (11760835253933341*d^2*K0^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (848665553928192000*b^3) - (48273421569051407*d^4*K0^2*M^5*
        Sqrt[Pi/93763670]*u^9)/(477374374084608000*b^3) - 
      (8002979882089631*d^6*K0^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (159124791361536000*b^3) + (1847981898781393*d^10*K0^2*M^5*
        Sqrt[Pi/93763670]*u^9)/(26706258690048000*b^3) - 
      (50629193577283*d^14*K0^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (1498820640768000*b^3) + (3897053941063*d^16*K0^2*M^5*
        Sqrt[Pi/93763670]*u^9)/(9325995098112000*b^3) + 
      (3984357969629*d^18*K0^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (83933955883008000*b^3) + (4013032611829*K1*M^5*Sqrt[Pi/93763670]*u^9)/
       (195845897060352000*b^3*E^u) + (5894817746055379*d^2*K1*M^5*
        Sqrt[Pi/93763670]*u^9)/(3818994992676864000*b^3*E^u) + 
      (38146742208133357*d^4*K1*M^5*Sqrt[Pi/93763670]*u^9)/
       (3818994992676864000*b^3*E^u) + (9740662721669599*d^6*K1*M^5*
        Sqrt[Pi/93763670]*u^9)/(3818994992676864000*b^3*E^u) - 
      (656588938036259*d^8*K1*M^5*Sqrt[Pi/93763670]*u^9)/
       (26520798560256000*b^3*E^u) - (4352582624848333*d^10*K1*M^5*
        Sqrt[Pi/93763670]*u^9)/(1272998330892288000*b^3*E^u) + 
      (308936169857389*d^12*K1*M^5*Sqrt[Pi/93763670]*u^9)/
       (26706258690048000*b^3*E^u) + (9529673512813*d^14*K1*M^5*
        Sqrt[Pi/93763670]*u^9)/(3815179812864000*b^3*E^u) + 
      (57947380709*d^16*K1*M^5*Sqrt[Pi/93763670]*u^9)/(7630359625728000*b^3*
        E^u) - (2291772035471987*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (7637989985353728000*b^3) - (154580167032025589*d^2*K1^2*M^5*
        Sqrt[Pi/93763670]*u^9)/(7637989985353728000*b^3) - 
      (127596303736345637*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (954748748169216000*b^3) + (19977743612295757*d^8*K1^2*M^5*
        Sqrt[Pi/93763670]*u^9)/(58753769118105600*b^3) - 
      (6312645776711731*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (36721105698816000*b^3) - (490859185777*d^14*K1^2*M^5*
        Sqrt[Pi/93763670]*u^9)/(11102375116800*b^3) + 
      (14162853802081*d^16*K1^2*M^5*Sqrt[Pi/93763670]*u^9)/
       (27977985294336000*b^3) + (5425020422077*d^18*K1^2*M^5*
        Sqrt[Pi/93763670]*u^9)/(83933955883008000*b^3) + 
      (1637609*d^16*K0*M^5*Sqrt[(7*Pi)/13394810]*u^9)/
       (1974730752000*b^3*E^u) - (747324105204521*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/7212590]*u^9)/(73442211397632000*b^3) + 
      (2652504324723973*d^8*K0^2*M^5*Sqrt[(29*Pi)/3233230]*u^9)/
       (293768845590528000*b^3) - (948119676049009*d^6*K1^2*M^5*
        Sqrt[(29*Pi)/3233230]*u^9)/(477374374084608000*b^3) + 
      (8933163198341*d^10*K1^2*M^5*Sqrt[(29*Pi)/3233230]*u^9)/
       (2967362076672000*b^3) - (2660223548579*K0^2*M^5*Sqrt[(493*Pi)/190190]*
        u^9)/(7637989985353728000*b^3) + (1059993932465231*d^2*K0*M^5*
        Sqrt[Pi/93763670]*u^10)/(3818994992676864000*b^3*E^u) + 
      (6938391821489549*d^4*K0*M^5*Sqrt[Pi/93763670]*u^10)/
       (3818994992676864000*b^3*E^u) + (1908614218884071*d^6*K0*M^5*
        Sqrt[Pi/93763670]*u^10)/(3818994992676864000*b^3*E^u) - 
      (20582713817971*d^8*K0*M^5*Sqrt[Pi/93763670]*u^10)/
       (4562718031872000*b^3*E^u) + (11310808810621*d^12*K0*M^5*
        Sqrt[Pi/93763670]*u^10)/(5341251738009600*b^3*E^u) + 
      (10091423801*d^16*K0*M^5*Sqrt[Pi/93763670]*u^10)/
       (3815179812864000*b^3*E^u) + (3508136316929*K1*M^5*Sqrt[Pi/93763670]*
        u^10)/(636499165446144000*b^3*E^u) + 
      (49222793080291*d^2*K1*M^5*Sqrt[Pi/93763670]*u^10)/
       (152759799707074560*b^3*E^u) + (683543857996739*d^4*K1*M^5*
        Sqrt[Pi/93763670]*u^10)/(347181362970624000*b^3*E^u) + 
      (2062177423932739*d^6*K1*M^5*Sqrt[Pi/93763670]*u^10)/
       (3818994992676864000*b^3*E^u) - (6278636138107841*d^8*K1*M^5*
        Sqrt[Pi/93763670]*u^10)/(1272998330892288000*b^3*E^u) - 
      (191072773702969*d^10*K1*M^5*Sqrt[Pi/93763670]*u^10)/
       (254599666178457600*b^3*E^u) + (62082484373941*d^12*K1*M^5*
        Sqrt[Pi/93763670]*u^10)/(26706258690048000*b^3*E^u) + 
      (395435936717*d^14*K1*M^5*Sqrt[Pi/93763670]*u^10)/
       (763035962572800*b^3*E^u) + (12257127193*d^16*K1*M^5*Sqrt[Pi/93763670]*
        u^10)/(3815179812864000*b^3*E^u) - 
      (13069397247707*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/
       (124532445413376000*b^3) - (2015738374462499*d^2*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^10)/(260386022227968000*b^3) - 
      (2057866104642679*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/
       (79562395680768000*b^3) + (5073466719175171*d^8*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^10)/(36721105698816000*b^3) + 
      (378605031916703*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/
       (10014847008768000*b^3) - (3858174994137587*d^12*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^10)/(55081658548224000*b^3) - 
      (146135242843097*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*u^10)/
       (7868808364032000*b^3) + (4185852613*d^18*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^10)/(139889926471680*b^3) + (11466251*K0*M^5*Sqrt[(5*Pi)/18752734]*
        u^10)/(17144758665216*b^3*E^u) - (50683389456649*d^10*K0*M^5*
        Sqrt[(17*Pi)/5515510]*u^10)/(1272998330892288000*b^3*E^u) - 
      (2267654602663883*d^4*K0*K1*M^5*Sqrt[(17*Pi)/5515510]*u^10)/
       (716061561126912000*b^3) + (44195266231*d^16*K0*K1*M^5*
        Sqrt[(17*Pi)/5515510]*u^10)/(4496461922304000*b^3) + 
      (504838253*d^14*K0*M^5*Sqrt[(3553*Pi)/26390]*u^10)/
       (3815179812864000*b^3*E^u) + (140740751*K0*M^5*Sqrt[Pi/93763670]*u^11)/
       (181856904413184*b^3*E^u) + (71884980007261*d^4*K0*M^5*
        Sqrt[Pi/93763670]*u^11)/(231867553126809600*b^3*E^u) + 
      (554921624527*d^6*K0*M^5*Sqrt[Pi/93763670]*u^11)/
       (6134062252032000*b^3*E^u) - (33169787804383*d^8*K0*M^5*
        Sqrt[Pi/93763670]*u^11)/(42938435764224000*b^3*E^u) - 
      (1799100808411*d^10*K0*M^5*Sqrt[Pi/93763670]*u^11)/
       (13639267830988800*b^3*E^u) + (19498315829*d^12*K0*M^5*
        Sqrt[Pi/93763670]*u^11)/(52988608512000*b^3*E^u) + 
      (40437417959*d^14*K0*M^5*Sqrt[Pi/93763670]*u^11)/
       (476897476608000*b^3*E^u) + (53774143*d^16*K0*M^5*Sqrt[Pi/93763670]*
        u^11)/(59612184576000*b^3*E^u) - (10142755520839*K0^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(1432123122253824000*b^3) - 
      (1706457456764107*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (358030780563456000*b^3) - (89427681314809*d^6*K0^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(36721105698816000*b^3) + 
      (22429276884107*d^8*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (1836055284940800*b^3) - (17118956757641*d^12*K0^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(2754082927411200*b^3) - 
      (26841448953587*d^14*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (15737616728064000*b^3) + (156758737589*d^16*K0^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(15737616728064000*b^3) + 
      (4060390073*d^18*K0^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (1311468060672000*b^3) + (1861585181*K1*M^5*Sqrt[Pi/93763670]*u^11)/
       (2622936121344000*b^3*E^u) + (61567287546727*d^2*K1*M^5*
        Sqrt[Pi/93763670]*u^11)/(1159337765634048000*b^3*E^u) + 
      (9985171337003*d^4*K1*M^5*Sqrt[Pi/93763670]*u^11)/
       (29726609375232000*b^3*E^u) + (10254186314597*d^6*K1*M^5*
        Sqrt[Pi/93763670]*u^11)/(105394342330368000*b^3*E^u) - 
      (966030873725191*d^8*K1*M^5*Sqrt[Pi/93763670]*u^11)/
       (1159337765634048000*b^3*E^u) - (365109023641*d^10*K1*M^5*
        Sqrt[Pi/93763670]*u^11)/(2525790339072000*b^3*E^u) + 
      (3010194511*d^12*K1*M^5*Sqrt[Pi/93763670]*u^11)/
       (7569801216000*b^3*E^u) + (166418957*d^16*K1*M^5*Sqrt[Pi/93763670]*
        u^11)/(158965825536000*b^3*E^u) - 
      (1659652169051*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (122753410478899200*b^3) - (1818623374224359*d^2*K1^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(2148184683380736000*b^3) - 
      (604437833778379*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (107409234169036800*b^3) - (20045706272634871*d^6*K1^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(7160615611269120000*b^3) + 
      (213958489524113*d^10*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (50074235043840000*b^3) - (612159080208317*d^12*K1^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(82622487822336000*b^3) - 
      (8816191795951*d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^11)/
       (4292077289472000*b^3) + (473276355991*d^16*K1^2*M^5*Sqrt[Pi/93763670]*
        u^11)/(47212850184192000*b^3) + (20296775407*d^18*K1^2*M^5*
        Sqrt[Pi/93763670]*u^11)/(5245872242688000*b^3) + 
      (1126201757*d^14*K1*M^5*Sqrt[(13*Pi)/7212590]*u^11)/
       (158965825536000*b^3*E^u) + (78809504183*d^8*K1^2*M^5*
        Sqrt[(13*Pi)/7212590]*u^11)/(70835466240000*b^3) - 
      (54672704008829*d^2*K0^2*M^5*Sqrt[(17*Pi)/5515510]*u^11)/
       (1432123122253824000*b^3) + (131241911807*d^2*K0*M^5*
        Sqrt[(19*Pi)/4934930]*u^11)/(50405989810176000*b^3*E^u) + 
      (64523276561*d^10*K0^2*M^5*Sqrt[(551*Pi)/170170]*u^11)/
       (10014847008768000*b^3) + (62927300693*K0*M^5*Sqrt[Pi/93763670]*u^12)/
       (611872709640192000*b^3*E^u) + (78659488774897*d^2*K0*M^5*
        Sqrt[Pi/93763670]*u^12)/(11013708773523456000*b^3*E^u) + 
      (185508808609*d^4*K0*M^5*Sqrt[Pi/93763670]*u^12)/
       (4092794044416000*b^3*E^u) + (7012046439173*d^6*K0*M^5*
        Sqrt[Pi/93763670]*u^12)/(524462322548736000*b^3*E^u) - 
      (2793066626437*d^8*K0*M^5*Sqrt[Pi/93763670]*u^12)/
       (25202994905088000*b^3*E^u) - (766590897799*d^10*K0*M^5*
        Sqrt[Pi/93763670]*u^12)/(34098169577472000*b^3*E^u) + 
      (11490587*d^16*K0*M^5*Sqrt[Pi/93763670]*u^12)/(47689747660800*b^3*
        E^u) + (23125876313*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (211802091798528000*b^3*E^u) + (250938495227891*d^2*K1*M^5*
        Sqrt[Pi/93763670]*u^12)/(33041126320570368000*b^3*E^u) + 
      (1595468299543609*d^4*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (33041126320570368000*b^3*E^u) + (156887518992121*d^6*K1*M^5*
        Sqrt[Pi/93763670]*u^12)/(11013708773523456000*b^3*E^u) - 
      (68282498614439*d^8*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (579668882817024000*b^3*E^u) - (354979197379*d^10*K1*M^5*
        Sqrt[Pi/93763670]*u^12)/(14613501247488000*b^3*E^u) + 
      (8225427571*d^12*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (143069242982400*b^3*E^u) - (1074676030471*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^12)/(330489951289344000*b^3) - (1028387928585949*d^2*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^12)/(4296369366761472000*b^3) - 
      (1799071899033229*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (1074092341690368000*b^3) - (265616341996979*d^6*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^12)/(298358983802880000*b^3) + 
      (1180387085484857*d^8*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (275408292741120000*b^3) - (182955228580637*d^12*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^12)/(82622487822336000*b^3) + 
      (22630985431*d^16*K0*K1*M^5*Sqrt[Pi/93763670]*u^12)/
       (47212850184192000*b^3) + (54307003*d^18*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^12)/(38858312908800*b^3) + (80279329*d^14*K0*M^5*
        Sqrt[(13*Pi)/7212590]*u^12)/(79482912768000*b^3*E^u) + 
      (8334829*d^14*K1*M^5*Sqrt[(13*Pi)/7212590]*u^12)/
       (7691894784000*b^3*E^u) + (677608439*d^12*K0*M^5*Sqrt[(19*Pi)/4934930]*
        u^12)/(238448738304000*b^3*E^u) + 
      (162319*d^16*K1*M^5*Sqrt[(19*Pi)/4934930]*u^12)/
       (11354701824000*b^3*E^u) + (1814913351541*d^10*K0*K1*M^5*
        Sqrt[(19*Pi)/4934930]*u^12)/(25037117521920000*b^3) - 
      (12481258921*d^14*K0*K1*M^5*Sqrt[(19*Pi)/4934930]*u^12)/
       (368850392064000*b^3) + (235910667277*K0*M^5*Sqrt[Pi/93763670]*u^13)/
       (19273990353666048000*b^3*E^u) + (48736127553973*d^2*K0*M^5*
        Sqrt[Pi/93763670]*u^13)/(57821971060998144000*b^3*E^u) + 
      (318455932251911*d^4*K0*M^5*Sqrt[Pi/93763670]*u^13)/
       (57821971060998144000*b^3*E^u) + (30996754672007*d^6*K0*M^5*
        Sqrt[Pi/93763670]*u^13)/(19273990353666048000*b^3*E^u) - 
      (13190854532371*d^8*K0*M^5*Sqrt[Pi/93763670]*u^13)/
       (1014420544929792000*b^3*E^u) - (1966418809*d^10*K0*M^5*
        Sqrt[Pi/93763670]*u^13)/(598713679872000*b^3*E^u) + 
      (8159784937*d^12*K0*M^5*Sqrt[Pi/93763670]*u^13)/(1251855876096000*b^3*
        E^u) + (78511*d^16*K0*M^5*Sqrt[Pi/93763670]*u^13)/
       (1490304614400*b^3*E^u) - (368619094229*K0^2*M^5*Sqrt[Pi/93763670]*
        u^13)/(2148184683380736000*b^3) - (2069743411513*d^2*K0^2*M^5*
        Sqrt[Pi/93763670]*u^13)/(138592560218112000*b^3) - 
      (114737833055311*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (1074092341690368000*b^3) - (1185033785711*d^6*K0^2*M^5*
        Sqrt[Pi/93763670]*u^13)/(19672020910080000*b^3) + 
      (18658586676187*d^8*K0^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (68852073185280000*b^3) - (47337701683*d^14*K0^2*M^5*Sqrt[Pi/93763670]*
        u^13)/(1073019322368000*b^3) - (4850122549*d^16*K0^2*M^5*
        Sqrt[Pi/93763670]*u^13)/(23606425092096000*b^3) + 
      (144862712759*K1*M^5*Sqrt[Pi/93763670]*u^13)/(11564394212199628800*b^3*
        E^u) + (262114867633*d^2*K1*M^5*Sqrt[Pi/93763670]*u^13)/
       (296522928517939200*b^3*E^u) + (3930414279707*d^6*K1*M^5*
        Sqrt[Pi/93763670]*u^13)/(2312878842439925760*b^3*E^u) - 
      (41452733327827*d^8*K1*M^5*Sqrt[Pi/93763670]*u^13)/
       (3043261634789376000*b^3*E^u) - (626658867973*d^10*K1*M^5*
        Sqrt[Pi/93763670]*u^13)/(179015390281728000*b^3*E^u) + 
      (66310207*d^14*K1*M^5*Sqrt[Pi/93763670]*u^13)/(35767310745600*b^3*
        E^u) + (346877*d^16*K1*M^5*Sqrt[Pi/93763670]*u^13)/
       (5961218457600*b^3*E^u) - (141975974893*K1^2*M^5*Sqrt[Pi/93763670]*
        u^13)/(537046170845184000*b^3) - (10455592212997*d^2*K1^2*M^5*
        Sqrt[Pi/93763670]*u^13)/(613767052394496000*b^3) - 
      (127953431634893*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (1074092341690368000*b^3) + (125276839837729*d^8*K1^2*M^5*
        Sqrt[Pi/93763670]*u^13)/(413112439111680000*b^3) - 
      (2637624964291*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (16524497564467200*b^3) - (594362226277*d^14*K1^2*M^5*
        Sqrt[Pi/93763670]*u^13)/(11803212546048000*b^3) - 
      (3444604237*d^16*K1^2*M^5*Sqrt[Pi/93763670]*u^13)/
       (11803212546048000*b^3) + (579681413*d^18*K1^2*M^5*Sqrt[Pi/93763670]*
        u^13)/(4292077289472000*b^3) + (8006683*d^14*K0*M^5*
        Sqrt[(13*Pi)/7212590]*u^13)/(59612184576000*b^3*E^u) + 
      (215404319419*d^10*K1^2*M^5*Sqrt[(13*Pi)/7212590]*u^13)/
       (25037117521920000*b^3) - (138177539453*d^12*K0^2*M^5*
        Sqrt[(17*Pi)/5515510]*u^13)/(16524497564467200*b^3) + 
      (35155619*d^18*K0^2*M^5*Sqrt[(17*Pi)/5515510]*u^13)/
       (5245872242688000*b^3) + (153661265119*d^4*K1*M^5*
        Sqrt[(29*Pi)/3233230]*u^13)/(770959614146641920*b^3*E^u) - 
      (1410251409551*d^6*K1^2*M^5*Sqrt[(29*Pi)/3233230]*u^13)/
       (596717967605760000*b^3) + (865087*d^12*K1*M^5*Sqrt[(319*Pi)/293930]*
        u^13)/(40382447616000*b^3*E^u) + (7560319537*d^10*K0^2*M^5*
        Sqrt[(323*Pi)/290290]*u^13)/(25037117521920000*b^3) + 
      (3713244919*K0*M^5*Sqrt[Pi/93763670]*u^14)/(7227746382624768000*b^3*
        E^u) + (1131916054747*d^2*K0*M^5*Sqrt[Pi/93763670]*u^14)/
       (14455492765249536000*b^3*E^u) + (7512474588257*d^4*K0*M^5*
        Sqrt[Pi/93763670]*u^14)/(14455492765249536000*b^3*E^u) + 
      (20944055521*d^6*K0*M^5*Sqrt[Pi/93763670]*u^14)/(125699937089126400*b^3*
        E^u) - (896520139457*d^8*K0*M^5*Sqrt[Pi/93763670]*u^14)/
       (760815408697344000*b^3*E^u) - (17823323629*d^10*K0*M^5*
        Sqrt[Pi/93763670]*u^14)/(44753847570432000*b^3*E^u) + 
      (62896909*d^12*K0*M^5*Sqrt[Pi/93763670]*u^14)/(104321323008000*b^3*
        E^u) + (8891899*d^14*K0*M^5*Sqrt[Pi/93763670]*u^14)/
       (44709138432000*b^3*E^u) + (144377*d^16*K0*M^5*Sqrt[Pi/93763670]*u^14)/
       (14903046144000*b^3*E^u) + (571620281*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (1032535197517824000*b^3*E^u) + (166992815809*d^2*K1*M^5*
        Sqrt[Pi/93763670]*u^14)/(2065070395035648000*b^3*E^u) + 
      (1107384278131*d^4*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (2065070395035648000*b^3*E^u) + (72974561557*d^6*K1*M^5*
        Sqrt[Pi/93763670]*u^14)/(413014079007129600*b^3*E^u) - 
      (170505989*d^8*K1*M^5*Sqrt[Pi/93763670]*u^14)/(140242471649280*b^3*
        E^u) - (2686794263*d^10*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (6393406795776000*b^3*E^u) + (1322897*d^12*K1*M^5*Sqrt[Pi/93763670]*
        u^14)/(2129006592000*b^3*E^u) + (157109*d^16*K1*M^5*Sqrt[Pi/93763670]*
        u^14)/(14903046144000*b^3*E^u) - (779599*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^14)/(17049084788736*b^3) - (4604787097*d^2*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^14)/(1342615427112960*b^3) - 
      (85142601263*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (3442603659264000*b^3) - (2336538322457*d^6*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^14)/(149179491901440000*b^3) + 
      (84614701033*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (3129639690240000*b^3) - (345111843017*d^12*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^14)/(10327810977792000*b^3) - 
      (2182133*d^16*K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/(14051443507200*b^3) + 
      (115425181*d^18*K0*K1*M^5*Sqrt[Pi/93763670]*u^14)/
       (2950803136512000*b^3) + (3982369231*d^8*K0*K1*M^5*
        Sqrt[(13*Pi)/7212590]*u^14)/(832887982080000*b^3) + 
      (29401*d^14*K1*M^5*Sqrt[(319*Pi)/293930]*u^14)/(44709138432000*b^3*
        E^u) - (11970403*d^14*K0*K1*M^5*Sqrt[(323*Pi)/290290]*u^14)/
       (327867015168000*b^3) + (36012131*K0*M^5*Sqrt[Pi/93763670]*u^15)/
       (451734148914048000*b^3*E^u) + (87487987*d^2*K0*M^5*Sqrt[Pi/93763670]*
        u^15)/(17715064663296000*b^3*E^u) + 
      (5612280731*d^4*K0*M^5*Sqrt[Pi/93763670]*u^15)/(180693659565619200*b^3*
        E^u) + (16151608937*d^6*K0*M^5*Sqrt[Pi/93763670]*u^15)/
       (903468297828096000*b^3*E^u) - (1115414653*d^8*K0*M^5*
        Sqrt[Pi/93763670]*u^15)/(15850321014528000*b^3*E^u) - 
      (110493503*d^10*K0*M^5*Sqrt[Pi/93763670]*u^15)/(2797115473152000*b^3*
        E^u) + (225899*d^12*K0*M^5*Sqrt[Pi/93763670]*u^15)/
       (6520082688000*b^3*E^u) - (53330611*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (30688352619724800*b^3) - (143605873483*d^2*K0^2*M^5*Sqrt[Pi/93763670]*
        u^15)/(1074092341690368000*b^3) - (135741218329*d^4*K0^2*M^5*
        Sqrt[Pi/93763670]*u^15)/(134261542711296000*b^3) + 
      (515252656799*d^8*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (206556219555840000*b^3) + (8775664981*d^10*K0^2*M^5*Sqrt[Pi/93763670]*
        u^15)/(6259279380480000*b^3) - (87805889*d^14*K0^2*M^5*
        Sqrt[Pi/93763670]*u^15)/(147540156825600*b^3) - 
      (32627339*d^16*K0^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (2360642509209600*b^3) + (36012131*K1*M^5*Sqrt[Pi/93763670]*u^15)/
       (451734148914048000*b^3*E^u) + (2490977*d^2*K1*M^5*Sqrt[Pi/93763670]*
        u^15)/(492085129536000*b^3*E^u) + 
      (732210361*d^4*K1*M^5*Sqrt[Pi/93763670]*u^15)/(22586707445702400*b^3*
        E^u) + (4378118861*d^6*K1*M^5*Sqrt[Pi/93763670]*u^15)/
       (225867074457024000*b^3*E^u) - (32299249*d^8*K1*M^5*Sqrt[Pi/93763670]*
        u^15)/(440286694848000*b^3*E^u) + (5893*d^12*K1*M^5*Sqrt[Pi/93763670]*
        u^15)/(163002067200*b^3*E^u) + (983*d^14*K1*M^5*Sqrt[Pi/93763670]*
        u^15)/(46572019200*b^3*E^u) - (1359427189*K1^2*M^5*Sqrt[Pi/93763670]*
        u^15)/(767208815493120000*b^3) - (68609775749*d^2*K1^2*M^5*
        Sqrt[Pi/93763670]*u^15)/(488223791677440000*b^3) - 
      (240437520527*d^4*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (223769237852160000*b^3) - (342530351*d^6*K1^2*M^5*Sqrt[Pi/93763670]*
        u^15)/(413112439111680*b^3) + (109119210157*d^8*K1^2*M^5*
        Sqrt[Pi/93763670]*u^15)/(41311243911168000*b^3) - 
      (37918198183*d^12*K1^2*M^5*Sqrt[Pi/93763670]*u^15)/
       (25819527444480000*b^3) - (200783069*d^14*K1^2*M^5*Sqrt[Pi/93763670]*
        u^15)/(307375326720000*b^3) + (34714571*d^18*K1^2*M^5*
        Sqrt[Pi/93763670]*u^15)/(11803212546048000*b^3) + 
      (43*d^16*K0*M^5*Sqrt[(11*Pi)/8523970]*u^15)/(310480128000*b^3*E^u) + 
      (283*d^14*K0*M^5*Sqrt[(13*Pi)/7212590]*u^15)/(186288076800*b^3*E^u) - 
      (274612753*d^12*K0^2*M^5*Sqrt[(13*Pi)/7212590]*u^15)/
       (2581952744448000*b^3) + (59*d^16*K1*M^5*Sqrt[(13*Pi)/7212590]*u^15)/
       (465720192000*b^3*E^u) + (357439*d^18*K0^2*M^5*Sqrt[(17*Pi)/5515510]*
        u^15)/(2360642509209600*b^3) - 
      (1927*d^16*K1^2*M^5*Sqrt[(17*Pi)/5515510]*u^15)/(2043846328320*b^3) - 
      (229814003*d^6*K0^2*M^5*Sqrt[(19*Pi)/4934930]*u^15)/
       (5737672765440000*b^3) - (1563827*d^10*K1*M^5*Sqrt[(19*Pi)/4934930]*
        u^15)/(699278868288000*b^3*E^u) + 
      (332267161*d^10*K1^2*M^5*Sqrt[(29*Pi)/3233230]*u^15)/
       (6259279380480000*b^3) + (d^2*K0*M^5*Sqrt[Pi/93763670]*u^16)/
       (4049740800*b^3*E^u) + (61*d^6*K0*M^5*Sqrt[Pi/93763670]*u^16)/
       (20248704000*b^3*E^u) + (61*d^12*K0*M^5*Sqrt[Pi/93763670]*u^16)/
       (20248704000*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/93763670]*u^16)/
       (4049740800*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/93763670]*u^16)/
       (4049740800*b^3*E^u) + (61*d^6*K1*M^5*Sqrt[Pi/93763670]*u^16)/
       (20248704000*b^3*E^u) + (61*d^12*K1*M^5*Sqrt[Pi/93763670]*u^16)/
       (20248704000*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/93763670]*u^16)/
       (4049740800*b^3*E^u) - (48103907*K0*K1*M^5*Sqrt[Pi/93763670]*u^16)/
       (671307713556480000*b^3) - (284541599*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^16)/(21311355985920000*b^3) - (44019183577*d^6*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^16)/(335653856778240000*b^3) + 
      (39925733*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^16)/
       (151434178560000*b^3) - (17826157*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*
        u^16)/(160369735680000*b^3) - (2023597*d^16*K0*K1*M^5*
        Sqrt[Pi/93763670]*u^16)/(491800522752000*b^3) + 
      (2060489*d^18*K0*K1*M^5*Sqrt[Pi/93763670]*u^16)/
       (2950803136512000*b^3) + (d^4*K0*M^5*Sqrt[(11*Pi)/8523970]*u^16)/
       (4049740800*b^3*E^u) - (11*d^8*K0*M^5*Sqrt[(11*Pi)/8523970]*u^16)/
       (20248704000*b^3*E^u) - (11*d^10*K0*M^5*Sqrt[(11*Pi)/8523970]*u^16)/
       (20248704000*b^3*E^u) + (d^14*K0*M^5*Sqrt[(11*Pi)/8523970]*u^16)/
       (4049740800*b^3*E^u) + (d^4*K1*M^5*Sqrt[(11*Pi)/8523970]*u^16)/
       (4049740800*b^3*E^u) - (11*d^8*K1*M^5*Sqrt[(11*Pi)/8523970]*u^16)/
       (20248704000*b^3*E^u) - (11*d^10*K1*M^5*Sqrt[(11*Pi)/8523970]*u^16)/
       (20248704000*b^3*E^u) + (d^14*K1*M^5*Sqrt[(11*Pi)/8523970]*u^16)/
       (4049740800*b^3*E^u) + (283770863*d^8*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*
        u^16)/(12909763722240000*b^3) - (84701741*d^12*K0*K1*M^5*
        Sqrt[(17*Pi)/5515510]*u^16)/(8606509148160000*b^3) - 
      (460301*d^4*K0*K1*M^5*Sqrt[(209*Pi)/448630]*u^16)/
       (782409922560000*b^3) + (3945511*K0^2*M^5*Sqrt[Pi/93763670]*u^17)/
       (1342615427112960000*b^3) - (378652627*d^2*K0^2*M^5*Sqrt[Pi/93763670]*
        u^17)/(1342615427112960000*b^3) - 
      (1188436591*d^4*K0^2*M^5*Sqrt[Pi/93763670]*u^17)/
       (335653856778240000*b^3) - (160382597*d^6*K0^2*M^5*Sqrt[Pi/93763670]*
        u^17)/(37294872975360000*b^3) + (386943169*d^8*K0^2*M^5*
        Sqrt[Pi/93763670]*u^17)/(51639054888960000*b^3) + 
      (43785649*d^10*K0^2*M^5*Sqrt[Pi/93763670]*u^17)/
       (4694459535360000*b^3) - (39060977*d^12*K0^2*M^5*Sqrt[Pi/93763670]*
        u^17)/(8606509148160000*b^3) - (5081477*d^14*K0^2*M^5*
        Sqrt[Pi/93763670]*u^17)/(1229501306880000*b^3) - 
      (224911*d^16*K0^2*M^5*Sqrt[Pi/93763670]*u^17)/(2950803136512000*b^3) + 
      (4391411*K1^2*M^5*Sqrt[Pi/93763670]*u^17)/(1342615427112960000*b^3) - 
      (402649327*d^2*K1^2*M^5*Sqrt[Pi/93763670]*u^17)/
       (1342615427112960000*b^3) - (429932617*d^4*K1^2*M^5*Sqrt[Pi/93763670]*
        u^17)/(111884618926080000*b^3) - (327123653*d^6*K1^2*M^5*
        Sqrt[Pi/93763670]*u^17)/(67130771355648000*b^3) + 
      (81314609*d^8*K1^2*M^5*Sqrt[Pi/93763670]*u^17)/(10327810977792000*
        b^3) + (49849301*d^10*K1^2*M^5*Sqrt[Pi/93763670]*u^17)/
       (4694459535360000*b^3) - (117059311*d^12*K1^2*M^5*Sqrt[Pi/93763670]*
        u^17)/(25819527444480000*b^3) - 
      (278077*d^14*K1^2*M^5*Sqrt[Pi/93763670]*u^17)/(58547681280000*b^3) - 
      (695099*d^16*K1^2*M^5*Sqrt[Pi/93763670]*u^17)/(2950803136512000*b^3) + 
      (16433*d^18*K1^2*M^5*Sqrt[Pi/93763670]*u^17)/(421543305216000*b^3) + 
      (109*d^18*K0^2*M^5*Sqrt[(13*Pi)/7212590]*u^17)/(29806092288000*b^3) - 
      (71*d^2*K0*K1*M^5*Sqrt[Pi/93763670]*u^18)/(1897378560000*b^3) - 
      (143863*d^4*K0*K1*M^5*Sqrt[Pi/93763670]*u^18)/(230531495040000*b^3) - 
      (13913*d^6*K0*K1*M^5*Sqrt[Pi/93763670]*u^18)/(11526574752000*b^3) + 
      (35977*d^8*K0*K1*M^5*Sqrt[Pi/93763670]*u^18)/(46106299008000*b^3) + 
      (2707*d^10*K0*K1*M^5*Sqrt[Pi/93763670]*u^18)/(997971840000*b^3) + 
      (5711*d^12*K0*K1*M^5*Sqrt[Pi/93763670]*u^18)/(230531495040000*b^3) - 
      (74377*d^14*K0*K1*M^5*Sqrt[Pi/93763670]*u^18)/(57632873760000*b^3) - 
      (571*d^18*K0*K1*M^5*Sqrt[Pi/93763670]*u^18)/(30737532672000*b^3) + 
      (K0*K1*M^5*Sqrt[(7*Pi)/13394810]*u^18)/(10977690240000*b^3) - 
      (151*d^16*K0*K1*M^5*Sqrt[(13*Pi)/7212590]*u^18)/(5763287376000*b^3) + 
      (K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(263464565760000*b^3) + 
      (7*d^2*K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(29273840640000*b^3) + 
      (7*d^4*K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(2439486720000*b^3) + 
      (53*d^6*K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(5987831040000*b^3) + 
      (49*d^14*K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(5987831040000*b^3) + 
      (d^16*K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(319350988800*b^3) + 
      (d^18*K0^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(4790264832000*b^3) + 
      (K1^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(263464565760000*b^3) + 
      (7*d^2*K1^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(29273840640000*b^3) + 
      (7*d^4*K1^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(2439486720000*b^3) + 
      (53*d^6*K1^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(5987831040000*b^3) + 
      (49*d^14*K1^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(5987831040000*b^3) + 
      (d^16*K1^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(319350988800*b^3) + 
      (d^18*K1^2*M^5*Sqrt[(7*Pi)/13394810]*u^19)/(4790264832000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(91*Pi)/1030370]*u^19)/(5987831040000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(91*Pi)/1030370]*u^19)/(5987831040000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(1547*Pi)/60610]*u^19)/(11975662080000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(1547*Pi)/60610]*u^19)/(11975662080000*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(2639*Pi)/35530]*u^19)/(131732282880000*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(2639*Pi)/35530]*u^19)/(131732282880000*b^3))/Pi}, 
   8, 13, 1]}, 3, 5, 1]


==> anc/spectrum_14_8.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-34667*d^8*K1^2*M^4*Sqrt[17/(1504230*Pi)]*u^2)/
       (1059840*b^2) - (4769*d^12*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^2)/
       (4239360*b^2) + (K1^2*M^4*Sqrt[35/(730626*Pi)]*u^2)/(52992*b^2) + 
      (509*d^2*K1^2*M^4*Sqrt[35/(730626*Pi)]*u^2)/(423936*b^2) + 
      (1429*d^4*K1^2*M^4*Sqrt[35/(730626*Pi)]*u^2)/(211968*b^2) - 
      (125*d^6*K1^2*M^4*Sqrt[35/(730626*Pi)]*u^2)/(423936*b^2) + 
      (121*d^10*K1^2*M^4*Sqrt[65/(393414*Pi)]*u^2)/(423936*b^2) + 
      (11*d^12*K1^2*M^4*Sqrt[65/(393414*Pi)]*u^2)/(3072*b^2) - 
      (K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/(1413120*b^2) - 
      (1043*d^4*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/(4239360*b^2) + 
      (91*d^6*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/(4239360*b^2) - 
      (143*d^10*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/(4239360*b^2) - 
      (143*d^14*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/(4239360*b^2) - 
      (7*d^2*K0^2*M^4*Sqrt[273/(93670*Pi)]*u^2)/(471040*b^2) + 
      (11*d^14*K1^2*M^4*Sqrt[455/(56202*Pi)]*u^2)/(141312*b^2) + 
      (143*d^8*K0^2*M^4*Sqrt[1547/(16530*Pi)]*u^2)/(4239360*b^2) - 
      (d^12*K0^2*M^4*u^2)/(8832*b^2*Sqrt[25571910*Pi]) + 
      (121*d^8*K1^2*M^4*u^2)/(117760*b^2*Sqrt[25571910*Pi]) + 
      (175139803*d^4*K0*K1*M^4*Sqrt[7/(3653130*Pi)]*u^3)/(8393932800*b^2) - 
      (144679*d^6*K0*K1*M^4*Sqrt[7/(3653130*Pi)]*u^3)/(254361600*b^2) - 
      (2248031*d^8*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^3)/(84787200*b^2) + 
      (8543257*d^12*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^3)/(763084800*b^2) - 
      (1524767*d^10*K0*K1*M^4*Sqrt[17/(1504230*Pi)]*u^3)/(1017446400*b^2) + 
      (78371*d^14*K0*K1*M^4*Sqrt[221/(115710*Pi)]*u^3)/(763084800*b^2) + 
      (3398053*K0*K1*M^4*u^3)/(8393932800*b^2*Sqrt[25571910*Pi]) + 
      (43392851*d^2*K0*K1*M^4*u^3)/(1678786560*b^2*Sqrt[25571910*Pi]) + 
      (102523177*d^10*K0*K1*M^4*u^3)/(3052339200*b^2*Sqrt[25571910*Pi]) + 
      (193669*K0^2*M^4*Sqrt[7/(3653130*Pi)]*u^4)/(16787865600*b^2) + 
      (2419187*d^2*K0^2*M^4*Sqrt[7/(3653130*Pi)]*u^4)/(3357573120*b^2) + 
      (2899361*d^4*K0^2*M^4*Sqrt[7/(3653130*Pi)]*u^4)/(729907200*b^2) + 
      (12037*d^10*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^4)/(61046784*b^2) + 
      (83376383*d^4*K1^2*M^4*Sqrt[17/(1504230*Pi)]*u^4)/(640991232000*b^2) + 
      (218549*d^14*K0^2*M^4*Sqrt[29/(881790*Pi)]*u^4)/(1526169600*b^2) - 
      (31163*d^8*K0^2*M^4*Sqrt[39/(655690*Pi)]*u^4)/(18841600*b^2) + 
      (23779*d^12*K0^2*M^4*Sqrt[1729/(14790*Pi)]*u^4)/(1526169600*b^2) - 
      (5309551549*d^2*K1^2*M^4*u^4)/(1762725888000*Sqrt[25571910]*b^2*
        Sqrt[Pi]) - (157*d^4*K0^2*M^4*u^4)/(1884160*b^2*Sqrt[25571910*Pi]) - 
      (1016503*d^6*K0^2*M^4*u^4)/(508723200*b^2*Sqrt[25571910*Pi]) - 
      (48689351*K1^2*M^4*u^4)/(881362944000*b^2*Sqrt[25571910*Pi]) - 
      (1391422367*d^4*K1^2*M^4*u^4)/(94012047360*b^2*Sqrt[25571910*Pi]) + 
      (25257437*d^6*K1^2*M^4*u^4)/(2543616000*b^2*Sqrt[25571910*Pi]) + 
      (646844057*d^8*K1^2*M^4*u^4)/(26707968000*b^2*Sqrt[25571910*Pi]) - 
      (646283899*d^10*K1^2*M^4*u^4)/(53415936000*b^2*Sqrt[25571910*Pi]) - 
      (3230093*d^12*K1^2*M^4*u^4)/(476928000*b^2*Sqrt[25571910*Pi]) + 
      (20270743*d^14*K1^2*M^4*u^4)/(53415936000*b^2*Sqrt[25571910*Pi]) - 
      (4363*d^6*K0*K1*M^4*Sqrt[19/(1345890*Pi)]*u^5)/(221184000*b^2) + 
      (3879467*d^14*K0*K1*M^4*Sqrt[377/(67830*Pi)]*u^5)/(427327488000*b^2) - 
      (114137249*K0*K1*M^4*u^5)/(3525451776000*b^2*Sqrt[25571910*Pi]) - 
      (9259606883*d^2*K0*K1*M^4*u^5)/(3525451776000*b^2*Sqrt[25571910*Pi]) - 
      (8696376671*d^4*K0*K1*M^4*u^5)/(503635968000*b^2*Sqrt[25571910*Pi]) + 
      (4548141413*d^8*K0*K1*M^4*u^5)/(106831872000*b^2*Sqrt[25571910*Pi]) - 
      (5418317*d^10*K0*K1*M^4*u^5)/(1548288000*b^2*Sqrt[25571910*Pi]) - 
      (1805333867*d^12*K0*K1*M^4*u^5)/(106831872000*b^2*Sqrt[25571910*Pi]) - 
      (50293811*d^14*K0*K1*M^4*u^5)/(9496166400*b^2*Sqrt[25571910*Pi]) + 
      (1785339*d^10*K0^2*M^4*Sqrt[3/(8523970*Pi)]*u^6)/(5275648000*b^2) - 
      (819612473*d^4*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^6)/
       (2563964928000*b^2) - (21845039*d^2*K0^2*M^4*Sqrt[17/(1504230*Pi)]*
        u^6)/(1281982464000*b^2) - (136188811*d^12*K0^2*M^4*
        Sqrt[17/(1504230*Pi)]*u^6)/(427327488000*b^2) - 
      (28503193*d^10*K1^2*M^4*Sqrt[17/(1504230*Pi)]*u^6)/(142442496000*b^2) - 
      (17502881*d^14*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^6)/(427327488000*b^2) - 
      (25994791*d^2*K1^2*M^4*Sqrt[19/(1345890*Pi)]*u^6)/(183140352000*b^2) + 
      (1425883*d^8*K1^2*M^4*Sqrt[247/(103530*Pi)]*u^6)/(20348928000*b^2) + 
      (259081*d^6*K1^2*M^4*Sqrt[323/(79170*Pi)]*u^6)/(20348928000*b^2) + 
      (4556681*K0^2*M^4*u^6)/(1281982464000*b^2*Sqrt[25571910*Pi]) - 
      (24638447*d^4*K0^2*M^4*u^6)/(170930995200*b^2*Sqrt[25571910*Pi]) - 
      (18319207*d^6*K0^2*M^4*u^6)/(6782976000*b^2*Sqrt[25571910*Pi]) + 
      (5327729993*d^8*K0^2*M^4*u^6)/(427327488000*b^2*Sqrt[25571910*Pi]) - 
      (9491611*K1^2*M^4*u^6)/(183140352000*b^2*Sqrt[25571910*Pi]) - 
      (2209563019*d^4*K1^2*M^4*u^6)/(183140352000*b^2*Sqrt[25571910*Pi]) + 
      (28057*d^8*K1^2*M^4*u^6)/(3276800*b^2*Sqrt[25571910*Pi]) - 
      (887817241*d^12*K1^2*M^4*u^6)/(85465497600*b^2*Sqrt[25571910*Pi]) - 
      (117867199*d^14*K1^2*M^4*u^6)/(85465497600*b^2*Sqrt[25571910*Pi]) - 
      (311742791*d^12*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^7)/
       (854654976000*b^2) - (11613907*K0*K1*M^4*Sqrt[17/(1504230*Pi)]*u^7)/
       (11281445683200*b^2) - (88031*d^10*K0*K1*M^4*Sqrt[133/(192270*Pi)]*
        u^7)/(15261696000*b^2) + (75991*K0*K1*M^4*u^7)/
       (68372398080*b^2*Sqrt[25571910*Pi]) - (4178669311*d^2*K0*K1*M^4*u^7)/
       (3525451776000*b^2*Sqrt[25571910*Pi]) - (3556856269*d^4*K0*K1*M^4*u^7)/
       (503635968000*b^2*Sqrt[25571910*Pi]) + (391243*d^6*K0*K1*M^4*u^7)/
       (1695744000*b^2*Sqrt[25571910*Pi]) + (1781912303*d^8*K0*K1*M^4*u^7)/
       (106831872000*b^2*Sqrt[25571910*Pi]) - (367034441*d^12*K0*K1*M^4*u^7)/
       (170930995200*b^2*Sqrt[25571910*Pi]) - (11751473*d^14*K0*K1*M^4*u^7)/
       (11870208000*b^2*Sqrt[25571910*Pi]) - 
      (281047*d^10*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^8)/(64099123200*b^2) - 
      (1479563*d^10*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^8)/(106831872000*b^2) + 
      (3707371*d^8*K0^2*M^4*Sqrt[17/(1504230*Pi)]*u^8)/(26707968000*b^2) - 
      (2360243*d^2*K0^2*M^4*Sqrt[29/(881790*Pi)]*u^8)/(705090355200*b^2) + 
      (5400383*d^8*K1^2*M^4*Sqrt[29/(881790*Pi)]*u^8)/(53415936000*b^2) - 
      (6157*d^6*K0^2*M^4*Sqrt[133/(192270*Pi)]*u^8)/(5087232000*b^2) - 
      (8663*K1^2*M^4*Sqrt[247/(103530*Pi)]*u^8)/(352545177600*b^2) - 
      (1062765049*d^2*K1^2*M^4*u^8)/(3525451776000*Sqrt[25571910]*b^2*
        Sqrt[Pi]) + (259169*K0^2*M^4*u^8)/(440681472000*b^2*
        Sqrt[25571910*Pi]) - (241503799*d^4*K0^2*M^4*u^8)/
       (251817984000*b^2*Sqrt[25571910*Pi]) - (151910107*d^12*K0^2*M^4*u^8)/
       (160247808000*b^2*Sqrt[25571910*Pi]) - (44333633*d^14*K0^2*M^4*u^8)/
       (320495616000*b^2*Sqrt[25571910*Pi]) - (473*K1^2*M^4*u^8)/
       (572313600*b^2*Sqrt[25571910*Pi]) - (161281489*d^4*K1^2*M^4*u^8)/
       (125908992000*b^2*Sqrt[25571910*Pi]) + (10949*d^6*K1^2*M^4*u^8)/
       (40697856*b^2*Sqrt[25571910*Pi]) - (8346941*d^12*K1^2*M^4*u^8)/
       (6676992000*b^2*Sqrt[25571910*Pi]) - (19391357*d^14*K1^2*M^4*u^8)/
       (106831872000*b^2*Sqrt[25571910*Pi]) - 
      (89*d^6*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^9)/(317952000*b^2) - 
      (143303*d^14*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^9)/(24037171200*b^2) - 
      (1847873*d^4*K0*K1*M^4*Sqrt[29/(881790*Pi)]*u^9)/(97929216000*b^2) - 
      (169489*K0*K1*M^4*u^9)/(125908992000*b^2*Sqrt[25571910*Pi]) - 
      (6951557*d^2*K0*K1*M^4*u^9)/(73446912000*b^2*Sqrt[25571910*Pi]) + 
      (349*d^6*K0*K1*M^4*u^9)/(15261696*b^2*Sqrt[25571910*Pi]) + 
      (103677853*d^8*K0*K1*M^4*u^9)/(80123904000*b^2*Sqrt[25571910*Pi]) - 
      (397771*d^10*K0*K1*M^4*u^9)/(7511616000*b^2*Sqrt[25571910*Pi]) - 
      (741077*d^12*K0*K1*M^4*u^9)/(1373552640*b^2*Sqrt[25571910*Pi]) - 
      (63671*d^14*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^10)/(120185856000*b^2) + 
      (558829*d^8*K0^2*M^4*Sqrt[17/(1504230*Pi)]*u^10)/(80123904000*b^2) - 
      (21481*d^4*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^10)/(7122124800*b^2) - 
      (128563*K1^2*M^4*Sqrt[19/(1345890*Pi)]*u^10)/(7932266496000*b^2) - 
      (1242601*d^2*K1^2*M^4*Sqrt[19/(1345890*Pi)]*u^10)/(1983066624000*b^2) - 
      (272339*d^10*K1^2*M^4*Sqrt[29/(881790*Pi)]*u^10)/(961486848000*b^2) + 
      (K0^2*M^4*Sqrt[247/(103530*Pi)]*u^10)/(16024780800*b^2) - 
      (95987*d^12*K0^2*M^4*Sqrt[551/(46410*Pi)]*u^10)/(961486848000*b^2) - 
      (9323*d^2*K0^2*M^4*u^10)/(1335398400*Sqrt[25571910]*b^2*Sqrt[Pi]) + 
      (118957*d^4*K0^2*M^4*u^10)/(21366374400*b^2*Sqrt[25571910*Pi]) + 
      (1223*d^6*K0^2*M^4*u^10)/(1907712000*b^2*Sqrt[25571910*Pi]) - 
      (31379*d^10*K0^2*M^4*u^10)/(7511616000*b^2*Sqrt[25571910*Pi]) + 
      (118957*d^12*K0^2*M^4*u^10)/(21366374400*b^2*Sqrt[25571910*Pi]) - 
      (63807721*d^4*K1^2*M^4*u^10)/(1133180928000*b^2*Sqrt[25571910*Pi]) + 
      (103049*d^6*K1^2*M^4*u^10)/(40061952000*b^2*Sqrt[25571910*Pi]) + 
      (4732111*d^8*K1^2*M^4*u^10)/(34338816000*b^2*Sqrt[25571910*Pi]) + 
      (216329*d^10*K1^2*M^4*u^10)/(64099123200*b^2*Sqrt[25571910*Pi]) - 
      (14157569*d^12*K1^2*M^4*u^10)/(240371712000*b^2*Sqrt[25571910*Pi]) - 
      (975769*d^14*K1^2*M^4*u^10)/(120185856000*b^2*Sqrt[25571910*Pi]) - 
      (1861*K0*K1*M^4*Sqrt[7/(3653130*Pi)]*u^11)/(283295232000*b^2) + 
      (331*d^6*K0*K1*M^4*Sqrt[7/(3653130*Pi)]*u^11)/(8584704000*b^2) + 
      (563*d^8*K0*K1*M^4*Sqrt[29/(881790*Pi)]*u^11)/(536544000*b^2) - 
      (32801*d^12*K0*K1*M^4*Sqrt[29/(881790*Pi)]*u^11)/(60092928000*b^2) - 
      (4787*d^14*K0*K1*M^4*Sqrt[29/(881790*Pi)]*u^11)/(60092928000*b^2) - 
      (5906617*d^2*K0*K1*M^4*u^11)/(1983066624000*b^2*Sqrt[25571910*Pi]) - 
      (34299649*d^4*K0*K1*M^4*u^11)/(1983066624000*b^2*Sqrt[25571910*Pi]) + 
      (216331*d^8*K0*K1*M^4*u^11)/(20030976000*b^2*Sqrt[25571910*Pi]) - 
      (24553*d^10*K0*K1*M^4*u^11)/(20030976000*b^2*Sqrt[25571910*Pi]) - 
      (173*d^12*K0*K1*M^4*u^11)/(95385600*b^2*Sqrt[25571910*Pi]) - 
      (K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^12)/(9013939200*b^2) - 
      (K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^12)/(4590432000*b^2) - 
      (401*d^10*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^12)/(60092928000*b^2) - 
      (353*d^14*K1^2*M^4*Sqrt[19/(1345890*Pi)]*u^12)/(60092928000*b^2) - 
      (227*d^12*K0^2*M^4*Sqrt[29/(881790*Pi)]*u^12)/(6009292800*b^2) - 
      (71063*d^2*K0^2*M^4*u^12)/(396613324800*Sqrt[25571910]*b^2*Sqrt[Pi]) - 
      (43247*d^2*K1^2*M^4*u^12)/(220340736000*Sqrt[25571910]*b^2*Sqrt[Pi]) - 
      (37*K0^2*M^4*u^12)/(33051110400*b^2*Sqrt[25571910*Pi]) - 
      (207583*d^4*K0^2*M^4*u^12)/(198306662400*b^2*Sqrt[25571910*Pi]) - 
      (47*d^6*K0^2*M^4*u^12)/(1716940800*b^2*Sqrt[25571910*Pi]) + 
      (7697*d^8*K0^2*M^4*u^12)/(3004646400*b^2*Sqrt[25571910*Pi]) + 
      (1507*d^10*K0^2*M^4*u^12)/(30046464000*b^2*Sqrt[25571910*Pi]) - 
      (1607*d^14*K0^2*M^4*u^12)/(12018585600*b^2*Sqrt[25571910*Pi]) - 
      (127307*d^4*K1^2*M^4*u^12)/(110170368000*b^2*Sqrt[25571910*Pi]) - 
      (167*d^6*K1^2*M^4*u^12)/(4006195200*b^2*Sqrt[25571910*Pi]) + 
      (407*d^8*K1^2*M^4*u^12)/(143078400*b^2*Sqrt[25571910*Pi]) - 
      (5417*d^10*K1^2*M^4*u^12)/(60092928000*b^2*Sqrt[25571910*Pi]) - 
      (36403*d^12*K1^2*M^4*u^12)/(30046464000*b^2*Sqrt[25571910*Pi]) - 
      (d^14*K1^2*M^4*u^12)/(28615680*b^2*Sqrt[25571910*Pi]) - 
      (d^2*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^13)/(643852800*b^2) + 
      (d^6*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^13)/(938952000*b^2) + 
      (67*d^8*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^13)/(3755808000*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^13)/(938952000*b^2) - 
      (2567*d^4*K0*K1*M^4*Sqrt[17/(1504230*Pi)]*u^13)/(247883328000*b^2) - 
      (d^10*K0*K1*M^4*Sqrt[221/(115710*Pi)]*u^13)/(3755808000*b^2) - 
      (67*K0*K1*M^4*u^13)/(123941664000*b^2*Sqrt[25571910*Pi]) - 
      (3307*d^2*K0*K1*M^4*u^13)/(247883328000*b^2*Sqrt[25571910*Pi]) - 
      (157*d^4*K0*K1*M^4*u^13)/(4506969600*b^2*Sqrt[25571910*Pi]) - 
      (11*d^6*K0*K1*M^4*u^13)/(268272000*b^2*Sqrt[25571910*Pi]) + 
      (11*d^8*K0*K1*M^4*u^13)/(34776000*b^2*Sqrt[25571910*Pi]) + 
      (d^10*K0*K1*M^4*u^13)/(30046464*b^2*Sqrt[25571910*Pi]) - 
      (53*d^12*K0*K1*M^4*u^13)/(250387200*b^2*Sqrt[25571910*Pi]) - 
      (47*d^14*K0*K1*M^4*u^13)/(1877904000*b^2*Sqrt[25571910*Pi]) - 
      (d^2*K0^2*M^4*u^14)/(1502323200*Sqrt[25571910]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^14)/(1502323200*Sqrt[25571910]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^14)/(150232320*b^2*Sqrt[25571910*Pi]) - 
      (11*d^6*K0^2*M^4*u^14)/(7511616000*b^2*Sqrt[25571910*Pi]) + 
      (11*d^8*K0^2*M^4*u^14)/(625968000*b^2*Sqrt[25571910*Pi]) - 
      (11*d^10*K0^2*M^4*u^14)/(7511616000*b^2*Sqrt[25571910*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(150232320*b^2*Sqrt[25571910*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(1502323200*b^2*Sqrt[25571910*Pi]) - 
      (d^4*K1^2*M^4*u^14)/(150232320*b^2*Sqrt[25571910*Pi]) - 
      (11*d^6*K1^2*M^4*u^14)/(7511616000*b^2*Sqrt[25571910*Pi]) + 
      (11*d^8*K1^2*M^4*u^14)/(625968000*b^2*Sqrt[25571910*Pi]) - 
      (11*d^10*K1^2*M^4*u^14)/(7511616000*b^2*Sqrt[25571910*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(150232320*b^2*Sqrt[25571910*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(1502323200*b^2*Sqrt[25571910*Pi]))/Pi, 0, 
    ((13157*d^16*K1^2*M^4*Sqrt[3/(8523970*Pi)]*u^2)/(3650560*b^2) - 
      (242945*d^14*K1^2*M^4*Sqrt[5/(5114382*Pi)]*u^2)/(341692416*b^2) + 
      (20327*K1^2*M^4*Sqrt[7/(3653130*Pi)]*u^2)/(131420160*b^2) + 
      (348329*d^2*K1^2*M^4*Sqrt[7/(3653130*Pi)]*u^2)/(43806720*b^2) + 
      (721379*d^4*K1^2*M^4*Sqrt[7/(3653130*Pi)]*u^2)/(26284032*b^2) - 
      (54413*d^6*K1^2*M^4*Sqrt[7/(3653130*Pi)]*u^2)/(1413120*b^2) + 
      (6456411877*d^10*K1^2*M^4*Sqrt[7/(3653130*Pi)]*u^2)/
       (166246502400*b^2) + (2029*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (525680640*b^2) + (67979*d^2*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (262840320*b^2) + (137627*d^4*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (87613440*b^2) + (50183*d^6*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (262840320*b^2) - (509093*d^8*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (131420160*b^2) - (8723*d^10*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (52568064*b^2) + (459511*d^12*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (262840320*b^2) + (72397*d^14*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (262840320*b^2) - (481*d^16*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (58408960*b^2) - (169*d^12*K1^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (634880*b^2) - (222427*d^8*K1^2*M^4*u^2)/(847872*b^2*
        Sqrt[25571910*Pi]) + (1143644329*d^10*K1^2*M^4*u^2)/
       (41561625600*b^2*Sqrt[25571910*Pi]) - (11*d^14*K1^2*M^4*u^2)/
       (153088*b^2*Sqrt[25571910*Pi]) + (d^16*K1^2*M^4*u^2)/
       (1472*b^2*Sqrt[25571910*Pi]) - (13914890039*d^6*K0*K1*M^4*
        Sqrt[7/(3653130*Pi)]*u^3)/(520423833600*b^2) + 
      (801936823*d^10*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^3)/
       (47311257600*b^2) + (5477722927*d^12*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*
        u^3)/(104084766720*b^2) + (231070277*d^16*K0*K1*M^4*
        Sqrt[13/(1967070*Pi)]*u^3)/(346949222400*b^2) + 
      (642386639*d^14*K0*K1*M^4*Sqrt[91/(281010*Pi)]*u^3)/
       (520423833600*b^2) + (2751208921*K0*K1*M^4*u^3)/
       (1040847667200*b^2*Sqrt[25571910*Pi]) + (1208532887*d^2*K0*K1*M^4*u^3)/
       (7542374400*b^2*Sqrt[25571910*Pi]) + (47883971393*d^4*K0*K1*M^4*u^3)/
       (57824870400*b^2*Sqrt[25571910*Pi]) - (4808120689*d^8*K0*K1*M^4*u^3)/
       (2628403200*b^2*Sqrt[25571910*Pi]) + 
      (4131134629*d^12*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^4)/
       (208169533440*b^2) + (1870876823*d^2*K1^2*M^4*Sqrt[13/(1967070*Pi)]*
        u^4)/(170764070400*b^2) + (648211211*d^6*K1^2*M^4*
        Sqrt[17/(1504230*Pi)]*u^4)/(780635750400*b^2) + 
      (720306092810304937*d^4*K1^2*M^4*Sqrt[29/(881790*Pi)]*u^4)/
       (29553451875621273600*b^2) + (33668149997622418501*d^12*K1^2*M^4*
        Sqrt[29/(881790*Pi)]*u^4)/(1773207112537276416000*b^2) + 
      (38272579*d^10*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^4)/(94622515200*b^2) - 
      (9733276741*d^8*K1^2*M^4*Sqrt[221/(115710*Pi)]*u^4)/
       (1103929344000*b^2) + (17935081891*d^2*K0^2*M^4*u^4)/
       (346949222400*Sqrt[25571910]*b^2*Sqrt[Pi]) + (1723247371*K0^2*M^4*u^4)/
       (2081695334400*b^2*Sqrt[25571910*Pi]) + (32540293483*d^4*K0^2*M^4*u^4)/
       (115649740800*b^2*Sqrt[25571910*Pi]) - (31108000163*d^6*K0^2*M^4*u^4)/
       (1040847667200*b^2*Sqrt[25571910*Pi]) - (3387114319*d^8*K0^2*M^4*u^4)/
       (5256806400*b^2*Sqrt[25571910*Pi]) + (45448927679*d^14*K0^2*M^4*u^4)/
       (1040847667200*b^2*Sqrt[25571910*Pi]) + (1295729651*d^16*K0^2*M^4*u^4)/
       (693898444800*b^2*Sqrt[25571910*Pi]) + (17832662443*K1^2*M^4*u^4)/
       (8095481856000*b^2*Sqrt[25571910*Pi]) + 
      (3277856391941629*d^4*K1^2*M^4*u^4)/(28889004766003200*b^2*
        Sqrt[25571910*Pi]) - (222676361*d^10*K1^2*M^4*u^4)/
       (45997056000*b^2*Sqrt[25571910*Pi]) + 
      (98949968771226654371*d^12*K1^2*M^4*u^4)/(354641422507455283200*b^2*
        Sqrt[25571910*Pi]) + (3894468746353*d^14*K1^2*M^4*u^4)/
       (27322251264000*b^2*Sqrt[25571910*Pi]) + 
      (476082496997*d^16*K1^2*M^4*u^4)/(218578010112000*b^2*
        Sqrt[25571910*Pi]) + (259181874827*d^2*K0*K1*M^4*
        Sqrt[19/(1345890*Pi)]*u^5)/(43715602022400*b^2) - 
      (221765440829261071*d^6*K0*K1*M^4*Sqrt[29/(881790*Pi)]*u^5)/
       (208612601474973696000*b^2) + (27716041621*K0*K1*M^4*u^5)/
       (16190963712000*b^2*Sqrt[25571910*Pi]) + 
      (4168050165413*d^4*K0*K1*M^4*u^5)/(6245086003200*b^2*
        Sqrt[25571910*Pi]) + (571260501955511429*d^6*K0*K1*M^4*u^5)/
       (6729438757257216000*b^2*Sqrt[25571910*Pi]) - 
      (1777816564691*d^8*K0*K1*M^4*u^5)/(1103929344000*b^2*
        Sqrt[25571910*Pi]) - (371063325569*d^10*K0*K1*M^4*u^5)/
       (6623576064000*b^2*Sqrt[25571910*Pi]) + 
      (153767849018393*d^12*K0*K1*M^4*u^5)/(218578010112000*b^2*
        Sqrt[25571910*Pi]) + (27507370593539*d^14*K0*K1*M^4*u^5)/
       (218578010112000*b^2*Sqrt[25571910*Pi]) + 
      (565456623709*d^16*K0*K1*M^4*u^5)/(437156020224000*b^2*
        Sqrt[25571910*Pi]) + (8075731501*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^6)/
       (582874693632000*b^2) + (259529960329*d^12*K0^2*M^4*
        Sqrt[19/(1345890*Pi)]*u^6)/(38013566976000*b^2) + 
      (541088629278453097*d^14*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^6)/
       (373306760534163456000*b^2) + (3208573278629*d^2*K0^2*M^4*u^6)/
       (174862408089600*Sqrt[25571910]*b^2*Sqrt[Pi]) + 
      (30056164094569*d^2*K1^2*M^4*u^6)/(874312040448000*Sqrt[25571910]*b^2*
        Sqrt[Pi]) + (578899263373*d^4*K0^2*M^4*u^6)/(4996068802560*b^2*
        Sqrt[25571910*Pi]) + (550144083479*d^6*K0^2*M^4*u^6)/
       (24980344012800*b^2*Sqrt[25571910*Pi]) - 
      (19831796609*d^8*K0^2*M^4*u^6)/(68995584000*b^2*Sqrt[25571910*Pi]) - 
      (206002344823*d^10*K0^2*M^4*u^6)/(8831434752000*b^2*
        Sqrt[25571910*Pi]) - (234943665664279259*d^14*K0^2*M^4*u^6)/
       (74661352106832691200*b^2*Sqrt[25571910*Pi]) + 
      (251764865659*d^16*K0^2*M^4*u^6)/(1748624080896000*b^2*
        Sqrt[25571910*Pi]) + (316532325761*K1^2*M^4*u^6)/
       (582874693632000*b^2*Sqrt[25571910*Pi]) + 
      (1064995658711*d^4*K1^2*M^4*u^6)/(5430509568000*b^2*
        Sqrt[25571910*Pi]) + (8028937438693*d^6*K1^2*M^4*u^6)/
       (874312040448000*b^2*Sqrt[25571910*Pi]) - 
      (685716829699*d^8*K1^2*M^4*u^6)/(1471905792000*b^2*Sqrt[25571910*Pi]) - 
      (16934722991*d^10*K1^2*M^4*u^6)/(981270528000*b^2*Sqrt[25571910*Pi]) + 
      (59735379648859*d^12*K1^2*M^4*u^6)/(291437346816000*b^2*
        Sqrt[25571910*Pi]) + (3666154883023*d^14*K1^2*M^4*u^6)/
       (97145782272000*b^2*Sqrt[25571910*Pi]) + 
      (39755790673*d^16*K1^2*M^4*u^6)/(194291564544000*b^2*
        Sqrt[25571910*Pi]) + (397128737323*d^2*K0*K1*M^4*
        Sqrt[19/(1345890*Pi)]*u^7)/(437156020224000*b^2) + 
      (27888894498373*d^6*K0*K1*M^4*Sqrt[19/(1345890*Pi)]*u^7)/
       (35131447443456000*b^2) + (17946152082718357*d^10*K0*K1*M^4*
        Sqrt[29/(881790*Pi)]*u^7)/(221650889067159552000*b^2) + 
      (72796677607*K0*K1*M^4*u^7)/(291437346816000*b^2*Sqrt[25571910*Pi]) + 
      (6633312174019*d^4*K0*K1*M^4*u^7)/(62450860032000*b^2*
        Sqrt[25571910*Pi]) - (7383581890507*d^6*K0*K1*M^4*u^7)/
       (128815307292672000*b^2*Sqrt[25571910*Pi]) - 
      (81544474981*d^8*K0*K1*M^4*u^7)/(315408384000*b^2*Sqrt[25571910*Pi]) - 
      (18270936498541373357*d^10*K0*K1*M^4*u^7)/(886603556268638208000*b^2*
        Sqrt[25571910*Pi]) + (2199607057133*d^12*K0*K1*M^4*u^7)/
       (19006783488000*b^2*Sqrt[25571910*Pi]) + 
      (1942809048023*d^14*K0*K1*M^4*u^7)/(87431204044800*b^2*
        Sqrt[25571910*Pi]) + (16638338467*d^16*K0*K1*M^4*u^7)/
       (174862408089600*b^2*Sqrt[25571910*Pi]) - 
      (4919093339*d^10*K1^2*M^4*Sqrt[7/(3653130*Pi)]*u^8)/
       (11354701824000*b^2) + (40648278173*d^4*K0^2*M^4*Sqrt[13/(1967070*Pi)]*
        u^8)/(41633906688000*b^2) - (1656136709*d^8*K1^2*M^4*
        Sqrt[17/(1504230*Pi)]*u^8)/(691155763200*b^2) + 
      (24188187997*d^2*K0^2*M^4*u^8)/(13877968896000*Sqrt[25571910]*b^2*
        Sqrt[Pi]) + (2719107626101*d^2*K1^2*M^4*u^8)/
       (874312040448000*Sqrt[25571910]*b^2*Sqrt[Pi]) + 
      (3832116263*K0^2*M^4*u^8)/(218578010112000*b^2*Sqrt[25571910*Pi]) + 
      (2852640296827*d^6*K0^2*M^4*u^8)/(874312040448000*b^2*
        Sqrt[25571910*Pi]) - (120340128157*d^8*K0^2*M^4*u^8)/
       (3784900608000*b^2*Sqrt[25571910*Pi]) - 
      (10218052027*d^10*K0^2*M^4*u^8)/(3455778816000*b^2*Sqrt[25571910*Pi]) + 
      (4143817354757*d^12*K0^2*M^4*u^8)/(291437346816000*b^2*
        Sqrt[25571910*Pi]) + (26367484069*d^14*K0^2*M^4*u^8)/
       (9401204736000*b^2*Sqrt[25571910*Pi]) + 
      (11304137491*d^16*K0^2*M^4*u^8)/(874312040448000*b^2*
        Sqrt[25571910*Pi]) + (868546241*K1^2*M^4*u^8)/
       (15612715008000*b^2*Sqrt[25571910*Pi]) + 
      (2962397816503*d^4*K1^2*M^4*u^8)/(174862408089600*b^2*
        Sqrt[25571910*Pi]) + (1326259167301*d^6*K1^2*M^4*u^8)/
       (874312040448000*b^2*Sqrt[25571910*Pi]) + 
      (5381849744203*d^12*K1^2*M^4*u^8)/(291437346816000*b^2*
        Sqrt[25571910*Pi]) + (213190849457*d^14*K1^2*M^4*u^8)/
       (58287469363200*b^2*Sqrt[25571910*Pi]) + 
      (2457828127*d^16*K1^2*M^4*u^8)/(124901720064000*b^2*
        Sqrt[25571910*Pi]) + (568206911*K0*K1*M^4*Sqrt[17/(1504230*Pi)]*u^9)/
       (655734030336000*b^2) - (19292628167*d^8*K0*K1*M^4*
        Sqrt[17/(1504230*Pi)]*u^9)/(19870728192000*b^2) + 
      (697950402241*d^2*K0*K1*M^4*u^9)/(655734030336000*b^2*
        Sqrt[25571910*Pi]) + (4390088134951*d^4*K0*K1*M^4*u^9)/
       (655734030336000*b^2*Sqrt[25571910*Pi]) + 
      (291567135479*d^6*K0*K1*M^4*u^9)/(218578010112000*b^2*
        Sqrt[25571910*Pi]) - (169693801*d^10*K0*K1*M^4*u^9)/
       (103673364480*b^2*Sqrt[25571910*Pi]) + 
      (158673217139*d^12*K0*K1*M^4*u^9)/(21152710656000*b^2*
        Sqrt[25571910*Pi]) + (997893220631*d^14*K0*K1*M^4*u^9)/
       (655734030336000*b^2*Sqrt[25571910*Pi]) + 
      (203202221*d^16*K0*K1*M^4*u^9)/(18214834176000*b^2*Sqrt[25571910*Pi]) + 
      (19880153*K1^2*M^4*Sqrt[7/(3653130*Pi)]*u^10)/(46838145024000*b^2) + 
      (109037*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^10)/(40983376896000*b^2) - 
      (307691557*d^10*K0^2*M^4*Sqrt[17/(1504230*Pi)]*u^10)/
       (29806092288000*b^2) + (114044221*d^16*K1^2*M^4*Sqrt[17/(1504230*Pi)]*
        u^10)/(983601045504000*b^2) + (263970569*d^2*K0^2*M^4*
        Sqrt[19/(1345890*Pi)]*u^10)/(65573403033600*b^2) + 
      (12738925939*d^2*K1^2*M^4*Sqrt[221/(115710*Pi)]*u^10)/
       (22622824046592000*b^2) + (42020813*d^2*K1^2*M^4*u^10)/
       (22114197504000*Sqrt[25571910]*b^2*Sqrt[Pi]) + 
      (195321906019*d^4*K0^2*M^4*u^10)/(327867015168000*b^2*
        Sqrt[25571910*Pi]) + (16610236543*d^6*K0^2*M^4*u^10)/
       (109289005056000*b^2*Sqrt[25571910*Pi]) - 
      (2886189451*d^8*K0^2*M^4*u^10)/(1987072819200*b^2*Sqrt[25571910*Pi]) + 
      (217749048557*d^12*K0^2*M^4*u^10)/(327867015168000*b^2*
        Sqrt[25571910*Pi]) + (1293879217*d^14*K0^2*M^4*u^10)/
       (9367629004800*b^2*Sqrt[25571910*Pi]) + (53733319*d^16*K0^2*M^4*u^10)/
       (36429668352000*b^2*Sqrt[25571910*Pi]) + 
      (82264717961*d^4*K1^2*M^4*u^10)/(122950130688000*b^2*
        Sqrt[25571910*Pi]) + (1148814529*d^6*K1^2*M^4*u^10)/
       (7932266496000*b^2*Sqrt[25571910*Pi]) - 
      (12580769119*d^8*K1^2*M^4*u^10)/(7451523072000*b^2*Sqrt[25571910*Pi]) - 
      (102774359*d^10*K1^2*M^4*u^10)/(480743424000*b^2*Sqrt[25571910*Pi]) + 
      (194494436963*d^12*K1^2*M^4*u^10)/(245900261376000*b^2*
        Sqrt[25571910*Pi]) + (2550855623*d^14*K1^2*M^4*u^10)/
       (15368766336000*b^2*Sqrt[25571910*Pi]) + 
      (16578071*d^16*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^11)/
       (245900261376000*b^2) + (9558985001265671*d^2*K0*K1*M^4*
        Sqrt[17/(1504230*Pi)]*u^11)/(4693783533186908160000*b^2) + 
      (1642103297426209*d^14*K0*K1*M^4*Sqrt[19/(1345890*Pi)]*u^11)/
       (1199914587431239680000*b^2) + (3385544443*d^4*K0*K1*M^4*
        Sqrt[29/(881790*Pi)]*u^11)/(491800522752000*b^2) + 
      (385429453987*d^12*K0*K1*M^4*Sqrt[29/(881790*Pi)]*u^11)/
       (47759295209472000*b^2) + (71891563*K0*K1*M^4*u^11)/
       (163933507584000*b^2*Sqrt[25571910*Pi]) - 
      (14984859784998247*d^2*K0*K1*M^4*u^11)/(4693783533186908160000*b^2*
        Sqrt[25571910*Pi]) + (26938313309*d^6*K0*K1*M^4*u^11)/
       (491800522752000*b^2*Sqrt[25571910*Pi]) - 
      (7380534251*d^8*K0*K1*M^4*u^11)/(14903046144000*b^2*
        Sqrt[25571910*Pi]) - (18691579*d^10*K0*K1*M^4*u^11)/
       (236556288000*b^2*Sqrt[25571910*Pi]) + 
      (102140782021*d^12*K0*K1*M^4*u^11)/(61404808126464000*b^2*
        Sqrt[25571910*Pi]) + (30472927857128429*d^14*K0*K1*M^4*u^11)/
       (1199914587431239680000*b^2*Sqrt[25571910*Pi]) - 
      (9323747*d^8*K0^2*M^4*Sqrt[7/(3653130*Pi)]*u^12)/(2129006592000*b^2) + 
      (29903893*d^6*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^12)/
       (98360104550400*b^2) - (316411*d^10*K0^2*M^4*Sqrt[13/(1967070*Pi)]*
        u^12)/(647958528000*b^2) + (1060583*d^14*K0^2*M^4*
        Sqrt[13/(1967070*Pi)]*u^12)/(3934404182016*b^2) + 
      (12079141*d^6*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^12)/
       (32786701516800*b^2) + (437833611251*d^14*K1^2*M^4*
        Sqrt[17/(1504230*Pi)]*u^12)/(2744902650986496000*b^2) + 
      (427586921*d^12*K1^2*M^4*Sqrt[29/(881790*Pi)]*u^12)/
       (754094134886400*b^2) + (898821797*d^2*K0^2*M^4*u^12)/
       (491800522752000*Sqrt[25571910]*b^2*Sqrt[Pi]) + 
      (1105156511*d^2*K1^2*M^4*u^12)/(491800522752000*Sqrt[25571910]*b^2*
        Sqrt[Pi]) - (9509*K0^2*M^4*u^12)/(54644502528000*b^2*
        Sqrt[25571910*Pi]) + (6189334727*d^4*K0^2*M^4*u^12)/
       (491800522752000*b^2*Sqrt[25571910*Pi]) + 
      (1057342051*d^12*K0^2*M^4*u^12)/(70257217536000*b^2*
        Sqrt[25571910*Pi]) + (10465129*d^16*K0^2*M^4*u^12)/
       (122950130688000*b^2*Sqrt[25571910*Pi]) + (4401401*K1^2*M^4*u^12)/
       (70257217536000*b^2*Sqrt[25571910*Pi]) + 
      (6633080189*d^4*K1^2*M^4*u^12)/(491800522752000*b^2*
        Sqrt[25571910*Pi]) - (169602343*d^8*K1^2*M^4*u^12)/
       (4967682048000*b^2*Sqrt[25571910*Pi]) - (22153007*d^10*K1^2*M^4*u^12)/
       (2980609228800*b^2*Sqrt[25571910*Pi]) + (159371*d^12*K1^2*M^4*u^12)/
       (368569958400*b^2*Sqrt[25571910*Pi]) + (1416366971*d^14*K1^2*M^4*u^12)/
       (1093151195136000*b^2*Sqrt[25571910*Pi]) + (274069*d^16*K1^2*M^4*u^12)/
       (2644088832000*b^2*Sqrt[25571910*Pi]) + 
      (45151*K0*K1*M^4*Sqrt[17/(1504230*Pi)]*u^13)/(122950130688000*b^2) + 
      (6130741*d^14*K0*K1*M^4*Sqrt[19/(1345890*Pi)]*u^13)/
       (122950130688000*b^2) + (2121517*d^2*K0*K1*M^4*u^13)/
       (4918005227520*b^2*Sqrt[25571910*Pi]) + (332128879*d^4*K0*K1*M^4*u^13)/
       (122950130688000*b^2*Sqrt[25571910*Pi]) + 
      (21484259*d^6*K0*K1*M^4*u^13)/(17564304384000*b^2*Sqrt[25571910*Pi]) - 
      (3626837*d^8*K0*K1*M^4*u^13)/(532251648000*b^2*Sqrt[25571910*Pi]) - 
      (1078031*d^10*K0*K1*M^4*u^13)/(532251648000*b^2*Sqrt[25571910*Pi]) + 
      (13865491*d^12*K0*K1*M^4*u^13)/(3966133248000*b^2*Sqrt[25571910*Pi]) + 
      (523253*d^16*K0*K1*M^4*u^13)/(15368766336000*b^2*Sqrt[25571910*Pi]) + 
      (46639*d^6*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^14)/(13364144640000*b^2) + 
      (131*d^16*K0^2*M^4*Sqrt[17/(1504230*Pi)]*u^14)/(910741708800*b^2) + 
      (20341*d^16*K1^2*M^4*Sqrt[17/(1504230*Pi)]*u^14)/
       (122950130688000*b^2) + (3809123*d^2*K0^2*M^4*Sqrt[19/(1345890*Pi)]*
        u^14)/(4795055096832000*b^2) - 
      (26687*d^8*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^14)/(1956024806400*b^2) + 
      (9601*d^12*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^14)/(1280730528000*b^2) + 
      (203747*d^2*K1^2*M^4*Sqrt[29/(881790*Pi)]*u^14)/(685007870976000*b^2) + 
      (617*d^14*K1^2*M^4*Sqrt[551/(46410*Pi)]*u^14)/(6147506534400*b^2) + 
      (9835387*d^2*K0^2*M^4*u^14)/(4795055096832000*Sqrt[25571910]*b^2*
        Sqrt[Pi]) + (8957167*d^2*K1^2*M^4*u^14)/(959011019366400*
        Sqrt[25571910]*b^2*Sqrt[Pi]) + (44417*K0^2*M^4*u^14)/
       (122950130688000*b^2*Sqrt[25571910*Pi]) + (1538149*d^4*K0^2*M^4*u^14)/
       (15368766336000*b^2*Sqrt[25571910*Pi]) + (341303*d^6*K0^2*M^4*u^14)/
       (13364144640000*b^2*Sqrt[25571910*Pi]) - (4961*d^8*K0^2*M^4*u^14)/
       (1261951488000*b^2*Sqrt[25571910*Pi]) - (111751*d^10*K0^2*M^4*u^14)/
       (931440384000*b^2*Sqrt[25571910*Pi]) + (72833*d^14*K0^2*M^4*u^14)/
       (1463692032000*b^2*Sqrt[25571910*Pi]) + (569*K1^2*M^4*u^14)/
       (1517902848000*b^2*Sqrt[25571910*Pi]) + (14821*d^4*K1^2*M^4*u^14)/
       (139716057600*b^2*Sqrt[25571910*Pi]) + (2408641*d^6*K1^2*M^4*u^14)/
       (30737532672000*b^2*Sqrt[25571910*Pi]) - (62137*d^8*K1^2*M^4*u^14)/
       (223545692160*b^2*Sqrt[25571910*Pi]) - (125401*d^10*K1^2*M^4*u^14)/
       (931440384000*b^2*Sqrt[25571910*Pi]) + (2331391*d^12*K1^2*M^4*u^14)/
       (15368766336000*b^2*Sqrt[25571910*Pi]) + 
      (83*d^6*K0*K1*M^4*Sqrt[7/(3653130*Pi)]*u^15)/(149695776000*b^2) + 
      (37*d^16*K0*K1*M^4*Sqrt[7/(3653130*Pi)]*u^15)/(264277728000*b^2) - 
      (767*d^8*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^15)/(349290144000*b^2) - 
      (1499*d^10*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^15)/(698580288000*b^2) + 
      (3511*d^12*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^15)/(2561461056000*b^2) + 
      (K0*K1*M^4*Sqrt[19/(1345890*Pi)]*u^15)/(731846016000*b^2) + 
      (27229*d^4*K0*K1*M^4*Sqrt[29/(881790*Pi)]*u^15)/(46106299008000*b^2) + 
      (157*d^2*K0*K1*M^4*u^15)/(99797184000*b^2*Sqrt[25571910*Pi]) - 
      (671*d^4*K0*K1*M^4*u^15)/(119756620800*b^2*Sqrt[25571910*Pi]) + 
      (7723*d^6*K0*K1*M^4*u^15)/(743649984000*b^2*Sqrt[25571910*Pi]) + 
      (8999*d^14*K0*K1*M^4*u^15)/(853820352000*b^2*Sqrt[25571910*Pi]) - 
      (743*d^16*K0*K1*M^4*u^15)/(2594726784000*b^2*Sqrt[25571910*Pi]) + 
      (K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^16)/(15368766336000*b^2) + 
      (d^2*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^16)/(274442256000*b^2) + 
      (19*d^4*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^16)/(768438316800*b^2) + 
      (d^14*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^16)/(34929014400*b^2) + 
      (d^16*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^16)/(465720192000*b^2) + 
      (K1^2*M^4*Sqrt[19/(1345890*Pi)]*u^16)/(15368766336000*b^2) + 
      (d^2*K1^2*M^4*Sqrt[19/(1345890*Pi)]*u^16)/(274442256000*b^2) + 
      (19*d^4*K1^2*M^4*Sqrt[19/(1345890*Pi)]*u^16)/(768438316800*b^2) + 
      (d^14*K1^2*M^4*Sqrt[19/(1345890*Pi)]*u^16)/(34929014400*b^2) + 
      (d^16*K1^2*M^4*Sqrt[19/(1345890*Pi)]*u^16)/(465720192000*b^2) + 
      (d^6*K0^2*M^4*Sqrt[247/(103530*Pi)]*u^16)/(384219158400*b^2) - 
      (d^8*K0^2*M^4*Sqrt[247/(103530*Pi)]*u^16)/(232860096000*b^2) - 
      (d^10*K0^2*M^4*Sqrt[247/(103530*Pi)]*u^16)/(174645072000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[247/(103530*Pi)]*u^16)/(349290144000*b^2) + 
      (d^6*K1^2*M^4*Sqrt[247/(103530*Pi)]*u^16)/(384219158400*b^2) - 
      (d^8*K1^2*M^4*Sqrt[247/(103530*Pi)]*u^16)/(232860096000*b^2) - 
      (d^10*K1^2*M^4*Sqrt[247/(103530*Pi)]*u^16)/(174645072000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[247/(103530*Pi)]*u^16)/(349290144000*b^2))/Pi, 0, 
    ((-305259521227*d^14*K1^2*M^4*Sqrt[3/(8523970*Pi)]*u^2)/
       (14999128883200*b^2) - (2710319*d^2*K1^2*M^4*Sqrt[7/(3653130*Pi)]*u^2)/
       (210272256*b^2) - (53883157*d^12*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^2)/
       (1156497408*b^2) - (842851*d^16*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^2)/
       (1156497408*b^2) + (316544513*d^16*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^2)/
       (851953090560*b^2) - (18141*K1^2*M^4*Sqrt[21/(1217710*Pi)]*u^2)/
       (321249280*b^2) - (167*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (20951040*b^2) - (2750119*d^2*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (4625989632*b^2) - (48440567*d^4*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (11564974080*b^2) - (4301521*d^6*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (2312994816*b^2) + (128546213*d^8*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (11564974080*b^2) - (13240721*d^12*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (2312994816*b^2) - (12088811*d^14*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (11564974080*b^2) - (17213*d^18*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (23129948160*b^2) + (105559*d^18*K1^2*M^4*Sqrt[91/(281010*Pi)]*u^2)/
       (3854991360*b^2) - (26115803*d^4*K1^2*M^4*Sqrt[133/(192270*Pi)]*u^2)/
       (5782487040*b^2) - (520541*d^6*K1^2*M^4*Sqrt[133/(192270*Pi)]*u^2)/
       (1156497408*b^2) + (21203*d^10*K0^2*M^4*Sqrt[1729/(14790*Pi)]*u^2)/
       (180702720*b^2) - (2184227*d^16*K0^2*M^4*u^2)/
       (29043855360*b^2*Sqrt[25571910*Pi]) + (812542547*d^8*K1^2*M^4*u^2)/
       (525680640*b^2*Sqrt[25571910*Pi]) - (175924871*d^10*K1^2*M^4*u^2)/
       (1445621760*b^2*Sqrt[25571910*Pi]) + (110915009*d^14*K1^2*M^4*u^2)/
       (65978572800*b^2*Sqrt[25571910*Pi]) - 
      (1991185661*K0*K1*M^4*Sqrt[7/(3653130*Pi)]*u^3)/(2862331084800*b^2) - 
      (787171519163*d^2*K0*K1*M^4*Sqrt[7/(3653130*Pi)]*u^3)/
       (15265765785600*b^2) - (1112393542441*d^4*K0*K1*M^4*
        Sqrt[17/(1504230*Pi)]*u^3)/(7632882892800*b^2) - 
      (58283996976867317*d^14*K0*K1*M^4*Sqrt[17/(1504230*Pi)]*u^3)/
       (1858087948360089600*b^2) - (289330868759*d^12*K0*K1*M^4*
        Sqrt[247/(103530*Pi)]*u^3)/(22898648678400*b^2) - 
      (1763535095731*d^6*K0*K1*M^4*u^3)/(2081695334400*b^2*
        Sqrt[25571910*Pi]) + (49454243751083*d^8*K0*K1*M^4*u^3)/
       (7632882892800*b^2*Sqrt[25571910*Pi]) + 
      (109636405481*d^10*K0*K1*M^4*u^3)/(130105958400*b^2*
        Sqrt[25571910*Pi]) - (699420140091203*d^14*K0*K1*M^4*u^3)/
       (1858087948360089600*b^2*Sqrt[25571910*Pi]) + 
      (95794966871*d^16*K0*K1*M^4*u^3)/(4579729735680*b^2*
        Sqrt[25571910*Pi]) + (108261050231*d^18*K0*K1*M^4*u^3)/
       (45797297356800*b^2*Sqrt[25571910*Pi]) - 
      (3929400551291*d^12*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^4)/
       (45797297356800*b^2) - (261574572262397*d^6*K1^2*M^4*
        Sqrt[19/(1345890*Pi)]*u^4)/(4808716222464000*b^2) - 
      (5038494386573*d^14*K1^2*M^4*Sqrt[19/(1345890*Pi)]*u^4)/
       (155119878144000*b^2) + (621005709431*d^18*K1^2*M^4*
        Sqrt[19/(1345890*Pi)]*u^4)/(9617432444928000*b^2) - 
      (166489386277*d^2*K0^2*M^4*u^4)/(1327457894400*Sqrt[25571910]*b^2*
        Sqrt[Pi]) - (6185158692707999*d^2*K1^2*M^4*u^4)/
       (17860945969152000*Sqrt[25571910]*b^2*Sqrt[Pi]) - 
      (9689340407*K0^2*M^4*u^4)/(5724662169600*b^2*Sqrt[25571910*Pi]) - 
      (13225795455287*d^4*K0^2*M^4*u^4)/(15265765785600*b^2*
        Sqrt[25571910*Pi]) - (58794534587*d^6*K0^2*M^4*u^4)/
       (181016985600*b^2*Sqrt[25571910*Pi]) + 
      (34657070407493*d^8*K0^2*M^4*u^4)/(15265765785600*b^2*
        Sqrt[25571910*Pi]) + (5775815321*d^10*K0^2*M^4*u^4)/
       (16263244800*b^2*Sqrt[25571910*Pi]) - 
      (9220386184753*d^14*K0^2*M^4*u^4)/(45797297356800*b^2*
        Sqrt[25571910*Pi]) + (82613033513*d^16*K0^2*M^4*u^4)/
       (9159459471360*b^2*Sqrt[25571910*Pi]) + 
      (54846367481*d^18*K0^2*M^4*u^4)/(91594594713600*b^2*
        Sqrt[25571910*Pi]) - (72594711780677*K1^2*M^4*u^4)/
       (15628327723008000*b^2*Sqrt[25571910*Pi]) - 
      (13795781348912807*d^4*K1^2*M^4*u^4)/(5683028262912000*b^2*
        Sqrt[25571910*Pi]) + (1464997464463711*d^8*K1^2*M^4*u^4)/
       (228986486784000*b^2*Sqrt[25571910*Pi]) + 
      (44622747996769*d^10*K1^2*M^4*u^4)/(36429668352000*b^2*
        Sqrt[25571910*Pi]) - (5171962918435921*d^12*K1^2*M^4*u^4)/
       (1602905407488000*b^2*Sqrt[25571910*Pi]) + 
      (141341100977*d^16*K1^2*M^4*u^4)/(4431996518400*b^2*
        Sqrt[25571910*Pi]) + (3157947351673*d^10*K0*K1*M^4*
        Sqrt[13/(1967070*Pi)]*u^5)/(36429668352000*b^2) - 
      (18875692810433*d^2*K0*K1*M^4*Sqrt[551/(46410*Pi)]*u^5)/
       (35721891938304000*b^2) - (122770886842699*K0*K1*M^4*u^5)/
       (31256655446016000*b^2*Sqrt[25571910*Pi]) - 
      (23222278106132719*d^4*K0*K1*M^4*u^5)/(11366056525824000*b^2*
        Sqrt[25571910*Pi]) - (113937929992354063*d^6*K0*K1*M^4*u^5)/
       (125026621784064000*b^2*Sqrt[25571910*Pi]) + 
      (17266210762901249*d^8*K0*K1*M^4*u^5)/(3205810814976000*b^2*
        Sqrt[25571910*Pi]) - (284007146319287*d^12*K0*K1*M^4*u^5)/
       (103413252096000*b^2*Sqrt[25571910*Pi]) - 
      (750128192413507*d^14*K0*K1*M^4*u^5)/(1373918920704000*b^2*
        Sqrt[25571910*Pi]) + (2155797241009*d^16*K0*K1*M^4*u^5)/
       (76939459559424*b^2*Sqrt[25571910*Pi]) + 
      (18735752264773*d^18*K0*K1*M^4*u^5)/(19234864889856000*b^2*
        Sqrt[25571910*Pi]) + (846000318236402219809*d^18*K0^2*M^4*
        Sqrt[13/(1967070*Pi)]*u^6)/(32069581434772430782464000*b^2) - 
      (2790387187389517*d^2*K1^2*M^4*Sqrt[17/(1504230*Pi)]*u^6)/
       (538576216915968000*b^2) - (11238856755739*d^14*K1^2*M^4*
        Sqrt[17/(1504230*Pi)]*u^6)/(1165749387264000*b^2) - 
      (19898738392376973931*K0^2*M^4*Sqrt[29/(881790*Pi)]*u^6)/
       (1456394108430616363008000*b^2) - (238241024164243*d^2*K0^2*M^4*u^6)/
       (4609276379136000*Sqrt[25571910]*b^2*Sqrt[Pi]) - 
      (144426659150412505483*K0^2*M^4*u^6)/(485464702810205454336000*b^2*
        Sqrt[25571910*Pi]) - (183852969659553599*d^4*K0^2*M^4*u^6)/
       (500106487136256000*b^2*Sqrt[25571910*Pi]) - 
      (90013349972289493*d^6*K0^2*M^4*u^6)/(500106487136256000*b^2*
        Sqrt[25571910*Pi]) + (12487718762857979*d^8*K0^2*M^4*u^6)/
       (12823243259904000*b^2*Sqrt[25571910*Pi]) + 
      (1086972567839*d^10*K0^2*M^4*u^6)/(4700602368000*b^2*
        Sqrt[25571910*Pi]) - (6478057319327947*d^12*K0^2*M^4*u^6)/
       (12823243259904000*b^2*Sqrt[25571910*Pi]) - 
      (4056898320869239*d^14*K0^2*M^4*u^6)/(38469729779712000*b^2*
        Sqrt[25571910*Pi]) + (41426241826087*d^16*K0^2*M^4*u^6)/
       (7693945955942400*b^2*Sqrt[25571910*Pi]) - 
      (167196408525713517633019*d^18*K0^2*M^4*u^6)/
       (994157024477945354256384000*b^2*Sqrt[25571910*Pi]) - 
      (525920658386017*K1^2*M^4*u^6)/(437593176244224000*b^2*
        Sqrt[25571910*Pi]) - (192781639434478343*d^4*K1^2*M^4*u^6)/
       (318249582723072000*b^2*Sqrt[25571910*Pi]) - 
      (97075226160435167*d^6*K1^2*M^4*u^6)/(388971712217088000*b^2*
        Sqrt[25571910*Pi]) + (424139981757737411*d^8*K1^2*M^4*u^6)/
       (269288108457984000*b^2*Sqrt[25571910*Pi]) + 
      (109699745606021*d^10*K1^2*M^4*u^6)/(340010237952000*b^2*
        Sqrt[25571910*Pi]) - (19527819069755609*d^12*K1^2*M^4*u^6)/
       (24480737132544000*b^2*Sqrt[25571910*Pi]) + 
      (28759247035741*d^16*K1^2*M^4*u^6)/(3497248161792000*b^2*
        Sqrt[25571910*Pi]) + (1951792240033*d^18*K1^2*M^4*u^6)/
       (6994496323584000*b^2*Sqrt[25571910*Pi]) + 
      (663079129*d^18*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^7)/
       (50885885952000*b^2) + (6797876773*d^16*K0*K1*M^4*
        Sqrt[19/(1345890*Pi)]*u^7)/(27322251264000*b^2) - 
      (188353611263*K0*K1*M^4*u^7)/(294675539558400*b^2*Sqrt[25571910*Pi]) - 
      (1550082131948671*d^2*K0*K1*M^4*u^7)/(32414309351424000*b^2*
        Sqrt[25571910*Pi]) - (344439744350227*d^4*K0*K1*M^4*u^7)/
       (1020030713856000*b^2*Sqrt[25571910*Pi]) - 
      (1357846667552587*d^6*K0*K1*M^4*u^7)/(8751863524884480*b^2*
        Sqrt[25571910*Pi]) + (1296223066353221*d^8*K0*K1*M^4*u^7)/
       (1463522328576000*b^2*Sqrt[25571910*Pi]) + 
      (204860095746269*d^10*K0*K1*M^4*u^7)/(1020030713856000*b^2*
        Sqrt[25571910*Pi]) - (15258307852593521*d^12*K0*K1*M^4*u^7)/
       (33661013557248000*b^2*Sqrt[25571910*Pi]) - 
      (232844105842177*d^14*K0*K1*M^4*u^7)/(2404358111232000*b^2*
        Sqrt[25571910*Pi]) + (46374337326197*d^10*K1^2*M^4*
        Sqrt[17/(1504230*Pi)]*u^8)/(24480737132544000*b^2) - 
      (71157495649*d^12*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^8)/
       (24090902528000*b^2) - (164154371303291*d^2*K0^2*M^4*u^8)/
       (30441264434380800*Sqrt[25571910]*b^2*Sqrt[Pi]) - 
      (176567072200719611*d^2*K1^2*M^4*u^8)/(21004472459722752000*
        Sqrt[25571910]*b^2*Sqrt[Pi]) - (116037597774643*K0^2*M^4*u^8)/
       (1750372704976896000*b^2*Sqrt[25571910*Pi]) - 
      (35456341137719*d^4*K0^2*M^4*u^8)/(868671317606400*b^2*
        Sqrt[25571910*Pi]) - (38311505461093559*d^6*K0^2*M^4*u^8)/
       (1750372704976896000*b^2*Sqrt[25571910*Pi]) + 
      (639106171985063*d^8*K0^2*M^4*u^8)/(5854089314304000*b^2*
        Sqrt[25571910*Pi]) + (1026638683241*d^10*K0^2*M^4*u^8)/
       (38251151769600*b^2*Sqrt[25571910*Pi]) - 
      (15808498341733*d^14*K0^2*M^4*u^8)/(1282324325990400*b^2*
        Sqrt[25571910*Pi]) + (5542536628891*d^16*K0^2*M^4*u^8)/
       (9617432444928000*b^2*Sqrt[25571910*Pi]) + 
      (1810938781*d^18*K0^2*M^4*u^8)/(77716625817600*b^2*Sqrt[25571910*Pi]) - 
      (2550498081646127*K1^2*M^4*u^8)/(21004472459722752000*b^2*
        Sqrt[25571910*Pi]) - (36612302253533011*d^4*K1^2*M^4*u^8)/
       (656389764366336000*b^2*Sqrt[25571910*Pi]) - 
      (3327618159734153*d^6*K1^2*M^4*u^8)/(145864392081408000*b^2*
        Sqrt[25571910*Pi]) + (1548539490288859*d^8*K1^2*M^4*u^8)/
       (10771524338319360*b^2*Sqrt[25571910*Pi]) - 
      (4945509525558233*d^12*K1^2*M^4*u^8)/(67322027114496000*b^2*
        Sqrt[25571910*Pi]) - (155386631350253*d^14*K1^2*M^4*u^8)/
       (9617432444928000*b^2*Sqrt[25571910*Pi]) + 
      (5164904937287*d^16*K1^2*M^4*u^8)/(6994496323584000*b^2*
        Sqrt[25571910*Pi]) + (3971689349*d^18*K1^2*M^4*u^8)/
       (123896070144000*b^2*Sqrt[25571910*Pi]) + 
      (607031577841811*d^8*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^9)/
       (134644054228992000*b^2) - (257424664011391*d^4*K0*K1*M^4*
        Sqrt[19/(1345890*Pi)]*u^9)/(218796588122112000*b^2) + 
      (1163444803163*d^16*K0*K1*M^4*Sqrt[29/(881790*Pi)]*u^9)/
       (115409189339136000*b^2) - (430546473803311*K0*K1*M^4*u^9)/
       (10502236229861376000*b^2*Sqrt[25571910*Pi]) - 
      (1831991252889121*d^2*K0*K1*M^4*u^9)/(583457568325632000*b^2*
        Sqrt[25571910*Pi]) - (40321623865357*d^6*K0*K1*M^4*u^9)/
       (3729487297536000*b^2*Sqrt[25571910*Pi]) + 
      (264331604826923*d^10*K0*K1*M^4*u^9)/(18360552849408000*b^2*
        Sqrt[25571910*Pi]) - (3045078604416307*d^12*K0*K1*M^4*u^9)/
       (100983040671744000*b^2*Sqrt[25571910*Pi]) - 
      (3509903532221*d^14*K0*K1*M^4*u^9)/(515219595264000*b^2*
        Sqrt[25571910*Pi]) + (875797477949*d^18*K0*K1*M^4*u^9)/
       (57704594669568000*b^2*Sqrt[25571910*Pi]) - 
      (7025323931*d^14*K0^2*M^4*Sqrt[323/(79170*Pi)]*u^10)/
       (3606537166848000*b^2) - (1276350514361317*d^2*K0^2*M^4*u^10)/
       (5251118114930688000*Sqrt[25571910]*b^2*Sqrt[Pi]) - 
      (5909771671144379*d^2*K1^2*M^4*u^10)/(15753354344792064000*
        Sqrt[25571910]*b^2*Sqrt[Pi]) - (20191049468893*K0^2*M^4*u^10)/
       (10502236229861376000*b^2*Sqrt[25571910*Pi]) - 
      (5238476566510907*d^4*K0^2*M^4*u^10)/(2625559057465344000*b^2*
        Sqrt[25571910*Pi]) - (30939094477913*d^6*K0^2*M^4*u^10)/
       (28538685407232000*b^2*Sqrt[25571910*Pi]) + 
      (706966206993287*d^8*K0^2*M^4*u^10)/(134644054228992000*b^2*
        Sqrt[25571910*Pi]) + (25409646552853*d^10*K0^2*M^4*u^10)/
       (18360552849408000*b^2*Sqrt[25571910*Pi]) - 
      (546824725105567*d^12*K0^2*M^4*u^10)/(201966081343488000*b^2*
        Sqrt[25571910*Pi]) + (2862191034569*d^16*K0^2*M^4*u^10)/
       (115409189339136000*b^2*Sqrt[25571910*Pi]) + 
      (93299678389*d^18*K0^2*M^4*u^10)/(57704594669568000*b^2*
        Sqrt[25571910*Pi]) - (204194315023841*K1^2*M^4*u^10)/
       (31506708689584128000*b^2*Sqrt[25571910*Pi]) - 
      (18683751175308757*d^4*K1^2*M^4*u^10)/(7876677172396032000*b^2*
        Sqrt[25571910*Pi]) - (10842941816580031*d^6*K1^2*M^4*u^10)/
       (9845846465495040000*b^2*Sqrt[25571910*Pi]) + 
      (4166409509333713*d^8*K1^2*M^4*u^10)/(673220271144960000*b^2*
        Sqrt[25571910*Pi]) + (16668184955561*d^10*K1^2*M^4*u^10)/
       (10200307138560000*b^2*Sqrt[25571910*Pi]) - 
      (654319229141111*d^12*K1^2*M^4*u^10)/(201966081343488000*b^2*
        Sqrt[25571910*Pi]) - (1643316651617*d^14*K1^2*M^4*u^10)/
       (2163922300108800*b^2*Sqrt[25571910*Pi]) + 
      (10107775237333*d^16*K1^2*M^4*u^10)/(346227568017408000*b^2*
        Sqrt[25571910*Pi]) + (352659840707*d^18*K1^2*M^4*u^10)/
       (173113784008704000*b^2*Sqrt[25571910*Pi]) + 
      (954925415027*d^10*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^11)/
       (22950691061760000*b^2) + (32746111*d^18*K0*K1*M^4*
        Sqrt[13/(1967070*Pi)]*u^11)/(562057740288000*b^2) - 
      (12116283999257*d^4*K0*K1*M^4*Sqrt[29/(881790*Pi)]*u^11)/
       (492292323274752000*b^2) - (4838527966249*K0*K1*M^4*u^11)/
       (3938338586198016000*b^2*Sqrt[25571910*Pi]) - 
      (15638103964667*d^2*K0*K1*M^4*u^11)/(157533543447920640*b^2*
        Sqrt[25571910*Pi]) - (1860013599120773*d^6*K0*K1*M^4*u^11)/
       (4922923232747520000*b^2*Sqrt[25571910*Pi]) + 
      (17438716028119*d^8*K0*K1*M^4*u^11)/(9350281543680000*b^2*
        Sqrt[25571910*Pi]) - (1550971770697*d^12*K0*K1*M^4*u^11)/
       (1577860010496000*b^2*Sqrt[25571910*Pi]) - 
      (2595493174147*d^14*K0*K1*M^4*u^11)/(10819611500544000*b^2*
        Sqrt[25571910*Pi]) + (15454976767*d^16*K0*K1*M^4*u^11)/
       (1881671565312000*b^2*Sqrt[25571910*Pi]) + 
      (66671923*d^18*K1^2*M^4*Sqrt[7/(3653130*Pi)]*u^12)/
       (6182635143168000*b^2) + (652073797567*d^8*K1^2*M^4*
        Sqrt[13/(1967070*Pi)]*u^12)/(63114400419840000*b^2) + 
      (238482762983*d^10*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^12)/
       (68852073185280000*b^2) - (3434528123359*d^6*K0^2*M^4*
        Sqrt[19/(1345890*Pi)]*u^12)/(2461461616373760000*b^2) + 
      (5254408459*d^10*K0^2*M^4*Sqrt[19/(1345890*Pi)]*u^12)/
       (2550076784640000*b^2) - (43194797*d^14*K1^2*M^4*Sqrt[19/(1345890*Pi)]*
        u^12)/(42934966272000*b^2) - (100436407*d^12*K0^2*M^4*
        Sqrt[29/(881790*Pi)]*u^12)/(45243297792000*b^2) - 
      (2021984940901*d^2*K0^2*M^4*u^12)/(358030780563456000*Sqrt[25571910]*
        b^2*Sqrt[Pi]) - (10317543468857*d^2*K1^2*M^4*u^12)/
       (1312779528732672000*Sqrt[25571910]*b^2*Sqrt[Pi]) + 
      (62873575717*K0^2*M^4*u^12)/(1969169293099008000*b^2*
        Sqrt[25571910*Pi]) - (2105124200453*d^4*K0^2*M^4*u^12)/
       (44753847570432000*b^2*Sqrt[25571910*Pi]) + 
      (1690483360739*d^8*K0^2*M^4*u^12)/(14025422315520000*b^2*
        Sqrt[25571910*Pi]) - (45143233087*d^14*K0^2*M^4*u^12)/
       (2704902875136000*b^2*Sqrt[25571910*Pi]) + 
      (10579069651*d^16*K0^2*M^4*u^12)/(21639223001088000*b^2*
        Sqrt[25571910*Pi]) + (3408683*d^18*K0^2*M^4*u^12)/
       (53762044723200*b^2*Sqrt[25571910*Pi]) - (412713506969*K1^2*M^4*u^12)/
       (1969169293099008000*b^2*Sqrt[25571910*Pi]) - 
      (49545830371729*d^4*K1^2*M^4*u^12)/(984584646549504000*b^2*
        Sqrt[25571910*Pi]) - (73525148723867*d^6*K1^2*M^4*u^12)/
       (2461461616373760000*b^2*Sqrt[25571910*Pi]) - 
      (5497162440271*d^12*K1^2*M^4*u^12)/(75737280503808000*b^2*
        Sqrt[25571910*Pi]) + (3919415677*d^16*K1^2*M^4*u^12)/
       (7213074333696000*b^2*Sqrt[25571910*Pi]) - 
      (5597298667*d^4*K0*K1*M^4*Sqrt[17/(1504230*Pi)]*u^13)/
       (8790934344192000*b^2) - (11017962499*d^6*K0*K1*M^4*
        Sqrt[19/(1345890*Pi)]*u^13)/(29303114480640000*b^2) + 
      (46984555829*d^8*K0*K1*M^4*Sqrt[19/(1345890*Pi)]*u^13)/
       (31557200209920000*b^2) - (13023041*d^14*K0*K1*M^4*
        Sqrt[19/(1345890*Pi)]*u^13)/(54098057502720*b^2) - 
      (1397493413*K0*K1*M^4*u^13)/(70327474753536000*b^2*Sqrt[25571910*Pi]) - 
      (102457903337*d^2*K0*K1*M^4*u^13)/(70327474753536000*b^2*
        Sqrt[25571910*Pi]) + (96885364201*d^10*K0*K1*M^4*u^13)/
       (8606509148160000*b^2*Sqrt[25571910*Pi]) - 
      (37049536367*d^12*K0*K1*M^4*u^13)/(2366790015744000*b^2*
        Sqrt[25571910*Pi]) + (113142791*d^16*K0*K1*M^4*u^13)/
       (1081961150054400*b^2*Sqrt[25571910*Pi]) + 
      (40263521*d^18*K0*K1*M^4*u^13)/(1803268583424000*b^2*
        Sqrt[25571910*Pi]) + (801917*d^16*K1^2*M^4*Sqrt[13/(1967070*Pi)]*
        u^14)/(2404358111232000*b^2) + (963157963*d^8*K0^2*M^4*
        Sqrt[17/(1504230*Pi)]*u^14)/(14025422315520000*b^2) - 
      (103049*K0^2*M^4*Sqrt[29/(881790*Pi)]*u^14)/(5330483085312000*b^2) - 
      (58360307*d^12*K0^2*M^4*Sqrt[221/(115710*Pi)]*u^14)/
       (18934320125952000*b^2) - (4113577*d^14*K1^2*M^4*Sqrt[247/(103530*Pi)]*
        u^14)/(3864146964480000*b^2) - (16110859211*d^2*K0^2*M^4*u^14)/
       (281309899014144000*Sqrt[25571910]*b^2*Sqrt[Pi]) - 
      (85783611703*d^2*K1^2*M^4*u^14)/(1406549495070720000*Sqrt[25571910]*b^2*
        Sqrt[Pi]) - (2595013*K0^2*M^4*u^14)/(205478534932070400*b^2*
        Sqrt[25571910*Pi]) - (1587743681*d^4*K0^2*M^4*u^14)/
       (3516373737676800*b^2*Sqrt[25571910*Pi]) - 
      (126705408077*d^6*K0^2*M^4*u^14)/(351637373767680000*b^2*
        Sqrt[25571910*Pi]) + (21215466199*d^10*K0^2*M^4*u^14)/
       (34426036592640000*b^2*Sqrt[25571910*Pi]) - 
      (143269993*d^14*K0^2*M^4*u^14)/(601089527808000*b^2*
        Sqrt[25571910*Pi]) + (29171117*d^16*K0^2*M^4*u^14)/
       (7213074333696000*b^2*Sqrt[25571910*Pi]) + 
      (32347121*d^18*K0^2*M^4*u^14)/(21639223001088000*b^2*
        Sqrt[25571910*Pi]) - (897558691*K1^2*M^4*u^14)/
       (1406549495070720000*b^2*Sqrt[25571910*Pi]) - 
      (42056117401*d^4*K1^2*M^4*u^14)/(87909343441920000*b^2*
        Sqrt[25571910*Pi]) - (15422751161*d^6*K1^2*M^4*u^14)/
       (39070819307520000*b^2*Sqrt[25571910*Pi]) + 
      (1290460253*d^8*K1^2*M^4*u^14)/(1043213230080000*b^2*
        Sqrt[25571910*Pi]) + (23528772791*d^10*K1^2*M^4*u^14)/
       (34426036592640000*b^2*Sqrt[25571910*Pi]) - 
      (68996770769*d^12*K1^2*M^4*u^14)/(94671600629760000*b^2*
        Sqrt[25571910*Pi]) + (4120201*d^18*K1^2*M^4*u^14)/
       (2404358111232000*b^2*Sqrt[25571910*Pi]) + 
      (190997*d^16*K0*K1*M^4*Sqrt[17/(1504230*Pi)]*u^15)/
       (5409805750272000*b^2) + (58088263*d^10*K0*K1*M^4*
        Sqrt[19/(1345890*Pi)]*u^15)/(8606509148160000*b^2) - 
      (22653572273*d^2*K0*K1*M^4*Sqrt[29/(881790*Pi)]*u^15)/
       (83074329552614400000*b^2) - (14640601*K0*K1*M^4*u^15)/
       (117212457922560000*b^2*Sqrt[25571910*Pi]) + 
      (1899000403*d^2*K0*K1*M^4*u^15)/(2746258828185600000*b^2*
        Sqrt[25571910*Pi]) - (1532787719*d^4*K0*K1*M^4*u^15)/
       (29303114480640000*b^2*Sqrt[25571910*Pi]) - 
      (829964297*d^6*K0*K1*M^4*u^15)/(12558477634560000*b^2*
        Sqrt[25571910*Pi]) + (12858573029*d^8*K0*K1*M^4*u^15)/
       (94671600629760000*b^2*Sqrt[25571910*Pi]) - 
      (4376133079*d^12*K0*K1*M^4*u^15)/(47335800314880000*b^2*
        Sqrt[25571910*Pi]) - (317076259*d^14*K0*K1*M^4*u^15)/
       (6762257187840000*b^2*Sqrt[25571910*Pi]) + (2719*d^18*K0*K1*M^4*u^15)/
       (6557340303360*b^2*Sqrt[25571910*Pi]) + 
      (11463563*d^10*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^16)/
       (25819527444480000*b^2) + (3457*d^16*K1^2*M^4*Sqrt[13/(1967070*Pi)]*
        u^16)/(2704902875136000*b^2) - (2118547*d^4*K0^2*M^4*
        Sqrt[17/(1504230*Pi)]*u^16)/(29303114480640000*b^2) + 
      (4826831*d^10*K0^2*M^4*Sqrt[17/(1504230*Pi)]*u^16)/
       (4225013581824000*b^2) - (28304279*d^2*K1^2*M^4*Sqrt[17/(1504230*Pi)]*
        u^16)/(2889541897482240000*b^2) + 
      (150423619*d^8*K0^2*M^4*Sqrt[29/(881790*Pi)]*u^16)/
       (639033304250880000*b^2) - (577909*d^12*K0^2*M^4*Sqrt[221/(115710*Pi)]*
        u^16)/(47335800314880000*b^2) - (66107809*d^2*K0^2*M^4*u^16)/
       (351637373767680000*Sqrt[25571910]*b^2*Sqrt[Pi]) - 
      (707254687*d^2*K1^2*M^4*u^16)/(16614865910522880000*Sqrt[25571910]*b^2*
        Sqrt[Pi]) - (734059*K0^2*M^4*u^16)/(175818686883840000*b^2*
        Sqrt[25571910*Pi]) - (27809843*d^6*K0^2*M^4*u^16)/
       (12558477634560000*b^2*Sqrt[25571910*Pi]) - 
      (27303431*d^8*K0^2*M^4*u^16)/(7261742093760000*b^2*Sqrt[25571910*Pi]) - 
      (4944949*d^10*K0^2*M^4*u^16)/(340726901760000*b^2*Sqrt[25571910*Pi]) - 
      (11975569*d^14*K0^2*M^4*u^16)/(6762257187840000*b^2*
        Sqrt[25571910*Pi]) + (39089*d^16*K0^2*M^4*u^16)/
       (386414696448000*b^2*Sqrt[25571910*Pi]) + (14029*d^18*K0^2*M^4*u^16)/
       (491800522752000*b^2*Sqrt[25571910*Pi]) - (221269*K1^2*M^4*u^16)/
       (47950550968320000*b^2*Sqrt[25571910*Pi]) - 
      (120986329*d^4*K1^2*M^4*u^16)/(87909343441920000*b^2*
        Sqrt[25571910*Pi]) - (135732323*d^6*K1^2*M^4*u^16)/
       (52745606065152000*b^2*Sqrt[25571910*Pi]) + 
      (1002593*d^8*K1^2*M^4*u^16)/(308711741184000*b^2*Sqrt[25571910*Pi]) - 
      (391886699*d^12*K1^2*M^4*u^16)/(142007400944640000*b^2*
        Sqrt[25571910*Pi]) - (3942409*d^14*K1^2*M^4*u^16)/
       (1844251960320000*b^2*Sqrt[25571910*Pi]) + (14711*d^18*K1^2*M^4*u^16)/
       (601089527808000*b^2*Sqrt[25571910*Pi]) + 
      (48641*d^8*K0*K1*M^4*Sqrt[13/(1967070*Pi)]*u^17)/
       (1690564296960000*b^2) - (1119289*d^2*K0*K1*M^4*Sqrt[17/(1504230*Pi)]*
        u^17)/(461524053070080000*b^2) - 
      (16607*d^12*K0*K1*M^4*Sqrt[17/(1504230*Pi)]*u^17)/
       (2535846445440000*b^2) - (20849*K0*K1*M^4*Sqrt[19/(1345890*Pi)]*u^17)/
       (461524053070080000*b^2) - (K0*K1*M^4*u^17)/(48645486489600*b^2*
        Sqrt[25571910*Pi]) - (79*d^2*K0*K1*M^4*u^17)/(48645486489600*b^2*
        Sqrt[25571910*Pi]) - (10089799*d^4*K0*K1*M^4*u^17)/
       (32966003790720000*b^2*Sqrt[25571910*Pi]) - 
      (2744317*d^6*K0*K1*M^4*u^17)/(3662889310080000*b^2*Sqrt[25571910*Pi]) + 
      (25019*d^10*K0*K1*M^4*u^17)/(13971605760000*b^2*Sqrt[25571910*Pi]) - 
      (1939573*d^14*K0*K1*M^4*u^17)/(2535846445440000*b^2*
        Sqrt[25571910*Pi]) - (366683*d^16*K0*K1*M^4*u^17)/
       (2028677156352000*b^2*Sqrt[25571910*Pi]) - (1187*d^18*K0*K1*M^4*u^17)/
       (135245143756800*b^2*Sqrt[25571910*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(19320734822400*b^2) + 
      (13*d^4*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(14490551116800*b^2) - 
      (13*d^8*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(14490551116800*b^2) - 
      (13*d^10*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(2634645657600*b^2) - 
      (13*d^12*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(14490551116800*b^2) + 
      (13*d^16*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(14490551116800*b^2) + 
      (d^18*K0^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(19320734822400*b^2) + 
      (d^2*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(19320734822400*b^2) + 
      (13*d^4*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(14490551116800*b^2) - 
      (13*d^8*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(14490551116800*b^2) - 
      (13*d^10*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(2634645657600*b^2) - 
      (13*d^12*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(14490551116800*b^2) + 
      (13*d^16*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(14490551116800*b^2) + 
      (d^18*K1^2*M^4*Sqrt[13/(1967070*Pi)]*u^18)/(19320734822400*b^2) + 
      (d^6*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^18)/(2898110223360*b^2) + 
      (d^14*K0^2*M^4*Sqrt[91/(281010*Pi)]*u^18)/(2898110223360*b^2) + 
      (d^6*K1^2*M^4*Sqrt[91/(281010*Pi)]*u^18)/(2898110223360*b^2) + 
      (d^14*K1^2*M^4*Sqrt[91/(281010*Pi)]*u^18)/(2898110223360*b^2))/Pi}, 10, 
   15, 1], SeriesData[p, 0, 
   {((K1^2*M^5*Sqrt[(35*Pi)/730626]*u^3)/(52992*b^3) + 
      (509*d^2*K1^2*M^5*Sqrt[(35*Pi)/730626]*u^3)/(423936*b^3) + 
      (1429*d^4*K1^2*M^5*Sqrt[(35*Pi)/730626]*u^3)/(211968*b^3) - 
      (125*d^6*K1^2*M^5*Sqrt[(35*Pi)/730626]*u^3)/(423936*b^3) - 
      (905*d^8*K1^2*M^5*Sqrt[(65*Pi)/393414]*u^3)/(105984*b^3) + 
      (121*d^10*K1^2*M^5*Sqrt[(65*Pi)/393414]*u^3)/(423936*b^3) + 
      (11*d^12*K1^2*M^5*Sqrt[(65*Pi)/393414]*u^3)/(3072*b^3) - 
      (K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(1413120*b^3) - 
      (1043*d^4*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(4239360*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(4239360*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(4239360*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(4239360*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(4239360*b^3) - 
      (7*d^2*K0^2*M^5*Sqrt[(273*Pi)/93670]*u^3)/(471040*b^3) + 
      (11*d^14*K1^2*M^5*Sqrt[(455*Pi)/56202]*u^3)/(141312*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(1547*Pi)/16530]*u^3)/(4239360*b^3) + 
      (3398053*K0*K1*M^5*Sqrt[Pi/25571910]*u^4)/(8393932800*b^3) + 
      (43392851*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^4)/(1678786560*b^3) + 
      (175139803*d^4*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^4)/(8393932800*b^3) - 
      (144679*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^4)/(254361600*b^3) - 
      (2248031*d^8*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^4)/(84787200*b^3) + 
      (95231*d^10*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^4)/(152616960*b^3) + 
      (8543257*d^12*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^4)/(763084800*b^3) + 
      (78371*d^14*K0*K1*M^5*Sqrt[(221*Pi)/115710]*u^4)/(763084800*b^3) + 
      (465398251*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^5)/(16787865600*b^3) - 
      (1016503*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^5)/(508723200*b^3) - 
      (48689351*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/(881362944000*b^3) - 
      (5309551549*d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/(1762725888000*b^3) - 
      (792547267*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/(62954496000*b^3) + 
      (25257437*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/(2543616000*b^3) + 
      (646844057*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/(26707968000*b^3) - 
      (646283899*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/(53415936000*b^3) - 
      (3230093*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/(476928000*b^3) + 
      (20270743*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/(53415936000*b^3) + 
      (193669*K0^2*M^5*Sqrt[(7*Pi)/3653130]*u^5)/(16787865600*b^3) + 
      (2419187*d^2*K0^2*M^5*Sqrt[(7*Pi)/3653130]*u^5)/(3357573120*b^3) + 
      (12037*d^10*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^5)/(61046784*b^3) + 
      (218549*d^14*K0^2*M^5*Sqrt[(29*Pi)/881790]*u^5)/(1526169600*b^3) - 
      (31163*d^8*K0^2*M^5*Sqrt[(39*Pi)/655690]*u^5)/(18841600*b^3) + 
      (23779*d^12*K0^2*M^5*Sqrt[(1729*Pi)/14790]*u^5)/(1526169600*b^3) - 
      (114137249*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(3525451776000*b^3) - 
      (9259606883*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(3525451776000*b^3) - 
      (8696376671*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(503635968000*b^3) + 
      (4548141413*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(106831872000*b^3) - 
      (5418317*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(1548288000*b^3) - 
      (1805333867*d^12*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(106831872000*b^3) - 
      (28595087*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(15261696000*b^3) - 
      (4363*d^6*K0*K1*M^5*Sqrt[(19*Pi)/1345890]*u^6)/(221184000*b^3) + 
      (4556681*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/(1281982464000*b^3) - 
      (787467061*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/(183140352000*b^3) - 
      (18319207*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/(6782976000*b^3) + 
      (5327729993*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/(427327488000*b^3) - 
      (9491611*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/(183140352000*b^3) - 
      (2209563019*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/(183140352000*b^3) + 
      (526427071*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/(20348928000*b^3) - 
      (887817241*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/(85465497600*b^3) - 
      (117867199*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/(85465497600*b^3) + 
      (1785339*d^10*K0^2*M^5*Sqrt[(3*Pi)/8523970]*u^7)/(5275648000*b^3) - 
      (21845039*d^2*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^7)/(1281982464000*b^3) - 
      (136188811*d^12*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^7)/
       (427327488000*b^3) - (28503193*d^10*K1^2*M^5*Sqrt[(17*Pi)/1504230]*
        u^7)/(142442496000*b^3) - (17502881*d^14*K0^2*M^5*
        Sqrt[(19*Pi)/1345890]*u^7)/(427327488000*b^3) - 
      (25994791*d^2*K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^7)/(183140352000*b^3) + 
      (259081*d^6*K1^2*M^5*Sqrt[(323*Pi)/79170]*u^7)/(20348928000*b^3) - 
      (11556119*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/(705090355200*b^3) - 
      (4178669311*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/(3525451776000*b^3) - 
      (3556856269*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/(503635968000*b^3) + 
      (391243*d^6*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/(1695744000*b^3) + 
      (1781912303*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/(106831872000*b^3) - 
      (245326187*d^12*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/(35610624000*b^3) - 
      (11751473*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/(11870208000*b^3) - 
      (88031*d^10*K0*K1*M^5*Sqrt[(133*Pi)/192270]*u^8)/(15261696000*b^3) + 
      (259169*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/(440681472000*b^3) - 
      (241503799*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/(251817984000*b^3) - 
      (151910107*d^12*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/(160247808000*b^3) - 
      (44333633*d^14*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/(320495616000*b^3) - 
      (2431129*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(352545177600*b^3) - 
      (1062765049*d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(3525451776000*b^3) - 
      (161281489*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(125908992000*b^3) + 
      (10949*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(40697856*b^3) - 
      (8346941*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(6676992000*b^3) - 
      (19391357*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(106831872000*b^3) - 
      (281047*d^10*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^9)/(64099123200*b^3) - 
      (1479563*d^10*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^9)/(106831872000*b^3) + 
      (3707371*d^8*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^9)/(26707968000*b^3) - 
      (2360243*d^2*K0^2*M^5*Sqrt[(29*Pi)/881790]*u^9)/(705090355200*b^3) + 
      (5400383*d^8*K1^2*M^5*Sqrt[(29*Pi)/881790]*u^9)/(53415936000*b^3) - 
      (6157*d^6*K0^2*M^5*Sqrt[(133*Pi)/192270]*u^9)/(5087232000*b^3) - 
      (169489*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(125908992000*b^3) - 
      (6951557*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(73446912000*b^3) + 
      (36683*d^6*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(1907712000*b^3) + 
      (103677853*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(80123904000*b^3) - 
      (397771*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(7511616000*b^3) - 
      (741077*d^12*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(1373552640*b^3) - 
      (143303*d^14*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^10)/(24037171200*b^3) - 
      (1847873*d^4*K0*K1*M^5*Sqrt[(29*Pi)/881790]*u^10)/(97929216000*b^3) - 
      (9323*d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/(1335398400*b^3) - 
      (55273*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/(1068318720*b^3) + 
      (1223*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/(1907712000*b^3) - 
      (31379*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/(7511616000*b^3) - 
      (11883943*d^12*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/(240371712000*b^3) - 
      (63807721*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(1133180928000*b^3) + 
      (103049*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(40061952000*b^3) + 
      (4732111*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(34338816000*b^3) - 
      (145403*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(30046464000*b^3) - 
      (14157569*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(240371712000*b^3) - 
      (975769*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(120185856000*b^3) - 
      (63671*d^14*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^11)/(120185856000*b^3) + 
      (558829*d^8*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^11)/(80123904000*b^3) - 
      (128563*K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^11)/(7932266496000*b^3) - 
      (1242601*d^2*K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^11)/(1983066624000*b^3) + 
      (K0^2*M^5*Sqrt[(247*Pi)/103530]*u^11)/(16024780800*b^3) - 
      (5906617*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/(1983066624000*b^3) - 
      (34299649*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/(1983066624000*b^3) + 
      (2477617*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/(60092928000*b^3) - 
      (24553*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/(20030976000*b^3) - 
      (1861*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^12)/(283295232000*b^3) + 
      (331*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^12)/(8584704000*b^3) - 
      (55801*d^12*K0*K1*M^5*Sqrt[(19*Pi)/1345890]*u^12)/(60092928000*b^3) - 
      (4787*d^14*K0*K1*M^5*Sqrt[(29*Pi)/881790]*u^12)/(60092928000*b^3) - 
      (127*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(49576665600*b^3) - 
      (71063*d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(396613324800*b^3) - 
      (207583*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(198306662400*b^3) - 
      (47*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(1716940800*b^3) + 
      (7697*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(3004646400*b^3) - 
      (307*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(4006195200*b^3) - 
      (1607*d^14*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(12018585600*b^3) - 
      (43247*d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(220340736000*b^3) - 
      (127307*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(110170368000*b^3) - 
      (167*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(4006195200*b^3) + 
      (407*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(143078400*b^3) - 
      (5417*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(60092928000*b^3) - 
      (36403*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(30046464000*b^3) - 
      (8807*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(60092928000*b^3) - 
      (K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^13)/(4590432000*b^3) - 
      (227*d^12*K0^2*M^5*Sqrt[(29*Pi)/881790]*u^13)/(6009292800*b^3) - 
      (67*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(123941664000*b^3) - 
      (1039*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(30985416000*b^3) - 
      (26137*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(123941664000*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(39123000*b^3) - 
      (121*d^12*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(536544000*b^3) - 
      (47*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(1877904000*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(17*Pi)/1504230]*u^14)/(625968000*b^3) + 
      (71*d^8*K0*K1*M^5*Sqrt[(29*Pi)/881790]*u^14)/(3755808000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(1502323200*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(150232320*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(7511616000*b^3) + 
      (11*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(625968000*b^3) - 
      (11*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(7511616000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(150232320*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(1502323200*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(1502323200*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(150232320*b^3) - 
      (11*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(7511616000*b^3) + 
      (11*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(625968000*b^3) - 
      (11*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(7511616000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(150232320*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(1502323200*b^3))/Pi, 0, 
    ((K1*M^5*Sqrt[(35*Pi)/730626]*u)/(17664*b^3*E^u) + 
      (509*d^2*K1*M^5*Sqrt[(35*Pi)/730626]*u)/(141312*b^3*E^u) + 
      (1429*d^4*K1*M^5*Sqrt[(35*Pi)/730626]*u)/(70656*b^3*E^u) - 
      (125*d^6*K1*M^5*Sqrt[(35*Pi)/730626]*u)/(141312*b^3*E^u) - 
      (905*d^8*K1*M^5*Sqrt[(65*Pi)/393414]*u)/(35328*b^3*E^u) + 
      (121*d^10*K1*M^5*Sqrt[(65*Pi)/393414]*u)/(141312*b^3*E^u) + 
      (11*d^12*K1*M^5*Sqrt[(65*Pi)/393414]*u)/(1024*b^3*E^u) + 
      (11*d^14*K1*M^5*Sqrt[(455*Pi)/56202]*u)/(47104*b^3*E^u) + 
      (601*K0*M^5*Sqrt[Pi/25571910]*u^2)/(706560*b^3*E^u) + 
      (10943*d^2*K0*M^5*Sqrt[(7*Pi)/3653130]*u^2)/(1413120*b^3*E^u) + 
      (3851*d^4*K0*M^5*Sqrt[(7*Pi)/3653130]*u^2)/(88320*b^3*E^u) - 
      (2267*d^6*K0*M^5*Sqrt[(7*Pi)/3653130]*u^2)/(1413120*b^3*E^u) - 
      (39079*d^8*K0*M^5*Sqrt[(13*Pi)/1967070]*u^2)/(706560*b^3*E^u) + 
      (K1*M^5*Sqrt[(35*Pi)/730626]*u^2)/(17664*b^3*E^u) + 
      (509*d^2*K1*M^5*Sqrt[(35*Pi)/730626]*u^2)/(141312*b^3*E^u) + 
      (1429*d^4*K1*M^5*Sqrt[(35*Pi)/730626]*u^2)/(70656*b^3*E^u) - 
      (125*d^6*K1*M^5*Sqrt[(35*Pi)/730626]*u^2)/(141312*b^3*E^u) + 
      (913*d^12*K0*M^5*Sqrt[(39*Pi)/655690]*u^2)/(117760*b^3*E^u) - 
      (905*d^8*K1*M^5*Sqrt[(65*Pi)/393414]*u^2)/(35328*b^3*E^u) + 
      (121*d^10*K1*M^5*Sqrt[(65*Pi)/393414]*u^2)/(141312*b^3*E^u) + 
      (11*d^12*K1*M^5*Sqrt[(65*Pi)/393414]*u^2)/(1024*b^3*E^u) + 
      (121*d^10*K0*M^5*Sqrt[(247*Pi)/103530]*u^2)/(1413120*b^3*E^u) + 
      (11*d^14*K1*M^5*Sqrt[(455*Pi)/56202]*u^2)/(47104*b^3*E^u) + 
      (33*d^14*K0*M^5*Sqrt[(663*Pi)/38570]*u^2)/(471040*b^3*E^u) + 
      (601*K0*M^5*Sqrt[Pi/25571910]*u^3)/(706560*b^3*E^u) + 
      (6399901*K1*M^5*Sqrt[Pi/25571910]*u^3)/(6528614400*b^3*E^u) + 
      (82682003*d^2*K1*M^5*Sqrt[Pi/25571910]*u^3)/(1305722880*b^3*E^u) + 
      (339333571*d^4*K1*M^5*Sqrt[Pi/25571910]*u^3)/(932659200*b^3*E^u) - 
      (171370513*d^8*K1*M^5*Sqrt[Pi/25571910]*u^3)/(197836800*b^3*E^u) + 
      (818323*d^10*K1*M^5*Sqrt[Pi/25571910]*u^3)/(118702080*b^3*E^u) + 
      (35051687*d^14*K1*M^5*Sqrt[Pi/25571910]*u^3)/(593510400*b^3*E^u) + 
      (10943*d^2*K0*M^5*Sqrt[(7*Pi)/3653130]*u^3)/(1413120*b^3*E^u) + 
      (3851*d^4*K0*M^5*Sqrt[(7*Pi)/3653130]*u^3)/(88320*b^3*E^u) - 
      (2267*d^6*K0*M^5*Sqrt[(7*Pi)/3653130]*u^3)/(1413120*b^3*E^u) - 
      (690031*d^6*K1^2*M^5*Sqrt[(7*Pi)/3653130]*u^3)/(16957440*b^3) - 
      (39079*d^8*K0*M^5*Sqrt[(13*Pi)/1967070]*u^3)/(706560*b^3*E^u) + 
      (4909*d^6*K1*M^5*Sqrt[(13*Pi)/1967070]*u^3)/(28262400*b^3*E^u) + 
      (13879651*d^10*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^3)/(525680640*b^3) - 
      (14014249*d^12*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^3)/(525680640*b^3) - 
      (658477*d^14*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^3)/(105136128*b^3) + 
      (1081399*d^12*K1*M^5*Sqrt[(29*Pi)/881790]*u^3)/(84787200*b^3*E^u) + 
      (913*d^12*K0*M^5*Sqrt[(39*Pi)/655690]*u^3)/(117760*b^3*E^u) + 
      (5081*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(1051361280*b^3) + 
      (1006523*d^4*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(525680640*b^3) + 
      (101017*d^6*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(525680640*b^3) - 
      (613067*d^8*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(131420160*b^3) + 
      (1091909*d^12*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(525680640*b^3) + 
      (184691*d^14*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(525680640*b^3) - 
      (4243*d^2*K1^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(175226880*b^3) + 
      (13603*d^16*K1^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(175226880*b^3) - 
      (108751*d^4*K1^2*M^5*Sqrt[(133*Pi)/192270]*u^3)/(105136128*b^3) + 
      (113*K1^2*M^5*Sqrt[(203*Pi)/125970]*u^3)/(131420160*b^3) + 
      (8389*d^8*K1^2*M^5*Sqrt[(203*Pi)/125970]*u^3)/(3391488*b^3) + 
      (121*d^10*K0*M^5*Sqrt[(247*Pi)/103530]*u^3)/(1413120*b^3*E^u) - 
      (169*d^16*K0^2*M^5*Sqrt[(455*Pi)/56202]*u^3)/(210272256*b^3) + 
      (33*d^14*K0*M^5*Sqrt[(663*Pi)/38570]*u^3)/(471040*b^3*E^u) - 
      (5291*d^10*K0^2*M^5*Sqrt[(1729*Pi)/14790]*u^3)/(525680640*b^3) + 
      (5801*d^2*K0^2*M^5*Sqrt[(2639*Pi)/9690]*u^3)/(525680640*b^3) + 
      (1889467*K0*M^5*Sqrt[Pi/25571910]*u^4)/(4352409600*b^3*E^u) + 
      (69073793*d^2*K0*M^5*Sqrt[Pi/25571910]*u^4)/(2611445760*b^3*E^u) - 
      (2008939*d^6*K0*M^5*Sqrt[Pi/25571910]*u^4)/(169574400*b^3*E^u) - 
      (43468511*d^8*K0*M^5*Sqrt[Pi/25571910]*u^4)/(131891200*b^3*E^u) + 
      (557381*d^10*K0*M^5*Sqrt[Pi/25571910]*u^4)/(47480832*b^3*E^u) + 
      (387967*K1*M^5*Sqrt[Pi/25571910]*u^4)/(2176204800*b^3*E^u) + 
      (6005801*d^2*K1*M^5*Sqrt[Pi/25571910]*u^4)/(435240960*b^3*E^u) - 
      (148655539*d^8*K1*M^5*Sqrt[Pi/25571910]*u^4)/(593510400*b^3*E^u) - 
      (3786277*d^10*K1*M^5*Sqrt[Pi/25571910]*u^4)/(118702080*b^3*E^u) + 
      (13106687*d^14*K1*M^5*Sqrt[Pi/25571910]*u^4)/(593510400*b^3*E^u) + 
      (8018755361*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^4)/(12849971200*b^3) + 
      (3336873*d^4*K1*M^5*Sqrt[(3*Pi)/8523970]*u^4)/(103628800*b^3*E^u) + 
      (3356573*d^12*K0*M^5*Sqrt[(7*Pi)/3653130]*u^4)/(169574400*b^3*E^u) + 
      (397493*d^6*K1*M^5*Sqrt[(7*Pi)/3653130]*u^4)/(84787200*b^3*E^u) + 
      (206841989*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^4)/(693898444800*b^3) - 
      (3303378959*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^4)/
       (115649740800*b^3) + (1836289543*d^10*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*
        u^4)/(94622515200*b^3) + (38673166339*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/1967070]*u^4)/(1040847667200*b^3) + 
      (5038045849*d^14*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^4)/
       (1040847667200*b^3) + (37284199*d^16*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*
        u^4)/(83267813376*b^3) + (521609*d^12*K1*M^5*Sqrt[(19*Pi)/1345890]*
        u^4)/(84787200*b^3*E^u) + (891253*d^14*K0*M^5*Sqrt[(29*Pi)/881790]*
        u^4)/(1187020800*b^3*E^u) - (736783939*d^8*K0*K1*M^5*
        Sqrt[(29*Pi)/881790]*u^4)/(15770419200*b^3) + 
      (41067573*d^2*K0*K1*M^5*Sqrt[(39*Pi)/655690]*u^4)/(12849971200*b^3) + 
      (539047*d^4*K0*M^5*Sqrt[(493*Pi)/51870]*u^4)/(1865318400*b^3*E^u) + 
      (3077491*d^2*K0*M^5*Sqrt[Pi/25571910]*u^5)/(870481920*b^3*E^u) + 
      (1054621*d^6*K0*M^5*Sqrt[Pi/25571910]*u^5)/(169574400*b^3*E^u) - 
      (65695879*d^8*K0*M^5*Sqrt[Pi/25571910]*u^5)/(1187020800*b^3*E^u) + 
      (4502891*d^12*K0*M^5*Sqrt[Pi/25571910]*u^5)/(169574400*b^3*E^u) + 
      (994735613*K0^2*M^5*Sqrt[Pi/25571910]*u^5)/(1387796889600*b^3) + 
      (10350331093*d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^5)/(231299481600*b^3) + 
      (56118052439*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^5)/(231299481600*b^3) - 
      (7078924343*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^5)/(231299481600*b^3) - 
      (17517360041*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^5)/(31540838400*b^3) + 
      (1122629369*d^16*K0^2*M^5*Sqrt[Pi/25571910]*u^5)/(832678133760*b^3) + 
      (24068299*K1*M^5*Sqrt[Pi/25571910]*u^5)/(235030118400*b^3*E^u) + 
      (5231554609*d^2*K1*M^5*Sqrt[Pi/25571910]*u^5)/(940120473600*b^3*E^u) + 
      (551331169*d^4*K1*M^5*Sqrt[Pi/25571910]*u^5)/(20437401600*b^3*E^u) - 
      (74856121*d^6*K1*M^5*Sqrt[Pi/25571910]*u^5)/(28488499200*b^3*E^u) - 
      (80747857*d^10*K1*M^5*Sqrt[Pi/25571910]*u^5)/(28488499200*b^3*E^u) + 
      (3696299*d^12*K1*M^5*Sqrt[Pi/25571910]*u^5)/(135659520*b^3*E^u) + 
      (159251993*d^14*K1*M^5*Sqrt[Pi/25571910]*u^5)/(28488499200*b^3*E^u) + 
      (124521238663*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/(54644502528000*b^3) + 
      (64076356487411*d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (437156020224000*b^3) - (26270240155493*d^8*K1^2*M^5*Sqrt[Pi/25571910]*
        u^5)/(13247152128000*b^3) + (367414923606901*d^12*K1^2*M^5*
        Sqrt[Pi/25571910]*u^5)/(437156020224000*b^3) + 
      (62453484406237*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (437156020224000*b^3) + (186285604781*d^16*K1^2*M^5*Sqrt[Pi/25571910]*
        u^5)/(87431204044800*b^3) - (80839*d^10*K0*M^5*Sqrt[(5*Pi)/5114382]*
        u^5)/(47480832*b^3*E^u) + (601883833*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/1967070]*u^5)/(189245030400*b^3) + 
      (35328569149*d^12*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^5)/
       (2081695334400*b^3) + (5538551239*d^14*K0^2*M^5*Sqrt[(13*Pi)/1967070]*
        u^5)/(2081695334400*b^3) - (685033*d^8*K1*M^5*Sqrt[(13*Pi)/1967070]*
        u^5)/(148377600*b^3*E^u) + (5635729969399*d^4*K1^2*M^5*
        Sqrt[(13*Pi)/1967070]*u^5)/(87431204044800*b^3) + 
      (859277*d^6*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^5)/(5485363200*b^3) + 
      (8934437389*d^10*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^5)/
       (13247152128000*b^3) + (383161*d^14*K0*M^5*Sqrt[(17*Pi)/1504230]*u^5)/
       (1187020800*b^3*E^u) + (24469*K0*M^5*Sqrt[(29*Pi)/881790]*u^5)/
       (13057228800*b^3*E^u) + (20639*d^4*K0*M^5*Sqrt[(221*Pi)/115710]*u^5)/
       (207257600*b^3*E^u) + (9837493*K0*M^5*Sqrt[Pi/25571910]*u^6)/
       (188024094720*b^3*E^u) + (3310251979*d^2*K0*M^5*Sqrt[Pi/25571910]*u^6)/
       (1880240947200*b^3*E^u) + (1297282837*d^4*K0*M^5*Sqrt[Pi/25571910]*
        u^6)/(470060236800*b^3*E^u) - (14053159*d^6*K0*M^5*Sqrt[Pi/25571910]*
        u^6)/(2279079936*b^3*E^u) + (77164397*d^10*K0*M^5*Sqrt[Pi/25571910]*
        u^6)/(56976998400*b^3*E^u) + (13177*d^12*K0*M^5*Sqrt[Pi/25571910]*
        u^6)/(14745600*b^3*E^u) + (32341271*d^14*K0*M^5*Sqrt[Pi/25571910]*
        u^6)/(56976998400*b^3*E^u) - (1574779*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (21366374400*b^3*E^u) - (228589213*d^2*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (85465497600*b^3*E^u) - (35595509*d^4*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (6104678400*b^3*E^u) + (279438167*d^6*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (28488499200*b^3*E^u) + (4491967*d^8*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (593510400*b^3*E^u) - (13397327*d^10*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (1899233280*b^3*E^u) + (50825088318041*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^6)/(437156020224000*b^3) + (60457232208487*d^4*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^6)/(87431204044800*b^3) - 
      (11054318139409*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (6623576064000*b^3) - (748879052693*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^6)/(13247152128000*b^3) + (317884640410501*d^12*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^6)/(437156020224000*b^3) + 
      (57064401259087*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (437156020224000*b^3) + (53427306617*d^16*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^6)/(34972481617920*b^3) - (4421*d^8*K0*M^5*Sqrt[(5*Pi)/5114382]*
        u^6)/(18087936*b^3*E^u) + (270607*d^14*K1*M^5*Sqrt[(13*Pi)/1967070]*
        u^6)/(9496166400*b^3*E^u) + (52951277567*K0*K1*M^5*
        Sqrt[(29*Pi)/881790]*u^6)/(874312040448000*b^3) + 
      (4650999*d^6*K0*K1*M^5*Sqrt[(57*Pi)/448630]*u^6)/(4672716800*b^3) - 
      (121939*d^12*K1*M^5*Sqrt[(247*Pi)/103530]*u^6)/(14244249600*b^3*E^u) - 
      (16843999*K0*M^5*Sqrt[Pi/25571910]*u^7)/(940120473600*b^3*E^u) - 
      (63113539*d^2*K0*M^5*Sqrt[Pi/25571910]*u^7)/(81749606400*b^3*E^u) + 
      (5231311*d^6*K0*M^5*Sqrt[Pi/25571910]*u^7)/(3798466560*b^3*E^u) + 
      (11585591*d^8*K0*M^5*Sqrt[Pi/25571910]*u^7)/(1899233280*b^3*E^u) - 
      (62478083*d^10*K0*M^5*Sqrt[Pi/25571910]*u^7)/(56976998400*b^3*E^u) - 
      (5899097*d^12*K0*M^5*Sqrt[Pi/25571910]*u^7)/(2374041600*b^3*E^u) - 
      (4392499*d^14*K0*M^5*Sqrt[Pi/25571910]*u^7)/(18992332800*b^3*E^u) + 
      (2048840760821*d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (109289005056000*b^3) + (21301632133643*d^4*K0^2*M^5*Sqrt[Pi/25571910]*
        u^7)/(174862408089600*b^3) + (18231558701*d^6*K0^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(693898444800*b^3) - 
      (16121309053883*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (52988608512000*b^3) + (119816902687883*d^12*K0^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(874312040448000*b^3) + 
      (5713629859919*d^14*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (218578010112000*b^3) + (168746645863*d^16*K0^2*M^5*Sqrt[Pi/25571910]*
        u^7)/(699449632358400*b^3) + (1771073*K1*M^5*Sqrt[Pi/25571910]*u^7)/
       (408748032000*b^3*E^u) - (196201699*d^2*K1*M^5*Sqrt[Pi/25571910]*u^7)/
       (671514624000*b^3*E^u) - (915827629*d^4*K1*M^5*Sqrt[Pi/25571910]*u^7)/
       (268605849600*b^3*E^u) - (38256943*d^6*K1*M^5*Sqrt[Pi/25571910]*u^7)/
       (71221248000*b^3*E^u) + (347082431*d^8*K1*M^5*Sqrt[Pi/25571910]*u^7)/
       (40697856000*b^3*E^u) - (11092157*d^10*K1*M^5*Sqrt[Pi/25571910]*u^7)/
       (15826944000*b^3*E^u) - (5313479*d^12*K1*M^5*Sqrt[Pi/25571910]*u^7)/
       (1627914240*b^3*E^u) - (1171207*d^14*K1*M^5*Sqrt[Pi/25571910]*u^7)/
       (3561062400*b^3*E^u) + (2148415184593*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (3497248161792000*b^3) + (66607836086093*d^2*K1^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(1748624080896000*b^3) + 
      (10643609173657*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (49960688025600*b^3) + (2935759563851*d^6*K1^2*M^5*Sqrt[Pi/25571910]*
        u^7)/(582874693632000*b^3) - (2216493072203*d^8*K1^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(4415717376000*b^3) - 
      (93108615377*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/(5887623168000*b^3) + 
      (42681371663309*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (194291564544000*b^3) + (7953031051571*d^14*K1^2*M^5*Sqrt[Pi/25571910]*
        u^7)/(194291564544000*b^3) + (439498318333*d^16*K1^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(1165749387264000*b^3) - 
      (27577631*d^4*K0*M^5*Sqrt[(7*Pi)/3653130]*u^7)/(67151462400*b^3*E^u) - 
      (836876897*d^10*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^7)/
       (413973504000*b^3) + (53149487099*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^7)/
       (3497248161792000*b^3) + (1551079*K0*M^5*Sqrt[Pi/25571910]*u^8)/
       (335757312000*b^3*E^u) - (281507689*d^2*K0*M^5*Sqrt[Pi/25571910]*u^8)/
       (4700602368000*b^3*E^u) - (303009809*d^4*K0*M^5*Sqrt[Pi/25571910]*u^8)/
       (235030118400*b^3*E^u) - (39019723*d^6*K0*M^5*Sqrt[Pi/25571910]*u^8)/
       (142442496000*b^3*E^u) + (223428769*d^8*K0*M^5*Sqrt[Pi/25571910]*u^8)/
       (71221248000*b^3*E^u) - (24487039*d^10*K0*M^5*Sqrt[Pi/25571910]*u^8)/
       (142442496000*b^3*E^u) - (4220969*d^14*K0*M^5*Sqrt[Pi/25571910]*u^8)/
       (28488499200*b^3*E^u) - (521260429*d^2*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (1175150592000*b^3*E^u) - (13639316219*d^4*K1*M^5*Sqrt[Pi/25571910]*
        u^8)/(9401204736000*b^3*E^u) + (33972077*d^6*K1*M^5*Sqrt[Pi/25571910]*
        u^8)/(61046784000*b^3*E^u) - (75641689*d^10*K1*M^5*Sqrt[Pi/25571910]*
        u^8)/(213663744000*b^3*E^u) - (1214607847*d^12*K1*M^5*
        Sqrt[Pi/25571910]*u^8)/(854654976000*b^3*E^u) - 
      (2806631*d^14*K1*M^5*Sqrt[Pi/25571910]*u^8)/(15826944000*b^3*E^u) + 
      (59523303929*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/(218578010112000*b^3) + 
      (235965849311*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (12490172006400*b^3) + (10148612509901*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^8)/(87431204044800*b^3) - (85178678047*d^10*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^8)/(4415717376000*b^3) + 
      (95693752123*d^16*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (437156020224000*b^3) + (218072964073*d^14*K0*K1*M^5*
        Sqrt[(7*Pi)/3653130]*u^8)/(62450860032000*b^3) - 
      (9496933*K1*M^5*Sqrt[(13*Pi)/1967070]*u^8)/(9401204736000*b^3*E^u) - 
      (286851234281*d^8*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^8)/
       (13247152128000*b^3) + (166081387*d^8*K1*M^5*Sqrt[(17*Pi)/1504230]*
        u^8)/(854654976000*b^3*E^u) + (5810587499*d^6*K0*K1*M^5*
        Sqrt[(17*Pi)/1504230]*u^8)/(6335594496000*b^3) + 
      (3221992154231*d^12*K0*K1*M^5*Sqrt[(17*Pi)/1504230]*u^8)/
       (437156020224000*b^3) - (10513*d^12*K0*M^5*Sqrt[(29*Pi)/881790]*u^8)/
       (254361600*b^3*E^u) - (779454251*d^2*K0*M^5*Sqrt[Pi/25571910]*u^9)/
       (9401204736000*b^3*E^u) - (421616599*d^4*K0*M^5*Sqrt[Pi/25571910]*u^9)/
       (1175150592000*b^3*E^u) + (375103151*d^8*K0*M^5*Sqrt[Pi/25571910]*u^9)/
       (427327488000*b^3*E^u) - (7221329*d^10*K0*M^5*Sqrt[Pi/25571910]*u^9)/
       (122093568000*b^3*E^u) - (78249359*d^12*K0*M^5*Sqrt[Pi/25571910]*u^9)/
       (213663744000*b^3*E^u) - (595513*d^14*K0*M^5*Sqrt[Pi/25571910]*u^9)/
       (12386304000*b^3*E^u) + (204342139499*d^4*K0^2*M^5*Sqrt[Pi/25571910]*
        u^9)/(14571867340800*b^3) + (525160861891*d^6*K0^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(145718673408000*b^3) - 
      (231953581079*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/(6623576064000*b^3) + 
      (226288518229*d^12*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/
       (14571867340800*b^3) + (14634807359*d^14*K0^2*M^5*Sqrt[Pi/25571910]*
        u^9)/(4700602368000*b^3) + (3302738293*d^16*K0^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(109289005056000*b^3) + 
      (188549*K1*M^5*Sqrt[Pi/25571910]*u^9)/(671514624000*b^3*E^u) - 
      (182365751*d^2*K1*M^5*Sqrt[Pi/25571910]*u^9)/(3133734912000*b^3*E^u) - 
      (88348289*d^4*K1*M^5*Sqrt[Pi/25571910]*u^9)/(195858432000*b^3*E^u) + 
      (1777213*d^6*K1*M^5*Sqrt[Pi/25571910]*u^9)/(122093568000*b^3*E^u) + 
      (440328853*d^8*K1*M^5*Sqrt[Pi/25571910]*u^9)/(427327488000*b^3*E^u) - 
      (55948537*d^10*K1*M^5*Sqrt[Pi/25571910]*u^9)/(854654976000*b^3*E^u) - 
      (88875523*d^12*K1*M^5*Sqrt[Pi/25571910]*u^9)/(213663744000*b^3*E^u) - 
      (575699*d^14*K1*M^5*Sqrt[Pi/25571910]*u^9)/(10551296000*b^3*E^u) + 
      (412527097*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(6335594496000*b^3) + 
      (15411320789*d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(4371560202240*b^3) + 
      (8192425228003*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/
       (437156020224000*b^3) + (2944679329019*d^12*K1^2*M^5*Sqrt[Pi/25571910]*
        u^9)/(145718673408000*b^3) + (74014508593*d^14*K1^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(18214834176000*b^3) + 
      (552587*K0^2*M^5*Sqrt[(7*Pi)/3653130]*u^9)/(231299481600*b^3) - 
      (10267*K0*M^5*Sqrt[(13*Pi)/1967070]*u^9)/(58032128000*b^3*E^u) + 
      (2606633*d^6*K0*M^5*Sqrt[(13*Pi)/1967070]*u^9)/(854654976000*b^3*E^u) + 
      (7010657201*d^2*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^9)/
       (48572891136000*b^3) - (136955635217*d^8*K1^2*M^5*
        Sqrt[(13*Pi)/1967070]*u^9)/(39741456384000*b^3) + 
      (21789503*d^16*K1^2*M^5*Sqrt[(17*Pi)/1504230]*u^9)/
       (8743120404480*b^3) - (57718811*d^10*K0^2*M^5*Sqrt[(19*Pi)/1345890]*
        u^9)/(345577881600*b^3) + (1879650691*d^6*K1^2*M^5*
        Sqrt[(19*Pi)/1345890]*u^9)/(27322251264000*b^3) - 
      (126765451*d^10*K1^2*M^5*Sqrt[(247*Pi)/103530]*u^9)/
       (9935364096000*b^3) + (75209*K0*M^5*Sqrt[Pi/25571910]*u^10)/
       (587575296000*b^3*E^u) - (81532741*d^2*K0*M^5*Sqrt[Pi/25571910]*u^10)/
       (7050903552000*b^3*E^u) - (325454711*d^4*K0*M^5*Sqrt[Pi/25571910]*
        u^10)/(3525451776000*b^3*E^u) + (12983*d^6*K0*M^5*Sqrt[Pi/25571910]*
        u^10)/(3981312000*b^3*E^u) + (241817*d^8*K0*M^5*Sqrt[Pi/25571910]*
        u^10)/(1161216000*b^3*E^u) - (795049*d^10*K0*M^5*Sqrt[Pi/25571910]*
        u^10)/(71221248000*b^3*E^u) - (3040729*d^12*K0*M^5*Sqrt[Pi/25571910]*
        u^10)/(35610624000*b^3*E^u) - (2393693*d^14*K0*M^5*Sqrt[Pi/25571910]*
        u^10)/(213663744000*b^3*E^u) - (92581*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (146893824000*b^3*E^u) - (15849997*d^2*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (783433728000*b^3*E^u) + (1104421*d^6*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (213663744000*b^3*E^u) - (95777*d^10*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (7913472000*b^3*E^u) - (10083217*d^12*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (106831872000*b^3*E^u) - (2635253*d^14*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (213663744000*b^3*E^u) + (1748656369*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^10)/(1463692032000*b^3) + (2445616853591*d^4*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^10)/(327867015168000*b^3) + 
      (18796197671*d^6*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (13661125632000*b^3) - (877721227*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^10)/(47996928000*b^3) + (87252769003*d^12*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^10)/(10576355328000*b^3) + 
      (69499739531*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (40983376896000*b^3) + (6833950973*d^16*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^10)/(327867015168000*b^3) - (30912109*d^10*K0*K1*M^5*
        Sqrt[(13*Pi)/1967070]*u^10)/(232860096000*b^3) - 
      (138119*d^4*K1*M^5*Sqrt[(17*Pi)/1504230]*u^10)/(26114457600*b^3*E^u) + 
      (413377*d^8*K1*M^5*Sqrt[(29*Pi)/881790]*u^10)/(53415936000*b^3*E^u) + 
      (46867363*K0*K1*M^5*Sqrt[(29*Pi)/881790]*u^10)/(81966753792000*b^3) - 
      (4946653*d^2*K0*M^5*Sqrt[Pi/25571910]*u^11)/(1762725888000*b^3*E^u) + 
      (337579*d^8*K0*M^5*Sqrt[Pi/25571910]*u^11)/(8902656000*b^3*E^u) - 
      (12797*d^10*K0*M^5*Sqrt[Pi/25571910]*u^11)/(7630848000*b^3*E^u) - 
      (5077*d^12*K0*M^5*Sqrt[Pi/25571910]*u^11)/(317952000*b^3*E^u) + 
      (11289569569*d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (131146806067200*b^3) + (437865087953*d^4*K0^2*M^5*Sqrt[Pi/25571910]*
        u^11)/(655734030336000*b^3) + (984040177*d^6*K0^2*M^5*
        Sqrt[Pi/25571910]*u^11)/(6245086003200*b^3) - 
      (11002613939*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (59612184576000*b^3) + (96083434991*d^12*K0^2*M^5*Sqrt[Pi/25571910]*
        u^11)/(131146806067200*b^3) + (100833547699*d^14*K0^2*M^5*
        Sqrt[Pi/25571910]*u^11)/(655734030336000*b^3) + 
      (382926707*d^16*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (163933507584000*b^3) - (101*K1*M^5*Sqrt[Pi/25571910]*u^11)/
       (6528614400*b^3*E^u) - (4985143*d^2*K1*M^5*Sqrt[Pi/25571910]*u^11)/
       (1762725888000*b^3*E^u) - (3837203*d^4*K1*M^5*Sqrt[Pi/25571910]*u^11)/
       (220340736000*b^3*E^u) + (52189*d^8*K1*M^5*Sqrt[Pi/25571910]*u^11)/
       (1271808000*b^3*E^u) - (692147*d^12*K1*M^5*Sqrt[Pi/25571910]*u^11)/
       (40061952000*b^3*E^u) + (6677724659*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (1967202091008000*b^3) + (56165184211*d^2*K1^2*M^5*Sqrt[Pi/25571910]*
        u^11)/(393440418201600*b^3) + (1471472085359*d^4*K1^2*M^5*
        Sqrt[Pi/25571910]*u^11)/(1967202091008000*b^3) + 
      (40747747*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(274710528000*b^3) + 
      (72590673989*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (393440418201600*b^3) + (734240861*d^16*K1^2*M^5*Sqrt[Pi/25571910]*
        u^11)/(245900261376000*b^3) - (523*K0*M^5*Sqrt[(13*Pi)/1967070]*u^11)/
       (97929216000*b^3*E^u) - (75577*d^4*K0*M^5*Sqrt[(13*Pi)/1967070]*u^11)/
       (62954496000*b^3*E^u) - (1187*d^14*K0*M^5*Sqrt[(13*Pi)/1967070]*u^11)/
       (7630848000*b^3*E^u) + (675557*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^11)/
       (655734030336000*b^3) + (1193*d^6*K1*M^5*Sqrt[(13*Pi)/1967070]*u^11)/
       (32049561600*b^3*E^u) - (22271*d^10*K1*M^5*Sqrt[(13*Pi)/1967070]*u^11)/
       (160247808000*b^3*E^u) - (26837*d^14*K1*M^5*Sqrt[(13*Pi)/1967070]*
        u^11)/(160247808000*b^3*E^u) + (132035430601*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/1967070]*u^11)/(1967202091008000*b^3) - 
      (1888412857*d^8*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^11)/
       (19870728192000*b^3) - (5892677317*d^8*K1^2*M^5*Sqrt[(19*Pi)/1345890]*
        u^11)/(59612184576000*b^3) + (167*d^6*K0*M^5*Sqrt[(221*Pi)/115710]*
        u^11)/(160247808000*b^3*E^u) - (1746667*d^10*K1^2*M^5*
        Sqrt[(247*Pi)/103530]*u^11)/(1922973696000*b^3) - 
      (151*K0*M^5*Sqrt[Pi/25571910]*u^12)/(27542592000*b^3*E^u) - 
      (85529*d^2*K0*M^5*Sqrt[Pi/25571910]*u^12)/(220340736000*b^3*E^u) - 
      (254869*d^4*K0*M^5*Sqrt[Pi/25571910]*u^12)/(110170368000*b^3*E^u) + 
      (211*d^8*K0*M^5*Sqrt[Pi/25571910]*u^12)/(37094400*b^3*E^u) - 
      (659*d^10*K0*M^5*Sqrt[Pi/25571910]*u^12)/(2861568000*b^3*E^u) - 
      (24007*d^12*K0*M^5*Sqrt[Pi/25571910]*u^12)/(10015488000*b^3*E^u) - 
      (5723*d^14*K0*M^5*Sqrt[Pi/25571910]*u^12)/(20030976000*b^3*E^u) - 
      (2731*d^2*K1*M^5*Sqrt[Pi/25571910]*u^12)/(6676992000*b^3*E^u) - 
      (101*d^4*K1*M^5*Sqrt[Pi/25571910]*u^12)/(41216000*b^3*E^u) - 
      (347*d^6*K1*M^5*Sqrt[Pi/25571910]*u^12)/(4006195200*b^3*E^u) + 
      (1009*d^8*K1*M^5*Sqrt[Pi/25571910]*u^12)/(166924800*b^3*E^u) - 
      (31*d^10*K1*M^5*Sqrt[Pi/25571910]*u^12)/(124416000*b^3*E^u) - 
      (3637*d^12*K1*M^5*Sqrt[Pi/25571910]*u^12)/(1430784000*b^3*E^u) - 
      (863*d^14*K1*M^5*Sqrt[Pi/25571910]*u^12)/(2861568000*b^3*E^u) + 
      (17473463633*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/
       (491800522752000*b^3) + (4785220621*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^12)/(21382631424000*b^3) + (9273030007*d^6*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^12)/(163933507584000*b^3) - 
      (357648019*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/(647958528000*b^3) - 
      (10689199*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/(129591705600*b^3) + 
      (3654962891*d^12*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/
       (14051443507200*b^3) + (27924211591*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^12)/(491800522752000*b^3) - (d^6*K0*M^5*Sqrt[(13*Pi)/1967070]*u^12)/
       (190771200*b^3*E^u) + (1348343*d^16*K0*K1*M^5*Sqrt[(17*Pi)/1504230]*
        u^12)/(19672020910080*b^3) + (6493951*K0*K1*M^5*Sqrt[(19*Pi)/1345890]*
        u^12)/(245900261376000*b^3) - (K1*M^5*Sqrt[(29*Pi)/881790]*u^12)/
       (5007744000*b^3*E^u) - (4429*d^2*K0*M^5*Sqrt[Pi/25571910]*u^13)/
       (110170368000*b^3*E^u) - (14279*d^4*K0*M^5*Sqrt[Pi/25571910]*u^13)/
       (55085184000*b^3*E^u) - (337*d^6*K0*M^5*Sqrt[Pi/25571910]*u^13)/
       (10015488000*b^3*E^u) + (281*d^8*K0*M^5*Sqrt[Pi/25571910]*u^13)/
       (417312000*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/25571910]*u^13)/
       (29030400*b^3*E^u) - (101*d^14*K0*M^5*Sqrt[Pi/25571910]*u^13)/
       (3338496000*b^3*E^u) + (1646699*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/
       (491800522752000*b^3) + (3454103761*d^4*K0^2*M^5*Sqrt[Pi/25571910]*
        u^13)/(245900261376000*b^3) + (2814743*d^6*K0^2*M^5*Sqrt[Pi/25571910]*
        u^13)/(683056281600*b^3) + (47030233*d^14*K0^2*M^5*Sqrt[Pi/25571910]*
        u^13)/(12295013068800*b^3) + (50080321*d^16*K0^2*M^5*
        Sqrt[Pi/25571910]*u^13)/(491800522752000*b^3) - 
      (4943*d^4*K1*M^5*Sqrt[Pi/25571910]*u^13)/(18361728000*b^3*E^u) - 
      (359*d^6*K1*M^5*Sqrt[Pi/25571910]*u^13)/(10015488000*b^3*E^u) + 
      (73*d^8*K1*M^5*Sqrt[Pi/25571910]*u^13)/(104328000*b^3*E^u) - 
      (367*d^10*K1*M^5*Sqrt[Pi/25571910]*u^13)/(10015488000*b^3*E^u) - 
      (1427*d^12*K1*M^5*Sqrt[Pi/25571910]*u^13)/(5007744000*b^3*E^u) - 
      (313*d^14*K1*M^5*Sqrt[Pi/25571910]*u^13)/(10015488000*b^3*E^u) + 
      (32724863*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(491800522752000*b^3) + 
      (1856639117*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/
       (122950130688000*b^3) + (409109761*d^6*K1^2*M^5*Sqrt[Pi/25571910]*
        u^13)/(81966753792000*b^3) - (94503319*d^8*K1^2*M^5*Sqrt[Pi/25571910]*
        u^13)/(2483841024000*b^3) - (19036163*d^10*K1^2*M^5*Sqrt[Pi/25571910]*
        u^13)/(2483841024000*b^3) + (6143*d^16*K1^2*M^5*Sqrt[Pi/25571910]*
        u^13)/(50363596800*b^3) - (1088261*d^8*K0^2*M^5*Sqrt[(13*Pi)/1967070]*
        u^13)/(413973504000*b^3) - (208993*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/1967070]*u^13)/(413973504000*b^3) + 
      (1904701*d^2*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^13)/(9836010455040*b^3) + 
      (8355727*d^12*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^13)/
       (5854768128000*b^3) - (K0*M^5*Sqrt[(17*Pi)/1504230]*u^13)/
       (27542592000*b^3*E^u) - (d^12*K0*M^5*Sqrt[(17*Pi)/1504230]*u^13)/
       (61824000*b^3*E^u) - (K1*M^5*Sqrt[(17*Pi)/1504230]*u^13)/
       (27542592000*b^3*E^u) - (89*d^2*K1*M^5*Sqrt[(17*Pi)/1504230]*u^13)/
       (36723456000*b^3*E^u) + (13422917*d^2*K0^2*M^5*Sqrt[(19*Pi)/1345890]*
        u^13)/(122950130688000*b^3) + (30627407*d^12*K0^2*M^5*
        Sqrt[(19*Pi)/1345890]*u^13)/(35128608768000*b^3) + 
      (76777*d^14*K1^2*M^5*Sqrt[(133*Pi)/192270]*u^13)/(2341907251200*b^3) - 
      (d^2*K0*M^5*Sqrt[Pi/25571910]*u^14)/(500774400*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/25571910]*u^14)/(50077440*b^3*E^u) - 
      (11*d^6*K0*M^5*Sqrt[Pi/25571910]*u^14)/(2503872000*b^3*E^u) + 
      (11*d^8*K0*M^5*Sqrt[Pi/25571910]*u^14)/(208656000*b^3*E^u) - 
      (11*d^10*K0*M^5*Sqrt[Pi/25571910]*u^14)/(2503872000*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/25571910]*u^14)/(50077440*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/25571910]*u^14)/(500774400*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/25571910]*u^14)/(500774400*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/25571910]*u^14)/(50077440*b^3*E^u) - 
      (11*d^6*K1*M^5*Sqrt[Pi/25571910]*u^14)/(2503872000*b^3*E^u) + 
      (11*d^8*K1*M^5*Sqrt[Pi/25571910]*u^14)/(208656000*b^3*E^u) - 
      (11*d^10*K1*M^5*Sqrt[Pi/25571910]*u^14)/(2503872000*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/25571910]*u^14)/(50077440*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/25571910]*u^14)/(500774400*b^3*E^u) + 
      (171791*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(24590026137600*b^3) + 
      (58715017*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(122950130688000*b^3) + 
      (368295091*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/
       (122950130688000*b^3) - (4026241*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/
       (532251648000*b^3) - (2556863*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/
       (1241920512000*b^3) + (15108007*d^12*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/
       (3966133248000*b^3) + (285667*d^16*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/
       (7684383168000*b^3) + (6535849*d^14*K0*K1*M^5*Sqrt[(19*Pi)/1345890]*
        u^14)/(122950130688000*b^3) + 
      (949*d^6*K0*K1*M^5*Sqrt[(247*Pi)/103530]*u^14)/(182148341760*b^3) + 
      (44417*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(122950130688000*b^3) + 
      (1110223*d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(61475065344000*b^3) + 
      (6720361*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(61475065344000*b^3) + 
      (503771*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(6830562816000*b^3) - 
      (267451*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(931440384000*b^3) - 
      (223843*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(1862880768000*b^3) + 
      (622001*d^12*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(4098337689600*b^3) + 
      (150781*d^14*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(2927384064000*b^3) + 
      (829*d^16*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(327867015168*b^3) + 
      (569*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(1517902848000*b^3) + 
      (1160707*d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(61475065344000*b^3) + 
      (18413*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(159675494400*b^3) + 
      (998443*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(12295013068800*b^3) - 
      (843719*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(2794321152000*b^3) - 
      (251143*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(1862880768000*b^3) + 
      (9899467*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(61475065344000*b^3) + 
      (701417*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(12295013068800*b^3) + 
      (50861*d^16*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(17564304384000*b^3) + 
      (157*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^16)/(99797184000*b^3) + 
      (9839*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^16)/(853820352000*b^3) + 
      (8999*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^16)/(853820352000*b^3) + 
      (1523*d^16*K0*K1*M^5*Sqrt[Pi/25571910]*u^16)/(2195538048000*b^3) + 
      (937*d^6*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^16)/(853820352000*b^3) - 
      (767*d^8*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^16)/(349290144000*b^3) - 
      (1499*d^10*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^16)/(698580288000*b^3) + 
      (3511*d^12*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^16)/(2561461056000*b^3) + 
      (K0*K1*M^5*Sqrt[(19*Pi)/1345890]*u^16)/(731846016000*b^3) + 
      (K0^2*M^5*Sqrt[(19*Pi)/1345890]*u^17)/(15368766336000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(19*Pi)/1345890]*u^17)/(274442256000*b^3) + 
      (19*d^4*K0^2*M^5*Sqrt[(19*Pi)/1345890]*u^17)/(768438316800*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(19*Pi)/1345890]*u^17)/(34929014400*b^3) + 
      (d^16*K0^2*M^5*Sqrt[(19*Pi)/1345890]*u^17)/(465720192000*b^3) + 
      (K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^17)/(15368766336000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^17)/(274442256000*b^3) + 
      (19*d^4*K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^17)/(768438316800*b^3) + 
      (d^14*K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^17)/(34929014400*b^3) + 
      (d^16*K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^17)/(465720192000*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(247*Pi)/103530]*u^17)/(384219158400*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(247*Pi)/103530]*u^17)/(232860096000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(247*Pi)/103530]*u^17)/(174645072000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(247*Pi)/103530]*u^17)/(349290144000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(247*Pi)/103530]*u^17)/(384219158400*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(247*Pi)/103530]*u^17)/(232860096000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(247*Pi)/103530]*u^17)/(174645072000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(247*Pi)/103530]*u^17)/(349290144000*b^3))/Pi, 
    ((((1929577*I)/55641600)*d^8*K0*K1*M^5*Sqrt[13/(1967070*Pi)]*u^3)/b^3 - 
      (((258973*I)/18547200)*d^12*K0*K1*M^5*Sqrt[13/(1967070*Pi)]*u^3)/b^3 - 
      (((7097*I)/204019200)*K0*K1*M^5*Sqrt[17/(1504230*Pi)]*u^3)/b^3 - 
      (((761687*I)/222566400)*d^10*K0*K1*M^5*Sqrt[19/(1345890*Pi)]*u^3)/b^3 - 
      (((44323*I)/890265600)*d^14*K0*K1*M^5*Sqrt[19/(1345890*Pi)]*u^3)/b^3 + 
      (((607*I)/7948800)*d^6*K0*K1*M^5*Sqrt[377/(67830*Pi)]*u^3)/b^3 + 
      (K1^2*M^5*Sqrt[(35*Pi)/730626]*u^3)/(26496*b^3) + 
      (509*d^2*K1^2*M^5*Sqrt[(35*Pi)/730626]*u^3)/(211968*b^3) + 
      (1429*d^4*K1^2*M^5*Sqrt[(35*Pi)/730626]*u^3)/(105984*b^3) - 
      (125*d^6*K1^2*M^5*Sqrt[(35*Pi)/730626]*u^3)/(211968*b^3) - 
      (905*d^8*K1^2*M^5*Sqrt[(65*Pi)/393414]*u^3)/(52992*b^3) + 
      (121*d^10*K1^2*M^5*Sqrt[(65*Pi)/393414]*u^3)/(211968*b^3) + 
      (11*d^12*K1^2*M^5*Sqrt[(65*Pi)/393414]*u^3)/(1536*b^3) - 
      (K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(706560*b^3) - 
      (1043*d^4*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(2119680*b^3) + 
      (91*d^6*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(2119680*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(2119680*b^3) - 
      (1001*d^12*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(2119680*b^3) - 
      (143*d^14*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/(2119680*b^3) - 
      (7*d^2*K0^2*M^5*Sqrt[(273*Pi)/93670]*u^3)/(235520*b^3) + 
      (11*d^14*K1^2*M^5*Sqrt[(455*Pi)/56202]*u^3)/(70656*b^3) + 
      (143*d^8*K0^2*M^5*Sqrt[(1547*Pi)/16530]*u^3)/(2119680*b^3) - 
      (((22408501*I)/612057600)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[25571910*Pi]) - 
      (((4811819*I)/24482304)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[25571910*Pi]) + 
      (((5615777*I)/222566400)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[25571910*Pi]) - 
      (((21019703*I)/890265600)*d^14*K0*K1*M^5*u^3)/(b^3*Sqrt[25571910*Pi]) + 
      (((1929577*I)/111283200)*d^8*K0^2*M^5*Sqrt[13/(1967070*Pi)]*u^4)/b^3 - 
      (((56771*I)/37094400)*d^10*K0^2*M^5*Sqrt[13/(1967070*Pi)]*u^4)/b^3 - 
      (((258973*I)/37094400)*d^12*K0^2*M^5*Sqrt[13/(1967070*Pi)]*u^4)/b^3 - 
      (((476932921*I)/46738944000)*d^12*K1^2*M^5*Sqrt[13/(1967070*Pi)]*u^4)/
       b^3 - (((339803*I)/190771200)*d^14*K1^2*M^5*Sqrt[13/(1967070*Pi)]*u^4)/
       b^3 - (((7097*I)/408038400)*K0^2*M^5*Sqrt[17/(1504230*Pi)]*u^4)/b^3 - 
      (((5960081*I)/36373708800)*d^6*K0^2*M^5*Sqrt[17/(1504230*Pi)]*u^4)/
       b^3 - (((20861383*I)/18289152000)*d^6*K1^2*M^5*Sqrt[17/(1504230*Pi)]*
        u^4)/b^3 - (((35130467*I)/39171686400)*d^2*K0^2*M^5*
        Sqrt[19/(1345890*Pi)]*u^4)/b^3 - (((20266647007*I)/1645210828800)*d^8*
        K1^2*M^5*Sqrt[29/(881790*Pi)]*u^4)/b^3 - 
      (((143*I)/1059840)*d^14*K0^2*M^5*Sqrt[91/(281010*Pi)]*u^4)/b^3 + 
      (((5699*I)/2032128000)*d^10*K1^2*M^5*Sqrt[6409/(3990*Pi)]*u^4)/b^3 + 
      (3398053*K0*K1*M^5*Sqrt[Pi/25571910]*u^4)/(4196966400*b^3) + 
      (43392851*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^4)/(839393280*b^3) + 
      (175139803*d^4*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^4)/(4196966400*b^3) - 
      (144679*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^4)/(127180800*b^3) - 
      (2248031*d^8*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^4)/(42393600*b^3) + 
      (95231*d^10*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^4)/(76308480*b^3) + 
      (8543257*d^12*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^4)/(381542400*b^3) + 
      (78371*d^14*K0*K1*M^5*Sqrt[(221*Pi)/115710]*u^4)/(381542400*b^3) - 
      (((71563*I)/56524800)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[25571910*Pi]) - 
      (((4811819*I)/48964608)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[25571910*Pi]) + 
      (((27169783*I)/1581465600)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[25571910*Pi]) - 
      (((2395616351*I)/8593288704000)*K1^2*M^5*u^4)/(b^3*Sqrt[25571910*Pi]) - 
      (((1152097624303*I)/60153020928000)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[25571910*Pi]) - (((287336356009*I)/2406120837120)*d^4*K1^2*
        M^5*u^4)/(b^3*Sqrt[25571910*Pi]) + (((63725880097*I)/97542144000)*d^8*
        K1^2*M^5*u^4)/(b^3*Sqrt[25571910*Pi]) - 
      (((294204411869*I)/60153020928000)*d^4*K0*K1*M^5*Sqrt[17/(1504230*Pi)]*
        u^5)/b^3 - (((205785791*I)/60153020928000)*K0*K1*M^5*
        Sqrt[19/(1345890*Pi)]*u^5)/b^3 - (((27925759789*I)/60153020928000)*
        d^2*K0*K1*M^5*Sqrt[19/(1345890*Pi)]*u^5)/b^3 - 
      (((1159652407*I)/7050903552000)*d^8*K0*K1*M^5*Sqrt[247/(103530*Pi)]*
        u^5)/b^3 + (465398251*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (8393932800*b^3) - (1016503*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (254361600*b^3) - (48689351*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (440681472000*b^3) - (5309551549*d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (881362944000*b^3) - (792547267*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (31477248000*b^3) + (25257437*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (1271808000*b^3) + (646844057*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (13353984000*b^3) - (646283899*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (26707968000*b^3) - (3230093*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (238464000*b^3) + (20270743*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (26707968000*b^3) + (193669*K0^2*M^5*Sqrt[(7*Pi)/3653130]*u^5)/
       (8393932800*b^3) + (2419187*d^2*K0^2*M^5*Sqrt[(7*Pi)/3653130]*u^5)/
       (1678786560*b^3) + (12037*d^10*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^5)/
       (30523392*b^3) + (218549*d^14*K0^2*M^5*Sqrt[(29*Pi)/881790]*u^5)/
       (763084800*b^3) - (31163*d^8*K0^2*M^5*Sqrt[(39*Pi)/655690]*u^5)/
       (9420800*b^3) + (23779*d^12*K0^2*M^5*Sqrt[(1729*Pi)/14790]*u^5)/
       (763084800*b^3) - (((299861711389*I)/5468456448000)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[25571910*Pi]) + (((19648990811*I)/71221248000)*d^8*K0*K1*M^5*
        u^5)/(b^3*Sqrt[25571910*Pi]) + (((2279529589*I)/46738944000)*d^10*K0*
        K1*M^5*u^5)/(b^3*Sqrt[25571910*Pi]) - 
      (((5369567473*I)/46738944000)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[25571910*Pi]) - (((4251119*I)/190771200)*d^14*K0*K1*M^5*u^5)/
       (b^3*Sqrt[25571910*Pi]) - (((122972489*I)/28615680000)*d^10*K1^2*M^5*
        Sqrt[7/(3653130*Pi)]*u^6)/b^3 - (((97156835857*I)/21483221760000)*d^4*
        K1^2*M^5*Sqrt[17/(1504230*Pi)]*u^6)/b^3 + 
      (((66738823439*I)/240612083712000)*d^2*K0^2*M^5*Sqrt[19/(1345890*Pi)]*
        u^6)/b^3 + (((1839529*I)/80123904000)*d^8*K0^2*M^5*
        Sqrt[323/(79170*Pi)]*u^6)/b^3 - 
      (114137249*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(1762725888000*b^3) - 
      (9259606883*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(1762725888000*b^3) - 
      (8696376671*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(251817984000*b^3) + 
      (4548141413*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(53415936000*b^3) - 
      (5418317*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(774144000*b^3) - 
      (1805333867*d^12*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(53415936000*b^3) - 
      (28595087*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/(7630848000*b^3) - 
      (4363*d^6*K0*K1*M^5*Sqrt[(19*Pi)/1345890]*u^6)/(110592000*b^3) + 
      (((33168085339*I)/240612083712000)*K0^2*M^5*u^6)/
       (b^3*Sqrt[25571910*Pi]) + (((156637529689*I)/21873825792000)*d^4*K0^2*
        M^5*u^6)/(b^3*Sqrt[25571910*Pi]) - 
      (((1188121348277*I)/34373154816000)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[25571910*Pi]) + (((218845489*I)/7478231040)*d^10*K0^2*M^5*
        u^6)/(b^3*Sqrt[25571910*Pi]) - (((2038565953*I)/186955776000)*d^12*
        K0^2*M^5*u^6)/(b^3*Sqrt[25571910*Pi]) - 
      (((2884019*I)/763084800)*d^14*K0^2*M^5*u^6)/(b^3*Sqrt[25571910*Pi]) - 
      (((109516085369*I)/300765104640000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[25571910*Pi]) - (((11170254465677*I)/601530209280000)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[25571910*Pi]) + 
      (((23835291431429*I)/601530209280000)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[25571910*Pi]) + (((56130942437*I)/367234560000)*d^8*K1^2*M^5*
        u^6)/(b^3*Sqrt[25571910*Pi]) - (((48826909*I)/834624000)*d^12*K1^2*
        M^5*u^6)/(b^3*Sqrt[25571910*Pi]) - (((3080267*I)/381542400)*d^14*K1^2*
        M^5*u^6)/(b^3*Sqrt[25571910*Pi]) - (((43706459501*I)/109369128960000)*
        d^6*K0*K1*M^5*Sqrt[17/(1504230*Pi)]*u^7)/b^3 - 
      (((7476147432517*I)/846108426240000)*d^8*K0*K1*M^5*
        Sqrt[17/(1504230*Pi)]*u^7)/b^3 - (((576522061*I)/22434693120000)*d^10*
        K0*K1*M^5*Sqrt[17/(1504230*Pi)]*u^7)/b^3 + 
      (((13426279*I)/124637184000)*d^12*K0*K1*M^5*Sqrt[17/(1504230*Pi)]*u^7)/
       b^3 + (4556681*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/(640991232000*b^3) - 
      (787467061*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/(91570176000*b^3) - 
      (18319207*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/(3391488000*b^3) + 
      (5327729993*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/(213663744000*b^3) - 
      (9491611*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/(91570176000*b^3) - 
      (2209563019*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/(91570176000*b^3) + 
      (526427071*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/(10174464000*b^3) - 
      (887817241*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/(42732748800*b^3) - 
      (117867199*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/(42732748800*b^3) + 
      (1785339*d^10*K0^2*M^5*Sqrt[(3*Pi)/8523970]*u^7)/(2637824000*b^3) - 
      (21845039*d^2*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^7)/(640991232000*b^3) - 
      (136188811*d^12*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^7)/
       (213663744000*b^3) - (28503193*d^10*K1^2*M^5*Sqrt[(17*Pi)/1504230]*
        u^7)/(71221248000*b^3) - (17502881*d^14*K0^2*M^5*
        Sqrt[(19*Pi)/1345890]*u^7)/(213663744000*b^3) - 
      (25994791*d^2*K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^7)/(91570176000*b^3) + 
      (259081*d^6*K1^2*M^5*Sqrt[(323*Pi)/79170]*u^7)/(10174464000*b^3) - 
      (((12019526941*I)/1203060418560000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[25571910*Pi]) - (((4031131528999*I)/1203060418560000)*d^2*K0*
        K1*M^5*u^7)/(b^3*Sqrt[25571910*Pi]) - 
      (((11876911081183*I)/401020139520000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[25571910*Pi]) + (((444743975009393*I)/1974252994560000)*d^8*
        K0*K1*M^5*u^7)/(b^3*Sqrt[25571910*Pi]) + 
      (((138163451*I)/128198246400)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[25571910*Pi]) - (((12288489503*I)/373911552000)*d^12*K0*K1*
        M^5*u^7)/(b^3*Sqrt[25571910*Pi]) - (((3737411*I)/763084800)*d^14*K0*
        K1*M^5*u^7)/(b^3*Sqrt[25571910*Pi]) + 
      (((152441661823*I)/215373053952000)*d^10*K1^2*M^5*Sqrt[13/(1967070*Pi)]*
        u^8)/b^3 + (((59353107299*I)/92543109120000)*d^8*K0^2*M^5*
        Sqrt[19/(1345890*Pi)]*u^8)/b^3 - 
      (((134592029429107*I)/461975200727040000)*d^6*K1^2*M^5*
        Sqrt[29/(881790*Pi)]*u^8)/b^3 - (((302232863*I)/1722984431616)*d^12*
        K1^2*M^5*Sqrt[95/(269178*Pi)]*u^8)/b^3 - 
      (((66511192043*I)/3609181255680000)*d^4*K1^2*M^5*Sqrt[493/(51870*Pi)]*
        u^8)/b^3 - (11556119*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (352545177600*b^3) - (4178669311*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (1762725888000*b^3) - (3556856269*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (251817984000*b^3) + (391243*d^6*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (847872000*b^3) + (1781912303*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (53415936000*b^3) - (245326187*d^12*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (17805312000*b^3) - (11751473*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (5935104000*b^3) - (88031*d^10*K0*K1*M^5*Sqrt[(133*Pi)/192270]*u^8)/
       (7630848000*b^3) + (((827215511*I)/14852597760000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[25571910*Pi]) + (((2723305747*I)/2349727380000)*d^2*K0^2*M^5*
        u^8)/(b^3*Sqrt[25571910*Pi]) - (((3579090144761*I)/1203060418560000)*
        d^4*K0^2*M^5*u^8)/(b^3*Sqrt[25571910*Pi]) - 
      (((548426408393*I)/75191276160000)*d^6*K0^2*M^5*u^8)/
       (b^3*Sqrt[25571910*Pi]) + (((883464623*I)/350542080000)*d^10*K0^2*M^5*
        u^8)/(b^3*Sqrt[25571910*Pi]) - (((101615113*I)/20772864000)*d^12*K0^2*
        M^5*u^8)/(b^3*Sqrt[25571910*Pi]) - (((1051*I)/1382400)*d^14*K0^2*M^5*
        u^8)/(b^3*Sqrt[25571910*Pi]) - (((5049446551*I)/55525865472000)*K1^2*
        M^5*u^8)/(b^3*Sqrt[25571910*Pi]) - 
      (((2967781321607*I)/902295313920000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[25571910*Pi]) + (((7113312096885767*I)/461975200727040000)*
        d^6*K1^2*M^5*u^8)/(b^3*Sqrt[25571910*Pi]) + 
      (((526643455879*I)/30847703040000)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[25571910*Pi]) - (((615094910723*I)/51279298560000)*d^10*K1^2*
        M^5*u^8)/(b^3*Sqrt[25571910*Pi]) + 
      (((1946224461437*I)/215373053952000)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[25571910*Pi]) - (((1082287*I)/953856000)*d^14*K1^2*M^5*u^8)/
       (b^3*Sqrt[25571910*Pi]) + (((622350977*I)/2510734786560000)*K0*K1*M^5*
        Sqrt[17/(1504230*Pi)]*u^9)/b^3 - (((128583884593*I)/4307461079040000)*
        d^10*K0*K1*M^5*Sqrt[17/(1504230*Pi)]*u^9)/b^3 - 
      (((6577*I)/953856000)*d^14*K0*K1*M^5*Sqrt[91/(281010*Pi)]*u^9)/b^3 + 
      (259169*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/(220340736000*b^3) - 
      (241503799*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/(125908992000*b^3) - 
      (151910107*d^12*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/(80123904000*b^3) - 
      (44333633*d^14*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/(160247808000*b^3) - 
      (2431129*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(176272588800*b^3) - 
      (1062765049*d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(1762725888000*b^3) - 
      (161281489*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(62954496000*b^3) + 
      (10949*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(20348928*b^3) - 
      (8346941*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(3338496000*b^3) - 
      (19391357*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(53415936000*b^3) - 
      (281047*d^10*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^9)/(32049561600*b^3) - 
      (1479563*d^10*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^9)/(53415936000*b^3) + 
      (3707371*d^8*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^9)/(13353984000*b^3) - 
      (2360243*d^2*K0^2*M^5*Sqrt[(29*Pi)/881790]*u^9)/(352545177600*b^3) + 
      (5400383*d^8*K1^2*M^5*Sqrt[(29*Pi)/881790]*u^9)/(26707968000*b^3) - 
      (6157*d^6*K0^2*M^5*Sqrt[(133*Pi)/192270]*u^9)/(2543616000*b^3) - 
      (((1191021467*I)/177682769510400)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[25571910*Pi]) - (((116114403529*I)/225573828480000)*d^2*K0*
        K1*M^5*u^9)/(b^3*Sqrt[25571910*Pi]) - 
      (((60932970587*I)/16112416320000)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[25571910*Pi]) - (((403857662407*I)/902295313920000)*d^6*K0*
        K1*M^5*u^9)/(b^3*Sqrt[25571910*Pi]) + 
      (((210160358371*I)/23135777280000)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[25571910*Pi]) + (((474355419511*I)/615351582720000)*d^10*K0*
        K1*M^5*u^9)/(b^3*Sqrt[25571910*Pi]) - 
      (((1345657*I)/338688000)*d^12*K0*K1*M^5*u^9)/(b^3*Sqrt[25571910*Pi]) - 
      (((21820553*I)/961486848000)*d^14*K0^2*M^5*Sqrt[13/(1967070*Pi)]*u^10)/
       b^3 - (((34231*I)/4292352000)*d^14*K1^2*M^5*Sqrt[13/(1967070*Pi)]*
        u^10)/b^3 - (((393363701483*I)/5021469573120000)*d^4*K0^2*M^5*
        Sqrt[19/(1345890*Pi)]*u^10)/b^3 + (((13299367*I)/69407331840000)*K0^2*
        M^5*Sqrt[29/(881790*Pi)]*u^10)/b^3 - 
      (((13489*I)/2861568000)*d^12*K0^2*M^5*Sqrt[91/(281010*Pi)]*u^10)/b^3 - 
      (169489*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(62954496000*b^3) - 
      (6951557*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(36723456000*b^3) + 
      (36683*d^6*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(953856000*b^3) + 
      (103677853*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(40061952000*b^3) - 
      (397771*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(3755808000*b^3) - 
      (741077*d^12*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/(686776320*b^3) - 
      (143303*d^14*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^10)/(12018585600*b^3) - 
      (1847873*d^4*K0*K1*M^5*Sqrt[(29*Pi)/881790]*u^10)/(48964608000*b^3) + 
      (((1130794681*I)/30076510464000)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[25571910*Pi]) + (((3284213277101*I)/3299822862336000)*d^4*
        K0^2*M^5*u^10)/(b^3*Sqrt[25571910*Pi]) - 
      (((101344797847*I)/451147656960000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[25571910*Pi]) + (((26226344761*I)/23135777280000)*d^8*K0^2*
        M^5*u^10)/(b^3*Sqrt[25571910*Pi]) + 
      (((211753*I)/2682720000)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[25571910*Pi]) - 
      (((1201*I)/40061952)*d^12*K0^2*M^5*u^10)/(b^3*Sqrt[25571910*Pi]) + 
      (((41547313*I)/192297369600)*d^14*K0^2*M^5*u^10)/
       (b^3*Sqrt[25571910*Pi]) - (((1930372303*I)/246080540160000)*K1^2*M^5*
        u^10)/(b^3*Sqrt[25571910*Pi]) - (((127534636189*I)/676721485440000)*
        d^2*K1^2*M^5*u^10)/(b^3*Sqrt[25571910*Pi]) - 
      (((1219477118269*I)/2706885941760000)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[25571910*Pi]) + (((62183789203*I)/676721485440000)*d^6*K1^2*
        M^5*u^10)/(b^3*Sqrt[25571910*Pi]) + 
      (((9045908357*I)/7711925760000)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[25571910*Pi]) + (((69518411*I)/1051626240000)*d^10*K1^2*M^5*
        u^10)/(b^3*Sqrt[25571910*Pi]) - (((244181411*I)/420650496000)*d^12*
        K1^2*M^5*u^10)/(b^3*Sqrt[25571910*Pi]) - 
      (((2003972989*I)/676721485440000)*d^6*K0*K1*M^5*Sqrt[17/(1504230*Pi)]*
        u^11)/b^3 + (((38990657*I)/14956462080000)*d^10*K0*K1*M^5*
        Sqrt[19/(1345890*Pi)]*u^11)/b^3 - (((6697*I)/7511616000)*d^12*K0*K1*
        M^5*Sqrt[247/(103530*Pi)]*u^11)/b^3 - 
      (9323*d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/(667699200*b^3) - 
      (55273*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/(534159360*b^3) + 
      (1223*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/(953856000*b^3) - 
      (31379*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/(3755808000*b^3) - 
      (11883943*d^12*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/(120185856000*b^3) - 
      (63807721*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(566590464000*b^3) + 
      (103049*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(20030976000*b^3) + 
      (4732111*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(17169408000*b^3) - 
      (145403*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(15023232000*b^3) - 
      (14157569*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(120185856000*b^3) - 
      (975769*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/(60092928000*b^3) - 
      (63671*d^14*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^11)/(60092928000*b^3) + 
      (558829*d^8*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^11)/(40061952000*b^3) - 
      (128563*K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^11)/(3966133248000*b^3) - 
      (1242601*d^2*K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^11)/(991533312000*b^3) + 
      (K0^2*M^5*Sqrt[(247*Pi)/103530]*u^11)/(8012390400*b^3) - 
      (((5695399*I)/19334899584000)*K0*K1*M^5*u^11)/(b^3*Sqrt[25571910*Pi]) - 
      (((9740804219*I)/338360742720000)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[25571910*Pi]) - (((65567829707*I)/338360742720000)*d^4*K0*K1*
        M^5*u^11)/(b^3*Sqrt[25571910*Pi]) + 
      (((3522521*I)/7185024000)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[25571910*Pi]) - 
      (((102370169*I)/44869386240000)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[25571910*Pi]) - (((757*I)/17169408)*d^14*K0*K1*M^5*u^11)/
       (b^3*Sqrt[25571910*Pi]) - (((170227*I)/105162624000)*d^12*K1^2*M^5*
        Sqrt[13/(1967070*Pi)]*u^12)/b^3 - (((191300653*I)/5413771883520000)*
        d^2*K0^2*M^5*Sqrt[19/(1345890*Pi)]*u^12)/b^3 - 
      (((547*I)/2146176000)*d^14*K1^2*M^5*Sqrt[19/(1345890*Pi)]*u^12)/b^3 - 
      (((43*I)/2146176000)*d^14*K0^2*M^5*Sqrt[203/(125970*Pi)]*u^12)/b^3 - 
      (((5857*I)/105162624000)*d^12*K0^2*M^5*Sqrt[323/(79170*Pi)]*u^12)/b^3 - 
      (5906617*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/(991533312000*b^3) - 
      (34299649*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/(991533312000*b^3) + 
      (2477617*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/(30046464000*b^3) - 
      (24553*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/(10015488000*b^3) - 
      (1861*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^12)/(141647616000*b^3) + 
      (331*d^6*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^12)/(4292352000*b^3) - 
      (55801*d^12*K0*K1*M^5*Sqrt[(19*Pi)/1345890]*u^12)/(30046464000*b^3) - 
      (4787*d^14*K0*K1*M^5*Sqrt[(29*Pi)/881790]*u^12)/(30046464000*b^3) + 
      (((162439*I)/1762295535000)*K0^2*M^5*u^12)/(b^3*Sqrt[25571910*Pi]) - 
      (((7669*I)/10301644800)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[25571910*Pi]) - 
      (((442505873*I)/27068859417600)*d^4*K0^2*M^5*u^12)/
       (b^3*Sqrt[25571910*Pi]) - (((803166307*I)/135344297088000)*d^6*K0^2*
        M^5*u^12)/(b^3*Sqrt[25571910*Pi]) + 
      (((115647989*I)/2891972160000)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[25571910*Pi]) + (((186421*I)/32863320000)*d^10*K0^2*M^5*
        u^12)/(b^3*Sqrt[25571910*Pi]) - (((5487761*I)/37595638080000)*K1^2*
        M^5*u^12)/(b^3*Sqrt[25571910*Pi]) - 
      (((532546451*I)/169180371360000)*d^2*K1^2*M^5*u^12)/
       (b^3*Sqrt[25571910*Pi]) - (((10536795713*I)/676721485440000)*d^4*K1^2*
        M^5*u^12)/(b^3*Sqrt[25571910*Pi]) - 
      (((1083103783*I)/135344297088000)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[25571910*Pi]) + (((3930973*I)/86759164800)*d^8*K1^2*M^5*
        u^12)/(b^3*Sqrt[25571910*Pi]) + (((43487*I)/5842368000)*d^10*K1^2*M^5*
        u^12)/(b^3*Sqrt[25571910*Pi]) + (((6891221*I)/25239029760000)*d^10*K0*
        K1*M^5*Sqrt[13/(1967070*Pi)]*u^13)/b^3 - 
      (((11603*I)/26290656000)*d^12*K0*K1*M^5*Sqrt[13/(1967070*Pi)]*u^13)/
       b^3 + (((30759427*I)/200510069760000)*d^4*K0*K1*M^5*
        Sqrt[17/(1504230*Pi)]*u^13)/b^3 - (((23944871*I)/169180371360000)*d^6*
        K0*K1*M^5*Sqrt[19/(1345890*Pi)]*u^13)/b^3 - 
      (((41*I)/536544000)*d^14*K0*K1*M^5*Sqrt[19/(1345890*Pi)]*u^13)/b^3 - 
      (127*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(24788332800*b^3) - 
      (71063*d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(198306662400*b^3) - 
      (207583*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(99153331200*b^3) - 
      (47*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(858470400*b^3) + 
      (7697*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(1502323200*b^3) - 
      (307*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(2003097600*b^3) - 
      (1607*d^14*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(6009292800*b^3) - 
      (43247*d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(110170368000*b^3) - 
      (127307*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(55085184000*b^3) - 
      (167*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(2003097600*b^3) + 
      (407*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(71539200*b^3) - 
      (5417*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(30046464000*b^3) - 
      (36403*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(15023232000*b^3) - 
      (8807*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(30046464000*b^3) - 
      (K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^13)/(2295216000*b^3) - 
      (227*d^12*K0^2*M^5*Sqrt[(29*Pi)/881790]*u^13)/(3004646400*b^3) - 
      (((84313*I)/12084312240000)*K0*K1*M^5*u^13)/(b^3*Sqrt[25571910*Pi]) - 
      (((40092739*I)/84590185680000)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[25571910*Pi]) - (((37125977729*I)/5413771883520000)*d^4*K0*
        K1*M^5*u^13)/(b^3*Sqrt[25571910*Pi]) + 
      (((37145827*I)/3253468680000)*d^8*K0*K1*M^5*u^13)/
       (b^3*Sqrt[25571910*Pi]) - (((7369*I)/20603289600)*d^10*K0*K1*M^5*u^13)/
       (b^3*Sqrt[25571910*Pi]) - ((I/36514800)*d^12*K1^2*M^5*
        Sqrt[13/(1967070*Pi)]*u^14)/b^3 - (((9143*I)/7519127616000)*d^2*K0^2*
        M^5*Sqrt[17/(1504230*Pi)]*u^14)/b^3 + 
      (((71*I)/3651480000)*d^10*K1^2*M^5*Sqrt[17/(1504230*Pi)]*u^14)/b^3 - 
      ((I/178848000)*d^14*K1^2*M^5*Sqrt[17/(1504230*Pi)]*u^14)/b^3 - 
      (((19*I)/3219264000)*d^14*K0^2*M^5*Sqrt[19/(1345890*Pi)]*u^14)/b^3 - 
      (67*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(61970832000*b^3) - 
      (1039*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(15492708000*b^3) - 
      (26137*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(61970832000*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(19561500*b^3) - 
      (121*d^12*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(268272000*b^3) - 
      (47*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/(938952000*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(17*Pi)/1504230]*u^14)/(312984000*b^3) + 
      (71*d^8*K0*K1*M^5*Sqrt[(29*Pi)/881790]*u^14)/(1877904000*b^3) + 
      (((47893*I)/169180371360000)*K0^2*M^5*u^14)/(b^3*Sqrt[25571910*Pi]) + 
      (((11*I)/1502323200)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[25571910*Pi]) - 
      (((8170831*I)/42295092840000)*d^4*K0^2*M^5*u^14)/
       (b^3*Sqrt[25571910*Pi]) - (((33980369*I)/169180371360000)*d^6*K0^2*M^5*
        u^14)/(b^3*Sqrt[25571910*Pi]) + (((1380133*I)/2602774944000)*d^8*K0^2*
        M^5*u^14)/(b^3*Sqrt[25571910*Pi]) + 
      (((461*I)/1577439360)*d^10*K0^2*M^5*u^14)/(b^3*Sqrt[25571910*Pi]) - 
      (((4309*I)/13145328000)*d^12*K0^2*M^5*u^14)/(b^3*Sqrt[25571910*Pi]) + 
      (((79*I)/3219264000)*d^14*K0^2*M^5*u^14)/(b^3*Sqrt[25571910*Pi]) + 
      (((47893*I)/169180371360000)*K1^2*M^5*u^14)/(b^3*Sqrt[25571910*Pi]) - 
      (((1081337*I)/84590185680000)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[25571910*Pi]) - (((16780843*I)/84590185680000)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[25571910*Pi]) - (((624823*I)/2685402720000)*d^6*K1^2*
        M^5*u^14)/(b^3*Sqrt[25571910*Pi]) + 
      (((7340789*I)/13013874720000)*d^8*K1^2*M^5*u^14)/
       (b^3*Sqrt[25571910*Pi]) + (((263*I)/18860688000)*d^8*K0*K1*M^5*
        Sqrt[13/(1967070*Pi)]*u^15)/b^3 + (((89*I)/22534848000)*d^10*K0*K1*
        M^5*Sqrt[17/(1504230*Pi)]*u^15)/b^3 - 
      (((59*I)/11267424000)*d^12*K0*K1*M^5*Sqrt[19/(1345890*Pi)]*u^15)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(751161600*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(75116160*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(3755808000*b^3) + 
      (11*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(312984000*b^3) - 
      (11*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(3755808000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(75116160*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/(751161600*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(751161600*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(75116160*b^3) - 
      (11*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(3755808000*b^3) + 
      (11*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(312984000*b^3) - 
      (11*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(3755808000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(75116160*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(751161600*b^3) + 
      (((47893*I)/42295092840000)*d^2*K0*K1*M^5*u^15)/
       (b^3*Sqrt[25571910*Pi]) - (((439181*I)/42295092840000)*d^4*K0*K1*M^5*
        u^15)/(b^3*Sqrt[25571910*Pi]) - (((134587*I)/2114754642000)*d^6*K0*K1*
        M^5*u^15)/(b^3*Sqrt[25571910*Pi]) - 
      (((1067*I)/9389520000)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[25571910*Pi]) + 
      (((1067*I)/112674240000)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[25571910*Pi]) + 
      (((97*I)/2253484800)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[25571910*Pi]) - 
      ((I/67068000)*d^14*K0*K1*M^5*u^15)/(b^3*Sqrt[25571910*Pi]))/Pi, 
    ((130523*d^8*K1*M^5*Sqrt[Pi/25571910]*u)/(282624*b^3*E^u) + 
      (11027*K1*M^5*Sqrt[(7*Pi)/3653130]*u)/(43806720*b^3*E^u) + 
      (302183*d^2*K1*M^5*Sqrt[(7*Pi)/3653130]*u)/(29204480*b^3*E^u) + 
      (28447*d^4*K1*M^5*Sqrt[(7*Pi)/3653130]*u)/(4380672*b^3*E^u) - 
      (105701*d^6*K1*M^5*Sqrt[(7*Pi)/3653130]*u)/(942080*b^3*E^u) + 
      (5771513*d^10*K1*M^5*Sqrt[(13*Pi)/1967070]*u)/(87613440*b^3*E^u) - 
      (122081*d^14*K1*M^5*Sqrt[(13*Pi)/1967070]*u)/(17522688*b^3*E^u) - 
      (2427*d^12*K1*M^5*Sqrt[(39*Pi)/655690]*u)/(158720*b^3*E^u) + 
      (461*d^16*K1*M^5*Sqrt[(273*Pi)/93670]*u)/(3650560*b^3*E^u) + 
      (296441*K0*M^5*Sqrt[Pi/25571910]*u^2)/(175226880*b^3*E^u) + 
      (3174761*d^2*K0*M^5*Sqrt[Pi/25571910]*u^2)/(35045376*b^3*E^u) - 
      (51257417*d^8*K0*M^5*Sqrt[Pi/25571910]*u^2)/(87613440*b^3*E^u) + 
      (130523*d^8*K1*M^5*Sqrt[Pi/25571910]*u^2)/(282624*b^3*E^u) + 
      (4427543*d^4*K0*M^5*Sqrt[(7*Pi)/3653130]*u^2)/(87613440*b^3*E^u) - 
      (2915201*d^6*K0*M^5*Sqrt[(7*Pi)/3653130]*u^2)/(58408960*b^3*E^u) + 
      (11027*K1*M^5*Sqrt[(7*Pi)/3653130]*u^2)/(43806720*b^3*E^u) + 
      (302183*d^2*K1*M^5*Sqrt[(7*Pi)/3653130]*u^2)/(29204480*b^3*E^u) + 
      (28447*d^4*K1*M^5*Sqrt[(7*Pi)/3653130]*u^2)/(4380672*b^3*E^u) - 
      (105701*d^6*K1*M^5*Sqrt[(7*Pi)/3653130]*u^2)/(942080*b^3*E^u) + 
      (5214143*d^10*K0*M^5*Sqrt[(13*Pi)/1967070]*u^2)/(175226880*b^3*E^u) + 
      (476081*d^12*K0*M^5*Sqrt[(13*Pi)/1967070]*u^2)/(87613440*b^3*E^u) + 
      (67843*d^14*K0*M^5*Sqrt[(13*Pi)/1967070]*u^2)/(58408960*b^3*E^u) + 
      (14207*d^16*K0*M^5*Sqrt[(13*Pi)/1967070]*u^2)/(11681792*b^3*E^u) + 
      (5771513*d^10*K1*M^5*Sqrt[(13*Pi)/1967070]*u^2)/(87613440*b^3*E^u) - 
      (122081*d^14*K1*M^5*Sqrt[(13*Pi)/1967070]*u^2)/(17522688*b^3*E^u) - 
      (2427*d^12*K1*M^5*Sqrt[(39*Pi)/655690]*u^2)/(158720*b^3*E^u) + 
      (461*d^16*K1*M^5*Sqrt[(273*Pi)/93670]*u^2)/(3650560*b^3*E^u) + 
      (296441*K0*M^5*Sqrt[Pi/25571910]*u^3)/(175226880*b^3*E^u) + 
      (3174761*d^2*K0*M^5*Sqrt[Pi/25571910]*u^3)/(35045376*b^3*E^u) - 
      (51257417*d^8*K0*M^5*Sqrt[Pi/25571910]*u^3)/(87613440*b^3*E^u) + 
      (1869583171*K1*M^5*Sqrt[Pi/25571910]*u^3)/(539698790400*b^3*E^u) + 
      (2295795231281*d^4*K1*M^5*Sqrt[Pi/25571910]*u^3)/
       (2428644556800*b^3*E^u) + (3485656121*d^10*K1*M^5*Sqrt[Pi/25571910]*
        u^3)/(7122124800*b^3*E^u) + (18650467883*d^12*K1*M^5*
        Sqrt[Pi/25571910]*u^3)/(31540838400*b^3*E^u) + 
      (23167841771*d^14*K1*M^5*Sqrt[Pi/25571910]*u^3)/
       (220785868800*b^3*E^u) - (6065777951*d^10*K1^2*M^5*Sqrt[Pi/25571910]*
        u^3)/(9251979264*b^3) - (121418257*d^8*K1*M^5*Sqrt[(5*Pi)/5114382]*
        u^3)/(315408384*b^3*E^u) + (4427543*d^4*K0*M^5*Sqrt[(7*Pi)/3653130]*
        u^3)/(87613440*b^3*E^u) - (2915201*d^6*K0*M^5*Sqrt[(7*Pi)/3653130]*
        u^3)/(58408960*b^3*E^u) + (1104900391*d^2*K1*M^5*Sqrt[(7*Pi)/3653130]*
        u^3)/(38549913600*b^3*E^u) - (98227*K1^2*M^5*Sqrt[(7*Pi)/3653130]*
        u^3)/(192749568*b^3) - (268592407*d^2*K1^2*M^5*Sqrt[(7*Pi)/3653130]*
        u^3)/(8410890240*b^3) - (3901894657*d^4*K1^2*M^5*Sqrt[(7*Pi)/3653130]*
        u^3)/(23129948160*b^3) + (587599279*d^6*K1^2*M^5*Sqrt[(7*Pi)/3653130]*
        u^3)/(11564974080*b^3) + (268948679*d^8*K1^2*M^5*Sqrt[(7*Pi)/3653130]*
        u^3)/(700907520*b^3) + (5214143*d^10*K0*M^5*Sqrt[(13*Pi)/1967070]*
        u^3)/(175226880*b^3*E^u) + (476081*d^12*K0*M^5*Sqrt[(13*Pi)/1967070]*
        u^3)/(87613440*b^3*E^u) + (67843*d^14*K0*M^5*Sqrt[(13*Pi)/1967070]*
        u^3)/(58408960*b^3*E^u) + (14207*d^16*K0*M^5*Sqrt[(13*Pi)/1967070]*
        u^3)/(11681792*b^3*E^u) - (11532608431*d^6*K1*M^5*
        Sqrt[(13*Pi)/1967070]*u^3)/(346949222400*b^3*E^u) - 
      (1629227681*d^12*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^3)/
       (23129948160*b^3) + (189161533*d^16*K1*M^5*Sqrt[(17*Pi)/1504230]*u^3)/
       (147190579200*b^3*E^u) - (1208507*d^16*K1^2*M^5*Sqrt[(39*Pi)/655690]*
        u^3)/(2569994240*b^3) - (2280001*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (185039585280*b^3) - (164778721*d^2*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (185039585280*b^3) - (56055139*d^4*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (9251979264*b^3) - (111251539*d^6*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (46259896320*b^3) + (1447900981*d^8*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (92519792640*b^3) + (288809677*d^10*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (92519792640*b^3) - (360866519*d^12*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (46259896320*b^3) - (76423427*d^14*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (46259896320*b^3) + (8804591*d^16*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (185039585280*b^3) + (6769*d^18*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (12335972352*b^3) - (89009*d^14*K1^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (180702720*b^3) + (263881*d^18*K1^2*M^5*Sqrt[(91*Pi)/281010]*u^3)/
       (30839930880*b^3) + (5096655623*K0*M^5*Sqrt[Pi/25571910]*u^4)/
       (3238192742400*b^3*E^u) + (2362272609941*d^4*K0*M^5*Sqrt[Pi/25571910]*
        u^4)/(4857289113600*b^3*E^u) - (87544898953*d^6*K0*M^5*
        Sqrt[Pi/25571910]*u^4)/(693898444800*b^3*E^u) - 
      (6658521761*d^8*K0*M^5*Sqrt[Pi/25571910]*u^4)/(6308167680*b^3*E^u) + 
      (64333579361*d^10*K0*M^5*Sqrt[Pi/25571910]*u^4)/
       (441571737600*b^3*E^u) + (23644948343*d^12*K0*M^5*Sqrt[Pi/25571910]*
        u^4)/(63081676800*b^3*E^u) + (30707789081*d^14*K0*M^5*
        Sqrt[Pi/25571910]*u^4)/(441571737600*b^3*E^u) + 
      (2523718991*d^16*K0*M^5*Sqrt[Pi/25571910]*u^4)/(294381158400*b^3*E^u) + 
      (4587446153*K1*M^5*Sqrt[Pi/25571910]*u^4)/(1619096371200*b^3*E^u) + 
      (6818544377*d^2*K1*M^5*Sqrt[Pi/25571910]*u^4)/(38549913600*b^3*E^u) - 
      (49154334763*d^6*K1*M^5*Sqrt[Pi/25571910]*u^4)/(346949222400*b^3*E^u) - 
      (3404430709*d^8*K1*M^5*Sqrt[Pi/25571910]*u^4)/(1577041920*b^3*E^u) + 
      (41475346271*d^10*K1*M^5*Sqrt[Pi/25571910]*u^4)/
       (220785868800*b^3*E^u) + (26195532683*d^12*K1*M^5*Sqrt[Pi/25571910]*
        u^4)/(31540838400*b^3*E^u) + (30750284051*d^14*K1*M^5*
        Sqrt[Pi/25571910]*u^4)/(220785868800*b^3*E^u) + 
      (1463448941*d^16*K1*M^5*Sqrt[Pi/25571910]*u^4)/(147190579200*b^3*E^u) - 
      (201666342307*d^6*K0*K1*M^5*Sqrt[Pi/25571910]*u^4)/(308399308800*b^3) + 
      (489925819589*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^4)/
       (724067942400*b^3) - (70548382170547*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^4)/(91594594713600*b^3) + (5394726937*d^18*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^4)/(4885045051392*b^3) - 
      (10754800343497*d^2*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^4)/
       (122126126284800*b^3) + (82710439225457*d^8*K0*K1*M^5*
        Sqrt[(7*Pi)/3653130]*u^4)/(61063063142400*b^3) - 
      (699166943*K0*K1*M^5*Sqrt[(17*Pi)/1504230]*u^4)/(1313184153600*b^3) - 
      (221746089863*d^4*K0*K1*M^5*Sqrt[(17*Pi)/1504230]*u^4)/
       (984888115200*b^3) + (121829963819*d^4*K1*M^5*Sqrt[(19*Pi)/1345890]*
        u^4)/(2428644556800*b^3*E^u) - (2137197641*d^16*K0*K1*M^5*
        Sqrt[(29*Pi)/881790]*u^4)/(73275675770880*b^3) + 
      (241863431*d^2*K0*M^5*Sqrt[(91*Pi)/281010]*u^4)/
       (231299481600*b^3*E^u) - (4309267174129*d^12*K0*K1*M^5*
        Sqrt[(91*Pi)/281010]*u^4)/(91594594713600*b^3) + 
      (1152122581*K0*M^5*Sqrt[Pi/25571910]*u^5)/(1079397580800*b^3*E^u) + 
      (15951185381*d^2*K0*M^5*Sqrt[Pi/25571910]*u^5)/(231299481600*b^3*E^u) + 
      (1910267388581*d^4*K0*M^5*Sqrt[Pi/25571910]*u^5)/
       (4857289113600*b^3*E^u) - (5932571233*d^6*K0*M^5*Sqrt[Pi/25571910]*
        u^5)/(693898444800*b^3*E^u) - (5823667517*d^8*K0*M^5*
        Sqrt[Pi/25571910]*u^5)/(6308167680*b^3*E^u) + 
      (9093375881*d^10*K0*M^5*Sqrt[Pi/25571910]*u^5)/(441571737600*b^3*E^u) + 
      (23847396263*d^12*K0*M^5*Sqrt[Pi/25571910]*u^5)/(63081676800*b^3*E^u) + 
      (29459138321*d^14*K0*M^5*Sqrt[Pi/25571910]*u^5)/
       (441571737600*b^3*E^u) + (302989597*d^16*K0*M^5*Sqrt[Pi/25571910]*u^5)/
       (98127052800*b^3*E^u) - (49680867245929*d^2*K0^2*M^5*Sqrt[Pi/25571910]*
        u^5)/(244252252569600*b^3) - (79137799308391*d^4*K0^2*M^5*
        Sqrt[Pi/25571910]*u^5)/(61063063142400*b^3) + 
      (12207375108997*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (33307125350400*b^3) + (51485025481*d^16*K0^2*M^5*Sqrt[Pi/25571910]*
        u^5)/(29310270308352*b^3) + (524647493*d^18*K0^2*M^5*
        Sqrt[Pi/25571910]*u^5)/(1575820984320*b^3) + 
      (2649056941*K1*M^5*Sqrt[Pi/25571910]*u^5)/(1850395852800*b^3*E^u) + 
      (1510798699639*d^2*K1*M^5*Sqrt[Pi/25571910]*u^5)/
       (16653562675200*b^3*E^u) + (340437264749*d^4*K1*M^5*Sqrt[Pi/25571910]*
        u^5)/(662357606400*b^3*E^u) - (1069097085577*d^8*K1*M^5*
        Sqrt[Pi/25571910]*u^5)/(883143475200*b^3*E^u) - 
      (18463429*d^10*K1*M^5*Sqrt[Pi/25571910]*u^5)/(60558409728*b^3*E^u) + 
      (14788026248467*d^12*K1*M^5*Sqrt[Pi/25571910]*u^5)/
       (29143734681600*b^3*E^u) + (10793334648181*d^14*K1*M^5*
        Sqrt[Pi/25571910]*u^5)/(116574938726400*b^3*E^u) - 
      (542918926961273*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (71443783876608000*b^3) - (11550901602391829*d^4*K1^2*M^5*
        Sqrt[Pi/25571910]*u^5)/(3247444721664000*b^3) - 
      (3756617637598313*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (3205810814976000*b^3) + (14498152585178881*d^8*K1^2*M^5*
        Sqrt[Pi/25571910]*u^5)/(1602905407488000*b^3) + 
      (249316686327139*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (166535626752000*b^3) - (16775267277151399*d^12*K1^2*M^5*
        Sqrt[Pi/25571910]*u^5)/(3846972977971200*b^3) - 
      (407232113941*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/(443199651840*b^3) + 
      (431659394159267*d^16*K1^2*M^5*Sqrt[Pi/25571910]*u^5)/
       (38469729779712000*b^3) - (2641025423*d^6*K0^2*M^5*
        Sqrt[(7*Pi)/3653130]*u^5)/(59690188800*b^3) + 
      (56639176721687*d^8*K0^2*M^5*Sqrt[(7*Pi)/3653130]*u^5)/
       (122126126284800*b^3) - (6137501729*K0^2*M^5*Sqrt[(13*Pi)/1967070]*
        u^5)/(27139139174400*b^3) - (21278613973993*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/1967070]*u^5)/(183189189427200*b^3) - 
      (4127918876689*d^14*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^5)/
       (183189189427200*b^3) - (5668042209906977*d^2*K1^2*M^5*
        Sqrt[(19*Pi)/1345890]*u^5)/(200042594854502400*b^3) + 
      (256902215069*d^18*K1^2*M^5*Sqrt[(19*Pi)/1345890]*u^5)/
       (5129297303961600*b^3) + (99979267*d^16*K1*M^5*Sqrt[(203*Pi)/125970]*
        u^5)/(5551187558400*b^3*E^u) + (507150037*d^6*K1*M^5*
        Sqrt[(247*Pi)/103530]*u^5)/(116574938726400*b^3*E^u) + 
      (45988807*K0*M^5*Sqrt[Pi/25571910]*u^6)/(115649740800*b^3*E^u) + 
      (1298366470859*d^2*K0*M^5*Sqrt[Pi/25571910]*u^6)/
       (46629975490560*b^3*E^u) + (20343561923129*d^4*K0*M^5*
        Sqrt[Pi/25571910]*u^6)/(116574938726400*b^3*E^u) + 
      (587027665139*d^6*K0*M^5*Sqrt[Pi/25571910]*u^6)/
       (21195443404800*b^3*E^u) - (126337055893*d^8*K0*M^5*Sqrt[Pi/25571910]*
        u^6)/(294381158400*b^3*E^u) - (113631549953*d^10*K0*M^5*
        Sqrt[Pi/25571910]*u^6)/(4239088680960*b^3*E^u) + 
      (880451640533*d^12*K0*M^5*Sqrt[Pi/25571910]*u^6)/
       (4662997549056*b^3*E^u) + (1669207227683*d^14*K0*M^5*Sqrt[Pi/25571910]*
        u^6)/(46629975490560*b^3*E^u) + (28053540173*K1*M^5*Sqrt[Pi/25571910]*
        u^6)/(38858312908800*b^3*E^u) + (5191707687281*d^2*K1*M^5*
        Sqrt[Pi/25571910]*u^6)/(116574938726400*b^3*E^u) + 
      (2754033797*d^4*K1*M^5*Sqrt[Pi/25571910]*u^6)/(11243724800*b^3*E^u) - 
      (1511453456257*d^8*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (2649430425600*b^3*E^u) + (5257211425573*d^14*K1*M^5*Sqrt[Pi/25571910]*
        u^6)/(116574938726400*b^3*E^u) + (17399203823*d^16*K1*M^5*
        Sqrt[Pi/25571910]*u^6)/(16653562675200*b^3*E^u) - 
      (1782616555597337*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (285775135506432000*b^3) - (177123414976281439*d^2*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^6)/(400085189709004800*b^3) - 
      (618518063477623*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (209512562688000*b^3) - (178803110511927791*d^6*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^6)/(166702162378752000*b^3) + 
      (35598372741887*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (25069879296000*b^3) - (888490302614339*d^14*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^6)/(1099135136563200*b^3) + 
      (1570006377974453*d^16*K0*K1*M^5*Sqrt[Pi/25571910]*u^6)/
       (153878919118848000*b^3) + (8483892684871*d^18*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^6)/(10258594607923200*b^3) - 
      (5278052711*d^10*K1*M^5*Sqrt[(13*Pi)/1967070]*u^6)/
       (10597721702400*b^3*E^u) + (14867112162836617*d^8*K0*K1*M^5*
        Sqrt[(13*Pi)/1967070]*u^6)/(25646486519808000*b^3) - 
      (2180904494648969*d^12*K0*K1*M^5*Sqrt[(13*Pi)/1967070]*u^6)/
       (7693945955942400*b^3) + (1034761753*d^16*K0*M^5*Sqrt[(17*Pi)/1504230]*
        u^6)/(19429156454400*b^3*E^u) + (419438122343*d^12*K1*M^5*
        Sqrt[(17*Pi)/1504230]*u^6)/(29143734681600*b^3*E^u) - 
      (8276759189*d^6*K1*M^5*Sqrt[(19*Pi)/1345890]*u^6)/
       (38858312908800*b^3*E^u) + (13731723001*d^6*K0*M^5*Sqrt[Pi/25571910]*
        u^7)/(2220475023360*b^3*E^u) - (13667546323*d^8*K0*M^5*
        Sqrt[Pi/25571910]*u^7)/(82794700800*b^3*E^u) - 
      (193086127349*d^10*K0*M^5*Sqrt[Pi/25571910]*u^7)/
       (21195443404800*b^3*E^u) + (8499758829461*d^12*K0*M^5*
        Sqrt[Pi/25571910]*u^7)/(116574938726400*b^3*E^u) + 
      (3276841332223*d^14*K0*M^5*Sqrt[Pi/25571910]*u^7)/
       (233149877452800*b^3*E^u) + (1641048193*d^16*K0*M^5*Sqrt[Pi/25571910]*
        u^7)/(7285933670400*b^3*E^u) - (1212252838010477*K0^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(1143100542025728000*b^3) - 
      (149603375051604113*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (285775135506432000*b^3) - (148104351139528211*d^6*K0^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(666808649515008000*b^3) + 
      (4463666191076971*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (3309224067072000*b^3) + (2805398445266741*d^10*K0^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(9325995098112000*b^3) + 
      (1229268699792113*d^16*K0^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (615515676475392000*b^3) + (267290296501*d^18*K0^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(1641375137267712*b^3) + 
      (327628336471561*d^4*K1*M^5*Sqrt[Pi/25571910]*u^7)/
       (4080122855424000*b^3*E^u) + (28937959140247*d^6*K1*M^5*
        Sqrt[Pi/25571910]*u^7)/(2720081903616000*b^3*E^u) - 
      (289172942396357*d^8*K1*M^5*Sqrt[Pi/25571910]*u^7)/
       (1483681038336000*b^3*E^u) - (9424850138923*d^10*K1*M^5*
        Sqrt[Pi/25571910]*u^7)/(741840519168000*b^3*E^u) + 
      (56605248929*d^14*K1*M^5*Sqrt[Pi/25571910]*u^7)/
       (3378983731200*b^3*E^u) + (240224687407*d^16*K1*M^5*Sqrt[Pi/25571910]*
        u^7)/(932599509811200*b^3*E^u) - (11690933746283063*K1^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(6223547395473408000*b^3) - 
      (567793354582436107*d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (4308609735327744000*b^3) - (1099914383998583603*d^4*K1^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(1272998330892288000*b^3) + 
      (1807130499782417*d^10*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (4352131045785600*b^3) - (104220797881106279*d^12*K1^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(97922948530176000*b^3) - 
      (1128216604591151*d^14*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (4662997549056000*b^3) + (166895971388857*d^16*K1^2*M^5*
        Sqrt[Pi/25571910]*u^7)/(55955970588672000*b^3) + 
      (14786020178921*d^18*K1^2*M^5*Sqrt[Pi/25571910]*u^7)/
       (55955970588672000*b^3) + (11694554939*d^12*K1*M^5*
        Sqrt[(3*Pi)/8523970]*u^7)/(406224896000*b^3*E^u) - 
      (97626846485141*d^14*K0^2*M^5*Sqrt[(7*Pi)/3653130]*u^7)/
       (4396540546252800*b^3) - (227661373484537*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/1967070]*u^7)/(4396540546252800*b^3) + 
      (8225007529657*d^2*K1*M^5*Sqrt[(13*Pi)/1967070]*u^7)/
       (8160245710848000*b^3*E^u) + (52580775721*d^4*K0*M^5*
        Sqrt[(17*Pi)/1504230]*u^7)/(12952770969600*b^3*E^u) - 
      (7206984041241773*d^2*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^7)/
       (1600340758836019200*b^3) + (276328658408932343*d^8*K1^2*M^5*
        Sqrt[(17*Pi)/1504230]*u^7)/(2154304867663872000*b^3) + 
      (142681457021*d^2*K0*M^5*Sqrt[(19*Pi)/1345890]*u^7)/
       (233149877452800*b^3*E^u) + (215804887789*K1*M^5*Sqrt[(29*Pi)/881790]*
        u^7)/(32640982843392000*b^3*E^u) - (142480181646030649*d^6*K1^2*M^5*
        Sqrt[(29*Pi)/881790]*u^7)/(14002981639815168000*b^3) + 
      (3196371*K0*M^5*Sqrt[(39*Pi)/655690]*u^7)/(719598387200*b^3*E^u) + 
      (151081541033*K0*M^5*Sqrt[Pi/25571910]*u^8)/(5440163807232000*b^3*
        E^u) + (45098313240391*d^2*K0*M^5*Sqrt[Pi/25571910]*u^8)/
       (16320491421696000*b^3*E^u) + (29399290727047*d^4*K0*M^5*
        Sqrt[Pi/25571910]*u^8)/(1483681038336000*b^3*E^u) - 
      (267326159185807*d^8*K0*M^5*Sqrt[Pi/25571910]*u^8)/
       (5440163807232000*b^3*E^u) - (3002381794661*d^10*K0*M^5*
        Sqrt[Pi/25571910]*u^8)/(709586583552000*b^3*E^u) + 
      (39537207245279*d^12*K0*M^5*Sqrt[Pi/25571910]*u^8)/
       (1813387935744000*b^3*E^u) + (2433872041*d^16*K0*M^5*Sqrt[Pi/25571910]*
        u^8)/(46629975490560*b^3*E^u) + 
      (236080724651*K1*M^5*Sqrt[Pi/25571910]*u^8)/(2967362076672000*b^3*
        E^u) + (31546227703979*d^4*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (1360040951808000*b^3*E^u) + (3109411278707*d^6*K1*M^5*
        Sqrt[Pi/25571910]*u^8)/(1632049142169600*b^3*E^u) - 
      (31672294426711*d^10*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (8160245710848000*b^3*E^u) + (6398389448459*d^12*K1*M^5*
        Sqrt[Pi/25571910]*u^8)/(255007678464000*b^3*E^u) + 
      (5823612715411*d^14*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (1165749387264000*b^3*E^u) - (1222705609244167*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^8)/(1272998330892288000*b^3) - 
      (108891721982762111*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (1555886848868352000*b^3) - (324106972246711*d^4*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^8)/(680020475904000*b^3) - 
      (668798767324189217*d^6*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (3500745409953792000*b^3) + (655372933209475687*d^8*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^8)/(538576216915968000*b^3) + 
      (138569256677741*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (526467465216000*b^3) - (5467815780929527*d^14*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^8)/(38469729779712000*b^3) + 
      (22950378766487*d^16*K0*K1*M^5*Sqrt[Pi/25571910]*u^8)/
       (13988992647168000*b^3) + (25426903418899*d^18*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^8)/(153878919118848000*b^3) + 
      (1912425663089*d^6*K0*M^5*Sqrt[(13*Pi)/1967070]*u^8)/
       (5440163807232000*b^3*E^u) - (23329612686329*d^8*K1*M^5*
        Sqrt[(13*Pi)/1967070]*u^8)/(5440163807232000*b^3*E^u) + 
      (119022154103*d^14*K0*M^5*Sqrt[(17*Pi)/1504230]*u^8)/
       (466299754905600*b^3*E^u) + (2066144570179*d^2*K1*M^5*
        Sqrt[(17*Pi)/1504230]*u^8)/(8160245710848000*b^3*E^u) - 
      (4761132626872949*d^12*K0*K1*M^5*Sqrt[(17*Pi)/1504230]*u^8)/
       (134644054228992000*b^3) + (14673327769*d^16*K1*M^5*
        Sqrt[(19*Pi)/1345890]*u^8)/(4662997549056000*b^3*E^u) + 
      (16524581*K0*M^5*Sqrt[Pi/25571910]*u^9)/(1271660544000*b^3*E^u) + 
      (170521367235949*d^2*K0*M^5*Sqrt[Pi/25571910]*u^9)/
       (212166388482048000*b^3*E^u) + (1024413326956637*d^4*K0*M^5*
        Sqrt[Pi/25571910]*u^9)/(212166388482048000*b^3*E^u) + 
      (12901549206719*d^6*K0*M^5*Sqrt[Pi/25571910]*u^9)/
       (14144425898803200*b^3*E^u) - (845609327868073*d^8*K0*M^5*
        Sqrt[Pi/25571910]*u^9)/(70722129494016000*b^3*E^u) - 
      (235642858528153*d^10*K0*M^5*Sqrt[Pi/25571910]*u^9)/
       (212166388482048000*b^3*E^u) + (88136893701763*d^12*K0*M^5*
        Sqrt[Pi/25571910]*u^9)/(16320491421696000*b^3*E^u) + 
      (853038819467*d^14*K0*M^5*Sqrt[Pi/25571910]*u^9)/
       (777166258176000*b^3*E^u) - (159624343216883*K0^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(1750372704976896000*b^3) - 
      (4663516463500267*d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/
       (608825288687616000*b^3) - (15406780987804517*d^4*K0^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(269288108457984000*b^3) - 
      (19580974155932467*d^6*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/
       (700149081990758400*b^3) + (8038947948349453*d^8*K0^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(53857621691596800*b^3) + 
      (1738658304583939*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/
       (48961474265088000*b^3) - (19941301434957739*d^12*K0^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(269288108457984000*b^3) - 
      (10989244420471*d^14*K0^2*M^5*Sqrt[Pi/25571910]*u^9)/
       (610630631424000*b^3) + (7036969571371*d^16*K0^2*M^5*Sqrt[Pi/25571910]*
        u^9)/(38469729779712000*b^3) + (318478474451*d^18*K0^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(13988992647168000*b^3) + 
      (540041847502229*d^2*K1*M^5*Sqrt[Pi/25571910]*u^9)/
       (636499165446144000*b^3*E^u) + (3465919800479453*d^4*K1*M^5*
        Sqrt[Pi/25571910]*u^9)/(636499165446144000*b^3*E^u) + 
      (498588271019*d^6*K1*M^5*Sqrt[Pi/25571910]*u^9)/
       (456271803187200*b^3*E^u) - (568991220438463*d^8*K1*M^5*
        Sqrt[Pi/25571910]*u^9)/(42433277696409600*b^3*E^u) + 
      (26935159202897*d^12*K1*M^5*Sqrt[Pi/25571910]*u^9)/
       (4451043115008000*b^3*E^u) + (784077132851*d^14*K1*M^5*
        Sqrt[Pi/25571910]*u^9)/(635863302144000*b^3*E^u) + 
      (4465299647*d^16*K1*M^5*Sqrt[Pi/25571910]*u^9)/(317931651072000*b^3*
        E^u) - (396140886389009*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/
       (2100447245972275200*b^3) - (516018802823305603*d^2*K1^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(42008944919445504000*b^3) - 
      (817081078795264363*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/
       (10502236229861376000*b^3) - (96893619519552689*d^6*K1^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(3500745409953792000*b^3) + 
      (17566015585297489*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/
       (89762702819328000*b^3) + (230627471427259*d^10*K1^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(5440163807232000*b^3) - 
      (26080143295096339*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/
       (269288108457984000*b^3) - (129371054742077*d^14*K1^2*M^5*
        Sqrt[Pi/25571910]*u^9)/(5495675682816000*b^3) + 
      (336054779*d^16*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/(1517902848000*b^3) + 
      (4772543580221*d^18*K1^2*M^5*Sqrt[Pi/25571910]*u^9)/
       (153878919118848000*b^3) + (8439859*d^16*K0*M^5*Sqrt[(7*Pi)/3653130]*
        u^9)/(4827119616000*b^3*E^u) + 
      (40413035087*K1*M^5*Sqrt[(13*Pi)/1967070]*u^9)/(48961474265088000*b^3*
        E^u) - (43104330963019*d^10*K1*M^5*Sqrt[(19*Pi)/1345890]*u^9)/
       (636499165446144000*b^3*E^u) + (2953454137*K0*M^5*Sqrt[Pi/25571910]*
        u^10)/(9643926749184000*b^3*E^u) + 
      (87627466151059*d^2*K0*M^5*Sqrt[Pi/25571910]*u^10)/
       (636499165446144000*b^3*E^u) + (58362845847023*d^4*K0*M^5*
        Sqrt[Pi/25571910]*u^10)/(57863560495104000*b^3*E^u) + 
      (52038467512049*d^6*K0*M^5*Sqrt[Pi/25571910]*u^10)/
       (212166388482048000*b^3*E^u) - (1570643983612687*d^8*K0*M^5*
        Sqrt[Pi/25571910]*u^10)/(636499165446144000*b^3*E^u) - 
      (14012783256683*d^10*K0*M^5*Sqrt[Pi/25571910]*u^10)/
       (48961474265088000*b^3*E^u) + (1224941863711*d^12*K0*M^5*
        Sqrt[Pi/25571910]*u^10)/(1088032761446400*b^3*E^u) + 
      (20594496787*d^16*K0*M^5*Sqrt[Pi/25571910]*u^10)/
       (6994496323584000*b^3*E^u) + (57356976449*K1*M^5*Sqrt[Pi/25571910]*
        u^10)/(12240368566272000*b^3*E^u) + 
      (223800408581117*d^4*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (212166388482048000*b^3*E^u) + (5970298319521*d^6*K1*M^5*
        Sqrt[Pi/25571910]*u^10)/(25459966617845760*b^3*E^u) - 
      (1700721574734521*d^8*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (636499165446144000*b^3*E^u) + (60629039105057*d^12*K1*M^5*
        Sqrt[Pi/25571910]*u^10)/(48961474265088000*b^3*E^u) + 
      (1798813077377*d^14*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (6994496323584000*b^3*E^u) + (23488431347*d^16*K1*M^5*
        Sqrt[Pi/25571910]*u^10)/(6994496323584000*b^3*E^u) - 
      (104026819982563*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (1750372704976896000*b^3) - (3918774397030979*d^2*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^10)/(875186352488448000*b^3) - 
      (1084375233595237*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (35007454099537920*b^3) - (108492005990299*d^6*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^10)/(7956239568076800*b^3) + 
      (116200065751501*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (1463522328576000*b^3) + (175207420741747*d^10*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^10)/(9180276424704000*b^3) - 
      (142297592986889*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^10)/
       (14426148667392000*b^3) + (5125116169*d^18*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^10)/(356201201664000*b^3) - (275298514261*d^10*K1*M^5*
        Sqrt[(3*Pi)/8523970]*u^10)/(2619338129408000*b^3*E^u) + 
      (3729390817*d^16*K0*K1*M^5*Sqrt[(7*Pi)/3653130]*u^10)/
       (358413631488000*b^3) - (122911509168641*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/1967070]*u^10)/(40393216268697600*b^3) + 
      (7280352909673*d^2*K1*M^5*Sqrt[(17*Pi)/1504230]*u^10)/
       (636499165446144000*b^3*E^u) + (18746491789*d^14*K0*M^5*
        Sqrt[(29*Pi)/881790]*u^10)/(2331498774528000*b^3*E^u) + 
      (22316069*K0*M^5*Sqrt[Pi/25571910]*u^11)/(39741456384000*b^3*E^u) + 
      (3508735801981*d^2*K0*M^5*Sqrt[Pi/25571910]*u^11)/
       (128815307292672000*b^3*E^u) + (7249275203777*d^4*K0*M^5*
        Sqrt[Pi/25571910]*u^11)/(42938435764224000*b^3*E^u) + 
      (5779493990717*d^6*K0*M^5*Sqrt[Pi/25571910]*u^11)/
       (128815307292672000*b^3*E^u) - (988356161083*d^8*K0*M^5*
        Sqrt[Pi/25571910]*u^11)/(2342096496230400*b^3*E^u) - 
      (394394591*d^10*K0*M^5*Sqrt[Pi/25571910]*u^11)/(6376469299200*b^3*
        E^u) + (4304764799*d^12*K0*M^5*Sqrt[Pi/25571910]*u^11)/
       (21587951616000*b^3*E^u) + (476718587*d^14*K0*M^5*Sqrt[Pi/25571910]*
        u^11)/(11281445683200*b^3*E^u) + 
      (401648921*d^16*K0*M^5*Sqrt[Pi/25571910]*u^11)/(582874693632000*b^3*
        E^u) - (2090928936827*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (1050223622986137600*b^3) - (889527839321819*d^2*K0^2*M^5*
        Sqrt[Pi/25571910]*u^11)/(2625559057465344000*b^3) - 
      (3617482942747033*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (1312779528732672000*b^3) - (241637971381351*d^6*K0^2*M^5*
        Sqrt[Pi/25571910]*u^11)/(175037270497689600*b^3) + 
      (475906127682683*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (67322027114496000*b^3) + (33787444300249*d^10*K0^2*M^5*
        Sqrt[Pi/25571910]*u^11)/(18360552849408000*b^3) - 
      (26093074215077*d^14*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (28852297334784000*b^3) + (246922017319*d^16*K0^2*M^5*
        Sqrt[Pi/25571910]*u^11)/(57704594669568000*b^3) + 
      (142942117*d^18*K0^2*M^5*Sqrt[Pi/25571910]*u^11)/(96174324449280*b^3) + 
      (11140563028079*d^2*K1*M^5*Sqrt[Pi/25571910]*u^11)/
       (386445921878016000*b^3*E^u) + (55145155963181*d^6*K1*M^5*
        Sqrt[Pi/25571910]*u^11)/(1159337765634048000*b^3*E^u) - 
      (3406374210907*d^8*K1*M^5*Sqrt[Pi/25571910]*u^11)/
       (7479598487961600*b^3*E^u) - (141291638401*d^10*K1*M^5*
        Sqrt[Pi/25571910]*u^11)/(2066555731968000*b^3*E^u) + 
      (240969360547*d^14*K1*M^5*Sqrt[Pi/25571910]*u^11)/
       (5245872242688000*b^3*E^u) + (90445931*d^16*K1*M^5*Sqrt[Pi/25571910]*
        u^11)/(116574938726400*b^3*E^u) - 
      (6952053157879*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (684928449773568000*b^3) - (2100005468432381*d^2*K1^2*M^5*
        Sqrt[Pi/25571910]*u^11)/(3938338586198016000*b^3) - 
      (1592324556322909*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (492292323274752000*b^3) - (18387135373502773*d^6*K1^2*M^5*
        Sqrt[Pi/25571910]*u^11)/(13127795287326720000*b^3) + 
      (932066814850663*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (112203378524160000*b^3) + (199937192394959*d^10*K1^2*M^5*
        Sqrt[Pi/25571910]*u^11)/(91802764247040000*b^3) - 
      (319852554793183*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (75737280503808000*b^3) - (94286039805143*d^14*K1^2*M^5*
        Sqrt[Pi/25571910]*u^11)/(86556892004352000*b^3) + 
      (743352681557*d^16*K1^2*M^5*Sqrt[Pi/25571910]*u^11)/
       (173113784008704000*b^3) + (19569237997*d^4*K1*M^5*
        Sqrt[(3*Pi)/8523970]*u^11)/(318062487142400*b^3*E^u) + 
      (87101936737*d^12*K1*M^5*Sqrt[(13*Pi)/1967070]*u^11)/
       (5245872242688000*b^3*E^u) + (20662393*K1*M^5*Sqrt[(17*Pi)/1504230]*
        u^11)/(1363926783098880*b^3*E^u) + 
      (209795837*d^18*K1^2*M^5*Sqrt[(17*Pi)/1504230]*u^11)/
       (1923486488985600*b^3) - (12305464740971*d^12*K0^2*M^5*
        Sqrt[(29*Pi)/881790]*u^11)/(100983040671744000*b^3) + 
      (56721574321*K0*M^5*Sqrt[Pi/25571910]*u^12)/(5506854386761728000*b^3*
        E^u) + (6952992505271*d^2*K0*M^5*Sqrt[Pi/25571910]*u^12)/
       (1835618128920576000*b^3*E^u) + (45878632979917*d^4*K0*M^5*
        Sqrt[Pi/25571910]*u^12)/(1835618128920576000*b^3*E^u) + 
      (39482207988757*d^6*K0*M^5*Sqrt[Pi/25571910]*u^12)/
       (5506854386761728000*b^3*E^u) - (1361087436817*d^8*K0*M^5*
        Sqrt[Pi/25571910]*u^12)/(22294957031424000*b^3*E^u) - 
      (21774693739*d^10*K0*M^5*Sqrt[Pi/25571910]*u^12)/
       (1894342754304000*b^3*E^u) + (39133002611*d^12*K0*M^5*
        Sqrt[Pi/25571910]*u^12)/(1311468060672000*b^3*E^u) + 
      (8649556313*d^14*K0*M^5*Sqrt[Pi/25571910]*u^12)/(1311468060672000*b^3*
        E^u) + (70413922963*K1*M^5*Sqrt[Pi/25571910]*u^12)/
       (611872709640192000*b^3*E^u) + (120301863953*d^2*K1*M^5*
        Sqrt[Pi/25571910]*u^12)/(28240278906470400*b^3*E^u) + 
      (142692260277089*d^4*K1*M^5*Sqrt[Pi/25571910]*u^12)/
       (5506854386761728000*b^3*E^u) + (44092236514147*d^6*K1*M^5*
        Sqrt[Pi/25571910]*u^12)/(5506854386761728000*b^3*E^u) - 
      (3760870021127*d^8*K1*M^5*Sqrt[Pi/25571910]*u^12)/
       (57966888281702400*b^3*E^u) - (70950328759*d^10*K1*M^5*
        Sqrt[Pi/25571910]*u^12)/(5683028262912000*b^3*E^u) + 
      (927385993*d^12*K1*M^5*Sqrt[Pi/25571910]*u^12)/(29143734681600*b^3*
        E^u) + (9292255807*d^14*K1*M^5*Sqrt[Pi/25571910]*u^12)/
       (1311468060672000*b^3*E^u) + (3075673*d^16*K1*M^5*Sqrt[Pi/25571910]*
        u^12)/(18735258009600*b^3*E^u) - (13937108280049*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^12)/(7876677172396032000*b^3) - 
      (1091095616240821*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/
       (7876677172396032000*b^3) - (238637494751*d^4*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^12)/(246146161637376*b^3) + 
      (139335526773449*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/
       (56101689262080000*b^3) + (33176075703247*d^10*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^12)/(45901382123520000*b^3) - 
      (3689763454063*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/
       (10819611500544000*b^3) + (15581585017*d^16*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^12)/(86556892004352000*b^3) + 
      (194064757*d^18*K0*K1*M^5*Sqrt[Pi/25571910]*u^12)/
       (291437346816000*b^3) + (829319*d^16*K0*M^5*Sqrt[(13*Pi)/1967070]*
        u^12)/(72859336704000*b^3*E^u) - (6825495349121*d^6*K0*K1*M^5*
        Sqrt[(29*Pi)/881790]*u^12)/(410243602728960000*b^3) - 
      (3327045524069*d^12*K0*K1*M^5*Sqrt[(29*Pi)/881790]*u^12)/
       (75737280503808000*b^3) + (1190773691*K0*M^5*Sqrt[Pi/25571910]*u^13)/
       (172089199586304000*b^3*E^u) + (288275907721*d^2*K0*M^5*
        Sqrt[Pi/25571910]*u^13)/(602312198552064000*b^3*E^u) + 
      (15909471211*d^4*K0*M^5*Sqrt[Pi/25571910]*u^13)/(5475565441382400*b^3*
        E^u) + (657579021943*d^6*K0*M^5*Sqrt[Pi/25571910]*u^13)/
       (602312198552064000*b^3*E^u) - (1186838071*d^8*K0*M^5*
        Sqrt[Pi/25571910]*u^13)/(162567395020800*b^3*E^u) - 
      (1108284841*d^10*K0*M^5*Sqrt[Pi/25571910]*u^13)/
       (621581216256000*b^3*E^u) + (264014617*d^12*K0*M^5*Sqrt[Pi/25571910]*
        u^13)/(71720909568000*b^3*E^u) + 
      (3653357*d^14*K0*M^5*Sqrt[Pi/25571910]*u^13)/(4098337689600*b^3*E^u) + 
      (1155937*d^16*K0*M^5*Sqrt[Pi/25571910]*u^13)/(40983376896000*b^3*E^u) + 
      (28065025169*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/(787667717239603200*
        b^3) - (515492728969*d^2*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/
       (65096505556992000*b^3) - (257122746211*d^4*K0^2*M^5*Sqrt[Pi/25571910]*
        u^13)/(4068531597312000*b^3) - (36895235088521*d^6*K0^2*M^5*
        Sqrt[Pi/25571910]*u^13)/(1093982940610560000*b^3) + 
      (104603625151*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/
       (1995712266240000*b^3) - (1568417935723*d^12*K0^2*M^5*
        Sqrt[Pi/25571910]*u^13)/(18934320125952000*b^3) - 
      (507754460027*d^14*K0^2*M^5*Sqrt[Pi/25571910]*u^13)/
       (21639223001088000*b^3) - (3850779589*d^16*K0^2*M^5*Sqrt[Pi/25571910]*
        u^13)/(43278446002176000*b^3) + (16693427*d^18*K0^2*M^5*
        Sqrt[Pi/25571910]*u^13)/(310239756288000*b^3) + 
      (2559214193*K1*M^5*Sqrt[Pi/25571910]*u^13)/(344178399172608000*b^3*
        E^u) + (33643388617*d^2*K1*M^5*Sqrt[Pi/25571910]*u^13)/
       (66923577616896000*b^3*E^u) + (229016786569*d^4*K1*M^5*
        Sqrt[Pi/25571910]*u^13)/(75289024819008000*b^3*E^u) + 
      (22750169999*d^6*K1*M^5*Sqrt[Pi/25571910]*u^13)/(19429425759744000*b^3*
        E^u) - (485589638351*d^8*K1*M^5*Sqrt[Pi/25571910]*u^13)/
       (63401284058112000*b^3*E^u) - (1187119189*d^10*K1*M^5*
        Sqrt[Pi/25571910]*u^13)/(621581216256000*b^3*E^u) + 
      (2800991*d^12*K1*M^5*Sqrt[Pi/25571910]*u^13)/(724453632000*b^3*E^u) + 
      (1767329*d^14*K1*M^5*Sqrt[Pi/25571910]*u^13)/(1862880768000*b^3*E^u) - 
      (383199811837*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/(1312779528732672000*
        b^3) - (9357826275881*d^2*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/
       (875186352488448000*b^3) - (33294579996023*d^4*K1^2*M^5*
        Sqrt[Pi/25571910]*u^13)/(492292323274752000*b^3) + 
      (215639068537*d^8*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/
       (1219601940480000*b^3) + (8304123338743*d^10*K1^2*M^5*
        Sqrt[Pi/25571910]*u^13)/(137704146370560000*b^3) - 
      (35317543523*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/
       (378686402519040*b^3) - (7164908389*d^14*K1^2*M^5*Sqrt[Pi/25571910]*
        u^13)/(267150901248000*b^3) - (1802464123*d^16*K1^2*M^5*
        Sqrt[Pi/25571910]*u^13)/(14426148667392000*b^3) + 
      (5511463277*d^18*K1^2*M^5*Sqrt[Pi/25571910]*u^13)/
       (86556892004352000*b^3) + (12107*d^16*K1*M^5*Sqrt[(19*Pi)/1345890]*
        u^13)/(7451523072000*b^3*E^u) - (6625189330099*d^6*K1^2*M^5*
        Sqrt[(19*Pi)/1345890]*u^13)/(3281948821831680000*b^3) + 
      (5686367761*d^8*K0^2*M^5*Sqrt[(29*Pi)/881790]*u^13)/
       (1038920171520000*b^3) + (172879951*K0*M^5*Sqrt[Pi/25571910]*u^14)/
       (172089199586304000*b^3*E^u) + (22311072491*d^2*K0*M^5*
        Sqrt[Pi/25571910]*u^14)/(481849758841651200*b^3*E^u) + 
      (69345732857*d^4*K0*M^5*Sqrt[Pi/25571910]*u^14)/(267694310467584000*b^3*
        E^u) + (15323656081*d^6*K0*M^5*Sqrt[Pi/25571910]*u^14)/
       (104749947574272000*b^3*E^u) - (86706863057*d^8*K0*M^5*
        Sqrt[Pi/25571910]*u^14)/(126802568116224000*b^3*E^u) - 
      (22931203*d^10*K0*M^5*Sqrt[Pi/25571910]*u^14)/(99452994600960*b^3*
        E^u) + (201967613*d^12*K0*M^5*Sqrt[Pi/25571910]*u^14)/
       (573767276544000*b^3*E^u) + (2868967*d^14*K0*M^5*Sqrt[Pi/25571910]*
        u^14)/(27322251264000*b^3*E^u) + (2514163*K1*M^5*Sqrt[Pi/25571910]*
        u^14)/(2458417136947200*b^3*E^u) + 
      (1090797317*d^2*K1*M^5*Sqrt[Pi/25571910]*u^14)/(22945226611507200*b^3*
        E^u) + (3688224077*d^4*K1*M^5*Sqrt[Pi/25571910]*u^14)/
       (13767135966904320*b^3*E^u) + (53024840059*d^6*K1*M^5*
        Sqrt[Pi/25571910]*u^14)/(344178399172608000*b^3*E^u) - 
      (12777993961*d^8*K1*M^5*Sqrt[Pi/25571910]*u^14)/(18114652588032000*b^3*
        E^u) + (29837281*d^12*K1*M^5*Sqrt[Pi/25571910]*u^14)/
       (81966753792000*b^3*E^u) + (607513*d^14*K1*M^5*Sqrt[Pi/25571910]*u^14)/
       (5464450252800*b^3*E^u) - (557086273*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/
       (20093564215296000*b^3) - (1075540021859*d^6*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^14)/(117212457922560000*b^3) + 
      (1160023713931*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/
       (31557200209920000*b^3) + (259179536867*d^10*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^14)/(17213018296320000*b^3) - 
      (150816973667*d^12*K0*K1*M^5*Sqrt[Pi/25571910]*u^14)/
       (7573728050380800*b^3) - (34256993051*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^14)/(5409805750272000*b^3) + 
      (29737*d^16*K0*M^5*Sqrt[(13*Pi)/1967070]*u^14)/(81966753792000*b^3*
        E^u) + (1289*d^16*K1*M^5*Sqrt[(13*Pi)/1967070]*u^14)/
       (3278670151680*b^3*E^u) - (1855904591*d^2*K0*K1*M^5*
        Sqrt[(19*Pi)/1345890]*u^14)/(17581868688384000*b^3) - 
      (52986942241*d^4*K0*K1*M^5*Sqrt[(19*Pi)/1345890]*u^14)/
       (70327474753536000*b^3) + (5201327*d^18*K0*K1*M^5*
        Sqrt[(19*Pi)/1345890]*u^14)/(5409805750272000*b^3) - 
      (819827*d^10*K1*M^5*Sqrt[(29*Pi)/881790]*u^14)/(96869799936000*b^3*
        E^u) - (37937*d^16*K0*K1*M^5*Sqrt[(2639*Pi)/9690]*u^14)/
       (1545658785792000*b^3) + (73439761*d^2*K0*M^5*Sqrt[Pi/25571910]*u^15)/
       (31700642029056000*b^3*E^u) + (527745079*d^4*K0*M^5*Sqrt[Pi/25571910]*
        u^15)/(31700642029056000*b^3*E^u) + 
      (89407229*d^6*K0*M^5*Sqrt[Pi/25571910]*u^15)/(6340128405811200*b^3*
        E^u) - (99529981*d^8*K0*M^5*Sqrt[Pi/25571910]*u^15)/
       (2438510925312000*b^3*E^u) - (9896561*d^10*K0*M^5*Sqrt[Pi/25571910]*
        u^15)/(372948729753600*b^3*E^u) + (461*d^16*K0*M^5*Sqrt[Pi/25571910]*
        u^15)/(661022208000*b^3*E^u) - (300998939*K0^2*M^5*Sqrt[Pi/25571910]*
        u^15)/(281309899014144000*b^3) - (22501986239*d^2*K0^2*M^5*
        Sqrt[Pi/25571910]*u^15)/(281309899014144000*b^3) - 
      (5120236859*d^4*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/
       (8790934344192000*b^3) - (55079627209*d^6*K0^2*M^5*Sqrt[Pi/25571910]*
        u^15)/(117212457922560000*b^3) + (20987155001*d^8*K0^2*M^5*
        Sqrt[Pi/25571910]*u^15)/(14025422315520000*b^3) + 
      (28237404199*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/
       (34426036592640000*b^3) - (16160637751*d^12*K0^2*M^5*Sqrt[Pi/25571910]*
        u^15)/(18934320125952000*b^3) - (21720931*d^14*K0^2*M^5*
        Sqrt[Pi/25571910]*u^15)/(66787725312000*b^3) - 
      (40696241*d^16*K0^2*M^5*Sqrt[Pi/25571910]*u^15)/
       (7213074333696000*b^3) + (25845461*d^18*K0^2*M^5*Sqrt[Pi/25571910]*
        u^15)/(21639223001088000*b^3) + (8525753*d^2*K1*M^5*Sqrt[Pi/25571910]*
        u^15)/(3522293558784000*b^3*E^u) + 
      (183361253*d^4*K1*M^5*Sqrt[Pi/25571910]*u^15)/(10566880676352000*b^3*
        E^u) + (95520973*d^6*K1*M^5*Sqrt[Pi/25571910]*u^15)/
       (6340128405811200*b^3*E^u) - (103409857*d^8*K1*M^5*Sqrt[Pi/25571910]*
        u^15)/(2438510925312000*b^3*E^u) - 
      (17812919*d^10*K1*M^5*Sqrt[Pi/25571910]*u^15)/(621581216256000*b^3*
        E^u) + (244537*d^14*K1*M^5*Sqrt[Pi/25571910]*u^15)/
       (20491688448000*b^3*E^u) + (3109*d^16*K1*M^5*Sqrt[Pi/25571910]*u^15)/
       (4098337689600*b^3*E^u) - (491069401*d^2*K1^2*M^5*Sqrt[Pi/25571910]*
        u^15)/(5788269527040000*b^3) - (9049794041*d^4*K1^2*M^5*
        Sqrt[Pi/25571910]*u^15)/(14651557240320000*b^3) - 
      (60402051733*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/
       (117212457922560000*b^3) + (31308107431*d^10*K1^2*M^5*
        Sqrt[Pi/25571910]*u^15)/(34426036592640000*b^3) - 
      (28781403883*d^12*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/
       (31557200209920000*b^3) - (9699635683*d^14*K1^2*M^5*Sqrt[Pi/25571910]*
        u^15)/(27049028751360000*b^3) - (1349473*d^16*K1^2*M^5*
        Sqrt[Pi/25571910]*u^15)/(206087838105600*b^3) + 
      (5917361*d^18*K1^2*M^5*Sqrt[Pi/25571910]*u^15)/(4327844600217600*b^3) + 
      (259277*d^12*K1*M^5*Sqrt[(13*Pi)/1967070]*u^15)/
       (143441819136000*b^3*E^u) + (1489*d^14*K0*M^5*Sqrt[(17*Pi)/1504230]*
        u^15)/(2276854272000*b^3*E^u) + (K0*M^5*Sqrt[(19*Pi)/1345890]*u^15)/
       (569213568000*b^3*E^u) + (19*K1*M^5*Sqrt[(19*Pi)/1345890]*u^15)/
       (10245844224000*b^3*E^u) + (2872516841*d^8*K1^2*M^5*
        Sqrt[(19*Pi)/1345890]*u^15)/(34426036592640000*b^3) - 
      (55949609*K1^2*M^5*Sqrt[(29*Pi)/881790]*u^15)/(1406549495070720000*
        b^3) + (8537*d^12*K0*M^5*Sqrt[(377*Pi)/67830]*u^15)/
       (143441819136000*b^3*E^u) - (202417*K0*K1*M^5*Sqrt[Pi/25571910]*u^16)/
       (1260349009920000*b^3) - (6008557657*d^4*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^16)/(87909343441920000*b^3) - (7660842179*d^6*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^16)/(87909343441920000*b^3) + 
      (5468578883*d^8*K0*K1*M^5*Sqrt[Pi/25571910]*u^16)/
       (31557200209920000*b^3) + (488165819*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^16)/(2868836382720000*b^3) - (18701633*d^14*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^16)/(294011182080000*b^3) - 
      (9040183*d^16*K0*K1*M^5*Sqrt[Pi/25571910]*u^16)/
       (5409805750272000*b^3) + (161281*d^18*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^16)/(491800522752000*b^3) + (K0*M^5*Sqrt[(19*Pi)/1345890]*u^16)/
       (5122922112000*b^3*E^u) + (d^2*K0*M^5*Sqrt[(19*Pi)/1345890]*u^16)/
       (91480752000*b^3*E^u) + (19*d^4*K0*M^5*Sqrt[(19*Pi)/1345890]*u^16)/
       (256146105600*b^3*E^u) + (d^14*K0*M^5*Sqrt[(19*Pi)/1345890]*u^16)/
       (11643004800*b^3*E^u) + (d^16*K0*M^5*Sqrt[(19*Pi)/1345890]*u^16)/
       (155240064000*b^3*E^u) + (K1*M^5*Sqrt[(19*Pi)/1345890]*u^16)/
       (5122922112000*b^3*E^u) + (d^2*K1*M^5*Sqrt[(19*Pi)/1345890]*u^16)/
       (91480752000*b^3*E^u) + (19*d^4*K1*M^5*Sqrt[(19*Pi)/1345890]*u^16)/
       (256146105600*b^3*E^u) + (d^14*K1*M^5*Sqrt[(19*Pi)/1345890]*u^16)/
       (11643004800*b^3*E^u) + (d^16*K1*M^5*Sqrt[(19*Pi)/1345890]*u^16)/
       (155240064000*b^3*E^u) - (282677201*d^12*K0*K1*M^5*
        Sqrt[(19*Pi)/1345890]*u^16)/(47335800314880000*b^3) - 
      (113771881*d^2*K0*K1*M^5*Sqrt[(29*Pi)/881790]*u^16)/
       (351637373767680000*b^3) + (d^6*K0*M^5*Sqrt[(247*Pi)/103530]*u^16)/
       (128073052800*b^3*E^u) - (d^8*K0*M^5*Sqrt[(247*Pi)/103530]*u^16)/
       (77620032000*b^3*E^u) - (d^10*K0*M^5*Sqrt[(247*Pi)/103530]*u^16)/
       (58215024000*b^3*E^u) + (d^12*K0*M^5*Sqrt[(247*Pi)/103530]*u^16)/
       (116430048000*b^3*E^u) + (d^6*K1*M^5*Sqrt[(247*Pi)/103530]*u^16)/
       (128073052800*b^3*E^u) - (d^8*K1*M^5*Sqrt[(247*Pi)/103530]*u^16)/
       (77620032000*b^3*E^u) - (d^10*K1*M^5*Sqrt[(247*Pi)/103530]*u^16)/
       (58215024000*b^3*E^u) + (d^12*K1*M^5*Sqrt[(247*Pi)/103530]*u^16)/
       (116430048000*b^3*E^u) - (1032929*K0^2*M^5*Sqrt[Pi/25571910]*u^17)/
       (175818686883840000*b^3) - (55197319*d^4*K0^2*M^5*Sqrt[Pi/25571910]*
        u^17)/(29303114480640000*b^3) - (10279163*d^6*K0^2*M^5*
        Sqrt[Pi/25571910]*u^17)/(3255901608960000*b^3) + 
      (52597367*d^8*K0^2*M^5*Sqrt[Pi/25571910]*u^17)/(11833950078720000*
        b^3) + (5465771*d^10*K0^2*M^5*Sqrt[Pi/25571910]*u^17)/
       (782409922560000*b^3) - (17631109*d^14*K0^2*M^5*Sqrt[Pi/25571910]*
        u^17)/(6762257187840000*b^3) + (11521*d^18*K0^2*M^5*Sqrt[Pi/25571910]*
        u^17)/(491800522752000*b^3) - (302779*K1^2*M^5*Sqrt[Pi/25571910]*
        u^17)/(47950550968320000*b^3) - (24704203*d^2*K1^2*M^5*
        Sqrt[Pi/25571910]*u^17)/(81147086254080000*b^3) - 
      (25504627*d^4*K1^2*M^5*Sqrt[Pi/25571910]*u^17)/(12558477634560000*
        b^3) - (185453423*d^6*K1^2*M^5*Sqrt[Pi/25571910]*u^17)/
       (52745606065152000*b^3) + (65689829*d^8*K1^2*M^5*Sqrt[Pi/25571910]*
        u^17)/(14200740094464000*b^3) - (504859559*d^12*K1^2*M^5*
        Sqrt[Pi/25571910]*u^17)/(142007400944640000*b^3) - 
      (290713*d^16*K1^2*M^5*Sqrt[Pi/25571910]*u^17)/(2704902875136000*b^3) + 
      (d^18*K1^2*M^5*Sqrt[(7*Pi)/3653130]*u^17)/(361304064000*b^3) - 
      (12721193*d^12*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^17)/
       (47335800314880000*b^3) + (15589223*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/1967070]*u^17)/(25819527444480000*b^3) - 
      (24119*d^2*K0^2*M^5*Sqrt[(17*Pi)/1504230]*u^17)/
       (1447067381760000*b^3) - (46091*d^14*K1^2*M^5*Sqrt[(17*Pi)/1504230]*
        u^17)/(263464565760000*b^3) - (d^16*K0^2*M^5*Sqrt[(29*Pi)/881790]*
        u^17)/(1264564224000*b^3) - (115891*K0*K1*M^5*Sqrt[Pi/25571910]*u^18)/
       (131864015162880000*b^3) - (5650693*d^2*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^18)/(131864015162880000*b^3) - (10089799*d^4*K0*K1*M^5*
        Sqrt[Pi/25571910]*u^18)/(32966003790720000*b^3) - 
      (2744317*d^6*K0*K1*M^5*Sqrt[Pi/25571910]*u^18)/(3662889310080000*b^3) + 
      (25019*d^10*K0*K1*M^5*Sqrt[Pi/25571910]*u^18)/(13971605760000*b^3) - 
      (1939573*d^14*K0*K1*M^5*Sqrt[Pi/25571910]*u^18)/
       (2535846445440000*b^3) - (366683*d^16*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^18)/(2028677156352000*b^3) - (1187*d^18*K0*K1*M^5*Sqrt[Pi/25571910]*
        u^18)/(135245143756800*b^3) + (48641*d^8*K0*K1*M^5*
        Sqrt[(13*Pi)/1967070]*u^18)/(1690564296960000*b^3) - 
      (16607*d^12*K0*K1*M^5*Sqrt[(17*Pi)/1504230]*u^18)/
       (2535846445440000*b^3) + (d^2*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (19320734822400*b^3) + (13*d^4*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (14490551116800*b^3) - (13*d^8*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (14490551116800*b^3) - (13*d^10*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (2634645657600*b^3) - (13*d^12*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (14490551116800*b^3) + (13*d^16*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (14490551116800*b^3) + (d^18*K0^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (19320734822400*b^3) + (d^2*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (19320734822400*b^3) + (13*d^4*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (14490551116800*b^3) - (13*d^8*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (14490551116800*b^3) - (13*d^10*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (2634645657600*b^3) - (13*d^12*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (14490551116800*b^3) + (13*d^16*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (14490551116800*b^3) + (d^18*K1^2*M^5*Sqrt[(13*Pi)/1967070]*u^19)/
       (19320734822400*b^3) + (d^6*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^19)/
       (2898110223360*b^3) + (d^14*K0^2*M^5*Sqrt[(91*Pi)/281010]*u^19)/
       (2898110223360*b^3) + (d^6*K1^2*M^5*Sqrt[(91*Pi)/281010]*u^19)/
       (2898110223360*b^3) + (d^14*K1^2*M^5*Sqrt[(91*Pi)/281010]*u^19)/
       (2898110223360*b^3))/Pi}, 8, 13, 1]}, 3, 5, 1]


==> anc/spectrum_15_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((1001*I)/3529785344)*d*K0^2*M^4*Sqrt[3/(155*Pi)]*u^2)/
       b^2 + (((1859*I)/207634432)*d^11*K0^2*M^4*Sqrt[3/(155*Pi)]*u^2)/b^2 + 
      (((39039*I)/3529785344)*d^13*K0^2*M^4*Sqrt[3/(155*Pi)]*u^2)/b^2 + 
      (((174713*I)/4412231680)*d^5*K1^2*M^4*Sqrt[3/(155*Pi)]*u^2)/b^2 + 
      (((27961*I)/1103057920)*d^11*K1^2*M^4*Sqrt[3/(155*Pi)]*u^2)/b^2 + 
      (((42679*I)/5294678016)*d^5*K0^2*M^4*Sqrt[5/(93*Pi)]*u^2)/b^2 + 
      (((5879*I)/10589356032)*d^15*K0^2*M^4*Sqrt[5/(93*Pi)]*u^2)/b^2 + 
      (((545*I)/1323669504)*d*K1^2*M^4*Sqrt[5/(93*Pi)]*u^2)/b^2 - 
      (((9295*I)/3529785344)*d^7*K0^2*M^4*Sqrt[15/(31*Pi)]*u^2)/b^2 - 
      (((20449*I)/3529785344)*d^9*K0^2*M^4*Sqrt[15/(31*Pi)]*u^2)/b^2 + 
      (((59059*I)/3529785344)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((50687*I)/10589356032)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((2411*I)/2647339008)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((797*I)/2206115840)*d*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((53053*I)/1103057920)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((12089*I)/882446336)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) - 
      (((72787*I)/661834752)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) - 
      (((1859*I)/7193856)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) - 
      (((7*I)/2852736)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((165451*I)/1654586880)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((13013*I)/1103057920)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((165191*I)/127072272384)*d*K0*K1*M^4*Sqrt[5/(93*Pi)]*u^3)/b^2 - 
      (((121248413*I)/889505906688)*d^9*K0*K1*M^4*Sqrt[5/(93*Pi)]*u^3)/b^2 - 
      (((42796897*I)/4447529533440)*d^7*K0*K1*M^4*Sqrt[31/(15*Pi)]*u^3)/b^2 + 
      (((81731923*I)/635361361920)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[465*Pi]) + 
      (((44624567*I)/127072272384)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[465*Pi]) + 
      (((298326613*I)/1482509844480)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[465*Pi]) + 
      (((55527979*I)/211787120640)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[465*Pi]) + 
      (((19136429*I)/635361361920)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[465*Pi]) + 
      (((128815901*I)/38121681715200)*d^5*K0^2*M^4*Sqrt[31/(15*Pi)]*u^4)/
       b^2 + (((2763839*I)/1270722723840)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) + (((10979423*I)/254144544768)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) + (((526700599*I)/38121681715200)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) - (((887569111*I)/8895059066880)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) - (((2051175269*I)/8895059066880)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) + (((199948333*I)/2965019688960)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) + (((37603787*I)/423574241280)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) + (((764101*I)/74748395520)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) + (((699951647*I)/133425886003200)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) + (((3502077167*I)/33356471500800)*d^3*K1^2*M^4*
        u^4)/(b^2*Sqrt[465*Pi]) + (((1115189311*I)/3812168171520)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[465*Pi]) - (((1055819479*I)/4447529533440)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) - (((95064827*I)/165746442240)*d^9*
        K1^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) + (((265470049*I)/1667823575040)*
        d^11*K1^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) + 
      (((1291175821*I)/5801125478400)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) + 
      (((1763618051*I)/66712943001600)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) + (((295983847*I)/66712943001600)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[465*Pi]) + (((11858315669*I)/133425886003200)*d^3*K0*K1*M^4*
        u^5)/(b^2*Sqrt[465*Pi]) + (((62381327*I)/250800537600)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[465*Pi]) - (((8857141579*I)/44475295334400)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[465*Pi]) - (((3626734969*I)/7412549222400)*d^9*K0*
        K1*M^4*u^5)/(b^2*Sqrt[465*Pi]) + (((17739752563*I)/133425886003200)*
        d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[465*Pi]) + 
      (((186925621*I)/981072691200)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[465*Pi]) + 
      (((3053867833*I)/133425886003200)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[465*Pi]) + (((1614446639*I)/1779011813376000)*d^13*K0^2*M^4*
        Sqrt[31/(15*Pi)]*u^6)/b^2 + (((2766151*I)/3625703424000)*d^5*K1^2*M^4*
        Sqrt[31/(15*Pi)]*u^6)/b^2 + (((857091997*I)/1067407088025600)*d*K0^2*
        M^4*u^6)/(b^2*Sqrt[465*Pi]) + (((3435757139*I)/213481417605120)*d^3*
        K0^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) + (((6903903283*I)/152486726860800)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) - 
      (((4219907417*I)/118600787558400)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[465*Pi]) - (((95478540113*I)/1067407088025600)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[465*Pi]) + (((8375385479*I)/355802362675200)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[465*Pi]) + (((219115891*I)/31768068096000)*d^13*
        K0^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) + (((4577348333*I)/1067407088025600)*
        d^15*K0^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) + 
      (((1622449421*I)/1334258860032000)*d*K1^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) + 
      (((32457183673*I)/1334258860032000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[465*Pi]) + (((59418256553*I)/1334258860032000)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[465*Pi]) - (((14345658767*I)/266851772006400)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[465*Pi]) - (((35894191157*I)/266851772006400)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) + (((15648915113*I)/444752953344000)*
        d^11*K1^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) + 
      (((23486589409*I)/444752953344000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[465*Pi]) + (((514035047*I)/78485815296000)*d^15*K1^2*M^4*
        u^6)/(b^2*Sqrt[465*Pi]) + (((798195299*I)/8005553160192000)*d^3*K0*K1*
        M^4*Sqrt[31/(15*Pi)]*u^7)/b^2 - (((218116657*I)/88950590668800)*d^9*
        K0*K1*M^4*Sqrt[31/(15*Pi)]*u^7)/b^2 + 
      (((48177649*I)/70224150528000)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[465*Pi]) + 
      (((21264016171*I)/2001388290048000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[465*Pi]) + (((4278189493*I)/111188238336000)*d^5*K0*K1*M^4*
        u^7)/(b^2*Sqrt[465*Pi]) - (((16039744963*I)/533703544012800)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[465*Pi]) + (((51745329253*I)/2668517720064000)*
        d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[465*Pi]) + 
      (((2858981503*I)/95304204288000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[465*Pi]) + (((533845597*I)/140448301056000)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[465*Pi]) + (((55848017*I)/667129430016000)*d*K0^2*M^4*
        u^8)/(b^2*Sqrt[465*Pi]) + (((4463908919*I)/2668517720064000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[465*Pi]) + (((6249642859*I)/1334258860032000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[465*Pi]) - (((130016237*I)/35580236267520)*
        d^7*K0^2*M^4*u^8)/(b^2*Sqrt[465*Pi]) - 
      (((36261587*I)/3924290764800)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[465*Pi]) + 
      (((6181224697*I)/2668517720064000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[465*Pi]) + (((4886216303*I)/1334258860032000)*d^13*K0^2*M^4*
        u^8)/(b^2*Sqrt[465*Pi]) + (((66781733*I)/140448301056000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[465*Pi]) + (((3256003*I)/30096064512000)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[465*Pi]) + (((5768430373*I)/2668517720064000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[465*Pi]) + (((4034906609*I)/667129430016000)*
        d^5*K1^2*M^4*u^8)/(b^2*Sqrt[465*Pi]) - 
      (((1513572803*I)/320222126407680)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[465*Pi]) - (((9540562901*I)/800555316019200)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[465*Pi]) + (((23883349897*I)/8005553160192000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[465*Pi]) + (((4727330837*I)/1000694145024000)*
        d^13*K1^2*M^4*u^8)/(b^2*Sqrt[465*Pi]) + 
      (((550298363*I)/889505906688000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[465*Pi]) + (((119237*I)/256177701126144)*d*K0*K1*M^4*
        Sqrt[5/(93*Pi)]*u^9)/b^2 + (((1326565739*I)/32022212640768000)*d*K0*
        K1*M^4*u^9)/(b^2*Sqrt[465*Pi]) + (((41701201*I)/47652102144000)*d^3*
        K0*K1*M^4*u^9)/(b^2*Sqrt[465*Pi]) + 
      (((2447398157*I)/1000694145024000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[465*Pi]) - (((383952227*I)/200138829004800)*d^7*K0*K1*M^4*
        u^9)/(b^2*Sqrt[465*Pi]) - (((50583829*I)/10533622579200)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[465*Pi]) + (((398467501*I)/333564715008000)*d^11*
        K0*K1*M^4*u^9)/(b^2*Sqrt[465*Pi]) + 
      (((100357921*I)/52668112896000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[465*Pi]) + (((256114483*I)/1000694145024000)*d^15*K0*K1*M^4*
        u^9)/(b^2*Sqrt[465*Pi]) - (((1163641*I)/19766797926400)*d^9*K1^2*M^4*
        Sqrt[3/(155*Pi)]*u^10)/b^2 + (((35*I)/6861902708736)*d*K0^2*M^4*
        Sqrt[5/(93*Pi)]*u^10)/b^2 + (((1481*I)/795582922752)*d^3*K0^2*M^4*
        Sqrt[5/(93*Pi)]*u^10)/b^2 - (((109469*I)/54895221669888)*d^7*K0^2*M^4*
        Sqrt[5/(93*Pi)]*u^10)/b^2 + (((175*I)/6861902708736)*d^15*K0^2*M^4*
        Sqrt[5/(93*Pi)]*u^10)/b^2 - (((320617*I)/23545744588800)*d^9*K0^2*M^4*
        Sqrt[31/(15*Pi)]*u^10)/b^2 + (((4061167*I)/1000694145024000)*d^11*
        K1^2*M^4*Sqrt[31/(15*Pi)]*u^10)/b^2 + 
      (((5748163*I)/1501041217536000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[465*Pi]) + 
      (((1087140151*I)/16011106320384000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) + (((6858343*I)/31768068096000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) - (((43992811*I)/274476108349440)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[465*Pi]) + (((105394253*I)/1000694145024000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[465*Pi]) + 
      (((11528827*I)/69013389312000)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[465*Pi]) + 
      (((137612123*I)/6004164870144000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) + (((27567173*I)/6004164870144000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) + (((276012007*I)/3002082435072000)*d^3*K1^2*M^4*
        u^10)/(b^2*Sqrt[465*Pi]) + (((1544407303*I)/6004164870144000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[465*Pi]) - 
      (((30460741*I)/150104121753600)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[465*Pi]) - 
      (((223832533*I)/686190270873600)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) + (((397507067*I)/2001388290048000)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[465*Pi]) + (((1798211*I)/65262661632000)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[465*Pi]) + (((1837*I)/5146427031552)*d^5*K0*K1*
        M^4*Sqrt[5/(93*Pi)]*u^11)/b^2 + (((197*I)/107217229824000)*d*K0*K1*
        M^4*Sqrt[31/(15*Pi)]*u^11)/b^2 + (((2209*I)/2501735362560)*d^3*K0*K1*
        M^4*Sqrt[31/(15*Pi)]*u^11)/b^2 - (((10049*I)/31768068096000)*d^7*K0*
        K1*M^4*Sqrt[31/(15*Pi)]*u^11)/b^2 + 
      (((1379*I)/107217229824000)*d^15*K0*K1*M^4*Sqrt[31/(15*Pi)]*u^11)/b^2 + 
      (((1967557*I)/1501041217536000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[465*Pi]) + 
      (((16886689*I)/225156182630400)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[465*Pi]) - (((33973421*I)/667129430016000)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[465*Pi]) - (((428339*I)/2859126128640)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[465*Pi]) + (((2850013*I)/75052060876800)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[465*Pi]) + (((3523643*I)/60041648701440)*d^13*K0*
        K1*M^4*u^11)/(b^2*Sqrt[465*Pi]) + (((995857*I)/125086768128000)*d^15*
        K0*K1*M^4*u^11)/(b^2*Sqrt[465*Pi]) + 
      ((I/8934769152)*d^5*K1^2*M^4*Sqrt[5/(93*Pi)]*u^12)/b^2 - 
      (((415*I)/375260304384)*d^9*K1^2*M^4*Sqrt[5/(93*Pi)]*u^12)/b^2 + 
      (((11*I)/428868919296)*d^11*K1^2*M^4*Sqrt[5/(93*Pi)]*u^12)/b^2 + 
      (((533*I)/200138829004800)*d*K0^2*M^4*Sqrt[31/(15*Pi)]*u^12)/b^2 - 
      (((7031*I)/1501041217536000)*d^7*K0^2*M^4*Sqrt[31/(15*Pi)]*u^12)/b^2 + 
      (((3263*I)/600416487014400)*d*K0^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((526751*I)/300208243507200)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((27437*I)/5559411916800)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) - 
      (((133937*I)/35739076608000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) - 
      (((144967*I)/15010412175360)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((29993*I)/12008329740288)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((559807*I)/150104121753600)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((8621*I)/15800433868800)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((3533*I)/35739076608000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((42877*I)/21754220544000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((934627*I)/187630152192000)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) - 
      (((15413*I)/3531861688320)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) - 
      (((800399*I)/150104121753600)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((139231*I)/51760041984000)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((1569703*I)/375260304384000)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((921589*I)/1501041217536000)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) - 
      (((41*I)/428868919296)*d^9*K0*K1*M^4*Sqrt[5/(93*Pi)]*u^13)/b^2 + 
      ((I/214434459648)*d^11*K0*K1*M^4*Sqrt[5/(93*Pi)]*u^13)/b^2 + 
      (((11*I)/1000694145024)*d^13*K0*K1*M^4*Sqrt[5/(93*Pi)]*u^13)/b^2 + 
      (((1583*I)/375260304384000)*d^15*K0*K1*M^4*Sqrt[31/(15*Pi)]*u^13)/b^2 + 
      (((137*I)/6583514112000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[465*Pi]) + 
      (((155371*I)/375260304384000)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[465*Pi]) + 
      (((87061*I)/75052060876800)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[465*Pi]) - 
      (((289*I)/319915008000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[465*Pi]) - 
      (((103*I)/56430120960)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[465*Pi]) + 
      (((44207*I)/75052060876800)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[465*Pi]) + 
      (((1283*I)/1576723968000)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[465*Pi]) - 
      ((I/93815076096)*d^9*K0^2*M^4*Sqrt[5/(93*Pi)]*u^14)/b^2 - 
      ((I/187630152192)*d^9*K1^2*M^4*Sqrt[5/(93*Pi)]*u^14)/b^2 + 
      ((I/1172688451200)*d*K0^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      (((809*I)/46907538048000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      (((53*I)/1116846144000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) - 
      (((1697*I)/46907538048000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) - 
      ((I/22993891200)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      (((59*I)/2233692288000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      (((7*I)/197090496000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      (((257*I)/46907538048000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      ((I/1116846144000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      (((2561*I)/140722614144000)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      (((251*I)/5025807648000)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) - 
      (((1783*I)/46907538048000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) - 
      (((59*I)/781792300800)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      (((11*I)/394180992000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      (((47*I)/1256451912000)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      (((271*I)/46907538048000)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) + 
      ((I/11726884512000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[465*Pi]) + 
      (((67*I)/35180653536000)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[465*Pi]) + 
      ((I/201032305920)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[465*Pi]) - 
      (((43*I)/11726884512000)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[465*Pi]) - 
      ((I/93815076096)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[465*Pi]) + 
      ((I/335053843200)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[465*Pi]) + 
      ((I/264516192000)*d^13*K0*K1*M^4*u^15)/(b^2*Sqrt[465*Pi]) + 
      ((I/1675269216000)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[465*Pi]))/Pi, 0, 
    ((((-637*I)/23979520)*d^5*K1^2*M^4*Sqrt[3/(155*Pi)]*u^2)/b^2 - 
      (((11557*I)/557334528)*d^3*K0^2*M^4*Sqrt[5/(93*Pi)]*u^2)/b^2 + 
      (((685633*I)/5294678016)*d^9*K0^2*M^4*Sqrt[5/(93*Pi)]*u^2)/b^2 - 
      (((554879*I)/10589356032)*d^13*K0^2*M^4*Sqrt[5/(93*Pi)]*u^2)/b^2 - 
      (((24245*I)/661834752)*d^13*K1^2*M^4*Sqrt[5/(93*Pi)]*u^2)/b^2 - 
      (((3367*I)/21178712064)*d*K0^2*M^4*Sqrt[31/(15*Pi)]*u^2)/b^2 - 
      (((3334877*I)/10589356032)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((76661*I)/365150208)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) - 
      (((1523873*I)/10589356032)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) - 
      (((308581*I)/10589356032)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((24661*I)/21178712064)*d^17*K0^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((61243*I)/26473390080)*d*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((14287*I)/661834752)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) - 
      (((92651*I)/413646720)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((803959*I)/2647339008)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((697463*I)/3309173760)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) - 
      (((86437*I)/1654586880)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) + 
      (((6461*I)/8824463360)*d^17*K1^2*M^4*u^2)/(b^2*Sqrt[465*Pi]) - 
      (((109323869*I)/5149771038720)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[465*Pi]) - 
      (((152184937*I)/319061901312)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[465*Pi]) - 
      (((59178602179*I)/36692118650880)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[465*Pi]) + (((1990075477*I)/2620865617920)*d^7*K0*K1*M^4*
        u^3)/(b^2*Sqrt[465*Pi]) + (((15449030831*I)/4447529533440)*d^9*K0*K1*
        M^4*u^3)/(b^2*Sqrt[465*Pi]) - (((5519112521*I)/12230706216960)*d^11*
        K0*K1*M^4*u^3)/(b^2*Sqrt[465*Pi]) - 
      (((795744181*I)/539589980160)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[465*Pi]) - 
      (((33116659*I)/163804101120)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[465*Pi]) + 
      (((262074233*I)/41933849886720)*d^17*K0*K1*M^4*u^3)/
       (b^2*Sqrt[465*Pi]) - (((878627540783*I)/1522043440332800)*d^5*K1^2*M^4*
        Sqrt[3/(155*Pi)]*u^4)/b^2 - (((1644649439*I)/195691299471360)*d*K0^2*
        M^4*u^4)/(b^2*Sqrt[465*Pi]) - (((27359020631*I)/146768474603520)*d^3*
        K0^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) - (((90560610533*I)/146768474603520)*
        d^5*K0^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) + 
      (((6603184861*I)/20966924943360)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) + 
      (((11711266073*I)/8895059066880)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) - 
      (((9575628907*I)/48922824867840)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) - (((4274064559*I)/7724656558080)*d^13*K0^2*M^4*
        u^4)/(b^2*Sqrt[465*Pi]) - (((1530744757*I)/20966924943360)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[465*Pi]) + (((196720373*I)/83867699773440)*d^17*
        K0^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) - 
      (((136138206689*I)/5603887212134400)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) - (((85669034239*I)/161157540741120)*d^3*K1^2*M^4*
        u^4)/(b^2*Sqrt[465*Pi]) + (((112718062245917*I)/123285518666956800)*
        d^7*K1^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) + 
      (((41177654749517*I)/11207774424268800)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) - (((68546422986977*I)/123285518666956800)*d^11*
        K1^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) - 
      (((258756252257*I)/167735399546880)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[465*Pi]) - (((3662743320127*I)/17612216952422400)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[465*Pi]) + (((105364470917*I)/17612216952422400)*
        d^17*K1^2*M^4*u^4)/(b^2*Sqrt[465*Pi]) - 
      (((25863045417905914069*I)/10358694616579857580032000)*d^15*K0*K1*M^4*
        Sqrt[31/(15*Pi)]*u^5)/b^2 - (((118624973021*I)/5603887212134400)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[465*Pi]) - 
      (((2120791771739*I)/4566130320998400)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[465*Pi]) - (((408137394389*I)/268595901235200)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[465*Pi]) + (((97504354162343*I)/123285518666956800)*
        d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[465*Pi]) + 
      (((36191659303631*I)/11207774424268800)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[465*Pi]) - (((3463089114979*I)/7252089333350400)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[465*Pi]) - (((1454715761*I)/1071107276800)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[465*Pi]) - 
      (((1108967269410197712311*I)/10358694616579857580032000)*d^15*K0*K1*M^4*
        u^5)/(b^2*Sqrt[465*Pi]) + (((13185142109*I)/2516030993203200)*d^17*K0*
        K1*M^4*u^5)/(b^2*Sqrt[465*Pi]) - 
      (((62554315211*I)/493142074667827200)*d*K0^2*M^4*Sqrt[31/(15*Pi)]*u^6)/
       b^2 - (((248754670267*I)/19569129947136000)*d^13*K1^2*M^4*
        Sqrt[31/(15*Pi)]*u^6)/b^2 - (((14262809571347*I)/164380691555942400)*
        d^3*K0^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) - 
      (((47012471641061*I)/164380691555942400)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[465*Pi]) + (((71466066327119*I)/493142074667827200)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[465*Pi]) + (((5463323603161*I)/8966219539415040)*
        d^9*K0^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) - 
      (((42258141370499*I)/493142074667827200)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[465*Pi]) - (((35317943627*I)/137327227699200)*d^13*K0^2*M^4*
        u^6)/(b^2*Sqrt[465*Pi]) - (((2510952625813*I)/70448867809689600)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) + 
      (((34122015967*I)/35224433904844800)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[465*Pi]) - (((5139214977923*I)/821903457779712000)*d*K1^2*
        M^4*u^6)/(b^2*Sqrt[465*Pi]) - (((5764058067151*I)/42512247816192000)*
        d^3*K1^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) - 
      (((28502378403119*I)/64887115087872000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[465*Pi]) + (((282706007538697*I)/1232855186669568000)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) + 
      (((3481485949177*I)/3735924808089600)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[465*Pi]) - (((162637831839433*I)/1232855186669568000)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[465*Pi]) - 
      (((3261749890649*I)/58707389841408000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[465*Pi]) + (((72154117589*I)/50320619864064000)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[465*Pi]) + (((6289431017*I)/145650089984000)*d^7*
        K0*K1*M^4*Sqrt[3/(155*Pi)]*u^7)/b^2 - 
      (((14278763023869589092949*I)/4972173415958331638415360000)*d^13*K0*K1*
        M^4*Sqrt[31/(15*Pi)]*u^7)/b^2 - 
      (((17618797171373*I)/4931420746678272000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[465*Pi]) - (((192008324484733*I)/2465710373339136000)*d^3*K0*
        K1*M^4*u^7)/(b^2*Sqrt[465*Pi]) - 
      (((625589373190057*I)/2465710373339136000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[465*Pi]) + (((12078027548017*I)/22415548848537600)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[465*Pi]) - 
      (((59321871607237*I)/821903457779712000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[465*Pi]) - (((694417259265376666248101*I)/
         4972173415958331638415360000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[465*Pi]) - (((11676118984889*I)/352244339048448000)*d^15*K0*
        K1*M^4*u^7)/(b^2*Sqrt[465*Pi]) + 
      (((187703386637*I)/234829559365632000)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[465*Pi]) + (((10580963*I)/271793471488000)*d^17*K1^2*M^4*
        Sqrt[3/(155*Pi)]*u^8)/b^2 - (((6542335795817*I)/4931420746678272000)*
        d^5*K1^2*M^4*Sqrt[31/(15*Pi)]*u^8)/b^2 - 
      (((2189095098217*I)/4931420746678272000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[465*Pi]) - (((47826134535559*I)/4931420746678272000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[465*Pi]) - 
      (((155949968328391*I)/4931420746678272000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[465*Pi]) + (((26315604235439*I)/1643806915559424000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[465*Pi]) + 
      (((1202405756689*I)/17932439078830080)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[465*Pi]) - (((3842953009183*I)/448310976970752000)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[465*Pi]) - 
      (((20105094400123*I)/704488678096896000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[465*Pi]) - (((1004576784749*I)/234829559365632000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[465*Pi]) + (((4704679061*I)/50320619864064000)*
        d^17*K0^2*M^4*u^8)/(b^2*Sqrt[465*Pi]) - 
      (((958227510593*I)/1643806915559424000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[465*Pi]) - (((3671378788799*I)/290083573334016000)*d^3*K1^2*
        M^4*u^8)/(b^2*Sqrt[465*Pi]) + 
      (((102831619713709*I)/4931420746678272000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[465*Pi]) + (((520997620447*I)/5977479692943360)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[465*Pi]) - (((2855218348079*I)/259548460351488000)*
        d^11*K1^2*M^4*u^8)/(b^2*Sqrt[465*Pi]) - 
      (((2377349178241*I)/64044425281536000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[465*Pi]) - (((1325001552893*I)/234829559365632000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[465*Pi]) - (((80586953971*I)/336233232728064000)*d*
        K0*K1*M^4*u^9)/(b^2*Sqrt[465*Pi]) - 
      (((6436660942619*I)/1232855186669568000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[465*Pi]) - (((20964337392391*I)/1232855186669568000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[465*Pi]) + 
      (((1089749732479*I)/127536743448576000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[465*Pi]) + (((2418605864707*I)/67246646545612800)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[465*Pi]) - 
      (((16048771540499*I)/3698565560008704000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[465*Pi]) - (((385675450109*I)/25160309932032000)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[465*Pi]) - (((9616003957*I)/3972680515584000)*d^15*
        K0*K1*M^4*u^9)/(b^2*Sqrt[465*Pi]) + 
      (((149388241*I)/3476095451136000)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[465*Pi]) - (((3470394947*I)/160807198261248000)*d*K0^2*M^4*
        u^10)/(b^2*Sqrt[465*Pi]) - (((64479988621*I)/136983909629952000)*d^3*
        K0^2*M^4*u^10)/(b^2*Sqrt[465*Pi]) - 
      (((1895168548561*I)/1232855186669568000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) + (((2823371230741*I)/3698565560008704000)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[465*Pi]) + 
      (((2401627352563*I)/739713112001740800)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) - (((1380698936269*I)/3698565560008704000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[465*Pi]) - 
      (((8395272497*I)/6073178259456000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) - (((120508585871*I)/528366508572672000)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[465*Pi]) + (((839744051*I)/264183254286336000)*
        d^17*K0^2*M^4*u^10)/(b^2*Sqrt[465*Pi]) - 
      (((286667244697*I)/11095696680026112000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) - (((65853078077*I)/116796807158169600)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[465*Pi]) - 
      (((20455660994119*I)/11095696680026112000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) + (((3366801563467*I)/3698565560008704000)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[465*Pi]) + 
      (((8642493101687*I)/2219139336005222400)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) - (((4895420304953*I)/11095696680026112000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[465*Pi]) - 
      (((525373634447*I)/317019905143603200)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[465*Pi]) - (((438552759443*I)/1585099525718016000)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[465*Pi]) + (((13283419*I)/3792104128512000)*d^17*
        K1^2*M^4*u^10)/(b^2*Sqrt[465*Pi]) + 
      (((4585070812805321*I)/15128316681414802145280000)*d^13*K0*K1*M^4*
        Sqrt[31/(15*Pi)]*u^11)/b^2 - (((2186110081*I)/277392417000652800)*d*
        K0*K1*M^4*u^11)/(b^2*Sqrt[465*Pi]) - 
      (((239105127797*I)/1386962085003264000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[465*Pi]) - (((785974725191*I)/1386962085003264000)*d^5*K0*K1*
        M^4*u^11)/(b^2*Sqrt[465*Pi]) + (((126240132371*I)/462320695001088000)*
        d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[465*Pi]) + 
      (((3497880299*I)/2919920178954240)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[465*Pi]) - (((35229663407*I)/277392417000652800)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[465*Pi]) - 
      (((460779617794279783*I)/889900981259694243840000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[465*Pi]) - (((2527752841*I)/28305348673536000)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[465*Pi]) + (((33057239*I)/49534360178688000)*d^17*
        K0*K1*M^4*u^11)/(b^2*Sqrt[465*Pi]) - 
      (((27951751132351*I)/21431781965337636372480000)*d*K0^2*M^4*
        Sqrt[31/(15*Pi)]*u^12)/b^2 + 
      (((1990752071156423*I)/3383965573474363637760000)*d^9*K0^2*M^4*
        Sqrt[31/(15*Pi)]*u^12)/b^2 + 
      (((280063676293883*I)/5357945491334409093120000)*d^5*K1^2*M^4*
        Sqrt[31/(15*Pi)]*u^12)/b^2 - 
      (((10302850441629919*I)/21431781965337636372480000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[465*Pi]) - (((15879968003*I)/1386962085003264000)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[465*Pi]) - (((4784247079*I)/126087462273024000)*
        d^5*K0^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((476026157*I)/27195335000064000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[465*Pi]) + (((210592916765086087*I)/
         3383965573474363637760000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) - 
      (((111761987*I)/14599600894771200)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[465*Pi]) - (((613275631*I)/18012494610432000)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[465*Pi]) - (((114549203*I)/18012494610432000)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) + 
      (((549569*I)/198137440714752000)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[465*Pi]) - (((817220237*I)/1386962085003264000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[465*Pi]) - (((17971479391*I)/1386962085003264000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) - 
      (((239253955583609933*I)/5357945491334409093120000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[465*Pi]) + (((120908003*I)/6164275933347840)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[465*Pi]) + (((938459173*I)/10273793222246400)*d^9*
        K1^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) - 
      (((11658486113*I)/1386962085003264000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[465*Pi]) - (((1094069711*I)/28305348673536000)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[465*Pi]) - (((9468493*I)/1295015952384000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[465*Pi]) - (((26291*I)/2830534867353600)*d^17*
        K1^2*M^4*u^12)/(b^2*Sqrt[465*Pi]) - 
      (((44937229*I)/346740521250816000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[465*Pi]) - (((663550343*I)/231160347500544000)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[465*Pi]) - (((6706676629*I)/693481042501632000)*d^5*
        K0*K1*M^4*u^13)/(b^2*Sqrt[465*Pi]) + 
      (((312132943*I)/77053449166848000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[465*Pi]) + (((30153961*I)/1459960089477120)*d^9*K0*K1*M^4*
        u^13)/(b^2*Sqrt[465*Pi]) - (((18008663*I)/12166334078976000)*d^11*K0*
        K1*M^4*u^13)/(b^2*Sqrt[465*Pi]) - (((865876217*I)/99068720357376000)*
        d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[465*Pi]) - 
      (((177592469*I)/99068720357376000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[465*Pi]) - (((683393*I)/33022906785792000)*d^17*K0*K1*M^4*
        u^13)/(b^2*Sqrt[465*Pi]) + (((359476681*I)/106968743172159897600)*
        d^13*K1^2*M^4*Sqrt[31/(15*Pi)]*u^14)/b^2 - 
      (((4065631*I)/693481042501632000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) - 
      (((90675817*I)/693481042501632000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[465*Pi]) - (((18481513*I)/40793002500096000)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[465*Pi]) + (((1442471*I)/9006247305216000)*d^7*K0^2*
        M^4*u^14)/(b^2*Sqrt[465*Pi]) + (((6444029*I)/6604581357158400)*d^9*
        K0^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) - 
      (((3129373*I)/99068720357376000)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[465*Pi]) - (((41237941*I)/99068720357376000)*d^13*K0^2*M^4*
        u^14)/(b^2*Sqrt[465*Pi]) - (((632623*I)/6604581357158400)*d^15*K0^2*
        M^4*u^14)/(b^2*Sqrt[465*Pi]) - (((1487*I)/582757178572800)*d^17*K0^2*
        M^4*u^14)/(b^2*Sqrt[465*Pi]) - (((11329*I)/1801249461043200)*d*K1^2*
        M^4*u^14)/(b^2*Sqrt[465*Pi]) - (((13901243*I)/99068720357376000)*d^3*
        K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) - 
      (((48443651*I)/99068720357376000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[465*Pi]) + (((10518437*I)/63043731136512000)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[465*Pi]) + (((731000453*I)/693481042501632000)*d^9*
        K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) - 
      (((5875981*I)/231160347500544000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[465*Pi]) - (((2969575451*I)/5348437158607994880)*d^13*K1^2*
        M^4*u^14)/(b^2*Sqrt[465*Pi]) - (((10480277*I)/99068720357376000)*d^15*
        K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) - 
      (((73*I)/23587790561280)*d^17*K1^2*M^4*u^14)/(b^2*Sqrt[465*Pi]) - 
      (((72619*I)/86685130312704000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[465*Pi]) - 
      (((973283*I)/52011078187622400)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[465*Pi]) - (((727747*I)/10402215637524480)*d^5*K0*K1*M^4*
        u^15)/(b^2*Sqrt[465*Pi]) + (((3580853*I)/260055390938112000)*d^7*K0*
        K1*M^4*u^15)/(b^2*Sqrt[465*Pi]) + (((1469341*I)/9631681145856000)*d^9*
        K0*K1*M^4*u^15)/(b^2*Sqrt[465*Pi]) + 
      (((5693*I)/525364426137600)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[465*Pi]) - 
      (((835589*I)/12383590044672000)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[465*Pi]) - (((13957*I)/728446473216000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[465*Pi]) - (((179*I)/176908429209600)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[465*Pi]) - (((13*I)/138404829911040000)*d*K0^2*M^4*
        Sqrt[31/(15*Pi)]*u^16)/b^2 - (((13*I)/3707272229760000)*d^3*K0^2*M^4*
        Sqrt[31/(15*Pi)]*u^16)/b^2 - (((2980121*I)/33157062344609280000)*d^5*
        K0^2*M^4*Sqrt[31/(15*Pi)]*u^16)/b^2 + 
      (((13*I)/786391079040000)*d^11*K0^2*M^4*Sqrt[31/(15*Pi)]*u^16)/b^2 - 
      (((91*I)/4943029639680000)*d^13*K0^2*M^4*Sqrt[31/(15*Pi)]*u^16)/b^2 - 
      (((13*I)/1441716978240000)*d^15*K0^2*M^4*Sqrt[31/(15*Pi)]*u^16)/b^2 - 
      (((13*I)/15378314434560000)*d^17*K0^2*M^4*Sqrt[31/(15*Pi)]*u^16)/b^2 - 
      (((282197*I)/839978912730101760000)*d*K1^2*M^4*Sqrt[31/(15*Pi)]*u^16)/
       b^2 - (((1028911*I)/104997364091262720000)*d^3*K1^2*M^4*
        Sqrt[31/(15*Pi)]*u^16)/b^2 - (((579353*I)/4736723192087040000)*d^5*
        K1^2*M^4*Sqrt[31/(15*Pi)]*u^16)/b^2 + 
      (((5445959*I)/104997364091262720000)*d^11*K1^2*M^4*Sqrt[31/(15*Pi)]*
        u^16)/b^2 - (((57601*I)/1034456789076480000)*d^13*K1^2*M^4*
        Sqrt[31/(15*Pi)]*u^16)/b^2 - (((304739*I)/119996987532871680000)*d^17*
        K1^2*M^4*Sqrt[31/(15*Pi)]*u^16)/b^2 - 
      (((61*I)/5198918800320000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[465*Pi]) - 
      (((6353*I)/23395134601440000)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[465*Pi]) + 
      (((801559*I)/753569598741120000)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[465*Pi]) - (((691*I)/2031682741704000)*d^7*K0^2*M^4*u^16)/
       (b^2*Sqrt[465*Pi]) + (((30433*I)/7880466392064000)*d^9*K0^2*M^4*u^16)/
       (b^2*Sqrt[465*Pi]) + (((227*I)/288828822240000)*d^11*K0^2*M^4*u^16)/
       (b^2*Sqrt[465*Pi]) - (((2939*I)/2228108057280000)*d^13*K0^2*M^4*u^16)/
       (b^2*Sqrt[465*Pi]) - ((I/2134203120000)*d^15*K0^2*M^4*u^16)/
       (b^2*Sqrt[465*Pi]) - (((43*I)/1114054028640000)*d^17*K0^2*M^4*u^16)/
       (b^2*Sqrt[465*Pi]) - (((154591*I)/29999246883217920000)*d*K1^2*M^4*
        u^16)/(b^2*Sqrt[465*Pi]) - (((1507027*I)/14999623441608960000)*d^3*
        K1^2*M^4*u^16)/(b^2*Sqrt[465*Pi]) + 
      (((32252023*I)/16578531172304640000)*d^5*K1^2*M^4*u^16)/
       (b^2*Sqrt[465*Pi]) - (((3139*I)/8126730966816000)*d^7*K1^2*M^4*u^16)/
       (b^2*Sqrt[465*Pi]) + (((39827*I)/9631681145856000)*d^9*K1^2*M^4*u^16)/
       (b^2*Sqrt[465*Pi]) - (((18348719*I)/104997364091262720000)*d^11*K1^2*
        M^4*u^16)/(b^2*Sqrt[465*Pi]) - (((416893*I)/1363602131055360000)*d^13*
        K1^2*M^4*u^16)/(b^2*Sqrt[465*Pi]) - 
      (((37*I)/45527904576000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[465*Pi]) + 
      (((223871*I)/29999246883217920000)*d^17*K1^2*M^4*u^16)/
       (b^2*Sqrt[465*Pi]) - ((I/541782064454400)*d*K0*K1*M^4*u^17)/
       (b^2*Sqrt[465*Pi]) - (((13*I)/270891032227200)*d^3*K0*K1*M^4*u^17)/
       (b^2*Sqrt[465*Pi]) - (((67*I)/270891032227200)*d^5*K0*K1*M^4*u^17)/
       (b^2*Sqrt[465*Pi]) - ((I/10835641289088)*d^7*K0*K1*M^4*u^17)/
       (b^2*Sqrt[465*Pi]) + (((37*I)/67722758056800)*d^9*K0*K1*M^4*u^17)/
       (b^2*Sqrt[465*Pi]) + (((73*I)/270891032227200)*d^11*K0*K1*M^4*u^17)/
       (b^2*Sqrt[465*Pi]) - ((I/3518065353600)*d^13*K0*K1*M^4*u^17)/
       (b^2*Sqrt[465*Pi]) - ((I/7739743777920)*d^15*K0*K1*M^4*u^17)/
       (b^2*Sqrt[465*Pi]) - ((I/77397437779200)*d^17*K0*K1*M^4*u^17)/
       (b^2*Sqrt[465*Pi]))/Pi}, 11, 15, 1], 
  SeriesData[p, 0, {((((13013*I)/3529785344)*d^15*K0^2*M^5*Sqrt[Pi/465]*u^3)/
       b^3 + (((1001*I)/413646720)*d*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((73073*I)/551528960)*d^5*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 - 
      (((72787*I)/661834752)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 - 
      (((1859*I)/7193856)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((243529*I)/3309173760)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((165451*I)/1654586880)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((13013*I)/1103057920)*d^15*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((1001*I)/3529785344)*d*K0^2*M^5*Sqrt[(3*Pi)/155]*u^3)/b^3 + 
      (((53053*I)/3529785344)*d^5*K0^2*M^5*Sqrt[(3*Pi)/155]*u^3)/b^3 + 
      (((1859*I)/207634432)*d^11*K0^2*M^5*Sqrt[(3*Pi)/155]*u^3)/b^3 + 
      (((39039*I)/3529785344)*d^13*K0^2*M^5*Sqrt[(3*Pi)/155]*u^3)/b^3 - 
      (((9295*I)/3529785344)*d^7*K0^2*M^5*Sqrt[(15*Pi)/31]*u^3)/b^3 - 
      (((20449*I)/3529785344)*d^9*K0^2*M^5*Sqrt[(15*Pi)/31]*u^3)/b^3 + 
      (((59059*I)/3529785344)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[465]*b^3) + 
      (((53053*I)/1103057920)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[465]*b^3) + 
      (((81731923*I)/635361361920)*d^3*K0*K1*M^5*Sqrt[Pi/465]*u^4)/b^3 + 
      (((44624567*I)/127072272384)*d^5*K0*K1*M^5*Sqrt[Pi/465]*u^4)/b^3 + 
      (((298326613*I)/1482509844480)*d^11*K0*K1*M^5*Sqrt[Pi/465]*u^4)/b^3 + 
      (((55527979*I)/211787120640)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^4)/b^3 + 
      (((19136429*I)/635361361920)*d^15*K0*K1*M^5*Sqrt[Pi/465]*u^4)/b^3 + 
      (((165191*I)/127072272384)*d*K0*K1*M^5*Sqrt[(5*Pi)/93]*u^4)/b^3 - 
      (((121248413*I)/889505906688)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/93]*u^4)/b^3 - 
      (((42796897*I)/4447529533440)*d^7*K0*K1*M^5*Sqrt[(31*Pi)/15]*u^4)/b^3 + 
      (((2763839*I)/1270722723840)*d*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((150666451*I)/1270722723840)*d^5*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 - 
      (((887569111*I)/8895059066880)*d^7*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 - 
      (((2051175269*I)/8895059066880)*d^9*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((199948333*I)/2965019688960)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((37603787*I)/423574241280)*d^13*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((764101*I)/74748395520)*d^15*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((699951647*I)/133425886003200)*d*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((1115189311*I)/3812168171520)*d^5*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 - 
      (((1055819479*I)/4447529533440)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 - 
      (((95064827*I)/165746442240)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((265470049*I)/1667823575040)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((1291175821*I)/5801125478400)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((1763618051*I)/66712943001600)*d^15*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((10979423*I)/254144544768)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[465]*b^3) + (((3502077167*I)/33356471500800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[465]*b^3) + (((295983847*I)/66712943001600)*d*K0*
        K1*M^5*Sqrt[Pi/465]*u^6)/b^3 + (((11858315669*I)/133425886003200)*d^3*
        K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 + (((62381327*I)/250800537600)*d^5*K0*
        K1*M^5*Sqrt[Pi/465]*u^6)/b^3 - (((8857141579*I)/44475295334400)*d^7*
        K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 - (((3626734969*I)/7412549222400)*d^9*
        K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 + (((17739752563*I)/133425886003200)*
        d^11*K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 + 
      (((186925621*I)/981072691200)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 + 
      (((3053867833*I)/133425886003200)*d^15*K0*K1*M^5*Sqrt[Pi/465]*u^6)/
       b^3 + (((857091997*I)/1067407088025600)*d*K0^2*M^5*Sqrt[Pi/465]*u^7)/
       b^3 + (((6903903283*I)/152486726860800)*d^5*K0^2*M^5*Sqrt[Pi/465]*u^7)/
       b^3 - (((4219907417*I)/118600787558400)*d^7*K0^2*M^5*Sqrt[Pi/465]*u^7)/
       b^3 - (((95478540113*I)/1067407088025600)*d^9*K0^2*M^5*Sqrt[Pi/465]*
        u^7)/b^3 + (((8375385479*I)/355802362675200)*d^11*K0^2*M^5*
        Sqrt[Pi/465]*u^7)/b^3 + (((12463667141*I)/355802362675200)*d^13*K0^2*
        M^5*Sqrt[Pi/465]*u^7)/b^3 + (((4577348333*I)/1067407088025600)*d^15*
        K0^2*M^5*Sqrt[Pi/465]*u^7)/b^3 + (((1622449421*I)/1334258860032000)*d*
        K1^2*M^5*Sqrt[Pi/465]*u^7)/b^3 + (((90974507161*I)/1334258860032000)*
        d^5*K1^2*M^5*Sqrt[Pi/465]*u^7)/b^3 - 
      (((14345658767*I)/266851772006400)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^7)/b^3 - 
      (((35894191157*I)/266851772006400)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^7)/b^3 + 
      (((15648915113*I)/444752953344000)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^7)/
       b^3 + (((23486589409*I)/444752953344000)*d^13*K1^2*M^5*Sqrt[Pi/465]*
        u^7)/b^3 + (((514035047*I)/78485815296000)*d^15*K1^2*M^5*Sqrt[Pi/465]*
        u^7)/b^3 + (((3435757139*I)/213481417605120)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[465]*b^3) + (((32457183673*I)/1334258860032000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[465]*b^3) + 
      (((48177649*I)/70224150528000)*d*K0*K1*M^5*Sqrt[Pi/465]*u^8)/b^3 + 
      (((1742859031*I)/127072272384000)*d^3*K0*K1*M^5*Sqrt[Pi/465]*u^8)/b^3 + 
      (((4278189493*I)/111188238336000)*d^5*K0*K1*M^5*Sqrt[Pi/465]*u^8)/b^3 - 
      (((16039744963*I)/533703544012800)*d^7*K0*K1*M^5*Sqrt[Pi/465]*u^8)/
       b^3 + (((51745329253*I)/2668517720064000)*d^11*K0*K1*M^5*Sqrt[Pi/465]*
        u^8)/b^3 + (((2858981503*I)/95304204288000)*d^13*K0*K1*M^5*
        Sqrt[Pi/465]*u^8)/b^3 + (((533845597*I)/140448301056000)*d^15*K0*K1*
        M^5*Sqrt[Pi/465]*u^8)/b^3 - (((218116657*I)/88950590668800)*d^9*K0*K1*
        M^5*Sqrt[(31*Pi)/15]*u^8)/b^3 + (((55848017*I)/667129430016000)*d*
        K0^2*M^5*Sqrt[Pi/465]*u^9)/b^3 + (((6249642859*I)/1334258860032000)*
        d^5*K0^2*M^5*Sqrt[Pi/465]*u^9)/b^3 - 
      (((130016237*I)/35580236267520)*d^7*K0^2*M^5*Sqrt[Pi/465]*u^9)/b^3 - 
      (((36261587*I)/3924290764800)*d^9*K0^2*M^5*Sqrt[Pi/465]*u^9)/b^3 + 
      (((6181224697*I)/2668517720064000)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 + (((4886216303*I)/1334258860032000)*d^13*K0^2*M^5*Sqrt[Pi/465]*
        u^9)/b^3 + (((66781733*I)/140448301056000)*d^15*K0^2*M^5*Sqrt[Pi/465]*
        u^9)/b^3 + (((3256003*I)/30096064512000)*d*K1^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 + (((4034906609*I)/667129430016000)*d^5*K1^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 - (((1513572803*I)/320222126407680)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 - (((9540562901*I)/800555316019200)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 + (((23883349897*I)/8005553160192000)*d^11*K1^2*M^5*Sqrt[Pi/465]*
        u^9)/b^3 + (((4727330837*I)/1000694145024000)*d^13*K1^2*M^5*
        Sqrt[Pi/465]*u^9)/b^3 + (((550298363*I)/889505906688000)*d^15*K1^2*
        M^5*Sqrt[Pi/465]*u^9)/b^3 + (((4463908919*I)/2668517720064000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[465]*b^3) + 
      (((5768430373*I)/2668517720064000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[465]*b^3) + (((367933*I)/8409194496000)*d*K0*K1*M^5*Sqrt[Pi/465]*
        u^10)/b^3 + (((41701201*I)/47652102144000)*d^3*K0*K1*M^5*Sqrt[Pi/465]*
        u^10)/b^3 + (((2447398157*I)/1000694145024000)*d^5*K0*K1*M^5*
        Sqrt[Pi/465]*u^10)/b^3 - (((383952227*I)/200138829004800)*d^7*K0*K1*
        M^5*Sqrt[Pi/465]*u^10)/b^3 - (((50583829*I)/10533622579200)*d^9*K0*K1*
        M^5*Sqrt[Pi/465]*u^10)/b^3 + (((398467501*I)/333564715008000)*d^11*K0*
        K1*M^5*Sqrt[Pi/465]*u^10)/b^3 + (((100357921*I)/52668112896000)*d^13*
        K0*K1*M^5*Sqrt[Pi/465]*u^10)/b^3 + (((256114483*I)/1000694145024000)*
        d^15*K0*K1*M^5*Sqrt[Pi/465]*u^10)/b^3 + 
      (((857251*I)/222376476672000)*d*K0^2*M^5*Sqrt[Pi/465]*u^11)/b^3 + 
      (((6858343*I)/31768068096000)*d^5*K0^2*M^5*Sqrt[Pi/465]*u^11)/b^3 - 
      (((243383*I)/1429563064320)*d^7*K0^2*M^5*Sqrt[Pi/465]*u^11)/b^3 + 
      (((105394253*I)/1000694145024000)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^11)/
       b^3 + (((11528827*I)/69013389312000)*d^13*K0^2*M^5*Sqrt[Pi/465]*u^11)/
       b^3 + (((11531479*I)/500347072512000)*d^15*K0^2*M^5*Sqrt[Pi/465]*u^11)/
       b^3 + (((27567173*I)/6004164870144000)*d*K1^2*M^5*Sqrt[Pi/465]*u^11)/
       b^3 + (((1544407303*I)/6004164870144000)*d^5*K1^2*M^5*Sqrt[Pi/465]*
        u^11)/b^3 - (((30460741*I)/150104121753600)*d^7*K1^2*M^5*Sqrt[Pi/465]*
        u^11)/b^3 - (((120756101*I)/240166594805760)*d^9*K1^2*M^5*
        Sqrt[Pi/465]*u^11)/b^3 + (((397507067*I)/2001388290048000)*d^13*K1^2*
        M^5*Sqrt[Pi/465]*u^11)/b^3 + (((1798211*I)/65262661632000)*d^15*K1^2*
        M^5*Sqrt[Pi/465]*u^11)/b^3 + (((77260361*I)/1000694145024000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[465]*b^3) + 
      (((276012007*I)/3002082435072000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[465]*b^3) - (((320617*I)/23545744588800)*d^9*K0^2*M^5*
        Sqrt[(31*Pi)/15]*u^11)/b^3 + (((4061167*I)/1000694145024000)*d^11*
        K1^2*M^5*Sqrt[(31*Pi)/15]*u^11)/b^3 + 
      (((14159*I)/10352008396800)*d*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 + 
      (((23051377*I)/300208243507200)*d^5*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 - 
      (((34927*I)/575111577600)*d^7*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 - 
      (((428339*I)/2859126128640)*d^9*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 + 
      (((2850013*I)/75052060876800)*d^11*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 + 
      (((3523643*I)/60041648701440)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 + 
      (((1254877*I)/150104121753600)*d^15*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 + 
      (((2209*I)/2501735362560)*d^3*K0*K1*M^5*Sqrt[(31*Pi)/15]*u^12)/b^3 + 
      (((1651*I)/18763015219200)*d*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((27437*I)/5559411916800)*d^5*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((1168663*I)/300208243507200)*d^7*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((144967*I)/15010412175360)*d^9*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((29993*I)/12008329740288)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((559807*I)/150104121753600)*d^13*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((8621*I)/15800433868800)*d^15*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((3533*I)/35739076608000)*d*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((1039627*I)/187630152192000)*d^5*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((15413*I)/3531861688320)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((1630399*I)/150104121753600)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((4230199*I)/1501041217536000)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((1569703*I)/375260304384000)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((921589*I)/1501041217536000)*d^15*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((526751*I)/300208243507200)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[465]*b^3) + (((42877*I)/21754220544000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[465]*b^3) + (((137*I)/6583514112000)*d*K0*K1*M^5*
        Sqrt[Pi/465]*u^14)/b^3 + (((155371*I)/375260304384000)*d^3*K0*K1*M^5*
        Sqrt[Pi/465]*u^14)/b^3 + (((87061*I)/75052060876800)*d^5*K0*K1*M^5*
        Sqrt[Pi/465]*u^14)/b^3 - (((289*I)/319915008000)*d^7*K0*K1*M^5*
        Sqrt[Pi/465]*u^14)/b^3 - (((4939*I)/2144344596480)*d^9*K0*K1*M^5*
        Sqrt[Pi/465]*u^14)/b^3 + (((15319*I)/25017353625600)*d^11*K0*K1*M^5*
        Sqrt[Pi/465]*u^14)/b^3 + (((14173*I)/16315665408000)*d^13*K0*K1*M^5*
        Sqrt[Pi/465]*u^14)/b^3 + (((1583*I)/375260304384000)*d^15*K0*K1*M^5*
        Sqrt[(31*Pi)/15]*u^14)/b^3 + ((I/1172688451200)*d*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 + (((53*I)/1116846144000)*d^5*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 - (((1697*I)/46907538048000)*d^7*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 - (((227*I)/2345376902400)*d^9*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 + (((59*I)/2233692288000)*d^11*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 + (((7*I)/197090496000)*d^13*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 + (((257*I)/46907538048000)*d^15*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 + ((I/1116846144000)*d*K1^2*M^5*Sqrt[Pi/465]*
        u^15)/b^3 + (((251*I)/5025807648000)*d^5*K1^2*M^5*Sqrt[Pi/465]*u^15)/
       b^3 - (((1783*I)/46907538048000)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 - 
      (((479*I)/4690753804800)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((11*I)/394180992000)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((47*I)/1256451912000)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((271*I)/46907538048000)*d^15*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((809*I)/46907538048000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[465]*b^3) + 
      (((2561*I)/140722614144000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[465]*b^3) + ((I/11726884512000)*d*K0*K1*M^5*Sqrt[Pi/465]*u^16)/
       b^3 + (((67*I)/35180653536000)*d^3*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 + 
      ((I/201032305920)*d^5*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 - 
      (((43*I)/11726884512000)*d^7*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 - 
      ((I/93815076096)*d^9*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 + 
      ((I/335053843200)*d^11*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 + 
      ((I/264516192000)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 + 
      ((I/1675269216000)*d^15*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3)/Pi, 0, 
    ((((1001*I)/137882240)*d*K1*M^5*Sqrt[Pi/465]*u)/(b^3*E^u) - 
      (((72787*I)/220611584)*d^7*K1*M^5*Sqrt[Pi/465]*u)/(b^3*E^u) - 
      (((1859*I)/2397952)*d^9*K1*M^5*Sqrt[Pi/465]*u)/(b^3*E^u) + 
      (((243529*I)/1103057920)*d^11*K1*M^5*Sqrt[Pi/465]*u)/(b^3*E^u) + 
      (((165451*I)/551528960)*d^13*K1*M^5*Sqrt[Pi/465]*u)/(b^3*E^u) + 
      (((53053*I)/1103057920)*d^3*K1*M^5*Sqrt[(3*Pi)/155]*u)/(b^3*E^u) + 
      (((73073*I)/551528960)*d^5*K1*M^5*Sqrt[(3*Pi)/155]*u)/(b^3*E^u) + 
      (((13013*I)/1103057920)*d^15*K1*M^5*Sqrt[(3*Pi)/155]*u)/(b^3*E^u) + 
      (((7007*I)/1103057920)*d*K0*M^5*Sqrt[Pi/465]*u^2)/(b^3*E^u) + 
      (((277277*I)/2206115840)*d^3*K0*M^5*Sqrt[Pi/465]*u^2)/(b^3*E^u) - 
      (((146861*I)/220611584)*d^9*K0*M^5*Sqrt[Pi/465]*u^2)/(b^3*E^u) + 
      (((433147*I)/2206115840)*d^11*K0*M^5*Sqrt[Pi/465]*u^2)/(b^3*E^u) + 
      (((1859*I)/7256960)*d^13*K0*M^5*Sqrt[Pi/465]*u^2)/(b^3*E^u) + 
      (((13013*I)/441223168)*d^15*K0*M^5*Sqrt[Pi/465]*u^2)/(b^3*E^u) + 
      (((1001*I)/137882240)*d*K1*M^5*Sqrt[Pi/465]*u^2)/(b^3*E^u) - 
      (((72787*I)/220611584)*d^7*K1*M^5*Sqrt[Pi/465]*u^2)/(b^3*E^u) - 
      (((1859*I)/2397952)*d^9*K1*M^5*Sqrt[Pi/465]*u^2)/(b^3*E^u) + 
      (((243529*I)/1103057920)*d^11*K1*M^5*Sqrt[Pi/465]*u^2)/(b^3*E^u) + 
      (((165451*I)/551528960)*d^13*K1*M^5*Sqrt[Pi/465]*u^2)/(b^3*E^u) + 
      (((63063*I)/551528960)*d^5*K0*M^5*Sqrt[(3*Pi)/155]*u^2)/(b^3*E^u) + 
      (((53053*I)/1103057920)*d^3*K1*M^5*Sqrt[(3*Pi)/155]*u^2)/(b^3*E^u) + 
      (((73073*I)/551528960)*d^5*K1*M^5*Sqrt[(3*Pi)/155]*u^2)/(b^3*E^u) + 
      (((13013*I)/1103057920)*d^15*K1*M^5*Sqrt[(3*Pi)/155]*u^2)/(b^3*E^u) - 
      (((143*I)/15214592)*d^7*K0*M^5*Sqrt[(31*Pi)/15]*u^2)/(b^3*E^u) + 
      (((7007*I)/1103057920)*d*K0*M^5*Sqrt[Pi/465]*u^3)/(b^3*E^u) + 
      (((277277*I)/2206115840)*d^3*K0*M^5*Sqrt[Pi/465]*u^3)/(b^3*E^u) - 
      (((146861*I)/220611584)*d^9*K0*M^5*Sqrt[Pi/465]*u^3)/(b^3*E^u) + 
      (((433147*I)/2206115840)*d^11*K0*M^5*Sqrt[Pi/465]*u^3)/(b^3*E^u) + 
      (((1859*I)/7256960)*d^13*K0*M^5*Sqrt[Pi/465]*u^3)/(b^3*E^u) + 
      (((13013*I)/441223168)*d^15*K0*M^5*Sqrt[Pi/465]*u^3)/(b^3*E^u) - 
      (((516607*I)/84714848256)*d*K0^2*M^5*Sqrt[Pi/465]*u^3)/b^3 - 
      (((211757*I)/1245806592)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^3)/b^3 - 
      (((25727*I)/82729344)*d^13*K0^2*M^5*Sqrt[Pi/465]*u^3)/b^3 - 
      (((812357*I)/21178712064)*d^15*K0^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((712703*I)/63536136192)*d*K1*M^5*Sqrt[Pi/465]*u^3)/(b^3*E^u) + 
      (((88547929*I)/397100851200)*d^3*K1*M^5*Sqrt[Pi/465]*u^3)/(b^3*E^u) + 
      (((974787589*I)/1588403404800)*d^5*K1*M^5*Sqrt[Pi/465]*u^3)/(b^3*E^u) - 
      (((2846713727*I)/5559411916800)*d^7*K1*M^5*Sqrt[Pi/465]*u^3)/
       (b^3*E^u) - (((2659259317*I)/2223764766720)*d^9*K1*M^5*Sqrt[Pi/465]*
        u^3)/(b^3*E^u) + (((53216761*I)/154428108800)*d^11*K1*M^5*
        Sqrt[Pi/465]*u^3)/(b^3*E^u) - (((5369*I)/5294678016)*d*K1^2*M^5*
        Sqrt[Pi/465]*u^3)/b^3 - (((2364817*I)/26473390080)*d^7*K1^2*M^5*
        Sqrt[Pi/465]*u^3)/b^3 + (((3562013*I)/5294678016)*d^9*K1^2*M^5*
        Sqrt[Pi/465]*u^3)/b^3 - (((100373*I)/304291840)*d^13*K1^2*M^5*
        Sqrt[Pi/465]*u^3)/b^3 + (((63063*I)/551528960)*d^5*K0*M^5*
        Sqrt[(3*Pi)/155]*u^3)/(b^3*E^u) - (((787969*I)/8824463360)*d^5*K1^2*
        M^5*Sqrt[(3*Pi)/155]*u^3)/b^3 - (((238147*I)/8824463360)*d^15*K1^2*
        M^5*Sqrt[(3*Pi)/155]*u^3)/b^3 - (((273*I)/1103057920)*d^17*K1^2*M^5*
        Sqrt[(3*Pi)/155]*u^3)/b^3 - (((802711*I)/10589356032)*d^5*K0^2*M^5*
        Sqrt[(5*Pi)/93]*u^3)/b^3 + (((57655*I)/1114669056)*d^7*K0^2*M^5*
        Sqrt[(5*Pi)/93]*u^3)/b^3 + (((6539117*I)/42357424128)*d^9*K0^2*M^5*
        Sqrt[(5*Pi)/93]*u^3)/b^3 + (((11921*I)/84714848256)*d^17*K0^2*M^5*
        Sqrt[(5*Pi)/93]*u^3)/b^3 + (((1955317*I)/21178712064)*d^13*K1*M^5*
        Sqrt[(5*Pi)/93]*u^3)/(b^3*E^u) + (((150241*I)/5294678016)*d^11*K1^2*
        M^5*Sqrt[(5*Pi)/93]*u^3)/b^3 - (((116753*I)/920813568)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[465]*b^3) - (((395759*I)/8824463360)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[465]*b^3) - (((143*I)/15214592)*d^7*K0*M^5*
        Sqrt[(31*Pi)/15]*u^3)/(b^3*E^u) + (((3523*I)/2031206400)*d^15*K1*M^5*
        Sqrt[(31*Pi)/15]*u^3)/(b^3*E^u) + (((3645289*I)/635361361920)*d*K0*
        M^5*Sqrt[Pi/465]*u^4)/(b^3*E^u) + (((361746901*I)/3176806809600)*d^3*
        K0*M^5*Sqrt[Pi/465]*u^4)/(b^3*E^u) + 
      (((994633129*I)/3176806809600)*d^5*K0*M^5*Sqrt[Pi/465]*u^4)/(b^3*E^u) - 
      (((10546679*I)/40358707200)*d^7*K0*M^5*Sqrt[Pi/465]*u^4)/(b^3*E^u) - 
      (((2714304307*I)/4447529533440)*d^9*K0*M^5*Sqrt[Pi/465]*u^4)/
       (b^3*E^u) + (((49911997*I)/211787120640)*d^13*K0*M^5*Sqrt[Pi/465]*u^4)/
       (b^3*E^u) + (((3786997*I)/138122035200)*d^15*K0*M^5*Sqrt[Pi/465]*u^4)/
       (b^3*E^u) + (((2660899*I)/317680680960)*d*K1*M^5*Sqrt[Pi/465]*u^4)/
       (b^3*E^u) + (((66716119*I)/397100851200)*d^3*K1*M^5*Sqrt[Pi/465]*u^4)/
       (b^3*E^u) + (((744037069*I)/1588403404800)*d^5*K1*M^5*Sqrt[Pi/465]*
        u^4)/(b^3*E^u) - (((92332669*I)/241713561600)*d^7*K1*M^5*Sqrt[Pi/465]*
        u^4)/(b^3*E^u) - (((2039944621*I)/2223764766720)*d^9*K1*M^5*
        Sqrt[Pi/465]*u^4)/(b^3*E^u) + (((37565333*I)/105893560320)*d^13*K1*
        M^5*Sqrt[Pi/465]*u^4)/(b^3*E^u) + (((32998303*I)/794201702400)*d^15*
        K1*M^5*Sqrt[Pi/465]*u^4)/(b^3*E^u) - 
      (((11806533469*I)/391382598942720)*d*K0*K1*M^5*Sqrt[Pi/465]*u^4)/b^3 - 
      (((1044395873*I)/1595309506560)*d^3*K0*K1*M^5*Sqrt[Pi/465]*u^4)/b^3 - 
      (((619887616919*I)/293536949207040)*d^5*K0*K1*M^5*Sqrt[Pi/465]*u^4)/
       b^3 + (((82600370047*I)/73384237301760)*d^7*K0*K1*M^5*Sqrt[Pi/465]*
        u^4)/b^3 + (((5275408801*I)/1186007875584)*d^9*K0*K1*M^5*Sqrt[Pi/465]*
        u^4)/b^3 - (((327553187*I)/509612759040)*d^11*K0*K1*M^5*Sqrt[Pi/465]*
        u^4)/b^3 - (((109218172823*I)/58707389841408)*d^13*K0*K1*M^5*
        Sqrt[Pi/465]*u^4)/b^3 - (((2897203279*I)/10483462471680)*d^15*K0*K1*
        M^5*Sqrt[Pi/465]*u^4)/b^3 + (((144815931*I)/2470849740800)*d^11*K0*
        M^5*Sqrt[(3*Pi)/155]*u^4)/(b^3*E^u) + 
      (((3323203*I)/38607027200)*d^11*K1*M^5*Sqrt[(3*Pi)/155]*u^4)/
       (b^3*E^u) + (((16671791*I)/33547079909376)*d^17*K0*K1*M^5*
        Sqrt[(5*Pi)/93]*u^4)/b^3 + (((2213287*I)/635361361920)*d*K0*M^5*
        Sqrt[Pi/465]*u^5)/(b^3*E^u) + (((220790371*I)/3176806809600)*d^3*K0*
        M^5*Sqrt[Pi/465]*u^5)/(b^3*E^u) + (((614157319*I)/3176806809600)*d^5*
        K0*M^5*Sqrt[Pi/465]*u^5)/(b^3*E^u) - 
      (((3492573799*I)/22237647667200)*d^7*K0*M^5*Sqrt[Pi/465]*u^5)/
       (b^3*E^u) - (((1687032061*I)/4447529533440)*d^9*K0*M^5*Sqrt[Pi/465]*
        u^5)/(b^3*E^u) + (((781912469*I)/7412549222400)*d^11*K0*M^5*
        Sqrt[Pi/465]*u^5)/(b^3*E^u) + (((10391569*I)/70595706880)*d^13*K0*M^5*
        Sqrt[Pi/465]*u^5)/(b^3*E^u) + (((55221941*I)/3176806809600)*d^15*K0*
        M^5*Sqrt[Pi/465]*u^5)/(b^3*E^u) - (((8919569389*I)/782765197885440)*d*
        K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 - (((461123613521*I)/587073898414080)*
        d^5*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((128367542693*I)/293536949207040)*d^7*K0^2*M^5*Sqrt[Pi/465]*u^5)/
       b^3 + (((19523437609*I)/11860078755840)*d^9*K0^2*M^5*Sqrt[Pi/465]*u^5)/
       b^3 - (((401441044801*I)/587073898414080)*d^13*K0^2*M^5*Sqrt[Pi/465]*
        u^5)/b^3 - (((4116244787*I)/41933849886720)*d^15*K0^2*M^5*
        Sqrt[Pi/465]*u^5)/b^3 + (((358220831*I)/335470799093760)*d^17*K0^2*
        M^5*Sqrt[Pi/465]*u^5)/b^3 + (((18717443*I)/4235742412800)*d*K1*M^5*
        Sqrt[Pi/465]*u^5)/(b^3*E^u) + (((1756804913*I)/19766797926400)*d^3*K1*
        M^5*Sqrt[Pi/465]*u^5)/(b^3*E^u) - (((14627552291*I)/29650196889600)*
        d^9*K1*M^5*Sqrt[Pi/465]*u^5)/(b^3*E^u) + 
      (((1580560241*I)/11860078755840)*d^11*K1*M^5*Sqrt[Pi/465]*u^5)/
       (b^3*E^u) - (((706241657213*I)/22415548848537600)*d*K1^2*M^5*
        Sqrt[Pi/465]*u^5)/b^3 - (((19608454277653*I)/9132260641996800)*d^5*
        K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((100698255675589*I)/22415548848537600)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^5)/
       b^3 - (((173379817629889*I)/246571037333913600)*d^11*K1^2*M^5*
        Sqrt[Pi/465]*u^5)/b^3 - (((21939893610953*I)/11741477968281600)*d^13*
        K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 - (((504519778601*I)/1853917573939200)*
        d^15*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((23582537617*I)/8806108476211200)*d^17*K1^2*M^5*Sqrt[Pi/465]*u^5)/
       b^3 - (((940872127*I)/10871738859520)*d^11*K0^2*M^5*Sqrt[(3*Pi)/155]*
        u^5)/b^3 - (((1307565127*I)/19766797926400)*d^7*K1*M^5*
        Sqrt[(3*Pi)/155]*u^5)/(b^3*E^u) + (((1665127*I)/26008944640)*d^13*K1*
        M^5*Sqrt[(3*Pi)/155]*u^5)/(b^3*E^u) - 
      (((14446908653*I)/58707389841408)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[465]*b^3) - (((3707342745367*I)/5479356385198080)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[465]*b^3) + (((39884833*I)/4941699481600)*d^5*K1*
        M^5*Sqrt[(31*Pi)/15]*u^5)/(b^3*E^u) + 
      (((43913033*I)/59300393779200)*d^15*K1*M^5*Sqrt[(31*Pi)/15]*u^5)/
       (b^3*E^u) + (((9577578638599*I)/246571037333913600)*d^7*K1^2*M^5*
        Sqrt[(31*Pi)/15]*u^5)/b^3 + (((38498179*I)/25414454476800)*d*K0*M^5*
        Sqrt[Pi/465]*u^6)/(b^3*E^u) + (((10783264393*I)/355802362675200)*d^3*
        K0*M^5*Sqrt[Pi/465]*u^6)/(b^3*E^u) + 
      (((1896075667*I)/22237647667200)*d^5*K0*M^5*Sqrt[Pi/465]*u^6)/
       (b^3*E^u) - (((54494033*I)/814193049600)*d^7*K0*M^5*Sqrt[Pi/465]*u^6)/
       (b^3*E^u) - (((30007849663*I)/177901181337600)*d^9*K0*M^5*Sqrt[Pi/465]*
        u^6)/(b^3*E^u) + (((5274921877*I)/118600787558400)*d^11*K0*M^5*
        Sqrt[Pi/465]*u^6)/(b^3*E^u) + (((130525973*I)/1976679792640)*d^13*K0*
        M^5*Sqrt[Pi/465]*u^6)/(b^3*E^u) + (((570140281*I)/71160472535040)*
        d^15*K0*M^5*Sqrt[Pi/465]*u^6)/(b^3*E^u) + 
      (((248298497*I)/133425886003200)*d*K1*M^5*Sqrt[Pi/465]*u^6)/(b^3*E^u) + 
      (((6630982783*I)/177901181337600)*d^3*K1*M^5*Sqrt[Pi/465]*u^6)/
       (b^3*E^u) + (((547334713*I)/5232387686400)*d^5*K1*M^5*Sqrt[Pi/465]*
        u^6)/(b^3*E^u) - (((216784711*I)/2629081497600)*d^7*K1*M^5*
        Sqrt[Pi/465]*u^6)/(b^3*E^u) - (((13779919351*I)/66712943001600)*d^9*
        K1*M^5*Sqrt[Pi/465]*u^6)/(b^3*E^u) + 
      (((3086742809*I)/38121681715200)*d^13*K1*M^5*Sqrt[Pi/465]*u^6)/
       (b^3*E^u) + (((34489669*I)/3488258457600)*d^15*K1*M^5*Sqrt[Pi/465]*
        u^6)/(b^3*E^u) - (((16085379721*I)/589882864435200)*d*K0*K1*M^5*
        Sqrt[Pi/465]*u^6)/b^3 - (((1787549139829*I)/3044086880665600)*d^3*K0*
        K1*M^5*Sqrt[Pi/465]*u^6)/b^3 - (((3420275743579*I)/1826452128399360)*
        d^5*K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 + 
      (((254860532543719*I)/246571037333913600)*d^7*K0*K1*M^5*Sqrt[Pi/465]*
        u^6)/b^3 + (((88021282527841*I)/22415548848537600)*d^9*K0*K1*M^5*
        Sqrt[Pi/465]*u^6)/b^3 - (((8690692774751*I)/14504178666700800)*d^11*
        K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 - 
      (((2135308829939*I)/1304608663142400)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^6)/
       b^3 - (((8444828620757*I)/35224433904844800)*d^15*K0*K1*M^5*
        Sqrt[Pi/465]*u^6)/b^3 + (((3644102219*I)/1531497126297600)*d^17*K0*K1*
        M^5*Sqrt[Pi/465]*u^6)/b^3 + (((187361609*I)/106740708802560)*d^11*K1*
        M^5*Sqrt[(31*Pi)/15]*u^6)/(b^3*E^u) + 
      (((35426501*I)/66712943001600)*d*K0*M^5*Sqrt[Pi/465]*u^7)/(b^3*E^u) + 
      (((3768036599*I)/355802362675200)*d^3*K0*M^5*Sqrt[Pi/465]*u^7)/
       (b^3*E^u) + (((5280009727*I)/177901181337600)*d^5*K0*M^5*Sqrt[Pi/465]*
        u^7)/(b^3*E^u) - (((1301675903*I)/56179320422400)*d^7*K0*M^5*
        Sqrt[Pi/465]*u^7)/(b^3*E^u) - (((117858389*I)/2006404300800)*d^9*K0*
        M^5*Sqrt[Pi/465]*u^7)/(b^3*E^u) + (((458403209*I)/30497345372160)*
        d^11*K0*M^5*Sqrt[Pi/465]*u^7)/(b^3*E^u) + 
      (((76858429*I)/3314928844800)*d^13*K0*M^5*Sqrt[Pi/465]*u^7)/(b^3*E^u) + 
      (((1029662159*I)/355802362675200)*d^15*K0*M^5*Sqrt[Pi/465]*u^7)/
       (b^3*E^u) - (((9934605850541*I)/1972568298671308800)*d*K0^2*M^5*
        Sqrt[Pi/465]*u^7)/b^3 - (((115152947813833*I)/328761383111884800)*d^5*
        K0^2*M^5*Sqrt[Pi/465]*u^7)/b^3 + 
      (((185602858209619*I)/986284149335654400)*d^7*K0^2*M^5*Sqrt[Pi/465]*
        u^7)/b^3 + (((121433435047*I)/164820212121600)*d^9*K0^2*M^5*
        Sqrt[Pi/465]*u^7)/b^3 - (((916619940097*I)/8576383907266560)*d^11*
        K0^2*M^5*Sqrt[Pi/465]*u^7)/b^3 - 
      (((1293929099509*I)/28179547123875840)*d^15*K0^2*M^5*Sqrt[Pi/465]*u^7)/
       b^3 + (((17417661821*I)/40256495891251200)*d^17*K0^2*M^5*Sqrt[Pi/465]*
        u^7)/b^3 + (((294056827*I)/474403150233600)*d*K1*M^5*Sqrt[Pi/465]*
        u^7)/(b^3*E^u) + (((3310923989*I)/266851772006400)*d^3*K1*M^5*
        Sqrt[Pi/465]*u^7)/(b^3*E^u) + (((6470995567*I)/185636015308800)*d^5*
        K1*M^5*Sqrt[Pi/465]*u^7)/(b^3*E^u) - 
      (((57933683219*I)/2134814176051200)*d^7*K1*M^5*Sqrt[Pi/465]*u^7)/
       (b^3*E^u) - (((294425899963*I)/4269628352102400)*d^9*K1*M^5*
        Sqrt[Pi/465]*u^7)/(b^3*E^u) + (((18741868151*I)/1067407088025600)*
        d^11*K1*M^5*Sqrt[Pi/465]*u^7)/(b^3*E^u) + 
      (((116273447183*I)/4269628352102400)*d^13*K1*M^5*Sqrt[Pi/465]*u^7)/
       (b^3*E^u) + (((811008517*I)/237201575116800)*d^15*K1*M^5*Sqrt[Pi/465]*
        u^7)/(b^3*E^u) - (((651342963751*I)/82190345777971200)*d*K1^2*M^5*
        Sqrt[Pi/465]*u^7)/b^3 - (((660877105721543*I)/1232855186669568000)*
        d^5*K1^2*M^5*Sqrt[Pi/465]*u^7)/b^3 + 
      (((363329249278969*I)/1232855186669568000)*d^7*K1^2*M^5*Sqrt[Pi/465]*
        u^7)/b^3 + (((8395108063583*I)/7471849616179200)*d^9*K1^2*M^5*
        Sqrt[Pi/465]*u^7)/b^3 - (((40310955279893*I)/246571037333913600)*d^11*
        K1^2*M^5*Sqrt[Pi/465]*u^7)/b^3 - 
      (((9218402470643*I)/19569129947136000)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^7)/
       b^3 - (((4177963661737*I)/58707389841408000)*d^15*K1^2*M^5*
        Sqrt[Pi/465]*u^7)/b^3 + (((54176290439*I)/88061084762112000)*d^17*
        K1^2*M^5*Sqrt[Pi/465]*u^7)/b^3 - (((178754150209*I)/1739478217523200)*
        d^13*K0^2*M^5*Sqrt[(3*Pi)/155]*u^7)/b^3 - 
      (((2107872525083*I)/19338904888934400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[465]*b^3) - (((208581928712051*I)/1232855186669568000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[465]*b^3) + 
      (((1287710489*I)/8539256704204800)*d*K0*M^5*Sqrt[Pi/465]*u^8)/
       (b^3*E^u) + (((136089731*I)/45181252403200)*d^3*K0*M^5*Sqrt[Pi/465]*
        u^8)/(b^3*E^u) + (((71980596553*I)/8539256704204800)*d^5*K0*M^5*
        Sqrt[Pi/465]*u^8)/(b^3*E^u) - (((812757853*I)/123757343539200)*d^7*K0*
        M^5*Sqrt[Pi/465]*u^8)/(b^3*E^u) - (((55410601*I)/3329144913920)*d^9*
        K0*M^5*Sqrt[Pi/465]*u^8)/(b^3*E^u) + 
      (((11837061007*I)/2846418901401600)*d^11*K0*M^5*Sqrt[Pi/465]*u^8)/
       (b^3*E^u) + (((56440664939*I)/8539256704204800)*d^13*K0*M^5*
        Sqrt[Pi/465]*u^8)/(b^3*E^u) + (((382493119*I)/449434563379200)*d^15*
        K0*M^5*Sqrt[Pi/465]*u^8)/(b^3*E^u) + 
      (((735029471*I)/4269628352102400)*d*K1*M^5*Sqrt[Pi/465]*u^8)/
       (b^3*E^u) + (((18354064249*I)/5337035440128000)*d^3*K1*M^5*
        Sqrt[Pi/465]*u^8)/(b^3*E^u) + (((29332892287*I)/3049734537216000)*d^5*
        K1*M^5*Sqrt[Pi/465]*u^8)/(b^3*E^u) - 
      (((26697283943*I)/3558023626752000)*d^7*K1*M^5*Sqrt[Pi/465]*u^8)/
       (b^3*E^u) - (((27007156861*I)/1423209450700800)*d^9*K1*M^5*
        Sqrt[Pi/465]*u^8)/(b^3*E^u) + (((8724373*I)/1841627136000)*d^11*K1*
        M^5*Sqrt[Pi/465]*u^8)/(b^3*E^u) + (((777372977*I)/103131119616000)*
        d^13*K1*M^5*Sqrt[Pi/465]*u^8)/(b^3*E^u) + 
      (((3470044693*I)/3558023626752000)*d^15*K1*M^5*Sqrt[Pi/465]*u^8)/
       (b^3*E^u) - (((4454146920703*I)/986284149335654400)*d*K0*K1*M^5*
        Sqrt[Pi/465]*u^8)/b^3 - (((477440253125579*I)/4931420746678272000)*
        d^3*K0*K1*M^5*Sqrt[Pi/465]*u^8)/b^3 - 
      (((1520534463580607*I)/4931420746678272000)*d^5*K0*K1*M^5*Sqrt[Pi/465]*
        u^8)/b^3 + (((24815434646257*I)/149436992323584000)*d^7*K0*K1*M^5*
        Sqrt[Pi/465]*u^8)/b^3 + (((3412973242409*I)/5274246787891200)*d^9*K0*
        K1*M^5*Sqrt[Pi/465]*u^8)/b^3 - (((3263393406311*I)/36529042567987200)*
        d^11*K0*K1*M^5*Sqrt[Pi/465]*u^8)/b^3 - 
      (((5814300419411*I)/21348141760512000)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^8)/
       b^3 - (((4239409994437*I)/100641239728128000)*d^15*K0*K1*M^5*
        Sqrt[Pi/465]*u^8)/b^3 + (((793017259*I)/2446141243392000)*d^17*K0*K1*
        M^5*Sqrt[Pi/465]*u^8)/b^3 + (((306831887*I)/8539256704204800)*d*K0*
        M^5*Sqrt[Pi/465]*u^9)/(b^3*E^u) + (((1461513581*I)/2033156358144000)*
        d^3*K0*M^5*Sqrt[Pi/465]*u^9)/(b^3*E^u) + 
      (((85707832499*I)/42696283521024000)*d^5*K0*M^5*Sqrt[Pi/465]*u^9)/
       (b^3*E^u) - (((3199646243*I)/2033156358144000)*d^7*K0*M^5*Sqrt[Pi/465]*
        u^9)/(b^3*E^u) - (((590644547*I)/149811521126400)*d^9*K0*M^5*
        Sqrt[Pi/465]*u^9)/(b^3*E^u) + (((4629231779*I)/4744031502336000)*d^11*
        K0*M^5*Sqrt[Pi/465]*u^9)/(b^3*E^u) + 
      (((67016210329*I)/42696283521024000)*d^13*K0*M^5*Sqrt[Pi/465]*u^9)/
       (b^3*E^u) + (((8913193523*I)/42696283521024000)*d^15*K0*M^5*
        Sqrt[Pi/465]*u^9)/(b^3*E^u) - (((551346868601*I)/986284149335654400)*
        d*K0^2*M^5*Sqrt[Pi/465]*u^9)/b^3 - 
      (((94370908149059*I)/2465710373339136000)*d^5*K0^2*M^5*Sqrt[Pi/465]*
        u^9)/b^3 + (((16806220345289*I)/821903457779712000)*d^7*K0^2*M^5*
        Sqrt[Pi/465]*u^9)/b^3 + (((1798044478823*I)/22415548848537600)*d^9*
        K0^2*M^5*Sqrt[Pi/465]*u^9)/b^3 - 
      (((475300045183*I)/44831097697075200)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 - (((11928233925551*I)/352244339048448000)*d^13*K0^2*M^5*
        Sqrt[Pi/465]*u^9)/b^3 - (((30133446371*I)/5591179984896000)*d^15*K0^2*
        M^5*Sqrt[Pi/465]*u^9)/b^3 + (((23993360263*I)/704488678096896000)*
        d^17*K0^2*M^5*Sqrt[Pi/465]*u^9)/b^3 + 
      (((38063107*I)/948806300467200)*d*K1*M^5*Sqrt[Pi/465]*u^9)/(b^3*E^u) + 
      (((102814096171*I)/128088850563072000)*d^3*K1*M^5*Sqrt[Pi/465]*u^9)/
       (b^3*E^u) + (((287167129829*I)/128088850563072000)*d^5*K1*M^5*
        Sqrt[Pi/465]*u^9)/(b^3*E^u) - (((225307008733*I)/128088850563072000)*
        d^7*K1*M^5*Sqrt[Pi/465]*u^9)/(b^3*E^u) - 
      (((214724857*I)/48795752595456)*d^9*K1*M^5*Sqrt[Pi/465]*u^9)/
       (b^3*E^u) + (((139605244201*I)/128088850563072000)*d^11*K1*M^5*
        Sqrt[Pi/465]*u^9)/(b^3*E^u) + (((224285933119*I)/128088850563072000)*
        d^13*K1*M^5*Sqrt[Pi/465]*u^9)/(b^3*E^u) + 
      (((29948835593*I)/128088850563072000)*d^15*K1*M^5*Sqrt[Pi/465]*u^9)/
       (b^3*E^u) - (((721653303937*I)/986284149335654400)*d*K1^2*M^5*
        Sqrt[Pi/465]*u^9)/b^3 - (((122577853930183*I)/2465710373339136000)*
        d^5*K1^2*M^5*Sqrt[Pi/465]*u^9)/b^3 + 
      (((21858878351753*I)/821903457779712000)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 + (((778098836797*I)/7471849616179200)*d^9*K1^2*M^5*Sqrt[Pi/465]*
        u^9)/b^3 - (((6713211254249*I)/493142074667827200)*d^11*K1^2*M^5*
        Sqrt[Pi/465]*u^9)/b^3 - (((82859930641*I)/1883659567104000)*d^13*K1^2*
        M^5*Sqrt[Pi/465]*u^9)/b^3 - (((356448906403*I)/50320619864064000)*
        d^15*K1^2*M^5*Sqrt[Pi/465]*u^9)/b^3 + 
      (((23223083*I)/588545261568000)*d^17*K1^2*M^5*Sqrt[Pi/465]*u^9)/b^3 - 
      (((1741780313719*I)/145041786667008000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[465]*b^3) - (((38568855220411*I)/2465710373339136000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[465]*b^3) + 
      (((775189*I)/106740708802560)*d*K0*M^5*Sqrt[Pi/465]*u^10)/(b^3*E^u) + 
      (((2330060641*I)/16011106320384000)*d^3*K0*M^5*Sqrt[Pi/465]*u^10)/
       (b^3*E^u) + (((1628809211*I)/4002776580096000)*d^5*K0*M^5*Sqrt[Pi/465]*
        u^10)/(b^3*E^u) - (((5144277013*I)/16011106320384000)*d^7*K0*M^5*
        Sqrt[Pi/465]*u^10)/(b^3*E^u) - (((424066271*I)/533703544012800)*d^9*
        K0*M^5*Sqrt[Pi/465]*u^10)/(b^3*E^u) + 
      (((3161737111*I)/16011106320384000)*d^11*K0*M^5*Sqrt[Pi/465]*u^10)/
       (b^3*E^u) + (((631137713*I)/2001388290048000)*d^13*K0*M^5*Sqrt[Pi/465]*
        u^10)/(b^3*E^u) + (((5216921*I)/120384258048000)*d^15*K0*M^5*
        Sqrt[Pi/465]*u^10)/(b^3*E^u) + (((303811*I)/38121681715200)*d*K1*M^5*
        Sqrt[Pi/465]*u^10)/(b^3*E^u) + (((852175003*I)/5337035440128000)*d^3*
        K1*M^5*Sqrt[Pi/465]*u^10)/(b^3*E^u) + 
      (((510791029*I)/1143650451456000)*d^5*K1*M^5*Sqrt[Pi/465]*u^10)/
       (b^3*E^u) - (((5647694657*I)/16011106320384000)*d^7*K1*M^5*
        Sqrt[Pi/465]*u^10)/(b^3*E^u) - (((58170751*I)/66712943001600)*d^9*K1*
        M^5*Sqrt[Pi/465]*u^10)/(b^3*E^u) + (((496509737*I)/2287300902912000)*
        d^11*K1*M^5*Sqrt[Pi/465]*u^10)/(b^3*E^u) + 
      (((922476101*I)/2668517720064000)*d^13*K1*M^5*Sqrt[Pi/465]*u^10)/
       (b^3*E^u) + (((763050097*I)/16011106320384000)*d^15*K1*M^5*
        Sqrt[Pi/465]*u^10)/(b^3*E^u) - (((20163034889*I)/67246646545612800)*d*
        K0*K1*M^5*Sqrt[Pi/465]*u^10)/b^3 - 
      (((7926882207151*I)/1232855186669568000)*d^3*K0*K1*M^5*Sqrt[Pi/465]*
        u^10)/b^3 - (((870520398427*I)/42512247816192000)*d^5*K0*K1*M^5*
        Sqrt[Pi/465]*u^10)/b^3 + (((40228270381427*I)/3698565560008704000)*
        d^7*K0*K1*M^5*Sqrt[Pi/465]*u^10)/b^3 + 
      (((2878756709203*I)/67246646545612800)*d^9*K0*K1*M^5*Sqrt[Pi/465]*u^10)/
       b^3 - (((3980736561187*I)/739713112001740800)*d^11*K0*K1*M^5*
        Sqrt[Pi/465]*u^10)/b^3 - (((3187472726587*I)/176122169524224000)*d^13*
        K0*K1*M^5*Sqrt[Pi/465]*u^10)/b^3 - 
      (((1590716473873*I)/528366508572672000)*d^15*K0*K1*M^5*Sqrt[Pi/465]*
        u^10)/b^3 + (((2901728377*I)/264183254286336000)*d^17*K0*K1*M^5*
        Sqrt[Pi/465]*u^10)/b^3 + (((74471*I)/59300393779200)*d*K0*M^5*
        Sqrt[Pi/465]*u^11)/(b^3*E^u) + (((16135939*I)/228730090291200)*d^5*K0*
        M^5*Sqrt[Pi/465]*u^11)/(b^3*E^u) - (((89487401*I)/1601110632038400)*
        d^7*K0*M^5*Sqrt[Pi/465]*u^11)/(b^3*E^u) - 
      (((73311227*I)/533703544012800)*d^9*K0*M^5*Sqrt[Pi/465]*u^11)/
       (b^3*E^u) + (((55531277*I)/1601110632038400)*d^11*K0*M^5*Sqrt[Pi/465]*
        u^11)/(b^3*E^u) + (((2980171*I)/55210711449600)*d^13*K0*M^5*
        Sqrt[Pi/465]*u^11)/(b^3*E^u) + (((12264181*I)/1601110632038400)*d^15*
        K0*M^5*Sqrt[Pi/465]*u^11)/(b^3*E^u) - 
      (((994235569*I)/36985655600087040)*d*K0^2*M^5*Sqrt[Pi/465]*u^11)/b^3 - 
      (((42093234907*I)/22830651604992000)*d^5*K0^2*M^5*Sqrt[Pi/465]*u^11)/
       b^3 + (((1794686224631*I)/1849282780004352000)*d^7*K0^2*M^5*
        Sqrt[Pi/465]*u^11)/b^3 + (((1423354917011*I)/369856556000870400)*d^9*
        K0^2*M^5*Sqrt[Pi/465]*u^11)/b^3 - 
      (((172115777137*I)/369856556000870400)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^11)/
       b^3 - (((143118114961*I)/88061084762112000)*d^13*K0^2*M^5*Sqrt[Pi/465]*
        u^11)/b^3 - (((74142690409*I)/264183254286336000)*d^15*K0^2*M^5*
        Sqrt[Pi/465]*u^11)/b^3 + (((3623671*I)/2668517720064000)*d*K1*M^5*
        Sqrt[Pi/465]*u^11)/(b^3*E^u) + (((217472459*I)/8005553160192000)*d^3*
        K1*M^5*Sqrt[Pi/465]*u^11)/(b^3*E^u) + 
      (((87223139*I)/1143650451456000)*d^5*K1*M^5*Sqrt[Pi/465]*u^11)/
       (b^3*E^u) - (((15858491*I)/106740708802560)*d^9*K1*M^5*Sqrt[Pi/465]*
        u^11)/(b^3*E^u) + (((100308739*I)/2668517720064000)*d^11*K1*M^5*
        Sqrt[Pi/465]*u^11)/(b^3*E^u) + (((16092859*I)/276053557248000)*d^13*
        K1*M^5*Sqrt[Pi/465]*u^11)/(b^3*E^u) + 
      (((22131299*I)/2668517720064000)*d^15*K1*M^5*Sqrt[Pi/465]*u^11)/
       (b^3*E^u) - (((35671543129*I)/1109569668002611200)*d*K1^2*M^5*
        Sqrt[Pi/465]*u^11)/b^3 - (((6126879374569*I)/2773924170006528000)*d^5*
        K1^2*M^5*Sqrt[Pi/465]*u^11)/b^3 + 
      (((178328837759*I)/154106898333696000)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^11)/
       b^3 + (((511649540713*I)/110956966800261120)*d^9*K1^2*M^5*Sqrt[Pi/465]*
        u^11)/b^3 - (((305873346811*I)/554784834001305600)*d^11*K1^2*M^5*
        Sqrt[Pi/465]*u^11)/b^3 - (((26592075959*I)/13664651083776000)*d^13*
        K1^2*M^5*Sqrt[Pi/465]*u^11)/b^3 - (((2101402397*I)/6191795022336000)*
        d^15*K1^2*M^5*Sqrt[Pi/465]*u^11)/b^3 + 
      (((604549*I)/10292854063104000)*d^17*K1^2*M^5*Sqrt[Pi/465]*u^11)/b^3 + 
      (((321907*I)/64044425281536)*d^3*K0*M^5*Sqrt[(5*Pi)/93]*u^11)/
       (b^3*E^u) - (((355896512033*I)/616427593334784000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[465]*b^3) - 
      (((1916275863463*I)/2773924170006528000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[465]*b^3) + (((2537627*I)/264183254286336000)*d^17*K0^2*M^5*
        Sqrt[(31*Pi)/15]*u^11)/b^3 - (((1559*I)/800155238400)*d^7*K1*M^5*
        Sqrt[(31*Pi)/15]*u^11)/(b^3*E^u) + (((41219*I)/222376476672000)*d*K0*
        M^5*Sqrt[Pi/465]*u^12)/(b^3*E^u) + (((1477547*I)/400277658009600)*d^3*
        K0*M^5*Sqrt[Pi/465]*u^12)/(b^3*E^u) + 
      (((20798159*I)/2001388290048000)*d^5*K0*M^5*Sqrt[Pi/465]*u^12)/
       (b^3*E^u) - (((16412821*I)/2001388290048000)*d^7*K0*M^5*Sqrt[Pi/465]*
        u^12)/(b^3*E^u) - (((2711249*I)/133425886003200)*d^9*K0*M^5*
        Sqrt[Pi/465]*u^12)/(b^3*E^u) + (((10517461*I)/2001388290048000)*d^11*
        K0*M^5*Sqrt[Pi/465]*u^12)/(b^3*E^u) + 
      (((3141713*I)/400277658009600)*d^13*K0*M^5*Sqrt[Pi/465]*u^12)/
       (b^3*E^u) + (((459733*I)/400277658009600)*d^15*K0*M^5*Sqrt[Pi/465]*
        u^12)/(b^3*E^u) + (((131839*I)/667129430016000)*d*K1*M^5*Sqrt[Pi/465]*
        u^12)/(b^3*E^u) + (((23630303*I)/6004164870144000)*d^3*K1*M^5*
        Sqrt[Pi/465]*u^12)/(b^3*E^u) + (((3911683*I)/353186168832000)*d^5*K1*
        M^5*Sqrt[Pi/465]*u^12)/(b^3*E^u) - (((183961*I)/21067245158400)*d^7*
        K1*M^5*Sqrt[Pi/465]*u^12)/(b^3*E^u) - 
      (((8678261*I)/400277658009600)*d^9*K1*M^5*Sqrt[Pi/465]*u^12)/
       (b^3*E^u) + (((11242943*I)/2001388290048000)*d^11*K1*M^5*Sqrt[Pi/465]*
        u^12)/(b^3*E^u) + (((7171271*I)/857737838592000)*d^13*K1*M^5*
        Sqrt[Pi/465]*u^12)/(b^3*E^u) + (((106661*I)/87016882176000)*d^15*K1*
        M^5*Sqrt[Pi/465]*u^12)/(b^3*E^u) - (((318563689*I)/32634402000076800)*
        d*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 - 
      (((583087594699*I)/2773924170006528000)*d^3*K0*K1*M^5*Sqrt[Pi/465]*
        u^12)/b^3 - (((1874308384567*I)/2773924170006528000)*d^5*K0*K1*M^5*
        Sqrt[Pi/465]*u^12)/b^3 + (((106939185229*I)/308213796667392000)*d^7*
        K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 + 
      (((34047470053*I)/24121079739187200)*d^9*K0*K1*M^5*Sqrt[Pi/465]*u^12)/
       b^3 - (((89037496501*I)/554784834001305600)*d^11*K0*K1*M^5*
        Sqrt[Pi/465]*u^12)/b^3 - (((21392825273*I)/36024989220864000)*d^13*K0*
        K1*M^5*Sqrt[Pi/465]*u^12)/b^3 - (((266153719*I)/2461334667264000)*
        d^15*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 - 
      (((74825749*I)/198137440714752000)*d^17*K0*K1*M^5*Sqrt[Pi/465]*u^12)/
       b^3 + (((3803*I)/166782357504000)*d*K0*M^5*Sqrt[Pi/465]*u^13)/
       (b^3*E^u) + (((136109*I)/300208243507200)*d^3*K0*M^5*Sqrt[Pi/465]*
        u^13)/(b^3*E^u) + (((1907083*I)/1501041217536000)*d^5*K0*M^5*
        Sqrt[Pi/465]*u^13)/(b^3*E^u) - (((21523*I)/21754220544000)*d^7*K0*M^5*
        Sqrt[Pi/465]*u^13)/(b^3*E^u) + (((335609*I)/500347072512000)*d^11*K0*
        M^5*Sqrt[Pi/465]*u^13)/(b^3*E^u) + (((285581*I)/300208243507200)*d^13*
        K0*M^5*Sqrt[Pi/465]*u^13)/(b^3*E^u) + 
      (((14333*I)/100069414502400)*d^15*K0*M^5*Sqrt[Pi/465]*u^13)/(b^3*E^u) - 
      (((22265867*I)/34674052125081600)*d*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((11335048703*I)/252174924546048000)*d^5*K0^2*M^5*Sqrt[Pi/465]*u^13)/
       b^3 + (((20563761913*I)/924641390002176000)*d^7*K0^2*M^5*Sqrt[Pi/465]*
        u^13)/b^3 + (((10456095451*I)/110956966800261120)*d^9*K0^2*M^5*
        Sqrt[Pi/465]*u^13)/b^3 - (((5482513291*I)/554784834001305600)*d^11*
        K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - (((1422534947*I)/36024989220864000)*
        d^13*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((38988493*I)/5146427031552000)*d^15*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((25927697*I)/396274881429504000)*d^17*K0^2*M^5*Sqrt[Pi/465]*u^13)/
       b^3 + (((59*I)/2464763904000)*d*K1*M^5*Sqrt[Pi/465]*u^13)/(b^3*E^u) + 
      (((143069*I)/300208243507200)*d^3*K1*M^5*Sqrt[Pi/465]*u^13)/(b^3*E^u) + 
      (((2002339*I)/1501041217536000)*d^5*K1*M^5*Sqrt[Pi/465]*u^13)/
       (b^3*E^u) - (((4657*I)/1755603763200)*d^9*K1*M^5*Sqrt[Pi/465]*u^13)/
       (b^3*E^u) + (((353417*I)/500347072512000)*d^11*K1*M^5*Sqrt[Pi/465]*
        u^13)/(b^3*E^u) + (((299861*I)/300208243507200)*d^13*K1*M^5*
        Sqrt[Pi/465]*u^13)/(b^3*E^u) + (((5023*I)/33356471500800)*d^15*K1*M^5*
        Sqrt[Pi/465]*u^13)/(b^3*E^u) - (((40801*I)/56266210344960)*d*K1^2*M^5*
        Sqrt[Pi/465]*u^13)/b^3 - (((47063017291*I)/924641390002176000)*d^5*
        K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + (((88291513*I)/3542687318016000)*
        d^7*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((5045987*I)/47235830906880)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((6059937239*I)/554784834001305600)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^13)/
       b^3 - (((17735781277*I)/396274881429504000)*d^13*K1^2*M^5*Sqrt[Pi/465]*
        u^13)/b^3 - (((42457981*I)/4892282486784000)*d^15*K1^2*M^5*
        Sqrt[Pi/465]*u^13)/b^3 - (((2005481*I)/23310287142912000)*d^17*K1^2*
        M^5*Sqrt[Pi/465]*u^13)/b^3 - (((2263695173*I)/163172010000384000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[465]*b^3) - 
      (((43494817481*I)/2773924170006528000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[465]*b^3) - (((479*I)/5886436147200)*d^9*K0*M^5*Sqrt[(31*Pi)/15]*
        u^13)/(b^3*E^u) - (((16747*I)/500347072512000)*d^7*K1*M^5*
        Sqrt[(31*Pi)/15]*u^13)/(b^3*E^u) + 
      ((I/459877824000)*d*K0*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) + 
      (((461*I)/10423897344000)*d^3*K0*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) + 
      (((271*I)/2233692288000)*d^5*K0*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) - 
      (((2887*I)/31271692032000)*d^7*K0*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) - 
      (((97*I)/390896150400)*d^9*K0*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) + 
      (((101*I)/1489128192000)*d^11*K0*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) + 
      (((7*I)/77023872000)*d^13*K0*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) + 
      (((439*I)/31271692032000)*d^15*K0*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) + 
      ((I/446738457600)*d*K1*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) + 
      (((4283*I)/93815076096000)*d^3*K1*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) + 
      (((419*I)/3350538432000)*d^5*K1*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) - 
      (((991*I)/10423897344000)*d^7*K1*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) - 
      (((89*I)/347463244800)*d^9*K1*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) + 
      (((313*I)/4467384576000)*d^11*K1*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) + 
      (((157*I)/1675269216000)*d^13*K1*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) + 
      (((151*I)/10423897344000)*d^15*K1*M^5*Sqrt[Pi/465]*u^14)/(b^3*E^u) - 
      (((109717127*I)/693481042501632000)*d*K0*K1*M^5*Sqrt[Pi/465]*u^14)/
       b^3 - (((1569735467*I)/138696208500326400)*d^5*K0*K1*M^5*Sqrt[Pi/465]*
        u^14)/b^3 + (((1190010803*I)/231160347500544000)*d^7*K0*K1*M^5*
        Sqrt[Pi/465]*u^14)/b^3 + (((16597689607*I)/693481042501632000)*d^9*K0*
        K1*M^5*Sqrt[Pi/465]*u^14)/b^3 - (((156746489*I)/77053449166848000)*
        d^11*K0*K1*M^5*Sqrt[Pi/465]*u^14)/b^3 - 
      (((991789499*I)/99068720357376000)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^14)/
       b^3 - (((8246531*I)/3962748814295040)*d^15*K0*K1*M^5*Sqrt[Pi/465]*
        u^14)/b^3 - (((101933*I)/2751908898816000)*d^17*K0*K1*M^5*
        Sqrt[Pi/465]*u^14)/b^3 - (((8556461*I)/77053449166848000)*d^3*K0*K1*
        M^5*Sqrt[(31*Pi)/15]*u^14)/b^3 + ((I/7817923008000)*d*K0*M^5*
        Sqrt[Pi/465]*u^15)/(b^3*E^u) + (((67*I)/23453769024000)*d^3*K0*M^5*
        Sqrt[Pi/465]*u^15)/(b^3*E^u) + ((I/134021537280)*d^5*K0*M^5*
        Sqrt[Pi/465]*u^15)/(b^3*E^u) - (((43*I)/7817923008000)*d^7*K0*M^5*
        Sqrt[Pi/465]*u^15)/(b^3*E^u) - ((I/62543384064)*d^9*K0*M^5*
        Sqrt[Pi/465]*u^15)/(b^3*E^u) + ((I/223369228800)*d^11*K0*M^5*
        Sqrt[Pi/465]*u^15)/(b^3*E^u) + ((I/176344128000)*d^13*K0*M^5*
        Sqrt[Pi/465]*u^15)/(b^3*E^u) + ((I/1116846144000)*d^15*K0*M^5*
        Sqrt[Pi/465]*u^15)/(b^3*E^u) - (((4878751*I)/693481042501632000)*d*
        K0^2*M^5*Sqrt[Pi/465]*u^15)/b^3 - (((15692647*I)/30151349673984000)*
        d^5*K0^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((367411*I)/1801249461043200)*d^7*K0^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((36764201*I)/33022906785792000)*d^9*K0^2*M^5*Sqrt[Pi/465]*u^15)/b^3 - 
      (((5528869*I)/99068720357376000)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^15)/b^3 - 
      (((46403101*I)/99068720357376000)*d^13*K0^2*M^5*Sqrt[Pi/465]*u^15)/
       b^3 - (((508357*I)/4717558112256000)*d^15*K0^2*M^5*Sqrt[Pi/465]*u^15)/
       b^3 - (((160319*I)/49534360178688000)*d^17*K0^2*M^5*Sqrt[Pi/465]*u^15)/
       b^3 + ((I/7817923008000)*d*K1*M^5*Sqrt[Pi/465]*u^15)/(b^3*E^u) + 
      (((67*I)/23453769024000)*d^3*K1*M^5*Sqrt[Pi/465]*u^15)/(b^3*E^u) + 
      ((I/134021537280)*d^5*K1*M^5*Sqrt[Pi/465]*u^15)/(b^3*E^u) - 
      (((43*I)/7817923008000)*d^7*K1*M^5*Sqrt[Pi/465]*u^15)/(b^3*E^u) - 
      ((I/62543384064)*d^9*K1*M^5*Sqrt[Pi/465]*u^15)/(b^3*E^u) + 
      ((I/223369228800)*d^11*K1*M^5*Sqrt[Pi/465]*u^15)/(b^3*E^u) + 
      ((I/176344128000)*d^13*K1*M^5*Sqrt[Pi/465]*u^15)/(b^3*E^u) + 
      ((I/1116846144000)*d^15*K1*M^5*Sqrt[Pi/465]*u^15)/(b^3*E^u) - 
      (((67733*I)/9006247305216000)*d*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 - 
      (((7924589*I)/14152674336768000)*d^5*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((13419853*I)/63043731136512000)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((831666557*I)/693481042501632000)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^15)/
       b^3 - (((94361*I)/1849282780004352)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^15)/
       b^3 - (((2386933*I)/4717558112256000)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^15)/
       b^3 - (((1313*I)/343988612352000)*d^17*K1^2*M^5*Sqrt[Pi/465]*u^15)/
       b^3 - (((107195089*I)/693481042501632000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[465]*b^3) - (((5463793*I)/33022906785792000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[465]*b^3) - (((22259*I)/5827571785728000)*d^15*
        K1^2*M^5*Sqrt[(31*Pi)/15]*u^15)/b^3 - 
      (((4357*I)/4562375279616000)*d*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 - 
      (((222007*I)/10402215637524480)*d^3*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 - 
      (((20034283*I)/260055390938112000)*d^5*K0*K1*M^5*Sqrt[Pi/465]*u^16)/
       b^3 + (((4730309*I)/260055390938112000)*d^7*K0*K1*M^5*Sqrt[Pi/465]*
        u^16)/b^3 + (((4844767*I)/28895043437568000)*d^9*K0*K1*M^5*
        Sqrt[Pi/465]*u^16)/b^3 + (((223*I)/27650759270400)*d^11*K0*K1*M^5*
        Sqrt[Pi/465]*u^16)/b^3 - (((33503*I)/458651483136000)*d^13*K0*K1*M^5*
        Sqrt[Pi/465]*u^16)/b^3 - (((50657*I)/2476718008934400)*d^15*K0*K1*M^5*
        Sqrt[Pi/465]*u^16)/b^3 - (((31*I)/884542146048000)*d^17*K0*K1*M^5*
        Sqrt[(31*Pi)/15]*u^16)/b^3 - (((2539*I)/173370260625408000)*d*K0^2*
        M^5*Sqrt[Pi/465]*u^17)/b^3 - (((223981*I)/130027695469056000)*d^5*
        K0^2*M^5*Sqrt[Pi/465]*u^17)/b^3 - (((691*I)/2031682741704000)*d^7*
        K0^2*M^5*Sqrt[Pi/465]*u^17)/b^3 + (((30433*I)/7880466392064000)*d^9*
        K0^2*M^5*Sqrt[Pi/465]*u^17)/b^3 + (((1279*I)/985058299008000)*d^11*
        K0^2*M^5*Sqrt[Pi/465]*u^17)/b^3 - (((11701*I)/6191795022336000)*d^13*
        K0^2*M^5*Sqrt[Pi/465]*u^17)/b^3 - (((193*I)/257991459264000)*d^15*
        K0^2*M^5*Sqrt[Pi/465]*u^17)/b^3 - (((107*I)/1651145339289600)*d^17*
        K0^2*M^5*Sqrt[Pi/465]*u^17)/b^3 - (((2699*I)/173370260625408000)*d*
        K1^2*M^5*Sqrt[Pi/465]*u^17)/b^3 - (((240061*I)/130027695469056000)*
        d^5*K1^2*M^5*Sqrt[Pi/465]*u^17)/b^3 - 
      (((3139*I)/8126730966816000)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^17)/b^3 + 
      (((39827*I)/9631681145856000)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^17)/b^3 + 
      (((15529*I)/10835641289088000)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^17)/b^3 - 
      (((547*I)/269208479232000)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^17)/b^3 - 
      (((37*I)/45527904576000)*d^15*K1^2*M^5*Sqrt[Pi/465]*u^17)/b^3 - 
      (((353*I)/4953436017868800)*d^17*K1^2*M^5*Sqrt[Pi/465]*u^17)/b^3 - 
      (((12361*I)/32506923867264000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[465]*b^3) - (((773*I)/1912171992192000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^17)/(Sqrt[465]*b^3) - ((I/541782064454400)*d*K0*K1*M^5*Sqrt[Pi/465]*
        u^18)/b^3 - (((13*I)/270891032227200)*d^3*K0*K1*M^5*Sqrt[Pi/465]*
        u^18)/b^3 - (((67*I)/270891032227200)*d^5*K0*K1*M^5*Sqrt[Pi/465]*
        u^18)/b^3 - ((I/10835641289088)*d^7*K0*K1*M^5*Sqrt[Pi/465]*u^18)/
       b^3 + (((37*I)/67722758056800)*d^9*K0*K1*M^5*Sqrt[Pi/465]*u^18)/b^3 + 
      (((73*I)/270891032227200)*d^11*K0*K1*M^5*Sqrt[Pi/465]*u^18)/b^3 - 
      ((I/3518065353600)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^18)/b^3 - 
      ((I/7739743777920)*d^15*K0*K1*M^5*Sqrt[Pi/465]*u^18)/b^3 - 
      ((I/77397437779200)*d^17*K0*K1*M^5*Sqrt[Pi/465]*u^18)/b^3)/Pi, 
    ((25539293*d^7*K0*K1*M^5*Sqrt[31/(15*Pi)]*u^3)/(16678235750400*b^3) + 
      (51340003*d^9*K0*K1*M^5*Sqrt[31/(15*Pi)]*u^3)/(16678235750400*b^3) - 
      (20449*d^13*K0*K1*M^5*Sqrt[31/(15*Pi)]*u^3)/(17648926720*b^3) + 
      (((13013*I)/1764892672)*d^15*K0^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((1001*I)/206823360)*d*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((73073*I)/275764480)*d^5*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 - 
      (((72787*I)/330917376)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 - 
      (((1859*I)/3596928)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((243529*I)/1654586880)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((165451*I)/827293440)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((13013*I)/551528960)*d^15*K1^2*M^5*Sqrt[Pi/465]*u^3)/b^3 + 
      (((1001*I)/1764892672)*d*K0^2*M^5*Sqrt[(3*Pi)/155]*u^3)/b^3 + 
      (((53053*I)/1764892672)*d^5*K0^2*M^5*Sqrt[(3*Pi)/155]*u^3)/b^3 + 
      (((1859*I)/103817216)*d^11*K0^2*M^5*Sqrt[(3*Pi)/155]*u^3)/b^3 + 
      (((39039*I)/1764892672)*d^13*K0^2*M^5*Sqrt[(3*Pi)/155]*u^3)/b^3 - 
      (((9295*I)/1764892672)*d^7*K0^2*M^5*Sqrt[(15*Pi)/31]*u^3)/b^3 - 
      (((20449*I)/1764892672)*d^9*K0^2*M^5*Sqrt[(15*Pi)/31]*u^3)/b^3 + 
      (((59059*I)/1764892672)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[465]*b^3) + 
      (((53053*I)/551528960)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[465]*b^3) - 
      (16748113*d*K0*K1*M^5*u^3)/(16678235750400*b^3*Sqrt[465*Pi]) - 
      (1890611*d^3*K0*K1*M^5*u^3)/(97533542400*b^3*Sqrt[465*Pi]) - 
      (841121117*d^5*K0*K1*M^5*u^3)/(16678235750400*b^3*Sqrt[465*Pi]) - 
      (179971649*d^11*K0*K1*M^5*u^3)/(5559411916800*b^3*Sqrt[465*Pi]) - 
      (1002001*d^15*K0*K1*M^5*u^3)/(264733900800*b^3*Sqrt[465*Pi]) + 
      (25539293*d^7*K0^2*M^5*Sqrt[31/(15*Pi)]*u^4)/(33356471500800*b^3) + 
      (51340003*d^9*K0^2*M^5*Sqrt[31/(15*Pi)]*u^4)/(33356471500800*b^3) - 
      (23111791*d^11*K0^2*M^5*Sqrt[31/(15*Pi)]*u^4)/(400277658009600*b^3) - 
      (20449*d^13*K0^2*M^5*Sqrt[31/(15*Pi)]*u^4)/(35297853440*b^3) - 
      (46976264947*d^5*K1^2*M^5*Sqrt[31/(15*Pi)]*u^4)/
       (10713313787904000*b^3) + (((81731923*I)/317680680960)*d^3*K0*K1*M^5*
        Sqrt[Pi/465]*u^4)/b^3 + (((44624567*I)/63536136192)*d^5*K0*K1*M^5*
        Sqrt[Pi/465]*u^4)/b^3 + (((298326613*I)/741254922240)*d^11*K0*K1*M^5*
        Sqrt[Pi/465]*u^4)/b^3 + (((55527979*I)/105893560320)*d^13*K0*K1*M^5*
        Sqrt[Pi/465]*u^4)/b^3 + (((19136429*I)/317680680960)*d^15*K0*K1*M^5*
        Sqrt[Pi/465]*u^4)/b^3 + (((165191*I)/63536136192)*d*K0*K1*M^5*
        Sqrt[(5*Pi)/93]*u^4)/b^3 - (((121248413*I)/444752953344)*d^9*K0*K1*
        M^5*Sqrt[(5*Pi)/93]*u^4)/b^3 - (1890611*d^3*K0^2*M^5*u^4)/
       (195067084800*Sqrt[465]*b^3*Sqrt[Pi]) - 
      (38258734358597*d^3*K1^2*M^5*u^4)/(2003389678338048000*Sqrt[465]*b^3*
        Sqrt[Pi]) - (((42796897*I)/2223764766720)*d^7*K0*K1*M^5*
        Sqrt[(31*Pi)/15]*u^4)/b^3 - (16748113*d*K0^2*M^5*u^4)/
       (33356471500800*b^3*Sqrt[465*Pi]) - (841121117*d^5*K0^2*M^5*u^4)/
       (33356471500800*b^3*Sqrt[465*Pi]) - (5762513843*d^11*K0^2*M^5*u^4)/
       (400277658009600*b^3*Sqrt[465*Pi]) - (1002001*d^15*K0^2*M^5*u^4)/
       (529467801600*b^3*Sqrt[465*Pi]) - (193617629563*d*K1^2*M^5*u^4)/
       (207247208103936000*b^3*Sqrt[465*Pi]) + 
      (80980454594087*d^5*K1^2*M^5*u^4)/(1001694839169024000*b^3*
        Sqrt[465*Pi]) + (1744323066979*d^7*K1^2*M^5*u^4)/
       (42029154091008000*b^3*Sqrt[465*Pi]) + 
      (1536930669391*d^9*K1^2*M^5*u^4)/(14009718030336000*b^3*Sqrt[465*Pi]) - 
      (389112366929*d^11*K1^2*M^5*u^4)/(14009718030336000*b^3*Sqrt[465*Pi]) - 
      (9566547419*d^13*K1^2*M^5*u^4)/(222376476672000*b^3*Sqrt[465*Pi]) - 
      (504647143*d^15*K1^2*M^5*u^4)/(95304204288000*b^3*Sqrt[465*Pi]) + 
      (((2763839*I)/635361361920)*d*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((150666451*I)/635361361920)*d^5*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 - 
      (((887569111*I)/4447529533440)*d^7*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 - 
      (((2051175269*I)/4447529533440)*d^9*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((199948333*I)/1482509844480)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((37603787*I)/211787120640)*d^13*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((764101*I)/37374197760)*d^15*K0^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((699951647*I)/66712943001600)*d*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((1115189311*I)/1906084085760)*d^5*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 - 
      (((1055819479*I)/2223764766720)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 - 
      (((95064827*I)/82873221120)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((265470049*I)/833911787520)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((1291175821*I)/2900562739200)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((1763618051*I)/33356471500800)*d^15*K1^2*M^5*Sqrt[Pi/465]*u^5)/b^3 + 
      (((10979423*I)/127072272384)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[465]*b^3) + (((3502077167*I)/16678235750400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[465]*b^3) - (6233026007393*d*K0*K1*M^5*u^5)/
       (6010169035014144000*b^3*Sqrt[465*Pi]) - 
      (95997808381*d^3*K0*K1*M^5*u^5)/(4584415739904000*b^3*Sqrt[465*Pi]) - 
      (2634164547127*d^5*K0*K1*M^5*u^5)/(44519770629734400*b^3*
        Sqrt[465*Pi]) + (221754500437*d^7*K0*K1*M^5*u^5)/
       (4751121766809600*b^3*Sqrt[465*Pi]) + 
      (1635107093737*d^9*K0*K1*M^5*u^5)/(14009718030336000*b^3*
        Sqrt[465*Pi]) - (438765753173*d^11*K0*K1*M^5*u^5)/
       (14009718030336000*b^3*Sqrt[465*Pi]) - 
      (10107987329*d^13*K0*K1*M^5*u^5)/(222376476672000*b^3*Sqrt[465*Pi]) - 
      (521112823*d^15*K0*K1*M^5*u^5)/(95304204288000*b^3*Sqrt[465*Pi]) - 
      (10688798087*d^11*K0^2*M^5*Sqrt[31/(15*Pi)]*u^6)/
       (56038872121344000*b^3) + (230326392691*d^7*K1^2*M^5*Sqrt[31/(15*Pi)]*
        u^6)/(321399413637120000*b^3) + (345665941*d^13*K1^2*M^5*
        Sqrt[31/(15*Pi)]*u^6)/(152611307520000*b^3) + 
      (((295983847*I)/33356471500800)*d*K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 + 
      (((11858315669*I)/66712943001600)*d^3*K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 + 
      (((62381327*I)/125400268800)*d^5*K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 - 
      (((8857141579*I)/22237647667200)*d^7*K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 - 
      (((3626734969*I)/3706274611200)*d^9*K0*K1*M^5*Sqrt[Pi/465]*u^6)/b^3 + 
      (((17739752563*I)/66712943001600)*d^11*K0*K1*M^5*Sqrt[Pi/465]*u^6)/
       b^3 + (((186925621*I)/490536345600)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^6)/
       b^3 + (((3053867833*I)/66712943001600)*d^15*K0*K1*M^5*Sqrt[Pi/465]*
        u^6)/b^3 - (31549604759117*d^3*K0^2*M^5*u^6)/(8013558713352192000*
        Sqrt[465]*b^3*Sqrt[Pi]) - (19251327141229*d^3*K1^2*M^5*u^6)/
       (2003389678338048000*Sqrt[465]*b^3*Sqrt[Pi]) - 
      (251310777967*d*K0^2*M^5*u^6)/(1414157420003328000*b^3*Sqrt[465*Pi]) - 
      (6524131607519*d^5*K0^2*M^5*u^6)/(534237247556812800*b^3*
        Sqrt[465*Pi]) + (18319183123663*d^7*K0^2*M^5*u^6)/
       (2185516012732416000*b^3*Sqrt[465*Pi]) + 
      (1378418945503*d^9*K0^2*M^5*u^6)/(56038872121344000*b^3*Sqrt[465*Pi]) - 
      (370064893*d^13*K0^2*M^5*u^6)/(38674169856000*b^3*Sqrt[465*Pi]) - 
      (446462863*d^15*K0^2*M^5*u^6)/(381216817152000*b^3*Sqrt[465*Pi]) - 
      (57389269508273*d*K1^2*M^5*u^6)/(120203380700282880000*b^3*
        Sqrt[465*Pi]) - (118899363160481*d^5*K1^2*M^5*u^6)/
       (4451977062973440000*b^3*Sqrt[465*Pi]) + 
      (14570543232317*d^9*K1^2*M^5*u^6)/(280194360606720000*b^3*
        Sqrt[465*Pi]) - (31304609743*d^11*K1^2*M^5*u^6)/
       (2060252651520000*b^3*Sqrt[465*Pi]) - (147732790511*d^13*K1^2*M^5*u^6)/
       (1638563512320000*b^3*Sqrt[465*Pi]) - (435378031*d^15*K1^2*M^5*u^6)/
       (190608408576000*b^3*Sqrt[465*Pi]) + 
      (((857091997*I)/533703544012800)*d*K0^2*M^5*Sqrt[Pi/465]*u^7)/b^3 + 
      (((6903903283*I)/76243363430400)*d^5*K0^2*M^5*Sqrt[Pi/465]*u^7)/b^3 - 
      (((4219907417*I)/59300393779200)*d^7*K0^2*M^5*Sqrt[Pi/465]*u^7)/b^3 - 
      (((95478540113*I)/533703544012800)*d^9*K0^2*M^5*Sqrt[Pi/465]*u^7)/b^3 + 
      (((8375385479*I)/177901181337600)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^7)/b^3 + 
      (((12463667141*I)/177901181337600)*d^13*K0^2*M^5*Sqrt[Pi/465]*u^7)/
       b^3 + (((4577348333*I)/533703544012800)*d^15*K0^2*M^5*Sqrt[Pi/465]*
        u^7)/b^3 + (((1622449421*I)/667129430016000)*d*K1^2*M^5*Sqrt[Pi/465]*
        u^7)/b^3 + (((90974507161*I)/667129430016000)*d^5*K1^2*M^5*
        Sqrt[Pi/465]*u^7)/b^3 - (((14345658767*I)/133425886003200)*d^7*K1^2*
        M^5*Sqrt[Pi/465]*u^7)/b^3 - (((35894191157*I)/133425886003200)*d^9*
        K1^2*M^5*Sqrt[Pi/465]*u^7)/b^3 + (((15648915113*I)/222376476672000)*
        d^11*K1^2*M^5*Sqrt[Pi/465]*u^7)/b^3 + 
      (((23486589409*I)/222376476672000)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^7)/
       b^3 + (((514035047*I)/39242907648000)*d^15*K1^2*M^5*Sqrt[Pi/465]*u^7)/
       b^3 + (((3435757139*I)/106740708802560)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[465]*b^3) + (((32457183673*I)/667129430016000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[465]*b^3) - (386256697*d*K0*K1*M^5*u^7)/
       (1481358827520000*b^3*Sqrt[465*Pi]) - (217104281011*d^3*K0*K1*M^5*u^7)/
       (38159803396915200*b^3*Sqrt[465*Pi]) - 
      (59073177603967*d^5*K0*K1*M^5*u^7)/(3338982797230080000*b^3*
        Sqrt[465*Pi]) + (34786996734097*d^7*K0*K1*M^5*u^7)/
       (2861985254768640000*b^3*Sqrt[465*Pi]) + 
      (862783794799*d^9*K0*K1*M^5*u^7)/(24079202864640000*b^3*Sqrt[465*Pi]) - 
      (73769422007*d^11*K0*K1*M^5*u^7)/(8241010606080000*b^3*Sqrt[465*Pi]) - 
      (7154554993*d^13*K0*K1*M^5*u^7)/(518878445568000*b^3*Sqrt[465*Pi]) - 
      (101903533*d^15*K0*K1*M^5*u^7)/(63536136192000*b^3*Sqrt[465*Pi]) + 
      (((48177649*I)/35112075264000)*d*K0*K1*M^5*Sqrt[Pi/465]*u^8)/b^3 + 
      (((1742859031*I)/63536136192000)*d^3*K0*K1*M^5*Sqrt[Pi/465]*u^8)/b^3 + 
      (((4278189493*I)/55594119168000)*d^5*K0*K1*M^5*Sqrt[Pi/465]*u^8)/b^3 - 
      (((16039744963*I)/266851772006400)*d^7*K0*K1*M^5*Sqrt[Pi/465]*u^8)/
       b^3 + (((51745329253*I)/1334258860032000)*d^11*K0*K1*M^5*Sqrt[Pi/465]*
        u^8)/b^3 + (((2858981503*I)/47652102144000)*d^13*K0*K1*M^5*
        Sqrt[Pi/465]*u^8)/b^3 + (((533845597*I)/70224150528000)*d^15*K0*K1*
        M^5*Sqrt[Pi/465]*u^8)/b^3 - (240062516131*d^3*K0^2*M^5*u^8)/
       (308213796667392000*Sqrt[465]*b^3*Sqrt[Pi]) - 
      (447460414741*d^3*K1^2*M^5*u^8)/(381598033969152000*Sqrt[465]*b^3*
        Sqrt[Pi]) - (((218116657*I)/44475295334400)*d^9*K0*K1*M^5*
        Sqrt[(31*Pi)/15]*u^8)/b^3 - (16283027007283*d*K0^2*M^5*u^8)/
       (480813522801131520000*b^3*Sqrt[465*Pi]) - 
      (20439209130199*d^5*K0^2*M^5*u^8)/(7631960679383040000*b^3*
        Sqrt[465*Pi]) + (2941950579433*d^7*K0^2*M^5*u^8)/
       (2020224885719040000*b^3*Sqrt[465*Pi]) + 
      (334823536253*d^9*K0^2*M^5*u^8)/(58988286443520000*b^3*Sqrt[465*Pi]) - 
      (328293987277*d^11*K0^2*M^5*u^8)/(280194360606720000*b^3*
        Sqrt[465*Pi]) - (18339889549*d^13*K0^2*M^5*u^8)/
       (8302055129088000*b^3*Sqrt[465*Pi]) - (198805907*d^15*K0^2*M^5*u^8)/
       (762433634304000*b^3*Sqrt[465*Pi]) - (1296305220101*d*K1^2*M^5*u^8)/
       (22895882038149120000*b^3*Sqrt[465*Pi]) - 
      (593788948160393*d^5*K1^2*M^5*u^8)/(160271174267043840000*b^3*
        Sqrt[465*Pi]) + (170103543976813*d^7*K1^2*M^5*u^8)/
       (80135587133521920000*b^3*Sqrt[465*Pi]) + 
      (10810151872031*d^9*K1^2*M^5*u^8)/(1369839096299520000*b^3*
        Sqrt[465*Pi]) - (11191788343*d^11*K1^2*M^5*u^8)/
       (7373535805440000*b^3*Sqrt[465*Pi]) - (8781805997*d^13*K1^2*M^5*u^8)/
       (2767351709696000*b^3*Sqrt[465*Pi]) - (98846221*d^15*K1^2*M^5*u^8)/
       (254144544768000*b^3*Sqrt[465*Pi]) + 
      (((55848017*I)/333564715008000)*d*K0^2*M^5*Sqrt[Pi/465]*u^9)/b^3 + 
      (((6249642859*I)/667129430016000)*d^5*K0^2*M^5*Sqrt[Pi/465]*u^9)/b^3 - 
      (((130016237*I)/17790118133760)*d^7*K0^2*M^5*Sqrt[Pi/465]*u^9)/b^3 - 
      (((36261587*I)/1962145382400)*d^9*K0^2*M^5*Sqrt[Pi/465]*u^9)/b^3 + 
      (((6181224697*I)/1334258860032000)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 + (((4886216303*I)/667129430016000)*d^13*K0^2*M^5*Sqrt[Pi/465]*
        u^9)/b^3 + (((66781733*I)/70224150528000)*d^15*K0^2*M^5*Sqrt[Pi/465]*
        u^9)/b^3 + (((3256003*I)/15048032256000)*d*K1^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 + (((4034906609*I)/333564715008000)*d^5*K1^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 - (((1513572803*I)/160111063203840)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 - (((9540562901*I)/400277658009600)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^9)/
       b^3 + (((23883349897*I)/4002776580096000)*d^11*K1^2*M^5*Sqrt[Pi/465]*
        u^9)/b^3 + (((4727330837*I)/500347072512000)*d^13*K1^2*M^5*
        Sqrt[Pi/465]*u^9)/b^3 + (((550298363*I)/444752953344000)*d^15*K1^2*
        M^5*Sqrt[Pi/465]*u^9)/b^3 + (((4463908919*I)/1334258860032000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[465]*b^3) + 
      (((5768430373*I)/1334258860032000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[465]*b^3) - (3172007571773*d*K0*K1*M^5*u^9)/
       (120203380700282880000*b^3*Sqrt[465*Pi]) - 
      (3249126688303*d^3*K0*K1*M^5*u^9)/(6010169035014144000*b^3*
        Sqrt[465*Pi]) - (637512473900521*d^5*K0*K1*M^5*u^9)/
       (360610142100848640000*b^3*Sqrt[465*Pi]) + 
      (142221015057461*d^7*K0*K1*M^5*u^9)/(180305071050424320000*b^3*
        Sqrt[465*Pi]) + (6424390324379*d^9*K0*K1*M^5*u^9)/
       (1631720100003840000*b^3*Sqrt[465*Pi]) - 
      (334295623*d^11*K0*K1*M^5*u^9)/(639388753920000*b^3*Sqrt[465*Pi]) - 
      (447581467*d^13*K0*K1*M^5*u^9)/(270719188992000*b^3*Sqrt[465*Pi]) - 
      (40973567*d^15*K0*K1*M^5*u^9)/(190608408576000*b^3*Sqrt[465*Pi]) + 
      (90793*d^15*K0^2*M^5*Sqrt[5/(93*Pi)]*u^10)/(109790443339776*b^3) - 
      (59761941277*d^3*K0^2*M^5*Sqrt[31/(15*Pi)]*u^10)/
       (46281515563745280000*b^3) + (103199690360617*d^7*K0^2*M^5*
        Sqrt[31/(15*Pi)]*u^10)/(8654643410420367360000*b^3) - 
      (10917823209161*d^3*K1^2*M^5*Sqrt[31/(15*Pi)]*u^10)/
       (1573571529167339520000*b^3) + (101788757347*d^5*K1^2*M^5*
        Sqrt[31/(15*Pi)]*u^10)/(320542348534087680000*b^3) - 
      (617036826727*d^9*K1^2*M^5*Sqrt[31/(15*Pi)]*u^10)/
       (36985655600087040000*b^3) + (((367933*I)/4204597248000)*d*K0*K1*M^5*
        Sqrt[Pi/465]*u^10)/b^3 + (((41701201*I)/23826051072000)*d^3*K0*K1*M^5*
        Sqrt[Pi/465]*u^10)/b^3 + (((2447398157*I)/500347072512000)*d^5*K0*K1*
        M^5*Sqrt[Pi/465]*u^10)/b^3 - (((383952227*I)/100069414502400)*d^7*K0*
        K1*M^5*Sqrt[Pi/465]*u^10)/b^3 - (((50583829*I)/5266811289600)*d^9*K0*
        K1*M^5*Sqrt[Pi/465]*u^10)/b^3 + (((398467501*I)/166782357504000)*d^11*
        K0*K1*M^5*Sqrt[Pi/465]*u^10)/b^3 + (((100357921*I)/26334056448000)*
        d^13*K0*K1*M^5*Sqrt[Pi/465]*u^10)/b^3 + 
      (((256114483*I)/500347072512000)*d^15*K0*K1*M^5*Sqrt[Pi/465]*u^10)/
       b^3 - (158994388636511*d^3*K0^2*M^5*u^10)/(8654643410420367360000*
        Sqrt[465]*b^3*Sqrt[Pi]) + (222851112841207*d^3*K1^2*M^5*u^10)/
       (1573571529167339520000*Sqrt[465]*b^3*Sqrt[Pi]) - 
      (576770633*d*K0^2*M^5*u^10)/(195135358279680000*b^3*Sqrt[465*Pi]) - 
      (2039619719413*d^5*K0^2*M^5*u^10)/(11269066940651520000*b^3*
        Sqrt[465*Pi]) - (2596018529689639*d^7*K0^2*M^5*u^10)/
       (8654643410420367360000*b^3*Sqrt[465*Pi]) + 
      (1428879042631*d^9*K0^2*M^5*u^10)/(3467405212508160000*b^3*
        Sqrt[465*Pi]) - (1440177517*d^11*K0^2*M^5*u^10)/
       (54820635770880000*b^3*Sqrt[465*Pi]) - (18138943*d^13*K0^2*M^5*u^10)/
       (97289708544000*b^3*Sqrt[465*Pi]) - (423447313*d^15*K0^2*M^5*u^10)/
       (13723805417472000*b^3*Sqrt[465*Pi]) - (659398917833*d*K1^2*M^5*u^10)/
       (180305071050424320000*b^3*Sqrt[465*Pi]) - 
      (2032676853177407*d^5*K1^2*M^5*u^10)/(8654643410420367360000*b^3*
        Sqrt[465*Pi]) + (48216555696259*d^7*K1^2*M^5*u^10)/
       (540915213151272960000*b^3*Sqrt[465*Pi]) + 
      (340186047340537*d^9*K1^2*M^5*u^10)/(332870900400783360000*b^3*
        Sqrt[465*Pi]) - (28797865991*d^11*K1^2*M^5*u^10)/
       (1260874622730240000*b^3*Sqrt[465*Pi]) - 
      (385315439*d^13*K1^2*M^5*u^10)/(1648202121216000*b^3*Sqrt[465*Pi]) - 
      (60343213*d^15*K1^2*M^5*u^10)/(1715475677184000*b^3*Sqrt[465*Pi]) - 
      (264936210277*d*K0*K1*M^5*Sqrt[31/(15*Pi)]*u^11)/
       (721220284201697280000*b^3) + (((857251*I)/111188238336000)*d*K0^2*M^5*
        Sqrt[Pi/465]*u^11)/b^3 + (((6858343*I)/15884034048000)*d^5*K0^2*M^5*
        Sqrt[Pi/465]*u^11)/b^3 - (((243383*I)/714781532160)*d^7*K0^2*M^5*
        Sqrt[Pi/465]*u^11)/b^3 + (((105394253*I)/500347072512000)*d^11*K0^2*
        M^5*Sqrt[Pi/465]*u^11)/b^3 + (((11528827*I)/34506694656000)*d^13*K0^2*
        M^5*Sqrt[Pi/465]*u^11)/b^3 + (((11531479*I)/250173536256000)*d^15*
        K0^2*M^5*Sqrt[Pi/465]*u^11)/b^3 + (((27567173*I)/3002082435072000)*d*
        K1^2*M^5*Sqrt[Pi/465]*u^11)/b^3 + (((1544407303*I)/3002082435072000)*
        d^5*K1^2*M^5*Sqrt[Pi/465]*u^11)/b^3 - 
      (((30460741*I)/75052060876800)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^11)/b^3 - 
      (((120756101*I)/120083297402880)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^11)/b^3 + 
      (((397507067*I)/1000694145024000)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^11)/
       b^3 + (((1798211*I)/32631330816000)*d^15*K1^2*M^5*Sqrt[Pi/465]*u^11)/
       b^3 + (((77260361*I)/500347072512000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[465]*b^3) + (((276012007*I)/1501041217536000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[465]*b^3) - (((320617*I)/11772872294400)*d^9*
        K0^2*M^5*Sqrt[(31*Pi)/15]*u^11)/b^3 + 
      (((4061167*I)/500347072512000)*d^11*K1^2*M^5*Sqrt[(31*Pi)/15]*u^11)/
       b^3 + (7281345803587*d*K0*K1*M^5*u^11)/(721220284201697280000*b^3*
        Sqrt[465*Pi]) - (48178930589*d^3*K0*K1*M^5*u^11)/
       (1756218224517120000*b^3*Sqrt[465*Pi]) - 
      (21525204942511*d^5*K0*K1*M^5*u^11)/(270457606575636480000*b^3*
        Sqrt[465*Pi]) + (178162076573*d^7*K0*K1*M^5*u^11)/
       (5201107818762240000*b^3*Sqrt[465*Pi]) + 
      (141576932209*d^9*K0*K1*M^5*u^11)/(832177251001958400*b^3*
        Sqrt[465*Pi]) + (552314849*d^11*K0*K1*M^5*u^11)/
       (105072885227520000*b^3*Sqrt[465*Pi]) - 
      (1209506849*d^13*K0*K1*M^5*u^11)/(14009718030336000*b^3*Sqrt[465*Pi]) - 
      (25117*d^15*K0*K1*M^5*u^11)/(1675269216000*b^3*Sqrt[465*Pi]) - 
      (333451*d*K0^2*M^5*Sqrt[31/(15*Pi)]*u^12)/(35325075144572928*b^3) + 
      (7042397*d^15*K0^2*M^5*Sqrt[31/(15*Pi)]*u^12)/(90062473052160000*b^3) - 
      (6170189*d*K1^2*M^5*Sqrt[31/(15*Pi)]*u^12)/(1865224872935424000*b^3) + 
      (43951*d^15*K1^2*M^5*Sqrt[31/(15*Pi)]*u^12)/(562890456576000*b^3) + 
      (((14159*I)/5176004198400)*d*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 + 
      (((23051377*I)/150104121753600)*d^5*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 - 
      (((34927*I)/287555788800)*d^7*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 - 
      (((428339*I)/1429563064320)*d^9*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 + 
      (((2850013*I)/37526030438400)*d^11*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 + 
      (((3523643*I)/30020824350720)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 + 
      (((1254877*I)/75052060876800)*d^15*K0*K1*M^5*Sqrt[Pi/465]*u^12)/b^3 - 
      (296810139037*d^3*K0^2*M^5*u^12)/(135228803287818240000*Sqrt[465]*b^3*
        Sqrt[Pi]) - (113227840153*d^3*K1^2*M^5*u^12)/(45076267762606080000*
        Sqrt[465]*b^3*Sqrt[Pi]) + (((2209*I)/1250867681280)*d^3*K0*K1*M^5*
        Sqrt[(31*Pi)/15]*u^12)/b^3 + (43987261517*d*K0^2*M^5*u^12)/
       (216366085260509184000*b^3*Sqrt[465*Pi]) - 
      (840921143*d^5*K0^2*M^5*u^12)/(129220070031360000*b^3*Sqrt[465*Pi]) + 
      (236207422901*d^7*K0^2*M^5*u^12)/(67614401643909120000*b^3*
        Sqrt[465*Pi]) + (2666918351*d^9*K0^2*M^5*u^12)/
       (218994013421568000*b^3*Sqrt[465*Pi]) + (44955367*d^11*K0^2*M^5*u^12)/
       (35024295075840000*b^3*Sqrt[465*Pi]) - (4106779*d^13*K0^2*M^5*u^12)/
       (609118175232000*b^3*Sqrt[465*Pi]) - (346293347*d^15*K0^2*M^5*u^12)/
       (90062473052160000*b^3*Sqrt[465*Pi]) - 
      (2090085869173*d^5*K1^2*M^5*u^12)/(270457606575636480000*b^3*
        Sqrt[465*Pi]) + (21991774699*d^7*K1^2*M^5*u^12)/
       (5201107818762240000*b^3*Sqrt[465*Pi]) + 
      (1674613793*d^9*K1^2*M^5*u^12)/(118882464428851200*b^3*Sqrt[465*Pi]) + 
      (120637*d^11*K1^2*M^5*u^12)/(80147128320000*b^3*Sqrt[465*Pi]) - 
      (108621299*d^13*K1^2*M^5*u^12)/(14009718030336000*b^3*Sqrt[465*Pi]) - 
      (245573*d^15*K1^2*M^5*u^12)/(59251627008000*b^3*Sqrt[465*Pi]) - 
      (1051*d*K0*K1*M^5*Sqrt[31/(15*Pi)]*u^13)/(410440957920000*b^3) - 
      (69961769*d^3*K0*K1*M^5*Sqrt[31/(15*Pi)]*u^13)/(821227550330880000*
        b^3) + (d^7*K0*K1*M^5*Sqrt[31/(15*Pi)]*u^13)/(43890094080*b^3) + 
      (((1651*I)/9381507609600)*d*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((27437*I)/2779705958400)*d^5*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((1168663*I)/150104121753600)*d^7*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((144967*I)/7505206087680)*d^9*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((29993*I)/6004164870144)*d^11*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((559807*I)/75052060876800)*d^13*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((8621*I)/7900216934400)*d^15*K0^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((3533*I)/17869538304000)*d*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((1039627*I)/93815076096000)*d^5*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((15413*I)/1765930844160)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 - 
      (((1630399*I)/75052060876800)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((4230199*I)/750520608768000)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((1569703*I)/187630152192000)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((921589*I)/750520608768000)*d^15*K1^2*M^5*Sqrt[Pi/465]*u^13)/b^3 + 
      (((526751*I)/150104121753600)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[465]*b^3) + (((42877*I)/10877110272000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[465]*b^3) + (3725275969*d*K0*K1*M^5*u^13)/
       (67614401643909120000*b^3*Sqrt[465*Pi]) + 
      (21724539323*d^3*K0*K1*M^5*u^13)/(10675958154301440000*b^3*
        Sqrt[465*Pi]) - (154237595741*d^5*K0*K1*M^5*u^13)/
       (67614401643909120000*b^3*Sqrt[465*Pi]) + 
      (1118906567*d^7*K0*K1*M^5*u^13)/(1609866705807360000*b^3*
        Sqrt[465*Pi]) + (6149066017*d^9*K0*K1*M^5*u^13)/
       (1733702606254080000*b^3*Sqrt[465*Pi]) + 
      (17502761*d^11*K0*K1*M^5*u^13)/(39402331960320000*b^3*Sqrt[465*Pi]) - 
      (4808873*d^13*K0*K1*M^5*u^13)/(2501735362560000*b^3*Sqrt[465*Pi]) - 
      (99829*d^15*K0*K1*M^5*u^13)/(178695383040000*b^3*Sqrt[465*Pi]) + 
      (263429*d*K0^2*M^5*Sqrt[31/(15*Pi)]*u^14)/(1418483950571520000*b^3) - 
      (4723189*d^7*K0^2*M^5*Sqrt[31/(15*Pi)]*u^14)/(236413991761920000*b^3) + 
      (3045293*d^9*K0^2*M^5*Sqrt[31/(15*Pi)]*u^14)/(433425651563520000*b^3) + 
      (12281*d^13*K0^2*M^5*Sqrt[31/(15*Pi)]*u^14)/(16886713697280000*b^3) + 
      (29293*d^15*K0^2*M^5*Sqrt[31/(15*Pi)]*u^14)/(11257809131520000*b^3) - 
      (1408921*d*K1^2*M^5*Sqrt[31/(15*Pi)]*u^14)/(2600553909381120000*b^3) + 
      (383*d^7*K1^2*M^5*Sqrt[31/(15*Pi)]*u^14)/(440522966016000*b^3) + 
      (237217*d^9*K1^2*M^5*Sqrt[31/(15*Pi)]*u^14)/(10614505752576000*b^3) - 
      (30377*d^13*K1^2*M^5*Sqrt[31/(15*Pi)]*u^14)/(643303378944000*b^3) + 
      (((137*I)/3291757056000)*d*K0*K1*M^5*Sqrt[Pi/465]*u^14)/b^3 + 
      (((155371*I)/187630152192000)*d^3*K0*K1*M^5*Sqrt[Pi/465]*u^14)/b^3 + 
      (((87061*I)/37526030438400)*d^5*K0*K1*M^5*Sqrt[Pi/465]*u^14)/b^3 - 
      (((289*I)/159957504000)*d^7*K0*K1*M^5*Sqrt[Pi/465]*u^14)/b^3 - 
      (((4939*I)/1072172298240)*d^9*K0*K1*M^5*Sqrt[Pi/465]*u^14)/b^3 + 
      (((15319*I)/12508676812800)*d^11*K0*K1*M^5*Sqrt[Pi/465]*u^14)/b^3 + 
      (((14173*I)/8157832704000)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^14)/b^3 - 
      (65284123*d^3*K0^2*M^5*u^14)/(2600553909381120000*Sqrt[465]*b^3*
        Sqrt[Pi]) - (2798083*d^3*K1^2*M^5*u^14)/(104022156375244800*Sqrt[465]*
        b^3*Sqrt[Pi]) + (((1583*I)/187630152192000)*d^15*K0*K1*M^5*
        Sqrt[(31*Pi)/15]*u^14)/b^3 - (16860427*d*K0^2*M^5*u^14)/
       (2229046208040960000*b^3*Sqrt[465*Pi]) - (407633*d^5*K0^2*M^5*u^14)/
       (2851484549760000*b^3*Sqrt[465*Pi]) + (3762127*d^7*K0^2*M^5*u^14)/
       (5417820644544000*b^3*Sqrt[465*Pi]) + (272767*d^11*K0^2*M^5*u^14)/
       (33773427394560000*b^3*Sqrt[465*Pi]) - (13516331*d^13*K0^2*M^5*u^14)/
       (118206995880960000*b^3*Sqrt[465*Pi]) - (337591*d^15*K0^2*M^5*u^14)/
       (2814452282880000*b^3*Sqrt[465*Pi]) + (12772259*d*K1^2*M^5*u^14)/
       (866851303127040000*b^3*Sqrt[465*Pi]) - (50102999*d^5*K1^2*M^5*u^14)/
       (325069238672640000*b^3*Sqrt[465*Pi]) + (348337159*d^7*K1^2*M^5*u^14)/
       (7801661728143360000*b^3*Sqrt[465*Pi]) - (229927373*d^9*K1^2*M^5*u^14)/
       (520110781876224000*b^3*Sqrt[465*Pi]) + (611561*d^11*K1^2*M^5*u^14)/
       (236413991761920000*b^3*Sqrt[465*Pi]) + (215380411*d^13*K1^2*M^5*u^14)/
       (157609327841280000*b^3*Sqrt[465*Pi]) - (2653*d^15*K1^2*M^5*u^14)/
       (59565127680000*b^3*Sqrt[465*Pi]) - (17*d^7*K0*K1*M^5*Sqrt[31/(15*Pi)]*
        u^15)/(3325902120000*b^3) + (42751*d^9*K0*K1*M^5*Sqrt[31/(15*Pi)]*
        u^15)/(21671282578176000*b^3) - (229*d^11*K0*K1*M^5*Sqrt[31/(15*Pi)]*
        u^15)/(201032305920000*b^3) - (47*d^13*K0*K1*M^5*Sqrt[31/(15*Pi)]*
        u^15)/(14812906752000*b^3) + ((I/586344225600)*d*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 + (((53*I)/558423072000)*d^5*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 - (((1697*I)/23453769024000)*d^7*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 - (((227*I)/1172688451200)*d^9*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 + (((59*I)/1116846144000)*d^11*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 + (((7*I)/98545248000)*d^13*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 + (((257*I)/23453769024000)*d^15*K0^2*M^5*
        Sqrt[Pi/465]*u^15)/b^3 + ((I/558423072000)*d*K1^2*M^5*Sqrt[Pi/465]*
        u^15)/b^3 + (((251*I)/2512903824000)*d^5*K1^2*M^5*Sqrt[Pi/465]*u^15)/
       b^3 - (((1783*I)/23453769024000)*d^7*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 - 
      (((479*I)/2345376902400)*d^9*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((11*I)/197090496000)*d^11*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((47*I)/628225956000)*d^13*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((271*I)/23453769024000)*d^15*K1^2*M^5*Sqrt[Pi/465]*u^15)/b^3 + 
      (((809*I)/23453769024000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[465]*b^3) + 
      (((2561*I)/70361307072000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[465]*b^3) - (263671*d*K0*K1*M^5*u^15)/(487603858008960000*b^3*
        Sqrt[465*Pi]) - (49613*d^3*K0*K1*M^5*u^15)/(15237620562780000*b^3*
        Sqrt[465*Pi]) - (11070397*d^5*K0*K1*M^5*u^15)/(487603858008960000*b^3*
        Sqrt[465*Pi]) + (200213*d^7*K0*K1*M^5*u^15)/(1303753631040000*b^3*
        Sqrt[465*Pi]) + (114131*d^9*K0*K1*M^5*u^15)/(88655246910720000*b^3*
        Sqrt[465*Pi]) + (2246651*d^11*K0*K1*M^5*u^15)/(88655246910720000*b^3*
        Sqrt[465*Pi]) + (860599*d^13*K0*K1*M^5*u^15)/(9850582990080000*b^3*
        Sqrt[465*Pi]) - (169*d^15*K0*K1*M^5*u^15)/(16752692160000*b^3*
        Sqrt[465*Pi]) - (439*d^11*K0^2*M^5*Sqrt[31/(15*Pi)]*u^16)/
       (904645376640000*b^3) - (439*d^11*K1^2*M^5*Sqrt[31/(15*Pi)]*u^16)/
       (904645376640000*b^3) + ((I/5863442256000)*d*K0*K1*M^5*Sqrt[Pi/465]*
        u^16)/b^3 + (((67*I)/17590326768000)*d^3*K0*K1*M^5*Sqrt[Pi/465]*u^16)/
       b^3 + ((I/100516152960)*d^5*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 - 
      (((43*I)/5863442256000)*d^7*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 - 
      ((I/46907538048)*d^9*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 + 
      ((I/167526921600)*d^11*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 + 
      ((I/132258096000)*d^13*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 + 
      ((I/837634608000)*d^15*K0*K1*M^5*Sqrt[Pi/465]*u^16)/b^3 - 
      (7403*d^3*K0^2*M^5*u^16)/(22163811727680000*Sqrt[465]*b^3*Sqrt[Pi]) - 
      (7403*d^3*K1^2*M^5*u^16)/(22163811727680000*Sqrt[465]*b^3*Sqrt[Pi]) + 
      (103*d*K0^2*M^5*u^16)/(3166258818240000*b^3*Sqrt[465*Pi]) + 
      (7813*d^5*K0^2*M^5*u^16)/(22163811727680000*b^3*Sqrt[465*Pi]) - 
      (1969*d^7*K0^2*M^5*u^16)/(963643988160000*b^3*Sqrt[465*Pi]) + 
      (467*d^9*K0^2*M^5*u^16)/(137663426880000*b^3*Sqrt[465*Pi]) + 
      (29627*d^11*K0^2*M^5*u^16)/(2110839212160000*b^3*Sqrt[465*Pi]) + 
      (d^13*K0^2*M^5*u^16)/(39089615040000*b^3*Sqrt[465*Pi]) - 
      (7*d^15*K0^2*M^5*u^16)/(16752692160000*b^3*Sqrt[465*Pi]) + 
      (103*d*K1^2*M^5*u^16)/(3166258818240000*b^3*Sqrt[465*Pi]) + 
      (7813*d^5*K1^2*M^5*u^16)/(22163811727680000*b^3*Sqrt[465*Pi]) - 
      (1969*d^7*K1^2*M^5*u^16)/(963643988160000*b^3*Sqrt[465*Pi]) + 
      (467*d^9*K1^2*M^5*u^16)/(137663426880000*b^3*Sqrt[465*Pi]) + 
      (29627*d^11*K1^2*M^5*u^16)/(2110839212160000*b^3*Sqrt[465*Pi]) + 
      (d^13*K1^2*M^5*u^16)/(39089615040000*b^3*Sqrt[465*Pi]) - 
      (7*d^15*K1^2*M^5*u^16)/(16752692160000*b^3*Sqrt[465*Pi]))/Pi}, 9, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_15_11.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((7*I)/475136)*d*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/
       b^2 + (((413*I)/1425408)*d^3*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 - 
      (((325*I)/475136)*d^7*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 - 
      (((715*I)/475136)*d^9*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 + 
      (((91*I)/1425408)*d^15*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 - 
      (((53*I)/167040)*d*K1^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 - 
      (((2809*I)/445440)*d^3*K1^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 - 
      (((3869*I)/222720)*d^5*K1^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 - 
      (((689*I)/445440)*d^15*K1^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 + 
      (((625*I)/2138112)*d^5*K0^2*M^4*Sqrt[17/(284487*Pi)]*u^2)/b^2 + 
      (((91*I)/475136)*d^13*K0^2*M^4*Sqrt[21/(230299*Pi)]*u^2)/b^2 + 
      (((689*I)/66816)*d^9*K1^2*M^4*Sqrt[23/(210273*Pi)]*u^2)/b^2 + 
      (((8753*I)/2672640)*d^7*K1^2*M^4*Sqrt[31/(156009*Pi)]*u^2)/b^2 + 
      (((13*I)/475136)*d^11*K0^2*M^4*Sqrt[119/(40641*Pi)]*u^2)/b^2 + 
      (((2123*I)/4276224)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[4836279*Pi]) - 
      (((1573*I)/2672640)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[4836279*Pi]) - 
      (((90259*I)/1336320)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[4836279*Pi]) - 
      (((61321*I)/668160)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[4836279*Pi]) - 
      (((148721*I)/564461568)*d*K0*K1*M^4*Sqrt[7/(690897*Pi)]*u^3)/b^2 - 
      (((8171725*I)/564461568)*d^5*K0*K1*M^4*Sqrt[7/(690897*Pi)]*u^3)/b^2 - 
      (((29747269*I)/98780774400)*d^15*K0*K1*M^4*Sqrt[31/(156009*Pi)]*u^3)/
       b^2 - (((643303*I)/2822307840)*d^3*K0*K1*M^4*Sqrt[161/(30039*Pi)]*u^3)/
       b^2 + (((25975*I)/51314688)*d^9*K0*K1*M^4*Sqrt[391/(12369*Pi)]*u^3)/
       b^2 + (((21444751*I)/256573440)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4836279*Pi]) - (((52487159*I)/940769280)*d^11*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4836279*Pi]) - (((72167999*I)/940769280)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4836279*Pi]) + (((1347089*I)/6173798400)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4836279*Pi]) - (((658357*I)/194641920)*d^5*K0^2*M^4*
        Sqrt[7/(690897*Pi)]*u^4)/b^2 - (((634922719*I)/17780539392000)*d*K1^2*
        M^4*Sqrt[17/(284487*Pi)]*u^4)/b^2 + 
      (((441341*I)/598671360)*d^7*K1^2*M^4*Sqrt[19/(254541*Pi)]*u^4)/b^2 + 
      (((134340053*I)/53880422400)*d^9*K0^2*M^4*Sqrt[23/(210273*Pi)]*u^4)/
       b^2 - (((1559*I)/38928384)*d^3*K0^2*M^4*Sqrt[217/(22287*Pi)]*u^4)/
       b^2 - (((2487619*I)/5644615680)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) + (((10268263*I)/513146880)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) - (((10545823*I)/928972800)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) - (((25048319*I)/1881538560)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) - (((33465247*I)/1881538560)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) - (((11839297*I)/5644615680)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) + (((4779290213*I)/17780539392000)*d*K1^2*M^4*
        u^4)/(b^2*Sqrt[4836279*Pi]) - (((153276631*I)/21167308800)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[4836279*Pi]) - (((381186539*I)/16933847040)*d^5*
        K1^2*M^4*u^4)/(b^2*Sqrt[4836279*Pi]) + 
      (((499379317*I)/10776084480)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[4836279*Pi]) - 
      (((133177771*I)/14817116160)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) - (((1584055009*I)/84669235200)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[4836279*Pi]) - (((108445453*I)/42334617600)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[4836279*Pi]) - (((68347*I)/1459814400)*d*K0*K1*M^4*
        Sqrt[7/(690897*Pi)]*u^5)/b^2 + (((95554853*I)/11853692928000)*d^11*K0*
        K1*M^4*Sqrt[713/(6783*Pi)]*u^5)/b^2 - 
      (((494928607*I)/84669235200)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4836279*Pi]) - (((306832063*I)/21167308800)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[4836279*Pi]) + (((231543589*I)/17960140800)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[4836279*Pi]) + (((84300299*I)/2993356800)*d^9*K0*
        K1*M^4*u^5)/(b^2*Sqrt[4836279*Pi]) - 
      (((155597374649*I)/11853692928000)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4836279*Pi]) - (((15152387*I)/1322956800)*d^13*K0*K1*M^4*
        u^5)/(b^2*Sqrt[4836279*Pi]) - (((920749853*I)/592684646400)*d^15*K0*
        K1*M^4*u^5)/(b^2*Sqrt[4836279*Pi]) - 
      (((981671*I)/2018508800)*d^11*K0^2*M^4*Sqrt[3/(1612093*Pi)]*u^6)/b^2 - 
      (((62401807*I)/5926846464000)*d^15*K1^2*M^4*Sqrt[17/(284487*Pi)]*u^6)/
       b^2 - (((1132177801*I)/6465650688000)*d^3*K0^2*M^4*
        Sqrt[23/(210273*Pi)]*u^6)/b^2 + (((258259643*I)/1293130137600)*d^9*
        K0^2*M^4*Sqrt[31/(156009*Pi)]*u^6)/b^2 - 
      (((83891*I)/8362393600)*d^13*K0^2*M^4*Sqrt[119/(40641*Pi)]*u^6)/b^2 - 
      (((8777291*I)/677353881600)*d^5*K0^2*M^4*Sqrt[133/(36363*Pi)]*u^6)/
       b^2 - (((13563593*I)/5926846464000)*d^5*K1^2*M^4*Sqrt[437/(11067*Pi)]*
        u^6)/b^2 - (((59898911*I)/677353881600)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[4836279*Pi]) + (((25070959241*I)/8890269696000)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[4836279*Pi]) + (((63411083*I)/20525875200)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[4836279*Pi]) - (((139260427*I)/40410316800)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[4836279*Pi]) - 
      (((769532233*I)/4741477171200)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[4836279*Pi]) + (((11442437*I)/219512832000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[4836279*Pi]) + (((69362803*I)/204374016000)*d^3*K1^2*M^4*
        u^6)/(b^2*Sqrt[4836279*Pi]) - (((137921803*I)/107760844800)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[4836279*Pi]) + (((120527423*I)/46183219200)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[4836279*Pi]) + 
      (((7676322623*I)/17780539392000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[4836279*Pi]) - (((17319321661*I)/17780539392000)*d^13*K1^2*
        M^4*u^6)/(b^2*Sqrt[4836279*Pi]) - (((2643678467*I)/35561078784000)*
        d^5*K0*K1*M^4*Sqrt[19/(254541*Pi)]*u^7)/b^2 - 
      (((95352361*I)/5926846464000)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[4836279*Pi]) - 
      (((1312794331*I)/11853692928000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4836279*Pi]) + (((4454288287*I)/3232825344000)*d^5*K0*K1*M^4*
        u^7)/(b^2*Sqrt[4836279*Pi]) + (((5033381*I)/43104337920)*d^7*K0*K1*
        M^4*u^7)/(b^2*Sqrt[4836279*Pi]) + (((61538579*I)/323282534400)*d^9*K0*
        K1*M^4*u^7)/(b^2*Sqrt[4836279*Pi]) + 
      (((63099611*I)/3232825344000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4836279*Pi]) - (((3658591*I)/28864512000)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[4836279*Pi]) - (((41372053*I)/1077608448000)*d^15*K0*
        K1*M^4*u^7)/(b^2*Sqrt[4836279*Pi]) + 
      (((9705841*I)/5080154112000)*d^11*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^8)/
       b^2 - (((45405667*I)/11853692928000)*d^3*K0^2*M^4*Sqrt[17/(284487*Pi)]*
        u^8)/b^2 - (((1774784267*I)/71122157568000)*d^13*K0^2*M^4*
        Sqrt[17/(284487*Pi)]*u^8)/b^2 + (((8577659*I)/8890269696000)*d*K1^2*
        M^4*Sqrt[17/(284487*Pi)]*u^8)/b^2 + 
      (((14401181213*I)/568977260544000)*d^11*K1^2*M^4*Sqrt[17/(284487*Pi)]*
        u^8)/b^2 - (((246693947*I)/47414771712000)*d^5*K0^2*M^4*
        Sqrt[31/(156009*Pi)]*u^8)/b^2 + (((489036859*I)/71122157568000)*d^5*
        K1^2*M^4*Sqrt[31/(156009*Pi)]*u^8)/b^2 - 
      (((77740549*I)/5926846464000)*d*K0^2*M^4*u^8)/(b^2*Sqrt[4836279*Pi]) + 
      (((5485871*I)/19157483520)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[4836279*Pi]) + 
      (((5558443*I)/71840563200)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[4836279*Pi]) - 
      (((54978949*I)/323282534400)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[4836279*Pi]) + 
      (((327141377*I)/718405632000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[4836279*Pi]) + (((15818513*I)/11853692928000)*d^15*K0^2*M^4*
        u^8)/(b^2*Sqrt[4836279*Pi]) + (((4158987341*I)/35561078784000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[4836279*Pi]) - 
      (((1686869257*I)/7902461952000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[4836279*Pi]) - (((686510767*I)/3232825344000)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[4836279*Pi]) - (((25682633*I)/404103168000)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[4836279*Pi]) - (((5943240221*I)/17241735168000)*
        d^11*K1^2*M^4*u^8)/(b^2*Sqrt[4836279*Pi]) + 
      (((958678337*I)/17780539392000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[4836279*Pi]) + (((39861191*I)/11853692928000)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[4836279*Pi]) - (((1590510641*I)/121923698688000)*d^5*
        K0*K1*M^4*Sqrt[17/(284487*Pi)]*u^9)/b^2 + 
      (((57269*I)/408748032000)*d^15*K0*K1*M^4*Sqrt[17/(284487*Pi)]*u^9)/
       b^2 - (((177143*I)/1111283712000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4836279*Pi]) + (((27689773*I)/1481711616000)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[4836279*Pi]) + (((48468602459*I)/170693178163200)*d^5*
        K0*K1*M^4*u^9)/(b^2*Sqrt[4836279*Pi]) - 
      (((3099743*I)/57729024000)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[4836279*Pi]) - 
      (((10831487*I)/101025792000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4836279*Pi]) + (((55931987*I)/1481711616000)*d^11*K0*K1*M^4*
        u^9)/(b^2*Sqrt[4836279*Pi]) + (((14444963*I)/370427904000)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[4836279*Pi]) + (((7622113*I)/7112215756800)*d^15*
        K0*K1*M^4*u^9)/(b^2*Sqrt[4836279*Pi]) - 
      (((32887*I)/38486016000)*d^9*K0^2*M^4*Sqrt[17/(284487*Pi)]*u^10)/b^2 - 
      (((44204897*I)/3232825344000)*d^7*K1^2*M^4*Sqrt[17/(284487*Pi)]*u^10)/
       b^2 + (((2190583*I)/8890269696000)*d^13*K0^2*M^4*Sqrt[19/(254541*Pi)]*
        u^10)/b^2 - (((977*I)/4445134848000)*d^3*K0^2*M^4*
        Sqrt[23/(210273*Pi)]*u^10)/b^2 + (((3549061*I)/13335404544000)*d^3*
        K1^2*M^4*Sqrt[23/(210273*Pi)]*u^10)/b^2 - 
      (((104243*I)/2963423232000)*d*K0^2*M^4*Sqrt[31/(156009*Pi)]*u^10)/b^2 + 
      (((23504903*I)/1778053939200)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[4836279*Pi]) - (((1424671*I)/202051584000)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[4836279*Pi]) + (((19268009*I)/4445134848000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[4836279*Pi]) + 
      (((243169*I)/555641856000)*d^15*K0^2*M^4*u^10)/(b^2*Sqrt[4836279*Pi]) + 
      (((12387929*I)/8890269696000)*d*K1^2*M^4*u^10)/(b^2*Sqrt[4836279*Pi]) - 
      (((139*I)/249446400)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[4836279*Pi]) + 
      (((39876409*I)/26670809088000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[4836279*Pi]) + (((2190084131*I)/9698476032000)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[4836279*Pi]) - (((32855513*I)/2424619008000)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[4836279*Pi]) + (((2177983*I)/404103168000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[4836279*Pi]) + 
      (((1564261*I)/269402112000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[4836279*Pi]) + (((163321*I)/303077376000)*d^15*K1^2*M^4*
        u^10)/(b^2*Sqrt[4836279*Pi]) + (((162263*I)/1333540454400)*d^13*K0*K1*
        M^4*Sqrt[17/(284487*Pi)]*u^11)/b^2 + 
      (((10361*I)/166692556800)*d^11*K0*K1*M^4*Sqrt[31/(156009*Pi)]*u^11)/
       b^2 + (((23*I)/444513484800)*d*K0*K1*M^4*Sqrt[391/(12369*Pi)]*u^11)/
       b^2 + (((373441*I)/333385113600)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4836279*Pi]) + (((2832131*I)/952528896000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[4836279*Pi]) - (((837127*I)/303077376000)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[4836279*Pi]) - (((3354613*I)/606154752000)*d^9*K0*
        K1*M^4*u^11)/(b^2*Sqrt[4836279*Pi]) + 
      (((124891*I)/666770227200)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4836279*Pi]) + (((263*I)/33338511360)*d^13*K0^2*M^4*
        Sqrt[19/(254541*Pi)]*u^12)/b^2 + (((31921*I)/454616064000)*d^7*K1^2*
        M^4*Sqrt[19/(254541*Pi)]*u^12)/b^2 - 
      (((11093*I)/454616064000)*d^9*K1^2*M^4*Sqrt[19/(254541*Pi)]*u^12)/b^2 + 
      (((1469*I)/444513484800)*d^3*K0^2*M^4*Sqrt[31/(156009*Pi)]*u^12)/b^2 - 
      (((7169311*I)/40006213632000)*d^5*K0^2*M^4*Sqrt[31/(156009*Pi)]*u^12)/
       b^2 - (((409831*I)/20003106816000)*d^13*K1^2*M^4*Sqrt[31/(156009*Pi)]*
        u^12)/b^2 - (((2353*I)/74085580800)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[4836279*Pi]) + (((21215963*I)/3636928512000)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[4836279*Pi]) - (((1451*I)/5772902400)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[4836279*Pi]) - (((41141*I)/101025792000)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[4836279*Pi]) + (((980779*I)/6667702272000)*d^11*K0^2*
        M^4*u^12)/(b^2*Sqrt[4836279*Pi]) + (((487*I)/38101155840)*d^15*K0^2*
        M^4*u^12)/(b^2*Sqrt[4836279*Pi]) + (((73*I)/1796256000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[4836279*Pi]) + (((1434509*I)/20003106816000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[4836279*Pi]) + (((1772389*I)/10001553408000)*d^5*
        K1^2*M^4*u^12)/(b^2*Sqrt[4836279*Pi]) - 
      (((917689*I)/606154752000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[4836279*Pi]) + 
      (((3397907*I)/20003106816000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[4836279*Pi]) + (((1301*I)/1616412672)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[4836279*Pi]) + (((13633*I)/952528896000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[4836279*Pi]) + (((1553*I)/714396672000)*d^5*K0*K1*M^4*
        Sqrt[17/(284487*Pi)]*u^13)/b^2 - (((2881*I)/454616064000)*d^9*K0*K1*
        M^4*Sqrt[17/(284487*Pi)]*u^13)/b^2 + 
      (((2609*I)/5000776704000)*d^11*K0*K1*M^4*Sqrt[17/(284487*Pi)]*u^13)/
       b^2 + (((1607*I)/1000155340800)*d^13*K0*K1*M^4*Sqrt[23/(210273*Pi)]*
        u^13)/b^2 + (((71*I)/61737984000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[4836279*Pi]) + (((109223*I)/5000776704000)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[4836279*Pi]) + (((3601*I)/178599168000)*d^5*K0*K1*M^4*
        u^13)/(b^2*Sqrt[4836279*Pi]) - (((733*I)/12989030400)*d^7*K0*K1*M^4*
        u^13)/(b^2*Sqrt[4836279*Pi]) + (((42829*I)/1250194176000)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[4836279*Pi]) + (((13*I)/12628224000)*d^13*K0*K1*
        M^4*u^13)/(b^2*Sqrt[4836279*Pi]) + (((701*I)/238132224000)*d^15*K0*K1*
        M^4*u^13)/(b^2*Sqrt[4836279*Pi]) + (((37*I)/357198336000)*d^3*K0^2*
        M^4*Sqrt[7/(690897*Pi)]*u^14)/b^2 + 
      (((37*I)/357198336000)*d^13*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^14)/b^2 + 
      (((41*I)/357198336000)*d^3*K1^2*M^4*Sqrt[7/(690897*Pi)]*u^14)/b^2 + 
      (((41*I)/357198336000)*d^13*K1^2*M^4*Sqrt[7/(690897*Pi)]*u^14)/b^2 + 
      (((13*I)/166692556800)*d^5*K0^2*M^4*Sqrt[17/(284487*Pi)]*u^14)/b^2 + 
      (((13*I)/166692556800)*d^5*K1^2*M^4*Sqrt[17/(284487*Pi)]*u^14)/b^2 + 
      ((I/208365696000)*d^15*K0^2*M^4*Sqrt[23/(210273*Pi)]*u^14)/b^2 + 
      ((I/416731392000)*d*K1^2*M^4*Sqrt[23/(210273*Pi)]*u^14)/b^2 + 
      ((I/19844352000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + 
      (((53*I)/166692556800)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + 
      (((481*I)/357198336000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) - 
      (((169*I)/56827008000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) - 
      (((533*I)/113654016000)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + 
      (((689*I)/312548544000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + 
      (((13*I)/15153868800)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + 
      (((53*I)/166692556800)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + 
      (((533*I)/357198336000)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) - 
      (((13*I)/4059072000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) - 
      (((559*I)/113654016000)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + 
      (((1469*I)/625097088000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + 
      (((13*I)/15153868800)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + 
      ((I/8681904000)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + 
      ((I/44649792000)*d^3*K0*K1*M^4*Sqrt[7/(690897*Pi)]*u^15)/b^2 + 
      ((I/44649792000)*d^13*K0*K1*M^4*Sqrt[7/(690897*Pi)]*u^15)/b^2 + 
      ((I/104182848000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[4836279*Pi]) + 
      (((13*I)/44649792000)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[4836279*Pi]) - 
      (((13*I)/28413504000)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[4836279*Pi]) - 
      (((13*I)/28413504000)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[4836279*Pi]) + 
      (((13*I)/44649792000)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[4836279*Pi]) + 
      ((I/104182848000)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[4836279*Pi]))/Pi, 0, 
    ((((-256529*I)/47038464)*d^5*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 + 
      (((5897*I)/1622016)*d^7*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 + 
      (((263705*I)/23519232)*d^9*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 - 
      (((213415*I)/47038464)*d^13*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 - 
      (((23737*I)/47038464)*d^15*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 + 
      (((1897*I)/94076928)*d^17*K0^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 - 
      (((47369*I)/117596160)*d*K1^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 - 
      (((8233*I)/1469952)*d^3*K1^2*M^4*Sqrt[7/(690897*Pi)]*u^2)/b^2 - 
      (((1906087661*I)/2864642457600)*d^11*K0^2*M^4*Sqrt[19/(254541*Pi)]*u^2)/
       b^2 - (((50851*I)/245882880)*d^17*K1^2*M^4*Sqrt[19/(254541*Pi)]*u^2)/
       b^2 + (((1798267*I)/19097616384)*d^15*K1^2*M^4*Sqrt[31/(156009*Pi)]*
        u^2)/b^2 - (((277*I)/1633280)*d^5*K1^2*M^4*Sqrt[119/(40641*Pi)]*u^2)/
       b^2 - (((4445*I)/47038464)*d^3*K0^2*M^4*Sqrt[133/(36363*Pi)]*u^2)/
       b^2 - (((259*I)/94076928)*d*K0^2*M^4*Sqrt[217/(22287*Pi)]*u^2)/b^2 - 
      (((13755646741*I)/2864642457600)*d^11*K0^2*M^4*u^2)/
       (b^2*Sqrt[4836279*Pi]) + (((2566673*I)/14699520)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[4836279*Pi]) - (((727679*I)/11759616)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[4836279*Pi]) - (((204191*I)/1837440)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[4836279*Pi]) + (((90415*I)/1469952)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[4836279*Pi]) + (((1044839*I)/95488081920)*d^15*K1^2*M^4*u^2)/
       (b^2*Sqrt[4836279*Pi]) + (((26123*I)/270471168)*d^17*K1^2*M^4*u^2)/
       (b^2*Sqrt[4836279*Pi]) + (((476236549*I)/11642019840)*d^7*K0*K1*M^4*
        Sqrt[7/(690897*Pi)]*u^3)/b^2 - (((50045729*I)/2421540126720)*d^17*K0*
        K1*M^4*Sqrt[161/(30039*Pi)]*u^3)/b^2 - 
      (((3306481*I)/7761346560)*d^11*K0*K1*M^4*Sqrt[437/(11067*Pi)]*u^3)/
       b^2 - (((4402916951*I)/807180042240)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4836279*Pi]) - (((5713656743*I)/60538503168)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[4836279*Pi]) - (((56545091299*I)/302692515840)*d^5*K0*
        K1*M^4*u^3)/(b^2*Sqrt[4836279*Pi]) + 
      (((789056987*I)/2822307840)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[4836279*Pi]) - 
      (((5797234097*I)/75673128960)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[4836279*Pi]) - (((498560317*I)/37836564480)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[4836279*Pi]) - (((6125119483*I)/1210770063360)*d^13*
        K0^2*M^4*Sqrt[7/(690897*Pi)]*u^4)/b^2 - 
      (((2613789487907197*I)/31111463240073216000)*d*K0^2*M^4*
        Sqrt[17/(284487*Pi)]*u^4)/b^2 + (((2438417*I)/513146880)*d^9*K0^2*M^4*
        Sqrt[23/(210273*Pi)]*u^4)/b^2 - (((471898335043*I)/78234373324800)*
        d^11*K1^2*M^4*Sqrt[23/(210273*Pi)]*u^4)/b^2 + 
      (((247073209*I)/93136158720)*d^7*K0^2*M^4*Sqrt[31/(156009*Pi)]*u^4)/
       b^2 - (((267087883577*I)/37668401971200)*d^5*K1^2*M^4*
        Sqrt[31/(156009*Pi)]*u^4)/b^2 + (((8560862029*I)/646565068800)*d^9*
        K1^2*M^4*Sqrt[31/(156009*Pi)]*u^4)/b^2 - 
      (((6338989139833951*I)/31111463240073216000)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) - (((35653375271*I)/1210770063360)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[4836279*Pi]) - (((79282783973*I)/1210770063360)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[4836279*Pi]) - 
      (((1656122599*I)/31045386240)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) - (((6573441379*I)/1210770063360)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[4836279*Pi]) - (((3798241789*I)/4843080253440)*d^17*
        K0^2*M^4*u^4)/(b^2*Sqrt[4836279*Pi]) - 
      (((2230889775199*I)/508523426611200)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) - (((1916236438159*I)/22601041182720)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[4836279*Pi]) + 
      (((16313054608049*I)/78234373324800)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) - (((1458699709223*I)/9686160506880)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[4836279*Pi]) - 
      (((2845428398047*I)/145292407603200)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[4836279*Pi]) - (((14272425593*I)/13208400691200)*d^17*K1^2*
        M^4*u^4)/(b^2*Sqrt[4836279*Pi]) - 
      (((1187249541007*I)/113005205913600)*d^5*K0*K1*M^4*Sqrt[17/(284487*Pi)]*
        u^5)/b^2 - (((91138316149*I)/16143600844800)*d^13*K0*K1*M^4*
        Sqrt[23/(210273*Pi)]*u^5)/b^2 - 
      (((791133017435309*I)/1244458529602928640)*d^15*K0*K1*M^4*
        Sqrt[31/(156009*Pi)]*u^5)/b^2 - (((1717260658891*I)/508523426611200)*
        d*K0*K1*M^4*u^5)/(b^2*Sqrt[4836279*Pi]) - 
      (((7480722479137*I)/113005205913600)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4836279*Pi]) + (((12025819053491*I)/78234373324800)*d^7*K0*
        K1*M^4*u^5)/(b^2*Sqrt[4836279*Pi]) + 
      (((2439923745227*I)/7112215756800)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4836279*Pi]) - (((7865054583311*I)/78234373324800)*d^11*K0*
        K1*M^4*u^5)/(b^2*Sqrt[4836279*Pi]) + 
      (((5540879414615*I)/2514057635561472)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[4836279*Pi]) - (((727523750299*I)/1017046853222400)*d^17*K0*
        K1*M^4*u^5)/(b^2*Sqrt[4836279*Pi]) - 
      (((11122847443*I)/2034093706444800)*d^17*K0^2*M^4*Sqrt[17/(284487*Pi)]*
        u^6)/b^2 - (((140884285891*I)/86927081472000)*d^11*K1^2*M^4*
        Sqrt[19/(254541*Pi)]*u^6)/b^2 + (((140719289*I)/30788812800)*d^9*K1^2*
        M^4*Sqrt[23/(210273*Pi)]*u^6)/b^2 - 
      (((1816717356467933897*I)/63467385009749360640000)*d*K1^2*M^4*
        Sqrt[31/(156009*Pi)]*u^6)/b^2 - (((2102451812141*I)/4068187412889600)*
        d*K0^2*M^4*u^6)/(b^2*Sqrt[4836279*Pi]) - 
      (((14472995053427*I)/1356062470963200)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[4836279*Pi]) - (((42611088401381*I)/1356062470963200)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[4836279*Pi]) + 
      (((998683969469*I)/44705356185600)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[4836279*Pi]) + (((358333359277*I)/5689772605440)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[4836279*Pi]) - (((646878218009*I)/44705356185600)*
        d^11*K0^2*M^4*u^6)/(b^2*Sqrt[4836279*Pi]) - 
      (((177063425051*I)/7174933708800)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[4836279*Pi]) - (((14094834272371*I)/4068187412889600)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[4836279*Pi]) - 
      (((12952380555166374013*I)/63467385009749360640000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[4836279*Pi]) - (((19451467583069*I)/924588048384000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[4836279*Pi]) - 
      (((80121285451783*I)/1452924076032000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[4836279*Pi]) + (((609415510223*I)/12418154496000)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[4836279*Pi]) - 
      (((14240192226499*I)/350705811456000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[4836279*Pi]) - (((54917559281009*I)/10170468532224000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[4836279*Pi]) - 
      (((2508605119219*I)/20340937064448000)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[4836279*Pi]) - (((36395074453*I)/1232784064512000)*d*K0*K1*
        M^4*Sqrt[17/(284487*Pi)]*u^7)/b^2 - 
      (((30578484257099*I)/2905848152064000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4836279*Pi]) - (((622827828478697*I)/20340937064448000)*d^5*
        K0*K1*M^4*u^7)/(b^2*Sqrt[4836279*Pi]) + 
      (((36157098535543*I)/1564687466496000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4836279*Pi]) + (((855667660129*I)/14224431513600)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[4836279*Pi]) - 
      (((23264100249787*I)/1564687466496000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4836279*Pi]) - (((477297878651767*I)/20340937064448000)*d^13*
        K0*K1*M^4*u^7)/(b^2*Sqrt[4836279*Pi]) - 
      (((181133628541*I)/56035639296000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[4836279*Pi]) - (((24788717809*I)/467607748608000)*d^17*K0*K1*
        M^4*u^7)/(b^2*Sqrt[4836279*Pi]) + (((9051112133*I)/8128246579200)*d^9*
        K0^2*M^4*Sqrt[7/(690897*Pi)]*u^8)/b^2 - 
      (((5547226249*I)/20340937064448000)*d^17*K0^2*M^4*Sqrt[19/(254541*Pi)]*
        u^8)/b^2 - (((8538507080341439*I)/167019434236182528000)*d^15*K1^2*
        M^4*Sqrt[19/(254541*Pi)]*u^8)/b^2 - 
      (((1177350463*I)/3390156177408000)*d^17*K1^2*M^4*Sqrt[19/(254541*Pi)]*
        u^8)/b^2 - (((194522815451*I)/5811696304128000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[4836279*Pi]) - (((14144157875873*I)/13560624709632000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[4836279*Pi]) - 
      (((52546763547337*I)/13560624709632000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[4836279*Pi]) + (((618732191359*I)/284488630272000)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[4836279*Pi]) - 
      (((5079730178221*I)/3129374932992000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[4836279*Pi]) - (((40347283742387*I)/13560624709632000)*d^13*
        K0^2*M^4*u^8)/(b^2*Sqrt[4836279*Pi]) - 
      (((2408693546387*I)/5811696304128000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[4836279*Pi]) - (((4870698506299*I)/40681874128896000)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[4836279*Pi]) - 
      (((82457711744963*I)/40681874128896000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[4836279*Pi]) - (((256448106829*I)/51956416512000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[4836279*Pi]) + 
      (((13661992438813*I)/3129374932992000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[4836279*Pi]) + (((184938633547*I)/18965908684800)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[4836279*Pi]) - 
      (((8012190496957*I)/3129374932992000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[4836279*Pi]) - (((159619698428497*I)/40681874128896000)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[4836279*Pi]) + 
      (((12981068881563449*I)/30367169861124096000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[4836279*Pi]) + 
      (((45984685169505143*I)/101547816015598977024000)*d^17*K0*K1*M^4*
        Sqrt[31/(156009*Pi)]*u^9)/b^2 + (((959897779*I)/30480924672000)*d^9*
        K0*K1*M^4*Sqrt[133/(36363*Pi)]*u^9)/b^2 - 
      (((95610302311*I)/30511405596672000)*d^13*K0*K1*M^4*Sqrt[527/(9177*Pi)]*
        u^9)/b^2 - (((925052537681*I)/30511405596672000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4836279*Pi]) - (((1008652313107*I)/1452924076032000)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[4836279*Pi]) - 
      (((21334482324601*I)/10170468532224000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4836279*Pi]) + (((3419655015521*I)/2347031199744000)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[4836279*Pi]) - 
      (((2204261748673*I)/2347031199744000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4836279*Pi]) - (((638309186387*I)/2773764145152000)*d^15*K0*
        K1*M^4*u^9)/(b^2*Sqrt[4836279*Pi]) - 
      (((956306637779083*I)/57862003427691724800)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[4836279*Pi]) - (((102860551*I)/6538158342144000)*d^17*K1^2*
        M^4*Sqrt[19/(254541*Pi)]*u^10)/b^2 + 
      (((29342411039*I)/30511405596672000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[4836279*Pi]) - (((492752535929*I)/10170468532224000)*d^3*
        K0^2*M^4*u^10)/(b^2*Sqrt[4836279*Pi]) - 
      (((2163786239821*I)/10170468532224000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[4836279*Pi]) + (((39380430547*I)/335290171392000)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[4836279*Pi]) + (((84541696277*I)/213366472704000)*
        d^9*K0^2*M^4*u^10)/(b^2*Sqrt[4836279*Pi]) - 
      (((185677433573*I)/2347031199744000)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[4836279*Pi]) - (((12107849821*I)/79250404147200)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[4836279*Pi]) - 
      (((650265614837*I)/30511405596672000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[4836279*Pi]) - (((3606699403*I)/15255702798336000)*d^17*K0^2*
        M^4*u^10)/(b^2*Sqrt[4836279*Pi]) - 
      (((712606155577*I)/91534216790016000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[4836279*Pi]) - (((8333735191267*I)/91534216790016000)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[4836279*Pi]) - 
      (((3706492651907*I)/18306843358003200)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[4836279*Pi]) + (((385468300687*I)/2347031199744000)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[4836279*Pi]) + 
      (((285028688909*I)/640099418112000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[4836279*Pi]) - (((689024689613*I)/7041093599232000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[4836279*Pi]) - 
      (((482003168327*I)/2615263336857600)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[4836279*Pi]) - (((2358768871421*I)/91534216790016000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[4836279*Pi]) + 
      (((171841023862664837*I)/2208664998339277750272000)*d^17*K0*K1*M^4*
        Sqrt[31/(156009*Pi)]*u^11)/b^2 - (((248357507*I)/286044427468800)*d*
        K0*K1*M^4*u^11)/(b^2*Sqrt[4836279*Pi]) - 
      (((18788041399*I)/817269792768000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4836279*Pi]) - (((203385146291*I)/2860444274688000)*d^5*K0*
        K1*M^4*u^11)/(b^2*Sqrt[4836279*Pi]) + 
      (((14967521*I)/327431808000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4836279*Pi]) + (((5733673163*I)/40006213632000)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[4836279*Pi]) - (((12157915277*I)/440068349952000)*
        d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[4836279*Pi]) - 
      (((83152355281*I)/1430222137344000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4836279*Pi]) - (((23436580291*I)/2860444274688000)*d^15*K0*
        K1*M^4*u^11)/(b^2*Sqrt[4836279*Pi]) - 
      (((24771587127988091*I)/9816288881507901112320)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[4836279*Pi]) + (((23311469*I)/40006213632000)*d^9*K1^2*M^4*
        Sqrt[19/(254541*Pi)]*u^12)/b^2 + (((10294717*I)/65381583421440)*d*
        K0^2*M^4*u^12)/(b^2*Sqrt[4836279*Pi]) - 
      (((2094870823*I)/1430222137344000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[4836279*Pi]) - (((6226619537*I)/1144177709875200)*d^5*K0^2*
        M^4*u^12)/(b^2*Sqrt[4836279*Pi]) + (((460749229*I)/146689449984000)*
        d^7*K0^2*M^4*u^12)/(b^2*Sqrt[4836279*Pi]) + 
      (((56682383*I)/5715173376000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[4836279*Pi]) - (((376323799*I)/220034174976000)*d^11*K0^2*
        M^4*u^12)/(b^2*Sqrt[4836279*Pi]) - (((297988637*I)/74297253888000)*
        d^13*K0^2*M^4*u^12)/(b^2*Sqrt[4836279*Pi]) - 
      (((114144397*I)/197272018944000)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[4836279*Pi]) - (((113521477*I)/11441777098752000)*d^17*K0^2*
        M^4*u^12)/(b^2*Sqrt[4836279*Pi]) - (((147618857*I)/476740712448000)*d*
        K1^2*M^4*u^12)/(b^2*Sqrt[4836279*Pi]) - 
      (((10132390819*I)/5720888549376000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[4836279*Pi]) - (((75127831*I)/15891357081600)*d^5*K1^2*M^4*
        u^12)/(b^2*Sqrt[4836279*Pi]) + (((53175179*I)/18336181248000)*d^7*
        K1^2*M^4*u^12)/(b^2*Sqrt[4836279*Pi]) - 
      (((8002703*I)/4191127142400)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[4836279*Pi]) - (((13085644367*I)/2860444274688000)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[4836279*Pi]) - (((1907208557*I)/2860444274688000)*
        d^15*K1^2*M^4*u^12)/(b^2*Sqrt[4836279*Pi]) - 
      (((13737083*I)/1144177709875200)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[4836279*Pi]) + (((307001*I)/3636928512000)*d^9*K0*K1*M^4*
        Sqrt[31/(156009*Pi)]*u^13)/b^2 - (((37638407*I)/2860444274688000)*d*
        K0*K1*M^4*u^13)/(b^2*Sqrt[4836279*Pi]) - 
      (((2189698949*I)/5720888549376000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[4836279*Pi]) - (((1406654993*I)/1144177709875200)*d^5*K0*K1*
        M^4*u^13)/(b^2*Sqrt[4836279*Pi]) + (((92319529*I)/146689449984000)*
        d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[4836279*Pi]) - 
      (((169100123*I)/440068349952000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[4836279*Pi]) - (((6106503551*I)/5720888549376000)*d^13*K0*K1*
        M^4*u^13)/(b^2*Sqrt[4836279*Pi]) - (((11676523*I)/70628253696000)*
        d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[4836279*Pi]) - 
      (((2433017*I)/635654283264000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[4836279*Pi]) - (((13200081373*I)/47455082565540249600)*d^3*
        K0^2*M^4*Sqrt[17/(284487*Pi)]*u^14)/b^2 - 
      (((79283*I)/163453958553600)*d^15*K0^2*M^4*Sqrt[19/(254541*Pi)]*u^14)/
       b^2 + (((34919*I)/29337889996800)*d^7*K1^2*M^4*Sqrt[19/(254541*Pi)]*
        u^14)/b^2 - (((16406947*I)/5720888549376000)*d^5*K1^2*M^4*
        Sqrt[23/(210273*Pi)]*u^14)/b^2 - 
      (((27799324488863*I)/6162569749830574080000)*d^11*K0^2*M^4*
        Sqrt[31/(156009*Pi)]*u^14)/b^2 + (((17581*I)/40006213632000)*d^9*K1^2*
        M^4*Sqrt[323/(14973*Pi)]*u^14)/b^2 + 
      (((657011*I)/228835541975040)*d*K0^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) - 
      (((6596902993711*I)/372861363014959104000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[4836279*Pi]) - (((335494189*I)/5720888549376000)*d^5*K0^2*
        M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + (((26479*I)/1086588518400)*d^7*
        K0^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) + 
      (((1738969*I)/13335404544000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[4836279*Pi]) + (((35188555757209*I)/280116806810480640000)*
        d^11*K0^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) - 
      (((302451647*I)/5720888549376000)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[4836279*Pi]) - (((11183*I)/40863489638400)*d^17*K0^2*M^4*
        u^14)/(b^2*Sqrt[4836279*Pi]) - (((25050239*I)/5720888549376000)*d*
        K1^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) - 
      (((866969*I)/74297253888000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[4836279*Pi]) - (((568433*I)/40006213632000)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[4836279*Pi]) - (((330189943*I)/5720888549376000)*d^13*
        K1^2*M^4*u^14)/(b^2*Sqrt[4836279*Pi]) - 
      (((19658393*I)/1906962849792000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[4836279*Pi]) - (((6689*I)/21188476108800)*d^17*K1^2*M^4*
        u^14)/(b^2*Sqrt[4836279*Pi]) - (((47809*I)/153238086144000)*d^3*K0*K1*
        M^4*Sqrt[7/(690897*Pi)]*u^15)/b^2 - 
      (((863*I)/82512815616000)*d^11*K0*K1*M^4*Sqrt[17/(284487*Pi)]*u^15)/
       b^2 - (((574459*I)/1072666603008000)*d^5*K0*K1*M^4*
        Sqrt[19/(254541*Pi)]*u^15)/b^2 - (((1655551*I)/8710052816424960)*d^13*
        K0*K1*M^4*Sqrt[31/(156009*Pi)]*u^15)/b^2 - 
      (((2131*I)/39728392704000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[4836279*Pi]) + 
      (((144047*I)/82512815616000)*d^7*K0*K1*M^4*u^15)/
       (b^2*Sqrt[4836279*Pi]) + (((167479*I)/7501165056000)*d^9*K0*K1*M^4*
        u^15)/(b^2*Sqrt[4836279*Pi]) - (((3600679*I)/1046881348128000)*d^13*
        K0*K1*M^4*u^15)/(b^2*Sqrt[4836279*Pi]) - 
      (((82301*I)/39728392704000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[4836279*Pi]) - (((1409*I)/17877776716800)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[4836279*Pi]) - (((3499*I)/76619043072000)*d^13*K0^2*
        M^4*Sqrt[7/(690897*Pi)]*u^16)/b^2 - 
      (((103*I)/1430222137344000)*d*K0^2*M^4*Sqrt[17/(284487*Pi)]*u^16)/b^2 - 
      (((41*I)/1645890554880000)*d*K1^2*M^4*Sqrt[17/(284487*Pi)]*u^16)/b^2 - 
      (((432149*I)/30034664884224000)*d^5*K0^2*M^4*Sqrt[19/(254541*Pi)]*u^16)/
       b^2 - (((7963*I)/15952477685760000)*d^7*K0^2*M^4*Sqrt[19/(254541*Pi)]*
        u^16)/b^2 + (((335471*I)/290335093880832000)*d^15*K1^2*M^4*
        Sqrt[31/(156009*Pi)]*u^16)/b^2 - (((52331*I)/1072666603008000)*d^3*
        K0^2*M^4*u^16)/(b^2*Sqrt[4836279*Pi]) - 
      (((491*I)/303380453376000)*d^5*K0^2*M^4*u^16)/(b^2*Sqrt[4836279*Pi]) - 
      (((3596249*I)/47857433057280000)*d^7*K0^2*M^4*u^16)/
       (b^2*Sqrt[4836279*Pi]) + (((10009*I)/15002330112000)*d^9*K0^2*M^4*
        u^16)/(b^2*Sqrt[4836279*Pi]) + (((2711*I)/16502563123200)*d^11*K0^2*
        M^4*u^16)/(b^2*Sqrt[4836279*Pi]) - (((34939*I)/357555534336000)*d^15*
        K0^2*M^4*u^16)/(b^2*Sqrt[4836279*Pi]) - 
      (((421*I)/95348142489600)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[4836279*Pi]) - 
      (((174773*I)/207382209914880000)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[4836279*Pi]) - (((55751*I)/1072666603008000)*d^3*K1^2*M^4*
        u^16)/(b^2*Sqrt[4836279*Pi]) - (((2287*I)/7661904307200)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[4836279*Pi]) - (((8243*I)/82512815616000)*d^7*K1^2*
        M^4*u^16)/(b^2*Sqrt[4836279*Pi]) + (((10909*I)/15002330112000)*d^9*
        K1^2*M^4*u^16)/(b^2*Sqrt[4836279*Pi]) + 
      (((3107*I)/16502563123200)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[4836279*Pi]) - 
      (((26833*I)/76619043072000)*d^13*K1^2*M^4*u^16)/
       (b^2*Sqrt[4836279*Pi]) - (((3225913*I)/22333468760064000)*d^15*K1^2*
        M^4*u^16)/(b^2*Sqrt[4836279*Pi]) - (((43*I)/8668012953600)*d^17*K1^2*
        M^4*u^16)/(b^2*Sqrt[4836279*Pi]) - ((I/130972723200)*d^5*K0*K1*M^4*
        Sqrt[7/(690897*Pi)]*u^17)/b^2 + ((I/130972723200)*d^7*K0*K1*M^4*
        Sqrt[7/(690897*Pi)]*u^17)/b^2 - ((I/2979629452800)*d^3*K0*K1*M^4*
        Sqrt[19/(254541*Pi)]*u^17)/b^2 - ((I/11918517811200)*d*K0*K1*M^4*
        u^17)/(b^2*Sqrt[4836279*Pi]) + ((I/154785945600)*d^5*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4836279*Pi]) - ((I/11906611200)*d^7*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4836279*Pi]) + ((I/8334627840)*d^9*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4836279*Pi]) + ((I/20836569600)*d^11*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4836279*Pi]) - ((I/16371590400)*d^13*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4836279*Pi]) - ((I/45840453120)*d^15*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4836279*Pi]) - ((I/916809062400)*d^17*K0*K1*M^4*u^17)/
       (b^2*Sqrt[4836279*Pi]))/Pi}, 11, 15, 1], 
  SeriesData[p, 0, {((((26977*I)/267264)*d^7*K1^2*M^5*Sqrt[Pi/4836279]*u^3)/
       b^3 - (((90259*I)/1336320)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*u^3)/b^3 - 
      (((61321*I)/668160)*d^13*K1^2*M^5*Sqrt[Pi/4836279]*u^3)/b^3 + 
      (((7*I)/475136)*d*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((413*I)/1425408)*d^3*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((371*I)/475136)*d^5*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((325*I)/475136)*d^7*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((715*I)/475136)*d^9*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((91*I)/1425408)*d^15*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((53*I)/167040)*d*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((2809*I)/445440)*d^3*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((3869*I)/222720)*d^5*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((689*I)/445440)*d^15*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((91*I)/475136)*d^13*K0^2*M^5*Sqrt[(21*Pi)/230299]*u^3)/b^3 + 
      (((689*I)/66816)*d^9*K1^2*M^5*Sqrt[(23*Pi)/210273]*u^3)/b^3 + 
      (((13*I)/475136)*d^11*K0^2*M^5*Sqrt[(119*Pi)/40641]*u^3)/b^3 + 
      (((21444751*I)/256573440)*d^7*K0*K1*M^5*Sqrt[Pi/4836279]*u^4)/b^3 - 
      (((52487159*I)/940769280)*d^11*K0*K1*M^5*Sqrt[Pi/4836279]*u^4)/b^3 - 
      (((72167999*I)/940769280)*d^13*K0*K1*M^5*Sqrt[Pi/4836279]*u^4)/b^3 - 
      (((148721*I)/564461568)*d*K0*K1*M^5*Sqrt[(7*Pi)/690897]*u^4)/b^3 - 
      (((8171725*I)/564461568)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/690897]*u^4)/b^3 - 
      (((3675967*I)/2822307840)*d^15*K0*K1*M^5*Sqrt[(7*Pi)/690897]*u^4)/b^3 - 
      (((643303*I)/2822307840)*d^3*K0*K1*M^5*Sqrt[(161*Pi)/30039]*u^4)/b^3 + 
      (((25975*I)/51314688)*d^9*K0*K1*M^5*Sqrt[(391*Pi)/12369]*u^4)/b^3 - 
      (((2487619*I)/5644615680)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 + 
      (((10268263*I)/513146880)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((25048319*I)/1881538560)*d^11*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((33465247*I)/1881538560)*d^13*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((11839297*I)/5644615680)*d^15*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((28639981*I)/84669235200)*d*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((381186539*I)/16933847040)*d^5*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 + 
      (((499379317*I)/10776084480)*d^9*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((133177771*I)/14817116160)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((1584055009*I)/84669235200)*d^13*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((108445453*I)/42334617600)*d^15*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((658357*I)/194641920)*d^5*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^5)/b^3 + 
      (((3371651*I)/513146880)*d^9*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^5)/b^3 + 
      (((441341*I)/598671360)*d^7*K1^2*M^5*Sqrt[(19*Pi)/254541]*u^5)/b^3 - 
      (((1559*I)/38928384)*d^3*K0^2*M^5*Sqrt[(217*Pi)/22287]*u^5)/b^3 - 
      (((153276631*I)/21167308800)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[4836279]*b^3) - (((494928607*I)/84669235200)*d^3*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^6)/b^3 - (((306832063*I)/21167308800)*d^5*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^6)/b^3 + (((231543589*I)/17960140800)*d^7*K0*
        K1*M^5*Sqrt[Pi/4836279]*u^6)/b^3 + (((84300299*I)/2993356800)*d^9*K0*
        K1*M^5*Sqrt[Pi/4836279]*u^6)/b^3 - (((4373338223*I)/592684646400)*
        d^11*K0*K1*M^5*Sqrt[Pi/4836279]*u^6)/b^3 - 
      (((15152387*I)/1322956800)*d^13*K0*K1*M^5*Sqrt[Pi/4836279]*u^6)/b^3 - 
      (((920749853*I)/592684646400)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*u^6)/
       b^3 - (((68347*I)/1459814400)*d*K0*K1*M^5*Sqrt[(7*Pi)/690897]*u^6)/
       b^3 - (((59898911*I)/677353881600)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^7)/
       b^3 + (((63411083*I)/20525875200)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^7)/
       b^3 + (((1183238423*I)/431043379200)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*
        u^7)/b^3 - (((769532233*I)/4741477171200)*d^15*K0^2*M^5*
        Sqrt[Pi/4836279]*u^7)/b^3 + (((11442437*I)/219512832000)*d*K1^2*M^5*
        Sqrt[Pi/4836279]*u^7)/b^3 - (((137921803*I)/107760844800)*d^7*K1^2*
        M^5*Sqrt[Pi/4836279]*u^7)/b^3 + (((120527423*I)/46183219200)*d^9*K1^2*
        M^5*Sqrt[Pi/4836279]*u^7)/b^3 + (((7676322623*I)/17780539392000)*d^11*
        K1^2*M^5*Sqrt[Pi/4836279]*u^7)/b^3 - 
      (((17319321661*I)/17780539392000)*d^13*K1^2*M^5*Sqrt[Pi/4836279]*u^7)/
       b^3 - (((981671*I)/2018508800)*d^11*K0^2*M^5*Sqrt[(3*Pi)/1612093]*u^7)/
       b^3 - (((23366887*I)/135470776320)*d^3*K0^2*M^5*Sqrt[(7*Pi)/690897]*
        u^7)/b^3 - (((62401807*I)/5926846464000)*d^15*K1^2*M^5*
        Sqrt[(17*Pi)/284487]*u^7)/b^3 - (((83891*I)/8362393600)*d^13*K0^2*M^5*
        Sqrt[(119*Pi)/40641]*u^7)/b^3 - (((8777291*I)/677353881600)*d^5*K0^2*
        M^5*Sqrt[(133*Pi)/36363]*u^7)/b^3 - 
      (((13563593*I)/5926846464000)*d^5*K1^2*M^5*Sqrt[(437*Pi)/11067]*u^7)/
       b^3 + (((69362803*I)/204374016000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[4836279]*b^3) - (((95352361*I)/5926846464000)*d*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^8)/b^3 - (((1312794331*I)/11853692928000)*d^3*K0*
        K1*M^5*Sqrt[Pi/4836279]*u^8)/b^3 - (((102726643*I)/2963423232000)*d^5*
        K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/b^3 + 
      (((5033381*I)/43104337920)*d^7*K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/b^3 + 
      (((61538579*I)/323282534400)*d^9*K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/b^3 + 
      (((63099611*I)/3232825344000)*d^11*K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/
       b^3 - (((3658591*I)/28864512000)*d^13*K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/
       b^3 - (((41372053*I)/1077608448000)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^8)/b^3 - (((77740549*I)/5926846464000)*d*K0^2*M^5*Sqrt[Pi/4836279]*
        u^9)/b^3 + (((3195053*I)/25546752000)*d^5*K0^2*M^5*Sqrt[Pi/4836279]*
        u^9)/b^3 + (((5558443*I)/71840563200)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*
        u^9)/b^3 - (((54978949*I)/323282534400)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*
        u^9)/b^3 + (((15818513*I)/11853692928000)*d^15*K0^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 - (((5420171*I)/17780539392000)*d^5*K1^2*
        M^5*Sqrt[Pi/4836279]*u^9)/b^3 - (((686510767*I)/3232825344000)*d^7*
        K1^2*M^5*Sqrt[Pi/4836279]*u^9)/b^3 - 
      (((25682633*I)/404103168000)*d^9*K1^2*M^5*Sqrt[Pi/4836279]*u^9)/b^3 + 
      (((3043322083*I)/35561078784000)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*u^9)/
       b^3 + (((958678337*I)/17780539392000)*d^13*K1^2*M^5*Sqrt[Pi/4836279]*
        u^9)/b^3 + (((39861191*I)/11853692928000)*d^15*K1^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 + (((9705841*I)/5080154112000)*d^11*K0^2*
        M^5*Sqrt[(7*Pi)/690897]*u^9)/b^3 - (((45405667*I)/11853692928000)*d^3*
        K0^2*M^5*Sqrt[(17*Pi)/284487]*u^9)/b^3 + 
      (((8577659*I)/8890269696000)*d*K1^2*M^5*Sqrt[(17*Pi)/284487]*u^9)/b^3 + 
      (((12041651*I)/8890269696000)*d^13*K0^2*M^5*Sqrt[(23*Pi)/210273]*u^9)/
       b^3 + (((4158987341*I)/35561078784000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4836279]*b^3) - (((177143*I)/1111283712000)*d*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^10)/b^3 + (((27689773*I)/1481711616000)*d^3*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^10)/b^3 - (((3099743*I)/57729024000)*d^7*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^10)/b^3 - (((10831487*I)/101025792000)*d^9*K0*
        K1*M^5*Sqrt[Pi/4836279]*u^10)/b^3 + 
      (((55931987*I)/1481711616000)*d^11*K0*K1*M^5*Sqrt[Pi/4836279]*u^10)/
       b^3 + (((14444963*I)/370427904000)*d^13*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^10)/b^3 + (((2193061*I)/635019264000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^10)/b^3 + (((743059*I)/370427904000)*d^5*K0*K1*M^5*
        Sqrt[(31*Pi)/156009]*u^10)/b^3 + (((23504903*I)/1778053939200)*d^5*
        K0^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 - 
      (((1424671*I)/202051584000)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 + 
      (((19268009*I)/4445134848000)*d^11*K0^2*M^5*Sqrt[Pi/4836279]*u^11)/
       b^3 + (((243169*I)/555641856000)*d^15*K0^2*M^5*Sqrt[Pi/4836279]*u^11)/
       b^3 + (((12387929*I)/8890269696000)*d*K1^2*M^5*Sqrt[Pi/4836279]*u^11)/
       b^3 + (((39876409*I)/26670809088000)*d^5*K1^2*M^5*Sqrt[Pi/4836279]*
        u^11)/b^3 - (((32855513*I)/2424619008000)*d^9*K1^2*M^5*
        Sqrt[Pi/4836279]*u^11)/b^3 + (((2177983*I)/404103168000)*d^11*K1^2*
        M^5*Sqrt[Pi/4836279]*u^11)/b^3 + (((1564261*I)/269402112000)*d^13*
        K1^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 + 
      (((163321*I)/303077376000)*d^15*K1^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 - 
      (((32887*I)/38486016000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/284487]*u^11)/b^3 + 
      (((2190583*I)/8890269696000)*d^13*K0^2*M^5*Sqrt[(19*Pi)/254541]*u^11)/
       b^3 - (((977*I)/4445134848000)*d^3*K0^2*M^5*Sqrt[(23*Pi)/210273]*u^11)/
       b^3 - (((104243*I)/2963423232000)*d*K0^2*M^5*Sqrt[(31*Pi)/156009]*
        u^11)/b^3 - (((149*I)/2985984000)*d^7*K1^2*M^5*Sqrt[(133*Pi)/36363]*
        u^11)/b^3 + (((74197463*I)/13335404544000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[4836279]*b^3) + (((373441*I)/333385113600)*d^3*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^12)/b^3 + (((2832131*I)/952528896000)*d^5*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^12)/b^3 - (((837127*I)/303077376000)*d^7*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^12)/b^3 - (((3354613*I)/606154752000)*d^9*K0*
        K1*M^5*Sqrt[Pi/4836279]*u^12)/b^3 + 
      (((124891*I)/666770227200)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*u^12)/b^3 + 
      (((162263*I)/1333540454400)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/284487]*u^12)/
       b^3 + (((10361*I)/166692556800)*d^11*K0*K1*M^5*Sqrt[(31*Pi)/156009]*
        u^12)/b^3 + (((23*I)/444513484800)*d*K0*K1*M^5*Sqrt[(391*Pi)/12369]*
        u^12)/b^3 - (((2353*I)/74085580800)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/
       b^3 + (((5329*I)/19160064000)*d^5*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/
       b^3 - (((1451*I)/5772902400)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 - 
      (((41141*I)/101025792000)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 + 
      (((980779*I)/6667702272000)*d^11*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 + 
      (((487*I)/38101155840)*d^15*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 + 
      (((73*I)/1796256000)*d*K1^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 + 
      (((1772389*I)/10001553408000)*d^5*K1^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 - 
      (((327071*I)/1818464256000)*d^7*K1^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 + 
      (((3397907*I)/20003106816000)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*u^13)/
       b^3 + (((1697557*I)/10001553408000)*d^13*K1^2*M^5*Sqrt[Pi/4836279]*
        u^13)/b^3 + (((13633*I)/952528896000)*d^15*K1^2*M^5*Sqrt[Pi/4836279]*
        u^13)/b^3 + (((263*I)/33338511360)*d^13*K0^2*M^5*Sqrt[(19*Pi)/254541]*
        u^13)/b^3 - (((11093*I)/454616064000)*d^9*K1^2*M^5*
        Sqrt[(19*Pi)/254541]*u^13)/b^3 + (((1469*I)/444513484800)*d^3*K0^2*
        M^5*Sqrt[(31*Pi)/156009]*u^13)/b^3 + 
      (((1434509*I)/20003106816000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[4836279]*b^3) + (((71*I)/61737984000)*d*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^14)/b^3 + (((109223*I)/5000776704000)*d^3*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^14)/b^3 + (((8161*I)/142879334400)*d^5*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^14)/b^3 - (((733*I)/12989030400)*d^7*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^14)/b^3 + (((189953*I)/5000776704000)*d^13*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^14)/b^3 + (((701*I)/238132224000)*d^15*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^14)/b^3 - (((2881*I)/454616064000)*d^9*K0*K1*
        M^5*Sqrt[(17*Pi)/284487]*u^14)/b^3 + 
      (((11351*I)/5000776704000)*d^11*K0*K1*M^5*Sqrt[(19*Pi)/254541]*u^14)/
       b^3 + ((I/19844352000)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((3341*I)/1250194176000)*d^5*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 - 
      (((169*I)/56827008000)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 - 
      (((533*I)/113654016000)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((689*I)/312548544000)*d^11*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((1979*I)/1250194176000)*d^13*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((3523*I)/1250194176000)*d^5*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 - 
      (((13*I)/4059072000)*d^7*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 - 
      (((559*I)/113654016000)*d^9*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((1469*I)/625097088000)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      ((I/8681904000)*d^15*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      ((I/208365696000)*d^15*K0^2*M^5*Sqrt[(23*Pi)/210273]*u^15)/b^3 + 
      ((I/416731392000)*d*K1^2*M^5*Sqrt[(23*Pi)/210273]*u^15)/b^3 + 
      (((67*I)/1250194176000)*d^13*K1^2*M^5*Sqrt[(31*Pi)/156009]*u^15)/b^3 + 
      (((163*I)/156274272000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[4836279]*b^3) + (((701*I)/625097088000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[4836279]*b^3) + ((I/104182848000)*d*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^16)/b^3 + (((13*I)/44649792000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^16)/b^3 - (((13*I)/28413504000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^16)/b^3 - (((13*I)/28413504000)*d^9*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^16)/b^3 + (((13*I)/44649792000)*d^11*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^16)/b^3 + ((I/104182848000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^16)/b^3 + ((I/44649792000)*d^3*K0*K1*M^5*
        Sqrt[(7*Pi)/690897]*u^16)/b^3 + ((I/44649792000)*d^13*K0*K1*M^5*
        Sqrt[(7*Pi)/690897]*u^16)/b^3)/Pi, 0, 
    ((((26977*I)/89088)*d^7*K1*M^5*Sqrt[Pi/4836279]*u)/(b^3*E^u) - 
      (((90259*I)/445440)*d^11*K1*M^5*Sqrt[Pi/4836279]*u)/(b^3*E^u) - 
      (((61321*I)/222720)*d^13*K1*M^5*Sqrt[Pi/4836279]*u)/(b^3*E^u) - 
      (((53*I)/55680)*d*K1*M^5*Sqrt[(7*Pi)/690897]*u)/(b^3*E^u) - 
      (((2809*I)/148480)*d^3*K1*M^5*Sqrt[(7*Pi)/690897]*u)/(b^3*E^u) - 
      (((3869*I)/74240)*d^5*K1*M^5*Sqrt[(7*Pi)/690897]*u)/(b^3*E^u) - 
      (((689*I)/148480)*d^15*K1*M^5*Sqrt[(7*Pi)/690897]*u)/(b^3*E^u) + 
      (((689*I)/22272)*d^9*K1*M^5*Sqrt[(23*Pi)/210273]*u)/(b^3*E^u) + 
      (((51419*I)/356352)*d^7*K0*M^5*Sqrt[Pi/4836279]*u^2)/(b^3*E^u) + 
      (((121199*I)/356352)*d^9*K0*M^5*Sqrt[Pi/4836279]*u^2)/(b^3*E^u) - 
      (((234637*I)/1781760)*d^13*K0*M^5*Sqrt[Pi/4836279]*u^2)/(b^3*E^u) + 
      (((26977*I)/89088)*d^7*K1*M^5*Sqrt[Pi/4836279]*u^2)/(b^3*E^u) - 
      (((90259*I)/445440)*d^11*K1*M^5*Sqrt[Pi/4836279]*u^2)/(b^3*E^u) - 
      (((61321*I)/222720)*d^13*K1*M^5*Sqrt[Pi/4836279]*u^2)/(b^3*E^u) - 
      (((809*I)/1781760)*d*K0*M^5*Sqrt[(7*Pi)/690897]*u^2)/(b^3*E^u) - 
      (((16087*I)/1781760)*d^3*K0*M^5*Sqrt[(7*Pi)/690897]*u^2)/(b^3*E^u) - 
      (((24557*I)/1781760)*d^11*K0*M^5*Sqrt[(7*Pi)/690897]*u^2)/(b^3*E^u) - 
      (((793*I)/356352)*d^15*K0*M^5*Sqrt[(7*Pi)/690897]*u^2)/(b^3*E^u) - 
      (((53*I)/55680)*d*K1*M^5*Sqrt[(7*Pi)/690897]*u^2)/(b^3*E^u) - 
      (((2809*I)/148480)*d^3*K1*M^5*Sqrt[(7*Pi)/690897]*u^2)/(b^3*E^u) - 
      (((3869*I)/74240)*d^5*K1*M^5*Sqrt[(7*Pi)/690897]*u^2)/(b^3*E^u) - 
      (((689*I)/148480)*d^15*K1*M^5*Sqrt[(7*Pi)/690897]*u^2)/(b^3*E^u) + 
      (((689*I)/22272)*d^9*K1*M^5*Sqrt[(23*Pi)/210273]*u^2)/(b^3*E^u) - 
      (((159*I)/593920)*d^5*K0*M^5*Sqrt[(651*Pi)/7429]*u^2)/(b^3*E^u) + 
      (((51419*I)/356352)*d^7*K0*M^5*Sqrt[Pi/4836279]*u^3)/(b^3*E^u) + 
      (((121199*I)/356352)*d^9*K0*M^5*Sqrt[Pi/4836279]*u^3)/(b^3*E^u) - 
      (((234637*I)/1781760)*d^13*K0*M^5*Sqrt[Pi/4836279]*u^3)/(b^3*E^u) - 
      (((284149*I)/70557696)*d*K1*M^5*Sqrt[Pi/4836279]*u^3)/(b^3*E^u) - 
      (((570899621*I)/7055769600)*d^3*K1*M^5*Sqrt[Pi/4836279]*u^3)/
       (b^3*E^u) - (((801629767*I)/3527884800)*d^5*K1*M^5*Sqrt[Pi/4836279]*
        u^3)/(b^3*E^u) + (((811188409*I)/4490035200)*d^7*K1*M^5*
        Sqrt[Pi/4836279]*u^3)/(b^3*E^u) + (((50213579*I)/112250880)*d^9*K1*
        M^5*Sqrt[Pi/4836279]*u^3)/(b^3*E^u) - 
      (((659706853*I)/5487820800)*d^11*K1*M^5*Sqrt[Pi/4836279]*u^3)/
       (b^3*E^u) - (((8205041*I)/47038464)*d^13*K1*M^5*Sqrt[Pi/4836279]*u^3)/
       (b^3*E^u) - (((149482021*I)/7055769600)*d^15*K1*M^5*Sqrt[Pi/4836279]*
        u^3)/(b^3*E^u) - (((9422053*I)/23519232)*d^9*K1^2*M^5*
        Sqrt[Pi/4836279]*u^3)/b^3 - (((1126645*I)/23519232)*d^11*K1^2*M^5*
        Sqrt[Pi/4836279]*u^3)/b^3 + (((2562859*I)/13066240)*d^13*K1^2*M^5*
        Sqrt[Pi/4836279]*u^3)/b^3 + (((127569*I)/13066240)*d^15*K1^2*M^5*
        Sqrt[(3*Pi)/1612093]*u^3)/b^3 - (((809*I)/1781760)*d*K0*M^5*
        Sqrt[(7*Pi)/690897]*u^3)/(b^3*E^u) - 
      (((16087*I)/1781760)*d^3*K0*M^5*Sqrt[(7*Pi)/690897]*u^3)/(b^3*E^u) - 
      (((24557*I)/1781760)*d^11*K0*M^5*Sqrt[(7*Pi)/690897]*u^3)/(b^3*E^u) - 
      (((793*I)/356352)*d^15*K0*M^5*Sqrt[(7*Pi)/690897]*u^3)/(b^3*E^u) - 
      (((39739*I)/376307712)*d*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((308735*I)/47038464)*d^5*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((2515045*I)/188153856)*d^9*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((1979*I)/367488)*d^13*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((62489*I)/94076928)*d^15*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((4585*I)/376307712)*d^17*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((787*I)/23519232)*d*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((121897*I)/39198720)*d^3*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((857111*I)/117596160)*d^7*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((1157*I)/3266560)*d^17*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((94909*I)/13066240)*d^5*K1^2*M^5*Sqrt[(21*Pi)/230299]*u^3)/b^3 - 
      (((16289*I)/94076928)*d^11*K0^2*M^5*Sqrt[(119*Pi)/40641]*u^3)/b^3 + 
      (((22175*I)/94076928)*d^7*K0^2*M^5*Sqrt[(133*Pi)/36363]*u^3)/b^3 - 
      (((8981*I)/94076928)*d^3*K0^2*M^5*Sqrt[(161*Pi)/30039]*u^3)/b^3 - 
      (((159*I)/593920)*d^5*K0*M^5*Sqrt[(651*Pi)/7429]*u^3)/(b^3*E^u) - 
      (((2626957*I)/1411153920)*d*K0*M^5*Sqrt[Pi/4836279]*u^4)/(b^3*E^u) - 
      (((251472103*I)/7055769600)*d^3*K0*M^5*Sqrt[Pi/4836279]*u^4)/
       (b^3*E^u) + (((368900117*I)/4490035200)*d^7*K0*M^5*Sqrt[Pi/4836279]*
        u^4)/(b^3*E^u) + (((5639569*I)/30965760)*d^9*K0*M^5*Sqrt[Pi/4836279]*
        u^4)/(b^3*E^u) - (((875403737*I)/16463462400)*d^11*K0*M^5*
        Sqrt[Pi/4836279]*u^4)/(b^3*E^u) - (((33367841*I)/470384640)*d^13*K0*
        M^5*Sqrt[Pi/4836279]*u^4)/(b^3*E^u) - 
      (((500771*I)/352788480)*d*K1*M^5*Sqrt[Pi/4836279]*u^4)/(b^3*E^u) - 
      (((214873181*I)/7055769600)*d^3*K1*M^5*Sqrt[Pi/4836279]*u^4)/
       (b^3*E^u) - (((331253707*I)/3527884800)*d^5*K1*M^5*Sqrt[Pi/4836279]*
        u^4)/(b^3*E^u) + (((275212129*I)/4490035200)*d^7*K1*M^5*
        Sqrt[Pi/4836279]*u^4)/(b^3*E^u) + (((1345097*I)/7015680)*d^9*K1*M^5*
        Sqrt[Pi/4836279]*u^4)/(b^3*E^u) - (((74890751*I)/1829273600)*d^11*K1*
        M^5*Sqrt[Pi/4836279]*u^4)/(b^3*E^u) - 
      (((17954729*I)/235192320)*d^13*K1*M^5*Sqrt[Pi/4836279]*u^4)/(b^3*E^u) - 
      (((70357261*I)/7055769600)*d^15*K1*M^5*Sqrt[Pi/4836279]*u^4)/
       (b^3*E^u) - (((9423833149*I)/3228720168960)*d*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^4)/b^3 - (((13224899659*I)/302692515840)*d^3*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^4)/b^3 - (((103831916759*I)/2421540126720)*d^5*
        K0*K1*M^5*Sqrt[Pi/4836279]*u^4)/b^3 + 
      (((295610831*I)/1605795840)*d^7*K0*K1*M^5*Sqrt[Pi/4836279]*u^4)/b^3 - 
      (((2265083*I)/752615424)*d^9*K0*K1*M^5*Sqrt[Pi/4836279]*u^4)/b^3 - 
      (((86795593*I)/646778880)*d^11*K0*K1*M^5*Sqrt[Pi/4836279]*u^4)/b^3 + 
      (((17359368553*I)/484308025344)*d^13*K0*K1*M^5*Sqrt[Pi/4836279]*u^4)/
       b^3 + (((5417311967*I)/605385031680)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^4)/b^3 - (((605443445*I)/1937232101376)*d^17*K0*K1*M^5*
        Sqrt[(7*Pi)/690897]*u^4)/b^3 - (((34970623*I)/7055769600)*d^5*K0*M^5*
        Sqrt[(19*Pi)/254541]*u^4)/(b^3*E^u) - 
      (((2607691*I)/7055769600)*d^15*K0*M^5*Sqrt[(23*Pi)/210273]*u^4)/
       (b^3*E^u) - (((104399891*I)/3527884800)*d^5*K0*M^5*Sqrt[Pi/4836279]*
        u^5)/(b^3*E^u) + (((25806413*I)/1122508800)*d^7*K0*M^5*
        Sqrt[Pi/4836279]*u^5)/(b^3*E^u) + (((26454259*I)/449003520)*d^9*K0*
        M^5*Sqrt[Pi/4836279]*u^5)/(b^3*E^u) - 
      (((7301801*I)/514483200)*d^11*K0*M^5*Sqrt[Pi/4836279]*u^5)/(b^3*E^u) - 
      (((5563223*I)/235192320)*d^13*K0*M^5*Sqrt[Pi/4836279]*u^5)/(b^3*E^u) - 
      (((5486387*I)/1763942400)*d^15*K0*M^5*Sqrt[Pi/4836279]*u^5)/(b^3*E^u) - 
      (((6625414669*I)/6457440337920)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((154200677201*I)/4843080253440)*d^5*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/
       b^3 + (((10744683881*I)/186272317440)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*
        u^5)/b^3 + (((29797223*I)/684195840)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*
        u^5)/b^3 - (((93801899*I)/2299658240)*d^11*K0^2*M^5*Sqrt[Pi/4836279]*
        u^5)/b^3 - (((10113908743*I)/19372321013760)*d^17*K0^2*M^5*
        Sqrt[Pi/4836279]*u^5)/b^3 - (((283840703*I)/395123097600)*d*K1*M^5*
        Sqrt[Pi/4836279]*u^5)/(b^3*E^u) - (((10745523337*I)/790246195200)*d^3*
        K1*M^5*Sqrt[Pi/4836279]*u^5)/(b^3*E^u) - 
      (((7070454607*I)/197561548800)*d^5*K1*M^5*Sqrt[Pi/4836279]*u^5)/
       (b^3*E^u) + (((80505157*I)/2660761600)*d^7*K1*M^5*Sqrt[Pi/4836279]*
        u^5)/(b^3*E^u) + (((7515791089*I)/107760844800)*d^9*K1*M^5*
        Sqrt[Pi/4836279]*u^5)/(b^3*E^u) - (((1649524169*I)/59268464640)*d^13*
        K1*M^5*Sqrt[Pi/4836279]*u^5)/(b^3*E^u) - 
      (((106230287*I)/29268377600)*d^15*K1*M^5*Sqrt[Pi/4836279]*u^5)/
       (b^3*E^u) - (((7977494608423*I)/2034093706444800)*d*K1^2*M^5*
        Sqrt[Pi/4836279]*u^5)/b^3 - (((14159454944533*I)/75336803942400)*d^5*
        K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 + 
      (((1036306554497*I)/5395474022400)*d^7*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/
       b^3 + (((446111779163*I)/1293130137600)*d^9*K1^2*M^5*Sqrt[Pi/4836279]*
        u^5)/b^3 - (((20679955637413*I)/156468746649600)*d^11*K1^2*M^5*
        Sqrt[Pi/4836279]*u^5)/b^3 - (((83905173091391*I)/678031235481600)*
        d^13*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((5021526463*I)/6604200345600)*d^17*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/
       b^3 - (((2647186673*I)/4843080253440)*d^13*K0^2*M^5*
        Sqrt[(17*Pi)/284487]*u^5)/b^3 - (((41023991*I)/2421540126720)*d^15*
        K0^2*M^5*Sqrt[(19*Pi)/254541]*u^5)/b^3 - 
      (((209883632201*I)/290584815206400)*d^15*K1^2*M^5*Sqrt[(19*Pi)/254541]*
        u^5)/b^3 - (((12773*I)/705576960)*d*K0*M^5*Sqrt[(31*Pi)/156009]*u^5)/
       (b^3*E^u) - (((56395883*I)/94829543424)*d^11*K1*M^5*
        Sqrt[(31*Pi)/156009]*u^5)/(b^3*E^u) - 
      (((43883*I)/881971200)*d^3*K0*M^5*Sqrt[(217*Pi)/22287]*u^5)/(b^3*E^u) - 
      (((2093189209*I)/9040416473088)*d^3*K1^2*M^5*Sqrt[(323*Pi)/14973]*u^5)/
       b^3 - (((8447532413*I)/484308025344)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[4836279]*b^3) - (((2470272421*I)/526830796800)*d^3*K0*M^5*
        Sqrt[Pi/4836279]*u^6)/(b^3*E^u) + (((1577118133*I)/143681126400)*d^7*
        K0*M^5*Sqrt[Pi/4836279]*u^6)/(b^3*E^u) + 
      (((66905831*I)/4310433792)*d^9*K0*M^5*Sqrt[Pi/4836279]*u^6)/(b^3*E^u) - 
      (((3103274681*I)/474147717120)*d^13*K0*M^5*Sqrt[Pi/4836279]*u^6)/
       (b^3*E^u) + (((1148201*I)/21167308800)*d*K1*M^5*Sqrt[Pi/4836279]*u^6)/
       (b^3*E^u) - (((130557353*I)/14634188800)*d^5*K1*M^5*Sqrt[Pi/4836279]*
        u^6)/(b^3*E^u) + (((426720083*I)/215521689600)*d^7*K1*M^5*
        Sqrt[Pi/4836279]*u^6)/(b^3*E^u) + (((997209487*I)/53880422400)*d^9*K1*
        M^5*Sqrt[Pi/4836279]*u^6)/(b^3*E^u) - 
      (((236905135*I)/94829543424)*d^11*K1*M^5*Sqrt[Pi/4836279]*u^6)/
       (b^3*E^u) - (((8211319673*I)/1185369292800)*d^13*K1*M^5*
        Sqrt[Pi/4836279]*u^6)/(b^3*E^u) - (((988853*I)/1009254400)*d^15*K1*
        M^5*Sqrt[Pi/4836279]*u^6)/(b^3*E^u) - 
      (((13135633117421*I)/226010411827200)*d^3*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^6)/b^3 - (((7139327884289*I)/45202082365440)*d^5*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^6)/b^3 + (((743499664847*I)/5395474022400)*d^7*K0*
        K1*M^5*Sqrt[Pi/4836279]*u^6)/b^3 + 
      (((4306106521477*I)/14224431513600)*d^9*K0*K1*M^5*Sqrt[Pi/4836279]*u^6)/
       b^3 - (((14693405545339*I)/156468746649600)*d^11*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^6)/b^3 - (((25578759435199*I)/226010411827200)*
        d^13*K0*K1*M^5*Sqrt[Pi/4836279]*u^6)/b^3 - 
      (((28346586732419*I)/2034093706444800)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^6)/b^3 - (((1060045813661*I)/2034093706444800)*d^17*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^6)/b^3 - (((1562781859*I)/4741477171200)*d^11*K0*
        M^5*Sqrt[(17*Pi)/284487]*u^6)/(b^3*E^u) - 
      (((18832433*I)/263415398400)*d^3*K1*M^5*Sqrt[(17*Pi)/284487]*u^6)/
       (b^3*E^u) - (((850327*I)/49390387200)*d*K0*M^5*Sqrt[(19*Pi)/254541]*
        u^6)/(b^3*E^u) - (((32294657*I)/87805132800)*d^5*K0*M^5*
        Sqrt[(23*Pi)/210273]*u^6)/(b^3*E^u) - 
      (((8920133*I)/316098478080)*d^15*K0*M^5*Sqrt[(31*Pi)/156009]*u^6)/
       (b^3*E^u) - (((96006674459*I)/1017046853222400)*d*K0*K1*M^5*
        Sqrt[(31*Pi)/156009]*u^6)/b^3 - (((3019649*I)/338676940800)*d*K0*M^5*
        Sqrt[Pi/4836279]*u^7)/(b^3*E^u) - (((629989249*I)/1580492390400)*d^3*
        K0*M^5*Sqrt[Pi/4836279]*u^7)/(b^3*E^u) - 
      (((33623273*I)/19756154880)*d^5*K0*M^5*Sqrt[Pi/4836279]*u^7)/
       (b^3*E^u) + (((360010373*I)/431043379200)*d^7*K0*M^5*Sqrt[Pi/4836279]*
        u^7)/(b^3*E^u) + (((147199987*I)/43104337920)*d^9*K0*M^5*
        Sqrt[Pi/4836279]*u^7)/(b^3*E^u) - (((633185297*I)/948295434240)*d^11*
        K0*M^5*Sqrt[Pi/4836279]*u^7)/(b^3*E^u) - 
      (((1525234867*I)/1185369292800)*d^13*K0*M^5*Sqrt[Pi/4836279]*u^7)/
       (b^3*E^u) - (((294472789*I)/1580492390400)*d^15*K0*M^5*
        Sqrt[Pi/4836279]*u^7)/(b^3*E^u) - 
      (((6431166521501*I)/16272749651558400)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^7)/
       b^3 - (((78385838404873*I)/2712124941926400)*d^5*K0^2*M^5*
        Sqrt[Pi/4836279]*u^7)/b^3 + (((209162742421*I)/3556107878400)*d^9*
        K0^2*M^5*Sqrt[Pi/4836279]*u^7)/b^3 - 
      (((1603093135187*I)/125174997319680)*d^11*K0^2*M^5*Sqrt[Pi/4836279]*
        u^7)/b^3 - (((2295683798869*I)/100449071923200)*d^13*K0^2*M^5*
        Sqrt[Pi/4836279]*u^7)/b^3 - (((5031961255891*I)/1627274965155840)*
        d^15*K0^2*M^5*Sqrt[Pi/4836279]*u^7)/b^3 - 
      (((1182577924291*I)/16272749651558400)*d^17*K0^2*M^5*Sqrt[Pi/4836279]*
        u^7)/b^3 - (((1642933783*I)/1896590868480)*d^3*K1*M^5*
        Sqrt[Pi/4836279]*u^7)/(b^3*E^u) - (((148286615951*I)/94829543424000)*
        d^5*K1*M^5*Sqrt[Pi/4836279]*u^7)/(b^3*E^u) + 
      (((467965441*I)/269402112000)*d^7*K1*M^5*Sqrt[Pi/4836279]*u^7)/
       (b^3*E^u) + (((27987893699*I)/8620867584000)*d^9*K1*M^5*
        Sqrt[Pi/4836279]*u^7)/(b^3*E^u) - (((8532486071*I)/9482954342400)*
        d^11*K1*M^5*Sqrt[Pi/4836279]*u^7)/(b^3*E^u) - 
      (((26210402893*I)/18965908684800)*d^13*K1*M^5*Sqrt[Pi/4836279]*u^7)/
       (b^3*E^u) - (((106335331*I)/526830796800)*d^15*K1*M^5*Sqrt[Pi/4836279]*
        u^7)/(b^3*E^u) - (((2365875575573*I)/2034093706444800)*d*K1^2*M^5*
        Sqrt[Pi/4836279]*u^7)/b^3 - (((547295028390853*I)/10170468532224000)*
        d^5*K1^2*M^5*Sqrt[Pi/4836279]*u^7)/b^3 + 
      (((4429753536647*I)/86927081472000)*d^7*K1^2*M^5*Sqrt[Pi/4836279]*u^7)/
       b^3 - (((61261351171*I)/1931712921600)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*
        u^7)/b^3 - (((51176197700767*I)/10170468532224000)*d^15*K1^2*M^5*
        Sqrt[Pi/4836279]*u^7)/b^3 - (((64172148149*I)/635654283264000)*d^17*
        K1^2*M^5*Sqrt[Pi/4836279]*u^7)/b^3 + 
      (((233832717487*I)/89410712371200)*d^7*K0^2*M^5*Sqrt[(7*Pi)/690897]*
        u^7)/b^3 + (((6921126847*I)/1293130137600)*d^9*K1^2*M^5*
        Sqrt[(19*Pi)/254541]*u^7)/b^3 - 
      (((17386642832593*I)/10170468532224000)*d^13*K1^2*M^5*
        Sqrt[(23*Pi)/210273]*u^7)/b^3 - (((528883*I)/234147020800)*d*K1*M^5*
        Sqrt[(31*Pi)/156009]*u^7)/(b^3*E^u) - 
      (((24413386828651*I)/2712124941926400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[4836279]*b^3) - (((19888963342211*I)/924588048384000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[4836279]*b^3) - 
      (((1511586779*I)/37931817369600)*d*K0*M^5*Sqrt[Pi/4836279]*u^8)/
       (b^3*E^u) - (((9734674853*I)/37931817369600)*d^3*K0*M^5*
        Sqrt[Pi/4836279]*u^8)/(b^3*E^u) - (((1275054391*I)/189659086848000)*
        d^5*K0*M^5*Sqrt[Pi/4836279]*u^8)/(b^3*E^u) + 
      (((691797653*I)/1915748352000)*d^7*K0*M^5*Sqrt[Pi/4836279]*u^8)/
       (b^3*E^u) - (((6992383889*I)/37931817369600)*d^13*K0*M^5*
        Sqrt[Pi/4836279]*u^8)/(b^3*E^u) + (((27402919*I)/758636347392)*d*K1*
        M^5*Sqrt[Pi/4836279]*u^8)/(b^3*E^u) + 
      (((5689236799*I)/8620867584000)*d^9*K1*M^5*Sqrt[Pi/4836279]*u^8)/
       (b^3*E^u) - (((2247575453*I)/47414771712000)*d^11*K1*M^5*
        Sqrt[Pi/4836279]*u^8)/(b^3*E^u) - (((17947437709*I)/94829543424000)*
        d^13*K1*M^5*Sqrt[Pi/4836279]*u^8)/(b^3*E^u) - 
      (((60134801*I)/1975615488000)*d^15*K1*M^5*Sqrt[Pi/4836279]*u^8)/
       (b^3*E^u) - (((118289098091*I)/246556812902400)*d*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^8)/b^3 - (((421821890825659*I)/40681874128896000)*
        d^3*K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/b^3 - 
      (((1243153400076127*I)/40681874128896000)*d^5*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^8)/b^3 + (((71825299729637*I)/3129374932992000)*
        d^7*K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/b^3 + 
      (((1135649265511*I)/18965908684800)*d^9*K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/
       b^3 - (((1063726252013*I)/336213835776000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^8)/b^3 - (((163448644273*I)/3390156177408000)*d^17*
        K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/b^3 + 
      (((22463729*I)/585367552000)*d^3*K1*M^5*Sqrt[(3*Pi)/1612093]*u^8)/
       (b^3*E^u) - (((219907*I)/8074035200)*d^5*K1*M^5*Sqrt[(17*Pi)/284487]*
        u^8)/(b^3*E^u) + (((70269701*I)/5747245056000)*d^9*K0*M^5*
        Sqrt[(23*Pi)/210273]*u^8)/(b^3*E^u) - 
      (((207273937*I)/37931817369600)*d^11*K0*M^5*Sqrt[(23*Pi)/210273]*u^8)/
       (b^3*E^u) - (((47981617*I)/37931817369600)*d^15*K0*M^5*
        Sqrt[(23*Pi)/210273]*u^8)/(b^3*E^u) - 
      (((41200212947107*I)/40681874128896000)*d^13*K0*K1*M^5*
        Sqrt[(23*Pi)/210273]*u^8)/b^3 - (((10029355051*I)/89410712371200)*
        d^11*K0*K1*M^5*Sqrt[(133*Pi)/36363]*u^8)/b^3 - 
      (((49009*I)/431043379200)*d^7*K1*M^5*Sqrt[(713*Pi)/6783]*u^8)/
       (b^3*E^u) + (((1957177429*I)/189659086848000)*d^3*K0*M^5*
        Sqrt[Pi/4836279]*u^9)/(b^3*E^u) - (((208009147*I)/5418831052800)*d^5*
        K0*M^5*Sqrt[Pi/4836279]*u^9)/(b^3*E^u) + 
      (((663877399*I)/17241735168000)*d^9*K0*M^5*Sqrt[Pi/4836279]*u^9)/
       (b^3*E^u) - (((342002357*I)/27094155264000)*d^13*K0*M^5*
        Sqrt[Pi/4836279]*u^9)/(b^3*E^u) - (((530848513*I)/189659086848000)*
        d^15*K0*M^5*Sqrt[Pi/4836279]*u^9)/(b^3*E^u) - 
      (((125588881339*I)/8136374825779200)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^9)/
       b^3 - (((13692090523519*I)/3390156177408000)*d^5*K0^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 + (((73002369431*I)/35561078784000)*d^7*
        K0^2*M^5*Sqrt[Pi/4836279]*u^9)/b^3 + 
      (((32589936737*I)/4064123289600)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*u^9)/
       b^3 - (((253537579061*I)/156468746649600)*d^11*K0^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 - (((10237706635097*I)/3390156177408000)*
        d^13*K0^2*M^5*Sqrt[Pi/4836279]*u^9)/b^3 - 
      (((1068370146757*I)/2542617133056000)*d^15*K0^2*M^5*Sqrt[Pi/4836279]*
        u^9)/b^3 - (((217580739539*I)/40681874128896000)*d^17*K0^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 - (((9182107597*I)/568977260544000)*d^3*K1*
        M^5*Sqrt[Pi/4836279]*u^9)/(b^3*E^u) + 
      (((14985341081*I)/568977260544000)*d^5*K1*M^5*Sqrt[Pi/4836279]*u^9)/
       (b^3*E^u) - (((90243037*I)/17241735168000)*d^7*K1*M^5*Sqrt[Pi/4836279]*
        u^9)/(b^3*E^u) - (((6254075189*I)/568977260544000)*d^13*K1*M^5*
        Sqrt[Pi/4836279]*u^9)/(b^3*E^u) - (((1560802183*I)/568977260544000)*
        d^15*K1*M^5*Sqrt[Pi/4836279]*u^9)/(b^3*E^u) - 
      (((7983723067*I)/56112929832960)*d*K1^2*M^5*Sqrt[Pi/4836279]*u^9)/b^3 - 
      (((1198669946303*I)/242154012672000)*d^5*K1^2*M^5*Sqrt[Pi/4836279]*u^9)/
       b^3 + (((3643964378363*I)/782343733248000)*d^7*K1^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 + (((467748651731*I)/47414771712000)*d^9*
        K1^2*M^5*Sqrt[Pi/4836279]*u^9)/b^3 - 
      (((8159737969*I)/3056030208000)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*u^9)/
       b^3 - (((2911980277403*I)/726462038016000)*d^13*K1^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 - (((5646917233681*I)/10170468532224000)*
        d^15*K1^2*M^5*Sqrt[Pi/4836279]*u^9)/b^3 - 
      (((95178785501*I)/13560624709632000)*d^17*K1^2*M^5*Sqrt[Pi/4836279]*
        u^9)/b^3 + (((27947201*I)/51725205504000)*d^9*K1*M^5*
        Sqrt[(17*Pi)/284487]*u^9)/(b^3*E^u) - 
      (((351983*I)/3448347033600)*d^7*K0*M^5*Sqrt[(19*Pi)/254541]*u^9)/
       (b^3*E^u) + (((165168907*I)/568977260544000)*d^11*K1*M^5*
        Sqrt[(19*Pi)/254541]*u^9)/(b^3*E^u) + 
      (((22403153*I)/189659086848000)*d^11*K0*M^5*Sqrt[(23*Pi)/210273]*u^9)/
       (b^3*E^u) - (((146724857*I)/568977260544000)*d*K1*M^5*
        Sqrt[(23*Pi)/210273]*u^9)/(b^3*E^u) + 
      (((1715927*I)/12643939123200)*d*K0*M^5*Sqrt[(31*Pi)/156009]*u^9)/
       (b^3*E^u) - (((3226932784403*I)/3390156177408000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[4836279]*b^3) - 
      (((3711800332853*I)/1695078088704000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4836279]*b^3) - (((915449*I)/317509632000)*d*K0*M^5*
        Sqrt[Pi/4836279]*u^10)/(b^3*E^u) - (((59756759*I)/23707385856000)*d^3*
        K0*M^5*Sqrt[Pi/4836279]*u^10)/(b^3*E^u) + 
      (((221780393*I)/11853692928000)*d^5*K0*M^5*Sqrt[Pi/4836279]*u^10)/
       (b^3*E^u) - (((12054869*I)/1293130137600)*d^7*K0*M^5*Sqrt[Pi/4836279]*
        u^10)/(b^3*E^u) + (((103657111*I)/23707385856000)*d^11*K0*M^5*
        Sqrt[Pi/4836279]*u^10)/(b^3*E^u) + (((2124839*I)/646565068800)*d*K1*
        M^5*Sqrt[Pi/4836279]*u^10)/(b^3*E^u) + 
      (((1725583*I)/258626027520)*d^3*K1*M^5*Sqrt[Pi/4836279]*u^10)/
       (b^3*E^u) - (((977141*I)/101025792000)*d^5*K1*M^5*Sqrt[Pi/4836279]*
        u^10)/(b^3*E^u) - (((3432719*I)/1293130137600)*d^7*K1*M^5*
        Sqrt[Pi/4836279]*u^10)/(b^3*E^u) - (((18560569*I)/3232825344000)*d^9*
        K1*M^5*Sqrt[Pi/4836279]*u^10)/(b^3*E^u) + 
      (((88615*I)/17241735168)*d^11*K1*M^5*Sqrt[Pi/4836279]*u^10)/(b^3*E^u) + 
      (((1555457*I)/538804224000)*d^13*K1*M^5*Sqrt[Pi/4836279]*u^10)/
       (b^3*E^u) + (((537683*I)/6465650688000)*d^15*K1*M^5*Sqrt[Pi/4836279]*
        u^10)/(b^3*E^u) - (((183673007029*I)/6102281119334400)*d*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^10)/b^3 - (((7321699617731*I)/10170468532224000)*
        d^3*K0*K1*M^5*Sqrt[Pi/4836279]*u^10)/b^3 - 
      (((3175407287749*I)/1452924076032000)*d^5*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^10)/b^3 + (((3574693264139*I)/2347031199744000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^10)/b^3 + (((926551551763*I)/213366472704000)*d^9*
        K0*K1*M^5*Sqrt[Pi/4836279]*u^10)/b^3 - 
      (((2294626978111*I)/2347031199744000)*d^11*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^10)/b^3 - (((52166576981963*I)/30511405596672000)*d^13*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^10)/b^3 - (((665001196121*I)/2773764145152000)*
        d^15*K0*K1*M^5*Sqrt[Pi/4836279]*u^10)/b^3 - 
      (((2785204691*I)/953481424896000)*d^17*K0*K1*M^5*Sqrt[Pi/4836279]*u^10)/
       b^3 + (((525571*I)/3951230976000)*d^13*K0*M^5*Sqrt[(17*Pi)/284487]*
        u^10)/(b^3*E^u) + (((21493*I)/10160308224000)*d^15*K0*M^5*
        Sqrt[(17*Pi)/284487]*u^10)/(b^3*E^u) - 
      (((748703*I)/1616412672000)*d^9*K0*M^5*Sqrt[(23*Pi)/210273]*u^10)/
       (b^3*E^u) + (((2249351*I)/7112215756800)*d*K0*M^5*Sqrt[Pi/4836279]*
        u^11)/(b^3*E^u) + (((2242909*I)/2370738585600)*d^5*K0*M^5*
        Sqrt[Pi/4836279]*u^11)/(b^3*E^u) - (((642547*I)/215521689600)*d^9*K0*
        M^5*Sqrt[Pi/4836279]*u^11)/(b^3*E^u) + 
      (((7452469*I)/7112215756800)*d^13*K0*M^5*Sqrt[Pi/4836279]*u^11)/
       (b^3*E^u) + (((22315*I)/284488630272)*d^15*K0*M^5*Sqrt[Pi/4836279]*
        u^11)/(b^3*E^u) + (((1877280593*I)/762785139916800)*d*K0^2*M^5*
        Sqrt[Pi/4836279]*u^11)/b^3 - (((234864587521*I)/1017046853222400)*d^5*
        K0^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 + 
      (((21038539289*I)/167645085696000)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^11)/
       b^3 + (((6356543719*I)/15240462336000)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*
        u^11)/b^3 - (((19540414889*I)/234703119974400)*d^11*K0^2*M^5*
        Sqrt[Pi/4836279]*u^11)/b^3 - (((6330472721*I)/39625202073600)*d^13*
        K0^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 - 
      (((49034377789*I)/2179386114048000)*d^15*K0^2*M^5*Sqrt[Pi/4836279]*
        u^11)/b^3 - (((4441255411*I)/15255702798336000)*d^17*K0^2*M^5*
        Sqrt[Pi/4836279]*u^11)/b^3 + (((92014963*I)/106683236352000)*d^3*K1*
        M^5*Sqrt[Pi/4836279]*u^11)/(b^3*E^u) + 
      (((274426429*I)/106683236352000)*d^5*K1*M^5*Sqrt[Pi/4836279]*u^11)/
       (b^3*E^u) - (((1297963*I)/387939041280)*d^9*K1*M^5*Sqrt[Pi/4836279]*
        u^11)/(b^3*E^u) + (((154480897*I)/106683236352000)*d^11*K1*M^5*
        Sqrt[Pi/4836279]*u^11)/(b^3*E^u) + (((125655367*I)/106683236352000)*
        d^13*K1*M^5*Sqrt[Pi/4836279]*u^11)/(b^3*E^u) - 
      (((88798206643*I)/9153421679001600)*d*K1^2*M^5*Sqrt[Pi/4836279]*u^11)/
       b^3 - (((939215072843*I)/4576710839500800)*d^5*K1^2*M^5*
        Sqrt[Pi/4836279]*u^11)/b^3 + (((3175369679*I)/18336181248000)*d^7*
        K1^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 + 
      (((14874312823*I)/32004970905600)*d^9*K1^2*M^5*Sqrt[Pi/4836279]*u^11)/
       b^3 - (((182319563777*I)/1760273399808000)*d^11*K1^2*M^5*
        Sqrt[Pi/4836279]*u^11)/b^3 - (((4415642830087*I)/22883554197504000)*
        d^13*K1^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 - 
      (((311628404833*I)/11441777098752000)*d^15*K1^2*M^5*Sqrt[Pi/4836279]*
        u^11)/b^3 - (((16763300479*I)/45767108395008000)*d^17*K1^2*M^5*
        Sqrt[Pi/4836279]*u^11)/b^3 + (((21449*I)/1693384704000)*d^15*K1*M^5*
        Sqrt[(7*Pi)/690897]*u^11)/(b^3*E^u) - 
      (((1436111*I)/9698476032000)*d^7*K1*M^5*Sqrt[(17*Pi)/284487]*u^11)/
       (b^3*E^u) + (((43247*I)/1693384704000)*d^3*K0*M^5*Sqrt[(23*Pi)/210273]*
        u^11)/(b^3*E^u) - (((19241*I)/461832192000)*d^7*K0*M^5*
        Sqrt[(31*Pi)/156009]*u^11)/(b^3*E^u) - 
      (((109477*I)/11853692928000)*d*K1*M^5*Sqrt[(31*Pi)/156009]*u^11)/
       (b^3*E^u) + (((78299*I)/35561078784000)*d^11*K0*M^5*
        Sqrt[(589*Pi)/8211]*u^11)/(b^3*E^u) - 
      (((81882585751*I)/1695078088704000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[4836279]*b^3) - (((2262488527921*I)/22883554197504000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[4836279]*b^3) - 
      (((234083*I)/2963423232000)*d*K0*M^5*Sqrt[Pi/4836279]*u^12)/(b^3*E^u) + 
      (((5680949*I)/26670809088000)*d^3*K0*M^5*Sqrt[Pi/4836279]*u^12)/
       (b^3*E^u) - (((38953*I)/83607552000)*d^7*K0*M^5*Sqrt[Pi/4836279]*u^12)/
       (b^3*E^u) + (((128729*I)/484923801600)*d^11*K0*M^5*Sqrt[Pi/4836279]*
        u^12)/(b^3*E^u) + (((15971*I)/69274828800)*d^13*K0*M^5*
        Sqrt[Pi/4836279]*u^12)/(b^3*E^u) + (((2951*I)/161641267200)*d^15*K0*
        M^5*Sqrt[Pi/4836279]*u^12)/(b^3*E^u) + 
      (((2566939*I)/26670809088000)*d*K1*M^5*Sqrt[Pi/4836279]*u^12)/
       (b^3*E^u) - (((241261*I)/808206336000)*d^7*K1*M^5*Sqrt[Pi/4836279]*
        u^12)/(b^3*E^u) - (((113011*I)/161641267200)*d^9*K1*M^5*
        Sqrt[Pi/4836279]*u^12)/(b^3*E^u) + (((367337*I)/1270038528000)*d^11*
        K1*M^5*Sqrt[Pi/4836279]*u^12)/(b^3*E^u) + 
      (((2219351*I)/8890269696000)*d^13*K1*M^5*Sqrt[Pi/4836279]*u^12)/
       (b^3*E^u) + (((6481*I)/329269248000)*d^15*K1*M^5*Sqrt[Pi/4836279]*
        u^12)/(b^3*E^u) - (((4101034013*I)/4576710839500800)*d*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^12)/b^3 - (((561368390707*I)/22883554197504000)*
        d^3*K0*K1*M^5*Sqrt[Pi/4836279]*u^12)/b^3 - 
      (((1723839077431*I)/22883554197504000)*d^5*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^12)/b^3 + (((28832155619*I)/586757799936000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^12)/b^3 + (((834747157*I)/5518098432000)*d^9*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^12)/b^3 - (((52077629909*I)/1760273399808000)*
        d^11*K0*K1*M^5*Sqrt[Pi/4836279]*u^12)/b^3 - 
      (((1401035445301*I)/22883554197504000)*d^13*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^12)/b^3 - (((199303168913*I)/22883554197504000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^12)/b^3 - (((1545043993*I)/11441777098752000)*d^17*
        K0*K1*M^5*Sqrt[Pi/4836279]*u^12)/b^3 + 
      (((41023*I)/3810115584000)*d^3*K1*M^5*Sqrt[(7*Pi)/690897]*u^12)/
       (b^3*E^u) + (((419663*I)/26670809088000)*d^5*K1*M^5*
        Sqrt[(17*Pi)/284487]*u^12)/(b^3*E^u) - 
      (((82241*I)/2424619008000)*d^9*K0*M^5*Sqrt[(19*Pi)/254541]*u^12)/
       (b^3*E^u) + (((397559*I)/26670809088000)*d^5*K0*M^5*
        Sqrt[(31*Pi)/156009]*u^12)/(b^3*E^u) + 
      (((32873*I)/6667702272000)*d*K0*M^5*Sqrt[Pi/4836279]*u^13)/(b^3*E^u) + 
      (((95569*I)/6667702272000)*d^3*K0*M^5*Sqrt[Pi/4836279]*u^13)/
       (b^3*E^u) + (((389581*I)/6667702272000)*d^5*K0*M^5*Sqrt[Pi/4836279]*
        u^13)/(b^3*E^u) - (((35249*I)/606154752000)*d^7*K0*M^5*
        Sqrt[Pi/4836279]*u^13)/(b^3*E^u) + (((26137*I)/606154752000)*d^11*K0*
        M^5*Sqrt[Pi/4836279]*u^13)/(b^3*E^u) + 
      (((853*I)/24246190080)*d^13*K0*M^5*Sqrt[Pi/4836279]*u^13)/(b^3*E^u) + 
      (((107*I)/40410316800)*d^15*K0*M^5*Sqrt[Pi/4836279]*u^13)/(b^3*E^u) + 
      (((230124679*I)/1144177709875200)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/
       b^3 - (((133576781953*I)/22883554197504000)*d^5*K0^2*M^5*
        Sqrt[Pi/4836279]*u^13)/b^3 + (((289340287*I)/83822542848000)*d^7*K0^2*
        M^5*Sqrt[Pi/4836279]*u^13)/b^3 + (((1681739537*I)/160024854528000)*
        d^9*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 - 
      (((43402339*I)/10247897088000)*d^13*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/
       b^3 - (((14071669427*I)/22883554197504000)*d^15*K0^2*M^5*
        Sqrt[Pi/4836279]*u^13)/b^3 - (((263604479*I)/22883554197504000)*d^17*
        K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 - 
      (((16823*I)/6667702272000)*d*K1*M^5*Sqrt[Pi/4836279]*u^13)/(b^3*E^u) + 
      (((205301*I)/6667702272000)*d^3*K1*M^5*Sqrt[Pi/4836279]*u^13)/
       (b^3*E^u) + (((361973*I)/6667702272000)*d^5*K1*M^5*Sqrt[Pi/4836279]*
        u^13)/(b^3*E^u) - (((37693*I)/606154752000)*d^7*K1*M^5*
        Sqrt[Pi/4836279]*u^13)/(b^3*E^u) + (((49547*I)/1333540454400)*d^13*K1*
        M^5*Sqrt[Pi/4836279]*u^13)/(b^3*E^u) + 
      (((1237*I)/444513484800)*d^15*K1*M^5*Sqrt[Pi/4836279]*u^13)/(b^3*E^u) - 
      (((11617279*I)/31782714163200)*d*K1^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 - 
      (((37988382407*I)/7627851399168000)*d^5*K1^2*M^5*Sqrt[Pi/4836279]*u^13)/
       b^3 + (((1877280653*I)/160024854528000)*d^9*K1^2*M^5*Sqrt[Pi/4836279]*
        u^13)/b^3 - (((174774799*I)/83822542848000)*d^11*K1^2*M^5*
        Sqrt[Pi/4836279]*u^13)/b^3 - (((15787367137*I)/3269079171072000)*d^13*
        K1^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 - 
      (((16193508647*I)/22883554197504000)*d^15*K1^2*M^5*Sqrt[Pi/4836279]*
        u^13)/b^3 - (((10885571*I)/789088075776000)*d^17*K1^2*M^5*
        Sqrt[Pi/4836279]*u^13)/b^3 - (((3583*I)/606154752000)*d^9*K0*M^5*
        Sqrt[(17*Pi)/284487]*u^13)/(b^3*E^u) - 
      (((2155915409*I)/22883554197504000)*d^3*K0^2*M^5*Sqrt[(17*Pi)/284487]*
        u^13)/b^3 - (((3791*I)/606154752000)*d^9*K1*M^5*Sqrt[(17*Pi)/284487]*
        u^13)/(b^3*E^u) + (((18047*I)/6667702272000)*d^11*K1*M^5*
        Sqrt[(17*Pi)/284487]*u^13)/(b^3*E^u) - 
      (((172474109*I)/1760273399808000)*d^11*K0^2*M^5*Sqrt[(19*Pi)/254541]*
        u^13)/b^3 + (((96511511*I)/586757799936000)*d^7*K1^2*M^5*
        Sqrt[(19*Pi)/254541]*u^13)/b^3 - (((14300764879*I)/7627851399168000)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[4836279]*b^3) + 
      (((37*I)/277820928000)*d*K0*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) + 
      (((157*I)/59533056000)*d^3*K0*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) + 
      (((767*I)/119066112000)*d^5*K0*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) - 
      (((143*I)/18942336000)*d^7*K0*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) - 
      (((169*I)/15153868800)*d^9*K0*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) + 
      (((13*I)/2381322240)*d^11*K0*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) + 
      (((449*I)/119066112000)*d^13*K0*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) + 
      ((I/3858624000)*d^15*K0*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) + 
      (((13*I)/92606976000)*d*K1*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) + 
      (((41*I)/14883264000)*d^3*K1*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) + 
      (((793*I)/119066112000)*d^5*K1*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) - 
      (((871*I)/75769344000)*d^9*K1*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) + 
      (((169*I)/29766528000)*d^11*K1*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) + 
      (((463*I)/119066112000)*d^13*K1*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) + 
      (((37*I)/138910464000)*d^15*K1*M^5*Sqrt[Pi/4836279]*u^14)/(b^3*E^u) - 
      (((84323137*I)/5720888549376000)*d*K0*K1*M^5*Sqrt[Pi/4836279]*u^14)/
       b^3 - (((2362329121*I)/5720888549376000)*d^3*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^14)/b^3 - (((7498197709*I)/5720888549376000)*d^5*
        K0*K1*M^5*Sqrt[Pi/4836279]*u^14)/b^3 + 
      (((102654469*I)/146689449984000)*d^7*K0*K1*M^5*Sqrt[Pi/4836279]*u^14)/
       b^3 + (((10081433*I)/3636928512000)*d^9*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^14)/b^3 - (((37853971*I)/88013669990400)*d^11*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^14)/b^3 - (((6436140287*I)/5720888549376000)*d^13*
        K0*K1*M^5*Sqrt[Pi/4836279]*u^14)/b^3 - 
      (((39844711*I)/228835541975040)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*u^14)/
       b^3 - (((17243*I)/4109833728000)*d^17*K0*K1*M^5*Sqrt[Pi/4836279]*u^14)/
       b^3 - (((13*I)/37884672000)*d^7*K1*M^5*Sqrt[(23*Pi)/210273]*u^14)/
       (b^3*E^u) + ((I/69455232000)*d*K0*M^5*Sqrt[Pi/4836279]*u^15)/
       (b^3*E^u) + (((13*I)/29766528000)*d^5*K0*M^5*Sqrt[Pi/4836279]*u^15)/
       (b^3*E^u) - (((13*I)/18942336000)*d^7*K0*M^5*Sqrt[Pi/4836279]*u^15)/
       (b^3*E^u) - (((13*I)/18942336000)*d^9*K0*M^5*Sqrt[Pi/4836279]*u^15)/
       (b^3*E^u) + (((13*I)/29766528000)*d^11*K0*M^5*Sqrt[Pi/4836279]*u^15)/
       (b^3*E^u) + ((I/69455232000)*d^15*K0*M^5*Sqrt[Pi/4836279]*u^15)/
       (b^3*E^u) + (((16028879*I)/5720888549376000)*d*K0^2*M^5*
        Sqrt[Pi/4836279]*u^15)/b^3 - (((357261649*I)/5720888549376000)*d^5*
        K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((458389*I)/16298827776000)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((1829917*I)/13335404544000)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 - 
      (((45211421*I)/817269792768000)*d^13*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/
       b^3 - (((54723479*I)/5720888549376000)*d^15*K0^2*M^5*Sqrt[Pi/4836279]*
        u^15)/b^3 - (((411139*I)/1430222137344000)*d^17*K0^2*M^5*
        Sqrt[Pi/4836279]*u^15)/b^3 + ((I/69455232000)*d*K1*M^5*
        Sqrt[Pi/4836279]*u^15)/(b^3*E^u) + (((13*I)/29766528000)*d^5*K1*M^5*
        Sqrt[Pi/4836279]*u^15)/(b^3*E^u) - (((13*I)/18942336000)*d^7*K1*M^5*
        Sqrt[Pi/4836279]*u^15)/(b^3*E^u) - (((13*I)/18942336000)*d^9*K1*M^5*
        Sqrt[Pi/4836279]*u^15)/(b^3*E^u) + (((13*I)/29766528000)*d^11*K1*M^5*
        Sqrt[Pi/4836279]*u^15)/(b^3*E^u) + 
      ((I/69455232000)*d^15*K1*M^5*Sqrt[Pi/4836279]*u^15)/(b^3*E^u) - 
      (((13804429*I)/197272018944000)*d^5*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/
       b^3 + (((1303871*I)/48896483328000)*d^7*K1^2*M^5*Sqrt[Pi/4836279]*
        u^15)/b^3 + (((1193047*I)/8001242726400)*d^9*K1^2*M^5*
        Sqrt[Pi/4836279]*u^15)/b^3 - (((673109*I)/40006213632000)*d^11*K1^2*
        M^5*Sqrt[Pi/4836279]*u^15)/b^3 - (((11894447*I)/197272018944000)*d^13*
        K1^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 - 
      (((61069271*I)/5720888549376000)*d^15*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/
       b^3 - (((104911*I)/317827141632000)*d^17*K1^2*M^5*Sqrt[Pi/4836279]*
        u^15)/b^3 + ((I/29766528000)*d^3*K0*M^5*Sqrt[(7*Pi)/690897]*u^15)/
       (b^3*E^u) + ((I/29766528000)*d^13*K0*M^5*Sqrt[(7*Pi)/690897]*u^15)/
       (b^3*E^u) + ((I/29766528000)*d^3*K1*M^5*Sqrt[(7*Pi)/690897]*u^15)/
       (b^3*E^u) + ((I/29766528000)*d^13*K1*M^5*Sqrt[(7*Pi)/690897]*u^15)/
       (b^3*E^u) - (((822077*I)/5720888549376000)*d*K1^2*M^5*
        Sqrt[(31*Pi)/156009]*u^15)/b^3 - (((12451*I)/440068349952000)*d^11*
        K0^2*M^5*Sqrt[(589*Pi)/8211]*u^15)/b^3 - 
      (((136510873*I)/5720888549376000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[4836279]*b^3) - (((196409*I)/14859450777600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[4836279]*b^3) - 
      (((569*I)/8513227008000)*d*K0*K1*M^5*Sqrt[Pi/4836279]*u^16)/b^3 - 
      (((2575159*I)/1072666603008000)*d^3*K0*K1*M^5*Sqrt[Pi/4836279]*u^16)/
       b^3 - (((11365171*I)/1072666603008000)*d^5*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^16)/b^3 + (((192953*I)/82512815616000)*d^7*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^16)/b^3 - (((8597*I)/16502563123200)*d^11*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^16)/b^3 - (((10280089*I)/1072666603008000)*
        d^13*K0*K1*M^5*Sqrt[Pi/4836279]*u^16)/b^3 - 
      (((150487*I)/71511106867200)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*u^16)/
       b^3 - (((4087*I)/51079362048000)*d^17*K0*K1*M^5*Sqrt[Pi/4836279]*u^16)/
       b^3 + (((3523*I)/1071595008000)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/690897]*
        u^16)/b^3 - (((6983*I)/82512815616000)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*
        u^17)/b^3 + (((10009*I)/15002330112000)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*
        u^17)/b^3 + (((2711*I)/16502563123200)*d^11*K0^2*M^5*Sqrt[Pi/4836279]*
        u^17)/b^3 - (((34939*I)/357555534336000)*d^15*K0^2*M^5*
        Sqrt[Pi/4836279]*u^17)/b^3 - (((421*I)/95348142489600)*d^17*K0^2*M^5*
        Sqrt[Pi/4836279]*u^17)/b^3 - (((1811*I)/1430222137344000)*d*K1^2*M^5*
        Sqrt[Pi/4836279]*u^17)/b^3 - (((2287*I)/7661904307200)*d^5*K1^2*M^5*
        Sqrt[Pi/4836279]*u^17)/b^3 - (((8243*I)/82512815616000)*d^7*K1^2*M^5*
        Sqrt[Pi/4836279]*u^17)/b^3 + (((10909*I)/15002330112000)*d^9*K1^2*M^5*
        Sqrt[Pi/4836279]*u^17)/b^3 + (((3107*I)/16502563123200)*d^11*K1^2*M^5*
        Sqrt[Pi/4836279]*u^17)/b^3 - (((26833*I)/76619043072000)*d^13*K1^2*
        M^5*Sqrt[Pi/4836279]*u^17)/b^3 - (((38839*I)/357555534336000)*d^15*
        K1^2*M^5*Sqrt[Pi/4836279]*u^17)/b^3 - 
      (((43*I)/8668012953600)*d^17*K1^2*M^5*Sqrt[Pi/4836279]*u^17)/b^3 - 
      (((301*I)/7661904307200)*d^5*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^17)/b^3 - 
      (((3499*I)/76619043072000)*d^13*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^17)/
       b^3 - (((103*I)/1430222137344000)*d*K0^2*M^5*Sqrt[(17*Pi)/284487]*
        u^17)/b^3 - (((52331*I)/1072666603008000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[4836279]*b^3) - (((55751*I)/1072666603008000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[4836279]*b^3) - 
      ((I/11918517811200)*d*K0*K1*M^5*Sqrt[Pi/4836279]*u^18)/b^3 - 
      ((I/21283067520)*d^5*K0*K1*M^5*Sqrt[Pi/4836279]*u^18)/b^3 - 
      ((I/32743180800)*d^7*K0*K1*M^5*Sqrt[Pi/4836279]*u^18)/b^3 + 
      ((I/8334627840)*d^9*K0*K1*M^5*Sqrt[Pi/4836279]*u^18)/b^3 + 
      ((I/20836569600)*d^11*K0*K1*M^5*Sqrt[Pi/4836279]*u^18)/b^3 - 
      ((I/16371590400)*d^13*K0*K1*M^5*Sqrt[Pi/4836279]*u^18)/b^3 - 
      ((I/45840453120)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*u^18)/b^3 - 
      ((I/916809062400)*d^17*K0*K1*M^5*Sqrt[Pi/4836279]*u^18)/b^3 - 
      ((I/2979629452800)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/254541]*u^18)/b^3)/Pi, 
    ((-77077*d^15*K0*K1*M^5*Sqrt[7/(690897*Pi)]*u^3)/(106905600*b^3) - 
      (1890611*d^3*K0*K1*M^5*Sqrt[19/(254541*Pi)]*u^3)/(1389772800*b^3) + 
      (774814207*d^7*K0*K1*M^5*Sqrt[23/(210273*Pi)]*u^3)/(350222745600*b^3) + 
      (3949231*d^9*K0*K1*M^5*Sqrt[31/(156009*Pi)]*u^3)/(962150400*b^3) - 
      (1573*d^13*K0*K1*M^5*Sqrt[217/(22287*Pi)]*u^3)/(7127040*b^3) + 
      (((26977*I)/133632)*d^7*K1^2*M^5*Sqrt[Pi/4836279]*u^3)/b^3 - 
      (((90259*I)/668160)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*u^3)/b^3 - 
      (((61321*I)/334080)*d^13*K1^2*M^5*Sqrt[Pi/4836279]*u^3)/b^3 + 
      (((7*I)/237568)*d*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((413*I)/712704)*d^3*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((371*I)/237568)*d^5*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((325*I)/237568)*d^7*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((715*I)/237568)*d^9*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((91*I)/712704)*d^15*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((53*I)/83520)*d*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((2809*I)/222720)*d^3*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((3869*I)/111360)*d^5*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 - 
      (((689*I)/222720)*d^15*K1^2*M^5*Sqrt[(7*Pi)/690897]*u^3)/b^3 + 
      (((91*I)/237568)*d^13*K0^2*M^5*Sqrt[(21*Pi)/230299]*u^3)/b^3 + 
      (((689*I)/33408)*d^9*K1^2*M^5*Sqrt[(23*Pi)/210273]*u^3)/b^3 + 
      (((13*I)/237568)*d^11*K0^2*M^5*Sqrt[(119*Pi)/40641]*u^3)/b^3 - 
      (16748113*d*K0*K1*M^5*u^3)/(12507955200*b^3*Sqrt[4836279*Pi]) - 
      (841121117*d^5*K0*K1*M^5*u^3)/(12507955200*b^3*Sqrt[4836279*Pi]) + 
      (1449126521*d^7*K0*K1*M^5*u^3)/(116740915200*b^3*Sqrt[4836279*Pi]) - 
      (13843973*d^11*K0*K1*M^5*u^3)/(320716800*b^3*Sqrt[4836279*Pi]) - 
      (77077*d^15*K0^2*M^5*Sqrt[7/(690897*Pi)]*u^4)/(213811200*b^3) + 
      (13307291*d^7*K0^2*M^5*Sqrt[17/(284487*Pi)]*u^4)/(366900019200*b^3) - 
      (27087414293*d^9*K1^2*M^5*Sqrt[17/(284487*Pi)]*u^4)/
       (11314888704000*b^3) - (407613349*d^11*K1^2*M^5*Sqrt[17/(284487*Pi)]*
        u^4)/(808206336000*b^3) - (1890611*d^3*K0^2*M^5*Sqrt[19/(254541*Pi)]*
        u^4)/(2779545600*b^3) + (3949231*d^9*K0^2*M^5*Sqrt[31/(156009*Pi)]*
        u^4)/(1924300800*b^3) - (1207283*d^15*K1^2*M^5*Sqrt[119/(40641*Pi)]*
        u^4)/(38486016000*b^3) - (1573*d^13*K0^2*M^5*Sqrt[217/(22287*Pi)]*
        u^4)/(14254080*b^3) + (205769411123*d^5*K1^2*M^5*Sqrt[323/(14973*Pi)]*
        u^4)/(441280659456000*b^3) + (((21444751*I)/128286720)*d^7*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^4)/b^3 - (((52487159*I)/470384640)*d^11*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^4)/b^3 - (((72167999*I)/470384640)*d^13*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^4)/b^3 - (((148721*I)/282230784)*d*K0*K1*M^5*
        Sqrt[(7*Pi)/690897]*u^4)/b^3 - (((8171725*I)/282230784)*d^5*K0*K1*M^5*
        Sqrt[(7*Pi)/690897]*u^4)/b^3 - (((3675967*I)/1411153920)*d^15*K0*K1*
        M^5*Sqrt[(7*Pi)/690897]*u^4)/b^3 - (((643303*I)/1411153920)*d^3*K0*K1*
        M^5*Sqrt[(161*Pi)/30039]*u^4)/b^3 + 
      (((25975*I)/25657344)*d^9*K0*K1*M^5*Sqrt[(391*Pi)/12369]*u^4)/b^3 - 
      (973370112569*d^3*K1^2*M^5*u^4)/(115573506048000*Sqrt[4836279]*b^3*
        Sqrt[Pi]) - (16748113*d*K0^2*M^5*u^4)/(25015910400*b^3*
        Sqrt[4836279*Pi]) - (841121117*d^5*K0^2*M^5*u^4)/
       (25015910400*b^3*Sqrt[4836279*Pi]) + (1177824959*d^7*K0^2*M^5*u^4)/
       (37955174400*b^3*Sqrt[4836279*Pi]) - (13843973*d^11*K0^2*M^5*u^4)/
       (641433600*b^3*Sqrt[4836279*Pi]) - (125812277579*d*K1^2*M^5*u^4)/
       (346720518144000*b^3*Sqrt[4836279*Pi]) - 
      (872424537890309*d^5*K1^2*M^5*u^4)/(4854087254016000*b^3*
        Sqrt[4836279*Pi]) + (428853021379*d^7*K1^2*M^5*u^4)/
       (31520047104000*b^3*Sqrt[4836279*Pi]) + (43198834477*d^9*K1^2*M^5*u^4)/
       (419069952000*b^3*Sqrt[4836279*Pi]) - (330780263*d^13*K1^2*M^5*u^4)/
       (12828672000*b^3*Sqrt[4836279*Pi]) - 
      (18171571*d^15*K0*K1*M^5*Sqrt[7/(690897*Pi)]*u^5)/(38486016000*b^3) + 
      (644495687*d^11*K0*K1*M^5*Sqrt[17/(284487*Pi)]*u^5)/
       (808206336000*b^3) - (28288843369*d^5*K0*K1*M^5*Sqrt[23/(210273*Pi)]*
        u^5)/(14981750784000*b^3) - (139973833369*d^9*K0*K1*M^5*
        Sqrt[23/(210273*Pi)]*u^5)/(248927551488000*b^3) - 
      (((2487619*I)/2822307840)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 + 
      (((10268263*I)/256573440)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((25048319*I)/940769280)*d^11*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((33465247*I)/940769280)*d^13*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((11839297*I)/2822307840)*d^15*K0^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((28639981*I)/42334617600)*d*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((381186539*I)/8466923520)*d^5*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 + 
      (((499379317*I)/5388042240)*d^9*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((133177771*I)/7408558080)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((1584055009*I)/42334617600)*d^13*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((108445453*I)/21167308800)*d^15*K1^2*M^5*Sqrt[Pi/4836279]*u^5)/b^3 - 
      (((658357*I)/97320960)*d^5*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^5)/b^3 + 
      (((3371651*I)/256573440)*d^9*K0^2*M^5*Sqrt[(7*Pi)/690897]*u^5)/b^3 + 
      (((441341*I)/299335680)*d^7*K1^2*M^5*Sqrt[(19*Pi)/254541]*u^5)/b^3 - 
      (((1559*I)/19464192)*d^3*K0^2*M^5*Sqrt[(217*Pi)/22287]*u^5)/b^3 - 
      (((153276631*I)/10583654400)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[4836279]*b^3) + (156379666939*d*K0*K1*M^5*u^5)/
       (346720518144000*b^3*Sqrt[4836279*Pi]) + 
      (452587095931*d^3*K0*K1*M^5*u^5)/(115573506048000*b^3*
        Sqrt[4836279*Pi]) + (21041545999*d^5*K0*K1*M^5*u^5)/
       (628604928000*b^3*Sqrt[4836279*Pi]) - (147959740273*d^7*K0*K1*M^5*u^5)/
       (6304009420800*b^3*Sqrt[4836279*Pi]) + 
      (12067160644579*d^9*K0*K1*M^5*u^5)/(248927551488000*b^3*
        Sqrt[4836279*Pi]) - (1502860931*d^13*K0*K1*M^5*u^5)/
       (89800704000*b^3*Sqrt[4836279*Pi]) - 
      (8719051*d^15*K0^2*M^5*Sqrt[7/(690897*Pi)]*u^6)/(153944064000*b^3) + 
      (157422583*d^5*K0^2*M^5*Sqrt[19/(254541*Pi)]*u^6)/(380488908800*b^3) + 
      (9399589995403*d^7*K0^2*M^5*Sqrt[19/(254541*Pi)]*u^6)/
       (4854087254016000*b^3) + (52981907*d^15*K1^2*M^5*Sqrt[19/(254541*Pi)]*
        u^6)/(199557120000*b^3) - (34592447683*d^3*K0^2*M^5*
        Sqrt[23/(210273*Pi)]*u^6)/(396252020736000*b^3) - 
      (293137063*d^13*K0^2*M^5*Sqrt[23/(210273*Pi)]*u^6)/
       (2514419712000*b^3) - (((494928607*I)/42334617600)*d^3*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^6)/b^3 - (((306832063*I)/10583654400)*d^5*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^6)/b^3 + (((231543589*I)/8980070400)*d^7*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^6)/b^3 + (((84300299*I)/1496678400)*d^9*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^6)/b^3 - (((4373338223*I)/296342323200)*d^11*
        K0*K1*M^5*Sqrt[Pi/4836279]*u^6)/b^3 - 
      (((15152387*I)/661478400)*d^13*K0*K1*M^5*Sqrt[Pi/4836279]*u^6)/b^3 - 
      (((920749853*I)/296342323200)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*u^6)/
       b^3 - (((68347*I)/729907200)*d*K0*K1*M^5*Sqrt[(7*Pi)/690897]*u^6)/
       b^3 + (25915543178909*d^3*K0^2*M^5*u^6)/(2773764145152000*
        Sqrt[4836279]*b^3*Sqrt[Pi]) - (860382136381*d^3*K1^2*M^5*u^6)/
       (73546776576000*Sqrt[4836279]*b^3*Sqrt[Pi]) + 
      (57035763769*d*K0^2*M^5*u^6)/(106683236352000*b^3*Sqrt[4836279*Pi]) - 
      (196639771183729*d^7*K0^2*M^5*u^6)/(3236058169344000*b^3*
        Sqrt[4836279*Pi]) - (22280679269*d^9*K0^2*M^5*u^6)/
       (3232825344000*b^3*Sqrt[4836279*Pi]) + (45191393731*d^11*K0^2*M^5*u^6)/
       (3232825344000*b^3*Sqrt[4836279*Pi]) + (1774000567*d^13*K0^2*M^5*u^6)/
       (419069952000*b^3*Sqrt[4836279*Pi]) - (3729606567577*d*K1^2*M^5*u^6)/
       (4412806594560000*b^3*Sqrt[4836279*Pi]) - 
      (3208179662503*d^5*K1^2*M^5*u^6)/(210133647360000*b^3*
        Sqrt[4836279*Pi]) + (72816627699623*d^7*K1^2*M^5*u^6)/
       (2206403297280000*b^3*Sqrt[4836279*Pi]) + 
      (2345939271863*d^9*K1^2*M^5*u^6)/(113148887040000*b^3*
        Sqrt[4836279*Pi]) - (236334126809*d^11*K1^2*M^5*u^6)/
       (14143610880000*b^3*Sqrt[4836279*Pi]) - (167893979*d^13*K1^2*M^5*u^6)/
       (20115357696*b^3*Sqrt[4836279*Pi]) - (31859315521*d^15*K1^2*M^5*u^6)/
       (5388042240000*b^3*Sqrt[4836279*Pi]) + 
      (5300578161521*d*K0*K1*M^5*Sqrt[17/(284487*Pi)]*u^7)/
       (388326980321280000*b^3) - (472240264207*d^7*K0*K1*M^5*
        Sqrt[17/(284487*Pi)]*u^7)/(8090145423360000*b^3) - 
      (2043373*d^13*K0*K1*M^5*Sqrt[23/(210273*Pi)]*u^7)/(21676032000*b^3) - 
      (((59898911*I)/338676940800)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^7)/b^3 + 
      (((63411083*I)/10262937600)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^7)/b^3 + 
      (((1183238423*I)/215521689600)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*u^7)/b^3 - 
      (((769532233*I)/2370738585600)*d^15*K0^2*M^5*Sqrt[Pi/4836279]*u^7)/
       b^3 + (((11442437*I)/109756416000)*d*K1^2*M^5*Sqrt[Pi/4836279]*u^7)/
       b^3 - (((137921803*I)/53880422400)*d^7*K1^2*M^5*Sqrt[Pi/4836279]*u^7)/
       b^3 + (((120527423*I)/23091609600)*d^9*K1^2*M^5*Sqrt[Pi/4836279]*u^7)/
       b^3 + (((7676322623*I)/8890269696000)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*
        u^7)/b^3 - (((17319321661*I)/8890269696000)*d^13*K1^2*M^5*
        Sqrt[Pi/4836279]*u^7)/b^3 - (((981671*I)/1009254400)*d^11*K0^2*M^5*
        Sqrt[(3*Pi)/1612093]*u^7)/b^3 - (((23366887*I)/67735388160)*d^3*K0^2*
        M^5*Sqrt[(7*Pi)/690897]*u^7)/b^3 - (((62401807*I)/2963423232000)*d^15*
        K1^2*M^5*Sqrt[(17*Pi)/284487]*u^7)/b^3 - 
      (((83891*I)/4181196800)*d^13*K0^2*M^5*Sqrt[(119*Pi)/40641]*u^7)/b^3 - 
      (((8777291*I)/338676940800)*d^5*K0^2*M^5*Sqrt[(133*Pi)/36363]*u^7)/
       b^3 - (((13563593*I)/2963423232000)*d^5*K1^2*M^5*Sqrt[(437*Pi)/11067]*
        u^7)/b^3 + (((69362803*I)/102187008000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[4836279]*b^3) - (6745082998273*d*K0*K1*M^5*u^7)/
       (388326980321280000*b^3*Sqrt[4836279*Pi]) + 
      (20875848779*d^3*K0*K1*M^5*u^7)/(24892755148800*b^3*Sqrt[4836279*Pi]) - 
      (5808867373663*d^5*K0*K1*M^5*u^7)/(1348357570560000*b^3*
        Sqrt[4836279*Pi]) + (13627981373*d^9*K0*K1*M^5*u^7)/
       (1788272640000*b^3*Sqrt[4836279*Pi]) - 
      (48618746441*d^11*K0*K1*M^5*u^7)/(56574443520000*b^3*
        Sqrt[4836279*Pi]) - (8879147*d^15*K0*K1*M^5*u^7)/
       (25657344000*b^3*Sqrt[4836279*Pi]) - 
      (1712279*d^15*K0^2*M^5*Sqrt[7/(690897*Pi)]*u^8)/(307888128000*b^3) + 
      (248363436149*d*K0^2*M^5*Sqrt[17/(284487*Pi)]*u^8)/
       (17651226378240000*b^3) - (1102660392649*d*K1^2*M^5*
        Sqrt[17/(284487*Pi)]*u^8)/(64721163386880000*b^3) - 
      (660435895277*d^13*K0^2*M^5*Sqrt[23/(210273*Pi)]*u^8)/
       (5431146577920000*b^3) + (192167859944791*d^3*K0^2*M^5*
        Sqrt[31/(156009*Pi)]*u^8)/(1164980940963840000*b^3) + 
      (17367975943651*d^7*K1^2*M^5*Sqrt[31/(156009*Pi)]*u^8)/
       (97081745080320000*b^3) - (((95352361*I)/2963423232000)*d*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^8)/b^3 - (((1312794331*I)/5926846464000)*d^3*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^8)/b^3 - (((102726643*I)/1481711616000)*d^5*K0*
        K1*M^5*Sqrt[Pi/4836279]*u^8)/b^3 + (((5033381*I)/21552168960)*d^7*K0*
        K1*M^5*Sqrt[Pi/4836279]*u^8)/b^3 + (((61538579*I)/161641267200)*d^9*
        K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/b^3 + 
      (((63099611*I)/1616412672000)*d^11*K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/
       b^3 - (((3658591*I)/14432256000)*d^13*K0*K1*M^5*Sqrt[Pi/4836279]*u^8)/
       b^3 - (((41372053*I)/538804224000)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^8)/b^3 - (544700436746623*d^3*K0^2*M^5*u^8)/
       (166425848709120000*Sqrt[4836279]*b^3*Sqrt[Pi]) - 
      (24160422396029*d^3*K1^2*M^5*u^8)/(9708174508032000*Sqrt[4836279]*b^3*
        Sqrt[Pi]) - (24497601783827*d^5*K0^2*M^5*u^8)/(21573721128960000*b^3*
        Sqrt[4836279*Pi]) - (389947864292347*d^7*K0^2*M^5*u^8)/
       (97081745080320000*b^3*Sqrt[4836279*Pi]) + 
      (1134223611973*d^9*K0^2*M^5*u^8)/(452595548160000*b^3*
        Sqrt[4836279*Pi]) + (11350514533*d^11*K0^2*M^5*u^8)/
       (12572098560000*b^3*Sqrt[4836279*Pi]) + 
      (13573974517951*d^13*K0^2*M^5*u^8)/(5431146577920000*b^3*
        Sqrt[4836279*Pi]) - (7014015463703*d^5*K1^2*M^5*u^8)/
       (27737641451520000*b^3*Sqrt[4836279*Pi]) + 
      (1394034837941*d^9*K1^2*M^5*u^8)/(4978551029760000*b^3*
        Sqrt[4836279*Pi]) - (350271630539*d^11*K1^2*M^5*u^8)/
       (169723330560000*b^3*Sqrt[4836279*Pi]) - 
      (20287122061*d^13*K1^2*M^5*u^8)/(30173036544000*b^3*Sqrt[4836279*Pi]) - 
      (18047437*d^15*K1^2*M^5*u^8)/(307888128000*b^3*Sqrt[4836279*Pi]) - 
      (1635734221*d^11*K0*K1*M^5*Sqrt[19/(254541*Pi)]*u^9)/
       (84861665280000*b^3) - (((77740549*I)/2963423232000)*d*K0^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 + (((3195053*I)/12773376000)*d^5*K0^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 + (((5558443*I)/35920281600)*d^7*K0^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 - (((54978949*I)/161641267200)*d^9*K0^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 + (((15818513*I)/5926846464000)*d^15*K0^2*
        M^5*Sqrt[Pi/4836279]*u^9)/b^3 - (((5420171*I)/8890269696000)*d^5*K1^2*
        M^5*Sqrt[Pi/4836279]*u^9)/b^3 - (((686510767*I)/1616412672000)*d^7*
        K1^2*M^5*Sqrt[Pi/4836279]*u^9)/b^3 - 
      (((25682633*I)/202051584000)*d^9*K1^2*M^5*Sqrt[Pi/4836279]*u^9)/b^3 + 
      (((3043322083*I)/17780539392000)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*u^9)/
       b^3 + (((958678337*I)/8890269696000)*d^13*K1^2*M^5*Sqrt[Pi/4836279]*
        u^9)/b^3 + (((39861191*I)/5926846464000)*d^15*K1^2*M^5*
        Sqrt[Pi/4836279]*u^9)/b^3 + (((9705841*I)/2540077056000)*d^11*K0^2*
        M^5*Sqrt[(7*Pi)/690897]*u^9)/b^3 - (((45405667*I)/5926846464000)*d^3*
        K0^2*M^5*Sqrt[(17*Pi)/284487]*u^9)/b^3 + 
      (((8577659*I)/4445134848000)*d*K1^2*M^5*Sqrt[(17*Pi)/284487]*u^9)/b^3 + 
      (((12041651*I)/4445134848000)*d^13*K0^2*M^5*Sqrt[(23*Pi)/210273]*u^9)/
       b^3 + (((4158987341*I)/17780539392000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[4836279]*b^3) + (3973617419069*d*K0*K1*M^5*u^9)/
       (145622617620480000*b^3*Sqrt[4836279*Pi]) - 
      (41697208459*d^3*K0*K1*M^5*u^9)/(606760906752000*b^3*
        Sqrt[4836279*Pi]) - (754995940847*d^5*K0*K1*M^5*u^9)/
       (990630051840000*b^3*Sqrt[4836279*Pi]) + 
      (30284189624879*d^7*K0*K1*M^5*u^9)/(72811308810240000*b^3*
        Sqrt[4836279*Pi]) + (1440866475743*d^9*K0*K1*M^5*u^9)/
       (1244637757440000*b^3*Sqrt[4836279*Pi]) - 
      (935923649*d^13*K0*K1*M^5*u^9)/(2514419712000*b^3*Sqrt[4836279*Pi]) - 
      (2429393*d^15*K0*K1*M^5*u^9)/(76972032000*b^3*Sqrt[4836279*Pi]) + 
      (30748313*d^15*K0^2*M^5*Sqrt[17/(284487*Pi)]*u^10)/
       (55419863040000*b^3) - (308563449031*d^3*K1^2*M^5*Sqrt[17/(284487*Pi)]*
        u^10)/(93198475277107200*b^3) - (114943190249*d^7*K0^2*M^5*
        Sqrt[19/(254541*Pi)]*u^10)/(72811308810240000*b^3) - 
      (10049353*d^13*K0^2*M^5*Sqrt[19/(254541*Pi)]*u^10)/
       (3771629568000*b^3) + (489060624222679*d^5*K0^2*M^5*
        Sqrt[323/(14973*Pi)]*u^10)/(51259161402408960000*b^3) - 
      (((177143*I)/555641856000)*d*K0*K1*M^5*Sqrt[Pi/4836279]*u^10)/b^3 + 
      (((27689773*I)/740855808000)*d^3*K0*K1*M^5*Sqrt[Pi/4836279]*u^10)/b^3 - 
      (((3099743*I)/28864512000)*d^7*K0*K1*M^5*Sqrt[Pi/4836279]*u^10)/b^3 - 
      (((10831487*I)/50512896000)*d^9*K0*K1*M^5*Sqrt[Pi/4836279]*u^10)/b^3 + 
      (((55931987*I)/740855808000)*d^11*K0*K1*M^5*Sqrt[Pi/4836279]*u^10)/
       b^3 + (((14444963*I)/185213952000)*d^13*K0*K1*M^5*Sqrt[Pi/4836279]*
        u^10)/b^3 + (((2193061*I)/317509632000)*d^15*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^10)/b^3 + (((743059*I)/185213952000)*d^5*K0*K1*M^5*
        Sqrt[(31*Pi)/156009]*u^10)/b^3 + (59682982939*d^3*K0^2*M^5*u^10)/
       (539343028224000*Sqrt[4836279]*b^3*Sqrt[Pi]) - 
      (101816170927*d^3*K1^2*M^5*u^10)/(882895749120000*Sqrt[4836279]*b^3*
        Sqrt[Pi]) + (2538885202757*d*K0^2*M^5*u^10)/(72811308810240000*b^3*
        Sqrt[4836279*Pi]) - (4943194217045431*d^5*K0^2*M^5*u^10)/
       (1464547468640256000*b^3*Sqrt[4836279*Pi]) + 
      (23455222897*d^9*K0^2*M^5*u^10)/(88902696960000*b^3*Sqrt[4836279*Pi]) - 
      (5207381453*d^11*K0^2*M^5*u^10)/(169723330560000*b^3*
        Sqrt[4836279*Pi]) - (774606841*d^15*K0^2*M^5*u^10)/
       (55419863040000*b^3*Sqrt[4836279*Pi]) - (46766440517*d*K1^2*M^5*u^10)/
       (1200186408960000*b^3*Sqrt[4836279*Pi]) + 
      (4900490426789*d^5*K1^2*M^5*u^10)/(36405654405120000*b^3*
        Sqrt[4836279*Pi]) + (7695843805733*d^7*K1^2*M^5*u^10)/
       (43686785286144000*b^3*Sqrt[4836279*Pi]) + 
      (126473258077*d^9*K1^2*M^5*u^10)/(2800434954240000*b^3*
        Sqrt[4836279*Pi]) - (12186645697*d^11*K1^2*M^5*u^10)/
       (169723330560000*b^3*Sqrt[4836279*Pi]) - (6031733*d^13*K1^2*M^5*u^10)/
       (89800704000*b^3*Sqrt[4836279*Pi]) - (4425163*d^15*K1^2*M^5*u^10)/
       (692748288000*b^3*Sqrt[4836279*Pi]) - 
      (14123027509*d^3*K0*K1*M^5*Sqrt[17/(284487*Pi)]*u^11)/
       (18202827202560000*b^3) - (11638361333*d^13*K0*K1*M^5*
        Sqrt[19/(254541*Pi)]*u^11)/(271557328896000*b^3) + 
      (((23504903*I)/889026969600)*d^5*K0^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 - 
      (((1424671*I)/101025792000)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 + 
      (((19268009*I)/2222567424000)*d^11*K0^2*M^5*Sqrt[Pi/4836279]*u^11)/
       b^3 + (((243169*I)/277820928000)*d^15*K0^2*M^5*Sqrt[Pi/4836279]*u^11)/
       b^3 + (((12387929*I)/4445134848000)*d*K1^2*M^5*Sqrt[Pi/4836279]*u^11)/
       b^3 + (((39876409*I)/13335404544000)*d^5*K1^2*M^5*Sqrt[Pi/4836279]*
        u^11)/b^3 - (((32855513*I)/1212309504000)*d^9*K1^2*M^5*
        Sqrt[Pi/4836279]*u^11)/b^3 + (((2177983*I)/202051584000)*d^11*K1^2*
        M^5*Sqrt[Pi/4836279]*u^11)/b^3 + (((1564261*I)/134701056000)*d^13*
        K1^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 + 
      (((163321*I)/151538688000)*d^15*K1^2*M^5*Sqrt[Pi/4836279]*u^11)/b^3 - 
      (((32887*I)/19243008000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/284487]*u^11)/b^3 + 
      (((2190583*I)/4445134848000)*d^13*K0^2*M^5*Sqrt[(19*Pi)/254541]*u^11)/
       b^3 - (((977*I)/2222567424000)*d^3*K0^2*M^5*Sqrt[(23*Pi)/210273]*u^11)/
       b^3 - (((104243*I)/1481711616000)*d*K0^2*M^5*Sqrt[(31*Pi)/156009]*
        u^11)/b^3 - (((149*I)/1492992000)*d^7*K1^2*M^5*Sqrt[(133*Pi)/36363]*
        u^11)/b^3 + (((74197463*I)/6667702272000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[4836279]*b^3) + (12704154527*d*K0*K1*M^5*u^11)/
       (9928814837760000*b^3*Sqrt[4836279*Pi]) - 
      (1703977248763*d^5*K0*K1*M^5*u^11)/(36405654405120000*b^3*
        Sqrt[4836279*Pi]) + (199362512407*d^7*K0*K1*M^5*u^11)/
       (5460848160768000*b^3*Sqrt[4836279*Pi]) + 
      (218325675781*d^9*K0*K1*M^5*u^11)/(2800434954240000*b^3*
        Sqrt[4836279*Pi]) - (982723241*d^11*K0*K1*M^5*u^11)/
       (42430832640000*b^3*Sqrt[4836279*Pi]) + 
      (42629843731*d^13*K0*K1*M^5*u^11)/(54311465779200*b^3*
        Sqrt[4836279*Pi]) - (69449*d^15*K0*K1*M^5*u^11)/
       (21648384000*b^3*Sqrt[4836279*Pi]) + 
      (32759829463*d^3*K0^2*M^5*Sqrt[17/(284487*Pi)]*u^12)/
       (218433926430720000*b^3) - (221*d^15*K0^2*M^5*Sqrt[17/(284487*Pi)]*
        u^12)/(10824192000*b^3) + (1001923865689*d^3*K1^2*M^5*
        Sqrt[17/(284487*Pi)]*u^12)/(1310603558584320000*b^3) - 
      (9073*d^13*K0^2*M^5*Sqrt[23/(210273*Pi)]*u^12)/(75432591360*b^3) - 
      (2729093*d^11*K0^2*M^5*Sqrt[31/(156009*Pi)]*u^12)/
       (42430832640000*b^3) - (12638657*d^15*K1^2*M^5*Sqrt[31/(156009*Pi)]*
        u^12)/(48492380160000*b^3) - (97151947*d^5*K0^2*M^5*
        Sqrt[589/(8211*Pi)]*u^12)/(5200807772160000*b^3) + 
      (((373441*I)/166692556800)*d^3*K0*K1*M^5*Sqrt[Pi/4836279]*u^12)/b^3 + 
      (((2832131*I)/476264448000)*d^5*K0*K1*M^5*Sqrt[Pi/4836279]*u^12)/b^3 - 
      (((837127*I)/151538688000)*d^7*K0*K1*M^5*Sqrt[Pi/4836279]*u^12)/b^3 - 
      (((3354613*I)/303077376000)*d^9*K0*K1*M^5*Sqrt[Pi/4836279]*u^12)/b^3 + 
      (((124891*I)/333385113600)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*u^12)/b^3 + 
      (((162263*I)/666770227200)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/284487]*u^12)/
       b^3 + (((10361*I)/83346278400)*d^11*K0*K1*M^5*Sqrt[(31*Pi)/156009]*
        u^12)/b^3 + (((23*I)/222256742400)*d*K0*K1*M^5*Sqrt[(391*Pi)/12369]*
        u^12)/b^3 - (19797643639*d^3*K0^2*M^5*u^12)/(7532204359680000*
        Sqrt[4836279]*b^3*Sqrt[Pi]) - (20626136036369*d^3*K1^2*M^5*u^12)/
       (1310603558584320000*Sqrt[4836279]*b^3*Sqrt[Pi]) + 
      (2717830151*d*K0^2*M^5*u^12)/(1418402119680000*b^3*Sqrt[4836279*Pi]) + 
      (164075568149*d^7*K0^2*M^5*u^12)/(27304240803840000*b^3*
        Sqrt[4836279*Pi]) + (23141520643*d^9*K0^2*M^5*u^12)/
       (2800434954240000*b^3*Sqrt[4836279*Pi]) - 
      (225839531207*d*K1^2*M^5*u^12)/(109216963215360000*b^3*
        Sqrt[4836279*Pi]) + (328824576791*d^5*K1^2*M^5*u^12)/
       (109216963215360000*b^3*Sqrt[4836279*Pi]) + 
      (86515403*d^7*K1^2*M^5*u^12)/(420065243136000*b^3*Sqrt[4836279*Pi]) + 
      (21478682321*d^9*K1^2*M^5*u^12)/(2800434954240000*b^3*
        Sqrt[4836279*Pi]) - (37361*d^11*K1^2*M^5*u^12)/
       (16164126720*b^3*Sqrt[4836279*Pi]) - (2098679*d^13*K1^2*M^5*u^12)/
       (628604928000*b^3*Sqrt[4836279*Pi]) + (123699509*d^15*K1^2*M^5*u^12)/
       (16164126720000*b^3*Sqrt[4836279*Pi]) + 
      (4477008553*d^7*K0*K1*M^5*Sqrt[19/(254541*Pi)]*u^13)/
       (1560242331648000*b^3) + (4991801*d*K0*K1*M^5*Sqrt[23/(210273*Pi)]*
        u^13)/(2022536355840000*b^3) - (325313*d^13*K0*K1*M^5*
        Sqrt[23/(210273*Pi)]*u^13)/(7071805440000*b^3) - 
      (73469*d^15*K0*K1*M^5*Sqrt[31/(156009*Pi)]*u^13)/(12123095040000*b^3) - 
      (((2353*I)/37042790400)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 + 
      (((5329*I)/9580032000)*d^5*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 - 
      (((1451*I)/2886451200)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 - 
      (((41141*I)/50512896000)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 + 
      (((980779*I)/3333851136000)*d^11*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 + 
      (((487*I)/19050577920)*d^15*K0^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 + 
      (((73*I)/898128000)*d*K1^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 + 
      (((1772389*I)/5000776704000)*d^5*K1^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 - 
      (((327071*I)/909232128000)*d^7*K1^2*M^5*Sqrt[Pi/4836279]*u^13)/b^3 + 
      (((3397907*I)/10001553408000)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*u^13)/
       b^3 + (((1697557*I)/5000776704000)*d^13*K1^2*M^5*Sqrt[Pi/4836279]*
        u^13)/b^3 + (((13633*I)/476264448000)*d^15*K1^2*M^5*Sqrt[Pi/4836279]*
        u^13)/b^3 + (((263*I)/16669255680)*d^13*K0^2*M^5*Sqrt[(19*Pi)/254541]*
        u^13)/b^3 - (((11093*I)/227308032000)*d^9*K1^2*M^5*
        Sqrt[(19*Pi)/254541]*u^13)/b^3 + (((1469*I)/222256742400)*d^3*K0^2*
        M^5*Sqrt[(31*Pi)/156009]*u^13)/b^3 + 
      (((1434509*I)/10001553408000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[4836279]*b^3) - (3049084771*d*K0*K1*M^5*u^13)/
       (54608481607680000*b^3*Sqrt[4836279*Pi]) - 
      (3288210929*d^3*K0*K1*M^5*u^13)/(6826060200960000*b^3*
        Sqrt[4836279*Pi]) - (37050237269*d^5*K0*K1*M^5*u^13)/
       (27304240803840000*b^3*Sqrt[4836279*Pi]) - 
      (417555534107*d^7*K0*K1*M^5*u^13)/(7801211658240000*b^3*
        Sqrt[4836279*Pi]) + (74235113*d^9*K0*K1*M^5*u^13)/
       (28004349542400*b^3*Sqrt[4836279*Pi]) - (4793483*d^11*K0*K1*M^5*u^13)/
       (7955781120000*b^3*Sqrt[4836279*Pi]) + (491531*d^15*K0*K1*M^5*u^13)/
       (12123095040000*b^3*Sqrt[4836279*Pi]) + 
      (246131*d^7*K1^2*M^5*Sqrt[17/(284487*Pi)]*u^14)/(95469373440000*b^3) + 
      (2903003*d^13*K0^2*M^5*Sqrt[23/(210273*Pi)]*u^14)/
       (190938746880000*b^3) - (7274809*d^3*K1^2*M^5*Sqrt[23/(210273*Pi)]*
        u^14)/(450519973263360000*b^3) + (((71*I)/30868992000)*d*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^14)/b^3 + (((109223*I)/2500388352000)*d^3*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^14)/b^3 + (((8161*I)/71439667200)*d^5*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^14)/b^3 - (((733*I)/6494515200)*d^7*K0*K1*M^5*
        Sqrt[Pi/4836279]*u^14)/b^3 + (((189953*I)/2500388352000)*d^13*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^14)/b^3 + (((701*I)/119066112000)*d^15*K0*K1*
        M^5*Sqrt[Pi/4836279]*u^14)/b^3 - (((2881*I)/227308032000)*d^9*K0*K1*
        M^5*Sqrt[(17*Pi)/284487]*u^14)/b^3 + 
      (((11351*I)/2500388352000)*d^11*K0*K1*M^5*Sqrt[(19*Pi)/254541]*u^14)/
       b^3 - (8929153781*d^3*K0^2*M^5*u^14)/(150173324421120000*Sqrt[4836279]*
        b^3*Sqrt[Pi]) + (372376967*d*K0^2*M^5*u^14)/(16685924935680000*b^3*
        Sqrt[4836279*Pi]) - (14057927621*d^5*K0^2*M^5*u^14)/
       (150173324421120000*b^3*Sqrt[4836279*Pi]) + 
      (140373971*d^7*K0^2*M^5*u^14)/(1950302914560000*b^3*Sqrt[4836279*Pi]) + 
      (59550257*d^9*K0^2*M^5*u^14)/(350054369280000*b^3*Sqrt[4836279*Pi]) - 
      (14479*d^11*K0^2*M^5*u^14)/(505128960000*b^3*Sqrt[4836279*Pi]) - 
      (80580163*d^13*K0^2*M^5*u^14)/(190938746880000*b^3*Sqrt[4836279*Pi]) - 
      (2239*d^15*K0^2*M^5*u^14)/(216483840000*b^3*Sqrt[4836279*Pi]) - 
      (11207812103*d*K1^2*M^5*u^14)/(450519973263360000*b^3*
        Sqrt[4836279*Pi]) - (38679340187*d^5*K1^2*M^5*u^14)/
       (450519973263360000*b^3*Sqrt[4836279*Pi]) + 
      (200875207*d^9*K1^2*M^5*u^14)/(1050163107840000*b^3*Sqrt[4836279*Pi]) - 
      (2965699*d^11*K1^2*M^5*u^14)/(95469373440000*b^3*Sqrt[4836279*Pi]) - 
      (863231*d^13*K1^2*M^5*u^14)/(10607708160000*b^3*Sqrt[4836279*Pi]) - 
      (2503*d^15*K1^2*M^5*u^14)/(216483840000*b^3*Sqrt[4836279*Pi]) + 
      (23*d^13*K0*K1*M^5*Sqrt[23/(210273*Pi)]*u^15)/(75769344000*b^3) - 
      (13*d^9*K0*K1*M^5*Sqrt[31/(156009*Pi)]*u^15)/(16236288000*b^3) + 
      (13*d^11*K0*K1*M^5*Sqrt[31/(156009*Pi)]*u^15)/(50512896000*b^3) + 
      ((I/9922176000)*d*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((3341*I)/625097088000)*d^5*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 - 
      (((169*I)/28413504000)*d^7*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 - 
      (((533*I)/56827008000)*d^9*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((689*I)/156274272000)*d^11*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((1979*I)/625097088000)*d^13*K0^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((3523*I)/625097088000)*d^5*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 - 
      (((13*I)/2029536000)*d^7*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 - 
      (((559*I)/56827008000)*d^9*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      (((1469*I)/312548544000)*d^11*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      ((I/4340952000)*d^15*K1^2*M^5*Sqrt[Pi/4836279]*u^15)/b^3 + 
      ((I/104182848000)*d^15*K0^2*M^5*Sqrt[(23*Pi)/210273]*u^15)/b^3 + 
      ((I/208365696000)*d*K1^2*M^5*Sqrt[(23*Pi)/210273]*u^15)/b^3 + 
      (((67*I)/625097088000)*d^13*K1^2*M^5*Sqrt[(31*Pi)/156009]*u^15)/b^3 + 
      (((163*I)/78137136000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[4836279]*b^3) + (((701*I)/312548544000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[4836279]*b^3) - (5982983*d*K0*K1*M^5*u^15)/
       (18771665552640000*b^3*Sqrt[4836279*Pi]) - 
      (53792887*d^3*K0*K1*M^5*u^15)/(9385832776320000*b^3*Sqrt[4836279*Pi]) - 
      (335573057*d^5*K0*K1*M^5*u^15)/(18771665552640000*b^3*
        Sqrt[4836279*Pi]) + (360989*d^7*K0*K1*M^5*u^15)/
       (47403195840000*b^3*Sqrt[4836279*Pi]) + (51211*d^9*K0*K1*M^5*u^15)/
       (781371360000*b^3*Sqrt[4836279*Pi]) - (199721*d^11*K0*K1*M^5*u^15)/
       (15911562240000*b^3*Sqrt[4836279*Pi]) - (9263*d^13*K0*K1*M^5*u^15)/
       (378846720000*b^3*Sqrt[4836279*Pi]) - (d^15*K0*K1*M^5*u^15)/
       (422820000*b^3*Sqrt[4836279*Pi]) + (d^3*K0^2*M^5*Sqrt[7/(690897*Pi)]*
        u^16)/(48708864000*b^3) + (d^3*K1^2*M^5*Sqrt[7/(690897*Pi)]*u^16)/
       (48708864000*b^3) + (1992671*d^5*K0^2*M^5*Sqrt[17/(284487*Pi)]*u^16)/
       (56314996657920000*b^3) + (1992671*d^5*K1^2*M^5*Sqrt[17/(284487*Pi)]*
        u^16)/(56314996657920000*b^3) - 
      (27253*d*K0^2*M^5*Sqrt[23/(210273*Pi)]*u^16)/(56314996657920000*b^3) - 
      (23*d^9*K0^2*M^5*Sqrt[23/(210273*Pi)]*u^16)/(210032621568*b^3) - 
      (27253*d*K1^2*M^5*Sqrt[23/(210273*Pi)]*u^16)/(56314996657920000*b^3) - 
      (23*d^9*K1^2*M^5*Sqrt[23/(210273*Pi)]*u^16)/(210032621568*b^3) + 
      ((I/52091424000)*d*K0*K1*M^5*Sqrt[Pi/4836279]*u^16)/b^3 + 
      (((13*I)/22324896000)*d^5*K0*K1*M^5*Sqrt[Pi/4836279]*u^16)/b^3 - 
      (((13*I)/14206752000)*d^7*K0*K1*M^5*Sqrt[Pi/4836279]*u^16)/b^3 - 
      (((13*I)/14206752000)*d^9*K0*K1*M^5*Sqrt[Pi/4836279]*u^16)/b^3 + 
      (((13*I)/22324896000)*d^11*K0*K1*M^5*Sqrt[Pi/4836279]*u^16)/b^3 + 
      ((I/52091424000)*d^15*K0*K1*M^5*Sqrt[Pi/4836279]*u^16)/b^3 + 
      ((I/22324896000)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/690897]*u^16)/b^3 + 
      ((I/22324896000)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/690897]*u^16)/b^3 - 
      (49223*d^3*K0^2*M^5*u^16)/(173276912793600*Sqrt[4836279]*b^3*
        Sqrt[Pi]) - (49223*d^3*K1^2*M^5*u^16)/(173276912793600*Sqrt[4836279]*
        b^3*Sqrt[Pi]) + (d*K0^2*M^5*u^16)/(113654016000*b^3*
        Sqrt[4836279*Pi]) - (34687*d^5*K0^2*M^5*u^16)/
       (26254077696000*b^3*Sqrt[4836279*Pi]) + (1447*d^7*K0^2*M^5*u^16)/
       (8126262144000*b^3*Sqrt[4836279*Pi]) + (7033*d^9*K0^2*M^5*u^16)/
       (1704810240000*b^3*Sqrt[4836279*Pi]) - (271*d^11*K0^2*M^5*u^16)/
       (1193367168000*b^3*Sqrt[4836279*Pi]) - (103*d^13*K0^2*M^5*u^16)/
       (165745440000*b^3*Sqrt[4836279*Pi]) - (d^15*K0^2*M^5*u^16)/
       (13530240000*b^3*Sqrt[4836279*Pi]) + (d*K1^2*M^5*u^16)/
       (113654016000*b^3*Sqrt[4836279*Pi]) - (34687*d^5*K1^2*M^5*u^16)/
       (26254077696000*b^3*Sqrt[4836279*Pi]) + (1447*d^7*K1^2*M^5*u^16)/
       (8126262144000*b^3*Sqrt[4836279*Pi]) + (7033*d^9*K1^2*M^5*u^16)/
       (1704810240000*b^3*Sqrt[4836279*Pi]) - (271*d^11*K1^2*M^5*u^16)/
       (1193367168000*b^3*Sqrt[4836279*Pi]) - (103*d^13*K1^2*M^5*u^16)/
       (165745440000*b^3*Sqrt[4836279*Pi]) - (d^15*K1^2*M^5*u^16)/
       (13530240000*b^3*Sqrt[4836279*Pi]))/Pi}, 9, 13, 1]}, 3, 5, 1]


==> anc/spectrum_15_13.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((7*I)/475136)*d*K0^2*M^4*Sqrt[3/(230299*Pi)]*u^2)/
       b^2 + (((371*I)/475136)*d^5*K0^2*M^4*Sqrt[3/(230299*Pi)]*u^2)/b^2 - 
      (((325*I)/475136)*d^7*K0^2*M^4*Sqrt[3/(230299*Pi)]*u^2)/b^2 - 
      (((715*I)/475136)*d^9*K0^2*M^4*Sqrt[3/(230299*Pi)]*u^2)/b^2 + 
      (((273*I)/475136)*d^13*K0^2*M^4*Sqrt[3/(230299*Pi)]*u^2)/b^2 + 
      (((287*I)/4751360)*d^15*K0^2*M^4*Sqrt[3/(230299*Pi)]*u^2)/b^2 - 
      ((I/3712)*d*K1^2*M^4*Sqrt[3/(230299*Pi)]*u^2)/b^2 - 
      (((1573*I)/296960)*d^3*K1^2*M^4*Sqrt[3/(230299*Pi)]*u^2)/b^2 + 
      (((1791*I)/148480)*d^7*K1^2*M^4*Sqrt[3/(230299*Pi)]*u^2)/b^2 - 
      (((1153*I)/593920)*d^15*K1^2*M^4*Sqrt[3/(230299*Pi)]*u^2)/b^2 + 
      (((143*I)/22272)*d^9*K1^2*M^4*Sqrt[23/(30039*Pi)]*u^2)/b^2 + 
      (((13*I)/475136)*d^11*K0^2*M^4*Sqrt[51/(13547*Pi)]*u^2)/b^2 + 
      (((413*I)/475136)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) + 
      (((49*I)/4751360)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) - 
      ((I/1740)*d*K1^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) - 
      (((3443*I)/296960)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) - 
      (((5621*I)/74240)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) + 
      (((2969*I)/111360)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) - 
      (((18733*I)/445440)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) - 
      (((12727*I)/222720)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) - 
      (((109*I)/118784)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) - 
      (((849587*I)/313589760)*d^13*K0*K1*M^4*Sqrt[19/(36363*Pi)]*u^3)/b^2 - 
      (((1168117*I)/940769280)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[690897*Pi]) - 
      (((4645837*I)/188153856)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[690897*Pi]) - 
      (((64067393*I)/940769280)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[690897*Pi]) + 
      (((33733711*I)/598671360)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[690897*Pi]) + 
      (((15914497*I)/119734272)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[690897*Pi]) - 
      (((82661303*I)/2195128320)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[690897*Pi]) - 
      (((5735167*I)/940769280)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[690897*Pi]) - 
      (((220567*I)/2926837760)*d^15*K0^2*M^4*Sqrt[17/(40641*Pi)]*u^4)/b^2 - 
      (((25433327*I)/49390387200)*d^13*K0^2*M^4*Sqrt[23/(30039*Pi)]*u^4)/
       b^2 - (((13555469*I)/49390387200)*d^3*K1^2*M^4*Sqrt[23/(30039*Pi)]*
        u^4)/b^2 - (((1593649*I)/17960140800)*d^7*K1^2*M^4*
        Sqrt[23/(30039*Pi)]*u^4)/b^2 - (((22303229*I)/35920281600)*d^11*K1^2*
        M^4*Sqrt[31/(22287*Pi)]*u^4)/b^2 + (((3829*I)/1763942400)*d^5*K1^2*
        M^4*Sqrt[323/(2139*Pi)]*u^4)/b^2 - (((2467*I)/14634188800)*d*K0^2*M^4*
        Sqrt[1767/(391*Pi)]*u^4)/b^2 - (((1546849*I)/131707699200)*d*K0^2*M^4*
        u^4)/(b^2*Sqrt[690897*Pi]) - (((11499929*I)/1881538560)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[690897*Pi]) - (((6273037*I)/376307712)*d^5*K0^2*M^4*
        u^4)/(b^2*Sqrt[690897*Pi]) + (((16858279*I)/1197342720)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[690897*Pi]) + (((38779733*I)/1197342720)*d^9*K0^2*M^4*
        u^4)/(b^2*Sqrt[690897*Pi]) - (((41219903*I)/4390256640)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[690897*Pi]) - (((132911951*I)/197561548800)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[690897*Pi]) - (((454441*I)/2394685440)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[690897*Pi]) - (((59483581*I)/197561548800)*d*K1^2*
        M^4*u^4)/(b^2*Sqrt[690897*Pi]) - (((224755*I)/11403264)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[690897*Pi]) + (((53424157*I)/3592028160)*d^7*K1^2*M^4*
        u^4)/(b^2*Sqrt[690897*Pi]) + (((27739319*I)/718405632)*d^9*K1^2*M^4*
        u^4)/(b^2*Sqrt[690897*Pi]) + (((4303344401*I)/395123097600)*d^11*K1^2*
        M^4*u^4)/(b^2*Sqrt[690897*Pi]) - (((3047606929*I)/197561548800)*d^13*
        K1^2*M^4*u^4)/(b^2*Sqrt[690897*Pi]) - 
      (((40286369*I)/19756154880)*d^15*K1^2*M^4*u^4)/(b^2*Sqrt[690897*Pi]) - 
      (((4045627*I)/52683079680)*d^15*K0*K1*M^4*Sqrt[17/(40641*Pi)]*u^5)/
       b^2 - (((47270059*I)/107760844800)*d^5*K0*K1*M^4*Sqrt[19/(36363*Pi)]*
        u^5)/b^2 - (((1206761*I)/3951230976)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[690897*Pi]) - (((43413511*I)/7902461952)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[690897*Pi]) - (((6275251693*I)/1185369292800)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[690897*Pi]) + (((74417059*I)/5986713600)*d^7*K0*K1*M^4*
        u^5)/(b^2*Sqrt[690897*Pi]) + (((26216293*I)/997785600)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[690897*Pi]) - (((41701027*I)/5644615680)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[690897*Pi]) - (((25997749*I)/2469519360)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[690897*Pi]) - 
      (((44798183*I)/790246195200)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[690897*Pi]) - (((1026284569*I)/7902461952000)*d^5*K1^2*M^4*
        Sqrt[17/(40641*Pi)]*u^6)/b^2 + (((25603019*I)/143681126400)*d^9*K0^2*
        M^4*Sqrt[19/(36363*Pi)]*u^6)/b^2 + (((2358907*I)/1975615488000)*d*
        K1^2*M^4*Sqrt[19/(36363*Pi)]*u^6)/b^2 + 
      (((95889481*I)/846692352000)*d^13*K1^2*M^4*Sqrt[19/(36363*Pi)]*u^6)/
       b^2 - (((622463629*I)/9482954342400)*d^13*K0^2*M^4*Sqrt[23/(30039*Pi)]*
        u^6)/b^2 + (((197934239*I)/9482954342400)*d^3*K0^2*M^4*
        Sqrt[31/(22287*Pi)]*u^6)/b^2 - (((394501*I)/94076928000)*d^3*K1^2*M^4*
        Sqrt[31/(22287*Pi)]*u^6)/b^2 - (((4471627*I)/54499737600)*d*K0^2*M^4*
        u^6)/(b^2*Sqrt[690897*Pi]) - (((17468961023*I)/9482954342400)*d^3*
        K0^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) - 
      (((452268977*I)/225784627200)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) + 
      (((145205419*I)/47893708800)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) - 
      (((822995309*I)/526830796800)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[690897*Pi]) + (((29833423*I)/270941552640)*d^13*K0^2*M^4*
        u^6)/(b^2*Sqrt[690897*Pi]) - (((277348303*I)/1580492390400)*d^15*K0^2*
        M^4*u^6)/(b^2*Sqrt[690897*Pi]) + (((40272107*I)/143681126400)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) - 
      (((1101397*I)/35920281600)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) + 
      (((91190963*I)/21552168960)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) - 
      (((2196075599*I)/5926846464000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[690897*Pi]) - (((1114429*I)/299335680)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[690897*Pi]) - (((442469633*I)/1975615488000)*d^15*K1^2*M^4*
        u^6)/(b^2*Sqrt[690897*Pi]) - (((1939982563*I)/10536615936000)*d^3*K0*
        K1*M^4*Sqrt[17/(40641*Pi)]*u^7)/b^2 + 
      (((3299783*I)/71840563200)*d^7*K0*K1*M^4*Sqrt[17/(40641*Pi)]*u^7)/b^2 - 
      (((6951683*I)/219512832000)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[690897*Pi]) + 
      (((86606999057*I)/31609847808000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[690897*Pi]) - (((106148213*I)/141115392000)*d^5*K0*K1*M^4*
        u^7)/(b^2*Sqrt[690897*Pi]) + (((171022177*I)/107760844800)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[690897*Pi]) - (((5399363593*I)/11853692928000)*
        d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[690897*Pi]) - 
      (((963114953*I)/1481711616000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[690897*Pi]) - (((349221641*I)/3951230976000)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[690897*Pi]) + (((30043*I)/5226496000)*d^5*K0^2*M^4*
        Sqrt[3/(230299*Pi)]*u^8)/b^2 - (((162331553*I)/17241735168000)*d^3*
        K0^2*M^4*Sqrt[17/(40641*Pi)]*u^8)/b^2 + 
      (((1287469*I)/1481711616000)*d*K1^2*M^4*Sqrt[17/(40641*Pi)]*u^8)/b^2 - 
      (((4255267*I)/1077608448000)*d^7*K1^2*M^4*Sqrt[19/(36363*Pi)]*u^8)/
       b^2 - (((840241*I)/370427904000)*d^13*K0^2*M^4*Sqrt[23/(30039*Pi)]*
        u^8)/b^2 - (((15709937*I)/63219695616000)*d*K0^2*M^4*
        Sqrt[31/(22287*Pi)]*u^8)/b^2 - (((534849649*I)/63219695616000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[690897*Pi]) + (((9131426987*I)/189659086848000)*
        d^3*K0^2*M^4*u^8)/(b^2*Sqrt[690897*Pi]) + 
      (((872609*I)/4789370880)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[690897*Pi]) + 
      (((4964047*I)/107760844800)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[690897*Pi]) - 
      (((690103417*I)/11853692928000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[690897*Pi]) - (((27836689*I)/3951230976000)*d^15*K0^2*M^4*
        u^8)/(b^2*Sqrt[690897*Pi]) + (((107436101*I)/1693384704000)*d^3*K1^2*
        M^4*u^8)/(b^2*Sqrt[690897*Pi]) - (((33648019*I)/204374016000)*d^5*
        K1^2*M^4*u^8)/(b^2*Sqrt[690897*Pi]) + 
      (((9262493*I)/38486016000)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[690897*Pi]) - 
      (((137375939*I)/11853692928000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[690897*Pi]) - (((353224831*I)/5926846464000)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[690897*Pi]) - (((31744943*I)/3951230976000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[690897*Pi]) + (((1137599303*I)/35561078784000)*d^5*
        K0*K1*M^4*Sqrt[17/(40641*Pi)]*u^9)/b^2 + 
      (((21312667*I)/8620867584000)*d^9*K0*K1*M^4*Sqrt[19/(36363*Pi)]*u^9)/
       b^2 - (((13365323*I)/2709415526400)*d^15*K0*K1*M^4*Sqrt[23/(30039*Pi)]*
        u^9)/b^2 - (((55597*I)/740855808000)*d*K0*K1*M^4*Sqrt[31/(22287*Pi)]*
        u^9)/b^2 - (((4760159*I)/493903872000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[690897*Pi]) - (((19589461447*I)/35561078784000)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[690897*Pi]) + (((1433191*I)/134701056000)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[690897*Pi]) - 
      (((129967361*I)/8620867584000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[690897*Pi]) - (((2167439*I)/296342323200)*d^11*K0*K1*M^4*
        u^9)/(b^2*Sqrt[690897*Pi]) - (((10608449*I)/740855808000)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[690897*Pi]) + (((1175425439*I)/10536615936000)*
        d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[690897*Pi]) - 
      (((37801*I)/329269248000)*d*K0^2*M^4*Sqrt[17/(40641*Pi)]*u^10)/b^2 - 
      (((1453*I)/317509632000)*d^15*K1^2*M^4*Sqrt[17/(40641*Pi)]*u^10)/b^2 + 
      (((1694771*I)/808206336000)*d^9*K0^2*M^4*Sqrt[323/(2139*Pi)]*u^10)/
       b^2 - (((5863027*I)/1481711616000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) + (((28956493*I)/2963423232000)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[690897*Pi]) - (((6521*I)/4810752000)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[690897*Pi]) - (((68602097*I)/101025792000)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[690897*Pi]) - (((2881*I)/23519232000)*d^11*K0^2*
        M^4*u^10)/(b^2*Sqrt[690897*Pi]) - (((62383*I)/109756416000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[690897*Pi]) - (((57053*I)/740855808000)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[690897*Pi]) + (((5910607*I)/2963423232000)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[690897*Pi]) + (((15885719*I)/4445134848000)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[690897*Pi]) - 
      (((98093801*I)/8890269696000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) + (((199429*I)/101025792000)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) + (((3375937*I)/808206336000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) - (((16147*I)/296342323200)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) - (((1639493*I)/2963423232000)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[690897*Pi]) - (((11927*I)/105836544000)*d*K0*K1*M^4*
        u^11)/(b^2*Sqrt[690897*Pi]) + (((22357*I)/185213952000)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[690897*Pi]) + (((200597*I)/740855808000)*d^5*K0*K1*
        M^4*u^11)/(b^2*Sqrt[690897*Pi]) - (((1151*I)/3741696000)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[690897*Pi]) - (((20911*I)/202051584000)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[690897*Pi]) + (((32497*I)/277820928000)*d^11*K0*
        K1*M^4*u^11)/(b^2*Sqrt[690897*Pi]) + 
      (((39497*I)/2222567424000)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[690897*Pi]) - 
      (((2683*I)/1111283712000)*d^15*K0*K1*M^4*u^11)/(b^2*Sqrt[690897*Pi]) - 
      (((1017557*I)/606154752000)*d^9*K1^2*M^4*Sqrt[17/(40641*Pi)]*u^12)/
       b^2 - (((61097*I)/121230950400)*d^13*K1^2*M^4*Sqrt[17/(40641*Pi)]*
        u^12)/b^2 - (((401*I)/740855808000)*d*K0^2*M^4*Sqrt[19/(36363*Pi)]*
        u^12)/b^2 + (((6329*I)/1111283712000)*d*K1^2*M^4*Sqrt[19/(36363*Pi)]*
        u^12)/b^2 + (((13*I)/317509632000)*d^15*K1^2*M^4*Sqrt[19/(36363*Pi)]*
        u^12)/b^2 + (((13*I)/1443225600)*d^5*K0^2*M^4*Sqrt[23/(30039*Pi)]*
        u^12)/b^2 - (((1817*I)/606154752000)*d^3*K1^2*M^4*Sqrt[23/(30039*Pi)]*
        u^12)/b^2 - (((101*I)/6927482880)*d^7*K1^2*M^4*Sqrt[23/(30039*Pi)]*
        u^12)/b^2 - (((76487*I)/740855808000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) + (((16801*I)/202051584000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) - (((34997*I)/202051584000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) - (((13*I)/449003520)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) + (((6617*I)/444513484800)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) + (((47*I)/4790016000)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) + (((1471*I)/2222567424000)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) + (((7877*I)/1111283712000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) - (((51287*I)/303077376000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) + (((112111*I)/242461900800)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) + (((230371*I)/8082063360)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) + (((117013*I)/6667702272000)*d^11*K1^2*M^4*
        u^12)/(b^2*Sqrt[690897*Pi]) + (((57202661*I)/6667702272000)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[690897*Pi]) + (((389*I)/1666925568000)*d^5*K0*K1*
        M^4*Sqrt[17/(40641*Pi)]*u^13)/b^2 - 
      (((13*I)/30307737600)*d^7*K0*K1*M^4*Sqrt[17/(40641*Pi)]*u^13)/b^2 - 
      (((13*I)/30307737600)*d^9*K0*K1*M^4*Sqrt[23/(30039*Pi)]*u^13)/b^2 - 
      (((949*I)/555641856000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[690897*Pi]) + 
      (((10369*I)/1666925568000)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[690897*Pi]) + 
      (((1703*I)/333385113600)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[690897*Pi]) + 
      (((223*I)/66677022720)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[690897*Pi]) + 
      ((I/4445134848)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[690897*Pi]) - 
      ((I/9260697600)*d*K0^2*M^4*Sqrt[17/(40641*Pi)]*u^14)/b^2 + 
      ((I/10289664000)*d*K1^2*M^4*Sqrt[17/(40641*Pi)]*u^14)/b^2 - 
      ((I/77952000)*d^7*K1^2*M^4*Sqrt[31/(22287*Pi)]*u^14)/b^2 + 
      (((317*I)/83346278400)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) - 
      (((677*I)/416731392000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) - 
      (((13*I)/37884672000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) - 
      (((13*I)/37884672000)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) + 
      (((13*I)/59533056000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) + 
      (((7*I)/59533056000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) + 
      ((I/138910464000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) + 
      ((I/5051289600)*d*K1^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) - 
      (((1487*I)/416731392000)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) + 
      (((859*I)/416731392000)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) + 
      (((15053*I)/37884672000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) - 
      (((13*I)/37884672000)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) + 
      (((13*I)/59533056000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) + 
      (((7*I)/59533056000)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) + 
      ((I/138910464000)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]))/Pi, 0, 
    ((((-5691*I)/1633280)*d^5*K1^2*M^4*Sqrt[3/(230299*Pi)]*u^2)/b^2 + 
      (((58411*I)/9146368)*d^7*K1^2*M^4*Sqrt[17/(40641*Pi)]*u^2)/b^2 - 
      (((4445*I)/15679488)*d^3*K0^2*M^4*Sqrt[19/(36363*Pi)]*u^2)/b^2 + 
      (((2321933*I)/1317076992)*d^9*K0^2*M^4*Sqrt[19/(36363*Pi)]*u^2)/b^2 - 
      (((5495041*I)/96685424640)*d^15*K0^2*M^4*Sqrt[23/(30039*Pi)]*u^2)/b^2 - 
      (((259*I)/31358976)*d*K0^2*M^4*Sqrt[31/(22287*Pi)]*u^2)/b^2 - 
      (((3032809*I)/12439060480)*d^11*K0^2*M^4*Sqrt[31/(22287*Pi)]*u^2)/b^2 - 
      (((256529*I)/15679488)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) + 
      (((5897*I)/540672)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) + 
      (((16883*I)/119734272)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) + 
      (((3065257*I)/37317181440)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) - 
      (((213415*I)/15679488)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[690897*Pi]) - 
      (((219835337*I)/1063539671040)*d^15*K0^2*M^4*u^2)/
       (b^2*Sqrt[690897*Pi]) + (((1897*I)/31358976)*d^17*K0^2*M^4*u^2)/
       (b^2*Sqrt[690897*Pi]) - (((68201*I)/39198720)*d*K1^2*M^4*u^2)/
       (b^2*Sqrt[690897*Pi]) - (((5873*I)/244992)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[690897*Pi]) + (((117143*I)/137195520)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[690897*Pi]) - (((170273*I)/3919872)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[690897*Pi]) - (((174083*I)/2449920)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[690897*Pi]) + (((4987*I)/122496)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[690897*Pi]) + (((13933*I)/4899840)*d^15*K1^2*M^4*u^2)/
       (b^2*Sqrt[690897*Pi]) - (((1043*I)/450560)*d^17*K1^2*M^4*u^2)/
       (b^2*Sqrt[690897*Pi]) - (((13306477948721*I)/90969190760448000)*d*K0*
        K1*M^4*Sqrt[17/(40641*Pi)]*u^3)/b^2 - 
      (((5313629*I)/807180042240)*d^17*K0*K1*M^4*Sqrt[323/(2139*Pi)]*u^3)/
       b^2 - (((31384513265843*I)/90969190760448000)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[690897*Pi]) - (((32995090099*I)/706282536960)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[690897*Pi]) - (((55491686947*I)/706282536960)*d^5*K0*
        K1*M^4*u^3)/(b^2*Sqrt[690897*Pi]) + 
      (((605498077*I)/3880673280)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[690897*Pi]) + 
      (((629324987*I)/6585384960)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[690897*Pi]) - 
      (((1853086229*I)/18109808640)*d^11*K0*K1*M^4*u^3)/
       (b^2*Sqrt[690897*Pi]) - (((541013461*I)/35314126848)*d^13*K0*K1*M^4*
        u^3)/(b^2*Sqrt[690897*Pi]) - (((1611221*I)/434903040)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[690897*Pi]) - (((2316808635359*I)/191628577927987200)*
        d^17*K0^2*M^4*Sqrt[23/(30039*Pi)]*u^4)/b^2 - 
      (((153030437013371*I)/2734037678673100800)*d^15*K0^2*M^4*
        Sqrt[31/(22287*Pi)]*u^4)/b^2 - (((3030593999*I)/3766840197120)*d*K0^2*
        M^4*u^4)/(b^2*Sqrt[690897*Pi]) - (((38971117127*I)/2825130147840)*d^3*
        K0^2*M^4*u^4)/(b^2*Sqrt[690897*Pi]) - 
      (((74771653349*I)/2825130147840)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[690897*Pi]) + (((1328678977*I)/31045386240)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[690897*Pi]) + (((503340653*I)/13170769920)*d^9*K0^2*
        M^4*u^4)/(b^2*Sqrt[690897*Pi]) - (((2023936903*I)/72439234560)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[690897*Pi]) - 
      (((5508656057*I)/565026029568)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[690897*Pi]) - (((156812976971009*I)/30074414465404108800)*
        d^15*K0^2*M^4*u^4)/(b^2*Sqrt[690897*Pi]) - 
      (((7111698555217*I)/29481319681228800)*d^17*K0^2*M^4*u^4)/
       (b^2*Sqrt[690897*Pi]) - (((2481794042407*I)/1186554662092800)*d*K1^2*
        M^4*u^4)/(b^2*Sqrt[690897*Pi]) - (((3445420878169*I)/87892937932800)*
        d^3*K1^2*M^4*u^4)/(b^2*Sqrt[690897*Pi]) - 
      (((8315893824103*I)/87892937932800)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[690897*Pi]) + (((346146288791*I)/3319034019840)*d^7*K1^2*M^4*
        u^4)/(b^2*Sqrt[690897*Pi]) + (((2786776281521*I)/16595170099200)*d^9*
        K1^2*M^4*u^4)/(b^2*Sqrt[690897*Pi]) - 
      (((12877895452613*I)/182546871091200)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[690897*Pi]) - (((931421654629*I)/16143600844800)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[690897*Pi]) - (((496145033939*I)/67803123548160)*
        d^15*K1^2*M^4*u^4)/(b^2*Sqrt[690897*Pi]) - 
      (((255402770659*I)/339015617740800)*d^17*K1^2*M^4*u^4)/
       (b^2*Sqrt[690897*Pi]) - (((19765141853*I)/237310932418560)*d*K0*K1*M^4*
        Sqrt[19/(36363*Pi)]*u^5)/b^2 - (((1531446031*I)/67803123548160)*d^17*
        K0*K1*M^4*Sqrt[23/(30039*Pi)]*u^5)/b^2 - 
      (((313079964137*I)/10547152551936)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[690897*Pi]) - (((19490629440031*I)/263678813798400)*d^5*K0*
        K1*M^4*u^5)/(b^2*Sqrt[690897*Pi]) + 
      (((112495228523*I)/1508651827200)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[690897*Pi]) + (((2252326925003*I)/16595170099200)*d^9*K0*K1*
        M^4*u^5)/(b^2*Sqrt[690897*Pi]) - (((8974813644911*I)/182546871091200)*
        d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[690897*Pi]) - 
      (((262884292357*I)/5381200281600)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[690897*Pi]) - (((2226620932957*I)/339015617740800)*d^15*K0*
        K1*M^4*u^5)/(b^2*Sqrt[690897*Pi]) + 
      (((8285627105573*I)/1032302556020736000)*d^15*K1^2*M^4*
        Sqrt[17/(40641*Pi)]*u^6)/b^2 - (((8097293657*I)/16741511987200)*d^13*
        K0^2*M^4*Sqrt[19/(36363*Pi)]*u^6)/b^2 - 
      (((11884216922614053301*I)/12916169580931448832000)*d^13*K1^2*M^4*
        Sqrt[19/(36363*Pi)]*u^6)/b^2 - (((8182155034021*I)/7910364413952000)*
        d^5*K1^2*M^4*Sqrt[23/(30039*Pi)]*u^6)/b^2 + 
      (((4259017552979644883*I)/6014882893080821760000)*d^7*K1^2*M^4*
        Sqrt[31/(22287*Pi)]*u^6)/b^2 - (((76272655489*I)/327325424025600)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) - 
      (((14345997191219*I)/3164145765580800)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[690897*Pi]) - (((39133898928869*I)/3164145765580800)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) + 
      (((7401445905131*I)/730187484364800)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[690897*Pi]) + (((319910283661*I)/13276136079360)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[690897*Pi]) - (((4761877768559*I)/730187484364800)*
        d^11*K0^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) - 
      (((1784070741109*I)/1356062470963200)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[690897*Pi]) - (((48428819213*I)/678031235481600)*d^17*K0^2*
        M^4*u^6)/(b^2*Sqrt[690897*Pi]) - (((829846483229*I)/1636627120128000)*
        d*K1^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) - 
      (((25450709671999*I)/2636788137984000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[690897*Pi]) + (((15812961901582978007*I)/
         6014882893080821760000)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) + 
      (((26494570327*I)/614635929600)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[690897*Pi]) - (((28688886140489*I)/1825468710912000)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) + 
      (((20605103976835210111*I)/12916169580931448832000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[690897*Pi]) - (((4488623547352169*I)/2064605112041472000)*
        d^15*K1^2*M^4*u^6)/(b^2*Sqrt[690897*Pi]) - 
      (((650183107333*I)/6780312354816000)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[690897*Pi]) - (((1409896007029*I)/5273576275968000)*d^3*K0*
        K1*M^4*Sqrt[17/(40641*Pi)]*u^7)/b^2 - 
      (((10578267385969*I)/15820728827904000)*d^5*K0*K1*M^4*
        Sqrt[19/(36363*Pi)]*u^7)/b^2 - 
      (((21204473806837*I)/94924372967424000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[690897*Pi]) + (((39384532644887*I)/3650937421824000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[690897*Pi]) + 
      (((803571105529*I)/33190340198400)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[690897*Pi]) - (((26312973649883*I)/3650937421824000)*d^11*K0*
        K1*M^4*u^7)/(b^2*Sqrt[690897*Pi]) - 
      (((4724278136213*I)/521562488832000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[690897*Pi]) - (((635305358797*I)/521562488832000)*d^15*K0*K1*
        M^4*u^7)/(b^2*Sqrt[690897*Pi]) - (((1658349871*I)/38634258432000)*
        d^17*K0*K1*M^4*u^7)/(b^2*Sqrt[690897*Pi]) - 
      (((117005135579*I)/1937232101376000)*d^13*K0^2*M^4*Sqrt[19/(36363*Pi)]*
        u^8)/b^2 - (((46494187387*I)/1091084746752000)*d^3*K1^2*M^4*
        Sqrt[23/(30039*Pi)]*u^8)/b^2 - (((422649858931*I)/7301874843648000)*
        d^11*K1^2*M^4*Sqrt[23/(30039*Pi)]*u^8)/b^2 - 
      (((10960206281*I)/31641457655808000)*d*K0^2*M^4*Sqrt[31/(22287*Pi)]*
        u^8)/b^2 - (((2437460873960953*I)/204403816456519680000)*d^3*K0^2*M^4*
        Sqrt[31/(22287*Pi)]*u^8)/b^2 + 
      (((10597270069410968323*I)/446194949159450050560000)*d^5*K0^2*M^4*
        Sqrt[31/(22287*Pi)]*u^8)/b^2 + 
      (((30689716687711*I)/68611071258132480)*d^9*K1^2*M^4*
        Sqrt[31/(22287*Pi)]*u^8)/b^2 - 
      (((178950844578587*I)/47170111489966080000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[690897*Pi]) - (((11266700252090951837903*I)/
         4908144440753950556160000)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[690897*Pi]) + 
      (((5758502546941*I)/7301874843648000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[690897*Pi]) + (((84394742281*I)/26552272158720)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[690897*Pi]) - (((1745555568583*I)/2433958281216000)*
        d^11*K0^2*M^4*u^8)/(b^2*Sqrt[690897*Pi]) - 
      (((2097179226763*I)/13560624709632000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[690897*Pi]) - (((28733788477*I)/6780312354816000)*d^17*K0^2*
        M^4*u^8)/(b^2*Sqrt[690897*Pi]) - 
      (((1881774072377*I)/31641457655808000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[690897*Pi]) - (((17880586714673*I)/8629488451584000)*d^5*
        K1^2*M^4*u^8)/(b^2*Sqrt[690897*Pi]) + 
      (((16922426857877*I)/7301874843648000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[690897*Pi]) - (((2803349132101*I)/280045188808704)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[690897*Pi]) - 
      (((20661883401119*I)/13560624709632000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[690897*Pi]) - (((390665657893*I)/1937232101376000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[690897*Pi]) - (((5954545169*I)/1130052059136000)*
        d^17*K1^2*M^4*u^8)/(b^2*Sqrt[690897*Pi]) - 
      (((372878512345622681*I)/7466751177617571840000)*d^13*K0*K1*M^4*
        Sqrt[17/(40641*Pi)]*u^9)/b^2 - (((79236056059*I)/6472116338688000)*d*
        K0*K1*M^4*u^9)/(b^2*Sqrt[690897*Pi]) - 
      (((6989573326321*I)/23731093241856000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[690897*Pi]) - (((20777888889829*I)/23731093241856000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[690897*Pi]) + 
      (((752069582713*I)/1095281226547200)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[690897*Pi]) + (((836350740317*I)/497855102976000)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[690897*Pi]) - 
      (((2513805228797*I)/5476406132736000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[690897*Pi]) + (((120337470369988189*I)/
         574365475201351680000)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[690897*Pi]) - 
      (((853314678859*I)/10170468532224000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[690897*Pi]) - (((9436826261*I)/5085234266112000)*d^17*K0*K1*
        M^4*u^9)/(b^2*Sqrt[690897*Pi]) + 
      (((436557521469680557*I)/4403239629862993920000)*d^9*K1^2*M^4*
        Sqrt[19/(36363*Pi)]*u^10)/b^2 + (((857814817*I)/497855102976000)*d*
        K0^2*M^4*u^10)/(b^2*Sqrt[690897*Pi]) - 
      (((20921048857*I)/1825468710912000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) - (((60150995711*I)/608489570304000)*d^5*K0^2*
        M^4*u^10)/(b^2*Sqrt[690897*Pi]) + 
      (((251738137009*I)/5476406132736000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) + (((7568733611*I)/45259554816000)*d^9*K0^2*M^4*
        u^10)/(b^2*Sqrt[690897*Pi]) - (((207490650337*I)/5476406132736000)*
        d^11*K0^2*M^4*u^10)/(b^2*Sqrt[690897*Pi]) - 
      (((18174145903*I)/308196016128000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) - (((77250691319*I)/10170468532224000)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[690897*Pi]) - (((780919231*I)/5085234266112000)*
        d^17*K0^2*M^4*u^10)/(b^2*Sqrt[690897*Pi]) - 
      (((1058143096009*I)/213579839176704000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) - (((968635755749*I)/19416349016064000)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[690897*Pi]) - 
      (((3056778016583*I)/42715967835340800)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) + (((167819019329*I)/1825468710912000)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[690897*Pi]) - 
      (((1080916613252124989*I)/629034232837570560000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) - (((831853922873*I)/16429218398208000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[690897*Pi]) - 
      (((2165039795623*I)/30511405596672000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) - (((278445464447*I)/30511405596672000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[690897*Pi]) - 
      (((2830256047*I)/15255702798336000)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[690897*Pi]) - (((1014299738489*I)/6854567399522304000)*d*K0*
        K1*M^4*Sqrt[17/(40641*Pi)]*u^11)/b^2 + 
      (((108964540459535381*I)/153379513773560954880000)*d^3*K0*K1*M^4*
        Sqrt[31/(22287*Pi)]*u^11)/b^2 - (((5425237*I)/59592589056000)*d^15*K0*
        K1*M^4*Sqrt[31/(22287*Pi)]*u^11)/b^2 + 
      (((49743414654443023*I)/21653578415090958336000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[690897*Pi]) - (((14720607815929568513*I)/
         460138541320682864640000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[690897*Pi]) - (((4552690369*I)/151690226688000)*d^5*K0*K1*
        M^4*u^11)/(b^2*Sqrt[690897*Pi]) + (((3967675079*I)/171137691648000)*
        d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[690897*Pi]) + 
      (((5289324917*I)/93347831808000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[690897*Pi]) - (((15003201119*I)/1026826149888000)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[690897*Pi]) - (((21124380083*I)/953481424896000)*
        d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[690897*Pi]) - 
      (((22225219*I)/381392569958400)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[690897*Pi]) - (((1761769*I)/173360259072000)*d^15*K0^2*M^4*
        Sqrt[19/(36363*Pi)]*u^12)/b^2 - (((50679001*I)/953481424896000)*d^5*
        K1^2*M^4*Sqrt[19/(36363*Pi)]*u^12)/b^2 - 
      (((28487089*I)/53392711680000)*d^11*K0^2*M^4*Sqrt[31/(22287*Pi)]*u^12)/
       b^2 + (((6615978487*I)/26697479897088000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) - (((2644410191*I)/6674369974272000)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[690897*Pi]) - 
      (((41824042747*I)/13348739948544000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) + (((213535669*I)/114091794432000)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[690897*Pi]) + (((383026619*I)/93347831808000)*d^9*
        K0^2*M^4*u^12)/(b^2*Sqrt[690897*Pi]) + 
      (((1516240471673*I)/97548484239360000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) - (((2859567661*I)/1906962849792000)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[690897*Pi]) - (((477281*I)/108969305702400)*d^17*
        K0^2*M^4*u^12)/(b^2*Sqrt[690897*Pi]) - 
      (((103837427*I)/317827141632000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) - (((2044100167*I)/1906962849792000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[690897*Pi]) + (((61400263*I)/46673915904000)*d^7*
        K1^2*M^4*u^12)/(b^2*Sqrt[690897*Pi]) + 
      (((129404311*I)/31115943936000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) - (((388956451*I)/342275383296000)*d^11*K1^2*M^4*
        u^12)/(b^2*Sqrt[690897*Pi]) - (((811853767*I)/476740712448000)*d^13*
        K1^2*M^4*u^12)/(b^2*Sqrt[690897*Pi]) - 
      (((3638533*I)/16439334912000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[690897*Pi]) - (((9820201*I)/1906962849792000)*d^17*K1^2*M^4*
        u^12)/(b^2*Sqrt[690897*Pi]) - (((53453*I)/635654283264000)*d^17*K0*K1*
        M^4*Sqrt[17/(40641*Pi)]*u^13)/b^2 - 
      (((3654221*I)/134835757056000)*d^5*K0*K1*M^4*Sqrt[19/(36363*Pi)]*u^13)/
       b^2 + (((108238237031*I)/1743013576212480000)*d^15*K0*K1*M^4*
        Sqrt[19/(36363*Pi)]*u^13)/b^2 + (((13106341*I)/1026826149888000)*d^7*
        K0*K1*M^4*Sqrt[31/(22287*Pi)]*u^13)/b^2 + 
      (((24349609*I)/6674369974272000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[690897*Pi]) - (((2595848117*I)/13348739948544000)*d^3*K0*K1*
        M^4*u^13)/(b^2*Sqrt[690897*Pi]) + (((94917773*I)/93347831808000)*d^9*
        K0*K1*M^4*u^13)/(b^2*Sqrt[690897*Pi]) - 
      (((2189287*I)/8214609199104)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[690897*Pi]) - (((735557657*I)/1906962849792000)*d^13*K0*K1*
        M^4*u^13)/(b^2*Sqrt[690897*Pi]) - 
      (((12729140316241*I)/10324003489873920000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[690897*Pi]) + (((163783999*I)/13348739948544000)*d*K0^2*M^4*
        u^14)/(b^2*Sqrt[690897*Pi]) - (((343513837*I)/13348739948544000)*d^3*
        K0^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) - 
      (((390608021*I)/13348739948544000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[690897*Pi]) + (((197009*I)/6985211904000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[690897*Pi]) + (((137*I)/2822307840)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[690897*Pi]) - (((123643*I)/9779296665600)*d^11*K0^2*M^4*
        u^14)/(b^2*Sqrt[690897*Pi]) - (((1211237*I)/65757339648000)*d^13*K0^2*
        M^4*u^14)/(b^2*Sqrt[690897*Pi]) - (((156151*I)/54484652851200)*d^15*
        K0^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) - 
      (((21569*I)/238370356224000)*d^17*K0^2*M^4*u^14)/
       (b^2*Sqrt[690897*Pi]) - (((174935867*I)/13348739948544000)*d*K1^2*M^4*
        u^14)/(b^2*Sqrt[690897*Pi]) + (((101300411*I)/13348739948544000)*d^3*
        K1^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) - 
      (((315085877*I)/13348739948544000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[690897*Pi]) + (((59069*I)/4445134848000)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[690897*Pi]) + (((1871*I)/35561078784)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[690897*Pi]) - (((654767*I)/48896483328000)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[690897*Pi]) - (((12771691*I)/635654283264000)*d^13*
        K1^2*M^4*u^14)/(b^2*Sqrt[690897*Pi]) - 
      (((6094717*I)/1906962849792000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[690897*Pi]) - (((32609*I)/317827141632000)*d^17*K1^2*M^4*
        u^14)/(b^2*Sqrt[690897*Pi]) + (((61*I)/120708403200)*d^9*K0*K1*M^4*
        Sqrt[19/(36363*Pi)]*u^15)/b^2 - (((4973*I)/59592589056000)*d*K0*K1*
        M^4*u^15)/(b^2*Sqrt[690897*Pi]) - (((61771*I)/39728392704000)*d^3*K0*
        K1*M^4*u^15)/(b^2*Sqrt[690897*Pi]) - 
      (((69019*I)/17026454016000)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[690897*Pi]) + 
      (((179*I)/55564185600)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[690897*Pi]) - 
      (((107*I)/60354201600)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[690897*Pi]) - 
      (((4597*I)/3056030208000)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[690897*Pi]) - 
      (((54577*I)/17026454016000)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[690897*Pi]) - (((6781*I)/10835016192000)*d^15*K0*K1*M^4*
        u^15)/(b^2*Sqrt[690897*Pi]) - (((109*I)/4767407124480)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[690897*Pi]) - (((43*I)/476740712448000)*d*K0^2*M^4*
        Sqrt[17/(40641*Pi)]*u^16)/b^2 + (((43*I)/32088317184000)*d^7*K0^2*M^4*
        Sqrt[17/(40641*Pi)]*u^16)/b^2 + (((43*I)/2333695795200)*d^9*K0^2*M^4*
        Sqrt[17/(40641*Pi)]*u^16)/b^2 + (((43*I)/32088317184000)*d^11*K0^2*
        M^4*Sqrt[17/(40641*Pi)]*u^16)/b^2 - 
      (((43*I)/19864196352000)*d^15*K0^2*M^4*Sqrt[17/(40641*Pi)]*u^16)/b^2 - 
      (((43*I)/476740712448000)*d^17*K0^2*M^4*Sqrt[17/(40641*Pi)]*u^16)/b^2 - 
      (((47*I)/476740712448000)*d*K1^2*M^4*Sqrt[17/(40641*Pi)]*u^16)/b^2 + 
      (((47*I)/32088317184000)*d^7*K1^2*M^4*Sqrt[17/(40641*Pi)]*u^16)/b^2 + 
      (((47*I)/2333695795200)*d^9*K1^2*M^4*Sqrt[17/(40641*Pi)]*u^16)/b^2 + 
      (((47*I)/32088317184000)*d^11*K1^2*M^4*Sqrt[17/(40641*Pi)]*u^16)/b^2 - 
      (((47*I)/19864196352000)*d^15*K1^2*M^4*Sqrt[17/(40641*Pi)]*u^16)/b^2 - 
      (((47*I)/476740712448000)*d^17*K1^2*M^4*Sqrt[17/(40641*Pi)]*u^16)/b^2 - 
      (((43*I)/119185178112000)*d^5*K0^2*M^4*Sqrt[391/(1767*Pi)]*u^16)/b^2 - 
      (((43*I)/119185178112000)*d^13*K0^2*M^4*Sqrt[391/(1767*Pi)]*u^16)/b^2 - 
      (((47*I)/119185178112000)*d^5*K1^2*M^4*Sqrt[391/(1767*Pi)]*u^16)/b^2 - 
      (((47*I)/119185178112000)*d^13*K1^2*M^4*Sqrt[391/(1767*Pi)]*u^16)/b^2 + 
      ((I/34052908032000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) - 
      (((103*I)/2979629452800)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) + 
      (((7*I)/425661350400)*d^5*K0^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) + 
      (((7*I)/654863616000)*d^7*K0^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) - 
      ((I/23813222400)*d^9*K0^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) - 
      ((I/59533056000)*d^11*K0^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) + 
      (((7*I)/327431808000)*d^13*K0^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) + 
      ((I/130972723200)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) + 
      ((I/2619454464000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) + 
      ((I/34052908032000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) - 
      (((283*I)/7449073632000)*d^3*K1^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) + 
      (((7*I)/425661350400)*d^5*K1^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) + 
      (((7*I)/654863616000)*d^7*K1^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) - 
      ((I/23813222400)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) - 
      ((I/59533056000)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) + 
      (((7*I)/327431808000)*d^13*K1^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) + 
      ((I/130972723200)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) + 
      ((I/2619454464000)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[690897*Pi]) - 
      ((I/59592589056000)*d*K0*K1*M^4*Sqrt[17/(40641*Pi)]*u^17)/b^2 - 
      ((I/2483024544000)*d^3*K0*K1*M^4*Sqrt[17/(40641*Pi)]*u^17)/b^2 + 
      ((I/4011039648000)*d^7*K0*K1*M^4*Sqrt[17/(40641*Pi)]*u^17)/b^2 + 
      ((I/291711974400)*d^9*K0*K1*M^4*Sqrt[17/(40641*Pi)]*u^17)/b^2 + 
      ((I/4011039648000)*d^11*K0*K1*M^4*Sqrt[17/(40641*Pi)]*u^17)/b^2 - 
      ((I/2483024544000)*d^15*K0*K1*M^4*Sqrt[17/(40641*Pi)]*u^17)/b^2 - 
      ((I/59592589056000)*d^17*K0*K1*M^4*Sqrt[17/(40641*Pi)]*u^17)/b^2 - 
      ((I/14898147264000)*d^5*K0*K1*M^4*Sqrt[391/(1767*Pi)]*u^17)/b^2 - 
      ((I/14898147264000)*d^13*K0*K1*M^4*Sqrt[391/(1767*Pi)]*u^17)/b^2)/Pi}, 
   11, 15, 1], SeriesData[p, 0, 
   {((((91*I)/475136)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((77*I)/55680)*d*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((5621*I)/74240)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 + 
      (((5599*I)/89088)*d^7*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((18733*I)/445440)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((12727*I)/222720)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((1001*I)/148480)*d^15*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 + 
      (((7*I)/475136)*d*K0^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 + 
      (((371*I)/475136)*d^5*K0^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 - 
      (((325*I)/475136)*d^7*K0^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 - 
      (((715*I)/475136)*d^9*K0^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 + 
      (((273*I)/475136)*d^13*K0^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 + 
      (((143*I)/22272)*d^9*K1^2*M^5*Sqrt[(23*Pi)/30039]*u^3)/b^3 + 
      (((13*I)/475136)*d^11*K0^2*M^5*Sqrt[(51*Pi)/13547]*u^3)/b^3 + 
      (((413*I)/475136)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[690897]*b^3) - 
      (((4081*I)/148480)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[690897]*b^3) - 
      (((1168117*I)/940769280)*d*K0*K1*M^5*Sqrt[Pi/690897]*u^4)/b^3 - 
      (((4645837*I)/188153856)*d^3*K0*K1*M^5*Sqrt[Pi/690897]*u^4)/b^3 - 
      (((64067393*I)/940769280)*d^5*K0*K1*M^5*Sqrt[Pi/690897]*u^4)/b^3 + 
      (((33733711*I)/598671360)*d^7*K0*K1*M^5*Sqrt[Pi/690897]*u^4)/b^3 + 
      (((15914497*I)/119734272)*d^9*K0*K1*M^5*Sqrt[Pi/690897]*u^4)/b^3 - 
      (((82661303*I)/2195128320)*d^11*K0*K1*M^5*Sqrt[Pi/690897]*u^4)/b^3 - 
      (((5735167*I)/940769280)*d^15*K0*K1*M^5*Sqrt[Pi/690897]*u^4)/b^3 - 
      (((849587*I)/313589760)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/36363]*u^4)/b^3 - 
      (((116513*I)/376307712)*d*K0^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((6273037*I)/376307712)*d^5*K0^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 + 
      (((16858279*I)/1197342720)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 + 
      (((38779733*I)/1197342720)*d^9*K0^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((41219903*I)/4390256640)*d^11*K0^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((7850089*I)/627179520)*d^13*K0^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((2767543*I)/1881538560)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((59483581*I)/197561548800)*d*K1^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((536480353*I)/28223078400)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 + 
      (((27739319*I)/718405632)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((29482649*I)/3527884800)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((3047606929*I)/197561548800)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((40286369*I)/19756154880)*d^15*K1^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 + 
      (((2259479*I)/2993356800)*d^7*K1^2*M^5*Sqrt[(17*Pi)/40641]*u^5)/b^3 - 
      (((13555469*I)/49390387200)*d^3*K1^2*M^5*Sqrt[(23*Pi)/30039]*u^5)/b^3 - 
      (((11499929*I)/1881538560)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[690897]*b^3) - (((1206761*I)/3951230976)*d*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 - (((43413511*I)/7902461952)*d^3*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 - (((96158893*I)/7055769600)*d^5*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 + (((74417059*I)/5986713600)*d^7*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 + (((26216293*I)/997785600)*d^9*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 - (((41701027*I)/5644615680)*d^11*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 - (((25997749*I)/2469519360)*d^13*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 - (((14163593*I)/197561548800)*d^15*K0*K1*
        M^5*Sqrt[(19*Pi)/36363]*u^6)/b^3 - (((4471627*I)/54499737600)*d*K0^2*
        M^5*Sqrt[Pi/690897]*u^7)/b^3 - (((452268977*I)/225784627200)*d^5*K0^2*
        M^5*Sqrt[Pi/690897]*u^7)/b^3 + (((145205419*I)/47893708800)*d^7*K0^2*
        M^5*Sqrt[Pi/690897]*u^7)/b^3 - (((822995309*I)/526830796800)*d^11*
        K0^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((277348303*I)/1580492390400)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((181331807*I)/94076928000)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((1101397*I)/35920281600)*d^7*K1^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 + 
      (((91190963*I)/21552168960)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((2196075599*I)/5926846464000)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^7)/
       b^3 - (((9312393227*I)/5926846464000)*d^13*K1^2*M^5*Sqrt[Pi/690897]*
        u^7)/b^3 - (((442469633*I)/1975615488000)*d^15*K1^2*M^5*
        Sqrt[Pi/690897]*u^7)/b^3 + (((25603019*I)/143681126400)*d^9*K0^2*M^5*
        Sqrt[(19*Pi)/36363]*u^7)/b^3 - (((38808461*I)/526830796800)*d^13*K0^2*
        M^5*Sqrt[(19*Pi)/36363]*u^7)/b^3 + (((2358907*I)/1975615488000)*d*
        K1^2*M^5*Sqrt[(19*Pi)/36363]*u^7)/b^3 - 
      (((394501*I)/94076928000)*d^3*K1^2*M^5*Sqrt[(31*Pi)/22287]*u^7)/b^3 - 
      (((1888833269*I)/1580492390400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[690897]*b^3) - (((6951683*I)/219512832000)*d*K0*K1*M^5*
        Sqrt[Pi/690897]*u^8)/b^3 - (((1541513957*I)/3951230976000)*d^3*K0*K1*
        M^5*Sqrt[Pi/690897]*u^8)/b^3 - (((106148213*I)/141115392000)*d^5*K0*
        K1*M^5*Sqrt[Pi/690897]*u^8)/b^3 + (((171022177*I)/107760844800)*d^9*
        K0*K1*M^5*Sqrt[Pi/690897]*u^8)/b^3 - 
      (((5399363593*I)/11853692928000)*d^11*K0*K1*M^5*Sqrt[Pi/690897]*u^8)/
       b^3 - (((963114953*I)/1481711616000)*d^13*K0*K1*M^5*Sqrt[Pi/690897]*
        u^8)/b^3 - (((349221641*I)/3951230976000)*d^15*K0*K1*M^5*
        Sqrt[Pi/690897]*u^8)/b^3 + (((3299783*I)/71840563200)*d^7*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^8)/b^3 + (((872609*I)/4789370880)*d^7*K0^2*M^5*
        Sqrt[Pi/690897]*u^9)/b^3 + (((4964047*I)/107760844800)*d^9*K0^2*M^5*
        Sqrt[Pi/690897]*u^9)/b^3 - (((690103417*I)/11853692928000)*d^11*K0^2*
        M^5*Sqrt[Pi/690897]*u^9)/b^3 - (((27836689*I)/3951230976000)*d^15*
        K0^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 - 
      (((33648019*I)/204374016000)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 + 
      (((9262493*I)/38486016000)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 - 
      (((137375939*I)/11853692928000)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^9)/
       b^3 - (((353224831*I)/5926846464000)*d^13*K1^2*M^5*Sqrt[Pi/690897]*
        u^9)/b^3 - (((31744943*I)/3951230976000)*d^15*K1^2*M^5*
        Sqrt[Pi/690897]*u^9)/b^3 + (((30043*I)/5226496000)*d^5*K0^2*M^5*
        Sqrt[(3*Pi)/230299]*u^9)/b^3 + (((1287469*I)/1481711616000)*d*K1^2*
        M^5*Sqrt[(17*Pi)/40641]*u^9)/b^3 - (((186743*I)/219512832000)*d*K0^2*
        M^5*Sqrt[(19*Pi)/36363]*u^9)/b^3 - (((4255267*I)/1077608448000)*d^7*
        K1^2*M^5*Sqrt[(19*Pi)/36363]*u^9)/b^3 - 
      (((840241*I)/370427904000)*d^13*K0^2*M^5*Sqrt[(23*Pi)/30039]*u^9)/b^3 - 
      (((49130957*I)/439025664000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[690897]*b^3) + (((107436101*I)/1693384704000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[690897]*b^3) - (((4760159*I)/493903872000)*d^3*K0*
        K1*M^5*Sqrt[Pi/690897]*u^10)/b^3 - (((248287*I)/35278848000)*d^5*K0*
        K1*M^5*Sqrt[Pi/690897]*u^10)/b^3 + (((1433191*I)/134701056000)*d^7*K0*
        K1*M^5*Sqrt[Pi/690897]*u^10)/b^3 + (((2148229*I)/67350528000)*d^9*K0*
        K1*M^5*Sqrt[Pi/690897]*u^10)/b^3 - (((2167439*I)/296342323200)*d^11*
        K0*K1*M^5*Sqrt[Pi/690897]*u^10)/b^3 - 
      (((10608449*I)/740855808000)*d^13*K0*K1*M^5*Sqrt[Pi/690897]*u^10)/b^3 - 
      (((2816501*I)/1481711616000)*d^15*K0*K1*M^5*Sqrt[Pi/690897]*u^10)/b^3 - 
      (((55597*I)/740855808000)*d*K0*K1*M^5*Sqrt[(31*Pi)/22287]*u^10)/b^3 + 
      (((28956493*I)/2963423232000)*d^5*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((6521*I)/4810752000)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((468581*I)/269402112000)*d^9*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((2881*I)/23519232000)*d^11*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((62383*I)/109756416000)*d^13*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((57053*I)/740855808000)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 + 
      (((5910607*I)/2963423232000)*d*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((98093801*I)/8890269696000)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 + 
      (((199429*I)/101025792000)*d^7*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 + 
      (((3375937*I)/808206336000)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((16147*I)/296342323200)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((1639493*I)/2963423232000)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((37801*I)/329269248000)*d*K0^2*M^5*Sqrt[(17*Pi)/40641]*u^11)/b^3 - 
      (((1453*I)/317509632000)*d^15*K1^2*M^5*Sqrt[(17*Pi)/40641]*u^11)/b^3 - 
      (((5863027*I)/1481711616000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[690897]*b^3) + (((15885719*I)/4445134848000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[690897]*b^3) - 
      (((11927*I)/105836544000)*d*K0*K1*M^5*Sqrt[Pi/690897]*u^12)/b^3 + 
      (((22357*I)/185213952000)*d^3*K0*K1*M^5*Sqrt[Pi/690897]*u^12)/b^3 + 
      (((200597*I)/740855808000)*d^5*K0*K1*M^5*Sqrt[Pi/690897]*u^12)/b^3 - 
      (((1151*I)/3741696000)*d^7*K0*K1*M^5*Sqrt[Pi/690897]*u^12)/b^3 - 
      (((20911*I)/202051584000)*d^9*K0*K1*M^5*Sqrt[Pi/690897]*u^12)/b^3 + 
      (((32497*I)/277820928000)*d^11*K0*K1*M^5*Sqrt[Pi/690897]*u^12)/b^3 + 
      (((39497*I)/2222567424000)*d^13*K0*K1*M^5*Sqrt[Pi/690897]*u^12)/b^3 - 
      (((2683*I)/1111283712000)*d^15*K0*K1*M^5*Sqrt[Pi/690897]*u^12)/b^3 - 
      (((3823*I)/33675264000)*d*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 - 
      (((34997*I)/202051584000)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 - 
      (((13*I)/449003520)*d^9*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((6617*I)/444513484800)*d^11*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((47*I)/4790016000)*d^13*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((1471*I)/2222567424000)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((13*I)/112752000)*d*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 - 
      (((51287*I)/303077376000)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((15403*I)/121230950400)*d^7*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 - 
      (((5161*I)/151538688000)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((117013*I)/6667702272000)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((1327*I)/114960384000)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((13*I)/317509632000)*d^15*K1^2*M^5*Sqrt[(19*Pi)/36363]*u^13)/b^3 + 
      (((13*I)/1443225600)*d^5*K0^2*M^5*Sqrt[(23*Pi)/30039]*u^13)/b^3 - 
      (((1817*I)/606154752000)*d^3*K1^2*M^5*Sqrt[(23*Pi)/30039]*u^13)/b^3 + 
      (((16801*I)/202051584000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[690897]*b^3) - (((949*I)/555641856000)*d*K0*K1*M^5*
        Sqrt[Pi/690897]*u^14)/b^3 + (((10369*I)/1666925568000)*d^3*K0*K1*M^5*
        Sqrt[Pi/690897]*u^14)/b^3 + (((1703*I)/333385113600)*d^11*K0*K1*M^5*
        Sqrt[Pi/690897]*u^14)/b^3 + (((223*I)/66677022720)*d^13*K0*K1*M^5*
        Sqrt[Pi/690897]*u^14)/b^3 + ((I/4445134848)*d^15*K0*K1*M^5*
        Sqrt[Pi/690897]*u^14)/b^3 + (((389*I)/1666925568000)*d^5*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^14)/b^3 - (((13*I)/30307737600)*d^7*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^14)/b^3 - (((13*I)/30307737600)*d^9*K0*K1*M^5*
        Sqrt[(23*Pi)/30039]*u^14)/b^3 - (((677*I)/416731392000)*d^5*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 - (((13*I)/37884672000)*d^7*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 - (((13*I)/37884672000)*d^9*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((13*I)/59533056000)*d^11*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((7*I)/59533056000)*d^13*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + ((I/138910464000)*d^15*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((257*I)/138910464000)*d*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((859*I)/416731392000)*d^5*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 - (((13*I)/37884672000)*d^7*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 - (((13*I)/37884672000)*d^9*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((13*I)/59533056000)*d^11*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((7*I)/59533056000)*d^13*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + ((I/138910464000)*d^15*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 - ((I/9260697600)*d*K0^2*M^5*
        Sqrt[(17*Pi)/40641]*u^15)/b^3 + (((317*I)/83346278400)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[690897]*b^3) - 
      (((1487*I)/416731392000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[690897]*b^3))/Pi, 0, 
    ((((-77*I)/18560)*d*K1*M^5*Sqrt[Pi/690897]*u)/(b^3*E^u) + 
      (((5599*I)/29696)*d^7*K1*M^5*Sqrt[Pi/690897]*u)/(b^3*E^u) - 
      (((18733*I)/148480)*d^11*K1*M^5*Sqrt[Pi/690897]*u)/(b^3*E^u) - 
      (((12727*I)/74240)*d^13*K1*M^5*Sqrt[Pi/690897]*u)/(b^3*E^u) - 
      (((4081*I)/148480)*d^3*K1*M^5*Sqrt[(3*Pi)/230299]*u)/(b^3*E^u) - 
      (((5621*I)/74240)*d^5*K1*M^5*Sqrt[(3*Pi)/230299]*u)/(b^3*E^u) - 
      (((1001*I)/148480)*d^15*K1*M^5*Sqrt[(3*Pi)/230299]*u)/(b^3*E^u) + 
      (((143*I)/7424)*d^9*K1*M^5*Sqrt[(23*Pi)/30039]*u)/(b^3*E^u) - 
      (((1211*I)/593920)*d*K0*M^5*Sqrt[Pi/690897]*u^2)/(b^3*E^u) + 
      (((11003*I)/118784)*d^7*K0*M^5*Sqrt[Pi/690897]*u^2)/(b^3*E^u) + 
      (((25883*I)/118784)*d^9*K0*M^5*Sqrt[Pi/690897]*u^2)/(b^3*E^u) - 
      (((50089*I)/593920)*d^13*K0*M^5*Sqrt[Pi/690897]*u^2)/(b^3*E^u) - 
      (((1183*I)/118784)*d^15*K0*M^5*Sqrt[Pi/690897]*u^2)/(b^3*E^u) - 
      (((77*I)/18560)*d*K1*M^5*Sqrt[Pi/690897]*u^2)/(b^3*E^u) + 
      (((5599*I)/29696)*d^7*K1*M^5*Sqrt[Pi/690897]*u^2)/(b^3*E^u) - 
      (((18733*I)/148480)*d^11*K1*M^5*Sqrt[Pi/690897]*u^2)/(b^3*E^u) - 
      (((12727*I)/74240)*d^13*K1*M^5*Sqrt[Pi/690897]*u^2)/(b^3*E^u) - 
      (((22113*I)/593920)*d^5*K0*M^5*Sqrt[(3*Pi)/230299]*u^2)/(b^3*E^u) - 
      (((4081*I)/148480)*d^3*K1*M^5*Sqrt[(3*Pi)/230299]*u^2)/(b^3*E^u) - 
      (((5621*I)/74240)*d^5*K1*M^5*Sqrt[(3*Pi)/230299]*u^2)/(b^3*E^u) - 
      (((1001*I)/148480)*d^15*K1*M^5*Sqrt[(3*Pi)/230299]*u^2)/(b^3*E^u) - 
      (((1267*I)/593920)*d^3*K0*M^5*Sqrt[(19*Pi)/36363]*u^2)/(b^3*E^u) - 
      (((1937*I)/593920)*d^11*K0*M^5*Sqrt[(19*Pi)/36363]*u^2)/(b^3*E^u) + 
      (((143*I)/7424)*d^9*K1*M^5*Sqrt[(23*Pi)/30039]*u^2)/(b^3*E^u) - 
      (((1211*I)/593920)*d*K0*M^5*Sqrt[Pi/690897]*u^3)/(b^3*E^u) + 
      (((11003*I)/118784)*d^7*K0*M^5*Sqrt[Pi/690897]*u^3)/(b^3*E^u) + 
      (((25883*I)/118784)*d^9*K0*M^5*Sqrt[Pi/690897]*u^3)/(b^3*E^u) - 
      (((50089*I)/593920)*d^13*K0*M^5*Sqrt[Pi/690897]*u^3)/(b^3*E^u) - 
      (((1183*I)/118784)*d^15*K0*M^5*Sqrt[Pi/690897]*u^3)/(b^3*E^u) - 
      (((39739*I)/125435904)*d*K0^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((308735*I)/15679488)*d^5*K0^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 + 
      (((2515045*I)/62717952)*d^9*K0^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((1979*I)/122496)*d^13*K0^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((62489*I)/31358976)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 + 
      (((4585*I)/125435904)*d^17*K0^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((123089*I)/47038464)*d*K1*M^5*Sqrt[Pi/690897]*u^3)/(b^3*E^u) - 
      (((10830529*I)/73497600)*d^5*K1*M^5*Sqrt[Pi/690897]*u^3)/(b^3*E^u) + 
      (((6065357*I)/51609600)*d^7*K1*M^5*Sqrt[Pi/690897]*u^3)/(b^3*E^u) + 
      (((43391147*I)/149667840)*d^9*K1*M^5*Sqrt[Pi/690897]*u^3)/(b^3*E^u) - 
      (((143155921*I)/1829273600)*d^11*K1*M^5*Sqrt[Pi/690897]*u^3)/
       (b^3*E^u) - (((4428647*I)/39198720)*d^13*K1*M^5*Sqrt[Pi/690897]*u^3)/
       (b^3*E^u) - (((32191597*I)/2351923200)*d^15*K1*M^5*Sqrt[Pi/690897]*
        u^3)/(b^3*E^u) + (((1267*I)/7839744)*d*K1^2*M^5*Sqrt[Pi/690897]*u^3)/
       b^3 + (((1272719*I)/39198720)*d^7*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((68759*I)/270336)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((8567*I)/270336)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 + 
      (((1627279*I)/13066240)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((22113*I)/593920)*d^5*K0*M^5*Sqrt[(3*Pi)/230299]*u^3)/(b^3*E^u) + 
      (((422863*I)/13066240)*d^5*K1^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 + 
      (((83869*I)/13066240)*d^15*K1^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 - 
      (((1603*I)/3266560)*d^17*K1^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 - 
      (((16289*I)/31358976)*d^11*K0^2*M^5*Sqrt[(17*Pi)/40641]*u^3)/b^3 - 
      (((1267*I)/593920)*d^3*K0*M^5*Sqrt[(19*Pi)/36363]*u^3)/(b^3*E^u) - 
      (((1937*I)/593920)*d^11*K0*M^5*Sqrt[(19*Pi)/36363]*u^3)/(b^3*E^u) + 
      (((22175*I)/31358976)*d^7*K0^2*M^5*Sqrt[(19*Pi)/36363]*u^3)/b^3 - 
      (((6503603*I)/2351923200)*d^3*K1*M^5*Sqrt[(19*Pi)/36363]*u^3)/
       (b^3*E^u) - (((8981*I)/31358976)*d^3*K0^2*M^5*Sqrt[(23*Pi)/30039]*u^3)/
       b^3 + (((182833*I)/13066240)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[690897]*b^3) - (((3522001*I)/146995200)*d^3*K0*M^5*
        Sqrt[Pi/690897]*u^4)/(b^3*E^u) + (((20789381*I)/374169600)*d^7*K0*M^5*
        Sqrt[Pi/690897]*u^4)/(b^3*E^u) + (((18075457*I)/149667840)*d^9*K0*M^5*
        Sqrt[Pi/690897]*u^4)/(b^3*E^u) - (((24594803*I)/685977600)*d^11*K0*
        M^5*Sqrt[Pi/690897]*u^4)/(b^3*E^u) - 
      (((1228327*I)/26132480)*d^13*K0*M^5*Sqrt[Pi/690897]*u^4)/(b^3*E^u) - 
      (((3293639*I)/587980800)*d^15*K0*M^5*Sqrt[Pi/690897]*u^4)/(b^3*E^u) - 
      (((233569*I)/235192320)*d*K1*M^5*Sqrt[Pi/690897]*u^4)/(b^3*E^u) - 
      (((49676177*I)/2351923200)*d^3*K1*M^5*Sqrt[Pi/690897]*u^4)/(b^3*E^u) + 
      (((64654993*I)/1496678400)*d^7*K1*M^5*Sqrt[Pi/690897]*u^4)/(b^3*E^u) + 
      (((19571351*I)/149667840)*d^9*K1*M^5*Sqrt[Pi/690897]*u^4)/(b^3*E^u) - 
      (((2034541*I)/39198720)*d^13*K1*M^5*Sqrt[Pi/690897]*u^4)/(b^3*E^u) - 
      (((15769477*I)/2351923200)*d^15*K1*M^5*Sqrt[Pi/690897]*u^4)/(b^3*E^u) - 
      (((8470753021*I)/7533680394240)*d*K0*K1*M^5*Sqrt[Pi/690897]*u^4)/b^3 - 
      (((8906417491*I)/706282536960)*d^3*K0*K1*M^5*Sqrt[Pi/690897]*u^4)/b^3 + 
      (((20518072661*I)/1130052059136)*d^5*K0*K1*M^5*Sqrt[Pi/690897]*u^4)/
       b^3 - (((3495059*I)/52039680)*d^11*K0*K1*M^5*Sqrt[Pi/690897]*u^4)/
       b^3 + (((339951925517*I)/5650260295680)*d^13*K0*K1*M^5*Sqrt[Pi/690897]*
        u^4)/b^3 + (((448468741*I)/40359002112)*d^15*K0*K1*M^5*
        Sqrt[Pi/690897]*u^4)/b^3 - (((880964405*I)/645744033792)*d^17*K0*K1*
        M^5*Sqrt[Pi/690897]*u^4)/b^3 - (((17621907*I)/1829273600)*d^11*K1*M^5*
        Sqrt[(3*Pi)/230299]*u^4)/(b^3*E^u) - 
      (((995569*I)/293990400)*d^5*K1*M^5*Sqrt[(19*Pi)/36363]*u^4)/(b^3*E^u) + 
      (((497907889*I)/108658851840)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/36363]*u^4)/
       b^3 - (((8710073*I)/1756102656)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/36363]*u^4)/
       b^3 - (((2579*I)/47038464)*d*K0*M^5*Sqrt[(23*Pi)/30039]*u^4)/
       (b^3*E^u) - (((2376647*I)/1175961600)*d^5*K0*M^5*Sqrt[(31*Pi)/22287]*
        u^4)/(b^3*E^u) - (((204133*I)/470384640)*d*K0*M^5*Sqrt[Pi/690897]*
        u^5)/(b^3*E^u) - (((19125211*I)/2351923200)*d^3*K0*M^5*
        Sqrt[Pi/690897]*u^5)/(b^3*E^u) - (((50370229*I)/2351923200)*d^5*K0*
        M^5*Sqrt[Pi/690897]*u^5)/(b^3*E^u) + 
      (((26779769*I)/1496678400)*d^7*K0*M^5*Sqrt[Pi/690897]*u^5)/(b^3*E^u) + 
      (((12586373*I)/299335680)*d^9*K0*M^5*Sqrt[Pi/690897]*u^5)/(b^3*E^u) - 
      (((20129063*I)/1829273600)*d^11*K0*M^5*Sqrt[Pi/690897]*u^5)/(b^3*E^u) - 
      (((2633417*I)/156794880)*d^13*K0*M^5*Sqrt[Pi/690897]*u^5)/(b^3*E^u) - 
      (((5077841*I)/2351923200)*d^15*K0*M^5*Sqrt[Pi/690897]*u^5)/(b^3*E^u) - 
      (((5707752781*I)/15067360788480)*d*K0^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((31431502673*I)/11300520591360)*d^5*K0^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 + (((11092786889*I)/434635407360)*d^7*K0^2*M^5*Sqrt[Pi/690897]*
        u^5)/b^3 - (((141843923*I)/17561026560)*d^9*K0^2*M^5*Sqrt[Pi/690897]*
        u^5)/b^3 + (((97573375103*I)/11300520591360)*d^13*K0^2*M^5*
        Sqrt[Pi/690897]*u^5)/b^3 + (((1490606749*I)/807180042240)*d^15*K0^2*
        M^5*Sqrt[Pi/690897]*u^5)/b^3 - (((2166070081*I)/6457440337920)*d^17*
        K0^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((68349409*I)/131707699200)*d*K1*M^5*Sqrt[Pi/690897]*u^5)/(b^3*E^u) - 
      (((2610332807*I)/263415398400)*d^3*K1*M^5*Sqrt[Pi/690897]*u^5)/
       (b^3*E^u) - (((1721401097*I)/65853849600)*d^5*K1*M^5*Sqrt[Pi/690897]*
        u^5)/(b^3*E^u) + (((59601761*I)/2660761600)*d^7*K1*M^5*
        Sqrt[Pi/690897]*u^5)/(b^3*E^u) + (((260078201*I)/5131468800)*d^9*K1*
        M^5*Sqrt[Pi/690897]*u^5)/(b^3*E^u) - 
      (((10987151587*I)/790246195200)*d^11*K1*M^5*Sqrt[Pi/690897]*u^5)/
       (b^3*E^u) - (((1980998279*I)/98780774400)*d^13*K1*M^5*Sqrt[Pi/690897]*
        u^5)/(b^3*E^u) - (((1592451007691*I)/949243729674240)*d*K1^2*M^5*
        Sqrt[Pi/690897]*u^5)/b^3 + (((2954709213623*I)/33190340198400)*d^7*
        K1^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 + 
      (((3758174479369*I)/33190340198400)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 - (((8009920412297*I)/226010411827200)*d^13*K1^2*M^5*
        Sqrt[Pi/690897]*u^5)/b^3 - (((1752913213739*I)/678031235481600)*d^15*
        K1^2*M^5*Sqrt[Pi/690897]*u^5)/b^3 - 
      (((84494254577*I)/169507808870400)*d^17*K1^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 - (((13207321*I)/87805132800)*d^15*K1*M^5*Sqrt[(17*Pi)/40641]*u^5)/
       (b^3*E^u) - (((15353038339*I)/7031435034624)*d^5*K1^2*M^5*
        Sqrt[(31*Pi)/22287]*u^5)/b^3 - (((752344132987*I)/365093742182400)*
        d^11*K1^2*M^5*Sqrt[(31*Pi)/22287]*u^5)/b^3 - 
      (((4450989*I)/16097607680)*d^11*K0^2*M^5*Sqrt[(69*Pi)/10013]*u^5)/b^3 - 
      (((6047781917*I)/1130052059136)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[690897]*b^3) - (((16075393326611*I)/527357627596800)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[690897]*b^3) - 
      (((11926199*I)/43902566400)*d*K0*M^5*Sqrt[Pi/690897]*u^6)/(b^3*E^u) - 
      (((2016529429*I)/526830796800)*d^3*K0*M^5*Sqrt[Pi/690897]*u^6)/
       (b^3*E^u) - (((354253351*I)/52683079680)*d^5*K0*M^5*Sqrt[Pi/690897]*
        u^6)/(b^3*E^u) + (((435074671*I)/47893708800)*d^7*K0*M^5*
        Sqrt[Pi/690897]*u^6)/(b^3*E^u) + (((220098689*I)/17960140800)*d^9*K0*
        M^5*Sqrt[Pi/690897]*u^6)/(b^3*E^u) - 
      (((7505778193*I)/1580492390400)*d^11*K0*M^5*Sqrt[Pi/690897]*u^6)/
       (b^3*E^u) - (((4041709781*I)/790246195200)*d^13*K0*M^5*Sqrt[Pi/690897]*
        u^6)/(b^3*E^u) + (((4475137*I)/98780774400)*d*K1*M^5*Sqrt[Pi/690897]*
        u^6)/(b^3*E^u) - (((272217349*I)/263415398400)*d^3*K1*M^5*
        Sqrt[Pi/690897]*u^6)/(b^3*E^u) - (((978128633*I)/131707699200)*d^5*K1*
        M^5*Sqrt[Pi/690897]*u^6)/(b^3*E^u) + 
      (((141459749*I)/71840563200)*d^7*K1*M^5*Sqrt[Pi/690897]*u^6)/
       (b^3*E^u) + (((90993797*I)/5986713600)*d^9*K1*M^5*Sqrt[Pi/690897]*u^6)/
       (b^3*E^u) - (((644629819*I)/263415398400)*d^11*K1*M^5*Sqrt[Pi/690897]*
        u^6)/(b^3*E^u) - (((65210687*I)/87805132800)*d^15*K1*M^5*
        Sqrt[Pi/690897]*u^6)/(b^3*E^u) - (((551760709849*I)/474621864837120)*
        d*K0*K1*M^5*Sqrt[Pi/690897]*u^6)/b^3 - 
      (((16069398617*I)/727389831168)*d^3*K0*K1*M^5*Sqrt[Pi/690897]*u^6)/
       b^3 - (((28736932514789*I)/527357627596800)*d^5*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 + (((650800403777*I)/6638068039680)*d^9*K0*
        K1*M^5*Sqrt[Pi/690897]*u^6)/b^3 - 
      (((15440027262811*I)/365093742182400)*d^11*K0*K1*M^5*Sqrt[Pi/690897]*
        u^6)/b^3 - (((2520289968233*I)/75336803942400)*d^13*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 - (((2291077208261*I)/678031235481600)*d^15*
        K0*K1*M^5*Sqrt[Pi/690897]*u^6)/b^3 - 
      (((236785140587*I)/678031235481600)*d^17*K0*K1*M^5*Sqrt[Pi/690897]*u^6)/
       b^3 - (((43106177*I)/131707699200)*d^13*K1*M^5*Sqrt[(17*Pi)/40641]*
        u^6)/(b^3*E^u) - (((623363*I)/18166579200)*d^15*K0*M^5*
        Sqrt[(19*Pi)/36363]*u^6)/(b^3*E^u) + 
      (((103376590307*I)/33190340198400)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/36363]*
        u^6)/b^3 - (((3172831*I)/158049239040)*d*K0*M^5*Sqrt[Pi/690897]*u^7)/
       (b^3*E^u) - (((242254171*I)/526830796800)*d^3*K0*M^5*Sqrt[Pi/690897]*
        u^7)/(b^3*E^u) - (((206980651*I)/131707699200)*d^5*K0*M^5*
        Sqrt[Pi/690897]*u^7)/(b^3*E^u) + (((142495151*I)/143681126400)*d^7*K0*
        M^5*Sqrt[Pi/690897]*u^7)/(b^3*E^u) + 
      (((75944357*I)/23946854400)*d^9*K0*M^5*Sqrt[Pi/690897]*u^7)/(b^3*E^u) - 
      (((404366989*I)/526830796800)*d^11*K0*M^5*Sqrt[Pi/690897]*u^7)/
       (b^3*E^u) - (((39146981*I)/32926924800)*d^13*K0*M^5*Sqrt[Pi/690897]*
        u^7)/(b^3*E^u) - (((81786511*I)/526830796800)*d^15*K0*M^5*
        Sqrt[Pi/690897]*u^7)/(b^3*E^u) - (((31475873453*I)/261860339220480)*d*
        K0^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((59892668836489*I)/6328291531161600)*d^5*K0^2*M^5*Sqrt[Pi/690897]*
        u^7)/b^3 + (((9080596278463*I)/1460374968729600)*d^7*K0^2*M^5*
        Sqrt[Pi/690897]*u^7)/b^3 + (((158171567611*I)/8297585049600)*d^9*K0^2*
        M^5*Sqrt[Pi/690897]*u^7)/b^3 - (((1400990598803*I)/292074993745920)*
        d^11*K0^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((710165343049*I)/100449071923200)*d^13*K0^2*M^5*Sqrt[Pi/690897]*u^7)/
       b^3 - (((268448131717*I)/5424249883852800)*d^17*K0^2*M^5*
        Sqrt[Pi/690897]*u^7)/b^3 - (((398720639*I)/6321969561600)*d*K1*M^5*
        Sqrt[Pi/690897]*u^7)/(b^3*E^u) - (((865770221*I)/1053661593600)*d^3*
        K1*M^5*Sqrt[Pi/690897]*u^7)/(b^3*E^u) + 
      (((1237580117*I)/718405632000)*d^7*K1*M^5*Sqrt[Pi/690897]*u^7)/
       (b^3*E^u) + (((9283478801*I)/2873622528000)*d^9*K1*M^5*Sqrt[Pi/690897]*
        u^7)/(b^3*E^u) - (((3146621831*I)/3160984780800)*d^11*K1*M^5*
        Sqrt[Pi/690897]*u^7)/(b^3*E^u) - (((8353737223*I)/6321969561600)*d^13*
        K1*M^5*Sqrt[Pi/690897]*u^7)/(b^3*E^u) - 
      (((7549159*I)/43902566400)*d^15*K1*M^5*Sqrt[Pi/690897]*u^7)/(b^3*E^u) - 
      (((2554606173733*I)/4746218648371200)*d*K1^2*M^5*Sqrt[Pi/690897]*u^7)/
       b^3 - (((167096259764699*I)/7910364413952000)*d^5*K1^2*M^5*
        Sqrt[Pi/690897]*u^7)/b^3 + (((45385797863027*I)/1825468710912000)*d^7*
        K1^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 + 
      (((1237737144859*I)/33190340198400)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^7)/
       b^3 - (((1148973297803*I)/73018748436480)*d^11*K1^2*M^5*
        Sqrt[Pi/690897]*u^7)/b^3 - (((46377100369213*I)/3390156177408000)*
        d^13*K1^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((5198058633749*I)/3390156177408000)*d^15*K1^2*M^5*Sqrt[Pi/690897]*
        u^7)/b^3 - (((57545454347*I)/847539044352000)*d^17*K1^2*M^5*
        Sqrt[Pi/690897]*u^7)/b^3 - (((1072242317051*I)/6328291531161600)*d^3*
        K0^2*M^5*Sqrt[(17*Pi)/40641]*u^7)/b^3 - 
      (((78685371383*I)/2712124941926400)*d^15*K0^2*M^5*Sqrt[(31*Pi)/22287]*
        u^7)/b^3 - (((536933153*I)/10536615936000)*d^5*K1*M^5*
        Sqrt[(31*Pi)/22287]*u^7)/(b^3*E^u) - 
      (((74960637700783*I)/7910364413952000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[690897]*b^3) - (((3794377*I)/12457082880)*d^3*K0*M^5*
        Sqrt[Pi/690897]*u^8)/(b^3*E^u) + (((883546621*I)/1915748352000)*d^7*
        K0*M^5*Sqrt[Pi/690897]*u^8)/(b^3*E^u) - 
      (((166369243*I)/842929274880)*d^11*K0*M^5*Sqrt[Pi/690897]*u^8)/
       (b^3*E^u) - (((981058481*I)/4214646374400)*d^13*K0*M^5*Sqrt[Pi/690897]*
        u^8)/(b^3*E^u) + (((244691269*I)/6321969561600)*d*K1*M^5*
        Sqrt[Pi/690897]*u^8)/(b^3*E^u) + (((1368769379*I)/15804923904000)*d^3*
        K1*M^5*Sqrt[Pi/690897]*u^8)/(b^3*E^u) - 
      (((2151731521*I)/15804923904000)*d^11*K1*M^5*Sqrt[Pi/690897]*u^8)/
       (b^3*E^u) - (((8012533223*I)/31609847808000)*d^13*K1*M^5*
        Sqrt[Pi/690897]*u^8)/(b^3*E^u) - (((28151251*I)/878051328000)*d^15*K1*
        M^5*Sqrt[Pi/690897]*u^8)/(b^3*E^u) - 
      (((3414208961027*I)/18984874593484800)*d*K0*K1*M^5*Sqrt[Pi/690897]*u^8)/
       b^3 + (((71615891987653*I)/7301874843648000)*d^7*K0*K1*M^5*
        Sqrt[Pi/690897]*u^8)/b^3 - (((9900248835137*I)/1460374968729600)*d^11*
        K0*K1*M^5*Sqrt[Pi/690897]*u^8)/b^3 - 
      (((8456867998399*I)/1043124977664000)*d^13*K0*K1*M^5*Sqrt[Pi/690897]*
        u^8)/b^3 - (((117676571783*I)/115902775296000)*d^15*K0*K1*M^5*
        Sqrt[Pi/690897]*u^8)/b^3 - (((2770927697*I)/86927081472000)*d^17*K0*
        K1*M^5*Sqrt[Pi/690897]*u^8)/b^3 - 
      (((7453560418361*I)/31641457655808000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^8)/b^3 - (((193034951*I)/63219695616000)*d^5*K0*
        M^5*Sqrt[(19*Pi)/36363]*u^8)/(b^3*E^u) - 
      (((990393683*I)/31609847808000)*d^5*K1*M^5*Sqrt[(19*Pi)/36363]*u^8)/
       (b^3*E^u) + (((153242874023*I)/132761360793600)*d^9*K0*K1*M^5*
        Sqrt[(19*Pi)/36363]*u^8)/b^3 + (((101677837*I)/5747245056000)*d^9*K0*
        M^5*Sqrt[(23*Pi)/30039]*u^8)/(b^3*E^u) - 
      (((16265299*I)/12643939123200)*d^15*K0*M^5*Sqrt[(23*Pi)/30039]*u^8)/
       (b^3*E^u) - (((15987163562707*I)/31641457655808000)*d^5*K0*K1*M^5*
        Sqrt[(23*Pi)/30039]*u^8)/b^3 + (((425093*I)/359202816000)*d^7*K1*M^5*
        Sqrt[(31*Pi)/22287]*u^8)/(b^3*E^u) + 
      (((79255931*I)/2873622528000)*d^9*K1*M^5*Sqrt[(31*Pi)/22287]*u^8)/
       (b^3*E^u) - (((982453*I)/12643939123200)*d*K0*M^5*Sqrt[(589*Pi)/1173]*
        u^8)/(b^3*E^u) + (((12589963*I)/4214646374400)*d*K0*M^5*
        Sqrt[Pi/690897]*u^9)/(b^3*E^u) - (((264611377*I)/63219695616000)*d^3*
        K0*M^5*Sqrt[Pi/690897]*u^9)/(b^3*E^u) + 
      (((206288029*I)/5747245056000)*d^7*K0*M^5*Sqrt[Pi/690897]*u^9)/
       (b^3*E^u) + (((86741443*I)/821035008000)*d^9*K0*M^5*Sqrt[Pi/690897]*
        u^9)/(b^3*E^u) - (((1540748987*I)/63219695616000)*d^11*K0*M^5*
        Sqrt[Pi/690897]*u^9)/(b^3*E^u) - (((2366786153*I)/63219695616000)*
        d^13*K0*M^5*Sqrt[Pi/690897]*u^9)/(b^3*E^u) - 
      (((40710613*I)/9031385088000)*d^15*K0*M^5*Sqrt[Pi/690897]*u^9)/
       (b^3*E^u) + (((72692659691*I)/6328291531161600)*d*K0^2*M^5*
        Sqrt[Pi/690897]*u^9)/b^3 - (((2327091987653*I)/1483193327616000)*d^5*
        K0^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 + 
      (((978372679243*I)/1825468710912000)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^9)/
       b^3 + (((68423504267*I)/22126893465600)*d^9*K0^2*M^5*Sqrt[Pi/690897]*
        u^9)/b^3 - (((39118288247*I)/60848957030400)*d^11*K0^2*M^5*
        Sqrt[Pi/690897]*u^9)/b^3 - (((905639231933*I)/847539044352000)*d^13*
        K0^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 - 
      (((469346051651*I)/3390156177408000)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^9)/
       b^3 - (((203682739*I)/27094155264000)*d*K1*M^5*Sqrt[Pi/690897]*u^9)/
       (b^3*E^u) - (((2570826637*I)/189659086848000)*d^5*K1*M^5*
        Sqrt[Pi/690897]*u^9)/(b^3*E^u) + (((74566739*I)/1915748352000)*d^7*K1*
        M^5*Sqrt[Pi/690897]*u^9)/(b^3*E^u) + 
      (((1499125771*I)/17241735168000)*d^9*K1*M^5*Sqrt[Pi/690897]*u^9)/
       (b^3*E^u) - (((196774709*I)/7586363473920)*d^11*K1*M^5*Sqrt[Pi/690897]*
        u^9)/(b^3*E^u) - (((7591442183*I)/189659086848000)*d^13*K1*M^5*
        Sqrt[Pi/690897]*u^9)/(b^3*E^u) - (((129896083*I)/27094155264000)*d^15*
        K1*M^5*Sqrt[Pi/690897]*u^9)/(b^3*E^u) - 
      (((1514660378951*I)/18984874593484800)*d*K1^2*M^5*Sqrt[Pi/690897]*u^9)/
       b^3 - (((3998871705977*I)/2157372112896000)*d^5*K1^2*M^5*
        Sqrt[Pi/690897]*u^9)/b^3 + (((742749126703*I)/304244785152000)*d^7*
        K1^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 + 
      (((106643648789*I)/30173036544000)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^9)/
       b^3 - (((2456064654767*I)/1825468710912000)*d^11*K1^2*M^5*
        Sqrt[Pi/690897]*u^9)/b^3 - (((4882748330879*I)/3390156177408000)*d^13*
        K1^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 - 
      (((12936629779*I)/70628253696000)*d^15*K1^2*M^5*Sqrt[Pi/690897]*u^9)/
       b^3 - (((19278653827*I)/4520208236544000)*d^17*K1^2*M^5*
        Sqrt[Pi/690897]*u^9)/b^3 - (((2677978669*I)/13560624709632000)*d^17*
        K0^2*M^5*Sqrt[(17*Pi)/40641]*u^9)/b^3 - 
      (((379753079*I)/189659086848000)*d^3*K1*M^5*Sqrt[(17*Pi)/40641]*u^9)/
       (b^3*E^u) - (((96498499*I)/8427234816000)*d^3*K0^2*M^5*
        Sqrt[(19*Pi)/36363]*u^9)/b^3 - (((150967357*I)/63219695616000)*d^5*K0*
        M^5*Sqrt[(31*Pi)/22287]*u^9)/(b^3*E^u) - 
      (((25372748049487*I)/23731093241856000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[690897]*b^3) - (((17163469*I)/3386769408000)*d*K0*M^5*
        Sqrt[Pi/690897]*u^10)/(b^3*E^u) - (((51732227*I)/5926846464000)*d^3*
        K0*M^5*Sqrt[Pi/690897]*u^10)/(b^3*E^u) - 
      (((78469*I)/43104337920)*d^7*K0*M^5*Sqrt[Pi/690897]*u^10)/(b^3*E^u) + 
      (((545947*I)/79822848000)*d^9*K0*M^5*Sqrt[Pi/690897]*u^10)/(b^3*E^u) - 
      (((17335*I)/5926846464)*d^11*K0*M^5*Sqrt[Pi/690897]*u^10)/(b^3*E^u) - 
      (((114185503*I)/23707385856000)*d^13*K0*M^5*Sqrt[Pi/690897]*u^10)/
       (b^3*E^u) + (((11188061*I)/2155216896000)*d*K1*M^5*Sqrt[Pi/690897]*
        u^10)/(b^3*E^u) + (((2288779*I)/538804224000)*d^3*K1*M^5*
        Sqrt[Pi/690897]*u^10)/(b^3*E^u) + (((12833869*I)/1077608448000)*d^7*
        K1*M^5*Sqrt[Pi/690897]*u^10)/(b^3*E^u) + 
      (((37642939*I)/2155216896000)*d^9*K1*M^5*Sqrt[Pi/690897]*u^10)/
       (b^3*E^u) - (((3025391*I)/987807744000)*d^11*K1*M^5*Sqrt[Pi/690897]*
        u^10)/(b^3*E^u) - (((39946943*I)/7902461952000)*d^13*K1*M^5*
        Sqrt[Pi/690897]*u^10)/(b^3*E^u) - (((6645469*I)/11853692928000)*d^15*
        K1*M^5*Sqrt[Pi/690897]*u^10)/(b^3*E^u) - 
      (((2341331599*I)/258884653547520)*d*K0*K1*M^5*Sqrt[Pi/690897]*u^10)/
       b^3 - (((6668187739799*I)/23731093241856000)*d^3*K0*K1*M^5*
        Sqrt[Pi/690897]*u^10)/b^3 - (((20519652769687*I)/23731093241856000)*
        d^5*K0*K1*M^5*Sqrt[Pi/690897]*u^10)/b^3 + 
      (((3685047431231*I)/5476406132736000)*d^7*K0*K1*M^5*Sqrt[Pi/690897]*
        u^10)/b^3 - (((2480565203363*I)/5476406132736000)*d^11*K0*K1*M^5*
        Sqrt[Pi/690897]*u^10)/b^3 - (((2097957400291*I)/3390156177408000)*
        d^13*K0*K1*M^5*Sqrt[Pi/690897]*u^10)/b^3 - 
      (((808528443937*I)/10170468532224000)*d^15*K0*K1*M^5*Sqrt[Pi/690897]*
        u^10)/b^3 + (((23784023*I)/23707385856000)*d^5*K0*M^5*
        Sqrt[(17*Pi)/40641]*u^10)/(b^3*E^u) - 
      (((53437*I)/1693384704000)*d^15*K0*M^5*Sqrt[(17*Pi)/40641]*u^10)/
       (b^3*E^u) - (((121008049*I)/1271308566528000)*d^17*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^10)/b^3 - (((3418427*I)/2155216896000)*d^5*K1*
        M^5*Sqrt[(19*Pi)/36363]*u^10)/(b^3*E^u) + 
      (((26253355049*I)/497855102976000)*d^9*K0*K1*M^5*Sqrt[(31*Pi)/22287]*
        u^10)/b^3 + (((737857*I)/1693384704000)*d*K0*M^5*Sqrt[Pi/690897]*
        u^11)/(b^3*E^u) - (((3408919*I)/11853692928000)*d^3*K0*M^5*
        Sqrt[Pi/690897]*u^11)/(b^3*E^u) - (((20025001*I)/11853692928000)*d^5*
        K0*M^5*Sqrt[Pi/690897]*u^11)/(b^3*E^u) + 
      (((252919*I)/215521689600)*d^7*K0*M^5*Sqrt[Pi/690897]*u^11)/(b^3*E^u) + 
      (((1229159*I)/1077608448000)*d^9*K0*M^5*Sqrt[Pi/690897]*u^11)/
       (b^3*E^u) - (((1056943*I)/3951230976000)*d^11*K0*M^5*Sqrt[Pi/690897]*
        u^11)/(b^3*E^u) - (((1813081*I)/3951230976000)*d^13*K0*M^5*
        Sqrt[Pi/690897]*u^11)/(b^3*E^u) - (((552301*I)/11853692928000)*d^15*
        K0*M^5*Sqrt[Pi/690897]*u^11)/(b^3*E^u) + 
      (((54845389*I)/12446377574400)*d*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((34012705091*I)/304244785152000)*d^5*K0^2*M^5*Sqrt[Pi/690897]*u^11)/
       b^3 + (((127628110751*I)/2738203066368000)*d^7*K0^2*M^5*
        Sqrt[Pi/690897]*u^11)/b^3 + (((132493871*I)/780337152000)*d^9*K0^2*
        M^5*Sqrt[Pi/690897]*u^11)/b^3 - (((20537758777*I)/547640613273600)*
        d^11*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((814934821*I)/14008909824000)*d^13*K0^2*M^5*Sqrt[Pi/690897]*u^11)/
       b^3 - (((731967757*I)/5085234266112000)*d^17*K0^2*M^5*Sqrt[Pi/690897]*
        u^11)/b^3 - (((43313*I)/71840563200)*d*K1*M^5*Sqrt[Pi/690897]*u^11)/
       (b^3*E^u) + (((161053*I)/3232825344000)*d^3*K1*M^5*Sqrt[Pi/690897]*
        u^11)/(b^3*E^u) + (((2362963*I)/3232825344000)*d^5*K1*M^5*
        Sqrt[Pi/690897]*u^11)/(b^3*E^u) + (((3791713*I)/3232825344000)*d^9*K1*
        M^5*Sqrt[Pi/690897]*u^11)/(b^3*E^u) - 
      (((1943807*I)/7112215756800)*d^11*K1*M^5*Sqrt[Pi/690897]*u^11)/
       (b^3*E^u) - (((188707*I)/3951230976000)*d^15*K1*M^5*Sqrt[Pi/690897]*
        u^11)/(b^3*E^u) - (((821939169551*I)/106789919588352000)*d*K1^2*M^5*
        Sqrt[Pi/690897]*u^11)/b^3 - (((3034741795699*I)/53394959794176000)*
        d^5*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 + 
      (((2067273503*I)/22818358886400)*d^7*K1^2*M^5*Sqrt[Pi/690897]*u^11)/
       b^3 - (((76486488619*I)/1089693057024000)*d^13*K1^2*M^5*
        Sqrt[Pi/690897]*u^11)/b^3 - (((34133955553*I)/3813925699584000)*d^15*
        K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((2681901841*I)/15255702798336000)*d^17*K1^2*M^5*Sqrt[Pi/690897]*u^11)/
       b^3 - (((985517*I)/35561078784000)*d^13*K1*M^5*Sqrt[(17*Pi)/40641]*
        u^11)/(b^3*E^u) - (((85111693*I)/28326238617600)*d^11*K1^2*M^5*
        Sqrt[(17*Pi)/40641]*u^11)/b^3 - (((3277*I)/111476736000)*d^7*K1*M^5*
        Sqrt[(19*Pi)/36363]*u^11)/(b^3*E^u) - 
      (((229211903*I)/912734355456000)*d^3*K0^2*M^5*Sqrt[(23*Pi)/30039]*u^11)/
       b^3 + (((383949133*I)/74678265446400)*d^9*K1^2*M^5*Sqrt[(31*Pi)/22287]*
        u^11)/b^3 - (((116797487*I)/5085234266112000)*d^15*K0^2*M^5*
        Sqrt[(323*Pi)/2139]*u^11)/b^3 - (((267221542799*I)/4854087254016000)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[690897]*b^3) - 
      (((55907*I)/197561548800)*d*K0*M^5*Sqrt[Pi/690897]*u^12)/(b^3*E^u) + 
      (((459197*I)/1778053939200)*d^3*K0*M^5*Sqrt[Pi/690897]*u^12)/
       (b^3*E^u) + (((2560861*I)/8890269696000)*d^5*K0*M^5*Sqrt[Pi/690897]*
        u^12)/(b^3*E^u) - (((233521*I)/808206336000)*d^7*K0*M^5*
        Sqrt[Pi/690897]*u^12)/(b^3*E^u) + (((7607*I)/115458048000)*d^9*K0*M^5*
        Sqrt[Pi/690897]*u^12)/(b^3*E^u) - (((7669*I)/306561024000)*d^13*K0*
        M^5*Sqrt[Pi/690897]*u^12)/(b^3*E^u) - 
      (((997*I)/423346176000)*d^15*K0*M^5*Sqrt[Pi/690897]*u^12)/(b^3*E^u) + 
      (((2598859*I)/8890269696000)*d*K1*M^5*Sqrt[Pi/690897]*u^12)/(b^3*E^u) - 
      (((423343*I)/1270038528000)*d^5*K1*M^5*Sqrt[Pi/690897]*u^12)/
       (b^3*E^u) + (((249149*I)/808206336000)*d^7*K1*M^5*Sqrt[Pi/690897]*
        u^12)/(b^3*E^u) - (((107447*I)/8890269696000)*d^11*K1*M^5*
        Sqrt[Pi/690897]*u^12)/(b^3*E^u) - (((219683*I)/8890269696000)*d^13*K1*
        M^5*Sqrt[Pi/690897]*u^12)/(b^3*E^u) - 
      (((991*I)/423346176000)*d^15*K1*M^5*Sqrt[Pi/690897]*u^12)/(b^3*E^u) - 
      (((3383794693*I)/53394959794176000)*d*K0*K1*M^5*Sqrt[Pi/690897]*u^12)/
       b^3 - (((147566511713*I)/4854087254016000)*d^5*K0*K1*M^5*
        Sqrt[Pi/690897]*u^12)/b^3 + (((32274151543*I)/1369101533184000)*d^7*
        K0*K1*M^5*Sqrt[Pi/690897]*u^12)/b^3 + 
      (((21224792093*I)/373391327232000)*d^9*K0*K1*M^5*Sqrt[Pi/690897]*u^12)/
       b^3 - (((60620268641*I)/4107304599552000)*d^11*K0*K1*M^5*
        Sqrt[Pi/690897]*u^12)/b^3 - (((169292956711*I)/7627851399168000)*d^13*
        K0*K1*M^5*Sqrt[Pi/690897]*u^12)/b^3 - 
      (((860758499*I)/305114055966720)*d^15*K0*K1*M^5*Sqrt[Pi/690897]*u^12)/
       b^3 - (((221101183*I)/3813925699584000)*d^17*K0*K1*M^5*Sqrt[Pi/690897]*
        u^12)/b^3 + (((3091*I)/808206336000)*d^9*K1*M^5*Sqrt[(17*Pi)/40641]*
        u^12)/(b^3*E^u) - (((31787024279*I)/53394959794176000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^12)/b^3 - (((137167*I)/8890269696000)*d^3*K1*
        M^5*Sqrt[(19*Pi)/36363]*u^12)/(b^3*E^u) - 
      (((4987*I)/8890269696000)*d^11*K0*M^5*Sqrt[(23*Pi)/30039]*u^12)/
       (b^3*E^u) + (((37511*I)/2222567424000)*d*K0*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) - (((359*I)/10948608000)*d^3*K0*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) + (((7951*I)/444513484800)*d^5*K0*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) - (((169*I)/67350528000)*d^7*K0*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) - (((13*I)/9621504000)*d^9*K0*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) + (((1027*I)/740855808000)*d^11*K0*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) + (((71*I)/148171161600)*d^13*K0*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) + ((I/49390387200)*d^15*K0*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) + (((5391694367*I)/13348739948544000)*d*K0^2*M^5*
        Sqrt[Pi/690897]*u^13)/b^3 - (((183061533601*I)/53394959794176000)*d^5*
        K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((951013219*I)/456367177728000)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^13)/
       b^3 + (((1555055633*I)/373391327232000)*d^9*K0^2*M^5*Sqrt[Pi/690897]*
        u^13)/b^3 - (((4161110999*I)/4107304599552000)*d^11*K0^2*M^5*
        Sqrt[Pi/690897]*u^13)/b^3 - (((11555376061*I)/7627851399168000)*d^13*
        K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 - 
      (((34040729*I)/7627851399168000)*d^17*K0^2*M^5*Sqrt[Pi/690897]*u^13)/
       b^3 - (((42349*I)/2222567424000)*d*K1*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) + (((29021*I)/740855808000)*d^3*K1*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) - (((631*I)/35278848000)*d^5*K1*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) - (((559*I)/202051584000)*d^7*K1*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) - (((13*I)/8082063360)*d^9*K1*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) + (((689*I)/444513484800)*d^11*K1*M^5*Sqrt[Pi/690897]*u^13)/
       (b^3*E^u) + (((1261*I)/2222567424000)*d^13*K1*M^5*Sqrt[Pi/690897]*
        u^13)/(b^3*E^u) - (((5862632987*I)/7627851399168000)*d^5*K1^2*M^5*
        Sqrt[Pi/690897]*u^13)/b^3 + (((433868597*I)/373391327232000)*d^7*K1^2*
        M^5*Sqrt[Pi/690897]*u^13)/b^3 + (((34764601*I)/8297585049600)*d^9*
        K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 - 
      (((35178533*I)/30424478515200)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^13)/
       b^3 - (((13127460649*I)/7627851399168000)*d^13*K1^2*M^5*
        Sqrt[Pi/690897]*u^13)/b^3 - (((1707444601*I)/7627851399168000)*d^15*
        K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 - 
      (((8004509*I)/1525570279833600)*d^17*K1^2*M^5*Sqrt[Pi/690897]*u^13)/
       b^3 - (((1592659*I)/138688207257600)*d^15*K0^2*M^5*Sqrt[(17*Pi)/40641]*
        u^13)/b^3 + ((I/740855808000)*d^15*K1*M^5*Sqrt[(19*Pi)/36363]*u^13)/
       (b^3*E^u) - (((2235127*I)/105942380544000)*d*K1^2*M^5*
        Sqrt[(23*Pi)/30039]*u^13)/b^3 - (((26502432337*I)/53394959794176000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[690897]*b^3) - 
      (((7563224819*I)/7627851399168000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[690897]*b^3) - (((1277*I)/277820928000)*d*K0*M^5*Sqrt[Pi/690897]*
        u^14)/(b^3*E^u) + (((2609*I)/277820928000)*d^3*K0*M^5*Sqrt[Pi/690897]*
        u^14)/(b^3*E^u) - (((41*I)/9580032000)*d^5*K0*M^5*Sqrt[Pi/690897]*
        u^14)/(b^3*E^u) - (((13*I)/25256448000)*d^7*K0*M^5*Sqrt[Pi/690897]*
        u^14)/(b^3*E^u) - (((13*I)/25256448000)*d^9*K0*M^5*Sqrt[Pi/690897]*
        u^14)/(b^3*E^u) + (((13*I)/39688704000)*d^11*K0*M^5*Sqrt[Pi/690897]*
        u^14)/(b^3*E^u) + (((7*I)/39688704000)*d^13*K0*M^5*Sqrt[Pi/690897]*
        u^14)/(b^3*E^u) + ((I/92606976000)*d^15*K0*M^5*Sqrt[Pi/690897]*u^14)/
       (b^3*E^u) + (((1283*I)/277820928000)*d*K1*M^5*Sqrt[Pi/690897]*u^14)/
       (b^3*E^u) + (((457*I)/92606976000)*d^5*K1*M^5*Sqrt[Pi/690897]*u^14)/
       (b^3*E^u) - (((13*I)/25256448000)*d^7*K1*M^5*Sqrt[Pi/690897]*u^14)/
       (b^3*E^u) - (((13*I)/25256448000)*d^9*K1*M^5*Sqrt[Pi/690897]*u^14)/
       (b^3*E^u) + (((13*I)/39688704000)*d^11*K1*M^5*Sqrt[Pi/690897]*u^14)/
       (b^3*E^u) + (((7*I)/39688704000)*d^13*K1*M^5*Sqrt[Pi/690897]*u^14)/
       (b^3*E^u) + ((I/92606976000)*d^15*K1*M^5*Sqrt[Pi/690897]*u^14)/
       (b^3*E^u) + (((16009507*I)/2669747989708800)*d*K0*K1*M^5*
        Sqrt[Pi/690897]*u^14)/b^3 - (((902390443*I)/4449579982848000)*d^3*K0*
        K1*M^5*Sqrt[Pi/690897]*u^14)/b^3 - (((210811661*I)/404507271168000)*
        d^5*K0*K1*M^5*Sqrt[Pi/690897]*u^14)/b^3 + 
      (((83216531*I)/205365229977600)*d^7*K0*K1*M^5*Sqrt[Pi/690897]*u^14)/
       b^3 + (((96269123*I)/93347831808000)*d^9*K0*K1*M^5*Sqrt[Pi/690897]*
        u^14)/b^3 - (((55921363*I)/205365229977600)*d^11*K0*K1*M^5*
        Sqrt[Pi/690897]*u^14)/b^3 - (((745544777*I)/1906962849792000)*d^13*K0*
        K1*M^5*Sqrt[Pi/690897]*u^14)/b^3 - (((11404609*I)/211884761088000)*
        d^15*K0*K1*M^5*Sqrt[Pi/690897]*u^14)/b^3 - 
      (((8273*I)/5675484672000)*d^17*K0*K1*M^5*Sqrt[Pi/690897]*u^14)/b^3 - 
      ((I/3429888000)*d^3*K1*M^5*Sqrt[(31*Pi)/22287]*u^14)/(b^3*E^u) + 
      (((1412063*I)/48896483328000)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^15)/b^3 - 
      (((630799*I)/48896483328000)*d^11*K0^2*M^5*Sqrt[Pi/690897]*u^15)/b^3 - 
      (((35486233*I)/1906962849792000)*d^13*K0^2*M^5*Sqrt[Pi/690897]*u^15)/
       b^3 - (((5512189*I)/1906962849792000)*d^15*K0^2*M^5*Sqrt[Pi/690897]*
        u^15)/b^3 - (((208893791*I)/13348739948544000)*d*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 - (((13878629*I)/533949597941760)*d^5*K1^2*
        M^5*Sqrt[Pi/690897]*u^15)/b^3 + (((78721*I)/1481711616000)*d^9*K1^2*
        M^5*Sqrt[Pi/690897]*u^15)/b^3 - (((667351*I)/48896483328000)*d^11*
        K1^2*M^5*Sqrt[Pi/690897]*u^15)/b^3 - 
      (((12891811*I)/635654283264000)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^15)/
       b^3 - (((21596269*I)/13348739948544000)*d^5*K0^2*M^5*
        Sqrt[(17*Pi)/40641]*u^15)/b^3 - (((43*I)/7062825369600)*d^17*K1^2*M^5*
        Sqrt[(17*Pi)/40641]*u^15)/b^3 + (((10393561*I)/13348739948544000)*d*
        K0^2*M^5*Sqrt[(19*Pi)/36363]*u^15)/b^3 - 
      (((2293*I)/476740712448000)*d^17*K0^2*M^5*Sqrt[(19*Pi)/36363]*u^15)/
       b^3 + (((13*I)/18292736000)*d^7*K1^2*M^5*Sqrt[(19*Pi)/36363]*u^15)/
       b^3 - (((89009*I)/635654283264000)*d^15*K1^2*M^5*Sqrt[(23*Pi)/30039]*
        u^15)/b^3 + (((499*I)/4445134848000)*d^9*K0^2*M^5*Sqrt[(437*Pi)/1581]*
        u^15)/b^3 + (((74923*I)/2669747989708800)*d^3*K1^2*M^5*
        Sqrt[(437*Pi)/1581]*u^15)/b^3 - (((410260517*I)/13348739948544000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[690897]*b^3) - 
      (((4973*I)/59592589056000)*d*K0*K1*M^5*Sqrt[Pi/690897]*u^16)/b^3 - 
      (((61771*I)/39728392704000)*d^3*K0*K1*M^5*Sqrt[Pi/690897]*u^16)/b^3 - 
      (((69019*I)/17026454016000)*d^5*K0*K1*M^5*Sqrt[Pi/690897]*u^16)/b^3 + 
      (((179*I)/55564185600)*d^7*K0*K1*M^5*Sqrt[Pi/690897]*u^16)/b^3 + 
      ((I/127733760)*d^9*K0*K1*M^5*Sqrt[Pi/690897]*u^16)/b^3 - 
      (((4597*I)/3056030208000)*d^11*K0*K1*M^5*Sqrt[Pi/690897]*u^16)/b^3 - 
      (((54577*I)/17026454016000)*d^13*K0*K1*M^5*Sqrt[Pi/690897]*u^16)/b^3 - 
      (((6781*I)/10835016192000)*d^15*K0*K1*M^5*Sqrt[Pi/690897]*u^16)/b^3 - 
      (((109*I)/4767407124480)*d^17*K0*K1*M^5*Sqrt[Pi/690897]*u^16)/b^3 - 
      (((239*I)/158913570816000)*d*K0^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 - 
      (((4951*I)/39728392704000)*d^5*K0^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 + 
      (((179*I)/5348052864000)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 + 
      (((211*I)/777898598400)*d^9*K0^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 + 
      ((I/167126652000)*d^11*K0^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 - 
      (((317*I)/2648559513600)*d^13*K0^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 - 
      (((79*I)/2708754048000)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 - 
      (((61*I)/52971190272000)*d^17*K0^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 - 
      (((157*I)/95348142489600)*d*K1^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 - 
      (((16417*I)/119185178112000)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 + 
      (((571*I)/16044158592000)*d^7*K1^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 + 
      (((701*I)/2333695795200)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 + 
      (((13*I)/1604415859200)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 - 
      (((1439*I)/10835016192000)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 - 
      (((971*I)/29796294528000)*d^15*K1^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 - 
      (((617*I)/476740712448000)*d^17*K1^2*M^5*Sqrt[Pi/690897]*u^17)/b^3 - 
      (((103*I)/2979629452800)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[690897]*b^3) - (((283*I)/7449073632000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^17)/(Sqrt[690897]*b^3) - ((I/59592589056000)*d*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^18)/b^3 - ((I/2483024544000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^18)/b^3 + ((I/4011039648000)*d^7*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^18)/b^3 + ((I/291711974400)*d^9*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^18)/b^3 + ((I/4011039648000)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^18)/b^3 - ((I/2483024544000)*d^15*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^18)/b^3 - ((I/59592589056000)*d^17*K0*K1*M^5*
        Sqrt[(17*Pi)/40641]*u^18)/b^3 - ((I/14898147264000)*d^5*K0*K1*M^5*
        Sqrt[(391*Pi)/1767]*u^18)/b^3 - ((I/14898147264000)*d^13*K0*K1*M^5*
        Sqrt[(391*Pi)/1767]*u^18)/b^3)/Pi, 
    ((-1890611*d^3*K0*K1*M^5*Sqrt[19/(36363*Pi)]*u^3)/(2743910400*b^3) + 
      (25539293*d^7*K0*K1*M^5*Sqrt[31/(22287*Pi)]*u^3)/(24695193600*b^3) + 
      (4667273*d^9*K0*K1*M^5*Sqrt[31/(22287*Pi)]*u^3)/(2245017600*b^3) - 
      (1859*d^13*K0*K1*M^5*Sqrt[31/(22287*Pi)]*u^3)/(2375680*b^3) + 
      (((91*I)/237568)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((77*I)/27840)*d*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((5621*I)/37120)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 + 
      (((5599*I)/44544)*d^7*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((18733*I)/222720)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((12727*I)/111360)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 - 
      (((1001*I)/74240)*d^15*K1^2*M^5*Sqrt[Pi/690897]*u^3)/b^3 + 
      (((7*I)/237568)*d*K0^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 + 
      (((371*I)/237568)*d^5*K0^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 - 
      (((325*I)/237568)*d^7*K0^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 - 
      (((715*I)/237568)*d^9*K0^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 + 
      (((273*I)/237568)*d^13*K0^2*M^5*Sqrt[(3*Pi)/230299]*u^3)/b^3 + 
      (((143*I)/11136)*d^9*K1^2*M^5*Sqrt[(23*Pi)/30039]*u^3)/b^3 + 
      (((13*I)/237568)*d^11*K0^2*M^5*Sqrt[(51*Pi)/13547]*u^3)/b^3 + 
      (((413*I)/237568)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[690897]*b^3) - 
      (((4081*I)/74240)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[690897]*b^3) - 
      (16748113*d*K0*K1*M^5*u^3)/(24695193600*b^3*Sqrt[690897*Pi]) - 
      (841121117*d^5*K0*K1*M^5*u^3)/(24695193600*b^3*Sqrt[690897*Pi]) - 
      (16361059*d^11*K0*K1*M^5*u^3)/(748339200*b^3*Sqrt[690897*Pi]) - 
      (91091*d^15*K0*K1*M^5*u^3)/(35635200*b^3*Sqrt[690897*Pi]) - 
      (1806032191*d^11*K1^2*M^5*Sqrt[17/(40641*Pi)]*u^4)/(179601408000*b^3) - 
      (1890611*d^3*K0^2*M^5*Sqrt[19/(36363*Pi)]*u^4)/(5487820800*b^3) - 
      (5409263*d*K0^2*M^5*Sqrt[23/(30039*Pi)]*u^4)/(513660026880*b^3) + 
      (25539293*d^7*K0^2*M^5*Sqrt[31/(22287*Pi)]*u^4)/(49390387200*b^3) + 
      (4667273*d^9*K0^2*M^5*Sqrt[31/(22287*Pi)]*u^4)/(4490035200*b^3) - 
      (1859*d^13*K0^2*M^5*Sqrt[31/(22287*Pi)]*u^4)/(4751360*b^3) - 
      (1670068058179*d^5*K1^2*M^5*Sqrt[31/(22287*Pi)]*u^4)/
       (2966386655232000*b^3) - (((1168117*I)/470384640)*d*K0*K1*M^5*
        Sqrt[Pi/690897]*u^4)/b^3 - (((4645837*I)/94076928)*d^3*K0*K1*M^5*
        Sqrt[Pi/690897]*u^4)/b^3 - (((64067393*I)/470384640)*d^5*K0*K1*M^5*
        Sqrt[Pi/690897]*u^4)/b^3 + (((33733711*I)/299335680)*d^7*K0*K1*M^5*
        Sqrt[Pi/690897]*u^4)/b^3 + (((15914497*I)/59867136)*d^9*K0*K1*M^5*
        Sqrt[Pi/690897]*u^4)/b^3 - (((82661303*I)/1097564160)*d^11*K0*K1*M^5*
        Sqrt[Pi/690897]*u^4)/b^3 - (((5735167*I)/470384640)*d^15*K0*K1*M^5*
        Sqrt[Pi/690897]*u^4)/b^3 - (((849587*I)/156794880)*d^13*K0*K1*M^5*
        Sqrt[(19*Pi)/36363]*u^4)/b^3 - (2411842305317*d^3*K1^2*M^5*u^4)/
       (2966386655232000*Sqrt[690897]*b^3*Sqrt[Pi]) - 
      (248836631*d*K0^2*M^5*u^4)/(2568300134400*b^3*Sqrt[690897*Pi]) - 
      (841121117*d^5*K0^2*M^5*u^4)/(49390387200*b^3*Sqrt[690897*Pi]) - 
      (16361059*d^11*K0^2*M^5*u^4)/(1496678400*b^3*Sqrt[690897*Pi]) - 
      (91091*d^15*K0^2*M^5*u^4)/(71270400*b^3*Sqrt[690897*Pi]) - 
      (43818949007*d*K1^2*M^5*u^4)/(8899159965696000*b^3*Sqrt[690897*Pi]) + 
      (60620840117*d^5*K1^2*M^5*u^4)/(5185990656000*b^3*Sqrt[690897*Pi]) - 
      (97334996861*d^7*K1^2*M^5*u^4)/(62231887872000*b^3*Sqrt[690897*Pi]) + 
      (302874966511*d^9*K1^2*M^5*u^4)/(20743962624000*b^3*Sqrt[690897*Pi]) + 
      (650122469749*d^11*K1^2*M^5*u^4)/(3771629568000*b^3*Sqrt[690897*Pi]) - 
      (199416529*d^13*K1^2*M^5*u^4)/(29933568000*b^3*Sqrt[690897*Pi]) - 
      (15606773*d^15*K1^2*M^5*u^4)/(12828672000*b^3*Sqrt[690897*Pi]) - 
      (278412275117*d^7*K0*K1*M^5*Sqrt[17/(40641*Pi)]*u^5)/
       (161802908467200*b^3) + (18503*d^13*K0*K1*M^5*Sqrt[23/(30039*Pi)]*u^5)/
       (1032192000*b^3) - (((116513*I)/188153856)*d*K0^2*M^5*Sqrt[Pi/690897]*
        u^5)/b^3 - (((6273037*I)/188153856)*d^5*K0^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 + (((16858279*I)/598671360)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 + (((38779733*I)/598671360)*d^9*K0^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 - (((41219903*I)/2195128320)*d^11*K0^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 - (((7850089*I)/313589760)*d^13*K0^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 - (((2767543*I)/940769280)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 - (((59483581*I)/98780774400)*d*K1^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 - (((536480353*I)/14111539200)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 + (((27739319*I)/359202816)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 - (((29482649*I)/1763942400)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 - (((3047606929*I)/98780774400)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 - (((40286369*I)/9878077440)*d^15*K1^2*M^5*Sqrt[Pi/690897]*u^5)/
       b^3 + (((2259479*I)/1496678400)*d^7*K1^2*M^5*Sqrt[(17*Pi)/40641]*u^5)/
       b^3 - (((13555469*I)/24695193600)*d^3*K1^2*M^5*Sqrt[(23*Pi)/30039]*
        u^5)/b^3 - (((11499929*I)/940769280)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[690897]*b^3) + (5339320341247*d*K0*K1*M^5*u^5)/
       (8899159965696000*b^3*Sqrt[690897*Pi]) + 
      (25017502050943*d^3*K0*K1*M^5*u^5)/(2966386655232000*b^3*
        Sqrt[690897*Pi]) + (196102593059*d^5*K0*K1*M^5*u^5)/
       (21973234483200*b^3*Sqrt[690897*Pi]) - 
      (131220509303*d^9*K0*K1*M^5*u^5)/(20743962624000*b^3*Sqrt[690897*Pi]) + 
      (34083024257*d^11*K0*K1*M^5*u^5)/(1885814784000*b^3*Sqrt[690897*Pi]) - 
      (11116133*d^15*K0*K1*M^5*u^5)/(12828672000*b^3*Sqrt[690897*Pi]) - 
      (764582246647*d*K1^2*M^5*Sqrt[17/(40641*Pi)]*u^6)/
       (25426171330560000*b^3) - (3280933633643*d^7*K0^2*M^5*
        Sqrt[19/(36363*Pi)]*u^6)/(3236058169344000*b^3) + 
      (3328147603*d^11*K0^2*M^5*Sqrt[23/(30039*Pi)]*u^6)/
       (3771629568000*b^3) - (((1206761*I)/1975615488)*d*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 - (((43413511*I)/3951230976)*d^3*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 - (((96158893*I)/3527884800)*d^5*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 + (((74417059*I)/2993356800)*d^7*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 + (((26216293*I)/498892800)*d^9*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 - (((41701027*I)/2822307840)*d^11*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 - (((25997749*I)/1234759680)*d^13*K0*K1*M^5*
        Sqrt[Pi/690897]*u^6)/b^3 - (((14163593*I)/98780774400)*d^15*K0*K1*M^5*
        Sqrt[(19*Pi)/36363]*u^6)/b^3 + (74336524512883*d^3*K0^2*M^5*u^6)/
       (11865546620928000*Sqrt[690897]*b^3*Sqrt[Pi]) - 
      (1252837265803*d^3*K1^2*M^5*u^6)/(197759110348800*Sqrt[690897]*b^3*
        Sqrt[Pi]) + (15203574997921*d*K0^2*M^5*u^6)/(35596639862784000*b^3*
        Sqrt[690897*Pi]) + (7019027708321*d^5*K0^2*M^5*u^6)/
       (791036441395200*b^3*Sqrt[690897*Pi]) - 
      (956875940897*d^9*K0^2*M^5*u^6)/(82975850496000*b^3*Sqrt[690897*Pi]) - 
      (1893553831*d^11*K0^2*M^5*u^6)/(215521689600*b^3*Sqrt[690897*Pi]) + 
      (441259631*d^13*K0^2*M^5*u^6)/(119734272000*b^3*Sqrt[690897*Pi]) + 
      (1808947*d^15*K0^2*M^5*u^6)/(51314688000*b^3*Sqrt[690897*Pi]) - 
      (9550496576861*d^5*K1^2*M^5*u^6)/(2045783900160000*b^3*
        Sqrt[690897*Pi]) + (156058462442957*d^7*K1^2*M^5*u^6)/
       (8090145423360000*b^3*Sqrt[690897*Pi]) + 
      (83309352247*d^9*K1^2*M^5*u^6)/(37716295680000*b^3*Sqrt[690897*Pi]) - 
      (41950137841*d^11*K1^2*M^5*u^6)/(4714536960000*b^3*Sqrt[690897*Pi]) - 
      (887512559*d^13*K1^2*M^5*u^6)/(838139904000*b^3*Sqrt[690897*Pi]) - 
      (695069*d^15*K1^2*M^5*u^6)/(25657344000*b^3*Sqrt[690897*Pi]) + 
      (245212209439*d^5*K0*K1*M^5*Sqrt[17/(40641*Pi)]*u^7)/
       (4943977758720000*b^3) - (778972601783*d^7*K0*K1*M^5*
        Sqrt[17/(40641*Pi)]*u^7)/(2696715141120000*b^3) - 
      (185015663125649*d^3*K0*K1*M^5*Sqrt[31/(22287*Pi)]*u^7)/
       (388326980321280000*b^3) + (11018813*d^11*K0*K1*M^5*
        Sqrt[323/(2139*Pi)]*u^7)/(2095349760000*b^3) - 
      (((4471627*I)/27249868800)*d*K0^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((452268977*I)/112892313600)*d^5*K0^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 + 
      (((145205419*I)/23946854400)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((822995309*I)/263415398400)*d^11*K0^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((277348303*I)/790246195200)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((181331807*I)/47038464000)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((1101397*I)/17960140800)*d^7*K1^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 + 
      (((91190963*I)/10776084480)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^7)/b^3 - 
      (((2196075599*I)/2963423232000)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^7)/
       b^3 - (((9312393227*I)/2963423232000)*d^13*K1^2*M^5*Sqrt[Pi/690897]*
        u^7)/b^3 - (((442469633*I)/987807744000)*d^15*K1^2*M^5*
        Sqrt[Pi/690897]*u^7)/b^3 + (((25603019*I)/71840563200)*d^9*K0^2*M^5*
        Sqrt[(19*Pi)/36363]*u^7)/b^3 - (((38808461*I)/263415398400)*d^13*K0^2*
        M^5*Sqrt[(19*Pi)/36363]*u^7)/b^3 + (((2358907*I)/987807744000)*d*K1^2*
        M^5*Sqrt[(19*Pi)/36363]*u^7)/b^3 - (((394501*I)/47038464000)*d^3*K1^2*
        M^5*Sqrt[(31*Pi)/22287]*u^7)/b^3 - (((1888833269*I)/790246195200)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[690897]*b^3) + 
      (38978782273*d*K0*K1*M^5*u^7)/(132427975680000*b^3*Sqrt[690897*Pi]) + 
      (1513122309790981*d^3*K0*K1*M^5*u^7)/(87175444561920000*b^3*
        Sqrt[690897*Pi]) - (126610060631*d^9*K0*K1*M^5*u^7)/
       (51859906560000*b^3*Sqrt[690897*Pi]) + (74109697*d^13*K0*K1*M^5*u^7)/
       (41906995200*b^3*Sqrt[690897*Pi]) + (152069*d^15*K0*K1*M^5*u^7)/
       (950272000*b^3*Sqrt[690897*Pi]) + (8865504679019*d*K0^2*M^5*
        Sqrt[17/(40641*Pi)]*u^8)/(355966398627840000*b^3) + 
      (7418052469*d^13*K0^2*M^5*Sqrt[17/(40641*Pi)]*u^8)/
       (60346073088000*b^3) - (713223567983*d^5*K0^2*M^5*Sqrt[31/(22287*Pi)]*
        u^8)/(79103644139520000*b^3) - (((6951683*I)/109756416000)*d*K0*K1*
        M^5*Sqrt[Pi/690897]*u^8)/b^3 - (((1541513957*I)/1975615488000)*d^3*K0*
        K1*M^5*Sqrt[Pi/690897]*u^8)/b^3 - (((106148213*I)/70557696000)*d^5*K0*
        K1*M^5*Sqrt[Pi/690897]*u^8)/b^3 + (((171022177*I)/53880422400)*d^9*K0*
        K1*M^5*Sqrt[Pi/690897]*u^8)/b^3 - (((5399363593*I)/5926846464000)*
        d^11*K0*K1*M^5*Sqrt[Pi/690897]*u^8)/b^3 - 
      (((963114953*I)/740855808000)*d^13*K0*K1*M^5*Sqrt[Pi/690897]*u^8)/b^3 - 
      (((349221641*I)/1975615488000)*d^15*K0*K1*M^5*Sqrt[Pi/690897]*u^8)/
       b^3 + (((3299783*I)/35920281600)*d^7*K0*K1*M^5*Sqrt[(17*Pi)/40641]*
        u^8)/b^3 + (11496098669779*d^3*K0^2*M^5*u^8)/(5932773310464000*
        Sqrt[690897]*b^3*Sqrt[Pi]) - (66517656671143*d^3*K1^2*M^5*u^8)/
       (35596639862784000*Sqrt[690897]*b^3*Sqrt[Pi]) - 
      (143936605357*d*K0^2*M^5*u^8)/(743921418240000*b^3*Sqrt[690897*Pi]) - 
      (137273648773643*d^7*K0^2*M^5*u^8)/(32360581693440000*b^3*
        Sqrt[690897*Pi]) + (49343775541*d^9*K0^2*M^5*u^8)/
       (61463592960000*b^3*Sqrt[690897*Pi]) + (45496759253*d^11*K0^2*M^5*u^8)/
       (37716295680000*b^3*Sqrt[690897*Pi]) - 
      (107472637151*d^13*K0^2*M^5*u^8)/(60346073088000*b^3*Sqrt[690897*Pi]) + 
      (738499*d^15*K0^2*M^5*u^8)/(20525875200*b^3*Sqrt[690897*Pi]) - 
      (8476709985781*d*K1^2*M^5*u^8)/(33901561774080000*b^3*
        Sqrt[690897*Pi]) + (699221449491701*d^5*K1^2*M^5*u^8)/
       (711932797255680000*b^3*Sqrt[690897*Pi]) + 
      (130953964890829*d^7*K1^2*M^5*u^8)/(32360581693440000*b^3*
        Sqrt[690897*Pi]) - (3272868916651*d^9*K1^2*M^5*u^8)/
       (1659517009920000*b^3*Sqrt[690897*Pi]) - 
      (69588878711*d^11*K1^2*M^5*u^8)/(56574443520000*b^3*Sqrt[690897*Pi]) + 
      (2426138387*d^13*K1^2*M^5*u^8)/(10057678848000*b^3*Sqrt[690897*Pi]) + 
      (5216771*d^15*K1^2*M^5*u^8)/(102629376000*b^3*Sqrt[690897*Pi]) - 
      (799859*d^15*K0*K1*M^5*Sqrt[19/(36363*Pi)]*u^9)/(306519736320*b^3) + 
      (((872609*I)/2394685440)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 + 
      (((4964047*I)/53880422400)*d^9*K0^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 - 
      (((690103417*I)/5926846464000)*d^11*K0^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 - 
      (((27836689*I)/1975615488000)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 - 
      (((33648019*I)/102187008000)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 + 
      (((9262493*I)/19243008000)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 - 
      (((137375939*I)/5926846464000)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 - 
      (((353224831*I)/2963423232000)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 - 
      (((31744943*I)/1975615488000)*d^15*K1^2*M^5*Sqrt[Pi/690897]*u^9)/b^3 + 
      (((30043*I)/2613248000)*d^5*K0^2*M^5*Sqrt[(3*Pi)/230299]*u^9)/b^3 + 
      (((1287469*I)/740855808000)*d*K1^2*M^5*Sqrt[(17*Pi)/40641]*u^9)/b^3 - 
      (((186743*I)/109756416000)*d*K0^2*M^5*Sqrt[(19*Pi)/36363]*u^9)/b^3 - 
      (((4255267*I)/538804224000)*d^7*K1^2*M^5*Sqrt[(19*Pi)/36363]*u^9)/b^3 - 
      (((840241*I)/185213952000)*d^13*K0^2*M^5*Sqrt[(23*Pi)/30039]*u^9)/b^3 - 
      (((49130957*I)/219512832000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[690897]*b^3) + (((107436101*I)/846692352000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[690897]*b^3) + (26944745810651*d*K0*K1*M^5*u^9)/
       (533949597941760000*b^3*Sqrt[690897*Pi]) + 
      (97021792969*d^3*K0*K1*M^5*u^9)/(494397775872000*b^3*Sqrt[690897*Pi]) - 
      (32678055042377*d^5*K0*K1*M^5*u^9)/(177983199313920000*b^3*
        Sqrt[690897*Pi]) - (3006002779649*d^7*K0*K1*M^5*u^9)/
       (24270436270080000*b^3*Sqrt[690897*Pi]) - 
      (90609153359*d^9*K0*K1*M^5*u^9)/(1244637757440000*b^3*
        Sqrt[690897*Pi]) - (165900601*d^11*K0*K1*M^5*u^9)/
       (28287221760000*b^3*Sqrt[690897*Pi]) + (56755613*d^13*K0*K1*M^5*u^9)/
       (502883942400*b^3*Sqrt[690897*Pi]) + (350055047*d^15*K0*K1*M^5*u^9)/
       (4597796044800*b^3*Sqrt[690897*Pi]) - 
      (1008179452019*d^7*K0^2*M^5*Sqrt[17/(40641*Pi)]*u^10)/
       (18491760967680000*b^3) + (83291263*d^15*K0^2*M^5*Sqrt[17/(40641*Pi)]*
        u^10)/(57472450560000*b^3) + (31550801*d^11*K0^2*M^5*
        Sqrt[23/(30039*Pi)]*u^10)/(56574443520000*b^3) + 
      (711962932001*d^13*K1^2*M^5*Sqrt[23/(30039*Pi)]*u^10)/
       (5431146577920000*b^3) - (((4760159*I)/246951936000)*d^3*K0*K1*M^5*
        Sqrt[Pi/690897]*u^10)/b^3 - (((248287*I)/17639424000)*d^5*K0*K1*M^5*
        Sqrt[Pi/690897]*u^10)/b^3 + (((1433191*I)/67350528000)*d^7*K0*K1*M^5*
        Sqrt[Pi/690897]*u^10)/b^3 + (((2148229*I)/33675264000)*d^9*K0*K1*M^5*
        Sqrt[Pi/690897]*u^10)/b^3 - (((2167439*I)/148171161600)*d^11*K0*K1*
        M^5*Sqrt[Pi/690897]*u^10)/b^3 - (((10608449*I)/370427904000)*d^13*K0*
        K1*M^5*Sqrt[Pi/690897]*u^10)/b^3 - (((2816501*I)/740855808000)*d^15*
        K0*K1*M^5*Sqrt[Pi/690897]*u^10)/b^3 - 
      (((55597*I)/370427904000)*d*K0*K1*M^5*Sqrt[(31*Pi)/22287]*u^10)/b^3 + 
      (121950685013*d^3*K0^2*M^5*u^10)/(711932797255680*Sqrt[690897]*b^3*
        Sqrt[Pi]) - (45666238375853*d^3*K1^2*M^5*u^10)/
       (266974798970880000*Sqrt[690897]*b^3*Sqrt[Pi]) + 
      (12251959004003*d*K0^2*M^5*u^10)/(266974798970880000*b^3*
        Sqrt[690897*Pi]) - (8229043036667*d^5*K0^2*M^5*u^10)/
       (29663866552320000*b^3*Sqrt[690897*Pi]) + 
      (318195372578159*d^7*K0^2*M^5*u^10)/(388326980321280000*b^3*
        Sqrt[690897*Pi]) + (3110479997*d^9*K0^2*M^5*u^10)/
       (21459271680000*b^3*Sqrt[690897*Pi]) + (1023329*d^13*K0^2*M^5*u^10)/
       (139689984000*b^3*Sqrt[690897*Pi]) - (140920439*d^15*K0^2*M^5*u^10)/
       (6385827840000*b^3*Sqrt[690897*Pi]) - (3855188270389*d*K1^2*M^5*u^10)/
       (80092439691264000*b^3*Sqrt[690897*Pi]) + 
      (7885116424231*d^5*K1^2*M^5*u^10)/(26697479897088000*b^3*
        Sqrt[690897*Pi]) + (8438309825741*d^7*K1^2*M^5*u^10)/
       (72811308810240000*b^3*Sqrt[690897*Pi]) - 
      (167495367527*d^9*K1^2*M^5*u^10)/(933478318080000*b^3*
        Sqrt[690897*Pi]) - (3938492959*d^11*K1^2*M^5*u^10)/
       (169723330560000*b^3*Sqrt[690897*Pi]) - 
      (16333735636663*d^13*K1^2*M^5*u^10)/(5431146577920000*b^3*
        Sqrt[690897*Pi]) + (682009*d^15*K1^2*M^5*u^10)/
       (230916096000*b^3*Sqrt[690897*Pi]) + 
      (66374663483753*d^3*K0*K1*M^5*Sqrt[23/(30039*Pi)]*u^11)/
       (6407395175301120000*b^3) + (860269279*d^7*K0*K1*M^5*
        Sqrt[23/(30039*Pi)]*u^11)/(1820282720256000*b^3) + 
      (((28956493*I)/1481711616000)*d^5*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((6521*I)/2405376000)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((468581*I)/134701056000)*d^9*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((2881*I)/11759616000)*d^11*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((62383*I)/54878208000)*d^13*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((57053*I)/370427904000)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 + 
      (((5910607*I)/1481711616000)*d*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((98093801*I)/4445134848000)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 + 
      (((199429*I)/50512896000)*d^7*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 + 
      (((3375937*I)/404103168000)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((16147*I)/148171161600)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((1639493*I)/1481711616000)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^11)/b^3 - 
      (((37801*I)/164634624000)*d*K0^2*M^5*Sqrt[(17*Pi)/40641]*u^11)/b^3 - 
      (((1453*I)/158754816000)*d^15*K1^2*M^5*Sqrt[(17*Pi)/40641]*u^11)/b^3 - 
      (((5863027*I)/740855808000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[690897]*b^3) + (((15885719*I)/2222567424000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[690897]*b^3) + (241049169037*d*K0*K1*M^5*u^11)/
       (57208885493760000*b^3*Sqrt[690897*Pi]) - 
      (27600283356649*d^3*K0*K1*M^5*u^11)/(116498094096384000*b^3*
        Sqrt[690897*Pi]) - (162300104377*d^5*K0*K1*M^5*u^11)/
       (10268261498880000*b^3*Sqrt[690897*Pi]) + 
      (202136791*d^9*K0*K1*M^5*u^11)/(133354045440000*b^3*Sqrt[690897*Pi]) - 
      (155275651*d^11*K0*K1*M^5*u^11)/(42430832640000*b^3*Sqrt[690897*Pi]) + 
      (1457773*d^13*K0*K1*M^5*u^11)/(1885814784000*b^3*Sqrt[690897*Pi]) + 
      (10837*d^15*K0*K1*M^5*u^11)/(14432256000*b^3*Sqrt[690897*Pi]) + 
      (1724779759*d^3*K0^2*M^5*Sqrt[17/(40641*Pi)]*u^12)/
       (13348739948544000*b^3) - (2409539*d^9*K1^2*M^5*Sqrt[17/(40641*Pi)]*
        u^12)/(28287221760000*b^3) + (273912303979*d^5*K0^2*M^5*
        Sqrt[19/(36363*Pi)]*u^12)/(114417770987520000*b^3) + 
      (1121415949*d^13*K0^2*M^5*Sqrt[19/(36363*Pi)]*u^12)/
       (226297774080000*b^3) + (21167807*d^15*K0^2*M^5*Sqrt[31/(22287*Pi)]*
        u^12)/(24246190080000*b^3) - (((11927*I)/52918272000)*d*K0*K1*M^5*
        Sqrt[Pi/690897]*u^12)/b^3 + (((22357*I)/92606976000)*d^3*K0*K1*M^5*
        Sqrt[Pi/690897]*u^12)/b^3 + (((200597*I)/370427904000)*d^5*K0*K1*M^5*
        Sqrt[Pi/690897]*u^12)/b^3 - (((1151*I)/1870848000)*d^7*K0*K1*M^5*
        Sqrt[Pi/690897]*u^12)/b^3 - (((20911*I)/101025792000)*d^9*K0*K1*M^5*
        Sqrt[Pi/690897]*u^12)/b^3 + (((32497*I)/138910464000)*d^11*K0*K1*M^5*
        Sqrt[Pi/690897]*u^12)/b^3 + (((39497*I)/1111283712000)*d^13*K0*K1*M^5*
        Sqrt[Pi/690897]*u^12)/b^3 - (((2683*I)/555641856000)*d^15*K0*K1*M^5*
        Sqrt[Pi/690897]*u^12)/b^3 - (481156709437*d^3*K1^2*M^5*u^12)/
       (200231099228160000*Sqrt[690897]*b^3*Sqrt[Pi]) + 
      (1660938235189*d*K0^2*M^5*u^12)/(400462198456320000*b^3*
        Sqrt[690897*Pi]) - (48738369759169*d^5*K0^2*M^5*u^12)/
       (800924396912640000*b^3*Sqrt[690897*Pi]) + 
      (5825860673*d^7*K0^2*M^5*u^12)/(827401236480000*b^3*Sqrt[690897*Pi]) + 
      (2288280391*d^9*K0^2*M^5*u^12)/(933478318080000*b^3*Sqrt[690897*Pi]) - 
      (2430319*d^11*K0^2*M^5*u^12)/(6061547520000*b^3*Sqrt[690897*Pi]) - 
      (21327851311*d^13*K0^2*M^5*u^12)/(226297774080000*b^3*
        Sqrt[690897*Pi]) - (655615697*d^15*K0^2*M^5*u^12)/
       (24246190080000*b^3*Sqrt[690897*Pi]) - (2901276209*d*K1^2*M^5*u^12)/
       (684550766592000*b^3*Sqrt[690897*Pi]) + 
      (1185029720309*d^5*K1^2*M^5*u^12)/(80092439691264000*b^3*
        Sqrt[690897*Pi]) - (7955504173*d^7*K1^2*M^5*u^12)/
       (1300201943040000*b^3*Sqrt[690897*Pi]) - (19784827*d^11*K1^2*M^5*u^12)/
       (42430832640000*b^3*Sqrt[690897*Pi]) - (267443*d^13*K1^2*M^5*u^12)/
       (1885814784000*b^3*Sqrt[690897*Pi]) + (293*d^15*K1^2*M^5*u^12)/
       (14432256000*b^3*Sqrt[690897*Pi]) + 
      (24221299*d^7*K0*K1*M^5*Sqrt[17/(40641*Pi)]*u^13)/
       (1516902266880000*b^3) - (354889*d^11*K0*K1*M^5*Sqrt[19/(36363*Pi)]*
        u^13)/(189423360000*b^3) - (3640546717*d^3*K0*K1*M^5*
        Sqrt[23/(30039*Pi)]*u^13)/(4550706800640000*b^3) - 
      (((3823*I)/16837632000)*d*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 - 
      (((34997*I)/101025792000)*d^7*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 - 
      (((13*I)/224501760)*d^9*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((6617*I)/222256742400)*d^11*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((47*I)/2395008000)*d^13*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((1471*I)/1111283712000)*d^15*K0^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((13*I)/56376000)*d*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 - 
      (((51287*I)/151538688000)*d^5*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((15403*I)/60615475200)*d^7*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 - 
      (((5161*I)/75769344000)*d^9*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((117013*I)/3333851136000)*d^11*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((1327*I)/57480192000)*d^13*K1^2*M^5*Sqrt[Pi/690897]*u^13)/b^3 + 
      (((13*I)/158754816000)*d^15*K1^2*M^5*Sqrt[(19*Pi)/36363]*u^13)/b^3 + 
      (((13*I)/721612800)*d^5*K0^2*M^5*Sqrt[(23*Pi)/30039]*u^13)/b^3 - 
      (((1817*I)/303077376000)*d^3*K1^2*M^5*Sqrt[(23*Pi)/30039]*u^13)/b^3 + 
      (((16801*I)/101025792000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[690897]*b^3) + (2862444463*d*K0*K1*M^5*u^13)/
       (20023109922816000*b^3*Sqrt[690897*Pi]) + 
      (908169756059*d^3*K0*K1*M^5*u^13)/(50057774807040000*b^3*
        Sqrt[690897*Pi]) - (19696265143*d^5*K0*K1*M^5*u^13)/
       (100115549614080000*b^3*Sqrt[690897*Pi]) + 
      (20250107*d^9*K0*K1*M^5*u^13)/(77789859840000*b^3*Sqrt[690897*Pi]) + 
      (94068913*d^11*K0*K1*M^5*u^13)/(2651927040000*b^3*Sqrt[690897*Pi]) - 
      (23279*d^13*K0*K1*M^5*u^13)/(261918720000*b^3*Sqrt[690897*Pi]) - 
      (53*d^15*K0*K1*M^5*u^13)/(8017920000*b^3*Sqrt[690897*Pi]) + 
      (15163*d^9*K0^2*M^5*Sqrt[31/(22287*Pi)]*u^14)/(23336957952000*b^3) - 
      (53551*d^7*K1^2*M^5*Sqrt[7429/(93*Pi)]*u^14)/(4550706800640000*b^3) - 
      (((949*I)/277820928000)*d*K0*K1*M^5*Sqrt[Pi/690897]*u^14)/b^3 + 
      (((10369*I)/833462784000)*d^3*K0*K1*M^5*Sqrt[Pi/690897]*u^14)/b^3 + 
      (((1703*I)/166692556800)*d^11*K0*K1*M^5*Sqrt[Pi/690897]*u^14)/b^3 + 
      (((223*I)/33338511360)*d^13*K0*K1*M^5*Sqrt[Pi/690897]*u^14)/b^3 + 
      ((I/2222567424)*d^15*K0*K1*M^5*Sqrt[Pi/690897]*u^14)/b^3 + 
      (((389*I)/833462784000)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/40641]*u^14)/b^3 - 
      (((13*I)/15153868800)*d^7*K0*K1*M^5*Sqrt[(17*Pi)/40641]*u^14)/b^3 - 
      (((13*I)/15153868800)*d^9*K0*K1*M^5*Sqrt[(23*Pi)/30039]*u^14)/b^3 - 
      (10011743501*d^3*K0^2*M^5*u^14)/(50057774807040000*Sqrt[690897]*b^3*
        Sqrt[Pi]) + (822538187*d^3*K1^2*M^5*u^14)/(4290666412032000*
        Sqrt[690897]*b^3*Sqrt[Pi]) + (347557787*d*K0^2*M^5*u^14)/
       (2383703562240000*b^3*Sqrt[690897*Pi]) - 
      (2811529517*d^5*K0^2*M^5*u^14)/(50057774807040000*b^3*
        Sqrt[690897*Pi]) + (95179321*d^7*K0^2*M^5*u^14)/
       (910141360128000*b^3*Sqrt[690897*Pi]) - (18211*d^11*K0^2*M^5*u^14)/
       (3535902720000*b^3*Sqrt[690897*Pi]) - (9689*d^13*K0^2*M^5*u^14)/
       (1178634240000*b^3*Sqrt[690897*Pi]) - (71*d^15*K0^2*M^5*u^14)/
       (72161280000*b^3*Sqrt[690897*Pi]) - (67596239*d*K1^2*M^5*u^14)/
       (462071767449600*b^3*Sqrt[690897*Pi]) + (5285108281*d^5*K1^2*M^5*u^14)/
       (150173324421120000*b^3*Sqrt[690897*Pi]) + (7894459*d^9*K1^2*M^5*u^14)/
       (350054369280000*b^3*Sqrt[690897*Pi]) - (174739*d^11*K1^2*M^5*u^14)/
       (31823124480000*b^3*Sqrt[690897*Pi]) - (32363*d^13*K1^2*M^5*u^14)/
       (3535902720000*b^3*Sqrt[690897*Pi]) - (79*d^15*K1^2*M^5*u^14)/
       (72161280000*b^3*Sqrt[690897*Pi]) - 
      (417731*d^5*K0*K1*M^5*Sqrt[19/(36363*Pi)]*u^15)/
       (2681666507520000*b^3) - (27253*d*K0*K1*M^5*Sqrt[23/(30039*Pi)]*u^15)/
       (18771665552640000*b^3) - (397*d^13*K0*K1*M^5*Sqrt[23/(30039*Pi)]*
        u^15)/(3977890560000*b^3) - (((677*I)/208365696000)*d^5*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 - (((13*I)/18942336000)*d^7*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 - (((13*I)/18942336000)*d^9*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((13*I)/29766528000)*d^11*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((7*I)/29766528000)*d^13*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + ((I/69455232000)*d^15*K0^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((257*I)/69455232000)*d*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((859*I)/208365696000)*d^5*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 - (((13*I)/18942336000)*d^7*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 - (((13*I)/18942336000)*d^9*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((13*I)/29766528000)*d^11*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + (((7*I)/29766528000)*d^13*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 + ((I/69455232000)*d^15*K1^2*M^5*
        Sqrt[Pi/690897]*u^15)/b^3 - ((I/4630348800)*d*K0^2*M^5*
        Sqrt[(17*Pi)/40641]*u^15)/b^3 + (((317*I)/41673139200)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[690897]*b^3) - 
      (((1487*I)/208365696000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[690897]*b^3) + (d*K0*K1*M^5*u^15)/(37884672000*b^3*
        Sqrt[690897*Pi]) - (60803*d^3*K0*K1*M^5*u^15)/
       (144397427328000*b^3*Sqrt[690897*Pi]) + (13*d^5*K0*K1*M^5*u^15)/
       (16236288000*b^3*Sqrt[690897*Pi]) + (1447*d^7*K0*K1*M^5*u^15)/
       (2708754048000*b^3*Sqrt[690897*Pi]) + (52729*d^9*K0*K1*M^5*u^15)/
       (10939199040000*b^3*Sqrt[690897*Pi]) - (271*d^11*K0*K1*M^5*u^15)/
       (397789056000*b^3*Sqrt[690897*Pi]) + (7*d^13*K0*K1*M^5*u^15)/
       (16236288000*b^3*Sqrt[690897*Pi]) - (d^15*K0*K1*M^5*u^15)/
       (4510080000*b^3*Sqrt[690897*Pi]))/Pi}, 9, 13, 1]}, 3, 5, 1]


==> anc/spectrum_15_15.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((I/24576)*d*K0^2*M^4*Sqrt[5/(6678671*Pi)]*u^2)/b^2 - 
      (((65*I)/16384)*d^7*K0^2*M^4*Sqrt[5/(6678671*Pi)]*u^2)/b^2 - 
      (((143*I)/16384)*d^9*K0^2*M^4*Sqrt[5/(6678671*Pi)]*u^2)/b^2 + 
      (((109*I)/98304)*d^11*K0^2*M^4*Sqrt[5/(6678671*Pi)]*u^2)/b^2 - 
      (((27*I)/512)*d^3*K1^2*M^4*Sqrt[5/(6678671*Pi)]*u^2)/b^2 + 
      (((509*I)/3072)*d^7*K1^2*M^4*Sqrt[5/(6678671*Pi)]*u^2)/b^2 - 
      ((I/12)*d^11*K1^2*M^4*Sqrt[5/(6678671*Pi)]*u^2)/b^2 - 
      (((3575*I)/24576)*d^13*K1^2*M^4*Sqrt[5/(6678671*Pi)]*u^2)/b^2 + 
      (((7*I)/16384)*d^3*K0^2*M^4*Sqrt[17/(1964315*Pi)]*u^2)/b^2 + 
      (((17*I)/24576)*d^13*K0^2*M^4*Sqrt[17/(1964315*Pi)]*u^2)/b^2 - 
      (((7*I)/2048)*d^15*K1^2*M^4*Sqrt[19/(1757545*Pi)]*u^2)/b^2 + 
      (((13*I)/768)*d^9*K1^2*M^4*Sqrt[115/(290377*Pi)]*u^2)/b^2 + 
      (((11*I)/49152)*d*K0^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) + 
      (((7*I)/6144)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) + 
      (((371*I)/16384)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) + 
      (((781*I)/98304)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) + 
      (((241*I)/49152)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) + 
      (((91*I)/49152)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((7*I)/384)*d*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((101*I)/1024)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((511*I)/512)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((141*I)/1024)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((637*I)/24576)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((49*I)/2048)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((735341*I)/22708224)*d^11*K0*K1*M^4*Sqrt[17/(1964315*Pi)]*u^3)/b^2 - 
      (((428293*I)/97320960)*d^15*K0*K1*M^4*Sqrt[19/(1757545*Pi)]*u^3)/b^2 - 
      (((148043*I)/6488064)*d^13*K0*K1*M^4*Sqrt[31/(1077205*Pi)]*u^3)/b^2 - 
      (((1663381*I)/97320960)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[33393355*Pi]) - 
      (((33067937*I)/97320960)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[33393355*Pi]) - 
      (((91144289*I)/97320960)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[33393355*Pi]) + 
      (((48070831*I)/61931520)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[33393355*Pi]) + 
      (((22632481*I)/12386304)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[33393355*Pi]) + 
      (((649409*I)/20643840)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[33393355*Pi]) - 
      (((31547723*I)/1089994752)*d^11*K0^2*M^4*Sqrt[5/(6678671*Pi)]*u^4)/
       b^2 + (((5919527*I)/928972800)*d^7*K1^2*M^4*Sqrt[31/(1077205*Pi)]*u^4)/
       b^2 - (((159449*I)/20437401600)*d*K1^2*M^4*Sqrt[589/(56695*Pi)]*u^4)/
       b^2 - (((847621*I)/194641920)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) - (((16740857*I)/194641920)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) - (((45683489*I)/194641920)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) + (((24546631*I)/123863040)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) + (((11297521*I)/24772608)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) + (((67652063*I)/5449973760)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[33393355*Pi]) - (((2286197*I)/12976128)*d^13*K0^2*M^4*
        u^4)/(b^2*Sqrt[33393355*Pi]) - (((4023127*I)/194641920)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[33393355*Pi]) - (((163019743*I)/1703116800)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[33393355*Pi]) - (((277655123*I)/973209600)*d^5*
        K1^2*M^4*u^4)/(b^2*Sqrt[33393355*Pi]) + 
      (((214396523*I)/371589120)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[33393355*Pi]) - 
      (((15002087*I)/116121600)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[33393355*Pi]) - 
      (((426776699*I)/1857945600)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) - (((3096491*I)/103219200)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) - (((1669833871*I)/81749606400)*d^5*K0*K1*M^4*
        Sqrt[17/(1964315*Pi)]*u^5)/b^2 - (((3037559*I)/7785676800)*d^15*K0*K1*
        M^4*Sqrt[17/(1964315*Pi)]*u^5)/b^2 + 
      (((1848083*I)/265420800)*d^7*K0*K1*M^4*Sqrt[29/(1151495*Pi)]*u^5)/b^2 - 
      (((50362093*I)/10218700800)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[33393355*Pi]) - 
      (((598019197*I)/6812467200)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[33393355*Pi]) + (((436630727*I)/3269984256)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[33393355*Pi]) + (((75928429*I)/185794560)*d^9*K0*K1*
        M^4*u^5)/(b^2*Sqrt[33393355*Pi]) - (((2461626337*I)/20437401600)*d^11*
        K0*K1*M^4*u^5)/(b^2*Sqrt[33393355*Pi]) - 
      (((416441483*I)/2554675200)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[33393355*Pi]) - (((69709957*I)/4954521600)*d^15*K0*K1*M^4*
        u^5)/(b^2*Sqrt[33393355*Pi]) - (((1643417*I)/3406233600)*d^3*K0^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^6)/b^2 + (((46410341*I)/2972712960)*d^9*K1^2*
        M^4*Sqrt[17/(1964315*Pi)]*u^6)/b^2 - 
      (((22206071*I)/65399685120)*d^5*K0^2*M^4*Sqrt[19/(1757545*Pi)]*u^6)/
       b^2 - (((199923287*I)/163499212800)*d^13*K0^2*M^4*
        Sqrt[19/(1757545*Pi)]*u^6)/b^2 - (((444643*I)/660602880)*d^15*K1^2*
        M^4*Sqrt[19/(1757545*Pi)]*u^6)/b^2 - 
      (((428557*I)/6055526400)*d^15*K0^2*M^4*Sqrt[29/(1151495*Pi)]*u^6)/b^2 - 
      (((7262257*I)/163499212800)*d*K0^2*M^4*Sqrt[31/(1077205*Pi)]*u^6)/b^2 - 
      (((3707609*I)/13624934400)*d^11*K1^2*M^4*Sqrt[31/(1077205*Pi)]*u^6)/
       b^2 - (((964333*I)/80740352)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) - (((8949722597*I)/326998425600)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[33393355*Pi]) + (((767435633*I)/14863564800)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[33393355*Pi]) + (((168863341*I)/2972712960)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[33393355*Pi]) - 
      (((4422051479*I)/163499212800)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) - (((2075657*I)/2724986880)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) + (((2198347*I)/5839257600)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) - (((36741757*I)/13624934400)*d^3*K1^2*M^4*
        u^6)/(b^2*Sqrt[33393355*Pi]) - (((470019821*I)/13624934400)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[33393355*Pi]) + (((5527759*I)/3715891200)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[33393355*Pi]) - (((566771377*I)/2972712960)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[33393355*Pi]) - 
      (((123956501*I)/4541644800)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) + (((991812677*I)/108999475200)*d^15*K1^2*M^4*
        u^6)/(b^2*Sqrt[33393355*Pi]) - (((4264853*I)/9083289600)*d^3*K0*K1*
        M^4*Sqrt[17/(1964315*Pi)]*u^7)/b^2 + 
      (((576493*I)/825753600)*d^7*K0*K1*M^4*Sqrt[23/(1451885*Pi)]*u^7)/b^2 + 
      (((317808751*I)/435997900800)*d^13*K0*K1*M^4*Sqrt[23/(1451885*Pi)]*u^7)/
       b^2 - (((1026031*I)/1513881600)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[33393355*Pi]) - (((16358231*I)/1135411200)*d^5*K0*K1*M^4*
        u^7)/(b^2*Sqrt[33393355*Pi]) + (((22857217*I)/743178240)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[33393355*Pi]) - (((788769643*I)/81749606400)*d^11*
        K0*K1*M^4*u^7)/(b^2*Sqrt[33393355*Pi]) - 
      (((1094698457*I)/37371248640)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[33393355*Pi]) - (((42791779*I)/27249868800)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[33393355*Pi]) + (((2087*I)/30965760)*d^9*K0^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^8)/b^2 - (((2827589*I)/40874803200)*d^13*K0^2*
        M^4*Sqrt[17/(1964315*Pi)]*u^8)/b^2 + 
      (((6146597*I)/81749606400)*d^3*K1^2*M^4*Sqrt[17/(1964315*Pi)]*u^8)/
       b^2 - (((22089547*I)/2615987404800)*d*K0^2*M^4*Sqrt[23/(1451885*Pi)]*
        u^8)/b^2 - (((47053607*I)/237817036800)*d^7*K0^2*M^4*
        Sqrt[23/(1451885*Pi)]*u^8)/b^2 - (((195427*I)/27249868800)*d^15*K1^2*
        M^4*Sqrt[23/(1451885*Pi)]*u^8)/b^2 + 
      (((29003*I)/3715891200)*d^9*K1^2*M^4*Sqrt[713/(46835*Pi)]*u^8)/b^2 - 
      (((137370689*I)/871995801600)*d*K0^2*M^4*u^8)/(b^2*Sqrt[33393355*Pi]) - 
      (((2614637*I)/1061683200)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[33393355*Pi]) + 
      (((1102349*I)/3715891200)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[33393355*Pi]) + 
      (((2047572193*I)/237817036800)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[33393355*Pi]) - (((16014689*I)/11678515200)*d^11*K0^2*M^4*
        u^8)/(b^2*Sqrt[33393355*Pi]) - (((11428337*I)/81749606400)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[33393355*Pi]) + (((13268257*I)/40874803200)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[33393355*Pi]) - (((15802921*I)/4087480320)*d^5*
        K1^2*M^4*u^8)/(b^2*Sqrt[33393355*Pi]) - 
      (((9085547*I)/7431782400)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[33393355*Pi]) - 
      (((40989677*I)/81749606400)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[33393355*Pi]) - (((7218509*I)/5109350400)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[33393355*Pi]) - (((113467*I)/6131220480)*d^3*K0*K1*M^4*
        Sqrt[17/(1964315*Pi)]*u^9)/b^2 + (((63109*I)/2786918400)*d^7*K0*K1*
        M^4*Sqrt[19/(1757545*Pi)]*u^9)/b^2 - 
      (((2052671*I)/3406233600)*d^13*K0*K1*M^4*Sqrt[29/(1151495*Pi)]*u^9)/
       b^2 - (((107*I)/11678515200)*d*K0*K1*M^4*Sqrt[15283/(2185*Pi)]*u^9)/
       b^2 + (((5366687*I)/81749606400)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[33393355*Pi]) - (((1611131*I)/6131220480)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[33393355*Pi]) + (((2855003*I)/2786918400)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[33393355*Pi]) - (((3232303*I)/10218700800)*d^11*K0*K1*M^4*
        u^9)/(b^2*Sqrt[33393355*Pi]) + (((41869*I)/2457600)*d^13*K0*K1*M^4*
        u^9)/(b^2*Sqrt[33393355*Pi]) - (((57769*I)/1226244096)*d^15*K0*K1*M^4*
        u^9)/(b^2*Sqrt[33393355*Pi]) - (((11831*I)/10218700800)*d^11*K0^2*M^4*
        Sqrt[19/(1757545*Pi)]*u^10)/b^2 + (((64081*I)/2724986880)*d^15*K1^2*
        M^4*Sqrt[19/(1757545*Pi)]*u^10)/b^2 - 
      (((24284131*I)/44590694400)*d^9*K0^2*M^4*Sqrt[23/(1451885*Pi)]*u^10)/
       b^2 - (((101183*I)/91968307200)*d^11*K1^2*M^4*Sqrt[23/(1451885*Pi)]*
        u^10)/b^2 - (((27043*I)/454164480)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[33393355*Pi]) - (((766543*I)/6131220480)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[33393355*Pi]) + (((16815641*I)/61312204800)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[33393355*Pi]) - (((287*I)/12441600)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[33393355*Pi]) + (((1771271*I)/141557760)*d^9*K0^2*M^4*
        u^10)/(b^2*Sqrt[33393355*Pi]) - (((13063*I)/454164480)*d^13*K0^2*M^4*
        u^10)/(b^2*Sqrt[33393355*Pi]) - (((8447*I)/3065610240)*d^15*K0^2*M^4*
        u^10)/(b^2*Sqrt[33393355*Pi]) + (((11253941*I)/183936614400)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[33393355*Pi]) + 
      (((2841793*I)/30656102400)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[33393355*Pi]) - 
      (((813641*I)/2270822400)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[33393355*Pi]) + 
      (((49639*I)/522547200)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[33393355*Pi]) + 
      (((568357*I)/3344302080)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[33393355*Pi]) - 
      (((5919311*I)/183936614400)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[33393355*Pi]) - (((18387221*I)/40874803200)*d^15*K1^2*M^4*
        u^10)/(b^2*Sqrt[33393355*Pi]) - (((2273*I)/6569164800)*d^13*K0*K1*M^4*
        Sqrt[19/(1757545*Pi)]*u^11)/b^2 - (((149*I)/15328051200)*d^5*K0*K1*
        M^4*Sqrt[29/(1151495*Pi)]*u^11)/b^2 - 
      (((280681*I)/45984153600)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[33393355*Pi]) + 
      (((2183*I)/1916006400)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[33393355*Pi]) + 
      (((43*I)/83607552)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[33393355*Pi]) + 
      (((75731*I)/4180377600)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[33393355*Pi]) - 
      (((10289*I)/1642291200)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[33393355*Pi]) - 
      (((1391*I)/2554675200)*d^15*K0*K1*M^4*u^11)/(b^2*Sqrt[33393355*Pi]) + 
      (((3107*I)/149299200)*d^7*K1^2*M^4*Sqrt[17/(1964315*Pi)]*u^12)/b^2 - 
      (((13*I)/729907200)*d^11*K1^2*M^4*Sqrt[19/(1757545*Pi)]*u^12)/b^2 + 
      (((47731*I)/6812467200)*d^5*K0^2*M^4*Sqrt[23/(1451885*Pi)]*u^12)/b^2 - 
      (((91*I)/6569164800)*d^11*K0^2*M^4*Sqrt[23/(1451885*Pi)]*u^12)/b^2 - 
      (((47*I)/8211456)*d*K0^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) + 
      (((2417*I)/613122048)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((283477*I)/1857945600)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((29017*I)/4180377600)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) + 
      (((767*I)/1045094400)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((811*I)/3284582400)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((271*I)/15328051200)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) + 
      (((134369*I)/22992076800)*d*K1^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((207311*I)/45984153600)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((1523*I)/164229120)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((1446379*I)/4180377600)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) + 
      (((533*I)/696729600)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((47*I)/182476800)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((281*I)/15328051200)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) + 
      (((347*I)/11496038400)*d^3*K0*K1*M^4*Sqrt[17/(1964315*Pi)]*u^13)/b^2 - 
      (((49*I)/182476800)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[33393355*Pi]) - 
      (((3527*I)/11496038400)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[33393355*Pi]) + 
      (((13*I)/209018880)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[33393355*Pi]) + 
      (((13*I)/209018880)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[33393355*Pi]) - 
      (((13*I)/328458240)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[33393355*Pi]) - 
      (((7*I)/328458240)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[33393355*Pi]) - 
      ((I/766402560)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[33393355*Pi]) - 
      (((73*I)/3832012800)*d^3*K0^2*M^4*Sqrt[391/(85405*Pi)]*u^14)/b^2 - 
      ((I/3742200)*d*K0^2*M^4*u^14)/(b^2*Sqrt[33393355*Pi]) + 
      (((103*I)/12902400)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[33393355*Pi]) - 
      ((I/3742200)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[33393355*Pi]) + 
      ((I/3742200)*d*K1^2*M^4*u^14)/(b^2*Sqrt[33393355*Pi]) - 
      ((I/1871100)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[33393355*Pi]) + 
      ((I/3742200)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[33393355*Pi]))/Pi, 0, 
    ((((52741*I)/811008)*d^9*K0^2*M^4*Sqrt[5/(6678671*Pi)]*u^2)/b^2 - 
      (((42683*I)/1622016)*d^13*K0^2*M^4*Sqrt[5/(6678671*Pi)]*u^2)/b^2 - 
      (((49529*I)/405504)*d^9*K1^2*M^4*Sqrt[5/(6678671*Pi)]*u^2)/b^2 - 
      (((6929*I)/1622016)*d^11*K0^2*M^4*Sqrt[17/(1964315*Pi)]*u^2)/b^2 - 
      (((326483*I)/219512832)*d^17*K1^2*M^4*Sqrt[17/(1964315*Pi)]*u^2)/b^2 + 
      (((5897*I)/1622016)*d^7*K0^2*M^4*Sqrt[29/(1151495*Pi)]*u^2)/b^2 - 
      (((259*I)/3244032)*d*K0^2*M^4*Sqrt[31/(1077205*Pi)]*u^2)/b^2 - 
      (((889*I)/1622016)*d^3*K0^2*M^4*Sqrt[95/(351509*Pi)]*u^2)/b^2 - 
      (((256529*I)/1622016)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) + 
      (((13*I)/36864)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((23737*I)/1622016)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) + 
      (((1897*I)/3244032)*d^17*K0^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((6167*I)/270336)*d*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((3521*I)/11264)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((2051*I)/16896)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) + 
      (((4077*I)/2816)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((96421*I)/101376)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) + 
      (((56303*I)/101376)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) + 
      (((767*I)/16896)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) - 
      (((342059*I)/73170944)*d^17*K1^2*M^4*u^2)/(b^2*Sqrt[33393355*Pi]) + 
      (((972834406043*I)/2605393473306624)*d^13*K0*K1*M^4*
        Sqrt[5/(6678671*Pi)]*u^3)/b^2 - (((377563447*I)/194836561920)*d*K0*K1*
        M^4*Sqrt[17/(1964315*Pi)]*u^3)/b^2 - 
      (((184922788277*I)/6721861386240)*d^3*K0*K1*M^4*Sqrt[19/(1757545*Pi)]*
        u^3)/b^2 + (((110595698462747*I)/2729075722813440)*d^7*K0*K1*M^4*
        Sqrt[31/(1077205*Pi)]*u^3)/b^2 - (((4775*I)/32617728)*d^15*K0*K1*M^4*
        Sqrt[95/(351509*Pi)]*u^3)/b^2 + (((24280367*I)/57451806720)*d^3*K0*K1*
        M^4*u^3)/(b^2*Sqrt[33393355*Pi]) - (((54262715203*I)/73063710720)*d^5*
        K0*K1*M^4*u^3)/(b^2*Sqrt[33393355*Pi]) + 
      (((342586171414639*I)/545815144562688)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[33393355*Pi]) + (((442970987*I)/681246720)*d^9*K0*K1*M^4*
        u^3)/(b^2*Sqrt[33393355*Pi]) - (((2329265933*I)/1873428480)*d^11*K0*
        K1*M^4*u^3)/(b^2*Sqrt[33393355*Pi]) + 
      (((88471373421403*I)/1860995338076160)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[33393355*Pi]) - (((2375760967*I)/83501383680)*d^17*K0*K1*M^4*
        u^3)/(b^2*Sqrt[33393355*Pi]) + (((94250561*I)/3211591680)*d^7*K0^2*
        M^4*Sqrt[17/(1964315*Pi)]*u^4)/b^2 - 
      (((21499277483*I)/35070581145600)*d^17*K1^2*M^4*Sqrt[17/(1964315*Pi)]*
        u^4)/b^2 + (((88439373420383*I)/1454366372659200)*d^9*K1^2*M^4*
        Sqrt[29/(1151495*Pi)]*u^4)/b^2 - (((520317229609*I)/18884159078400)*
        d^11*K1^2*M^4*Sqrt[29/(1151495*Pi)]*u^4)/b^2 - 
      (((79130761*I)/7493713920)*d^11*K0^2*M^4*Sqrt[31/(1077205*Pi)]*u^4)/
       b^2 - (((38172757*I)/167002767360)*d^17*K0^2*M^4*Sqrt[31/(1077205*Pi)]*
        u^4)/b^2 - (((450981687415815989*I)/17629829169374822400)*d^5*K1^2*
        M^4*Sqrt[31/(1077205*Pi)]*u^4)/b^2 - 
      (((3492575519*I)/389673123840)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) - (((42841815959*I)/292254842880)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[33393355*Pi]) - (((69508667621*I)/292254842880)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[33393355*Pi]) + 
      (((370831997*I)/1362493440)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[33393355*Pi]) - 
      (((9655298173*I)/292254842880)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) - (((85254449*I)/8350138368)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[33393355*Pi]) - (((2743862024443*I)/122747034009600)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[33393355*Pi]) - 
      (((33294838041473*I)/81831356006400)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) - 
      (((516970265803344889*I)/4407457292343705600)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) + (((21977437233617*I)/18884159078400)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[33393355*Pi]) - 
      (((304381027916881*I)/1246599747993600)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[33393355*Pi]) - (((88382695933*I)/185558630400)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[33393355*Pi]) - (((184359499421*I)/3188234649600)*
        d^15*K1^2*M^4*u^4)/(b^2*Sqrt[33393355*Pi]) - 
      (((121269710399*I)/122747034009600)*d*K0*K1*M^4*Sqrt[17/(1964315*Pi)]*
        u^5)/b^2 + (((40179695360078147*I)/1459020345051709440)*d^7*K0*K1*M^4*
        Sqrt[29/(1151495*Pi)]*u^5)/b^2 - (((24473997305843*I)/81831356006400)*
        d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[33393355*Pi]) - 
      (((3672974152739*I)/5455423733760)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[33393355*Pi]) + (((4031565470694901*I)/347385796440883200)*
        d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[33393355*Pi]) + 
      (((399473922319*I)/343348346880)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[33393355*Pi]) - (((10107176436191*I)/18884159078400)*d^11*K0*
        K1*M^4*u^5)/(b^2*Sqrt[33393355*Pi]) - 
      (((216983795189*I)/556675891200)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[33393355*Pi]) - (((1832602266541*I)/35070581145600)*d^15*K0*
        K1*M^4*u^5)/(b^2*Sqrt[33393355*Pi]) - 
      (((255776393941*I)/35070581145600)*d^17*K0*K1*M^4*u^5)/
       (b^2*Sqrt[33393355*Pi]) - (((3627830391347*I)/7679054447640576)*d*K0^2*
        M^4*Sqrt[5/(6678671*Pi)]*u^6)/b^2 - 
      (((196092130697*I)/46760774860800)*d^13*K0^2*M^4*Sqrt[17/(1964315*Pi)]*
        u^6)/b^2 + (((35312124229*I)/1716741734400)*d^9*K1^2*M^4*
        Sqrt[19/(1757545*Pi)]*u^6)/b^2 - (((233361276437*I)/65465084805120)*
        d^5*K0^2*M^4*Sqrt[29/(1151495*Pi)]*u^6)/b^2 - 
      (((161163004843*I)/981976272076800)*d*K1^2*M^4*Sqrt[31/(1077205*Pi)]*
        u^6)/b^2 - (((250302221*I)/4735421644800)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) - (((14045392090003*I)/327325424025600)*d^3*
        K0^2*M^4*u^6)/(b^2*Sqrt[33393355*Pi]) + 
      (((704155214017*I)/6866966937600)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) + (((265222028221*I)/1373393387520)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[33393355*Pi]) - 
      (((4834306527311*I)/75536636313600)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) - (((1494308903701*I)/140282324582400)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[33393355*Pi]) - 
      (((71220502193*I)/70141162291200)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) - (((641210930869*I)/6546508480512)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[33393355*Pi]) - 
      (((37641423337571*I)/163662712012800)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) + (((10302024834329*I)/37768318156800)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[33393355*Pi]) - 
      (((1349361890053*I)/7553663631360)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) - (((95180949491*I)/708496588800)*d^13*K1^2*
        M^4*u^6)/(b^2*Sqrt[33393355*Pi]) - 
      (((1137715790719*I)/70141162291200)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[33393355*Pi]) - (((38077606741*I)/28056464916480)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[33393355*Pi]) - (((8956952359*I)/3967580897280)*d*
        K0*K1*M^4*u^7)/(b^2*Sqrt[33393355*Pi]) - 
      (((13953616753651*I)/327325424025600)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[33393355*Pi]) - (((37138300069447*I)/327325424025600)*d^5*K0*
        K1*M^4*u^7)/(b^2*Sqrt[33393355*Pi]) + 
      (((2722802721929*I)/25178878771200)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[33393355*Pi]) + (((26777255551*I)/127166054400)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[33393355*Pi]) - (((636763173143*I)/8392959590400)*
        d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[33393355*Pi]) - 
      (((3472027686079*I)/46760774860800)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[33393355*Pi]) - (((90126141899*I)/9352154972160)*d^15*K0*K1*
        M^4*u^7)/(b^2*Sqrt[33393355*Pi]) - (((56529502583*I)/93521549721600)*
        d^17*K0*K1*M^4*u^7)/(b^2*Sqrt[33393355*Pi]) - 
      (((13939519229*I)/25505877196800)*d^13*K0^2*M^4*Sqrt[17/(1964315*Pi)]*
        u^8)/b^2 - (((19713635483*I)/280564649164800)*d^15*K0^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^8)/b^2 + 
      (((2345702411737*I)/12085861810176000)*d^7*K0^2*M^4*
        Sqrt[19/(1757545*Pi)]*u^8)/b^2 - (((7669*I)/2061762560)*d^17*K1^2*M^4*
        Sqrt[19/(1757545*Pi)]*u^8)/b^2 - (((178963805569*I)/392790508830720)*
        d^3*K1^2*M^4*Sqrt[23/(1451885*Pi)]*u^8)/b^2 - 
      (((210394245541*I)/1963952544153600)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[33393355*Pi]) - (((4795024498123*I)/1963952544153600)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[33393355*Pi]) - 
      (((24328322137963*I)/1963952544153600)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[33393355*Pi]) + (((3685122446837*I)/12085861810176000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[33393355*Pi]) + 
      (((379399051417*I)/13733933875200)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[33393355*Pi]) - (((927291234277*I)/151073272627200)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[33393355*Pi]) - 
      (((8140909001*I)/140282324582400)*d^17*K0^2*M^4*u^8)/
       (b^2*Sqrt[33393355*Pi]) - (((3096128981*I)/5410337587200)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[33393355*Pi]) - (((38323074789691*I)/1963952544153600)*
        d^5*K1^2*M^4*u^8)/(b^2*Sqrt[33393355*Pi]) + 
      (((4190555442653*I)/151073272627200)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[33393355*Pi]) + (((441078382469*I)/13733933875200)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[33393355*Pi]) - (((460470536137*I)/30214654525440)*
        d^11*K1^2*M^4*u^8)/(b^2*Sqrt[33393355*Pi]) - 
      (((498805598729*I)/40080664166400)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[33393355*Pi]) - (((143464978121*I)/93521549721600)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[33393355*Pi]) - (((2790783601*I)/10300450406400)*
        d^11*K0*K1*M^4*Sqrt[17/(1964315*Pi)]*u^9)/b^2 - 
      (((40677228751*I)/163662712012800)*d^5*K0*K1*M^4*Sqrt[31/(1077205*Pi)]*
        u^9)/b^2 - (((167630236909*I)/1472964408115200)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[33393355*Pi]) - (((1218122109751*I)/490988136038400)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[33393355*Pi]) + 
      (((743286853723*I)/113304954470400)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[33393355*Pi]) + (((145105736023*I)/10300450406400)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[33393355*Pi]) - (((358200505639*I)/70141162291200)*
        d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[33393355*Pi]) - 
      (((128747618429*I)/210423486873600)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[33393355*Pi]) - (((152085181*I)/6575733964800)*d^17*K0*K1*
        M^4*u^9)/(b^2*Sqrt[33393355*Pi]) - (((36683893*I)/315635230310400)*
        d^17*K1^2*M^4*Sqrt[17/(1964315*Pi)]*u^10)/b^2 + 
      (((109857067*I)/133905855283200)*d*K0^2*M^4*Sqrt[23/(1451885*Pi)]*u^10)/
       b^2 - (((1328939589469*I)/104240558112768000)*d^11*K0^2*M^4*
        Sqrt[31/(1077205*Pi)]*u^10)/b^2 + 
      (((30067569846755669*I)/801693284333676134400)*d^13*K1^2*M^4*
        Sqrt[31/(1077205*Pi)]*u^10)/b^2 + (((51625181719*I)/490988136038400)*
        d^3*K0^2*M^4*u^10)/(b^2*Sqrt[33393355*Pi]) - 
      (((157078772551*I)/163662712012800)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[33393355*Pi]) + (((12798218957*I)/113304954470400)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[33393355*Pi]) + 
      (((1472673007*I)/936404582400)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[33393355*Pi]) + (((644363033011*I)/11582284234752000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[33393355*Pi]) - 
      (((32020859393*I)/70141162291200)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[33393355*Pi]) - (((1565939677*I)/30060498124800)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[33393355*Pi]) - 
      (((16205671*I)/9564703948800)*d^17*K0^2*M^4*u^10)/
       (b^2*Sqrt[33393355*Pi]) - (((216273740741*I)/4418893224345600)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[33393355*Pi]) - 
      (((2894502402767*I)/4418893224345600)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[33393355*Pi]) - (((1924949657507*I)/4418893224345600)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[33393355*Pi]) + 
      (((564301351*I)/462469201920)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[33393355*Pi]) + (((936745643*I)/882895749120)*d^9*K1^2*M^4*
        u^10)/(b^2*Sqrt[33393355*Pi]) - (((26060111047*I)/48559266201600)*
        d^11*K1^2*M^4*u^10)/(b^2*Sqrt[33393355*Pi]) - 
      (((455410780930163881*I)/267231094777892044800)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[33393355*Pi]) - (((38777078239*I)/631270460620800)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[33393355*Pi]) - 
      (((303469*I)/7173527961600)*d*K0*K1*M^4*Sqrt[17/(1964315*Pi)]*u^11)/
       b^2 + (((18921389359*I)/72596102971392000)*d^17*K0*K1*M^4*
        Sqrt[17/(1964315*Pi)]*u^11)/b^2 + 
      (((208954572889*I)/4944216195072000)*d^9*K0*K1*M^4*
        Sqrt[19/(1757545*Pi)]*u^11)/b^2 - (((769543393*I)/11272686796800)*d^3*
        K0*K1*M^4*u^11)/(b^2*Sqrt[33393355*Pi]) - 
      (((20627268829*I)/78908807577600)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[33393355*Pi]) + (((3046507027*I)/14163119308800)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[33393355*Pi]) - 
      (((201883976579*I)/549357355008000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[33393355*Pi]) - (((1219256527*I)/8497871585280)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[33393355*Pi]) - 
      (((12530304667*I)/78908807577600)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[33393355*Pi]) - (((1373683187*I)/78908807577600)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[33393355*Pi]) - 
      (((5708958721*I)/1152319094784000)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[33393355*Pi]) + (((91235*I)/22072393728)*d^9*K1^2*M^4*
        Sqrt[5/(6678671*Pi)]*u^12)/b^2 + (((10510836433*I)/1236054048768000)*
        d^9*K0^2*M^4*Sqrt[17/(1964315*Pi)]*u^12)/b^2 - 
      (((3421717*I)/6069908275200)*d^11*K1^2*M^4*Sqrt[19/(1757545*Pi)]*u^12)/
       b^2 + (((7015993*I)/69045206630400)*d*K0^2*M^4*Sqrt[31/(1077205*Pi)]*
        u^12)/b^2 - (((1011879508200983*I)/656559155273269248000)*d^17*K1^2*
        M^4*Sqrt[31/(1077205*Pi)]*u^12)/b^2 + 
      (((7125239777*I)/552361653043200)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[33393355*Pi]) - (((28564150033*I)/552361653043200)*d^5*K0^2*
        M^4*u^12)/(b^2*Sqrt[33393355*Pi]) + 
      (((282952949*I)/14163119308800)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[33393355*Pi]) - (((19171863703*I)/176579149824000)*d^9*K0^2*
        M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((406968677*I)/42489357926400)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[33393355*Pi]) - (((760056361*I)/78908807577600)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((3342077*I)/3156352303104)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[33393355*Pi]) - (((2556371*I)/78908807577600)*d^17*K0^2*M^4*
        u^12)/(b^2*Sqrt[33393355*Pi]) - (((430741693*I)/110472330608640)*d*
        K1^2*M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((243299789*I)/10042939146240)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[33393355*Pi]) + (((12434879731*I)/552361653043200)*d^5*K1^2*
        M^4*u^12)/(b^2*Sqrt[33393355*Pi]) + 
      (((2176681*I)/289043251200)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[33393355*Pi]) - (((840492221*I)/78908807577600)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[33393355*Pi]) - 
      (((93594169*I)/78908807577600)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[33393355*Pi]) + 
      (((31344080430421513*I)/656559155273269248000)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[33393355*Pi]) + (((3401028598159*I)/4084714424254464000)*d^3*
        K0*K1*M^4*Sqrt[23/(1451885*Pi)]*u^13)/b^2 + 
      (((1962593*I)/9206027550720)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[33393355*Pi]) - (((82741584866207*I)/4084714424254464000)*
        d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[33393355*Pi]) - 
      (((382647851*I)/92060275507200)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[33393355*Pi]) + (((784543*I)/202330275840)*d^7*K0*K1*M^4*
        u^13)/(b^2*Sqrt[33393355*Pi]) + (((57149*I)/10218700800)*d^9*K0*K1*
        M^4*u^13)/(b^2*Sqrt[33393355*Pi]) - 
      (((148381*I)/67443425280)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[33393355*Pi]) - (((8634541*I)/4383822643200)*d^13*K0*K1*M^4*
        u^13)/(b^2*Sqrt[33393355*Pi]) - (((290113*I)/1195587993600)*d^15*K0*
        K1*M^4*u^13)/(b^2*Sqrt[33393355*Pi]) - 
      (((4087*I)/487091404800)*d^17*K0*K1*M^4*u^13)/(b^2*Sqrt[33393355*Pi]) - 
      (((199123*I)/3682411020288)*d*K1^2*M^4*Sqrt[5/(6678671*Pi)]*u^14)/b^2 + 
      (((9928081609*I)/10907747794944000)*d^9*K1^2*M^4*Sqrt[19/(1757545*Pi)]*
        u^14)/b^2 - (((53047*I)/2360519884800)*d^7*K1^2*M^4*
        Sqrt[23/(1451885*Pi)]*u^14)/b^2 - (((1605677*I)/11047233060864)*d^15*
        K1^2*M^4*Sqrt[23/(1451885*Pi)]*u^14)/b^2 - 
      (((16001*I)/7081559654400)*d^11*K1^2*M^4*Sqrt[29/(1151495*Pi)]*u^14)/
       b^2 - (((1093*I)/2789705318400)*d^3*K1^2*M^4*Sqrt[391/(85405*Pi)]*
        u^14)/b^2 + (((1451413*I)/5636343398400)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[33393355*Pi]) + (((2804189*I)/39454403788800)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[33393355*Pi]) - (((44105203*I)/39454403788800)*d^5*
        K0^2*M^4*u^14)/(b^2*Sqrt[33393355*Pi]) + 
      (((2315149*I)/3034954137600)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[33393355*Pi]) + (((46601*I)/275904921600)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[33393355*Pi]) - (((18391*I)/275904921600)*d^11*K0^2*M^4*
        u^14)/(b^2*Sqrt[33393355*Pi]) - (((364999*I)/5636343398400)*d^13*K0^2*
        M^4*u^14)/(b^2*Sqrt[33393355*Pi]) - 
      (((83593*I)/7890880757760)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[33393355*Pi]) - (((8443*I)/19727201894400)*d^17*K0^2*M^4*
        u^14)/(b^2*Sqrt[33393355*Pi]) + (((83828053*I)/92060275507200)*d^5*
        K1^2*M^4*u^14)/(b^2*Sqrt[33393355*Pi]) - 
      (((560179786043*I)/32723243384832000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[33393355*Pi]) - (((98711*I)/1461274214400)*d^13*K1^2*M^4*
        u^14)/(b^2*Sqrt[33393355*Pi]) + (((1608581*I)/482833612800)*d^15*K1^2*
        M^4*u^14)/(b^2*Sqrt[33393355*Pi]) - 
      (((383*I)/821966745600)*d^17*K1^2*M^4*u^14)/(b^2*Sqrt[33393355*Pi]) + 
      (((163399*I)/11507534438400)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[33393355*Pi]) - (((1020161*I)/34522603315200)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[33393355*Pi]) + (((107161*I)/11507534438400)*d^5*K0*
        K1*M^4*u^15)/(b^2*Sqrt[33393355*Pi]) - 
      (((499*I)/885194956800)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[33393355*Pi]) + 
      (((37*I)/3218890752)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[33393355*Pi]) + 
      (((1979*I)/885194956800)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[33393355*Pi]) - 
      (((8923*I)/1643933491200)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[33393355*Pi]) - (((8017*I)/4931800473600)*d^15*K0*K1*M^4*
        u^15)/(b^2*Sqrt[33393355*Pi]) - (((61*I)/821966745600)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[33393355*Pi]) + ((I/663896217600)*d^7*K0^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^16)/b^2 + ((I/48283361280)*d^9*K0^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^16)/b^2 + ((I/663896217600)*d^11*K0^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^16)/b^2 - ((I/410983372800)*d^15*K0^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^16)/b^2 - ((I/9863600947200)*d^17*K0^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^16)/b^2 + ((I/663896217600)*d^7*K1^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^16)/b^2 + ((I/48283361280)*d^9*K1^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^16)/b^2 - ((I/410983372800)*d^15*K1^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^16)/b^2 - ((I/9863600947200)*d^17*K1^2*M^4*
        Sqrt[17/(1964315*Pi)]*u^16)/b^2 + (((906293*I)/19686443212800)*d^5*
        K0^2*M^4*Sqrt[19/(1757545*Pi)]*u^16)/b^2 - 
      ((I/2465900236800)*d^13*K0^2*M^4*Sqrt[391/(85405*Pi)]*u^16)/b^2 - 
      ((I/2465900236800)*d^13*K1^2*M^4*Sqrt[391/(85405*Pi)]*u^16)/b^2 + 
      (((7153*I)/11150800870809600)*d^11*K1^2*M^4*Sqrt[713/(46835*Pi)]*u^16)/
       b^2 + (((982921*I)/69045206630400)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[33393355*Pi]) - (((82039*I)/2876883609600)*d^3*K0^2*M^4*
        u^16)/(b^2*Sqrt[33393355*Pi]) - (((186366403*I)/216550875340800)*d^5*
        K0^2*M^4*u^16)/(b^2*Sqrt[33393355*Pi]) - 
      (((983159*I)/69045206630400)*d*K1^2*M^4*u^16)/(b^2*Sqrt[33393355*Pi]) + 
      (((9089*I)/319653734400)*d^3*K1^2*M^4*u^16)/(b^2*Sqrt[33393355*Pi]) - 
      (((248497*I)/17261301657600)*d^5*K1^2*M^4*u^16)/
       (b^2*Sqrt[33393355*Pi]) - (((437687*I)/1013709170073600)*d^11*K1^2*M^4*
        u^16)/(b^2*Sqrt[33393355*Pi]))/Pi}, 11, 15, 1], 
  SeriesData[p, 0, {((((7*I)/16384)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 + 
      (((371*I)/16384)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 + 
      (((273*I)/16384)*d^13*K0^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 + 
      (((91*I)/49152)*d^15*K0^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((7*I)/384)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((511*I)/512)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((1703*I)/3072)*d^11*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((1157*I)/1536)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((91*I)/1024)*d^15*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((65*I)/16384)*d^7*K0^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 - 
      (((143*I)/16384)*d^9*K0^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 + 
      (((509*I)/3072)*d^7*K1^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 + 
      (((13*I)/16384)*d^11*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^3)/b^3 + 
      (((13*I)/768)*d^9*K1^2*M^5*Sqrt[(115*Pi)/290377]*u^3)/b^3 + 
      (((413*I)/49152)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[33393355]*b^3) - 
      (((371*I)/1024)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[33393355]*b^3) - 
      (((1663381*I)/97320960)*d*K0*K1*M^5*Sqrt[Pi/33393355]*u^4)/b^3 - 
      (((33067937*I)/97320960)*d^3*K0*K1*M^5*Sqrt[Pi/33393355]*u^4)/b^3 - 
      (((91144289*I)/97320960)*d^5*K0*K1*M^5*Sqrt[Pi/33393355]*u^4)/b^3 + 
      (((48070831*I)/61931520)*d^7*K0*K1*M^5*Sqrt[Pi/33393355]*u^4)/b^3 + 
      (((22632481*I)/12386304)*d^9*K0*K1*M^5*Sqrt[Pi/33393355]*u^4)/b^3 - 
      (((39288157*I)/75694080)*d^11*K0*K1*M^5*Sqrt[Pi/33393355]*u^4)/b^3 - 
      (((428293*I)/97320960)*d^15*K0*K1*M^5*Sqrt[(19*Pi)/1757545]*u^4)/b^3 - 
      (((148043*I)/6488064)*d^13*K0*K1*M^5*Sqrt[(31*Pi)/1077205]*u^4)/b^3 - 
      (((847621*I)/194641920)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 - 
      (((45683489*I)/194641920)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 + 
      (((24546631*I)/123863040)*d^7*K0^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 + 
      (((11297521*I)/24772608)*d^9*K0^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 - 
      (((20028917*I)/151388160)*d^11*K0^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 - 
      (((2286197*I)/12976128)*d^13*K0^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 - 
      (((4023127*I)/194641920)*d^15*K0^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 - 
      (((277655123*I)/973209600)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 + 
      (((214396523*I)/371589120)*d^9*K1^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 - 
      (((15002087*I)/116121600)*d^11*K1^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 - 
      (((426776699*I)/1857945600)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 - 
      (((3096491*I)/103219200)*d^15*K1^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 + 
      (((5919527*I)/928972800)*d^7*K1^2*M^5*Sqrt[(31*Pi)/1077205]*u^5)/b^3 - 
      (((159449*I)/20437401600)*d*K1^2*M^5*Sqrt[(589*Pi)/56695]*u^5)/b^3 - 
      (((16740857*I)/194641920)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[33393355]*b^3) - (((163019743*I)/1703116800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[33393355]*b^3) - 
      (((50362093*I)/10218700800)*d*K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/b^3 - 
      (((598019197*I)/6812467200)*d^3*K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/b^3 - 
      (((51998237*I)/243302400)*d^5*K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/b^3 + 
      (((75928429*I)/185794560)*d^9*K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/b^3 - 
      (((2461626337*I)/20437401600)*d^11*K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/
       b^3 - (((416441483*I)/2554675200)*d^13*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^6)/b^3 - (((47011627*I)/2270822400)*d^15*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^6)/b^3 + (((1848083*I)/265420800)*d^7*K0*K1*M^5*
        Sqrt[(29*Pi)/1151495]*u^6)/b^3 - (((87772217*I)/2595225600)*d^5*K0^2*
        M^5*Sqrt[Pi/33393355]*u^7)/b^3 + (((767435633*I)/14863564800)*d^7*
        K0^2*M^5*Sqrt[Pi/33393355]*u^7)/b^3 + 
      (((168863341*I)/2972712960)*d^9*K0^2*M^5*Sqrt[Pi/33393355]*u^7)/b^3 - 
      (((4422051479*I)/163499212800)*d^11*K0^2*M^5*Sqrt[Pi/33393355]*u^7)/
       b^3 + (((2198347*I)/5839257600)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^7)/
       b^3 - (((470019821*I)/13624934400)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^7)/
       b^3 + (((5527759*I)/3715891200)*d^7*K1^2*M^5*Sqrt[Pi/33393355]*u^7)/
       b^3 + (((1234469*I)/16515072)*d^9*K1^2*M^5*Sqrt[Pi/33393355]*u^7)/
       b^3 - (((123956501*I)/4541644800)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*u^7)/
       b^3 - (((50267891*I)/13624934400)*d^15*K1^2*M^5*Sqrt[Pi/33393355]*u^7)/
       b^3 - (((199923287*I)/163499212800)*d^13*K0^2*M^5*
        Sqrt[(19*Pi)/1757545]*u^7)/b^3 - (((7262257*I)/163499212800)*d*K0^2*
        M^5*Sqrt[(31*Pi)/1077205]*u^7)/b^3 - 
      (((4947307*I)/54499737600)*d^15*K0^2*M^5*Sqrt[(31*Pi)/1077205]*u^7)/
       b^3 - (((3707609*I)/13624934400)*d^11*K1^2*M^5*Sqrt[(31*Pi)/1077205]*
        u^7)/b^3 - (((1097934199*I)/54499737600)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[33393355]*b^3) - (((36741757*I)/13624934400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[33393355]*b^3) - 
      (((1026031*I)/1513881600)*d*K0*K1*M^5*Sqrt[Pi/33393355]*u^8)/b^3 - 
      (((16358231*I)/1135411200)*d^5*K0*K1*M^5*Sqrt[Pi/33393355]*u^8)/b^3 + 
      (((22857217*I)/743178240)*d^9*K0*K1*M^5*Sqrt[Pi/33393355]*u^8)/b^3 - 
      (((788769643*I)/81749606400)*d^11*K0*K1*M^5*Sqrt[Pi/33393355]*u^8)/
       b^3 - (((42791779*I)/27249868800)*d^15*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^8)/b^3 - (((4264853*I)/9083289600)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/1964315]*u^8)/b^3 + (((576493*I)/825753600)*d^7*K0*K1*
        M^5*Sqrt[(23*Pi)/1451885]*u^8)/b^3 - 
      (((8828471*I)/20437401600)*d^13*K0*K1*M^5*Sqrt[(29*Pi)/1151495]*u^8)/
       b^3 + (((1102349*I)/3715891200)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^9)/
       b^3 - (((16014689*I)/11678515200)*d^11*K0^2*M^5*Sqrt[Pi/33393355]*u^9)/
       b^3 - (((11428337*I)/81749606400)*d^15*K0^2*M^5*Sqrt[Pi/33393355]*u^9)/
       b^3 + (((13268257*I)/40874803200)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^9)/
       b^3 - (((15802921*I)/4087480320)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^9)/
       b^3 - (((9085547*I)/7431782400)*d^7*K1^2*M^5*Sqrt[Pi/33393355]*u^9)/
       b^3 - (((40989677*I)/81749606400)*d^11*K1^2*M^5*Sqrt[Pi/33393355]*u^9)/
       b^3 - (((7218509*I)/5109350400)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*u^9)/
       b^3 - (((38443*I)/1857945600)*d*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^9)/
       b^3 + (((2087*I)/30965760)*d^9*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^9)/
       b^3 - (((2827589*I)/40874803200)*d^13*K0^2*M^5*Sqrt[(17*Pi)/1964315]*
        u^9)/b^3 + (((6146597*I)/81749606400)*d^3*K1^2*M^5*
        Sqrt[(17*Pi)/1964315]*u^9)/b^3 + (((529243*I)/2477260800)*d^7*K0^2*
        M^5*Sqrt[(19*Pi)/1757545]*u^9)/b^3 - 
      (((195427*I)/27249868800)*d^15*K1^2*M^5*Sqrt[(23*Pi)/1451885]*u^9)/
       b^3 + (((29003*I)/3715891200)*d^9*K1^2*M^5*Sqrt[(713*Pi)/46835]*u^9)/
       b^3 - (((2614637*I)/1061683200)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[33393355]*b^3) - (((1611131*I)/6131220480)*d^5*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^10)/b^3 + (((2855003*I)/2786918400)*d^9*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^10)/b^3 - (((3232303*I)/10218700800)*d^11*K0*K1*
        M^5*Sqrt[Pi/33393355]*u^10)/b^3 - (((59881*I)/136249344)*d^13*K0*K1*
        M^5*Sqrt[Pi/33393355]*u^10)/b^3 - (((57769*I)/1226244096)*d^15*K0*K1*
        M^5*Sqrt[Pi/33393355]*u^10)/b^3 - (((113467*I)/6131220480)*d^3*K0*K1*
        M^5*Sqrt[(17*Pi)/1964315]*u^10)/b^3 + 
      (((63109*I)/2786918400)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/1757545]*u^10)/b^3 - 
      (((2203*I)/681246720)*d*K0*K1*M^5*Sqrt[(23*Pi)/1451885]*u^10)/b^3 - 
      (((27043*I)/454164480)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 + 
      (((16815641*I)/61312204800)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((287*I)/12441600)*d^7*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((73081*I)/5573836800)*d^9*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((13063*I)/454164480)*d^13*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((8447*I)/3065610240)*d^15*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 + 
      (((11253941*I)/183936614400)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((813641*I)/2270822400)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 + 
      (((49639*I)/522547200)*d^7*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 + 
      (((568357*I)/3344302080)*d^9*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((5919311*I)/183936614400)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((15517*I)/5109350400)*d^15*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((11831*I)/10218700800)*d^11*K0^2*M^5*Sqrt[(19*Pi)/1757545]*u^11)/
       b^3 - (((101183*I)/91968307200)*d^11*K1^2*M^5*Sqrt[(23*Pi)/1451885]*
        u^11)/b^3 - (((766543*I)/6131220480)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[33393355]*b^3) + (((2841793*I)/30656102400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[33393355]*b^3) - 
      (((280681*I)/45984153600)*d*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 + 
      (((2183*I)/1916006400)*d^3*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 + 
      (((43*I)/83607552)*d^7*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 + 
      (((75731*I)/4180377600)*d^9*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 - 
      (((10289*I)/1642291200)*d^11*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 - 
      (((1391*I)/2554675200)*d^15*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 - 
      (((2273*I)/6569164800)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/1757545]*u^12)/b^3 - 
      (((149*I)/15328051200)*d^5*K0*K1*M^5*Sqrt[(29*Pi)/1151495]*u^12)/b^3 - 
      (((47*I)/8211456)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 + 
      (((21899*I)/2554675200)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 - 
      (((29017*I)/4180377600)*d^7*K0^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 + 
      (((767*I)/1045094400)*d^9*K0^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 - 
      (((811*I)/3284582400)*d^13*K0^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 - 
      (((271*I)/15328051200)*d^15*K0^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 + 
      (((134369*I)/22992076800)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 - 
      (((1523*I)/164229120)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 + 
      (((3617*I)/464486400)*d^7*K1^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 + 
      (((533*I)/696729600)*d^9*K1^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 - 
      (((47*I)/182476800)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 - 
      (((281*I)/15328051200)*d^15*K1^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 - 
      (((13*I)/729907200)*d^11*K1^2*M^5*Sqrt[(19*Pi)/1757545]*u^13)/b^3 - 
      (((91*I)/6569164800)*d^11*K0^2*M^5*Sqrt[(23*Pi)/1451885]*u^13)/b^3 + 
      (((2417*I)/613122048)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[33393355]*b^3) - (((207311*I)/45984153600)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[33393355]*b^3) - (((49*I)/182476800)*d*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 - (((3527*I)/11496038400)*d^5*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 + (((13*I)/209018880)*d^7*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 + (((13*I)/209018880)*d^9*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 - (((13*I)/328458240)*d^11*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 - (((7*I)/328458240)*d^13*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 - ((I/766402560)*d^15*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 + (((347*I)/11496038400)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/1964315]*u^14)/b^3 - 
      ((I/3742200)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^15)/b^3 - 
      ((I/3742200)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^15)/b^3 + 
      ((I/3742200)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^15)/b^3 + 
      ((I/3742200)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^15)/b^3 + 
      ((I/1871100)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[33393355]*b^3) - 
      ((I/1871100)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[33393355]*b^3))/Pi, 0, 
    ((((-7*I)/128)*d*K1*M^5*Sqrt[Pi/33393355]*u)/(b^3*E^u) - 
      (((1113*I)/1024)*d^3*K1*M^5*Sqrt[Pi/33393355]*u)/(b^3*E^u) - 
      (((1533*I)/512)*d^5*K1*M^5*Sqrt[Pi/33393355]*u)/(b^3*E^u) - 
      (((1703*I)/1024)*d^11*K1*M^5*Sqrt[Pi/33393355]*u)/(b^3*E^u) - 
      (((1157*I)/512)*d^13*K1*M^5*Sqrt[Pi/33393355]*u)/(b^3*E^u) - 
      (((273*I)/1024)*d^15*K1*M^5*Sqrt[Pi/33393355]*u)/(b^3*E^u) + 
      (((509*I)/1024)*d^7*K1*M^5*Sqrt[(5*Pi)/6678671]*u)/(b^3*E^u) + 
      (((13*I)/256)*d^9*K1*M^5*Sqrt[(115*Pi)/290377]*u)/(b^3*E^u) - 
      (((7*I)/256)*d*K0*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) - 
      (((1113*I)/2048)*d^3*K0*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) - 
      (((1533*I)/1024)*d^5*K0*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) - 
      (((1703*I)/2048)*d^11*K0*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) - 
      (((1157*I)/1024)*d^13*K0*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) - 
      (((273*I)/2048)*d^15*K0*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) - 
      (((7*I)/128)*d*K1*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) - 
      (((1113*I)/1024)*d^3*K1*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) - 
      (((1533*I)/512)*d^5*K1*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) - 
      (((1703*I)/1024)*d^11*K1*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) - 
      (((1157*I)/512)*d^13*K1*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) - 
      (((273*I)/1024)*d^15*K1*M^5*Sqrt[Pi/33393355]*u^2)/(b^3*E^u) + 
      (((509*I)/2048)*d^7*K0*M^5*Sqrt[(5*Pi)/6678671]*u^2)/(b^3*E^u) + 
      (((509*I)/1024)*d^7*K1*M^5*Sqrt[(5*Pi)/6678671]*u^2)/(b^3*E^u) + 
      (((13*I)/512)*d^9*K0*M^5*Sqrt[(115*Pi)/290377]*u^2)/(b^3*E^u) + 
      (((13*I)/256)*d^9*K1*M^5*Sqrt[(115*Pi)/290377]*u^2)/(b^3*E^u) - 
      (((7*I)/256)*d*K0*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) - 
      (((1113*I)/2048)*d^3*K0*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) - 
      (((1533*I)/1024)*d^5*K0*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) - 
      (((1703*I)/2048)*d^11*K0*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) - 
      (((1157*I)/1024)*d^13*K0*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) - 
      (((273*I)/2048)*d^15*K0*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) - 
      (((39739*I)/12976128)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((1979*I)/12672)*d^13*K0^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((62489*I)/3244032)*d^15*K0^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((189853*I)/5406720)*d*K1*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) - 
      (((95273*I)/135168)*d^3*K1*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) - 
      (((10683743*I)/5406720)*d^5*K1*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) + 
      (((387731*I)/245760)*d^7*K1*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) + 
      (((127361*I)/32768)*d^9*K1*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) - 
      (((43043*I)/40960)*d^11*K1*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) - 
      (((49621*I)/32768)*d^13*K1*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) - 
      (((3003*I)/16384)*d^15*K1*M^5*Sqrt[Pi/33393355]*u^3)/(b^3*E^u) + 
      (((350413*I)/270336)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((350519*I)/811008)*d^11*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 + 
      (((70759*I)/270336)*d^15*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((637*I)/33792)*d^17*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 + 
      (((509*I)/2048)*d^7*K0*M^5*Sqrt[(5*Pi)/6678671]*u^3)/(b^3*E^u) - 
      (((61747*I)/1622016)*d^5*K0^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 + 
      (((503009*I)/6488064)*d^9*K0^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 + 
      (((917*I)/12976128)*d^17*K0^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 + 
      (((10157*I)/270336)*d^3*K1^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 - 
      (((550003*I)/811008)*d^9*K1^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 + 
      (((269321*I)/811008)*d^13*K1^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 - 
      (((16289*I)/3244032)*d^11*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^3)/b^3 + 
      (((6167*I)/270336)*d^7*K1^2*M^5*Sqrt[(19*Pi)/1757545]*u^3)/b^3 - 
      (((8981*I)/3244032)*d^3*K0^2*M^5*Sqrt[(23*Pi)/1451885]*u^3)/b^3 + 
      (((7*I)/90112)*d*K1^2*M^5*Sqrt[(29*Pi)/1151495]*u^3)/b^3 + 
      (((4435*I)/3244032)*d^7*K0^2*M^5*Sqrt[(95*Pi)/351509]*u^3)/b^3 + 
      (((13*I)/512)*d^9*K0*M^5*Sqrt[(115*Pi)/290377]*u^3)/(b^3*E^u) - 
      (((190183*I)/10813440)*d*K0*M^5*Sqrt[Pi/33393355]*u^4)/(b^3*E^u) - 
      (((715907*I)/2162688)*d^3*K0*M^5*Sqrt[Pi/33393355]*u^4)/(b^3*E^u) + 
      (((253109*I)/327680)*d^7*K0*M^5*Sqrt[Pi/33393355]*u^4)/(b^3*E^u) - 
      (((487591*I)/983040)*d^11*K0*M^5*Sqrt[Pi/33393355]*u^4)/(b^3*E^u) - 
      (((24711*I)/1802240)*d*K1*M^5*Sqrt[Pi/33393355]*u^4)/(b^3*E^u) - 
      (((6549*I)/22528)*d^3*K1*M^5*Sqrt[Pi/33393355]*u^4)/(b^3*E^u) - 
      (((1589021*I)/1802240)*d^5*K1*M^5*Sqrt[Pi/33393355]*u^4)/(b^3*E^u) + 
      (((146951*I)/245760)*d^7*K1*M^5*Sqrt[Pi/33393355]*u^4)/(b^3*E^u) + 
      (((58617*I)/32768)*d^9*K1*M^5*Sqrt[Pi/33393355]*u^4)/(b^3*E^u) - 
      (((16393*I)/40960)*d^11*K1*M^5*Sqrt[Pi/33393355]*u^4)/(b^3*E^u) - 
      (((1471765241*I)/155869249536)*d*K0*K1*M^5*Sqrt[Pi/33393355]*u^4)/b^3 - 
      (((773637659*I)/14612742144)*d^3*K0*K1*M^5*Sqrt[Pi/33393355]*u^4)/b^3 + 
      (((343416356713*I)/584509685760)*d^5*K0*K1*M^5*Sqrt[Pi/33393355]*u^4)/
       b^3 + (((2099141663*I)/2248114176)*d^7*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^4)/b^3 - (((59172341*I)/78059520)*d^11*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^4)/b^3 + (((635299522061*I)/584509685760)*d^13*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^4)/b^3 + (((3955526033*I)/20875345920)*d^15*K0*K1*
        M^5*Sqrt[Pi/33393355]*u^4)/b^3 - (((993*I)/65536)*d^15*K0*M^5*
        Sqrt[(5*Pi)/6678671]*u^4)/(b^3*E^u) + 
      (((14027*I)/196608)*d^9*K0*M^5*Sqrt[(23*Pi)/1451885]*u^4)/(b^3*E^u) - 
      (((318647*I)/10813440)*d^5*K0*M^5*Sqrt[(29*Pi)/1151495]*u^4)/
       (b^3*E^u) - (((4049*I)/196608)*d^13*K0*M^5*Sqrt[(31*Pi)/1077205]*u^4)/
       (b^3*E^u) - (((2249*I)/98304)*d^13*K1*M^5*Sqrt[(31*Pi)/1077205]*u^4)/
       (b^3*E^u) - (((13*I)/16384)*d^15*K1*M^5*Sqrt[(115*Pi)/290377]*u^4)/
       (b^3*E^u) - (((2454635*I)/181665792)*d^9*K0*K1*M^5*
        Sqrt[(145*Pi)/230299]*u^4)/b^3 - (((7757455*I)/66801106944)*d^17*K0*
        K1*M^5*Sqrt[(155*Pi)/215441]*u^4)/b^3 - 
      (((23611*I)/3604480)*d*K0*M^5*Sqrt[Pi/33393355]*u^5)/(b^3*E^u) - 
      (((258637*I)/2162688)*d^3*K0*M^5*Sqrt[Pi/33393355]*u^5)/(b^3*E^u) - 
      (((3276893*I)/10813440)*d^5*K0*M^5*Sqrt[Pi/33393355]*u^5)/(b^3*E^u) + 
      (((88299*I)/327680)*d^7*K0*M^5*Sqrt[Pi/33393355]*u^5)/(b^3*E^u) + 
      (((115531*I)/196608)*d^9*K0*M^5*Sqrt[Pi/33393355]*u^5)/(b^3*E^u) - 
      (((46057*I)/196608)*d^13*K0*M^5*Sqrt[Pi/33393355]*u^5)/(b^3*E^u) - 
      (((1947*I)/65536)*d^15*K0*M^5*Sqrt[Pi/33393355]*u^5)/(b^3*E^u) + 
      (((111799200943*I)/1169019371520)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^5)/
       b^3 - (((137945239*I)/363331584)*d^9*K0^2*M^5*Sqrt[Pi/33393355]*u^5)/
       b^3 - (((337116209*I)/1665269760)*d^11*K0^2*M^5*Sqrt[Pi/33393355]*u^5)/
       b^3 + (((263911515071*I)/1169019371520)*d^13*K0^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 - (((601500077*I)/133602213888)*d^17*K0^2*
        M^5*Sqrt[Pi/33393355]*u^5)/b^3 - (((599441*I)/82575360)*d*K1*M^5*
        Sqrt[Pi/33393355]*u^5)/(b^3*E^u) - (((2179631*I)/5898240)*d^5*K1*M^5*
        Sqrt[Pi/33393355]*u^5)/(b^3*E^u) + (((176749589*I)/247726080)*d^9*K1*
        M^5*Sqrt[Pi/33393355]*u^5)/(b^3*E^u) - 
      (((156097351*I)/778567680)*d^11*K1*M^5*Sqrt[Pi/33393355]*u^5)/
       (b^3*E^u) - (((27315059*I)/97320960)*d^13*K1*M^5*Sqrt[Pi/33393355]*
        u^5)/(b^3*E^u) - (((21395347*I)/605552640)*d^15*K1*M^5*
        Sqrt[Pi/33393355]*u^5)/(b^3*E^u) - 
      (((7873138674559*I)/490988136038400)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^5)/
       b^3 - (((27606795579967*I)/54554237337600)*d^5*K1^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 + (((2407832001241*I)/3433483468800)*d^9*
        K1^2*M^5*Sqrt[Pi/33393355]*u^5)/b^3 - 
      (((5238626760449*I)/7553663631360)*d^11*K1^2*M^5*Sqrt[Pi/33393355]*u^5)/
       b^3 - (((32134570849*I)/222670356480)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*
        u^5)/b^3 + (((77390343551*I)/6376469299200)*d^15*K1^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 - (((4679532959*I)/701411622912)*d^17*K1^2*
        M^5*Sqrt[Pi/33393355]*u^5)/b^3 - (((649614601*I)/116901937152)*d^3*
        K0^2*M^5*Sqrt[(5*Pi)/6678671]*u^5)/b^3 + 
      (((2111051*I)/33030144)*d^7*K1*M^5*Sqrt[(5*Pi)/6678671]*u^5)/
       (b^3*E^u) + (((2061380242349*I)/37768318156800)*d^7*K1^2*M^5*
        Sqrt[(17*Pi)/1964315]*u^5)/b^3 + (((121041127*I)/8992456704)*d^7*K0^2*
        M^5*Sqrt[(19*Pi)/1757545]*u^5)/b^3 - 
      (((7007*I)/983040)*d^11*K0*M^5*Sqrt[(23*Pi)/1451885]*u^5)/(b^3*E^u) + 
      (((146067707*I)/83501383680)*d^15*K0^2*M^5*Sqrt[(23*Pi)/1451885]*u^5)/
       b^3 - (((113701*I)/23592960)*d^3*K1*M^5*Sqrt[(29*Pi)/1151495]*u^5)/
       (b^3*E^u) - (((29917079*I)/311738499072)*d*K0^2*M^5*
        Sqrt[(31*Pi)/1077205]*u^5)/b^3 - (((14985180674803*I)/54554237337600)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[33393355]*b^3) - 
      (((8124373*I)/1816657920)*d*K0*M^5*Sqrt[Pi/33393355]*u^6)/(b^3*E^u) - 
      (((31300339*I)/519045120)*d^3*K0*M^5*Sqrt[Pi/33393355]*u^6)/(b^3*E^u) - 
      (((1272079*I)/12976128)*d^5*K0*M^5*Sqrt[Pi/33393355]*u^6)/(b^3*E^u) + 
      (((47708387*I)/330301440)*d^7*K0*M^5*Sqrt[Pi/33393355]*u^6)/(b^3*E^u) + 
      (((87441167*I)/495452160)*d^9*K0*M^5*Sqrt[Pi/33393355]*u^6)/(b^3*E^u) - 
      (((116727823*I)/1557135360)*d^11*K0*M^5*Sqrt[Pi/33393355]*u^6)/
       (b^3*E^u) + (((3459793*I)/165150720)*d^7*K1*M^5*Sqrt[Pi/33393355]*u^6)/
       (b^3*E^u) - (((195109039*I)/5449973760)*d^11*K1*M^5*Sqrt[Pi/33393355]*
        u^6)/(b^3*E^u) - (((2716061*I)/259522560)*d^15*K1*M^5*
        Sqrt[Pi/33393355]*u^6)/(b^3*E^u) - 
      (((2459559135497*I)/245494068019200)*d*K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/
       b^3 - (((20099651858197*I)/54554237337600)*d^5*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^6)/b^3 + (((1978735686181*I)/3433483468800)*d^9*
        K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/b^3 - 
      (((3177740346191*I)/7553663631360)*d^11*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^6)/b^3 - (((248381461*I)/1649410048)*d^13*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^6)/b^3 - (((239346553109*I)/70141162291200)*d^15*
        K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/b^3 - 
      (((651971*I)/1211105280)*d^15*K0*M^5*Sqrt[(17*Pi)/1964315]*u^6)/
       (b^3*E^u) - (((655901*I)/100925440)*d^5*K1*M^5*Sqrt[(17*Pi)/1964315]*
        u^6)/(b^3*E^u) - (((570447089549*I)/54554237337600)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/1964315]*u^6)/b^3 - (((3882834071*I)/14028232458240)*
        d^17*K0*K1*M^5*Sqrt[(17*Pi)/1964315]*u^6)/b^3 + 
      (((1111785314257*I)/37768318156800)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/1757545]*
        u^6)/b^3 - (((1252541*I)/389283840)*d^13*K0*M^5*Sqrt[(23*Pi)/1451885]*
        u^6)/(b^3*E^u) - (((9564133*I)/2724986880)*d^13*K1*M^5*
        Sqrt[(23*Pi)/1451885]*u^6)/(b^3*E^u) - 
      (((77167*I)/201850880)*d^3*K1*M^5*Sqrt[(29*Pi)/1151495]*u^6)/
       (b^3*E^u) + (((16939*I)/454164480)*d*K1*M^5*Sqrt[(31*Pi)/1077205]*u^6)/
       (b^3*E^u) + (((90481*I)/12386304)*d^9*K1*M^5*Sqrt[(31*Pi)/1077205]*
        u^6)/(b^3*E^u) - (((19001*I)/41287680)*d*K0*M^5*Sqrt[Pi/33393355]*
        u^7)/(b^3*E^u) - (((2583857*I)/330301440)*d^3*K0*M^5*
        Sqrt[Pi/33393355]*u^7)/(b^3*E^u) + (((1076533*I)/66060288)*d^7*K0*M^5*
        Sqrt[Pi/33393355]*u^7)/(b^3*E^u) + (((11891689*I)/247726080)*d^9*K0*
        M^5*Sqrt[Pi/33393355]*u^7)/(b^3*E^u) - 
      (((137096623*I)/10899947520)*d^11*K0*M^5*Sqrt[Pi/33393355]*u^7)/
       (b^3*E^u) - (((98291189*I)/5449973760)*d^13*K0*M^5*Sqrt[Pi/33393355]*
        u^7)/(b^3*E^u) - (((1159781*I)/519045120)*d^15*K0*M^5*
        Sqrt[Pi/33393355]*u^7)/(b^3*E^u) - 
      (((2049239367533*I)/3927905088307200)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^7)/
       b^3 - (((35582735703241*I)/654650848051200)*d^5*K0^2*M^5*
        Sqrt[Pi/33393355]*u^7)/b^3 + (((491344777853*I)/13733933875200)*d^7*
        K0^2*M^5*Sqrt[Pi/33393355]*u^7)/b^3 + 
      (((46589909153*I)/429185433600)*d^9*K0^2*M^5*Sqrt[Pi/33393355]*u^7)/
       b^3 - (((1024620204851*I)/30214654525440)*d^11*K0^2*M^5*
        Sqrt[Pi/33393355]*u^7)/b^3 - (((1088225560649*I)/280564649164800)*
        d^15*K0^2*M^5*Sqrt[Pi/33393355]*u^7)/b^3 - 
      (((74476262033*I)/112225859665920)*d^17*K0^2*M^5*Sqrt[Pi/33393355]*u^7)/
       b^3 + (((1429857*I)/52428800)*d^7*K1*M^5*Sqrt[Pi/33393355]*u^7)/
       (b^3*E^u) - (((25221043*I)/1557135360)*d^11*K1*M^5*Sqrt[Pi/33393355]*
        u^7)/(b^3*E^u) - (((881117731*I)/43599790080)*d^13*K1*M^5*
        Sqrt[Pi/33393355]*u^7)/(b^3*E^u) + 
      (((10387633506401*I)/37768318156800)*d^7*K1^2*M^5*Sqrt[Pi/33393355]*
        u^7)/b^3 + (((39533354801*I)/137339338752)*d^9*K1^2*M^5*
        Sqrt[Pi/33393355]*u^7)/b^3 - (((6661619741969*I)/37768318156800)*d^11*
        K1^2*M^5*Sqrt[Pi/33393355]*u^7)/b^3 - 
      (((67845196813*I)/708496588800)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*u^7)/
       b^3 - (((15502757117*I)/2004033208320)*d^15*K1^2*M^5*Sqrt[Pi/33393355]*
        u^7)/b^3 - (((31423314497*I)/35070581145600)*d^17*K1^2*M^5*
        Sqrt[Pi/33393355]*u^7)/b^3 - (((1771711*I)/8719958016)*d*K1*M^5*
        Sqrt[(5*Pi)/6678671]*u^7)/(b^3*E^u) - 
      (((39569436749*I)/18704309944320)*d^13*K0^2*M^5*Sqrt[(17*Pi)/1964315]*
        u^7)/b^3 - (((1062151*I)/7266631680)*d^15*K1*M^5*
        Sqrt[(17*Pi)/1964315]*u^7)/(b^3*E^u) - 
      (((32378700737*I)/98197627207680)*d*K1^2*M^5*Sqrt[(17*Pi)/1964315]*u^7)/
       b^3 - (((1754304306817*I)/163662712012800)*d^5*K1^2*M^5*
        Sqrt[(17*Pi)/1964315]*u^7)/b^3 - (((201391*I)/165150720)*d^5*K0*M^5*
        Sqrt[(19*Pi)/1757545]*u^7)/(b^3*E^u) + 
      (((51931163*I)/19818086400)*d^9*K1*M^5*Sqrt[(19*Pi)/1757545]*u^7)/
       (b^3*E^u) - (((3074107*I)/5449973760)*d^3*K1*M^5*Sqrt[(23*Pi)/1451885]*
        u^7)/(b^3*E^u) - (((170034983*I)/217998950400)*d^5*K1*M^5*
        Sqrt[(31*Pi)/1077205]*u^7)/(b^3*E^u) - 
      (((9844076433739*I)/654650848051200)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[33393355]*b^3) - (((15431129950949*I)/163662712012800)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[33393355]*b^3) - 
      (((6956567*I)/1132462080)*d^3*K0*M^5*Sqrt[Pi/33393355]*u^8)/(b^3*E^u) - 
      (((14785093*I)/4152360960)*d^11*K0*M^5*Sqrt[Pi/33393355]*u^8)/
       (b^3*E^u) - (((36525463*I)/9688842240)*d^13*K0*M^5*Sqrt[Pi/33393355]*
        u^8)/(b^3*E^u) + (((22133033*I)/24222105600)*d*K1*M^5*
        Sqrt[Pi/33393355]*u^8)/(b^3*E^u) - (((504225121*I)/43599790080)*d^5*
        K1*M^5*Sqrt[Pi/33393355]*u^8)/(b^3*E^u) - 
      (((829193*I)/9909043200)*d^7*K1*M^5*Sqrt[Pi/33393355]*u^8)/(b^3*E^u) - 
      (((10401031*I)/4541644800)*d^11*K1*M^5*Sqrt[Pi/33393355]*u^8)/
       (b^3*E^u) - (((20054879*I)/4844421120)*d^13*K1*M^5*Sqrt[Pi/33393355]*
        u^8)/(b^3*E^u) - (((3482321*I)/7266631680)*d^15*K1*M^5*
        Sqrt[Pi/33393355]*u^8)/(b^3*E^u) - (((26297735237*I)/19837904486400)*
        d*K0*K1*M^5*Sqrt[Pi/33393355]*u^8)/b^3 - 
      (((20666847081029*I)/654650848051200)*d^3*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^8)/b^3 - (((60654750436433*I)/654650848051200)*d^5*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^8)/b^3 + (((884892024671*I)/10071551508480)*d^7*
        K0*K1*M^5*Sqrt[Pi/33393355]*u^8)/b^3 + 
      (((761191849919*I)/4577977958400)*d^9*K0*K1*M^5*Sqrt[Pi/33393355]*u^8)/
       b^3 - (((1115363926409*I)/16785919180800)*d^11*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^8)/b^3 - (((5220347866781*I)/93521549721600)*d^13*
        K0*K1*M^5*Sqrt[Pi/33393355]*u^8)/b^3 - 
      (((61431148549*I)/10391283302400)*d^15*K0*K1*M^5*Sqrt[Pi/33393355]*u^8)/
       b^3 - (((2385739337*I)/5845096857600)*d^17*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^8)/b^3 + (((6881921*I)/13212057600)*d^7*K0*M^5*
        Sqrt[(17*Pi)/1964315]*u^8)/(b^3*E^u) - 
      (((752819*I)/29066526720)*d^15*K0*M^5*Sqrt[(17*Pi)/1964315]*u^8)/
       (b^3*E^u) + (((181411*I)/629145600)*d^9*K0*M^5*Sqrt[(19*Pi)/1757545]*
        u^8)/(b^3*E^u) + (((5259421*I)/6606028800)*d^9*K1*M^5*
        Sqrt[(19*Pi)/1757545]*u^8)/(b^3*E^u) + 
      (((1192831*I)/10899947520)*d^3*K1*M^5*Sqrt[(23*Pi)/1451885]*u^8)/
       (b^3*E^u) - (((256721*I)/7927234560)*d*K0*M^5*Sqrt[(31*Pi)/1077205]*
        u^8)/(b^3*E^u) + (((746747*I)/39636172800)*d^5*K0*M^5*
        Sqrt[(31*Pi)/1077205]*u^8)/(b^3*E^u) + 
      (((1988713*I)/48444211200)*d*K0*M^5*Sqrt[Pi/33393355]*u^9)/(b^3*E^u) - 
      (((115660651*I)/87199580160)*d^5*K0*M^5*Sqrt[Pi/33393355]*u^9)/
       (b^3*E^u) + (((26798489*I)/39636172800)*d^7*K0*M^5*Sqrt[Pi/33393355]*
        u^9)/(b^3*E^u) + (((74979937*I)/39636172800)*d^9*K0*M^5*
        Sqrt[Pi/33393355]*u^9)/(b^3*E^u) - (((211490623*I)/435997900800)*d^11*
        K0*M^5*Sqrt[Pi/33393355]*u^9)/(b^3*E^u) - 
      (((57509057*I)/87199580160)*d^13*K0*M^5*Sqrt[Pi/33393355]*u^9)/
       (b^3*E^u) - (((2044601*I)/29066526720)*d^15*K0*M^5*Sqrt[Pi/33393355]*
        u^9)/(b^3*E^u) - (((2452484268919*I)/196395254415360)*d^5*K0^2*M^5*
        Sqrt[Pi/33393355]*u^9)/b^3 + (((87698498869*I)/3433483468800)*d^9*
        K0^2*M^5*Sqrt[Pi/33393355]*u^9)/b^3 - 
      (((95678301821*I)/12752938598400)*d^13*K0^2*M^5*Sqrt[Pi/33393355]*u^9)/
       b^3 - (((11379061429*I)/280564649164800)*d^17*K0^2*M^5*
        Sqrt[Pi/33393355]*u^9)/b^3 - (((23825113*I)/145332633600)*d*K1*M^5*
        Sqrt[Pi/33393355]*u^9)/(b^3*E^u) - (((58966241*I)/87199580160)*d^3*K1*
        M^5*Sqrt[Pi/33393355]*u^9)/(b^3*E^u) - 
      (((55540123*I)/435997900800)*d^5*K1*M^5*Sqrt[Pi/33393355]*u^9)/
       (b^3*E^u) + (((30274873*I)/39636172800)*d^7*K1*M^5*Sqrt[Pi/33393355]*
        u^9)/(b^3*E^u) - (((32812097*I)/62285414400)*d^11*K1*M^5*
        Sqrt[Pi/33393355]*u^9)/(b^3*E^u) - (((62038861*I)/87199580160)*d^13*
        K1*M^5*Sqrt[Pi/33393355]*u^9)/(b^3*E^u) - 
      (((437237*I)/5813305344)*d^15*K1*M^5*Sqrt[Pi/33393355]*u^9)/(b^3*E^u) - 
      (((1102190351*I)/1082067517440)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^9)/b^3 - 
      (((14098253462639*I)/981976272076800)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*
        u^9)/b^3 + (((84521439857*I)/3433483468800)*d^9*K1^2*M^5*
        Sqrt[Pi/33393355]*u^9)/b^3 - (((69301*I)/17439916032)*d^3*K0*M^5*
        Sqrt[(17*Pi)/1964315]*u^9)/(b^3*E^u) - 
      (((802704041*I)/8392959590400)*d^7*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^9)/
       b^3 + (((26573618011*I)/15107327262720)*d^7*K1^2*M^5*
        Sqrt[(17*Pi)/1964315]*u^9)/b^3 - (((86147891651*I)/140282324582400)*
        d^13*K1^2*M^5*Sqrt[(17*Pi)/1964315]*u^9)/b^3 - 
      (((91787701*I)/31173849907200)*d^17*K1^2*M^5*Sqrt[(17*Pi)/1964315]*u^9)/
       b^3 - (((17475644063*I)/75536636313600)*d^11*K0^2*M^5*
        Sqrt[(19*Pi)/1757545]*u^9)/b^3 + (((3165047*I)/39636172800)*d^9*K1*
        M^5*Sqrt[(19*Pi)/1757545]*u^9)/(b^3*E^u) + 
      (((32151377977*I)/1963952544153600)*d*K0^2*M^5*Sqrt[(23*Pi)/1451885]*
        u^9)/b^3 - (((50071506431*I)/75536636313600)*d^11*K1^2*M^5*
        Sqrt[(23*Pi)/1451885]*u^9)/b^3 - (((4137211513*I)/140282324582400)*
        d^15*K0^2*M^5*Sqrt[(29*Pi)/1151495]*u^9)/b^3 - 
      (((15852769*I)/9352154972160)*d^15*K1^2*M^5*Sqrt[(667*Pi)/50065]*u^9)/
       b^3 + (((970882134793*I)/981976272076800)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[33393355]*b^3) - (((12056107974947*I)/981976272076800)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[33393355]*b^3) - 
      (((1080383*I)/6812467200)*d*K0*M^5*Sqrt[Pi/33393355]*u^10)/(b^3*E^u) - 
      (((7815743*I)/32699842560)*d^3*K0*M^5*Sqrt[Pi/33393355]*u^10)/
       (b^3*E^u) - (((1564583*I)/14863564800)*d^7*K0*M^5*Sqrt[Pi/33393355]*
        u^10)/(b^3*E^u) + (((14759*I)/148635648)*d^9*K0*M^5*Sqrt[Pi/33393355]*
        u^10)/(b^3*E^u) - (((1745651*I)/23357030400)*d^11*K0*M^5*
        Sqrt[Pi/33393355]*u^10)/(b^3*E^u) - 
      (((1554131*I)/16349921280)*d^13*K0*M^5*Sqrt[Pi/33393355]*u^10)/
       (b^3*E^u) + (((2003587*I)/14863564800)*d^3*K1*M^5*Sqrt[Pi/33393355]*
        u^10)/(b^3*E^u) - (((114389*I)/132710400)*d^5*K1*M^5*
        Sqrt[Pi/33393355]*u^10)/(b^3*E^u) + 
      (((734431*I)/2123366400)*d^7*K1*M^5*Sqrt[Pi/33393355]*u^10)/(b^3*E^u) + 
      (((3018731*I)/7431782400)*d^9*K1*M^5*Sqrt[Pi/33393355]*u^10)/
       (b^3*E^u) - (((2628581*I)/32699842560)*d^11*K1*M^5*Sqrt[Pi/33393355]*
        u^10)/(b^3*E^u) - (((73903*I)/7785676800)*d^15*K1*M^5*
        Sqrt[Pi/33393355]*u^10)/(b^3*E^u) - 
      (((16992819979*I)/1472964408115200)*d*K0*K1*M^5*Sqrt[Pi/33393355]*u^10)/
       b^3 - (((1001161866251*I)/490988136038400)*d^3*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^10)/b^3 - (((132824887409*I)/18184745779200)*d^5*
        K0*K1*M^5*Sqrt[Pi/33393355]*u^10)/b^3 - 
      (((8856472129*I)/2060090081280)*d^11*K0*K1*M^5*Sqrt[Pi/33393355]*u^10)/
       b^3 - (((8944012109*I)/2004033208320)*d^13*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^10)/b^3 - (((14793856547*I)/30060498124800)*d^15*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^10)/b^3 - (((1813790371*I)/105211743436800)*d^17*
        K0*K1*M^5*Sqrt[Pi/33393355]*u^10)/b^3 + 
      (((400079*I)/11678515200)*d^5*K0*M^5*Sqrt[(17*Pi)/1964315]*u^10)/
       (b^3*E^u) - (((242423*I)/40874803200)*d^13*K1*M^5*
        Sqrt[(17*Pi)/1964315]*u^10)/(b^3*E^u) + 
      (((39998711723*I)/113304954470400)*d^7*K0*K1*M^5*Sqrt[(17*Pi)/1964315]*
        u^10)/b^3 + (((226161113*I)/412018016256)*d^9*K0*K1*M^5*
        Sqrt[(23*Pi)/1451885]*u^10)/b^3 - (((151*I)/519045120)*d^15*K0*M^5*
        Sqrt[(31*Pi)/1077205]*u^10)/(b^3*E^u) + 
      (((119*I)/353894400)*d*K1*M^5*Sqrt[(493*Pi)/67735]*u^10)/(b^3*E^u) + 
      (((302213*I)/27249868800)*d*K0*M^5*Sqrt[Pi/33393355]*u^11)/(b^3*E^u) - 
      (((161929*I)/27249868800)*d^3*K0*M^5*Sqrt[Pi/33393355]*u^11)/
       (b^3*E^u) - (((1318483*I)/27249868800)*d^5*K0*M^5*Sqrt[Pi/33393355]*
        u^11)/(b^3*E^u) + (((221759*I)/7431782400)*d^9*K0*M^5*
        Sqrt[Pi/33393355]*u^11)/(b^3*E^u) - 
      (((847337*I)/81749606400)*d^11*K0*M^5*Sqrt[Pi/33393355]*u^11)/
       (b^3*E^u) + (((3372519989*I)/33476463820800)*d*K0^2*M^5*
        Sqrt[Pi/33393355]*u^11)/b^3 - (((108120040879*I)/81831356006400)*d^5*
        K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 + 
      (((6253816831*I)/56652477235200)*d^7*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/
       b^3 + (((746127407*I)/468202291200)*d^9*K0^2*M^5*Sqrt[Pi/33393355]*
        u^11)/b^3 - (((17431551421*I)/56652477235200)*d^11*K0^2*M^5*
        Sqrt[Pi/33393355]*u^11)/b^3 - (((14526998533*I)/35070581145600)*d^13*
        K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((4703903117*I)/105211743436800)*d^15*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/
       b^3 - (((12911341*I)/9564703948800)*d^17*K0^2*M^5*Sqrt[Pi/33393355]*
        u^11)/b^3 + (((747287*I)/245248819200)*d^3*K1*M^5*Sqrt[Pi/33393355]*
        u^11)/(b^3*E^u) + (((19883*I)/637009920)*d^9*K1*M^5*Sqrt[Pi/33393355]*
        u^11)/(b^3*E^u) - (((10079*I)/891813888)*d^13*K1*M^5*
        Sqrt[Pi/33393355]*u^11)/(b^3*E^u) - 
      (((461*I)/495452160)*d^15*K1*M^5*Sqrt[Pi/33393355]*u^11)/(b^3*E^u) - 
      (((294012586897*I)/2209446612172800)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/
       b^3 + (((50221042903*I)/1104723306086400)*d^5*K1^2*M^5*
        Sqrt[Pi/33393355]*u^11)/b^3 + (((2295159641*I)/2023302758400)*d^7*
        K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 + 
      (((899935369*I)/1103619686400)*d^9*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/
       b^3 - (((6350531317*I)/12139816550400)*d^11*K1^2*M^5*Sqrt[Pi/33393355]*
        u^11)/b^3 - (((2100100237*I)/39454403788800)*d^15*K1^2*M^5*
        Sqrt[Pi/33393355]*u^11)/b^3 - (((503803907*I)/315635230310400)*d^17*
        K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 + 
      (((739*I)/353894400)*d^7*K0*M^5*Sqrt[(17*Pi)/1964315]*u^11)/(b^3*E^u) - 
      (((52123*I)/81749606400)*d^13*K0*M^5*Sqrt[(17*Pi)/1964315]*u^11)/
       (b^3*E^u) - (((6283*I)/5449973760)*d*K1*M^5*Sqrt[(17*Pi)/1964315]*
        u^11)/(b^3*E^u) - (((4587048979*I)/157817615155200)*d^13*K1^2*M^5*
        Sqrt[(17*Pi)/1964315]*u^11)/b^3 - (((10639*I)/22295347200)*d^11*K1*
        M^5*Sqrt[(23*Pi)/1451885]*u^11)/(b^3*E^u) + 
      (((205813*I)/245248819200)*d^5*K1*M^5*Sqrt[(29*Pi)/1151495]*u^11)/
       (b^3*E^u) - (((263*I)/9083289600)*d^15*K0*M^5*Sqrt[(31*Pi)/1077205]*
        u^11)/(b^3*E^u) - (((11357*I)/22295347200)*d^7*K1*M^5*
        Sqrt[(31*Pi)/1077205]*u^11)/(b^3*E^u) + 
      (((69841843627*I)/245494068019200)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[33393355]*b^3) - (((872883919151*I)/1104723306086400)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[33393355]*b^3) - 
      (((72307*I)/5573836800)*d^7*K0*M^5*Sqrt[Pi/33393355]*u^12)/(b^3*E^u) - 
      (((71279*I)/61312204800)*d^11*K0*M^5*Sqrt[Pi/33393355]*u^12)/
       (b^3*E^u) - (((204419*I)/12262440960)*d^3*K1*M^5*Sqrt[Pi/33393355]*
        u^12)/(b^3*E^u) - (((929419*I)/61312204800)*d^5*K1*M^5*
        Sqrt[Pi/33393355]*u^12)/(b^3*E^u) + 
      (((3029*I)/1114767360)*d^9*K1*M^5*Sqrt[Pi/33393355]*u^12)/(b^3*E^u) - 
      (((1339*I)/1114767360)*d^11*K1*M^5*Sqrt[Pi/33393355]*u^12)/(b^3*E^u) - 
      (((5099*I)/5573836800)*d^13*K1*M^5*Sqrt[Pi/33393355]*u^12)/(b^3*E^u) - 
      (((121*I)/1857945600)*d^15*K1*M^5*Sqrt[Pi/33393355]*u^12)/(b^3*E^u) + 
      (((110094203*I)/14347055923200)*d*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/
       b^3 - (((5887977347*I)/22545373593600)*d^5*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^12)/b^3 + (((1214796131*I)/5665247723520)*d^7*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^12)/b^3 - (((11652955969*I)/84978715852800)*d^11*
        K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 - 
      (((4702084339*I)/31563523031040)*d^13*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/
       b^3 - (((2499521491*I)/157817615155200)*d^15*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^12)/b^3 - (((7186909*I)/15781761515520)*d^17*K0*
        K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 + 
      (((4201*I)/5573836800)*d^5*K0*M^5*Sqrt[(17*Pi)/1964315]*u^12)/
       (b^3*E^u) + (((871*I)/5573836800)*d^9*K0*M^5*Sqrt[(17*Pi)/1964315]*
        u^12)/(b^3*E^u) - (((91600279*I)/22545373593600)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/1964315]*u^12)/b^3 - (((577*I)/12262440960)*d^13*K0*M^5*
        Sqrt[(19*Pi)/1757545]*u^12)/(b^3*E^u) + 
      (((73*I)/90832896)*d*K1*M^5*Sqrt[(19*Pi)/1757545]*u^12)/(b^3*E^u) + 
      (((3463*I)/5573836800)*d^3*K0*M^5*Sqrt[(23*Pi)/1451885]*u^12)/
       (b^3*E^u) + (((137887667*I)/7725337804800)*d^9*K0*K1*M^5*
        Sqrt[(23*Pi)/1451885]*u^12)/b^3 - ((I/454164480)*d^15*K0*M^5*
        Sqrt[(29*Pi)/1151495]*u^12)/(b^3*E^u) - 
      (((293*I)/619315200)*d*K0*M^5*Sqrt[(31*Pi)/1077205]*u^12)/(b^3*E^u) + 
      (((2881*I)/5573836800)*d^7*K1*M^5*Sqrt[(31*Pi)/1077205]*u^12)/
       (b^3*E^u) + (((1361*I)/1703116800)*d*K0*M^5*Sqrt[Pi/33393355]*u^13)/
       (b^3*E^u) + (((2221*I)/3065610240)*d^5*K0*M^5*Sqrt[Pi/33393355]*u^13)/
       (b^3*E^u) + (((169*I)/1393459200)*d^7*K0*M^5*Sqrt[Pi/33393355]*u^13)/
       (b^3*E^u) + (((169*I)/1393459200)*d^9*K0*M^5*Sqrt[Pi/33393355]*u^13)/
       (b^3*E^u) - (((169*I)/2189721600)*d^11*K0*M^5*Sqrt[Pi/33393355]*u^13)/
       (b^3*E^u) - (((91*I)/2189721600)*d^13*K0*M^5*Sqrt[Pi/33393355]*u^13)/
       (b^3*E^u) - (((13*I)/5109350400)*d^15*K0*M^5*Sqrt[Pi/33393355]*u^13)/
       (b^3*E^u) + (((760888633*I)/69045206630400)*d*K0^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 - (((70693682897*I)/1104723306086400)*d^5*
        K0^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 + 
      (((25174043*I)/702303436800)*d^9*K0^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 - 
      (((784504951*I)/84978715852800)*d^11*K0^2*M^5*Sqrt[Pi/33393355]*u^13)/
       b^3 - (((1460247917*I)/157817615155200)*d^13*K0^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 - (((158396437*I)/157817615155200)*d^15*
        K0^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 - 
      (((17447*I)/15328051200)*d*K1*M^5*Sqrt[Pi/33393355]*u^13)/(b^3*E^u) + 
      (((11393*I)/5109350400)*d^3*K1*M^5*Sqrt[Pi/33393355]*u^13)/(b^3*E^u) - 
      (((6197*I)/5109350400)*d^5*K1*M^5*Sqrt[Pi/33393355]*u^13)/(b^3*E^u) + 
      (((169*I)/1393459200)*d^7*K1*M^5*Sqrt[Pi/33393355]*u^13)/(b^3*E^u) + 
      (((169*I)/1393459200)*d^9*K1*M^5*Sqrt[Pi/33393355]*u^13)/(b^3*E^u) - 
      (((169*I)/2189721600)*d^11*K1*M^5*Sqrt[Pi/33393355]*u^13)/(b^3*E^u) - 
      (((91*I)/2189721600)*d^13*K1*M^5*Sqrt[Pi/33393355]*u^13)/(b^3*E^u) - 
      (((13*I)/5109350400)*d^15*K1*M^5*Sqrt[Pi/33393355]*u^13)/(b^3*E^u) - 
      (((3296159821*I)/276180826521600)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^13)/
       b^3 - (((2721223*I)/1348868505600)*d^7*K1^2*M^5*Sqrt[Pi/33393355]*
        u^13)/b^3 + (((20573627*I)/1103619686400)*d^9*K1^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 - (((125537477*I)/12139816550400)*d^11*
        K1^2*M^5*Sqrt[Pi/33393355]*u^13)/b^3 - 
      (((1618416937*I)/157817615155200)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*u^13)/
       b^3 - (((5451557*I)/157817615155200)*d^17*K1^2*M^5*Sqrt[Pi/33393355]*
        u^13)/b^3 + (((465634199*I)/220944661217280)*d^5*K1^2*M^5*
        Sqrt[(17*Pi)/1964315]*u^13)/b^3 - (((2095637*I)/31563523031040)*d^15*
        K1^2*M^5*Sqrt[(17*Pi)/1964315]*u^13)/b^3 - 
      (((1327*I)/15328051200)*d^3*K0*M^5*Sqrt[(19*Pi)/1757545]*u^13)/
       (b^3*E^u) - (((50147*I)/31563523031040)*d^17*K0^2*M^5*
        Sqrt[(19*Pi)/1757545]*u^13)/b^3 + (((487541*I)/9442079539200)*d^7*
        K0^2*M^5*Sqrt[(551*Pi)/60605]*u^13)/b^3 + 
      (((9052812079*I)/1104723306086400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[33393355]*b^3) - (((1883808431*I)/100429391462400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[33393355]*b^3) - 
      ((I/1496880)*d*K0*M^5*Sqrt[Pi/33393355]*u^14)/(b^3*E^u) + 
      ((I/748440)*d^3*K0*M^5*Sqrt[Pi/33393355]*u^14)/(b^3*E^u) - 
      ((I/1496880)*d^5*K0*M^5*Sqrt[Pi/33393355]*u^14)/(b^3*E^u) + 
      ((I/1496880)*d*K1*M^5*Sqrt[Pi/33393355]*u^14)/(b^3*E^u) - 
      ((I/748440)*d^3*K1*M^5*Sqrt[Pi/33393355]*u^14)/(b^3*E^u) + 
      ((I/1496880)*d^5*K1*M^5*Sqrt[Pi/33393355]*u^14)/(b^3*E^u) - 
      (((349716953*I)/92060275507200)*d^5*K0*K1*M^5*Sqrt[Pi/33393355]*u^14)/
       b^3 - (((8484391*I)/4383822643200)*d^13*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^14)/b^3 - (((284783*I)/1195587993600)*d^15*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 - (((9017*I)/1095955660800)*d^17*K0*K1*
        M^5*Sqrt[Pi/33393355]*u^14)/b^3 + (((32563*I)/144521625600)*d^7*K0*K1*
        M^5*Sqrt[(17*Pi)/1964315]*u^14)/b^3 - 
      (((8615143*I)/92060275507200)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/1757545]*u^14)/
       b^3 + (((8873*I)/30656102400)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/1757545]*
        u^14)/b^3 - (((937*I)/13488685056)*d^11*K0*K1*M^5*
        Sqrt[(31*Pi)/1077205]*u^14)/b^3 + (((75199*I)/92060275507200)*d*K0*K1*
        M^5*Sqrt[(713*Pi)/46835]*u^14)/b^3 + 
      (((24656659*I)/39454403788800)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^15)/b^3 - 
      (((32244211*I)/39454403788800)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^15)/
       b^3 + (((96661*I)/121398165504)*d^7*K0^2*M^5*Sqrt[Pi/33393355]*u^15)/
       b^3 + (((46601*I)/275904921600)*d^9*K0^2*M^5*Sqrt[Pi/33393355]*u^15)/
       b^3 - (((18391*I)/275904921600)*d^11*K0^2*M^5*Sqrt[Pi/33393355]*u^15)/
       b^3 - (((364999*I)/5636343398400)*d^13*K0^2*M^5*Sqrt[Pi/33393355]*
        u^15)/b^3 - (((83593*I)/7890880757760)*d^15*K0^2*M^5*
        Sqrt[Pi/33393355]*u^15)/b^3 - (((8443*I)/19727201894400)*d^17*K0^2*
        M^5*Sqrt[Pi/33393355]*u^15)/b^3 - (((58716167*I)/92060275507200)*d*
        K1^2*M^5*Sqrt[Pi/33393355]*u^15)/b^3 + 
      (((11230481*I)/18412055101440)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^15)/
       b^3 - (((1298929*I)/2360519884800)*d^7*K1^2*M^5*Sqrt[Pi/33393355]*
        u^15)/b^3 - (((98711*I)/1461274214400)*d^13*K1^2*M^5*
        Sqrt[Pi/33393355]*u^15)/b^3 - (((21469*I)/1878781132800)*d^15*K1^2*
        M^5*Sqrt[Pi/33393355]*u^15)/b^3 - (((383*I)/821966745600)*d^17*K1^2*
        M^5*Sqrt[Pi/33393355]*u^15)/b^3 - (((1463027*I)/39454403788800)*d^3*
        K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^15)/b^3 + 
      (((3881*I)/643778150400)*d^9*K1^2*M^5*Sqrt[(29*Pi)/1151495]*u^15)/b^3 - 
      (((16001*I)/7081559654400)*d^11*K1^2*M^5*Sqrt[(29*Pi)/1151495]*u^15)/
       b^3 + (((1529501*I)/2789705318400)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[33393355]*b^3) + (((163399*I)/11507534438400)*d*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^16)/b^3 - (((1020161*I)/34522603315200)*d^3*K0*K1*
        M^5*Sqrt[Pi/33393355]*u^16)/b^3 + (((107161*I)/11507534438400)*d^5*K0*
        K1*M^5*Sqrt[Pi/33393355]*u^16)/b^3 - 
      (((499*I)/885194956800)*d^7*K0*K1*M^5*Sqrt[Pi/33393355]*u^16)/b^3 + 
      (((37*I)/3218890752)*d^9*K0*K1*M^5*Sqrt[Pi/33393355]*u^16)/b^3 + 
      (((1979*I)/885194956800)*d^11*K0*K1*M^5*Sqrt[Pi/33393355]*u^16)/b^3 - 
      (((8923*I)/1643933491200)*d^13*K0*K1*M^5*Sqrt[Pi/33393355]*u^16)/b^3 - 
      (((8017*I)/4931800473600)*d^15*K0*K1*M^5*Sqrt[Pi/33393355]*u^16)/b^3 - 
      (((61*I)/821966745600)*d^17*K0*K1*M^5*Sqrt[Pi/33393355]*u^16)/b^3 + 
      (((982921*I)/69045206630400)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^17)/b^3 + 
      (((22093*I)/1569209241600)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^17)/b^3 - 
      (((983159*I)/69045206630400)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^17)/b^3 - 
      (((248497*I)/17261301657600)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^17)/b^3 + 
      ((I/663896217600)*d^7*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^17)/b^3 + 
      ((I/48283361280)*d^9*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^17)/b^3 + 
      ((I/663896217600)*d^11*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^17)/b^3 - 
      ((I/410983372800)*d^15*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^17)/b^3 - 
      ((I/9863600947200)*d^17*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^17)/b^3 + 
      ((I/663896217600)*d^7*K1^2*M^5*Sqrt[(17*Pi)/1964315]*u^17)/b^3 + 
      ((I/48283361280)*d^9*K1^2*M^5*Sqrt[(17*Pi)/1964315]*u^17)/b^3 + 
      ((I/663896217600)*d^11*K1^2*M^5*Sqrt[(17*Pi)/1964315]*u^17)/b^3 - 
      ((I/410983372800)*d^15*K1^2*M^5*Sqrt[(17*Pi)/1964315]*u^17)/b^3 - 
      ((I/9863600947200)*d^17*K1^2*M^5*Sqrt[(17*Pi)/1964315]*u^17)/b^3 - 
      ((I/2465900236800)*d^13*K0^2*M^5*Sqrt[(391*Pi)/85405]*u^17)/b^3 - 
      ((I/2465900236800)*d^13*K1^2*M^5*Sqrt[(391*Pi)/85405]*u^17)/b^3 - 
      (((82039*I)/2876883609600)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[33393355]*b^3) + (((9089*I)/319653734400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^17)/(Sqrt[33393355]*b^3))/Pi, 
    ((-1890611*d^3*K0*K1*M^5*Sqrt[19/(1757545*Pi)]*u^3)/(246005760*b^3) + 
      (1964561*d^7*K0*K1*M^5*Sqrt[31/(1077205*Pi)]*u^3)/(170311680*b^3) + 
      (359021*d^9*K0*K1*M^5*Sqrt[31/(1077205*Pi)]*u^3)/(15482880*b^3) - 
      (143*d^13*K0*K1*M^5*Sqrt[31/(1077205*Pi)]*u^3)/(16384*b^3) + 
      (((7*I)/8192)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 + 
      (((371*I)/8192)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 + 
      (((273*I)/8192)*d^13*K0^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 + 
      (((91*I)/24576)*d^15*K0^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((7*I)/192)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((511*I)/256)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((1703*I)/1536)*d^11*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((1157*I)/768)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((91*I)/512)*d^15*K1^2*M^5*Sqrt[Pi/33393355]*u^3)/b^3 - 
      (((65*I)/8192)*d^7*K0^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 - 
      (((143*I)/8192)*d^9*K0^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 + 
      (((509*I)/1536)*d^7*K1^2*M^5*Sqrt[(5*Pi)/6678671]*u^3)/b^3 + 
      (((13*I)/8192)*d^11*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^3)/b^3 + 
      (((13*I)/384)*d^9*K1^2*M^5*Sqrt[(115*Pi)/290377]*u^3)/b^3 + 
      (((413*I)/24576)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[33393355]*b^3) - 
      (((371*I)/512)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[33393355]*b^3) - 
      (16748113*d*K0*K1*M^5*u^3)/(2214051840*b^3*Sqrt[33393355*Pi]) - 
      (841121117*d^5*K0*K1*M^5*u^3)/(2214051840*b^3*Sqrt[33393355*Pi]) - 
      (1258543*d^11*K0*K1*M^5*u^3)/(5160960*b^3*Sqrt[33393355*Pi]) - 
      (7007*d^15*K0*K1*M^5*u^3)/(245760*b^3*Sqrt[33393355*Pi]) - 
      (7477*d*K0^2*M^5*Sqrt[17/(1964315*Pi)]*u^4)/(49201152*b^3) + 
      (8204578373*d*K1^2*M^5*Sqrt[17/(1964315*Pi)]*u^4)/
       (61373517004800*b^3) - (147183533339*d^7*K1^2*M^5*
        Sqrt[17/(1964315*Pi)]*u^4)/(2789705318400*b^3) - 
      (1890611*d^3*K0^2*M^5*Sqrt[19/(1757545*Pi)]*u^4)/(492011520*b^3) - 
      (31585798451*d^3*K1^2*M^5*Sqrt[19/(1757545*Pi)]*u^4)/
       (2789705318400*b^3) + (1258735693*d^5*K1^2*M^5*Sqrt[19/(1757545*Pi)]*
        u^4)/(454618644480*b^3) + (97193*d^13*K1^2*M^5*Sqrt[19/(1757545*Pi)]*
        u^4)/(206438400*b^3) + (1964561*d^7*K0^2*M^5*Sqrt[31/(1077205*Pi)]*
        u^4)/(340623360*b^3) + (359021*d^9*K0^2*M^5*Sqrt[31/(1077205*Pi)]*
        u^4)/(30965760*b^3) - (143*d^13*K0^2*M^5*Sqrt[31/(1077205*Pi)]*u^4)/
       (32768*b^3) + (113*d^11*K0^2*M^5*Sqrt[391/(85405*Pi)]*u^4)/
       (2211840*b^3) - (((1663381*I)/48660480)*d*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^4)/b^3 - (((33067937*I)/48660480)*d^3*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^4)/b^3 - (((91144289*I)/48660480)*d^5*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^4)/b^3 + (((48070831*I)/30965760)*d^7*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^4)/b^3 + (((22632481*I)/6193152)*d^9*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^4)/b^3 - (((39288157*I)/37847040)*d^11*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^4)/b^3 - (((428293*I)/48660480)*d^15*K0*K1*M^5*
        Sqrt[(19*Pi)/1757545]*u^4)/b^3 - (((148043*I)/3244032)*d^13*K0*K1*M^5*
        Sqrt[(31*Pi)/1077205]*u^4)/b^3 + (15403737993851*d^3*K1^2*M^5*u^4)/
       (61373517004800*Sqrt[33393355]*b^3*Sqrt[Pi]) - 
      (5303*d*K0^2*M^5*u^4)/(4423680*b^3*Sqrt[33393355*Pi]) - 
      (841121117*d^5*K0^2*M^5*u^4)/(4428103680*b^3*Sqrt[33393355*Pi]) - 
      (4394191*d^11*K0^2*M^5*u^4)/(30965760*b^3*Sqrt[33393355*Pi]) - 
      (7007*d^15*K0^2*M^5*u^4)/(491520*b^3*Sqrt[33393355*Pi]) + 
      (285915359*d^7*K1^2*M^5*u^4)/(371589120*b^3*Sqrt[33393355*Pi]) - 
      (8344379573*d^9*K1^2*M^5*u^4)/(143061811200*b^3*Sqrt[33393355*Pi]) + 
      (1182354017*d^11*K1^2*M^5*u^4)/(13005619200*b^3*Sqrt[33393355*Pi]) - 
      (424361*d^15*K1^2*M^5*u^4)/(88473600*b^3*Sqrt[33393355*Pi]) - 
      (2914965089*d^9*K0*K1*M^5*Sqrt[19/(1757545*Pi)]*u^5)/
       (143061811200*b^3) - (24919527923*d^3*K0*K1*M^5*Sqrt[29/(1151495*Pi)]*
        u^5)/(892705701888*b^3) - (((847621*I)/97320960)*d*K0^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 - (((45683489*I)/97320960)*d^5*K0^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 + (((24546631*I)/61931520)*d^7*K0^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 + (((11297521*I)/12386304)*d^9*K0^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 - (((20028917*I)/75694080)*d^11*K0^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 - (((2286197*I)/6488064)*d^13*K0^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 - (((4023127*I)/97320960)*d^15*K0^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 - (((277655123*I)/486604800)*d^5*K1^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 + (((214396523*I)/185794560)*d^9*K1^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 - (((15002087*I)/58060800)*d^11*K1^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 - (((426776699*I)/928972800)*d^13*K1^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 - (((3096491*I)/51609600)*d^15*K1^2*M^5*
        Sqrt[Pi/33393355]*u^5)/b^3 + (((5919527*I)/464486400)*d^7*K1^2*M^5*
        Sqrt[(31*Pi)/1077205]*u^5)/b^3 - (((159449*I)/10218700800)*d*K1^2*M^5*
        Sqrt[(589*Pi)/56695]*u^5)/b^3 - (((16740857*I)/97320960)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[33393355]*b^3) - 
      (((163019743*I)/851558400)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[33393355]*b^3) + (707443778779*d*K0*K1*M^5*u^5)/
       (61373517004800*b^3*Sqrt[33393355*Pi]) + 
      (18648616918829*d^3*K0*K1*M^5*u^5)/(18884159078400*b^3*
        Sqrt[33393355*Pi]) + (76729164059*d^5*K0*K1*M^5*u^5)/
       (272771186688*b^3*Sqrt[33393355*Pi]) - 
      (616215082513*d^7*K0*K1*M^5*u^5)/(1115882127360*b^3*
        Sqrt[33393355*Pi]) + (4518458789*d^11*K0*K1*M^5*u^5)/
       (13005619200*b^3*Sqrt[33393355*Pi]) + (3546791*d^13*K0*K1*M^5*u^5)/
       (29491200*b^3*Sqrt[33393355*Pi]) + (74599*d^15*K0*K1*M^5*u^5)/
       (88473600*b^3*Sqrt[33393355*Pi]) - 
      (181951680509*d*K1^2*M^5*Sqrt[17/(1964315*Pi)]*u^6)/
       (377683181568000*b^3) - (218421361*d^11*K1^2*M^5*Sqrt[17/(1964315*Pi)]*
        u^6)/(32514048000*b^3) + (333691069*d^11*K0^2*M^5*
        Sqrt[29/(1151495*Pi)]*u^6)/(52022476800*b^3) - 
      (((50362093*I)/5109350400)*d*K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/b^3 - 
      (((598019197*I)/3406233600)*d^3*K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/b^3 - 
      (((51998237*I)/121651200)*d^5*K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/b^3 + 
      (((75928429*I)/92897280)*d^9*K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/b^3 - 
      (((2461626337*I)/10218700800)*d^11*K0*K1*M^5*Sqrt[Pi/33393355]*u^6)/
       b^3 - (((416441483*I)/1277337600)*d^13*K0*K1*M^5*Sqrt[Pi/33393355]*
        u^6)/b^3 - (((47011627*I)/1135411200)*d^15*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^6)/b^3 + (((1848083*I)/132710400)*d^7*K0*K1*M^5*
        Sqrt[(29*Pi)/1151495]*u^6)/b^3 + (2811074382997*d^3*K0^2*M^5*u^6)/
       (27277118668800*Sqrt[33393355]*b^3*Sqrt[Pi]) - 
      (4978537867267*d^3*K1^2*M^5*u^6)/(61373517004800*Sqrt[33393355]*b^3*
        Sqrt[Pi]) + (1668886749157*d*K0^2*M^5*u^6)/(245494068019200*b^3*
        Sqrt[33393355*Pi]) + (2661557110831*d^5*K0^2*M^5*u^6)/
       (16366271201280*b^3*Sqrt[33393355*Pi]) - 
      (6863336904629*d^7*K0^2*M^5*u^6)/(22317642547200*b^3*
        Sqrt[33393355*Pi]) - (133485197669*d^9*K0^2*M^5*u^6)/
       (572247244800*b^3*Sqrt[33393355*Pi]) + (65097707*d^13*K0^2*M^5*u^6)/
       (825753600*b^3*Sqrt[33393355*Pi]) + (1226239*d^15*K0^2*M^5*u^6)/
       (353894400*b^3*Sqrt[33393355*Pi]) + (70512158879*d*K1^2*M^5*u^6)/
       (65465084805120*b^3*Sqrt[33393355*Pi]) - 
      (25421373303719*d^5*K1^2*M^5*u^6)/(1227470340096000*b^3*
        Sqrt[33393355*Pi]) + (1338452213299*d^7*K1^2*M^5*u^6)/
       (5072191488000*b^3*Sqrt[33393355*Pi]) - 
      (202412840591*d^9*K1^2*M^5*u^6)/(2861236224000*b^3*Sqrt[33393355*Pi]) + 
      (145458101*d^13*K1^2*M^5*u^6)/(5780275200*b^3*Sqrt[33393355*Pi]) + 
      (171347*d^15*K1^2*M^5*u^6)/(35389440*b^3*Sqrt[33393355*Pi]) + 
      (222323171206291*d^5*K0*K1*M^5*Sqrt[17/(1964315*Pi)]*u^7)/
       (14729644081152000*b^3) + (4743351331*d*K0*K1*M^5*
        Sqrt[29/(1151495*Pi)]*u^7)/(21919113216000*b^3) + 
      (718862549569*d^9*K0*K1*M^5*Sqrt[29/(1151495*Pi)]*u^7)/
       (9809952768000*b^3) - (44810117461*d^3*K0*K1*M^5*Sqrt[323/(103385*Pi)]*
        u^7)/(490988136038400*b^3) - (((87772217*I)/1297612800)*d^5*K0^2*M^5*
        Sqrt[Pi/33393355]*u^7)/b^3 + (((767435633*I)/7431782400)*d^7*K0^2*M^5*
        Sqrt[Pi/33393355]*u^7)/b^3 + (((168863341*I)/1486356480)*d^9*K0^2*M^5*
        Sqrt[Pi/33393355]*u^7)/b^3 - (((4422051479*I)/81749606400)*d^11*K0^2*
        M^5*Sqrt[Pi/33393355]*u^7)/b^3 + (((2198347*I)/2919628800)*d*K1^2*M^5*
        Sqrt[Pi/33393355]*u^7)/b^3 - (((470019821*I)/6812467200)*d^5*K1^2*M^5*
        Sqrt[Pi/33393355]*u^7)/b^3 + (((5527759*I)/1857945600)*d^7*K1^2*M^5*
        Sqrt[Pi/33393355]*u^7)/b^3 + (((1234469*I)/8257536)*d^9*K1^2*M^5*
        Sqrt[Pi/33393355]*u^7)/b^3 - (((123956501*I)/2270822400)*d^13*K1^2*
        M^5*Sqrt[Pi/33393355]*u^7)/b^3 - (((50267891*I)/6812467200)*d^15*K1^2*
        M^5*Sqrt[Pi/33393355]*u^7)/b^3 - (((199923287*I)/81749606400)*d^13*
        K0^2*M^5*Sqrt[(19*Pi)/1757545]*u^7)/b^3 - 
      (((7262257*I)/81749606400)*d*K0^2*M^5*Sqrt[(31*Pi)/1077205]*u^7)/b^3 - 
      (((4947307*I)/27249868800)*d^15*K0^2*M^5*Sqrt[(31*Pi)/1077205]*u^7)/
       b^3 - (((3707609*I)/6812467200)*d^11*K1^2*M^5*Sqrt[(31*Pi)/1077205]*
        u^7)/b^3 - (((1097934199*I)/27249868800)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[33393355]*b^3) - (((36741757*I)/6812467200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[33393355]*b^3) + (44220403379*d^3*K0*K1*M^5*u^7)/
       (490497638400*b^3*Sqrt[33393355*Pi]) - 
      (11511630235201*d^5*K0*K1*M^5*u^7)/(53562342113280*b^3*
        Sqrt[33393355*Pi]) - (2223791121847*d^7*K0*K1*M^5*u^7)/
       (18598035456000*b^3*Sqrt[33393355*Pi]) - 
      (4618636129067*d^9*K0*K1*M^5*u^7)/(2080899072000*b^3*
        Sqrt[33393355*Pi]) + (2554171523*d^11*K0*K1*M^5*u^7)/
       (55738368000*b^3*Sqrt[33393355*Pi]) + (232592033*d^13*K0*K1*M^5*u^7)/
       (4335206400*b^3*Sqrt[33393355*Pi]) + (1048199*d^15*K0*K1*M^5*u^7)/
       (176947200*b^3*Sqrt[33393355*Pi]) + 
      (35919413*d^13*K0^2*M^5*Sqrt[17/(1964315*Pi)]*u^8)/(69363302400*b^3) + 
      (731729031421*d^9*K0^2*M^5*Sqrt[19/(1757545*Pi)]*u^8)/
       (68669669376000*b^3) + (1960849*d^15*K0^2*M^5*Sqrt[19/(1757545*Pi)]*
        u^8)/(8493465600*b^3) - (36346208646953*d*K1^2*M^5*
        Sqrt[19/(1757545*Pi)]*u^8)/(58918576324608000*b^3) - 
      (61293609877*d^11*K0^2*M^5*Sqrt[23/(1451885*Pi)]*u^8)/
       (2497078886400*b^3) - (954739517*d^11*K1^2*M^5*Sqrt[23/(1451885*Pi)]*
        u^8)/(1170505728000*b^3) - (159066505007*d^3*K1^2*M^5*
        Sqrt[31/(1077205*Pi)]*u^8)/(147296440811520*b^3) + 
      (59006554456279*d^7*K1^2*M^5*Sqrt[31/(1077205*Pi)]*u^8)/
       (10712468422656000*b^3) + (34537*d^15*K1^2*M^5*Sqrt[31/(1077205*Pi)]*
        u^8)/(707788800*b^3) - (((1026031*I)/756940800)*d*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^8)/b^3 - (((16358231*I)/567705600)*d^5*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^8)/b^3 + (((22857217*I)/371589120)*d^9*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^8)/b^3 - (((788769643*I)/40874803200)*d^11*K0*K1*
        M^5*Sqrt[Pi/33393355]*u^8)/b^3 - (((42791779*I)/13624934400)*d^15*K0*
        K1*M^5*Sqrt[Pi/33393355]*u^8)/b^3 - 
      (((4264853*I)/4541644800)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/1964315]*u^8)/
       b^3 + (((576493*I)/412876800)*d^7*K0*K1*M^5*Sqrt[(23*Pi)/1451885]*u^8)/
       b^3 - (((8828471*I)/10218700800)*d^13*K0*K1*M^5*Sqrt[(29*Pi)/1151495]*
        u^8)/b^3 + (119906735177*d^3*K0^2*M^5*u^8)/(3147359846400*
        Sqrt[33393355]*b^3*Sqrt[Pi]) + (7187405738923*d*K0^2*M^5*u^8)/
       (1636627120128000*b^3*Sqrt[33393355*Pi]) - 
      (4241469002509*d^5*K0^2*M^5*u^8)/(4909881360384000*b^3*
        Sqrt[33393355*Pi]) - (18769169992031*d^7*K0^2*M^5*u^8)/
       (223176425472000*b^3*Sqrt[33393355*Pi]) - 
      (893031564091*d^9*K0^2*M^5*u^8)/(4577977958400*b^3*Sqrt[33393355*Pi]) + 
      (818171853607*d^11*K0^2*M^5*u^8)/(1387266048000*b^3*
        Sqrt[33393355*Pi]) - (5632211*d^15*K0^2*M^5*u^8)/
       (1698693120*b^3*Sqrt[33393355*Pi]) + (12433890156431*d*K1^2*M^5*u^8)/
       (1785411403776000*b^3*Sqrt[33393355*Pi]) + 
      (391294271840491*d^5*K1^2*M^5*u^8)/(14729644081152000*b^3*
        Sqrt[33393355*Pi]) - (71837156692759*d^7*K1^2*M^5*u^8)/
       (714164561510400*b^3*Sqrt[33393355*Pi]) - 
      (5178960765823*d^9*K1^2*M^5*u^8)/(103004504064000*b^3*
        Sqrt[33393355*Pi]) + (23197757*d^13*K1^2*M^5*u^8)/
       (2569011200*b^3*Sqrt[33393355*Pi]) + 
      (2693*d^15*K0*K1*M^5*Sqrt[17/(1964315*Pi)]*u^9)/(58982400*b^3) + 
      (242282272937*d^3*K0*K1*M^5*Sqrt[23/(1451885*Pi)]*u^9)/
       (920602755072000*b^3) + (((1102349*I)/1857945600)*d^5*K0^2*M^5*
        Sqrt[Pi/33393355]*u^9)/b^3 - (((16014689*I)/5839257600)*d^11*K0^2*M^5*
        Sqrt[Pi/33393355]*u^9)/b^3 - (((11428337*I)/40874803200)*d^15*K0^2*
        M^5*Sqrt[Pi/33393355]*u^9)/b^3 + (((13268257*I)/20437401600)*d*K1^2*
        M^5*Sqrt[Pi/33393355]*u^9)/b^3 - (((15802921*I)/2043740160)*d^5*K1^2*
        M^5*Sqrt[Pi/33393355]*u^9)/b^3 - (((9085547*I)/3715891200)*d^7*K1^2*
        M^5*Sqrt[Pi/33393355]*u^9)/b^3 - (((40989677*I)/40874803200)*d^11*
        K1^2*M^5*Sqrt[Pi/33393355]*u^9)/b^3 - 
      (((7218509*I)/2554675200)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*u^9)/b^3 - 
      (((38443*I)/928972800)*d*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^9)/b^3 + 
      (((2087*I)/15482880)*d^9*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^9)/b^3 - 
      (((2827589*I)/20437401600)*d^13*K0^2*M^5*Sqrt[(17*Pi)/1964315]*u^9)/
       b^3 + (((6146597*I)/40874803200)*d^3*K1^2*M^5*Sqrt[(17*Pi)/1964315]*
        u^9)/b^3 + (((529243*I)/1238630400)*d^7*K0^2*M^5*
        Sqrt[(19*Pi)/1757545]*u^9)/b^3 - (((195427*I)/13624934400)*d^15*K1^2*
        M^5*Sqrt[(23*Pi)/1451885]*u^9)/b^3 + 
      (((29003*I)/1857945600)*d^9*K1^2*M^5*Sqrt[(713*Pi)/46835]*u^9)/b^3 - 
      (((2614637*I)/530841600)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[33393355]*b^3) + (187392176063*d*K0*K1*M^5*u^9)/
       (136385593344000*b^3*Sqrt[33393355*Pi]) - 
      (7968072743237*d^5*K0*K1*M^5*u^9)/(3682411020288000*b^3*
        Sqrt[33393355*Pi]) - (954280516837*d^7*K0*K1*M^5*u^9)/
       (167382319104000*b^3*Sqrt[33393355*Pi]) - 
      (26209572517*d^9*K0*K1*M^5*u^9)/(3678732288000*b^3*Sqrt[33393355*Pi]) + 
      (665703077*d^11*K0*K1*M^5*u^9)/(292626432000*b^3*Sqrt[33393355*Pi]) + 
      (15646483*d^13*K0*K1*M^5*u^9)/(3468165120*b^3*Sqrt[33393355*Pi]) - 
      (80406591623*d^5*K0^2*M^5*Sqrt[19/(1757545*Pi)]*u^10)/
       (230150688768000*b^3) + (40739*d^15*K1^2*M^5*Sqrt[19/(1757545*Pi)]*
        u^10)/(7962624000*b^3) + (15961*d^13*K0^2*M^5*Sqrt[29/(1151495*Pi)]*
        u^10)/(1083801600*b^3) - (((1611131*I)/3065610240)*d^5*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^10)/b^3 + (((2855003*I)/1393459200)*d^9*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^10)/b^3 - (((3232303*I)/5109350400)*d^11*K0*K1*
        M^5*Sqrt[Pi/33393355]*u^10)/b^3 - (((59881*I)/68124672)*d^13*K0*K1*
        M^5*Sqrt[Pi/33393355]*u^10)/b^3 - (((57769*I)/613122048)*d^15*K0*K1*
        M^5*Sqrt[Pi/33393355]*u^10)/b^3 - (((113467*I)/3065610240)*d^3*K0*K1*
        M^5*Sqrt[(17*Pi)/1964315]*u^10)/b^3 + 
      (((63109*I)/1393459200)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/1757545]*u^10)/b^3 - 
      (((2203*I)/340623360)*d*K0*K1*M^5*Sqrt[(23*Pi)/1451885]*u^10)/b^3 + 
      (8143559273441*d^3*K0^2*M^5*u^10)/(1841205510144000*Sqrt[33393355]*b^3*
        Sqrt[Pi]) - (7520159031919*d^3*K1^2*M^5*u^10)/
       (1841205510144000*Sqrt[33393355]*b^3*Sqrt[Pi]) + 
      (533572399363*d*K0^2*M^5*u^10)/(460301377536000*b^3*
        Sqrt[33393355*Pi]) - (32892942457*d^7*K0^2*M^5*u^10)/
       (11158821273600*b^3*Sqrt[33393355*Pi]) + 
      (9366066247*d^9*K0^2*M^5*u^10)/(3218890752000*b^3*Sqrt[33393355*Pi]) + 
      (98013749*d^11*K0^2*M^5*u^10)/(167215104000*b^3*Sqrt[33393355*Pi]) + 
      (2851*d^15*K0^2*M^5*u^10)/(35389440*b^3*Sqrt[33393355*Pi]) - 
      (6795695227543*d*K1^2*M^5*u^10)/(5523616530432000*b^3*
        Sqrt[33393355*Pi]) + (14754544200113*d^5*K1^2*M^5*u^10)/
       (1841205510144000*b^3*Sqrt[33393355*Pi]) + 
      (1134551943989*d^7*K1^2*M^5*u^10)/(502146957312000*b^3*
        Sqrt[33393355*Pi]) - (69006042173*d^9*K1^2*M^5*u^10)/
       (12875563008000*b^3*Sqrt[33393355*Pi]) - (82931179*d^11*K1^2*M^5*u^10)/
       (390168576000*b^3*Sqrt[33393355*Pi]) + (9597037*d^13*K1^2*M^5*u^10)/
       (18579456000*b^3*Sqrt[33393355*Pi]) - 
      (((27043*I)/227082240)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 + 
      (((16815641*I)/30656102400)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((287*I)/6220800)*d^7*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((73081*I)/2786918400)*d^9*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((13063*I)/227082240)*d^13*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((8447*I)/1532805120)*d^15*K0^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 + 
      (((11253941*I)/91968307200)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((813641*I)/1135411200)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 + 
      (((49639*I)/261273600)*d^7*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 + 
      (((568357*I)/1672151040)*d^9*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((5919311*I)/91968307200)*d^13*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((15517*I)/2554675200)*d^15*K1^2*M^5*Sqrt[Pi/33393355]*u^11)/b^3 - 
      (((11831*I)/5109350400)*d^11*K0^2*M^5*Sqrt[(19*Pi)/1757545]*u^11)/b^3 - 
      (((101183*I)/45984153600)*d^11*K1^2*M^5*Sqrt[(23*Pi)/1451885]*u^11)/
       b^3 - (((766543*I)/3065610240)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[33393355]*b^3) + (((2841793*I)/15328051200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[33393355]*b^3) + (3696585779*d*K0*K1*M^5*u^11)/
       (22094466121728*b^3*Sqrt[33393355*Pi]) + 
      (19416925883*d^3*K0*K1*M^5*u^11)/(153433792512000*b^3*
        Sqrt[33393355*Pi]) - (37571558201*d^5*K0*K1*M^5*u^11)/
       (102289195008000*b^3*Sqrt[33393355*Pi]) + 
      (272690633*d^7*K0*K1*M^5*u^11)/(1793381990400*b^3*Sqrt[33393355*Pi]) - 
      (408677167*d^9*K0*K1*M^5*u^11)/(1287556300800*b^3*Sqrt[33393355*Pi]) + 
      (12383789*d^11*K0*K1*M^5*u^11)/(292626432000*b^3*Sqrt[33393355*Pi]) + 
      (10758557*d^13*K0*K1*M^5*u^11)/(65028096000*b^3*Sqrt[33393355*Pi]) + 
      (7723*d^15*K0*K1*M^5*u^11)/(248832000*b^3*Sqrt[33393355*Pi]) - 
      (2006708317*d*K0^2*M^5*Sqrt[17/(1964315*Pi)]*u^12)/
       (849787158528000*b^3) + (94372387091*d^7*K0^2*M^5*
        Sqrt[17/(1964315*Pi)]*u^12)/(1004293914624000*b^3) + 
      (2089881107*d^9*K0^2*M^5*Sqrt[17/(1964315*Pi)]*u^12)/
       (12875563008000*b^3) - (1720540843331*d^3*K1^2*M^5*
        Sqrt[17/(1964315*Pi)]*u^12)/(11047233060864000*b^3) + 
      (5414480633*d^7*K1^2*M^5*Sqrt[17/(1964315*Pi)]*u^12)/
       (4347592704000*b^3) - (21921732787*d^5*K0^2*M^5*Sqrt[23/(1451885*Pi)]*
        u^12)/(920602755072000*b^3) - (4685574914857*d^5*K1^2*M^5*
        Sqrt[23/(1451885*Pi)]*u^12)/(3682411020288000*b^3) + 
      (10681*d^11*K1^2*M^5*Sqrt[31/(1077205*Pi)]*u^12)/(292626432000*b^3) - 
      (((280681*I)/22992076800)*d*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 + 
      (((2183*I)/958003200)*d^3*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 + 
      (((43*I)/41803776)*d^7*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 + 
      (((75731*I)/2090188800)*d^9*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 - 
      (((10289*I)/821145600)*d^11*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 - 
      (((1391*I)/1277337600)*d^15*K0*K1*M^5*Sqrt[Pi/33393355]*u^12)/b^3 - 
      (((2273*I)/3284582400)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/1757545]*u^12)/b^3 - 
      (((149*I)/7664025600)*d^5*K0*K1*M^5*Sqrt[(29*Pi)/1151495]*u^12)/b^3 + 
      (13272852871*d^3*K0^2*M^5*u^12)/(153433792512000*Sqrt[33393355]*b^3*
        Sqrt[Pi]) + (199045078933*d^3*K1^2*M^5*u^12)/
       (77253378048000*Sqrt[33393355]*b^3*Sqrt[Pi]) + 
      (16023547*d*K0^2*M^5*u^12)/(81749606400*b^3*Sqrt[33393355*Pi]) - 
      (16805847523*d^7*K0^2*M^5*u^12)/(12398690304000*b^3*
        Sqrt[33393355*Pi]) - (453215117*d^9*K0^2*M^5*u^12)/
       (167215104000*b^3*Sqrt[33393355*Pi]) + (295601*d^11*K0^2*M^5*u^12)/
       (292626432000*b^3*Sqrt[33393355*Pi]) + (739273*d^13*K0^2*M^5*u^12)/
       (65028096000*b^3*Sqrt[33393355*Pi]) + (487*d^15*K0^2*M^5*u^12)/
       (248832000*b^3*Sqrt[33393355*Pi]) - (148378349597*d*K1^2*M^5*u^12)/
       (920602755072000*b^3*Sqrt[33393355*Pi]) + 
      (3622511532907*d^5*K1^2*M^5*u^12)/(121398165504000*b^3*
        Sqrt[33393355*Pi]) - (21521133845839*d^7*K1^2*M^5*u^12)/
       (1004293914624000*b^3*Sqrt[33393355*Pi]) - 
      (647665069*d^9*K1^2*M^5*u^12)/(6437781504000*b^3*Sqrt[33393355*Pi]) + 
      (827959*d^13*K1^2*M^5*u^12)/(65028096000*b^3*Sqrt[33393355*Pi]) + 
      (67*d^15*K1^2*M^5*u^12)/(31104000*b^3*Sqrt[33393355*Pi]) + 
      (8810047*d^7*K0*K1*M^5*Sqrt[23/(1451885*Pi)]*u^13)/
       (31384184832000*b^3) - (2208247*d^11*K0*K1*M^5*Sqrt[23/(1451885*Pi)]*
        u^13)/(43893964800*b^3) - (((47*I)/4105728)*d*K0^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 + (((21899*I)/1277337600)*d^5*K0^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 - (((29017*I)/2090188800)*d^7*K0^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 + (((767*I)/522547200)*d^9*K0^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 - (((811*I)/1642291200)*d^13*K0^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 - (((271*I)/7664025600)*d^15*K0^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 + (((134369*I)/11496038400)*d*K1^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 - (((1523*I)/82114560)*d^5*K1^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 + (((3617*I)/232243200)*d^7*K1^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 + (((533*I)/348364800)*d^9*K1^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 - (((47*I)/91238400)*d^13*K1^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 - (((281*I)/7664025600)*d^15*K1^2*M^5*
        Sqrt[Pi/33393355]*u^13)/b^3 - (((13*I)/364953600)*d^11*K1^2*M^5*
        Sqrt[(19*Pi)/1757545]*u^13)/b^3 - (((91*I)/3284582400)*d^11*K0^2*M^5*
        Sqrt[(23*Pi)/1451885]*u^13)/b^3 + (((2417*I)/306561024)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[33393355]*b^3) - 
      (((207311*I)/22992076800)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[33393355]*b^3) + (22760738159*d*K0*K1*M^5*u^13)/
       (2071356198912000*b^3*Sqrt[33393355*Pi]) - 
      (1839273229*d^3*K0*K1*M^5*u^13)/(129459762432000*b^3*
        Sqrt[33393355*Pi]) - (168429397*d^5*K0*K1*M^5*u^13)/
       (295908028416000*b^3*Sqrt[33393355*Pi]) - 
      (28521331*d^9*K0*K1*M^5*u^13)/(4828336128000*b^3*Sqrt[33393355*Pi]) + 
      (806333*d^11*K0*K1*M^5*u^13)/(696729600*b^3*Sqrt[33393355*Pi]) + 
      (128909*d^13*K0*K1*M^5*u^13)/(48771072000*b^3*Sqrt[33393355*Pi]) + 
      (191*d^15*K0*K1*M^5*u^13)/(497664000*b^3*Sqrt[33393355*Pi]) - 
      (2739677*d*K1^2*M^5*Sqrt[17/(1964315*Pi)]*u^14)/(4279661568000*b^3) + 
      (73417247*d^3*K1^2*M^5*Sqrt[19/(1757545*Pi)]*u^14)/
       (94152554496000*b^3) - (332859173*d^5*K0^2*M^5*Sqrt[31/(1077205*Pi)]*
        u^14)/(62768369664000*b^3) - (((49*I)/91238400)*d*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 - (((3527*I)/5748019200)*d^5*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 + (((13*I)/104509440)*d^7*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 + (((13*I)/104509440)*d^9*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 - (((13*I)/164229120)*d^11*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 - (((7*I)/164229120)*d^13*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 - ((I/383201280)*d^15*K0*K1*M^5*
        Sqrt[Pi/33393355]*u^14)/b^3 + (((347*I)/5748019200)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/1964315]*u^14)/b^3 - (3008134589*d^3*K0^2*M^5*u^14)/
       (207135619891200*Sqrt[33393355]*b^3*Sqrt[Pi]) + 
      (5569841467*d*K0^2*M^5*u^14)/(517839049728000*b^3*Sqrt[33393355*Pi]) + 
      (66824636591*d^5*K0^2*M^5*u^14)/(414271239782400*b^3*
        Sqrt[33393355*Pi]) + (2691061*d^7*K0^2*M^5*u^14)/
       (387459072000*b^3*Sqrt[33393355*Pi]) - (52729*d^9*K0^2*M^5*u^14)/
       (241416806400*b^3*Sqrt[33393355*Pi]) + (271*d^11*K0^2*M^5*u^14)/
       (8778792960*b^3*Sqrt[33393355*Pi]) + (103*d^13*K0^2*M^5*u^14)/
       (1219276800*b^3*Sqrt[33393355*Pi]) + (d^15*K0^2*M^5*u^14)/
       (99532800*b^3*Sqrt[33393355*Pi]) + (37119451*d^5*K1^2*M^5*u^14)/
       (11769069312000*b^3*Sqrt[33393355*Pi]) - (73165097*d^7*K1^2*M^5*u^14)/
       (10461394944000*b^3*Sqrt[33393355*Pi]) - (52729*d^9*K1^2*M^5*u^14)/
       (241416806400*b^3*Sqrt[33393355*Pi]) + (271*d^11*K1^2*M^5*u^14)/
       (8778792960*b^3*Sqrt[33393355*Pi]) + (103*d^13*K1^2*M^5*u^14)/
       (1219276800*b^3*Sqrt[33393355*Pi]) + (d^15*K1^2*M^5*u^14)/
       (99532800*b^3*Sqrt[33393355*Pi]) + 
      (7583*d*K0*K1*M^5*Sqrt[17/(1964315*Pi)]*u^15)/(505702197000*b^3) - 
      (7583*d^3*K0*K1*M^5*Sqrt[17/(1964315*Pi)]*u^15)/(252851098500*b^3) + 
      (7583*d^5*K0*K1*M^5*Sqrt[17/(1964315*Pi)]*u^15)/(505702197000*b^3) - 
      ((I/1871100)*d*K0^2*M^5*Sqrt[Pi/33393355]*u^15)/b^3 - 
      ((I/1871100)*d^5*K0^2*M^5*Sqrt[Pi/33393355]*u^15)/b^3 + 
      ((I/1871100)*d*K1^2*M^5*Sqrt[Pi/33393355]*u^15)/b^3 + 
      ((I/1871100)*d^5*K1^2*M^5*Sqrt[Pi/33393355]*u^15)/b^3 + 
      ((I/935550)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[33393355]*b^3) - 
      ((I/935550)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[33393355]*b^3) + 
      (7583*d*K0^2*M^5*Sqrt[17/(1964315*Pi)]*u^16)/(505702197000*b^3) - 
      (7583*d^3*K0^2*M^5*Sqrt[17/(1964315*Pi)]*u^16)/(252851098500*b^3) + 
      (7583*d^5*K0^2*M^5*Sqrt[17/(1964315*Pi)]*u^16)/(505702197000*b^3) - 
      (7583*d*K1^2*M^5*Sqrt[17/(1964315*Pi)]*u^16)/(505702197000*b^3) + 
      (7583*d^3*K1^2*M^5*Sqrt[17/(1964315*Pi)]*u^16)/(252851098500*b^3) - 
      (7583*d^5*K1^2*M^5*Sqrt[17/(1964315*Pi)]*u^16)/(505702197000*b^3))/Pi}, 
   9, 13, 1]}, 3, 5, 1]


==> anc/spectrum_15_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((10067*I)/207634432)*d^15*K0^2*M^4*Sqrt[3/(239785*Pi)]*
        u^2)/b^2 - (((5599*I)/38931456)*d^7*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^2)/
       b^2 - (((143*I)/423168)*d^9*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^2)/b^2 + 
      (((18733*I)/194657280)*d^11*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^2)/b^2 + 
      (((12727*I)/97328640)*d^13*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^2)/b^2 + 
      (((77*I)/207634432)*d*K0^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 + 
      (((4543*I)/622903296)*d^3*K0^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 + 
      (((4081*I)/207634432)*d^5*K0^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 + 
      (((11*I)/24332160)*d*K1^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 + 
      (((583*I)/64885760)*d^3*K1^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 + 
      (((803*I)/32442880)*d^5*K1^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 + 
      (((143*I)/64885760)*d^15*K1^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 + 
      (((1001*I)/207634432)*d^13*K0^2*M^4*Sqrt[273/(2635*Pi)]*u^2)/b^2 - 
      (((715*I)/207634432)*d^7*K0^2*M^4*Sqrt[455/(1581*Pi)]*u^2)/b^2 - 
      (((1573*I)/207634432)*d^9*K0^2*M^4*Sqrt[455/(1581*Pi)]*u^2)/b^2 + 
      (((143*I)/207634432)*d^11*K0^2*M^4*Sqrt[1547/(465*Pi)]*u^2)/b^2 + 
      (((61*I)/77862912)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[719355*Pi]) - 
      (((79524379*I)/112122593280)*d^7*K0*K1*M^4*Sqrt[13/(55335*Pi)]*u^3)/
       b^2 - (((36077173*I)/22424518656)*d^9*K0*K1*M^4*Sqrt[13/(55335*Pi)]*
        u^3)/b^2 + (((5973059*I)/12458065920)*d^11*K0*K1*M^4*
        Sqrt[13/(55335*Pi)]*u^3)/b^2 + (((23095169*I)/37374197760)*d^13*K0*K1*
        M^4*Sqrt[13/(55335*Pi)]*u^3)/b^2 + (((246923*I)/112122593280)*d*K0*K1*
        M^4*Sqrt[91/(7905*Pi)]*u^3)/b^2 + (((976307*I)/22424518656)*d^3*K0*K1*
        M^4*Sqrt[91/(7905*Pi)]*u^3)/b^2 + (((13295167*I)/112122593280)*d^5*K0*
        K1*M^4*Sqrt[91/(7905*Pi)]*u^3)/b^2 + 
      (((1128833*I)/112122593280)*d^15*K0*K1*M^4*Sqrt[91/(7905*Pi)]*u^3)/
       b^2 + (((244633*I)/44849037312)*d*K0^2*M^4*Sqrt[13/(55335*Pi)]*u^4)/
       b^2 - (((56192851*I)/224245186560)*d^7*K0^2*M^4*Sqrt[13/(55335*Pi)]*
        u^4)/b^2 + (((4228459*I)/24916131840)*d^11*K0^2*M^4*
        Sqrt[13/(55335*Pi)]*u^4)/b^2 + (((16667297*I)/74748395520)*d^13*K0^2*
        M^4*Sqrt[13/(55335*Pi)]*u^4)/b^2 + (((5738879*I)/224245186560)*d^15*
        K0^2*M^4*Sqrt[13/(55335*Pi)]*u^4)/b^2 - 
      (((7643725727*I)/11772872294400)*d^7*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^4)/
       b^2 - (((1458320149*I)/941829783552)*d^9*K1^2*M^4*Sqrt[13/(55335*Pi)]*
        u^4)/b^2 + (((1283167219*I)/2943218073600)*d^11*K1^2*M^4*
        Sqrt[13/(55335*Pi)]*u^4)/b^2 + (((2017177871*I)/3363677798400)*d^13*
        K1^2*M^4*Sqrt[13/(55335*Pi)]*u^4)/b^2 + 
      (((2641591*I)/37374197760)*d^15*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^4)/b^2 + 
      (((1305338339*I)/4709148917760)*d^5*K1^2*M^4*Sqrt[31/(23205*Pi)]*u^4)/
       b^2 - (((54475405*I)/627886522368)*d^9*K0^2*M^4*Sqrt[85/(8463*Pi)]*
        u^4)/b^2 + (((3474151*I)/224245186560)*d^3*K0^2*M^4*
        Sqrt[91/(7905*Pi)]*u^4)/b^2 + (((1908851*I)/44849037312)*d^5*K0^2*M^4*
        Sqrt[91/(7905*Pi)]*u^4)/b^2 - (((499955249*I)/3139432611840)*d^9*K0^2*
        M^4*u^4)/(b^2*Sqrt[719355*Pi]) + (((625362247*I)/3363677798400)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[719355*Pi]) + 
      (((1040167043*I)/280306483200)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[719355*Pi]) + (((19982350057*I)/11772872294400)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[719355*Pi]) + (((400891*I)/17703567360)*d*K0*K1*M^4*
        Sqrt[7/(102765*Pi)]*u^5)/b^2 - (((12929998411*I)/23545744588800)*d^7*
        K0*K1*M^4*Sqrt[13/(55335*Pi)]*u^5)/b^2 - 
      (((15786906311*I)/11772872294400)*d^9*K0*K1*M^4*Sqrt[13/(55335*Pi)]*
        u^5)/b^2 + (((15050719*I)/40949121024)*d^11*K0*K1*M^4*
        Sqrt[13/(55335*Pi)]*u^5)/b^2 + (((711909427*I)/224245186560)*d^3*K0*
        K1*M^4*u^5)/(b^2*Sqrt[719355*Pi]) + 
      (((2486909539*I)/280306483200)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[719355*Pi]) + (((284998837*I)/42045972480)*d^13*K0*K1*M^4*
        u^5)/(b^2*Sqrt[719355*Pi]) + (((111478853*I)/137694412800)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[719355*Pi]) + (((744556883*I)/8969807462400)*d^3*
        K0^2*M^4*Sqrt[7/(102765*Pi)]*u^6)/b^2 + 
      (((2635399301*I)/26161938432000)*d^11*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^6)/
       b^2 + (((4143469649*I)/78485815296000)*d^3*K1^2*M^4*
        Sqrt[17/(42315*Pi)]*u^6)/b^2 + (((6291874801*I)/125577304473600)*d^5*
        K0^2*M^4*Sqrt[31/(23205*Pi)]*u^6)/b^2 + 
      (((286518041*I)/26909422387200)*d^13*K0^2*M^4*Sqrt[119/(6045*Pi)]*u^6)/
       b^2 + (((776129741*I)/26909422387200)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[719355*Pi]) + (((11023164083*I)/125577304473600)*d^5*K0^2*
        M^4*u^6)/(b^2*Sqrt[719355*Pi]) - (((34635527729*I)/26909422387200)*
        d^7*K0^2*M^4*u^6)/(b^2*Sqrt[719355*Pi]) - 
      (((610592875079*I)/188365956710400)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[719355*Pi]) + (((161319861763*I)/188365956710400)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[719355*Pi]) + (((9687494969*I)/62788652236800)*
        d^15*K0^2*M^4*u^6)/(b^2*Sqrt[719355*Pi]) + 
      (((10609842683*I)/235457445888000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[719355*Pi]) + (((196097026301*I)/78485815296000)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[719355*Pi]) - (((94096238797*I)/47091489177600)*
        d^7*K1^2*M^4*u^6)/(b^2*Sqrt[719355*Pi]) - 
      (((2204308139*I)/448490373120)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[719355*Pi]) + (((7954397413*I)/4130832384000)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[719355*Pi]) + (((18594240839*I)/78485815296000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[719355*Pi]) + 
      (((258103019*I)/2325505638400)*d^5*K0*K1*M^4*Sqrt[13/(55335*Pi)]*u^7)/
       b^2 + (((354190919*I)/39242907648000)*d^15*K0*K1*M^4*
        Sqrt[13/(55335*Pi)]*u^7)/b^2 + (((73531514933*I)/3767319134208000)*
        d^11*K0*K1*M^4*Sqrt[31/(23205*Pi)]*u^7)/b^2 + 
      (((663892967*I)/26161938432000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[719355*Pi]) + (((26579598977*I)/52323876864000)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[719355*Pi]) - (((85392589*I)/4549902336000)*d^5*K0*
        K1*M^4*u^7)/(b^2*Sqrt[719355*Pi]) - 
      (((11724002873*I)/10464775372800)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[719355*Pi]) - (((4559998201*I)/1623844454400)*d^9*K0*K1*M^4*
        u^7)/(b^2*Sqrt[719355*Pi]) + (((51270036581*I)/418591014912000)*d^11*
        K0*K1*M^4*u^7)/(b^2*Sqrt[719355*Pi]) + 
      (((9290231207*I)/8409194496000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[719355*Pi]) + (((671662423*I)/31394326118400)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[719355*Pi]) + (((5459393*I)/1484657786880)*d^3*K0^2*
        M^4*Sqrt[13/(55335*Pi)]*u^8)/b^2 + 
      (((15561803741*I)/3767319134208000)*d^11*K0^2*M^4*Sqrt[17/(42315*Pi)]*
        u^8)/b^2 + (((16677977*I)/16238444544000)*d^15*K0^2*M^4*
        Sqrt[17/(42315*Pi)]*u^8)/b^2 + (((7019099*I)/29432180736000)*d*K1^2*
        M^4*Sqrt[17/(42315*Pi)]*u^8)/b^2 + (((2790655463*I)/2511546089472000)*
        d^15*K1^2*M^4*Sqrt[17/(42315*Pi)]*u^8)/b^2 + 
      (((172377799*I)/470914891776000)*d^3*K1^2*M^4*Sqrt[221/(3255*Pi)]*u^8)/
       b^2 + (((730237877*I)/235457445888000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) + (((12123063313*I)/837182029824000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[719355*Pi]) + (((20611490581*I)/117728722944000)*
        d^5*K0^2*M^4*u^8)/(b^2*Sqrt[719355*Pi]) - 
      (((226276753*I)/1652332953600)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) - (((1083053353*I)/3139432611840)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[719355*Pi]) + (((389983201*I)/22031106048000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[719355*Pi]) + 
      (((8010348001*I)/58864361472000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) + (((53280191389*I)/235457445888000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[719355*Pi]) - (((669500071*I)/3767319134208)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[719355*Pi]) - 
      (((10496814989*I)/23545744588800)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) + (((53469324917*I)/470914891776000)*d^11*K1^2*
        M^4*u^8)/(b^2*Sqrt[719355*Pi]) + (((62129719*I)/353009664000)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[719355*Pi]) + 
      (((1381449919*I)/358792298496000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) + (((1179809*I)/50118656000)*d^13*K0*K1*M^4*
        Sqrt[3/(239785*Pi)]*u^9)/b^2 - (((21387167*I)/5045516697600)*d^7*K0*
        K1*M^4*Sqrt[17/(42315*Pi)]*u^9)/b^2 + 
      (((1944937499*I)/2260391480524800)*d^3*K0*K1*M^4*Sqrt[31/(23205*Pi)]*
        u^9)/b^2 + (((1790513*I)/1090080768000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[719355*Pi]) + (((7741797743*I)/1255773044736000)*d^3*K0*K1*
        M^4*u^9)/(b^2*Sqrt[719355*Pi]) + (((8127815513*I)/88296542208000)*d^5*
        K0*K1*M^4*u^9)/(b^2*Sqrt[719355*Pi]) - 
      (((3199532953*I)/17659308441600)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[719355*Pi]) + (((2691616033*I)/58864361472000)*d^11*K0*K1*
        M^4*u^9)/(b^2*Sqrt[719355*Pi]) + (((7265203*I)/7848581529600)*d^13*K0*
        K1*M^4*u^9)/(b^2*Sqrt[719355*Pi]) + 
      (((238061107*I)/25227583488000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[719355*Pi]) + (((39513431*I)/176593084416000)*d^3*K0^2*M^4*
        Sqrt[13/(55335*Pi)]*u^10)/b^2 + (((266843537*I)/470914891776000)*d^5*
        K0^2*M^4*Sqrt[13/(55335*Pi)]*u^10)/b^2 + 
      (((2998991*I)/353186168832000)*d*K0^2*M^4*Sqrt[17/(42315*Pi)]*u^10)/
       b^2 - (((157959649*I)/188365956710400)*d^9*K1^2*M^4*
        Sqrt[17/(42315*Pi)]*u^10)/b^2 + (((149573573*I)/529779253248000)*d^11*
        K1^2*M^4*Sqrt[17/(42315*Pi)]*u^10)/b^2 + 
      (((48071*I)/35318616883200)*d*K0^2*M^4*u^10)/(b^2*Sqrt[719355*Pi]) + 
      (((7600981*I)/9743066726400)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[719355*Pi]) - 
      (((28139389*I)/4414827110400)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) - (((6470663*I)/403641335808)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) + (((237183173*I)/58864361472000)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[719355*Pi]) + (((13059979*I)/2065416192000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[719355*Pi]) + (((75138247*I)/88296542208000)*d^15*
        K0^2*M^4*u^10)/(b^2*Sqrt[719355*Pi]) + 
      (((184004383*I)/1059558506496000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) + (((612377219*I)/176593084416000)*d^3*K1^2*M^4*
        u^10)/(b^2*Sqrt[719355*Pi]) + (((163253411*I)/16818388992000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[719355*Pi]) - 
      (((14373683*I)/1892068761600)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) - (((8212195807*I)/1695293610393600)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[719355*Pi]) + (((7980153371*I)/1059558506496000)*
        d^13*K1^2*M^4*u^10)/(b^2*Sqrt[719355*Pi]) + 
      (((29941357*I)/29432180736000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) + (((19681259*I)/88296542208000)*d^5*K0*K1*M^4*
        Sqrt[13/(55335*Pi)]*u^11)/b^2 + (((349331*I)/14716090368000)*d^15*K0*
        K1*M^4*Sqrt[13/(55335*Pi)]*u^11)/b^2 + 
      (((13754791*I)/264889626624000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[719355*Pi]) + (((7637293*I)/7358045184000)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[719355*Pi]) - (((12026957*I)/5297792532480)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[719355*Pi]) - (((15899201*I)/2788311859200)*d^9*
        K0*K1*M^4*u^11)/(b^2*Sqrt[719355*Pi]) + 
      (((47389663*I)/33111203328000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[719355*Pi]) + (((594644747*I)/264889626624000)*d^13*K0*K1*
        M^4*u^11)/(b^2*Sqrt[719355*Pi]) - (((482381*I)/17659308441600)*d^9*
        K1^2*M^4*Sqrt[13/(55335*Pi)]*u^12)/b^2 + 
      (((699931*I)/88296542208000)*d^11*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^12)/
       b^2 + (((797*I)/676601856000)*d^15*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^12)/
       b^2 + (((440747*I)/132444813312000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[719355*Pi]) + (((93853*I)/1401532416000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[719355*Pi]) + (((4114547*I)/22074135552000)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[719355*Pi]) - (((7770041*I)/52977925324800)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[719355*Pi]) - (((9696241*I)/26488962662400)*d^9*
        K0^2*M^4*u^12)/(b^2*Sqrt[719355*Pi]) + 
      (((24324431*I)/264889626624000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[719355*Pi]) + (((2385413*I)/16555601664000)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[719355*Pi]) + (((253681*I)/12613791744000)*d^15*K0^2*
        M^4*u^12)/(b^2*Sqrt[719355*Pi]) + (((61871*I)/16555601664000)*d*K1^2*
        M^4*u^12)/(b^2*Sqrt[719355*Pi]) + (((1048657*I)/13941559296000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[719355*Pi]) + 
      (((27758243*I)/132444813312000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[719355*Pi]) - (((8750111*I)/52977925324800)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[719355*Pi]) - (((328361*I)/5886436147200)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[719355*Pi]) + (((7145057*I)/44148271104000)*d^13*
        K1^2*M^4*u^12)/(b^2*Sqrt[719355*Pi]) + 
      (((258161*I)/35318616883200)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[719355*Pi]) + (((433*I)/630689587200)*d^15*K0*K1*M^4*
        Sqrt[7/(102765*Pi)]*u^13)/b^2 + (((1331*I)/1892068761600)*d^3*K0*K1*
        M^4*Sqrt[13/(55335*Pi)]*u^13)/b^2 + 
      (((26483*I)/13244481331200)*d^13*K0*K1*M^4*Sqrt[17/(42315*Pi)]*u^13)/
       b^2 + (((557*I)/22074135552000)*d*K0*K1*M^4*Sqrt[31/(23205*Pi)]*u^13)/
       b^2 - (((1243*I)/456706252800)*d^9*K0*K1*M^4*Sqrt[31/(23205*Pi)]*u^13)/
       b^2 + (((2453*I)/367902259200)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[719355*Pi]) + (((419467*I)/9460343808000)*d^5*K0*K1*M^4*
        u^13)/(b^2*Sqrt[719355*Pi]) - (((2340371*I)/66222406656000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[719355*Pi]) - ((I/656968320)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[719355*Pi]) + (((1423931*I)/66222406656000)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[719355*Pi]) + ((I/11037067776)*d^11*K0^2*M^4*
        Sqrt[5/(143871*Pi)]*u^14)/b^2 + ((I/11037067776)*d^11*K1^2*M^4*
        Sqrt[5/(143871*Pi)]*u^14)/b^2 + ((I/30046464000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((10687*I)/16555601664000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((71*I)/37884672000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) - (((25237*I)/16555601664000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) - (((3877*I)/1103706777600)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((37*I)/87595776000)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((409*I)/290449152000)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((41*I)/204390144000)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((587*I)/16555601664000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((11227*I)/16555601664000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((32791*I)/16555601664000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) - (((26713*I)/16555601664000)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) - (((583*I)/157672396800)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((41*I)/87595776000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((8191*I)/5518533888000)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((389*I)/1839511296000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + ((I/32848416000)*d^5*K0*K1*M^4*
        Sqrt[7/(102765*Pi)]*u^15)/b^2 - ((I/45987782400)*d^9*K0*K1*M^4*
        Sqrt[17/(42315*Pi)]*u^15)/b^2 + ((I/229938912000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[719355*Pi]) + ((I/15329260800)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[719355*Pi]) - (((41*I)/229938912000)*d^7*K0*K1*M^4*u^15)/
       (b^2*Sqrt[719355*Pi]) + ((I/10949472000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[719355*Pi]) + ((I/6569683200)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[719355*Pi]) + ((I/45987782400)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[719355*Pi]))/Pi, 0, 
    ((((-2349479*I)/2919859200)*d^13*K1^2*M^4*Sqrt[7/(102765*Pi)]*u^2)/b^2 + 
      (((355529*I)/467177472)*d^9*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^2)/b^2 + 
      (((120809*I)/291985920)*d^11*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^2)/b^2 - 
      (((28003*I)/194657280)*d^15*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^2)/b^2 + 
      (((16019639*I)/32702423040)*d^7*K0^2*M^4*Sqrt[17/(42315*Pi)]*u^2)/b^2 - 
      (((7459*I)/64885760)*d^7*K1^2*M^4*Sqrt[39/(18445*Pi)]*u^2)/b^2 - 
      (((256529*I)/1868709888)*d^5*K0^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 - 
      (((117221*I)/1868709888)*d^11*K0^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 - 
      (((23737*I)/1868709888)*d^15*K0^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 + 
      (((1897*I)/3737419776)*d^17*K0^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 + 
      (((413*I)/1557258240)*d*K1^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 - 
      ((I/1622144)*d^3*K1^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 - 
      (((7253*I)/194657280)*d^5*K1^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 - 
      (((967*I)/1557258240)*d^17*K1^2*M^4*Sqrt[91/(7905*Pi)]*u^2)/b^2 - 
      (((889*I)/98353152)*d^3*K0^2*M^4*Sqrt[455/(1581*Pi)]*u^2)/b^2 + 
      (((52741*I)/934354944)*d^9*K0^2*M^4*Sqrt[455/(1581*Pi)]*u^2)/b^2 - 
      (((42683*I)/1868709888)*d^13*K0^2*M^4*Sqrt[455/(1581*Pi)]*u^2)/b^2 - 
      (((259*I)/3737419776)*d*K0^2*M^4*Sqrt[2821/(255*Pi)]*u^2)/b^2 + 
      (((2893*I)/21801615360)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[719355*Pi]) + 
      (((19457*I)/100684800)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[719355*Pi]) + 
      (((5788477*I)/255175557120)*d^17*K0*K1*M^4*Sqrt[7/(102765*Pi)]*u^3)/
       b^2 + (((1161764987*I)/112122593280)*d^9*K0*K1*M^4*Sqrt[13/(55335*Pi)]*
        u^3)/b^2 - (((492572789*I)/308337131520)*d^11*K0*K1*M^4*
        Sqrt[13/(55335*Pi)]*u^3)/b^2 + (((5633107*I)/462505697280)*d^7*K0*K1*
        M^4*Sqrt[2821/(255*Pi)]*u^3)/b^2 - (((2232204407*I)/2466697052160)*d*
        K0*K1*M^4*u^3)/(b^2*Sqrt[719355*Pi]) - 
      (((18239068819*I)/925011394560)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[719355*Pi]) - (((59003034787*I)/925011394560)*d^5*K0*K1*M^4*
        u^3)/(b^2*Sqrt[719355*Pi]) - (((2602457989*I)/46250569728)*d^13*K0*K1*
        M^4*u^3)/(b^2*Sqrt[719355*Pi]) - (((898686043*I)/115626424320)*d^15*
        K0*K1*M^4*u^3)/(b^2*Sqrt[719355*Pi]) - 
      (((2247194303*I)/740009115648)*d^13*K0^2*M^4*Sqrt[7/(102765*Pi)]*u^4)/
       b^2 - (((14920086077*I)/25900319047680)*d^3*K0^2*M^4*
        Sqrt[13/(55335*Pi)]*u^4)/b^2 + (((3829141639*I)/3700045578240)*d^7*
        K0^2*M^4*Sqrt[13/(55335*Pi)]*u^4)/b^2 + 
      (((46417727*I)/11802378240)*d^9*K0^2*M^4*Sqrt[13/(55335*Pi)]*u^4)/b^2 - 
      (((797889223*I)/1233348526080)*d^11*K0^2*M^4*Sqrt[13/(55335*Pi)]*u^4)/
       b^2 + (((3154647428081*I)/282548935065600)*d^9*K1^2*M^4*
        Sqrt[13/(55335*Pi)]*u^4)/b^2 - (((5667982456133*I)/3108038285721600)*
        d^11*K1^2*M^4*Sqrt[13/(55335*Pi)]*u^4)/b^2 - 
      (((1402053684197*I)/345337587302400)*d^5*K1^2*M^4*Sqrt[17/(42315*Pi)]*
        u^4)/b^2 - (((42499448611*I)/88801093877760)*d^15*K1^2*M^4*
        Sqrt[17/(42315*Pi)]*u^4)/b^2 + (((222882971*I)/19304585625600)*d^17*
        K1^2*M^4*Sqrt[17/(42315*Pi)]*u^4)/b^2 - 
      (((1710646799*I)/4933394104320)*d*K0^2*M^4*u^4)/(b^2*Sqrt[719355*Pi]) - 
      (((78103*I)/1421844480)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[719355*Pi]) - 
      (((89808755429*I)/3700045578240)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[719355*Pi]) - (((359968799*I)/127587778560)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[719355*Pi]) + (((1032023651*I)/14800182312960)*d^17*
        K0^2*M^4*u^4)/(b^2*Sqrt[719355*Pi]) - 
      (((1551127521847*I)/1554019142860800)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[719355*Pi]) - (((2032758940291*I)/94182978355200)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[719355*Pi]) + 
      (((23964207139801*I)/621607657144320)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[719355*Pi]) - (((994059211627*I)/16444647014400)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[719355*Pi]) - (((20505693107*I)/310803828572160)*d*
        K0*K1*M^4*Sqrt[13/(55335*Pi)]*u^5)/b^2 + 
      (((2766590100683*I)/282548935065600)*d^9*K0*K1*M^4*Sqrt[13/(55335*Pi)]*
        u^5)/b^2 - (((4776059499311*I)/3108038285721600)*d^11*K0*K1*M^4*
        Sqrt[13/(55335*Pi)]*u^5)/b^2 - (((201831607343*I)/49333941043200)*
        d^13*K0*K1*M^4*Sqrt[13/(55335*Pi)]*u^5)/b^2 - 
      (((351717868949*I)/18836595671040)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[719355*Pi]) - (((905294260217*I)/15014677708800)*d^5*K0*K1*
        M^4*u^5)/(b^2*Sqrt[719355*Pi]) + 
      (((101750126024759*I)/3108038285721600)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[719355*Pi]) - (((22438143756619*I)/3108038285721600)*d^15*K0*
        K1*M^4*u^5)/(b^2*Sqrt[719355*Pi]) + 
      (((5785195627*I)/32716192481280)*d^17*K0*K1*M^4*u^5)/
       (b^2*Sqrt[719355*Pi]) + (((64800376249*I)/77218342502400)*d^7*K0^2*M^4*
        Sqrt[7/(102765*Pi)]*u^6)/b^2 + (((549684376847*I)/403641335808000)*
        d^7*K1^2*M^4*Sqrt[7/(102765*Pi)]*u^6)/b^2 - 
      (((459166326397*I)/592007292518400)*d^13*K0^2*M^4*Sqrt[13/(55335*Pi)]*
        u^6)/b^2 - (((3338982819901*I)/10360127619072000)*d^3*K1^2*M^4*
        Sqrt[17/(42315*Pi)]*u^6)/b^2 - 
      (((142227784366385033*I)/1344739260570204635136)*d^11*K0^2*M^4*
        Sqrt[31/(23205*Pi)]*u^6)/b^2 - (((1945162976381*I)/12432153142886400)*
        d*K0^2*M^4*u^6)/(b^2*Sqrt[719355*Pi]) - 
      (((14300274387379*I)/4144051047628800)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[719355*Pi]) - (((46909783444709*I)/4144051047628800)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[719355*Pi]) + 
      (((5429380275433*I)/226039148052480)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[719355*Pi]) - (((902569404465770413*I)/
         3735386834917235097600)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[719355*Pi]) - 
      (((17368280044723*I)/12432153142886400)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[719355*Pi]) + (((207961979509*I)/6216076571443200)*d^17*K0^2*
        M^4*u^6)/(b^2*Sqrt[719355*Pi]) - 
      (((15892943869001*I)/62160765714432000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[719355*Pi]) - (((25863012569509*I)/1480018231296000)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[719355*Pi]) + 
      (((1487310501991*I)/40364133580800)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[719355*Pi]) - (((172304549334277*I)/31080382857216000)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[719355*Pi]) - 
      (((1982229793253*I)/127902810112000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[719355*Pi]) - (((67710188272361*I)/31080382857216000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[719355*Pi]) + 
      (((280994804119*I)/5650978701312000)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[719355*Pi]) - (((68482043537*I)/476327706624000)*d*K0*K1*M^4*
        u^7)/(b^2*Sqrt[719355*Pi]) - (((9234388655417*I)/2960036462592000)*
        d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[719355*Pi]) - 
      (((208827826067171*I)/20720255238144000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[719355*Pi]) + (((109883322475897*I)/20720255238144000)*d^7*
        K0*K1*M^4*u^7)/(b^2*Sqrt[719355*Pi]) + 
      (((446014777231*I)/20929550745600)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[719355*Pi]) - (((6905943677197*I)/2302250582016000)*d^11*K0*
        K1*M^4*u^7)/(b^2*Sqrt[719355*Pi]) - 
      (((16952219065111*I)/1883659567104000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[719355*Pi]) - (((26942079828149*I)/20720255238144000)*d^15*
        K0*K1*M^4*u^7)/(b^2*Sqrt[719355*Pi]) + 
      (((1159092507011*I)/41440510476288000)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[719355*Pi]) - (((229249955111*I)/17760218775552000)*d^15*
        K0^2*M^4*Sqrt[13/(55335*Pi)]*u^8)/b^2 - 
      (((4864335903719*I)/124321531428864000)*d^3*K1^2*M^4*
        Sqrt[13/(55335*Pi)]*u^8)/b^2 + (((50463838223*I)/322913068646400)*d^9*
        K0^2*M^4*Sqrt[17/(42315*Pi)]*u^8)/b^2 + 
      (((458849817157*I)/2260391480524800)*d^9*K1^2*M^4*Sqrt[17/(42315*Pi)]*
        u^8)/b^2 - (((18504635018978013115723*I)/584961578348039016284160000)*
        d^5*K0^2*M^4*Sqrt[31/(23205*Pi)]*u^8)/b^2 - 
      (((311940611459*I)/17760218775552000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) - (((4365418739041*I)/11301957402624000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[719355*Pi]) - 
      (((162077589551123432784347*I)/584961578348039016284160000)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[719355*Pi]) + 
      (((26910093665891*I)/41440510476288000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) - (((2324196438203*I)/6543238496256000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[719355*Pi]) - 
      (((7359827275771*I)/6543238496256000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) + (((203841790421*I)/62160765714432000)*d^17*
        K0^2*M^4*u^8)/(b^2*Sqrt[719355*Pi]) - 
      (((89441042987*I)/3767319134208000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) - (((203024872675403*I)/124321531428864000)*d^5*
        K1^2*M^4*u^8)/(b^2*Sqrt[719355*Pi]) + 
      (((106115615424961*I)/124321531428864000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) - (((56902737137089*I)/124321531428864000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[719355*Pi]) - 
      (((182019407108713*I)/124321531428864000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) - (((1310149001137*I)/5920072925184000)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[719355*Pi]) + 
      (((162156017*I)/39693975552000)*d^17*K1^2*M^4*u^8)/
       (b^2*Sqrt[719355*Pi]) - (((400718376537942891*I)/
         1976395150749859840000)*d^13*K0*K1*M^4*Sqrt[3/(239785*Pi)]*u^9)/
       b^2 - (((4303600030453*I)/82881020952576000)*d^5*K0*K1*M^4*
        Sqrt[13/(55335*Pi)]*u^9)/b^2 + (((2485721809973*I)/93241148571648000)*
        d^7*K0*K1*M^4*Sqrt[13/(55335*Pi)]*u^9)/b^2 - 
      (((599107593315969119*I)/504277222713826738176000)*d^15*K0*K1*M^4*
        Sqrt[31/(23205*Pi)]*u^9)/b^2 - (((896845677209*I)/93241148571648000)*
        d*K0*K1*M^4*u^9)/(b^2*Sqrt[719355*Pi]) - 
      (((84257023693*I)/403641335808000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[719355*Pi]) - (((3687811*I)/4783897313280)*d^5*K0*K1*M^4*
        u^9)/(b^2*Sqrt[719355*Pi]) + (((345429149323*I)/242184801484800)*d^9*
        K0*K1*M^4*u^9)/(b^2*Sqrt[719355*Pi]) - 
      (((16748825916881*I)/93241148571648000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[719355*Pi]) + 
      (((59201016020846279*I)/22869715315819806720000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[719355*Pi]) - (((9762762864494079709*I)/
         168092407571275579392000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[719355*Pi]) + (((69544345753*I)/46620574285824000)*d^17*K0*
        K1*M^4*u^9)/(b^2*Sqrt[719355*Pi]) - 
      (((3857870579*I)/493339410432000)*d^13*K0^2*M^4*Sqrt[7/(102765*Pi)]*
        u^10)/b^2 - (((374824307977*I)/39960492244992000)*d^13*K1^2*M^4*
        Sqrt[7/(102765*Pi)]*u^10)/b^2 - (((110043000937*I)/93241148571648000)*
        d^11*K0^2*M^4*Sqrt[13/(55335*Pi)]*u^10)/b^2 + 
      (((13239956557*I)/13320164081664000)*d^7*K0^2*M^4*Sqrt[31/(23205*Pi)]*
        u^10)/b^2 + (((60857067334707583*I)/72039603244832391168000)*d^7*K1^2*
        M^4*Sqrt[31/(23205*Pi)]*u^10)/b^2 - 
      (((80343304849*I)/93241148571648000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) - (((584121225901*I)/31080382857216000)*d^3*K0^2*
        M^4*u^10)/(b^2*Sqrt[719355*Pi]) - 
      (((632977166123*I)/10360127619072000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) + (((480578908247*I)/3729645942865920)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[719355*Pi]) - 
      (((833581947113*I)/93241148571648000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) + (((457360633*I)/4238234025984000)*d^17*K0^2*
        M^4*u^10)/(b^2*Sqrt[719355*Pi]) - 
      (((58118838677*I)/55944689142988800)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) - (((6301915102927*I)/279723445714944000)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[719355*Pi]) - 
      (((2926164543373*I)/39960492244992000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) + (((759310166137205143*I)/
         72039603244832391168000)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[719355*Pi]) + 
      (((49402634693*I)/319683937959936)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) - (((1011611094121*I)/55944689142988800)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[719355*Pi]) - 
      (((275798666179*I)/25429404155904000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[719355*Pi]) + (((102084211*I)/868706353152000)*d^17*K1^2*M^4*
        u^10)/(b^2*Sqrt[719355*Pi]) - (((405903703*I)/17482715357184000)*d^11*
        K0*K1*M^4*Sqrt[221/(3255*Pi)]*u^11)/b^2 - 
      (((1379672113*I)/4370678839296000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[719355*Pi]) - (((17183239153*I)/2497530765312000)*d^3*K0*K1*
        M^4*u^11)/(b^2*Sqrt[719355*Pi]) - (((49191479189*I)/2185339419648000)*
        d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[719355*Pi]) + 
      (((6401348467*I)/582757178572800)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[719355*Pi]) + (((166173523127*I)/3496543071436800)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[719355*Pi]) - 
      (((176506645277*I)/8741357678592000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[719355*Pi]) - (((7651596151*I)/2185339419648000)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[719355*Pi]) + (((71180903*I)/3496543071436800)*
        d^17*K0*K1*M^4*u^11)/(b^2*Sqrt[719355*Pi]) - 
      (((96544573*I)/4370678839296000)*d^15*K1^2*M^4*Sqrt[13/(55335*Pi)]*
        u^12)/b^2 - (((256702951*I)/17482715357184000)*d^15*K0^2*M^4*
        Sqrt[17/(42315*Pi)]*u^12)/b^2 - (((127969*I)/92014291353600)*d*K1^2*
        M^4*Sqrt[17/(42315*Pi)]*u^12)/b^2 - 
      (((6188891*I)/317867551948800)*d^11*K1^2*M^4*Sqrt[17/(42315*Pi)]*u^12)/
       b^2 - (((948180924373*I)/97576861980229632000)*d^11*K0^2*M^4*
        Sqrt[31/(23205*Pi)]*u^12)/b^2 + (((5702549*I)/2913785892864000)*d^7*
        K1^2*M^4*Sqrt[403/(1785*Pi)]*u^12)/b^2 - 
      (((731131241*I)/34965430714368000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[719355*Pi]) - (((3990756227*I)/8741357678592000)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[719355*Pi]) - 
      (((26350218043*I)/17482715357184000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[719355*Pi]) + (((35669129*I)/50674537267200)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[719355*Pi]) + (((11149941857*I)/3496543071436800)*d^9*
        K0^2*M^4*u^12)/(b^2*Sqrt[719355*Pi]) - 
      (((359836800959*I)/292730585940688896000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[719355*Pi]) - (((3386000173*I)/2497530765312000)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[719355*Pi]) - (((1762961*I)/6993086142873600)*
        d^17*K0^2*M^4*u^12)/(b^2*Sqrt[719355*Pi]) - 
      (((9033611753*I)/17482715357184000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[719355*Pi]) - (((14941174357*I)/8741357678592000)*d^5*K1^2*
        M^4*u^12)/(b^2*Sqrt[719355*Pi]) + (((12655079551*I)/3496543071436800)*
        d^9*K1^2*M^4*u^12)/(b^2*Sqrt[719355*Pi]) - 
      (((292549771*I)/190029514752000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[719355*Pi]) - (((13351087*I)/17482715357184000)*d^17*K1^2*
        M^4*u^12)/(b^2*Sqrt[719355*Pi]) - (((52114387*I)/1942523928576000)*
        d^13*K0*K1*M^4*Sqrt[13/(55335*Pi)]*u^13)/b^2 - 
      (((460093*I)/88296542208000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[719355*Pi]) - 
      (((667301351*I)/5827571785728000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[719355*Pi]) - (((319654129*I)/832510255104000)*d^5*K0*K1*M^4*
        u^13)/(b^2*Sqrt[719355*Pi]) + (((949398581*I)/5827571785728000)*d^7*
        K0*K1*M^4*u^13)/(b^2*Sqrt[719355*Pi]) + 
      (((4763588129*I)/5827571785728000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[719355*Pi]) - (((36488861*I)/647507976192000)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[719355*Pi]) - (((411712009*I)/5827571785728000)*d^15*
        K0*K1*M^4*u^13)/(b^2*Sqrt[719355*Pi]) - 
      (((574163*I)/647507976192000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[719355*Pi]) + (((343531*I)/699308614287360)*d^7*K0^2*M^4*
        Sqrt[13/(55335*Pi)]*u^14)/b^2 + 
      (((786508298131*I)/909153646719639552000)*d^9*K0^2*M^4*
        Sqrt[13/(55335*Pi)]*u^14)/b^2 - (((82231*I)/77700957143040)*d^13*K1^2*
        M^4*Sqrt[17/(42315*Pi)]*u^14)/b^2 - 
      (((130631*I)/17482715357184000)*d*K0^2*M^4*Sqrt[31/(23205*Pi)]*u^14)/
       b^2 - (((32803*I)/920142913536000)*d^11*K0^2*M^4*Sqrt[31/(23205*Pi)]*
        u^14)/b^2 - (((9368441*I)/17482715357184000)*d^13*K0^2*M^4*
        Sqrt[31/(23205*Pi)]*u^14)/b^2 - (((18347033*I)/3496543071436800)*d^3*
        K0^2*M^4*u^14)/(b^2*Sqrt[719355*Pi]) - 
      (((313499653*I)/17482715357184000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((622777383979*I)/22728841167990988800)*d^9*
        K0^2*M^4*u^14)/(b^2*Sqrt[719355*Pi]) - 
      (((1899473*I)/499506153062400)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) - (((997*I)/9755979552000)*d^17*K0^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) - (((1436977*I)/5827571785728000)*d*K1^2*M^4*
        u^14)/(b^2*Sqrt[719355*Pi]) - (((32870263*I)/5827571785728000)*d^3*
        K1^2*M^4*u^14)/(b^2*Sqrt[719355*Pi]) - 
      (((10246357*I)/529779253248000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) + (((5516723*I)/832510255104000)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[719355*Pi]) + (((243526267*I)/5827571785728000)*d^9*
        K1^2*M^4*u^14)/(b^2*Sqrt[719355*Pi]) - 
      (((219379*I)/253372686336000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[719355*Pi]) - (((24516953*I)/5827571785728000)*d^15*K1^2*M^4*
        u^14)/(b^2*Sqrt[719355*Pi]) - (((359483*I)/2913785892864000)*d^17*
        K1^2*M^4*u^14)/(b^2*Sqrt[719355*Pi]) - 
      ((I/126686343168)*d^17*K0*K1*M^4*Sqrt[5/(143871*Pi)]*u^15)/b^2 + 
      (((513217*I)/1092669709824000)*d^9*K0*K1*M^4*Sqrt[13/(55335*Pi)]*u^15)/
       b^2 + (((3233*I)/99333609984000)*d^11*K0*K1*M^4*Sqrt[13/(55335*Pi)]*
        u^15)/b^2 + (((53*I)/42571547136000)*d^7*K0*K1*M^4*
        Sqrt[403/(1785*Pi)]*u^15)/b^2 - (((8003*I)/273167427456000)*d*K0*K1*
        M^4*u^15)/(b^2*Sqrt[719355*Pi]) - (((2522081*I)/3278009129472000)*d^3*
        K0*K1*M^4*u^15)/(b^2*Sqrt[719355*Pi]) - 
      (((8989973*I)/3278009129472000)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[719355*Pi]) - (((2924549*I)/1092669709824000)*d^13*K0*K1*M^4*
        u^15)/(b^2*Sqrt[719355*Pi]) - (((76847*I)/99333609984000)*d^15*K0*K1*
        M^4*u^15)/(b^2*Sqrt[719355*Pi]) - (((43*I)/40975114118400)*d^3*K1^2*
        M^4*Sqrt[13/(55335*Pi)]*u^16)/b^2 + 
      (((331423*I)/229460639063040000)*d^5*K0^2*M^4*Sqrt[17/(42315*Pi)]*u^16)/
       b^2 - ((I/231252848640)*d^13*K0^2*M^4*Sqrt[17/(42315*Pi)]*u^16)/b^2 - 
      (((43*I)/76678576128000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[719355*Pi]) - 
      (((5107*I)/327800912947200)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[719355*Pi]) - 
      (((7074467*I)/76486879687680000)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[719355*Pi]) - (((2563*I)/149000414976000)*d^7*K0^2*M^4*u^16)/
       (b^2*Sqrt[719355*Pi]) + (((350279*I)/2185339419648000)*d^9*K0^2*M^4*
        u^16)/(b^2*Sqrt[719355*Pi]) + (((26237*I)/546334854912000)*d^11*K0^2*
        M^4*u^16)/(b^2*Sqrt[719355*Pi]) - (((5647*I)/182111618304000)*d^15*
        K0^2*M^4*u^16)/(b^2*Sqrt[719355*Pi]) - 
      (((577*I)/230035728384000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[719355*Pi]) - 
      (((103*I)/174827153571840)*d*K1^2*M^4*u^16)/(b^2*Sqrt[719355*Pi]) - 
      (((1637*I)/546334854912000)*d^3*K1^2*M^4*u^16)/(b^2*Sqrt[719355*Pi]) - 
      (((238451*I)/3278009129472000)*d^5*K1^2*M^4*u^16)/
       (b^2*Sqrt[719355*Pi]) - (((1109*I)/56517398784000)*d^7*K1^2*M^4*u^16)/
       (b^2*Sqrt[719355*Pi]) + (((75239*I)/437067883929600)*d^9*K1^2*M^4*
        u^16)/(b^2*Sqrt[719355*Pi]) + (((1931*I)/36422323660800)*d^11*K1^2*
        M^4*u^16)/(b^2*Sqrt[719355*Pi]) - (((12343*I)/156095672832000)*d^13*
        K1^2*M^4*u^16)/(b^2*Sqrt[719355*Pi]) - 
      (((6143*I)/182111618304000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[719355*Pi]) - 
      (((12079*I)/4370678839296000)*d^17*K1^2*M^4*u^16)/
       (b^2*Sqrt[719355*Pi]) - ((I/546334854912000)*d*K0*K1*M^4*
        Sqrt[31/(23205*Pi)]*u^17)/b^2 - ((I/14633969328000)*d^3*K0*K1*M^4*
        Sqrt[31/(23205*Pi)]*u^17)/b^2 - (((127*I)/409751141184000)*d^5*K0*K1*
        M^4*Sqrt[31/(23205*Pi)]*u^17)/b^2 - 
      ((I/6402361581000)*d^7*K0*K1*M^4*Sqrt[31/(23205*Pi)]*u^17)/b^2 + 
      ((I/1307021184000)*d^9*K0*K1*M^4*Sqrt[31/(23205*Pi)]*u^17)/b^2 + 
      ((I/3104175312000)*d^11*K0*K1*M^4*Sqrt[31/(23205*Pi)]*u^17)/b^2 - 
      ((I/5690988072000)*d^15*K0*K1*M^4*Sqrt[31/(23205*Pi)]*u^17)/b^2 - 
      ((I/60703872768000)*d^17*K0*K1*M^4*Sqrt[31/(23205*Pi)]*u^17)/b^2 - 
      ((I/19511959104000)*d^13*K0*K1*M^4*Sqrt[217/(3315*Pi)]*u^17)/b^2)/Pi}, 
   11, 15, 1], SeriesData[p, 0, 
   {((((-5599*I)/38931456)*d^7*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^3)/b^3 - 
      (((143*I)/423168)*d^9*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^3)/b^3 + 
      (((18733*I)/194657280)*d^11*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^3)/b^3 + 
      (((12727*I)/97328640)*d^13*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^3)/b^3 + 
      (((77*I)/207634432)*d*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((4543*I)/622903296)*d^3*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((4081*I)/207634432)*d^5*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((1001*I)/622903296)*d^15*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((11*I)/24332160)*d*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((583*I)/64885760)*d^3*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((803*I)/32442880)*d^5*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((143*I)/64885760)*d^15*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((1001*I)/207634432)*d^13*K0^2*M^5*Sqrt[(273*Pi)/2635]*u^3)/b^3 - 
      (((715*I)/207634432)*d^7*K0^2*M^5*Sqrt[(455*Pi)/1581]*u^3)/b^3 - 
      (((1573*I)/207634432)*d^9*K0^2*M^5*Sqrt[(455*Pi)/1581]*u^3)/b^3 + 
      (((143*I)/207634432)*d^11*K0^2*M^5*Sqrt[(1547*Pi)/465]*u^3)/b^3 - 
      (((79524379*I)/112122593280)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/55335]*u^4)/
       b^3 - (((36077173*I)/22424518656)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/55335]*
        u^4)/b^3 + (((5973059*I)/12458065920)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^4)/b^3 + (((23095169*I)/37374197760)*d^13*K0*K1*
        M^5*Sqrt[(13*Pi)/55335]*u^4)/b^3 + (((246923*I)/112122593280)*d*K0*K1*
        M^5*Sqrt[(91*Pi)/7905]*u^4)/b^3 + (((976307*I)/22424518656)*d^3*K0*K1*
        M^5*Sqrt[(91*Pi)/7905]*u^4)/b^3 + (((13295167*I)/112122593280)*d^5*K0*
        K1*M^5*Sqrt[(91*Pi)/7905]*u^4)/b^3 + 
      (((1128833*I)/112122593280)*d^15*K0*K1*M^5*Sqrt[(91*Pi)/7905]*u^4)/
       b^3 + (((625362247*I)/3363677798400)*d*K1^2*M^5*Sqrt[Pi/719355]*u^5)/
       b^3 + (((397852451*I)/38662963200)*d^5*K1^2*M^5*Sqrt[Pi/719355]*u^5)/
       b^3 + (((244633*I)/44849037312)*d*K0^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/
       b^3 - (((56192851*I)/224245186560)*d^7*K0^2*M^5*Sqrt[(13*Pi)/55335]*
        u^5)/b^3 + (((4228459*I)/24916131840)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/55335]*u^5)/b^3 + (((16667297*I)/74748395520)*d^13*K0^2*
        M^5*Sqrt[(13*Pi)/55335]*u^5)/b^3 + (((5738879*I)/224245186560)*d^15*
        K0^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/b^3 - 
      (((7643725727*I)/11772872294400)*d^7*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/
       b^3 - (((1458320149*I)/941829783552)*d^9*K1^2*M^5*Sqrt[(13*Pi)/55335]*
        u^5)/b^3 + (((1283167219*I)/2943218073600)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/55335]*u^5)/b^3 + (((2017177871*I)/3363677798400)*d^13*
        K1^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/b^3 + 
      (((2641591*I)/37374197760)*d^15*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/b^3 + 
      (((3474151*I)/224245186560)*d^3*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^5)/b^3 + 
      (((1908851*I)/44849037312)*d^5*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^5)/b^3 - 
      (((18565151*I)/224245186560)*d^9*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^5)/b^3 + 
      (((1040167043*I)/280306483200)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[719355]*b^3) + (((711909427*I)/224245186560)*d^3*K0*K1*M^5*
        Sqrt[Pi/719355]*u^6)/b^3 + (((2486909539*I)/280306483200)*d^5*K0*K1*
        M^5*Sqrt[Pi/719355]*u^6)/b^3 + (((284998837*I)/42045972480)*d^13*K0*
        K1*M^5*Sqrt[Pi/719355]*u^6)/b^3 + (((111478853*I)/137694412800)*d^15*
        K0*K1*M^5*Sqrt[Pi/719355]*u^6)/b^3 + 
      (((400891*I)/17703567360)*d*K0*K1*M^5*Sqrt[(7*Pi)/102765]*u^6)/b^3 - 
      (((12929998411*I)/23545744588800)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/55335]*
        u^6)/b^3 - (((15786906311*I)/11772872294400)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^6)/b^3 + (((15050719*I)/40949121024)*d^11*K0*K1*
        M^5*Sqrt[(13*Pi)/55335]*u^6)/b^3 + (((776129741*I)/26909422387200)*d*
        K0^2*M^5*Sqrt[Pi/719355]*u^7)/b^3 - 
      (((34635527729*I)/26909422387200)*d^7*K0^2*M^5*Sqrt[Pi/719355]*u^7)/
       b^3 - (((610592875079*I)/188365956710400)*d^9*K0^2*M^5*Sqrt[Pi/719355]*
        u^7)/b^3 + (((161319861763*I)/188365956710400)*d^11*K0^2*M^5*
        Sqrt[Pi/719355]*u^7)/b^3 + (((9687494969*I)/62788652236800)*d^15*K0^2*
        M^5*Sqrt[Pi/719355]*u^7)/b^3 + (((10609842683*I)/235457445888000)*d*
        K1^2*M^5*Sqrt[Pi/719355]*u^7)/b^3 + 
      (((196097026301*I)/78485815296000)*d^5*K1^2*M^5*Sqrt[Pi/719355]*u^7)/
       b^3 - (((94096238797*I)/47091489177600)*d^7*K1^2*M^5*Sqrt[Pi/719355]*
        u^7)/b^3 - (((2204308139*I)/448490373120)*d^9*K1^2*M^5*
        Sqrt[Pi/719355]*u^7)/b^3 + (((7954397413*I)/4130832384000)*d^13*K1^2*
        M^5*Sqrt[Pi/719355]*u^7)/b^3 + (((18594240839*I)/78485815296000)*d^15*
        K1^2*M^5*Sqrt[Pi/719355]*u^7)/b^3 + 
      (((744556883*I)/8969807462400)*d^3*K0^2*M^5*Sqrt[(7*Pi)/102765]*u^7)/
       b^3 + (((700922731*I)/2989935820800)*d^5*K0^2*M^5*Sqrt[(7*Pi)/102765]*
        u^7)/b^3 + (((2635399301*I)/26161938432000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/55335]*u^7)/b^3 + (((4143469649*I)/78485815296000)*d^3*
        K1^2*M^5*Sqrt[(17*Pi)/42315]*u^7)/b^3 + 
      (((286518041*I)/26909422387200)*d^13*K0^2*M^5*Sqrt[(119*Pi)/6045]*u^7)/
       b^3 + (((663892967*I)/26161938432000)*d*K0*K1*M^5*Sqrt[Pi/719355]*u^8)/
       b^3 + (((26579598977*I)/52323876864000)*d^3*K0*K1*M^5*Sqrt[Pi/719355]*
        u^8)/b^3 + (((18628279571*I)/13080969216000)*d^5*K0*K1*M^5*
        Sqrt[Pi/719355]*u^8)/b^3 - (((11724002873*I)/10464775372800)*d^7*K0*
        K1*M^5*Sqrt[Pi/719355]*u^8)/b^3 - (((4559998201*I)/1623844454400)*d^9*
        K0*K1*M^5*Sqrt[Pi/719355]*u^8)/b^3 + 
      (((342613411519*I)/470914891776000)*d^11*K0*K1*M^5*Sqrt[Pi/719355]*u^8)/
       b^3 + (((9290231207*I)/8409194496000)*d^13*K0*K1*M^5*Sqrt[Pi/719355]*
        u^8)/b^3 + (((21776239903*I)/156971630592000)*d^15*K0*K1*M^5*
        Sqrt[Pi/719355]*u^8)/b^3 + (((730237877*I)/235457445888000)*d*K0^2*
        M^5*Sqrt[Pi/719355]*u^9)/b^3 + (((20611490581*I)/117728722944000)*d^5*
        K0^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 - 
      (((226276753*I)/1652332953600)*d^7*K0^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 - 
      (((1083053353*I)/3139432611840)*d^9*K0^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 + 
      (((203964157*I)/2319777792000)*d^11*K0^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 + 
      (((8010348001*I)/58864361472000)*d^13*K0^2*M^5*Sqrt[Pi/719355]*u^9)/
       b^3 + (((53280191389*I)/235457445888000)*d^5*K1^2*M^5*Sqrt[Pi/719355]*
        u^9)/b^3 - (((669500071*I)/3767319134208)*d^7*K1^2*M^5*
        Sqrt[Pi/719355]*u^9)/b^3 - (((10496814989*I)/23545744588800)*d^9*K1^2*
        M^5*Sqrt[Pi/719355]*u^9)/b^3 + (((53469324917*I)/470914891776000)*
        d^11*K1^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 + 
      (((62129719*I)/353009664000)*d^13*K1^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 + 
      (((3569455769*I)/156971630592000)*d^15*K1^2*M^5*Sqrt[Pi/719355]*u^9)/
       b^3 + (((16677977*I)/16238444544000)*d^15*K0^2*M^5*Sqrt[(17*Pi)/42315]*
        u^9)/b^3 + (((7019099*I)/29432180736000)*d*K1^2*M^5*
        Sqrt[(17*Pi)/42315]*u^9)/b^3 + (((172377799*I)/470914891776000)*d^3*
        K1^2*M^5*Sqrt[(221*Pi)/3255]*u^9)/b^3 + 
      (((29330688937*I)/470914891776000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[719355]*b^3) + (((1790513*I)/1090080768000)*d*K0*K1*M^5*
        Sqrt[Pi/719355]*u^10)/b^3 + (((5799085813*I)/176593084416000)*d^3*K0*
        K1*M^5*Sqrt[Pi/719355]*u^10)/b^3 + (((8127815513*I)/88296542208000)*
        d^5*K0*K1*M^5*Sqrt[Pi/719355]*u^10)/b^3 - 
      (((3199532953*I)/17659308441600)*d^9*K0*K1*M^5*Sqrt[Pi/719355]*u^10)/
       b^3 + (((2691616033*I)/58864361472000)*d^11*K0*K1*M^5*Sqrt[Pi/719355]*
        u^10)/b^3 + (((238061107*I)/25227583488000)*d^15*K0*K1*M^5*
        Sqrt[Pi/719355]*u^10)/b^3 - (((21387167*I)/5045516697600)*d^7*K0*K1*
        M^5*Sqrt[(17*Pi)/42315]*u^10)/b^3 + 
      (((41289667*I)/9810726912000)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/42315]*u^10)/
       b^3 + (((5718173*I)/39242907648000)*d*K0^2*M^5*Sqrt[Pi/719355]*u^11)/
       b^3 - (((28139389*I)/4414827110400)*d^7*K0^2*M^5*Sqrt[Pi/719355]*u^11)/
       b^3 - (((6470663*I)/403641335808)*d^9*K0^2*M^5*Sqrt[Pi/719355]*u^11)/
       b^3 + (((237183173*I)/58864361472000)*d^11*K0^2*M^5*Sqrt[Pi/719355]*
        u^11)/b^3 + (((13059979*I)/2065416192000)*d^13*K0^2*M^5*
        Sqrt[Pi/719355]*u^11)/b^3 + (((75138247*I)/88296542208000)*d^15*K0^2*
        M^5*Sqrt[Pi/719355]*u^11)/b^3 + (((184004383*I)/1059558506496000)*d*
        K1^2*M^5*Sqrt[Pi/719355]*u^11)/b^3 + 
      (((163253411*I)/16818388992000)*d^5*K1^2*M^5*Sqrt[Pi/719355]*u^11)/
       b^3 - (((14373683*I)/1892068761600)*d^7*K1^2*M^5*Sqrt[Pi/719355]*u^11)/
       b^3 - (((175978381*I)/9213552230400)*d^9*K1^2*M^5*Sqrt[Pi/719355]*
        u^11)/b^3 + (((7980153371*I)/1059558506496000)*d^13*K1^2*M^5*
        Sqrt[Pi/719355]*u^11)/b^3 + (((29941357*I)/29432180736000)*d^15*K1^2*
        M^5*Sqrt[Pi/719355]*u^11)/b^3 + (((39513431*I)/176593084416000)*d^3*
        K0^2*M^5*Sqrt[(13*Pi)/55335]*u^11)/b^3 + 
      (((169250591*I)/353186168832000)*d^5*K0^2*M^5*Sqrt[(17*Pi)/42315]*u^11)/
       b^3 + (((149573573*I)/529779253248000)*d^11*K1^2*M^5*
        Sqrt[(17*Pi)/42315]*u^11)/b^3 + (((612377219*I)/176593084416000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[719355]*b^3) + 
      (((13754791*I)/264889626624000)*d*K0*K1*M^5*Sqrt[Pi/719355]*u^12)/b^3 + 
      (((7637293*I)/7358045184000)*d^3*K0*K1*M^5*Sqrt[Pi/719355]*u^12)/b^3 - 
      (((12026957*I)/5297792532480)*d^7*K0*K1*M^5*Sqrt[Pi/719355]*u^12)/b^3 - 
      (((15899201*I)/2788311859200)*d^9*K0*K1*M^5*Sqrt[Pi/719355]*u^12)/b^3 + 
      (((47389663*I)/33111203328000)*d^11*K0*K1*M^5*Sqrt[Pi/719355]*u^12)/
       b^3 + (((594644747*I)/264889626624000)*d^13*K0*K1*M^5*Sqrt[Pi/719355]*
        u^12)/b^3 + (((19681259*I)/88296542208000)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^12)/b^3 + (((349331*I)/14716090368000)*d^15*K0*
        K1*M^5*Sqrt[(13*Pi)/55335]*u^12)/b^3 + 
      (((440747*I)/132444813312000)*d*K0^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 + 
      (((4114547*I)/22074135552000)*d^5*K0^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 - 
      (((7770041*I)/52977925324800)*d^7*K0^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 - 
      (((9696241*I)/26488962662400)*d^9*K0^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 + 
      (((24324431*I)/264889626624000)*d^11*K0^2*M^5*Sqrt[Pi/719355]*u^13)/
       b^3 + (((2385413*I)/16555601664000)*d^13*K0^2*M^5*Sqrt[Pi/719355]*
        u^13)/b^3 + (((253681*I)/12613791744000)*d^15*K0^2*M^5*
        Sqrt[Pi/719355]*u^13)/b^3 + (((61871*I)/16555601664000)*d*K1^2*M^5*
        Sqrt[Pi/719355]*u^13)/b^3 + (((27758243*I)/132444813312000)*d^5*K1^2*
        M^5*Sqrt[Pi/719355]*u^13)/b^3 - (((8750111*I)/52977925324800)*d^7*
        K1^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 - 
      (((1814009*I)/4414827110400)*d^9*K1^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 + 
      (((7145057*I)/44148271104000)*d^13*K1^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 + 
      (((285359*I)/12613791744000)*d^15*K1^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 + 
      (((699931*I)/88296542208000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^13)/
       b^3 + (((93853*I)/1401532416000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[719355]*b^3) + (((1048657*I)/13941559296000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[719355]*b^3) + 
      (((209429*I)/13244481331200)*d^3*K0*K1*M^5*Sqrt[Pi/719355]*u^14)/b^3 + 
      (((419467*I)/9460343808000)*d^5*K0*K1*M^5*Sqrt[Pi/719355]*u^14)/b^3 - 
      (((2340371*I)/66222406656000)*d^7*K0*K1*M^5*Sqrt[Pi/719355]*u^14)/b^3 + 
      (((1423931*I)/66222406656000)*d^11*K0*K1*M^5*Sqrt[Pi/719355]*u^14)/
       b^3 + (((433*I)/630689587200)*d^15*K0*K1*M^5*Sqrt[(7*Pi)/102765]*u^14)/
       b^3 - (((87509*I)/13244481331200)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/55335]*
        u^14)/b^3 + (((26483*I)/13244481331200)*d^13*K0*K1*M^5*
        Sqrt[(17*Pi)/42315]*u^14)/b^3 + (((557*I)/22074135552000)*d*K0*K1*M^5*
        Sqrt[(31*Pi)/23205]*u^14)/b^3 + ((I/30046464000)*d*K0^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 + (((71*I)/37884672000)*d^5*K0^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 - (((25237*I)/16555601664000)*d^7*K0^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 - (((3877*I)/1103706777600)*d^9*K0^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 + (((4831*I)/5518533888000)*d^11*K0^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 + (((409*I)/290449152000)*d^13*K0^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 + (((41*I)/204390144000)*d^15*K0^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 + (((587*I)/16555601664000)*d*K1^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 + (((32791*I)/16555601664000)*d^5*K1^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 - (((26713*I)/16555601664000)*d^7*K1^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 - (((583*I)/157672396800)*d^9*K1^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 + (((8191*I)/5518533888000)*d^13*K1^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 + (((389*I)/1839511296000)*d^15*K1^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 + ((I/239936256000)*d^11*K1^2*M^5*
        Sqrt[(221*Pi)/3255]*u^15)/b^3 + (((10687*I)/16555601664000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[719355]*b^3) + 
      (((11227*I)/16555601664000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[719355]*b^3) + ((I/229938912000)*d*K0*K1*M^5*Sqrt[Pi/719355]*
        u^16)/b^3 + ((I/15329260800)*d^3*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/
       b^3 - (((41*I)/229938912000)*d^7*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 + 
      ((I/10949472000)*d^11*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 + 
      ((I/6569683200)*d^13*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 + 
      ((I/45987782400)*d^15*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 + 
      ((I/32848416000)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/102765]*u^16)/b^3 - 
      ((I/45987782400)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/42315]*u^16)/b^3)/Pi, 0, 
    ((((-5599*I)/12977152)*d^7*K1*M^5*Sqrt[(13*Pi)/55335]*u)/(b^3*E^u) - 
      (((143*I)/141056)*d^9*K1*M^5*Sqrt[(13*Pi)/55335]*u)/(b^3*E^u) + 
      (((18733*I)/64885760)*d^11*K1*M^5*Sqrt[(13*Pi)/55335]*u)/(b^3*E^u) + 
      (((12727*I)/32442880)*d^13*K1*M^5*Sqrt[(13*Pi)/55335]*u)/(b^3*E^u) + 
      (((11*I)/8110720)*d*K1*M^5*Sqrt[(91*Pi)/7905]*u)/(b^3*E^u) + 
      (((583*I)/64885760)*d^3*K1*M^5*Sqrt[(273*Pi)/2635]*u)/(b^3*E^u) + 
      (((803*I)/32442880)*d^5*K1*M^5*Sqrt[(273*Pi)/2635]*u)/(b^3*E^u) + 
      (((143*I)/64885760)*d^15*K1*M^5*Sqrt[(273*Pi)/2635]*u)/(b^3*E^u) - 
      (((30503*I)/51908608)*d^7*K0*M^5*Sqrt[(13*Pi)/55335]*u^2)/(b^3*E^u) - 
      (((68783*I)/51908608)*d^9*K0*M^5*Sqrt[(13*Pi)/55335]*u^2)/(b^3*E^u) + 
      (((131989*I)/259543040)*d^13*K0*M^5*Sqrt[(13*Pi)/55335]*u^2)/
       (b^3*E^u) - (((5599*I)/12977152)*d^7*K1*M^5*Sqrt[(13*Pi)/55335]*u^2)/
       (b^3*E^u) - (((143*I)/141056)*d^9*K1*M^5*Sqrt[(13*Pi)/55335]*u^2)/
       (b^3*E^u) + (((18733*I)/64885760)*d^11*K1*M^5*Sqrt[(13*Pi)/55335]*u^2)/
       (b^3*E^u) + (((12727*I)/32442880)*d^13*K1*M^5*Sqrt[(13*Pi)/55335]*u^2)/
       (b^3*E^u) + (((473*I)/259543040)*d*K0*M^5*Sqrt[(91*Pi)/7905]*u^2)/
       (b^3*E^u) + (((14729*I)/259543040)*d^11*K0*M^5*Sqrt[(91*Pi)/7905]*u^2)/
       (b^3*E^u) + (((11*I)/8110720)*d*K1*M^5*Sqrt[(91*Pi)/7905]*u^2)/
       (b^3*E^u) + (((3113*I)/259543040)*d^3*K0*M^5*Sqrt[(273*Pi)/2635]*u^2)/
       (b^3*E^u) + (((8459*I)/259543040)*d^5*K0*M^5*Sqrt[(273*Pi)/2635]*u^2)/
       (b^3*E^u) + (((143*I)/51908608)*d^15*K0*M^5*Sqrt[(273*Pi)/2635]*u^2)/
       (b^3*E^u) + (((583*I)/64885760)*d^3*K1*M^5*Sqrt[(273*Pi)/2635]*u^2)/
       (b^3*E^u) + (((803*I)/32442880)*d^5*K1*M^5*Sqrt[(273*Pi)/2635]*u^2)/
       (b^3*E^u) + (((143*I)/64885760)*d^15*K1*M^5*Sqrt[(273*Pi)/2635]*u^2)/
       (b^3*E^u) + (((200445377*I)/31145164800)*d^3*K1*M^5*Sqrt[Pi/719355]*
        u^3)/(b^3*E^u) + (((40447*I)/622903296)*d*K1*M^5*Sqrt[(5*Pi)/143871]*
        u^3)/(b^3*E^u) - (((30503*I)/51908608)*d^7*K0*M^5*Sqrt[(13*Pi)/55335]*
        u^3)/(b^3*E^u) - (((68783*I)/51908608)*d^9*K0*M^5*Sqrt[(13*Pi)/55335]*
        u^3)/(b^3*E^u) + (((131989*I)/259543040)*d^13*K0*M^5*
        Sqrt[(13*Pi)/55335]*u^3)/(b^3*E^u) - 
      (((249670751*I)/218016153600)*d^7*K1*M^5*Sqrt[(13*Pi)/55335]*u^3)/
       (b^3*E^u) - (((19135633*I)/7267205120)*d^9*K1*M^5*Sqrt[(13*Pi)/55335]*
        u^3)/(b^3*E^u) + (((56170711*I)/72672051200)*d^11*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^3)/(b^3*E^u) + 
      (((263077*I)/259543040)*d^13*K1*M^5*Sqrt[(13*Pi)/55335]*u^3)/
       (b^3*E^u) + (((63737*I)/546406400)*d^15*K1*M^5*Sqrt[(13*Pi)/55335]*
        u^3)/(b^3*E^u) + (((1162003*I)/934354944)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/55335]*u^3)/b^3 + (((302419*I)/934354944)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/55335]*u^3)/b^3 - (((2850901*I)/4671774720)*d^13*K1^2*
        M^5*Sqrt[(13*Pi)/55335]*u^3)/b^3 - (((14869*I)/81960960)*d^15*K1^2*
        M^5*Sqrt[(13*Pi)/55335]*u^3)/b^3 + (((192379*I)/338534400)*d^5*K1*M^5*
        Sqrt[(31*Pi)/23205]*u^3)/(b^3*E^u) + 
      (((473*I)/259543040)*d*K0*M^5*Sqrt[(91*Pi)/7905]*u^3)/(b^3*E^u) + 
      (((14729*I)/259543040)*d^11*K0*M^5*Sqrt[(91*Pi)/7905]*u^3)/(b^3*E^u) - 
      (((39739*I)/14949679104)*d*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 - 
      (((8981*I)/162496512)*d^3*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 - 
      (((1979*I)/14599296)*d^13*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 - 
      (((62489*I)/3737419776)*d^15*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 - 
      (((37*I)/103817216)*d*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 - 
      (((20287*I)/1557258240)*d^3*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 - 
      (((112771*I)/1557258240)*d^5*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 - 
      (((37547*I)/1557258240)*d^7*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 - 
      (((349*I)/389314560)*d^17*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((3113*I)/259543040)*d^3*K0*M^5*Sqrt[(273*Pi)/2635]*u^3)/(b^3*E^u) + 
      (((8459*I)/259543040)*d^5*K0*M^5*Sqrt[(273*Pi)/2635]*u^3)/(b^3*E^u) + 
      (((143*I)/51908608)*d^15*K0*M^5*Sqrt[(273*Pi)/2635]*u^3)/(b^3*E^u) - 
      (((61747*I)/1868709888)*d^5*K0^2*M^5*Sqrt[(455*Pi)/1581]*u^3)/b^3 + 
      (((4435*I)/196706304)*d^7*K0^2*M^5*Sqrt[(455*Pi)/1581]*u^3)/b^3 + 
      (((503009*I)/7474839552)*d^9*K0^2*M^5*Sqrt[(455*Pi)/1581]*u^3)/b^3 + 
      (((917*I)/14949679104)*d^17*K0^2*M^5*Sqrt[(455*Pi)/1581]*u^3)/b^3 - 
      (((16289*I)/3737419776)*d^11*K0^2*M^5*Sqrt[(1547*Pi)/465]*u^3)/b^3 + 
      (((13541*I)/77862912)*d*K0*M^5*Sqrt[Pi/719355]*u^4)/(b^3*E^u) + 
      (((2832577*I)/819609600)*d^3*K0*M^5*Sqrt[Pi/719355]*u^4)/(b^3*E^u) + 
      (((18505619*I)/1946572800)*d^5*K0*M^5*Sqrt[Pi/719355]*u^4)/(b^3*E^u) + 
      (((347407*I)/48664320)*d^13*K0*M^5*Sqrt[Pi/719355]*u^4)/(b^3*E^u) + 
      (((4276361*I)/5190860800)*d^15*K0*M^5*Sqrt[Pi/719355]*u^4)/(b^3*E^u) + 
      (((286913*I)/1038172160)*d*K1*M^5*Sqrt[Pi/719355]*u^4)/(b^3*E^u) + 
      (((57112099*I)/10381721600)*d^3*K1*M^5*Sqrt[Pi/719355]*u^4)/(b^3*E^u) - 
      (((11647686781*I)/9866788208640)*d*K0*K1*M^5*Sqrt[Pi/719355]*u^4)/b^3 - 
      (((23301358051*I)/925011394560)*d^3*K0*K1*M^5*Sqrt[Pi/719355]*u^4)/
       b^3 - (((503898350323*I)/7400091156480)*d^13*K0*K1*M^5*Sqrt[Pi/719355]*
        u^4)/b^3 + (((13104113*I)/2595430400)*d^5*K1*M^5*Sqrt[(3*Pi)/239785]*
        u^4)/(b^3*E^u) - (((23419356143*I)/1480018231296)*d^5*K0*K1*M^5*
        Sqrt[(5*Pi)/143871]*u^4)/b^3 - (((22230043*I)/36336025600)*d^7*K0*M^5*
        Sqrt[(13*Pi)/55335]*u^4)/(b^3*E^u) - 
      (((84403*I)/59243520)*d^9*K0*M^5*Sqrt[(13*Pi)/55335]*u^4)/(b^3*E^u) + 
      (((45068567*I)/109008076800)*d^11*K0*M^5*Sqrt[(13*Pi)/55335]*u^4)/
       (b^3*E^u) - (((212590631*I)/218016153600)*d^7*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^4)/(b^3*E^u) - 
      (((16488989*I)/7267205120)*d^9*K1*M^5*Sqrt[(13*Pi)/55335]*u^4)/
       (b^3*E^u) + (((47962511*I)/72672051200)*d^11*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^4)/(b^3*E^u) + 
      (((1045123*I)/10381721600)*d^15*K1*M^5*Sqrt[(13*Pi)/55335]*u^4)/
       (b^3*E^u) + (((282686837*I)/80435773440)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^4)/b^3 + (((378596293*I)/29899358208)*d^9*K0*K1*
        M^5*Sqrt[(13*Pi)/55335]*u^4)/b^3 - (((52819651*I)/25694760960)*d^11*
        K0*K1*M^5*Sqrt[(13*Pi)/55335]*u^4)/b^3 + 
      (((7487759*I)/5920072925184)*d^17*K0*K1*M^5*Sqrt[(35*Pi)/20553]*u^4)/
       b^3 - (((43687625*I)/370004557824)*d^15*K0*K1*M^5*Sqrt[(85*Pi)/8463]*
        u^4)/b^3 + (((5003*I)/97328640)*d^13*K1*M^5*Sqrt[(221*Pi)/3255]*u^4)/
       (b^3*E^u) + (((201867919*I)/31145164800)*d^5*K0*M^5*Sqrt[Pi/719355]*
        u^5)/(b^3*E^u) + (((30490561*I)/6229032960)*d^13*K0*M^5*
        Sqrt[Pi/719355]*u^5)/(b^3*E^u) + (((5916517*I)/10381721600)*d^15*K0*
        M^5*Sqrt[Pi/719355]*u^5)/(b^3*E^u) - 
      (((8766625741*I)/19733576417280)*d*K0^2*M^5*Sqrt[Pi/719355]*u^5)/b^3 - 
      (((440662084433*I)/14800182312960)*d^5*K0^2*M^5*Sqrt[Pi/719355]*u^5)/
       b^3 - (((377678453377*I)/14800182312960)*d^13*K0^2*M^5*Sqrt[Pi/719355]*
        u^5)/b^3 - (((26944762997*I)/7400091156480)*d^15*K0^2*M^5*
        Sqrt[Pi/719355]*u^5)/b^3 + (((1666115513*I)/59200729251840)*d^17*K0^2*
        M^5*Sqrt[Pi/719355]*u^5)/b^3 + (((777300967*I)/5232387686400)*d*K1*
        M^5*Sqrt[Pi/719355]*u^5)/(b^3*E^u) + 
      (((1651107979*I)/550777651200)*d^3*K1*M^5*Sqrt[Pi/719355]*u^5)/
       (b^3*E^u) + (((1163234869*I)/137694412800)*d^5*K1*M^5*Sqrt[Pi/719355]*
        u^5)/(b^3*E^u) - (((70468968757*I)/10464775372800)*d^7*K1*M^5*
        Sqrt[Pi/719355]*u^5)/(b^3*E^u) - (((261074542531*I)/15697163059200)*
        d^9*K1*M^5*Sqrt[Pi/719355]*u^5)/(b^3*E^u) + 
      (((25323769817*I)/3924290764800)*d^13*K1*M^5*Sqrt[Pi/719355]*u^5)/
       (b^3*E^u) + (((2659513471*I)/3488258457600)*d^15*K1*M^5*
        Sqrt[Pi/719355]*u^5)/(b^3*E^u) - 
      (((1558711111403*I)/1243215314288640)*d*K1^2*M^5*Sqrt[Pi/719355]*u^5)/
       b^3 - (((11552529293171*I)/138135034920960)*d^5*K1^2*M^5*
        Sqrt[Pi/719355]*u^5)/b^3 + (((303787914101689*I)/6216076571443200)*
        d^7*K1^2*M^5*Sqrt[Pi/719355]*u^5)/b^3 - 
      (((49643516500373*I)/690675174604800)*d^13*K1^2*M^5*Sqrt[Pi/719355]*
        u^5)/b^3 - (((9212185684139*I)/888010938777600)*d^15*K1^2*M^5*
        Sqrt[Pi/719355]*u^5)/b^3 + (((18075663703*I)/222002734694400)*d^17*
        K1^2*M^5*Sqrt[Pi/719355]*u^5)/b^3 + 
      (((82247*I)/2076344320)*d*K0*M^5*Sqrt[(3*Pi)/239785]*u^5)/(b^3*E^u) + 
      (((10479403*I)/31145164800)*d^3*K0*M^5*Sqrt[(7*Pi)/102765]*u^5)/
       (b^3*E^u) - (((2234419*I)/2294906880)*d^9*K0*M^5*Sqrt[(13*Pi)/55335]*
        u^5)/(b^3*E^u) + (((60722749*I)/218016153600)*d^11*K0*M^5*
        Sqrt[(13*Pi)/55335]*u^5)/(b^3*E^u) + 
      (((9932443529*I)/7400091156480)*d^7*K0^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/
       b^3 + (((1423533997*I)/298993582080)*d^9*K0^2*M^5*Sqrt[(13*Pi)/55335]*
        u^5)/b^3 - (((221409761*I)/274077450240)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/55335]*u^5)/b^3 + (((11002746217*I)/31394326118400)*d^11*
        K1*M^5*Sqrt[(13*Pi)/55335]*u^5)/(b^3*E^u) + 
      (((260630045981*I)/19486133452800)*d^9*K1^2*M^5*Sqrt[(13*Pi)/55335]*
        u^5)/b^3 - (((13859168393317*I)/6216076571443200)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/55335]*u^5)/b^3 - (((453127427*I)/1480018231296)*d^3*
        K0^2*M^5*Sqrt[(31*Pi)/23205]*u^5)/b^3 - 
      (((10032297*I)/72672051200)*d^7*K0*M^5*Sqrt[(39*Pi)/18445]*u^5)/
       (b^3*E^u) - (((1677003254681*I)/62788652236800)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[719355]*b^3) + (((273000281*I)/5232387686400)*d*K0*M^5*
        Sqrt[Pi/719355]*u^6)/(b^3*E^u) + (((956724269*I)/909980467200)*d^3*K0*
        M^5*Sqrt[Pi/719355]*u^6)/(b^3*E^u) + 
      (((31089137489*I)/10464775372800)*d^5*K0*M^5*Sqrt[Pi/719355]*u^6)/
       (b^3*E^u) - (((48907251019*I)/20929550745600)*d^7*K0*M^5*
        Sqrt[Pi/719355]*u^6)/(b^3*E^u) + (((98534389039*I)/62788652236800)*
        d^11*K0*M^5*Sqrt[Pi/719355]*u^6)/(b^3*E^u) + 
      (((71827595663*I)/31394326118400)*d^13*K0*M^5*Sqrt[Pi/719355]*u^6)/
       (b^3*E^u) + (((1912928233*I)/6976516915200)*d^15*K0*M^5*
        Sqrt[Pi/719355]*u^6)/(b^3*E^u) + (((12459739*I)/186870988800)*d*K1*
        M^5*Sqrt[Pi/719355]*u^6)/(b^3*E^u) + 
      (((6419104253*I)/1744129228800)*d^5*K1*M^5*Sqrt[Pi/719355]*u^6)/
       (b^3*E^u) - (((56790397103*I)/7848581529600)*d^9*K1*M^5*
        Sqrt[Pi/719355]*u^6)/(b^3*E^u) + (((61621953031*I)/31394326118400)*
        d^11*K1*M^5*Sqrt[Pi/719355]*u^6)/(b^3*E^u) + 
      (((2335389599*I)/826166476800)*d^13*K1*M^5*Sqrt[Pi/719355]*u^6)/
       (b^3*E^u) + (((3561997883*I)/10464775372800)*d^15*K1*M^5*
        Sqrt[Pi/719355]*u^6)/(b^3*E^u) - (((133726067381*I)/124321531428864)*
        d*K0*K1*M^5*Sqrt[Pi/719355]*u^6)/b^3 - 
      (((289544424859*I)/12557730447360)*d^3*K0*K1*M^5*Sqrt[Pi/719355]*u^6)/
       b^3 - (((50343270617509*I)/690675174604800)*d^5*K0*K1*M^5*
        Sqrt[Pi/719355]*u^6)/b^3 + (((257623201308919*I)/6216076571443200)*
        d^7*K0*K1*M^5*Sqrt[Pi/719355]*u^6)/b^3 - 
      (((4842560154599*I)/76741686067200)*d^13*K0*K1*M^5*Sqrt[Pi/719355]*u^6)/
       b^3 - (((57062892863267*I)/6216076571443200)*d^15*K0*K1*M^5*
        Sqrt[Pi/719355]*u^6)/b^3 + (((24742736929*I)/327161924812800)*d^17*K0*
        K1*M^5*Sqrt[Pi/719355]*u^6)/b^3 - (((1771677809*I)/3924290764800)*d^9*
        K0*M^5*Sqrt[(13*Pi)/55335]*u^6)/(b^3*E^u) - 
      (((2388380423*I)/10464775372800)*d^7*K1*M^5*Sqrt[(13*Pi)/55335]*u^6)/
       (b^3*E^u) - (((11651644505371*I)/6216076571443200)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^6)/b^3 + (((272016737*I)/3488258457600)*d^3*K1*
        M^5*Sqrt[(17*Pi)/42315]*u^6)/(b^3*E^u) + 
      (((1706814455*I)/22603914805248)*d^9*K0*K1*M^5*Sqrt[(2015*Pi)/357]*u^6)/
       b^3 + (((5765489*I)/298993582080)*d*K0*M^5*Sqrt[Pi/719355]*u^7)/
       (b^3*E^u) + (((421277767*I)/1101555302400)*d^3*K0*M^5*Sqrt[Pi/719355]*
        u^7)/(b^3*E^u) + (((48465733*I)/45499023360)*d^5*K0*M^5*
        Sqrt[Pi/719355]*u^7)/(b^3*E^u) + (((34671853081*I)/62788652236800)*
        d^11*K0*M^5*Sqrt[Pi/719355]*u^7)/(b^3*E^u) + 
      (((6486693323*I)/7848581529600)*d^13*K0*M^5*Sqrt[Pi/719355]*u^7)/
       (b^3*E^u) - (((1950559515481*I)/9945722514309120)*d*K0^2*M^5*
        Sqrt[Pi/719355]*u^7)/b^3 - (((113122510053769*I)/8288102095257600)*
        d^5*K0^2*M^5*Sqrt[Pi/719355]*u^7)/b^3 + 
      (((26423460256117*I)/3552043755110400)*d^7*K0^2*M^5*Sqrt[Pi/719355]*
        u^7)/b^3 + (((4045766139643*I)/141274467532800)*d^9*K0^2*M^5*
        Sqrt[Pi/719355]*u^7)/b^3 - (((1940662754629*I)/452078296104960)*d^11*
        K0^2*M^5*Sqrt[Pi/719355]*u^7)/b^3 - 
      (((43949448314591*I)/24864306285772800)*d^15*K0^2*M^5*Sqrt[Pi/719355]*
        u^7)/b^3 + (((704633834141*I)/49728612571545600)*d^17*K0^2*M^5*
        Sqrt[Pi/719355]*u^7)/b^3 + (((5541476737*I)/251154608947200)*d*K1*M^5*
        Sqrt[Pi/719355]*u^7)/(b^3*E^u) + (((55944803933*I)/125577304473600)*
        d^3*K1*M^5*Sqrt[Pi/719355]*u^7)/(b^3*E^u) - 
      (((2288177189*I)/2325505638400)*d^7*K1*M^5*Sqrt[Pi/719355]*u^7)/
       (b^3*E^u) - (((623100317537*I)/251154608947200)*d^9*K1*M^5*
        Sqrt[Pi/719355]*u^7)/(b^3*E^u) + (((16211503249*I)/25115460894720)*
        d^11*K1*M^5*Sqrt[Pi/719355]*u^7)/(b^3*E^u) + 
      (((244668785929*I)/251154608947200)*d^13*K1*M^5*Sqrt[Pi/719355]*u^7)/
       (b^3*E^u) + (((66349163*I)/550777651200)*d^15*K1*M^5*Sqrt[Pi/719355]*
        u^7)/(b^3*E^u) - (((4518150289*I)/14224431513600)*d*K1^2*M^5*
        Sqrt[Pi/719355]*u^7)/b^3 + (((33815037547901*I)/2825489350656000)*d^7*
        K1^2*M^5*Sqrt[Pi/719355]*u^7)/b^3 + 
      (((24782455236887*I)/565097870131200)*d^9*K1^2*M^5*Sqrt[Pi/719355]*u^7)/
       b^3 - (((8366950077463*I)/1243215314288640)*d^11*K1^2*M^5*
        Sqrt[Pi/719355]*u^7)/b^3 - (((2180313013591*I)/119081926656000)*d^13*
        K1^2*M^5*Sqrt[Pi/719355]*u^7)/b^3 - 
      (((4490308588217*I)/1635809624064000)*d^15*K1^2*M^5*Sqrt[Pi/719355]*
        u^7)/b^3 + (((14205829571*I)/706372337664000)*d^17*K1^2*M^5*
        Sqrt[Pi/719355]*u^7)/b^3 - (((1359970909*I)/20929550745600)*d^7*K0*
        M^5*Sqrt[(13*Pi)/55335]*u^7)/(b^3*E^u) - 
      (((7607310545939*I)/8288102095257600)*d^13*K0^2*M^5*Sqrt[(13*Pi)/55335]*
        u^7)/b^3 - (((3882819743*I)/31394326118400)*d^9*K0*M^5*
        Sqrt[(17*Pi)/42315]*u^7)/(b^3*E^u) + 
      (((4315781*I)/721708646400)*d^15*K0*M^5*Sqrt[(17*Pi)/42315]*u^7)/
       (b^3*E^u) + (((18573725447*I)/251154608947200)*d^5*K1*M^5*
        Sqrt[(17*Pi)/42315]*u^7)/(b^3*E^u) - 
      (((12811467146867*I)/10360127619072000)*d^5*K1^2*M^5*
        Sqrt[(17*Pi)/42315]*u^7)/b^3 - (((35252146408747*I)/8288102095257600)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[719355]*b^3) - 
      (((69605737675063*I)/10360127619072000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[719355]*b^3) + (((2745507199*I)/502309217894400)*d*K0*M^5*
        Sqrt[Pi/719355]*u^8)/(b^3*E^u) + (((55135479649*I)/502309217894400)*
        d^3*K0*M^5*Sqrt[Pi/719355]*u^8)/(b^3*E^u) + 
      (((155144483503*I)/502309217894400)*d^5*K0*M^5*Sqrt[Pi/719355]*u^8)/
       (b^3*E^u) + (((40240461503*I)/167436405964800)*d^13*K0*M^5*
        Sqrt[Pi/719355]*u^8)/(b^3*E^u) + (((5090406697*I)/167436405964800)*
        d^15*K0*M^5*Sqrt[Pi/719355]*u^8)/(b^3*E^u) + 
      (((35265913*I)/5581213532160)*d*K1*M^5*Sqrt[Pi/719355]*u^8)/(b^3*E^u) + 
      (((79133241463*I)/627886522368000)*d^3*K1*M^5*Sqrt[Pi/719355]*u^8)/
       (b^3*E^u) + (((442828945319*I)/1255773044736000)*d^5*K1*M^5*
        Sqrt[Pi/719355]*u^8)/(b^3*E^u) - (((374451781*I)/1353203712000)*d^7*
        K1*M^5*Sqrt[Pi/719355]*u^8)/(b^3*E^u) - 
      (((58241974951*I)/83718202982400)*d^9*K1*M^5*Sqrt[Pi/719355]*u^8)/
       (b^3*E^u) + (((37215787961*I)/209295507456000)*d^11*K1*M^5*
        Sqrt[Pi/719355]*u^8)/(b^3*E^u) + (((3651574949*I)/104647753728000)*
        d^15*K1*M^5*Sqrt[Pi/719355]*u^8)/(b^3*E^u) - 
      (((6885133707359*I)/1801761325056000)*d^3*K0*K1*M^5*Sqrt[Pi/719355]*
        u^8)/b^3 - (((501431818244341*I)/41440510476288000)*d^5*K0*K1*M^5*
        Sqrt[Pi/719355]*u^8)/b^3 + (((14538265362377*I)/2181079498752000)*d^7*
        K0*K1*M^5*Sqrt[Pi/719355]*u^8)/b^3 + 
      (((19071326858411*I)/753463826841600)*d^9*K0*K1*M^5*Sqrt[Pi/719355]*
        u^8)/b^3 - (((39969833965253*I)/3767319134208000)*d^13*K0*K1*M^5*
        Sqrt[Pi/719355]*u^8)/b^3 - (((1184416090607*I)/727026499584000)*d^15*
        K0*K1*M^5*Sqrt[Pi/719355]*u^8)/b^3 + 
      (((110119147553*I)/10360127619072000)*d^17*K0*K1*M^5*Sqrt[Pi/719355]*
        u^8)/b^3 + (((965748011*I)/18604045107200)*d^11*K0*M^5*
        Sqrt[(3*Pi)/239785]*u^8)/(b^3*E^u) - 
      (((37968700871*I)/2762700698419200)*d*K0*K1*M^5*Sqrt[(13*Pi)/55335]*
        u^8)/b^3 - (((110781549247*I)/394671528345600)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^8)/b^3 - (((2376380717*I)/167436405964800)*d^7*
        K0*M^5*Sqrt[(17*Pi)/42315]*u^8)/(b^3*E^u) - 
      (((240037841*I)/6697456238592)*d^9*K0*M^5*Sqrt[(17*Pi)/42315]*u^8)/
       (b^3*E^u) + (((1236476671*I)/139530338304000)*d^13*K1*M^5*
        Sqrt[(31*Pi)/23205]*u^8)/(b^3*E^u) + 
      (((3909427*I)/2937480806400)*d*K0*M^5*Sqrt[Pi/719355]*u^9)/(b^3*E^u) + 
      (((3508403909*I)/132186636288000)*d^3*K0*M^5*Sqrt[Pi/719355]*u^9)/
       (b^3*E^u) + (((26690656907*I)/358792298496000)*d^5*K0*M^5*
        Sqrt[Pi/719355]*u^9)/(b^3*E^u) - (((146027289073*I)/2511546089472000)*
        d^7*K0*M^5*Sqrt[Pi/719355]*u^9)/(b^3*E^u) - 
      (((73658712181*I)/502309217894400)*d^9*K0*M^5*Sqrt[Pi/719355]*u^9)/
       (b^3*E^u) - (((807147396191*I)/535868669952000)*d^5*K0^2*M^5*
        Sqrt[Pi/719355]*u^9)/b^3 + (((5491608497*I)/6731726848000)*d^7*K0^2*
        M^5*Sqrt[Pi/719355]*u^9)/b^3 - (((672856662421*I)/1554019142860800)*
        d^11*K0^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 - 
      (((20558140590287*I)/15540191428608000)*d^13*K0^2*M^5*Sqrt[Pi/719355]*
        u^9)/b^3 - (((6490287968327*I)/31080382857216000)*d^15*K0^2*M^5*
        Sqrt[Pi/719355]*u^9)/b^3 + (((136349573029*I)/124321531428864000)*
        d^17*K0^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 + 
      (((10638126181*I)/358792298496000)*d^3*K1*M^5*Sqrt[Pi/719355]*u^9)/
       (b^3*E^u) + (((208914863473*I)/2511546089472000)*d^5*K1*M^5*
        Sqrt[Pi/719355]*u^9)/(b^3*E^u) - (((163197504221*I)/2511546089472000)*
        d^7*K1*M^5*Sqrt[Pi/719355]*u^9)/(b^3*E^u) - 
      (((16465166581*I)/100461843578880)*d^9*K1*M^5*Sqrt[Pi/719355]*u^9)/
       (b^3*E^u) + (((4511170759*I)/109197656064000)*d^11*K1*M^5*
        Sqrt[Pi/719355]*u^9)/(b^3*E^u) + (((8565321377*I)/132186636288000)*
        d^13*K1*M^5*Sqrt[Pi/719355]*u^9)/(b^3*E^u) + 
      (((7075299347*I)/837182029824000)*d^15*K1*M^5*Sqrt[Pi/719355]*u^9)/
       (b^3*E^u) - (((22088437439*I)/753463826841600)*d*K1^2*M^5*
        Sqrt[Pi/719355]*u^9)/b^3 - (((8677265818283*I)/4440054693888000)*d^5*
        K1^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 + 
      (((4155552766091*I)/3885047857152000)*d^7*K1^2*M^5*Sqrt[Pi/719355]*u^9)/
       b^3 + (((243058920409*I)/59483986329600)*d^9*K1^2*M^5*Sqrt[Pi/719355]*
        u^9)/b^3 - (((3469210209461*I)/6216076571443200)*d^11*K1^2*M^5*
        Sqrt[Pi/719355]*u^9)/b^3 - (((7638204079249*I)/4440054693888000)*d^13*
        K1^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 - 
      (((1422305868589*I)/5180063809536000)*d^15*K1^2*M^5*Sqrt[Pi/719355]*
        u^9)/b^3 + (((17166280457*I)/13813503492096000)*d^17*K1^2*M^5*
        Sqrt[Pi/719355]*u^9)/b^3 + (((14522679373*I)/32291306864640)*d^9*K0^2*
        M^5*Sqrt[(7*Pi)/102765]*u^9)/b^3 + (((1600388389*I)/358792298496000)*
        d^13*K0*M^5*Sqrt[(13*Pi)/55335]*u^9)/(b^3*E^u) + 
      (((485536027*I)/837182029824000)*d^15*K0*M^5*Sqrt[(13*Pi)/55335]*u^9)/
       (b^3*E^u) - (((31926317399*I)/24864306285772800)*d*K0^2*M^5*
        Sqrt[(17*Pi)/42315]*u^9)/b^3 + (((14592119*I)/167436405964800)*d*K1*
        M^5*Sqrt[(17*Pi)/42315]*u^9)/(b^3*E^u) + 
      (((2997186091*I)/2511546089472000)*d^11*K0*M^5*Sqrt[(31*Pi)/23205]*u^9)/
       (b^3*E^u) - (((667214112653*I)/1412744675328000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[719355]*b^3) - (((19282008587537*I)/31080382857216000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[719355]*b^3) + 
      (((5688311*I)/20929550745600)*d*K0*M^5*Sqrt[Pi/719355]*u^10)/
       (b^3*E^u) + (((2553085543*I)/470914891776000)*d^3*K0*M^5*
        Sqrt[Pi/719355]*u^10)/(b^3*E^u) + (((14292288749*I)/941829783552000)*
        d^5*K0*M^5*Sqrt[Pi/719355]*u^10)/(b^3*E^u) - 
      (((2791119157*I)/235457445888000)*d^7*K0*M^5*Sqrt[Pi/719355]*u^10)/
       (b^3*E^u) - (((5631283823*I)/188365956710400)*d^9*K0*M^5*
        Sqrt[Pi/719355]*u^10)/(b^3*E^u) + (((3527419183*I)/470914891776000)*
        d^11*K0*M^5*Sqrt[Pi/719355]*u^10)/(b^3*E^u) + 
      (((11127198899*I)/941829783552000)*d^13*K0*M^5*Sqrt[Pi/719355]*u^10)/
       (b^3*E^u) + (((2945287*I)/1868709888000)*d^15*K0*M^5*Sqrt[Pi/719355]*
        u^10)/(b^3*E^u) + (((4073177*I)/13649707008000)*d*K1*M^5*
        Sqrt[Pi/719355]*u^10)/(b^3*E^u) + (((2804049629*I)/470914891776000)*
        d^3*K1*M^5*Sqrt[Pi/719355]*u^10)/(b^3*E^u) - 
      (((3065198033*I)/235457445888000)*d^7*K1*M^5*Sqrt[Pi/719355]*u^10)/
       (b^3*E^u) - (((6182103481*I)/188365956710400)*d^9*K1*M^5*
        Sqrt[Pi/719355]*u^10)/(b^3*E^u) + (((3871712093*I)/470914891776000)*
        d^11*K1*M^5*Sqrt[Pi/719355]*u^10)/(b^3*E^u) + 
      (((12214046437*I)/941829783552000)*d^13*K1*M^5*Sqrt[Pi/719355]*u^10)/
       (b^3*E^u) + (((34023193*I)/19621453824000)*d^15*K1*M^5*Sqrt[Pi/719355]*
        u^10)/(b^3*E^u) - (((221486298433*I)/18648229714329600)*d*K0*K1*M^5*
        Sqrt[Pi/719355]*u^10)/b^3 - (((717959179949*I)/2825489350656000)*d^3*
        K0*K1*M^5*Sqrt[Pi/719355]*u^10)/b^3 - 
      (((397864317329*I)/493339410432000)*d^5*K0*K1*M^5*Sqrt[Pi/719355]*u^10)/
       b^3 + (((40480126410923*I)/93241148571648000)*d^7*K0*K1*M^5*
        Sqrt[Pi/719355]*u^10)/b^3 + (((24831415933*I)/14741683568640)*d^9*K0*
        K1*M^5*Sqrt[Pi/719355]*u^10)/b^3 - 
      (((819978955511*I)/3729645942865920)*d^11*K0*K1*M^5*Sqrt[Pi/719355]*
        u^10)/b^3 - (((7353205865087*I)/10360127619072000)*d^13*K0*K1*M^5*
        Sqrt[Pi/719355]*u^10)/b^3 - (((10893169567999*I)/93241148571648000)*
        d^15*K0*K1*M^5*Sqrt[Pi/719355]*u^10)/b^3 + 
      (((191476711*I)/613428609024000)*d^17*K0*K1*M^5*Sqrt[Pi/719355]*u^10)/
       b^3 + (((506179909*I)/941829783552000)*d^5*K1*M^5*Sqrt[(31*Pi)/23205]*
        u^10)/(b^3*E^u) + (((7424489*I)/156971630592000)*d*K0*M^5*
        Sqrt[Pi/719355]*u^11)/(b^3*E^u) - (((194419703*I)/94182978355200)*d^7*
        K0*M^5*Sqrt[Pi/719355]*u^11)/(b^3*E^u) - 
      (((489205547*I)/94182978355200)*d^9*K0*M^5*Sqrt[Pi/719355]*u^11)/
       (b^3*E^u) + (((611587943*I)/470914891776000)*d^11*K0*M^5*
        Sqrt[Pi/719355]*u^11)/(b^3*E^u) + (((41964343*I)/20474560512000)*d^13*
        K0*M^5*Sqrt[Pi/719355]*u^11)/(b^3*E^u) - 
      (((376396800887*I)/5180063809536000)*d^5*K0^2*M^5*Sqrt[Pi/719355]*u^11)/
       b^3 + (((462373489*I)/3048092467200)*d^9*K0^2*M^5*Sqrt[Pi/719355]*
        u^11)/b^3 - (((35206071377*I)/1864822971432960)*d^11*K0^2*M^5*
        Sqrt[Pi/719355]*u^11)/b^3 + (((6531151*I)/4238234025984000)*d^17*K0^2*
        M^5*Sqrt[Pi/719355]*u^11)/b^3 + (((2675303*I)/52323876864000)*d*K1*
        M^5*Sqrt[Pi/719355]*u^11)/(b^3*E^u) + 
      (((4029741581*I)/1412744675328000)*d^5*K1*M^5*Sqrt[Pi/719355]*u^11)/
       (b^3*E^u) - (((90174503*I)/40364133580800)*d^7*K1*M^5*Sqrt[Pi/719355]*
        u^11)/(b^3*E^u) - (((317345033*I)/56509787013120)*d^9*K1*M^5*
        Sqrt[Pi/719355]*u^11)/(b^3*E^u) + (((1983619009*I)/1412744675328000)*
        d^11*K1*M^5*Sqrt[Pi/719355]*u^11)/(b^3*E^u) + 
      (((3130681207*I)/1412744675328000)*d^13*K1*M^5*Sqrt[Pi/719355]*u^11)/
       (b^3*E^u) - (((178693892207*I)/139861722857472000)*d*K1^2*M^5*
        Sqrt[Pi/719355]*u^11)/b^3 - (((6084461187283*I)/69930861428736000)*
        d^5*K1^2*M^5*Sqrt[Pi/719355]*u^11)/b^3 + 
      (((24348854083*I)/529779253248000)*d^7*K1^2*M^5*Sqrt[Pi/719355]*u^11)/
       b^3 + (((2541957426653*I)/13986172285747200)*d^9*K1^2*M^5*
        Sqrt[Pi/719355]*u^11)/b^3 - (((1559063638169*I)/69930861428736000)*
        d^11*K1^2*M^5*Sqrt[Pi/719355]*u^11)/b^3 - 
      (((5357752078363*I)/69930861428736000)*d^13*K1^2*M^5*Sqrt[Pi/719355]*
        u^11)/b^3 - (((2205983279*I)/167298711552000)*d^15*K1^2*M^5*
        Sqrt[Pi/719355]*u^11)/b^3 - (((6759180409*I)/740009115648000)*d^13*
        K0^2*M^5*Sqrt[(7*Pi)/102765]*u^11)/b^3 + 
      (((970409*I)/22424518656000)*d^15*K1*M^5*Sqrt[(7*Pi)/102765]*u^11)/
       (b^3*E^u) - (((190431877*I)/2331028714291200)*d*K0^2*M^5*
        Sqrt[(13*Pi)/55335]*u^11)/b^3 + (((19754334329*I)/6660082040832000)*
        d^7*K0^2*M^5*Sqrt[(13*Pi)/55335]*u^11)/b^3 + 
      (((73053691*I)/470914891776000)*d^5*K0*M^5*Sqrt[(17*Pi)/42315]*u^11)/
       (b^3*E^u) + (((286997*I)/17441292288000)*d^15*K0*M^5*
        Sqrt[(17*Pi)/42315]*u^11)/(b^3*E^u) - 
      (((79388711*I)/139861722857472000)*d^17*K1^2*M^5*Sqrt[(17*Pi)/42315]*
        u^11)/b^3 + (((14369051*I)/470914891776000)*d^3*K0*M^5*
        Sqrt[(31*Pi)/23205]*u^11)/(b^3*E^u) - 
      (((2341889731*I)/6660082040832000)*d^15*K0^2*M^5*Sqrt[(31*Pi)/23205]*
        u^11)/b^3 + (((46629293*I)/1412744675328000)*d^3*K1*M^5*
        Sqrt[(31*Pi)/23205]*u^11)/(b^3*E^u) - 
      (((354498289477*I)/15540191428608000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[719355]*b^3) - (((1910436207637*I)/69930861428736000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[719355]*b^3) + 
      (((272813*I)/39242907648000)*d*K0*M^5*Sqrt[Pi/719355]*u^12)/(b^3*E^u) + 
      (((1708673*I)/12178833408000)*d^3*K0*M^5*Sqrt[Pi/719355]*u^12)/
       (b^3*E^u) + (((137789161*I)/353186168832000)*d^5*K0*M^5*
        Sqrt[Pi/719355]*u^12)/(b^3*E^u) - (((108536543*I)/353186168832000)*
        d^7*K0*M^5*Sqrt[Pi/719355]*u^12)/(b^3*E^u) + 
      (((67591799*I)/353186168832000)*d^11*K0*M^5*Sqrt[Pi/719355]*u^12)/
       (b^3*E^u) + (((15242789*I)/50455166976000)*d^13*K0*M^5*Sqrt[Pi/719355]*
        u^12)/(b^3*E^u) + (((549713*I)/13080969216000)*d^15*K0*M^5*
        Sqrt[Pi/719355]*u^12)/(b^3*E^u) + (((872749*I)/117728722944000)*d*K1*
        M^5*Sqrt[Pi/719355]*u^12)/(b^3*E^u) + 
      (((52830311*I)/353186168832000)*d^3*K1*M^5*Sqrt[Pi/719355]*u^12)/
       (b^3*E^u) + (((147020147*I)/353186168832000)*d^5*K1*M^5*
        Sqrt[Pi/719355]*u^12)/(b^3*E^u) - (((1987547*I)/2435766681600)*d^9*K1*
        M^5*Sqrt[Pi/719355]*u^12)/(b^3*E^u) + 
      (((10290979*I)/50455166976000)*d^11*K1*M^5*Sqrt[Pi/719355]*u^12)/
       (b^3*E^u) + (((113765329*I)/353186168832000)*d^13*K1*M^5*
        Sqrt[Pi/719355]*u^12)/(b^3*E^u) + (((5280011*I)/117728722944000)*d^15*
        K1*M^5*Sqrt[Pi/719355]*u^12)/(b^3*E^u) - 
      (((581388749311*I)/69930861428736000)*d^3*K0*K1*M^5*Sqrt[Pi/719355]*
        u^12)/b^3 + (((320373768419*I)/23310287142912000)*d^7*K0*K1*M^5*
        Sqrt[Pi/719355]*u^12)/b^3 + (((155663955523*I)/2797234457149440)*d^9*
        K0*K1*M^5*Sqrt[Pi/719355]*u^12)/b^3 - 
      (((446594459669*I)/69930861428736000)*d^11*K0*K1*M^5*Sqrt[Pi/719355]*
        u^12)/b^3 - (((1640420076409*I)/69930861428736000)*d^13*K0*K1*M^5*
        Sqrt[Pi/719355]*u^12)/b^3 - (((220729*I)/2018206679040)*d^9*K0*M^5*
        Sqrt[(7*Pi)/102765]*u^12)/(b^3*E^u) - 
      (((473129*I)/10091033395200)*d^7*K1*M^5*Sqrt[(7*Pi)/102765]*u^12)/
       (b^3*E^u) - (((1592220173*I)/69930861428736000)*d*K0*K1*M^5*
        Sqrt[(17*Pi)/42315]*u^12)/b^3 - (((1715970527*I)/1998024612249600)*
        d^5*K0*K1*M^5*Sqrt[(31*Pi)/23205]*u^12)/b^3 - 
      (((99880213*I)/736114330828800)*d^15*K0*K1*M^5*Sqrt[(31*Pi)/23205]*
        u^12)/b^3 - (((20547031*I)/34965430714368000)*d^17*K0*K1*M^5*
        Sqrt[(31*Pi)/23205]*u^12)/b^3 + (((304807*I)/17659308441600)*d^3*K0*
        M^5*Sqrt[Pi/719355]*u^13)/(b^3*E^u) - 
      (((3412777*I)/88296542208000)*d^7*K0*M^5*Sqrt[Pi/719355]*u^13)/
       (b^3*E^u) - (((1654039*I)/17659308441600)*d^9*K0*M^5*Sqrt[Pi/719355]*
        u^13)/(b^3*E^u) + (((2065657*I)/88296542208000)*d^11*K0*M^5*
        Sqrt[Pi/719355]*u^13)/(b^3*E^u) + (((655853*I)/17659308441600)*d^13*
        K0*M^5*Sqrt[Pi/719355]*u^13)/(b^3*E^u) + 
      (((30851*I)/5886436147200)*d^15*K0*M^5*Sqrt[Pi/719355]*u^13)/
       (b^3*E^u) - (((445561201*I)/17482715357184000)*d*K0^2*M^5*
        Sqrt[Pi/719355]*u^13)/b^3 + (((761687183*I)/863343968256000)*d^7*K0^2*
        M^5*Sqrt[Pi/719355]*u^13)/b^3 + (((51895649747*I)/13986172285747200)*
        d^9*K0^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 - 
      (((26781624491*I)/69930861428736000)*d^11*K0^2*M^5*Sqrt[Pi/719355]*
        u^13)/b^3 - (((679908011*I)/434353176576000)*d^13*K0^2*M^5*
        Sqrt[Pi/719355]*u^13)/b^3 - (((4129821799*I)/13986172285747200)*d^15*
        K0^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 - 
      (((193430543*I)/69930861428736000)*d^17*K0^2*M^5*Sqrt[Pi/719355]*u^13)/
       b^3 + (((26449*I)/29432180736000)*d*K1*M^5*Sqrt[Pi/719355]*u^13)/
       (b^3*E^u) + (((1599863*I)/88296542208000)*d^3*K1*M^5*Sqrt[Pi/719355]*
        u^13)/(b^3*E^u) + (((179951*I)/3531861688320)*d^5*K1*M^5*
        Sqrt[Pi/719355]*u^13)/(b^3*E^u) - (((513523*I)/12613791744000)*d^7*K1*
        M^5*Sqrt[Pi/719355]*u^13)/(b^3*E^u) + 
      (((149819*I)/3838980096000)*d^13*K1*M^5*Sqrt[Pi/719355]*u^13)/
       (b^3*E^u) - (((140339387213*I)/69930861428736000)*d^5*K1^2*M^5*
        Sqrt[Pi/719355]*u^13)/b^3 + (((1537876919*I)/1554019142860800)*d^7*
        K1^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 + 
      (((2027961899*I)/482281802956800)*d^9*K1^2*M^5*Sqrt[Pi/719355]*u^13)/
       b^3 - (((140974343*I)/334597423104000)*d^11*K1^2*M^5*Sqrt[Pi/719355]*
        u^13)/b^3 - (((23671284127*I)/69930861428736000)*d^15*K1^2*M^5*
        Sqrt[Pi/719355]*u^13)/b^3 - (((50231627*I)/13986172285747200)*d^17*
        K1^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 - 
      (((1985*I)/100910333952)*d^9*K1*M^5*Sqrt[(5*Pi)/143871]*u^13)/
       (b^3*E^u) - (((505751837*I)/1998024612249600)*d^5*K0^2*M^5*
        Sqrt[(7*Pi)/102765]*u^13)/b^3 - (((2533082879*I)/9990123061248000)*
        d^13*K1^2*M^5*Sqrt[(7*Pi)/102765]*u^13)/b^3 + 
      (((6673*I)/3531861688320)*d^11*K1*M^5*Sqrt[(13*Pi)/55335]*u^13)/
       (b^3*E^u) - (((3338438633*I)/69930861428736000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/55335]*u^13)/b^3 + (((211*I)/4204597248000)*d*K0*M^5*
        Sqrt[(17*Pi)/42315]*u^13)/(b^3*E^u) + 
      (((9539*I)/29432180736000)*d^15*K1*M^5*Sqrt[(17*Pi)/42315]*u^13)/
       (b^3*E^u) + (((137933*I)/88296542208000)*d^5*K0*M^5*
        Sqrt[(31*Pi)/23205]*u^13)/(b^3*E^u) - 
      (((1159393*I)/1248765382656000)*d*K1^2*M^5*Sqrt[(31*Pi)/23205]*u^13)/
       b^3 - (((288677533*I)/525795950592000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[719355]*b^3) + (((317*I)/3679022592000)*d*K0*M^5*Sqrt[Pi/719355]*
        u^14)/(b^3*E^u) + (((263*I)/159957504000)*d^3*K0*M^5*Sqrt[Pi/719355]*
        u^14)/(b^3*E^u) - (((14419*I)/3679022592000)*d^7*K0*M^5*
        Sqrt[Pi/719355]*u^14)/(b^3*E^u) - (((733*I)/81756057600)*d^9*K0*M^5*
        Sqrt[Pi/719355]*u^14)/(b^3*E^u) + (((631*I)/175191552000)*d^13*K0*M^5*
        Sqrt[Pi/719355]*u^14)/(b^3*E^u) + (((47*I)/525574656000)*d*K1*M^5*
        Sqrt[Pi/719355]*u^14)/(b^3*E^u) + (((6229*I)/3679022592000)*d^3*K1*
        M^5*Sqrt[Pi/719355]*u^14)/(b^3*E^u) - 
      (((2267*I)/245268172800)*d^9*K1*M^5*Sqrt[Pi/719355]*u^14)/(b^3*E^u) + 
      (((649*I)/1226340864000)*d^15*K1*M^5*Sqrt[Pi/719355]*u^14)/(b^3*E^u) - 
      (((17621*I)/2803064832000)*d*K0*K1*M^5*Sqrt[Pi/719355]*u^14)/b^3 - 
      (((264858569*I)/1942523928576000)*d^3*K0*K1*M^5*Sqrt[Pi/719355]*u^14)/
       b^3 - (((2604386047*I)/5827571785728000)*d^5*K0*K1*M^5*Sqrt[Pi/719355]*
        u^14)/b^3 + (((1200284513*I)/5827571785728000)*d^7*K0*K1*M^5*
        Sqrt[Pi/719355]*u^14)/b^3 - (((180589*I)/121407745536000)*d^17*K0*K1*
        M^5*Sqrt[Pi/719355]*u^14)/b^3 + (((19*I)/27661824000)*d^5*K0*M^5*
        Sqrt[(7*Pi)/102765]*u^14)/(b^3*E^u) + 
      (((373*I)/525574656000)*d^5*K1*M^5*Sqrt[(7*Pi)/102765]*u^14)/
       (b^3*E^u) + (((84270623*I)/1165514357145600)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^14)/b^3 - (((36537113*I)/5827571785728000)*d^15*
        K0*K1*M^5*Sqrt[(13*Pi)/55335]*u^14)/b^3 + 
      ((I/7617024000)*d^11*K0*M^5*Sqrt[(17*Pi)/42315]*u^14)/(b^3*E^u) + 
      (((37*I)/1226340864000)*d^15*K0*M^5*Sqrt[(17*Pi)/42315]*u^14)/
       (b^3*E^u) - (((245449*I)/55500683673600)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/42315]*u^14)/b^3 + ((I/58397184000)*d^13*K1*M^5*
        Sqrt[(217*Pi)/3315]*u^14)/(b^3*E^u) - 
      (((3500003*I)/1942523928576000)*d^13*K0*K1*M^5*Sqrt[(221*Pi)/3255]*
        u^14)/b^3 - (((37*I)/3679022592000)*d^7*K1*M^5*Sqrt[(403*Pi)/1785]*
        u^14)/(b^3*E^u) + ((I/175191552000)*d^11*K1*M^5*Sqrt[(403*Pi)/1785]*
        u^14)/(b^3*E^u) + ((I/153292608000)*d*K0*M^5*Sqrt[Pi/719355]*u^15)/
       (b^3*E^u) + ((I/10219507200)*d^3*K0*M^5*Sqrt[Pi/719355]*u^15)/
       (b^3*E^u) - (((41*I)/153292608000)*d^7*K0*M^5*Sqrt[Pi/719355]*u^15)/
       (b^3*E^u) + ((I/7299648000)*d^11*K0*M^5*Sqrt[Pi/719355]*u^15)/
       (b^3*E^u) + ((I/4379788800)*d^13*K0*M^5*Sqrt[Pi/719355]*u^15)/
       (b^3*E^u) + ((I/30658521600)*d^15*K0*M^5*Sqrt[Pi/719355]*u^15)/
       (b^3*E^u) - (((4849613*I)/17482715357184000)*d*K0^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 - (((359961541*I)/17482715357184000)*d^5*
        K0^2*M^5*Sqrt[Pi/719355]*u^15)/b^3 + 
      (((28839227*I)/3496543071436800)*d^7*K0^2*M^5*Sqrt[Pi/719355]*u^15)/
       b^3 + (((1982909*I)/45409650278400)*d^9*K0^2*M^5*Sqrt[Pi/719355]*u^15)/
       b^3 - (((32688343*I)/17482715357184000)*d^11*K0^2*M^5*Sqrt[Pi/719355]*
        u^15)/b^3 - (((74380963*I)/17482715357184000)*d^15*K0^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 - (((19181*I)/150713063424000)*d^17*K0^2*
        M^5*Sqrt[Pi/719355]*u^15)/b^3 + ((I/153292608000)*d*K1*M^5*
        Sqrt[Pi/719355]*u^15)/(b^3*E^u) + ((I/10219507200)*d^3*K1*M^5*
        Sqrt[Pi/719355]*u^15)/(b^3*E^u) - (((41*I)/153292608000)*d^7*K1*M^5*
        Sqrt[Pi/719355]*u^15)/(b^3*E^u) + ((I/7299648000)*d^11*K1*M^5*
        Sqrt[Pi/719355]*u^15)/(b^3*E^u) + ((I/4379788800)*d^13*K1*M^5*
        Sqrt[Pi/719355]*u^15)/(b^3*E^u) + ((I/30658521600)*d^15*K1*M^5*
        Sqrt[Pi/719355]*u^15)/(b^3*E^u) - (((114739*I)/388504785715200)*d*
        K1^2*M^5*Sqrt[Pi/719355]*u^15)/b^3 - 
      (((11734069*I)/529779253248000)*d^5*K1^2*M^5*Sqrt[Pi/719355]*u^15)/
       b^3 + (((50103349*I)/5827571785728000)*d^7*K1^2*M^5*Sqrt[Pi/719355]*
        u^15)/b^3 + (((13063319*I)/277503418368000)*d^9*K1^2*M^5*
        Sqrt[Pi/719355]*u^15)/b^3 - (((9732773*I)/5827571785728000)*d^11*K1^2*
        M^5*Sqrt[Pi/719355]*u^15)/b^3 - (((1701577*I)/84457562112000)*d^13*
        K1^2*M^5*Sqrt[Pi/719355]*u^15)/b^3 - 
      (((27292649*I)/5827571785728000)*d^15*K1^2*M^5*Sqrt[Pi/719355]*u^15)/
       b^3 - (((87301*I)/582757178572800)*d^17*K1^2*M^5*Sqrt[Pi/719355]*u^15)/
       b^3 + ((I/21898944000)*d^5*K0*M^5*Sqrt[(7*Pi)/102765]*u^15)/
       (b^3*E^u) + ((I/21898944000)*d^5*K1*M^5*Sqrt[(7*Pi)/102765]*u^15)/
       (b^3*E^u) - (((3584453*I)/2497530765312000)*d^13*K0^2*M^5*
        Sqrt[(13*Pi)/55335]*u^15)/b^3 - ((I/30658521600)*d^9*K0*M^5*
        Sqrt[(17*Pi)/42315]*u^15)/(b^3*E^u) - 
      ((I/30658521600)*d^9*K1*M^5*Sqrt[(17*Pi)/42315]*u^15)/(b^3*E^u) - 
      (((15332203*I)/2497530765312000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[719355]*b^3) - (((12776653*I)/1942523928576000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[719355]*b^3) - 
      (((19273*I)/546334854912000)*d*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 + 
      (((214637*I)/298000829952000)*d^7*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 + 
      (((1450313*I)/218533941964800)*d^9*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/
       b^3 + (((6829*I)/19866721996800)*d^11*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/
       b^3 - (((3165713*I)/1092669709824000)*d^13*K0*K1*M^5*Sqrt[Pi/719355]*
        u^16)/b^3 - (((81707*I)/99333609984000)*d^15*K0*K1*M^5*
        Sqrt[Pi/719355]*u^16)/b^3 - (((439*I)/10406378188800)*d^17*K0*K1*M^5*
        Sqrt[Pi/719355]*u^16)/b^3 - (((216761*I)/3278009129472000)*d^3*K0*K1*
        M^5*Sqrt[(13*Pi)/55335]*u^16)/b^3 - 
      (((767477*I)/3278009129472000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/55335]*u^16)/
       b^3 - (((43*I)/76678576128000)*d*K0^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 - 
      (((2563*I)/149000414976000)*d^7*K0^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 + 
      (((350279*I)/2185339419648000)*d^9*K0^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 + 
      (((26237*I)/546334854912000)*d^11*K0^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 - 
      (((5647*I)/182111618304000)*d^15*K0^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 - 
      (((577*I)/230035728384000)*d^17*K0^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 - 
      (((103*I)/174827153571840)*d*K1^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 - 
      (((238451*I)/3278009129472000)*d^5*K1^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 - 
      (((1109*I)/56517398784000)*d^7*K1^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 + 
      (((75239*I)/437067883929600)*d^9*K1^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 + 
      (((1931*I)/36422323660800)*d^11*K1^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 - 
      (((12343*I)/156095672832000)*d^13*K1^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 - 
      (((6143*I)/182111618304000)*d^15*K1^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 - 
      (((12079*I)/4370678839296000)*d^17*K1^2*M^5*Sqrt[Pi/719355]*u^17)/b^3 - 
      (((17131*I)/3278009129472000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/55335]*u^17)/
       b^3 - ((I/231252848640)*d^13*K0^2*M^5*Sqrt[(17*Pi)/42315]*u^17)/b^3 - 
      (((5107*I)/327800912947200)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[719355]*b^3) - (((27271*I)/1639004564736000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[719355]*b^3) - 
      ((I/546334854912000)*d*K0*K1*M^5*Sqrt[(31*Pi)/23205]*u^18)/b^3 - 
      ((I/14633969328000)*d^3*K0*K1*M^5*Sqrt[(31*Pi)/23205]*u^18)/b^3 - 
      (((127*I)/409751141184000)*d^5*K0*K1*M^5*Sqrt[(31*Pi)/23205]*u^18)/
       b^3 - ((I/6402361581000)*d^7*K0*K1*M^5*Sqrt[(31*Pi)/23205]*u^18)/b^3 + 
      ((I/1307021184000)*d^9*K0*K1*M^5*Sqrt[(31*Pi)/23205]*u^18)/b^3 + 
      ((I/3104175312000)*d^11*K0*K1*M^5*Sqrt[(31*Pi)/23205]*u^18)/b^3 - 
      ((I/5690988072000)*d^15*K0*K1*M^5*Sqrt[(31*Pi)/23205]*u^18)/b^3 - 
      ((I/60703872768000)*d^17*K0*K1*M^5*Sqrt[(31*Pi)/23205]*u^18)/b^3 - 
      ((I/19511959104000)*d^13*K0*K1*M^5*Sqrt[(217*Pi)/3315]*u^18)/b^3)/Pi, 
    ((-13843973*d^11*K0*K1*M^5*Sqrt[13/(55335*Pi)]*u^3)/(46717747200*b^3) - 
      (77077*d^15*K0*K1*M^5*Sqrt[91/(7905*Pi)]*u^3)/(15572582400*b^3) + 
      (1964561*d^7*K0*K1*M^5*Sqrt[403/(1785*Pi)]*u^3)/(140153241600*b^3) + 
      (3949231*d^9*K0*K1*M^5*Sqrt[403/(1785*Pi)]*u^3)/(140153241600*b^3) - 
      (1573*d^13*K0*K1*M^5*Sqrt[2821/(255*Pi)]*u^3)/(1038172160*b^3) - 
      (((5599*I)/19465728)*d^7*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^3)/b^3 - 
      (((143*I)/211584)*d^9*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^3)/b^3 + 
      (((18733*I)/97328640)*d^11*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^3)/b^3 + 
      (((12727*I)/48664320)*d^13*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^3)/b^3 + 
      (((77*I)/103817216)*d*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((4543*I)/311451648)*d^3*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((4081*I)/103817216)*d^5*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((1001*I)/311451648)*d^15*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((11*I)/12166080)*d*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((583*I)/32442880)*d^3*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((803*I)/16221440)*d^5*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((143*I)/32442880)*d^15*K1^2*M^5*Sqrt[(91*Pi)/7905]*u^3)/b^3 + 
      (((1001*I)/103817216)*d^13*K0^2*M^5*Sqrt[(273*Pi)/2635]*u^3)/b^3 - 
      (((715*I)/103817216)*d^7*K0^2*M^5*Sqrt[(455*Pi)/1581]*u^3)/b^3 - 
      (((1573*I)/103817216)*d^9*K0^2*M^5*Sqrt[(455*Pi)/1581]*u^3)/b^3 + 
      (((143*I)/103817216)*d^11*K0^2*M^5*Sqrt[(1547*Pi)/465]*u^3)/b^3 - 
      (16748113*d*K0*K1*M^5*u^3)/(140153241600*b^3*Sqrt[719355*Pi]) - 
      (1890611*d^3*K0*K1*M^5*u^3)/(819609600*b^3*Sqrt[719355*Pi]) - 
      (841121117*d^5*K0*K1*M^5*u^3)/(140153241600*b^3*Sqrt[719355*Pi]) + 
      (6895345*d^9*K0^2*M^5*Sqrt[5/(143871*Pi)]*u^4)/(7993925632*b^3) - 
      (13843973*d^11*K0^2*M^5*Sqrt[13/(55335*Pi)]*u^4)/(93435494400*b^3) + 
      (113705085547*d^9*K1^2*M^5*Sqrt[13/(55335*Pi)]*u^4)/
       (117728722944000*b^3) - (28398234293*d^11*K1^2*M^5*Sqrt[13/(55335*Pi)]*
        u^4)/(117728722944000*b^3) - (708881063*d^13*K1^2*M^5*
        Sqrt[13/(55335*Pi)]*u^4)/(1868709888000*b^3) - 
      (77077*d^15*K0^2*M^5*Sqrt[91/(7905*Pi)]*u^4)/(31145164800*b^3) - 
      (37599331*d^15*K1^2*M^5*Sqrt[91/(7905*Pi)]*u^4)/(5606129664000*b^3) + 
      (1964561*d^7*K0^2*M^5*Sqrt[403/(1785*Pi)]*u^4)/(280306483200*b^3) - 
      (1573*d^13*K0^2*M^5*Sqrt[2821/(255*Pi)]*u^4)/(2076344320*b^3) - 
      (((79524379*I)/56061296640)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/55335]*u^4)/
       b^3 - (((36077173*I)/11212259328)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/55335]*
        u^4)/b^3 + (((5973059*I)/6229032960)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^4)/b^3 + (((23095169*I)/18687098880)*d^13*K0*K1*
        M^5*Sqrt[(13*Pi)/55335]*u^4)/b^3 + (((246923*I)/56061296640)*d*K0*K1*
        M^5*Sqrt[(91*Pi)/7905]*u^4)/b^3 + (((976307*I)/11212259328)*d^3*K0*K1*
        M^5*Sqrt[(91*Pi)/7905]*u^4)/b^3 + (((13295167*I)/56061296640)*d^5*K0*
        K1*M^5*Sqrt[(91*Pi)/7905]*u^4)/b^3 + 
      (((1128833*I)/56061296640)*d^15*K0*K1*M^5*Sqrt[(91*Pi)/7905]*u^4)/b^3 - 
      (1890611*d^3*K0^2*M^5*u^4)/(1639219200*Sqrt[719355]*b^3*Sqrt[Pi]) - 
      (36551739498917*d^3*K1^2*M^5*u^4)/(16835207380992000*Sqrt[719355]*b^3*
        Sqrt[Pi]) - (16748113*d*K0^2*M^5*u^4)/(280306483200*b^3*
        Sqrt[719355*Pi]) - (841121117*d^5*K0^2*M^5*u^4)/
       (280306483200*b^3*Sqrt[719355*Pi]) + (29461429661*d^9*K0^2*M^5*u^4)/
       (21583599206400*b^3*Sqrt[719355*Pi]) - (5349621147407*d*K1^2*M^5*u^4)/
       (50505622142976000*b^3*Sqrt[719355*Pi]) - 
      (470752796497*d^5*K1^2*M^5*u^4)/(74823143915520*b^3*Sqrt[719355*Pi]) + 
      (72027176693*d^7*K1^2*M^5*u^4)/(15355920384000*b^3*Sqrt[719355*Pi]) - 
      (502120663*d^15*K0*K1*M^5*Sqrt[7/(102765*Pi)]*u^5)/
       (5606129664000*b^3) + (119307404269*d^9*K0*K1*M^5*Sqrt[13/(55335*Pi)]*
        u^5)/(117728722944000*b^3) - (2280121409521*d^3*K0*K1*M^5*
        Sqrt[17/(42315*Pi)]*u^5)/(16835207380992000*b^3) + 
      (((625362247*I)/1681838899200)*d*K1^2*M^5*Sqrt[Pi/719355]*u^5)/b^3 + 
      (((397852451*I)/19331481600)*d^5*K1^2*M^5*Sqrt[Pi/719355]*u^5)/b^3 + 
      (((244633*I)/22424518656)*d*K0^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/b^3 - 
      (((56192851*I)/112122593280)*d^7*K0^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/
       b^3 + (((4228459*I)/12458065920)*d^11*K0^2*M^5*Sqrt[(13*Pi)/55335]*
        u^5)/b^3 + (((16667297*I)/37374197760)*d^13*K0^2*M^5*
        Sqrt[(13*Pi)/55335]*u^5)/b^3 + (((5738879*I)/112122593280)*d^15*K0^2*
        M^5*Sqrt[(13*Pi)/55335]*u^5)/b^3 - (((7643725727*I)/5886436147200)*
        d^7*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/b^3 - 
      (((1458320149*I)/470914891776)*d^9*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/
       b^3 + (((1283167219*I)/1471609036800)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/55335]*u^5)/b^3 + (((2017177871*I)/1681838899200)*d^13*
        K1^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/b^3 + 
      (((2641591*I)/18687098880)*d^15*K1^2*M^5*Sqrt[(13*Pi)/55335]*u^5)/b^3 + 
      (((3474151*I)/112122593280)*d^3*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^5)/b^3 + 
      (((1908851*I)/22424518656)*d^5*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^5)/b^3 - 
      (((18565151*I)/112122593280)*d^9*K0^2*M^5*Sqrt[(91*Pi)/7905]*u^5)/b^3 + 
      (((1040167043*I)/140153241600)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[719355]*b^3) - (5681961895553*d*K0*K1*M^5*u^5)/
       (50505622142976000*b^3*Sqrt[719355*Pi]) - 
      (7442140451909*d^5*K0*K1*M^5*u^5)/(1122347158732800*b^3*
        Sqrt[719355*Pi]) + (4632098167811*d^7*K0*K1*M^5*u^5)/
       (918284038963200*b^3*Sqrt[719355*Pi]) - 
      (400019133173*d^11*K0*K1*M^5*u^5)/(117728722944000*b^3*
        Sqrt[719355*Pi]) - (67341330023*d^13*K0*K1*M^5*u^5)/
       (13080969216000*b^3*Sqrt[719355*Pi]) - 
      (424255183*d^15*K0^2*M^5*Sqrt[7/(102765*Pi)]*u^6)/
       (22424518656000*b^3) - (279628334689*d^11*K1^2*M^5*Sqrt[13/(55335*Pi)]*
        u^6)/(2060252651520000*b^3) - (15888040201*d^11*K0^2*M^5*
        Sqrt[17/(42315*Pi)]*u^6)/(470914891776000*b^3) - 
      (107898755009*d*K0^2*M^5*Sqrt[31/(23205*Pi)]*u^6)/
       (202022488571904000*b^3) + (((711909427*I)/112122593280)*d^3*K0*K1*M^5*
        Sqrt[Pi/719355]*u^6)/b^3 + (((2486909539*I)/140153241600)*d^5*K0*K1*
        M^5*Sqrt[Pi/719355]*u^6)/b^3 + (((284998837*I)/21022986240)*d^13*K0*
        K1*M^5*Sqrt[Pi/719355]*u^6)/b^3 + (((111478853*I)/68847206400)*d^15*
        K0*K1*M^5*Sqrt[Pi/719355]*u^6)/b^3 + 
      (((400891*I)/8851783680)*d*K0*K1*M^5*Sqrt[(7*Pi)/102765]*u^6)/b^3 - 
      (((12929998411*I)/11772872294400)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/55335]*
        u^6)/b^3 - (((15786906311*I)/5886436147200)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^6)/b^3 + (((15050719*I)/20474560512)*d^11*K0*K1*
        M^5*Sqrt[(13*Pi)/55335]*u^6)/b^3 - (8835802709039*d^3*K0^2*M^5*u^6)/
       (22446943174656000*Sqrt[719355]*b^3*Sqrt[Pi]) - 
      (15901275973393*d^3*K1^2*M^5*u^6)/(14141574200033280*Sqrt[719355]*b^3*
        Sqrt[Pi]) - (17637657777437*d^5*K0^2*M^5*u^6)/(13468165904793600*b^3*
        Sqrt[719355*Pi]) + (14478377306383*d^7*K0^2*M^5*u^6)/
       (18365680779264000*b^3*Sqrt[719355*Pi]) + 
      (1267214427103*d^9*K0^2*M^5*u^6)/(470914891776000*b^3*
        Sqrt[719355*Pi]) - (55125331613*d^13*K0^2*M^5*u^6)/
       (52323876864000*b^3*Sqrt[719355*Pi]) - 
      (404841062148151*d*K1^2*M^5*u^6)/(7070787100016640000*b^3*
        Sqrt[719355*Pi]) - (3067109710100507*d^5*K1^2*M^5*u^6)/
       (1010112442859520000*b^3*Sqrt[719355*Pi]) + 
      (844246176020699*d^7*K1^2*M^5*u^6)/(321399413637120000*b^3*
        Sqrt[719355*Pi]) + (96725557995019*d^9*K1^2*M^5*u^6)/
       (16482021212160000*b^3*Sqrt[719355*Pi]) - 
      (825750109283*d^13*K1^2*M^5*u^6)/(366267138048000*b^3*
        Sqrt[719355*Pi]) - (2896198393*d^15*K1^2*M^5*u^6)/
       (11212259328000*b^3*Sqrt[719355*Pi]) + 
      (((776129741*I)/13454711193600)*d*K0^2*M^5*Sqrt[Pi/719355]*u^7)/b^3 - 
      (((34635527729*I)/13454711193600)*d^7*K0^2*M^5*Sqrt[Pi/719355]*u^7)/
       b^3 - (((610592875079*I)/94182978355200)*d^9*K0^2*M^5*Sqrt[Pi/719355]*
        u^7)/b^3 + (((161319861763*I)/94182978355200)*d^11*K0^2*M^5*
        Sqrt[Pi/719355]*u^7)/b^3 + (((9687494969*I)/31394326118400)*d^15*K0^2*
        M^5*Sqrt[Pi/719355]*u^7)/b^3 + (((10609842683*I)/117728722944000)*d*
        K1^2*M^5*Sqrt[Pi/719355]*u^7)/b^3 + 
      (((196097026301*I)/39242907648000)*d^5*K1^2*M^5*Sqrt[Pi/719355]*u^7)/
       b^3 - (((94096238797*I)/23545744588800)*d^7*K1^2*M^5*Sqrt[Pi/719355]*
        u^7)/b^3 - (((2204308139*I)/224245186560)*d^9*K1^2*M^5*
        Sqrt[Pi/719355]*u^7)/b^3 + (((7954397413*I)/2065416192000)*d^13*K1^2*
        M^5*Sqrt[Pi/719355]*u^7)/b^3 + (((18594240839*I)/39242907648000)*d^15*
        K1^2*M^5*Sqrt[Pi/719355]*u^7)/b^3 + 
      (((744556883*I)/4484903731200)*d^3*K0^2*M^5*Sqrt[(7*Pi)/102765]*u^7)/
       b^3 + (((700922731*I)/1494967910400)*d^5*K0^2*M^5*Sqrt[(7*Pi)/102765]*
        u^7)/b^3 + (((2635399301*I)/13080969216000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/55335]*u^7)/b^3 + (((4143469649*I)/39242907648000)*d^3*
        K1^2*M^5*Sqrt[(17*Pi)/42315]*u^7)/b^3 + 
      (((286518041*I)/13454711193600)*d^13*K0^2*M^5*Sqrt[(119*Pi)/6045]*u^7)/
       b^3 - (31659689921*d*K0*K1*M^5*u^7)/(1088483235840000*b^3*
        Sqrt[719355*Pi]) - (34583316085159*d^3*K0*K1*M^5*u^7)/
       (54390670000128000*b^3*Sqrt[719355*Pi]) - 
      (1162769583486877*d^5*K0*K1*M^5*u^7)/(589232258334720000*b^3*
        Sqrt[719355*Pi]) + (1605271962080053*d^7*K0*K1*M^5*u^7)/
       (1178464516669440000*b^3*Sqrt[719355*Pi]) + 
      (271209916224739*d^9*K0*K1*M^5*u^7)/(67988337500160000*b^3*
        Sqrt[719355*Pi]) - (850103646451*d^11*K0*K1*M^5*u^7)/
       (852518338560000*b^3*Sqrt[719355*Pi]) - 
      (84395576449*d^13*K0*K1*M^5*u^7)/(54940070707200*b^3*Sqrt[719355*Pi]) - 
      (2014279829*d^15*K0*K1*M^5*u^7)/(11212259328000*b^3*Sqrt[719355*Pi]) - 
      (12411733*d^15*K0^2*M^5*Sqrt[7/(102765*Pi)]*u^8)/(2989935820800*b^3) + 
      (9651694433519*d^9*K0^2*M^5*Sqrt[13/(55335*Pi)]*u^8)/
       (197784254545920000*b^3) - (493120342289*d^11*K0^2*M^5*
        Sqrt[13/(55335*Pi)]*u^8)/(49446063636480000*b^3) - 
      (3035112073681*d^11*K1^2*M^5*Sqrt[13/(55335*Pi)]*u^8)/
       (791137018183680000*b^3) + (756622020941*d^13*K1^2*M^5*
        Sqrt[13/(55335*Pi)]*u^8)/(79113701818368000*b^3) + 
      (176118420333313*d^5*K0^2*M^5*Sqrt[17/(42315*Pi)]*u^8)/
       (113132593600266240000*b^3) + (((663892967*I)/13080969216000)*d*K0*K1*
        M^5*Sqrt[Pi/719355]*u^8)/b^3 + (((26579598977*I)/26161938432000)*d^3*
        K0*K1*M^5*Sqrt[Pi/719355]*u^8)/b^3 + 
      (((18628279571*I)/6540484608000)*d^5*K0*K1*M^5*Sqrt[Pi/719355]*u^8)/
       b^3 - (((11724002873*I)/5232387686400)*d^7*K0*K1*M^5*Sqrt[Pi/719355]*
        u^8)/b^3 - (((4559998201*I)/811922227200)*d^9*K0*K1*M^5*
        Sqrt[Pi/719355]*u^8)/b^3 + (((342613411519*I)/235457445888000)*d^11*
        K0*K1*M^5*Sqrt[Pi/719355]*u^8)/b^3 + 
      (((9290231207*I)/4204597248000)*d^13*K0*K1*M^5*Sqrt[Pi/719355]*u^8)/
       b^3 + (((21776239903*I)/78485815296000)*d^15*K0*K1*M^5*Sqrt[Pi/719355]*
        u^8)/b^3 - (45208524071*d^3*K0^2*M^5*u^8)/(539343028224000*
        Sqrt[719355]*b^3*Sqrt[Pi]) - (590201886165379*d^3*K1^2*M^5*u^8)/
       (4242472260009984000*Sqrt[719355]*b^3*Sqrt[Pi]) - 
      (31483899265607*d*K0^2*M^5*u^8)/(9427716133355520000*b^3*
        Sqrt[719355*Pi]) - (12323788530109039*d^5*K0^2*M^5*u^8)/
       (37710864533422080000*b^3*Sqrt[719355*Pi]) + 
      (96795097320343*d^7*K0^2*M^5*u^8)/(614851052175360000*b^3*
        Sqrt[719355*Pi]) - (154220214853*d^13*K0^2*M^5*u^8)/
       (627886522368000*b^3*Sqrt[719355*Pi]) - 
      (600796399162061*d*K1^2*M^5*u^8)/(84849445200199680000*b^3*
        Sqrt[719355*Pi]) - (5046917068015457*d^5*K1^2*M^5*u^8)/
       (12121349314314240000*b^3*Sqrt[719355*Pi]) + 
      (11080044561666779*d^7*K1^2*M^5*u^8)/(42424722600099840000*b^3*
        Sqrt[719355*Pi]) + (5731368075060697*d^9*K1^2*M^5*u^8)/
       (6526880400015360000*b^3*Sqrt[719355*Pi]) - 
      (307674026734153*d^11*K1^2*M^5*u^8)/(2373411054551040000*b^3*
        Sqrt[719355*Pi]) - (37835815854731*d^13*K1^2*M^5*u^8)/
       (79113701818368000*b^3*Sqrt[719355*Pi]) - 
      (1941898873*d^15*K1^2*M^5*u^8)/(44849037312000*b^3*Sqrt[719355*Pi]) - 
      (3121607131*d^13*K0*K1*M^5*Sqrt[13/(55335*Pi)]*u^9)/
       (219760282828800*b^3) - (1373303*d^15*K0*K1*M^5*Sqrt[13/(55335*Pi)]*
        u^9)/(747483955200*b^3) + (42463737536543*d^9*K0*K1*M^5*
        Sqrt[17/(42315*Pi)]*u^9)/(1631720100003840000*b^3) - 
      (76588231381*d^11*K0*K1*M^5*Sqrt[31/(23205*Pi)]*u^9)/
       (37084547727360000*b^3) + (((730237877*I)/117728722944000)*d*K0^2*M^5*
        Sqrt[Pi/719355]*u^9)/b^3 + (((20611490581*I)/58864361472000)*d^5*K0^2*
        M^5*Sqrt[Pi/719355]*u^9)/b^3 - (((226276753*I)/826166476800)*d^7*K0^2*
        M^5*Sqrt[Pi/719355]*u^9)/b^3 - (((1083053353*I)/1569716305920)*d^9*
        K0^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 + 
      (((203964157*I)/1159888896000)*d^11*K0^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 + 
      (((8010348001*I)/29432180736000)*d^13*K0^2*M^5*Sqrt[Pi/719355]*u^9)/
       b^3 + (((53280191389*I)/117728722944000)*d^5*K1^2*M^5*Sqrt[Pi/719355]*
        u^9)/b^3 - (((669500071*I)/1883659567104)*d^7*K1^2*M^5*
        Sqrt[Pi/719355]*u^9)/b^3 - (((10496814989*I)/11772872294400)*d^9*K1^2*
        M^5*Sqrt[Pi/719355]*u^9)/b^3 + (((53469324917*I)/235457445888000)*
        d^11*K1^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 + 
      (((62129719*I)/176504832000)*d^13*K1^2*M^5*Sqrt[Pi/719355]*u^9)/b^3 + 
      (((3569455769*I)/78485815296000)*d^15*K1^2*M^5*Sqrt[Pi/719355]*u^9)/
       b^3 + (((16677977*I)/8119222272000)*d^15*K0^2*M^5*Sqrt[(17*Pi)/42315]*
        u^9)/b^3 + (((7019099*I)/14716090368000)*d*K1^2*M^5*
        Sqrt[(17*Pi)/42315]*u^9)/b^3 + (((172377799*I)/235457445888000)*d^3*
        K1^2*M^5*Sqrt[(221*Pi)/3255]*u^9)/b^3 + 
      (((29330688937*I)/235457445888000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[719355]*b^3) - (729802088189*d*K0*K1*M^5*u^9)/
       (243820244828160000*b^3*Sqrt[719355*Pi]) - 
      (33029512652189*d^3*K0*K1*M^5*u^9)/(530309032501248000*b^3*
        Sqrt[719355*Pi]) - (87276724393493*d^5*K0*K1*M^5*u^9)/
       (432905332654080000*b^3*Sqrt[719355*Pi]) + 
      (4167038311621*d^7*K0*K1*M^5*u^9)/(42940002631680000*b^3*
        Sqrt[719355*Pi]) + (((1790513*I)/545040384000)*d*K0*K1*M^5*
        Sqrt[Pi/719355]*u^10)/b^3 + (((5799085813*I)/88296542208000)*d^3*K0*
        K1*M^5*Sqrt[Pi/719355]*u^10)/b^3 + (((8127815513*I)/44148271104000)*
        d^5*K0*K1*M^5*Sqrt[Pi/719355]*u^10)/b^3 - 
      (((3199532953*I)/8829654220800)*d^9*K0*K1*M^5*Sqrt[Pi/719355]*u^10)/
       b^3 + (((2691616033*I)/29432180736000)*d^11*K0*K1*M^5*Sqrt[Pi/719355]*
        u^10)/b^3 + (((238061107*I)/12613791744000)*d^15*K0*K1*M^5*
        Sqrt[Pi/719355]*u^10)/b^3 - (((21387167*I)/2522758348800)*d^7*K0*K1*
        M^5*Sqrt[(17*Pi)/42315]*u^10)/b^3 + 
      (((41289667*I)/4905363456000)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/42315]*u^10)/
       b^3 - (14119001400407*d^3*K0^2*M^5*u^10)/(2121236130004992000*
        Sqrt[719355]*b^3*Sqrt[Pi]) - (29876184991633*d^3*K1^2*M^5*u^10)/
       (3535393550008320000*Sqrt[719355]*b^3*Sqrt[Pi]) - 
      (3377286210299*d*K0^2*M^5*u^10)/(10606180650024960000*b^3*
        Sqrt[719355*Pi]) - (224063622834901*d^5*K0^2*M^5*u^10)/
       (10606180650024960000*b^3*Sqrt[719355*Pi]) + 
      (31358927338679*d^7*K0^2*M^5*u^10)/(3535393550008320000*b^3*
        Sqrt[719355*Pi]) + (5478578907929*d^9*K0^2*M^5*u^10)/
       (116551435714560000*b^3*Sqrt[719355*Pi]) - 
      (288847950647*d^11*K0^2*M^5*u^10)/(74169095454720000*b^3*
        Sqrt[719355*Pi]) - (11490261403*d^13*K0^2*M^5*u^10)/
       (549400707072000*b^3*Sqrt[719355*Pi]) - (33264929*d^15*K0^2*M^5*u^10)/
       (11212259328000*b^3*Sqrt[719355*Pi]) - (6661066120979*d*K1^2*M^5*u^10)/
       (15909270975037440000*b^3*Sqrt[719355*Pi]) - 
      (7302708795061*d^5*K1^2*M^5*u^10)/(279110017105920000*b^3*
        Sqrt[719355*Pi]) + (356515111919041*d^7*K1^2*M^5*u^10)/
       (31818541950074880000*b^3*Sqrt[719355*Pi]) + 
      (2623330170889*d^9*K1^2*M^5*u^10)/(45325558333440000*b^3*
        Sqrt[719355*Pi]) - (19046824357*d^11*K1^2*M^5*u^10)/
       (4944606363648000*b^3*Sqrt[719355*Pi]) - (88435187*d^13*K1^2*M^5*u^10)/
       (3363677798400*b^3*Sqrt[719355*Pi]) - (394087651*d^15*K1^2*M^5*u^10)/
       (100910333952000*b^3*Sqrt[719355*Pi]) + 
      (588954992891*d^9*K0*K1*M^5*Sqrt[13/(55335*Pi)]*u^11)/
       (203965012500480000*b^3) - (25766771*d^11*K0*K1*M^5*
        Sqrt[13/(55335*Pi)]*u^11)/(18542273863680000*b^3) - 
      (27359201423*d*K0*K1*M^5*Sqrt[17/(42315*Pi)]*u^11)/
       (3181854195007488000*b^3) - (474465599*d^13*K0*K1*M^5*
        Sqrt[17/(42315*Pi)]*u^11)/(824101060608000*b^3) + 
      (((5718173*I)/19621453824000)*d*K0^2*M^5*Sqrt[Pi/719355]*u^11)/b^3 - 
      (((28139389*I)/2207413555200)*d^7*K0^2*M^5*Sqrt[Pi/719355]*u^11)/b^3 - 
      (((6470663*I)/201820667904)*d^9*K0^2*M^5*Sqrt[Pi/719355]*u^11)/b^3 + 
      (((237183173*I)/29432180736000)*d^11*K0^2*M^5*Sqrt[Pi/719355]*u^11)/
       b^3 + (((13059979*I)/1032708096000)*d^13*K0^2*M^5*Sqrt[Pi/719355]*
        u^11)/b^3 + (((75138247*I)/44148271104000)*d^15*K0^2*M^5*
        Sqrt[Pi/719355]*u^11)/b^3 + (((184004383*I)/529779253248000)*d*K1^2*
        M^5*Sqrt[Pi/719355]*u^11)/b^3 + (((163253411*I)/8409194496000)*d^5*
        K1^2*M^5*Sqrt[Pi/719355]*u^11)/b^3 - 
      (((14373683*I)/946034380800)*d^7*K1^2*M^5*Sqrt[Pi/719355]*u^11)/b^3 - 
      (((175978381*I)/4606776115200)*d^9*K1^2*M^5*Sqrt[Pi/719355]*u^11)/b^3 + 
      (((7980153371*I)/529779253248000)*d^13*K1^2*M^5*Sqrt[Pi/719355]*u^11)/
       b^3 + (((29941357*I)/14716090368000)*d^15*K1^2*M^5*Sqrt[Pi/719355]*
        u^11)/b^3 + (((39513431*I)/88296542208000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/55335]*u^11)/b^3 + (((169250591*I)/176593084416000)*d^5*
        K0^2*M^5*Sqrt[(17*Pi)/42315]*u^11)/b^3 + 
      (((149573573*I)/264889626624000)*d^11*K1^2*M^5*Sqrt[(17*Pi)/42315]*
        u^11)/b^3 + (((612377219*I)/88296542208000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[719355]*b^3) - (8176532111681*d^3*K0*K1*M^5*u^11)/
       (2651545162506240000*b^3*Sqrt[719355*Pi]) - 
      (4524494907697*d^5*K0*K1*M^5*u^11)/(482099120455680000*b^3*
        Sqrt[719355*Pi]) + (76499912581*d^7*K0*K1*M^5*u^11)/
       (19030228439040000*b^3*Sqrt[719355*Pi]) - 
      (2375937201347*d^9*K0*K1*M^5*u^11)/(135976675000320000*b^3*
        Sqrt[719355*Pi]) - (83969*d^15*K0*K1*M^5*u^11)/
       (50455166976*b^3*Sqrt[719355*Pi]) + 
      (6652739*d^11*K0^2*M^5*Sqrt[7/(102765*Pi)]*u^12)/(56061296640000*b^3) - 
      (10232920303*d^5*K0^2*M^5*Sqrt[17/(42315*Pi)]*u^12)/
       (230569144565760000*b^3) + (675500383*d^13*K0^2*M^5*
        Sqrt[17/(42315*Pi)]*u^12)/(21191170129920000*b^3) + 
      (1187871227*d^9*K1^2*M^5*Sqrt[17/(42315*Pi)]*u^12)/
       (11655143571456000*b^3) - (9887307337*d^13*K1^2*M^5*
        Sqrt[17/(42315*Pi)]*u^12)/(178005829091328000*b^3) + 
      (1415279*d^11*K1^2*M^5*Sqrt[31/(23205*Pi)]*u^12)/
       (378413752320000*b^3) + (((13754791*I)/132444813312000)*d*K0*K1*M^5*
        Sqrt[Pi/719355]*u^12)/b^3 + (((7637293*I)/3679022592000)*d^3*K0*K1*
        M^5*Sqrt[Pi/719355]*u^12)/b^3 - (((12026957*I)/2648896266240)*d^7*K0*
        K1*M^5*Sqrt[Pi/719355]*u^12)/b^3 - (((15899201*I)/1394155929600)*d^9*
        K0*K1*M^5*Sqrt[Pi/719355]*u^12)/b^3 + 
      (((47389663*I)/16555601664000)*d^11*K0*K1*M^5*Sqrt[Pi/719355]*u^12)/
       b^3 + (((594644747*I)/132444813312000)*d^13*K0*K1*M^5*Sqrt[Pi/719355]*
        u^12)/b^3 + (((19681259*I)/44148271104000)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/55335]*u^12)/b^3 + (((349331*I)/7358045184000)*d^15*K0*
        K1*M^5*Sqrt[(13*Pi)/55335]*u^12)/b^3 - 
      (215628386993*d^3*K0^2*M^5*u^12)/(883848387502080000*Sqrt[719355]*b^3*
        Sqrt[Pi]) - (82996886017*d^3*K1^2*M^5*u^12)/(294616129167360000*
        Sqrt[719355]*b^3*Sqrt[Pi]) - (3190084451*d*K0^2*M^5*u^12)/
       (289259472273408000*b^3*Sqrt[719355*Pi]) + 
      (108600544127*d^7*K0^2*M^5*u^12)/(305947518750720000*b^3*
        Sqrt[719355*Pi]) + (121910089799*d^9*K0^2*M^5*u^12)/
       (81586005000192000*b^3*Sqrt[719355*Pi]) - 
      (54724542107*d^11*K0^2*M^5*u^12)/(74169095454720000*b^3*
        Sqrt[719355*Pi]) - (195335473997*d^13*K0^2*M^5*u^12)/
       (148338190909440000*b^3*Sqrt[719355*Pi]) - (994393*d^15*K0^2*M^5*u^12)/
       (6306895872000*b^3*Sqrt[719355*Pi]) - (40341952907*d*K1^2*M^5*u^12)/
       (3181854195007488000*b^3*Sqrt[719355*Pi]) - 
      (4696392821171*d^5*K1^2*M^5*u^12)/(5303090325012480000*b^3*
        Sqrt[719355*Pi]) + (151213172087*d^7*K1^2*M^5*u^12)/
       (361574340341760000*b^3*Sqrt[719355*Pi]) + 
      (8672824241*d^13*K1^2*M^5*u^12)/(178005829091328000*b^3*
        Sqrt[719355*Pi]) - (1206077*d^15*K1^2*M^5*u^12)/
       (6306895872000*b^3*Sqrt[719355*Pi]) + 
      (1202977777*d^9*K0*K1*M^5*Sqrt[17/(42315*Pi)]*u^13)/
       (12237900750028800*b^3) - (41510353*d^13*K0*K1*M^5*Sqrt[17/(42315*Pi)]*
        u^13)/(3090378977280000*b^3) - (2658307*d^15*K0*K1*M^5*
        Sqrt[17/(42315*Pi)]*u^13)/(662224066560000*b^3) + 
      (((440747*I)/66222406656000)*d*K0^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 + 
      (((4114547*I)/11037067776000)*d^5*K0^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 - 
      (((7770041*I)/26488962662400)*d^7*K0^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 - 
      (((9696241*I)/13244481331200)*d^9*K0^2*M^5*Sqrt[Pi/719355]*u^13)/b^3 + 
      (((24324431*I)/132444813312000)*d^11*K0^2*M^5*Sqrt[Pi/719355]*u^13)/
       b^3 + (((2385413*I)/8277800832000)*d^13*K0^2*M^5*Sqrt[Pi/719355]*u^13)/
       b^3 + (((253681*I)/6306895872000)*d^15*K0^2*M^5*Sqrt[Pi/719355]*u^13)/
       b^3 + (((61871*I)/8277800832000)*d*K1^2*M^5*Sqrt[Pi/719355]*u^13)/
       b^3 + (((27758243*I)/66222406656000)*d^5*K1^2*M^5*Sqrt[Pi/719355]*
        u^13)/b^3 - (((8750111*I)/26488962662400)*d^7*K1^2*M^5*
        Sqrt[Pi/719355]*u^13)/b^3 - (((1814009*I)/2207413555200)*d^9*K1^2*M^5*
        Sqrt[Pi/719355]*u^13)/b^3 + (((7145057*I)/22074135552000)*d^13*K1^2*
        M^5*Sqrt[Pi/719355]*u^13)/b^3 + (((285359*I)/6306895872000)*d^15*K1^2*
        M^5*Sqrt[Pi/719355]*u^13)/b^3 + (((699931*I)/44148271104000)*d^11*
        K1^2*M^5*Sqrt[(13*Pi)/55335]*u^13)/b^3 + 
      (((93853*I)/700766208000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[719355]*b^3) + (((1048657*I)/6970779648000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[719355]*b^3) - (1288838653*d*K0*K1*M^5*u^13)/
       (411446663147520000*b^3*Sqrt[719355*Pi]) - 
      (6092816641*d^3*K0*K1*M^5*u^13)/(85228237366272000*b^3*
        Sqrt[719355*Pi]) - (2933738205779*d^5*K0*K1*M^5*u^13)/
       (11931953231278080000*b^3*Sqrt[719355*Pi]) + 
      (10429731779*d^7*K0*K1*M^5*u^13)/(86463429212160000*b^3*
        Sqrt[719355*Pi]) - (8925113189*d^9*K0*K1*M^5*u^13)/
       (7284464732160000*b^3*Sqrt[719355*Pi]) + 
      (153792337*d^11*K0*K1*M^5*u^13)/(3476676349440000*b^3*
        Sqrt[719355*Pi]) + (420911*d^15*K0*K1*M^5*u^13)/
       (66222406656000*b^3*Sqrt[719355*Pi]) + 
      (383776487*d^9*K0^2*M^5*Sqrt[13/(55335*Pi)]*u^14)/
       (152973759375360000*b^3) + (62336759*d^7*K1^2*M^5*Sqrt[13/(55335*Pi)]*
        u^14)/(50991253125120000*b^3) - (5023942201*d^5*K0^2*M^5*
        Sqrt[17/(42315*Pi)]*u^14)/(5965976615639040000*b^3) + 
      (802241*d^11*K0^2*M^5*Sqrt[17/(42315*Pi)]*u^14)/(993336099840000*b^3) - 
      (2838553*d*K1^2*M^5*Sqrt[31/(23205*Pi)]*u^14)/(542361510512640000*
        b^3) + (((209429*I)/6622240665600)*d^3*K0*K1*M^5*Sqrt[Pi/719355]*
        u^14)/b^3 + (((419467*I)/4730171904000)*d^5*K0*K1*M^5*Sqrt[Pi/719355]*
        u^14)/b^3 - (((2340371*I)/33111203328000)*d^7*K0*K1*M^5*
        Sqrt[Pi/719355]*u^14)/b^3 + (((1423931*I)/33111203328000)*d^11*K0*K1*
        M^5*Sqrt[Pi/719355]*u^14)/b^3 + (((433*I)/315344793600)*d^15*K0*K1*
        M^5*Sqrt[(7*Pi)/102765]*u^14)/b^3 - 
      (((87509*I)/6622240665600)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/55335]*u^14)/
       b^3 + (((26483*I)/6622240665600)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/42315]*
        u^14)/b^3 + (((557*I)/11037067776000)*d*K0*K1*M^5*Sqrt[(31*Pi)/23205]*
        u^14)/b^3 - (933266071*d^3*K0^2*M^5*u^14)/(259390287636480000*
        Sqrt[719355]*b^3*Sqrt[Pi]) - (4614624853*d^3*K1^2*M^5*u^14)/
       (1193195323127808000*Sqrt[719355]*b^3*Sqrt[Pi]) - 
      (1582363*d*K0^2*M^5*u^14)/(10375611505459200*b^3*Sqrt[719355*Pi]) + 
      (11769586729*d^7*K0^2*M^5*u^14)/(1988658871879680000*b^3*
        Sqrt[719355*Pi]) - (151*d^9*K0^2*M^5*u^14)/(22851072000*b^3*
        Sqrt[719355*Pi]) - (2576243*d^11*K0^2*M^5*u^14)/
       (220741355520000*b^3*Sqrt[719355*Pi]) - (616771*d^13*K0^2*M^5*u^14)/
       (53282396160000*b^3*Sqrt[719355*Pi]) - (136907*d^15*K0^2*M^5*u^14)/
       (31534479360000*b^3*Sqrt[719355*Pi]) - (13336468679*d^5*K1^2*M^5*u^14)/
       (852282373662720000*b^3*Sqrt[719355*Pi]) - 
      (101217203*d^7*K1^2*M^5*u^14)/(10146218734080000*b^3*Sqrt[719355*Pi]) + 
      (4454009471*d^9*K1^2*M^5*u^14)/(152973759375360000*b^3*
        Sqrt[719355*Pi]) + (5565797*d^11*K1^2*M^5*u^14)/
       (2781341079552000*b^3*Sqrt[719355*Pi]) - (19217711*d^13*K1^2*M^5*u^14)/
       (1545189488640000*b^3*Sqrt[719355*Pi]) - (155123*d^15*K1^2*M^5*u^14)/
       (31534479360000*b^3*Sqrt[719355*Pi]) - 
      (3*d^15*K0*K1*M^5*Sqrt[3/(239785*Pi)]*u^15)/(8110720000*b^3) - 
      (4289*d^13*K0*K1*M^5*Sqrt[13/(55335*Pi)]*u^15)/(48287171520000*b^3) - 
      (301111*d^3*K0*K1*M^5*Sqrt[17/(42315*Pi)]*u^15)/
       (9560859960960000*b^3) + ((I/15023232000)*d*K0^2*M^5*Sqrt[Pi/719355]*
        u^15)/b^3 + (((71*I)/18942336000)*d^5*K0^2*M^5*Sqrt[Pi/719355]*u^15)/
       b^3 - (((25237*I)/8277800832000)*d^7*K0^2*M^5*Sqrt[Pi/719355]*u^15)/
       b^3 - (((3877*I)/551853388800)*d^9*K0^2*M^5*Sqrt[Pi/719355]*u^15)/
       b^3 + (((4831*I)/2759266944000)*d^11*K0^2*M^5*Sqrt[Pi/719355]*u^15)/
       b^3 + (((409*I)/145224576000)*d^13*K0^2*M^5*Sqrt[Pi/719355]*u^15)/
       b^3 + (((41*I)/102195072000)*d^15*K0^2*M^5*Sqrt[Pi/719355]*u^15)/b^3 + 
      (((587*I)/8277800832000)*d*K1^2*M^5*Sqrt[Pi/719355]*u^15)/b^3 + 
      (((32791*I)/8277800832000)*d^5*K1^2*M^5*Sqrt[Pi/719355]*u^15)/b^3 - 
      (((26713*I)/8277800832000)*d^7*K1^2*M^5*Sqrt[Pi/719355]*u^15)/b^3 - 
      (((583*I)/78836198400)*d^9*K1^2*M^5*Sqrt[Pi/719355]*u^15)/b^3 + 
      (((8191*I)/2759266944000)*d^13*K1^2*M^5*Sqrt[Pi/719355]*u^15)/b^3 + 
      (((389*I)/919755648000)*d^15*K1^2*M^5*Sqrt[Pi/719355]*u^15)/b^3 + 
      ((I/119968128000)*d^11*K1^2*M^5*Sqrt[(221*Pi)/3255]*u^15)/b^3 + 
      (((10687*I)/8277800832000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[719355]*b^3) + (((11227*I)/8277800832000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[719355]*b^3) - (34591*d*K0*K1*M^5*u^15)/
       (1912171992192000*b^3*Sqrt[719355*Pi]) - (507967*d^5*K0*K1*M^5*u^15)/
       (195119591040000*b^3*Sqrt[719355*Pi]) + (2923*d^7*K0*K1*M^5*u^15)/
       (41389004160000*b^3*Sqrt[719355*Pi]) + (6354119*d^9*K0*K1*M^5*u^15)/
       (1062317773440000*b^3*Sqrt[719355*Pi]) - (74111*d^11*K0*K1*M^5*u^15)/
       (869169087360000*b^3*Sqrt[719355*Pi]) - (10537*d^13*K0*K1*M^5*u^15)/
       (19314868608000*b^3*Sqrt[719355*Pi]) + 
      (61*d^5*K0^2*M^5*Sqrt[13/(55335*Pi)]*u^16)/(1931486860800*b^3) - 
      (61*d^7*K0^2*M^5*Sqrt[13/(55335*Pi)]*u^16)/(1609572384000*b^3) + 
      (61*d^11*K0^2*M^5*Sqrt[13/(55335*Pi)]*u^16)/(1931486860800*b^3) + 
      (61*d^13*K0^2*M^5*Sqrt[13/(55335*Pi)]*u^16)/(9657434304000*b^3) + 
      (61*d^5*K1^2*M^5*Sqrt[13/(55335*Pi)]*u^16)/(1931486860800*b^3) - 
      (61*d^7*K1^2*M^5*Sqrt[13/(55335*Pi)]*u^16)/(1609572384000*b^3) + 
      (61*d^11*K1^2*M^5*Sqrt[13/(55335*Pi)]*u^16)/(1931486860800*b^3) + 
      (61*d^13*K1^2*M^5*Sqrt[13/(55335*Pi)]*u^16)/(9657434304000*b^3) + 
      (181*d^3*K0^2*M^5*Sqrt[31/(23205*Pi)]*u^16)/(289723029120000*b^3) + 
      (181*d^3*K1^2*M^5*Sqrt[31/(23205*Pi)]*u^16)/(289723029120000*b^3) + 
      ((I/114969456000)*d*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 + 
      ((I/7664630400)*d^3*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 - 
      (((41*I)/114969456000)*d^7*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 + 
      ((I/5474736000)*d^11*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 + 
      ((I/3284841600)*d^13*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 + 
      ((I/22993891200)*d^15*K0*K1*M^5*Sqrt[Pi/719355]*u^16)/b^3 + 
      ((I/16424208000)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/102765]*u^16)/b^3 - 
      ((I/22993891200)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/42315]*u^16)/b^3 - 
      (73379*d^3*K0^2*M^5*u^16)/(3186953320320000*Sqrt[719355]*b^3*
        Sqrt[Pi]) - (73379*d^3*K1^2*M^5*u^16)/(3186953320320000*Sqrt[719355]*
        b^3*Sqrt[Pi]) - (d*K0^2*M^5*u^16)/(722993040000*b^3*
        Sqrt[719355*Pi]) - (7159*d^5*K0^2*M^5*u^16)/(15175968192000*b^3*
        Sqrt[719355*Pi]) + (8663*d^7*K0^2*M^5*u^16)/(20694502080000*b^3*
        Sqrt[719355*Pi]) + (23789*d^9*K0^2*M^5*u^16)/(99592291260000*b^3*
        Sqrt[719355*Pi]) - (2279*d^11*K0^2*M^5*u^16)/(5173625520000*b^3*
        Sqrt[719355*Pi]) - (d^13*K0^2*M^5*u^16)/(9514713600*b^3*
        Sqrt[719355*Pi]) - (d^15*K0^2*M^5*u^16)/(21898944000*b^3*
        Sqrt[719355*Pi]) - (d*K1^2*M^5*u^16)/(722993040000*b^3*
        Sqrt[719355*Pi]) - (7159*d^5*K1^2*M^5*u^16)/(15175968192000*b^3*
        Sqrt[719355*Pi]) + (8663*d^7*K1^2*M^5*u^16)/(20694502080000*b^3*
        Sqrt[719355*Pi]) + (23789*d^9*K1^2*M^5*u^16)/(99592291260000*b^3*
        Sqrt[719355*Pi]) - (2279*d^11*K1^2*M^5*u^16)/(5173625520000*b^3*
        Sqrt[719355*Pi]) - (d^13*K1^2*M^5*u^16)/(9514713600*b^3*
        Sqrt[719355*Pi]) - (d^15*K1^2*M^5*u^16)/(21898944000*b^3*
        Sqrt[719355*Pi]))/Pi}, 9, 13, 1]}, 3, 5, 1]


==> anc/spectrum_15_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, 
   {((((-58367*I)/122941440)*d^5*K1^2*M^4*Sqrt[31/(323323*Pi)]*u^2)/b^2 + 
      (((3061*I)/30735360)*d^7*K1^2*M^4*Sqrt[119/(84227*Pi)]*u^2)/b^2 + 
      (((13*I)/66816)*d^9*K1^2*M^4*Sqrt[143/(70091*Pi)]*u^2)/b^2 - 
      (((1703*I)/30735360)*d^11*K1^2*M^4*Sqrt[143/(70091*Pi)]*u^2)/b^2 - 
      (((1157*I)/15367680)*d^13*K1^2*M^4*Sqrt[143/(70091*Pi)]*u^2)/b^2 + 
      (((7*I)/54640640)*d*K0^2*M^4*Sqrt[1001/(10013*Pi)]*u^2)/b^2 + 
      (((413*I)/163921920)*d^3*K0^2*M^4*Sqrt[1001/(10013*Pi)]*u^2)/b^2 + 
      (((371*I)/54640640)*d^5*K0^2*M^4*Sqrt[1001/(10013*Pi)]*u^2)/b^2 - 
      (((65*I)/10928128)*d^7*K0^2*M^4*Sqrt[1001/(10013*Pi)]*u^2)/b^2 - 
      (((143*I)/10928128)*d^9*K0^2*M^4*Sqrt[1001/(10013*Pi)]*u^2)/b^2 + 
      (((273*I)/54640640)*d^13*K0^2*M^4*Sqrt[1001/(10013*Pi)]*u^2)/b^2 + 
      (((91*I)/163921920)*d^15*K0^2*M^4*Sqrt[1001/(10013*Pi)]*u^2)/b^2 - 
      ((I/3841920)*d*K1^2*M^4*Sqrt[1001/(10013*Pi)]*u^2)/b^2 - 
      (((53*I)/10245120)*d^3*K1^2*M^4*Sqrt[1001/(10013*Pi)]*u^2)/b^2 - 
      (((13*I)/10245120)*d^15*K1^2*M^4*Sqrt[1001/(10013*Pi)]*u^2)/b^2 + 
      (((13*I)/54640640)*d^11*K0^2*M^4*Sqrt[17017/(589*Pi)]*u^2)/b^2 + 
      (((11125*I)/24588288)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[10023013*Pi]) - 
      (((9*I)/853760)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[10023013*Pi]) - 
      (((27750139*I)/5901189120)*d^9*K0*K1*M^4*Sqrt[7/(1431859*Pi)]*u^3)/
       b^2 + (((7861129*I)/9835315200)*d^11*K0*K1*M^4*Sqrt[13/(771001*Pi)]*
        u^3)/b^2 + (((1897229*I)/1967063040)*d^13*K0*K1*M^4*
        Sqrt[13/(771001*Pi)]*u^3)/b^2 + (((105419*I)/29505945600)*d*K0*K1*M^4*
        Sqrt[91/(110143*Pi)]*u^3)/b^2 + (((2070463*I)/29505945600)*d^3*K0*K1*
        M^4*Sqrt[91/(110143*Pi)]*u^3)/b^2 + 
      (((5558911*I)/29505945600)*d^5*K0*K1*M^4*Sqrt[91/(110143*Pi)]*u^3)/
       b^2 + (((442433*I)/29505945600)*d^15*K0*K1*M^4*Sqrt[91/(110143*Pi)]*
        u^3)/b^2 - (((3133169*I)/29505945600)*d^7*K0*K1*M^4*
        Sqrt[143/(70091*Pi)]*u^3)/b^2 - (((2543*I)/54640640)*d^9*K0*K1*M^4*
        u^3)/(b^2*Sqrt[10023013*Pi]) + (((693053*I)/59011891200)*d*K0^2*M^4*
        Sqrt[13/(771001*Pi)]*u^4)/b^2 + (((7294849*I)/19670630400)*d^11*K0^2*
        M^4*Sqrt[13/(771001*Pi)]*u^4)/b^2 + 
      (((1901101*I)/3934126080)*d^13*K0^2*M^4*Sqrt[13/(771001*Pi)]*u^4)/b^2 + 
      (((3227711*I)/59011891200)*d^15*K0^2*M^4*Sqrt[13/(771001*Pi)]*u^4)/
       b^2 + (((993420877*I)/774531072000)*d^11*K1^2*M^4*Sqrt[13/(771001*Pi)]*
        u^4)/b^2 + (((1486749311*I)/885178368000)*d^13*K1^2*M^4*
        Sqrt[13/(771001*Pi)]*u^4)/b^2 + (((970591331*I)/37177491456000)*d*
        K1^2*M^4*Sqrt[19/(527527*Pi)]*u^4)/b^2 + 
      (((12215813*I)/442589184000)*d^15*K1^2*M^4*Sqrt[91/(110143*Pi)]*u^4)/
       b^2 - (((1350959*I)/11802378240)*d^9*K0^2*M^4*Sqrt[143/(70091*Pi)]*
        u^4)/b^2 - (((178553447*I)/1032708096000)*d^7*K1^2*M^4*
        Sqrt[143/(70091*Pi)]*u^4)/b^2 - (((491514539*I)/1239249715200)*d^9*
        K1^2*M^4*Sqrt[143/(70091*Pi)]*u^4)/b^2 + 
      (((116279*I)/59011891200)*d^3*K0^2*M^4*Sqrt[1547/(6479*Pi)]*u^4)/b^2 + 
      (((320783*I)/59011891200)*d^5*K0^2*M^4*Sqrt[1547/(6479*Pi)]*u^4)/b^2 - 
      (((21893*I)/59011891200)*d^7*K0^2*M^4*Sqrt[19019/(527*Pi)]*u^4)/b^2 + 
      (((11133469*I)/256396492800)*d*K1^2*M^4*u^4)/(b^2*Sqrt[10023013*Pi]) + 
      (((2363890973*I)/221294592000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[10023013*Pi]) + (((25846757621*I)/885178368000)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[10023013*Pi]) + (((5120464009*I)/6196248576000)*d^3*K0*
        K1*M^4*Sqrt[11/(911183*Pi)]*u^5)/b^2 + 
      (((6845131441*I)/6196248576000)*d^11*K0*K1*M^4*Sqrt[13/(771001*Pi)]*
        u^5)/b^2 - (((307210619*I)/2065416192000)*d^7*K0*K1*M^4*
        Sqrt[143/(70091*Pi)]*u^5)/b^2 - (((24717793*I)/68847206400)*d^9*K0*K1*
        M^4*Sqrt[143/(70091*Pi)]*u^5)/b^2 + 
      (((206796091*I)/442589184000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[10023013*Pi]) + (((171503*I)/593510400)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[10023013*Pi]) + (((5796018149*I)/221294592000)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[10023013*Pi]) + (((549785099*I)/27661824000)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[10023013*Pi]) + 
      (((14473531687*I)/6196248576000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[10023013*Pi]) + (((3253833407*I)/7081426944000)*d^5*K0^2*M^4*
        Sqrt[11/(911183*Pi)]*u^6)/b^2 - (((9016398929*I)/9913997721600)*d^9*
        K0^2*M^4*Sqrt[11/(911183*Pi)]*u^6)/b^2 + 
      (((1978160719*I)/49569988608000)*d^15*K0^2*M^4*Sqrt[11/(911183*Pi)]*
        u^6)/b^2 - (((7427844031*I)/12392497152000)*d^7*K1^2*M^4*
        Sqrt[11/(911183*Pi)]*u^6)/b^2 - (((299162069*I)/212442808320)*d^9*
        K1^2*M^4*Sqrt[11/(911183*Pi)]*u^6)/b^2 + 
      (((821363467*I)/12392497152000)*d^15*K1^2*M^4*Sqrt[11/(911183*Pi)]*u^6)/
       b^2 + (((416908417*I)/5311070208000)*d^13*K1^2*M^4*
        Sqrt[77/(130169*Pi)]*u^6)/b^2 + (((1123034473*I)/37177491456000)*d^11*
        K1^2*M^4*Sqrt[143/(70091*Pi)]*u^6)/b^2 + 
      (((2881181*I)/7081426944000)*d*K0^2*M^4*Sqrt[209/(47957*Pi)]*u^6)/b^2 + 
      (((59407871*I)/7081426944000)*d^3*K0^2*M^4*Sqrt[209/(47957*Pi)]*u^6)/
       b^2 - (((20041723*I)/1180237824000)*d^7*K0^2*M^4*Sqrt[221/(45353*Pi)]*
        u^6)/b^2 - (((104839487*I)/786825216000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) + (((43613355937*I)/16523329536000)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[10023013*Pi]) + (((9182857237*I)/2360475648000)*
        d^13*K0^2*M^4*u^6)/(b^2*Sqrt[10023013*Pi]) + 
      (((3156019*I)/110155530240)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) + (((1841283359*I)/12392497152000)*d*K1^2*M^4*
        u^6)/(b^2*Sqrt[10023013*Pi]) + (((12024532133*I)/4130832384000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[10023013*Pi]) + 
      (((10920319843*I)/1376944128000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) + (((322632209*I)/49569988608000)*d*K0*K1*M^4*
        Sqrt[11/(911183*Pi)]*u^7)/b^2 + (((35335964429*I)/99139977216000)*d^5*
        K0*K1*M^4*Sqrt[13/(771001*Pi)]*u^7)/b^2 + 
      (((1419442889*I)/44062212096000)*d^15*K0*K1*M^4*Sqrt[13/(771001*Pi)]*
        u^7)/b^2 + (((9508023739*I)/74354982912000)*d^11*K0*K1*M^4*
        Sqrt[19/(527527*Pi)]*u^7)/b^2 + (((266445461*I)/2323593216000)*d^13*
        K0*K1*M^4*Sqrt[31/(323323*Pi)]*u^7)/b^2 - 
      (((472806097*I)/7435498291200)*d^9*K0*K1*M^4*Sqrt[143/(70091*Pi)]*u^7)/
       b^2 + (((219037223*I)/24784994304000)*d^3*K0*K1*M^4*
        Sqrt[187/(53599*Pi)]*u^7)/b^2 - (((489350587*I)/24784994304000)*d^7*
        K0*K1*M^4*Sqrt[187/(53599*Pi)]*u^7)/b^2 + 
      (((528452513*I)/49569988608000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[10023013*Pi]) - (((449957*I)/88124424192)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[10023013*Pi]) + (((296752427*I)/15862396354560)*d^15*K0*K1*
        M^4*u^7)/(b^2*Sqrt[10023013*Pi]) - (((12610079*I)/305987584000)*d^7*
        K0^2*M^4*Sqrt[11/(911183*Pi)]*u^8)/b^2 + 
      (((23436703*I)/18588745728000)*d*K1^2*M^4*Sqrt[11/(911183*Pi)]*u^8)/
       b^2 + (((53574553063*I)/1189679726592000)*d^5*K0^2*M^4*
        Sqrt[13/(771001*Pi)]*u^8)/b^2 + (((46347641*I)/1640937553920)*d^13*
        K0^2*M^4*Sqrt[13/(771001*Pi)]*u^8)/b^2 + 
      (((48807560117*I)/2379359453184000)*d^3*K1^2*M^4*Sqrt[13/(771001*Pi)]*
        u^8)/b^2 - (((3416730853*I)/74354982912000)*d^7*K1^2*M^4*
        Sqrt[13/(771001*Pi)]*u^8)/b^2 + (((1657754479*I)/84977123328000)*d^11*
        K1^2*M^4*Sqrt[19/(527527*Pi)]*u^8)/b^2 + 
      (((40939861*I)/4130832384000)*d*K0^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) + 
      (((73378609*I)/359202816000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) - (((506357567*I)/237935945318400)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[10023013*Pi]) - (((29131*I)/11802378240)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[10023013*Pi]) - (((8518687043*I)/7435498291200)*
        d^9*K0^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) + 
      (((22354403881*I)/74354982912000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) + (((31792635389*I)/396559908864000)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[10023013*Pi]) + (((1387526473*I)/24784994304000)*
        d^15*K0^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) + 
      (((4360295461*I)/793119817728000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) + (((27998348249*I)/37177491456000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[10023013*Pi]) - (((1635149*I)/295059456000)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) - 
      (((3446645129*I)/2323593216000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) + (((848973187*I)/39655990886400)*d^11*K1^2*
        M^4*u^8)/(b^2*Sqrt[10023013*Pi]) + (((21634550029*I)/37177491456000)*
        d^13*K1^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) + 
      (((1812116447*I)/24784994304000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) + (((2852554487*I)/127465684992000)*d^11*K0*K1*
        M^4*Sqrt[7/(1431859*Pi)]*u^9)/b^2 + 
      (((9893*I)/23235932160)*d*K0*K1*M^4*Sqrt[13/(771001*Pi)]*u^9)/b^2 - 
      (((133627471*I)/9294372864000)*d^7*K0*K1*M^4*Sqrt[17/(589589*Pi)]*u^9)/
       b^2 + (((239891831*I)/14870996582400)*d^5*K0*K1*M^4*
        Sqrt[19/(527527*Pi)]*u^9)/b^2 + (((68644501*I)/619624857600)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[10023013*Pi]) + 
      (((14868911*I)/2974199316480)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[10023013*Pi]) - (((357033151*I)/580898304000)*d^9*K0*K1*M^4*
        u^9)/(b^2*Sqrt[10023013*Pi]) + (((118317697*I)/35690391797760)*d^11*
        K0*K1*M^4*u^9)/(b^2*Sqrt[10023013*Pi]) + 
      (((55915957*I)/232359321600)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[10023013*Pi]) + (((8127541*I)/265553510400)*d^15*K0*K1*M^4*
        u^9)/(b^2*Sqrt[10023013*Pi]) + (((443477*I)/344236032000)*d^11*K0^2*
        M^4*Sqrt[11/(911183*Pi)]*u^10)/b^2 + 
      (((1708333*I)/929437286400)*d^13*K0^2*M^4*Sqrt[11/(911183*Pi)]*u^10)/
       b^2 + (((36951281*I)/18588745728000)*d^13*K1^2*M^4*
        Sqrt[13/(771001*Pi)]*u^10)/b^2 - (((60316489*I)/18588745728000)*d^9*
        K0^2*M^4*Sqrt[17/(589589*Pi)]*u^10)/b^2 + 
      (((2394116611*I)/1338389692416000)*d^5*K1^2*M^4*Sqrt[17/(589589*Pi)]*
        u^10)/b^2 + (((133391*I)/5311070208000)*d*K0^2*M^4*
        Sqrt[19/(527527*Pi)]*u^10)/b^2 + (((329507*I)/371774914560)*d^11*K1^2*
        M^4*Sqrt[19/(527527*Pi)]*u^10)/b^2 + 
      (((6299977*I)/446129897472000)*d^15*K1^2*M^4*Sqrt[187/(53599*Pi)]*u^10)/
       b^2 + (((24929*I)/1616412672000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) + (((18401681*I)/1858874572800)*d^3*K0^2*M^4*
        u^10)/(b^2*Sqrt[10023013*Pi]) + (((517828523*I)/18588745728000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[10023013*Pi]) - 
      (((100622407*I)/4647186432000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) + (((744907*I)/531107020800)*d^13*K0^2*M^4*
        u^10)/(b^2*Sqrt[10023013*Pi]) + (((184061*I)/66388377600)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[10023013*Pi]) + 
      (((3695371*I)/6196248576000)*d*K1^2*M^4*u^10)/(b^2*Sqrt[10023013*Pi]) + 
      (((330247891*I)/27883118592000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) + (((105963479*I)/38239705497600)*d^5*K1^2*M^4*
        u^10)/(b^2*Sqrt[10023013*Pi]) - (((359861419*I)/13941559296000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[10023013*Pi]) - 
      (((733940239*I)/11153247436800)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) + (((6679681*I)/9913997721600)*d^15*K1^2*M^4*
        u^10)/(b^2*Sqrt[10023013*Pi]) + (((1417583*I)/1991651328000)*d^13*K0*
        K1*M^4*Sqrt[11/(911183*Pi)]*u^11)/b^2 - 
      (((15916891*I)/27883118592000)*d^7*K0*K1*M^4*Sqrt[13/(771001*Pi)]*u^11)/
       b^2 + (((539347*I)/6970779648000)*d^15*K0*K1*M^4*Sqrt[13/(771001*Pi)]*
        u^11)/b^2 + (((133057*I)/2788311859200)*d^5*K0*K1*M^4*
        Sqrt[209/(47957*Pi)]*u^11)/b^2 + (((830597*I)/4647186432000)*d*K0*K1*
        M^4*u^11)/(b^2*Sqrt[10023013*Pi]) + 
      (((12439117*I)/3485389824000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[10023013*Pi]) - (((932333*I)/3098124288000)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[10023013*Pi]) - (((39444001*I)/1991651328000)*d^9*K0*
        K1*M^4*u^11)/(b^2*Sqrt[10023013*Pi]) + 
      (((247477*I)/49791283200)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[10023013*Pi]) + (((393769*I)/13941559296000)*d^11*K0^2*M^4*
        Sqrt[11/(911183*Pi)]*u^12)/b^2 + (((82867*I)/13941559296000)*d^15*
        K0^2*M^4*Sqrt[11/(911183*Pi)]*u^12)/b^2 + 
      (((5026877*I)/83649355776000)*d^5*K1^2*M^4*Sqrt[11/(911183*Pi)]*u^12)/
       b^2 - (((79559*I)/2091233894400)*d^7*K1^2*M^4*Sqrt[11/(911183*Pi)]*
        u^12)/b^2 + (((866161*I)/27883118592000)*d^11*K1^2*M^4*
        Sqrt[11/(911183*Pi)]*u^12)/b^2 - (((15227*I)/516354048000)*d^7*K0^2*
        M^4*Sqrt[17/(589589*Pi)]*u^12)/b^2 - 
      (((174143*I)/2323593216000)*d^9*K0^2*M^4*Sqrt[17/(589589*Pi)]*u^12)/
       b^2 + (((60271*I)/13941559296000)*d^15*K1^2*M^4*Sqrt[17/(589589*Pi)]*
        u^12)/b^2 + (((11801*I)/3983302656000)*d^5*K0^2*M^4*
        Sqrt[221/(45353*Pi)]*u^12)/b^2 - (((81079*I)/20912338944000)*d^9*K1^2*
        M^4*Sqrt[341/(29393*Pi)]*u^12)/b^2 + 
      (((26969*I)/2323593216000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[10023013*Pi]) + 
      (((119599*I)/516354048000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[10023013*Pi]) - 
      (((278107*I)/27883118592000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[10023013*Pi]) + (((891097*I)/1742694912000)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[10023013*Pi]) + (((11371*I)/871347456000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[10023013*Pi]) + (((10895029*I)/41824677888000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[10023013*Pi]) + 
      (((36901*I)/576892108800)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[10023013*Pi]) - 
      (((7831*I)/53415936000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[10023013*Pi]) - 
      (((191*I)/1780531200)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[10023013*Pi]) + 
      (((83393*I)/16729871155200)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[10023013*Pi]) + (((12039589*I)/20912338944000)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[10023013*Pi]) + (((197*I)/497912832000)*d*K0*K1*M^4*
        Sqrt[7/(1431859*Pi)]*u^13)/b^2 + (((59*I)/87134745600)*d^15*K0*K1*M^4*
        Sqrt[11/(911183*Pi)]*u^13)/b^2 - (((71399*I)/10456169472000)*d^7*K0*
        K1*M^4*Sqrt[13/(771001*Pi)]*u^13)/b^2 + 
      (((149*I)/83649355776)*d^3*K0*K1*M^4*Sqrt[31/(323323*Pi)]*u^13)/b^2 - 
      (((2249*I)/2091233894400)*d^9*K0*K1*M^4*Sqrt[247/(40579*Pi)]*u^13)/
       b^2 + (((1605739*I)/10456169472000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[10023013*Pi]) - (((19213*I)/580898304000)*d^7*K0*K1*M^4*
        u^13)/(b^2*Sqrt[10023013*Pi]) - (((103*I)/3227212800)*d^9*K0*K1*M^4*
        u^13)/(b^2*Sqrt[10023013*Pi]) + (((723293*I)/10456169472000)*d^11*K0*
        K1*M^4*u^13)/(b^2*Sqrt[10023013*Pi]) + 
      (((36787*I)/298747699200)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[10023013*Pi]) + (((1877*I)/232359321600)*d^15*K0*K1*M^4*
        u^13)/(b^2*Sqrt[10023013*Pi]) - (((389*I)/1307021184000)*d^7*K0^2*M^4*
        Sqrt[11/(911183*Pi)]*u^14)/b^2 - (((101*I)/104561694720)*d^9*K0^2*M^4*
        Sqrt[11/(911183*Pi)]*u^14)/b^2 - (((53*I)/163377648000)*d^7*K1^2*M^4*
        Sqrt[11/(911183*Pi)]*u^14)/b^2 - (((107*I)/104561694720)*d^9*K1^2*M^4*
        Sqrt[11/(911183*Pi)]*u^14)/b^2 + ((I/3111955200)*d^13*K1^2*M^4*
        Sqrt[11/(911183*Pi)]*u^14)/b^2 + (((2609*I)/5228084736000)*d^5*K0^2*
        M^4*Sqrt[13/(771001*Pi)]*u^14)/b^2 + 
      (((37*I)/180278784000)*d^11*K0^2*M^4*Sqrt[13/(771001*Pi)]*u^14)/b^2 + 
      ((I/116179660800)*d^15*K1^2*M^4*Sqrt[13/(771001*Pi)]*u^14)/b^2 + 
      (((97*I)/871347456000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) + 
      (((607*I)/261404236800)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) - 
      ((I/12018585600)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) - 
      (((41*I)/20746368000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) - 
      ((I/691545600)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) - 
      ((I/36055756800)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) + 
      (((2719*I)/522808473600)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) + 
      ((I/1555977600)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) + 
      (((43*I)/373434624000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) + 
      (((107*I)/43567372800)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) + 
      (((653*I)/96816384000)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) - 
      (((41*I)/20746368000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) - 
      ((I/691545600)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) + 
      (((113*I)/40844412000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) + 
      (((1021*I)/522808473600)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) + 
      (((197*I)/348538982400)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) - 
      ((I/18671731200)*d^7*K0*K1*M^4*Sqrt[11/(911183*Pi)]*u^15)/b^2 - 
      ((I/8713474560)*d^9*K0*K1*M^4*Sqrt[11/(911183*Pi)]*u^15)/b^2 + 
      ((I/43567372800)*d^11*K0*K1*M^4*Sqrt[11/(911183*Pi)]*u^15)/b^2 + 
      ((I/130702118400)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[10023013*Pi]) + 
      ((I/3734346240)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[10023013*Pi]) + 
      (((89*I)/130702118400)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[10023013*Pi]) + 
      ((I/1742694912)*d^13*K0*K1*M^4*u^15)/(b^2*Sqrt[10023013*Pi]) + 
      ((I/14522457600)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[10023013*Pi]))/Pi, 0, 
    ((((435749*I)/49176576)*d^9*K0^2*M^4*Sqrt[11/(911183*Pi)]*u^2)/b^2 + 
      (((40157*I)/24588288)*d^9*K1^2*M^4*Sqrt[13/(771001*Pi)]*u^2)/b^2 - 
      (((1313*I)/7683840)*d^11*K1^2*M^4*Sqrt[13/(771001*Pi)]*u^2)/b^2 - 
      (((349*I)/668160)*d^13*K1^2*M^4*Sqrt[13/(771001*Pi)]*u^2)/b^2 - 
      (((13171*I)/30735360)*d^15*K1^2*M^4*Sqrt[13/(771001*Pi)]*u^2)/b^2 - 
      (((4495859*I)/6126581760)*d^5*K1^2*M^4*Sqrt[19/(527527*Pi)]*u^2)/b^2 + 
      (((32489*I)/61470720)*d^7*K1^2*M^4*Sqrt[31/(323323*Pi)]*u^2)/b^2 - 
      (((256529*I)/491765760)*d^5*K0^2*M^4*Sqrt[91/(110143*Pi)]*u^2)/b^2 + 
      (((5897*I)/16957440)*d^7*K0^2*M^4*Sqrt[91/(110143*Pi)]*u^2)/b^2 - 
      (((117221*I)/491765760)*d^11*K0^2*M^4*Sqrt[91/(110143*Pi)]*u^2)/b^2 - 
      (((42683*I)/98353152)*d^13*K0^2*M^4*Sqrt[91/(110143*Pi)]*u^2)/b^2 - 
      (((23737*I)/491765760)*d^15*K0^2*M^4*Sqrt[91/(110143*Pi)]*u^2)/b^2 + 
      (((1897*I)/983531520)*d^17*K0^2*M^4*Sqrt[91/(110143*Pi)]*u^2)/b^2 - 
      (((1141*I)/245882880)*d*K1^2*M^4*Sqrt[91/(110143*Pi)]*u^2)/b^2 - 
      (((71*I)/15367680)*d^3*K1^2*M^4*Sqrt[1547/(6479*Pi)]*u^2)/b^2 - 
      (((889*I)/98353152)*d^3*K0^2*M^4*Sqrt[1729/(5797*Pi)]*u^2)/b^2 - 
      (((41*I)/81960960)*d^17*K1^2*M^4*Sqrt[1729/(5797*Pi)]*u^2)/b^2 - 
      (((259*I)/983531520)*d*K0^2*M^4*Sqrt[2821/(3553*Pi)]*u^2)/b^2 + 
      (((43*I)/341504)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[10023013*Pi]) - 
      (((841025*I)/1225316352)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[10023013*Pi]) + 
      (((125*I)/4098048)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[10023013*Pi]) - 
      (((20550967*I)/1947392409600)*d^17*K0*K1*M^4*Sqrt[7/(1431859*Pi)]*u^3)/
       b^2 - (((295356512929*I)/47711114035200)*d^3*K0*K1*M^4*
        Sqrt[13/(771001*Pi)]*u^3)/b^2 - (((628624133*I)/81141350400)*d^11*K0*
        K1*M^4*Sqrt[13/(771001*Pi)]*u^3)/b^2 - 
      (((1085839*I)/1217120256)*d^15*K0*K1*M^4*Sqrt[31/(323323*Pi)]*u^3)/
       b^2 + (((217713493*I)/121712025600)*d^7*K0*K1*M^4*Sqrt[91/(110143*Pi)]*
        u^3)/b^2 + (((158360141*I)/29505945600)*d^9*K0*K1*M^4*
        Sqrt[91/(110143*Pi)]*u^3)/b^2 - (((87665731*I)/22383820800)*d*K0*K1*
        M^4*u^3)/(b^2*Sqrt[10023013*Pi]) - (((60347747*I)/117805219840)*d^3*
        K0*K1*M^4*u^3)/(b^2*Sqrt[10023013*Pi]) - 
      (((58651900003*I)/243424051200)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[10023013*Pi]) - (((11981567681*I)/60856012800)*d^13*K0*K1*
        M^4*u^3)/(b^2*Sqrt[10023013*Pi]) + (((7289162027*I)/116843544576000)*
        d^17*K1^2*M^4*Sqrt[7/(1431859*Pi)]*u^4)/b^2 + 
      (((13992623693593*I)/304304652288000)*d^9*K1^2*M^4*Sqrt[11/(911183*Pi)]*
        u^4)/b^2 + (((190274033*I)/42334617600)*d^7*K0^2*M^4*
        Sqrt[13/(771001*Pi)]*u^4)/b^2 - (((920493991*I)/324565401600)*d^11*
        K0^2*M^4*Sqrt[13/(771001*Pi)]*u^4)/b^2 - 
      (((641273832262123*I)/49619558596608000)*d^13*K1^2*M^4*
        Sqrt[17/(589589*Pi)]*u^4)/b^2 - (((4647633959*I)/973696204800)*d^5*
        K0^2*M^4*Sqrt[19/(527527*Pi)]*u^4)/b^2 + 
      (((17999249*I)/3894784819200)*d^17*K0^2*M^4*Sqrt[19/(527527*Pi)]*u^4)/
       b^2 - (((59440049*I)/1298261606400)*d*K0^2*M^4*Sqrt[31/(323323*Pi)]*
        u^4)/b^2 + (((7252439242361*I)/1300902388531200)*d^9*K0^2*M^4*
        Sqrt[31/(323323*Pi)]*u^4)/b^2 - (((8822346586447*I)/3935344302489600)*
        d^13*K0^2*M^4*Sqrt[31/(323323*Pi)]*u^4)/b^2 - 
      (((379319636533*I)/817904812032000)*d^11*K1^2*M^4*Sqrt[221/(45353*Pi)]*
        u^4)/b^2 - (((29017891559*I)/973696204800)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[10023013*Pi]) + (((13657202990531*I)/1040721910824960)*d^9*
        K0^2*M^4*u^4)/(b^2*Sqrt[10023013*Pi]) - 
      (((688297919128331*I)/114124984772198400)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[10023013*Pi]) - (((1977371783*I)/194739240960)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[10023013*Pi]) - (((1656320897743*I)/408952406016000)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[10023013*Pi]) - 
      (((865419141299*I)/10097590272000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[10023013*Pi]) - (((1602850415867*I)/6058554163200)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[10023013*Pi]) + 
      (((133821469629821*I)/817904812032000)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[10023013*Pi]) + (((673225723224583*I)/16432451223552000)*d^9*
        K1^2*M^4*u^4)/(b^2*Sqrt[10023013*Pi]) - 
      (((4710309626879*I)/1102656857702400)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[10023013*Pi]) - (((3510073838431*I)/116843544576000)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[10023013*Pi]) + 
      (((77984081977*I)/2124428083200)*d^9*K0*K1*M^4*Sqrt[13/(771001*Pi)]*
        u^5)/b^2 - (((5260163706191*I)/817904812032000)*d^11*K0*K1*M^4*
        Sqrt[13/(771001*Pi)]*u^5)/b^2 - 
      (((6210284068397251*I)/36104995182477312000)*d*K0*K1*M^4*
        Sqrt[17/(589589*Pi)]*u^5)/b^2 + (((6476643961063*I)/817904812032000)*
        d^7*K0*K1*M^4*Sqrt[17/(589589*Pi)]*u^5)/b^2 - 
      (((62420813733702293*I)/132384982335750144000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[10023013*Pi]) - (((6614919674081*I)/90878312448000)*d^3*K0*
        K1*M^4*u^5)/(b^2*Sqrt[10023013*Pi]) - 
      (((4162868356979*I)/18175662489600)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[10023013*Pi]) - (((2554408083523*I)/12982616064000)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[10023013*Pi]) - 
      (((21821535774187*I)/817904812032000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[10023013*Pi]) + (((358739111813*I)/817904812032000)*d^17*K0*
        K1*M^4*u^5)/(b^2*Sqrt[10023013*Pi]) - 
      (((16445046258159737*I)/135412788054196224000)*d*K1^2*M^4*
        Sqrt[7/(1431859*Pi)]*u^6)/b^2 - (((717271730341*I)/218107949875200)*
        d^5*K0^2*M^4*Sqrt[13/(771001*Pi)]*u^6)/b^2 - 
      (((1959223670861*I)/3271619248128000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) - (((14365152969203*I)/1090539749376000)*d^3*
        K0^2*M^4*u^6)/(b^2*Sqrt[10023013*Pi]) + 
      (((2622150433339*I)/112814456832000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) + (((5353041048073*I)/59483986329600)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[10023013*Pi]) - 
      (((46609587359843*I)/3271619248128000)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) - (((19605645617*I)/524550144000)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[10023013*Pi]) - 
      (((16941331685107*I)/3271619248128000)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) + (((147190271149*I)/1635809624064000)*d^17*
        K0^2*M^4*u^6)/(b^2*Sqrt[10023013*Pi]) - 
      (((3413991258278963*I)/18957790327587471360)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) - (((81216568049*I)/3760481894400)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[10023013*Pi]) - 
      (((1103422428527*I)/16523329536000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) + (((64816106082697*I)/1635809624064000)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[10023013*Pi]) + 
      (((1148665096757*I)/8261664768000)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) - (((1535235280129*I)/65432384962560)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[10023013*Pi]) - 
      (((8602005046993*I)/148709965824000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) - (((13217592715373*I)/1635809624064000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[10023013*Pi]) + 
      (((17756651953*I)/130864769925120)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[10023013*Pi]) + (((1087308077591*I)/148709965824000)*d^9*K0*
        K1*M^4*Sqrt[11/(911183*Pi)]*u^7)/b^2 - 
      (((8461327494583*I)/3271619248128000)*d^13*K0*K1*M^4*
        Sqrt[13/(771001*Pi)]*u^7)/b^2 - (((63926266543*I)/467374178304000)*
        d^11*K0*K1*M^4*Sqrt[91/(110143*Pi)]*u^7)/b^2 - 
      (((733857205357*I)/1308647699251200)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[10023013*Pi]) - (((13176627824611*I)/1090539749376000)*d^3*
        K0*K1*M^4*u^7)/(b^2*Sqrt[10023013*Pi]) - 
      (((13957075597229*I)/363513249792000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[10023013*Pi]) + (((70100293104271*I)/3271619248128000)*d^7*
        K0*K1*M^4*u^7)/(b^2*Sqrt[10023013*Pi]) - 
      (((631586549291*I)/130864769925120)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[10023013*Pi]) + (((226009601*I)/2873622528000)*d^17*K0*K1*
        M^4*u^7)/(b^2*Sqrt[10023013*Pi]) + 
      (((6107300814323*I)/6741518450688000)*d^9*K0^2*M^4*Sqrt[11/(911183*Pi)]*
        u^8)/b^2 - (((10968416399*I)/2181079498752000)*d*K0^2*M^4*
        Sqrt[13/(771001*Pi)]*u^8)/b^2 - 
      (((492385447357398337*I)/1470972359866318848000)*d^13*K1^2*M^4*
        Sqrt[13/(771001*Pi)]*u^8)/b^2 - (((17024574499*I)/145405299916800)*
        d^3*K1^2*M^4*Sqrt[17/(589589*Pi)]*u^8)/b^2 - 
      (((6064220064317593*I)/24346663418068992000)*d^5*K0^2*M^4*
        Sqrt[19/(527527*Pi)]*u^8)/b^2 - (((131789392331*I)/1308647699251200)*
        d^11*K1^2*M^4*Sqrt[19/(527527*Pi)]*u^8)/b^2 - 
      (((497098973643499*I)/10567330171453440000)*d^11*K0^2*M^4*
        Sqrt[31/(323323*Pi)]*u^8)/b^2 - (((9633031776343*I)/6543238496256000)*
        d^3*K0^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) - 
      (((16391204412775421*I)/219119970762620928000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) + (((16801607587949*I)/6543238496256000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) + 
      (((84940582439*I)/808982214082560)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) - (((37238714252923*I)/5283665085726720000)*
        d^11*K0^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) - 
      (((27575178465301*I)/6543238496256000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) - (((4074801885617*I)/6543238496256000)*d^15*
        K0^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) + 
      (((30461282833*I)/3271619248128000)*d^17*K0^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) - (((826722137*I)/8620867584000)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[10023013*Pi]) - (((40669989873911*I)/6543238496256000)*
        d^5*K1^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) + 
      (((3240948818467*I)/934748356608000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) + (((7763731062397*I)/594839863296000)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) - 
      (((1680663777903804347*I)/1470972359866318848000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) - (((5372545224521*I)/6543238496256000)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[10023013*Pi]) + 
      (((35883797*I)/3115827855360)*d^17*K1^2*M^4*u^8)/
       (b^2*Sqrt[10023013*Pi]) + (((55863859321*I)/446129897472000)*d^7*K0*K1*
        M^4*Sqrt[11/(911183*Pi)]*u^9)/b^2 - 
      (((101572109269*I)/4907428872192000)*d^15*K0*K1*M^4*
        Sqrt[17/(589589*Pi)]*u^9)/b^2 + (((133588402921*I)/3569039179776000)*
        d^9*K0*K1*M^4*Sqrt[143/(70091*Pi)]*u^9)/b^2 - 
      (((15104201113*I)/1635809624064000)*d^13*K0*K1*M^4*Sqrt[247/(40579*Pi)]*
        u^9)/b^2 - (((183137467789*I)/4907428872192000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[10023013*Pi]) - (((1317225573161*I)/1635809624064000)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[10023013*Pi]) - 
      (((4218155874893*I)/1635809624064000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[10023013*Pi]) + (((663946121*I)/10345041100800)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[10023013*Pi]) - 
      (((3653319039121*I)/4907428872192000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[10023013*Pi]) + (((10116795023*I)/2453714436096000)*d^17*K0*
        K1*M^4*u^9)/(b^2*Sqrt[10023013*Pi]) + 
      (((71516350103*I)/1338389692416000)*d^9*K1^2*M^4*Sqrt[11/(911183*Pi)]*
        u^10)/b^2 - (((58283820107*I)/3271619248128000)*d^5*K0^2*M^4*
        Sqrt[13/(771001*Pi)]*u^10)/b^2 - 
      (((436216517912303*I)/205424972589957120000)*d^3*K0^2*M^4*
        Sqrt[31/(323323*Pi)]*u^10)/b^2 - (((2184911233*I)/327161924812800)*
        d^13*K0^2*M^4*Sqrt[31/(323323*Pi)]*u^10)/b^2 - 
      (((19080197743*I)/14722286616576000)*d^15*K1^2*M^4*Sqrt[31/(323323*Pi)]*
        u^10)/b^2 - (((15897811949*I)/4907428872192000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) - 
      (((1288203881934187*I)/205424972589957120000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) - (((36521917*I)/18694967132160)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[10023013*Pi]) + (((594365987717*I)/4907428872192000)*
        d^7*K0^2*M^4*u^10)/(b^2*Sqrt[10023013*Pi]) + 
      (((31266398291*I)/63732842496000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) - (((308916548741*I)/4907428872192000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[10023013*Pi]) - 
      (((162510256393*I)/4907428872192000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) + (((685718053*I)/2453714436096000)*d^17*K0^2*
        M^4*u^10)/(b^2*Sqrt[10023013*Pi]) - 
      (((12203942017*I)/2944457323315200)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) - (((256399127683*I)/2944457323315200)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[10023013*Pi]) - 
      (((4100163509579*I)/14722286616576000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) + (((33730172947*I)/233687089152000)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[10023013*Pi]) - 
      (((1088072518189*I)/14722286616576000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) - (((3660053018249*I)/14722286616576000)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[10023013*Pi]) + 
      (((2155633213*I)/7361143308288000)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[10023013*Pi]) - (((669084057011*I)/478474315038720000)*d^3*
        K0*K1*M^4*Sqrt[19/(527527*Pi)]*u^11)/b^2 - 
      (((6811157647147411*I)/3492224534029271040000)*d^5*K0*K1*M^4*
        Sqrt[31/(323323*Pi)]*u^11)/b^2 + (((20227*I)/131448987648000)*d^17*K0*
        K1*M^4*Sqrt[221/(45353*Pi)]*u^11)/b^2 - 
      (((457103*I)/373434624000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[10023013*Pi]) + 
      (((573068141*I)/6934410362880000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[10023013*Pi]) - 
      (((264387619911190297*I)/10476673602087813120000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[10023013*Pi]) + (((27352937*I)/638988134400)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[10023013*Pi]) + (((15129179827*I)/83649355776000)*d^9*
        K0*K1*M^4*u^11)/(b^2*Sqrt[10023013*Pi]) - 
      (((18848503237*I)/920142913536000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[10023013*Pi]) - (((4391671*I)/57151733760)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[10023013*Pi]) - (((5967267431*I)/460071456768000)*
        d^15*K0*K1*M^4*u^11)/(b^2*Sqrt[10023013*Pi]) - 
      (((1904192987*I)/2277537739584307200)*d^17*K0^2*M^4*
        Sqrt[19/(527527*Pi)]*u^12)/b^2 - (((492263*I)/1437723302400)*d^5*K1^2*
        M^4*Sqrt[19/(527527*Pi)]*u^12)/b^2 + 
      (((88273332827*I)/302609909455257600)*d^9*K1^2*M^4*Sqrt[31/(323323*Pi)]*
        u^12)/b^2 - (((148397593*I)/1840285827072000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[10023013*Pi]) - (((17584141*I)/10001553408000)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[10023013*Pi]) - (((5276126393*I)/920142913536000)*d^5*
        K0^2*M^4*u^12)/(b^2*Sqrt[10023013*Pi]) + 
      (((839657957*I)/306714304512000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[10023013*Pi]) + (((1013138041*I)/83649355776000)*d^9*K0^2*
        M^4*u^12)/(b^2*Sqrt[10023013*Pi]) - 
      (((533115983*I)/460071456768000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[10023013*Pi]) - (((4773724061*I)/920142913536000)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[10023013*Pi]) - 
      (((170452721*I)/184028582707200)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[10023013*Pi]) + (((47071445683*I)/3795896232640512000)*d^17*
        K0^2*M^4*u^12)/(b^2*Sqrt[10023013*Pi]) - 
      (((20965141*I)/230035728384000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[10023013*Pi]) - (((79586321*I)/40006213632000)*d^3*K1^2*M^4*
        u^12)/(b^2*Sqrt[10023013*Pi]) + (((353381869*I)/115017864192000)*d^7*
        K1^2*M^4*u^12)/(b^2*Sqrt[10023013*Pi]) + 
      (((7105143382399*I)/1513049547276288000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[10023013*Pi]) - (((385703797*I)/306714304512000)*d^11*K1^2*
        M^4*u^12)/(b^2*Sqrt[10023013*Pi]) - 
      (((246576893*I)/41824677888000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[10023013*Pi]) - (((490732457*I)/460071456768000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[10023013*Pi]) - 
      (((5197547*I)/920142913536000)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[10023013*Pi]) + (((1227517*I)/5163540480000)*d^9*K0*K1*M^4*
        Sqrt[13/(771001*Pi)]*u^13)/b^2 - (((140927*I)/17039683584000)*d^15*K0*
        K1*M^4*Sqrt[31/(323323*Pi)]*u^13)/b^2 - 
      (((3062569*I)/153357152256000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[10023013*Pi]) - (((135032363*I)/306714304512000)*d^3*K0*K1*
        M^4*u^13)/(b^2*Sqrt[10023013*Pi]) - 
      (((6740345429*I)/4600714567680000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[10023013*Pi]) + (((2953123423*I)/4600714567680000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[10023013*Pi]) - 
      (((181079827*I)/920142913536000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[10023013*Pi]) - (((1235286259*I)/920142913536000)*d^13*K0*K1*
        M^4*u^13)/(b^2*Sqrt[10023013*Pi]) - 
      (((1393141*I)/184028582707200)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[10023013*Pi]) - (((1168463*I)/306714304512000)*d^17*K0*K1*
        M^4*u^13)/(b^2*Sqrt[10023013*Pi]) - 
      (((5471*I)/27883118592000)*d^11*K0^2*M^4*Sqrt[13/(771001*Pi)]*u^14)/
       b^2 - (((6233167*I)/1533571522560000)*d^5*K0^2*M^4*
        Sqrt[17/(589589*Pi)]*u^14)/b^2 - (((155731*I)/184028582707200)*d^15*
        K0^2*M^4*Sqrt[17/(589589*Pi)]*u^14)/b^2 - 
      (((966587*I)/920142913536000)*d^3*K0^2*M^4*Sqrt[19/(527527*Pi)]*u^14)/
       b^2 - (((4757*I)/230035728384000)*d^17*K0^2*M^4*Sqrt[19/(527527*Pi)]*
        u^14)/b^2 - (((1390979*I)/4600714567680000)*d^5*K1^2*M^4*
        Sqrt[247/(40579*Pi)]*u^14)/b^2 - (((842761*I)/920142913536000)*d*K0^2*
        M^4*u^14)/(b^2*Sqrt[10023013*Pi]) + 
      (((119965679*I)/4600714567680000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[10023013*Pi]) + (((8688409*I)/59749539840000)*d^9*K0^2*M^4*
        u^14)/(b^2*Sqrt[10023013*Pi]) - (((59062691*I)/920142913536000)*d^13*
        K0^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) - 
      (((911611*I)/920142913536000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[10023013*Pi]) - (((19684193*I)/920142913536000)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[10023013*Pi]) + (((13921879*I)/511190507520000)*d^7*
        K1^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) + 
      (((3131647*I)/19916513280000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[10023013*Pi]) - (((19543*I)/13335404544000)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[10023013*Pi]) - (((21320473*I)/306714304512000)*d^13*
        K1^2*M^4*u^14)/(b^2*Sqrt[10023013*Pi]) - 
      (((14688623*I)/920142913536000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[10023013*Pi]) - (((72133*I)/153357152256000)*d^17*K1^2*M^4*
        u^14)/(b^2*Sqrt[10023013*Pi]) - (((113*I)/14117545728000)*d^3*K0*K1*
        M^4*Sqrt[7/(1431859*Pi)]*u^15)/b^2 + 
      (((124633*I)/4912905913344000)*d^17*K0*K1*M^4*Sqrt[7/(1431859*Pi)]*
        u^15)/b^2 - (((31327*I)/37505825280000)*d^5*K0*K1*M^4*
        Sqrt[13/(771001*Pi)]*u^15)/b^2 + (((15391*I)/8713474560000)*d^9*K0*K1*
        M^4*Sqrt[13/(771001*Pi)]*u^15)/b^2 - 
      (((71*I)/8215561728000)*d*K0*K1*M^4*Sqrt[17/(589589*Pi)]*u^15)/b^2 + 
      (((120983*I)/862633981440000)*d^7*K0*K1*M^4*Sqrt[17/(589589*Pi)]*u^15)/
       b^2 - (((5587*I)/57508932096000)*d^15*K0*K1*M^4*Sqrt[31/(323323*Pi)]*
        u^15)/b^2 - (((12883051*I)/4689592008192000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[10023013*Pi]) + (((22459*I)/11501786419200)*d^11*K0*K1*M^4*
        u^15)/(b^2*Sqrt[10023013*Pi]) - (((39623*I)/3833928806400)*d^13*K0*K1*
        M^4*u^15)/(b^2*Sqrt[10023013*Pi]) - 
      (((246089*I)/764229808742400)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[10023013*Pi]) - (((569*I)/20912338944000)*d^13*K0^2*M^4*
        Sqrt[11/(911183*Pi)]*u^16)/b^2 + (((11*I)/580898304000)*d^11*K1^2*M^4*
        Sqrt[11/(911183*Pi)]*u^16)/b^2 - (((613*I)/20912338944000)*d^13*K1^2*
        M^4*Sqrt[11/(911183*Pi)]*u^16)/b^2 - 
      (((109*I)/29745999360000)*d^7*K1^2*M^4*Sqrt[17/(589589*Pi)]*u^16)/b^2 + 
      (((79*I)/694754371584000)*d^17*K0^2*M^4*Sqrt[19/(527527*Pi)]*u^16)/
       b^2 - ((I/20912338944000)*d^17*K1^2*M^4*Sqrt[209/(47957*Pi)]*u^16)/
       b^2 - (((563*I)/230035728384000)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[10023013*Pi]) - (((401*I)/6901071851520)*d^3*K0^2*M^4*u^16)/
       (b^2*Sqrt[10023013*Pi]) - (((118403*I)/431316990720000)*d^5*K0^2*M^4*
        u^16)/(b^2*Sqrt[10023013*Pi]) - (((46213*I)/862633981440000)*d^7*K0^2*
        M^4*u^16)/(b^2*Sqrt[10023013*Pi]) + 
      (((32171*I)/52280847360000)*d^9*K0^2*M^4*u^16)/
       (b^2*Sqrt[10023013*Pi]) + (((43*I)/227308032000)*d^11*K0^2*M^4*u^16)/
       (b^2*Sqrt[10023013*Pi]) + (((43*I)/2323593216000)*d^13*K0^2*M^4*u^16)/
       (b^2*Sqrt[10023013*Pi]) - (((659*I)/5228084736000)*d^15*K0^2*M^4*u^16)/
       (b^2*Sqrt[10023013*Pi]) - (((389*I)/34737718579200)*d^17*K0^2*M^4*
        u^16)/(b^2*Sqrt[10023013*Pi]) - (((607*I)/230035728384000)*d*K1^2*M^4*
        u^16)/(b^2*Sqrt[10023013*Pi]) - (((2137*I)/34505359257600)*d^3*K1^2*
        M^4*u^16)/(b^2*Sqrt[10023013*Pi]) - 
      (((127247*I)/431316990720000)*d^5*K1^2*M^4*u^16)/
       (b^2*Sqrt[10023013*Pi]) + (((34679*I)/52280847360000)*d^9*K1^2*M^4*
        u^16)/(b^2*Sqrt[10023013*Pi]) + (((47*I)/2323593216000)*d^13*K1^2*M^4*
        u^16)/(b^2*Sqrt[10023013*Pi]) - (((719*I)/5228084736000)*d^15*K1^2*
        M^4*u^16)/(b^2*Sqrt[10023013*Pi]) - 
      ((I/2614042368000)*d^3*K0*K1*M^4*Sqrt[11/(911183*Pi)]*u^17)/b^2 - 
      ((I/568270080000)*d^7*K0*K1*M^4*Sqrt[11/(911183*Pi)]*u^17)/b^2 + 
      ((I/290449152000)*d^11*K0*K1*M^4*Sqrt[11/(911183*Pi)]*u^17)/b^2 - 
      (((11*I)/2614042368000)*d^13*K0*K1*M^4*Sqrt[11/(911183*Pi)]*u^17)/b^2 - 
      ((I/522808473600)*d^15*K0*K1*M^4*Sqrt[11/(911183*Pi)]*u^17)/b^2 - 
      ((I/4356737280000)*d^5*K0*K1*M^4*Sqrt[187/(53599*Pi)]*u^17)/b^2 + 
      ((I/2178368640000)*d^9*K0*K1*M^4*Sqrt[209/(47957*Pi)]*u^17)/b^2 - 
      ((I/2614042368000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[10023013*Pi]) - 
      ((I/290449152000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[10023013*Pi]) + 
      ((I/522808473600)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[10023013*Pi]) + 
      ((I/522808473600)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[10023013*Pi]) + 
      ((I/2614042368000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[10023013*Pi]) + 
      ((I/290449152000)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[10023013*Pi]) - 
      ((I/522808473600)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[10023013*Pi]) - 
      ((I/522808473600)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[10023013*Pi]))/Pi}, 
   11, 15, 1], SeriesData[p, 0, 
   {((((509*I)/6147072)*d^7*K1^2*M^5*Sqrt[(143*Pi)/70091]*u^3)/b^3 + 
      (((13*I)/66816)*d^9*K1^2*M^5*Sqrt[(143*Pi)/70091]*u^3)/b^3 - 
      (((1703*I)/30735360)*d^11*K1^2*M^5*Sqrt[(143*Pi)/70091]*u^3)/b^3 - 
      (((1157*I)/15367680)*d^13*K1^2*M^5*Sqrt[(143*Pi)/70091]*u^3)/b^3 + 
      (((7*I)/54640640)*d*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 + 
      (((413*I)/163921920)*d^3*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 + 
      (((371*I)/54640640)*d^5*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      (((65*I)/10928128)*d^7*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      (((143*I)/10928128)*d^9*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 + 
      (((273*I)/54640640)*d^13*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 + 
      (((91*I)/163921920)*d^15*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      ((I/3841920)*d*K1^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      (((53*I)/10245120)*d^3*K1^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      (((73*I)/5122560)*d^5*K1^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      (((13*I)/10245120)*d^15*K1^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 + 
      (((13*I)/54640640)*d^11*K0^2*M^5*Sqrt[(17017*Pi)/589]*u^3)/b^3 + 
      (((7861129*I)/9835315200)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/771001]*u^4)/
       b^3 + (((1897229*I)/1967063040)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/771001]*
        u^4)/b^3 + (((105419*I)/29505945600)*d*K0*K1*M^5*Sqrt[(91*Pi)/110143]*
        u^4)/b^3 + (((2070463*I)/29505945600)*d^3*K0*K1*M^5*
        Sqrt[(91*Pi)/110143]*u^4)/b^3 + (((5558911*I)/29505945600)*d^5*K0*K1*
        M^5*Sqrt[(91*Pi)/110143]*u^4)/b^3 + 
      (((442433*I)/29505945600)*d^15*K0*K1*M^5*Sqrt[(91*Pi)/110143]*u^4)/
       b^3 - (((3133169*I)/29505945600)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/70091]*
        u^4)/b^3 - (((1360319*I)/5901189120)*d^9*K0*K1*M^5*
        Sqrt[(143*Pi)/70091]*u^4)/b^3 + (((477514007*I)/885178368000)*d*K1^2*
        M^5*Sqrt[Pi/10023013]*u^5)/b^3 + (((25846757621*I)/885178368000)*d^5*
        K1^2*M^5*Sqrt[Pi/10023013]*u^5)/b^3 + 
      (((693053*I)/59011891200)*d*K0^2*M^5*Sqrt[(13*Pi)/771001]*u^5)/b^3 + 
      (((7294849*I)/19670630400)*d^11*K0^2*M^5*Sqrt[(13*Pi)/771001]*u^5)/
       b^3 + (((1901101*I)/3934126080)*d^13*K0^2*M^5*Sqrt[(13*Pi)/771001]*
        u^5)/b^3 + (((3227711*I)/59011891200)*d^15*K0^2*M^5*
        Sqrt[(13*Pi)/771001]*u^5)/b^3 + (((993420877*I)/774531072000)*d^11*
        K1^2*M^5*Sqrt[(13*Pi)/771001]*u^5)/b^3 + 
      (((1486749311*I)/885178368000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/771001]*u^5)/
       b^3 + (((12215813*I)/442589184000)*d^15*K1^2*M^5*Sqrt[(91*Pi)/110143]*
        u^5)/b^3 - (((1350959*I)/11802378240)*d^9*K0^2*M^5*
        Sqrt[(143*Pi)/70091]*u^5)/b^3 - (((178553447*I)/1032708096000)*d^7*
        K1^2*M^5*Sqrt[(143*Pi)/70091]*u^5)/b^3 - 
      (((491514539*I)/1239249715200)*d^9*K1^2*M^5*Sqrt[(143*Pi)/70091]*u^5)/
       b^3 + (((116279*I)/59011891200)*d^3*K0^2*M^5*Sqrt[(1547*Pi)/6479]*u^5)/
       b^3 + (((320783*I)/59011891200)*d^5*K0^2*M^5*Sqrt[(1547*Pi)/6479]*u^5)/
       b^3 + (((2363890973*I)/221294592000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[10023013]*b^3) - (((21893*I)/59011891200)*d^7*K0^2*M^5*
        Sqrt[(19019*Pi)/527]*u^5)/b^3 + (((206796091*I)/442589184000)*d*K0*K1*
        M^5*Sqrt[Pi/10023013]*u^6)/b^3 + (((8302227917*I)/885178368000)*d^3*
        K0*K1*M^5*Sqrt[Pi/10023013]*u^6)/b^3 + 
      (((5796018149*I)/221294592000)*d^5*K0*K1*M^5*Sqrt[Pi/10023013]*u^6)/
       b^3 + (((549785099*I)/27661824000)*d^13*K0*K1*M^5*Sqrt[Pi/10023013]*
        u^6)/b^3 + (((14473531687*I)/6196248576000)*d^15*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^6)/b^3 + (((6845131441*I)/6196248576000)*d^11*K0*
        K1*M^5*Sqrt[(13*Pi)/771001]*u^6)/b^3 - 
      (((307210619*I)/2065416192000)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/70091]*u^6)/
       b^3 - (((24717793*I)/68847206400)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/70091]*
        u^6)/b^3 + (((43613355937*I)/16523329536000)*d^11*K0^2*M^5*
        Sqrt[Pi/10023013]*u^7)/b^3 + (((9182857237*I)/2360475648000)*d^13*
        K0^2*M^5*Sqrt[Pi/10023013]*u^7)/b^3 + 
      (((1841283359*I)/12392497152000)*d*K1^2*M^5*Sqrt[Pi/10023013]*u^7)/
       b^3 + (((10920319843*I)/1376944128000)*d^5*K1^2*M^5*Sqrt[Pi/10023013]*
        u^7)/b^3 + (((3253833407*I)/7081426944000)*d^5*K0^2*M^5*
        Sqrt[(11*Pi)/911183]*u^7)/b^3 - (((9016398929*I)/9913997721600)*d^9*
        K0^2*M^5*Sqrt[(11*Pi)/911183]*u^7)/b^3 - 
      (((7427844031*I)/12392497152000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/911183]*u^7)/
       b^3 - (((299162069*I)/212442808320)*d^9*K1^2*M^5*Sqrt[(11*Pi)/911183]*
        u^7)/b^3 + (((821363467*I)/12392497152000)*d^15*K1^2*M^5*
        Sqrt[(11*Pi)/911183]*u^7)/b^3 - (((5179537*I)/102629376000)*d^7*K0^2*
        M^5*Sqrt[(77*Pi)/130169]*u^7)/b^3 + 
      (((416908417*I)/5311070208000)*d^13*K1^2*M^5*Sqrt[(77*Pi)/130169]*u^7)/
       b^3 + (((1123034473*I)/37177491456000)*d^11*K1^2*M^5*
        Sqrt[(143*Pi)/70091]*u^7)/b^3 + (((2881181*I)/7081426944000)*d*K0^2*
        M^5*Sqrt[(209*Pi)/47957]*u^7)/b^3 + 
      (((59407871*I)/7081426944000)*d^3*K0^2*M^5*Sqrt[(209*Pi)/47957]*u^7)/
       b^3 + (((71764633*I)/49569988608000)*d^15*K0^2*M^5*
        Sqrt[(323*Pi)/31031]*u^7)/b^3 + (((12024532133*I)/4130832384000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[10023013]*b^3) + 
      (((988925293*I)/213663744000)*d^5*K0*K1*M^5*Sqrt[Pi/10023013]*u^8)/
       b^3 + (((10843351793*I)/24784994304000)*d^15*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^8)/b^3 + (((9508023739*I)/74354982912000)*d^11*K0*
        K1*M^5*Sqrt[(19*Pi)/527527]*u^8)/b^3 + 
      (((10960771*I)/4130832384000)*d*K0*K1*M^5*Sqrt[(31*Pi)/323323]*u^8)/
       b^3 + (((266445461*I)/2323593216000)*d^13*K0*K1*M^5*
        Sqrt[(31*Pi)/323323]*u^8)/b^3 - (((472806097*I)/7435498291200)*d^9*K0*
        K1*M^5*Sqrt[(143*Pi)/70091]*u^8)/b^3 + 
      (((219037223*I)/24784994304000)*d^3*K0*K1*M^5*Sqrt[(187*Pi)/53599]*u^8)/
       b^3 - (((489350587*I)/24784994304000)*d^7*K0*K1*M^5*
        Sqrt[(187*Pi)/53599]*u^8)/b^3 + (((40939861*I)/4130832384000)*d*K0^2*
        M^5*Sqrt[Pi/10023013]*u^9)/b^3 + (((602376217*I)/1032708096000)*d^5*
        K0^2*M^5*Sqrt[Pi/10023013]*u^9)/b^3 - 
      (((3765585163*I)/8261664768000)*d^7*K0^2*M^5*Sqrt[Pi/10023013]*u^9)/
       b^3 - (((8518687043*I)/7435498291200)*d^9*K0^2*M^5*Sqrt[Pi/10023013]*
        u^9)/b^3 + (((22354403881*I)/74354982912000)*d^11*K0^2*M^5*
        Sqrt[Pi/10023013]*u^9)/b^3 + (((8315694103*I)/18588745728000)*d^13*
        K0^2*M^5*Sqrt[Pi/10023013]*u^9)/b^3 + 
      (((1387526473*I)/24784994304000)*d^15*K0^2*M^5*Sqrt[Pi/10023013]*u^9)/
       b^3 + (((27998348249*I)/37177491456000)*d^5*K1^2*M^5*Sqrt[Pi/10023013]*
        u^9)/b^3 - (((3446645129*I)/2323593216000)*d^9*K1^2*M^5*
        Sqrt[Pi/10023013]*u^9)/b^3 + (((21634550029*I)/37177491456000)*d^13*
        K1^2*M^5*Sqrt[Pi/10023013]*u^9)/b^3 + 
      (((1812116447*I)/24784994304000)*d^15*K1^2*M^5*Sqrt[Pi/10023013]*u^9)/
       b^3 + (((23436703*I)/18588745728000)*d*K1^2*M^5*Sqrt[(11*Pi)/911183]*
        u^9)/b^3 - (((2637032861*I)/74354982912000)*d^7*K1^2*M^5*
        Sqrt[(17*Pi)/589589]*u^9)/b^3 + (((940386869*I)/74354982912000)*d^11*
        K1^2*M^5*Sqrt[(31*Pi)/323323]*u^9)/b^3 + 
      (((73378609*I)/359202816000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[10023013]*b^3) + (((20236848997*I)/74354982912000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[10023013]*b^3) + 
      (((68644501*I)/619624857600)*d^3*K0*K1*M^5*Sqrt[Pi/10023013]*u^10)/
       b^3 + (((2680723*I)/8605900800)*d^5*K0*K1*M^5*Sqrt[Pi/10023013]*u^10)/
       b^3 - (((357033151*I)/580898304000)*d^9*K0*K1*M^5*Sqrt[Pi/10023013]*
        u^10)/b^3 + (((55915957*I)/232359321600)*d^13*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^10)/b^3 + (((8127541*I)/265553510400)*d^15*K0*K1*
        M^5*Sqrt[Pi/10023013]*u^10)/b^3 + (((9893*I)/23235932160)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/771001]*u^10)/b^3 + (((114369481*I)/9294372864000)*d^11*
        K0*K1*M^5*Sqrt[(13*Pi)/771001]*u^10)/b^3 - 
      (((133627471*I)/9294372864000)*d^7*K0*K1*M^5*Sqrt[(17*Pi)/589589]*u^10)/
       b^3 + (((2339*I)/4748083200)*d*K0^2*M^5*Sqrt[Pi/10023013]*u^11)/b^3 + 
      (((517828523*I)/18588745728000)*d^5*K0^2*M^5*Sqrt[Pi/10023013]*u^11)/
       b^3 - (((100622407*I)/4647186432000)*d^7*K0^2*M^5*Sqrt[Pi/10023013]*
        u^11)/b^3 + (((184061*I)/66388377600)*d^15*K0^2*M^5*Sqrt[Pi/10023013]*
        u^11)/b^3 + (((3695371*I)/6196248576000)*d*K1^2*M^5*Sqrt[Pi/10023013]*
        u^11)/b^3 + (((80450551*I)/2424619008000)*d^5*K1^2*M^5*
        Sqrt[Pi/10023013]*u^11)/b^3 - (((359861419*I)/13941559296000)*d^7*
        K1^2*M^5*Sqrt[Pi/10023013]*u^11)/b^3 - 
      (((733940239*I)/11153247436800)*d^9*K1^2*M^5*Sqrt[Pi/10023013]*u^11)/
       b^3 + (((825157*I)/248956416000)*d^15*K1^2*M^5*Sqrt[Pi/10023013]*u^11)/
       b^3 + (((443477*I)/344236032000)*d^11*K0^2*M^5*Sqrt[(11*Pi)/911183]*
        u^11)/b^3 + (((36951281*I)/18588745728000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/771001]*u^11)/b^3 - (((60316489*I)/18588745728000)*d^9*
        K0^2*M^5*Sqrt[(17*Pi)/589589]*u^11)/b^3 + 
      (((1410193*I)/1239249715200)*d^13*K0^2*M^5*Sqrt[(19*Pi)/527527]*u^11)/
       b^3 + (((329507*I)/371774914560)*d^11*K1^2*M^5*Sqrt[(19*Pi)/527527]*
        u^11)/b^3 + (((18401681*I)/1858874572800)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[10023013]*b^3) + (((330247891*I)/27883118592000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[10023013]*b^3) + 
      (((830597*I)/4647186432000)*d*K0*K1*M^5*Sqrt[Pi/10023013]*u^12)/b^3 + 
      (((12439117*I)/3485389824000)*d^3*K0*K1*M^5*Sqrt[Pi/10023013]*u^12)/
       b^3 - (((10765529*I)/1394155929600)*d^7*K0*K1*M^5*Sqrt[Pi/10023013]*
        u^12)/b^3 - (((39444001*I)/1991651328000)*d^9*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^12)/b^3 + (((247477*I)/49791283200)*d^11*K0*K1*
        M^5*Sqrt[Pi/10023013]*u^12)/b^3 + (((1417583*I)/1991651328000)*d^13*
        K0*K1*M^5*Sqrt[(11*Pi)/911183]*u^12)/b^3 + 
      (((539347*I)/6970779648000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/771001]*u^12)/
       b^3 + (((133057*I)/2788311859200)*d^5*K0*K1*M^5*Sqrt[(209*Pi)/47957]*
        u^12)/b^3 + (((26969*I)/2323593216000)*d*K0^2*M^5*Sqrt[Pi/10023013]*
        u^13)/b^3 + (((49939*I)/77453107200)*d^5*K0^2*M^5*Sqrt[Pi/10023013]*
        u^13)/b^3 + (((891097*I)/1742694912000)*d^13*K0^2*M^5*
        Sqrt[Pi/10023013]*u^13)/b^3 + (((11371*I)/871347456000)*d*K1^2*M^5*
        Sqrt[Pi/10023013]*u^13)/b^3 - (((3376379*I)/5974953984000)*d^7*K1^2*
        M^5*Sqrt[Pi/10023013]*u^13)/b^3 - (((14945617*I)/10456169472000)*d^9*
        K1^2*M^5*Sqrt[Pi/10023013]*u^13)/b^3 + 
      (((14500139*I)/41824677888000)*d^11*K1^2*M^5*Sqrt[Pi/10023013]*u^13)/
       b^3 + (((12039589*I)/20912338944000)*d^13*K1^2*M^5*Sqrt[Pi/10023013]*
        u^13)/b^3 + (((393769*I)/13941559296000)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/911183]*u^13)/b^3 + (((82867*I)/13941559296000)*d^15*
        K0^2*M^5*Sqrt[(11*Pi)/911183]*u^13)/b^3 - 
      (((15227*I)/516354048000)*d^7*K0^2*M^5*Sqrt[(17*Pi)/589589]*u^13)/b^3 - 
      (((174143*I)/2323593216000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/589589]*u^13)/
       b^3 + (((60271*I)/13941559296000)*d^15*K1^2*M^5*Sqrt[(17*Pi)/589589]*
        u^13)/b^3 + (((69869*I)/2987476992000)*d^5*K1^2*M^5*
        Sqrt[(31*Pi)/323323]*u^13)/b^3 + (((119599*I)/516354048000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[10023013]*b^3) + 
      (((10895029*I)/41824677888000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[10023013]*b^3) + (((1605739*I)/10456169472000)*d^5*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^14)/b^3 - (((182003*I)/1493738496000)*d^7*K0*K1*
        M^5*Sqrt[Pi/10023013]*u^14)/b^3 - (((622247*I)/2091233894400)*d^9*K0*
        K1*M^5*Sqrt[Pi/10023013]*u^14)/b^3 + 
      (((723293*I)/10456169472000)*d^11*K0*K1*M^5*Sqrt[Pi/10023013]*u^14)/
       b^3 + (((36787*I)/298747699200)*d^13*K0*K1*M^5*Sqrt[Pi/10023013]*u^14)/
       b^3 + (((10823*I)/697077964800)*d^15*K0*K1*M^5*Sqrt[Pi/10023013]*u^14)/
       b^3 + (((197*I)/497912832000)*d*K0*K1*M^5*Sqrt[(7*Pi)/1431859]*u^14)/
       b^3 + (((149*I)/83649355776)*d^3*K0*K1*M^5*Sqrt[(31*Pi)/323323]*u^14)/
       b^3 + (((97*I)/871347456000)*d*K0^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 + 
      (((16741*I)/2614042368000)*d^5*K0^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 - 
      (((3431*I)/653510592000)*d^7*K0^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 - 
      (((6311*I)/522808473600)*d^9*K0^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 + 
      (((2719*I)/522808473600)*d^13*K0^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 + 
      ((I/1555977600)*d^15*K0^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 + 
      (((43*I)/373434624000)*d*K1^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 + 
      (((653*I)/96816384000)*d^5*K1^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 - 
      (((7247*I)/1307021184000)*d^7*K1^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 - 
      (((229*I)/18027878400)*d^9*K1^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 + 
      (((113*I)/40844412000)*d^11*K1^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 + 
      (((59*I)/87134745600)*d^15*K1^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 + 
      ((I/6438528000)*d^11*K0^2*M^5*Sqrt[(17*Pi)/589589]*u^15)/b^3 + 
      (((151*I)/522808473600)*d^13*K1^2*M^5*Sqrt[(19*Pi)/527527]*u^15)/b^3 + 
      (((607*I)/261404236800)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[10023013]*b^3) + (((107*I)/43567372800)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[10023013]*b^3) + ((I/130702118400)*d*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^16)/b^3 + ((I/3734346240)*d^3*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^16)/b^3 + (((89*I)/130702118400)*d^5*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^16)/b^3 + ((I/1742694912)*d^13*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^16)/b^3 + ((I/14522457600)*d^15*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^16)/b^3 - ((I/18671731200)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/911183]*u^16)/b^3 - ((I/8713474560)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/911183]*u^16)/b^3 + ((I/43567372800)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/911183]*u^16)/b^3)/Pi, 0, 
    ((((509*I)/2049024)*d^7*K1*M^5*Sqrt[(143*Pi)/70091]*u)/(b^3*E^u) + 
      (((13*I)/22272)*d^9*K1*M^5*Sqrt[(143*Pi)/70091]*u)/(b^3*E^u) - 
      (((1703*I)/10245120)*d^11*K1*M^5*Sqrt[(143*Pi)/70091]*u)/(b^3*E^u) - 
      (((1157*I)/5122560)*d^13*K1*M^5*Sqrt[(143*Pi)/70091]*u)/(b^3*E^u) - 
      ((I/1280640)*d*K1*M^5*Sqrt[(1001*Pi)/10013]*u)/(b^3*E^u) - 
      (((53*I)/3415040)*d^3*K1*M^5*Sqrt[(1001*Pi)/10013]*u)/(b^3*E^u) - 
      (((73*I)/1707520)*d^5*K1*M^5*Sqrt[(1001*Pi)/10013]*u)/(b^3*E^u) - 
      (((13*I)/3415040)*d^15*K1*M^5*Sqrt[(1001*Pi)/10013]*u)/(b^3*E^u) + 
      (((43*I)/8196096)*d^7*K0*M^5*Sqrt[(143*Pi)/70091]*u^2)/(b^3*E^u) - 
      (((533*I)/40980480)*d^13*K0*M^5*Sqrt[(143*Pi)/70091]*u^2)/(b^3*E^u) + 
      (((509*I)/2049024)*d^7*K1*M^5*Sqrt[(143*Pi)/70091]*u^2)/(b^3*E^u) + 
      (((13*I)/22272)*d^9*K1*M^5*Sqrt[(143*Pi)/70091]*u^2)/(b^3*E^u) - 
      (((1703*I)/10245120)*d^11*K1*M^5*Sqrt[(143*Pi)/70091]*u^2)/(b^3*E^u) - 
      (((1157*I)/5122560)*d^13*K1*M^5*Sqrt[(143*Pi)/70091]*u^2)/(b^3*E^u) - 
      ((I/40980480)*d*K0*M^5*Sqrt[(1001*Pi)/10013]*u^2)/(b^3*E^u) - 
      ((I/1781760)*d^3*K0*M^5*Sqrt[(1001*Pi)/10013]*u^2)/(b^3*E^u) - 
      (((27*I)/13660160)*d^5*K0*M^5*Sqrt[(1001*Pi)/10013]*u^2)/(b^3*E^u) - 
      (((13*I)/40980480)*d^11*K0*M^5*Sqrt[(1001*Pi)/10013]*u^2)/(b^3*E^u) - 
      (((13*I)/40980480)*d^15*K0*M^5*Sqrt[(1001*Pi)/10013]*u^2)/(b^3*E^u) - 
      ((I/1280640)*d*K1*M^5*Sqrt[(1001*Pi)/10013]*u^2)/(b^3*E^u) - 
      (((53*I)/3415040)*d^3*K1*M^5*Sqrt[(1001*Pi)/10013]*u^2)/(b^3*E^u) - 
      (((73*I)/1707520)*d^5*K1*M^5*Sqrt[(1001*Pi)/10013]*u^2)/(b^3*E^u) - 
      (((13*I)/3415040)*d^15*K1*M^5*Sqrt[(1001*Pi)/10013]*u^2)/(b^3*E^u) + 
      (((13*I)/8196096)*d^9*K0*M^5*Sqrt[(2717*Pi)/3689]*u^2)/(b^3*E^u) + 
      (((149399*I)/461030400)*d*K1*M^5*Sqrt[Pi/10023013]*u^3)/(b^3*E^u) + 
      (((18395323*I)/2950594560)*d^3*K1*M^5*Sqrt[Pi/10023013]*u^3)/
       (b^3*E^u) + (((424801*I)/491765760)*d^13*K1*M^5*Sqrt[(13*Pi)/771001]*
        u^3)/(b^3*E^u) + (((249119*I)/2950594560)*d^15*K1*M^5*
        Sqrt[(13*Pi)/771001]*u^3)/(b^3*E^u) - 
      (((70001*I)/49176576)*d^9*K1^2*M^5*Sqrt[(13*Pi)/771001]*u^3)/b^3 + 
      (((98267*I)/245882880)*d^11*K1^2*M^5*Sqrt[(13*Pi)/771001]*u^3)/b^3 + 
      (((11353*I)/16392192)*d^13*K1^2*M^5*Sqrt[(13*Pi)/771001]*u^3)/b^3 - 
      (((5209*I)/27320320)*d^15*K1^2*M^5*Sqrt[(13*Pi)/771001]*u^3)/b^3 + 
      (((3821149*I)/7376486400)*d^5*K1*M^5*Sqrt[(31*Pi)/323323]*u^3)/
       (b^3*E^u) - (((39739*I)/3934126080)*d*K0^2*M^5*Sqrt[(91*Pi)/110143]*
        u^3)/b^3 - (((8981*I)/42762240)*d^3*K0^2*M^5*Sqrt[(91*Pi)/110143]*
        u^3)/b^3 - (((61747*I)/98353152)*d^5*K0^2*M^5*Sqrt[(91*Pi)/110143]*
        u^3)/b^3 + (((503009*I)/393412608)*d^9*K0^2*M^5*Sqrt[(91*Pi)/110143]*
        u^3)/b^3 - (((1979*I)/3841920)*d^13*K0^2*M^5*Sqrt[(91*Pi)/110143]*
        u^3)/b^3 - (((62489*I)/983531520)*d^15*K0^2*M^5*Sqrt[(91*Pi)/110143]*
        u^3)/b^3 + (((917*I)/786825216)*d^17*K0^2*M^5*Sqrt[(91*Pi)/110143]*
        u^3)/b^3 - (((173*I)/245882880)*d*K1^2*M^5*Sqrt[(91*Pi)/110143]*u^3)/
       b^3 + ((I/16392192)*d^3*K1^2*M^5*Sqrt[(91*Pi)/110143]*u^3)/b^3 + 
      (((5179*I)/245882880)*d^7*K1^2*M^5*Sqrt[(91*Pi)/110143]*u^3)/b^3 - 
      (((53*I)/6830080)*d^17*K1^2*M^5*Sqrt[(91*Pi)/110143]*u^3)/b^3 + 
      (((43*I)/8196096)*d^7*K0*M^5*Sqrt[(143*Pi)/70091]*u^3)/(b^3*E^u) - 
      (((533*I)/40980480)*d^13*K0*M^5*Sqrt[(143*Pi)/70091]*u^3)/(b^3*E^u) - 
      (((11237143*I)/103270809600)*d^7*K1*M^5*Sqrt[(143*Pi)/70091]*u^3)/
       (b^3*E^u) - (((1090063*I)/5163540480)*d^9*K1*M^5*Sqrt[(143*Pi)/70091]*
        u^3)/(b^3*E^u) + (((560963*I)/11474534400)*d^11*K1*M^5*
        Sqrt[(221*Pi)/45353]*u^3)/(b^3*E^u) - 
      ((I/40980480)*d*K0*M^5*Sqrt[(1001*Pi)/10013]*u^3)/(b^3*E^u) - 
      ((I/1781760)*d^3*K0*M^5*Sqrt[(1001*Pi)/10013]*u^3)/(b^3*E^u) - 
      (((27*I)/13660160)*d^5*K0*M^5*Sqrt[(1001*Pi)/10013]*u^3)/(b^3*E^u) - 
      (((13*I)/40980480)*d^11*K0*M^5*Sqrt[(1001*Pi)/10013]*u^3)/(b^3*E^u) - 
      (((13*I)/40980480)*d^15*K0*M^5*Sqrt[(1001*Pi)/10013]*u^3)/(b^3*E^u) - 
      (((16289*I)/983531520)*d^11*K0^2*M^5*Sqrt[(1547*Pi)/6479]*u^3)/b^3 + 
      (((4435*I)/196706304)*d^7*K0^2*M^5*Sqrt[(1729*Pi)/5797]*u^3)/b^3 + 
      (((89*I)/27320320)*d^5*K1^2*M^5*Sqrt[(1729*Pi)/5797]*u^3)/b^3 + 
      (((13*I)/8196096)*d^9*K0*M^5*Sqrt[(2717*Pi)/3689]*u^3)/(b^3*E^u) + 
      (((3680849*I)/14752972800)*d*K0*M^5*Sqrt[Pi/10023013]*u^4)/(b^3*E^u) + 
      (((207125629*I)/14752972800)*d^5*K0*M^5*Sqrt[Pi/10023013]*u^4)/
       (b^3*E^u) + (((3409243*I)/327843840)*d^13*K0*M^5*Sqrt[Pi/10023013]*
        u^4)/(b^3*E^u) + (((3350437*I)/2950594560)*d^15*K0*M^5*
        Sqrt[Pi/10023013]*u^4)/(b^3*E^u) + (((1161731*I)/1844121600)*d*K1*M^5*
        Sqrt[Pi/10023013]*u^4)/(b^3*E^u) + (((233830879*I)/7376486400)*d^5*K1*
        M^5*Sqrt[Pi/10023013]*u^4)/(b^3*E^u) - 
      (((2265998681*I)/519304642560)*d*K0*K1*M^5*Sqrt[Pi/10023013]*u^4)/b^3 - 
      (((4372372799*I)/48684810240)*d^3*K0*K1*M^5*Sqrt[Pi/10023013]*u^4)/
       b^3 - (((516676476887*I)/1947392409600)*d^5*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^4)/b^3 - (((15140875969*I)/486848102400)*d^15*K0*
        K1*M^5*Sqrt[Pi/10023013]*u^4)/b^3 + 
      (((2124929*I)/2950594560)*d^3*K0*M^5*Sqrt[(7*Pi)/1431859]*u^4)/
       (b^3*E^u) - (((59930474677*I)/1947392409600)*d^13*K0*K1*M^5*
        Sqrt[(7*Pi)/1431859]*u^4)/b^3 - (((10880305*I)/311582785536)*d^17*K0*
        K1*M^5*Sqrt[(7*Pi)/1431859]*u^4)/b^3 + 
      (((21778369*I)/34423603200)*d^11*K0*M^5*Sqrt[(13*Pi)/771001]*u^4)/
       (b^3*E^u) + (((5914857*I)/3824844800)*d^11*K1*M^5*Sqrt[(13*Pi)/771001]*
        u^4)/(b^3*E^u) + (((860093*I)/491765760)*d^13*K1*M^5*
        Sqrt[(13*Pi)/771001]*u^4)/(b^3*E^u) + 
      (((547703*I)/2950594560)*d^15*K1*M^5*Sqrt[(13*Pi)/771001]*u^4)/
       (b^3*E^u) + (((1359528503*I)/97369620480)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/771001]*u^4)/b^3 + (((64837505*I)/1573650432)*d^9*K0*K1*
        M^5*Sqrt[(13*Pi)/771001]*u^4)/b^3 + 
      (((1887409*I)/2950594560)*d^3*K1*M^5*Sqrt[(19*Pi)/527527]*u^4)/
       (b^3*E^u) - (((8239051*I)/6761779200)*d^11*K0*K1*M^5*
        Sqrt[(91*Pi)/110143]*u^4)/b^3 - (((3945617*I)/20654161920)*d^9*K0*M^5*
        Sqrt[(143*Pi)/70091]*u^4)/(b^3*E^u) - 
      (((21349903*I)/103270809600)*d^7*K1*M^5*Sqrt[(143*Pi)/70091]*u^4)/
       (b^3*E^u) - (((2172781*I)/5163540480)*d^9*K1*M^5*Sqrt[(143*Pi)/70091]*
        u^4)/(b^3*E^u) - (((447431*I)/103270809600)*d^7*K0*M^5*
        Sqrt[(2717*Pi)/3689]*u^4)/(b^3*E^u) + 
      (((1110581*I)/3688243200)*d*K0*M^5*Sqrt[Pi/10023013]*u^5)/(b^3*E^u) + 
      (((8658829*I)/1475297280)*d^3*K0*M^5*Sqrt[Pi/10023013]*u^5)/(b^3*E^u) + 
      (((57748261*I)/3688243200)*d^5*K0*M^5*Sqrt[Pi/10023013]*u^5)/
       (b^3*E^u) + (((97417*I)/8478720)*d^13*K0*M^5*Sqrt[Pi/10023013]*u^5)/
       (b^3*E^u) + (((373525*I)/295059456)*d^15*K0*M^5*Sqrt[Pi/10023013]*u^5)/
       (b^3*E^u) - (((1692147689*I)/1038609285120)*d*K0^2*M^5*
        Sqrt[Pi/10023013]*u^5)/b^3 - (((399739026257*I)/3894784819200)*d^5*
        K0^2*M^5*Sqrt[Pi/10023013]*u^5)/b^3 - 
      (((14354490023*I)/169338470400)*d^13*K0^2*M^5*Sqrt[Pi/10023013]*u^5)/
       b^3 - (((23206861973*I)/1947392409600)*d^15*K0^2*M^5*Sqrt[Pi/10023013]*
        u^5)/b^3 - (((3349019*I)/3115827855360)*d^17*K0^2*M^5*
        Sqrt[Pi/10023013]*u^5)/b^3 + (((296936377*I)/826166476800)*d*K1*M^5*
        Sqrt[Pi/10023013]*u^5)/(b^3*E^u) + (((12166013471*I)/1652332953600)*
        d^3*K1*M^5*Sqrt[Pi/10023013]*u^5)/(b^3*E^u) + 
      (((8643379289*I)/413083238400)*d^5*K1*M^5*Sqrt[Pi/10023013]*u^5)/
       (b^3*E^u) + (((9754688771*I)/619624857600)*d^13*K1*M^5*
        Sqrt[Pi/10023013]*u^5)/(b^3*E^u) - 
      (((7838646682759*I)/1635809624064000)*d*K1^2*M^5*Sqrt[Pi/10023013]*u^5)/
       b^3 - (((18541868839189*I)/60585541632000)*d^5*K1^2*M^5*
        Sqrt[Pi/10023013]*u^5)/b^3 + (((317283523531129*I)/1635809624064000)*
        d^7*K1^2*M^5*Sqrt[Pi/10023013]*u^5)/b^3 - 
      (((27926950472563*I)/109053974937600)*d^13*K1^2*M^5*Sqrt[Pi/10023013]*
        u^5)/b^3 - (((8465013032939*I)/233687089152000)*d^15*K1^2*M^5*
        Sqrt[Pi/10023013]*u^5)/b^3 + (((8194313*I)/467374178304)*d^17*K1^2*
        M^5*Sqrt[(7*Pi)/1431859]*u^5)/b^3 - 
      (((1937081*I)/1266155520)*d^7*K1*M^5*Sqrt[(11*Pi)/911183]*u^5)/
       (b^3*E^u) - (((9249604823*I)/2478499430400)*d^9*K1*M^5*
        Sqrt[(11*Pi)/911183]*u^5)/(b^3*E^u) + 
      (((47867*I)/65945600)*d^11*K0*M^5*Sqrt[(13*Pi)/771001]*u^5)/(b^3*E^u) + 
      (((2009695573*I)/389478481920)*d^7*K0^2*M^5*Sqrt[(13*Pi)/771001]*u^5)/
       b^3 + (((253399241*I)/15736504320)*d^9*K0^2*M^5*Sqrt[(13*Pi)/771001]*
        u^5)/b^3 - (((76660203*I)/24041881600)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/771001]*u^5)/b^3 + (((4463678983*I)/4956998860800)*d^11*
        K1*M^5*Sqrt[(13*Pi)/771001]*u^5)/(b^3*E^u) + 
      (((7182129948841*I)/148709965824000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/771001]*
        u^5)/b^3 - (((102687330901*I)/11281445683200)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/771001]*u^5)/b^3 + (((31706639*I)/550777651200)*d^15*K1*
        M^5*Sqrt[(31*Pi)/323323]*u^5)/(b^3*E^u) - 
      (((1087073*I)/5163540480)*d^9*K0*M^5*Sqrt[(143*Pi)/70091]*u^5)/
       (b^3*E^u) - (((2649406681*I)/77895696384)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[10023013]*b^3) - (((18259421608403*I)/181756624896000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[10023013]*b^3) - 
      (((162067*I)/51635404800)*d^7*K0*M^5*Sqrt[(4433*Pi)/2261]*u^5)/
       (b^3*E^u) + (((18362213*I)/137694412800)*d*K0*M^5*Sqrt[Pi/10023013]*
        u^6)/(b^3*E^u) + (((9248213761*I)/3304665907200)*d^3*K0*M^5*
        Sqrt[Pi/10023013]*u^6)/(b^3*E^u) + (((30716837159*I)/4956998860800)*
        d^13*K0*M^5*Sqrt[Pi/10023013]*u^6)/(b^3*E^u) + 
      (((2365844857*I)/3304665907200)*d^15*K0*M^5*Sqrt[Pi/10023013]*u^6)/
       (b^3*E^u) - (((48387410582597*I)/181756624896000)*d^5*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^6)/b^3 + (((37527337424497*I)/233687089152000)*
        d^7*K0*K1*M^5*Sqrt[Pi/10023013]*u^6)/b^3 - 
      (((71400213697*I)/316098478080)*d^13*K0*K1*M^5*Sqrt[Pi/10023013]*u^6)/
       b^3 + (((47970335591*I)/327161924812800)*d^17*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^6)/b^3 - (((1891906603*I)/3304665907200)*d^7*K0*
        M^5*Sqrt[(11*Pi)/911183]*u^6)/(b^3*E^u) - 
      (((3629110183*I)/2478499430400)*d^9*K0*M^5*Sqrt[(11*Pi)/911183]*u^6)/
       (b^3*E^u) + (((2868517*I)/154906214400)*d*K1*M^5*Sqrt[(11*Pi)/911183]*
        u^6)/(b^3*E^u) + (((587224559*I)/1652332953600)*d^3*K1*M^5*
        Sqrt[(11*Pi)/911183]*u^6)/(b^3*E^u) + 
      (((781653991*I)/826166476800)*d^5*K1*M^5*Sqrt[(11*Pi)/911183]*u^6)/
       (b^3*E^u) - (((16875083*I)/9179627520)*d^9*K1*M^5*Sqrt[(11*Pi)/911183]*
        u^6)/(b^3*E^u) + (((893739121*I)/1652332953600)*d^11*K1*M^5*
        Sqrt[(11*Pi)/911183]*u^6)/(b^3*E^u) + 
      (((28054331*I)/39341260800)*d^13*K1*M^5*Sqrt[(11*Pi)/911183]*u^6)/
       (b^3*E^u) + (((45395053*I)/550777651200)*d^15*K1*M^5*
        Sqrt[(11*Pi)/911183]*u^6)/(b^3*E^u) + 
      (((1036694297*I)/1652332953600)*d^5*K0*M^5*Sqrt[(13*Pi)/771001]*u^6)/
       (b^3*E^u) - (((1198803889441*I)/181756624896000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/771001]*u^6)/b^3 + (((6296829886981*I)/148709965824000)*
        d^9*K0*K1*M^5*Sqrt[(13*Pi)/771001]*u^6)/b^3 - 
      (((2439515965631*I)/327161924812800)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/771001]*u^6)/b^3 + (((1408183267*I)/9913997721600)*d^11*
        K0*M^5*Sqrt[(31*Pi)/323323]*u^6)/(b^3*E^u) - 
      (((311958761*I)/4956998860800)*d^7*K1*M^5*Sqrt[(143*Pi)/70091]*u^6)/
       (b^3*E^u) - (((14944612057*I)/817904812032000)*d*K0*K1*M^5*
        Sqrt[(221*Pi)/45353]*u^6)/b^3 - (((163965866881*I)/1635809624064000)*
        d^15*K0*K1*M^5*Sqrt[(323*Pi)/31031]*u^6)/b^3 + 
      (((3865455439*I)/3304665907200)*d^3*K0*M^5*Sqrt[Pi/10023013]*u^7)/
       (b^3*E^u) + (((822138671*I)/472095129600)*d^11*K0*M^5*
        Sqrt[Pi/10023013]*u^7)/(b^3*E^u) + (((10651857*I)/4371251200)*d^13*K0*
        M^5*Sqrt[Pi/10023013]*u^7)/(b^3*E^u) - 
      (((9367000595933*I)/13086476992512000)*d*K0^2*M^5*Sqrt[Pi/10023013]*
        u^7)/b^3 - (((108881333304841*I)/2181079498752000)*d^5*K0^2*M^5*
        Sqrt[Pi/10023013]*u^7)/b^3 + (((182913466932979*I)/6543238496256000)*
        d^7*K0^2*M^5*Sqrt[Pi/10023013]*u^7)/b^3 - 
      (((21756852999863*I)/1308647699251200)*d^11*K0^2*M^5*Sqrt[Pi/10023013]*
        u^7)/b^3 - (((41271689130143*I)/6543238496256000)*d^15*K0^2*M^5*
        Sqrt[Pi/10023013]*u^7)/b^3 + (((82516589209*I)/2617295398502400)*d^17*
        K0^2*M^5*Sqrt[Pi/10023013]*u^7)/b^3 + 
      (((506283031*I)/7931198177280)*d*K1*M^5*Sqrt[Pi/10023013]*u^7)/
       (b^3*E^u) - (((74431982837*I)/24784994304000)*d^7*K1*M^5*
        Sqrt[Pi/10023013]*u^7)/(b^3*E^u) - 
      (((1483881028207*I)/198279954432000)*d^9*K1*M^5*Sqrt[Pi/10023013]*u^7)/
       (b^3*E^u) + (((40330004357*I)/19827995443200)*d^11*K1*M^5*
        Sqrt[Pi/10023013]*u^7)/(b^3*E^u) + (((114997834867*I)/39655990886400)*
        d^13*K1*M^5*Sqrt[Pi/10023013]*u^7)/(b^3*E^u) + 
      (((13118051*I)/37984665600)*d^15*K1*M^5*Sqrt[Pi/10023013]*u^7)/
       (b^3*E^u) - (((403877711729*I)/327161924812800)*d*K1^2*M^5*
        Sqrt[Pi/10023013]*u^7)/b^3 + (((78024129193903*I)/1635809624064000)*
        d^7*K1^2*M^5*Sqrt[Pi/10023013]*u^7)/b^3 + 
      (((958636382947*I)/5948398632960)*d^9*K1^2*M^5*Sqrt[Pi/10023013]*u^7)/
       b^3 - (((44929436340847*I)/1635809624064000)*d^11*K1^2*M^5*
        Sqrt[Pi/10023013]*u^7)/b^3 - (((9918227014009*I)/148709965824000)*
        d^13*K1^2*M^5*Sqrt[Pi/10023013]*u^7)/b^3 - 
      (((3218673975887*I)/327161924812800)*d^15*K1^2*M^5*Sqrt[Pi/10023013]*
        u^7)/b^3 + (((56584379*I)/1270038528000)*d^17*K1^2*M^5*
        Sqrt[Pi/10023013]*u^7)/b^3 + (((79083852997*I)/5311070208000)*d^9*
        K0^2*M^5*Sqrt[(7*Pi)/1431859]*u^7)/b^3 + 
      (((27272359*I)/4956998860800)*d*K0*M^5*Sqrt[(11*Pi)/911183]*u^7)/
       (b^3*E^u) - (((2372331707*I)/9913997721600)*d^7*K0*M^5*
        Sqrt[(11*Pi)/911183]*u^7)/(b^3*E^u) - 
      (((938274271*I)/1652332953600)*d^9*K0*M^5*Sqrt[(11*Pi)/911183]*u^7)/
       (b^3*E^u) - (((749844013*I)/191574835200)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/911183]*u^7)/b^3 + (((799108753*I)/6609331814400)*d^3*K1*
        M^5*Sqrt[(11*Pi)/911183]*u^7)/(b^3*E^u) + 
      (((22915408561*I)/66093318144000)*d^5*K1*M^5*Sqrt[(11*Pi)/911183]*u^7)/
       (b^3*E^u) - (((1347565279*I)/189923328000)*d^5*K1^2*M^5*
        Sqrt[(11*Pi)/911183]*u^7)/b^3 + (((1843087*I)/17960140800)*d^5*K0*M^5*
        Sqrt[(31*Pi)/323323]*u^7)/(b^3*E^u) + 
      (((30786709*I)/3304665907200)*d^15*K0*M^5*Sqrt[(31*Pi)/323323]*u^7)/
       (b^3*E^u) - (((34011769135339*I)/2181079498752000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[10023013]*b^3) - 
      (((13968982007719*I)/545269874688000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[10023013]*b^3) + (((1299059173*I)/79311981772800)*d*K0*M^5*
        Sqrt[Pi/10023013]*u^8)/(b^3*E^u) + (((5404199519*I)/15862396354560)*
        d^3*K0*M^5*Sqrt[Pi/10023013]*u^8)/(b^3*E^u) + 
      (((387955357193*I)/396559908864000)*d^5*K0*M^5*Sqrt[Pi/10023013]*u^8)/
       (b^3*E^u) - (((761843277037*I)/396559908864000)*d^9*K0*M^5*
        Sqrt[Pi/10023013]*u^8)/(b^3*E^u) + (((248290477*I)/2734895923200)*
        d^15*K0*M^5*Sqrt[Pi/10023013]*u^8)/(b^3*E^u) + 
      (((4121995771*I)/198279954432000)*d*K1*M^5*Sqrt[Pi/10023013]*u^8)/
       (b^3*E^u) + (((8004580811*I)/19827995443200)*d^3*K1*M^5*
        Sqrt[Pi/10023013]*u^8)/(b^3*E^u) + 
      (((220520154317*I)/198279954432000)*d^5*K1*M^5*Sqrt[Pi/10023013]*u^8)/
       (b^3*E^u) - (((435179922907*I)/198279954432000)*d^9*K1*M^5*
        Sqrt[Pi/10023013]*u^8)/(b^3*E^u) + (((58610282383*I)/99139977216000)*
        d^11*K1*M^5*Sqrt[Pi/10023013]*u^8)/(b^3*E^u) + 
      (((34046576023*I)/39655990886400)*d^13*K1*M^5*Sqrt[Pi/10023013]*u^8)/
       (b^3*E^u) + (((6405703*I)/61197516800)*d^15*K1*M^5*Sqrt[Pi/10023013]*
        u^8)/(b^3*E^u) - (((191710233181*I)/284488630272000)*d*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^8)/b^3 - (((31331836631509*I)/2181079498752000)*
        d^3*K0*K1*M^5*Sqrt[Pi/10023013]*u^8)/b^3 + 
      (((33926517476617*I)/1308647699251200)*d^7*K0*K1*M^5*Sqrt[Pi/10023013]*
        u^8)/b^3 - (((95863770245933*I)/6543238496256000)*d^11*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^8)/b^3 - (((253963673395361*I)/6543238496256000)*
        d^13*K0*K1*M^5*Sqrt[Pi/10023013]*u^8)/b^3 + 
      (((24241381*I)/7081426944000)*d^17*K0*K1*M^5*Sqrt[(7*Pi)/1431859]*u^8)/
       b^3 + (((347812789*I)/8812442419200)*d^11*K0*M^5*Sqrt[(13*Pi)/771001]*
        u^8)/(b^3*E^u) + (((1518880441*I)/26437327257600)*d^13*K0*M^5*
        Sqrt[(13*Pi)/771001]*u^8)/(b^3*E^u) - 
      (((985203000919*I)/2181079498752000)*d^15*K0*K1*M^5*
        Sqrt[(13*Pi)/771001]*u^8)/b^3 - (((3262006997*I)/132186636288000)*d^7*
        K0*M^5*Sqrt[(31*Pi)/323323]*u^8)/(b^3*E^u) + 
      (((297076582883*I)/594839863296000)*d^9*K0*K1*M^5*Sqrt[(187*Pi)/53599]*
        u^8)/b^3 - (((44117664671*I)/242342166528000)*d^5*K0*K1*M^5*
        Sqrt[(247*Pi)/40579]*u^8)/b^3 - (((12504641*I)/49569988608000)*d^7*K1*
        M^5*Sqrt[(3553*Pi)/2821]*u^8)/(b^3*E^u) + 
      (((6853909169*I)/79311981772800)*d^3*K0*M^5*Sqrt[Pi/10023013]*u^9)/
       (b^3*E^u) + (((95885337487*I)/396559908864000)*d^5*K0*M^5*
        Sqrt[Pi/10023013]*u^9)/(b^3*E^u) - (((75417885947*I)/396559908864000)*
        d^7*K0*M^5*Sqrt[Pi/10023013]*u^9)/(b^3*E^u) - 
      (((189980838947*I)/396559908864000)*d^9*K0*M^5*Sqrt[Pi/10023013]*u^9)/
       (b^3*E^u) + (((594009265*I)/3172479270912)*d^13*K0*M^5*
        Sqrt[Pi/10023013]*u^9)/(b^3*E^u) - 
      (((172311752273*I)/2181079498752000)*d*K0^2*M^5*Sqrt[Pi/10023013]*u^9)/
       b^3 - (((1843510873871*I)/327161924812800)*d^5*K0^2*M^5*
        Sqrt[Pi/10023013]*u^9)/b^3 + (((638288995831*I)/204476203008000)*d^7*
        K0^2*M^5*Sqrt[Pi/10023013]*u^9)/b^3 + 
      (((1160179411933*I)/99139977216000)*d^9*K0^2*M^5*Sqrt[Pi/10023013]*u^9)/
       b^3 - (((28676215237*I)/16523329536000)*d^11*K0^2*M^5*
        Sqrt[Pi/10023013]*u^9)/b^3 - (((1137352601923*I)/233687089152000)*
        d^13*K0^2*M^5*Sqrt[Pi/10023013]*u^9)/b^3 - 
      (((618045566981*I)/817904812032000)*d^15*K0^2*M^5*Sqrt[Pi/10023013]*
        u^9)/b^3 + (((15134192057*I)/6543238496256000)*d^17*K0^2*M^5*
        Sqrt[Pi/10023013]*u^9)/b^3 + (((5601881137*I)/1189679726592000)*d*K1*
        M^5*Sqrt[Pi/10023013]*u^9)/(b^3*E^u) + 
      (((324110412169*I)/1189679726592000)*d^5*K1*M^5*Sqrt[Pi/10023013]*u^9)/
       (b^3*E^u) + (((167819224817*I)/1189679726592000)*d^11*K1*M^5*
        Sqrt[Pi/10023013]*u^9)/(b^3*E^u) + (((7138792681*I)/33990849331200)*
        d^13*K1*M^5*Sqrt[Pi/10023013]*u^9)/(b^3*E^u) + 
      (((6208849637*I)/237935945318400)*d^15*K1*M^5*Sqrt[Pi/10023013]*u^9)/
       (b^3*E^u) - (((1953919763*I)/16995424665600)*d*K1^2*M^5*
        Sqrt[Pi/10023013]*u^9)/b^3 + (((4510889853221*I)/297419931648000)*d^9*
        K1^2*M^5*Sqrt[Pi/10023013]*u^9)/b^3 - 
      (((1854270541457*I)/817904812032000)*d^11*K1^2*M^5*Sqrt[Pi/10023013]*
        u^9)/b^3 - (((2594091465943*I)/408952406016000)*d^13*K1^2*M^5*
        Sqrt[Pi/10023013]*u^9)/b^3 - (((108438393257*I)/109053974937600)*d^15*
        K1^2*M^5*Sqrt[Pi/10023013]*u^9)/b^3 + 
      (((5185376983*I)/2181079498752000)*d^17*K1^2*M^5*Sqrt[Pi/10023013]*u^9)/
       b^3 - (((1721655407*I)/56651415552000)*d^7*K1*M^5*Sqrt[(7*Pi)/1431859]*
        u^9)/(b^3*E^u) + (((141698591*I)/79311981772800)*d^15*K0*M^5*
        Sqrt[(13*Pi)/771001]*u^9)/(b^3*E^u) - 
      (((49209562793*I)/1189679726592000)*d^9*K1*M^5*Sqrt[(13*Pi)/771001]*
        u^9)/(b^3*E^u) + (((19583372267*I)/60585541632000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/771001]*u^9)/b^3 + (((3814549*I)/14687404032000)*d*K0*
        M^5*Sqrt[(17*Pi)/589589]*u^9)/(b^3*E^u) - 
      (((96105232841*I)/408952406016000)*d^5*K1^2*M^5*Sqrt[(31*Pi)/323323]*
        u^9)/b^3 + (((92822629*I)/56651415552000)*d^11*K0*M^5*
        Sqrt[(77*Pi)/130169]*u^9)/(b^3*E^u) + 
      (((103506019*I)/237935945318400)*d^3*K1*M^5*Sqrt[(221*Pi)/45353]*u^9)/
       (b^3*E^u) - (((409966138873*I)/233687089152000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[10023013]*b^3) - (((967737599039*I)/408952406016000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[10023013]*b^3) + 
      (((35603327*I)/1982799544320)*d^3*K0*M^5*Sqrt[Pi/10023013]*u^10)/
       (b^3*E^u) + (((626743729*I)/12392497152000)*d^5*K0*M^5*
        Sqrt[Pi/10023013]*u^10)/(b^3*E^u) - 
      (((5822085337*I)/148709965824000)*d^7*K0*M^5*Sqrt[Pi/10023013]*u^10)/
       (b^3*E^u) - (((19919483*I)/198279954432)*d^9*K0*M^5*Sqrt[Pi/10023013]*
        u^10)/(b^3*E^u) + (((3849589987*I)/148709965824000)*d^11*K0*M^5*
        Sqrt[Pi/10023013]*u^10)/(b^3*E^u) + 
      (((21034859*I)/4248856166400)*d^15*K0*M^5*Sqrt[Pi/10023013]*u^10)/
       (b^3*E^u) + (((9284819*I)/9294372864000)*d*K1*M^5*Sqrt[Pi/10023013]*
        u^10)/(b^3*E^u) + (((4126742987*I)/74354982912000)*d^5*K1*M^5*
        Sqrt[Pi/10023013]*u^10)/(b^3*E^u) - 
      (((4105806143*I)/37177491456000)*d^9*K1*M^5*Sqrt[Pi/10023013]*u^10)/
       (b^3*E^u) + (((201029849*I)/7081426944000)*d^11*K1*M^5*
        Sqrt[Pi/10023013]*u^10)/(b^3*E^u) + 
      (((1073537593*I)/24784994304000)*d^13*K1*M^5*Sqrt[Pi/10023013]*u^10)/
       (b^3*E^u) + (((810867611*I)/148709965824000)*d^15*K1*M^5*
        Sqrt[Pi/10023013]*u^10)/(b^3*E^u) - 
      (((31497931627*I)/701061267456000)*d*K0*K1*M^5*Sqrt[Pi/10023013]*u^10)/
       b^3 - (((705920331929*I)/233687089152000)*d^5*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^10)/b^3 + (((747061389953*I)/446129897472000)*d^7*
        K0*K1*M^5*Sqrt[Pi/10023013]*u^10)/b^3 - 
      (((4355711193343*I)/4907428872192000)*d^11*K0*K1*M^5*Sqrt[Pi/10023013]*
        u^10)/b^3 - (((4304713810237*I)/1635809624064000)*d^13*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^10)/b^3 - (((2080864800863*I)/4907428872192000)*
        d^15*K0*K1*M^5*Sqrt[Pi/10023013]*u^10)/b^3 + 
      (((45592823*I)/153357152256000)*d^17*K0*K1*M^5*Sqrt[Pi/10023013]*u^10)/
       b^3 + (((6039121*I)/74354982912000)*d*K0*M^5*Sqrt[(11*Pi)/911183]*
        u^10)/(b^3*E^u) + (((2659933*I)/743549829120)*d^13*K0*M^5*
        Sqrt[(11*Pi)/911183]*u^10)/(b^3*E^u) - 
      (((21393137*I)/6465650688000)*d^7*K1*M^5*Sqrt[(13*Pi)/771001]*u^10)/
       (b^3*E^u) - (((17225679901*I)/233687089152000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/771001]*u^10)/b^3 + (((215937106783*I)/446129897472000)*
        d^9*K0*K1*M^5*Sqrt[(13*Pi)/771001]*u^10)/b^3 + 
      (((173177027*I)/148709965824000)*d^3*K1*M^5*Sqrt[(17*Pi)/589589]*u^10)/
       (b^3*E^u) + (((26347729*I)/8261664768000)*d^3*K0*M^5*Sqrt[Pi/10023013]*
        u^11)/(b^3*E^u) + (((31540891*I)/3540713472000)*d^5*K0*M^5*
        Sqrt[Pi/10023013]*u^11)/(b^3*E^u) - 
      (((1320382099*I)/74354982912000)*d^9*K0*M^5*Sqrt[Pi/10023013]*u^11)/
       (b^3*E^u) + (((22109389*I)/4956998860800)*d^11*K0*M^5*
        Sqrt[Pi/10023013]*u^11)/(b^3*E^u) + 
      (((9441637*I)/10622140416000)*d^15*K0*M^5*Sqrt[Pi/10023013]*u^11)/
       (b^3*E^u) - (((2402733763*I)/613428609024000)*d*K0^2*M^5*
        Sqrt[Pi/10023013]*u^11)/b^3 - (((752057129*I)/2753888256000)*d^5*K0^2*
        M^5*Sqrt[Pi/10023013]*u^11)/b^3 - (((26478742579*I)/350530633728000)*
        d^11*K0^2*M^5*Sqrt[Pi/10023013]*u^11)/b^3 - 
      (((195094712719*I)/817904812032000)*d^13*K0^2*M^5*Sqrt[Pi/10023013]*
        u^11)/b^3 - (((97240540799*I)/2453714436096000)*d^15*K0^2*M^5*
        Sqrt[Pi/10023013]*u^11)/b^3 - (((164643767*I)/2453714436096000)*d^17*
        K0^2*M^5*Sqrt[Pi/10023013]*u^11)/b^3 + 
      (((1430683*I)/8261664768000)*d*K1*M^5*Sqrt[Pi/10023013]*u^11)/
       (b^3*E^u) + (((6699149*I)/1939695206400)*d^3*K1*M^5*Sqrt[Pi/10023013]*
        u^11)/(b^3*E^u) - (((331728989*I)/44612989747200)*d^7*K1*M^5*
        Sqrt[Pi/10023013]*u^11)/(b^3*E^u) - 
      (((171402773*I)/8922597949440)*d^9*K1*M^5*Sqrt[Pi/10023013]*u^11)/
       (b^3*E^u) + (((67829539*I)/8922597949440)*d^13*K1*M^5*
        Sqrt[Pi/10023013]*u^11)/(b^3*E^u) + 
      (((681911*I)/708142694400)*d^15*K1*M^5*Sqrt[Pi/10023013]*u^11)/
       (b^3*E^u) - (((36546243571*I)/7361143308288000)*d*K1^2*M^5*
        Sqrt[Pi/10023013]*u^11)/b^3 - (((1198410380171*I)/3680571654144000)*
        d^5*K1^2*M^5*Sqrt[Pi/10023013]*u^11)/b^3 + 
      (((11087353*I)/63109939200)*d^7*K1^2*M^5*Sqrt[Pi/10023013]*u^11)/b^3 + 
      (((228024581899*I)/334597423104000)*d^9*K1^2*M^5*Sqrt[Pi/10023013]*
        u^11)/b^3 - (((326965961401*I)/3680571654144000)*d^11*K1^2*M^5*
        Sqrt[Pi/10023013]*u^11)/b^3 - (((1053540609179*I)/3680571654144000)*
        d^13*K1^2*M^5*Sqrt[Pi/10023013]*u^11)/b^3 - 
      (((88267199333*I)/1840285827072000)*d^15*K1^2*M^5*Sqrt[Pi/10023013]*
        u^11)/b^3 + (((351181*I)/254931369984)*d^5*K1*M^5*
        Sqrt[(7*Pi)/1431859]*u^11)/(b^3*E^u) + 
      (((15808309*I)/24784994304000)*d^13*K0*M^5*Sqrt[(11*Pi)/911183]*u^11)/
       (b^3*E^u) + (((92330839*I)/1784519589888)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/911183]*u^11)/b^3 - (((68780543*I)/7361143308288000)*
        d^17*K1^2*M^5*Sqrt[(13*Pi)/771001]*u^11)/b^3 + 
      (((139883*I)/14870996582400)*d*K0*M^5*Sqrt[(17*Pi)/589589]*u^11)/
       (b^3*E^u) + (((3039417569*I)/350530633728000)*d^7*K0^2*M^5*
        Sqrt[(17*Pi)/589589]*u^11)/b^3 + (((63127037*I)/223064948736000)*d^11*
        K1*M^5*Sqrt[(17*Pi)/589589]*u^11)/(b^3*E^u) - 
      (((26863301*I)/74354982912000)*d^7*K0*M^5*Sqrt[(19*Pi)/527527]*u^11)/
       (b^3*E^u) - (((70153424273*I)/817904812032000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[10023013]*b^3) - (((380713283117*I)/3680571654144000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[10023013]*b^3) + 
      (((447163*I)/18588745728000)*d*K0*M^5*Sqrt[Pi/10023013]*u^12)/
       (b^3*E^u) + (((14853473*I)/11153247436800)*d^5*K0*M^5*
        Sqrt[Pi/10023013]*u^12)/(b^3*E^u) - 
      (((57602219*I)/55766237184000)*d^7*K0*M^5*Sqrt[Pi/10023013]*u^12)/
       (b^3*E^u) - (((147084877*I)/55766237184000)*d^9*K0*M^5*
        Sqrt[Pi/10023013]*u^12)/(b^3*E^u) + 
      (((35694707*I)/55766237184000)*d^11*K0*M^5*Sqrt[Pi/10023013]*u^12)/
       (b^3*E^u) + (((11832907*I)/11153247436800)*d^13*K0*M^5*
        Sqrt[Pi/10023013]*u^12)/(b^3*E^u) + 
      (((499241*I)/3717749145600)*d^15*K0*M^5*Sqrt[Pi/10023013]*u^12)/
       (b^3*E^u) + (((28533539*I)/55766237184000)*d^3*K1*M^5*
        Sqrt[Pi/10023013]*u^12)/(b^3*E^u) - 
      (((2932021*I)/2655535104000)*d^7*K1*M^5*Sqrt[Pi/10023013]*u^12)/
       (b^3*E^u) + (((37924793*I)/55766237184000)*d^11*K1*M^5*
        Sqrt[Pi/10023013]*u^12)/(b^3*E^u) + 
      (((2178877*I)/1922973696000)*d^13*K1*M^5*Sqrt[Pi/10023013]*u^12)/
       (b^3*E^u) + (((2664127*I)/18588745728000)*d^15*K1*M^5*
        Sqrt[Pi/10023013]*u^12)/(b^3*E^u) - 
      (((16518409769*I)/525795950592000)*d^3*K0*K1*M^5*Sqrt[Pi/10023013]*
        u^12)/b^3 - (((52504445909*I)/525795950592000)*d^5*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^12)/b^3 + (((7526683*I)/144251289600)*d^7*K0*K1*
        M^5*Sqrt[Pi/10023013]*u^12)/b^3 - (((3975478739*I)/160024854528000)*
        d^11*K0*K1*M^5*Sqrt[Pi/10023013]*u^12)/b^3 - 
      (((46390451759*I)/525795950592000)*d^13*K0*K1*M^5*Sqrt[Pi/10023013]*
        u^12)/b^3 + (((29207*I)/7966605312000)*d*K1*M^5*Sqrt[(7*Pi)/1431859]*
        u^12)/(b^3*E^u) + (((486007*I)/11153247436800)*d^3*K0*M^5*
        Sqrt[(11*Pi)/911183]*u^12)/(b^3*E^u) + 
      (((6097079*I)/55766237184000)*d^5*K1*M^5*Sqrt[(13*Pi)/771001]*u^12)/
       (b^3*E^u) - (((13781*I)/63732842496)*d^9*K1*M^5*Sqrt[(13*Pi)/771001]*
        u^12)/(b^3*E^u) - (((620116207*I)/525795950592000)*d^15*K0*K1*M^5*
        Sqrt[(13*Pi)/771001]*u^12)/b^3 - (((519377*I)/73611433082880)*d^17*K0*
        K1*M^5*Sqrt[(13*Pi)/771001]*u^12)/b^3 - 
      (((28929023*I)/334597423104000)*d*K0*K1*M^5*Sqrt[(17*Pi)/589589]*u^12)/
       b^3 + (((4114779377*I)/334597423104000)*d^9*K0*K1*M^5*
        Sqrt[(17*Pi)/589589]*u^12)/b^3 + (((41809*I)/13941559296000)*d*K0*M^5*
        Sqrt[Pi/10023013]*u^13)/(b^3*E^u) + 
      (((835217*I)/13941559296000)*d^3*K0*M^5*Sqrt[Pi/10023013]*u^13)/
       (b^3*E^u) + (((330899*I)/1991651328000)*d^5*K0*M^5*Sqrt[Pi/10023013]*
        u^13)/(b^3*E^u) - (((1835819*I)/13941559296000)*d^7*K0*M^5*
        Sqrt[Pi/10023013]*u^13)/(b^3*E^u) + 
      (((207071*I)/1549062144000)*d^13*K0*M^5*Sqrt[Pi/10023013]*u^13)/
       (b^3*E^u) + (((1129*I)/67350528000)*d^15*K0*M^5*Sqrt[Pi/10023013]*
        u^13)/(b^3*E^u) - (((24474082541*I)/3680571654144000)*d^5*K0^2*M^5*
        Sqrt[Pi/10023013]*u^13)/b^3 + (((178497607*I)/53341618176000)*d^7*
        K0^2*M^5*Sqrt[Pi/10023013]*u^13)/b^3 + 
      (((4659685081*I)/334597423104000)*d^9*K0^2*M^5*Sqrt[Pi/10023013]*u^13)/
       b^3 - (((5251082143*I)/3680571654144000)*d^11*K0^2*M^5*
        Sqrt[Pi/10023013]*u^13)/b^3 - (((172834433*I)/160024854528000)*d^15*
        K0^2*M^5*Sqrt[Pi/10023013]*u^13)/b^3 - 
      (((8581367*I)/736114330828800)*d^17*K0^2*M^5*Sqrt[Pi/10023013]*u^13)/
       b^3 + (((43801*I)/13941559296000)*d*K1*M^5*Sqrt[Pi/10023013]*u^13)/
       (b^3*E^u) - (((66683*I)/480743424000)*d^7*K1*M^5*Sqrt[Pi/10023013]*
        u^13)/(b^3*E^u) - (((162761*I)/480743424000)*d^9*K1*M^5*
        Sqrt[Pi/10023013]*u^13)/(b^3*E^u) + 
      (((37579*I)/480743424000)*d^11*K1*M^5*Sqrt[Pi/10023013]*u^13)/
       (b^3*E^u) + (((280097*I)/1991651328000)*d^13*K1*M^5*Sqrt[Pi/10023013]*
        u^13)/(b^3*E^u) + (((81881*I)/4647186432000)*d^15*K1*M^5*
        Sqrt[Pi/10023013]*u^13)/(b^3*E^u) - 
      (((12546407*I)/115017864192000)*d*K1^2*M^5*Sqrt[Pi/10023013]*u^13)/
       b^3 - (((792360523*I)/105159190118400)*d^5*K1^2*M^5*Sqrt[Pi/10023013]*
        u^13)/b^3 + (((2766891643*I)/736114330828800)*d^7*K1^2*M^5*
        Sqrt[Pi/10023013]*u^13)/b^3 + (((1759404791*I)/111532474368000)*d^9*
        K1^2*M^5*Sqrt[Pi/10023013]*u^13)/b^3 - 
      (((381690349*I)/245371443609600)*d^11*K1^2*M^5*Sqrt[Pi/10023013]*u^13)/
       b^3 - (((2251986241*I)/334597423104000)*d^13*K1^2*M^5*
        Sqrt[Pi/10023013]*u^13)/b^3 - (((912532591*I)/736114330828800)*d^15*
        K1^2*M^5*Sqrt[Pi/10023013]*u^13)/b^3 - 
      (((3833*I)/202051584000)*d^9*K0*M^5*Sqrt[(17*Pi)/589589]*u^13)/
       (b^3*E^u) + (((20417*I)/4647186432000)*d^11*K0*M^5*
        Sqrt[(17*Pi)/589589]*u^13)/(b^3*E^u) - 
      (((1148714741*I)/3680571654144000)*d^13*K0^2*M^5*Sqrt[(19*Pi)/527527]*
        u^13)/b^3 - (((409601*I)/131448987648000)*d*K0^2*M^5*
        Sqrt[(31*Pi)/323323]*u^13)/b^3 + (((5237*I)/929437286400)*d^5*K1*M^5*
        Sqrt[(31*Pi)/323323]*u^13)/(b^3*E^u) - 
      (((58649*I)/525795950592000)*d^17*K1^2*M^5*Sqrt[(133*Pi)/75361]*u^13)/
       b^3 + (((859*I)/4647186432000)*d^3*K1*M^5*Sqrt[(341*Pi)/29393]*u^13)/
       (b^3*E^u) - (((7648493549*I)/3680571654144000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[10023013]*b^3) - (((8646243929*I)/3680571654144000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[10023013]*b^3) + 
      ((I/3608064000)*d*K0*M^5*Sqrt[Pi/10023013]*u^14)/(b^3*E^u) + 
      (((37*I)/6223910400)*d^3*K0*M^5*Sqrt[Pi/10023013]*u^14)/(b^3*E^u) + 
      (((28393*I)/1742694912000)*d^5*K0*M^5*Sqrt[Pi/10023013]*u^14)/
       (b^3*E^u) + (((2909*I)/435673728000)*d^11*K0*M^5*Sqrt[Pi/10023013]*
        u^14)/(b^3*E^u) + (((661*I)/49791283200)*d^13*K0*M^5*
        Sqrt[Pi/10023013]*u^14)/(b^3*E^u) + 
      (((9761*I)/580898304000)*d^5*K1*M^5*Sqrt[Pi/10023013]*u^14)/(b^3*E^u) - 
      (((7293151*I)/306714304512000)*d*K0*K1*M^5*Sqrt[Pi/10023013]*u^14)/
       b^3 - (((2341271*I)/4532723712000)*d^3*K0*K1*M^5*Sqrt[Pi/10023013]*
        u^14)/b^3 + (((519370069*I)/657244938240000)*d^7*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^14)/b^3 - (((46874939*I)/184028582707200)*d^11*K0*
        K1*M^5*Sqrt[Pi/10023013]*u^14)/b^3 - 
      (((1399035427*I)/920142913536000)*d^13*K0*K1*M^5*Sqrt[Pi/10023013]*
        u^14)/b^3 - (((8384371*I)/27883118592000)*d^15*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^14)/b^3 - (((110233*I)/19169644032000)*d^17*K0*K1*
        M^5*Sqrt[Pi/10023013]*u^14)/b^3 + ((I/4149273600)*d^15*K1*M^5*
        Sqrt[(7*Pi)/1431859]*u^14)/(b^3*E^u) - 
      (((1061*I)/871347456000)*d^7*K0*M^5*Sqrt[(11*Pi)/911183]*u^14)/
       (b^3*E^u) - (((139*I)/49791283200)*d^9*K0*M^5*Sqrt[(11*Pi)/911183]*
        u^14)/(b^3*E^u) - (((137*I)/108918432000)*d^7*K1*M^5*
        Sqrt[(11*Pi)/911183]*u^14)/(b^3*E^u) - 
      (((595659473*I)/4600714567680000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/771001]*
        u^14)/b^3 + ((I/60092928000)*d*K1*M^5*Sqrt[(17*Pi)/589589]*u^14)/
       (b^3*E^u) + ((I/2766182400)*d^3*K1*M^5*Sqrt[(17*Pi)/589589]*u^14)/
       (b^3*E^u) + (((281*I)/348538982400)*d^13*K1*M^5*Sqrt[(17*Pi)/589589]*
        u^14)/(b^3*E^u) + ((I/11617966080)*d^15*K0*M^5*Sqrt[(19*Pi)/527527]*
        u^14)/(b^3*E^u) + (((193*I)/871347456000)*d^11*K1*M^5*
        Sqrt[(31*Pi)/323323]*u^14)/(b^3*E^u) + 
      (((47421401*I)/418246778880000)*d^9*K0*K1*M^5*Sqrt[(31*Pi)/323323]*
        u^14)/b^3 - (((59*I)/348538982400)*d^9*K1*M^5*Sqrt[(187*Pi)/53599]*
        u^14)/(b^3*E^u) + ((I/87134745600)*d*K0*M^5*Sqrt[Pi/10023013]*u^15)/
       (b^3*E^u) + ((I/2489564160)*d^3*K0*M^5*Sqrt[Pi/10023013]*u^15)/
       (b^3*E^u) + (((89*I)/87134745600)*d^5*K0*M^5*Sqrt[Pi/10023013]*u^15)/
       (b^3*E^u) + ((I/1161796608)*d^13*K0*M^5*Sqrt[Pi/10023013]*u^15)/
       (b^3*E^u) + ((I/9681638400)*d^15*K0*M^5*Sqrt[Pi/10023013]*u^15)/
       (b^3*E^u) - (((28103*I)/26289797529600)*d*K0^2*M^5*Sqrt[Pi/10023013]*
        u^15)/b^3 - (((119913379*I)/1533571522560000)*d^5*K0^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 + (((5154991*I)/158645329920000)*d^7*K0^2*
        M^5*Sqrt[Pi/10023013]*u^15)/b^3 + (((3239783*I)/19916513280000)*d^9*
        K0^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 - 
      (((130279*I)/27883118592000)*d^11*K0^2*M^5*Sqrt[Pi/10023013]*u^15)/
       b^3 - (((2929687*I)/184028582707200)*d^15*K0^2*M^5*Sqrt[Pi/10023013]*
        u^15)/b^3 - (((108863*I)/230035728384000)*d^17*K0^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 + ((I/87134745600)*d*K1*M^5*
        Sqrt[Pi/10023013]*u^15)/(b^3*E^u) + 
      ((I/2489564160)*d^3*K1*M^5*Sqrt[Pi/10023013]*u^15)/(b^3*E^u) + 
      (((89*I)/87134745600)*d^5*K1*M^5*Sqrt[Pi/10023013]*u^15)/(b^3*E^u) + 
      ((I/1161796608)*d^13*K1*M^5*Sqrt[Pi/10023013]*u^15)/(b^3*E^u) + 
      ((I/9681638400)*d^15*K1*M^5*Sqrt[Pi/10023013]*u^15)/(b^3*E^u) - 
      (((211459*I)/184028582707200)*d*K1^2*M^5*Sqrt[Pi/10023013]*u^15)/b^3 - 
      (((387651233*I)/4600714567680000)*d^5*K1^2*M^5*Sqrt[Pi/10023013]*u^15)/
       b^3 + (((2717021*I)/15490621440000)*d^9*K1^2*M^5*Sqrt[Pi/10023013]*
        u^15)/b^3 - (((7913623*I)/102238101504000)*d^13*K1^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 - (((599129*I)/34079367168000)*d^15*K1^2*
        M^5*Sqrt[Pi/10023013]*u^15)/b^3 - (((193*I)/2434240512000)*d^17*K1^2*
        M^5*Sqrt[(7*Pi)/1431859]*u^15)/b^3 - 
      ((I/12447820800)*d^7*K0*M^5*Sqrt[(11*Pi)/911183]*u^15)/(b^3*E^u) - 
      ((I/5808983040)*d^9*K0*M^5*Sqrt[(11*Pi)/911183]*u^15)/(b^3*E^u) + 
      ((I/29044915200)*d^11*K0*M^5*Sqrt[(11*Pi)/911183]*u^15)/(b^3*E^u) - 
      ((I/12447820800)*d^7*K1*M^5*Sqrt[(11*Pi)/911183]*u^15)/(b^3*E^u) - 
      ((I/5808983040)*d^9*K1*M^5*Sqrt[(11*Pi)/911183]*u^15)/(b^3*E^u) + 
      ((I/29044915200)*d^11*K1*M^5*Sqrt[(11*Pi)/911183]*u^15)/(b^3*E^u) - 
      (((1754209*I)/920142913536000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/771001]*u^15)/
       b^3 + (((12037967*I)/4600714567680000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/771001]*u^15)/b^3 - (((5791*I)/20447620300800)*d^11*K1^2*
        M^5*Sqrt[(13*Pi)/771001]*u^15)/b^3 - 
      (((150907*I)/40006213632000)*d^13*K0^2*M^5*Sqrt[(19*Pi)/527527]*u^15)/
       b^3 - (((7105279*I)/306714304512000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[10023013]*b^3) - (((503*I)/3194940672000)*d*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^16)/b^3 + (((2682061*I)/862633981440000)*d^7*K0*
        K1*M^5*Sqrt[Pi/10023013]*u^16)/b^3 + 
      (((92507*I)/3734346240000)*d^9*K0*K1*M^5*Sqrt[Pi/10023013]*u^16)/b^3 - 
      (((677*I)/57508932096000)*d^17*K0*K1*M^5*Sqrt[(13*Pi)/771001]*u^16)/
       b^3 - (((6439*I)/34505359257600)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/589589]*
        u^16)/b^3 + (((1193*I)/11501786419200)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/589589]*u^16)/b^3 - (((2251*I)/3833928806400)*d^13*K0*K1*
        M^5*Sqrt[(19*Pi)/527527]*u^16)/b^3 - 
      (((827*I)/57508932096000)*d^15*K0*K1*M^5*Sqrt[(221*Pi)/45353]*u^16)/
       b^3 - (((41309*I)/862633981440000)*d^5*K0*K1*M^5*Sqrt[(247*Pi)/40579]*
        u^16)/b^3 - (((563*I)/230035728384000)*d*K0^2*M^5*Sqrt[Pi/10023013]*
        u^17)/b^3 - (((118403*I)/431316990720000)*d^5*K0^2*M^5*
        Sqrt[Pi/10023013]*u^17)/b^3 - (((46213*I)/862633981440000)*d^7*K0^2*
        M^5*Sqrt[Pi/10023013]*u^17)/b^3 + (((32171*I)/52280847360000)*d^9*
        K0^2*M^5*Sqrt[Pi/10023013]*u^17)/b^3 + 
      (((43*I)/227308032000)*d^11*K0^2*M^5*Sqrt[Pi/10023013]*u^17)/b^3 - 
      (((367*I)/1307021184000)*d^13*K0^2*M^5*Sqrt[Pi/10023013]*u^17)/b^3 - 
      (((659*I)/5228084736000)*d^15*K0^2*M^5*Sqrt[Pi/10023013]*u^17)/b^3 - 
      ((I/110647296000)*d^17*K0^2*M^5*Sqrt[Pi/10023013]*u^17)/b^3 - 
      (((607*I)/230035728384000)*d*K1^2*M^5*Sqrt[Pi/10023013]*u^17)/b^3 - 
      (((127247*I)/431316990720000)*d^5*K1^2*M^5*Sqrt[Pi/10023013]*u^17)/
       b^3 + (((34679*I)/52280847360000)*d^9*K1^2*M^5*Sqrt[Pi/10023013]*u^17)/
       b^3 - (((79*I)/261404236800)*d^13*K1^2*M^5*Sqrt[Pi/10023013]*u^17)/
       b^3 - (((719*I)/5228084736000)*d^15*K1^2*M^5*Sqrt[Pi/10023013]*u^17)/
       b^3 + (((11*I)/580898304000)*d^11*K1^2*M^5*Sqrt[(11*Pi)/911183]*u^17)/
       b^3 - (((109*I)/29745999360000)*d^7*K1^2*M^5*Sqrt[(17*Pi)/589589]*
        u^17)/b^3 - ((I/20912338944000)*d^17*K1^2*M^5*Sqrt[(209*Pi)/47957]*
        u^17)/b^3 - (((401*I)/6901071851520)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[10023013]*b^3) - (((2137*I)/34505359257600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[10023013]*b^3) - 
      ((I/2614042368000)*d*K0*K1*M^5*Sqrt[Pi/10023013]*u^18)/b^3 - 
      ((I/130702118400)*d^3*K0*K1*M^5*Sqrt[Pi/10023013]*u^18)/b^3 - 
      (((67*I)/1633776480000)*d^5*K0*K1*M^5*Sqrt[Pi/10023013]*u^18)/b^3 + 
      ((I/26140423680)*d^11*K0*K1*M^5*Sqrt[Pi/10023013]*u^18)/b^3 - 
      ((I/23339664000)*d^13*K0*K1*M^5*Sqrt[Pi/10023013]*u^18)/b^3 - 
      ((I/43567372800)*d^15*K0*K1*M^5*Sqrt[Pi/10023013]*u^18)/b^3 - 
      ((I/522808473600)*d^17*K0*K1*M^5*Sqrt[Pi/10023013]*u^18)/b^3 - 
      ((I/1089184320000)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/527527]*u^18)/b^3 + 
      ((I/2178368640000)*d^9*K0*K1*M^5*Sqrt[(209*Pi)/47957]*u^18)/b^3)/Pi, 
    ((-1890611*d^3*K0*K1*M^5*Sqrt[19/(527527*Pi)]*u^3)/(2458828800*b^3) - 
      (1258543*d^11*K0*K1*M^5*Sqrt[143/(70091*Pi)]*u^3)/(7376486400*b^3) + 
      (1964561*d^7*K0*K1*M^5*Sqrt[403/(24871*Pi)]*u^3)/(22129459200*b^3) - 
      (7007*d^15*K0*K1*M^5*Sqrt[1001/(10013*Pi)]*u^3)/(2458828800*b^3) + 
      (359021*d^9*K0*K1*M^5*Sqrt[4433/(2261*Pi)]*u^3)/(22129459200*b^3) - 
      (143*d^13*K0*K1*M^5*Sqrt[31031/(323*Pi)]*u^3)/(163921920*b^3) + 
      (((509*I)/3073536)*d^7*K1^2*M^5*Sqrt[(143*Pi)/70091]*u^3)/b^3 + 
      (((13*I)/33408)*d^9*K1^2*M^5*Sqrt[(143*Pi)/70091]*u^3)/b^3 - 
      (((1703*I)/15367680)*d^11*K1^2*M^5*Sqrt[(143*Pi)/70091]*u^3)/b^3 - 
      (((1157*I)/7683840)*d^13*K1^2*M^5*Sqrt[(143*Pi)/70091]*u^3)/b^3 + 
      (((7*I)/27320320)*d*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 + 
      (((413*I)/81960960)*d^3*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 + 
      (((371*I)/27320320)*d^5*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      (((65*I)/5464064)*d^7*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      (((143*I)/5464064)*d^9*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 + 
      (((273*I)/27320320)*d^13*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 + 
      (((91*I)/81960960)*d^15*K0^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      ((I/1920960)*d*K1^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      (((53*I)/5122560)*d^3*K1^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      (((73*I)/2561280)*d^5*K1^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 - 
      (((13*I)/5122560)*d^15*K1^2*M^5*Sqrt[(1001*Pi)/10013]*u^3)/b^3 + 
      (((13*I)/27320320)*d^11*K0^2*M^5*Sqrt[(17017*Pi)/589]*u^3)/b^3 - 
      (16748113*d*K0*K1*M^5*u^3)/(22129459200*b^3*Sqrt[10023013*Pi]) - 
      (841121117*d^5*K0*K1*M^5*u^3)/(22129459200*b^3*Sqrt[10023013*Pi]) + 
      (104664384427*d^9*K1^2*M^5*Sqrt[13/(771001*Pi)]*u^4)/
       (18588745728000*b^3) - (421139*d*K0^2*M^5*Sqrt[17/(589589*Pi)]*u^4)/
       (17703567360*b^3) - (1890611*d^3*K0^2*M^5*Sqrt[19/(527527*Pi)]*u^4)/
       (4917657600*b^3) - (510239*d^15*K0^2*M^5*Sqrt[19/(527527*Pi)]*u^4)/
       (11474534400*b^3) - (271276540397*d*K1^2*M^5*Sqrt[31/(323323*Pi)]*u^4)/
       (22328801368473600*b^3) - (1258543*d^11*K0^2*M^5*Sqrt[143/(70091*Pi)]*
        u^4)/(14752972800*b^3) - (2302841983*d^11*K1^2*M^5*
        Sqrt[143/(70091*Pi)]*u^4)/(18588745728000*b^3) - 
      (59533333*d^13*K1^2*M^5*Sqrt[143/(70091*Pi)]*u^4)/(295059456000*b^3) + 
      (1964561*d^7*K0^2*M^5*Sqrt[403/(24871*Pi)]*u^4)/(44258918400*b^3) - 
      (3196361*d^15*K1^2*M^5*Sqrt[1001/(10013*Pi)]*u^4)/(885178368000*b^3) + 
      (359021*d^9*K0^2*M^5*Sqrt[4433/(2261*Pi)]*u^4)/(44258918400*b^3) - 
      (143*d^13*K0^2*M^5*Sqrt[31031/(323*Pi)]*u^4)/(327843840*b^3) + 
      (((7861129*I)/4917657600)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/771001]*u^4)/
       b^3 + (((1897229*I)/983531520)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/771001]*
        u^4)/b^3 + (((105419*I)/14752972800)*d*K0*K1*M^5*Sqrt[(91*Pi)/110143]*
        u^4)/b^3 + (((2070463*I)/14752972800)*d^3*K0*K1*M^5*
        Sqrt[(91*Pi)/110143]*u^4)/b^3 + (((5558911*I)/14752972800)*d^5*K0*K1*
        M^5*Sqrt[(91*Pi)/110143]*u^4)/b^3 + 
      (((442433*I)/14752972800)*d^15*K0*K1*M^5*Sqrt[(91*Pi)/110143]*u^4)/
       b^3 - (((3133169*I)/14752972800)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/70091]*
        u^4)/b^3 - (((1360319*I)/2950594560)*d^9*K0*K1*M^5*
        Sqrt[(143*Pi)/70091]*u^4)/b^3 - (33137749779557*d^3*K1^2*M^5*u^4)/
       (2658190639104000*Sqrt[10023013]*b^3*Sqrt[Pi]) + 
      (85207*d*K0^2*M^5*u^4)/(3278438400*b^3*Sqrt[10023013*Pi]) - 
      (841121117*d^5*K0^2*M^5*u^4)/(44258918400*b^3*Sqrt[10023013*Pi]) - 
      (10007213*d^15*K0^2*M^5*u^4)/(17211801600*b^3*Sqrt[10023013*Pi]) - 
      (770263915891*d*K1^2*M^5*u^4)/(3383151722496000*b^3*
        Sqrt[10023013*Pi]) - (6469142681087*d^5*K1^2*M^5*u^4)/
       (177212709273600*b^3*Sqrt[10023013*Pi]) + 
      (1481229057859*d^7*K1^2*M^5*u^4)/(55766237184000*b^3*
        Sqrt[10023013*Pi]) - (328618497*d^5*K0*K1*M^5*Sqrt[7/(1431859*Pi)]*
        u^5)/(62508892160*b^3) - (29320535743*d^11*K0*K1*M^5*
        Sqrt[11/(911183*Pi)]*u^5)/(18588745728000*b^3) - 
      (5501106133*d^13*K0*K1*M^5*Sqrt[11/(911183*Pi)]*u^5)/
       (2065416192000*b^3) + (106367275309*d^9*K0*K1*M^5*Sqrt[13/(771001*Pi)]*
        u^5)/(18588745728000*b^3) - (241043877467*d*K0*K1*M^5*
        Sqrt[19/(527527*Pi)]*u^5)/(7974571917312000*b^3) - 
      (1834531*d^15*K0*K1*M^5*Sqrt[77/(130169*Pi)]*u^5)/(38486016000*b^3) + 
      (((477514007*I)/442589184000)*d*K1^2*M^5*Sqrt[Pi/10023013]*u^5)/b^3 + 
      (((25846757621*I)/442589184000)*d^5*K1^2*M^5*Sqrt[Pi/10023013]*u^5)/
       b^3 + (((693053*I)/29505945600)*d*K0^2*M^5*Sqrt[(13*Pi)/771001]*u^5)/
       b^3 + (((7294849*I)/9835315200)*d^11*K0^2*M^5*Sqrt[(13*Pi)/771001]*
        u^5)/b^3 + (((1901101*I)/1967063040)*d^13*K0^2*M^5*
        Sqrt[(13*Pi)/771001]*u^5)/b^3 + (((3227711*I)/29505945600)*d^15*K0^2*
        M^5*Sqrt[(13*Pi)/771001]*u^5)/b^3 + 
      (((993420877*I)/387265536000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/771001]*u^5)/
       b^3 + (((1486749311*I)/442589184000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/771001]*u^5)/b^3 + (((12215813*I)/221294592000)*d^15*
        K1^2*M^5*Sqrt[(91*Pi)/110143]*u^5)/b^3 - 
      (((1350959*I)/5901189120)*d^9*K0^2*M^5*Sqrt[(143*Pi)/70091]*u^5)/b^3 - 
      (((178553447*I)/516354048000)*d^7*K1^2*M^5*Sqrt[(143*Pi)/70091]*u^5)/
       b^3 - (((491514539*I)/619624857600)*d^9*K1^2*M^5*Sqrt[(143*Pi)/70091]*
        u^5)/b^3 + (((116279*I)/29505945600)*d^3*K0^2*M^5*
        Sqrt[(1547*Pi)/6479]*u^5)/b^3 + (((320783*I)/29505945600)*d^5*K0^2*
        M^5*Sqrt[(1547*Pi)/6479]*u^5)/b^3 + 
      (((2363890973*I)/110647296000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[10023013]*b^3) - (((21893*I)/29505945600)*d^7*K0^2*M^5*
        Sqrt[(19019*Pi)/527]*u^5)/b^3 - (4626301051511*d^3*K0*K1*M^5*u^5)/
       (379741519872000*b^3*Sqrt[10023013*Pi]) + 
      (3695587483331*d^7*K0*K1*M^5*u^5)/(144992216678400*b^3*
        Sqrt[10023013*Pi]) - (13416778987*d^11*K0^2*M^5*Sqrt[11/(911183*Pi)]*
        u^6)/(74354982912000*b^3) - (315905391967*d^11*K1^2*M^5*
        Sqrt[11/(911183*Pi)]*u^6)/(325303050240000*b^3) - 
      (67296881609*d^13*K1^2*M^5*Sqrt[11/(911183*Pi)]*u^6)/
       (57831653376000*b^3) - (525357640021*d*K0^2*M^5*Sqrt[17/(589589*Pi)]*
        u^6)/(223288013684736000*b^3) - (150538277*d^15*K1^2*M^5*
        Sqrt[17/(589589*Pi)]*u^6)/(826166476800*b^3) + 
      (3440611419913*d^3*K0^2*M^5*Sqrt[31/(323323*Pi)]*u^6)/
       (21265525112832000*b^3) - (221124877*d^13*K0^2*M^5*
        Sqrt[209/(47957*Pi)]*u^6)/(8261664768000*b^3) - 
      (261724755433*d^5*K1^2*M^5*Sqrt[323/(31031*Pi)]*u^6)/
       (4833073889280000*b^3) - (2031229*d^15*K0^2*M^5*Sqrt[1309/(7657*Pi)]*
        u^6)/(3540713472000*b^3) + (((206796091*I)/221294592000)*d*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^6)/b^3 + (((8302227917*I)/442589184000)*d^3*K0*K1*
        M^5*Sqrt[Pi/10023013]*u^6)/b^3 + (((5796018149*I)/110647296000)*d^5*
        K0*K1*M^5*Sqrt[Pi/10023013]*u^6)/b^3 + 
      (((549785099*I)/13830912000)*d^13*K0*K1*M^5*Sqrt[Pi/10023013]*u^6)/
       b^3 + (((14473531687*I)/3098124288000)*d^15*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^6)/b^3 + (((6845131441*I)/3098124288000)*d^11*K0*
        K1*M^5*Sqrt[(13*Pi)/771001]*u^6)/b^3 - 
      (((307210619*I)/1032708096000)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/70091]*u^6)/
       b^3 - (((24717793*I)/34423603200)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/70091]*
        u^6)/b^3 - (139504983743537*d^3*K0^2*M^5*u^6)/
       (21265525112832000*Sqrt[10023013]*b^3*Sqrt[Pi]) - 
      (3898243624403*d^3*K1^2*M^5*u^6)/(563858620416000*Sqrt[10023013]*b^3*
        Sqrt[Pi]) - (873569041*d*K0^2*M^5*u^6)/(130121220096000*b^3*
        Sqrt[10023013*Pi]) - (4589394562399*d^5*K0^2*M^5*u^6)/
       (708850837094400*b^3*Sqrt[10023013*Pi]) + 
      (6796765671823*d^7*K0^2*M^5*u^6)/(2899844333568000*b^3*
        Sqrt[10023013*Pi]) + (1044805390303*d^9*K0^2*M^5*u^6)/
       (74354982912000*b^3*Sqrt[10023013*Pi]) - 
      (37590742039621*d*K1^2*M^5*u^6)/(101494551674880000*b^3*
        Sqrt[10023013*Pi]) + (838486414122299*d^7*K1^2*M^5*u^6)/
       (50747275837440000*b^3*Sqrt[10023013*Pi]) + 
      (86404128086219*d^9*K1^2*M^5*u^6)/(2602424401920000*b^3*
        Sqrt[10023013*Pi]) + (1010775679*d^15*K1^2*M^5*u^6)/
       (619624857600*b^3*Sqrt[10023013*Pi]) - 
      (19835154890267*d^5*K0*K1*M^5*Sqrt[17/(589589*Pi)]*u^7)/
       (31012224122880000*b^3) - (124622951309*d^11*K0*K1*M^5*
        Sqrt[19/(527527*Pi)]*u^7)/(433737400320000*b^3) - 
      (448897*d^15*K0*K1*M^5*Sqrt[19/(527527*Pi)]*u^7)/(8552448000*b^3) + 
      (((43613355937*I)/8261664768000)*d^11*K0^2*M^5*Sqrt[Pi/10023013]*u^7)/
       b^3 + (((9182857237*I)/1180237824000)*d^13*K0^2*M^5*Sqrt[Pi/10023013]*
        u^7)/b^3 + (((1841283359*I)/6196248576000)*d*K1^2*M^5*
        Sqrt[Pi/10023013]*u^7)/b^3 + (((10920319843*I)/688472064000)*d^5*K1^2*
        M^5*Sqrt[Pi/10023013]*u^7)/b^3 + (((3253833407*I)/3540713472000)*d^5*
        K0^2*M^5*Sqrt[(11*Pi)/911183]*u^7)/b^3 - 
      (((9016398929*I)/4956998860800)*d^9*K0^2*M^5*Sqrt[(11*Pi)/911183]*u^7)/
       b^3 - (((7427844031*I)/6196248576000)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/911183]*u^7)/b^3 - (((299162069*I)/106221404160)*d^9*
        K1^2*M^5*Sqrt[(11*Pi)/911183]*u^7)/b^3 + 
      (((821363467*I)/6196248576000)*d^15*K1^2*M^5*Sqrt[(11*Pi)/911183]*u^7)/
       b^3 - (((5179537*I)/51314688000)*d^7*K0^2*M^5*Sqrt[(77*Pi)/130169]*
        u^7)/b^3 + (((416908417*I)/2655535104000)*d^13*K1^2*M^5*
        Sqrt[(77*Pi)/130169]*u^7)/b^3 + (((1123034473*I)/18588745728000)*d^11*
        K1^2*M^5*Sqrt[(143*Pi)/70091]*u^7)/b^3 + 
      (((2881181*I)/3540713472000)*d*K0^2*M^5*Sqrt[(209*Pi)/47957]*u^7)/b^3 + 
      (((59407871*I)/3540713472000)*d^3*K0^2*M^5*Sqrt[(209*Pi)/47957]*u^7)/
       b^3 + (((71764633*I)/24784994304000)*d^15*K0^2*M^5*
        Sqrt[(323*Pi)/31031]*u^7)/b^3 + (((12024532133*I)/2065416192000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[10023013]*b^3) - 
      (517672393061*d*K0*K1*M^5*u^7)/(3322738298880000*b^3*
        Sqrt[10023013*Pi]) - (11776210323587*d^3*K0*K1*M^5*u^7)/
       (3383151722496000*b^3*Sqrt[10023013*Pi]) + 
      (1397559784298653*d^7*K0*K1*M^5*u^7)/(186073344737280000*b^3*
        Sqrt[10023013*Pi]) + (78295164934163*d^9*K0*K1*M^5*u^7)/
       (3578333552640000*b^3*Sqrt[10023013*Pi]) - 
      (121808510939*d^13*K0*K1*M^5*u^7)/(14457913344000*b^3*
        Sqrt[10023013*Pi]) - (161284811*d^15*K0^2*M^5*Sqrt[7/(1431859*Pi)]*
        u^8)/(7081426944000*b^3) - (22101719*d^15*K1^2*M^5*
        Sqrt[7/(1431859*Pi)]*u^8)/(944190259200*b^3) + 
      (42195146548981*d^9*K1^2*M^5*Sqrt[13/(771001*Pi)]*u^8)/
       (114506673684480000*b^3) - (103974174797*d^13*K1^2*M^5*
        Sqrt[13/(771001*Pi)]*u^8)/(693979840512000*b^3) - 
      (86947765300667*d^5*K1^2*M^5*Sqrt[17/(589589*Pi)]*u^8)/
       (637965753384960000*b^3) - (26890930950761*d^5*K0^2*M^5*
        Sqrt[31/(323323*Pi)]*u^8)/(496195585966080000*b^3) + 
      (((988925293*I)/106831872000)*d^5*K0*K1*M^5*Sqrt[Pi/10023013]*u^8)/
       b^3 + (((10843351793*I)/12392497152000)*d^15*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^8)/b^3 + (((9508023739*I)/37177491456000)*d^11*K0*
        K1*M^5*Sqrt[(19*Pi)/527527]*u^8)/b^3 + 
      (((10960771*I)/2065416192000)*d*K0*K1*M^5*Sqrt[(31*Pi)/323323]*u^8)/
       b^3 + (((266445461*I)/1161796608000)*d^13*K0*K1*M^5*
        Sqrt[(31*Pi)/323323]*u^8)/b^3 - (((472806097*I)/3717749145600)*d^9*K0*
        K1*M^5*Sqrt[(143*Pi)/70091]*u^8)/b^3 + 
      (((219037223*I)/12392497152000)*d^3*K0*K1*M^5*Sqrt[(187*Pi)/53599]*u^8)/
       b^3 - (((489350587*I)/12392497152000)*d^7*K0*K1*M^5*
        Sqrt[(187*Pi)/53599]*u^8)/b^3 - (14742175167959*d^3*K0^2*M^5*u^8)/
       (37214668947456000*Sqrt[10023013]*b^3*Sqrt[Pi]) - 
      (7931704850257*d^3*K1^2*M^5*u^8)/(8931520547389440*Sqrt[10023013]*b^3*
        Sqrt[Pi]) - (43255277188021*d*K0^2*M^5*u^8)/(4465760273694720000*b^3*
        Sqrt[10023013*Pi]) + (1658869102511969*d^7*K0^2*M^5*u^8)/
       (2232880136847360000*b^3*Sqrt[10023013*Pi]) + 
      (12239428933483*d^9*K0^2*M^5*u^8)/(3469899202560000*b^3*
        Sqrt[10023013*Pi]) - (1779933722279*d^11*K0^2*M^5*u^8)/
       (2602424401920000*b^3*Sqrt[10023013*Pi]) - 
      (14772027133*d^13*K0^2*M^5*u^8)/(11015553024000*b^3*
        Sqrt[10023013*Pi]) - (76398936165829*d*K1^2*M^5*u^8)/
       (1488586757898240000*b^3*Sqrt[10023013*Pi]) + 
      (360029242741963*d^7*K1^2*M^5*u^8)/(202989103349760000*b^3*
        Sqrt[10023013*Pi]) - (190597809089*d^11*K1^2*M^5*u^8)/
       (169723330560000*b^3*Sqrt[10023013*Pi]) - 
      (1037168611*d^15*K1^2*M^5*u^8)/(14162853888000*b^3*Sqrt[10023013*Pi]) + 
      (56751854279933*d^5*K0*K1*M^5*Sqrt[17/(589589*Pi)]*u^9)/
       (1164980940963840000*b^3) - (87768689*d^13*K0*K1*M^5*
        Sqrt[403/(24871*Pi)]*u^9)/(34698992025600*b^3) + 
      (((40939861*I)/2065416192000)*d*K0^2*M^5*Sqrt[Pi/10023013]*u^9)/b^3 + 
      (((602376217*I)/516354048000)*d^5*K0^2*M^5*Sqrt[Pi/10023013]*u^9)/b^3 - 
      (((3765585163*I)/4130832384000)*d^7*K0^2*M^5*Sqrt[Pi/10023013]*u^9)/
       b^3 - (((8518687043*I)/3717749145600)*d^9*K0^2*M^5*Sqrt[Pi/10023013]*
        u^9)/b^3 + (((22354403881*I)/37177491456000)*d^11*K0^2*M^5*
        Sqrt[Pi/10023013]*u^9)/b^3 + (((8315694103*I)/9294372864000)*d^13*
        K0^2*M^5*Sqrt[Pi/10023013]*u^9)/b^3 + 
      (((1387526473*I)/12392497152000)*d^15*K0^2*M^5*Sqrt[Pi/10023013]*u^9)/
       b^3 + (((27998348249*I)/18588745728000)*d^5*K1^2*M^5*Sqrt[Pi/10023013]*
        u^9)/b^3 - (((3446645129*I)/1161796608000)*d^9*K1^2*M^5*
        Sqrt[Pi/10023013]*u^9)/b^3 + (((21634550029*I)/18588745728000)*d^13*
        K1^2*M^5*Sqrt[Pi/10023013]*u^9)/b^3 + 
      (((1812116447*I)/12392497152000)*d^15*K1^2*M^5*Sqrt[Pi/10023013]*u^9)/
       b^3 + (((23436703*I)/9294372864000)*d*K1^2*M^5*Sqrt[(11*Pi)/911183]*
        u^9)/b^3 - (((2637032861*I)/37177491456000)*d^7*K1^2*M^5*
        Sqrt[(17*Pi)/589589]*u^9)/b^3 + (((940386869*I)/37177491456000)*d^11*
        K1^2*M^5*Sqrt[(31*Pi)/323323]*u^9)/b^3 + 
      (((73378609*I)/179601408000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[10023013]*b^3) + (((20236848997*I)/37177491456000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[10023013]*b^3) - (56547823555759*d*K0*K1*M^5*u^9)/
       (3349320205271040000*b^3*Sqrt[10023013*Pi]) - 
      (234992270629*d^3*K0*K1*M^5*u^9)/(646088002560000*b^3*
        Sqrt[10023013*Pi]) - (53238953414353139*d^5*K0*K1*M^5*u^9)/
       (26794561642168320000*b^3*Sqrt[10023013*Pi]) + 
      (1057034858591363*d^7*K0*K1*M^5*u^9)/(1674660102635520000*b^3*
        Sqrt[10023013*Pi]) + (70803567944059*d^9*K0*K1*M^5*u^9)/
       (28626668421120000*b^3*Sqrt[10023013*Pi]) - 
      (811049146807*d^11*K0*K1*M^5*u^9)/(1951818301440000*b^3*
        Sqrt[10023013*Pi]) - (230611757*d^15*K0*K1*M^5*u^9)/
       (1770356736000*b^3*Sqrt[10023013*Pi]) - 
      (8707305853*d^13*K1^2*M^5*Sqrt[11/(911183*Pi)]*u^10)/
       (650606100480000*b^3) - (4201231875611*d^5*K0^2*M^5*
        Sqrt[17/(589589*Pi)]*u^10)/(558220034211840000*b^3) + 
      (1154008985372809*d^7*K1^2*M^5*Sqrt[17/(589589*Pi)]*u^10)/
       (160767369853009920000*b^3) + (4850882273*d^9*K1^2*M^5*
        Sqrt[17/(589589*Pi)]*u^10)/(246781624320000*b^3) - 
      (190825619*d^11*K0^2*M^5*Sqrt[31/(323323*Pi)]*u^10)/
       (185887457280000*b^3) + (((68644501*I)/309812428800)*d^3*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^10)/b^3 + (((2680723*I)/4302950400)*d^5*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^10)/b^3 - (((357033151*I)/290449152000)*d^9*K0*K1*
        M^5*Sqrt[Pi/10023013]*u^10)/b^3 + (((55915957*I)/116179660800)*d^13*
        K0*K1*M^5*Sqrt[Pi/10023013]*u^10)/b^3 + 
      (((8127541*I)/132776755200)*d^15*K0*K1*M^5*Sqrt[Pi/10023013]*u^10)/
       b^3 + (((9893*I)/11617966080)*d*K0*K1*M^5*Sqrt[(13*Pi)/771001]*u^10)/
       b^3 + (((114369481*I)/4647186432000)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/771001]*u^10)/b^3 - (((133627471*I)/4647186432000)*d^7*
        K0*K1*M^5*Sqrt[(17*Pi)/589589]*u^10)/b^3 - 
      (1601497930121*d^3*K0^2*M^5*u^10)/(42940002631680000*Sqrt[10023013]*b^3*
        Sqrt[Pi]) - (2194142052241*d^3*K1^2*M^5*u^10)/
       (42940002631680000*Sqrt[10023013]*b^3*Sqrt[Pi]) - 
      (2321167295743*d*K0^2*M^5*u^10)/(1674660102635520000*b^3*
        Sqrt[10023013*Pi]) + (2868280341347*d^7*K0^2*M^5*u^10)/
       (47847431503872000*b^3*Sqrt[10023013*Pi]) + 
      (3881692649707*d^9*K0^2*M^5*u^10)/(14313334210560000*b^3*
        Sqrt[10023013*Pi]) - (3369306341*d^13*K0^2*M^5*u^10)/
       (28915826688000*b^3*Sqrt[10023013*Pi]) - (5725169*d^15*K0^2*M^5*u^10)/
       (354071347200*b^3*Sqrt[10023013*Pi]) - (995933573897*d*K1^2*M^5*u^10)/
       (358855736279040000*b^3*Sqrt[10023013*Pi]) - 
      (128455786578131*d^5*K1^2*M^5*u^10)/(837330051317760000*b^3*
        Sqrt[10023013*Pi]) - (159728066293*d^7*K1^2*M^5*u^10)/
       (3569039179776000*b^3*Sqrt[10023013*Pi]) - 
      (417469458767*d^11*K1^2*M^5*u^10)/(11710909808640000*b^3*
        Sqrt[10023013*Pi]) - (1695839459*d^15*K1^2*M^5*u^10)/
       (79666053120000*b^3*Sqrt[10023013*Pi]) - 
      (48647017*d^15*K0*K1*M^5*Sqrt[17/(589589*Pi)]*u^11)/
       (167298711552000*b^3) - (2519589783101*d^5*K0*K1*M^5*
        Sqrt[19/(527527*Pi)]*u^11)/(837330051317760000*b^3) - 
      (540475213*d^11*K0*K1*M^5*Sqrt[209/(47957*Pi)]*u^11)/
       (46843639234560000*b^3) + (((2339*I)/2374041600)*d*K0^2*M^5*
        Sqrt[Pi/10023013]*u^11)/b^3 + (((517828523*I)/9294372864000)*d^5*K0^2*
        M^5*Sqrt[Pi/10023013]*u^11)/b^3 - (((100622407*I)/2323593216000)*d^7*
        K0^2*M^5*Sqrt[Pi/10023013]*u^11)/b^3 + 
      (((184061*I)/33194188800)*d^15*K0^2*M^5*Sqrt[Pi/10023013]*u^11)/b^3 + 
      (((3695371*I)/3098124288000)*d*K1^2*M^5*Sqrt[Pi/10023013]*u^11)/b^3 + 
      (((80450551*I)/1212309504000)*d^5*K1^2*M^5*Sqrt[Pi/10023013]*u^11)/
       b^3 - (((359861419*I)/6970779648000)*d^7*K1^2*M^5*Sqrt[Pi/10023013]*
        u^11)/b^3 - (((733940239*I)/5576623718400)*d^9*K1^2*M^5*
        Sqrt[Pi/10023013]*u^11)/b^3 + (((825157*I)/124478208000)*d^15*K1^2*
        M^5*Sqrt[Pi/10023013]*u^11)/b^3 + (((443477*I)/172118016000)*d^11*
        K0^2*M^5*Sqrt[(11*Pi)/911183]*u^11)/b^3 + 
      (((36951281*I)/9294372864000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/771001]*u^11)/
       b^3 - (((60316489*I)/9294372864000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/589589]*
        u^11)/b^3 + (((1410193*I)/619624857600)*d^13*K0^2*M^5*
        Sqrt[(19*Pi)/527527]*u^11)/b^3 + (((329507*I)/185887457280)*d^11*K1^2*
        M^5*Sqrt[(19*Pi)/527527]*u^11)/b^3 + 
      (((18401681*I)/929437286400)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[10023013]*b^3) + (((330247891*I)/13941559296000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[10023013]*b^3) - (420454642219*d*K0*K1*M^5*u^11)/
       (502398030790656000*b^3*Sqrt[10023013*Pi]) - 
      (2466799770667*d^3*K0*K1*M^5*u^11)/(139555008552960000*b^3*
        Sqrt[10023013*Pi]) + (245344224571*d^7*K0*K1*M^5*u^11)/
       (9661500592128000*b^3*Sqrt[10023013*Pi]) + 
      (522991834327*d^9*K0*K1*M^5*u^11)/(4294000263168000*b^3*
        Sqrt[10023013*Pi]) - (3231536173*d^11*K0*K1*M^5*u^11)/
       (743549829120000*b^3*Sqrt[10023013*Pi]) - 
      (36220077143*d^13*K0*K1*M^5*u^11)/(650606100480000*b^3*
        Sqrt[10023013*Pi]) - (3456722627*d^15*K0*K1*M^5*u^11)/
       (836493557760000*b^3*Sqrt[10023013*Pi]) + 
      (30847613*d^11*K1^2*M^5*Sqrt[13/(771001*Pi)]*u^12)/
       (351327294259200*b^3) + (33486907991*d^3*K0^2*M^5*Sqrt[17/(589589*Pi)]*
        u^12)/(401918424632524800*b^3) + (66776203597*d^7*K0^2*M^5*
        Sqrt[17/(589589*Pi)]*u^12)/(627997538488320000*b^3) - 
      (37303037*d^13*K0^2*M^5*Sqrt[17/(589589*Pi)]*u^12)/
       (182982965760000*b^3) + (1311199411*d^9*K1^2*M^5*Sqrt[19/(527527*Pi)]*
        u^12)/(2221034618880000*b^3) - (160452977*d^15*K1^2*M^5*
        Sqrt[19/(527527*Pi)]*u^12)/(1672987115520000*b^3) + 
      (((830597*I)/2323593216000)*d*K0*K1*M^5*Sqrt[Pi/10023013]*u^12)/b^3 + 
      (((12439117*I)/1742694912000)*d^3*K0*K1*M^5*Sqrt[Pi/10023013]*u^12)/
       b^3 - (((10765529*I)/697077964800)*d^7*K0*K1*M^5*Sqrt[Pi/10023013]*
        u^12)/b^3 - (((39444001*I)/995825664000)*d^9*K0*K1*M^5*
        Sqrt[Pi/10023013]*u^12)/b^3 + (((247477*I)/24895641600)*d^11*K0*K1*
        M^5*Sqrt[Pi/10023013]*u^12)/b^3 + (((1417583*I)/995825664000)*d^13*K0*
        K1*M^5*Sqrt[(11*Pi)/911183]*u^12)/b^3 + 
      (((539347*I)/3485389824000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/771001]*u^12)/
       b^3 + (((133057*I)/1394155929600)*d^5*K0*K1*M^5*Sqrt[(209*Pi)/47957]*
        u^12)/b^3 - (308751629653*d^3*K0^2*M^5*u^12)/(110417149624320000*
        Sqrt[10023013]*b^3*Sqrt[Pi]) - (87619272157*d^3*K1^2*M^5*u^12)/
       (54608481607680000*Sqrt[10023013]*b^3*Sqrt[Pi]) - 
      (15354967963*d*K0^2*M^5*u^12)/(228362741268480000*b^3*
        Sqrt[10023013*Pi]) - (26590593907*d^5*K0^2*M^5*u^12)/
       (5855454904320000*b^3*Sqrt[10023013*Pi]) + 
      (236135327*d^9*K0^2*M^5*u^12)/(24537144360960*b^3*Sqrt[10023013*Pi]) - 
      (7975243*d^11*K0^2*M^5*u^12)/(127292497920000*b^3*Sqrt[10023013*Pi]) - 
      (1235402873*d^13*K0^2*M^5*u^12)/(1171090980864000*b^3*
        Sqrt[10023013*Pi]) - (2140513*d^15*K0^2*M^5*u^12)/
       (2489564160000*b^3*Sqrt[10023013*Pi]) - (195164869811*d*K1^2*M^5*u^12)/
       (2511990153953280000*b^3*Sqrt[10023013*Pi]) - 
      (1891177713307*d^5*K1^2*M^5*u^12)/(358855736279040000*b^3*
        Sqrt[10023013*Pi]) + (1270380350467*d^7*K1^2*M^5*u^12)/
       (627997538488320000*b^3*Sqrt[10023013*Pi]) - 
      (700866013*d^11*K1^2*M^5*u^12)/(627370168320000*b^3*
        Sqrt[10023013*Pi]) - (3428365991*d^13*K1^2*M^5*u^12)/
       (650606100480000*b^3*Sqrt[10023013*Pi]) + 
      (260991751*d^15*K1^2*M^5*u^12)/(334597423104000*b^3*
        Sqrt[10023013*Pi]) + (4684609*d^7*K0*K1*M^5*Sqrt[13/(771001*Pi)]*
        u^13)/(146386372608000*b^3) - (1217*d^15*K0*K1*M^5*
        Sqrt[17/(589589*Pi)]*u^13)/(61470720000*b^3) - 
      (24977004683*d^3*K0*K1*M^5*Sqrt[19/(527527*Pi)]*u^13)/
       (1255995076976640000*b^3) - (404473037*d*K0*K1*M^5*
        Sqrt[31/(323323*Pi)]*u^13)/(627997538488320000*b^3) + 
      (((26969*I)/1161796608000)*d*K0^2*M^5*Sqrt[Pi/10023013]*u^13)/b^3 + 
      (((49939*I)/38726553600)*d^5*K0^2*M^5*Sqrt[Pi/10023013]*u^13)/b^3 + 
      (((891097*I)/871347456000)*d^13*K0^2*M^5*Sqrt[Pi/10023013]*u^13)/b^3 + 
      (((11371*I)/435673728000)*d*K1^2*M^5*Sqrt[Pi/10023013]*u^13)/b^3 - 
      (((3376379*I)/2987476992000)*d^7*K1^2*M^5*Sqrt[Pi/10023013]*u^13)/b^3 - 
      (((14945617*I)/5228084736000)*d^9*K1^2*M^5*Sqrt[Pi/10023013]*u^13)/
       b^3 + (((14500139*I)/20912338944000)*d^11*K1^2*M^5*Sqrt[Pi/10023013]*
        u^13)/b^3 + (((12039589*I)/10456169472000)*d^13*K1^2*M^5*
        Sqrt[Pi/10023013]*u^13)/b^3 + (((393769*I)/6970779648000)*d^11*K0^2*
        M^5*Sqrt[(11*Pi)/911183]*u^13)/b^3 + 
      (((82867*I)/6970779648000)*d^15*K0^2*M^5*Sqrt[(11*Pi)/911183]*u^13)/
       b^3 - (((15227*I)/258177024000)*d^7*K0^2*M^5*Sqrt[(17*Pi)/589589]*
        u^13)/b^3 - (((174143*I)/1161796608000)*d^9*K0^2*M^5*
        Sqrt[(17*Pi)/589589]*u^13)/b^3 + (((60271*I)/6970779648000)*d^15*K1^2*
        M^5*Sqrt[(17*Pi)/589589]*u^13)/b^3 + 
      (((69869*I)/1493738496000)*d^5*K1^2*M^5*Sqrt[(31*Pi)/323323]*u^13)/
       b^3 + (((119599*I)/258177024000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[10023013]*b^3) + (((10895029*I)/20912338944000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[10023013]*b^3) - (56411263*d^3*K0*K1*M^5*u^13)/
       (1254740336640000*b^3*Sqrt[10023013*Pi]) - 
      (862120221569*d^5*K0*K1*M^5*u^13)/(627997538488320000*b^3*
        Sqrt[10023013*Pi]) + (16079639231*d^9*K0*K1*M^5*u^13)/
       (5367500328960000*b^3*Sqrt[10023013*Pi]) + 
      (5449253*d^11*K0*K1*M^5*u^13)/(36596593152000*b^3*Sqrt[10023013*Pi]) - 
      (76366249*d^13*K0*K1*M^5*u^13)/(54217175040000*b^3*Sqrt[10023013*Pi]) + 
      (1663*d^11*K0^2*M^5*Sqrt[13/(771001*Pi)]*u^14)/(1171090980864*b^3) - 
      (123391441*d^5*K0^2*M^5*Sqrt[17/(589589*Pi)]*u^14)/
       (28545342658560000*b^3) - (26892893*d^9*K1^2*M^5*Sqrt[17/(589589*Pi)]*
        u^14)/(24153751480320000*b^3) + 
      (63919*d^11*K1^2*M^5*Sqrt[31/(323323*Pi)]*u^14)/(87831823564800*b^3) - 
      (3600059*d^3*K0^2*M^5*Sqrt[187/(53599*Pi)]*u^14)/
       (28545342658560000*b^3) - (159017*d*K0^2*M^5*Sqrt[589/(17017*Pi)]*
        u^14)/(104666256414720000*b^3) + (((1605739*I)/5228084736000)*d^5*K0*
        K1*M^5*Sqrt[Pi/10023013]*u^14)/b^3 - 
      (((182003*I)/746869248000)*d^7*K0*K1*M^5*Sqrt[Pi/10023013]*u^14)/b^3 - 
      (((622247*I)/1045616947200)*d^9*K0*K1*M^5*Sqrt[Pi/10023013]*u^14)/b^3 + 
      (((723293*I)/5228084736000)*d^11*K0*K1*M^5*Sqrt[Pi/10023013]*u^14)/
       b^3 + (((36787*I)/149373849600)*d^13*K0*K1*M^5*Sqrt[Pi/10023013]*u^14)/
       b^3 + (((10823*I)/348538982400)*d^15*K0*K1*M^5*Sqrt[Pi/10023013]*u^14)/
       b^3 + (((197*I)/248956416000)*d*K0*K1*M^5*Sqrt[(7*Pi)/1431859]*u^14)/
       b^3 + (((149*I)/41824677888)*d^3*K0*K1*M^5*Sqrt[(31*Pi)/323323]*u^14)/
       b^3 - (24059959753*d^3*K1^2*M^5*u^14)/(941996307732480000*
        Sqrt[10023013]*b^3*Sqrt[Pi]) + (4153049489*d^7*K0^2*M^5*u^14)/
       (313998769244160000*b^3*Sqrt[10023013*Pi]) + 
      (270193601*d^9*K0^2*M^5*u^14)/(1610250098688000*b^3*
        Sqrt[10023013*Pi]) - (1269041*d^13*K0^2*M^5*u^14)/
       (16265152512000*b^3*Sqrt[10023013*Pi]) - (23399*d^15*K0^2*M^5*u^14)/
       (995825664000*b^3*Sqrt[10023013*Pi]) - (4306307*d*K1^2*M^5*u^14)/
       (4640375900160000*b^3*Sqrt[10023013*Pi]) - 
      (76136811661*d^5*K1^2*M^5*u^14)/(941996307732480000*b^3*
        Sqrt[10023013*Pi]) + (9658463*d^7*K1^2*M^5*u^14)/
       (690107185152000*b^3*Sqrt[10023013*Pi]) + 
      (608816587*d^9*K1^2*M^5*u^14)/(3019218935040000*b^3*
        Sqrt[10023013*Pi]) - (4166663*d^13*K1^2*M^5*u^14)/
       (48795457536000*b^3*Sqrt[10023013*Pi]) - (26479*d^15*K1^2*M^5*u^14)/
       (995825664000*b^3*Sqrt[10023013*Pi]) - 
      (755197*d^9*K0*K1*M^5*Sqrt[13/(771001*Pi)]*u^15)/
       (274474448640000*b^3) - (d^15*K0*K1*M^5*Sqrt[31/(323323*Pi)]*u^15)/
       (62239104000*b^3) + (16081*d^13*K0*K1*M^5*Sqrt[221/(45353*Pi)]*u^15)/
       (109789779456000*b^3) + (((97*I)/435673728000)*d*K0^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 + (((16741*I)/1307021184000)*d^5*K0^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 - (((3431*I)/326755296000)*d^7*K0^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 - (((6311*I)/261404236800)*d^9*K0^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 + (((2719*I)/261404236800)*d^13*K0^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 + ((I/777988800)*d^15*K0^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 + (((43*I)/186717312000)*d*K1^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 + (((653*I)/48408192000)*d^5*K1^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 - (((7247*I)/653510592000)*d^7*K1^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 - (((229*I)/9013939200)*d^9*K1^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 + (((113*I)/20422206000)*d^11*K1^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 + (((59*I)/43567372800)*d^15*K1^2*M^5*
        Sqrt[Pi/10023013]*u^15)/b^3 + ((I/3219264000)*d^11*K0^2*M^5*
        Sqrt[(17*Pi)/589589]*u^15)/b^3 + (((151*I)/261404236800)*d^13*K1^2*
        M^5*Sqrt[(19*Pi)/527527]*u^15)/b^3 + 
      (((607*I)/130702118400)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[10023013]*b^3) + (((107*I)/21783686400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[10023013]*b^3) - (8245381*d*K0*K1*M^5*u^15)/
       (117749538466560000*b^3*Sqrt[10023013*Pi]) - 
      (228569543*d^3*K0*K1*M^5*u^15)/(58874769233280000*b^3*
        Sqrt[10023013*Pi]) - (13314887*d^5*K0*K1*M^5*u^15)/
       (941996307732480*b^3*Sqrt[10023013*Pi]) + (6731993*d^7*K0*K1*M^5*u^15)/
       (4906230769440000*b^3*Sqrt[10023013*Pi]) + 
      (98238043*d^9*K0*K1*M^5*u^15)/(1509609467520000*b^3*
        Sqrt[10023013*Pi]) + (14083*d^11*K0*K1*M^5*u^15)/
       (1829829657600*b^3*Sqrt[10023013*Pi]) - (5128631*d^13*K0*K1*M^5*u^15)/
       (109789779456000*b^3*Sqrt[10023013*Pi]) - (113*d^15*K0*K1*M^5*u^15)/
       (20746368000*b^3*Sqrt[10023013*Pi]) - 
      (d^7*K0^2*M^5*Sqrt[11/(911183*Pi)]*u^16)/(71477721000*b^3) - 
      (d^7*K1^2*M^5*Sqrt[11/(911183*Pi)]*u^16)/(71477721000*b^3) + 
      (d*K0^2*M^5*Sqrt[17/(589589*Pi)]*u^16)/(4574574144000*b^3) - 
      (d^15*K0^2*M^5*Sqrt[17/(589589*Pi)]*u^16)/(37884672000*b^3) + 
      (d*K1^2*M^5*Sqrt[17/(589589*Pi)]*u^16)/(4574574144000*b^3) - 
      (d^15*K1^2*M^5*Sqrt[17/(589589*Pi)]*u^16)/(37884672000*b^3) + 
      (89*d^11*K0^2*M^5*Sqrt[31/(323323*Pi)]*u^16)/(5489488972800*b^3) + 
      (89*d^11*K1^2*M^5*Sqrt[31/(323323*Pi)]*u^16)/(5489488972800*b^3) + 
      ((I/65351059200)*d*K0*K1*M^5*Sqrt[Pi/10023013]*u^16)/b^3 + 
      ((I/1867173120)*d^3*K0*K1*M^5*Sqrt[Pi/10023013]*u^16)/b^3 + 
      (((89*I)/65351059200)*d^5*K0*K1*M^5*Sqrt[Pi/10023013]*u^16)/b^3 + 
      ((I/871347456)*d^13*K0*K1*M^5*Sqrt[Pi/10023013]*u^16)/b^3 + 
      ((I/7261228800)*d^15*K0*K1*M^5*Sqrt[Pi/10023013]*u^16)/b^3 - 
      ((I/9335865600)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/911183]*u^16)/b^3 - 
      ((I/4356737280)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/911183]*u^16)/b^3 + 
      ((I/21783686400)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/911183]*u^16)/b^3 - 
      (3299*d^3*K0^2*M^5*u^16)/(100640631168000*Sqrt[10023013]*b^3*
        Sqrt[Pi]) - (3299*d^3*K1^2*M^5*u^16)/(100640631168000*Sqrt[10023013]*
        b^3*Sqrt[Pi]) - (41149*d^5*K0^2*M^5*u^16)/(75480473376000*b^3*
        Sqrt[10023013*Pi]) + (96709*d^7*K0^2*M^5*u^16)/
       (301921893504000*b^3*Sqrt[10023013*Pi]) + (11639*d^9*K0^2*M^5*u^16)/
       (21565849536000*b^3*Sqrt[10023013*Pi]) - (d^13*K0^2*M^5*u^16)/
       (2541430080*b^3*Sqrt[10023013*Pi]) + (181*d^15*K0^2*M^5*u^16)/
       (871347456000*b^3*Sqrt[10023013*Pi]) - (41149*d^5*K1^2*M^5*u^16)/
       (75480473376000*b^3*Sqrt[10023013*Pi]) + (96709*d^7*K1^2*M^5*u^16)/
       (301921893504000*b^3*Sqrt[10023013*Pi]) + (11639*d^9*K1^2*M^5*u^16)/
       (21565849536000*b^3*Sqrt[10023013*Pi]) - (d^13*K1^2*M^5*u^16)/
       (2541430080*b^3*Sqrt[10023013*Pi]) + (181*d^15*K1^2*M^5*u^16)/
       (871347456000*b^3*Sqrt[10023013*Pi]))/Pi}, 9, 13, 1]}, 3, 5, 1]


==> anc/spectrum_15_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((-21683*I)/10928128)*d^9*K0^2*M^4*Sqrt[3/(650845*Pi)]*
        u^2)/b^2 - (((24829*I)/3415040)*d^5*K1^2*M^4*Sqrt[3/(650845*Pi)]*u^2)/
       b^2 + (((15511*I)/2732032)*d^7*K1^2*M^4*Sqrt[3/(650845*Pi)]*u^2)/b^2 + 
      (((4963*I)/10928128)*d^13*K0^2*M^4*Sqrt[5/(390507*Pi)]*u^2)/b^2 + 
      (((49*I)/10928128)*d*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^2)/b^2 + 
      (((2891*I)/32784384)*d^3*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^2)/b^2 + 
      (((2597*I)/10928128)*d^5*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^2)/b^2 + 
      (((637*I)/32784384)*d^15*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^2)/b^2 - 
      (((5827*I)/40980480)*d^7*K0^2*M^4*Sqrt[19/(102765*Pi)]*u^2)/b^2 + 
      (((91*I)/10928128)*d^11*K0^2*M^4*Sqrt[221/(8835*Pi)]*u^2)/b^2 - 
      (((7*I)/3841920)*d*K1^2*M^4*Sqrt[221/(8835*Pi)]*u^2)/b^2 - 
      (((371*I)/10245120)*d^3*K1^2*M^4*Sqrt[221/(8835*Pi)]*u^2)/b^2 + 
      (((13*I)/66816)*d^9*K1^2*M^4*Sqrt[221/(8835*Pi)]*u^2)/b^2 - 
      (((1703*I)/30735360)*d^11*K1^2*M^4*Sqrt[221/(8835*Pi)]*u^2)/b^2 - 
      (((1157*I)/15367680)*d^13*K1^2*M^4*Sqrt[221/(8835*Pi)]*u^2)/b^2 - 
      (((91*I)/10245120)*d^15*K1^2*M^4*Sqrt[221/(8835*Pi)]*u^2)/b^2 - 
      (((773*I)/163921920)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[1952535*Pi]) - 
      ((I/683008)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[1952535*Pi]) + 
      (((7*I)/2732032)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[1952535*Pi]) - 
      (((2401*I)/10245120)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[1952535*Pi]) + 
      (((31159*I)/24588288)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[1952535*Pi]) - 
      (((3996875*I)/4327538688)*d^11*K0*K1*M^4*Sqrt[5/(390507*Pi)]*u^3)/b^2 - 
      (((42318311*I)/64913080320)*d^5*K0*K1*M^4*Sqrt[13/(150195*Pi)]*u^3)/
       b^2 + (((52373*I)/40697856)*d^9*K0*K1*M^4*Sqrt[13/(150195*Pi)]*u^3)/
       b^2 - (((10927391*I)/21637693440)*d^13*K0*K1*M^4*Sqrt[13/(150195*Pi)]*
        u^3)/b^2 - (((178703*I)/2822307840)*d^15*K0*K1*M^4*
        Sqrt[13/(150195*Pi)]*u^3)/b^2 + (((9050809*I)/20654161920)*d^7*K0*K1*
        M^4*Sqrt[19/(102765*Pi)]*u^3)/b^2 - 
      (((39361*I)/64913080320)*d*K0*K1*M^4*Sqrt[247/(7905*Pi)]*u^3)/b^2 - 
      (((5453*I)/447676416)*d^3*K0*K1*M^4*Sqrt[247/(7905*Pi)]*u^3)/b^2 - 
      (((69901441*I)/41308323840)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[1952535*Pi]) + 
      (((22669*I)/81960960)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[1952535*Pi]) - 
      (((20423*I)/25965232128)*d*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^4)/b^2 - 
      (((956347*I)/25965232128)*d^5*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^4)/b^2 + 
      (((383239*I)/11802378240)*d^7*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^4)/b^2 + 
      (((834293*I)/11802378240)*d^9*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^4)/b^2 - 
      (((790943*I)/43275386880)*d^11*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^4)/b^2 - 
      (((1237183*I)/43275386880)*d^13*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^4)/
       b^2 - (((539041*I)/129826160640)*d^15*K0^2*M^4*Sqrt[13/(150195*Pi)]*
        u^4)/b^2 - (((33400513*I)/68847206400)*d^7*K1^2*M^4*
        Sqrt[13/(150195*Pi)]*u^4)/b^2 - (((2067857*I)/2155216896)*d^9*K1^2*
        M^4*Sqrt[13/(150195*Pi)]*u^4)/b^2 + 
      (((12860681*I)/38726553600)*d^11*K1^2*M^4*Sqrt[13/(150195*Pi)]*u^4)/
       b^2 + (((63735061*I)/177035673600)*d^13*K1^2*M^4*Sqrt[13/(150195*Pi)]*
        u^4)/b^2 + (((654977*I)/17703567360)*d^15*K1^2*M^4*
        Sqrt[13/(150195*Pi)]*u^4)/b^2 - (((12206009*I)/5452698746880)*d^3*
        K0^2*M^4*Sqrt[19/(102765*Pi)]*u^4)/b^2 - 
      (((72510377*I)/495699886080)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[1952535*Pi]) + 
      (((259068047*I)/1947392409600)*d*K1^2*M^4*u^4)/(b^2*Sqrt[1952535*Pi]) + 
      (((1245330539*I)/486848102400)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[1952535*Pi]) + (((12873448397*I)/1947392409600)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[1952535*Pi]) - (((177521747*I)/413083238400)*d^7*K0*K1*
        M^4*Sqrt[13/(150195*Pi)]*u^5)/b^2 - 
      (((70433929*I)/68847206400)*d^9*K0*K1*M^4*Sqrt[13/(150195*Pi)]*u^5)/
       b^2 + (((819811733*I)/2726349373440)*d^11*K0*K1*M^4*
        Sqrt[13/(150195*Pi)]*u^5)/b^2 + (((343678807*I)/3271619248128)*d^3*K0*
        K1*M^4*Sqrt[19/(102765*Pi)]*u^5)/b^2 + 
      (((26997520483*I)/68158734336000)*d^5*K0*K1*M^4*Sqrt[19/(102765*Pi)]*
        u^5)/b^2 + (((12994573*I)/48684810240)*d^13*K0*K1*M^4*
        Sqrt[19/(102765*Pi)]*u^5)/b^2 + (((54359111*I)/32716192481280)*d*K0*
        K1*M^4*Sqrt[31/(62985*Pi)]*u^5)/b^2 + 
      (((2164320607*I)/32716192481280)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1952535*Pi]) + (((6788053729*I)/16358096240640)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1952535*Pi]) - (((490471703*I)/688472064000)*d^5*
        K0*K1*M^4*u^5)/(b^2*Sqrt[1952535*Pi]) + 
      (((7687077823*I)/13631746867200)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1952535*Pi]) + (((47724145547*I)/408952406016000)*d^11*K1^2*
        M^4*Sqrt[13/(150195*Pi)]*u^6)/b^2 + 
      (((1363191989*I)/15579139276800)*d^5*K0^2*M^4*Sqrt[17/(114855*Pi)]*u^6)/
       b^2 + (((381784357*I)/15579139276800)*d^3*K0^2*M^4*
        Sqrt[19/(102765*Pi)]*u^6)/b^2 + (((311126461*I)/15579139276800)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[1952535*Pi]) - 
      (((477893473*I)/472095129600)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[1952535*Pi]) - (((29629339429*I)/9913997721600)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[1952535*Pi]) + (((9081895387*I)/12117108326400)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[1952535*Pi]) + 
      (((1981893751*I)/1731015475200)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[1952535*Pi]) + (((14544709787*I)/109053974937600)*d^15*K0^2*
        M^4*u^6)/(b^2*Sqrt[1952535*Pi]) + (((106571327*I)/1975615488000)*d*
        K1^2*M^4*u^6)/(b^2*Sqrt[1952535*Pi]) + 
      (((136295201639*I)/136317468672000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[1952535*Pi]) + (((49547509769*I)/19473924096000)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[1952535*Pi]) - (((5813439427*I)/2478499430400)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[1952535*Pi]) - 
      (((1037012441*I)/212442808320)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[1952535*Pi]) + (((774565076303*I)/408952406016000)*d^13*K1^2*
        M^4*u^6)/(b^2*Sqrt[1952535*Pi]) + (((29681303737*I)/136317468672000)*
        d^15*K1^2*M^4*u^6)/(b^2*Sqrt[1952535*Pi]) + 
      (((195873707*I)/136317468672000)*d*K0*K1*M^4*Sqrt[19/(102765*Pi)]*u^7)/
       b^2 + (((7997520767*I)/272634937344000)*d^3*K0*K1*M^4*
        Sqrt[19/(102765*Pi)]*u^7)/b^2 + (((1905913939*I)/1217120256000)*d^5*
        K0*K1*M^4*u^7)/(b^2*Sqrt[1952535*Pi]) - 
      (((1261411531*I)/991399772160)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1952535*Pi]) - (((22730444431*I)/7435498291200)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1952535*Pi]) + (((700721530177*I)/817904812032000)*
        d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[1952535*Pi]) + 
      (((241732874659*I)/204476203008000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1952535*Pi]) + (((38132639449*I)/272634937344000)*d^15*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1952535*Pi]) + (((74482663979*I)/6543238496256000)*
        d^13*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^8)/b^2 + 
      (((64765139*I)/237935945318400)*d*K1^2*M^4*Sqrt[13/(150195*Pi)]*u^8)/
       b^2 - (((95500763*I)/6196248576000)*d^7*K1^2*M^4*Sqrt[13/(150195*Pi)]*
        u^8)/b^2 + (((19253944961*I)/1308647699251200)*d^13*K1^2*M^4*
        Sqrt[13/(150195*Pi)]*u^8)/b^2 + (((2097697403*I)/198279954432000)*d^5*
        K0^2*M^4*Sqrt[19/(102765*Pi)]*u^8)/b^2 + 
      (((268306859*I)/272634937344000)*d^15*K0^2*M^4*Sqrt[19/(102765*Pi)]*
        u^8)/b^2 + (((627546989*I)/116843544576000)*d^3*K1^2*M^4*
        Sqrt[19/(102765*Pi)]*u^8)/b^2 + (((40827533*I)/2921088614400)*d^5*
        K1^2*M^4*Sqrt[19/(102765*Pi)]*u^8)/b^2 - 
      (((663167*I)/244790067200)*d^7*K0^2*M^4*Sqrt[51/(38285*Pi)]*u^8)/b^2 + 
      (((707454241*I)/934748356608000)*d^11*K1^2*M^4*Sqrt[247/(7905*Pi)]*u^8)/
       b^2 + (((2201377*I)/774531072000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[1952535*Pi]) + (((1692572387*I)/24784994304000)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[1952535*Pi]) + (((353669347*I)/39655990886400)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[1952535*Pi]) - 
      (((130448597*I)/6609331814400)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[1952535*Pi]) - (((216689153*I)/531107020800)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[1952535*Pi]) + (((90115329373*I)/817904812032000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[1952535*Pi]) + 
      (((5022643*I)/629460172800)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[1952535*Pi]) + 
      (((27981728399*I)/13086476992512000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[1952535*Pi]) - (((2005489699*I)/74354982912000)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[1952535*Pi]) - (((19488427967*I)/37177491456000)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[1952535*Pi]) - 
      (((22871839771*I)/594839863296000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[1952535*Pi]) + (((90887715679*I)/6543238496256000)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[1952535*Pi]) + (((6708933527*I)/272634937344000)*
        d^15*K1^2*M^4*u^8)/(b^2*Sqrt[1952535*Pi]) + 
      (((419227*I)/3525451776000)*d*K0*K1*M^4*Sqrt[17/(114855*Pi)]*u^9)/b^2 + 
      (((12091567*I)/34079367168000)*d^13*K0*K1*M^4*Sqrt[247/(7905*Pi)]*u^9)/
       b^2 + (((1393389511*I)/34079367168000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1952535*Pi]) + (((186478307*I)/1622827008000)*d^5*K0*K1*M^4*
        u^9)/(b^2*Sqrt[1952535*Pi]) - (((852261821*I)/9294372864000)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[1952535*Pi]) - 
      (((2103031493*I)/9294372864000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1952535*Pi]) + (((703959887*I)/11359789056000)*d^11*K0*K1*
        M^4*u^9)/(b^2*Sqrt[1952535*Pi]) + (((153965077*I)/14605443072000)*
        d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[1952535*Pi]) + 
      (((29004401*I)/102238101504000)*d^3*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^10)/
       b^2 - (((123112421*I)/223064948736000)*d^7*K0^2*M^4*
        Sqrt[13/(150195*Pi)]*u^10)/b^2 - (((1223081521*I)/669194846208000)*
        d^9*K1^2*M^4*Sqrt[13/(150195*Pi)]*u^10)/b^2 + 
      (((623052071*I)/1226857218048000)*d^11*K1^2*M^4*Sqrt[13/(150195*Pi)]*
        u^10)/b^2 + (((3864481*I)/46737417830400)*d^15*K1^2*M^4*
        Sqrt[13/(150195*Pi)]*u^10)/b^2 - (((1479623*I)/1549062144000)*d^9*
        K0^2*M^4*Sqrt[19/(102765*Pi)]*u^10)/b^2 + 
      (((30208799*I)/102238101504000)*d^11*K0^2*M^4*Sqrt[19/(102765*Pi)]*
        u^10)/b^2 - (((7265197*I)/13941559296000)*d^7*K1^2*M^4*
        Sqrt[19/(102765*Pi)]*u^10)/b^2 + (((179813*I)/90878312448000)*d^15*
        K0^2*M^4*Sqrt[403/(4845*Pi)]*u^10)/b^2 + 
      (((11213479*I)/68158734336000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[1952535*Pi]) + (((310901353*I)/29210886144000)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[1952535*Pi]) - (((7190597*I)/6373284249600)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[1952535*Pi]) - (((10703*I)/3934126080)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[1952535*Pi]) + (((236445007*I)/29210886144000)*
        d^13*K0^2*M^4*u^10)/(b^2*Sqrt[1952535*Pi]) + 
      (((12658811*I)/74354982912000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[1952535*Pi]) + (((10015253*I)/40895240601600)*d*K1^2*M^4*
        u^10)/(b^2*Sqrt[1952535*Pi]) + (((278070379*I)/61342860902400)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[1952535*Pi]) + 
      (((1092457591*I)/87632658432000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[1952535*Pi]) - (((772673711*I)/669194846208000)*d^9*K1^2*M^4*
        u^10)/(b^2*Sqrt[1952535*Pi]) + (((282433*I)/3186642124800)*d^11*K1^2*
        M^4*u^10)/(b^2*Sqrt[1952535*Pi]) + (((220910453*I)/22719578112000)*
        d^13*K1^2*M^4*u^10)/(b^2*Sqrt[1952535*Pi]) + 
      (((405935051*I)/4907428872192000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[1952535*Pi]) + (((2080439*I)/76678576128000)*d^15*K0*K1*M^4*
        Sqrt[13/(150195*Pi)]*u^11)/b^2 - (((5622181*I)/13941559296000)*d^9*K0*
        K1*M^4*Sqrt[19/(102765*Pi)]*u^11)/b^2 + 
      (((2476673*I)/38339288064000)*d^11*K0*K1*M^4*Sqrt[31/(62985*Pi)]*u^11)/
       b^2 + (((3489263*I)/51119050752000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1952535*Pi]) + (((8739443*I)/6389881344000)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[1952535*Pi]) + (((28198531*I)/7302721536000)*d^5*K0*
        K1*M^4*u^11)/(b^2*Sqrt[1952535*Pi]) - 
      (((6985661*I)/2323593216000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1952535*Pi]) + (((66072431*I)/21908164608000)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[1952535*Pi]) + (((74351*I)/21908164608000)*d^3*K0^2*
        M^4*Sqrt[19/(102765*Pi)]*u^12)/b^2 - 
      (((419*I)/25817702400)*d^9*K0^2*M^4*Sqrt[31/(62985*Pi)]*u^12)/b^2 + 
      (((14407*I)/3194940672000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[1952535*Pi]) + 
      (((257*I)/10327080960)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[1952535*Pi]) + 
      (((2777947*I)/10954082304000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[1952535*Pi]) - (((2723423*I)/13941559296000)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[1952535*Pi]) + (((19449907*I)/153357152256000)*d^11*
        K0^2*M^4*u^12)/(b^2*Sqrt[1952535*Pi]) + 
      (((15433469*I)/76678576128000)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[1952535*Pi]) + (((3507541*I)/153357152256000)*d^15*K0^2*M^4*
        u^12)/(b^2*Sqrt[1952535*Pi]) + (((389867*I)/76678576128000)*d*K1^2*
        M^4*u^12)/(b^2*Sqrt[1952535*Pi]) + (((46293781*I)/460071456768000)*
        d^3*K1^2*M^4*u^12)/(b^2*Sqrt[1952535*Pi]) + 
      (((585521*I)/2053890432000)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[1952535*Pi]) - 
      (((1831751*I)/8364935577600)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[1952535*Pi]) - (((11850073*I)/20912338944000)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[1952535*Pi]) + (((65325011*I)/460071456768000)*d^11*
        K1^2*M^4*u^12)/(b^2*Sqrt[1952535*Pi]) + 
      (((26129849*I)/115017864192000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[1952535*Pi]) + (((135791*I)/5288177664000)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[1952535*Pi]) + (((647*I)/7667857612800)*d*K0*K1*M^4*
        Sqrt[13/(150195*Pi)]*u^13)/b^2 + (((3809*I)/1000155340800)*d^13*K0*K1*
        M^4*Sqrt[13/(150195*Pi)]*u^13)/b^2 + 
      (((15121*I)/115017864192000)*d^11*K0*K1*M^4*Sqrt[221/(8835*Pi)]*u^13)/
       b^2 + (((99007*I)/4600714567680)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1952535*Pi]) + (((991291*I)/16431123456000)*d^5*K0*K1*M^4*
        u^13)/(b^2*Sqrt[1952535*Pi]) - (((474763*I)/10456169472000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[1952535*Pi]) - (((254047*I)/2091233894400)*d^9*K0*
        K1*M^4*u^13)/(b^2*Sqrt[1952535*Pi]) + 
      (((41227*I)/7667857612800)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1952535*Pi]) + (((37*I)/1045616947200)*d^3*K0^2*M^4*
        Sqrt[13/(150195*Pi)]*u^14)/b^2 - ((I/54459216000)*d^7*K0^2*M^4*
        Sqrt[13/(150195*Pi)]*u^14)/b^2 - ((I/18153072000)*d^9*K0^2*M^4*
        Sqrt[13/(150195*Pi)]*u^14)/b^2 + ((I/54459216000)*d^11*K0^2*M^4*
        Sqrt[13/(150195*Pi)]*u^14)/b^2 + ((I/261404236800)*d*K1^2*M^4*
        Sqrt[13/(150195*Pi)]*u^14)/b^2 + (((41*I)/1045616947200)*d^3*K1^2*M^4*
        Sqrt[13/(150195*Pi)]*u^14)/b^2 - (((367*I)/2614042368000)*d^7*K1^2*
        M^4*Sqrt[13/(150195*Pi)]*u^14)/b^2 - 
      ((I/18153072000)*d^9*K1^2*M^4*Sqrt[13/(150195*Pi)]*u^14)/b^2 + 
      ((I/54459216000)*d^11*K1^2*M^4*Sqrt[13/(150195*Pi)]*u^14)/b^2 + 
      ((I/418246778880)*d*K0^2*M^4*Sqrt[17/(114855*Pi)]*u^14)/b^2 + 
      (((797*I)/115017864192000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((26263*I)/57508932096000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((5021*I)/2053890432000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) - 
      (((3949*I)/2614042368000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) - 
      (((583*I)/130702118400)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((349*I)/373434624000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((2777*I)/1307021184000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((191*I)/871347456000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      ((I/599051376000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((26263*I)/57508932096000)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((293*I)/114105024000)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) - 
      (((1243*I)/261404236800)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((2609*I)/2614042368000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((733*I)/326755296000)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((67*I)/290449152000)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      ((I/130702118400)*d^3*K0*K1*M^4*Sqrt[13/(150195*Pi)]*u^15)/b^2 + 
      ((I/130702118400)*d^5*K0*K1*M^4*Sqrt[19/(102765*Pi)]*u^15)/b^2 + 
      ((I/130702118400)*d^13*K0*K1*M^4*Sqrt[31/(62985*Pi)]*u^15)/b^2 + 
      ((I/130702118400)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[1952535*Pi]) + 
      (((11*I)/108918432000)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[1952535*Pi]) - 
      (((11*I)/72612288000)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[1952535*Pi]) - 
      (((11*I)/18671731200)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[1952535*Pi]) + 
      (((83*I)/653510592000)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[1952535*Pi]) + 
      ((I/43567372800)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[1952535*Pi]))/Pi, 0, 
    ((((-862991*I)/328697600)*d^3*K1^2*M^4*Sqrt[3/(650845*Pi)]*u^2)/b^2 - 
      (((156574585*I)/101922551808)*d^5*K1^2*M^4*Sqrt[5/(390507*Pi)]*u^2)/
       b^2 - (((1795703*I)/1081884672)*d^5*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^2)/
       b^2 - (((820547*I)/1081884672)*d^11*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^2)/
       b^2 - (((166159*I)/1081884672)*d^15*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^2)/
       b^2 + (((13279*I)/2163769344)*d^17*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^2)/
       b^2 - (((112847*I)/2704711680)*d*K1^2*M^4*Sqrt[13/(150195*Pi)]*u^2)/
       b^2 - (((58009*I)/901570560)*d^17*K1^2*M^4*Sqrt[13/(150195*Pi)]*u^2)/
       b^2 + (((29140612541*I)/33094852116480)*d^7*K0^2*M^4*
        Sqrt[17/(114855*Pi)]*u^2)/b^2 + (((10967641*I)/51840307200)*d^13*K1^2*
        M^4*Sqrt[31/(62985*Pi)]*u^2)/b^2 + (((369187*I)/540942336)*d^9*K0^2*
        M^4*Sqrt[65/(30039*Pi)]*u^2)/b^2 - (((298781*I)/1081884672)*d^13*K0^2*
        M^4*Sqrt[65/(30039*Pi)]*u^2)/b^2 + (((23153*I)/169044480)*d^7*K1^2*
        M^4*Sqrt[221/(8835*Pi)]*u^2)/b^2 - (((25181*I)/338088960)*d^11*K1^2*
        M^4*Sqrt[221/(8835*Pi)]*u^2)/b^2 - (((71*I)/10565280)*d^15*K1^2*M^4*
        Sqrt[221/(8835*Pi)]*u^2)/b^2 - (((1813*I)/2163769344)*d*K0^2*M^4*
        Sqrt[403/(4845*Pi)]*u^2)/b^2 - (((6223*I)/1081884672)*d^3*K0^2*M^4*
        Sqrt[1235/(1581*Pi)]*u^2)/b^2 - (((97*I)/270471168)*d^9*K1^2*M^4*
        Sqrt[4199/(465*Pi)]*u^2)/b^2 - (((19343235227*I)/33094852116480)*d^7*
        K0^2*M^4*u^2)/(b^2*Sqrt[1952535*Pi]) - 
      (((3713*I)/37094400)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[1952535*Pi]) - 
      (((80496791*I)/509612759040)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[1952535*Pi]) - 
      (((2572483*I)/14138265600)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[1952535*Pi]) + 
      (((1976409799*I)/267766456320)*d^7*K0*K1*M^4*Sqrt[13/(150195*Pi)]*u^3)/
       b^2 + (((1028654987*I)/64913080320)*d^9*K0*K1*M^4*Sqrt[13/(150195*Pi)]*
        u^3)/b^2 - (((832701149*I)/178510970880)*d^11*K0*K1*M^4*
        Sqrt[13/(150195*Pi)]*u^3)/b^2 - (((109847203*I)/26776645632)*d^13*K0*
        K1*M^4*Sqrt[19/(102765*Pi)]*u^3)/b^2 - 
      (((3007458887*I)/1428087767040)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[1952535*Pi]) - (((21928074139*I)/535532912640)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[1952535*Pi]) - (((58125197827*I)/535532912640)*d^5*K0*
        K1*M^4*u^3)/(b^2*Sqrt[1952535*Pi]) - 
      (((377891999*I)/33470807040)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[1952535*Pi]) - (((2122233169*I)/4284263301120)*d^17*K0*K1*
        M^4*u^3)/(b^2*Sqrt[1952535*Pi]) - (((2634986821*I)/428426330112)*d^13*
        K0^2*M^4*Sqrt[5/(390507*Pi)]*u^4)/b^2 + 
      (((5197044439*I)/2142131650560)*d^7*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^4)/
       b^2 + (((787287773*I)/129826160640)*d^9*K0^2*M^4*Sqrt[13/(150195*Pi)]*
        u^4)/b^2 - (((48017441*I)/31045386240)*d^11*K0^2*M^4*
        Sqrt[13/(150195*Pi)]*u^4)/b^2 - (((139158319999*I)/899695293235200)*d*
        K1^2*M^4*Sqrt[13/(150195*Pi)]*u^4)/b^2 + 
      (((440346623063*I)/23368708915200)*d^9*K1^2*M^4*Sqrt[13/(150195*Pi)]*
        u^4)/b^2 - (((1084905120179*I)/257055798067200)*d^11*K1^2*M^4*
        Sqrt[13/(150195*Pi)]*u^4)/b^2 - (((644659797391*I)/85685266022400)*
        d^13*K1^2*M^4*Sqrt[13/(150195*Pi)]*u^4)/b^2 - 
      (((183242263*I)/257055798067200)*d^17*K1^2*M^4*Sqrt[13/(150195*Pi)]*
        u^4)/b^2 - (((486597404731*I)/199932287385600)*d^3*K1^2*M^4*
        Sqrt[17/(114855*Pi)]*u^4)/b^2 - 
      (((640002272482537319*I)/1085455020551354449920)*d^5*K0^2*M^4*
        Sqrt[31/(62985*Pi)]*u^4)/b^2 - (((187524901*I)/934748356608)*d^15*
        K1^2*M^4*Sqrt[65/(30039*Pi)]*u^4)/b^2 - 
      (((2040633599*I)/2856175534080)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[1952535*Pi]) - (((30676762487*I)/2142131650560)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[1952535*Pi]) - 
      (((23762683827569434999*I)/1085455020551354449920)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[1952535*Pi]) - (((9058504531*I)/2142131650560)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[1952535*Pi]) - (((693071149*I)/8568526602240)*d^17*
        K0^2*M^4*u^4)/(b^2*Sqrt[1952535*Pi]) - 
      (((8104761837863*I)/66644095795200)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[1952535*Pi]) + (((4408809659647*I)/51411159613440)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[1952535*Pi]) + 
      (((2667772402763*I)/163580962406400)*d^9*K0*K1*M^4*Sqrt[13/(150195*Pi)]*
        u^5)/b^2 - (((5959558019711*I)/1799390586470400)*d^11*K0*K1*M^4*
        Sqrt[13/(150195*Pi)]*u^5)/b^2 - (((3098461141*I)/35987811729408)*d*K0*
        K1*M^4*Sqrt[19/(102765*Pi)]*u^5)/b^2 - 
      (((37711866271051958341*I)/44096610209898774528000)*d^3*K0*K1*M^4*
        Sqrt[31/(62985*Pi)]*u^5)/b^2 - 
      (((1369680346615625380691*I)/176386440839595098112000)*d^3*K0*K1*M^4*
        u^5)/(b^2*Sqrt[1952535*Pi]) - (((20750832628751*I)/199932287385600)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[1952535*Pi]) + 
      (((122285373279239*I)/1799390586470400)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1952535*Pi]) - (((2446570835219*I)/28561755340800)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[1952535*Pi]) - 
      (((20868052242139*I)/1799390586470400)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1952535*Pi]) + (((15542622937*I)/359878117294080)*d^17*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1952535*Pi]) + (((4504930693*I)/3598781172940800)*
        d^17*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^6)/b^2 + 
      (((3201273151*I)/1564687466496000)*d^17*K1^2*M^4*Sqrt[13/(150195*Pi)]*
        u^6)/b^2 - (((3737037903013*I)/17993905864704000)*d^15*K1^2*M^4*
        Sqrt[17/(114855*Pi)]*u^6)/b^2 - (((759860169281*I)/2399187448627200)*
        d^3*K0^2*M^4*Sqrt[19/(102765*Pi)]*u^6)/b^2 - 
      (((105234827377*I)/104312497766400)*d^5*K0^2*M^4*Sqrt[19/(102765*Pi)]*
        u^6)/b^2 - (((37243661159*I)/312937493299200)*d^15*K0^2*M^4*
        Sqrt[19/(102765*Pi)]*u^6)/b^2 - (((6677139013*I)/12694113484800)*d^13*
        K0^2*M^4*Sqrt[31/(62985*Pi)]*u^6)/b^2 - 
      (((1985570424581*I)/7197562345881600)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[1952535*Pi]) + (((7297448016013*I)/654323849625600)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[1952535*Pi]) + 
      (((5217400777273*I)/130864769925120)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[1952535*Pi]) - (((50446088001347*I)/7197562345881600)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[1952535*Pi]) - 
      (((18288625665161*I)/35987811729408000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[1952535*Pi]) - (((186298902327211*I)/17993905864704000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[1952535*Pi]) - 
      (((550537746098629*I)/17993905864704000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[1952535*Pi]) + (((17478794578253*I)/856852660224000)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[1952535*Pi]) + 
      (((486279263507*I)/7789569638400)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[1952535*Pi]) - (((73945115495099*I)/5997968621568000)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[1952535*Pi]) - 
      (((5967434066047*I)/233687089152000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[1952535*Pi]) + (((775195118407*I)/1240959025152000)*d^7*K0*
        K1*M^4*Sqrt[17/(114855*Pi)]*u^7)/b^2 - 
      (((7466323697*I)/28325707776000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1952535*Pi]) - (((28982384002811*I)/5141115961344000)*d^3*K0*
        K1*M^4*u^7)/(b^2*Sqrt[1952535*Pi]) - 
      (((629614068025193*I)/35987811729408000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1952535*Pi]) + (((11808935272297*I)/327161924812800)*d^9*K0*
        K1*M^4*u^7)/(b^2*Sqrt[1952535*Pi]) - 
      (((229410321173359*I)/35987811729408000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1952535*Pi]) - (((534441075744343*I)/35987811729408000)*d^13*
        K0*K1*M^4*u^7)/(b^2*Sqrt[1952535*Pi]) - 
      (((25321811109989*I)/11995937243136000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1952535*Pi]) + (((14700625799*I)/827306016768000)*d^17*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1952535*Pi]) - 
      (((154075055861*I)/71975623458816000)*d*K0^2*M^4*Sqrt[13/(150195*Pi)]*
        u^8)/b^2 - (((66029179967*I)/3129374932992000)*d^15*K1^2*M^4*
        Sqrt[17/(114855*Pi)]*u^8)/b^2 + (((472452023*I)/2998984310784000)*
        d^17*K1^2*M^4*Sqrt[17/(114855*Pi)]*u^8)/b^2 + 
      (((14980093321*I)/48468433305600)*d^9*K1^2*M^4*Sqrt[19/(102765*Pi)]*
        u^8)/b^2 - (((15928491240757*I)/23991874486272000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[1952535*Pi]) - (((17621929467991*I)/7997291495424000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[1952535*Pi]) + 
      (((87948194026613*I)/71975623458816000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[1952535*Pi]) + (((851519485547*I)/186949671321600)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[1952535*Pi]) - 
      (((53454437642077*I)/71975623458816000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[1952535*Pi]) - (((4076036469653*I)/2181079498752000)*d^13*
        K0^2*M^4*u^8)/(b^2*Sqrt[1952535*Pi]) - 
      (((19592944815161*I)/71975623458816000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[1952535*Pi]) + (((79602326981*I)/35987811729408000)*d^17*
        K0^2*M^4*u^8)/(b^2*Sqrt[1952535*Pi]) - 
      (((1971134041*I)/40641232896000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[1952535*Pi]) - (((68540247398807*I)/71975623458816000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[1952535*Pi]) - 
      (((2339079253769*I)/827306016768000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[1952535*Pi]) + (((126295523033221*I)/71975623458816000)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[1952535*Pi]) - 
      (((3130392873683*I)/3129374932992000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[1952535*Pi]) - (((175804150185493*I)/71975623458816000)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[1952535*Pi]) + 
      (((101285108741*I)/701061267456000)*d^9*K0*K1*M^4*Sqrt[17/(114855*Pi)]*
        u^9)/b^2 - (((435997050217*I)/53981717594112000)*d^15*K0*K1*M^4*
        Sqrt[19/(102765*Pi)]*u^9)/b^2 - (((1041638131*I)/1861438537728000)*d*
        K0*K1*M^4*Sqrt[31/(62985*Pi)]*u^9)/b^2 + 
      (((670909791364669*I)/5190221707463947714560)*d^17*K0*K1*M^4*
        Sqrt[31/(62985*Pi)]*u^9)/b^2 - (((961101471793*I)/2570557980672000)*
        d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[1952535*Pi]) - 
      (((3031956931717*I)/2570557980672000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1952535*Pi]) + (((36212732679743*I)/53981717594112000)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[1952535*Pi]) - 
      (((1888213623341*I)/4907428872192000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1952535*Pi]) - (((2199950961083*I)/2159268703764480)*d^13*K0*
        K1*M^4*u^9)/(b^2*Sqrt[1952535*Pi]) - 
      (((329470470884895337*I)/106163625834489839616000)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1952535*Pi]) - (((492183803*I)/4907428872192000)*d*K0^2*M^4*
        Sqrt[13/(150195*Pi)]*u^10)/b^2 - (((1976008939*I)/782343733248000)*
        d^3*K0^2*M^4*Sqrt[13/(150195*Pi)]*u^10)/b^2 + 
      (((733131065676223*I)/156227409254767656960)*d^7*K1^2*M^4*
        Sqrt[13/(150195*Pi)]*u^10)/b^2 - 
      (((4532711322359029*I)/1772975532661014528000)*d^11*K1^2*M^4*
        Sqrt[13/(150195*Pi)]*u^10)/b^2 - 
      (((217815347693*I)/161945152782336000)*d^15*K1^2*M^4*
        Sqrt[13/(150195*Pi)]*u^10)/b^2 + (((241462967*I)/80972576391168000)*
        d^17*K1^2*M^4*Sqrt[13/(150195*Pi)]*u^10)/b^2 - 
      (((45770847229*I)/53981717594112000)*d^15*K0^2*M^4*Sqrt[17/(114855*Pi)]*
        u^10)/b^2 + (((18116298269*I)/2103183802368000)*d^9*K1^2*M^4*
        Sqrt[31/(62985*Pi)]*u^10)/b^2 - (((28534271*I)/56328748793856)*d^13*
        K1^2*M^4*Sqrt[221/(8835*Pi)]*u^10)/b^2 - 
      (((1941756253909*I)/17993905864704000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[1952535*Pi]) + (((3131502461641*I)/53981717594112000)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[1952535*Pi]) + 
      (((1098335752697*I)/4907428872192000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[1952535*Pi]) - (((1745208344081*I)/53981717594112000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[1952535*Pi]) - 
      (((218446196147*I)/2347031199744000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[1952535*Pi]) + (((114117313*I)/2453714436096000)*d^17*K0^2*
        M^4*u^10)/(b^2*Sqrt[1952535*Pi]) - 
      (((350144614681*I)/161945152782336000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[1952535*Pi]) - (((1328454883907*I)/32389030556467200)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[1952535*Pi]) - 
      (((20405787741907*I)/161945152782336000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[1952535*Pi]) + (((112069241989981*I)/13150455324475392000)*
        d^7*K1^2*M^4*u^10)/(b^2*Sqrt[1952535*Pi]) - 
      (((763827444499241*I)/161179593878274048000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[1952535*Pi]) + (((1061628761*I)/167298711552000)*d^9*K0*K1*
        M^4*Sqrt[13/(150195*Pi)]*u^11)/b^2 - 
      (((79287497*I)/99719921664000)*d^11*K0*K1*M^4*Sqrt[13/(150195*Pi)]*
        u^11)/b^2 - (((145422449418247*I)/117896071225540608000)*d^5*K0*K1*
        M^4*Sqrt[31/(62985*Pi)]*u^11)/b^2 - 
      (((1049066911*I)/1840285827072000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1952535*Pi]) - (((248353987913*I)/20243144097792000)*d^3*K0*
        K1*M^4*u^11)/(b^2*Sqrt[1952535*Pi]) - 
      (((9518683042709*I)/10717824656867328000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1952535*Pi]) + (((662327321*I)/32597655552000)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[1952535*Pi]) - (((705713332997*I)/20243144097792000)*
        d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[1952535*Pi]) - 
      (((3936331769*I)/698039451648000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1952535*Pi]) - (((2671367*I)/253039301222400)*d^17*K0*K1*M^4*
        u^11)/(b^2*Sqrt[1952535*Pi]) + (((886871309*I)/1840285827072000)*d^9*
        K1^2*M^4*Sqrt[13/(150195*Pi)]*u^12)/b^2 - 
      (((3122867989*I)/20243144097792000)*d^5*K0^2*M^4*Sqrt[17/(114855*Pi)]*
        u^12)/b^2 - (((650087*I)/4048628819558400)*d^17*K0^2*M^4*
        Sqrt[19/(102765*Pi)]*u^12)/b^2 - 
      (((270162355117691*I)/14042264197756354560000)*d^3*K0^2*M^4*
        Sqrt[31/(62985*Pi)]*u^12)/b^2 - (((88753813*I)/2530393012224000)*d*
        K0^2*M^4*u^12)/(b^2*Sqrt[1952535*Pi]) - 
      (((435776352505277*I)/2006037742536622080000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[1952535*Pi]) + (((2904744431*I)/2249238233088000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[1952535*Pi]) + 
      (((10168777651*I)/1840285827072000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[1952535*Pi]) - (((498067499*I)/880136699904000)*d^11*K0^2*
        M^4*u^12)/(b^2*Sqrt[1952535*Pi]) - (((9610459471*I)/4048628819558400)*
        d^13*K0^2*M^4*u^12)/(b^2*Sqrt[1952535*Pi]) - 
      (((8160055399*I)/20243144097792000)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[1952535*Pi]) - (((183327481*I)/4048628819558400)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[1952535*Pi]) - (((564305383*I)/613428609024000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[1952535*Pi]) - 
      (((11989797733*I)/4048628819558400)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[1952535*Pi]) + (((9724783657*I)/6747714699264000)*d^7*K1^2*
        M^4*u^12)/(b^2*Sqrt[1952535*Pi]) - (((4112477779*I)/6747714699264000)*
        d^11*K1^2*M^4*u^12)/(b^2*Sqrt[1952535*Pi]) - 
      (((54680428511*I)/20243144097792000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[1952535*Pi]) - (((1343915981*I)/2891877728256000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[1952535*Pi]) - (((41985367*I)/10121572048896000)*
        d^17*K1^2*M^4*u^12)/(b^2*Sqrt[1952535*Pi]) - 
      (((2782841*I)/5060786024448000)*d*K0*K1*M^4*Sqrt[17/(114855*Pi)]*u^13)/
       b^2 - (((1955923077443*I)/48300546680213667840000)*d^11*K0*K1*M^4*
        Sqrt[527/(3705*Pi)]*u^13)/b^2 - (((2061467053*I)/10121572048896000)*
        d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[1952535*Pi]) - 
      (((6763269677*I)/10121572048896000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1952535*Pi]) + (((1013056789*I)/3373857349632000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[1952535*Pi]) + (((431644571*I)/306714304512000)*
        d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[1952535*Pi]) - 
      (((291834163137409*I)/4390958789110333440000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1952535*Pi]) - (((6284481719*I)/10121572048896000)*d^13*K0*
        K1*M^4*u^13)/(b^2*Sqrt[1952535*Pi]) - 
      (((35485739*I)/306714304512000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1952535*Pi]) - (((11681*I)/5950365696000)*d^17*K0*K1*M^4*
        u^13)/(b^2*Sqrt[1952535*Pi]) - (((15555041*I)/26316087327129600)*d^3*
        K0^2*M^4*Sqrt[17/(114855*Pi)]*u^14)/b^2 + 
      (((3574663*I)/920142913536000)*d^9*K0^2*M^4*Sqrt[17/(114855*Pi)]*u^14)/
       b^2 + (((11877427*I)/2810618354073600)*d^9*K1^2*M^4*
        Sqrt[19/(102765*Pi)]*u^14)/b^2 - 
      (((12691997363*I)/5723748993650688000)*d^13*K1^2*M^4*
        Sqrt[19/(102765*Pi)]*u^14)/b^2 - (((3127*I)/281154779136000)*d^17*
        K1^2*M^4*Sqrt[19/(102765*Pi)]*u^14)/b^2 - 
      (((2054971*I)/2024314409779200)*d^5*K0^2*M^4*Sqrt[31/(62985*Pi)]*u^14)/
       b^2 + (((16343*I)/41652559872000)*d^7*K0^2*M^4*Sqrt[31/(62985*Pi)]*
        u^14)/b^2 + (((4411152659*I)/737218870382208614400)*d^17*K0^2*M^4*
        Sqrt[31/(62985*Pi)]*u^14)/b^2 - (((4146323*I)/10121572048896000)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((49981*I)/67965101568000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) - 
      (((391889*I)/920142913536000)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[1952535*Pi]) - (((43402133*I)/1445938864128000)*d^13*K0^2*
        M^4*u^14)/(b^2*Sqrt[1952535*Pi]) - (((12942443*I)/2024314409779200)*
        d^15*K0^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) - 
      (((121960271903*I)/335099486537367552000)*d^17*K0^2*M^4*u^14)/
       (b^2*Sqrt[1952535*Pi]) - (((11651*I)/26990858797056)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[1952535*Pi]) - (((1469857*I)/146689449984000)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[1952535*Pi]) - (((344127853*I)/10121572048896000)*d^5*
        K1^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((128658767*I)/10121572048896000)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[1952535*Pi]) - (((125143397*I)/14053091770368000)*d^9*K1^2*
        M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + (((2410049*I)/10121572048896000)*
        d^11*K1^2*M^4*u^14)/(b^2*Sqrt[1952535*Pi]) + 
      (((1993196203*I)/208136327041843200)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[1952535*Pi]) - (((8006611*I)/1124619116544000)*d^15*K1^2*M^4*
        u^14)/(b^2*Sqrt[1952535*Pi]) - (((8549*I)/33005126246400)*d^13*K0*K1*
        M^4*Sqrt[19/(102765*Pi)]*u^15)/b^2 - 
      (((49*I)/743795712000)*d^15*K0*K1*M^4*Sqrt[31/(62985*Pi)]*u^15)/b^2 - 
      (((18163*I)/421732168704000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[1952535*Pi]) - 
      (((5246051*I)/3795589518336000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[1952535*Pi]) - (((18661991*I)/3795589518336000)*d^5*K0*K1*
        M^4*u^15)/(b^2*Sqrt[1952535*Pi]) + (((16837*I)/15002330112000)*d^7*K0*
        K1*M^4*u^15)/(b^2*Sqrt[1952535*Pi]) + 
      (((46513*I)/4481215488000)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[1952535*Pi]) + 
      (((4574359*I)/3795589518336000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[1952535*Pi]) + ((I/1515386880)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[1952535*Pi]) - (((97*I)/1581495632640)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[1952535*Pi]) + (((541*I)/3655012128768000)*d^17*K0^2*M^4*
        Sqrt[17/(114855*Pi)]*u^16)/b^2 - ((I/20243144097792)*d*K1^2*M^4*
        Sqrt[19/(102765*Pi)]*u^16)/b^2 - (((1723*I)/237224344896000)*d^5*K1^2*
        M^4*Sqrt[19/(102765*Pi)]*u^16)/b^2 - 
      (((2279*I)/2530393012224000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[1952535*Pi]) - 
      (((2207*I)/75911790366720)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[1952535*Pi]) - 
      (((30271*I)/237224344896000)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[1952535*Pi]) - (((41351*I)/1897794759168000)*d^7*K0^2*M^4*
        u^16)/(b^2*Sqrt[1952535*Pi]) + (((4139*I)/15002330112000)*d^9*K0^2*
        M^4*u^16)/(b^2*Sqrt[1952535*Pi]) + (((202243*I)/1897794759168000)*
        d^11*K0^2*M^4*u^16)/(b^2*Sqrt[1952535*Pi]) - 
      (((26309*I)/189779475916800)*d^13*K0^2*M^4*u^16)/
       (b^2*Sqrt[1952535*Pi]) - (((38407*I)/632598253056000)*d^15*K0^2*M^4*
        u^16)/(b^2*Sqrt[1952535*Pi]) - (((223*I)/35600767488000)*d^17*K0^2*
        M^4*u^16)/(b^2*Sqrt[1952535*Pi]) - (((59063*I)/1897794759168000)*d^3*
        K1^2*M^4*u^16)/(b^2*Sqrt[1952535*Pi]) - 
      (((46967*I)/1897794759168000)*d^7*K1^2*M^4*u^16)/
       (b^2*Sqrt[1952535*Pi]) + (((1867*I)/6273701683200)*d^9*K1^2*M^4*u^16)/
       (b^2*Sqrt[1952535*Pi]) + (((44567*I)/379558951833600)*d^11*K1^2*M^4*
        u^16)/(b^2*Sqrt[1952535*Pi]) - (((881*I)/5893772544000)*d^13*K1^2*M^4*
        u^16)/(b^2*Sqrt[1952535*Pi]) - (((42103*I)/632598253056000)*d^15*K1^2*
        M^4*u^16)/(b^2*Sqrt[1952535*Pi]) - (((1171*I)/281154779136000)*d^17*
        K1^2*M^4*u^16)/(b^2*Sqrt[1952535*Pi]) - 
      ((I/2196521712000)*d^7*K0*K1*M^4*Sqrt[13/(150195*Pi)]*u^17)/b^2 + 
      ((I/299525688000)*d^9*K0*K1*M^4*Sqrt[13/(150195*Pi)]*u^17)/b^2 + 
      ((I/599051376000)*d^11*K0*K1*M^4*Sqrt[13/(150195*Pi)]*u^17)/b^2 - 
      ((I/599051376000)*d^13*K0*K1*M^4*Sqrt[13/(150195*Pi)]*u^17)/b^2 - 
      ((I/13179130272000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[1952535*Pi]) - 
      ((I/244057968000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[1952535*Pi]) - 
      (((137*I)/6589565136000)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[1952535*Pi]) - 
      ((I/85578768000)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[1952535*Pi]) - 
      ((I/1198102752000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[1952535*Pi]))/Pi}, 
   11, 15, 1], SeriesData[p, 0, 
   {((((49*I)/10928128)*d*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 + 
      (((2891*I)/32784384)*d^3*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 + 
      (((2597*I)/10928128)*d^5*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 + 
      (((637*I)/32784384)*d^15*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 + 
      (((637*I)/10928128)*d^13*K0^2*M^5*Sqrt[(39*Pi)/50065]*u^3)/b^3 - 
      (((455*I)/10928128)*d^7*K0^2*M^5*Sqrt[(65*Pi)/30039]*u^3)/b^3 - 
      (((1001*I)/10928128)*d^9*K0^2*M^5*Sqrt[(65*Pi)/30039]*u^3)/b^3 + 
      (((91*I)/10928128)*d^11*K0^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((7*I)/3841920)*d*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((371*I)/10245120)*d^3*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((511*I)/5122560)*d^5*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 + 
      (((509*I)/6147072)*d^7*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 + 
      (((13*I)/66816)*d^9*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((1703*I)/30735360)*d^11*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((1157*I)/15367680)*d^13*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((91*I)/10245120)*d^15*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((42318311*I)/64913080320)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^4)/
       b^3 + (((3011311*I)/5901189120)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/150195]*
        u^4)/b^3 + (((52373*I)/40697856)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/150195]*
        u^4)/b^3 - (((7225943*I)/21637693440)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^4)/b^3 - (((10927391*I)/21637693440)*d^13*K0*
        K1*M^5*Sqrt[(13*Pi)/150195]*u^4)/b^3 - 
      (((178703*I)/2822307840)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^4)/b^3 - 
      (((39361*I)/64913080320)*d*K0*K1*M^5*Sqrt[(247*Pi)/7905]*u^4)/b^3 - 
      (((5453*I)/447676416)*d^3*K0*K1*M^5*Sqrt[(247*Pi)/7905]*u^4)/b^3 + 
      (((259068047*I)/1947392409600)*d*K1^2*M^5*Sqrt[Pi/1952535]*u^5)/b^3 + 
      (((12873448397*I)/1947392409600)*d^5*K1^2*M^5*Sqrt[Pi/1952535]*u^5)/
       b^3 - (((20423*I)/25965232128)*d*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^5)/
       b^3 - (((1885583*I)/129826160640)*d^3*K0^2*M^5*Sqrt[(13*Pi)/150195]*
        u^5)/b^3 - (((956347*I)/25965232128)*d^5*K0^2*M^5*
        Sqrt[(13*Pi)/150195]*u^5)/b^3 + (((383239*I)/11802378240)*d^7*K0^2*
        M^5*Sqrt[(13*Pi)/150195]*u^5)/b^3 + 
      (((834293*I)/11802378240)*d^9*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^5)/b^3 - 
      (((790943*I)/43275386880)*d^11*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^5)/b^3 - 
      (((1237183*I)/43275386880)*d^13*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^5)/
       b^3 - (((539041*I)/129826160640)*d^15*K0^2*M^5*Sqrt[(13*Pi)/150195]*
        u^5)/b^3 - (((33400513*I)/68847206400)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/150195]*u^5)/b^3 - (((2067857*I)/2155216896)*d^9*K1^2*
        M^5*Sqrt[(13*Pi)/150195]*u^5)/b^3 + 
      (((12860681*I)/38726553600)*d^11*K1^2*M^5*Sqrt[(13*Pi)/150195]*u^5)/
       b^3 + (((63735061*I)/177035673600)*d^13*K1^2*M^5*Sqrt[(13*Pi)/150195]*
        u^5)/b^3 + (((654977*I)/17703567360)*d^15*K1^2*M^5*
        Sqrt[(13*Pi)/150195]*u^5)/b^3 + (((1245330539*I)/486848102400)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1952535]*b^3) + 
      (((32378933*I)/13430292480)*d^3*K0*K1*M^5*Sqrt[Pi/1952535]*u^6)/b^3 + 
      (((3317115647*I)/486848102400)*d^5*K0*K1*M^5*Sqrt[Pi/1952535]*u^6)/
       b^3 + (((7687077823*I)/13631746867200)*d^15*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^6)/b^3 - (((177521747*I)/413083238400)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^6)/b^3 - (((70433929*I)/68847206400)*d^9*K0*K1*
        M^5*Sqrt[(13*Pi)/150195]*u^6)/b^3 + 
      (((819811733*I)/2726349373440)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^6)/
       b^3 + (((1205969*I)/194739240960)*d*K0*K1*M^5*Sqrt[(19*Pi)/102765]*
        u^6)/b^3 + (((12994573*I)/48684810240)*d^13*K0*K1*M^5*
        Sqrt[(19*Pi)/102765]*u^6)/b^3 + (((311126461*I)/15579139276800)*d*
        K0^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 - 
      (((477893473*I)/472095129600)*d^7*K0^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 - 
      (((29629339429*I)/9913997721600)*d^9*K0^2*M^5*Sqrt[Pi/1952535]*u^7)/
       b^3 + (((9081895387*I)/12117108326400)*d^11*K0^2*M^5*Sqrt[Pi/1952535]*
        u^7)/b^3 + (((1981893751*I)/1731015475200)*d^13*K0^2*M^5*
        Sqrt[Pi/1952535]*u^7)/b^3 + (((14544709787*I)/109053974937600)*d^15*
        K0^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 + 
      (((106571327*I)/1975615488000)*d*K1^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 + 
      (((49547509769*I)/19473924096000)*d^5*K1^2*M^5*Sqrt[Pi/1952535]*u^7)/
       b^3 - (((5813439427*I)/2478499430400)*d^7*K1^2*M^5*Sqrt[Pi/1952535]*
        u^7)/b^3 - (((1037012441*I)/212442808320)*d^9*K1^2*M^5*
        Sqrt[Pi/1952535]*u^7)/b^3 + (((774565076303*I)/408952406016000)*d^13*
        K1^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 + 
      (((29681303737*I)/136317468672000)*d^15*K1^2*M^5*Sqrt[Pi/1952535]*u^7)/
       b^3 + (((47724145547*I)/408952406016000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/150195]*u^7)/b^3 + (((1363191989*I)/15579139276800)*d^5*
        K0^2*M^5*Sqrt[(17*Pi)/114855]*u^7)/b^3 + 
      (((381784357*I)/15579139276800)*d^3*K0^2*M^5*Sqrt[(19*Pi)/102765]*u^7)/
       b^3 + (((136295201639*I)/136317468672000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1952535]*b^3) + (((1905913939*I)/1217120256000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^8)/b^3 - (((1261411531*I)/991399772160)*d^7*K0*K1*
        M^5*Sqrt[Pi/1952535]*u^8)/b^3 - (((22730444431*I)/7435498291200)*d^9*
        K0*K1*M^5*Sqrt[Pi/1952535]*u^8)/b^3 + 
      (((700721530177*I)/817904812032000)*d^11*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^8)/b^3 + (((241732874659*I)/204476203008000)*d^13*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^8)/b^3 + (((38132639449*I)/272634937344000)*d^15*
        K0*K1*M^5*Sqrt[Pi/1952535]*u^8)/b^3 + 
      (((195873707*I)/136317468672000)*d*K0*K1*M^5*Sqrt[(19*Pi)/102765]*u^8)/
       b^3 + (((7997520767*I)/272634937344000)*d^3*K0*K1*M^5*
        Sqrt[(19*Pi)/102765]*u^8)/b^3 + (((2201377*I)/774531072000)*d*K0^2*
        M^5*Sqrt[Pi/1952535]*u^9)/b^3 + (((16158617*I)/76972032000)*d^5*K0^2*
        M^5*Sqrt[Pi/1952535]*u^9)/b^3 - (((260907389*I)/1652332953600)*d^7*
        K0^2*M^5*Sqrt[Pi/1952535]*u^9)/b^3 - 
      (((216689153*I)/531107020800)*d^9*K0^2*M^5*Sqrt[Pi/1952535]*u^9)/b^3 + 
      (((90115329373*I)/817904812032000)*d^11*K0^2*M^5*Sqrt[Pi/1952535]*u^9)/
       b^3 + (((331646441*I)/58421772288000)*d*K1^2*M^5*Sqrt[Pi/1952535]*u^9)/
       b^3 - (((16903608727*I)/74354982912000)*d^7*K1^2*M^5*Sqrt[Pi/1952535]*
        u^9)/b^3 - (((19488427967*I)/37177491456000)*d^9*K1^2*M^5*
        Sqrt[Pi/1952535]*u^9)/b^3 + (((121449768151*I)/817904812032000)*d^11*
        K1^2*M^5*Sqrt[Pi/1952535]*u^9)/b^3 + 
      (((1823905079*I)/8890269696000)*d^13*K1^2*M^5*Sqrt[Pi/1952535]*u^9)/
       b^3 + (((6708933527*I)/272634937344000)*d^15*K1^2*M^5*Sqrt[Pi/1952535]*
        u^9)/b^3 + (((268306859*I)/272634937344000)*d^15*K0^2*M^5*
        Sqrt[(19*Pi)/102765]*u^9)/b^3 + (((627546989*I)/116843544576000)*d^3*
        K1^2*M^5*Sqrt[(19*Pi)/102765]*u^9)/b^3 + 
      (((40827533*I)/2921088614400)*d^5*K1^2*M^5*Sqrt[(19*Pi)/102765]*u^9)/
       b^3 + (((70945843*I)/14101807104000)*d^13*K0^2*M^5*Sqrt[(31*Pi)/62985]*
        u^9)/b^3 + (((1692572387*I)/24784994304000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[1952535]*b^3) + (((1393389511*I)/34079367168000)*d^3*K0*K1*
        M^5*Sqrt[Pi/1952535]*u^10)/b^3 + (((186478307*I)/1622827008000)*d^5*
        K0*K1*M^5*Sqrt[Pi/1952535]*u^10)/b^3 - 
      (((852261821*I)/9294372864000)*d^7*K0*K1*M^5*Sqrt[Pi/1952535]*u^10)/
       b^3 - (((2103031493*I)/9294372864000)*d^9*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^10)/b^3 + (((703959887*I)/11359789056000)*d^11*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^10)/b^3 + (((153965077*I)/14605443072000)*d^15*K0*
        K1*M^5*Sqrt[Pi/1952535]*u^10)/b^3 + 
      (((419227*I)/3525451776000)*d*K0*K1*M^5*Sqrt[(17*Pi)/114855]*u^10)/
       b^3 + (((12091567*I)/34079367168000)*d^13*K0*K1*M^5*
        Sqrt[(247*Pi)/7905]*u^10)/b^3 + (((11213479*I)/68158734336000)*d*K0^2*
        M^5*Sqrt[Pi/1952535]*u^11)/b^3 + (((310901353*I)/29210886144000)*d^5*
        K0^2*M^5*Sqrt[Pi/1952535]*u^11)/b^3 - 
      (((38586091*I)/4647186432000)*d^7*K0^2*M^5*Sqrt[Pi/1952535]*u^11)/b^3 - 
      (((129308573*I)/6196248576000)*d^9*K0^2*M^5*Sqrt[Pi/1952535]*u^11)/
       b^3 + (((236445007*I)/29210886144000)*d^13*K0^2*M^5*Sqrt[Pi/1952535]*
        u^11)/b^3 + (((12366073*I)/12779762688000)*d^15*K0^2*M^5*
        Sqrt[Pi/1952535]*u^11)/b^3 + (((10015253*I)/40895240601600)*d*K1^2*
        M^5*Sqrt[Pi/1952535]*u^11)/b^3 + (((1092457591*I)/87632658432000)*d^5*
        K1^2*M^5*Sqrt[Pi/1952535]*u^11)/b^3 - 
      (((1389394457*I)/55766237184000)*d^9*K1^2*M^5*Sqrt[Pi/1952535]*u^11)/
       b^3 + (((684034469*I)/102238101504000)*d^11*K1^2*M^5*Sqrt[Pi/1952535]*
        u^11)/b^3 + (((220910453*I)/22719578112000)*d^13*K1^2*M^5*
        Sqrt[Pi/1952535]*u^11)/b^3 + (((88764869*I)/76678576128000)*d^15*K1^2*
        M^5*Sqrt[Pi/1952535]*u^11)/b^3 + (((29004401*I)/102238101504000)*d^3*
        K0^2*M^5*Sqrt[(13*Pi)/150195]*u^11)/b^3 + 
      (((30208799*I)/102238101504000)*d^11*K0^2*M^5*Sqrt[(19*Pi)/102765]*
        u^11)/b^3 - (((7265197*I)/13941559296000)*d^7*K1^2*M^5*
        Sqrt[(19*Pi)/102765]*u^11)/b^3 + (((278070379*I)/61342860902400)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[1952535]*b^3) + 
      (((3489263*I)/51119050752000)*d*K0*K1*M^5*Sqrt[Pi/1952535]*u^12)/b^3 + 
      (((8739443*I)/6389881344000)*d^3*K0*K1*M^5*Sqrt[Pi/1952535]*u^12)/b^3 + 
      (((28198531*I)/7302721536000)*d^5*K0*K1*M^5*Sqrt[Pi/1952535]*u^12)/
       b^3 - (((6985661*I)/2323593216000)*d^7*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^12)/b^3 + (((66072431*I)/21908164608000)*d^13*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^12)/b^3 + (((2080439*I)/76678576128000)*d^15*K0*K1*
        M^5*Sqrt[(13*Pi)/150195]*u^12)/b^3 - 
      (((5622181*I)/13941559296000)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/102765]*u^12)/
       b^3 + (((2476673*I)/38339288064000)*d^11*K0*K1*M^5*Sqrt[(31*Pi)/62985]*
        u^12)/b^3 + (((14407*I)/3194940672000)*d*K0^2*M^5*Sqrt[Pi/1952535]*
        u^13)/b^3 + (((2777947*I)/10954082304000)*d^5*K0^2*M^5*
        Sqrt[Pi/1952535]*u^13)/b^3 - (((2723423*I)/13941559296000)*d^7*K0^2*
        M^5*Sqrt[Pi/1952535]*u^13)/b^3 + (((19449907*I)/153357152256000)*d^11*
        K0^2*M^5*Sqrt[Pi/1952535]*u^13)/b^3 + 
      (((15433469*I)/76678576128000)*d^13*K0^2*M^5*Sqrt[Pi/1952535]*u^13)/
       b^3 + (((3507541*I)/153357152256000)*d^15*K0^2*M^5*Sqrt[Pi/1952535]*
        u^13)/b^3 + (((389867*I)/76678576128000)*d*K1^2*M^5*Sqrt[Pi/1952535]*
        u^13)/b^3 + (((585521*I)/2053890432000)*d^5*K1^2*M^5*Sqrt[Pi/1952535]*
        u^13)/b^3 - (((1831751*I)/8364935577600)*d^7*K1^2*M^5*
        Sqrt[Pi/1952535]*u^13)/b^3 - (((11850073*I)/20912338944000)*d^9*K1^2*
        M^5*Sqrt[Pi/1952535]*u^13)/b^3 + (((65325011*I)/460071456768000)*d^11*
        K1^2*M^5*Sqrt[Pi/1952535]*u^13)/b^3 + 
      (((26129849*I)/115017864192000)*d^13*K1^2*M^5*Sqrt[Pi/1952535]*u^13)/
       b^3 + (((135791*I)/5288177664000)*d^15*K1^2*M^5*Sqrt[Pi/1952535]*u^13)/
       b^3 + (((1054241*I)/153357152256000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/150195]*
        u^13)/b^3 - (((419*I)/25817702400)*d^9*K0^2*M^5*Sqrt[(31*Pi)/62985]*
        u^13)/b^3 + (((46293781*I)/460071456768000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[1952535]*b^3) + (((99007*I)/4600714567680)*d^3*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^14)/b^3 + (((991291*I)/16431123456000)*d^5*K0*K1*
        M^5*Sqrt[Pi/1952535]*u^14)/b^3 - (((474763*I)/10456169472000)*d^7*K0*
        K1*M^5*Sqrt[Pi/1952535]*u^14)/b^3 - 
      (((254047*I)/2091233894400)*d^9*K0*K1*M^5*Sqrt[Pi/1952535]*u^14)/b^3 + 
      (((41227*I)/7667857612800)*d^15*K0*K1*M^5*Sqrt[Pi/1952535]*u^14)/b^3 + 
      (((647*I)/7667857612800)*d*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^14)/b^3 + 
      (((3809*I)/1000155340800)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^14)/
       b^3 + (((15121*I)/115017864192000)*d^11*K0*K1*M^5*Sqrt[(221*Pi)/8835]*
        u^14)/b^3 + (((5021*I)/2053890432000)*d^5*K0^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 + (((3067*I)/2614042368000)*d^11*K0^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 + (((2777*I)/1307021184000)*d^13*K0^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 + (((191*I)/871347456000)*d^15*K0^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 + (((739*I)/14377233024000)*d*K1^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 + (((293*I)/114105024000)*d^5*K1^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 - (((7151*I)/1307021184000)*d^9*K1^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 + (((3233*I)/2614042368000)*d^11*K1^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 + (((733*I)/326755296000)*d^13*K1^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 + (((67*I)/290449152000)*d^15*K1^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 - (((367*I)/2614042368000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/150195]*u^15)/b^3 - (((269*I)/2614042368000)*d^7*K0^2*
        M^5*Sqrt[(17*Pi)/114855]*u^15)/b^3 - 
      (((199*I)/653510592000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/114855]*u^15)/b^3 + 
      ((I/399367584000)*d*K0^2*M^5*Sqrt[(19*Pi)/102765]*u^15)/b^3 + 
      (((26359*I)/28754466048000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[1952535]*b^3) + (((9263*I)/9584822016000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[1952535]*b^3) + ((I/130702118400)*d*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^16)/b^3 + ((I/4059072000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^16)/b^3 - (((11*I)/72612288000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^16)/b^3 - (((11*I)/18671731200)*d^9*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^16)/b^3 + (((83*I)/653510592000)*d^11*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^16)/b^3 + ((I/43567372800)*d^15*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^16)/b^3 + ((I/130702118400)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^16)/b^3 + ((I/130702118400)*d^13*K0*K1*M^5*
        Sqrt[(31*Pi)/62985]*u^16)/b^3)/Pi, 0, 
    ((((-7*I)/1280640)*d*K1*M^5*Sqrt[(221*Pi)/8835]*u)/(b^3*E^u) - 
      (((371*I)/3415040)*d^3*K1*M^5*Sqrt[(221*Pi)/8835]*u)/(b^3*E^u) - 
      (((511*I)/1707520)*d^5*K1*M^5*Sqrt[(221*Pi)/8835]*u)/(b^3*E^u) + 
      (((509*I)/2049024)*d^7*K1*M^5*Sqrt[(221*Pi)/8835]*u)/(b^3*E^u) + 
      (((13*I)/22272)*d^9*K1*M^5*Sqrt[(221*Pi)/8835]*u)/(b^3*E^u) - 
      (((1703*I)/10245120)*d^11*K1*M^5*Sqrt[(221*Pi)/8835]*u)/(b^3*E^u) - 
      (((1157*I)/5122560)*d^13*K1*M^5*Sqrt[(221*Pi)/8835]*u)/(b^3*E^u) - 
      (((91*I)/3415040)*d^15*K1*M^5*Sqrt[(221*Pi)/8835]*u)/(b^3*E^u) - 
      (((721*I)/20490240)*d*K0*M^5*Sqrt[(13*Pi)/150195]*u^2)/(b^3*E^u) - 
      (((7189*I)/10245120)*d^3*K0*M^5*Sqrt[(13*Pi)/150195]*u^2)/(b^3*E^u) + 
      (((1627*I)/1024512)*d^7*K0*M^5*Sqrt[(13*Pi)/150195]*u^2)/(b^3*E^u) + 
      (((15613*I)/4098048)*d^9*K0*M^5*Sqrt[(13*Pi)/150195]*u^2)/(b^3*E^u) - 
      (((30329*I)/20490240)*d^13*K0*M^5*Sqrt[(13*Pi)/150195]*u^2)/(b^3*E^u) - 
      (((91*I)/512256)*d^15*K0*M^5*Sqrt[(13*Pi)/150195]*u^2)/(b^3*E^u) - 
      (((4431*I)/6830080)*d^5*K0*M^5*Sqrt[(39*Pi)/50065]*u^2)/(b^3*E^u) - 
      (((637*I)/10245120)*d^11*K0*M^5*Sqrt[(221*Pi)/8835]*u^2)/(b^3*E^u) - 
      (((7*I)/1280640)*d*K1*M^5*Sqrt[(221*Pi)/8835]*u^2)/(b^3*E^u) - 
      (((371*I)/3415040)*d^3*K1*M^5*Sqrt[(221*Pi)/8835]*u^2)/(b^3*E^u) - 
      (((511*I)/1707520)*d^5*K1*M^5*Sqrt[(221*Pi)/8835]*u^2)/(b^3*E^u) + 
      (((509*I)/2049024)*d^7*K1*M^5*Sqrt[(221*Pi)/8835]*u^2)/(b^3*E^u) + 
      (((13*I)/22272)*d^9*K1*M^5*Sqrt[(221*Pi)/8835]*u^2)/(b^3*E^u) - 
      (((1703*I)/10245120)*d^11*K1*M^5*Sqrt[(221*Pi)/8835]*u^2)/(b^3*E^u) - 
      (((1157*I)/5122560)*d^13*K1*M^5*Sqrt[(221*Pi)/8835]*u^2)/(b^3*E^u) - 
      (((91*I)/3415040)*d^15*K1*M^5*Sqrt[(221*Pi)/8835]*u^2)/(b^3*E^u) - 
      (((3036697*I)/6491308032)*d*K1*M^5*Sqrt[Pi/1952535]*u^3)/(b^3*E^u) - 
      (((769975051*I)/81141350400)*d^3*K1*M^5*Sqrt[Pi/1952535]*u^3)/
       (b^3*E^u) - (((4401510983*I)/162282700800)*d^5*K1*M^5*Sqrt[Pi/1952535]*
        u^3)/(b^3*E^u) - (((721*I)/20490240)*d*K0*M^5*Sqrt[(13*Pi)/150195]*
        u^3)/(b^3*E^u) - (((7189*I)/10245120)*d^3*K0*M^5*Sqrt[(13*Pi)/150195]*
        u^3)/(b^3*E^u) + (((1627*I)/1024512)*d^7*K0*M^5*Sqrt[(13*Pi)/150195]*
        u^3)/(b^3*E^u) + (((15613*I)/4098048)*d^9*K0*M^5*Sqrt[(13*Pi)/150195]*
        u^3)/(b^3*E^u) - (((30329*I)/20490240)*d^13*K0*M^5*
        Sqrt[(13*Pi)/150195]*u^3)/(b^3*E^u) - 
      (((91*I)/512256)*d^15*K0*M^5*Sqrt[(13*Pi)/150195]*u^3)/(b^3*E^u) - 
      (((278173*I)/8655077376)*d*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 - 
      (((62867*I)/94076928)*d^3*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 - 
      (((13853*I)/8452224)*d^13*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 - 
      (((437423*I)/2163769344)*d^15*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 + 
      (((20507477*I)/12908851200)*d^7*K1*M^5*Sqrt[(13*Pi)/150195]*u^3)/
       (b^3*E^u) - (((5999671*I)/5737267200)*d^11*K1*M^5*Sqrt[(13*Pi)/150195]*
        u^3)/(b^3*E^u) - (((1602361*I)/983531520)*d^13*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^3)/(b^3*E^u) + 
      (((469*I)/540942336)*d*K1^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 + 
      (((213451*I)/901570560)*d^3*K1^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 - 
      (((427*I)/9391360)*d^17*K1^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 - 
      (((4431*I)/6830080)*d^5*K0*M^5*Sqrt[(39*Pi)/50065]*u^3)/(b^3*E^u) + 
      (((180887*I)/300523520)*d^5*K1^2*M^5*Sqrt[(39*Pi)/50065]*u^3)/b^3 - 
      (((432229*I)/1081884672)*d^5*K0^2*M^5*Sqrt[(65*Pi)/30039]*u^3)/b^3 + 
      (((3521063*I)/4327538688)*d^9*K0^2*M^5*Sqrt[(65*Pi)/30039]*u^3)/b^3 + 
      (((6419*I)/8655077376)*d^17*K0^2*M^5*Sqrt[(65*Pi)/30039]*u^3)/b^3 - 
      (((637*I)/10245120)*d^11*K0*M^5*Sqrt[(221*Pi)/8835]*u^3)/(b^3*E^u) - 
      (((114023*I)/2163769344)*d^11*K0^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((44383*I)/3688243200)*d^15*K1*M^5*Sqrt[(221*Pi)/8835]*u^3)/
       (b^3*E^u) + (((96229*I)/2704711680)*d^7*K1^2*M^5*Sqrt[(221*Pi)/8835]*
        u^3)/b^3 - (((154001*I)/540942336)*d^9*K1^2*M^5*Sqrt[(221*Pi)/8835]*
        u^3)/b^3 - (((12233*I)/540942336)*d^11*K1^2*M^5*Sqrt[(221*Pi)/8835]*
        u^3)/b^3 + (((41863*I)/300523520)*d^13*K1^2*M^5*Sqrt[(221*Pi)/8835]*
        u^3)/b^3 + (((4503847*I)/20654161920)*d^9*K1*M^5*Sqrt[(247*Pi)/7905]*
        u^3)/(b^3*E^u) + (((1493*I)/300523520)*d^15*K1^2*M^5*
        Sqrt[(663*Pi)/2945]*u^3)/b^3 + (((31045*I)/2163769344)*d^7*K0^2*M^5*
        Sqrt[(1235*Pi)/1581]*u^3)/b^3 - (((2219551*I)/12982616064)*d*K0*M^5*
        Sqrt[Pi/1952535]*u^4)/(b^3*E^u) - (((847903*I)/1017446400)*d^15*K0*
        M^5*Sqrt[Pi/1952535]*u^4)/(b^3*E^u) - 
      (((27693511*I)/81141350400)*d^3*K1*M^5*Sqrt[Pi/1952535]*u^4)/
       (b^3*E^u) - (((478752143*I)/162282700800)*d^5*K1*M^5*Sqrt[Pi/1952535]*
        u^4)/(b^3*E^u) - (((10853453341*I)/5712351068160)*d*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^4)/b^3 - (((82693067371*I)/856852660224)*d^5*K0*K1*
        M^5*Sqrt[Pi/1952535]*u^4)/b^3 - (((292935781363*I)/4284263301120)*
        d^13*K0*K1*M^5*Sqrt[Pi/1952535]*u^4)/b^3 - 
      (((2000265797*I)/214213165056)*d^15*K0*K1*M^5*Sqrt[Pi/1952535]*u^4)/
       b^3 - (((269026807*I)/3427410640896)*d^17*K0*K1*M^5*
        Sqrt[(5*Pi)/390507]*u^4)/b^3 + (((116941381*I)/206541619200)*d^7*K0*
        M^5*Sqrt[(13*Pi)/150195]*u^4)/(b^3*E^u) + 
      (((53246071*I)/41308323840)*d^9*K0*M^5*Sqrt[(13*Pi)/150195]*u^4)/
       (b^3*E^u) - (((24498671*I)/68847206400)*d^11*K0*M^5*
        Sqrt[(13*Pi)/150195]*u^4)/(b^3*E^u) - 
      (((491069*I)/6454425600)*d^7*K1*M^5*Sqrt[(13*Pi)/150195]*u^4)/
       (b^3*E^u) + (((11948269*I)/20654161920)*d^9*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^4)/(b^3*E^u) + 
      (((114343*I)/1912422400)*d^11*K1*M^5*Sqrt[(13*Pi)/150195]*u^4)/
       (b^3*E^u) - (((256913*I)/983531520)*d^13*K1*M^5*Sqrt[(13*Pi)/150195]*
        u^4)/(b^3*E^u) + (((7241410411*I)/1071065825280)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^4)/b^3 + (((242574373*I)/17310154752)*d^9*K0*
        K1*M^5*Sqrt[(13*Pi)/150195]*u^4)/b^3 - 
      (((16238479*I)/3718978560)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^4)/
       b^3 - (((1919377*I)/11191910400)*d^3*K0*M^5*Sqrt[(19*Pi)/102765]*u^4)/
       (b^3*E^u) - (((684071*I)/1967063040)*d^13*K0*M^5*Sqrt[(19*Pi)/102765]*
        u^4)/(b^3*E^u) + (((8473*I)/32456540160)*d*K1*M^5*
        Sqrt[(19*Pi)/102765]*u^4)/(b^3*E^u) - 
      (((635568481*I)/535532912640)*d^3*K0*K1*M^5*Sqrt[(31*Pi)/62985]*u^4)/
       b^3 - (((10453*I)/3688243200)*d^15*K1*M^5*Sqrt[(221*Pi)/8835]*u^4)/
       (b^3*E^u) - (((8662921*I)/324565401600)*d^5*K0*M^5*Sqrt[(323*Pi)/6045]*
        u^4)/(b^3*E^u) + (((1972159*I)/64913080320)*d*K0*M^5*Sqrt[Pi/1952535]*
        u^5)/(b^3*E^u) + (((173434483*I)/324565401600)*d^3*K0*M^5*
        Sqrt[Pi/1952535]*u^5)/(b^3*E^u) - (((27733*I)/1017446400)*d^15*K0*M^5*
        Sqrt[Pi/1952535]*u^5)/(b^3*E^u) - (((8001907501*I)/11424702136320)*d*
        K0^2*M^5*Sqrt[Pi/1952535]*u^5)/b^3 - 
      (((338354438993*I)/8568526602240)*d^5*K0^2*M^5*Sqrt[Pi/1952535]*u^5)/
       b^3 - (((17600010437*I)/4284263301120)*d^15*K0^2*M^5*Sqrt[Pi/1952535]*
        u^5)/b^3 - (((2541036007*I)/34274106408960)*d^17*K0^2*M^5*
        Sqrt[Pi/1952535]*u^5)/b^3 + (((112051*I)/5131468800)*d*K1*M^5*
        Sqrt[Pi/1952535]*u^5)/(b^3*E^u) + (((968005813*I)/1652332953600)*d^3*
        K1*M^5*Sqrt[Pi/1952535]*u^5)/(b^3*E^u) - 
      (((96046603*I)/61197516800)*d^7*K1*M^5*Sqrt[Pi/1952535]*u^5)/
       (b^3*E^u) - (((9313275263*I)/2478499430400)*d^9*K1*M^5*
        Sqrt[Pi/1952535]*u^5)/(b^3*E^u) + (((8599069091*I)/6815873433600)*
        d^13*K1*M^5*Sqrt[Pi/1952535]*u^5)/(b^3*E^u) + 
      (((137140771*I)/2019518054400)*d^15*K1*M^5*Sqrt[Pi/1952535]*u^5)/
       (b^3*E^u) + (((336851079723289*I)/3598781172940800)*d^7*K1^2*M^5*
        Sqrt[Pi/1952535]*u^5)/b^3 - (((63156196379*I)/143951246917632)*d*K1^2*
        M^5*Sqrt[(5*Pi)/390507]*u^5)/b^3 - (((27498089*I)/206541619200)*d^7*
        K0*M^5*Sqrt[(13*Pi)/150195]*u^5)/(b^3*E^u) - 
      (((5093483*I)/41308323840)*d^9*K0*M^5*Sqrt[(13*Pi)/150195]*u^5)/
       (b^3*E^u) + (((1032189517*I)/173101547520)*d^9*K0^2*M^5*
        Sqrt[(13*Pi)/150195]*u^5)/b^3 - (((80945627*I)/52892139520)*d^11*K0^2*
        M^5*Sqrt[(13*Pi)/150195]*u^5)/b^3 - 
      (((268671941333*I)/26657638318080)*d^5*K1^2*M^5*Sqrt[(13*Pi)/150195]*
        u^5)/b^3 + (((945186582847*I)/46737417830400)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/150195]*u^5)/b^3 - 
      (((16400344605637*I)/3598781172940800)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/150195]*u^5)/b^3 - (((9668853283643*I)/1199593724313600)*
        d^13*K1^2*M^5*Sqrt[(13*Pi)/150195]*u^5)/b^3 - 
      (((686012759*I)/128527899033600)*d^17*K1^2*M^5*Sqrt[(13*Pi)/150195]*
        u^5)/b^3 + (((1591*I)/67829760)*d^13*K0*M^5*Sqrt[(19*Pi)/102765]*u^5)/
       (b^3*E^u) - (((13624499803*I)/8568526602240)*d^13*K0^2*M^5*
        Sqrt[(19*Pi)/102765]*u^5)/b^3 + (((11050177*I)/324565401600)*d^5*K0*
        M^5*Sqrt[(31*Pi)/62985]*u^5)/(b^3*E^u) + 
      (((25946173*I)/413083238400)*d^5*K1*M^5*Sqrt[(31*Pi)/62985]*u^5)/
       (b^3*E^u) + (((601325257*I)/4284263301120)*d^7*K0^2*M^5*
        Sqrt[(221*Pi)/8835]*u^5)/b^3 + (((361001*I)/68847206400)*d^11*K0*M^5*
        Sqrt[(247*Pi)/7905]*u^5)/(b^3*E^u) + 
      (((318492469*I)/54526987468800)*d^11*K1*M^5*Sqrt[(247*Pi)/7905]*u^5)/
       (b^3*E^u) - (((1656840283*I)/46737417830400)*d^15*K1^2*M^5*
        Sqrt[(403*Pi)/4845]*u^5)/b^3 - (((12047158157*I)/856852660224)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1952535]*b^3) - 
      (((17957354462771*I)/399864574771200)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1952535]*b^3) + (((27671843*I)/2596523212800)*d*K0*M^5*
        Sqrt[Pi/1952535]*u^6)/(b^3*E^u) + (((4824609337*I)/12117108326400)*
        d^3*K0*M^5*Sqrt[Pi/1952535]*u^6)/(b^3*E^u) + 
      (((4752099839*I)/3029277081600)*d^5*K0*M^5*Sqrt[Pi/1952535]*u^6)/
       (b^3*E^u) + (((13265211121*I)/15579139276800)*d^11*K0*M^5*
        Sqrt[Pi/1952535]*u^6)/(b^3*E^u) + (((3973483727*I)/36351324979200)*
        d^15*K0*M^5*Sqrt[Pi/1952535]*u^6)/(b^3*E^u) + 
      (((879098369*I)/13631746867200)*d*K1*M^5*Sqrt[Pi/1952535]*u^6)/
       (b^3*E^u) + (((219846863*I)/208915660800)*d^3*K1*M^5*Sqrt[Pi/1952535]*
        u^6)/(b^3*E^u) + (((6908689969*I)/3029277081600)*d^5*K1*M^5*
        Sqrt[Pi/1952535]*u^6)/(b^3*E^u) - (((1313869961*I)/309812428800)*d^9*
        K1*M^5*Sqrt[Pi/1952535]*u^6)/(b^3*E^u) + 
      (((1527297617*I)/940120473600)*d^13*K1*M^5*Sqrt[Pi/1952535]*u^6)/
       (b^3*E^u) + (((13724807*I)/87805132800)*d^15*K1*M^5*Sqrt[Pi/1952535]*
        u^6)/(b^3*E^u) - (((45368298123829*I)/399864574771200)*d^5*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^6)/b^3 + (((269150660795719*I)/3598781172940800)*
        d^7*K0*K1*M^5*Sqrt[Pi/1952535]*u^6)/b^3 - 
      (((46807840969907*I)/3598781172940800)*d^15*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^6)/b^3 - (((98247338789*I)/3598781172940800)*d^17*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^6)/b^3 + (((1194174887*I)/13631746867200)*d^13*K0*
        M^5*Sqrt[(13*Pi)/150195]*u^6)/(b^3*E^u) - 
      (((990562117*I)/4956998860800)*d^7*K1*M^5*Sqrt[(13*Pi)/150195]*u^6)/
       (b^3*E^u) - (((231345750781*I)/79972914954240)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^6)/b^3 + (((40091963797*I)/2256289136640)*d^9*
        K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^6)/b^3 - 
      (((12946859042731*I)/3598781172940800)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^6)/b^3 - (((35671409*I)/660933181440)*d^7*K0*
        M^5*Sqrt[(17*Pi)/114855]*u^6)/(b^3*E^u) - 
      (((824335193*I)/4956998860800)*d^9*K0*M^5*Sqrt[(19*Pi)/102765]*u^6)/
       (b^3*E^u) - (((1959772052629*I)/399864574771200)*d^13*K0*K1*M^5*
        Sqrt[(19*Pi)/102765]*u^6)/b^3 + (((417199469*I)/7789569638400)*d^11*
        K1*M^5*Sqrt[(31*Pi)/62985]*u^6)/(b^3*E^u) - 
      (((2619152203*I)/359878117294080)*d*K0*K1*M^5*Sqrt[(247*Pi)/7905]*u^6)/
       b^3 + (((1125652159*I)/3304665907200)*d^3*K0*M^5*Sqrt[Pi/1952535]*u^7)/
       (b^3*E^u) - (((1016433419*I)/619624857600)*d^9*K0*M^5*Sqrt[Pi/1952535]*
        u^7)/(b^3*E^u) + (((57369258833*I)/109053974937600)*d^11*K0*M^5*
        Sqrt[Pi/1952535]*u^7)/(b^3*E^u) + (((34565317681*I)/54526987468800)*
        d^13*K0*M^5*Sqrt[Pi/1952535]*u^7)/(b^3*E^u) + 
      (((2450514149*I)/36351324979200)*d^15*K0*M^5*Sqrt[Pi/1952535]*u^7)/
       (b^3*E^u) - (((349314161429*I)/1151609975341056)*d*K0^2*M^5*
        Sqrt[Pi/1952535]*u^7)/b^3 - (((102068815109449*I)/4798374897254400)*
        d^5*K0^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 + 
      (((16173057234329*I)/1308647699251200)*d^7*K0^2*M^5*Sqrt[Pi/1952535]*
        u^7)/b^3 + (((901833171367*I)/20447620300800)*d^9*K0^2*M^5*
        Sqrt[Pi/1952535]*u^7)/b^3 - (((22069945402199*I)/2879024938352640)*
        d^11*K0^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 - 
      (((1064768602567*I)/59239196262400)*d^13*K0^2*M^5*Sqrt[Pi/1952535]*u^7)/
       b^3 - (((37251003233471*I)/14395124691763200)*d^15*K0^2*M^5*
        Sqrt[Pi/1952535]*u^7)/b^3 - (((11462630899*I)/28790249383526400)*d^17*
        K0^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 + 
      (((2073114707*I)/145405299916800)*d*K1*M^5*Sqrt[Pi/1952535]*u^7)/
       (b^3*E^u) + (((37877805113*I)/109053974937600)*d^3*K1*M^5*
        Sqrt[Pi/1952535]*u^7)/(b^3*E^u) + (((101525723513*I)/94829543424000)*
        d^5*K1*M^5*Sqrt[Pi/1952535]*u^7)/(b^3*E^u) - 
      (((82103253389*I)/99139977216000)*d^7*K1*M^5*Sqrt[Pi/1952535]*u^7)/
       (b^3*E^u) - (((410820520111*I)/198279954432000)*d^9*K1*M^5*
        Sqrt[Pi/1952535]*u^7)/(b^3*E^u) + (((8276667361*I)/13631746867200)*
        d^11*K1*M^5*Sqrt[Pi/1952535]*u^7)/(b^3*E^u) + 
      (((339031608917*I)/436215899750400)*d^13*K1*M^5*Sqrt[Pi/1952535]*u^7)/
       (b^3*E^u) + (((289092079*I)/3462030950400)*d^15*K1*M^5*
        Sqrt[Pi/1952535]*u^7)/(b^3*E^u) - 
      (((87962389726741*I)/2570557980672000)*d^5*K1^2*M^5*Sqrt[Pi/1952535]*
        u^7)/b^3 + (((139788202615007*I)/5997968621568000)*d^7*K1^2*M^5*
        Sqrt[Pi/1952535]*u^7)/b^3 + (((22715524661657*I)/327161924812800)*d^9*
        K1^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 - 
      (((3311880236519*I)/239918744862720)*d^11*K1^2*M^5*Sqrt[Pi/1952535]*
        u^7)/b^3 - (((73176908899153*I)/17993905864704000)*d^15*K1^2*M^5*
        Sqrt[Pi/1952535]*u^7)/b^3 - (((5575587793*I)/8996952932352000)*d^17*
        K1^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 - 
      (((23030678783*I)/514111596134400)*d*K1^2*M^5*Sqrt[(13*Pi)/150195]*u^7)/
       b^3 + (((113279*I)/99139977216)*d*K0*M^5*Sqrt[(17*Pi)/114855]*u^7)/
       (b^3*E^u) - (((461071181*I)/9913997721600)*d^7*K0*M^5*
        Sqrt[(17*Pi)/114855]*u^7)/(b^3*E^u) - 
      (((247820071273*I)/148709965824000)*d^13*K1^2*M^5*Sqrt[(17*Pi)/114855]*
        u^7)/b^3 + (((44963987*I)/1652332953600)*d^5*K0*M^5*
        Sqrt[(31*Pi)/62985]*u^7)/(b^3*E^u) - 
      (((31958692630027*I)/4798374897254400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1952535]*b^3) - (((211157812880479*I)/17993905864704000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1952535]*b^3) + 
      (((278058761*I)/79311981772800)*d*K0*M^5*Sqrt[Pi/1952535]*u^8)/
       (b^3*E^u) + (((1106894177*I)/11330283110400)*d^3*K0*M^5*
        Sqrt[Pi/1952535]*u^8)/(b^3*E^u) + (((124234869469*I)/396559908864000)*
        d^5*K0*M^5*Sqrt[Pi/1952535]*u^8)/(b^3*E^u) - 
      (((1479780571*I)/6294601728000)*d^7*K0*M^5*Sqrt[Pi/1952535]*u^8)/
       (b^3*E^u) - (((79480294267*I)/132186636288000)*d^9*K0*M^5*
        Sqrt[Pi/1952535]*u^8)/(b^3*E^u) + (((148705235551*I)/872431799500800)*
        d^11*K0*M^5*Sqrt[Pi/1952535]*u^8)/(b^3*E^u) + 
      (((22045577503*I)/872431799500800)*d^15*K0*M^5*Sqrt[Pi/1952535]*u^8)/
       (b^3*E^u) + (((3645331741*I)/436215899750400)*d*K1*M^5*
        Sqrt[Pi/1952535]*u^8)/(b^3*E^u) + (((297512491*I)/2163769344000)*d^3*
        K1*M^5*Sqrt[Pi/1952535]*u^8)/(b^3*E^u) - 
      (((30308336291*I)/99139977216000)*d^7*K1*M^5*Sqrt[Pi/1952535]*u^8)/
       (b^3*E^u) - (((134071752251*I)/198279954432000)*d^9*K1*M^5*
        Sqrt[Pi/1952535]*u^8)/(b^3*E^u) + (((110880494117*I)/545269874688000)*
        d^11*K1*M^5*Sqrt[Pi/1952535]*u^8)/(b^3*E^u) + 
      (((574959175397*I)/2181079498752000)*d^13*K1*M^5*Sqrt[Pi/1952535]*u^8)/
       (b^3*E^u) + (((1534786787*I)/51930464256000)*d^15*K1*M^5*
        Sqrt[Pi/1952535]*u^8)/(b^3*E^u) - (((173065121*I)/574724505600)*d*K0*
        K1*M^5*Sqrt[Pi/1952535]*u^8)/b^3 - 
      (((461157902397931*I)/71975623458816000)*d^3*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^8)/b^3 - (((1419216255779263*I)/71975623458816000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^8)/b^3 - (((176409261264917*I)/71975623458816000)*
        d^15*K0*K1*M^5*Sqrt[Pi/1952535]*u^8)/b^3 + 
      (((857389279*I)/2998984310784000)*d^17*K0*K1*M^5*Sqrt[Pi/1952535]*u^8)/
       b^3 + (((6329155783*I)/242342166528000)*d^5*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^8)/(b^3*E^u) + 
      (((9628288758179*I)/10282231922688000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^8)/b^3 + (((69208681757*I)/29081059983360)*d^9*
        K0*K1*M^5*Sqrt[(17*Pi)/114855]*u^8)/b^3 - 
      (((242872522229*I)/575804987670528)*d^11*K0*K1*M^5*Sqrt[(17*Pi)/114855]*
        u^8)/b^3 + (((10384763443*I)/872431799500800)*d^13*K0*M^5*
        Sqrt[(19*Pi)/102765]*u^8)/(b^3*E^u) - 
      (((38502864505019*I)/71975623458816000)*d^13*K0*K1*M^5*
        Sqrt[(31*Pi)/62985]*u^8)/b^3 + (((130774032283*I)/4362158997504000)*
        d^3*K0*M^5*Sqrt[Pi/1952535]*u^9)/(b^3*E^u) + 
      (((350794384081*I)/4362158997504000)*d^5*K0*M^5*Sqrt[Pi/1952535]*u^9)/
       (b^3*E^u) - (((63767301431*I)/396559908864000)*d^9*K0*M^5*
        Sqrt[Pi/1952535]*u^9)/(b^3*E^u) + 
      (((270624663667*I)/4362158997504000)*d^13*K0*M^5*Sqrt[Pi/1952535]*u^9)/
       (b^3*E^u) - (((456851774749*I)/14395124691763200)*d*K0^2*M^5*
        Sqrt[Pi/1952535]*u^9)/b^3 + (((7263323284579*I)/5141115961344000)*d^7*
        K0^2*M^5*Sqrt[Pi/1952535]*u^9)/b^3 + 
      (((52504758443*I)/10223810150400)*d^9*K0^2*M^5*Sqrt[Pi/1952535]*u^9)/
       b^3 - (((6068767824439*I)/7197562345881600)*d^11*K0^2*M^5*
        Sqrt[Pi/1952535]*u^9)/b^3 - (((2286898603531*I)/1090539749376000)*
        d^13*K0^2*M^5*Sqrt[Pi/1952535]*u^9)/b^3 + 
      (((421144907849*I)/13086476992512000)*d^3*K1*M^5*Sqrt[Pi/1952535]*u^9)/
       (b^3*E^u) + (((1233976880111*I)/13086476992512000)*d^5*K1*M^5*
        Sqrt[Pi/1952535]*u^9)/(b^3*E^u) - 
      (((217768054001*I)/1189679726592000)*d^9*K1*M^5*Sqrt[Pi/1952535]*u^9)/
       (b^3*E^u) + (((96544572853*I)/1869496713216000)*d^11*K1*M^5*
        Sqrt[Pi/1952535]*u^9)/(b^3*E^u) + 
      (((917771729437*I)/13086476992512000)*d^13*K1*M^5*Sqrt[Pi/1952535]*u^9)/
       (b^3*E^u) + (((105017709059*I)/13086476992512000)*d^15*K1*M^5*
        Sqrt[Pi/1952535]*u^9)/(b^3*E^u) - (((10526460929*I)/186949671321600)*
        d*K1^2*M^5*Sqrt[Pi/1952535]*u^9)/b^3 + 
      (((73202499508849*I)/35987811729408000)*d^7*K1^2*M^5*Sqrt[Pi/1952535]*
        u^9)/b^3 - (((40989129236483*I)/35987811729408000)*d^11*K1^2*M^5*
        Sqrt[Pi/1952535]*u^9)/b^3 - (((98721904487291*I)/35987811729408000)*
        d^13*K1^2*M^5*Sqrt[Pi/1952535]*u^9)/b^3 - 
      (((15049272088673*I)/35987811729408000)*d^15*K1^2*M^5*Sqrt[Pi/1952535]*
        u^9)/b^3 - (((9544793669*I)/23991874486272000)*d^17*K1^2*M^5*
        Sqrt[Pi/1952535]*u^9)/b^3 - (((2024090779*I)/396559908864000)*d^7*K0*
        M^5*Sqrt[(13*Pi)/150195]*u^9)/(b^3*E^u) + 
      (((15404886061*I)/4362158997504000)*d^11*K0*M^5*Sqrt[(13*Pi)/150195]*
        u^9)/(b^3*E^u) + (((2380965173*I)/4362158997504000)*d^15*K0*M^5*
        Sqrt[(13*Pi)/150195]*u^9)/(b^3*E^u) - 
      (((38205057031*I)/1564687466496000)*d^15*K0^2*M^5*Sqrt[(13*Pi)/150195]*
        u^9)/b^3 + (((47121799*I)/451257827328000)*d*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^9)/(b^3*E^u) - 
      (((84264833*I)/14687404032000)*d^7*K1*M^5*Sqrt[(13*Pi)/150195]*u^9)/
       (b^3*E^u) - (((588194922097*I)/3998645747712000)*d^5*K0^2*M^5*
        Sqrt[(17*Pi)/114855]*u^9)/b^3 + (((106191369197*I)/272634937344000)*
        d^9*K1^2*M^5*Sqrt[(17*Pi)/114855]*u^9)/b^3 + 
      (((26232109*I)/290810599833600)*d*K0*M^5*Sqrt[(19*Pi)/102765]*u^9)/
       (b^3*E^u) - (((291088601*I)/71975623458816000)*d^17*K0^2*M^5*
        Sqrt[(31*Pi)/62985]*u^9)/b^3 - (((248063974049*I)/2399187448627200)*
        d^5*K1^2*M^5*Sqrt[(31*Pi)/62985]*u^9)/b^3 - 
      (((9094914409799*I)/11995937243136000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[1952535]*b^3) - (((13115072440783*I)/11995937243136000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[1952535]*b^3) + 
      (((442869743*I)/1635809624064000)*d*K0*M^5*Sqrt[Pi/1952535]*u^10)/
       (b^3*E^u) + (((5171660387*I)/817904812032000)*d^3*K0*M^5*
        Sqrt[Pi/1952535]*u^10)/(b^3*E^u) + 
      (((30066145513*I)/1635809624064000)*d^5*K0*M^5*Sqrt[Pi/1952535]*u^10)/
       (b^3*E^u) - (((534258047*I)/37177491456000)*d^7*K0*M^5*
        Sqrt[Pi/1952535]*u^10)/(b^3*E^u) - (((764390827*I)/21244280832000)*
        d^9*K0*M^5*Sqrt[Pi/1952535]*u^10)/(b^3*E^u) + 
      (((128655941*I)/12982616064000)*d^11*K0*M^5*Sqrt[Pi/1952535]*u^10)/
       (b^3*E^u) + (((1080555227*I)/77895696384000)*d^13*K0*M^5*
        Sqrt[Pi/1952535]*u^10)/(b^3*E^u) + (((9541411*I)/1327767552000)*d^3*
        K1*M^5*Sqrt[Pi/1952535]*u^10)/(b^3*E^u) - 
      (((5887599479*I)/148709965824000)*d^9*K1*M^5*Sqrt[Pi/1952535]*u^10)/
       (b^3*E^u) + (((8366448787*I)/545269874688000)*d^13*K1*M^5*
        Sqrt[Pi/1952535]*u^10)/(b^3*E^u) + (((1442192771*I)/817904812032000)*
        d^15*K1*M^5*Sqrt[Pi/1952535]*u^10)/(b^3*E^u) - 
      (((7492976339*I)/372287707545600)*d*K0*K1*M^5*Sqrt[Pi/1952535]*u^10)/
       b^3 - (((7743858023579*I)/17993905864704000)*d^3*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^10)/b^3 - (((24158710498267*I)/17993905864704000)*
        d^5*K0*K1*M^5*Sqrt[Pi/1952535]*u^10)/b^3 + 
      (((1836674729641*I)/2347031199744000)*d^7*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^10)/b^3 - (((2476871125307*I)/2159268703764480)*d^13*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^10)/b^3 - (((11172447929*I)/26990858797056000)*
        d^17*K0*K1*M^5*Sqrt[Pi/1952535]*u^10)/b^3 + 
      (((225606769*I)/148709965824000)*d^5*K1*M^5*Sqrt[(13*Pi)/150195]*u^10)/
       (b^3*E^u) - (((2570449*I)/2124428083200)*d^7*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^10)/(b^3*E^u) - 
      (((23819403491*I)/701061267456000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/150195]*
        u^10)/b^3 - (((742903434703*I)/53981717594112000)*d^15*K0*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^10)/b^3 + (((802116357899*I)/4907428872192000)*
        d^9*K0*K1*M^5*Sqrt[(17*Pi)/114855]*u^10)/b^3 + 
      (((5215183*I)/9087831244800)*d^11*K1*M^5*Sqrt[(19*Pi)/102765]*u^10)/
       (b^3*E^u) + (((1503919*I)/29210886144000)*d^15*K0*M^5*
        Sqrt[(31*Pi)/62985]*u^10)/(b^3*E^u) + 
      (((1927697*I)/148709965824000)*d*K1*M^5*Sqrt[(31*Pi)/62985]*u^10)/
       (b^3*E^u) + (((1730177*I)/28203614208000)*d*K0*M^5*Sqrt[Pi/1952535]*
        u^11)/(b^3*E^u) + (((192125119*I)/163580962406400)*d^3*K0*M^5*
        Sqrt[Pi/1952535]*u^11)/(b^3*E^u) + (((388653659*I)/116843544576000)*
        d^5*K0*M^5*Sqrt[Pi/1952535]*u^11)/(b^3*E^u) - 
      (((38427083*I)/14870996582400)*d^7*K0*M^5*Sqrt[Pi/1952535]*u^11)/
       (b^3*E^u) - (((7146311*I)/1077608448000)*d^9*K0*M^5*Sqrt[Pi/1952535]*
        u^11)/(b^3*E^u) + (((1443851897*I)/817904812032000)*d^11*K0*M^5*
        Sqrt[Pi/1952535]*u^11)/(b^3*E^u) + (((2120547047*I)/817904812032000)*
        d^13*K0*M^5*Sqrt[Pi/1952535]*u^11)/(b^3*E^u) + 
      (((8336701*I)/28203614208000)*d^15*K0*M^5*Sqrt[Pi/1952535]*u^11)/
       (b^3*E^u) - (((375426193*I)/245371443609600)*d*K0^2*M^5*
        Sqrt[Pi/1952535]*u^11)/b^3 - (((1106692479293*I)/8996952932352000)*
        d^5*K0^2*M^5*Sqrt[Pi/1952535]*u^11)/b^3 + 
      (((73519625891*I)/1079634351882240)*d^7*K0^2*M^5*Sqrt[Pi/1952535]*u^11)/
       b^3 + (((622123076353*I)/2453714436096000)*d^9*K0^2*M^5*
        Sqrt[Pi/1952535]*u^11)/b^3 - (((202109148149*I)/5398171759411200)*
        d^11*K0^2*M^5*Sqrt[Pi/1952535]*u^11)/b^3 - 
      (((2831475554057*I)/26990858797056000)*d^13*K0^2*M^5*Sqrt[Pi/1952535]*
        u^11)/b^3 - (((452272675747*I)/26990858797056000)*d^15*K0^2*M^5*
        Sqrt[Pi/1952535]*u^11)/b^3 - (((182668439*I)/2453714436096000)*d^17*
        K0^2*M^5*Sqrt[Pi/1952535]*u^11)/b^3 + 
      (((1108829*I)/18175662489600)*d*K1*M^5*Sqrt[Pi/1952535]*u^11)/
       (b^3*E^u) + (((3129352217*I)/2453714436096000)*d^3*K1*M^5*
        Sqrt[Pi/1952535]*u^11)/(b^3*E^u) + (((1270007621*I)/350530633728000)*
        d^5*K1*M^5*Sqrt[Pi/1952535]*u^11)/(b^3*E^u) - 
      (((626676053*I)/223064948736000)*d^7*K1*M^5*Sqrt[Pi/1952535]*u^11)/
       (b^3*E^u) - (((1605477253*I)/223064948736000)*d^9*K1*M^5*
        Sqrt[Pi/1952535]*u^11)/(b^3*E^u) + (((425675609*I)/223064948736000)*
        d^11*K1*M^5*Sqrt[Pi/1952535]*u^11)/(b^3*E^u) + 
      (((628673531*I)/223064948736000)*d^13*K1*M^5*Sqrt[Pi/1952535]*u^11)/
       (b^3*E^u) + (((1135279*I)/3540713472000)*d^15*K1*M^5*Sqrt[Pi/1952535]*
        u^11)/(b^3*E^u) - (((202338833633*I)/80972576391168000)*d*K1^2*M^5*
        Sqrt[Pi/1952535]*u^11)/b^3 + (((275250487951*I)/3373857349632000)*d^7*
        K1^2*M^5*Sqrt[Pi/1952535]*u^11)/b^3 + 
      (((222690401317*I)/736114330828800)*d^9*K1^2*M^5*Sqrt[Pi/1952535]*u^11)/
       b^3 - (((61510486897*I)/1396078903296000)*d^11*K1^2*M^5*
        Sqrt[Pi/1952535]*u^11)/b^3 - (((1021527230567*I)/8097257639116800)*
        d^13*K1^2*M^5*Sqrt[Pi/1952535]*u^11)/b^3 - 
      (((410775489151*I)/20243144097792000)*d^15*K1^2*M^5*Sqrt[Pi/1952535]*
        u^11)/b^3 - (((1225420591*I)/11567510913024000)*d^17*K1^2*M^5*
        Sqrt[Pi/1952535]*u^11)/b^3 - (((1685995777*I)/199439843328000)*d^5*
        K1^2*M^5*Sqrt[(17*Pi)/114855]*u^11)/b^3 - 
      (((113740760519*I)/2998984310784000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[1952535]*b^3) - (((382831372277*I)/8097257639116800)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[1952535]*b^3) + 
      (((1866511*I)/204476203008000)*d*K0*M^5*Sqrt[Pi/1952535]*u^12)/
       (b^3*E^u) + (((110485849*I)/613428609024000)*d^3*K0*M^5*
        Sqrt[Pi/1952535]*u^12)/(b^3*E^u) + (((44952079*I)/87632658432000)*d^5*
        K0*M^5*Sqrt[Pi/1952535]*u^12)/(b^3*E^u) - 
      (((21863713*I)/55766237184000)*d^7*K0*M^5*Sqrt[Pi/1952535]*u^12)/
       (b^3*E^u) - (((57039419*I)/55766237184000)*d^9*K0*M^5*Sqrt[Pi/1952535]*
        u^12)/(b^3*E^u) + (((31903903*I)/122685721804800)*d^11*K0*M^5*
        Sqrt[Pi/1952535]*u^12)/(b^3*E^u) + (((249830579*I)/613428609024000)*
        d^13*K0*M^5*Sqrt[Pi/1952535]*u^12)/(b^3*E^u) + 
      (((5992639*I)/613428609024000)*d*K1*M^5*Sqrt[Pi/1952535]*u^12)/
       (b^3*E^u) + (((5134429*I)/26670809088000)*d^3*K1*M^5*Sqrt[Pi/1952535]*
        u^12)/(b^3*E^u) + (((47990117*I)/87632658432000)*d^5*K1*M^5*
        Sqrt[Pi/1952535]*u^12)/(b^3*E^u) - (((23300899*I)/55766237184000)*d^7*
        K1*M^5*Sqrt[Pi/1952535]*u^12)/(b^3*E^u) - 
      (((20323699*I)/18588745728000)*d^9*K1*M^5*Sqrt[Pi/1952535]*u^12)/
       (b^3*E^u) + (((1029517*I)/3717749145600)*d^11*K1*M^5*Sqrt[Pi/1952535]*
        u^12)/(b^3*E^u) + (((2700923*I)/6196248576000)*d^13*K1*M^5*
        Sqrt[Pi/1952535]*u^12)/(b^3*E^u) + (((300151*I)/6196248576000)*d^15*
        K1*M^5*Sqrt[Pi/1952535]*u^12)/(b^3*E^u) - 
      (((2443570859*I)/3680571654144000)*d*K0*K1*M^5*Sqrt[Pi/1952535]*u^12)/
       b^3 - (((78519368309*I)/1760273399808000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^12)/b^3 + (((11980634777*I)/499830718464000)*d^7*
        K0*K1*M^5*Sqrt[Pi/1952535]*u^12)/b^3 - 
      (((98236646377*I)/8097257639116800)*d^11*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^12)/b^3 - (((227064465583*I)/5783755456512000)*d^13*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^12)/b^3 - (((52641031489*I)/8097257639116800)*d^15*
        K0*K1*M^5*Sqrt[Pi/1952535]*u^12)/b^3 - 
      (((1106217691*I)/20243144097792000)*d^17*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^12)/b^3 + (((545773*I)/204476203008000)*d^15*K0*M^5*
        Sqrt[(17*Pi)/114855]*u^12)/(b^3*E^u) + 
      (((262631909*I)/47799631872000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/114855]*
        u^12)/b^3 - (((30167970541*I)/40486288195584000)*d^3*K0*K1*M^5*
        Sqrt[(19*Pi)/102765]*u^12)/b^3 + (((36181*I)/30671430451200)*d*K0*M^5*
        Sqrt[Pi/1952535]*u^13)/(b^3*E^u) + (((703831*I)/30671430451200)*d^3*
        K0*M^5*Sqrt[Pi/1952535]*u^13)/(b^3*E^u) + 
      (((282331*I)/4381632921600)*d^5*K0*M^5*Sqrt[Pi/1952535]*u^13)/
       (b^3*E^u) - (((259841*I)/1991651328000)*d^9*K0*M^5*Sqrt[Pi/1952535]*
        u^13)/(b^3*E^u) + (((58183*I)/10223810150400)*d^15*K0*M^5*
        Sqrt[Pi/1952535]*u^13)/(b^3*E^u) - 
      (((120747307669*I)/40486288195584000)*d^5*K0^2*M^5*Sqrt[Pi/1952535]*
        u^13)/b^3 + (((254636281*I)/166610239488000)*d^7*K0^2*M^5*
        Sqrt[Pi/1952535]*u^13)/b^3 + (((22973532041*I)/3680571654144000)*d^9*
        K0^2*M^5*Sqrt[Pi/1952535]*u^13)/b^3 - 
      (((238481021*I)/352054679961600)*d^11*K0^2*M^5*Sqrt[Pi/1952535]*u^13)/
       b^3 - (((21590228027*I)/8097257639116800)*d^13*K0^2*M^5*
        Sqrt[Pi/1952535]*u^13)/b^3 - (((3722391427*I)/8097257639116800)*d^15*
        K0^2*M^5*Sqrt[Pi/1952535]*u^13)/b^3 - 
      (((34180769*I)/5783755456512000)*d^17*K0^2*M^5*Sqrt[Pi/1952535]*u^13)/
       b^3 + (((191117*I)/153357152256000)*d*K1*M^5*Sqrt[Pi/1952535]*u^13)/
       (b^3*E^u) + (((1235177*I)/51119050752000)*d^3*K1*M^5*Sqrt[Pi/1952535]*
        u^13)/(b^3*E^u) + (((631*I)/9326592000)*d^5*K1*M^5*Sqrt[Pi/1952535]*
        u^13)/(b^3*E^u) - (((702199*I)/13941559296000)*d^7*K1*M^5*
        Sqrt[Pi/1952535]*u^13)/(b^3*E^u) - (((383063*I)/2788311859200)*d^9*K1*
        M^5*Sqrt[Pi/1952535]*u^13)/(b^3*E^u) + 
      (((8553271*I)/153357152256000)*d^13*K1*M^5*Sqrt[Pi/1952535]*u^13)/
       (b^3*E^u) + (((305699*I)/51119050752000)*d^15*K1*M^5*Sqrt[Pi/1952535]*
        u^13)/(b^3*E^u) - (((529079563*I)/10121572048896000)*d*K1^2*M^5*
        Sqrt[Pi/1952535]*u^13)/b^3 - (((27255434021*I)/8097257639116800)*d^5*
        K1^2*M^5*Sqrt[Pi/1952535]*u^13)/b^3 + 
      (((7677364567*I)/4498476466176000)*d^7*K1^2*M^5*Sqrt[Pi/1952535]*u^13)/
       b^3 + (((743631943*I)/105159190118400)*d^9*K1^2*M^5*Sqrt[Pi/1952535]*
        u^13)/b^3 - (((122726279059*I)/40486288195584000)*d^13*K1^2*M^5*
        Sqrt[Pi/1952535]*u^13)/b^3 - (((21394008947*I)/40486288195584000)*
        d^15*K1^2*M^5*Sqrt[Pi/1952535]*u^13)/b^3 - 
      (((59578691*I)/8097257639116800)*d^17*K1^2*M^5*Sqrt[Pi/1952535]*u^13)/
       b^3 + (((370037*I)/153357152256000)*d^11*K0*M^5*Sqrt[(13*Pi)/150195]*
        u^13)/(b^3*E^u) + (((3569*I)/876326584320)*d^13*K0*M^5*
        Sqrt[(13*Pi)/150195]*u^13)/(b^3*E^u) - 
      (((108833243*I)/1927918485504000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/150195]*
        u^13)/b^3 - (((487*I)/172118016000)*d^7*K0*M^5*Sqrt[(17*Pi)/114855]*
        u^13)/(b^3*E^u) - (((52963*I)/21813732864000)*d*K0^2*M^5*
        Sqrt[(17*Pi)/114855]*u^13)/b^3 + (((3127*I)/30671430451200)*d^11*K1*
        M^5*Sqrt[(323*Pi)/6045]*u^13)/(b^3*E^u) - 
      (((5419913203*I)/5783755456512000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[1952535]*b^3) - (((3897403091*I)/3680571654144000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[1952535]*b^3) + 
      (((199*I)/1597470336000)*d*K0*M^5*Sqrt[Pi/1952535]*u^14)/(b^3*E^u) + 
      (((44449*I)/19169644032000)*d^3*K0*M^5*Sqrt[Pi/1952535]*u^14)/
       (b^3*E^u) + (((367*I)/59533056000)*d^5*K0*M^5*Sqrt[Pi/1952535]*u^14)/
       (b^3*E^u) - (((7603*I)/1742694912000)*d^7*K0*M^5*Sqrt[Pi/1952535]*
        u^14)/(b^3*E^u) + (((5197*I)/1742694912000)*d^11*K0*M^5*
        Sqrt[Pi/1952535]*u^14)/(b^3*E^u) + (((671*I)/124478208000)*d^13*K0*
        M^5*Sqrt[Pi/1952535]*u^14)/(b^3*E^u) + 
      (((107*I)/193632768000)*d^15*K0*M^5*Sqrt[Pi/1952535]*u^14)/(b^3*E^u) + 
      (((1249*I)/9584822016000)*d*K1*M^5*Sqrt[Pi/1952535]*u^14)/(b^3*E^u) + 
      (((15293*I)/6389881344000)*d^3*K1*M^5*Sqrt[Pi/1952535]*u^14)/
       (b^3*E^u) + (((7*I)/1102464000)*d^5*K1*M^5*Sqrt[Pi/1952535]*u^14)/
       (b^3*E^u) - (((269*I)/60092928000)*d^7*K1*M^5*Sqrt[Pi/1952535]*u^14)/
       (b^3*E^u) - (((409*I)/30046464000)*d^9*K1*M^5*Sqrt[Pi/1952535]*u^14)/
       (b^3*E^u) + (((1213*I)/217836864000)*d^13*K1*M^5*Sqrt[Pi/1952535]*
        u^14)/(b^3*E^u) + (((331*I)/580898304000)*d^15*K1*M^5*
        Sqrt[Pi/1952535]*u^14)/(b^3*E^u) - (((109882559*I)/10121572048896000)*
        d*K0*K1*M^5*Sqrt[Pi/1952535]*u^14)/b^3 - 
      (((7630120079*I)/10121572048896000)*d^5*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^14)/b^3 + (((1198250171*I)/3373857349632000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^14)/b^3 + (((63211067*I)/40006213632000)*d^9*K0*K1*
        M^5*Sqrt[Pi/1952535]*u^14)/b^3 - (((396299*I)/3520546799616)*d^11*K0*
        K1*M^5*Sqrt[Pi/1952535]*u^14)/b^3 - 
      (((118954127*I)/920142913536000)*d^15*K0*K1*M^5*Sqrt[Pi/1952535]*u^14)/
       b^3 - (((2222653*I)/843464337408000)*d^17*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^14)/b^3 - (((181719311*I)/10121572048896000)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^14)/b^3 - (((151*I)/217836864000)*d^9*K0*M^5*
        Sqrt[(19*Pi)/102765]*u^14)/(b^3*E^u) - 
      (((14758463*I)/404862881955840)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/102765]*
        u^14)/b^3 + (((173*I)/1742694912000)*d^11*K1*M^5*Sqrt[(31*Pi)/62985]*
        u^14)/(b^3*E^u) + ((I/87134745600)*d*K0*M^5*Sqrt[Pi/1952535]*u^15)/
       (b^3*E^u) + ((I/2706048000)*d^5*K0*M^5*Sqrt[Pi/1952535]*u^15)/
       (b^3*E^u) - (((11*I)/48408192000)*d^7*K0*M^5*Sqrt[Pi/1952535]*u^15)/
       (b^3*E^u) - (((11*I)/12447820800)*d^9*K0*M^5*Sqrt[Pi/1952535]*u^15)/
       (b^3*E^u) + (((83*I)/435673728000)*d^11*K0*M^5*Sqrt[Pi/1952535]*u^15)/
       (b^3*E^u) + ((I/29044915200)*d^15*K0*M^5*Sqrt[Pi/1952535]*u^15)/
       (b^3*E^u) - (((961687*I)/2024314409779200)*d*K0^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 - (((353702597*I)/10121572048896000)*d^5*K0^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 + (((3208123*I)/224923823308800)*d^7*K0^2*
        M^5*Sqrt[Pi/1952535]*u^15)/b^3 - (((182987*I)/131448987648000)*d^11*
        K0^2*M^5*Sqrt[Pi/1952535]*u^15)/b^3 - 
      (((66973771*I)/2024314409779200)*d^13*K0^2*M^5*Sqrt[Pi/1952535]*u^15)/
       b^3 + ((I/87134745600)*d*K1*M^5*Sqrt[Pi/1952535]*u^15)/(b^3*E^u) + 
      ((I/2706048000)*d^5*K1*M^5*Sqrt[Pi/1952535]*u^15)/(b^3*E^u) - 
      (((11*I)/48408192000)*d^7*K1*M^5*Sqrt[Pi/1952535]*u^15)/(b^3*E^u) - 
      (((11*I)/12447820800)*d^9*K1*M^5*Sqrt[Pi/1952535]*u^15)/(b^3*E^u) + 
      (((83*I)/435673728000)*d^11*K1*M^5*Sqrt[Pi/1952535]*u^15)/(b^3*E^u) + 
      ((I/29044915200)*d^15*K1*M^5*Sqrt[Pi/1952535]*u^15)/(b^3*E^u) - 
      (((5084477*I)/10121572048896000)*d*K1^2*M^5*Sqrt[Pi/1952535]*u^15)/
       b^3 - (((381087193*I)/10121572048896000)*d^5*K1^2*M^5*Sqrt[Pi/1952535]*
        u^15)/b^3 + (((150810787*I)/10121572048896000)*d^7*K1^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 - (((362289667*I)/10121572048896000)*d^13*
        K1^2*M^5*Sqrt[Pi/1952535]*u^15)/b^3 - 
      (((211*I)/878608684800)*d^17*K1^2*M^5*Sqrt[Pi/1952535]*u^15)/b^3 + 
      ((I/87134745600)*d^3*K0*M^5*Sqrt[(13*Pi)/150195]*u^15)/(b^3*E^u) - 
      (((80141*I)/5060786024448000)*d^17*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^15)/
       b^3 + ((I/87134745600)*d^3*K1*M^5*Sqrt[(13*Pi)/150195]*u^15)/
       (b^3*E^u) - (((8841157*I)/10121572048896000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/150195]*u^15)/b^3 + (((509221*I)/83649355776000)*d^9*
        K1^2*M^5*Sqrt[(13*Pi)/150195]*u^15)/b^3 - 
      (((24247*I)/404862881955840)*d^11*K1^2*M^5*Sqrt[(13*Pi)/150195]*u^15)/
       b^3 + (((441307*I)/102238101504000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/114855]*
        u^15)/b^3 - (((4594591*I)/10121572048896000)*d^15*K1^2*M^5*
        Sqrt[(17*Pi)/114855]*u^15)/b^3 + ((I/87134745600)*d^13*K0*M^5*
        Sqrt[(31*Pi)/62985]*u^15)/(b^3*E^u) - 
      (((324659*I)/1445938864128000)*d^15*K0^2*M^5*Sqrt[(31*Pi)/62985]*u^15)/
       b^3 + ((I/87134745600)*d^13*K1*M^5*Sqrt[(31*Pi)/62985]*u^15)/
       (b^3*E^u) - (((107080661*I)/10121572048896000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[1952535]*b^3) - (((67799*I)/1265196506112000)*d*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^16)/b^3 - (((5768771*I)/3795589518336000)*d^3*K0*
        K1*M^5*Sqrt[Pi/1952535]*u^16)/b^3 - 
      (((19994927*I)/3795589518336000)*d^5*K0*K1*M^5*Sqrt[Pi/1952535]*u^16)/
       b^3 + (((448499*I)/345053592576000)*d^7*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^16)/b^3 - (((19977653*I)/3795589518336000)*d^13*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^16)/b^3 - (((1826359*I)/1265196506112000)*d^15*K0*
        K1*M^5*Sqrt[Pi/1952535]*u^16)/b^3 - 
      (((8123*I)/126519650611200)*d^17*K0*K1*M^5*Sqrt[Pi/1952535]*u^16)/b^3 + 
      (((322387*I)/3795589518336000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/150195]*
        u^16)/b^3 + (((3701*I)/6273701683200)*d^9*K0*K1*M^5*
        Sqrt[(19*Pi)/102765]*u^16)/b^3 - (((2279*I)/2530393012224000)*d*K0^2*
        M^5*Sqrt[Pi/1952535]*u^17)/b^3 - (((30271*I)/237224344896000)*d^5*
        K0^2*M^5*Sqrt[Pi/1952535]*u^17)/b^3 - 
      (((41351*I)/1897794759168000)*d^7*K0^2*M^5*Sqrt[Pi/1952535]*u^17)/b^3 + 
      (((4139*I)/15002330112000)*d^9*K0^2*M^5*Sqrt[Pi/1952535]*u^17)/b^3 + 
      (((202243*I)/1897794759168000)*d^11*K0^2*M^5*Sqrt[Pi/1952535]*u^17)/
       b^3 - (((26309*I)/189779475916800)*d^13*K0^2*M^5*Sqrt[Pi/1952535]*
        u^17)/b^3 - (((38407*I)/632598253056000)*d^15*K0^2*M^5*
        Sqrt[Pi/1952535]*u^17)/b^3 - (((109*I)/29084977152000)*d^17*K0^2*M^5*
        Sqrt[Pi/1952535]*u^17)/b^3 - (((46967*I)/1897794759168000)*d^7*K1^2*
        M^5*Sqrt[Pi/1952535]*u^17)/b^3 + (((1867*I)/6273701683200)*d^9*K1^2*
        M^5*Sqrt[Pi/1952535]*u^17)/b^3 + (((44567*I)/379558951833600)*d^11*
        K1^2*M^5*Sqrt[Pi/1952535]*u^17)/b^3 - 
      (((881*I)/5893772544000)*d^13*K1^2*M^5*Sqrt[Pi/1952535]*u^17)/b^3 - 
      (((42103*I)/632598253056000)*d^15*K1^2*M^5*Sqrt[Pi/1952535]*u^17)/b^3 - 
      (((1171*I)/281154779136000)*d^17*K1^2*M^5*Sqrt[Pi/1952535]*u^17)/b^3 - 
      ((I/20243144097792)*d*K1^2*M^5*Sqrt[(19*Pi)/102765]*u^17)/b^3 - 
      (((1723*I)/237224344896000)*d^5*K1^2*M^5*Sqrt[(19*Pi)/102765]*u^17)/
       b^3 - (((2207*I)/75911790366720)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[1952535]*b^3) - (((59063*I)/1897794759168000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[1952535]*b^3) - 
      ((I/13179130272000)*d*K0*K1*M^5*Sqrt[Pi/1952535]*u^18)/b^3 - 
      ((I/244057968000)*d^3*K0*K1*M^5*Sqrt[Pi/1952535]*u^18)/b^3 - 
      (((137*I)/6589565136000)*d^5*K0*K1*M^5*Sqrt[Pi/1952535]*u^18)/b^3 - 
      ((I/85578768000)*d^15*K0*K1*M^5*Sqrt[Pi/1952535]*u^18)/b^3 - 
      ((I/1198102752000)*d^17*K0*K1*M^5*Sqrt[Pi/1952535]*u^18)/b^3 - 
      ((I/2196521712000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^18)/b^3 + 
      ((I/299525688000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^18)/b^3 + 
      ((I/599051376000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^18)/b^3 - 
      ((I/599051376000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^18)/b^3)/Pi, 
    ((-8809801*d^11*K0*K1*M^5*Sqrt[13/(150195*Pi)]*u^3)/(7376486400*b^3) - 
      (343343*d^15*K0*K1*M^5*Sqrt[13/(150195*Pi)]*u^3)/(2458828800*b^3) - 
      (13234277*d^3*K0*K1*M^5*Sqrt[19/(102765*Pi)]*u^3)/(27047116800*b^3) - 
      (2729873*d*K0*K1*M^5*Sqrt[323/(6045*Pi)]*u^3)/(1703968358400*b^3) + 
      (13751927*d^7*K0*K1*M^5*Sqrt[403/(4845*Pi)]*u^3)/(243424051200*b^3) + 
      (2513147*d^9*K0*K1*M^5*Sqrt[403/(4845*Pi)]*u^3)/(22129459200*b^3) - 
      (7007*d^13*K0*K1*M^5*Sqrt[403/(4845*Pi)]*u^3)/(163921920*b^3) + 
      (((49*I)/5464064)*d*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 + 
      (((2891*I)/16392192)*d^3*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 + 
      (((2597*I)/5464064)*d^5*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 + 
      (((637*I)/16392192)*d^15*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^3)/b^3 + 
      (((637*I)/5464064)*d^13*K0^2*M^5*Sqrt[(39*Pi)/50065]*u^3)/b^3 - 
      (((455*I)/5464064)*d^7*K0^2*M^5*Sqrt[(65*Pi)/30039]*u^3)/b^3 - 
      (((1001*I)/5464064)*d^9*K0^2*M^5*Sqrt[(65*Pi)/30039]*u^3)/b^3 + 
      (((91*I)/5464064)*d^11*K0^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((7*I)/1920960)*d*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((371*I)/5122560)*d^3*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((511*I)/2561280)*d^5*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 + 
      (((509*I)/3073536)*d^7*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 + 
      (((13*I)/33408)*d^9*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((1703*I)/15367680)*d^11*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((1157*I)/7683840)*d^13*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 - 
      (((91*I)/5122560)*d^15*K1^2*M^5*Sqrt[(221*Pi)/8835]*u^3)/b^3 + 
      (1131323*d*K0*K1*M^5*u^3)/(31554969600*b^3*Sqrt[1952535*Pi]) - 
      (5887847819*d^5*K0*K1*M^5*u^3)/(243424051200*b^3*Sqrt[1952535*Pi]) - 
      (8809801*d^11*K0^2*M^5*Sqrt[13/(150195*Pi)]*u^4)/(14752972800*b^3) + 
      (91103332747*d^9*K1^2*M^5*Sqrt[13/(150195*Pi)]*u^4)/
       (29210886144000*b^3) - (1884618463*d^11*K1^2*M^5*Sqrt[13/(150195*Pi)]*
        u^4)/(2655535104000*b^3) - (365174131*d^13*K1^2*M^5*
        Sqrt[13/(150195*Pi)]*u^4)/(295059456000*b^3) - 
      (4838701*d^15*K1^2*M^5*Sqrt[13/(150195*Pi)]*u^4)/(30523392000*b^3) + 
      (71655002867*d^7*K1^2*M^5*Sqrt[17/(114855*Pi)]*u^4)/
       (87632658432000*b^3) - (13234277*d^3*K0^2*M^5*Sqrt[19/(102765*Pi)]*
        u^4)/(54094233600*b^3) - (27764071*d^13*K0^2*M^5*Sqrt[19/(102765*Pi)]*
        u^4)/(61962485760*b^3) - (3399667*d^15*K0^2*M^5*Sqrt[19/(102765*Pi)]*
        u^4)/(206541619200*b^3) - (1263940299943*d^3*K1^2*M^5*
        Sqrt[19/(102765*Pi)]*u^4)/(4177156718592000*b^3) + 
      (13751927*d^7*K0^2*M^5*Sqrt[403/(4845*Pi)]*u^4)/(486848102400*b^3) + 
      (2513147*d^9*K0^2*M^5*Sqrt[403/(4845*Pi)]*u^4)/(44258918400*b^3) - 
      (((42318311*I)/32456540160)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^4)/
       b^3 + (((3011311*I)/2950594560)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/150195]*
        u^4)/b^3 + (((52373*I)/20348928)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/150195]*
        u^4)/b^3 - (((7225943*I)/10818846720)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^4)/b^3 - (((10927391*I)/10818846720)*d^13*K0*
        K1*M^5*Sqrt[(13*Pi)/150195]*u^4)/b^3 - 
      (((178703*I)/1411153920)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^4)/b^3 - 
      (((39361*I)/32456540160)*d*K0*K1*M^5*Sqrt[(247*Pi)/7905]*u^4)/b^3 - 
      (((5453*I)/223838208)*d^3*K0*K1*M^5*Sqrt[(247*Pi)/7905]*u^4)/b^3 - 
      (3180149*d^3*K1^2*M^5*u^4)/(3319418880*Sqrt[1952535]*b^3*Sqrt[Pi]) - 
      (117236791*d*K0^2*M^5*u^4)/(486848102400*b^3*Sqrt[1952535*Pi]) - 
      (5887847819*d^5*K0^2*M^5*u^4)/(486848102400*b^3*Sqrt[1952535*Pi]) - 
      (309241*d^13*K0^2*M^5*u^4)/(3098124288*b^3*Sqrt[1952535*Pi]) - 
      (24574321*d^15*K0^2*M^5*u^4)/(41308323840*b^3*Sqrt[1952535*Pi]) - 
      (4023170597807*d*K1^2*M^5*u^4)/(12531470155776000*b^3*
        Sqrt[1952535*Pi]) - (1116183756307*d^5*K1^2*M^5*u^4)/
       (55695422914560*b^3*Sqrt[1952535*Pi]) + 
      (86957081869*d^9*K0*K1*M^5*Sqrt[13/(150195*Pi)]*u^5)/
       (29210886144000*b^3) + (7100338109*d^13*K0*K1*M^5*Sqrt[19/(102765*Pi)]*
        u^5)/(57831653376000*b^3) - (736037821247*d^3*K0*K1*M^5*
        Sqrt[31/(62985*Pi)]*u^5)/(4177156718592000*b^3) + 
      (((259068047*I)/973696204800)*d*K1^2*M^5*Sqrt[Pi/1952535]*u^5)/b^3 + 
      (((12873448397*I)/973696204800)*d^5*K1^2*M^5*Sqrt[Pi/1952535]*u^5)/
       b^3 - (((20423*I)/12982616064)*d*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^5)/
       b^3 - (((1885583*I)/64913080320)*d^3*K0^2*M^5*Sqrt[(13*Pi)/150195]*
        u^5)/b^3 - (((956347*I)/12982616064)*d^5*K0^2*M^5*
        Sqrt[(13*Pi)/150195]*u^5)/b^3 + (((383239*I)/5901189120)*d^7*K0^2*M^5*
        Sqrt[(13*Pi)/150195]*u^5)/b^3 + (((834293*I)/5901189120)*d^9*K0^2*M^5*
        Sqrt[(13*Pi)/150195]*u^5)/b^3 - (((790943*I)/21637693440)*d^11*K0^2*
        M^5*Sqrt[(13*Pi)/150195]*u^5)/b^3 - 
      (((1237183*I)/21637693440)*d^13*K0^2*M^5*Sqrt[(13*Pi)/150195]*u^5)/
       b^3 - (((539041*I)/64913080320)*d^15*K0^2*M^5*Sqrt[(13*Pi)/150195]*
        u^5)/b^3 - (((33400513*I)/34423603200)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/150195]*u^5)/b^3 - (((2067857*I)/1077608448)*d^9*K1^2*
        M^5*Sqrt[(13*Pi)/150195]*u^5)/b^3 + 
      (((12860681*I)/19363276800)*d^11*K1^2*M^5*Sqrt[(13*Pi)/150195]*u^5)/
       b^3 + (((63735061*I)/88517836800)*d^13*K1^2*M^5*Sqrt[(13*Pi)/150195]*
        u^5)/b^3 + (((654977*I)/8851783680)*d^15*K1^2*M^5*
        Sqrt[(13*Pi)/150195]*u^5)/b^3 + (((1245330539*I)/243424051200)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1952535]*b^3) - 
      (2926641336353*d*K0*K1*M^5*u^5)/(12531470155776000*b^3*
        Sqrt[1952535*Pi]) - (1713458168183*d^5*K0*K1*M^5*u^5)/
       (92825704857600*b^3*Sqrt[1952535*Pi]) + 
      (2290821456611*d^7*K0*K1*M^5*u^5)/(227844911923200*b^3*
        Sqrt[1952535*Pi]) - (18753275743*d^11*K0*K1*M^5*u^5)/
       (2655535104000*b^3*Sqrt[1952535*Pi]) - 
      (38170308737*d^13*K0*K1*M^5*u^5)/(2141913088000*b^3*Sqrt[1952535*Pi]) - 
      (1813712117*d^15*K0*K1*M^5*u^5)/(885178368000*b^3*Sqrt[1952535*Pi]) - 
      (309193893719*d^13*K0^2*M^5*Sqrt[13/(150195*Pi)]*u^6)/
       (346989920256000*b^3) - (25443863860903*d*K1^2*M^5*
        Sqrt[17/(114855*Pi)]*u^6)/(1754405821808640000*b^3) + 
      (5224963596197*d^9*K0^2*M^5*Sqrt[19/(102765*Pi)]*u^6)/
       (11450667368448000*b^3) + (310116599047*d^7*K1^2*M^5*
        Sqrt[19/(102765*Pi)]*u^6)/(557662371840000*b^3) - 
      (65380344413*d^11*K0^2*M^5*Sqrt[31/(62985*Pi)]*u^6)/
       (520484880384000*b^3) - (27677630693*d^3*K1^2*M^5*Sqrt[31/(62985*Pi)]*
        u^6)/(201655841587200*b^3) - (184274957743*d^11*K1^2*M^5*
        Sqrt[31/(62985*Pi)]*u^6)/(1115324743680000*b^3) + 
      (((32378933*I)/6715146240)*d^3*K0*K1*M^5*Sqrt[Pi/1952535]*u^6)/b^3 + 
      (((3317115647*I)/243424051200)*d^5*K0*K1*M^5*Sqrt[Pi/1952535]*u^6)/
       b^3 + (((7687077823*I)/6815873433600)*d^15*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^6)/b^3 - (((177521747*I)/206541619200)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/150195]*u^6)/b^3 - (((70433929*I)/34423603200)*d^9*K0*K1*
        M^5*Sqrt[(13*Pi)/150195]*u^6)/b^3 + 
      (((819811733*I)/1363174686720)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^6)/
       b^3 + (((1205969*I)/97369620480)*d*K0*K1*M^5*Sqrt[(19*Pi)/102765]*u^6)/
       b^3 + (((12994573*I)/24342405120)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/102765]*
        u^6)/b^3 - (1296424967117*d^3*K0^2*M^5*u^6)/(16708626874368000*
        Sqrt[1952535]*b^3*Sqrt[Pi]) + (1292247695521*d*K0^2*M^5*u^6)/
       (50125880623104000*b^3*Sqrt[1952535*Pi]) - 
      (884885839093*d^5*K0^2*M^5*u^6)/(371302819430400*b^3*
        Sqrt[1952535*Pi]) - (4725651780017*d^7*K0^2*M^5*u^6)/
       (4556898238464000*b^3*Sqrt[1952535*Pi]) - 
      (113323787309*d^9*K0^2*M^5*u^6)/(43872288768000*b^3*Sqrt[1952535*Pi]) + 
      (2187972181*d^11*K0^2*M^5*u^6)/(520484880384*b^3*Sqrt[1952535*Pi]) + 
      (628307273869*d^13*K0^2*M^5*u^6)/(69397984051200*b^3*
        Sqrt[1952535*Pi]) - (60662539*d^15*K0^2*M^5*u^6)/
       (153944064000*b^3*Sqrt[1952535*Pi]) - 
      (798682492187369*d^5*K1^2*M^5*u^6)/(83543134371840000*b^3*
        Sqrt[1952535*Pi]) + (3106940504653*d^9*K1^2*M^5*u^6)/
       (177805393920000*b^3*Sqrt[1952535*Pi]) - 
      (290742184171*d^11*K1^2*M^5*u^6)/(223064948736000*b^3*
        Sqrt[1952535*Pi]) - (2435172991*d^13*K1^2*M^5*u^6)/
       (359202816000*b^3*Sqrt[1952535*Pi]) - (1369623101*d^15*K1^2*M^5*u^6)/
       (1770356736000*b^3*Sqrt[1952535*Pi]) - 
      (26388023*d^13*K0*K1*M^5*Sqrt[13/(150195*Pi)]*u^7)/(82616647680*b^3) - 
      (300924129421*d^11*K0*K1*M^5*Sqrt[19/(102765*Pi)]*u^7)/
       (1156633067520000*b^3) + (((311126461*I)/7789569638400)*d*K0^2*M^5*
        Sqrt[Pi/1952535]*u^7)/b^3 - (((477893473*I)/236047564800)*d^7*K0^2*
        M^5*Sqrt[Pi/1952535]*u^7)/b^3 - (((29629339429*I)/4956998860800)*d^9*
        K0^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 + 
      (((9081895387*I)/6058554163200)*d^11*K0^2*M^5*Sqrt[Pi/1952535]*u^7)/
       b^3 + (((1981893751*I)/865507737600)*d^13*K0^2*M^5*Sqrt[Pi/1952535]*
        u^7)/b^3 + (((14544709787*I)/54526987468800)*d^15*K0^2*M^5*
        Sqrt[Pi/1952535]*u^7)/b^3 + (((106571327*I)/987807744000)*d*K1^2*M^5*
        Sqrt[Pi/1952535]*u^7)/b^3 + (((49547509769*I)/9736962048000)*d^5*K1^2*
        M^5*Sqrt[Pi/1952535]*u^7)/b^3 - (((5813439427*I)/1239249715200)*d^7*
        K1^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 - 
      (((1037012441*I)/106221404160)*d^9*K1^2*M^5*Sqrt[Pi/1952535]*u^7)/b^3 + 
      (((774565076303*I)/204476203008000)*d^13*K1^2*M^5*Sqrt[Pi/1952535]*u^7)/
       b^3 + (((29681303737*I)/68158734336000)*d^15*K1^2*M^5*Sqrt[Pi/1952535]*
        u^7)/b^3 + (((47724145547*I)/204476203008000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/150195]*u^7)/b^3 + (((1363191989*I)/7789569638400)*d^5*
        K0^2*M^5*Sqrt[(17*Pi)/114855]*u^7)/b^3 + 
      (((381784357*I)/7789569638400)*d^3*K0^2*M^5*Sqrt[(19*Pi)/102765]*u^7)/
       b^3 + (((136295201639*I)/68158734336000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1952535]*b^3) - (688821300887*d*K0*K1*M^5*u^7)/
       (10442891796480000*b^3*Sqrt[1952535*Pi]) - 
      (96800473191509*d^3*K0*K1*M^5*u^7)/(58480194060288000*b^3*
        Sqrt[1952535*Pi]) - (11532201363083*d^5*K0*K1*M^5*u^7)/
       (2118847610880000*b^3*Sqrt[1952535*Pi]) + 
      (7434723514871*d^7*K0*K1*M^5*u^7)/(2044762030080000*b^3*
        Sqrt[1952535*Pi]) + (9336547457*d^9*K0*K1*M^5*u^7)/
       (860590080000*b^3*Sqrt[1952535*Pi]) + 
      (23705800798663*d^11*K0*K1*M^5*u^7)/(10409697607680000*b^3*
        Sqrt[1952535*Pi]) - (296738911*d^15*K0*K1*M^5*u^7)/
       (590118912000*b^3*Sqrt[1952535*Pi]) - 
      (40080142535383*d^5*K0^2*M^5*Sqrt[17/(114855*Pi)]*u^8)/
       (779735920803840000*b^3) + (258635420957*d*K0^2*M^5*
        Sqrt[19/(102765*Pi)]*u^8)/(539817175941120000*b^3) + 
      (((1905913939*I)/608560128000)*d^5*K0*K1*M^5*Sqrt[Pi/1952535]*u^8)/
       b^3 - (((1261411531*I)/495699886080)*d^7*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^8)/b^3 - (((22730444431*I)/3717749145600)*d^9*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^8)/b^3 + (((700721530177*I)/408952406016000)*d^11*
        K0*K1*M^5*Sqrt[Pi/1952535]*u^8)/b^3 + 
      (((241732874659*I)/102238101504000)*d^13*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^8)/b^3 + (((38132639449*I)/136317468672000)*d^15*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^8)/b^3 + (((195873707*I)/68158734336000)*d*K0*K1*
        M^5*Sqrt[(19*Pi)/102765]*u^8)/b^3 + 
      (((7997520767*I)/136317468672000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/102765]*
        u^8)/b^3 - (8267625617*d^3*K0^2*M^5*u^8)/(94171004928000*
        Sqrt[1952535]*b^3*Sqrt[Pi]) - (5958808646743*d^3*K1^2*M^5*u^8)/
       (10025176124620800*Sqrt[1952535]*b^3*Sqrt[Pi]) + 
      (46453139144299*d^7*K0^2*M^5*u^8)/(318982876692480000*b^3*
        Sqrt[1952535*Pi]) + (29833002703249*d^9*K0^2*M^5*u^8)/
       (16358096240640000*b^3*Sqrt[1952535*Pi]) - 
      (35098933843*d^11*K0^2*M^5*u^8)/(123924971520000*b^3*
        Sqrt[1952535*Pi]) - (343617229*d^13*K0^2*M^5*u^8)/
       (524550144000*b^3*Sqrt[1952535*Pi]) - (111247493*d^15*K0^2*M^5*u^8)/
       (1416285388800*b^3*Sqrt[1952535*Pi]) - (7656135563753*d*K1^2*M^5*u^8)/
       (179939058647040000*b^3*Sqrt[1952535*Pi]) - 
      (50301609512893*d^5*K1^2*M^5*u^8)/(43587722280960000*b^3*
        Sqrt[1952535*Pi]) + (404458814666723*d^7*K1^2*M^5*u^8)/
       (318982876692480000*b^3*Sqrt[1952535*Pi]) + 
      (37848038467363*d^9*K1^2*M^5*u^8)/(16358096240640000*b^3*
        Sqrt[1952535*Pi]) - (392866833727*d^11*K1^2*M^5*u^8)/
       (557662371840000*b^3*Sqrt[1952535*Pi]) - 
      (96139178411*d^13*K1^2*M^5*u^8)/(99139977216000*b^3*Sqrt[1952535*Pi]) - 
      (824972981*d^15*K1^2*M^5*u^8)/(7081426944000*b^3*Sqrt[1952535*Pi]) + 
      (1194724075229*d^9*K0*K1*M^5*Sqrt[13/(150195*Pi)]*u^9)/
       (12268572180480000*b^3) - (27195319*d^13*K0*K1*M^5*Sqrt[31/(62985*Pi)]*
        u^9)/(1652332953600*b^3) + (((2201377*I)/387265536000)*d*K0^2*M^5*
        Sqrt[Pi/1952535]*u^9)/b^3 + (((16158617*I)/38486016000)*d^5*K0^2*M^5*
        Sqrt[Pi/1952535]*u^9)/b^3 - (((260907389*I)/826166476800)*d^7*K0^2*
        M^5*Sqrt[Pi/1952535]*u^9)/b^3 - (((216689153*I)/265553510400)*d^9*
        K0^2*M^5*Sqrt[Pi/1952535]*u^9)/b^3 + 
      (((90115329373*I)/408952406016000)*d^11*K0^2*M^5*Sqrt[Pi/1952535]*u^9)/
       b^3 + (((331646441*I)/29210886144000)*d*K1^2*M^5*Sqrt[Pi/1952535]*u^9)/
       b^3 - (((16903608727*I)/37177491456000)*d^7*K1^2*M^5*Sqrt[Pi/1952535]*
        u^9)/b^3 - (((19488427967*I)/18588745728000)*d^9*K1^2*M^5*
        Sqrt[Pi/1952535]*u^9)/b^3 + (((121449768151*I)/408952406016000)*d^11*
        K1^2*M^5*Sqrt[Pi/1952535]*u^9)/b^3 + 
      (((1823905079*I)/4445134848000)*d^13*K1^2*M^5*Sqrt[Pi/1952535]*u^9)/
       b^3 + (((6708933527*I)/136317468672000)*d^15*K1^2*M^5*Sqrt[Pi/1952535]*
        u^9)/b^3 + (((268306859*I)/136317468672000)*d^15*K0^2*M^5*
        Sqrt[(19*Pi)/102765]*u^9)/b^3 + (((627546989*I)/58421772288000)*d^3*
        K1^2*M^5*Sqrt[(19*Pi)/102765]*u^9)/b^3 + 
      (((40827533*I)/1460544307200)*d^5*K1^2*M^5*Sqrt[(19*Pi)/102765]*u^9)/
       b^3 + (((70945843*I)/7050903552000)*d^13*K0^2*M^5*Sqrt[(31*Pi)/62985]*
        u^9)/b^3 + (((1692572387*I)/12392497152000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[1952535]*b^3) - (42694827592093*d*K0*K1*M^5*u^9)/
       (5263217465425920000*b^3*Sqrt[1952535*Pi]) - 
      (17047045009711*d^3*K0*K1*M^5*u^9)/(87720291090432000*b^3*
        Sqrt[1952535*Pi]) - (17198664973823*d^5*K0*K1*M^5*u^9)/
       (27847711457280000*b^3*Sqrt[1952535*Pi]) + 
      (13111521553711*d^7*K0*K1*M^5*u^9)/(34176736788480000*b^3*
        Sqrt[1952535*Pi]) - (2970795773*d^11*K0*K1*M^5*u^9)/
       (11617966080000*b^3*Sqrt[1952535*Pi]) - (22525601*d^15*K0*K1*M^5*u^9)/
       (354071347200*b^3*Sqrt[1952535*Pi]) + 
      (2483898269*d^9*K0^2*M^5*Sqrt[13/(150195*Pi)]*u^10)/
       (219081646080000*b^3) - (22217124035251*d^3*K0^2*M^5*
        Sqrt[17/(114855*Pi)]*u^10)/(16842295889362944000*b^3) - 
      (2895887*d^13*K1^2*M^5*Sqrt[323/(6045*Pi)]*u^10)/(12392497152000*b^3) + 
      (((1393389511*I)/17039683584000)*d^3*K0*K1*M^5*Sqrt[Pi/1952535]*u^10)/
       b^3 + (((186478307*I)/811413504000)*d^5*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^10)/b^3 - (((852261821*I)/4647186432000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^10)/b^3 - (((2103031493*I)/4647186432000)*d^9*K0*
        K1*M^5*Sqrt[Pi/1952535]*u^10)/b^3 + 
      (((703959887*I)/5679894528000)*d^11*K0*K1*M^5*Sqrt[Pi/1952535]*u^10)/
       b^3 + (((153965077*I)/7302721536000)*d^15*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^10)/b^3 + (((419227*I)/1762725888000)*d*K0*K1*M^5*
        Sqrt[(17*Pi)/114855]*u^10)/b^3 + (((12091567*I)/17039683584000)*d^13*
        K0*K1*M^5*Sqrt[(247*Pi)/7905]*u^10)/b^3 + 
      (9222408487849*d^3*K0^2*M^5*u^10)/(1531117808123904000*Sqrt[1952535]*
        b^3*Sqrt[Pi]) - (200600492119333*d^3*K1^2*M^5*u^10)/
       (6140420376330240000*Sqrt[1952535]*b^3*Sqrt[Pi]) + 
      (1277556649*d*K0^2*M^5*u^10)/(4086348963840000*b^3*Sqrt[1952535*Pi]) - 
      (290735617061*d^5*K0^2*M^5*u^10)/(3781047029760000*b^3*
        Sqrt[1952535*Pi]) + (8639467615607*d^7*K0^2*M^5*u^10)/
       (239237157519360000*b^3*Sqrt[1952535*Pi]) - 
      (13006857329*d^11*K0^2*M^5*u^10)/(557662371840000*b^3*
        Sqrt[1952535*Pi]) - (91841881*d^13*K0^2*M^5*u^10)/
       (1549062144000*b^3*Sqrt[1952535*Pi]) - (14001673*d^15*K0^2*M^5*u^10)/
       (1770356736000*b^3*Sqrt[1952535*Pi]) - 
      (143478525822487*d*K1^2*M^5*u^10)/(55263783386972160000*b^3*
        Sqrt[1952535*Pi]) - (1440262598791327*d^5*K1^2*M^5*u^10)/
       (18421261128990720000*b^3*Sqrt[1952535*Pi]) + 
      (7681662316423*d^7*K1^2*M^5*u^10)/(143542294511616000*b^3*
        Sqrt[1952535*Pi]) + (110955794473*d^9*K1^2*M^5*u^10)/
       (634581319680000*b^3*Sqrt[1952535*Pi]) - 
      (16176850589*d^11*K1^2*M^5*u^10)/(557662371840000*b^3*
        Sqrt[1952535*Pi]) - (33226207*d^15*K1^2*M^5*u^10)/
       (3186642124800*b^3*Sqrt[1952535*Pi]) + 
      (33231194749*d^13*K0*K1*M^5*Sqrt[17/(114855*Pi)]*u^11)/
       (46843639234560000*b^3) - (261499*d^15*K0*K1*M^5*Sqrt[17/(114855*Pi)]*
        u^11)/(995825664000*b^3) + (((11213479*I)/34079367168000)*d*K0^2*M^5*
        Sqrt[Pi/1952535]*u^11)/b^3 + (((310901353*I)/14605443072000)*d^5*K0^2*
        M^5*Sqrt[Pi/1952535]*u^11)/b^3 - (((38586091*I)/2323593216000)*d^7*
        K0^2*M^5*Sqrt[Pi/1952535]*u^11)/b^3 - 
      (((129308573*I)/3098124288000)*d^9*K0^2*M^5*Sqrt[Pi/1952535]*u^11)/
       b^3 + (((236445007*I)/14605443072000)*d^13*K0^2*M^5*Sqrt[Pi/1952535]*
        u^11)/b^3 + (((12366073*I)/6389881344000)*d^15*K0^2*M^5*
        Sqrt[Pi/1952535]*u^11)/b^3 + (((10015253*I)/20447620300800)*d*K1^2*
        M^5*Sqrt[Pi/1952535]*u^11)/b^3 + (((1092457591*I)/43816329216000)*d^5*
        K1^2*M^5*Sqrt[Pi/1952535]*u^11)/b^3 - 
      (((1389394457*I)/27883118592000)*d^9*K1^2*M^5*Sqrt[Pi/1952535]*u^11)/
       b^3 + (((684034469*I)/51119050752000)*d^11*K1^2*M^5*Sqrt[Pi/1952535]*
        u^11)/b^3 + (((220910453*I)/11359789056000)*d^13*K1^2*M^5*
        Sqrt[Pi/1952535]*u^11)/b^3 + (((88764869*I)/38339288064000)*d^15*K1^2*
        M^5*Sqrt[Pi/1952535]*u^11)/b^3 + (((29004401*I)/51119050752000)*d^3*
        K0^2*M^5*Sqrt[(13*Pi)/150195]*u^11)/b^3 + 
      (((30208799*I)/51119050752000)*d^11*K0^2*M^5*Sqrt[(19*Pi)/102765]*u^11)/
       b^3 - (((7265197*I)/6970779648000)*d^7*K1^2*M^5*Sqrt[(19*Pi)/102765]*
        u^11)/b^3 + (((278070379*I)/30671430451200)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[1952535]*b^3) - (12374951321321*d*K0*K1*M^5*u^11)/
       (27631891693486080000*b^3*Sqrt[1952535*Pi]) - 
      (1008731863511*d^3*K0*K1*M^5*u^11)/(102340339605504000*b^3*
        Sqrt[1952535*Pi]) - (42976923859127*d^5*K0*K1*M^5*u^11)/
       (1315804366356480000*b^3*Sqrt[1952535*Pi]) + 
      (10321528437361*d^7*K0*K1*M^5*u^11)/(627997538488320000*b^3*
        Sqrt[1952535*Pi]) + (4420623664357*d^9*K0*K1*M^5*u^11)/
       (64410003947520000*b^3*Sqrt[1952535*Pi]) - 
      (13488749*d^11*K0*K1*M^5*u^11)/(1602478080000*b^3*Sqrt[1952535*Pi]) - 
      (1933703835173*d^13*K0*K1*M^5*u^11)/(46843639234560000*b^3*
        Sqrt[1952535*Pi]) - (272295547*d^9*K0^2*M^5*Sqrt[13/(150195*Pi)]*
        u^12)/(128820007895040000*b^3) - 
      (32501*d^15*K0^2*M^5*Sqrt[13/(150195*Pi)]*u^12)/(995825664000*b^3) - 
      (8519*d^13*K0^2*M^5*Sqrt[17/(114855*Pi)]*u^12)/(59011891200*b^3) + 
      (25550361043*d^9*K1^2*M^5*Sqrt[17/(114855*Pi)]*u^12)/
       (64410003947520000*b^3) - (61684808503*d^3*K0^2*M^5*
        Sqrt[19/(102765*Pi)]*u^12)/(1535105094082560000*b^3) + 
      (((3489263*I)/25559525376000)*d*K0*K1*M^5*Sqrt[Pi/1952535]*u^12)/b^3 + 
      (((8739443*I)/3194940672000)*d^3*K0*K1*M^5*Sqrt[Pi/1952535]*u^12)/b^3 + 
      (((28198531*I)/3651360768000)*d^5*K0*K1*M^5*Sqrt[Pi/1952535]*u^12)/
       b^3 - (((6985661*I)/1161796608000)*d^7*K0*K1*M^5*Sqrt[Pi/1952535]*
        u^12)/b^3 + (((66072431*I)/10954082304000)*d^13*K0*K1*M^5*
        Sqrt[Pi/1952535]*u^12)/b^3 + (((2080439*I)/38339288064000)*d^15*K0*K1*
        M^5*Sqrt[(13*Pi)/150195]*u^12)/b^3 - 
      (((5622181*I)/6970779648000)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/102765]*u^12)/
       b^3 + (((2476673*I)/19169644032000)*d^11*K0*K1*M^5*Sqrt[(31*Pi)/62985]*
        u^12)/b^3 - (12532192551883*d^3*K1^2*M^5*u^12)/
       (13815945846743040000*Sqrt[1952535]*b^3*Sqrt[Pi]) - 
      (654968355641*d*K0^2*M^5*u^12)/(27631891693486080000*b^3*
        Sqrt[1952535*Pi]) - (24707430779429*d^5*K0^2*M^5*u^12)/
       (9210630564495360000*b^3*Sqrt[1952535*Pi]) + 
      (678803749777*d^7*K0^2*M^5*u^12)/(627997538488320000*b^3*
        Sqrt[1952535*Pi]) + (248315827091*d^9*K0^2*M^5*u^12)/
       (42940002631680000*b^3*Sqrt[1952535*Pi]) - (840271*d^11*K0^2*M^5*u^12)/
       (1721180160000*b^3*Sqrt[1952535*Pi]) - (618516649*d*K1^2*M^5*u^12)/
       (11441777098752000*b^3*Sqrt[1952535*Pi]) - 
      (83197069410737*d^5*K1^2*M^5*u^12)/(27631891693486080000*b^3*
        Sqrt[1952535*Pi]) + (711604627*d^7*K1^2*M^5*u^12)/
       (627370168320000*b^3*Sqrt[1952535*Pi]) - (69809513*d^11*K1^2*M^5*u^12)/
       (139415592960000*b^3*Sqrt[1952535*Pi]) - (716537*d^13*K1^2*M^5*u^12)/
       (247849943040*b^3*Sqrt[1952535*Pi]) - (102389*d^15*K1^2*M^5*u^12)/
       (199165132800*b^3*Sqrt[1952535*Pi]) - 
      (46841346707*d^5*K0*K1*M^5*Sqrt[17/(114855*Pi)]*u^13)/
       (986853274767360000*b^3) - (1115251*d^13*K0*K1*M^5*
        Sqrt[17/(114855*Pi)]*u^13)/(23235932160000*b^3) - 
      (853*d^11*K0*K1*M^5*Sqrt[19/(102765*Pi)]*u^13)/(418246778880*b^3) + 
      (113874931*d^9*K0*K1*M^5*Sqrt[589/(3315*Pi)]*u^13)/
       (19323001184256000*b^3) + (((14407*I)/1597470336000)*d*K0^2*M^5*
        Sqrt[Pi/1952535]*u^13)/b^3 + (((2777947*I)/5477041152000)*d^5*K0^2*
        M^5*Sqrt[Pi/1952535]*u^13)/b^3 - (((2723423*I)/6970779648000)*d^7*
        K0^2*M^5*Sqrt[Pi/1952535]*u^13)/b^3 + 
      (((19449907*I)/76678576128000)*d^11*K0^2*M^5*Sqrt[Pi/1952535]*u^13)/
       b^3 + (((15433469*I)/38339288064000)*d^13*K0^2*M^5*Sqrt[Pi/1952535]*
        u^13)/b^3 + (((3507541*I)/76678576128000)*d^15*K0^2*M^5*
        Sqrt[Pi/1952535]*u^13)/b^3 + (((389867*I)/38339288064000)*d*K1^2*M^5*
        Sqrt[Pi/1952535]*u^13)/b^3 + (((585521*I)/1026945216000)*d^5*K1^2*M^5*
        Sqrt[Pi/1952535]*u^13)/b^3 - (((1831751*I)/4182467788800)*d^7*K1^2*
        M^5*Sqrt[Pi/1952535]*u^13)/b^3 - (((11850073*I)/10456169472000)*d^9*
        K1^2*M^5*Sqrt[Pi/1952535]*u^13)/b^3 + 
      (((65325011*I)/230035728384000)*d^11*K1^2*M^5*Sqrt[Pi/1952535]*u^13)/
       b^3 + (((26129849*I)/57508932096000)*d^13*K1^2*M^5*Sqrt[Pi/1952535]*
        u^13)/b^3 + (((135791*I)/2644088832000)*d^15*K1^2*M^5*
        Sqrt[Pi/1952535]*u^13)/b^3 + (((1054241*I)/76678576128000)*d^3*K0^2*
        M^5*Sqrt[(13*Pi)/150195]*u^13)/b^3 - 
      (((419*I)/12908851200)*d^9*K0^2*M^5*Sqrt[(31*Pi)/62985]*u^13)/b^3 + 
      (((46293781*I)/230035728384000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[1952535]*b^3) - (73346709511*d*K0*K1*M^5*u^13)/
       (6907972923371520000*b^3*Sqrt[1952535*Pi]) - 
      (20108474171*d^3*K0*K1*M^5*u^13)/(86349661542144000*b^3*
        Sqrt[1952535*Pi]) + (19556766223*d^7*K0*K1*M^5*u^13)/
       (104666256414720000*b^3*Sqrt[1952535*Pi]) - 
      (1991346229*d^9*K0*K1*M^5*u^13)/(1254740336640000*b^3*
        Sqrt[1952535*Pi]) - (275191*d^15*K0*K1*M^5*u^13)/
       (1659709440000*b^3*Sqrt[1952535*Pi]) + 
      (852109*d^7*K0^2*M^5*Sqrt[13/(150195*Pi)]*u^14)/
       (4830750296064000*b^3) + (12167*d^11*K1^2*M^5*Sqrt[13/(150195*Pi)]*
        u^14)/(13638481920000*b^3) - (18359*d^13*K1^2*M^5*
        Sqrt[13/(150195*Pi)]*u^14)/(4356737280000*b^3) - 
      (1006045741*d^5*K0^2*M^5*Sqrt[19/(102765*Pi)]*u^14)/
       (431748307710720000*b^3) - (186260797*d*K1^2*M^5*Sqrt[19/(102765*Pi)]*
        u^14)/(5180979692528640000*b^3) - (149809443023*d^5*K1^2*M^5*
        Sqrt[19/(102765*Pi)]*u^14)/(41447837540229120000*b^3) + 
      (27497*d^11*K0^2*M^5*Sqrt[31/(62985*Pi)]*u^14)/(104561694720000*b^3) - 
      (259*d^15*K0^2*M^5*Sqrt[221/(8835*Pi)]*u^14)/(4979128320000*b^3) + 
      (((99007*I)/2300357283840)*d^3*K0*K1*M^5*Sqrt[Pi/1952535]*u^14)/b^3 + 
      (((991291*I)/8215561728000)*d^5*K0*K1*M^5*Sqrt[Pi/1952535]*u^14)/b^3 - 
      (((474763*I)/5228084736000)*d^7*K0*K1*M^5*Sqrt[Pi/1952535]*u^14)/b^3 - 
      (((254047*I)/1045616947200)*d^9*K0*K1*M^5*Sqrt[Pi/1952535]*u^14)/b^3 + 
      (((41227*I)/3833928806400)*d^15*K0*K1*M^5*Sqrt[Pi/1952535]*u^14)/b^3 + 
      (((647*I)/3833928806400)*d*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^14)/b^3 + 
      (((3809*I)/500077670400)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^14)/
       b^3 + (((15121*I)/57508932096000)*d^11*K0*K1*M^5*Sqrt[(221*Pi)/8835]*
        u^14)/b^3 - (5953225457*d^3*K0^2*M^5*u^14)/(493426637383680000*
        Sqrt[1952535]*b^3*Sqrt[Pi]) - (3856682911*d^3*K1^2*M^5*u^14)/
       (296055982430208000*Sqrt[1952535]*b^3*Sqrt[Pi]) - 
      (352484969*d*K0^2*M^5*u^14)/(575664410280960000*b^3*Sqrt[1952535*Pi]) + 
      (61696907*d^9*K0^2*M^5*u^14)/(575089320960000*b^3*Sqrt[1952535*Pi]) - 
      (143137*d^13*K0^2*M^5*u^14)/(2904491520000*b^3*Sqrt[1952535*Pi]) + 
      (179348579*d^5*K1^2*M^5*u^14)/(8783182356480000*b^3*Sqrt[1952535*Pi]) + 
      (17776417*d^7*K1^2*M^5*u^14)/(12559950769766400*b^3*Sqrt[1952535*Pi]) + 
      (1409527829*d^9*K1^2*M^5*u^14)/(12076875740160000*b^3*
        Sqrt[1952535*Pi]) - (64631*d^15*K1^2*M^5*u^14)/
       (4979128320000*b^3*Sqrt[1952535*Pi]) - 
      (1187*d^13*K0*K1*M^5*Sqrt[13/(150195*Pi)]*u^15)/(1452245760000*b^3) + 
      (3284557*d^9*K0*K1*M^5*Sqrt[17/(114855*Pi)]*u^15)/
       (3019218935040000*b^3) - (57599*d*K0*K1*M^5*Sqrt[19/(102765*Pi)]*u^15)/
       (7849969231104000*b^3) + (((5021*I)/1026945216000)*d^5*K0^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 + (((3067*I)/1307021184000)*d^11*K0^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 + (((2777*I)/653510592000)*d^13*K0^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 + (((191*I)/435673728000)*d^15*K0^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 + (((739*I)/7188616512000)*d*K1^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 + (((293*I)/57052512000)*d^5*K1^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 - (((7151*I)/653510592000)*d^9*K1^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 + (((3233*I)/1307021184000)*d^11*K1^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 + (((733*I)/163377648000)*d^13*K1^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 + (((67*I)/145224576000)*d^15*K1^2*M^5*
        Sqrt[Pi/1952535]*u^15)/b^3 - (((367*I)/1307021184000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/150195]*u^15)/b^3 - (((269*I)/1307021184000)*d^7*K0^2*
        M^5*Sqrt[(17*Pi)/114855]*u^15)/b^3 - 
      (((199*I)/326755296000)*d^9*K0^2*M^5*Sqrt[(17*Pi)/114855]*u^15)/b^3 + 
      ((I/199683792000)*d*K0^2*M^5*Sqrt[(19*Pi)/102765]*u^15)/b^3 + 
      (((26359*I)/14377233024000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[1952535]*b^3) + (((9263*I)/4792411008000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[1952535]*b^3) - (88031*d^3*K0*K1*M^5*u^15)/
       (47175295860000*b^3*Sqrt[1952535*Pi]) - (307663859*d^5*K0*K1*M^5*u^15)/
       (39249846155520000*b^3*Sqrt[1952535*Pi]) - 
      (4424089*d^7*K0*K1*M^5*u^15)/(2803560439680000*b^3*Sqrt[1952535*Pi]) + 
      (8977*d^11*K0*K1*M^5*u^15)/(1400379840000*b^3*Sqrt[1952535*Pi]) - 
      (889*d^15*K0*K1*M^5*u^15)/(311195520000*b^3*Sqrt[1952535*Pi]) + 
      (13*d^13*K0^2*M^5*Sqrt[13/(150195*Pi)]*u^16)/(313685084160*b^3) + 
      (13*d^13*K1^2*M^5*Sqrt[13/(150195*Pi)]*u^16)/(313685084160*b^3) - 
      (251*d*K0^2*M^5*Sqrt[17/(114855*Pi)]*u^16)/(2030164456320000*b^3) - 
      (251*d*K1^2*M^5*Sqrt[17/(114855*Pi)]*u^16)/(2030164456320000*b^3) - 
      (d^7*K0^2*M^5*Sqrt[527/(3705*Pi)]*u^16)/(560151936000*b^3) - 
      (d^7*K1^2*M^5*Sqrt[527/(3705*Pi)]*u^16)/(560151936000*b^3) + 
      ((I/65351059200)*d*K0*K1*M^5*Sqrt[Pi/1952535]*u^16)/b^3 + 
      ((I/2029536000)*d^5*K0*K1*M^5*Sqrt[Pi/1952535]*u^16)/b^3 - 
      (((11*I)/36306144000)*d^7*K0*K1*M^5*Sqrt[Pi/1952535]*u^16)/b^3 - 
      (((11*I)/9335865600)*d^9*K0*K1*M^5*Sqrt[Pi/1952535]*u^16)/b^3 + 
      (((83*I)/326755296000)*d^11*K0*K1*M^5*Sqrt[Pi/1952535]*u^16)/b^3 + 
      ((I/21783686400)*d^15*K0*K1*M^5*Sqrt[Pi/1952535]*u^16)/b^3 + 
      ((I/65351059200)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/150195]*u^16)/b^3 + 
      ((I/65351059200)*d^13*K0*K1*M^5*Sqrt[(31*Pi)/62985]*u^16)/b^3 - 
      (3389213*d^3*K0^2*M^5*u^16)/(58874769233280000*Sqrt[1952535]*b^3*
        Sqrt[Pi]) - (3389213*d^3*K1^2*M^5*u^16)/(58874769233280000*
        Sqrt[1952535]*b^3*Sqrt[Pi]) - (58171*d^5*K0^2*M^5*u^16)/
       (470998153866240*b^3*Sqrt[1952535*Pi]) + (7489679*d^7*K0^2*M^5*u^16)/
       (9812461538880000*b^3*Sqrt[1952535*Pi]) + (24107*d^9*K0^2*M^5*u^16)/
       (65635194240000*b^3*Sqrt[1952535*Pi]) + (3137*d^11*K0^2*M^5*u^16)/
       (6535105920000*b^3*Sqrt[1952535*Pi]) - (7159*d^13*K0^2*M^5*u^16)/
       (7842127104000*b^3*Sqrt[1952535*Pi]) - (7*d^15*K0^2*M^5*u^16)/
       (62239104000*b^3*Sqrt[1952535*Pi]) - (58171*d^5*K1^2*M^5*u^16)/
       (470998153866240*b^3*Sqrt[1952535*Pi]) + (7489679*d^7*K1^2*M^5*u^16)/
       (9812461538880000*b^3*Sqrt[1952535*Pi]) + (24107*d^9*K1^2*M^5*u^16)/
       (65635194240000*b^3*Sqrt[1952535*Pi]) + (3137*d^11*K1^2*M^5*u^16)/
       (6535105920000*b^3*Sqrt[1952535*Pi]) - (7159*d^13*K1^2*M^5*u^16)/
       (7842127104000*b^3*Sqrt[1952535*Pi]) - (7*d^15*K1^2*M^5*u^16)/
       (62239104000*b^3*Sqrt[1952535*Pi]))/Pi}, 9, 13, 1]}, 3, 5, 1]


==> anc/spectrum_15_9.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((9133*I)/267264)*d^7*K1^2*M^4*Sqrt[7/(14969435*Pi)]*
        u^2)/b^2 - (((18733*I)/1336320)*d^11*K1^2*M^4*Sqrt[13/(8060465*Pi)]*
        u^2)/b^2 - (((12727*I)/668160)*d^13*K1^2*M^4*Sqrt[13/(8060465*Pi)]*
        u^2)/b^2 + (((6067*I)/10690560)*d^13*K0^2*M^4*Sqrt[31/(3380195*Pi)]*
        u^2)/b^2 + (((7*I)/1425408)*d*K0^2*M^4*Sqrt[91/(1151495*Pi)]*u^2)/
       b^2 + (((413*I)/4276224)*d^3*K0^2*M^4*Sqrt[91/(1151495*Pi)]*u^2)/b^2 + 
      (((371*I)/1425408)*d^5*K0^2*M^4*Sqrt[91/(1151495*Pi)]*u^2)/b^2 + 
      (((91*I)/4276224)*d^15*K0^2*M^4*Sqrt[91/(1151495*Pi)]*u^2)/b^2 - 
      (((11*I)/167040)*d*K1^2*M^4*Sqrt[91/(1151495*Pi)]*u^2)/b^2 - 
      (((583*I)/445440)*d^3*K1^2*M^4*Sqrt[91/(1151495*Pi)]*u^2)/b^2 - 
      (((803*I)/222720)*d^5*K1^2*M^4*Sqrt[91/(1151495*Pi)]*u^2)/b^2 - 
      (((143*I)/445440)*d^15*K1^2*M^4*Sqrt[91/(1151495*Pi)]*u^2)/b^2 + 
      (((143*I)/66816)*d^9*K1^2*M^4*Sqrt[299/(350455*Pi)]*u^2)/b^2 - 
      (((65*I)/1425408)*d^7*K0^2*M^4*Sqrt[455/(230299*Pi)]*u^2)/b^2 - 
      (((143*I)/1425408)*d^9*K0^2*M^4*Sqrt[455/(230299*Pi)]*u^2)/b^2 + 
      (((13*I)/1425408)*d^11*K0^2*M^4*Sqrt[1547/(67735*Pi)]*u^2)/b^2 - 
      (((121*I)/737280)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[104786045*Pi]) + 
      (((123*I)/3712)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[104786045*Pi]) + 
      (((11203951*I)/769720320)*d^7*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*u^3)/
       b^2 - (((38145439*I)/2822307840)*d^13*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*
        u^3)/b^2 - (((65809781*I)/16463462400)*d^11*K0*K1*M^4*
        Sqrt[31/(3380195*Pi)]*u^3)/b^2 + (((1071533*I)/153944064)*d^9*K0*K1*
        M^4*Sqrt[65/(1612093*Pi)]*u^3)/b^2 - 
      (((77969*I)/1693384704)*d*K0*K1*M^4*Sqrt[91/(1151495*Pi)]*u^3)/b^2 - 
      (((7768289*I)/8466923520)*d^3*K0*K1*M^4*Sqrt[91/(1151495*Pi)]*u^3)/
       b^2 - (((4303597*I)/1693384704)*d^5*K0*K1*M^4*Sqrt[91/(1151495*Pi)]*
        u^3)/b^2 - (((1959967*I)/8466923520)*d^15*K0*K1*M^4*
        Sqrt[91/(1151495*Pi)]*u^3)/b^2 - (((6060863*I)/2993356800)*d^11*K0*K1*
        M^4*u^3)/(b^2*Sqrt[104786045*Pi]) - 
      (((1162339*I)/16933847040)*d*K0^2*M^4*Sqrt[13/(8060465*Pi)]*u^4)/b^2 + 
      (((10953077*I)/1539440640)*d^9*K0^2*M^4*Sqrt[13/(8060465*Pi)]*u^4)/
       b^2 - (((3857333*I)/1881538560)*d^11*K0^2*M^4*Sqrt[13/(8060465*Pi)]*
        u^4)/b^2 - (((15560767*I)/5644615680)*d^13*K0^2*M^4*
        Sqrt[13/(8060465*Pi)]*u^4)/b^2 + (((1149403*I)/16164126720)*d^7*K1^2*
        M^4*Sqrt[13/(8060465*Pi)]*u^4)/b^2 + 
      (((94268477*I)/32328253440)*d^9*K1^2*M^4*Sqrt[13/(8060465*Pi)]*u^4)/
       b^2 + (((5623*I)/138910464)*d^11*K1^2*M^4*Sqrt[13/(8060465*Pi)]*u^4)/
       b^2 - (((327838009*I)/254007705600)*d^13*K1^2*M^4*
        Sqrt[13/(8060465*Pi)]*u^4)/b^2 - (((64347709*I)/237073858560)*d^15*
        K0^2*M^4*Sqrt[17/(6163885*Pi)]*u^4)/b^2 - 
      (((16059629*I)/16933847040)*d^5*K1^2*M^4*Sqrt[17/(6163885*Pi)]*u^4)/
       b^2 - (((3123977*I)/21167308800)*d^3*K1^2*M^4*Sqrt[23/(4555915*Pi)]*
        u^4)/b^2 - (((652837*I)/3386769408)*d^3*K0^2*M^4*
        Sqrt[91/(1151495*Pi)]*u^4)/b^2 - (((8864993*I)/16933847040)*d^5*K0^2*
        M^4*Sqrt[91/(1151495*Pi)]*u^4)/b^2 + 
      (((682369*I)/1539440640)*d^7*K0^2*M^4*Sqrt[91/(1151495*Pi)]*u^4)/b^2 - 
      (((153037*I)/4703846400)*d^15*K1^2*M^4*Sqrt[91/(1151495*Pi)]*u^4)/b^2 + 
      (((825661*I)/2394685440)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[104786045*Pi]) - 
      (((25983953*I)/254007705600)*d*K1^2*M^4*u^4)/(b^2*Sqrt[104786045*Pi]) + 
      (((1744807*I)/161641267200)*d^7*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*u^5)/
       b^2 - (((7083649*I)/80820633600)*d^9*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*
        u^5)/b^2 + (((376915337*I)/1778053939200)*d^11*K0*K1*M^4*
        Sqrt[13/(8060465*Pi)]*u^5)/b^2 - (((624931621*I)/2963423232000)*d^3*
        K0*K1*M^4*Sqrt[17/(6163885*Pi)]*u^5)/b^2 - 
      (((13135873*I)/127003852800)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[104786045*Pi]) + (((1455211*I)/516096000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[104786045*Pi]) + (((15272317*I)/21167308800)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[104786045*Pi]) - (((30040313*I)/31750963200)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[104786045*Pi]) - 
      (((131043161*I)/197561548800)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[104786045*Pi]) + (((24646331*I)/184732876800)*d^7*K0^2*M^4*
        Sqrt[7/(14969435*Pi)]*u^6)/b^2 + (((9791422601*I)/17780539392000)*
        d^11*K1^2*M^4*Sqrt[13/(8060465*Pi)]*u^6)/b^2 + 
      (((1837052491*I)/2222567424000)*d^13*K1^2*M^4*Sqrt[13/(8060465*Pi)]*
        u^6)/b^2 - (((493415719*I)/1293130137600)*d^9*K0^2*M^4*
        Sqrt[19/(5515055*Pi)]*u^6)/b^2 + (((673222357*I)/3556107878400)*d^13*
        K0^2*M^4*Sqrt[19/(5515055*Pi)]*u^6)/b^2 + 
      (((3022852523*I)/15804923904000)*d^3*K1^2*M^4*Sqrt[19/(5515055*Pi)]*
        u^6)/b^2 + (((171985169*I)/5926846464000)*d^15*K1^2*M^4*
        Sqrt[19/(5515055*Pi)]*u^6)/b^2 - (((55950847*I)/71122157568000)*d*
        K0^2*M^4*Sqrt[299/(350455*Pi)]*u^6)/b^2 + 
      (((1066529*I)/17780539392000)*d*K1^2*M^4*Sqrt[5083/(20615*Pi)]*u^6)/
       b^2 + (((91443739*I)/538804224000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) - (((3348451*I)/27094155264)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[104786045*Pi]) + (((691296989*I)/225784627200)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[104786045*Pi]) + 
      (((9950851699*I)/14224431513600)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) - (((5406181*I)/4954521600)*d^13*K0^2*M^4*
        u^6)/(b^2*Sqrt[104786045*Pi]) + (((1127626697*I)/4741477171200)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[104786045*Pi]) + 
      (((334049797*I)/326998425600)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) + (((5784763981*I)/658538496000)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[104786045*Pi]) - (((3848116019*I)/323282534400)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[104786045*Pi]) - 
      (((719110207*I)/46183219200)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) - (((6287207*I)/1330380800)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[104786045*Pi]) + (((2065475669*I)/13547077632000)*d^3*
        K0*K1*M^4*Sqrt[19/(5515055*Pi)]*u^7)/b^2 + 
      (((4541612359*I)/23707385856000)*d^13*K0*K1*M^4*Sqrt[23/(4555915*Pi)]*
        u^7)/b^2 - (((7242259*I)/184732876800)*d^9*K0*K1*M^4*
        Sqrt[299/(350455*Pi)]*u^7)/b^2 + (((570092659*I)/5926846464000)*d*K0*
        K1*M^4*u^7)/(b^2*Sqrt[104786045*Pi]) - 
      (((1167823063*I)/1724173516800)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[104786045*Pi]) + (((166626277*I)/25546752000)*d^5*K0*K1*M^4*
        u^7)/(b^2*Sqrt[104786045*Pi]) - (((14225949*I)/2660761600)*d^7*K0*K1*
        M^4*u^7)/(b^2*Sqrt[104786045*Pi]) - 
      (((2535913*I)/3192913920)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[104786045*Pi]) + 
      (((135401791451*I)/35561078784000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[104786045*Pi]) + (((632109431*I)/2032061644800)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[104786045*Pi]) + 
      (((5925649027*I)/11853692928000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[104786045*Pi]) + (((62281399559*I)/568977260544000)*d^3*K1^2*
        M^4*Sqrt[13/(8060465*Pi)]*u^8)/b^2 - 
      (((1051469281*I)/94829543424000)*d^11*K0^2*M^4*Sqrt[17/(6163885*Pi)]*
        u^8)/b^2 - (((912680123*I)/35561078784000)*d^3*K0^2*M^4*
        Sqrt[19/(5515055*Pi)]*u^8)/b^2 - (((9574501*I)/21073231872000)*d^5*
        K1^2*M^4*Sqrt[19/(5515055*Pi)]*u^8)/b^2 + 
      (((124958069*I)/2963423232000)*d^13*K1^2*M^4*Sqrt[23/(4555915*Pi)]*u^8)/
       b^2 - (((137487043*I)/3232825344000)*d^7*K1^2*M^4*
        Sqrt[31/(3380195*Pi)]*u^8)/b^2 - (((17353153*I)/4445134848000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[104786045*Pi]) + 
      (((25406879*I)/35920281600)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) + (((19245386903*I)/17780539392000)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[104786045*Pi]) - 
      (((131767469*I)/215521689600)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) - (((64932667*I)/32328253440)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[104786045*Pi]) + (((684112339*I)/957874176000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[104786045*Pi]) + 
      (((472255613*I)/658538496000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) + (((2807372609*I)/35561078784000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[104786045*Pi]) + 
      (((819147761*I)/17780539392000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) - (((154427818297*I)/189659086848000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[104786045*Pi]) + 
      (((61824963919*I)/51725205504000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) - (((431963137*I)/179601408000)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[104786045*Pi]) + (((9547167631*I)/11853692928000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[104786045*Pi]) + 
      (((1265818621*I)/11853692928000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) - (((42896957*I)/692748288000)*d^7*K0*K1*M^4*
        Sqrt[7/(14969435*Pi)]*u^9)/b^2 + (((1683431*I)/77587808256000)*d*K0*
        K1*M^4*Sqrt[299/(350455*Pi)]*u^9)/b^2 + 
      (((492083*I)/3386769408000)*d^13*K0*K1*M^4*Sqrt[4199/(24955*Pi)]*u^9)/
       b^2 + (((2757425137*I)/853465890816000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[104786045*Pi]) + (((2857221097*I)/13335404544000)*d^3*K0*K1*
        M^4*u^9)/(b^2*Sqrt[104786045*Pi]) + 
      (((8061891049*I)/13335404544000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[104786045*Pi]) - (((66248491*I)/969847603200)*d^7*K0*K1*M^4*
        u^9)/(b^2*Sqrt[104786045*Pi]) - (((1418557001*I)/1212309504000)*d^9*
        K0*K1*M^4*u^9)/(b^2*Sqrt[104786045*Pi]) + 
      (((1543166113*I)/4445134848000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[104786045*Pi]) - (((117297619*I)/718405632000)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[104786045*Pi]) + 
      (((94093273*I)/1905057792000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[104786045*Pi]) + (((246263753*I)/91442774016000)*d^13*K1^2*
        M^4*Sqrt[7/(14969435*Pi)]*u^10)/b^2 + 
      (((3850397*I)/13335404544000)*d^15*K0^2*M^4*Sqrt[13/(8060465*Pi)]*u^10)/
       b^2 + (((36954937*I)/160024854528000)*d*K1^2*M^4*Sqrt[17/(6163885*Pi)]*
        u^10)/b^2 - (((1802443*I)/26670809088000)*d*K0^2*M^4*
        Sqrt[19/(5515055*Pi)]*u^10)/b^2 + (((362801*I)/555641856000)*d^3*K0^2*
        M^4*Sqrt[23/(4555915*Pi)]*u^10)/b^2 - 
      (((2149363*I)/1212309504000)*d^7*K0^2*M^4*Sqrt[23/(4555915*Pi)]*u^10)/
       b^2 - (((3364607*I)/1818464256000)*d^7*K1^2*M^4*Sqrt[31/(3380195*Pi)]*
        u^10)/b^2 + (((7289*I)/39688704000)*d^15*K1^2*M^4*
        Sqrt[31/(3380195*Pi)]*u^10)/b^2 + (((292013*I)/242461900800)*d*K0^2*
        M^4*u^10)/(b^2*Sqrt[104786045*Pi]) + 
      (((258623*I)/76202311680)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[104786045*Pi]) + 
      (((1715125471*I)/26670809088000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) - (((130831*I)/16164126720)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[104786045*Pi]) - (((279784103*I)/2424619008000)*d^9*
        K0^2*M^4*u^10)/(b^2*Sqrt[104786045*Pi]) + 
      (((9878101*I)/296342323200)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) + (((387185987*I)/8890269696000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[104786045*Pi]) + 
      (((3191*I)/3232825344)*d^15*K0^2*M^4*u^10)/(b^2*Sqrt[104786045*Pi]) - 
      (((7496339*I)/4849238016000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) + (((52716919*I)/1905057792000)*d^3*K1^2*M^4*
        u^10)/(b^2*Sqrt[104786045*Pi]) + (((68062147*I)/1066832363520)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[104786045*Pi]) - 
      (((983050121*I)/7273857024000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) + (((1609423267*I)/40006213632000)*d^11*K1^2*
        M^4*u^10)/(b^2*Sqrt[104786045*Pi]) + 
      (((21687447359*I)/640099418112000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) + (((13850443*I)/7620231168000)*d^13*K0*K1*
        M^4*Sqrt[7/(14969435*Pi)]*u^11)/b^2 + 
      (((27875999*I)/16002485452800)*d^5*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*
        u^11)/b^2 - (((6134627*I)/1818464256000)*d^9*K0*K1*M^4*
        Sqrt[13/(8060465*Pi)]*u^11)/b^2 + (((6047*I)/44451348480)*d^15*K0*K1*
        M^4*Sqrt[13/(8060465*Pi)]*u^11)/b^2 + 
      (((821*I)/26670809088)*d^3*K0*K1*M^4*Sqrt[247/(424235*Pi)]*u^11)/b^2 + 
      (((1540961*I)/4000621363200)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[104786045*Pi]) + (((73*I)/192430080)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[104786045*Pi]) - (((1364009*I)/7273857024000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[104786045*Pi]) - (((16764799*I)/909232128000)*d^7*K0*
        K1*M^4*u^11)/(b^2*Sqrt[104786045*Pi]) + 
      (((1819981*I)/142879334400)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[104786045*Pi]) + (((96897937*I)/22860693504000)*d^13*K0*K1*
        M^4*u^11)/(b^2*Sqrt[104786045*Pi]) - 
      (((105011*I)/454616064000)*d^9*K0^2*M^4*Sqrt[13/(8060465*Pi)]*u^12)/
       b^2 + (((142951*I)/1600248545280)*d^13*K0^2*M^4*Sqrt[13/(8060465*Pi)]*
        u^12)/b^2 + (((60923*I)/404103168000)*d^5*K1^2*M^4*
        Sqrt[13/(8060465*Pi)]*u^12)/b^2 + (((505487*I)/5000776704000)*d^13*
        K1^2*M^4*Sqrt[13/(8060465*Pi)]*u^12)/b^2 + 
      (((55969*I)/6667702272000)*d^15*K1^2*M^4*Sqrt[13/(8060465*Pi)]*u^12)/
       b^2 + (((173*I)/11365401600)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) + (((21923*I)/40410316800)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) + (((469109*I)/303077376000)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[104786045*Pi]) - (((453619*I)/363692851200)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[104786045*Pi]) + 
      (((17350643*I)/20003106816000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) + ((I/1282867200)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) + (((153467*I)/1333540454400)*d^15*K0^2*M^4*
        u^12)/(b^2*Sqrt[104786045*Pi]) + (((36929*I)/909232128000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[104786045*Pi]) + (((363943*I)/606154752000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[104786045*Pi]) - 
      (((4183*I)/16164126720)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[104786045*Pi]) - 
      (((2482849*I)/1818464256000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) - (((3096211*I)/909232128000)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[104786045*Pi]) + (((19712369*I)/20003106816000)*d^11*
        K1^2*M^4*u^12)/(b^2*Sqrt[104786045*Pi]) + 
      (((3011*I)/151538688000)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[104786045*Pi]) + 
      (((4129*I)/555641856000)*d^3*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*u^13)/
       b^2 - (((3391*I)/151538688000)*d^7*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*
        u^13)/b^2 + (((12391*I)/555641856000)*d^5*K0*K1*M^4*
        Sqrt[17/(6163885*Pi)]*u^13)/b^2 + ((I/30307737600)*d^15*K0*K1*M^4*
        Sqrt[17/(6163885*Pi)]*u^13)/b^2 + (((10921*I)/714396672000)*d^13*K0*
        K1*M^4*Sqrt[19/(5515055*Pi)]*u^13)/b^2 + 
      (((10397*I)/1666925568000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[104786045*Pi]) + 
      (((479*I)/13891046400)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[104786045*Pi]) - 
      (((348793*I)/454616064000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[104786045*Pi]) + (((1122991*I)/5000776704000)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[104786045*Pi]) + (((2419*I)/92606976000)*d^15*K0*K1*
        M^4*u^13)/(b^2*Sqrt[104786045*Pi]) + 
      ((I/6614784000)*d^15*K0^2*M^4*Sqrt[7/(14969435*Pi)]*u^14)/b^2 + 
      ((I/100015534080)*d*K0^2*M^4*Sqrt[13/(8060465*Pi)]*u^14)/b^2 + 
      ((I/4311014400)*d^3*K0^2*M^4*Sqrt[13/(8060465*Pi)]*u^14)/b^2 - 
      (((73*I)/113654016000)*d^7*K0^2*M^4*Sqrt[13/(8060465*Pi)]*u^14)/b^2 + 
      (((733*I)/1250194176000)*d^11*K0^2*M^4*Sqrt[13/(8060465*Pi)]*u^14)/
       b^2 - (((79*I)/113654016000)*d^7*K1^2*M^4*Sqrt[13/(8060465*Pi)]*u^14)/
       b^2 - (((101*I)/56827008000)*d^9*K1^2*M^4*Sqrt[13/(8060465*Pi)]*u^14)/
       b^2 + ((I/976714200)*d^13*K1^2*M^4*Sqrt[13/(8060465*Pi)]*u^14)/b^2 + 
      (((37*I)/833462784000)*d^15*K1^2*M^4*Sqrt[17/(6163885*Pi)]*u^14)/b^2 + 
      (((293*I)/312548544000)*d^5*K1^2*M^4*Sqrt[19/(5515055*Pi)]*u^14)/b^2 + 
      (((59*I)/138910464000)*d^11*K1^2*M^4*Sqrt[23/(4555915*Pi)]*u^14)/b^2 - 
      ((I/14206752000)*d^9*K0^2*M^4*Sqrt[299/(350455*Pi)]*u^14)/b^2 + 
      (((331*I)/2500388352000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) + 
      (((107*I)/46303488000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) + 
      (((10471*I)/625097088000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) - 
      (((11*I)/3157056000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) - 
      (((11*I)/811814400)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) + 
      (((83*I)/28413504000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) + 
      (((7807*I)/625097088000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) + 
      (((167*I)/625097088000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) + 
      (((6977*I)/1250194176000)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) - 
      (((11*I)/3157056000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) - 
      (((11*I)/811814400)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) + 
      (((83*I)/56827008000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) - 
      ((I/7441632000)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) + 
      ((I/2806272000)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) - 
      ((I/9471168000)*d^7*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*u^15)/b^2 - 
      ((I/3157056000)*d^9*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*u^15)/b^2 + 
      ((I/9471168000)*d^11*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*u^15)/b^2 + 
      ((I/9471168000)*d^13*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*u^15)/b^2 + 
      ((I/104182848000)*d^5*K0*K1*M^4*Sqrt[221/(474145*Pi)]*u^15)/b^2 + 
      ((I/104182848000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[104786045*Pi]) + 
      (((53*I)/104182848000)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[104786045*Pi]) + 
      ((I/9471168000)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[104786045*Pi]))/Pi, 0, 
    ((((-19428319*I)/811413504)*d^9*K1^2*M^4*Sqrt[5/(20957209*Pi)]*u^2)/b^2 + 
      (((87671*I)/2449920)*d^7*K1^2*M^4*Sqrt[13/(8060465*Pi)]*u^2)/b^2 - 
      (((193*I)/3674880)*d^15*K1^2*M^4*Sqrt[13/(8060465*Pi)]*u^2)/b^2 - 
      (((15841207*I)/4939038720)*d^3*K0^2*M^4*Sqrt[17/(6163885*Pi)]*u^2)/
       b^2 - (((8490343*I)/507133440)*d^11*K1^2*M^4*Sqrt[17/(6163885*Pi)]*
        u^2)/b^2 - (((256529*I)/141115392)*d^5*K0^2*M^4*Sqrt[91/(1151495*Pi)]*
        u^2)/b^2 + (((5897*I)/4866048)*d^7*K0^2*M^4*Sqrt[91/(1151495*Pi)]*
        u^2)/b^2 - (((117221*I)/141115392)*d^11*K0^2*M^4*
        Sqrt[91/(1151495*Pi)]*u^2)/b^2 - (((23737*I)/141115392)*d^15*K0^2*M^4*
        Sqrt[91/(1151495*Pi)]*u^2)/b^2 + (((1897*I)/282230784)*d^17*K0^2*M^4*
        Sqrt[91/(1151495*Pi)]*u^2)/b^2 - (((10003*I)/117596160)*d*K1^2*M^4*
        Sqrt[91/(1151495*Pi)]*u^2)/b^2 - (((393*I)/326656)*d^3*K1^2*M^4*
        Sqrt[91/(1151495*Pi)]*u^2)/b^2 - (((1459*I)/1837440)*d^5*K1^2*M^4*
        Sqrt[91/(1151495*Pi)]*u^2)/b^2 - (((14143*I)/117596160)*d^17*K1^2*M^4*
        Sqrt[91/(1151495*Pi)]*u^2)/b^2 + (((78761*I)/70557696)*d^13*K1^2*M^4*
        Sqrt[119/(880555*Pi)]*u^2)/b^2 + (((52741*I)/70557696)*d^9*K0^2*M^4*
        Sqrt[455/(230299*Pi)]*u^2)/b^2 - (((42683*I)/141115392)*d^13*K0^2*M^4*
        Sqrt[455/(230299*Pi)]*u^2)/b^2 - (((259*I)/282230784)*d*K0^2*M^4*
        Sqrt[2821/(37145*Pi)]*u^2)/b^2 + (((61*I)/967680)*d^3*K0^2*M^4*u^2)/
       (b^2*Sqrt[104786045*Pi]) - (((8019*I)/1366016)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[104786045*Pi]) + (((327*I)/683008)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[104786045*Pi]) + (((27337*I)/2138112)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[104786045*Pi]) - (((680009767*I)/558816952320)*d^17*K0*K1*
        M^4*Sqrt[7/(14969435*Pi)]*u^3)/b^2 - 
      (((261887141*I)/13970423808)*d^3*K0*K1*M^4*Sqrt[19/(5515055*Pi)]*u^3)/
       b^2 + (((368518609*I)/34926059520)*d^7*K0*K1*M^4*Sqrt[91/(1151495*Pi)]*
        u^3)/b^2 + (((131738141*I)/8466923520)*d^9*K0*K1*M^4*
        Sqrt[91/(1151495*Pi)]*u^3)/b^2 - (((64988461*I)/23284039680)*d^11*K0*
        K1*M^4*Sqrt[221/(474145*Pi)]*u^3)/b^2 - 
      (((3627662471*I)/186272317440)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[104786045*Pi]) - (((57422928259*I)/69852119040)*d^5*K0*K1*
        M^4*u^3)/(b^2*Sqrt[104786045*Pi]) - 
      (((8374039757*I)/17463029760)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[104786045*Pi]) - (((320731181*I)/4365757440)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[104786045*Pi]) - (((533712965*I)/13488685056)*d^13*
        K0^2*M^4*Sqrt[5/(20957209*Pi)]*u^4)/b^2 - 
      (((10305365149*I)/33529017139200)*d^17*K1^2*M^4*Sqrt[7/(14969435*Pi)]*
        u^4)/b^2 + (((6291366679*I)/279408476160)*d^7*K0^2*M^4*
        Sqrt[13/(8060465*Pi)]*u^4)/b^2 + (((3015171082529*I)/21336647270400)*
        d^9*K1^2*M^4*Sqrt[13/(8060465*Pi)]*u^4)/b^2 - 
      (((9075958484069*I)/234703119974400)*d^11*K1^2*M^4*
        Sqrt[13/(8060465*Pi)]*u^4)/b^2 - (((4884827029*I)/279408476160)*d^5*
        K0^2*M^4*Sqrt[17/(6163885*Pi)]*u^4)/b^2 - 
      (((86956772153*I)/117351559987200)*d*K1^2*M^4*Sqrt[23/(4555915*Pi)]*
        u^4)/b^2 - (((102327282354119978867*I)/46013854132068286464000)*d^15*
        K1^2*M^4*Sqrt[31/(3380195*Pi)]*u^4)/b^2 + 
      (((41856973*I)/16933847040)*d^9*K0^2*M^4*Sqrt[221/(474145*Pi)]*u^4)/
       b^2 - (((71032141*I)/93136158720)*d^11*K0^2*M^4*Sqrt[247/(424235*Pi)]*
        u^4)/b^2 - (((2304623039*I)/372544634880)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[104786045*Pi]) - (((32888590391*I)/279408476160)*d^3*K0^2*
        M^4*u^4)/(b^2*Sqrt[104786045*Pi]) - 
      (((41621*I)/30965760)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[104786045*Pi]) - 
      (((7954032019*I)/279408476160)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[104786045*Pi]) - (((2073146989*I)/1117633904640)*d^17*K0^2*
        M^4*u^4)/(b^2*Sqrt[104786045*Pi]) - 
      (((450439*I)/16164126720)*d*K1^2*M^4*u^4)/(b^2*Sqrt[104786045*Pi]) - 
      (((5328047712781*I)/15646874664960)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[104786045*Pi]) - (((24601217096821*I)/26078124441600)*d^5*
        K1^2*M^4*u^4)/(b^2*Sqrt[104786045*Pi]) + 
      (((16424100195127*I)/21336647270400)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[104786045*Pi]) - (((3905324363*I)/5519179776)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[104786045*Pi]) - 
      (((125251134934012845257*I)/5112650459118698496000)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[104786045*Pi]) + (((367777022621*I)/3048092467200)*d^9*K0*K1*
        M^4*Sqrt[13/(8060465*Pi)]*u^5)/b^2 - 
      (((6842128043711*I)/234703119974400)*d^11*K0*K1*M^4*
        Sqrt[13/(8060465*Pi)]*u^5)/b^2 - (((93034995863*I)/117351559987200)*d*
        K0*K1*M^4*Sqrt[17/(6163885*Pi)]*u^5)/b^2 - 
      (((205720076741*I)/46940623994880)*d^15*K0*K1*M^4*Sqrt[19/(5515055*Pi)]*
        u^5)/b^2 - (((21444132465491*I)/78234373324800)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[104786045*Pi]) - (((20568396689359*I)/26078124441600)*d^5*K0*
        K1*M^4*u^5)/(b^2*Sqrt[104786045*Pi]) + 
      (((12534657873973*I)/21336647270400)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[104786045*Pi]) - (((2295819514067*I)/3725446348800)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[104786045*Pi]) - 
      (((287177552419*I)/234703119974400)*d^17*K0*K1*M^4*u^5)/
       (b^2*Sqrt[104786045*Pi]) - (((852158351651*I)/312937493299200)*d^3*
        K0^2*M^4*Sqrt[17/(6163885*Pi)]*u^6)/b^2 - 
      (((21680188224841*I)/4358772228096000)*d^3*K1^2*M^4*
        Sqrt[17/(6163885*Pi)]*u^6)/b^2 + 
      (((10008545612590923829*I)/4231159000649957376000)*d^7*K0^2*M^4*
        Sqrt[31/(3380195*Pi)]*u^6)/b^2 - (((1766464390109*I)/938812479897600)*
        d^11*K0^2*M^4*Sqrt[31/(3380195*Pi)]*u^6)/b^2 - 
      (((494845474381*I)/938812479897600)*d^15*K0^2*M^4*Sqrt[31/(3380195*Pi)]*
        u^6)/b^2 - (((2030510091941*I)/938812479897600)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) - (((44759420979941*I)/312937493299200)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[104786045*Pi]) + 
      (((1847116992505564363*I)/104904768611155968000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) + (((4997101747321*I)/17069317816320)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[104786045*Pi]) - 
      (((5249208277657*I)/44705356185600)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) - (((54878868431*I)/469406239948800)*d^17*
        K0^2*M^4*u^6)/(b^2*Sqrt[104786045*Pi]) - 
      (((20136653118089*I)/4694062399488000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) - (((42426542783*I)/173360259072000)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[104786045*Pi]) - 
      (((61744546212749*I)/260781244416000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) + (((425724704566657*I)/2347031199744000)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[104786045*Pi]) + 
      (((10013782844071*I)/21336647270400)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) - (((262356960682273*I)/2347031199744000)*
        d^11*K1^2*M^4*u^6)/(b^2*Sqrt[104786045*Pi]) - 
      (((146627576253377*I)/782343733248000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) - (((59879042696549*I)/2347031199744000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[104786045*Pi]) - 
      (((642690174859*I)/4694062399488000)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[104786045*Pi]) - (((66113471147*I)/19317129216000)*d^3*K0*K1*
        M^4*Sqrt[13/(8060465*Pi)]*u^7)/b^2 - 
      (((15651241224167*I)/23731093241856000)*d^15*K0*K1*M^4*
        Sqrt[23/(4555915*Pi)]*u^7)/b^2 - 
      (((6559503563071*I)/3129374932992000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[104786045*Pi]) - (((23304318653771*I)/173854162944000)*d^5*
        K0*K1*M^4*u^7)/(b^2*Sqrt[104786045*Pi]) + 
      (((141156489441833*I)/1564687466496000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[104786045*Pi]) + (((427761324091*I)/1580492390400)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[104786045*Pi]) - 
      (((12530661041971*I)/223526780928000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[104786045*Pi]) - (((18927271646581*I)/173854162944000)*d^13*
        K0*K1*M^4*u^7)/(b^2*Sqrt[104786045*Pi]) - 
      (((311528146757*I)/3164145765580800)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[104786045*Pi]) - (((110243372821*I)/3129374932992000)*d^17*
        K0*K1*M^4*u^7)/(b^2*Sqrt[104786045*Pi]) - 
      (((1419518157773*I)/9388124798976000)*d^15*K0^2*M^4*
        Sqrt[13/(8060465*Pi)]*u^8)/b^2 + 
      (((2968049768251*I)/4713486105968640)*d^7*K0^2*M^4*
        Sqrt[17/(6163885*Pi)]*u^8)/b^2 - (((75523243399*I)/9388124798976000)*
        d*K0^2*M^4*Sqrt[23/(4555915*Pi)]*u^8)/b^2 + 
      (((745189469935411279*I)/3046434480467969310720000)*d^17*K1^2*M^4*
        Sqrt[31/(3380195*Pi)]*u^8)/b^2 - (((4198020595309*I)/853465890816000)*
        d^3*K0^2*M^4*u^8)/(b^2*Sqrt[104786045*Pi]) - 
      (((159505889681471*I)/9388124798976000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) - (((325242258030497*I)/310661584257024000)*
        d^7*K0^2*M^4*u^8)/(b^2*Sqrt[104786045*Pi]) + 
      (((5898948174589*I)/170693178163200)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) - (((60043411306253*I)/9388124798976000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[104786045*Pi]) - 
      (((129175437457861*I)/9388124798976000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) - (((8751698491*I)/4694062399488000)*d^17*
        K0^2*M^4*u^8)/(b^2*Sqrt[104786045*Pi]) - 
      (((1357366115953*I)/3129374932992000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) - (((74150012605703*I)/9388124798976000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[104786045*Pi]) - 
      (((18446124518077*I)/853465890816000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) + (((723555511583*I)/46246920192000)*d^7*K1^2*
        M^4*u^8)/(b^2*Sqrt[104786045*Pi]) + 
      (((75995591443*I)/1724173516800)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) - (((28589249576087*I)/3129374932992000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[104786045*Pi]) - 
      (((56488997874839*I)/3129374932992000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[104786045*Pi]) - (((8094833078531*I)/3129374932992000)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[104786045*Pi]) - 
      (((32524971139163088529*I)/3046434480467969310720000)*d^17*K1^2*M^4*
        u^8)/(b^2*Sqrt[104786045*Pi]) - 
      (((105294252068289623*I)/169897307564559826944000)*d^17*K0*K1*M^4*
        Sqrt[13/(8060465*Pi)]*u^9)/b^2 - (((337600858949*I)/7041093599232000)*
        d^15*K0*K1*M^4*Sqrt[23/(4555915*Pi)]*u^9)/b^2 - 
      (((7813208561*I)/58190856192000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[104786045*Pi]) - (((6903583494239*I)/2347031199744000)*d^3*
        K0*K1*M^4*u^9)/(b^2*Sqrt[104786045*Pi]) - 
      (((7119042689977*I)/782343733248000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[104786045*Pi]) + (((39784209534599*I)/7041093599232000)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[104786045*Pi]) + 
      (((11940854722123*I)/640099418112000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[104786045*Pi]) - (((24329881762999*I)/7041093599232000)*d^11*
        K0*K1*M^4*u^9)/(b^2*Sqrt[104786045*Pi]) - 
      (((53298722938379*I)/7041093599232000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[104786045*Pi]) + 
      (((39388508223171761*I)/6292492872761475072000)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[104786045*Pi]) + (((22488616001*I)/91442774016000)*d^9*K0^2*
        M^4*Sqrt[7/(14969435*Pi)]*u^10)/b^2 + 
      (((45847082093*I)/1005870514176000)*d^7*K1^2*M^4*Sqrt[13/(8060465*Pi)]*
        u^10)/b^2 + (((298947981281*I)/1920298254336000)*d^9*K1^2*M^4*
        Sqrt[13/(8060465*Pi)]*u^10)/b^2 - 
      (((503105274728471819*I)/92801050350389821440000)*d^3*K0^2*M^4*
        Sqrt[17/(6163885*Pi)]*u^10)/b^2 - (((42715193221*I)/7041093599232000)*
        d^15*K0^2*M^4*Sqrt[17/(6163885*Pi)]*u^10)/b^2 - 
      (((71330249*I)/3520546799616000)*d^17*K0^2*M^4*Sqrt[17/(6163885*Pi)]*
        u^10)/b^2 - (((3543979391*I)/640099418112000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) - 
      (((1275996524013822847*I)/8436459122762711040000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) - (((672845334367*I)/782343733248000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[104786045*Pi]) + 
      (((134638754713*I)/281643743969280)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) - (((2045927630489*I)/7041093599232000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[104786045*Pi]) - 
      (((445850340791*I)/640099418112000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) - (((467909130457*I)/21123280797696000)*d*
        K1^2*M^4*u^10)/(b^2*Sqrt[104786045*Pi]) - 
      (((59236843903*I)/174572568576000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) - (((19938676422283*I)/21123280797696000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[104786045*Pi]) - 
      (((7309696466117*I)/21123280797696000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) - (((709221643873*I)/844931231907840)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[104786045*Pi]) - 
      (((2640402394481*I)/21123280797696000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[104786045*Pi]) - (((5465556073*I)/10561640398848000)*d^17*
        K1^2*M^4*u^10)/(b^2*Sqrt[104786045*Pi]) - 
      (((19244495731*I)/2640410099712000)*d^11*K0*K1*M^4*
        Sqrt[13/(8060465*Pi)]*u^11)/b^2 - 
      (((6562983024616043*I)/25642395491555082240000)*d*K0*K1*M^4*
        Sqrt[17/(6163885*Pi)]*u^11)/b^2 - (((4610652323*I)/2640410099712000)*
        d^15*K0*K1*M^4*Sqrt[23/(4555915*Pi)]*u^11)/b^2 + 
      (((4826490649*I)/880136699904000)*d^7*K0*K1*M^4*Sqrt[31/(3380195*Pi)]*
        u^11)/b^2 - (((835412581*I)/377201442816000)*d^13*K0*K1*M^4*
        Sqrt[119/(880555*Pi)]*u^11)/b^2 + 
      (((336710528897531*I)/25642395491555082240000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[104786045*Pi]) - (((254422285433*I)/2640410099712000)*d^3*K0*
        K1*M^4*u^11)/(b^2*Sqrt[104786045*Pi]) - 
      (((6624050603*I)/21821571072000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[104786045*Pi]) + (((5239582163*I)/8277147648000)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[104786045*Pi]) - 
      (((13964003*I)/47150180352000)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[104786045*Pi]) - (((2406697063*I)/78457900105728000)*d^17*
        K0^2*M^4*Sqrt[7/(14969435*Pi)]*u^12)/b^2 - 
      (((74361747967*I)/128248490557440000)*d^3*K1^2*M^4*
        Sqrt[13/(8060465*Pi)]*u^12)/b^2 + 
      (((6443478161101*I)/39799781569658880000)*d^7*K0^2*M^4*
        Sqrt[31/(3380195*Pi)]*u^12)/b^2 + 
      (((46050673953409*I)/3601084236422735462400)*d^17*K1^2*M^4*
        Sqrt[31/(3380195*Pi)]*u^12)/b^2 - (((8849249*I)/377201442816000)*d^11*
        K1^2*M^4*Sqrt[247/(424235*Pi)]*u^12)/b^2 - 
      (((640253*I)/6601025249280)*d*K0^2*M^4*u^12)/(b^2*Sqrt[104786045*Pi]) - 
      (((16784255387*I)/2640410099712000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) - (((55053771053*I)/2640410099712000)*d^5*
        K0^2*M^4*u^12)/(b^2*Sqrt[104786045*Pi]) + 
      (((21154076894659*I)/3618161960878080000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) + (((10269760939*I)/240037281792000)*d^9*K0^2*
        M^4*u^12)/(b^2*Sqrt[104786045*Pi]) - 
      (((14077714597*I)/2640410099712000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) - (((47828271011*I)/2640410099712000)*d^13*
        K0^2*M^4*u^12)/(b^2*Sqrt[104786045*Pi]) - 
      (((687712301*I)/240037281792000)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) + (((38905891*I)/216137465856000)*d^17*K0^2*
        M^4*u^12)/(b^2*Sqrt[104786045*Pi]) - 
      (((1434250693*I)/2640410099712000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) + (((3315307763*I)/9068075089920000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[104786045*Pi]) - 
      (((8498183959*I)/377201442816000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) + (((37024699*I)/3200497090560)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[104786045*Pi]) + (((1057638019*I)/21821571072000)*d^9*
        K1^2*M^4*u^12)/(b^2*Sqrt[104786045*Pi]) - 
      (((436148963*I)/21123280797696)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) - (((8726112803*I)/2640410099712000)*d^15*
        K1^2*M^4*u^12)/(b^2*Sqrt[104786045*Pi]) - 
      (((16012293744101*I)/36374588246694297600)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[104786045*Pi]) + (((53961799*I)/440068349952000)*d^7*K0*K1*
        M^4*Sqrt[19/(5515055*Pi)]*u^13)/b^2 - 
      (((177703*I)/73344724992000)*d*K0*K1*M^4*Sqrt[31/(3380195*Pi)]*u^13)/
       b^2 - (((139669939*I)/88013669990400)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[104786045*Pi]) - (((454541491*I)/88013669990400)*d^5*K0*K1*
        M^4*u^13)/(b^2*Sqrt[104786045*Pi]) + 
      (((442387339*I)/40006213632000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[104786045*Pi]) - (((404980861*I)/440068349952000)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[104786045*Pi]) - 
      (((2112144589*I)/440068349952000)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[104786045*Pi]) - (((121022467*I)/146689449984000)*d^15*K0*K1*
        M^4*u^13)/(b^2*Sqrt[104786045*Pi]) - 
      (((2410717*I)/146689449984000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[104786045*Pi]) - (((763921*I)/18860072140800)*d^13*K1^2*M^4*
        Sqrt[7/(14969435*Pi)]*u^14)/b^2 - (((23321*I)/88013669990400)*d*K0^2*
        M^4*Sqrt[13/(8060465*Pi)]*u^14)/b^2 - 
      (((299213*I)/16298827776000)*d^5*K0^2*M^4*Sqrt[13/(8060465*Pi)]*u^14)/
       b^2 - (((715291*I)/264041009971200)*d^15*K0^2*M^4*
        Sqrt[17/(6163885*Pi)]*u^14)/b^2 - (((25127*I)/5432942592000)*d^3*K1^2*
        M^4*Sqrt[17/(6163885*Pi)]*u^14)/b^2 + 
      (((79423*I)/16298827776000)*d^7*K1^2*M^4*Sqrt[17/(6163885*Pi)]*u^14)/
       b^2 - (((1737355027*I)/197370654953472000)*d^13*K0^2*M^4*
        Sqrt[19/(5515055*Pi)]*u^14)/b^2 - (((7639*I)/62866907136000)*d*K1^2*
        M^4*Sqrt[31/(3380195*Pi)]*u^14)/b^2 + 
      (((491658119*I)/502398030790656000)*d^9*K0^2*M^4*Sqrt[323/(324415*Pi)]*
        u^14)/b^2 - (((306619*I)/4191127142400)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[104786045*Pi]) + (((21061*I)/258711552000)*d^7*K0^2*M^4*
        u^14)/(b^2*Sqrt[104786045*Pi]) + (((9822582467*I)/45672548253696000)*
        d^9*K0^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) - 
      (((18694811*I)/1320205049856000)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[104786045*Pi]) - (((27051263647*I)/394741309906944000)*d^13*
        K0^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) - 
      (((6011*I)/4552431206400)*d^17*K0^2*M^4*u^14)/
       (b^2*Sqrt[104786045*Pi]) - (((10295837*I)/40006213632000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[104786045*Pi]) + (((7676791*I)/13335404544000)*d^9*
        K1^2*M^4*u^14)/(b^2*Sqrt[104786045*Pi]) - 
      (((1355863*I)/146689449984000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[104786045*Pi]) + (((3240113*I)/120018640896000)*d^13*K1^2*
        M^4*u^14)/(b^2*Sqrt[104786045*Pi]) - 
      (((22637033*I)/440068349952000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[104786045*Pi]) - (((33977*I)/22003417497600)*d^17*K1^2*M^4*
        u^14)/(b^2*Sqrt[104786045*Pi]) - (((435433*I)/154711529280000)*d^5*K0*
        K1*M^4*Sqrt[13/(8060465*Pi)]*u^15)/b^2 - 
      (((9029*I)/15002330112000)*d^15*K0*K1*M^4*Sqrt[17/(6163885*Pi)]*u^15)/
       b^2 + (((3959*I)/13752135936000)*d^7*K0*K1*M^4*Sqrt[23/(4555915*Pi)]*
        u^15)/b^2 - (((170477*I)/495076893696000)*d^3*K0*K1*M^4*
        Sqrt[31/(3380195*Pi)]*u^15)/b^2 + (((17593*I)/45006990336000)*d^9*K0*
        K1*M^4*Sqrt[221/(474145*Pi)]*u^15)/b^2 + 
      (((1531*I)/70725270528000)*d^11*K0*K1*M^4*Sqrt[403/(260015*Pi)]*u^15)/
       b^2 - (((104333*I)/165025631232000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[104786045*Pi]) + (((222863*I)/825128156160000)*d^5*K0*K1*M^4*
        u^15)/(b^2*Sqrt[104786045*Pi]) - (((1648931*I)/495076893696000)*d^7*
        K0*K1*M^4*u^15)/(b^2*Sqrt[104786045*Pi]) - 
      (((158929*I)/3960615149568)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[104786045*Pi]) - (((1151*I)/2750427187200)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[104786045*Pi]) - (((79*I)/47150180352000)*d*K1^2*M^4*
        Sqrt[7/(14969435*Pi)]*u^16)/b^2 - (((1381*I)/49507689369600)*d^7*K0^2*
        M^4*Sqrt[13/(8060465*Pi)]*u^16)/b^2 + 
      (((281*I)/1551965184000)*d^9*K0^2*M^4*Sqrt[13/(8060465*Pi)]*u^16)/b^2 - 
      (((457*I)/35362635264000)*d^3*K1^2*M^4*Sqrt[19/(5515055*Pi)]*u^16)/
       b^2 - (((1811*I)/247538446848000)*d^3*K0^2*M^4*Sqrt[31/(3380195*Pi)]*
        u^16)/b^2 - (((211501*I)/8044999522560000)*d^5*K1^2*M^4*
        Sqrt[31/(3380195*Pi)]*u^16)/b^2 + (((47503*I)/2887948546560000)*d^11*
        K1^2*M^4*Sqrt[31/(3380195*Pi)]*u^16)/b^2 + 
      (((1061*I)/247538446848000)*d^11*K0^2*M^4*Sqrt[221/(474145*Pi)]*u^16)/
       b^2 + (((47*I)/4091544576000)*d^9*K1^2*M^4*Sqrt[221/(474145*Pi)]*u^16)/
       b^2 - (((67*I)/49507689369600)*d^7*K1^2*M^4*Sqrt[299/(350455*Pi)]*
        u^16)/b^2 - ((I/833462784000)*d^15*K0^2*M^4*Sqrt[391/(267995*Pi)]*
        u^16)/b^2 - (((3551*I)/330051262464000)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[104786045*Pi]) - (((120271*I)/123769223424000)*d^5*K0^2*M^4*
        u^16)/(b^2*Sqrt[104786045*Pi]) - (((15289*I)/12376922342400)*d^13*
        K0^2*M^4*u^16)/(b^2*Sqrt[104786045*Pi]) - 
      (((233*I)/9430036070400)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[104786045*Pi]) - 
      (((52219*I)/223472208960000)*d^5*K1^2*M^4*u^16)/
       (b^2*Sqrt[104786045*Pi]) + (((1223*I)/2237563440000)*d^11*K1^2*M^4*
        u^16)/(b^2*Sqrt[104786045*Pi]) - (((137*I)/102288614400)*d^13*K1^2*
        M^4*u^16)/(b^2*Sqrt[104786045*Pi]) - 
      (((42709*I)/82512815616000)*d^15*K1^2*M^4*u^16)/
       (b^2*Sqrt[104786045*Pi]) - (((1823*I)/66010252492800)*d^17*K1^2*M^4*
        u^16)/(b^2*Sqrt[104786045*Pi]) - ((I/386778823200)*d^3*K0*K1*M^4*
        Sqrt[13/(8060465*Pi)]*u^17)/b^2 - ((I/154711529280)*d^7*K0*K1*M^4*
        Sqrt[13/(8060465*Pi)]*u^17)/b^2 + ((I/35161711200)*d^9*K0*K1*M^4*
        Sqrt[13/(8060465*Pi)]*u^17)/b^2 + (((13*I)/773557646400)*d^11*K0*K1*
        M^4*Sqrt[13/(8060465*Pi)]*u^17)/b^2 - 
      ((I/61884611712)*d^13*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*u^17)/b^2 - 
      ((I/128926274400)*d^15*K0*K1*M^4*Sqrt[13/(8060465*Pi)]*u^17)/b^2 - 
      ((I/1547115292800)*d^5*K0*K1*M^4*Sqrt[247/(424235*Pi)]*u^17)/b^2 - 
      ((I/515705097600)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[104786045*Pi]) - 
      ((I/257852548800)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[104786045*Pi]) + 
      ((I/171901699200)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[104786045*Pi]) + 
      ((I/515705097600)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[104786045*Pi]) + 
      ((I/257852548800)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[104786045*Pi]) - 
      ((I/171901699200)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[104786045*Pi]))/Pi}, 
   11, 15, 1], SeriesData[p, 0, 
   {((((5599*I)/267264)*d^7*K1^2*M^5*Sqrt[(13*Pi)/8060465]*u^3)/b^3 - 
      (((18733*I)/1336320)*d^11*K1^2*M^5*Sqrt[(13*Pi)/8060465]*u^3)/b^3 - 
      (((12727*I)/668160)*d^13*K1^2*M^5*Sqrt[(13*Pi)/8060465]*u^3)/b^3 + 
      (((7*I)/1425408)*d*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((413*I)/4276224)*d^3*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((371*I)/1425408)*d^5*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((91*I)/475136)*d^13*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((91*I)/4276224)*d^15*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 - 
      (((11*I)/167040)*d*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 - 
      (((583*I)/445440)*d^3*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 - 
      (((803*I)/222720)*d^5*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 - 
      (((143*I)/445440)*d^15*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((143*I)/66816)*d^9*K1^2*M^5*Sqrt[(299*Pi)/350455]*u^3)/b^3 - 
      (((65*I)/1425408)*d^7*K0^2*M^5*Sqrt[(455*Pi)/230299]*u^3)/b^3 - 
      (((143*I)/1425408)*d^9*K0^2*M^5*Sqrt[(455*Pi)/230299]*u^3)/b^3 + 
      (((13*I)/1425408)*d^11*K0^2*M^5*Sqrt[(1547*Pi)/67735]*u^3)/b^3 + 
      (((11203951*I)/769720320)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^4)/
       b^3 - (((9114013*I)/940769280)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*
        u^4)/b^3 - (((38145439*I)/2822307840)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^4)/b^3 + (((1071533*I)/153944064)*d^9*K0*K1*
        M^5*Sqrt[(65*Pi)/1612093]*u^4)/b^3 - 
      (((77969*I)/1693384704)*d*K0*K1*M^5*Sqrt[(91*Pi)/1151495]*u^4)/b^3 - 
      (((7768289*I)/8466923520)*d^3*K0*K1*M^5*Sqrt[(91*Pi)/1151495]*u^4)/
       b^3 - (((4303597*I)/1693384704)*d^5*K0*K1*M^5*Sqrt[(91*Pi)/1151495]*
        u^4)/b^3 - (((1959967*I)/8466923520)*d^15*K0*K1*M^5*
        Sqrt[(91*Pi)/1151495]*u^4)/b^3 - (((25983953*I)/254007705600)*d*K1^2*
        M^5*Sqrt[Pi/104786045]*u^5)/b^3 - (((1162339*I)/16933847040)*d*K0^2*
        M^5*Sqrt[(13*Pi)/8060465]*u^5)/b^3 + 
      (((10953077*I)/1539440640)*d^9*K0^2*M^5*Sqrt[(13*Pi)/8060465]*u^5)/
       b^3 - (((3857333*I)/1881538560)*d^11*K0^2*M^5*Sqrt[(13*Pi)/8060465]*
        u^5)/b^3 - (((15560767*I)/5644615680)*d^13*K0^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^5)/b^3 + (((1149403*I)/16164126720)*d^7*K1^2*
        M^5*Sqrt[(13*Pi)/8060465]*u^5)/b^3 + 
      (((94268477*I)/32328253440)*d^9*K1^2*M^5*Sqrt[(13*Pi)/8060465]*u^5)/
       b^3 + (((5623*I)/138910464)*d^11*K1^2*M^5*Sqrt[(13*Pi)/8060465]*u^5)/
       b^3 - (((327838009*I)/254007705600)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^5)/b^3 - (((16059629*I)/16933847040)*d^5*K1^2*
        M^5*Sqrt[(17*Pi)/6163885]*u^5)/b^3 - 
      (((3123977*I)/21167308800)*d^3*K1^2*M^5*Sqrt[(23*Pi)/4555915]*u^5)/
       b^3 - (((652837*I)/3386769408)*d^3*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^5)/
       b^3 - (((8864993*I)/16933847040)*d^5*K0^2*M^5*Sqrt[(91*Pi)/1151495]*
        u^5)/b^3 + (((682369*I)/1539440640)*d^7*K0^2*M^5*
        Sqrt[(91*Pi)/1151495]*u^5)/b^3 - (((153037*I)/4703846400)*d^15*K1^2*
        M^5*Sqrt[(91*Pi)/1151495]*u^5)/b^3 - 
      (((241799*I)/16933847040)*d^15*K0^2*M^5*Sqrt[(299*Pi)/350455]*u^5)/
       b^3 - (((13135873*I)/127003852800)*d*K0*K1*M^5*Sqrt[Pi/104786045]*u^6)/
       b^3 - (((64800457*I)/84669235200)*d^3*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^6)/b^3 + (((15272317*I)/21167308800)*d^5*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^6)/b^3 - (((30040313*I)/31750963200)*d^13*K0*K1*
        M^5*Sqrt[Pi/104786045]*u^6)/b^3 - (((131043161*I)/197561548800)*d^15*
        K0*K1*M^5*Sqrt[Pi/104786045]*u^6)/b^3 + 
      (((1744807*I)/161641267200)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^6)/
       b^3 - (((7083649*I)/80820633600)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*
        u^6)/b^3 + (((376915337*I)/1778053939200)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^6)/b^3 - (((133106563*I)/2032061644800)*d*
        K0^2*M^5*Sqrt[Pi/104786045]*u^7)/b^3 + 
      (((691296989*I)/225784627200)*d^5*K0^2*M^5*Sqrt[Pi/104786045]*u^7)/
       b^3 + (((9950851699*I)/14224431513600)*d^11*K0^2*M^5*
        Sqrt[Pi/104786045]*u^7)/b^3 + (((5091964783*I)/2032061644800)*d^13*
        K0^2*M^5*Sqrt[Pi/104786045]*u^7)/b^3 + 
      (((1127626697*I)/4741477171200)*d^15*K0^2*M^5*Sqrt[Pi/104786045]*u^7)/
       b^3 + (((5784763981*I)/658538496000)*d^5*K1^2*M^5*Sqrt[Pi/104786045]*
        u^7)/b^3 - (((3848116019*I)/323282534400)*d^7*K1^2*M^5*
        Sqrt[Pi/104786045]*u^7)/b^3 - (((719110207*I)/46183219200)*d^9*K1^2*
        M^5*Sqrt[Pi/104786045]*u^7)/b^3 + (((24646331*I)/184732876800)*d^7*
        K0^2*M^5*Sqrt[(7*Pi)/14969435]*u^7)/b^3 + 
      (((9791422601*I)/17780539392000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/8060465]*
        u^7)/b^3 - (((493415719*I)/1293130137600)*d^9*K0^2*M^5*
        Sqrt[(19*Pi)/5515055]*u^7)/b^3 + (((171985169*I)/5926846464000)*d^15*
        K1^2*M^5*Sqrt[(19*Pi)/5515055]*u^7)/b^3 + 
      (((493202477*I)/2540077056000)*d^13*K1^2*M^5*Sqrt[(31*Pi)/3380195]*u^7)/
       b^3 + (((1066529*I)/17780539392000)*d*K1^2*M^5*Sqrt[(5083*Pi)/20615]*
        u^7)/b^3 - (((3348451*I)/27094155264)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[104786045]*b^3) + (((27592476797*I)/5926846464000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[104786045]*b^3) + 
      (((570092659*I)/5926846464000)*d*K0*K1*M^5*Sqrt[Pi/104786045]*u^8)/
       b^3 + (((26309749439*I)/11853692928000)*d^3*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^8)/b^3 + (((166626277*I)/25546752000)*d^5*K0*K1*
        M^5*Sqrt[Pi/104786045]*u^8)/b^3 - (((14225949*I)/2660761600)*d^7*K0*
        K1*M^5*Sqrt[Pi/104786045]*u^8)/b^3 - 
      (((4046273213*I)/323282534400)*d^9*K0*K1*M^5*Sqrt[Pi/104786045]*u^8)/
       b^3 + (((135401791451*I)/35561078784000)*d^11*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^8)/b^3 + (((41936885357*I)/8890269696000)*d^13*
        K0*K1*M^5*Sqrt[Pi/104786045]*u^8)/b^3 + 
      (((5925649027*I)/11853692928000)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*u^8)/
       b^3 - (((17353153*I)/4445134848000)*d*K0^2*M^5*Sqrt[Pi/104786045]*u^9)/
       b^3 + (((19245386903*I)/17780539392000)*d^5*K0^2*M^5*
        Sqrt[Pi/104786045]*u^9)/b^3 - (((131767469*I)/215521689600)*d^7*K0^2*
        M^5*Sqrt[Pi/104786045]*u^9)/b^3 - (((64932667*I)/32328253440)*d^9*
        K0^2*M^5*Sqrt[Pi/104786045]*u^9)/b^3 + 
      (((6231517973*I)/11853692928000)*d^11*K0^2*M^5*Sqrt[Pi/104786045]*u^9)/
       b^3 + (((472255613*I)/658538496000)*d^13*K0^2*M^5*Sqrt[Pi/104786045]*
        u^9)/b^3 + (((2807372609*I)/35561078784000)*d^15*K0^2*M^5*
        Sqrt[Pi/104786045]*u^9)/b^3 + (((819147761*I)/17780539392000)*d*K1^2*
        M^5*Sqrt[Pi/104786045]*u^9)/b^3 + (((329669377*I)/277820928000)*d^5*
        K1^2*M^5*Sqrt[Pi/104786045]*u^9)/b^3 - 
      (((431963137*I)/179601408000)*d^9*K1^2*M^5*Sqrt[Pi/104786045]*u^9)/
       b^3 + (((9547167631*I)/11853692928000)*d^11*K1^2*M^5*
        Sqrt[Pi/104786045]*u^9)/b^3 + (((1265818621*I)/11853692928000)*d^15*
        K1^2*M^5*Sqrt[Pi/104786045]*u^9)/b^3 + 
      (((124958069*I)/2963423232000)*d^13*K1^2*M^5*Sqrt[(23*Pi)/4555915]*u^9)/
       b^3 + (((251996383*I)/35561078784000)*d^3*K0^2*M^5*
        Sqrt[(31*Pi)/3380195]*u^9)/b^3 - (((137487043*I)/3232825344000)*d^7*
        K1^2*M^5*Sqrt[(31*Pi)/3380195]*u^9)/b^3 + 
      (((21648421211*I)/35561078784000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[104786045]*b^3) + (((43199113*I)/4445134848000)*d*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^10)/b^3 + (((2857221097*I)/13335404544000)*d^3*
        K0*K1*M^5*Sqrt[Pi/104786045]*u^10)/b^3 + 
      (((8061891049*I)/13335404544000)*d^5*K0*K1*M^5*Sqrt[Pi/104786045]*u^10)/
       b^3 - (((1418557001*I)/1212309504000)*d^9*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^10)/b^3 + (((1543166113*I)/4445134848000)*d^11*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^10)/b^3 + (((662060887*I)/1481711616000)*d^13*K0*
        K1*M^5*Sqrt[Pi/104786045]*u^10)/b^3 + 
      (((94093273*I)/1905057792000)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*u^10)/
       b^3 - (((19622527*I)/1212309504000)*d^7*K0*K1*M^5*
        Sqrt[(31*Pi)/3380195]*u^10)/b^3 - (((708329*I)/8890269696000)*d*K0^2*
        M^5*Sqrt[Pi/104786045]*u^11)/b^3 + (((1715125471*I)/26670809088000)*
        d^5*K0^2*M^5*Sqrt[Pi/104786045]*u^11)/b^3 - 
      (((29623837*I)/606154752000)*d^7*K0^2*M^5*Sqrt[Pi/104786045]*u^11)/
       b^3 - (((279784103*I)/2424619008000)*d^9*K0^2*M^5*Sqrt[Pi/104786045]*
        u^11)/b^3 + (((9878101*I)/296342323200)*d^11*K0^2*M^5*
        Sqrt[Pi/104786045]*u^11)/b^3 + (((387185987*I)/8890269696000)*d^13*
        K0^2*M^5*Sqrt[Pi/104786045]*u^11)/b^3 + 
      (((190427371*I)/80012427264000)*d*K1^2*M^5*Sqrt[Pi/104786045]*u^11)/
       b^3 + (((68062147*I)/1066832363520)*d^5*K1^2*M^5*Sqrt[Pi/104786045]*
        u^11)/b^3 - (((983050121*I)/7273857024000)*d^9*K1^2*M^5*
        Sqrt[Pi/104786045]*u^11)/b^3 + (((1609423267*I)/40006213632000)*d^11*
        K1^2*M^5*Sqrt[Pi/104786045]*u^11)/b^3 + 
      (((4219296407*I)/80012427264000)*d^13*K1^2*M^5*Sqrt[Pi/104786045]*u^11)/
       b^3 + (((7920167*I)/13335404544000)*d^3*K0^2*M^5*Sqrt[(31*Pi)/3380195]*
        u^11)/b^3 - (((3364607*I)/1818464256000)*d^7*K1^2*M^5*
        Sqrt[(31*Pi)/3380195]*u^11)/b^3 + (((7289*I)/39688704000)*d^15*K1^2*
        M^5*Sqrt[(31*Pi)/3380195]*u^11)/b^3 + 
      (((18973*I)/476264448000)*d^15*K0^2*M^5*Sqrt[(119*Pi)/880555]*u^11)/
       b^3 + (((52716919*I)/1905057792000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[104786045]*b^3) + (((1540961*I)/4000621363200)*d*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^12)/b^3 + (((266131*I)/33338511360)*d^3*K0*K1*
        M^5*Sqrt[Pi/104786045]*u^12)/b^3 - (((16764799*I)/909232128000)*d^7*
        K0*K1*M^5*Sqrt[Pi/104786045]*u^12)/b^3 + 
      (((1819981*I)/142879334400)*d^11*K0*K1*M^5*Sqrt[Pi/104786045]*u^12)/
       b^3 - (((6134627*I)/1818464256000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*
        u^12)/b^3 + (((745687*I)/571517337600)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^12)/b^3 + (((6047*I)/44451348480)*d^15*K0*K1*
        M^5*Sqrt[(13*Pi)/8060465]*u^12)/b^3 + 
      (((8808509*I)/6667702272000)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/6163885]*u^12)/
       b^3 + (((173*I)/11365401600)*d*K0^2*M^5*Sqrt[Pi/104786045]*u^13)/b^3 + 
      (((469109*I)/303077376000)*d^5*K0^2*M^5*Sqrt[Pi/104786045]*u^13)/b^3 - 
      (((453619*I)/363692851200)*d^7*K0^2*M^5*Sqrt[Pi/104786045]*u^13)/b^3 + 
      (((17350643*I)/20003106816000)*d^11*K0^2*M^5*Sqrt[Pi/104786045]*u^13)/
       b^3 + (((2324513*I)/2000310681600)*d^13*K0^2*M^5*Sqrt[Pi/104786045]*
        u^13)/b^3 + (((153467*I)/1333540454400)*d^15*K0^2*M^5*
        Sqrt[Pi/104786045]*u^13)/b^3 + (((36929*I)/909232128000)*d*K1^2*M^5*
        Sqrt[Pi/104786045]*u^13)/b^3 - (((2482849*I)/1818464256000)*d^7*K1^2*
        M^5*Sqrt[Pi/104786045]*u^13)/b^3 - (((3096211*I)/909232128000)*d^9*
        K1^2*M^5*Sqrt[Pi/104786045]*u^13)/b^3 + 
      (((19712369*I)/20003106816000)*d^11*K1^2*M^5*Sqrt[Pi/104786045]*u^13)/
       b^3 - (((105011*I)/454616064000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/8060465]*
        u^13)/b^3 + (((505487*I)/5000776704000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^13)/b^3 + (((50593*I)/6667702272000)*d^15*
        K1^2*M^5*Sqrt[(17*Pi)/6163885]*u^13)/b^3 + 
      (((467*I)/6314112000)*d^5*K1^2*M^5*Sqrt[(23*Pi)/4555915]*u^13)/b^3 + 
      (((21923*I)/40410316800)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[104786045]*b^3) + (((363943*I)/606154752000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[104786045]*b^3) + 
      (((10397*I)/1666925568000)*d*K0*K1*M^5*Sqrt[Pi/104786045]*u^14)/b^3 + 
      (((8093*I)/61737984000)*d^3*K0*K1*M^5*Sqrt[Pi/104786045]*u^14)/b^3 - 
      (((348793*I)/454616064000)*d^9*K0*K1*M^5*Sqrt[Pi/104786045]*u^14)/b^3 + 
      (((1122991*I)/5000776704000)*d^11*K0*K1*M^5*Sqrt[Pi/104786045]*u^14)/
       b^3 + (((44477*I)/1666925568000)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^14)/b^3 - (((3391*I)/151538688000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^14)/b^3 + (((12391*I)/555641856000)*d^5*K0*K1*
        M^5*Sqrt[(17*Pi)/6163885]*u^14)/b^3 + 
      (((10921*I)/714396672000)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/5515055]*u^14)/
       b^3 + (((41*I)/156274272000)*d*K0^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 + 
      (((10471*I)/625097088000)*d^5*K0^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 - 
      (((269*I)/22730803200)*d^7*K0^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 - 
      (((983*I)/28413504000)*d^9*K0^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 + 
      (((7807*I)/625097088000)*d^13*K0^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 + 
      (((167*I)/625097088000)*d*K1^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 - 
      (((1423*I)/113654016000)*d^7*K1^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 - 
      (((2083*I)/56827008000)*d^9*K1^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 + 
      (((14039*I)/1250194176000)*d^11*K1^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 + 
      (((71*I)/5388768000)*d^13*K1^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 + 
      (((463*I)/416731392000)*d^15*K1^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 + 
      (((269*I)/178599168000)*d^11*K0^2*M^5*Sqrt[(7*Pi)/14969435]*u^15)/b^3 + 
      ((I/6614784000)*d^15*K0^2*M^5*Sqrt[(7*Pi)/14969435]*u^15)/b^3 + 
      (((293*I)/312548544000)*d^5*K1^2*M^5*Sqrt[(19*Pi)/5515055]*u^15)/b^3 + 
      (((6659*I)/1250194176000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[104786045]*b^3) + (((6977*I)/1250194176000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[104786045]*b^3) + 
      ((I/104182848000)*d*K0*K1*M^5*Sqrt[Pi/104786045]*u^16)/b^3 + 
      (((53*I)/104182848000)*d^3*K0*K1*M^5*Sqrt[Pi/104786045]*u^16)/b^3 + 
      ((I/9471168000)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*u^16)/b^3 - 
      ((I/9471168000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^16)/b^3 - 
      ((I/3157056000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^16)/b^3 + 
      ((I/9471168000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^16)/b^3 + 
      ((I/9471168000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^16)/b^3 + 
      ((I/104182848000)*d^5*K0*K1*M^5*Sqrt[(221*Pi)/474145]*u^16)/b^3)/Pi, 0, 
    ((((5599*I)/89088)*d^7*K1*M^5*Sqrt[(13*Pi)/8060465]*u)/(b^3*E^u) - 
      (((18733*I)/445440)*d^11*K1*M^5*Sqrt[(13*Pi)/8060465]*u)/(b^3*E^u) - 
      (((12727*I)/222720)*d^13*K1*M^5*Sqrt[(13*Pi)/8060465]*u)/(b^3*E^u) - 
      (((11*I)/55680)*d*K1*M^5*Sqrt[(91*Pi)/1151495]*u)/(b^3*E^u) - 
      (((583*I)/148480)*d^3*K1*M^5*Sqrt[(91*Pi)/1151495]*u)/(b^3*E^u) - 
      (((803*I)/74240)*d^5*K1*M^5*Sqrt[(91*Pi)/1151495]*u)/(b^3*E^u) - 
      (((143*I)/148480)*d^15*K1*M^5*Sqrt[(91*Pi)/1151495]*u)/(b^3*E^u) + 
      (((143*I)/22272)*d^9*K1*M^5*Sqrt[(299*Pi)/350455]*u)/(b^3*E^u) + 
      (((11869*I)/178176)*d^9*K0*M^5*Sqrt[(13*Pi)/8060465]*u^2)/(b^3*E^u) - 
      (((793*I)/30720)*d^13*K0*M^5*Sqrt[(13*Pi)/8060465]*u^2)/(b^3*E^u) + 
      (((5599*I)/89088)*d^7*K1*M^5*Sqrt[(13*Pi)/8060465]*u^2)/(b^3*E^u) - 
      (((18733*I)/445440)*d^11*K1*M^5*Sqrt[(13*Pi)/8060465]*u^2)/(b^3*E^u) - 
      (((12727*I)/222720)*d^13*K1*M^5*Sqrt[(13*Pi)/8060465]*u^2)/(b^3*E^u) - 
      (((79*I)/890880)*d*K0*M^5*Sqrt[(91*Pi)/1151495]*u^2)/(b^3*E^u) - 
      (((131*I)/74240)*d^3*K0*M^5*Sqrt[(91*Pi)/1151495]*u^2)/(b^3*E^u) - 
      (((1447*I)/296960)*d^5*K0*M^5*Sqrt[(91*Pi)/1151495]*u^2)/(b^3*E^u) - 
      (((13*I)/29696)*d^15*K0*M^5*Sqrt[(91*Pi)/1151495]*u^2)/(b^3*E^u) - 
      (((11*I)/55680)*d*K1*M^5*Sqrt[(91*Pi)/1151495]*u^2)/(b^3*E^u) - 
      (((583*I)/148480)*d^3*K1*M^5*Sqrt[(91*Pi)/1151495]*u^2)/(b^3*E^u) - 
      (((803*I)/74240)*d^5*K1*M^5*Sqrt[(91*Pi)/1151495]*u^2)/(b^3*E^u) - 
      (((143*I)/148480)*d^15*K1*M^5*Sqrt[(91*Pi)/1151495]*u^2)/(b^3*E^u) + 
      (((109*I)/89088)*d^7*K0*M^5*Sqrt[(299*Pi)/350455]*u^2)/(b^3*E^u) + 
      (((143*I)/22272)*d^9*K1*M^5*Sqrt[(299*Pi)/350455]*u^2)/(b^3*E^u) - 
      (((13*I)/111360)*d^11*K0*M^5*Sqrt[(2093*Pi)/50065]*u^2)/(b^3*E^u) - 
      (((231992521*I)/1175961600)*d^3*K1*M^5*Sqrt[Pi/104786045]*u^3)/
       (b^3*E^u) - (((1307480843*I)/2351923200)*d^5*K1*M^5*Sqrt[Pi/104786045]*
        u^3)/(b^3*E^u) - (((184409*I)/94076928)*d*K1*M^5*
        Sqrt[(5*Pi)/20957209]*u^3)/(b^3*E^u) + 
      (((11869*I)/178176)*d^9*K0*M^5*Sqrt[(13*Pi)/8060465]*u^3)/(b^3*E^u) - 
      (((793*I)/30720)*d^13*K0*M^5*Sqrt[(13*Pi)/8060465]*u^3)/(b^3*E^u) + 
      (((12616459*I)/374169600)*d^7*K1*M^5*Sqrt[(13*Pi)/8060465]*u^3)/
       (b^3*E^u) + (((25242953*I)/299335680)*d^9*K1*M^5*Sqrt[(13*Pi)/8060465]*
        u^3)/(b^3*E^u) - (((61437793*I)/2743910400)*d^11*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^3)/(b^3*E^u) - 
      (((5642033*I)/70557696)*d^9*K1^2*M^5*Sqrt[(13*Pi)/8060465]*u^3)/b^3 + 
      (((13809791*I)/352788480)*d^13*K1^2*M^5*Sqrt[(13*Pi)/8060465]*u^3)/
       b^3 + (((637181*I)/117596160)*d^15*K1^2*M^5*Sqrt[(13*Pi)/8060465]*u^3)/
       b^3 - (((79*I)/890880)*d*K0*M^5*Sqrt[(91*Pi)/1151495]*u^3)/(b^3*E^u) - 
      (((131*I)/74240)*d^3*K0*M^5*Sqrt[(91*Pi)/1151495]*u^3)/(b^3*E^u) - 
      (((1447*I)/296960)*d^5*K0*M^5*Sqrt[(91*Pi)/1151495]*u^3)/(b^3*E^u) - 
      (((13*I)/29696)*d^15*K0*M^5*Sqrt[(91*Pi)/1151495]*u^3)/(b^3*E^u) - 
      (((39739*I)/1128923136)*d*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 - 
      (((1979*I)/1102464)*d^13*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 - 
      (((62489*I)/282230784)*d^15*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((43*I)/7839744)*d*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((508841*I)/117596160)*d^5*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((170257*I)/117596160)*d^7*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 - 
      (((62317*I)/293990400)*d^15*K1*M^5*Sqrt[(247*Pi)/424235]*u^3)/
       (b^3*E^u) + (((109*I)/89088)*d^7*K0*M^5*Sqrt[(299*Pi)/350455]*u^3)/
       (b^3*E^u) - (((44909*I)/31358976)*d^13*K1*M^5*Sqrt[(299*Pi)/350455]*
        u^3)/(b^3*E^u) - (((61747*I)/141115392)*d^5*K0^2*M^5*
        Sqrt[(455*Pi)/230299]*u^3)/b^3 + (((503009*I)/564461568)*d^9*K0^2*M^5*
        Sqrt[(455*Pi)/230299]*u^3)/b^3 + (((917*I)/1128923136)*d^17*K0^2*M^5*
        Sqrt[(455*Pi)/230299]*u^3)/b^3 - (((6487*I)/70557696)*d^11*K1^2*M^5*
        Sqrt[(1235*Pi)/84847]*u^3)/b^3 - (((16289*I)/282230784)*d^11*K0^2*M^5*
        Sqrt[(1547*Pi)/67735]*u^3)/b^3 + (((3743*I)/117596160)*d^3*K1^2*M^5*
        Sqrt[(1729*Pi)/60605]*u^3)/b^3 - (((13*I)/111360)*d^11*K0*M^5*
        Sqrt[(2093*Pi)/50065]*u^3)/(b^3*E^u) - 
      (((8981*I)/282230784)*d^3*K0^2*M^5*Sqrt[(2093*Pi)/50065]*u^3)/b^3 + 
      (((4435*I)/282230784)*d^7*K0^2*M^5*Sqrt[(8645*Pi)/12121]*u^3)/b^3 - 
      ((I/7349760)*d^17*K1^2*M^5*Sqrt[(53599*Pi)/1955]*u^3)/b^3 - 
      (((4020383*I)/940769280)*d*K0*M^5*Sqrt[Pi/104786045]*u^4)/(b^3*E^u) - 
      (((1028525023*I)/4703846400)*d^5*K0*M^5*Sqrt[Pi/104786045]*u^4)/
       (b^3*E^u) - (((155692417*I)/940769280)*d^13*K0*M^5*Sqrt[Pi/104786045]*
        u^4)/(b^3*E^u) - (((94219997*I)/4703846400)*d^15*K0*M^5*
        Sqrt[Pi/104786045]*u^4)/(b^3*E^u) - 
      (((1300633*I)/470384640)*d*K1*M^5*Sqrt[Pi/104786045]*u^4)/(b^3*E^u) - 
      (((71892581*I)/1175961600)*d^3*K1*M^5*Sqrt[Pi/104786045]*u^4)/
       (b^3*E^u) - (((461395603*I)/2351923200)*d^5*K1*M^5*Sqrt[Pi/104786045]*
        u^4)/(b^3*E^u) - (((10218066589*I)/745089269760)*d*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^4)/b^3 - (((16823634799*I)/69852119040)*d^3*K0*
        K1*M^5*Sqrt[Pi/104786045]*u^4)/b^3 - 
      (((275850483479*I)/558816952320)*d^5*K0*K1*M^5*Sqrt[Pi/104786045]*u^4)/
       b^3 - (((3148599673*I)/139704238080)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^4)/b^3 - (((3547592177*I)/111763390464)*d^13*K0*K1*M^5*
        Sqrt[(7*Pi)/14969435]*u^4)/b^3 + (((14448187*I)/997785600)*d^7*K0*M^5*
        Sqrt[(13*Pi)/8060465]*u^4)/(b^3*E^u) + 
      (((6509081*I)/199557120)*d^9*K0*M^5*Sqrt[(13*Pi)/8060465]*u^4)/
       (b^3*E^u) - (((308078963*I)/32926924800)*d^11*K0*M^5*
        Sqrt[(13*Pi)/8060465]*u^4)/(b^3*E^u) + 
      (((3346429*I)/374169600)*d^7*K1*M^5*Sqrt[(13*Pi)/8060465]*u^4)/
       (b^3*E^u) + (((9363089*I)/299335680)*d^9*K1*M^5*Sqrt[(13*Pi)/8060465]*
        u^4)/(b^3*E^u) - (((561817*I)/94617600)*d^11*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^4)/(b^3*E^u) - 
      (((5917181*I)/470384640)*d^13*K1*M^5*Sqrt[(13*Pi)/8060465]*u^4)/
       (b^3*E^u) - (((62471*I)/36748800)*d^15*K1*M^5*Sqrt[(13*Pi)/8060465]*
        u^4)/(b^3*E^u) + (((7833100939*I)/139704238080)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^4)/b^3 + (((133756837*I)/2257846272)*d^9*K0*
        K1*M^5*Sqrt[(13*Pi)/8060465]*u^4)/b^3 - 
      (((75168529*I)/447053561856)*d^17*K0*K1*M^5*Sqrt[(35*Pi)/2993887]*u^4)/
       b^3 - (((666619*I)/121271040)*d^11*K0*K1*M^5*Sqrt[(91*Pi)/1151495]*
        u^4)/b^3 - (((3248573*I)/4703846400)*d^3*K0*M^5*Sqrt[(119*Pi)/880555]*
        u^4)/(b^3*E^u) - (((9502953*I)/522649600)*d^3*K0*M^5*
        Sqrt[Pi/104786045]*u^5)/(b^3*E^u) - 
      (((27737117*I)/522649600)*d^5*K0*M^5*Sqrt[Pi/104786045]*u^5)/
       (b^3*E^u) - (((4640003*I)/104529920)*d^13*K0*M^5*Sqrt[Pi/104786045]*
        u^5)/(b^3*E^u) - (((29239367*I)/4703846400)*d^15*K0*M^5*
        Sqrt[Pi/104786045]*u^5)/(b^3*E^u) - 
      (((7390132909*I)/1490178539520)*d*K0^2*M^5*Sqrt[Pi/104786045]*u^5)/
       b^3 - (((163815130561*I)/1117633904640)*d^13*K0^2*M^5*
        Sqrt[Pi/104786045]*u^5)/b^3 - (((10124208389*I)/558816952320)*d^15*
        K0^2*M^5*Sqrt[Pi/104786045]*u^5)/b^3 - 
      (((5906757223*I)/4470535618560)*d^17*K0^2*M^5*Sqrt[Pi/104786045]*u^5)/
       b^3 - (((6266499809*I)/263415398400)*d^3*K1*M^5*Sqrt[Pi/104786045]*
        u^5)/(b^3*E^u) + (((12990383579*I)/107760844800)*d^9*K1*M^5*
        Sqrt[Pi/104786045]*u^5)/(b^3*E^u) - 
      (((2917843387*I)/59268464640)*d^13*K1*M^5*Sqrt[Pi/104786045]*u^5)/
       (b^3*E^u) - (((1806429133*I)/263415398400)*d^15*K1*M^5*
        Sqrt[Pi/104786045]*u^5)/(b^3*E^u) - 
      (((7947078562063*I)/469406239948800)*d*K1^2*M^5*Sqrt[Pi/104786045]*u^5)/
       b^3 + (((32879959375979*I)/42673294540800)*d^7*K1^2*M^5*
        Sqrt[Pi/104786045]*u^5)/b^3 - (((35705471237717*I)/52156248883200)*
        d^13*K1^2*M^5*Sqrt[Pi/104786045]*u^5)/b^3 - 
      (((5852088211019*I)/67058034278400)*d^15*K1^2*M^5*Sqrt[Pi/104786045]*
        u^5)/b^3 - (((4266368789*I)/16764508569600)*d^17*K1^2*M^5*
        Sqrt[(7*Pi)/14969435]*u^5)/b^3 + (((909899*I)/332595200)*d^7*K0*M^5*
        Sqrt[(13*Pi)/8060465]*u^5)/(b^3*E^u) - 
      (((54055193*I)/32926924800)*d^11*K0*M^5*Sqrt[(13*Pi)/8060465]*u^5)/
       (b^3*E^u) + (((10454598041*I)/558816952320)*d^7*K0^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^5)/b^3 + (((719113933*I)/22578462720)*d^9*
        K0^2*M^5*Sqrt[(13*Pi)/8060465]*u^5)/b^3 - 
      (((1063492271*I)/474147717120)*d^11*K1*M^5*Sqrt[(13*Pi)/8060465]*u^5)/
       (b^3*E^u) - (((3694160842363*I)/52156248883200)*d^5*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^5)/b^3 + (((5858865576313*I)/42673294540800)*
        d^9*K1^2*M^5*Sqrt[(13*Pi)/8060465]*u^5)/b^3 - 
      (((18349140961093*I)/469406239948800)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^5)/b^3 - (((30034469*I)/395123097600)*d*K1*
        M^5*Sqrt[(17*Pi)/6163885]*u^5)/(b^3*E^u) - 
      (((79330429*I)/21951283200)*d^5*K1*M^5*Sqrt[(17*Pi)/6163885]*u^5)/
       (b^3*E^u) + (((216439997*I)/71840563200)*d^7*K1*M^5*
        Sqrt[(17*Pi)/6163885]*u^5)/(b^3*E^u) - 
      (((37283*I)/940769280)*d*K0*M^5*Sqrt[(23*Pi)/4555915]*u^5)/(b^3*E^u) - 
      (((11152535767*I)/1117633904640)*d^5*K0^2*M^5*Sqrt[(23*Pi)/4555915]*
        u^5)/b^3 + (((87697*I)/199557120)*d^9*K0*M^5*Sqrt[(247*Pi)/424235]*
        u^5)/(b^3*E^u) - (((13683083*I)/20696924160)*d^11*K0^2*M^5*
        Sqrt[(247*Pi)/424235]*u^5)/b^3 - (((10447324493*I)/111763390464)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[104786045]*b^3) - 
      (((3503211867479*I)/10431249776640)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[104786045]*b^3) - (((428706791*I)/43902566400)*d^5*K0*M^5*
        Sqrt[Pi/104786045]*u^6)/(b^3*E^u) + 
      (((3726378083*I)/215521689600)*d^9*K0*M^5*Sqrt[Pi/104786045]*u^6)/
       (b^3*E^u) - (((30321733003*I)/4741477171200)*d^11*K0*M^5*
        Sqrt[Pi/104786045]*u^6)/(b^3*E^u) - 
      (((476693891*I)/59268464640)*d^13*K0*M^5*Sqrt[Pi/104786045]*u^6)/
       (b^3*E^u) - (((45043871*I)/35122053120)*d^15*K0*M^5*Sqrt[Pi/104786045]*
        u^6)/(b^3*E^u) + (((1141037747*I)/790246195200)*d^3*K1*M^5*
        Sqrt[Pi/104786045]*u^6)/(b^3*E^u) - 
      (((2994086951*I)/395123097600)*d^5*K1*M^5*Sqrt[Pi/104786045]*u^6)/
       (b^3*E^u) + (((120260279*I)/6735052800)*d^9*K1*M^5*Sqrt[Pi/104786045]*
        u^6)/(b^3*E^u) + (((973873867*I)/474147717120)*d^11*K1*M^5*
        Sqrt[Pi/104786045]*u^6)/(b^3*E^u) - 
      (((1029324349*I)/790246195200)*d^15*K1*M^5*Sqrt[Pi/104786045]*u^6)/
       (b^3*E^u) - (((3129811606049*I)/234703119974400)*d*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^6)/b^3 + (((3579604768547*I)/6096184934400)*d^7*
        K0*K1*M^5*Sqrt[Pi/104786045]*u^6)/b^3 - 
      (((38603182075379*I)/469406239948800)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^6)/b^3 - (((535435286021*I)/469406239948800)*d^17*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^6)/b^3 - (((165629177*I)/169338470400)*d^13*K1*
        M^5*Sqrt[(7*Pi)/14969435]*u^6)/(b^3*E^u) + 
      (((4576457*I)/197561548800)*d*K1*M^5*Sqrt[(13*Pi)/8060465]*u^6)/
       (b^3*E^u) + (((5153963467237*I)/42673294540800)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^6)/b^3 - 
      (((13815933625579*I)/469406239948800)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^6)/b^3 - (((749501474479*I)/52156248883200)*
        d^3*K0*K1*M^5*Sqrt[(19*Pi)/5515055]*u^6)/b^3 - 
      (((563010323527*I)/17385416294400)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/5515055]*
        u^6)/b^3 - (((17745491*I)/790246195200)*d*K0*M^5*
        Sqrt[(23*Pi)/4555915]*u^6)/(b^3*E^u) + 
      (((71534959*I)/143681126400)*d^7*K0*M^5*Sqrt[(31*Pi)/3380195]*u^6)/
       (b^3*E^u) - (((53140059811*I)/2086249955328)*d^5*K0*K1*M^5*
        Sqrt[(31*Pi)/3380195]*u^6)/b^3 - (((14337923*I)/526830796800)*d^3*K0*
        M^5*Sqrt[(247*Pi)/424235]*u^6)/(b^3*E^u) - 
      (((52753*I)/2660761600)*d^7*K1*M^5*Sqrt[(299*Pi)/350455]*u^6)/
       (b^3*E^u) + (((27319547*I)/395123097600)*d*K0*M^5*Sqrt[Pi/104786045]*
        u^7)/(b^3*E^u) + (((1073800591*I)/1580492390400)*d^3*K0*M^5*
        Sqrt[Pi/104786045]*u^7)/(b^3*E^u) + 
      (((199210961*I)/790246195200)*d^5*K0*M^5*Sqrt[Pi/104786045]*u^7)/
       (b^3*E^u) - (((16303033*I)/53880422400)*d^9*K0*M^5*Sqrt[Pi/104786045]*
        u^7)/(b^3*E^u) + (((144821473*I)/135470776320)*d^11*K0*M^5*
        Sqrt[Pi/104786045]*u^7)/(b^3*E^u) + 
      (((1466837*I)/11678515200)*d^13*K0*M^5*Sqrt[Pi/104786045]*u^7)/
       (b^3*E^u) - (((155655889*I)/1580492390400)*d^15*K0*M^5*
        Sqrt[Pi/104786045]*u^7)/(b^3*E^u) - 
      (((7783816591181*I)/3755249919590400)*d*K0^2*M^5*Sqrt[Pi/104786045]*
        u^7)/b^3 - (((92144051781193*I)/625874986598400)*d^5*K0^2*M^5*
        Sqrt[Pi/104786045]*u^7)/b^3 + (((167614263648019*I)/1877624959795200)*
        d^7*K0^2*M^5*Sqrt[Pi/104786045]*u^7)/b^3 + 
      (((28824015079*I)/95252889600)*d^9*K0^2*M^5*Sqrt[Pi/104786045]*u^7)/
       b^3 - (((21925065532631*I)/375524991959040)*d^11*K0^2*M^5*
        Sqrt[Pi/104786045]*u^7)/b^3 - (((75700092657143*I)/625874986598400)*
        d^13*K0^2*M^5*Sqrt[Pi/104786045]*u^7)/b^3 - 
      (((1275301363223*I)/75104998391808)*d^15*K0^2*M^5*Sqrt[Pi/104786045]*
        u^7)/b^3 - (((550665990451*I)/3755249919590400)*d^17*K0^2*M^5*
        Sqrt[Pi/104786045]*u^7)/b^3 - (((1138652293*I)/18965908684800)*d*K1*
        M^5*Sqrt[Pi/104786045]*u^7)/(b^3*E^u) - 
      (((490950307*I)/4741477171200)*d^3*K1*M^5*Sqrt[Pi/104786045]*u^7)/
       (b^3*E^u) + (((4731723329*I)/3269984256000)*d^5*K1*M^5*
        Sqrt[Pi/104786045]*u^7)/(b^3*E^u) - 
      (((200776699*I)/478937088000)*d^7*K1*M^5*Sqrt[Pi/104786045]*u^7)/
       (b^3*E^u) - (((6832325023*I)/2873622528000)*d^9*K1*M^5*
        Sqrt[Pi/104786045]*u^7)/(b^3*E^u) + 
      (((273220867*I)/263415398400)*d^11*K1*M^5*Sqrt[Pi/104786045]*u^7)/
       (b^3*E^u) + (((3424218869*I)/6321969561600)*d^13*K1*M^5*
        Sqrt[Pi/104786045]*u^7)/(b^3*E^u) - 
      (((206999731*I)/3160984780800)*d^15*K1*M^5*Sqrt[Pi/104786045]*u^7)/
       (b^3*E^u) - (((2210453670533*I)/469406239948800)*d*K1^2*M^5*
        Sqrt[Pi/104786045]*u^7)/b^3 - (((65046108822787*I)/260781244416000)*
        d^5*K1^2*M^5*Sqrt[Pi/104786045]*u^7)/b^3 + 
      (((461561410372789*I)/2347031199744000)*d^7*K1^2*M^5*Sqrt[Pi/104786045]*
        u^7)/b^3 - (((56178334943873*I)/469406239948800)*d^11*K1^2*M^5*
        Sqrt[Pi/104786045]*u^7)/b^3 - (((63424226731337*I)/2347031199744000)*
        d^15*K1^2*M^5*Sqrt[Pi/104786045]*u^7)/b^3 - 
      (((34506938491*I)/167645085696000)*d^17*K1^2*M^5*Sqrt[Pi/104786045]*
        u^7)/b^3 - (((1830299577643*I)/260781244416000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^7)/b^3 - (((15164269*I)/143681126400)*d^7*K0*
        M^5*Sqrt[(17*Pi)/6163885]*u^7)/(b^3*E^u) - 
      (((8094877457297*I)/782343733248000)*d^13*K1^2*M^5*
        Sqrt[(19*Pi)/5515055]*u^7)/b^3 + (((913247353063*I)/42673294540800)*
        d^9*K1^2*M^5*Sqrt[(23*Pi)/4555915]*u^7)/b^3 - 
      (((28861904178571*I)/625874986598400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[104786045]*b^3) - (((1372042039*I)/37931817369600)*d*K0*M^5*
        Sqrt[Pi/104786045]*u^8)/(b^3*E^u) + 
      (((357573691*I)/7586363473920)*d^3*K0*M^5*Sqrt[Pi/104786045]*u^8)/
       (b^3*E^u) + (((220895032861*I)/189659086848000)*d^5*K0*M^5*
        Sqrt[Pi/104786045]*u^8)/(b^3*E^u) - 
      (((903488023*I)/1915748352000)*d^7*K0*M^5*Sqrt[Pi/104786045]*u^8)/
       (b^3*E^u) - (((32497818419*I)/17241735168000)*d^9*K0*M^5*
        Sqrt[Pi/104786045]*u^8)/(b^3*E^u) + 
      (((22316984251*I)/37931817369600)*d^13*K0*M^5*Sqrt[Pi/104786045]*u^8)/
       (b^3*E^u) + (((179887381*I)/4214646374400)*d^15*K0*M^5*
        Sqrt[Pi/104786045]*u^8)/(b^3*E^u) + 
      (((490432781*I)/6321969561600)*d*K1*M^5*Sqrt[Pi/104786045]*u^8)/
       (b^3*E^u) + (((2729258201*I)/3951230976000)*d^3*K1*M^5*
        Sqrt[Pi/104786045]*u^8)/(b^3*E^u) + 
      (((22824166259*I)/31609847808000)*d^5*K1*M^5*Sqrt[Pi/104786045]*u^8)/
       (b^3*E^u) - (((1976712839*I)/1436811264000)*d^7*K1*M^5*
        Sqrt[Pi/104786045]*u^8)/(b^3*E^u) - 
      (((1642360441*I)/957874176000)*d^9*K1*M^5*Sqrt[Pi/104786045]*u^8)/
       (b^3*E^u) + (((2123060669*I)/2634153984000)*d^11*K1*M^5*
        Sqrt[Pi/104786045]*u^8)/(b^3*E^u) + 
      (((7766861719*I)/10536615936000)*d^13*K1*M^5*Sqrt[Pi/104786045]*u^8)/
       (b^3*E^u) + (((898934027*I)/15804923904000)*d^15*K1*M^5*
        Sqrt[Pi/104786045]*u^8)/(b^3*E^u) - 
      (((1394678166701*I)/625874986598400)*d*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^8)/b^3 - (((49823461620781*I)/347708325888000)*d^5*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^8)/b^3 + (((10440251867063*I)/107909480448000)*
        d^7*K0*K1*M^5*Sqrt[Pi/104786045]*u^8)/b^3 + 
      (((16416631746499*I)/56897726054400)*d^9*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^8)/b^3 - (((51774036970951*I)/3129374932992000)*d^15*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^8)/b^3 - (((5460531977*I)/55881695232000)*d^17*
        K0*K1*M^5*Sqrt[Pi/104786045]*u^8)/b^3 + 
      (((1097550511*I)/37931817369600)*d^11*K0*M^5*Sqrt[(19*Pi)/5515055]*u^8)/
       (b^3*E^u) - (((2119752993317*I)/347708325888000)*d^13*K0*K1*M^5*
        Sqrt[(19*Pi)/5515055]*u^8)/b^3 - (((17064904873*I)/115902775296000)*
        d^3*K0*K1*M^5*Sqrt[(323*Pi)/324415]*u^8)/b^3 - 
      (((52431102599*I)/625874986598400)*d^11*K0*K1*M^5*Sqrt[(713*Pi)/146965]*
        u^8)/b^3 + (((33040577*I)/2528787824640)*d*K0*M^5*Sqrt[Pi/104786045]*
        u^9)/(b^3*E^u) + (((2988403081*I)/21073231872000)*d^3*K0*M^5*
        Sqrt[Pi/104786045]*u^9)/(b^3*E^u) - 
      (((1713132383*I)/5747245056000)*d^7*K0*M^5*Sqrt[Pi/104786045]*u^9)/
       (b^3*E^u) - (((10645847909*I)/17241735168000)*d^9*K0*M^5*
        Sqrt[Pi/104786045]*u^9)/(b^3*E^u) + 
      (((1552150189*I)/6539968512000)*d^13*K0*M^5*Sqrt[Pi/104786045]*u^9)/
       (b^3*E^u) + (((16215184409659*I)/1564687466496000)*d^7*K0^2*M^5*
        Sqrt[Pi/104786045]*u^9)/b^3 + (((159585107911*I)/4267329454080)*d^9*
        K0^2*M^5*Sqrt[Pi/104786045]*u^9)/b^3 - 
      (((257889914267*I)/37552499195904)*d^11*K0^2*M^5*Sqrt[Pi/104786045]*
        u^9)/b^3 - (((9932108018801*I)/670580342784000)*d^13*K0^2*M^5*
        Sqrt[Pi/104786045]*u^9)/b^3 - (((10157185905241*I)/4694062399488000)*
        d^15*K0^2*M^5*Sqrt[Pi/104786045]*u^9)/b^3 - 
      (((110146693079*I)/9388124798976000)*d^17*K0^2*M^5*Sqrt[Pi/104786045]*
        u^9)/b^3 + (((898440241*I)/7586363473920)*d^3*K1*M^5*
        Sqrt[Pi/104786045]*u^9)/(b^3*E^u) + 
      (((81984514207*I)/189659086848000)*d^5*K1*M^5*Sqrt[Pi/104786045]*u^9)/
       (b^3*E^u) - (((4333523723*I)/5747245056000)*d^9*K1*M^5*
        Sqrt[Pi/104786045]*u^9)/(b^3*E^u) + 
      (((3095619101*I)/12643939123200)*d^11*K1*M^5*Sqrt[Pi/104786045]*u^9)/
       (b^3*E^u) + (((2483412857*I)/9031385088000)*d^13*K1*M^5*
        Sqrt[Pi/104786045]*u^9)/(b^3*E^u) + 
      (((1653317153*I)/63219695616000)*d^15*K1*M^5*Sqrt[Pi/104786045]*u^9)/
       (b^3*E^u) + (((16250780404657*I)/938812479897600)*d^7*K1^2*M^5*
        Sqrt[Pi/104786045]*u^9)/b^3 - (((4466848967719*I)/1564687466496000)*
        d^15*K1^2*M^5*Sqrt[Pi/104786045]*u^9)/b^3 - 
      (((5716965229*I)/347708325888000)*d^17*K1^2*M^5*Sqrt[Pi/104786045]*u^9)/
       b^3 - (((5098097*I)/27094155264000)*d*K1*M^5*Sqrt[(7*Pi)/14969435]*
        u^9)/(b^3*E^u) - (((1482749*I)/30408704000)*d^7*K1*M^5*
        Sqrt[(7*Pi)/14969435]*u^9)/(b^3*E^u) + 
      (((108974773*I)/63219695616000)*d^15*K0*M^5*Sqrt[(13*Pi)/8060465]*u^9)/
       (b^3*E^u) - (((25948323721*I)/1877624959795200)*d*K0^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^9)/b^3 - 
      (((1196694450529*I)/1564687466496000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^9)/b^3 + (((1070004737*I)/63219695616000)*d^5*
        K0*M^5*Sqrt[(17*Pi)/6163885]*u^9)/(b^3*E^u) - 
      (((5109877437437*I)/4694062399488000)*d^5*K0^2*M^5*
        Sqrt[(17*Pi)/6163885]*u^9)/b^3 - (((53218163717*I)/38793904128000)*
        d^5*K1^2*M^5*Sqrt[(17*Pi)/6163885]*u^9)/b^3 - 
      (((2339247931*I)/89410712371200)*d*K1^2*M^5*Sqrt[(19*Pi)/5515055]*u^9)/
       b^3 - (((2159538243619*I)/4694062399488000)*d^3*K1^2*M^5*
        Sqrt[(19*Pi)/5515055]*u^9)/b^3 - 
      (((1604661949447*I)/1564687466496000)*d^13*K1^2*M^5*
        Sqrt[(19*Pi)/5515055]*u^9)/b^3 + (((251126779*I)/27094155264000)*d^11*
        K0*M^5*Sqrt[(23*Pi)/4555915]*u^9)/(b^3*E^u) - 
      (((13836634843*I)/60961849344000)*d^3*K0^2*M^5*Sqrt[(23*Pi)/4555915]*
        u^9)/b^3 + (((417705391*I)/202051584000)*d^9*K1^2*M^5*
        Sqrt[(23*Pi)/4555915]*u^9)/b^3 + (((29384723*I)/292683776000)*d^5*K0*
        M^5*Sqrt[Pi/104786045]*u^10)/(b^3*E^u) - 
      (((1109728729*I)/6465650688000)*d^9*K0*M^5*Sqrt[Pi/104786045]*u^10)/
       (b^3*E^u) + (((127817461*I)/3232825344000)*d^3*K1*M^5*
        Sqrt[Pi/104786045]*u^10)/(b^3*E^u) + 
      (((76961351*I)/923664384000)*d^5*K1*M^5*Sqrt[Pi/104786045]*u^10)/
       (b^3*E^u) - (((1194757087*I)/6465650688000)*d^9*K1*M^5*
        Sqrt[Pi/104786045]*u^10)/(b^3*E^u) + 
      (((5045607349*I)/71122157568000)*d^13*K1*M^5*Sqrt[Pi/104786045]*u^10)/
       (b^3*E^u) + (((41848399*I)/5926846464000)*d^15*K1*M^5*
        Sqrt[Pi/104786045]*u^10)/(b^3*E^u) - 
      (((245451217*I)/1662595891200)*d*K0*K1*M^5*Sqrt[Pi/104786045]*u^10)/
       b^3 - (((1085411734453*I)/335290171392000)*d^3*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^10)/b^3 - (((1112903074663*I)/111763390464000)*
        d^5*K0*K1*M^5*Sqrt[Pi/104786045]*u^10)/b^3 + 
      (((44109995244647*I)/7041093599232000)*d^7*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^10)/b^3 + (((13010874795091*I)/640099418112000)*d^9*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^10)/b^3 - (((26661025174387*I)/7041093599232000)*
        d^11*K0*K1*M^5*Sqrt[Pi/104786045]*u^10)/b^3 - 
      (((8636265936091*I)/7041093599232000)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^10)/b^3 + (((43388819*I)/5080154112000)*d^11*K1*M^5*
        Sqrt[(7*Pi)/14969435]*u^10)/(b^3*E^u) + 
      (((113777*I)/431043379200)*d*K1*M^5*Sqrt[(17*Pi)/6163885]*u^10)/
       (b^3*E^u) + (((62561*I)/188153856000)*d^15*K0*M^5*
        Sqrt[(19*Pi)/5515055]*u^10)/(b^3*E^u) - 
      (((3417893*I)/808206336000)*d^7*K1*M^5*Sqrt[(19*Pi)/5515055]*u^10)/
       (b^3*E^u) - (((1095041*I)/23707385856000)*d*K0*M^5*
        Sqrt[(23*Pi)/4555915]*u^10)/(b^3*E^u) + 
      (((51539*I)/43902566400)*d^3*K0*M^5*Sqrt[(23*Pi)/4555915]*u^10)/
       (b^3*E^u) - (((3659323*I)/1077608448000)*d^7*K0*M^5*
        Sqrt[(23*Pi)/4555915]*u^10)/(b^3*E^u) + 
      (((196073897*I)/71122157568000)*d^13*K0*M^5*Sqrt[(23*Pi)/4555915]*u^10)/
       (b^3*E^u) - (((2518703289757*I)/7041093599232000)*d^13*K0*K1*M^5*
        Sqrt[(23*Pi)/4555915]*u^10)/b^3 + (((77279*I)/355610787840)*d^11*K0*
        M^5*Sqrt[(247*Pi)/424235]*u^10)/(b^3*E^u) - 
      (((47644469*I)/3520546799616000)*d^17*K0*K1*M^5*Sqrt[(589*Pi)/177905]*
        u^10)/b^3 + (((43601*I)/81749606400)*d*K0*M^5*Sqrt[Pi/104786045]*
        u^11)/(b^3*E^u) + (((223251229*I)/35561078784000)*d^3*K0*M^5*
        Sqrt[Pi/104786045]*u^11)/(b^3*E^u) + 
      (((122921879*I)/7112215756800)*d^5*K0*M^5*Sqrt[Pi/104786045]*u^11)/
       (b^3*E^u) + (((42250231*I)/3951230976000)*d^11*K0*M^5*
        Sqrt[Pi/104786045]*u^11)/(b^3*E^u) + 
      (((441943*I)/338676940800)*d^15*K0*M^5*Sqrt[Pi/104786045]*u^11)/
       (b^3*E^u) - (((173692741*I)/32004970905600)*d*K0^2*M^5*
        Sqrt[Pi/104786045]*u^11)/b^3 - (((371911289831*I)/391171866624000)*
        d^5*K0^2*M^5*Sqrt[Pi/104786045]*u^11)/b^3 + 
      (((603707079961*I)/320049709056000)*d^9*K0^2*M^5*Sqrt[Pi/104786045]*
        u^11)/b^3 - (((32386908011*I)/100587051417600)*d^11*K0^2*M^5*
        Sqrt[Pi/104786045]*u^11)/b^3 - (((243424420387*I)/320049709056000)*
        d^13*K0^2*M^5*Sqrt[Pi/104786045]*u^11)/b^3 - 
      (((405192995803*I)/3520546799616000)*d^15*K0^2*M^5*Sqrt[Pi/104786045]*
        u^11)/b^3 + (((113783*I)/1077608448000)*d*K1*M^5*Sqrt[Pi/104786045]*
        u^11)/(b^3*E^u) + (((7526021*I)/1077608448000)*d^3*K1*M^5*
        Sqrt[Pi/104786045]*u^11)/(b^3*E^u) + 
      (((4317043*I)/215521689600)*d^5*K1*M^5*Sqrt[Pi/104786045]*u^11)/
       (b^3*E^u) - (((73448527*I)/1939695206400)*d^9*K1*M^5*
        Sqrt[Pi/104786045]*u^11)/(b^3*E^u) + 
      (((1245137381*I)/106683236352000)*d^11*K1*M^5*Sqrt[Pi/104786045]*u^11)/
       (b^3*E^u) + (((1534506647*I)/106683236352000)*d^13*K1*M^5*
        Sqrt[Pi/104786045]*u^11)/(b^3*E^u) + 
      (((2407763*I)/1693384704000)*d^15*K1*M^5*Sqrt[Pi/104786045]*u^11)/
       (b^3*E^u) - (((1851842297*I)/72838899302400)*d*K1^2*M^5*
        Sqrt[Pi/104786045]*u^11)/b^3 - (((5466183506023*I)/5280820199424000)*
        d^5*K1^2*M^5*Sqrt[Pi/104786045]*u^11)/b^3 + 
      (((48658764551*I)/73344724992000)*d^7*K1^2*M^5*Sqrt[Pi/104786045]*u^11)/
       b^3 + (((212846946121*I)/96014912716800)*d^9*K1^2*M^5*
        Sqrt[Pi/104786045]*u^11)/b^3 - (((368124722473*I)/2640410099712000)*
        d^15*K1^2*M^5*Sqrt[Pi/104786045]*u^11)/b^3 - 
      (((12981856249*I)/10561640398848000)*d^17*K1^2*M^5*Sqrt[Pi/104786045]*
        u^11)/b^3 - (((574079*I)/215521689600)*d^9*K0*M^5*
        Sqrt[(13*Pi)/8060465]*u^11)/(b^3*E^u) + 
      (((2398787*I)/2370738585600)*d^13*K0*M^5*Sqrt[(13*Pi)/8060465]*u^11)/
       (b^3*E^u) - (((156178664693*I)/5280820199424000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^11)/b^3 + (((15892948117*I)/502935257088000)*
        d^7*K0^2*M^5*Sqrt[(17*Pi)/6163885]*u^11)/b^3 - 
      (((6691297*I)/121398165504000)*d^17*K0^2*M^5*Sqrt[(17*Pi)/6163885]*
        u^11)/b^3 - (((1060571*I)/1077608448000)*d^7*K1*M^5*
        Sqrt[(17*Pi)/6163885]*u^11)/(b^3*E^u) - 
      (((2487307*I)/3232825344000)*d^7*K0*M^5*Sqrt[(19*Pi)/5515055]*u^11)/
       (b^3*E^u) - (((210525735089*I)/5280820199424000)*d^13*K1^2*M^5*
        Sqrt[(23*Pi)/4555915]*u^11)/b^3 - 
      (((315342895213*I)/1173515599872000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[104786045]*b^3) - (((36262110739*I)/96014912716800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[104786045]*b^3) + 
      (((3121343*I)/2963423232000)*d^3*K0*M^5*Sqrt[Pi/104786045]*u^12)/
       (b^3*E^u) + (((423299*I)/141115392000)*d^5*K0*M^5*Sqrt[Pi/104786045]*
        u^12)/(b^3*E^u) - (((79117*I)/32328253440)*d^7*K0*M^5*
        Sqrt[Pi/104786045]*u^12)/(b^3*E^u) - 
      (((2010643*I)/346374144000)*d^9*K0*M^5*Sqrt[Pi/104786045]*u^12)/
       (b^3*E^u) + (((46781269*I)/26670809088000)*d^11*K0*M^5*
        Sqrt[Pi/104786045]*u^12)/(b^3*E^u) + 
      (((471473*I)/213366472704)*d^13*K0*M^5*Sqrt[Pi/104786045]*u^12)/
       (b^3*E^u) + (((9687367*I)/8890269696000)*d^3*K1*M^5*Sqrt[Pi/104786045]*
        u^12)/(b^3*E^u) + (((5573147*I)/1778053939200)*d^5*K1*M^5*
        Sqrt[Pi/104786045]*u^12)/(b^3*E^u) - 
      (((2058079*I)/808206336000)*d^7*K1*M^5*Sqrt[Pi/104786045]*u^12)/
       (b^3*E^u) - (((432277*I)/69274828800)*d^9*K1*M^5*Sqrt[Pi/104786045]*
        u^12)/(b^3*E^u) + (((63264023*I)/26670809088000)*d^13*K1*M^5*
        Sqrt[Pi/104786045]*u^12)/(b^3*E^u) + 
      (((2009737*I)/8890269696000)*d^15*K1*M^5*Sqrt[Pi/104786045]*u^12)/
       (b^3*E^u) - (((5140896797*I)/1056164039884800)*d*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^12)/b^3 - (((567062161231*I)/5280820199424000)*
        d^3*K0*K1*M^5*Sqrt[Pi/104786045]*u^12)/b^3 - 
      (((161032869713*I)/480074563584000)*d^5*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^12)/b^3 + (((16139463887*I)/83822542848000)*d^7*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^12)/b^3 + (((333951547001*I)/480074563584000)*
        d^9*K0*K1*M^5*Sqrt[Pi/104786045]*u^12)/b^3 - 
      (((217623866503*I)/754402885632000)*d^13*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^12)/b^3 - (((33732514859*I)/754402885632000)*d^15*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^12)/b^3 + (((6007*I)/987807744000)*d*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^12)/(b^3*E^u) + 
      (((7373*I)/592684646400)*d^15*K0*M^5*Sqrt[(17*Pi)/6163885]*u^12)/
       (b^3*E^u) - (((80333579*I)/2640410099712000)*d^17*K0*K1*M^5*
        Sqrt[(17*Pi)/6163885]*u^12)/b^3 + (((9271*I)/8890269696000)*d*K0*M^5*
        Sqrt[(23*Pi)/4555915]*u^12)/(b^3*E^u) + 
      (((437237*I)/5334161817600)*d^11*K1*M^5*Sqrt[(23*Pi)/4555915]*u^12)/
       (b^3*E^u) - (((371230427*I)/754402885632000)*d^11*K0*K1*M^5*
        Sqrt[(217*Pi)/482885]*u^12)/b^3 + (((60391*I)/444513484800)*d^3*K0*
        M^5*Sqrt[Pi/104786045]*u^13)/(b^3*E^u) + 
      (((126359*I)/317509632000)*d^5*K0*M^5*Sqrt[Pi/104786045]*u^13)/
       (b^3*E^u) - (((20701*I)/67350528000)*d^7*K0*M^5*Sqrt[Pi/104786045]*
        u^13)/(b^3*E^u) - (((485189*I)/606154752000)*d^9*K0*M^5*
        Sqrt[Pi/104786045]*u^13)/(b^3*E^u) + 
      (((399733*I)/1333540454400)*d^13*K0*M^5*Sqrt[Pi/104786045]*u^13)/
       (b^3*E^u) + (((12037*I)/444513484800)*d^15*K0*M^5*Sqrt[Pi/104786045]*
        u^13)/(b^3*E^u) - (((1946027*I)/16502563123200)*d*K0^2*M^5*
        Sqrt[Pi/104786045]*u^13)/b^3 - (((17386366819*I)/754402885632000)*d^5*
        K0^2*M^5*Sqrt[Pi/104786045]*u^13)/b^3 + 
      (((21804429769*I)/1760273399808000)*d^7*K0^2*M^5*Sqrt[Pi/104786045]*
        u^13)/b^3 + (((22596556649*I)/480074563584000)*d^9*K0^2*M^5*
        Sqrt[Pi/104786045]*u^13)/b^3 - (((104667095431*I)/5280820199424000)*
        d^13*K0^2*M^5*Sqrt[Pi/104786045]*u^13)/b^3 - 
      (((1521126157*I)/480074563584000)*d^15*K0^2*M^5*Sqrt[Pi/104786045]*
        u^13)/b^3 - (((259315079*I)/5280820199424000)*d^17*K0^2*M^5*
        Sqrt[Pi/104786045]*u^13)/b^3 + (((47*I)/7055769600)*d*K1*M^5*
        Sqrt[Pi/104786045]*u^13)/(b^3*E^u) - 
      (((65287*I)/202051584000)*d^7*K1*M^5*Sqrt[Pi/104786045]*u^13)/
       (b^3*E^u) + (((60223*I)/190505779200)*d^13*K1*M^5*Sqrt[Pi/104786045]*
        u^13)/(b^3*E^u) + (((281*I)/9878077440)*d^15*K1*M^5*
        Sqrt[Pi/104786045]*u^13)/(b^3*E^u) - 
      (((158170819*I)/264041009971200)*d*K1^2*M^5*Sqrt[Pi/104786045]*u^13)/
       b^3 - (((131722887497*I)/5280820199424000)*d^5*K1^2*M^5*
        Sqrt[Pi/104786045]*u^13)/b^3 + (((705877397*I)/53341618176000)*d^7*
        K1^2*M^5*Sqrt[Pi/104786045]*u^13)/b^3 + 
      (((2327074511*I)/43643142144000)*d^9*K1^2*M^5*Sqrt[Pi/104786045]*u^13)/
       b^3 - (((5072634829*I)/754402885632000)*d^11*K1^2*M^5*
        Sqrt[Pi/104786045]*u^13)/b^3 - (((119229321539*I)/5280820199424000)*
        d^13*K1^2*M^5*Sqrt[Pi/104786045]*u^13)/b^3 - 
      (((45189817*I)/754402885632000)*d^17*K1^2*M^5*Sqrt[Pi/104786045]*u^13)/
       b^3 - (((662684183*I)/754402885632000)*d^11*K0^2*M^5*
        Sqrt[(7*Pi)/14969435]*u^13)/b^3 + (((259*I)/12700385280)*d^3*K1*M^5*
        Sqrt[(7*Pi)/14969435]*u^13)/(b^3*E^u) + 
      (((123503*I)/6667702272000)*d^11*K0*M^5*Sqrt[(13*Pi)/8060465]*u^13)/
       (b^3*E^u) - (((39461*I)/606154752000)*d^9*K1*M^5*Sqrt[(13*Pi)/8060465]*
        u^13)/(b^3*E^u) + (((10993*I)/444513484800)*d^5*K1*M^5*
        Sqrt[(17*Pi)/6163885]*u^13)/(b^3*E^u) - 
      (((1837443943*I)/5280820199424000)*d^3*K1^2*M^5*Sqrt[(23*Pi)/4555915]*
        u^13)/b^3 - (((837229109*I)/5280820199424000)*d^15*K1^2*M^5*
        Sqrt[(23*Pi)/4555915]*u^13)/b^3 + (((4349*I)/6667702272000)*d^11*K1*
        M^5*Sqrt[(391*Pi)/267995]*u^13)/(b^3*E^u) + 
      ((I/63501926400)*d*K0*M^5*Sqrt[(403*Pi)/260015]*u^13)/(b^3*E^u) - 
      (((37517792869*I)/5280820199424000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[104786045]*b^3) + (((43*I)/69455232000)*d*K0*M^5*
        Sqrt[Pi/104786045]*u^14)/(b^3*E^u) + 
      (((3671*I)/277820928000)*d^3*K0*M^5*Sqrt[Pi/104786045]*u^14)/
       (b^3*E^u) + (((1181*I)/27782092800)*d^5*K0*M^5*Sqrt[Pi/104786045]*
        u^14)/(b^3*E^u) - (((757*I)/25256448000)*d^7*K0*M^5*
        Sqrt[Pi/104786045]*u^14)/(b^3*E^u) - 
      (((11*I)/126282240)*d^9*K0*M^5*Sqrt[Pi/104786045]*u^14)/(b^3*E^u) + 
      (((7481*I)/277820928000)*d^11*K0*M^5*Sqrt[Pi/104786045]*u^14)/
       (b^3*E^u) + (((619*I)/19844352000)*d^13*K0*M^5*Sqrt[Pi/104786045]*
        u^14)/(b^3*E^u) + (((727*I)/277820928000)*d^15*K0*M^5*
        Sqrt[Pi/104786045]*u^14)/(b^3*E^u) + 
      ((I/1596672000)*d*K1*M^5*Sqrt[Pi/104786045]*u^14)/(b^3*E^u) + 
      (((1259*I)/92606976000)*d^3*K1*M^5*Sqrt[Pi/104786045]*u^14)/(b^3*E^u) + 
      (((1021*I)/23151744000)*d^5*K1*M^5*Sqrt[Pi/104786045]*u^14)/(b^3*E^u) - 
      ((I/32256000)*d^7*K1*M^5*Sqrt[Pi/104786045]*u^14)/(b^3*E^u) + 
      (((863*I)/30868992000)*d^11*K1*M^5*Sqrt[Pi/104786045]*u^14)/(b^3*E^u) + 
      (((373*I)/11575872000)*d^13*K1*M^5*Sqrt[Pi/104786045]*u^14)/(b^3*E^u) + 
      (((107*I)/39688704000)*d^15*K1*M^5*Sqrt[Pi/104786045]*u^14)/(b^3*E^u) - 
      (((12275623*I)/146689449984000)*d*K0*K1*M^5*Sqrt[Pi/104786045]*u^14)/
       b^3 - (((778012289*I)/440068349952000)*d^3*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^14)/b^3 - (((2509312901*I)/440068349952000)*d^5*
        K0*K1*M^5*Sqrt[Pi/104786045]*u^14)/b^3 + 
      (((1180443547*I)/440068349952000)*d^7*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^14)/b^3 - (((2300249143*I)/440068349952000)*d^13*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^14)/b^3 - (((15807599*I)/17602733998080)*d^15*K0*
        K1*M^5*Sqrt[Pi/104786045]*u^14)/b^3 - 
      (((724991*I)/36672362496000)*d^17*K0*K1*M^5*Sqrt[Pi/104786045]*u^14)/
       b^3 - (((67*I)/12628224000)*d^9*K1*M^5*Sqrt[(17*Pi)/6163885]*u^14)/
       (b^3*E^u) + (((28590943*I)/40006213632000)*d^9*K0*K1*M^5*
        Sqrt[(17*Pi)/6163885]*u^14)/b^3 - (((26245201*I)/440068349952000)*
        d^11*K0*K1*M^5*Sqrt[(19*Pi)/5515055]*u^14)/b^3 + 
      ((I/69455232000)*d*K0*M^5*Sqrt[Pi/104786045]*u^15)/(b^3*E^u) + 
      (((53*I)/69455232000)*d^3*K0*M^5*Sqrt[Pi/104786045]*u^15)/(b^3*E^u) + 
      ((I/6314112000)*d^15*K0*M^5*Sqrt[Pi/104786045]*u^15)/(b^3*E^u) - 
      (((239231*I)/62866907136000)*d*K0^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 - 
      (((5497747*I)/20955635712000)*d^5*K0^2*M^5*Sqrt[Pi/104786045]*u^15)/
       b^3 + (((42064093*I)/440068349952000)*d^7*K0^2*M^5*Sqrt[Pi/104786045]*
        u^15)/b^3 + (((69635963*I)/120018640896000)*d^9*K0^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 - (((32124359*I)/1320205049856000)*d^11*
        K0^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 - 
      (((111894949*I)/440068349952000)*d^13*K0^2*M^5*Sqrt[Pi/104786045]*u^15)/
       b^3 - (((64781779*I)/1320205049856000)*d^15*K0^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 - (((958913*I)/660102524928000)*d^17*
        K0^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 + 
      ((I/69455232000)*d*K1*M^5*Sqrt[Pi/104786045]*u^15)/(b^3*E^u) + 
      (((53*I)/69455232000)*d^3*K1*M^5*Sqrt[Pi/104786045]*u^15)/(b^3*E^u) + 
      ((I/6314112000)*d^15*K1*M^5*Sqrt[Pi/104786045]*u^15)/(b^3*E^u) - 
      (((1819319*I)/440068349952000)*d*K1^2*M^5*Sqrt[Pi/104786045]*u^15)/
       b^3 + (((43051417*I)/440068349952000)*d^7*K1^2*M^5*Sqrt[Pi/104786045]*
        u^15)/b^3 + (((3587047*I)/5715173376000)*d^9*K1^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 - (((2948707*I)/146689449984000)*d^11*
        K1^2*M^5*Sqrt[Pi/104786045]*u^15)/b^3 - 
      (((296717*I)/5432942592000)*d^15*K1^2*M^5*Sqrt[Pi/104786045]*u^15)/
       b^3 - ((I/6314112000)*d^7*K0*M^5*Sqrt[(13*Pi)/8060465]*u^15)/
       (b^3*E^u) - ((I/2104704000)*d^9*K0*M^5*Sqrt[(13*Pi)/8060465]*u^15)/
       (b^3*E^u) + ((I/6314112000)*d^11*K0*M^5*Sqrt[(13*Pi)/8060465]*u^15)/
       (b^3*E^u) + ((I/6314112000)*d^13*K0*M^5*Sqrt[(13*Pi)/8060465]*u^15)/
       (b^3*E^u) - ((I/6314112000)*d^7*K1*M^5*Sqrt[(13*Pi)/8060465]*u^15)/
       (b^3*E^u) - ((I/2104704000)*d^9*K1*M^5*Sqrt[(13*Pi)/8060465]*u^15)/
       (b^3*E^u) + ((I/6314112000)*d^11*K1*M^5*Sqrt[(13*Pi)/8060465]*u^15)/
       (b^3*E^u) + ((I/6314112000)*d^13*K1*M^5*Sqrt[(13*Pi)/8060465]*u^15)/
       (b^3*E^u) - (((389*I)/3929181696000)*d^17*K1^2*M^5*
        Sqrt[(17*Pi)/6163885]*u^15)/b^3 - (((84989*I)/5715173376000)*d^5*K1^2*
        M^5*Sqrt[(19*Pi)/5515055]*u^15)/b^3 + 
      ((I/69455232000)*d^5*K0*M^5*Sqrt[(221*Pi)/474145]*u^15)/(b^3*E^u) + 
      ((I/69455232000)*d^5*K1*M^5*Sqrt[(221*Pi)/474145]*u^15)/(b^3*E^u) - 
      (((230519*I)/440068349952000)*d^13*K1^2*M^5*Sqrt[(527*Pi)/198835]*u^15)/
       b^3 - (((5061769*I)/62866907136000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[104786045]*b^3) - (((5427349*I)/62866907136000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[104786045]*b^3) - 
      (((106511*I)/165025631232000)*d*K0*K1*M^5*Sqrt[Pi/104786045]*u^16)/
       b^3 - (((5631683*I)/495076893696000)*d^3*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^16)/b^3 - (((20885429*I)/495076893696000)*d^13*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^16)/b^3 - (((31649*I)/3000466022400)*d^15*K0*K1*
        M^5*Sqrt[Pi/104786045]*u^16)/b^3 + (((55991*I)/99015378739200)*d^11*
        K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^16)/b^3 - 
      (((1023989*I)/495076893696000)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/5515055]*
        u^16)/b^3 - (((383*I)/27504271872000)*d^17*K0*K1*M^5*
        Sqrt[(31*Pi)/3380195]*u^16)/b^3 + (((2683*I)/6429570048000)*d^9*K0*K1*
        M^5*Sqrt[(221*Pi)/474145]*u^16)/b^3 + 
      (((9847*I)/495076893696000)*d^7*K0*K1*M^5*Sqrt[(247*Pi)/424235]*u^16)/
       b^3 - (((3551*I)/330051262464000)*d*K0^2*M^5*Sqrt[Pi/104786045]*u^17)/
       b^3 - (((120271*I)/123769223424000)*d^5*K0^2*M^5*Sqrt[Pi/104786045]*
        u^17)/b^3 - (((15289*I)/12376922342400)*d^13*K0^2*M^5*
        Sqrt[Pi/104786045]*u^17)/b^3 - (((233*I)/9430036070400)*d^17*K0^2*M^5*
        Sqrt[Pi/104786045]*u^17)/b^3 - (((129791*I)/123769223424000)*d^5*K1^2*
        M^5*Sqrt[Pi/104786045]*u^17)/b^3 - (((137*I)/102288614400)*d^13*K1^2*
        M^5*Sqrt[Pi/104786045]*u^17)/b^3 - (((42709*I)/82512815616000)*d^15*
        K1^2*M^5*Sqrt[Pi/104786045]*u^17)/b^3 - 
      (((1823*I)/66010252492800)*d^17*K1^2*M^5*Sqrt[Pi/104786045]*u^17)/b^3 - 
      (((79*I)/47150180352000)*d*K1^2*M^5*Sqrt[(7*Pi)/14969435]*u^17)/b^3 - 
      (((1381*I)/49507689369600)*d^7*K0^2*M^5*Sqrt[(13*Pi)/8060465]*u^17)/
       b^3 + (((281*I)/1551965184000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/8060465]*
        u^17)/b^3 + (((20117*I)/247538446848000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^17)/b^3 - (((457*I)/35362635264000)*d^3*K1^2*
        M^5*Sqrt[(19*Pi)/5515055]*u^17)/b^3 - 
      (((1811*I)/247538446848000)*d^3*K0^2*M^5*Sqrt[(31*Pi)/3380195]*u^17)/
       b^3 + (((1061*I)/247538446848000)*d^11*K0^2*M^5*Sqrt[(221*Pi)/474145]*
        u^17)/b^3 + (((47*I)/4091544576000)*d^9*K1^2*M^5*
        Sqrt[(221*Pi)/474145]*u^17)/b^3 - (((67*I)/49507689369600)*d^7*K1^2*
        M^5*Sqrt[(299*Pi)/350455]*u^17)/b^3 - 
      ((I/833462784000)*d^15*K0^2*M^5*Sqrt[(391*Pi)/267995]*u^17)/b^3 - 
      ((I/515705097600)*d*K0*K1*M^5*Sqrt[Pi/104786045]*u^18)/b^3 - 
      ((I/26674401600)*d^3*K0*K1*M^5*Sqrt[Pi/104786045]*u^18)/b^3 - 
      ((I/10314101952)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*u^18)/b^3 - 
      ((I/171901699200)*d^17*K0*K1*M^5*Sqrt[Pi/104786045]*u^18)/b^3 - 
      ((I/154711529280)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^18)/b^3 + 
      ((I/35161711200)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^18)/b^3 + 
      (((13*I)/773557646400)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^18)/b^3 - 
      ((I/110508235200)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/6163885]*u^18)/b^3 - 
      ((I/110508235200)*d^13*K0*K1*M^5*Sqrt[(23*Pi)/4555915]*u^18)/b^3)/Pi, 
    ((-1258543*d^11*K0*K1*M^5*Sqrt[13/(8060465*Pi)]*u^3)/(106905600*b^3) + 
      (50815621*d^9*K0*K1*M^5*Sqrt[17/(6163885*Pi)]*u^3)/(2245017600*b^3) - 
      (1890611*d^3*K0*K1*M^5*Sqrt[19/(5515055*Pi)]*u^3)/(391987200*b^3) - 
      (53529761*d^5*K0*K1*M^5*Sqrt[19/(5515055*Pi)]*u^3)/(4115865600*b^3) + 
      (131821343*d^7*K0*K1*M^5*Sqrt[19/(5515055*Pi)]*u^3)/
       (240778137600*b^3) - (7007*d^15*K0*K1*M^5*Sqrt[91/(1151495*Pi)]*u^3)/
       (35635200*b^3) - (143*d^13*K0*K1*M^5*Sqrt[2821/(37145*Pi)]*u^3)/
       (2375680*b^3) + (((5599*I)/133632)*d^7*K1^2*M^5*Sqrt[(13*Pi)/8060465]*
        u^3)/b^3 - (((18733*I)/668160)*d^11*K1^2*M^5*Sqrt[(13*Pi)/8060465]*
        u^3)/b^3 - (((12727*I)/334080)*d^13*K1^2*M^5*Sqrt[(13*Pi)/8060465]*
        u^3)/b^3 + (((7*I)/712704)*d*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/
       b^3 + (((413*I)/2138112)*d^3*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((371*I)/712704)*d^5*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((91*I)/237568)*d^13*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((91*I)/2138112)*d^15*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 - 
      (((11*I)/83520)*d*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 - 
      (((583*I)/222720)*d^3*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 - 
      (((803*I)/111360)*d^5*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 - 
      (((143*I)/222720)*d^15*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^3)/b^3 + 
      (((143*I)/33408)*d^9*K1^2*M^5*Sqrt[(299*Pi)/350455]*u^3)/b^3 - 
      (((65*I)/712704)*d^7*K0^2*M^5*Sqrt[(455*Pi)/230299]*u^3)/b^3 - 
      (((143*I)/712704)*d^9*K0^2*M^5*Sqrt[(455*Pi)/230299]*u^3)/b^3 + 
      (((13*I)/712704)*d^11*K0^2*M^5*Sqrt[(1547*Pi)/67735]*u^3)/b^3 - 
      (16748113*d*K0*K1*M^5*u^3)/(3527884800*b^3*Sqrt[104786045*Pi]) + 
      (3900817*d^5*K0*K1*M^5*u^3)/(449003520*b^3*Sqrt[104786045*Pi]) + 
      (206120614591*d^7*K0*K1*M^5*u^3)/(963112550400*b^3*
        Sqrt[104786045*Pi]) + (4137019*d^9*K0*K1*M^5*u^3)/
       (62361600*b^3*Sqrt[104786045*Pi]) - 
      (2159587037*d^3*K0^2*M^5*Sqrt[13/(8060465*Pi)]*u^4)/
       (592684646400*b^3) - (1258543*d^11*K0^2*M^5*Sqrt[13/(8060465*Pi)]*u^4)/
       (213811200*b^3) + (73021930507*d^9*K1^2*M^5*Sqrt[13/(8060465*Pi)]*u^4)/
       (2963423232000*b^3) - (1326987103*d^11*K1^2*M^5*Sqrt[13/(8060465*Pi)]*
        u^4)/(269402112000*b^3) - (577318433*d^9*K0^2*M^5*
        Sqrt[23/(4555915*Pi)]*u^4)/(74085580800*b^3) - 
      (7007*d^15*K0^2*M^5*Sqrt[91/(1151495*Pi)]*u^4)/(71270400*b^3) - 
      (1841171*d^13*K1^2*M^5*Sqrt[299/(350455*Pi)]*u^4)/(4276224000*b^3) + 
      (1964561*d^7*K0^2*M^5*Sqrt[403/(260015*Pi)]*u^4)/(7055769600*b^3) - 
      (143*d^13*K0^2*M^5*Sqrt[2821/(37145*Pi)]*u^4)/(4751360*b^3) - 
      (4109*d^15*K1^2*M^5*Sqrt[53599/(1955*Pi)]*u^4)/(12828672000*b^3) + 
      (((11203951*I)/384860160)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^4)/
       b^3 - (((9114013*I)/470384640)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*
        u^4)/b^3 - (((38145439*I)/1411153920)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^4)/b^3 + (((1071533*I)/76972032)*d^9*K0*K1*
        M^5*Sqrt[(65*Pi)/1612093]*u^4)/b^3 - 
      (((77969*I)/846692352)*d*K0*K1*M^5*Sqrt[(91*Pi)/1151495]*u^4)/b^3 - 
      (((7768289*I)/4233461760)*d^3*K0*K1*M^5*Sqrt[(91*Pi)/1151495]*u^4)/
       b^3 - (((4303597*I)/846692352)*d^5*K0*K1*M^5*Sqrt[(91*Pi)/1151495]*
        u^4)/b^3 - (((1959967*I)/4233461760)*d^15*K0*K1*M^5*
        Sqrt[(91*Pi)/1151495]*u^4)/b^3 + (83445007*d^3*K0^2*M^5*u^4)/
       (53880422400*Sqrt[104786045]*b^3*Sqrt[Pi]) - 
      (21188785761797*d^3*K1^2*M^5*u^4)/(423769522176000*Sqrt[104786045]*b^3*
        Sqrt[Pi]) - (16748113*d*K0^2*M^5*u^4)/(7055769600*b^3*
        Sqrt[104786045*Pi]) - (841121117*d^5*K0^2*M^5*u^4)/
       (7055769600*b^3*Sqrt[104786045*Pi]) + (59978989871*d^9*K0^2*M^5*u^4)/
       (148171161600*b^3*Sqrt[104786045*Pi]) - (2962010158127*d*K1^2*M^5*u^4)/
       (1271308566528000*b^3*Sqrt[104786045*Pi]) - 
      (1465540082933*d^5*K1^2*M^5*u^4)/(9417100492800*b^3*
        Sqrt[104786045*Pi]) + (867343036579*d^7*K1^2*M^5*u^4)/
       (8890269696000*b^3*Sqrt[104786045*Pi]) - 
      (205331821553*d^3*K0*K1*M^5*Sqrt[7/(14969435*Pi)]*u^5)/
       (60538503168000*b^3) + (61076823949*d^9*K0*K1*M^5*
        Sqrt[13/(8060465*Pi)]*u^5)/(2963423232000*b^3) - 
      (24903469*d^13*K0*K1*M^5*Sqrt[13/(8060465*Pi)]*u^5)/(3325952000*b^3) - 
      (955943711*d^5*K0*K1*M^5*Sqrt[17/(6163885*Pi)]*u^5)/
       (139168972800*b^3) + (39839796223*d^7*K0*K1*M^5*Sqrt[17/(6163885*Pi)]*
        u^5)/(23114701209600*b^3) - (37997165189*d^11*K0*K1*M^5*
        Sqrt[23/(4555915*Pi)]*u^5)/(22629777408000*b^3) - 
      (54643*d^15*K0*K1*M^5*Sqrt[133/(787865*Pi)]*u^5)/(442368000*b^3) - 
      (((25983953*I)/127003852800)*d*K1^2*M^5*Sqrt[Pi/104786045]*u^5)/b^3 - 
      (((1162339*I)/8466923520)*d*K0^2*M^5*Sqrt[(13*Pi)/8060465]*u^5)/b^3 + 
      (((10953077*I)/769720320)*d^9*K0^2*M^5*Sqrt[(13*Pi)/8060465]*u^5)/b^3 - 
      (((3857333*I)/940769280)*d^11*K0^2*M^5*Sqrt[(13*Pi)/8060465]*u^5)/b^3 - 
      (((15560767*I)/2822307840)*d^13*K0^2*M^5*Sqrt[(13*Pi)/8060465]*u^5)/
       b^3 + (((1149403*I)/8082063360)*d^7*K1^2*M^5*Sqrt[(13*Pi)/8060465]*
        u^5)/b^3 + (((94268477*I)/16164126720)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^5)/b^3 + (((5623*I)/69455232)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^5)/b^3 - (((327838009*I)/127003852800)*d^13*
        K1^2*M^5*Sqrt[(13*Pi)/8060465]*u^5)/b^3 - 
      (((16059629*I)/8466923520)*d^5*K1^2*M^5*Sqrt[(17*Pi)/6163885]*u^5)/
       b^3 - (((3123977*I)/10583654400)*d^3*K1^2*M^5*Sqrt[(23*Pi)/4555915]*
        u^5)/b^3 - (((652837*I)/1693384704)*d^3*K0^2*M^5*
        Sqrt[(91*Pi)/1151495]*u^5)/b^3 - (((8864993*I)/8466923520)*d^5*K0^2*
        M^5*Sqrt[(91*Pi)/1151495]*u^5)/b^3 + 
      (((682369*I)/769720320)*d^7*K0^2*M^5*Sqrt[(91*Pi)/1151495]*u^5)/b^3 - 
      (((153037*I)/2351923200)*d^15*K1^2*M^5*Sqrt[(91*Pi)/1151495]*u^5)/b^3 - 
      (((241799*I)/8466923520)*d^15*K0^2*M^5*Sqrt[(299*Pi)/350455]*u^5)/b^3 - 
      (722384888993*d*K0*K1*M^5*u^5)/(1271308566528000*b^3*
        Sqrt[104786045*Pi]) - (1760117*d^7*K0*K1*M^5*u^5)/
       (156794880*b^3*Sqrt[104786045*Pi]) + (96438551387*d^11*K0*K1*M^5*u^5)/
       (4525955481600*b^3*Sqrt[104786045*Pi]) - (4144849*d^13*K0*K1*M^5*u^5)/
       (299335680*b^3*Sqrt[104786045*Pi]) - 
      (20398733*d^15*K0^2*M^5*Sqrt[7/(14969435*Pi)]*u^6)/(51314688000*b^3) + 
      (1170767202149*d^11*K1^2*M^5*Sqrt[13/(8060465*Pi)]*u^6)/
       (56574443520000*b^3) - (5063703109067*d^13*K1^2*M^5*
        Sqrt[13/(8060465*Pi)]*u^6)/(1357786644480000*b^3) + 
      (4768636357861*d^9*K0^2*M^5*Sqrt[17/(6163885*Pi)]*u^6)/
       (331903401984000*b^3) + (75910984276333*d^7*K1^2*M^5*
        Sqrt[19/(5515055*Pi)]*u^6)/(2427043627008000*b^3) - 
      (44074153*d^13*K0^2*M^5*Sqrt[31/(3380195*Pi)]*u^6)/(119734272000*b^3) - 
      (((13135873*I)/63501926400)*d*K0*K1*M^5*Sqrt[Pi/104786045]*u^6)/b^3 - 
      (((64800457*I)/42334617600)*d^3*K0*K1*M^5*Sqrt[Pi/104786045]*u^6)/b^3 + 
      (((15272317*I)/10583654400)*d^5*K0*K1*M^5*Sqrt[Pi/104786045]*u^6)/b^3 - 
      (((30040313*I)/15875481600)*d^13*K0*K1*M^5*Sqrt[Pi/104786045]*u^6)/
       b^3 - (((131043161*I)/98780774400)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^6)/b^3 + (((1744807*I)/80820633600)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^6)/b^3 - (((7083649*I)/40410316800)*d^9*K0*K1*
        M^5*Sqrt[(13*Pi)/8060465]*u^6)/b^3 + 
      (((376915337*I)/889026969600)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^6)/
       b^3 + (6290787186961*d^3*K0^2*M^5*u^6)/(565026029568000*
        Sqrt[104786045]*b^3*Sqrt[Pi]) - (365110574801569*d^3*K1^2*M^5*u^6)/
       (8899159965696000*Sqrt[104786045]*b^3*Sqrt[Pi]) + 
      (5001934976161*d*K0^2*M^5*u^6)/(5085234266112000*b^3*
        Sqrt[104786045*Pi]) - (225024371357*d^5*K0^2*M^5*u^6)/
       (339015617740800*b^3*Sqrt[104786045*Pi]) - 
      (20088875049137*d^7*K0^2*M^5*u^6)/(462294024192000*b^3*
        Sqrt[104786045*Pi]) - (73608352761553*d^9*K0^2*M^5*u^6)/
       (331903401984000*b^3*Sqrt[104786045*Pi]) + 
      (25564348373*d^11*K0^2*M^5*u^6)/(1077608448000*b^3*
        Sqrt[104786045*Pi]) - (469257879068311*d*K1^2*M^5*u^6)/
       (177983199313920000*b^3*Sqrt[104786045*Pi]) - 
      (1912961580880187*d^5*K1^2*M^5*u^6)/(25426171330560000*b^3*
        Sqrt[104786045*Pi]) - (908275454848921*d^7*K1^2*M^5*u^6)/
       (1866956636160000*b^3*Sqrt[104786045*Pi]) + 
      (4776113328929*d^9*K1^2*M^5*u^6)/(37716295680000*b^3*
        Sqrt[104786045*Pi]) - (2661095007443*d^11*K1^2*M^5*u^6)/
       (8082063360000*b^3*Sqrt[104786045*Pi]) - 
      (1640579841829*d^13*K1^2*M^5*u^6)/(1357786644480000*b^3*
        Sqrt[104786045*Pi]) - (143007707*d^15*K1^2*M^5*u^6)/
       (25657344000*b^3*Sqrt[104786045*Pi]) + 
      (3684103697*d^15*K0*K1*M^5*Sqrt[19/(5515055*Pi)]*u^7)/
       (64656506880000*b^3) - (((133106563*I)/1016030822400)*d*K0^2*M^5*
        Sqrt[Pi/104786045]*u^7)/b^3 + (((691296989*I)/112892313600)*d^5*K0^2*
        M^5*Sqrt[Pi/104786045]*u^7)/b^3 + (((9950851699*I)/7112215756800)*
        d^11*K0^2*M^5*Sqrt[Pi/104786045]*u^7)/b^3 + 
      (((5091964783*I)/1016030822400)*d^13*K0^2*M^5*Sqrt[Pi/104786045]*u^7)/
       b^3 + (((1127626697*I)/2370738585600)*d^15*K0^2*M^5*Sqrt[Pi/104786045]*
        u^7)/b^3 + (((5784763981*I)/329269248000)*d^5*K1^2*M^5*
        Sqrt[Pi/104786045]*u^7)/b^3 - (((3848116019*I)/161641267200)*d^7*K1^2*
        M^5*Sqrt[Pi/104786045]*u^7)/b^3 - (((719110207*I)/23091609600)*d^9*
        K1^2*M^5*Sqrt[Pi/104786045]*u^7)/b^3 + 
      (((24646331*I)/92366438400)*d^7*K0^2*M^5*Sqrt[(7*Pi)/14969435]*u^7)/
       b^3 + (((9791422601*I)/8890269696000)*d^11*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^7)/b^3 - (((493415719*I)/646565068800)*d^9*
        K0^2*M^5*Sqrt[(19*Pi)/5515055]*u^7)/b^3 + 
      (((171985169*I)/2963423232000)*d^15*K1^2*M^5*Sqrt[(19*Pi)/5515055]*u^7)/
       b^3 + (((493202477*I)/1270038528000)*d^13*K1^2*M^5*
        Sqrt[(31*Pi)/3380195]*u^7)/b^3 + (((1066529*I)/8890269696000)*d*K1^2*
        M^5*Sqrt[(5083*Pi)/20615]*u^7)/b^3 - 
      (((3348451*I)/13547077632)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[104786045]*b^3) + (((27592476797*I)/2963423232000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[104786045]*b^3) - (326009527321*d*K0*K1*M^5*u^7)/
       (3178271416320000*b^3*Sqrt[104786045*Pi]) - 
      (5873160945703*d^3*K0*K1*M^5*u^7)/(711932797255680*b^3*
        Sqrt[104786045*Pi]) - (528229392363007*d^5*K0*K1*M^5*u^7)/
       (14831933276160000*b^3*Sqrt[104786045*Pi]) + 
      (52245248278523*d^7*K0*K1*M^5*u^7)/(2696715141120000*b^3*
        Sqrt[104786045*Pi]) + (490652108567*d^9*K0*K1*M^5*u^7)/
       (7071805440000*b^3*Sqrt[104786045*Pi]) - 
      (895638704209*d^11*K0*K1*M^5*u^7)/(56574443520000*b^3*
        Sqrt[104786045*Pi]) - (16148488129*d^13*K0*K1*M^5*u^7)/
       (628604928000*b^3*Sqrt[104786045*Pi]) - 
      (281298264203*d^15*K0*K1*M^5*u^7)/(64656506880000*b^3*
        Sqrt[104786045*Pi]) - (46860824509*d^13*K1^2*M^5*
        Sqrt[13/(8060465*Pi)]*u^8)/(543114657792000*b^3) - 
      (8414306519653*d^7*K0^2*M^5*Sqrt[17/(6163885*Pi)]*u^8)/
       (32360581693440000*b^3) - (305299029800873*d^7*K1^2*M^5*
        Sqrt[17/(6163885*Pi)]*u^8)/(332851697418240000*b^3) - 
      (181903*d^15*K0^2*M^5*Sqrt[91/(1151495*Pi)]*u^8)/(34209792000*b^3) - 
      (19080349*d^13*K0^2*M^5*Sqrt[299/(350455*Pi)]*u^8)/
       (1436811264000*b^3) + (((570092659*I)/2963423232000)*d*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^8)/b^3 + (((26309749439*I)/5926846464000)*d^3*K0*
        K1*M^5*Sqrt[Pi/104786045]*u^8)/b^3 + 
      (((166626277*I)/12773376000)*d^5*K0*K1*M^5*Sqrt[Pi/104786045]*u^8)/
       b^3 - (((14225949*I)/1330380800)*d^7*K0*K1*M^5*Sqrt[Pi/104786045]*u^8)/
       b^3 - (((4046273213*I)/161641267200)*d^9*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^8)/b^3 + (((135401791451*I)/17780539392000)*d^11*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^8)/b^3 + (((41936885357*I)/4445134848000)*d^13*
        K0*K1*M^5*Sqrt[Pi/104786045]*u^8)/b^3 + 
      (((5925649027*I)/5926846464000)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*u^8)/
       b^3 + (11572279820219*d^3*K0^2*M^5*u^8)/(5932773310464000*
        Sqrt[104786045]*b^3*Sqrt[Pi]) - (143991618153683*d^3*K1^2*M^5*u^8)/
       (21357983917670400*Sqrt[104786045]*b^3*Sqrt[Pi]) + 
      (87791764999273*d*K0^2*M^5*u^8)/(237310932418560000*b^3*
        Sqrt[104786045*Pi]) - (4524227892925759*d^5*K0^2*M^5*u^8)/
       (711932797255680000*b^3*Sqrt[104786045*Pi]) + 
      (66288349032947*d^9*K0^2*M^5*u^8)/(4978551029760000*b^3*
        Sqrt[104786045*Pi]) - (45900922747*d^11*K0^2*M^5*u^8)/
       (113148887040000*b^3*Sqrt[104786045*Pi]) - 
      (1337477264498621*d*K1^2*M^5*u^8)/(2135798391767040000*b^3*
        Sqrt[104786045*Pi]) - (2105227224270257*d^5*K1^2*M^5*u^8)/
       (305114055966720000*b^3*Sqrt[104786045*Pi]) + 
      (71284638184350823*d^7*K1^2*M^5*u^8)/(2329961881927680000*b^3*
        Sqrt[104786045*Pi]) + (196306206798587*d^9*K1^2*M^5*u^8)/
       (14935653089280000*b^3*Sqrt[104786045*Pi]) - 
      (1178476900261*d^11*K1^2*M^5*u^8)/(169723330560000*b^3*
        Sqrt[104786045*Pi]) - (79080282163*d^13*K1^2*M^5*u^8)/
       (15517561651200*b^3*Sqrt[104786045*Pi]) - (73508291*d^15*K1^2*M^5*u^8)/
       (102629376000*b^3*Sqrt[104786045*Pi]) - 
      (294624233*d^11*K0*K1*M^5*Sqrt[17/(6163885*Pi)]*u^9)/
       (2357268480000*b^3) - (691314881927*d*K0*K1*M^5*Sqrt[19/(5515055*Pi)]*
        u^9)/(533949597941760000*b^3) + (1394541323957*d^9*K0*K1*M^5*
        Sqrt[23/(4555915*Pi)]*u^9)/(3733913272320000*b^3) - 
      (((17353153*I)/2222567424000)*d*K0^2*M^5*Sqrt[Pi/104786045]*u^9)/b^3 + 
      (((19245386903*I)/8890269696000)*d^5*K0^2*M^5*Sqrt[Pi/104786045]*u^9)/
       b^3 - (((131767469*I)/107760844800)*d^7*K0^2*M^5*Sqrt[Pi/104786045]*
        u^9)/b^3 - (((64932667*I)/16164126720)*d^9*K0^2*M^5*
        Sqrt[Pi/104786045]*u^9)/b^3 + (((6231517973*I)/5926846464000)*d^11*
        K0^2*M^5*Sqrt[Pi/104786045]*u^9)/b^3 + 
      (((472255613*I)/329269248000)*d^13*K0^2*M^5*Sqrt[Pi/104786045]*u^9)/
       b^3 + (((2807372609*I)/17780539392000)*d^15*K0^2*M^5*
        Sqrt[Pi/104786045]*u^9)/b^3 + (((819147761*I)/8890269696000)*d*K1^2*
        M^5*Sqrt[Pi/104786045]*u^9)/b^3 + (((329669377*I)/138910464000)*d^5*
        K1^2*M^5*Sqrt[Pi/104786045]*u^9)/b^3 - 
      (((431963137*I)/89800704000)*d^9*K1^2*M^5*Sqrt[Pi/104786045]*u^9)/b^3 + 
      (((9547167631*I)/5926846464000)*d^11*K1^2*M^5*Sqrt[Pi/104786045]*u^9)/
       b^3 + (((1265818621*I)/5926846464000)*d^15*K1^2*M^5*Sqrt[Pi/104786045]*
        u^9)/b^3 + (((124958069*I)/1481711616000)*d^13*K1^2*M^5*
        Sqrt[(23*Pi)/4555915]*u^9)/b^3 + (((251996383*I)/17780539392000)*d^3*
        K0^2*M^5*Sqrt[(31*Pi)/3380195]*u^9)/b^3 - 
      (((137487043*I)/1616412672000)*d^7*K1^2*M^5*Sqrt[(31*Pi)/3380195]*u^9)/
       b^3 + (((21648421211*I)/17780539392000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[104786045]*b^3) - (34197476424697*d^3*K0*K1*M^5*u^9)/
       (26697479897088000*b^3*Sqrt[104786045*Pi]) - 
      (38076685853029*d^5*K0*K1*M^5*u^9)/(8475390443520000*b^3*
        Sqrt[104786045*Pi]) + (5650282749389*d^7*K0*K1*M^5*u^9)/
       (1866956636160000*b^3*Sqrt[104786045*Pi]) - 
      (2770585717*d^13*K0*K1*M^5*u^9)/(838139904000*b^3*Sqrt[104786045*Pi]) - 
      (3318113*d^15*K0*K1*M^5*u^9)/(8552448000*b^3*Sqrt[104786045*Pi]) + 
      (15308571331*d^7*K0^2*M^5*Sqrt[17/(6163885*Pi)]*u^10)/
       (1155735060480000*b^3) - (113492759*d^13*K1^2*M^5*
        Sqrt[17/(6163885*Pi)]*u^10)/(3771629568000*b^3) - 
      (2320354207879*d^3*K1^2*M^5*Sqrt[19/(5515055*Pi)]*u^10)/
       (114417770987520000*b^3) + (985307839801*d*K0^2*M^5*
        Sqrt[31/(3380195*Pi)]*u^10)/(732273734320128000*b^3) + 
      (182670925051*d^7*K1^2*M^5*Sqrt[31/(3380195*Pi)]*u^10)/
       (6619209891840000*b^3) + (((43199113*I)/2222567424000)*d*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^10)/b^3 + (((2857221097*I)/6667702272000)*d^3*K0*
        K1*M^5*Sqrt[Pi/104786045]*u^10)/b^3 + 
      (((8061891049*I)/6667702272000)*d^5*K0*K1*M^5*Sqrt[Pi/104786045]*u^10)/
       b^3 - (((1418557001*I)/606154752000)*d^9*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^10)/b^3 + (((1543166113*I)/2222567424000)*d^11*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^10)/b^3 + (((662060887*I)/740855808000)*d^13*K0*
        K1*M^5*Sqrt[Pi/104786045]*u^10)/b^3 + 
      (((94093273*I)/952528896000)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*u^10)/
       b^3 - (((19622527*I)/606154752000)*d^7*K0*K1*M^5*Sqrt[(31*Pi)/3380195]*
        u^10)/b^3 + (458826211483*d^3*K0^2*M^5*u^10)/(53394959794176000*
        Sqrt[104786045]*b^3*Sqrt[Pi]) - (1023264440189*d*K0^2*M^5*u^10)/
       (211814716538880000*b^3*Sqrt[104786045*Pi]) - 
      (3232267695869*d^5*K0^2*M^5*u^10)/(4171481233920000*b^3*
        Sqrt[104786045*Pi]) + (60182591783*d^9*K0^2*M^5*u^10)/
       (51859906560000*b^3*Sqrt[104786045*Pi]) - 
      (5097634541*d^11*K0^2*M^5*u^10)/(24246190080000*b^3*
        Sqrt[104786045*Pi]) - (31206601*d^13*K0^2*M^5*u^10)/
       (78575616000*b^3*Sqrt[104786045*Pi]) - (1254343*d^15*K0^2*M^5*u^10)/
       (25657344000*b^3*Sqrt[104786045*Pi]) - 
      (14804215964123*d*K1^2*M^5*u^10)/(266974798970880000*b^3*
        Sqrt[104786045*Pi]) - (9798659743351*d^5*K1^2*M^5*u^10)/
       (27618082652160000*b^3*Sqrt[104786045*Pi]) - 
      (16702433*d^7*K1^2*M^5*u^10)/(57729024000*b^3*Sqrt[104786045*Pi]) + 
      (6212074686991*d^9*K1^2*M^5*u^10)/(5600869908480000*b^3*
        Sqrt[104786045*Pi]) - (17158156517*d^11*K1^2*M^5*u^10)/
       (56574443520000*b^3*Sqrt[104786045*Pi]) - (516937*d^15*K1^2*M^5*u^10)/
       (7962624000*b^3*Sqrt[104786045*Pi]) - 
      (6512784847*d*K0*K1*M^5*Sqrt[17/(6163885*Pi)]*u^11)/
       (44495799828480000*b^3) - (24079*d^15*K0*K1*M^5*Sqrt[17/(6163885*Pi)]*
        u^11)/(14432256000*b^3) + (41833319807*d^13*K0*K1*M^5*
        Sqrt[19/(5515055*Pi)]*u^11)/(1018339983360000*b^3) + 
      (6618471833*d^9*K0*K1*M^5*Sqrt[31/(3380195*Pi)]*u^11)/
       (400062136320000*b^3) - (((708329*I)/4445134848000)*d*K0^2*M^5*
        Sqrt[Pi/104786045]*u^11)/b^3 + (((1715125471*I)/13335404544000)*d^5*
        K0^2*M^5*Sqrt[Pi/104786045]*u^11)/b^3 - 
      (((29623837*I)/303077376000)*d^7*K0^2*M^5*Sqrt[Pi/104786045]*u^11)/
       b^3 - (((279784103*I)/1212309504000)*d^9*K0^2*M^5*Sqrt[Pi/104786045]*
        u^11)/b^3 + (((9878101*I)/148171161600)*d^11*K0^2*M^5*
        Sqrt[Pi/104786045]*u^11)/b^3 + (((387185987*I)/4445134848000)*d^13*
        K0^2*M^5*Sqrt[Pi/104786045]*u^11)/b^3 + 
      (((190427371*I)/40006213632000)*d*K1^2*M^5*Sqrt[Pi/104786045]*u^11)/
       b^3 + (((68062147*I)/533416181760)*d^5*K1^2*M^5*Sqrt[Pi/104786045]*
        u^11)/b^3 - (((983050121*I)/3636928512000)*d^9*K1^2*M^5*
        Sqrt[Pi/104786045]*u^11)/b^3 + (((1609423267*I)/20003106816000)*d^11*
        K1^2*M^5*Sqrt[Pi/104786045]*u^11)/b^3 + 
      (((4219296407*I)/40006213632000)*d^13*K1^2*M^5*Sqrt[Pi/104786045]*u^11)/
       b^3 + (((7920167*I)/6667702272000)*d^3*K0^2*M^5*Sqrt[(31*Pi)/3380195]*
        u^11)/b^3 - (((3364607*I)/909232128000)*d^7*K1^2*M^5*
        Sqrt[(31*Pi)/3380195]*u^11)/b^3 + (((7289*I)/19844352000)*d^15*K1^2*
        M^5*Sqrt[(31*Pi)/3380195]*u^11)/b^3 + 
      (((18973*I)/238132224000)*d^15*K0^2*M^5*Sqrt[(119*Pi)/880555]*u^11)/
       b^3 + (((52716919*I)/952528896000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[104786045]*b^3) - (3159039319739*d^3*K0*K1*M^5*u^11)/
       (40046219845632000*b^3*Sqrt[104786045*Pi]) - 
      (101902824212797*d^5*K0*K1*M^5*u^11)/(400462198456320000*b^3*
        Sqrt[104786045*Pi]) + (130961828801*d^7*K0*K1*M^5*u^11)/
       (827401236480000*b^3*Sqrt[104786045*Pi]) - 
      (148806037*d^11*K0*K1*M^5*u^11)/(1463132160000*b^3*
        Sqrt[104786045*Pi]) - (1003826861993*d^13*K0*K1*M^5*u^11)/
       (1018339983360000*b^3*Sqrt[104786045*Pi]) - 
      (27815527*d^11*K1^2*M^5*Sqrt[13/(8060465*Pi)]*u^12)/
       (42430832640000*b^3) + (7097553971*d^7*K0^2*M^5*Sqrt[17/(6163885*Pi)]*
        u^12)/(9101413601280000*b^3) + (6676834897*d*K0^2*M^5*
        Sqrt[19/(5515055*Pi)]*u^12)/(133487399485440000*b^3) - 
      (2155488067963*d^5*K0^2*M^5*Sqrt[19/(5515055*Pi)]*u^12)/
       (1067899195883520000*b^3) + (((1540961*I)/2000310681600)*d*K0*K1*M^5*
        Sqrt[Pi/104786045]*u^12)/b^3 + (((266131*I)/16669255680)*d^3*K0*K1*
        M^5*Sqrt[Pi/104786045]*u^12)/b^3 - (((16764799*I)/454616064000)*d^7*
        K0*K1*M^5*Sqrt[Pi/104786045]*u^12)/b^3 + 
      (((1819981*I)/71439667200)*d^11*K0*K1*M^5*Sqrt[Pi/104786045]*u^12)/
       b^3 - (((6134627*I)/909232128000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*
        u^12)/b^3 + (((745687*I)/285758668800)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^12)/b^3 + (((6047*I)/22225674240)*d^15*K0*K1*
        M^5*Sqrt[(13*Pi)/8060465]*u^12)/b^3 + 
      (((8808509*I)/3333851136000)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/6163885]*u^12)/
       b^3 - (126097977427*d^3*K0^2*M^5*u^12)/(22247899914240000*
        Sqrt[104786045]*b^3*Sqrt[Pi]) - (389929720099*d^3*K1^2*M^5*u^12)/
       (46207176744960000*Sqrt[104786045]*b^3*Sqrt[Pi]) + 
      (722497447933*d^5*K0^2*M^5*u^12)/(58249047048192000*b^3*
        Sqrt[104786045*Pi]) + (128210239513*d^9*K0^2*M^5*u^12)/
       (2800434954240000*b^3*Sqrt[104786045*Pi]) - 
      (324848221*d^11*K0^2*M^5*u^12)/(42430832640000*b^3*
        Sqrt[104786045*Pi]) - (4842499*d^13*K0^2*M^5*u^12)/
       (269402112000*b^3*Sqrt[104786045*Pi]) - (7921*d^15*K0^2*M^5*u^12)/
       (2886451200*b^3*Sqrt[104786045*Pi]) - (1882579873787*d*K1^2*M^5*u^12)/
       (1201386595368960000*b^3*Sqrt[104786045*Pi]) - 
      (972264922661*d^5*K1^2*M^5*u^12)/(48055463814758400*b^3*
        Sqrt[104786045*Pi]) + (97586438753*d^7*K1^2*M^5*u^12)/
       (9101413601280000*b^3*Sqrt[104786045*Pi]) + 
      (147793997191*d^9*K1^2*M^5*u^12)/(2800434954240000*b^3*
        Sqrt[104786045*Pi]) - (40371883*d^13*K1^2*M^5*u^12)/
       (1885814784000*b^3*Sqrt[104786045*Pi]) - (48049*d^15*K1^2*M^5*u^12)/
       (14432256000*b^3*Sqrt[104786045*Pi]) + 
      (3865495993*d^9*K0*K1*M^5*Sqrt[31/(3380195*Pi)]*u^13)/
       (4200652431360000*b^3) + (((173*I)/5682700800)*d*K0^2*M^5*
        Sqrt[Pi/104786045]*u^13)/b^3 + (((469109*I)/151538688000)*d^5*K0^2*
        M^5*Sqrt[Pi/104786045]*u^13)/b^3 - (((453619*I)/181846425600)*d^7*
        K0^2*M^5*Sqrt[Pi/104786045]*u^13)/b^3 + 
      (((17350643*I)/10001553408000)*d^11*K0^2*M^5*Sqrt[Pi/104786045]*u^13)/
       b^3 + (((2324513*I)/1000155340800)*d^13*K0^2*M^5*Sqrt[Pi/104786045]*
        u^13)/b^3 + (((153467*I)/666770227200)*d^15*K0^2*M^5*
        Sqrt[Pi/104786045]*u^13)/b^3 + (((36929*I)/454616064000)*d*K1^2*M^5*
        Sqrt[Pi/104786045]*u^13)/b^3 - (((2482849*I)/909232128000)*d^7*K1^2*
        M^5*Sqrt[Pi/104786045]*u^13)/b^3 - (((3096211*I)/454616064000)*d^9*
        K1^2*M^5*Sqrt[Pi/104786045]*u^13)/b^3 + 
      (((19712369*I)/10001553408000)*d^11*K1^2*M^5*Sqrt[Pi/104786045]*u^13)/
       b^3 - (((105011*I)/227308032000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/8060465]*
        u^13)/b^3 + (((505487*I)/2500388352000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/8060465]*u^13)/b^3 + (((50593*I)/3333851136000)*d^15*
        K1^2*M^5*Sqrt[(17*Pi)/6163885]*u^13)/b^3 + 
      (((467*I)/3157056000)*d^5*K1^2*M^5*Sqrt[(23*Pi)/4555915]*u^13)/b^3 + 
      (((21923*I)/20205158400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[104786045]*b^3) + (((363943*I)/303077376000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[104786045]*b^3) - (74184303497*d*K0*K1*M^5*u^13)/
       (901039946526720000*b^3*Sqrt[104786045*Pi]) - 
      (111023816987*d^3*K0*K1*M^5*u^13)/(56314996657920000*b^3*
        Sqrt[104786045*Pi]) - (6438739788059*d^5*K0*K1*M^5*u^13)/
       (901039946526720000*b^3*Sqrt[104786045*Pi]) + 
      (12781820827*d^7*K0*K1*M^5*u^13)/(4550706800640000*b^3*
        Sqrt[104786045*Pi]) - (54383733149*d^9*K0*K1*M^5*u^13)/
       (4200652431360000*b^3*Sqrt[104786045*Pi]) - 
      (27569809*d^11*K0*K1*M^5*u^13)/(15911562240000*b^3*
        Sqrt[104786045*Pi]) - (45084841*d^13*K0*K1*M^5*u^13)/
       (7071805440000*b^3*Sqrt[104786045*Pi]) - (78019*d^15*K0*K1*M^5*u^13)/
       (72161280000*b^3*Sqrt[104786045*Pi]) + 
      (3879739*d^7*K1^2*M^5*Sqrt[7/(14969435*Pi)]*u^14)/
       (278614702080000*b^3) - (1697609*d*K1^2*M^5*Sqrt[13/(8060465*Pi)]*
        u^14)/(5775897093120000*b^3) - (192642377*d^3*K1^2*M^5*
        Sqrt[17/(6163885*Pi)]*u^14)/(50057774807040000*b^3) + 
      (32237833*d^9*K1^2*M^5*Sqrt[17/(6163885*Pi)]*u^14)/
       (525081553920000*b^3) - (50681*d^11*K1^2*M^5*Sqrt[17/(6163885*Pi)]*
        u^14)/(95469373440000*b^3) + (396217*d^13*K0^2*M^5*
        Sqrt[19/(5515055*Pi)]*u^14)/(190938746880000*b^3) - 
      (283*d^15*K0^2*M^5*Sqrt[19/(5515055*Pi)]*u^14)/(72161280000*b^3) - 
      (137574419*d^5*K1^2*M^5*Sqrt[19/(5515055*Pi)]*u^14)/
       (6006932976844800*b^3) - (15187*d^15*K1^2*M^5*Sqrt[19/(5515055*Pi)]*
        u^14)/(3030773760000*b^3) - (2070713*d^3*K0^2*M^5*
        Sqrt[391/(267995*Pi)]*u^14)/(8191272241152000*b^3) + 
      (((10397*I)/833462784000)*d*K0*K1*M^5*Sqrt[Pi/104786045]*u^14)/b^3 + 
      (((8093*I)/30868992000)*d^3*K0*K1*M^5*Sqrt[Pi/104786045]*u^14)/b^3 - 
      (((348793*I)/227308032000)*d^9*K0*K1*M^5*Sqrt[Pi/104786045]*u^14)/b^3 + 
      (((1122991*I)/2500388352000)*d^11*K0*K1*M^5*Sqrt[Pi/104786045]*u^14)/
       b^3 + (((44477*I)/833462784000)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*
        u^14)/b^3 - (((3391*I)/75769344000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/8060465]*u^14)/b^3 + (((12391*I)/277820928000)*d^5*K0*K1*
        M^5*Sqrt[(17*Pi)/6163885]*u^14)/b^3 + 
      (((10921*I)/357198336000)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/5515055]*u^14)/
       b^3 - (18979*d^3*K1^2*M^5*u^14)/(468822816000*Sqrt[104786045]*b^3*
        Sqrt[Pi]) - (6068063*d*K0^2*M^5*u^14)/(1575244661760000*b^3*
        Sqrt[104786045*Pi]) - (1109453119*d^5*K0^2*M^5*u^14)/
       (2559772575360000*b^3*Sqrt[104786045*Pi]) + 
      (206848507*d^7*K0^2*M^5*u^14)/(1950302914560000*b^3*
        Sqrt[104786045*Pi]) + (494204111*d^9*K0^2*M^5*u^14)/
       (525081553920000*b^3*Sqrt[104786045*Pi]) - (766331*d^11*K0^2*M^5*u^14)/
       (31823124480000*b^3*Sqrt[104786045*Pi]) - 
      (86299219*d^13*K0^2*M^5*u^14)/(190938746880000*b^3*
        Sqrt[104786045*Pi]) - (551680009*d^5*K1^2*M^5*u^14)/
       (13652120401920000*b^3*Sqrt[104786045*Pi]) - 
      (204671*d^13*K1^2*M^5*u^14)/(441987840000*b^3*Sqrt[104786045*Pi]) + 
      (6899*d^15*K1^2*M^5*u^14)/(606154752000*b^3*Sqrt[104786045*Pi]) + 
      (3721*d*K0*K1*M^5*Sqrt[13/(8060465*Pi)]*u^15)/(866384563968000*b^3) - 
      (620903*d^7*K0*K1*M^5*Sqrt[19/(5515055*Pi)]*u^15)/
       (853257525120000*b^3) + (157*d^11*K0*K1*M^5*Sqrt[527/(198835*Pi)]*
        u^15)/(2983417920000*b^3) - (23*d^9*K0*K1*M^5*Sqrt[5083/(20615*Pi)]*
        u^15)/(852405120000*b^3) + (((41*I)/78137136000)*d*K0^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 + (((10471*I)/312548544000)*d^5*K0^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 - (((269*I)/11365401600)*d^7*K0^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 - (((983*I)/14206752000)*d^9*K0^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 + (((7807*I)/312548544000)*d^13*K0^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 + (((167*I)/312548544000)*d*K1^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 - (((1423*I)/56827008000)*d^7*K1^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 - (((2083*I)/28413504000)*d^9*K1^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 + (((14039*I)/625097088000)*d^11*K1^2*
        M^5*Sqrt[Pi/104786045]*u^15)/b^3 + (((71*I)/2694384000)*d^13*K1^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 + (((463*I)/208365696000)*d^15*K1^2*M^5*
        Sqrt[Pi/104786045]*u^15)/b^3 + (((269*I)/89299584000)*d^11*K0^2*M^5*
        Sqrt[(7*Pi)/14969435]*u^15)/b^3 + ((I/3307392000)*d^15*K0^2*M^5*
        Sqrt[(7*Pi)/14969435]*u^15)/b^3 + (((293*I)/156274272000)*d^5*K1^2*
        M^5*Sqrt[(19*Pi)/5515055]*u^15)/b^3 + 
      (((6659*I)/625097088000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[104786045]*b^3) + (((6977*I)/625097088000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[104786045]*b^3) - (24972971*d^3*K0*K1*M^5*u^15)/
       (1759843645560000*b^3*Sqrt[104786045*Pi]) - 
      (662239351*d^5*K0*K1*M^5*u^15)/(8044999522560000*b^3*
        Sqrt[104786045*Pi]) + (43973873*d^9*K0*K1*M^5*u^15)/
       (131270388480000*b^3*Sqrt[104786045*Pi]) - (43019*d^13*K0*K1*M^5*u^15)/
       (441987840000*b^3*Sqrt[104786045*Pi]) - (d^15*K0*K1*M^5*u^15)/
       (55680000*b^3*Sqrt[104786045*Pi]) - 
      (97*d^9*K0^2*M^5*Sqrt[13/(8060465*Pi)]*u^16)/(189423360000*b^3) + 
      (97*d^11*K0^2*M^5*Sqrt[13/(8060465*Pi)]*u^16)/(568270080000*b^3) - 
      (97*d^9*K1^2*M^5*Sqrt[13/(8060465*Pi)]*u^16)/(189423360000*b^3) + 
      (97*d^11*K1^2*M^5*Sqrt[13/(8060465*Pi)]*u^16)/(568270080000*b^3) + 
      (3331*d^7*K0^2*M^5*Sqrt[17/(6163885*Pi)]*u^16)/(4861866240000*b^3) + 
      (3331*d^7*K1^2*M^5*Sqrt[17/(6163885*Pi)]*u^16)/(4861866240000*b^3) - 
      (3529*d^5*K0^2*M^5*Sqrt[19/(5515055*Pi)]*u^16)/(34130301004800*b^3) - 
      (d^15*K0^2*M^5*Sqrt[19/(5515055*Pi)]*u^16)/(22730803200*b^3) - 
      (3529*d^5*K1^2*M^5*Sqrt[19/(5515055*Pi)]*u^16)/(34130301004800*b^3) - 
      (d^15*K1^2*M^5*Sqrt[19/(5515055*Pi)]*u^16)/(22730803200*b^3) + 
      ((I/52091424000)*d*K0*K1*M^5*Sqrt[Pi/104786045]*u^16)/b^3 + 
      (((53*I)/52091424000)*d^3*K0*K1*M^5*Sqrt[Pi/104786045]*u^16)/b^3 + 
      ((I/4735584000)*d^15*K0*K1*M^5*Sqrt[Pi/104786045]*u^16)/b^3 - 
      ((I/4735584000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^16)/b^3 - 
      ((I/1578528000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^16)/b^3 + 
      ((I/4735584000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^16)/b^3 + 
      ((I/4735584000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/8060465]*u^16)/b^3 + 
      ((I/52091424000)*d^5*K0*K1*M^5*Sqrt[(221*Pi)/474145]*u^16)/b^3 + 
      (56363*d^3*K0^2*M^5*u^16)/(853257525120000*Sqrt[104786045]*b^3*
        Sqrt[Pi]) + (56363*d^3*K1^2*M^5*u^16)/(853257525120000*
        Sqrt[104786045]*b^3*Sqrt[Pi]) + (d*K0^2*M^5*u^16)/
       (148832640000*b^3*Sqrt[104786045*Pi]) - (25579031*d^7*K0^2*M^5*u^16)/
       (1706515050240000*b^3*Sqrt[104786045*Pi]) + (607837*d^9*K0^2*M^5*u^16)/
       (43756796160000*b^3*Sqrt[104786045*Pi]) + (71*d^11*K0^2*M^5*u^16)/
       (441987840000*b^3*Sqrt[104786045*Pi]) - (821*d^13*K0^2*M^5*u^16)/
       (220993920000*b^3*Sqrt[104786045*Pi]) + (97*d^15*K0^2*M^5*u^16)/
       (568270080000*b^3*Sqrt[104786045*Pi]) + (d*K1^2*M^5*u^16)/
       (148832640000*b^3*Sqrt[104786045*Pi]) - (25579031*d^7*K1^2*M^5*u^16)/
       (1706515050240000*b^3*Sqrt[104786045*Pi]) + (607837*d^9*K1^2*M^5*u^16)/
       (43756796160000*b^3*Sqrt[104786045*Pi]) + (71*d^11*K1^2*M^5*u^16)/
       (441987840000*b^3*Sqrt[104786045*Pi]) - (821*d^13*K1^2*M^5*u^16)/
       (220993920000*b^3*Sqrt[104786045*Pi]) + (97*d^15*K1^2*M^5*u^16)/
       (568270080000*b^3*Sqrt[104786045*Pi]))/Pi}, 9, 13, 1]}, 3, 5, 1]


==> anc/spectrum_16_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((2135*d^6*K0^2*M^4*Sqrt[3/(11*Pi)]*u^2)/
       (1439780864*b^2) + (186063*d^12*K1^2*M^4*Sqrt[3/(11*Pi)]*u^2)/
       (34194795520*b^2) + (91*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (218846691328*b^2) + (1001*d^2*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (27355836416*b^2) + (18109*d^4*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (54711672832*b^2) - (90415*d^8*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (109423345664*b^2) - (20449*d^10*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (27355836416*b^2) + (25181*d^12*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (54711672832*b^2) + (8281*d^14*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (27355836416*b^2) + (5915*d^16*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (218846691328*b^2) + (91*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (68389591040*b^2) + (637*d^2*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (5399178240*b^2) + (110747*d^4*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (102584386560*b^2) + (91*d^6*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/
       (64885760*b^2) - (13*d^8*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(4866432*b^2) - 
      (15379*d^10*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(6034375680*b^2) + 
      (6253*d^14*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(6034375680*b^2) + 
      (1183*d^16*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(12068751360*b^2) + 
      (1715*d^6*K0^2*M^4*u^2)/(13677918208*b^2*Sqrt[33*Pi]) + 
      (49*d^12*K1^2*M^4*u^2)/(12823048320*b^2*Sqrt[33*Pi]) - 
      (62052523*d^8*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^3)/(9191561035776*b^2) - 
      (7240441*d^10*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^3)/(1148945129472*b^2) + 
      (1137343*K0*K1*M^4*u^3)/(30638536785920*b^2*Sqrt[33*Pi]) + 
      (6284491*d^2*K0*K1*M^4*u^3)/(1914908549120*b^2*Sqrt[33*Pi]) + 
      (686941433*d^4*K0*K1*M^4*u^3)/(22978902589440*b^2*Sqrt[33*Pi]) + 
      (341809*d^6*K0*K1*M^4*u^3)/(8920381440*b^2*Sqrt[33*Pi]) + 
      (2848818271*d^12*K0*K1*M^4*u^3)/(68936707768320*b^2*Sqrt[33*Pi]) + 
      (34627853*d^14*K0*K1*M^4*u^3)/(1231012638720*b^2*Sqrt[33*Pi]) + 
      (3298087*d^16*K0*K1*M^4*u^3)/(1270722723840*b^2*Sqrt[33*Pi]) + 
      (113569*K0^2*M^4*Sqrt[3/(11*Pi)]*u^4)/(43769338265600*b^2) + 
      (18280889*d^2*K0^2*M^4*Sqrt[11/(3*Pi)]*u^4)/(689367077683200*b^2) - 
      (41608099*d^8*K0^2*M^4*Sqrt[11/(3*Pi)]*u^4)/(18383122071552*b^2) - 
      (2899*d^10*K0^2*M^4*Sqrt[11/(3*Pi)]*u^4)/(1362600960*b^2) + 
      (79371847*K1^2*M^4*Sqrt[11/(3*Pi)]*u^4)/(28953417262694400*b^2) - 
      (1533691081*d^8*K1^2*M^4*Sqrt[11/(3*Pi)]*u^4)/(275746831073280*b^2) - 
      (324121811*d^10*K1^2*M^4*Sqrt[11/(3*Pi)]*u^4)/(59944963276800*b^2) + 
      (7555302751*d^12*K1^2*M^4*Sqrt[11/(3*Pi)]*u^4)/(2852553424896000*b^2) + 
      (29219159*d^2*K0^2*M^4*u^4)/(36282477772800*Sqrt[33]*b^2*Sqrt[Pi]) + 
      (131198908249*d^2*K1^2*M^4*u^4)/(57906834525388800*Sqrt[33]*b^2*
        Sqrt[Pi]) + (3918569*Sqrt[33]*d^2*K1^2*M^4*u^4)/
       (306385367859200*b^2*Sqrt[Pi]) + (2109809*K0^2*M^4*u^4)/
       (459578051788800*b^2*Sqrt[33*Pi]) + (27098317*d^4*K0^2*M^4*u^4)/
       (2703400304640*b^2*Sqrt[33*Pi]) + (21219211*d^6*K0^2*M^4*u^4)/
       (1641350184960*b^2*Sqrt[33*Pi]) + (1912975363*d^12*K0^2*M^4*u^4)/
       (137873415536640*b^2*Sqrt[33*Pi]) + (2031263*d^14*K0^2*M^4*u^4)/
       (214089154560*b^2*Sqrt[33*Pi]) + (2227303*d^16*K0^2*M^4*u^4)/
       (2541445447680*b^2*Sqrt[33*Pi]) + (716816566607*d^4*K1^2*M^4*u^4)/
       (28953417262694400*b^2*Sqrt[33*Pi]) + (1800185999*d^6*K1^2*M^4*u^4)/
       (55149366214656*b^2*Sqrt[33*Pi]) + (19553922671*d^12*K1^2*M^4*u^4)/
       (3939240443904000*b^2*Sqrt[33*Pi]) + (14268971873*d^14*K1^2*M^4*u^4)/
       (590886066585600*b^2*Sqrt[33*Pi]) + (1610843*d^16*K1^2*M^4*u^4)/
       (702241505280*b^2*Sqrt[33*Pi]) + (135164747*K0*K1*M^4*Sqrt[11/(3*Pi)]*
        u^5)/(57906834525388800*b^2) + (283939181*d^4*K0*K1*M^4*
        Sqrt[11/(3*Pi)]*u^5)/(224793612288000*b^2) - 
      (19178419*d^8*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^5)/(4055100456960*b^2) - 
      (19240083109*d^10*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^5)/
       (4136202466099200*b^2) + (2649776573*d^2*K0*K1*M^4*u^5)/
       (1158136690507776*b^2*Sqrt[33*Pi]) + (1043440255331*d^4*K0*K1*M^4*u^5)/
       (144767086313472000*b^2*Sqrt[33*Pi]) + (38603260981*d^6*K0*K1*M^4*u^5)/
       (1378734155366400*b^2*Sqrt[33*Pi]) + (119901701803*d^12*K0*K1*M^4*u^5)/
       (4136202466099200*b^2*Sqrt[33*Pi]) + (86012633941*d^14*K0*K1*M^4*u^5)/
       (4136202466099200*b^2*Sqrt[33*Pi]) + (107805217*d^16*K0*K1*M^4*u^5)/
       (54068006092800*b^2*Sqrt[33*Pi]) + 
      (4734469*d^6*K0^2*M^4*Sqrt[3/(11*Pi)]*u^6)/(2641253171200*b^2) - 
      (90645763*d^8*K0^2*M^4*Sqrt[11/(3*Pi)]*u^6)/(105046411837440*b^2) - 
      (14275878929*d^10*K0^2*M^4*Sqrt[11/(3*Pi)]*u^6)/
       (16544809864396800*b^2) + (231656017*K1^2*M^4*Sqrt[11/(3*Pi)]*u^6)/
       (496344295931904000*b^2) + (23247813647*d^4*K1^2*M^4*Sqrt[11/(3*Pi)]*
        u^6)/(43430125894041600*b^2) - (10854768563*d^8*K1^2*M^4*
        Sqrt[11/(3*Pi)]*u^6)/(8272404932198400*b^2) - 
      (69327533*d^10*K1^2*M^4*Sqrt[11/(3*Pi)]*u^6)/(52892614656000*b^2) + 
      (48484020569*d^2*K0^2*M^4*u^6)/(115813669050777600*Sqrt[33]*b^2*
        Sqrt[Pi]) + (277388760433*d^2*K1^2*M^4*u^6)/(434301258940416000*
        Sqrt[33]*b^2*Sqrt[Pi]) + (435646699*K0^2*M^4*u^6)/
       (92650935240622080*b^2*Sqrt[33*Pi]) + (5890519277*d^4*K0^2*M^4*u^6)/
       (1523864066457600*b^2*Sqrt[33*Pi]) - (380713633*d^6*K0^2*M^4*u^6)/
       (1838312207155200*b^2*Sqrt[33*Pi]) + (3282409*d^12*K0^2*M^4*u^6)/
       (621471334400*b^2*Sqrt[33*Pi]) + (687745537*d^14*K0^2*M^4*u^6)/
       (177901181337600*b^2*Sqrt[33*Pi]) + (24927258109*d^16*K0^2*M^4*u^6)/
       (66179239457587200*b^2*Sqrt[33*Pi]) + (472750687*K1^2*M^4*u^6)/
       (231627338101555200*b^2*Sqrt[33*Pi]) + (162335118049*d^6*K1^2*M^4*u^6)/
       (20681012330496000*b^2*Sqrt[33*Pi]) + (384011923*d^12*K1^2*M^4*u^6)/
       (48020926464000*b^2*Sqrt[33*Pi]) + (14618911673*d^14*K1^2*M^4*u^6)/
       (2481721479659520*b^2*Sqrt[33*Pi]) + (144140423717*d^16*K1^2*M^4*u^6)/
       (248172147965952000*b^2*Sqrt[33*Pi]) + 
      (33837986981*d^6*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^7)/
       (82724049321984000*b^2) - (12371608159*d^8*K0*K1*M^4*Sqrt[11/(3*Pi)]*
        u^7)/(16544809864396800*b^2) - (8905173611*d^10*K0*K1*M^4*
        Sqrt[11/(3*Pi)]*u^7)/(11817721331712000*b^2) + 
      (3569280551*K0*K1*M^4*u^7)/(868602517880832000*b^2*Sqrt[33*Pi]) + 
      (634906691767*d^2*K0*K1*M^4*u^7)/(1737205035761664000*b^2*
        Sqrt[33*Pi]) + (7548835213*d^4*K0*K1*M^4*u^7)/(2241554884853760*b^2*
        Sqrt[33*Pi]) + (1126065602999*d^12*K0*K1*M^4*u^7)/
       (248172147965952000*b^2*Sqrt[33*Pi]) + 
      (168699840139*d^14*K0*K1*M^4*u^7)/(49634429593190400*b^2*Sqrt[33*Pi]) + 
      (84707427317*d^16*K0*K1*M^4*u^7)/(248172147965952000*b^2*Sqrt[33*Pi]) - 
      (20155393*d^8*K0^2*M^4*Sqrt[11/(3*Pi)]*u^8)/(217694866636800*b^2) - 
      (644407279*d^10*K0^2*M^4*Sqrt[11/(3*Pi)]*u^8)/(6893670776832000*b^2) + 
      (6294556193*d^12*K0^2*M^4*Sqrt[11/(3*Pi)]*u^8)/(124086073982976000*
        b^2) + (6187636619*d^16*K1^2*M^4*Sqrt[11/(3*Pi)]*u^8)/
       (1323584789151744000*b^2) + (19723274287*d^2*K0^2*M^4*u^8)/
       (434301258940416000*Sqrt[33]*b^2*Sqrt[Pi]) + 
      (3427464181*d^2*K1^2*M^4*u^8)/(57906834525388800*Sqrt[33]*b^2*
        Sqrt[Pi]) + (886883803*K0^2*M^4*u^8)/(1737205035761664000*b^2*
        Sqrt[33*Pi]) + (72635982823*d^4*K0^2*M^4*u^8)/(173720503576166400*b^2*
        Sqrt[33*Pi]) + (11532908281*d^6*K0^2*M^4*u^8)/(20681012330496000*b^2*
        Sqrt[33*Pi]) + (5255728693*d^14*K0^2*M^4*u^8)/(12408607398297600*b^2*
        Sqrt[33*Pi]) + (567440597*d^16*K0^2*M^4*u^8)/(13061691998208000*b^2*
        Sqrt[33*Pi]) + (1155645959*K1^2*M^4*u^8)/(1737205035761664000*b^2*
        Sqrt[33*Pi]) + (236643638257*d^4*K1^2*M^4*u^8)/
       (434301258940416000*b^2*Sqrt[33*Pi]) + (12868547491*d^6*K1^2*M^4*u^8)/
       (17726581997568000*b^2*Sqrt[33*Pi]) - (32932658657*d^8*K1^2*M^4*u^8)/
       (24817214796595200*b^2*Sqrt[33*Pi]) - (165983187001*d^10*K1^2*M^4*u^8)/
       (124086073982976000*b^2*Sqrt[33*Pi]) + (6085537*d^12*K1^2*M^4*u^8)/
       (8389863014400*b^2*Sqrt[33*Pi]) + (22815415741*d^14*K1^2*M^4*u^8)/
       (41362024660992000*b^2*Sqrt[33*Pi]) + (22231290149*d^16*K1^2*M^4*u^8)/
       (3970754367455232000*b^2*Sqrt[33*Pi]) + 
      (6631229*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^9)/(496344295931904000*b^2) + 
      (8919669257*d^4*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^9)/(434301258940416000*
        b^2) + (8133739*d^12*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^9)/
       (299724816384000*b^2) + (2465621671*d^16*K0*K1*M^4*Sqrt[11/(3*Pi)]*
        u^9)/(2382452620473139200*b^2) + (6470603*K0*K1*M^4*u^9)/
       (50353769152512000*b^2*Sqrt[33*Pi]) + (3551491283*d^2*K0*K1*M^4*u^9)/
       (144767086313472000*b^2*Sqrt[33*Pi]) + (18633324047*d^6*K0*K1*M^4*u^9)/
       (62043036991488000*b^2*Sqrt[33*Pi]) - (6824019907*d^8*K0*K1*M^4*u^9)/
       (12408607398297600*b^2*Sqrt[33*Pi]) - (57588569*d^10*K0*K1*M^4*u^9)/
       (104274011750400*b^2*Sqrt[33*Pi]) + (1575265381*d^14*K0*K1*M^4*u^9)/
       (6893670776832000*b^2*Sqrt[33*Pi]) + (152060655071*d^16*K0*K1*M^4*u^9)/
       (11912263102365696000*b^2*Sqrt[33*Pi]) + 
      (164851*K0^2*M^4*Sqrt[11/(3*Pi)]*u^10)/(72383543156736000*b^2) + 
      (464498437*d^14*K0^2*M^4*Sqrt[11/(3*Pi)]*u^10)/(372258221948928000*
        b^2) + (94995343*d^16*K0^2*M^4*Sqrt[11/(3*Pi)]*u^10)/
       (1489032887795712000*b^2) + (71273*K1^2*M^4*Sqrt[11/(3*Pi)]*u^10)/
       (1191226310236569600*b^2) - (2897827853*d^10*K1^2*M^4*Sqrt[11/(3*Pi)]*
        u^10)/(558387332923392000*b^2) + (969263737*d^2*K0^2*M^4*u^10)/
       (434301258940416000*Sqrt[33]*b^2*Sqrt[Pi]) + 
      (1600513*d^2*K1^2*M^4*u^10)/(596294634700800*Sqrt[33]*b^2*Sqrt[Pi]) + 
      (8935690333*d^4*K0^2*M^4*u^10)/(434301258940416000*b^2*Sqrt[33*Pi]) + 
      (1695410027*d^6*K0^2*M^4*u^10)/(62043036991488000*b^2*Sqrt[33*Pi]) - 
      (622429561*d^8*K0^2*M^4*u^10)/(12408607398297600*b^2*Sqrt[33*Pi]) - 
      (49283581*d^10*K0^2*M^4*u^10)/(984810110976000*b^2*Sqrt[33*Pi]) + 
      (1679405969*d^12*K0^2*M^4*u^10)/(62043036991488000*b^2*Sqrt[33*Pi]) + 
      (2609304799*d^14*K0^2*M^4*u^10)/(372258221948928000*b^2*Sqrt[33*Pi]) + 
      (2295492739*d^16*K0^2*M^4*u^10)/(1489032887795712000*b^2*Sqrt[33*Pi]) + 
      (409733981*K1^2*M^4*u^10)/(13897640286093312000*b^2*Sqrt[33*Pi]) + 
      (32242595113*d^4*K1^2*M^4*u^10)/(1302903776821248000*b^2*Sqrt[33*Pi]) + 
      (6120495739*d^6*K1^2*M^4*u^10)/(186129110974464000*b^2*Sqrt[33*Pi]) - 
      (89895985*d^8*K1^2*M^4*u^10)/(1489032887795712*b^2*Sqrt[33*Pi]) - 
      (859687189*d^10*K1^2*M^4*u^10)/(279193666461696000*b^2*Sqrt[33*Pi]) + 
      (41814061*d^12*K1^2*M^4*u^10)/(1283649041203200*b^2*Sqrt[33*Pi]) + 
      (272729753*d^14*K1^2*M^4*u^10)/(10948771233792000*b^2*Sqrt[33*Pi]) + 
      (504267601*d^16*K1^2*M^4*u^10)/(186129110974464000*b^2*Sqrt[33*Pi]) + 
      (238667*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^11)/(558387332923392000*b^2) + 
      (44461531*d^2*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^11)/(1116774665846784000*
        b^2) + (45253703*d^4*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^11)/
       (111677466584678400*b^2) + (5853091*d^14*K0*K1*M^4*Sqrt[11/(3*Pi)]*
        u^11)/(13959683323084800*b^2) + (103787*d^16*K0*K1*M^4*
        Sqrt[11/(3*Pi)]*u^11)/(1329493649817600*b^2) + 
      (964991*K0*K1*M^4*u^11)/(205721648971776000*b^2*Sqrt[33*Pi]) + 
      (3103893841*d^2*K0*K1*M^4*u^11)/(7817422660927488000*b^2*Sqrt[33*Pi]) + 
      (12683901673*d^4*K0*K1*M^4*u^11)/(3908711330463744000*b^2*
        Sqrt[33*Pi]) + (5302631*d^6*K0*K1*M^4*u^11)/(517025308262400*b^2*
        Sqrt[33*Pi]) - (29235949*d^8*K0*K1*M^4*u^11)/(1551075924787200*b^2*
        Sqrt[33*Pi]) - (434655731*d^10*K0*K1*M^4*u^11)/
       (23266138871808000*b^2*Sqrt[33*Pi]) + (39385757*d^12*K0*K1*M^4*u^11)/
       (3877689811968000*b^2*Sqrt[33*Pi]) + (6363983*d^14*K0*K1*M^4*u^11)/
       (2052894606336000*b^2*Sqrt[33*Pi]) + 
      (2689*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(312696906437099520*b^2) + 
      (5210329*d^2*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(1954355665231872000*b^2) + 
      (771241*d^4*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(45984839181926400*b^2) + 
      (45991*d^6*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(2068101233049600*b^2) - 
      (313181*d^8*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(4362401038464000*b^2) - 
      (9520531*d^10*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(139596833230848000*b^2) + 
      (11971*d^12*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(531797459927040*b^2) + 
      (32303*d^14*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(1925473561804800*b^2) + 
      (330101*d^16*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(223354933169356800*b^2) + 
      (K1^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(435389733273600*b^2) + 
      (7253*d^2*K1^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(1938844905984000*b^2) - 
      (3726311*d^8*K1^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(27919366646169600*b^2) + 
      (1727263*d^16*K1^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(279193666461696000*b^2) + 
      (1104877*d^2*K0^2*M^4*u^12)/(39884809494528000*Sqrt[33]*b^2*Sqrt[Pi]) + 
      (11643059*d^2*K1^2*M^4*u^12)/(488588916307968000*Sqrt[33]*b^2*
        Sqrt[Pi]) + (612223*K0^2*M^4*u^12)/(1116774665846784000*b^2*
        Sqrt[33*Pi]) + (190318759*d^4*K0^2*M^4*u^12)/(558387332923392000*b^2*
        Sqrt[33*Pi]) + (1216997*d^6*K0^2*M^4*u^12)/(2658987299635200*b^2*
        Sqrt[33*Pi]) - (9964969*d^8*K0^2*M^4*u^12)/(19942404747264000*b^2*
        Sqrt[33*Pi]) - (110471*d^10*K0^2*M^4*u^12)/(209920049971200*b^2*
        Sqrt[33*Pi]) + (5989799*d^12*K0^2*M^4*u^12)/(13294936498176000*b^2*
        Sqrt[33*Pi]) + (5554819*d^14*K0^2*M^4*u^12)/(16423156850688000*b^2*
        Sqrt[33*Pi]) + (1936777*d^16*K0^2*M^4*u^12)/(44670986633871360*b^2*
        Sqrt[33*Pi]) + (5523083*K1^2*M^4*u^12)/(7817422660927488000*b^2*
        Sqrt[33*Pi]) + (292328291*d^4*K1^2*M^4*u^12)/(488588916307968000*b^2*
        Sqrt[33*Pi]) + (55839503*d^6*K1^2*M^4*u^12)/(69798416615424000*b^2*
        Sqrt[33*Pi]) - (101587249*d^10*K1^2*M^4*u^12)/(69798416615424000*b^2*
        Sqrt[33*Pi]) + (1588879*d^12*K1^2*M^4*u^12)/(1994240474726400*b^2*
        Sqrt[33*Pi]) + (41512817*d^14*K1^2*M^4*u^12)/(69798416615424000*b^2*
        Sqrt[33*Pi]) + (1499*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^13)/
       (97717783261593600*b^2) + (334763*d^2*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^13)/
       (244294458153984000*b^2) + (559*d^4*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^13)/
       (93064555487232*b^2) + (480173*d^6*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^13)/
       (46532277743616000*b^2) - (17279*d^8*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^13)/
       (830933531136000*b^2) - (929489*d^10*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^13)/
       (34899208307712000*b^2) + (91*d^12*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^13)/
       (11079113748480*b^2) + (433103*d^14*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^13)/
       (34899208307712000*b^2) + (d^16*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^13)/
       (1531926839296*b^2) + (259583*d^4*K0*K1*M^4*u^13)/
       (3592565561088000*b^2*Sqrt[33*Pi]) + (10018447*d^6*K0*K1*M^4*u^13)/
       (139596833230848000*b^2*Sqrt[33*Pi]) - (25321*d^8*K0*K1*M^4*u^13)/
       (229600054656000*b^2*Sqrt[33*Pi]) - (1321*d^10*K0*K1*M^4*u^13)/
       (28700006832000*b^2*Sqrt[33*Pi]) + (480253*d^12*K0*K1*M^4*u^13)/
       (4985601186816000*b^2*Sqrt[33*Pi]) + (64681*d^16*K0*K1*M^4*u^13)/
       (7347201748992000*b^2*Sqrt[33*Pi]) + (K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (4653227774361600*b^2) + (8191*d^2*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (122147229076992000*b^2) + (d^4*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (11633069435904*b^2) + (7*d^6*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (55395568742400*b^2) - (77*d^8*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (332373412454400*b^2) - (4801*d^10*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (8724802076928000*b^2) + (d^12*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (9232594790400*b^2) + (10483*d^14*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (17449604153856000*b^2) + (d^16*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (103405061652480*b^2) + (K1^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (4653227774361600*b^2) + (11*d^2*K1^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (1163306943590400*b^2) + (d^4*K1^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (11633069435904*b^2) + (7*d^6*K1^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (55395568742400*b^2) - (77*d^8*K1^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (332373412454400*b^2) - (11*d^10*K1^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (55395568742400*b^2) + (1141*d^12*K1^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (1246400296704000*b^2) + (d^14*K1^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (11079113748480*b^2) + (113*d^16*K1^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (1994240474726400*b^2) + (157*d^2*K1^2*M^4*u^14)/
       (226198572364800*Sqrt[33]*b^2*Sqrt[Pi]) + (349*K0^2*M^4*u^14)/
       (61073614538496000*b^2*Sqrt[33*Pi]) + (177761*d^4*K0^2*M^4*u^14)/
       (30536807269248000*b^2*Sqrt[33*Pi]) + (33179*d^6*K0^2*M^4*u^14)/
       (4362401038464000*b^2*Sqrt[33*Pi]) - (263*d^8*K0^2*M^4*u^14)/
       (18966961036800*b^2*Sqrt[33*Pi]) - (193*d^10*K0^2*M^4*u^14)/
       (18007847424000*b^2*Sqrt[33*Pi]) + (5039*d^12*K0^2*M^4*u^14)/
       (623200148352000*b^2*Sqrt[33*Pi]) + (5977*d^16*K0^2*M^4*u^14)/
       (8724802076928000*b^2*Sqrt[33*Pi]) + (131*K1^2*M^4*u^14)/
       (20357871512832000*b^2*Sqrt[33*Pi]) + (195227*d^4*K1^2*M^4*u^14)/
       (30536807269248000*b^2*Sqrt[33*Pi]) + (36373*d^6*K1^2*M^4*u^14)/
       (4362401038464000*b^2*Sqrt[33*Pi]) - (691*d^8*K1^2*M^4*u^14)/
       (45441677484000*b^2*Sqrt[33*Pi]) - (23291*d^10*K1^2*M^4*u^14)/
       (1454133679488000*b^2*Sqrt[33*Pi]) + (26879*d^14*K1^2*M^4*u^14)/
       (4362401038464000*b^2*Sqrt[33*Pi]) + (293*d^16*K1^2*M^4*u^14)/
       (1246400296704000*b^2*Sqrt[33*Pi]) + (K0*K1*M^4*u^15)/
       (727066839744000*b^2*Sqrt[33*Pi]) + (43*d^2*K0*K1*M^4*u^15)/
       (363533419872000*b^2*Sqrt[33*Pi]) + (1217*d^4*K0*K1*M^4*u^15)/
       (1090600259616000*b^2*Sqrt[33*Pi]) + (223*d^6*K0*K1*M^4*u^15)/
       (155800037088000*b^2*Sqrt[33*Pi]) - (d^8*K0*K1*M^4*u^15)/
       (381862836000*b^2*Sqrt[33*Pi]) - (d^10*K0*K1*M^4*u^15)/
       (358161004800*b^2*Sqrt[33*Pi]) + (241*d^12*K0*K1*M^4*u^15)/
       (155800037088000*b^2*Sqrt[33*Pi]) + (1163*d^14*K0*K1*M^4*u^15)/
       (1090600259616000*b^2*Sqrt[33*Pi]) + (d^16*K0*K1*M^4*u^15)/
       (7653335155200*b^2*Sqrt[33*Pi]) + (d^2*K0^2*M^4*u^16)/
       (381710090865600*Sqrt[33]*b^2*Sqrt[Pi]) + (d^2*K1^2*M^4*u^16)/
       (381710090865600*Sqrt[33]*b^2*Sqrt[Pi]) + (K0^2*M^4*u^16)/
       (15268403634624000*b^2*Sqrt[33*Pi]) + (107*d^4*K0^2*M^4*u^16)/
       (3817100908656000*b^2*Sqrt[33*Pi]) + (d^6*K0^2*M^4*u^16)/
       (30294451656000*b^2*Sqrt[33*Pi]) - (67*d^8*K0^2*M^4*u^16)/
       (1090600259616000*b^2*Sqrt[33*Pi]) - (d^10*K0^2*M^4*u^16)/
       (14350003416000*b^2*Sqrt[33*Pi]) + (d^12*K0^2*M^4*u^16)/
       (25966672848000*b^2*Sqrt[33*Pi]) + (d^14*K0^2*M^4*u^16)/
       (38950009272000*b^2*Sqrt[33*Pi]) + (d^16*K0^2*M^4*u^16)/
       (311600074176000*b^2*Sqrt[33*Pi]) + (K1^2*M^4*u^16)/
       (15268403634624000*b^2*Sqrt[33*Pi]) + (107*d^4*K1^2*M^4*u^16)/
       (3817100908656000*b^2*Sqrt[33*Pi]) + (d^6*K1^2*M^4*u^16)/
       (30294451656000*b^2*Sqrt[33*Pi]) - (67*d^8*K1^2*M^4*u^16)/
       (1090600259616000*b^2*Sqrt[33*Pi]) - (d^10*K1^2*M^4*u^16)/
       (14350003416000*b^2*Sqrt[33*Pi]) + (d^12*K1^2*M^4*u^16)/
       (25966672848000*b^2*Sqrt[33*Pi]) + (d^14*K1^2*M^4*u^16)/
       (38950009272000*b^2*Sqrt[33*Pi]) + (d^16*K1^2*M^4*u^16)/
       (311600074176000*b^2*Sqrt[33*Pi]))/Pi, 0, 
    ((-3447613*d^2*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(15319268392960*b^2) - 
      (8397493*d^4*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(3829817098240*b^2) - 
      (94393*d^6*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(28795617280*b^2) + 
      (8188037*d^8*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(1531926839296*b^2) + 
      (6760507*d^10*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(1094233456640*b^2) - 
      (11973481*d^12*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(3829817098240*b^2) - 
      (72293*d^14*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(28795617280*b^2) - 
      (3041753*d^16*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(15319268392960*b^2) + 
      (31967*d^18*K0^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(3063853678592*b^2) + 
      (3809*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(2872362823680*b^2) + 
      (137761*d^2*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(1914908549120*b^2) + 
      (44447*d^4*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(1436181411840*b^2) - 
      (13481*d^6*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(6034375680*b^2) - 
      (1963*d^8*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(1760026240*b^2) + 
      (908531*d^10*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(168962519040*b^2) - 
      (50063*d^14*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(21120314880*b^2) - 
      (2743*d^16*K1^2*M^4*Sqrt[11/(3*Pi)]*u^2)/(7346196480*b^2) - 
      (12363*K0^2*M^4*Sqrt[33/Pi]*u^2)/(15319268392960*b^2) + 
      (5577*d^12*K1^2*M^4*Sqrt[33/Pi]*u^2)/(28160419840*b^2) + 
      (663*d^18*K1^2*M^4*Sqrt[33/Pi]*u^2)/(112641679360*b^2) - 
      (67608953*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^3)/(6434092725043200*b^2) - 
      (595183702426103174147*d^6*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^3)/
       (50276290538046682497024000*b^2) + (6196855327*d^10*K0*K1*M^4*
        Sqrt[11/(3*Pi)]*u^3)/(169318229606400*b^2) - 
      (5506169791*d^16*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^3)/
       (3860455635025920*b^2) - (73138906363*d^2*K0*K1*M^4*u^3)/
       (6434092725043200*b^2*Sqrt[33*Pi]) - (114781731443*d^4*K0*K1*M^4*u^3)/
       (965113908756480*b^2*Sqrt[33*Pi]) - (3804462054952012591703*d^6*K0*K1*
        M^4*u^3)/(50276290538046682497024000*b^2*Sqrt[33*Pi]) + 
      (2669477227261*d^8*K0*K1*M^4*u^3)/(9651139087564800*b^2*Sqrt[33*Pi]) - 
      (260416627549*d^12*K0*K1*M^4*u^3)/(1608523181260800*b^2*Sqrt[33*Pi]) - 
      (801300517579*d^14*K0*K1*M^4*u^3)/(4825569543782400*b^2*Sqrt[33*Pi]) + 
      (2939153251*d^18*K0*K1*M^4*u^3)/(3860455635025920*b^2*Sqrt[33*Pi]) - 
      (54253793*K0^2*M^4*Sqrt[11/(3*Pi)]*u^4)/(12868185450086400*b^2) + 
      (88309180453*d^10*K0^2*M^4*Sqrt[11/(3*Pi)]*u^4)/
       (6434092725043200*b^2) - (3999456583*d^16*K0^2*M^4*Sqrt[11/(3*Pi)]*
        u^4)/(7720911270051840*b^2) + (2527344683539*d^10*K1^2*M^4*
        Sqrt[11/(3*Pi)]*u^4)/(65378684141568000*b^2) + 
      (6560428127*d^18*K1^2*M^4*Sqrt[11/(3*Pi)]*u^4)/(101336960419430400*
        b^2) - (57963506123*d^2*K0^2*M^4*u^4)/(12868185450086400*Sqrt[33]*b^2*
        Sqrt[Pi]) - (26589827285423*d^2*K1^2*M^4*u^4)/
       (2026739208388608000*Sqrt[33]*b^2*Sqrt[Pi]) - 
      (17908017403*d^4*K0^2*M^4*u^4)/(386045563502592*b^2*Sqrt[33*Pi]) - 
      (751200210967*d^6*K0^2*M^4*u^4)/(9651139087564800*b^2*Sqrt[33*Pi]) + 
      (67948590931*d^8*K0^2*M^4*u^4)/(622654134681600*b^2*Sqrt[33*Pi]) - 
      (8931204503*d^12*K0^2*M^4*u^4)/(139871580979200*b^2*Sqrt[33*Pi]) - 
      (598878077359*d^14*K0^2*M^4*u^4)/(9651139087564800*b^2*Sqrt[33*Pi]) + 
      (2111958883*d^18*K0^2*M^4*u^4)/(7720911270051840*b^2*Sqrt[33*Pi]) - 
      (36971559851*K1^2*M^4*u^4)/(270231894451814400*b^2*Sqrt[33*Pi]) - 
      (270264971152069*d^4*K1^2*M^4*u^4)/(2026739208388608000*b^2*
        Sqrt[33*Pi]) - (445009916666551*d^6*K1^2*M^4*u^4)/
       (2026739208388608000*b^2*Sqrt[33*Pi]) + 
      (317526661034123*d^8*K1^2*M^4*u^4)/(1013369604194304000*b^2*
        Sqrt[33*Pi]) - (122289433274177*d^12*K1^2*M^4*u^4)/
       (675579736129536000*b^2*Sqrt[33*Pi]) - 
      (355520510866189*d^14*K1^2*M^4*u^4)/(2026739208388608000*b^2*
        Sqrt[33*Pi]) - (242224665601*d^16*K1^2*M^4*u^4)/
       (14528596475904000*b^2*Sqrt[33*Pi]) + 
      (17354058457151*d^10*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^5)/
       (506684802097152000*b^2) - (127084157*K0*K1*M^4*u^5)/
       (1055593337702400*b^2*Sqrt[33*Pi]) - 
      (46850249836501*d^2*K0*K1*M^4*u^5)/(4053478416777216000*b^2*
        Sqrt[33*Pi]) - (238460504855389*d^4*K0*K1*M^4*u^5)/
       (2026739208388608000*b^2*Sqrt[33*Pi]) - 
      (393943724970031*d^6*K0*K1*M^4*u^5)/(2026739208388608000*b^2*
        Sqrt[33*Pi]) + (559443023249191*d^8*K0*K1*M^4*u^5)/
       (2026739208388608000*b^2*Sqrt[33*Pi]) - 
      (35870216038319*d^12*K0*K1*M^4*u^5)/(225193245376512000*b^2*
        Sqrt[33*Pi]) - (16587838951451*d^14*K0*K1*M^4*u^5)/
       (106670484652032000*b^2*Sqrt[33*Pi]) - 
      (3356977125323*d^16*K0*K1*M^4*u^5)/(225193245376512000*b^2*
        Sqrt[33*Pi]) + (506175804649*d^18*K0*K1*M^4*u^5)/
       (810695683355443200*b^2*Sqrt[33*Pi]) + 
      (9387199439*d^18*K0^2*M^4*Sqrt[3/(11*Pi)]*u^6)/(240206128401612800*
        b^2) + (35388568562971*d^10*K0^2*M^4*Sqrt[11/(3*Pi)]*u^6)/
       (5404637889036288000*b^2) - (2866141446191*d^16*K0^2*M^4*
        Sqrt[11/(3*Pi)]*u^6)/(10809275778072576000*b^2) + 
      (564113019647*d^10*K1^2*M^4*Sqrt[11/(3*Pi)]*u^6)/
       (55910047127961600*b^2) - (2439509077213*d^2*K0^2*M^4*u^6)/
       (1118200942559232000*Sqrt[33]*b^2*Sqrt[Pi]) - 
      (1160512532831*d^2*K1^2*M^4*u^6)/(335460282767769600*Sqrt[33]*b^2*
        Sqrt[Pi]) - (48942466717*K0^2*M^4*u^6)/(2161855155614515200*b^2*
        Sqrt[33*Pi]) - (90359343733217*d^4*K0^2*M^4*u^6)/
       (4053478416777216000*b^2*Sqrt[33*Pi]) - 
      (75176508108859*d^6*K0^2*M^4*u^6)/(2026739208388608000*b^2*
        Sqrt[33*Pi]) + (844723469581517*d^8*K0^2*M^4*u^6)/
       (16213913667108864000*b^2*Sqrt[33*Pi]) - 
      (20235981192583*d^12*K0^2*M^4*u^6)/(675579736129536000*b^2*
        Sqrt[33*Pi]) - (4471322848501*d^14*K0^2*M^4*u^6)/
       (150128830251008000*b^2*Sqrt[33*Pi]) - (442970843839*K1^2*M^4*u^6)/
       (12160435250331648000*b^2*Sqrt[33*Pi]) - 
      (3119129427371*d^4*K1^2*M^4*u^6)/(89414965075968000*b^2*Sqrt[33*Pi]) - 
      (694565573217811*d^6*K1^2*M^4*u^6)/(12160435250331648000*b^2*
        Sqrt[33*Pi]) + (32964061325593*d^8*K1^2*M^4*u^6)/
       (405347841677721600*b^2*Sqrt[33*Pi]) - 
      (14072179452953*d^12*K1^2*M^4*u^6)/(304010881258291200*b^2*
        Sqrt[33*Pi]) - (29505846213661*d^14*K1^2*M^4*u^6)/
       (640022907912192000*b^2*Sqrt[33*Pi]) - 
      (55947080107663*d^16*K1^2*M^4*u^6)/(12160435250331648000*b^2*
        Sqrt[33*Pi]) + (8647290045337*d^18*K1^2*M^4*u^6)/
       (48641741001326592000*b^2*Sqrt[33*Pi]) - 
      (13334003507*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^7)/(6948820143046656000*b^2) + 
      (8010267949883*d^10*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^7)/
       (1351159472259072000*b^2) - (59093265661121*d^12*K0*K1*M^4*
        Sqrt[11/(3*Pi)]*u^7)/(24320870500663296000*b^2) - 
      (5759097311857*d^2*K0*K1*M^4*u^7)/(2861278882430976000*b^2*
        Sqrt[33*Pi]) - (495222156712021*d^4*K0*K1*M^4*u^7)/
       (24320870500663296000*b^2*Sqrt[33*Pi]) - 
      (815233951608389*d^6*K0*K1*M^4*u^7)/(24320870500663296000*b^2*
        Sqrt[33*Pi]) + (31940006719681*d^8*K0*K1*M^4*u^7)/
       (675579736129536000*b^2*Sqrt[33*Pi]) - 
      (660642697258787*d^14*K0*K1*M^4*u^7)/(24320870500663296000*b^2*
        Sqrt[33*Pi]) - (7973248054049*d^16*K0*K1*M^4*u^7)/
       (2861278882430976000*b^2*Sqrt[33*Pi]) + 
      (4979453222797*d^18*K0*K1*M^4*u^7)/(48641741001326592000*b^2*
        Sqrt[33*Pi]) - (298646212661272871*d^6*K0^2*M^4*Sqrt[3/(11*Pi)]*u^8)/
       (221897617294841872384000*b^2) + (8123459089897*d^10*K0^2*M^4*
        Sqrt[11/(3*Pi)]*u^8)/(10809275778072576000*b^2) - 
      (29725717910173*d^2*K1^2*M^4*Sqrt[11/(3*Pi)]*u^8)/
       (972834820026531840000*b^2) - (49607991237743*d^2*K0^2*M^4*u^8)/
       (194566964005306368000*Sqrt[33]*b^2*Sqrt[Pi]) - 
      (259524159071*K0^2*M^4*u^8)/(97283482002653184000*b^2*Sqrt[33*Pi]) - 
      (32027326633*d^4*K0^2*M^4*u^8)/(12408607398297600*b^2*Sqrt[33*Pi]) - 
      (3804681038426388803*d^6*K0^2*M^4*u^8)/(17973707000882191663104000*b^2*
        Sqrt[33*Pi]) + (32278897025329*d^8*K0^2*M^4*u^8)/
       (5404637889036288000*b^2*Sqrt[33*Pi]) - 
      (40631048604869*d^12*K0^2*M^4*u^8)/(12160435250331648000*b^2*
        Sqrt[33*Pi]) - (168110374151653*d^14*K0^2*M^4*u^8)/
       (48641741001326592000*b^2*Sqrt[33*Pi]) - 
      (35655080660747*d^16*K0^2*M^4*u^8)/(97283482002653184000*b^2*
        Sqrt[33*Pi]) + (2452570753537*d^18*K0^2*M^4*u^8)/
       (194566964005306368000*b^2*Sqrt[33*Pi]) - (573693997213*K1^2*M^4*u^8)/
       (162139136671088640000*b^2*Sqrt[33*Pi]) - 
      (18320867894113*d^4*K1^2*M^4*u^8)/(5404637889036288000*b^2*
        Sqrt[33*Pi]) - (1353835903553071*d^6*K1^2*M^4*u^8)/
       (243208705006632960000*b^2*Sqrt[33*Pi]) + 
      (190476248964019*d^8*K1^2*M^4*u^8)/(24320870500663296000*b^2*
        Sqrt[33*Pi]) + (310009681640867*d^10*K1^2*M^4*u^8)/
       (28612788824309760000*b^2*Sqrt[33*Pi]) - 
      (1061167500130663*d^12*K1^2*M^4*u^8)/(243208705006632960000*b^2*
        Sqrt[33*Pi]) - (24513295903363*d^14*K1^2*M^4*u^8)/
       (5404637889036288000*b^2*Sqrt[33*Pi]) - 
      (143548725161*d^16*K1^2*M^4*u^8)/(294263405936640000*b^2*Sqrt[33*Pi]) + 
      (27445409231*d^18*K1^2*M^4*u^8)/(1691886643524403200*b^2*Sqrt[33*Pi]) - 
      (11072097657518723923*d^4*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^9)/
       (405878983547194219010457600*b^2) - (30130854931*K0*K1*M^4*u^9)/
       (20267392083886080000*b^2*Sqrt[33*Pi]) - 
      (1434934269773*d^2*K0*K1*M^4*u^9)/(10133696041943040000*b^2*
        Sqrt[33*Pi]) - (2294040396462095283179*d^4*K0*K1*M^4*u^9)/
       (2029394917735971095052288000*b^2*Sqrt[33*Pi]) - 
      (71501114124437*d^6*K0*K1*M^4*u^9)/(30401088125829120000*b^2*
        Sqrt[33*Pi]) + (40097886580879*d^8*K0*K1*M^4*u^9)/
       (12160435250331648000*b^2*Sqrt[33*Pi]) + 
      (69502118056687*d^10*K0*K1*M^4*u^9)/(15200544062914560000*b^2*
        Sqrt[33*Pi]) - (110532196189907*d^12*K0*K1*M^4*u^9)/
       (60802176251658240000*b^2*Sqrt[33*Pi]) - 
      (204672986437*d^14*K0*K1*M^4*u^9)/(106670484652032000*b^2*
        Sqrt[33*Pi]) - (6510038980933*d^16*K0*K1*M^4*u^9)/
       (30401088125829120000*b^2*Sqrt[33*Pi]) + 
      (39640269827*d^18*K0*K1*M^4*u^9)/(6080217625165824000*b^2*
        Sqrt[33*Pi]) - (21911179751*d^2*K1^2*M^4*Sqrt[11/(3*Pi)]*u^10)/
       (15200544062914560000*b^2) - (6660136211971*d^12*K1^2*M^4*
        Sqrt[11/(3*Pi)]*u^10)/(364813057509949440000*b^2) + 
      (764129*d^18*K1^2*M^4*Sqrt[11/(3*Pi)]*u^10)/(12791481679872000*b^2) - 
      (798006213197*d^2*K0^2*M^4*u^10)/(60802176251658240000*Sqrt[33]*b^2*
        Sqrt[Pi]) - (881608951*K0^2*M^4*u^10)/(6400229079121920000*b^2*
        Sqrt[33*Pi]) - (3227477196353*d^4*K0^2*M^4*u^10)/
       (24320870500663296000*b^2*Sqrt[33*Pi]) - 
      (13292670910021*d^6*K0^2*M^4*u^10)/(60802176251658240000*b^2*
        Sqrt[33*Pi]) + (9704377171*d^8*K0^2*M^4*u^10)/(31791987582566400*b^2*
        Sqrt[33*Pi]) + (6452179006223*d^10*K0^2*M^4*u^10)/
       (15200544062914560000*b^2*Sqrt[33*Pi]) - 
      (20258524202731*d^12*K0^2*M^4*u^10)/(121604352503316480000*b^2*
        Sqrt[33*Pi]) - (2168695720801*d^14*K0^2*M^4*u^10)/
       (12160435250331648000*b^2*Sqrt[33*Pi]) - 
      (1261923617959*d^16*K0^2*M^4*u^10)/(60802176251658240000*b^2*
        Sqrt[33*Pi]) + (400851271*d^18*K0^2*M^4*u^10)/(715319720607744000*b^2*
        Sqrt[33*Pi]) - (60693006559*K1^2*M^4*u^10)/(364813057509949440000*b^2*
        Sqrt[33*Pi]) - (144474912371*d^4*K1^2*M^4*u^10)/
       (900772981506048000*b^2*Sqrt[33*Pi]) - 
      (1556668815701*d^6*K1^2*M^4*u^10)/(5884081572741120000*b^2*
        Sqrt[33*Pi]) + (1582182065413*d^8*K1^2*M^4*u^10)/
       (4291918323646464000*b^2*Sqrt[33*Pi]) + 
      (46845795007271*d^10*K1^2*M^4*u^10)/(91203264377487360000*b^2*
        Sqrt[33*Pi]) - (2623664965109*d^14*K1^2*M^4*u^10)/
       (12160435250331648000*b^2*Sqrt[33*Pi]) - 
      (201432180643*d^16*K1^2*M^4*u^10)/(7930718641520640000*b^2*
        Sqrt[33*Pi]) - (523244789623*d^12*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^11)/
       (91203264377487360000*b^2) - (4673023*K0*K1*M^4*u^11)/
       (88632909987840000*b^2*Sqrt[33*Pi]) - 
      (114709326793*d^2*K0*K1*M^4*u^11)/(22800816094371840000*b^2*
        Sqrt[33*Pi]) - (12397611293*d^4*K0*K1*M^4*u^11)/
       (243208705006632960*b^2*Sqrt[33*Pi]) - 
      (3853264859783*d^6*K0*K1*M^4*u^11)/(45601632188743680000*b^2*
        Sqrt[33*Pi]) + (24489217783*d^8*K0*K1*M^4*u^11)/
       (209662676729856000*b^2*Sqrt[33*Pi]) + 
      (3739296610223*d^10*K0*K1*M^4*u^11)/(22800816094371840000*b^2*
        Sqrt[33*Pi]) - (627715699123*d^14*K0*K1*M^4*u^11)/
       (9120326437748736000*b^2*Sqrt[33*Pi]) - 
      (387259558337*d^16*K0*K1*M^4*u^11)/(45601632188743680000*b^2*
        Sqrt[33*Pi]) + (832620977*d^18*K0*K1*M^4*u^11)/
       (4560163218874368000*b^2*Sqrt[33*Pi]) - 
      (161679131*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(1041982393018613760000*
        b^2) - (1817750408642513*d^2*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/
       (52244148339884839403520000*b^2) + (2057676722590143479*d^8*K0^2*M^4*
        Sqrt[11/(3*Pi)]*u^12)/(8827867892151474263477452800*b^2) + 
      (48043006601*d^10*K0^2*M^4*Sqrt[11/(3*Pi)]*u^12)/
       (45601632188743680000*b^2) - (4022640763*d^14*K0^2*M^4*Sqrt[11/(3*Pi)]*
        u^12)/(9120326437748736000*b^2) - (22901609*K1^2*M^4*Sqrt[11/(3*Pi)]*
        u^12)/(243208705006632960000*b^2) - 
      (437232098011727*d^2*K1^2*M^4*Sqrt[11/(3*Pi)]*u^12)/
       (45271117395648585966551040*b^2) - (20333463917*d^4*K1^2*M^4*
        Sqrt[11/(3*Pi)]*u^12)/(54721958626492416000*b^2) - 
      (9127978229*d^16*K1^2*M^4*Sqrt[11/(3*Pi)]*u^12)/(136804896566231040000*
        b^2) + (1644351281628379*d^2*K0^2*M^4*u^12)/
       (52244148339884839403520000*Sqrt[33]*b^2*Sqrt[Pi]) - 
      (1673699809936368079*d^2*K1^2*M^4*u^12)/(5658889674456073245818880000*
        Sqrt[33]*b^2*Sqrt[Pi]) - (313480152763*K0^2*M^4*u^12)/
       (159423306131847905280000*b^2*Sqrt[33*Pi]) - 
      (21698056049*d^4*K0^2*M^4*u^12)/(6080217625165824000*b^2*Sqrt[33*Pi]) - 
      (271874364533*d^6*K0^2*M^4*u^12)/(45601632188743680000*b^2*
        Sqrt[33*Pi]) + (245768324576643813199*d^8*K0^2*M^4*u^12)/
       (44139339460757371317387264000*b^2*Sqrt[33*Pi]) - 
      (397794627833*d^12*K0^2*M^4*u^12)/(91203264377487360000*b^2*
        Sqrt[33*Pi]) - (28826062967*d^16*K0^2*M^4*u^12)/
       (45601632188743680000*b^2*Sqrt[33*Pi]) + (719441*d^18*K0^2*M^4*u^12)/
       (71531972060774400*b^2*Sqrt[33*Pi]) - (990611003*K1^2*M^4*u^12)/
       (312696906437099520000*b^2*Sqrt[33*Pi]) - 
      (133723603063*d^6*K1^2*M^4*u^12)/(19543556652318720000*b^2*
        Sqrt[33*Pi]) + (72684024239*d^8*K1^2*M^4*u^12)/
       (7817422660927488000*b^2*Sqrt[33*Pi]) + 
      (37161662693*d^10*K1^2*M^4*u^12)/(2791936664616960000*b^2*
        Sqrt[33*Pi]) - (194607156203*d^12*K1^2*M^4*u^12)/
       (39087113304637440000*b^2*Sqrt[33*Pi]) - 
      (152402763869*d^14*K1^2*M^4*u^12)/(27360979313246208000*b^2*
        Sqrt[33*Pi]) + (584545873*d^18*K1^2*M^4*u^12)/(54721958626492416000*
        b^2*Sqrt[33*Pi]) - (28708567*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^13)/
       (62383032834201354240000*b^2) + (411718373*d^10*K0*K1*M^4*
        Sqrt[11/(3*Pi)]*u^13)/(1395968332308480000*b^2) - 
      (259594687*d^12*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^13)/
       (2442944581539840000*b^2) - (62233232371*K0*K1*M^4*u^13)/
       (62383032834201354240000*b^2*Sqrt[33*Pi]) - 
      (771622487*d^2*K0*K1*M^4*u^13)/(8047346856837120000*b^2*Sqrt[33*Pi]) - 
      (16751809331*d^4*K0*K1*M^4*u^13)/(17100612070778880000*b^2*
        Sqrt[33*Pi]) - (8110956229*d^6*K0*K1*M^4*u^13)/
       (4885889163079680000*b^2*Sqrt[33*Pi]) + (21846221*d^8*K0*K1*M^4*u^13)/
       (9910525685760000*b^2*Sqrt[33*Pi]) - (46303535191*d^14*K0*K1*M^4*u^13)/
       (34201224141557760000*b^2*Sqrt[33*Pi]) - 
      (2607938719*d^16*K0*K1*M^4*u^13)/(13680489656623104000*b^2*
        Sqrt[33*Pi]) + (63379*d^18*K0*K1*M^4*u^13)/(47584311849123840*b^2*
        Sqrt[33*Pi]) - (1420303*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (2227965458364334080000*b^2) - (7599817579*d^2*K0^2*M^4*
        Sqrt[11/(3*Pi)]*u^14)/(107610731638997336064000*b^2) - 
      (67789204539809*d^6*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (10339987692268874465280000*b^2) + (67486895278771*d^8*K0^2*M^4*
        Sqrt[11/(3*Pi)]*u^14)/(16987122637298865192960000*b^2) - 
      (2158819193*d^12*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/(2865573994146232320000*
        b^2) - (78680619049*d^16*K0^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (139075857849230475264000*b^2) - (37028429*d^18*K0^2*M^4*
        Sqrt[11/(3*Pi)]*u^14)/(813384214958407680000*b^2) - 
      (1203959*K1^2*M^4*Sqrt[11/(3*Pi)]*u^14)/(806677148718120960000*b^2) - 
      (635308319393*d^2*K1^2*M^4*Sqrt[11/(3*Pi)]*u^14)/
       (11760315671976137441280000*b^2) + (9013036586933*d^10*K1^2*M^4*
        Sqrt[11/(3*Pi)]*u^14)/(2166373939574551633920000*b^2) - 
      (277601727037*d^2*K0^2*M^4*u^14)/(67256707274373335040000*Sqrt[33]*b^2*
        Sqrt[Pi]) - (28042504428817*d^2*K1^2*M^4*u^14)/
       (5880157835988068720640000*Sqrt[33]*b^2*Sqrt[Pi]) - 
      (4495091*K0^2*M^4*u^14)/(100617794893873152000*b^2*Sqrt[33*Pi]) - 
      (493172381*d^4*K0^2*M^4*u^14)/(9771778326159360000*b^2*Sqrt[33*Pi]) - 
      (156454178064533*d^6*K0^2*M^4*u^14)/(10339987692268874465280000*b^2*
        Sqrt[33*Pi]) + (8060016813230779*d^8*K0^2*M^4*u^14)/
       (118909858461092056350720000*b^2*Sqrt[33*Pi]) + 
      (405214169*d^10*K0^2*M^4*u^14)/(2358705113210880000*b^2*Sqrt[33*Pi]) - 
      (797337792409*d^12*K0^2*M^4*u^14)/(16047214367218900992000*b^2*
        Sqrt[33*Pi]) - (612324847*d^14*K0^2*M^4*u^14)/
       (8550306035389440000*b^2*Sqrt[33*Pi]) - (643129961*d^16*K0^2*M^4*u^14)/
       (135156324440457216000*b^2*Sqrt[33*Pi]) + 
      (55497850963*d^18*K0^2*M^4*u^14)/(119567479598885928960000*b^2*
        Sqrt[33*Pi]) - (10951693*K1^2*M^4*u^14)/(275219262503829504000*b^2*
        Sqrt[33*Pi]) - (251821741*d^4*K1^2*M^4*u^14)/(4560163218874368000*b^2*
        Sqrt[33*Pi]) - (1639642427*d^6*K1^2*M^4*u^14)/(17100612070778880000*
        b^2*Sqrt[33*Pi]) + (437653487*d^8*K1^2*M^4*u^14)/
       (3600128857006080000*b^2*Sqrt[33*Pi]) + 
      (3166129497019*d^10*K1^2*M^4*u^14)/(22105856526270935040000*b^2*
        Sqrt[33*Pi]) - (1433279863*d^12*K1^2*M^4*u^14)/
       (22800816094371840000*b^2*Sqrt[33*Pi]) - 
      (1348258861*d^14*K1^2*M^4*u^14)/(17100612070778880000*b^2*
        Sqrt[33*Pi]) - (419483863*d^16*K1^2*M^4*u^14)/(34201224141557760000*
        b^2*Sqrt[33*Pi]) - (1754747*d^18*K1^2*M^4*u^14)/
       (27360979313246208000*b^2*Sqrt[33*Pi]) - 
      (18019*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^15)/(233936373128255078400*b^2) - 
      (5409765229*d^2*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^15)/
       (91469121893147735654400*b^2) - (19087793*d^4*K0*K1*M^4*
        Sqrt[11/(3*Pi)]*u^15)/(55031599338885120000*b^2) - 
      (28408321951*d^6*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^15)/
       (57168201183217334784000*b^2) + (14761549319*d^10*K0*K1*M^4*
        Sqrt[11/(3*Pi)]*u^15)/(12427869822438551040000*b^2) - 
      (3037567079*d^12*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^15)/
       (6686339319674542080000*b^2) - (356406187*d^14*K0*K1*M^4*
        Sqrt[11/(3*Pi)]*u^15)/(1067566782132910080000*b^2) - 
      (3568601*d^16*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^15)/(17688728358927360000*
        b^2) + (94865263*d^18*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^15)/
       (10889181177755682816000*b^2) - (6748639*K0*K1*M^4*u^15)/
       (835487046886625280000*b^2*Sqrt[33*Pi]) - 
      (77594524993*d^2*K0*K1*M^4*u^15)/(326675435332670484480000*b^2*
        Sqrt[33*Pi]) - (2056653941*d^4*K0*K1*M^4*u^15)/
       (382076532552830976000*b^2*Sqrt[33*Pi]) - 
      (65217587027*d^6*K0*K1*M^4*u^15)/(5833489916654830080000*b^2*
        Sqrt[33*Pi]) + (1093657*d^8*K0*K1*M^4*u^15)/(55884353172480000*b^2*
        Sqrt[33*Pi]) + (71248995847*d^10*K0*K1*M^4*u^15)/
       (3550819949268157440000*b^2*Sqrt[33*Pi]) - 
      (621537659*d^12*K0*K1*M^4*u^15)/(136455904483153920000*b^2*
        Sqrt[33*Pi]) - (3643512149*d^14*K0*K1*M^4*u^15)/
       (355855594044303360000*b^2*Sqrt[33*Pi]) - 
      (31095899*d^16*K0*K1*M^4*u^15)/(136455904483153920000*b^2*
        Sqrt[33*Pi]) - (12368383*d^18*K0*K1*M^4*u^15)/(85071727951216272000*
        b^2*Sqrt[33*Pi]) - (K0^2*M^4*Sqrt[11/(3*Pi)]*u^16)/
       (91011660880896000*b^2) + (4233389*d^2*K0^2*M^4*Sqrt[11/(3*Pi)]*u^16)/
       (26317841976928696320000*b^2) - (672664667*d^4*K0^2*M^4*
        Sqrt[11/(3*Pi)]*u^16)/(37283609467315653120000*b^2) - 
      (48636739*d^6*K0^2*M^4*Sqrt[11/(3*Pi)]*u^16)/(1308196823414584320000*
        b^2) + (46652797*d^8*K0^2*M^4*Sqrt[11/(3*Pi)]*u^16)/
       (548288374519347840000*b^2) + (5800082167*d^10*K0^2*M^4*
        Sqrt[11/(3*Pi)]*u^16)/(447403313607787837440000*b^2) - 
      (59389*d^12*K0^2*M^4*Sqrt[11/(3*Pi)]*u^16)/(4275153017694720000*b^2) - 
      (36606571*d^14*K0^2*M^4*Sqrt[11/(3*Pi)]*u^16)/(731051166025797120000*
        b^2) - (13469*d^16*K0^2*M^4*Sqrt[11/(3*Pi)]*u^16)/
       (1710061207077888000*b^2) - (44333753*d^18*K0^2*M^4*Sqrt[11/(3*Pi)]*
        u^16)/(23547542821462517760000*b^2) + 
      (691*K1^2*M^4*Sqrt[11/(3*Pi)]*u^16)/(76952754318504960000*b^2) - 
      (18119*d^2*K1^2*M^4*Sqrt[11/(3*Pi)]*u^16)/(6840244828311552000*b^2) + 
      (3799811*d^4*K1^2*M^4*Sqrt[11/(3*Pi)]*u^16)/(981147617560938240000*
        b^2) - (209821*d^6*K1^2*M^4*Sqrt[11/(3*Pi)]*u^16)/
       (8550306035389440000*b^2) + (107431*d^8*K1^2*M^4*Sqrt[11/(3*Pi)]*u^16)/
       (4617165259110297600*b^2) + (399886913*d^10*K1^2*M^4*Sqrt[11/(3*Pi)]*
        u^16)/(89480662721557567488000*b^2) - 
      (15554891*d^12*K1^2*M^4*Sqrt[11/(3*Pi)]*u^16)/(981147617560938240000*
        b^2) - (197*d^14*K1^2*M^4*Sqrt[11/(3*Pi)]*u^16)/
       (5814208104064819200*b^2) - (2751709*d^16*K1^2*M^4*Sqrt[11/(3*Pi)]*
        u^16)/(560655781463393280000*b^2) + 
      (443*d^18*K1^2*M^4*Sqrt[11/(3*Pi)]*u^16)/(1487009745285120000*b^2) - 
      (1574306633*d^2*K0^2*M^4*u^16)/(52635683953857392640000*Sqrt[33]*b^2*
        Sqrt[Pi]) + (K0^2*M^4*u^16)/(96699889685952000*b^2*Sqrt[33*Pi]) - 
      (14603819*d^4*K0^2*M^4*u^16)/(160705213221188160000*b^2*Sqrt[33*Pi]) - 
      (108918863*d^6*K0^2*M^4*u^16)/(654098411707292160000*b^2*Sqrt[33*Pi]) - 
      (200430317*d^8*K0^2*M^4*u^16)/(548288374519347840000*b^2*Sqrt[33*Pi]) + 
      (227487967649*d^10*K0^2*M^4*u^16)/(223701656803893918720000*b^2*
        Sqrt[33*Pi]) - (421*d^12*K0^2*M^4*u^16)/(5654964309120000*b^2*
        Sqrt[33*Pi]) + (3298979*d^14*K0^2*M^4*u^16)/(63569666610938880000*b^2*
        Sqrt[33*Pi]) - (d^16*K0^2*M^4*u^16)/(51022234368000*b^2*
        Sqrt[33*Pi]) + (765122861*d^18*K0^2*M^4*u^16)/
       (47095085642925035520000*b^2*Sqrt[33*Pi]) - (4157*K1^2*M^4*u^16)/
       (19238188579626240000*b^2*Sqrt[33*Pi]) - (21772991*d^4*K1^2*M^4*u^16)/
       (63299846294254080000*b^2*Sqrt[33*Pi]) - (12851*d^6*K1^2*M^4*u^16)/
       (38171009086560000*b^2*Sqrt[33*Pi]) + (38135161*d^8*K1^2*M^4*u^16)/
       (115429131477757440000*b^2*Sqrt[33*Pi]) + 
      (4107115277*d^10*K1^2*M^4*u^16)/(3495338387560842480000*b^2*
        Sqrt[33*Pi]) - (97146739*d^12*K1^2*M^4*u^16)/(1962295235121876480000*
        b^2*Sqrt[33*Pi]) - (343067*d^14*K1^2*M^4*u^16)/
       (648907154471520000*b^2*Sqrt[33*Pi]) - (6322427*d^16*K1^2*M^4*u^16)/
       (103278696585361920000*b^2*Sqrt[33*Pi]) - (d^18*K1^2*M^4*u^16)/
       (119051880192000*b^2*Sqrt[33*Pi]) - (13*d^2*K0*K1*M^4*Sqrt[11/(3*Pi)]*
        u^17)/(73709534787840000*b^2) + (d^6*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^17)/
       (718009246080000*b^2) - (221*d^10*K0*K1*M^4*Sqrt[11/(3*Pi)]*u^17)/
       (15078194167680000*b^2) - (K0*K1*M^4*u^17)/(73709534787840000*b^2*
        Sqrt[33*Pi]) - (2501*d^4*K0*K1*M^4*u^17)/(106878825442368000*b^2*
        Sqrt[33*Pi]) - (4604459*d^6*K0*K1*M^4*u^17)/(60920930502149760000*b^2*
        Sqrt[33*Pi]) + (33301*d^8*K0*K1*M^4*u^17)/(1068788254423680000*b^2*
        Sqrt[33*Pi]) + (6544163*d^10*K0*K1*M^4*u^17)/(22845348938306160000*
        b^2*Sqrt[33*Pi]) + (647*d^12*K0*K1*M^4*u^17)/(106878825442368000*b^2*
        Sqrt[33*Pi]) - (31151*d^14*K0*K1*M^4*u^17)/(534394127211840000*b^2*
        Sqrt[33*Pi]) - (67*d^16*K0*K1*M^4*u^17)/(3879449199360000*b^2*
        Sqrt[33*Pi]) - (2699*d^18*K0*K1*M^4*u^17)/(2137576508847360000*b^2*
        Sqrt[33*Pi]) - (59*d^2*K0^2*M^4*u^18)/(1068788254423680000*Sqrt[33]*
        b^2*Sqrt[Pi]) - (59*d^2*K1^2*M^4*u^18)/(1068788254423680000*Sqrt[33]*
        b^2*Sqrt[Pi]) - (59*d^4*K0^2*M^4*u^18)/(89065687868640000*b^2*
        Sqrt[33*Pi]) - (59*d^6*K0^2*M^4*u^18)/(29688562622880000*b^2*
        Sqrt[33*Pi]) + (59*d^8*K0^2*M^4*u^18)/(89065687868640000*b^2*
        Sqrt[33*Pi]) + (2183*d^10*K0^2*M^4*u^18)/(534394127211840000*b^2*
        Sqrt[33*Pi]) + (59*d^12*K0^2*M^4*u^18)/(89065687868640000*b^2*
        Sqrt[33*Pi]) - (59*d^14*K0^2*M^4*u^18)/(29688562622880000*b^2*
        Sqrt[33*Pi]) - (59*d^16*K0^2*M^4*u^18)/(89065687868640000*b^2*
        Sqrt[33*Pi]) - (59*d^18*K0^2*M^4*u^18)/(1068788254423680000*b^2*
        Sqrt[33*Pi]) - (59*d^4*K1^2*M^4*u^18)/(89065687868640000*b^2*
        Sqrt[33*Pi]) - (59*d^6*K1^2*M^4*u^18)/(29688562622880000*b^2*
        Sqrt[33*Pi]) + (59*d^8*K1^2*M^4*u^18)/(89065687868640000*b^2*
        Sqrt[33*Pi]) + (2183*d^10*K1^2*M^4*u^18)/(534394127211840000*b^2*
        Sqrt[33*Pi]) + (59*d^12*K1^2*M^4*u^18)/(89065687868640000*b^2*
        Sqrt[33*Pi]) - (59*d^14*K1^2*M^4*u^18)/(29688562622880000*b^2*
        Sqrt[33*Pi]) - (59*d^16*K1^2*M^4*u^18)/(89065687868640000*b^2*
        Sqrt[33*Pi]) - (59*d^18*K1^2*M^4*u^18)/(1068788254423680000*b^2*
        Sqrt[33*Pi]))/Pi}, 12, 15, 1], SeriesData[p, 0, 
   {((91*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(218846691328*b^3) + 
      (1001*d^2*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(27355836416*b^3) + 
      (18109*d^4*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(54711672832*b^3) + 
      (11375*d^6*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(27355836416*b^3) - 
      (90415*d^8*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(109423345664*b^3) - 
      (20449*d^10*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(27355836416*b^3) + 
      (25181*d^12*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(54711672832*b^3) + 
      (8281*d^14*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(27355836416*b^3) + 
      (5915*d^16*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(218846691328*b^3) + 
      (91*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(68389591040*b^3) + 
      (637*d^2*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(5399178240*b^3) + 
      (110747*d^4*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(102584386560*b^3) + 
      (91*d^6*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(64885760*b^3) - 
      (13*d^8*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(4866432*b^3) - 
      (15379*d^10*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(6034375680*b^3) + 
      (8957*d^12*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(6034375680*b^3) + 
      (6253*d^14*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(6034375680*b^3) + 
      (1183*d^16*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(12068751360*b^3) + 
      (1137343*K0*K1*M^5*Sqrt[Pi/33]*u^4)/(30638536785920*b^3) + 
      (6284491*d^2*K0*K1*M^5*Sqrt[Pi/33]*u^4)/(1914908549120*b^3) + 
      (686941433*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^4)/(22978902589440*b^3) + 
      (341809*d^6*K0*K1*M^5*Sqrt[Pi/33]*u^4)/(8920381440*b^3) + 
      (2848818271*d^12*K0*K1*M^5*Sqrt[Pi/33]*u^4)/(68936707768320*b^3) + 
      (34627853*d^14*K0*K1*M^5*Sqrt[Pi/33]*u^4)/(1231012638720*b^3) + 
      (3298087*d^16*K0*K1*M^5*Sqrt[Pi/33]*u^4)/(1270722723840*b^3) - 
      (62052523*d^8*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^4)/(9191561035776*b^3) - 
      (7240441*d^10*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^4)/(1148945129472*b^3) + 
      (2274893*K0^2*M^5*Sqrt[Pi/33]*u^5)/(183831220715520*b^3) + 
      (27098317*d^4*K0^2*M^5*Sqrt[Pi/33]*u^5)/(2703400304640*b^3) + 
      (21219211*d^6*K0^2*M^5*Sqrt[Pi/33]*u^5)/(1641350184960*b^3) + 
      (1912975363*d^12*K0^2*M^5*Sqrt[Pi/33]*u^5)/(137873415536640*b^3) + 
      (2031263*d^14*K0^2*M^5*Sqrt[Pi/33]*u^5)/(214089154560*b^3) + 
      (2227303*d^16*K0^2*M^5*Sqrt[Pi/33]*u^5)/(2541445447680*b^3) + 
      (77819511551*d^2*K1^2*M^5*Sqrt[Pi/33]*u^5)/(28953417262694400*b^3) + 
      (716816566607*d^4*K1^2*M^5*Sqrt[Pi/33]*u^5)/(28953417262694400*b^3) + 
      (1800185999*d^6*K1^2*M^5*Sqrt[Pi/33]*u^5)/(55149366214656*b^3) + 
      (141038697683*d^12*K1^2*M^5*Sqrt[Pi/33]*u^5)/(4136202466099200*b^3) + 
      (14268971873*d^14*K1^2*M^5*Sqrt[Pi/33]*u^5)/(590886066585600*b^3) + 
      (1610843*d^16*K1^2*M^5*Sqrt[Pi/33]*u^5)/(702241505280*b^3) + 
      (6089*d^2*K0^2*M^5*Sqrt[(3*Pi)/11]*u^5)/(16651378688*b^3) - 
      (41608099*d^8*K0^2*M^5*Sqrt[(11*Pi)/3]*u^5)/(18383122071552*b^3) - 
      (2899*d^10*K0^2*M^5*Sqrt[(11*Pi)/3]*u^5)/(1362600960*b^3) + 
      (79371847*K1^2*M^5*Sqrt[(11*Pi)/3]*u^5)/(28953417262694400*b^3) - 
      (1533691081*d^8*K1^2*M^5*Sqrt[(11*Pi)/3]*u^5)/(275746831073280*b^3) - 
      (324121811*d^10*K1^2*M^5*Sqrt[(11*Pi)/3]*u^5)/(59944963276800*b^3) + 
      (2649776573*d^2*K0*K1*M^5*Sqrt[Pi/33]*u^6)/(1158136690507776*b^3) + 
      (610973082707*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^6)/(28953417262694400*b^3) + 
      (38603260981*d^6*K0*K1*M^5*Sqrt[Pi/33]*u^6)/(1378734155366400*b^3) + 
      (119901701803*d^12*K0*K1*M^5*Sqrt[Pi/33]*u^6)/(4136202466099200*b^3) + 
      (86012633941*d^14*K0*K1*M^5*Sqrt[Pi/33]*u^6)/(4136202466099200*b^3) + 
      (107805217*d^16*K0*K1*M^5*Sqrt[Pi/33]*u^6)/(54068006092800*b^3) + 
      (135164747*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^6)/(57906834525388800*b^3) - 
      (19178419*d^8*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^6)/(4055100456960*b^3) - 
      (19240083109*d^10*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^6)/
       (4136202466099200*b^3) + (435646699*K0^2*M^5*Sqrt[Pi/33]*u^7)/
       (92650935240622080*b^3) + (48484020569*d^2*K0^2*M^5*Sqrt[Pi/33]*u^7)/
       (115813669050777600*b^3) + (5890519277*d^4*K0^2*M^5*Sqrt[Pi/33]*u^7)/
       (1523864066457600*b^3) + (9504857639*d^6*K0^2*M^5*Sqrt[Pi/33]*u^7)/
       (1838312207155200*b^3) + (3282409*d^12*K0^2*M^5*Sqrt[Pi/33]*u^7)/
       (621471334400*b^3) + (687745537*d^14*K0^2*M^5*Sqrt[Pi/33]*u^7)/
       (177901181337600*b^3) + (24927258109*d^16*K0^2*M^5*Sqrt[Pi/33]*u^7)/
       (66179239457587200*b^3) + (12464386807*K1^2*M^5*Sqrt[Pi/33]*u^7)/
       (1737205035761664000*b^3) + (277388760433*d^2*K1^2*M^5*Sqrt[Pi/33]*
        u^7)/(434301258940416000*b^3) + (162335118049*d^6*K1^2*M^5*
        Sqrt[Pi/33]*u^7)/(20681012330496000*b^3) + 
      (384011923*d^12*K1^2*M^5*Sqrt[Pi/33]*u^7)/(48020926464000*b^3) + 
      (14618911673*d^14*K1^2*M^5*Sqrt[Pi/33]*u^7)/(2481721479659520*b^3) + 
      (144140423717*d^16*K1^2*M^5*Sqrt[Pi/33]*u^7)/(248172147965952000*b^3) - 
      (90645763*d^8*K0^2*M^5*Sqrt[(11*Pi)/3]*u^7)/(105046411837440*b^3) - 
      (14275878929*d^10*K0^2*M^5*Sqrt[(11*Pi)/3]*u^7)/
       (16544809864396800*b^3) + (23247813647*d^4*K1^2*M^5*Sqrt[(11*Pi)/3]*
        u^7)/(43430125894041600*b^3) - (10854768563*d^8*K1^2*M^5*
        Sqrt[(11*Pi)/3]*u^7)/(8272404932198400*b^3) - 
      (69327533*d^10*K1^2*M^5*Sqrt[(11*Pi)/3]*u^7)/(52892614656000*b^3) + 
      (3569280551*K0*K1*M^5*Sqrt[Pi/33]*u^8)/(868602517880832000*b^3) + 
      (634906691767*d^2*K0*K1*M^5*Sqrt[Pi/33]*u^8)/(1737205035761664000*
        b^3) + (7548835213*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^8)/
       (2241554884853760*b^3) + (1126065602999*d^12*K0*K1*M^5*Sqrt[Pi/33]*
        u^8)/(248172147965952000*b^3) + (168699840139*d^14*K0*K1*M^5*
        Sqrt[Pi/33]*u^8)/(49634429593190400*b^3) + 
      (84707427317*d^16*K0*K1*M^5*Sqrt[Pi/33]*u^8)/(248172147965952000*b^3) + 
      (33837986981*d^6*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^8)/
       (82724049321984000*b^3) - (12371608159*d^8*K0*K1*M^5*Sqrt[(11*Pi)/3]*
        u^8)/(16544809864396800*b^3) - (8905173611*d^10*K0*K1*M^5*
        Sqrt[(11*Pi)/3]*u^8)/(11817721331712000*b^3) + 
      (886883803*K0^2*M^5*Sqrt[Pi/33]*u^9)/(1737205035761664000*b^3) + 
      (19723274287*d^2*K0^2*M^5*Sqrt[Pi/33]*u^9)/(434301258940416000*b^3) + 
      (72635982823*d^4*K0^2*M^5*Sqrt[Pi/33]*u^9)/(173720503576166400*b^3) + 
      (11532908281*d^6*K0^2*M^5*Sqrt[Pi/33]*u^9)/(20681012330496000*b^3) + 
      (5255728693*d^14*K0^2*M^5*Sqrt[Pi/33]*u^9)/(12408607398297600*b^3) + 
      (567440597*d^16*K0^2*M^5*Sqrt[Pi/33]*u^9)/(13061691998208000*b^3) + 
      (1155645959*K1^2*M^5*Sqrt[Pi/33]*u^9)/(1737205035761664000*b^3) + 
      (3427464181*d^2*K1^2*M^5*Sqrt[Pi/33]*u^9)/(57906834525388800*b^3) + 
      (236643638257*d^4*K1^2*M^5*Sqrt[Pi/33]*u^9)/(434301258940416000*b^3) + 
      (12868547491*d^6*K1^2*M^5*Sqrt[Pi/33]*u^9)/(17726581997568000*b^3) - 
      (32932658657*d^8*K1^2*M^5*Sqrt[Pi/33]*u^9)/(24817214796595200*b^3) - 
      (165983187001*d^10*K1^2*M^5*Sqrt[Pi/33]*u^9)/(124086073982976000*b^3) + 
      (6085537*d^12*K1^2*M^5*Sqrt[Pi/33]*u^9)/(8389863014400*b^3) + 
      (22815415741*d^14*K1^2*M^5*Sqrt[Pi/33]*u^9)/(41362024660992000*b^3) + 
      (14151456161*d^16*K1^2*M^5*Sqrt[Pi/33]*u^9)/(248172147965952000*b^3) - 
      (20155393*d^8*K0^2*M^5*Sqrt[(11*Pi)/3]*u^9)/(217694866636800*b^3) - 
      (644407279*d^10*K0^2*M^5*Sqrt[(11*Pi)/3]*u^9)/(6893670776832000*b^3) + 
      (6294556193*d^12*K0^2*M^5*Sqrt[(11*Pi)/3]*u^9)/(124086073982976000*
        b^3) + (11963453*K0*K1*M^5*Sqrt[Pi/33]*u^10)/(43430125894041600*
        b^3) + (3551491283*d^2*K0*K1*M^5*Sqrt[Pi/33]*u^10)/
       (144767086313472000*b^3) + (18633324047*d^6*K0*K1*M^5*Sqrt[Pi/33]*
        u^10)/(62043036991488000*b^3) - (6824019907*d^8*K0*K1*M^5*Sqrt[Pi/33]*
        u^10)/(12408607398297600*b^3) - (57588569*d^10*K0*K1*M^5*Sqrt[Pi/33]*
        u^10)/(104274011750400*b^3) + (1575265381*d^14*K0*K1*M^5*Sqrt[Pi/33]*
        u^10)/(6893670776832000*b^3) + (1498280453*d^16*K0*K1*M^5*Sqrt[Pi/33]*
        u^10)/(62043036991488000*b^3) + (8919669257*d^4*K0*K1*M^5*
        Sqrt[(11*Pi)/3]*u^10)/(434301258940416000*b^3) + 
      (8133739*d^12*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^10)/(299724816384000*b^3) + 
      (969263737*d^2*K0^2*M^5*Sqrt[Pi/33]*u^11)/(434301258940416000*b^3) + 
      (8935690333*d^4*K0^2*M^5*Sqrt[Pi/33]*u^11)/(434301258940416000*b^3) + 
      (1695410027*d^6*K0^2*M^5*Sqrt[Pi/33]*u^11)/(62043036991488000*b^3) - 
      (622429561*d^8*K0^2*M^5*Sqrt[Pi/33]*u^11)/(12408607398297600*b^3) - 
      (49283581*d^10*K0^2*M^5*Sqrt[Pi/33]*u^11)/(984810110976000*b^3) + 
      (1679405969*d^12*K0^2*M^5*Sqrt[Pi/33]*u^11)/(62043036991488000*b^3) + 
      (1286464601*d^14*K0^2*M^5*Sqrt[Pi/33]*u^11)/(62043036991488000*b^3) + 
      (15465007*d^16*K0^2*M^5*Sqrt[Pi/33]*u^11)/(6893670776832000*b^3) + 
      (2454379*K1^2*M^5*Sqrt[Pi/33]*u^11)/(81431486051328000*b^3) + 
      (1600513*d^2*K1^2*M^5*Sqrt[Pi/33]*u^11)/(596294634700800*b^3) + 
      (32242595113*d^4*K1^2*M^5*Sqrt[Pi/33]*u^11)/(1302903776821248000*b^3) + 
      (6120495739*d^6*K1^2*M^5*Sqrt[Pi/33]*u^11)/(186129110974464000*b^3) - 
      (89895985*d^8*K1^2*M^5*Sqrt[Pi/33]*u^11)/(1489032887795712*b^3) - 
      (11198493587*d^10*K1^2*M^5*Sqrt[Pi/33]*u^11)/(186129110974464000*b^3) + 
      (41814061*d^12*K1^2*M^5*Sqrt[Pi/33]*u^11)/(1283649041203200*b^3) + 
      (272729753*d^14*K1^2*M^5*Sqrt[Pi/33]*u^11)/(10948771233792000*b^3) + 
      (504267601*d^16*K1^2*M^5*Sqrt[Pi/33]*u^11)/(186129110974464000*b^3) + 
      (164851*K0^2*M^5*Sqrt[(11*Pi)/3]*u^11)/(72383543156736000*b^3) + 
      (1019783*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(108575314735104000*b^3) + 
      (45329387*d^2*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(54287657367552000*b^3) + 
      (627220361*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(81431486051328000*b^3) + 
      (5302631*d^6*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(517025308262400*b^3) - 
      (29235949*d^8*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(1551075924787200*b^3) - 
      (434655731*d^10*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(23266138871808000*b^3) + 
      (39385757*d^12*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(3877689811968000*b^3) + 
      (2600461*d^14*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(337190418432000*b^3) + 
      (103787*d^16*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^12)/(1329493649817600*b^3) + 
      (418753*K0^2*M^5*Sqrt[Pi/33]*u^13)/(651451888410624000*b^3) + 
      (2321929*d^2*K0^2*M^5*Sqrt[Pi/33]*u^13)/(40715743025664000*b^3) + 
      (14259317*d^4*K0^2*M^5*Sqrt[Pi/33]*u^13)/(27143828683776000*b^3) + 
      (1634011*d^6*K0^2*M^5*Sqrt[Pi/33]*u^13)/(2326613887180800*b^3) - 
      (11999633*d^8*K0^2*M^5*Sqrt[Pi/33]*u^13)/(9306455548723200*b^3) - 
      (77339*d^10*K0^2*M^5*Sqrt[Pi/33]*u^13)/(60588903312000*b^3) + 
      (290057*d^12*K0^2*M^5*Sqrt[Pi/33]*u^13)/(415466765568000*b^3) + 
      (868781*d^14*K0^2*M^5*Sqrt[Pi/33]*u^13)/(1661867062272000*b^3) + 
      (3977*d^16*K0^2*M^5*Sqrt[Pi/33]*u^13)/(66712943001600*b^3) + 
      (1430147*K1^2*M^5*Sqrt[Pi/33]*u^13)/(1954355665231872000*b^3) + 
      (253987*d^2*K1^2*M^5*Sqrt[Pi/33]*u^13)/(3908711330463744*b^3) + 
      (292328291*d^4*K1^2*M^5*Sqrt[Pi/33]*u^13)/(488588916307968000*b^3) + 
      (55839503*d^6*K1^2*M^5*Sqrt[Pi/33]*u^13)/(69798416615424000*b^3) - 
      (101587249*d^10*K1^2*M^5*Sqrt[Pi/33]*u^13)/(69798416615424000*b^3) + 
      (1588879*d^12*K1^2*M^5*Sqrt[Pi/33]*u^13)/(1994240474726400*b^3) + 
      (41512817*d^14*K1^2*M^5*Sqrt[Pi/33]*u^13)/(69798416615424000*b^3) - 
      (3726311*d^8*K1^2*M^5*Sqrt[(11*Pi)/3]*u^13)/(27919366646169600*b^3) + 
      (1727263*d^16*K1^2*M^5*Sqrt[(11*Pi)/3]*u^13)/(279193666461696000*b^3) + 
      (33792769*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^14)/(244294458153984000*b^3) + 
      (6466039*d^6*K0*K1*M^5*Sqrt[Pi/33]*u^14)/(34899208307712000*b^3) - 
      (1183169*d^8*K0*K1*M^5*Sqrt[Pi/33]*u^14)/(3489920830771200*b^3) - 
      (2366143*d^10*K0*K1*M^5*Sqrt[Pi/33]*u^14)/(6979841661542400*b^3) + 
      (930703*d^12*K0*K1*M^5*Sqrt[Pi/33]*u^14)/(4985601186816000*b^3) + 
      (1115657*d^16*K0*K1*M^5*Sqrt[Pi/33]*u^14)/(69798416615424000*b^3) + 
      (1499*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^14)/(97717783261593600*b^3) + 
      (334763*d^2*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^14)/(244294458153984000*b^3) + 
      (433103*d^14*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^14)/(34899208307712000*b^3) + 
      (3947*K0^2*M^5*Sqrt[Pi/33]*u^15)/(488588916307968000*b^3) + 
      (51659*d^4*K0^2*M^5*Sqrt[Pi/33]*u^15)/(7634201817312000*b^3) + 
      (156971*d^6*K0^2*M^5*Sqrt[Pi/33]*u^15)/(17449604153856000*b^3) - 
      (114571*d^8*K0^2*M^5*Sqrt[Pi/33]*u^15)/(6979841661542400*b^3) - 
      (10091*d^10*K0^2*M^5*Sqrt[Pi/33]*u^15)/(601710488064000*b^3) + 
      (373*d^12*K0^2*M^5*Sqrt[Pi/33]*u^15)/(40206461184000*b^3) + 
      (55241*d^16*K0^2*M^5*Sqrt[Pi/33]*u^15)/(69798416615424000*b^3) + 
      (1433*K1^2*M^5*Sqrt[Pi/33]*u^15)/(162862972102656000*b^3) + 
      (6499*d^2*K1^2*M^5*Sqrt[Pi/33]*u^15)/(8143148605132800*b^3) + 
      (112051*d^4*K1^2*M^5*Sqrt[Pi/33]*u^15)/(15268403634624000*b^3) + 
      (169747*d^6*K1^2*M^5*Sqrt[Pi/33]*u^15)/(17449604153856000*b^3) - 
      (22949*d^8*K1^2*M^5*Sqrt[Pi/33]*u^15)/(1292563270656000*b^3) - 
      (4603*d^10*K1^2*M^5*Sqrt[Pi/33]*u^15)/(252892813824000*b^3) + 
      (124841*d^14*K1^2*M^5*Sqrt[Pi/33]*u^15)/(17449604153856000*b^3) + 
      (317*d^16*K1^2*M^5*Sqrt[Pi/33]*u^15)/(369303791616000*b^3) + 
      (8191*d^2*K0^2*M^5*Sqrt[(11*Pi)/3]*u^15)/(122147229076992000*b^3) + 
      (10483*d^14*K0^2*M^5*Sqrt[(11*Pi)/3]*u^15)/(17449604153856000*b^3) + 
      (1141*d^12*K1^2*M^5*Sqrt[(11*Pi)/3]*u^15)/(1246400296704000*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/33]*u^16)/(727066839744000*b^3) + 
      (43*d^2*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(363533419872000*b^3) + 
      (1217*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(1090600259616000*b^3) + 
      (223*d^6*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(155800037088000*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(381862836000*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(358161004800*b^3) + 
      (241*d^12*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(155800037088000*b^3) + 
      (1163*d^14*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(1090600259616000*b^3) + 
      (d^16*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(7653335155200*b^3) + 
      (K0^2*M^5*Sqrt[Pi/33]*u^17)/(15268403634624000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/33]*u^17)/(381710090865600*b^3) + 
      (107*d^4*K0^2*M^5*Sqrt[Pi/33]*u^17)/(3817100908656000*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/33]*u^17)/(30294451656000*b^3) - 
      (67*d^8*K0^2*M^5*Sqrt[Pi/33]*u^17)/(1090600259616000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/33]*u^17)/(14350003416000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/33]*u^17)/(25966672848000*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/33]*u^17)/(38950009272000*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/33]*u^17)/(311600074176000*b^3) + 
      (K1^2*M^5*Sqrt[Pi/33]*u^17)/(15268403634624000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/33]*u^17)/(381710090865600*b^3) + 
      (107*d^4*K1^2*M^5*Sqrt[Pi/33]*u^17)/(3817100908656000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/33]*u^17)/(30294451656000*b^3) - 
      (67*d^8*K1^2*M^5*Sqrt[Pi/33]*u^17)/(1090600259616000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/33]*u^17)/(14350003416000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/33]*u^17)/(25966672848000*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/33]*u^17)/(38950009272000*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/33]*u^17)/(311600074176000*b^3))/Pi, 0, 
    ((637*d^2*K1*M^5*Sqrt[(11*Pi)/3]*u)/(1799726080*b^3*E^u) + 
      (110747*d^4*K1*M^5*Sqrt[(11*Pi)/3]*u)/(34194795520*b^3*E^u) - 
      (13*d^8*K1*M^5*Sqrt[(11*Pi)/3]*u)/(1622144*b^3*E^u) - 
      (15379*d^10*K1*M^5*Sqrt[(11*Pi)/3]*u)/(2011458560*b^3*E^u) + 
      (8957*d^12*K1*M^5*Sqrt[(11*Pi)/3]*u)/(2011458560*b^3*E^u) + 
      (6253*d^14*K1*M^5*Sqrt[(11*Pi)/3]*u)/(2011458560*b^3*E^u) + 
      (1183*d^16*K1*M^5*Sqrt[(11*Pi)/3]*u)/(4022917120*b^3*E^u) + 
      (91*K1*M^5*Sqrt[33*Pi]*u)/(68389591040*b^3*E^u) + 
      (91*d^6*K1*M^5*Sqrt[33*Pi]*u)/(64885760*b^3*E^u) + 
      (91*K0*M^5*Sqrt[(11*Pi)/3]*u^2)/(27355836416*b^3*E^u) + 
      (1183*d^2*K0*M^5*Sqrt[(11*Pi)/3]*u^2)/(4022917120*b^3*E^u) + 
      (8099*d^6*K0*M^5*Sqrt[(11*Pi)/3]*u^2)/(2358261760*b^3*E^u) - 
      (45487*d^8*K0*M^5*Sqrt[(11*Pi)/3]*u^2)/(6838959104*b^3*E^u) - 
      (85007*d^10*K0*M^5*Sqrt[(11*Pi)/3]*u^2)/(13677918208*b^3*E^u) + 
      (172549*d^14*K0*M^5*Sqrt[(11*Pi)/3]*u^2)/(68389591040*b^3*E^u) + 
      (637*d^2*K1*M^5*Sqrt[(11*Pi)/3]*u^2)/(1799726080*b^3*E^u) + 
      (110747*d^4*K1*M^5*Sqrt[(11*Pi)/3]*u^2)/(34194795520*b^3*E^u) - 
      (13*d^8*K1*M^5*Sqrt[(11*Pi)/3]*u^2)/(1622144*b^3*E^u) - 
      (15379*d^10*K1*M^5*Sqrt[(11*Pi)/3]*u^2)/(2011458560*b^3*E^u) + 
      (8957*d^12*K1*M^5*Sqrt[(11*Pi)/3]*u^2)/(2011458560*b^3*E^u) + 
      (6253*d^14*K1*M^5*Sqrt[(11*Pi)/3]*u^2)/(2011458560*b^3*E^u) + 
      (1183*d^16*K1*M^5*Sqrt[(11*Pi)/3]*u^2)/(4022917120*b^3*E^u) + 
      (61061*d^4*K0*M^5*Sqrt[33*Pi]*u^2)/(68389591040*b^3*E^u) + 
      (84331*d^12*K0*M^5*Sqrt[33*Pi]*u^2)/(68389591040*b^3*E^u) + 
      (10647*d^16*K0*M^5*Sqrt[33*Pi]*u^2)/(136779182080*b^3*E^u) + 
      (91*K1*M^5*Sqrt[33*Pi]*u^2)/(68389591040*b^3*E^u) + 
      (91*d^6*K1*M^5*Sqrt[33*Pi]*u^2)/(64885760*b^3*E^u) + 
      (3715769*K1*M^5*Sqrt[Pi/33]*u^3)/(57447256473600*b^3*E^u) + 
      (659202449*d^2*K1*M^5*Sqrt[Pi/33]*u^3)/(114894512947200*b^3*E^u) + 
      (6032020843*d^4*K1*M^5*Sqrt[Pi/33]*u^3)/(114894512947200*b^3*E^u) + 
      (223473883*d^6*K1*M^5*Sqrt[Pi/33]*u^3)/(3282700369920*b^3*E^u) + 
      (4995159247*d^12*K1*M^5*Sqrt[Pi/33]*u^3)/(68936707768320*b^3*E^u) + 
      (493737283*d^14*K1*M^5*Sqrt[Pi/33]*u^3)/(9848101109760*b^3*E^u) + 
      (9227543*d^16*K1*M^5*Sqrt[Pi/33]*u^3)/(1969620221952*b^3*E^u) + 
      (91*K0*M^5*Sqrt[(11*Pi)/3]*u^3)/(27355836416*b^3*E^u) + 
      (1183*d^2*K0*M^5*Sqrt[(11*Pi)/3]*u^3)/(4022917120*b^3*E^u) + 
      (8099*d^6*K0*M^5*Sqrt[(11*Pi)/3]*u^3)/(2358261760*b^3*E^u) - 
      (45487*d^8*K0*M^5*Sqrt[(11*Pi)/3]*u^3)/(6838959104*b^3*E^u) - 
      (85007*d^10*K0*M^5*Sqrt[(11*Pi)/3]*u^3)/(13677918208*b^3*E^u) + 
      (172549*d^14*K0*M^5*Sqrt[(11*Pi)/3]*u^3)/(68389591040*b^3*E^u) - 
      (183391*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(61277073571840*b^3) - 
      (16876717*d^2*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(61277073571840*b^3) - 
      (1766609*d^4*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(666055147520*b^3) - 
      (8515663*d^6*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(2188466913280*b^3) + 
      (39395603*d^8*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(6127707357184*b^3) + 
      (31992883*d^10*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(4376933826560*b^3) - 
      (2955641*d^12*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(806277283840*b^3) - 
      (6531083*d^14*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(2188466913280*b^3) - 
      (16762967*d^16*K0^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(61277073571840*b^3) - 
      (271865087*d^8*K1*M^5*Sqrt[(11*Pi)/3]*u^3)/(22978902589440*b^3*E^u) - 
      (86008897*d^10*K1*M^5*Sqrt[(11*Pi)/3]*u^3)/(7659634196480*b^3*E^u) - 
      (1157*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(2297890258944*b^3) - 
      (1039207*d^2*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(11489451294720*b^3) - 
      (702871*d^4*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(478727137280*b^3) - 
      (440843*d^6*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(102584386560*b^3) + 
      (805103*d^8*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(337925038080*b^3) + 
      (27079*d^10*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(2938478592*b^3) - 
      (7943*d^12*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(7040104960*b^3) - 
      (112099*d^14*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(28160419840*b^3) - 
      (143663*d^16*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(225283358720*b^3) + 
      (3653*d^18*K1^2*M^5*Sqrt[(11*Pi)/3]*u^3)/(675850076160*b^3) + 
      (61061*d^4*K0*M^5*Sqrt[33*Pi]*u^3)/(68389591040*b^3*E^u) + 
      (84331*d^12*K0*M^5*Sqrt[33*Pi]*u^3)/(68389591040*b^3*E^u) + 
      (10647*d^16*K0*M^5*Sqrt[33*Pi]*u^3)/(136779182080*b^3*E^u) + 
      (28821*d^18*K0^2*M^5*Sqrt[33*Pi]*u^3)/(12255414714368*b^3) + 
      (15092921*K0*M^5*Sqrt[Pi/33]*u^4)/(459578051788800*b^3*E^u) + 
      (19647401*d^2*K0*M^5*Sqrt[Pi/33]*u^4)/(6758500761600*b^3*E^u) + 
      (52613873*d^4*K0*M^5*Sqrt[Pi/33]*u^4)/(1980939878400*b^3*E^u) + 
      (112879583*d^6*K0*M^5*Sqrt[Pi/33]*u^4)/(3282700369920*b^3*E^u) + 
      (63162125*d^12*K0*M^5*Sqrt[Pi/33]*u^4)/(1723417694208*b^3*E^u) + 
      (249574559*d^14*K0*M^5*Sqrt[Pi/33]*u^4)/(9848101109760*b^3*E^u) + 
      (93120989*d^16*K0*M^5*Sqrt[Pi/33]*u^4)/(39392404439040*b^3*E^u) + 
      (88219*K1*M^5*Sqrt[Pi/33]*u^4)/(1853137305600*b^3*E^u) + 
      (488792209*d^2*K1*M^5*Sqrt[Pi/33]*u^4)/(114894512947200*b^3*E^u) + 
      (4510661003*d^4*K1*M^5*Sqrt[Pi/33]*u^4)/(114894512947200*b^3*E^u) + 
      (56638793*d^6*K1*M^5*Sqrt[Pi/33]*u^4)/(1094233456640*b^3*E^u) + 
      (24175229*d^12*K1*M^5*Sqrt[Pi/33]*u^4)/(444752953344*b^3*E^u) + 
      (375237187*d^14*K1*M^5*Sqrt[Pi/33]*u^4)/(9848101109760*b^3*E^u) + 
      (7041359*d^16*K1*M^5*Sqrt[Pi/33]*u^4)/(1969620221952*b^3*E^u) - 
      (408812440147*d^2*K0*K1*M^5*Sqrt[Pi/33]*u^4)/(25736370900172800*b^3) - 
      (619394088527*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^4)/(3860455635025920*b^3) + 
      (14434890435979*d^8*K0*K1*M^5*Sqrt[Pi/33]*u^4)/(38604556350259200*
        b^3) - (4054540377823*d^12*K0*K1*M^5*Sqrt[Pi/33]*u^4)/
       (19302278175129600*b^3) - (213236169499*d^14*K0*K1*M^5*Sqrt[Pi/33]*
        u^4)/(1015909377638400*b^3) - (351675679991*d^16*K0*K1*M^5*
        Sqrt[Pi/33]*u^4)/(15441822540103680*b^3) + 
      (39455081*d^18*K0*K1*M^5*Sqrt[Pi/33]*u^4)/(90303055790080*b^3) - 
      (274990937*d^8*K0*M^5*Sqrt[(11*Pi)/3]*u^4)/(45957805178880*b^3*E^u) - 
      (8545589*d^10*K1*M^5*Sqrt[(11*Pi)/3]*u^4)/(999082721280*b^3*E^u) - 
      (389856827*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^4)/(25736370900172800*b^3) - 
      (460299068183*d^6*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^4)/
       (19302278175129600*b^3) + (197774329259*d^10*K0*K1*M^5*Sqrt[(11*Pi)/3]*
        u^4)/(4289395150028800*b^3) - (2897791*d^10*K0*M^5*Sqrt[33*Pi]*u^4)/
       (1531926839296*b^3*E^u) - (22576983*d^8*K1*M^5*Sqrt[33*Pi]*u^4)/
       (7659634196480*b^3*E^u) + (9126961*K0*M^5*Sqrt[Pi/33]*u^5)/
       (459578051788800*b^3*E^u) + (202674617*d^2*K0*M^5*Sqrt[Pi/33]*u^5)/
       (114894512947200*b^3*E^u) + (931468577*d^4*K0*M^5*Sqrt[Pi/33]*u^5)/
       (57447256473600*b^3*E^u) + (2260801*d^6*K0*M^5*Sqrt[Pi/33]*u^5)/
       (105893560320*b^3*E^u) + (9632129*d^12*K0*M^5*Sqrt[Pi/33]*u^5)/
       (430854423552*b^3*E^u) + (8190533*d^14*K0*M^5*Sqrt[Pi/33]*u^5)/
       (518321111040*b^3*E^u) + (58783829*d^16*K0*M^5*Sqrt[Pi/33]*u^5)/
       (39392404439040*b^3*E^u) - (465634194239*d^4*K0^2*M^5*Sqrt[Pi/33]*u^5)/
       (7720911270051840*b^3) + (10944010803739*d^8*K0^2*M^5*Sqrt[Pi/33]*u^5)/
       (77209112700518400*b^3) - (3088574977423*d^12*K0^2*M^5*Sqrt[Pi/33]*
        u^5)/(38604556350259200*b^3) - (2966097795361*d^14*K0^2*M^5*
        Sqrt[Pi/33]*u^5)/(38604556350259200*b^3) - 
      (49963965979*d^16*K0^2*M^5*Sqrt[Pi/33]*u^5)/(6176729016041472*b^3) + 
      (337637485*d^18*K0^2*M^5*Sqrt[Pi/33]*u^5)/(2058909672013824*b^3) + 
      (1629643*K1*M^5*Sqrt[Pi/33]*u^5)/(64502182707200*b^3*E^u) + 
      (26778149*d^2*K1*M^5*Sqrt[Pi/33]*u^5)/(11860078755840*b^3*E^u) + 
      (38418412511*d^4*K1*M^5*Sqrt[Pi/33]*u^5)/(1838312207155200*b^3*E^u) + 
      (2444380643*d^6*K1*M^5*Sqrt[Pi/33]*u^5)/(87538676531200*b^3*E^u) + 
      (1038596219*d^12*K1*M^5*Sqrt[Pi/33]*u^5)/(36045337395200*b^3*E^u) + 
      (7613491001*d^14*K1*M^5*Sqrt[Pi/33]*u^5)/(367662441431040*b^3*E^u) + 
      (39943*d^16*K1*M^5*Sqrt[Pi/33]*u^5)/(20221788160*b^3*E^u) - 
      (57811462703*K1^2*M^5*Sqrt[Pi/33]*u^5)/(324278273342177280*b^3) - 
      (68175189624961*d^2*K1^2*M^5*Sqrt[Pi/33]*u^5)/(4053478416777216000*
        b^3) - (21246217900879*d^4*K1^2*M^5*Sqrt[Pi/33]*u^5)/
       (126671200524288000*b^3) - (542247710386331*d^6*K1^2*M^5*Sqrt[Pi/33]*
        u^5)/(2026739208388608000*b^3) + (93797910352501*d^8*K1^2*M^5*
        Sqrt[Pi/33]*u^5)/(238439906869248000*b^3) - 
      (223412552272663*d^12*K1^2*M^5*Sqrt[Pi/33]*u^5)/
       (1013369604194304000*b^3) - (431455169695309*d^14*K1^2*M^5*Sqrt[Pi/33]*
        u^5)/(2026739208388608000*b^3) - (6859349891489*d^16*K1^2*M^5*
        Sqrt[Pi/33]*u^5)/(300257660502016000*b^3) + 
      (344864976061*d^18*K1^2*M^5*Sqrt[Pi/33]*u^5)/(810695683355443200*b^3) - 
      (34397300283*d^2*K0^2*M^5*Sqrt[(3*Pi)/11]*u^5)/(17157580600115200*
        b^3) - (167374337*d^8*K0*M^5*Sqrt[(11*Pi)/3]*u^5)/
       (45957805178880*b^3*E^u) - (10965984233*d^6*K0^2*M^5*Sqrt[(11*Pi)/3]*
        u^5)/(1245308269363200*b^3) - (10134463*d^8*K1*M^5*Sqrt[(11*Pi)/3]*
        u^5)/(2162720243712*b^3*E^u) - (8532474121*d^10*K1*M^5*
        Sqrt[(11*Pi)/3]*u^5)/(1838312207155200*b^3*E^u) + 
      (311923624051*d^10*K1^2*M^5*Sqrt[(11*Pi)/3]*u^5)/
       (6666905290752000*b^3) - (9037691*d^10*K0*M^5*Sqrt[33*Pi]*u^5)/
       (7659634196480*b^3*E^u) - (1063213*K0^2*M^5*Sqrt[33*Pi]*u^5)/
       (553470341939200*b^3) + (2848410409*d^10*K0^2*M^5*Sqrt[33*Pi]*u^5)/
       (504634723532800*b^3) + (3056159*K0*M^5*Sqrt[Pi/33]*u^6)/
       (350154706124800*b^3*E^u) + (407042261*d^2*K0*M^5*Sqrt[Pi/33]*u^6)/
       (525232059187200*b^3*E^u) + (5255953511*d^4*K0*M^5*Sqrt[Pi/33]*u^6)/
       (735324882862080*b^3*E^u) + (5024618509*d^6*K0*M^5*Sqrt[Pi/33]*u^6)/
       (525232059187200*b^3*E^u) + (354032051*K1*M^5*Sqrt[Pi/33]*u^6)/
       (33089619728793600*b^3*E^u) + (15781854703*d^2*K1*M^5*Sqrt[Pi/33]*u^6)/
       (16544809864396800*b^3*E^u) + (29132415371*d^4*K1*M^5*Sqrt[Pi/33]*u^6)/
       (3308961972879360*b^3*E^u) + (319326023*d^6*K1*M^5*Sqrt[Pi/33]*u^6)/
       (27167175475200*b^3*E^u) + (198842108873*d^12*K1*M^5*Sqrt[Pi/33]*u^6)/
       (16544809864396800*b^3*E^u) + (145584457973*d^14*K1*M^5*Sqrt[Pi/33]*
        u^6)/(16544809864396800*b^3*E^u) + 
      (28284018193*d^16*K1*M^5*Sqrt[Pi/33]*u^6)/(33089619728793600*b^3*E^u) - 
      (504887071013*K0*K1*M^5*Sqrt[Pi/33]*u^6)/(3242782733421772800*b^3) - 
      (14027131576697*d^2*K0*K1*M^5*Sqrt[Pi/33]*u^6)/(953759627476992000*
        b^3) - (595692605382563*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^6)/
       (4053478416777216000*b^3) - (954633161403127*d^6*K0*K1*M^5*Sqrt[Pi/33]*
        u^6)/(4053478416777216000*b^3) + (2789313812055829*d^8*K0*K1*M^5*
        Sqrt[Pi/33]*u^6)/(8106956833554432000*b^3) - 
      (260435139959969*d^12*K0*K1*M^5*Sqrt[Pi/33]*u^6)/
       (1351159472259072000*b^3) - (760927862861503*d^14*K0*K1*M^5*
        Sqrt[Pi/33]*u^6)/(4053478416777216000*b^3) + 
      (1216487506747*d^18*K0*K1*M^5*Sqrt[Pi/33]*u^6)/(3242782733421772800*
        b^3) - (586699553*d^8*K0*M^5*Sqrt[(11*Pi)/3]*u^6)/
       (367662441431040*b^3*E^u) - (309232879*d^10*K0*M^5*Sqrt[(11*Pi)/3]*
        u^6)/(193506548121600*b^3*E^u) + (9818482837*d^12*K0*M^5*
        Sqrt[(11*Pi)/3]*u^6)/(11029873242931200*b^3*E^u) + 
      (286828033*d^14*K0*M^5*Sqrt[(11*Pi)/3]*u^6)/(441194929717248*b^3*E^u) + 
      (8936539*d^16*K0*M^5*Sqrt[(11*Pi)/3]*u^6)/(142320945070080*b^3*E^u) - 
      (1083335677*d^8*K1*M^5*Sqrt[(11*Pi)/3]*u^6)/(551493662146560*b^3*E^u) - 
      (3607659577*d^10*K1*M^5*Sqrt[(11*Pi)/3]*u^6)/(1838312207155200*b^3*
        E^u) + (5865081512303*d^10*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^6)/
       (142227312869376000*b^3) - (1755617154043*d^16*K0*K1*M^5*
        Sqrt[(11*Pi)/3]*u^6)/(953759627476992000*b^3) + 
      (29193869*K0*M^5*Sqrt[Pi/33]*u^7)/(9454177065369600*b^3*E^u) + 
      (9067194571*d^2*K0*M^5*Sqrt[Pi/33]*u^7)/(33089619728793600*b^3*E^u) + 
      (410931137*d^4*K0*M^5*Sqrt[Pi/33]*u^7)/(163003052851200*b^3*E^u) + 
      (5306217607*d^6*K0*M^5*Sqrt[Pi/33]*u^7)/(1575696177561600*b^3*E^u) + 
      (3222054871*d^12*K0*M^5*Sqrt[Pi/33]*u^7)/(945417706536960*b^3*E^u) + 
      (84212446937*d^14*K0*M^5*Sqrt[Pi/33]*u^7)/(33089619728793600*b^3*E^u) + 
      (16665269233*d^16*K0*M^5*Sqrt[Pi/33]*u^7)/(66179239457587200*b^3*E^u) - 
      (755033579719*K0^2*M^5*Sqrt[Pi/33]*u^7)/(25942261867374182400*b^3) - 
      (15553247078491*d^2*K0^2*M^5*Sqrt[Pi/33]*u^7)/(5639622145081344000*
        b^3) - (896928284630671*d^4*K0^2*M^5*Sqrt[Pi/33]*u^7)/
       (32427827334217728000*b^3) - (1449033233052509*d^6*K0^2*M^5*
        Sqrt[Pi/33]*u^7)/(32427827334217728000*b^3) + 
      (4183443454040603*d^8*K0^2*M^5*Sqrt[Pi/33]*u^7)/(64855654668435456000*
        b^3) - (68726721855467*d^12*K0^2*M^5*Sqrt[Pi/33]*u^7)/
       (1907519254953984000*b^3) - (12468688059997*d^14*K0^2*M^5*Sqrt[Pi/33]*
        u^7)/(348686315421696000*b^3) - (508190759743147*d^16*K0^2*M^5*
        Sqrt[Pi/33]*u^7)/(129711309336870912000*b^3) + 
      (364003394179*d^18*K0^2*M^5*Sqrt[Pi/33]*u^7)/(5188452373474836480*
        b^3) + (1484719*K1*M^5*Sqrt[Pi/33]*u^7)/(411051176755200*b^3*E^u) + 
      (78517179691*d^4*K1*M^5*Sqrt[Pi/33]*u^7)/(26471695783034880*b^3*E^u) - 
      (9130183157*d^8*K1*M^5*Sqrt[Pi/33]*u^7)/(1260556942049280*b^3*E^u) - 
      (323050698827*d^10*K1*M^5*Sqrt[Pi/33]*u^7)/(44119492971724800*b^3*
        E^u) + (530033270317*d^12*K1*M^5*Sqrt[Pi/33]*u^7)/
       (132358478915174400*b^3*E^u) + (397132073599*d^14*K1*M^5*Sqrt[Pi/33]*
        u^7)/(132358478915174400*b^3*E^u) + 
      (39500576347*d^16*K1*M^5*Sqrt[Pi/33]*u^7)/(132358478915174400*b^3*
        E^u) - (4503524534851*K1^2*M^5*Sqrt[Pi/33]*u^7)/
       (97283482002653184000*b^3) - (422071623442003*d^2*K1^2*M^5*Sqrt[Pi/33]*
        u^7)/(97283482002653184000*b^3) - (1047253907158033*d^4*K1^2*M^5*
        Sqrt[Pi/33]*u^7)/(24320870500663296000*b^3) - 
      (111301856588603*d^6*K1^2*M^5*Sqrt[Pi/33]*u^7)/(1621391366710886400*
        b^3) + (28499003956229*d^8*K1^2*M^5*Sqrt[Pi/33]*u^7)/
       (284454625738752000*b^3) - (1349363526513713*d^12*K1^2*M^5*Sqrt[Pi/33]*
        u^7)/(24320870500663296000*b^3) - (1342523017734077*d^14*K1^2*M^5*
        Sqrt[Pi/33]*u^7)/(24320870500663296000*b^3) - 
      (25952217236629*d^16*K1^2*M^5*Sqrt[Pi/33]*u^7)/(4229716608811008000*
        b^3) + (126317275661*d^18*K1^2*M^5*Sqrt[Pi/33]*u^7)/
       (1201030642008064000*b^3) - (617282287*d^8*K0*M^5*Sqrt[(11*Pi)/3]*u^7)/
       (1102987324293120*b^3*E^u) + (508605396942487*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/3]*u^7)/(64855654668435456000*b^3) + 
      (3869882983*d^2*K1*M^5*Sqrt[(11*Pi)/3]*u^7)/(132358478915174400*b^3*
        E^u) + (67005319*d^6*K1*M^5*Sqrt[(11*Pi)/3]*u^7)/
       (185636015308800*b^3*E^u) + (195473610499999*d^10*K1^2*M^5*
        Sqrt[(11*Pi)/3]*u^7)/(16213913667108864000*b^3) - 
      (32969827*d^10*K0*M^5*Sqrt[33*Pi]*u^7)/(175077353062400*b^3*E^u) + 
      (471027091*K0*M^5*Sqrt[Pi/33]*u^8)/(529433915660697600*b^3*E^u) + 
      (1745498527*d^2*K0*M^5*Sqrt[Pi/33]*u^8)/(22059746485862400*b^3*E^u) + 
      (32125673893*d^4*K0*M^5*Sqrt[Pi/33]*u^8)/(44119492971724800*b^3*E^u) + 
      (2570201845*d^6*K0*M^5*Sqrt[Pi/33]*u^8)/(2647169578303488*b^3*E^u) - 
      (99271087*d^8*K0*M^5*Sqrt[Pi/33]*u^8)/(56024752979968*b^3*E^u) - 
      (879040927*d^10*K0*M^5*Sqrt[Pi/33]*u^8)/(490216588574720*b^3*E^u) + 
      (128621084731*d^12*K0*M^5*Sqrt[Pi/33]*u^8)/(132358478915174400*b^3*
        E^u) + (48913584959*d^14*K0*M^5*Sqrt[Pi/33]*u^8)/
       (66179239457587200*b^3*E^u) + (48130163*K1*M^5*Sqrt[Pi/33]*u^8)/
       (47270885326848000*b^3*E^u) + (1052155553*d^2*K1*M^5*Sqrt[Pi/33]*u^8)/
       (11610392887296000*b^3*E^u) + (183970884569*d^4*K1*M^5*Sqrt[Pi/33]*
        u^8)/(220597464858624000*b^3*E^u) + 
      (147063295501*d^6*K1*M^5*Sqrt[Pi/33]*u^8)/(132358478915174400*b^3*
        E^u) - (89526039199*d^8*K1*M^5*Sqrt[Pi/33]*u^8)/
       (44119492971724800*b^3*E^u) - (452479116799*d^10*K1*M^5*Sqrt[Pi/33]*
        u^8)/(220597464858624000*b^3*E^u) + 
      (10656891701*d^12*K1*M^5*Sqrt[Pi/33]*u^8)/(9591194124288000*b^3*E^u) + 
      (186654798241*d^14*K1*M^5*Sqrt[Pi/33]*u^8)/(220597464858624000*b^3*
        E^u) + (762162617*d^16*K1*M^5*Sqrt[Pi/33]*u^8)/
       (8823898594344960*b^3*E^u) - (244747093796911*d^2*K0*K1*M^5*
        Sqrt[Pi/33]*u^8)/(97283482002653184000*b^3) - 
      (608952428756557*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^8)/(24320870500663296000*
        b^3) - (1748998437229*d^6*K0*K1*M^5*Sqrt[Pi/33]*u^8)/
       (43585789427712000*b^3) + (15174499769641*d^8*K0*K1*M^5*Sqrt[Pi/33]*
        u^8)/(261514736566272000*b^3) - (98512314773647*d^14*K0*K1*M^5*
        Sqrt[Pi/33]*u^8)/(3040108812582912000*b^3) - 
      (5594987468681*d^16*K0*K1*M^5*Sqrt[Pi/33]*u^8)/(1520054406291456000*
        b^3) + (1936080835687*d^18*K0*K1*M^5*Sqrt[Pi/33]*u^8)/
       (32427827334217728000*b^3) + (212681857*d^16*K0*M^5*Sqrt[(11*Pi)/3]*
        u^8)/(31143171509452800*b^3*E^u) - 
      (8451642029*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^8)/(3474410071523328000*b^3) + 
      (169538292467*d^10*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^8)/
       (24020612840161280*b^3) - (70596713386429*d^12*K0*K1*M^5*
        Sqrt[(11*Pi)/3]*u^8)/(24320870500663296000*b^3) + 
      (572118959*K0*M^5*Sqrt[Pi/33]*u^9)/(2647169578303488000*b^3*E^u) + 
      (73247137*d^2*K0*M^5*Sqrt[Pi/33]*u^9)/(3803404566528000*b^3*E^u) + 
      (2058857303*d^4*K0*M^5*Sqrt[Pi/33]*u^9)/(11610392887296000*b^3*E^u) + 
      (916916219*d^6*K0*M^5*Sqrt[Pi/33]*u^9)/(3892896438681600*b^3*E^u) - 
      (4227377881*d^8*K0*M^5*Sqrt[Pi/33]*u^9)/(9804331771494400*b^3*E^u) - 
      (47843463721*d^10*K0*M^5*Sqrt[Pi/33]*u^9)/(110298732429312000*b^3*
        E^u) + (5339905183*d^12*K0*M^5*Sqrt[Pi/33]*u^9)/
       (22820427399168000*b^3*E^u) + (59496319837*d^14*K0*M^5*Sqrt[Pi/33]*
        u^9)/(330896197287936000*b^3*E^u) + 
      (9952195387*d^16*K0*M^5*Sqrt[Pi/33]*u^9)/(529433915660697600*b^3*E^u) - 
      (163907105951*K0^2*M^5*Sqrt[Pi/33]*u^9)/(48641741001326592000*b^3) - 
      (3633526151281*d^2*K0^2*M^5*Sqrt[Pi/33]*u^9)/(11445115529723904000*
        b^3) - (955205587753*d^4*K0^2*M^5*Sqrt[Pi/33]*u^9)/
       (302122614915072000*b^3) - (6848142679277*d^6*K0^2*M^5*Sqrt[Pi/33]*
        u^9)/(1351159472259072000*b^3) + (118411717832879*d^8*K0^2*M^5*
        Sqrt[Pi/33]*u^9)/(16213913667108864000*b^3) - 
      (38718515733383*d^12*K0^2*M^5*Sqrt[Pi/33]*u^9)/(9728348200265318400*
        b^3) - (3996630351899*d^14*K0^2*M^5*Sqrt[Pi/33]*u^9)/
       (972834820026531840*b^3) - (11654213483441*d^16*K0^2*M^5*Sqrt[Pi/33]*
        u^9)/(24320870500663296000*b^3) + (465332120641*d^18*K0^2*M^5*
        Sqrt[Pi/33]*u^9)/(64855654668435456000*b^3) + 
      (53428709*K1*M^5*Sqrt[Pi/33]*u^9)/(220597464858624000*b^3*E^u) + 
      (4760543497*d^2*K1*M^5*Sqrt[Pi/33]*u^9)/(220597464858624000*b^3*E^u) + 
      (18789711851*d^4*K1*M^5*Sqrt[Pi/33]*u^9)/(94541770653696000*b^3*E^u) + 
      (104818526597*d^6*K1*M^5*Sqrt[Pi/33]*u^9)/(397075436745523200*b^3*
        E^u) - (27421710733*d^8*K1*M^5*Sqrt[Pi/33]*u^9)/
       (56725062392217600*b^3*E^u) - (964441156181*d^10*K1*M^5*Sqrt[Pi/33]*
        u^9)/(1985377183727616000*b^3*E^u) + 
      (520392277877*d^12*K1*M^5*Sqrt[Pi/33]*u^9)/(1985377183727616000*b^3*
        E^u) + (21044760521*d^14*K1*M^5*Sqrt[Pi/33]*u^9)/
       (104493535985664000*b^3*E^u) + (839119447*d^16*K1*M^5*Sqrt[Pi/33]*u^9)/
       (39707543674552320*b^3*E^u) - (1083002842927*K1^2*M^5*Sqrt[Pi/33]*u^9)/
       (243208705006632960000*b^3) - (406238214810133*d^2*K1^2*M^5*
        Sqrt[Pi/33]*u^9)/(972834820026531840000*b^3) - 
      (14830206991*d^4*K1^2*M^5*Sqrt[Pi/33]*u^9)/(3576598603038720*b^3) - 
      (3537644970721*d^6*K1^2*M^5*Sqrt[Pi/33]*u^9)/(533352423260160000*b^3) + 
      (3877434176827*d^8*K1^2*M^5*Sqrt[Pi/33]*u^9)/(405347841677721600*b^3) + 
      (6245498979539779*d^10*K1^2*M^5*Sqrt[Pi/33]*u^9)/
       (486417410013265920000*b^3) - (18574490336401*d^12*K1^2*M^5*
        Sqrt[Pi/33]*u^9)/(3576598603038720000*b^3) - 
      (14551246661263*d^14*K1^2*M^5*Sqrt[Pi/33]*u^9)/(2702318944518144000*
        b^3) - (4983272228779*d^16*K1^2*M^5*Sqrt[Pi/33]*u^9)/
       (7845442096988160000*b^3) + (1968163913*d^18*K1^2*M^5*Sqrt[Pi/33]*u^9)/
       (216425988882432000*b^3) + (28913696967923*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/3]*u^9)/(32427827334217728000*b^3) + 
      (8496811*K0*M^5*Sqrt[Pi/33]*u^10)/(189083541307392000*b^3*E^u) + 
      (24530431*d^2*K0*M^5*Sqrt[Pi/33]*u^10)/(6127707357184000*b^3*E^u) + 
      (12217689293*d^4*K0*M^5*Sqrt[Pi/33]*u^10)/(330896197287936000*b^3*
        E^u) + (4864758691*d^6*K0*M^5*Sqrt[Pi/33]*u^10)/
       (99268859186380800*b^3*E^u) - (35737944443*d^8*K0*M^5*Sqrt[Pi/33]*
        u^10)/(397075436745523200*b^3*E^u) - 
      (44521995667*d^10*K0*M^5*Sqrt[Pi/33]*u^10)/(496344295931904000*b^3*
        E^u) + (48092044043*d^12*K0*M^5*Sqrt[Pi/33]*u^10)/
       (992688591863808000*b^3*E^u) + (804274211*d^14*K0*M^5*Sqrt[Pi/33]*
        u^10)/(21580186779648000*b^3*E^u) + 
      (454971637*d^16*K0*M^5*Sqrt[Pi/33]*u^10)/(113450124784435200*b^3*E^u) + 
      (1376590973*K1*M^5*Sqrt[Pi/33]*u^10)/(27795280572186624000*b^3*E^u) + 
      (1915607501*d^2*K1*M^5*Sqrt[Pi/33]*u^10)/(434301258940416000*b^3*E^u) + 
      (282699803047*d^4*K1*M^5*Sqrt[Pi/33]*u^10)/(6948820143046656000*b^3*
        E^u) + (670262851*d^6*K1*M^5*Sqrt[Pi/33]*u^10)/
       (12408607398297600*b^3*E^u) - (39395311427*d^8*K1*M^5*Sqrt[Pi/33]*
        u^10)/(397075436745523200*b^3*E^u) - 
      (3065196283*d^10*K1*M^5*Sqrt[Pi/33]*u^10)/(31021518495744000*b^3*E^u) + 
      (1709881807*d^12*K1*M^5*Sqrt[Pi/33]*u^10)/(32022212640768000*b^3*E^u) + 
      (181861591*d^14*K1*M^5*Sqrt[Pi/33]*u^10)/(4431645499392000*b^3*E^u) + 
      (43425359*d^16*K1*M^5*Sqrt[Pi/33]*u^10)/(9804331771494400*b^3*E^u) - 
      (56711105909*K0*K1*M^5*Sqrt[Pi/33]*u^10)/(30401088125829120000*b^3) - 
      (21325370877691*d^2*K0*K1*M^5*Sqrt[Pi/33]*u^10)/(121604352503316480000*
        b^3) - (1060500579203*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^10)/
       (608021762516582400*b^3) - (56609222911393*d^6*K0*K1*M^5*Sqrt[Pi/33]*
        u^10)/(20267392083886080000*b^3) + 
      (4883673696641*d^8*K0*K1*M^5*Sqrt[Pi/33]*u^10)/(1216043525033164800*
        b^3) + (41045067434081*d^10*K0*K1*M^5*Sqrt[Pi/33]*u^10)/
       (7600272031457280000*b^3) - (1823487709121*d^12*K0*K1*M^5*Sqrt[Pi/33]*
        u^10)/(844474670161920000*b^3) - (9202426488719*d^14*K0*K1*M^5*
        Sqrt[Pi/33]*u^10)/(4053478416777216000*b^3) - 
      (155330934767*d^16*K0*K1*M^5*Sqrt[Pi/33]*u^10)/(562983113441280000*
        b^3) + (28381779037*d^18*K0*K1*M^5*Sqrt[Pi/33]*u^10)/
       (8106956833554432000*b^3) + (193777*K0*M^5*Sqrt[Pi/33]*u^11)/
       (23961448769126400*b^3*E^u) + (542491*d^2*K0*M^5*Sqrt[Pi/33]*u^11)/
       (755306537287680*b^3*E^u) + (36506993*d^6*K0*M^5*Sqrt[Pi/33]*u^11)/
       (4136202466099200*b^3*E^u) - (9477583*d^8*K0*M^5*Sqrt[Pi/33]*u^11)/
       (583934465802240*b^3*E^u) + (16500373*d^14*K0*M^5*Sqrt[Pi/33]*u^11)/
       (2481721479659520*b^3*E^u) + (4872781*d^16*K0*M^5*Sqrt[Pi/33]*u^11)/
       (6617923945758720*b^3*E^u) - (910410173*K0^2*M^5*Sqrt[Pi/33]*u^11)/
       (5287145761013760000*b^3) - (1969559770949*d^2*K0^2*M^5*Sqrt[Pi/33]*
        u^11)/(121604352503316480000*b^3) - 
      (3922310198153*d^4*K0^2*M^5*Sqrt[Pi/33]*u^11)/(24320870500663296000*
        b^3) - (5244536834077*d^6*K0^2*M^5*Sqrt[Pi/33]*u^11)/
       (20267392083886080000*b^3) + (9018221111387*d^8*K0^2*M^5*Sqrt[Pi/33]*
        u^11)/(24320870500663296000*b^3) + (30373760531047*d^10*K0^2*M^5*
        Sqrt[Pi/33]*u^11)/(60802176251658240000*b^3) - 
      (2556543377011*d^14*K0^2*M^5*Sqrt[Pi/33]*u^11)/(12160435250331648000*
        b^3) - (1566342499*d^16*K0^2*M^5*Sqrt[Pi/33]*u^11)/
       (59261380362240000*b^3) + (296038049*d^18*K0^2*M^5*Sqrt[Pi/33]*u^11)/
       (1057429152202752000*b^3) + (15265193*K1*M^5*Sqrt[Pi/33]*u^11)/
       (1737205035761664000*b^3*E^u) + (271926289*d^4*K1*M^5*Sqrt[Pi/33]*
        u^11)/(37765326864384000*b^3*E^u) + 
      (396749411*d^6*K1*M^5*Sqrt[Pi/33]*u^11)/(41362024660992000*b^3*E^u) - 
      (109420627*d^8*K1*M^5*Sqrt[Pi/33]*u^11)/(6204303699148800*b^3*E^u) - 
      (2164013477*d^10*K1*M^5*Sqrt[Pi/33]*u^11)/(124086073982976000*b^3*
        E^u) + (895656539*d^14*K1*M^5*Sqrt[Pi/33]*u^11)/
       (124086073982976000*b^3*E^u) + (198867929*d^16*K1*M^5*Sqrt[Pi/33]*
        u^11)/(248172147965952000*b^3*E^u) - 
      (75811981199*K1^2*M^5*Sqrt[Pi/33]*u^11)/(364813057509949440000*b^3) - 
      (2377439151643*d^2*K1^2*M^5*Sqrt[Pi/33]*u^11)/(121604352503316480000*
        b^3) - (249291711791*d^4*K1^2*M^5*Sqrt[Pi/33]*u^11)/
       (1280045815824384000*b^3) - (57068346709511*d^6*K1^2*M^5*Sqrt[Pi/33]*
        u^11)/(182406528754974720000*b^3) + 
      (6530786562037*d^8*K1^2*M^5*Sqrt[Pi/33]*u^11)/(14592522300397977600*
        b^3) + (110158092393337*d^10*K1^2*M^5*Sqrt[Pi/33]*u^11)/
       (182406528754974720000*b^3) - (86857757090141*d^12*K1^2*M^5*
        Sqrt[Pi/33]*u^11)/(364813057509949440000*b^3) - 
      (3089683570133*d^14*K1^2*M^5*Sqrt[Pi/33]*u^11)/(12160435250331648000*
        b^3) - (5880400457759*d^16*K1^2*M^5*Sqrt[Pi/33]*u^11)/
       (182406528754974720000*b^3) + (7745132509*d^18*K1^2*M^5*Sqrt[Pi/33]*
        u^11)/(24320870500663296000*b^3) - 
      (18104393*d^10*K0*M^5*Sqrt[(11*Pi)/3]*u^11)/(12408607398297600*b^3*
        E^u) + (19659373*d^12*K0*M^5*Sqrt[(11*Pi)/3]*u^11)/
       (24817214796595200*b^3*E^u) - (727994885347*d^12*K0^2*M^5*
        Sqrt[(11*Pi)/3]*u^11)/(40534784167772160000*b^3) + 
      (61623893*d^2*K1*M^5*Sqrt[(11*Pi)/3]*u^11)/(868602517880832000*b^3*
        E^u) + (3958543*d^12*K1*M^5*Sqrt[(11*Pi)/3]*u^11)/
       (4595780517888000*b^3*E^u) + (430781*d^4*K0*M^5*Sqrt[33*Pi]*u^11)/
       (2144697575014400*b^3*E^u) + (2187671*K0*M^5*Sqrt[Pi/33]*u^12)/
       (1737205035761664000*b^3*E^u) + (84241*d^4*K0*M^5*Sqrt[Pi/33]*u^12)/
       (81928175616000*b^3*E^u) + (7117111*d^6*K0*M^5*Sqrt[Pi/33]*u^12)/
       (5170253082624000*b^3*E^u) - (62722169*d^8*K0*M^5*Sqrt[Pi/33]*u^12)/
       (24817214796595200*b^3*E^u) - (38720603*d^10*K0*M^5*Sqrt[Pi/33]*u^12)/
       (15510759247872000*b^3*E^u) + (15886063*d^14*K0*M^5*Sqrt[Pi/33]*u^12)/
       (15510759247872000*b^3*E^u) + (44467*d^16*K0*M^5*Sqrt[Pi/33]*u^12)/
       (381216817152000*b^3*E^u) + (39042583*d^2*K1*M^5*Sqrt[Pi/33]*u^12)/
       (325725944205312000*b^3*E^u) + (1437300433*d^4*K1*M^5*Sqrt[Pi/33]*
        u^12)/(1302903776821248000*b^3*E^u) + 
      (68725123*d^6*K1*M^5*Sqrt[Pi/33]*u^12)/(46532277743616000*b^3*E^u) - 
      (40367617*d^8*K1*M^5*Sqrt[Pi/33]*u^12)/(14890328877957120*b^3*E^u) - 
      (124711277*d^10*K1*M^5*Sqrt[Pi/33]*u^12)/(46532277743616000*b^3*E^u) + 
      (272934919*d^12*K1*M^5*Sqrt[Pi/33]*u^12)/(186129110974464000*b^3*E^u) + 
      (51097729*d^14*K1*M^5*Sqrt[Pi/33]*u^12)/(46532277743616000*b^3*E^u) + 
      (93295837*d^16*K1*M^5*Sqrt[Pi/33]*u^12)/(744516443897856000*b^3*E^u) - 
      (5938879*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(90479428945920000*b^3) - 
      (563655268357*d^2*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(91203264377487360000*
        b^3) - (1124908552417*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^12)/
       (18240652875497472000*b^3) - (2270123429789*d^6*K0*K1*M^5*Sqrt[Pi/33]*
        u^12)/(22800816094371840000*b^3) + 
      (859974213247*d^8*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(6080217625165824000*
        b^3) + (15694323527*d^10*K0*K1*M^5*Sqrt[Pi/33]*u^12)/
       (81723355176960000*b^3) - (757382973227*d^12*K0*K1*M^5*Sqrt[Pi/33]*
        u^12)/(10133696041943040000*b^3) - 
      (184002214183*d^14*K0*K1*M^5*Sqrt[Pi/33]*u^12)/(2280081609437184000*
        b^3) - (107791944401*d^16*K0*K1*M^5*Sqrt[Pi/33]*u^12)/
       (10133696041943040000*b^3) + (457514051*d^18*K0*K1*M^5*Sqrt[Pi/33]*
        u^12)/(6080217625165824000*b^3) + (47933*d^2*K0*M^5*Sqrt[(11*Pi)/3]*
        u^12)/(4720665858048000*b^3*E^u) + 
      (7699897*d^12*K0*M^5*Sqrt[(11*Pi)/3]*u^12)/(62043036991488000*b^3*
        E^u) + (20639*K1*M^5*Sqrt[(11*Pi)/3]*u^12)/(168116616364032000*b^3*
        E^u) + (108751*K0*M^5*Sqrt[Pi/33]*u^13)/(651451888410624000*b^3*
        E^u) + (4873667*d^2*K0*M^5*Sqrt[Pi/33]*u^13)/(325725944205312000*b^3*
        E^u) + (44668907*d^4*K0*M^5*Sqrt[Pi/33]*u^13)/(325725944205312000*b^3*
        E^u) + (1222907*d^6*K0*M^5*Sqrt[Pi/33]*u^13)/(6647468249088000*b^3*
        E^u) - (1566211*d^8*K0*M^5*Sqrt[Pi/33]*u^13)/(4653227774361600*b^3*
        E^u) - (77003*d^10*K0*M^5*Sqrt[Pi/33]*u^13)/(229223043072000*b^3*
        E^u) + (8607299*d^12*K0*M^5*Sqrt[Pi/33]*u^13)/(46532277743616000*b^3*
        E^u) + (900497*d^14*K0*M^5*Sqrt[Pi/33]*u^13)/(6647468249088000*b^3*
        E^u) - (831226919*K0^2*M^5*Sqrt[Pi/33]*u^13)/(182406528754974720000*
        b^3) - (78388542349*d^2*K0^2*M^5*Sqrt[Pi/33]*u^13)/
       (182406528754974720000*b^3) - (78399805079*d^4*K0^2*M^5*Sqrt[Pi/33]*
        u^13)/(18240652875497472000*b^3) - 
      (6253047403*d^6*K0^2*M^5*Sqrt[Pi/33]*u^13)/(894149650759680000*b^3) + 
      (5595951131*d^8*K0^2*M^5*Sqrt[Pi/33]*u^13)/(570020402359296000*b^3) + 
      (1231718864287*d^10*K0^2*M^5*Sqrt[Pi/33]*u^13)/(91203264377487360000*
        b^3) - (16234252637*d^12*K0^2*M^5*Sqrt[Pi/33]*u^13)/
       (3144940150947840000*b^3) - (51600786227*d^14*K0^2*M^5*Sqrt[Pi/33]*
        u^13)/(9120326437748736000*b^3) - (142175558113*d^16*K0^2*M^5*
        Sqrt[Pi/33]*u^13)/(182406528754974720000*b^3) + 
      (43709*d^18*K0^2*M^5*Sqrt[Pi/33]*u^13)/(16773014138388480*b^3) + 
      (6401*K1*M^5*Sqrt[Pi/33]*u^13)/(36191771578368000*b^3*E^u) + 
      (55553*d^2*K1*M^5*Sqrt[Pi/33]*u^13)/(3502429507584000*b^3*E^u) + 
      (2786107*d^4*K1*M^5*Sqrt[Pi/33]*u^13)/(19160349659136000*b^3*E^u) + 
      (1813991*d^6*K1*M^5*Sqrt[Pi/33]*u^13)/(9306455548723200*b^3*E^u) + 
      (9135799*d^12*K1*M^5*Sqrt[Pi/33]*u^13)/(46532277743616000*b^3*E^u) + 
      (6678473*d^14*K1*M^5*Sqrt[Pi/33]*u^13)/(46532277743616000*b^3*E^u) + 
      (130391*d^16*K1*M^5*Sqrt[Pi/33]*u^13)/(7755379623936000*b^3*E^u) - 
      (2850990673*K1^2*M^5*Sqrt[Pi/33]*u^13)/(547219586264924160000*b^3) - 
      (268926788923*d^2*K1^2*M^5*Sqrt[Pi/33]*u^13)/(547219586264924160000*
        b^3) - (269131137151*d^4*K1^2*M^5*Sqrt[Pi/33]*u^13)/
       (54721958626492416000*b^3) - (6812324051*d^6*K1^2*M^5*Sqrt[Pi/33]*
        u^13)/(849719854448640000*b^3) + (43841599141*d^8*K1^2*M^5*
        Sqrt[Pi/33]*u^13)/(3908711330463744000*b^3) + 
      (86522658301*d^10*K1^2*M^5*Sqrt[Pi/33]*u^13)/(5583873329233920000*
        b^3) - (177503099717*d^14*K1^2*M^5*Sqrt[Pi/33]*u^13)/
       (27360979313246208000*b^3) - (493518314371*d^16*K1^2*M^5*Sqrt[Pi/33]*
        u^13)/(547219586264924160000*b^3) + 
      (1469*d^18*K1^2*M^5*Sqrt[Pi/33]*u^13)/(675242115072000*b^3) + 
      (19151*d^16*K0*M^5*Sqrt[(11*Pi)/3]*u^13)/(13294936498176000*b^3*E^u) - 
      (8821*d^8*K1*M^5*Sqrt[(11*Pi)/3]*u^13)/(272118583296000*b^3*E^u) - 
      (502631*d^10*K1*M^5*Sqrt[(11*Pi)/3]*u^13)/(15510759247872000*b^3*E^u) - 
      (1101992047*d^12*K1^2*M^5*Sqrt[(11*Pi)/3]*u^13)/
       (2057216489717760000*b^3) + (5987*K0*M^5*Sqrt[Pi/33]*u^14)/
       (325725944205312000*b^3*E^u) + (5953*d^2*K0*M^5*Sqrt[Pi/33]*u^14)/
       (3540499393536000*b^3*E^u) + (69847*d^4*K0*M^5*Sqrt[Pi/33]*u^14)/
       (4523971447296000*b^3*E^u) + (12547*d^6*K0*M^5*Sqrt[Pi/33]*u^14)/
       (612266812416000*b^3*E^u) - (870059*d^8*K0*M^5*Sqrt[Pi/33]*u^14)/
       (23266138871808000*b^3*E^u) - (445381*d^10*K0*M^5*Sqrt[Pi/33]*u^14)/
       (11633069435904000*b^3*E^u) + (58409*d^14*K0*M^5*Sqrt[Pi/33]*u^14)/
       (3877689811968000*b^3*E^u) + (2711*d^16*K0*M^5*Sqrt[Pi/33]*u^14)/
       (1501041217536000*b^3*E^u) + (6299*K1*M^5*Sqrt[Pi/33]*u^14)/
       (325725944205312000*b^3*E^u) + (143147*d^2*K1*M^5*Sqrt[Pi/33]*u^14)/
       (81431486051328000*b^3*E^u) + (131653*d^4*K1*M^5*Sqrt[Pi/33]*u^14)/
       (8143148605132800*b^3*E^u) + (83063*d^6*K1*M^5*Sqrt[Pi/33]*u^14)/
       (3877689811968000*b^3*E^u) - (909611*d^8*K1*M^5*Sqrt[Pi/33]*u^14)/
       (23266138871808000*b^3*E^u) - (466561*d^10*K1*M^5*Sqrt[Pi/33]*u^14)/
       (11633069435904000*b^3*E^u) + (3073*d^12*K1*M^5*Sqrt[Pi/33]*u^14)/
       (138488921856000*b^3*E^u) + (5237*d^14*K1*M^5*Sqrt[Pi/33]*u^14)/
       (332373412454400*b^3*E^u) + (88001*d^16*K1*M^5*Sqrt[Pi/33]*u^14)/
       (46532277743616000*b^3*E^u) - (168910243*K0*K1*M^5*Sqrt[Pi/33]*u^14)/
       (136804896566231040000*b^3) - (249311101*d^2*K0*K1*M^5*Sqrt[Pi/33]*
        u^14)/(2137576508847360000*b^3) - (10018292143*d^4*K0*K1*M^5*
        Sqrt[Pi/33]*u^14)/(8550306035389440000*b^3) - 
      (13240043*d^6*K0*K1*M^5*Sqrt[Pi/33]*u^14)/(6852579471360000*b^3) + 
      (834492361*d^8*K0*K1*M^5*Sqrt[Pi/33]*u^14)/(315218655682560000*b^3) + 
      (2619374939*d^10*K0*K1*M^5*Sqrt[Pi/33]*u^14)/(697984166154240000*b^3) - 
      (3379083947*d^12*K0*K1*M^5*Sqrt[Pi/33]*u^14)/(2442944581539840000*
        b^3) - (53521282231*d^14*K0*K1*M^5*Sqrt[Pi/33]*u^14)/
       (34201224141557760000*b^3) - (73930607*d^16*K0*K1*M^5*Sqrt[Pi/33]*
        u^14)/(321893874273484800*b^3) - (79931*d^18*K0*K1*M^5*Sqrt[Pi/33]*
        u^14)/(120004295233536000*b^3) + (d^12*K0*M^5*Sqrt[(11*Pi)/3]*u^14)/
       (519333456960*b^3*E^u) + (K0*M^5*Sqrt[Pi/33]*u^15)/
       (565496430912000*b^3*E^u) + (499*d^2*K0*M^5*Sqrt[Pi/33]*u^15)/
       (3392978585472000*b^3*E^u) + (2591*d^6*K0*M^5*Sqrt[Pi/33]*u^15)/
       (1454133679488000*b^3*E^u) - (d^8*K0*M^5*Sqrt[Pi/33]*u^15)/
       (306585216000*b^3*E^u) - (563*d^10*K0*M^5*Sqrt[Pi/33]*u^15)/
       (161570408832000*b^3*E^u) + (401*d^12*K0*M^5*Sqrt[Pi/33]*u^15)/
       (207733382784000*b^3*E^u) + (1933*d^14*K0*M^5*Sqrt[Pi/33]*u^15)/
       (1454133679488000*b^3*E^u) + (79*d^16*K0*M^5*Sqrt[Pi/33]*u^15)/
       (484711226496000*b^3*E^u) - (8590669*K0^2*M^5*Sqrt[Pi/33]*u^15)/
       (136804896566231040000*b^3) - (404916431*d^2*K0^2*M^5*Sqrt[Pi/33]*
        u^15)/(68402448283115520000*b^3) - 
      (584993231*d^4*K0^2*M^5*Sqrt[Pi/33]*u^15)/(9771778326159360000*b^3) - 
      (202113437*d^6*K0^2*M^5*Sqrt[Pi/33]*u^15)/(2011836714209280000*b^3) + 
      (2273171149*d^8*K0^2*M^5*Sqrt[Pi/33]*u^15)/(17100612070778880000*b^3) + 
      (6734442293*d^10*K0^2*M^5*Sqrt[Pi/33]*u^15)/(34201224141557760000*
        b^3) - (4694713763*d^12*K0^2*M^5*Sqrt[Pi/33]*u^15)/
       (68402448283115520000*b^3) - (2799729013*d^14*K0^2*M^5*Sqrt[Pi/33]*
        u^15)/(34201224141557760000*b^3) - 
      (352842023*d^16*K0^2*M^5*Sqrt[Pi/33]*u^15)/(27360979313246208000*b^3) - 
      (618073*d^18*K0^2*M^5*Sqrt[Pi/33]*u^15)/(4560163218874368000*b^3) + 
      (K1*M^5*Sqrt[Pi/33]*u^15)/(535733460864000*b^3*E^u) + 
      (53*d^2*K1*M^5*Sqrt[Pi/33]*u^15)/(350997784704000*b^3*E^u) + 
      (541*d^4*K1*M^5*Sqrt[Pi/33]*u^15)/(376997620608000*b^3*E^u) + 
      (2663*d^6*K1*M^5*Sqrt[Pi/33]*u^15)/(1454133679488000*b^3*E^u) - 
      (4877*d^8*K1*M^5*Sqrt[Pi/33]*u^15)/(1454133679488000*b^3*E^u) - 
      (307*d^10*K1*M^5*Sqrt[Pi/33]*u^15)/(85537275264000*b^3*E^u) + 
      (413*d^12*K1*M^5*Sqrt[Pi/33]*u^15)/(207733382784000*b^3*E^u) + 
      (13*d^14*K1*M^5*Sqrt[Pi/33]*u^15)/(9504141696000*b^3*E^u) + 
      (61*d^16*K1*M^5*Sqrt[Pi/33]*u^15)/(363533419872000*b^3*E^u) - 
      (9344921*K1^2*M^5*Sqrt[Pi/33]*u^15)/(136804896566231040000*b^3) - 
      (10523749*d^2*K1^2*M^5*Sqrt[Pi/33]*u^15)/(1628629721026560000*b^3) - 
      (5773399*d^4*K1^2*M^5*Sqrt[Pi/33]*u^15)/(88261223591116800*b^3) - 
      (24628283*d^6*K1^2*M^5*Sqrt[Pi/33]*u^15)/(223537412689920000*b^3) + 
      (32572777*d^8*K1^2*M^5*Sqrt[Pi/33]*u^15)/(225008053562880000*b^3) + 
      (15407419*d^10*K1^2*M^5*Sqrt[Pi/33]*u^15)/(71252550294912000*b^3) - 
      (5091310619*d^12*K1^2*M^5*Sqrt[Pi/33]*u^15)/(68402448283115520000*
        b^3) - (1025338049*d^14*K1^2*M^5*Sqrt[Pi/33]*u^15)/
       (11400408047185920000*b^3) - (1961745167*d^16*K1^2*M^5*Sqrt[Pi/33]*
        u^15)/(136804896566231040000*b^3) - 
      (1172621*d^18*K1^2*M^5*Sqrt[Pi/33]*u^15)/(6840244828311552000*b^3) + 
      (1289*d^4*K0*M^5*Sqrt[(11*Pi)/3]*u^15)/(10178935756416000*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/33]*u^16)/(5089467878208000*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/33]*u^16)/(127236696955200*b^3*E^u) + 
      (107*d^4*K0*M^5*Sqrt[Pi/33]*u^16)/(1272366969552000*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/33]*u^16)/(10098150552000*b^3*E^u) - 
      (67*d^8*K0*M^5*Sqrt[Pi/33]*u^16)/(363533419872000*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/33]*u^16)/(4783334472000*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/33]*u^16)/(8655557616000*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[Pi/33]*u^16)/(12983336424000*b^3*E^u) + 
      (d^16*K0*M^5*Sqrt[Pi/33]*u^16)/(103866691392000*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/33]*u^16)/(5089467878208000*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/33]*u^16)/(127236696955200*b^3*E^u) + 
      (107*d^4*K1*M^5*Sqrt[Pi/33]*u^16)/(1272366969552000*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/33]*u^16)/(10098150552000*b^3*E^u) - 
      (67*d^8*K1*M^5*Sqrt[Pi/33]*u^16)/(363533419872000*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/33]*u^16)/(4783334472000*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/33]*u^16)/(8655557616000*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[Pi/33]*u^16)/(12983336424000*b^3*E^u) + 
      (d^16*K1*M^5*Sqrt[Pi/33]*u^16)/(103866691392000*b^3*E^u) - 
      (20551*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(1900068007864320000*b^3) - 
      (1996807*d^2*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(1900068007864320000*b^3) - 
      (18497*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(1721076094080000*b^3) + 
      (196587421*d^8*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(8550306035389440000*b^3) + 
      (106301567*d^10*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(2850102011796480000*b^3) - 
      (4843757*d^12*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(427515301769472000*b^3) - 
      (75473*d^14*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(4847112264960000*b^3) - 
      (6742597*d^16*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(2442944581539840000*b^3) - 
      (73*d^18*K0*K1*M^5*Sqrt[Pi/33]*u^16)/(1107911374848000*b^3) - 
      (1822147*d^6*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^16)/(1068788254423680000*
        b^3) - (K0^2*M^5*Sqrt[Pi/33]*u^17)/(4985601186816000*b^3) - 
      (7489*d^2*K0^2*M^5*Sqrt[Pi/33]*u^17)/(235870511321088000*b^3) - 
      (2245*d^4*K0^2*M^5*Sqrt[Pi/33]*u^17)/(6840244828311552*b^3) + 
      (278209*d^8*K0^2*M^5*Sqrt[Pi/33]*u^17)/(427515301769472000*b^3) + 
      (863941*d^10*K0^2*M^5*Sqrt[Pi/33]*u^17)/(684024482831155200*b^3) - 
      (10093*d^12*K0^2*M^5*Sqrt[Pi/33]*u^17)/(37175243632128000*b^3) - 
      (921779*d^14*K0^2*M^5*Sqrt[Pi/33]*u^17)/(1710061207077888000*b^3) - 
      (64903*d^16*K0^2*M^5*Sqrt[Pi/33]*u^17)/(570020402359296000*b^3) - 
      (33277*d^18*K0^2*M^5*Sqrt[Pi/33]*u^17)/(6840244828311552000*b^3) - 
      (197*K1^2*M^5*Sqrt[Pi/33]*u^17)/(950034003932160000*b^3) - 
      (44801*d^2*K1^2*M^5*Sqrt[Pi/33]*u^17)/(1368048965662310400*b^3) - 
      (1454561*d^4*K1^2*M^5*Sqrt[Pi/33]*u^17)/(4275153017694720000*b^3) - 
      (1120939*d^6*K1^2*M^5*Sqrt[Pi/33]*u^17)/(1710061207077888000*b^3) + 
      (237509*d^8*K1^2*M^5*Sqrt[Pi/33]*u^17)/(356262751474560000*b^3) + 
      (58067*d^10*K1^2*M^5*Sqrt[Pi/33]*u^17)/(43735580743680000*b^3) - 
      (42457*d^12*K1^2*M^5*Sqrt[Pi/33]*u^17)/(158339000655360000*b^3) - 
      (4866599*d^14*K1^2*M^5*Sqrt[Pi/33]*u^17)/(8550306035389440000*b^3) - 
      (1050211*d^16*K1^2*M^5*Sqrt[Pi/33]*u^17)/(8550306035389440000*b^3) - 
      (11113*d^18*K1^2*M^5*Sqrt[Pi/33]*u^17)/(2011836714209280000*b^3) - 
      (719*d^6*K0^2*M^5*Sqrt[(11*Pi)/3]*u^17)/(12667120052428800*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/33]*u^18)/(73709534787840000*b^3) - 
      (2501*d^4*K0*K1*M^5*Sqrt[Pi/33]*u^18)/(106878825442368000*b^3) - 
      (32203*d^6*K0*K1*M^5*Sqrt[Pi/33]*u^18)/(534394127211840000*b^3) + 
      (33301*d^8*K0*K1*M^5*Sqrt[Pi/33]*u^18)/(1068788254423680000*b^3) + 
      (133843*d^10*K0*K1*M^5*Sqrt[Pi/33]*u^18)/(1068788254423680000*b^3) + 
      (647*d^12*K0*K1*M^5*Sqrt[Pi/33]*u^18)/(106878825442368000*b^3) - 
      (31151*d^14*K0*K1*M^5*Sqrt[Pi/33]*u^18)/(534394127211840000*b^3) - 
      (67*d^16*K0*K1*M^5*Sqrt[Pi/33]*u^18)/(3879449199360000*b^3) - 
      (2699*d^18*K0*K1*M^5*Sqrt[Pi/33]*u^18)/(2137576508847360000*b^3) - 
      (13*d^2*K0*K1*M^5*Sqrt[(11*Pi)/3]*u^18)/(73709534787840000*b^3) - 
      (59*d^2*K0^2*M^5*Sqrt[Pi/33]*u^19)/(1068788254423680000*b^3) - 
      (59*d^4*K0^2*M^5*Sqrt[Pi/33]*u^19)/(89065687868640000*b^3) - 
      (59*d^6*K0^2*M^5*Sqrt[Pi/33]*u^19)/(29688562622880000*b^3) + 
      (59*d^8*K0^2*M^5*Sqrt[Pi/33]*u^19)/(89065687868640000*b^3) + 
      (2183*d^10*K0^2*M^5*Sqrt[Pi/33]*u^19)/(534394127211840000*b^3) + 
      (59*d^12*K0^2*M^5*Sqrt[Pi/33]*u^19)/(89065687868640000*b^3) - 
      (59*d^14*K0^2*M^5*Sqrt[Pi/33]*u^19)/(29688562622880000*b^3) - 
      (59*d^16*K0^2*M^5*Sqrt[Pi/33]*u^19)/(89065687868640000*b^3) - 
      (59*d^18*K0^2*M^5*Sqrt[Pi/33]*u^19)/(1068788254423680000*b^3) - 
      (59*d^2*K1^2*M^5*Sqrt[Pi/33]*u^19)/(1068788254423680000*b^3) - 
      (59*d^4*K1^2*M^5*Sqrt[Pi/33]*u^19)/(89065687868640000*b^3) - 
      (59*d^6*K1^2*M^5*Sqrt[Pi/33]*u^19)/(29688562622880000*b^3) + 
      (59*d^8*K1^2*M^5*Sqrt[Pi/33]*u^19)/(89065687868640000*b^3) + 
      (2183*d^10*K1^2*M^5*Sqrt[Pi/33]*u^19)/(534394127211840000*b^3) + 
      (59*d^12*K1^2*M^5*Sqrt[Pi/33]*u^19)/(89065687868640000*b^3) - 
      (59*d^14*K1^2*M^5*Sqrt[Pi/33]*u^19)/(29688562622880000*b^3) - 
      (59*d^16*K1^2*M^5*Sqrt[Pi/33]*u^19)/(89065687868640000*b^3) - 
      (59*d^18*K1^2*M^5*Sqrt[Pi/33]*u^19)/(1068788254423680000*b^3))/Pi}, 10, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_16_10.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-49*K1^2*M^4*Sqrt[7/(2451570*Pi)]*u^2)/(5523456*b^2) - 
      (59633*d^4*K1^2*M^4*Sqrt[7/(2451570*Pi)]*u^2)/(8285184*b^2) + 
      (611*d^14*K0^2*M^4*Sqrt[17/(1009470*Pi)]*u^2)/(4142592*b^2) + 
      (2257*d^2*K0^2*M^4*Sqrt[19/(903210*Pi)]*u^2)/(132562944*b^2) + 
      (7*K0^2*M^4*Sqrt[35/(490314*Pi)]*u^2)/(66281472*b^2) + 
      (1393*d^4*K0^2*M^4*Sqrt[35/(490314*Pi)]*u^2)/(16570368*b^2) + 
      (875*d^6*K0^2*M^4*Sqrt[35/(490314*Pi)]*u^2)/(8285184*b^2) - 
      (6955*d^8*K0^2*M^4*Sqrt[35/(490314*Pi)]*u^2)/(33140736*b^2) + 
      (1937*d^12*K0^2*M^4*Sqrt[35/(490314*Pi)]*u^2)/(16570368*b^2) + 
      (455*d^16*K0^2*M^4*Sqrt[35/(490314*Pi)]*u^2)/(66281472*b^2) - 
      (49*d^6*K1^2*M^4*Sqrt[119/(144210*Pi)]*u^2)/(89088*b^2) + 
      (8281*d^10*K1^2*M^4*Sqrt[119/(144210*Pi)]*u^2)/(8285184*b^2) - 
      (4823*d^12*K1^2*M^4*Sqrt[119/(144210*Pi)]*u^2)/(8285184*b^2) - 
      (3367*d^14*K1^2*M^4*Sqrt[119/(144210*Pi)]*u^2)/(8285184*b^2) - 
      (637*d^16*K1^2*M^4*Sqrt[119/(144210*Pi)]*u^2)/(16570368*b^2) - 
      (343*d^2*K1^2*M^4*Sqrt[133/(129030*Pi)]*u^2)/(8285184*b^2) - 
      (143*d^10*K0^2*M^4*Sqrt[385/(44574*Pi)]*u^2)/(8285184*b^2) + 
      (7*d^8*K1^2*M^4*Sqrt[595/(28842*Pi)]*u^2)/(33408*b^2) + 
      (79*d^2*K0^2*M^4*u^2)/(44187648*Sqrt[17160990]*b^2*Sqrt[Pi]) + 
      (169*d^14*K0^2*M^4*u^2)/(920576*b^2*Sqrt[17160990*Pi]) + 
      (25163*d^10*K0*K1*M^4*Sqrt[5/(3432198*Pi)]*u^3)/(1380864*b^2) - 
      (8258335*d^16*K0*K1*M^4*Sqrt[5/(3432198*Pi)]*u^3)/(11483265024*b^2) - 
      (314513*K0*K1*M^4*Sqrt[17/(1009470*Pi)]*u^3)/(113739005952*b^2) - 
      (1825559741*d^6*K0*K1*M^4*Sqrt[17/(1009470*Pi)]*u^3)/
       (612440801280*b^2) + (683489*d^8*K0*K1*M^4*Sqrt[55/(312018*Pi)]*u^3)/
       (397688832*b^2) - (511189*d^14*K0*K1*M^4*Sqrt[119/(144210*Pi)]*u^3)/
       (1640466432*b^2) - (14835001*d^2*K0*K1*M^4*u^3)/
       (3554343936*b^2*Sqrt[17160990*Pi]) - (1088282017*d^4*K0*K1*M^4*u^3)/
       (28434751488*b^2*Sqrt[17160990*Pi]) + (391726637*d^6*K0*K1*M^4*u^3)/
       (612440801280*b^2*Sqrt[17160990*Pi]) - (344373083*d^12*K0*K1*M^4*u^3)/
       (6561865728*b^2*Sqrt[17160990*Pi]) + (2883077*d^16*K0*K1*M^4*u^3)/
       (61244080128*b^2*Sqrt[17160990*Pi]) - 
      (2619289*d^2*K0^2*M^4*Sqrt[5/(3432198*Pi)]*u^4)/(14217375744*b^2) + 
      (3288727*d^8*K0^2*M^4*Sqrt[5/(3432198*Pi)]*u^4)/(795377664*b^2) - 
      (419207*d^6*K0^2*M^4*Sqrt[7/(2451570*Pi)]*u^4)/(273411072*b^2) - 
      (373027529*d^14*K1^2*M^4*Sqrt[7/(2451570*Pi)]*u^4)/(393711943680*b^2) - 
      (14255486167*d^6*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^4)/
       (29397158461440*b^2) - (18312089*d^16*K0^2*M^4*Sqrt[19/(903210*Pi)]*
        u^4)/(419959406592*b^2) - (2420699443*d^4*K1^2*M^4*
        Sqrt[19/(903210*Pi)]*u^4)/(8956946718720*b^2) - 
      (12590797*d^16*K1^2*M^4*Sqrt[19/(903210*Pi)]*u^4)/(314969554944*b^2) - 
      (5287654879*d^14*K0^2*M^4*Sqrt[23/(746130*Pi)]*u^4)/
       (14698579230720*b^2) - (17897332399*d^2*K1^2*M^4*u^4)/
       (35827786874880*Sqrt[17160990]*b^2*Sqrt[Pi]) - 
      (2379757*K0^2*M^4*u^4)/(227478011904*b^2*Sqrt[17160990*Pi]) - 
      (475814161*d^4*K0^2*M^4*u^4)/(56869502976*b^2*Sqrt[17160990*Pi]) + 
      (646463*d^10*K0^2*M^4*u^4)/(33140736*b^2*Sqrt[17160990*Pi]) - 
      (149994899*d^12*K0^2*M^4*u^4)/(13123731456*b^2*Sqrt[17160990*Pi]) + 
      (511032833*d^14*K0^2*M^4*u^4)/(1633175470080*b^2*Sqrt[17160990*Pi]) + 
      (29144707*d^16*K0^2*M^4*u^4)/(419959406592*b^2*Sqrt[17160990*Pi]) - 
      (733945957*K1^2*M^4*u^4)/(143311147499520*b^2*Sqrt[17160990*Pi]) - 
      (7522726361*d^6*K1^2*M^4*u^4)/(29397158461440*b^2*Sqrt[17160990*Pi]) + 
      (6404089*d^8*K1^2*M^4*u^4)/(530251776*b^2*Sqrt[17160990*Pi]) + 
      (194003969*d^10*K1^2*M^4*u^4)/(11930664960*b^2*Sqrt[17160990*Pi]) - 
      (1340075017*d^12*K1^2*M^4*u^4)/(196855971840*b^2*Sqrt[17160990*Pi]) - 
      (128828239*d^2*K0*K1*M^4*Sqrt[5/(3432198*Pi)]*u^5)/
       (1791389343744*b^2) + (7908466903*d^10*K0*K1*M^4*Sqrt[11/(1560090*Pi)]*
        u^5)/(10689875804160*b^2) - (5383477747*d^4*K0*K1*M^4*
        Sqrt[19/(903210*Pi)]*u^5)/(35827786874880*b^2) - 
      (29298359*d^16*K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^5)/
       (1574847774720*b^2) - (4587889*d^6*K0*K1*M^4*Sqrt[23/(746130*Pi)]*u^5)/
       (32809328640*b^2) - (678324391*K0*K1*M^4*u^5)/(143311147499520*b^2*
        Sqrt[17160990*Pi]) + (3416573*d^8*K0*K1*M^4*u^5)/
       (530251776*b^2*Sqrt[17160990*Pi]) - (18337813309*d^10*K0*K1*M^4*u^5)/
       (10689875804160*b^2*Sqrt[17160990*Pi]) - 
      (1259178419*d^12*K0*K1*M^4*u^5)/(393711943680*b^2*Sqrt[17160990*Pi]) - 
      (283336667*d^14*K0*K1*M^4*u^5)/(98427985920*b^2*Sqrt[17160990*Pi]) + 
      (508085405*d^14*K1^2*M^4*Sqrt[5/(3432198*Pi)]*u^6)/
       (4409573769216*b^2) + (292037*d^8*K0^2*M^4*Sqrt[7/(2451570*Pi)]*u^6)/
       (3181510656*b^2) - (82581389*d^10*K1^2*M^4*Sqrt[11/(1560090*Pi)]*u^6)/
       (1113528729600*b^2) + (8243761*d^6*K0^2*M^4*Sqrt[19/(903210*Pi)]*u^6)/
       (524949258240*b^2) - (301485871*d^12*K1^2*M^4*Sqrt[119/(144210*Pi)]*
        u^6)/(62993910988800*b^2) - (11846233681*d^2*K0^2*M^4*u^6)/
       (143311147499520*Sqrt[17160990]*b^2*Sqrt[Pi]) + 
      (235932637813*d^2*K1^2*M^4*u^6)/(1433111474995200*Sqrt[17160990]*b^2*
        Sqrt[Pi]) - (1344337*K0^2*M^4*u^6)/(895694671872*b^2*
        Sqrt[17160990*Pi]) - (49341951973*d^4*K0^2*M^4*u^6)/
       (143311147499520*b^2*Sqrt[17160990*Pi]) - (18452761*d^10*K0^2*M^4*u^6)/
       (47722659840*b^2*Sqrt[17160990*Pi]) - (18488839*d^12*K0^2*M^4*u^6)/
       (143167979520*b^2*Sqrt[17160990*Pi]) + (1813337*d^14*K0^2*M^4*u^6)/
       (143167979520*b^2*Sqrt[17160990*Pi]) - (1333603*d^16*K0^2*M^4*u^6)/
       (143167979520*b^2*Sqrt[17160990*Pi]) + (7355109851*K1^2*M^4*u^6)/
       (2866222949990400*b^2*Sqrt[17160990*Pi]) + 
      (289107128549*d^4*K1^2*M^4*u^6)/(286622294999040*b^2*
        Sqrt[17160990*Pi]) + (2053035053*d^6*K1^2*M^4*u^6)/
       (5249492582400*b^2*Sqrt[17160990*Pi]) - (66247549*d^8*K1^2*M^4*u^6)/
       (27838218240*b^2*Sqrt[17160990*Pi]) + (109890870157*d^12*K1^2*M^4*u^6)/
       (62993910988800*b^2*Sqrt[17160990*Pi]) - (308960419*d^14*K1^2*M^4*u^6)/
       (2204786884608*b^2*Sqrt[17160990*Pi]) + (3887686009*d^16*K1^2*M^4*u^6)/
       (220478688460800*b^2*Sqrt[17160990*Pi]) + 
      (19989601*d^4*K0*K1*M^4*Sqrt[7/(2451570*Pi)]*u^7)/(248157831168*b^2) + 
      (643559977*d^2*K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^7)/
       (238851912499200*b^2) + (1131245551*d^16*K0*K1*M^4*
        Sqrt[19/(903210*Pi)]*u^7)/(587943169228800*b^2) + 
      (680933399*K0*K1*M^4*u^7)/(1910815299993600*b^2*Sqrt[17160990*Pi]) + 
      (694824023*d^6*K0*K1*M^4*u^7)/(874915430400*b^2*Sqrt[17160990*Pi]) - 
      (654478831*d^8*K0*K1*M^4*u^7)/(445411491840*b^2*Sqrt[17160990*Pi]) - 
      (250767889*d^10*K0*K1*M^4*u^7)/(185588121600*b^2*Sqrt[17160990*Pi]) + 
      (3450374387*d^12*K0*K1*M^4*u^7)/(4082938675200*b^2*Sqrt[17160990*Pi]) + 
      (71560847*d^14*K0*K1*M^4*u^7)/(136097955840*b^2*Sqrt[17160990*Pi]) + 
      (420876451*d^16*K0*K1*M^4*u^7)/(117588633845760*b^2*
        Sqrt[17160990*Pi]) - (496272137*d^4*K1^2*M^4*Sqrt[7/(2451570*Pi)]*
        u^8)/(56477299507200*b^2) - (326060647*d^10*K0^2*M^4*
        Sqrt[11/(1560090*Pi)]*u^8)/(13362344755200*b^2) - 
      (24161623*d^2*K0^2*M^4*Sqrt[19/(903210*Pi)]*u^8)/
       (184917609676800*b^2) + (509856451*d^12*K0^2*M^4*Sqrt[19/(903210*Pi)]*
        u^8)/(45813753446400*b^2) + (57373861777*d^2*K1^2*M^4*
        Sqrt[23/(746130*Pi)]*u^8)/(45859567199846400*b^2) + 
      (16180864523*d^2*K1^2*M^4*u^8)/(15286522399948800*Sqrt[17160990]*b^2*
        Sqrt[Pi]) - (121006397*K0^2*M^4*u^8)/(521131445452800*b^2*
        Sqrt[17160990*Pi]) + (84009279031*d^4*K0^2*M^4*u^8)/
       (1146489179996160*b^2*Sqrt[17160990*Pi]) + 
      (134838257*d^6*K0^2*M^4*u^8)/(724067942400*b^2*Sqrt[17160990*Pi]) - 
      (613493747*d^8*K0^2*M^4*u^8)/(2672468951040*b^2*Sqrt[17160990*Pi]) - 
      (23323003031*d^12*K0^2*M^4*u^8)/(320696274124800*b^2*
        Sqrt[17160990*Pi]) + (757748933*d^14*K0^2*M^4*u^8)/
       (8017406853120*b^2*Sqrt[17160990*Pi]) + (159489101*d^16*K0^2*M^4*u^8)/
       (20043517132800*b^2*Sqrt[17160990*Pi]) + (3169951349*K1^2*M^4*u^8)/
       (5732445899980800*b^2*Sqrt[17160990*Pi]) + 
      (206884445111*d^4*K1^2*M^4*u^8)/(881914753843200*b^2*
        Sqrt[17160990*Pi]) + (2665824901*d^6*K1^2*M^4*u^8)/
       (20997970329600*b^2*Sqrt[17160990*Pi]) - (3108092321*d^8*K1^2*M^4*u^8)/
       (8017406853120*b^2*Sqrt[17160990*Pi]) - 
      (11845624103*d^10*K1^2*M^4*u^8)/(40087034265600*b^2*
        Sqrt[17160990*Pi]) + (18446918033*d^12*K1^2*M^4*u^8)/
       (88191475384320*b^2*Sqrt[17160990*Pi]) + 
      (58353681259*d^14*K1^2*M^4*u^8)/(440957376921600*b^2*
        Sqrt[17160990*Pi]) + (2479129297*d^16*K1^2*M^4*u^8)/
       (220478688460800*b^2*Sqrt[17160990*Pi]) - 
      (588642079*K0*K1*M^4*Sqrt[17/(1009470*Pi)]*u^9)/
       (110062961279631360*b^2) + (77216861*d^6*K0*K1*M^4*
        Sqrt[19/(903210*Pi)]*u^9)/(15748477747200*b^2) + 
      (46381407553*d^12*K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^9)/
       (8466381636894720*b^2) - (3917292887*d^8*K0*K1*M^4*
        Sqrt[23/(746130*Pi)]*u^9)/(641392548249600*b^2) + 
      (1239181579*K0*K1*M^4*u^9)/(8466381636894720*b^2*Sqrt[17160990*Pi]) + 
      (1041256123*d^2*K0*K1*M^4*u^9)/(148252911206400*b^2*
        Sqrt[17160990*Pi]) + (303896381441*d^4*K0*K1*M^4*u^9)/
       (4299334424985600*b^2*Sqrt[17160990*Pi]) - 
      (23739451759*d^8*K0*K1*M^4*u^9)/(641392548249600*b^2*
        Sqrt[17160990*Pi]) - (330802139*d^10*K0*K1*M^4*u^9)/
       (2004351713280*b^2*Sqrt[17160990*Pi]) - 
      (8838421987*d^12*K0*K1*M^4*u^9)/(2015805151641600*b^2*
        Sqrt[17160990*Pi]) + (1988650043*d^14*K0*K1*M^4*u^9)/
       (30065275699200*b^2*Sqrt[17160990*Pi]) + (43262369*d^16*K0*K1*M^4*u^9)/
       (7516318924800*b^2*Sqrt[17160990*Pi]) + 
      (1894523*d^2*K1^2*M^4*Sqrt[5/(3432198*Pi)]*u^10)/(5669451988992*b^2) + 
      (51084769*d^12*K1^2*M^4*Sqrt[7/(2451570*Pi)]*u^10)/
       (28347259944960*b^2) + (8064461*d^6*K0^2*M^4*Sqrt[11/(1560090*Pi)]*
        u^10)/(7126583869440*b^2) - (785713*K0^2*M^4*Sqrt[17/(1009470*Pi)]*
        u^10)/(614190632140800*b^2) - (9020479333*d^4*K1^2*M^4*
        Sqrt[17/(1009470*Pi)]*u^10)/(29481150342758400*b^2) - 
      (50021*d^10*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^10)/(41241804800*b^2) + 
      (147782311*d^12*K0^2*M^4*Sqrt[23/(746130*Pi)]*u^10)/
       (330718032691200*b^2) + (424131121*d^2*K0^2*M^4*u^10)/
       (4299334424985600*Sqrt[17160990]*b^2*Sqrt[Pi]) + 
      (2820862349*d^4*K0^2*M^4*u^10)/(390848584089600*b^2*
        Sqrt[17160990*Pi]) - (3720917089*d^6*K0^2*M^4*u^10)/
       (3527659015372800*b^2*Sqrt[17160990*Pi]) - (48353*d^8*K0^2*M^4*u^10)/
       (2559836160*b^2*Sqrt[17160990*Pi]) - (8377477*d^10*K0^2*M^4*u^10)/
       (477226598400*b^2*Sqrt[17160990*Pi]) + (2275413887*d^14*K0^2*M^4*u^10)/
       (330718032691200*b^2*Sqrt[17160990*Pi]) + 
      (14143879*d^16*K0^2*M^4*u^10)/(23622716620800*b^2*Sqrt[17160990*Pi]) + 
      (5952967*K1^2*M^4*u^10)/(141736299724800*b^2*Sqrt[17160990*Pi]) + 
      (325969159499*d^4*K1^2*M^4*u^10)/(22929783599923200*b^2*
        Sqrt[17160990*Pi]) + (3210736051*d^6*K1^2*M^4*u^10)/
       (330718032691200*b^2*Sqrt[17160990*Pi]) - 
      (130021259*d^8*K1^2*M^4*u^10)/(6013055139840*b^2*Sqrt[17160990*Pi]) + 
      (8393170187*d^14*K1^2*M^4*u^10)/(992154098073600*b^2*
        Sqrt[17160990*Pi]) + (363170581*d^16*K1^2*M^4*u^10)/
       (496077049036800*b^2*Sqrt[17160990*Pi]) + 
      (30234199*d^2*K0*K1*M^4*Sqrt[17/(1009470*Pi)]*u^11)/
       (1612250409369600*b^2) + (5979231673*d^4*K0*K1*M^4*
        Sqrt[23/(746130*Pi)]*u^11)/(103184026199654400*b^2) + 
      (1123079*K0*K1*M^4*u^11)/(403062602342400*b^2*Sqrt[17160990*Pi]) + 
      (906253643*d^4*K0*K1*M^4*u^11)/(529148852305920*b^2*
        Sqrt[17160990*Pi]) + (2996989*d^6*K0*K1*M^4*u^11)/
       (751631892480*b^2*Sqrt[17160990*Pi]) - (5705531*d^8*K0*K1*M^4*u^11)/
       (751631892480*b^2*Sqrt[17160990*Pi]) - (9003793*d^10*K0*K1*M^4*u^11)/
       (1252719820800*b^2*Sqrt[17160990*Pi]) + 
      (531293509*d^12*K0*K1*M^4*u^11)/(124019262259200*b^2*
        Sqrt[17160990*Pi]) + (51283369*d^14*K0*K1*M^4*u^11)/
       (17717037465600*b^2*Sqrt[17160990*Pi]) + (6086159*d^16*K0*K1*M^4*u^11)/
       (24803852451840*b^2*Sqrt[17160990*Pi]) - 
      (56681*d^8*K1^2*M^4*Sqrt[5/(3432198*Pi)]*u^12)/(450979135488*b^2) + 
      (3795371*d^2*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^12)/
       (806125204684800*b^2) - (11159*d^10*K1^2*M^4*Sqrt[17/(1009470*Pi)]*
        u^12)/(207824486400*b^2) - (11639*d^10*K0^2*M^4*Sqrt[19/(903210*Pi)]*
        u^12)/(417573273600*b^2) + (4187*d^16*K1^2*M^4*Sqrt[19/(903210*Pi)]*
        u^12)/(4000621363200*b^2) + (2351*d^16*K0^2*M^4*Sqrt[23/(746130*Pi)]*
        u^12)/(3100481556480*b^2) + (K1^2*M^4*Sqrt[85/(201894*Pi)]*u^12)/
       (71975464704*b^2) + (22961993*d^2*K0^2*M^4*u^12)/
       (1612250409369600*Sqrt[17160990]*b^2*Sqrt[Pi]) - 
      (356501*d^2*K1^2*M^4*u^12)/(8267950817280*Sqrt[17160990]*b^2*
        Sqrt[Pi]) - (991069*K0^2*M^4*u^12)/(1612250409369600*b^2*
        Sqrt[17160990*Pi]) + (378739061*d^4*K0^2*M^4*u^12)/
       (1612250409369600*b^2*Sqrt[17160990*Pi]) + (164719*d^6*K0^2*M^4*u^12)/
       (551196721152*b^2*Sqrt[17160990*Pi]) - (141041*d^8*K0^2*M^4*u^12)/
       (250543964160*b^2*Sqrt[17160990*Pi]) + (38986399*d^12*K0^2*M^4*u^12)/
       (124019262259200*b^2*Sqrt[17160990*Pi]) + 
      (26459233*d^14*K0^2*M^4*u^12)/(124019262259200*b^2*Sqrt[17160990*Pi]) + 
      (4452781*d^4*K1^2*M^4*u^12)/(18531613900800*b^2*Sqrt[17160990*Pi]) + 
      (41293093*d^6*K1^2*M^4*u^12)/(124019262259200*b^2*Sqrt[17160990*Pi]) + 
      (13661227*d^10*K1^2*M^4*u^12)/(45097913548800*b^2*Sqrt[17160990*Pi]) + 
      (8976301*d^12*K1^2*M^4*u^12)/(24803852451840*b^2*Sqrt[17160990*Pi]) + 
      (30407843*d^14*K1^2*M^4*u^12)/(124019262259200*b^2*Sqrt[17160990*Pi]) + 
      (311*K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^13)/(80612520468480*b^2) + 
      (271571*d^6*K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^13)/(62009631129600*b^2) + 
      (5289677*d^2*K0*K1*M^4*u^13)/(806125204684800*b^2*Sqrt[17160990*Pi]) + 
      (49890391*d^4*K0*K1*M^4*u^13)/(806125204684800*b^2*Sqrt[17160990*Pi]) - 
      (174463*d^8*K0*K1*M^4*u^13)/(1127447838720*b^2*Sqrt[17160990*Pi]) - 
      (56929*d^10*K0*K1*M^4*u^13)/(375815946240*b^2*Sqrt[17160990*Pi]) + 
      (205907*d^12*K0*K1*M^4*u^13)/(2296653004800*b^2*Sqrt[17160990*Pi]) + 
      (138241*d^14*K0*K1*M^4*u^13)/(2296653004800*b^2*Sqrt[17160990*Pi]) + 
      (10657*d^16*K0*K1*M^4*u^13)/(2296653004800*b^2*Sqrt[17160990*Pi]) + 
      (d^16*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^14)/(101822054400*b^2) + 
      (59*K0^2*M^4*Sqrt[23/(746130*Pi)]*u^14)/(403062602342400*b^2) + 
      (1051*d^12*K0^2*M^4*Sqrt[23/(746130*Pi)]*u^14)/(5637239193600*b^2) + 
      (241*d^12*K1^2*M^4*Sqrt[23/(746130*Pi)]*u^14)/(2000310681600*b^2) + 
      (265193*d^2*K0^2*M^4*u^14)/(806125204684800*Sqrt[17160990]*b^2*
        Sqrt[Pi]) + (95531*d^2*K1^2*M^4*u^14)/(268708401561600*Sqrt[17160990]*
        b^2*Sqrt[Pi]) + (2528107*d^4*K0^2*M^4*u^14)/(806125204684800*b^2*
        Sqrt[17160990*Pi]) + (268757*d^6*K0^2*M^4*u^14)/
       (62009631129600*b^2*Sqrt[17160990*Pi]) - (8851*d^8*K0^2*M^4*u^14)/
       (1127447838720*b^2*Sqrt[17160990*Pi]) - (5003*d^10*K0^2*M^4*u^14)/
       (626359910400*b^2*Sqrt[17160990*Pi]) + (659*d^12*K0^2*M^4*u^14)/
       (1476419788800*b^2*Sqrt[17160990*Pi]) + (190879*d^14*K0^2*M^4*u^14)/
       (62009631129600*b^2*Sqrt[17160990*Pi]) + (13807*d^16*K0^2*M^4*u^14)/
       (62009631129600*b^2*Sqrt[17160990*Pi]) + (37*K1^2*M^4*u^14)/
       (10076565058560*b^2*Sqrt[17160990*Pi]) + (913513*d^4*K1^2*M^4*u^14)/
       (268708401561600*b^2*Sqrt[17160990*Pi]) + (294157*d^6*K1^2*M^4*u^14)/
       (62009631129600*b^2*Sqrt[17160990*Pi]) - (16057*d^8*K1^2*M^4*u^14)/
       (1879079731200*b^2*Sqrt[17160990*Pi]) - (5459*d^10*K1^2*M^4*u^14)/
       (626359910400*b^2*Sqrt[17160990*Pi]) + (5323*d^12*K1^2*M^4*u^14)/
       (2214629683200*b^2*Sqrt[17160990*Pi]) + (69101*d^14*K1^2*M^4*u^14)/
       (20669877043200*b^2*Sqrt[17160990*Pi]) + (379*d^16*K1^2*M^4*u^14)/
       (5167469260800*b^2*Sqrt[17160990*Pi]) + 
      (K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^15)/(201531301171200*b^2) + 
      (19*d^2*K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^15)/(50382825292800*b^2) - 
      (d^10*K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^15)/(352327449600*b^2) + 
      (d^16*K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^15)/(15502407782400*b^2) - 
      (13*d^8*K0*K1*M^4*Sqrt[23/(746130*Pi)]*u^15)/(704654899200*b^2) + 
      (K0*K1*M^4*u^15)/(1937800972800*b^2*Sqrt[17160990*Pi]) + 
      (d^2*K0*K1*M^4*u^15)/(22146296832*b^2*Sqrt[17160990*Pi]) + 
      (8639*d^4*K0*K1*M^4*u^15)/(16794275097600*b^2*Sqrt[17160990*Pi]) + 
      (257*d^6*K0*K1*M^4*u^15)/(322966828800*b^2*Sqrt[17160990*Pi]) - 
      (109*d^8*K0*K1*M^4*u^15)/(117442483200*b^2*Sqrt[17160990*Pi]) - 
      (481*d^10*K0*K1*M^4*u^15)/(352327449600*b^2*Sqrt[17160990*Pi]) + 
      (41*d^12*K0*K1*M^4*u^15)/(47846937600*b^2*Sqrt[17160990*Pi]) + 
      (167*d^14*K0*K1*M^4*u^15)/(322966828800*b^2*Sqrt[17160990*Pi]) + 
      (43*d^16*K0*K1*M^4*u^15)/(1291867315200*b^2*Sqrt[17160990*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[7/(2451570*Pi)]*u^16)/(553657420800*b^2) + 
      (d^14*K0^2*M^4*Sqrt[7/(2451570*Pi)]*u^16)/(553657420800*b^2) + 
      (d^4*K1^2*M^4*Sqrt[7/(2451570*Pi)]*u^16)/(553657420800*b^2) + 
      (d^14*K1^2*M^4*Sqrt[7/(2451570*Pi)]*u^16)/(553657420800*b^2) + 
      (d^2*K0^2*M^4*u^16)/(1291867315200*Sqrt[17160990]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^16)/(1291867315200*Sqrt[17160990]*b^2*Sqrt[Pi]) + 
      (13*d^6*K0^2*M^4*u^16)/(553657420800*b^2*Sqrt[17160990*Pi]) - 
      (13*d^8*K0^2*M^4*u^16)/(352327449600*b^2*Sqrt[17160990*Pi]) - 
      (13*d^10*K0^2*M^4*u^16)/(352327449600*b^2*Sqrt[17160990*Pi]) + 
      (13*d^12*K0^2*M^4*u^16)/(553657420800*b^2*Sqrt[17160990*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(1291867315200*b^2*Sqrt[17160990*Pi]) + 
      (13*d^6*K1^2*M^4*u^16)/(553657420800*b^2*Sqrt[17160990*Pi]) - 
      (13*d^8*K1^2*M^4*u^16)/(352327449600*b^2*Sqrt[17160990*Pi]) - 
      (13*d^10*K1^2*M^4*u^16)/(352327449600*b^2*Sqrt[17160990*Pi]) + 
      (13*d^12*K1^2*M^4*u^16)/(553657420800*b^2*Sqrt[17160990*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(1291867315200*b^2*Sqrt[17160990*Pi]))/Pi, 0, 
    ((-3139*d^2*K1^2*M^4*Sqrt[3/(5720330*Pi)]*u^2)/(1841152*b^2) + 
      (2459*d^18*K0^2*M^4*Sqrt[5/(3432198*Pi)]*u^2)/(132562944*b^2) - 
      (149334299*d^12*K1^2*M^4*Sqrt[5/(3432198*Pi)]*u^2)/(59587043328*b^2) - 
      (1073321*d^2*K0^2*M^4*Sqrt[7/(2451570*Pi)]*u^2)/(3755950080*b^2) + 
      (520039*d^10*K0^2*M^4*Sqrt[7/(2451570*Pi)]*u^2)/(66281472*b^2) + 
      (97331*d^6*K1^2*M^4*Sqrt[7/(2451570*Pi)]*u^2)/(16570368*b^2) - 
      (21271*d^16*K0^2*M^4*Sqrt[11/(1560090*Pi)]*u^2)/(132562944*b^2) - 
      (16067*d^16*K1^2*M^4*Sqrt[11/(1560090*Pi)]*u^2)/(82851840*b^2) + 
      (6203*d^8*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^2)/(1380864*b^2) - 
      (37139*d^10*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^2)/(5523456*b^2) + 
      (5167*d^14*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^2)/(1841152*b^2) - 
      (31*d^18*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^2)/(267264*b^2) - 
      (21407*d^4*K1^2*M^4*Sqrt[19/(903210*Pi)]*u^2)/(16570368*b^2) + 
      (57259*d^8*K0^2*M^4*Sqrt[55/(312018*Pi)]*u^2)/(66281472*b^2) - 
      (7261*d^6*K0^2*M^4*Sqrt[133/(129030*Pi)]*u^2)/(33140736*b^2) - 
      (5561*d^14*K0^2*M^4*Sqrt[133/(129030*Pi)]*u^2)/(33140736*b^2) - 
      (293*d^2*K0^2*M^4*u^2)/(1408481280*Sqrt[17160990]*b^2*Sqrt[Pi]) - 
      (317*K0^2*M^4*u^2)/(14729216*b^2*Sqrt[17160990*Pi]) - 
      (645961*d^4*K0^2*M^4*u^2)/(33140736*b^2*Sqrt[17160990*Pi]) - 
      (921037*d^12*K0^2*M^4*u^2)/(33140736*b^2*Sqrt[17160990*Pi]) - 
      (2551*K1^2*M^4*u^2)/(33140736*b^2*Sqrt[17160990*Pi]) - 
      (89923423*d^12*K1^2*M^4*u^2)/(19862347776*b^2*Sqrt[17160990*Pi]) + 
      (2509*d^16*K1^2*M^4*u^2)/(165703680*b^2*Sqrt[17160990*Pi]) - 
      (245015885*K0*K1*M^4*Sqrt[5/(3432198*Pi)]*u^3)/(6948419272704*b^2) - 
      (27462514049293*d^6*K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^3)/
       (5660066532556800*b^2) - (312421639*d^4*K0*K1*M^4*Sqrt[437/(39270*Pi)]*
        u^3)/(1194259562496*b^2) - (29809*K0*K1*M^4*u^3)/
       (381781278720*b^2*Sqrt[17160990*Pi]) - 
      (114178404863*d^2*K0*K1*M^4*u^3)/(7961730416640*b^2*
        Sqrt[17160990*Pi]) - (178076926352249*d^6*K0*K1*M^4*u^3)/
       (186782195574374400*b^2*Sqrt[17160990*Pi]) + 
      (270349650097*d^8*K0*K1*M^4*u^3)/(918661201920*b^2*Sqrt[17160990*Pi]) + 
      (3869959901*d^10*K0*K1*M^4*u^3)/(27838218240*b^2*Sqrt[17160990*Pi]) - 
      (2439774697*d^12*K0*K1*M^4*u^3)/(17012244480*b^2*Sqrt[17160990*Pi]) - 
      (331620807079*d^14*K0*K1*M^4*u^3)/(5971297812480*b^2*
        Sqrt[17160990*Pi]) - (4683020191*d^16*K0*K1*M^4*u^3)/
       (434276204544*b^2*Sqrt[17160990*Pi]) - (7604079449*d^18*K0*K1*M^4*u^3)/
       (4777038249984*b^2*Sqrt[17160990*Pi]) - 
      (18821530003*d^4*K0^2*M^4*Sqrt[5/(3432198*Pi)]*u^4)/
       (2388519124992*b^2) + (36021395610322901*d^8*K1^2*M^4*
        Sqrt[7/(2451570*Pi)]*u^4)/(1216752588313067520*b^2) + 
      (150144314606713561*d^10*K1^2*M^4*Sqrt[11/(1560090*Pi)]*u^4)/
       (6842544070270648320*b^2) - (45249821*K0^2*M^4*Sqrt[17/(1009470*Pi)]*
        u^4)/(13896838545408*b^2) + (221664493*d^10*K0^2*M^4*
        Sqrt[17/(1009470*Pi)]*u^4)/(55676436480*b^2) - 
      (25646524247*d^18*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^4)/
       (1003178032496640*b^2) - (3227881201*d^2*K0^2*M^4*Sqrt[23/(746130*Pi)]*
        u^4)/(15923460833280*b^2) - (13300665924503*d^4*K1^2*M^4*
        Sqrt[23/(746130*Pi)]*u^4)/(2507945081241600*b^2) - 
      (11301469*d^12*K0^2*M^4*Sqrt[51/(336490*Pi)]*u^4)/(11341496320*b^2) - 
      (67729188717721*d^2*K1^2*M^4*u^4)/(5015890162483200*Sqrt[17160990]*b^2*
        Sqrt[Pi]) - (31069*K0^2*M^4*u^4)/(763562557440*b^2*
        Sqrt[17160990*Pi]) - (483865643467*d^6*K0^2*M^4*u^4)/
       (11942595624960*b^2*Sqrt[17160990*Pi]) + 
      (182651470297*d^8*K0^2*M^4*u^4)/(1837322403840*b^2*Sqrt[17160990*Pi]) - 
      (326588559859*d^14*K0^2*M^4*u^4)/(11942595624960*b^2*
        Sqrt[17160990*Pi]) - (3422716783*d^16*K0^2*M^4*u^4)/
       (868552409088*b^2*Sqrt[17160990*Pi]) - (3371218817*d^18*K0^2*M^4*u^4)/
       (9554076499968*b^2*Sqrt[17160990*Pi]) - (51325282451*K1^2*M^4*u^4)/
       (334392677498880*b^2*Sqrt[17160990*Pi]) - 
      (383265893407801*d^6*K1^2*M^4*u^4)/(2507945081241600*b^2*
        Sqrt[17160990*Pi]) + (9471254514933728443*d^8*K1^2*M^4*u^4)/
       (99368128045567180800*b^2*Sqrt[17160990*Pi]) + 
      (1091927059142709569*d^10*K1^2*M^4*u^4)/(34212720351353241600*b^2*
        Sqrt[17160990*Pi]) - (31661972326387*d^12*K1^2*M^4*u^4)/
       (192918852403200*b^2*Sqrt[17160990*Pi]) - 
      (277166667793439*d^14*K1^2*M^4*u^4)/(2507945081241600*b^2*
        Sqrt[17160990*Pi]) - (61727840092679*d^16*K1^2*M^4*u^4)/
       (5015890162483200*b^2*Sqrt[17160990*Pi]) - 
      (6390212614419383*K0*K1*M^4*Sqrt[7/(2451570*Pi)]*u^5)/
       (532508191591130726400*b^2) - (969302138258433871*K0*K1*M^4*u^5)/
       (26092901387965405593600*b^2*Sqrt[17160990*Pi]) - 
      (27132608050313*d^2*K0*K1*M^4*u^5)/(2507945081241600*b^2*
        Sqrt[17160990*Pi]) - (62739408920191*d^4*K0*K1*M^4*u^5)/
       (626986270310400*b^2*Sqrt[17160990*Pi]) - 
      (167791201829453*d^6*K0*K1*M^4*u^5)/(1253972540620800*b^2*
        Sqrt[17160990*Pi]) + (4301646993587*d^8*K0*K1*M^4*u^5)/
       (17538077491200*b^2*Sqrt[17160990*Pi]) + 
      (1070862326377*d^10*K0*K1*M^4*u^5)/(4384519372800*b^2*
        Sqrt[17160990*Pi]) - (810424925381*d^12*K0*K1*M^4*u^5)/
       (6028714137600*b^2*Sqrt[17160990*Pi]) - 
      (124243677833347*d^14*K0*K1*M^4*u^5)/(1253972540620800*b^2*
        Sqrt[17160990*Pi]) - (54864639025439*d^16*K0*K1*M^4*u^5)/
       (5015890162483200*b^2*Sqrt[17160990*Pi]) - 
      (127168530263*d^18*K0*K1*M^4*u^5)/(501589016248320*b^2*
        Sqrt[17160990*Pi]) + (92831708989*d^10*K1^2*M^4*Sqrt[23/(746130*Pi)]*
        u^6)/(28060923985920*b^2) - (5540407406879*d^2*K0^2*M^4*u^6)/
       (3086701638451200*Sqrt[17160990]*b^2*Sqrt[Pi]) - 
      (13989447526723*d^2*K1^2*M^4*u^6)/(4012712129986560*Sqrt[17160990]*b^2*
        Sqrt[Pi]) - (51429887317*K0^2*M^4*u^6)/(2675141419991040*b^2*
        Sqrt[17160990*Pi]) - (2826768843257*d^4*K0^2*M^4*u^6)/
       (161802908467200*b^2*Sqrt[17160990*Pi]) - 
      (129791610644093*d^6*K0^2*M^4*u^6)/(5015890162483200*b^2*
        Sqrt[17160990*Pi]) + (65249626629809*d^8*K0^2*M^4*u^6)/
       (1543350819225600*b^2*Sqrt[17160990*Pi]) + 
      (218036023421*d^10*K0^2*M^4*u^6)/(4525955481600*b^2*
        Sqrt[17160990*Pi]) - (2278374552899*d^12*K0^2*M^4*u^6)/
       (96459426201600*b^2*Sqrt[17160990*Pi]) - 
      (48903620488451*d^14*K0^2*M^4*u^6)/(2507945081241600*b^2*
        Sqrt[17160990*Pi]) - (7830933719573*d^16*K0^2*M^4*u^6)/
       (3647920118169600*b^2*Sqrt[17160990*Pi]) - 
      (205472081891*d^18*K0^2*M^4*u^6)/(8025424259973120*b^2*
        Sqrt[17160990*Pi]) - (76170989149*K1^2*M^4*u^6)/
       (1910815299993600*b^2*Sqrt[17160990*Pi]) - 
      (5415423766199*d^4*K1^2*M^4*u^6)/(171483424358400*b^2*
        Sqrt[17160990*Pi]) - (91804552749997*d^6*K1^2*M^4*u^6)/
       (2229284516659200*b^2*Sqrt[17160990*Pi]) + 
      (5909406293737*d^8*K1^2*M^4*u^6)/(77167540961280*b^2*
        Sqrt[17160990*Pi]) - (12814999720109*d^12*K1^2*M^4*u^6)/
       (308670163845120*b^2*Sqrt[17160990*Pi]) - 
      (631401174556487*d^14*K1^2*M^4*u^6)/(20063560649932800*b^2*
        Sqrt[17160990*Pi]) - (135033464119943*d^16*K1^2*M^4*u^6)/
       (40127121299865600*b^2*Sqrt[17160990*Pi]) - 
      (288806928623*d^18*K1^2*M^4*u^6)/(10031780324966400*b^2*
        Sqrt[17160990*Pi]) - (1268006632987*d^4*K0*K1*M^4*
        Sqrt[17/(1009470*Pi)]*u^7)/(1253972540620800*b^2) - 
      (14590111417139*d^6*K0*K1*M^4*Sqrt[17/(1009470*Pi)]*u^7)/
       (10031780324966400*b^2) + (125977864967*d^10*K0*K1*M^4*
        Sqrt[17/(1009470*Pi)]*u^7)/(46768206643200*b^2) - 
      (1114560539*K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^7)/
       (1114642258329600*b^2) - (60918091127*d^2*K0*K1*M^4*
        Sqrt[391/(43890*Pi)]*u^7)/(13375707099955200*b^2) + 
      (16075083138097*d^8*K0*K1*M^4*u^7)/(385837704806400*b^2*
        Sqrt[17160990*Pi]) - (737901876721*d^12*K0*K1*M^4*u^7)/
       (32153142067200*b^2*Sqrt[17160990*Pi]) - 
      (62710364505493*d^14*K0*K1*M^4*u^7)/(3343926774988800*b^2*
        Sqrt[17160990*Pi]) - (6790924370731*d^16*K0*K1*M^4*u^7)/
       (3343926774988800*b^2*Sqrt[17160990*Pi]) - 
      (87437032409*d^18*K0*K1*M^4*u^7)/(13375707099955200*b^2*
        Sqrt[17160990*Pi]) + (36448869299586883*d^10*K0^2*M^4*
        Sqrt[19/(903210*Pi)]*u^8)/(133197349102446182400*b^2) - 
      (189154930633*K1^2*M^4*Sqrt[19/(903210*Pi)]*u^8)/
       (802542425997312000*b^2) - (1023072183929*d^2*K0^2*M^4*u^8)/
       (5732445899980800*Sqrt[17160990]*b^2*Sqrt[Pi]) - 
      (47346687026867*d^2*K1^2*M^4*u^8)/(133757070999552000*Sqrt[17160990]*
        b^2*Sqrt[Pi]) - (25258667117*K0^2*M^4*u^8)/(17834276133273600*b^2*
        Sqrt[17160990*Pi]) - (10847588684057*d^4*K0^2*M^4*u^8)/
       (5350282839982080*b^2*Sqrt[17160990*Pi]) - 
      (89866417225103*d^6*K0^2*M^4*u^8)/(26751414199910400*b^2*
        Sqrt[17160990*Pi]) + (7759019964799*d^8*K0^2*M^4*u^8)/
       (1543350819225600*b^2*Sqrt[17160990*Pi]) + 
      (116692743799724927*d^10*K0^2*M^4*u^8)/(133197349102446182400*b^2*
        Sqrt[17160990*Pi]) - (1595122339351*d^12*K0^2*M^4*u^8)/
       (561218479718400*b^2*Sqrt[17160990*Pi]) - 
      (802220020253*d^14*K0^2*M^4*u^8)/(330264372838400*b^2*
        Sqrt[17160990*Pi]) - (42503286107171*d^16*K0^2*M^4*u^8)/
       (160508485199462400*b^2*Sqrt[17160990*Pi]) + 
      (1258814279*d^18*K0^2*M^4*u^8)/(80254242599731200*b^2*
        Sqrt[17160990*Pi]) - (243994217256971*d^4*K1^2*M^4*u^8)/
       (80254242599731200*b^2*Sqrt[17160990*Pi]) - 
      (6581951156471*d^6*K1^2*M^4*u^8)/(1651321864192000*b^2*
        Sqrt[17160990*Pi]) + (22111415061139*d^8*K1^2*M^4*u^8)/
       (3086701638451200*b^2*Sqrt[17160990*Pi]) + 
      (21530083774307*d^10*K1^2*M^4*u^8)/(2806092398592000*b^2*
        Sqrt[17160990*Pi]) - (119954810343493*d^12*K1^2*M^4*u^8)/
       (30867016384512000*b^2*Sqrt[17160990*Pi]) - 
      (85993981580137*d^14*K1^2*M^4*u^8)/(26751414199910400*b^2*
        Sqrt[17160990*Pi]) - (281590065001969*d^16*K1^2*M^4*u^8)/
       (802542425997312000*b^2*Sqrt[17160990*Pi]) + 
      (268016117*d^18*K1^2*M^4*u^8)/(2006356064993280*b^2*
        Sqrt[17160990*Pi]) - (7967876068847*d^16*K0*K1*M^4*
        Sqrt[23/(746130*Pi)]*u^9)/(1203813638995968000*b^2) - 
      (42513614519*d^12*K0*K1*M^4*Sqrt[437/(39270*Pi)]*u^9)/
       (11575131144192000*b^2) - (490443965071*K0*K1*M^4*u^9)/
       (401271212998656000*b^2*Sqrt[17160990*Pi]) - 
      (20952942699869*d^2*K0*K1*M^4*u^9)/(171973376999424000*b^2*
        Sqrt[17160990*Pi]) - (1650051001519*d^4*K0*K1*M^4*u^9)/
       (1367970044313600*b^2*Sqrt[17160990*Pi]) - 
      (271416445352573*d^6*K0*K1*M^4*u^9)/(150476704874496000*b^2*
        Sqrt[17160990*Pi]) + (26781018557239*d^8*K0*K1*M^4*u^9)/
       (9260104915353600*b^2*Sqrt[17160990*Pi]) + 
      (14232029830363*d^10*K0*K1*M^4*u^9)/(4209138597888000*b^2*
        Sqrt[17160990*Pi]) - (210256089397*d^14*K0*K1*M^4*u^9)/
       (151996671590400*b^2*Sqrt[17160990*Pi]) + 
      (54712258789*d^18*K0*K1*M^4*u^9)/(240762727799193600*b^2*
        Sqrt[17160990*Pi]) - (275369408803*d^2*K0^2*M^4*Sqrt[17/(1009470*Pi)]*
        u^10)/(601906819497984000*b^2) - (2048339239*d^12*K0^2*M^4*
        Sqrt[17/(1009470*Pi)]*u^10)/(236227166208000*b^2) + 
      (35649756587*d^10*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^10)/
       (1578426974208000*b^2) - (67349330131*d^12*K1^2*M^4*
        Sqrt[23/(746130*Pi)]*u^10)/(8681348358144000*b^2) - 
      (32016237254501*d^2*K1^2*M^4*u^10)/(1805720458493952000*Sqrt[17160990]*
        b^2*Sqrt[Pi]) + (175418527*K0^2*M^4*u^10)/(12159733727232000*b^2*
        Sqrt[17160990*Pi]) - (204759345533*d^4*K0^2*M^4*u^10)/
       (1880958810931200*b^2*Sqrt[17160990*Pi]) - 
      (7775048760137*d^6*K0^2*M^4*u^10)/(42993344249856000*b^2*
        Sqrt[17160990*Pi]) + (6398738441*d^8*K0^2*M^4*u^10)/
       (24052220559360*b^2*Sqrt[17160990*Pi]) + 
      (1573608539*d^10*K0^2*M^4*u^10)/(4849238016000*b^2*Sqrt[17160990*Pi]) - 
      (876974678501*d^14*K0^2*M^4*u^10)/(6687853549977600*b^2*
        Sqrt[17160990*Pi]) - (17524685121719*d^16*K0^2*M^4*u^10)/
       (1203813638995968000*b^2*Sqrt[17160990*Pi]) + 
      (2236053331*d^18*K0^2*M^4*u^10)/(120381363899596800*b^2*
        Sqrt[17160990*Pi]) - (10734611473*K1^2*M^4*u^10)/
       (36479201181696000*b^2*Sqrt[17160990*Pi]) - 
      (12468095036323*d^4*K1^2*M^4*u^10)/(90286022924697600*b^2*
        Sqrt[17160990*Pi]) - (173088933643399*d^6*K1^2*M^4*u^10)/
       (902860229246976000*b^2*Sqrt[17160990*Pi]) + 
      (2958765245111*d^8*K1^2*M^4*u^10)/(9260104915353600*b^2*
        Sqrt[17160990*Pi]) - (9597880163063*d^14*K1^2*M^4*u^10)/
       (60190681949798400*b^2*Sqrt[17160990*Pi]) - 
      (64157812643999*d^16*K1^2*M^4*u^10)/(3611440916987904000*b^2*
        Sqrt[17160990*Pi]) + (5237239129*d^18*K1^2*M^4*u^10)/
       (361144091698790400*b^2*Sqrt[17160990*Pi]) - 
      (101970895799*d^4*K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^11)/
       (45143011462348800*b^2) - (10498971377*d^2*K0*K1*M^4*
        Sqrt[23/(746130*Pi)]*u^11)/(56428764327936000*b^2) - 
      (989009521*K0*K1*M^4*u^11)/(25079450812416000*b^2*Sqrt[17160990*Pi]) - 
      (931330119127*d^6*K0*K1*M^4*u^11)/(14107191081984000*b^2*
        Sqrt[17160990*Pi]) + (116655853813*d^8*K0*K1*M^4*u^11)/
       (1157513114419200*b^2*Sqrt[17160990*Pi]) + 
      (99489098999*d^10*K0*K1*M^4*u^11)/(789213487104000*b^2*
        Sqrt[17160990*Pi]) - (967643954107*d^12*K0*K1*M^4*u^11)/
       (17362696716288000*b^2*Sqrt[17160990*Pi]) - 
      (17777712233*d^14*K0*K1*M^4*u^11)/(341992511078400*b^2*
        Sqrt[17160990*Pi]) - (662301258799*d^16*K0*K1*M^4*u^11)/
       (112857528655872000*b^2*Sqrt[17160990*Pi]) - 
      (4090873*d^18*K0*K1*M^4*u^11)/(778327783833600*b^2*Sqrt[17160990*Pi]) - 
      (12659483*d^18*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^12)/
       (90286022924697600*b^2) - (1741851599*d^12*K0^2*M^4*
        Sqrt[19/(903210*Pi)]*u^12)/(8681348358144000*b^2) - 
      (848828573051*d^16*K0^2*M^4*Sqrt[19/(903210*Pi)]*u^12)/
       (868968245256781824000*b^2) - (160633337*d^14*K1^2*M^4*
        Sqrt[19/(903210*Pi)]*u^12)/(705359554099200*b^2) - 
      (32727421*d^4*K0^2*M^4*Sqrt[85/(201894*Pi)]*u^12)/
       (902860229246976*b^2) - (91835962073*d^2*K0^2*M^4*u^12)/
       (451430114623488000*Sqrt[17160990]*b^2*Sqrt[Pi]) - 
      (6143705539*d^2*K1^2*M^4*u^12)/(13679700443136000*Sqrt[17160990]*b^2*
        Sqrt[Pi]) + (234099053*K0^2*M^4*u^12)/(50158901624832000*b^2*
        Sqrt[17160990*Pi]) - (2195366737*d^6*K0^2*M^4*u^12)/
       (455070680064000*b^2*Sqrt[17160990*Pi]) + 
      (8169305129*d^8*K0^2*M^4*u^12)/(1157513114419200*b^2*
        Sqrt[17160990*Pi]) + (14279523913*d^10*K0^2*M^4*u^12)/
       (1578426974208000*b^2*Sqrt[17160990*Pi]) - 
      (120677057*d^14*K0^2*M^4*u^12)/(32153142067200*b^2*Sqrt[17160990*Pi]) - 
      (12420787556971*d^16*K0^2*M^4*u^12)/(29964422250233856000*b^2*
        Sqrt[17160990*Pi]) - (2354137*d^18*K0^2*M^4*u^12)/
       (1389015737303040*b^2*Sqrt[17160990*Pi]) - (758561101*K1^2*M^4*u^12)/
       (64490016374784000*b^2*Sqrt[17160990*Pi]) - 
      (8332317163*d^4*K1^2*M^4*u^12)/(2507945081241600*b^2*
        Sqrt[17160990*Pi]) - (33085340933*d^6*K1^2*M^4*u^12)/
       (6269862703104000*b^2*Sqrt[17160990*Pi]) + 
      (5459205667*d^8*K1^2*M^4*u^12)/(694507868651520*b^2*
        Sqrt[17160990*Pi]) + (16375965167*d^10*K1^2*M^4*u^12)/
       (1578426974208000*b^2*Sqrt[17160990*Pi]) - 
      (405395663*d^12*K1^2*M^4*u^12)/(93347831808000*b^2*Sqrt[17160990*Pi]) - 
      (227125014059*d^16*K1^2*M^4*u^12)/(451430114623488000*b^2*
        Sqrt[17160990*Pi]) + (6199*d^10*K0*K1*M^4*Sqrt[11/(1560090*Pi)]*u^13)/
       (26519270400*b^2) + (477004379*d^8*K0*K1*M^4*Sqrt[17/(1009470*Pi)]*
        u^13)/(4340674179072000*b^2) - (87257857*K0*K1*M^4*u^13)/
       (112857528655872000*b^2*Sqrt[17160990*Pi]) - 
      (845786251*d^2*K0*K1*M^4*u^13)/(10259775332352000*b^2*
        Sqrt[17160990*Pi]) - (23059596683*d^4*K0*K1*M^4*u^13)/
       (28214382163968000*b^2*Sqrt[17160990*Pi]) - 
      (5738499769*d^6*K0*K1*M^4*u^13)/(4340674179072000*b^2*
        Sqrt[17160990*Pi]) - (70414919*d^12*K0*K1*M^4*u^13)/
       (70010873856000*b^2*Sqrt[17160990*Pi]) - 
      (60888268303*d^14*K0*K1*M^4*u^13)/(56428764327936000*b^2*
        Sqrt[17160990*Pi]) - (984875219*d^16*K0*K1*M^4*u^13)/
       (7523835243724800*b^2*Sqrt[17160990*Pi]) - 
      (367193*d^18*K0*K1*M^4*u^13)/(300953409748992*b^2*Sqrt[17160990*Pi]) - 
      (12571627*d^12*K0^2*M^4*Sqrt[17/(1009470*Pi)]*u^14)/
       (4340674179072000*b^2) - (2108275246123*K1^2*M^4*Sqrt[17/(1009470*Pi)]*
        u^14)/(259472936793272057856000*b^2) - 
      (127888087*d^4*K0^2*M^4*Sqrt[19/(903210*Pi)]*u^14)/
       (56428764327936000*b^2) - (6458983*d^14*K0^2*M^4*Sqrt[19/(903210*Pi)]*
        u^14)/(2089954234368000*b^2) - (6492463*d^4*K1^2*M^4*
        Sqrt[391/(43890*Pi)]*u^14)/(56428764327936000*b^2) - 
      (431641073*d^2*K0^2*M^4*u^14)/(112857528655872000*Sqrt[17160990]*b^2*
        Sqrt[Pi]) - (142437941*d^2*K1^2*M^4*u^14)/(28214382163968000*
        Sqrt[17160990]*b^2*Sqrt[Pi]) + (582451*K0^2*M^4*u^14)/
       (8061252046848000*b^2*Sqrt[17160990*Pi]) - 
      (3920330041*d^6*K0^2*M^4*u^14)/(56428764327936000*b^2*
        Sqrt[17160990*Pi]) + (13904981*d^8*K0^2*M^4*u^14)/
       (149678419968000*b^2*Sqrt[17160990*Pi]) + (177109*d^10*K0^2*M^4*u^14)/
       (1272924979200*b^2*Sqrt[17160990*Pi]) - (43298611*d^16*K0^2*M^4*u^14)/
       (5642876432793600*b^2*Sqrt[17160990*Pi]) - 
      (2679511*d^18*K0^2*M^4*u^14)/(22571505731174400*b^2*
        Sqrt[17160990*Pi]) - (12517414503443*K1^2*M^4*u^14)/
       (363262111510580880998400*b^2*Sqrt[17160990*Pi]) - 
      (1450158209*d^6*K1^2*M^4*u^14)/(18809588109312000*b^2*
        Sqrt[17160990*Pi]) + (10399421*d^8*K1^2*M^4*u^14)/
       (103349385216000*b^2*Sqrt[17160990*Pi]) + (8663453*d^10*K1^2*M^4*u^14)/
       (56372391936000*b^2*Sqrt[17160990*Pi]) - (4724123*d^12*K1^2*M^4*u^14)/
       (88585187328000*b^2*Sqrt[17160990*Pi]) - 
      (3662459081*d^14*K1^2*M^4*u^14)/(56428764327936000*b^2*
        Sqrt[17160990*Pi]) - (324527981*d^16*K1^2*M^4*u^14)/
       (37619176218624000*b^2*Sqrt[17160990*Pi]) - 
      (536033*d^18*K1^2*M^4*u^14)/(3761917621862400*b^2*Sqrt[17160990*Pi]) - 
      (233447*K0*K1*M^4*u^15)/(28214382163968000*b^2*Sqrt[17160990*Pi]) - 
      (44454401*d^2*K0*K1*M^4*u^15)/(56428764327936000*b^2*
        Sqrt[17160990*Pi]) - (325299617*d^4*K0*K1*M^4*u^15)/
       (42321573245952000*b^2*Sqrt[17160990*Pi]) - 
      (80760137*d^6*K0*K1*M^4*u^15)/(6045939035136000*b^2*
        Sqrt[17160990*Pi]) + (12713581*d^8*K0*K1*M^4*u^15)/
       (813876408576000*b^2*Sqrt[17160990*Pi]) + (661753*d^10*K0*K1*M^4*u^15)/
       (23676404613120*b^2*Sqrt[17160990*Pi]) - (5215579*d^12*K0*K1*M^4*u^15)/
       (651101126860800*b^2*Sqrt[17160990*Pi]) - 
      (502324703*d^14*K0*K1*M^4*u^15)/(42321573245952000*b^2*
        Sqrt[17160990*Pi]) - (16994819*d^16*K0*K1*M^4*u^15)/
       (9404794054656000*b^2*Sqrt[17160990*Pi]) - (45191*d^18*K0*K1*M^4*u^15)/
       (1025977533235200*b^2*Sqrt[17160990*Pi]) - 
      (2289569851*d^2*K0^2*M^4*Sqrt[17/(1009470*Pi)]*u^16)/
       (8609513921058226176000*b^2) - (3279607*d^4*K0^2*M^4*
        Sqrt[17/(1009470*Pi)]*u^16)/(848227972518051840*b^2) - 
      (8583541*d^2*K1^2*M^4*Sqrt[19/(903210*Pi)]*u^16)/
       (42411398625902592000*b^2) - (27571*d^14*K1^2*M^4*Sqrt[19/(903210*Pi)]*
        u^16)/(1085168544768000*b^2) + (282221*d^18*K1^2*M^4*
        Sqrt[19/(903210*Pi)]*u^16)/(2805315712303104000*b^2) - 
      (1391968468951*d^2*K0^2*M^4*u^16)/(60266597447407583232000*
        Sqrt[17160990]*b^2*Sqrt[Pi]) - (51566707133*d^2*K1^2*M^4*u^16)/
       (2078158532669227008000*Sqrt[17160990]*b^2*Sqrt[Pi]) - 
      (1531*K0^2*M^4*u^16)/(3761917621862400*b^2*Sqrt[17160990*Pi]) - 
      (36449767589*d^4*K0^2*M^4*u^16)/(207815853266922700800*b^2*
        Sqrt[17160990*Pi]) - (571367*d^6*K0^2*M^4*u^16)/
       (1209187807027200*b^2*Sqrt[17160990*Pi]) + (79001*d^8*K0^2*M^4*u^16)/
       (186028893388800*b^2*Sqrt[17160990*Pi]) + (503*d^10*K0^2*M^4*u^16)/
       (483191930880*b^2*Sqrt[17160990*Pi]) - (17093*d^12*K0^2*M^4*u^16)/
       (93014446694400*b^2*Sqrt[17160990*Pi]) - (3818261*d^14*K0^2*M^4*u^16)/
       (8464314649190400*b^2*Sqrt[17160990*Pi]) - (194629*d^16*K0^2*M^4*u^16)/
       (2257150573117440*b^2*Sqrt[17160990*Pi]) - (32719*d^18*K0^2*M^4*u^16)/
       (11285752865587200*b^2*Sqrt[17160990*Pi]) - (4733*K1^2*M^4*u^16)/
       (11285752865587200*b^2*Sqrt[17160990*Pi]) - 
      (3559013*d^4*K1^2*M^4*u^16)/(14107191081984000*b^2*Sqrt[17160990*Pi]) - 
      (112279*d^6*K1^2*M^4*u^16)/(223923667968000*b^2*Sqrt[17160990*Pi]) + 
      (314383*d^8*K1^2*M^4*u^16)/(723445696512000*b^2*Sqrt[17160990*Pi]) + 
      (218503*d^10*K1^2*M^4*u^16)/(197303371776000*b^2*Sqrt[17160990*Pi]) - 
      (193373*d^12*K1^2*M^4*u^16)/(1085168544768000*b^2*Sqrt[17160990*Pi]) - 
      (412429*d^16*K1^2*M^4*u^16)/(4340674179072000*b^2*Sqrt[17160990*Pi]) - 
      (102052157*d^18*K1^2*M^4*u^16)/(19637209986121728000*b^2*
        Sqrt[17160990*Pi]) + (1723*d^10*K0*K1*M^4*Sqrt[11/(1560090*Pi)]*u^17)/
       (147977528832000*b^2) - (d^18*K0*K1*M^4*Sqrt[17/(1009470*Pi)]*u^17)/
       (23164517376000*b^2) - (K0*K1*M^4*Sqrt[19/(903210*Pi)]*u^17)/
       (2015313011712000*b^2) - (33911*d^4*K0*K1*M^4*Sqrt[19/(903210*Pi)]*
        u^17)/(18137817105408000*b^2) - (d^2*K0*K1*M^4*Sqrt[437/(39270*Pi)]*
        u^17)/(503828252928000*b^2) - (K0*K1*M^4*u^17)/
       (69493552128000*b^2*Sqrt[17160990*Pi]) - (79*d^2*K0*K1*M^4*u^17)/
       (69493552128000*b^2*Sqrt[17160990*Pi]) + (253661*d^4*K0*K1*M^4*u^17)/
       (18137817105408000*b^2*Sqrt[17160990*Pi]) - (84283*d^6*K0*K1*M^4*u^17)/
       (1511484758784000*b^2*Sqrt[17160990*Pi]) + (1583*d^8*K0*K1*M^4*u^17)/
       (81387640857600*b^2*Sqrt[17160990*Pi]) + (827*d^12*K0*K1*M^4*u^17)/
       (81387640857600*b^2*Sqrt[17160990*Pi]) - (91963*d^14*K0*K1*M^4*u^17)/
       (1511484758784000*b^2*Sqrt[17160990*Pi]) - (4229*d^16*K0*K1*M^4*u^17)/
       (251914126464000*b^2*Sqrt[17160990*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[7/(2451570*Pi)]*u^18)/(11073148416000*b^2) - 
      (d^6*K0^2*M^4*Sqrt[7/(2451570*Pi)]*u^18)/(5536574208000*b^2) - 
      (d^4*K1^2*M^4*Sqrt[7/(2451570*Pi)]*u^18)/(11073148416000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(2451570*Pi)]*u^18)/(5536574208000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[17/(1009470*Pi)]*u^18)/(3523274496000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[17/(1009470*Pi)]*u^18)/(3523274496000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[19/(903210*Pi)]*u^18)/(19378009728000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[19/(903210*Pi)]*u^18)/(19378009728000*b^2) - 
      (79*d^2*K0^2*M^4*u^18)/(1007656505856000*Sqrt[17160990]*b^2*Sqrt[Pi]) - 
      (79*d^2*K1^2*M^4*u^18)/(1007656505856000*Sqrt[17160990]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^18)/(1007656505856000*b^2*Sqrt[17160990*Pi]) - 
      (151*d^4*K0^2*M^4*u^18)/(1007656505856000*b^2*Sqrt[17160990*Pi]) - 
      (d^6*K0^2*M^4*u^18)/(1308644812800*b^2*Sqrt[17160990*Pi]) + 
      (13*d^8*K0^2*M^4*u^18)/(38756019456000*b^2*Sqrt[17160990*Pi]) - 
      (47*d^14*K0^2*M^4*u^18)/(19378009728000*b^2*Sqrt[17160990*Pi]) - 
      (61*d^16*K0^2*M^4*u^18)/(77512038912000*b^2*Sqrt[17160990*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(25837346304000*b^2*Sqrt[17160990*Pi]) - 
      (K1^2*M^4*u^18)/(1007656505856000*b^2*Sqrt[17160990*Pi]) - 
      (151*d^4*K1^2*M^4*u^18)/(1007656505856000*b^2*Sqrt[17160990*Pi]) - 
      (d^6*K1^2*M^4*u^18)/(1308644812800*b^2*Sqrt[17160990*Pi]) + 
      (13*d^8*K1^2*M^4*u^18)/(38756019456000*b^2*Sqrt[17160990*Pi]) - 
      (47*d^14*K1^2*M^4*u^18)/(19378009728000*b^2*Sqrt[17160990*Pi]) - 
      (61*d^16*K1^2*M^4*u^18)/(77512038912000*b^2*Sqrt[17160990*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(25837346304000*b^2*Sqrt[17160990*Pi]))/Pi}, 12, 
   15, 1], SeriesData[p, 0, 
   {((-49*K1^2*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(5523456*b^3) - 
      (59633*d^4*K1^2*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(8285184*b^3) + 
      (7*K0^2*M^5*Sqrt[(35*Pi)/490314]*u^3)/(66281472*b^3) + 
      (1393*d^4*K0^2*M^5*Sqrt[(35*Pi)/490314]*u^3)/(16570368*b^3) + 
      (875*d^6*K0^2*M^5*Sqrt[(35*Pi)/490314]*u^3)/(8285184*b^3) - 
      (6955*d^8*K0^2*M^5*Sqrt[(35*Pi)/490314]*u^3)/(33140736*b^3) + 
      (1937*d^12*K0^2*M^5*Sqrt[(35*Pi)/490314]*u^3)/(16570368*b^3) + 
      (637*d^14*K0^2*M^5*Sqrt[(35*Pi)/490314]*u^3)/(8285184*b^3) + 
      (455*d^16*K0^2*M^5*Sqrt[(35*Pi)/490314]*u^3)/(66281472*b^3) - 
      (49*d^6*K1^2*M^5*Sqrt[(119*Pi)/144210]*u^3)/(89088*b^3) + 
      (8281*d^10*K1^2*M^5*Sqrt[(119*Pi)/144210]*u^3)/(8285184*b^3) - 
      (4823*d^12*K1^2*M^5*Sqrt[(119*Pi)/144210]*u^3)/(8285184*b^3) - 
      (3367*d^14*K1^2*M^5*Sqrt[(119*Pi)/144210]*u^3)/(8285184*b^3) - 
      (637*d^16*K1^2*M^5*Sqrt[(119*Pi)/144210]*u^3)/(16570368*b^3) - 
      (343*d^2*K1^2*M^5*Sqrt[(133*Pi)/129030]*u^3)/(8285184*b^3) + 
      (7*d^2*K0^2*M^5*Sqrt[(385*Pi)/44574]*u^3)/(8285184*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(385*Pi)/44574]*u^3)/(8285184*b^3) + 
      (7*d^8*K1^2*M^5*Sqrt[(595*Pi)/28842]*u^3)/(33408*b^3) - 
      (14835001*d^2*K0*K1*M^5*Sqrt[Pi/17160990]*u^4)/(3554343936*b^3) - 
      (1088282017*d^4*K0*K1*M^5*Sqrt[Pi/17160990]*u^4)/(28434751488*b^3) - 
      (344373083*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*u^4)/(6561865728*b^3) + 
      (25163*d^10*K0*K1*M^5*Sqrt[(5*Pi)/3432198]*u^4)/(1380864*b^3) - 
      (3908519*d^6*K0*K1*M^5*Sqrt[(7*Pi)/2451570]*u^4)/(546822144*b^3) - 
      (13306481*d^16*K0*K1*M^5*Sqrt[(7*Pi)/2451570]*u^4)/(26247462912*b^3) - 
      (314513*K0*K1*M^5*Sqrt[(17*Pi)/1009470]*u^4)/(113739005952*b^3) + 
      (683489*d^8*K0*K1*M^5*Sqrt[(55*Pi)/312018]*u^4)/(397688832*b^3) - 
      (511189*d^14*K0*K1*M^5*Sqrt[(119*Pi)/144210]*u^4)/(1640466432*b^3) - 
      (2379757*K0^2*M^5*Sqrt[Pi/17160990]*u^5)/(227478011904*b^3) - 
      (475814161*d^4*K0^2*M^5*Sqrt[Pi/17160990]*u^5)/(56869502976*b^3) + 
      (646463*d^10*K0^2*M^5*Sqrt[Pi/17160990]*u^5)/(33140736*b^3) - 
      (149994899*d^12*K0^2*M^5*Sqrt[Pi/17160990]*u^5)/(13123731456*b^3) - 
      (733945957*K1^2*M^5*Sqrt[Pi/17160990]*u^5)/(143311147499520*b^3) - 
      (17897332399*d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^5)/(35827786874880*b^3) + 
      (6404089*d^8*K1^2*M^5*Sqrt[Pi/17160990]*u^5)/(530251776*b^3) + 
      (194003969*d^10*K1^2*M^5*Sqrt[Pi/17160990]*u^5)/(11930664960*b^3) - 
      (1340075017*d^12*K1^2*M^5*Sqrt[Pi/17160990]*u^5)/(196855971840*b^3) - 
      (2619289*d^2*K0^2*M^5*Sqrt[(5*Pi)/3432198]*u^5)/(14217375744*b^3) + 
      (3288727*d^8*K0^2*M^5*Sqrt[(5*Pi)/3432198]*u^5)/(795377664*b^3) - 
      (44618927*d^6*K1^2*M^5*Sqrt[(5*Pi)/3432198]*u^5)/(26247462912*b^3) - 
      (419207*d^6*K0^2*M^5*Sqrt[(7*Pi)/2451570]*u^5)/(273411072*b^3) - 
      (1865701*d^14*K0^2*M^5*Sqrt[(7*Pi)/2451570]*u^5)/(1640466432*b^3) - 
      (5692589*d^16*K0^2*M^5*Sqrt[(7*Pi)/2451570]*u^5)/(52494925824*b^3) - 
      (373027529*d^14*K1^2*M^5*Sqrt[(7*Pi)/2451570]*u^5)/(393711943680*b^3) - 
      (2420699443*d^4*K1^2*M^5*Sqrt[(19*Pi)/903210]*u^5)/
       (8956946718720*b^3) - (12590797*d^16*K1^2*M^5*Sqrt[(19*Pi)/903210]*
        u^5)/(314969554944*b^3) - (678324391*K0*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (143311147499520*b^3) + (3416573*d^8*K0*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (530251776*b^3) + (19156061*d^10*K0*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (2982666240*b^3) - (1259178419*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (393711943680*b^3) - (283336667*d^14*K0*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (98427985920*b^3) - (128828239*d^2*K0*K1*M^5*Sqrt[(5*Pi)/3432198]*u^6)/
       (1791389343744*b^3) - (5383477747*d^4*K0*K1*M^5*Sqrt[(19*Pi)/903210]*
        u^6)/(35827786874880*b^3) - (29298359*d^16*K0*K1*M^5*
        Sqrt[(19*Pi)/903210]*u^6)/(1574847774720*b^3) - 
      (4587889*d^6*K0*K1*M^5*Sqrt[(23*Pi)/746130]*u^6)/(32809328640*b^3) - 
      (1344337*K0^2*M^5*Sqrt[Pi/17160990]*u^7)/(895694671872*b^3) - 
      (11846233681*d^2*K0^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (143311147499520*b^3) - (49341951973*d^4*K0^2*M^5*Sqrt[Pi/17160990]*
        u^7)/(143311147499520*b^3) - (18452761*d^10*K0^2*M^5*
        Sqrt[Pi/17160990]*u^7)/(47722659840*b^3) - 
      (18488839*d^12*K0^2*M^5*Sqrt[Pi/17160990]*u^7)/(143167979520*b^3) + 
      (1813337*d^14*K0^2*M^5*Sqrt[Pi/17160990]*u^7)/(143167979520*b^3) - 
      (1333603*d^16*K0^2*M^5*Sqrt[Pi/17160990]*u^7)/(143167979520*b^3) + 
      (7355109851*K1^2*M^5*Sqrt[Pi/17160990]*u^7)/(2866222949990400*b^3) + 
      (235932637813*d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (1433111474995200*b^3) + (289107128549*d^4*K1^2*M^5*Sqrt[Pi/17160990]*
        u^7)/(286622294999040*b^3) + (2053035053*d^6*K1^2*M^5*
        Sqrt[Pi/17160990]*u^7)/(5249492582400*b^3) - 
      (66247549*d^8*K1^2*M^5*Sqrt[Pi/17160990]*u^7)/(27838218240*b^3) + 
      (18503512877*d^12*K1^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (15748477747200*b^3) + (274643741*d^14*K1^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (629939109888*b^3) + (3887686009*d^16*K1^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (220478688460800*b^3) + (292037*d^8*K0^2*M^5*Sqrt[(7*Pi)/2451570]*u^7)/
       (3181510656*b^3) - (82581389*d^10*K1^2*M^5*Sqrt[(11*Pi)/1560090]*u^7)/
       (1113528729600*b^3) + (8243761*d^6*K0^2*M^5*Sqrt[(19*Pi)/903210]*u^7)/
       (524949258240*b^3) + (680933399*K0*K1*M^5*Sqrt[Pi/17160990]*u^8)/
       (1910815299993600*b^3) + (694824023*d^6*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^8)/(874915430400*b^3) - (654478831*d^8*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^8)/(445411491840*b^3) - (250767889*d^10*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^8)/(185588121600*b^3) + (3450374387*d^12*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^8)/(4082938675200*b^3) + 
      (71560847*d^14*K0*K1*M^5*Sqrt[Pi/17160990]*u^8)/(136097955840*b^3) + 
      (1966503977*d^16*K0*K1*M^5*Sqrt[Pi/17160990]*u^8)/
       (48995264102400*b^3) + (19989601*d^4*K0*K1*M^5*Sqrt[(7*Pi)/2451570]*
        u^8)/(248157831168*b^3) + (643559977*d^2*K0*K1*M^5*
        Sqrt[(19*Pi)/903210]*u^8)/(238851912499200*b^3) - 
      (121006397*K0^2*M^5*Sqrt[Pi/17160990]*u^9)/(521131445452800*b^3) + 
      (84009279031*d^4*K0^2*M^5*Sqrt[Pi/17160990]*u^9)/
       (1146489179996160*b^3) + (134838257*d^6*K0^2*M^5*Sqrt[Pi/17160990]*
        u^9)/(724067942400*b^3) - (613493747*d^8*K0^2*M^5*Sqrt[Pi/17160990]*
        u^9)/(2672468951040*b^3) + (191758211*d^12*K0^2*M^5*Sqrt[Pi/17160990]*
        u^9)/(1382311526400*b^3) + (757748933*d^14*K0^2*M^5*Sqrt[Pi/17160990]*
        u^9)/(8017406853120*b^3) + (159489101*d^16*K0^2*M^5*Sqrt[Pi/17160990]*
        u^9)/(20043517132800*b^3) + (3169951349*K1^2*M^5*Sqrt[Pi/17160990]*
        u^9)/(5732445899980800*b^3) + (34203535361*d^2*K1^2*M^5*
        Sqrt[Pi/17160990]*u^9)/(1146489179996160*b^3) + 
      (992147539883*d^4*K1^2*M^5*Sqrt[Pi/17160990]*u^9)/
       (5732445899980800*b^3) + (2665824901*d^6*K1^2*M^5*Sqrt[Pi/17160990]*
        u^9)/(20997970329600*b^3) - (3108092321*d^8*K1^2*M^5*
        Sqrt[Pi/17160990]*u^9)/(8017406853120*b^3) - 
      (11845624103*d^10*K1^2*M^5*Sqrt[Pi/17160990]*u^9)/
       (40087034265600*b^3) + (18446918033*d^12*K1^2*M^5*Sqrt[Pi/17160990]*
        u^9)/(88191475384320*b^3) + (58353681259*d^14*K1^2*M^5*
        Sqrt[Pi/17160990]*u^9)/(440957376921600*b^3) + 
      (2479129297*d^16*K1^2*M^5*Sqrt[Pi/17160990]*u^9)/
       (220478688460800*b^3) - (326060647*d^10*K0^2*M^5*Sqrt[(11*Pi)/1560090]*
        u^9)/(13362344755200*b^3) - (24161623*d^2*K0^2*M^5*
        Sqrt[(19*Pi)/903210]*u^9)/(184917609676800*b^3) + 
      (4334123*K0*K1*M^5*Sqrt[Pi/17160990]*u^10)/(78169716817920*b^3) + 
      (1041256123*d^2*K0*K1*M^5*Sqrt[Pi/17160990]*u^10)/
       (148252911206400*b^3) + (303896381441*d^4*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^10)/(4299334424985600*b^3) - (11475523*d^8*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^10)/(64656506880*b^3) - 
      (330802139*d^10*K0*K1*M^5*Sqrt[Pi/17160990]*u^10)/(2004351713280*b^3) + 
      (2997604301*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*u^10)/
       (30065275699200*b^3) + (1988650043*d^14*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^10)/(30065275699200*b^3) + (43262369*d^16*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^10)/(7516318924800*b^3) + 
      (77216861*d^6*K0*K1*M^5*Sqrt[(19*Pi)/903210]*u^10)/
       (15748477747200*b^3) + (424131121*d^2*K0^2*M^5*Sqrt[Pi/17160990]*u^11)/
       (4299334424985600*b^3) + (2820862349*d^4*K0^2*M^5*Sqrt[Pi/17160990]*
        u^11)/(390848584089600*b^3) + (179419969*d^6*K0^2*M^5*
        Sqrt[Pi/17160990]*u^11)/(15748477747200*b^3) - 
      (48353*d^8*K0^2*M^5*Sqrt[Pi/17160990]*u^11)/(2559836160*b^3) - 
      (8377477*d^10*K0^2*M^5*Sqrt[Pi/17160990]*u^11)/(477226598400*b^3) + 
      (2275413887*d^14*K0^2*M^5*Sqrt[Pi/17160990]*u^11)/
       (330718032691200*b^3) + (14143879*d^16*K0^2*M^5*Sqrt[Pi/17160990]*
        u^11)/(23622716620800*b^3) + (5952967*K1^2*M^5*Sqrt[Pi/17160990]*
        u^11)/(141736299724800*b^3) + (8943679783*d^4*K1^2*M^5*
        Sqrt[Pi/17160990]*u^11)/(992154098073600*b^3) + 
      (3210736051*d^6*K1^2*M^5*Sqrt[Pi/17160990]*u^11)/
       (330718032691200*b^3) - (130021259*d^8*K1^2*M^5*Sqrt[Pi/17160990]*
        u^11)/(6013055139840*b^3) + (8393170187*d^14*K1^2*M^5*
        Sqrt[Pi/17160990]*u^11)/(992154098073600*b^3) + 
      (363170581*d^16*K1^2*M^5*Sqrt[Pi/17160990]*u^11)/
       (496077049036800*b^3) + (1894523*d^2*K1^2*M^5*Sqrt[(5*Pi)/3432198]*
        u^11)/(5669451988992*b^3) + (51084769*d^12*K1^2*M^5*
        Sqrt[(7*Pi)/2451570]*u^11)/(28347259944960*b^3) - 
      (785713*K0^2*M^5*Sqrt[(17*Pi)/1009470]*u^11)/(614190632140800*b^3) - 
      (50021*d^10*K1^2*M^5*Sqrt[(17*Pi)/1009470]*u^11)/(41241804800*b^3) + 
      (147782311*d^12*K0^2*M^5*Sqrt[(23*Pi)/746130]*u^11)/
       (330718032691200*b^3) + (1123079*K0*K1*M^5*Sqrt[Pi/17160990]*u^12)/
       (403062602342400*b^3) + (4910027951*d^4*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^12)/(1612250409369600*b^3) + (2996989*d^6*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^12)/(751631892480*b^3) - 
      (5705531*d^8*K0*K1*M^5*Sqrt[Pi/17160990]*u^12)/(751631892480*b^3) - 
      (9003793*d^10*K0*K1*M^5*Sqrt[Pi/17160990]*u^12)/(1252719820800*b^3) + 
      (531293509*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*u^12)/
       (124019262259200*b^3) + (51283369*d^14*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^12)/(17717037465600*b^3) + (6086159*d^16*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^12)/(24803852451840*b^3) + 
      (30234199*d^2*K0*K1*M^5*Sqrt[(17*Pi)/1009470]*u^12)/
       (1612250409369600*b^3) - (991069*K0^2*M^5*Sqrt[Pi/17160990]*u^13)/
       (1612250409369600*b^3) + (22961993*d^2*K0^2*M^5*Sqrt[Pi/17160990]*
        u^13)/(1612250409369600*b^3) + (378739061*d^4*K0^2*M^5*
        Sqrt[Pi/17160990]*u^13)/(1612250409369600*b^3) + 
      (164719*d^6*K0^2*M^5*Sqrt[Pi/17160990]*u^13)/(551196721152*b^3) - 
      (141041*d^8*K0^2*M^5*Sqrt[Pi/17160990]*u^13)/(250543964160*b^3) + 
      (38986399*d^12*K0^2*M^5*Sqrt[Pi/17160990]*u^13)/(124019262259200*b^3) + 
      (26459233*d^14*K0^2*M^5*Sqrt[Pi/17160990]*u^13)/(124019262259200*b^3) + 
      (59524919*d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^13)/(1612250409369600*b^3) + 
      (4452781*d^4*K1^2*M^5*Sqrt[Pi/17160990]*u^13)/(18531613900800*b^3) + 
      (41293093*d^6*K1^2*M^5*Sqrt[Pi/17160990]*u^13)/(124019262259200*b^3) + 
      (8976301*d^12*K1^2*M^5*Sqrt[Pi/17160990]*u^13)/(24803852451840*b^3) + 
      (30407843*d^14*K1^2*M^5*Sqrt[Pi/17160990]*u^13)/(124019262259200*b^3) - 
      (56681*d^8*K1^2*M^5*Sqrt[(5*Pi)/3432198]*u^13)/(450979135488*b^3) - 
      (11639*d^10*K0^2*M^5*Sqrt[(19*Pi)/903210]*u^13)/(417573273600*b^3) - 
      (40211*d^10*K1^2*M^5*Sqrt[(19*Pi)/903210]*u^13)/(1252719820800*b^3) + 
      (4187*d^16*K1^2*M^5*Sqrt[(19*Pi)/903210]*u^13)/(4000621363200*b^3) + 
      (2351*d^16*K0^2*M^5*Sqrt[(23*Pi)/746130]*u^13)/(3100481556480*b^3) + 
      (K1^2*M^5*Sqrt[(85*Pi)/201894]*u^13)/(71975464704*b^3) + 
      (5289677*d^2*K0*K1*M^5*Sqrt[Pi/17160990]*u^14)/(806125204684800*b^3) + 
      (49890391*d^4*K0*K1*M^5*Sqrt[Pi/17160990]*u^14)/(806125204684800*b^3) - 
      (174463*d^8*K0*K1*M^5*Sqrt[Pi/17160990]*u^14)/(1127447838720*b^3) - 
      (56929*d^10*K0*K1*M^5*Sqrt[Pi/17160990]*u^14)/(375815946240*b^3) + 
      (205907*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*u^14)/(2296653004800*b^3) + 
      (138241*d^14*K0*K1*M^5*Sqrt[Pi/17160990]*u^14)/(2296653004800*b^3) + 
      (10657*d^16*K0*K1*M^5*Sqrt[Pi/17160990]*u^14)/(2296653004800*b^3) + 
      (311*K0*K1*M^5*Sqrt[(19*Pi)/903210]*u^14)/(80612520468480*b^3) + 
      (271571*d^6*K0*K1*M^5*Sqrt[(19*Pi)/903210]*u^14)/(62009631129600*b^3) + 
      (265193*d^2*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/(806125204684800*b^3) + 
      (2528107*d^4*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/(806125204684800*b^3) + 
      (268757*d^6*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/(62009631129600*b^3) - 
      (8851*d^8*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/(1127447838720*b^3) - 
      (5003*d^10*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/(626359910400*b^3) + 
      (293581*d^12*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/(62009631129600*b^3) + 
      (190879*d^14*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/(62009631129600*b^3) + 
      (13807*d^16*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/(62009631129600*b^3) + 
      (37*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/(10076565058560*b^3) + 
      (95531*d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/(268708401561600*b^3) + 
      (913513*d^4*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/(268708401561600*b^3) + 
      (294157*d^6*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/(62009631129600*b^3) - 
      (16057*d^8*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/(1879079731200*b^3) - 
      (5459*d^10*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/(626359910400*b^3) + 
      (35653*d^12*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/(6889959014400*b^3) + 
      (69101*d^14*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/(20669877043200*b^3) + 
      (4967*d^16*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/(20669877043200*b^3) + 
      (59*K0^2*M^5*Sqrt[(23*Pi)/746130]*u^15)/(403062602342400*b^3) + 
      (41*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/(67177100390400*b^3) + 
      (659*d^2*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/(12595706323200*b^3) + 
      (8639*d^4*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/(16794275097600*b^3) + 
      (257*d^6*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/(322966828800*b^3) - 
      (953*d^8*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/(704654899200*b^3) + 
      (41*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/(47846937600*b^3) + 
      (167*d^14*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/(322966828800*b^3) + 
      (107*d^16*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/(3100481556480*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[(5*Pi)/3432198]*u^16)/(3523274496*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/17160990]*u^17)/(1291867315200*b^3) + 
      (13*d^6*K0^2*M^5*Sqrt[Pi/17160990]*u^17)/(553657420800*b^3) - 
      (13*d^8*K0^2*M^5*Sqrt[Pi/17160990]*u^17)/(352327449600*b^3) - 
      (13*d^10*K0^2*M^5*Sqrt[Pi/17160990]*u^17)/(352327449600*b^3) + 
      (13*d^12*K0^2*M^5*Sqrt[Pi/17160990]*u^17)/(553657420800*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/17160990]*u^17)/(1291867315200*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(1291867315200*b^3) + 
      (13*d^6*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(553657420800*b^3) - 
      (13*d^8*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(352327449600*b^3) - 
      (13*d^10*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(352327449600*b^3) + 
      (13*d^12*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(553657420800*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(1291867315200*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(7*Pi)/2451570]*u^17)/(553657420800*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(7*Pi)/2451570]*u^17)/(553657420800*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(7*Pi)/2451570]*u^17)/(553657420800*b^3) + 
      (d^14*K1^2*M^5*Sqrt[(7*Pi)/2451570]*u^17)/(553657420800*b^3))/Pi, 0, 
    ((-49*K1*M^5*Sqrt[(7*Pi)/2451570]*u)/(1841152*b^3*E^u) - 
      (59633*d^4*K1*M^5*Sqrt[(7*Pi)/2451570]*u)/(2761728*b^3*E^u) - 
      (49*d^6*K1*M^5*Sqrt[(119*Pi)/144210]*u)/(29696*b^3*E^u) + 
      (8281*d^10*K1*M^5*Sqrt[(119*Pi)/144210]*u)/(2761728*b^3*E^u) - 
      (4823*d^12*K1*M^5*Sqrt[(119*Pi)/144210]*u)/(2761728*b^3*E^u) - 
      (3367*d^14*K1*M^5*Sqrt[(119*Pi)/144210]*u)/(2761728*b^3*E^u) - 
      (637*d^16*K1*M^5*Sqrt[(119*Pi)/144210]*u)/(5523456*b^3*E^u) - 
      (343*d^2*K1*M^5*Sqrt[(133*Pi)/129030]*u)/(2761728*b^3*E^u) + 
      (7*d^8*K1*M^5*Sqrt[(595*Pi)/28842]*u)/(11136*b^3*E^u) - 
      (220423*d^4*K0*M^5*Sqrt[(7*Pi)/2451570]*u^2)/(22093824*b^3*E^u) - 
      (143563*d^6*K0*M^5*Sqrt[(7*Pi)/2451570]*u^2)/(11046912*b^3*E^u) - 
      (302783*d^12*K0*M^5*Sqrt[(7*Pi)/2451570]*u^2)/(22093824*b^3*E^u) - 
      (35399*d^14*K0*M^5*Sqrt[(7*Pi)/2451570]*u^2)/(3682304*b^3*E^u) - 
      (80717*d^16*K0*M^5*Sqrt[(7*Pi)/2451570]*u^2)/(88375296*b^3*E^u) - 
      (49*K1*M^5*Sqrt[(7*Pi)/2451570]*u^2)/(1841152*b^3*E^u) - 
      (59633*d^4*K1*M^5*Sqrt[(7*Pi)/2451570]*u^2)/(2761728*b^3*E^u) - 
      (1337*d^2*K0*M^5*Sqrt[(21*Pi)/817190]*u^2)/(3682304*b^3*E^u) - 
      (7*K0*M^5*Sqrt[(35*Pi)/490314]*u^2)/(2850816*b^3*E^u) + 
      (72671*d^8*K0*M^5*Sqrt[(35*Pi)/490314]*u^2)/(14729216*b^3*E^u) + 
      (17407*d^10*K0*M^5*Sqrt[(35*Pi)/490314]*u^2)/(3682304*b^3*E^u) - 
      (49*d^6*K1*M^5*Sqrt[(119*Pi)/144210]*u^2)/(29696*b^3*E^u) + 
      (8281*d^10*K1*M^5*Sqrt[(119*Pi)/144210]*u^2)/(2761728*b^3*E^u) - 
      (4823*d^12*K1*M^5*Sqrt[(119*Pi)/144210]*u^2)/(2761728*b^3*E^u) - 
      (3367*d^14*K1*M^5*Sqrt[(119*Pi)/144210]*u^2)/(2761728*b^3*E^u) - 
      (637*d^16*K1*M^5*Sqrt[(119*Pi)/144210]*u^2)/(5523456*b^3*E^u) - 
      (343*d^2*K1*M^5*Sqrt[(133*Pi)/129030]*u^2)/(2761728*b^3*E^u) + 
      (7*d^8*K1*M^5*Sqrt[(595*Pi)/28842]*u^2)/(11136*b^3*E^u) - 
      (14107*K0^2*M^5*Sqrt[Pi/17160990]*u^3)/(530251776*b^3) - 
      (1289459*d^16*K0^2*M^5*Sqrt[Pi/17160990]*u^3)/(530251776*b^3) - 
      (1819118893*d^2*K1*M^5*Sqrt[Pi/17160990]*u^3)/(189565009920*b^3*E^u) - 
      (33671360677*d^4*K1*M^5*Sqrt[Pi/17160990]*u^3)/(379130019840*b^3*E^u) - 
      (2128405591*d^12*K1*M^5*Sqrt[Pi/17160990]*u^3)/(17498308608*b^3*E^u) + 
      (3030431*d^8*K0^2*M^5*Sqrt[(5*Pi)/3432198]*u^3)/(265125888*b^3) + 
      (739*d^18*K0^2*M^5*Sqrt[(5*Pi)/3432198]*u^3)/(58916864*b^3) + 
      (223*K1^2*M^5*Sqrt[(5*Pi)/3432198]*u^3)/(132562944*b^3) - 
      (220423*d^4*K0*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(22093824*b^3*E^u) - 
      (143563*d^6*K0*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(11046912*b^3*E^u) - 
      (302783*d^12*K0*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(22093824*b^3*E^u) - 
      (35399*d^14*K0*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(3682304*b^3*E^u) - 
      (80717*d^16*K0*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(88375296*b^3*E^u) - 
      (655051*d^6*K0^2*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(132562944*b^3) + 
      (2460991*d^10*K0^2*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(265125888*b^3) - 
      (502391*d^14*K0^2*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(132562944*b^3) - 
      (49432937*d^6*K1*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(2916384768*b^3*E^u) - 
      (110383637*d^14*K1*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(8749154304*b^3*E^u) + 
      (325279*d^6*K1^2*M^5*Sqrt[(7*Pi)/2451570]*u^3)/(16570368*b^3) - 
      (118019*d^2*K0^2*M^5*Sqrt[(11*Pi)/1560090]*u^3)/(530251776*b^3) + 
      (21076427*d^8*K1*M^5*Sqrt[(11*Pi)/1560090]*u^3)/(1060503552*b^3*E^u) + 
      (4919*d^4*K1^2*M^5*Sqrt[(17*Pi)/1009470]*u^3)/(1841152*b^3) - 
      (338717*d^8*K1^2*M^5*Sqrt[(17*Pi)/1009470]*u^3)/(66281472*b^3) + 
      (15431*d^12*K1^2*M^5*Sqrt[(17*Pi)/1009470]*u^3)/(4142592*b^3) + 
      (59879*d^14*K1^2*M^5*Sqrt[(17*Pi)/1009470]*u^3)/(8285184*b^3) + 
      (26557*d^16*K1^2*M^5*Sqrt[(17*Pi)/1009470]*u^3)/(44187648*b^3) - 
      (1213*d^18*K1^2*M^5*Sqrt[(17*Pi)/1009470]*u^3)/(14729216*b^3) - 
      (227357*d^12*K0^2*M^5*Sqrt[(19*Pi)/903210]*u^3)/(132562944*b^3) - 
      (8566237*K1*M^5*Sqrt[(19*Pi)/903210]*u^3)/(1516520079360*b^3*E^u) - 
      (1337*d^2*K0*M^5*Sqrt[(21*Pi)/817190]*u^3)/(3682304*b^3*E^u) - 
      (135893*d^4*K0^2*M^5*Sqrt[(23*Pi)/746130]*u^3)/(132562944*b^3) + 
      (278057*d^10*K1*M^5*Sqrt[(23*Pi)/746130]*u^3)/(29458432*b^3*E^u) - 
      (7*K0*M^5*Sqrt[(35*Pi)/490314]*u^3)/(2850816*b^3*E^u) + 
      (72671*d^8*K0*M^5*Sqrt[(35*Pi)/490314]*u^3)/(14729216*b^3*E^u) + 
      (17407*d^10*K0*M^5*Sqrt[(35*Pi)/490314]*u^3)/(3682304*b^3*E^u) - 
      (592579*d^16*K1*M^5*Sqrt[(35*Pi)/490314]*u^3)/(2413559808*b^3*E^u) - 
      (76271*d^10*K1^2*M^5*Sqrt[(85*Pi)/201894]*u^3)/(22093824*b^3) + 
      (1291*d^2*K1^2*M^5*Sqrt[(253*Pi)/67830]*u^3)/(132562944*b^3) - 
      (145401163*K0*M^5*Sqrt[Pi/17160990]*u^4)/(3033040158720*b^3*E^u) - 
      (27921066127*d^4*K0*M^5*Sqrt[Pi/17160990]*u^4)/(758260039680*b^3*E^u) + 
      (191731297*d^8*K0*M^5*Sqrt[Pi/17160990]*u^4)/(2121007104*b^3*E^u) - 
      (470250313*d^16*K0*M^5*Sqrt[Pi/17160990]*u^4)/(139986468864*b^3*E^u) - 
      (5876527*K1*M^5*Sqrt[Pi/17160990]*u^4)/(168502231040*b^3*E^u) - 
      (6733841*d^2*K1*M^5*Sqrt[Pi/17160990]*u^4)/(2038333440*b^3*E^u) + 
      (83931257*d^8*K1*M^5*Sqrt[Pi/17160990]*u^4)/(1060503552*b^3*E^u) + 
      (24454183*d^10*K1*M^5*Sqrt[Pi/17160990]*u^4)/(265125888*b^3*E^u) - 
      (35948953*K0*K1*M^5*Sqrt[Pi/17160990]*u^4)/(321686077440*b^3) - 
      (292227598877*d^4*K0*K1*M^5*Sqrt[Pi/17160990]*u^4)/
       (4777038249984*b^3) - (1464578377*d^6*K0*K1*M^5*Sqrt[Pi/17160990]*u^4)/
       (74875207680*b^3) + (626775666133*d^8*K0*K1*M^5*Sqrt[Pi/17160990]*u^4)/
       (3674644807680*b^3) - (151837581121*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^4)/(1837322403840*b^3) + (48052974269*d^14*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^4)/(23885191249920*b^3) - 
      (24243725141*d^16*K0*K1*M^5*Sqrt[Pi/17160990]*u^4)/
       (19108152999936*b^3) - (2437787711*d^18*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^4)/(2123128111104*b^3) + (497419*d^10*K0*M^5*Sqrt[(5*Pi)/3432198]*
        u^4)/(29458432*b^3*E^u) - (346809125*d^12*K0*M^5*Sqrt[(5*Pi)/3432198]*
        u^4)/(34996617216*b^3*E^u) - (5409703*d^12*K1*M^5*
        Sqrt[(5*Pi)/3432198]*u^4)/(603389952*b^3*E^u) - 
      (111876317*d^2*K0*M^5*Sqrt[(7*Pi)/2451570]*u^4)/
       (189565009920*b^3*E^u) - (4807303*d^6*K0*M^5*Sqrt[(7*Pi)/2451570]*u^4)/
       (729096192*b^3*E^u) - (749047*d^14*K0*M^5*Sqrt[(7*Pi)/2451570]*u^4)/
       (150847488*b^3*E^u) - (20594281*d^6*K1*M^5*Sqrt[(7*Pi)/2451570]*u^4)/
       (2916384768*b^3*E^u) - (46575893*d^14*K1*M^5*Sqrt[(7*Pi)/2451570]*u^4)/
       (8749154304*b^3*E^u) - (242594567*d^4*K1*M^5*Sqrt[(17*Pi)/1009470]*
        u^4)/(126376673280*b^3*E^u) + (12573887*d^10*K0*K1*M^5*
        Sqrt[(17*Pi)/1009470]*u^4)/(111352872960*b^3) - 
      (410433691*d^2*K0*K1*M^5*Sqrt[(23*Pi)/746130]*u^4)/
       (1098169712640*b^3) - (7767383*d^16*K1*M^5*Sqrt[(35*Pi)/490314]*u^4)/
       (69993234432*b^3*E^u) - (12804761*K0*M^5*Sqrt[Pi/17160990]*u^5)/
       (1011013386240*b^3*E^u) - (2557132229*d^4*K0*M^5*Sqrt[Pi/17160990]*
        u^5)/(252753346560*b^3*E^u) - (162299593*d^16*K0*M^5*
        Sqrt[Pi/17160990]*u^5)/(139986468864*b^3*E^u) - 
      (265417427489*d^4*K0^2*M^5*Sqrt[Pi/17160990]*u^5)/(9554076499968*b^3) + 
      (531549247153*d^8*K0^2*M^5*Sqrt[Pi/17160990]*u^5)/(7349289615360*b^3) + 
      (8524340179*d^10*K0^2*M^5*Sqrt[Pi/17160990]*u^5)/(222705745920*b^3) - 
      (137957414821*d^12*K0^2*M^5*Sqrt[Pi/17160990]*u^5)/
       (3674644807680*b^3) - (715187884111*d^14*K0^2*M^5*Sqrt[Pi/17160990]*
        u^5)/(47770382499840*b^3) - (2173420597*K1*M^5*Sqrt[Pi/17160990]*u^5)/
       (127387686666240*b^3*E^u) - (18291881983*d^2*K1*M^5*Sqrt[Pi/17160990]*
        u^5)/(12738768666624*b^3*E^u) - (1250293447*d^12*K1*M^5*
        Sqrt[Pi/17160990]*u^5)/(77770260480*b^3*E^u) - 
      (864599137*d^16*K1*M^5*Sqrt[Pi/17160990]*u^5)/(653270188032*b^3*E^u) - 
      (514245929738813*d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^5)/
       (40127121299865600*b^3) - (1409382705054449*d^6*K1^2*M^5*
        Sqrt[Pi/17160990]*u^5)/(10031780324966400*b^3) + 
      (442945587878111*d^8*K1^2*M^5*Sqrt[Pi/17160990]*u^5)/
       (1543350819225600*b^3) + (34994457107339*d^10*K1^2*M^5*
        Sqrt[Pi/17160990]*u^5)/(140304619929600*b^3) - 
      (120993407053283*d^12*K1^2*M^5*Sqrt[Pi/17160990]*u^5)/
       (771675409612800*b^3) - (1008647256965861*d^14*K1^2*M^5*
        Sqrt[Pi/17160990]*u^5)/(10031780324966400*b^3) - 
      (908665072379*d^18*K1^2*M^5*Sqrt[Pi/17160990]*u^5)/
       (2675141419991040*b^3) + (1900211*d^8*K0*M^5*Sqrt[(3*Pi)/5720330]*u^5)/
       (235667456*b^3*E^u) - (92923493*d^12*K0*M^5*Sqrt[(5*Pi)/3432198]*u^5)/
       (34996617216*b^3*E^u) - (219082135*d^18*K0^2*M^5*Sqrt[(5*Pi)/3432198]*
        u^5)/(4246256222208*b^3) + (133959827*d^8*K1*M^5*Sqrt[(5*Pi)/3432198]*
        u^5)/(22270574592*b^3*E^u) - (1574290343*d^6*K1*M^5*
        Sqrt[(7*Pi)/2451570]*u^5)/(699932344320*b^3*E^u) - 
      (799541*K0^2*M^5*Sqrt[(11*Pi)/1560090]*u^5)/(214457384960*b^3) + 
      (132903251*d^10*K1*M^5*Sqrt[(11*Pi)/1560090]*u^5)/
       (49490165760*b^3*E^u) + (410423*d^10*K0*M^5*Sqrt[(17*Pi)/1009470]*u^5)/
       (265125888*b^3*E^u) - (203644999*d^6*K0^2*M^5*Sqrt[(17*Pi)/1009470]*
        u^5)/(140089098240*b^3) - (67776776042243*d^4*K1^2*M^5*
        Sqrt[(17*Pi)/1009470]*u^5)/(10031780324966400*b^3) - 
      (11379351463*d^2*K0^2*M^5*Sqrt[(19*Pi)/903210]*u^5)/
       (63693843333120*b^3) - (12371504633*K1^2*M^5*Sqrt[(19*Pi)/903210]*u^5)/
       (1605084851994624*b^3) - (22034203225273*d^16*K1^2*M^5*
        Sqrt[(19*Pi)/903210]*u^5)/(40127121299865600*b^3) - 
      (1106671*d^2*K0*M^5*Sqrt[(21*Pi)/817190]*u^5)/(21062778880*b^3*E^u) - 
      (632009723*d^16*K0^2*M^5*Sqrt[(115*Pi)/149226]*u^5)/
       (38216305999872*b^3) - (960996899*d^4*K1*M^5*Sqrt[(119*Pi)/144210]*
        u^5)/(9099120476160*b^3*E^u) - 
      (76459*d^6*K0*M^5*Sqrt[(133*Pi)/129030]*u^5)/(729096192*b^3*E^u) - 
      (358181*d^14*K0*M^5*Sqrt[(133*Pi)/129030]*u^5)/(4374577152*b^3*E^u) - 
      (1798543*d^14*K1*M^5*Sqrt[(323*Pi)/53130]*u^5)/(46662156288*b^3*E^u) - 
      (3833023841*K0*M^5*Sqrt[Pi/17160990]*u^6)/(509550746664960*b^3*E^u) - 
      (63640812269*d^2*K0*M^5*Sqrt[Pi/17160990]*u^6)/(127387686666240*b^3*
        E^u) - (3058779539*d^4*K0*M^5*Sqrt[Pi/17160990]*u^6)/
       (909912047616*b^3*E^u) - (322371361*d^6*K0*M^5*Sqrt[Pi/17160990]*u^6)/
       (127260426240*b^3*E^u) + (54679937*d^10*K0*M^5*Sqrt[Pi/17160990]*u^6)/
       (10239344640*b^3*E^u) - (2294026109*d^16*K0*M^5*Sqrt[Pi/17160990]*u^6)/
       (7839242256384*b^3*E^u) + (1043690801*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (382163059998720*b^3*E^u) + (4976580703*d^2*K1*M^5*Sqrt[Pi/17160990]*
        u^6)/(191081529999360*b^3*E^u) - 
      (246903743*d^4*K1*M^5*Sqrt[Pi/17160990]*u^6)/(188257665024*b^3*E^u) - 
      (2956388641*d^6*K1*M^5*Sqrt[Pi/17160990]*u^6)/(699932344320*b^3*E^u) + 
      (82117523*d^8*K1*M^5*Sqrt[Pi/17160990]*u^6)/(22270574592*b^3*E^u) + 
      (117653419*d^10*K1*M^5*Sqrt[Pi/17160990]*u^6)/(16496721920*b^3*E^u) - 
      (4966784797*d^12*K1*M^5*Sqrt[Pi/17160990]*u^6)/(2099797032960*b^3*
        E^u) - (5522568697*d^14*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (2099797032960*b^3*E^u) - (9325193789*d^16*K1*M^5*Sqrt[Pi/17160990]*
        u^6)/(29397158461440*b^3*E^u) - (920046114301*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^6)/(8025424259973120*b^3) - 
      (414258438645323*d^2*K0*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (40127121299865600*b^3) - (963999504167251*d^4*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^6)/(10031780324966400*b^3) - 
      (1294386275186129*d^6*K0*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (10031780324966400*b^3) + (365492020155041*d^8*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^6)/(1543350819225600*b^3) + 
      (32915577266609*d^10*K0*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (140304619929600*b^3) - (100960411622303*d^12*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^6)/(771675409612800*b^3) - 
      (950232138888881*d^14*K0*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (10031780324966400*b^3) - (404975383509457*d^16*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^6)/(40127121299865600*b^3) - 
      (560032815077*d^18*K0*K1*M^5*Sqrt[Pi/17160990]*u^6)/
       (2675141419991040*b^3) - (360507407*d^12*K0*M^5*Sqrt[(7*Pi)/2451570]*
        u^6)/(699932344320*b^3*E^u) + (158065849*d^8*K0*M^5*
        Sqrt[(17*Pi)/1009470]*u^6)/(356329193472*b^3*E^u) - 
      (20648791*d^14*K0*M^5*Sqrt[(35*Pi)/490314]*u^6)/
       (279972937728*b^3*E^u) + (561449341*K0*M^5*Sqrt[Pi/17160990]*u^7)/
       (1528652239994880*b^3*E^u) + (1476784921*d^2*K0*M^5*Sqrt[Pi/17160990]*
        u^7)/(382163059998720*b^3*E^u) - 
      (2362226513*d^4*K0*M^5*Sqrt[Pi/17160990]*u^7)/(13648680714240*b^3*
        E^u) - (768552811*d^6*K0*M^5*Sqrt[Pi/17160990]*u^7)/
       (1399864688640*b^3*E^u) + (174136009*d^8*K0*M^5*Sqrt[Pi/17160990]*u^7)/
       (356329193472*b^3*E^u) - (1436064043*d^14*K0*M^5*Sqrt[Pi/17160990]*
        u^7)/(4199594065920*b^3*E^u) - (5759037043*d^16*K0*M^5*
        Sqrt[Pi/17160990]*u^7)/(117588633845760*b^3*E^u) - 
      (137727430111*K0^2*M^5*Sqrt[Pi/17160990]*u^7)/(8025424259973120*b^3) - 
      (33728484017521*d^2*K0^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (20063560649932800*b^3) - (10650428178739*d^4*K0^2*M^5*
        Sqrt[Pi/17160990]*u^7)/(626986270310400*b^3) - 
      (263267166582971*d^6*K0^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (10031780324966400*b^3) + (213201344833*d^10*K0^2*M^5*
        Sqrt[Pi/17160990]*u^7)/(4384519372800*b^3) - 
      (291172151161*d^12*K0^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (12446377574400*b^3) - (195627251055149*d^14*K0^2*M^5*
        Sqrt[Pi/17160990]*u^7)/(10031780324966400*b^3) - 
      (7789986416813*d^16*K0^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (3647920118169600*b^3) - (6537584189*d^18*K0^2*M^5*Sqrt[Pi/17160990]*
        u^7)/(267514141999104*b^3) - (339865109*K1*M^5*Sqrt[Pi/17160990]*u^7)/
       (226466998517760*b^3*E^u) - (56844117821*d^2*K1*M^5*Sqrt[Pi/17160990]*
        u^7)/(764326119997440*b^3*E^u) - (111487805531*d^4*K1*M^5*
        Sqrt[Pi/17160990]*u^7)/(305730447998976*b^3*E^u) + 
      (980578567*d^8*K1*M^5*Sqrt[Pi/17160990]*u^7)/(1425316773888*b^3*E^u) + 
      (1090518613*d^10*K1*M^5*Sqrt[Pi/17160990]*u^7)/(1781645967360*b^3*
        E^u) - (34869709991*d^12*K1*M^5*Sqrt[Pi/17160990]*u^7)/
       (117588633845760*b^3*E^u) - (18997000951*d^14*K1*M^5*Sqrt[Pi/17160990]*
        u^7)/(58794316922880*b^3*E^u) - (23328703499*d^16*K1*M^5*
        Sqrt[Pi/17160990]*u^7)/(470354535383040*b^3*E^u) - 
      (595963013061079*d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (160508485199462400*b^3) - (73538224876033*d^4*K1^2*M^5*
        Sqrt[Pi/17160990]*u^7)/(2229284516659200*b^3) - 
      (167911974917411*d^6*K1^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (4012712129986560*b^3) + (492650909987249*d^8*K1^2*M^5*
        Sqrt[Pi/17160990]*u^7)/(6173403276902400*b^3) - 
      (33205483739317*d^12*K1^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (771675409612800*b^3) - (80796942289321*d^14*K1^2*M^5*
        Sqrt[Pi/17160990]*u^7)/(2507945081241600*b^3) - 
      (552772833325631*d^16*K1^2*M^5*Sqrt[Pi/17160990]*u^7)/
       (160508485199462400*b^3) - (57180348101*d^18*K1^2*M^5*
        Sqrt[Pi/17160990]*u^7)/(1844925117235200*b^3) - 
      (20305266901*K1^2*M^5*Sqrt[(7*Pi)/2451570]*u^7)/
       (3275683371417600*b^3) + (3754618721317*d^8*K0^2*M^5*
        Sqrt[(17*Pi)/1009470]*u^7)/(1543350819225600*b^3) + 
      (14073967*d^10*K0*M^5*Sqrt[(19*Pi)/903210]*u^7)/
       (296940994560*b^3*E^u) - (6198541*d^12*K0*M^5*Sqrt[(19*Pi)/903210]*
        u^7)/(419959406592*b^3*E^u) + (232615229341*d^10*K1^2*M^5*
        Sqrt[(187*Pi)/91770]*u^7)/(561218479718400*b^3) - 
      (2601073*d^6*K1*M^5*Sqrt[(391*Pi)/43890]*u^7)/(5344937902080*b^3*E^u) - 
      (1212657097*K0*M^5*Sqrt[Pi/17160990]*u^8)/(1358801991106560*b^3*E^u) - 
      (87498043351*d^2*K0*M^5*Sqrt[Pi/17160990]*u^8)/(3057304479989760*b^3*
        E^u) - (8558072669*d^4*K0*M^5*Sqrt[Pi/17160990]*u^8)/
       (382163059998720*b^3*E^u) + (7225846849*d^6*K0*M^5*Sqrt[Pi/17160990]*
        u^8)/(47035453538304*b^3*E^u) - (145475389*d^10*K0*M^5*
        Sqrt[Pi/17160990]*u^8)/(1425316773888*b^3*E^u) + 
      (5700130567*d^12*K0*M^5*Sqrt[Pi/17160990]*u^8)/(117588633845760*b^3*
        E^u) + (2828391647*d^14*K0*M^5*Sqrt[Pi/17160990]*u^8)/
       (235177267691520*b^3*E^u) + (33898872653*K1*M^5*Sqrt[Pi/17160990]*u^8)/
       (30573044799897600*b^3*E^u) + (51989793241*d^2*K1*M^5*
        Sqrt[Pi/17160990]*u^8)/(1273876866662400*b^3*E^u) + 
      (815231871557*d^4*K1*M^5*Sqrt[Pi/17160990]*u^8)/(7643261199974400*b^3*
        E^u) - (557188921*d^6*K1*M^5*Sqrt[Pi/17160990]*u^8)/
       (6532701880320*b^3*E^u) - (3738998663*d^8*K1*M^5*Sqrt[Pi/17160990]*
        u^8)/(21379751608320*b^3*E^u) + (55600389013*d^12*K1*M^5*
        Sqrt[Pi/17160990]*u^8)/(587943169228800*b^3*E^u) + 
      (8016269873*d^14*K1*M^5*Sqrt[Pi/17160990]*u^8)/(293971584614400*b^3*
        E^u) - (2085390294859*K0*K1*M^5*Sqrt[Pi/17160990]*u^8)/
       (107005656799641600*b^3) - (1442326908324227*d^4*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^8)/(80254242599731200*b^3) - 
      (2077547084798777*d^6*K0*K1*M^5*Sqrt[Pi/17160990]*u^8)/
       (80254242599731200*b^3) + (538122451486097*d^8*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^8)/(12346806553804800*b^3) + 
      (715873540043*d^10*K0*K1*M^5*Sqrt[Pi/17160990]*u^8)/
       (14965826125824*b^3) - (49269265266181*d^12*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^8)/(2057801092300800*b^3) - 
      (230247991349483*d^16*K0*K1*M^5*Sqrt[Pi/17160990]*u^8)/
       (107005656799641600*b^3) - (1236351844993*d^18*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^8)/(107005656799641600*b^3) - 
      (4530473*d^10*K1*M^5*Sqrt[(7*Pi)/2451570]*u^8)/(3817812787200*b^3*
        E^u) - (8592079*d^8*K0*M^5*Sqrt[(19*Pi)/903210]*u^8)/
       (2850633547776*b^3*E^u) - (143022331*d^16*K0*M^5*Sqrt[(19*Pi)/903210]*
        u^8)/(940709070766080*b^3*E^u) - 
      (3191431*d^16*K1*M^5*Sqrt[(19*Pi)/903210]*u^8)/(31356969025536*b^3*
        E^u) - (782959610869*d^2*K0*K1*M^5*Sqrt[(23*Pi)/746130]*u^8)/
       (9727786981785600*b^3) - (22776066208069*d^14*K0*K1*M^5*
        Sqrt[(23*Pi)/746130]*u^8)/(26751414199910400*b^3) + 
      (3553585081*K0*M^5*Sqrt[Pi/17160990]*u^9)/(20382029866598400*b^3*E^u) + 
      (103067404501*d^2*K0*M^5*Sqrt[Pi/17160990]*u^9)/(15286522399948800*b^3*
        E^u) + (143039669*d^4*K0*M^5*Sqrt[Pi/17160990]*u^9)/
       (4825291161600*b^3*E^u) + (1684118543*d^6*K0*M^5*Sqrt[Pi/17160990]*
        u^9)/(78392422563840*b^3*E^u) - (5815253239*d^10*K0*M^5*
        Sqrt[Pi/17160990]*u^9)/(106898758041600*b^3*E^u) + 
      (24309161839*d^12*K0*M^5*Sqrt[Pi/17160990]*u^9)/
       (587943169228800*b^3*E^u) + (26696328371*d^14*K0*M^5*Sqrt[Pi/17160990]*
        u^9)/(1175886338457600*b^3*E^u) - 
      (352163589847*K0^2*M^5*Sqrt[Pi/17160990]*u^9)/(321016970398924800*
        b^3) - (501668952853*d^2*K0^2*M^5*Sqrt[Pi/17160990]*u^9)/
       (2866222949990400*b^3) - (37949959727707*d^4*K0^2*M^5*
        Sqrt[Pi/17160990]*u^9)/(17834276133273600*b^3) - 
      (581767973239417*d^6*K0^2*M^5*Sqrt[Pi/17160990]*u^9)/
       (160508485199462400*b^3) + (32840985500707*d^8*K0^2*M^5*
        Sqrt[Pi/17160990]*u^9)/(6173403276902400*b^3) + 
      (7265672138509*d^10*K0^2*M^5*Sqrt[Pi/17160990]*u^9)/
       (1122436959436800*b^3) - (2770932277*d^12*K0^2*M^5*Sqrt[Pi/17160990]*
        u^9)/(923816427520*b^3) - (5513615175329*d^14*K0^2*M^5*
        Sqrt[Pi/17160990]*u^9)/(2140113135992832*b^3) - 
      (92311374606229*d^16*K0^2*M^5*Sqrt[Pi/17160990]*u^9)/
       (321016970398924800*b^3) - (17458995727*d^18*K0^2*M^5*
        Sqrt[Pi/17160990]*u^9)/(17834276133273600*b^3) - 
      (294131119*K1*M^5*Sqrt[Pi/17160990]*u^9)/(2084525781811200*b^3*E^u) - 
      (38018622259*d^2*K1*M^5*Sqrt[Pi/17160990]*u^9)/(45859567199846400*b^3*
        E^u) + (1447065215567*d^4*K1*M^5*Sqrt[Pi/17160990]*u^9)/
       (45859567199846400*b^3*E^u) + (4243657373*d^6*K1*M^5*Sqrt[Pi/17160990]*
        u^9)/(78392422563840*b^3*E^u) - (1915633381*d^8*K1*M^5*
        Sqrt[Pi/17160990]*u^9)/(21379751608320*b^3*E^u) - 
      (7861871173*d^10*K1*M^5*Sqrt[Pi/17160990]*u^9)/(106898758041600*b^3*
        E^u) + (15788644283*d^12*K1*M^5*Sqrt[Pi/17160990]*u^9)/
       (320696274124800*b^3*E^u) + (8822508161*d^14*K1*M^5*Sqrt[Pi/17160990]*
        u^9)/(320696274124800*b^3*E^u) + 
      (3087563*d^16*K1*M^5*Sqrt[Pi/17160990]*u^9)/(1832550137856*b^3*E^u) - 
      (271236084949*K1^2*M^5*Sqrt[Pi/17160990]*u^9)/(51776930709504000*b^3) - 
      (79264124773693*d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^9)/
       (200635606499328000*b^3) - (105356935333651*d^4*K1^2*M^5*
        Sqrt[Pi/17160990]*u^9)/(32101697039892480*b^3) + 
      (632207384027*d^8*K1^2*M^5*Sqrt[Pi/17160990]*u^9)/
       (82312043692032*b^3) + (15204136088843*d^10*K1^2*M^5*Sqrt[Pi/17160990]*
        u^9)/(1870728265728000*b^3) - (28376055183769*d^12*K1^2*M^5*
        Sqrt[Pi/17160990]*u^9)/(6859336974336000*b^3) - 
      (183122193601153*d^14*K1^2*M^5*Sqrt[Pi/17160990]*u^9)/
       (53502828399820800*b^3) - (68053158889*d^18*K1^2*M^5*Sqrt[Pi/17160990]*
        u^9)/(53502828399820800*b^3) + (25404527*d^16*K0*M^5*
        Sqrt[(7*Pi)/2451570]*u^9)/(134387010109440*b^3*E^u) - 
      (5986031*d^8*K0*M^5*Sqrt[(17*Pi)/1009470]*u^9)/(1474465628160*b^3*
        E^u) - (176646663531719*d^6*K1^2*M^5*Sqrt[(19*Pi)/903210]*u^9)/
       (802542425997312000*b^3) - (8906480278837*d^16*K1^2*M^5*
        Sqrt[(23*Pi)/746130]*u^9)/(535028283998208000*b^3) - 
      (3018214259*K0*M^5*Sqrt[Pi/17160990]*u^10)/(45859567199846400*b^3*
        E^u) - (3785559161*d^2*K0*M^5*Sqrt[Pi/17160990]*u^10)/
       (6551366742835200*b^3*E^u) + (423188663591*d^4*K0*M^5*
        Sqrt[Pi/17160990]*u^10)/(45859567199846400*b^3*E^u) + 
      (52129291*d^6*K0*M^5*Sqrt[Pi/17160990]*u^10)/(3475526123520*b^3*E^u) - 
      (50646539*d^8*K0*M^5*Sqrt[Pi/17160990]*u^10)/(2069008220160*b^3*E^u) - 
      (2202956969*d^10*K0*M^5*Sqrt[Pi/17160990]*u^10)/
       (106898758041600*b^3*E^u) + (45972096809*d^12*K0*M^5*Sqrt[Pi/17160990]*
        u^10)/(3527659015372800*b^3*E^u) + 
      (27809954423*d^14*K0*M^5*Sqrt[Pi/17160990]*u^10)/
       (3527659015372800*b^3*E^u) + (29631737*d^16*K0*M^5*Sqrt[Pi/17160990]*
        u^10)/(50395128791040*b^3*E^u) + (27785189*K1*M^5*Sqrt[Pi/17160990]*
        u^10)/(293971584614400*b^3*E^u) + 
      (3201707623*d^2*K1*M^5*Sqrt[Pi/17160990]*u^10)/(1175886338457600*b^3*
        E^u) + (447383459*d^4*K1*M^5*Sqrt[Pi/17160990]*u^10)/
       (45813753446400*b^3*E^u) + (6382525817*d^6*K1*M^5*Sqrt[Pi/17160990]*
        u^10)/(705531803074560*b^3*E^u) - 
      (7058102203*d^10*K1*M^5*Sqrt[Pi/17160990]*u^10)/
       (320696274124800*b^3*E^u) + (5785095749*d^12*K1*M^5*Sqrt[Pi/17160990]*
        u^10)/(391962112819200*b^3*E^u) + 
      (10551892349*d^14*K1*M^5*Sqrt[Pi/17160990]*u^10)/
       (1175886338457600*b^3*E^u) + (67850779*d^16*K1*M^5*Sqrt[Pi/17160990]*
        u^10)/(100790257582080*b^3*E^u) - 
      (781553474869*K0*K1*M^5*Sqrt[Pi/17160990]*u^10)/
       (601906819497984000*b^3) - (22614938099879*d^2*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^10)/(171973376999424000*b^3) - 
      (31402037263127*d^4*K0*K1*M^5*Sqrt[Pi/17160990]*u^10)/
       (24076272779919360*b^3) - (1168084810751857*d^6*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^10)/(601906819497984000*b^3) + 
      (5786606253287*d^8*K0*K1*M^5*Sqrt[Pi/17160990]*u^10)/
       (1852020983070720*b^3) + (7640301537569*d^10*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^10)/(2104569298944000*b^3) - 
      (26568678036739*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*u^10)/
       (15433508192256000*b^3) - (5423382926267*d^14*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^10)/(3647920118169600*b^3) - 
      (50685395487469*d^16*K0*K1*M^5*Sqrt[Pi/17160990]*u^10)/
       (300953409748992000*b^3) - (39503422229*d^18*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^10)/(80254242599731200*b^3) - 
      (140094037*d^8*K1*M^5*Sqrt[(11*Pi)/1560090]*u^10)/
       (64139254824960*b^3*E^u) + (2192219*d^2*K0*M^5*Sqrt[Pi/17160990]*u^11)/
       (6514143068160*b^3*E^u) + (2186880991*d^4*K0*M^5*Sqrt[Pi/17160990]*
        u^11)/(1146489179996160*b^3*E^u) + 
      (196411*d^14*K0*M^5*Sqrt[Pi/17160990]*u^11)/(104989851648*b^3*E^u) + 
      (1212815347*K0^2*M^5*Sqrt[Pi/17160990]*u^11)/(27359400886272000*b^3) - 
      (164182377349*d^2*K0^2*M^5*Sqrt[Pi/17160990]*u^11)/
       (20755407568896000*b^3) - (14300717777837*d^4*K0^2*M^5*
        Sqrt[Pi/17160990]*u^11)/(120381363899596800*b^3) + 
      (384405016673*d^8*K0^2*M^5*Sqrt[Pi/17160990]*u^11)/
       (1322872130764800*b^3) + (211061202701*d^10*K0^2*M^5*Sqrt[Pi/17160990]*
        u^11)/(601305513984000*b^3) - (351322603523*d^12*K0^2*M^5*
        Sqrt[Pi/17160990]*u^11)/(2204786884608000*b^3) - 
      (5693014350641*d^14*K0^2*M^5*Sqrt[Pi/17160990]*u^11)/
       (40127121299865600*b^3) - (282233233*d^18*K0^2*M^5*Sqrt[Pi/17160990]*
        u^11)/(5015890162483200*b^3) - (527591843*K1*M^5*Sqrt[Pi/17160990]*
        u^11)/(68789350799769600*b^3*E^u) + 
      (36448121*d^2*K1*M^5*Sqrt[Pi/17160990]*u^11)/(307095316070400*b^3*
        E^u) + (41644136999*d^4*K1*M^5*Sqrt[Pi/17160990]*u^11)/
       (17197337699942400*b^3*E^u) + (250442119*d^6*K1*M^5*Sqrt[Pi/17160990]*
        u^11)/(82679508172800*b^3*E^u) - 
      (40250557*d^8*K1*M^5*Sqrt[Pi/17160990]*u^11)/(6872063016960*b^3*E^u) + 
      (1511509*d^12*K1*M^5*Sqrt[Pi/17160990]*u^11)/(460770508800*b^3*E^u) + 
      (82249*d^14*K1*M^5*Sqrt[Pi/17160990]*u^11)/(39768883200*b^3*E^u) + 
      (3705607*d^16*K1*M^5*Sqrt[Pi/17160990]*u^11)/(22906876723200*b^3*E^u) - 
      (7223231447*K1^2*M^5*Sqrt[Pi/17160990]*u^11)/(20519550664704000*b^3) - 
      (1247383816759*d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^11)/
       (62266222706688000*b^3) - (54424117573621*d^4*K1^2*M^5*
        Sqrt[Pi/17160990]*u^11)/(361144091698790400*b^3) - 
      (124105718446771*d^6*K1^2*M^5*Sqrt[Pi/17160990]*u^11)/
       (601906819497984000*b^3) + (644569536973*d^8*K1^2*M^5*
        Sqrt[Pi/17160990]*u^11)/(1852020983070720*b^3) + 
      (180706746463*d^10*K1^2*M^5*Sqrt[Pi/17160990]*u^11)/
       (435428130816000*b^3) - (8945280245021*d^12*K1^2*M^5*Sqrt[Pi/17160990]*
        u^11)/(46300524576768000*b^3) - (35806021297447*d^16*K1^2*M^5*
        Sqrt[Pi/17160990]*u^11)/(1805720458493952000*b^3) - 
      (15606781*d^18*K1^2*M^5*Sqrt[Pi/17160990]*u^11)/(202662228787200*b^3) + 
      (38669*d^6*K0*M^5*Sqrt[(3*Pi)/5720330]*u^11)/(45365985280*b^3*E^u) - 
      (94541*d^10*K0*M^5*Sqrt[(5*Pi)/3432198]*u^11)/(100217585664*b^3*E^u) + 
      (66679*d^16*K0*M^5*Sqrt[(5*Pi)/3432198]*u^11)/(2275909042176*b^3*E^u) - 
      (2471671*d^8*K0*M^5*Sqrt[(11*Pi)/1560090]*u^11)/
       (5344937902080*b^3*E^u) + (342791*d^12*K0*M^5*Sqrt[(17*Pi)/1009470]*
        u^11)/(1959810564096*b^3*E^u) - (575031177701*d^16*K0^2*M^5*
        Sqrt[(17*Pi)/1009470]*u^11)/(601906819497984000*b^3) - 
      (1375313*d^10*K1*M^5*Sqrt[(19*Pi)/903210]*u^11)/
       (5010879283200*b^3*E^u) + (2330459*K0*M^5*Sqrt[(23*Pi)/746130]*u^11)/
       (4585956719984640*b^3*E^u) - (301244106857*d^14*K1^2*M^5*
        Sqrt[(23*Pi)/746130]*u^11)/(40127121299865600*b^3) - 
      (20377751083*d^6*K0^2*M^5*Sqrt[(119*Pi)/144210]*u^11)/
       (12283812642816000*b^3) - (1059889*K0*M^5*Sqrt[Pi/17160990]*u^12)/
       (614190632140800*b^3*E^u) + (33247757*d^2*K0*M^5*Sqrt[Pi/17160990]*
        u^12)/(1719733769994240*b^3*E^u) + 
      (3496676483*d^4*K0*M^5*Sqrt[Pi/17160990]*u^12)/(8598668849971200*b^3*
        E^u) + (329809021*d^6*K0*M^5*Sqrt[Pi/17160990]*u^12)/
       (661436065382400*b^3*E^u) - (2315503*d^8*K0*M^5*Sqrt[Pi/17160990]*
        u^12)/(2405222055936*b^3*E^u) + 
      (17107073*d^12*K0*M^5*Sqrt[Pi/17160990]*u^12)/(31496955494400*b^3*
        E^u) + (11001563*d^14*K0*M^5*Sqrt[Pi/17160990]*u^12)/
       (31496955494400*b^3*E^u) + (5989909*d^16*K0*M^5*Sqrt[Pi/17160990]*
        u^12)/(220478688460800*b^3*E^u) + (363151*K1*M^5*Sqrt[Pi/17160990]*
        u^12)/(134354200780800*b^3*E^u) + 
      (550117573*d^2*K1*M^5*Sqrt[Pi/17160990]*u^12)/(8598668849971200*b^3*
        E^u) + (354323423*d^4*K1*M^5*Sqrt[Pi/17160990]*u^12)/
       (955407649996800*b^3*E^u) + (351536177*d^6*K1*M^5*Sqrt[Pi/17160990]*
        u^12)/(661436065382400*b^3*E^u) - 
      (19134013*d^10*K1*M^5*Sqrt[Pi/17160990]*u^12)/(20043517132800*b^3*
        E^u) + (35394707*d^12*K1*M^5*Sqrt[Pi/17160990]*u^12)/
       (60130551398400*b^3*E^u) + (22766873*d^14*K1*M^5*Sqrt[Pi/17160990]*
        u^12)/(60130551398400*b^3*E^u) + (60871*d^16*K1*M^5*Sqrt[Pi/17160990]*
        u^12)/(2073467289600*b^3*E^u) - 
      (9765856519*K0*K1*M^5*Sqrt[Pi/17160990]*u^12)/(225715057311744000*
        b^3) - (73443130927*d^2*K0*K1*M^5*Sqrt[Pi/17160990]*u^12)/
       (15566555676672000*b^3) - (5408233871879*d^6*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^12)/(75238352437248000*b^3) + 
      (108037485629*d^10*K0*K1*M^5*Sqrt[Pi/17160990]*u^12)/
       (789213487104000*b^3) - (351439627739*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^12)/(5787565572096000*b^3) - (850167717569*d^14*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^12)/(15047670487449600*b^3) - 
      (741212173609*d^16*K0*K1*M^5*Sqrt[Pi/17160990]*u^12)/
       (112857528655872000*b^3) - (1105313*d^8*K1*M^5*Sqrt[(11*Pi)/1560090]*
        u^12)/(12026110279680*b^3*E^u) - (1926047087*d^4*K0*K1*M^5*
        Sqrt[(17*Pi)/1009470]*u^12)/(694507868651520*b^3) - 
      (928099*d^10*K0*M^5*Sqrt[(19*Pi)/903210]*u^12)/(20043517132800*b^3*
        E^u) + (5572191101*d^8*K0*K1*M^5*Sqrt[(23*Pi)/746130]*u^12)/
       (1157513114419200*b^3) - (1424569*d^18*K0*K1*M^5*Sqrt[(23*Pi)/746130]*
        u^12)/(911980029542400*b^3) + (209213*K0*M^5*Sqrt[Pi/17160990]*u^13)/
       (1074833606246400*b^3*E^u) + (2700011*d^2*K0*M^5*Sqrt[Pi/17160990]*
        u^13)/(429933442498560*b^3*E^u) + 
      (39164119*d^4*K0*M^5*Sqrt[Pi/17160990]*u^13)/(716555737497600*b^3*
        E^u) + (12573419*d^6*K0*M^5*Sqrt[Pi/17160990]*u^13)/
       (165359016345600*b^3*E^u) - (678239*d^10*K0*M^5*Sqrt[Pi/17160990]*
        u^13)/(5010879283200*b^3*E^u) + 
      (13614947*d^12*K0*M^5*Sqrt[Pi/17160990]*u^13)/(165359016345600*b^3*
        E^u) + (8801057*d^14*K0*M^5*Sqrt[Pi/17160990]*u^13)/
       (165359016345600*b^3*E^u) + (22777*d^16*K0*M^5*Sqrt[Pi/17160990]*u^13)/
       (5702035046400*b^3*E^u) + (1244226521*K0^2*M^5*Sqrt[Pi/17160990]*u^13)/
       (225715057311744000*b^3) - (3470401447*d^2*K0^2*M^5*Sqrt[Pi/17160990]*
        u^13)/(15566555676672000*b^3) - (76876680037*d^4*K0^2*M^5*
        Sqrt[Pi/17160990]*u^13)/(22571505731174400*b^3) - 
      (12002797243*d^6*K0^2*M^5*Sqrt[Pi/17160990]*u^13)/
       (2279950073856000*b^3) + (281938417*d^8*K0^2*M^5*Sqrt[Pi/17160990]*
        u^13)/(36172284825600*b^3) + (485624189*d^10*K0^2*M^5*
        Sqrt[Pi/17160990]*u^13)/(49325842944000*b^3) - 
      (1343441893*d^12*K0^2*M^5*Sqrt[Pi/17160990]*u^13)/
       (321531420672000*b^3) - (4729418341*d^14*K0^2*M^5*Sqrt[Pi/17160990]*
        u^13)/(1157513114419200*b^3) - (8398791701*d^16*K0^2*M^5*
        Sqrt[Pi/17160990]*u^13)/(17362696716288000*b^3) - 
      (19301*K1*M^5*Sqrt[Pi/17160990]*u^13)/(307095316070400*b^3*E^u) + 
      (499633*d^2*K1*M^5*Sqrt[Pi/17160990]*u^13)/(85986688499712*b^3*E^u) + 
      (6220211*d^4*K1*M^5*Sqrt[Pi/17160990]*u^13)/(102365105356800*b^3*E^u) + 
      (13197941*d^6*K1*M^5*Sqrt[Pi/17160990]*u^13)/(165359016345600*b^3*
        E^u) - (2264369*d^8*K1*M^5*Sqrt[Pi/17160990]*u^13)/
       (15032637849600*b^3*E^u) - (2174659*d^10*K1*M^5*Sqrt[Pi/17160990]*
        u^13)/(15032637849600*b^3*E^u) + 
      (4848139*d^12*K1*M^5*Sqrt[Pi/17160990]*u^13)/(55119672115200*b^3*E^u) + 
      (148993*d^14*K1*M^5*Sqrt[Pi/17160990]*u^13)/(2624746291200*b^3*E^u) + 
      (50137*d^16*K1*M^5*Sqrt[Pi/17160990]*u^13)/(11811358310400*b^3*E^u) - 
      (287760367*K1^2*M^5*Sqrt[Pi/17160990]*u^13)/(21496672124928000*b^3) - 
      (37621002767*d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^13)/
       (75238352437248000*b^3) - (1301187597893*d^6*K1^2*M^5*
        Sqrt[Pi/17160990]*u^13)/(225715057311744000*b^3) + 
      (30152052947*d^8*K1^2*M^5*Sqrt[Pi/17160990]*u^13)/
       (3472539343257600*b^3) + (5941200149*d^10*K1^2*M^5*Sqrt[Pi/17160990]*
        u^13)/(526142324736000*b^3) - (41359818719*d^12*K1^2*M^5*
        Sqrt[Pi/17160990]*u^13)/(8681348358144000*b^3) - 
      (253303628339*d^16*K1^2*M^5*Sqrt[Pi/17160990]*u^13)/
       (451430114623488000*b^3) - (832633*d^18*K1^2*M^5*Sqrt[Pi/17160990]*
        u^13)/(170996255539200*b^3) - (38639*d^8*K0*M^5*Sqrt[(11*Pi)/1560090]*
        u^13)/(3006527569920*b^3*E^u) - (868971769*d^4*K1^2*M^5*
        Sqrt[(19*Pi)/903210]*u^13)/(4514301146234880*b^3) - 
      (9243103117*d^14*K1^2*M^5*Sqrt[(23*Pi)/746130]*u^13)/
       (45143011462348800*b^3) - (1259*d^18*K0^2*M^5*Sqrt[(95*Pi)/180642]*
        u^13)/(30867016384512*b^3) + (757*K0*M^5*Sqrt[Pi/17160990]*u^14)/
       (107483360624640*b^3*E^u) + (375371*d^2*K0*M^5*Sqrt[Pi/17160990]*u^14)/
       (537416803123200*b^3*E^u) + (3643733*d^4*K0*M^5*Sqrt[Pi/17160990]*
        u^14)/(537416803123200*b^3*E^u) + (26177*d^6*K0*M^5*Sqrt[Pi/17160990]*
        u^14)/(2755983605760*b^3*E^u) - (21541*d^8*K0*M^5*Sqrt[Pi/17160990]*
        u^14)/(1252719820800*b^3*E^u) - (64793*d^10*K0*M^5*Sqrt[Pi/17160990]*
        u^14)/(3758159462400*b^3*E^u) + (85999*d^12*K0*M^5*Sqrt[Pi/17160990]*
        u^14)/(8267950817280*b^3*E^u) + (272141*d^14*K0*M^5*Sqrt[Pi/17160990]*
        u^14)/(41339754086400*b^3*E^u) + (179*d^16*K0*M^5*Sqrt[Pi/17160990]*
        u^14)/(382775500800*b^3*E^u) + (331*K1*M^5*Sqrt[Pi/17160990]*u^14)/
       (44784733593600*b^3*E^u) + (763949*d^4*K1*M^5*Sqrt[Pi/17160990]*u^14)/
       (107483360624640*b^3*E^u) + (59137*d^6*K1*M^5*Sqrt[Pi/17160990]*u^14)/
       (5905679155200*b^3*E^u) - (67897*d^8*K1*M^5*Sqrt[Pi/17160990]*u^14)/
       (3758159462400*b^3*E^u) - (7577*d^10*K1*M^5*Sqrt[Pi/17160990]*u^14)/
       (417573273600*b^3*E^u) + (452791*d^12*K1*M^5*Sqrt[Pi/17160990]*u^14)/
       (41339754086400*b^3*E^u) + (20227*d^16*K1*M^5*Sqrt[Pi/17160990]*u^14)/
       (41339754086400*b^3*E^u) - (49316341*K0*K1*M^5*Sqrt[Pi/17160990]*u^14)/
       (56428764327936000*b^3) - (20645891317*d^2*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^14)/(225715057311744000*b^3) - (33978285449*d^4*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^14)/(37619176218624000*b^3) - 
      (162986597959*d^6*K0*K1*M^5*Sqrt[Pi/17160990]*u^14)/
       (112857528655872000*b^3) + (17974978541*d^8*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^14)/(8681348358144000*b^3) + 
      (6902977*d^10*K0*K1*M^5*Sqrt[Pi/17160990]*u^14)/(2466292147200*b^3) - 
      (9637269101*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*u^14)/
       (8681348358144000*b^3) - (217897873*d^16*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^14)/(1504767048744960*b^3) - (27087733*d^18*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^14)/(15047670487449600*b^3) + 
      (7697*d^2*K1*M^5*Sqrt[(17*Pi)/1009470]*u^14)/(179138934374400*b^3*
        E^u) + (3361*d^14*K1*M^5*Sqrt[(17*Pi)/1009470]*u^14)/
       (8267950817280*b^3*E^u) - (7787171713*d^14*K0*K1*M^5*
        Sqrt[(17*Pi)/1009470]*u^14)/(112857528655872000*b^3) + 
      (4177*d^2*K0*M^5*Sqrt[Pi/17160990]*u^15)/(67177100390400*b^3*E^u) + 
      (163*d^6*K0*M^5*Sqrt[Pi/17160990]*u^15)/(166692556800*b^3*E^u) - 
      (1559*d^8*K0*M^5*Sqrt[Pi/17160990]*u^15)/(939539865600*b^3*E^u) - 
      (811*d^10*K0*M^5*Sqrt[Pi/17160990]*u^15)/(469769932800*b^3*E^u) + 
      (2713*d^12*K0*M^5*Sqrt[Pi/17160990]*u^15)/(2583734630400*b^3*E^u) + 
      (3239*d^14*K0*M^5*Sqrt[Pi/17160990]*u^15)/(5167469260800*b^3*E^u) + 
      (859*d^16*K0*M^5*Sqrt[Pi/17160990]*u^15)/(20669877043200*b^3*E^u) + 
      (1090267*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/(16122504093696000*b^3) - 
      (965476441*d^2*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/
       (225715057311744000*b^3) - (137206379*d^4*K0^2*M^5*Sqrt[Pi/17160990]*
        u^15)/(2893782786048000*b^3) - (8557466347*d^6*K0^2*M^5*
        Sqrt[Pi/17160990]*u^15)/(112857528655872000*b^3) + 
      (895495613*d^8*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/
       (8681348358144000*b^3) + (205603*d^10*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/
       (1360712908800*b^3) - (52809107*d^12*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/
       (964594262016000*b^3) - (245017*d^18*K0^2*M^5*Sqrt[Pi/17160990]*u^15)/
       (1671963387494400*b^3) + (21683*d^4*K1*M^5*Sqrt[Pi/17160990]*u^15)/
       (33588550195200*b^3*E^u) + (349*d^6*K1*M^5*Sqrt[Pi/17160990]*u^15)/
       (344497950720*b^3*E^u) - (179*d^8*K1*M^5*Sqrt[Pi/17160990]*u^15)/
       (104393318400*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/17160990]*u^15)/
       (561254400*b^3*E^u) + (701*d^12*K1*M^5*Sqrt[Pi/17160990]*u^15)/
       (645933657600*b^3*E^u) + (3337*d^14*K1*M^5*Sqrt[Pi/17160990]*u^15)/
       (5167469260800*b^3*E^u) + (883*d^16*K1*M^5*Sqrt[Pi/17160990]*u^15)/
       (20669877043200*b^3*E^u) - (6682519*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/
       (37619176218624000*b^3) - (113631403*d^2*K1^2*M^5*Sqrt[Pi/17160990]*
        u^15)/(20519550664704000*b^3) - (431513477*d^4*K1^2*M^5*
        Sqrt[Pi/17160990]*u^15)/(8681348358144000*b^3) - 
      (9485036579*d^6*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/
       (112857528655872000*b^3) + (138629387*d^8*K1^2*M^5*Sqrt[Pi/17160990]*
        u^15)/(1240192622592000*b^3) + (4699609*d^10*K1^2*M^5*
        Sqrt[Pi/17160990]*u^15)/(28186195968000*b^3) - 
      (73610737*d^12*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/
       (1240192622592000*b^3) - (7916693437*d^14*K1^2*M^5*Sqrt[Pi/17160990]*
        u^15)/(112857528655872000*b^3) - (44084797*d^16*K1^2*M^5*
        Sqrt[Pi/17160990]*u^15)/(4702397027328000*b^3) - 
      (2596129*d^18*K1^2*M^5*Sqrt[Pi/17160990]*u^15)/(15047670487449600*
        b^3) + (K0*M^5*Sqrt[(17*Pi)/1009470]*u^15)/(24428036505600*b^3*E^u) + 
      (619*d^4*K0*M^5*Sqrt[(17*Pi)/1009470]*u^15)/(16794275097600*b^3*E^u) + 
      (K1*M^5*Sqrt[(17*Pi)/1009470]*u^15)/(24428036505600*b^3*E^u) - 
      (103933057*d^14*K0^2*M^5*Sqrt[(23*Pi)/746130]*u^15)/
       (37619176218624000*b^3) - (4104127*d^16*K0^2*M^5*Sqrt[(23*Pi)/746130]*
        u^15)/(11285752865587200*b^3) + (37*d^2*K1*M^5*Sqrt[(23*Pi)/746130]*
        u^15)/(13435420078080*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/17160990]*u^16)/
       (430622438400*b^3*E^u) + (13*d^6*K0*M^5*Sqrt[Pi/17160990]*u^16)/
       (184552473600*b^3*E^u) - (13*d^8*K0*M^5*Sqrt[Pi/17160990]*u^16)/
       (117442483200*b^3*E^u) - (13*d^10*K0*M^5*Sqrt[Pi/17160990]*u^16)/
       (117442483200*b^3*E^u) + (13*d^12*K0*M^5*Sqrt[Pi/17160990]*u^16)/
       (184552473600*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/17160990]*u^16)/
       (430622438400*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/17160990]*u^16)/
       (430622438400*b^3*E^u) + (13*d^6*K1*M^5*Sqrt[Pi/17160990]*u^16)/
       (184552473600*b^3*E^u) - (13*d^8*K1*M^5*Sqrt[Pi/17160990]*u^16)/
       (117442483200*b^3*E^u) - (13*d^10*K1*M^5*Sqrt[Pi/17160990]*u^16)/
       (117442483200*b^3*E^u) + (13*d^12*K1*M^5*Sqrt[Pi/17160990]*u^16)/
       (184552473600*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/17160990]*u^16)/
       (430622438400*b^3*E^u) - (514249*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/
       (56428764327936000*b^3) - (24259073*d^2*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^16)/(28214382163968000*b^3) - (6836741*d^4*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^16)/(813876408576000*b^3) - 
      (997319*d^6*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/(68703852672000*b^3) + 
      (113168873*d^8*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/
       (6511011268608000*b^3) + (1779889*d^10*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^16)/(59191011532800*b^3) - (586723*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*
        u^16)/(65110112686080*b^3) - (6101681*d^14*K0*K1*M^5*
        Sqrt[Pi/17160990]*u^16)/(480926968704000*b^3) - 
      (108293869*d^16*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/
       (56428764327936000*b^3) - (8803*d^18*K0*K1*M^5*Sqrt[Pi/17160990]*u^16)/
       (182028272025600*b^3) + (d^4*K0*M^5*Sqrt[(7*Pi)/2451570]*u^16)/
       (184552473600*b^3*E^u) + (d^14*K0*M^5*Sqrt[(7*Pi)/2451570]*u^16)/
       (184552473600*b^3*E^u) + (d^4*K1*M^5*Sqrt[(7*Pi)/2451570]*u^16)/
       (184552473600*b^3*E^u) + (d^14*K1*M^5*Sqrt[(7*Pi)/2451570]*u^16)/
       (184552473600*b^3*E^u) - (1531*K0^2*M^5*Sqrt[Pi/17160990]*u^17)/
       (3761917621862400*b^3) - (323699*d^2*K0^2*M^5*Sqrt[Pi/17160990]*u^17)/
       (11285752865587200*b^3) - (2188913*d^4*K0^2*M^5*Sqrt[Pi/17160990]*
        u^17)/(8464314649190400*b^3) - (612317*d^6*K0^2*M^5*Sqrt[Pi/17160990]*
        u^17)/(1209187807027200*b^3) + (87893*d^8*K0^2*M^5*Sqrt[Pi/17160990]*
        u^17)/(186028893388800*b^3) + (18541*d^10*K0^2*M^5*Sqrt[Pi/17160990]*
        u^17)/(16911717580800*b^3) - (19667*d^12*K0^2*M^5*Sqrt[Pi/17160990]*
        u^17)/(93014446694400*b^3) - (3990251*d^14*K0^2*M^5*Sqrt[Pi/17160990]*
        u^17)/(8464314649190400*b^3) - (334331*d^16*K0^2*M^5*
        Sqrt[Pi/17160990]*u^17)/(3761917621862400*b^3) - 
      (33811*d^18*K0^2*M^5*Sqrt[Pi/17160990]*u^17)/(11285752865587200*b^3) - 
      (4733*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(11285752865587200*b^3) - 
      (1677253*d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(56428764327936000*b^3) - 
      (15661*d^4*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(58054284288000*b^3) - 
      (359587*d^6*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(671771003904000*b^3) + 
      (116321*d^8*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(241148565504000*b^3) + 
      (229423*d^10*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(197303371776000*b^3) - 
      (223403*d^12*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(1085168544768000*b^3) - 
      (545899*d^14*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(1085168544768000*b^3) - 
      (14681*d^18*K1^2*M^5*Sqrt[Pi/17160990]*u^17)/(4340674179072000*b^3) - 
      (2479*d^16*K1^2*M^5*Sqrt[(19*Pi)/903210]*u^17)/(482297131008000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/17160990]*u^18)/(41985687744000*b^3) - 
      (577*d^2*K0*K1*M^5*Sqrt[Pi/17160990]*u^18)/(287901858816000*b^3) - 
      (16277*d^4*K0*K1*M^5*Sqrt[Pi/17160990]*u^18)/(755742379392000*b^3) - 
      (84283*d^6*K0*K1*M^5*Sqrt[Pi/17160990]*u^18)/(1511484758784000*b^3) + 
      (1583*d^8*K0*K1*M^5*Sqrt[Pi/17160990]*u^18)/(81387640857600*b^3) + 
      (827*d^12*K0*K1*M^5*Sqrt[Pi/17160990]*u^18)/(81387640857600*b^3) - 
      (91963*d^14*K0*K1*M^5*Sqrt[Pi/17160990]*u^18)/(1511484758784000*b^3) - 
      (4229*d^16*K0*K1*M^5*Sqrt[Pi/17160990]*u^18)/(251914126464000*b^3) + 
      (1723*d^10*K0*K1*M^5*Sqrt[(11*Pi)/1560090]*u^18)/
       (147977528832000*b^3) - (d^18*K0*K1*M^5*Sqrt[(17*Pi)/1009470]*u^18)/
       (23164517376000*b^3) - (K0^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (1007656505856000*b^3) - (79*d^2*K0^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (1007656505856000*b^3) - (197*d^4*K0^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (251914126464000*b^3) - (73*d^6*K0^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (35987732352000*b^3) + (13*d^8*K0^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (38756019456000*b^3) - (47*d^14*K0^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (19378009728000*b^3) - (61*d^16*K0^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (77512038912000*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (25837346304000*b^3) - (K1^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (1007656505856000*b^3) - (79*d^2*K1^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (1007656505856000*b^3) - (197*d^4*K1^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (251914126464000*b^3) - (73*d^6*K1^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (35987732352000*b^3) + (13*d^8*K1^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (38756019456000*b^3) - (47*d^14*K1^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (19378009728000*b^3) - (61*d^16*K1^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (77512038912000*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/17160990]*u^19)/
       (25837346304000*b^3) + (d^10*K0^2*M^5*Sqrt[(17*Pi)/1009470]*u^19)/
       (3523274496000*b^3) + (d^10*K1^2*M^5*Sqrt[(17*Pi)/1009470]*u^19)/
       (3523274496000*b^3) + (d^12*K0^2*M^5*Sqrt[(19*Pi)/903210]*u^19)/
       (19378009728000*b^3) + (d^12*K1^2*M^5*Sqrt[(19*Pi)/903210]*u^19)/
       (19378009728000*b^3))/Pi}, 10, 13, 1]}, 3, 5, 1]


==> anc/spectrum_16_12.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-53667*d^4*K1^2*M^4*Sqrt[3/(81719*Pi)]*u^2)/
       (18411520*b^2) + (7*d^2*K0^2*M^4*Sqrt[11/(22287*Pi)]*u^2)/
       (1841152*b^2) - (143*d^10*K0^2*M^4*Sqrt[11/(22287*Pi)]*u^2)/
       (1841152*b^2) + (91*d^14*K0^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/
       (4602880*b^2) - (7*d^6*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/(9280*b^2) + 
      (d^8*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/(696*b^2) + 
      (1183*d^10*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/(863040*b^2) - 
      (689*d^12*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/(863040*b^2) - 
      (481*d^14*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/(863040*b^2) - 
      (91*d^16*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/(1726080*b^2) - 
      (49*d^2*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^2)/(863040*b^2) + 
      (7*K0^2*M^4*u^2)/(14729216*b^2*Sqrt[245157*Pi]) + 
      (1393*d^4*K0^2*M^4*u^2)/(3682304*b^2*Sqrt[245157*Pi]) + 
      (875*d^6*K0^2*M^4*u^2)/(1841152*b^2*Sqrt[245157*Pi]) - 
      (6955*d^8*K0^2*M^4*u^2)/(7364608*b^2*Sqrt[245157*Pi]) + 
      (1937*d^12*K0^2*M^4*u^2)/(3682304*b^2*Sqrt[245157*Pi]) + 
      (91*d^14*K0^2*M^4*u^2)/(9205760*b^2*Sqrt[245157*Pi]) + 
      (455*d^16*K0^2*M^4*u^2)/(14729216*b^2*Sqrt[245157*Pi]) - 
      (7*K1^2*M^4*u^2)/(575360*b^2*Sqrt[245157*Pi]) - 
      (62213*d^4*K1^2*M^4*u^2)/(55234560*b^2*Sqrt[245157*Pi]) + 
      (1175155*d^8*K0*K1*M^4*Sqrt[11/(22287*Pi)]*u^3)/(618627072*b^2) - 
      (527041813*d^2*K0*K1*M^4*Sqrt[17/(14421*Pi)]*u^3)/(9650582323200*b^2) - 
      (3066857*K0*K1*M^4*u^3)/(294878904320*b^2*Sqrt[245157*Pi]) + 
      (45983347*d^2*K0*K1*M^4*u^3)/(8165877350400*b^2*Sqrt[245157*Pi]) - 
      (373876067*d^4*K0*K1*M^4*u^3)/(44231835648*b^2*Sqrt[245157*Pi]) - 
      (26143*d^6*K0*K1*M^4*u^3)/(2373360*b^2*Sqrt[245157*Pi]) + 
      (1549511*d^10*K0*K1*M^4*u^3)/(77328384*b^2*Sqrt[245157*Pi]) - 
      (592318781*d^12*K0*K1*M^4*u^3)/(51036733440*b^2*Sqrt[245157*Pi]) - 
      (7428973*d^14*K0*K1*M^4*u^3)/(911370240*b^2*Sqrt[245157*Pi]) - 
      (22621787*d^16*K0*K1*M^4*u^3)/(29163847680*b^2*Sqrt[245157*Pi]) - 
      (1355819*d^2*K0^2*M^4*Sqrt[3/(81719*Pi)]*u^4)/(18429931520*b^2) - 
      (260459*K0^2*M^4*Sqrt[17/(14421*Pi)]*u^4)/(1769273425920*b^2) - 
      (409087*d^14*K0^2*M^4*Sqrt[17/(14421*Pi)]*u^4)/(3645480960*b^2) - 
      (575595239*d^12*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^4)/(5443918233600*b^2) + 
      (158142289*d^8*K0^2*M^4*Sqrt[23/(10659*Pi)]*u^4)/(890822983680*b^2) + 
      (862447*d^8*K1^2*M^4*Sqrt[23/(10659*Pi)]*u^4)/(4276224000*b^2) - 
      (43398053*d^14*K1^2*M^4*Sqrt[23/(10659*Pi)]*u^4)/(437457715200*b^2) - 
      (58322267257*d^2*K1^2*M^4*u^4)/(278660564582400*Sqrt[245157]*b^2*
        Sqrt[Pi]) - (887867803*d^4*K0^2*M^4*u^4)/(442318356480*b^2*
        Sqrt[245157*Pi]) - (3132821*d^6*K0^2*M^4*u^4)/
       (1215160320*b^2*Sqrt[245157*Pi]) + (786436873*d^8*K0^2*M^4*u^4)/
       (890822983680*b^2*Sqrt[245157*Pi]) + (905017*d^10*K0^2*M^4*u^4)/
       (193320960*b^2*Sqrt[245157*Pi]) - (1729913351*d^12*K0^2*M^4*u^4)/
       (2333107814400*b^2*Sqrt[245157*Pi]) - (10534283*d^16*K0^2*M^4*u^4)/
       (58327695360*b^2*Sqrt[245157*Pi]) - (157292581*K1^2*M^4*u^4)/
       (69665141145600*b^2*Sqrt[245157*Pi]) - (565029508189*d^4*K1^2*M^4*u^4)/
       (278660564582400*b^2*Sqrt[245157*Pi]) - (122365981*d^6*K1^2*M^4*u^4)/
       (40829386752*b^2*Sqrt[245157*Pi]) + (238813073*d^8*K1^2*M^4*u^4)/
       (927940608000*b^2*Sqrt[245157*Pi]) + (520182239*d^10*K1^2*M^4*u^4)/
       (92794060800*b^2*Sqrt[245157*Pi]) - (8399377669*d^12*K1^2*M^4*u^4)/
       (3062204006400*b^2*Sqrt[245157*Pi]) - (147602321*d^16*K1^2*M^4*u^4)/
       (612440801280*b^2*Sqrt[245157*Pi]) - 
      (2922040607*d^2*K0*K1*M^4*Sqrt[17/(14421*Pi)]*u^5)/
       (278660564582400*b^2) - (108327643*d^6*K0*K1*M^4*Sqrt[17/(14421*Pi)]*
        u^5)/(1020734668800*b^2) + (1969423*d^8*K0*K1*M^4*Sqrt[17/(14421*Pi)]*
        u^5)/(9279406080*b^2) - (57108177151*d^12*K0*K1*M^4*
        Sqrt[17/(14421*Pi)]*u^5)/(979905282048000*b^2) - 
      (6926597849*d^14*K0*K1*M^4*Sqrt[19/(12903*Pi)]*u^5)/
       (61244080128000*b^2) - (1219430777*K0*K1*M^4*u^5)/
       (557321129164800*b^2*Sqrt[245157*Pi]) - 
      (421447669789*d^4*K0*K1*M^4*u^5)/(278660564582400*b^2*
        Sqrt[245157*Pi]) + (946674587*d^10*K0*K1*M^4*u^5)/
       (278382182400*b^2*Sqrt[245157*Pi]) - (904672658513*d^12*K0*K1*M^4*u^5)/
       (979905282048000*b^2*Sqrt[245157*Pi]) + 
      (43082823871*d^14*K0*K1*M^4*u^5)/(61244080128000*b^2*Sqrt[245157*Pi]) - 
      (14800127*d^16*K0*K1*M^4*u^5)/(97212825600*b^2*Sqrt[245157*Pi]) - 
      (2320103*d^6*K0^2*M^4*Sqrt[17/(14421*Pi)]*u^6)/(948295434240*b^2) - 
      (4629424847*d^16*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^6)/
       (1469857923072000*b^2) + (1038422201*d^10*K0^2*M^4*Sqrt[19/(12903*Pi)]*
        u^6)/(44541149184000*b^2) - (4193491*d^16*K0^2*M^4*
        Sqrt[19/(12903*Pi)]*u^6)/(4454114918400*b^2) - 
      (36949651763*d^4*K1^2*M^4*Sqrt[23/(10659*Pi)]*u^6)/
       (2572251365376000*b^2) + (34073341*d^8*K0^2*M^4*Sqrt[253/(969*Pi)]*
        u^6)/(22270574592000*b^2) + (784571*d^10*K1^2*M^4*Sqrt[253/(969*Pi)]*
        u^6)/(397688832000*b^2) - (44615572591*d^2*K0^2*M^4*u^6)/
       (1114642258329600*Sqrt[245157]*b^2*Sqrt[Pi]) + 
      (65523681017*d^2*K1^2*M^4*u^6)/(8359816937472000*Sqrt[245157]*b^2*
        Sqrt[Pi]) - (2625471397*K0^2*M^4*u^6)/(4458569033318400*b^2*
        Sqrt[245157*Pi]) - (37050446453*d^4*K0^2*M^4*u^6)/
       (139330282291200*b^2*Sqrt[245157*Pi]) - (567575857*d^6*K0^2*M^4*u^6)/
       (4741477171200*b^2*Sqrt[245157*Pi]) + (708356411*d^8*K0^2*M^4*u^6)/
       (3181510656000*b^2*Sqrt[245157*Pi]) - (5117657539*d^10*K0^2*M^4*u^6)/
       (44541149184000*b^2*Sqrt[245157*Pi]) - (17578193*d^12*K0^2*M^4*u^6)/
       (61862707200*b^2*Sqrt[245157*Pi]) - (62330791*d^14*K0^2*M^4*u^6)/
       (371176243200*b^2*Sqrt[245157*Pi]) + (567478733*K1^2*M^4*u^6)/
       (2089954234368000*b^2*Sqrt[245157*Pi]) + 
      (439445982137*d^4*K1^2*M^4*u^6)/(1592346083328000*b^2*
        Sqrt[245157*Pi]) - (1289931889*d^6*K1^2*M^4*u^6)/
       (4374577152000*b^2*Sqrt[245157*Pi]) + (95866513*d^8*K1^2*M^4*u^6)/
       (556764364800*b^2*Sqrt[245157*Pi]) - (1752960191*d^12*K1^2*M^4*u^6)/
       (13123731456000*b^2*Sqrt[245157*Pi]) - (3218482291*d^14*K1^2*M^4*u^6)/
       (18373224038400*b^2*Sqrt[245157*Pi]) + (6751248089*d^16*K1^2*M^4*u^6)/
       (209979703296000*b^2*Sqrt[245157*Pi]) - (6100033837*K0*K1*M^4*u^7)/
       (33439267749888000*b^2*Sqrt[245157*Pi]) - 
      (157835539601*d^2*K0*K1*M^4*u^7)/(16719633874944000*b^2*
        Sqrt[245157*Pi]) - (3289525873*d^4*K0*K1*M^4*u^7)/
       (60798668636160*b^2*Sqrt[245157*Pi]) - (2933132021*d^6*K0*K1*M^4*u^7)/
       (61244080128000*b^2*Sqrt[245157*Pi]) + (3997783*d^8*K0*K1*M^4*u^7)/
       (34797772800*b^2*Sqrt[245157*Pi]) + (631227127*d^10*K0*K1*M^4*u^7)/
       (5567643648000*b^2*Sqrt[245157*Pi]) - (10698500119*d^12*K0*K1*M^4*u^7)/
       (183732240384000*b^2*Sqrt[245157*Pi]) - (379044157*d^14*K0*K1*M^4*u^7)/
       (7349289615360*b^2*Sqrt[245157*Pi]) - (358840367*d^16*K0*K1*M^4*u^7)/
       (52494925824000*b^2*Sqrt[245157*Pi]) - 
      (2590433*d^10*K0^2*M^4*Sqrt[11/(22287*Pi)]*u^8)/(3711762432000*b^2) - 
      (9267680447*d^14*K0^2*M^4*Sqrt[11/(22287*Pi)]*u^8)/
       (4275950321664000*b^2) - (1171657*K0^2*M^4*Sqrt[17/(14421*Pi)]*u^8)/
       (133757070999552*b^2) - (2431339369577*d^2*K0^2*M^4*
        Sqrt[17/(14421*Pi)]*u^8)/(4280226271985664000*b^2) + 
      (651442301*d^6*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^8)/
       (587943169228800*b^2) + (9815087603*d^2*K0^2*M^4*u^8)/
       (1881418141532160*Sqrt[245157]*b^2*Sqrt[Pi]) + 
      (4094827001*d^2*K1^2*M^4*u^8)/(857417121792000*Sqrt[245157]*b^2*
        Sqrt[Pi]) + (1066869277*K0^2*M^4*u^8)/(33439267749888000*b^2*
        Sqrt[245157*Pi]) - (63579790607*d^4*K0^2*M^4*u^8)/
       (6687853549977600*b^2*Sqrt[245157*Pi]) + (2029475447*d^6*K0^2*M^4*u^8)/
       (122488160256000*b^2*Sqrt[245157*Pi]) + (19031893*d^8*K0^2*M^4*u^8)/
       (2227057459200*b^2*Sqrt[245157*Pi]) - (62706937*d^12*K0^2*M^4*u^8)/
       (33405861888000*b^2*Sqrt[245157*Pi]) + (96871000757*d^14*K0^2*M^4*u^8)/
       (4275950321664000*b^2*Sqrt[245157*Pi]) - (5767*d^16*K0^2*M^4*u^8)/
       (18579456000*b^2*Sqrt[245157*Pi]) + (164033659*K1^2*M^4*u^8)/
       (1286125682688000*b^2*Sqrt[245157*Pi]) + (5432730577*d^4*K1^2*M^4*u^8)/
       (514450273075200*b^2*Sqrt[245157*Pi]) - (9712318699*d^6*K1^2*M^4*u^8)/
       (267246895104000*b^2*Sqrt[245157*Pi]) - (83452087*d^8*K1^2*M^4*u^8)/
       (6681172377600*b^2*Sqrt[245157*Pi]) + (340116061*d^10*K1^2*M^4*u^8)/
       (33405861888000*b^2*Sqrt[245157*Pi]) + (556294987*d^12*K1^2*M^4*u^8)/
       (122488160256000*b^2*Sqrt[245157*Pi]) + (1308793*d^14*K1^2*M^4*u^8)/
       (24497632051200*b^2*Sqrt[245157*Pi]) - (12768491*d^16*K1^2*M^4*u^8)/
       (52494925824000*b^2*Sqrt[245157*Pi]) - 
      (1483*K0*K1*M^4*Sqrt[11/(22287*Pi)]*u^9)/(1319415552000*b^2) - 
      (44210461*d^2*K0*K1*M^4*u^9)/(1044977117184000*b^2*Sqrt[245157*Pi]) + 
      (362632411*d^4*K0*K1*M^4*u^9)/(139330282291200*b^2*Sqrt[245157*Pi]) + 
      (7395767*d^6*K0*K1*M^4*u^9)/(1913877504000*b^2*Sqrt[245157*Pi]) - 
      (596021*d^8*K0*K1*M^4*u^9)/(83514654720*b^2*Sqrt[245157*Pi]) - 
      (5482879*d^10*K0*K1*M^4*u^9)/(1043933184000*b^2*Sqrt[245157*Pi]) + 
      (300341*d^12*K0*K1*M^4*u^9)/(77328384000*b^2*Sqrt[245157*Pi]) + 
      (9907*d^14*K0*K1*M^4*u^9)/(4971110400*b^2*Sqrt[245157*Pi]) + 
      (208121*d^16*K0*K1*M^4*u^9)/(2087866368000*b^2*Sqrt[245157*Pi]) + 
      (32218301*d^12*K1^2*M^4*Sqrt[11/(22287*Pi)]*u^10)/
       (16034813706240*b^2) - (1473383*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^10)/
       (4953965592576000*b^2) - (12542845729*d^4*K1^2*M^4*Sqrt[19/(12903*Pi)]*
        u^10)/(107005656799641600*b^2) - 
      (11530009*d^8*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^10)/(7389315072000*b^2) + 
      (175063*d^14*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^10)/(7874238873600*b^2) - 
      (97301*d^8*K0^2*M^4*Sqrt[23/(10659*Pi)]*u^10)/(1670293094400*b^2) - 
      (2410329043*d^2*K0^2*M^4*u^10)/(8359816937472000*Sqrt[245157]*b^2*
        Sqrt[Pi]) + (9861580543*d^2*K1^2*M^4*u^10)/(25079450812416000*
        Sqrt[245157]*b^2*Sqrt[Pi]) - (1192129*K0^2*M^4*u^10)/
       (133623447552000*b^2*Sqrt[245157*Pi]) + (57451501*d^4*K0^2*M^4*u^10)/
       (151996671590400*b^2*Sqrt[245157*Pi]) + (1346027*d^6*K0^2*M^4*u^10)/
       (987807744000*b^2*Sqrt[245157*Pi]) - (293213*d^10*K0^2*M^4*u^10)/
       (287981568000*b^2*Sqrt[245157*Pi]) + (52394563*d^12*K0^2*M^4*u^10)/
       (91866120192000*b^2*Sqrt[245157*Pi]) + (6007049*d^14*K0^2*M^4*u^10)/
       (18373224038400*b^2*Sqrt[245157*Pi]) + (6521*d^16*K0^2*M^4*u^10)/
       (283537408000*b^2*Sqrt[245157*Pi]) + (405528853*K1^2*M^4*u^10)/
       (25079450812416000*b^2*Sqrt[245157*Pi]) + 
      (9667111451*d^4*K1^2*M^4*u^10)/(3527659015372800*b^2*Sqrt[245157*Pi]) - 
      (307231*d^6*K1^2*M^4*u^10)/(1055932416000*b^2*Sqrt[245157*Pi]) + 
      (368188511*d^8*K1^2*M^4*u^10)/(12827850964992*b^2*Sqrt[245157*Pi]) - 
      (7279537*d^10*K1^2*M^4*u^10)/(8351465472000*b^2*Sqrt[245157*Pi]) - 
      (6282119923*d^12*K1^2*M^4*u^10)/(293971584614400*b^2*Sqrt[245157*Pi]) + 
      (2065991*d^16*K1^2*M^4*u^10)/(68899590144000*b^2*Sqrt[245157*Pi]) - 
      (653539*K0*K1*M^4*u^11)/(1044977117184000*b^2*Sqrt[245157*Pi]) + 
      (3173453*d^2*K0*K1*M^4*u^11)/(232217137152000*b^2*Sqrt[245157*Pi]) + 
      (90543899*d^4*K0*K1*M^4*u^11)/(417990846873600*b^2*Sqrt[245157*Pi]) + 
      (522761*d^6*K0*K1*M^4*u^11)/(2087866368000*b^2*Sqrt[245157*Pi]) - 
      (156407*d^8*K0*K1*M^4*u^11)/(298266624000*b^2*Sqrt[245157*Pi]) - 
      (2723003*d^10*K0*K1*M^4*u^11)/(6263599104000*b^2*Sqrt[245157*Pi]) + 
      (6732127*d^12*K0*K1*M^4*u^11)/(22966530048000*b^2*Sqrt[245157*Pi]) + 
      (795709*d^14*K0*K1*M^4*u^11)/(4593306009600*b^2*Sqrt[245157*Pi]) + 
      (876619*d^16*K0*K1*M^4*u^11)/(68899590144000*b^2*Sqrt[245157*Pi]) + 
      (4651*d^6*K0^2*M^4*Sqrt[17/(14421*Pi)]*u^12)/(3280932864000*b^2) - 
      (5459*d^8*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^12)/(2087866368000*b^2) + 
      (366690241*d^4*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^12)/
       (75238352437248000*b^2) - (44739151*d^2*K0^2*M^4*u^12)/
       (6269862703104000*Sqrt[245157]*b^2*Sqrt[Pi]) + 
      (41994053*d^2*K1^2*M^4*u^12)/(3761917621862400*Sqrt[245157]*b^2*
        Sqrt[Pi]) - (5340061*K0^2*M^4*u^12)/(6269862703104000*b^2*
        Sqrt[245157*Pi]) + (37490071*d^4*K0^2*M^4*u^12)/
       (1253972540620800*b^2*Sqrt[245157*Pi]) - (222757*d^10*K0^2*M^4*u^12)/
       (6263599104000*b^2*Sqrt[245157*Pi]) + (236917*d^12*K0^2*M^4*u^12)/
       (9842798592000*b^2*Sqrt[245157*Pi]) + (194969*d^14*K0^2*M^4*u^12)/
       (13779918028800*b^2*Sqrt[245157*Pi]) + (647*d^16*K0^2*M^4*u^12)/
       (637959168000*b^2*Sqrt[245157*Pi]) + (586673*K1^2*M^4*u^12)/
       (648606486528000*b^2*Sqrt[245157*Pi]) - (44275229*d^4*K1^2*M^4*u^12)/
       (511825526784000*b^2*Sqrt[245157*Pi]) + (1337789*d^6*K1^2*M^4*u^12)/
       (68899590144000*b^2*Sqrt[245157*Pi]) - (52537*d^8*K1^2*M^4*u^12)/
       (1252719820800*b^2*Sqrt[245157*Pi]) - (258623*d^10*K1^2*M^4*u^12)/
       (6263599104000*b^2*Sqrt[245157*Pi]) + (5808779*d^12*K1^2*M^4*u^12)/
       (206698770432000*b^2*Sqrt[245157*Pi]) + (3386189*d^14*K1^2*M^4*u^12)/
       (206698770432000*b^2*Sqrt[245157*Pi]) + (120229*d^16*K1^2*M^4*u^12)/
       (103349385216000*b^2*Sqrt[245157*Pi]) - 
      (746047*d^6*K0*K1*M^4*Sqrt[17/(14421*Pi)]*u^13)/(137799180288000*b^2) + 
      (22171*d^2*K0*K1*M^4*Sqrt[23/(10659*Pi)]*u^13)/(940479405465600*b^2) - 
      (24137*d^8*K0*K1*M^4*Sqrt[23/(10659*Pi)]*u^13)/(37581594624000*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[23/(10659*Pi)]*u^13)/(623616000*b^2) - 
      (3499*d^12*K0*K1*M^4*Sqrt[7429/(33*Pi)]*u^13)/(275598360576000*b^2) - 
      (32273*K0*K1*M^4*u^13)/(4702397027328000*b^2*Sqrt[245157*Pi]) + 
      (24637099*d^4*K0*K1*M^4*u^13)/(4702397027328000*b^2*Sqrt[245157*Pi]) + 
      (25747*d^6*K0*K1*M^4*u^13)/(262474629120*b^2*Sqrt[245157*Pi]) + 
      (12587*d^8*K0*K1*M^4*u^13)/(7516318924800*b^2*Sqrt[245157*Pi]) - 
      (1867*d^10*K0*K1*M^4*u^13)/(39147494400*b^2*Sqrt[245157*Pi]) + 
      (12034787*d^12*K0*K1*M^4*u^13)/(118113583104000*b^2*Sqrt[245157*Pi]) + 
      (218129*d^14*K0*K1*M^4*u^13)/(51674692608000*b^2*Sqrt[245157*Pi]) + 
      (3659*d^16*K0*K1*M^4*u^13)/(12918673152000*b^2*Sqrt[245157*Pi]) - 
      (173*d^8*K1^2*M^4*Sqrt[11/(22287*Pi)]*u^14)/(2348849664000*b^2) + 
      (12547*d^4*K0^2*M^4*Sqrt[17/(14421*Pi)]*u^14)/(121352181350400*b^2) - 
      (12767*d^8*K0^2*M^4*Sqrt[17/(14421*Pi)]*u^14)/(18790797312000*b^2) + 
      (46043*d^6*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^14)/(206698770432000*b^2) - 
      (83*d^14*K0^2*M^4*Sqrt[323/(759*Pi)]*u^14)/(5167469260800*b^2) + 
      (179*d^14*K1^2*M^4*Sqrt[437/(561*Pi)]*u^14)/(14764197888000*b^2) - 
      (4271*d^2*K0^2*M^4*u^14)/(4702397027328000*Sqrt[245157]*b^2*Sqrt[Pi]) + 
      (319411*d^2*K1^2*M^4*u^14)/(4702397027328000*Sqrt[245157]*b^2*
        Sqrt[Pi]) - (121309*K0^2*M^4*u^14)/(9404794054656000*b^2*
        Sqrt[245157*Pi]) - (136417*d^4*K0^2*M^4*u^14)/
       (99521630208000*b^2*Sqrt[245157*Pi]) + (4721*d^6*K0^2*M^4*u^14)/
       (17224897536000*b^2*Sqrt[245157*Pi]) + (40643*d^8*K0^2*M^4*u^14)/
       (3758159462400*b^2*Sqrt[245157*Pi]) - (179*d^10*K0^2*M^4*u^14)/
       (313179955200*b^2*Sqrt[245157*Pi]) + (22133*d^12*K0^2*M^4*u^14)/
       (51674692608000*b^2*Sqrt[245157*Pi]) + (13303*d^14*K0^2*M^4*u^14)/
       (2460699648000*b^2*Sqrt[245157*Pi]) + (1399*d^16*K0^2*M^4*u^14)/
       (103349385216000*b^2*Sqrt[245157*Pi]) + (25771*K1^2*M^4*u^14)/
       (1880958810931200*b^2*Sqrt[245157*Pi]) + (319061*d^4*K1^2*M^4*u^14)/
       (1567465675776000*b^2*Sqrt[245157*Pi]) - (695399*d^6*K1^2*M^4*u^14)/
       (206698770432000*b^2*Sqrt[245157*Pi]) - (2903*d^10*K1^2*M^4*u^14)/
       (4697699328000*b^2*Sqrt[245157*Pi]) + (971*d^12*K1^2*M^4*u^14)/
       (2066987704320*b^2*Sqrt[245157*Pi]) - (34877*d^14*K1^2*M^4*u^14)/
       (6889959014400*b^2*Sqrt[245157*Pi]) + (167*d^16*K1^2*M^4*u^14)/
       (11483265024000*b^2*Sqrt[245157*Pi]) - 
      (d^8*K0*K1*M^4*Sqrt[17/(14421*Pi)]*u^15)/(117442483200*b^2) + 
      (d^16*K0*K1*M^4*Sqrt[17/(14421*Pi)]*u^15)/(8612448768000*b^2) + 
      (d^2*K0*K1*M^4*Sqrt[19/(12903*Pi)]*u^15)/(3998636928000*b^2) + 
      (K0*K1*M^4*u^15)/(15994547712000*b^2*Sqrt[245157*Pi]) + 
      (d^2*K0*K1*M^4*u^15)/(861244876800*b^2*Sqrt[245157*Pi]) + 
      (259*d^4*K0*K1*M^4*u^15)/(4798364313600*b^2*Sqrt[245157*Pi]) + 
      (107*d^6*K0*K1*M^4*u^15)/(1845524736000*b^2*Sqrt[245157*Pi]) - 
      (107*d^10*K0*K1*M^4*u^15)/(1174424832000*b^2*Sqrt[245157*Pi]) + 
      (149*d^12*K0*K1*M^4*u^15)/(1845524736000*b^2*Sqrt[245157*Pi]) + 
      (13*d^14*K0*K1*M^4*u^15)/(369104947200*b^2*Sqrt[245157*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^16)/(83971375488000*b^2) + 
      (d^2*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^16)/(83971375488000*b^2) + 
      (K0^2*M^4*u^16)/(335885501952000*b^2*Sqrt[245157*Pi]) + 
      (d^4*K0^2*M^4*u^16)/(599795539200*b^2*Sqrt[245157*Pi]) + 
      (d^6*K0^2*M^4*u^16)/(922762368000*b^2*Sqrt[245157*Pi]) - 
      (d^8*K0^2*M^4*u^16)/(234884966400*b^2*Sqrt[245157*Pi]) - 
      (d^10*K0^2*M^4*u^16)/(587212416000*b^2*Sqrt[245157*Pi]) + 
      (d^12*K0^2*M^4*u^16)/(461381184000*b^2*Sqrt[245157*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(1291867315200*b^2*Sqrt[245157*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(25837346304000*b^2*Sqrt[245157*Pi]) + 
      (K1^2*M^4*u^16)/(335885501952000*b^2*Sqrt[245157*Pi]) + 
      (d^4*K1^2*M^4*u^16)/(599795539200*b^2*Sqrt[245157*Pi]) + 
      (d^6*K1^2*M^4*u^16)/(922762368000*b^2*Sqrt[245157*Pi]) - 
      (d^8*K1^2*M^4*u^16)/(234884966400*b^2*Sqrt[245157*Pi]) - 
      (d^10*K1^2*M^4*u^16)/(587212416000*b^2*Sqrt[245157*Pi]) + 
      (d^12*K1^2*M^4*u^16)/(461381184000*b^2*Sqrt[245157*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(1291867315200*b^2*Sqrt[245157*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(25837346304000*b^2*Sqrt[245157*Pi]))/Pi, 0, 
    ((-951*K0^2*M^4*Sqrt[3/(81719*Pi)]*u^2)/(1031045120*b^2) + 
      (57259*d^8*K0^2*M^4*Sqrt[11/(22287*Pi)]*u^2)/(103104512*b^2) + 
      (58156921397*d^10*K0^2*M^4*Sqrt[11/(22287*Pi)]*u^2)/
       (91915610357760*b^2) - (21271*d^16*K0^2*M^4*Sqrt[11/(22287*Pi)]*u^2)/
       (1031045120*b^2) - (463*d^4*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/
       (1726080*b^2) + (199*d^8*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/
       (230144*b^2) - (1337*d^10*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/
       (952320*b^2) + (8143*d^14*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/
       (13808640*b^2) - (83*d^16*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^2)/
       (6904320*b^2) - (7261*d^6*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^2)/
       (36823040*b^2) - (5561*d^14*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^2)/
       (36823040*b^2) + (6349*d^6*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^2)/
       (13808640*b^2) - (787*d^2*K1^2*M^4*Sqrt[23/(10659*Pi)]*u^2)/
       (18411520*b^2) - (39*d^12*K1^2*M^4*Sqrt[51/(4807*Pi)]*u^2)/
       (575360*b^2) - (27*d^18*K1^2*M^4*Sqrt[51/(4807*Pi)]*u^2)/
       (3682304*b^2) - (265201*d^2*K0^2*M^4*u^2)/(1031045120*Sqrt[245157]*b^2*
        Sqrt[Pi]) - (645961*d^4*K0^2*M^4*u^2)/(257761280*b^2*
        Sqrt[245157*Pi]) + (9319979441*d^10*K0^2*M^4*u^2)/
       (91915610357760*b^2*Sqrt[245157*Pi]) - (921037*d^12*K0^2*M^4*u^2)/
       (257761280*b^2*Sqrt[245157*Pi]) + (2459*d^18*K0^2*M^4*u^2)/
       (206209024*b^2*Sqrt[245157*Pi]) - (103*K1^2*M^4*u^2)/
       (6904320*b^2*Sqrt[245157*Pi]) - (720182461*d^18*K0*K1*M^4*
        Sqrt[17/(14421*Pi)]*u^3)/(37154741944320*b^2) + 
      (15734313643*d^8*K0*K1*M^4*Sqrt[19/(12903*Pi)]*u^3)/
       (7145142681600*b^2) - (154095353*K0*K1*M^4*u^3)/
       (5629506355200*b^2*Sqrt[245157*Pi]) - (132235784203*d^2*K0*K1*M^4*u^3)/
       (61924569907200*b^2*Sqrt[245157*Pi]) - (29219345431*d^4*K0*K1*M^4*u^3)/
       (1857737097216*b^2*Sqrt[245157*Pi]) - (363728105947*d^6*K0*K1*M^4*u^3)/
       (46443427430400*b^2*Sqrt[245157*Pi]) + (1587687601*d^10*K0*K1*M^4*u^3)/
       (216519475200*b^2*Sqrt[245157*Pi]) - (22805378833*d^12*K0*K1*M^4*u^3)/
       (1190857113600*b^2*Sqrt[245157*Pi]) - 
      (124961734459*d^14*K0*K1*M^4*u^3)/(46443427430400*b^2*
        Sqrt[245157*Pi]) - (4320834367*d^16*K0*K1*M^4*u^3)/
       (3377703813120*b^2*Sqrt[245157*Pi]) - 
      (14213125504997*d^14*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^4)/
       (19506239520768000*b^2) + (4423631*d^10*K0^2*M^4*Sqrt[19/(12903*Pi)]*
        u^4)/(14932377600*b^2) - (166786909*d^16*K0^2*M^4*Sqrt[19/(12903*Pi)]*
        u^4)/(6755407626240*b^2) + (122576328467*d^8*K1^2*M^4*
        Sqrt[23/(10659*Pi)]*u^4)/(68203634688000*b^2) - 
      (81403482683*d^2*K0^2*M^4*u^4)/(123849139814400*Sqrt[245157]*b^2*
        Sqrt[Pi]) - (36718002904733*d^2*K1^2*M^4*u^4)/
       (19506239520768000*Sqrt[245157]*b^2*Sqrt[Pi]) - 
      (91600193*K0^2*M^4*u^4)/(11259012710400*b^2*Sqrt[245157*Pi]) - 
      (19223475547*d^4*K0^2*M^4*u^4)/(3715474194432*b^2*Sqrt[245157*Pi]) - 
      (366238433767*d^6*K0^2*M^4*u^4)/(92886854860800*b^2*Sqrt[245157*Pi]) + 
      (191724364897*d^8*K0^2*M^4*u^4)/(14290285363200*b^2*Sqrt[245157*Pi]) - 
      (15456857653*d^12*K0^2*M^4*u^4)/(2381714227200*b^2*Sqrt[245157*Pi]) - 
      (206781172159*d^14*K0^2*M^4*u^4)/(92886854860800*b^2*Sqrt[245157*Pi]) - 
      (1156763401*d^18*K0^2*M^4*u^4)/(14861896777728*b^2*Sqrt[245157*Pi]) - 
      (57059498939*K1^2*M^4*u^4)/(2600831936102400*b^2*Sqrt[245157*Pi]) - 
      (318922908130069*d^4*K1^2*M^4*u^4)/(19506239520768000*b^2*
        Sqrt[245157*Pi]) - (354220788003871*d^6*K1^2*M^4*u^4)/
       (19506239520768000*b^2*Sqrt[245157*Pi]) + 
      (4231905444853*d^10*K1^2*M^4*u^4)/(136407269376000*b^2*
        Sqrt[245157*Pi]) - (10976475502229*d^12*K1^2*M^4*u^4)/
       (500159987712000*b^2*Sqrt[245157*Pi]) - 
      (2171172774437*d^16*K1^2*M^4*u^4)/(1444906631168000*b^2*
        Sqrt[245157*Pi]) - (216341136241*d^18*K1^2*M^4*u^4)/
       (1950623952076800*b^2*Sqrt[245157*Pi]) + 
      (260016423361*d^8*K0*K1*M^4*Sqrt[17/(14421*Pi)]*u^5)/
       (136407269376000*b^2) - (11013150509*K0*K1*M^4*u^5)/
       (650207984025600*b^2*Sqrt[245157*Pi]) - 
      (57231506833801*d^2*K0*K1*M^4*u^5)/(39012479041536000*b^2*
        Sqrt[245157*Pi]) - (254011739347609*d^4*K0*K1*M^4*u^5)/
       (19506239520768000*b^2*Sqrt[245157*Pi]) - 
      (305892997352731*d^6*K0*K1*M^4*u^5)/(19506239520768000*b^2*
        Sqrt[245157*Pi]) + (945369011507*d^10*K0*K1*M^4*u^5)/
       (34101817344000*b^2*Sqrt[245157*Pi]) - 
      (965833855381*d^12*K0*K1*M^4*u^5)/(55573331968000*b^2*
        Sqrt[245157*Pi]) - (217581155227349*d^14*K0*K1*M^4*u^5)/
       (19506239520768000*b^2*Sqrt[245157*Pi]) - 
      (962178762511*d^16*K0*K1*M^4*u^5)/(722453315584000*b^2*
        Sqrt[245157*Pi]) - (572980034483*d^18*K0*K1*M^4*u^5)/
       (7802495808307200*b^2*Sqrt[245157*Pi]) - 
      (7182798385571*d^2*K0^2*M^4*Sqrt[11/(22287*Pi)]*u^6)/
       (347281995249745920*b^2) - (54585204835613311*d^18*K1^2*M^4*
        Sqrt[11/(22287*Pi)]*u^6)/(84741768012298715136000*b^2) - 
      (3461808941417*d^6*K0^2*M^4*Sqrt[17/(14421*Pi)]*u^6)/
       (19506239520768000*b^2) + (26644583201*d^8*K1^2*M^4*
        Sqrt[19/(12903*Pi)]*u^6)/(48402579456000*b^2) - 
      (4075379023*K1^2*M^4*Sqrt[323/(759*Pi)]*u^6)/(234074874249216000*b^2) - 
      (8871389998063*d^2*K0^2*M^4*u^6)/(1949031605993472000*Sqrt[245157]*b^2*
        Sqrt[Pi]) - (226637667614207*d^2*K1^2*M^4*u^6)/
       (468149748498432000*Sqrt[245157]*b^2*Sqrt[Pi]) - 
      (53431062493*K0^2*M^4*u^6)/(20806655488819200*b^2*Sqrt[245157*Pi]) - 
      (85067427248537*d^4*K0^2*M^4*u^6)/(39012479041536000*b^2*
        Sqrt[245157*Pi]) + (63924085077089*d^8*K0^2*M^4*u^6)/
       (12003839705088000*b^2*Sqrt[245157*Pi]) + 
      (2009630501647*d^10*K0^2*M^4*u^6)/(363752718336000*b^2*
        Sqrt[245157*Pi]) - (1463038666591*d^12*K0^2*M^4*u^6)/
       (500159987712000*b^2*Sqrt[245157*Pi]) - 
      (9629464516603*d^14*K0^2*M^4*u^6)/(4334719893504000*b^2*
        Sqrt[245157*Pi]) - (79818498161*d^16*K0^2*M^4*u^6)/
       (305082925056000*b^2*Sqrt[245157*Pi]) - 
      (66608125601*d^18*K0^2*M^4*u^6)/(6935551829606400*b^2*
        Sqrt[245157*Pi]) - (496500187761689*d^4*K1^2*M^4*u^6)/
       (117037437124608000*b^2*Sqrt[245157*Pi]) - 
      (9411503838617*d^6*K1^2*M^4*u^6)/(1887700598784000*b^2*
        Sqrt[245157*Pi]) + (167853720073*d^10*K1^2*M^4*u^6)/
       (18814795776000*b^2*Sqrt[245157*Pi]) - 
      (50008700401763*d^12*K1^2*M^4*u^6)/(9002879778816000*b^2*
        Sqrt[245157*Pi]) - (1541501052727*d^14*K1^2*M^4*u^6)/
       (417990846873600*b^2*Sqrt[245157*Pi]) - 
      (389419786339*d^16*K1^2*M^4*u^6)/(955407649996800*b^2*
        Sqrt[245157*Pi]) - (5112485173326711017*d^18*K1^2*M^4*u^6)/
       (932159448135285866496000*b^2*Sqrt[245157*Pi]) + 
      (812512179*d^8*K0*K1*M^4*Sqrt[3/(81719*Pi)]*u^7)/(444586655744*b^2) - 
      (15589719463929799*d^12*K0*K1*M^4*Sqrt[17/(14421*Pi)]*u^7)/
       (89884751711698944000*b^2) - (145036986433*d^18*K0*K1*M^4*
        Sqrt[17/(14421*Pi)]*u^7)/(468149748498432000*b^2) - 
      (1182694696723*K0*K1*M^4*u^7)/(468149748498432000*b^2*
        Sqrt[245157*Pi]) - (8430571676771*d^2*K0*K1*M^4*u^7)/
       (36011519115264000*b^2*Sqrt[245157*Pi]) - 
      (519651859499977*d^4*K0*K1*M^4*u^7)/(234074874249216000*b^2*
        Sqrt[245157*Pi]) - (24292624653841*d^6*K0*K1*M^4*u^7)/
       (8071547387904000*b^2*Sqrt[245157*Pi]) + 
      (8500381801*d^10*K0*K1*M^4*u^7)/(1567899648000*b^2*Sqrt[245157*Pi]) - 
      (480163550604079*d^12*K0*K1*M^4*u^7)/(12840678815956992000*b^2*
        Sqrt[245157*Pi]) - (515292531940019*d^14*K0*K1*M^4*u^7)/
       (234074874249216000*b^2*Sqrt[245157*Pi]) - 
      (114851498079349*d^16*K0*K1*M^4*u^7)/(468149748498432000*b^2*
        Sqrt[245157*Pi]) + (19998623229*d^10*K0^2*M^4*Sqrt[3/(81719*Pi)]*u^8)/
       (80833937408000*b^2) - (52811036263*d^18*K0^2*M^4*Sqrt[17/(14421*Pi)]*
        u^8)/(1872598993993728000*b^2) - (1932930651761*d^2*K0^2*M^4*
        Sqrt[19/(12903*Pi)]*u^8)/(1872598993993728000*b^2) - 
      (12517625039*d^12*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^8)/
       (654754893004800*b^2) - (55913757547*d^14*K1^2*M^4*Sqrt[19/(12903*Pi)]*
        u^8)/(2786605645824000*b^2) - (323514999517*d^16*K0^2*M^4*
        Sqrt[23/(10659*Pi)]*u^8)/(234074874249216000*b^2) - 
      (19489449318187*d^2*K1^2*M^4*u^8)/(374519798798745600*Sqrt[245157]*b^2*
        Sqrt[Pi]) - (59254812907*K0^2*M^4*u^8)/(468149748498432000*b^2*
        Sqrt[245157*Pi]) - (114505320553493*d^4*K0^2*M^4*u^8)/
       (468149748498432000*b^2*Sqrt[245157*Pi]) - 
      (1246918741561*d^6*K0^2*M^4*u^8)/(2925935928115200*b^2*
        Sqrt[245157*Pi]) + (2523780907169*d^8*K0^2*M^4*u^8)/
       (4001279901696000*b^2*Sqrt[245157*Pi]) - 
      (67168688891147*d^14*K0^2*M^4*u^8)/(234074874249216000*b^2*
        Sqrt[245157*Pi]) - (322402227533*K1^2*M^4*u^8)/
       (468149748498432000*b^2*Sqrt[245157*Pi]) - 
      (32408598566093*d^4*K1^2*M^4*u^8)/(78024958083072000*b^2*
        Sqrt[245157*Pi]) - (12134516012621*d^6*K1^2*M^4*u^8)/
       (26008319361024000*b^2*Sqrt[245157*Pi]) + 
      (5886167415427*d^8*K1^2*M^4*u^8)/(6001919852544000*b^2*
        Sqrt[245157*Pi]) + (5873637718051*d^10*K1^2*M^4*u^8)/
       (6547548930048000*b^2*Sqrt[245157*Pi]) - 
      (9350951857519*d^12*K1^2*M^4*u^8)/(18005759557632000*b^2*
        Sqrt[245157*Pi]) - (8912936029*d^16*K1^2*M^4*u^8)/
       (212312811110400*b^2*Sqrt[245157*Pi]) - 
      (156900237421*d^18*K1^2*M^4*u^8)/(267514141999104000*b^2*
        Sqrt[245157*Pi]) - (24475587223*d^4*K0*K1*M^4*Sqrt[17/(14421*Pi)]*
        u^9)/(2659941752832000*b^2) - (3662066171*d^6*K0*K1*M^4*
        Sqrt[19/(12903*Pi)]*u^9)/(312099832332288*b^2) - 
      (4539674903*K0*K1*M^4*u^9)/(31209983233228800*b^2*Sqrt[245157*Pi]) - 
      (563049780803*d^2*K0*K1*M^4*u^9)/(36011519115264000*b^2*
        Sqrt[245157*Pi]) + (1377138151559*d^8*K0*K1*M^4*u^9)/
       (3601151911526400*b^2*Sqrt[245157*Pi]) + 
      (666558383269*d^10*K0*K1*M^4*u^9)/(1636887232512000*b^2*
        Sqrt[245157*Pi]) - (951583375933*d^12*K0*K1*M^4*u^9)/
       (4501439889408000*b^2*Sqrt[245157*Pi]) - 
      (70152054149*d^14*K0*K1*M^4*u^9)/(425590680453120*b^2*
        Sqrt[245157*Pi]) - (8454009199261*d^16*K0*K1*M^4*u^9)/
       (468149748498432000*b^2*Sqrt[245157*Pi]) - 
      (90132338711*d^18*K0*K1*M^4*u^9)/(468149748498432000*b^2*
        Sqrt[245157*Pi]) - (456121*d^16*K0^2*M^4*Sqrt[17/(14421*Pi)]*u^10)/
       (4537741824000*b^2) - (2221058243549*d^2*K1^2*M^4*Sqrt[19/(12903*Pi)]*
        u^10)/(14044492454952960000*b^2) + 
      (11149797587*d^8*K1^2*M^4*Sqrt[23/(10659*Pi)]*u^10)/
       (6001919852544000*b^2) - (30054865261*d^2*K0^2*M^4*u^10)/
       (72023038230528000*Sqrt[245157]*b^2*Sqrt[Pi]) + 
      (13832891*K0^2*M^4*u^10)/(686436581376000*b^2*Sqrt[245157*Pi]) - 
      (3131992826311*d^4*K0^2*M^4*u^10)/(234074874249216000*b^2*
        Sqrt[245157*Pi]) - (1929679701637*d^6*K0^2*M^4*u^10)/
       (78024958083072000*b^2*Sqrt[245157*Pi]) + 
      (11511337763*d^8*K0^2*M^4*u^10)/(327377446502400*b^2*Sqrt[245157*Pi]) + 
      (43857239933*d^10*K0^2*M^4*u^10)/(1091258155008000*b^2*
        Sqrt[245157*Pi]) - (349587225829*d^12*K0^2*M^4*u^10)/
       (18005759557632000*b^2*Sqrt[245157*Pi]) - 
      (649999957*d^14*K0^2*M^4*u^10)/(41392550707200*b^2*Sqrt[245157*Pi]) - 
      (1114544549*d^18*K0^2*M^4*u^10)/(72023038230528000*b^2*
        Sqrt[245157*Pi]) - (702851759*K1^2*M^4*u^10)/(11821963345920000*b^2*
        Sqrt[245157*Pi]) - (66257741172143*d^4*K1^2*M^4*u^10)/
       (3511123113738240000*b^2*Sqrt[245157*Pi]) - 
      (2112005595019*d^6*K1^2*M^4*u^10)/(100317803249664000*b^2*
        Sqrt[245157*Pi]) + (2221621623457*d^10*K1^2*M^4*u^10)/
       (49106616975360000*b^2*Sqrt[245157*Pi]) - 
      (6419797026557*d^12*K1^2*M^4*u^10)/(270086393364480000*b^2*
        Sqrt[245157*Pi]) - (22368153582199*d^14*K1^2*M^4*u^10)/
       (1170374371246080000*b^2*Sqrt[245157*Pi]) - 
      (146022245591*d^16*K1^2*M^4*u^10)/(70222462274764800*b^2*
        Sqrt[245157*Pi]) - (53462089427*d^18*K1^2*M^4*u^10)/
       (2808898490990592000*b^2*Sqrt[245157*Pi]) - 
      (260712300103*d^4*K0*K1*M^4*Sqrt[19/(12903*Pi)]*u^11)/
       (877780778434560000*b^2) - (305670539*K0*K1*M^4*u^11)/
       (109722597304320000*b^2*Sqrt[245157*Pi]) - 
      (469281458731*d^2*K0*K1*M^4*u^11)/(877780778434560000*b^2*
        Sqrt[245157*Pi]) - (80532259669*d^6*K0*K1*M^4*u^11)/
       (9753119760384000*b^2*Sqrt[245157*Pi]) + 
      (2907771403*d^8*K0*K1*M^4*u^11)/(214354280448000*b^2*Sqrt[245157*Pi]) + 
      (2232149387*d^10*K0*K1*M^4*u^11)/(146150645760000*b^2*
        Sqrt[245157*Pi]) - (71973987329*d^12*K0*K1*M^4*u^11)/
       (9645942620160000*b^2*Sqrt[245157*Pi]) - 
      (249510752779*d^14*K0*K1*M^4*u^11)/(39899126292480000*b^2*
        Sqrt[245157*Pi]) - (119197720601*d^16*K0*K1*M^4*u^11)/
       (175556155686912000*b^2*Sqrt[245157*Pi]) - 
      (1118241463*d^18*K0*K1*M^4*u^11)/(175556155686912000*b^2*
        Sqrt[245157*Pi]) + (24645457347073*d^8*K0^2*M^4*Sqrt[17/(14421*Pi)]*
        u^12)/(337067818918871040000*b^2) - 
      (155875801*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^12)/(658335583825920000*
        b^2) - (127020379*d^16*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^12)/
       (37619176218624000*b^2) + (5800217*d^10*K0^2*M^4*Sqrt[19/(12903*Pi)]*
        u^12)/(99005276160000*b^2) + (13175719*d^2*K0^2*M^4*u^12)/
       (1441347747840000*Sqrt[245157]*b^2*Sqrt[Pi]) - 
      (884280289*d^2*K1^2*M^4*u^12)/(9207490682880000*Sqrt[245157]*b^2*
        Sqrt[Pi]) + (1324856321*K0^2*M^4*u^12)/(438890389217280000*b^2*
        Sqrt[245157*Pi]) - (3489514661*d^4*K0^2*M^4*u^12)/
       (8127599800320000*b^2*Sqrt[245157*Pi]) - 
      (29187712721*d^6*K0^2*M^4*u^12)/(43889038921728000*b^2*
        Sqrt[245157*Pi]) - (12126444456743*d^8*K0^2*M^4*u^12)/
       (48152545559838720000*b^2*Sqrt[245157*Pi]) - 
      (8768200493*d^12*K0^2*M^4*u^12)/(16880399585280000*b^2*
        Sqrt[245157*Pi]) - (99316195403*d^14*K0^2*M^4*u^12)/
       (219445194608640000*b^2*Sqrt[245157*Pi]) - 
      (173803489*d^16*K0^2*M^4*u^12)/(3511123113738240*b^2*Sqrt[245157*Pi]) - 
      (31968019*d^18*K0^2*M^4*u^12)/(58518718562304000*b^2*Sqrt[245157*Pi]) - 
      (541968311579*d^4*K1^2*M^4*u^12)/(1316671167651840000*b^2*
        Sqrt[245157*Pi]) - (79205474137*d^6*K1^2*M^4*u^12)/
       (131667116765184000*b^2*Sqrt[245157*Pi]) + 
      (463155223*d^8*K1^2*M^4*u^12)/(450143988940800*b^2*Sqrt[245157*Pi]) + 
      (161011559*d^10*K1^2*M^4*u^12)/(127881815040000*b^2*Sqrt[245157*Pi]) - 
      (60245931761*d^12*K1^2*M^4*u^12)/(101282397511680000*b^2*
        Sqrt[245157*Pi]) - (49076980109*d^14*K1^2*M^4*u^12)/
       (94047940546560000*b^2*Sqrt[245157*Pi]) - 
      (25061923*d^18*K1^2*M^4*u^12)/(37619176218624000*b^2*Sqrt[245157*Pi]) - 
      (114403511*d^16*K0*K1*M^4*Sqrt[17/(14421*Pi)]*u^13)/
       (131667116765184000*b^2) - (5046479*d^6*K0*K1*M^4*Sqrt[437/(561*Pi)]*
        u^13)/(13166711676518400*b^2) + (13672991*K0*K1*M^4*u^13)/
       (329167791912960000*b^2*Sqrt[245157*Pi]) - 
      (13443588563*d^2*K0*K1*M^4*u^13)/(1316671167651840000*b^2*
        Sqrt[245157*Pi]) - (71954091613*d^4*K0*K1*M^4*u^13)/
       (658335583825920000*b^2*Sqrt[245157*Pi]) + 
      (19165771*d^8*K0*K1*M^4*u^13)/(75023998156800*b^2*Sqrt[245157*Pi]) + 
      (489706153*d^10*K0*K1*M^4*u^13)/(1534581780480000*b^2*
        Sqrt[245157*Pi]) - (7211310583*d^12*K0*K1*M^4*u^13)/
       (50641198755840000*b^2*Sqrt[245157*Pi]) - 
      (42867067849*d^14*K0*K1*M^4*u^13)/(329167791912960000*b^2*
        Sqrt[245157*Pi]) - (11520191*d^18*K0*K1*M^4*u^13)/
       (52666846706073600*b^2*Sqrt[245157*Pi]) + 
      (2967586581070829*d^14*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^14)/
       (716627249760202260480000*b^2) + (8464079958965987*d^16*K0^2*M^4*
        Sqrt[19/(12903*Pi)]*u^14)/(12694539852895011471360000*b^2) - 
      (134923*d^4*K1^2*M^4*Sqrt[23/(10659*Pi)]*u^14)/(663644741760000*b^2) + 
      (39667757*d^2*K0^2*M^4*u^14)/(658335583825920000*Sqrt[245157]*b^2*
        Sqrt[Pi]) - (785320339*d^2*K1^2*M^4*u^14)/(658335583825920000*
        Sqrt[245157]*b^2*Sqrt[Pi]) + (100721659*K0^2*M^4*u^14)/
       (658335583825920000*b^2*Sqrt[245157*Pi]) - 
      (2284162703*d^4*K0^2*M^4*u^14)/(329167791912960000*b^2*
        Sqrt[245157*Pi]) - (577611059*d^6*K0^2*M^4*u^14)/
       (65833558382592000*b^2*Sqrt[245157*Pi]) + (695501*d^8*K0^2*M^4*u^14)/
       (52751248704000*b^2*Sqrt[245157*Pi]) + (3382549*d^10*K0^2*M^4*u^14)/
       (191822722560000*b^2*Sqrt[245157*Pi]) - (186202421*d^12*K0^2*M^4*u^14)/
       (25320599377920000*b^2*Sqrt[245157*Pi]) - 
      (8780699750739377*d^14*K0^2*M^4*u^14)/(102375321394314608640000*b^2*
        Sqrt[245157*Pi]) - (1201992699891883631*d^16*K0^2*M^4*u^14)/
       (88861778970265080299520000*b^2*Sqrt[245157*Pi]) - 
      (70487*d^18*K0^2*M^4*u^14)/(4247326347264000*b^2*Sqrt[245157*Pi]) - 
      (17996393*K1^2*M^4*u^14)/(109722597304320000*b^2*Sqrt[245157*Pi]) - 
      (228936373*d^6*K1^2*M^4*u^14)/(21944519460864000*b^2*Sqrt[245157*Pi]) + 
      (3492971*d^8*K1^2*M^4*u^14)/(253205993779200*b^2*Sqrt[245157*Pi]) + 
      (4495573*d^10*K1^2*M^4*u^14)/(230187267072000*b^2*Sqrt[245157*Pi]) - 
      (3389887*d^12*K1^2*M^4*u^14)/(422009989632000*b^2*Sqrt[245157*Pi]) - 
      (516327473*d^14*K1^2*M^4*u^14)/(65833558382592000*b^2*
        Sqrt[245157*Pi]) - (87589*d^16*K1^2*M^4*u^14)/
       (90804908113920*b^2*Sqrt[245157*Pi]) - (102013*d^18*K1^2*M^4*u^14)/
       (5266684670607360*b^2*Sqrt[245157*Pi]) - 
      (779671*d^16*K0*K1*M^4*Sqrt[17/(14421*Pi)]*u^15)/
       (65833558382592000*b^2) - (11399*d^18*K0*K1*M^4*Sqrt[17/(14421*Pi)]*
        u^15)/(29259359281152000*b^2) - (8389*K0*K1*M^4*u^15)/
       (8440199792640000*b^2*Sqrt[245157*Pi]) - (20293817*d^2*K0*K1*M^4*u^15)/
       (219445194608640000*b^2*Sqrt[245157*Pi]) - 
      (2649529*d^4*K0*K1*M^4*u^15)/(2654578967040000*b^2*Sqrt[245157*Pi]) - 
      (8867393*d^6*K0*K1*M^4*u^15)/(4702397027328000*b^2*Sqrt[245157*Pi]) + 
      (5848159*d^8*K0*K1*M^4*u^15)/(2532059937792000*b^2*Sqrt[245157*Pi]) + 
      (8372669*d^10*K0*K1*M^4*u^15)/(2301872670720000*b^2*Sqrt[245157*Pi]) - 
      (8356427*d^12*K0*K1*M^4*u^15)/(6330149844480000*b^2*Sqrt[245157*Pi]) - 
      (237507199*d^14*K0*K1*M^4*u^15)/(164583895956480000*b^2*
        Sqrt[245157*Pi]) + (199*d^18*K0*K1*M^4*u^15)/(137799180288000*b^2*
        Sqrt[245157*Pi]) - (3023*d^2*K1^2*M^4*Sqrt[17/(14421*Pi)]*u^16)/
       (14242837150080000*b^2) + (8557*d^8*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^16)/
       (2170337089536000*b^2) - (850789*d^12*K0^2*M^4*Sqrt[23/(10659*Pi)]*
        u^16)/(1177407871073280000*b^2) - (113*K1^2*M^4*Sqrt[23/(10659*Pi)]*
        u^16)/(329167791912960000*b^2) - 
      (21799*d^4*K1^2*M^4*Sqrt[23/(10659*Pi)]*u^16)/(14962172359680000*b^2) - 
      (16033*d^6*K1^2*M^4*Sqrt[23/(10659*Pi)]*u^16)/(4702397027328000*b^2) + 
      (2141*d^10*K1^2*M^4*Sqrt[23/(10659*Pi)]*u^16)/(328838952960000*b^2) - 
      (10169*d^16*K1^2*M^4*Sqrt[23/(10659*Pi)]*u^16)/(21944519460864000*
        b^2) - (194291*d^2*K0^2*M^4*u^16)/(94047940546560000*Sqrt[245157]*b^2*
        Sqrt[Pi]) + (35137*d^2*K1^2*M^4*u^16)/(24183756140544000*Sqrt[245157]*
        b^2*Sqrt[Pi]) - (K0^2*M^4*u^16)/(133971425280000*b^2*
        Sqrt[245157*Pi]) - (35813*d^4*K0^2*M^4*u^16)/(1119618339840000*b^2*
        Sqrt[245157*Pi]) - (346813*d^6*K0^2*M^4*u^16)/(4702397027328000*b^2*
        Sqrt[245157*Pi]) + (6047*d^8*K0^2*M^4*u^16)/(84401997926400*b^2*
        Sqrt[245157*Pi]) + (35747*d^10*K0^2*M^4*u^16)/
       (255763630080000*b^2*Sqrt[245157*Pi]) - (420589*d^12*K0^2*M^4*u^16)/
       (20300135708160000*b^2*Sqrt[245157*Pi]) - (1323869*d^14*K0^2*M^4*u^16)/
       (23511985136640000*b^2*Sqrt[245157*Pi]) - (90721*d^16*K0^2*M^4*u^16)/
       (9404794054656000*b^2*Sqrt[245157*Pi]) - (5791*d^18*K0^2*M^4*u^16)/
       (18809588109312000*b^2*Sqrt[245157*Pi]) - (d^8*K1^2*M^4*u^16)/
       (805319884800*b^2*Sqrt[245157*Pi]) - (68083*d^12*K1^2*M^4*u^16)/
       (1808614241280000*b^2*Sqrt[245157*Pi]) - (1109609*d^14*K1^2*M^4*u^16)/
       (18287099550720000*b^2*Sqrt[245157*Pi]) - (45631*d^18*K1^2*M^4*u^16)/
       (131667116765184000*b^2*Sqrt[245157*Pi]) + 
      (K0*K1*M^4*Sqrt[17/(14421*Pi)]*u^17)/(14107191081984000*b^2) - 
      (71*d^18*K0*K1*M^4*Sqrt[17/(14421*Pi)]*u^17)/(16458389595648000*b^2) - 
      (757*d^2*K0*K1*M^4*Sqrt[19/(12903*Pi)]*u^17)/(82291947978240000*b^2) - 
      (1669*d^16*K0*K1*M^4*Sqrt[19/(12903*Pi)]*u^17)/(16458389595648000*
        b^2) - (64069*d^12*K0*K1*M^4*Sqrt[23/(10659*Pi)]*u^17)/
       (1177407871073280000*b^2) - (1021*K0*K1*M^4*u^17)/
       (493751687869440000*b^2*Sqrt[245157*Pi]) - (7583*d^4*K0*K1*M^4*u^17)/
       (2571623374320000*b^2*Sqrt[245157*Pi]) - (439*d^6*K0*K1*M^4*u^17)/
       (48983302368000*b^2*Sqrt[245157*Pi]) + (101*d^8*K0*K1*M^4*u^17)/
       (25320599377920*b^2*Sqrt[245157*Pi]) + (5507*d^10*K0*K1*M^4*u^17)/
       (287734083840000*b^2*Sqrt[245157*Pi]) + (97637*d^12*K0*K1*M^4*u^17)/
       (168201124439040000*b^2*Sqrt[245157*Pi]) - (2969*d^14*K0*K1*M^4*u^17)/
       (354706672320000*b^2*Sqrt[245157*Pi]) - 
      (d^2*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(4702397027328000*b^2) - 
      (d^4*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(195933209472000*b^2) + 
      (d^8*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(316507492224000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(23018726707200*b^2) + 
      (d^12*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(316507492224000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(195933209472000*b^2) - 
      (d^18*K0^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(4702397027328000*b^2) - 
      (d^2*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(4702397027328000*b^2) - 
      (d^4*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(195933209472000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(316507492224000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(23018726707200*b^2) + 
      (d^12*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(316507492224000*b^2) - 
      (d^16*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(195933209472000*b^2) - 
      (d^18*K1^2*M^4*Sqrt[19/(12903*Pi)]*u^18)/(4702397027328000*b^2) - 
      (d^6*K0^2*M^4*Sqrt[437/(561*Pi)]*u^18)/(1175599256832000*b^2) - 
      (d^14*K0^2*M^4*Sqrt[437/(561*Pi)]*u^18)/(1175599256832000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[437/(561*Pi)]*u^18)/(1175599256832000*b^2) - 
      (d^14*K1^2*M^4*Sqrt[437/(561*Pi)]*u^18)/(1175599256832000*b^2))/Pi}, 
   12, 15, 1], SeriesData[p, 0, 
   {((7*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(14729216*b^3) + 
      (1393*d^4*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(3682304*b^3) + 
      (875*d^6*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(1841152*b^3) - 
      (6955*d^8*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(7364608*b^3) + 
      (1937*d^12*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(3682304*b^3) + 
      (637*d^14*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(1841152*b^3) + 
      (455*d^16*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(14729216*b^3) - 
      (7*K1^2*M^5*Sqrt[Pi/245157]*u^3)/(575360*b^3) - 
      (8519*d^4*K1^2*M^5*Sqrt[Pi/245157]*u^3)/(863040*b^3) + 
      (7*d^2*K0^2*M^5*Sqrt[(11*Pi)/22287]*u^3)/(1841152*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(11*Pi)/22287]*u^3)/(1841152*b^3) - 
      (7*d^6*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^3)/(9280*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^3)/(696*b^3) + 
      (1183*d^10*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^3)/(863040*b^3) - 
      (689*d^12*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^3)/(863040*b^3) - 
      (481*d^14*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^3)/(863040*b^3) - 
      (91*d^16*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^3)/(1726080*b^3) - 
      (49*d^2*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^3)/(863040*b^3) - 
      (3066857*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(294878904320*b^3) - 
      (17006777*d^2*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(18429931520*b^3) - 
      (373876067*d^4*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(44231835648*b^3) - 
      (26143*d^6*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(2373360*b^3) + 
      (1549511*d^10*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(77328384*b^3) - 
      (592318781*d^12*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(51036733440*b^3) - 
      (7428973*d^14*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(911370240*b^3) - 
      (22621787*d^16*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(29163847680*b^3) + 
      (1175155*d^8*K0*K1*M^5*Sqrt[(11*Pi)/22287]*u^4)/(618627072*b^3) - 
      (887867803*d^4*K0^2*M^5*Sqrt[Pi/245157]*u^5)/(442318356480*b^3) - 
      (3132821*d^6*K0^2*M^5*Sqrt[Pi/245157]*u^5)/(1215160320*b^3) + 
      (6144041*d^8*K0^2*M^5*Sqrt[Pi/245157]*u^5)/(1237254144*b^3) + 
      (905017*d^10*K0^2*M^5*Sqrt[Pi/245157]*u^5)/(193320960*b^3) - 
      (10534283*d^16*K0^2*M^5*Sqrt[Pi/245157]*u^5)/(58327695360*b^3) - 
      (157292581*K1^2*M^5*Sqrt[Pi/245157]*u^5)/(69665141145600*b^3) - 
      (58322267257*d^2*K1^2*M^5*Sqrt[Pi/245157]*u^5)/(278660564582400*b^3) - 
      (565029508189*d^4*K1^2*M^5*Sqrt[Pi/245157]*u^5)/(278660564582400*b^3) - 
      (122365981*d^6*K1^2*M^5*Sqrt[Pi/245157]*u^5)/(40829386752*b^3) + 
      (90865721*d^8*K1^2*M^5*Sqrt[Pi/245157]*u^5)/(18558812160*b^3) + 
      (520182239*d^10*K1^2*M^5*Sqrt[Pi/245157]*u^5)/(92794060800*b^3) - 
      (8399377669*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^5)/(3062204006400*b^3) - 
      (147602321*d^16*K1^2*M^5*Sqrt[Pi/245157]*u^5)/(612440801280*b^3) - 
      (1355819*d^2*K0^2*M^5*Sqrt[(3*Pi)/81719]*u^5)/(18429931520*b^3) - 
      (260459*K0^2*M^5*Sqrt[(17*Pi)/14421]*u^5)/(1769273425920*b^3) - 
      (16514089*d^12*K0^2*M^5*Sqrt[(17*Pi)/14421]*u^5)/(102073466880*b^3) - 
      (409087*d^14*K0^2*M^5*Sqrt[(17*Pi)/14421]*u^5)/(3645480960*b^3) - 
      (43398053*d^14*K1^2*M^5*Sqrt[(23*Pi)/10659]*u^5)/(437457715200*b^3) - 
      (1219430777*K0*K1*M^5*Sqrt[Pi/245157]*u^6)/(557321129164800*b^3) - 
      (421447669789*d^4*K0*K1*M^5*Sqrt[Pi/245157]*u^6)/
       (278660564582400*b^3) + (946674587*d^10*K0*K1*M^5*Sqrt[Pi/245157]*u^6)/
       (278382182400*b^3) - (5860973969*d^12*K0*K1*M^5*Sqrt[Pi/245157]*u^6)/
       (3062204006400*b^3) - (4426126763*d^14*K0*K1*M^5*Sqrt[Pi/245157]*u^6)/
       (3062204006400*b^3) - (14800127*d^16*K0*K1*M^5*Sqrt[Pi/245157]*u^6)/
       (97212825600*b^3) - (2922040607*d^2*K0*K1*M^5*Sqrt[(17*Pi)/14421]*u^6)/
       (278660564582400*b^3) - (108327643*d^6*K0*K1*M^5*Sqrt[(17*Pi)/14421]*
        u^6)/(1020734668800*b^3) + (1969423*d^8*K0*K1*M^5*Sqrt[(17*Pi)/14421]*
        u^6)/(9279406080*b^3) - (2625471397*K0^2*M^5*Sqrt[Pi/245157]*u^7)/
       (4458569033318400*b^3) - (44615572591*d^2*K0^2*M^5*Sqrt[Pi/245157]*
        u^7)/(1114642258329600*b^3) - (37050446453*d^4*K0^2*M^5*
        Sqrt[Pi/245157]*u^7)/(139330282291200*b^3) - 
      (7081339*d^6*K0^2*M^5*Sqrt[Pi/245157]*u^7)/(43902566400*b^3) - 
      (17578193*d^12*K0^2*M^5*Sqrt[Pi/245157]*u^7)/(61862707200*b^3) - 
      (62330791*d^14*K0^2*M^5*Sqrt[Pi/245157]*u^7)/(371176243200*b^3) + 
      (567478733*K1^2*M^5*Sqrt[Pi/245157]*u^7)/(2089954234368000*b^3) + 
      (65523681017*d^2*K1^2*M^5*Sqrt[Pi/245157]*u^7)/(8359816937472000*b^3) - 
      (90979012613*d^4*K1^2*M^5*Sqrt[Pi/245157]*u^7)/(1671963387494400*b^3) - 
      (1289931889*d^6*K1^2*M^5*Sqrt[Pi/245157]*u^7)/(4374577152000*b^3) + 
      (95866513*d^8*K1^2*M^5*Sqrt[Pi/245157]*u^7)/(556764364800*b^3) - 
      (1752960191*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^7)/(13123731456000*b^3) - 
      (3218482291*d^14*K1^2*M^5*Sqrt[Pi/245157]*u^7)/(18373224038400*b^3) - 
      (1965092861*d^16*K1^2*M^5*Sqrt[Pi/245157]*u^7)/(91866120192000*b^3) + 
      (21488771*d^10*K0^2*M^5*Sqrt[(17*Pi)/14421]*u^7)/(1113528729600*b^3) + 
      (1588193*d^8*K0^2*M^5*Sqrt[(19*Pi)/12903]*u^7)/(49490165760*b^3) - 
      (4193491*d^16*K0^2*M^5*Sqrt[(19*Pi)/12903]*u^7)/(4454114918400*b^3) + 
      (784571*d^10*K1^2*M^5*Sqrt[(253*Pi)/969]*u^7)/(397688832000*b^3) - 
      (6100033837*K0*K1*M^5*Sqrt[Pi/245157]*u^8)/(33439267749888000*b^3) - 
      (157835539601*d^2*K0*K1*M^5*Sqrt[Pi/245157]*u^8)/
       (16719633874944000*b^3) - (3289525873*d^4*K0*K1*M^5*Sqrt[Pi/245157]*
        u^8)/(60798668636160*b^3) - (2933132021*d^6*K0*K1*M^5*Sqrt[Pi/245157]*
        u^8)/(61244080128000*b^3) + (3997783*d^8*K0*K1*M^5*Sqrt[Pi/245157]*
        u^8)/(34797772800*b^3) + (631227127*d^10*K0*K1*M^5*Sqrt[Pi/245157]*
        u^8)/(5567643648000*b^3) - (10698500119*d^12*K0*K1*M^5*
        Sqrt[Pi/245157]*u^8)/(183732240384000*b^3) - 
      (379044157*d^14*K0*K1*M^5*Sqrt[Pi/245157]*u^8)/(7349289615360*b^3) - 
      (358840367*d^16*K0*K1*M^5*Sqrt[Pi/245157]*u^8)/(52494925824000*b^3) - 
      (355697543*K0^2*M^5*Sqrt[Pi/245157]*u^9)/(3039933431808000*b^3) - 
      (148464413953*d^2*K0^2*M^5*Sqrt[Pi/245157]*u^9)/
       (33439267749888000*b^3) - (63579790607*d^4*K0^2*M^5*Sqrt[Pi/245157]*
        u^9)/(6687853549977600*b^3) + (2029475447*d^6*K0^2*M^5*
        Sqrt[Pi/245157]*u^9)/(122488160256000*b^3) + 
      (19031893*d^8*K0^2*M^5*Sqrt[Pi/245157]*u^9)/(2227057459200*b^3) - 
      (62706937*d^12*K0^2*M^5*Sqrt[Pi/245157]*u^9)/(33405861888000*b^3) - 
      (7927319*d^14*K0^2*M^5*Sqrt[Pi/245157]*u^9)/(6681172377600*b^3) - 
      (5767*d^16*K0^2*M^5*Sqrt[Pi/245157]*u^9)/(18579456000*b^3) + 
      (164033659*K1^2*M^5*Sqrt[Pi/245157]*u^9)/(1286125682688000*b^3) + 
      (4094827001*d^2*K1^2*M^5*Sqrt[Pi/245157]*u^9)/(857417121792000*b^3) + 
      (5432730577*d^4*K1^2*M^5*Sqrt[Pi/245157]*u^9)/(514450273075200*b^3) - 
      (83452087*d^8*K1^2*M^5*Sqrt[Pi/245157]*u^9)/(6681172377600*b^3) + 
      (340116061*d^10*K1^2*M^5*Sqrt[Pi/245157]*u^9)/(33405861888000*b^3) + 
      (556294987*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^9)/(122488160256000*b^3) + 
      (1308793*d^14*K1^2*M^5*Sqrt[Pi/245157]*u^9)/(24497632051200*b^3) - 
      (12768491*d^16*K1^2*M^5*Sqrt[Pi/245157]*u^9)/(52494925824000*b^3) - 
      (2590433*d^10*K0^2*M^5*Sqrt[(11*Pi)/22287]*u^9)/(3711762432000*b^3) - 
      (112857259*d^6*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^9)/
       (122488160256000*b^3) - (44210461*d^2*K0*K1*M^5*Sqrt[Pi/245157]*u^10)/
       (1044977117184000*b^3) + (362632411*d^4*K0*K1*M^5*Sqrt[Pi/245157]*
        u^10)/(139330282291200*b^3) + (7395767*d^6*K0*K1*M^5*Sqrt[Pi/245157]*
        u^10)/(1913877504000*b^3) - (596021*d^8*K0*K1*M^5*Sqrt[Pi/245157]*
        u^10)/(83514654720*b^3) - (5482879*d^10*K0*K1*M^5*Sqrt[Pi/245157]*
        u^10)/(1043933184000*b^3) + (300341*d^12*K0*K1*M^5*Sqrt[Pi/245157]*
        u^10)/(77328384000*b^3) + (9907*d^14*K0*K1*M^5*Sqrt[Pi/245157]*u^10)/
       (4971110400*b^3) + (208121*d^16*K0*K1*M^5*Sqrt[Pi/245157]*u^10)/
       (2087866368000*b^3) - (1483*K0*K1*M^5*Sqrt[(11*Pi)/22287]*u^10)/
       (1319415552000*b^3) - (121822913*K0^2*M^5*Sqrt[Pi/245157]*u^11)/
       (8359816937472000*b^3) - (2410329043*d^2*K0^2*M^5*Sqrt[Pi/245157]*
        u^11)/(8359816937472000*b^3) + (57451501*d^4*K0^2*M^5*Sqrt[Pi/245157]*
        u^11)/(151996671590400*b^3) + (1346027*d^6*K0^2*M^5*Sqrt[Pi/245157]*
        u^11)/(987807744000*b^3) - (293213*d^10*K0^2*M^5*Sqrt[Pi/245157]*
        u^11)/(287981568000*b^3) + (52394563*d^12*K0^2*M^5*Sqrt[Pi/245157]*
        u^11)/(91866120192000*b^3) + (6007049*d^14*K0^2*M^5*Sqrt[Pi/245157]*
        u^11)/(18373224038400*b^3) + (6521*d^16*K0^2*M^5*Sqrt[Pi/245157]*
        u^11)/(283537408000*b^3) + (405528853*K1^2*M^5*Sqrt[Pi/245157]*u^11)/
       (25079450812416000*b^3) + (9861580543*d^2*K1^2*M^5*Sqrt[Pi/245157]*
        u^11)/(25079450812416000*b^3) + (2574452117*d^4*K1^2*M^5*
        Sqrt[Pi/245157]*u^11)/(5015890162483200*b^3) - 
      (307231*d^6*K1^2*M^5*Sqrt[Pi/245157]*u^11)/(1055932416000*b^3) - 
      (7888871*d^8*K1^2*M^5*Sqrt[Pi/245157]*u^11)/(8351465472000*b^3) - 
      (7279537*d^10*K1^2*M^5*Sqrt[Pi/245157]*u^11)/(8351465472000*b^3) + 
      (40357021*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^11)/(55119672115200*b^3) + 
      (2065991*d^16*K1^2*M^5*Sqrt[Pi/245157]*u^11)/(68899590144000*b^3) + 
      (175063*d^14*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^11)/(7874238873600*b^3) - 
      (97301*d^8*K0^2*M^5*Sqrt[(23*Pi)/10659]*u^11)/(1670293094400*b^3) - 
      (653539*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/(1044977117184000*b^3) + 
      (3173453*d^2*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/(232217137152000*b^3) + 
      (90543899*d^4*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/(417990846873600*b^3) + 
      (522761*d^6*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/(2087866368000*b^3) - 
      (156407*d^8*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/(298266624000*b^3) - 
      (2723003*d^10*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/(6263599104000*b^3) + 
      (6732127*d^12*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/(22966530048000*b^3) + 
      (795709*d^14*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/(4593306009600*b^3) + 
      (876619*d^16*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/(68899590144000*b^3) - 
      (5340061*K0^2*M^5*Sqrt[Pi/245157]*u^13)/(6269862703104000*b^3) - 
      (44739151*d^2*K0^2*M^5*Sqrt[Pi/245157]*u^13)/(6269862703104000*b^3) + 
      (37490071*d^4*K0^2*M^5*Sqrt[Pi/245157]*u^13)/(1253972540620800*b^3) - 
      (222757*d^10*K0^2*M^5*Sqrt[Pi/245157]*u^13)/(6263599104000*b^3) + 
      (236917*d^12*K0^2*M^5*Sqrt[Pi/245157]*u^13)/(9842798592000*b^3) + 
      (194969*d^14*K0^2*M^5*Sqrt[Pi/245157]*u^13)/(13779918028800*b^3) + 
      (647*d^16*K0^2*M^5*Sqrt[Pi/245157]*u^13)/(637959168000*b^3) + 
      (586673*K1^2*M^5*Sqrt[Pi/245157]*u^13)/(648606486528000*b^3) + 
      (41994053*d^2*K1^2*M^5*Sqrt[Pi/245157]*u^13)/(3761917621862400*b^3) + 
      (114663979*d^4*K1^2*M^5*Sqrt[Pi/245157]*u^13)/(18809588109312000*b^3) + 
      (1337789*d^6*K1^2*M^5*Sqrt[Pi/245157]*u^13)/(68899590144000*b^3) - 
      (52537*d^8*K1^2*M^5*Sqrt[Pi/245157]*u^13)/(1252719820800*b^3) - 
      (258623*d^10*K1^2*M^5*Sqrt[Pi/245157]*u^13)/(6263599104000*b^3) + 
      (5808779*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^13)/(206698770432000*b^3) + 
      (3386189*d^14*K1^2*M^5*Sqrt[Pi/245157]*u^13)/(206698770432000*b^3) + 
      (120229*d^16*K1^2*M^5*Sqrt[Pi/245157]*u^13)/(103349385216000*b^3) + 
      (4651*d^6*K0^2*M^5*Sqrt[(17*Pi)/14421]*u^13)/(3280932864000*b^3) - 
      (5459*d^8*K0^2*M^5*Sqrt[(19*Pi)/12903]*u^13)/(2087866368000*b^3) - 
      (32273*K0*K1*M^5*Sqrt[Pi/245157]*u^14)/(4702397027328000*b^3) + 
      (24637099*d^4*K0*K1*M^5*Sqrt[Pi/245157]*u^14)/(4702397027328000*b^3) + 
      (104297*d^6*K0*K1*M^5*Sqrt[Pi/245157]*u^14)/(17224897536000*b^3) - 
      (20509*d^8*K0*K1*M^5*Sqrt[Pi/245157]*u^14)/(1565899776000*b^3) - 
      (16927*d^10*K0*K1*M^5*Sqrt[Pi/245157]*u^14)/(1565899776000*b^3) + 
      (391331*d^12*K0*K1*M^5*Sqrt[Pi/245157]*u^14)/(51674692608000*b^3) + 
      (218129*d^14*K0*K1*M^5*Sqrt[Pi/245157]*u^14)/(51674692608000*b^3) + 
      (3659*d^16*K0*K1*M^5*Sqrt[Pi/245157]*u^14)/(12918673152000*b^3) + 
      (22171*d^2*K0*K1*M^5*Sqrt[(23*Pi)/10659]*u^14)/(940479405465600*b^3) - 
      (121309*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(9404794054656000*b^3) - 
      (4271*d^2*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(4702397027328000*b^3) + 
      (1819633*d^4*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(4702397027328000*b^3) + 
      (4721*d^6*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(17224897536000*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(1359288000*b^3) - 
      (179*d^10*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(313179955200*b^3) + 
      (22133*d^12*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(51674692608000*b^3) + 
      (11273*d^14*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(51674692608000*b^3) + 
      (1399*d^16*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(103349385216000*b^3) + 
      (25771*K1^2*M^5*Sqrt[Pi/245157]*u^15)/(1880958810931200*b^3) + 
      (319411*d^2*K1^2*M^5*Sqrt[Pi/245157]*u^15)/(4702397027328000*b^3) + 
      (319061*d^4*K1^2*M^5*Sqrt[Pi/245157]*u^15)/(1567465675776000*b^3) + 
      (3119*d^6*K1^2*M^5*Sqrt[Pi/245157]*u^15)/(7382098944000*b^3) - 
      (2903*d^10*K1^2*M^5*Sqrt[Pi/245157]*u^15)/(4697699328000*b^3) + 
      (971*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^15)/(2066987704320*b^3) + 
      (12203*d^14*K1^2*M^5*Sqrt[Pi/245157]*u^15)/(51674692608000*b^3) + 
      (167*d^16*K1^2*M^5*Sqrt[Pi/245157]*u^15)/(11483265024000*b^3) - 
      (173*d^8*K1^2*M^5*Sqrt[(11*Pi)/22287]*u^15)/(2348849664000*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/245157]*u^16)/(15994547712000*b^3) + 
      (331*d^2*K0*K1*M^5*Sqrt[Pi/245157]*u^16)/(55980916992000*b^3) + 
      (259*d^4*K0*K1*M^5*Sqrt[Pi/245157]*u^16)/(4798364313600*b^3) + 
      (107*d^6*K0*K1*M^5*Sqrt[Pi/245157]*u^16)/(1845524736000*b^3) - 
      (107*d^10*K0*K1*M^5*Sqrt[Pi/245157]*u^16)/(1174424832000*b^3) + 
      (149*d^12*K0*K1*M^5*Sqrt[Pi/245157]*u^16)/(1845524736000*b^3) + 
      (13*d^14*K0*K1*M^5*Sqrt[Pi/245157]*u^16)/(369104947200*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(17*Pi)/14421]*u^16)/(117442483200*b^3) + 
      (d^16*K0*K1*M^5*Sqrt[(17*Pi)/14421]*u^16)/(8612448768000*b^3) + 
      (K0^2*M^5*Sqrt[Pi/245157]*u^17)/(335885501952000*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/245157]*u^17)/(599795539200*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/245157]*u^17)/(922762368000*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/245157]*u^17)/(234884966400*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/245157]*u^17)/(587212416000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/245157]*u^17)/(461381184000*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/245157]*u^17)/(1291867315200*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/245157]*u^17)/(25837346304000*b^3) + 
      (K1^2*M^5*Sqrt[Pi/245157]*u^17)/(335885501952000*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/245157]*u^17)/(599795539200*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/245157]*u^17)/(922762368000*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/245157]*u^17)/(234884966400*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/245157]*u^17)/(587212416000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/245157]*u^17)/(461381184000*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/245157]*u^17)/(1291867315200*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/245157]*u^17)/(25837346304000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(19*Pi)/12903]*u^17)/(83971375488000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^17)/(83971375488000*b^3))/Pi, 0, 
    ((-8519*d^4*K1*M^5*Sqrt[Pi/245157]*u)/(287680*b^3*E^u) - 
      (7*K1*M^5*Sqrt[(3*Pi)/81719]*u)/(575360*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(17*Pi)/14421]*u)/(232*b^3*E^u) + 
      (1183*d^10*K1*M^5*Sqrt[(17*Pi)/14421]*u)/(287680*b^3*E^u) - 
      (689*d^12*K1*M^5*Sqrt[(17*Pi)/14421]*u)/(287680*b^3*E^u) - 
      (481*d^14*K1*M^5*Sqrt[(17*Pi)/14421]*u)/(287680*b^3*E^u) - 
      (91*d^16*K1*M^5*Sqrt[(17*Pi)/14421]*u)/(575360*b^3*E^u) - 
      (49*d^2*K1*M^5*Sqrt[(19*Pi)/12903]*u)/(287680*b^3*E^u) - 
      (7*d^6*K1*M^5*Sqrt[(51*Pi)/4807]*u)/(9280*b^3*E^u) - 
      (259*K0*M^5*Sqrt[Pi/245157]*u^2)/(14729216*b^3*E^u) - 
      (14357*d^2*K0*M^5*Sqrt[Pi/245157]*u^2)/(9205760*b^3*E^u) - 
      (170947*d^6*K0*M^5*Sqrt[Pi/245157]*u^2)/(9205760*b^3*E^u) + 
      (260087*d^8*K0*M^5*Sqrt[Pi/245157]*u^2)/(7364608*b^3*E^u) + 
      (62153*d^10*K0*M^5*Sqrt[Pi/245157]*u^2)/(1841152*b^3*E^u) - 
      (126373*d^14*K0*M^5*Sqrt[Pi/245157]*u^2)/(9205760*b^3*E^u) - 
      (8519*d^4*K1*M^5*Sqrt[Pi/245157]*u^2)/(287680*b^3*E^u) - 
      (87619*d^4*K0*M^5*Sqrt[(3*Pi)/81719]*u^2)/(18411520*b^3*E^u) - 
      (120419*d^12*K0*M^5*Sqrt[(3*Pi)/81719]*u^2)/(18411520*b^3*E^u) - 
      (31941*d^16*K0*M^5*Sqrt[(3*Pi)/81719]*u^2)/(73646080*b^3*E^u) - 
      (7*K1*M^5*Sqrt[(3*Pi)/81719]*u^2)/(575360*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(17*Pi)/14421]*u^2)/(232*b^3*E^u) + 
      (1183*d^10*K1*M^5*Sqrt[(17*Pi)/14421]*u^2)/(287680*b^3*E^u) - 
      (689*d^12*K1*M^5*Sqrt[(17*Pi)/14421]*u^2)/(287680*b^3*E^u) - 
      (481*d^14*K1*M^5*Sqrt[(17*Pi)/14421]*u^2)/(287680*b^3*E^u) - 
      (91*d^16*K1*M^5*Sqrt[(17*Pi)/14421]*u^2)/(575360*b^3*E^u) - 
      (49*d^2*K1*M^5*Sqrt[(19*Pi)/12903]*u^2)/(287680*b^3*E^u) - 
      (7*d^6*K1*M^5*Sqrt[(51*Pi)/4807]*u^2)/(9280*b^3*E^u) - 
      (259*K0*M^5*Sqrt[Pi/245157]*u^3)/(14729216*b^3*E^u) - 
      (14357*d^2*K0*M^5*Sqrt[Pi/245157]*u^3)/(9205760*b^3*E^u) - 
      (170947*d^6*K0*M^5*Sqrt[Pi/245157]*u^3)/(9205760*b^3*E^u) + 
      (260087*d^8*K0*M^5*Sqrt[Pi/245157]*u^3)/(7364608*b^3*E^u) + 
      (62153*d^10*K0*M^5*Sqrt[Pi/245157]*u^3)/(1841152*b^3*E^u) - 
      (126373*d^14*K0*M^5*Sqrt[Pi/245157]*u^3)/(9205760*b^3*E^u) - 
      (14107*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(4124180480*b^3) - 
      (655051*d^6*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(147292160*b^3) + 
      (3030431*d^8*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(412418048*b^3) + 
      (2460991*d^10*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(294584320*b^3) - 
      (502391*d^14*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(147292160*b^3) - 
      (1289459*d^16*K0^2*M^5*Sqrt[Pi/245157]*u^3)/(4124180480*b^3) - 
      (200108677*K1*M^5*Sqrt[Pi/245157]*u^3)/(8846367129600*b^3*E^u) - 
      (1117286381*d^2*K1*M^5*Sqrt[Pi/245157]*u^3)/(552897945600*b^3*E^u) - 
      (41309173393*d^4*K1*M^5*Sqrt[Pi/245157]*u^3)/(2211591782400*b^3*E^u) - 
      (3778043*d^6*K1*M^5*Sqrt[Pi/245157]*u^3)/(151895040*b^3*E^u) + 
      (1674301*d^10*K1*M^5*Sqrt[Pi/245157]*u^3)/(36823040*b^3*E^u) - 
      (373349473*d^12*K1*M^5*Sqrt[Pi/245157]*u^3)/(14581923840*b^3*E^u) - 
      (20901293*d^16*K1*M^5*Sqrt[Pi/245157]*u^3)/(11665539072*b^3*E^u) + 
      (5*K1^2*M^5*Sqrt[Pi/245157]*u^3)/(2761728*b^3) + 
      (381143*d^6*K1^2*M^5*Sqrt[Pi/245157]*u^3)/(13808640*b^3) - 
      (87619*d^4*K0*M^5*Sqrt[(3*Pi)/81719]*u^3)/(18411520*b^3*E^u) - 
      (120419*d^12*K0*M^5*Sqrt[(3*Pi)/81719]*u^3)/(18411520*b^3*E^u) - 
      (31941*d^16*K0*M^5*Sqrt[(3*Pi)/81719]*u^3)/(73646080*b^3*E^u) + 
      (2217*d^18*K0^2*M^5*Sqrt[(3*Pi)/81719]*u^3)/(824836096*b^3) - 
      (118019*d^2*K0^2*M^5*Sqrt[(11*Pi)/22287]*u^3)/(4124180480*b^3) + 
      (3696779*d^8*K1*M^5*Sqrt[(11*Pi)/22287]*u^3)/(883752960*b^3*E^u) + 
      (2519*d^2*K1^2*M^5*Sqrt[(11*Pi)/22287]*u^3)/(55234560*b^3) - 
      (7019*d^8*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^3)/(6904320*b^3) - 
      (19157*d^10*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^3)/(5523456*b^3) + 
      (13*d^12*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^3)/(17980*b^3) + 
      (6701*d^14*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^3)/(4602880*b^3) + 
      (599*d^16*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^3)/(4602880*b^3) - 
      (227357*d^12*K0^2*M^5*Sqrt[(19*Pi)/12903]*u^3)/(1031045120*b^3) - 
      (1774049*d^14*K1*M^5*Sqrt[(19*Pi)/12903]*u^3)/(1822740480*b^3*E^u) + 
      (277*d^4*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^3)/(575360*b^3) - 
      (135893*d^4*K0^2*M^5*Sqrt[(23*Pi)/10659]*u^3)/(1031045120*b^3) - 
      (37*d^18*K1^2*M^5*Sqrt[(391*Pi)/627]*u^3)/(55234560*b^3) - 
      (187255837*K0*M^5*Sqrt[Pi/245157]*u^4)/(17692734259200*b^3*E^u) - 
      (35652422293*d^4*K0*M^5*Sqrt[Pi/245157]*u^4)/(4423183564800*b^3*E^u) - 
      (24328069*d^6*K0*M^5*Sqrt[Pi/245157]*u^4)/(2430320640*b^3*E^u) + 
      (34997209*d^8*K0*M^5*Sqrt[Pi/245157]*u^4)/(1767505920*b^3*E^u) - 
      (1772557*d^14*K0*M^5*Sqrt[Pi/245157]*u^4)/(235192320*b^3*E^u) - 
      (84398377*d^16*K0*M^5*Sqrt[Pi/245157]*u^4)/(116655390720*b^3*E^u) - 
      (74543237*K1*M^5*Sqrt[Pi/245157]*u^4)/(8846367129600*b^3*E^u) - 
      (435645421*d^2*K1*M^5*Sqrt[Pi/245157]*u^4)/(552897945600*b^3*E^u) - 
      (16967415953*d^4*K1*M^5*Sqrt[Pi/245157]*u^4)/(2211591782400*b^3*E^u) + 
      (74857*d^10*K1*M^5*Sqrt[Pi/245157]*u^4)/(3563520*b^3*E^u) - 
      (153921121*d^12*K1*M^5*Sqrt[Pi/245157]*u^4)/(14581923840*b^3*E^u) - 
      (15476147*d^14*K1*M^5*Sqrt[Pi/245157]*u^4)/(1822740480*b^3*E^u) - 
      (10138541*d^16*K1*M^5*Sqrt[Pi/245157]*u^4)/(11665539072*b^3*E^u) - 
      (294361427*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(22518025420800*b^3) - 
      (214335877867*d^2*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/
       (247698279628800*b^3) - (148274343431*d^4*K0*K1*M^5*Sqrt[Pi/245157]*
        u^4)/(37154741944320*b^3) + (141370796977*d^6*K0*K1*M^5*
        Sqrt[Pi/245157]*u^4)/(16888519065600*b^3) + 
      (413991436783*d^8*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(28580570726400*b^3) - 
      (6591297457*d^10*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(288692633600*b^3) - 
      (81415519411*d^12*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/(14290285363200*b^3) + 
      (1851850659959*d^14*K0*K1*M^5*Sqrt[Pi/245157]*u^4)/
       (185773709721600*b^3) + (119826334993*d^16*K0*K1*M^5*Sqrt[Pi/245157]*
        u^4)/(148618967777280*b^3) - (3840258781*d^18*K0*K1*M^5*
        Sqrt[Pi/245157]*u^4)/(16513218641920*b^3) + 
      (224539*d^10*K0*M^5*Sqrt[(3*Pi)/81719]*u^4)/(36823040*b^3*E^u) + 
      (1835121*d^8*K1*M^5*Sqrt[(3*Pi)/81719]*u^4)/(294584320*b^3*E^u) - 
      (33689*d^6*K1*M^5*Sqrt[(17*Pi)/14421]*u^4)/(50631680*b^3*E^u) - 
      (3328979*d^12*K0*M^5*Sqrt[(19*Pi)/12903]*u^4)/(5832769536*b^3*E^u) - 
      (642269*d^2*K0*M^5*Sqrt[(391*Pi)/627]*u^4)/(276448972800*b^3*E^u) - 
      (61209917*K0*M^5*Sqrt[Pi/245157]*u^5)/(17692734259200*b^3*E^u) - 
      (81707929*d^2*K0*M^5*Sqrt[Pi/245157]*u^5)/(276448972800*b^3*E^u) - 
      (8387837*d^6*K0*M^5*Sqrt[Pi/245157]*u^5)/(2430320640*b^3*E^u) + 
      (11250169*d^8*K0*M^5*Sqrt[Pi/245157]*u^5)/(1767505920*b^3*E^u) - 
      (3909743*d^14*K0*M^5*Sqrt[Pi/245157]*u^5)/(1458192384*b^3*E^u) - 
      (32237257*d^16*K0*M^5*Sqrt[Pi/245157]*u^5)/(116655390720*b^3*E^u) - 
      (160196513*d^6*K0^2*M^5*Sqrt[Pi/245157]*u^5)/(1089581875200*b^3) + 
      (12742523953*d^8*K0^2*M^5*Sqrt[Pi/245157]*u^5)/(1843907788800*b^3) - 
      (94122293491*d^12*K0^2*M^5*Sqrt[Pi/245157]*u^5)/(28580570726400*b^3) + 
      (275212476839*d^14*K0^2*M^5*Sqrt[Pi/245157]*u^5)/
       (371547419443200*b^3) + (1051983005*d^16*K0^2*M^5*Sqrt[Pi/245157]*u^5)/
       (59447587110912*b^3) - (5474976583*d^18*K0^2*M^5*Sqrt[Pi/245157]*u^5)/
       (99079311851520*b^3) - (19126469*K1*M^5*Sqrt[Pi/245157]*u^5)/
       (4423183564800*b^3*E^u) - (3266535761*d^2*K1*M^5*Sqrt[Pi/245157]*u^5)/
       (8846367129600*b^3*E^u) - (9629360263*d^4*K1*M^5*Sqrt[Pi/245157]*u^5)/
       (2948789043200*b^3*E^u) - (132776077*d^6*K1*M^5*Sqrt[Pi/245157]*u^5)/
       (32404275200*b^3*E^u) + (19551613*d^8*K1*M^5*Sqrt[Pi/245157]*u^5)/
       (2474508288*b^3*E^u) - (414479821*d^12*K1*M^5*Sqrt[Pi/245157]*u^5)/
       (97212825600*b^3*E^u) - (10562573*d^16*K1*M^5*Sqrt[Pi/245157]*u^5)/
       (32404275200*b^3*E^u) - (146955439343*K1^2*M^5*Sqrt[Pi/245157]*u^5)/
       (7802495808307200*b^3) - (4289514405643*d^2*K1^2*M^5*Sqrt[Pi/245157]*
        u^5)/(2690515795968000*b^3) - (264028498128379*d^4*K1^2*M^5*
        Sqrt[Pi/245157]*u^5)/(19506239520768000*b^3) - 
      (33611725262617*d^6*K1^2*M^5*Sqrt[Pi/245157]*u^5)/
       (2438279940096000*b^3) + (26242156154051*d^8*K1^2*M^5*Sqrt[Pi/245157]*
        u^5)/(750239981568000*b^3) + (6194008426211*d^10*K1^2*M^5*
        Sqrt[Pi/245157]*u^5)/(272814538752000*b^3) - 
      (28321764152777*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^5)/
       (1500479963136000*b^3) - (86868492472547*d^14*K1^2*M^5*Sqrt[Pi/245157]*
        u^5)/(9753119760384000*b^3) - (1260615697543*d^18*K1^2*M^5*
        Sqrt[Pi/245157]*u^5)/(15604991616614400*b^3) + 
      (79303*d^10*K0*M^5*Sqrt[(3*Pi)/81719]*u^5)/(36823040*b^3*E^u) - 
      (275037099*d^10*K0^2*M^5*Sqrt[(3*Pi)/81719]*u^5)/(577385267200*b^3) + 
      (42734233*d^10*K1*M^5*Sqrt[(11*Pi)/22287]*u^5)/(61862707200*b^3*E^u) - 
      (1192249*d^12*K0*M^5*Sqrt[(17*Pi)/14421]*u^5)/(5832769536*b^3*E^u) - 
      (819617*d^14*K1*M^5*Sqrt[(17*Pi)/14421]*u^5)/(4390256640*b^3*E^u) - 
      (225925564153*d^16*K1^2*M^5*Sqrt[(17*Pi)/14421]*u^5)/
       (4334719893504000*b^3) - (508292371*d^4*K0*M^5*Sqrt[(23*Pi)/10659]*
        u^5)/(4423183564800*b^3*E^u) - (7709654353*d^4*K0^2*M^5*
        Sqrt[(23*Pi)/10659]*u^5)/(74309483888640*b^3) - 
      (2135633*K0^2*M^5*Sqrt[(33*Pi)/7429]*u^5)/(15012016947200*b^3) - 
      (846018101*d^2*K0^2*M^5*Sqrt[(69*Pi)/3553]*u^5)/(165132186419200*b^3) - 
      (303382097*K0*M^5*Sqrt[Pi/245157]*u^6)/(141541874073600*b^3*E^u) - 
      (7175455817*d^4*K0*M^5*Sqrt[Pi/245157]*u^6)/(7077093703680*b^3*E^u) - 
      (916901*d^6*K0*M^5*Sqrt[Pi/245157]*u^6)/(1104691200*b^3*E^u) + 
      (230705779*d^8*K0*M^5*Sqrt[Pi/245157]*u^6)/(98980331520*b^3*E^u) + 
      (103929769*d^10*K0*M^5*Sqrt[Pi/245157]*u^6)/(61862707200*b^3*E^u) - 
      (1349559601*d^12*K0*M^5*Sqrt[Pi/245157]*u^6)/(1166553907200*b^3*E^u) - 
      (159324793*d^14*K0*M^5*Sqrt[Pi/245157]*u^6)/(204146933760*b^3*E^u) - 
      (382426801*d^16*K0*M^5*Sqrt[Pi/245157]*u^6)/(4666215628800*b^3*E^u) + 
      (8356151*K1*M^5*Sqrt[Pi/245157]*u^6)/(19904326041600*b^3*E^u) - 
      (1540500361*d^2*K1*M^5*Sqrt[Pi/245157]*u^6)/(79617304166400*b^3*E^u) - 
      (1832299045*d^4*K1*M^5*Sqrt[Pi/245157]*u^6)/(3184692166656*b^3*E^u) - 
      (397168213*d^6*K1*M^5*Sqrt[Pi/245157]*u^6)/(291638476800*b^3*E^u) + 
      (11674963*d^8*K1*M^5*Sqrt[Pi/245157]*u^6)/(7423524864*b^3*E^u) + 
      (141933251*d^10*K1*M^5*Sqrt[Pi/245157]*u^6)/(61862707200*b^3*E^u) - 
      (841985957*d^12*K1*M^5*Sqrt[Pi/245157]*u^6)/(874915430400*b^3*E^u) - 
      (5240244419*d^14*K1*M^5*Sqrt[Pi/245157]*u^6)/(6124408012800*b^3*E^u) - 
      (568976819*d^16*K1*M^5*Sqrt[Pi/245157]*u^6)/(6124408012800*b^3*E^u) - 
      (434735054603*K0*K1*M^5*Sqrt[Pi/245157]*u^6)/(31209983233228800*b^3) - 
      (190633835712379*d^2*K0*K1*M^5*Sqrt[Pi/245157]*u^6)/
       (156049916166144000*b^3) - (426025495180253*d^4*K0*K1*M^5*
        Sqrt[Pi/245157]*u^6)/(39012479041536000*b^3) - 
      (507631556685277*d^6*K0*K1*M^5*Sqrt[Pi/245157]*u^6)/
       (39012479041536000*b^3) + (4109512256099*d^10*K0*K1*M^5*
        Sqrt[Pi/245157]*u^6)/(181876359168000*b^3) - 
      (15177669924443*d^12*K0*K1*M^5*Sqrt[Pi/245157]*u^6)/
       (1000319975424000*b^3) - (146969270907031*d^16*K0*K1*M^5*
        Sqrt[Pi/245157]*u^6)/(156049916166144000*b^3) - 
      (339595248259*d^18*K0*K1*M^5*Sqrt[Pi/245157]*u^6)/
       (6241996646645760*b^3) - (4931837*d^2*K0*M^5*Sqrt[(3*Pi)/81719]*u^6)/
       (101682380800*b^3*E^u) + (9768837100439*d^8*K0*K1*M^5*
        Sqrt[(17*Pi)/14421]*u^6)/(6001919852544000*b^3) - 
      (15143218862531*d^14*K0*K1*M^5*Sqrt[(23*Pi)/10659]*u^6)/
       (39012479041536000*b^3) - (4670321*K0*M^5*Sqrt[Pi/245157]*u^7)/
       (50955074666496*b^3*E^u) - (213789149*d^4*K0*M^5*Sqrt[Pi/245157]*u^7)/
       (1467600076800*b^3*E^u) + (111742121*d^8*K0*M^5*Sqrt[Pi/245157]*u^7)/
       (296940994560*b^3*E^u) + (27153209*d^10*K0*M^5*Sqrt[Pi/245157]*u^7)/
       (61862707200*b^3*E^u) - (150177047*d^12*K0*M^5*Sqrt[Pi/245157]*u^7)/
       (699932344320*b^3*E^u) - (524948579*d^14*K0*M^5*Sqrt[Pi/245157]*u^7)/
       (3062204006400*b^3*E^u) - (1857123637*d^16*K0*M^5*Sqrt[Pi/245157]*u^7)/
       (97990528204800*b^3*E^u) - (220908142740473*d^2*K0^2*M^5*
        Sqrt[Pi/245157]*u^7)/(1248399329329152000*b^3) - 
      (564862497872371*d^4*K0^2*M^5*Sqrt[Pi/245157]*u^7)/
       (312099832332288000*b^3) - (862019482448249*d^6*K0^2*M^5*
        Sqrt[Pi/245157]*u^7)/(312099832332288000*b^3) + 
      (216409335993371*d^8*K0^2*M^5*Sqrt[Pi/245157]*u^7)/
       (48015358820352000*b^3) + (21813863204359*d^10*K0^2*M^5*
        Sqrt[Pi/245157]*u^7)/(4365032620032000*b^3) - 
      (61830464473003*d^12*K0^2*M^5*Sqrt[Pi/245157]*u^7)/
       (24007679410176000*b^3) - (203390684558407*d^14*K0^2*M^5*
        Sqrt[Pi/245157]*u^7)/(104033277444096000*b^3) - 
      (24518738297357*d^16*K0^2*M^5*Sqrt[Pi/245157]*u^7)/
       (113490848120832000*b^3) - (1839600484333*d^18*K0^2*M^5*
        Sqrt[Pi/245157]*u^7)/(249679865865830400*b^3) - 
      (98749921*K1*M^5*Sqrt[Pi/245157]*u^7)/(188722498764800*b^3*E^u) - 
      (8053494149*d^2*K1*M^5*Sqrt[Pi/245157]*u^7)/(254775373332480*b^3*E^u) - 
      (33535478177*d^4*K1*M^5*Sqrt[Pi/245157]*u^7)/(159234608332800*b^3*
        E^u) - (1797780359*d^6*K1*M^5*Sqrt[Pi/245157]*u^7)/
       (8908229836800*b^3*E^u) + (2831031509*d^8*K1*M^5*Sqrt[Pi/245157]*u^7)/
       (5938819891200*b^3*E^u) + (1265551249*d^10*K1*M^5*Sqrt[Pi/245157]*u^7)/
       (2969409945600*b^3*E^u) - (2447297927*d^12*K1*M^5*Sqrt[Pi/245157]*u^7)/
       (9799052820480*b^3*E^u) - (525651277*d^14*K1*M^5*Sqrt[Pi/245157]*u^7)/
       (2799729377280*b^3*E^u) - (8171456459*d^16*K1*M^5*Sqrt[Pi/245157]*u^7)/
       (391962112819200*b^3*E^u) - (1403739149311*K1^2*M^5*Sqrt[Pi/245157]*
        u^7)/(234074874249216000*b^3) - (2896236005713*d^2*K1^2*M^5*
        Sqrt[Pi/245157]*u^7)/(5851871856230400*b^3) - 
      (195143249695787*d^4*K1^2*M^5*Sqrt[Pi/245157]*u^7)/
       (46814974849843200*b^3) + (6841653327953*d^8*K1^2*M^5*Sqrt[Pi/245157]*
        u^7)/(666879983616000*b^3) - (97833832135553*d^12*K1^2*M^5*
        Sqrt[Pi/245157]*u^7)/(18005759557632000*b^3) - 
      (114707514464099*d^14*K1^2*M^5*Sqrt[Pi/245157]*u^7)/
       (33439267749888000*b^3) - (425498529419*d^16*K1^2*M^5*Sqrt[Pi/245157]*
        u^7)/(1194259562496000*b^3) - (4085452951*d^18*K1^2*M^5*
        Sqrt[Pi/245157]*u^7)/(412830466048000*b^3) + 
      (16296547843*d^10*K1^2*M^5*Sqrt[(11*Pi)/22287]*u^7)/
       (21825163100160*b^3) - (20990775282989*d^6*K1^2*M^5*
        Sqrt[(17*Pi)/14421]*u^7)/(78024958083072000*b^3) - 
      (50367491*d^2*K0*M^5*Sqrt[(19*Pi)/12903]*u^7)/(79617304166400*b^3*
        E^u) - (121123*d^6*K0*M^5*Sqrt[(19*Pi)/12903]*u^7)/
       (9113702400*b^3*E^u) - (61288769*K0^2*M^5*Sqrt[(19*Pi)/12903]*u^7)/
       (662280811315200*b^3) - (1205310677*K0*M^5*Sqrt[Pi/245157]*u^8)/
       (3397004977766400*b^3*E^u) - (5047990249*d^2*K0*M^5*Sqrt[Pi/245157]*
        u^8)/(363964819046400*b^3*E^u) - (11525515297*d^4*K0*M^5*
        Sqrt[Pi/245157]*u^8)/(254775373332480*b^3*E^u) + 
      (82399931*d^6*K0*M^5*Sqrt[Pi/245157]*u^8)/(27997293772800*b^3*E^u) + 
      (31666609*d^8*K0*M^5*Sqrt[Pi/245157]*u^8)/(409573785600*b^3*E^u) - 
      (1961541739*d^12*K0*M^5*Sqrt[Pi/245157]*u^8)/(48995264102400*b^3*E^u) - 
      (5827703737*d^14*K0*M^5*Sqrt[Pi/245157]*u^8)/(195981056409600*b^3*
        E^u) + (639146477*K1*M^5*Sqrt[Pi/245157]*u^8)/(1959810564096000*b^3*
        E^u) + (469692071*d^2*K1*M^5*Sqrt[Pi/245157]*u^8)/
       (54439182336000*b^3*E^u) - (245045663*d^4*K1*M^5*Sqrt[Pi/245157]*u^8)/
       (20414693376000*b^3*E^u) + (364941317*d^8*K1*M^5*Sqrt[Pi/245157]*u^8)/
       (5938819891200*b^3*E^u) + (1475320709*d^10*K1*M^5*Sqrt[Pi/245157]*u^8)/
       (14847049728000*b^3*E^u) - (2965465829*d^12*K1*M^5*Sqrt[Pi/245157]*
        u^8)/(81658773504000*b^3*E^u) - (1724269787*d^14*K1*M^5*
        Sqrt[Pi/245157]*u^8)/(54439182336000*b^3*E^u) - 
      (4261076181443*K0*K1*M^5*Sqrt[Pi/245157]*u^8)/(1872598993993728000*
        b^3) - (37640032168789*d^2*K0*K1*M^5*Sqrt[Pi/245157]*u^8)/
       (170236272181248000*b^3) - (1003923439430963*d^4*K0*K1*M^5*
        Sqrt[Pi/245157]*u^8)/(468149748498432000*b^3) - 
      (3395005869539*d^6*K0*K1*M^5*Sqrt[Pi/245157]*u^8)/
       (1155925304934400*b^3) + (4128330309739*d^8*K0*K1*M^5*Sqrt[Pi/245157]*
        u^8)/(774441271296000*b^3) + (14637238093*d^10*K0*K1*M^5*
        Sqrt[Pi/245157]*u^8)/(2787377152000*b^3) - 
      (4206147767803*d^12*K0*K1*M^5*Sqrt[Pi/245157]*u^8)/
       (1440460764610560*b^3) - (993978061490899*d^14*K0*K1*M^5*
        Sqrt[Pi/245157]*u^8)/(468149748498432000*b^3) - 
      (429732674755963*d^16*K0*K1*M^5*Sqrt[Pi/245157]*u^8)/
       (1872598993993728000*b^3) - (2754148626997*d^18*K0*K1*M^5*
        Sqrt[Pi/245157]*u^8)/(624199664664576000*b^3) + 
      (9428887*d^10*K0*M^5*Sqrt[(11*Pi)/22287]*u^8)/(1979606630400*b^3*E^u) - 
      (141051037*d^16*K0*M^5*Sqrt[(19*Pi)/12903]*u^8)/
       (783924225638400*b^3*E^u) - (5038039*d^16*K1*M^5*Sqrt[(19*Pi)/12903]*
        u^8)/(26130807521280*b^3*E^u) - 
      (366896843*d^6*K1*M^5*Sqrt[(23*Pi)/10659]*u^8)/(97990528204800*b^3*
        E^u) + (631930487*K0*M^5*Sqrt[Pi/245157]*u^9)/(16985024888832000*b^3*
        E^u) + (10005300517*d^2*K0*M^5*Sqrt[Pi/245157]*u^9)/
       (12738768666624000*b^3*E^u) - (1476424163*d^4*K0*M^5*Sqrt[Pi/245157]*
        u^9)/(579034939392000*b^3*E^u) - 
      (331660199*d^6*K0*M^5*Sqrt[Pi/245157]*u^9)/(39196211281920*b^3*E^u) + 
      (98311949*d^8*K0*M^5*Sqrt[Pi/245157]*u^9)/(11877639782400*b^3*E^u) + 
      (10451951*d^10*K0*M^5*Sqrt[Pi/245157]*u^9)/(1023934464000*b^3*E^u) - 
      (1000956851*d^12*K0*M^5*Sqrt[Pi/245157]*u^9)/(244976320512000*b^3*
        E^u) - (3673060733*d^14*K0*M^5*Sqrt[Pi/245157]*u^9)/
       (979905282048000*b^3*E^u) - (361913479*d^16*K0*M^5*Sqrt[Pi/245157]*
        u^9)/(783924225638400*b^3*E^u) + 
      (64256567293*K0^2*M^5*Sqrt[Pi/245157]*u^9)/(1872598993993728000*b^3) - 
      (25266533798267*d^2*K0^2*M^5*Sqrt[Pi/245157]*u^9)/
       (1872598993993728000*b^3) - (46581350294399*d^6*K0^2*M^5*
        Sqrt[Pi/245157]*u^9)/(104033277444096000*b^3) + 
      (1481086306057*d^8*K0^2*M^5*Sqrt[Pi/245157]*u^9)/
       (2400767941017600*b^3) + (820297545271*d^10*K0^2*M^5*Sqrt[Pi/245157]*
        u^9)/(1091258155008000*b^3) - (2355166142647*d^12*K0^2*M^5*
        Sqrt[Pi/245157]*u^9)/(6547548930048000*b^3) - 
      (266927526894401*d^14*K0^2*M^5*Sqrt[Pi/245157]*u^9)/
       (936299496996864000*b^3) - (58449809789881*d^16*K0^2*M^5*
        Sqrt[Pi/245157]*u^9)/(1872598993993728000*b^3) - 
      (275043857003*d^18*K0^2*M^5*Sqrt[Pi/245157]*u^9)/
       (624199664664576000*b^3) - (3257046907*K1*M^5*Sqrt[Pi/245157]*u^9)/
       (48638934908928000*b^3*E^u) - (19799430943*d^2*K1*M^5*Sqrt[Pi/245157]*
        u^9)/(10700565679964160*b^3*E^u) - 
      (980644996867*d^4*K1*M^5*Sqrt[Pi/245157]*u^9)/(267514141999104000*b^3*
        E^u) - (233993839*d^6*K1*M^5*Sqrt[Pi/245157]*u^9)/
       (979905282048000*b^3*E^u) + (67144573*d^8*K1*M^5*Sqrt[Pi/245157]*u^9)/
       (11135287296000*b^3*E^u) - (154693051*d^12*K1*M^5*Sqrt[Pi/245157]*u^9)/
       (38178127872000*b^3*E^u) - (10272023*d^16*K1*M^5*Sqrt[Pi/245157]*u^9)/
       (21379751608320*b^3*E^u) - (115985971*K1^2*M^5*Sqrt[Pi/245157]*u^9)/
       (134236487024640*b^3) - (27443466550219*d^2*K1^2*M^5*Sqrt[Pi/245157]*
        u^9)/(468149748498432000*b^3) - (80611506989539*d^4*K1^2*M^5*
        Sqrt[Pi/245157]*u^9)/(187259899399372800*b^3) - 
      (415540984466953*d^6*K1^2*M^5*Sqrt[Pi/245157]*u^9)/
       (936299496996864000*b^3) + (576228661655*d^8*K1^2*M^5*Sqrt[Pi/245157]*
        u^9)/(576184305844224*b^3) + (5792199320269*d^10*K1^2*M^5*
        Sqrt[Pi/245157]*u^9)/(6547548930048000*b^3) - 
      (7589046641101*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^9)/
       (14404607646105600*b^3) - (17026368970679*d^14*K1^2*M^5*
        Sqrt[Pi/245157]*u^9)/(44585690333184000*b^3) - 
      (397950610091*d^16*K1^2*M^5*Sqrt[Pi/245157]*u^9)/
       (9554076499968000*b^3) + (66149291*d^10*K1*M^5*Sqrt[(11*Pi)/22287]*
        u^9)/(89082298368000*b^3*E^u) - 
      (93388703*d^14*K1*M^5*Sqrt[(11*Pi)/22287]*u^9)/(267246895104000*b^3*
        E^u) - (12720700350959*d^4*K0^2*M^5*Sqrt[(17*Pi)/14421]*u^9)/
       (936299496996864000*b^3) - (4375491431*d^18*K1^2*M^5*
        Sqrt[(17*Pi)/14421]*u^9)/(133757070999552000*b^3) - 
      (2653706927*K0*M^5*Sqrt[Pi/245157]*u^10)/(66878535499776000*b^3*E^u) - 
      (1426606463*d^2*K0*M^5*Sqrt[Pi/245157]*u^10)/(1844925117235200*b^3*
        E^u) + (34407119899*d^4*K0*M^5*Sqrt[Pi/245157]*u^10)/
       (267514141999104000*b^3*E^u) + (1470577193*d^6*K0*M^5*Sqrt[Pi/245157]*
        u^10)/(979905282048000*b^3*E^u) + 
      (19568273*d^10*K0*M^5*Sqrt[Pi/245157]*u^10)/(89082298368000*b^3*E^u) - 
      (127908181*d^12*K0*M^5*Sqrt[Pi/245157]*u^10)/(2939715846144000*b^3*
        E^u) - (3265787*d^16*K0*M^5*Sqrt[Pi/245157]*u^10)/
       (83991881318400*b^3*E^u) + (23012719937*K1*M^5*Sqrt[Pi/245157]*u^10)/
       (535028283998208000*b^3*E^u) + (215806282303*d^2*K1*M^5*
        Sqrt[Pi/245157]*u^10)/(267514141999104000*b^3*E^u) - 
      (2363209213*d^4*K1*M^5*Sqrt[Pi/245157]*u^10)/(8106489151488000*b^3*
        E^u) - (1162271711*d^6*K1*M^5*Sqrt[Pi/245157]*u^10)/
       (587943169228800*b^3*E^u) + (14448211*d^12*K1*M^5*Sqrt[Pi/245157]*
        u^10)/(587943169228800*b^3*E^u) - 
      (611344561*d^14*K1*M^5*Sqrt[Pi/245157]*u^10)/(2939715846144000*b^3*
        E^u) - (1188191*d^16*K1*M^5*Sqrt[Pi/245157]*u^10)/
       (31108104192000*b^3*E^u) - (20045489203*K0*K1*M^5*Sqrt[Pi/245157]*
        u^10)/(156049916166144000*b^3) - (7291689992287*d^2*K0*K1*M^5*
        Sqrt[Pi/245157]*u^10)/(468149748498432000*b^3) - 
      (3745192146211*d^4*K0*K1*M^5*Sqrt[Pi/245157]*u^10)/
       (23407487424921600*b^3) - (4458693923993*d^6*K0*K1*M^5*Sqrt[Pi/245157]*
        u^10)/(19506239520768000*b^3) + (7053683761253*d^8*K0*K1*M^5*
        Sqrt[Pi/245157]*u^10)/(18005759557632000*b^3) + 
      (679839721843*d^10*K0*K1*M^5*Sqrt[Pi/245157]*u^10)/
       (1636887232512000*b^3) - (1945335696607*d^12*K0*K1*M^5*Sqrt[Pi/245157]*
        u^10)/(9002879778816000*b^3) - (447030656291*d^14*K0*K1*M^5*
        Sqrt[Pi/245157]*u^10)/(2659941752832000*b^3) - 
      (959421932761*d^16*K0*K1*M^5*Sqrt[Pi/245157]*u^10)/
       (52016638722048000*b^3) - (31988518033*d^18*K0*K1*M^5*Sqrt[Pi/245157]*
        u^10)/(156049916166144000*b^3) - 
      (5840053*d^8*K0*M^5*Sqrt[(11*Pi)/22287]*u^10)/(89082298368000*b^3*
        E^u) + (865031*d^8*K1*M^5*Sqrt[(17*Pi)/14421]*u^10)/
       (16702930944000*b^3*E^u) - (29722793*d^14*K0*M^5*Sqrt[(23*Pi)/10659]*
        u^10)/(2939715846144000*b^3*E^u) + 
      (1085863*d^10*K1*M^5*Sqrt[(187*Pi)/1311]*u^10)/(267246895104000*b^3*
        E^u) + (4324081*K0*M^5*Sqrt[Pi/245157]*u^11)/(891713806663680*b^3*
        E^u) + (1225753*d^2*K0*M^5*Sqrt[Pi/245157]*u^11)/
       (18014420336640*b^3*E^u) - (27089677*d^4*K0*M^5*Sqrt[Pi/245157]*u^11)/
       (5350282839982080*b^3*E^u) + (648539*d^6*K0*M^5*Sqrt[Pi/245157]*u^11)/
       (58794316922880*b^3*E^u) - (572293*d^8*K0*M^5*Sqrt[Pi/245157]*u^11)/
       (4607705088000*b^3*E^u) - (13029077*d^10*K0*M^5*Sqrt[Pi/245157]*u^11)/
       (133623447552000*b^3*E^u) + (157483547*d^12*K0*M^5*Sqrt[Pi/245157]*
        u^11)/(1469857923072000*b^3*E^u) + (36937*d^16*K0*M^5*Sqrt[Pi/245157]*
        u^11)/(69993234432000*b^3*E^u) + (570133211*K0^2*M^5*Sqrt[Pi/245157]*
        u^11)/(14186356015104000*b^3) - (17817054989*d^2*K0^2*M^5*
        Sqrt[Pi/245157]*u^11)/(936299496996864000*b^3) - 
      (270434185669*d^4*K0^2*M^5*Sqrt[Pi/245157]*u^11)/
       (19506239520768000*b^3) - (3119334219571*d^6*K0^2*M^5*Sqrt[Pi/245157]*
        u^11)/(117037437124608000*b^3) + (221076089371*d^8*K0^2*M^5*
        Sqrt[Pi/245157]*u^11)/(6001919852544000*b^3) + 
      (4713904253*d^10*K0^2*M^5*Sqrt[Pi/245157]*u^11)/(112888774656000*b^3) - 
      (90353988589*d^12*K0^2*M^5*Sqrt[Pi/245157]*u^11)/
       (4501439889408000*b^3) - (12172006109*d^14*K0^2*M^5*Sqrt[Pi/245157]*
        u^11)/(750239981568000*b^3) - (1321599341*d^18*K0^2*M^5*
        Sqrt[Pi/245157]*u^11)/(72023038230528000*b^3) - 
      (781996517*K1*M^5*Sqrt[Pi/245157]*u^11)/(133757070999552000*b^3*E^u) - 
      (8036324147*d^2*K1*M^5*Sqrt[Pi/245157]*u^11)/(133757070999552000*b^3*
        E^u) + (4615208119*d^4*K1*M^5*Sqrt[Pi/245157]*u^11)/
       (26751414199910400*b^3*E^u) + (6367211*d^6*K1*M^5*Sqrt[Pi/245157]*
        u^11)/(50684755968000*b^3*E^u) - (37771303*d^8*K1*M^5*Sqrt[Pi/245157]*
        u^11)/(133623447552000*b^3*E^u) - 
      (52147504841*K1^2*M^5*Sqrt[Pi/245157]*u^11)/(638386020679680000*b^3) - 
      (49821910665251*d^2*K1^2*M^5*Sqrt[Pi/245157]*u^11)/
       (14044492454952960000*b^3) - (34454114497129*d^4*K1^2*M^5*
        Sqrt[Pi/245157]*u^11)/(1755561556869120000*b^3) - 
      (4276353881*d^6*K1^2*M^5*Sqrt[Pi/245157]*u^11)/(206415233024000*b^3) - 
      (1110379154537*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^11)/
       (45014398894080000*b^3) - (2894380686853*d^14*K1^2*M^5*Sqrt[Pi/245157]*
        u^11)/(146296796405760000*b^3) - (1939102411*d^18*K1^2*M^5*
        Sqrt[Pi/245157]*u^11)/(85118136090624000*b^3) - 
      (1458059*d^10*K1*M^5*Sqrt[(11*Pi)/22287]*u^11)/(133623447552000*b^3*
        E^u) + (534341*d^14*K1*M^5*Sqrt[(11*Pi)/22287]*u^11)/
       (133623447552000*b^3*E^u) + (985937*d^12*K1*M^5*Sqrt[(17*Pi)/14421]*
        u^11)/(133623447552000*b^3*E^u) + 
      (133*d^16*K1*M^5*Sqrt[(19*Pi)/12903]*u^11)/(2386132992000*b^3*E^u) + 
      (120330263173*d^10*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^11)/
       (49106616975360000*b^3) - (160658319457*d^16*K1^2*M^5*
        Sqrt[(19*Pi)/12903]*u^11)/(1404449245495296000*b^3) + 
      (449651*d^14*K0*M^5*Sqrt[(23*Pi)/10659]*u^11)/(293971584614400*b^3*
        E^u) - (11477317*d^16*K0^2*M^5*Sqrt[(69*Pi)/3553]*u^11)/
       (444586655744000*b^3) + (2029098349*d^8*K1^2*M^5*Sqrt[(391*Pi)/627]*
        u^11)/(18005759557632000*b^3) - (369211*K0*M^5*Sqrt[Pi/245157]*u^12)/
       (165951700992000*b^3*E^u) + (17373943*d^4*K0*M^5*Sqrt[Pi/245157]*u^12)/
       (321531420672000*b^3*E^u) - (65599*d^8*K0*M^5*Sqrt[Pi/245157]*u^12)/
       (954453196800*b^3*E^u) - (641329*d^10*K0*M^5*Sqrt[Pi/245157]*u^12)/
       (16702930944000*b^3*E^u) + (576223*d^12*K0*M^5*Sqrt[Pi/245157]*u^12)/
       (18373224038400*b^3*E^u) + (2756917*d^14*K0*M^5*Sqrt[Pi/245157]*u^12)/
       (183732240384000*b^3*E^u) + (220291*d^16*K0*M^5*Sqrt[Pi/245157]*u^12)/
       (244976320512000*b^3*E^u) + (481459007*K1*M^5*Sqrt[Pi/245157]*u^12)/
       (200635606499328000*b^3*E^u) - (254169173*d^4*K1*M^5*Sqrt[Pi/245157]*
        u^12)/(25079450812416000*b^3*E^u) + 
      (148207*d^6*K1*M^5*Sqrt[Pi/245157]*u^12)/(6335594496000*b^3*E^u) - 
      (237527*d^10*K1*M^5*Sqrt[Pi/245157]*u^12)/(5567643648000*b^3*E^u) + 
      (1753*d^12*K1*M^5*Sqrt[Pi/245157]*u^12)/(50512896000*b^3*E^u) + 
      (119399*d^14*K1*M^5*Sqrt[Pi/245157]*u^12)/(7158398976000*b^3*E^u) + 
      (28757*d^16*K1*M^5*Sqrt[Pi/245157]*u^12)/(28633595904000*b^3*E^u) - 
      (971413718207*d^2*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/
       (1755561556869120000*b^3) - (33661633403*d^6*K0*K1*M^5*Sqrt[Pi/245157]*
        u^12)/(3901247904153600*b^3) + (4583428231*d^8*K0*K1*M^5*
        Sqrt[Pi/245157]*u^12)/(321531420672000*b^3) + 
      (3493638493*d^10*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/
       (219225968640000*b^3) - (37668806297*d^12*K0*K1*M^5*Sqrt[Pi/245157]*
        u^12)/(4822971310080000*b^3) - (5730481783993*d^14*K0*K1*M^5*
        Sqrt[Pi/245157]*u^12)/(877780778434560000*b^3) - 
      (2801565667*d^16*K0*K1*M^5*Sqrt[Pi/245157]*u^12)/
       (3901247904153600*b^3) - (153425843143*d^4*K0*K1*M^5*
        Sqrt[(17*Pi)/14421]*u^12)/(438890389217280000*b^3) - 
      (77347*d^2*K0*M^5*Sqrt[(19*Pi)/12903]*u^12)/(85741712179200*b^3*E^u) - 
      (84529*d^8*K1*M^5*Sqrt[(19*Pi)/12903]*u^12)/(33405861888000*b^3*E^u) + 
      (201217*d^6*K0*M^5*Sqrt[(23*Pi)/10659]*u^12)/(183732240384000*b^3*
        E^u) + (49489837*d^2*K1*M^5*Sqrt[(23*Pi)/10659]*u^12)/
       (50158901624832000*b^3*E^u) - (3682331*d^18*K0*K1*M^5*
        Sqrt[(23*Pi)/10659]*u^12)/(10639767011328000*b^3) - 
      (5233829*K0*K1*M^5*Sqrt[(323*Pi)/759]*u^12)/(877780778434560000*b^3) + 
      (1043869*K0*M^5*Sqrt[Pi/245157]*u^13)/(5015890162483200*b^3*E^u) + 
      (189929*d^2*K0*M^5*Sqrt[Pi/245157]*u^13)/(172961729740800*b^3*E^u) + 
      (11065699*d^4*K0*M^5*Sqrt[Pi/245157]*u^13)/(5015890162483200*b^3*E^u) + 
      (168347*d^6*K0*M^5*Sqrt[Pi/245157]*u^13)/(30622040064000*b^3*E^u) - 
      (12547*d^8*K0*M^5*Sqrt[Pi/245157]*u^13)/(1193066496000*b^3*E^u) - 
      (12763*d^10*K0*M^5*Sqrt[Pi/245157]*u^13)/(1670293094400*b^3*E^u) + 
      (1641271*d^12*K0*M^5*Sqrt[Pi/245157]*u^13)/(275598360576000*b^3*E^u) + 
      (827641*d^14*K0*M^5*Sqrt[Pi/245157]*u^13)/(275598360576000*b^3*E^u) + 
      (26111*d^16*K0*M^5*Sqrt[Pi/245157]*u^13)/(137799180288000*b^3*E^u) + 
      (2451782923*K0^2*M^5*Sqrt[Pi/245157]*u^13)/(585187185623040000*b^3) + 
      (398327393*d^2*K0^2*M^5*Sqrt[Pi/245157]*u^13)/(20899542343680000*b^3) - 
      (137389613861*d^4*K0^2*M^5*Sqrt[Pi/245157]*u^13)/
       (292593592811520000*b^3) - (3734065547*d^6*K0^2*M^5*Sqrt[Pi/245157]*
        u^13)/(5319883505664000*b^3) + (2377780861*d^8*K0^2*M^5*
        Sqrt[Pi/245157]*u^13)/(2250719944704000*b^3) + 
      (2390312717*d^10*K0^2*M^5*Sqrt[Pi/245157]*u^13)/
       (2046109040640000*b^3) - (37007356517*d^12*K0^2*M^5*Sqrt[Pi/245157]*
        u^13)/(67521598341120000*b^3) - (416982661157*d^14*K0^2*M^5*
        Sqrt[Pi/245157]*u^13)/(877780778434560000*b^3) - 
      (18490946297*d^16*K0^2*M^5*Sqrt[Pi/245157]*u^13)/
       (351112311373824000*b^3) - (39386521*d^18*K0^2*M^5*Sqrt[Pi/245157]*
        u^13)/(58518718562304000*b^3) - (2351*d^2*K1*M^5*Sqrt[Pi/245157]*
        u^13)/(15433508192256*b^3*E^u) + (4093921*d^4*K1*M^5*Sqrt[Pi/245157]*
        u^13)/(643062841344000*b^3*E^u) + (340897*d^6*K1*M^5*Sqrt[Pi/245157]*
        u^13)/(91866120192000*b^3*E^u) - (284323*d^8*K1*M^5*Sqrt[Pi/245157]*
        u^13)/(25054396416000*b^3*E^u) - (205957*d^10*K1*M^5*Sqrt[Pi/245157]*
        u^13)/(25054396416000*b^3*E^u) + (1771327*d^12*K1*M^5*Sqrt[Pi/245157]*
        u^13)/(275598360576000*b^3*E^u) + (127087*d^14*K1*M^5*Sqrt[Pi/245157]*
        u^13)/(39371194368000*b^3*E^u) + (4661*d^16*K1*M^5*Sqrt[Pi/245157]*
        u^13)/(22966530048000*b^3*E^u) - (2134562537*K1^2*M^5*Sqrt[Pi/245157]*
        u^13)/(405129590046720000*b^3) - (146810587607*d^2*K1^2*M^5*
        Sqrt[Pi/245157]*u^13)/(1316671167651840000*b^3) - 
      (1109683918753*d^4*K1^2*M^5*Sqrt[Pi/245157]*u^13)/
       (2633342335303680000*b^3) - (110428017253*d^6*K1^2*M^5*Sqrt[Pi/245157]*
        u^13)/(175556155686912000*b^3) + (2440101757*d^8*K1^2*M^5*
        Sqrt[Pi/245157]*u^13)/(2250719944704000*b^3) - 
      (127273709747*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^13)/
       (202564795023360000*b^3) - (206103355631*d^14*K1^2*M^5*Sqrt[Pi/245157]*
        u^13)/(376191762186240000*b^3) - (9186227429*d^16*K1^2*M^5*
        Sqrt[Pi/245157]*u^13)/(150476704874496000*b^3) - 
      (1523*d^18*K1^2*M^5*Sqrt[Pi/245157]*u^13)/(1876502118400*b^3) + 
      (245734189*d^10*K1^2*M^5*Sqrt[(11*Pi)/22287]*u^13)/
       (2046109040640000*b^3) - (5989*K1*M^5*Sqrt[(23*Pi)/10659]*u^13)/
       (643062841344000*b^3*E^u) + (8999*d^2*K0*M^5*Sqrt[Pi/245157]*u^14)/
       (1253972540620800*b^3*E^u) + (58211*d^4*K0*M^5*Sqrt[Pi/245157]*u^14)/
       (72067387392000*b^3*E^u) + (19919*d^12*K0*M^5*Sqrt[Pi/245157]*u^14)/
       (22966530048000*b^3*E^u) + (71*d^14*K0*M^5*Sqrt[Pi/245157]*u^14)/
       (170122444800*b^3*E^u) + (433*d^16*K0*M^5*Sqrt[Pi/245157]*u^14)/
       (17224897536000*b^3*E^u) + (1721*K1*M^5*Sqrt[Pi/245157]*u^14)/
       (48229713100800*b^3*E^u) + (63601*d^2*K1*M^5*Sqrt[Pi/245157]*u^14)/
       (482297131008000*b^3*E^u) + (188843*d^4*K1*M^5*Sqrt[Pi/245157]*u^14)/
       (482297131008000*b^3*E^u) - (10117*d^8*K1*M^5*Sqrt[Pi/245157]*u^14)/
       (6263599104000*b^3*E^u) - (7081*d^10*K1*M^5*Sqrt[Pi/245157]*u^14)/
       (6263599104000*b^3*E^u) + (12643*d^12*K1*M^5*Sqrt[Pi/245157]*u^14)/
       (13779918028800*b^3*E^u) + (30221*d^14*K1*M^5*Sqrt[Pi/245157]*u^14)/
       (68899590144000*b^3*E^u) + (259*d^16*K1*M^5*Sqrt[Pi/245157]*u^14)/
       (9842798592000*b^3*E^u) + (67117069*K0*K1*M^5*Sqrt[Pi/245157]*u^14)/
       (1316671167651840000*b^3) - (19185338077*d^4*K0*K1*M^5*Sqrt[Pi/245157]*
        u^14)/(164583895956480000*b^3) - (119156701*d^6*K0*K1*M^5*
        Sqrt[Pi/245157]*u^14)/(675215983411200*b^3) - 
      (1917550427*d^12*K0*K1*M^5*Sqrt[Pi/245157]*u^14)/
       (12660299688960000*b^3) - (90178405073*d^14*K0*K1*M^5*Sqrt[Pi/245157]*
        u^14)/(658335583825920000*b^3) - (142455931*d^16*K0*K1*M^5*
        Sqrt[Pi/245157]*u^14)/(9080490811392000*b^3) - 
      (613*d^10*K0*M^5*Sqrt[(11*Pi)/22287]*u^14)/(6263599104000*b^3*E^u) - 
      (1312237*d^18*K0*K1*M^5*Sqrt[(17*Pi)/14421]*u^14)/
       (87778077843456000*b^3) + (48458071*d^8*K0*K1*M^5*Sqrt[(19*Pi)/12903]*
        u^14)/(3376079917056000*b^3) - (281*K0*M^5*Sqrt[(23*Pi)/10659]*u^14)/
       (189995839488000*b^3*E^u) + (509*d^6*K0*M^5*Sqrt[(23*Pi)/10659]*u^14)/
       (22966530048000*b^3*E^u) - (83*d^8*K0*M^5*Sqrt[(23*Pi)/10659]*u^14)/
       (1252719820800*b^3*E^u) + (73*d^6*K1*M^5*Sqrt[(23*Pi)/10659]*u^14)/
       (2087866368000*b^3*E^u) + (11196253*d^10*K0*K1*M^5*Sqrt[(23*Pi)/10659]*
        u^14)/(767290890240000*b^3) - (6274067*d^2*K0*K1*M^5*
        Sqrt[(209*Pi)/1173]*u^14)/(119697378877440000*b^3) + 
      (K0*M^5*Sqrt[Pi/245157]*u^15)/(12440203776000*b^3*E^u) + 
      (547*d^2*K0*M^5*Sqrt[Pi/245157]*u^15)/(74641222656000*b^3*E^u) + 
      (67*d^4*K0*M^5*Sqrt[Pi/245157]*u^15)/(1031906304000*b^3*E^u) + 
      (163*d^6*K0*M^5*Sqrt[Pi/245157]*u^15)/(2460699648000*b^3*E^u) - 
      (271*d^8*K0*M^5*Sqrt[Pi/245157]*u^15)/(1565899776000*b^3*E^u) - 
      (163*d^10*K0*M^5*Sqrt[Pi/245157]*u^15)/(1565899776000*b^3*E^u) + 
      (47*d^12*K0*M^5*Sqrt[Pi/245157]*u^15)/(492139929600*b^3*E^u) + 
      (13*d^16*K0*M^5*Sqrt[Pi/245157]*u^15)/(5741632512000*b^3*E^u) + 
      (449590601*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(2633342335303680000*b^3) + 
      (166205513*d^2*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(2633342335303680000*
        b^3) - (153704063*d^4*K0^2*M^5*Sqrt[Pi/245157]*u^15)/
       (20572986994560000*b^3) - (50467121*d^6*K0^2*M^5*Sqrt[Pi/245157]*u^15)/
       (5486129865216000*b^3) + (95623007*d^8*K0^2*M^5*Sqrt[Pi/245157]*u^15)/
       (6752159834112000*b^3) + (56815049*d^10*K0^2*M^5*Sqrt[Pi/245157]*u^15)/
       (3069163560960000*b^3) - (2450098891*d^14*K0^2*M^5*Sqrt[Pi/245157]*
        u^15)/(329167791912960000*b^3) - (476204143*d^16*K0^2*M^5*
        Sqrt[Pi/245157]*u^15)/(526668467060736000*b^3) - 
      (3210517*d^18*K0^2*M^5*Sqrt[Pi/245157]*u^15)/(175556155686912000*b^3) + 
      (719*d^4*K1*M^5*Sqrt[Pi/245157]*u^15)/(10663031808000*b^3*E^u) + 
      (167*d^6*K1*M^5*Sqrt[Pi/245157]*u^15)/(2460699648000*b^3*E^u) - 
      (281*d^8*K1*M^5*Sqrt[Pi/245157]*u^15)/(1565899776000*b^3*E^u) - 
      (167*d^10*K1*M^5*Sqrt[Pi/245157]*u^15)/(1565899776000*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/245157]*u^15)/(10126336000*b^3*E^u) + 
      (241*d^14*K1*M^5*Sqrt[Pi/245157]*u^15)/(5741632512000*b^3*E^u) + 
      (d^16*K1*M^5*Sqrt[Pi/245157]*u^15)/(430622438400*b^3*E^u) - 
      (481522607*K1^2*M^5*Sqrt[Pi/245157]*u^15)/(2633342335303680000*b^3) - 
      (3391737751*d^2*K1^2*M^5*Sqrt[Pi/245157]*u^15)/(2633342335303680000*
        b^3) - (817062647*d^4*K1^2*M^5*Sqrt[Pi/245157]*u^15)/
       (164583895956480000*b^3) - (5082029*d^6*K1^2*M^5*Sqrt[Pi/245157]*u^15)/
       (460374534144000*b^3) + (300933637*d^8*K1^2*M^5*Sqrt[Pi/245157]*u^15)/
       (20256479502336000*b^3) + (7543159*d^10*K1^2*M^5*Sqrt[Pi/245157]*u^15)/
       (368299627315200*b^3) - (14519507*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^15)/
       (1688039958528000*b^3) - (33848117*d^14*K1^2*M^5*Sqrt[Pi/245157]*u^15)/
       (4114597398912000*b^3) - (534094343*d^16*K1^2*M^5*Sqrt[Pi/245157]*
        u^15)/(526668467060736000*b^3) - (11158711*d^18*K1^2*M^5*
        Sqrt[Pi/245157]*u^15)/(526668467060736000*b^3) + 
      (101*d^2*K1*M^5*Sqrt[(17*Pi)/14421]*u^15)/(223923667968000*b^3*E^u) + 
      (37*d^14*K0*M^5*Sqrt[(19*Pi)/12903]*u^15)/(17224897536000*b^3*E^u) + 
      (K1*M^5*Sqrt[(19*Pi)/12903]*u^15)/(223923667968000*b^3*E^u) - 
      (8665457*d^12*K0^2*M^5*Sqrt[(23*Pi)/10659]*u^15)/
       (25320599377920000*b^3) + (K0*M^5*Sqrt[Pi/245157]*u^16)/
       (111961833984000*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/245157]*u^16)/
       (199931846400*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/245157]*u^16)/
       (307587456000*b^3*E^u) - (d^8*K0*M^5*Sqrt[Pi/245157]*u^16)/
       (78294988800*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/245157]*u^16)/
       (195737472000*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/245157]*u^16)/
       (153793728000*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/245157]*u^16)/
       (430622438400*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/245157]*u^16)/
       (8612448768000*b^3*E^u) + (K1*M^5*Sqrt[Pi/245157]*u^16)/
       (111961833984000*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/245157]*u^16)/
       (199931846400*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/245157]*u^16)/
       (307587456000*b^3*E^u) - (d^8*K1*M^5*Sqrt[Pi/245157]*u^16)/
       (78294988800*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/245157]*u^16)/
       (195737472000*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/245157]*u^16)/
       (153793728000*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/245157]*u^16)/
       (430622438400*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/245157]*u^16)/
       (8612448768000*b^3*E^u) - (8777*K0*K1*M^5*Sqrt[Pi/245157]*u^16)/
       (8127599800320000*b^3) - (3679937*d^2*K0*K1*M^5*Sqrt[Pi/245157]*u^16)/
       (36574199101440000*b^3) - (7358647*d^4*K0*K1*M^5*Sqrt[Pi/245157]*u^16)/
       (6857662331520000*b^3) - (27445841*d^16*K0*K1*M^5*Sqrt[Pi/245157]*
        u^16)/(131667116765184000*b^3) - 
      (13229*d^18*K0*K1*M^5*Sqrt[Pi/245157]*u^16)/(2438279940096000*b^3) - 
      (1321597*d^14*K0*K1*M^5*Sqrt[(17*Pi)/14421]*u^16)/
       (14962172359680000*b^3) + (d^2*K0*M^5*Sqrt[(19*Pi)/12903]*u^16)/
       (27990458496000*b^3*E^u) + (d^2*K1*M^5*Sqrt[(19*Pi)/12903]*u^16)/
       (27990458496000*b^3*E^u) - (97621*d^6*K0*K1*M^5*Sqrt[(19*Pi)/12903]*
        u^16)/(940479405465600*b^3) + (666713*d^8*K0*K1*M^5*
        Sqrt[(19*Pi)/12903]*u^16)/(5064119875584000*b^3) + 
      (114509*d^10*K0*K1*M^5*Sqrt[(19*Pi)/12903]*u^16)/
       (575468167680000*b^3) - (473003*d^12*K0*K1*M^5*Sqrt[(19*Pi)/12903]*
        u^16)/(6330149844480000*b^3) - (1087*K0^2*M^5*Sqrt[Pi/245157]*u^17)/
       (94047940546560000*b^3) - (10163*d^2*K0^2*M^5*Sqrt[Pi/245157]*u^17)/
       (4274906388480000*b^3) - (8231*d^4*K0^2*M^5*Sqrt[Pi/245157]*u^17)/
       (239918215680000*b^3) - (887*d^6*K0^2*M^5*Sqrt[Pi/245157]*u^17)/
       (11755992568320*b^3) + (43531*d^8*K0^2*M^5*Sqrt[Pi/245157]*u^17)/
       (562679986176000*b^3) - (2647*d^14*K0^2*M^5*Sqrt[Pi/245157]*u^17)/
       (45921845970000*b^3) - (877*K1^2*M^5*Sqrt[Pi/245157]*u^17)/
       (73148398202880000*b^3) - (405991*d^2*K1^2*M^5*Sqrt[Pi/245157]*u^17)/
       (164583895956480000*b^3) - (2948551*d^4*K1^2*M^5*Sqrt[Pi/245157]*u^17)/
       (82291947978240000*b^3) - (62791*d^6*K1^2*M^5*Sqrt[Pi/245157]*u^17)/
       (783732837888000*b^3) + (57433*d^8*K1^2*M^5*Sqrt[Pi/245157]*u^17)/
       (723445696512000*b^3) + (12547*d^10*K1^2*M^5*Sqrt[Pi/245157]*u^17)/
       (82209738240000*b^3) - (571*d^12*K1^2*M^5*Sqrt[Pi/245157]*u^17)/
       (14129798760000*b^3) - (1701041*d^14*K1^2*M^5*Sqrt[Pi/245157]*u^17)/
       (27430649326080000*b^3) - (1423069*d^16*K1^2*M^5*Sqrt[Pi/245157]*u^17)/
       (131667116765184000*b^3) - (11567*d^18*K1^2*M^5*Sqrt[Pi/245157]*u^17)/
       (32916779191296000*b^3) + (37*d^10*K0^2*M^5*Sqrt[(17*Pi)/14421]*u^17)/
       (4409717760000*b^3) - (3613*d^16*K0^2*M^5*Sqrt[(17*Pi)/14421]*u^17)/
       (6269862703104000*b^3) - (173*d^18*K0^2*M^5*Sqrt[(17*Pi)/14421]*u^17)/
       (9404794054656000*b^3) - (5519*d^12*K0^2*M^5*Sqrt[(23*Pi)/10659]*u^17)/
       (3165074922240000*b^3) - (71*K0*K1*M^5*Sqrt[Pi/245157]*u^18)/
       (82291947978240000*b^3) - (7583*d^4*K0*K1*M^5*Sqrt[Pi/245157]*u^18)/
       (2571623374320000*b^3) - (439*d^6*K0*K1*M^5*Sqrt[Pi/245157]*u^18)/
       (48983302368000*b^3) + (101*d^8*K0*K1*M^5*Sqrt[Pi/245157]*u^18)/
       (25320599377920*b^3) + (5507*d^10*K0*K1*M^5*Sqrt[Pi/245157]*u^18)/
       (287734083840000*b^3) - (59*d^12*K0*K1*M^5*Sqrt[Pi/245157]*u^18)/
       (87918747840000*b^3) - (2969*d^14*K0*K1*M^5*Sqrt[Pi/245157]*u^18)/
       (354706672320000*b^3) - (71*d^18*K0*K1*M^5*Sqrt[(17*Pi)/14421]*u^18)/
       (16458389595648000*b^3) - (757*d^2*K0*K1*M^5*Sqrt[(19*Pi)/12903]*u^18)/
       (82291947978240000*b^3) - (1669*d^16*K0*K1*M^5*Sqrt[(19*Pi)/12903]*
        u^18)/(16458389595648000*b^3) - (d^2*K0^2*M^5*Sqrt[(19*Pi)/12903]*
        u^19)/(4702397027328000*b^3) - (d^4*K0^2*M^5*Sqrt[(19*Pi)/12903]*
        u^19)/(195933209472000*b^3) + (d^8*K0^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (316507492224000*b^3) + (d^10*K0^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (23018726707200*b^3) + (d^12*K0^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (316507492224000*b^3) - (d^16*K0^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (195933209472000*b^3) - (d^18*K0^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (4702397027328000*b^3) - (d^2*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (4702397027328000*b^3) - (d^4*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (195933209472000*b^3) + (d^8*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (316507492224000*b^3) + (d^10*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (23018726707200*b^3) + (d^12*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (316507492224000*b^3) - (d^16*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (195933209472000*b^3) - (d^18*K1^2*M^5*Sqrt[(19*Pi)/12903]*u^19)/
       (4702397027328000*b^3) - (d^6*K0^2*M^5*Sqrt[(437*Pi)/561]*u^19)/
       (1175599256832000*b^3) - (d^14*K0^2*M^5*Sqrt[(437*Pi)/561]*u^19)/
       (1175599256832000*b^3) - (d^6*K1^2*M^5*Sqrt[(437*Pi)/561]*u^19)/
       (1175599256832000*b^3) - (d^14*K1^2*M^5*Sqrt[(437*Pi)/561]*u^19)/
       (1175599256832000*b^3))/Pi}, 10, 13, 1]}, 3, 5, 1]


==> anc/spectrum_16_14.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-7*K1^2*M^4*Sqrt[3/(23698510*Pi)]*u^2)/(63488*b^2) + 
      (1787*d^8*K1^2*M^4*Sqrt[3/(23698510*Pi)]*u^2)/(7936*b^2) + 
      (6181*d^10*K1^2*M^4*Sqrt[3/(23698510*Pi)]*u^2)/(31744*b^2) + 
      (175*d^6*K0^2*M^4*Sqrt[5/(14219106*Pi)]*u^2)/(95232*b^2) - 
      (1391*d^8*K0^2*M^4*Sqrt[5/(14219106*Pi)]*u^2)/(380928*b^2) - 
      (295*d^10*K0^2*M^4*Sqrt[5/(14219106*Pi)]*u^2)/(95232*b^2) + 
      (91*d^16*K0^2*M^4*Sqrt[5/(14219106*Pi)]*u^2)/(761856*b^2) - 
      (8411*d^12*K1^2*M^4*Sqrt[11/(6463230*Pi)]*u^2)/(253952*b^2) - 
      (d^2*K1^2*M^4*Sqrt[15/(4739702*Pi)]*u^2)/(512*b^2) - 
      (481*d^14*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^2)/(31744*b^2) - 
      (91*d^16*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^2)/(63488*b^2) + 
      (d^2*K0^2*M^4*Sqrt[51/(1394030*Pi)]*u^2)/(63488*b^2) - 
      (7*d^6*K1^2*M^4*Sqrt[51/(1394030*Pi)]*u^2)/(1024*b^2) + 
      (d^2*K0^2*M^4*u^2)/(190464*Sqrt[71095530]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^2)/(31744*Sqrt[71095530]*b^2*Sqrt[Pi]) + 
      (7*K0^2*M^4*u^2)/(761856*b^2*Sqrt[71095530*Pi]) + 
      (1393*d^4*K0^2*M^4*u^2)/(190464*b^2*Sqrt[71095530*Pi]) - 
      (49*d^10*K0^2*M^4*u^2)/(47616*b^2*Sqrt[71095530*Pi]) + 
      (1937*d^12*K0^2*M^4*u^2)/(190464*b^2*Sqrt[71095530*Pi]) + 
      (637*d^14*K0^2*M^4*u^2)/(95232*b^2*Sqrt[71095530*Pi]) - 
      (8519*d^4*K1^2*M^4*u^2)/(31744*b^2*Sqrt[71095530*Pi]) - 
      (91*d^8*K1^2*M^4*u^2)/(7936*b^2*Sqrt[71095530*Pi]) + 
      (49*d^10*K1^2*M^4*u^2)/(992*b^2*Sqrt[71095530*Pi]) - 
      (1183*d^12*K1^2*M^4*u^2)/(253952*b^2*Sqrt[71095530*Pi]) + 
      (38503*d^10*K0*K1*M^4*Sqrt[5/(14219106*Pi)]*u^3)/(333312*b^2) - 
      (13755121*K0*K1*M^4*u^3)/(45757071360*b^2*Sqrt[71095530*Pi]) - 
      (38126269*d^2*K0*K1*M^4*u^3)/(1429908480*b^2*Sqrt[71095530*Pi]) - 
      (2792496529*d^4*K0*K1*M^4*u^3)/(11439267840*b^2*Sqrt[71095530*Pi]) - 
      (1996579*d^6*K0*K1*M^4*u^3)/(6285312*b^2*Sqrt[71095530*Pi]) + 
      (623173*d^8*K0*K1*M^4*u^3)/(1032192*b^2*Sqrt[71095530*Pi]) - 
      (177069103*d^12*K0*K1*M^4*u^3)/(527966208*b^2*Sqrt[71095530*Pi]) - 
      (4429417*d^14*K0*K1*M^4*u^3)/(18855936*b^2*Sqrt[71095530*Pi]) - 
      (6726157*d^16*K0*K1*M^4*u^3)/(301694976*b^2*Sqrt[71095530*Pi]) - 
      (118232771*d^4*K0^2*M^4*Sqrt[3/(23698510*Pi)]*u^4)/(5084119040*b^2) + 
      (24917*d^10*K0^2*M^4*Sqrt[5/(14219106*Pi)]*u^4)/(888832*b^2) - 
      (17410235*d^12*K0^2*M^4*Sqrt[5/(14219106*Pi)]*u^4)/(1055932416*b^2) - 
      (1987847*d^2*K0^2*M^4*Sqrt[19/(3741870*Pi)]*u^4)/(5719633920*b^2) - 
      (141359*d^16*K0^2*M^4*Sqrt[23/(3091110*Pi)]*u^4)/(603389952*b^2) - 
      (74767183*d^14*K1^2*M^4*Sqrt[23/(3091110*Pi)]*u^4)/(22627123200*b^2) - 
      (3519487*d^4*K1^2*M^4*Sqrt[209/(340170*Pi)]*u^4)/(10567065600*b^2) - 
      (104765299711*d^2*K1^2*M^4*u^4)/(14413477478400*Sqrt[71095530]*b^2*
        Sqrt[Pi]) - (6848221*K0^2*M^4*u^4)/(91514142720*b^2*
        Sqrt[71095530*Pi]) + (5748107*d^4*K0^2*M^4*u^4)/
       (594247680*b^2*Sqrt[71095530*Pi]) - (242677*d^6*K0^2*M^4*u^4)/
       (3142656*b^2*Sqrt[71095530*Pi]) + (9518503*d^8*K0^2*M^4*u^4)/
       (63995904*b^2*Sqrt[71095530*Pi]) - (1076357*d^14*K0^2*M^4*u^4)/
       (18855936*b^2*Sqrt[71095530*Pi]) - (4563009853*K1^2*M^4*u^4)/
       (57653909913600*b^2*Sqrt[71095530*Pi]) - (212031263*d^6*K1^2*M^4*u^4)/
       (2111864832*b^2*Sqrt[71095530*Pi]) + (21625511*d^8*K1^2*M^4*u^4)/
       (127991808*b^2*Sqrt[71095530*Pi]) + (896605169*d^10*K1^2*M^4*u^4)/
       (4799692800*b^2*Sqrt[71095530*Pi]) - (7487186197*d^12*K1^2*M^4*u^4)/
       (79194931200*b^2*Sqrt[71095530*Pi]) - (996796447*d^16*K1^2*M^4*u^4)/
       (126711889920*b^2*Sqrt[71095530*Pi]) + 
      (10276349*d^8*K0*K1*M^4*Sqrt[3/(23698510*Pi)]*u^5)/(227540992*b^2) - 
      (975643343*K0*K1*M^4*Sqrt[17/(4182090*Pi)]*u^5)/(230615639654400*b^2) - 
      (389352511*d^12*K0*K1*M^4*Sqrt[29/(2451570*Pi)]*u^5)/
       (158389862400*b^2) - (170627*K0*K1*M^4*u^5)/(19909836800*b^2*
        Sqrt[71095530*Pi]) - (23678185549*d^2*K0*K1*M^4*u^5)/
       (3603369369600*b^2*Sqrt[71095530*Pi]) - 
      (72985101467*d^4*K0*K1*M^4*u^5)/(1310316134400*b^2*Sqrt[71095530*Pi]) - 
      (173089009*d^6*K0*K1*M^4*u^5)/(2639831040*b^2*Sqrt[71095530*Pi]) - 
      (1136341*d^8*K0*K1*M^4*u^5)/(682622976*b^2*Sqrt[71095530*Pi]) + 
      (147149911*d^10*K0*K1*M^4*u^5)/(1199923200*b^2*Sqrt[71095530*Pi]) - 
      (2056335497*d^14*K0*K1*M^4*u^5)/(39597465600*b^2*Sqrt[71095530*Pi]) - 
      (673760089*d^16*K0*K1*M^4*u^5)/(126711889920*b^2*Sqrt[71095530*Pi]) - 
      (12996937*K1^2*M^4*Sqrt[3/(23698510*Pi)]*u^6)/(569421332480*b^2) - 
      (455566921*d^16*K0^2*M^4*Sqrt[5/(14219106*Pi)]*u^6)/
       (1621912190976*b^2) + (158118091*d^10*K1^2*M^4*Sqrt[17/(4182090*Pi)]*
        u^6)/(115192627200*b^2) - (26950403*d^16*K1^2*M^4*
        Sqrt[29/(2451570*Pi)]*u^6)/(844745932800*b^2) + 
      (3169*d^8*K0^2*M^4*Sqrt[95/(748374*Pi)]*u^6)/(12189696*b^2) - 
      (88246752001*d^2*K0^2*M^4*u^6)/(57653909913600*Sqrt[71095530]*b^2*
        Sqrt[Pi]) - (2889432503*d^2*K1^2*M^4*u^6)/(115307819827200*
        Sqrt[71095530]*b^2*Sqrt[Pi]) - (631098821*K0^2*M^4*u^6)/
       (28826954956800*b^2*Sqrt[71095530*Pi]) - 
      (610739337277*d^4*K0^2*M^4*u^6)/(57653909913600*b^2*
        Sqrt[71095530*Pi]) - (311632777*d^6*K0^2*M^4*u^6)/
       (42237296640*b^2*Sqrt[71095530*Pi]) + (92488573*d^10*K0^2*M^4*u^6)/
       (6399590400*b^2*Sqrt[71095530*Pi]) - (7534634069*d^12*K0^2*M^4*u^6)/
       (633559449600*b^2*Sqrt[71095530*Pi]) - (4449012413*d^14*K0^2*M^4*u^6)/
       (633559449600*b^2*Sqrt[71095530*Pi]) + (624712601*d^16*K0^2*M^4*u^6)/
       (901062328320*b^2*Sqrt[71095530*Pi]) + (13527499*K1^2*M^4*u^6)/
       (181016985600*b^2*Sqrt[71095530*Pi]) - (539249672483*d^4*K1^2*M^4*u^6)/
       (115307819827200*b^2*Sqrt[71095530*Pi]) - (58572821*d^6*K1^2*M^4*u^6)/
       (4266393600*b^2*Sqrt[71095530*Pi]) + (2529551*d^8*K1^2*M^4*u^6)/
       (191987712*b^2*Sqrt[71095530*Pi]) - (11044982687*d^12*K1^2*M^4*u^6)/
       (1267118899200*b^2*Sqrt[71095530*Pi]) - 
      (10700021207*d^14*K1^2*M^4*u^6)/(1267118899200*b^2*Sqrt[71095530*Pi]) + 
      (12766811*d^8*K0*K1*M^4*Sqrt[11/(6463230*Pi)]*u^7)/(15359016960*b^2) + 
      (1257271*d^10*K0*K1*M^4*Sqrt[11/(6463230*Pi)]*u^7)/(1645608960*b^2) - 
      (50162873*K0*K1*M^4*Sqrt[19/(3741870*Pi)]*u^7)/(92246255861760*b^2) - 
      (1348547251*d^6*K0*K1*M^4*Sqrt[19/(3741870*Pi)]*u^7)/
       (1448135884800*b^2) - (34694853251*d^2*K0*K1*M^4*u^7)/
       (57653909913600*b^2*Sqrt[71095530*Pi]) - 
      (459475456291*d^4*K0*K1*M^4*u^7)/(115307819827200*b^2*
        Sqrt[71095530*Pi]) + (138625564207*d^6*K0*K1*M^4*u^7)/
       (10136951193600*b^2*Sqrt[71095530*Pi]) - 
      (696273397*d^12*K0*K1*M^4*u^7)/(140790988800*b^2*Sqrt[71095530*Pi]) - 
      (760559309*d^14*K0*K1*M^4*u^7)/(211186483200*b^2*Sqrt[71095530*Pi]) - 
      (1955801437*d^16*K0*K1*M^4*u^7)/(5068475596800*b^2*Sqrt[71095530*Pi]) - 
      (127767169*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^8)/(3689850234470400*b^2) + 
      (346048973*d^2*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^8)/
       (35479329177600*b^2) - (5813609*d^16*K1^2*M^4*Sqrt[17/(4182090*Pi)]*
        u^8)/(2534237798400*b^2) - (36835247*K0^2*M^4*Sqrt[23/(3091110*Pi)]*
        u^8)/(153743759769600*b^2) - (17828071*d^8*K1^2*M^4*
        Sqrt[23/(3091110*Pi)]*u^8)/(153590169600*b^2) - 
      (7837757*d^12*K1^2*M^4*Sqrt[29/(2451570*Pi)]*u^8)/(563163955200*b^2) + 
      (369749*d^10*K1^2*M^4*Sqrt[319/(222870*Pi)]*u^8)/(102393446400*b^2) - 
      (34917603997*d^2*K0^2*M^4*u^8)/(153743759769600*Sqrt[71095530]*b^2*
        Sqrt[Pi]) - (12058840627*d^4*K0^2*M^4*u^8)/(17082639974400*b^2*
        Sqrt[71095530*Pi]) + (610642561*d^6*K0^2*M^4*u^8)/
       (1689491865600*b^2*Sqrt[71095530*Pi]) + (33858007*d^8*K0^2*M^4*u^8)/
       (30718033920*b^2*Sqrt[71095530*Pi]) + (149435963*d^10*K0^2*M^4*u^8)/
       (460770508800*b^2*Sqrt[71095530*Pi]) - (2552444729*d^12*K0^2*M^4*u^8)/
       (5068475596800*b^2*Sqrt[71095530*Pi]) - (1583684951*d^14*K0^2*M^4*u^8)/
       (5068475596800*b^2*Sqrt[71095530*Pi]) - (28201193*d^16*K0^2*M^4*u^8)/
       (844745932800*b^2*Sqrt[71095530*Pi]) + (615075347*K1^2*M^4*u^8)/
       (105424292413440*b^2*Sqrt[71095530*Pi]) + 
      (1184681779*d^4*K1^2*M^4*u^8)/(35479329177600*b^2*Sqrt[71095530*Pi]) - 
      (310978177*d^6*K1^2*M^4*u^8)/(241355980800*b^2*Sqrt[71095530*Pi]) + 
      (182261*d^8*K1^2*M^4*u^8)/(56885248*b^2*Sqrt[71095530*Pi]) + 
      (27201653*d^10*K1^2*M^4*u^8)/(131648716800*b^2*Sqrt[71095530*Pi]) - 
      (123740513*d^14*K1^2*M^4*u^8)/(337898373120*b^2*Sqrt[71095530*Pi]) + 
      (1296599*d^8*K0*K1*M^4*Sqrt[19/(3741870*Pi)]*u^9)/(115192627200*b^2) - 
      (48147762611*d^12*K0*K1*M^4*Sqrt[19/(3741870*Pi)]*u^9)/
       (243286828646400*b^2) - (16925617*K0*K1*M^4*Sqrt[23/(3091110*Pi)]*u^9)/
       (345923459481600*b^2) - (10835875469*d^2*K0*K1*M^4*u^9)/
       (345923459481600*b^2*Sqrt[71095530*Pi]) - 
      (33176631779*d^4*K0*K1*M^4*u^9)/(345923459481600*b^2*
        Sqrt[71095530*Pi]) - (1018439*d^6*K0*K1*M^4*u^9)/
       (12799180800*b^2*Sqrt[71095530*Pi]) + (258251*d^10*K0*K1*M^4*u^9)/
       (1097072640*b^2*Sqrt[71095530*Pi]) + (883339719049*d^12*K0*K1*M^4*u^9)/
       (243286828646400*b^2*Sqrt[71095530*Pi]) - 
      (385417357*d^14*K0*K1*M^4*u^9)/(3801356697600*b^2*Sqrt[71095530*Pi]) - 
      (10074451*d^16*K0*K1*M^4*u^9)/(950339174400*b^2*Sqrt[71095530*Pi]) + 
      (161003*d^6*K0^2*M^4*Sqrt[11/(6463230*Pi)]*u^10)/(38397542400*b^2) - 
      (14452181*d^8*K0^2*M^4*Sqrt[11/(6463230*Pi)]*u^10)/(614360678400*b^2) - 
      (1120747*d^16*K0^2*M^4*Sqrt[19/(3741870*Pi)]*u^10)/
       (30410853580800*b^2) - (9914843*d^2*K0^2*M^4*Sqrt[29/(2451570*Pi)]*
        u^10)/(13836938379264*b^2) + (34914169*K1^2*M^4*Sqrt[29/(2451570*Pi)]*
        u^10)/(1037770378444800*b^2) + (4184287201*d^2*K1^2*M^4*u^10)/
       (207554075688960*Sqrt[71095530]*b^2*Sqrt[Pi]) - 
      (324614743*K0^2*M^4*u^10)/(345923459481600*b^2*Sqrt[71095530*Pi]) - 
      (1698084841*d^4*K0^2*M^4*u^10)/(345923459481600*b^2*
        Sqrt[71095530*Pi]) + (92114849*d^8*K0^2*M^4*u^10)/
       (368616407040*b^2*Sqrt[71095530*Pi]) + (30703*d^10*K0^2*M^4*u^10)/
       (16456089600*b^2*Sqrt[71095530*Pi]) - (4857229*d^12*K0^2*M^4*u^10)/
       (760271339520*b^2*Sqrt[71095530*Pi]) - (21055103*d^14*K0^2*M^4*u^10)/
       (3801356697600*b^2*Sqrt[71095530*Pi]) + (152563*d^16*K0^2*M^4*u^10)/
       (1126327910400*b^2*Sqrt[71095530*Pi]) - (6091554613*d^4*K1^2*M^4*u^10)/
       (1037770378444800*b^2*Sqrt[71095530*Pi]) - (5153191*d^6*K1^2*M^4*u^10)/
       (84474593280*b^2*Sqrt[71095530*Pi]) + (3889349*d^8*K1^2*M^4*u^10)/
       (115192627200*b^2*Sqrt[71095530*Pi]) + (8694821*d^10*K1^2*M^4*u^10)/
       (345577881600*b^2*Sqrt[71095530*Pi]) - (75813677*d^12*K1^2*M^4*u^10)/
       (11404070092800*b^2*Sqrt[71095530*Pi]) - (67650419*d^14*K1^2*M^4*u^10)/
       (11404070092800*b^2*Sqrt[71095530*Pi]) - (3460993*d^16*K1^2*M^4*u^10)/
       (5702035046400*b^2*Sqrt[71095530*Pi]) - 
      (2752091*d^8*K0*K1*M^4*Sqrt[17/(4182090*Pi)]*u^11)/
       (1382311526400*b^2) + (50792881*d^6*K0*K1*M^4*Sqrt[29/(2451570*Pi)]*
        u^11)/(11404070092800*b^2) - (556211*K0*K1*M^4*u^11)/
       (5896422604800*b^2*Sqrt[71095530*Pi]) - (123448763*d^2*K0*K1*M^4*u^11)/
       (129721297305600*b^2*Sqrt[71095530*Pi]) + 
      (112001017*d^4*K0*K1*M^4*u^11)/(129721297305600*b^2*
        Sqrt[71095530*Pi]) - (1479617861*d^6*K0*K1*M^4*u^11)/
       (11404070092800*b^2*Sqrt[71095530*Pi]) + (15784633*d^8*K0*K1*M^4*u^11)/
       (460770508800*b^2*Sqrt[71095530*Pi]) + (78713*d^10*K0*K1*M^4*u^11)/
       (43197235200*b^2*Sqrt[71095530*Pi]) - (166919*d^12*K0*K1*M^4*u^11)/
       (285101752320*b^2*Sqrt[71095530*Pi]) - (1140529*d^14*K0*K1*M^4*u^11)/
       (1425508761600*b^2*Sqrt[71095530*Pi]) - (17173*d^16*K0*K1*M^4*u^11)/
       (203644108800*b^2*Sqrt[71095530*Pi]) + 
      (3461*d^6*K0^2*M^4*Sqrt[5/(14219106*Pi)]*u^12)/(19006783488*b^2) + 
      (10551623*d^4*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^12)/
       (129721297305600*b^2) + (587*d^8*K1^2*M^4*Sqrt[19/(3741870*Pi)]*u^12)/
       (18513100800*b^2) - (4930943*d^10*K1^2*M^4*Sqrt[19/(3741870*Pi)]*u^12)/
       (518366822400*b^2) + (4081967*d^14*K1^2*M^4*Sqrt[23/(3091110*Pi)]*
        u^12)/(11404070092800*b^2) + (17*d^12*K0^2*M^4*Sqrt[493/(144210*Pi)]*
        u^12)/(203644108800*b^2) - (116043713*d^2*K0^2*M^4*u^12)/
       (129721297305600*Sqrt[71095530]*b^2*Sqrt[Pi]) + 
      (117684617*d^2*K1^2*M^4*u^12)/(129721297305600*Sqrt[71095530]*b^2*
        Sqrt[Pi]) - (2347867*K0^2*M^4*u^12)/(25944259461120*b^2*
        Sqrt[71095530*Pi]) - (607*d^6*K0^2*M^4*u^12)/
       (1099929600*b^2*Sqrt[71095530*Pi]) - (6827*d^8*K0^2*M^4*u^12)/
       (8639447040*b^2*Sqrt[71095530*Pi]) - (d^10*K0^2*M^4*u^12)/
       (106659840*b^2*Sqrt[71095530*Pi]) + (563*d^14*K0^2*M^4*u^12)/
       (203644108800*b^2*Sqrt[71095530*Pi]) - (241*d^16*K0^2*M^4*u^12)/
       (356377190400*b^2*Sqrt[71095530*Pi]) + (6014587*K1^2*M^4*u^12)/
       (64860648652800*b^2*Sqrt[71095530*Pi]) - (57691157*d^4*K1^2*M^4*u^12)/
       (43240432435200*b^2*Sqrt[71095530*Pi]) - (439919*d^6*K1^2*M^4*u^12)/
       (1425508761600*b^2*Sqrt[71095530*Pi]) + (93674473*d^10*K1^2*M^4*u^12)/
       (518366822400*b^2*Sqrt[71095530*Pi]) + (11659*d^12*K1^2*M^4*u^12)/
       (203644108800*b^2*Sqrt[71095530*Pi]) - (93777857*d^14*K1^2*M^4*u^12)/
       (11404070092800*b^2*Sqrt[71095530*Pi]) - (149*d^16*K1^2*M^4*u^12)/
       (475169587200*b^2*Sqrt[71095530*Pi]) + 
      (481*d^8*K0*K1*M^4*Sqrt[11/(6463230*Pi)]*u^13)/(914227200*b^2) - 
      (1787*d^6*K0*K1*M^4*Sqrt[17/(4182090*Pi)]*u^13)/(118792396800*b^2) - 
      (12689689*d^14*K0*K1*M^4*Sqrt[23/(3091110*Pi)]*u^13)/
       (11404070092800*b^2) - (1571*d^2*K0*K1*M^4*Sqrt[29/(2451570*Pi)]*u^13)/
       (7206738739200*b^2) + (7*d^12*K0*K1*M^4*Sqrt[29/(2451570*Pi)]*u^13)/
       (6788136960*b^2) + (761693*d^4*K0*K1*M^4*Sqrt[493/(144210*Pi)]*u^13)/
       (129721297305600*b^2) - (45433*K0*K1*M^4*u^13)/
       (10810108108800*b^2*Sqrt[71095530*Pi]) - (52697941*d^4*K0*K1*M^4*u^13)/
       (18531613900800*b^2*Sqrt[71095530*Pi]) + (36793*d^6*K0*K1*M^4*u^13)/
       (142550876160*b^2*Sqrt[71095530*Pi]) - (3028549*d^8*K0*K1*M^4*u^13)/
       (518366822400*b^2*Sqrt[71095530*Pi]) - (1997*d^10*K0*K1*M^4*u^13)/
       (64795852800*b^2*Sqrt[71095530*Pi]) + (292003919*d^14*K0*K1*M^4*u^13)/
       (11404070092800*b^2*Sqrt[71095530*Pi]) + (481*d^16*K0*K1*M^4*u^13)/
       (712754380800*b^2*Sqrt[71095530*Pi]) - 
      (123461*d^14*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^14)/(712754380800*b^2) + 
      (11399*d^2*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^14)/(21620216217600*b^2) + 
      (d^12*K0^2*M^4*Sqrt[19/(3741870*Pi)]*u^14)/(9256550400*b^2) - 
      (9321859*d^4*K1^2*M^4*Sqrt[19/(3741870*Pi)]*u^14)/
       (64860648652800*b^2) + (263*K1^2*M^4*Sqrt[29/(2451570*Pi)]*u^14)/
       (1801684684800*b^2) - (d^10*K1^2*M^4*Sqrt[29/(2451570*Pi)]*u^14)/
       (12959170560*b^2) - (4799*d^4*K0^2*M^4*Sqrt[493/(144210*Pi)]*u^14)/
       (1297212973056*b^2) - (18013*d^2*K0^2*M^4*u^14)/
       (2092278988800*Sqrt[71095530]*b^2*Sqrt[Pi]) - 
      (137153*K0^2*M^4*u^14)/(32430324326400*b^2*Sqrt[71095530*Pi]) + 
      (120350189*d^4*K0^2*M^4*u^14)/(64860648652800*b^2*Sqrt[71095530*Pi]) - 
      (11329*d^6*K0^2*M^4*u^14)/(712754380800*b^2*Sqrt[71095530*Pi]) - 
      (7*d^8*K0^2*M^4*u^14)/(1851310080*b^2*Sqrt[71095530*Pi]) - 
      (137*d^10*K0^2*M^4*u^14)/(64795852800*b^2*Sqrt[71095530*Pi]) + 
      (349907*d^14*K0^2*M^4*u^14)/(118792396800*b^2*Sqrt[71095530*Pi]) + 
      (d^16*K0^2*M^4*u^14)/(21598617600*b^2*Sqrt[71095530*Pi]) + 
      (10953377*d^4*K1^2*M^4*u^14)/(4053790540800*b^2*Sqrt[71095530*Pi]) + 
      (13303*d^6*K1^2*M^4*u^14)/(712754380800*b^2*Sqrt[71095530*Pi]) - 
      (53*d^8*K1^2*M^4*u^14)/(12959170560*b^2*Sqrt[71095530*Pi]) + 
      (d^12*K1^2*M^4*u^14)/(452542464*b^2*Sqrt[71095530*Pi]) + 
      (43*d^14*K1^2*M^4*u^14)/(47516958720*b^2*Sqrt[71095530*Pi]) + 
      (d^16*K1^2*M^4*u^14)/(20364410880*b^2*Sqrt[71095530*Pi]) + 
      (d^2*K0*K1*M^4*Sqrt[19/(3741870*Pi)]*u^15)/(579112934400*b^2) + 
      (K0*K1*M^4*u^15)/(2316451737600*b^2*Sqrt[71095530*Pi]) + 
      (d^4*K0*K1*M^4*u^15)/(4136520960*b^2*Sqrt[71095530*Pi]) + 
      (d^6*K0*K1*M^4*u^15)/(6363878400*b^2*Sqrt[71095530*Pi]) - 
      (d^8*K0*K1*M^4*u^15)/(1619896320*b^2*Sqrt[71095530*Pi]) - 
      (d^10*K0*K1*M^4*u^15)/(4049740800*b^2*Sqrt[71095530*Pi]) + 
      (d^12*K0*K1*M^4*u^15)/(3181939200*b^2*Sqrt[71095530*Pi]) + 
      (d^14*K0*K1*M^4*u^15)/(8909429760*b^2*Sqrt[71095530*Pi]) + 
      (d^16*K0*K1*M^4*u^15)/(178188595200*b^2*Sqrt[71095530*Pi]))/Pi, 0, 
    ((-317*K0^2*M^4*Sqrt[3/(23698510*Pi)]*u^2)/(17776640*b^2) - 
      (10564533953*d^4*K0^2*M^4*Sqrt[5/(14219106*Pi)]*u^2)/
       (1090682191872*b^2) - (215*K1^2*M^4*Sqrt[5/(14219106*Pi)]*u^2)/
       (2666496*b^2) + (57259*d^8*K0^2*M^4*Sqrt[11/(6463230*Pi)]*u^2)/
       (5332992*b^2) - (21271*d^16*K0^2*M^4*Sqrt[11/(6463230*Pi)]*u^2)/
       (53329920*b^2) + (135797*d^6*K1^2*M^4*Sqrt[11/(6463230*Pi)]*u^2)/
       (6031360*b^2) + (12931*d^8*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^2)/
       (555520*b^2) - (52621*d^10*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^2)/
       (1333248*b^2) - (37531*d^12*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^2)/
       (6666240*b^2) + (110863*d^14*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^2)/
       (6666240*b^2) - (5561*d^14*K0^2*M^4*Sqrt[19/(3741870*Pi)]*u^2)/
       (1904640*b^2) - (11617*d^4*K1^2*M^4*Sqrt[23/(3091110*Pi)]*u^2)/
       (2222080*b^2) - (36073*d^6*K0^2*M^4*Sqrt[29/(2451570*Pi)]*u^2)/
       (14443520*b^2) - (103*d^18*K1^2*M^4*Sqrt[323/(220110*Pi)]*u^2)/
       (3333120*b^2) - (d^16*K1^2*M^4*Sqrt[10659/(6670*Pi)]*u^2)/
       (4444160*b^2) - (265201*d^2*K0^2*M^4*u^2)/(53329920*Sqrt[71095530]*b^2*
        Sqrt[Pi]) - (58763*d^2*K1^2*M^4*u^2)/(2222080*Sqrt[71095530]*b^2*
        Sqrt[Pi]) - (105370927*d^4*K0^2*M^4*u^2)/(5453410959360*b^2*
        Sqrt[71095530*Pi]) - (173*d^6*K0^2*M^4*u^2)/
       (34664448*b^2*Sqrt[71095530*Pi]) + (520039*d^10*K0^2*M^4*u^2)/
       (3809280*b^2*Sqrt[71095530*Pi]) - (921037*d^12*K0^2*M^4*u^2)/
       (13332480*b^2*Sqrt[71095530*Pi]) + (2459*d^18*K0^2*M^4*u^2)/
       (10665984*b^2*Sqrt[71095530*Pi]) + (13*d^6*K1^2*M^4*u^2)/
       (301568*b^2*Sqrt[71095530*Pi]) - (8017289351*d^6*K0*K1*M^4*
        Sqrt[17/(4182090*Pi)]*u^3)/(2402246246400*b^2) - 
      (466801163*d^12*K0*K1*M^4*Sqrt[17/(4182090*Pi)]*u^3)/
       (20532019200*b^2) - (1529610784946383*d^4*K0*K1*M^4*
        Sqrt[19/(3741870*Pi)]*u^3)/(88739433912729600*b^2) - 
      (48241013*d^10*K0*K1*M^4*Sqrt[23/(3091110*Pi)]*u^3)/(11199283200*b^2) - 
      (6770081*d^16*K0*K1*M^4*Sqrt[115/(618222*Pi)]*u^3)/(34941763584*b^2) - 
      (185326553*K0*K1*M^4*u^3)/(291181363200*b^2*Sqrt[71095530*Pi]) - 
      (153576323423*d^2*K0*K1*M^4*u^3)/(3202994995200*b^2*
        Sqrt[71095530*Pi]) - (214908306607903*d^4*K0*K1*M^4*u^3)/
       (1863528112167321600*b^2*Sqrt[71095530*Pi]) + 
      (332754688177*d^8*K0*K1*M^4*u^3)/(369576345600*b^2*Sqrt[71095530*Pi]) + 
      (119271715001*d^14*K0*K1*M^4*u^3)/(2402246246400*b^2*
        Sqrt[71095530*Pi]) - (17725582841*d^18*K0*K1*M^4*u^3)/
       (1921796997120*b^2*Sqrt[71095530*Pi]) - 
      (114761863*d^16*K0^2*M^4*Sqrt[5/(14219106*Pi)]*u^4)/(69883527168*b^2) - 
      (865601330807022799*d^16*K1^2*M^4*Sqrt[11/(6463230*Pi)]*u^4)/
       (760446528499187712000*b^2) + (1939031482273*d^8*K1^2*M^4*
        Sqrt[17/(4182090*Pi)]*u^4)/(38805516288000*b^2) - 
      (856456613*d^4*K0^2*M^4*Sqrt[23/(3091110*Pi)]*u^4)/(192179699712*b^2) - 
      (3098893747*d^2*K0^2*M^4*Sqrt[29/(2451570*Pi)]*u^4)/
       (6405989990400*b^2) - (760149052877*d^4*K1^2*M^4*Sqrt[437/(162690*Pi)]*
        u^4)/(1008943423488000*b^2) - (79632867637441*d^2*K1^2*M^4*u^4)/
       (2017886846976000*Sqrt[71095530]*b^2*Sqrt[Pi]) - 
      (105086393*K0^2*M^4*u^4)/(582362726400*b^2*Sqrt[71095530*Pi]) - 
      (227224458667*d^6*K0^2*M^4*u^4)/(4804492492800*b^2*Sqrt[71095530*Pi]) + 
      (202446876697*d^8*K0^2*M^4*u^4)/(739152691200*b^2*Sqrt[71095530*Pi]) + 
      (864567581*d^10*K0^2*M^4*u^4)/(22398566400*b^2*Sqrt[71095530*Pi]) - 
      (5110817791*d^12*K0^2*M^4*u^4)/(41064038400*b^2*Sqrt[71095530*Pi]) - 
      (65190623059*d^14*K0^2*M^4*u^4)/(4804492492800*b^2*Sqrt[71095530*Pi]) - 
      (8635069409*d^18*K0^2*M^4*u^4)/(3843593994240*b^2*Sqrt[71095530*Pi]) - 
      (63378210611*K1^2*M^4*u^4)/(134525789798400*b^2*Sqrt[71095530*Pi]) - 
      (318415326634921*d^6*K1^2*M^4*u^4)/(1008943423488000*b^2*
        Sqrt[71095530*Pi]) + (1777307683649*d^10*K1^2*M^4*u^4)/
       (3527774208000*b^2*Sqrt[71095530*Pi]) - 
      (34232931420307*d^12*K1^2*M^4*u^4)/(77611032576000*b^2*
        Sqrt[71095530*Pi]) - (198775807560719*d^14*K1^2*M^4*u^4)/
       (1008943423488000*b^2*Sqrt[71095530*Pi]) - 
      (121319976776586764339*d^16*K1^2*M^4*u^4)/(8364911813491064832000*b^2*
        Sqrt[71095530*Pi]) - (1359820177999*d^18*K1^2*M^4*u^4)/
       (403577369395200*b^2*Sqrt[71095530*Pi]) - 
      (1779519972469*d^2*K0*K1*M^4*Sqrt[17/(4182090*Pi)]*u^5)/
       (1008943423488000*b^2) - (3760221461753*d^4*K0*K1*M^4*
        Sqrt[17/(4182090*Pi)]*u^5)/(252235855872000*b^2) - 
      (111980706751*d^12*K0*K1*M^4*Sqrt[29/(2451570*Pi)]*u^5)/
       (9701379072000*b^2) - (9652340641*K0*K1*M^4*u^5)/
       (26905157959680*b^2*Sqrt[71095530*Pi]) - 
      (133822894220273*d^6*K0*K1*M^4*u^5)/(504471711744000*b^2*
        Sqrt[71095530*Pi]) + (49708302329857*d^8*K0*K1*M^4*u^5)/
       (77611032576000*b^2*Sqrt[71095530*Pi]) + 
      (789727828537*d^10*K0*K1*M^4*u^5)/(1763887104000*b^2*
        Sqrt[71095530*Pi]) - (89910794236447*d^14*K0*K1*M^4*u^5)/
       (504471711744000*b^2*Sqrt[71095530*Pi]) - 
      (48159567689399*d^16*K0*K1*M^4*u^5)/(2017886846976000*b^2*
        Sqrt[71095530*Pi]) - (468482837387*d^18*K0*K1*M^4*u^5)/
       (201788684697600*b^2*Sqrt[71095530*Pi]) - 
      (16934442359*d^12*K0^2*M^4*Sqrt[11/(6463230*Pi)]*u^6)/
       (3527774208000*b^2) - (369420119229011*K0^2*M^4*Sqrt[17/(4182090*Pi)]*
        u^6)/(140245246884918067200*b^2) - 
      (405053820229*d^16*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^6)/
       (1467554070528000*b^2) - (11766961352876267*K1^2*M^4*
        Sqrt[17/(4182090*Pi)]*u^6)/(1749524039422967808000*b^2) + 
      (123016635421304461*d^10*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^6)/
       (34335346589171712000*b^2) - (1421828303879*d^2*K1^2*M^4*
        Sqrt[19/(3741870*Pi)]*u^6)/(2690515795968000*b^2) - 
      (8867717468167*d^14*K1^2*M^4*Sqrt[19/(3741870*Pi)]*u^6)/
       (2690515795968000*b^2) + (484539257353*d^8*K1^2*M^4*
        Sqrt[23/(3091110*Pi)]*u^6)/(51740688384000*b^2) + 
      (31897374379934293259*d^4*K0^2*M^4*Sqrt[29/(2451570*Pi)]*u^6)/
       (47491112231433142272000*b^2) - (7943394760589*d^4*K1^2*M^4*
        Sqrt[29/(2451570*Pi)]*u^6)/(2690515795968000*b^2) - 
      (24813174419921*d^6*K1^2*M^4*Sqrt[29/(2451570*Pi)]*u^6)/
       (8071547387904000*b^2) - (449108542285163*d^6*K0^2*M^4*
        Sqrt[253/(281010*Pi)]*u^6)/(4367440913891328000*b^2) - 
      (7558120433*d^14*K0^2*M^4*Sqrt[437/(162690*Pi)]*u^6)/
       (91722129408000*b^2) - (11445998991461*d^12*K1^2*M^4*
        Sqrt[437/(162690*Pi)]*u^6)/(44703954763776000*b^2) - 
      (88958193041*d^16*K1^2*M^4*Sqrt[437/(162690*Pi)]*u^6)/
       (5381031591936000*b^2) - (72774675024707*d^2*K0^2*M^4*u^6)/
       (16143094775808000*Sqrt[71095530]*b^2*Sqrt[Pi]) - 
      (2013122128521527*K0^2*M^4*u^6)/(260455458500562124800*b^2*
        Sqrt[71095530*Pi]) - (80873602266882331541*d^4*K0^2*M^4*u^6)/
       (1356888920898089779200*b^2*Sqrt[71095530*Pi]) - 
      (673533881210761*d^6*K0^2*M^4*u^6)/(28012740555571200*b^2*
        Sqrt[71095530*Pi]) + (61219258521329*d^8*K0^2*M^4*u^6)/
       (620888260608000*b^2*Sqrt[71095530*Pi]) + 
      (5078494119731*d^10*K0^2*M^4*u^6)/(56444387328000*b^2*
        Sqrt[71095530*Pi]) - (94610265433*d^18*K0^2*M^4*u^6)/
       (293510814105600*b^2*Sqrt[71095530*Pi]) - 
      (46613463465077*K1^2*M^4*u^6)/(16662133708790169600*b^2*
        Sqrt[71095530*Pi]) + (3116903681109745267*d^10*K1^2*M^4*u^6)/
       (34335346589171712000*b^2*Sqrt[71095530*Pi]) + 
      (25599204779*d^12*K1^2*M^4*u^6)/(1277255850393600*b^2*
        Sqrt[71095530*Pi]) - (3523253101*d^18*K1^2*M^4*u^6)/
       (8153078169600*b^2*Sqrt[71095530*Pi]) - 
      (66930166763*d^2*K0*K1*M^4*Sqrt[17/(4182090*Pi)]*u^7)/
       (248355304243200*b^2) - (314181645523*d^4*K0*K1*M^4*
        Sqrt[17/(4182090*Pi)]*u^7)/(126117927936000*b^2) + 
      (228552402571*d^10*K0*K1*M^4*Sqrt[23/(3091110*Pi)]*u^7)/
       (56444387328000*b^2) - (276398265853*d^6*K0*K1*M^4*
        Sqrt[29/(2451570*Pi)]*u^7)/(149473099776000*b^2) - 
      (29495545363*K0*K1*M^4*u^7)/(576539099136000*b^2*Sqrt[71095530*Pi]) + 
      (16594578897089*d^8*K0*K1*M^4*u^7)/(155222065152000*b^2*
        Sqrt[71095530*Pi]) - (1117683046987*d^12*K0*K1*M^4*u^7)/
       (19402758144000*b^2*Sqrt[71095530*Pi]) - 
      (30111606303091*d^14*K0*K1*M^4*u^7)/(807154738790400*b^2*
        Sqrt[71095530*Pi]) - (17466029349733*d^16*K0*K1*M^4*u^7)/
       (4035773693952000*b^2*Sqrt[71095530*Pi]) - 
      (624606400487*d^18*K0*K1*M^4*u^7)/(3228618955161600*b^2*
        Sqrt[71095530*Pi]) + (22351656151627*d^10*K1^2*M^4*
        Sqrt[11/(6463230*Pi)]*u^8)/(16255983550464000*b^2) - 
      (16880882947087*K1^2*M^4*Sqrt[19/(3741870*Pi)]*u^8)/
       (18596845181730816000*b^2) - (1138836298734383*d^12*K0^2*M^4*
        Sqrt[23/(3091110*Pi)]*u^8)/(3903041581350912000*b^2) - 
      (260621925595516327*d^14*K0^2*M^4*Sqrt[23/(3091110*Pi)]*u^8)/
       (6451727733973057536000*b^2) - (518853098927*d^16*K0^2*M^4*
        Sqrt[23/(3091110*Pi)]*u^8)/(21524126367744000*b^2) + 
      (11402097093075799459*d^6*K1^2*M^4*Sqrt[23/(3091110*Pi)]*u^8)/
       (31035035134111776768000*b^2) - (592453101614721089*d^12*K1^2*M^4*
        Sqrt[29/(2451570*Pi)]*u^8)/(1104962551214505984000*b^2) - 
      (324044027093*d^16*K1^2*M^4*Sqrt[29/(2451570*Pi)]*u^8)/
       (12914475820646400*b^2) - (62036563*d^4*K0^2*M^4*Sqrt[323/(220110*Pi)]*
        u^8)/(4880754278400*b^2) - (4720536181171*d^2*K0^2*M^4*u^8)/
       (16143094775808000*Sqrt[71095530]*b^2*Sqrt[Pi]) - 
      (4129173608437*d^2*K1^2*M^4*u^8)/(3587354394624000*Sqrt[71095530]*b^2*
        Sqrt[Pi]) - (111522080269*K0^2*M^4*u^8)/(64572379103232000*b^2*
        Sqrt[71095530*Pi]) - (256852585803397*d^6*K0^2*M^4*u^8)/
       (32286189551616000*b^2*Sqrt[71095530*Pi]) + 
      (6931353311111*d^8*K0^2*M^4*u^8)/(620888260608000*b^2*
        Sqrt[71095530*Pi]) + (604117050857*d^10*K0^2*M^4*u^8)/
       (45155509862400*b^2*Sqrt[71095530*Pi]) - 
      (463204704068927*d^12*K0^2*M^4*u^8)/(35127374232158208000*b^2*
        Sqrt[71095530*Pi]) - (438040864011958483*d^14*K0^2*M^4*u^8)/
       (110601046868109557760*b^2*Sqrt[71095530*Pi]) - 
      (40548450023*d^18*K0^2*M^4*u^8)/(2152412636774400*b^2*
        Sqrt[71095530*Pi]) + (40577637684541*K1^2*M^4*u^8)/
       (18596845181730816000*b^2*Sqrt[71095530*Pi]) - 
      (279313874620723*d^4*K1^2*M^4*u^8)/(32286189551616000*b^2*
        Sqrt[71095530*Pi]) - (502599502264135380869*d^6*K1^2*M^4*u^8)/
       (31035035134111776768000*b^2*Sqrt[71095530*Pi]) + 
      (1013237392427*d^8*K1^2*M^4*u^8)/(49671060848640*b^2*
        Sqrt[71095530*Pi]) - (672026310839*d^10*K1^2*M^4*u^8)/
       (2322283364352000*b^2*Sqrt[71095530*Pi]) + 
      (162686427382495151*d^12*K1^2*M^4*u^8)/(31570358606128742400*b^2*
        Sqrt[71095530*Pi]) - (42138733286791*d^14*K1^2*M^4*u^8)/
       (6457237910323200*b^2*Sqrt[71095530*Pi]) - 
      (18683040587*d^18*K1^2*M^4*u^8)/(807154738790400*b^2*
        Sqrt[71095530*Pi]) - (162064961*d^18*K0*K1*M^4*Sqrt[17/(4182090*Pi)]*
        u^9)/(352212976926720*b^2) - (117915151169*d^16*K0*K1*M^4*
        Sqrt[23/(3091110*Pi)]*u^9)/(8805324423168000*b^2) - 
      (53615907091*d^14*K0*K1*M^4*Sqrt[29/(2451570*Pi)]*u^9)/
       (550332776448000*b^2) - (27874240153*K0*K1*M^4*u^9)/
       (10762063183872000*b^2*Sqrt[71095530*Pi]) - 
      (432645754487*d^2*K0*K1*M^4*u^9)/(1490131825459200*b^2*
        Sqrt[71095530*Pi]) - (17991391844879*d^4*K0*K1*M^4*u^9)/
       (6053660540928000*b^2*Sqrt[71095530*Pi]) - 
      (48814655808757*d^6*K0*K1*M^4*u^9)/(12107321081856000*b^2*
        Sqrt[71095530*Pi]) + (27789989841487*d^8*K0*K1*M^4*u^9)/
       (3725329563648000*b^2*Sqrt[71095530*Pi]) + 
      (77198602249*d^10*K0*K1*M^4*u^9)/(10924720128000*b^2*
        Sqrt[71095530*Pi]) - (346140217217*d^12*K0*K1*M^4*u^9)/
       (84666580992000*b^2*Sqrt[71095530*Pi]) + 
      (1421205649*d^10*K0^2*M^4*Sqrt[11/(6463230*Pi)]*u^10)/
       (21166645248000*b^2) - (1139650751059*d^6*K1^2*M^4*
        Sqrt[17/(4182090*Pi)]*u^10)/(72643926491136000*b^2) - 
      (3217004331727*d^4*K1^2*M^4*Sqrt[23/(3091110*Pi)]*u^10)/
       (181609816227840000*b^2) - (436163744141*d^16*K1^2*M^4*
        Sqrt[23/(3091110*Pi)]*u^10)/(290575705964544000*b^2) - 
      (11917964077*d^12*K0^2*M^4*Sqrt[29/(2451570*Pi)]*u^10)/
       (931332390912000*b^2) + (41155798283*d^2*K0^2*M^4*u^10)/
       (3725329563648000*Sqrt[71095530]*b^2*Sqrt[Pi]) - 
      (58435833560987*d^2*K1^2*M^4*u^10)/(726439264911360000*Sqrt[71095530]*
        b^2*Sqrt[Pi]) + (725591147*K0^2*M^4*u^10)/(978369380352000*b^2*
        Sqrt[71095530*Pi]) - (258211401713*d^4*K0^2*M^4*u^10)/
       (1210732108185600*b^2*Sqrt[71095530*Pi]) - 
      (1183509568049*d^6*K0^2*M^4*u^10)/(2201331105792000*b^2*
        Sqrt[71095530*Pi]) + (2495462753897*d^8*K0^2*M^4*u^10)/
       (3725329563648000*b^2*Sqrt[71095530*Pi]) - 
      (501201022913*d^14*K0^2*M^4*u^10)/(1862664781824000*b^2*
        Sqrt[71095530*Pi]) - (19333843901*d^16*K0^2*M^4*u^10)/
       (677332647936000*b^2*Sqrt[71095530*Pi]) - 
      (90181187*d^18*K0^2*M^4*u^10)/(149013182545920*b^2*Sqrt[71095530*Pi]) - 
      (256862320867*K1^2*M^4*u^10)/(161430947758080000*b^2*
        Sqrt[71095530*Pi]) + (3203249431271*d^8*K1^2*M^4*u^10)/
       (3725329563648000*b^2*Sqrt[71095530*Pi]) + 
      (919042748777*d^10*K1^2*M^4*u^10)/(1269998714880000*b^2*
        Sqrt[71095530*Pi]) - (3249218407777*d^12*K1^2*M^4*u^10)/
       (6984992931840000*b^2*Sqrt[71095530*Pi]) - 
      (4398317573899*d^14*K1^2*M^4*u^10)/(13452578979840000*b^2*
        Sqrt[71095530*Pi]) - (20882900281*d^18*K1^2*M^4*u^10)/
       (29057570596454400*b^2*Sqrt[71095530*Pi]) + (20837093*K0*K1*M^4*u^11)/
       (1081010810880000*b^2*Sqrt[71095530*Pi]) - 
      (204482939671*d^2*K0*K1*M^4*u^11)/(22701227028480000*b^2*
        Sqrt[71095530*Pi]) - (320532615703*d^4*K0*K1*M^4*u^11)/
       (2929190584320000*b^2*Sqrt[71095530*Pi]) - 
      (676892303201*d^6*K0*K1*M^4*u^11)/(4540245405696000*b^2*
        Sqrt[71095530*Pi]) + (125879286683*d^8*K0*K1*M^4*u^11)/
       (465666195456000*b^2*Sqrt[71095530*Pi]) + 
      (82648446833*d^10*K0*K1*M^4*u^11)/(317499678720000*b^2*
        Sqrt[71095530*Pi]) - (1016979474067*d^12*K0*K1*M^4*u^11)/
       (6984992931840000*b^2*Sqrt[71095530*Pi]) - 
      (100581695047*d^14*K0*K1*M^4*u^11)/(945884459520000*b^2*
        Sqrt[71095530*Pi]) - (199577507281*d^16*K0*K1*M^4*u^11)/
       (18160981622784000*b^2*Sqrt[71095530*Pi]) - 
      (378293599*d^18*K0*K1*M^4*u^11)/(1816098162278400*b^2*
        Sqrt[71095530*Pi]) - (561427127*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^12)/
       (60536605409280000*b^2) - (4612019*d^18*K0^2*M^4*Sqrt[23/(3091110*Pi)]*
        u^12)/(7264392649113600*b^2) - (72247211*d^16*K0^2*M^4*
        Sqrt[391/(181830*Pi)]*u^12)/(36321963245568000*b^2) + 
      (348191032543*d^2*K0^2*M^4*u^12)/(181609816227840000*Sqrt[71095530]*b^2*
        Sqrt[Pi]) - (52012170127*d^2*K1^2*M^4*u^12)/(13969985863680000*
        Sqrt[71095530]*b^2*Sqrt[Pi]) + (7920065957*K0^2*M^4*u^12)/
       (60536605409280000*b^2*Sqrt[71095530*Pi]) - 
      (395608282781*d^4*K0^2*M^4*u^12)/(45402454056960000*b^2*
        Sqrt[71095530*Pi]) - (72373324799*d^6*K0^2*M^4*u^12)/
       (4540245405696000*b^2*Sqrt[71095530*Pi]) + 
      (10148630431*d^8*K0^2*M^4*u^12)/(465666195456000*b^2*
        Sqrt[71095530*Pi]) + (12394175149*d^10*K0^2*M^4*u^12)/
       (634999357440000*b^2*Sqrt[71095530*Pi]) - 
      (36028516649*d^12*K0^2*M^4*u^12)/(3492496465920000*b^2*
        Sqrt[71095530*Pi]) - (7187015593*d^14*K0^2*M^4*u^12)/
       (945884459520000*b^2*Sqrt[71095530*Pi]) - 
      (347900807843*d^4*K1^2*M^4*u^12)/(45402454056960000*b^2*
        Sqrt[71095530*Pi]) - (1922893373*d^6*K1^2*M^4*u^12)/
       (324303243264000*b^2*Sqrt[71095530*Pi]) + (121157*d^8*K1^2*M^4*u^12)/
       (6570246144*b^2*Sqrt[71095530*Pi]) + (1863804101*d^10*K1^2*M^4*u^12)/
       (90714193920000*b^2*Sqrt[71095530*Pi]) - 
      (5922730661*d^12*K1^2*M^4*u^12)/(498928066560000*b^2*
        Sqrt[71095530*Pi]) - (198149450131*d^14*K1^2*M^4*u^12)/
       (22701227028480000*b^2*Sqrt[71095530*Pi]) - 
      (987149641*d^16*K1^2*M^4*u^12)/(1100665552896000*b^2*
        Sqrt[71095530*Pi]) - (7661651*d^18*K1^2*M^4*u^12)/
       (448419299328000*b^2*Sqrt[71095530*Pi]) + 
      (1028047*d^8*K0*K1*M^4*Sqrt[17/(4182090*Pi)]*u^13)/
       (3326187110400*b^2) - (344909525963*d^10*K0*K1*M^4*
        Sqrt[23/(3091110*Pi)]*u^13)/(1165858820259840000*b^2) + 
      (154134941*K0*K1*M^4*u^13)/(15134151352320000*b^2*Sqrt[71095530*Pi]) - 
      (797540449*d^2*K0*K1*M^4*u^13)/(5044717117440000*b^2*
        Sqrt[71095530*Pi]) - (25842494323*d^4*K0*K1*M^4*u^13)/
       (11350613514240000*b^2*Sqrt[71095530*Pi]) - 
      (22905319*d^6*K0*K1*M^4*u^13)/(8007487488000*b^2*Sqrt[71095530*Pi]) + 
      (2826652859609*d^10*K0*K1*M^4*u^13)/(233171764051968000*b^2*
        Sqrt[71095530*Pi]) - (33213317*d^12*K0*K1*M^4*u^13)/
       (11339274240000*b^2*Sqrt[71095530*Pi]) - 
      (48362686543*d^14*K0*K1*M^4*u^13)/(22701227028480000*b^2*
        Sqrt[71095530*Pi]) - (405653581*d^16*K0*K1*M^4*u^13)/
       (1816098162278400*b^2*Sqrt[71095530*Pi]) - 
      (41824451*d^18*K0*K1*M^4*u^13)/(9080490811392000*b^2*
        Sqrt[71095530*Pi]) + (9523979867800747*d^4*K0^2*M^4*
        Sqrt[17/(4182090*Pi)]*u^14)/(487133099726832599040000*b^2) - 
      (6302930561593*d^6*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^14)/
       (97960334873296896000*b^2) - (89821*d^18*K1^2*M^4*
        Sqrt[17/(4182090*Pi)]*u^14)/(4540245405696000*b^2) - 
      (10072609*K1^2*M^4*Sqrt[19/(3741870*Pi)]*u^14)/(15134151352320000*
        b^2) - (2385301*d^12*K0^2*M^4*Sqrt[23/(3091110*Pi)]*u^14)/
       (349249646592000*b^2) - (12187799520856997*d^12*K1^2*M^4*
        Sqrt[23/(3091110*Pi)]*u^14)/(21821509078672343040000*b^2) + 
      (2766203443*d^2*K0^2*M^4*u^14)/(45402454056960000*Sqrt[71095530]*b^2*
        Sqrt[Pi]) - (69898369*d^2*K1^2*M^4*u^14)/(810758108160000*
        Sqrt[71095530]*b^2*Sqrt[Pi]) + (8254691*K0^2*M^4*u^14)/
       (687915970560000*b^2*Sqrt[71095530*Pi]) - 
      (56835222925712047*d^4*K0^2*M^4*u^14)/(97426619945366519808000*b^2*
        Sqrt[71095530*Pi]) + (378315469117*d^6*K0^2*M^4*u^14)/
       (399838101523660800*b^2*Sqrt[71095530*Pi]) + 
      (113151461*d^8*K0^2*M^4*u^14)/(349249646592000*b^2*Sqrt[71095530*Pi]) + 
      (4508309*d^10*K0^2*M^4*u^14)/(15874983936000*b^2*Sqrt[71095530*Pi]) - 
      (510091451*d^14*K0^2*M^4*u^14)/(4540245405696000*b^2*
        Sqrt[71095530*Pi]) - (4743503*d^16*K0^2*M^4*u^14)/
       (378353783808000*b^2*Sqrt[71095530*Pi]) - (892289*d^18*K0^2*M^4*u^14)/
       (3026830270464000*b^2*Sqrt[71095530*Pi]) + 
      (106559737*d^4*K1^2*M^4*u^14)/(7567075676160000*b^2*
        Sqrt[71095530*Pi]) - (821009591*d^6*K1^2*M^4*u^14)/
       (4540245405696000*b^2*Sqrt[71095530*Pi]) + 
      (15370111*d^8*K1^2*M^4*u^14)/(58208274432000*b^2*Sqrt[71095530*Pi]) + 
      (16515949*d^10*K1^2*M^4*u^14)/(52916613120000*b^2*Sqrt[71095530*Pi]) + 
      (55311559927295447*d^12*K1^2*M^4*u^14)/(4364301815734468608000*b^2*
        Sqrt[71095530*Pi]) - (936921523*d^14*K1^2*M^4*u^14)/
       (7567075676160000*b^2*Sqrt[71095530*Pi]) - 
      (127383439*d^16*K1^2*M^4*u^14)/(9080490811392000*b^2*
        Sqrt[71095530*Pi]) + (3378538678121*K0*K1*M^4*Sqrt[17/(4182090*Pi)]*
        u^15)/(243566549863416299520000*b^2) + 
      (252431*d^10*K0*K1*M^4*Sqrt[17/(4182090*Pi)]*u^15)/
       (79374919680000*b^2) + (4702161414803*d^18*K0*K1*M^4*
        Sqrt[17/(4182090*Pi)]*u^15)/(16751217263333769216000*b^2) - 
      (680303*d^12*K0*K1*M^4*Sqrt[19/(3741870*Pi)]*u^15)/
       (436562058240000*b^2) + (104349201784343*K0*K1*M^4*u^15)/
       (243566549863416299520000*b^2*Sqrt[71095530*Pi]) - 
      (14242321*d^2*K0*K1*M^4*u^15)/(4540245405696000*b^2*
        Sqrt[71095530*Pi]) - (2366701*d^4*K0*K1*M^4*u^15)/
       (103187395584000*b^2*Sqrt[71095530*Pi]) - 
      (34252249*d^6*K0*K1*M^4*u^15)/(1135061351424000*b^2*
        Sqrt[71095530*Pi]) + (1222751*d^8*K0*K1*M^4*u^15)/
       (21828102912000*b^2*Sqrt[71095530*Pi]) - (82123*d^14*K0*K1*M^4*u^15)/
       (3736212480000*b^2*Sqrt[71095530*Pi]) - (917627*d^16*K0*K1*M^4*u^15)/
       (324303243264000*b^2*Sqrt[71095530*Pi]) - 
      (81247256720347*d^18*K0*K1*M^4*u^15)/(16751217263333769216000*b^2*
        Sqrt[71095530*Pi]) - (7907*d^12*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^16)/
       (145520686080000*b^2) + (25245771671*K0^2*M^4*Sqrt[29/(2451570*Pi)]*
        u^16)/(3928492739732520960000*b^2) + 
      (71*d^8*K1^2*M^4*Sqrt[551/(129030*Pi)]*u^16)/(19402758144000*b^2) - 
      (200591*d^2*K0^2*M^4*u^16)/(216202162176000*Sqrt[71095530]*b^2*
        Sqrt[Pi]) + (787999*d^2*K1^2*M^4*u^16)/(1081010810880000*
        Sqrt[71095530]*b^2*Sqrt[Pi]) + (1964575682681*K0^2*M^4*u^16)/
       (3928492739732520960000*b^2*Sqrt[71095530*Pi]) - 
      (156229*d^4*K0^2*M^4*u^16)/(126117927936000*b^2*Sqrt[71095530*Pi]) - 
      (540851*d^6*K0^2*M^4*u^16)/(1135061351424000*b^2*Sqrt[71095530*Pi]) + 
      (12487*d^8*K0^2*M^4*u^16)/(6467586048000*b^2*Sqrt[71095530*Pi]) + 
      (16993*d^10*K0^2*M^4*u^16)/(8819435520000*b^2*Sqrt[71095530*Pi]) - 
      (530843*d^14*K0^2*M^4*u^16)/(630589639680000*b^2*Sqrt[71095530*Pi]) - 
      (198643*d^16*K0^2*M^4*u^16)/(1513415135232000*b^2*Sqrt[71095530*Pi]) - 
      (563*d^18*K0^2*M^4*u^16)/(137583194112000*b^2*Sqrt[71095530*Pi]) - 
      (15637417*K1^2*M^4*u^16)/(22701227028480000*b^2*Sqrt[71095530*Pi]) - 
      (902171*d^4*K1^2*M^4*u^16)/(1891768919040000*b^2*Sqrt[71095530*Pi]) - 
      (143881*d^6*K1^2*M^4*u^16)/(87312411648000*b^2*Sqrt[71095530*Pi]) + 
      (18443*d^10*K1^2*M^4*u^16)/(8819435520000*b^2*Sqrt[71095530*Pi]) - 
      (139819*d^12*K1^2*M^4*u^16)/(145520686080000*b^2*Sqrt[71095530*Pi]) - 
      (191831*d^14*K1^2*M^4*u^16)/(210196546560000*b^2*Sqrt[71095530*Pi]) - 
      (219103*d^16*K1^2*M^4*u^16)/(1513415135232000*b^2*Sqrt[71095530*Pi]) - 
      (6883*d^18*K1^2*M^4*u^16)/(1513415135232000*b^2*Sqrt[71095530*Pi]) - 
      (251*d^2*K0*K1*M^4*Sqrt[19/(3741870*Pi)]*u^17)/(630589639680000*b^2) - 
      (K0*K1*M^4*Sqrt[23/(3091110*Pi)]*u^17)/(630589639680000*b^2) - 
      (139*d^12*K0*K1*M^4*Sqrt[23/(3091110*Pi)]*u^17)/(54570257280000*b^2) - 
      (K0*K1*M^4*u^17)/(25223585587200*b^2*Sqrt[71095530*Pi]) - 
      (2137*d^4*K0*K1*M^4*u^17)/(26274568320000*b^2*Sqrt[71095530*Pi]) - 
      (701*d^6*K0*K1*M^4*u^17)/(4504211712000*b^2*Sqrt[71095530*Pi]) + 
      (199*d^8*K0*K1*M^4*u^17)/(1212672384000*b^2*Sqrt[71095530*Pi]) + 
      (691*d^10*K0*K1*M^4*u^17)/(2204858880000*b^2*Sqrt[71095530*Pi]) - 
      (d^12*K0*K1*M^4*u^17)/(77957510400*b^2*Sqrt[71095530*Pi]) - 
      (21271*d^14*K0*K1*M^4*u^17)/(157647409920000*b^2*Sqrt[71095530*Pi]) - 
      (d^16*K0*K1*M^4*u^17)/(38925286400*b^2*Sqrt[71095530*Pi]) - 
      (109*d^18*K0*K1*M^4*u^17)/(126117927936000*b^2*Sqrt[71095530*Pi]) - 
      (17*d^4*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(78823704960000*b^2) - 
      (d^6*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(2252105856000*b^2) + 
      (d^8*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(2425344768000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(1102429440000*b^2) - 
      (d^12*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(6063361920000*b^2) - 
      (d^14*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(2542700160000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(12611792793600*b^2) - 
      (17*d^4*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(78823704960000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(2252105856000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(2425344768000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(1102429440000*b^2) - 
      (d^12*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(6063361920000*b^2) - 
      (d^14*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(2542700160000*b^2) - 
      (d^16*K1^2*M^4*Sqrt[17/(4182090*Pi)]*u^18)/(12611792793600*b^2) - 
      (103*d^2*K0^2*M^4*u^18)/(315294819840000*Sqrt[71095530]*b^2*Sqrt[Pi]) - 
      (103*d^2*K1^2*M^4*u^18)/(315294819840000*Sqrt[71095530]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^18)/(315294819840000*b^2*Sqrt[71095530*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(21019654656000*b^2*Sqrt[71095530*Pi]) - 
      (K1^2*M^4*u^18)/(315294819840000*b^2*Sqrt[71095530*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(21019654656000*b^2*Sqrt[71095530*Pi]))/Pi}, 12, 
   15, 1], SeriesData[p, 0, 
   {((7*K0^2*M^5*Sqrt[Pi/71095530]*u^3)/(761856*b^3) + 
      (1393*d^4*K0^2*M^5*Sqrt[Pi/71095530]*u^3)/(190464*b^3) + 
      (1937*d^12*K0^2*M^5*Sqrt[Pi/71095530]*u^3)/(190464*b^3) + 
      (637*d^14*K0^2*M^5*Sqrt[Pi/71095530]*u^3)/(95232*b^3) - 
      (8519*d^4*K1^2*M^5*Sqrt[Pi/71095530]*u^3)/(31744*b^3) - 
      (7*K1^2*M^5*Sqrt[(3*Pi)/23698510]*u^3)/(63488*b^3) + 
      (175*d^6*K0^2*M^5*Sqrt[(5*Pi)/14219106]*u^3)/(95232*b^3) - 
      (1391*d^8*K0^2*M^5*Sqrt[(5*Pi)/14219106]*u^3)/(380928*b^3) + 
      (91*d^16*K0^2*M^5*Sqrt[(5*Pi)/14219106]*u^3)/(761856*b^3) + 
      (7*d^2*K0^2*M^5*Sqrt[(11*Pi)/6463230]*u^3)/(95232*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(11*Pi)/6463230]*u^3)/(95232*b^3) + 
      (1183*d^10*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^3)/(31744*b^3) - 
      (689*d^12*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^3)/(31744*b^3) - 
      (481*d^14*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^3)/(31744*b^3) - 
      (91*d^16*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^3)/(63488*b^3) - 
      (49*d^2*K1^2*M^5*Sqrt[(19*Pi)/3741870]*u^3)/(31744*b^3) - 
      (7*d^6*K1^2*M^5*Sqrt[(51*Pi)/1394030]*u^3)/(1024*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(85*Pi)/836418]*u^3)/(128*b^3) - 
      (13755121*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/(45757071360*b^3) - 
      (38126269*d^2*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/(1429908480*b^3) - 
      (2792496529*d^4*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/(11439267840*b^3) - 
      (1996579*d^6*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/(6285312*b^3) + 
      (623173*d^8*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/(1032192*b^3) - 
      (177069103*d^12*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/(527966208*b^3) - 
      (4429417*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/(18855936*b^3) - 
      (6726157*d^16*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/(301694976*b^3) + 
      (38503*d^10*K0*K1*M^5*Sqrt[(5*Pi)/14219106]*u^4)/(333312*b^3) - 
      (6848221*K0^2*M^5*Sqrt[Pi/71095530]*u^5)/(91514142720*b^3) - 
      (1374840289*d^4*K0^2*M^5*Sqrt[Pi/71095530]*u^5)/(22878535680*b^3) - 
      (242677*d^6*K0^2*M^5*Sqrt[Pi/71095530]*u^5)/(3142656*b^3) + 
      (9518503*d^8*K0^2*M^5*Sqrt[Pi/71095530]*u^5)/(63995904*b^3) - 
      (1076357*d^14*K0^2*M^5*Sqrt[Pi/71095530]*u^5)/(18855936*b^3) - 
      (4563009853*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/(57653909913600*b^3) - 
      (104765299711*d^2*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/
       (14413477478400*b^3) - (212031263*d^6*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/
       (2111864832*b^3) + (21625511*d^8*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/
       (127991808*b^3) + (896605169*d^10*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/
       (4799692800*b^3) - (7487186197*d^12*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/
       (79194931200*b^3) - (996796447*d^16*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/
       (126711889920*b^3) + (24917*d^10*K0^2*M^5*Sqrt[(5*Pi)/14219106]*u^5)/
       (888832*b^3) - (17410235*d^12*K0^2*M^5*Sqrt[(5*Pi)/14219106]*u^5)/
       (1055932416*b^3) - (1987847*d^2*K0^2*M^5*Sqrt[(19*Pi)/3741870]*u^5)/
       (5719633920*b^3) - (141359*d^16*K0^2*M^5*Sqrt[(23*Pi)/3091110]*u^5)/
       (603389952*b^3) - (74767183*d^14*K1^2*M^5*Sqrt[(23*Pi)/3091110]*u^5)/
       (22627123200*b^3) - (3519487*d^4*K1^2*M^5*Sqrt[(209*Pi)/340170]*u^5)/
       (10567065600*b^3) - (4640577343*K0*K1*M^5*Sqrt[Pi/71095530]*u^6)/
       (57653909913600*b^3) - (23678185549*d^2*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^6)/(3603369369600*b^3) - (72985101467*d^4*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^6)/(1310316134400*b^3) - 
      (173089009*d^6*K0*K1*M^5*Sqrt[Pi/71095530]*u^6)/(2639831040*b^3) + 
      (147149911*d^10*K0*K1*M^5*Sqrt[Pi/71095530]*u^6)/(1199923200*b^3) - 
      (2056335497*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^6)/(39597465600*b^3) - 
      (673760089*d^16*K0*K1*M^5*Sqrt[Pi/71095530]*u^6)/(126711889920*b^3) + 
      (36835*d^8*K0*K1*M^5*Sqrt[(5*Pi)/14219106]*u^6)/(1376256*b^3) - 
      (389352511*d^12*K0*K1*M^5*Sqrt[(29*Pi)/2451570]*u^6)/
       (158389862400*b^3) - (631098821*K0^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (28826954956800*b^3) - (88246752001*d^2*K0^2*M^5*Sqrt[Pi/71095530]*
        u^7)/(57653909913600*b^3) - (610739337277*d^4*K0^2*M^5*
        Sqrt[Pi/71095530]*u^7)/(57653909913600*b^3) - 
      (311632777*d^6*K0^2*M^5*Sqrt[Pi/71095530]*u^7)/(42237296640*b^3) + 
      (92488573*d^10*K0^2*M^5*Sqrt[Pi/71095530]*u^7)/(6399590400*b^3) - 
      (7534634069*d^12*K0^2*M^5*Sqrt[Pi/71095530]*u^7)/(633559449600*b^3) - 
      (4449012413*d^14*K0^2*M^5*Sqrt[Pi/71095530]*u^7)/(633559449600*b^3) + 
      (1442755271*K1^2*M^5*Sqrt[Pi/71095530]*u^7)/(230615639654400*b^3) - 
      (2889432503*d^2*K1^2*M^5*Sqrt[Pi/71095530]*u^7)/(115307819827200*b^3) - 
      (539249672483*d^4*K1^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (115307819827200*b^3) - (58572821*d^6*K1^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (4266393600*b^3) + (2529551*d^8*K1^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (191987712*b^3) - (11044982687*d^12*K1^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (1267118899200*b^3) - (10700021207*d^14*K1^2*M^5*Sqrt[Pi/71095530]*
        u^7)/(1267118899200*b^3) + (158118091*d^10*K1^2*M^5*
        Sqrt[(17*Pi)/4182090]*u^7)/(115192627200*b^3) - 
      (4742401*d^16*K0^2*M^5*Sqrt[(19*Pi)/3741870]*u^7)/(126711889920*b^3) - 
      (26950403*d^16*K1^2*M^5*Sqrt[(29*Pi)/2451570]*u^7)/(844745932800*b^3) + 
      (3169*d^8*K0^2*M^5*Sqrt[(95*Pi)/748374]*u^7)/(12189696*b^3) - 
      (34694853251*d^2*K0*K1*M^5*Sqrt[Pi/71095530]*u^8)/
       (57653909913600*b^3) - (459475456291*d^4*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^8)/(115307819827200*b^3) - (696273397*d^12*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^8)/(140790988800*b^3) - 
      (760559309*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^8)/(211186483200*b^3) - 
      (1955801437*d^16*K0*K1*M^5*Sqrt[Pi/71095530]*u^8)/(5068475596800*b^3) + 
      (12766811*d^8*K0*K1*M^5*Sqrt[(11*Pi)/6463230]*u^8)/(15359016960*b^3) + 
      (1257271*d^10*K0*K1*M^5*Sqrt[(11*Pi)/6463230]*u^8)/(1645608960*b^3) - 
      (49915711*d^6*K0*K1*M^5*Sqrt[(17*Pi)/4182090]*u^8)/(211186483200*b^3) - 
      (50162873*K0*K1*M^5*Sqrt[(19*Pi)/3741870]*u^8)/(92246255861760*b^3) - 
      (34917603997*d^2*K0^2*M^5*Sqrt[Pi/71095530]*u^9)/
       (153743759769600*b^3) - (12058840627*d^4*K0^2*M^5*Sqrt[Pi/71095530]*
        u^9)/(17082639974400*b^3) + (610642561*d^6*K0^2*M^5*Sqrt[Pi/71095530]*
        u^9)/(1689491865600*b^3) + (33858007*d^8*K0^2*M^5*Sqrt[Pi/71095530]*
        u^9)/(30718033920*b^3) + (149435963*d^10*K0^2*M^5*Sqrt[Pi/71095530]*
        u^9)/(460770508800*b^3) - (2552444729*d^12*K0^2*M^5*Sqrt[Pi/71095530]*
        u^9)/(5068475596800*b^3) - (1583684951*d^14*K0^2*M^5*
        Sqrt[Pi/71095530]*u^9)/(5068475596800*b^3) - 
      (28201193*d^16*K0^2*M^5*Sqrt[Pi/71095530]*u^9)/(844745932800*b^3) + 
      (186111493*K1^2*M^5*Sqrt[Pi/71095530]*u^9)/(35479329177600*b^3) + 
      (1184681779*d^4*K1^2*M^5*Sqrt[Pi/71095530]*u^9)/(35479329177600*b^3) - 
      (310978177*d^6*K1^2*M^5*Sqrt[Pi/71095530]*u^9)/(241355980800*b^3) + 
      (25039219*d^10*K1^2*M^5*Sqrt[Pi/71095530]*u^9)/(18430820352*b^3) - 
      (123740513*d^14*K1^2*M^5*Sqrt[Pi/71095530]*u^9)/(337898373120*b^3) + 
      (346048973*d^2*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^9)/
       (35479329177600*b^3) - (5813609*d^16*K1^2*M^5*Sqrt[(17*Pi)/4182090]*
        u^9)/(2534237798400*b^3) - (36835247*K0^2*M^5*Sqrt[(23*Pi)/3091110]*
        u^9)/(153743759769600*b^3) + (2829623*d^8*K1^2*M^5*
        Sqrt[(29*Pi)/2451570]*u^9)/(153590169600*b^3) - 
      (7837757*d^12*K1^2*M^5*Sqrt[(29*Pi)/2451570]*u^9)/(563163955200*b^3) - 
      (10835875469*d^2*K0*K1*M^5*Sqrt[Pi/71095530]*u^10)/
       (345923459481600*b^3) - (33176631779*d^4*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^10)/(345923459481600*b^3) - (1018439*d^6*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^10)/(12799180800*b^3) + 
      (258251*d^10*K0*K1*M^5*Sqrt[Pi/71095530]*u^10)/(1097072640*b^3) - 
      (98336783*d^12*K0*K1*M^5*Sqrt[Pi/71095530]*u^10)/(760271339520*b^3) - 
      (385417357*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^10)/(3801356697600*b^3) - 
      (10074451*d^16*K0*K1*M^5*Sqrt[Pi/71095530]*u^10)/(950339174400*b^3) + 
      (1296599*d^8*K0*K1*M^5*Sqrt[(19*Pi)/3741870]*u^10)/(115192627200*b^3) - 
      (16925617*K0*K1*M^5*Sqrt[(23*Pi)/3091110]*u^10)/(345923459481600*b^3) - 
      (324614743*K0^2*M^5*Sqrt[Pi/71095530]*u^11)/(345923459481600*b^3) - 
      (1698084841*d^4*K0^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (345923459481600*b^3) - (1021733*d^8*K0^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (115192627200*b^3) + (30703*d^10*K0^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (16456089600*b^3) - (4857229*d^12*K0^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (760271339520*b^3) - (21055103*d^14*K0^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (3801356697600*b^3) - (34627*d^16*K0^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (61312204800*b^3) + (4184287201*d^2*K1^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (207554075688960*b^3) - (6091554613*d^4*K1^2*M^5*Sqrt[Pi/71095530]*
        u^11)/(1037770378444800*b^3) - (5153191*d^6*K1^2*M^5*
        Sqrt[Pi/71095530]*u^11)/(84474593280*b^3) + 
      (3889349*d^8*K1^2*M^5*Sqrt[Pi/71095530]*u^11)/(115192627200*b^3) + 
      (8694821*d^10*K1^2*M^5*Sqrt[Pi/71095530]*u^11)/(345577881600*b^3) - 
      (75813677*d^12*K1^2*M^5*Sqrt[Pi/71095530]*u^11)/(11404070092800*b^3) - 
      (67650419*d^14*K1^2*M^5*Sqrt[Pi/71095530]*u^11)/(11404070092800*b^3) - 
      (3460993*d^16*K1^2*M^5*Sqrt[Pi/71095530]*u^11)/(5702035046400*b^3) + 
      (161003*d^6*K0^2*M^5*Sqrt[(11*Pi)/6463230]*u^11)/(38397542400*b^3) - 
      (9914843*d^2*K0^2*M^5*Sqrt[(29*Pi)/2451570]*u^11)/
       (13836938379264*b^3) + (34914169*K1^2*M^5*Sqrt[(29*Pi)/2451570]*u^11)/
       (1037770378444800*b^3) - (556211*K0*K1*M^5*Sqrt[Pi/71095530]*u^12)/
       (5896422604800*b^3) - (123448763*d^2*K0*K1*M^5*Sqrt[Pi/71095530]*u^12)/
       (129721297305600*b^3) + (112001017*d^4*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(129721297305600*b^3) + (17761*d^8*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(43197235200*b^3) + (78713*d^10*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(43197235200*b^3) - (166919*d^12*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(285101752320*b^3) - (1140529*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(1425508761600*b^3) - (17173*d^16*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(203644108800*b^3) - (14527*d^6*K0*K1*M^5*Sqrt[(19*Pi)/3741870]*
        u^12)/(475169587200*b^3) - (2347867*K0^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (25944259461120*b^3) - (116043713*d^2*K0^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (129721297305600*b^3) + (2213*d^6*K0^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (6171033600*b^3) - (6827*d^8*K0^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (8639447040*b^3) - (d^10*K0^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (106659840*b^3) + (563*d^14*K0^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (203644108800*b^3) - (241*d^16*K0^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (356377190400*b^3) + (6014587*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (64860648652800*b^3) + (117684617*d^2*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (129721297305600*b^3) - (57691157*d^4*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (43240432435200*b^3) - (439919*d^6*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (1425508761600*b^3) - (3361*d^10*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (129591705600*b^3) + (11659*d^12*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (203644108800*b^3) + (433*d^14*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (45984153600*b^3) - (149*d^16*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (475169587200*b^3) + (10551623*d^4*K0^2*M^5*Sqrt[(17*Pi)/4182090]*
        u^13)/(129721297305600*b^3) + (587*d^8*K1^2*M^5*Sqrt[(19*Pi)/3741870]*
        u^13)/(18513100800*b^3) + (17*d^12*K0^2*M^5*Sqrt[(493*Pi)/144210]*
        u^13)/(203644108800*b^3) - (45433*K0*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (10810108108800*b^3) - (3569*d^8*K0*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (64795852800*b^3) - (1997*d^10*K0*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (64795852800*b^3) + (2939*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (237584793600*b^3) + (481*d^16*K0*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (712754380800*b^3) + (15859*d^4*K0*K1*M^5*Sqrt[(19*Pi)/3741870]*u^14)/
       (5896422604800*b^3) + (89*d^6*K0*K1*M^5*Sqrt[(19*Pi)/3741870]*u^14)/
       (712754380800*b^3) - (1571*d^2*K0*K1*M^5*Sqrt[(29*Pi)/2451570]*u^14)/
       (7206738739200*b^3) + (7*d^12*K0*K1*M^5*Sqrt[(29*Pi)/2451570]*u^14)/
       (6788136960*b^3) - (137153*K0^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (32430324326400*b^3) - (18013*d^2*K0^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (2092278988800*b^3) + (2054839*d^4*K0^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (64860648652800*b^3) - (11329*d^6*K0^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (712754380800*b^3) - (7*d^8*K0^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (1851310080*b^3) - (137*d^10*K0^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (64795852800*b^3) + (d^16*K0^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (21598617600*b^3) - (1861289*d^4*K1^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (64860648652800*b^3) + (13303*d^6*K1^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (712754380800*b^3) - (53*d^8*K1^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (12959170560*b^3) + (d^12*K1^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (452542464*b^3) + (43*d^14*K1^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (47516958720*b^3) + (d^16*K1^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (20364410880*b^3) + (d^14*K0^2*M^5*Sqrt[(11*Pi)/6463230]*u^15)/
       (12959170560*b^3) + (11399*d^2*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^15)/
       (21620216217600*b^3) + (d^12*K0^2*M^5*Sqrt[(19*Pi)/3741870]*u^15)/
       (9256550400*b^3) + (263*K1^2*M^5*Sqrt[(29*Pi)/2451570]*u^15)/
       (1801684684800*b^3) - (d^10*K1^2*M^5*Sqrt[(29*Pi)/2451570]*u^15)/
       (12959170560*b^3) + (K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/
       (2316451737600*b^3) + (d^4*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/
       (4136520960*b^3) + (d^6*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/
       (6363878400*b^3) - (d^8*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/
       (1619896320*b^3) - (d^10*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/
       (4049740800*b^3) + (d^12*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/
       (3181939200*b^3) + (d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/
       (8909429760*b^3) + (d^16*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/
       (178188595200*b^3) + (d^2*K0*K1*M^5*Sqrt[(19*Pi)/3741870]*u^16)/
       (579112934400*b^3))/Pi, 0, 
    ((-21*K1*M^5*Sqrt[(3*Pi)/23698510]*u)/(63488*b^3*E^u) - 
      (8519*d^4*K1*M^5*Sqrt[(3*Pi)/23698510]*u)/(31744*b^3*E^u) - 
      (21*d^6*K1*M^5*Sqrt[(51*Pi)/1394030]*u)/(1024*b^3*E^u) + 
      (1183*d^10*K1*M^5*Sqrt[(51*Pi)/1394030]*u)/(31744*b^3*E^u) - 
      (689*d^12*K1*M^5*Sqrt[(51*Pi)/1394030]*u)/(31744*b^3*E^u) - 
      (481*d^14*K1*M^5*Sqrt[(51*Pi)/1394030]*u)/(31744*b^3*E^u) - 
      (91*d^16*K1*M^5*Sqrt[(51*Pi)/1394030]*u)/(63488*b^3*E^u) - 
      (49*d^2*K1*M^5*Sqrt[(57*Pi)/1247290]*u)/(31744*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(255*Pi)/278806]*u)/(128*b^3*E^u) - 
      (497*K0*M^5*Sqrt[Pi/71095530]*u^2)/(1015808*b^3*E^u) - 
      (5509*d^2*K0*M^5*Sqrt[Pi/71095530]*u^2)/(126976*b^3*E^u) + 
      (119093*d^10*K0*M^5*Sqrt[Pi/71095530]*u^2)/(126976*b^3*E^u) - 
      (138619*d^12*K0*M^5*Sqrt[Pi/71095530]*u^2)/(253952*b^3*E^u) - 
      (1183*d^16*K0*M^5*Sqrt[Pi/71095530]*u^2)/(32768*b^3*E^u) - 
      (21*K1*M^5*Sqrt[(3*Pi)/23698510]*u^2)/(63488*b^3*E^u) - 
      (8519*d^4*K1*M^5*Sqrt[(3*Pi)/23698510]*u^2)/(31744*b^3*E^u) - 
      (20167*d^4*K0*M^5*Sqrt[(5*Pi)/14219106]*u^2)/(253952*b^3*E^u) + 
      (99793*d^8*K0*M^5*Sqrt[(5*Pi)/14219106]*u^2)/(507904*b^3*E^u) - 
      (9685*d^14*K0*M^5*Sqrt[(5*Pi)/14219106]*u^2)/(126976*b^3*E^u) - 
      (21*d^6*K1*M^5*Sqrt[(51*Pi)/1394030]*u^2)/(1024*b^3*E^u) + 
      (1183*d^10*K1*M^5*Sqrt[(51*Pi)/1394030]*u^2)/(31744*b^3*E^u) - 
      (689*d^12*K1*M^5*Sqrt[(51*Pi)/1394030]*u^2)/(31744*b^3*E^u) - 
      (481*d^14*K1*M^5*Sqrt[(51*Pi)/1394030]*u^2)/(31744*b^3*E^u) - 
      (91*d^16*K1*M^5*Sqrt[(51*Pi)/1394030]*u^2)/(63488*b^3*E^u) - 
      (49*d^2*K1*M^5*Sqrt[(57*Pi)/1247290]*u^2)/(31744*b^3*E^u) - 
      (259*d^6*K0*M^5*Sqrt[(253*Pi)/281010]*u^2)/(126976*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(255*Pi)/278806]*u^2)/(128*b^3*E^u) - 
      (497*K0*M^5*Sqrt[Pi/71095530]*u^3)/(1015808*b^3*E^u) - 
      (5509*d^2*K0*M^5*Sqrt[Pi/71095530]*u^3)/(126976*b^3*E^u) + 
      (119093*d^10*K0*M^5*Sqrt[Pi/71095530]*u^3)/(126976*b^3*E^u) - 
      (138619*d^12*K0*M^5*Sqrt[Pi/71095530]*u^3)/(253952*b^3*E^u) - 
      (1183*d^16*K0*M^5*Sqrt[Pi/71095530]*u^3)/(32768*b^3*E^u) - 
      (14107*K0^2*M^5*Sqrt[Pi/71095530]*u^3)/(213319680*b^3) - 
      (655051*d^6*K0^2*M^5*Sqrt[Pi/71095530]*u^3)/(7618560*b^3) + 
      (3030431*d^8*K0^2*M^5*Sqrt[Pi/71095530]*u^3)/(21331968*b^3) + 
      (2460991*d^10*K0^2*M^5*Sqrt[Pi/71095530]*u^3)/(15237120*b^3) - 
      (502391*d^14*K0^2*M^5*Sqrt[Pi/71095530]*u^3)/(7618560*b^3) - 
      (1289459*d^16*K0^2*M^5*Sqrt[Pi/71095530]*u^3)/(213319680*b^3) - 
      (77572291*K1*M^5*Sqrt[Pi/71095530]*u^3)/(122018856960*b^3*E^u) - 
      (865913281*d^2*K1*M^5*Sqrt[Pi/71095530]*u^3)/(15252357120*b^3*E^u) - 
      (15999250489*d^4*K1*M^5*Sqrt[Pi/71095530]*u^3)/(30504714240*b^3*E^u) - 
      (1012563763*d^12*K1*M^5*Sqrt[Pi/71095530]*u^3)/(1407909888*b^3*E^u) - 
      (52123913*d^14*K1*M^5*Sqrt[Pi/71095530]*u^3)/(100564992*b^3*E^u) - 
      (40329727*d^16*K1*M^5*Sqrt[Pi/71095530]*u^3)/(804519936*b^3*E^u) + 
      (247501*d^2*K1^2*M^5*Sqrt[Pi/71095530]*u^3)/(17776640*b^3) + 
      (560909*d^4*K1^2*M^5*Sqrt[Pi/71095530]*u^3)/(2222080*b^3) + 
      (241453*d^6*K1^2*M^5*Sqrt[Pi/71095530]*u^3)/(317440*b^3) + 
      (739*d^18*K0^2*M^5*Sqrt[(3*Pi)/23698510]*u^3)/(14221312*b^3) + 
      (3020939*d^10*K1*M^5*Sqrt[(3*Pi)/23698510]*u^3)/(7110656*b^3*E^u) - 
      (20167*d^4*K0*M^5*Sqrt[(5*Pi)/14219106]*u^3)/(253952*b^3*E^u) + 
      (99793*d^8*K0*M^5*Sqrt[(5*Pi)/14219106]*u^3)/(507904*b^3*E^u) - 
      (9685*d^14*K0*M^5*Sqrt[(5*Pi)/14219106]*u^3)/(126976*b^3*E^u) + 
      (22056569*d^8*K1*M^5*Sqrt[(5*Pi)/14219106]*u^3)/(85327872*b^3*E^u) - 
      (118019*d^2*K0^2*M^5*Sqrt[(11*Pi)/6463230]*u^3)/(213319680*b^3) - 
      (509797*d^10*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^3)/(5332992*b^3) + 
      (133919*d^14*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^3)/(3333120*b^3) + 
      (66197*d^16*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^3)/(17776640*b^3) - 
      (21757*d^18*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^3)/(53329920*b^3) - 
      (227357*d^12*K0^2*M^5*Sqrt[(19*Pi)/3741870]*u^3)/(53329920*b^3) - 
      (135893*d^4*K0^2*M^5*Sqrt[(23*Pi)/3091110]*u^3)/(53329920*b^3) - 
      (1016539*d^6*K1*M^5*Sqrt[(23*Pi)/3091110]*u^3)/(33521664*b^3*E^u) - 
      (82573*d^8*K1^2*M^5*Sqrt[(51*Pi)/1394030]*u^3)/(8888320*b^3) - 
      (259*d^6*K0*M^5*Sqrt[(253*Pi)/281010]*u^3)/(126976*b^3*E^u) + 
      (1417*d^12*K1^2*M^5*Sqrt[(391*Pi)/181830]*u^3)/(1666560*b^3) + 
      (K1^2*M^5*Sqrt[(551*Pi)/129030]*u^3)/(10665984*b^3) - 
      (75350071*K0*M^5*Sqrt[Pi/71095530]*u^4)/(244037713920*b^3*E^u) - 
      (401808023*d^2*K0*M^5*Sqrt[Pi/71095530]*u^4)/(15252357120*b^3*E^u) - 
      (14170353419*d^4*K0*M^5*Sqrt[Pi/71095530]*u^4)/(61009428480*b^3*E^u) + 
      (11107787*d^10*K0*M^5*Sqrt[Pi/71095530]*u^4)/(21331968*b^3*E^u) - 
      (877927261*d^12*K0*M^5*Sqrt[Pi/71095530]*u^4)/(2815819776*b^3*E^u) - 
      (33065899*d^16*K0*M^5*Sqrt[Pi/71095530]*u^4)/(1609039872*b^3*E^u) - 
      (30485251*K1*M^5*Sqrt[Pi/71095530]*u^4)/(122018856960*b^3*E^u) - 
      (354682561*d^2*K1*M^5*Sqrt[Pi/71095530]*u^4)/(15252357120*b^3*E^u) - 
      (6871091449*d^4*K1*M^5*Sqrt[Pi/71095530]*u^4)/(30504714240*b^3*E^u) - 
      (11020973*d^6*K1*M^5*Sqrt[Pi/71095530]*u^4)/(33521664*b^3*E^u) - 
      (436564339*d^12*K1*M^5*Sqrt[Pi/71095530]*u^4)/(1407909888*b^3*E^u) - 
      (24777737*d^14*K1*M^5*Sqrt[Pi/71095530]*u^4)/(100564992*b^3*E^u) - 
      (20149567*d^16*K1*M^5*Sqrt[Pi/71095530]*u^4)/(804519936*b^3*E^u) - 
      (144108230377*d^2*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/
       (12811979980800*b^3) + (21852231187*d^4*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^4)/(1921796997120*b^3) + (162519165733*d^8*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^4)/(1478305382400*b^3) - 
      (43395658721*d^10*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/(44797132800*b^3) + 
      (1810553519*d^12*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/(739152691200*b^3) + 
      (58018190303*d^16*K0*K1*M^5*Sqrt[Pi/71095530]*u^4)/
       (1537437597696*b^3) - (5497724591*d^18*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^4)/(854131998720*b^3) - (2161387*d^14*K0*M^5*Sqrt[(5*Pi)/14219106]*
        u^4)/(50282496*b^3*E^u) + (9378617*d^8*K1*M^5*Sqrt[(5*Pi)/14219106]*
        u^4)/(85327872*b^3*E^u) + (32603679137*d^6*K0*K1*M^5*
        Sqrt[(11*Pi)/6463230]*u^4)/(873544089600*b^3) + 
      (234330091837*d^14*K0*K1*M^5*Sqrt[(17*Pi)/4182090]*u^4)/
       (9608984985600*b^3) - (13969*d^6*K0*M^5*Sqrt[(57*Pi)/1247290]*u^4)/
       (2793472*b^3*E^u) + (846599*d^8*K0*M^5*Sqrt[(115*Pi)/618222]*u^4)/
       (170655744*b^3*E^u) - (221549*K0*K1*M^5*Sqrt[(391*Pi)/181830]*u^4)/
       (388241817600*b^3) + (9917*d^10*K1*M^5*Sqrt[(437*Pi)/162690]*u^4)/
       (7110656*b^3*E^u) - (27302071*K0*M^5*Sqrt[Pi/71095530]*u^5)/
       (244037713920*b^3*E^u) - (143189663*d^2*K0*M^5*Sqrt[Pi/71095530]*u^5)/
       (15252357120*b^3*E^u) - (5015287499*d^4*K0*M^5*Sqrt[Pi/71095530]*u^5)/
       (61009428480*b^3*E^u) - (863021*d^6*K0*M^5*Sqrt[Pi/71095530]*u^5)/
       (8380416*b^3*E^u) + (11278391*d^8*K0*M^5*Sqrt[Pi/71095530]*u^5)/
       (56885248*b^3*E^u) + (4102243*d^10*K0*M^5*Sqrt[Pi/71095530]*u^5)/
       (21331968*b^3*E^u) - (4034411*d^14*K0*M^5*Sqrt[Pi/71095530]*u^5)/
       (50282496*b^3*E^u) - (126574374037*d^2*K0^2*M^5*Sqrt[Pi/71095530]*u^5)/
       (25623959961600*b^3) - (73209331409*d^4*K0^2*M^5*Sqrt[Pi/71095530]*
        u^5)/(3843593994240*b^3) + (233663418913*d^8*K0^2*M^5*
        Sqrt[Pi/71095530]*u^5)/(2956610764800*b^3) - 
      (15474948701*d^10*K0^2*M^5*Sqrt[Pi/71095530]*u^5)/(89594265600*b^3) - 
      (42317150101*d^12*K0^2*M^5*Sqrt[Pi/71095530]*u^5)/(1478305382400*b^3) + 
      (19474409027*d^16*K0^2*M^5*Sqrt[Pi/71095530]*u^5)/(3074875195392*b^3) - 
      (895741633*d^18*K0^2*M^5*Sqrt[Pi/71095530]*u^5)/(569421332480*b^3) - 
      (24765898627*d^2*K1*M^5*Sqrt[Pi/71095530]*u^5)/(2196339425280*b^3*
        E^u) - (219864132331*d^4*K1*M^5*Sqrt[Pi/71095530]*u^5)/
       (2196339425280*b^3*E^u) - (1007222627*d^6*K1*M^5*Sqrt[Pi/71095530]*
        u^5)/(8045199360*b^3*E^u) + (3543281521*d^10*K1*M^5*Sqrt[Pi/71095530]*
        u^5)/(15359016960*b^3*E^u) - (1094666621*d^16*K1*M^5*
        Sqrt[Pi/71095530]*u^5)/(112632791040*b^3*E^u) - 
      (1169725295983*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/(3228618955161600*b^3) - 
      (475564674199733*d^2*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/
       (16143094775808000*b^3) - (938795067674491*d^4*K1^2*M^5*
        Sqrt[Pi/71095530]*u^5)/(4035773693952000*b^3) - 
      (681406414438889*d^6*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/
       (4035773693952000*b^3) + (35542168230421*d^8*K1^2*M^5*
        Sqrt[Pi/71095530]*u^5)/(56444387328000*b^3) - 
      (103824844870763*d^12*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/
       (310444130304000*b^3) - (325675464886781*d^14*K1^2*M^5*
        Sqrt[Pi/71095530]*u^5)/(4035773693952000*b^3) - 
      (108287631907747*d^16*K1^2*M^5*Sqrt[Pi/71095530]*u^5)/
       (16143094775808000*b^3) - (285324620011*d^18*K1^2*M^5*
        Sqrt[Pi/71095530]*u^5)/(119578479820800*b^3) - 
      (6691031*K0^2*M^5*Sqrt[(3*Pi)/23698510]*u^5)/(258827878400*b^3) - 
      (60539321*d^12*K0*M^5*Sqrt[(5*Pi)/14219106]*u^5)/(2815819776*b^3*E^u) - 
      (23035157*K1*M^5*Sqrt[(5*Pi)/14219106]*u^5)/(878535770112*b^3*E^u) + 
      (12466081*d^8*K1*M^5*Sqrt[(5*Pi)/14219106]*u^5)/(255983616*b^3*E^u) - 
      (649101493*d^14*K1*M^5*Sqrt[(5*Pi)/14219106]*u^5)/
       (33789837312*b^3*E^u) + (85040331217*d^14*K0^2*M^5*
        Sqrt[(17*Pi)/4182090]*u^5)/(19217969971200*b^3) - 
      (690313*d^16*K0*M^5*Sqrt[(19*Pi)/3741870]*u^5)/(1609039872*b^3*E^u) + 
      (196941763*d^6*K0^2*M^5*Sqrt[(19*Pi)/3741870]*u^5)/(56357683200*b^3) - 
      (56913319*d^12*K1*M^5*Sqrt[(391*Pi)/181830]*u^5)/
       (168949186560*b^3*E^u) + (19110511337*d^10*K1^2*M^5*
        Sqrt[(667*Pi)/106590]*u^5)/(56444387328000*b^3) - 
      (7433364581*d^4*K0*M^5*Sqrt[Pi/71095530]*u^6)/(219633942528*b^3*E^u) - 
      (84154141*d^6*K0*M^5*Sqrt[Pi/71095530]*u^6)/(3218079744*b^3*E^u) + 
      (1595302679*d^8*K0*M^5*Sqrt[Pi/71095530]*u^6)/(20478689280*b^3*E^u) - 
      (210844937*d^12*K0*M^5*Sqrt[Pi/71095530]*u^6)/(5449973760*b^3*E^u) - 
      (1685089739*d^14*K0*M^5*Sqrt[Pi/71095530]*u^6)/(67579674624*b^3*E^u) - 
      (375131441*d^2*K1*M^5*Sqrt[Pi/71095530]*u^6)/(732113141760*b^3*E^u) - 
      (367865107*d^6*K1*M^5*Sqrt[Pi/71095530]*u^6)/(8045199360*b^3*E^u) + 
      (22583831*d^8*K1*M^5*Sqrt[Pi/71095530]*u^6)/(426639360*b^3*E^u) + 
      (232514861*d^10*K1*M^5*Sqrt[Pi/71095530]*u^6)/(3071803392*b^3*E^u) - 
      (5544684209*d^12*K1*M^5*Sqrt[Pi/71095530]*u^6)/(168949186560*b^3*E^u) - 
      (4695214781*d^14*K1*M^5*Sqrt[Pi/71095530]*u^6)/(168949186560*b^3*E^u) - 
      (800956421509*K0*K1*M^5*Sqrt[Pi/71095530]*u^6)/(3228618955161600*b^3) - 
      (338009389322723*d^2*K0*K1*M^5*Sqrt[Pi/71095530]*u^6)/
       (16143094775808000*b^3) - (710373386907211*d^4*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^6)/(4035773693952000*b^3) - 
      (678633483878489*d^6*K0*K1*M^5*Sqrt[Pi/71095530]*u^6)/
       (4035773693952000*b^3) + (26227954565371*d^8*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^6)/(56444387328000*b^3) + 
      (14809438110329*d^10*K0*K1*M^5*Sqrt[Pi/71095530]*u^6)/
       (56444387328000*b^3) - (78247078489463*d^12*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^6)/(310444130304000*b^3) - 
      (395148952663481*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^6)/
       (4035773693952000*b^3) - (162459760997497*d^16*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^6)/(16143094775808000*b^3) - 
      (594422168303*d^18*K0*K1*M^5*Sqrt[Pi/71095530]*u^6)/
       (358735439462400*b^3) - (39361823*d^16*K1*M^5*Sqrt[(5*Pi)/14219106]*
        u^6)/(67579674624*b^3*E^u) - (1002349*K0*M^5*Sqrt[(17*Pi)/4182090]*
        u^6)/(228191109120*b^3*E^u) - (5914781*d^2*K0*M^5*
        Sqrt[(17*Pi)/4182090]*u^6)/(20242759680*b^3*E^u) - 
      (60218033*d^16*K0*M^5*Sqrt[(19*Pi)/3741870]*u^6)/
       (450531164160*b^3*E^u) - (601157071*d^4*K1*M^5*Sqrt[(23*Pi)/3091110]*
        u^6)/(732113141760*b^3*E^u) + (56455307*d^10*K0*M^5*
        Sqrt[(29*Pi)/2451570]*u^6)/(30718033920*b^3*E^u) + 
      (52915*K1*M^5*Sqrt[(95*Pi)/748374]*u^6)/(292845256704*b^3*E^u) - 
      (1737287*K0*M^5*Sqrt[Pi/71095530]*u^7)/(278900244480*b^3*E^u) - 
      (161306603*d^2*K0*M^5*Sqrt[Pi/71095530]*u^7)/(292845256704*b^3*E^u) - 
      (291639497*d^4*K0*M^5*Sqrt[Pi/71095530]*u^7)/(52293795840*b^3*E^u) + 
      (291354263*d^8*K0*M^5*Sqrt[Pi/71095530]*u^7)/(20478689280*b^3*E^u) - 
      (39462437*d^12*K0*M^5*Sqrt[Pi/71095530]*u^7)/(4827119616*b^3*E^u) - 
      (2051252663*d^14*K0*M^5*Sqrt[Pi/71095530]*u^7)/(337898373120*b^3*E^u) - 
      (170506229*d^16*K0*M^5*Sqrt[Pi/71095530]*u^7)/(270318698496*b^3*E^u) - 
      (5564782897*K0^2*M^5*Sqrt[Pi/71095530]*u^7)/(248355304243200*b^3) - 
      (9688874646713*d^2*K0^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (4035773693952000*b^3) - (51188582002907*d^4*K0^2*M^5*
        Sqrt[Pi/71095530]*u^7)/(2017886846976000*b^3) + 
      (40707101689379*d^8*K0^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (620888260608000*b^3) + (1891292276743*d^10*K0^2*M^5*Sqrt[Pi/71095530]*
        u^7)/(28222193664000*b^3) - (269929729183*d^12*K0^2*M^5*
        Sqrt[Pi/71095530]*u^7)/(7055548416000*b^3) - 
      (100360299835919*d^14*K0^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (4035773693952000*b^3) - (45790708039093*d^16*K0^2*M^5*
        Sqrt[Pi/71095530]*u^7)/(16143094775808000*b^3) - 
      (5234211967*d^18*K0^2*M^5*Sqrt[Pi/71095530]*u^7)/(22420964966400*b^3) - 
      (315218117*K1*M^5*Sqrt[Pi/71095530]*u^7)/(16734014668800*b^3*E^u) - 
      (50740678067*d^2*K1*M^5*Sqrt[Pi/71095530]*u^7)/(43926788505600*b^3*
        E^u) - (686670617593*d^4*K1*M^5*Sqrt[Pi/71095530]*u^7)/
       (87853577011200*b^3*E^u) - (25582835123*d^6*K1*M^5*Sqrt[Pi/71095530]*
        u^7)/(3378983731200*b^3*E^u) + (350864713*d^8*K1*M^5*
        Sqrt[Pi/71095530]*u^7)/(19503513600*b^3*E^u) + 
      (4820717137*d^10*K1*M^5*Sqrt[Pi/71095530]*u^7)/(307180339200*b^3*E^u) - 
      (4339636247*d^12*K1*M^5*Sqrt[Pi/71095530]*u^7)/(450531164160*b^3*E^u) - 
      (3803625233*d^16*K1*M^5*Sqrt[Pi/71095530]*u^7)/(5406373969920*b^3*
        E^u) - (87303545767*K1^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (694326657024000*b^3) - (215393113325333*d^2*K1^2*M^5*
        Sqrt[Pi/71095530]*u^7)/(21524126367744000*b^3) - 
      (23672121505939*d^4*K1^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (298946199552000*b^3) - (187498429617053*d^6*K1^2*M^5*
        Sqrt[Pi/71095530]*u^7)/(2690515795968000*b^3) + 
      (859072154569*d^10*K1^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (7283146752000*b^3) - (1181998128359*d^12*K1^2*M^5*Sqrt[Pi/71095530]*
        u^7)/(11497930752000*b^3) - (16789438228091*d^14*K1^2*M^5*
        Sqrt[Pi/71095530]*u^7)/(336314474496000*b^3) - 
      (316191588106279*d^16*K1^2*M^5*Sqrt[Pi/71095530]*u^7)/
       (64572379103232000*b^3) - (1362422842709*d^18*K1^2*M^5*
        Sqrt[Pi/71095530]*u^7)/(4304825273548800*b^3) - 
      (1653581*d^6*K0*M^5*Sqrt[(17*Pi)/4182090]*u^7)/(3218079744*b^3*E^u) + 
      (1076689036603*d^8*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^7)/
       (91983446016000*b^3) - (6771502177747*d^6*K0^2*M^5*
        Sqrt[(23*Pi)/3091110]*u^7)/(4035773693952000*b^3) + 
      (469657*d^10*K0*M^5*Sqrt[(29*Pi)/2451570]*u^7)/(877658112*b^3*E^u) - 
      (10542823*d^14*K1*M^5*Sqrt[(29*Pi)/2451570]*u^7)/
       (45053116416*b^3*E^u) - (11514101647*K0*M^5*Sqrt[Pi/71095530]*u^8)/
       (702828616089600*b^3*E^u) - (110850406409*d^2*K0*M^5*Sqrt[Pi/71095530]*
        u^8)/(175707154022400*b^3*E^u) - (44181597091*d^4*K0*M^5*
        Sqrt[Pi/71095530]*u^8)/(21963394252800*b^3*E^u) + 
      (3076250459*d^6*K0*M^5*Sqrt[Pi/71095530]*u^8)/(13515934924800*b^3*
        E^u) + (406194439*d^8*K0*M^5*Sqrt[Pi/71095530]*u^8)/
       (117021081600*b^3*E^u) + (890829073*d^10*K0*M^5*Sqrt[Pi/71095530]*u^8)/
       (409573785600*b^3*E^u) - (2491206203*d^12*K0*M^5*Sqrt[Pi/71095530]*
        u^8)/(1351593492480*b^3*E^u) - (3363781171*d^14*K0*M^5*
        Sqrt[Pi/71095530]*u^8)/(2703186984960*b^3*E^u) - 
      (1376836147*d^16*K0*M^5*Sqrt[Pi/71095530]*u^8)/(10812747939840*b^3*
        E^u) + (58322581*K1*M^5*Sqrt[Pi/71095530]*u^8)/
       (3861695692800*b^3*E^u) - (4239513797*d^4*K1*M^5*Sqrt[Pi/71095530]*
        u^8)/(6757967462400*b^3*E^u) - (12964112303*d^6*K1*M^5*
        Sqrt[Pi/71095530]*u^8)/(3378983731200*b^3*E^u) + 
      (3708178919*d^8*K1*M^5*Sqrt[Pi/71095530]*u^8)/(1228721356800*b^3*E^u) + 
      (53033437*d^10*K1*M^5*Sqrt[Pi/71095530]*u^8)/(12287213568*b^3*E^u) - 
      (3985138459*d^12*K1*M^5*Sqrt[Pi/71095530]*u^8)/(2252655820800*b^3*
        E^u) - (1536282479*d^14*K1*M^5*Sqrt[Pi/71095530]*u^8)/
       (1126327910400*b^3*E^u) - (751684561*d^16*K1*M^5*Sqrt[Pi/71095530]*
        u^8)/(5406373969920*b^3*E^u) - (681756440191*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^8)/(18449251172352000*b^3) - 
      (3126682158833*d^2*K0*K1*M^5*Sqrt[Pi/71095530]*u^8)/
       (833191988428800*b^3) - (1187991830916491*d^4*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^8)/(32286189551616000*b^3) + 
      (471073413446953*d^8*K0*K1*M^5*Sqrt[Pi/71095530]*u^8)/
       (4967106084864000*b^3) - (128784344685751*d^12*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^8)/(2483553042432000*b^3) - 
      (204925680570749*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^8)/
       (6457237910323200*b^3) - (432254282266201*d^16*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^8)/(129144758206464000*b^3) - 
      (90405871116161*d^6*K0*K1*M^5*Sqrt[(17*Pi)/4182090]*u^8)/
       (32286189551616000*b^3) + (712146900139*d^10*K0*K1*M^5*
        Sqrt[(17*Pi)/4182090]*u^8)/(150518366208000*b^3) - 
      (54362401283*d^18*K0*K1*M^5*Sqrt[(23*Pi)/3091110]*u^8)/
       (8609650547097600*b^3) + (45086473*d^2*K1*M^5*Sqrt[(29*Pi)/2451570]*
        u^8)/(3378983731200*b^3*E^u) + (816583921*K0*M^5*Sqrt[Pi/71095530]*
        u^9)/(702828616089600*b^3*E^u) + 
      (3388542607*d^2*K0*M^5*Sqrt[Pi/71095530]*u^9)/(175707154022400*b^3*
        E^u) - (5870149261*d^6*K0*M^5*Sqrt[Pi/71095530]*u^9)/
       (13515934924800*b^3*E^u) + (46431461*d^10*K0*M^5*Sqrt[Pi/71095530]*
        u^9)/(81914757120*b^3*E^u) - (656327297*d^12*K0*M^5*Sqrt[Pi/71095530]*
        u^9)/(2252655820800*b^3*E^u) - (961644413*d^14*K0*M^5*
        Sqrt[Pi/71095530]*u^9)/(4505311641600*b^3*E^u) - 
      (227448467*d^16*K0*M^5*Sqrt[Pi/71095530]*u^9)/(10812747939840*b^3*
        E^u) + (755484176017*K0^2*M^5*Sqrt[Pi/71095530]*u^9)/
       (129144758206464000*b^3) + (82953134021*d^2*K0^2*M^5*Sqrt[Pi/71095530]*
        u^9)/(4035773693952000*b^3) - (1910392627939*d^4*K0^2*M^5*
        Sqrt[Pi/71095530]*u^9)/(614975039078400*b^3) - 
      (540098162597489*d^6*K0^2*M^5*Sqrt[Pi/71095530]*u^9)/
       (64572379103232000*b^3) + (23849255358179*d^8*K0^2*M^5*
        Sqrt[Pi/71095530]*u^9)/(2483553042432000*b^3) + 
      (1155518292113*d^10*K0^2*M^5*Sqrt[Pi/71095530]*u^9)/
       (90311019724800*b^3) - (30161594802929*d^12*K0^2*M^5*Sqrt[Pi/71095530]*
        u^9)/(4967106084864000*b^3) - (283929339183827*d^14*K0^2*M^5*
        Sqrt[Pi/71095530]*u^9)/(64572379103232000*b^3) - 
      (60629518302461*d^16*K0^2*M^5*Sqrt[Pi/71095530]*u^9)/
       (129144758206464000*b^3) - (49332078889*d^2*K1*M^5*Sqrt[Pi/71095530]*
        u^9)/(527121462067200*b^3*E^u) - (131220888499*d^4*K1*M^5*
        Sqrt[Pi/71095530]*u^9)/(527121462067200*b^3*E^u) - 
      (1409952343*d^6*K1*M^5*Sqrt[Pi/71095530]*u^9)/(13515934924800*b^3*
        E^u) + (88560811*d^8*K1*M^5*Sqrt[Pi/71095530]*u^9)/
       (175531622400*b^3*E^u) + (125722637*d^10*K1*M^5*Sqrt[Pi/71095530]*u^9)/
       (245744271360*b^3*E^u) - (2541736801*d^12*K1*M^5*Sqrt[Pi/71095530]*
        u^9)/(8109560954880*b^3*E^u) - (183031507*d^16*K1*M^5*
        Sqrt[Pi/71095530]*u^9)/(8109560954880*b^3*E^u) - 
      (2877037594063*K1^2*M^5*Sqrt[Pi/71095530]*u^9)/(129144758206464000*
        b^3) - (112486431503*d^2*K1^2*M^5*Sqrt[Pi/71095530]*u^9)/
       (81530781696000*b^3) - (51175523617861*d^4*K1^2*M^5*Sqrt[Pi/71095530]*
        u^9)/(5870216282112000*b^3) - (385952455035113*d^6*K1^2*M^5*
        Sqrt[Pi/71095530]*u^9)/(64572379103232000*b^3) + 
      (9847476904121*d^8*K1^2*M^5*Sqrt[Pi/71095530]*u^9)/
       (496710608486400*b^3) - (49724683740821*d^12*K1^2*M^5*
        Sqrt[Pi/71095530]*u^9)/(4967106084864000*b^3) - 
      (16227190388737*d^16*K1^2*M^5*Sqrt[Pi/71095530]*u^9)/
       (25828951641292800*b^3) - (235973077531*d^18*K1^2*M^5*
        Sqrt[Pi/71095530]*u^9)/(12914475820646400*b^3) - 
      (616984418251*d^14*K1^2*M^5*Sqrt[(5*Pi)/14219106]*u^9)/
       (516579032825856*b^3) - (548788447*d^14*K1*M^5*Sqrt[(17*Pi)/4182090]*
        u^9)/(40547804774400*b^3*E^u) - 
      (4841387*d^4*K0*M^5*Sqrt[(19*Pi)/3741870]*u^9)/(499168051200*b^3*E^u) + 
      (2324591*d^8*K0*M^5*Sqrt[(19*Pi)/3741870]*u^9)/(79272345600*b^3*E^u) - 
      (664555159*d^18*K0^2*M^5*Sqrt[(19*Pi)/3741870]*u^9)/
       (860965054709760*b^3) + (23025041633*d^10*K1^2*M^5*
        Sqrt[(253*Pi)/281010]*u^9)/(451555098624000*b^3) - 
      (1533463*K1*M^5*Sqrt[(551*Pi)/129030]*u^9)/(263560731033600*b^3*E^u) - 
      (9053078591*d^2*K0*M^5*Sqrt[Pi/71095530]*u^10)/(175707154022400*b^3*
        E^u) - (7218496379*d^4*K0*M^5*Sqrt[Pi/71095530]*u^10)/
       (527121462067200*b^3*E^u) + (205190911*d^10*K0*M^5*Sqrt[Pi/71095530]*
        u^10)/(3686164070400*b^3*E^u) - 
      (29790227*d^12*K0*M^5*Sqrt[Pi/71095530]*u^10)/(737232814080*b^3*E^u) - 
      (112118977*d^14*K0*M^5*Sqrt[Pi/71095530]*u^10)/(3686164070400*b^3*
        E^u) + (159773069*K1*M^5*Sqrt[Pi/71095530]*u^10)/
       (57653909913600*b^3*E^u) + (174996553877*d^2*K1*M^5*Sqrt[Pi/71095530]*
        u^10)/(3689850234470400*b^3*E^u) - 
      (674905393*d^6*K1*M^5*Sqrt[Pi/71095530]*u^10)/(4505311641600*b^3*E^u) + 
      (164246869*d^8*K1*M^5*Sqrt[Pi/71095530]*u^10)/(1228721356800*b^3*E^u) + 
      (117176149*d^10*K1*M^5*Sqrt[Pi/71095530]*u^10)/(1228721356800*b^3*
        E^u) - (1737042233*d^12*K1*M^5*Sqrt[Pi/71095530]*u^10)/
       (40547804774400*b^3*E^u) - (186985949*d^14*K1*M^5*Sqrt[Pi/71095530]*
        u^10)/(5792543539200*b^3*E^u) - (121021937*d^16*K1*M^5*
        Sqrt[Pi/71095530]*u^10)/(40547804774400*b^3*E^u) - 
      (50495911421*K0*K1*M^5*Sqrt[Pi/71095530]*u^10)/(48429284327424000*
        b^3) - (435209761171*d^2*K0*K1*M^5*Sqrt[Pi/71095530]*u^10)/
       (1761064884633600*b^3) - (189379402139693*d^6*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^10)/(48429284327424000*b^3) + 
      (26731569393787*d^8*K0*K1*M^5*Sqrt[Pi/71095530]*u^10)/
       (3725329563648000*b^3) + (1137242651057*d^10*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^10)/(169333161984000*b^3) - 
      (1334294849743*d^12*K0*K1*M^5*Sqrt[Pi/71095530]*u^10)/
       (338666323968000*b^3) - (129293239710347*d^14*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^10)/(48429284327424000*b^3) - 
      (6798286350143*d^16*K0*K1*M^5*Sqrt[Pi/71095530]*u^10)/
       (24214642163712000*b^3) - (41953679129*d^18*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^10)/(6457237910323200*b^3) + 
      (21667519*d^6*K0*M^5*Sqrt[(11*Pi)/6463230]*u^10)/
       (3686164070400*b^3*E^u) - (11140820441*d^4*K1*M^5*
        Sqrt[(17*Pi)/4182090]*u^10)/(3689850234470400*b^3*E^u) - 
      (3972481*K0*M^5*Sqrt[(23*Pi)/3091110]*u^10)/(35141430804480*b^3*E^u) - 
      (4736379493823*d^4*K0*K1*M^5*Sqrt[(29*Pi)/2451570]*u^10)/
       (48429284327424000*b^3) - (541*d^16*K0*M^5*Sqrt[(55*Pi)/1292646]*u^10)/
       (10531897344*b^3*E^u) + (18121*d^8*K0*M^5*Sqrt[(4301*Pi)/16530]*u^10)/
       (3686164070400*b^3*E^u) + (496851077*K0*M^5*Sqrt[Pi/71095530]*u^11)/
       (1844925117235200*b^3*E^u) + (187798981*d^2*K0*M^5*Sqrt[Pi/71095530]*
        u^11)/(57653909913600*b^3*E^u) - 
      (712067197*d^4*K0*M^5*Sqrt[Pi/71095530]*u^11)/(92246255861760*b^3*
        E^u) + (484723*d^10*K0*M^5*Sqrt[Pi/71095530]*u^11)/
       (57596313600*b^3*E^u) - (23085379*d^12*K0*M^5*Sqrt[Pi/71095530]*u^11)/
       (5068475596800*b^3*E^u) - (27667*d^14*K0*M^5*Sqrt[Pi/71095530]*u^11)/
       (7919493120*b^3*E^u) - (6090593*d^16*K0*M^5*Sqrt[Pi/71095530]*u^11)/
       (20273902387200*b^3*E^u) + (2236479541*K0^2*M^5*Sqrt[Pi/71095530]*
        u^11)/(1100665552896000*b^3) + (1924446411869*d^2*K0^2*M^5*
        Sqrt[Pi/71095530]*u^11)/(48429284327424000*b^3) - 
      (179559639383*d^4*K0^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (880532442316800*b^3) - (29078876999533*d^6*K0^2*M^5*Sqrt[Pi/71095530]*
        u^11)/(48429284327424000*b^3) + (2519418463367*d^8*K0^2*M^5*
        Sqrt[Pi/71095530]*u^11)/(3725329563648000*b^3) + 
      (249638862959*d^10*K0^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (338666323968000*b^3) - (1350627070687*d^12*K0^2*M^5*Sqrt[Pi/71095530]*
        u^11)/(3725329563648000*b^3) - (971055241771*d^14*K0^2*M^5*
        Sqrt[Pi/71095530]*u^11)/(3725329563648000*b^3) - 
      (100863978623*d^16*K0^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (3725329563648000*b^3) - (66384587*d^18*K0^2*M^5*Sqrt[Pi/71095530]*
        u^11)/(124177652121600*b^3) - (2287068607*K1*M^5*Sqrt[Pi/71095530]*
        u^11)/(5534775351705600*b^3*E^u) - 
      (3468086507*d^2*K1*M^5*Sqrt[Pi/71095530]*u^11)/(691846918963200*b^3*
        E^u) + (1234252739*d^4*K1*M^5*Sqrt[Pi/71095530]*u^11)/
       (461231279308800*b^3*E^u) - (11896501*d^6*K1*M^5*Sqrt[Pi/71095530]*
        u^11)/(7602713395200*b^3*E^u) + 
      (11683687*d^8*K1*M^5*Sqrt[Pi/71095530]*u^11)/(2764623052800*b^3*E^u) + 
      (196369*d^10*K1*M^5*Sqrt[Pi/71095530]*u^11)/(22295347200*b^3*E^u) - 
      (72345473*d^12*K1*M^5*Sqrt[Pi/71095530]*u^11)/(15205426790400*b^3*
        E^u) - (27738511*d^14*K1*M^5*Sqrt[Pi/71095530]*u^11)/
       (7602713395200*b^3*E^u) - (68147*d^16*K1*M^5*Sqrt[Pi/71095530]*u^11)/
       (217998950400*b^3*E^u) - (1065211093057*K1^2*M^5*Sqrt[Pi/71095530]*
        u^11)/(363219632455680000*b^3) - (7151028219967*d^2*K1^2*M^5*
        Sqrt[Pi/71095530]*u^11)/(66039933173760000*b^3) - 
      (291931902854309*d^4*K1^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (726439264911360000*b^3) - (8818311726347*d^6*K1^2*M^5*
        Sqrt[Pi/71095530]*u^11)/(48429284327424000*b^3) + 
      (3058706770001*d^8*K1^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (3725329563648000*b^3) + (3478986889283*d^10*K1^2*M^5*
        Sqrt[Pi/71095530]*u^11)/(5079994859520000*b^3) - 
      (2850966298099*d^12*K1^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (6208882606080000*b^3) - (76993383837757*d^14*K1^2*M^5*
        Sqrt[Pi/71095530]*u^11)/(242146421637120000*b^3) - 
      (4786893875609*d^16*K1^2*M^5*Sqrt[Pi/71095530]*u^11)/
       (145287852982272000*b^3) - (103768043*d^18*K1^2*M^5*Sqrt[Pi/71095530]*
        u^11)/(161430947758080*b^3) + 
      (577757*d^8*K0*M^5*Sqrt[(19*Pi)/3741870]*u^11)/(921541017600*b^3*E^u) - 
      (53623*d^6*K0*M^5*Sqrt[(23*Pi)/3091110]*u^11)/(158389862400*b^3*E^u) - 
      (6490901*K0*M^5*Sqrt[Pi/71095530]*u^12)/(26609496883200*b^3*E^u) - 
      (107617669*d^2*K0*M^5*Sqrt[Pi/71095530]*u^12)/(53218993766400*b^3*
        E^u) + (56030683*d^4*K0*M^5*Sqrt[Pi/71095530]*u^12)/
       (17739664588800*b^3*E^u) - (435439*d^8*K0*M^5*Sqrt[Pi/71095530]*u^12)/
       (691155763200*b^3*E^u) + (520349*d^10*K0*M^5*Sqrt[Pi/71095530]*u^12)/
       (691155763200*b^3*E^u) - (2273969*d^14*K0*M^5*Sqrt[Pi/71095530]*u^12)/
       (7602713395200*b^3*E^u) + (2494417*K1*M^5*Sqrt[Pi/71095530]*u^12)/
       (9608984985600*b^3*E^u) + (51416401*d^2*K1*M^5*Sqrt[Pi/71095530]*u^12)/
       (25623959961600*b^3*E^u) - (242055701*d^4*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(62895174451200*b^3*E^u) - (619403*d^6*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(1520542679040*b^3*E^u) + (53881*d^8*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(27646230528*b^3*E^u) + (534529*d^10*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(691155763200*b^3*E^u) - (203801*d^12*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(506847559680*b^3*E^u) - (28757*d^14*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(93860659200*b^3*E^u) + (1932583391*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(12972129730560000*b^3) - (10033510298893*d^4*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^12)/(90804908113920000*b^3) + 
      (125649835853*d^8*K0*K1*M^5*Sqrt[Pi/71095530]*u^12)/
       (465666195456000*b^3) + (40918317829*d^10*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(158749839360000*b^3) - (337649125589*d^12*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^12)/(2328330977280000*b^3) - 
      (3183100392679*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^12)/
       (30268302704640000*b^3) - (6114231833*d^16*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^12)/(567530675712000*b^3) - (4837037*d^18*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^12)/(24459234508800*b^3) - 
      (133963*d^6*K0*M^5*Sqrt[(17*Pi)/4182090]*u^12)/(7602713395200*b^3*
        E^u) - (17614536323*d^6*K0*K1*M^5*Sqrt[(17*Pi)/4182090]*u^12)/
       (2017886846976000*b^3) - (371*d^16*K0*M^5*Sqrt[(23*Pi)/3091110]*u^12)/
       (362033971200*b^3*E^u) - (7969*d^16*K1*M^5*Sqrt[(23*Pi)/3091110]*u^12)/
       (7602713395200*b^3*E^u) - (60699271141*d^2*K0*K1*M^5*
        Sqrt[(23*Pi)/3091110]*u^12)/(181609816227840000*b^3) - 
      (103039*d^12*K0*M^5*Sqrt[(29*Pi)/2451570]*u^12)/
       (7602713395200*b^3*E^u) + (12967*K0*M^5*Sqrt[Pi/71095530]*u^13)/
       (557941063680*b^3*E^u) - (13288357*d^4*K0*M^5*Sqrt[Pi/71095530]*u^13)/
       (57653909913600*b^3*E^u) + (181*d^8*K0*M^5*Sqrt[Pi/71095530]*u^13)/
       (6911557632*b^3*E^u) - (36143*d^12*K0*M^5*Sqrt[Pi/71095530]*u^13)/
       (1900678348800*b^3*E^u) - (4019*d^14*K0*M^5*Sqrt[Pi/71095530]*u^13)/
       (271525478400*b^3*E^u) - (59*d^16*K0*M^5*Sqrt[Pi/71095530]*u^13)/
       (54305095680*b^3*E^u) + (23179208873*K0^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (90804908113920000*b^3) + (573629563693*d^2*K0^2*M^5*Sqrt[Pi/71095530]*
        u^13)/(181609816227840000*b^3) + (5316861173*d^8*K0^2*M^5*
        Sqrt[Pi/71095530]*u^13)/(232833097728000*b^3) + 
      (6232542137*d^10*K0^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (317499678720000*b^3) - (6037009679*d^12*K0^2*M^5*Sqrt[Pi/71095530]*
        u^13)/(582082744320000*b^3) - (230255271751*d^14*K0^2*M^5*
        Sqrt[Pi/71095530]*u^13)/(30268302704640000*b^3) - 
      (14113718923*d^16*K0^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (18160981622784000*b^3) - (25961*K1*M^5*Sqrt[Pi/71095530]*u^13)/
       (886983229440*b^3*E^u) - (1103939*d^2*K1*M^5*Sqrt[Pi/71095530]*u^13)/
       (13304748441600*b^3*E^u) + (3215963*d^4*K1*M^5*Sqrt[Pi/71095530]*u^13)/
       (13304748441600*b^3*E^u) - (306829*d^6*K1*M^5*Sqrt[Pi/71095530]*u^13)/
       (1900678348800*b^3*E^u) + (1423*d^10*K1*M^5*Sqrt[Pi/71095530]*u^13)/
       (34557788160*b^3*E^u) - (7013*d^12*K1*M^5*Sqrt[Pi/71095530]*u^13)/
       (380135669760*b^3*E^u) - (27847*d^14*K1*M^5*Sqrt[Pi/71095530]*u^13)/
       (1900678348800*b^3*E^u) - (1027*d^16*K1*M^5*Sqrt[Pi/71095530]*u^13)/
       (950339174400*b^3*E^u) - (3983764879*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (13969985863680000*b^3) - (452403102413*d^2*K1^2*M^5*Sqrt[Pi/71095530]*
        u^13)/(90804908113920000*b^3) - (134878950959*d^4*K1^2*M^5*
        Sqrt[Pi/71095530]*u^13)/(22701227028480000*b^3) - 
      (4616522003*d^6*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (864808648704000*b^3) + (234835141*d^8*K1^2*M^5*Sqrt[Pi/71095530]*
        u^13)/(13304748441600*b^3) + (1860207851*d^10*K1^2*M^5*
        Sqrt[Pi/71095530]*u^13)/(90714193920000*b^3) - 
      (1490097359*d^12*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (124732016640000*b^3) - (794423331049*d^14*K1^2*M^5*Sqrt[Pi/71095530]*
        u^13)/(90804908113920000*b^3) - (32603029763*d^16*K1^2*M^5*
        Sqrt[Pi/71095530]*u^13)/(36321963245568000*b^3) - 
      (51597503*d^18*K1^2*M^5*Sqrt[Pi/71095530]*u^13)/
       (3026830270464000*b^3) - (14025201059*d^4*K0^2*M^5*
        Sqrt[(17*Pi)/4182090]*u^13)/(22701227028480000*b^3) - 
      (5913478541*d^6*K0^2*M^5*Sqrt[(17*Pi)/4182090]*u^13)/
       (6053660540928000*b^3) - (616739*d^18*K0^2*M^5*Sqrt[(19*Pi)/3741870]*
        u^13)/(807154738790400*b^3) + (227*d^8*K1*M^5*Sqrt[(19*Pi)/3741870]*
        u^13)/(172788940800*b^3*E^u) + (311*d^10*K0*M^5*Sqrt[(23*Pi)/3091110]*
        u^13)/(172788940800*b^3*E^u) + 
      (441527*d^2*K0*M^5*Sqrt[(29*Pi)/2451570]*u^13)/(172961729740800*b^3*
        E^u) + (599*d^6*K0*M^5*Sqrt[(29*Pi)/2451570]*u^13)/
       (172788940800*b^3*E^u) - (164663*K0*M^5*Sqrt[Pi/71095530]*u^14)/
       (14413477478400*b^3*E^u) + (934981*d^4*K0*M^5*Sqrt[Pi/71095530]*u^14)/
       (14413477478400*b^3*E^u) - (283*d^6*K0*M^5*Sqrt[Pi/71095530]*u^14)/
       (7542374400*b^3*E^u) - (13*d^8*K0*M^5*Sqrt[Pi/71095530]*u^14)/
       (6171033600*b^3*E^u) - (13*d^10*K0*M^5*Sqrt[Pi/71095530]*u^14)/
       (43197235200*b^3*E^u) + (13*d^12*K0*M^5*Sqrt[Pi/71095530]*u^14)/
       (13576273920*b^3*E^u) + (113*d^14*K0*M^5*Sqrt[Pi/71095530]*u^14)/
       (475169587200*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/71095530]*u^14)/
       (118792396800*b^3*E^u) + (19637*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (1663093555200*b^3*E^u) + (47417*d^2*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (3326187110400*b^3*E^u) - (208421*d^4*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (3326187110400*b^3*E^u) + (859*d^6*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (22627123200*b^3*E^u) - (101*d^8*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (43197235200*b^3*E^u) + (73*d^12*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (67881369600*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (95033917440*b^3*E^u) + (120796733*K0*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (7567075676160000*b^3) - (4506237919*d^2*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^14)/(30268302704640000*b^3) - (35508111889*d^4*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^14)/(15134151352320000*b^3) - 
      (4546007*d^6*K0*K1*M^5*Sqrt[Pi/71095530]*u^14)/(1583898624000*b^3) + 
      (11818483*d^8*K0*K1*M^5*Sqrt[Pi/71095530]*u^14)/(2217458073600*b^3) + 
      (1267997*d^10*K0*K1*M^5*Sqrt[Pi/71095530]*u^14)/(236234880000*b^3) - 
      (8878850251*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^14)/
       (4127495823360000*b^3) - (37286089*d^16*K0*K1*M^5*Sqrt[Pi/71095530]*
        u^14)/(165099832934400*b^3) - (860413*d^18*K0*K1*M^5*
        Sqrt[Pi/71095530]*u^14)/(183444258816000*b^3) - 
      (d^10*K1*M^5*Sqrt[(17*Pi)/4182090]*u^14)/(43197235200*b^3*E^u) - 
      (7914329*d^12*K0*K1*M^5*Sqrt[(17*Pi)/4182090]*u^14)/
       (45357096960000*b^3) + (d^14*K1*M^5*Sqrt[(19*Pi)/3741870]*u^14)/
       (67881369600*b^3*E^u) - (1291*d^2*K0*M^5*Sqrt[(493*Pi)/144210]*u^14)/
       (43240432435200*b^3*E^u) + (16391*K0*M^5*Sqrt[Pi/71095530]*u^15)/
       (21620216217600*b^3*E^u) - (8059*d^2*K0*M^5*Sqrt[Pi/71095530]*u^15)/
       (5405054054400*b^3*E^u) + (47*d^4*K0*M^5*Sqrt[Pi/71095530]*u^15)/
       (50046796800*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/71095530]*u^15)/
       (8485171200*b^3*E^u) - (d^8*K0*M^5*Sqrt[Pi/71095530]*u^15)/
       (2159861760*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/71095530]*u^15)/
       (5399654400*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/71095530]*u^15)/
       (4242585600*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/71095530]*u^15)/
       (11879239680*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/71095530]*u^15)/
       (237584793600*b^3*E^u) + (73529921*K0^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (4127495823360000*b^3) + (6655336211*d^2*K0^2*M^5*Sqrt[Pi/71095530]*
        u^15)/(90804908113920000*b^3) - (634512209*d^4*K0^2*M^5*
        Sqrt[Pi/71095530]*u^15)/(2162021621760000*b^3) - 
      (1178116607*d^6*K0^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (9080490811392000*b^3) + (231322237*d^8*K0^2*M^5*Sqrt[Pi/71095530]*
        u^15)/(698499293184000*b^3) - (111510631*d^12*K0^2*M^5*
        Sqrt[Pi/71095530]*u^15)/(698499293184000*b^3) - 
      (1033110817*d^14*K0^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (9080490811392000*b^3) - (28846403*d^16*K0^2*M^5*Sqrt[Pi/71095530]*
        u^15)/(2270122702848000*b^3) - (1819613*d^18*K0^2*M^5*
        Sqrt[Pi/71095530]*u^15)/(6053660540928000*b^3) - 
      (5459*K1*M^5*Sqrt[Pi/71095530]*u^15)/(7206738739200*b^3*E^u) + 
      (37*d^2*K1*M^5*Sqrt[Pi/71095530]*u^15)/(24022462464*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/71095530]*u^15)/(8485171200*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/71095530]*u^15)/(2159861760*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/71095530]*u^15)/(5399654400*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/71095530]*u^15)/(4242585600*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[Pi/71095530]*u^15)/(11879239680*b^3*E^u) + 
      (d^16*K1*M^5*Sqrt[Pi/71095530]*u^15)/(237584793600*b^3*E^u) - 
      (279471421*K1^2*M^5*Sqrt[Pi/71095530]*u^15)/(15134151352320000*b^3) - 
      (1285109179*d^2*K1^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (12972129730560000*b^3) + (2379981047*d^4*K1^2*M^5*Sqrt[Pi/71095530]*
        u^15)/(45402454056960000*b^3) + (20748853*d^8*K1^2*M^5*
        Sqrt[Pi/71095530]*u^15)/(77611032576000*b^3) + 
      (174019*d^10*K1^2*M^5*Sqrt[Pi/71095530]*u^15)/(551214720000*b^3) - 
      (203890261*d^12*K1^2*M^5*Sqrt[Pi/71095530]*u^15)/
       (1164165488640000*b^3) - (1896854671*d^14*K1^2*M^5*Sqrt[Pi/71095530]*
        u^15)/(15134151352320000*b^3) - (64511857*d^16*K1^2*M^5*
        Sqrt[Pi/71095530]*u^15)/(4540245405696000*b^3) - 
      (2073101*d^18*K1^2*M^5*Sqrt[Pi/71095530]*u^15)/(6053660540928000*b^3) + 
      (103681*d^10*K0^2*M^5*Sqrt[(11*Pi)/6463230]*u^15)/(3968745984000*b^3) - 
      (41*d^4*K1*M^5*Sqrt[(19*Pi)/3741870]*u^15)/(1351263513600*b^3*E^u) - 
      (678131*d^6*K1^2*M^5*Sqrt[(19*Pi)/3741870]*u^15)/(63499935744000*b^3) + 
      (9271*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/(13969985863680*b^3) - 
      (7223693*d^2*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/(2270122702848000*b^3) - 
      (489179*d^4*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/(21019654656000*b^3) + 
      (9926803*d^8*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/(174624823296000*b^3) + 
      (2162201*d^10*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/(39687459840000*b^3) - 
      (3275233*d^12*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/(109140514560000*b^3) - 
      (1284119*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^16)/(57911293440000*b^3) - 
      (10259*d^6*K0*K1*M^5*Sqrt[(17*Pi)/4182090]*u^16)/(5732633088000*b^3) - 
      (53*d^18*K0*K1*M^5*Sqrt[(23*Pi)/3091110]*u^16)/(15443011584000*b^3) - 
      (21257*d^16*K0*K1*M^5*Sqrt[(29*Pi)/2451570]*u^16)/
       (216202162176000*b^3) + (3116639*K0^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (4540245405696000*b^3) - (200591*d^2*K0^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (216202162176000*b^3) - (156229*d^4*K0^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (126117927936000*b^3) - (540851*d^6*K0^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (1135061351424000*b^3) + (12487*d^8*K0^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (6467586048000*b^3) + (16993*d^10*K0^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (8819435520000*b^3) - (530843*d^14*K0^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (630589639680000*b^3) - (198643*d^16*K0^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (1513415135232000*b^3) - (563*d^18*K0^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (137583194112000*b^3) - (15637417*K1^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (22701227028480000*b^3) + (787999*d^2*K1^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (1081010810880000*b^3) - (902171*d^4*K1^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (1891768919040000*b^3) - (143881*d^6*K1^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (87312411648000*b^3) + (18443*d^10*K1^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (8819435520000*b^3) - (139819*d^12*K1^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (145520686080000*b^3) - (191831*d^14*K1^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (210196546560000*b^3) - (219103*d^16*K1^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (1513415135232000*b^3) - (6883*d^18*K1^2*M^5*Sqrt[Pi/71095530]*u^17)/
       (1513415135232000*b^3) - (7907*d^12*K0^2*M^5*Sqrt[(17*Pi)/4182090]*
        u^17)/(145520686080000*b^3) + (71*d^8*K1^2*M^5*Sqrt[(551*Pi)/129030]*
        u^17)/(19402758144000*b^3) - (K0*K1*M^5*Sqrt[Pi/71095530]*u^18)/
       (13137284160000*b^3) - (2137*d^4*K0*K1*M^5*Sqrt[Pi/71095530]*u^18)/
       (26274568320000*b^3) - (701*d^6*K0*K1*M^5*Sqrt[Pi/71095530]*u^18)/
       (4504211712000*b^3) + (199*d^8*K0*K1*M^5*Sqrt[Pi/71095530]*u^18)/
       (1212672384000*b^3) + (691*d^10*K0*K1*M^5*Sqrt[Pi/71095530]*u^18)/
       (2204858880000*b^3) - (433*d^12*K0*K1*M^5*Sqrt[Pi/71095530]*u^18)/
       (6063361920000*b^3) - (21271*d^14*K0*K1*M^5*Sqrt[Pi/71095530]*u^18)/
       (157647409920000*b^3) - (d^16*K0*K1*M^5*Sqrt[Pi/71095530]*u^18)/
       (38925286400*b^3) - (109*d^18*K0*K1*M^5*Sqrt[Pi/71095530]*u^18)/
       (126117927936000*b^3) - (251*d^2*K0*K1*M^5*Sqrt[(19*Pi)/3741870]*u^18)/
       (630589639680000*b^3) - (K0^2*M^5*Sqrt[Pi/71095530]*u^19)/
       (315294819840000*b^3) - (103*d^2*K0^2*M^5*Sqrt[Pi/71095530]*u^19)/
       (315294819840000*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/71095530]*u^19)/
       (21019654656000*b^3) - (K1^2*M^5*Sqrt[Pi/71095530]*u^19)/
       (315294819840000*b^3) - (103*d^2*K1^2*M^5*Sqrt[Pi/71095530]*u^19)/
       (315294819840000*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/71095530]*u^19)/
       (21019654656000*b^3) - (17*d^4*K0^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (78823704960000*b^3) - (d^6*K0^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (2252105856000*b^3) + (d^8*K0^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (2425344768000*b^3) + (d^10*K0^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (1102429440000*b^3) - (d^12*K0^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (6063361920000*b^3) - (d^14*K0^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (2542700160000*b^3) - (d^16*K0^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (12611792793600*b^3) - (17*d^4*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (78823704960000*b^3) - (d^6*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (2252105856000*b^3) + (d^8*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (2425344768000*b^3) + (d^10*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (1102429440000*b^3) - (d^12*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (6063361920000*b^3) - (d^14*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (2542700160000*b^3) - (d^16*K1^2*M^5*Sqrt[(17*Pi)/4182090]*u^19)/
       (12611792793600*b^3))/Pi}, 10, 13, 1]}, 3, 5, 1]


==> anc/spectrum_16_16.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((175*d^6*K0^2*M^4*Sqrt[5/(440792286*Pi)]*u^2)/
       (12288*b^2) + (91*d^16*K0^2*M^4*Sqrt[5/(440792286*Pi)]*u^2)/
       (98304*b^2) - (185*d^2*K1^2*M^4*Sqrt[5/(440792286*Pi)]*u^2)/
       (3072*b^2) + (7*d^2*K0^2*M^4*Sqrt[11/(200360130*Pi)]*u^2)/
       (12288*b^2) - (143*d^10*K0^2*M^4*Sqrt[11/(200360130*Pi)]*u^2)/
       (12288*b^2) + (49*d^14*K0^2*M^4*Sqrt[11/(200360130*Pi)]*u^2)/
       (12288*b^2) - (K1^2*M^4*Sqrt[17/(129644790*Pi)]*u^2)/(6144*b^2) + 
      (1183*d^10*K1^2*M^4*Sqrt[17/(129644790*Pi)]*u^2)/(3072*b^2) - 
      (689*d^12*K1^2*M^4*Sqrt[17/(129644790*Pi)]*u^2)/(3072*b^2) - 
      (481*d^14*K1^2*M^4*Sqrt[17/(129644790*Pi)]*u^2)/(3072*b^2) - 
      (91*d^16*K1^2*M^4*Sqrt[17/(129644790*Pi)]*u^2)/(6144*b^2) - 
      (47*d^8*K0^2*M^4*Sqrt[23/(95824410*Pi)]*u^2)/(8192*b^2) - 
      (7*d^6*K1^2*M^4*Sqrt[527/(4182090*Pi)]*u^2)/(1024*b^2) + 
      (d^8*K1^2*M^4*Sqrt[2635/(836418*Pi)]*u^2)/(384*b^2) - 
      (d^2*K1^2*M^4*u^2)/(512*Sqrt[2203961430]*b^2*Sqrt[Pi]) + 
      (7*K0^2*M^4*u^2)/(98304*b^2*Sqrt[2203961430*Pi]) + 
      (1393*d^4*K0^2*M^4*u^2)/(24576*b^2*Sqrt[2203961430*Pi]) - 
      (469*d^8*K0^2*M^4*u^2)/(49152*b^2*Sqrt[2203961430*Pi]) + 
      (1937*d^12*K0^2*M^4*u^2)/(24576*b^2*Sqrt[2203961430*Pi]) + 
      (49*d^14*K0^2*M^4*u^2)/(6144*b^2*Sqrt[2203961430*Pi]) - 
      (K1^2*M^4*u^2)/(1536*b^2*Sqrt[2203961430*Pi]) - 
      (8519*d^4*K1^2*M^4*u^2)/(3072*b^2*Sqrt[2203961430*Pi]) + 
      (212525*d^10*K0*K1*M^4*Sqrt[5/(440792286*Pi)]*u^3)/(172032*b^2) - 
      (1853339*d^16*K0*K1*M^4*Sqrt[5/(440792286*Pi)]*u^3)/(38928384*b^2) - 
      (226919447*d^4*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*u^3)/
       (1476034560*b^2) - (7893247*d^12*K0*K1*M^4*Sqrt[31/(71095530*Pi)]*u^3)/
       (68124672*b^2) - (98573*d^14*K0*K1*M^4*Sqrt[31/(71095530*Pi)]*u^3)/
       (1216512*b^2) - (19010371*K0*K1*M^4*u^3)/(5904138240*b^2*
        Sqrt[2203961430*Pi]) - (105366623*d^2*K0*K1*M^4*u^3)/
       (369008640*b^2*Sqrt[2203961430*Pi]) - (688969*d^6*K0*K1*M^4*u^3)/
       (202752*b^2*Sqrt[2203961430*Pi]) + (26693353*d^8*K0*K1*M^4*u^3)/
       (4128768*b^2*Sqrt[2203961430*Pi]) + 
      (1219283*d^8*K0^2*M^4*Sqrt[11/(200360130*Pi)]*u^4)/(8257536*b^2) - 
      (1564397*d^2*K0^2*M^4*Sqrt[17/(129644790*Pi)]*u^4)/(369008640*b^2) - 
      (102869*d^16*K0^2*M^4*Sqrt[19/(115997970*Pi)]*u^4)/(28835840*b^2) - 
      (8240025499*d^2*K1^2*M^4*Sqrt[19/(115997970*Pi)]*u^4)/
       (1859803545600*b^2) + (848399*d^8*K1^2*M^4*Sqrt[19/(115997970*Pi)]*
        u^4)/(8257536*b^2) + (69407501*d^10*K1^2*M^4*Sqrt[19/(115997970*Pi)]*
        u^4)/(619315200*b^2) - (1174373051*d^12*K1^2*M^4*
        Sqrt[19/(115997970*Pi)]*u^4)/(20437401600*b^2) + 
      (59703361*K1^2*M^4*Sqrt[23/(95824410*Pi)]*u^4)/(1859803545600*b^2) - 
      (31913*d^14*K0^2*M^4*Sqrt[95/(23199594*Pi)]*u^4)/(4866048*b^2) + 
      (2035589*d^10*K0^2*M^4*Sqrt[209/(10545270*Pi)]*u^4)/(247726080*b^2) - 
      (9641011*K0^2*M^4*u^4)/(11808276480*b^2*Sqrt[2203961430*Pi]) - 
      (1936731619*d^4*K0^2*M^4*u^4)/(2952069120*b^2*Sqrt[2203961430*Pi]) - 
      (1367797*d^6*K0^2*M^4*u^4)/(1622016*b^2*Sqrt[2203961430*Pi]) - 
      (46326421*d^10*K0^2*M^4*u^4)/(247726080*b^2*Sqrt[2203961430*Pi]) - 
      (122708797*d^12*K0^2*M^4*u^4)/(136249344*b^2*Sqrt[2203961430*Pi]) + 
      (7054607*d^16*K0^2*M^4*u^4)/(778567680*b^2*Sqrt[2203961430*Pi]) - 
      (2936993*K1^2*M^4*u^4)/(1771241472*b^2*Sqrt[2203961430*Pi]) - 
      (1492824683377*d^4*K1^2*M^4*u^4)/(1859803545600*b^2*
        Sqrt[2203961430*Pi]) - (312505973*d^6*K1^2*M^4*u^4)/
       (272498688*b^2*Sqrt[2203961430*Pi]) - (2528848859*d^14*K1^2*M^4*u^4)/
       (2919628800*b^2*Sqrt[2203961430*Pi]) - (181757789*d^16*K1^2*M^4*u^4)/
       (2043740160*b^2*Sqrt[2203961430*Pi]) - 
      (949726411*d^12*K0*K1*M^4*Sqrt[29/(75998670*Pi)]*u^5)/
       (20437401600*b^2) - (3672006119*K0*K1*M^4*u^5)/
       (3719607091200*b^2*Sqrt[2203961430*Pi]) - 
      (148775357131*d^2*K0*K1*M^4*u^5)/(1859803545600*b^2*
        Sqrt[2203961430*Pi]) - (1248550152877*d^4*K0*K1*M^4*u^5)/
       (1859803545600*b^2*Sqrt[2203961430*Pi]) - 
      (210161423*d^6*K0*K1*M^4*u^5)/(272498688*b^2*Sqrt[2203961430*Pi]) + 
      (1111933*d^8*K0*K1*M^4*u^5)/(688128*b^2*Sqrt[2203961430*Pi]) + 
      (297027023*d^10*K0*K1*M^4*u^5)/(206438400*b^2*Sqrt[2203961430*Pi]) + 
      (865477*d^12*K0*K1*M^4*u^5)/(1769472*b^2*Sqrt[2203961430*Pi]) - 
      (12484866263*d^14*K0*K1*M^4*u^5)/(20437401600*b^2*
        Sqrt[2203961430*Pi]) - (72108833*d^16*K0*K1*M^4*u^5)/
       (1167851520*b^2*Sqrt[2203961430*Pi]) + 
      (4173359*d^8*K0^2*M^4*Sqrt[5/(440792286*Pi)]*u^6)/(66060288*b^2) - 
      (342597041*d^6*K0^2*M^4*Sqrt[17/(129644790*Pi)]*u^6)/
       (10899947520*b^2) + (33026893*d^10*K1^2*M^4*Sqrt[17/(129644790*Pi)]*
        u^6)/(1857945600*b^2) - (5537317*d^2*K1^2*M^4*Sqrt[23/(95824410*Pi)]*
        u^6)/(619934515200*b^2) + (7320223*K1^2*M^4*Sqrt[29/(75998670*Pi)]*
        u^6)/(2479738060800*b^2) - (2952881*d^12*K1^2*M^4*
        Sqrt[29/(75998670*Pi)]*u^6)/(729907200*b^2) - 
      (76212161*d^14*K1^2*M^4*Sqrt[29/(75998670*Pi)]*u^6)/(20437401600*b^2) - 
      (293298793*d^14*K0^2*M^4*Sqrt[31/(71095530*Pi)]*u^6)/
       (81749606400*b^2) + (208511*d^8*K1^2*M^4*Sqrt[209/(10545270*Pi)]*u^6)/
       (247726080*b^2) - (13199241941*d^2*K0^2*M^4*u^6)/
       (676292198400*Sqrt[2203961430]*b^2*Sqrt[Pi]) - 
      (8298981673*K0^2*M^4*u^6)/(29756856729600*b^2*Sqrt[2203961430*Pi]) - 
      (250881543673*d^4*K0^2*M^4*u^6)/(1859803545600*b^2*
        Sqrt[2203961430*Pi]) + (688577981*d^6*K0^2*M^4*u^6)/
       (1557135360*b^2*Sqrt[2203961430*Pi]) + (443624569*d^10*K0^2*M^4*u^6)/
       (2477260800*b^2*Sqrt[2203961430*Pi]) - (6228218797*d^12*K0^2*M^4*u^6)/
       (40874803200*b^2*Sqrt[2203961430*Pi]) + (4470703*d^14*K0^2*M^4*u^6)/
       (185794560*b^2*Sqrt[2203961430*Pi]) - (563062147*d^16*K0^2*M^4*u^6)/
       (65399685120*b^2*Sqrt[2203961430*Pi]) - (2111220079*d^4*K1^2*M^4*u^6)/
       (34440806400*b^2*Sqrt[2203961430*Pi]) - (34992751*d^6*K1^2*M^4*u^6)/
       (194641920*b^2*Sqrt[2203961430*Pi]) - (26730067*d^16*K1^2*M^4*u^6)/
       (2335703040*b^2*Sqrt[2203961430*Pi]) + 
      (228829*d^8*K0*K1*M^4*Sqrt[11/(200360130*Pi)]*u^7)/(30965760*b^2) - 
      (197127396967*d^4*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*u^7)/
       (19837904486400*b^2) - (606550739*K0*K1*M^4*u^7)/
       (3719607091200*b^2*Sqrt[2203961430*Pi]) - 
      (67920315559*d^2*K0*K1*M^4*u^7)/(7439214182400*b^2*
        Sqrt[2203961430*Pi]) + (72905849623*d^4*K0*K1*M^4*u^7)/
       (653996851200*b^2*Sqrt[2203961430*Pi]) - (293625671*d^6*K0*K1*M^4*u^7)/
       (5449973760*b^2*Sqrt[2203961430*Pi]) + (547639*d^8*K0*K1*M^4*u^7)/
       (11010048*b^2*Sqrt[2203961430*Pi]) + (862988243*d^10*K0*K1*M^4*u^7)/
       (7431782400*b^2*Sqrt[2203961430*Pi]) - (1953616417*d^12*K0*K1*M^4*u^7)/
       (27249868800*b^2*Sqrt[2203961430*Pi]) - 
      (1356750209*d^14*K0*K1*M^4*u^7)/(27249868800*b^2*Sqrt[2203961430*Pi]) - 
      (16502953*d^16*K0*K1*M^4*u^7)/(3269984256*b^2*Sqrt[2203961430*Pi]) - 
      (1429951231*d^2*K0^2*M^4*Sqrt[11/(200360130*Pi)]*u^8)/
       (2705168793600*b^2) + (252343589*d^12*K0^2*M^4*Sqrt[19/(115997970*Pi)]*
        u^8)/(326998425600*b^2) + (42940021*d^8*K1^2*M^4*
        Sqrt[19/(115997970*Pi)]*u^8)/(23781703680*b^2) - 
      (69097939*d^6*K0^2*M^4*Sqrt[29/(75998670*Pi)]*u^8)/(43599790080*b^2) - 
      (146632447*d^14*K0^2*M^4*Sqrt[29/(75998670*Pi)]*u^8)/
       (93428121600*b^2) - (15127913*d^4*K0^2*M^4*Sqrt[253/(8711310*Pi)]*u^8)/
       (338146099200*b^2) + (140537233*d^2*K0^2*M^4*u^8)/
       (65399685120*Sqrt[2203961430]*b^2*Sqrt[Pi]) + 
      (10109093833*d^2*K1^2*M^4*u^8)/(3719607091200*Sqrt[2203961430]*b^2*
        Sqrt[Pi]) - (661322483*K0^2*M^4*u^8)/(7439214182400*b^2*
        Sqrt[2203961430*Pi]) + (2271384839*d^6*K0^2*M^4*u^8)/
       (43599790080*b^2*Sqrt[2203961430*Pi]) + (727319*d^8*K0^2*M^4*u^8)/
       (41287680*b^2*Sqrt[2203961430*Pi]) + (8810297*d^10*K0^2*M^4*u^8)/
       (1857945600*b^2*Sqrt[2203961430*Pi]) - (5020787*d^12*K0^2*M^4*u^8)/
       (220200960*b^2*Sqrt[2203961430*Pi]) + (253524877*d^14*K0^2*M^4*u^8)/
       (6228541440*b^2*Sqrt[2203961430*Pi]) - (1101097*d^16*K0^2*M^4*u^8)/
       (2335703040*b^2*Sqrt[2203961430*Pi]) + (651473257*K1^2*M^4*u^8)/
       (7439214182400*b^2*Sqrt[2203961430*Pi]) + (434721373*d^4*K1^2*M^4*u^8)/
       (1859803545600*b^2*Sqrt[2203961430*Pi]) - (10599437*d^6*K1^2*M^4*u^8)/
       (504627200*b^2*Sqrt[2203961430*Pi]) - (2933611147*d^8*K1^2*M^4*u^8)/
       (118908518400*b^2*Sqrt[2203961430*Pi]) + (16146631*d^10*K1^2*M^4*u^8)/
       (743178240*b^2*Sqrt[2203961430*Pi]) - (20416151*d^12*K1^2*M^4*u^8)/
       (2919628800*b^2*Sqrt[2203961430*Pi]) - (238679503*d^14*K1^2*M^4*u^8)/
       (40874803200*b^2*Sqrt[2203961430*Pi]) - (9223481*d^16*K1^2*M^4*u^8)/
       (16349921280*b^2*Sqrt[2203961430*Pi]) - 
      (84487*d^16*K0*K1*M^4*Sqrt[5/(440792286*Pi)]*u^9)/(2452488192*b^2) + 
      (15035304091*d^4*K0*K1*M^4*Sqrt[29/(75998670*Pi)]*u^9)/
       (178541140377600*b^2) - (315239*d^6*K0*K1*M^4*Sqrt[31/(71095530*Pi)]*
        u^9)/(6812467200*b^2) - (6368041*K0*K1*M^4*u^9)/
       (253609574400*b^2*Sqrt[2203961430*Pi]) - 
      (3757491211*d^2*K0*K1*M^4*u^9)/(5579410636800*b^2*
        Sqrt[2203961430*Pi]) - (110793798169*d^4*K0*K1*M^4*u^9)/
       (25505877196800*b^2*Sqrt[2203961430*Pi]) + (8181953*d^8*K0*K1*M^4*u^9)/
       (1857945600*b^2*Sqrt[2203961430*Pi]) + (2713031*d^10*K0*K1*M^4*u^9)/
       (619315200*b^2*Sqrt[2203961430*Pi]) - (164435321*d^12*K0*K1*M^4*u^9)/
       (61312204800*b^2*Sqrt[2203961430*Pi]) - (116218211*d^14*K0*K1*M^4*u^9)/
       (61312204800*b^2*Sqrt[2203961430*Pi]) + 
      (60547*d^10*K1^2*M^4*Sqrt[11/(200360130*Pi)]*u^10)/(1114767360*b^2) - 
      (2354507*d^12*K1^2*M^4*Sqrt[17/(129644790*Pi)]*u^10)/
       (183936614400*b^2) - (109291333*d^2*K0^2*M^4*Sqrt[23/(95824410*Pi)]*
        u^10)/(5579410636800*b^2) + (113534273*d^12*K0^2*M^4*
        Sqrt[23/(95824410*Pi)]*u^10)/(490497638400*b^2) + 
      (222919*d^6*K0^2*M^4*Sqrt[29/(75998670*Pi)]*u^10)/(6812467200*b^2) - 
      (207293*d^8*K0^2*M^4*Sqrt[29/(75998670*Pi)]*u^10)/(2477260800*b^2) - 
      (280331*d^14*K0^2*M^4*Sqrt[29/(75998670*Pi)]*u^10)/(61312204800*b^2) + 
      (899443*d^16*K0^2*M^4*Sqrt[29/(75998670*Pi)]*u^10)/
       (3923981107200*b^2) + (17609057*d^4*K1^2*M^4*Sqrt[29/(75998670*Pi)]*
        u^10)/(429185433600*b^2) - (104593*d^6*K1^2*M^4*
        Sqrt[29/(75998670*Pi)]*u^10)/(2270822400*b^2) + 
      (8251013*d^14*K1^2*M^4*Sqrt[31/(71095530*Pi)]*u^10)/(81749606400*b^2) + 
      (557499457*d^2*K1^2*M^4*u^10)/(1287556300800*Sqrt[2203961430]*b^2*
        Sqrt[Pi]) - (56710309*K0^2*M^4*u^10)/(2789705318400*b^2*
        Sqrt[2203961430*Pi]) - (691985423*d^4*K0^2*M^4*u^10)/
       (5579410636800*b^2*Sqrt[2203961430*Pi]) + (54661*d^8*K0^2*M^4*u^10)/
       (23592960*b^2*Sqrt[2203961430*Pi]) + (165061*d^10*K0^2*M^4*u^10)/
       (1857945600*b^2*Sqrt[2203961430*Pi]) - (300465623*d^12*K0^2*M^4*u^10)/
       (54499737600*b^2*Sqrt[2203961430*Pi]) - (23169389*d^16*K0^2*M^4*u^10)/
       (1307993702400*b^2*Sqrt[2203961430*Pi]) + (3483401*K1^2*M^4*u^10)/
       (160944537600*b^2*Sqrt[2203961430*Pi]) - (18191779*d^4*K1^2*M^4*u^10)/
       (13138329600*b^2*Sqrt[2203961430*Pi]) + (63857*d^8*K1^2*M^4*u^10)/
       (74317824*b^2*Sqrt[2203961430*Pi]) - (8774453*d^14*K1^2*M^4*u^10)/
       (2675441664*b^2*Sqrt[2203961430*Pi]) - (2282143*d^16*K1^2*M^4*u^10)/
       (183936614400*b^2*Sqrt[2203961430*Pi]) + 
      (16570691*d^2*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*u^11)/
       (3719607091200*b^2) - (631*d^16*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*
        u^11)/(4180377600*b^2) - (1430879*d^10*K0*K1*M^4*
        Sqrt[29/(75998670*Pi)]*u^11)/(33443020800*b^2) - 
      (13436351*K0*K1*M^4*u^11)/(4184557977600*b^2*Sqrt[2203961430*Pi]) - 
      (40010209*d^2*K0*K1*M^4*u^11)/(367873228800*b^2*Sqrt[2203961430*Pi]) + 
      (8266003*d^4*K0*K1*M^4*u^11)/(1046139494400*b^2*Sqrt[2203961430*Pi]) - 
      (289651*d^6*K0*K1*M^4*u^11)/(7664025600*b^2*Sqrt[2203961430*Pi]) + 
      (48721*d^8*K0*K1*M^4*u^11)/(696729600*b^2*Sqrt[2203961430*Pi]) + 
      (6341557*d^10*K0*K1*M^4*u^11)/(4777574400*b^2*Sqrt[2203961430*Pi]) - 
      (7943*d^12*K0*K1*M^4*u^11)/(149299200*b^2*Sqrt[2203961430*Pi]) - 
      (72337*d^14*K0*K1*M^4*u^11)/(2090188800*b^2*Sqrt[2203961430*Pi]) + 
      (173*d^10*K1^2*M^4*Sqrt[11/(200360130*Pi)]*u^12)/(418037760*b^2) + 
      (2597213*d^4*K0^2*M^4*Sqrt[17/(129644790*Pi)]*u^12)/
       (1046139494400*b^2) - (2889643*d^14*K0^2*M^4*Sqrt[17/(129644790*Pi)]*
        u^12)/(14714929152*b^2) - (15679*d^6*K1^2*M^4*Sqrt[17/(129644790*Pi)]*
        u^12)/(22992076800*b^2) - (123973*K0^2*M^4*Sqrt[29/(75998670*Pi)]*
        u^12)/(2092278988800*b^2) + (16937023*d^4*K1^2*M^4*
        Sqrt[31/(71095530*Pi)]*u^12)/(232475443200*b^2) - 
      (82513*d^6*K0^2*M^4*Sqrt[551/(3999930*Pi)]*u^12)/(13138329600*b^2) - 
      (37711*d^2*K0^2*M^4*u^12)/(1307674368*Sqrt[2203961430]*b^2*Sqrt[Pi]) + 
      (59911981*d^2*K1^2*M^4*u^12)/(2092278988800*Sqrt[2203961430]*b^2*
        Sqrt[Pi]) - (1463129*K0^2*M^4*u^12)/(1195587993600*b^2*
        Sqrt[2203961430*Pi]) + (45559823*d^6*K0^2*M^4*u^12)/
       (13138329600*b^2*Sqrt[2203961430*Pi]) - (24221*d^8*K0^2*M^4*u^12)/
       (1393459200*b^2*Sqrt[2203961430*Pi]) + (739*d^10*K0^2*M^4*u^12)/
       (174182400*b^2*Sqrt[2203961430*Pi]) - (463*d^12*K0^2*M^4*u^12)/
       (164229120*b^2*Sqrt[2203961430*Pi]) + (12399073*d^14*K0^2*M^4*u^12)/
       (3715891200*b^2*Sqrt[2203961430*Pi]) - (9701*d^16*K0^2*M^4*u^12)/
       (91968307200*b^2*Sqrt[2203961430*Pi]) + (25820173*K1^2*M^4*u^12)/
       (8369115955200*b^2*Sqrt[2203961430*Pi]) - (1721*d^4*K1^2*M^4*u^12)/
       (746496*b^2*Sqrt[2203961430*Pi]) + (113527*d^8*K1^2*M^4*u^12)/
       (4180377600*b^2*Sqrt[2203961430*Pi]) - (10099*d^12*K1^2*M^4*u^12)/
       (3284582400*b^2*Sqrt[2203961430*Pi]) - (39553*d^14*K1^2*M^4*u^12)/
       (22992076800*b^2*Sqrt[2203961430*Pi]) - (10313*d^16*K1^2*M^4*u^12)/
       (91968307200*b^2*Sqrt[2203961430*Pi]) - 
      (35*d^6*K0*K1*M^4*Sqrt[5/(440792286*Pi)]*u^13)/(43794432*b^2) - 
      (d^14*K0*K1*M^4*Sqrt[5/(440792286*Pi)]*u^13)/(21897216*b^2) - 
      (6047*K0*K1*M^4*u^13)/(21134131200*b^2*Sqrt[2203961430*Pi]) - 
      (184651*d^2*K0*K1*M^4*u^13)/(348713164800*b^2*Sqrt[2203961430*Pi]) + 
      (1602983*d^4*K0*K1*M^4*u^13)/(1046139494400*b^2*Sqrt[2203961430*Pi]) + 
      (58381*d^6*K0*K1*M^4*u^13)/(22992076800*b^2*Sqrt[2203961430*Pi]) + 
      (13*d^8*K0*K1*M^4*u^13)/(14929920*b^2*Sqrt[2203961430*Pi]) + 
      (91*d^10*K0*K1*M^4*u^13)/(149299200*b^2*Sqrt[2203961430*Pi]) - 
      (91*d^12*K0*K1*M^4*u^13)/(182476800*b^2*Sqrt[2203961430*Pi]) - 
      (43*d^16*K0*K1*M^4*u^13)/(3284582400*b^2*Sqrt[2203961430*Pi]) + 
      (5317*d^8*K1^2*M^4*Sqrt[11/(200360130*Pi)]*u^14)/(2090188800*b^2) - 
      (2053*d^2*K0^2*M^4*Sqrt[19/(115997970*Pi)]*u^14)/(74724249600*b^2) - 
      (37*K1^2*M^4*Sqrt[19/(115997970*Pi)]*u^14)/(10729635840*b^2) - 
      (113*K0^2*M^4*Sqrt[29/(75998670*Pi)]*u^14)/(11955879936*b^2) + 
      (23957*d^2*K1^2*M^4*u^14)/(47551795200*Sqrt[2203961430]*b^2*Sqrt[Pi]) + 
      (1283*d^4*K0^2*M^4*u^14)/(691891200*b^2*Sqrt[2203961430*Pi]) - 
      (6179*d^6*K0^2*M^4*u^14)/(5748019200*b^2*Sqrt[2203961430*Pi]) + 
      (d^8*K0^2*M^4*u^14)/(41803776*b^2*Sqrt[2203961430*Pi]) + 
      (d^10*K0^2*M^4*u^14)/(104509440*b^2*Sqrt[2203961430*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(82114560*b^2*Sqrt[2203961430*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(229920768*b^2*Sqrt[2203961430*Pi]) - 
      (d^16*K0^2*M^4*u^14)/(4598415360*b^2*Sqrt[2203961430*Pi]) + 
      (363437*K1^2*M^4*u^14)/(1046139494400*b^2*Sqrt[2203961430*Pi]) - 
      (243913*d^4*K1^2*M^4*u^14)/(130767436800*b^2*Sqrt[2203961430*Pi]) + 
      (6109*d^6*K1^2*M^4*u^14)/(5748019200*b^2*Sqrt[2203961430*Pi]) - 
      (6493*d^8*K1^2*M^4*u^14)/(232243200*b^2*Sqrt[2203961430*Pi]) + 
      (d^10*K1^2*M^4*u^14)/(104509440*b^2*Sqrt[2203961430*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(82114560*b^2*Sqrt[2203961430*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(229920768*b^2*Sqrt[2203961430*Pi]) - 
      (d^16*K1^2*M^4*u^14)/(4598415360*b^2*Sqrt[2203961430*Pi]) - 
      (K0*K1*M^4*Sqrt[2/(1101980715*Pi)]*u^15)/(127702575*b^2) + 
      (2*d^2*K0*K1*M^4*Sqrt[2/(1101980715*Pi)]*u^15)/(127702575*b^2) - 
      (d^4*K0*K1*M^4*Sqrt[4301/(512430*Pi)]*u^15)/(247665600*b^2) + 
      (28361*d^4*K0*K1*M^4*u^15)/(1634592960*b^2*Sqrt[2203961430*Pi]) - 
      (K0^2*M^4*Sqrt[2/(1101980715*Pi)]*u^16)/(127702575*b^2) + 
      (2*d^2*K0^2*M^4*Sqrt[2/(1101980715*Pi)]*u^16)/(127702575*b^2) - 
      (d^4*K0^2*M^4*Sqrt[2/(1101980715*Pi)]*u^16)/(127702575*b^2) + 
      (K1^2*M^4*Sqrt[2/(1101980715*Pi)]*u^16)/(127702575*b^2) - 
      (2*d^2*K1^2*M^4*Sqrt[2/(1101980715*Pi)]*u^16)/(127702575*b^2) + 
      (d^4*K1^2*M^4*Sqrt[2/(1101980715*Pi)]*u^16)/(127702575*b^2))/Pi, 0, 
    ((-317*K0^2*M^4*Sqrt[3/(734653810*Pi)]*u^2)/(2293760*b^2) - 
      (312965*d^10*K1^2*M^4*Sqrt[5/(440792286*Pi)]*u^2)/(233472*b^2) + 
      (57259*d^8*K0^2*M^4*Sqrt[11/(200360130*Pi)]*u^2)/(688128*b^2) - 
      (21271*d^16*K0^2*M^4*Sqrt[11/(200360130*Pi)]*u^2)/(6881280*b^2) - 
      (K1^2*M^4*Sqrt[17/(129644790*Pi)]*u^2)/(4096*b^2) - 
      (17*d^16*K1^2*M^4*Sqrt[17/(129644790*Pi)]*u^2)/(61440*b^2) - 
      (7261*d^6*K0^2*M^4*Sqrt[19/(115997970*Pi)]*u^2)/(245760*b^2) - 
      (5561*d^14*K0^2*M^4*Sqrt[19/(115997970*Pi)]*u^2)/(245760*b^2) - 
      (2711*d^12*K1^2*M^4*Sqrt[23/(95824410*Pi)]*u^2)/(61440*b^2) + 
      (51*d^8*K1^2*M^4*Sqrt[51/(43214930*Pi)]*u^2)/(640*b^2) + 
      (1505*d^14*K1^2*M^4*Sqrt[145/(15199734*Pi)]*u^2)/(73728*b^2) - 
      (67*d^18*K1^2*M^4*Sqrt[187/(11785890*Pi)]*u^2)/(122880*b^2) - 
      (265201*d^2*K0^2*M^4*u^2)/(6881280*Sqrt[2203961430]*b^2*Sqrt[Pi]) - 
      (11119*d^2*K1^2*M^4*u^2)/(40960*Sqrt[2203961430]*b^2*Sqrt[Pi]) - 
      (645961*d^4*K0^2*M^4*u^2)/(1720320*b^2*Sqrt[2203961430*Pi]) + 
      (520039*d^10*K0^2*M^4*u^2)/(491520*b^2*Sqrt[2203961430*Pi]) - 
      (921037*d^12*K0^2*M^4*u^2)/(1720320*b^2*Sqrt[2203961430*Pi]) + 
      (2459*d^18*K0^2*M^4*u^2)/(1376256*b^2*Sqrt[2203961430*Pi]) - 
      (37441*d^4*K1^2*M^4*u^2)/(30720*b^2*Sqrt[2203961430*Pi]) + 
      (40313*d^6*K1^2*M^4*u^2)/(15360*b^2*Sqrt[2203961430*Pi]) - 
      (43337*d^10*K1^2*M^4*u^2)/(116736*b^2*Sqrt[2203961430*Pi]) + 
      (61*d^12*K1^2*M^4*u^2)/(4096*b^2*Sqrt[2203961430*Pi]) + 
      (9659*d^14*K1^2*M^4*u^2)/(368640*b^2*Sqrt[2203961430*Pi]) - 
      (39987139*d^16*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*u^3)/
       (4508614656*b^2) - (136184929*d^10*K0*K1*M^4*Sqrt[31/(71095530*Pi)]*
        u^3)/(1445068800*b^2) - (221362553*K0*K1*M^4*u^3)/
       (37571788800*b^2*Sqrt[2203961430*Pi]) - 
      (178200022523*d^2*K0*K1*M^4*u^3)/(413289676800*b^2*
        Sqrt[2203961430*Pi]) - (170452834931*d^4*K0*K1*M^4*u^3)/
       (61993451520*b^2*Sqrt[2203961430*Pi]) + 
      (126130142933*d^6*K0*K1*M^4*u^3)/(309967257600*b^2*
        Sqrt[2203961430*Pi]) + (371757836977*d^8*K0*K1*M^4*u^3)/
       (47687270400*b^2*Sqrt[2203961430*Pi]) - 
      (8320804571*d^12*K0*K1*M^4*u^3)/(2649292800*b^2*Sqrt[2203961430*Pi]) + 
      (401079541301*d^14*K0*K1*M^4*u^3)/(309967257600*b^2*
        Sqrt[2203961430*Pi]) - (24051522461*d^18*K0*K1*M^4*u^3)/
       (247973806080*b^2*Sqrt[2203961430*Pi]) - 
      (3930806951*d^6*K0^2*M^4*Sqrt[17/(129644790*Pi)]*u^4)/
       (619934515200*b^2) - (4120727803*K1^2*M^4*Sqrt[17/(129644790*Pi)]*u^4)/
       (17358166425600*b^2) - (3488948479916399*d^16*K1^2*M^4*
        Sqrt[19/(115997970*Pi)]*u^4)/(234074874249216000*b^2) - 
      (12584637137*d^18*K1^2*M^4*Sqrt[19/(115997970*Pi)]*u^4)/
       (6509312409600*b^2) + (256169263189347947*d^4*K1^2*M^4*
        Sqrt[23/(95824410*Pi)]*u^4)/(43900365125320704000*b^2) - 
      (11961295454177*d^6*K1^2*M^4*Sqrt[23/(95824410*Pi)]*u^4)/
       (130186248192000*b^2) - (73051894543*d^16*K0^2*M^4*
        Sqrt[29/(75998670*Pi)]*u^4)/(98835274137600*b^2) - 
      (99634575563*d^2*K0^2*M^4*u^4)/(826579353600*Sqrt[2203961430]*b^2*
        Sqrt[Pi]) - (43022997507983*d^2*K1^2*M^4*u^4)/
       (130186248192000*Sqrt[2203961430]*b^2*Sqrt[Pi]) - 
      (120647393*K0^2*M^4*u^4)/(75143577600*b^2*Sqrt[2203961430*Pi]) - 
      (20246609659*d^4*K0^2*M^4*u^4)/(24797380608*b^2*Sqrt[2203961430*Pi]) + 
      (214819005697*d^8*K0^2*M^4*u^4)/(95374540800*b^2*Sqrt[2203961430*Pi]) - 
      (950262919*d^10*K0^2*M^4*u^4)/(2890137600*b^2*Sqrt[2203961430*Pi]) - 
      (5062969991*d^12*K0^2*M^4*u^4)/(5298585600*b^2*Sqrt[2203961430*Pi]) + 
      (98183087441*d^14*K0^2*M^4*u^4)/(619934515200*b^2*
        Sqrt[2203961430*Pi]) - (11942970881273*d^16*K0^2*M^4*u^4)/
       (345923459481600*b^2*Sqrt[2203961430*Pi]) - 
      (11924976029*d^18*K0^2*M^4*u^4)/(495947612160*b^2*
        Sqrt[2203961430*Pi]) - (11100993919363581179*d^4*K1^2*M^4*u^4)/
       (3990942284120064000*b^2*Sqrt[2203961430*Pi]) + 
      (34934117657591*d^8*K1^2*M^4*u^4)/(5007163392000*b^2*
        Sqrt[2203961430*Pi]) + (2753904684673*d^10*K1^2*M^4*u^4)/
       (910393344000*b^2*Sqrt[2203961430*Pi]) - 
      (35475289326607*d^12*K1^2*M^4*u^4)/(10014326784000*b^2*
        Sqrt[2203961430*Pi]) - (13473093108679*d^14*K1^2*M^4*u^4)/
       (11835113472000*b^2*Sqrt[2203961430*Pi]) + 
      (78619277293861*d^16*K1^2*M^4*u^4)/(835981693747200*b^2*
        Sqrt[2203961430*Pi]) + (54570302417*d^10*K0*K1*M^4*
        Sqrt[11/(200360130*Pi)]*u^5)/(227598336000*b^2) - 
      (11088893836523*d^4*K0*K1*M^4*Sqrt[23/(95824410*Pi)]*u^5)/
       (130186248192000*b^2) - (58260772673*d^18*K0*K1*M^4*
        Sqrt[23/(95824410*Pi)]*u^5)/(52074499276800*b^2) - 
      (166096741*K0*K1*M^4*u^5)/(54244270080*b^2*Sqrt[2203961430*Pi]) - 
      (63965010745621*d^2*K0*K1*M^4*u^5)/(260372496384000*b^2*
        Sqrt[2203961430*Pi]) - (219260912556271*d^6*K0*K1*M^4*u^5)/
       (130186248192000*b^2*Sqrt[2203961430*Pi]) + 
      (50345316671107*d^8*K0*K1*M^4*u^5)/(10014326784000*b^2*
        Sqrt[2203961430*Pi]) - (25505590602307*d^12*K0*K1*M^4*u^5)/
       (10014326784000*b^2*Sqrt[2203961430*Pi]) - 
      (134591626831169*d^14*K0*K1*M^4*u^5)/(130186248192000*b^2*
        Sqrt[2203961430*Pi]) - (21644552094787*d^16*K0*K1*M^4*u^5)/
       (130186248192000*b^2*Sqrt[2203961430*Pi]) - 
      (532875736398851*d^10*K1^2*M^4*Sqrt[5/(440792286*Pi)]*u^6)/
       (1750227562266624*b^2) - (8817567662651*d^10*K0^2*M^4*
        Sqrt[11/(200360130*Pi)]*u^6)/(511762445107200*b^2) - 
      (15128744531*d^16*K1^2*M^4*Sqrt[11/(200360130*Pi)]*u^6)/
       (3381460992000*b^2) - (80052274849*d^14*K1^2*M^4*
        Sqrt[17/(129644790*Pi)]*u^6)/(3381460992000*b^2) - 
      (2915065678573*d^14*K0^2*M^4*Sqrt[19/(115997970*Pi)]*u^6)/
       (260372496384000*b^2) - (1266695821189*d^6*K0^2*M^4*
        Sqrt[31/(71095530*Pi)]*u^6)/(130186248192000*b^2) + 
      (4215590850369749*d^16*K0^2*M^4*Sqrt[187/(11785890*Pi)]*u^6)/
       (17619454170759168000*b^2) - (5615751700589*d^2*K0^2*M^4*u^6)/
       (160229228544000*Sqrt[2203961430]*b^2*Sqrt[Pi]) - 
      (85105242836293*d^2*K1^2*M^4*u^6)/(1041489985536000*Sqrt[2203961430]*
        b^2*Sqrt[Pi]) - (12205056953*K0^2*M^4*u^6)/(27773066280960*b^2*
        Sqrt[2203961430*Pi]) - (74790710821217*d^4*K0^2*M^4*u^6)/
       (260372496384000*b^2*Sqrt[2203961430*Pi]) + 
      (56566008238529*d^8*K0^2*M^4*u^6)/(80114614272000*b^2*
        Sqrt[2203961430*Pi]) + (5527789284084989*d^10*K0^2*M^4*u^6)/
       (7676436676608000*b^2*Sqrt[2203961430*Pi]) - 
      (3637371710953*d^12*K0^2*M^4*u^6)/(10014326784000*b^2*
        Sqrt[2203961430*Pi]) - (15593498119404409*d^16*K0^2*M^4*u^6)/
       (201365190522961920*b^2*Sqrt[2203961430*Pi]) - 
      (1516992543233*d^18*K0^2*M^4*u^6)/(416595994214400*b^2*
        Sqrt[2203961430*Pi]) - (244458900733*K1^2*M^4*u^6)/
       (260372496384000*b^2*Sqrt[2203961430*Pi]) - 
      (17362863257*d^4*K1^2*M^4*u^6)/(25288704000*b^2*Sqrt[2203961430*Pi]) - 
      (163071653460161*d^6*K1^2*M^4*u^6)/(260372496384000*b^2*
        Sqrt[2203961430*Pi]) + (17742406207601*d^8*K1^2*M^4*u^6)/
       (10014326784000*b^2*Sqrt[2203961430*Pi]) + 
      (78221804914494347*d^10*K1^2*M^4*u^6)/(31254063611904000*b^2*
        Sqrt[2203961430*Pi]) - (204852230423*d^12*K1^2*M^4*u^6)/
       (227598336000*b^2*Sqrt[2203961430*Pi]) - 
      (13253132813*d^18*K1^2*M^4*u^6)/(2705168793600*b^2*
        Sqrt[2203961430*Pi]) - (921541849*d^2*K0*K1*M^4*
        Sqrt[29/(75998670*Pi)]*u^7)/(757447262208*b^2) - 
      (445899722077*K0*K1*M^4*u^7)/(1041489985536000*b^2*
        Sqrt[2203961430*Pi]) - (162586912963207*d^4*K0*K1*M^4*u^7)/
       (520744992768000*b^2*Sqrt[2203961430*Pi]) - 
      (190735254938519*d^6*K0*K1*M^4*u^7)/(520744992768000*b^2*
        Sqrt[2203961430*Pi]) + (2699007890309*d^8*K0*K1*M^4*u^7)/
       (3338108928000*b^2*Sqrt[2203961430*Pi]) + 
      (1105908921157*d^10*K0*K1*M^4*u^7)/(1820786688000*b^2*
        Sqrt[2203961430*Pi]) - (17351098663037*d^12*K0*K1*M^4*u^7)/
       (40057307136000*b^2*Sqrt[2203961430*Pi]) - 
      (4939361910409*d^14*K0*K1*M^4*u^7)/(20829799710720*b^2*
        Sqrt[2203961430*Pi]) - (30425245654651*d^16*K0*K1*M^4*u^7)/
       (1041489985536000*b^2*Sqrt[2203961430*Pi]) - 
      (462348301949*d^18*K0*K1*M^4*u^7)/(208297997107200*b^2*
        Sqrt[2203961430*Pi]) - (127008448264606103*d^10*K0^2*M^4*
        Sqrt[11/(200360130*Pi)]*u^8)/(4430367301828608000*b^2) + 
      (6811901720872177*d^14*K1^2*M^4*Sqrt[11/(200360130*Pi)]*u^8)/
       (5253004970164224000*b^2) - (2322789493*K0^2*M^4*
        Sqrt[17/(129644790*Pi)]*u^8)/(2082979971072000*b^2) + 
      (312720305758029793*d^8*K0^2*M^4*Sqrt[17/(129644790*Pi)]*u^8)/
       (13430744409341952000*b^2) - (108318086959567*d^6*K1^2*M^4*
        Sqrt[17/(129644790*Pi)]*u^8)/(33327679537152000*b^2) - 
      (39839*d^18*K1^2*M^4*Sqrt[319/(6908970*Pi)]*u^8)/(48091889664*b^2) - 
      (45476200303*d^14*K0^2*M^4*Sqrt[713/(3091110*Pi)]*u^8)/
       (1041489985536000*b^2) - (234037210111*d^2*K0^2*M^4*u^8)/
       (154294812672000*Sqrt[2203961430]*b^2*Sqrt[Pi]) - 
      (4504071123913*d^2*K1^2*M^4*u^8)/(462884438016000*Sqrt[2203961430]*b^2*
        Sqrt[Pi]) - (50053168577*d^4*K0^2*M^4*u^8)/(2169770803200*b^2*
        Sqrt[2203961430*Pi]) - (58802920711583*d^6*K0^2*M^4*u^8)/
       (1041489985536000*b^2*Sqrt[2203961430*Pi]) - 
      (1006094881810724579*d^8*K0^2*M^4*u^8)/(3069884436421017600*b^2*
        Sqrt[2203961430*Pi]) + (259115090156984179*d^10*K0^2*M^4*u^8)/
       (632909614546944000*b^2*Sqrt[2203961430*Pi]) - 
      (307643145389*d^12*K0^2*M^4*u^8)/(6676217856000*b^2*
        Sqrt[2203961430*Pi]) - (7623259136137*d^16*K0^2*M^4*u^8)/
       (2082979971072000*b^2*Sqrt[2203961430*Pi]) - 
      (180507025297*d^18*K0^2*M^4*u^8)/(833191988428800*b^2*
        Sqrt[2203961430*Pi]) - (20759829691*K1^2*M^4*u^8)/
       (189361815552000*b^2*Sqrt[2203961430*Pi]) - 
      (335493804403*d^4*K1^2*M^4*u^8)/(4628844380160*b^2*
        Sqrt[2203961430*Pi]) + (5456028144079*d^6*K1^2*M^4*u^8)/
       (680156725248000*b^2*Sqrt[2203961430*Pi]) + 
      (2277272511847*d^8*K1^2*M^4*u^8)/(13352435712000*b^2*
        Sqrt[2203961430*Pi]) + (1278789260179*d^10*K1^2*M^4*u^8)/
       (14566293504000*b^2*Sqrt[2203961430*Pi]) - 
      (6572722930141*d^12*K1^2*M^4*u^8)/(80114614272000*b^2*
        Sqrt[2203961430*Pi]) - (248954875237899517*d^14*K1^2*M^4*u^8)/
       (4444850359369728000*b^2*Sqrt[2203961430*Pi]) - 
      (1411094021893*d^16*K1^2*M^4*u^8)/(297568567296000*b^2*
        Sqrt[2203961430*Pi]) - (368171896679*d^14*K0*K1*M^4*
        Sqrt[19/(115997970*Pi)]*u^9)/(390558744576000*b^2) - 
      (4917607855880809723*d^16*K0*K1*M^4*Sqrt[31/(71095530*Pi)]*u^9)/
       (6802246048891797504000*b^2) - (682074587*K0*K1*M^4*u^9)/
       (28930277376000*b^2*Sqrt[2203961430*Pi]) - 
      (772530109289*d^2*K0*K1*M^4*u^9)/(390558744576000*b^2*
        Sqrt[2203961430*Pi]) - (16254872883617*d^4*K0*K1*M^4*u^9)/
       (781117489152000*b^2*Sqrt[2203961430*Pi]) - 
      (10990812593113*d^6*K0*K1*M^4*u^9)/(390558744576000*b^2*
        Sqrt[2203961430*Pi]) + (3298696061939*d^8*K0*K1*M^4*u^9)/
       (60085960704000*b^2*Sqrt[2203961430*Pi]) + 
      (62603096999*d^10*K0*K1*M^4*u^9)/(1365590016000*b^2*
        Sqrt[2203961430*Pi]) - (358742927143*d^12*K0*K1*M^4*u^9)/
       (12017192140800*b^2*Sqrt[2203961430*Pi]) + 
      (19893107302104444211*d^16*K0*K1*M^4*u^9)/(971749435555971072000*b^2*
        Sqrt[2203961430*Pi]) - (1362316099*d^18*K0*K1*M^4*u^9)/
       (15622349783040*b^2*Sqrt[2203961430*Pi]) - 
      (58456231*d^18*K0^2*M^4*Sqrt[17/(129644790*Pi)]*u^10)/
       (156223497830400*b^2) - (17662860823*d^6*K1^2*M^4*
        Sqrt[17/(129644790*Pi)]*u^10)/(2343352467456000*b^2) + 
      (47844181747*d^8*K1^2*M^4*Sqrt[17/(129644790*Pi)]*u^10)/
       (120171921408000*b^2) - (13635028616058743*d^12*K1^2*M^4*
        Sqrt[17/(129644790*Pi)]*u^10)/(2155884270059520000*b^2) + 
      (3908258732660767433*d^10*K1^2*M^4*Sqrt[19/(115997970*Pi)]*u^10)/
       (1398339705010913280000*b^2) + (22583654197*d^8*K0^2*M^4*
        Sqrt[23/(95824410*Pi)]*u^10)/(120171921408000*b^2) - 
      (5073689*d^18*K1^2*M^4*Sqrt[31/(71095530*Pi)]*u^10)/
       (21303204249600*b^2) - (48725007467*K1^2*M^4*Sqrt[391/(5636730*Pi)]*
        u^10)/(2374597167022080000*b^2) + (215565633277*d^2*K0^2*M^4*u^10)/
       (781117489152000*Sqrt[2203961430]*b^2*Sqrt[Pi]) - 
      (4705292777993*d^2*K1^2*M^4*u^10)/(5858381168640000*Sqrt[2203961430]*
        b^2*Sqrt[Pi]) + (171831823*K0^2*M^4*u^10)/(47340453888000*b^2*
        Sqrt[2203961430*Pi]) - (198178317229*d^4*K0^2*M^4*u^10)/
       (312446995660800*b^2*Sqrt[2203961430*Pi]) - 
      (3910614736297*d^6*K0^2*M^4*u^10)/(781117489152000*b^2*
        Sqrt[2203961430*Pi]) + (93381881*d^10*K0^2*M^4*u^10)/
       (17069875200*b^2*Sqrt[2203961430*Pi]) - 
      (309603889163*d^12*K0^2*M^4*u^10)/(120171921408000*b^2*
        Sqrt[2203961430*Pi]) - (1310500847657*d^14*K0^2*M^4*u^10)/
       (781117489152000*b^2*Sqrt[2203961430*Pi]) - 
      (133856599147*d^16*K0^2*M^4*u^10)/(781117489152000*b^2*
        Sqrt[2203961430*Pi]) - (54251480771*K1^2*M^4*u^10)/
       (36532264108032000*b^2*Sqrt[2203961430*Pi]) - 
      (88466837346479*d^4*K1^2*M^4*u^10)/(23433524674560000*b^2*
        Sqrt[2203961430*Pi]) - (79157379050758529*d^10*K1^2*M^4*u^10)/
       (1598102520012472320*b^2*Sqrt[2203961430*Pi]) + 
      (64785540925939*d^12*K1^2*M^4*u^10)/(622188822528000*b^2*
        Sqrt[2203961430*Pi]) - (2629510257467*d^14*K1^2*M^4*u^10)/
       (1301862481920000*b^2*Sqrt[2203961430*Pi]) - 
      (478373698177*d^16*K1^2*M^4*u^10)/(2343352467456000*b^2*
        Sqrt[2203961430*Pi]) - (17683894824694278029*d^10*K0*K1*M^4*
        Sqrt[11/(200360130*Pi)]*u^11)/(3752362877245194240000*b^2) - 
      (21861528775152281*d^18*K0*K1*M^4*Sqrt[29/(75998670*Pi)]*u^11)/
       (1079343459805298688000*b^2) - (10752941*K0*K1*M^4*u^11)/
       (25360957440000*b^2*Sqrt[2203961430*Pi]) - 
      (52583643557*d^2*K0*K1*M^4*u^11)/(1464595292160000*b^2*
        Sqrt[2203961430*Pi]) - (4272946843931*d^4*K0*K1*M^4*u^11)/
       (5858381168640000*b^2*Sqrt[2203961430*Pi]) - 
      (605508682523*d^6*K0*K1*M^4*u^11)/(585838116864000*b^2*
        Sqrt[2203961430*Pi]) + (1289508419*d^8*K0*K1*M^4*u^11)/
       (667621785600*b^2*Sqrt[2203961430*Pi]) + 
      (56123147623971831889*d^10*K0*K1*M^4*u^11)/(1050661605628654387200*b^2*
        Sqrt[2203961430*Pi]) - (456618868529*d^12*K0*K1*M^4*u^11)/
       (450644705280000*b^2*Sqrt[2203961430*Pi]) - 
      (618187843349*d^14*K0*K1*M^4*u^11)/(976396861440000*b^2*
        Sqrt[2203961430*Pi]) - (35611710061*d^16*K0*K1*M^4*u^11)/
       (585838116864000*b^2*Sqrt[2203961430*Pi]) + 
      (57447831876349039*d^18*K0*K1*M^4*u^11)/(98122132709572608000*b^2*
        Sqrt[2203961430*Pi]) + (180057080309*d^2*K0^2*M^4*
        Sqrt[17/(129644790*Pi)]*u^12)/(93734098698240000*b^2) - 
      (1065845383*d^4*K1^2*M^4*Sqrt[19/(115997970*Pi)]*u^12)/
       (278970531840000*b^2) - (429939295296109*d^14*K0^2*M^4*
        Sqrt[23/(95824410*Pi)]*u^12)/(20184075919687680000*b^2) - 
      (1234458647*d^12*K1^2*M^4*Sqrt[29/(75998670*Pi)]*u^12)/
       (450644705280000*b^2) + (165306901*d^2*K0^2*M^4*u^12)/
       (22889889792000*Sqrt[2203961430]*b^2*Sqrt[Pi]) - 
      (311747919481*d^2*K1^2*M^4*u^12)/(5858381168640000*Sqrt[2203961430]*b^2*
        Sqrt[Pi]) + (989623087*K0^2*M^4*u^12)/(1952793722880000*b^2*
        Sqrt[2203961430*Pi]) - (191885102639*d^4*K0^2*M^4*u^12)/
       (5858381168640000*b^2*Sqrt[2203961430*Pi]) - 
      (17549326679*d^6*K0^2*M^4*u^12)/(83691159552000*b^2*
        Sqrt[2203961430*Pi]) + (89981021*d^8*K0^2*M^4*u^12)/
       (476872704000*b^2*Sqrt[2203961430*Pi]) + 
      (379375627*d^10*K0^2*M^4*u^12)/(2926264320000*b^2*
        Sqrt[2203961430*Pi]) - (4493569163*d^12*K0^2*M^4*u^12)/
       (64377815040000*b^2*Sqrt[2203961430*Pi]) + 
      (51613165692133*d^14*K0^2*M^4*u^12)/(115337576683929600*b^2*
        Sqrt[2203961430*Pi]) - (177382783*d^16*K0^2*M^4*u^12)/
       (45064470528000*b^2*Sqrt[2203961430*Pi]) - (408029*d^18*K0^2*M^4*u^12)/
       (3605157642240*b^2*Sqrt[2203961430*Pi]) - (114979309*K1^2*M^4*u^12)/
       (177526702080000*b^2*Sqrt[2203961430*Pi]) + 
      (9844427821*d^6*K1^2*M^4*u^12)/(117167623372800*b^2*
        Sqrt[2203961430*Pi]) + (2305498837*d^8*K1^2*M^4*u^12)/
       (30042980352000*b^2*Sqrt[2203961430*Pi]) + 
      (1999284697*d^10*K1^2*M^4*u^12)/(20483850240000*b^2*
        Sqrt[2203961430*Pi]) - (20037676957*d^14*K1^2*M^4*u^12)/
       (418455797760000*b^2*Sqrt[2203961430*Pi]) - 
      (74586731*d^16*K1^2*M^4*u^12)/(16738231910400*b^2*
        Sqrt[2203961430*Pi]) - (21451427*d^18*K1^2*M^4*u^12)/
       (167382319104000*b^2*Sqrt[2203961430*Pi]) - 
      (12563061745351427*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*u^13)/
       (125711767671440670720000*b^2) - (331784939*d^14*K0*K1*M^4*
        Sqrt[23/(95824410*Pi)]*u^13)/(732297646080000*b^2) - 
      (719671*d^18*K0*K1*M^4*Sqrt[23/(95824410*Pi)]*u^13)/
       (585838116864000*b^2) + (214094352329482483*K0*K1*M^4*u^13)/
       (125711767671440670720000*b^2*Sqrt[2203961430*Pi]) + 
      (50870509*d^2*K0*K1*M^4*u^13)/(46495088640000*b^2*
        Sqrt[2203961430*Pi]) - (5835854357*d^4*K0*K1*M^4*u^13)/
       (366148823040000*b^2*Sqrt[2203961430*Pi]) - 
      (62583083*d^6*K0*K1*M^4*u^13)/(3755372544000*b^2*Sqrt[2203961430*Pi]) + 
      (1307653*d^8*K0*K1*M^4*u^13)/(37933056000*b^2*Sqrt[2203961430*Pi]) + 
      (274806787*d^10*K0*K1*M^4*u^13)/(10241925120000*b^2*
        Sqrt[2203961430*Pi]) - (19157203*d^12*K0*K1*M^4*u^13)/
       (1043159040000*b^2*Sqrt[2203961430*Pi]) - 
      (288667573*d^16*K0*K1*M^4*u^13)/(292919058432000*b^2*
        Sqrt[2203961430*Pi]) - (55721*d^18*K1^2*M^4*Sqrt[17/(129644790*Pi)]*
        u^14)/(585838116864000*b^2) + (52322718393464227*d^14*K0^2*M^4*
        Sqrt[19/(115997970*Pi)]*u^14)/(852113257741025280000*b^2) + 
      (11431532020333*d^2*K0^2*M^4*Sqrt[23/(95824410*Pi)]*u^14)/
       (25304301061079040000*b^2) - (212700608501*d^8*K0^2*M^4*
        Sqrt[23/(95824410*Pi)]*u^14)/(7277911990272000*b^2) - 
      (5632799*K1^2*M^4*Sqrt[23/(95824410*Pi)]*u^14)/(5565462110208000*b^2) + 
      (423763*d^10*K1^2*M^4*Sqrt[29/(75998670*Pi)]*u^14)/
       (10241925120000*b^2) - (25184801*d^4*K0^2*M^4*Sqrt[31/(71095530*Pi)]*
        u^14)/(209227898880000*b^2) - (604193966644949*d^2*K0^2*M^4*u^14)/
       (75912903183237120000*Sqrt[2203961430]*b^2*Sqrt[Pi]) - 
      (217906951*d^2*K1^2*M^4*u^14)/(83691159552000*Sqrt[2203961430]*b^2*
        Sqrt[Pi]) + (217559*K0^2*M^4*u^14)/(9963233280000*b^2*
        Sqrt[2203961430*Pi]) - (126053*d^6*K0^2*M^4*u^14)/
       (62270208000*b^2*Sqrt[2203961430*Pi]) + (5322165623*d^8*K0^2*M^4*u^14)/
       (7876528128000*b^2*Sqrt[2203961430*Pi]) + 
      (11601017*d^10*K0^2*M^4*u^14)/(10241925120000*b^2*
        Sqrt[2203961430*Pi]) - (94849099*d^12*K0^2*M^4*u^14)/
       (112661176320000*b^2*Sqrt[2203961430*Pi]) - 
      (28414776967711763*d^14*K0^2*M^4*u^14)/(24346093078315008000*b^2*
        Sqrt[2203961430*Pi]) - (347183*d^16*K0^2*M^4*u^14)/
       (7322976460800*b^2*Sqrt[2203961430*Pi]) - (856591*d^18*K0^2*M^4*u^14)/
       (585838116864000*b^2*Sqrt[2203961430*Pi]) + (15947*K1^2*M^4*u^14)/
       (61838467891200*b^2*Sqrt[2203961430*Pi]) + 
      (149387831*d^4*K1^2*M^4*u^14)/(58583811686400*b^2*
        Sqrt[2203961430*Pi]) + (40694987*d^6*K1^2*M^4*u^14)/
       (73229764608000*b^2*Sqrt[2203961430*Pi]) - (6857*d^8*K1^2*M^4*u^14)/
       (27311800320*b^2*Sqrt[2203961430*Pi]) - (100386259*d^12*K1^2*M^4*u^14)/
       (112661176320000*b^2*Sqrt[2203961430*Pi]) - 
      (16088221*d^14*K1^2*M^4*u^14)/(33286256640000*b^2*
        Sqrt[2203961430*Pi]) - (2529187*d^16*K1^2*M^4*u^14)/
       (48819843072000*b^2*Sqrt[2203961430*Pi]) + 
      (967*d^8*K0*K1*M^4*Sqrt[11/(200360130*Pi)]*u^15)/(51209625600*b^2) + 
      (8843*d^10*K0*K1*M^4*Sqrt[19/(115997970*Pi)]*u^15)/
       (1280240640000*b^2) - (15007*d^12*K0*K1*M^4*Sqrt[23/(95824410*Pi)]*
        u^15)/(3520661760000*b^2) - (27007*d^16*K0*K1*M^4*
        Sqrt[23/(95824410*Pi)]*u^15)/(73229764608000*b^2) - 
      (220513*K0*K1*M^4*u^15)/(366148823040000*b^2*Sqrt[2203961430*Pi]) + 
      (3263333*d^2*K0*K1*M^4*u^15)/(52306974720000*b^2*Sqrt[2203961430*Pi]) - 
      (1163*d^4*K0*K1*M^4*u^15)/(5000940000*b^2*Sqrt[2203961430*Pi]) - 
      (571*d^6*K0*K1*M^4*u^15)/(572107536000*b^2*Sqrt[2203961430*Pi]) - 
      (251171*d^14*K0*K1*M^4*u^15)/(4160782080000*b^2*Sqrt[2203961430*Pi]) - 
      (21797*d^18*K0*K1*M^4*u^15)/(73229764608000*b^2*Sqrt[2203961430*Pi]) - 
      (21360877912103123*d^14*K1^2*M^4*Sqrt[17/(129644790*Pi)]*u^16)/
       (7767701553562030080000*b^2) - (d^16*K1^2*M^4*Sqrt[19/(115997970*Pi)]*
        u^16)/(62589542400*b^2) + (13*d^8*K0^2*M^4*Sqrt[23/(95824410*Pi)]*
        u^16)/(352066176000*b^2) + (239*d^10*K0^2*M^4*Sqrt[31/(71095530*Pi)]*
        u^16)/(2560481280000*b^2) - (838301797583*d^8*K1^2*M^4*
        Sqrt[31/(71095530*Pi)]*u^16)/(2000930088148992000*b^2) + 
      (53926277*d^2*K0^2*M^4*u^16)/(732297646080000*Sqrt[2203961430]*b^2*
        Sqrt[Pi]) - (7712773*d^2*K1^2*M^4*u^16)/(104613949440000*
        Sqrt[2203961430]*b^2*Sqrt[Pi]) - (83519*K0^2*M^4*u^16)/
       (183074411520000*b^2*Sqrt[2203961430*Pi]) - 
      (4471169*d^4*K0^2*M^4*u^16)/(30512401920000*b^2*Sqrt[2203961430*Pi]) + 
      (174289*d^6*K0^2*M^4*u^16)/(2440992153600*b^2*Sqrt[2203961430*Pi]) - 
      (1517*d^12*K0^2*M^4*u^16)/(7041323520000*b^2*Sqrt[2203961430*Pi]) - 
      (33347*d^14*K0^2*M^4*u^16)/(26153487360000*b^2*Sqrt[2203961430*Pi]) - 
      (101*d^16*K0^2*M^4*u^16)/(348713164800*b^2*Sqrt[2203961430*Pi]) - 
      (233*d^18*K0^2*M^4*u^16)/(20922789888000*b^2*Sqrt[2203961430*Pi]) + 
      (83387*K1^2*M^4*u^16)/(183074411520000*b^2*Sqrt[2203961430*Pi]) + 
      (4436987*d^4*K1^2*M^4*u^16)/(30512401920000*b^2*Sqrt[2203961430*Pi]) - 
      (2717417*d^6*K1^2*M^4*u^16)/(36614882304000*b^2*Sqrt[2203961430*Pi]) + 
      (3712742855111*d^8*K1^2*M^4*u^16)/(285847155449856000*b^2*
        Sqrt[2203961430*Pi]) + (7817*d^10*K1^2*M^4*u^16)/
       (2560481280000*b^2*Sqrt[2203961430*Pi]) - (1721*d^12*K1^2*M^4*u^16)/
       (7041323520000*b^2*Sqrt[2203961430*Pi]) + 
      (363124483654520383*d^14*K1^2*M^4*u^16)/(7767701553562030080000*b^2*
        Sqrt[2203961430*Pi]) - (131*d^18*K1^2*M^4*u^16)/
       (11266117632000*b^2*Sqrt[2203961430*Pi]) - 
      (17*d^4*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*u^17)/(3814050240000*b^2) - 
      (d^6*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*u^17)/(108972864000*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*u^17)/(117355392000*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*u^17)/(53343360000*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*u^17)/(293388480000*b^2) - 
      (d^16*K0*K1*M^4*Sqrt[17/(129644790*Pi)]*u^17)/(610248038400*b^2) - 
      (d^14*K0*K1*M^4*Sqrt[527/(4182090*Pi)]*u^17)/(3814050240000*b^2) - 
      (K0*K1*M^4*u^17)/(15256200960000*b^2*Sqrt[2203961430*Pi]) - 
      (103*d^2*K0*K1*M^4*u^17)/(15256200960000*b^2*Sqrt[2203961430*Pi]) - 
      (d^18*K0*K1*M^4*u^17)/(1017080064000*b^2*Sqrt[2203961430*Pi]))/Pi}, 12, 
   15, 1], SeriesData[p, 0, 
   {((7*K0^2*M^5*Sqrt[Pi/2203961430]*u^3)/(98304*b^3) + 
      (1393*d^4*K0^2*M^5*Sqrt[Pi/2203961430]*u^3)/(24576*b^3) + 
      (1937*d^12*K0^2*M^5*Sqrt[Pi/2203961430]*u^3)/(24576*b^3) + 
      (637*d^14*K0^2*M^5*Sqrt[Pi/2203961430]*u^3)/(12288*b^3) - 
      (7*K1^2*M^5*Sqrt[Pi/2203961430]*u^3)/(2048*b^3) - 
      (8519*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*u^3)/(3072*b^3) + 
      (175*d^6*K0^2*M^5*Sqrt[(5*Pi)/440792286]*u^3)/(12288*b^3) - 
      (1391*d^8*K0^2*M^5*Sqrt[(5*Pi)/440792286]*u^3)/(49152*b^3) + 
      (91*d^16*K0^2*M^5*Sqrt[(5*Pi)/440792286]*u^3)/(98304*b^3) + 
      (7*d^2*K0^2*M^5*Sqrt[(11*Pi)/200360130]*u^3)/(12288*b^3) - 
      (143*d^10*K0^2*M^5*Sqrt[(11*Pi)/200360130]*u^3)/(12288*b^3) + 
      (1183*d^10*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(3072*b^3) - 
      (689*d^12*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(3072*b^3) - 
      (481*d^14*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(3072*b^3) - 
      (91*d^16*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(6144*b^3) - 
      (49*d^2*K1^2*M^5*Sqrt[(19*Pi)/115997970]*u^3)/(3072*b^3) - 
      (7*d^6*K1^2*M^5*Sqrt[(527*Pi)/4182090]*u^3)/(1024*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(2635*Pi)/836418]*u^3)/(384*b^3) - 
      (19010371*K0*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(5904138240*b^3) - 
      (105366623*d^2*K0*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(369008640*b^3) - 
      (688969*d^6*K0*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(202752*b^3) + 
      (26693353*d^8*K0*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(4128768*b^3) + 
      (212525*d^10*K0*K1*M^5*Sqrt[(5*Pi)/440792286]*u^4)/(172032*b^3) - 
      (1853339*d^16*K0*K1*M^5*Sqrt[(5*Pi)/440792286]*u^4)/(38928384*b^3) - 
      (226919447*d^4*K0*K1*M^5*Sqrt[(17*Pi)/129644790]*u^4)/
       (1476034560*b^3) - (7893247*d^12*K0*K1*M^5*Sqrt[(31*Pi)/71095530]*u^4)/
       (68124672*b^3) - (98573*d^14*K0*K1*M^5*Sqrt[(31*Pi)/71095530]*u^4)/
       (1216512*b^3) - (9641011*K0^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (11808276480*b^3) - (1936731619*d^4*K0^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (2952069120*b^3) - (1367797*d^6*K0^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (1622016*b^3) + (32909*d^10*K0^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (21504*b^3) - (122708797*d^12*K0^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (136249344*b^3) - (4571719*d^16*K0^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (77856768*b^3) - (1710665347*K1^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (1859803545600*b^3) - (1492824683377*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*
        u^5)/(1859803545600*b^3) - (312505973*d^6*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^5)/(272498688*b^3) - 
      (2528848859*d^14*K1^2*M^5*Sqrt[Pi/2203961430]*u^5)/(2919628800*b^3) - 
      (181757789*d^16*K1^2*M^5*Sqrt[Pi/2203961430]*u^5)/(2043740160*b^3) + 
      (1219283*d^8*K0^2*M^5*Sqrt[(11*Pi)/200360130]*u^5)/(8257536*b^3) - 
      (1564397*d^2*K0^2*M^5*Sqrt[(17*Pi)/129644790]*u^5)/(369008640*b^3) - 
      (8240025499*d^2*K1^2*M^5*Sqrt[(19*Pi)/115997970]*u^5)/
       (1859803545600*b^3) + (848399*d^8*K1^2*M^5*Sqrt[(19*Pi)/115997970]*
        u^5)/(8257536*b^3) + (69407501*d^10*K1^2*M^5*Sqrt[(19*Pi)/115997970]*
        u^5)/(619315200*b^3) - (1174373051*d^12*K1^2*M^5*
        Sqrt[(19*Pi)/115997970]*u^5)/(20437401600*b^3) - 
      (31913*d^14*K0^2*M^5*Sqrt[(95*Pi)/23199594]*u^5)/(4866048*b^3) - 
      (3672006119*K0*K1*M^5*Sqrt[Pi/2203961430]*u^6)/(3719607091200*b^3) - 
      (148775357131*d^2*K0*K1*M^5*Sqrt[Pi/2203961430]*u^6)/
       (1859803545600*b^3) - (1248550152877*d^4*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^6)/(1859803545600*b^3) - (210161423*d^6*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^6)/(272498688*b^3) + 
      (1111933*d^8*K0*K1*M^5*Sqrt[Pi/2203961430]*u^6)/(688128*b^3) + 
      (297027023*d^10*K0*K1*M^5*Sqrt[Pi/2203961430]*u^6)/(206438400*b^3) - 
      (17545806569*d^12*K0*K1*M^5*Sqrt[Pi/2203961430]*u^6)/
       (20437401600*b^3) - (12484866263*d^14*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^6)/(20437401600*b^3) - (72108833*d^16*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^6)/(1167851520*b^3) - (8298981673*K0^2*M^5*Sqrt[Pi/2203961430]*u^7)/
       (29756856729600*b^3) - (13199241941*d^2*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^7)/(676292198400*b^3) - (250881543673*d^4*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^7)/(1859803545600*b^3) + 
      (443624569*d^10*K0^2*M^5*Sqrt[Pi/2203961430]*u^7)/(2477260800*b^3) - 
      (6228218797*d^12*K0^2*M^5*Sqrt[Pi/2203961430]*u^7)/(40874803200*b^3) - 
      (7125153263*d^14*K0^2*M^5*Sqrt[Pi/2203961430]*u^7)/(81749606400*b^3) - 
      (563062147*d^16*K0^2*M^5*Sqrt[Pi/2203961430]*u^7)/(65399685120*b^3) - 
      (2111220079*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*u^7)/(34440806400*b^3) - 
      (34992751*d^6*K1^2*M^5*Sqrt[Pi/2203961430]*u^7)/(194641920*b^3) - 
      (26730067*d^16*K1^2*M^5*Sqrt[Pi/2203961430]*u^7)/(2335703040*b^3) + 
      (4173359*d^8*K0^2*M^5*Sqrt[(5*Pi)/440792286]*u^7)/(66060288*b^3) + 
      (33026893*d^10*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^7)/(1857945600*b^3) - 
      (5537317*d^2*K1^2*M^5*Sqrt[(23*Pi)/95824410]*u^7)/(619934515200*b^3) + 
      (7320223*K1^2*M^5*Sqrt[(29*Pi)/75998670]*u^7)/(2479738060800*b^3) - 
      (2952881*d^12*K1^2*M^5*Sqrt[(29*Pi)/75998670]*u^7)/(729907200*b^3) - 
      (76212161*d^14*K1^2*M^5*Sqrt[(29*Pi)/75998670]*u^7)/(20437401600*b^3) + 
      (208511*d^8*K1^2*M^5*Sqrt[(209*Pi)/10545270]*u^7)/(247726080*b^3) - 
      (182233*d^6*K0^2*M^5*Sqrt[(551*Pi)/3999930]*u^7)/(1089994752*b^3) - 
      (606550739*K0*K1*M^5*Sqrt[Pi/2203961430]*u^8)/(3719607091200*b^3) - 
      (67920315559*d^2*K0*K1*M^5*Sqrt[Pi/2203961430]*u^8)/
       (7439214182400*b^3) - (427383116203*d^4*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^8)/(7439214182400*b^3) - (293625671*d^6*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^8)/(5449973760*b^3) + 
      (64917659*d^8*K0*K1*M^5*Sqrt[Pi/2203961430]*u^8)/(495452160*b^3) + 
      (862988243*d^10*K0*K1*M^5*Sqrt[Pi/2203961430]*u^8)/(7431782400*b^3) - 
      (1953616417*d^12*K0*K1*M^5*Sqrt[Pi/2203961430]*u^8)/(27249868800*b^3) - 
      (1356750209*d^14*K0*K1*M^5*Sqrt[Pi/2203961430]*u^8)/(27249868800*b^3) - 
      (16502953*d^16*K0*K1*M^5*Sqrt[Pi/2203961430]*u^8)/(3269984256*b^3) - 
      (661322483*K0^2*M^5*Sqrt[Pi/2203961430]*u^9)/(7439214182400*b^3) - 
      (6817478621*d^2*K0^2*M^5*Sqrt[Pi/2203961430]*u^9)/(1859803545600*b^3) + 
      (2786923*d^6*K0^2*M^5*Sqrt[Pi/2203961430]*u^9)/(454164480*b^3) + 
      (727319*d^8*K0^2*M^5*Sqrt[Pi/2203961430]*u^9)/(41287680*b^3) + 
      (8810297*d^10*K0^2*M^5*Sqrt[Pi/2203961430]*u^9)/(1857945600*b^3) - 
      (332667563*d^12*K0^2*M^5*Sqrt[Pi/2203961430]*u^9)/(40874803200*b^3) - 
      (14045869*d^14*K0^2*M^5*Sqrt[Pi/2203961430]*u^9)/(2919628800*b^3) - 
      (1101097*d^16*K0^2*M^5*Sqrt[Pi/2203961430]*u^9)/(2335703040*b^3) + 
      (651473257*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/(7439214182400*b^3) + 
      (10109093833*d^2*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (3719607091200*b^3) + (434721373*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (1859803545600*b^3) - (10599437*d^6*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (504627200*b^3) + (35802839*d^8*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (3715891200*b^3) + (16146631*d^10*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (743178240*b^3) - (20416151*d^12*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (2919628800*b^3) - (238679503*d^14*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (40874803200*b^3) - (9223481*d^16*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (16349921280*b^3) - (15127913*d^4*K0^2*M^5*Sqrt[(253*Pi)/8711310]*u^9)/
       (338146099200*b^3) - (6368041*K0*K1*M^5*Sqrt[Pi/2203961430]*u^10)/
       (253609574400*b^3) - (3757491211*d^2*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^10)/(5579410636800*b^3) - (10610399017*d^4*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^10)/(5579410636800*b^3) + 
      (8181953*d^8*K0*K1*M^5*Sqrt[Pi/2203961430]*u^10)/(1857945600*b^3) + 
      (2713031*d^10*K0*K1*M^5*Sqrt[Pi/2203961430]*u^10)/(619315200*b^3) - 
      (164435321*d^12*K0*K1*M^5*Sqrt[Pi/2203961430]*u^10)/(61312204800*b^3) - 
      (116218211*d^14*K0*K1*M^5*Sqrt[Pi/2203961430]*u^10)/(61312204800*b^3) - 
      (84487*d^16*K0*K1*M^5*Sqrt[(5*Pi)/440792286]*u^10)/(2452488192*b^3) - 
      (315239*d^6*K0*K1*M^5*Sqrt[(31*Pi)/71095530]*u^10)/(6812467200*b^3) - 
      (56710309*K0^2*M^5*Sqrt[Pi/2203961430]*u^11)/(2789705318400*b^3) - 
      (691985423*d^4*K0^2*M^5*Sqrt[Pi/2203961430]*u^11)/(5579410636800*b^3) - 
      (68023*d^8*K0^2*M^5*Sqrt[Pi/2203961430]*u^11)/(619315200*b^3) + 
      (165061*d^10*K0^2*M^5*Sqrt[Pi/2203961430]*u^11)/(1857945600*b^3) - 
      (11612791*d^12*K0^2*M^5*Sqrt[Pi/2203961430]*u^11)/(61312204800*b^3) - 
      (135701*d^16*K0^2*M^5*Sqrt[Pi/2203961430]*u^11)/(12262440960*b^3) + 
      (3483401*K1^2*M^5*Sqrt[Pi/2203961430]*u^11)/(160944537600*b^3) + 
      (557499457*d^2*K1^2*M^5*Sqrt[Pi/2203961430]*u^11)/(1287556300800*b^3) - 
      (250806383*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*u^11)/(1287556300800*b^3) + 
      (63857*d^8*K1^2*M^5*Sqrt[Pi/2203961430]*u^11)/(74317824*b^3) - 
      (27735487*d^14*K1^2*M^5*Sqrt[Pi/2203961430]*u^11)/(183936614400*b^3) - 
      (2282143*d^16*K1^2*M^5*Sqrt[Pi/2203961430]*u^11)/(183936614400*b^3) + 
      (60547*d^10*K1^2*M^5*Sqrt[(11*Pi)/200360130]*u^11)/(1114767360*b^3) - 
      (2354507*d^12*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^11)/
       (183936614400*b^3) - (109291333*d^2*K0^2*M^5*Sqrt[(23*Pi)/95824410]*
        u^11)/(5579410636800*b^3) + (222919*d^6*K0^2*M^5*
        Sqrt[(29*Pi)/75998670]*u^11)/(6812467200*b^3) - 
      (280331*d^14*K0^2*M^5*Sqrt[(29*Pi)/75998670]*u^11)/(61312204800*b^3) - 
      (104593*d^6*K1^2*M^5*Sqrt[(29*Pi)/75998670]*u^11)/(2270822400*b^3) - 
      (13436351*K0*K1*M^5*Sqrt[Pi/2203961430]*u^12)/(4184557977600*b^3) - 
      (69100831*d^2*K0*K1*M^5*Sqrt[Pi/2203961430]*u^12)/(2092278988800*b^3) + 
      (8266003*d^4*K0*K1*M^5*Sqrt[Pi/2203961430]*u^12)/(1046139494400*b^3) - 
      (289651*d^6*K0*K1*M^5*Sqrt[Pi/2203961430]*u^12)/(7664025600*b^3) + 
      (48721*d^8*K0*K1*M^5*Sqrt[Pi/2203961430]*u^12)/(696729600*b^3) + 
      (20107*d^10*K0*K1*M^5*Sqrt[Pi/2203961430]*u^12)/(232243200*b^3) - 
      (7943*d^12*K0*K1*M^5*Sqrt[Pi/2203961430]*u^12)/(149299200*b^3) - 
      (72337*d^14*K0*K1*M^5*Sqrt[Pi/2203961430]*u^12)/(2090188800*b^3) - 
      (631*d^16*K0*K1*M^5*Sqrt[(17*Pi)/129644790]*u^12)/(4180377600*b^3) - 
      (24622771*K0^2*M^5*Sqrt[Pi/2203961430]*u^13)/(8369115955200*b^3) - 
      (37711*d^2*K0^2*M^5*Sqrt[Pi/2203961430]*u^13)/(1307674368*b^3) + 
      (793*d^6*K0^2*M^5*Sqrt[Pi/2203961430]*u^13)/(109486080*b^3) - 
      (24221*d^8*K0^2*M^5*Sqrt[Pi/2203961430]*u^13)/(1393459200*b^3) + 
      (739*d^10*K0^2*M^5*Sqrt[Pi/2203961430]*u^13)/(174182400*b^3) - 
      (463*d^12*K0^2*M^5*Sqrt[Pi/2203961430]*u^13)/(164229120*b^3) - 
      (18439*d^14*K0^2*M^5*Sqrt[Pi/2203961430]*u^13)/(11496038400*b^3) - 
      (9701*d^16*K0^2*M^5*Sqrt[Pi/2203961430]*u^13)/(91968307200*b^3) + 
      (25820173*K1^2*M^5*Sqrt[Pi/2203961430]*u^13)/(8369115955200*b^3) + 
      (59911981*d^2*K1^2*M^5*Sqrt[Pi/2203961430]*u^13)/(2092278988800*b^3) - 
      (98189383*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*u^13)/(2092278988800*b^3) + 
      (113527*d^8*K1^2*M^5*Sqrt[Pi/2203961430]*u^13)/(4180377600*b^3) - 
      (10099*d^12*K1^2*M^5*Sqrt[Pi/2203961430]*u^13)/(3284582400*b^3) - 
      (39553*d^14*K1^2*M^5*Sqrt[Pi/2203961430]*u^13)/(22992076800*b^3) - 
      (10313*d^16*K1^2*M^5*Sqrt[Pi/2203961430]*u^13)/(91968307200*b^3) + 
      (173*d^10*K1^2*M^5*Sqrt[(11*Pi)/200360130]*u^13)/(418037760*b^3) + 
      (2597213*d^4*K0^2*M^5*Sqrt[(17*Pi)/129644790]*u^13)/
       (1046139494400*b^3) - (15679*d^6*K1^2*M^5*Sqrt[(17*Pi)/129644790]*
        u^13)/(22992076800*b^3) - (6047*K0*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (21134131200*b^3) - (184651*d^2*K0*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (348713164800*b^3) + (1602983*d^4*K0*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (1046139494400*b^3) - (16747*d^6*K0*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (11496038400*b^3) + (13*d^8*K0*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (14929920*b^3) + (91*d^10*K0*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (149299200*b^3) - (91*d^12*K0*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (182476800*b^3) - (43*d^16*K0*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (3284582400*b^3) - (d^14*K0*K1*M^5*Sqrt[(5*Pi)/440792286]*u^14)/
       (21897216*b^3) + (1283*d^4*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (691891200*b^3) - (6179*d^6*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (5748019200*b^3) + (d^8*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (41803776*b^3) + (d^10*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (104509440*b^3) - (d^12*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (82114560*b^3) - (d^14*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (229920768*b^3) - (d^16*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (4598415360*b^3) + (23957*d^2*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (47551795200*b^3) - (243913*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (130767436800*b^3) + (6109*d^6*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (5748019200*b^3) + (d^8*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (41803776*b^3) + (d^10*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (104509440*b^3) - (d^12*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (82114560*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (229920768*b^3) - (d^16*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (4598415360*b^3) - (2053*d^2*K0^2*M^5*Sqrt[(19*Pi)/115997970]*u^15)/
       (74724249600*b^3) + (25643*K1^2*M^5*Sqrt[(23*Pi)/95824410]*u^15)/
       (2092278988800*b^3) - (113*K0^2*M^5*Sqrt[(29*Pi)/75998670]*u^15)/
       (11955879936*b^3) - (K0*K1*M^5*Sqrt[(2*Pi)/1101980715]*u^16)/
       (127702575*b^3) + (2*d^2*K0*K1*M^5*Sqrt[(2*Pi)/1101980715]*u^16)/
       (127702575*b^3) - (d^4*K0*K1*M^5*Sqrt[(2*Pi)/1101980715]*u^16)/
       (127702575*b^3) - (K0^2*M^5*Sqrt[(2*Pi)/1101980715]*u^17)/
       (127702575*b^3) + (2*d^2*K0^2*M^5*Sqrt[(2*Pi)/1101980715]*u^17)/
       (127702575*b^3) - (d^4*K0^2*M^5*Sqrt[(2*Pi)/1101980715]*u^17)/
       (127702575*b^3) + (K1^2*M^5*Sqrt[(2*Pi)/1101980715]*u^17)/
       (127702575*b^3) - (2*d^2*K1^2*M^5*Sqrt[(2*Pi)/1101980715]*u^17)/
       (127702575*b^3) + (d^4*K1^2*M^5*Sqrt[(2*Pi)/1101980715]*u^17)/
       (127702575*b^3))/Pi, 0, ((-8519*d^4*K1*M^5*Sqrt[Pi/2203961430]*u)/
       (1024*b^3*E^u) - (7*K1*M^5*Sqrt[(3*Pi)/734653810]*u)/(2048*b^3*E^u) + 
      (1183*d^10*K1*M^5*Sqrt[(17*Pi)/129644790]*u)/(1024*b^3*E^u) - 
      (689*d^12*K1*M^5*Sqrt[(17*Pi)/129644790]*u)/(1024*b^3*E^u) - 
      (481*d^14*K1*M^5*Sqrt[(17*Pi)/129644790]*u)/(1024*b^3*E^u) - 
      (91*d^16*K1*M^5*Sqrt[(17*Pi)/129644790]*u)/(2048*b^3*E^u) - 
      (49*d^2*K1*M^5*Sqrt[(19*Pi)/115997970]*u)/(1024*b^3*E^u) - 
      (7*d^6*K1*M^5*Sqrt[(1581*Pi)/1394030]*u)/(1024*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(2635*Pi)/836418]*u)/(128*b^3*E^u) - 
      (8519*d^4*K0*M^5*Sqrt[Pi/2203961430]*u^2)/(2048*b^3*E^u) - 
      (8519*d^4*K1*M^5*Sqrt[Pi/2203961430]*u^2)/(1024*b^3*E^u) - 
      (7*K0*M^5*Sqrt[(3*Pi)/734653810]*u^2)/(4096*b^3*E^u) - 
      (7*K1*M^5*Sqrt[(3*Pi)/734653810]*u^2)/(2048*b^3*E^u) + 
      (1183*d^10*K0*M^5*Sqrt[(17*Pi)/129644790]*u^2)/(2048*b^3*E^u) - 
      (689*d^12*K0*M^5*Sqrt[(17*Pi)/129644790]*u^2)/(2048*b^3*E^u) - 
      (481*d^14*K0*M^5*Sqrt[(17*Pi)/129644790]*u^2)/(2048*b^3*E^u) - 
      (91*d^16*K0*M^5*Sqrt[(17*Pi)/129644790]*u^2)/(4096*b^3*E^u) + 
      (1183*d^10*K1*M^5*Sqrt[(17*Pi)/129644790]*u^2)/(1024*b^3*E^u) - 
      (689*d^12*K1*M^5*Sqrt[(17*Pi)/129644790]*u^2)/(1024*b^3*E^u) - 
      (481*d^14*K1*M^5*Sqrt[(17*Pi)/129644790]*u^2)/(1024*b^3*E^u) - 
      (91*d^16*K1*M^5*Sqrt[(17*Pi)/129644790]*u^2)/(2048*b^3*E^u) - 
      (49*d^2*K0*M^5*Sqrt[(19*Pi)/115997970]*u^2)/(2048*b^3*E^u) - 
      (49*d^2*K1*M^5*Sqrt[(19*Pi)/115997970]*u^2)/(1024*b^3*E^u) - 
      (7*d^6*K0*M^5*Sqrt[(1581*Pi)/1394030]*u^2)/(2048*b^3*E^u) - 
      (7*d^6*K1*M^5*Sqrt[(1581*Pi)/1394030]*u^2)/(1024*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[(2635*Pi)/836418]*u^2)/(256*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(2635*Pi)/836418]*u^2)/(128*b^3*E^u) - 
      (8519*d^4*K0*M^5*Sqrt[Pi/2203961430]*u^3)/(2048*b^3*E^u) - 
      (14107*K0^2*M^5*Sqrt[Pi/2203961430]*u^3)/(27525120*b^3) - 
      (655051*d^6*K0^2*M^5*Sqrt[Pi/2203961430]*u^3)/(983040*b^3) + 
      (3030431*d^8*K0^2*M^5*Sqrt[Pi/2203961430]*u^3)/(2752512*b^3) + 
      (2460991*d^10*K0^2*M^5*Sqrt[Pi/2203961430]*u^3)/(1966080*b^3) - 
      (502391*d^14*K0^2*M^5*Sqrt[Pi/2203961430]*u^3)/(983040*b^3) - 
      (1289459*d^16*K0^2*M^5*Sqrt[Pi/2203961430]*u^3)/(27525120*b^3) + 
      (444131*d^8*K1*M^5*Sqrt[Pi/2203961430]*u^3)/(32768*b^3*E^u) + 
      (35801*d^2*K1^2*M^5*Sqrt[Pi/2203961430]*u^3)/(245760*b^3) + 
      (26953*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*u^3)/(10240*b^3) + 
      (121723*d^6*K1^2*M^5*Sqrt[Pi/2203961430]*u^3)/(15360*b^3) - 
      (7*K0*M^5*Sqrt[(3*Pi)/734653810]*u^3)/(4096*b^3*E^u) + 
      (739*d^18*K0^2*M^5*Sqrt[(3*Pi)/734653810]*u^3)/(1835008*b^3) - 
      (878223*d^6*K1*M^5*Sqrt[(3*Pi)/734653810]*u^3)/(360448*b^3*E^u) + 
      (145873*d^10*K1*M^5*Sqrt[(3*Pi)/734653810]*u^3)/(32768*b^3*E^u) - 
      (82381*d^12*K1*M^5*Sqrt[(3*Pi)/734653810]*u^3)/(32768*b^3*E^u) - 
      (59319*d^14*K1*M^5*Sqrt[(3*Pi)/734653810]*u^3)/(32768*b^3*E^u) - 
      (5733*d^16*K1*M^5*Sqrt[(3*Pi)/734653810]*u^3)/(32768*b^3*E^u) + 
      (3*K1^2*M^5*Sqrt[(3*Pi)/734653810]*u^3)/(16384*b^3) - 
      (118019*d^2*K0^2*M^5*Sqrt[(11*Pi)/200360130]*u^3)/(27525120*b^3) + 
      (1183*d^10*K0*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(2048*b^3*E^u) - 
      (689*d^12*K0*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(2048*b^3*E^u) - 
      (481*d^14*K0*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(2048*b^3*E^u) - 
      (91*d^16*K0*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(4096*b^3*E^u) - 
      (35569*d^8*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(122880*b^3) - 
      (24479*d^10*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(24576*b^3) + 
      (1547*d^12*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(7680*b^3) + 
      (12871*d^14*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(30720*b^3) - 
      (1019*d^18*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^3)/(245760*b^3) - 
      (49*d^2*K0*M^5*Sqrt[(19*Pi)/115997970]*u^3)/(2048*b^3*E^u) - 
      (227357*d^12*K0^2*M^5*Sqrt[(19*Pi)/115997970]*u^3)/(6881280*b^3) - 
      (1439*K1*M^5*Sqrt[(19*Pi)/115997970]*u^3)/(4100096*b^3*E^u) - 
      (135893*d^4*K0^2*M^5*Sqrt[(23*Pi)/95824410]*u^3)/(6881280*b^3) - 
      (6220241*d^4*K1*M^5*Sqrt[(29*Pi)/75998670]*u^3)/(32800768*b^3*E^u) - 
      (229763*d^2*K1*M^5*Sqrt[(85*Pi)/25928958]*u^3)/(32800768*b^3*E^u) + 
      (57*d^16*K1^2*M^5*Sqrt[(969*Pi)/2274470]*u^3)/(81920*b^3) - 
      (7*d^6*K0*M^5*Sqrt[(1581*Pi)/1394030]*u^3)/(2048*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[(2635*Pi)/836418]*u^3)/(256*b^3*E^u) - 
      (440459*K0*M^5*Sqrt[Pi/2203961430]*u^4)/(131203072*b^3*E^u) - 
      (9327991*d^2*K0*M^5*Sqrt[Pi/2203961430]*u^4)/(32800768*b^3*E^u) - 
      (122416631*d^4*K0*M^5*Sqrt[Pi/2203961430]*u^4)/(49201152*b^3*E^u) + 
      (1200983*d^8*K0*M^5*Sqrt[Pi/2203961430]*u^4)/(196608*b^3*E^u) + 
      (540553*d^10*K0*M^5*Sqrt[Pi/2203961430]*u^4)/(98304*b^3*E^u) - 
      (223691*d^14*K0*M^5*Sqrt[Pi/2203961430]*u^4)/(98304*b^3*E^u) - 
      (16487*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(6150144*b^3*E^u) - 
      (24507517*d^2*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(98402304*b^3*E^u) - 
      (3784199*d^6*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(1081344*b^3*E^u) + 
      (637273*d^10*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(98304*b^3*E^u) - 
      (257647*d^14*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(98304*b^3*E^u) - 
      (26117*d^16*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(98304*b^3*E^u) - 
      (73362409*K0*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(50095718400*b^3) - 
      (63076329427*d^2*K0*K1*M^5*Sqrt[Pi/2203961430]*u^4)/
       (1653158707200*b^3) + (609336247657*d^6*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^4)/(112715366400*b^3) - (127641147017*d^8*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^4)/(190749081600*b^3) - 
      (70651542971*d^10*K0*K1*M^5*Sqrt[Pi/2203961430]*u^4)/(5780275200*b^3) + 
      (97840637669*d^12*K0*K1*M^5*Sqrt[Pi/2203961430]*u^4)/
       (95374540800*b^3) + (6443335678079*d^14*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^4)/(1239869030400*b^3) - (7410185141*d^18*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^4)/(110210580480*b^3) - 
      (9477*d^16*K0*M^5*Sqrt[(3*Pi)/734653810]*u^4)/(131072*b^3*E^u) - 
      (651023*d^6*K0*M^5*Sqrt[(5*Pi)/440792286]*u^4)/(1081344*b^3*E^u) + 
      (19462004977*d^16*K0*K1*M^5*Sqrt[(5*Pi)/440792286]*u^4)/
       (198379044864*b^3) + (52523*d^8*K1*M^5*Sqrt[(11*Pi)/200360130]*u^4)/
       (98304*b^3*E^u) - (7241*d^12*K1*M^5*Sqrt[(15*Pi)/146930762]*u^4)/
       (32768*b^3*E^u) - (13934647*d^4*K1*M^5*Sqrt[(17*Pi)/129644790]*u^4)/
       (98402304*b^3*E^u) + (9484874999*d^4*K0*K1*M^5*Sqrt[(23*Pi)/95824410]*
        u^4)/(247973806080*b^3) - (91*d^12*K0*M^5*Sqrt[(899*Pi)/2451570]*u^4)/
       (24576*b^3*E^u) - (512569*K0*M^5*Sqrt[Pi/2203961430]*u^5)/
       (393609216*b^3*E^u) - (1195211*d^6*K0*M^5*Sqrt[Pi/2203961430]*u^5)/
       (1081344*b^3*E^u) + (145349*d^8*K0*M^5*Sqrt[Pi/2203961430]*u^5)/
       (65536*b^3*E^u) - (70553559187*d^2*K0^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (3306317414400*b^3) + (46920728641*d^4*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^5)/(495947612160*b^3) + (47484776263*d^8*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^5)/(381498163200*b^3) - 
      (30474504251*d^10*K0^2*M^5*Sqrt[Pi/2203961430]*u^5)/(11560550400*b^3) + 
      (17458015349*d^12*K0^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (190749081600*b^3) + (2796231577439*d^14*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^5)/(2479738060800*b^3) + (40731054437*d^16*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^5)/(396758089728*b^3) - 
      (3682108789*d^18*K0^2*M^5*Sqrt[Pi/2203961430]*u^5)/(220421160960*b^3) - 
      (200841163*K1*M^5*Sqrt[Pi/2203961430]*u^5)/(141699317760*b^3*E^u) - 
      (8702841599*d^2*K1*M^5*Sqrt[Pi/2203961430]*u^5)/(70849658880*b^3*E^u) - 
      (1410612353*d^4*K1*M^5*Sqrt[Pi/2203961430]*u^5)/(1288175616*b^3*E^u) - 
      (118274989*d^6*K1*M^5*Sqrt[Pi/2203961430]*u^5)/(86507520*b^3*E^u) + 
      (1241533301*d^10*K1*M^5*Sqrt[Pi/2203961430]*u^5)/(495452160*b^3*E^u) - 
      (1127649227*d^12*K1*M^5*Sqrt[Pi/2203961430]*u^5)/(778567680*b^3*E^u) - 
      (1134711397*d^14*K1*M^5*Sqrt[Pi/2203961430]*u^5)/(1089994752*b^3*E^u) - 
      (55878165109801*d^2*K1^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (260372496384000*b^3) - (567024232627*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*
        u^5)/(369847296000*b^3) - (16718950939*d^10*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^5)/(113799168000*b^3) - 
      (11553677312011*d^12*K1^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (5007163392000*b^3) + (24609656706211*d^14*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^5)/(130186248192000*b^3) + 
      (1959780315487*d^16*K1^2*M^5*Sqrt[Pi/2203961430]*u^5)/
       (47340453888000*b^3) - (444655428953*d^18*K1^2*M^5*Sqrt[Pi/2203961430]*
        u^5)/(17358166425600*b^3) + (22529*d^10*K0*M^5*Sqrt[(3*Pi)/734653810]*
        u^5)/(32768*b^3*E^u) - (5376081*K0^2*M^5*Sqrt[(3*Pi)/734653810]*u^5)/
       (33397145600*b^3) - (2111713*d^2*K0*M^5*Sqrt[(5*Pi)/440792286]*u^5)/
       (98402304*b^3*E^u) - (3119*d^16*K0*M^5*Sqrt[(11*Pi)/200360130]*u^5)/
       (393216*b^3*E^u) - (2662091*d^4*K0*M^5*Sqrt[(17*Pi)/129644790]*u^5)/
       (49201152*b^3*E^u) - (3338850155323*d^6*K1^2*M^5*
        Sqrt[(17*Pi)/129644790]*u^5)/(130186248192000*b^3) + 
      (5226341714617*d^8*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^5)/
       (20028653568000*b^3) - (16490057*d^16*K1*M^5*Sqrt[(23*Pi)/95824410]*
        u^5)/(3633315840*b^3*E^u) - (9951482903*K1^2*M^5*
        Sqrt[(29*Pi)/75998670]*u^5)/(104148998553600*b^3) - 
      (533*d^12*K0*M^5*Sqrt[(55*Pi)/40072026]*u^5)/(24576*b^3*E^u) - 
      (1549*d^14*K0*M^5*Sqrt[(55*Pi)/40072026]*u^5)/(98304*b^3*E^u) + 
      (749482277*d^6*K0^2*M^5*Sqrt[(341*Pi)/6463230]*u^5)/
       (225430732800*b^3) + (112963*d^8*K1*M^5*Sqrt[(391*Pi)/5636730]*u^5)/
       (16515072*b^3*E^u) - (269394523*K0*M^5*Sqrt[Pi/2203961430]*u^6)/
       (283398635520*b^3*E^u) - (11315886991*d^4*K0*M^5*Sqrt[Pi/2203961430]*
        u^6)/(28339863552*b^3*E^u) - (9553229*d^6*K0*M^5*Sqrt[Pi/2203961430]*
        u^6)/(34603008*b^3*E^u) + (572934713*d^10*K0*M^5*Sqrt[Pi/2203961430]*
        u^6)/(990904320*b^3*E^u) - (699911807*d^12*K0*M^5*Sqrt[Pi/2203961430]*
        u^6)/(1557135360*b^3*E^u) + (42947789*K1*M^5*Sqrt[Pi/2203961430]*u^6)/
       (141699317760*b^3*E^u) - (7672387*d^2*K1*M^5*Sqrt[Pi/2203961430]*u^6)/
       (14169931776*b^3*E^u) - (13883422871*d^4*K1*M^5*Sqrt[Pi/2203961430]*
        u^6)/(70849658880*b^3*E^u) + (47552069*d^8*K1*M^5*Sqrt[Pi/2203961430]*
        u^6)/(82575360*b^3*E^u) + (429045989*d^10*K1*M^5*Sqrt[Pi/2203961430]*
        u^6)/(495452160*b^3*E^u) - (57475663*d^12*K1*M^5*Sqrt[Pi/2203961430]*
        u^6)/(155713536*b^3*E^u) - (1686410153*d^14*K1*M^5*
        Sqrt[Pi/2203961430]*u^6)/(5449973760*b^3*E^u) - 
      (7695689*d^16*K1*M^5*Sqrt[Pi/2203961430]*u^6)/(242221056*b^3*E^u) - 
      (355067014277*K0*K1*M^5*Sqrt[Pi/2203961430]*u^6)/
       (208297997107200*b^3) - (141174497777449*d^2*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^6)/(1041489985536000*b^3) - 
      (24285422118313*d^4*K0*K1*M^5*Sqrt[Pi/2203961430]*u^6)/
       (23670226944000*b^3) - (140559492882007*d^6*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^6)/(260372496384000*b^3) + 
      (116242197612553*d^8*K0*K1*M^5*Sqrt[Pi/2203961430]*u^6)/
       (40057307136000*b^3) - (30970402074319*d^12*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^6)/(20028653568000*b^3) - 
      (2048901085373*d^14*K0*K1*M^5*Sqrt[Pi/2203961430]*u^6)/
       (23670226944000*b^3) - (5206164917561*d^16*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^6)/(1041489985536000*b^3) - 
      (1250774884727*d^18*K0*K1*M^5*Sqrt[Pi/2203961430]*u^6)/
       (69432665702400*b^3) - (5145461*d^6*K1*M^5*Sqrt[(3*Pi)/734653810]*u^6)/
       (28835840*b^3*E^u) - (120702053*d^14*K0*M^5*Sqrt[(5*Pi)/440792286]*
        u^6)/(2179989504*b^3*E^u) + (13710181*d^8*K0*M^5*
        Sqrt[(11*Pi)/200360130]*u^6)/(165150720*b^3*E^u) + 
      (97908182531*d^10*K0*K1*M^5*Sqrt[(17*Pi)/129644790]*u^6)/
       (3641573376000*b^3) - (298557031*d^2*K0*M^5*Sqrt[(29*Pi)/75998670]*
        u^6)/(141699317760*b^3*E^u) - (6920339*d^16*K0*M^5*
        Sqrt[(29*Pi)/75998670]*u^6)/(7266631680*b^3*E^u) - 
      (31131091*K0*M^5*Sqrt[Pi/2203961430]*u^7)/(283398635520*b^3*E^u) - 
      (218170063*d^2*K0*M^5*Sqrt[Pi/2203961430]*u^7)/(28339863552*b^3*E^u) - 
      (1356276653*d^4*K0*M^5*Sqrt[Pi/2203961430]*u^7)/(20242759680*b^3*E^u) - 
      (10055239*d^6*K0*M^5*Sqrt[Pi/2203961430]*u^7)/(103809024*b^3*E^u) + 
      (176474201*d^10*K0*M^5*Sqrt[Pi/2203961430]*u^7)/(990904320*b^3*E^u) - 
      (760964093*d^14*K0*M^5*Sqrt[Pi/2203961430]*u^7)/(10899947520*b^3*E^u) - 
      (3388001*d^16*K0*M^5*Sqrt[Pi/2203961430]*u^7)/(484442112*b^3*E^u) - 
      (206886401166031*d^4*K0^2*M^5*Sqrt[Pi/2203961430]*u^7)/
       (2082979971072000*b^3) + (90769983529991*d^8*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^7)/(320458457088000*b^3) + 
      (7133199042419*d^10*K0^2*M^5*Sqrt[Pi/2203961430]*u^7)/
       (29132587008000*b^3) - (28214552699783*d^12*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^7)/(160229228544000*b^3) - 
      (153786484837001*d^14*K0^2*M^5*Sqrt[Pi/2203961430]*u^7)/
       (2082979971072000*b^3) - (83025738343147*d^16*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^7)/(8331919884288000*b^3) - 
      (1424872411579*d^18*K0^2*M^5*Sqrt[Pi/2203961430]*u^7)/
       (555461325619200*b^3) - (39750000209*d^2*K1*M^5*Sqrt[Pi/2203961430]*
        u^7)/(2833986355200*b^3*E^u) - (262966003763*d^4*K1*M^5*
        Sqrt[Pi/2203961430]*u^7)/(2833986355200*b^3*E^u) - 
      (18921521821*d^6*K1*M^5*Sqrt[Pi/2203961430]*u^7)/
       (217998950400*b^3*E^u) + (516264077*d^10*K1*M^5*Sqrt[Pi/2203961430]*
        u^7)/(2831155200*b^3*E^u) - (5031998401*d^12*K1*M^5*
        Sqrt[Pi/2203961430]*u^7)/(43599790080*b^3*E^u) - 
      (684831503*d^14*K1*M^5*Sqrt[Pi/2203961430]*u^7)/(8719958016*b^3*E^u) - 
      (2200862075249*K1^2*M^5*Sqrt[Pi/2203961430]*u^7)/
       (2082979971072000*b^3) - (15422216404291*d^2*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^7)/(189361815552000*b^3) - 
      (104543480708393*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*u^7)/
       (173581664256000*b^3) - (193426142686087*d^6*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^7)/(520744992768000*b^3) + 
      (124361224254433*d^8*K1^2*M^5*Sqrt[Pi/2203961430]*u^7)/
       (80114614272000*b^3) - (2827746549973*d^12*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^7)/(3641573376000*b^3) - 
      (17786765270921*d^14*K1^2*M^5*Sqrt[Pi/2203961430]*u^7)/
       (74392141824000*b^3) - (68811219497*d^18*K1^2*M^5*Sqrt[Pi/2203961430]*
        u^7)/(19837904486400*b^3) + (369769*d^8*K0*M^5*Sqrt[(5*Pi)/440792286]*
        u^7)/(11010048*b^3*E^u) - (4007850917149*d^2*K0^2*M^5*
        Sqrt[(17*Pi)/129644790]*u^7)/(8331919884288000*b^3) - 
      (19362877*K1*M^5*Sqrt[(17*Pi)/129644790]*u^7)/(1416993177600*b^3*E^u) + 
      (74150431*d^8*K1*M^5*Sqrt[(19*Pi)/115997970]*u^7)/
       (6606028800*b^3*E^u) - (5985491*d^16*K1*M^5*Sqrt[(19*Pi)/115997970]*
        u^7)/(14533263360*b^3*E^u) - (86082715387*d^16*K1^2*M^5*
        Sqrt[(23*Pi)/95824410]*u^7)/(99189522432000*b^3) - 
      (3216614771*K0^2*M^5*Sqrt[(29*Pi)/75998670]*u^7)/
       (1666383976857600*b^3) - (11355754433281*d^6*K0^2*M^5*
        Sqrt[(29*Pi)/75998670]*u^7)/(2082979971072000*b^3) + 
      (127564102741*d^10*K1^2*M^5*Sqrt[(31*Pi)/71095530]*u^7)/
       (7283146752000*b^3) - (12323*d^12*K0*M^5*Sqrt[(2465*Pi)/894102]*u^7)/
       (311427072*b^3*E^u) - (1024528877*K0*M^5*Sqrt[Pi/2203961430]*u^8)/
       (3778648473600*b^3*E^u) - (14126230021*d^2*K0*M^5*Sqrt[Pi/2203961430]*
        u^8)/(1416993177600*b^3*E^u) + (222313711*d^10*K0*M^5*
        Sqrt[Pi/2203961430]*u^8)/(9909043200*b^3*E^u) - 
      (65458123*d^14*K0*M^5*Sqrt[Pi/2203961430]*u^8)/(4359979008*b^3*E^u) - 
      (9346493*d^16*K0*M^5*Sqrt[Pi/2203961430]*u^8)/(6459228160*b^3*E^u) + 
      (17834261*K1*M^5*Sqrt[Pi/2203961430]*u^8)/(67475865600*b^3*E^u) + 
      (20214311671*d^2*K1*M^5*Sqrt[Pi/2203961430]*u^8)/
       (2833986355200*b^3*E^u) - (12162241781*d^6*K1*M^5*Sqrt[Pi/2203961430]*
        u^8)/(217998950400*b^3*E^u) + (1114956739*d^10*K1*M^5*
        Sqrt[Pi/2203961430]*u^8)/(19818086400*b^3*E^u) - 
      (45661381*d^12*K1*M^5*Sqrt[Pi/2203961430]*u^8)/(2076180480*b^3*E^u) - 
      (2292457*d^14*K1*M^5*Sqrt[Pi/2203961430]*u^8)/(138412032*b^3*E^u) - 
      (69116711*d^16*K1*M^5*Sqrt[Pi/2203961430]*u^8)/(43599790080*b^3*E^u) - 
      (106188843781*K0*K1*M^5*Sqrt[Pi/2203961430]*u^8)/
       (520744992768000*b^3) - (9460236483161*d^2*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^8)/(416595994214400*b^3) - 
      (120856985267527*d^4*K0*K1*M^5*Sqrt[Pi/2203961430]*u^8)/
       (520744992768000*b^3) - (2248768863389*d^6*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^8)/(7890075648000*b^3) + 
      (8480349421661*d^8*K0*K1*M^5*Sqrt[Pi/2203961430]*u^8)/
       (13352435712000*b^3) + (1047157609591*d^10*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^8)/(2427715584000*b^3) - 
      (13983789808897*d^12*K0*K1*M^5*Sqrt[Pi/2203961430]*u^8)/
       (40057307136000*b^3) - (1039587985811*d^14*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^8)/(6509312409600*b^3) - 
      (16571953*d^4*K1*M^5*Sqrt[(3*Pi)/734653810]*u^8)/(9542041600*b^3*E^u) + 
      (9171287*d^8*K1*M^5*Sqrt[(3*Pi)/734653810]*u^8)/(734003200*b^3*E^u) + 
      (53054129*d^8*K0*M^5*Sqrt[(11*Pi)/200360130]*u^8)/
       (13212057600*b^3*E^u) - (219948809891*d^16*K0*K1*M^5*
        Sqrt[(19*Pi)/115997970]*u^8)/(260372496384000*b^3) - 
      (1290228221*d^18*K0*K1*M^5*Sqrt[(19*Pi)/115997970]*u^8)/
       (15429481267200*b^3) - (3425508253*d^4*K0*M^5*Sqrt[(23*Pi)/95824410]*
        u^8)/(2833986355200*b^3*E^u) + (42584419*d^6*K0*M^5*
        Sqrt[(29*Pi)/75998670]*u^8)/(108999475200*b^3*E^u) - 
      (2151109*d^12*K0*M^5*Sqrt[(95*Pi)/23199594]*u^8)/(8719958016*b^3*E^u) + 
      (122941289*K0*M^5*Sqrt[Pi/2203961430]*u^9)/(11335945420800*b^3*E^u) + 
      (27895519*d^2*K0*M^5*Sqrt[Pi/2203961430]*u^9)/(128817561600*b^3*E^u) - 
      (6548052559*d^4*K0*M^5*Sqrt[Pi/2203961430]*u^9)/
       (2833986355200*b^3*E^u) + (24138907*d^10*K0*M^5*Sqrt[Pi/2203961430]*
        u^9)/(3303014400*b^3*E^u) - (59643673*d^14*K0*M^5*Sqrt[Pi/2203961430]*
        u^9)/(21799895040*b^3*E^u) - (8616803*d^16*K0*M^5*Sqrt[Pi/2203961430]*
        u^9)/(34879832064*b^3*E^u) + (35853622429*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^9)/(347163328512000*b^3) + 
      (4908374017831*d^2*K0^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (1388653314048000*b^3) - (97858925201*d^4*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^9)/(13886533140480*b^3) - (204064730257*d^6*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^9)/(3214475264000*b^3) + 
      (383723374579*d^8*K0^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (8901623808000*b^3) + (9944245211*d^10*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^9)/(116530348032*b^3) - (2842666163213*d^12*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^9)/(80114614272000*b^3) - 
      (12237813171037*d^14*K0^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (520744992768000*b^3) - (1042150253*K1*M^5*Sqrt[Pi/2203961430]*u^9)/
       (19837904486400*b^3*E^u) - (19510889*d^2*K1*M^5*Sqrt[Pi/2203961430]*
        u^9)/(13358858240*b^3*E^u) - (35103899*d^6*K1*M^5*Sqrt[Pi/2203961430]*
        u^9)/(43599790080*b^3*E^u) + (127226177*d^10*K1*M^5*
        Sqrt[Pi/2203961430]*u^9)/(19818086400*b^3*E^u) - 
      (103320131*d^12*K1*M^5*Sqrt[Pi/2203961430]*u^9)/(24222105600*b^3*E^u) - 
      (6164141*d^14*K1*M^5*Sqrt[Pi/2203961430]*u^9)/(2076180480*b^3*E^u) - 
      (1933453*d^16*K1*M^5*Sqrt[Pi/2203961430]*u^9)/(7266631680*b^3*E^u) - 
      (2420077427*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/(10520100864000*b^3) - 
      (56150247746027*d^2*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (4165959942144000*b^3) - (398758704143*d^6*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^9)/(21697708032000*b^3) + 
      (50049241157*d^8*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/(312947712000*b^3) + 
      (826094163619*d^10*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (14566293504000*b^3) - (1504999351409*d^12*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^9)/(20028653568000*b^3) - 
      (4612103753*d^18*K1^2*M^5*Sqrt[Pi/2203961430]*u^9)/
       (23805485383680*b^3) + (1285327*d^8*K0*M^5*Sqrt[(11*Pi)/200360130]*
        u^9)/(1887436800*b^3*E^u) + (2619857*d^8*K1*M^5*
        Sqrt[(17*Pi)/129644790]*u^9)/(6606028800*b^3*E^u) - 
      (28325825357*d^16*K1^2*M^5*Sqrt[(17*Pi)/129644790]*u^9)/
       (148784283648000*b^3) - (4760363*d^6*K0*M^5*Sqrt[(19*Pi)/115997970]*
        u^9)/(15571353600*b^3*E^u) - (1286471*d^12*K0*M^5*
        Sqrt[(19*Pi)/115997970]*u^9)/(6228541440*b^3*E^u) - 
      (2446615921*d^16*K0^2*M^5*Sqrt[(19*Pi)/115997970]*u^9)/
       (19286851584000*b^3) - (82798543187*d^4*K1^2*M^5*
        Sqrt[(23*Pi)/95824410]*u^9)/(26037249638400*b^3) - 
      (2286749903*d^4*K1*M^5*Sqrt[(29*Pi)/75998670]*u^9)/
       (19837904486400*b^3*E^u) - (84248426371*d^14*K1^2*M^5*
        Sqrt[(29*Pi)/75998670]*u^9)/(74392141824000*b^3) - 
      (88849973*d^18*K0^2*M^5*Sqrt[(493*Pi)/4470510]*u^9)/
       (277730662809600*b^3) - (6956467313*K0*M^5*Sqrt[Pi/2203961430]*u^10)/
       (119027426918400*b^3*E^u) - (16606090939*d^2*K0*M^5*
        Sqrt[Pi/2203961430]*u^10)/(14878428364800*b^3*E^u) - 
      (67202579*d^4*K0*M^5*Sqrt[Pi/2203961430]*u^10)/(1983790448640*b^3*
        E^u) + (274665967*d^6*K0*M^5*Sqrt[Pi/2203961430]*u^10)/
       (163499212800*b^3*E^u) - (3565423*d^8*K0*M^5*Sqrt[Pi/2203961430]*u^10)/
       (59454259200*b^3*E^u) + (9753319*d^10*K0*M^5*Sqrt[Pi/2203961430]*u^10)/
       (14863564800*b^3*E^u) - (1967513*d^14*K0*M^5*Sqrt[Pi/2203961430]*u^10)/
       (4671406080*b^3*E^u) - (433267*d^16*K0*M^5*Sqrt[Pi/2203961430]*u^10)/
       (12457082880*b^3*E^u) + (616040281*d^2*K1*M^5*Sqrt[Pi/2203961430]*
        u^10)/(572247244800*b^3*E^u) - (445262003*d^4*K1*M^5*
        Sqrt[Pi/2203961430]*u^10)/(457797795840*b^3*E^u) + 
      (143606689*d^8*K1*M^5*Sqrt[Pi/2203961430]*u^10)/(59454259200*b^3*E^u) + 
      (10824083*d^10*K1*M^5*Sqrt[Pi/2203961430]*u^10)/(7431782400*b^3*E^u) - 
      (6141371*d^12*K1*M^5*Sqrt[Pi/2203961430]*u^10)/(9342812160*b^3*E^u) - 
      (6897881*d^16*K1*M^5*Sqrt[Pi/2203961430]*u^10)/(186856243200*b^3*E^u) - 
      (1638582929351*d^2*K0*K1*M^5*Sqrt[Pi/2203961430]*u^10)/
       (1562234978304000*b^3) + (1472819573917*d^8*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^10)/(30042980352000*b^3) - 
      (40126008103*d^12*K0*K1*M^5*Sqrt[Pi/2203961430]*u^10)/
       (1502149017600*b^3) - (143128776811*d^16*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^10)/(97639686144000*b^3) - (151992923*d^18*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^10)/(2314422190080*b^3) + 
      (1218768391*d^10*K0*K1*M^5*Sqrt[(11*Pi)/200360130]*u^10)/
       (341397504000*b^3) + (34144151*K1*M^5*Sqrt[(17*Pi)/129644790]*u^10)/
       (9155955916800*b^3*E^u) - (208038455539*d^4*K0*K1*M^5*
        Sqrt[(17*Pi)/129644790]*u^10)/(195279372288000*b^3) - 
      (10528337*d^12*K0*M^5*Sqrt[(19*Pi)/115997970]*u^10)/
       (326998425600*b^3*E^u) - (1779221*d^6*K1*M^5*Sqrt[(19*Pi)/115997970]*
        u^10)/(11678515200*b^3*E^u) - (615411384943*d^14*K0*K1*M^5*
        Sqrt[(19*Pi)/115997970]*u^10)/(781117489152000*b^3) - 
      (880663027457*d^6*K0*K1*M^5*Sqrt[(23*Pi)/95824410]*u^10)/
       (781117489152000*b^3) - (47497*d^14*K1*M^5*Sqrt[(31*Pi)/71095530]*
        u^10)/(3269984256*b^3*E^u) + (8114459*K0*K1*M^5*
        Sqrt[(527*Pi)/4182090]*u^10)/(390558744576000*b^3) + 
      (7752079*K0*M^5*Sqrt[Pi/2203961430]*u^11)/(1653158707200*b^3*E^u) + 
      (79786159*d^2*K0*M^5*Sqrt[Pi/2203961430]*u^11)/(1239869030400*b^3*
        E^u) - (25846607*d^4*K0*M^5*Sqrt[Pi/2203961430]*u^11)/
       (185980354560*b^3*E^u) + (65411*d^8*K0*M^5*Sqrt[Pi/2203961430]*u^11)/
       (297271296*b^3*E^u) - (4417*d^12*K0*M^5*Sqrt[Pi/2203961430]*u^11)/
       (53084160*b^3*E^u) - (7993*d^14*K0*M^5*Sqrt[Pi/2203961430]*u^11)/
       (148635648*b^3*E^u) - (59197*d^16*K0*M^5*Sqrt[Pi/2203961430]*u^11)/
       (14863564800*b^3*E^u) + (1402875741899*d^2*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^11)/(1562234978304000*b^3) - 
      (25459907009*d^4*K0^2*M^5*Sqrt[Pi/2203961430]*u^11)/
       (62489399132160*b^3) - (4917705706427*d^6*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^11)/(781117489152000*b^3) + (523318367591*d^8*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^11)/(120171921408000*b^3) + 
      (5857987637*d^10*K0^2*M^5*Sqrt[Pi/2203961430]*u^11)/
       (1092472012800*b^3) - (279641935603*d^12*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^11)/(120171921408000*b^3) - (1149597227507*d^14*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^11)/(781117489152000*b^3) - 
      (54512250701*d^16*K0^2*M^5*Sqrt[Pi/2203961430]*u^11)/
       (390558744576000*b^3) - (518434723*d^18*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^11)/(104148998553600*b^3) - (213006589*K1*M^5*Sqrt[Pi/2203961430]*
        u^11)/(22317642547200*b^3*E^u) - 
      (1208663*d^2*K1*M^5*Sqrt[Pi/2203961430]*u^11)/(10897286400*b^3*E^u) - 
      (67237*d^6*K1*M^5*Sqrt[Pi/2203961430]*u^11)/(7664025600*b^3*E^u) + 
      (642421*d^8*K1*M^5*Sqrt[Pi/2203961430]*u^11)/(11147673600*b^3*E^u) + 
      (49409*d^10*K1*M^5*Sqrt[Pi/2203961430]*u^11)/(348364800*b^3*E^u) - 
      (5420363*d^12*K1*M^5*Sqrt[Pi/2203961430]*u^11)/(61312204800*b^3*E^u) - 
      (434293*d^14*K1*M^5*Sqrt[Pi/2203961430]*u^11)/(7664025600*b^3*E^u) - 
      (48707*d^16*K1*M^5*Sqrt[Pi/2203961430]*u^11)/(11678515200*b^3*E^u) - 
      (131454907937*K1^2*M^5*Sqrt[Pi/2203961430]*u^11)/
       (3347646382080000*b^3) - (32835992921597*d^2*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^11)/(23433524674560000*b^3) - 
      (83458718876579*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*u^11)/
       (23433524674560000*b^3) + (1353548707463*d^6*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^11)/(781117489152000*b^3) + 
      (216524933539*d^10*K1^2*M^5*Sqrt[Pi/2203961430]*u^11)/
       (81935400960000*b^3) - (634477714489*d^12*K1^2*M^5*Sqrt[Pi/2203961430]*
        u^11)/(200286535680000*b^3) - (121484149*d^18*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^11)/(20829799710720*b^3) + 
      (407747009*K0^2*M^5*Sqrt[(11*Pi)/200360130]*u^11)/
       (142021361664000*b^3) - (344633*d^6*K0*M^5*Sqrt[(17*Pi)/129644790]*
        u^11)/(40874803200*b^3*E^u) - (20748815533*d^16*K1^2*M^5*
        Sqrt[(19*Pi)/115997970]*u^11)/(2343352467456000*b^3) + 
      (6389239*d^4*K1*M^5*Sqrt[(23*Pi)/95824410]*u^11)/
       (1859803545600*b^3*E^u) + (30062505673*d^8*K1^2*M^5*
        Sqrt[(23*Pi)/95824410]*u^11)/(120171921408000*b^3) + 
      (73*d^10*K0*M^5*Sqrt[(253*Pi)/8711310]*u^11)/(137625600*b^3*E^u) - 
      (14143068557*d^14*K1^2*M^5*Sqrt[(493*Pi)/4470510]*u^11)/
       (3905587445760000*b^3) - (184279769*K0*M^5*Sqrt[Pi/2203961430]*u^12)/
       (22317642547200*b^3*E^u) + (200595991*d^4*K0*M^5*Sqrt[Pi/2203961430]*
        u^12)/(1859803545600*b^3*E^u) - 
      (145807*d^6*K0*M^5*Sqrt[Pi/2203961430]*u^12)/(15328051200*b^3*E^u) + 
      (20107*d^10*K0*M^5*Sqrt[Pi/2203961430]*u^12)/(1393459200*b^3*E^u) - 
      (594721*d^12*K0*M^5*Sqrt[Pi/2203961430]*u^12)/(61312204800*b^3*E^u) - 
      (83773*d^14*K0*M^5*Sqrt[Pi/2203961430]*u^12)/(15328051200*b^3*E^u) + 
      (198665657*K1*M^5*Sqrt[Pi/2203961430]*u^12)/(22317642547200*b^3*E^u) + 
      (91094093*d^2*K1*M^5*Sqrt[Pi/2203961430]*u^12)/(1394852659200*b^3*
        E^u) - (61739*d^6*K1*M^5*Sqrt[Pi/2203961430]*u^12)/
       (15328051200*b^3*E^u) + (632131*d^8*K1*M^5*Sqrt[Pi/2203961430]*u^12)/
       (11147673600*b^3*E^u) + (20879*d^10*K1*M^5*Sqrt[Pi/2203961430]*u^12)/
       (1393459200*b^3*E^u) - (622847*d^12*K1*M^5*Sqrt[Pi/2203961430]*u^12)/
       (61312204800*b^3*E^u) - (86969*d^14*K1*M^5*Sqrt[Pi/2203961430]*u^12)/
       (15328051200*b^3*E^u) - (3359*d^16*K1*M^5*Sqrt[Pi/2203961430]*u^12)/
       (9083289600*b^3*E^u) + (58054986547*d^2*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^12)/(5858381168640000*b^3) - (331723828937*d^4*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^12)/(450644705280000*b^3) - 
      (8721871733*d^6*K0*K1*M^5*Sqrt[Pi/2203961430]*u^12)/
       (8876335104000*b^3) + (3685409317*d^8*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^12)/(2002865356800*b^3) + (14841370703*d^10*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^12)/(10241925120000*b^3) - 
      (142843329493*d^12*K0*K1*M^5*Sqrt[Pi/2203961430]*u^12)/
       (150214901760000*b^3) - (141307978831*d^14*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^12)/(244099215360000*b^3) - 
      (62020741637*d^16*K0*K1*M^5*Sqrt[Pi/2203961430]*u^12)/
       (1171676233728000*b^3) - (1651939*d^18*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^12)/(1041489985536*b^3) - (728947*d^2*K0*M^5*Sqrt[(5*Pi)/440792286]*
        u^12)/(55794106368*b^3*E^u) - (2111*d^8*K0*M^5*Sqrt[(5*Pi)/440792286]*
        u^12)/(445906944*b^3*E^u) - (1721*d^16*K0*M^5*Sqrt[(17*Pi)/129644790]*
        u^12)/(81749606400*b^3*E^u) - (4100303*d^4*K1*M^5*
        Sqrt[(19*Pi)/115997970]*u^12)/(619934515200*b^3*E^u) + 
      (327209*K0*K1*M^5*Sqrt[(29*Pi)/75998670]*u^12)/(2377589760000*b^3) + 
      (163903*d^2*K0*M^5*Sqrt[Pi/2203961430]*u^13)/(66421555200*b^3*E^u) - 
      (1517183*d^4*K0*M^5*Sqrt[Pi/2203961430]*u^13)/(199264665600*b^3*E^u) + 
      (6943*d^6*K0*M^5*Sqrt[Pi/2203961430]*u^13)/(2189721600*b^3*E^u) + 
      (67*d^8*K0*M^5*Sqrt[Pi/2203961430]*u^13)/(43545600*b^3*E^u) + 
      (43*d^10*K0*M^5*Sqrt[Pi/2203961430]*u^13)/(39813120*b^3*E^u) - 
      (1931*d^12*K0*M^5*Sqrt[Pi/2203961430]*u^13)/(2189721600*b^3*E^u) - 
      (6197*d^14*K0*M^5*Sqrt[Pi/2203961430]*u^13)/(15328051200*b^3*E^u) - 
      (79*d^16*K0*M^5*Sqrt[Pi/2203961430]*u^13)/(3406233600*b^3*E^u) + 
      (53336572697*K0^2*M^5*Sqrt[Pi/2203961430]*u^13)/
       (11716762337280000*b^3) + (936146270531*d^2*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^13)/(11716762337280000*b^3) - 
      (6274778513*d^6*K0^2*M^5*Sqrt[Pi/2203961430]*u^13)/
       (27897053184000*b^3) - (1426051321*d^12*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^13)/(21459271680000*b^3) - (2994285937*d^14*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^13)/(75107450880000*b^3) - 
      (647246497*d^16*K0^2*M^5*Sqrt[Pi/2203961430]*u^13)/
       (180257882112000*b^3) - (400549*d^18*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^13)/(4005730713600*b^3) - (450911*d^2*K1*M^5*Sqrt[Pi/2203961430]*
        u^13)/(154983628800*b^3*E^u) + (11692799*d^4*K1*M^5*
        Sqrt[Pi/2203961430]*u^13)/(1394852659200*b^3*E^u) - 
      (12539*d^6*K1*M^5*Sqrt[Pi/2203961430]*u^13)/(2189721600*b^3*E^u) + 
      (2209*d^8*K1*M^5*Sqrt[Pi/2203961430]*u^13)/(1393459200*b^3*E^u) + 
      (1531*d^10*K1*M^5*Sqrt[Pi/2203961430]*u^13)/(1393459200*b^3*E^u) - 
      (661*d^12*K1*M^5*Sqrt[Pi/2203961430]*u^13)/(729907200*b^3*E^u) - 
      (181*d^16*K1*M^5*Sqrt[Pi/2203961430]*u^13)/(7664025600*b^3*E^u) - 
      (5208406129*K1^2*M^5*Sqrt[Pi/2203961430]*u^13)/(1065160212480000*b^3) - 
      (1089336622937*d^2*K1^2*M^5*Sqrt[Pi/2203961430]*u^13)/
       (11716762337280000*b^3) - (885875021*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*
        u^13)/(76082872320000*b^3) + (17008807*d^6*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^13)/(160723763200*b^3) + 
      (22725893*d^8*K1^2*M^5*Sqrt[Pi/2203961430]*u^13)/(556351488000*b^3) - 
      (18887036557*d^14*K1^2*M^5*Sqrt[Pi/2203961430]*u^13)/
       (418455797760000*b^3) - (91208773*d^16*K1^2*M^5*Sqrt[Pi/2203961430]*
        u^13)/(22317642547200*b^3) - (12736813*d^18*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^13)/(111588212736000*b^3) + 
      (327551779*d^10*K1^2*M^5*Sqrt[(11*Pi)/200360130]*u^13)/
       (40967700480000*b^3) - (37*d^14*K1*M^5*Sqrt[(19*Pi)/115997970]*u^13)/
       (1703116800*b^3*E^u) - (66049*K1*M^5*Sqrt[(23*Pi)/95824410]*u^13)/
       (1394852659200*b^3*E^u) - (1484806681*d^12*K1^2*M^5*
        Sqrt[(23*Pi)/95824410]*u^13)/(450644705280000*b^3) - 
      (17611797391*d^4*K0^2*M^5*Sqrt[(29*Pi)/75998670]*u^13)/
       (5858381168640000*b^3) + (5099*d^8*K0^2*M^5*Sqrt[(29*Pi)/75998670]*
        u^13)/(698544000*b^3) + (571*K0*M^5*Sqrt[(31*Pi)/71095530]*u^13)/
       (26568622080*b^3*E^u) + (3942917*d^10*K0^2*M^5*Sqrt[(187*Pi)/11785890]*
        u^13)/(5852528640000*b^3) - (7541*K0*M^5*Sqrt[Pi/2203961430]*u^14)/
       (9754214400*b^3*E^u) - (7127*d^2*K0*M^5*Sqrt[Pi/2203961430]*u^14)/
       (8941363200*b^3*E^u) + (25931*d^4*K0*M^5*Sqrt[Pi/2203961430]*u^14)/
       (6706022400*b^3*E^u) - (431*d^6*K0*M^5*Sqrt[Pi/2203961430]*u^14)/
       (182476800*b^3*E^u) + (13*d^8*K0*M^5*Sqrt[Pi/2203961430]*u^14)/
       (139345920*b^3*E^u) + (13*d^10*K0*M^5*Sqrt[Pi/2203961430]*u^14)/
       (348364800*b^3*E^u) - (13*d^12*K0*M^5*Sqrt[Pi/2203961430]*u^14)/
       (273715200*b^3*E^u) - (13*d^14*K0*M^5*Sqrt[Pi/2203961430]*u^14)/
       (766402560*b^3*E^u) - (13*d^16*K0*M^5*Sqrt[Pi/2203961430]*u^14)/
       (15328051200*b^3*E^u) + (45421*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (55794106368*b^3*E^u) + (81941*d^2*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (116237721600*b^3*E^u) + (1267*d^6*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (547430400*b^3*E^u) + (13*d^8*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (139345920*b^3*E^u) + (13*d^10*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (348364800*b^3*E^u) - (13*d^12*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (273715200*b^3*E^u) - (13*d^14*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (766402560*b^3*E^u) - (13*d^16*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (15328051200*b^3*E^u) + (388192373*K0*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (976396861440000*b^3) + (16197397*d^2*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^14)/(8717829120000*b^3) - (365725249*d^4*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^14)/(20341601280000*b^3) - 
      (725142289*d^6*K0*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (48819843072000*b^3) + (251290649*d^8*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^14)/(7510745088000*b^3) + (132554231*d^10*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^14)/(5120962560000*b^3) - 
      (500077331*d^12*K0*K1*M^5*Sqrt[Pi/2203961430]*u^14)/
       (28165294080000*b^3) - (550068361*d^16*K0*K1*M^5*Sqrt[Pi/2203961430]*
        u^14)/(585838116864000*b^3) - (1299479*d^18*K0*K1*M^5*
        Sqrt[Pi/2203961430]*u^14)/(48819843072000*b^3) - 
      (2809*d^4*K1*M^5*Sqrt[(11*Pi)/200360130]*u^14)/(7925299200*b^3*E^u) - 
      (237273787*d^14*K0*K1*M^5*Sqrt[(31*Pi)/71095530]*u^14)/
       (732297646080000*b^3) + (23834729*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (59779399680000*b^3) + (666081697*d^2*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^15)/(209227898880000*b^3) - (11115793*d^4*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^15)/(1788272640000*b^3) + 
      (20360377*d^8*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/(5633058816000*b^3) + 
      (5717821*d^10*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/(5120962560000*b^3) - 
      (93097349*d^12*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (112661176320000*b^3) - (29621717*d^14*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^15)/(66572513280000*b^3) - (1818731*d^16*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^15)/(39055874457600*b^3) - 
      (140111*d^18*K0^2*M^5*Sqrt[Pi/2203961430]*u^15)/(97639686144000*b^3) - 
      (K1*M^5*Sqrt[Pi/2203961430]*u^15)/(14189175*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/2203961430]*u^15)/(14189175*b^3*E^u) - 
      (69707959*d^2*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/(20922789888000*b^3) + 
      (22765297*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/(4506447052800*b^3) - 
      (98491021*d^6*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (146459529216000*b^3) - (78263*d^8*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (187768627200*b^3) + (1515469*d^10*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (1280240640000*b^3) - (98634509*d^12*K1^2*M^5*Sqrt[Pi/2203961430]*
        u^15)/(112661176320000*b^3) - (348446737*d^14*K1^2*M^5*
        Sqrt[Pi/2203961430]*u^15)/(732297646080000*b^3) - 
      (29856569*d^16*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (585838116864000*b^3) - (77611*d^18*K1^2*M^5*Sqrt[Pi/2203961430]*u^15)/
       (48819843072000*b^3) + (K0*M^5*Sqrt[(2*Pi)/1101980715]*u^15)/
       (42567525*b^3*E^u) - (2*d^2*K0*M^5*Sqrt[(2*Pi)/1101980715]*u^15)/
       (42567525*b^3*E^u) + (d^4*K0*M^5*Sqrt[(2*Pi)/1101980715]*u^15)/
       (42567525*b^3*E^u) + (d^2*K1*M^5*Sqrt[(2*Pi)/1101980715]*u^15)/
       (14189175*b^3*E^u) - (19541*d^6*K0^2*M^5*Sqrt[(17*Pi)/129644790]*u^15)/
       (426995712000*b^3) - (4220263*K1^2*M^5*Sqrt[(19*Pi)/115997970]*u^15)/
       (195279372288000*b^3) + (7664287*K0*K1*M^5*Sqrt[Pi/2203961430]*u^16)/
       (366148823040000*b^3) + (61*d^6*K0*K1*M^5*Sqrt[Pi/2203961430]*u^16)/
       (63567504000*b^3) - (251171*d^14*K0*K1*M^5*Sqrt[Pi/2203961430]*u^16)/
       (4160782080000*b^3) - (21797*d^18*K0*K1*M^5*Sqrt[Pi/2203961430]*u^16)/
       (73229764608000*b^3) - (K0*M^5*Sqrt[(2*Pi)/1101980715]*u^16)/
       (42567525*b^3*E^u) + (2*d^2*K0*M^5*Sqrt[(2*Pi)/1101980715]*u^16)/
       (42567525*b^3*E^u) - (d^4*K0*M^5*Sqrt[(2*Pi)/1101980715]*u^16)/
       (42567525*b^3*E^u) + (K1*M^5*Sqrt[(2*Pi)/1101980715]*u^16)/
       (42567525*b^3*E^u) - (2*d^2*K1*M^5*Sqrt[(2*Pi)/1101980715]*u^16)/
       (42567525*b^3*E^u) + (d^4*K1*M^5*Sqrt[(2*Pi)/1101980715]*u^16)/
       (42567525*b^3*E^u) + (967*d^8*K0*K1*M^5*Sqrt[(11*Pi)/200360130]*u^16)/
       (51209625600*b^3) + (8843*d^10*K0*K1*M^5*Sqrt[(19*Pi)/115997970]*u^16)/
       (1280240640000*b^3) - (6683*d^4*K0*K1*M^5*Sqrt[(23*Pi)/95824410]*u^16)/
       (715134420000*b^3) - (15007*d^12*K0*K1*M^5*Sqrt[(23*Pi)/95824410]*
        u^16)/(3520661760000*b^3) - (27007*d^16*K0*K1*M^5*
        Sqrt[(23*Pi)/95824410]*u^16)/(73229764608000*b^3) + 
      (38377*d^2*K0*K1*M^5*Sqrt[(29*Pi)/75998670]*u^16)/
       (52306974720000*b^3) + (23820677*d^2*K0^2*M^5*Sqrt[Pi/2203961430]*
        u^17)/(732297646080000*b^3) - (3933569*d^4*K0^2*M^5*
        Sqrt[Pi/2203961430]*u^17)/(30512401920000*b^3) + 
      (537203*d^6*K0^2*M^5*Sqrt[Pi/2203961430]*u^17)/(7322976460800*b^3) - 
      (1517*d^12*K0^2*M^5*Sqrt[Pi/2203961430]*u^17)/(7041323520000*b^3) - 
      (33347*d^14*K0^2*M^5*Sqrt[Pi/2203961430]*u^17)/(26153487360000*b^3) - 
      (101*d^16*K0^2*M^5*Sqrt[Pi/2203961430]*u^17)/(348713164800*b^3) - 
      (233*d^18*K0^2*M^5*Sqrt[Pi/2203961430]*u^17)/(20922789888000*b^3) - 
      (3859013*K1^2*M^5*Sqrt[Pi/2203961430]*u^17)/(183074411520000*b^3) - 
      (3411973*d^2*K1^2*M^5*Sqrt[Pi/2203961430]*u^17)/(104613949440000*b^3) + 
      (3899387*d^4*K1^2*M^5*Sqrt[Pi/2203961430]*u^17)/(30512401920000*b^3) - 
      (929699*d^6*K1^2*M^5*Sqrt[Pi/2203961430]*u^17)/(12204960768000*b^3) + 
      (59*d^8*K1^2*M^5*Sqrt[Pi/2203961430]*u^17)/(64012032000*b^3) + 
      (7817*d^10*K1^2*M^5*Sqrt[Pi/2203961430]*u^17)/(2560481280000*b^3) - 
      (1721*d^12*K1^2*M^5*Sqrt[Pi/2203961430]*u^17)/(7041323520000*b^3) - 
      (131*d^18*K1^2*M^5*Sqrt[Pi/2203961430]*u^17)/(11266117632000*b^3) - 
      (d^16*K1^2*M^5*Sqrt[(19*Pi)/115997970]*u^17)/(62589542400*b^3) + 
      (13*d^8*K0^2*M^5*Sqrt[(23*Pi)/95824410]*u^17)/(352066176000*b^3) - 
      (823*d^14*K1^2*M^5*Sqrt[(23*Pi)/95824410]*u^17)/(14082647040000*b^3) + 
      (239*d^10*K0^2*M^5*Sqrt[(31*Pi)/71095530]*u^17)/(2560481280000*b^3) + 
      (919*K0^2*M^5*Sqrt[(323*Pi)/6823410]*u^17)/(14082647040000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/2203961430]*u^18)/(15256200960000*b^3) - 
      (103*d^2*K0*K1*M^5*Sqrt[Pi/2203961430]*u^18)/(15256200960000*b^3) - 
      (d^18*K0*K1*M^5*Sqrt[Pi/2203961430]*u^18)/(1017080064000*b^3) - 
      (17*d^4*K0*K1*M^5*Sqrt[(17*Pi)/129644790]*u^18)/(3814050240000*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(17*Pi)/129644790]*u^18)/(108972864000*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[(17*Pi)/129644790]*u^18)/(117355392000*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[(17*Pi)/129644790]*u^18)/(53343360000*b^3) - 
      (d^12*K0*K1*M^5*Sqrt[(17*Pi)/129644790]*u^18)/(293388480000*b^3) - 
      (d^16*K0*K1*M^5*Sqrt[(17*Pi)/129644790]*u^18)/(610248038400*b^3) - 
      (d^14*K0*K1*M^5*Sqrt[(527*Pi)/4182090]*u^18)/(3814050240000*b^3))/Pi}, 
   10, 13, 1]}, 3, 5, 1]


==> anc/spectrum_16_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((91*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/(28965003264*b^2) + 
      (1001*d^2*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/(3620625408*b^2) + 
      (18109*d^4*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/(7241250816*b^2) + 
      (25181*d^12*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/(7241250816*b^2) + 
      (8281*d^14*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/(3620625408*b^2) + 
      (637*d^2*K1^2*M^4*Sqrt[11/(170*Pi)]*u^2)/(952796160*b^2) + 
      (110747*d^4*K1^2*M^4*Sqrt[11/(170*Pi)]*u^2)/(18103127040*b^2) + 
      (K1^2*M^4*Sqrt[17/(110*Pi)]*u^2)/(211732480*b^2) + 
      (2275*d^6*K0^2*M^4*Sqrt[55/(34*Pi)]*u^2)/(3620625408*b^2) - 
      (18083*d^8*K0^2*M^4*Sqrt[55/(34*Pi)]*u^2)/(14482501632*b^2) + 
      (1183*d^16*K0^2*M^4*Sqrt[55/(34*Pi)]*u^2)/(28965003264*b^2) - 
      (277*d^10*K0^2*M^4*Sqrt[85/(22*Pi)]*u^2)/(402291712*b^2) + 
      (91*d^6*K1^2*M^4*Sqrt[187/(10*Pi)]*u^2)/(194657280*b^2) - 
      (13*d^8*K1^2*M^4*Sqrt[187/(10*Pi)]*u^2)/(14599296*b^2) - 
      (15379*d^10*K1^2*M^4*Sqrt[187/(10*Pi)]*u^2)/(18103127040*b^2) + 
      (8957*d^12*K1^2*M^4*Sqrt[187/(10*Pi)]*u^2)/(18103127040*b^2) + 
      (6253*d^14*K1^2*M^4*Sqrt[187/(10*Pi)]*u^2)/(18103127040*b^2) + 
      (1183*d^16*K1^2*M^4*Sqrt[187/(10*Pi)]*u^2)/(36206254080*b^2) - 
      (343*d^10*K0^2*M^4*u^2)/(95279616*b^2*Sqrt[1870*Pi]) + 
      (K1^2*M^4*u^2)/(377148480*b^2*Sqrt[1870*Pi]) - 
      (539981*d^10*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^3)/(12672188928*b^2) + 
      (131382331*d^6*K0*K1*M^4*Sqrt[17/(110*Pi)]*u^3)/(8689500979200*b^2) + 
      (333064819*d^12*K0*K1*M^4*Sqrt[17/(110*Pi)]*u^3)/(24330602741760*b^2) - 
      (11132173*d^8*K0*K1*M^4*Sqrt[55/(34*Pi)]*u^3)/(1216530137088*b^2) + 
      (161141*K0*K1*M^4*u^3)/(640279019520*b^2*Sqrt[1870*Pi]) + 
      (8456267*d^2*K0*K1*M^4*u^3)/(380165667840*b^2*Sqrt[1870*Pi]) + 
      (123186499*d^4*K0*K1*M^4*u^3)/(608265068544*b^2*Sqrt[1870*Pi]) + 
      (6330551*d^6*K0*K1*M^4*u^3)/(2896500326400*b^2*Sqrt[1870*Pi]) + 
      (3460026527*d^12*K0*K1*M^4*u^3)/(72991808225280*b^2*Sqrt[1870*Pi]) + 
      (61966567*d^14*K0*K1*M^4*u^3)/(325856286720*b^2*Sqrt[1870*Pi]) + 
      (91231699*d^16*K0*K1*M^4*u^3)/(5213700587520*b^2*Sqrt[1870*Pi]) + 
      (7798736353*d^6*K1^2*M^4*Sqrt[5/(374*Pi)]*u^4)/(175180339740672*b^2) + 
      (431863*K0^2*M^4*Sqrt[11/(170*Pi)]*u^4)/(81102009139200*b^2) - 
      (38233637*d^8*K0^2*M^4*Sqrt[11/(170*Pi)]*u^4)/(2433060274176*b^2) - 
      (7486037*d^10*K0^2*M^4*Sqrt[11/(170*Pi)]*u^4)/(506887557120*b^2) + 
      (6339809603*d^12*K0^2*M^4*Sqrt[11/(170*Pi)]*u^4)/
       (729918082252800*b^2) + (210964759*d^14*K0^2*M^4*Sqrt[11/(170*Pi)]*
        u^4)/(36495904112640*b^2) + (1810389141683*d^4*K1^2*M^4*
        Sqrt[11/(170*Pi)]*u^4)/(153282797273088000*b^2) - 
      (970236553*d^8*K1^2*M^4*Sqrt[11/(170*Pi)]*u^4)/(24330602741760*b^2) + 
      (23012975443*d^12*K1^2*M^4*Sqrt[11/(170*Pi)]*u^4)/
       (1152502235136000*b^2) + (4346375569*d^2*K1^2*M^4*Sqrt[17/(110*Pi)]*
        u^4)/(3832069931827200*b^2) - (2608098761*d^10*K1^2*M^4*
        Sqrt[17/(110*Pi)]*u^4)/(121653013708800*b^2) + 
      (31821026747*d^16*K1^2*M^4*Sqrt[17/(110*Pi)]*u^4)/
       (35036067948134400*b^2) + (104573809*d^2*K0^2*M^4*Sqrt[187/(10*Pi)]*
        u^4)/(2919672329011200*b^2) + (2671007477*d^2*K0^2*M^4*u^4)/
       (2919672329011200*Sqrt[1870]*b^2*Sqrt[Pi]) + (6635591*K0^2*M^4*u^4)/
       (243306027417600*b^2*Sqrt[1870*Pi]) + (423211967*d^4*K0^2*M^4*u^4)/
       (6082650685440*b^2*Sqrt[1870*Pi]) + (4874623*d^6*K0^2*M^4*u^4)/
       (54309381120*b^2*Sqrt[1870*Pi]) + (922357*d^12*K0^2*M^4*u^4)/
       (1121225932800*b^2*Sqrt[1870*Pi]) + (27448433*d^14*K0^2*M^4*u^4)/
       (12165301370880*b^2*Sqrt[1870*Pi]) + (63324391*d^16*K0^2*M^4*u^4)/
       (10427401175040*b^2*Sqrt[1870*Pi]) + (3318652019*K1^2*M^4*u^4)/
       (15328279727308800*b^2*Sqrt[1870*Pi]) + (54737211619*d^4*K1^2*M^4*u^4)/
       (1152502235136000*b^2*Sqrt[1870*Pi]) + (1872537043*d^6*K1^2*M^4*u^4)/
       (175180339740672*b^2*Sqrt[1870*Pi]) - (4402727627*d^10*K1^2*M^4*u^4)/
       (72991808225280*b^2*Sqrt[1870*Pi]) + (543063303533*d^12*K1^2*M^4*u^4)/
       (21897542467584000*b^2*Sqrt[1870*Pi]) + 
      (13486941403*d^14*K1^2*M^4*u^4)/(78205508812800*b^2*Sqrt[1870*Pi]) + 
      (3481481149*d^16*K1^2*M^4*u^4)/(3892896438681600*b^2*Sqrt[1870*Pi]) + 
      (4746523391*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^5)/(408754126061568000*b^2) - 
      (276557567*d^8*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^5)/(8110200913920*b^2) - 
      (508970579*d^10*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^5)/(15206626713600*b^2) + 
      (10403874923*d^12*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^5)/
       (547438561689600*b^2) + (1861148549*d^14*K0*K1*M^4*Sqrt[11/(170*Pi)]*
        u^5)/(136859640422400*b^2) + (406979027*d^16*K0*K1*M^4*
        Sqrt[11/(170*Pi)]*u^5)/(312822035251200*b^2) + 
      (99036068959*d^6*K0*K1*M^4*Sqrt[17/(110*Pi)]*u^5)/
       (8759016987033600*b^2) + (10044794311*K0*K1*M^4*u^5)/
       (175180339740672000*b^2*Sqrt[1870*Pi]) + 
      (15799768799*d^2*K0*K1*M^4*u^5)/(958017482956800*b^2*Sqrt[1870*Pi]) + 
      (582765598871*d^4*K0*K1*M^4*u^5)/(3832069931827200*b^2*Sqrt[1870*Pi]) + 
      (81936460273*d^6*K0*K1*M^4*u^5)/(8759016987033600*b^2*Sqrt[1870*Pi]) - 
      (304614557*d^8*K0^2*M^4*Sqrt[11/(170*Pi)]*u^6)/(48661205483520*b^2) - 
      (4567855253*d^10*K0^2*M^4*Sqrt[11/(170*Pi)]*u^6)/
       (729918082252800*b^2) - (208702042453*d^10*K1^2*M^4*Sqrt[11/(170*Pi)]*
        u^6)/(21897542467584000*b^2) + (15313493*K0^2*M^4*Sqrt[17/(110*Pi)]*
        u^6)/(7664139863654400*b^2) + (3608818583*d^14*K0^2*M^4*
        Sqrt[17/(110*Pi)]*u^6)/(2189754246758400*b^2) - 
      (3101191573*d^8*K1^2*M^4*Sqrt[17/(110*Pi)]*u^6)/(521370058752000*b^2) + 
      (1035800471*d^16*K1^2*M^4*Sqrt[17/(110*Pi)]*u^6)/
       (5005152564019200*b^2) + (46448024159*d^2*K0^2*M^4*u^6)/
       (15328279727308800*Sqrt[1870]*b^2*Sqrt[Pi]) + 
      (238670602367*d^2*K1^2*M^4*u^6)/(51094265757696000*Sqrt[1870]*b^2*
        Sqrt[Pi]) + (429518135411*d^4*K0^2*M^4*u^6)/(15328279727308800*b^2*
        Sqrt[1870*Pi]) + (27391624279*d^6*K0^2*M^4*u^6)/
       (729918082252800*b^2*Sqrt[1870*Pi]) + (83964374143*d^12*K0^2*M^4*u^6)/
       (2189754246758400*b^2*Sqrt[1870*Pi]) + (5964720697*d^16*K0^2*M^4*u^6)/
       (2189754246758400*b^2*Sqrt[1870*Pi]) + (596618921*K1^2*M^4*u^6)/
       (11354281279488000*b^2*Sqrt[1870*Pi]) + (15150293083*d^4*K1^2*M^4*u^6)/
       (352374246604800*b^2*Sqrt[1870*Pi]) + (59556583879*d^6*K1^2*M^4*u^6)/
       (1042740117504000*b^2*Sqrt[1870*Pi]) - (5269623811*d^8*K1^2*M^4*u^6)/
       (1216530137088000*b^2*Sqrt[1870*Pi]) + 
      (182717690951*d^12*K1^2*M^4*u^6)/(3128220352512000*b^2*Sqrt[1870*Pi]) + 
      (187596538021*d^14*K1^2*M^4*u^6)/(4379508493516800*b^2*Sqrt[1870*Pi]) + 
      (40462689341*d^16*K1^2*M^4*u^6)/(58393446580224000*b^2*Sqrt[1870*Pi]) + 
      (17256903817*d^2*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^7)/
       (76641398636544000*b^2) - (842337149*d^8*K0*K1*M^4*Sqrt[11/(170*Pi)]*
        u^7)/(153666964684800*b^2) - (60301370729*d^10*K0*K1*M^4*
        Sqrt[11/(170*Pi)]*u^7)/(10948771233792000*b^2) + 
      (76109786797*d^16*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^7)/
       (350360679481344000*b^2) + (801536443*K0*K1*M^4*u^7)/
       (26657877786624000*b^2*Sqrt[1870*Pi]) + (155598247*d^2*K0*K1*M^4*u^7)/
       (782055088128000*b^2*Sqrt[1870*Pi]) + (151213773929*d^4*K0*K1*M^4*u^7)/
       (6131311890923520*b^2*Sqrt[1870*Pi]) + 
      (120149183089*d^6*K0*K1*M^4*u^7)/(3649590411264000*b^2*Sqrt[1870*Pi]) + 
      (10561905943*d^12*K0*K1*M^4*u^7)/(317355687936000*b^2*Sqrt[1870*Pi]) + 
      (3624095627*d^14*K0*K1*M^4*u^7)/(145983616450560*b^2*Sqrt[1870*Pi]) + 
      (11129995423*d^16*K0*K1*M^4*u^7)/(116786893160448000*b^2*
        Sqrt[1870*Pi]) - (63136711*d^8*K0^2*M^4*Sqrt[11/(170*Pi)]*u^8)/
       (92688010444800*b^2) - (296151071*d^10*K0^2*M^4*Sqrt[11/(170*Pi)]*u^8)/
       (431478669312000*b^2) + (204245227741*d^2*K0^2*M^4*u^8)/
       (613131189092352000*Sqrt[1870]*b^2*Sqrt[Pi]) + 
      (267025544237*d^2*K1^2*M^4*u^8)/(613131189092352000*Sqrt[1870]*b^2*
        Sqrt[Pi]) + (2292656281*K0^2*M^4*u^8)/(613131189092352000*b^2*
        Sqrt[1870*Pi]) + (376651772879*d^4*K0^2*M^4*u^8)/
       (122626237818470400*b^2*Sqrt[1870*Pi]) + 
      (13302427337*d^6*K0^2*M^4*u^8)/(3244080365568000*b^2*Sqrt[1870*Pi]) + 
      (360104764727*d^12*K0^2*M^4*u^8)/(87590169870336000*b^2*
        Sqrt[1870*Pi]) + (54403191589*d^14*K0^2*M^4*u^8)/
       (17518033974067200*b^2*Sqrt[1870*Pi]) + (603973891*d^16*K0^2*M^4*u^8)/
       (1904134127616000*b^2*Sqrt[1870*Pi]) + (3003271717*K1^2*M^4*u^8)/
       (613131189092352000*b^2*Sqrt[1870*Pi]) + 
      (491553861191*d^4*K1^2*M^4*u^8)/(122626237818470400*b^2*
        Sqrt[1870*Pi]) + (155886246601*d^6*K1^2*M^4*u^8)/
       (29196723290112000*b^2*Sqrt[1870*Pi]) - 
      (171200138897*d^8*K1^2*M^4*u^8)/(17518033974067200*b^2*Sqrt[1870*Pi]) - 
      (861109491751*d^10*K1^2*M^4*u^8)/(87590169870336000*b^2*
        Sqrt[1870*Pi]) + (20375719193*d^12*K1^2*M^4*u^8)/
       (3808268255232000*b^2*Sqrt[1870*Pi]) + (2026498351*d^14*K1^2*M^4*u^8)/
       (500515256401920*b^2*Sqrt[1870*Pi]) + (18243623791*d^16*K1^2*M^4*u^8)/
       (43795084935168000*b^2*Sqrt[1870*Pi]) + 
      (3412817663*d^4*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^9)/
       (22992419590963200*b^2) + (263823407*d^16*K0*K1*M^4*Sqrt[11/(170*Pi)]*
        u^9)/(16423156850688000*b^2) + (4889340079*d^2*K0*K1*M^4*
        Sqrt[17/(110*Pi)]*u^9)/(459848391819264000*b^2) + 
      (1300371271*d^14*K0*K1*M^4*Sqrt[17/(110*Pi)]*u^9)/
       (13138525480550400*b^2) + (933904253*K0*K1*M^4*u^9)/
       (459848391819264000*b^2*Sqrt[1870*Pi]) + (140947397*d^4*K0*K1*M^4*u^9)/
       (4379508493516800*b^2*Sqrt[1870*Pi]) + (20663351*d^6*K0*K1*M^4*u^9)/
       (9322070016000*b^2*Sqrt[1870*Pi]) - (3553710401*d^8*K0*K1*M^4*u^9)/
       (875901698703360*b^2*Sqrt[1870*Pi]) - (9915079687*d^10*K0*K1*M^4*u^9)/
       (2433060274176000*b^2*Sqrt[1870*Pi]) + 
      (145099288021*d^12*K0*K1*M^4*u^9)/(65692627402752000*b^2*
        Sqrt[1870*Pi]) + (7743503*K0^2*M^4*Sqrt[11/(170*Pi)]*u^10)/
       (459848391819264000*b^2) - (35456941*d^10*K0^2*M^4*Sqrt[11/(170*Pi)]*
        u^10)/(1081360121856000*b^2) + (4594520851*d^2*K1^2*M^4*
        Sqrt[11/(170*Pi)]*u^10)/(3153246115332096000*b^2) + 
      (56252762987*d^4*K0^2*M^4*Sqrt[17/(110*Pi)]*u^10)/
       (7357574269108224000*b^2) + (86752219*d^6*K0^2*M^4*Sqrt[17/(110*Pi)]*
        u^10)/(7299180822528000*b^2) - (114817117*d^8*K1^2*M^4*
        Sqrt[17/(110*Pi)]*u^10)/(4379508493516800*b^2) + 
      (7580550133*d^2*K0^2*M^4*u^10)/(459848391819264000*Sqrt[1870]*b^2*
        Sqrt[Pi]) + (84030715481*d^2*K1^2*M^4*u^10)/(22072722807324672000*
        Sqrt[1870]*b^2*Sqrt[Pi]) + (53700228487*d^4*K0^2*M^4*u^10)/
       (2452524756369408000*b^2*Sqrt[1870*Pi]) - 
      (540585281*d^8*K0^2*M^4*u^10)/(1459836164505600*b^2*Sqrt[1870*Pi]) - 
      (863908981*d^10*K0^2*M^4*u^10)/(87590169870336000*b^2*Sqrt[1870*Pi]) + 
      (13183496471*d^12*K0^2*M^4*u^10)/(65692627402752000*b^2*
        Sqrt[1870*Pi]) + (402420881*d^14*K0^2*M^4*u^10)/
       (2627705096110080*b^2*Sqrt[1870*Pi]) + (539696659*d^16*K0^2*M^4*u^10)/
       (32846313701376000*b^2*Sqrt[1870*Pi]) + (16181227*K1^2*M^4*u^10)/
       (72607640813568000*b^2*Sqrt[1870*Pi]) + 
      (10083799639*d^4*K1^2*M^4*u^10)/(55181807018311680*b^2*Sqrt[1870*Pi]) + 
      (231472601*d^6*K1^2*M^4*u^10)/(952067063808000*b^2*Sqrt[1870*Pi]) - 
      (1540913467*d^10*K1^2*M^4*u^10)/(3457506705408000*b^2*Sqrt[1870*Pi]) + 
      (1641089719*d^12*K1^2*M^4*u^10)/(6795789041664000*b^2*Sqrt[1870*Pi]) + 
      (7256679841*d^14*K1^2*M^4*u^10)/(39415576441651200*b^2*Sqrt[1870*Pi]) + 
      (279345337*d^16*K1^2*M^4*u^10)/(14076991586304000*b^2*Sqrt[1870*Pi]) - 
      (10998193*d^8*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^11)/
       (1210924007424000*b^2) - (34507913*d^10*K0*K1*M^4*Sqrt[11/(170*Pi)]*
        u^11)/(2737192808448000*b^2) + (5988817*K0*K1*M^4*u^11)/
       (86221573466112000*b^2*Sqrt[1870*Pi]) + 
      (1066350389*d^2*K0*K1*M^4*u^11)/(172443146932224000*b^2*
        Sqrt[1870*Pi]) + (78603157*d^4*K0*K1*M^4*u^11)/
       (1379545175457792*b^2*Sqrt[1870*Pi]) + (622611007*d^6*K0*K1*M^4*u^11)/
       (8211578425344000*b^2*Sqrt[1870*Pi]) - 
      (10307828669*d^8*K0*K1*M^4*u^11)/(262770509611008000*b^2*
        Sqrt[1870*Pi]) + (1854736273*d^12*K0*K1*M^4*u^11)/
       (24634735276032000*b^2*Sqrt[1870*Pi]) + 
      (281719967*d^14*K0*K1*M^4*u^11)/(4926947055206400*b^2*Sqrt[1870*Pi]) + 
      (154987909*d^16*K0*K1*M^4*u^11)/(24634735276032000*b^2*Sqrt[1870*Pi]) - 
      (7074281*d^10*K0^2*M^4*Sqrt[11/(170*Pi)]*u^12)/(8211578425344000*b^2) + 
      (8577973*d^12*K0^2*M^4*Sqrt[11/(170*Pi)]*u^12)/(28153983172608000*
        b^2) + (27049*K1^2*M^4*Sqrt[11/(170*Pi)]*u^12)/
       (229924195909632000*b^2) + (910753*d^12*K1^2*M^4*Sqrt[11/(170*Pi)]*
        u^12)/(1698947260416000*b^2) + (1116251*d^16*K1^2*M^4*
        Sqrt[11/(170*Pi)]*u^12)/(24634735276032000*b^2) + 
      (2377*K0^2*M^4*Sqrt[17/(110*Pi)]*u^12)/(22250728636416000*b^2) + 
      (72884951*d^2*K0^2*M^4*u^12)/(172443146932224000*Sqrt[1870]*b^2*
        Sqrt[Pi]) + (83028353*d^2*K1^2*M^4*u^12)/(172443146932224000*
        Sqrt[1870]*b^2*Sqrt[Pi]) + (134611*K0^2*M^4*u^12)/
       (45984839181926400*b^2*Sqrt[1870*Pi]) + (134348779*d^4*K0^2*M^4*u^12)/
       (34488629386444800*b^2*Sqrt[1870*Pi]) + (42588173*d^6*K0^2*M^4*u^12)/
       (8211578425344000*b^2*Sqrt[1870*Pi]) - (15637661*d^8*K0^2*M^4*u^12)/
       (1642315685068800*b^2*Sqrt[1870*Pi]) + (13027*d^12*K0^2*M^4*u^12)/
       (7191311155200*b^2*Sqrt[1870*Pi]) + (3832537*d^14*K0^2*M^4*u^12)/
       (985389411041280*b^2*Sqrt[1870*Pi]) + (384187*d^16*K0^2*M^4*u^12)/
       (879811974144000*b^2*Sqrt[1870*Pi]) + (2836223*K1^2*M^4*u^12)/
       (689772587728896000*b^2*Sqrt[1870*Pi]) + (765302929*d^4*K1^2*M^4*u^12)/
       (172443146932224000*b^2*Sqrt[1870*Pi]) + (145573469*d^6*K1^2*M^4*u^12)/
       (24634735276032000*b^2*Sqrt[1870*Pi]) - (53448683*d^8*K1^2*M^4*u^12)/
       (4926947055206400*b^2*Sqrt[1870*Pi]) - (53205883*d^10*K1^2*M^4*u^12)/
       (4926947055206400*b^2*Sqrt[1870*Pi]) - (13*d^12*K1^2*M^4*u^12)/
       (1360095805440*b^2*Sqrt[1870*Pi]) + (109067603*d^14*K1^2*M^4*u^12)/
       (24634735276032000*b^2*Sqrt[1870*Pi]) + 
      (661769*d^2*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^13)/(86221573466112000*b^2) - 
      (2219939*d^10*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^13)/
       (12317367638016000*b^2) + (54121*K0*K1*M^4*u^13)/
       (43110786733056000*b^2*Sqrt[1870*Pi]) + (166631*d^2*K0*K1*M^4*u^13)/
       (6158683819008000*b^2*Sqrt[1870*Pi]) + (1555639*d^4*K0*K1*M^4*u^13)/
       (1512659183616000*b^2*Sqrt[1870*Pi]) + (2410813*d^6*K0*K1*M^4*u^13)/
       (1759623948288000*b^2*Sqrt[1870*Pi]) - (6193903*d^8*K0*K1*M^4*u^13)/
       (2463473527603200*b^2*Sqrt[1870*Pi]) - (1074917*d^10*K0*K1*M^4*u^13)/
       (2052894606336000*b^2*Sqrt[1870*Pi]) + (1877819*d^12*K0*K1*M^4*u^13)/
       (1368596404224000*b^2*Sqrt[1870*Pi]) + (4188427*d^14*K0*K1*M^4*u^13)/
       (4105789212672000*b^2*Sqrt[1870*Pi]) + (1441009*d^16*K0*K1*M^4*u^13)/
       (12317367638016000*b^2*Sqrt[1870*Pi]) - 
      (2423*d^8*K0^2*M^4*Sqrt[5/(374*Pi)]*u^14)/(98538941104128*b^2) - 
      (137657*d^10*K0^2*M^4*Sqrt[11/(170*Pi)]*u^14)/(12317367638016000*b^2) + 
      (52067*d^14*K0^2*M^4*Sqrt[11/(170*Pi)]*u^14)/(12317367638016000*b^2) + 
      (K1^2*M^4*Sqrt[11/(170*Pi)]*u^14)/(718513112217600*b^2) + 
      (K0^2*M^4*Sqrt[17/(110*Pi)]*u^14)/(821157842534400*b^2) + 
      (469921*d^2*K0^2*M^4*u^14)/(86221573466112000*Sqrt[1870]*b^2*
        Sqrt[Pi]) + (14563*d^2*K1^2*M^4*u^14)/(2463473527603200*Sqrt[1870]*
        b^2*Sqrt[Pi]) + (3589*K0^2*M^4*u^14)/(86221573466112000*b^2*
        Sqrt[1870*Pi]) + (4334531*d^4*K0^2*M^4*u^14)/(86221573466112000*b^2*
        Sqrt[1870*Pi]) + (826447*d^6*K0^2*M^4*u^14)/(12317367638016000*b^2*
        Sqrt[1870*Pi]) + (36209*d^12*K0^2*M^4*u^14)/(535537723392000*b^2*
        Sqrt[1870*Pi]) + (91*d^14*K0^2*M^4*u^14)/(29327065804800*b^2*
        Sqrt[1870*Pi]) + (71273*d^16*K0^2*M^4*u^14)/(12317367638016000*b^2*
        Sqrt[1870*Pi]) + (373*K1^2*M^4*u^14)/(7185131122176000*b^2*
        Sqrt[1870*Pi]) + (670693*d^4*K1^2*M^4*u^14)/(12317367638016000*b^2*
        Sqrt[1870*Pi]) + (35839*d^6*K1^2*M^4*u^14)/(492694705520640*b^2*
        Sqrt[1870*Pi]) - (1641091*d^8*K1^2*M^4*u^14)/(12317367638016000*b^2*
        Sqrt[1870*Pi]) - (1641259*d^10*K1^2*M^4*u^14)/(12317367638016000*b^2*
        Sqrt[1870*Pi]) + (31139*d^12*K1^2*M^4*u^14)/(424736815104000*b^2*
        Sqrt[1870*Pi]) + (94531*d^14*K1^2*M^4*u^14)/(1759623948288000*b^2*
        Sqrt[1870*Pi]) + (77291*d^16*K1^2*M^4*u^14)/(12317367638016000*b^2*
        Sqrt[1870*Pi]) + (89*d^16*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^15)/
       (1026447303168000*b^2) + (d^6*K0*K1*M^4*Sqrt[17/(110*Pi)]*u^15)/
       (14663532902400*b^2) - (1819*d^8*K0*K1*M^4*Sqrt[17/(110*Pi)]*u^15)/
       (1539670954752000*b^2) + (d^12*K0*K1*M^4*Sqrt[17/(110*Pi)]*u^15)/
       (1527451344000*b^2) + (211*K0*K1*M^4*u^15)/(21555393366528000*b^2*
        Sqrt[1870*Pi]) + (4847*d^2*K0*K1*M^4*u^15)/(5388848341632000*b^2*
        Sqrt[1870*Pi]) + (4399*d^4*K0*K1*M^4*u^15)/(538884834163200*b^2*
        Sqrt[1870*Pi]) + (5059*d^6*K0*K1*M^4*u^15)/(513223651584000*b^2*
        Sqrt[1870*Pi]) - (5167*d^10*K0*K1*M^4*u^15)/(256611825792000*b^2*
        Sqrt[1870*Pi]) + (59*d^14*K0*K1*M^4*u^15)/(7331766451200*b^2*
        Sqrt[1870*Pi]) + (d^2*K0^2*M^4*u^16)/(42768637632000*Sqrt[1870]*b^2*
        Sqrt[Pi]) + (d^2*K1^2*M^4*u^16)/(42768637632000*Sqrt[1870]*b^2*
        Sqrt[Pi]) + (d^4*K0^2*M^4*u^16)/(5132236515840*b^2*Sqrt[1870*Pi]) + 
      (d^6*K0^2*M^4*u^16)/(3665883225600*b^2*Sqrt[1870*Pi]) - 
      (d^8*K0^2*M^4*u^16)/(2036601792000*b^2*Sqrt[1870*Pi]) - 
      (d^10*K0^2*M^4*u^16)/(2036601792000*b^2*Sqrt[1870*Pi]) + 
      (d^12*K0^2*M^4*u^16)/(3665883225600*b^2*Sqrt[1870*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(5132236515840*b^2*Sqrt[1870*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(42768637632000*b^2*Sqrt[1870*Pi]) + 
      (d^4*K1^2*M^4*u^16)/(5132236515840*b^2*Sqrt[1870*Pi]) + 
      (d^6*K1^2*M^4*u^16)/(3665883225600*b^2*Sqrt[1870*Pi]) - 
      (d^8*K1^2*M^4*u^16)/(2036601792000*b^2*Sqrt[1870*Pi]) - 
      (d^10*K1^2*M^4*u^16)/(2036601792000*b^2*Sqrt[1870*Pi]) + 
      (d^12*K1^2*M^4*u^16)/(3665883225600*b^2*Sqrt[1870*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(5132236515840*b^2*Sqrt[1870*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(42768637632000*b^2*Sqrt[1870*Pi]))/Pi, 0, 
    ((-740702691371*d^14*K1^2*M^4*Sqrt[5/(374*Pi)]*u^2)/
       (22378824961818624*b^2) - (4121*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (225283358720*b^2) - (3447613*d^2*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (2027550228480*b^2) - (8397493*d^4*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (506887557120*b^2) - (94393*d^6*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (3811184640*b^2) + (8188037*d^8*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (202755022848*b^2) + (6760507*d^10*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (144825016320*b^2) - (11973481*d^12*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (506887557120*b^2) - (72293*d^14*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (3811184640*b^2) - (3041753*d^16*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (2027550228480*b^2) + (31967*d^18*K0^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (405510045696*b^2) + (169*K1^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (24137502720*b^2) - (22087*d^4*K1^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (36206254080*b^2) - (536081*d^6*K1^2*M^4*Sqrt[11/(170*Pi)]*u^2)/
       (36206254080*b^2) + (13*d^2*K1^2*M^4*Sqrt[187/(10*Pi)]*u^2)/
       (635197440*b^2) + (74789*d^10*K1^2*M^4*Sqrt[187/(10*Pi)]*u^2)/
       (36206254080*b^2) + (7943*d^12*K1^2*M^4*Sqrt[187/(10*Pi)]*u^2)/
       (36206254080*b^2) - (11843*d^16*K1^2*M^4*Sqrt[187/(10*Pi)]*u^2)/
       (72412508160*b^2) + (13*d^18*K1^2*M^4*Sqrt[187/(10*Pi)]*u^2)/
       (3620625408*b^2) - (13*d^8*K1^2*M^4*Sqrt[935/(2*Pi)]*u^2)/
       (201145856*b^2) - (71987388101*d^14*K1^2*M^4*u^2)/
       (12432680534343680*b^2*Sqrt[1870*Pi]) - 
      (70011353*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^3)/(851571095961600*b^2) - 
      (5473243807*d^16*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^3)/
       (510942657576960*b^2) + (159016468013*d^8*K0*K1*M^4*Sqrt[17/(110*Pi)]*
        u^3)/(1277356643942400*b^2) + (6767236489*d^10*K0*K1*M^4*
        Sqrt[187/(10*Pi)]*u^3)/(425785547980800*b^2) - 
      (74780486303*d^2*K0*K1*M^4*u^3)/(851571095961600*b^2*Sqrt[1870*Pi]) - 
      (23130318487*d^4*K0*K1*M^4*u^3)/(25547132878848*b^2*Sqrt[1870*Pi]) - 
      (976050917047*d^6*K0*K1*M^4*u^3)/(638678321971200*b^2*Sqrt[1870*Pi]) - 
      (4586282597*d^12*K0*K1*M^4*u^3)/(3734960947200*b^2*Sqrt[1870*Pi]) - 
      (41184912061*d^14*K0*K1*M^4*u^3)/(33614648524800*b^2*Sqrt[1870*Pi]) + 
      (132495997*d^18*K0*K1*M^4*u^3)/(26891718819840*b^2*Sqrt[1870*Pi]) - 
      (450898154398211612965*d^12*K0^2*M^4*Sqrt[5/(374*Pi)]*u^4)/
       (6246089742138505496100864*b^2) + (75705271*d^18*K0^2*M^4*
        Sqrt[5/(374*Pi)]*u^4)/(204377063030784*b^2) - 
      (55291193*K0^2*M^4*Sqrt[11/(170*Pi)]*u^4)/(1703142191923200*b^2) + 
      (86736327353*d^10*K0^2*M^4*Sqrt[11/(170*Pi)]*u^4)/
       (851571095961600*b^2) - (3976386991*d^16*K0^2*M^4*Sqrt[11/(170*Pi)]*
        u^4)/(1021885315153920*b^2) + (38860186327157*d^10*K1^2*M^4*
        Sqrt[11/(170*Pi)]*u^4)/(134122447613952000*b^2) - 
      (2210643907*K1^2*M^4*Sqrt[17/(110*Pi)]*u^4)/(35765986030387200*b^2) - 
      (58614616583*d^2*K0^2*M^4*u^4)/(1703142191923200*Sqrt[1870]*b^2*
        Sqrt[Pi]) - (53803755811441*d^2*K1^2*M^4*u^4)/
       (536489790455808000*Sqrt[1870]*b^2*Sqrt[Pi]) - 
      (17944557907*d^4*K0^2*M^4*u^4)/(51094265757696*b^2*Sqrt[1870*Pi]) - 
      (38974043593*d^6*K0^2*M^4*u^4)/(67229297049600*b^2*Sqrt[1870*Pi]) + 
      (2117128830661*d^8*K0^2*M^4*u^4)/(2554713287884800*b^2*Sqrt[1870*Pi]) - 
      (18926827341698511611503*d^12*K0^2*M^4*u^4)/
       (156152243553462637402521600*b^2*Sqrt[1870*Pi]) - 
      (587986496659*d^14*K0^2*M^4*u^4)/(1277356643942400*b^2*Sqrt[1870*Pi]) - 
      (271853321925169*d^4*K1^2*M^4*u^4)/(268244895227904000*b^2*
        Sqrt[1870*Pi]) - (442653957867721*d^6*K1^2*M^4*u^4)/
       (268244895227904000*b^2*Sqrt[1870*Pi]) + 
      (320210043026813*d^8*K1^2*M^4*u^4)/(134122447613952000*b^2*
        Sqrt[1870*Pi]) - (368852188920631*d^12*K1^2*M^4*u^4)/
       (268244895227904000*b^2*Sqrt[1870*Pi]) - 
      (352451074916399*d^14*K1^2*M^4*u^4)/(268244895227904000*b^2*
        Sqrt[1870*Pi]) - (67378745303399*d^16*K1^2*M^4*u^4)/
       (536489790455808000*b^2*Sqrt[1870*Pi]) + 
      (535786413761*d^18*K1^2*M^4*u^4)/(107297958091161600*b^2*
        Sqrt[1870*Pi]) + (593933635529*d^10*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^5)/
       (2312455993344000*b^2) - (3678093301987*d^12*K0*K1*M^4*
        Sqrt[11/(170*Pi)]*u^5)/(33530611903488000*b^2) - 
      (8430126232194741362209*d^2*K0*K1*M^4*Sqrt[17/(110*Pi)]*u^5)/
       (2893409218784748869517312000*b^2) - (32850801461*K0*K1*M^4*u^5)/
       (35765986030387200*b^2*Sqrt[1870*Pi]) - 
      (111058181529861362394511*d^2*K0*K1*M^4*u^5)/
       (2893409218784748869517312000*b^2*Sqrt[1870*Pi]) - 
      (59777137429621*d^4*K0*K1*M^4*u^5)/(67061223806976000*b^2*
        Sqrt[1870*Pi]) - (195926164086953*d^6*K0*K1*M^4*u^5)/
       (134122447613952000*b^2*Sqrt[1870*Pi]) + 
      (562127710607341*d^8*K0*K1*M^4*u^5)/(268244895227904000*b^2*
        Sqrt[1870*Pi]) - (156298302086887*d^14*K0*K1*M^4*u^5)/
       (134122447613952000*b^2*Sqrt[1870*Pi]) - 
      (3170054698301*d^16*K0*K1*M^4*u^5)/(28236304760832000*b^2*
        Sqrt[1870*Pi]) + (10321448747*d^18*K0*K1*M^4*u^5)/
       (2332564306329600*b^2*Sqrt[1870*Pi]) - 
      (169856596057*d^14*K1^2*M^4*Sqrt[5/(374*Pi)]*u^6)/
       (2452524756369408*b^2) + (105521222100983*d^10*K0^2*M^4*
        Sqrt[11/(170*Pi)]*u^6)/(2145959161823232000*b^2) - 
      (8571974260373*d^16*K0^2*M^4*Sqrt[11/(170*Pi)]*u^6)/
       (4291918323646464000*b^2) + (7073534983189*d^10*K1^2*M^4*
        Sqrt[11/(170*Pi)]*u^6)/(93302572253184000*b^2) - 
      (147934886903348927*K0^2*M^4*Sqrt[17/(110*Pi)]*u^6)/
       (38621702586670730182656000*b^2) + (11494267651*d^18*K1^2*M^4*
        Sqrt[17/(110*Pi)]*u^6)/(153282797273088000*b^2) - 
      (3726669448433*d^2*K0^2*M^4*u^6)/(225890438086656000*Sqrt[1870]*b^2*
        Sqrt[Pi]) - (56635957794319*d^2*K1^2*M^4*u^6)/
       (2145959161823232000*Sqrt[1870]*b^2*Sqrt[Pi]) - 
      (4097401155896199521*K0^2*M^4*u^6)/(38621702586670730182656000*b^2*
        Sqrt[1870*Pi]) - (90332673814487*d^4*K0^2*M^4*u^6)/
       (536489790455808000*b^2*Sqrt[1870*Pi]) - 
      (149714989581653*d^6*K0^2*M^4*u^6)/(536489790455808000*b^2*
        Sqrt[1870*Pi]) + (846002614093757*d^8*K0^2*M^4*u^6)/
       (2145959161823232000*b^2*Sqrt[1870*Pi]) - 
      (30371002232987*d^12*K0^2*M^4*u^6)/(134122447613952000*b^2*
        Sqrt[1870*Pi]) - (59936547448751*d^14*K0^2*M^4*u^6)/
       (268244895227904000*b^2*Sqrt[1870*Pi]) + 
      (719852990221*d^18*K0^2*M^4*u^6)/(858383664729292800*b^2*
        Sqrt[1870*Pi]) - (1198315249577*K1^2*M^4*u^6)/
       (4291918323646464000*b^2*Sqrt[1870*Pi]) - 
      (21045717616321*d^4*K1^2*M^4*u^6)/(79479968956416000*b^2*
        Sqrt[1870*Pi]) - (922460016613757*d^6*K1^2*M^4*u^6)/
       (2145959161823232000*b^2*Sqrt[1870*Pi]) + 
      (331731815775049*d^8*K1^2*M^4*u^6)/(536489790455808000*b^2*
        Sqrt[1870*Pi]) - (753856279359797*d^12*K1^2*M^4*u^6)/
       (2145959161823232000*b^2*Sqrt[1870*Pi]) - 
      (4249077415157*d^16*K1^2*M^4*u^6)/(122626237818470400*b^2*
        Sqrt[1870*Pi]) - (849309600077*d^6*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^7)/
       (36999295893504000*b^2) + (1166039875433*d^8*K0*K1*M^4*
        Sqrt[11/(170*Pi)]*u^7)/(35765986030387200*b^2) + 
      (95688399853033*d^10*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^7)/
       (2145959161823232000*b^2) - (154364615441*d^12*K0*K1*M^4*
        Sqrt[11/(170*Pi)]*u^7)/(8382652975872000*b^2) - 
      (12886018931279*d^14*K0*K1*M^4*Sqrt[17/(110*Pi)]*u^7)/
       (1072979580911616000*b^2) - (172200703373*K0*K1*M^4*u^7)/
       (1072979580911616000*b^2*Sqrt[1870*Pi]) - 
      (65577669921067*d^2*K0*K1*M^4*u^7)/(4291918323646464000*b^2*
        Sqrt[1870*Pi]) - (10340621598229*d^4*K0*K1*M^4*u^7)/
       (67061223806976000*b^2*Sqrt[1870*Pi]) - 
      (22516472223389*d^16*K0*K1*M^4*u^7)/(1072979580911616000*b^2*
        Sqrt[1870*Pi]) + (3164562765421*d^18*K0*K1*M^4*u^7)/
       (4291918323646464000*b^2*Sqrt[1870*Pi]) + 
      (5397601465681*d^10*K0^2*M^4*Sqrt[11/(170*Pi)]*u^8)/
       (953759627476992000*b^2) - (20286142331677*d^14*K0^2*M^4*
        Sqrt[11/(170*Pi)]*u^8)/(8583836647292928000*b^2) - 
      (6681695085187*d^4*K1^2*M^4*Sqrt[11/(170*Pi)]*u^8)/
       (2861278882430976000*b^2) - (430629850207*d^2*K1^2*M^4*
        Sqrt[17/(110*Pi)]*u^8)/(2861278882430976000*b^2) - 
      (4234758959381*d^6*K1^2*M^4*Sqrt[17/(110*Pi)]*u^8)/
       (1716767329458585600*b^2) - (2757296423033*d^2*K0^2*M^4*u^8)/
       (1430639441215488000*Sqrt[1870]*b^2*Sqrt[Pi]) - 
      (345005689757*K0^2*M^4*u^8)/(17167673294585856000*b^2*Sqrt[1870*Pi]) - 
      (1801980641243*d^4*K0^2*M^4*u^8)/(92299318788096000*b^2*
        Sqrt[1870*Pi]) - (55036127987857*d^6*K0^2*M^4*u^8)/
       (1716767329458585600*b^2*Sqrt[1870*Pi]) + 
      (32378982689497*d^8*K0^2*M^4*u^8)/(715319720607744000*b^2*
        Sqrt[1870*Pi]) - (762728156789*d^12*K0^2*M^4*u^8)/
       (30118725078220800*b^2*Sqrt[1870*Pi]) - 
      (2059603950749*d^16*K0^2*M^4*u^8)/(746420578025472000*b^2*
        Sqrt[1870*Pi]) + (781319348503*d^18*K0^2*M^4*u^8)/
       (8583836647292928000*b^2*Sqrt[1870*Pi]) - (465096315479*K1^2*M^4*u^8)/
       (17167673294585856000*b^2*Sqrt[1870*Pi]) + 
      (28331740800479*d^8*K1^2*M^4*u^8)/(476879813738496000*b^2*
        Sqrt[1870*Pi]) + (22585347056623*d^10*K1^2*M^4*u^8)/
       (276897956364288000*b^2*Sqrt[1870*Pi]) - 
      (284017279060597*d^12*K1^2*M^4*u^8)/(8583836647292928000*b^2*
        Sqrt[1870*Pi]) - (5978349822019*d^14*K1^2*M^4*u^8)/
       (175180339740672000*b^2*Sqrt[1870*Pi]) - 
      (9006011730883*d^16*K1^2*M^4*u^8)/(2452524756369408000*b^2*
        Sqrt[1870*Pi]) + (5985048277*d^18*K1^2*M^4*u^8)/
       (51094265757696000*b^2*Sqrt[1870*Pi]) - 
      (63137004044589211921007*d^2*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^9)/
       (1287830139560920951377887232000*b^2) + 
      (110248760711*d^18*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^9)/
       (25751509941878784000*b^2) - (32305191529*K0*K1*M^4*u^9)/
       (2861278882430976000*b^2*Sqrt[1870*Pi]) - 
      (688503371051835469927547*d^2*K0*K1*M^4*u^9)/
       (1287830139560920951377887232000*b^2*Sqrt[1870*Pi]) - 
      (17427814044827*d^4*K0*K1*M^4*u^9)/(1609469371367424000*b^2*
        Sqrt[1870*Pi]) - (57100825040509*d^6*K0*K1*M^4*u^9)/
       (3218938742734848000*b^2*Sqrt[1870*Pi]) + 
      (64351356512183*d^8*K0*K1*M^4*u^9)/(2575150994187878400*b^2*
        Sqrt[1870*Pi]) + (443688081459017*d^10*K0*K1*M^4*u^9)/
       (12875754970939392000*b^2*Sqrt[1870*Pi]) - 
      (44368371740647*d^12*K0*K1*M^4*u^9)/(3218938742734848000*b^2*
        Sqrt[1870*Pi]) - (23253985492273*d^14*K0*K1*M^4*u^9)/
       (1609469371367424000*b^2*Sqrt[1870*Pi]) - 
      (41494611779213*d^16*K0*K1*M^4*u^9)/(25751509941878784000*b^2*
        Sqrt[1870*Pi]) - (73900765199*d^12*K0^2*M^4*Sqrt[11/(170*Pi)]*u^10)/
       (643787748546969600*b^2) - (1280244672349*d^2*K0^2*M^4*u^10)/
       (12875754970939392000*Sqrt[1870]*b^2*Sqrt[Pi]) - 
      (23228164058447*d^2*K1^2*M^4*u^10)/(193136324564090880000*Sqrt[1870]*
        b^2*Sqrt[Pi]) - (8953479653*K0^2*M^4*u^10)/(8583836647292928000*b^2*
        Sqrt[1870*Pi]) - (1616329660123*d^4*K0^2*M^4*u^10)/
       (1609469371367424000*b^2*Sqrt[1870*Pi]) - 
      (10619679921163*d^6*K0^2*M^4*u^10)/(6437877485469696000*b^2*
        Sqrt[1870*Pi]) + (29765672230421*d^8*K0^2*M^4*u^10)/
       (12875754970939392000*b^2*Sqrt[1870*Pi]) + 
      (1030516534027*d^10*K0^2*M^4*u^10)/(321893874273484800*b^2*
        Sqrt[1870*Pi]) - (376228583803*d^14*K0^2*M^4*u^10)/
       (279907716759552000*b^2*Sqrt[1870*Pi]) - 
      (804008992103*d^16*K0^2*M^4*u^10)/(5150301988375756800*b^2*
        Sqrt[1870*Pi]) + (52044102613*d^18*K0^2*M^4*u^10)/
       (12875754970939392000*b^2*Sqrt[1870*Pi]) - (54317640467*K1^2*M^4*u^10)/
       (42919183236464640000*b^2*Sqrt[1870*Pi]) - 
      (8372550845843*d^4*K1^2*M^4*u^10)/(6897725877288960000*b^2*
        Sqrt[1870*Pi]) - (1541777795819*d^6*K1^2*M^4*u^10)/
       (772545298256363520*b^2*Sqrt[1870*Pi]) + 
      (35941873942619*d^8*K1^2*M^4*u^10)/(12875754970939392000*b^2*
        Sqrt[1870*Pi]) + (187057799602621*d^10*K1^2*M^4*u^10)/
       (48284081141022720000*b^2*Sqrt[1870*Pi]) - 
      (36737217631351*d^12*K1^2*M^4*u^10)/(24142040570511360000*b^2*
        Sqrt[1870*Pi]) - (17451815652097*d^14*K1^2*M^4*u^10)/
       (10729795809116160000*b^2*Sqrt[1870*Pi]) - 
      (14757966516091*d^16*K1^2*M^4*u^10)/(77254529825636352000*b^2*
        Sqrt[1870*Pi]) + (182899521583*d^18*K1^2*M^4*u^10)/
       (38627264912818176000*b^2*Sqrt[1870*Pi]) - 
      (20919064661*d^2*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^11)/
       (6035510142627840000*b^2) + (1468172843*d^8*K0*K1*M^4*
        Sqrt[17/(110*Pi)]*u^11)/(28236304760832000*b^2) - 
      (1610822473*K0*K1*M^4*u^11)/(4023673428418560000*b^2*Sqrt[1870*Pi]) - 
      (9311444581513*d^4*K0*K1*M^4*u^11)/(24142040570511360000*b^2*
        Sqrt[1870*Pi]) - (30783174959*d^6*K0*K1*M^4*u^11)/
       (48284081141022720*b^2*Sqrt[1870*Pi]) + 
      (14936953352659*d^10*K0*K1*M^4*u^11)/(12071020285255680000*b^2*
        Sqrt[1870*Pi]) - (11531935198471*d^12*K0*K1*M^4*u^11)/
       (24142040570511360000*b^2*Sqrt[1870*Pi]) - 
      (522450470083*d^14*K0*K1*M^4*u^11)/(1005918357104640000*b^2*
        Sqrt[1870*Pi]) - (308305581019*d^16*K0*K1*M^4*u^11)/
       (4828408114102272000*b^2*Sqrt[1870*Pi]) + 
      (3161124817*d^18*K0*K1*M^4*u^11)/(2414204057051136000*b^2*
        Sqrt[1870*Pi]) - (29624764471*d^4*K0^2*M^4*Sqrt[11/(170*Pi)]*u^12)/
       (12071020285255680000*b^2) + (200034073*d^8*K0^2*M^4*Sqrt[11/(170*Pi)]*
        u^12)/(35765986030387200*b^2) - (36159372727*d^12*K0^2*M^4*
        Sqrt[11/(170*Pi)]*u^12)/(12071020285255680000*b^2) + 
      (30876260767*d^8*K1^2*M^4*Sqrt[11/(170*Pi)]*u^12)/
       (4828408114102272000*b^2) - (5588339479*d^2*K0^2*M^4*u^12)/
       (2099307875696640000*Sqrt[1870]*b^2*Sqrt[Pi]) - 
      (49038964993*d^2*K1^2*M^4*u^12)/(16094693713674240000*Sqrt[1870]*b^2*
        Sqrt[Pi]) - (449426903*K0^2*M^4*u^12)/(16094693713674240000*b^2*
        Sqrt[1870*Pi]) - (54304450073*d^6*K0^2*M^4*u^12)/
       (1207102028525568000*b^2*Sqrt[1870*Pi]) + 
      (2110923993707*d^10*K0^2*M^4*u^12)/(24142040570511360000*b^2*
        Sqrt[1870*Pi]) - (36870061477*d^14*K0^2*M^4*u^12)/
       (1005918357104640000*b^2*Sqrt[1870*Pi]) - 
      (45894860609*d^16*K0^2*M^4*u^12)/(9656816228204544000*b^2*
        Sqrt[1870*Pi]) + (688682167*d^18*K0^2*M^4*u^12)/
       (9656816228204544000*b^2*Sqrt[1870*Pi]) - (1542103873*K1^2*M^4*u^12)/
       (48284081141022720000*b^2*Sqrt[1870*Pi]) - 
      (373234986827*d^4*K1^2*M^4*u^12)/(12071020285255680000*b^2*
        Sqrt[1870*Pi]) - (5193744217*d^6*K1^2*M^4*u^12)/
       (100591835710464000*b^2*Sqrt[1870*Pi]) + 
      (808107954023*d^10*K1^2*M^4*u^12)/(8047346856837120000*b^2*
        Sqrt[1870*Pi]) - (453864979639*d^12*K1^2*M^4*u^12)/
       (12071020285255680000*b^2*Sqrt[1870*Pi]) - 
      (36288485467*d^14*K1^2*M^4*u^12)/(862215734661120000*b^2*
        Sqrt[1870*Pi]) - (304533851*d^16*K1^2*M^4*u^12)/
       (55181807018311680*b^2*Sqrt[1870*Pi]) + (104056747*d^18*K1^2*M^4*u^12)/
       (1379545175457792000*b^2*Sqrt[1870*Pi]) - (91599001*K0*K1*M^4*u^13)/
       (12071020285255680000*b^2*Sqrt[1870*Pi]) - 
      (8779172873*d^2*K0*K1*M^4*u^13)/(12071020285255680000*b^2*
        Sqrt[1870*Pi]) - (22359386899*d^4*K0*K1*M^4*u^13)/
       (3017755071313920000*b^2*Sqrt[1870*Pi]) - 
      (75620388709*d^6*K0*K1*M^4*u^13)/(6035510142627840000*b^2*
        Sqrt[1870*Pi]) + (100668529063*d^8*K0*K1*M^4*u^13)/
       (6035510142627840000*b^2*Sqrt[1870*Pi]) + 
      (1845767443*d^10*K0*K1*M^4*u^13)/(75443876782848000*b^2*
        Sqrt[1870*Pi]) - (2952414821*d^12*K0*K1*M^4*u^13)/
       (335306119034880000*b^2*Sqrt[1870*Pi]) - 
      (61809536911*d^14*K0*K1*M^4*u^13)/(6035510142627840000*b^2*
        Sqrt[1870*Pi]) - (3462446833*d^16*K0*K1*M^4*u^13)/
       (2414204057051136000*b^2*Sqrt[1870*Pi]) + 
      (4299577*d^18*K0*K1*M^4*u^13)/(482840811410227200*b^2*Sqrt[1870*Pi]) + 
      (6708851*d^8*K0^2*M^4*Sqrt[11/(170*Pi)]*u^14)/(87471161487360000*b^2) - 
      (23951629*d^12*K1^2*M^4*Sqrt[17/(110*Pi)]*u^14)/
       (862215734661120000*b^2) - (29949211*d^2*K0^2*M^4*u^14)/
       (804734685683712000*Sqrt[1870]*b^2*Sqrt[Pi]) - 
      (30666127*d^2*K1^2*M^4*u^14)/(754438767828480000*Sqrt[1870]*b^2*
        Sqrt[Pi]) - (4859*K0^2*M^4*u^14)/(12706337142374400*b^2*
        Sqrt[1870*Pi]) - (460990741*d^4*K0^2*M^4*u^14)/
       (1207102028525568000*b^2*Sqrt[1870*Pi]) - 
      (3973499737*d^6*K0^2*M^4*u^14)/(6035510142627840000*b^2*
        Sqrt[1870*Pi]) + (144740609*d^10*K0^2*M^4*u^14)/
       (111768706344960000*b^2*Sqrt[1870*Pi]) - (84798341*d^12*K0^2*M^4*u^14)/
       (194693875568640000*b^2*Sqrt[1870*Pi]) - 
      (142282769*d^14*K0^2*M^4*u^14)/(262413484462080000*b^2*Sqrt[1870*Pi]) - 
      (402749*d^16*K0^2*M^4*u^14)/(4867346889216000*b^2*Sqrt[1870*Pi]) - 
      (787691*d^18*K0^2*M^4*u^14)/(2414204057051136000*b^2*Sqrt[1870*Pi]) - 
      (1686283*K1^2*M^4*u^14)/(4023673428418560000*b^2*Sqrt[1870*Pi]) - 
      (280354133*d^4*K1^2*M^4*u^14)/(670612238069760000*b^2*Sqrt[1870*Pi]) - 
      (207879559*d^6*K1^2*M^4*u^14)/(287405244887040000*b^2*Sqrt[1870*Pi]) + 
      (56647501*d^8*K1^2*M^4*u^14)/(61586838190080000*b^2*Sqrt[1870*Pi]) + 
      (1228489847*d^10*K1^2*M^4*u^14)/(862215734661120000*b^2*
        Sqrt[1870*Pi]) - (3602841817*d^14*K1^2*M^4*u^14)/
       (6035510142627840000*b^2*Sqrt[1870*Pi]) - 
      (24801967*d^16*K1^2*M^4*u^14)/(268244895227904000*b^2*Sqrt[1870*Pi]) - 
      (129509*d^18*K1^2*M^4*u^14)/(241420405705113600*b^2*Sqrt[1870*Pi]) - 
      (657277*d^16*K0*K1*M^4*Sqrt[17/(110*Pi)]*u^15)/(603551014262784000*
        b^2) - (211087*K0*K1*M^4*u^15)/(3017755071313920000*b^2*
        Sqrt[1870*Pi]) - (40160237*d^2*K0*K1*M^4*u^15)/
       (6035510142627840000*b^2*Sqrt[1870*Pi]) - 
      (316591633*d^4*K0*K1*M^4*u^15)/(4526632606970880000*b^2*
        Sqrt[1870*Pi]) - (566875303*d^6*K0*K1*M^4*u^15)/
       (4526632606970880000*b^2*Sqrt[1870*Pi]) + 
      (167259809*d^8*K0*K1*M^4*u^15)/(1131658151742720000*b^2*
        Sqrt[1870*Pi]) + (754546553*d^10*K0*K1*M^4*u^15)/
       (3017755071313920000*b^2*Sqrt[1870*Pi]) - 
      (7213223*d^12*K0*K1*M^4*u^15)/(100591835710464000*b^2*Sqrt[1870*Pi]) - 
      (31789441*d^14*K0*K1*M^4*u^15)/(301775507131392000*b^2*Sqrt[1870*Pi]) - 
      (457561*d^18*K0*K1*M^4*u^15)/(1207102028525568000*b^2*Sqrt[1870*Pi]) - 
      (73919*d^14*K0^2*M^4*Sqrt[11/(170*Pi)]*u^16)/(215553933665280000*b^2) - 
      (d^2*K1^2*M^4*Sqrt[11/(170*Pi)]*u^16)/(53708655329280*b^2) + 
      (81113063*d^16*K1^2*M^4*Sqrt[11/(170*Pi)]*u^16)/(5978373979944296448000*
        b^2) - (6337843*d^18*K1^2*M^4*Sqrt[11/(170*Pi)]*u^16)/
       (3165021518794039296000*b^2) + (1104851389*d^8*K1^2*M^4*
        Sqrt[17/(110*Pi)]*u^16)/(7912553796985098240000*b^2) - 
      (157*d^2*K0^2*M^4*u^16)/(794668879872000*Sqrt[1870]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^16)/(304132534272000*b^2*Sqrt[1870*Pi]) - 
      (288793*d^4*K0^2*M^4*u^16)/(129332360199168000*b^2*Sqrt[1870*Pi]) - 
      (2778827*d^6*K0^2*M^4*u^16)/(646661800995840000*b^2*Sqrt[1870*Pi]) + 
      (5523713*d^8*K0^2*M^4*u^16)/(1293323601991680000*b^2*Sqrt[1870*Pi]) + 
      (1264243*d^10*K0^2*M^4*u^16)/(143702622443520000*b^2*Sqrt[1870*Pi]) - 
      (123769*d^12*K0^2*M^4*u^16)/(71851311221760000*b^2*Sqrt[1870*Pi]) - 
      (46517*d^16*K0^2*M^4*u^16)/(57481048977408000*b^2*Sqrt[1870*Pi]) - 
      (827*d^18*K0^2*M^4*u^16)/(24634735276032000*b^2*Sqrt[1870*Pi]) - 
      (4069*K1^2*M^4*u^16)/(1207102028525568000*b^2*Sqrt[1870*Pi]) - 
      (25999*d^4*K1^2*M^4*u^16)/(11176870634496000*b^2*Sqrt[1870*Pi]) - 
      (2278307*d^6*K1^2*M^4*u^16)/(502959178552320000*b^2*Sqrt[1870*Pi]) + 
      (3181573709*d^8*K1^2*M^4*u^16)/(1582510759397019648000*b^2*
        Sqrt[1870*Pi]) + (28060741*d^10*K1^2*M^4*u^16)/
       (3017755071313920000*b^2*Sqrt[1870*Pi]) - (2569333*d^12*K1^2*M^4*u^16)/
       (1508877535656960000*b^2*Sqrt[1870*Pi]) - (6033821*d^14*K1^2*M^4*u^16)/
       (1508877535656960000*b^2*Sqrt[1870*Pi]) - (5970727*d^16*K1^2*M^4*u^16)/
       (5809887249702912000*b^2*Sqrt[1870*Pi]) - (7450987*d^18*K1^2*M^4*u^16)/
       (452145931256291328000*b^2*Sqrt[1870*Pi]) - 
      (K0*K1*M^4*Sqrt[11/(170*Pi)]*u^17)/(301775507131392000*b^2) - 
      (d^2*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^17)/(1257397946380800*b^2) - 
      (9463*d^4*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^17)/(641272952654208000*b^2) + 
      (53*d^6*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^17)/(7941460713984000*b^2) + 
      (691*d^14*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^17)/(16031823816355200*b^2) - 
      (73*d^18*K0*K1*M^4*Sqrt[11/(170*Pi)]*u^17)/(81431486051328000*b^2) - 
      (37*K0*K1*M^4*u^17)/(301775507131392000*b^2*Sqrt[1870*Pi]) - 
      (1621*d^2*K0*K1*M^4*u^17)/(301775507131392000*b^2*Sqrt[1870*Pi]) - 
      (18017*d^4*K0*K1*M^4*u^17)/(961909428981312000*b^2*Sqrt[1870*Pi]) - 
      (1185829*d^6*K0*K1*M^4*u^17)/(2263316303485440000*b^2*Sqrt[1870*Pi]) + 
      (125777*d^8*K0*K1*M^4*u^17)/(565829075871360000*b^2*Sqrt[1870*Pi]) + 
      (731509*d^10*K0*K1*M^4*u^17)/(754438767828480000*b^2*Sqrt[1870*Pi]) + 
      (6599*d^12*K0*K1*M^4*u^17)/(188609691957120000*b^2*Sqrt[1870*Pi]) - 
      (92881*d^14*K0*K1*M^4*u^17)/(101789357564160000*b^2*Sqrt[1870*Pi]) - 
      (67*d^16*K0*K1*M^4*u^17)/(502959178552320*b^2*Sqrt[1870*Pi]) + 
      (d^18*K0*K1*M^4*u^17)/(2456984492928000*b^2*Sqrt[1870*Pi]) - 
      (d^2*K0^2*M^4*Sqrt[11/(170*Pi)]*u^18)/(30177550713139200*b^2) - 
      (d^6*K0^2*M^4*Sqrt[11/(170*Pi)]*u^18)/(3592565561088000*b^2) - 
      (d^2*K1^2*M^4*Sqrt[11/(170*Pi)]*u^18)/(30177550713139200*b^2) - 
      (d^6*K1^2*M^4*Sqrt[11/(170*Pi)]*u^18)/(3592565561088000*b^2) + 
      (13*d^10*K0^2*M^4*Sqrt[187/(10*Pi)]*u^18)/(75443876782848000*b^2) + 
      (13*d^10*K1^2*M^4*Sqrt[187/(10*Pi)]*u^18)/(75443876782848000*b^2) - 
      (K0^2*M^4*u^18)/(150887753565696000*b^2*Sqrt[1870*Pi]) - 
      (67*d^4*K0^2*M^4*u^18)/(12573979463808000*b^2*Sqrt[1870*Pi]) - 
      (293*d^6*K0^2*M^4*u^18)/(25147958927616000*b^2*Sqrt[1870*Pi]) + 
      (107*d^8*K0^2*M^4*u^18)/(25147958927616000*b^2*Sqrt[1870*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(220596130944000*b^2*Sqrt[1870*Pi]) - 
      (d^14*K0^2*M^4*u^18)/(66528991872000*b^2*Sqrt[1870*Pi]) - 
      (37*d^16*K0^2*M^4*u^18)/(7185131122176000*b^2*Sqrt[1870*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(2395043707392000*b^2*Sqrt[1870*Pi]) - 
      (K1^2*M^4*u^18)/(150887753565696000*b^2*Sqrt[1870*Pi]) - 
      (67*d^4*K1^2*M^4*u^18)/(12573979463808000*b^2*Sqrt[1870*Pi]) - 
      (293*d^6*K1^2*M^4*u^18)/(25147958927616000*b^2*Sqrt[1870*Pi]) + 
      (107*d^8*K1^2*M^4*u^18)/(25147958927616000*b^2*Sqrt[1870*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(220596130944000*b^2*Sqrt[1870*Pi]) - 
      (d^14*K1^2*M^4*u^18)/(66528991872000*b^2*Sqrt[1870*Pi]) - 
      (37*d^16*K1^2*M^4*u^18)/(7185131122176000*b^2*Sqrt[1870*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(2395043707392000*b^2*Sqrt[1870*Pi]))/Pi}, 12, 15, 
   1], SeriesData[p, 0, 
   {((91*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(28965003264*b^3) + 
      (1001*d^2*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(3620625408*b^3) + 
      (18109*d^4*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(7241250816*b^3) - 
      (20449*d^10*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(3620625408*b^3) + 
      (25181*d^12*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(7241250816*b^3) + 
      (8281*d^14*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(3620625408*b^3) + 
      (91*K1^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(12068751360*b^3) + 
      (637*d^2*K1^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(952796160*b^3) + 
      (110747*d^4*K1^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(18103127040*b^3) + 
      (2275*d^6*K0^2*M^5*Sqrt[(55*Pi)/34]*u^3)/(3620625408*b^3) - 
      (18083*d^8*K0^2*M^5*Sqrt[(55*Pi)/34]*u^3)/(14482501632*b^3) + 
      (1183*d^16*K0^2*M^5*Sqrt[(55*Pi)/34]*u^3)/(28965003264*b^3) + 
      (91*d^6*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(194657280*b^3) - 
      (13*d^8*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(14599296*b^3) - 
      (15379*d^10*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(18103127040*b^3) + 
      (8957*d^12*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(18103127040*b^3) + 
      (6253*d^14*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(18103127040*b^3) + 
      (1183*d^16*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(36206254080*b^3) + 
      (161141*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/(640279019520*b^3) + 
      (8456267*d^2*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/(380165667840*b^3) + 
      (123186499*d^4*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/(608265068544*b^3) + 
      (28156141*d^6*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/(108618762240*b^3) + 
      (2555791537*d^12*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/(9123976028160*b^3) + 
      (61966567*d^14*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/(325856286720*b^3) + 
      (91231699*d^16*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/(5213700587520*b^3) - 
      (539981*d^10*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^4)/(12672188928*b^3) - 
      (11132173*d^8*K0*K1*M^5*Sqrt[(55*Pi)/34]*u^4)/(1216530137088*b^3) + 
      (2088707*K0^2*M^5*Sqrt[Pi/1870]*u^5)/(24330602741760*b^3) + 
      (11576203*d^2*K0^2*M^5*Sqrt[Pi/1870]*u^5)/(1520662671360*b^3) + 
      (423211967*d^4*K0^2*M^5*Sqrt[Pi/1870]*u^5)/(6082650685440*b^3) + 
      (4874623*d^6*K0^2*M^5*Sqrt[Pi/1870]*u^5)/(54309381120*b^3) + 
      (1758459001*d^12*K0^2*M^5*Sqrt[Pi/1870]*u^5)/(18247952056320*b^3) + 
      (21454979*d^14*K0^2*M^5*Sqrt[Pi/1870]*u^5)/(325856286720*b^3) + 
      (63324391*d^16*K0^2*M^5*Sqrt[Pi/1870]*u^5)/(10427401175040*b^3) + 
      (3318652019*K1^2*M^5*Sqrt[Pi/1870]*u^5)/(15328279727308800*b^3) + 
      (169964560649*d^4*K1^2*M^5*Sqrt[Pi/1870]*u^5)/(958017482956800*b^3) + 
      (66909689639*d^12*K1^2*M^5*Sqrt[Pi/1870]*u^5)/(273719280844800*b^3) + 
      (13486941403*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^5)/(78205508812800*b^3) + 
      (7153634813*d^16*K1^2*M^5*Sqrt[Pi/1870]*u^5)/(437950849351680*b^3) - 
      (38233637*d^8*K0^2*M^5*Sqrt[(11*Pi)/170]*u^5)/(2433060274176*b^3) - 
      (7486037*d^10*K0^2*M^5*Sqrt[(11*Pi)/170]*u^5)/(506887557120*b^3) - 
      (970236553*d^8*K1^2*M^5*Sqrt[(11*Pi)/170]*u^5)/(24330602741760*b^3) - 
      (7046667043*d^10*K1^2*M^5*Sqrt[(11*Pi)/170]*u^5)/
       (182479520563200*b^3) + (4346375569*d^2*K1^2*M^5*Sqrt[(17*Pi)/110]*
        u^5)/(3832069931827200*b^3) + (100162301*d^6*K1^2*M^5*
        Sqrt[(17*Pi)/110]*u^5)/(7299180822528*b^3) + 
      (2836860401*K0*K1*M^5*Sqrt[Pi/1870]*u^6)/(15328279727308800*b^3) + 
      (15799768799*d^2*K0*K1*M^5*Sqrt[Pi/1870]*u^6)/(958017482956800*b^3) + 
      (582765598871*d^4*K0*K1*M^5*Sqrt[Pi/1870]*u^6)/(3832069931827200*b^3) + 
      (9195571003*d^6*K0*K1*M^5*Sqrt[Pi/1870]*u^6)/(45619880140800*b^3) - 
      (276557567*d^8*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^6)/(8110200913920*b^3) - 
      (508970579*d^10*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^6)/(15206626713600*b^3) + 
      (10403874923*d^12*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^6)/
       (547438561689600*b^3) + (1861148549*d^14*K0*K1*M^5*Sqrt[(11*Pi)/170]*
        u^6)/(136859640422400*b^3) + (406979027*d^16*K0*K1*M^5*
        Sqrt[(11*Pi)/170]*u^6)/(312822035251200*b^3) + 
      (46448024159*d^2*K0^2*M^5*Sqrt[Pi/1870]*u^7)/(15328279727308800*b^3) + 
      (429518135411*d^4*K0^2*M^5*Sqrt[Pi/1870]*u^7)/(15328279727308800*b^3) + 
      (27391624279*d^6*K0^2*M^5*Sqrt[Pi/1870]*u^7)/(729918082252800*b^3) + 
      (83964374143*d^12*K0^2*M^5*Sqrt[Pi/1870]*u^7)/(2189754246758400*b^3) + 
      (5964720697*d^16*K0^2*M^5*Sqrt[Pi/1870]*u^7)/(2189754246758400*b^3) + 
      (596618921*K1^2*M^5*Sqrt[Pi/1870]*u^7)/(11354281279488000*b^3) + 
      (238670602367*d^2*K1^2*M^5*Sqrt[Pi/1870]*u^7)/(51094265757696000*b^3) + 
      (15150293083*d^4*K1^2*M^5*Sqrt[Pi/1870]*u^7)/(352374246604800*b^3) + 
      (59556583879*d^6*K1^2*M^5*Sqrt[Pi/1870]*u^7)/(1042740117504000*b^3) + 
      (182717690951*d^12*K1^2*M^5*Sqrt[Pi/1870]*u^7)/(3128220352512000*b^3) + 
      (187596538021*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^7)/(4379508493516800*b^3) + 
      (9706438793*d^16*K1^2*M^5*Sqrt[Pi/1870]*u^7)/(2305004470272000*b^3) - 
      (304614557*d^8*K0^2*M^5*Sqrt[(11*Pi)/170]*u^7)/(48661205483520*b^3) - 
      (4567855253*d^10*K0^2*M^5*Sqrt[(11*Pi)/170]*u^7)/
       (729918082252800*b^3) - (1749321221*d^8*K1^2*M^5*Sqrt[(11*Pi)/170]*
        u^7)/(182479520563200*b^3) - (208702042453*d^10*K1^2*M^5*
        Sqrt[(11*Pi)/170]*u^7)/(21897542467584000*b^3) + 
      (15313493*K0^2*M^5*Sqrt[(17*Pi)/110]*u^7)/(7664139863654400*b^3) + 
      (3608818583*d^14*K0^2*M^5*Sqrt[(17*Pi)/110]*u^7)/
       (2189754246758400*b^3) + (801536443*K0*K1*M^5*Sqrt[Pi/1870]*u^8)/
       (26657877786624000*b^3) + (205074570193*d^2*K0*K1*M^5*Sqrt[Pi/1870]*
        u^8)/(76641398636544000*b^3) + (151213773929*d^4*K0*K1*M^5*
        Sqrt[Pi/1870]*u^8)/(6131311890923520*b^3) + 
      (120149183089*d^6*K0*K1*M^5*Sqrt[Pi/1870]*u^8)/(3649590411264000*b^3) + 
      (10561905943*d^12*K0*K1*M^5*Sqrt[Pi/1870]*u^8)/(317355687936000*b^3) + 
      (3624095627*d^14*K0*K1*M^5*Sqrt[Pi/1870]*u^8)/(145983616450560*b^3) + 
      (217649410259*d^16*K0*K1*M^5*Sqrt[Pi/1870]*u^8)/
       (87590169870336000*b^3) - (842337149*d^8*K0*K1*M^5*Sqrt[(11*Pi)/170]*
        u^8)/(153666964684800*b^3) - (60301370729*d^10*K0*K1*M^5*
        Sqrt[(11*Pi)/170]*u^8)/(10948771233792000*b^3) + 
      (2292656281*K0^2*M^5*Sqrt[Pi/1870]*u^9)/(613131189092352000*b^3) + 
      (204245227741*d^2*K0^2*M^5*Sqrt[Pi/1870]*u^9)/(613131189092352000*
        b^3) + (376651772879*d^4*K0^2*M^5*Sqrt[Pi/1870]*u^9)/
       (122626237818470400*b^3) + (13302427337*d^6*K0^2*M^5*Sqrt[Pi/1870]*
        u^9)/(3244080365568000*b^3) + (360104764727*d^12*K0^2*M^5*
        Sqrt[Pi/1870]*u^9)/(87590169870336000*b^3) + 
      (54403191589*d^14*K0^2*M^5*Sqrt[Pi/1870]*u^9)/(17518033974067200*b^3) + 
      (603973891*d^16*K0^2*M^5*Sqrt[Pi/1870]*u^9)/(1904134127616000*b^3) + 
      (3003271717*K1^2*M^5*Sqrt[Pi/1870]*u^9)/(613131189092352000*b^3) + 
      (267025544237*d^2*K1^2*M^5*Sqrt[Pi/1870]*u^9)/(613131189092352000*
        b^3) + (491553861191*d^4*K1^2*M^5*Sqrt[Pi/1870]*u^9)/
       (122626237818470400*b^3) + (155886246601*d^6*K1^2*M^5*Sqrt[Pi/1870]*
        u^9)/(29196723290112000*b^3) - (171200138897*d^8*K1^2*M^5*
        Sqrt[Pi/1870]*u^9)/(17518033974067200*b^3) - 
      (861109491751*d^10*K1^2*M^5*Sqrt[Pi/1870]*u^9)/(87590169870336000*
        b^3) + (20375719193*d^12*K1^2*M^5*Sqrt[Pi/1870]*u^9)/
       (3808268255232000*b^3) + (2026498351*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^9)/
       (500515256401920*b^3) + (18243623791*d^16*K1^2*M^5*Sqrt[Pi/1870]*u^9)/
       (43795084935168000*b^3) - (63136711*d^8*K0^2*M^5*Sqrt[(11*Pi)/170]*
        u^9)/(92688010444800*b^3) - (296151071*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/170]*u^9)/(431478669312000*b^3) + 
      (933904253*K0*K1*M^5*Sqrt[Pi/1870]*u^10)/(459848391819264000*b^3) + 
      (153123872509*d^4*K0*K1*M^5*Sqrt[Pi/1870]*u^10)/
       (91969678363852800*b^3) + (20663351*d^6*K0*K1*M^5*Sqrt[Pi/1870]*u^10)/
       (9322070016000*b^3) - (3553710401*d^8*K0*K1*M^5*Sqrt[Pi/1870]*u^10)/
       (875901698703360*b^3) - (9915079687*d^10*K0*K1*M^5*Sqrt[Pi/1870]*u^10)/
       (2433060274176000*b^3) + (145099288021*d^12*K0*K1*M^5*Sqrt[Pi/1870]*
        u^10)/(65692627402752000*b^3) + (263823407*d^16*K0*K1*M^5*
        Sqrt[(11*Pi)/170]*u^10)/(16423156850688000*b^3) + 
      (4889340079*d^2*K0*K1*M^5*Sqrt[(17*Pi)/110]*u^10)/
       (459848391819264000*b^3) + (1300371271*d^14*K0*K1*M^5*
        Sqrt[(17*Pi)/110]*u^10)/(13138525480550400*b^3) + 
      (7580550133*d^2*K0^2*M^5*Sqrt[Pi/1870]*u^11)/(459848391819264000*b^3) + 
      (735130037*d^4*K0^2*M^5*Sqrt[Pi/1870]*u^11)/(4840509387571200*b^3) - 
      (540585281*d^8*K0^2*M^5*Sqrt[Pi/1870]*u^11)/(1459836164505600*b^3) - 
      (8114010853*d^10*K0^2*M^5*Sqrt[Pi/1870]*u^11)/(21897542467584000*b^3) + 
      (13183496471*d^12*K0^2*M^5*Sqrt[Pi/1870]*u^11)/(65692627402752000*
        b^3) + (402420881*d^14*K0^2*M^5*Sqrt[Pi/1870]*u^11)/
       (2627705096110080*b^3) + (539696659*d^16*K0^2*M^5*Sqrt[Pi/1870]*u^11)/
       (32846313701376000*b^3) + (16181227*K1^2*M^5*Sqrt[Pi/1870]*u^11)/
       (72607640813568000*b^3) + (27363051313*d^2*K1^2*M^5*Sqrt[Pi/1870]*
        u^11)/(1379545175457792000*b^3) + (10083799639*d^4*K1^2*M^5*
        Sqrt[Pi/1870]*u^11)/(55181807018311680*b^3) + 
      (231472601*d^6*K1^2*M^5*Sqrt[Pi/1870]*u^11)/(952067063808000*b^3) - 
      (1540913467*d^10*K1^2*M^5*Sqrt[Pi/1870]*u^11)/(3457506705408000*b^3) + 
      (1641089719*d^12*K1^2*M^5*Sqrt[Pi/1870]*u^11)/(6795789041664000*b^3) + 
      (7256679841*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^11)/(39415576441651200*b^3) + 
      (279345337*d^16*K1^2*M^5*Sqrt[Pi/1870]*u^11)/(14076991586304000*b^3) + 
      (7743503*K0^2*M^5*Sqrt[(11*Pi)/170]*u^11)/(459848391819264000*b^3) + 
      (86752219*d^6*K0^2*M^5*Sqrt[(17*Pi)/110]*u^11)/(7299180822528000*b^3) - 
      (114817117*d^8*K1^2*M^5*Sqrt[(17*Pi)/110]*u^11)/
       (4379508493516800*b^3) + (5988817*K0*K1*M^5*Sqrt[Pi/1870]*u^12)/
       (86221573466112000*b^3) + (1066350389*d^2*K0*K1*M^5*Sqrt[Pi/1870]*
        u^12)/(172443146932224000*b^3) + (78603157*d^4*K0*K1*M^5*
        Sqrt[Pi/1870]*u^12)/(1379545175457792*b^3) + 
      (622611007*d^6*K0*K1*M^5*Sqrt[Pi/1870]*u^12)/(8211578425344000*b^3) - 
      (228503221*d^8*K0*K1*M^5*Sqrt[Pi/1870]*u^12)/(1642315685068800*b^3) + 
      (1854736273*d^12*K0*K1*M^5*Sqrt[Pi/1870]*u^12)/(24634735276032000*
        b^3) + (281719967*d^14*K0*K1*M^5*Sqrt[Pi/1870]*u^12)/
       (4926947055206400*b^3) + (154987909*d^16*K0*K1*M^5*Sqrt[Pi/1870]*u^12)/
       (24634735276032000*b^3) - (34507913*d^10*K0*K1*M^5*Sqrt[(11*Pi)/170]*
        u^12)/(2737192808448000*b^3) + (817961*K0^2*M^5*Sqrt[Pi/1870]*u^13)/
       (172443146932224000*b^3) + (72884951*d^2*K0^2*M^5*Sqrt[Pi/1870]*u^13)/
       (172443146932224000*b^3) + (134348779*d^4*K0^2*M^5*Sqrt[Pi/1870]*u^13)/
       (34488629386444800*b^3) + (42588173*d^6*K0^2*M^5*Sqrt[Pi/1870]*u^13)/
       (8211578425344000*b^3) - (15637661*d^8*K0^2*M^5*Sqrt[Pi/1870]*u^13)/
       (1642315685068800*b^3) + (18169801*d^12*K0^2*M^5*Sqrt[Pi/1870]*u^13)/
       (3519247896576000*b^3) + (3832537*d^14*K0^2*M^5*Sqrt[Pi/1870]*u^13)/
       (985389411041280*b^3) + (384187*d^16*K0^2*M^5*Sqrt[Pi/1870]*u^13)/
       (879811974144000*b^3) + (93221*K1^2*M^5*Sqrt[Pi/1870]*u^13)/
       (17244314693222400*b^3) + (83028353*d^2*K1^2*M^5*Sqrt[Pi/1870]*u^13)/
       (172443146932224000*b^3) + (765302929*d^4*K1^2*M^5*Sqrt[Pi/1870]*u^13)/
       (172443146932224000*b^3) + (145573469*d^6*K1^2*M^5*Sqrt[Pi/1870]*u^13)/
       (24634735276032000*b^3) - (53448683*d^8*K1^2*M^5*Sqrt[Pi/1870]*u^13)/
       (4926947055206400*b^3) - (53205883*d^10*K1^2*M^5*Sqrt[Pi/1870]*u^13)/
       (4926947055206400*b^3) + (7633139*d^12*K1^2*M^5*Sqrt[Pi/1870]*u^13)/
       (1296565014528000*b^3) + (109067603*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^13)/
       (24634735276032000*b^3) - (7074281*d^10*K0^2*M^5*Sqrt[(11*Pi)/170]*
        u^13)/(8211578425344000*b^3) + (1116251*d^16*K1^2*M^5*
        Sqrt[(11*Pi)/170]*u^13)/(24634735276032000*b^3) + 
      (54121*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/(43110786733056000*b^3) + 
      (1555639*d^4*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/(1512659183616000*b^3) + 
      (2410813*d^6*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/(1759623948288000*b^3) - 
      (6193903*d^8*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/(2463473527603200*b^3) - 
      (4409833*d^10*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/(1759623948288000*b^3) + 
      (1877819*d^12*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/(1368596404224000*b^3) + 
      (4188427*d^14*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/(4105789212672000*b^3) + 
      (1441009*d^16*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/(12317367638016000*b^3) + 
      (565429*d^2*K0*K1*M^5*Sqrt[(17*Pi)/110]*u^14)/(86221573466112000*b^3) + 
      (2687*K0^2*M^5*Sqrt[Pi/1870]*u^15)/(43110786733056000*b^3) + 
      (469921*d^2*K0^2*M^5*Sqrt[Pi/1870]*u^15)/(86221573466112000*b^3) + 
      (4334531*d^4*K0^2*M^5*Sqrt[Pi/1870]*u^15)/(86221573466112000*b^3) + 
      (826447*d^6*K0^2*M^5*Sqrt[Pi/1870]*u^15)/(12317367638016000*b^3) + 
      (36209*d^12*K0^2*M^5*Sqrt[Pi/1870]*u^15)/(535537723392000*b^3) + 
      (610957*d^14*K0^2*M^5*Sqrt[Pi/1870]*u^15)/(12317367638016000*b^3) + 
      (71273*d^16*K0^2*M^5*Sqrt[Pi/1870]*u^15)/(12317367638016000*b^3) + 
      (K1^2*M^5*Sqrt[Pi/1870]*u^15)/(14876047872000*b^3) + 
      (14563*d^2*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(2463473527603200*b^3) + 
      (670693*d^4*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(12317367638016000*b^3) + 
      (35839*d^6*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(492694705520640*b^3) - 
      (1641091*d^8*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(12317367638016000*b^3) - 
      (1641259*d^10*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(12317367638016000*b^3) + 
      (31139*d^12*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(424736815104000*b^3) + 
      (94531*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(1759623948288000*b^3) + 
      (77291*d^16*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(12317367638016000*b^3) - 
      (2423*d^8*K0^2*M^5*Sqrt[(5*Pi)/374]*u^15)/(98538941104128*b^3) - 
      (137657*d^10*K0^2*M^5*Sqrt[(11*Pi)/170]*u^15)/(12317367638016000*b^3) + 
      (211*K0*K1*M^5*Sqrt[Pi/1870]*u^16)/(21555393366528000*b^3) + 
      (4847*d^2*K0*K1*M^5*Sqrt[Pi/1870]*u^16)/(5388848341632000*b^3) + 
      (4399*d^4*K0*K1*M^5*Sqrt[Pi/1870]*u^16)/(538884834163200*b^3) - 
      (5167*d^10*K0*K1*M^5*Sqrt[Pi/1870]*u^16)/(256611825792000*b^3) + 
      (59*d^14*K0*K1*M^5*Sqrt[Pi/1870]*u^16)/(7331766451200*b^3) + 
      (257*d^6*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^16)/(256611825792000*b^3) + 
      (89*d^16*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^16)/(1026447303168000*b^3) - 
      (1819*d^8*K0*K1*M^5*Sqrt[(17*Pi)/110]*u^16)/(1539670954752000*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[(17*Pi)/110]*u^16)/(1527451344000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/1870]*u^17)/(42768637632000*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/1870]*u^17)/(5132236515840*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/1870]*u^17)/(3665883225600*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/1870]*u^17)/(2036601792000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/1870]*u^17)/(2036601792000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/1870]*u^17)/(3665883225600*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/1870]*u^17)/(5132236515840*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/1870]*u^17)/(42768637632000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/1870]*u^17)/(42768637632000*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/1870]*u^17)/(5132236515840*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/1870]*u^17)/(3665883225600*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/1870]*u^17)/(2036601792000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/1870]*u^17)/(2036601792000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/1870]*u^17)/(3665883225600*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/1870]*u^17)/(5132236515840*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/1870]*u^17)/(42768637632000*b^3))/Pi, 0, 
    ((91*K1*M^5*Sqrt[(11*Pi)/170]*u)/(4022917120*b^3*E^u) + 
      (637*d^2*K1*M^5*Sqrt[(11*Pi)/170]*u)/(317598720*b^3*E^u) + 
      (110747*d^4*K1*M^5*Sqrt[(11*Pi)/170]*u)/(6034375680*b^3*E^u) + 
      (91*d^6*K1*M^5*Sqrt[(187*Pi)/10]*u)/(64885760*b^3*E^u) - 
      (13*d^8*K1*M^5*Sqrt[(187*Pi)/10]*u)/(4866432*b^3*E^u) - 
      (15379*d^10*K1*M^5*Sqrt[(187*Pi)/10]*u)/(6034375680*b^3*E^u) + 
      (8957*d^12*K1*M^5*Sqrt[(187*Pi)/10]*u)/(6034375680*b^3*E^u) + 
      (6253*d^14*K1*M^5*Sqrt[(187*Pi)/10]*u)/(6034375680*b^3*E^u) + 
      (1183*d^16*K1*M^5*Sqrt[(187*Pi)/10]*u)/(12068751360*b^3*E^u) + 
      (273*K0*M^5*Sqrt[(11*Pi)/170]*u^2)/(12873334784*b^3*E^u) + 
      (45227*d^2*K0*M^5*Sqrt[(11*Pi)/170]*u^2)/(24137502720*b^3*E^u) + 
      (823277*d^4*K0*M^5*Sqrt[(11*Pi)/170]*u^2)/(48275005440*b^3*E^u) + 
      (175539*d^6*K0*M^5*Sqrt[(11*Pi)/170]*u^2)/(8045834240*b^3*E^u) - 
      (818207*d^8*K0*M^5*Sqrt[(11*Pi)/170]*u^2)/(19310002176*b^3*E^u) - 
      (8281*d^10*K0*M^5*Sqrt[(11*Pi)/170]*u^2)/(209891328*b^3*E^u) + 
      (1137877*d^12*K0*M^5*Sqrt[(11*Pi)/170]*u^2)/(48275005440*b^3*E^u) + 
      (386503*d^14*K0*M^5*Sqrt[(11*Pi)/170]*u^2)/(24137502720*b^3*E^u) + 
      (285103*d^16*K0*M^5*Sqrt[(11*Pi)/170]*u^2)/(193100021760*b^3*E^u) + 
      (91*K1*M^5*Sqrt[(11*Pi)/170]*u^2)/(4022917120*b^3*E^u) + 
      (637*d^2*K1*M^5*Sqrt[(11*Pi)/170]*u^2)/(317598720*b^3*E^u) + 
      (110747*d^4*K1*M^5*Sqrt[(11*Pi)/170]*u^2)/(6034375680*b^3*E^u) + 
      (91*d^6*K1*M^5*Sqrt[(187*Pi)/10]*u^2)/(64885760*b^3*E^u) - 
      (13*d^8*K1*M^5*Sqrt[(187*Pi)/10]*u^2)/(4866432*b^3*E^u) - 
      (15379*d^10*K1*M^5*Sqrt[(187*Pi)/10]*u^2)/(6034375680*b^3*E^u) + 
      (8957*d^12*K1*M^5*Sqrt[(187*Pi)/10]*u^2)/(6034375680*b^3*E^u) + 
      (6253*d^14*K1*M^5*Sqrt[(187*Pi)/10]*u^2)/(6034375680*b^3*E^u) + 
      (1183*d^16*K1*M^5*Sqrt[(187*Pi)/10]*u^2)/(12068751360*b^3*E^u) + 
      (7715641*K1*M^5*Sqrt[Pi/1870]*u^3)/(18022668697600*b^3*E^u) + 
      (85487571*d^2*K1*M^5*Sqrt[Pi/1870]*u^3)/(2252833587200*b^3*E^u) + 
      (1562855419*d^4*K1*M^5*Sqrt[Pi/1870]*u^3)/(4505667174400*b^3*E^u) + 
      (86604481*d^6*K1*M^5*Sqrt[Pi/1870]*u^3)/(193100021760*b^3*E^u) + 
      (555061481*d^12*K1*M^5*Sqrt[Pi/1870]*u^3)/(1158600130560*b^3*E^u) + 
      (191143693*d^14*K1*M^5*Sqrt[Pi/1870]*u^3)/(579300065280*b^3*E^u) + 
      (28463071*d^16*K1*M^5*Sqrt[Pi/1870]*u^3)/(926880104448*b^3*E^u) + 
      (273*K0*M^5*Sqrt[(11*Pi)/170]*u^3)/(12873334784*b^3*E^u) + 
      (45227*d^2*K0*M^5*Sqrt[(11*Pi)/170]*u^3)/(24137502720*b^3*E^u) + 
      (823277*d^4*K0*M^5*Sqrt[(11*Pi)/170]*u^3)/(48275005440*b^3*E^u) + 
      (175539*d^6*K0*M^5*Sqrt[(11*Pi)/170]*u^3)/(8045834240*b^3*E^u) - 
      (818207*d^8*K0*M^5*Sqrt[(11*Pi)/170]*u^3)/(19310002176*b^3*E^u) - 
      (8281*d^10*K0*M^5*Sqrt[(11*Pi)/170]*u^3)/(209891328*b^3*E^u) + 
      (1137877*d^12*K0*M^5*Sqrt[(11*Pi)/170]*u^3)/(48275005440*b^3*E^u) + 
      (386503*d^14*K0*M^5*Sqrt[(11*Pi)/170]*u^3)/(24137502720*b^3*E^u) + 
      (285103*d^16*K0*M^5*Sqrt[(11*Pi)/170]*u^3)/(193100021760*b^3*E^u) - 
      (183391*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(8110200913920*b^3) - 
      (16876717*d^2*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(8110200913920*b^3) - 
      (1766609*d^4*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(88154357760*b^3) - 
      (8515663*d^6*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(289650032640*b^3) + 
      (39395603*d^8*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(811020091392*b^3) + 
      (31992883*d^10*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(579300065280*b^3) - 
      (2955641*d^12*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(106713169920*b^3) - 
      (6531083*d^14*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(289650032640*b^3) - 
      (16762967*d^16*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(8110200913920*b^3) + 
      (9607*d^18*K0^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(180226686976*b^3) - 
      (60415303*d^8*K1*M^5*Sqrt[(11*Pi)/170]*u^3)/(772400087040*b^3*E^u) - 
      (4757779*d^10*K1*M^5*Sqrt[(11*Pi)/170]*u^3)/(64366673920*b^3*E^u) - 
      (165763*d^2*K1^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(289650032640*b^3) - 
      (109889*d^4*K1^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(12068751360*b^3) - 
      (959413*d^6*K1^2*M^5*Sqrt[(11*Pi)/170]*u^3)/(36206254080*b^3) - 
      (13*K1^2*M^5*Sqrt[(55*Pi)/34]*u^3)/(19310002176*b^3) + 
      (122057*d^8*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(144825016320*b^3) + 
      (3341*d^10*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(998793216*b^3) - 
      (169*d^12*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(476398080*b^3) - 
      (26299*d^14*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(18103127040*b^3) - 
      (8099*d^16*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(32183336960*b^3) - 
      (143*d^18*K1^2*M^5*Sqrt[(187*Pi)/10]*u^3)/(289650032640*b^3) + 
      (7972821*K0*M^5*Sqrt[Pi/1870]*u^4)/(36045337395200*b^3*E^u) + 
      (66159*d^2*K0*M^5*Sqrt[Pi/1870]*u^4)/(3377561600*b^3*E^u) + 
      (14517623321*d^4*K0*M^5*Sqrt[Pi/1870]*u^4)/(81102009139200*b^3*E^u) + 
      (33553381*d^6*K0*M^5*Sqrt[Pi/1870]*u^4)/(144825016320*b^3*E^u) + 
      (12733123*d^12*K0*M^5*Sqrt[Pi/1870]*u^4)/(51493339136*b^3*E^u) + 
      (16468049*d^14*K0*M^5*Sqrt[Pi/1870]*u^4)/(96550010880*b^3*E^u) + 
      (147015479*d^16*K0*M^5*Sqrt[Pi/1870]*u^4)/(9268801044480*b^3*E^u) + 
      (2336743*K1*M^5*Sqrt[Pi/1870]*u^4)/(7052348620800*b^3*E^u) + 
      (598977899*d^2*K1*M^5*Sqrt[Pi/1870]*u^4)/(20275502284800*b^3*E^u) + 
      (11022979091*d^4*K1*M^5*Sqrt[Pi/1870]*u^4)/(40551004569600*b^3*E^u) + 
      (206255939*d^6*K1*M^5*Sqrt[Pi/1870]*u^4)/(579300065280*b^3*E^u) + 
      (15041533*d^12*K1*M^5*Sqrt[Pi/1870]*u^4)/(39951728640*b^3*E^u) + 
      (1630577*d^14*K1*M^5*Sqrt[Pi/1870]*u^4)/(6229032960*b^3*E^u) + 
      (22633247*d^16*K1*M^5*Sqrt[Pi/1870]*u^4)/(926880104448*b^3*E^u) - 
      (403410313417*d^2*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/(3406284383846400*b^3) - 
      (606307428941*d^4*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/(510942657576960*b^3) + 
      (746495692891*d^8*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/(268917188198400*b^3) - 
      (3971314304893*d^12*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/
       (2554713287884800*b^3) - (4324255409*d^14*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/
       (2841727795200*b^3) - (338578401797*d^16*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/
       (2043770630307840*b^3) + (622149169*d^18*K0*K1*M^5*Sqrt[Pi/1870]*u^4)/
       (227085625589760*b^3) - (9841871*d^8*K0*M^5*Sqrt[(11*Pi)/170]*u^4)/
       (243915816960*b^3*E^u) - (22137427*d^10*K0*M^5*Sqrt[(11*Pi)/170]*u^4)/
       (579300065280*b^3*E^u) - (142004629*d^8*K1*M^5*Sqrt[(11*Pi)/170]*u^4)/
       (2317200261120*b^3*E^u) - (34037419*d^10*K1*M^5*Sqrt[(11*Pi)/170]*u^4)/
       (579300065280*b^3*E^u) - (129068059*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^4)/
       (1135428127948800*b^3) - (443586016373*d^6*K0*K1*M^5*Sqrt[(11*Pi)/170]*
        u^4)/(2554713287884800*b^3) + (569701221427*d^10*K0*K1*M^5*
        Sqrt[(11*Pi)/170]*u^4)/(1703142191923200*b^3) + 
      (45489149*K0*M^5*Sqrt[Pi/1870]*u^5)/(324408036556800*b^3*E^u) + 
      (8689913*d^2*K0*M^5*Sqrt[Pi/1870]*u^5)/(699155251200*b^3*E^u) + 
      (9241632601*d^4*K0*M^5*Sqrt[Pi/1870]*u^5)/(81102009139200*b^3*E^u) + 
      (21603443*d^6*K0*M^5*Sqrt[Pi/1870]*u^5)/(144825016320*b^3*E^u) + 
      (279071*d^12*K0*M^5*Sqrt[Pi/1870]*u^5)/(1775632384*b^3*E^u) + 
      (6389227*d^14*K0*M^5*Sqrt[Pi/1870]*u^5)/(57930006528*b^3*E^u) + 
      (96038839*d^16*K0*M^5*Sqrt[Pi/1870]*u^5)/(9268801044480*b^3*E^u) - 
      (305840981557*d^2*K0^2*M^5*Sqrt[Pi/1870]*u^5)/(6812568767692800*b^3) - 
      (457625523569*d^4*K0^2*M^5*Sqrt[Pi/1870]*u^5)/(1021885315153920*b^3) + 
      (10782655980109*d^8*K0^2*M^5*Sqrt[Pi/1870]*u^5)/
       (10218853151539200*b^3) - (2876061398911*d^14*K0^2*M^5*Sqrt[Pi/1870]*
        u^5)/(5109426575769600*b^3) + (21582763*d^18*K0^2*M^5*Sqrt[Pi/1870]*
        u^5)/(19746576138240*b^3) + (1034707951*K1*M^5*Sqrt[Pi/1870]*u^5)/
       (5839344658022400*b^3*E^u) + (6614328503*d^2*K1*M^5*Sqrt[Pi/1870]*u^5)/
       (417096047001600*b^3*E^u) + (428921400569*d^4*K1*M^5*Sqrt[Pi/1870]*
        u^5)/(2919672329011200*b^3*E^u) + 
      (9093946127*d^6*K1*M^5*Sqrt[Pi/1870]*u^5)/(46344005222400*b^3*E^u) + 
      (84646181033*d^12*K1*M^5*Sqrt[Pi/1870]*u^5)/(417096047001600*b^3*E^u) + 
      (84795778087*d^14*K1*M^5*Sqrt[Pi/1870]*u^5)/(583934465802240*b^3*E^u) + 
      (925625999*d^16*K1*M^5*Sqrt[Pi/1870]*u^5)/(67118904115200*b^3*E^u) - 
      (1157478919519*K1^2*M^5*Sqrt[Pi/1870]*u^5)/(858383664729292800*b^3) - 
      (544334311708613*d^2*K1^2*M^5*Sqrt[Pi/1870]*u^5)/
       (4291918323646464000*b^3) - (71144463398089*d^4*K1^2*M^5*Sqrt[Pi/1870]*
        u^5)/(56472609521664000*b^3) - (2138581056485369*d^6*K1^2*M^5*
        Sqrt[Pi/1870]*u^5)/(1072979580911616000*b^3) + 
      (6355104108495083*d^8*K1^2*M^5*Sqrt[Pi/1870]*u^5)/
       (2145959161823232000*b^3) - (93635772620741*d^12*K1^2*M^5*
        Sqrt[Pi/1870]*u^5)/(56472609521664000*b^3) - 
      (1697021197156301*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^5)/
       (1072979580911616000*b^3) - (25101572743343*d^16*K1^2*M^5*
        Sqrt[Pi/1870]*u^5)/(147997183574016000*b^3) - 
      (9709371257*d^16*K0^2*M^5*Sqrt[(5*Pi)/374]*u^5)/(817508252123136*b^3) - 
      (39571103*d^8*K0*M^5*Sqrt[(11*Pi)/170]*u^5)/(1544800174080*b^3*E^u) - 
      (4770233*d^10*K0*M^5*Sqrt[(11*Pi)/170]*u^5)/(193100021760*b^3*E^u) - 
      (10898871*K0^2*M^5*Sqrt[(11*Pi)/170]*u^5)/(252317361766400*b^3) - 
      (10665823463*d^6*K0^2*M^5*Sqrt[(11*Pi)/170]*u^5)/
       (164820212121600*b^3) + (422807177767*d^10*K0^2*M^5*Sqrt[(11*Pi)/170]*
        u^5)/(3406284383846400*b^3) - (1993439*d^8*K1*M^5*Sqrt[(11*Pi)/170]*
        u^5)/(60448702464*b^3*E^u) - (468567133*d^10*K1*M^5*Sqrt[(11*Pi)/170]*
        u^5)/(14382622310400*b^3*E^u) + (746404445316647*d^10*K1^2*M^5*
        Sqrt[(11*Pi)/170]*u^5)/(2145959161823232000*b^3) + 
      (2647492979*d^18*K1^2*M^5*Sqrt[(11*Pi)/170]*u^5)/
       (9866478904934400*b^3) - (178633519649*d^12*K0^2*M^5*Sqrt[(17*Pi)/110]*
        u^5)/(5109426575769600*b^3) + (1444346291*K0*M^5*Sqrt[Pi/1870]*u^6)/
       (23357378632089600*b^3*E^u) + (32150058359*d^2*K0*M^5*Sqrt[Pi/1870]*
        u^6)/(5839344658022400*b^3*E^u) + (16524461*d^4*K0*M^5*Sqrt[Pi/1870]*
        u^6)/(324768890880*b^3*E^u) + (450358303*K1*M^5*Sqrt[Pi/1870]*u^6)/
       (5839344658022400*b^3*E^u) + (20029897649*d^2*K1*M^5*Sqrt[Pi/1870]*
        u^6)/(2919672329011200*b^3*E^u) + 
      (7375818113*d^4*K1*M^5*Sqrt[Pi/1870]*u^6)/(116786893160448*b^3*E^u) + 
      (3886209407*d^6*K1*M^5*Sqrt[Pi/1870]*u^6)/(46344005222400*b^3*E^u) + 
      (35983200329*d^12*K1*M^5*Sqrt[Pi/1870]*u^6)/(417096047001600*b^3*E^u) + 
      (183082673843*d^14*K1*M^5*Sqrt[Pi/1870]*u^6)/(2919672329011200*b^3*
        E^u) + (11794868227*d^16*K1*M^5*Sqrt[Pi/1870]*u^6)/
       (1946448219340800*b^3*E^u) - (1006857485941*K0*K1*M^5*Sqrt[Pi/1870]*
        u^6)/(858383664729292800*b^3) - (474744311714483*d^2*K0*K1*M^5*
        Sqrt[Pi/1870]*u^6)/(4291918323646464000*b^3) - 
      (1183010922071131*d^4*K0*K1*M^5*Sqrt[Pi/1870]*u^6)/
       (1072979580911616000*b^3) - (1885190874893129*d^6*K0*K1*M^5*
        Sqrt[Pi/1870]*u^6)/(1072979580911616000*b^3) + 
      (5549755852312613*d^8*K0*K1*M^5*Sqrt[Pi/1870]*u^6)/
       (2145959161823232000*b^3) - (1499119854553001*d^14*K0*K1*M^5*
        Sqrt[Pi/1870]*u^6)/(1072979580911616000*b^3) - 
      (646555292362537*d^16*K0*K1*M^5*Sqrt[Pi/1870]*u^6)/
       (4291918323646464000*b^3) + (30170150267*d^18*K0*K1*M^5*Sqrt[Pi/1870]*
        u^6)/(11445115529723904*b^3) - (1265339443*d^8*K0*M^5*
        Sqrt[(11*Pi)/170]*u^6)/(111225612533760*b^3*E^u) - 
      (9482930087*d^10*K0*M^5*Sqrt[(11*Pi)/170]*u^6)/(834192094003200*b^3*
        E^u) + (91383841*d^12*K0*M^5*Sqrt[(11*Pi)/170]*u^6)/
       (14382622310400*b^3*E^u) + (185995003*d^14*K0*M^5*Sqrt[(11*Pi)/170]*
        u^6)/(40271342469120*b^3*E^u) + (150291569*d^16*K0*M^5*
        Sqrt[(11*Pi)/170]*u^6)/(338512733798400*b^3*E^u) - 
      (137263507*d^8*K1*M^5*Sqrt[(11*Pi)/170]*u^6)/(9732241096704*b^3*E^u) - 
      (5833370489*d^10*K1*M^5*Sqrt[(11*Pi)/170]*u^6)/(417096047001600*b^3*
        E^u) + (659078206448597*d^10*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^6)/
       (2145959161823232000*b^3) - (141248308074289*d^12*K0*K1*M^5*
        Sqrt[(11*Pi)/170]*u^6)/(1072979580911616000*b^3) + 
      (371613541*d^6*K0*M^5*Sqrt[(17*Pi)/110]*u^6)/(92688010444800*b^3*E^u) + 
      (104685367*K0*M^5*Sqrt[Pi/1870]*u^7)/(4671475726417920*b^3*E^u) + 
      (11584450967*d^2*K0*M^5*Sqrt[Pi/1870]*u^7)/(5839344658022400*b^3*E^u) + 
      (3799943417*d^4*K0*M^5*Sqrt[Pi/1870]*u^7)/(208548023500800*b^3*E^u) + 
      (6745815071*d^6*K0*M^5*Sqrt[Pi/1870]*u^7)/(278064031334400*b^3*E^u) + 
      (2058560171*d^12*K0*M^5*Sqrt[Pi/1870]*u^7)/(83419209400320*b^3*E^u) + 
      (5624754083*d^14*K0*M^5*Sqrt[Pi/1870]*u^7)/(307333929369600*b^3*E^u) + 
      (14022564749*d^16*K0*M^5*Sqrt[Pi/1870]*u^7)/(7785792877363200*b^3*
        E^u) - (187051758913*K0^2*M^5*Sqrt[Pi/1870]*u^7)/
       (858383664729292800*b^3) - (2772107246191*d^2*K0^2*M^5*Sqrt[Pi/1870]*
        u^7)/(134122447613952000*b^3) - (111206444186837*d^4*K0^2*M^5*
        Sqrt[Pi/1870]*u^7)/(536489790455808000*b^3) - 
      (358553583422081*d^6*K0^2*M^5*Sqrt[Pi/1870]*u^7)/
       (1072979580911616000*b^3) + (1039117909372187*d^8*K0^2*M^5*
        Sqrt[Pi/1870]*u^7)/(2145959161823232000*b^3) - 
      (36288279689077*d^12*K0^2*M^5*Sqrt[Pi/1870]*u^7)/
       (134122447613952000*b^3) - (125397368540713*d^16*K0^2*M^5*
        Sqrt[Pi/1870]*u^7)/(4291918323646464000*b^3) + 
      (35631806339*d^18*K0^2*M^5*Sqrt[Pi/1870]*u^7)/(71531972060774400*b^3) + 
      (346173569*K1*M^5*Sqrt[Pi/1870]*u^7)/(13347073504051200*b^3*E^u) + 
      (3866684507*d^2*K1*M^5*Sqrt[Pi/1870]*u^7)/(1668384188006400*b^3*E^u) + 
      (17257203107*d^4*K1*M^5*Sqrt[Pi/1870]*u^7)/(805426849382400*b^3*E^u) + 
      (335237139673*d^6*K1*M^5*Sqrt[Pi/1870]*u^7)/(11678689316044800*b^3*
        E^u) - (163274124889*d^8*K1*M^5*Sqrt[Pi/1870]*u^7)/
       (3114317150945280*b^3*E^u) + (27121234531*d^12*K1*M^5*Sqrt[Pi/1870]*
        u^7)/(934295145283584*b^3*E^u) + (2465372719*d^16*K1*M^5*
        Sqrt[Pi/1870]*u^7)/(1153450796646400*b^3*E^u) - 
      (6033631735067*K1^2*M^5*Sqrt[Pi/1870]*u^7)/(17167673294585856000*b^3) - 
      (22538649664967*d^2*K1^2*M^5*Sqrt[Pi/1870]*u^7)/
       (686706931783434240*b^3) - (46423477533791*d^4*K1^2*M^5*Sqrt[Pi/1870]*
        u^7)/(143063944121548800*b^3) - (58027548444989*d^6*K1^2*M^5*
        Sqrt[Pi/1870]*u^7)/(112945219043328000*b^3) + 
      (209388141609883*d^8*K1^2*M^5*Sqrt[Pi/1870]*u^7)/
       (276897956364288000*b^3) - (449041070564393*d^12*K1^2*M^5*
        Sqrt[Pi/1870]*u^7)/(1072979580911616000*b^3) - 
      (15806853879287*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^7)/
       (38320699318272000*b^3) - (37437941972923*d^16*K1^2*M^5*Sqrt[Pi/1870]*
        u^7)/(817508252123136000*b^3) + (611828147201*d^18*K1^2*M^5*
        Sqrt[Pi/1870]*u^7)/(817508252123136000*b^3) + 
      (2019060775*d^14*K1*M^5*Sqrt[(5*Pi)/374]*u^7)/(467147572641792*b^3*
        E^u) - (210198731*d^8*K0*M^5*Sqrt[(11*Pi)/170]*u^7)/
       (51905285849088*b^3*E^u) - (109401497*d^10*K0*M^5*Sqrt[(11*Pi)/170]*
        u^7)/(26909422387200*b^3*E^u) + (62832982353349*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/170]*u^7)/(1072979580911616000*b^3) - 
      (26020319414209*d^14*K0^2*M^5*Sqrt[(11*Pi)/170]*u^7)/
       (1072979580911616000*b^3) + (154708325623007*d^10*K1^2*M^5*
        Sqrt[(11*Pi)/170]*u^7)/(1716767329458585600*b^3) - 
      (7257861613*d^10*K1*M^5*Sqrt[(17*Pi)/110]*u^7)/(2335737863208960*b^3*
        E^u) + (14882289*K0*M^5*Sqrt[Pi/1870]*u^8)/(2306901593292800*b^3*
        E^u) + (26829659303*d^2*K0*M^5*Sqrt[Pi/1870]*u^8)/
       (46714757264179200*b^3*E^u) + (30916659757*d^4*K0*M^5*Sqrt[Pi/1870]*
        u^8)/(5839344658022400*b^3*E^u) + 
      (66065819587*d^6*K0*M^5*Sqrt[Pi/1870]*u^8)/(9342951452835840*b^3*E^u) - 
      (80421662077*d^8*K0*M^5*Sqrt[Pi/1870]*u^8)/(6228634301890560*b^3*E^u) - 
      (608932090099*d^10*K0*M^5*Sqrt[Pi/1870]*u^8)/(46714757264179200*b^3*
        E^u) + (250439937437*d^14*K0*M^5*Sqrt[Pi/1870]*u^8)/
       (46714757264179200*b^3*E^u) + (33719961311*d^16*K0*M^5*Sqrt[Pi/1870]*
        u^8)/(62286343018905600*b^3*E^u) + (1155579841*K1*M^5*Sqrt[Pi/1870]*
        u^8)/(155715857547264000*b^3*E^u) + 
      (38537349493*d^2*K1*M^5*Sqrt[Pi/1870]*u^8)/(58393446580224000*b^3*
        E^u) + (78808257043*d^4*K1*M^5*Sqrt[Pi/1870]*u^8)/
       (12976321462272000*b^3*E^u) + (94501576013*d^6*K1*M^5*Sqrt[Pi/1870]*
        u^8)/(11678689316044800*b^3*E^u) - 
      (230471577613*d^8*K1*M^5*Sqrt[Pi/1870]*u^8)/(15571585754726400*b^3*
        E^u) - (124476146863*d^10*K1*M^5*Sqrt[Pi/1870]*u^8)/
       (8341920940032000*b^3*E^u) + (10201558123*d^12*K1*M^5*Sqrt[Pi/1870]*
        u^8)/(1255773044736000*b^3*E^u) + (119579105473*d^14*K1*M^5*
        Sqrt[Pi/1870]*u^8)/(19464482193408000*b^3*E^u) + 
      (11640302803*d^16*K1*M^5*Sqrt[Pi/1870]*u^8)/(18685902905671680*b^3*
        E^u) - (6929943548489*K0*K1*M^5*Sqrt[Pi/1870]*u^8)/
       (34335346589171712000*b^3) - (651076341974747*d^2*K0*K1*M^5*
        Sqrt[Pi/1870]*u^8)/(34335346589171712000*b^3) - 
      (1617557123369339*d^4*K0*K1*M^5*Sqrt[Pi/1870]*u^8)/
       (8583836647292928000*b^3) - (335602724879*d^6*K0*K1*M^5*Sqrt[Pi/1870]*
        u^8)/(1115508336230400*b^3) + (2503131551736631*d^8*K0*K1*M^5*
        Sqrt[Pi/1870]*u^8)/(5722557764861952000*b^3) - 
      (2081216510090177*d^14*K0*K1*M^5*Sqrt[Pi/1870]*u^8)/
       (8583836647292928000*b^3) - (944388554711849*d^16*K0*K1*M^5*
        Sqrt[Pi/1870]*u^8)/(34335346589171712000*b^3) + 
      (1627964557853*d^18*K0*K1*M^5*Sqrt[Pi/1870]*u^8)/
       (3815038509907968000*b^3) + (158646529*d^12*K0*M^5*Sqrt[(11*Pi)/170]*
        u^8)/(245867143495680*b^3*E^u) + (302426730800591*d^10*K0*K1*M^5*
        Sqrt[(11*Pi)/170]*u^8)/(5722557764861952000*b^3) - 
      (326729801519*d^12*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^8)/
       (14928411560509440*b^3) + (1479684293*K0*M^5*Sqrt[Pi/1870]*u^9)/
       (934295145283584000*b^3*E^u) + (1731114169*d^2*K0*M^5*Sqrt[Pi/1870]*
        u^9)/(12293357174784000*b^3*E^u) + 
      (9462163321*d^4*K0*M^5*Sqrt[Pi/1870]*u^9)/(7299180822528000*b^3*E^u) + 
      (80605549447*d^6*K0*M^5*Sqrt[Pi/1870]*u^9)/(46714757264179200*b^3*
        E^u) - (98306089313*d^8*K0*M^5*Sqrt[Pi/1870]*u^9)/
       (31143171509452800*b^3*E^u) - (11778320489*d^10*K0*M^5*Sqrt[Pi/1870]*
        u^9)/(3707520417792000*b^3*E^u) + (200883610957*d^12*K0*M^5*
        Sqrt[Pi/1870]*u^9)/(116786893160448000*b^3*E^u) + 
      (306679161113*d^14*K0*M^5*Sqrt[Pi/1870]*u^9)/(233573786320896000*b^3*
        E^u) - (96282879239*K0^2*M^5*Sqrt[Pi/1870]*u^9)/
       (3815038509907968000*b^3) - (136129574615833*d^4*K0^2*M^5*
        Sqrt[Pi/1870]*u^9)/(5722557764861952000*b^3) - 
      (217915932807211*d^6*K0^2*M^5*Sqrt[Pi/1870]*u^9)/
       (5722557764861952000*b^3) + (31505684191241*d^8*K0^2*M^5*Sqrt[Pi/1870]*
        u^9)/(572255776486195200*b^3) - (515601302595853*d^12*K0^2*M^5*
        Sqrt[Pi/1870]*u^9)/(17167673294585856000*b^3) - 
      (528425998698883*d^14*K0^2*M^5*Sqrt[Pi/1870]*u^9)/
       (17167673294585856000*b^3) - (41015164109071*d^16*K0^2*M^5*
        Sqrt[Pi/1870]*u^9)/(11445115529723904000*b^3) + 
      (293986707283*d^18*K0^2*M^5*Sqrt[Pi/1870]*u^9)/(5722557764861952000*
        b^3) + (206837717*K1*M^5*Sqrt[Pi/1870]*u^9)/(116786893160448000*b^3*
        E^u) + (12282493579*d^2*K1*M^5*Sqrt[Pi/1870]*u^9)/
       (77857928773632000*b^3*E^u) + (90395959397*d^6*K1*M^5*Sqrt[Pi/1870]*
        u^9)/(46714757264179200*b^3*E^u) + 
      (450227473273*d^12*K1*M^5*Sqrt[Pi/1870]*u^9)/(233573786320896000*b^3*
        E^u) - (20376220231*K1^2*M^5*Sqrt[Pi/1870]*u^9)/
       (602374501564416000*b^3) - (1694226238289*d^2*K1^2*M^5*Sqrt[Pi/1870]*
        u^9)/(536489790455808000*b^3) - (536550583306439*d^4*K1^2*M^5*
        Sqrt[Pi/1870]*u^9)/(17167673294585856000*b^3) + 
      (619588608427889*d^8*K1^2*M^5*Sqrt[Pi/1870]*u^9)/
       (8583836647292928000*b^3) - (134647254198221*d^12*K1^2*M^5*
        Sqrt[Pi/1870]*u^9)/(3433534658917171200*b^3) - 
      (2828305015519*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^9)/
       (70072135896268800*b^3) - (245305284269*d^16*K1^2*M^5*Sqrt[Pi/1870]*
        u^9)/(51632100134092800*b^3) + (159576950759*d^18*K1^2*M^5*
        Sqrt[Pi/1870]*u^9)/(2452524756369408000*b^3) + 
      (114820579951489*d^10*K0^2*M^5*Sqrt[(11*Pi)/170]*u^9)/
       (17167673294585856000*b^3) - (3219907*d^8*K1*M^5*Sqrt[(11*Pi)/170]*
        u^9)/(10005302476800*b^3*E^u) - (25200978853*d^10*K1*M^5*
        Sqrt[(11*Pi)/170]*u^9)/(77857928773632000*b^3*E^u) + 
      (31250353121*d^14*K1*M^5*Sqrt[(11*Pi)/170]*u^9)/(233573786320896000*b^3*
        E^u) + (130075553*d^16*K1*M^5*Sqrt[(11*Pi)/170]*u^9)/
       (9342951452835840*b^3*E^u) - (835332596327*d^6*K1^2*M^5*
        Sqrt[(11*Pi)/170]*u^9)/(184598637576192000*b^3) + 
      (1496725357*d^16*K0*M^5*Sqrt[(17*Pi)/110]*u^9)/(186859029056716800*b^3*
        E^u) - (1045726681*d^2*K0^2*M^5*Sqrt[(17*Pi)/110]*u^9)/
       (7451247089664000*b^3) + (22213913*d^4*K1*M^5*Sqrt[(17*Pi)/110]*u^9)/
       (259815112704000*b^3*E^u) + (97254855444259*d^10*K1^2*M^5*
        Sqrt[(17*Pi)/110]*u^9)/(17167673294585856000*b^3) + 
      (231535571*K0*M^5*Sqrt[Pi/1870]*u^10)/(700721358962688000*b^3*E^u) + 
      (20607666623*d^2*K0*M^5*Sqrt[Pi/1870]*u^10)/(700721358962688000*b^3*
        E^u) + (189841272361*d^4*K0*M^5*Sqrt[Pi/1870]*u^10)/
       (700721358962688000*b^3*E^u) + (50493407179*d^6*K0*M^5*Sqrt[Pi/1870]*
        u^10)/(140144271792537600*b^3*E^u) - 
      (92536973237*d^8*K0*M^5*Sqrt[Pi/1870]*u^10)/(140144271792537600*b^3*
        E^u) - (66167745133*d^10*K0*M^5*Sqrt[Pi/1870]*u^10)/
       (100103051280384000*b^3*E^u) + (250488664667*d^12*K0*M^5*Sqrt[Pi/1870]*
        u^10)/(700721358962688000*b^3*E^u) + 
      (191796018629*d^14*K0*M^5*Sqrt[Pi/1870]*u^10)/(700721358962688000*b^3*
        E^u) + (97270897*d^16*K0*M^5*Sqrt[Pi/1870]*u^10)/
       (3336768376012800*b^3*E^u) + (44658743*K1*M^5*Sqrt[Pi/1870]*u^10)/
       (122626237818470400*b^3*E^u) + (159002498681*d^2*K1*M^5*Sqrt[Pi/1870]*
        u^10)/(4905049512738816000*b^3*E^u) + 
      (278297359223*d^6*K1*M^5*Sqrt[Pi/1870]*u^10)/(700721358962688000*b^3*
        E^u) - (4435638409*d^8*K1*M^5*Sqrt[Pi/1870]*u^10)/
       (6093229208371200*b^3*E^u) - (102079217279*d^10*K1*M^5*Sqrt[Pi/1870]*
        u^10)/(140144271792537600*b^3*E^u) + 
      (276101616727*d^12*K1*M^5*Sqrt[Pi/1870]*u^10)/(700721358962688000*b^3*
        E^u) + (3223663841*d^16*K1*M^5*Sqrt[Pi/1870]*u^10)/
       (100103051280384000*b^3*E^u) - (181328675621*K0*K1*M^5*Sqrt[Pi/1870]*
        u^10)/(12875754970939392000*b^3) - 
      (6812284511009*d^2*K0*K1*M^5*Sqrt[Pi/1870]*u^10)/
       (5150301988375756800*b^3) - (169189773551299*d^4*K0*K1*M^5*
        Sqrt[Pi/1870]*u^10)/(12875754970939392000*b^3) - 
      (54065222385577*d^6*K0*K1*M^5*Sqrt[Pi/1870]*u^10)/
       (2575150994187878400*b^3) + (390018595495951*d^8*K0*K1*M^5*
        Sqrt[Pi/1870]*u^10)/(12875754970939392000*b^3) + 
      (52236510166331*d^10*K0*K1*M^5*Sqrt[Pi/1870]*u^10)/
       (1287575497093939200*b^3) - (210018919871297*d^12*K0*K1*M^5*
        Sqrt[Pi/1870]*u^10)/(12875754970939392000*b^3) - 
      (219375071385131*d^14*K0*K1*M^5*Sqrt[Pi/1870]*u^10)/
       (12875754970939392000*b^3) - (2658374702167*d^16*K0*K1*M^5*
        Sqrt[Pi/1870]*u^10)/(1287575497093939200*b^3) + 
      (4295609783*d^4*K1*M^5*Sqrt[(11*Pi)/170]*u^10)/(158227403636736000*b^3*
        E^u) + (209818541*d^18*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^10)/
       (92299318788096000*b^3) + (12429557813*d^14*K1*M^5*Sqrt[(17*Pi)/110]*
        u^10)/(700721358962688000*b^3*E^u) + 
      (1568701*K0*M^5*Sqrt[Pi/1870]*u^11)/(26371233939456000*b^3*E^u) + 
      (135347053*d^2*K0*M^5*Sqrt[Pi/1870]*u^11)/(25547132878848000*b^3*E^u) + 
      (399095233*d^4*K0*M^5*Sqrt[Pi/1870]*u^11)/(8175082521231360*b^3*E^u) + 
      (118497941*d^6*K0*M^5*Sqrt[Pi/1870]*u^11)/(1824795205632000*b^3*E^u) - 
      (1391996077*d^8*K0*M^5*Sqrt[Pi/1870]*u^11)/(11678689316044800*b^3*
        E^u) - (433337299*d^10*K0*M^5*Sqrt[Pi/1870]*u^11)/
       (3649590411264000*b^3*E^u) + (5637498269*d^12*K0*M^5*Sqrt[Pi/1870]*
        u^11)/(87590169870336000*b^3*E^u) + 
      (53744143*d^14*K0*M^5*Sqrt[Pi/1870]*u^11)/(1094877123379200*b^3*E^u) + 
      (1879428623*d^16*K0*M^5*Sqrt[Pi/1870]*u^11)/(350360679481344000*b^3*
        E^u) - (16709593*K0^2*M^5*Sqrt[Pi/1870]*u^11)/
       (12875754970939392*b^3) - (314478795467*d^2*K0^2*M^5*Sqrt[Pi/1870]*
        u^11)/(2575150994187878400*b^3) - (15645907316777*d^4*K0^2*M^5*
        Sqrt[Pi/1870]*u^11)/(12875754970939392000*b^3) - 
      (5012177640353*d^6*K0^2*M^5*Sqrt[Pi/1870]*u^11)/
       (2575150994187878400*b^3) + (35996429532827*d^8*K0^2*M^5*Sqrt[Pi/1870]*
        u^11)/(12875754970939392000*b^3) - (19214740845019*d^12*K0^2*M^5*
        Sqrt[Pi/1870]*u^11)/(12875754970939392000*b^3) - 
      (4068164240843*d^14*K0^2*M^5*Sqrt[Pi/1870]*u^11)/
       (2575150994187878400*b^3) - (2547401769071*d^16*K0^2*M^5*Sqrt[Pi/1870]*
        u^11)/(12875754970939392000*b^3) + 
      (4266494387*d^18*K0^2*M^5*Sqrt[Pi/1870]*u^11)/(2145959161823232000*
        b^3) + (10568809*K1*M^5*Sqrt[Pi/1870]*u^11)/(163501650424627200*b^3*
        E^u) + (196100717*d^2*K1*M^5*Sqrt[Pi/1870]*u^11)/
       (34062843838464000*b^3*E^u) + (1324612291*d^6*K1*M^5*Sqrt[Pi/1870]*
        u^11)/(18769322115072000*b^3*E^u) - 
      (13615783663*d^8*K1*M^5*Sqrt[Pi/1870]*u^11)/(105108203844403200*b^3*
        E^u) - (3390413273*d^10*K1*M^5*Sqrt[Pi/1870]*u^11)/
       (26277050961100800*b^3*E^u) + (18385389091*d^12*K1*M^5*Sqrt[Pi/1870]*
        u^11)/(262770509611008000*b^3*E^u) + 
      (292235359*d^16*K1*M^5*Sqrt[Pi/1870]*u^11)/(50051525640192000*b^3*
        E^u) - (6600265649*K1^2*M^5*Sqrt[Pi/1870]*u^11)/
       (4198615751393280000*b^3) - (28500931694177*d^2*K1^2*M^5*Sqrt[Pi/1870]*
        u^11)/(193136324564090880000*b^3) - 
      (40491223263467*d^4*K1^2*M^5*Sqrt[Pi/1870]*u^11)/
       (27590903509155840000*b^3) - (30294756171683*d^6*K1^2*M^5*
        Sqrt[Pi/1870]*u^11)/(12875754970939392000*b^3) + 
      (43441088833661*d^8*K1^2*M^5*Sqrt[Pi/1870]*u^11)/
       (12875754970939392000*b^3) + (877344708603949*d^10*K1^2*M^5*
        Sqrt[Pi/1870]*u^11)/(193136324564090880000*b^3) - 
      (122951511131077*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^11)/
       (64378774854696960000*b^3) - (9321896495069*d^16*K1^2*M^5*
        Sqrt[Pi/1870]*u^11)/(38627264912818176000*b^3) + 
      (604750493*d^18*K1^2*M^5*Sqrt[Pi/1870]*u^11)/(268244895227904000*b^3) + 
      (8871117859*d^4*K1*M^5*Sqrt[(11*Pi)/170]*u^11)/(1839393567277056000*b^3*
        E^u) - (3507757537997*d^12*K1^2*M^5*Sqrt[(11*Pi)/170]*u^11)/
       (21459591618232320000*b^3) + (2845696141649*d^10*K0^2*M^5*
        Sqrt[(17*Pi)/110]*u^11)/(12875754970939392000*b^3) + 
      (412038367*d^14*K1*M^5*Sqrt[(17*Pi)/110]*u^11)/(131385254805504000*b^3*
        E^u) + (1419101*K0*M^5*Sqrt[Pi/1870]*u^12)/(153282797273088000*b^3*
        E^u) + (50577929*d^2*K0*M^5*Sqrt[Pi/1870]*u^12)/
       (61313118909235200*b^3*E^u) + (6994618997*d^4*K0*M^5*Sqrt[Pi/1870]*
        u^12)/(919696783638528000*b^3*E^u) + 
      (1330181561*d^6*K0*M^5*Sqrt[Pi/1870]*u^12)/(131385254805504000*b^3*
        E^u) - (13960087*d^8*K0*M^5*Sqrt[Pi/1870]*u^12)/
       (750772884602880*b^3*E^u) - (2428470053*d^10*K0*M^5*Sqrt[Pi/1870]*
        u^12)/(131385254805504000*b^3*E^u) + 
      (11496523*d^12*K0*M^5*Sqrt[Pi/1870]*u^12)/(1142480476569600*b^3*E^u) + 
      (998575339*d^14*K0*M^5*Sqrt[Pi/1870]*u^12)/(131385254805504000*b^3*
        E^u) + (1202143*d^16*K0*M^5*Sqrt[Pi/1870]*u^12)/
       (1412744675328000*b^3*E^u) + (76169*K1*M^5*Sqrt[Pi/1870]*u^12)/
       (7664139863654400*b^3*E^u) + (395052139*d^4*K1*M^5*Sqrt[Pi/1870]*u^12)/
       (48405093875712000*b^3*E^u) + (1427551981*d^6*K1*M^5*Sqrt[Pi/1870]*
        u^12)/(131385254805504000*b^3*E^u) - 
      (104868833*d^8*K1*M^5*Sqrt[Pi/1870]*u^12)/(5255410192220160*b^3*E^u) - 
      (521281589*d^10*K1*M^5*Sqrt[Pi/1870]*u^12)/(26277050961100800*b^3*
        E^u) + (202788587*d^12*K1*M^5*Sqrt[Pi/1870]*u^12)/
       (18769322115072000*b^3*E^u) + (1071057287*d^14*K1*M^5*Sqrt[Pi/1870]*
        u^12)/(131385254805504000*b^3*E^u) + 
      (40036543*d^16*K1*M^5*Sqrt[Pi/1870]*u^12)/(43795084935168000*b^3*E^u) - 
      (11970629383*K0*K1*M^5*Sqrt[Pi/1870]*u^12)/(24142040570511360000*b^3) - 
      (77649717487*d^2*K0*K1*M^5*Sqrt[Pi/1870]*u^12)/(1664968315207680000*
        b^3) - (11221494178633*d^4*K0*K1*M^5*Sqrt[Pi/1870]*u^12)/
       (24142040570511360000*b^3) - (1205362458749*d^6*K0*K1*M^5*
        Sqrt[Pi/1870]*u^12)/(1609469371367424000*b^3) + 
      (1037697281*d^8*K0*K1*M^5*Sqrt[Pi/1870]*u^12)/(973665681408000*b^3) - 
      (4537565870477*d^12*K0*K1*M^5*Sqrt[Pi/1870]*u^12)/
       (8047346856837120000*b^3) + (561121303*d^18*K0*K1*M^5*Sqrt[Pi/1870]*
        u^12)/(1072979580911616000*b^3) + 
      (1298401*d^2*K1*M^5*Sqrt[(11*Pi)/170]*u^12)/(16135031291904000*b^3*
        E^u) + (12392479843*d^10*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^12)/
       (94304845978560000*b^3) - (287531465747*d^14*K0*K1*M^5*
        Sqrt[(17*Pi)/110]*u^12)/(8047346856837120000*b^3) - 
      (5655669389*d^16*K0*K1*M^5*Sqrt[(17*Pi)/110]*u^12)/
       (1207102028525568000*b^3) + (3181*K0*M^5*Sqrt[Pi/1870]*u^13)/
       (2554713287884800*b^3*E^u) + (2818063*d^2*K0*M^5*Sqrt[Pi/1870]*u^13)/
       (25547132878848000*b^3*E^u) + (234062581*d^4*K0*M^5*Sqrt[Pi/1870]*
        u^13)/(229924195909632000*b^3*E^u) + 
      (44552521*d^6*K0*M^5*Sqrt[Pi/1870]*u^13)/(32846313701376000*b^3*E^u) - 
      (16281473*d^10*K0*M^5*Sqrt[Pi/1870]*u^13)/(6569262740275200*b^3*E^u) + 
      (44548529*d^12*K0*M^5*Sqrt[Pi/1870]*u^13)/(32846313701376000*b^3*E^u) + 
      (33191867*d^14*K0*M^5*Sqrt[Pi/1870]*u^13)/(32846313701376000*b^3*E^u) + 
      (9521*d^16*K0*M^5*Sqrt[Pi/1870]*u^13)/(82321588224000*b^3*E^u) - 
      (26825737*K0^2*M^5*Sqrt[Pi/1870]*u^13)/(778775502274560000*b^3) - 
      (156621142787*d^2*K0^2*M^5*Sqrt[Pi/1870]*u^13)/(48284081141022720000*
        b^3) - (97791375599*d^4*K0^2*M^5*Sqrt[Pi/1870]*u^13)/
       (3017755071313920000*b^3) - (16933429453*d^6*K0^2*M^5*Sqrt[Pi/1870]*
        u^13)/(321893874273484800*b^3) + (640027979*d^8*K0^2*M^5*
        Sqrt[Pi/1870]*u^13)/(8653061136384000*b^3) + 
      (1227116893081*d^10*K0^2*M^5*Sqrt[Pi/1870]*u^13)/
       (12071020285255680000*b^3) - (343190223331*d^14*K0^2*M^5*Sqrt[Pi/1870]*
        u^13)/(8047346856837120000*b^3) - (28193934319*d^16*K0^2*M^5*
        Sqrt[Pi/1870]*u^13)/(4828408114102272000*b^3) + 
      (303649*K1*M^5*Sqrt[Pi/1870]*u^13)/(229924195909632000*b^3*E^u) + 
      (1075741*d^2*K1*M^5*Sqrt[Pi/1870]*u^13)/(9196967836385280*b^3*E^u) + 
      (1889747*d^6*K1*M^5*Sqrt[Pi/1870]*u^13)/(1313852548055040*b^3*E^u) - 
      (86714149*d^8*K1*M^5*Sqrt[Pi/1870]*u^13)/(32846313701376000*b^3*E^u) - 
      (12333113*d^10*K1*M^5*Sqrt[Pi/1870]*u^13)/(4692330528768000*b^3*E^u) + 
      (15752773*d^12*K1*M^5*Sqrt[Pi/1870]*u^13)/(10948771233792000*b^3*E^u) + 
      (2015437*d^16*K1*M^5*Sqrt[Pi/1870]*u^13)/(16423156850688000*b^3*E^u) - 
      (234953*K1^2*M^5*Sqrt[Pi/1870]*u^13)/(5967628369920000*b^3) - 
      (29852573039*d^2*K1^2*M^5*Sqrt[Pi/1870]*u^13)/(8047346856837120000*
        b^3) - (2432727673*d^4*K1^2*M^5*Sqrt[Pi/1870]*u^13)/
       (65603371115520000*b^3) - (291210332563*d^6*K1^2*M^5*Sqrt[Pi/1870]*
        u^13)/(4828408114102272000*b^3) + (408094418789*d^8*K1^2*M^5*
        Sqrt[Pi/1870]*u^13)/(4828408114102272000*b^3) + 
      (2815535817119*d^10*K1^2*M^5*Sqrt[Pi/1870]*u^13)/
       (24142040570511360000*b^3) - (168687474163*d^14*K1^2*M^5*Sqrt[Pi/1870]*
        u^13)/(3448862938644480000*b^3) - (3107428031*d^16*K1^2*M^5*
        Sqrt[Pi/1870]*u^13)/(459848391819264000*b^3) + 
      (301757*d^18*K1^2*M^5*Sqrt[Pi/1870]*u^13)/(22992419590963200*b^3) - 
      (3554147981*d^12*K0^2*M^5*Sqrt[(11*Pi)/170]*u^13)/
       (1005918357104640000*b^3) + (1632097*d^18*K0^2*M^5*Sqrt[(11*Pi)/170]*
        u^13)/(1072979580911616000*b^3) + 
      (1066001*d^14*K1*M^5*Sqrt[(11*Pi)/170]*u^13)/(10948771233792000*b^3*
        E^u) - (24331109027*d^12*K1^2*M^5*Sqrt[(11*Pi)/170]*u^13)/
       (6035510142627840000*b^3) - (962189*d^8*K0*M^5*Sqrt[(17*Pi)/110]*u^13)/
       (6569262740275200*b^3*E^u) + (55927*d^4*K1*M^5*Sqrt[(17*Pi)/110]*u^13)/
       (880935616512000*b^3*E^u) + (8171*K0*M^5*Sqrt[Pi/1870]*u^14)/
       (57481048977408000*b^3*E^u) + (1315859*d^4*K0*M^5*Sqrt[Pi/1870]*u^14)/
       (11496209795481600*b^3*E^u) + (9443*d^6*K0*M^5*Sqrt[Pi/1870]*u^14)/
       (61741191168000*b^3*E^u) - (79337*d^8*K0*M^5*Sqrt[Pi/1870]*u^14)/
       (283157876736000*b^3*E^u) - (328373*d^10*K0*M^5*Sqrt[Pi/1870]*u^14)/
       (1173082632192000*b^3*E^u) + (1264427*d^12*K0*M^5*Sqrt[Pi/1870]*u^14)/
       (8211578425344000*b^3*E^u) + (37109*d^14*K0*M^5*Sqrt[Pi/1870]*u^14)/
       (328463137013760*b^3*E^u) + (27061*d^16*K0*M^5*Sqrt[Pi/1870]*u^14)/
       (2052894606336000*b^3*E^u) + (37*K1*M^5*Sqrt[Pi/1870]*u^14)/
       (249917604249600*b^3*E^u) + (39359*d^2*K1*M^5*Sqrt[Pi/1870]*u^14)/
       (3025318367232000*b^3*E^u) + (6884071*d^4*K1*M^5*Sqrt[Pi/1870]*u^14)/
       (57481048977408000*b^3*E^u) + (1314851*d^6*K1*M^5*Sqrt[Pi/1870]*u^14)/
       (8211578425344000*b^3*E^u) - (2408107*d^8*K1*M^5*Sqrt[Pi/1870]*u^14)/
       (8211578425344000*b^3*E^u) - (2406167*d^10*K1*M^5*Sqrt[Pi/1870]*u^14)/
       (8211578425344000*b^3*E^u) + (1323899*d^12*K1*M^5*Sqrt[Pi/1870]*u^14)/
       (8211578425344000*b^3*E^u) + (138671*d^14*K1*M^5*Sqrt[Pi/1870]*u^14)/
       (1173082632192000*b^3*E^u) + (113341*d^16*K1*M^5*Sqrt[Pi/1870]*u^14)/
       (8211578425344000*b^3*E^u) - (35558337217*d^4*K0*K1*M^5*Sqrt[Pi/1870]*
        u^14)/(4023673428418560000*b^3) - (175532520943*d^6*K0*K1*M^5*
        Sqrt[Pi/1870]*u^14)/(12071020285255680000*b^3) + 
      (10478313367*d^8*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/(524826968924160000*
        b^3) + (1064725957*d^10*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/
       (37721938391424000*b^3) - (5446902247*d^12*K0*K1*M^5*Sqrt[Pi/1870]*
        u^14)/(524826968924160000*b^3) - (142621085417*d^14*K0*K1*M^5*
        Sqrt[Pi/1870]*u^14)/(12071020285255680000*b^3) - 
      (4158648143*d^16*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/(2414204057051136000*
        b^3) - (9204557*d^18*K0*K1*M^5*Sqrt[Pi/1870]*u^14)/
       (1609469371367424000*b^3) - (1932987911*d^2*K0*K1*M^5*
        Sqrt[(11*Pi)/170]*u^14)/(24142040570511360000*b^3) + 
      (42001*d^2*K0*M^5*Sqrt[(17*Pi)/110]*u^14)/(57481048977408000*b^3*E^u) - 
      (3306929*K0*K1*M^5*Sqrt[(17*Pi)/110]*u^14)/(6035510142627840000*b^3) + 
      (113*K0*M^5*Sqrt[Pi/1870]*u^15)/(9580174829568000*b^3*E^u) + 
      (13*d^2*K0*M^5*Sqrt[Pi/1870]*u^15)/(11570259456000*b^3*E^u) + 
      (2029*d^4*K0*M^5*Sqrt[Pi/1870]*u^15)/(199586975616000*b^3*E^u) + 
      (1567*d^6*K0*M^5*Sqrt[Pi/1870]*u^15)/(114049700352000*b^3*E^u) - 
      (5711*d^8*K0*M^5*Sqrt[Pi/1870]*u^15)/(228099400704000*b^3*E^u) + 
      (113*d^12*K0*M^5*Sqrt[Pi/1870]*u^15)/(8146407168000*b^3*E^u) + 
      (3431*d^14*K0*M^5*Sqrt[Pi/1870]*u^15)/(342149101056000*b^3*E^u) + 
      (1627*d^16*K0*M^5*Sqrt[Pi/1870]*u^15)/(1368596404224000*b^3*E^u) - 
      (3129229*d^2*K0^2*M^5*Sqrt[Pi/1870]*u^15)/(69976929189888000*b^3) - 
      (363501883*d^4*K0^2*M^5*Sqrt[Pi/1870]*u^15)/(804734685683712000*b^3) - 
      (3045497033*d^6*K0^2*M^5*Sqrt[Pi/1870]*u^15)/(4023673428418560000*
        b^3) + (4041138791*d^8*K0^2*M^5*Sqrt[Pi/1870]*u^15)/
       (4023673428418560000*b^3) + (2232239699*d^10*K0^2*M^5*Sqrt[Pi/1870]*
        u^15)/(1508877535656960000*b^3) - (6194211767*d^12*K0^2*M^5*
        Sqrt[Pi/1870]*u^15)/(12071020285255680000*b^3) - 
      (7470290789*d^14*K0^2*M^5*Sqrt[Pi/1870]*u^15)/(12071020285255680000*
        b^3) - (3249167*d^16*K0^2*M^5*Sqrt[Pi/1870]*u^15)/
       (33530611903488000*b^3) - (1689253*d^18*K0^2*M^5*Sqrt[Pi/1870]*u^15)/
       (1609469371367424000*b^3) + (113*K1*M^5*Sqrt[Pi/1870]*u^15)/
       (9580174829568000*b^3*E^u) + (37*d^2*K1*M^5*Sqrt[Pi/1870]*u^15)/
       (31933916098560*b^3*E^u) + (101*d^4*K1*M^5*Sqrt[Pi/1870]*u^15)/
       (9657434304000*b^3*E^u) + (4841*d^6*K1*M^5*Sqrt[Pi/1870]*u^15)/
       (342149101056000*b^3*E^u) - (5879*d^8*K1*M^5*Sqrt[Pi/1870]*u^15)/
       (228099400704000*b^3*E^u) - (8837*d^10*K1*M^5*Sqrt[Pi/1870]*u^15)/
       (342149101056000*b^3*E^u) + (349*d^12*K1*M^5*Sqrt[Pi/1870]*u^15)/
       (24439221504000*b^3*E^u) + (67*d^16*K1*M^5*Sqrt[Pi/1870]*u^15)/
       (54743856168960*b^3*E^u) - (2058193*K1^2*M^5*Sqrt[Pi/1870]*u^15)/
       (4023673428418560000*b^3) - (1177755349*d^2*K1^2*M^5*Sqrt[Pi/1870]*
        u^15)/(24142040570511360000*b^3) - 
      (13636277*d^4*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(27622472048640000*b^3) - 
      (477163223*d^6*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(574810489774080000*b^3) + 
      (269480069*d^8*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(246347352760320000*b^3) + 
      (350205143*d^10*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(215553933665280000*b^3) - 
      (959466821*d^12*K1^2*M^5*Sqrt[Pi/1870]*u^15)/(1724431469322240000*
        b^3) - (8207968589*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^15)/
       (12071020285255680000*b^3) - (4197737*d^16*K1^2*M^5*Sqrt[Pi/1870]*
        u^15)/(38938775113728000*b^3) - (2125813*d^18*K1^2*M^5*Sqrt[Pi/1870]*
        u^15)/(1609469371367424000*b^3) + (107*d^14*K1*M^5*Sqrt[(11*Pi)/170]*
        u^15)/(114049700352000*b^3*E^u) - (101*d^10*K0*M^5*Sqrt[(17*Pi)/110]*
        u^15)/(68429820211200*b^3*E^u) - (22159*K0^2*M^5*Sqrt[(17*Pi)/110]*
        u^15)/(804734685683712000*b^3) + (d^2*K0*M^5*Sqrt[Pi/1870]*u^16)/
       (14256212544000*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/1870]*u^16)/
       (1710745505280*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/1870]*u^16)/
       (1221961075200*b^3*E^u) - (d^8*K0*M^5*Sqrt[Pi/1870]*u^16)/
       (678867264000*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/1870]*u^16)/
       (678867264000*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/1870]*u^16)/
       (1221961075200*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/1870]*u^16)/
       (1710745505280*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/1870]*u^16)/
       (14256212544000*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/1870]*u^16)/
       (14256212544000*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/1870]*u^16)/
       (1710745505280*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/1870]*u^16)/
       (1221961075200*b^3*E^u) - (d^8*K1*M^5*Sqrt[Pi/1870]*u^16)/
       (678867264000*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/1870]*u^16)/
       (678867264000*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/1870]*u^16)/
       (1221961075200*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/1870]*u^16)/
       (1710745505280*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/1870]*u^16)/
       (14256212544000*b^3*E^u) - (5413*K0*K1*M^5*Sqrt[Pi/1870]*u^16)/
       (64897958522880000*b^3) - (183954509*d^4*K0*K1*M^5*Sqrt[Pi/1870]*u^16)/
       (2263316303485440000*b^3) + (1575623857*d^8*K0*K1*M^5*Sqrt[Pi/1870]*
        u^16)/(9053265213941760000*b^3) + (140945513*d^10*K0*K1*M^5*
        Sqrt[Pi/1870]*u^16)/(502959178552320000*b^3) - 
      (265607*d^12*K0*K1*M^5*Sqrt[Pi/1870]*u^16)/(3143494865952000*b^3) - 
      (17774189*d^14*K0*K1*M^5*Sqrt[Pi/1870]*u^16)/(150887753565696000*b^3) - 
      (1093247*d^16*K0*K1*M^5*Sqrt[Pi/1870]*u^16)/(52482696892416000*b^3) - 
      (300737*d^18*K0*K1*M^5*Sqrt[Pi/1870]*u^16)/(603551014262784000*b^3) - 
      (721697*d^2*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^16)/(1005918357104640000*
        b^3) - (938509*d^6*K0*K1*M^5*Sqrt[(11*Pi)/170]*u^16)/
       (73010203338240000*b^3) - (K0^2*M^5*Sqrt[Pi/1870]*u^17)/
       (304132534272000*b^3) - (5659*d^2*K0^2*M^5*Sqrt[Pi/1870]*u^17)/
       (24634735276032000*b^3) - (323821*d^4*K0^2*M^5*Sqrt[Pi/1870]*u^17)/
       (129332360199168000*b^3) - (132049*d^6*K0^2*M^5*Sqrt[Pi/1870]*u^17)/
       (28115730478080000*b^3) + (6352793*d^8*K0^2*M^5*Sqrt[Pi/1870]*u^17)/
       (1293323601991680000*b^3) - (146309*d^12*K0^2*M^5*Sqrt[Pi/1870]*u^17)/
       (71851311221760000*b^3) - (38183*d^14*K0^2*M^5*Sqrt[Pi/1870]*u^17)/
       (9371910159360000*b^3) - (9953*d^16*K0^2*M^5*Sqrt[Pi/1870]*u^17)/
       (11496209795481600*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/1870]*u^17)/
       (27402375168000*b^3) - (4069*K1^2*M^5*Sqrt[Pi/1870]*u^17)/
       (1207102028525568000*b^3) - (52247*d^4*K1^2*M^5*Sqrt[Pi/1870]*u^17)/
       (20118367142092800*b^3) - (2479207*d^6*K1^2*M^5*Sqrt[Pi/1870]*u^17)/
       (502959178552320000*b^3) + (561667*d^8*K1^2*M^5*Sqrt[Pi/1870]*u^17)/
       (111768706344960000*b^3) + (30283381*d^10*K1^2*M^5*Sqrt[Pi/1870]*u^17)/
       (3017755071313920000*b^3) - (3042673*d^12*K1^2*M^5*Sqrt[Pi/1870]*u^17)/
       (1508877535656960000*b^3) - (6489521*d^14*K1^2*M^5*Sqrt[Pi/1870]*u^17)/
       (1508877535656960000*b^3) - (13933*d^16*K1^2*M^5*Sqrt[Pi/1870]*u^17)/
       (14902494179328000*b^3) - (50009*d^18*K1^2*M^5*Sqrt[Pi/1870]*u^17)/
       (1207102028525568000*b^3) + (124553*d^10*K0^2*M^5*Sqrt[(11*Pi)/170]*
        u^17)/(143702622443520000*b^3) - 
      (26003*d^2*K1^2*M^5*Sqrt[(11*Pi)/170]*u^17)/(1207102028525568000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/1870]*u^18)/(6286989731904000*b^3) - 
      (4261*d^2*K0*K1*M^5*Sqrt[Pi/1870]*u^18)/(301775507131392000*b^3) - 
      (2927*d^4*K0*K1*M^5*Sqrt[Pi/1870]*u^18)/(16166545024896000*b^3) - 
      (509837*d^6*K0*K1*M^5*Sqrt[Pi/1870]*u^18)/(1131658151742720000*b^3) + 
      (125777*d^8*K0*K1*M^5*Sqrt[Pi/1870]*u^18)/(565829075871360000*b^3) + 
      (731509*d^10*K0*K1*M^5*Sqrt[Pi/1870]*u^18)/(754438767828480000*b^3) + 
      (6599*d^12*K0*K1*M^5*Sqrt[Pi/1870]*u^18)/(188609691957120000*b^3) - 
      (67*d^16*K0*K1*M^5*Sqrt[Pi/1870]*u^18)/(502959178552320*b^3) - 
      (317*d^18*K0*K1*M^5*Sqrt[Pi/1870]*u^18)/(33530611903488000*b^3) - 
      (9727*d^14*K0*K1*M^5*Sqrt[(17*Pi)/110]*u^18)/(377219383914240000*b^3) - 
      (K0^2*M^5*Sqrt[Pi/1870]*u^19)/(150887753565696000*b^3) - 
      (67*d^4*K0^2*M^5*Sqrt[Pi/1870]*u^19)/(12573979463808000*b^3) - 
      (37*d^6*K0^2*M^5*Sqrt[Pi/1870]*u^19)/(2514795892761600*b^3) + 
      (107*d^8*K0^2*M^5*Sqrt[Pi/1870]*u^19)/(25147958927616000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/1870]*u^19)/(220596130944000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/1870]*u^19)/(66528991872000*b^3) - 
      (37*d^16*K0^2*M^5*Sqrt[Pi/1870]*u^19)/(7185131122176000*b^3) - 
      (d^18*K0^2*M^5*Sqrt[Pi/1870]*u^19)/(2395043707392000*b^3) - 
      (K1^2*M^5*Sqrt[Pi/1870]*u^19)/(150887753565696000*b^3) - 
      (67*d^4*K1^2*M^5*Sqrt[Pi/1870]*u^19)/(12573979463808000*b^3) - 
      (37*d^6*K1^2*M^5*Sqrt[Pi/1870]*u^19)/(2514795892761600*b^3) + 
      (107*d^8*K1^2*M^5*Sqrt[Pi/1870]*u^19)/(25147958927616000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/1870]*u^19)/(220596130944000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/1870]*u^19)/(66528991872000*b^3) - 
      (37*d^16*K1^2*M^5*Sqrt[Pi/1870]*u^19)/(7185131122176000*b^3) - 
      (d^18*K1^2*M^5*Sqrt[Pi/1870]*u^19)/(2395043707392000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/170]*u^19)/(30177550713139200*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/170]*u^19)/(30177550713139200*b^3) + 
      (13*d^10*K0^2*M^5*Sqrt[(187*Pi)/10]*u^19)/(75443876782848000*b^3) + 
      (13*d^10*K1^2*M^5*Sqrt[(187*Pi)/10]*u^19)/(75443876782848000*b^3))/Pi}, 
   10, 13, 1]}, 3, 5, 1]


==> anc/spectrum_16_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((7*K0^2*M^4*Sqrt[1001/(323*Pi)]*u^2)/(15244738560*b^2) + 
      (77*d^2*K0^2*M^4*Sqrt[1001/(323*Pi)]*u^2)/(1905592320*b^2) + 
      (1393*d^4*K0^2*M^4*Sqrt[1001/(323*Pi)]*u^2)/(3811184640*b^2) + 
      (175*d^6*K0^2*M^4*Sqrt[1001/(323*Pi)]*u^2)/(381118464*b^2) - 
      (1391*d^8*K0^2*M^4*Sqrt[1001/(323*Pi)]*u^2)/(1524473856*b^2) - 
      (1573*d^10*K0^2*M^4*Sqrt[1001/(323*Pi)]*u^2)/(1905592320*b^2) + 
      (1937*d^12*K0^2*M^4*Sqrt[1001/(323*Pi)]*u^2)/(3811184640*b^2) + 
      (637*d^14*K0^2*M^4*Sqrt[1001/(323*Pi)]*u^2)/(1905592320*b^2) + 
      (91*d^16*K0^2*M^4*Sqrt[1001/(323*Pi)]*u^2)/(3048947712*b^2) + 
      (8791*d^6*K0*K1*M^4*Sqrt[91/(3553*Pi)]*u^3)/(357298560*b^2) + 
      (61691*d^14*K0*K1*M^4*Sqrt[91/(3553*Pi)]*u^3)/(3430066176*b^2) + 
      (895457*d^16*K0*K1*M^4*Sqrt[91/(3553*Pi)]*u^3)/(548810588160*b^2) - 
      (2806607*d^8*K0*K1*M^4*Sqrt[143/(2261*Pi)]*u^3)/(91468431360*b^2) + 
      (1357661*d^12*K0*K1*M^4*Sqrt[247/(1309*Pi)]*u^3)/(137202647040*b^2) - 
      (1133*d^10*K0*K1*M^4*Sqrt[2717/(119*Pi)]*u^3)/(762236928*b^2) + 
      (64859*K0*K1*M^4*u^3)/(29505945600*b^2*Sqrt[323323*Pi]) + 
      (11089717*d^2*K0*K1*M^4*u^3)/(57167769600*b^2*Sqrt[323323*Pi]) + 
      (402905681*d^4*K0*K1*M^4*u^3)/(228671078400*b^2*Sqrt[323323*Pi]) + 
      (68936303*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^4)/(576251117568000*b^2) + 
      (197391216263*d^14*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^4)/
       (1152502235136000*b^2) + (19921691*d^12*K0^2*M^4*Sqrt[13/(24871*Pi)]*
        u^4)/(274405294080*b^2) + (112461287*d^16*K1^2*M^4*
        Sqrt[13/(24871*Pi)]*u^4)/(8232158822400*b^2) + 
      (11666984947*d^6*K1^2*M^4*Sqrt[17/(19019*Pi)]*u^4)/
       (76833482342400*b^2) + (52580533207*d^12*K1^2*M^4*Sqrt[17/(19019*Pi)]*
        u^4)/(329286352896000*b^2) + (220559*d^6*K0^2*M^4*Sqrt[91/(3553*Pi)]*
        u^4)/(22867107840*b^2) + (484349*d^14*K0^2*M^4*Sqrt[91/(3553*Pi)]*
        u^4)/(68601323520*b^2) + (710129*d^16*K0^2*M^4*Sqrt[91/(3553*Pi)]*
        u^4)/(1097621176320*b^2) - (74563*d^8*K0^2*M^4*Sqrt[143/(2261*Pi)]*
        u^4)/(6308167680*b^2) - (7051*d^10*K0^2*M^4*Sqrt[143/(2261*Pi)]*u^4)/
       (635197440*b^2) - (6263321*d^8*K1^2*M^4*Sqrt[143/(2261*Pi)]*u^4)/
       (182936862720*b^2) - (448214881*d^10*K1^2*M^4*Sqrt[143/(2261*Pi)]*u^4)/
       (13720264704000*b^2) + (4246061*d^2*K0^2*M^4*u^4)/
       (57167769600*Sqrt[323323]*b^2*Sqrt[Pi]) + 
      (62146230599*d^2*K1^2*M^4*u^4)/(288125558784000*Sqrt[323323]*b^2*
        Sqrt[Pi]) + (1530149*K0^2*M^4*u^4)/(1829368627200*b^2*
        Sqrt[323323*Pi]) + (310833701*d^4*K0^2*M^4*u^4)/
       (457342156800*b^2*Sqrt[323323*Pi]) + (213875681*K1^2*M^4*u^4)/
       (192083705856000*b^2*Sqrt[323323*Pi]) + 
      (569446638083*d^4*K1^2*M^4*u^4)/(288125558784000*b^2*Sqrt[323323*Pi]) - 
      (238842053*d^6*K1^2*M^4*u^4)/(25611160780800*b^2*Sqrt[323323*Pi]) + 
      (92415509*d^12*K1^2*M^4*u^4)/(7317474508800*b^2*Sqrt[323323*Pi]) + 
      (6912767*d^14*K1^2*M^4*u^4)/(569136906240*b^2*Sqrt[323323*Pi]) + 
      (1557556739*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^5)/(9220017881088000*b^2) + 
      (28302771439*d^2*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^5)/
       (1844003576217600*b^2) + (232676819*d^14*K0*K1*M^4*Sqrt[13/(24871*Pi)]*
        u^5)/(1789599744000*b^2) + (40623623*d^16*K0*K1*M^4*
        Sqrt[13/(24871*Pi)]*u^5)/(3292863528960*b^2) + 
      (630454425053*d^12*K0*K1*M^4*Sqrt[17/(19019*Pi)]*u^5)/
       (4610008940544000*b^2) - (910573*d^8*K0*K1*M^4*Sqrt[143/(2261*Pi)]*
        u^5)/(30489477120*b^2) - (399628631*d^10*K0*K1*M^4*
        Sqrt[143/(2261*Pi)]*u^5)/(13720264704000*b^2) + 
      (249129623*K0*K1*M^4*u^5)/(1024446431232000*b^2*Sqrt[323323*Pi]) + 
      (6349978309*d^2*K0*K1*M^4*u^5)/(341482143744000*b^2*Sqrt[323323*Pi]) + 
      (497981706083*d^4*K0*K1*M^4*u^5)/(288125558784000*b^2*
        Sqrt[323323*Pi]) + (6269606813*d^6*K0*K1*M^4*u^5)/
       (2744052940800*b^2*Sqrt[323323*Pi]) + (1970813701*d^12*K0*K1*M^4*u^5)/
       (34148214374400*b^2*Sqrt[323323*Pi]) + 
      (824739791*d^2*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^6)/
       (175619388211200*b^2) + (819622076251*d^4*K1^2*M^4*Sqrt[11/(29393*Pi)]*
        u^6)/(18440035762176000*b^2) - (64499748049*d^10*K1^2*M^4*
        Sqrt[11/(29393*Pi)]*u^6)/(576251117568000*b^2) + 
      (2446357163*d^16*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^6)/
       (576251117568000*b^2) + (2831308253*d^12*K0^2*M^4*Sqrt[13/(24871*Pi)]*
        u^6)/(82321588224000*b^2) + (318063737*d^16*K0^2*M^4*
        Sqrt[13/(24871*Pi)]*u^6)/(131714541158400*b^2) - 
      (17712229553*d^8*K0^2*M^4*Sqrt[19/(17017*Pi)]*u^6)/
       (439048470528000*b^2) - (28587083197*d^8*K1^2*M^4*Sqrt[19/(17017*Pi)]*
        u^6)/(439048470528000*b^2) - (34192759*d^10*K0^2*M^4*
        Sqrt[143/(2261*Pi)]*u^6)/(6097895424000*b^2) + 
      (27811781*d^6*K1^2*M^4*Sqrt[221/(1463*Pi)]*u^6)/(9146843136000*b^2) + 
      (1745714263*d^2*K0^2*M^4*u^6)/(50108792832000*Sqrt[323323]*b^2*
        Sqrt[Pi]) + (16346161303*d^2*K1^2*M^4*u^6)/(3688007152435200*
        Sqrt[323323]*b^2*Sqrt[Pi]) + (1782866747*K0^2*M^4*u^6)/
       (4610008940544000*b^2*Sqrt[323323*Pi]) + 
      (46771797871*d^4*K0^2*M^4*u^6)/(144062779392000*b^2*Sqrt[323323*Pi]) + 
      (4810937081*d^6*K0^2*M^4*u^6)/(10976211763200*b^2*Sqrt[323323*Pi]) - 
      (14751070993*d^8*K0^2*M^4*u^6)/(439048470528000*b^2*Sqrt[323323*Pi]) + 
      (53549847781*d^14*K0^2*M^4*u^6)/(164643176448000*b^2*Sqrt[323323*Pi]) + 
      (22873099*K1^2*M^4*u^6)/(36015694848000*b^2*Sqrt[323323*Pi]) + 
      (29234605657*d^4*K1^2*M^4*u^6)/(1229335717478400*b^2*Sqrt[323323*Pi]) - 
      (2516864717*d^8*K1^2*M^4*u^6)/(113827381248000*b^2*Sqrt[323323*Pi]) + 
      (11471088617*d^12*K1^2*M^4*u^6)/(16464317644800*b^2*Sqrt[323323*Pi]) + 
      (41435930491*d^14*K1^2*M^4*u^6)/(82321588224000*b^2*Sqrt[323323*Pi]) + 
      (659726737*d^16*K1^2*M^4*u^6)/(288125558784000*b^2*Sqrt[323323*Pi]) + 
      (3368469443*d^2*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^7)/
       (1152502235136000*b^2) - (20487277*d^8*K0*K1*M^4*Sqrt[11/(29393*Pi)]*
        u^7)/(309812428800*b^2) - (75896875799*d^10*K0*K1*M^4*
        Sqrt[11/(29393*Pi)]*u^7)/(1152502235136000*b^2) + 
      (146742843*d^12*K0*K1*M^4*Sqrt[13/(24871*Pi)]*u^7)/
       (4742807552000*b^2) + (60453559*d^16*K0*K1*M^4*Sqrt[13/(24871*Pi)]*
        u^7)/(27646230528000*b^2) + (254476505749*d^6*K0*K1*M^4*
        Sqrt[19/(17017*Pi)]*u^7)/(12293357174784000*b^2) + 
      (830940533*K0*K1*M^4*u^7)/(2305004470272000*b^2*Sqrt[323323*Pi]) + 
      (48836627461*d^4*K0*K1*M^4*u^7)/(164643176448000*b^2*Sqrt[323323*Pi]) + 
      (19583416273*d^6*K0*K1*M^4*u^7)/(12293357174784000*b^2*
        Sqrt[323323*Pi]) + (113795916781*d^14*K0*K1*M^4*u^7)/
       (384167411712000*b^2*Sqrt[323323*Pi]) + (223428077*d^16*K0*K1*M^4*u^7)/
       (245867143495680*b^2*Sqrt[323323*Pi]) - 
      (1277722991*d^8*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^8)/
       (153666964684800*b^2) + (7865686121*d^14*K0^2*M^4*Sqrt[11/(29393*Pi)]*
        u^8)/(2305004470272000*b^2) + (14683093*d^16*K0^2*M^4*
        Sqrt[11/(29393*Pi)]*u^8)/(42685267968000*b^2) + 
      (216346789*d^6*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^8)/(36587372544000*b^2) + 
      (597637*K0^2*M^4*Sqrt[13/(24871*Pi)]*u^8)/(204889286246400*b^2) + 
      (28277291323*d^2*K0^2*M^4*Sqrt[13/(24871*Pi)]*u^8)/
       (98346857398272000*b^2) + (17835526673*d^12*K0^2*M^4*
        Sqrt[13/(24871*Pi)]*u^8)/(4610008940544000*b^2) - 
      (7081686203*d^8*K1^2*M^4*Sqrt[13/(24871*Pi)]*u^8)/
       (768334823424000*b^2) + (20671243267*d^12*K1^2*M^4*Sqrt[13/(24871*Pi)]*
        u^8)/(4097785724928000*b^2) + (1508583067*d^4*K0^2*M^4*
        Sqrt[19/(17017*Pi)]*u^8)/(768334823424000*b^2) + 
      (604058461*d^16*K1^2*M^4*Sqrt[19/(17017*Pi)]*u^8)/
       (2305004470272000*b^2) - (295551911*d^10*K0^2*M^4*Sqrt[143/(2261*Pi)]*
        u^8)/(461000894054400*b^2) + (9113*K1^2*M^4*Sqrt[247/(1309*Pi)]*u^8)/
       (37177491456000*b^2) + (27277564289*d^2*K0^2*M^4*u^8)/
       (98346857398272000*Sqrt[323323]*b^2*Sqrt[Pi]) + 
      (535806959*d^2*K1^2*M^4*u^8)/(100217585664000*Sqrt[323323]*b^2*
        Sqrt[Pi]) + (91309*K0^2*M^4*u^8)/(13659285749760*b^2*
        Sqrt[323323*Pi]) + (5493415453*d^6*K0^2*M^4*u^8)/
       (109762117632000*b^2*Sqrt[323323*Pi]) + (183319*d^12*K0^2*M^4*u^8)/
       (1626105446400*b^2*Sqrt[323323*Pi]) + (982659901*d^4*K1^2*M^4*u^8)/
       (20043517132800*b^2*Sqrt[323323*Pi]) - (55147231241*d^10*K1^2*M^4*u^8)/
       (461000894054400*b^2*Sqrt[323323*Pi]) + (174538319*d^12*K1^2*M^4*u^8)/
       (585397960704000*b^2*Sqrt[323323*Pi]) + 
      (37733922137*d^14*K1^2*M^4*u^8)/(768334823424000*b^2*Sqrt[323323*Pi]) + 
      (43637479*d^2*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^9)/
       (216094169088000*b^2) - (36539969*d^10*K0*K1*M^4*Sqrt[11/(29393*Pi)]*
        u^9)/(8003487744000*b^2) + (942492193*d^4*K0*K1*M^4*
        Sqrt[13/(24871*Pi)]*u^9)/(632229797560320*b^2) - 
      (836837268433*d^8*K0*K1*M^4*Sqrt[13/(24871*Pi)]*u^9)/
       (221280429146112000*b^2) + (96635184221*d^14*K0*K1*M^4*
        Sqrt[13/(24871*Pi)]*u^9)/(63222979756032000*b^2) + 
      (17753*K0*K1*M^4*Sqrt[19/(17017*Pi)]*u^9)/(13505885568000*b^2) + 
      (40471442239*d^4*K0*K1*M^4*u^9)/(36880071524352000*b^2*
        Sqrt[323323*Pi]) + (7815781*d^6*K0*K1*M^4*u^9)/
       (285838848000*b^2*Sqrt[323323*Pi]) - (970769353*d^8*K0*K1*M^4*u^9)/
       (1090051375104000*b^2*Sqrt[323323*Pi]) + 
      (11870635559*d^12*K0*K1*M^4*u^9)/(432188338176000*b^2*
        Sqrt[323323*Pi]) + (12237480419*d^14*K0*K1*M^4*u^9)/
       (16391142899712000*b^2*Sqrt[323323*Pi]) + 
      (918240209*d^16*K0*K1*M^4*u^9)/(432188338176000*b^2*Sqrt[323323*Pi]) + 
      (334171177*d^12*K0^2*M^4*Sqrt[13/(24871*Pi)]*u^10)/
       (1728753352704000*b^2) - (155433137*d^8*K0^2*M^4*Sqrt[17/(19019*Pi)]*
        u^10)/(576251117568000*b^2) - (66713063*d^8*K1^2*M^4*
        Sqrt[19/(17017*Pi)]*u^10)/(230500447027200*b^2) + 
      (707093719*d^14*K1^2*M^4*Sqrt[247/(1309*Pi)]*u^10)/
       (82980160929792000*b^2) + (352422209*d^2*K0^2*M^4*u^10)/
       (1728753352704000*Sqrt[323323]*b^2*Sqrt[Pi]) + 
      (1276335611*d^2*K1^2*M^4*u^10)/(5186260058112000*Sqrt[323323]*b^2*
        Sqrt[Pi]) + (113017*K0^2*M^4*u^10)/(49392952934400*b^2*
        Sqrt[323323*Pi]) + (3247618967*d^4*K0^2*M^4*u^10)/
       (1728753352704000*b^2*Sqrt[323323*Pi]) + (68869831*d^6*K0^2*M^4*u^10)/
       (27440529408000*b^2*Sqrt[323323*Pi]) - (75979661*d^10*K0^2*M^4*u^10)/
       (16464317644800*b^2*Sqrt[323323*Pi]) + (3275191771*d^14*K0^2*M^4*u^10)/
       (1728753352704000*b^2*Sqrt[323323*Pi]) + (12240757*d^16*K0^2*M^4*u^10)/
       (61741191168000*b^2*Sqrt[323323*Pi]) + (2054207*K1^2*M^4*u^10)/
       (740894294016000*b^2*Sqrt[323323*Pi]) + (1676867243*d^4*K1^2*M^4*u^10)/
       (740894294016000*b^2*Sqrt[323323*Pi]) + (580065529*d^6*K1^2*M^4*u^10)/
       (192083705856000*b^2*Sqrt[323323*Pi]) - (8611*d^8*K1^2*M^4*u^10)/
       (406526361600*b^2*Sqrt[323323*Pi]) - (76867201*d^10*K1^2*M^4*u^10)/
       (13830026821632*b^2*Sqrt[323323*Pi]) + (2240781553*d^12*K1^2*M^4*u^10)/
       (740894294016000*b^2*Sqrt[323323*Pi]) + (1732631*d^14*K1^2*M^4*u^10)/
       (9756632678400*b^2*Sqrt[323323*Pi]) + (310525693*d^16*K1^2*M^4*u^10)/
       (1296565014528000*b^2*Sqrt[323323*Pi]) - 
      (43875149*d^8*K0*K1*M^4*Sqrt[17/(19019*Pi)]*u^11)/
       (432188338176000*b^2) + (3841116269*d^6*K0*K1*M^4*Sqrt[19/(17017*Pi)]*
        u^11)/(82980160929792000*b^2) - (102288763*d^10*K0*K1*M^4*
        Sqrt[19/(17017*Pi)]*u^11)/(1152502235136000*b^2) + 
      (533011*d^16*K0*K1*M^4*Sqrt[77/(4199*Pi)]*u^11)/(592715435212800*b^2) + 
      (1309517*d^12*K0*K1*M^4*Sqrt[187/(1729*Pi)]*u^11)/
       (259313002905600*b^2) + (2847379*d^4*K0*K1*M^4*Sqrt[323/(1001*Pi)]*
        u^11)/(1296565014528000*b^2) + (112199*K0*K1*M^4*u^11)/
       (129656501452800*b^2*Sqrt[323323*Pi]) + (99981899*d^2*K0*K1*M^4*u^11)/
       (1296565014528000*b^2*Sqrt[323323*Pi]) + 
      (5368689577*d^6*K0*K1*M^4*u^11)/(82980160929792000*b^2*
        Sqrt[323323*Pi]) - (27279827*d^10*K0*K1*M^4*u^11)/
       (493929529344000*b^2*Sqrt[323323*Pi]) + 
      (132524803*d^14*K0*K1*M^4*u^11)/(185223573504000*b^2*Sqrt[323323*Pi]) + 
      (3124951*d^16*K0*K1*M^4*u^11)/(461000894054400*b^2*Sqrt[323323*Pi]) + 
      (4654631*d^2*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^12)/
       (10372520116224000*b^2) + (32371*d^16*K1^2*M^4*Sqrt[11/(29393*Pi)]*
        u^12)/(59612184576000*b^2) + (6433321*d^12*K0^2*M^4*
        Sqrt[13/(24871*Pi)]*u^12)/(1296565014528000*b^2) + 
      (5589149*d^14*K1^2*M^4*Sqrt[13/(24871*Pi)]*u^12)/
       (1296565014528000*b^2) + (20113*d^16*K0^2*M^4*Sqrt[17/(19019*Pi)]*
        u^12)/(64828250726400*b^2) + (2203*d^6*K0^2*M^4*Sqrt[19/(17017*Pi)]*
        u^12)/(647958528000*b^2) + (1207847*d^12*K1^2*M^4*Sqrt[19/(17017*Pi)]*
        u^12)/(334597423104000*b^2) + (136993*d^2*K0^2*M^4*u^12)/
       (384167411712000*Sqrt[323323]*b^2*Sqrt[Pi]) + 
      (372371*d^2*K1^2*M^4*u^12)/(61741191168000*Sqrt[323323]*b^2*Sqrt[Pi]) + 
      (76871*K0^2*M^4*u^12)/(1296565014528000*b^2*Sqrt[323323*Pi]) + 
      (63228239*d^4*K0^2*M^4*u^12)/(1296565014528000*b^2*Sqrt[323323*Pi]) - 
      (7305923*d^8*K0^2*M^4*u^12)/(61741191168000*b^2*Sqrt[323323*Pi]) - 
      (17188841*d^10*K0^2*M^4*u^12)/(144062779392000*b^2*Sqrt[323323*Pi]) + 
      (63728923*d^14*K0^2*M^4*u^12)/(1296565014528000*b^2*Sqrt[323323*Pi]) + 
      (9739*K1^2*M^4*u^12)/(144062779392000*b^2*Sqrt[323323*Pi]) + 
      (576689*d^4*K1^2*M^4*u^12)/(10372520116224*b^2*Sqrt[323323*Pi]) + 
      (95469307*d^6*K1^2*M^4*u^12)/(1296565014528000*b^2*Sqrt[323323*Pi]) - 
      (806369*d^8*K1^2*M^4*u^12)/(5974953984000*b^2*Sqrt[323323*Pi]) - 
      (176147779*d^10*K1^2*M^4*u^12)/(1296565014528000*b^2*Sqrt[323323*Pi]) + 
      (10043353*d^12*K1^2*M^4*u^12)/(2074504023244800*b^2*Sqrt[323323*Pi]) + 
      (1237*d^16*K1^2*M^4*u^12)/(27440529408000*b^2*Sqrt[323323*Pi]) + 
      (127181*d^4*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^13)/(108047084544000*b^2) - 
      (1311439*d^8*K0*K1*M^4*Sqrt[13/(24871*Pi)]*u^13)/
       (648282507264000*b^2) + (140689*d^12*K0*K1*M^4*Sqrt[13/(24871*Pi)]*
        u^13)/(108047084544000*b^2) + (1021*K0*K1*M^4*u^13)/
       (64828250726400*b^2*Sqrt[323323*Pi]) + (18143*d^2*K0*K1*M^4*u^13)/
       (12965650145280*b^2*Sqrt[323323*Pi]) + (5546287*d^6*K0*K1*M^4*u^13)/
       (324141253632000*b^2*Sqrt[323323*Pi]) - (1033*d^8*K0*K1*M^4*u^13)/
       (199165132800*b^2*Sqrt[323323*Pi]) - (10170211*d^10*K0*K1*M^4*u^13)/
       (324141253632000*b^2*Sqrt[323323*Pi]) + (1409999*d^14*K0*K1*M^4*u^13)/
       (108047084544000*b^2*Sqrt[323323*Pi]) + (4967*d^16*K0*K1*M^4*u^13)/
       (3523274496000*b^2*Sqrt[323323*Pi]) + 
      (2347*d^2*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^14)/(648282507264000*b^2) + 
      (K0^2*M^4*Sqrt[13/(24871*Pi)]*u^14)/(28186195968000*b^2) - 
      (21149*d^8*K1^2*M^4*Sqrt[13/(24871*Pi)]*u^14)/(162070626816000*b^2) + 
      (1157*d^14*K1^2*M^4*Sqrt[13/(24871*Pi)]*u^14)/(21609416908800*b^2) - 
      (57689*d^10*K1^2*M^4*Sqrt[17/(19019*Pi)]*u^14)/(648282507264000*b^2) + 
      (1567*d^16*K1^2*M^4*Sqrt[17/(19019*Pi)]*u^14)/(518626005811200*b^2) + 
      (149*d^16*K0^2*M^4*Sqrt[19/(17017*Pi)]*u^14)/(54023542272000*b^2) + 
      (15671*d^6*K1^2*M^4*Sqrt[19/(17017*Pi)]*u^14)/(324141253632000*b^2) + 
      (2659*d^2*K0^2*M^4*u^14)/(92611786752000*Sqrt[323323]*b^2*Sqrt[Pi]) + 
      (4817*d^2*K1^2*M^4*u^14)/(64828250726400*Sqrt[323323]*b^2*Sqrt[Pi]) + 
      (101*K0^2*M^4*u^14)/(324141253632000*b^2*Sqrt[323323*Pi]) + 
      (1789*d^4*K0^2*M^4*u^14)/(2818619596800*b^2*Sqrt[323323*Pi]) + 
      (54827*d^6*K0^2*M^4*u^14)/(64828250726400*b^2*Sqrt[323323*Pi]) - 
      (31643*d^8*K0^2*M^4*u^14)/(20258828352000*b^2*Sqrt[323323*Pi]) - 
      (492211*d^10*K0^2*M^4*u^14)/(324141253632000*b^2*Sqrt[323323*Pi]) + 
      (9157*d^12*K0^2*M^4*u^14)/(11177284608000*b^2*Sqrt[323323*Pi]) + 
      (41617*d^14*K0^2*M^4*u^14)/(64828250726400*b^2*Sqrt[323323*Pi]) + 
      (1231*d^16*K0^2*M^4*u^14)/(72031389696000*b^2*Sqrt[323323*Pi]) + 
      (109*K1^2*M^4*u^14)/(129656501452800*b^2*Sqrt[323323*Pi]) + 
      (2971*d^4*K1^2*M^4*u^14)/(4321883381760*b^2*Sqrt[323323*Pi]) - 
      (89*d^10*K1^2*M^4*u^14)/(686013235200*b^2*Sqrt[323323*Pi]) + 
      (95773*d^12*K1^2*M^4*u^14)/(108047084544000*b^2*Sqrt[323323*Pi]) + 
      (1381*d^16*K1^2*M^4*u^14)/(57625111756800*b^2*Sqrt[323323*Pi]) + 
      (83*d^2*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^15)/(81035313408000*b^2) + 
      (K0*K1*M^4*Sqrt[13/(24871*Pi)]*u^15)/(324141253632000*b^2) + 
      (K0*K1*M^4*u^15)/(11177284608000*b^2*Sqrt[323323*Pi]) + 
      (1669*d^4*K0*K1*M^4*u^15)/(16207062681600*b^2*Sqrt[323323*Pi]) + 
      (397*d^6*K0*K1*M^4*u^15)/(2794321152000*b^2*Sqrt[323323*Pi]) - 
      (10627*d^8*K0*K1*M^4*u^15)/(40517656704000*b^2*Sqrt[323323*Pi]) - 
      (19637*d^10*K0*K1*M^4*u^15)/(81035313408000*b^2*Sqrt[323323*Pi]) + 
      (10631*d^12*K0*K1*M^4*u^15)/(81035313408000*b^2*Sqrt[323323*Pi]) + 
      (59*d^14*K0*K1*M^4*u^15)/(558864230400*b^2*Sqrt[323323*Pi]) + 
      (1847*d^16*K0*K1*M^4*u^15)/(162070626816000*b^2*Sqrt[323323*Pi]) + 
      (d^6*K0^2*M^4*Sqrt[7/(46189*Pi)]*u^16)/(1929412224000*b^2) + 
      (d^6*K1^2*M^4*Sqrt[7/(46189*Pi)]*u^16)/(1929412224000*b^2) + 
      (d^2*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^16)/(40517656704000*b^2) + 
      (d^2*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^16)/(40517656704000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[13/(24871*Pi)]*u^16)/(3601569484800*b^2) + 
      (d^12*K1^2*M^4*Sqrt[13/(24871*Pi)]*u^16)/(3601569484800*b^2) - 
      (d^10*K0^2*M^4*Sqrt[19/(17017*Pi)]*u^16)/(4501961856000*b^2) - 
      (d^10*K1^2*M^4*Sqrt[19/(17017*Pi)]*u^16)/(4501961856000*b^2) - 
      (d^8*K0^2*M^4*Sqrt[77/(4199*Pi)]*u^16)/(11576473344000*b^2) - 
      (d^8*K1^2*M^4*Sqrt[77/(4199*Pi)]*u^16)/(11576473344000*b^2) + 
      (K0^2*M^4*u^16)/(162070626816000*b^2*Sqrt[323323*Pi]) + 
      (d^4*K0^2*M^4*u^16)/(405176567040*b^2*Sqrt[323323*Pi]) - 
      (d^10*K0^2*M^4*u^16)/(675294278400*b^2*Sqrt[323323*Pi]) - 
      (d^12*K0^2*M^4*u^16)/(2000871936000*b^2*Sqrt[323323*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(385882444800*b^2*Sqrt[323323*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(3601569484800*b^2*Sqrt[323323*Pi]) + 
      (K1^2*M^4*u^16)/(162070626816000*b^2*Sqrt[323323*Pi]) + 
      (d^4*K1^2*M^4*u^16)/(405176567040*b^2*Sqrt[323323*Pi]) - 
      (d^10*K1^2*M^4*u^16)/(675294278400*b^2*Sqrt[323323*Pi]) - 
      (d^12*K1^2*M^4*u^16)/(2000871936000*b^2*Sqrt[323323*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(385882444800*b^2*Sqrt[323323*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(3601569484800*b^2*Sqrt[323323*Pi]))/Pi, 0, 
    ((-6888825883*d^4*K0^2*M^4*Sqrt[7/(46189*Pi)]*u^2)/(21037739212800*b^2) + 
      (99815128351*d^8*K0^2*M^4*Sqrt[7/(46189*Pi)]*u^2)/
       (123982409760768*b^2) + (263109329*d^10*K1^2*M^4*Sqrt[7/(46189*Pi)]*
        u^2)/(701257973760*b^2) - (43886677*d^16*K0^2*M^4*Sqrt[17/(19019*Pi)]*
        u^2)/(3506289868800*b^2) - (317*K0^2*M^4*Sqrt[143/(2261*Pi)]*u^2)/
       (16938598400*b^2) - (512119*d^2*K0^2*M^4*Sqrt[143/(2261*Pi)]*u^2)/
       (294731612160*b^2) - (921037*d^12*K0^2*M^4*Sqrt[143/(2261*Pi)]*u^2)/
       (38111846400*b^2) + (2459*d^18*K0^2*M^4*Sqrt[143/(2261*Pi)]*u^2)/
       (30489477120*b^2) - (K1^2*M^4*Sqrt[143/(2261*Pi)]*u^2)/
       (476398080*b^2) - (1553*d^2*K1^2*M^4*Sqrt[143/(2261*Pi)]*u^2)/
       (6351974400*b^2) - (11*d^4*K1^2*M^4*Sqrt[143/(2261*Pi)]*u^2)/
       (3422400*b^2) + (520039*d^10*K0^2*M^4*Sqrt[1001/(323*Pi)]*u^2)/
       (76223692800*b^2) - (1993*d^6*K1^2*M^4*Sqrt[1001/(323*Pi)]*u^2)/
       (1587993600*b^2) + (79*d^8*K1^2*M^4*Sqrt[2431/(133*Pi)]*u^2)/
       (396998400*b^2) + (13*d^12*K1^2*M^4*Sqrt[2431/(133*Pi)]*u^2)/
       (148874400*b^2) - (2453*d^14*K1^2*M^4*Sqrt[2431/(133*Pi)]*u^2)/
       (4763980800*b^2) - (127*d^16*K1^2*M^4*Sqrt[2431/(133*Pi)]*u^2)/
       (793996800*b^2) - (179*d^18*K1^2*M^4*Sqrt[2431/(133*Pi)]*u^2)/
       (19055923200*b^2) - (7261*d^6*K0^2*M^4*Sqrt[19019/(17*Pi)]*u^2)/
       (38111846400*b^2) - (5561*d^14*K0^2*M^4*Sqrt[19019/(17*Pi)]*u^2)/
       (38111846400*b^2) - (Sqrt[323323]*d^2*K0^2*M^4*u^2)/
       (1105243545600*b^2*Sqrt[Pi]) - (553559263*d^4*K0^2*M^4*u^2)/
       (4207547842560*b^2*Sqrt[323323*Pi]) + (1817335591*d^8*K0^2*M^4*u^2)/
       (6665720954880*b^2*Sqrt[323323*Pi]) - (225*d^16*K0^2*M^4*u^2)/
       (33585152*b^2*Sqrt[323323*Pi]) + (1436541*d^10*K1^2*M^4*u^2)/
       (15583510528*b^2*Sqrt[323323*Pi]) - 
      (77218553*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^3)/(64027901952000*b^2) - 
      (1074893171*d^16*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^3)/
       (7683348234240*b^2) + (215745241777*d^8*K0*K1*M^4*Sqrt[13/(24871*Pi)]*
        u^3)/(96041852928000*b^2) - (6780065371*d^12*K0*K1*M^4*
        Sqrt[13/(24871*Pi)]*u^3)/(5335658496000*b^2) - 
      (32358126233661149*d^4*K0*K1*M^4*Sqrt[17/(19019*Pi)]*u^3)/
       (54485465167842508800*b^2) + (8227025201*d^10*K0*K1*M^4*
        Sqrt[143/(2261*Pi)]*u^3)/(32013950976000*b^2) - 
      (79705226123*d^2*K0*K1*M^4*u^3)/(64027901952000*b^2*Sqrt[323323*Pi]) - 
      (120818855207202923*d^4*K0*K1*M^4*u^3)/(54485465167842508800*b^2*
        Sqrt[323323*Pi]) - (40155048029*d^6*K0*K1*M^4*u^3)/
       (2087866368000*b^2*Sqrt[323323*Pi]) - 
      (726151763899*d^14*K0*K1*M^4*u^3)/(48020926464000*b^2*
        Sqrt[323323*Pi]) + (1252236019*d^18*K0*K1*M^4*u^3)/
       (38416741171200*b^2*Sqrt[323323*Pi]) - 
      (58403393*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^4)/(128055803904000*b^2) - 
      (781435643*d^16*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^4)/
       (15366696468480*b^2) - (2529772708903*d^2*K1^2*M^4*Sqrt[11/(29393*Pi)]*
        u^4)/(20168789114880000*b^2) + (165330489697*d^8*K0^2*M^4*
        Sqrt[13/(24871*Pi)]*u^4)/(192083705856000*b^2) - 
      (5254361191*d^12*K0^2*M^4*Sqrt[13/(24871*Pi)]*u^4)/
       (10671316992000*b^2) - (3030114407*K1^2*M^4*Sqrt[13/(24871*Pi)]*u^4)/
       (2689171881984000*b^2) - (1113885371881*d^6*K1^2*M^4*
        Sqrt[17/(19019*Pi)]*u^4)/(876903874560000*b^2) - 
      (10377028843607039*d^14*K0^2*M^4*Sqrt[19/(17017*Pi)]*u^4)/
       (39973387523457024000*b^2) + (6309059081*d^10*K0^2*M^4*
        Sqrt[143/(2261*Pi)]*u^4)/(64027901952000*b^2) + 
      (5833176569173*d^10*K1^2*M^4*Sqrt[143/(2261*Pi)]*u^4)/
       (20168789114880000*b^2) - (2620326283037*d^12*K1^2*M^4*
        Sqrt[143/(2261*Pi)]*u^4)/(20168789114880000*b^2) + 
      (1082042695109*d^8*K1^2*M^4*Sqrt[221/(1463*Pi)]*u^4)/
       (7481970155520000*b^2) - (1953804773*d^2*K0^2*M^4*u^4)/
       (4130832384000*Sqrt[323323]*b^2*Sqrt[Pi]) - 
      (622557911*d^4*K0^2*M^4*u^4)/(132471521280*b^2*Sqrt[323323*Pi]) - 
      (708426680167*d^6*K0^2*M^4*u^4)/(96041852928000*b^2*Sqrt[323323*Pi]) - 
      (4851663816136933*d^14*K0^2*M^4*u^4)/(5710483931922432000*b^2*
        Sqrt[323323*Pi]) + (1234650451*d^18*K0^2*M^4*u^4)/
       (76833482342400*b^2*Sqrt[323323*Pi]) - 
      (276537205760149*d^4*K1^2*M^4*u^4)/(20168789114880000*b^2*
        Sqrt[323323*Pi]) + (244001495*d^8*K1^2*M^4*u^4)/
       (420754784256*b^2*Sqrt[323323*Pi]) - 
      (343210408180469*d^14*K1^2*M^4*u^4)/(20168789114880000*b^2*
        Sqrt[323323*Pi]) - (66756847472999*d^16*K1^2*M^4*u^4)/
       (40337578229760000*b^2*Sqrt[323323*Pi]) + 
      (102923022119*d^18*K1^2*M^4*u^4)/(2016878911488000*b^2*
        Sqrt[323323*Pi]) - (4372681342811*d^2*K0*K1*M^4*Sqrt[11/(29393*Pi)]*
        u^5)/(40337578229760000*b^2) - (25081459434007*d^12*K0*K1*M^4*
        Sqrt[13/(24871*Pi)]*u^5)/(20168789114880000*b^2) - 
      (2293594146649*d^16*K0*K1*M^4*Sqrt[13/(24871*Pi)]*u^5)/
       (20168789114880000*b^2) + (29315652257*d^18*K0*K1*M^4*
        Sqrt[13/(24871*Pi)]*u^5)/(8067515645952000*b^2) - 
      (82730416045672471*K0*K1*M^4*Sqrt[17/(19019*Pi)]*u^5)/
       (173116364977847402496000*b^2) + (33526663467023*d^8*K0*K1*M^4*
        Sqrt[17/(19019*Pi)]*u^5)/(20168789114880000*b^2) - 
      (16051211707151*d^14*K0*K1*M^4*Sqrt[19/(17017*Pi)]*u^5)/
       (20168789114880000*b^2) + (1294650838387*d^10*K0*K1*M^4*
        Sqrt[143/(2261*Pi)]*u^5)/(5042197278720000*b^2) - 
      (769695168116671033*K0*K1*M^4*u^5)/(173116364977847402496000*b^2*
        Sqrt[323323*Pi]) - (240978604492729*d^4*K0*K1*M^4*u^5)/
       (20168789114880000*b^2*Sqrt[323323*Pi]) - 
      (385456609757371*d^6*K0*K1*M^4*u^5)/(20168789114880000*b^2*
        Sqrt[323323*Pi]) + (532463*d^14*K0*K1*M^4*u^5)/
       (76223692800*b^2*Sqrt[323323*Pi]) - 
      (8490499252493*d^16*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^6)/
       (322700625838080000*b^2) - (4676750198653*d^12*K0^2*M^4*
        Sqrt[13/(24871*Pi)]*u^6)/(20168789114880000*b^2) - 
      (314636083177*d^16*K1^2*M^4*Sqrt[13/(24871*Pi)]*u^6)/
       (8963906273280000*b^2) + (11792046349*d^18*K1^2*M^4*
        Sqrt[13/(24871*Pi)]*u^6)/(10756687527936000*b^2) - 
      (41098259173*K1^2*M^4*Sqrt[17/(19019*Pi)]*u^6)/(183234608234496000*
        b^2) + (274652703889*d^10*K0^2*M^4*Sqrt[143/(2261*Pi)]*u^6)/
       (5563803893760000*b^2) + (174224298611*d^10*K1^2*M^4*
        Sqrt[187/(1729*Pi)]*u^6)/(2987968757760000*b^2) - 
      (70984700883857*d^2*K0^2*M^4*u^6)/(322700625838080000*Sqrt[323323]*b^2*
        Sqrt[Pi]) - (19428779075911*d^2*K1^2*M^4*u^6)/
       (53783437639680000*Sqrt[323323]*b^2*Sqrt[Pi]) - 
      (9829624313*K0^2*M^4*u^6)/(4302675011174400*b^2*Sqrt[323323*Pi]) - 
      (3110738235373*d^4*K0^2*M^4*u^6)/(1390950973440000*b^2*
        Sqrt[323323*Pi]) - (73854347440009*d^6*K0^2*M^4*u^6)/
       (20168789114880000*b^2*Sqrt[323323*Pi]) + 
      (849270908906477*d^8*K0^2*M^4*u^6)/(161350312919040000*b^2*
        Sqrt[323323*Pi]) - (117283170348787*d^14*K0^2*M^4*u^6)/
       (40337578229760000*b^2*Sqrt[323323*Pi]) + 
      (599260874647*d^18*K0^2*M^4*u^6)/(64540125167616000*b^2*
        Sqrt[323323*Pi]) - (4767102152053*K1^2*M^4*u^6)/
       (79707054582005760000*b^2*Sqrt[323323*Pi]) - 
      (48019092947209*d^4*K1^2*M^4*u^6)/(13445859409920000*b^2*
        Sqrt[323323*Pi]) - (113920329315113*d^6*K1^2*M^4*u^6)/
       (20168789114880000*b^2*Sqrt[323323*Pi]) + 
      (56346052682531*d^8*K1^2*M^4*u^6)/(6722929704960000*b^2*
        Sqrt[323323*Pi]) - (63657283600919*d^12*K1^2*M^4*u^6)/
       (13445859409920000*b^2*Sqrt[323323*Pi]) - 
      (633599367217*d^14*K1^2*M^4*u^6)/(140061035520000*b^2*
        Sqrt[323323*Pi]) + (512761009961*d^10*K0*K1*M^4*Sqrt[11/(29393*Pi)]*
        u^7)/(876903874560000*b^2) - (40358430516947*d^14*K0*K1*M^4*
        Sqrt[17/(19019*Pi)]*u^7)/(258160500670464000*b^2) - 
      (349859472899*d^2*K0*K1*M^4*Sqrt[19/(17017*Pi)]*u^7)/
       (32270062583808000*b^2) - (404869617353*d^6*K0*K1*M^4*
        Sqrt[221/(1463*Pi)]*u^7)/(26891718819840000*b^2) - 
      (350478074897*K0*K1*M^4*u^7)/(161350312919040000*b^2*Sqrt[323323*Pi]) - 
      (166557934275427*d^4*K0*K1*M^4*u^7)/(80675156459520000*b^2*
        Sqrt[323323*Pi]) + (97332496752811*d^8*K0*K1*M^4*u^7)/
       (20168789114880000*b^2*Sqrt[323323*Pi]) - 
      (219311558141341*d^12*K0*K1*M^4*u^7)/(80675156459520000*b^2*
        Sqrt[323323*Pi]) - (9712735195*d^14*K0*K1*M^4*u^7)/
       (688428001787904*b^2*Sqrt[323323*Pi]) - 
      (44572907207111*d^16*K0*K1*M^4*u^7)/(161350312919040000*b^2*
        Sqrt[323323*Pi]) + (9328420837*d^18*K0*K1*M^4*u^7)/
       (1112760778752000*b^2*Sqrt[323323*Pi]) - 
      (1841462971*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^8)/(53783437639680000*b^2) - 
      (2064959946644178869*K0^2*M^4*Sqrt[17/(19019*Pi)]*u^8)/
       (180041019576961298595840000*b^2) - 
      (138741317383*d^2*K0^2*M^4*Sqrt[17/(19019*Pi)]*u^8)/
       (92200178810880000*b^2) - (52110476448878621*d^6*K0^2*M^4*
        Sqrt[17/(19019*Pi)]*u^8)/(2367654491773992960000*b^2) + 
      (23630076744467*d^10*K0^2*M^4*Sqrt[17/(19019*Pi)]*u^8)/
       (494807626285056000*b^2) - (3826230832284903377*d^12*K0^2*M^4*
        Sqrt[17/(19019*Pi)]*u^8)/(203781572809237463040000*b^2) - 
      (19137414971*d^16*K0^2*M^4*Sqrt[17/(19019*Pi)]*u^8)/
       (8963906273280000*b^2) - (7502028734527*d^2*K1^2*M^4*u^8)/
       (215133750558720000*Sqrt[323323]*b^2*Sqrt[Pi]) - 
      (69803193564362549*K0^2*M^4*u^8)/(1028805826154064563404800*b^2*
        Sqrt[323323*Pi]) - (933295217579*d^4*K0^2*M^4*u^8)/
       (3585562509312000*b^2*Sqrt[323323*Pi]) - 
      (1139697084813899*d^6*K0^2*M^4*u^8)/(22549090397847552000*b^2*
        Sqrt[323323*Pi]) + (98003096266343*d^8*K0^2*M^4*u^8)/
       (161350312919040000*b^2*Sqrt[323323*Pi]) + 
      (8150465111*d^10*K0^2*M^4*u^8)/(1060302056325120*b^2*Sqrt[323323*Pi]) - 
      (842594858849938771*d^12*K0^2*M^4*u^8)/(40756314561847492608000*b^2*
        Sqrt[323323*Pi]) - (27508478509517*d^14*K0^2*M^4*u^8)/
       (80675156459520000*b^2*Sqrt[323323*Pi]) + 
      (8993112841*d^18*K0^2*M^4*u^8)/(8605350022348800*b^2*Sqrt[323323*Pi]) - 
      (27824177660369*d^4*K1^2*M^4*u^8)/(80675156459520000*b^2*
        Sqrt[323323*Pi]) - (44562848726611*d^6*K1^2*M^4*u^8)/
       (80675156459520000*b^2*Sqrt[323323*Pi]) + 
      (64555188187991*d^8*K1^2*M^4*u^8)/(80675156459520000*b^2*
        Sqrt[323323*Pi]) + (346050976835231*d^10*K1^2*M^4*u^8)/
       (322700625838080000*b^2*Sqrt[323323*Pi]) - 
      (2393629515539*d^12*K1^2*M^4*u^8)/(5378343763968000*b^2*
        Sqrt[323323*Pi]) - (282393494087*d^14*K1^2*M^4*u^8)/
       (630274659840000*b^2*Sqrt[323323*Pi]) - 
      (7789951305271*d^16*K1^2*M^4*u^8)/(161350312919040000*b^2*
        Sqrt[323323*Pi]) + (173639253611*d^18*K1^2*M^4*u^8)/
       (129080250335232000*b^2*Sqrt[323323*Pi]) - 
      (787932600137*d^16*K0*K1*M^4*Sqrt[13/(24871*Pi)]*u^9)/
       (484050938757120000*b^2) + (806984749*d^18*K0*K1*M^4*
        Sqrt[13/(24871*Pi)]*u^9)/(19362037550284800*b^2) - 
      (58728620681*d^2*K0*K1*M^4*Sqrt[17/(19019*Pi)]*u^9)/
       (69150134108160000*b^2) - (1494894019349*d^6*K0*K1*M^4*
        Sqrt[19/(17017*Pi)]*u^9)/(121012734689280000*b^2) - 
      (8192071721*K0*K1*M^4*u^9)/(53783437639680000*b^2*Sqrt[323323*Pi]) - 
      (876223992019*d^4*K0*K1*M^4*u^9)/(6050636734464000*b^2*
        Sqrt[323323*Pi]) + (81197266039039*d^8*K0*K1*M^4*u^9)/
       (242025469378560000*b^2*Sqrt[323323*Pi]) + 
      (110046930457619*d^10*K0*K1*M^4*u^9)/(242025469378560000*b^2*
        Sqrt[323323*Pi]) - (11213023425661*d^12*K0*K1*M^4*u^9)/
       (60506367344640000*b^2*Sqrt[323323*Pi]) - 
      (920310524911*d^14*K0*K1*M^4*u^9)/(4840509387571200*b^2*
        Sqrt[323323*Pi]) - (248281844730633570811*d^6*K0^2*M^4*
        Sqrt[7/(46189*Pi)]*u^10)/(116866652602293509160960000*b^2) + 
      (1084859568833*d^10*K1^2*M^4*Sqrt[7/(46189*Pi)]*u^10)/
       (148178858803200000*b^2) - (277994864677*K0^2*M^4*Sqrt[13/(24871*Pi)]*
        u^10)/(261602640679403520000*b^2) - 
      (2382463529*d^16*K0^2*M^4*Sqrt[13/(24871*Pi)]*u^10)/
       (15126591836160000*b^2) - (666357718489*d^14*K1^2*M^4*
        Sqrt[13/(24871*Pi)]*u^10)/(403375782297600000*b^2) - 
      (1285820839777*d^2*K0^2*M^4*u^10)/(968101877514240000*Sqrt[323323]*b^2*
        Sqrt[Pi]) - (23579487765839*d^2*K1^2*M^4*u^10)/
       (14521528162713600000*Sqrt[323323]*b^2*Sqrt[Pi]) + 
      (838874383*K0^2*M^4*u^10)/(17440176045293568000*b^2*Sqrt[323323*Pi]) - 
      (649450175947*d^4*K0^2*M^4*u^10)/(48405093875712000*b^2*
        Sqrt[323323*Pi]) - (5723177138430764299253*d^6*K0^2*M^4*u^10)/
       (818066568216054564126720000*b^2*Sqrt[323323*Pi]) + 
      (1070982636071*d^8*K0^2*M^4*u^10)/(34575067054080000*b^2*
        Sqrt[323323*Pi]) + (2928628313447*d^10*K0^2*M^4*u^10)/
       (69150134108160000*b^2*Sqrt[323323*Pi]) - 
      (586571192327*d^12*K0^2*M^4*u^10)/(34575067054080000*b^2*
        Sqrt[323323*Pi]) - (4292226339931*d^14*K0^2*M^4*u^10)/
       (242025469378560000*b^2*Sqrt[323323*Pi]) + 
      (8963866523*d^18*K0^2*M^4*u^10)/(193620375502848000*b^2*
        Sqrt[323323*Pi]) - (7017961903*K1^2*M^4*u^10)/(403375782297600000*b^2*
        Sqrt[323323*Pi]) - (2560823613769*d^4*K1^2*M^4*u^10)/
       (157842697420800000*b^2*Sqrt[323323*Pi]) - 
      (547728899111*d^6*K1^2*M^4*u^10)/(20745040232448000*b^2*
        Sqrt[323323*Pi]) + (184618856963*d^8*K1^2*M^4*u^10)/
       (4939295293440000*b^2*Sqrt[323323*Pi]) - 
      (10596698342207*d^12*K1^2*M^4*u^10)/(518626005811200000*b^2*
        Sqrt[323323*Pi]) - (909421591651*d^16*K1^2*M^4*u^10)/
       (363038204067840000*b^2*Sqrt[323323*Pi]) + 
      (31394481953*d^18*K1^2*M^4*u^10)/(580861126508544000*b^2*
        Sqrt[323323*Pi]) - (18554807*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^11)/
       (37816479590400000*b^2) + (48522631*d^18*K0*K1*M^4*Sqrt[11/(29393*Pi)]*
        u^11)/(36303820406784000*b^2) - (61203760291*d^14*K0*K1*M^4*
        Sqrt[17/(19019*Pi)]*u^11)/(151265918361600000*b^2) - 
      (464598241139*d^2*K0*K1*M^4*u^11)/(907595510169600000*b^2*
        Sqrt[323323*Pi]) - (4675697064053*d^4*K0*K1*M^4*u^11)/
       (907595510169600000*b^2*Sqrt[323323*Pi]) - 
      (153252444217*d^6*K0*K1*M^4*u^11)/(18151910203392000*b^2*
        Sqrt[323323*Pi]) + (714746463883*d^8*K0*K1*M^4*u^11)/
       (60506367344640000*b^2*Sqrt[323323*Pi]) + 
      (256542267061*d^10*K0*K1*M^4*u^11)/(15648198451200000*b^2*
        Sqrt[323323*Pi]) - (5804173074731*d^12*K0*K1*M^4*u^11)/
       (907595510169600000*b^2*Sqrt[323323*Pi]) - 
      (151843912361*d^16*K0*K1*M^4*u^11)/(181519102033920000*b^2*
        Sqrt[323323*Pi]) - (11542436791*d^14*K1^2*M^4*Sqrt[11/(29393*Pi)]*
        u^12)/(226898877542400000*b^2) - 
      (6231623*d^16*K1^2*M^4*Sqrt[13/(24871*Pi)]*u^12)/
       (1120488284160000*b^2) - (11458897*d^16*K0^2*M^4*Sqrt[17/(19019*Pi)]*
        u^12)/(3129639690240000*b^2) - (3287770789*d^4*K1^2*M^4*
        Sqrt[19/(17017*Pi)]*u^12)/(151265918361600000*b^2) + 
      (1274149*d^18*K1^2*M^4*Sqrt[19/(17017*Pi)]*u^12)/
       (30253183672320000*b^2) + (3320869*d^8*K0^2*M^4*Sqrt[187/(1729*Pi)]*
        u^12)/(756329591808000*b^2) - (25866433*d^6*K0^2*M^4*
        Sqrt[209/(1547*Pi)]*u^12)/(9075955101696000*b^2) - 
      (32418635801*d^2*K0^2*M^4*u^12)/(907595510169600000*Sqrt[323323]*b^2*
        Sqrt[Pi]) - (2650172167*d^2*K1^2*M^4*u^12)/(64828250726400000*
        Sqrt[323323]*b^2*Sqrt[Pi]) - (56857277*K0^2*M^4*u^12)/
       (151265918361600000*b^2*Sqrt[323323*Pi]) - 
      (81809778053*d^4*K0^2*M^4*u^12)/(226898877542400000*b^2*
        Sqrt[323323*Pi]) + (525785600411*d^10*K0^2*M^4*u^12)/
       (453797755084800000*b^2*Sqrt[323323*Pi]) - 
      (99579851051*d^12*K0^2*M^4*u^12)/(226898877542400000*b^2*
        Sqrt[323323*Pi]) - (36837724309*d^14*K0^2*M^4*u^12)/
       (75632959180800000*b^2*Sqrt[323323*Pi]) + 
      (27903803*d^18*K0^2*M^4*u^12)/(36303820406784000*b^2*Sqrt[323323*Pi]) - 
      (97550399*K1^2*M^4*u^12)/(226898877542400000*b^2*Sqrt[323323*Pi]) - 
      (6205156427*d^6*K1^2*M^4*u^12)/(9075955101696000*b^2*Sqrt[323323*Pi]) + 
      (85212334201*d^8*K1^2*M^4*u^12)/(90759551016960000*b^2*
        Sqrt[323323*Pi]) + (1572201277*d^10*K1^2*M^4*u^12)/
       (1181764987200000*b^2*Sqrt[323323*Pi]) - 
      (226999927051*d^12*K1^2*M^4*u^12)/(453797755084800000*b^2*
        Sqrt[323323*Pi]) - (77625991*d^16*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^13)/
       (45379775508480000*b^2) + (4320689447*d^10*K0*K1*M^4*
        Sqrt[17/(19019*Pi)]*u^13)/(226898877542400000*b^2) - 
      (911782451*d^14*K0*K1*M^4*Sqrt[17/(19019*Pi)]*u^13)/
       (113449438771200000*b^2) - (4551376765151*K0*K1*M^4*
        Sqrt[19/(17017*Pi)]*u^13)/(859703510288970547200000*b^2) + 
      (354413*d^18*K0*K1*M^4*Sqrt[19/(17017*Pi)]*u^13)/
       (90759551016960000*b^2) + (228681539*d^8*K0*K1*M^4*Sqrt[221/(1463*Pi)]*
        u^13)/(226898877542400000*b^2) - (54896116843*K0*K1*M^4*u^13)/
       (34388140411558821888000*b^2*Sqrt[323323*Pi]) - 
      (4424885393*d^2*K0*K1*M^4*u^13)/(453797755084800000*b^2*
        Sqrt[323323*Pi]) - (22455946103*d^4*K0*K1*M^4*u^13)/
       (226898877542400000*b^2*Sqrt[323323*Pi]) - 
      (18832134641*d^6*K0*K1*M^4*u^13)/(113449438771200000*b^2*
        Sqrt[323323*Pi]) - (26381298817*d^12*K0*K1*M^4*u^13)/
       (226898877542400000*b^2*Sqrt[323323*Pi]) - 
      (10285519*d^2*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^14)/
       (226898877542400000*b^2) + (7349417*d^10*K0^2*M^4*Sqrt[11/(29393*Pi)]*
        u^14)/(4727059948800000*b^2) - (74842949*d^14*K0^2*M^4*
        Sqrt[11/(29393*Pi)]*u^14)/(113449438771200000*b^2) - 
      (488753*d^2*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^14)/(9865168588800000*b^2) - 
      (37481*d^18*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^14)/(45379775508480000*
        b^2) - (69679*K0^2*M^4*Sqrt[17/(19019*Pi)]*u^14)/
       (226898877542400000*b^2) - (1227193614259*d^4*K0^2*M^4*
        Sqrt[19/(17017*Pi)]*u^14)/(8457731293352140800000*b^2) - 
      (18474248033191*d^6*K0^2*M^4*Sqrt[19/(17017*Pi)]*u^14)/
       (40597110208090275840000*b^2) - (87620157281*d^4*K1^2*M^4*
        Sqrt[19/(17017*Pi)]*u^14)/(401157215494963200000*b^2) + 
      (18387049*d^8*K1^2*M^4*Sqrt[19/(17017*Pi)]*u^14)/
       (28362359692800000*b^2) - (1456601*d^16*K1^2*M^4*Sqrt[19/(17017*Pi)]*
        u^14)/(22689887754240000*b^2) - (2379496457153*d^4*K0^2*M^4*u^14)/
       (1014927755202256896000*b^2*Sqrt[323323*Pi]) - 
      (77329297021*d^6*K0^2*M^4*u^14)/(835331485763174400000*b^2*
        Sqrt[323323*Pi]) + (5522893*d^8*K0^2*M^4*u^14)/
       (489006201600000*b^2*Sqrt[323323*Pi]) - (646585627*d^12*K0^2*M^4*u^14)/
       (113449438771200000*b^2*Sqrt[323323*Pi]) - 
      (16490399*d^16*K0^2*M^4*u^14)/(15126591836160000*b^2*Sqrt[323323*Pi]) - 
      (31327*d^18*K0^2*M^4*u^14)/(5042197278720000*b^2*Sqrt[323323*Pi]) - 
      (644489*K1^2*M^4*u^14)/(113449438771200000*b^2*Sqrt[323323*Pi]) - 
      (23007416149*d^4*K1^2*M^4*u^14)/(16046288619798528000*b^2*
        Sqrt[323323*Pi]) - (1089699577*d^6*K1^2*M^4*u^14)/
       (113449438771200000*b^2*Sqrt[323323*Pi]) + 
      (213478747*d^10*K1^2*M^4*u^14)/(11344943877120000*b^2*
        Sqrt[323323*Pi]) - (5650091*d^12*K1^2*M^4*u^14)/
       (914914828800000*b^2*Sqrt[323323*Pi]) - (302179181*d^14*K1^2*M^4*u^14)/
       (37816479590400000*b^2*Sqrt[323323*Pi]) - 
      (31439640103*d^12*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^15)/
       (412484007461879808000*b^2) - (21861671*d^6*K0*K1*M^4*
        Sqrt[13/(24871*Pi)]*u^15)/(170174158156800000*b^2) - 
      (103097*K0*K1*M^4*u^15)/(113449438771200000*b^2*Sqrt[323323*Pi]) - 
      (656687*d^2*K0*K1*M^4*u^15)/(7319318630400000*b^2*Sqrt[323323*Pi]) - 
      (79407739*d^4*K0*K1*M^4*u^15)/(85087079078400000*b^2*Sqrt[323323*Pi]) + 
      (338122111*d^8*K0*K1*M^4*u^15)/(170174158156800000*b^2*
        Sqrt[323323*Pi]) + (41621537*d^10*K0*K1*M^4*u^15)/
       (12605493196800000*b^2*Sqrt[323323*Pi]) - 
      (189521279711*d^12*K0*K1*M^4*u^15)/(2062420037309399040000*b^2*
        Sqrt[323323*Pi]) - (16026713*d^14*K0*K1*M^4*u^15)/
       (11344943877120000*b^2*Sqrt[323323*Pi]) - 
      (5596117*d^16*K0*K1*M^4*u^15)/(22689887754240000*b^2*Sqrt[323323*Pi]) - 
      (236213*d^18*K0*K1*M^4*u^15)/(45379775508480000*b^2*Sqrt[323323*Pi]) - 
      (57677*d^2*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^16)/(226898877542400000*
        b^2) - (62873*d^6*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^16)/
       (11344943877120000*b^2) + (698597*d^10*K0^2*M^4*Sqrt[19/(17017*Pi)]*
        u^16)/(113449438771200000*b^2) - 
      (447757*d^16*K0^2*M^4*Sqrt[19/(17017*Pi)]*u^16)/
       (1769811244830720000*b^2) - (7933*d^4*K1^2*M^4*Sqrt[221/(1463*Pi)]*
        u^16)/(56724719385600000*b^2) - (657721*d^2*K1^2*M^4*u^16)/
       (226898877542400000*Sqrt[323323]*b^2*Sqrt[Pi]) - 
      (409*K0^2*M^4*u^16)/(37816479590400000*b^2*Sqrt[323323*Pi]) - 
      (5046463*d^4*K0^2*M^4*u^16)/(170174158156800000*b^2*Sqrt[323323*Pi]) - 
      (9833023*d^6*K0^2*M^4*u^16)/(170174158156800000*b^2*Sqrt[323323*Pi]) + 
      (4901053*d^8*K0^2*M^4*u^16)/(85087079078400000*b^2*Sqrt[323323*Pi]) - 
      (254171*d^12*K0^2*M^4*u^16)/(11344943877120000*b^2*Sqrt[323323*Pi]) - 
      (114649*d^14*K0^2*M^4*u^16)/(2268988775424000*b^2*Sqrt[323323*Pi]) - 
      (1561337*d^16*K0^2*M^4*u^16)/(252830177832960000*b^2*Sqrt[323323*Pi]) - 
      (6649*d^18*K0^2*M^4*u^16)/(15126591836160000*b^2*Sqrt[323323*Pi]) - 
      (1301*K1^2*M^4*u^16)/(113449438771200000*b^2*Sqrt[323323*Pi]) + 
      (911*d^8*K1^2*M^4*u^16)/(15414325920000*b^2*Sqrt[323323*Pi]) + 
      (14057401*d^10*K1^2*M^4*u^16)/(113449438771200000*b^2*
        Sqrt[323323*Pi]) - (4831*d^12*K1^2*M^4*u^16)/(217336089600000*b^2*
        Sqrt[323323*Pi]) - (337483*d^14*K1^2*M^4*u^16)/
       (6302746598400000*b^2*Sqrt[323323*Pi]) - (3931*d^16*K1^2*M^4*u^16)/
       (328838952960000*b^2*Sqrt[323323*Pi]) - (1523*d^18*K1^2*M^4*u^16)/
       (3025318367232000*b^2*Sqrt[323323*Pi]) - 
      (1619*d^6*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^17)/(8997714109440000*b^2) + 
      (97*d^12*K0*K1*M^4*Sqrt[11/(29393*Pi)]*u^17)/(3545294961600000*b^2) - 
      (37*d^2*K0*K1*M^4*Sqrt[17/(19019*Pi)]*u^17)/(3151373299200000*b^2) - 
      (d^18*K0*K1*M^4*Sqrt[17/(19019*Pi)]*u^17)/(115764733440000*b^2) + 
      (1013*d^10*K0*K1*M^4*Sqrt[187/(1729*Pi)]*u^17)/(14181179846400000*
        b^2) - (37*K0*K1*M^4*u^17)/(28362359692800000*b^2*Sqrt[323323*Pi]) - 
      (281*d^4*K0*K1*M^4*u^17)/(115607444400000*b^2*Sqrt[323323*Pi]) - 
      (3269209*d^6*K0*K1*M^4*u^17)/(782801127521280000*b^2*Sqrt[323323*Pi]) + 
      (5021*d^8*K0*K1*M^4*u^17)/(1701741581568000*b^2*Sqrt[323323*Pi]) - 
      (2953*d^14*K0*K1*M^4*u^17)/(506470708800000*b^2*Sqrt[323323*Pi]) - 
      (101*d^16*K0*K1*M^4*u^17)/(54023542272000*b^2*Sqrt[323323*Pi]) + 
      (d^18*K0*K1*M^4*u^17)/(40517656704000*b^2*Sqrt[323323*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(180078474240000*b^2) - 
      (53*d^6*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(2701177113600000*b^2) + 
      (11*d^8*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(2701177113600000*b^2) + 
      (11*d^12*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(2701177113600000*b^2) - 
      (53*d^14*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(2701177113600000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(180078474240000*b^2) - 
      (d^4*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(180078474240000*b^2) - 
      (53*d^6*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(2701177113600000*b^2) + 
      (11*d^8*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(2701177113600000*b^2) + 
      (11*d^12*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(2701177113600000*b^2) - 
      (53*d^14*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(2701177113600000*b^2) - 
      (d^16*K1^2*M^4*Sqrt[11/(29393*Pi)]*u^18)/(180078474240000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[209/(1547*Pi)]*u^18)/(450196185600000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[209/(1547*Pi)]*u^18)/(450196185600000*b^2) - 
      (d^2*K0^2*M^4*u^18)/(180078474240000*Sqrt[323323]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(180078474240000*Sqrt[323323]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^18)/(77176488960000*b^2*Sqrt[323323*Pi]) + 
      (d^6*K0^2*M^4*u^18)/(77176488960000*b^2*Sqrt[323323*Pi]) + 
      (d^8*K0^2*M^4*u^18)/(180078474240000*b^2*Sqrt[323323*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(180078474240000*b^2*Sqrt[323323*Pi]) + 
      (d^14*K0^2*M^4*u^18)/(77176488960000*b^2*Sqrt[323323*Pi]) - 
      (d^16*K0^2*M^4*u^18)/(77176488960000*b^2*Sqrt[323323*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(180078474240000*b^2*Sqrt[323323*Pi]) - 
      (d^4*K1^2*M^4*u^18)/(77176488960000*b^2*Sqrt[323323*Pi]) + 
      (d^6*K1^2*M^4*u^18)/(77176488960000*b^2*Sqrt[323323*Pi]) + 
      (d^8*K1^2*M^4*u^18)/(180078474240000*b^2*Sqrt[323323*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(180078474240000*b^2*Sqrt[323323*Pi]) + 
      (d^14*K1^2*M^4*u^18)/(77176488960000*b^2*Sqrt[323323*Pi]) - 
      (d^16*K1^2*M^4*u^18)/(77176488960000*b^2*Sqrt[323323*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(180078474240000*b^2*Sqrt[323323*Pi]))/Pi}, 12, 
   15, 1], SeriesData[p, 0, 
   {((7*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(15244738560*b^3) + 
      (77*d^2*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(1905592320*b^3) + 
      (1393*d^4*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(3811184640*b^3) + 
      (175*d^6*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(381118464*b^3) - 
      (1391*d^8*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(1524473856*b^3) - 
      (1573*d^10*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(1905592320*b^3) + 
      (1937*d^12*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(3811184640*b^3) + 
      (637*d^14*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(1905592320*b^3) + 
      (91*d^16*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(3048947712*b^3) + 
      (64859*K0*K1*M^5*Sqrt[Pi/323323]*u^4)/(29505945600*b^3) + 
      (11089717*d^2*K0*K1*M^5*Sqrt[Pi/323323]*u^4)/(57167769600*b^3) + 
      (402905681*d^4*K0*K1*M^5*Sqrt[Pi/323323]*u^4)/(228671078400*b^3) + 
      (8791*d^6*K0*K1*M^5*Sqrt[(91*Pi)/3553]*u^4)/(357298560*b^3) + 
      (61691*d^14*K0*K1*M^5*Sqrt[(91*Pi)/3553]*u^4)/(3430066176*b^3) + 
      (895457*d^16*K0*K1*M^5*Sqrt[(91*Pi)/3553]*u^4)/(548810588160*b^3) - 
      (2806607*d^8*K0*K1*M^5*Sqrt[(143*Pi)/2261]*u^4)/(91468431360*b^3) + 
      (1357661*d^12*K0*K1*M^5*Sqrt[(247*Pi)/1309]*u^4)/(137202647040*b^3) - 
      (1133*d^10*K0*K1*M^5*Sqrt[(2717*Pi)/119]*u^4)/(762236928*b^3) + 
      (1530149*K0^2*M^5*Sqrt[Pi/323323]*u^5)/(1829368627200*b^3) + 
      (4246061*d^2*K0^2*M^5*Sqrt[Pi/323323]*u^5)/(57167769600*b^3) + 
      (310833701*d^4*K0^2*M^5*Sqrt[Pi/323323]*u^5)/(457342156800*b^3) + 
      (174990797*K1^2*M^5*Sqrt[Pi/323323]*u^5)/(72031389696000*b^3) + 
      (62146230599*d^2*K1^2*M^5*Sqrt[Pi/323323]*u^5)/(288125558784000*b^3) + 
      (569446638083*d^4*K1^2*M^5*Sqrt[Pi/323323]*u^5)/(288125558784000*b^3) + 
      (1411587271*d^6*K1^2*M^5*Sqrt[Pi/323323]*u^5)/(548810588160*b^3) + 
      (19921691*d^12*K0^2*M^5*Sqrt[(13*Pi)/24871]*u^5)/(274405294080*b^3) + 
      (8634882331*d^12*K1^2*M^5*Sqrt[(13*Pi)/24871]*u^5)/
       (41160794112000*b^3) + (112461287*d^16*K1^2*M^5*Sqrt[(13*Pi)/24871]*
        u^5)/(8232158822400*b^3) + (220559*d^6*K0^2*M^5*Sqrt[(91*Pi)/3553]*
        u^5)/(22867107840*b^3) + (484349*d^14*K0^2*M^5*Sqrt[(91*Pi)/3553]*
        u^5)/(68601323520*b^3) + (710129*d^16*K0^2*M^5*Sqrt[(91*Pi)/3553]*
        u^5)/(1097621176320*b^3) + (857653741*d^14*K1^2*M^5*
        Sqrt[(91*Pi)/3553]*u^5)/(41160794112000*b^3) - 
      (74563*d^8*K0^2*M^5*Sqrt[(143*Pi)/2261]*u^5)/(6308167680*b^3) - 
      (7051*d^10*K0^2*M^5*Sqrt[(143*Pi)/2261]*u^5)/(635197440*b^3) - 
      (6263321*d^8*K1^2*M^5*Sqrt[(143*Pi)/2261]*u^5)/(182936862720*b^3) - 
      (448214881*d^10*K1^2*M^5*Sqrt[(143*Pi)/2261]*u^5)/
       (13720264704000*b^3) + (54003182609*d^2*K0*K1*M^5*Sqrt[Pi/323323]*u^6)/
       (288125558784000*b^3) + (497981706083*d^4*K0*K1*M^5*Sqrt[Pi/323323]*
        u^6)/(288125558784000*b^3) + (6269606813*d^6*K0*K1*M^5*
        Sqrt[Pi/323323]*u^6)/(2744052940800*b^3) + 
      (232676819*d^14*K0*K1*M^5*Sqrt[(13*Pi)/24871]*u^6)/
       (1789599744000*b^3) + (40623623*d^16*K0*K1*M^5*Sqrt[(13*Pi)/24871]*
        u^6)/(3292863528960*b^3) + (63734509*K0*K1*M^5*Sqrt[(19*Pi)/17017]*
        u^6)/(576251117568000*b^3) - (910573*d^8*K0*K1*M^5*
        Sqrt[(143*Pi)/2261]*u^6)/(30489477120*b^3) - 
      (399628631*d^10*K0*K1*M^5*Sqrt[(143*Pi)/2261]*u^6)/
       (13720264704000*b^3) + (397042549*d^12*K0*K1*M^5*Sqrt[(247*Pi)/1309]*
        u^6)/(41160794112000*b^3) + (1782866747*K0^2*M^5*Sqrt[Pi/323323]*u^7)/
       (4610008940544000*b^3) + (1745714263*d^2*K0^2*M^5*Sqrt[Pi/323323]*u^7)/
       (50108792832000*b^3) + (46771797871*d^4*K0^2*M^5*Sqrt[Pi/323323]*u^7)/
       (144062779392000*b^3) + (4810937081*d^6*K0^2*M^5*Sqrt[Pi/323323]*u^7)/
       (10976211763200*b^3) + (53549847781*d^14*K0^2*M^5*Sqrt[Pi/323323]*u^7)/
       (164643176448000*b^3) + (22873099*K1^2*M^5*Sqrt[Pi/323323]*u^7)/
       (36015694848000*b^3) + (6464407907*d^2*K1^2*M^5*Sqrt[Pi/323323]*u^7)/
       (115250223513600*b^3) + (295448810113*d^4*K1^2*M^5*Sqrt[Pi/323323]*
        u^7)/(576251117568000*b^3) + (11471088617*d^12*K1^2*M^5*
        Sqrt[Pi/323323]*u^7)/(16464317644800*b^3) + 
      (41435930491*d^14*K1^2*M^5*Sqrt[Pi/323323]*u^7)/(82321588224000*b^3) + 
      (9409794089*d^16*K1^2*M^5*Sqrt[Pi/323323]*u^7)/(192083705856000*b^3) - 
      (4397769787*d^8*K1^2*M^5*Sqrt[(11*Pi)/29393]*u^7)/
       (38416741171200*b^3) - (64499748049*d^10*K1^2*M^5*Sqrt[(11*Pi)/29393]*
        u^7)/(576251117568000*b^3) + (2831308253*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/24871]*u^7)/(82321588224000*b^3) + 
      (318063737*d^16*K0^2*M^5*Sqrt[(13*Pi)/24871]*u^7)/
       (131714541158400*b^3) - (34192759*d^10*K0^2*M^5*Sqrt[(143*Pi)/2261]*
        u^7)/(6097895424000*b^3) + (27811781*d^6*K1^2*M^5*Sqrt[(221*Pi)/1463]*
        u^7)/(9146843136000*b^3) - (8665*d^8*K0^2*M^5*Sqrt[(1001*Pi)/323]*
        u^7)/(10840702976*b^3) + (830940533*K0*K1*M^5*Sqrt[Pi/323323]*u^8)/
       (2305004470272000*b^3) + (48836627461*d^4*K0*K1*M^5*Sqrt[Pi/323323]*
        u^8)/(164643176448000*b^3) + (21672486721*d^6*K0*K1*M^5*
        Sqrt[Pi/323323]*u^8)/(54881058816000*b^3) + 
      (113795916781*d^14*K0*K1*M^5*Sqrt[Pi/323323]*u^8)/
       (384167411712000*b^3) + (67618739483*d^16*K0*K1*M^5*Sqrt[Pi/323323]*
        u^8)/(2305004470272000*b^3) + (3368469443*d^2*K0*K1*M^5*
        Sqrt[(11*Pi)/29393]*u^8)/(1152502235136000*b^3) - 
      (20487277*d^8*K0*K1*M^5*Sqrt[(11*Pi)/29393]*u^8)/(309812428800*b^3) - 
      (75896875799*d^10*K0*K1*M^5*Sqrt[(11*Pi)/29393]*u^8)/
       (1152502235136000*b^3) + (146742843*d^12*K0*K1*M^5*Sqrt[(13*Pi)/24871]*
        u^8)/(4742807552000*b^3) + (2284729*K0^2*M^5*Sqrt[Pi/323323]*u^9)/
       (51222321561600*b^3) + (342779819*d^2*K0^2*M^5*Sqrt[Pi/323323]*u^9)/
       (85370535936000*b^3) + (5493415453*d^6*K0^2*M^5*Sqrt[Pi/323323]*u^9)/
       (109762117632000*b^3) + (5051772959*d^12*K0^2*M^5*Sqrt[Pi/323323]*u^9)/
       (100217585664000*b^3) + (535806959*d^2*K1^2*M^5*Sqrt[Pi/323323]*u^9)/
       (100217585664000*b^3) + (982659901*d^4*K1^2*M^5*Sqrt[Pi/323323]*u^9)/
       (20043517132800*b^3) - (55147231241*d^10*K1^2*M^5*Sqrt[Pi/323323]*u^9)/
       (461000894054400*b^3) + (5623915223*d^12*K1^2*M^5*Sqrt[Pi/323323]*u^9)/
       (85370535936000*b^3) + (37733922137*d^14*K1^2*M^5*Sqrt[Pi/323323]*u^9)/
       (768334823424000*b^3) - (1277722991*d^8*K0^2*M^5*Sqrt[(11*Pi)/29393]*
        u^9)/(153666964684800*b^3) + (7865686121*d^14*K0^2*M^5*
        Sqrt[(11*Pi)/29393]*u^9)/(2305004470272000*b^3) + 
      (14683093*d^16*K0^2*M^5*Sqrt[(11*Pi)/29393]*u^9)/(42685267968000*b^3) + 
      (216346789*d^6*K1^2*M^5*Sqrt[(11*Pi)/29393]*u^9)/(36587372544000*b^3) - 
      (7081686203*d^8*K1^2*M^5*Sqrt[(13*Pi)/24871]*u^9)/
       (768334823424000*b^3) + (1508583067*d^4*K0^2*M^5*Sqrt[(19*Pi)/17017]*
        u^9)/(768334823424000*b^3) + (604058461*d^16*K1^2*M^5*
        Sqrt[(19*Pi)/17017]*u^9)/(2305004470272000*b^3) - 
      (295551911*d^10*K0^2*M^5*Sqrt[(143*Pi)/2261]*u^9)/
       (461000894054400*b^3) + (9113*K1^2*M^5*Sqrt[(247*Pi)/1309]*u^9)/
       (37177491456000*b^3) + (8849937757*d^4*K0*K1*M^5*Sqrt[Pi/323323]*u^10)/
       (432188338176000*b^3) + (7815781*d^6*K0*K1*M^5*Sqrt[Pi/323323]*u^10)/
       (285838848000*b^3) + (11870635559*d^12*K0*K1*M^5*Sqrt[Pi/323323]*u^10)/
       (432188338176000*b^3) + (556897811*d^14*K0*K1*M^5*Sqrt[Pi/323323]*
        u^10)/(27011771136000*b^3) + (918240209*d^16*K0*K1*M^5*
        Sqrt[Pi/323323]*u^10)/(432188338176000*b^3) + 
      (43637479*d^2*K0*K1*M^5*Sqrt[(11*Pi)/29393]*u^10)/
       (216094169088000*b^3) - (655536853*d^8*K0*K1*M^5*Sqrt[(11*Pi)/29393]*
        u^10)/(144062779392000*b^3) - (36539969*d^10*K0*K1*M^5*
        Sqrt[(11*Pi)/29393]*u^10)/(8003487744000*b^3) + 
      (17753*K0*K1*M^5*Sqrt[(19*Pi)/17017]*u^10)/(13505885568000*b^3) + 
      (113017*K0^2*M^5*Sqrt[Pi/323323]*u^11)/(49392952934400*b^3) + 
      (352422209*d^2*K0^2*M^5*Sqrt[Pi/323323]*u^11)/(1728753352704000*b^3) + 
      (3247618967*d^4*K0^2*M^5*Sqrt[Pi/323323]*u^11)/(1728753352704000*b^3) + 
      (68869831*d^6*K0^2*M^5*Sqrt[Pi/323323]*u^11)/(27440529408000*b^3) - 
      (75979661*d^10*K0^2*M^5*Sqrt[Pi/323323]*u^11)/(16464317644800*b^3) + 
      (3275191771*d^14*K0^2*M^5*Sqrt[Pi/323323]*u^11)/
       (1728753352704000*b^3) + (12240757*d^16*K0^2*M^5*Sqrt[Pi/323323]*u^11)/
       (61741191168000*b^3) + (2054207*K1^2*M^5*Sqrt[Pi/323323]*u^11)/
       (740894294016000*b^3) + (1276335611*d^2*K1^2*M^5*Sqrt[Pi/323323]*u^11)/
       (5186260058112000*b^3) + (1676867243*d^4*K1^2*M^5*Sqrt[Pi/323323]*
        u^11)/(740894294016000*b^3) + (580065529*d^6*K1^2*M^5*Sqrt[Pi/323323]*
        u^11)/(192083705856000*b^3) - (636215317*d^8*K1^2*M^5*Sqrt[Pi/323323]*
        u^11)/(115250223513600*b^3) - (76867201*d^10*K1^2*M^5*Sqrt[Pi/323323]*
        u^11)/(13830026821632*b^3) + (2240781553*d^12*K1^2*M^5*
        Sqrt[Pi/323323]*u^11)/(740894294016000*b^3) + 
      (11836760953*d^14*K1^2*M^5*Sqrt[Pi/323323]*u^11)/
       (5186260058112000*b^3) + (310525693*d^16*K1^2*M^5*Sqrt[Pi/323323]*
        u^11)/(1296565014528000*b^3) + (334171177*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/24871]*u^11)/(1728753352704000*b^3) - 
      (155433137*d^8*K0^2*M^5*Sqrt[(17*Pi)/19019]*u^11)/
       (576251117568000*b^3) + (112199*K0*K1*M^5*Sqrt[Pi/323323]*u^12)/
       (129656501452800*b^3) + (99981899*d^2*K0*K1*M^5*Sqrt[Pi/323323]*u^12)/
       (1296565014528000*b^3) + (408072389*d^6*K0*K1*M^5*Sqrt[Pi/323323]*
        u^12)/(432188338176000*b^3) - (150535457*d^10*K0*K1*M^5*
        Sqrt[Pi/323323]*u^12)/(86437667635200*b^3) + 
      (132524803*d^14*K0*K1*M^5*Sqrt[Pi/323323]*u^12)/(185223573504000*b^3) + 
      (19713593*d^16*K0*K1*M^5*Sqrt[Pi/323323]*u^12)/(259313002905600*b^3) - 
      (43875149*d^8*K0*K1*M^5*Sqrt[(17*Pi)/19019]*u^12)/
       (432188338176000*b^3) + (1309517*d^12*K0*K1*M^5*Sqrt[(187*Pi)/1729]*
        u^12)/(259313002905600*b^3) + (2847379*d^4*K0*K1*M^5*
        Sqrt[(323*Pi)/1001]*u^12)/(1296565014528000*b^3) + 
      (76871*K0^2*M^5*Sqrt[Pi/323323]*u^13)/(1296565014528000*b^3) + 
      (6862469*d^2*K0^2*M^5*Sqrt[Pi/323323]*u^13)/(1296565014528000*b^3) + 
      (63228239*d^4*K0^2*M^5*Sqrt[Pi/323323]*u^13)/(1296565014528000*b^3) - 
      (7305923*d^8*K0^2*M^5*Sqrt[Pi/323323]*u^13)/(61741191168000*b^3) - 
      (17188841*d^10*K0^2*M^5*Sqrt[Pi/323323]*u^13)/(144062779392000*b^3) + 
      (63728923*d^14*K0^2*M^5*Sqrt[Pi/323323]*u^13)/(1296565014528000*b^3) + 
      (9739*K1^2*M^5*Sqrt[Pi/323323]*u^13)/(144062779392000*b^3) + 
      (372371*d^2*K1^2*M^5*Sqrt[Pi/323323]*u^13)/(61741191168000*b^3) + 
      (576689*d^4*K1^2*M^5*Sqrt[Pi/323323]*u^13)/(10372520116224*b^3) + 
      (95469307*d^6*K1^2*M^5*Sqrt[Pi/323323]*u^13)/(1296565014528000*b^3) - 
      (806369*d^8*K1^2*M^5*Sqrt[Pi/323323]*u^13)/(5974953984000*b^3) - 
      (176147779*d^10*K1^2*M^5*Sqrt[Pi/323323]*u^13)/(1296565014528000*b^3) + 
      (95204831*d^12*K1^2*M^5*Sqrt[Pi/323323]*u^13)/(1296565014528000*b^3) + 
      (11309*d^16*K1^2*M^5*Sqrt[Pi/323323]*u^13)/(1879079731200*b^3) + 
      (6433321*d^12*K0^2*M^5*Sqrt[(13*Pi)/24871]*u^13)/
       (1296565014528000*b^3) + (5589149*d^14*K1^2*M^5*Sqrt[(13*Pi)/24871]*
        u^13)/(1296565014528000*b^3) + (20113*d^16*K0^2*M^5*
        Sqrt[(17*Pi)/19019]*u^13)/(64828250726400*b^3) + 
      (2203*d^6*K0^2*M^5*Sqrt[(19*Pi)/17017]*u^13)/(647958528000*b^3) + 
      (1021*K0*K1*M^5*Sqrt[Pi/323323]*u^14)/(64828250726400*b^3) + 
      (18143*d^2*K0*K1*M^5*Sqrt[Pi/323323]*u^14)/(12965650145280*b^3) + 
      (5546287*d^6*K0*K1*M^5*Sqrt[Pi/323323]*u^14)/(324141253632000*b^3) - 
      (10205561*d^8*K0*K1*M^5*Sqrt[Pi/323323]*u^14)/(324141253632000*b^3) - 
      (10170211*d^10*K0*K1*M^5*Sqrt[Pi/323323]*u^14)/(324141253632000*b^3) + 
      (1409999*d^14*K0*K1*M^5*Sqrt[Pi/323323]*u^14)/(108047084544000*b^3) + 
      (4967*d^16*K0*K1*M^5*Sqrt[Pi/323323]*u^14)/(3523274496000*b^3) + 
      (127181*d^4*K0*K1*M^5*Sqrt[(11*Pi)/29393]*u^14)/(108047084544000*b^3) + 
      (140689*d^12*K0*K1*M^5*Sqrt[(13*Pi)/24871]*u^14)/
       (108047084544000*b^3) + (167*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (216094169088000*b^3) + (1481*d^2*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (21609416908800*b^3) + (1789*d^4*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (2818619596800*b^3) + (54827*d^6*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (64828250726400*b^3) - (31643*d^8*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (20258828352000*b^3) - (492211*d^10*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (324141253632000*b^3) + (9157*d^12*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (11177284608000*b^3) + (41617*d^14*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (64828250726400*b^3) + (15017*d^16*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (216094169088000*b^3) + (109*K1^2*M^5*Sqrt[Pi/323323]*u^15)/
       (129656501452800*b^3) + (4817*d^2*K1^2*M^5*Sqrt[Pi/323323]*u^15)/
       (64828250726400*b^3) + (2971*d^4*K1^2*M^5*Sqrt[Pi/323323]*u^15)/
       (4321883381760*b^3) - (532409*d^10*K1^2*M^5*Sqrt[Pi/323323]*u^15)/
       (324141253632000*b^3) + (95773*d^12*K1^2*M^5*Sqrt[Pi/323323]*u^15)/
       (108047084544000*b^3) + (9767*d^16*K1^2*M^5*Sqrt[Pi/323323]*u^15)/
       (129656501452800*b^3) - (21149*d^8*K1^2*M^5*Sqrt[(13*Pi)/24871]*u^15)/
       (162070626816000*b^3) + (1157*d^14*K1^2*M^5*Sqrt[(13*Pi)/24871]*u^15)/
       (21609416908800*b^3) + (15671*d^6*K1^2*M^5*Sqrt[(19*Pi)/17017]*u^15)/
       (324141253632000*b^3) + (K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (7717648896000*b^3) + (1669*d^4*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (16207062681600*b^3) + (397*d^6*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (2794321152000*b^3) - (10627*d^8*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (40517656704000*b^3) - (19637*d^10*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (81035313408000*b^3) + (10631*d^12*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (81035313408000*b^3) + (59*d^14*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (558864230400*b^3) + (1847*d^16*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (162070626816000*b^3) + (83*d^2*K0*K1*M^5*Sqrt[(11*Pi)/29393]*u^16)/
       (81035313408000*b^3) + (K0^2*M^5*Sqrt[Pi/323323]*u^17)/
       (162070626816000*b^3) + (d^4*K0^2*M^5*Sqrt[Pi/323323]*u^17)/
       (405176567040*b^3) + (d^12*K0^2*M^5*Sqrt[Pi/323323]*u^17)/
       (321568704000*b^3) + (d^14*K0^2*M^5*Sqrt[Pi/323323]*u^17)/
       (385882444800*b^3) + (d^16*K0^2*M^5*Sqrt[Pi/323323]*u^17)/
       (3601569484800*b^3) + (K1^2*M^5*Sqrt[Pi/323323]*u^17)/
       (162070626816000*b^3) + (d^4*K1^2*M^5*Sqrt[Pi/323323]*u^17)/
       (405176567040*b^3) + (d^12*K1^2*M^5*Sqrt[Pi/323323]*u^17)/
       (321568704000*b^3) + (d^14*K1^2*M^5*Sqrt[Pi/323323]*u^17)/
       (385882444800*b^3) + (d^16*K1^2*M^5*Sqrt[Pi/323323]*u^17)/
       (3601569484800*b^3) + (d^6*K0^2*M^5*Sqrt[(7*Pi)/46189]*u^17)/
       (1929412224000*b^3) + (d^6*K1^2*M^5*Sqrt[(7*Pi)/46189]*u^17)/
       (1929412224000*b^3) + (d^2*K0^2*M^5*Sqrt[(11*Pi)/29393]*u^17)/
       (40517656704000*b^3) - (d^10*K0^2*M^5*Sqrt[(11*Pi)/29393]*u^17)/
       (1929412224000*b^3) + (d^2*K1^2*M^5*Sqrt[(11*Pi)/29393]*u^17)/
       (40517656704000*b^3) - (d^10*K1^2*M^5*Sqrt[(11*Pi)/29393]*u^17)/
       (1929412224000*b^3) - (d^8*K0^2*M^5*Sqrt[(77*Pi)/4199]*u^17)/
       (11576473344000*b^3) - (d^8*K1^2*M^5*Sqrt[(77*Pi)/4199]*u^17)/
       (11576473344000*b^3))/Pi, 0, 
    ((7*K0*M^5*Sqrt[(1001*Pi)/323]*u^2)/(5081579520*b^3*E^u) + 
      (77*d^2*K0*M^5*Sqrt[(1001*Pi)/323]*u^2)/(635197440*b^3*E^u) + 
      (1393*d^4*K0*M^5*Sqrt[(1001*Pi)/323]*u^2)/(1270394880*b^3*E^u) + 
      (175*d^6*K0*M^5*Sqrt[(1001*Pi)/323]*u^2)/(127039488*b^3*E^u) - 
      (1391*d^8*K0*M^5*Sqrt[(1001*Pi)/323]*u^2)/(508157952*b^3*E^u) - 
      (1573*d^10*K0*M^5*Sqrt[(1001*Pi)/323]*u^2)/(635197440*b^3*E^u) + 
      (1937*d^12*K0*M^5*Sqrt[(1001*Pi)/323]*u^2)/(1270394880*b^3*E^u) + 
      (637*d^14*K0*M^5*Sqrt[(1001*Pi)/323]*u^2)/(635197440*b^3*E^u) + 
      (91*d^16*K0*M^5*Sqrt[(1001*Pi)/323]*u^2)/(1016315904*b^3*E^u) + 
      (11038897*d^2*K1*M^5*Sqrt[Pi/323323]*u^3)/(38111846400*b^3*E^u) + 
      (401066921*d^4*K1*M^5*Sqrt[Pi/323323]*u^3)/(152447385600*b^3*E^u) + 
      (910139*d^6*K1*M^5*Sqrt[(7*Pi)/46189]*u^3)/(1905592320*b^3*E^u) + 
      (153953*K1*M^5*Sqrt[(13*Pi)/24871]*u^3)/(609789542400*b^3*E^u) + 
      (25677551*d^12*K1*M^5*Sqrt[(13*Pi)/24871]*u^3)/(91468431360*b^3*E^u) + 
      (307069*d^14*K1*M^5*Sqrt[(91*Pi)/3553]*u^3)/(11433553920*b^3*E^u) - 
      (14107*K0^2*M^5*Sqrt[(143*Pi)/2261]*u^3)/(609789542400*b^3) - 
      (1298209*d^2*K0^2*M^5*Sqrt[(143*Pi)/2261]*u^3)/(609789542400*b^3) - 
      (135893*d^4*K0^2*M^5*Sqrt[(143*Pi)/2261]*u^3)/(6628147200*b^3) + 
      (3030431*d^8*K0^2*M^5*Sqrt[(143*Pi)/2261]*u^3)/(60978954240*b^3) - 
      (1289459*d^16*K0^2*M^5*Sqrt[(143*Pi)/2261]*u^3)/(609789542400*b^3) + 
      (739*d^18*K0^2*M^5*Sqrt[(143*Pi)/2261]*u^3)/(13550878720*b^3) - 
      (2793767*d^8*K1*M^5*Sqrt[(143*Pi)/2261]*u^3)/(60978954240*b^3*E^u) - 
      (K1^2*M^5*Sqrt[(143*Pi)/2261]*u^3)/(476398080*b^3) - 
      (1553*d^2*K1^2*M^5*Sqrt[(143*Pi)/2261]*u^3)/(6351974400*b^3) - 
      (11*d^4*K1^2*M^5*Sqrt[(143*Pi)/2261]*u^3)/(3422400*b^3) + 
      (7*K0*M^5*Sqrt[(1001*Pi)/323]*u^3)/(5081579520*b^3*E^u) + 
      (77*d^2*K0*M^5*Sqrt[(1001*Pi)/323]*u^3)/(635197440*b^3*E^u) + 
      (1393*d^4*K0*M^5*Sqrt[(1001*Pi)/323]*u^3)/(1270394880*b^3*E^u) + 
      (175*d^6*K0*M^5*Sqrt[(1001*Pi)/323]*u^3)/(127039488*b^3*E^u) - 
      (1391*d^8*K0*M^5*Sqrt[(1001*Pi)/323]*u^3)/(508157952*b^3*E^u) - 
      (1573*d^10*K0*M^5*Sqrt[(1001*Pi)/323]*u^3)/(635197440*b^3*E^u) + 
      (1937*d^12*K0*M^5*Sqrt[(1001*Pi)/323]*u^3)/(1270394880*b^3*E^u) + 
      (637*d^14*K0*M^5*Sqrt[(1001*Pi)/323]*u^3)/(635197440*b^3*E^u) + 
      (91*d^16*K0*M^5*Sqrt[(1001*Pi)/323]*u^3)/(1016315904*b^3*E^u) - 
      (655051*d^6*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(152447385600*b^3) + 
      (2460991*d^10*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(304894771200*b^3) - 
      (502391*d^14*K0^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(152447385600*b^3) - 
      (1993*d^6*K1^2*M^5*Sqrt[(1001*Pi)/323]*u^3)/(1587993600*b^3) + 
      (52441*d^16*K1*M^5*Sqrt[(1547*Pi)/209]*u^3)/(365873725440*b^3*E^u) - 
      (2101*d^10*K1*M^5*Sqrt[(2431*Pi)/133]*u^3)/(846929920*b^3*E^u) + 
      (79*d^8*K1^2*M^5*Sqrt[(2431*Pi)/133]*u^3)/(396998400*b^3) + 
      (2131*d^10*K1^2*M^5*Sqrt[(2431*Pi)/133]*u^3)/(1905592320*b^3) + 
      (13*d^12*K1^2*M^5*Sqrt[(2431*Pi)/133]*u^3)/(148874400*b^3) - 
      (2453*d^14*K1^2*M^5*Sqrt[(2431*Pi)/133]*u^3)/(4763980800*b^3) - 
      (127*d^16*K1^2*M^5*Sqrt[(2431*Pi)/133]*u^3)/(793996800*b^3) - 
      (179*d^18*K1^2*M^5*Sqrt[(2431*Pi)/133]*u^3)/(19055923200*b^3) - 
      (227357*d^12*K0^2*M^5*Sqrt[(2717*Pi)/119]*u^3)/(152447385600*b^3) + 
      (2269349*K0*M^5*Sqrt[Pi/323323]*u^4)/(1219579084800*b^3*E^u) + 
      (461984701*d^4*K0*M^5*Sqrt[Pi/323323]*u^4)/(304894771200*b^3*E^u) + 
      (11038897*d^2*K1*M^5*Sqrt[Pi/323323]*u^4)/(38111846400*b^3*E^u) + 
      (401066921*d^4*K1*M^5*Sqrt[Pi/323323]*u^4)/(152447385600*b^3*E^u) - 
      (387203933227*d^2*K0*K1*M^5*Sqrt[Pi/323323]*u^4)/
       (256111607808000*b^3) - (567047450183*d^4*K0*K1*M^5*Sqrt[Pi/323323]*
        u^4)/(38416741171200*b^3) - (3395560789321*d^14*K0*K1*M^5*
        Sqrt[Pi/323323]*u^4)/(192083705856000*b^3) - 
      (59857313443*d^16*K0*K1*M^5*Sqrt[Pi/323323]*u^4)/(30733392936960*b^3) + 
      (239657059*d^18*K0*K1*M^5*Sqrt[Pi/323323]*u^4)/(17074107187200*b^3) + 
      (450199*d^2*K0*M^5*Sqrt[(7*Pi)/46189]*u^4)/(19055923200*b^3*E^u) + 
      (1424539*d^6*K0*M^5*Sqrt[(7*Pi)/46189]*u^4)/(5081579520*b^3*E^u) + 
      (910139*d^6*K1*M^5*Sqrt[(7*Pi)/46189]*u^4)/(1905592320*b^3*E^u) - 
      (126415409*K0*K1*M^5*Sqrt[(11*Pi)/29393]*u^4)/(85370535936000*b^3) - 
      (393446860943*d^6*K0*K1*M^5*Sqrt[(11*Pi)/29393]*u^4)/
       (192083705856000*b^3) + (29646131*d^12*K0*M^5*Sqrt[(13*Pi)/24871]*u^4)/
       (182936862720*b^3*E^u) + (7394423*d^16*K0*M^5*Sqrt[(13*Pi)/24871]*u^4)/
       (731747450880*b^3*E^u) + (153953*K1*M^5*Sqrt[(13*Pi)/24871]*u^4)/
       (609789542400*b^3*E^u) + (25677551*d^12*K1*M^5*Sqrt[(13*Pi)/24871]*
        u^4)/(91468431360*b^3*E^u) - (286279698931*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/24871]*u^4)/(192083705856000*b^3) + 
      (721619*d^14*K0*M^5*Sqrt[(91*Pi)/3553]*u^4)/(45734215680*b^3*E^u) + 
      (307069*d^14*K1*M^5*Sqrt[(91*Pi)/3553]*u^4)/(11433553920*b^3*E^u) - 
      (3214087*d^8*K0*M^5*Sqrt[(143*Pi)/2261]*u^4)/(121957908480*b^3*E^u) - 
      (189233*d^10*K0*M^5*Sqrt[(143*Pi)/2261]*u^4)/(7622369280*b^3*E^u) - 
      (2793767*d^8*K1*M^5*Sqrt[(143*Pi)/2261]*u^4)/(60978954240*b^3*E^u) + 
      (1237806259*d^10*K0*K1*M^5*Sqrt[(143*Pi)/2261]*u^4)/
       (4130832384000*b^3) + (60764711999*d^8*K0*K1*M^5*Sqrt[(221*Pi)/1463]*
        u^4)/(384167411712000*b^3) + (52441*d^16*K1*M^5*Sqrt[(1547*Pi)/209]*
        u^4)/(365873725440*b^3*E^u) - (2101*d^10*K1*M^5*Sqrt[(2431*Pi)/133]*
        u^4)/(846929920*b^3*E^u) + (15553067*d^4*K0*M^5*Sqrt[Pi/323323]*u^5)/
       (13256294400*b^3*E^u) - (294636818587*d^2*K0^2*M^5*Sqrt[Pi/323323]*
        u^5)/(512223215616000*b^3) - (433599511559*d^4*K0^2*M^5*
        Sqrt[Pi/323323]*u^5)/(76833482342400*b^3) - 
      (2605952209561*d^14*K0^2*M^5*Sqrt[Pi/323323]*u^5)/
       (384167411712000*b^3) + (33047419*d^18*K0^2*M^5*Sqrt[Pi/323323]*u^5)/
       (3794246041600*b^3) + (17355223*K1*M^5*Sqrt[Pi/323323]*u^5)/
       (9604185292800*b^3*E^u) - (5880904203649*d^2*K1^2*M^5*Sqrt[Pi/323323]*
        u^5)/(3507615498240000*b^3) - (331890224193379*d^4*K1^2*M^5*
        Sqrt[Pi/323323]*u^5)/(20168789114880000*b^3) + 
      (12671008698743*d^8*K1^2*M^5*Sqrt[Pi/323323]*u^5)/
       (325303050240000*b^3) - (201334878082207*d^14*K1^2*M^5*Sqrt[Pi/323323]*
        u^5)/(10084394557440000*b^3) - (86167745525909*d^16*K1^2*M^5*
        Sqrt[Pi/323323]*u^5)/(40337578229760000*b^3) + 
      (351529*d^2*K0*M^5*Sqrt[(7*Pi)/46189]*u^5)/(19055923200*b^3*E^u) + 
      (528984941*d^6*K1*M^5*Sqrt[(7*Pi)/46189]*u^5)/(1829368627200*b^3*E^u) - 
      (10635881*K0^2*M^5*Sqrt[(11*Pi)/29393]*u^5)/(18971230208000*b^3) - 
      (9765341153*d^6*K0^2*M^5*Sqrt[(11*Pi)/29393]*u^5)/
       (12392497152000*b^3) - (30166021*d^8*K1*M^5*Sqrt[(11*Pi)/29393]*u^5)/
       (88314347520*b^3*E^u) - (12850226581*d^10*K1*M^5*Sqrt[(11*Pi)/29393]*
        u^5)/(38416741171200*b^3*E^u) + (1052747777*d^12*K1*M^5*
        Sqrt[(11*Pi)/29393]*u^5)/(5488105881600*b^3*E^u) + 
      (148162669*d^14*K1*M^5*Sqrt[(11*Pi)/29393]*u^5)/
       (1097621176320*b^3*E^u) - (1454094056183*d^6*K1^2*M^5*
        Sqrt[(11*Pi)/29393]*u^5)/(630274659840000*b^3) + 
      (4564663*d^12*K0*M^5*Sqrt[(13*Pi)/24871]*u^5)/(36587372544*b^3*E^u) + 
      (5716439*d^16*K0*M^5*Sqrt[(13*Pi)/24871]*u^5)/(731747450880*b^3*E^u) + 
      (792199346863*d^8*K0^2*M^5*Sqrt[(13*Pi)/24871]*u^5)/
       (768334823424000*b^3) - (221642646451*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/24871]*u^5)/(384167411712000*b^3) - 
      (8536649683*K1^2*M^5*Sqrt[(17*Pi)/19019]*u^5)/(8067515645952000*b^3) + 
      (94151*K0*M^5*Sqrt[(19*Pi)/17017]*u^5)/(1219579084800*b^3*E^u) - 
      (2331343537*d^16*K0^2*M^5*Sqrt[(19*Pi)/17017]*u^5)/
       (61466785873920*b^3) + (93808223*d^18*K1^2*M^5*Sqrt[(19*Pi)/17017]*
        u^5)/(61820043264000*b^3) + (555563*d^14*K0*M^5*Sqrt[(91*Pi)/3553]*
        u^5)/(45734215680*b^3*E^u) + (69854303*d^4*K1*M^5*Sqrt[(119*Pi)/2717]*
        u^5)/(5488105881600*b^3*E^u) + (172243*d^6*K0*M^5*Sqrt[(133*Pi)/2431]*
        u^5)/(15244738560*b^3*E^u) - (165545*d^8*K0*M^5*Sqrt[(143*Pi)/2261]*
        u^5)/(8130527232*b^3*E^u) - (145189*d^10*K0*M^5*Sqrt[(143*Pi)/2261]*
        u^5)/(7622369280*b^3*E^u) + (29523717949*d^10*K0^2*M^5*
        Sqrt[(143*Pi)/2261]*u^5)/(256111607808000*b^3) + 
      (13650894579851*d^10*K1^2*M^5*Sqrt[(143*Pi)/2261]*u^5)/
       (40337578229760000*b^3) + (1337761*d^2*K1*M^5*Sqrt[(187*Pi)/1729]*u^5)/
       (1536669646848*b^3*E^u) + (9482749*d^16*K1*M^5*Sqrt[(187*Pi)/1729]*
        u^5)/(12805580390400*b^3*E^u) - (180403137731*d^12*K1^2*M^5*
        Sqrt[(2431*Pi)/133]*u^5)/(20168789114880000*b^3) + 
      (17381953*K0*M^5*Sqrt[Pi/323323]*u^6)/(26724689510400*b^3*E^u) + 
      (2259915869*d^2*K0*M^5*Sqrt[Pi/323323]*u^6)/(38416741171200*b^3*E^u) + 
      (2415010849*d^4*K0*M^5*Sqrt[Pi/323323]*u^6)/(4390484705280*b^3*E^u) + 
      (5675899*K1*M^5*Sqrt[Pi/323323]*u^6)/(6402790195200*b^3*E^u) + 
      (332044763*d^2*K1*M^5*Sqrt[Pi/323323]*u^6)/(4268526796800*b^3*E^u) + 
      (47888697*d^4*K1*M^5*Sqrt[Pi/323323]*u^6)/(67754393600*b^3*E^u) + 
      (1676607067*d^6*K1*M^5*Sqrt[Pi/323323]*u^6)/(1829368627200*b^3*E^u) + 
      (5302670939*d^12*K1*M^5*Sqrt[Pi/323323]*u^6)/(5488105881600*b^3*E^u) + 
      (3754454507*d^14*K1*M^5*Sqrt[Pi/323323]*u^6)/(5488105881600*b^3*E^u) + 
      (498145391*d^16*K1*M^5*Sqrt[Pi/323323]*u^6)/(7683348234240*b^3*E^u) - 
      (498885642587*K0*K1*M^5*Sqrt[Pi/323323]*u^6)/(32270062583808000*b^3) + 
      (2730515897786539*d^8*K0*K1*M^5*Sqrt[Pi/323323]*u^6)/
       (80675156459520000*b^3) + (2398245527*d^12*K0*M^5*Sqrt[(7*Pi)/46189]*
        u^6)/(21952423526400*b^3*E^u) + 
      (21464299*d^14*K0*M^5*Sqrt[(7*Pi)/46189]*u^6)/(274405294080*b^3*E^u) + 
      (12368309*d^6*K0*M^5*Sqrt[(11*Pi)/29393]*u^6)/(182936862720*b^3*E^u) - 
      (12677113543*d^8*K0*M^5*Sqrt[(11*Pi)/29393]*u^6)/
       (102444643123200*b^3*E^u) - (4735787789*d^10*K0*M^5*
        Sqrt[(11*Pi)/29393]*u^6)/(38416741171200*b^3*E^u) - 
      (675220387*d^8*K1*M^5*Sqrt[(11*Pi)/29393]*u^6)/(4268526796800*b^3*
        E^u) - (5857080421*d^10*K1*M^5*Sqrt[(11*Pi)/29393]*u^6)/
       (38416741171200*b^3*E^u) - (82395666098087*d^6*K0*K1*M^5*
        Sqrt[(11*Pi)/29393]*u^6)/(40337578229760000*b^3) - 
      (58712701987969*d^12*K0*K1*M^5*Sqrt[(13*Pi)/24871]*u^6)/
       (40337578229760000*b^3) - (55032604034281*d^14*K0*K1*M^5*
        Sqrt[(13*Pi)/24871]*u^6)/(40337578229760000*b^3) - 
      (23708037522947*d^16*K0*K1*M^5*Sqrt[(13*Pi)/24871]*u^6)/
       (161350312919040000*b^3) + (7499852317*d^18*K0*K1*M^5*
        Sqrt[(13*Pi)/24871]*u^6)/(3585562509312000*b^3) - 
      (34044926064829*d^4*K0*K1*M^5*Sqrt[(17*Pi)/19019]*u^6)/
       (40337578229760000*b^3) + (19225139*d^16*K0*M^5*Sqrt[(19*Pi)/17017]*
        u^6)/(7065147801600*b^3*E^u) - (12316990165321*d^2*K0*K1*M^5*
        Sqrt[(19*Pi)/17017]*u^6)/(161350312919040000*b^3) + 
      (1054199257199*d^10*K0*K1*M^5*Sqrt[(143*Pi)/2261]*u^6)/
       (3507615498240000*b^3) + (10774633*K0*M^5*Sqrt[Pi/323323]*u^7)/
       (40977857249280*b^3*E^u) + (50299339*d^6*K0*M^5*Sqrt[Pi/323323]*u^7)/
       (182936862720*b^3*E^u) + (1250710541*d^12*K0*M^5*Sqrt[Pi/323323]*u^7)/
       (4390484705280*b^3*E^u) + (106620389*d^16*K0*M^5*Sqrt[Pi/323323]*u^7)/
       (5344937902080*b^3*E^u) - (31611226013*K0^2*M^5*Sqrt[Pi/323323]*u^7)/
       (11224369594368000*b^3) - (345834403067033*d^2*K0^2*M^5*
        Sqrt[Pi/323323]*u^7)/(1290802503352320000*b^3) - 
      (867153708030931*d^4*K0^2*M^5*Sqrt[Pi/323323]*u^7)/
       (322700625838080000*b^3) - (1100617636131701*d^14*K0^2*M^5*
        Sqrt[Pi/323323]*u^7)/(322700625838080000*b^3) - 
      (481777633064047*d^16*K0^2*M^5*Sqrt[Pi/323323]*u^7)/
       (1290802503352320000*b^3) + (38244461*K1*M^5*Sqrt[Pi/323323]*u^7)/
       (132186636288000*b^3*E^u) + (47124193607*d^4*K1*M^5*Sqrt[Pi/323323]*
        u^7)/(192083705856000*b^3*E^u) + (1014510142907*d^6*K1*M^5*
        Sqrt[Pi/323323]*u^7)/(3073339293696000*b^3*E^u) - 
      (1853409075383*d^10*K1*M^5*Sqrt[Pi/323323]*u^7)/(3073339293696000*b^3*
        E^u) + (34452898127*d^12*K1*M^5*Sqrt[Pi/323323]*u^7)/
       (102444643123200*b^3*E^u) + (10052939411*d^14*K1*M^5*Sqrt[Pi/323323]*
        u^7)/(40977857249280*b^3*E^u) + (58512623761*d^16*K1*M^5*
        Sqrt[Pi/323323]*u^7)/(2458671434956800*b^3*E^u) - 
      (1965086982893*d^2*K1^2*M^5*Sqrt[Pi/323323]*u^7)/
       (4481953136640000*b^3) - (38394898813541*d^4*K1^2*M^5*Sqrt[Pi/323323]*
        u^7)/(8963906273280000*b^3) - (59488020123173*d^6*K1^2*M^5*
        Sqrt[Pi/323323]*u^7)/(8963906273280000*b^3) + 
      (269686795026619*d^8*K1^2*M^5*Sqrt[Pi/323323]*u^7)/
       (26891718819840000*b^3) - (148937986554373*d^12*K1^2*M^5*
        Sqrt[Pi/323323]*u^7)/(26891718819840000*b^3) - 
      (15844970134501*d^14*K1^2*M^5*Sqrt[Pi/323323]*u^7)/
       (2987968757760000*b^3) - (23661239651627*d^16*K1^2*M^5*Sqrt[Pi/323323]*
        u^7)/(40337578229760000*b^3) + (43714021957*d^18*K1^2*M^5*
        Sqrt[Pi/323323]*u^7)/(5378343763968000*b^3) - 
      (4780078327*d^8*K0*M^5*Sqrt[(11*Pi)/29393]*u^7)/
       (102444643123200*b^3*E^u) - (126295253994859*d^6*K0^2*M^5*
        Sqrt[(11*Pi)/29393]*u^7)/(322700625838080000*b^3) + 
      (7339340161*d^2*K1*M^5*Sqrt[(11*Pi)/29393]*u^7)/(3073339293696000*b^3*
        E^u) - (1657520041*K1^2*M^5*Sqrt[(11*Pi)/29393]*u^7)/
       (3841674117120000*b^3) - (87600718553483*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/24871]*u^7)/(322700625838080000*b^3) - 
      (31750568719*d^8*K1*M^5*Sqrt[(13*Pi)/24871]*u^7)/
       (682964287488000*b^3*E^u) + (3463843*d^2*K0*M^5*Sqrt[(17*Pi)/19019]*
        u^7)/(2561116078080*b^3*E^u) + (16674239*d^14*K0*M^5*
        Sqrt[(17*Pi)/19019]*u^7)/(1372026470400*b^3*E^u) + 
      (57791*d^4*K0*M^5*Sqrt[(19*Pi)/17017]*u^7)/(5245501440*b^3*E^u) + 
      (214302888737957*d^8*K0^2*M^5*Sqrt[(19*Pi)/17017]*u^7)/
       (645401251676160000*b^3) + (2697876211*d^18*K0^2*M^5*
        Sqrt[(19*Pi)/17017]*u^7)/(9561500024832000*b^3) + 
      (37287172796519*d^10*K0^2*M^5*Sqrt[(143*Pi)/2261]*u^7)/
       (645401251676160000*b^3) + (312841368331*d^10*K1^2*M^5*
        Sqrt[(143*Pi)/2261]*u^7)/(3507615498240000*b^3) - 
      (92952623*d^10*K0*M^5*Sqrt[(209*Pi)/1547]*u^7)/(38416741171200*b^3*
        E^u) + (40986140101*d^2*K0*M^5*Sqrt[Pi/323323]*u^8)/
       (6146678587392000*b^3*E^u) + (190770749471*d^4*K0*M^5*Sqrt[Pi/323323]*
        u^8)/(3073339293696000*b^3*E^u) + 
      (513008234237*d^6*K0*M^5*Sqrt[Pi/323323]*u^8)/(6146678587392000*b^3*
        E^u) - (624738881281*d^8*K0*M^5*Sqrt[Pi/323323]*u^8)/
       (4097785724928000*b^3*E^u) - (313061005571*d^10*K0*M^5*Sqrt[Pi/323323]*
        u^8)/(2048892862464000*b^3*E^u) + 
      (5187795673*d^12*K0*M^5*Sqrt[Pi/323323]*u^8)/(61466785873920*b^3*E^u) + 
      (76718504699*d^14*K0*M^5*Sqrt[Pi/323323]*u^8)/(1229335717478400*b^3*
        E^u) + (30342946229*d^16*K0*M^5*Sqrt[Pi/323323]*u^8)/
       (4917342869913600*b^3*E^u) + (1095528649*K1*M^5*Sqrt[Pi/323323]*u^8)/
       (12293357174784000*b^3*E^u) + (24095687323*d^2*K1*M^5*Sqrt[Pi/323323]*
        u^8)/(3073339293696000*b^3*E^u) + 
      (13783389481*d^4*K1*M^5*Sqrt[Pi/323323]*u^8)/(192083705856000*b^3*
        E^u) - (1078953324203*d^8*K1*M^5*Sqrt[Pi/323323]*u^8)/
       (6146678587392000*b^3*E^u) - (76900393601*d^10*K1*M^5*Sqrt[Pi/323323]*
        u^8)/(439048470528000*b^3*E^u) + (16556498681*d^12*K1*M^5*
        Sqrt[Pi/323323]*u^8)/(170741071872000*b^3*E^u) + 
      (281660527*d^14*K1*M^5*Sqrt[Pi/323323]*u^8)/(3925082112000*b^3*E^u) + 
      (17506836161*d^16*K1*M^5*Sqrt[Pi/323323]*u^8)/(2458671434956800*b^3*
        E^u) - (1721824404793*K0*K1*M^5*Sqrt[Pi/323323]*u^8)/
       (645401251676160000*b^3) - (399571654422329*d^4*K0*K1*M^5*
        Sqrt[Pi/323323]*u^8)/(161350312919040000*b^3) - 
      (630450627043693*d^6*K0*K1*M^5*Sqrt[Pi/323323]*u^8)/
       (161350312919040000*b^3) + (1864151329618441*d^8*K0*K1*M^5*
        Sqrt[Pi/323323]*u^8)/(322700625838080000*b^3) - 
      (22315147438739*d^12*K0*K1*M^5*Sqrt[Pi/323323]*u^8)/
       (7015230996480000*b^3) - (100982839942613*d^14*K0*K1*M^5*
        Sqrt[Pi/323323]*u^8)/(32270062583808000*b^3) - 
      (228221986053409*d^16*K0*K1*M^5*Sqrt[Pi/323323]*u^8)/
       (645401251676160000*b^3) + (202921880237*d^18*K0*K1*M^5*
        Sqrt[Pi/323323]*u^8)/(43026750111744000*b^3) - 
      (2936483978227*d^2*K0*K1*M^5*Sqrt[(11*Pi)/29393]*u^8)/
       (129080250335232000*b^3) + (73527930771221*d^10*K0*K1*M^5*
        Sqrt[(11*Pi)/29393]*u^8)/(107566875279360000*b^3) + 
      (15391310633*d^6*K1*M^5*Sqrt[(19*Pi)/17017]*u^8)/
       (3073339293696000*b^3*E^u) + (12718651*K0*M^5*Sqrt[(143*Pi)/2261]*u^8)/
       (24586714349568000*b^3*E^u) + (473372629*K0*M^5*Sqrt[Pi/323323]*u^9)/
       (24586714349568000*b^3*E^u) + (10398812293*d^2*K0*M^5*Sqrt[Pi/323323]*
        u^9)/(6146678587392000*b^3*E^u) + 
      (47705195063*d^4*K0*M^5*Sqrt[Pi/323323]*u^9)/(3073339293696000*b^3*
        E^u) + (127387280477*d^6*K0*M^5*Sqrt[Pi/323323]*u^9)/
       (6146678587392000*b^3*E^u) - (466522298243*d^8*K0*M^5*Sqrt[Pi/323323]*
        u^9)/(12293357174784000*b^3*E^u) - 
      (26046548993*d^10*K0*M^5*Sqrt[Pi/323323]*u^9)/(682964287488000*b^3*
        E^u) + (32040490477*d^14*K0*M^5*Sqrt[Pi/323323]*u^9)/
       (2048892862464000*b^3*E^u) - (209212653977*K0^2*M^5*Sqrt[Pi/323323]*
        u^9)/(645401251676160000*b^3) - (2868144490751*d^2*K0^2*M^5*
        Sqrt[Pi/323323]*u^9)/(92200178810880000*b^3) - 
      (160763366984981*d^6*K0^2*M^5*Sqrt[Pi/323323]*u^9)/
       (322700625838080000*b^3) + (117285519427673*d^8*K0^2*M^5*
        Sqrt[Pi/323323]*u^9)/(161350312919040000*b^3) - 
      (4140140236373*d^12*K0^2*M^5*Sqrt[Pi/323323]*u^9)/
       (10409697607680000*b^3) + (24614797307*d^18*K0^2*M^5*Sqrt[Pi/323323]*
        u^9)/(43026750111744000*b^3) + (773217937*K1*M^5*Sqrt[Pi/323323]*u^9)/
       (36880071524352000*b^3*E^u) + (321287100683*d^4*K1*M^5*Sqrt[Pi/323323]*
        u^9)/(18440035762176000*b^3*E^u) - 
      (32747357443*d^8*K1*M^5*Sqrt[Pi/323323]*u^9)/(768334823424000*b^3*
        E^u) - (263435376569*d^10*K1*M^5*Sqrt[Pi/323323]*u^9)/
       (6146678587392000*b^3*E^u) + (323975635381*d^14*K1*M^5*Sqrt[Pi/323323]*
        u^9)/(18440035762176000*b^3*E^u) + 
      (1877395717*d^16*K1*M^5*Sqrt[Pi/323323]*u^9)/(1053716329267200*b^3*
        E^u) - (209090200476779*d^6*K1^2*M^5*Sqrt[Pi/323323]*u^9)/
       (322700625838080000*b^3) - (169034108949529*d^14*K1^2*M^5*
        Sqrt[Pi/323323]*u^9)/(322700625838080000*b^3) - 
      (9885138671921*d^16*K1^2*M^5*Sqrt[Pi/323323]*u^9)/
       (161350312919040000*b^3) + (2927048989*d^6*K1*M^5*Sqrt[(7*Pi)/46189]*
        u^9)/(878096941056000*b^3*E^u) + (2807587828147*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/29393]*u^9)/(32270062583808000*b^3) - 
      (11702076637753*d^14*K0^2*M^5*Sqrt[(11*Pi)/29393]*u^9)/
       (322700625838080000*b^3) + (1573633871*d^12*K1*M^5*Sqrt[(11*Pi)/29393]*
        u^9)/(737601430487040*b^3*E^u) - 
      (13491016261*K1^2*M^5*Sqrt[(11*Pi)/29393]*u^9)/(322700625838080000*
        b^3) - (68827124501*d^2*K1^2*M^5*Sqrt[(11*Pi)/29393]*u^9)/
       (17927812546560000*b^3) - (2293104739943*d^16*K0^2*M^5*
        Sqrt[(13*Pi)/24871]*u^9)/(645401251676160000*b^3) - 
      (10251231269297*d^4*K1^2*M^5*Sqrt[(13*Pi)/24871]*u^9)/
       (322700625838080000*b^3) + (3588441473*d^18*K1^2*M^5*
        Sqrt[(13*Pi)/24871]*u^9)/(64540125167616000*b^3) - 
      (394946904899*d^4*K0^2*M^5*Sqrt[(17*Pi)/19019]*u^9)/
       (21513375055872000*b^3) + (23762555161073*d^10*K1^2*M^5*
        Sqrt[(17*Pi)/19019]*u^9)/(322700625838080000*b^3) + 
      (1827022229*d^2*K1*M^5*Sqrt[(19*Pi)/17017]*u^9)/(18440035762176000*b^3*
        E^u) + (16250671907231*d^8*K1^2*M^5*Sqrt[(19*Pi)/17017]*u^9)/
       (322700625838080000*b^3) + (14430287*d^16*K0*M^5*Sqrt[(77*Pi)/4199]*
        u^9)/(702477552844800*b^3*E^u) + 
      (74895913*d^12*K0*M^5*Sqrt[(143*Pi)/2261]*u^9)/(512223215616000*b^3*
        E^u) - (104038815833*d^12*K1^2*M^5*Sqrt[(323*Pi)/1001]*u^9)/
       (64540125167616000*b^3) + (212227*K0*M^5*Sqrt[Pi/323323]*u^10)/
       (52988608512000*b^3*E^u) + (2193259469*d^2*K0*M^5*Sqrt[Pi/323323]*
        u^10)/(6146678587392000*b^3*E^u) + 
      (81021364607*d^6*K0*M^5*Sqrt[Pi/323323]*u^10)/(18440035762176000*b^3*
        E^u) - (149246881603*d^10*K0*M^5*Sqrt[Pi/323323]*u^10)/
       (18440035762176000*b^3*E^u) + (16247742083*d^12*K0*M^5*Sqrt[Pi/323323]*
        u^10)/(3688007152435200*b^3*E^u) + 
      (61243494493*d^14*K0*M^5*Sqrt[Pi/323323]*u^10)/(18440035762176000*b^3*
        E^u) + (180664873*d^16*K0*M^5*Sqrt[Pi/323323]*u^10)/
       (526858164633600*b^3*E^u) + (164058439*K1*M^5*Sqrt[Pi/323323]*u^10)/
       (36880071524352000*b^3*E^u) + (7278437897*d^2*K1*M^5*Sqrt[Pi/323323]*
        u^10)/(18440035762176000*b^3*E^u) - 
      (6098830039*d^10*K1*M^5*Sqrt[Pi/323323]*u^10)/(682964287488000*b^3*
        E^u) + (3583698667*d^12*K1*M^5*Sqrt[Pi/323323]*u^10)/
       (737601430487040*b^3*E^u) + (1997474159*d^16*K1*M^5*Sqrt[Pi/323323]*
        u^10)/(5268581646336000*b^3*E^u) - 
      (90351134449*K0*K1*M^5*Sqrt[Pi/323323]*u^10)/(484050938757120000*b^3) - 
      (52600340279*d^2*K0*K1*M^5*Sqrt[Pi/323323]*u^10)/
       (3006527569920000*b^3) - (4193061347131*d^4*K0*K1*M^5*Sqrt[Pi/323323]*
        u^10)/(24202546937856000*b^3) + (97027235212729*d^8*K0*K1*M^5*
        Sqrt[Pi/323323]*u^10)/(242025469378560000*b^3) + 
      (128273871609269*d^10*K0*K1*M^5*Sqrt[Pi/323323]*u^10)/
       (242025469378560000*b^3) - (26236575586027*d^12*K0*K1*M^5*
        Sqrt[Pi/323323]*u^10)/(121012734689280000*b^3) + 
      (287562181*d^18*K0*K1*M^5*Sqrt[Pi/323323]*u^10)/
       (1040969760768000*b^3) - (13439325857*d^8*K0*M^5*Sqrt[(11*Pi)/29393]*
        u^10)/(18440035762176000*b^3*E^u) + 
      (2290172471*d^6*K1*M^5*Sqrt[(13*Pi)/24871]*u^10)/
       (6146678587392000*b^3*E^u) - (992666524637*d^16*K0*K1*M^5*
        Sqrt[(13*Pi)/24871]*u^10)/(484050938757120000*b^3) + 
      (122918849*d^4*K0*M^5*Sqrt[(17*Pi)/19019]*u^10)/
       (635863302144000*b^3*E^u) + (135665561*d^4*K1*M^5*Sqrt[(17*Pi)/19019]*
        u^10)/(635863302144000*b^3*E^u) - 
      (462577*d^8*K1*M^5*Sqrt[(17*Pi)/19019]*u^10)/(889276416000*b^3*E^u) + 
      (3975789011*d^14*K1*M^5*Sqrt[(17*Pi)/19019]*u^10)/
       (18440035762176000*b^3*E^u) - (15796309343*d^14*K0*K1*M^5*
        Sqrt[(17*Pi)/19019]*u^10)/(1210127346892800*b^3) - 
      (875327805917*d^6*K0*K1*M^5*Sqrt[(19*Pi)/17017]*u^10)/
       (60506367344640000*b^3) + (146411*K0*M^5*Sqrt[Pi/323323]*u^11)/
       (200435171328000*b^3*E^u) + (368158403*d^4*K0*M^5*Sqrt[Pi/323323]*
        u^11)/(614667858739200*b^3*E^u) + 
      (7348360519*d^6*K0*M^5*Sqrt[Pi/323323]*u^11)/(9220017881088000*b^3*
        E^u) - (13586613947*d^10*K0*M^5*Sqrt[Pi/323323]*u^11)/
       (9220017881088000*b^3*E^u) + (7357936031*d^12*K0*M^5*Sqrt[Pi/323323]*
        u^11)/(9220017881088000*b^3*E^u) + 
      (586541881*d^16*K0*M^5*Sqrt[Pi/323323]*u^11)/(9220017881088000*b^3*
        E^u) - (8186586461*K0^2*M^5*Sqrt[Pi/323323]*u^11)/
       (484050938757120000*b^3) - (1557462832357*d^2*K0^2*M^5*Sqrt[Pi/323323]*
        u^11)/(968101877514240000*b^3) - (193929245977*d^4*K0^2*M^5*
        Sqrt[Pi/323323]*u^11)/(12101273468928000*b^3) - 
      (441751397069*d^6*K0^2*M^5*Sqrt[Pi/323323]*u^11)/
       (17287533527040000*b^3) + (1278130612331*d^8*K0^2*M^5*Sqrt[Pi/323323]*
        u^11)/(34575067054080000*b^3) + (3407046305657*d^10*K0^2*M^5*
        Sqrt[Pi/323323]*u^11)/(69150134108160000*b^3) - 
      (171523181773*d^12*K0^2*M^5*Sqrt[Pi/323323]*u^11)/
       (8643766763520000*b^3) - (1237691900509*d^16*K0^2*M^5*Sqrt[Pi/323323]*
        u^11)/(484050938757120000*b^3) + 
      (621391723*d^4*K1*M^5*Sqrt[Pi/323323]*u^11)/(953794953216000*b^3*E^u) + 
      (23966108633*d^6*K1*M^5*Sqrt[Pi/323323]*u^11)/(27660053643264000*b^3*
        E^u) - (43776375931*d^8*K1*M^5*Sqrt[Pi/323323]*u^11)/
       (27660053643264000*b^3*E^u) - (44311831397*d^10*K1*M^5*Sqrt[Pi/323323]*
        u^11)/(27660053643264000*b^3*E^u) + 
      (154776023*d^12*K1*M^5*Sqrt[Pi/323323]*u^11)/(178451958988800*b^3*
        E^u) + (2601956893*d^14*K1*M^5*Sqrt[Pi/323323]*u^11)/
       (3951436234752000*b^3*E^u) - (28498412675339*d^2*K1^2*M^5*
        Sqrt[Pi/323323]*u^11)/(14521528162713600000*b^3) - 
      (35154257766181*d^4*K1^2*M^5*Sqrt[Pi/323323]*u^11)/
       (1815191020339200000*b^3) - (15231849179*d^6*K1^2*M^5*Sqrt[Pi/323323]*
        u^11)/(493929529344000*b^3) + (1541719342601*d^8*K1^2*M^5*
        Sqrt[Pi/323323]*u^11)/(34575067054080000*b^3) + 
      (61800791207567*d^10*K1^2*M^5*Sqrt[Pi/323323]*u^11)/
       (1037252011622400000*b^3) - (130358066353*d^14*K1^2*M^5*
        Sqrt[Pi/323323]*u^11)/(5216066150400000*b^3) - 
      (4530182567179*d^16*K1^2*M^5*Sqrt[Pi/323323]*u^11)/
       (1452152816271360000*b^3) + (311223181*d^18*K1^2*M^5*Sqrt[Pi/323323]*
        u^11)/(12908025033523200*b^3) - (56803689757*d^14*K0^2*M^5*
        Sqrt[(11*Pi)/29393]*u^11)/(30253183672320000*b^3) + 
      (126226963*d^18*K0^2*M^5*Sqrt[(11*Pi)/29393]*u^11)/
       (64540125167616000*b^3) + (46210139*d^2*K0*M^5*Sqrt[(13*Pi)/24871]*
        u^11)/(9220017881088000*b^3*E^u) + 
      (50250071*d^2*K1*M^5*Sqrt[(13*Pi)/24871]*u^11)/(9220017881088000*b^3*
        E^u) - (515062721*K1^2*M^5*Sqrt[(13*Pi)/24871]*u^11)/
       (315685394841600000*b^3) - (2522005613*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/24871]*u^11)/(1372026470400000*b^3) - 
      (789314191*d^8*K0*M^5*Sqrt[(17*Pi)/19019]*u^11)/(9220017881088000*b^3*
        E^u) + (13291*K1*M^5*Sqrt[(19*Pi)/17017]*u^11)/
       (317931651072000*b^3*E^u) + (5317*d^16*K1*M^5*Sqrt[(143*Pi)/2261]*
        u^11)/(10976211763200*b^3*E^u) + 
      (24617*d^14*K0*M^5*Sqrt[(209*Pi)/1547]*u^11)/(8497712332800*b^3*E^u) + 
      (11789707*d^2*K0*M^5*Sqrt[Pi/323323]*u^12)/(1152502235136000*b^3*E^u) + 
      (2810893*d^4*K0*M^5*Sqrt[Pi/323323]*u^12)/(29806092288000*b^3*E^u) + 
      (431058809*d^6*K0*M^5*Sqrt[Pi/323323]*u^12)/(3457506705408000*b^3*
        E^u) - (315890389*d^8*K0*M^5*Sqrt[Pi/323323]*u^12)/
       (1383002682163200*b^3*E^u) - (797951669*d^10*K0*M^5*Sqrt[Pi/323323]*
        u^12)/(3457506705408000*b^3*E^u) + 
      (9403721*d^14*K0*M^5*Sqrt[Pi/323323]*u^12)/(98785905868800*b^3*E^u) + 
      (1869821*d^16*K0*M^5*Sqrt[Pi/323323]*u^12)/(184400357621760*b^3*E^u) + 
      (2161297*d^4*K1*M^5*Sqrt[Pi/323323]*u^12)/(21342633984000*b^3*E^u) + 
      (150683293*d^16*K1*M^5*Sqrt[Pi/323323]*u^12)/(13830026821632000*b^3*
        E^u) - (1121857986103*d^2*K0*K1*M^5*Sqrt[Pi/323323]*u^12)/
       (1815191020339200000*b^3) - (2784830009539*d^4*K0*K1*M^5*
        Sqrt[Pi/323323]*u^12)/(453797755084800000*b^3) - 
      (39650690147*d^6*K0*K1*M^5*Sqrt[Pi/323323]*u^12)/
       (4033757822976000*b^3) + (425593311089*d^8*K0*K1*M^5*Sqrt[Pi/323323]*
        u^12)/(30253183672320000*b^3) + (4312150000597*d^10*K0*K1*M^5*
        Sqrt[Pi/323323]*u^12)/(226898877542400000*b^3) - 
      (36478917971*d^12*K0*K1*M^5*Sqrt[Pi/323323]*u^12)/
       (4879545753600000*b^3) - (2414268089819*d^14*K0*K1*M^5*Sqrt[Pi/323323]*
        u^12)/(302531836723200000*b^3) - (6450087379*d^16*K0*K1*M^5*
        Sqrt[Pi/323323]*u^12)/(6259279380480000*b^3) + 
      (172621*d^18*K0*K1*M^5*Sqrt[Pi/323323]*u^12)/(33199652864000*b^3) + 
      (331*K0*M^5*Sqrt[(11*Pi)/29393]*u^12)/(31793165107200*b^3*E^u) + 
      (3451519*d^2*K1*M^5*Sqrt[(11*Pi)/29393]*u^12)/(3457506705408000*b^3*
        E^u) + (1749871*d^12*K1*M^5*Sqrt[(11*Pi)/29393]*u^12)/
       (144062779392000*b^3*E^u) - (18741017*K0*K1*M^5*Sqrt[(11*Pi)/29393]*
        u^12)/(31296396902400000*b^3) + (100057*K1*M^5*Sqrt[(17*Pi)/19019]*
        u^12)/(13830026821632000*b^3*E^u) + 
      (27225389*d^6*K1*M^5*Sqrt[(17*Pi)/19019]*u^12)/(3457506705408000*b^3*
        E^u) - (99792839*d^8*K1*M^5*Sqrt[(17*Pi)/19019]*u^12)/
       (6915013410816000*b^3*E^u) + (1240051*d^14*K1*M^5*Sqrt[(19*Pi)/17017]*
        u^12)/(230500447027200*b^3*E^u) + 
      (164477*d^12*K0*M^5*Sqrt[(187*Pi)/1729]*u^12)/(246964764672000*b^3*
        E^u) - (654061*d^10*K1*M^5*Sqrt[(187*Pi)/1729]*u^12)/
       (493929529344000*b^3*E^u) + (26759*K0*M^5*Sqrt[Pi/323323]*u^13)/
       (1728753352704000*b^3*E^u) + (95063*d^2*K0*M^5*Sqrt[Pi/323323]*u^13)/
       (69150134108160*b^3*E^u) - (10667263*d^10*K0*M^5*Sqrt[Pi/323323]*u^13)/
       (345750670540800*b^3*E^u) + (28733963*d^12*K0*M^5*Sqrt[Pi/323323]*
        u^13)/(1728753352704000*b^3*E^u) + 
      (22210277*d^14*K0*M^5*Sqrt[Pi/323323]*u^13)/(1728753352704000*b^3*
        E^u) + (1193891*d^16*K0*M^5*Sqrt[Pi/323323]*u^13)/
       (864376676352000*b^3*E^u) - (830263999*K0^2*M^5*Sqrt[Pi/323323]*u^13)/
       (1815191020339200000*b^3) - (19515244213*d^2*K0^2*M^5*Sqrt[Pi/323323]*
        u^13)/(453797755084800000*b^3) - (388696758287*d^4*K0^2*M^5*
        Sqrt[Pi/323323]*u^13)/(907595510169600000*b^3) - 
      (8356745773*d^6*K0^2*M^5*Sqrt[Pi/323323]*u^13)/(12101273468928000*
        b^3) + (1180727113*d^8*K0^2*M^5*Sqrt[Pi/323323]*u^13)/
       (1210127346892800*b^3) + (1213894169497*d^10*K0^2*M^5*Sqrt[Pi/323323]*
        u^13)/(907595510169600000*b^3) - (170236560911*d^14*K0^2*M^5*
        Sqrt[Pi/323323]*u^13)/(302531836723200000*b^3) - 
      (27460248889*d^16*K0^2*M^5*Sqrt[Pi/323323]*u^13)/
       (363038204067840000*b^3) + (14227*d^18*K0^2*M^5*Sqrt[Pi/323323]*u^13)/
       (130121220096000*b^3) + (28397*K1*M^5*Sqrt[Pi/323323]*u^13)/
       (1728753352704000*b^3*E^u) + (56011*d^2*K1*M^5*Sqrt[Pi/323323]*u^13)/
       (38416741171200*b^3*E^u) + (7784459*d^4*K1*M^5*Sqrt[Pi/323323]*u^13)/
       (576251117568000*b^3*E^u) + (30816679*d^6*K1*M^5*Sqrt[Pi/323323]*u^13)/
       (1728753352704000*b^3*E^u) - (18915599*d^8*K1*M^5*Sqrt[Pi/323323]*
        u^13)/(576251117568000*b^3*E^u) - 
      (56514859*d^10*K1*M^5*Sqrt[Pi/323323]*u^13)/(1728753352704000*b^3*
        E^u) + (30448339*d^12*K1*M^5*Sqrt[Pi/323323]*u^13)/
       (1728753352704000*b^3*E^u) + (116063*d^14*K1*M^5*Sqrt[Pi/323323]*u^13)/
       (8516026368000*b^3*E^u) + (18097*d^16*K1*M^5*Sqrt[Pi/323323]*u^13)/
       (12348238233600*b^3*E^u) - (949131367*K1^2*M^5*Sqrt[Pi/323323]*u^13)/
       (1815191020339200000*b^3) - (3188330617*d^2*K1^2*M^5*Sqrt[Pi/323323]*
        u^13)/(64828250726400000*b^3) - (5749699093*d^6*K1^2*M^5*
        Sqrt[Pi/323323]*u^13)/(7260764081356800*b^3) + 
      (1392303749411*d^10*K1^2*M^5*Sqrt[Pi/323323]*u^13)/
       (907595510169600000*b^3) - (586131868379*d^14*K1^2*M^5*Sqrt[Pi/323323]*
        u^13)/(907595510169600000*b^3) - (1382386727*d^16*K1^2*M^5*
        Sqrt[Pi/323323]*u^13)/(15784269742080000*b^3) + 
      (2898937*d^18*K1^2*M^5*Sqrt[Pi/323323]*u^13)/(60506367344640000*b^3) + 
      (69031*d^4*K0*M^5*Sqrt[(11*Pi)/29393]*u^13)/(59612184576000*b^3*E^u) + 
      (9201727481*d^8*K1^2*M^5*Sqrt[(11*Pi)/29393]*u^13)/
       (90759551016960000*b^3) - (48201961207*d^12*K1^2*M^5*
        Sqrt[(11*Pi)/29393]*u^13)/(907595510169600000*b^3) - 
      (13270589*d^12*K0^2*M^5*Sqrt[(13*Pi)/24871]*u^13)/
       (336520396800000*b^3) - (34220999767*d^4*K1^2*M^5*Sqrt[(13*Pi)/24871]*
        u^13)/(907595510169600000*b^3) + 
      (1707943*d^6*K0*M^5*Sqrt[(17*Pi)/19019]*u^13)/(1728753352704000*b^3*
        E^u) - (401917*d^8*K0*M^5*Sqrt[(19*Pi)/17017]*u^13)/
       (246964764672000*b^3*E^u) + (67157*d^2*K0*M^5*Sqrt[Pi/323323]*u^14)/
       (432188338176000*b^3*E^u) + (622339*d^4*K0*M^5*Sqrt[Pi/323323]*u^14)/
       (432188338176000*b^3*E^u) - (1533559*d^8*K0*M^5*Sqrt[Pi/323323]*u^14)/
       (432188338176000*b^3*E^u) - (1486153*d^10*K0*M^5*Sqrt[Pi/323323]*u^14)/
       (432188338176000*b^3*E^u) + (801337*d^12*K0*M^5*Sqrt[Pi/323323]*u^14)/
       (432188338176000*b^3*E^u) + (630151*d^14*K0*M^5*Sqrt[Pi/323323]*u^14)/
       (432188338176000*b^3*E^u) + (17009*d^16*K0*M^5*Sqrt[Pi/323323]*u^14)/
       (108047084544000*b^3*E^u) + (124277*d^6*K1*M^5*Sqrt[Pi/323323]*u^14)/
       (61741191168000*b^3*E^u) - (1607387*d^8*K1*M^5*Sqrt[Pi/323323]*u^14)/
       (432188338176000*b^3*E^u) - (62159*d^10*K1*M^5*Sqrt[Pi/323323]*u^14)/
       (17287533527040*b^3*E^u) + (838067*d^12*K1*M^5*Sqrt[Pi/323323]*u^14)/
       (432188338176000*b^3*E^u) + (28687*d^14*K1*M^5*Sqrt[Pi/323323]*u^14)/
       (18790797312000*b^3*E^u) + (71233*d^16*K1*M^5*Sqrt[Pi/323323]*u^14)/
       (432188338176000*b^3*E^u) - (56198321*K0*K1*M^5*Sqrt[Pi/323323]*u^14)/
       (453797755084800000*b^3) - (96142103*d^4*K0*K1*M^5*Sqrt[Pi/323323]*
        u^14)/(822097382400000*b^3) - (43369805657*d^6*K0*K1*M^5*
        Sqrt[Pi/323323]*u^14)/(226898877542400000*b^3) + 
      (59876172469*d^8*K0*K1*M^5*Sqrt[Pi/323323]*u^14)/
       (226898877542400000*b^3) + (1558028431*d^10*K0*K1*M^5*Sqrt[Pi/323323]*
        u^14)/(4201831065600000*b^3) - (7693129673*d^12*K0*K1*M^5*
        Sqrt[Pi/323323]*u^14)/(56724719385600000*b^3) - 
      (2031752837*d^16*K0*K1*M^5*Sqrt[Pi/323323]*u^14)/
       (90759551016960000*b^3) - (342959*d^18*K0*K1*M^5*Sqrt[Pi/323323]*u^14)/
       (3361464852480000*b^3) + (287*d^2*K1*M^5*Sqrt[(7*Pi)/46189]*u^14)/
       (12348238233600*b^3*E^u) + (K0*M^5*Sqrt[(11*Pi)/29393]*u^14)/
       (6263599104000*b^3*E^u) + (63841*d^6*K0*M^5*Sqrt[(13*Pi)/24871]*u^14)/
       (432188338176000*b^3*E^u) + (50093*d^4*K1*M^5*Sqrt[(13*Pi)/24871]*
        u^14)/(432188338176000*b^3*E^u) - 
      (407608511*d^2*K0*K1*M^5*Sqrt[(13*Pi)/24871]*u^14)/
       (453797755084800000*b^3) + (K1*M^5*Sqrt[(19*Pi)/17017]*u^14)/
       (10290198528000*b^3*E^u) - (190118057*d^14*K0*K1*M^5*
        Sqrt[(187*Pi)/1729]*u^14)/(226898877542400000*b^3) + 
      (K0*M^5*Sqrt[Pi/323323]*u^15)/(6002615808000*b^3*E^u) + 
      (2767*d^4*K0*M^5*Sqrt[Pi/323323]*u^15)/(21609416908800*b^3*E^u) + 
      (19121*d^6*K0*M^5*Sqrt[Pi/323323]*u^15)/(108047084544000*b^3*E^u) - 
      (35297*d^8*K0*M^5*Sqrt[Pi/323323]*u^15)/(108047084544000*b^3*E^u) - 
      (1301*d^10*K0*M^5*Sqrt[Pi/323323]*u^15)/(4321883381760*b^3*E^u) + 
      (17609*d^12*K0*M^5*Sqrt[Pi/323323]*u^15)/(108047084544000*b^3*E^u) + 
      (1531*d^16*K0*M^5*Sqrt[Pi/323323]*u^15)/(108047084544000*b^3*E^u) - 
      (247939*K0^2*M^5*Sqrt[Pi/323323]*u^15)/(39460674355200000*b^3) - 
      (538178261*d^2*K0^2*M^5*Sqrt[Pi/323323]*u^15)/(907595510169600000*
        b^3) - (28280281*d^4*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (4727059948800000*b^3) + (303347963*d^10*K0^2*M^5*Sqrt[Pi/323323]*
        u^15)/(15648198451200000*b^3) - (752848777*d^12*K0^2*M^5*
        Sqrt[Pi/323323]*u^15)/(113449438771200000*b^3) - 
      (935031289*d^14*K0^2*M^5*Sqrt[Pi/323323]*u^15)/(113449438771200000*
        b^3) - (229795373*d^16*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (181519102033920000*b^3) - (901519*d^18*K0^2*M^5*Sqrt[Pi/323323]*u^15)/
       (60506367344640000*b^3) + (173*d^2*K1*M^5*Sqrt[Pi/323323]*u^15)/
       (12005231616000*b^3*E^u) + (19709*d^6*K1*M^5*Sqrt[Pi/323323]*u^15)/
       (108047084544000*b^3*E^u) - (97*d^8*K1*M^5*Sqrt[Pi/323323]*u^15)/
       (288125558784*b^3*E^u) + (18113*d^12*K1*M^5*Sqrt[Pi/323323]*u^15)/
       (108047084544000*b^3*E^u) + (2923*d^14*K1*M^5*Sqrt[Pi/323323]*u^15)/
       (21609416908800*b^3*E^u) + (197*d^16*K1*M^5*Sqrt[Pi/323323]*u^15)/
       (13505885568000*b^3*E^u) - (6205037*K1^2*M^5*Sqrt[Pi/323323]*u^15)/
       (907595510169600000*b^3) - (11963927*d^4*K1^2*M^5*Sqrt[Pi/323323]*
        u^15)/(1829829657600000*b^3) - (1242739877*d^6*K1^2*M^5*
        Sqrt[Pi/323323]*u^15)/(113449438771200000*b^3) + 
      (6596064271*d^8*K1^2*M^5*Sqrt[Pi/323323]*u^15)/(453797755084800000*
        b^3) + (214672559*d^10*K1^2*M^5*Sqrt[Pi/323323]*u^15)/
       (10084394557440000*b^3) - (1381297*d^14*K1^2*M^5*Sqrt[Pi/323323]*u^15)/
       (152485804800000*b^3) - (8827513*d^16*K1^2*M^5*Sqrt[Pi/323323]*u^15)/
       (6259279380480000*b^3) - (1119463*d^18*K1^2*M^5*Sqrt[Pi/323323]*u^15)/
       (60506367344640000*b^3) - (25734937*d^6*K0^2*M^5*Sqrt[(11*Pi)/29393]*
        u^15)/(28362359692800000*b^3) + (465528883*d^8*K0^2*M^5*
        Sqrt[(13*Pi)/24871]*u^15)/(453797755084800000*b^3) + 
      (73*d^4*K1*M^5*Sqrt[(13*Pi)/24871]*u^15)/(7203138969600*b^3*E^u) - 
      (83*d^10*K1*M^5*Sqrt[(13*Pi)/24871]*u^15)/(3485389824000*b^3*E^u) - 
      (20912581*d^12*K1^2*M^5*Sqrt[(13*Pi)/24871]*u^15)/
       (37816479590400000*b^3) + (89*d^2*K0*M^5*Sqrt[(17*Pi)/19019]*u^15)/
       (108047084544000*b^3*E^u) + (167*d^14*K0*M^5*Sqrt[(17*Pi)/19019]*u^15)/
       (21609416908800*b^3*E^u) - (34555333*d^2*K1^2*M^5*Sqrt[(17*Pi)/19019]*
        u^15)/(907595510169600000*b^3) + (K1*M^5*Sqrt[(19*Pi)/17017]*u^15)/
       (108047084544000*b^3*E^u) + (K0*M^5*Sqrt[Pi/323323]*u^16)/
       (54023542272000*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/323323]*u^16)/
       (135058855680*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/323323]*u^16)/
       (107189568000*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/323323]*u^16)/
       (128627481600*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/323323]*u^16)/
       (1200523161600*b^3*E^u) + (K1*M^5*Sqrt[Pi/323323]*u^16)/
       (54023542272000*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (135058855680*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (107189568000*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (128627481600*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (1200523161600*b^3*E^u) - (3979337*d^2*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (37816479590400000*b^3) - (5723479*d^4*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (5317942442400000*b^3) - (319636073*d^6*K0*K1*M^5*Sqrt[Pi/323323]*
        u^16)/(170174158156800000*b^3) - 
      (211331*d^12*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/(195602480640000*b^3) - 
      (17859593*d^14*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/(11344943877120000*
        b^3) - (60397*d^16*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (219225968640000*b^3) - (50143*d^18*K0*K1*M^5*Sqrt[Pi/323323]*u^16)/
       (7563295918080000*b^3) + (d^6*K0*M^5*Sqrt[(7*Pi)/46189]*u^16)/
       (643137408000*b^3*E^u) + (d^6*K1*M^5*Sqrt[(7*Pi)/46189]*u^16)/
       (643137408000*b^3*E^u) + (d^2*K0*M^5*Sqrt[(11*Pi)/29393]*u^16)/
       (13505885568000*b^3*E^u) - (d^10*K0*M^5*Sqrt[(11*Pi)/29393]*u^16)/
       (643137408000*b^3*E^u) + (d^2*K1*M^5*Sqrt[(11*Pi)/29393]*u^16)/
       (13505885568000*b^3*E^u) - (d^10*K1*M^5*Sqrt[(11*Pi)/29393]*u^16)/
       (643137408000*b^3*E^u) + (60995519*d^8*K0*K1*M^5*Sqrt[(13*Pi)/24871]*
        u^16)/(340348316313600000*b^3) - (14507*K0*K1*M^5*Sqrt[(17*Pi)/19019]*
        u^16)/(226898877542400000*b^3) + (2039777*d^10*K0*K1*M^5*
        Sqrt[(17*Pi)/19019]*u^16)/(9454119897600000*b^3) - 
      (d^8*K0*M^5*Sqrt[(77*Pi)/4199]*u^16)/(3858824448000*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(77*Pi)/4199]*u^16)/(3858824448000*b^3*E^u) - 
      (151*K0^2*M^5*Sqrt[Pi/323323]*u^17)/(7824099225600000*b^3) - 
      (119887*d^2*K0^2*M^5*Sqrt[Pi/323323]*u^17)/(37816479590400000*b^3) - 
      (670903*d^6*K0^2*M^5*Sqrt[Pi/323323]*u^17)/(10635884884800000*b^3) + 
      (7128509*d^10*K0^2*M^5*Sqrt[Pi/323323]*u^17)/(56724719385600000*b^3) - 
      (73649*d^12*K0^2*M^5*Sqrt[Pi/323323]*u^17)/(2836235969280000*b^3) - 
      (3863*d^14*K0^2*M^5*Sqrt[Pi/323323]*u^17)/(70905899232000*b^3) - 
      (7687*d^16*K0^2*M^5*Sqrt[Pi/323323]*u^17)/(657677905920000*b^3) - 
      (503*K1^2*M^5*Sqrt[Pi/323323]*u^17)/(25210986393600000*b^3) - 
      (36067*d^4*K1^2*M^5*Sqrt[Pi/323323]*u^17)/(1050457766400000*b^3) - 
      (41761*d^6*K1^2*M^5*Sqrt[Pi/323323]*u^17)/(630274659840000*b^3) + 
      (2477*d^8*K1^2*M^5*Sqrt[Pi/323323]*u^17)/(36537661440000*b^3) + 
      (40433*d^10*K1^2*M^5*Sqrt[Pi/323323]*u^17)/(304971609600000*b^3) - 
      (60959*d^12*K1^2*M^5*Sqrt[Pi/323323]*u^17)/(2363529974400000*b^3) - 
      (49417*d^14*K1^2*M^5*Sqrt[(11*Pi)/29393]*u^17)/(9454119897600000*b^3) - 
      (37*d^18*K1^2*M^5*Sqrt[(11*Pi)/29393]*u^17)/(756329591808000*b^3) + 
      (1327211*d^8*K0^2*M^5*Sqrt[(17*Pi)/19019]*u^17)/
       (340348316313600000*b^3) - (211*d^18*K0^2*M^5*Sqrt[(17*Pi)/19019]*
        u^17)/(7563295918080000*b^3) - (148151*d^4*K0^2*M^5*
        Sqrt[(19*Pi)/17017]*u^17)/(85087079078400000*b^3) - 
      (3257*d^2*K1^2*M^5*Sqrt[(19*Pi)/17017]*u^17)/(18908239795200000*b^3) - 
      (10079*d^16*K1^2*M^5*Sqrt[(19*Pi)/17017]*u^17)/(15126591836160000*
        b^3) - (37*K0*K1*M^5*Sqrt[Pi/323323]*u^18)/(28362359692800000*b^3) - 
      (281*d^4*K0*K1*M^5*Sqrt[Pi/323323]*u^18)/(115607444400000*b^3) - 
      (6547*d^6*K0*K1*M^5*Sqrt[Pi/323323]*u^18)/(1063588488480000*b^3) + 
      (5021*d^8*K0*K1*M^5*Sqrt[Pi/323323]*u^18)/(1701741581568000*b^3) - 
      (2953*d^14*K0*K1*M^5*Sqrt[Pi/323323]*u^18)/(506470708800000*b^3) - 
      (101*d^16*K0*K1*M^5*Sqrt[Pi/323323]*u^18)/(54023542272000*b^3) + 
      (97*d^12*K0*K1*M^5*Sqrt[(11*Pi)/29393]*u^18)/(3545294961600000*b^3) - 
      (d^18*K0*K1*M^5*Sqrt[(11*Pi)/29393]*u^18)/(90039237120000*b^3) - 
      (37*d^2*K0*K1*M^5*Sqrt[(17*Pi)/19019]*u^18)/(3151373299200000*b^3) + 
      (1013*d^10*K0*K1*M^5*Sqrt[(187*Pi)/1729]*u^18)/(14181179846400000*
        b^3) - (d^2*K0^2*M^5*Sqrt[Pi/323323]*u^19)/(180078474240000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/323323]*u^19)/(13505885568000*b^3) - 
      (137*d^6*K0^2*M^5*Sqrt[Pi/323323]*u^19)/(675294278400000*b^3) - 
      (137*d^14*K0^2*M^5*Sqrt[Pi/323323]*u^19)/(675294278400000*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/323323]*u^19)/(13505885568000*b^3) - 
      (d^18*K0^2*M^5*Sqrt[Pi/323323]*u^19)/(180078474240000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/323323]*u^19)/(180078474240000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/323323]*u^19)/(13505885568000*b^3) - 
      (137*d^6*K1^2*M^5*Sqrt[Pi/323323]*u^19)/(675294278400000*b^3) - 
      (137*d^14*K1^2*M^5*Sqrt[Pi/323323]*u^19)/(675294278400000*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/323323]*u^19)/(13505885568000*b^3) - 
      (d^18*K1^2*M^5*Sqrt[Pi/323323]*u^19)/(180078474240000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(17*Pi)/19019]*u^19)/(337647139200000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(17*Pi)/19019]*u^19)/(337647139200000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(17*Pi)/19019]*u^19)/(337647139200000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(17*Pi)/19019]*u^19)/(337647139200000*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(209*Pi)/1547]*u^19)/(450196185600000*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(209*Pi)/1547]*u^19)/(450196185600000*b^3))/Pi}, 
   10, 13, 1]}, 3, 5, 1]


==> anc/spectrum_16_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-7357*d^16*K1^2*M^4*Sqrt[11/(8398*Pi)]*u^2)/
       (1524473856*b^2) + (49*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/
       (2540789760*b^2) + (9751*d^4*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/
       (635197440*b^2) + (1225*d^6*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/
       (63519744*b^2) - (9737*d^8*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/
       (254078976*b^2) + (13559*d^12*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/
       (635197440*b^2) + (637*d^16*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/
       (508157952*b^2) - (49*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/
       (635197440*b^2) - (59633*d^4*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/
       (952796160*b^2) + (259*d^14*K0^2*M^4*Sqrt[19/(4862*Pi)]*u^2)/
       (29774880*b^2) - (386813*d^12*K1^2*M^4*Sqrt[19/(4862*Pi)]*u^2)/
       (7622369280*b^2) + (49*d^2*K0^2*M^4*Sqrt[143/(646*Pi)]*u^2)/
       (317598720*b^2) - (1001*d^10*K0^2*M^4*Sqrt[143/(646*Pi)]*u^2)/
       (317598720*b^2) - (49*d^6*K1^2*M^4*Sqrt[221/(418*Pi)]*u^2)/
       (10245120*b^2) + (7*d^8*K1^2*M^4*Sqrt[221/(418*Pi)]*u^2)/
       (768384*b^2) + (8281*d^10*K1^2*M^4*Sqrt[221/(418*Pi)]*u^2)/
       (952796160*b^2) - (3367*d^14*K1^2*M^4*Sqrt[221/(418*Pi)]*u^2)/
       (952796160*b^2) - (343*d^2*K1^2*M^4*Sqrt[247/(374*Pi)]*u^2)/
       (952796160*b^2) + (16429*d^14*K0^2*M^4*u^2)/(952796160*b^2*
        Sqrt[92378*Pi]) - (392539*d^12*K1^2*M^4*u^2)/
       (2540789760*b^2*Sqrt[92378*Pi]) - (158473*d^16*K1^2*M^4*u^2)/
       (7622369280*b^2*Sqrt[92378*Pi]) + 
      (197491*d^6*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^3)/(20961515520*b^2) - 
      (348277*d^8*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^3)/(15244738560*b^2) - 
      (1517*d^10*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^3)/(95279616*b^2) + 
      (393449*d^14*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^3)/(62884546560*b^2) + 
      (340277*d^16*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^3)/(1006152744960*b^2) + 
      (712618633*d^4*K0*K1*M^4*Sqrt[17/(5434*Pi)]*u^3)/
       (140861384294400*b^2) + (2513851*d^12*K0*K1*M^4*Sqrt[19/(4862*Pi)]*
        u^3)/(503076372480*b^2) + (86293*K0*K1*M^4*u^3)/
       (558973747200*b^2*Sqrt[92378*Pi]) + (230837*d^2*K0*K1*M^4*u^3)/
       (17467929600*b^2*Sqrt[92378*Pi]) + (793355243*d^4*K0*K1*M^4*u^3)/
       (28172276858880*b^2*Sqrt[92378*Pi]) + (12013*d^12*K0*K1*M^4*u^3)/
       (163921920*b^2*Sqrt[92378*Pi]) - (4716448837*d^10*K1^2*M^4*
        Sqrt[11/(8398*Pi)]*u^4)/(32013950976000*b^2) + 
      (350107*d^2*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^4)/(649130803200*b^2) - 
      (101047*d^10*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^4)/(3811184640*b^2) + 
      (8035817*d^12*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^4)/(503076372480*b^2) + 
      (23093*d^14*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^4)/(2168432640*b^2) + 
      (377965*d^16*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^4)/(402461097984*b^2) - 
      (5136455*d^8*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^4)/(36587372544*b^2) + 
      (2946811903*d^12*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^4)/
       (37730727936000*b^2) + (3921394337*d^14*K1^2*M^4*Sqrt[13/(7106*Pi)]*
        u^4)/(75461455872000*b^2) + (65793667*d^16*K1^2*M^4*
        Sqrt[19/(4862*Pi)]*u^4)/(23050044702720*b^2) - 
      (78587*d^8*K0^2*M^4*Sqrt[143/(646*Pi)]*u^4)/(30489477120*b^2) + 
      (9079*d^6*K0^2*M^4*Sqrt[221/(418*Pi)]*u^4)/(10480757760*b^2) + 
      (180697631*d^2*K0^2*M^4*u^4)/(20123054899200*Sqrt[92378]*b^2*
        Sqrt[Pi]) + (42746729009*d^2*K1^2*M^4*u^4)/(528230191104000*
        Sqrt[92378]*b^2*Sqrt[Pi]) + (26053*K0^2*M^4*u^4)/
       (145819238400*b^2*Sqrt[92378*Pi]) + (123536591*d^4*K0^2*M^4*u^4)/
       (838460620800*b^2*Sqrt[92378*Pi]) + (1942948907*K1^2*M^4*u^4)/
       (2112920764416000*b^2*Sqrt[92378*Pi]) + (96742963907*d^4*K1^2*M^4*u^4)/
       (132057547776000*b^2*Sqrt[92378*Pi]) + (929996861*d^6*K1^2*M^4*u^4)/
       (1006152744960*b^2*Sqrt[92378*Pi]) - (96124349*d^10*K1^2*M^4*u^4)/
       (2134263398400*b^2*Sqrt[92378*Pi]) + (4329184837*d^16*K1^2*M^4*u^4)/
       (633876229324800*b^2*Sqrt[92378*Pi]) - 
      (23566511*d^8*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^5)/(182936862720*b^2) - 
      (212881117*d^10*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^5)/(1715033088000*b^2) + 
      (5445747181*d^12*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^5)/
       (75461455872000*b^2) + (945971353*d^14*K0*K1*M^4*Sqrt[13/(7106*Pi)]*
        u^5)/(18865363968000*b^2) + (31205671*d^16*K0*K1*M^4*
        Sqrt[13/(7106*Pi)]*u^5)/(6707684966400*b^2) + 
      (15749775319*d^2*K0*K1*M^4*Sqrt[19/(4862*Pi)]*u^5)/
       (4610008940544000*b^2) + (74556799*K0*K1*M^4*u^5)/
       (91866120192000*b^2*Sqrt[92378*Pi]) + (402099610873*d^2*K0*K1*M^4*u^5)/
       (50710098345984000*b^2*Sqrt[92378*Pi]) + 
      (356137080503*d^4*K0*K1*M^4*u^5)/(528230191104000*b^2*Sqrt[92378*Pi]) + 
      (1119327701*d^6*K0*K1*M^4*u^5)/(1257690931200*b^2*Sqrt[92378*Pi]) - 
      (727411*d^8*K0^2*M^4*Sqrt[11/(8398*Pi)]*u^6)/(24391581696*b^2) + 
      (11872459*d^16*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^6)/(12073832939520*b^2) + 
      (13301156971*d^6*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^6)/
       (603691646976000*b^2) + (1164882935507*d^12*K1^2*M^4*
        Sqrt[13/(7106*Pi)]*u^6)/(50710098345984000*b^2) + 
      (222750743617*d^12*K0^2*M^4*Sqrt[17/(5434*Pi)]*u^6)/
       (20284039338393600*b^2) - (6009481141*d^8*K1^2*M^4*Sqrt[17/(5434*Pi)]*
        u^6)/(192083705856000*b^2) + (391767071*K1^2*M^4*Sqrt[19/(4862*Pi)]*
        u^6)/(25355049172992000*b^2) - (31659974233*d^10*K1^2*M^4*
        Sqrt[19/(4862*Pi)]*u^6)/(1152502235136000*b^2) - 
      (41697979*d^10*K0^2*M^4*Sqrt[221/(418*Pi)]*u^6)/(27440529408000*b^2) + 
      (2638946509*d^2*K0^2*M^4*u^6)/(192083705856000*Sqrt[92378]*b^2*
        Sqrt[Pi]) + (45932766277*d^2*K1^2*M^4*u^6)/(1811074940928000*
        Sqrt[92378]*b^2*Sqrt[Pi]) + (77500607*K0^2*M^4*u^6)/
       (528230191104000*b^2*Sqrt[92378*Pi]) + (12133431181*d^4*K0^2*M^4*u^6)/
       (91866120192000*b^2*Sqrt[92378*Pi]) + (1239965161*d^6*K0^2*M^4*u^6)/
       (6707684966400*b^2*Sqrt[92378*Pi]) - (49*d^8*K0^2*M^4*u^6)/
       (338771968*b^2*Sqrt[92378*Pi]) - (284994257*d^12*K0^2*M^4*u^6)/
       (297419931648000*b^2*Sqrt[92378*Pi]) + (13551232477*d^14*K0^2*M^4*u^6)/
       (100615274496000*b^2*Sqrt[92378*Pi]) + 
      (2876330539711*d^4*K1^2*M^4*u^6)/(12677524586496000*b^2*
        Sqrt[92378*Pi]) - (714970889*d^8*K1^2*M^4*u^6)/
       (27440529408000*b^2*Sqrt[92378*Pi]) - (217192517*d^10*K1^2*M^4*u^6)/
       (115250223513600*b^2*Sqrt[92378*Pi]) + (13581112781*d^12*K1^2*M^4*u^6)/
       (1536669646848000*b^2*Sqrt[92378*Pi]) + 
      (13418350483*d^14*K1^2*M^4*u^6)/(62450860032000*b^2*Sqrt[92378*Pi]) + 
      (518287539379*d^16*K1^2*M^4*u^6)/(25355049172992000*b^2*
        Sqrt[92378*Pi]) + (254329475161*d^6*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^7)/
       (20284039338393600*b^2) - (4751801071*d^10*K0*K1*M^4*
        Sqrt[13/(7106*Pi)]*u^7)/(192083705856000*b^2) + 
      (478542105673*d^12*K0*K1*M^4*Sqrt[17/(5434*Pi)]*u^7)/
       (45075642974208000*b^2) + (2164742117*d^2*K0*K1*M^4*Sqrt[19/(4862*Pi)]*
        u^7)/(3169381146624000*b^2) + (42685281241*d^14*K0*K1*M^4*
        Sqrt[19/(4862*Pi)]*u^7)/(6338762293248000*b^2) + 
      (8104879507*K0*K1*M^4*u^7)/(50710098345984000*b^2*Sqrt[92378*Pi]) + 
      (60410137*d^2*K0*K1*M^4*u^7)/(43715602022400*b^2*Sqrt[92378*Pi]) + 
      (1685308239247*d^4*K0*K1*M^4*u^7)/(12677524586496000*b^2*
        Sqrt[92378*Pi]) + (123108266789*d^6*K0*K1*M^4*u^7)/
       (9220017881088000*b^2*Sqrt[92378*Pi]) - 
      (50371580687*d^8*K0*K1*M^4*u^7)/(153666964684800*b^2*Sqrt[92378*Pi]) + 
      (53033570717*d^12*K0*K1*M^4*u^7)/(36880071524352000*b^2*
        Sqrt[92378*Pi]) + (36901*d^14*K0*K1*M^4*u^7)/
       (12195790848*b^2*Sqrt[92378*Pi]) + (643868255963*d^16*K0*K1*M^4*u^7)/
       (50710098345984000*b^2*Sqrt[92378*Pi]) + 
      (18298302943*d^12*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^8)/
       (10142019669196800*b^2) - (24184717*d^10*K1^2*M^4*Sqrt[13/(7106*Pi)]*
        u^8)/(5726719180800*b^2) - (158756417*d^8*K0^2*M^4*Sqrt[17/(5434*Pi)]*
        u^8)/(66093318144000*b^2) + (2504816933*d^16*K0^2*M^4*
        Sqrt[17/(5434*Pi)]*u^8)/(25355049172992000*b^2) + 
      (106348321*d^14*K1^2*M^4*Sqrt[19/(4862*Pi)]*u^8)/
       (109053974937600*b^2) + (3594234619*d^2*K0^2*M^4*u^8)/
       (2028403933839360*Sqrt[92378]*b^2*Sqrt[Pi]) + 
      (43227529393*d^2*K1^2*M^4*u^8)/(16903366115328000*Sqrt[92378]*b^2*
        Sqrt[Pi]) + (30417769*K0^2*M^4*u^8)/(1635809624064000*b^2*
        Sqrt[92378*Pi]) + (11203844009*d^4*K0^2*M^4*u^8)/
       (658572705792000*b^2*Sqrt[92378*Pi]) + (56281363663*d^6*K0^2*M^4*u^8)/
       (2414766587904000*b^2*Sqrt[92378*Pi]) - (8393067623*d^8*K0^2*M^4*u^8)/
       (6146678587392000*b^2*Sqrt[92378*Pi]) - 
      (21571964261*d^10*K0^2*M^4*u^8)/(512223215616000*b^2*Sqrt[92378*Pi]) + 
      (865609996817*d^14*K0^2*M^4*u^8)/(50710098345984000*b^2*
        Sqrt[92378*Pi]) + (1523049331*K1^2*M^4*u^8)/(50710098345984000*b^2*
        Sqrt[92378*Pi]) + (1162368702589*d^4*K1^2*M^4*u^8)/
       (50710098345984000*b^2*Sqrt[92378*Pi]) + 
      (23960080253*d^6*K1^2*M^4*u^8)/(804922195968000*b^2*Sqrt[92378*Pi]) - 
      (258436338871*d^8*K1^2*M^4*u^8)/(4610008940544000*b^2*Sqrt[92378*Pi]) + 
      (910448947*d^12*K1^2*M^4*u^8)/(29397158461440*b^2*Sqrt[92378*Pi]) + 
      (3045965339*d^14*K1^2*M^4*u^8)/(768334823424000*b^2*Sqrt[92378*Pi]) + 
      (56309233507*d^16*K1^2*M^4*u^8)/(25355049172992000*b^2*
        Sqrt[92378*Pi]) - (2486955521*d^8*K0*K1*M^4*Sqrt[11/(8398*Pi)]*u^9)/
       (1152502235136000*b^2) + (29143717*d^2*K0*K1*M^4*Sqrt[13/(7106*Pi)]*
        u^9)/(362214988185600*b^2) + (4498873*K0*K1*M^4*u^9)/
       (384167411712000*b^2*Sqrt[92378*Pi]) + (40832110031*d^4*K0*K1*M^4*u^9)/
       (4225841528832000*b^2*Sqrt[92378*Pi]) + (866019623*d^6*K0*K1*M^4*u^9)/
       (67076849664000*b^2*Sqrt[92378*Pi]) - (27258973117*d^10*K0*K1*M^4*u^9)/
       (1152502235136000*b^2*Sqrt[92378*Pi]) + 
      (2059923863*d^12*K0*K1*M^4*u^9)/(156512649216000*b^2*Sqrt[92378*Pi]) + 
      (5816569229*d^14*K0*K1*M^4*u^9)/(603691646976000*b^2*Sqrt[92378*Pi]) + 
      (3046410683*d^16*K0*K1*M^4*u^9)/(3169381146624000*b^2*Sqrt[92378*Pi]) + 
      (1009601*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^10)/(12677524586496000*b^2) + 
      (18688663*d^6*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^10)/(201230548992000*b^2) - 
      (195181669*d^8*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^10)/
       (1152502235136000*b^2) + (672042703*d^14*K0^2*M^4*Sqrt[17/(5434*Pi)]*
        u^10)/(12677524586496000*b^2) + (215769271*d^6*K1^2*M^4*
        Sqrt[17/(5434*Pi)]*u^10)/(2535504917299200*b^2) + 
      (108731143*d^14*K1^2*M^4*Sqrt[17/(5434*Pi)]*u^10)/
       (1653590163456000*b^2) - (6994027*d^8*K1^2*M^4*Sqrt[19/(4862*Pi)]*
        u^10)/(50108792832000*b^2) + (109497599*d^16*K1^2*M^4*
        Sqrt[19/(4862*Pi)]*u^10)/(19016286879744000*b^2) + 
      (510393497*d^12*K1^2*M^4*Sqrt[221/(418*Pi)]*u^10)/
       (76065147518976000*b^2) + (5606461*d^2*K0^2*M^4*u^10)/
       (58421772288000*Sqrt[92378]*b^2*Sqrt[Pi]) + 
      (906963781*d^2*K1^2*M^4*u^10)/(7606514751897600*Sqrt[92378]*b^2*
        Sqrt[Pi]) + (11385552587*d^4*K0^2*M^4*u^10)/(12677524586496000*b^2*
        Sqrt[92378*Pi]) - (2552801723*d^10*K0^2*M^4*u^10)/
       (1152502235136000*b^2*Sqrt[92378*Pi]) + 
      (15498521153*d^12*K0^2*M^4*u^10)/(12677524586496000*b^2*
        Sqrt[92378*Pi]) + (3035069*d^16*K0^2*M^4*u^10)/
       (33538424832000*b^2*Sqrt[92378*Pi]) + (2286391*K1^2*M^4*u^10)/
       (1653590163456000*b^2*Sqrt[92378*Pi]) + 
      (41276215031*d^4*K1^2*M^4*u^10)/(38032573759488000*b^2*
        Sqrt[92378*Pi]) - (14884691*d^10*K1^2*M^4*u^10)/
       (5567643648000*b^2*Sqrt[92378*Pi]) - (62379649*d^12*K1^2*M^4*u^10)/
       (6915013410816000*b^2*Sqrt[92378*Pi]) - (51793*d^14*K1^2*M^4*u^10)/
       (1829368627200*b^2*Sqrt[92378*Pi]) - 
      (5648221*d^10*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^11)/(86437667635200*b^2) + 
      (2893531*d^4*K0*K1*M^4*Sqrt[17/(5434*Pi)]*u^11)/(158469057331200*b^2) + 
      (6243331879*d^6*K0*K1*M^4*Sqrt[17/(5434*Pi)]*u^11)/
       (228195442556928000*b^2) + (20771*K0*K1*M^4*u^11)/
       (49521580416000*b^2*Sqrt[92378*Pi]) + (19688327*d^2*K0*K1*M^4*u^11)/
       (528230191104000*b^2*Sqrt[92378*Pi]) + (1579399*d^4*K0*K1*M^4*u^11)/
       (48020926464000*b^2*Sqrt[92378*Pi]) - (4261771*d^6*K0*K1*M^4*u^11)/
       (669194846208000*b^2*Sqrt[92378*Pi]) - (120446267*d^8*K0*K1*M^4*u^11)/
       (144062779392000*b^2*Sqrt[92378*Pi]) + (66842561*d^12*K0*K1*M^4*u^11)/
       (144062779392000*b^2*Sqrt[92378*Pi]) + (49985731*d^14*K0*K1*M^4*u^11)/
       (144062779392000*b^2*Sqrt[92378*Pi]) + (15065201*d^16*K0*K1*M^4*u^11)/
       (432188338176000*b^2*Sqrt[92378*Pi]) - 
      (80789*d^8*K0^2*M^4*Sqrt[11/(8398*Pi)]*u^12)/(16006975488000*b^2) + 
      (580339*d^16*K0^2*M^4*Sqrt[11/(8398*Pi)]*u^12)/(3457506705408000*b^2) + 
      (5796671*d^2*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^12)/(38032573759488000*
        b^2) - (1673081*d^8*K1^2*M^4*Sqrt[17/(5434*Pi)]*u^12)/
       (432188338176000*b^2) - (1703453*d^10*K1^2*M^4*Sqrt[17/(5434*Pi)]*
        u^12)/(432188338176000*b^2) + (4641257*d^14*K1^2*M^4*
        Sqrt[17/(5434*Pi)]*u^12)/(2852443031961600*b^2) + 
      (7053569*d^12*K0^2*M^4*Sqrt[221/(418*Pi)]*u^12)/
       (57048860639232000*b^2) + (22894229*d^2*K0^2*M^4*u^12)/
       (38032573759488000*Sqrt[92378]*b^2*Sqrt[Pi]) + 
      (42060133*d^2*K1^2*M^4*u^12)/(14262215159808000*Sqrt[92378]*b^2*
        Sqrt[Pi]) + (138683*K0^2*M^4*u^12)/(4754071719936000*b^2*
        Sqrt[92378*Pi]) + (112979693*d^4*K0^2*M^4*u^12)/
       (4754071719936000*b^2*Sqrt[92378*Pi]) + (5578129*d^6*K0^2*M^4*u^12)/
       (176076730368000*b^2*Sqrt[92378*Pi]) - (1129*d^8*K0^2*M^4*u^12)/
       (521966592000*b^2*Sqrt[92378*Pi]) - (1016227*d^10*K0^2*M^4*u^12)/
       (17287533527040*b^2*Sqrt[92378*Pi]) + (4622993*d^12*K0^2*M^4*u^12)/
       (1037252011622400*b^2*Sqrt[92378*Pi]) + (16440163*d^14*K0^2*M^4*u^12)/
       (679153102848000*b^2*Sqrt[92378*Pi]) + (21784613*d^16*K0^2*M^4*u^12)/
       (38032573759488000*b^2*Sqrt[92378*Pi]) + (118549*K1^2*M^4*u^12)/
       (3565553789952000*b^2*Sqrt[92378*Pi]) + (16814687*d^4*K1^2*M^4*u^12)/
       (620096311296000*b^2*Sqrt[92378*Pi]) + (171771673*d^6*K1^2*M^4*u^12)/
       (4754071719936000*b^2*Sqrt[92378*Pi]) + (515790959*d^12*K1^2*M^4*u^12)/
       (14262215159808000*b^2*Sqrt[92378*Pi]) + (39350621*d^16*K1^2*M^4*u^12)/
       (14262215159808000*b^2*Sqrt[92378*Pi]) - 
      (669467*d^10*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^13)/(648282507264000*b^2) + 
      (360533*d^12*K0*K1*M^4*Sqrt[19/(4862*Pi)]*u^13)/(814983723417600*b^2) + 
      (27583*K0*K1*M^4*u^13)/(3565553789952000*b^2*Sqrt[92378*Pi]) + 
      (4940843*d^2*K0*K1*M^4*u^13)/(7131107579904000*b^2*Sqrt[92378*Pi]) + 
      (45264017*d^4*K0*K1*M^4*u^13)/(7131107579904000*b^2*Sqrt[92378*Pi]) + 
      (20054561*d^6*K0*K1*M^4*u^13)/(2377035859968000*b^2*Sqrt[92378*Pi]) - 
      (369739*d^8*K0*K1*M^4*u^13)/(24010463232000*b^2*Sqrt[92378*Pi]) - 
      (3227*d^10*K0*K1*M^4*u^13)/(1493738496000*b^2*Sqrt[92378*Pi]) - 
      (76801*d^12*K0*K1*M^4*u^13)/(864376676352000*b^2*Sqrt[92378*Pi]) + 
      (6661231*d^14*K0*K1*M^4*u^13)/(1018729654272000*b^2*Sqrt[92378*Pi]) + 
      (4594633*d^16*K0*K1*M^4*u^13)/(7131107579904000*b^2*Sqrt[92378*Pi]) + 
      (d^16*K1^2*M^4*Sqrt[11/(8398*Pi)]*u^14)/(375815946240*b^2) + 
      (2293*d^16*K0^2*M^4*Sqrt[17/(5434*Pi)]*u^14)/(1426221515980800*b^2) + 
      (12967*d^12*K1^2*M^4*Sqrt[17/(5434*Pi)]*u^14)/(475407171993600*b^2) + 
      (731*d^14*K1^2*M^4*Sqrt[17/(5434*Pi)]*u^14)/(67915310284800*b^2) + 
      (d^4*K0^2*M^4*Sqrt[19/(4862*Pi)]*u^14)/(69595545600*b^2) + 
      (d^2*K1^2*M^4*Sqrt[19/(4862*Pi)]*u^14)/(971937792000*b^2) + 
      (22619*d^6*K1^2*M^4*Sqrt[19/(4862*Pi)]*u^14)/(1426221515980800*b^2) - 
      (509*d^8*K0^2*M^4*Sqrt[323/(286*Pi)]*u^14)/(216094169088000*b^2) + 
      (244463*d^2*K0^2*M^4*u^14)/(7131107579904000*Sqrt[92378]*b^2*
        Sqrt[Pi]) + (139*d^2*K1^2*M^4*u^14)/(7923452866560*Sqrt[92378]*b^2*
        Sqrt[Pi]) + (1327*K0^2*M^4*u^14)/(3565553789952000*b^2*
        Sqrt[92378*Pi]) + (29201*d^4*K0^2*M^4*u^14)/(713110757990400*b^2*
        Sqrt[92378*Pi]) + (983981*d^6*K0^2*M^4*u^14)/(2377035859968000*b^2*
        Sqrt[92378*Pi]) - (10949*d^10*K0^2*M^4*u^14)/(14406277939200*b^2*
        Sqrt[92378*Pi]) + (2853583*d^12*K0^2*M^4*u^14)/
       (7131107579904000*b^2*Sqrt[92378*Pi]) + (15023*d^14*K0^2*M^4*u^14)/
       (46007145676800*b^2*Sqrt[92378*Pi]) + (229*d^16*K0^2*M^4*u^14)/
       (54023542272000*b^2*Sqrt[92378*Pi]) + (359*K1^2*M^4*u^14)/
       (891388447488000*b^2*Sqrt[92378*Pi]) + (162083*d^4*K1^2*M^4*u^14)/
       (475407171993600*b^2*Sqrt[92378*Pi]) + (47503*d^6*K1^2*M^4*u^14)/
       (324141253632000*b^2*Sqrt[92378*Pi]) - (534601*d^8*K1^2*M^4*u^14)/
       (648282507264000*b^2*Sqrt[92378*Pi]) - (533593*d^10*K1^2*M^4*u^14)/
       (648282507264000*b^2*Sqrt[92378*Pi]) - (1433*d^12*K1^2*M^4*u^14)/
       (46305893376000*b^2*Sqrt[92378*Pi]) + (24461*d^14*K1^2*M^4*u^14)/
       (142622151598080*b^2*Sqrt[92378*Pi]) + (1171*d^16*K1^2*M^4*u^14)/
       (237703585996800*b^2*Sqrt[92378*Pi]) + 
      (11*d^2*K0*K1*M^4*Sqrt[11/(8398*Pi)]*u^15)/(54023542272000*b^2) + 
      (d^14*K0*K1*M^4*Sqrt[11/(8398*Pi)]*u^15)/(385882444800*b^2) - 
      (509*d^8*K0*K1*M^4*Sqrt[19/(4862*Pi)]*u^15)/(81035313408000*b^2) + 
      (37*d^12*K0*K1*M^4*Sqrt[19/(4862*Pi)]*u^15)/(10129414176000*b^2) + 
      (109*K0*K1*M^4*u^15)/(1782776894976000*b^2*Sqrt[92378*Pi]) + 
      (5807*d^2*K0*K1*M^4*u^15)/(1782776894976000*b^2*Sqrt[92378*Pi]) + 
      (521*d^4*K0*K1*M^4*u^15)/(9904316083200*b^2*Sqrt[92378*Pi]) + 
      (2957*d^6*K0*K1*M^4*u^15)/(44569422374400*b^2*Sqrt[92378*Pi]) - 
      (d^8*K0*K1*M^4*u^15)/(187581744000*b^2*Sqrt[92378*Pi]) - 
      (499*d^10*K0*K1*M^4*u^15)/(4051765670400*b^2*Sqrt[92378*Pi]) - 
      (233*d^12*K0*K1*M^4*u^15)/(40517656704000*b^2*Sqrt[92378*Pi]) + 
      (211*d^14*K0*K1*M^4*u^15)/(8103531340800*b^2*Sqrt[92378*Pi]) + 
      (277*d^16*K0*K1*M^4*u^15)/(54023542272000*b^2*Sqrt[92378*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(8103531340800*b^2) + 
      (d^6*K0^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(6752942784000*b^2) - 
      (11*d^8*K0^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(40517656704000*b^2) - 
      (11*d^10*K0^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(40517656704000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(6752942784000*b^2) + 
      (d^14*K0^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(8103531340800*b^2) + 
      (d^4*K1^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(8103531340800*b^2) + 
      (d^6*K1^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(6752942784000*b^2) - 
      (11*d^8*K1^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(40517656704000*b^2) - 
      (11*d^10*K1^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(40517656704000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(6752942784000*b^2) + 
      (d^14*K1^2*M^4*Sqrt[11/(8398*Pi)]*u^16)/(8103531340800*b^2) + 
      (d^2*K0^2*M^4*u^16)/(8103531340800*Sqrt[92378]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^16)/(8103531340800*Sqrt[92378]*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^16)/(8103531340800*b^2*Sqrt[92378*Pi]) - 
      (d^12*K0^2*M^4*u^16)/(8103531340800*b^2*Sqrt[92378*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(8103531340800*b^2*Sqrt[92378*Pi]) - 
      (d^6*K1^2*M^4*u^16)/(8103531340800*b^2*Sqrt[92378*Pi]) - 
      (d^12*K1^2*M^4*u^16)/(8103531340800*b^2*Sqrt[92378*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(8103531340800*b^2*Sqrt[92378*Pi]))/Pi, 0, 
    ((217874923*d^10*K0^2*M^4*Sqrt[11/(8398*Pi)]*u^2)/(647901388800*b^2) - 
      (395382943*d^10*K1^2*M^4*Sqrt[11/(8398*Pi)]*u^2)/(15729605939200*b^2) - 
      (951*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/(8469299200*b^2) - 
      (265201*d^2*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/(25407897600*b^2) - 
      (645961*d^4*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/(6351974400*b^2) - 
      (921037*d^12*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/(6351974400*b^2) + 
      (2459*d^18*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/(5081579520*b^2) - 
      (401*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/(3811184640*b^2) - 
      (23729*d^2*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/(3175987200*b^2) - 
      (430519*d^4*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/(9527961600*b^2) + 
      (103999*d^6*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^2)/(9527961600*b^2) + 
      (57259*d^8*K0^2*M^4*Sqrt[143/(646*Pi)]*u^2)/(2540789760*b^2) - 
      (21271*d^16*K0^2*M^4*Sqrt[143/(646*Pi)]*u^2)/(25407897600*b^2) + 
      (5153*d^8*K1^2*M^4*Sqrt[221/(418*Pi)]*u^2)/(793996800*b^2) - 
      (39*d^12*K1^2*M^4*Sqrt[221/(418*Pi)]*u^2)/(46028800*b^2) + 
      (10789*d^14*K1^2*M^4*Sqrt[221/(418*Pi)]*u^2)/(9527961600*b^2) - 
      (16883*d^16*K1^2*M^4*Sqrt[221/(418*Pi)]*u^2)/(19055923200*b^2) - 
      (50827*d^6*K0^2*M^4*Sqrt[247/(374*Pi)]*u^2)/(6351974400*b^2) - 
      (38927*d^14*K0^2*M^4*Sqrt[247/(374*Pi)]*u^2)/(6351974400*b^2) - 
      (9*d^18*K1^2*M^4*Sqrt[2431/(38*Pi)]*u^2)/(529331200*b^2) + 
      (8438423*d^10*K0^2*M^4*u^2)/(323950694400*b^2*Sqrt[92378*Pi]) - 
      (62238794393*d^10*K1^2*M^4*u^2)/(141566453452800*b^2*Sqrt[92378*Pi]) + 
      (228746291377*d^8*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^3)/
       (176076730368000*b^2) + (7189628701*d^10*K0*K1*M^4*Sqrt[13/(7106*Pi)]*
        u^3)/(5335658496000*b^2) - (20725380913*d^12*K0*K1*M^4*
        Sqrt[13/(7106*Pi)]*u^3)/(29346121728000*b^2) - 
      (89230553*K0*K1*M^4*u^3)/(10671316992000*b^2*Sqrt[92378*Pi]) - 
      (87913125823*d^2*K0*K1*M^4*u^3)/(117384486912000*b^2*Sqrt[92378*Pi]) - 
      (4227947599*d^4*K0*K1*M^4*u^3)/(607161139200*b^2*Sqrt[92378*Pi]) - 
      (836091417367*d^6*K0*K1*M^4*u^3)/(88038365184000*b^2*Sqrt[92378*Pi]) - 
      (632215821799*d^14*K0*K1*M^4*u^3)/(88038365184000*b^2*Sqrt[92378*Pi]) - 
      (35929903*d^16*K0*K1*M^4*u^3)/(44157173760*b^2*Sqrt[92378*Pi]) - 
      (856410521*d^18*K0*K1*M^4*u^3)/(70430692147200*b^2*Sqrt[92378*Pi]) + 
      (1170440336981483443*d^10*K1^2*M^4*Sqrt[11/(8398*Pi)]*u^4)/
       (763235714487287808000*b^2) - (2708276314039*d^14*K1^2*M^4*
        Sqrt[11/(8398*Pi)]*u^4)/(3361464852480000*b^2) + 
      (169454532697*d^8*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^4)/
       (352153460736000*b^2) + (5704115581*d^10*K0^2*M^4*Sqrt[13/(7106*Pi)]*
        u^4)/(10671316992000*b^2) - (15715235773*d^12*K0^2*M^4*
        Sqrt[13/(7106*Pi)]*u^4)/(58692243456000*b^2) - 
      (9849746545169*d^12*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^4)/
       (12325371125760000*b^2) - (21884889276897817*d^2*K1^2*M^4*
        Sqrt[19/(4862*Pi)]*u^4)/(522990147608248320000*b^2) - 
      (95770387*K0^2*M^4*Sqrt[187/(494*Pi)]*u^4)/(6217820700672000*b^2) - 
      (63823500263*d^2*K0^2*M^4*u^4)/(234768973824000*Sqrt[92378]*b^2*
        Sqrt[Pi]) + (99688737411619*d^2*K1^2*M^4*u^4)/(58110016400916480000*
        Sqrt[92378]*b^2*Sqrt[Pi]) - (14806531*K0^2*M^4*u^4)/
       (149227696816128*b^2*Sqrt[92378*Pi]) - (18236881939*d^4*K0^2*M^4*u^4)/
       (7043069214720*b^2*Sqrt[92378*Pi]) - (654959766667*d^6*K0^2*M^4*u^4)/
       (176076730368000*b^2*Sqrt[92378*Pi]) - 
      (500853851059*d^14*K0^2*M^4*u^4)/(176076730368000*b^2*Sqrt[92378*Pi]) - 
      (1063627*d^16*K0^2*M^4*u^4)/(3592028160*b^2*Sqrt[92378*Pi]) + 
      (138014911*d^18*K0^2*M^4*u^4)/(140861384294400*b^2*Sqrt[92378*Pi]) - 
      (42350325971*K1^2*M^4*u^4)/(4930148450304000*b^2*Sqrt[92378*Pi]) - 
      (284073117204049*d^4*K1^2*M^4*u^4)/(36976113377280000*b^2*
        Sqrt[92378*Pi]) - (423464881082521*d^6*K1^2*M^4*u^4)/
       (36976113377280000*b^2*Sqrt[92378*Pi]) + 
      (341049963628733*d^8*K1^2*M^4*u^4)/(18488056688640000*b^2*
        Sqrt[92378*Pi]) + (887565637750213204763*d^10*K1^2*M^4*u^4)/
       (186992750049385512960000*b^2*Sqrt[92378*Pi]) - 
      (810700275479*d^16*K1^2*M^4*u^4)/(912990453760000*b^2*Sqrt[92378*Pi]) + 
      (206533076201*d^18*K1^2*M^4*u^4)/(14790445350912000*b^2*
        Sqrt[92378*Pi]) - (65818807849*d^2*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^5)/
       (1275038392320000*b^2) - (19562566517*d^12*K0*K1*M^4*
        Sqrt[13/(7106*Pi)]*u^5)/(28530951680000*b^2) - 
      (115677623213*d^4*K0*K1*M^4*Sqrt[17/(5434*Pi)]*u^5)/
       (298194462720000*b^2) + (113022507067*d^10*K0*K1*M^4*
        Sqrt[143/(646*Pi)]*u^5)/(840366213120000*b^2) - 
      (7078889593*K0*K1*M^4*u^5)/(986029690060800*b^2*Sqrt[92378*Pi]) - 
      (6038580413483*d^6*K0*K1*M^4*u^5)/(596388925440000*b^2*
        Sqrt[92378*Pi]) + (18781749903811*d^8*K0*K1*M^4*u^5)/
       (1192777850880000*b^2*Sqrt[92378*Pi]) - 
      (145866567262747*d^14*K0*K1*M^4*u^5)/(18488056688640000*b^2*
        Sqrt[92378*Pi]) - (723345437279*d^16*K0*K1*M^4*u^5)/
       (912990453760000*b^2*Sqrt[92378*Pi]) + 
      (113289643553*d^18*K0*K1*M^4*u^5)/(7395222675456000*b^2*
        Sqrt[92378*Pi]) + (2566747219777*d^10*K0^2*M^4*Sqrt[13/(7106*Pi)]*
        u^6)/(8963906273280000*b^2) - (778665183113*d^12*K0^2*M^4*
        Sqrt[13/(7106*Pi)]*u^6)/(6162685562880000*b^2) - 
      (205891260775819*d^6*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^6)/
       (887426721054720000*b^2) - (78918729496656469*d^2*K1^2*M^4*
        Sqrt[17/(5434*Pi)]*u^6)/(7537838790137610240000*b^2) + 
      (2347379767*d^18*K0^2*M^4*Sqrt[19/(4862*Pi)]*u^6)/
       (13147062534144000*b^2) - (118924567174959457*d^4*K1^2*M^4*
        Sqrt[19/(4862*Pi)]*u^6)/(1157849845507031040000*b^2) - 
      (71265044891507*d^2*K0^2*M^4*u^6)/(591617814036480000*Sqrt[92378]*b^2*
        Sqrt[Pi]) - (191301779512470877*d^2*K1^2*M^4*u^6)/
       (6715529103940780032000*Sqrt[92378]*b^2*Sqrt[Pi]) - 
      (341436037*K0^2*M^4*u^6)/(272008190361600*b^2*Sqrt[92378*Pi]) - 
      (89871783069767*d^4*K0^2*M^4*u^6)/(73952226754560000*b^2*
        Sqrt[92378*Pi]) - (144057487732493*d^6*K0^2*M^4*u^6)/
       (73952226754560000*b^2*Sqrt[92378*Pi]) + 
      (852820937847677*d^8*K0^2*M^4*u^6)/(295808907018240000*b^2*
        Sqrt[92378*Pi]) - (6269987095859*d^14*K0^2*M^4*u^6)/
       (4108457041920000*b^2*Sqrt[92378*Pi]) - 
      (2782541665031*d^16*K0^2*M^4*u^6)/(17927812546560000*b^2*
        Sqrt[92378*Pi]) - (4007212650227*K1^2*M^4*u^6)/
       (1774853442109440000*b^2*Sqrt[92378*Pi]) - 
      (1961198763718661*d^4*K1^2*M^4*u^6)/(46313993820281241600*b^2*
        Sqrt[92378*Pi]) + (348848109496681*d^8*K1^2*M^4*u^6)/
       (73952226754560000*b^2*Sqrt[92378*Pi]) + 
      (155190672186283*d^10*K1^2*M^4*u^6)/(26891718819840000*b^2*
        Sqrt[92378*Pi]) - (212890121435749*d^12*K1^2*M^4*u^6)/
       (80675156459520000*b^2*Sqrt[92378*Pi]) - 
      (192930123180527*d^14*K1^2*M^4*u^6)/(80675156459520000*b^2*
        Sqrt[92378*Pi]) - (1360369248827*d^16*K1^2*M^4*u^6)/
       (5563803893760000*b^2*Sqrt[92378*Pi]) + (298393517*d^18*K1^2*M^4*u^6)/
       (55638038937600*b^2*Sqrt[92378*Pi]) - 
      (336542451053*d^2*K0*K1*M^4*Sqrt[11/(8398*Pi)]*u^7)/
       (32270062583808000*b^2) - (41468604911*K0*K1*M^4*Sqrt[13/(7106*Pi)]*
        u^7)/(443713360527360000*b^2) - (265747195997*d^16*K0*K1*M^4*
        Sqrt[247/(374*Pi)]*u^7)/(443713360527360000*b^2) - 
      (2176413228043*d^4*K0*K1*M^4*u^7)/(1912557588480000*b^2*
        Sqrt[92378*Pi]) - (792170209233737*d^6*K0*K1*M^4*u^7)/
       (443713360527360000*b^2*Sqrt[92378*Pi]) + 
      (22044257989493*d^8*K0*K1*M^4*u^7)/(8216914083840000*b^2*
        Sqrt[92378*Pi]) + (1057427835287*d^10*K0*K1*M^4*u^7)/
       (309100216320000*b^2*Sqrt[92378*Pi]) - 
      (83404939948151*d^12*K0*K1*M^4*u^7)/(55464170065920000*b^2*
        Sqrt[92378*Pi]) - (125675764092121*d^14*K0*K1*M^4*u^7)/
       (88742672105472000*b^2*Sqrt[92378*Pi]) + 
      (1175619356227*d^18*K0*K1*M^4*u^7)/(354970688421888000*b^2*
        Sqrt[92378*Pi]) - (7758970792021*d^4*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^8)/
       (709941376843776000*b^2) - (26911642604069*d^6*K1^2*M^4*
        Sqrt[13/(7106*Pi)]*u^8)/(1183235628072960000*b^2) - 
      (521761471673*d^16*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^8)/
       (262941250682880000*b^2) + (17729872801*d^18*K0^2*M^4*
        Sqrt[17/(5434*Pi)]*u^8)/(709941376843776000*b^2) + 
      (13904930532557*d^8*K1^2*M^4*Sqrt[19/(4862*Pi)]*u^8)/
       (591617814036480000*b^2) - (874690289497*d^14*K1^2*M^4*
        Sqrt[323/(286*Pi)]*u^8)/(1183235628072960000*b^2) - 
      (24415652182693*d^2*K0^2*M^4*u^8)/(1774853442109440000*Sqrt[92378]*b^2*
        Sqrt[Pi]) - (70776091679327*d^2*K1^2*M^4*u^8)/
       (3549706884218880000*Sqrt[92378]*b^2*Sqrt[Pi]) - 
      (41992784329*K0^2*M^4*u^8)/(308670163845120000*b^2*Sqrt[92378*Pi]) - 
      (818166428276311*d^6*K0^2*M^4*u^8)/(3549706884218880000*b^2*
        Sqrt[92378*Pi]) + (1438861134247*d^8*K0^2*M^4*u^8)/
       (4287085608960000*b^2*Sqrt[92378*Pi]) + 
      (209951960753*d^10*K0^2*M^4*u^8)/(478075001241600*b^2*Sqrt[92378*Pi]) - 
      (667093484822363*d^12*K0^2*M^4*u^8)/(3549706884218880000*b^2*
        Sqrt[92378*Pi]) - (643980776580613*d^14*K0^2*M^4*u^8)/
       (3549706884218880000*b^2*Sqrt[92378*Pi]) - 
      (137778708779609*d^16*K0^2*M^4*u^8)/(7099413768437760000*b^2*
        Sqrt[92378*Pi]) - (144402992567*K1^2*M^4*u^8)/(645401251676160000*b^2*
        Sqrt[92378*Pi]) - (226632108179611*d^4*K1^2*M^4*u^8)/
       (1183235628072960000*b^2*Sqrt[92378*Pi]) + 
      (184698570625409*d^10*K1^2*M^4*u^8)/(322700625838080000*b^2*
        Sqrt[92378*Pi]) - (878624423020343*d^12*K1^2*M^4*u^8)/
       (3549706884218880000*b^2*Sqrt[92378*Pi]) + 
      (4415428333*d^18*K1^2*M^4*u^8)/(8067515645952000*b^2*Sqrt[92378*Pi]) + 
      (78831940595869486577*d^8*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^9)/
       (6750917745372687237120000*b^2) + (415147535261*d^10*K0*K1*M^4*
        Sqrt[19/(4862*Pi)]*u^9)/(32270062583808000*b^2) - 
      (4002048331*K0*K1*M^4*u^9)/(47329425122918400*b^2*Sqrt[92378*Pi]) - 
      (28409687995487*d^2*K0*K1*M^4*u^9)/(3549706884218880000*b^2*
        Sqrt[92378*Pi]) - (17683575741001*d^4*K0*K1*M^4*u^9)/
       (221856680263680000*b^2*Sqrt[92378*Pi]) - 
      (2085559678051*d^6*K0*K1*M^4*u^9)/(16433828167680000*b^2*
        Sqrt[92378*Pi]) + (2655086719066634101*d^8*K0*K1*M^4*u^9)/
       (77596755693938933760000*b^2*Sqrt[92378*Pi]) - 
      (32158604207*d^12*K0*K1*M^4*u^9)/(312254300160000*b^2*Sqrt[92378*Pi]) - 
      (980984096717*d^14*K0*K1*M^4*u^9)/(9645942620160000*b^2*
        Sqrt[92378*Pi]) - (1741526985587*d^16*K0*K1*M^4*u^9)/
       (154335081922560000*b^2*Sqrt[92378*Pi]) + 
      (31532874781*d^18*K0*K1*M^4*u^9)/(141988275368755200*b^2*
        Sqrt[92378*Pi]) - (1605842941*d^14*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^10)/
       (2191177089024000*b^2) + (5600291*d^18*K1^2*M^4*Sqrt[13/(7106*Pi)]*
        u^10)/(3338282336256000*b^2) - (74864383019*d^2*K0^2*M^4*
        Sqrt[17/(5434*Pi)]*u^10)/(1774853442109440000*b^2) - 
      (24515084051681*d^2*K1^2*M^4*u^10)/(26622801631641600000*Sqrt[92378]*
        b^2*Sqrt[Pi]) - (2226625061*K0^2*M^4*u^10)/(322700625838080000*b^2*
        Sqrt[92378*Pi]) - (163421208737*d^4*K0^2*M^4*u^10)/
       (22185668026368000*b^2*Sqrt[92378*Pi]) - 
      (704081349581*d^6*K0^2*M^4*u^10)/(59161781403648000*b^2*
        Sqrt[92378*Pi]) + (6080301947761*d^8*K0^2*M^4*u^10)/
       (354970688421888000*b^2*Sqrt[92378*Pi]) + 
      (307725784007*d^10*K0^2*M^4*u^10)/(13445859409920000*b^2*
        Sqrt[92378*Pi]) - (4182661919419*d^12*K0^2*M^4*u^10)/
       (443713360527360000*b^2*Sqrt[92378*Pi]) - 
      (78917282891*d^16*K0^2*M^4*u^10)/(72442997637120000*b^2*
        Sqrt[92378*Pi]) + (6682437011*d^18*K0^2*M^4*u^10)/
       (354970688421888000*b^2*Sqrt[92378*Pi]) - (186893468513*K1^2*M^4*u^10)/
       (17748534421094400000*b^2*Sqrt[92378*Pi]) - 
      (59434639789523*d^4*K1^2*M^4*u^10)/(6655700407910400000*b^2*
        Sqrt[92378*Pi]) - (37895241830507*d^6*K1^2*M^4*u^10)/
       (2662280163164160000*b^2*Sqrt[92378*Pi]) + 
      (36625850049323*d^8*K1^2*M^4*u^10)/(1774853442109440000*b^2*
        Sqrt[92378*Pi]) + (597889086491*d^10*K1^2*M^4*u^10)/
       (21609416908800000*b^2*Sqrt[92378*Pi]) - 
      (2360261979373*d^12*K1^2*M^4*u^10)/(207990637747200000*b^2*
        Sqrt[92378*Pi]) - (51249938880563*d^14*K1^2*M^4*u^10)/
       (4437133605273600000*b^2*Sqrt[92378*Pi]) - 
      (14187258842179*d^16*K1^2*M^4*u^10)/(10649120652656640000*b^2*
        Sqrt[92378*Pi]) - (129581107*K0*K1*M^4*u^11)/(43218833817600000*b^2*
        Sqrt[92378*Pi]) - (235935255863*d^2*K0*K1*M^4*u^11)/
       (831962550988800000*b^2*Sqrt[92378*Pi]) - 
      (9419616761129*d^4*K0*K1*M^4*u^11)/(3327850203955200000*b^2*
        Sqrt[92378*Pi]) - (126816810389*d^6*K0*K1*M^4*u^11)/
       (27732085032960000*b^2*Sqrt[92378*Pi]) + 
      (160280108437*d^8*K0*K1*M^4*u^11)/(24650742251520000*b^2*
        Sqrt[92378*Pi]) + (447956855189*d^10*K0*K1*M^4*u^11)/
       (50421972787200000*b^2*Sqrt[92378*Pi]) - 
      (11781144373423*d^12*K0*K1*M^4*u^11)/(3327850203955200000*b^2*
        Sqrt[92378*Pi]) - (3092906714939*d^14*K0*K1*M^4*u^11)/
       (831962550988800000*b^2*Sqrt[92378*Pi]) - 
      (73892371117*d^16*K0*K1*M^4*u^11)/(166392510197760000*b^2*
        Sqrt[92378*Pi]) + (380087011*d^18*K0*K1*M^4*u^11)/
       (66557004079104000*b^2*Sqrt[92378*Pi]) - 
      (14583077*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^12)/(950814343987200000*b^2) + 
      (26378278027*d^8*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^12)/
       (665570040791040000*b^2) + (2635669*d^18*K1^2*M^4*Sqrt[13/(7106*Pi)]*
        u^12)/(128820007895040000*b^2) - (1412737751*d^6*K0^2*M^4*
        Sqrt[19/(4862*Pi)]*u^12)/(83196255098880000*b^2) + 
      (10011896879*d^10*K0^2*M^4*Sqrt[19/(4862*Pi)]*u^12)/
       (302531836723200000*b^2) - (14533912609*d^2*K0^2*M^4*u^12)/
       (739522267545600000*Sqrt[92378]*b^2*Sqrt[Pi]) - 
      (19732933823*d^2*K1^2*M^4*u^12)/(868134835814400000*Sqrt[92378]*b^2*
        Sqrt[Pi]) - (531127313*d^4*K0^2*M^4*u^12)/(2679428505600000*b^2*
        Sqrt[92378*Pi]) + (6667179503*d^8*K0^2*M^4*u^12)/
       (14790445350912000*b^2*Sqrt[92378*Pi]) - 
      (401661466961*d^12*K0^2*M^4*u^12)/(1663925101977600000*b^2*
        Sqrt[92378*Pi]) - (220223261341*d^14*K0^2*M^4*u^12)/
       (831962550988800000*b^2*Sqrt[92378*Pi]) - 
      (8789616919*d^16*K0^2*M^4*u^12)/(266228016316416000*b^2*
        Sqrt[92378*Pi]) + (23768137*d^18*K0^2*M^4*u^12)/
       (88742672105472000*b^2*Sqrt[92378*Pi]) - (450385783*K1^2*M^4*u^12)/
       (1815191020339200000*b^2*Sqrt[92378*Pi]) - 
      (1132021822837*d^4*K1^2*M^4*u^12)/(4991775305932800000*b^2*
        Sqrt[92378*Pi]) - (184762446353*d^6*K1^2*M^4*u^12)/
       (499177530593280000*b^2*Sqrt[92378*Pi]) + 
      (31198500829*d^10*K1^2*M^4*u^12)/(43218833817600000*b^2*
        Sqrt[92378*Pi]) - (1371281948149*d^12*K1^2*M^4*u^12)/
       (4991775305932800000*b^2*Sqrt[92378*Pi]) - 
      (379876256237*d^14*K1^2*M^4*u^12)/(1247943826483200000*b^2*
        Sqrt[92378*Pi]) - (153200385433*d^16*K1^2*M^4*u^12)/
       (3993420244746240000*b^2*Sqrt[92378*Pi]) - 
      (42171559*d^2*K0*K1*M^4*Sqrt[13/(7106*Pi)]*u^13)/
       (101872965427200000*b^2) + (10271*d^18*K0*K1*M^4*Sqrt[13/(7106*Pi)]*
        u^13)/(34426036592640000*b^2) - (844364369*d^14*K0*K1*M^4*
        Sqrt[221/(418*Pi)]*u^13)/(2495887652966400000*b^2) + 
      (279967*d^10*K0*K1*M^4*Sqrt[247/(374*Pi)]*u^13)/(393921662400000*b^2) - 
      (25807801*K0*K1*M^4*u^13)/(453797755084800000*b^2*Sqrt[92378*Pi]) - 
      (67889093089*d^4*K0*K1*M^4*u^13)/(1247943826483200000*b^2*
        Sqrt[92378*Pi]) - (224501769967*d^6*K0*K1*M^4*u^13)/
       (2495887652966400000*b^2*Sqrt[92378*Pi]) + 
      (101663702783*d^8*K0*K1*M^4*u^13)/(831962550988800000*b^2*
        Sqrt[92378*Pi]) - (3428843177*d^12*K0*K1*M^4*u^13)/
       (54258427238400000*b^2*Sqrt[92378*Pi]) - 
      (203771851*d^16*K0*K1*M^4*u^13)/(20374593085440000*b^2*
        Sqrt[92378*Pi]) - (912247927*d^6*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^14)/
       (2495887652966400000*b^2) - (586141481*d^12*K0^2*M^4*
        Sqrt[13/(7106*Pi)]*u^14)/(2495887652966400000*b^2) - 
      (11187511*d^16*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^14)/
       (249588765296640000*b^2) - (1003829933*d^6*K1^2*M^4*Sqrt[13/(7106*Pi)]*
        u^14)/(2495887652966400000*b^2) - (100588005395431*d^4*K0^2*M^4*
        Sqrt[17/(5434*Pi)]*u^14)/(715623570138689372160000*b^2) - 
      (586652933*d^14*K0^2*M^4*Sqrt[17/(5434*Pi)]*u^14)/
       (2495887652966400000*b^2) + (30234199*d^8*K0^2*M^4*Sqrt[19/(4862*Pi)]*
        u^14)/(92440283443200000*b^2) - (274314527*d^2*K0^2*M^4*u^14)/
       (998355061186560000*Sqrt[92378]*b^2*Sqrt[Pi]) - 
      (374973581*d^2*K1^2*M^4*u^14)/(1247943826483200000*Sqrt[92378]*b^2*
        Sqrt[Pi]) - (1454633*K0^2*M^4*u^14)/(499177530593280000*b^2*
        Sqrt[92378*Pi]) - (177669939208943*d^4*K0^2*M^4*u^14)/
       (429374142083213623296000*b^2*Sqrt[92378*Pi]) + 
      (349975903*d^10*K0^2*M^4*u^14)/(37816479590400000*b^2*Sqrt[92378*Pi]) - 
      (4886381*d^18*K0^2*M^4*u^14)/(998355061186560000*b^2*Sqrt[92378*Pi]) - 
      (15916223*K1^2*M^4*u^14)/(4991775305932800000*b^2*Sqrt[92378*Pi]) - 
      (263987551*d^4*K1^2*M^4*u^14)/(86065091481600000*b^2*Sqrt[92378*Pi]) + 
      (8465684519*d^8*K1^2*M^4*u^14)/(1247943826483200000*b^2*
        Sqrt[92378*Pi]) + (2309849461*d^10*K1^2*M^4*u^14)/
       (226898877542400000*b^2*Sqrt[92378*Pi]) - 
      (549380971*d^12*K1^2*M^4*u^14)/(166392510197760000*b^2*
        Sqrt[92378*Pi]) - (199804669*d^14*K1^2*M^4*u^14)/
       (45379775508480000*b^2*Sqrt[92378*Pi]) - 
      (130412501*d^16*K1^2*M^4*u^14)/(199671012237312000*b^2*
        Sqrt[92378*Pi]) - (3250421*d^18*K1^2*M^4*u^14)/
       (499177530593280000*b^2*Sqrt[92378*Pi]) - 
      (1116911*d^6*K0*K1*M^4*Sqrt[11/(8398*Pi)]*u^15)/
       (13593020313600000*b^2) - (186018611*d^4*K0*K1*M^4*Sqrt[19/(4862*Pi)]*
        u^15)/(7487662958899200000*b^2) - (217463*K0*K1*M^4*u^15)/
       (415981275494400000*b^2*Sqrt[92378*Pi]) - 
      (124241179*d^2*K0*K1*M^4*u^15)/(2495887652966400000*b^2*
        Sqrt[92378*Pi]) - (2001619*d^4*K0*K1*M^4*u^15)/
       (51639054888960000*b^2*Sqrt[92378*Pi]) - (96156041*d^6*K0*K1*M^4*u^15)/
       (6489307897712640000*b^2*Sqrt[92378*Pi]) + 
      (172313293*d^8*K0*K1*M^4*u^15)/(155992978310400000*b^2*
        Sqrt[92378*Pi]) + (323461*d^10*K0*K1*M^4*u^15)/
       (181519102033920*b^2*Sqrt[92378*Pi]) - (303650987*d^12*K0*K1*M^4*u^15)/
       (623971913241600000*b^2*Sqrt[92378*Pi]) - (218903*d^14*K0*K1*M^4*u^15)/
       (279432115200000*b^2*Sqrt[92378*Pi]) - (33409807*d^16*K0*K1*M^4*u^15)/
       (249588765296640000*b^2*Sqrt[92378*Pi]) - (490901*d^18*K0*K1*M^4*u^15)/
       (166392510197760000*b^2*Sqrt[92378*Pi]) + 
      (266303*K0^2*M^4*Sqrt[13/(7106*Pi)]*u^16)/(5683136185804492800000*
        b^2) + (584093*d^10*K1^2*M^4*Sqrt[13/(7106*Pi)]*u^16)/
       (113449438771200000*b^2) - (3293*d^2*K0^2*M^4*Sqrt[17/(5434*Pi)]*u^16)/
       (36172284825600000*b^2) - (47123*d^6*K1^2*M^4*Sqrt[17/(5434*Pi)]*u^16)/
       (48669809232844800*b^2) - (403267*d^12*K1^2*M^4*Sqrt[17/(5434*Pi)]*
        u^16)/(623971913241600000*b^2) - 
      (391009*d^14*K0^2*M^4*Sqrt[19/(4862*Pi)]*u^16)/(331087137638400000*
        b^2) - (307*K1^2*M^4*Sqrt[19/(4862*Pi)]*u^16)/
       (226898877542400000*b^2) + (991979459*d^2*K1^2*M^4*Sqrt[19/(4862*Pi)]*
        u^16)/(73880770415458406400000*b^2) - 
      (45109*d^16*K1^2*M^4*Sqrt[19/(4862*Pi)]*u^16)/(14761392690401280000*
        b^2) - (6867936787*d^2*K1^2*M^4*u^16)/(3694038520772920320000*
        Sqrt[92378]*b^2*Sqrt[Pi]) - (14569019*K0^2*M^4*u^16)/
       (568313618580449280000*b^2*Sqrt[92378*Pi]) - 
      (10060087*d^4*K0^2*M^4*u^16)/(623971913241600000*b^2*Sqrt[92378*Pi]) - 
      (20269061*d^6*K0^2*M^4*u^16)/(623971913241600000*b^2*Sqrt[92378*Pi]) + 
      (1778233*d^8*K0^2*M^4*u^16)/(54258427238400000*b^2*Sqrt[92378*Pi]) + 
      (6367*d^10*K0^2*M^4*u^16)/(100843945574400*b^2*Sqrt[92378*Pi]) - 
      (2321369*d^12*K0^2*M^4*u^16)/(207990637747200000*b^2*Sqrt[92378*Pi]) - 
      (23327*d^14*K0^2*M^4*u^16)/(4030626023424000*b^2*Sqrt[92378*Pi]) - 
      (132653*d^16*K0^2*M^4*u^16)/(21703370895360000*b^2*Sqrt[92378*Pi]) - 
      (115877*d^18*K0^2*M^4*u^16)/(499177530593280000*b^2*Sqrt[92378*Pi]) - 
      (152123*d^4*K1^2*M^4*u^16)/(9043071206400000*b^2*Sqrt[92378*Pi]) - 
      (1581851*d^6*K1^2*M^4*u^16)/(88490562241536000*b^2*Sqrt[92378*Pi]) + 
      (1202473*d^8*K1^2*M^4*u^16)/(35655537899520000*b^2*Sqrt[92378*Pi]) - 
      (6226501*d^14*K1^2*M^4*u^16)/(207990637747200000*b^2*Sqrt[92378*Pi]) - 
      (85517287*d^16*K1^2*M^4*u^16)/(12916218604101120000*b^2*
        Sqrt[92378*Pi]) - (132383*d^18*K1^2*M^4*u^16)/(499177530593280000*b^2*
        Sqrt[92378*Pi]) - (K0*K1*M^4*Sqrt[17/(5434*Pi)]*u^17)/
       (12999414859200000*b^2) - (4019*d^2*K0*K1*M^4*Sqrt[17/(5434*Pi)]*u^17)/
       (623971913241600000*b^2) + (52771*d^4*K0*K1*M^4*Sqrt[17/(5434*Pi)]*
        u^17)/(3041863077052800000*b^2) + 
      (293*d^16*K0*K1*M^4*Sqrt[17/(5434*Pi)]*u^17)/(24334904616422400*b^2) + 
      (8387*d^10*K0*K1*M^4*Sqrt[19/(4862*Pi)]*u^17)/(28362359692800000*b^2) - 
      (27119*d^14*K0*K1*M^4*Sqrt[19/(4862*Pi)]*u^17)/(155992978310400000*
        b^2) - (7181*d^4*K0*K1*M^4*u^17)/(4345518681504000*b^2*
        Sqrt[92378*Pi]) - (111577*d^6*K0*K1*M^4*u^17)/(31198595662080000*b^2*
        Sqrt[92378*Pi]) + (29039*d^8*K0*K1*M^4*u^17)/(15599297831040000*b^2*
        Sqrt[92378*Pi]) + (d^10*K0*K1*M^4*u^17)/(587212416000*b^2*
        Sqrt[92378*Pi]) + (8237*d^12*K0*K1*M^4*u^17)/(25998829718400000*b^2*
        Sqrt[92378*Pi]) - (73*d^16*K0*K1*M^4*u^17)/(56435307552000*b^2*
        Sqrt[92378*Pi]) - (7879*d^18*K0*K1*M^4*u^17)/(124794382648320000*b^2*
        Sqrt[92378*Pi]) - (K0^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (311985956620800000*b^2) - (d^2*K0^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (4952158041600000*b^2) - (d^4*K0^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (412679836800000*b^2) - (53*d^6*K0^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (7090589923200000*b^2) - (d^14*K0^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (144705916800000*b^2) - (d^16*K0^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (378164795904000*b^2) - (d^18*K0^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (5672471938560000*b^2) - (K1^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (311985956620800000*b^2) - (d^2*K1^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (4952158041600000*b^2) - (d^4*K1^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (412679836800000*b^2) - (53*d^6*K1^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (7090589923200000*b^2) - (d^14*K1^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (144705916800000*b^2) - (d^16*K1^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (378164795904000*b^2) - (d^18*K1^2*M^4*Sqrt[17/(5434*Pi)]*u^18)/
       (5672471938560000*b^2) + (d^8*K0^2*M^4*Sqrt[221/(418*Pi)]*u^18)/
       (5379068217600000*b^2) + (17*d^10*K0^2*M^4*Sqrt[221/(418*Pi)]*u^18)/
       (14181179846400000*b^2) + (d^12*K0^2*M^4*Sqrt[221/(418*Pi)]*u^18)/
       (7090589923200000*b^2) + (d^8*K1^2*M^4*Sqrt[221/(418*Pi)]*u^18)/
       (5379068217600000*b^2) + (17*d^10*K1^2*M^4*Sqrt[221/(418*Pi)]*u^18)/
       (14181179846400000*b^2) + (d^12*K1^2*M^4*Sqrt[221/(418*Pi)]*u^18)/
       (7090589923200000*b^2))/Pi}, 12, 15, 1], 
  SeriesData[p, 0, {((49*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(2540789760*b^3) + 
      (9751*d^4*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(635197440*b^3) + 
      (1225*d^6*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(63519744*b^3) - 
      (9737*d^8*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(254078976*b^3) + 
      (13559*d^12*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(635197440*b^3) + 
      (4459*d^14*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(317598720*b^3) + 
      (637*d^16*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(508157952*b^3) - 
      (49*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(635197440*b^3) - 
      (59633*d^4*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(952796160*b^3) + 
      (49*d^2*K0^2*M^5*Sqrt[(143*Pi)/646]*u^3)/(317598720*b^3) - 
      (1001*d^10*K0^2*M^5*Sqrt[(143*Pi)/646]*u^3)/(317598720*b^3) - 
      (49*d^6*K1^2*M^5*Sqrt[(221*Pi)/418]*u^3)/(10245120*b^3) + 
      (7*d^8*K1^2*M^5*Sqrt[(221*Pi)/418]*u^3)/(768384*b^3) + 
      (8281*d^10*K1^2*M^5*Sqrt[(221*Pi)/418]*u^3)/(952796160*b^3) - 
      (4823*d^12*K1^2*M^5*Sqrt[(221*Pi)/418]*u^3)/(952796160*b^3) - 
      (3367*d^14*K1^2*M^5*Sqrt[(221*Pi)/418]*u^3)/(952796160*b^3) - 
      (637*d^16*K1^2*M^5*Sqrt[(221*Pi)/418]*u^3)/(1905592320*b^3) - 
      (343*d^2*K1^2*M^5*Sqrt[(247*Pi)/374]*u^3)/(952796160*b^3) + 
      (86293*K0*K1*M^5*Sqrt[Pi/92378]*u^4)/(558973747200*b^3) + 
      (230837*d^2*K0*K1*M^5*Sqrt[Pi/92378]*u^4)/(17467929600*b^3) + 
      (1650379*d^4*K0*K1*M^5*Sqrt[Pi/92378]*u^4)/(14456217600*b^3) + 
      (197491*d^6*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^4)/(20961515520*b^3) - 
      (348277*d^8*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^4)/(15244738560*b^3) - 
      (1517*d^10*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^4)/(95279616*b^3) + 
      (393449*d^14*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^4)/(62884546560*b^3) + 
      (340277*d^16*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^4)/(1006152744960*b^3) + 
      (191473*d^12*K0*K1*M^5*Sqrt[(221*Pi)/418]*u^4)/(251538186240*b^3) + 
      (26053*K0^2*M^5*Sqrt[Pi/92378]*u^5)/(145819238400*b^3) + 
      (372443*d^2*K0^2*M^5*Sqrt[Pi/92378]*u^5)/(23290572800*b^3) + 
      (123536591*d^4*K0^2*M^5*Sqrt[Pi/92378]*u^5)/(838460620800*b^3) + 
      (1942948907*K1^2*M^5*Sqrt[Pi/92378]*u^5)/(2112920764416000*b^3) + 
      (42746729009*d^2*K1^2*M^5*Sqrt[Pi/92378]*u^5)/(528230191104000*b^3) + 
      (96742963907*d^4*K1^2*M^5*Sqrt[Pi/92378]*u^5)/(132057547776000*b^3) + 
      (929996861*d^6*K1^2*M^5*Sqrt[Pi/92378]*u^5)/(1006152744960*b^3) - 
      (101047*d^10*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^5)/(3811184640*b^3) + 
      (8035817*d^12*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^5)/(503076372480*b^3) + 
      (23093*d^14*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^5)/(2168432640*b^3) + 
      (377965*d^16*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^5)/(402461097984*b^3) - 
      (5136455*d^8*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^5)/(36587372544*b^3) - 
      (292982431*d^10*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^5)/(2286710784000*b^3) + 
      (2946811903*d^12*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^5)/
       (37730727936000*b^3) + (3921394337*d^14*K1^2*M^5*Sqrt[(13*Pi)/7106]*
        u^5)/(75461455872000*b^3) + (283563193*d^16*K1^2*M^5*
        Sqrt[(13*Pi)/7106]*u^5)/(60369164697600*b^3) - 
      (78587*d^8*K0^2*M^5*Sqrt[(143*Pi)/646]*u^5)/(30489477120*b^3) + 
      (9079*d^6*K0^2*M^5*Sqrt[(221*Pi)/418]*u^5)/(10480757760*b^3) + 
      (74556799*K0*K1*M^5*Sqrt[Pi/92378]*u^6)/(91866120192000*b^3) + 
      (418229467*d^2*K0*K1*M^5*Sqrt[Pi/92378]*u^6)/(5741632512000*b^3) + 
      (356137080503*d^4*K0*K1*M^5*Sqrt[Pi/92378]*u^6)/(528230191104000*b^3) + 
      (1119327701*d^6*K0*K1*M^5*Sqrt[Pi/92378]*u^6)/(1257690931200*b^3) - 
      (23566511*d^8*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^6)/(182936862720*b^3) - 
      (212881117*d^10*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^6)/(1715033088000*b^3) + 
      (5445747181*d^12*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^6)/
       (75461455872000*b^3) + (945971353*d^14*K0*K1*M^5*Sqrt[(13*Pi)/7106]*
        u^6)/(18865363968000*b^3) + (31205671*d^16*K0*K1*M^5*
        Sqrt[(13*Pi)/7106]*u^6)/(6707684966400*b^3) + 
      (77500607*K0^2*M^5*Sqrt[Pi/92378]*u^7)/(528230191104000*b^3) + 
      (2638946509*d^2*K0^2*M^5*Sqrt[Pi/92378]*u^7)/(192083705856000*b^3) + 
      (12133431181*d^4*K0^2*M^5*Sqrt[Pi/92378]*u^7)/(91866120192000*b^3) + 
      (1239965161*d^6*K0^2*M^5*Sqrt[Pi/92378]*u^7)/(6707684966400*b^3) + 
      (13551232477*d^14*K0^2*M^5*Sqrt[Pi/92378]*u^7)/(100615274496000*b^3) + 
      (45932766277*d^2*K1^2*M^5*Sqrt[Pi/92378]*u^7)/(1811074940928000*b^3) + 
      (2876330539711*d^4*K1^2*M^5*Sqrt[Pi/92378]*u^7)/
       (12677524586496000*b^3) - (201237145199*d^10*K1^2*M^5*Sqrt[Pi/92378]*
        u^7)/(384167411712000*b^3) + (556844817263*d^12*K1^2*M^5*
        Sqrt[Pi/92378]*u^7)/(1811074940928000*b^3) + 
      (13418350483*d^14*K1^2*M^5*Sqrt[Pi/92378]*u^7)/(62450860032000*b^3) + 
      (518287539379*d^16*K1^2*M^5*Sqrt[Pi/92378]*u^7)/
       (25355049172992000*b^3) - (487118071*d^8*K1^2*M^5*Sqrt[(11*Pi)/8398]*
        u^7)/(9604185292800*b^3) - (615773*d^8*K0^2*M^5*Sqrt[(13*Pi)/7106]*
        u^7)/(24391581696*b^3) + (479157259*d^12*K0^2*M^5*Sqrt[(13*Pi)/7106]*
        u^7)/(33538424832000*b^3) + (11872459*d^16*K0^2*M^5*
        Sqrt[(13*Pi)/7106]*u^7)/(12073832939520*b^3) + 
      (13301156971*d^6*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^7)/
       (603691646976000*b^3) + (391767071*K1^2*M^5*Sqrt[(19*Pi)/4862]*u^7)/
       (25355049172992000*b^3) - (41697979*d^10*K0^2*M^5*Sqrt[(221*Pi)/418]*
        u^7)/(27440529408000*b^3) + (8104879507*K0*K1*M^5*Sqrt[Pi/92378]*u^8)/
       (50710098345984000*b^3) + (91019670311*d^2*K0*K1*M^5*Sqrt[Pi/92378]*
        u^8)/(6338762293248000*b^3) + (1685308239247*d^4*K0*K1*M^5*
        Sqrt[Pi/92378]*u^8)/(12677524586496000*b^3) - 
      (50371580687*d^8*K0*K1*M^5*Sqrt[Pi/92378]*u^8)/(153666964684800*b^3) + 
      (2306259732683*d^12*K0*K1*M^5*Sqrt[Pi/92378]*u^8)/
       (12677524586496000*b^3) + (830199638329*d^14*K0*K1*M^5*Sqrt[Pi/92378]*
        u^8)/(6338762293248000*b^3) + (643868255963*d^16*K0*K1*M^5*
        Sqrt[Pi/92378]*u^8)/(50710098345984000*b^3) - 
      (4751801071*d^10*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^8)/
       (192083705856000*b^3) + (164801773*d^6*K0*K1*M^5*Sqrt[(323*Pi)/286]*
        u^8)/(301845823488000*b^3) + (30417769*K0^2*M^5*Sqrt[Pi/92378]*u^9)/
       (1635809624064000*b^3) + (3594234619*d^2*K0^2*M^5*Sqrt[Pi/92378]*u^9)/
       (2028403933839360*b^3) + (11203844009*d^4*K0^2*M^5*Sqrt[Pi/92378]*u^9)/
       (658572705792000*b^3) + (56281363663*d^6*K0^2*M^5*Sqrt[Pi/92378]*u^9)/
       (2414766587904000*b^3) - (21571964261*d^10*K0^2*M^5*Sqrt[Pi/92378]*
        u^9)/(512223215616000*b^3) + (865609996817*d^14*K0^2*M^5*
        Sqrt[Pi/92378]*u^9)/(50710098345984000*b^3) + 
      (1523049331*K1^2*M^5*Sqrt[Pi/92378]*u^9)/(50710098345984000*b^3) + 
      (43227529393*d^2*K1^2*M^5*Sqrt[Pi/92378]*u^9)/(16903366115328000*b^3) + 
      (1162368702589*d^4*K1^2*M^5*Sqrt[Pi/92378]*u^9)/
       (50710098345984000*b^3) + (23960080253*d^6*K1^2*M^5*Sqrt[Pi/92378]*
        u^9)/(804922195968000*b^3) - (258436338871*d^8*K1^2*M^5*
        Sqrt[Pi/92378]*u^9)/(4610008940544000*b^3) + 
      (910448947*d^12*K1^2*M^5*Sqrt[Pi/92378]*u^9)/(29397158461440*b^3) + 
      (54315291829*d^14*K1^2*M^5*Sqrt[Pi/92378]*u^9)/(2414766587904000*b^3) + 
      (56309233507*d^16*K1^2*M^5*Sqrt[Pi/92378]*u^9)/(25355049172992000*
        b^3) - (199528433*d^8*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^9)/
       (61466785873920*b^3) + (18298302943*d^12*K0^2*M^5*Sqrt[(13*Pi)/7106]*
        u^9)/(10142019669196800*b^3) - (24184717*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/7106]*u^9)/(5726719180800*b^3) + 
      (2504816933*d^16*K0^2*M^5*Sqrt[(17*Pi)/5434]*u^9)/
       (25355049172992000*b^3) + (4498873*K0*K1*M^5*Sqrt[Pi/92378]*u^10)/
       (384167411712000*b^3) + (40832110031*d^4*K0*K1*M^5*Sqrt[Pi/92378]*
        u^10)/(4225841528832000*b^3) + (866019623*d^6*K0*K1*M^5*
        Sqrt[Pi/92378]*u^10)/(67076849664000*b^3) - 
      (27258973117*d^10*K0*K1*M^5*Sqrt[Pi/92378]*u^10)/
       (1152502235136000*b^3) + (2059923863*d^12*K0*K1*M^5*Sqrt[Pi/92378]*
        u^10)/(156512649216000*b^3) + (5816569229*d^14*K0*K1*M^5*
        Sqrt[Pi/92378]*u^10)/(603691646976000*b^3) + 
      (3046410683*d^16*K0*K1*M^5*Sqrt[Pi/92378]*u^10)/
       (3169381146624000*b^3) - (2486955521*d^8*K0*K1*M^5*Sqrt[(11*Pi)/8398]*
        u^10)/(1152502235136000*b^3) + (29143717*d^2*K0*K1*M^5*
        Sqrt[(13*Pi)/7106]*u^10)/(362214988185600*b^3) + 
      (5606461*d^2*K0^2*M^5*Sqrt[Pi/92378]*u^11)/(58421772288000*b^3) + 
      (11385552587*d^4*K0^2*M^5*Sqrt[Pi/92378]*u^11)/(12677524586496000*
        b^3) - (2552801723*d^10*K0^2*M^5*Sqrt[Pi/92378]*u^11)/
       (1152502235136000*b^3) + (15498521153*d^12*K0^2*M^5*Sqrt[Pi/92378]*
        u^11)/(12677524586496000*b^3) + (3035069*d^16*K0^2*M^5*Sqrt[Pi/92378]*
        u^11)/(33538424832000*b^3) + (2286391*K1^2*M^5*Sqrt[Pi/92378]*u^11)/
       (1653590163456000*b^3) + (906963781*d^2*K1^2*M^5*Sqrt[Pi/92378]*u^11)/
       (7606514751897600*b^3) + (41276215031*d^4*K1^2*M^5*Sqrt[Pi/92378]*
        u^11)/(38032573759488000*b^3) - (14884691*d^10*K1^2*M^5*
        Sqrt[Pi/92378]*u^11)/(5567643648000*b^3) + 
      (56055393349*d^12*K1^2*M^5*Sqrt[Pi/92378]*u^11)/
       (38032573759488000*b^3) + (41437100443*d^14*K1^2*M^5*Sqrt[Pi/92378]*
        u^11)/(38032573759488000*b^3) + (1009601*K0^2*M^5*Sqrt[(13*Pi)/7106]*
        u^11)/(12677524586496000*b^3) + (18688663*d^6*K0^2*M^5*
        Sqrt[(13*Pi)/7106]*u^11)/(201230548992000*b^3) - 
      (195181669*d^8*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^11)/
       (1152502235136000*b^3) + (672042703*d^14*K0^2*M^5*Sqrt[(17*Pi)/5434]*
        u^11)/(12677524586496000*b^3) + (215769271*d^6*K1^2*M^5*
        Sqrt[(17*Pi)/5434]*u^11)/(2535504917299200*b^3) - 
      (6994027*d^8*K1^2*M^5*Sqrt[(19*Pi)/4862]*u^11)/(50108792832000*b^3) + 
      (109497599*d^16*K1^2*M^5*Sqrt[(19*Pi)/4862]*u^11)/
       (19016286879744000*b^3) + (20771*K0*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (49521580416000*b^3) + (19688327*d^2*K0*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (528230191104000*b^3) + (544020437*d^4*K0*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (1584690573312000*b^3) + (726967903*d^6*K0*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (1584690573312000*b^3) - (120446267*d^8*K0*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (144062779392000*b^3) + (66842561*d^12*K0*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (144062779392000*b^3) + (49985731*d^14*K0*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (144062779392000*b^3) + (15065201*d^16*K0*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (432188338176000*b^3) - (5648221*d^10*K0*K1*M^5*Sqrt[(13*Pi)/7106]*
        u^12)/(86437667635200*b^3) + (138683*K0^2*M^5*Sqrt[Pi/92378]*u^13)/
       (4754071719936000*b^3) + (12281369*d^2*K0^2*M^5*Sqrt[Pi/92378]*u^13)/
       (4754071719936000*b^3) + (112979693*d^4*K0^2*M^5*Sqrt[Pi/92378]*u^13)/
       (4754071719936000*b^3) + (5578129*d^6*K0^2*M^5*Sqrt[Pi/92378]*u^13)/
       (176076730368000*b^3) - (553981*d^8*K0^2*M^5*Sqrt[Pi/92378]*u^13)/
       (9604185292800*b^3) - (1016227*d^10*K0^2*M^5*Sqrt[Pi/92378]*u^13)/
       (17287533527040*b^3) + (151091947*d^12*K0^2*M^5*Sqrt[Pi/92378]*u^13)/
       (4754071719936000*b^3) + (16440163*d^14*K0^2*M^5*Sqrt[Pi/92378]*u^13)/
       (679153102848000*b^3) + (118549*K1^2*M^5*Sqrt[Pi/92378]*u^13)/
       (3565553789952000*b^3) + (42060133*d^2*K1^2*M^5*Sqrt[Pi/92378]*u^13)/
       (14262215159808000*b^3) + (16814687*d^4*K1^2*M^5*Sqrt[Pi/92378]*u^13)/
       (620096311296000*b^3) + (171771673*d^6*K1^2*M^5*Sqrt[Pi/92378]*u^13)/
       (4754071719936000*b^3) + (515790959*d^12*K1^2*M^5*Sqrt[Pi/92378]*u^13)/
       (14262215159808000*b^3) + (39350621*d^16*K1^2*M^5*Sqrt[Pi/92378]*u^13)/
       (14262215159808000*b^3) + (d^16*K0^2*M^5*Sqrt[(17*Pi)/5434]*u^13)/
       (7027328000*b^3) - (1673081*d^8*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^13)/
       (432188338176000*b^3) - (1703453*d^10*K1^2*M^5*Sqrt[(17*Pi)/5434]*
        u^13)/(432188338176000*b^3) + (4641257*d^14*K1^2*M^5*
        Sqrt[(17*Pi)/5434]*u^13)/(2852443031961600*b^3) + 
      (27583*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/(3565553789952000*b^3) + 
      (4940843*d^2*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/(7131107579904000*b^3) + 
      (45264017*d^4*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/(7131107579904000*b^3) + 
      (20054561*d^6*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/(2377035859968000*b^3) - 
      (369739*d^8*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/(24010463232000*b^3) - 
      (374207*d^10*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/(24010463232000*b^3) + 
      (59305003*d^12*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/(7131107579904000*b^3) + 
      (6661231*d^14*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/(1018729654272000*b^3) + 
      (4594633*d^16*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/(7131107579904000*b^3) + 
      (1327*K0^2*M^5*Sqrt[Pi/92378]*u^15)/(3565553789952000*b^3) + 
      (244463*d^2*K0^2*M^5*Sqrt[Pi/92378]*u^15)/(7131107579904000*b^3) + 
      (63967*d^4*K0^2*M^5*Sqrt[Pi/92378]*u^15)/(203745930854400*b^3) + 
      (983981*d^6*K0^2*M^5*Sqrt[Pi/92378]*u^15)/(2377035859968000*b^3) - 
      (10949*d^10*K0^2*M^5*Sqrt[Pi/92378]*u^15)/(14406277939200*b^3) + 
      (2853583*d^12*K0^2*M^5*Sqrt[Pi/92378]*u^15)/(7131107579904000*b^3) + 
      (15023*d^14*K0^2*M^5*Sqrt[Pi/92378]*u^15)/(46007145676800*b^3) + 
      (225133*d^16*K0^2*M^5*Sqrt[Pi/92378]*u^15)/(7131107579904000*b^3) + 
      (359*K1^2*M^5*Sqrt[Pi/92378]*u^15)/(891388447488000*b^3) + 
      (162083*d^4*K1^2*M^5*Sqrt[Pi/92378]*u^15)/(475407171993600*b^3) + 
      (3193871*d^6*K1^2*M^5*Sqrt[Pi/92378]*u^15)/(7131107579904000*b^3) - 
      (534601*d^8*K1^2*M^5*Sqrt[Pi/92378]*u^15)/(648282507264000*b^3) - 
      (533593*d^10*K1^2*M^5*Sqrt[Pi/92378]*u^15)/(648282507264000*b^3) + 
      (3085903*d^12*K1^2*M^5*Sqrt[Pi/92378]*u^15)/(7131107579904000*b^3) + 
      (505577*d^14*K1^2*M^5*Sqrt[Pi/92378]*u^15)/(1426221515980800*b^3) + 
      (5419*d^16*K1^2*M^5*Sqrt[Pi/92378]*u^15)/(158469057331200*b^3) + 
      (15559*d^2*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^15)/(7131107579904000*b^3) - 
      (509*d^8*K0^2*M^5*Sqrt[(323*Pi)/286]*u^15)/(216094169088000*b^3) + 
      (109*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/(1782776894976000*b^3) + 
      (7*d^2*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/(1273412067840*b^3) + 
      (521*d^4*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/(9904316083200*b^3) + 
      (2957*d^6*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/(44569422374400*b^3) - 
      (10103*d^8*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/(81035313408000*b^3) - 
      (499*d^10*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/(4051765670400*b^3) + 
      (2579*d^12*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/(40517656704000*b^3) + 
      (277*d^16*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/(54023542272000*b^3) + 
      (d^14*K0*K1*M^5*Sqrt[(221*Pi)/418]*u^16)/(4051765670400*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/92378]*u^17)/(8103531340800*b^3) + 
      (61*d^6*K0^2*M^5*Sqrt[Pi/92378]*u^17)/(40517656704000*b^3) + 
      (61*d^12*K0^2*M^5*Sqrt[Pi/92378]*u^17)/(40517656704000*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/92378]*u^17)/(8103531340800*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/92378]*u^17)/(8103531340800*b^3) + 
      (61*d^6*K1^2*M^5*Sqrt[Pi/92378]*u^17)/(40517656704000*b^3) + 
      (61*d^12*K1^2*M^5*Sqrt[Pi/92378]*u^17)/(40517656704000*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/92378]*u^17)/(8103531340800*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/8398]*u^17)/(8103531340800*b^3) - 
      (11*d^8*K0^2*M^5*Sqrt[(11*Pi)/8398]*u^17)/(40517656704000*b^3) - 
      (11*d^10*K0^2*M^5*Sqrt[(11*Pi)/8398]*u^17)/(40517656704000*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(11*Pi)/8398]*u^17)/(8103531340800*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/8398]*u^17)/(8103531340800*b^3) - 
      (11*d^8*K1^2*M^5*Sqrt[(11*Pi)/8398]*u^17)/(40517656704000*b^3) - 
      (11*d^10*K1^2*M^5*Sqrt[(11*Pi)/8398]*u^17)/(40517656704000*b^3) + 
      (d^14*K1^2*M^5*Sqrt[(11*Pi)/8398]*u^17)/(8103531340800*b^3))/Pi, 0, 
    ((-49*K1*M^5*Sqrt[(13*Pi)/7106]*u)/(211732480*b^3*E^u) - 
      (59633*d^4*K1*M^5*Sqrt[(13*Pi)/7106]*u)/(317598720*b^3*E^u) - 
      (49*d^6*K1*M^5*Sqrt[(221*Pi)/418]*u)/(3415040*b^3*E^u) + 
      (7*d^8*K1*M^5*Sqrt[(221*Pi)/418]*u)/(256128*b^3*E^u) + 
      (8281*d^10*K1*M^5*Sqrt[(221*Pi)/418]*u)/(317598720*b^3*E^u) - 
      (4823*d^12*K1*M^5*Sqrt[(221*Pi)/418]*u)/(317598720*b^3*E^u) - 
      (3367*d^14*K1*M^5*Sqrt[(221*Pi)/418]*u)/(317598720*b^3*E^u) - 
      (637*d^16*K1*M^5*Sqrt[(221*Pi)/418]*u)/(635197440*b^3*E^u) - 
      (343*d^2*K1*M^5*Sqrt[(247*Pi)/374]*u)/(317598720*b^3*E^u) - 
      (637*K0*M^5*Sqrt[(13*Pi)/7106]*u^2)/(10163159040*b^3*E^u) - 
      (49*d^2*K0*M^5*Sqrt[(13*Pi)/7106]*u^2)/(8761344*b^3*E^u) - 
      (87563*d^6*K0*M^5*Sqrt[(13*Pi)/7106]*u^2)/(1270394880*b^3*E^u) + 
      (128989*d^8*K0*M^5*Sqrt[(13*Pi)/7106]*u^2)/(1016315904*b^3*E^u) + 
      (160433*d^10*K0*M^5*Sqrt[(13*Pi)/7106]*u^2)/(1270394880*b^3*E^u) - 
      (11921*d^12*K0*M^5*Sqrt[(13*Pi)/7106]*u^2)/(169385984*b^3*E^u) - 
      (65429*d^14*K0*M^5*Sqrt[(13*Pi)/7106]*u^2)/(1270394880*b^3*E^u) - 
      (17199*d^16*K0*M^5*Sqrt[(13*Pi)/7106]*u^2)/(3387719680*b^3*E^u) - 
      (49*K1*M^5*Sqrt[(13*Pi)/7106]*u^2)/(211732480*b^3*E^u) - 
      (59633*d^4*K1*M^5*Sqrt[(13*Pi)/7106]*u^2)/(317598720*b^3*E^u) - 
      (49*d^6*K1*M^5*Sqrt[(221*Pi)/418]*u^2)/(3415040*b^3*E^u) + 
      (7*d^8*K1*M^5*Sqrt[(221*Pi)/418]*u^2)/(256128*b^3*E^u) + 
      (8281*d^10*K1*M^5*Sqrt[(221*Pi)/418]*u^2)/(317598720*b^3*E^u) - 
      (4823*d^12*K1*M^5*Sqrt[(221*Pi)/418]*u^2)/(317598720*b^3*E^u) - 
      (3367*d^14*K1*M^5*Sqrt[(221*Pi)/418]*u^2)/(317598720*b^3*E^u) - 
      (637*d^16*K1*M^5*Sqrt[(221*Pi)/418]*u^2)/(635197440*b^3*E^u) - 
      (2303*d^4*K0*M^5*Sqrt[(247*Pi)/374]*u^2)/(846929920*b^3*E^u) - 
      (343*d^2*K1*M^5*Sqrt[(247*Pi)/374]*u^2)/(317598720*b^3*E^u) - 
      (5248481*K1*M^5*Sqrt[Pi/92378]*u^3)/(13415369932800*b^3*E^u) - 
      (61272491*d^2*K1*M^5*Sqrt[Pi/92378]*u^3)/(1676921241600*b^3*E^u) - 
      (1202137139*d^4*K1*M^5*Sqrt[Pi/92378]*u^3)/(3353842483200*b^3*E^u) - 
      (184029013*d^6*K1*M^5*Sqrt[Pi/92378]*u^3)/(335384248320*b^3*E^u) - 
      (637*K0*M^5*Sqrt[(13*Pi)/7106]*u^3)/(10163159040*b^3*E^u) - 
      (49*d^2*K0*M^5*Sqrt[(13*Pi)/7106]*u^3)/(8761344*b^3*E^u) - 
      (87563*d^6*K0*M^5*Sqrt[(13*Pi)/7106]*u^3)/(1270394880*b^3*E^u) + 
      (128989*d^8*K0*M^5*Sqrt[(13*Pi)/7106]*u^3)/(1016315904*b^3*E^u) + 
      (160433*d^10*K0*M^5*Sqrt[(13*Pi)/7106]*u^3)/(1270394880*b^3*E^u) - 
      (11921*d^12*K0*M^5*Sqrt[(13*Pi)/7106]*u^3)/(169385984*b^3*E^u) - 
      (65429*d^14*K0*M^5*Sqrt[(13*Pi)/7106]*u^3)/(1270394880*b^3*E^u) - 
      (17199*d^16*K0*M^5*Sqrt[(13*Pi)/7106]*u^3)/(3387719680*b^3*E^u) - 
      (14107*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(101631590400*b^3) - 
      (135893*d^4*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(1104691200*b^3) - 
      (4585357*d^6*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(25407897600*b^3) + 
      (3030431*d^8*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(10163159040*b^3) + 
      (17226937*d^10*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(50815795200*b^3) - 
      (3516737*d^14*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(25407897600*b^3) - 
      (1289459*d^16*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(101631590400*b^3) + 
      (2217*d^18*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(6775439360*b^3) + 
      (7987967*d^8*K1*M^5*Sqrt[(13*Pi)/7106]*u^3)/(121957908480*b^3*E^u) + 
      (812491*d^10*K1*M^5*Sqrt[(13*Pi)/7106]*u^3)/(10163159040*b^3*E^u) - 
      (6642547*d^12*K1*M^5*Sqrt[(13*Pi)/7106]*u^3)/(182936862720*b^3*E^u) - 
      (3001439*d^14*K1*M^5*Sqrt[(13*Pi)/7106]*u^3)/(91468431360*b^3*E^u) - 
      (2705017*d^16*K1*M^5*Sqrt[(13*Pi)/7106]*u^3)/(731747450880*b^3*E^u) + 
      (13*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(15244738560*b^3) + 
      (148109*d^2*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(76223692800*b^3) + 
      (132527*d^4*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(3175987200*b^3) + 
      (1243739*d^6*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^3)/(9527961600*b^3) - 
      (118019*d^2*K0^2*M^5*Sqrt[(143*Pi)/646]*u^3)/(101631590400*b^3) - 
      (124471*d^10*K1^2*M^5*Sqrt[(221*Pi)/418]*u^3)/(7622369280*b^3) + 
      (3991*d^12*K1^2*M^5*Sqrt[(221*Pi)/418]*u^3)/(793996800*b^3) + 
      (10519*d^14*K1^2*M^5*Sqrt[(221*Pi)/418]*u^3)/(1587993600*b^3) + 
      (17*d^16*K1^2*M^5*Sqrt[(221*Pi)/418]*u^3)/(1104691200*b^3) - 
      (11071*d^18*K1^2*M^5*Sqrt[(221*Pi)/418]*u^3)/(76223692800*b^3) - 
      (2303*d^4*K0*M^5*Sqrt[(247*Pi)/374]*u^3)/(846929920*b^3*E^u) - 
      (227357*d^12*K0^2*M^5*Sqrt[(247*Pi)/374]*u^3)/(25407897600*b^3) - 
      (10909*d^8*K1^2*M^5*Sqrt[(4199*Pi)/22]*u^3)/(38111846400*b^3) + 
      (568099*K0*M^5*Sqrt[Pi/92378]*u^4)/(26830739865600*b^3*E^u) + 
      (5275427*d^2*K0*M^5*Sqrt[Pi/92378]*u^4)/(1676921241600*b^3*E^u) + 
      (4926901*d^6*K0*M^5*Sqrt[Pi/92378]*u^4)/(83846062080*b^3*E^u) + 
      (10447199*K1*M^5*Sqrt[Pi/92378]*u^4)/(13415369932800*b^3*E^u) + 
      (109137749*d^2*K1*M^5*Sqrt[Pi/92378]*u^4)/(1676921241600*b^3*E^u) + 
      (1840582541*d^4*K1*M^5*Sqrt[Pi/92378]*u^4)/(3353842483200*b^3*E^u) + 
      (12724901*d^6*K1*M^5*Sqrt[Pi/92378]*u^4)/(22358949888*b^3*E^u) - 
      (365982977*K0*K1*M^5*Sqrt[Pi/92378]*u^4)/(42685267968000*b^3) - 
      (501614152253*d^4*K0*K1*M^5*Sqrt[Pi/92378]*u^4)/(70430692147200*b^3) - 
      (309881601893*d^6*K0*K1*M^5*Sqrt[Pi/92378]*u^4)/(32013950976000*b^3) - 
      (2575652750371*d^14*K0*K1*M^5*Sqrt[Pi/92378]*u^4)/
       (352153460736000*b^3) - (46760035249*d^16*K0*K1*M^5*Sqrt[Pi/92378]*
        u^4)/(56344553717760*b^3) - (397829791*d^18*K0*K1*M^5*Sqrt[Pi/92378]*
        u^4)/(31302529843200*b^3) - (2105833*d^8*K0*M^5*Sqrt[(13*Pi)/7106]*
        u^4)/(243915816960*b^3*E^u) - (4771*d^10*K0*M^5*Sqrt[(13*Pi)/7106]*
        u^4)/(677543936*b^3*E^u) + (2105507*d^12*K0*M^5*Sqrt[(13*Pi)/7106]*
        u^4)/(365873725440*b^3*E^u) + (102991*d^14*K0*M^5*Sqrt[(13*Pi)/7106]*
        u^4)/(45734215680*b^3*E^u) - (1361*d^16*K0*M^5*Sqrt[(13*Pi)/7106]*
        u^4)/(50465341440*b^3*E^u) - (458323*d^10*K1*M^5*Sqrt[(13*Pi)/7106]*
        u^4)/(6097895424*b^3*E^u) + (10811981*d^12*K1*M^5*Sqrt[(13*Pi)/7106]*
        u^4)/(182936862720*b^3*E^u) + (559853*d^14*K1*M^5*Sqrt[(13*Pi)/7106]*
        u^4)/(18293686272*b^3*E^u) + (1575623*d^16*K1*M^5*Sqrt[(13*Pi)/7106]*
        u^4)/(731747450880*b^3*E^u) + (936279999733*d^8*K0*K1*M^5*
        Sqrt[(13*Pi)/7106]*u^4)/(704306921472000*b^3) + 
      (9762233093*d^10*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^4)/
       (7114211328000*b^3) - (254269670881*d^12*K0*K1*M^5*Sqrt[(13*Pi)/7106]*
        u^4)/(352153460736000*b^3) + (15037463*d^4*K0*M^5*Sqrt[(17*Pi)/5434]*
        u^4)/(6707684966400*b^3*E^u) - (18957542083*d^2*K0*K1*M^5*
        Sqrt[(19*Pi)/4862]*u^4)/(469537947648000*b^3) - 
      (132747*d^8*K1*M^5*Sqrt[(143*Pi)/646]*u^4)/(13550878720*b^3*E^u) + 
      (11458979*K0*M^5*Sqrt[Pi/92378]*u^5)/(26830739865600*b^3*E^u) + 
      (2195174471*d^4*K0*M^5*Sqrt[Pi/92378]*u^5)/(6707684966400*b^3*E^u) + 
      (32520467*d^6*K0*M^5*Sqrt[Pi/92378]*u^5)/(83846062080*b^3*E^u) - 
      (30592693*K0^2*M^5*Sqrt[Pi/92378]*u^5)/(9485615104000*b^3) - 
      (30662579293*d^2*K0^2*M^5*Sqrt[Pi/92378]*u^5)/(104341766144000*b^3) - 
      (2155770227311*d^14*K0^2*M^5*Sqrt[Pi/92378]*u^5)/
       (704306921472000*b^3) - (37209978733*d^16*K0^2*M^5*Sqrt[Pi/92378]*u^5)/
       (112689107435520*b^3) - (102603577*d^18*K0^2*M^5*Sqrt[Pi/92378]*u^5)/
       (187815179059200*b^3) + (180655903*K1*M^5*Sqrt[Pi/92378]*u^5)/
       (375630358118400*b^3*E^u) + (289893797*d^2*K1*M^5*Sqrt[Pi/92378]*u^5)/
       (6476385484800*b^3*E^u) + (5158527773*d^6*K1*M^5*Sqrt[Pi/92378]*u^5)/
       (8943579955200*b^3*E^u) - (919305001*d^8*K1*M^5*Sqrt[Pi/92378]*u^5)/
       (853705359360*b^3*E^u) - (567341329*d^10*K1*M^5*Sqrt[Pi/92378]*u^5)/
       (550777651200*b^3*E^u) + (16515286553*d^12*K1*M^5*Sqrt[Pi/92378]*u^5)/
       (26830739865600*b^3*E^u) + (2188999313*d^14*K1*M^5*Sqrt[Pi/92378]*u^5)/
       (5366147973120*b^3*E^u) + (4404441059*d^16*K1*M^5*Sqrt[Pi/92378]*u^5)/
       (125210119372800*b^3*E^u) - (535259614781933*d^2*K1^2*M^5*
        Sqrt[Pi/92378]*u^5)/(591617814036480000*b^3) + 
      (6164939299733603*d^8*K1^2*M^5*Sqrt[Pi/92378]*u^5)/
       (295808907018240000*b^3) - (6312783077753*d^16*K1^2*M^5*Sqrt[Pi/92378]*
        u^5)/(5975937515520000*b^3) + (749115839903*d^18*K1^2*M^5*
        Sqrt[Pi/92378]*u^5)/(118323562807296000*b^3) - 
      (751321573*d^6*K0^2*M^5*Sqrt[(11*Pi)/8398]*u^5)/(2065416192000*b^3) + 
      (338769*d^4*K1*M^5*Sqrt[(11*Pi)/8398]*u^5)/(8742502400*b^3*E^u) - 
      (15484009*d^8*K0*M^5*Sqrt[(13*Pi)/7106]*u^5)/(243915816960*b^3*E^u) - 
      (178919*d^10*K0*M^5*Sqrt[(13*Pi)/7106]*u^5)/(3387719680*b^3*E^u) + 
      (2584135*d^12*K0*M^5*Sqrt[(13*Pi)/7106]*u^5)/(73174745088*b^3*E^u) + 
      (976003*d^14*K0*M^5*Sqrt[(13*Pi)/7106]*u^5)/(45734215680*b^3*E^u) + 
      (2565203*d^16*K0*M^5*Sqrt[(13*Pi)/7106]*u^5)/(1463494901760*b^3*E^u) + 
      (730139799313*d^8*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^5)/
       (1408613842944000*b^3) + (2724874011*d^10*K0^2*M^5*Sqrt[(13*Pi)/7106]*
        u^5)/(4742807552000*b^3) - (201717591301*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/7106]*u^5)/(704306921472000*b^3) - 
      (89693453011*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^5)/(118323562807296000*
        b^3) + (49922689698779*d^10*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^5)/
       (26891718819840000*b^3) - (4248758443373*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/7106]*u^5)/(4771111403520000*b^3) + 
      (3647771*d^2*K0*M^5*Sqrt[(17*Pi)/5434]*u^5)/(1676921241600*b^3*E^u) - 
      (6881137800793*d^4*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^5)/
       (13445859409920000*b^3) - (111492891459217*d^6*K1^2*M^5*
        Sqrt[(17*Pi)/5434]*u^5)/(147904453509120000*b^3) - 
      (86291939906693*d^14*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^5)/
       (147904453509120000*b^3) - (20713482011*d^4*K0^2*M^5*
        Sqrt[(19*Pi)/4862]*u^5)/(140861384294400*b^3) + 
      (274973603*K0*M^5*Sqrt[Pi/92378]*u^6)/(1502521432473600*b^3*E^u) - 
      (15909133057*d^10*K0*M^5*Sqrt[Pi/92378]*u^6)/(34148214374400*b^3*E^u) + 
      (21293564957*d^12*K0*M^5*Sqrt[Pi/92378]*u^6)/(80492219596800*b^3*E^u) + 
      (5903785961*d^14*K0*M^5*Sqrt[Pi/92378]*u^6)/(32196887838720*b^3*E^u) + 
      (73723883557*d^16*K0*M^5*Sqrt[Pi/92378]*u^6)/(4507564297420800*b^3*
        E^u) + (1264078279*K1*M^5*Sqrt[Pi/92378]*u^6)/(3380673223065600*b^3*
        E^u) + (52321770089*d^2*K1*M^5*Sqrt[Pi/92378]*u^6)/
       (1690336611532800*b^3*E^u) + (64383393383*d^4*K1*M^5*Sqrt[Pi/92378]*
        u^6)/(241476658790400*b^3*E^u) + (25521204437*d^6*K1*M^5*
        Sqrt[Pi/92378]*u^6)/(80492219596800*b^3*E^u) - 
      (8409683771*d^8*K1*M^5*Sqrt[Pi/92378]*u^6)/(12805580390400*b^3*E^u) - 
      (9906370207*d^10*K1*M^5*Sqrt[Pi/92378]*u^6)/(17074107187200*b^3*E^u) + 
      (87449054593*d^12*K1*M^5*Sqrt[Pi/92378]*u^6)/(241476658790400*b^3*
        E^u) + (500721151*d^14*K1*M^5*Sqrt[Pi/92378]*u^6)/
       (2099797032960*b^3*E^u) + (14400857389*d^16*K1*M^5*Sqrt[Pi/92378]*u^6)/
       (676134644613120*b^3*E^u) - (981506842189*K0*K1*M^5*Sqrt[Pi/92378]*
        u^6)/(118323562807296000*b^3) - (101259381255401*d^4*K0*K1*M^5*
        Sqrt[Pi/92378]*u^6)/(13445859409920000*b^3) - 
      (1691028029613089*d^6*K0*K1*M^5*Sqrt[Pi/92378]*u^6)/
       (147904453509120000*b^3) + (5306129229865853*d^8*K0*K1*M^5*
        Sqrt[Pi/92378]*u^6)/(295808907018240000*b^3) - 
      (566132624262497*d^16*K0*K1*M^5*Sqrt[Pi/92378]*u^6)/
       (591617814036480000*b^3) + (918123737633*d^18*K0*K1*M^5*Sqrt[Pi/92378]*
        u^6)/(118323562807296000*b^3) - (2849265073*d^8*K0*M^5*
        Sqrt[(11*Pi)/8398]*u^6)/(68296428748800*b^3*E^u) + 
      (174881953*d^2*K0*M^5*Sqrt[(13*Pi)/7106]*u^6)/(125210119372800*b^3*
        E^u) + (481792193653*d^10*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^6)/
       (289158266880000*b^3) - (37931258345221*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/7106]*u^6)/(49301484503040000*b^3) + 
      (28617529*d^4*K0*M^5*Sqrt[(17*Pi)/5434]*u^6)/(2683073986560*b^3*E^u) + 
      (164690777*d^6*K0*M^5*Sqrt[(17*Pi)/5434]*u^6)/(10732295946240*b^3*
        E^u) - (26843165767819*d^2*K0*K1*M^5*Sqrt[(17*Pi)/5434]*u^6)/
       (591617814036480000*b^3) - (7041955445363*d^14*K0*K1*M^5*
        Sqrt[(17*Pi)/5434]*u^6)/(13445859409920000*b^3) + 
      (1539997211*K0*M^5*Sqrt[Pi/92378]*u^7)/(13522692892262400*b^3*E^u) + 
      (6452698003*d^2*K0*M^5*Sqrt[Pi/92378]*u^7)/(676134644613120*b^3*E^u) + 
      (10158817961*d^4*K0*M^5*Sqrt[Pi/92378]*u^7)/(120738329395200*b^3*E^u) + 
      (682017983*d^6*K0*M^5*Sqrt[Pi/92378]*u^7)/(6439377567744*b^3*E^u) - 
      (42369343057*d^8*K0*M^5*Sqrt[Pi/92378]*u^7)/(204889286246400*b^3*E^u) + 
      (5558653123*d^12*K0*M^5*Sqrt[Pi/92378]*u^7)/(48295331758080*b^3*E^u) + 
      (38424427879*d^14*K0*M^5*Sqrt[Pi/92378]*u^7)/(482953317580800*b^3*
        E^u) + (19812447491*d^16*K0*M^5*Sqrt[Pi/92378]*u^7)/
       (2704538578452480*b^3*E^u) - (172394863051*K0^2*M^5*Sqrt[Pi/92378]*
        u^7)/(118323562807296000*b^3) - (41225916721051*d^2*K0^2*M^5*
        Sqrt[Pi/92378]*u^7)/(295808907018240000*b^3) - 
      (328151022215231*d^6*K0^2*M^5*Sqrt[Pi/92378]*u^7)/
       (147904453509120000*b^3) - (85514574934123*d^14*K0^2*M^5*
        Sqrt[Pi/92378]*u^7)/(49301484503040000*b^3) - 
      (112182820843243*d^16*K0^2*M^5*Sqrt[Pi/92378]*u^7)/
       (591617814036480000*b^3) + (106166515291*d^18*K0^2*M^5*Sqrt[Pi/92378]*
        u^7)/(59161781403648000*b^3) + (339545526169*d^2*K1*M^5*
        Sqrt[Pi/92378]*u^7)/(33806732230656000*b^3*E^u) + 
      (6568314310331*d^4*K1*M^5*Sqrt[Pi/92378]*u^7)/(67613464461312000*b^3*
        E^u) - (34977202747*d^10*K1*M^5*Sqrt[Pi/92378]*u^7)/
       (146349490176000*b^3*E^u) + (129674114663*d^14*K1*M^5*Sqrt[Pi/92378]*
        u^7)/(1352269289226240*b^3*E^u) + (480241027463*d^16*K1*M^5*
        Sqrt[Pi/92378]*u^7)/(54090771569049600*b^3*E^u) - 
      (155787362215487*d^2*K1^2*M^5*Sqrt[Pi/92378]*u^7)/
       (645401251676160000*b^3) - (2049069630578219*d^4*K1^2*M^5*
        Sqrt[Pi/92378]*u^7)/(887426721054720000*b^3) - 
      (44221142147353*d^6*K1^2*M^5*Sqrt[Pi/92378]*u^7)/
       (12861256826880000*b^3) - (302314486942859*d^14*K1^2*M^5*
        Sqrt[Pi/92378]*u^7)/(110928340131840000*b^3) - 
      (2126046624527597*d^16*K1^2*M^5*Sqrt[Pi/92378]*u^7)/
       (7099413768437760000*b^3) - (10987017792347*d^12*K1^2*M^5*
        Sqrt[(11*Pi)/8398]*u^7)/(40337578229760000*b^3) - 
      (511968101*d^10*K0*M^5*Sqrt[(13*Pi)/7106]*u^7)/(34148214374400*b^3*
        E^u) + (2185074832459*d^10*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^7)/
       (6722929704960000*b^3) - (10557927998501*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/7106]*u^7)/(73952226754560000*b^3) + 
      (721017181*K1*M^5*Sqrt[(13*Pi)/7106]*u^7)/(90151285948416000*b^3*E^u) + 
      (346270599001*d^6*K1*M^5*Sqrt[(13*Pi)/7106]*u^7)/
       (33806732230656000*b^3*E^u) - (1453432825021*K1^2*M^5*
        Sqrt[(13*Pi)/7106]*u^7)/(7099413768437760000*b^3) + 
      (54287739072319*d^10*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^7)/
       (107566875279360000*b^3) - (132262115101*d^4*K0^2*M^5*
        Sqrt[(17*Pi)/5434]*u^7)/(1607657103360000*b^3) + 
      (57616019032381*d^8*K0^2*M^5*Sqrt[(17*Pi)/5434]*u^7)/
       (295808907018240000*b^3) - (2547951853*d^8*K1*M^5*Sqrt[(17*Pi)/5434]*
        u^7)/(178164596736000*b^3*E^u) + (14045536776679*d^8*K1^2*M^5*
        Sqrt[(17*Pi)/5434]*u^7)/(43823541780480000*b^3) + 
      (97432643969*d^12*K1*M^5*Sqrt[(19*Pi)/4862]*u^7)/
       (13522692892262400*b^3*E^u) + (199279741*d^18*K1^2*M^5*
        Sqrt[(247*Pi)/374]*u^7)/(17529416712192000*b^3) + 
      (1614258901*K0*M^5*Sqrt[Pi/92378]*u^8)/(60100857298944000*b^3*E^u) + 
      (360248738123*d^2*K0*M^5*Sqrt[Pi/92378]*u^8)/(135226928922624000*b^3*
        E^u) + (4871240600531*d^6*K0*M^5*Sqrt[Pi/92378]*u^8)/
       (135226928922624000*b^3*E^u) - (534059737063*d^8*K0*M^5*Sqrt[Pi/92378]*
        u^8)/(8195571449856000*b^3*E^u) - 
      (88234579501*d^10*K0*M^5*Sqrt[Pi/92378]*u^8)/(1365928574976000*b^3*
        E^u) + (702962466709*d^14*K0*M^5*Sqrt[Pi/92378]*u^8)/
       (27045385784524800*b^3*E^u) + (266028253717*d^16*K0*M^5*Sqrt[Pi/92378]*
        u^8)/(108181543138099200*b^3*E^u) + 
      (2331289487*K1*M^5*Sqrt[Pi/92378]*u^8)/(54090771569049600*b^3*E^u) + 
      (12741650839*d^4*K1*M^5*Sqrt[Pi/92378]*u^8)/(409778572492800*b^3*E^u) - 
      (75605527633*d^10*K1*M^5*Sqrt[Pi/92378]*u^8)/(1024446431232000*b^3*
        E^u) + (955793422861*d^12*K1*M^5*Sqrt[Pi/92378]*u^8)/
       (22537821487104000*b^3*E^u) + (113164841507*d^14*K1*M^5*Sqrt[Pi/92378]*
        u^8)/(3756303581184000*b^3*E^u) + 
      (51554404589*d^16*K1*M^5*Sqrt[Pi/92378]*u^8)/(18030257189683200*b^3*
        E^u) - (20371318253171*K0*K1*M^5*Sqrt[Pi/92378]*u^8)/
       (14198827536875520000*b^3) - (4694638000279673*d^4*K0*K1*M^5*
        Sqrt[Pi/92378]*u^8)/(3549706884218880000*b^3) - 
      (24434654176643*d^6*K0*K1*M^5*Sqrt[Pi/92378]*u^8)/
       (11951875031040000*b^3) + (7363198168795789*d^8*K0*K1*M^5*
        Sqrt[Pi/92378]*u^8)/(2366471256145920000*b^3) + 
      (31107994719311*d^10*K0*K1*M^5*Sqrt[Pi/92378]*u^8)/
       (7967916687360000*b^3) - (6083129567602489*d^12*K0*K1*M^5*
        Sqrt[Pi/92378]*u^8)/(3549706884218880000*b^3) + 
      (65305027441*d^18*K0*K1*M^5*Sqrt[Pi/92378]*u^8)/
       (37863540098334720*b^3) - (28358561633*d^8*K1*M^5*Sqrt[(11*Pi)/8398]*
        u^8)/(4097785724928000*b^3*E^u) + 
      (33899806909*d^4*K0*M^5*Sqrt[(13*Pi)/7106]*u^8)/(16903366115328000*b^3*
        E^u) + (204500501*d^2*K1*M^5*Sqrt[(13*Pi)/7106]*u^8)/
       (751260716236800*b^3*E^u) - (29376764899033*d^2*K0*K1*M^5*
        Sqrt[(13*Pi)/7106]*u^8)/(2839765507375104000*b^3) - 
      (198523924187551*d^16*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^8)/
       (14198827536875520000*b^3) + (25995579167*d^12*K0*M^5*
        Sqrt[(19*Pi)/4862]*u^8)/(13522692892262400*b^3*E^u) + 
      (70916190547*d^6*K1*M^5*Sqrt[(19*Pi)/4862]*u^8)/(33806732230656000*b^3*
        E^u) - (390288854047*d^14*K0*K1*M^5*Sqrt[(19*Pi)/4862]*u^8)/
       (4580266947379200*b^3) + (379720273*d^2*K0*M^5*Sqrt[Pi/92378]*u^9)/
       (491734286991360*b^3*E^u) + (234048653*d^4*K0*M^5*Sqrt[Pi/92378]*u^9)/
       (33806732230656*b^3*E^u) + (1239650727851*d^6*K0*M^5*Sqrt[Pi/92378]*
        u^9)/(135226928922624000*b^3*E^u) - 
      (139433306743*d^8*K0*M^5*Sqrt[Pi/92378]*u^9)/(8195571449856000*b^3*
        E^u) + (643476131269*d^12*K0*M^5*Sqrt[Pi/92378]*u^9)/
       (67613464461312000*b^3*E^u) + (927766402481*d^14*K0*M^5*Sqrt[Pi/92378]*
        u^9)/(135226928922624000*b^3*E^u) + 
      (10237657699*d^16*K0*M^5*Sqrt[Pi/92378]*u^9)/(15454506162585600*b^3*
        E^u) - (2294704152149*K0^2*M^5*Sqrt[Pi/92378]*u^9)/
       (14198827536875520000*b^3) - (14372045559299*d^2*K0^2*M^5*
        Sqrt[Pi/92378]*u^9)/(887426721054720000*b^3) - 
      (208771938773603*d^6*K0^2*M^5*Sqrt[Pi/92378]*u^9)/
       (788823752048640000*b^3) + (462334926270407*d^8*K0^2*M^5*
        Sqrt[Pi/92378]*u^9)/(1183235628072960000*b^3) - 
      (1525771057136831*d^12*K0^2*M^5*Sqrt[Pi/92378]*u^9)/
       (7099413768437760000*b^3) - (1475405797146161*d^14*K0^2*M^5*
        Sqrt[Pi/92378]*u^9)/(7099413768437760000*b^3) - 
      (338641821100783*d^16*K0^2*M^5*Sqrt[Pi/92378]*u^9)/
       (14198827536875520000*b^3) + (1726517801*K1*M^5*Sqrt[Pi/92378]*u^9)/
       (202840393383936000*b^3*E^u) + (6038556109*d^2*K1*M^5*Sqrt[Pi/92378]*
        u^9)/(7376014304870400*b^3*E^u) + (3156007800601*d^4*K1*M^5*
        Sqrt[Pi/92378]*u^9)/(405680786767872000*b^3*E^u) + 
      (284220813181*d^6*K1*M^5*Sqrt[Pi/92378]*u^9)/(27045385784524800*b^3*
        E^u) - (78722394593*d^8*K1*M^5*Sqrt[Pi/92378]*u^9)/
       (4097785724928000*b^3*E^u) + (4350553768259*d^12*K1*M^5*Sqrt[Pi/92378]*
        u^9)/(405680786767872000*b^3*E^u) + 
      (3142296283961*d^14*K1*M^5*Sqrt[Pi/92378]*u^9)/(405680786767872000*b^3*
        E^u) + (8683161127*d^16*K1*M^5*Sqrt[Pi/92378]*u^9)/
       (11590879621939200*b^3*E^u) - (114037570573*K1^2*M^5*Sqrt[Pi/92378]*
        u^9)/(430267501117440000*b^3) - (41635683736601*d^2*K1^2*M^5*
        Sqrt[Pi/92378]*u^9)/(1774853442109440000*b^3) - 
      (1585818069619181*d^4*K1^2*M^5*Sqrt[Pi/92378]*u^9)/
       (7099413768437760000*b^3) - (2410025448680947*d^6*K1^2*M^5*
        Sqrt[Pi/92378]*u^9)/(7099413768437760000*b^3) + 
      (1845573560251703*d^8*K1^2*M^5*Sqrt[Pi/92378]*u^9)/
       (3549706884218880000*b^3) - (69339806372359*d^12*K1^2*M^5*
        Sqrt[Pi/92378]*u^9)/(244807371325440000*b^3) - 
      (22324178458063*d^14*K1^2*M^5*Sqrt[Pi/92378]*u^9)/
       (81602457108480000*b^3) - (449556402409151*d^16*K1^2*M^5*
        Sqrt[Pi/92378]*u^9)/(14198827536875520000*b^3) - 
      (21372278917*d^10*K1*M^5*Sqrt[(11*Pi)/8398]*u^9)/
       (12293357174784000*b^3*E^u) + (956589*K0*M^5*Sqrt[(13*Pi)/7106]*u^9)/
       (1335574606643200*b^3*E^u) + (1662630917881*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/7106]*u^9)/(43026750111744000*b^3) + 
      (32510783991271*d^10*K1^2*M^5*Sqrt[(13*Pi)/7106]*u^9)/
       (645401251676160000*b^3) - (4073397743*d^10*K0*M^5*Sqrt[(17*Pi)/5434]*
        u^9)/(4097785724928000*b^3*E^u) + (22526514827*d^18*K1^2*M^5*
        Sqrt[(17*Pi)/5434]*u^9)/(1419882753687552000*b^3) - 
      (952475836787*d^4*K0^2*M^5*Sqrt[(247*Pi)/374]*u^9)/
       (1419882753687552000*b^3) + (314491703*d^18*K0^2*M^5*
        Sqrt[(323*Pi)/286]*u^9)/(473294251229184000*b^3) + 
      (27783971*K0*M^5*Sqrt[Pi/92378]*u^10)/(16227231470714880*b^3*E^u) + 
      (612457790177*d^4*K0*M^5*Sqrt[Pi/92378]*u^10)/(405680786767872000*b^3*
        E^u) + (91720436551*d^6*K0*M^5*Sqrt[Pi/92378]*u^10)/
       (45075642974208000*b^3*E^u) - (2591449*d^8*K0*M^5*Sqrt[Pi/92378]*u^10)/
       (699400192000*b^3*E^u) + (840483844867*d^12*K0*M^5*Sqrt[Pi/92378]*
        u^10)/(405680786767872000*b^3*E^u) + 
      (614242531933*d^14*K0*M^5*Sqrt[Pi/92378]*u^10)/(405680786767872000*b^3*
        E^u) + (858941731*d^16*K0*M^5*Sqrt[Pi/92378]*u^10)/
       (5795439810969600*b^3*E^u) + (220129043*K1*M^5*Sqrt[Pi/92378]*u^10)/
       (101420196691968000*b^3*E^u) + (10685827457*d^2*K1*M^5*Sqrt[Pi/92378]*
        u^10)/(57954398109696000*b^3*E^u) + 
      (225913793551*d^4*K1*M^5*Sqrt[Pi/92378]*u^10)/(135226928922624000*b^3*
        E^u) + (905301372223*d^6*K1*M^5*Sqrt[Pi/92378]*u^10)/
       (405680786767872000*b^3*E^u) - (152337860041*d^10*K1*M^5*
        Sqrt[Pi/92378]*u^10)/(36880071524352000*b^3*E^u) + 
      (928812583183*d^12*K1*M^5*Sqrt[Pi/92378]*u^10)/(405680786767872000*b^3*
        E^u) + (680113454557*d^14*K1*M^5*Sqrt[Pi/92378]*u^10)/
       (405680786767872000*b^3*E^u) + (352459663*d^16*K1*M^5*Sqrt[Pi/92378]*
        u^10)/(2146459189248000*b^3*E^u) - 
      (3970131181*K0*K1*M^5*Sqrt[Pi/92378]*u^10)/(39441187602432000*b^3) - 
      (33520134819277*d^2*K0*K1*M^5*Sqrt[Pi/92378]*u^10)/
       (3549706884218880000*b^3) - (86297363313311*d^6*K0*K1*M^5*
        Sqrt[Pi/92378]*u^10)/(591617814036480000*b^3) + 
      (385221828697751*d^8*K0*K1*M^5*Sqrt[Pi/92378]*u^10)/
       (1774853442109440000*b^3) + (4516510711261*d^10*K0*K1*M^5*
        Sqrt[Pi/92378]*u^10)/(16135031291904000*b^3) - 
      (206934496979963*d^14*K0*K1*M^5*Sqrt[Pi/92378]*u^10)/
       (1774853442109440000*b^3) - (1361715875101*d^16*K0*K1*M^5*
        Sqrt[Pi/92378]*u^10)/(98602969006080000*b^3) + 
      (24121624927*d^18*K0*K1*M^5*Sqrt[Pi/92378]*u^10)/
       (236647125614592000*b^3) - (4174963433*d^10*K0*M^5*Sqrt[(11*Pi)/8398]*
        u^10)/(12293357174784000*b^3*E^u) + 
      (5013059939*d^2*K0*M^5*Sqrt[(13*Pi)/7106]*u^10)/(405680786767872000*b^3*
        E^u) - (2303972712323*d^12*K0*K1*M^5*Sqrt[(13*Pi)/7106]*u^10)/
       (253550491729920000*b^3) - (7935638827*d^8*K1*M^5*Sqrt[(19*Pi)/4862]*
        u^10)/(36880071524352000*b^3*E^u) - 
      (8699010858817*d^4*K0*K1*M^5*Sqrt[(19*Pi)/4862]*u^10)/
       (1774853442109440000*b^3) + (92617*d^2*K0*M^5*Sqrt[Pi/92378]*u^11)/
       (3018458234880*b^3*E^u) + (407473343*d^4*K0*M^5*Sqrt[Pi/92378]*u^11)/
       (1448859952742400*b^3*E^u) + (341132279*d^6*K0*M^5*Sqrt[Pi/92378]*
        u^11)/(905537470464000*b^3*E^u) - 
      (1263383197*d^8*K0*M^5*Sqrt[Pi/92378]*u^11)/(1844003576217600*b^3*
        E^u) - (50394793*d^10*K0*M^5*Sqrt[Pi/92378]*u^11)/
       (72031389696000*b^3*E^u) + (161611*d^14*K0*M^5*Sqrt[Pi/92378]*u^11)/
       (567735091200*b^3*E^u) + (172416151*d^16*K0*M^5*Sqrt[Pi/92378]*u^11)/
       (6146678587392000*b^3*E^u) - (74610931*K0^2*M^5*Sqrt[Pi/92378]*u^11)/
       (8963906273280000*b^3) - (1507120087673*d^2*K0^2*M^5*Sqrt[Pi/92378]*
        u^11)/(1774853442109440000*b^3) - (339704580169*d^4*K0^2*M^5*
        Sqrt[Pi/92378]*u^11)/(39441187602432000*b^3) - 
      (194144764357*d^6*K0^2*M^5*Sqrt[Pi/92378]*u^11)/
       (14198827536875520*b^3) + (789033730439*d^8*K0^2*M^5*Sqrt[Pi/92378]*
        u^11)/(39441187602432000*b^3) + (4228527569459*d^10*K0^2*M^5*
        Sqrt[Pi/92378]*u^11)/(161350312919040000*b^3) - 
      (19222698667951*d^12*K0^2*M^5*Sqrt[Pi/92378]*u^11)/
       (1774853442109440000*b^3) - (28711125977*d^14*K0^2*M^5*Sqrt[Pi/92378]*
        u^11)/(2629412506828800*b^3) + (666760181*d^18*K0^2*M^5*
        Sqrt[Pi/92378]*u^11)/(88742672105472000*b^3) + 
      (74260553*K1*M^5*Sqrt[Pi/92378]*u^11)/(202840393383936000*b^3*E^u) + 
      (5203007609*d^6*K1*M^5*Sqrt[Pi/92378]*u^11)/(12677524586496000*b^3*
        E^u) - (6880205047*d^8*K1*M^5*Sqrt[Pi/92378]*u^11)/
       (9220017881088000*b^3*E^u) - (878145053*d^10*K1*M^5*Sqrt[Pi/92378]*
        u^11)/(1152502235136000*b^3*E^u) + 
      (21129327679*d^12*K1*M^5*Sqrt[Pi/92378]*u^11)/(50710098345984000*b^3*
        E^u) + (24436211*d^14*K1*M^5*Sqrt[Pi/92378]*u^11)/
       (78742388736000*b^3*E^u) - (2853061927*K1^2*M^5*Sqrt[Pi/92378]*u^11)/
       (229506910617600000*b^3) - (277863712779617*d^4*K1^2*M^5*
        Sqrt[Pi/92378]*u^11)/(26622801631641600000*b^3) - 
      (29034797171423*d^6*K1^2*M^5*Sqrt[Pi/92378]*u^11)/
       (1774853442109440000*b^3) + (4752977628677*d^8*K1^2*M^5*Sqrt[Pi/92378]*
        u^11)/(197205938012160000*b^3) + (10951806554081*d^10*K1^2*M^5*
        Sqrt[Pi/92378]*u^11)/(345750670540800000*b^3) - 
      (38574453732091*d^12*K1^2*M^5*Sqrt[Pi/92378]*u^11)/
       (2958089070182400000*b^3) - (117429229792601*d^14*K1^2*M^5*
        Sqrt[Pi/92378]*u^11)/(8874267210547200000*b^3) - 
      (8619753615527*d^16*K1^2*M^5*Sqrt[Pi/92378]*u^11)/
       (5324560326328320000*b^3) + (288707537*d^18*K1^2*M^5*Sqrt[Pi/92378]*
        u^11)/(35497068842188800*b^3) + (87629*K0*M^5*Sqrt[(13*Pi)/7106]*
        u^11)/(3219688783872000*b^3*E^u) + 
      (19405157*d^12*K0*M^5*Sqrt[(13*Pi)/7106]*u^11)/(658572705792000*b^3*
        E^u) - (319393967*d^16*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^11)/
       (3130252984320000*b^3) + (68152283*d^16*K1*M^5*Sqrt[(13*Pi)/7106]*
        u^11)/(28977199054848000*b^3*E^u) + 
      (130672337*d^4*K1*M^5*Sqrt[(17*Pi)/5434]*u^11)/(7244299763712000*b^3*
        E^u) + (22134137*d^2*K1*M^5*Sqrt[(19*Pi)/4862]*u^11)/
       (12677524586496000*b^3*E^u) - (1520234137349*d^2*K1^2*M^5*
        Sqrt[(19*Pi)/4862]*u^11)/(26622801631641600000*b^3) + 
      (140341*K0*M^5*Sqrt[Pi/92378]*u^12)/(2535504917299200*b^3*E^u) + 
      (2760997*d^2*K0*M^5*Sqrt[Pi/92378]*u^12)/(563445537177600*b^3*E^u) + 
      (228214759*d^4*K0*M^5*Sqrt[Pi/92378]*u^12)/(5071009834598400*b^3*E^u) + 
      (1522256089*d^6*K0*M^5*Sqrt[Pi/92378]*u^12)/(25355049172992000*b^3*
        E^u) - (251402027*d^8*K0*M^5*Sqrt[Pi/92378]*u^12)/
       (2305004470272000*b^3*E^u) - (257747663*d^10*K0*M^5*Sqrt[Pi/92378]*
        u^12)/(2305004470272000*b^3*E^u) + 
      (166456157*d^14*K0*M^5*Sqrt[Pi/92378]*u^12)/(3622149881856000*b^3*
        E^u) + (735896417*d^4*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (15213029503795200*b^3*E^u) + (545184863*d^6*K1*M^5*Sqrt[Pi/92378]*
        u^12)/(8451683057664000*b^3*E^u) - (19061*d^8*K1*M^5*Sqrt[Pi/92378]*
        u^12)/(162610544640*b^3*E^u) + (121296731*d^14*K1*M^5*Sqrt[Pi/92378]*
        u^12)/(2453714436096000*b^3*E^u) + 
      (369959519*d^16*K1*M^5*Sqrt[Pi/92378]*u^12)/(76065147518976000*b^3*
        E^u) - (154506307*K0*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (43218833817600000*b^3) - (11005980330479*d^4*K0*K1*M^5*Sqrt[Pi/92378]*
        u^12)/(3327850203955200000*b^3) - (105817832917*d^6*K0*K1*M^5*
        Sqrt[Pi/92378]*u^12)/(20168789114880000*b^3) + 
      (1536362551267*d^10*K0*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (151265918361600000*b^3) - (13550864390873*d^12*K0*K1*M^5*
        Sqrt[Pi/92378]*u^12)/(3327850203955200000*b^3) - 
      (14152306535531*d^14*K0*K1*M^5*Sqrt[Pi/92378]*u^12)/
       (3327850203955200000*b^3) + (120109189*d^18*K0*K1*M^5*Sqrt[Pi/92378]*
        u^12)/(88742672105472000*b^3) - 
      (1094279*d^10*K1*M^5*Sqrt[(11*Pi)/8398]*u^12)/(100217585664000*b^3*
        E^u) + (117827093*d^12*K0*M^5*Sqrt[(13*Pi)/7106]*u^12)/
       (25355049172992000*b^3*E^u) + (21733*K1*M^5*Sqrt[(13*Pi)/7106]*u^12)/
       (4754071719936000*b^3*E^u) + (30826603*d^2*K1*M^5*Sqrt[(13*Pi)/7106]*
        u^12)/(76065147518976000*b^3*E^u) + 
      (2249473*d^16*K0*M^5*Sqrt[(17*Pi)/5434]*u^12)/(8451683057664000*b^3*
        E^u) + (37073867*d^12*K1*M^5*Sqrt[(19*Pi)/4862]*u^12)/
       (10866449645568000*b^3*E^u) - (117312171841*d^2*K0*K1*M^5*
        Sqrt[(19*Pi)/4862]*u^12)/(6655700407910400000*b^3) - 
      (1041920489*d^16*K0*K1*M^5*Sqrt[(19*Pi)/4862]*u^12)/
       (36976113377280000*b^3) + (7623728543*d^8*K0*K1*M^5*Sqrt[(221*Pi)/418]*
        u^12)/(221856680263680000*b^3) + (71107*K0*M^5*Sqrt[Pi/92378]*u^13)/
       (9508143439872000*b^3*E^u) + (1163779*d^2*K0*M^5*Sqrt[Pi/92378]*u^13)/
       (1728753352704000*b^3*E^u) + (1480481*d^6*K0*M^5*Sqrt[Pi/92378]*u^13)/
       (181107494092800*b^3*E^u) - (46249*d^10*K0*M^5*Sqrt[Pi/92378]*u^13)/
       (3048947712000*b^3*E^u) + (17252269*d^14*K0*M^5*Sqrt[Pi/92378]*u^13)/
       (2716612411392000*b^3*E^u) + (11788999*d^16*K0*M^5*Sqrt[Pi/92378]*
        u^13)/(19016286879744000*b^3*E^u) - 
      (5421853*K0^2*M^5*Sqrt[Pi/92378]*u^13)/(22638436761600000*b^3) - 
      (1660979767*d^2*K0^2*M^5*Sqrt[Pi/92378]*u^13)/(71566671052800000*b^3) - 
      (42748760947*d^4*K0^2*M^5*Sqrt[Pi/92378]*u^13)/(184880566886400000*
        b^3) - (81901869419*d^6*K0^2*M^5*Sqrt[Pi/92378]*u^13)/
       (221856680263680000*b^3) + (18071691923*d^10*K0^2*M^5*Sqrt[Pi/92378]*
        u^13)/(25210986393600000*b^3) - (462147985361*d^12*K0^2*M^5*
        Sqrt[Pi/92378]*u^13)/(1663925101977600000*b^3) - 
      (1004879188939*d^14*K0^2*M^5*Sqrt[Pi/92378]*u^13)/
       (3327850203955200000*b^3) - (5240369557*d^16*K0^2*M^5*Sqrt[Pi/92378]*
        u^13)/(133114008158208000*b^3) - 
      (3066839*d^18*K0^2*M^5*Sqrt[Pi/92378]*u^13)/(88742672105472000*b^3) + 
      (150643*K1*M^5*Sqrt[Pi/92378]*u^13)/(19016286879744000*b^3*E^u) + 
      (2717227*d^2*K1*M^5*Sqrt[Pi/92378]*u^13)/(3803257375948800*b^3*E^u) + 
      (41417659*d^4*K1*M^5*Sqrt[Pi/92378]*u^13)/(6338762293248000*b^3*E^u) + 
      (164896367*d^6*K1*M^5*Sqrt[Pi/92378]*u^13)/(19016286879744000*b^3*
        E^u) - (27333763*d^8*K1*M^5*Sqrt[Pi/92378]*u^13)/
       (1728753352704000*b^3*E^u) - (1209071*d^10*K1*M^5*Sqrt[Pi/92378]*u^13)/
       (75163189248000*b^3*E^u) + (5254573*d^12*K1*M^5*Sqrt[Pi/92378]*u^13)/
       (613428609024000*b^3*E^u) + (128279149*d^14*K1*M^5*Sqrt[Pi/92378]*
        u^13)/(19016286879744000*b^3*E^u) + 
      (297841*d^16*K1*M^5*Sqrt[Pi/92378]*u^13)/(452768735232000*b^3*E^u) - 
      (533370083*K1^2*M^5*Sqrt[Pi/92378]*u^13)/(1815191020339200000*b^3) - 
      (119998138217*d^4*K1^2*M^5*Sqrt[Pi/92378]*u^13)/
       (453797755084800000*b^3) - (281671946029*d^6*K1^2*M^5*Sqrt[Pi/92378]*
        u^13)/(665570040791040000*b^3) + (35535851929*d^10*K1^2*M^5*
        Sqrt[Pi/92378]*u^13)/(43218833817600000*b^3) - 
      (1577697222599*d^12*K1^2*M^5*Sqrt[Pi/92378]*u^13)/
       (4991775305932800000*b^3) - (3463854597121*d^14*K1^2*M^5*
        Sqrt[Pi/92378]*u^13)/(9983550611865600000*b^3) - 
      (182158114093*d^16*K1^2*M^5*Sqrt[Pi/92378]*u^13)/
       (3993420244746240000*b^3) - (54029*d^18*K1^2*M^5*Sqrt[Pi/92378]*u^13)/
       (684742840320000*b^3) - (660293*d^8*K0*M^5*Sqrt[(13*Pi)/7106]*u^13)/
       (576251117568000*b^3*E^u) + (16627487*d^8*K0^2*M^5*Sqrt[(13*Pi)/7106]*
        u^13)/(410845704192000*b^3) + (6884083*d^4*K0*M^5*Sqrt[(17*Pi)/5434]*
        u^13)/(19016286879744000*b^3*E^u) - 
      (684023297*d^2*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^13)/
       (434067417907200000*b^3) + (8091691*d^12*K0*M^5*Sqrt[(19*Pi)/4862]*
        u^13)/(19016286879744000*b^3*E^u) + 
      (70434491*d^8*K1^2*M^5*Sqrt[(247*Pi)/374]*u^13)/
       (28937827860480000*b^3) + (113*K0*M^5*Sqrt[Pi/92378]*u^14)/
       (135830620569600*b^3*E^u) + (11113*d^2*K0*M^5*Sqrt[Pi/92378]*u^14)/
       (144062779392000*b^3*E^u) + (3364343*d^4*K0*M^5*Sqrt[Pi/92378]*u^14)/
       (4754071719936000*b^3*E^u) + (4414609*d^6*K0*M^5*Sqrt[Pi/92378]*u^14)/
       (4754071719936000*b^3*E^u) - (105761*d^10*K0*M^5*Sqrt[Pi/92378]*u^14)/
       (61741191168000*b^3*E^u) + (285179*d^12*K0*M^5*Sqrt[Pi/92378]*u^14)/
       (316938114662400*b^3*E^u) + (16811*d^16*K0*M^5*Sqrt[Pi/92378]*u^14)/
       (237703585996800*b^3*E^u) + (43*K1*M^5*Sqrt[Pi/92378]*u^14)/
       (49521580416000*b^3*E^u) + (76709*d^2*K1*M^5*Sqrt[Pi/92378]*u^14)/
       (950814343987200*b^3*E^u) + (3526883*d^4*K1*M^5*Sqrt[Pi/92378]*u^14)/
       (4754071719936000*b^3*E^u) + (659639*d^6*K1*M^5*Sqrt[Pi/92378]*u^14)/
       (679153102848000*b^3*E^u) + (4473089*d^12*K1*M^5*Sqrt[Pi/92378]*u^14)/
       (4754071719936000*b^3*E^u) + (3668963*d^14*K1*M^5*Sqrt[Pi/92378]*u^14)/
       (4754071719936000*b^3*E^u) + (351961*d^16*K1*M^5*Sqrt[Pi/92378]*u^14)/
       (4754071719936000*b^3*E^u) - (15317413*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/
       (226898877542400000*b^3) - (9035334713*d^2*K0*K1*M^5*Sqrt[Pi/92378]*
        u^14)/(1426221515980800000*b^3) - (315555312481*d^4*K0*K1*M^5*
        Sqrt[Pi/92378]*u^14)/(4991775305932800000*b^3) - 
      (18921173567*d^6*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/
       (184880566886400000*b^3) + (2546281037*d^8*K0*K1*M^5*Sqrt[Pi/92378]*
        u^14)/(17891667763200000*b^3) + (156703373*d^10*K0*K1*M^5*
        Sqrt[Pi/92378]*u^14)/(787843324800000*b^3) - 
      (362809933259*d^12*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/
       (4991775305932800000*b^3) - (423278282723*d^14*K0*K1*M^5*
        Sqrt[Pi/92378]*u^14)/(4991775305932800000*b^3) - 
      (1669326907*d^16*K0*K1*M^5*Sqrt[Pi/92378]*u^14)/
       (142622151598080000*b^3) - (51022607*d^18*K0*K1*M^5*Sqrt[Pi/92378]*
        u^14)/(665570040791040000*b^3) - (2267*d^8*K1*M^5*Sqrt[(11*Pi)/8398]*
        u^14)/(13941559296000*b^3*E^u) - (56789*d^8*K0*M^5*Sqrt[(13*Pi)/7106]*
        u^14)/(432188338176000*b^3*E^u) - 
      (1823*d^10*K1*M^5*Sqrt[(17*Pi)/5434]*u^14)/(17287533527040*b^3*E^u) + 
      (20473*d^14*K0*M^5*Sqrt[(19*Pi)/4862]*u^14)/(528230191104000*b^3*E^u) + 
      (173*K0*M^5*Sqrt[Pi/92378]*u^15)/(2377035859968000*b^3*E^u) + 
      (577*d^2*K0*M^5*Sqrt[Pi/92378]*u^15)/(84894137856000*b^3*E^u) + 
      (647*d^4*K0*M^5*Sqrt[Pi/92378]*u^15)/(9904316083200*b^3*E^u) + 
      (48703*d^6*K0*M^5*Sqrt[Pi/92378]*u^15)/(594258964992000*b^3*E^u) - 
      (16669*d^8*K0*M^5*Sqrt[Pi/92378]*u^15)/(108047084544000*b^3*E^u) - 
      (8249*d^10*K0*M^5*Sqrt[Pi/92378]*u^15)/(54023542272000*b^3*E^u) + 
      (2129*d^12*K0*M^5*Sqrt[Pi/92378]*u^15)/(27011771136000*b^3*E^u) + 
      (457*d^16*K0*M^5*Sqrt[Pi/92378]*u^15)/(72031389696000*b^3*E^u) - 
      (3420161*K0^2*M^5*Sqrt[Pi/92378]*u^15)/(998355061186560000*b^3) - 
      (642840199*d^2*K0^2*M^5*Sqrt[Pi/92378]*u^15)/(1996710122373120000*
        b^3) - (3233951627*d^4*K0^2*M^5*Sqrt[Pi/92378]*u^15)/
       (998355061186560000*b^3) - (2972843353*d^6*K0^2*M^5*Sqrt[Pi/92378]*
        u^15)/(554641700659200000*b^3) + (14558939*d^10*K0^2*M^5*
        Sqrt[Pi/92378]*u^15)/(1400610355200000*b^3) - 
      (2039739277*d^14*K0^2*M^5*Sqrt[Pi/92378]*u^15)/(453797755084800000*
        b^3) - (332919281*d^16*K0^2*M^5*Sqrt[Pi/92378]*u^15)/
       (499177530593280000*b^3) - (5884139*d^18*K0^2*M^5*Sqrt[Pi/92378]*u^15)/
       (665570040791040000*b^3) + (173*K1*M^5*Sqrt[Pi/92378]*u^15)/
       (2377035859968000*b^3*E^u) + (461*d^2*K1*M^5*Sqrt[Pi/92378]*u^15)/
       (66028773888000*b^3*E^u) + (4003*d^4*K1*M^5*Sqrt[Pi/92378]*u^15)/
       (59425896499200*b^3*E^u) + (10009*d^6*K1*M^5*Sqrt[Pi/92378]*u^15)/
       (118851792998400*b^3*E^u) - (1213*d^10*K1*M^5*Sqrt[Pi/92378]*u^15)/
       (7717648896000*b^3*E^u) + (73*d^12*K1*M^5*Sqrt[Pi/92378]*u^15)/
       (900392371200*b^3*E^u) + (251*d^14*K1*M^5*Sqrt[Pi/92378]*u^15)/
       (3601569484800*b^3*E^u) - (6226841*K1^2*M^5*Sqrt[Pi/92378]*u^15)/
       (1663925101977600000*b^3) - (389939947*d^2*K1^2*M^5*Sqrt[Pi/92378]*
        u^15)/(1109283401318400000*b^3) - (17674495283*d^4*K1^2*M^5*
        Sqrt[Pi/92378]*u^15)/(4991775305932800000*b^3) - 
      (9795471011*d^6*K1^2*M^5*Sqrt[Pi/92378]*u^15)/(1663925101977600000*
        b^3) + (1295014943*d^10*K1^2*M^5*Sqrt[Pi/92378]*u^15)/
       (113449438771200000*b^3) - (1262535167*d^12*K1^2*M^5*Sqrt[Pi/92378]*
        u^15)/(332785020395520000*b^3) - (4936323883*d^14*K1^2*M^5*
        Sqrt[Pi/92378]*u^15)/(998355061186560000*b^3) - 
      (37162129*d^16*K1^2*M^5*Sqrt[Pi/92378]*u^15)/(49917753059328000*b^3) - 
      (21536609*d^18*K1^2*M^5*Sqrt[Pi/92378]*u^15)/(1996710122373120000*
        b^3) - (1347078737*d^12*K0^2*M^5*Sqrt[(13*Pi)/7106]*u^15)/
       (4991775305932800000*b^3) + (43*d^14*K0*M^5*Sqrt[(17*Pi)/5434]*u^15)/
       (10804708454400*b^3*E^u) + (705568049*d^8*K0^2*M^5*Sqrt[(17*Pi)/5434]*
        u^15)/(1663925101977600000*b^3) - (1009*d^8*K1*M^5*Sqrt[(17*Pi)/5434]*
        u^15)/(108047084544000*b^3*E^u) + (83*d^16*K1*M^5*Sqrt[(17*Pi)/5434]*
        u^15)/(216094169088000*b^3*E^u) + 
      (688480043*d^8*K1^2*M^5*Sqrt[(19*Pi)/4862]*u^15)/
       (1663925101977600000*b^3) + (d^2*K0*M^5*Sqrt[Pi/92378]*u^16)/
       (2701177113600*b^3*E^u) + (61*d^6*K0*M^5*Sqrt[Pi/92378]*u^16)/
       (13505885568000*b^3*E^u) + (61*d^12*K0*M^5*Sqrt[Pi/92378]*u^16)/
       (13505885568000*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/92378]*u^16)/
       (2701177113600*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/92378]*u^16)/
       (2701177113600*b^3*E^u) + (61*d^6*K1*M^5*Sqrt[Pi/92378]*u^16)/
       (13505885568000*b^3*E^u) + (61*d^12*K1*M^5*Sqrt[Pi/92378]*u^16)/
       (13505885568000*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/92378]*u^16)/
       (2701177113600*b^3*E^u) - (1514603*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/
       (2495887652966400000*b^3) - (7951403*d^2*K0*K1*M^5*Sqrt[Pi/92378]*
        u^16)/(138660425164800000*b^3) - (45534509*d^4*K0*K1*M^5*
        Sqrt[Pi/92378]*u^16)/(77996489155200000*b^3) - 
      (158561629*d^6*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/(155992978310400000*
        b^3) + (19531949*d^8*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/
       (15406713907200000*b^3) - (174327781*d^12*K0*K1*M^5*Sqrt[Pi/92378]*
        u^16)/(311985956620800000*b^3) - 
      (250729*d^14*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/(289411833600000*b^3) - 
      (73742299*d^16*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/(499177530593280000*
        b^3) - (33197*d^18*K0*K1*M^5*Sqrt[Pi/92378]*u^16)/
       (9244028344320000*b^3) + (d^4*K0*M^5*Sqrt[(11*Pi)/8398]*u^16)/
       (2701177113600*b^3*E^u) - (11*d^8*K0*M^5*Sqrt[(11*Pi)/8398]*u^16)/
       (13505885568000*b^3*E^u) - (11*d^10*K0*M^5*Sqrt[(11*Pi)/8398]*u^16)/
       (13505885568000*b^3*E^u) + (d^14*K0*M^5*Sqrt[(11*Pi)/8398]*u^16)/
       (2701177113600*b^3*E^u) + (d^4*K1*M^5*Sqrt[(11*Pi)/8398]*u^16)/
       (2701177113600*b^3*E^u) - (11*d^8*K1*M^5*Sqrt[(11*Pi)/8398]*u^16)/
       (13505885568000*b^3*E^u) - (11*d^10*K1*M^5*Sqrt[(11*Pi)/8398]*u^16)/
       (13505885568000*b^3*E^u) + (d^14*K1*M^5*Sqrt[(11*Pi)/8398]*u^16)/
       (2701177113600*b^3*E^u) + (7577*d^10*K0*K1*M^5*Sqrt[(19*Pi)/4862]*
        u^16)/(73193186304000*b^3) - (20821*K0^2*M^5*Sqrt[Pi/92378]*u^17)/
       (831962550988800000*b^3) - (4286189*d^2*K0^2*M^5*Sqrt[Pi/92378]*u^17)/
       (2495887652966400000*b^3) - (3744779*d^4*K0^2*M^5*Sqrt[Pi/92378]*u^17)/
       (207990637747200000*b^3) - (21666611*d^6*K0^2*M^5*Sqrt[Pi/92378]*u^17)/
       (623971913241600000*b^3) + (5087651*d^8*K0^2*M^5*Sqrt[Pi/92378]*u^17)/
       (138660425164800000*b^3) + (4447*d^10*K0^2*M^5*Sqrt[Pi/92378]*u^17)/
       (65767790592000*b^3) - (8022857*d^12*K0^2*M^5*Sqrt[Pi/92378]*u^17)/
       (623971913241600000*b^3) - (1073473*d^16*K0^2*M^5*Sqrt[Pi/92378]*u^17)/
       (166392510197760000*b^3) - (123577*d^18*K0^2*M^5*Sqrt[Pi/92378]*u^17)/
       (499177530593280000*b^3) - (4427119*d^2*K1^2*M^5*Sqrt[Pi/92378]*u^17)/
       (2495887652966400000*b^3) - (912881*d^6*K1^2*M^5*Sqrt[Pi/92378]*u^17)/
       (24958876529664000*b^3) + (63913*d^8*K1^2*M^5*Sqrt[Pi/92378]*u^17)/
       (1697882757120000*b^3) + (8101409*d^10*K1^2*M^5*Sqrt[Pi/92378]*u^17)/
       (113449438771200000*b^3) - (7914289*d^12*K1^2*M^5*Sqrt[Pi/92378]*u^17)/
       (623971913241600000*b^3) - (3503399*d^16*K1^2*M^5*Sqrt[Pi/92378]*u^17)/
       (499177530593280000*b^3) - (140083*d^18*K1^2*M^5*Sqrt[Pi/92378]*u^17)/
       (499177530593280000*b^3) - (897749*d^4*K1^2*M^5*Sqrt[(13*Pi)/7106]*
        u^17)/(623971913241600000*b^3) - 
      (391403*d^14*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^17)/(207990637747200000*
        b^3) - (142063*d^14*K0^2*M^5*Sqrt[(19*Pi)/4862]*u^17)/
       (89138844748800000*b^3) - (307*K1^2*M^5*Sqrt[(19*Pi)/4862]*u^17)/
       (226898877542400000*b^3) - (111577*d^6*K0*K1*M^5*Sqrt[Pi/92378]*u^18)/
       (31198595662080000*b^3) + (29039*d^8*K0*K1*M^5*Sqrt[Pi/92378]*u^18)/
       (15599297831040000*b^3) + (207653*d^10*K0*K1*M^5*Sqrt[Pi/92378]*u^18)/
       (28362359692800000*b^3) + (8237*d^12*K0*K1*M^5*Sqrt[Pi/92378]*u^18)/
       (25998829718400000*b^3) - (3397*d^16*K0*K1*M^5*Sqrt[Pi/92378]*u^18)/
       (3119859566208000*b^3) - (7879*d^18*K0*K1*M^5*Sqrt[Pi/92378]*u^18)/
       (124794382648320000*b^3) - (K0*K1*M^5*Sqrt[(17*Pi)/5434]*u^18)/
       (12999414859200000*b^3) - (4019*d^2*K0*K1*M^5*Sqrt[(17*Pi)/5434]*u^18)/
       (623971913241600000*b^3) - (5573*d^4*K0*K1*M^5*Sqrt[(19*Pi)/4862]*
        u^18)/(77996489155200000*b^3) - 
      (27119*d^14*K0*K1*M^5*Sqrt[(19*Pi)/4862]*u^18)/(155992978310400000*
        b^3) - (K0^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(311985956620800000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(4952158041600000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(412679836800000*b^3) - 
      (53*d^6*K0^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(7090589923200000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(144705916800000*b^3) - 
      (d^16*K0^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(378164795904000*b^3) - 
      (d^18*K0^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(5672471938560000*b^3) - 
      (K1^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(311985956620800000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(4952158041600000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(412679836800000*b^3) - 
      (53*d^6*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(7090589923200000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(144705916800000*b^3) - 
      (d^16*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(378164795904000*b^3) - 
      (d^18*K1^2*M^5*Sqrt[(17*Pi)/5434]*u^19)/(5672471938560000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(221*Pi)/418]*u^19)/(5379068217600000*b^3) + 
      (17*d^10*K0^2*M^5*Sqrt[(221*Pi)/418]*u^19)/(14181179846400000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(221*Pi)/418]*u^19)/(7090589923200000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(221*Pi)/418]*u^19)/(5379068217600000*b^3) + 
      (17*d^10*K1^2*M^5*Sqrt[(221*Pi)/418]*u^19)/(14181179846400000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(221*Pi)/418]*u^19)/(7090589923200000*b^3))/Pi}, 
   10, 13, 1]}, 3, 5, 1]


==> anc/spectrum_16_8.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-30197*d^2*K1^2*M^4*Sqrt[11/(2897310*Pi)]*u^2)/
       (82851840*b^2) - (139769*d^4*K1^2*M^4*Sqrt[11/(2897310*Pi)]*u^2)/
       (41425920*b^2) + (49*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/
       (132562944*b^2) + (9751*d^4*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/
       (33140736*b^2) + (13559*d^12*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/
       (33140736*b^2) + (4459*d^14*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/
       (16570368*b^2) - (49*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/
       (13808640*b^2) + (973*d^16*K0^2*M^4*Sqrt[19/(1677390*Pi)]*u^2)/
       (66281472*b^2) + (1225*d^6*K0^2*M^4*Sqrt[65/(490314*Pi)]*u^2)/
       (16570368*b^2) - (9737*d^8*K0^2*M^4*Sqrt[65/(490314*Pi)]*u^2)/
       (66281472*b^2) + (49*d^2*K0^2*M^4*Sqrt[143/(222870*Pi)]*u^2)/
       (16570368*b^2) - (1001*d^10*K0^2*M^4*Sqrt[143/(222870*Pi)]*u^2)/
       (16570368*b^2) - (49*d^6*K1^2*M^4*Sqrt[221/(144210*Pi)]*u^2)/
       (222720*b^2) + (7*d^8*K1^2*M^4*Sqrt[221/(144210*Pi)]*u^2)/
       (16704*b^2) + (8281*d^10*K1^2*M^4*Sqrt[221/(144210*Pi)]*u^2)/
       (20712960*b^2) - (4823*d^12*K1^2*M^4*Sqrt[221/(144210*Pi)]*u^2)/
       (20712960*b^2) - (3367*d^14*K1^2*M^4*Sqrt[221/(144210*Pi)]*u^2)/
       (20712960*b^2) - (637*d^16*K1^2*M^4*Sqrt[221/(144210*Pi)]*u^2)/
       (41425920*b^2) - (2239*d^2*K1^2*M^4*u^2)/(27617280*Sqrt[31870410]*b^2*
        Sqrt[Pi]) + (1477*d^16*K0^2*M^4*u^2)/(44187648*b^2*
        Sqrt[31870410*Pi]) - (4333*d^4*K1^2*M^4*u^2)/
       (13808640*b^2*Sqrt[31870410*Pi]) - 
      (17968063*d^4*K0*K1*M^4*Sqrt[5/(6374082*Pi)]*u^3)/(4374577152*b^2) - 
      (2853599*d^6*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^3)/(1367055360*b^2) + 
      (42139*d^10*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^3)/(11046912*b^2) - 
      (141508421*d^12*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^3)/
       (65618657280*b^2) - (12753601*d^14*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*
        u^3)/(8202332160*b^2) - (7233587*d^16*K0*K1*M^4*Sqrt[17/(1874730*Pi)]*
        u^3)/(59268464640*b^2) + (26899*d^8*K0*K1*M^4*Sqrt[1495/(21318*Pi)]*
        u^3)/(795377664*b^2) - (2193571*K0*K1*M^4*u^3)/
       (87491543040*b^2*Sqrt[31870410*Pi]) - (12201551*d^2*K0*K1*M^4*u^3)/
       (5468221440*b^2*Sqrt[31870410*Pi]) + (19084007*d^16*K0*K1*M^4*u^3)/
       (183732240384*b^2*Sqrt[31870410*Pi]) + 
      (43162325*d^12*K1^2*M^4*Sqrt[5/(6374082*Pi)]*u^4)/(76027133952*b^2) - 
      (3398927*d^6*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^4)/(10936442880*b^2) + 
      (2939*d^10*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^4)/(5178240*b^2) - 
      (43022033*d^12*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^4)/(131237314560*b^2) - 
      (7660373*d^14*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^4)/(32809328640*b^2) - 
      (12118421*d^16*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^4)/(524949258240*b^2) + 
      (942312817*d^4*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^4)/
       (2505439641600*b^2) - (2567021*d^8*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^4)/
       (2651258880*b^2) + (1038938467*d^14*K1^2*M^4*Sqrt[13/(2451570*Pi)]*
        u^4)/(3937119436800*b^2) + (6637117*d^16*K1^2*M^4*
        Sqrt[13/(2451570*Pi)]*u^4)/(393711943680*b^2) - 
      (816825287*d^2*K0^2*M^4*Sqrt[17/(1874730*Pi)]*u^4)/
       (29397158461440*b^2) - (62019479*d^10*K1^2*M^4*Sqrt[17/(1874730*Pi)]*
        u^4)/(119306649600*b^2) - (37057*K0^2*M^4*Sqrt[19/(1677390*Pi)]*u^4)/
       (174983086080*b^2) + (114901*K1^2*M^4*Sqrt[209/(152490*Pi)]*u^4)/
       (12527198208000*b^2) + (56033*d^8*K0^2*M^4*Sqrt[221/(144210*Pi)]*u^4)/
       (1590755328*b^2) + (322983173*d^2*K0^2*M^4*u^4)/
       (2672468951040*Sqrt[31870410]*b^2*Sqrt[Pi]) + 
      (549862507*d^2*K1^2*M^4*u^4)/(950339174400*Sqrt[31870410]*b^2*
        Sqrt[Pi]) - (4782047*d^4*K0^2*M^4*u^4)/(1508474880*b^2*
        Sqrt[31870410*Pi]) + (114220201*K1^2*M^4*u^4)/
       (22966530048000*b^2*Sqrt[31870410*Pi]) + (263531887*d^6*K1^2*M^4*u^4)/
       (52494925824*b^2*Sqrt[31870410*Pi]) + (9649*d^10*K1^2*M^4*u^4)/
       (29458432*b^2*Sqrt[31870410*Pi]) + (6870423149*d^12*K1^2*M^4*u^4)/
       (1670293094400*b^2*Sqrt[31870410*Pi]) + 
      (15239060033*d^6*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^5)/
       (27559836057600*b^2) - (736733*d^8*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*
        u^5)/(662814720*b^2) - (124252771*d^10*K0*K1*M^4*
        Sqrt[13/(2451570*Pi)]*u^5)/(119306649600*b^2) + 
      (86575139*d^12*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^5)/
       (135762739200*b^2) + (1613968537*d^14*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*
        u^5)/(3937119436800*b^2) + (268934309*d^16*K0*K1*M^4*
        Sqrt[13/(2451570*Pi)]*u^5)/(7874238873600*b^2) + 
      (748442659*d^4*K0*K1*M^4*Sqrt[19/(1677390*Pi)]*u^5)/
       (2505439641600*b^2) + (1071611*K0*K1*M^4*Sqrt[323/(98670*Pi)]*u^5)/
       (55119672115200*b^2) + (16321484261*d^2*K0*K1*M^4*u^5)/
       (27559836057600*b^2*Sqrt[31870410*Pi]) + 
      (3189610447*d^6*K0*K1*M^4*u^5)/(6889959014400*b^2*Sqrt[31870410*Pi]) - 
      (15977273*d^8*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^6)/(63630213120*b^2) - 
      (138961831*d^10*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^6)/
       (477226598400*b^2) + (40919767*d^12*K0^2*M^4*Sqrt[13/(2451570*Pi)]*
        u^6)/(271525478400*b^2) + (21859349*d^16*K0^2*M^4*
        Sqrt[13/(2451570*Pi)]*u^6)/(2172203827200*b^2) + 
      (152516627*d^6*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^6)/(596533248000*b^2) + 
      (22688713*d^6*K0^2*M^4*Sqrt[17/(1874730*Pi)]*u^6)/(181016985600*b^2) + 
      (50987495723*d^12*K1^2*M^4*Sqrt[17/(1874730*Pi)]*u^6)/
       (220478688460800*b^2) + (527649583*d^2*K0^2*M^4*Sqrt[23/(1385670*Pi)]*
        u^6)/(110239344230400*b^2) + (435374479*d^14*K1^2*M^4*
        Sqrt[23/(1385670*Pi)]*u^6)/(3937119436800*b^2) + 
      (7031421491*d^2*K1^2*M^4*u^6)/(19685597184000*Sqrt[31870410]*b^2*
        Sqrt[Pi]) + (389199143*K0^2*M^4*u^6)/(440957376921600*b^2*
        Sqrt[31870410*Pi]) + (34975730099*d^4*K0^2*M^4*u^6)/
       (27559836057600*b^2*Sqrt[31870410*Pi]) + 
      (22817409661*d^14*K0^2*M^4*u^6)/(15748477747200*b^2*
        Sqrt[31870410*Pi]) + (2444537033*K1^2*M^4*u^6)/
       (551196721152000*b^2*Sqrt[31870410*Pi]) + 
      (10260394559*d^4*K1^2*M^4*u^6)/(3444979507200*b^2*Sqrt[31870410*Pi]) - 
      (4065089533*d^8*K1^2*M^4*u^6)/(556764364800*b^2*Sqrt[31870410*Pi]) - 
      (25457473009*d^10*K1^2*M^4*u^6)/(4175732736000*b^2*Sqrt[31870410*Pi]) + 
      (118614817*d^12*K1^2*M^4*u^6)/(3711762432000*b^2*Sqrt[31870410*Pi]) + 
      (125319192181*d^16*K1^2*M^4*u^6)/(551196721152000*b^2*
        Sqrt[31870410*Pi]) - (444569191*d^8*K0*K1*M^4*Sqrt[11/(2897310*Pi)]*
        u^7)/(1113528729600*b^2) - (210574300789*d^10*K0*K1*M^4*
        Sqrt[17/(1874730*Pi)]*u^7)/(801740685312000*b^2) + 
      (30734713*K0*K1*M^4*u^7)/(15311020032000*b^2*Sqrt[31870410*Pi]) + 
      (11453761717*d^2*K0*K1*M^4*u^7)/(61244080128000*b^2*
        Sqrt[31870410*Pi]) + (863185229*d^4*K0*K1*M^4*u^7)/
       (489952641024*b^2*Sqrt[31870410*Pi]) + (20470250623*d^6*K0*K1*M^4*u^7)/
       (8749154304000*b^2*Sqrt[31870410*Pi]) + 
      (1300301071*d^10*K0*K1*M^4*u^7)/(5172520550400*b^2*Sqrt[31870410*Pi]) + 
      (150418540843*d^12*K0*K1*M^4*u^7)/(61244080128000*b^2*
        Sqrt[31870410*Pi]) + (1389165689*d^14*K0*K1*M^4*u^7)/
       (816587735040*b^2*Sqrt[31870410*Pi]) + 
      (28949955977*d^16*K0*K1*M^4*u^7)/(183732240384000*b^2*
        Sqrt[31870410*Pi]) - (749688743*d^10*K0^2*M^4*Sqrt[11/(2897310*Pi)]*
        u^8)/(13362344755200*b^2) + (5914462663*d^2*K0^2*M^4*
        Sqrt[17/(1874730*Pi)]*u^8)/(4409573769216000*b^2) + 
      (239834917*d^6*K0^2*M^4*Sqrt[19/(1677390*Pi)]*u^8)/
       (13123731456000*b^2) + (1705586549*d^16*K1^2*M^4*Sqrt[19/(1677390*Pi)]*
        u^8)/(1102393442304000*b^2) - (728100169*d^2*K0^2*M^4*u^8)/
       (293971584614400*Sqrt[31870410]*b^2*Sqrt[Pi]) + 
      (5772478121*d^2*K1^2*M^4*u^8)/(137799180288000*Sqrt[31870410]*b^2*
        Sqrt[Pi]) + (76304647*K0^2*M^4*u^8)/(551196721152000*b^2*
        Sqrt[31870410*Pi]) + (454265233*d^4*K0^2*M^4*u^8)/
       (1968559718400*b^2*Sqrt[31870410*Pi]) - (990095921*d^8*K0^2*M^4*u^8)/
       (1670293094400*b^2*Sqrt[31870410*Pi]) + (377372803*d^10*K0^2*M^4*u^8)/
       (22270574592000*b^2*Sqrt[31870410*Pi]) + (722171353*d^12*K0^2*M^4*u^8)/
       (2153112192000*b^2*Sqrt[31870410*Pi]) + (421064803*d^14*K0^2*M^4*u^8)/
       (1778053939200*b^2*Sqrt[31870410*Pi]) + 
      (12295109899*d^16*K0^2*M^4*u^8)/(551196721152000*b^2*
        Sqrt[31870410*Pi]) + (310663909*K1^2*M^4*u^8)/
       (551196721152000*b^2*Sqrt[31870410*Pi]) + 
      (18797714989*d^4*K1^2*M^4*u^8)/(55119672115200*b^2*Sqrt[31870410*Pi]) + 
      (2653866913*d^6*K1^2*M^4*u^8)/(6561865728000*b^2*Sqrt[31870410*Pi]) - 
      (2064279901*d^8*K1^2*M^4*u^8)/(2505439641600*b^2*Sqrt[31870410*Pi]) - 
      (1370737333*d^10*K1^2*M^4*u^8)/(1789599744000*b^2*Sqrt[31870410*Pi]) + 
      (125486173783*d^12*K1^2*M^4*u^8)/(275598360576000*b^2*
        Sqrt[31870410*Pi]) + (1247008657*d^14*K1^2*M^4*u^8)/
       (3937119436800*b^2*Sqrt[31870410*Pi]) + (1088881*d^16*K1^2*M^4*u^8)/
       (2227057459200*b^2*Sqrt[31870410*Pi]) + 
      (13354001*d^14*K0*K1*M^4*Sqrt[5/(6374082*Pi)]*u^9)/(472454332416*b^2) + 
      (70437271*d^2*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^9)/
       (59056791552000*b^2) + (14956621*d^6*K0*K1*M^4*Sqrt[23/(1385670*Pi)]*
        u^9)/(1789599744000*b^2) + (34688033*K0*K1*M^4*u^9)/
       (206698770432000*b^2*Sqrt[31870410*Pi]) + 
      (2392470799*d^4*K0*K1*M^4*u^9)/(16535901634560*b^2*Sqrt[31870410*Pi]) - 
      (179416717*d^8*K0*K1*M^4*u^9)/(501087928320*b^2*Sqrt[31870410*Pi]) - 
      (4380409697*d^10*K0*K1*M^4*u^9)/(12527198208000*b^2*
        Sqrt[31870410*Pi]) + (2672502659*d^12*K0*K1*M^4*u^9)/
       (13335404544000*b^2*Sqrt[31870410*Pi]) + 
      (5545509647*d^16*K0*K1*M^4*u^9)/(413397540864000*b^2*
        Sqrt[31870410*Pi]) - (2609197*d^8*K0^2*M^4*Sqrt[11/(2897310*Pi)]*
        u^10)/(835146547200*b^2) - (12874639*d^10*K0^2*M^4*
        Sqrt[11/(2897310*Pi)]*u^10)/(4175732736000*b^2) + 
      (29899139*d^16*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^10)/
       (1889817329664000*b^2) + (485454377*d^4*K1^2*M^4*Sqrt[19/(1677390*Pi)]*
        u^10)/(496077049036800*b^2) - (81554663*d^8*K1^2*M^4*
        Sqrt[19/(1677390*Pi)]*u^10)/(37581594624000*b^2) - 
      (3284672477*d^10*K1^2*M^4*Sqrt[19/(1677390*Pi)]*u^10)/
       (1603481370624000*b^2) + (3357451*d^2*K0^2*M^4*Sqrt[23/(1385670*Pi)]*
        u^10)/(59056791552000*b^2) + (5255981*d^14*K1^2*M^4*
        Sqrt[23/(1385670*Pi)]*u^10)/(8145764352000*b^2) + 
      (2496045623*d^2*K1^2*M^4*u^10)/(1240192622592000*Sqrt[31870410]*b^2*
        Sqrt[Pi]) + (223781*K0^2*M^4*u^10)/(25837346304000*b^2*
        Sqrt[31870410*Pi]) + (1142904199*d^4*K0^2*M^4*u^10)/
       (82679508172800*b^2*Sqrt[31870410*Pi]) + (34001353*d^6*K0^2*M^4*u^10)/
       (1789599744000*b^2*Sqrt[31870410*Pi]) + 
      (7938309289*d^12*K0^2*M^4*u^10)/(413397540864000*b^2*
        Sqrt[31870410*Pi]) + (1128391553*d^14*K0^2*M^4*u^10)/
       (82679508172800*b^2*Sqrt[31870410*Pi]) + 
      (136930487*d^16*K0^2*M^4*u^10)/(125987821977600*b^2*
        Sqrt[31870410*Pi]) + (17727859*K1^2*M^4*u^10)/
       (620096311296000*b^2*Sqrt[31870410*Pi]) - (1750739*d^4*K1^2*M^4*u^10)/
       (1002175856640*b^2*Sqrt[31870410*Pi]) + (291094823*d^6*K1^2*M^4*u^10)/
       (13335404544000*b^2*Sqrt[31870410*Pi]) - (71111197*d^10*K1^2*M^4*u^10)/
       (35632919347200*b^2*Sqrt[31870410*Pi]) + 
      (28861137913*d^12*K1^2*M^4*u^10)/(1240192622592000*b^2*
        Sqrt[31870410*Pi]) + (790634123*d^14*K1^2*M^4*u^10)/
       (450979135488000*b^2*Sqrt[31870410*Pi]) + 
      (1942688707*d^16*K1^2*M^4*u^10)/(1240192622592000*b^2*
        Sqrt[31870410*Pi]) + (14143*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^11)/
       (28186195968000*b^2) - (803963*d^8*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*
        u^11)/(782949888000*b^2) + (1188985333*d^12*K0*K1*M^4*
        Sqrt[13/(2451570*Pi)]*u^11)/(1984308196147200*b^2) + 
      (330000857*d^2*K0*K1*M^4*Sqrt[19/(1677390*Pi)]*u^11)/
       (9921540980736000*b^2) + (8856443*d^4*K0*K1*M^4*Sqrt[19/(1677390*Pi)]*
        u^11)/(31004815564800*b^2) + (17616119*d^14*K0*K1*M^4*
        Sqrt[19/(1677390*Pi)]*u^11)/(62009631129600*b^2) - 
      (1670489*d^2*K0*K1*M^4*u^11)/(36078330839040*b^2*Sqrt[31870410*Pi]) + 
      (62589757*d^6*K0*K1*M^4*u^11)/(8612448768000*b^2*Sqrt[31870410*Pi]) - 
      (3485401*d^10*K0*K1*M^4*u^11)/(260983296000*b^2*Sqrt[31870410*Pi]) - 
      (2523559*d^12*K0*K1*M^4*u^11)/(8590078771200*b^2*Sqrt[31870410*Pi]) + 
      (67*d^14*K0*K1*M^4*u^11)/(3579199488*b^2*Sqrt[31870410*Pi]) + 
      (156520867*d^16*K0*K1*M^4*u^11)/(310048155648000*b^2*
        Sqrt[31870410*Pi]) + (198427*d^14*K0^2*M^4*Sqrt[5/(6374082*Pi)]*u^12)/
       (2834725994496*b^2) + (8925283*d^2*K0^2*M^4*Sqrt[13/(2451570*Pi)]*
        u^12)/(4960770490368000*b^2) + 
      (157*d^2*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^12)/(42425856000*b^2) + 
      (646763*d^4*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^12)/(19378009728000*b^2) - 
      (6367*d^10*K1^2*M^4*Sqrt[19/(1677390*Pi)]*u^12)/(111849984000*b^2) - 
      (383039*d^8*K0^2*M^4*Sqrt[23/(1385670*Pi)]*u^12)/(9395398656000*b^2) + 
      (34877*d^16*K1^2*M^4*Sqrt[23/(1385670*Pi)]*u^12)/(20003106816000*b^2) + 
      (84140377*d^2*K0^2*M^4*u^12)/(4960770490368000*Sqrt[31870410]*b^2*
        Sqrt[Pi]) + (240337*K0^2*M^4*u^12)/(620096311296000*b^2*
        Sqrt[31870410*Pi]) + (11846363*d^4*K0^2*M^4*u^12)/
       (31004815564800*b^2*Sqrt[31870410*Pi]) + (2418133*d^6*K0^2*M^4*u^12)/
       (4697699328000*b^2*Sqrt[31870410*Pi]) - (493243*d^10*K0^2*M^4*u^12)/
       (521966592000*b^2*Sqrt[31870410*Pi]) + (16244983*d^12*K0^2*M^4*u^12)/
       (31004815564800*b^2*Sqrt[31870410*Pi]) + (2548577*d^14*K0^2*M^4*u^12)/
       (70868149862400*b^2*Sqrt[31870410*Pi]) + (21814361*d^16*K0^2*M^4*u^12)/
       (620096311296000*b^2*Sqrt[31870410*Pi]) + (2791*K1^2*M^4*u^12)/
       (4593306009600*b^2*Sqrt[31870410*Pi]) + (1138013*d^6*K1^2*M^4*u^12)/
       (1937800972800*b^2*Sqrt[31870410*Pi]) - (1205021*d^8*K1^2*M^4*u^12)/
       (1127447838720*b^2*Sqrt[31870410*Pi]) + (46368983*d^12*K1^2*M^4*u^12)/
       (77512038912000*b^2*Sqrt[31870410*Pi]) + (17136943*d^14*K1^2*M^4*u^12)/
       (38756019456000*b^2*Sqrt[31870410*Pi]) + (19687*K0*K1*M^4*u^13)/
       (155024077824000*b^2*Sqrt[31870410*Pi]) + (868349*d^2*K0*K1*M^4*u^13)/
       (77512038912000*b^2*Sqrt[31870410*Pi]) + (7970449*d^4*K0*K1*M^4*u^13)/
       (77512038912000*b^2*Sqrt[31870410*Pi]) + (10816229*d^6*K0*K1*M^4*u^13)/
       (77512038912000*b^2*Sqrt[31870410*Pi]) - (63341*d^8*K0*K1*M^4*u^13)/
       (251662464000*b^2*Sqrt[31870410*Pi]) - (606769*d^10*K0*K1*M^4*u^13)/
       (2348849664000*b^2*Sqrt[31870410*Pi]) + (39073*d^12*K0*K1*M^4*u^13)/
       (277820928000*b^2*Sqrt[31870410*Pi]) + (14537*d^14*K0*K1*M^4*u^13)/
       (136705536000*b^2*Sqrt[31870410*Pi]) + (482459*d^16*K0*K1*M^4*u^13)/
       (51674692608000*b^2*Sqrt[31870410*Pi]) - 
      (7879*d^8*K0^2*M^4*Sqrt[11/(2897310*Pi)]*u^14)/(7046548992000*b^2) - 
      (197*d^10*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^14)/(195737472000*b^2) - 
      (20651*d^8*K1^2*M^4*Sqrt[17/(1874730*Pi)]*u^14)/(28186195968000*b^2) - 
      (47059*d^10*K1^2*M^4*Sqrt[17/(1874730*Pi)]*u^14)/(56372391936000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[19/(1677390*Pi)]*u^14)/(4859688960*b^2) + 
      (53*d^14*K0^2*M^4*Sqrt[19/(1677390*Pi)]*u^14)/(220204656000*b^2) + 
      (311*d^2*K1^2*M^4*Sqrt[19/(1677390*Pi)]*u^14)/(9689004864000*b^2) + 
      (7*K1^2*M^4*Sqrt[23/(1385670*Pi)]*u^14)/(22146296832000*b^2) + 
      (3139*d^6*K1^2*M^4*Sqrt[23/(1385670*Pi)]*u^14)/(9689004864000*b^2) + 
      (10847*d^2*K0^2*M^4*u^14)/(19378009728000*Sqrt[31870410]*b^2*
        Sqrt[Pi]) + (1039*K0^2*M^4*u^14)/(155024077824000*b^2*
        Sqrt[31870410*Pi]) + (198479*d^4*K0^2*M^4*u^14)/
       (38756019456000*b^2*Sqrt[31870410*Pi]) + (133391*d^6*K0^2*M^4*u^14)/
       (19378009728000*b^2*Sqrt[31870410*Pi]) + (257*d^12*K0^2*M^4*u^14)/
       (83887488000*b^2*Sqrt[31870410*Pi]) + (53*d^14*K0^2*M^4*u^14)/
       (65245824000*b^2*Sqrt[31870410*Pi]) + (6389*d^16*K0^2*M^4*u^14)/
       (14093097984000*b^2*Sqrt[31870410*Pi]) + (7421*d^4*K1^2*M^4*u^14)/
       (1336414464000*b^2*Sqrt[31870410*Pi]) - (d^8*K1^2*M^4*u^14)/
       (1193066496*b^2*Sqrt[31870410*Pi]) - (2749*d^10*K1^2*M^4*u^14)/
       (56372391936000*b^2*Sqrt[31870410*Pi]) + (10867*d^12*K1^2*M^4*u^14)/
       (1435408128000*b^2*Sqrt[31870410*Pi]) + (6299*d^14*K1^2*M^4*u^14)/
       (1076556096000*b^2*Sqrt[31870410*Pi]) + (8447*d^16*K1^2*M^4*u^14)/
       (17224897536000*b^2*Sqrt[31870410*Pi]) + 
      (K0*K1*M^4*Sqrt[17/(1874730*Pi)]*u^15)/(38756019456000*b^2) + 
      (41*d^2*K0*K1*M^4*Sqrt[23/(1385670*Pi)]*u^15)/(9689004864000*b^2) + 
      (61*d^16*K0*K1*M^4*Sqrt[23/(1385670*Pi)]*u^15)/(19378009728000*b^2) + 
      (K0*K1*M^4*u^15)/(1550240778240*b^2*Sqrt[31870410*Pi]) + 
      (109*d^4*K0*K1*M^4*u^15)/(129186731520*b^2*Sqrt[31870410*Pi]) + 
      (3581*d^6*K0*K1*M^4*u^15)/(3229668288000*b^2*Sqrt[31870410*Pi]) - 
      (107*d^8*K0*K1*M^4*u^15)/(55051164000*b^2*Sqrt[31870410*Pi]) - 
      (397*d^10*K0*K1*M^4*u^15)/(176163724800*b^2*Sqrt[31870410*Pi]) + 
      (3763*d^12*K0*K1*M^4*u^15)/(3229668288000*b^2*Sqrt[31870410*Pi]) + 
      (587*d^14*K0*K1*M^4*u^15)/(645933657600*b^2*Sqrt[31870410*Pi]) + 
      (d^6*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^16)/(484450243200*b^2) - 
      (d^10*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^16)/(220204656000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^16)/(440409312000*b^2) + 
      (d^6*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^16)/(484450243200*b^2) - 
      (d^10*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^16)/(220204656000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^16)/(440409312000*b^2) - 
      (d^8*K0^2*M^4*Sqrt[17/(1874730*Pi)]*u^16)/(587212416000*b^2) - 
      (d^8*K1^2*M^4*Sqrt[17/(1874730*Pi)]*u^16)/(587212416000*b^2) + 
      (d^4*K0^2*M^4*Sqrt[19/(1677390*Pi)]*u^16)/(968900486400*b^2) + 
      (d^4*K1^2*M^4*Sqrt[19/(1677390*Pi)]*u^16)/(968900486400*b^2) + 
      (d^2*K0^2*M^4*u^16)/(346035888000*Sqrt[31870410]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^16)/(346035888000*Sqrt[31870410]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^16)/(19378009728000*b^2*Sqrt[31870410*Pi]) - 
      (d^8*K0^2*M^4*u^16)/(65245824000*b^2*Sqrt[31870410*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(44040931200*b^2*Sqrt[31870410*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(587212416000*b^2*Sqrt[31870410*Pi]) + 
      (K1^2*M^4*u^16)/(19378009728000*b^2*Sqrt[31870410*Pi]) - 
      (d^8*K1^2*M^4*u^16)/(65245824000*b^2*Sqrt[31870410*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(44040931200*b^2*Sqrt[31870410*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(587212416000*b^2*Sqrt[31870410*Pi]))/Pi, 0, 
    ((-265201*d^2*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/(1325629440*b^2) - 
      (645961*d^4*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/(331407360*b^2) + 
      (3640273*d^10*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/(662814720*b^2) - 
      (921037*d^12*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/(331407360*b^2) + 
      (2459*d^18*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/(265125888*b^2) - 
      (373*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/(82851840*b^2) - 
      (5603*d^2*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/(18411520*b^2) - 
      (64667*d^4*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/(41425920*b^2) + 
      (39697*d^6*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^2)/(20712960*b^2) - 
      (1381*K0^2*M^4*Sqrt[17/(1874730*Pi)]*u^2)/(839565312*b^2) + 
      (3139*d^8*K1^2*M^4*Sqrt[55/(579462*Pi)]*u^2)/(2934336*b^2) + 
      (57259*d^8*K0^2*M^4*Sqrt[143/(222870*Pi)]*u^2)/(132562944*b^2) - 
      (21271*d^16*K0^2*M^4*Sqrt[143/(222870*Pi)]*u^2)/(1325629440*b^2) - 
      (9089*d^10*K1^2*M^4*Sqrt[221/(144210*Pi)]*u^2)/(27617280*b^2) - 
      (2197*d^12*K1^2*M^4*Sqrt[221/(144210*Pi)]*u^2)/(41425920*b^2) + 
      (233*d^14*K1^2*M^4*Sqrt[221/(144210*Pi)]*u^2)/(1726080*b^2) - 
      (50827*d^6*K0^2*M^4*Sqrt[247/(129030*Pi)]*u^2)/(331407360*b^2) - 
      (38927*d^14*K0^2*M^4*Sqrt[247/(129030*Pi)]*u^2)/(331407360*b^2) - 
      (47*d^18*K1^2*M^4*Sqrt[1105/(28842*Pi)]*u^2)/(33140736*b^2) - 
      (113*d^16*K1^2*M^4*Sqrt[2431/(13110*Pi)]*u^2)/(82851840*b^2) - 
      (127*K0^2*M^4*u^2)/(8395653120*b^2*Sqrt[31870410*Pi]) + 
      (59*d^8*K1^2*M^4*u^2)/(978112*b^2*Sqrt[31870410*Pi]) + 
      (246947760817*d^8*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^3)/
       (9186612019200*b^2) + (5737273601*d^10*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*
        u^3)/(278382182400*b^2) - (2362737737*d^12*K0*K1*M^4*
        Sqrt[13/(2451570*Pi)]*u^3)/(170122444800*b^2) - 
      (106047353*K0*K1*M^4*u^3)/(556764364800*b^2*Sqrt[31870410*Pi]) - 
      (99404185403*d^2*K0*K1*M^4*u^3)/(6124408012800*b^2*Sqrt[31870410*Pi]) - 
      (25739901463*d^4*K0*K1*M^4*u^3)/(183732240384*b^2*Sqrt[31870410*Pi]) - 
      (713626855147*d^6*K0*K1*M^4*u^3)/(4593306009600*b^2*
        Sqrt[31870410*Pi]) - (500705502859*d^14*K0*K1*M^4*u^3)/
       (4593306009600*b^2*Sqrt[31870410*Pi]) - 
      (4979354047*d^16*K0*K1*M^4*u^3)/(334058618880*b^2*Sqrt[31870410*Pi]) - 
      (3808515677*d^18*K0*K1*M^4*u^3)/(3674644807680*b^2*Sqrt[31870410*Pi]) + 
      (175228192897*d^8*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^4)/
       (18373224038400*b^2) + (4857194681*d^10*K0^2*M^4*Sqrt[13/(2451570*Pi)]*
        u^4)/(556764364800*b^2) - (1738694317*d^12*K0^2*M^4*
        Sqrt[13/(2451570*Pi)]*u^4)/(340244889600*b^2) - 
      (30512813121487*d^12*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^4)/
       (1929188524032000*b^2) - (158878229933*d^16*K1^2*M^4*
        Sqrt[13/(2451570*Pi)]*u^4)/(124463775744000*b^2) - 
      (742243541*d^18*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^4)/
       (96459426201600*b^2) - (1087803851*d^4*K0^2*M^4*Sqrt[17/(1874730*Pi)]*
        u^4)/(367464480768*b^2) - (2707195344311*d^16*K0^2*M^4*
        Sqrt[23/(1385670*Pi)]*u^4)/(12948112067788800*b^2) - 
      (1538976731*d^14*K1^2*M^4*Sqrt[221/(144210*Pi)]*u^4)/
       (2145927168000*b^2) + (275983366987*d^10*K1^2*M^4*
        Sqrt[247/(129030*Pi)]*u^4)/(175380774912000*b^2) - 
      (68381273483*d^2*K0^2*M^4*u^4)/(12248816025600*Sqrt[31870410]*b^2*
        Sqrt[Pi]) - (31372037836583*d^2*K1^2*M^4*u^4)/
       (1929188524032000*Sqrt[31870410]*b^2*Sqrt[Pi]) - 
      (70852193*K0^2*M^4*u^4)/(1113528729600*b^2*Sqrt[31870410*Pi]) - 
      (580106087767*d^6*K0^2*M^4*u^4)/(9186612019200*b^2*Sqrt[31870410*Pi]) - 
      (424612786159*d^14*K0^2*M^4*u^4)/(9186612019200*b^2*
        Sqrt[31870410*Pi]) - (8090556572027*d^16*K0^2*M^4*u^4)/
       (12948112067788800*b^2*Sqrt[31870410*Pi]) - 
      (279454969*d^18*K0^2*M^4*u^4)/(1469857923072*b^2*Sqrt[31870410*Pi]) - 
      (46369368299*K1^2*M^4*u^4)/(257225136537600*b^2*Sqrt[31870410*Pi]) - 
      (294055213835269*d^4*K1^2*M^4*u^4)/(1929188524032000*b^2*
        Sqrt[31870410*Pi]) - (406176554570071*d^6*K1^2*M^4*u^4)/
       (1929188524032000*b^2*Sqrt[31870410*Pi]) + 
      (358370321785163*d^8*K1^2*M^4*u^4)/(964594262016000*b^2*
        Sqrt[31870410*Pi]) + (1169309308507*d^10*K0*K1*M^4*
        Sqrt[13/(2451570*Pi)]*u^5)/(43845193728000*b^2) + 
      (9373437156277*d^18*K0*K1*M^4*Sqrt[23/(1385670*Pi)]*u^5)/
       (25922120359713177600*b^2) - (48692960381*d^12*K0*K1*M^4*
        Sqrt[221/(144210*Pi)]*u^5)/(62231887872000*b^2) - 
      (81095449*K0*K1*M^4*u^5)/(554364518400*b^2*Sqrt[31870410*Pi]) - 
      (51703571672101*d^2*K0*K1*M^4*u^5)/(3858377048064000*b^2*
        Sqrt[31870410*Pi]) - (247347626364109*d^4*K0*K1*M^4*u^5)/
       (1929188524032000*b^2*Sqrt[31870410*Pi]) - 
      (358050815668831*d^6*K0*K1*M^4*u^5)/(1929188524032000*b^2*
        Sqrt[31870410*Pi]) + (597828146131591*d^8*K0*K1*M^4*u^5)/
       (1929188524032000*b^2*Sqrt[31870410*Pi]) - 
      (273062290890449*d^14*K0*K1*M^4*u^5)/(1929188524032000*b^2*
        Sqrt[31870410*Pi]) - (28516957317547*d^16*K0*K1*M^4*u^5)/
       (1929188524032000*b^2*Sqrt[31870410*Pi]) + 
      (11545755767713*d^18*K0*K1*M^4*u^5)/(1234386683795865600*b^2*
        Sqrt[31870410*Pi]) - (736425788297*d^4*K0^2*M^4*Sqrt[11/(2897310*Pi)]*
        u^6)/(350761549824000*b^2) - (3861900241*K0^2*M^4*
        Sqrt[13/(2451570*Pi)]*u^6)/(2057801092300800*b^2) + 
      (235682205611*d^10*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^6)/
       (45259554816000*b^2) - (421847740043*d^12*K0^2*M^4*
        Sqrt[13/(2451570*Pi)]*u^6)/(175380774912000*b^2) + 
      (915860657*d^18*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^6)/
       (561218479718400*b^2) - (5539171712707*d^6*K1^2*M^4*
        Sqrt[13/(2451570*Pi)]*u^6)/(1286125682688000*b^2) + 
      (4319206861*d^18*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^6)/
       (1403046199296000*b^2) - (35763656756641633*d^16*K1^2*M^4*
        Sqrt[23/(1385670*Pi)]*u^6)/(172814135731421184000*b^2) + 
      (229458072637*d^10*K1^2*M^4*Sqrt[323/(98670*Pi)]*u^6)/
       (701523099648000*b^2) - (2310429488567*d^2*K0^2*M^4*u^6)/
       (995710205952000*Sqrt[31870410]*b^2*Sqrt[Pi]) - 
      (65003442411269*d^2*K1^2*M^4*u^6)/(15433508192256000*Sqrt[31870410]*b^2*
        Sqrt[Pi]) - (69150147085939*d^6*K0^2*M^4*u^6)/(1929188524032000*b^2*
        Sqrt[31870410*Pi]) + (853807007297357*d^8*K0^2*M^4*u^6)/
       (15433508192256000*b^2*Sqrt[31870410*Pi]) - 
      (9676599496757*d^14*K0^2*M^4*u^6)/(350761549824000*b^2*
        Sqrt[31870410*Pi]) - (8132727621773*d^16*K0^2*M^4*u^6)/
       (2806092398592000*b^2*Sqrt[31870410*Pi]) - (2089877417*K1^2*M^4*u^6)/
       (44349161472000*b^2*Sqrt[31870410*Pi]) - 
      (4229584706653*d^4*K1^2*M^4*u^6)/(107177140224000*b^2*
        Sqrt[31870410*Pi]) + (182104122376717*d^8*K1^2*M^4*u^6)/
       (1929188524032000*b^2*Sqrt[31870410*Pi]) - 
      (50238308594347*d^12*K1^2*M^4*u^6)/(964594262016000*b^2*
        Sqrt[31870410*Pi]) - (33745907443141*d^14*K1^2*M^4*u^6)/
       (771675409612800*b^2*Sqrt[31870410*Pi]) + 
      (104599295470899077*d^16*K1^2*M^4*u^6)/(518442407194263552000*b^2*
        Sqrt[31870410*Pi]) + (129331729327*d^10*K0*K1*M^4*
        Sqrt[19/(1677390*Pi)]*u^7)/(38973505536000*b^2) + 
      (2310194569*d^18*K0*K1*M^4*Sqrt[23/(1385670*Pi)]*u^7)/
       (1714834243584000*b^2) - (123289823567*K0*K1*M^4*u^7)/
       (5144502730752000*b^2*Sqrt[31870410*Pi]) - 
      (11601723403217*d^2*K0*K1*M^4*u^7)/(5144502730752000*b^2*
        Sqrt[31870410*Pi]) - (170457281076919*d^4*K0*K1*M^4*u^7)/
       (7716754096128000*b^2*Sqrt[31870410*Pi]) - 
      (257458241759863*d^6*K0*K1*M^4*u^7)/(7716754096128000*b^2*
        Sqrt[31870410*Pi]) + (20337379495399*d^8*K0*K1*M^4*u^7)/
       (385837704806400*b^2*Sqrt[31870410*Pi]) - 
      (25143021783457*d^12*K0*K1*M^4*u^7)/(857417121792000*b^2*
        Sqrt[31870410*Pi]) - (22275810077657*d^14*K0*K1*M^4*u^7)/
       (857417121792000*b^2*Sqrt[31870410*Pi]) - 
      (14173420898041*d^16*K0*K1*M^4*u^7)/(5144502730752000*b^2*
        Sqrt[31870410*Pi]) + (7734581140207*d^8*K0^2*M^4*
        Sqrt[13/(2451570*Pi)]*u^8)/(15433508192256000*b^2) + 
      (1769416439359*d^10*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^8)/
       (2806092398592000*b^2) - (116419188541*d^14*K1^2*M^4*
        Sqrt[13/(2451570*Pi)]*u^8)/(342966848716800*b^2) - 
      (1779296153*K1^2*M^4*Sqrt[17/(1874730*Pi)]*u^8)/
       (6173403276902400*b^2) - (1659029430199*d^6*K1^2*M^4*
        Sqrt[17/(1874730*Pi)]*u^8)/(5144502730752000*b^2) + 
      (18737747909*d^18*K1^2*M^4*Sqrt[19/(1677390*Pi)]*u^8)/
       (61734032769024000*b^2) - (642462085081*d^16*K1^2*M^4*
        Sqrt[23/(1385670*Pi)]*u^8)/(30867016384512000*b^2) + 
      (117330836699*d^10*K1^2*M^4*Sqrt[253/(125970*Pi)]*u^8)/
       (2806092398592000*b^2) - (15622442486293*d^2*K0^2*M^4*u^8)/
       (61734032769024000*Sqrt[31870410]*b^2*Sqrt[Pi]) - 
      (2830093375481*d^2*K1^2*M^4*u^8)/(6859336974336000*Sqrt[31870410]*b^2*
        Sqrt[Pi]) - (23790341251*K0^2*M^4*u^8)/(10289005461504000*b^2*
        Sqrt[31870410*Pi]) - (112184096023*d^4*K0^2*M^4*u^8)/
       (41487925248000*b^2*Sqrt[31870410*Pi]) - 
      (1507326980063*d^6*K0^2*M^4*u^8)/(342966848716800*b^2*
        Sqrt[31870410*Pi]) - (352741951109*d^12*K0^2*M^4*u^8)/
       (96459426201600*b^2*Sqrt[31870410*Pi]) - 
      (17207980609921*d^14*K0^2*M^4*u^8)/(5144502730752000*b^2*
        Sqrt[31870410*Pi]) - (11130260675813*d^16*K0^2*M^4*u^8)/
       (30867016384512000*b^2*Sqrt[31870410*Pi]) + 
      (273792260363*d^18*K0^2*M^4*u^8)/(61734032769024000*b^2*
        Sqrt[31870410*Pi]) - (58355580395807*d^4*K1^2*M^4*u^8)/
       (15433508192256000*b^2*Sqrt[31870410*Pi]) + 
      (68416348946137*d^8*K1^2*M^4*u^8)/(7716754096128000*b^2*
        Sqrt[31870410*Pi]) - (75284610669293*d^12*K1^2*M^4*u^8)/
       (15433508192256000*b^2*Sqrt[31870410*Pi]) - 
      (275406880813*d^4*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^9)/
       (2315026228838400*b^2) + (185087910167*d^10*K0*K1*M^4*
        Sqrt[13/(2451570*Pi)]*u^9)/(526142324736000*b^2) + 
      (196910246404871*d^18*K0*K1*M^4*Sqrt[19/(1677390*Pi)]*u^9)/
       (2311322186872258560000*b^2) - (136864109*K0*K1*M^4*
        Sqrt[23/(1385670*Pi)]*u^9)/(1929188524032000*b^2) - 
      (12469546717*d^2*K0*K1*M^4*u^9)/(79828490649600*b^2*
        Sqrt[31870410*Pi]) - (13884563110867*d^6*K0*K1*M^4*u^9)/
       (5787565572096000*b^2*Sqrt[31870410*Pi]) + 
      (8452162943821*d^8*K0*K1*M^4*u^9)/(2315026228838400*b^2*
        Sqrt[31870410*Pi]) - (304526005247*d^12*K0*K1*M^4*u^9)/
       (150326378496000*b^2*Sqrt[31870410*Pi]) - 
      (4089347071*d^14*K0*K1*M^4*u^9)/(2165194752000*b^2*Sqrt[31870410*Pi]) - 
      (219662655997*d^16*K0*K1*M^4*u^9)/(1052284649472000*b^2*
        Sqrt[31870410*Pi]) + (63984209752439*d^18*K0*K1*M^4*u^9)/
       (79700765064560640000*b^2*Sqrt[31870410*Pi]) - 
      (33171353*d^16*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^10)/
       (21475196928000*b^2) - (853607276483*d^12*K1^2*M^4*
        Sqrt[13/(2451570*Pi)]*u^10)/(49607704903680000*b^2) - 
      (583866343*K1^2*M^4*Sqrt[17/(1874730*Pi)]*u^10)/
       (38583770480640000*b^2) - (1879136924196617*d^2*K1^2*M^4*
        Sqrt[19/(1677390*Pi)]*u^10)/(1841834867663831040000*b^2) - 
      (658074413329*d^14*K1^2*M^4*Sqrt[19/(1677390*Pi)]*u^10)/
       (57875655720960000*b^2) - (186849156881*d^12*K0^2*M^4*
        Sqrt[23/(1385670*Pi)]*u^10)/(23150262288384000*b^2) - 
      (11882336839*d^2*K0^2*M^4*u^10)/(926010491535360*Sqrt[31870410]*b^2*
        Sqrt[Pi]) + (27246107800039*d^2*K1^2*M^4*u^10)/
       (368366973532766208000*Sqrt[31870410]*b^2*Sqrt[Pi]) - 
      (20696443*K0^2*M^4*u^10)/(233841033216000*b^2*Sqrt[31870410*Pi]) - 
      (3288146233481*d^4*K0^2*M^4*u^10)/(23150262288384000*b^2*
        Sqrt[31870410*Pi]) - (241316751281*d^6*K0^2*M^4*u^10)/
       (1052284649472000*b^2*Sqrt[31870410*Pi]) + 
      (7769086832063*d^8*K0^2*M^4*u^10)/(23150262288384000*b^2*
        Sqrt[31870410*Pi]) + (454729366907*d^10*K0^2*M^4*u^10)/
       (1052284649472000*b^2*Sqrt[31870410*Pi]) - 
      (76281672041*d^14*K0^2*M^4*u^10)/(428708560896000*b^2*
        Sqrt[31870410*Pi]) + (4693465897*d^18*K0^2*M^4*u^10)/
       (23150262288384000*b^2*Sqrt[31870410*Pi]) - 
      (8630287678697*d^4*K1^2*M^4*u^10)/(49607704903680000*b^2*
        Sqrt[31870410*Pi]) - (9225393732461*d^6*K1^2*M^4*u^10)/
       (34725393432576000*b^2*Sqrt[31870410*Pi]) + 
      (9336670402823*d^8*K1^2*M^4*u^10)/(23150262288384000*b^2*
        Sqrt[31870410*Pi]) + (8206869915667*d^10*K1^2*M^4*u^10)/
       (15784269742080000*b^2*Sqrt[31870410*Pi]) - 
      (852126577657*d^16*K1^2*M^4*u^10)/(34725393432576000*b^2*
        Sqrt[31870410*Pi]) + (15972652417*d^18*K1^2*M^4*u^10)/
       (69450786865152000*b^2*Sqrt[31870410*Pi]) - 
      (6091779359750458381619*d^4*K0*K1*M^4*Sqrt[17/(1874730*Pi)]*u^11)/
       (2497090662828289315307520000*b^2) - 
      (3053586077*d^6*K0*K1*M^4*Sqrt[247/(129030*Pi)]*u^11)/
       (8681348358144000*b^2) - (554780059*K0*K1*M^4*u^11)/
       (9645942620160000*b^2*Sqrt[31870410*Pi]) - 
      (535587133*d^2*K0*K1*M^4*u^11)/(96890048640000*b^2*Sqrt[31870410*Pi]) - 
      (6683656597660910842553*d^4*K0*K1*M^4*u^11)/
       (499418132565657863061504000*b^2*Sqrt[31870410*Pi]) + 
      (734087255843*d^8*K0*K1*M^4*u^11)/(5787565572096000*b^2*
        Sqrt[31870410*Pi]) + (233607799*d^10*K0*K1*M^4*u^11)/
       (1388482560000*b^2*Sqrt[31870410*Pi]) - 
      (6050047308917*d^12*K0*K1*M^4*u^11)/(86813483581440000*b^2*
        Sqrt[31870410*Pi]) - (1012460452229*d^14*K0*K1*M^4*u^11)/
       (14468913930240000*b^2*Sqrt[31870410*Pi]) - 
      (70785421789*d^16*K0*K1*M^4*u^11)/(8681348358144000*b^2*
        Sqrt[31870410*Pi]) + (116835209*d^18*K0*K1*M^4*u^11)/
       (2170337089536000*b^2*Sqrt[31870410*Pi]) - 
      (25755887183*d^4*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^12)/
       (86813483581440000*b^2) - (2308524557286442213*d^6*K0^2*M^4*
        Sqrt[17/(1874730*Pi)]*u^12)/(9364089985606084932403200*b^2) + 
      (1111303*d^18*K1^2*M^4*Sqrt[17/(1874730*Pi)]*u^12)/
       (17362696716288000*b^2) - (141523747*d^14*K0^2*M^4*
        Sqrt[19/(1677390*Pi)]*u^12)/(535885701120000*b^2) - 
      (4501160891*d^2*K0^2*M^4*u^12)/(12401926225920000*Sqrt[31870410]*b^2*
        Sqrt[Pi]) - (5774716187*d^2*K1^2*M^4*u^12)/(12401926225920000*
        Sqrt[31870410]*b^2*Sqrt[Pi]) - (7092697*K0^2*M^4*u^12)/
       (3215314206720000*b^2*Sqrt[31870410*Pi]) - 
      (92498206703281849559*d^6*K0^2*M^4*u^12)/(46820449928030424662016000*
        b^2*Sqrt[31870410*Pi]) + (10169048759*d^8*K0^2*M^4*u^12)/
       (1157513114419200*b^2*Sqrt[31870410*Pi]) + 
      (963306193*d^10*K0^2*M^4*u^12)/(80531988480000*b^2*Sqrt[31870410*Pi]) - 
      (13266694283*d^12*K0^2*M^4*u^12)/(2800434954240000*b^2*
        Sqrt[31870410*Pi]) - (5251053901*d^16*K0^2*M^4*u^12)/
       (8681348358144000*b^2*Sqrt[31870410*Pi]) + 
      (27051103*d^18*K0^2*M^4*u^12)/(17362696716288000*b^2*
        Sqrt[31870410*Pi]) - (578027453*K1^2*M^4*u^12)/
       (86813483581440000*b^2*Sqrt[31870410*Pi]) - 
      (378848505173*d^4*K1^2*M^4*u^12)/(86813483581440000*b^2*
        Sqrt[31870410*Pi]) - (61002174347*d^6*K1^2*M^4*u^12)/
       (8681348358144000*b^2*Sqrt[31870410*Pi]) + 
      (24790120697*d^8*K1^2*M^4*u^12)/(2480385245184000*b^2*
        Sqrt[31870410*Pi]) + (54199046089*d^10*K1^2*M^4*u^12)/
       (3946067435520000*b^2*Sqrt[31870410*Pi]) - 
      (155882054417*d^12*K1^2*M^4*u^12)/(28937827860480000*b^2*
        Sqrt[31870410*Pi]) - (250791045511*d^14*K1^2*M^4*u^12)/
       (43406741790720000*b^2*Sqrt[31870410*Pi]) - 
      (554801413*d^16*K1^2*M^4*u^12)/(789213487104000*b^2*
        Sqrt[31870410*Pi]) - (984040417951*d^18*K0*K1*M^4*
        Sqrt[17/(1874730*Pi)]*u^13)/(4978250922703926067200*b^2) - 
      (15196049626867*K0*K1*M^4*Sqrt[19/(1677390*Pi)]*u^13)/
       (339894373343233572864000*b^2) - (134960911*d^14*K0*K1*M^4*
        Sqrt[23/(1385670*Pi)]*u^13)/(2170337089536000*b^2) - 
      (449023295198419*K0*K1*M^4*u^13)/(1699471866716167864320000*b^2*
        Sqrt[31870410*Pi]) - (416061367*d^2*K0*K1*M^4*u^13)/
       (3946067435520000*b^2*Sqrt[31870410*Pi]) - 
      (407236187*d^4*K0*K1*M^4*u^13)/(387560194560000*b^2*
        Sqrt[31870410*Pi]) - (18618414761*d^6*K0*K1*M^4*u^13)/
       (10851685447680000*b^2*Sqrt[31870410*Pi]) + 
      (25661845907*d^8*K0*K1*M^4*u^13)/(10851685447680000*b^2*
        Sqrt[31870410*Pi]) + (6619969663*d^10*K0*K1*M^4*u^13)/
       (1973033717760000*b^2*Sqrt[31870410*Pi]) - 
      (15199447*d^12*K0*K1*M^4*u^13)/(12331460736000*b^2*Sqrt[31870410*Pi]) - 
      (7581389*d^16*K0*K1*M^4*u^13)/(41339754086400*b^2*Sqrt[31870410*Pi]) + 
      (392041562831*d^18*K0*K1*M^4*u^13)/(150856088566785638400*b^2*
        Sqrt[31870410*Pi]) - (90513541*d^4*K0^2*M^4*Sqrt[13/(2451570*Pi)]*
        u^14)/(21703370895360000*b^2) - 
      (896389*d^16*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^14)/
       (1085168544768000*b^2) - (84311*d^18*K0^2*M^4*Sqrt[13/(2451570*Pi)]*
        u^14)/(8681348358144000*b^2) - (223681*d^16*K1^2*M^4*
        Sqrt[13/(2451570*Pi)]*u^14)/(241148565504000*b^2) + 
      (331521921917*d^8*K0^2*M^4*Sqrt[17/(1874730*Pi)]*u^14)/
       (71382386874839040000*b^2) - (12317717*d^2*K0^2*M^4*
        Sqrt[19/(1677390*Pi)]*u^14)/(43406741790720000*b^2) + 
      (1338003691*d^10*K0^2*M^4*Sqrt[19/(1677390*Pi)]*u^14)/
       (155587801743360000*b^2) - (4641407*d^2*K1^2*M^4*u^14)/
       (789213487104000*Sqrt[31870410]*b^2*Sqrt[Pi]) - 
      (108253*K0^2*M^4*u^14)/(1973033717760000*b^2*Sqrt[31870410*Pi]) - 
      (122693161*d^6*K0^2*M^4*u^14)/(1356460680960000*b^2*
        Sqrt[31870410*Pi]) + (22871045669*d^8*K0^2*M^4*u^14)/
       (566526879959040000*b^2*Sqrt[31870410*Pi]) + 
      (15761121809*d^10*K0^2*M^4*u^14)/(1089114612203520000*b^2*
        Sqrt[31870410*Pi]) - (1282095559*d^12*K0^2*M^4*u^14)/
       (21703370895360000*b^2*Sqrt[31870410*Pi]) - 
      (23251849*d^14*K0^2*M^4*u^14)/(301435706880000*b^2*Sqrt[31870410*Pi]) - 
      (2473*K1^2*M^4*u^14)/(41339754086400*b^2*Sqrt[31870410*Pi]) - 
      (7814413*d^4*K1^2*M^4*u^14)/(131535581184000*b^2*Sqrt[31870410*Pi]) - 
      (539428873*d^6*K1^2*M^4*u^14)/(5425842723840000*b^2*
        Sqrt[31870410*Pi]) + (32447257*d^8*K1^2*M^4*u^14)/
       (249464033280000*b^2*Sqrt[31870410*Pi]) + 
      (386352431*d^10*K1^2*M^4*u^14)/(1973033717760000*b^2*
        Sqrt[31870410*Pi]) - (1384371031*d^12*K1^2*M^4*u^14)/
       (21703370895360000*b^2*Sqrt[31870410*Pi]) - 
      (461813683*d^14*K1^2*M^4*u^14)/(5425842723840000*b^2*
        Sqrt[31870410*Pi]) - (91331*d^18*K1^2*M^4*u^14)/
       (578756557209600*b^2*Sqrt[31870410*Pi]) - 
      (1750410787*K0*K1*M^4*Sqrt[19/(1677390*Pi)]*u^15)/
       (15418595564965232640000*b^2) - (4486369493*d^12*K0*K1*M^4*
        Sqrt[19/(1677390*Pi)]*u^15)/(9344603372706201600*b^2) - 
      (1775159*d^4*K0*K1*M^4*Sqrt[23/(1385670*Pi)]*u^15)/
       (4069382042880000*b^2) + (1367*d^10*K0*K1*M^4*Sqrt[187/(170430*Pi)]*
        u^15)/(7398876441600*b^2) - (117838013063*K0*K1*M^4*u^15)/
       (15418595564965232640000*b^2*Sqrt[31870410*Pi]) - 
      (858763*d^2*K0*K1*M^4*u^15)/(904307120640000*b^2*Sqrt[31870410*Pi]) - 
      (70321501*d^6*K0*K1*M^4*u^15)/(4069382042880000*b^2*
        Sqrt[31870410*Pi]) + (15432479*d^8*K0*K1*M^4*u^15)/
       (739887644160000*b^2*Sqrt[31870410*Pi]) - 
      (27339450121*d^12*K0*K1*M^4*u^15)/(233615084317655040000*b^2*
        Sqrt[31870410*Pi]) - (8913577*d^14*K0*K1*M^4*u^15)/
       (581340291840000*b^2*Sqrt[31870410*Pi]) - (181193*d^16*K0*K1*M^4*u^15)/
       (72344569651200*b^2*Sqrt[31870410*Pi]) - (2861*d^18*K0*K1*M^4*u^15)/
       (49325842944000*b^2*Sqrt[31870410*Pi]) + 
      (144323*d^8*K0^2*M^4*Sqrt[17/(1874730*Pi)]*u^16)/
       (4069382042880000*b^2) + (121981*d^10*K0^2*M^4*Sqrt[17/(1874730*Pi)]*
        u^16)/(1479775288320000*b^2) - (64597691*d^6*K1^2*M^4*
        Sqrt[17/(1874730*Pi)]*u^16)/(1692862929838080000*b^2) - 
      (56011*K0^2*M^4*Sqrt[19/(1677390*Pi)]*u^16)/(3808941592135680000*b^2) - 
      (33013*d^2*K0^2*M^4*u^16)/(1205742827520000*Sqrt[31870410]*b^2*
        Sqrt[Pi]) - (4903*d^2*K1^2*M^4*u^16)/(172248975360000*Sqrt[31870410]*
        b^2*Sqrt[Pi]) + (135341*K0^2*M^4*u^16)/(761788318427136000*b^2*
        Sqrt[31870410*Pi]) - (191717*d^4*K0^2*M^4*u^16)/
       (581340291840000*b^2*Sqrt[31870410*Pi]) - (4875781*d^6*K0^2*M^4*u^16)/
       (8138764085760000*b^2*Sqrt[31870410*Pi]) - (83*d^10*K0^2*M^4*u^16)/
       (503324928000*b^2*Sqrt[31870410*Pi]) - (801917*d^12*K0^2*M^4*u^16)/
       (4069382042880000*b^2*Sqrt[31870410*Pi]) - (3233*d^14*K0^2*M^4*u^16)/
       (5727490560000*b^2*Sqrt[31870410*Pi]) - (31819*d^16*K0^2*M^4*u^16)/
       (271292136192000*b^2*Sqrt[31870410*Pi]) - (827*d^18*K0^2*M^4*u^16)/
       (197303371776000*b^2*Sqrt[31870410*Pi]) - (73*K1^2*M^4*u^16)/
       (678230340480000*b^2*Sqrt[31870410*Pi]) - (7417*d^4*K1^2*M^4*u^16)/
       (21531121920000*b^2*Sqrt[31870410*Pi]) + (3399373*d^6*K1^2*M^4*u^16)/
       (241837561405440000*b^2*Sqrt[31870410*Pi]) + 
      (841759*d^8*K1^2*M^4*u^16)/(1356460680960000*b^2*Sqrt[31870410*Pi]) + 
      (646823*d^10*K1^2*M^4*u^16)/(493258429440000*b^2*Sqrt[31870410*Pi]) - 
      (257833*d^12*K1^2*M^4*u^16)/(1356460680960000*b^2*Sqrt[31870410*Pi]) - 
      (1629427*d^14*K1^2*M^4*u^16)/(2712921361920000*b^2*Sqrt[31870410*Pi]) - 
      (34921*d^16*K1^2*M^4*u^16)/(271292136192000*b^2*Sqrt[31870410*Pi]) - 
      (10357*d^18*K1^2*M^4*u^16)/(2170337089536000*b^2*Sqrt[31870410*Pi]) + 
      (257*d^10*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^17)/(23121488880000*b^2) + 
      (509*d^12*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^17)/(508672755360000*b^2) - 
      (1754743*d^14*K0*K1*M^4*Sqrt[13/(2451570*Pi)]*u^17)/
       (146497753543680000*b^2) - (293*d^6*K0*K1*M^4*Sqrt[17/(1874730*Pi)]*
        u^17)/(72667536480000*b^2) + (599*d^18*K0*K1*M^4*
        Sqrt[19/(1677390*Pi)]*u^17)/(9766516902912000*b^2) - 
      (230807*d^2*K0*K1*M^4*Sqrt[23/(1385670*Pi)]*u^17)/
       (1904470796067840000*b^2) + (79*d^8*K0*K1*M^4*Sqrt[221/(144210*Pi)]*
        u^17)/(508672755360000*b^2) - (K0*K1*M^4*u^17)/
       (84778792560000*b^2*Sqrt[31870410*Pi]) + (26161*d^2*K0*K1*M^4*u^17)/
       (38866750940160000*b^2*Sqrt[31870410*Pi]) - (14461*d^4*K0*K1*M^4*u^17)/
       (508672755360000*b^2*Sqrt[31870410*Pi]) + 
      (12598891*d^14*K0*K1*M^4*u^17)/(146497753543680000*b^2*
        Sqrt[31870410*Pi]) - (743*d^16*K0*K1*M^4*u^17)/
       (33911517024000*b^2*Sqrt[31870410*Pi]) - (22181*d^18*K0*K1*M^4*u^17)/
       (9766516902912000*b^2*Sqrt[31870410*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(13564606809600*b^2) - 
      (d^6*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(4932584294400*b^2) + 
      (d^8*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(13564606809600*b^2) + 
      (d^10*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(2466292147200*b^2) + 
      (d^12*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(13564606809600*b^2) - 
      (d^14*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(4932584294400*b^2) - 
      (d^16*K0^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(13564606809600*b^2) - 
      (d^4*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(13564606809600*b^2) - 
      (d^6*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(4932584294400*b^2) + 
      (d^8*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(13564606809600*b^2) + 
      (d^10*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(2466292147200*b^2) + 
      (d^12*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(13564606809600*b^2) - 
      (d^14*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(4932584294400*b^2) - 
      (d^16*K1^2*M^4*Sqrt[13/(2451570*Pi)]*u^18)/(13564606809600*b^2) - 
      (d^2*K0^2*M^4*u^18)/(18086142412800*Sqrt[31870410]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(18086142412800*Sqrt[31870410]*b^2*Sqrt[Pi]) + 
      (d^6*K0^2*M^4*u^18)/(18086142412800*b^2*Sqrt[31870410*Pi]) + 
      (d^14*K0^2*M^4*u^18)/(18086142412800*b^2*Sqrt[31870410*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(18086142412800*b^2*Sqrt[31870410*Pi]) + 
      (d^6*K1^2*M^4*u^18)/(18086142412800*b^2*Sqrt[31870410*Pi]) + 
      (d^14*K1^2*M^4*u^18)/(18086142412800*b^2*Sqrt[31870410*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(18086142412800*b^2*Sqrt[31870410*Pi]))/Pi}, 12, 
   15, 1], SeriesData[p, 0, 
   {((49*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(132562944*b^3) + 
      (9751*d^4*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(33140736*b^3) + 
      (13559*d^12*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(33140736*b^3) + 
      (4459*d^14*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(16570368*b^3) - 
      (49*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(13808640*b^3) - 
      (59633*d^4*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(20712960*b^3) + 
      (1225*d^6*K0^2*M^5*Sqrt[(65*Pi)/490314]*u^3)/(16570368*b^3) - 
      (9737*d^8*K0^2*M^5*Sqrt[(65*Pi)/490314]*u^3)/(66281472*b^3) + 
      (637*d^16*K0^2*M^5*Sqrt[(65*Pi)/490314]*u^3)/(132562944*b^3) + 
      (49*d^2*K0^2*M^5*Sqrt[(143*Pi)/222870]*u^3)/(16570368*b^3) - 
      (1001*d^10*K0^2*M^5*Sqrt[(143*Pi)/222870]*u^3)/(16570368*b^3) - 
      (49*d^6*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^3)/(222720*b^3) + 
      (7*d^8*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^3)/(16704*b^3) + 
      (8281*d^10*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^3)/(20712960*b^3) - 
      (4823*d^12*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^3)/(20712960*b^3) - 
      (3367*d^14*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^3)/(20712960*b^3) - 
      (637*d^16*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^3)/(41425920*b^3) - 
      (343*d^2*K1^2*M^5*Sqrt[(247*Pi)/129030]*u^3)/(20712960*b^3) - 
      (2193571*K0*K1*M^5*Sqrt[Pi/31870410]*u^4)/(87491543040*b^3) - 
      (12201551*d^2*K0*K1*M^5*Sqrt[Pi/31870410]*u^4)/(5468221440*b^3) - 
      (17968063*d^4*K0*K1*M^5*Sqrt[(5*Pi)/6374082]*u^4)/(4374577152*b^3) - 
      (2853599*d^6*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^4)/(1367055360*b^3) + 
      (42139*d^10*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^4)/(11046912*b^3) - 
      (141508421*d^12*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^4)/
       (65618657280*b^3) - (12753601*d^14*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*
        u^4)/(8202332160*b^3) - (39794069*d^16*K0*K1*M^5*
        Sqrt[(13*Pi)/2451570]*u^4)/(262474629120*b^3) + 
      (26899*d^8*K0*K1*M^5*Sqrt[(1495*Pi)/21318]*u^4)/(795377664*b^3) - 
      (1922101*d^2*K0^2*M^5*Sqrt[Pi/31870410]*u^5)/(5468221440*b^3) - 
      (4782047*d^4*K0^2*M^5*Sqrt[Pi/31870410]*u^5)/(1508474880*b^3) + 
      (189895721*K1^2*M^5*Sqrt[Pi/31870410]*u^5)/(27559836057600*b^3) + 
      (549862507*d^2*K1^2*M^5*Sqrt[Pi/31870410]*u^5)/(950339174400*b^3) + 
      (263531887*d^6*K1^2*M^5*Sqrt[Pi/31870410]*u^5)/(52494925824*b^3) - 
      (3398927*d^6*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^5)/(10936442880*b^3) + 
      (2939*d^10*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^5)/(5178240*b^3) - 
      (43022033*d^12*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^5)/(131237314560*b^3) - 
      (7660373*d^14*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^5)/(32809328640*b^3) - 
      (12118421*d^16*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^5)/(524949258240*b^3) + 
      (942312817*d^4*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^5)/
       (2505439641600*b^3) - (2567021*d^8*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^5)/
       (2651258880*b^3) - (78096361*d^10*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^5)/
       (119306649600*b^3) + (1038938467*d^14*K1^2*M^5*Sqrt[(13*Pi)/2451570]*
        u^5)/(3937119436800*b^3) + (6637117*d^16*K1^2*M^5*
        Sqrt[(13*Pi)/2451570]*u^5)/(393711943680*b^3) - 
      (37057*K0^2*M^5*Sqrt[(19*Pi)/1677390]*u^5)/(174983086080*b^3) + 
      (56033*d^8*K0^2*M^5*Sqrt[(221*Pi)/144210]*u^5)/(1590755328*b^3) + 
      (123848543*d^12*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^5)/
       (3937119436800*b^3) + (16321484261*d^2*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^6)/(27559836057600*b^3) + (10041248677*d^6*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^6)/(1312373145600*b^3) - 
      (736733*d^8*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^6)/(662814720*b^3) - 
      (124252771*d^10*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^6)/
       (119306649600*b^3) + (86575139*d^12*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*
        u^6)/(135762739200*b^3) + (1613968537*d^14*K0*K1*M^5*
        Sqrt[(13*Pi)/2451570]*u^6)/(3937119436800*b^3) + 
      (268934309*d^16*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^6)/
       (7874238873600*b^3) + (748442659*d^4*K0*K1*M^5*Sqrt[(19*Pi)/1677390]*
        u^6)/(2505439641600*b^3) + (1071611*K0*K1*M^5*Sqrt[(323*Pi)/98670]*
        u^6)/(55119672115200*b^3) + (389199143*K0^2*M^5*Sqrt[Pi/31870410]*
        u^7)/(440957376921600*b^3) + (34975730099*d^4*K0^2*M^5*
        Sqrt[Pi/31870410]*u^7)/(27559836057600*b^3) + 
      (22817409661*d^14*K0^2*M^5*Sqrt[Pi/31870410]*u^7)/
       (15748477747200*b^3) + (2444537033*K1^2*M^5*Sqrt[Pi/31870410]*u^7)/
       (551196721152000*b^3) + (7031421491*d^2*K1^2*M^5*Sqrt[Pi/31870410]*
        u^7)/(19685597184000*b^3) + (10260394559*d^4*K1^2*M^5*
        Sqrt[Pi/31870410]*u^7)/(3444979507200*b^3) - 
      (4065089533*d^8*K1^2*M^5*Sqrt[Pi/31870410]*u^7)/(556764364800*b^3) - 
      (25457473009*d^10*K1^2*M^5*Sqrt[Pi/31870410]*u^7)/(4175732736000*b^3) + 
      (39010408367*d^12*K1^2*M^5*Sqrt[Pi/31870410]*u^7)/(9842798592000*b^3) + 
      (125319192181*d^16*K1^2*M^5*Sqrt[Pi/31870410]*u^7)/
       (551196721152000*b^3) - (15977273*d^8*K0^2*M^5*Sqrt[(13*Pi)/2451570]*
        u^7)/(63630213120*b^3) - (138961831*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/2451570]*u^7)/(477226598400*b^3) + 
      (40919767*d^12*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^7)/(271525478400*b^3) + 
      (21859349*d^16*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^7)/
       (2172203827200*b^3) + (152516627*d^6*K1^2*M^5*Sqrt[(13*Pi)/2451570]*
        u^7)/(596533248000*b^3) + (22688713*d^6*K0^2*M^5*
        Sqrt[(17*Pi)/1874730]*u^7)/(181016985600*b^3) + 
      (527649583*d^2*K0^2*M^5*Sqrt[(23*Pi)/1385670]*u^7)/
       (110239344230400*b^3) + (435374479*d^14*K1^2*M^5*Sqrt[(23*Pi)/1385670]*
        u^7)/(3937119436800*b^3) + (30734713*K0*K1*M^5*Sqrt[Pi/31870410]*u^8)/
       (15311020032000*b^3) + (11453761717*d^2*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^8)/(61244080128000*b^3) + (863185229*d^4*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^8)/(489952641024*b^3) + 
      (20470250623*d^6*K0*K1*M^5*Sqrt[Pi/31870410]*u^8)/(8749154304000*b^3) + 
      (150418540843*d^12*K0*K1*M^5*Sqrt[Pi/31870410]*u^8)/
       (61244080128000*b^3) + (1389165689*d^14*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^8)/(816587735040*b^3) + (28949955977*d^16*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^8)/(183732240384000*b^3) - 
      (444569191*d^8*K0*K1*M^5*Sqrt[(11*Pi)/2897310]*u^8)/
       (1113528729600*b^3) - (6398137211*d^10*K0*K1*M^5*Sqrt[(11*Pi)/2897310]*
        u^8)/(16702930944000*b^3) + (76304647*K0^2*M^5*Sqrt[Pi/31870410]*u^9)/
       (551196721152000*b^3) + (5601522671*d^2*K0^2*M^5*Sqrt[Pi/31870410]*
        u^9)/(275598360576000*b^3) + (454265233*d^4*K0^2*M^5*
        Sqrt[Pi/31870410]*u^9)/(1968559718400*b^3) - 
      (990095921*d^8*K0^2*M^5*Sqrt[Pi/31870410]*u^9)/(1670293094400*b^3) - 
      (5012595307*d^10*K0^2*M^5*Sqrt[Pi/31870410]*u^9)/(8351465472000*b^3) + 
      (722171353*d^12*K0^2*M^5*Sqrt[Pi/31870410]*u^9)/(2153112192000*b^3) + 
      (421064803*d^14*K0^2*M^5*Sqrt[Pi/31870410]*u^9)/(1778053939200*b^3) + 
      (12295109899*d^16*K0^2*M^5*Sqrt[Pi/31870410]*u^9)/
       (551196721152000*b^3) + (310663909*K1^2*M^5*Sqrt[Pi/31870410]*u^9)/
       (551196721152000*b^3) + (5772478121*d^2*K1^2*M^5*Sqrt[Pi/31870410]*
        u^9)/(137799180288000*b^3) + (18797714989*d^4*K1^2*M^5*
        Sqrt[Pi/31870410]*u^9)/(55119672115200*b^3) + 
      (2653866913*d^6*K1^2*M^5*Sqrt[Pi/31870410]*u^9)/(6561865728000*b^3) - 
      (2064279901*d^8*K1^2*M^5*Sqrt[Pi/31870410]*u^9)/(2505439641600*b^3) - 
      (1370737333*d^10*K1^2*M^5*Sqrt[Pi/31870410]*u^9)/(1789599744000*b^3) + 
      (125486173783*d^12*K1^2*M^5*Sqrt[Pi/31870410]*u^9)/
       (275598360576000*b^3) + (1247008657*d^14*K1^2*M^5*Sqrt[Pi/31870410]*
        u^9)/(3937119436800*b^3) + (16472570263*d^16*K1^2*M^5*
        Sqrt[Pi/31870410]*u^9)/(551196721152000*b^3) + 
      (239834917*d^6*K0^2*M^5*Sqrt[(19*Pi)/1677390]*u^9)/
       (13123731456000*b^3) + (34688033*K0*K1*M^5*Sqrt[Pi/31870410]*u^10)/
       (206698770432000*b^3) + (2392470799*d^4*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^10)/(16535901634560*b^3) - (179416717*d^8*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^10)/(501087928320*b^3) - 
      (4380409697*d^10*K0*K1*M^5*Sqrt[Pi/31870410]*u^10)/
       (12527198208000*b^3) + (2672502659*d^12*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^10)/(13335404544000*b^3) + (5545509647*d^16*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^10)/(413397540864000*b^3) + 
      (13354001*d^14*K0*K1*M^5*Sqrt[(5*Pi)/6374082]*u^10)/
       (472454332416*b^3) + (70437271*d^2*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*
        u^10)/(59056791552000*b^3) + (14956621*d^6*K0*K1*M^5*
        Sqrt[(23*Pi)/1385670]*u^10)/(1789599744000*b^3) + 
      (223781*K0^2*M^5*Sqrt[Pi/31870410]*u^11)/(25837346304000*b^3) + 
      (1142904199*d^4*K0^2*M^5*Sqrt[Pi/31870410]*u^11)/(82679508172800*b^3) + 
      (34001353*d^6*K0^2*M^5*Sqrt[Pi/31870410]*u^11)/(1789599744000*b^3) + 
      (7938309289*d^12*K0^2*M^5*Sqrt[Pi/31870410]*u^11)/
       (413397540864000*b^3) + (1128391553*d^14*K0^2*M^5*Sqrt[Pi/31870410]*
        u^11)/(82679508172800*b^3) + (76332691*d^16*K0^2*M^5*
        Sqrt[Pi/31870410]*u^11)/(59056791552000*b^3) + 
      (17727859*K1^2*M^5*Sqrt[Pi/31870410]*u^11)/(620096311296000*b^3) + 
      (2496045623*d^2*K1^2*M^5*Sqrt[Pi/31870410]*u^11)/
       (1240192622592000*b^3) + (4178508679*d^4*K1^2*M^5*Sqrt[Pi/31870410]*
        u^11)/(248038524518400*b^3) + (291094823*d^6*K1^2*M^5*
        Sqrt[Pi/31870410]*u^11)/(13335404544000*b^3) - 
      (16534471*d^10*K1^2*M^5*Sqrt[Pi/31870410]*u^11)/(404103168000*b^3) + 
      (28861137913*d^12*K1^2*M^5*Sqrt[Pi/31870410]*u^11)/
       (1240192622592000*b^3) + (4115875061*d^14*K1^2*M^5*Sqrt[Pi/31870410]*
        u^11)/(248038524518400*b^3) + (1942688707*d^16*K1^2*M^5*
        Sqrt[Pi/31870410]*u^11)/(1240192622592000*b^3) - 
      (2609197*d^8*K0^2*M^5*Sqrt[(11*Pi)/2897310]*u^11)/(835146547200*b^3) - 
      (12874639*d^10*K0^2*M^5*Sqrt[(11*Pi)/2897310]*u^11)/
       (4175732736000*b^3) - (81554663*d^8*K1^2*M^5*Sqrt[(19*Pi)/1677390]*
        u^11)/(37581594624000*b^3) + (3357451*d^2*K0^2*M^5*
        Sqrt[(23*Pi)/1385670]*u^11)/(59056791552000*b^3) + 
      (45395561*d^2*K0*K1*M^5*Sqrt[Pi/31870410]*u^12)/(77512038912000*b^3) + 
      (62589757*d^6*K0*K1*M^5*Sqrt[Pi/31870410]*u^12)/(8612448768000*b^3) - 
      (3485401*d^10*K0*K1*M^5*Sqrt[Pi/31870410]*u^12)/(260983296000*b^3) + 
      (9296167*d^12*K0*K1*M^5*Sqrt[Pi/31870410]*u^12)/(1240192622592*b^3) + 
      (83966759*d^14*K0*K1*M^5*Sqrt[Pi/31870410]*u^12)/(15502407782400*b^3) + 
      (156520867*d^16*K0*K1*M^5*Sqrt[Pi/31870410]*u^12)/
       (310048155648000*b^3) + (14143*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^12)/
       (28186195968000*b^3) - (803963*d^8*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*
        u^12)/(782949888000*b^3) + (8856443*d^4*K0*K1*M^5*
        Sqrt[(19*Pi)/1677390]*u^12)/(31004815564800*b^3) + 
      (240337*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/(620096311296000*b^3) + 
      (6255283*d^2*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/(155024077824000*b^3) + 
      (11846363*d^4*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/(31004815564800*b^3) + 
      (2418133*d^6*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/(4697699328000*b^3) - 
      (493243*d^10*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/(521966592000*b^3) + 
      (16244983*d^12*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/(31004815564800*b^3) + 
      (1709497*d^14*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/(4429259366400*b^3) + 
      (21814361*d^16*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/(620096311296000*b^3) + 
      (2791*K1^2*M^5*Sqrt[Pi/31870410]*u^13)/(4593306009600*b^3) + 
      (1138013*d^6*K1^2*M^5*Sqrt[Pi/31870410]*u^13)/(1937800972800*b^3) - 
      (1205021*d^8*K1^2*M^5*Sqrt[Pi/31870410]*u^13)/(1127447838720*b^3) + 
      (46368983*d^12*K1^2*M^5*Sqrt[Pi/31870410]*u^13)/(77512038912000*b^3) + 
      (17136943*d^14*K1^2*M^5*Sqrt[Pi/31870410]*u^13)/(38756019456000*b^3) + 
      (157*d^2*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^13)/(42425856000*b^3) + 
      (646763*d^4*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^13)/(19378009728000*b^3) - 
      (6367*d^10*K1^2*M^5*Sqrt[(19*Pi)/1677390]*u^13)/(111849984000*b^3) - 
      (383039*d^8*K0^2*M^5*Sqrt[(23*Pi)/1385670]*u^13)/(9395398656000*b^3) + 
      (34877*d^16*K1^2*M^5*Sqrt[(23*Pi)/1385670]*u^13)/(20003106816000*b^3) + 
      (19687*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/(155024077824000*b^3) + 
      (868349*d^2*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/(77512038912000*b^3) + 
      (7970449*d^4*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/(77512038912000*b^3) + 
      (10816229*d^6*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/(77512038912000*b^3) - 
      (63341*d^8*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/(251662464000*b^3) - 
      (606769*d^10*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/(2348849664000*b^3) + 
      (39073*d^12*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/(277820928000*b^3) + 
      (14537*d^14*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/(136705536000*b^3) + 
      (482459*d^16*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/(51674692608000*b^3) + 
      (1039*K0^2*M^5*Sqrt[Pi/31870410]*u^15)/(155024077824000*b^3) + 
      (10847*d^2*K0^2*M^5*Sqrt[Pi/31870410]*u^15)/(19378009728000*b^3) + 
      (198479*d^4*K0^2*M^5*Sqrt[Pi/31870410]*u^15)/(38756019456000*b^3) + 
      (133391*d^6*K0^2*M^5*Sqrt[Pi/31870410]*u^15)/(19378009728000*b^3) + 
      (24569*d^12*K0^2*M^5*Sqrt[Pi/31870410]*u^15)/(3523274496000*b^3) + 
      (9487*d^14*K0^2*M^5*Sqrt[Pi/31870410]*u^15)/(1761637248000*b^3) + 
      (6389*d^16*K0^2*M^5*Sqrt[Pi/31870410]*u^15)/(14093097984000*b^3) + 
      (7421*d^4*K1^2*M^5*Sqrt[Pi/31870410]*u^15)/(1336414464000*b^3) - 
      (93673*d^8*K1^2*M^5*Sqrt[Pi/31870410]*u^15)/(7046548992000*b^3) - 
      (4181*d^10*K1^2*M^5*Sqrt[Pi/31870410]*u^15)/(293606208000*b^3) + 
      (10867*d^12*K1^2*M^5*Sqrt[Pi/31870410]*u^15)/(1435408128000*b^3) + 
      (6299*d^14*K1^2*M^5*Sqrt[Pi/31870410]*u^15)/(1076556096000*b^3) + 
      (8447*d^16*K1^2*M^5*Sqrt[Pi/31870410]*u^15)/(17224897536000*b^3) - 
      (7879*d^8*K0^2*M^5*Sqrt[(11*Pi)/2897310]*u^15)/(7046548992000*b^3) - 
      (197*d^10*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^15)/(195737472000*b^3) + 
      (311*d^2*K1^2*M^5*Sqrt[(19*Pi)/1677390]*u^15)/(9689004864000*b^3) + 
      (7*K1^2*M^5*Sqrt[(23*Pi)/1385670]*u^15)/(22146296832000*b^3) + 
      (3139*d^6*K1^2*M^5*Sqrt[(23*Pi)/1385670]*u^15)/(9689004864000*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/(922762368000*b^3) + 
      (109*d^4*K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/(129186731520*b^3) + 
      (3581*d^6*K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/(3229668288000*b^3) - 
      (107*d^8*K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/(55051164000*b^3) - 
      (397*d^10*K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/(176163724800*b^3) + 
      (3763*d^12*K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/(3229668288000*b^3) + 
      (587*d^14*K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/(645933657600*b^3) + 
      (41*d^2*K0*K1*M^5*Sqrt[(23*Pi)/1385670]*u^16)/(9689004864000*b^3) + 
      (61*d^16*K0*K1*M^5*Sqrt[(23*Pi)/1385670]*u^16)/(19378009728000*b^3) + 
      (K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(19378009728000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(346035888000*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(44040931200*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(587212416000*b^3) + 
      (K1^2*M^5*Sqrt[Pi/31870410]*u^17)/(19378009728000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/31870410]*u^17)/(346035888000*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/31870410]*u^17)/(44040931200*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/31870410]*u^17)/(587212416000*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^17)/(484450243200*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^17)/(293606208000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^17)/(220204656000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^17)/(440409312000*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^17)/(484450243200*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^17)/(293606208000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^17)/(220204656000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^17)/(440409312000*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(19*Pi)/1677390]*u^17)/(968900486400*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(19*Pi)/1677390]*u^17)/(968900486400*b^3))/Pi, 0, 
    ((-49*K1*M^5*Sqrt[(13*Pi)/2451570]*u)/(4602880*b^3*E^u) - 
      (59633*d^4*K1*M^5*Sqrt[(13*Pi)/2451570]*u)/(6904320*b^3*E^u) - 
      (49*d^6*K1*M^5*Sqrt[(221*Pi)/144210]*u)/(74240*b^3*E^u) + 
      (7*d^8*K1*M^5*Sqrt[(221*Pi)/144210]*u)/(5568*b^3*E^u) + 
      (8281*d^10*K1*M^5*Sqrt[(221*Pi)/144210]*u)/(6904320*b^3*E^u) - 
      (4823*d^12*K1*M^5*Sqrt[(221*Pi)/144210]*u)/(6904320*b^3*E^u) - 
      (3367*d^14*K1*M^5*Sqrt[(221*Pi)/144210]*u)/(6904320*b^3*E^u) - 
      (637*d^16*K1*M^5*Sqrt[(221*Pi)/144210]*u)/(13808640*b^3*E^u) - 
      (343*d^2*K1*M^5*Sqrt[(247*Pi)/129030]*u)/(6904320*b^3*E^u) - 
      (49*K0*M^5*Sqrt[(13*Pi)/2451570]*u^2)/(11046912*b^3*E^u) - 
      (1813*d^2*K0*M^5*Sqrt[(13*Pi)/2451570]*u^2)/(4602880*b^3*E^u) - 
      (24941*d^4*K0*M^5*Sqrt[(13*Pi)/2451570]*u^2)/(6904320*b^3*E^u) + 
      (16429*d^8*K0*M^5*Sqrt[(13*Pi)/2451570]*u^2)/(1841152*b^3*E^u) - 
      (4277*d^12*K0*M^5*Sqrt[(13*Pi)/2451570]*u^2)/(863040*b^3*E^u) - 
      (637*d^16*K0*M^5*Sqrt[(13*Pi)/2451570]*u^2)/(1904640*b^3*E^u) - 
      (49*K1*M^5*Sqrt[(13*Pi)/2451570]*u^2)/(4602880*b^3*E^u) - 
      (59633*d^4*K1*M^5*Sqrt[(13*Pi)/2451570]*u^2)/(6904320*b^3*E^u) + 
      (91*d^10*K0*M^5*Sqrt[(39*Pi)/817190]*u^2)/(31744*b^3*E^u) - 
      (5369*d^14*K0*M^5*Sqrt[(39*Pi)/817190]*u^2)/(4602880*b^3*E^u) - 
      (5929*d^6*K0*M^5*Sqrt[(143*Pi)/222870]*u^2)/(13808640*b^3*E^u) - 
      (49*d^6*K1*M^5*Sqrt[(221*Pi)/144210]*u^2)/(74240*b^3*E^u) + 
      (7*d^8*K1*M^5*Sqrt[(221*Pi)/144210]*u^2)/(5568*b^3*E^u) + 
      (8281*d^10*K1*M^5*Sqrt[(221*Pi)/144210]*u^2)/(6904320*b^3*E^u) - 
      (4823*d^12*K1*M^5*Sqrt[(221*Pi)/144210]*u^2)/(6904320*b^3*E^u) - 
      (3367*d^14*K1*M^5*Sqrt[(221*Pi)/144210]*u^2)/(6904320*b^3*E^u) - 
      (637*d^16*K1*M^5*Sqrt[(221*Pi)/144210]*u^2)/(13808640*b^3*E^u) - 
      (343*d^2*K1*M^5*Sqrt[(247*Pi)/129030]*u^2)/(6904320*b^3*E^u) - 
      (4782211*K1*M^5*Sqrt[Pi/31870410]*u^3)/(72909619200*b^3*E^u) - 
      (1991931473*d^4*K1*M^5*Sqrt[Pi/31870410]*u^3)/(36454809600*b^3*E^u) - 
      (49*K0*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(11046912*b^3*E^u) - 
      (1813*d^2*K0*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(4602880*b^3*E^u) - 
      (24941*d^4*K0*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(6904320*b^3*E^u) + 
      (16429*d^8*K0*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(1841152*b^3*E^u) - 
      (4277*d^12*K0*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(863040*b^3*E^u) - 
      (637*d^16*K0*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(1904640*b^3*E^u) - 
      (14107*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(5302517760*b^3) - 
      (4585357*d^6*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(1325629440*b^3) + 
      (3030431*d^8*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(530251776*b^3) + 
      (17226937*d^10*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(2651258880*b^3) - 
      (3516737*d^14*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(1325629440*b^3) - 
      (1289459*d^16*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(5302517760*b^3) + 
      (739*d^18*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(117833728*b^3) + 
      (855143*d^8*K1*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(82851840*b^3*E^u) + 
      (24721*d^10*K1*M^5*Sqrt[(13*Pi)/2451570]*u^3)/(2375680*b^3*E^u) - 
      (125579381*d^12*K1*M^5*Sqrt[(13*Pi)/2451570]*u^3)/
       (21872885760*b^3*E^u) - (3652523*d^16*K1*M^5*Sqrt[(13*Pi)/2451570]*
        u^3)/(8749154304*b^3*E^u) + (42667*d^2*K1^2*M^5*Sqrt[(13*Pi)/2451570]*
        u^3)/(331407360*b^3) + (5299*d^6*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^3)/
       (714240*b^3) - (23372587*d^6*K1*M^5*Sqrt[(23*Pi)/1385670]*u^3)/
       (7290961920*b^3*E^u) + (91*d^10*K0*M^5*Sqrt[(39*Pi)/817190]*u^3)/
       (31744*b^3*E^u) - (5369*d^14*K0*M^5*Sqrt[(39*Pi)/817190]*u^3)/
       (4602880*b^3*E^u) + (3739*d^4*K1^2*M^5*Sqrt[(39*Pi)/817190]*u^3)/
       (4602880*b^3) + (5*K1^2*M^5*Sqrt[(65*Pi)/490314]*u^3)/(66281472*b^3) - 
      (5929*d^6*K0*M^5*Sqrt[(143*Pi)/222870]*u^3)/(13808640*b^3*E^u) - 
      (118019*d^2*K0^2*M^5*Sqrt[(143*Pi)/222870]*u^3)/(5302517760*b^3) - 
      (970109*d^2*K1*M^5*Sqrt[(221*Pi)/144210]*u^3)/(36454809600*b^3*E^u) - 
      (46763*d^8*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^3)/(165703680*b^3) + 
      (2249*d^12*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^3)/(10356480*b^3) + 
      (16057*d^14*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^3)/(41425920*b^3) + 
      (2923*d^16*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^3)/(110469120*b^3) - 
      (571*d^18*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^3)/(110469120*b^3) - 
      (227357*d^12*K0^2*M^5*Sqrt[(247*Pi)/129030]*u^3)/(1325629440*b^3) - 
      (135893*d^4*K0^2*M^5*Sqrt[(299*Pi)/106590]*u^3)/(1325629440*b^3) - 
      (1143*d^10*K1^2*M^5*Sqrt[(663*Pi)/48070]*u^3)/(3682304*b^3) - 
      (286867*d^14*K1*M^5*Sqrt[(4199*Pi)/7590]*u^3)/(21872885760*b^3*E^u) - 
      (15211*K0*M^5*Sqrt[Pi/31870410]*u^4)/(569606400*b^3*E^u) - 
      (83795177*d^2*K0*M^5*Sqrt[Pi/31870410]*u^4)/(36454809600*b^3*E^u) - 
      (746806249*d^4*K0*M^5*Sqrt[Pi/31870410]*u^4)/(36454809600*b^3*E^u) - 
      (188026573*d^6*K0*M^5*Sqrt[Pi/31870410]*u^4)/(7290961920*b^3*E^u) - 
      (162666973*d^6*K1*M^5*Sqrt[Pi/31870410]*u^4)/(7290961920*b^3*E^u) - 
      (322378412467*d^2*K0*K1*M^5*Sqrt[Pi/31870410]*u^4)/
       (24497632051200*b^3) - (1427781495841*d^14*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^4)/(18373224038400*b^3) - (142119228887*d^16*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^4)/(14698579230720*b^3) - 
      (1290311381*d^18*K0*K1*M^5*Sqrt[Pi/31870410]*u^4)/(1633175470080*b^3) - 
      (17428579*d^4*K1*M^5*Sqrt[(3*Pi)/10623470]*u^4)/(4050534400*b^3*E^u) - 
      (138357*K0*K1*M^5*Sqrt[(3*Pi)/10623470]*u^4)/(2660761600*b^3) - 
      (17535476293*d^6*K0*K1*M^5*Sqrt[(11*Pi)/2897310]*u^4)/
       (1670293094400*b^3) + (804541*d^10*K0*M^5*Sqrt[(13*Pi)/2451570]*u^4)/
       (220938240*b^3*E^u) - (32886553*d^14*K0*M^5*Sqrt[(13*Pi)/2451570]*u^4)/
       (21872885760*b^3*E^u) - (111677*d^16*K0*M^5*Sqrt[(13*Pi)/2451570]*u^4)/
       (754237440*b^3*E^u) - (1127791*d^2*K1*M^5*Sqrt[(13*Pi)/2451570]*u^4)/
       (12151603200*b^3*E^u) - (29579477*d^12*K1*M^5*Sqrt[(13*Pi)/2451570]*
        u^4)/(21872885760*b^3*E^u) - (28850297*d^14*K1*M^5*
        Sqrt[(13*Pi)/2451570]*u^4)/(21872885760*b^3*E^u) + 
      (800871853783*d^8*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^4)/
       (36746448076800*b^3) + (16567286629*d^10*K0*K1*M^5*
        Sqrt[(13*Pi)/2451570]*u^4)/(1113528729600*b^3) - 
      (209455631611*d^12*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^4)/
       (18373224038400*b^3) - (778002913*d^4*K0*K1*M^5*Sqrt[(17*Pi)/1874730]*
        u^4)/(118536929280*b^3) - (12439*K1*M^5*Sqrt[(23*Pi)/1385670]*u^4)/
       (24303206400*b^3*E^u) + (150301*d^8*K0*M^5*Sqrt[(221*Pi)/144210]*u^4)/
       (662814720*b^3*E^u) - (76363*d^16*K1*M^5*Sqrt[(221*Pi)/144210]*u^4)/
       (8749154304*b^3*E^u) + (114109*d^10*K1*M^5*Sqrt[(247*Pi)/129030]*u^4)/
       (662814720*b^3*E^u) - (400627*d^12*K0*M^5*Sqrt[(299*Pi)/106590]*u^4)/
       (4374577152*b^3*E^u) + (8471*d^8*K1*M^5*Sqrt[(299*Pi)/106590]*u^4)/
       (82851840*b^3*E^u) - (13769*K0*M^5*Sqrt[Pi/31870410]*u^5)/
       (6075801600*b^3*E^u) - (2573059*d^2*K0*M^5*Sqrt[Pi/31870410]*u^5)/
       (12151603200*b^3*E^u) - (986321*d^6*K0*M^5*Sqrt[Pi/31870410]*u^5)/
       (251412480*b^3*E^u) - (9583921*K0^2*M^5*Sqrt[Pi/31870410]*u^5)/
       (164967219200*b^3) - (249820166707*d^2*K0^2*M^5*Sqrt[Pi/31870410]*u^5)/
       (48995264102400*b^3) - (337495463519*d^4*K0^2*M^5*Sqrt[Pi/31870410]*
        u^5)/(7349289615360*b^3) - (52603981109*d^14*K0^2*M^5*
        Sqrt[Pi/31870410]*u^5)/(1267118899200*b^3) - 
      (109512239*K1*M^5*Sqrt[Pi/31870410]*u^5)/(24497632051200*b^3*E^u) - 
      (1498222391*d^4*K1*M^5*Sqrt[Pi/31870410]*u^5)/(583276953600*b^3*E^u) - 
      (5054262437*d^6*K1*M^5*Sqrt[Pi/31870410]*u^5)/(1749830860800*b^3*E^u) + 
      (122666359*d^8*K1*M^5*Sqrt[Pi/31870410]*u^5)/(22270574592*b^3*E^u) + 
      (6709980581*d^10*K1*M^5*Sqrt[Pi/31870410]*u^5)/(1113528729600*b^3*
        E^u) - (982234339*d^14*K1*M^5*Sqrt[Pi/31870410]*u^5)/
       (349966172160*b^3*E^u) - (352559551*d^16*K1*M^5*Sqrt[Pi/31870410]*u^5)/
       (907319705600*b^3*E^u) - (292838180311*K1^2*M^5*Sqrt[Pi/31870410]*u^5)/
       (1543350819225600*b^3) - (2269551941159*d^2*K1^2*M^5*Sqrt[Pi/31870410]*
        u^5)/(133047484416000*b^3) - (76791124870351*d^4*K1^2*M^5*
        Sqrt[Pi/31870410]*u^5)/(482297131008000*b^3) - 
      (420672219147311*d^6*K1^2*M^5*Sqrt[Pi/31870410]*u^5)/
       (1929188524032000*b^3) + (136167023329507*d^8*K1^2*M^5*
        Sqrt[Pi/31870410]*u^5)/(350761549824000*b^3) - 
      (2942947*d^4*K0*M^5*Sqrt[(3*Pi)/10623470]*u^5)/(4050534400*b^3*E^u) - 
      (5458042175*d^16*K0^2*M^5*Sqrt[(5*Pi)/6374082]*u^5)/
       (5879431692288*b^3) + (401431*d^10*K0*M^5*Sqrt[(13*Pi)/2451570]*u^5)/
       (662814720*b^3*E^u) - (878093*d^12*K0*M^5*Sqrt[(13*Pi)/2451570]*u^5)/
       (4374577152*b^3*E^u) - (1108709*d^14*K0*M^5*Sqrt[(13*Pi)/2451570]*u^5)/
       (4374577152*b^3*E^u) - (713803*d^16*K0*M^5*Sqrt[(13*Pi)/2451570]*u^5)/
       (21872885760*b^3*E^u) + (643256432743*d^8*K0^2*M^5*
        Sqrt[(13*Pi)/2451570]*u^5)/(73492896153600*b^3) + 
      (17524073509*d^10*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^5)/
       (2227057459200*b^3) - (173822514091*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/2451570]*u^5)/(36746448076800*b^3) - 
      (312636343*d^2*K1*M^5*Sqrt[(13*Pi)/2451570]*u^5)/
       (12248816025600*b^3*E^u) + (2711381148659*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/2451570]*u^5)/(87690387456000*b^3) - 
      (785455595723*d^14*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^5)/
       (62231887872000*b^3) - (10283860483411*d^16*K1^2*M^5*
        Sqrt[(13*Pi)/2451570]*u^5)/(7716754096128000*b^3) - 
      (945883*d^18*K0^2*M^5*Sqrt[(17*Pi)/1874730]*u^5)/(105366159360*b^3) - 
      (261991531*d^12*K1*M^5*Sqrt[(17*Pi)/1874730]*u^5)/
       (1749830860800*b^3*E^u) - (267974431*d^6*K0^2*M^5*
        Sqrt[(23*Pi)/1385670]*u^5)/(107760844800*b^3) + 
      (9011*d^8*K0*M^5*Sqrt[(39*Pi)/817190]*u^5)/(73646080*b^3*E^u) - 
      (934514444153*d^12*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^5)/
       (964594262016000*b^3) - (109623797*d^18*K1^2*M^5*Sqrt[(299*Pi)/106590]*
        u^5)/(257225136537600*b^3) - (7854127*K0*M^5*Sqrt[Pi/31870410]*u^6)/
       (4454114918400*b^3*E^u) + (34509581*d^4*K0*M^5*Sqrt[Pi/31870410]*u^6)/
       (233310781440*b^3*E^u) + (4392269263*d^6*K0*M^5*Sqrt[Pi/31870410]*u^6)/
       (3499661721600*b^3*E^u) - (19548709*d^8*K0*M^5*Sqrt[Pi/31870410]*u^6)/
       (22270574592*b^3*E^u) - (4028571439*d^10*K0*M^5*Sqrt[Pi/31870410]*u^6)/
       (2227057459200*b^3*E^u) + (339187597*d^12*K0*M^5*Sqrt[Pi/31870410]*
        u^6)/(388851302400*b^3*E^u) + (185524333*d^16*K0*M^5*
        Sqrt[Pi/31870410]*u^6)/(48995264102400*b^3*E^u) + 
      (11731599727*d^2*K1*M^5*Sqrt[Pi/31870410]*u^6)/(36746448076800*b^3*
        E^u) + (1895803883*d^6*K1*M^5*Sqrt[Pi/31870410]*u^6)/
       (1749830860800*b^3*E^u) + (13278014447*d^12*K1*M^5*Sqrt[Pi/31870410]*
        u^6)/(5249492582400*b^3*E^u) + (5367936707*d^14*K1*M^5*
        Sqrt[Pi/31870410]*u^6)/(5249492582400*b^3*E^u) + 
      (3036967993*d^16*K1*M^5*Sqrt[Pi/31870410]*u^6)/(73492896153600*b^3*
        E^u) - (478191497213*K0*K1*M^5*Sqrt[Pi/31870410]*u^6)/
       (3086701638451200*b^3) - (219393944131729*d^2*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^6)/(15433508192256000*b^3) - 
      (759430808139727*d^6*K0*K1*M^5*Sqrt[Pi/31870410]*u^6)/
       (3858377048064000*b^3) + (230659293112679*d^8*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^6)/(701523099648000*b^3) - 
      (578395531984663*d^14*K0*K1*M^5*Sqrt[Pi/31870410]*u^6)/
       (3858377048064000*b^3) - (247838751636881*d^16*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^6)/(15433508192256000*b^3) - 
      (7784561027*d^18*K0*K1*M^5*Sqrt[Pi/31870410]*u^6)/
       (205780109230080*b^3) - (21608897*d^8*K1*M^5*Sqrt[(5*Pi)/6374082]*u^6)/
       (22270574592*b^3*E^u) - (1302959300201*d^4*K0*K1*M^5*
        Sqrt[(13*Pi)/2451570]*u^6)/(124463775744000*b^3) + 
      (639064592437*d^10*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^6)/
       (22629777408000*b^3) - (54203228409079*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/2451570]*u^6)/(3858377048064000*b^3) + 
      (25037897*d^4*K1*M^5*Sqrt[(17*Pi)/1874730]*u^6)/
       (209979703296*b^3*E^u) - (142567739*d^10*K1*M^5*Sqrt[(17*Pi)/1874730]*
        u^6)/(1113528729600*b^3*E^u) + (19214201*K1*M^5*Sqrt[(19*Pi)/1677390]*
        u^6)/(73492896153600*b^3*E^u) - 
      (64749497*d^2*K0*M^5*Sqrt[(23*Pi)/1385670]*u^6)/
       (24497632051200*b^3*E^u) + (4769909*d^14*K0*M^5*Sqrt[(23*Pi)/1385670]*
        u^6)/(233310781440*b^3*E^u) + (42410101*K0*M^5*Sqrt[Pi/31870410]*u^7)/
       (29397158461440*b^3*E^u) + (7696824451*d^2*K0*M^5*Sqrt[Pi/31870410]*
        u^7)/(73492896153600*b^3*E^u) + (8471625049*d^4*K0*M^5*
        Sqrt[Pi/31870410]*u^7)/(10498985164800*b^3*E^u) + 
      (2907305903*d^6*K0*M^5*Sqrt[Pi/31870410]*u^7)/(3499661721600*b^3*E^u) - 
      (218827879*d^8*K0*M^5*Sqrt[Pi/31870410]*u^7)/(111352872960*b^3*E^u) + 
      (6832443623*d^14*K0*M^5*Sqrt[Pi/31870410]*u^7)/(10498985164800*b^3*
        E^u) + (7129628383*d^16*K0*M^5*Sqrt[Pi/31870410]*u^7)/
       (146985792307200*b^3*E^u) - (632424771607*K0^2*M^5*Sqrt[Pi/31870410]*
        u^7)/(24693613107609600*b^3) - (305196226782173*d^2*K0^2*M^5*
        Sqrt[Pi/31870410]*u^7)/(123468065538048000*b^3) - 
      (767147545338271*d^4*K0^2*M^5*Sqrt[Pi/31870410]*u^7)/
       (30867016384512000*b^3) - (41439103799281*d^6*K0^2*M^5*
        Sqrt[Pi/31870410]*u^7)/(1064379875328000*b^3) + 
      (118576398482933*d^8*K0^2*M^5*Sqrt[Pi/31870410]*u^7)/
       (1991420411904000*b^3) - (920592783308921*d^14*K0^2*M^5*
        Sqrt[Pi/31870410]*u^7)/(30867016384512000*b^3) - 
      (402410503300027*d^16*K0^2*M^5*Sqrt[Pi/31870410]*u^7)/
       (123468065538048000*b^3) + (20913059633*d^2*K1*M^5*Sqrt[Pi/31870410]*
        u^7)/(293971584614400*b^3*E^u) + (251175514847*d^4*K1*M^5*
        Sqrt[Pi/31870410]*u^7)/(293971584614400*b^3*E^u) + 
      (384306824249*d^6*K1*M^5*Sqrt[Pi/31870410]*u^7)/
       (293971584614400*b^3*E^u) - (20201697899*d^8*K1*M^5*Sqrt[Pi/31870410]*
        u^7)/(8908229836800*b^3*E^u) - (2796184579*d^10*K1*M^5*
        Sqrt[Pi/31870410]*u^7)/(1272604262400*b^3*E^u) + 
      (2524632503*d^12*K1*M^5*Sqrt[Pi/31870410]*u^7)/(1896590868480*b^3*
        E^u) + (81511999*d^16*K1*M^5*Sqrt[Pi/31870410]*u^7)/
       (1267118899200*b^3*E^u) - (29036748263273*d^2*K1^2*M^5*
        Sqrt[Pi/31870410]*u^7)/(6173403276902400*b^3) - 
      (470194876245503*d^6*K1^2*M^5*Sqrt[Pi/31870410]*u^7)/
       (7716754096128000*b^3) + (1605361762531697*d^8*K1^2*M^5*
        Sqrt[Pi/31870410]*u^7)/(15433508192256000*b^3) - 
      (438079012709323*d^12*K1^2*M^5*Sqrt[Pi/31870410]*u^7)/
       (7716754096128000*b^3) - (368268781532191*d^14*K1^2*M^5*
        Sqrt[Pi/31870410]*u^7)/(7716754096128000*b^3) - 
      (160156715931197*d^16*K1^2*M^5*Sqrt[Pi/31870410]*u^7)/
       (30867016384512000*b^3) + (119352938993*d^18*K1^2*M^5*
        Sqrt[Pi/31870410]*u^7)/(10289005461504000*b^3) + 
      (31647755737859*d^10*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^7)/
       (5612184797184000*b^3) - (7228896783973*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/2451570]*u^7)/(2806092398592000*b^3) + 
      (3078577993*d^18*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^7)/
       (8231204369203200*b^3) + (3782062091*d^14*K1*M^5*Sqrt[(13*Pi)/2451570]*
        u^7)/(58794316922880*b^3*E^u) + (2481104163947*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/2451570]*u^7)/(280609239859200*b^3) - 
      (439838763103*d^4*K1^2*M^5*Sqrt[(17*Pi)/1874730]*u^7)/
       (171483424358400*b^3) + (121132849*d^12*K0*M^5*Sqrt[(19*Pi)/1677390]*
        u^7)/(2099797032960*b^3*E^u) - (86462317567*K1^2*M^5*
        Sqrt[(19*Pi)/1677390]*u^7)/(30867016384512000*b^3) - 
      (152406473*d^10*K0*M^5*Sqrt[(23*Pi)/1385670]*u^7)/
       (2227057459200*b^3*E^u) + (11027*K1*M^5*Sqrt[(391*Pi)/81510]*u^7)/
       (10887836467200*b^3*E^u) - (2526019*K0*M^5*Sqrt[Pi/31870410]*u^8)/
       (130654037606400*b^3*E^u) + (281256089*d^2*K0*M^5*Sqrt[Pi/31870410]*
        u^8)/(14698579230720*b^3*E^u) + (82205980723*d^4*K0*M^5*
        Sqrt[Pi/31870410]*u^8)/(293971584614400*b^3*E^u) - 
      (13319680201*d^8*K0*M^5*Sqrt[Pi/31870410]*u^8)/(17816459673600*b^3*
        E^u) - (330238057*d^10*K0*M^5*Sqrt[Pi/31870410]*u^8)/
       (445411491840*b^3*E^u) + (126429393451*d^12*K0*M^5*Sqrt[Pi/31870410]*
        u^8)/(293971584614400*b^3*E^u) + (20911710007*d^14*K0*M^5*
        Sqrt[Pi/31870410]*u^8)/(73492896153600*b^3*E^u) + 
      (28202073397*d^16*K0*M^5*Sqrt[Pi/31870410]*u^8)/(1175886338457600*b^3*
        E^u) + (1283192231*K1*M^5*Sqrt[Pi/31870410]*u^8)/
       (1469857923072000*b^3*E^u) + (26657705231*d^2*K1*M^5*Sqrt[Pi/31870410]*
        u^8)/(489952641024000*b^3*E^u) + (569874121331*d^4*K1*M^5*
        Sqrt[Pi/31870410]*u^8)/(1469857923072000*b^3*E^u) + 
      (40094095003*d^6*K1*M^5*Sqrt[Pi/31870410]*u^8)/(97990528204800*b^3*
        E^u) - (851621237*d^8*K1*M^5*Sqrt[Pi/31870410]*u^8)/
       (921541017600*b^3*E^u) - (108538676611*d^10*K1*M^5*Sqrt[Pi/31870410]*
        u^8)/(133623447552000*b^3*E^u) + (761194324777*d^12*K1*M^5*
        Sqrt[Pi/31870410]*u^8)/(1469857923072000*b^3*E^u) + 
      (496351969759*d^14*K1*M^5*Sqrt[Pi/31870410]*u^8)/
       (1469857923072000*b^3*E^u) + (140577223*d^16*K1*M^5*Sqrt[Pi/31870410]*
        u^8)/(4899526410240*b^3*E^u) - (137489260973*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^8)/(5144502730752000*b^3) - 
      (25851847478953*d^2*K0*K1*M^5*Sqrt[Pi/31870410]*u^8)/
       (10289005461504000*b^3) - (189331032939493*d^4*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^8)/(7716754096128000*b^3) + 
      (1046902713007*d^10*K0*K1*M^5*Sqrt[Pi/31870410]*u^8)/
       (15086518272000*b^3) - (47020403233*d^14*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^8)/(1642561536000*b^3) - (5460654061081*d^16*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^8)/(1714834243584000*b^3) + 
      (116157158683*d^18*K0*K1*M^5*Sqrt[Pi/31870410]*u^8)/
       (10289005461504000*b^3) - (113593173649*d^6*K0*K1*M^5*
        Sqrt[(5*Pi)/6374082]*u^8)/(15433508192256*b^3) + 
      (1747100923*d^6*K0*M^5*Sqrt[(19*Pi)/1677390]*u^8)/
       (73492896153600*b^3*E^u) + (5935379213723*d^8*K0*K1*M^5*
        Sqrt[(19*Pi)/1677390]*u^8)/(1929188524032000*b^3) - 
      (28786410619*d^12*K0*K1*M^5*Sqrt[(23*Pi)/1385670]*u^8)/
       (20578010923008*b^3) + (10996189*K0*M^5*Sqrt[Pi/31870410]*u^9)/
       (63219695616000*b^3*E^u) + (1055799179*d^2*K0*M^5*Sqrt[Pi/31870410]*
        u^9)/(91866120192000*b^3*E^u) - (12028683859*d^8*K0*M^5*
        Sqrt[Pi/31870410]*u^9)/(53449379020800*b^3*E^u) + 
      (188446166131*d^12*K0*M^5*Sqrt[Pi/31870410]*u^9)/
       (1469857923072000*b^3*E^u) + (7957561987*d^14*K0*M^5*Sqrt[Pi/31870410]*
        u^9)/(91866120192000*b^3*E^u) - (17348779734019*d^2*K0^2*M^5*
        Sqrt[Pi/31870410]*u^9)/(61734032769024000*b^3) - 
      (1728469392259*d^4*K0^2*M^5*Sqrt[Pi/31870410]*u^9)/
       (571611414528000*b^3) + (22491772915163*d^8*K0^2*M^5*Sqrt[Pi/31870410]*
        u^9)/(3086701638451200*b^3) + (25526152886911*d^10*K0^2*M^5*
        Sqrt[Pi/31870410]*u^9)/(2806092398592000*b^3) - 
      (20799507838897*d^12*K0^2*M^5*Sqrt[Pi/31870410]*u^9)/
       (5144502730752000*b^3) - (6495347380273*d^16*K0^2*M^5*
        Sqrt[Pi/31870410]*u^9)/(15433508192256000*b^3) + 
      (11295635753*d^18*K0^2*M^5*Sqrt[Pi/31870410]*u^9)/
       (6859336974336000*b^3) + (111975191*K1*M^5*Sqrt[Pi/31870410]*u^9)/
       (2204786884608000*b^3*E^u) + (41044280383*d^2*K1*M^5*Sqrt[Pi/31870410]*
        u^9)/(4409573769216000*b^3*E^u) + 
      (452131823053*d^4*K1*M^5*Sqrt[Pi/31870410]*u^9)/(4409573769216000*b^3*
        E^u) - (34642452839*d^8*K1*M^5*Sqrt[Pi/31870410]*u^9)/
       (133623447552000*b^3*E^u) - (1229411009*d^10*K1*M^5*Sqrt[Pi/31870410]*
        u^9)/(4949016576000*b^3*E^u) + (436233584837*d^14*K1*M^5*
        Sqrt[Pi/31870410]*u^9)/(4409573769216000*b^3*E^u) + 
      (220616003*d^16*K1*M^5*Sqrt[Pi/31870410]*u^9)/(25197564395520*b^3*
        E^u) - (87580646999*K1^2*M^5*Sqrt[Pi/31870410]*u^9)/
       (15433508192256000*b^3) - (2985159789103*d^4*K1^2*M^5*
        Sqrt[Pi/31870410]*u^9)/(701523099648000*b^3) - 
      (46925513280703*d^6*K1^2*M^5*Sqrt[Pi/31870410]*u^9)/
       (7716754096128000*b^3) + (25589485296887*d^8*K1^2*M^5*
        Sqrt[Pi/31870410]*u^9)/(2572251365376000*b^3) - 
      (2782313040187*d^12*K1^2*M^5*Sqrt[Pi/31870410]*u^9)/
       (514450273075200*b^3) - (6308750431183*d^14*K1^2*M^5*Sqrt[Pi/31870410]*
        u^9)/(1286125682688000*b^3) - (959282463943*d^16*K1^2*M^5*
        Sqrt[Pi/31870410]*u^9)/(1714834243584000*b^3) - 
      (1485509261*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^9)/
       (7716754096128000*b^3) - (203014239137*d^2*K1^2*M^5*
        Sqrt[(13*Pi)/2451570]*u^9)/(5612184797184000*b^3) + 
      (6844231*d^6*K0*M^5*Sqrt[(17*Pi)/1874730]*u^9)/(1020734668800*b^3*
        E^u) - (52718987*d^10*K0*M^5*Sqrt[(17*Pi)/1874730]*u^9)/
       (4175732736000*b^3*E^u) + (214599809*d^4*K0*M^5*Sqrt[(19*Pi)/1677390]*
        u^9)/(44541149184000*b^3*E^u) - (1990614268057*d^6*K0^2*M^5*
        Sqrt[(19*Pi)/1677390]*u^9)/(7716754096128000*b^3) + 
      (33875969381*d^12*K1*M^5*Sqrt[(19*Pi)/1677390]*u^9)/
       (4409573769216000*b^3*E^u) + (55864661*d^16*K0*M^5*
        Sqrt[(23*Pi)/1385670]*u^9)/(167983762636800*b^3*E^u) + 
      (292997333*d^6*K1*M^5*Sqrt[(23*Pi)/1385670]*u^9)/
       (47414771712000*b^3*E^u) + (31815469141*d^10*K1^2*M^5*
        Sqrt[(23*Pi)/1385670]*u^9)/(62357608857600*b^3) + 
      (605803027*d^18*K1^2*M^5*Sqrt[(23*Pi)/1385670]*u^9)/
       (6859336974336000*b^3) - (675155729*d^14*K0^2*M^5*
        Sqrt[(221*Pi)/144210]*u^9)/(40191427584000*b^3) + 
      (59418367*K0*M^5*Sqrt[Pi/31870410]*u^10)/(8819147538432000*b^3*E^u) + 
      (4185762577*d^2*K0*M^5*Sqrt[Pi/31870410]*u^10)/(2204786884608000*b^3*
        E^u) + (328533493*d^4*K0*M^5*Sqrt[Pi/31870410]*u^10)/
       (15311020032000*b^3*E^u) + (5930480443*d^6*K0*M^5*Sqrt[Pi/31870410]*
        u^10)/(200435171328000*b^3*E^u) - 
      (3072847153*d^8*K0*M^5*Sqrt[Pi/31870410]*u^10)/(57267191808000*b^3*
        E^u) + (3026813213*d^12*K0*M^5*Sqrt[Pi/31870410]*u^10)/
       (100217585664000*b^3*E^u) + (4178073313*d^14*K0*M^5*Sqrt[Pi/31870410]*
        u^10)/(200435171328000*b^3*E^u) + (144252091*K1*M^5*Sqrt[Pi/31870410]*
        u^10)/(2939715846144000*b^3*E^u) + 
      (26227192829*d^4*K1*M^5*Sqrt[Pi/31870410]*u^10)/(1102393442304000*b^3*
        E^u) + (67629540037*d^6*K1*M^5*Sqrt[Pi/31870410]*u^10)/
       (2204786884608000*b^3*E^u) - (23518821917*d^8*K1*M^5*Sqrt[Pi/31870410]*
        u^10)/(400870342656000*b^3*E^u) - 
      (11573566003*d^10*K1*M^5*Sqrt[Pi/31870410]*u^10)/
       (200435171328000*b^3*E^u) + (1542116131*d^12*K1*M^5*Sqrt[Pi/31870410]*
        u^10)/(45933060096000*b^3*E^u) + (17074291669*d^14*K1*M^5*
        Sqrt[Pi/31870410]*u^10)/(734928961536000*b^3*E^u) + 
      (2632413683*d^16*K1*M^5*Sqrt[Pi/31870410]*u^10)/(1259878219776000*b^3*
        E^u) - (21558225583*K0*K1*M^5*Sqrt[Pi/31870410]*u^10)/
       (11575131144192000*b^3) - (373655285299*d^2*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^10)/(2104569298944000*b^3) - 
      (1264164666731*d^4*K0*K1*M^5*Sqrt[Pi/31870410]*u^10)/
       (723445696512000*b^3) - (1070270748983*d^6*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^10)/(399142453248000*b^3) + (11920353086753*d^8*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^10)/(2893782786048000*b^3) + 
      (2682659936279*d^10*K0*K1*M^5*Sqrt[Pi/31870410]*u^10)/
       (526142324736000*b^3) - (28281598493*d^12*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^10)/(12527198208000*b^3) - (1626728701567*d^14*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^10)/(771675409612800*b^3) + 
      (5746497671*d^18*K0*K1*M^5*Sqrt[Pi/31870410]*u^10)/
       (7716754096128000*b^3) + (3904681*d^16*K0*M^5*Sqrt[(11*Pi)/2897310]*
        u^10)/(22906876723200*b^3*E^u) + 
      (8082367*d^2*K1*M^5*Sqrt[(13*Pi)/2451570]*u^10)/
       (34996617216000*b^3*E^u) - (149172340931*d^16*K0*K1*M^5*
        Sqrt[(19*Pi)/1677390]*u^10)/(11575131144192000*b^3) - 
      (151677059*d^10*K0*M^5*Sqrt[(23*Pi)/1385670]*u^10)/
       (66811723776000*b^3*E^u) + (7861961*K0*M^5*Sqrt[Pi/31870410]*u^11)/
       (1102393442304000*b^3*E^u) + (527651051*d^2*K0*M^5*Sqrt[Pi/31870410]*
        u^11)/(1102393442304000*b^3*E^u) + 
      (26252203*d^4*K0*M^5*Sqrt[Pi/31870410]*u^11)/(6299391098880*b^3*E^u) - 
      (1038242339*d^8*K0*M^5*Sqrt[Pi/31870410]*u^11)/(100217585664000*b^3*
        E^u) - (6688991*d^10*K0*M^5*Sqrt[Pi/31870410]*u^11)/
       (646565068800*b^3*E^u) + (34388267*d^12*K0*M^5*Sqrt[Pi/31870410]*u^11)/
       (5832769536000*b^3*E^u) + (103173989*d^16*K0*M^5*Sqrt[Pi/31870410]*
        u^11)/(275598360576000*b^3*E^u) - 
      (211331459*K0^2*M^5*Sqrt[Pi/31870410]*u^11)/(2104569298944000*b^3) - 
      (169352902247*d^2*K0^2*M^5*Sqrt[Pi/31870410]*u^11)/
       (11575131144192000*b^3) - (339268017943*d^4*K0^2*M^5*Sqrt[Pi/31870410]*
        u^11)/(2104569298944000*b^3) - (2976876120479*d^6*K0^2*M^5*
        Sqrt[Pi/31870410]*u^11)/(11575131144192000*b^3) + 
      (8808051624467*d^8*K0^2*M^5*Sqrt[Pi/31870410]*u^11)/
       (23150262288384000*b^3) - (1603545683473*d^12*K0^2*M^5*
        Sqrt[Pi/31870410]*u^11)/(7716754096128000*b^3) - 
      (38964311839*d^16*K0^2*M^5*Sqrt[Pi/31870410]*u^11)/
       (1653590163456000*b^3) + (158860673*d^18*K0^2*M^5*Sqrt[Pi/31870410]*
        u^11)/(3858377048064000*b^3) + (309685153*d^2*K1*M^5*
        Sqrt[Pi/31870410]*u^11)/(661436065382400*b^3*E^u) + 
      (15281937379*d^4*K1*M^5*Sqrt[Pi/31870410]*u^11)/(3307180326912000*b^3*
        E^u) + (20485594589*d^6*K1*M^5*Sqrt[Pi/31870410]*u^11)/
       (3307180326912000*b^3*E^u) - (15752969*d^8*K1*M^5*Sqrt[Pi/31870410]*
        u^11)/(1385496576000*b^3*E^u) - (378036371*d^10*K1*M^5*
        Sqrt[Pi/31870410]*u^11)/(33405861888000*b^3*E^u) + 
      (717056699*d^14*K1*M^5*Sqrt[Pi/31870410]*u^11)/(157484777472000*b^3*
        E^u) - (102982001909*K1^2*M^5*Sqrt[Pi/31870410]*u^11)/
       (347253934325760000*b^3) - (9791857793537*d^4*K1^2*M^5*
        Sqrt[Pi/31870410]*u^11)/(49607704903680000*b^3) - 
      (689385509873*d^6*K1^2*M^5*Sqrt[Pi/31870410]*u^11)/
       (2315026228838400*b^3) - (249736976611*d^16*K1^2*M^5*Sqrt[Pi/31870410]*
        u^11)/(8681348358144000*b^3) + (21979921*d^18*K1^2*M^5*
        Sqrt[Pi/31870410]*u^11)/(643062841344000*b^3) + 
      (417102081511*d^10*K1^2*M^5*Sqrt[(11*Pi)/2897310]*u^11)/
       (7892134871040000*b^3) + (476791391*d^6*K0*M^5*Sqrt[(13*Pi)/2451570]*
        u^11)/(1102393442304000*b^3*E^u) + 
      (36121*d^14*K0*M^5*Sqrt[(13*Pi)/2451570]*u^11)/(112892313600*b^3*E^u) + 
      (19550826433*d^10*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^11)/
       (526142324736000*b^3) + (109175107*d^12*K1*M^5*Sqrt[(13*Pi)/2451570]*
        u^11)/(220478688460800*b^3*E^u) + (814304770607*d^8*K1^2*M^5*
        Sqrt[(13*Pi)/2451570]*u^11)/(23150262288384000*b^3) - 
      (358776420679*d^14*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^11)/
       (19291885240320000*b^3) - (45188325521*d^14*K0^2*M^5*
        Sqrt[(17*Pi)/1874730]*u^11)/(3858377048064000*b^3) + 
      (95683*K1*M^5*Sqrt[(17*Pi)/1874730]*u^11)/(472454332416000*b^3*E^u) - 
      (243735994549*d^12*K1^2*M^5*Sqrt[(17*Pi)/1874730]*u^11)/
       (16535901634560000*b^3) - (7577057591*d^2*K1^2*M^5*
        Sqrt[(23*Pi)/1385670]*u^11)/(7892134871040000*b^3) + 
      (130447*d^16*K1*M^5*Sqrt[(247*Pi)/129030]*u^11)/
       (78742388736000*b^3*E^u) + (110717*K0*M^5*Sqrt[Pi/31870410]*u^12)/
       (165359016345600*b^3*E^u) + (7567319*d^2*K0*M^5*Sqrt[Pi/31870410]*
        u^12)/(103349385216000*b^3*E^u) - 
      (12891187*d^8*K0*M^5*Sqrt[Pi/31870410]*u^12)/(7516318924800*b^3*E^u) - 
      (200989*d^10*K0*M^5*Sqrt[Pi/31870410]*u^12)/(115992576000*b^3*E^u) + 
      (13351957*d^12*K0*M^5*Sqrt[Pi/31870410]*u^12)/(13779918028800*b^3*
        E^u) + (3454507*d^14*K0*M^5*Sqrt[Pi/31870410]*u^12)/
       (4921399296000*b^3*E^u) + (42953*K1*M^5*Sqrt[Pi/31870410]*u^12)/
       (39371194368000*b^3*E^u) + (2856121*d^2*K1*M^5*Sqrt[Pi/31870410]*u^12)/
       (34449795072000*b^3*E^u) + (13986607*d^4*K1*M^5*Sqrt[Pi/31870410]*
        u^12)/(18790797312000*b^3*E^u) + 
      (104913871*d^6*K1*M^5*Sqrt[Pi/31870410]*u^12)/(103349385216000*b^3*
        E^u) - (69242263*d^8*K1*M^5*Sqrt[Pi/31870410]*u^12)/
       (37581594624000*b^3*E^u) - (1949821*d^10*K1*M^5*Sqrt[Pi/31870410]*
        u^12)/(1043933184000*b^3*E^u) + 
      (78242221*d^14*K1*M^5*Sqrt[Pi/31870410]*u^12)/(103349385216000*b^3*
        E^u) - (1442915849*K0*K1*M^5*Sqrt[Pi/31870410]*u^12)/
       (21703370895360000*b^3) - (11221755527*d^2*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^12)/(1771703746560000*b^3) - (5416379512601*d^4*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^12)/(86813483581440000*b^3) - 
      (4410805723*d^6*K0*K1*M^5*Sqrt[Pi/31870410]*u^12)/
       (45215356032000*b^3) + (835058955371*d^8*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^12)/(5787565572096000*b^3) + (53068522037*d^10*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^12)/(281861959680000*b^3) - 
      (2266626803029*d^12*K0*K1*M^5*Sqrt[Pi/31870410]*u^12)/
       (28937827860480000*b^3) - (566887351577*d^14*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^12)/(7234456965120000*b^3) - 
      (165378296597*d^16*K0*K1*M^5*Sqrt[Pi/31870410]*u^12)/
       (17362696716288000*b^3) - (1625903*d^18*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^12)/(175380774912000*b^3) + (1583129*d^4*K0*M^5*
        Sqrt[(13*Pi)/2451570]*u^12)/(29528395776000*b^3*E^u) + 
      (2368259*d^12*K1*M^5*Sqrt[(13*Pi)/2451570]*u^12)/
       (29528395776000*b^3*E^u) + (5133851*d^6*K0*M^5*Sqrt[(19*Pi)/1677390]*
        u^12)/(103349385216000*b^3*E^u) + 
      (746509*d^16*K0*M^5*Sqrt[(23*Pi)/1385670]*u^12)/
       (275598360576000*b^3*E^u) + (2410147*d^16*K1*M^5*Sqrt[(23*Pi)/1385670]*
        u^12)/(826795081728000*b^3*E^u) + (251*K0*M^5*Sqrt[Pi/31870410]*u^13)/
       (2066987704320*b^3*E^u) + (20069383*d^4*K0*M^5*Sqrt[Pi/31870410]*u^13)/
       (206698770432000*b^3*E^u) + (3918011*d^6*K0*M^5*Sqrt[Pi/31870410]*
        u^13)/(29528395776000*b^3*E^u) - (639677*d^8*K0*M^5*Sqrt[Pi/31870410]*
        u^13)/(2684399616000*b^3*E^u) + 
      (27806269*d^12*K0*M^5*Sqrt[Pi/31870410]*u^13)/(206698770432000*b^3*
        E^u) + (2964289*d^14*K0*M^5*Sqrt[Pi/31870410]*u^13)/
       (29528395776000*b^3*E^u) + (1793161*d^16*K0*M^5*Sqrt[Pi/31870410]*
        u^13)/(206698770432000*b^3*E^u) - 
      (475535383*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/(173626967162880000*b^3) - 
      (10379685727*d^2*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/
       (24803852451840000*b^3) - (380872900739*d^4*K0^2*M^5*Sqrt[Pi/31870410]*
        u^13)/(86813483581440000*b^3) - (247298213*d^6*K0^2*M^5*
        Sqrt[Pi/31870410]*u^13)/(35725713408000*b^3) + 
      (15083366867*d^10*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/
       (1127447838720000*b^3) - (51506242817*d^12*K0^2*M^5*Sqrt[Pi/31870410]*
        u^13)/(9645942620160000*b^3) - (81227796911*d^14*K0^2*M^5*
        Sqrt[Pi/31870410]*u^13)/(14468913930240000*b^3) - 
      (24359228461*d^16*K0^2*M^5*Sqrt[Pi/31870410]*u^13)/
       (34725393432576000*b^3) - (353399*d^18*K0^2*M^5*Sqrt[Pi/31870410]*
        u^13)/(124463775744000*b^3) + (26779*K1*M^5*Sqrt[Pi/31870410]*u^13)/
       (206698770432000*b^3*E^u) + (2327813*d^2*K1*M^5*Sqrt[Pi/31870410]*
        u^13)/(206698770432000*b^3*E^u) + 
      (939371*d^6*K1*M^5*Sqrt[Pi/31870410]*u^13)/(6667702272000*b^3*E^u) - 
      (4751077*d^8*K1*M^5*Sqrt[Pi/31870410]*u^13)/(18790797312000*b^3*E^u) + 
      (9845347*d^12*K1*M^5*Sqrt[Pi/31870410]*u^13)/(68899590144000*b^3*E^u) + 
      (7359109*d^14*K1*M^5*Sqrt[Pi/31870410]*u^13)/(68899590144000*b^3*E^u) + 
      (16993*d^16*K1*M^5*Sqrt[Pi/31870410]*u^13)/(1845524736000*b^3*E^u) - 
      (13192035379*d^2*K1^2*M^5*Sqrt[Pi/31870410]*u^13)/
       (24803852451840000*b^3) - (431163333193*d^4*K1^2*M^5*Sqrt[Pi/31870410]*
        u^13)/(86813483581440000*b^3) - (68483177891*d^6*K1^2*M^5*
        Sqrt[Pi/31870410]*u^13)/(8681348358144000*b^3) + 
      (2018087653*d^8*K1^2*M^5*Sqrt[Pi/31870410]*u^13)/
       (177170374656000*b^3) + (1392980299*d^10*K1^2*M^5*Sqrt[Pi/31870410]*
        u^13)/(90714193920000*b^3) - (5649076393*d^16*K1^2*M^5*
        Sqrt[Pi/31870410]*u^13)/(6945078686515200*b^3) - 
      (313303*d^18*K1^2*M^5*Sqrt[Pi/31870410]*u^13)/(79828490649600*b^3) - 
      (446737*d^10*K1*M^5*Sqrt[(11*Pi)/2897310]*u^13)/
       (18790797312000*b^3*E^u) - (40562892047*d^12*K1^2*M^5*
        Sqrt[(13*Pi)/2451570]*u^13)/(86813483581440000*b^3) + 
      (425991427*d^8*K0^2*M^5*Sqrt[(17*Pi)/1874730]*u^13)/
       (723445696512000*b^3) + (16457*d^2*K0*M^5*Sqrt[(19*Pi)/1677390]*u^13)/
       (29528395776000*b^3*E^u) - (68479849*K1^2*M^5*Sqrt[(19*Pi)/1677390]*
        u^13)/(173626967162880000*b^3) + 
      (103021*d^4*K1*M^5*Sqrt[(23*Pi)/1385670]*u^13)/(22966530048000*b^3*
        E^u) - (1268903921*d^14*K1^2*M^5*Sqrt[(221*Pi)/144210]*u^13)/
       (43406741790720000*b^3) - (1217*d^10*K0*M^5*Sqrt[(253*Pi)/125970]*
        u^13)/(1252719820800*b^3*E^u) + (1559*K0*M^5*Sqrt[Pi/31870410]*u^14)/
       (103349385216000*b^3*E^u) + (21499*d^2*K0*M^5*Sqrt[Pi/31870410]*u^14)/
       (17224897536000*b^3*E^u) + (263707*d^6*K0*M^5*Sqrt[Pi/31870410]*u^14)/
       (17224897536000*b^3*E^u) - (1141*d^8*K0*M^5*Sqrt[Pi/31870410]*u^14)/
       (41943744000*b^3*E^u) - (137359*d^10*K0*M^5*Sqrt[Pi/31870410]*u^14)/
       (4697699328000*b^3*E^u) + (123527*d^14*K0*M^5*Sqrt[Pi/31870410]*u^14)/
       (10334938521600*b^3*E^u) + (34259*d^16*K0*M^5*Sqrt[Pi/31870410]*u^14)/
       (34449795072000*b^3*E^u) + (1637*K1*M^5*Sqrt[Pi/31870410]*u^14)/
       (103349385216000*b^3*E^u) + (67787*d^2*K1*M^5*Sqrt[Pi/31870410]*u^14)/
       (51674692608000*b^3*E^u) + (613463*d^4*K1*M^5*Sqrt[Pi/31870410]*u^14)/
       (51674692608000*b^3*E^u) + (23657*d^6*K1*M^5*Sqrt[Pi/31870410]*u^14)/
       (1476419788800*b^3*E^u) - (d^8*K1*M^5*Sqrt[Pi/31870410]*u^14)/
       (35154000*b^3*E^u) - (48071*d^10*K1*M^5*Sqrt[Pi/31870410]*u^14)/
       (1565899776000*b^3*E^u) + (647873*d^14*K1*M^5*Sqrt[Pi/31870410]*u^14)/
       (51674692608000*b^3*E^u) + (107563*d^16*K1*M^5*Sqrt[Pi/31870410]*u^14)/
       (103349385216000*b^3*E^u) - (55920209*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^14)/(43406741790720000*b^3) - (77095957*d^4*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^14)/(64593365760000*b^3) - 
      (20840021701*d^6*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/
       (10851685447680000*b^3) + (58456099579*d^8*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^14)/(21703370895360000*b^3) + (3691431019*d^10*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^14)/(986516858880000*b^3) - 
      (137487431*d^12*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/
       (98651685888000*b^3) - (314508289*d^14*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^14)/(197303371776000*b^3) - (104989*d^16*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^14)/(501087928320*b^3) - 
      (63421*d^18*K0*K1*M^5*Sqrt[Pi/31870410]*u^14)/(32883895296000*b^3) + 
      (2479*d^12*K0*M^5*Sqrt[(13*Pi)/2451570]*u^14)/(2066987704320*b^3*E^u) + 
      (6889*d^4*K0*M^5*Sqrt[(17*Pi)/1874730]*u^14)/(10334938521600*b^3*E^u) + 
      (49681*d^12*K1*M^5*Sqrt[(17*Pi)/1874730]*u^14)/(51674692608000*b^3*
        E^u) - (57021661*d^2*K0*K1*M^5*Sqrt[(23*Pi)/1385670]*u^14)/
       (10851685447680000*b^3) + (K0*M^5*Sqrt[Pi/31870410]*u^15)/
       (717704064000*b^3*E^u) + (223*d^2*K0*M^5*Sqrt[Pi/31870410]*u^15)/
       (1845524736000*b^3*E^u) + (17657*d^6*K0*M^5*Sqrt[Pi/31870410]*u^15)/
       (12918673152000*b^3*E^u) - (2803*d^8*K0*M^5*Sqrt[Pi/31870410]*u^15)/
       (1174424832000*b^3*E^u) - (3271*d^10*K0*M^5*Sqrt[Pi/31870410]*u^15)/
       (1174424832000*b^3*E^u) + (18593*d^12*K0*M^5*Sqrt[Pi/31870410]*u^15)/
       (12918673152000*b^3*E^u) + (37*d^16*K0*M^5*Sqrt[Pi/31870410]*u^15)/
       (416731392000*b^3*E^u) - (66870437*d^2*K0^2*M^5*Sqrt[Pi/31870410]*
        u^15)/(10851685447680000*b^3) - (443674481*d^4*K0^2*M^5*
        Sqrt[Pi/31870410]*u^15)/(7234456965120000*b^3) - 
      (161633281*d^12*K0^2*M^5*Sqrt[Pi/31870410]*u^15)/
       (2411485655040000*b^3) - (104479931*d^16*K0^2*M^5*Sqrt[Pi/31870410]*
        u^15)/(8681348358144000*b^3) - (44111*d^18*K0^2*M^5*Sqrt[Pi/31870410]*
        u^15)/(241148565504000*b^3) + (7*d^2*K1*M^5*Sqrt[Pi/31870410]*u^15)/
       (55924992000*b^3*E^u) + (13759*d^4*K1*M^5*Sqrt[Pi/31870410]*u^15)/
       (12918673152000*b^3*E^u) + (6059*d^6*K1*M^5*Sqrt[Pi/31870410]*u^15)/
       (4306224384000*b^3*E^u) - (2881*d^8*K1*M^5*Sqrt[Pi/31870410]*u^15)/
       (1174424832000*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/31870410]*u^15)/
       (347977728*b^3*E^u) + (3833*d^12*K1*M^5*Sqrt[Pi/31870410]*u^15)/
       (2583734630400*b^3*E^u) + (14899*d^14*K1*M^5*Sqrt[Pi/31870410]*u^15)/
       (12918673152000*b^3*E^u) + (59*d^16*K1*M^5*Sqrt[Pi/31870410]*u^15)/
       (645933657600*b^3*E^u) - (86587*K1^2*M^5*Sqrt[Pi/31870410]*u^15)/
       (1240192622592000*b^3) - (29171627*d^2*K1^2*M^5*Sqrt[Pi/31870410]*
        u^15)/(4340674179072000*b^3) - (291348719*d^4*K1^2*M^5*
        Sqrt[Pi/31870410]*u^15)/(4340674179072000*b^3) - 
      (399191147*d^6*K1^2*M^5*Sqrt[Pi/31870410]*u^15)/
       (3617228482560000*b^3) + (533233559*d^8*K1^2*M^5*Sqrt[Pi/31870410]*
        u^15)/(3617228482560000*b^3) + (214131713*d^10*K1^2*M^5*
        Sqrt[Pi/31870410]*u^15)/(986516858880000*b^3) - 
      (1571663521*d^12*K1^2*M^5*Sqrt[Pi/31870410]*u^15)/
       (21703370895360000*b^3) - (1021200821*d^14*K1^2*M^5*Sqrt[Pi/31870410]*
        u^15)/(10851685447680000*b^3) - (12987319*d^16*K1^2*M^5*
        Sqrt[Pi/31870410]*u^15)/(964594262016000*b^3) - 
      (317021*d^18*K1^2*M^5*Sqrt[Pi/31870410]*u^15)/(1446891393024000*b^3) + 
      (787*d^4*K0*M^5*Sqrt[(17*Pi)/1874730]*u^15)/(12918673152000*b^3*E^u) - 
      (64188419*d^6*K0^2*M^5*Sqrt[(17*Pi)/1874730]*u^15)/
       (10851685447680000*b^3) + (86414683*d^8*K0^2*M^5*Sqrt[(17*Pi)/1874730]*
        u^15)/(10851685447680000*b^3) + 
      (761*d^14*K0*M^5*Sqrt[(19*Pi)/1677390]*u^15)/(12918673152000*b^3*E^u) - 
      (13309*K0^2*M^5*Sqrt[(19*Pi)/1677390]*u^15)/(3946067435520000*b^3) + 
      (K1*M^5*Sqrt[(19*Pi)/1677390]*u^15)/(12918673152000*b^3*E^u) + 
      (4233293*d^10*K0^2*M^5*Sqrt[(23*Pi)/1385670]*u^15)/
       (493258429440000*b^3) - (13433051*d^14*K0^2*M^5*Sqrt[(23*Pi)/1385670]*
        u^15)/(3617228482560000*b^3) + (K0*M^5*Sqrt[Pi/31870410]*u^16)/
       (6459336576000*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/31870410]*u^16)/
       (115345296000*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/31870410]*u^16)/
       (14680310400*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/31870410]*u^16)/
       (195737472000*b^3*E^u) + (K1*M^5*Sqrt[Pi/31870410]*u^16)/
       (6459336576000*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/31870410]*u^16)/
       (115345296000*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/31870410]*u^16)/
       (14680310400*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/31870410]*u^16)/
       (195737472000*b^3*E^u) - (534493*d^2*K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/
       (493258429440000*b^3) - (45599227*d^4*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^16)/(4069382042880000*b^3) - (76954771*d^6*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^16)/(4069382042880000*b^3) + 
      (95190107*d^8*K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/
       (4069382042880000*b^3) + (5607067*d^10*K0*K1*M^5*Sqrt[Pi/31870410]*
        u^16)/(147977528832000*b^3) - (6138571*d^12*K0*K1*M^5*
        Sqrt[Pi/31870410]*u^16)/(581340291840000*b^3) - 
      (335333*d^14*K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/(20046216960000*b^3) - 
      (737299*d^16*K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/(271292136192000*b^3) - 
      (72763*d^18*K0*K1*M^5*Sqrt[Pi/31870410]*u^16)/(1085168544768000*b^3) + 
      (d^6*K0*M^5*Sqrt[(13*Pi)/2451570]*u^16)/(161483414400*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(13*Pi)/2451570]*u^16)/(97868736000*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[(13*Pi)/2451570]*u^16)/(73401552000*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[(13*Pi)/2451570]*u^16)/(146803104000*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(13*Pi)/2451570]*u^16)/(161483414400*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(13*Pi)/2451570]*u^16)/(97868736000*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[(13*Pi)/2451570]*u^16)/(73401552000*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[(13*Pi)/2451570]*u^16)/(146803104000*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(19*Pi)/1677390]*u^16)/(322966828800*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(19*Pi)/1677390]*u^16)/(322966828800*b^3*E^u) - 
      (K0*K1*M^5*Sqrt[(247*Pi)/129030]*u^16)/(21878398080000*b^3) - 
      (937*K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(5425842723840000*b^3) - 
      (30937*d^2*K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(986516858880000*b^3) - 
      (103801*d^4*K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(290670145920000*b^3) - 
      (5196031*d^6*K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(8138764085760000*b^3) + 
      (5375177*d^8*K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(8138764085760000*b^3) - 
      (234263*d^12*K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(1017345510720000*b^3) - 
      (696889*d^14*K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(1162680583680000*b^3) - 
      (1429*d^16*K0^2*M^5*Sqrt[Pi/31870410]*u^17)/(11668478976000*b^3) + 
      (1839583*d^8*K1^2*M^5*Sqrt[Pi/31870410]*u^17)/(2712921361920000*b^3) + 
      (689593*d^10*K1^2*M^5*Sqrt[Pi/31870410]*u^17)/(493258429440000*b^3) - 
      (151439*d^12*K1^2*M^5*Sqrt[Pi/31870410]*u^17)/(678230340480000*b^3) - 
      (59453*d^14*K1^2*M^5*Sqrt[Pi/31870410]*u^17)/(93549012480000*b^3) - 
      (3229*d^16*K1^2*M^5*Sqrt[Pi/31870410]*u^17)/(24114856550400*b^3) - 
      (349*d^18*K1^2*M^5*Sqrt[Pi/31870410]*u^17)/(70010873856000*b^3) - 
      (79*d^18*K0^2*M^5*Sqrt[(11*Pi)/2897310]*u^17)/(197303371776000*b^3) - 
      (3869*d^2*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^17)/(1550240778240000*b^3) - 
      (140653*d^6*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^17)/
       (2712921361920000*b^3) - (79*d^4*K1^2*M^5*Sqrt[(19*Pi)/1677390]*u^17)/
       (4037085360000*b^3) + (7739*d^10*K0^2*M^5*Sqrt[(253*Pi)/125970]*u^17)/
       (1479775288320000*b^3) - (K1^2*M^5*Sqrt[(323*Pi)/98670]*u^17)/
       (1808614241280000*b^3) - (K0*K1*M^5*Sqrt[Pi/31870410]*u^18)/
       (84778792560000*b^3) - (239*d^2*K0*K1*M^5*Sqrt[Pi/31870410]*u^18)/
       (113038390080000*b^3) - (14461*d^4*K0*K1*M^5*Sqrt[Pi/31870410]*u^18)/
       (508672755360000*b^3) - (35461*d^14*K0*K1*M^5*Sqrt[Pi/31870410]*u^18)/
       (508672755360000*b^3) - (743*d^16*K0*K1*M^5*Sqrt[Pi/31870410]*u^18)/
       (33911517024000*b^3) - (d^18*K0*K1*M^5*Sqrt[Pi/31870410]*u^18)/
       (904307120640*b^3) + (257*d^10*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^18)/
       (23121488880000*b^3) + (509*d^12*K0*K1*M^5*Sqrt[(13*Pi)/2451570]*u^18)/
       (508672755360000*b^3) - (293*d^6*K0*K1*M^5*Sqrt[(17*Pi)/1874730]*u^18)/
       (72667536480000*b^3) + (79*d^8*K0*K1*M^5*Sqrt[(221*Pi)/144210]*u^18)/
       (508672755360000*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/31870410]*u^19)/
       (18086142412800*b^3) - (d^6*K0^2*M^5*Sqrt[Pi/31870410]*u^19)/
       (387560194560*b^3) - (d^14*K0^2*M^5*Sqrt[Pi/31870410]*u^19)/
       (387560194560*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/31870410]*u^19)/
       (18086142412800*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/31870410]*u^19)/
       (18086142412800*b^3) - (d^6*K1^2*M^5*Sqrt[Pi/31870410]*u^19)/
       (387560194560*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/31870410]*u^19)/
       (387560194560*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/31870410]*u^19)/
       (18086142412800*b^3) - (d^4*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^19)/
       (13564606809600*b^3) + (d^8*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^19)/
       (13564606809600*b^3) + (d^10*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^19)/
       (2466292147200*b^3) + (d^12*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^19)/
       (13564606809600*b^3) - (d^16*K0^2*M^5*Sqrt[(13*Pi)/2451570]*u^19)/
       (13564606809600*b^3) - (d^4*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^19)/
       (13564606809600*b^3) + (d^8*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^19)/
       (13564606809600*b^3) + (d^10*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^19)/
       (2466292147200*b^3) + (d^12*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^19)/
       (13564606809600*b^3) - (d^16*K1^2*M^5*Sqrt[(13*Pi)/2451570]*u^19)/
       (13564606809600*b^3))/Pi}, 10, 13, 1]}, 3, 5, 1]


==> anc/spectrum_17_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, 
   {((((2374547*I)/579300065280)*d^9*K0^2*M^4*Sqrt[7/(170*Pi)]*u^2)/b^2 - 
      (((39*I)/804583424)*d*K1^2*M^4*Sqrt[7/(170*Pi)]*u^2)/b^2 - 
      (((1651*I)/1206875136)*d^3*K1^2*M^4*Sqrt[7/(170*Pi)]*u^2)/b^2 + 
      (((2873*I)/3620625408)*d^11*K0^2*M^4*Sqrt[17/(70*Pi)]*u^2)/b^2 - 
      (((221*I)/226289088)*d^13*K0^2*M^4*Sqrt[17/(70*Pi)]*u^2)/b^2 - 
      (((1313*I)/1206875136)*d^7*K1^2*M^4*Sqrt[17/(70*Pi)]*u^2)/b^2 + 
      (((9971*I)/3620625408)*d^11*K1^2*M^4*Sqrt[17/(70*Pi)]*u^2)/b^2 - 
      (((11479*I)/3620625408)*d^13*K1^2*M^4*Sqrt[17/(70*Pi)]*u^2)/b^2 - 
      (((1625*I)/1206875136)*d^5*K1^2*M^4*Sqrt[35/(34*Pi)]*u^2)/b^2 - 
      (((221*I)/3620625408)*d^7*K0^2*M^4*Sqrt[85/(14*Pi)]*u^2)/b^2 + 
      (((2327*I)/1810312704)*d^9*K1^2*M^4*Sqrt[85/(14*Pi)]*u^2)/b^2 - 
      (((117*I)/402291712)*d^15*K1^2*M^4*Sqrt[85/(14*Pi)]*u^2)/b^2 - 
      (((13*I)/14482501632)*d*K0^2*M^4*Sqrt[119/(10*Pi)]*u^2)/b^2 - 
      (((91*I)/3620625408)*d^3*K0^2*M^4*Sqrt[119/(10*Pi)]*u^2)/b^2 - 
      (((221*I)/1810312704)*d^5*K0^2*M^4*Sqrt[119/(10*Pi)]*u^2)/b^2 - 
      (((221*I)/3620625408)*d^15*K0^2*M^4*Sqrt[119/(10*Pi)]*u^2)/b^2 - 
      (((13*I)/804583424)*d^17*K1^2*M^4*Sqrt[119/(10*Pi)]*u^2)/b^2 - 
      (((13*I)/14482501632)*d^17*K0^2*M^4*Sqrt[595/(2*Pi)]*u^2)/b^2 + 
      (((2914571*I)/579300065280)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[1190*Pi]) - 
      (((10797211*I)/11470141292544)*d^17*K0*K1*M^4*Sqrt[5/(238*Pi)]*u^3)/
       b^2 - (((269165767*I)/100363736309760)*d^7*K0*K1*M^4*Sqrt[17/(70*Pi)]*
        u^3)/b^2 + (((33388693*I)/2027550228480)*d^9*K0*K1*M^4*
        Sqrt[17/(70*Pi)]*u^3)/b^2 + (((6554743*I)/955845107712)*d^11*K0*K1*
        M^4*Sqrt[17/(70*Pi)]*u^3)/b^2 - (((69169*I)/8519841792)*d^13*K0*K1*
        M^4*Sqrt[17/(70*Pi)]*u^3)/b^2 - (((360779*I)/98880528384)*d^15*K0*K1*
        M^4*Sqrt[17/(70*Pi)]*u^3)/b^2 - (((3781781*I)/4316719841280)*d*K0*K1*
        M^4*u^3)/(b^2*Sqrt[1190*Pi]) - (((2473758011*I)/100363736309760)*d^3*
        K0*K1*M^4*u^3)/(b^2*Sqrt[1190*Pi]) - 
      (((1210989539*I)/10036373630976)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[1190*Pi]) - (((34646385937*I)/28101846166732800)*d^3*K1^2*
        M^4*Sqrt[17/(70*Pi)]*u^4)/b^2 + (((11429443597*I)/806751564595200)*
        d^9*K1^2*M^4*Sqrt[17/(70*Pi)]*u^4)/b^2 - 
      (((39435943*I)/133818315079680)*d*K0^2*M^4*u^4)/(b^2*Sqrt[1190*Pi]) - 
      (((1668443501*I)/200727472619520)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[1190*Pi]) - (((1638547429*I)/40145494523904)*d^5*K0^2*M^4*
        u^4)/(b^2*Sqrt[1190*Pi]) - (((3142215869*I)/200727472619520)*d^7*K0^2*
        M^4*u^4)/(b^2*Sqrt[1190*Pi]) + (((10673221*I)/112641679360)*d^9*K0^2*
        M^4*u^4)/(b^2*Sqrt[1190*Pi]) + (((2452151*I)/61667426304)*d^11*K0^2*
        M^4*u^4)/(b^2*Sqrt[1190*Pi]) - (((1877303627*I)/40145494523904)*d^13*
        K0^2*M^4*u^4)/(b^2*Sqrt[1190*Pi]) - 
      (((120888557*I)/5735070646272)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[1190*Pi]) - 
      (((18357901*I)/11470141292544)*d^17*K0^2*M^4*u^4)/(b^2*Sqrt[1190*Pi]) - 
      (((22664582141*I)/30656559454617600)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[1190*Pi]) - (((729055264603*I)/7025461541683200)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[1190*Pi]) - (((3542993924951*I)/84305538500198400)*
        d^7*K1^2*M^4*u^4)/(b^2*Sqrt[1190*Pi]) + 
      (((8859774301079*I)/84305538500198400)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[1190*Pi]) - (((79688164103*I)/669091575398400)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[1190*Pi]) - (((21388029893*I)/388504785715200)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[1190*Pi]) - 
      (((41293634689*I)/9634918685736960)*d^17*K1^2*M^4*u^4)/
       (b^2*Sqrt[1190*Pi]) - (((170142597341*I)/35127307708416000)*d^5*K0*K1*
        M^4*Sqrt[17/(70*Pi)]*u^5)/b^2 - (((2429594977*I)/3832069931827200)*d*
        K0*K1*M^4*u^5)/(b^2*Sqrt[1190*Pi]) - 
      (((505314470429*I)/28101846166732800)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1190*Pi]) - (((964675359247*I)/140509230833664000)*d^5*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1190*Pi]) - (((163104492629*I)/4437133605273600)*
        d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[1190*Pi]) + 
      (((1586258550253*I)/7664139863654400)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1190*Pi]) + (((7721040954419*I)/84305538500198400)*d^11*K0*
        K1*M^4*u^5)/(b^2*Sqrt[1190*Pi]) - 
      (((411234931483*I)/4014549452390400)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1190*Pi]) - (((25023313261*I)/523636885094400)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1190*Pi]) - (((9034141807*I)/2408729671434240)*
        d^17*K0*K1*M^4*u^5)/(b^2*Sqrt[1190*Pi]) - 
      (((8494083583*I)/7646760861696000)*d^15*K1^2*M^4*Sqrt[7/(170*Pi)]*u^6)/
       b^2 - (((6164657261*I)/61174086893568000)*d^17*K1^2*M^4*
        Sqrt[7/(170*Pi)]*u^6)/b^2 + (((138392387263*I)/61313118909235200)*d^9*
        K0^2*M^4*Sqrt[17/(70*Pi)]*u^6)/b^2 - 
      (((3593634311*I)/337222154000793600)*d*K1^2*M^4*Sqrt[17/(70*Pi)]*u^6)/
       b^2 - (((158253048631*I)/1348888616003174400)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[1190*Pi]) - (((124717052483*I)/37469128222310400)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[1190*Pi]) - (((465143273393*I)/28101846166732800)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[1190*Pi]) - 
      (((2353376779871*I)/337222154000793600)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[1190*Pi]) + (((5841249937679*I)/337222154000793600)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[1190*Pi]) - 
      (((152599893209*I)/8029098904780800)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[1190*Pi]) - (((433318804643*I)/48174593428684800)*d^15*K0^2*
        M^4*u^6)/(b^2*Sqrt[1190*Pi]) - (((951322973*I)/1328954301480960)*d^17*
        K0^2*M^4*u^6)/(b^2*Sqrt[1190*Pi]) - 
      (((346154922991*I)/67444430800158720)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[1190*Pi]) - (((8585490745457*I)/337222154000793600)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[1190*Pi]) - 
      (((3587916601867*I)/337222154000793600)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[1190*Pi]) + (((200709019979*I)/3406284383846400)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[1190*Pi]) + 
      (((8963212935079*I)/337222154000793600)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[1190*Pi]) - (((1403046398021*I)/48174593428684800)*d^13*K1^2*
        M^4*u^6)/(b^2*Sqrt[1190*Pi]) - 
      (((2927076413567*I)/481745934286848000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[1190*Pi]) - (((27639414067*I)/67613464461312000)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[1190*Pi]) - 
      (((283238550739*I)/2697777232006348800)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1190*Pi]) - (((26393088871*I)/8874267210547200)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1190*Pi]) - 
      (((1991006024507*I)/134888861600317440)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1190*Pi]) - (((15915302273*I)/2554713287884800)*d^7*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1190*Pi]) + (((167314862689*I)/4905049512738816)*
        d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[1190*Pi]) + 
      (((35012907917*I)/2248147693338624)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1190*Pi]) - (((29505250891*I)/1751803397406720)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1190*Pi]) - (((106167863*I)/13090922127360)*d^15*
        K0*K1*M^4*u^7)/(b^2*Sqrt[1190*Pi]) - 
      (((36491574331*I)/55056678204211200)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1190*Pi]) - (((183300199333*I)/5395554464012697600)*d^7*K0^2*
        M^4*Sqrt[17/(70*Pi)]*u^8)/b^2 - 
      (((196384002811*I)/61663479588716544000)*d^17*K0^2*M^4*Sqrt[17/(70*Pi)]*
        u^8)/b^2 - (((5958939893*I)/449629538667724800)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[1190*Pi]) - (((168822787447*I)/449629538667724800)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[1190*Pi]) - (((31016740303*I)/16652945876582400)*
        d^5*K0^2*M^4*u^8)/(b^2*Sqrt[1190*Pi]) - 
      (((1124500193119*I)/5395554464012697600)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[1190*Pi]) + (((526855515689*I)/122626237818470400)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[1190*Pi]) + (((362431393*I)/183847433011200)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[1190*Pi]) - 
      (((2532189179*I)/1196884308787200)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[1190*Pi]) - (((198340330553*I)/192698373714739200)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[1190*Pi]) - 
      (((1944134462293*I)/61663479588716544000)*d^17*K0^2*M^4*u^8)/
       (b^2*Sqrt[1190*Pi]) - (((117493536623*I)/6744443080015872000)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[1190*Pi]) - (((58370235887*I)/118323562807296000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[1190*Pi]) - 
      (((5497596460991*I)/2248147693338624000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[1190*Pi]) - (((1387680341939*I)/1348888616003174400)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[1190*Pi]) + 
      (((15364099223*I)/2725027507077120)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[1190*Pi]) + (((17430175918483*I)/6744443080015872000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[1190*Pi]) - 
      (((242860708883*I)/87590169870336000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[1190*Pi]) - (((186043747693*I)/137641695510528000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[1190*Pi]) - (((10915931423*I)/96349186857369600)*
        d^17*K1^2*M^4*u^8)/(b^2*Sqrt[1190*Pi]) + 
      (((77562785978201*I)/2589866142726094848000)*d^11*K0*K1*M^4*
        Sqrt[17/(70*Pi)]*u^9)/b^2 - (((846396049*I)/114962097954816000)*d*K0*
        K1*M^4*u^9)/(b^2*Sqrt[1190*Pi]) - 
      (((10992213593*I)/52690961562624000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1190*Pi]) - (((871881247891*I)/843055385001984000)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[1190*Pi]) - (((342701263*I)/790364423439360)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[1190*Pi]) + 
      (((109530819233*I)/45984839181926400)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1190*Pi]) + (((12047203797539*I)/20718929141808758784)*d^11*
        K0*K1*M^4*u^9)/(b^2*Sqrt[1190*Pi]) - 
      (((20081266873*I)/17205211938816000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1190*Pi]) - (((3232731569*I)/5645460167424000)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[1190*Pi]) - (((3534848719*I)/72261890143027200)*
        d^17*K0*K1*M^4*u^9)/(b^2*Sqrt[1190*Pi]) - 
      (((61217798759*I)/1942399607044571136000)*d*K1^2*M^4*Sqrt[17/(70*Pi)]*
        u^10)/b^2 - (((112110169*I)/163172010000384000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[1190*Pi]) - (((264819691*I)/13597667500032000)*d^3*K0^2*M^4*
        u^10)/(b^2*Sqrt[1190*Pi]) - (((1696376243*I)/17563653854208000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[1190*Pi]) - 
      (((10205733781*I)/252916615500595200)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[1190*Pi]) + (((22499331397*I)/101166646200238080)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[1190*Pi]) + 
      (((128168974391*I)/1264583077502976000)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[1190*Pi]) - (((3268826371*I)/30109120892928000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[1190*Pi]) - (((9652249577*I)/180654725357568000)*
        d^15*K0^2*M^4*u^10)/(b^2*Sqrt[1190*Pi]) - 
      (((96152143*I)/20646254326579200)*d^17*K0^2*M^4*u^10)/
       (b^2*Sqrt[1190*Pi]) - (((577292167849*I)/1942399607044571136000)*d*
        K1^2*M^4*u^10)/(b^2*Sqrt[1190*Pi]) - 
      (((1947167023*I)/82472809402368000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[1190*Pi]) - (((222127651553*I)/1896874616254464000)*d^5*K1^2*
        M^4*u^10)/(b^2*Sqrt[1190*Pi]) - (((229179619*I)/4683641027788800)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[1190*Pi]) + 
      (((409283201161*I)/1517499693003571200)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[1190*Pi]) + (((232862162873*I)/1896874616254464000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[1190*Pi]) - 
      (((8914690217*I)/67745522009088000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[1190*Pi]) - (((17541532831*I)/270982088036352000)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[1190*Pi]) - (((44691103*I)/7883115288330240)*d^17*
        K1^2*M^4*u^10)/(b^2*Sqrt[1190*Pi]) - 
      (((847552429*I)/1896874616254464000)*d^3*K0*K1*M^4*Sqrt[17/(70*Pi)]*
        u^11)/b^2 - (((1056701*I)/424736815104000)*d^13*K0*K1*M^4*
        Sqrt[17/(70*Pi)]*u^11)/b^2 - (((1017002257*I)/3793749232508928000)*d*
        K0*K1*M^4*u^11)/(b^2*Sqrt[1190*Pi]) - 
      (((35751883093*I)/948437308127232000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1190*Pi]) - (((1992574163*I)/126458307750297600)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[1190*Pi]) + (((1735274803*I)/19967101223731200)*
        d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[1190*Pi]) + 
      (((74617634561*I)/1896874616254464000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1190*Pi]) - (((296324923*I)/14262215159808000)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[1190*Pi]) - (((40244591*I)/21678567042908160)*
        d^17*K0*K1*M^4*u^11)/(b^2*Sqrt[1190*Pi]) - 
      (((371149*I)/1759623948288000)*d^15*K0^2*M^4*Sqrt[7/(170*Pi)]*u^12)/
       b^2 - (((4377983*I)/24634735276032000)*d^13*K0^2*M^4*Sqrt[17/(70*Pi)]*
        u^12)/b^2 - (((36014119*I)/1597368097898496000)*d^3*K1^2*M^4*
        Sqrt[17/(70*Pi)]*u^12)/b^2 - (((9076409*I)/474218654063616000)*d*K0^2*
        M^4*u^12)/(b^2*Sqrt[1190*Pi]) - (((64247243*I)/118554663515904000)*
        d^3*K0^2*M^4*u^12)/(b^2*Sqrt[1190*Pi]) - 
      (((20165057*I)/7497528127488000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[1190*Pi]) - (((23787901*I)/21076384625049600)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[1190*Pi]) + (((2356442617*I)/379374923250892800)*d^9*
        K0^2*M^4*u^12)/(b^2*Sqrt[1190*Pi]) + 
      (((1327887149*I)/474218654063616000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[1190*Pi]) - (((7295987*I)/54196417607270400)*d^17*K0^2*M^4*
        u^12)/(b^2*Sqrt[1190*Pi]) - (((27855511*I)/1264583077502976000)*d*
        K1^2*M^4*u^12)/(b^2*Sqrt[1190*Pi]) - 
      (((97293761*I)/404666584800952320)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[1190*Pi]) - (((189381499*I)/61189503750144000)*d^5*K1^2*M^4*
        u^12)/(b^2*Sqrt[1190*Pi]) - (((246544339*I)/189687461625446400)*d^7*
        K1^2*M^4*u^12)/(b^2*Sqrt[1190*Pi]) + 
      (((135607343*I)/18968746162544640)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[1190*Pi]) + (((4392847*I)/1362697281792000)*d^11*K1^2*M^4*
        u^12)/(b^2*Sqrt[1190*Pi]) - (((104753281*I)/30109120892928000)*d^13*
        K1^2*M^4*u^12)/(b^2*Sqrt[1190*Pi]) - 
      (((230029589*I)/135491044018176000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[1190*Pi]) - (((5610547*I)/36130945071513600)*d^17*K1^2*M^4*
        u^12)/(b^2*Sqrt[1190*Pi]) + (((370132841*I)/5058332310011904000)*d^9*
        K0*K1*M^4*Sqrt[17/(70*Pi)]*u^13)/b^2 - 
      (((59723*I)/1178182991462400)*d^13*K0*K1*M^4*Sqrt[17/(70*Pi)]*u^13)/
       b^2 - (((664273*I)/27098208803635200)*d^15*K0*K1*M^4*Sqrt[17/(70*Pi)]*
        u^13)/b^2 - (((2062573*I)/379374923250892800)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1190*Pi]) - (((5841053*I)/37937492325089280)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[1190*Pi]) - (((241306811*I)/316145769375744000)*d^5*
        K0*K1*M^4*u^13)/(b^2*Sqrt[1190*Pi]) - 
      (((305501369*I)/948437308127232000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1190*Pi]) + (((7911626741*I)/15174996930035712000)*d^9*K0*K1*
        M^4*u^13)/(b^2*Sqrt[1190*Pi]) + (((151148381*I)/189687461625446400)*
        d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[1190*Pi]) - 
      (((2106329*I)/54196417607270400)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1190*Pi]) - (((201787*I)/632291538751488000)*d^3*K0^2*M^4*
        Sqrt[17/(70*Pi)]*u^14)/b^2 - (((6197*I)/2258184066969600)*d^13*K0^2*
        M^4*Sqrt[17/(70*Pi)]*u^14)/b^2 - (((2251*I)/18065472535756800)*d^17*
        K0^2*M^4*Sqrt[17/(70*Pi)]*u^14)/b^2 - 
      (((1513*I)/1347212085408000)*d^7*K1^2*M^4*Sqrt[17/(70*Pi)]*u^14)/b^2 - 
      (((1747*I)/1209741464448000)*d^15*K1^2*M^4*Sqrt[17/(70*Pi)]*u^14)/b^2 - 
      (((821*I)/2810184616673280)*d*K0^2*M^4*u^14)/(b^2*Sqrt[1190*Pi]) - 
      (((26269*I)/9163645489152000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[1190*Pi]) - 
      (((156983*I)/3824343984384000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[1190*Pi]) - 
      (((39349*I)/2268988775424000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[1190*Pi]) + 
      (((89984341*I)/948437308127232000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[1190*Pi]) + (((1364351*I)/31614576937574400)*d^11*K0^2*M^4*
        u^14)/(b^2*Sqrt[1190*Pi]) - (((43139*I)/1935586343116800)*d^15*K0^2*
        M^4*u^14)/(b^2*Sqrt[1190*Pi]) - (((55523*I)/172443146932224000)*d*
        K1^2*M^4*u^14)/(b^2*Sqrt[1190*Pi]) - 
      (((1083569*I)/118554663515904000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[1190*Pi]) - (((7153127*I)/158072884687872000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[1190*Pi]) + (((99139057*I)/948437308127232000)*d^9*
        K1^2*M^4*u^14)/(b^2*Sqrt[1190*Pi]) + 
      (((5647063*I)/118554663515904000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[1190*Pi]) - (((3486727*I)/67745522009088000)*d^13*K1^2*M^4*
        u^14)/(b^2*Sqrt[1190*Pi]) - (((126691*I)/54196417607270400)*d^17*K1^2*
        M^4*u^14)/(b^2*Sqrt[1190*Pi]) - (((1009*I)/17563653854208000)*d*K0*K1*
        M^4*u^15)/(b^2*Sqrt[1190*Pi]) - (((2447*I)/1497532591779840)*d^3*K0*
        K1*M^4*u^15)/(b^2*Sqrt[1190*Pi]) - (((7433*I)/917842556252160)*d^5*K0*
        K1*M^4*u^15)/(b^2*Sqrt[1190*Pi]) - (((2401457*I)/711327981095424000)*
        d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[1190*Pi]) + 
      (((551431*I)/29638665878976000)*d^9*K0*K1*M^4*u^15)/
       (b^2*Sqrt[1190*Pi]) + (((185809*I)/21555393366528000)*d^11*K0*K1*M^4*
        u^15)/(b^2*Sqrt[1190*Pi]) - (((20947*I)/2258184066969600)*d^13*K0*K1*
        M^4*u^15)/(b^2*Sqrt[1190*Pi]) - (((49237*I)/11290920334848000)*d^15*
        K0*K1*M^4*u^15)/(b^2*Sqrt[1190*Pi]) - 
      (((28627*I)/67745522009088000)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[1190*Pi]) + (((13*I)/2903379514675200)*d^7*K0^2*M^4*
        Sqrt[7/(170*Pi)]*u^16)/b^2 + (((91*I)/4838965857792000)*d^9*K0^2*M^4*
        Sqrt[7/(170*Pi)]*u^16)/b^2 - (((13*I)/2419482928896000)*d^11*K0^2*M^4*
        Sqrt[7/(170*Pi)]*u^16)/b^2 - (((13*I)/1209741464448000)*d^13*K0^2*M^4*
        Sqrt[7/(170*Pi)]*u^16)/b^2 - (((13*I)/2903379514675200)*d^5*K1^2*M^4*
        Sqrt[7/(170*Pi)]*u^16)/b^2 - (((13*I)/2419482928896000)*d^11*K1^2*M^4*
        Sqrt[7/(170*Pi)]*u^16)/b^2 - (((13*I)/1209741464448000)*d^13*K1^2*M^4*
        Sqrt[7/(170*Pi)]*u^16)/b^2 - (((487*I)/237109327031808000)*d*K0^2*M^4*
        u^16)/(b^2*Sqrt[1190*Pi]) - (((1027*I)/17783199527385600)*d^3*K0^2*
        M^4*u^16)/(b^2*Sqrt[1190*Pi]) - (((10271*I)/35566399054771200)*d^5*
        K0^2*M^4*u^16)/(b^2*Sqrt[1190*Pi]) - 
      (((34997*I)/237109327031808000)*d^7*K0^2*M^4*u^16)/
       (b^2*Sqrt[1190*Pi]) + (((41347*I)/79036442343936000)*d^9*K0^2*M^4*
        u^16)/(b^2*Sqrt[1190*Pi]) + (((331*I)/948437308127232)*d^11*K0^2*M^4*
        u^16)/(b^2*Sqrt[1190*Pi]) - (((11*I)/42768637632000)*d^13*K0^2*M^4*
        u^16)/(b^2*Sqrt[1190*Pi]) - ((I/6503986368000)*d^15*K0^2*M^4*u^16)/
       (b^2*Sqrt[1190*Pi]) - ((I/66028773888000)*d^17*K0^2*M^4*u^16)/
       (b^2*Sqrt[1190*Pi]) - (((73*I)/33872761004544000)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[1190*Pi]) - (((767*I)/12702285376704000)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[1190*Pi]) - (((27539*I)/101618283013632000)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[1190*Pi]) - (((67*I)/552273277248000)*d^7*K1^2*M^4*
        u^16)/(b^2*Sqrt[1190*Pi]) + (((11597*I)/16936380502272000)*d^9*K1^2*
        M^4*u^16)/(b^2*Sqrt[1190*Pi]) + (((6161*I)/16936380502272000)*d^11*
        K1^2*M^4*u^16)/(b^2*Sqrt[1190*Pi]) - 
      ((I/3665883225600)*d^13*K1^2*M^4*u^16)/(b^2*Sqrt[1190*Pi]) - 
      (((227*I)/1411365041856000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[1190*Pi]) - 
      (((179*I)/11290920334848000)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[1190*Pi]) - 
      ((I/4939777646496000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[1190*Pi]) - 
      (((13*I)/2469888823248000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[1190*Pi]) - 
      (((67*I)/2469888823248000)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[1190*Pi]) - 
      ((I/98795552929920)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[1190*Pi]) + 
      (((37*I)/617472205812000)*d^9*K0*K1*M^4*u^17)/(b^2*Sqrt[1190*Pi]) + 
      (((73*I)/2469888823248000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[1190*Pi]) - 
      ((I/32076478224000)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[1190*Pi]) - 
      ((I/70568252092800)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[1190*Pi]) - 
      ((I/705682520928000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[1190*Pi]))/Pi}, 13, 
   15, 1], SeriesData[p, 0, 
   {((((-39*I)/804583424)*d*K1^2*M^5*Sqrt[(7*Pi)/170]*u^3)/b^3 - 
      (((1651*I)/1206875136)*d^3*K1^2*M^5*Sqrt[(7*Pi)/170]*u^3)/b^3 + 
      (((2873*I)/3620625408)*d^11*K0^2*M^5*Sqrt[(17*Pi)/70]*u^3)/b^3 - 
      (((221*I)/226289088)*d^13*K0^2*M^5*Sqrt[(17*Pi)/70]*u^3)/b^3 - 
      (((1313*I)/1206875136)*d^7*K1^2*M^5*Sqrt[(17*Pi)/70]*u^3)/b^3 + 
      (((9971*I)/3620625408)*d^11*K1^2*M^5*Sqrt[(17*Pi)/70]*u^3)/b^3 - 
      (((11479*I)/3620625408)*d^13*K1^2*M^5*Sqrt[(17*Pi)/70]*u^3)/b^3 - 
      (((1625*I)/1206875136)*d^5*K1^2*M^5*Sqrt[(35*Pi)/34]*u^3)/b^3 - 
      (((221*I)/3620625408)*d^7*K0^2*M^5*Sqrt[(85*Pi)/14]*u^3)/b^3 + 
      (((2873*I)/7241250816)*d^9*K0^2*M^5*Sqrt[(85*Pi)/14]*u^3)/b^3 + 
      (((2327*I)/1810312704)*d^9*K1^2*M^5*Sqrt[(85*Pi)/14]*u^3)/b^3 - 
      (((117*I)/402291712)*d^15*K1^2*M^5*Sqrt[(85*Pi)/14]*u^3)/b^3 - 
      (((13*I)/14482501632)*d*K0^2*M^5*Sqrt[(119*Pi)/10]*u^3)/b^3 - 
      (((91*I)/3620625408)*d^3*K0^2*M^5*Sqrt[(119*Pi)/10]*u^3)/b^3 - 
      (((221*I)/1810312704)*d^5*K0^2*M^5*Sqrt[(119*Pi)/10]*u^3)/b^3 - 
      (((221*I)/3620625408)*d^15*K0^2*M^5*Sqrt[(119*Pi)/10]*u^3)/b^3 - 
      (((13*I)/804583424)*d^17*K1^2*M^5*Sqrt[(119*Pi)/10]*u^3)/b^3 - 
      (((13*I)/14482501632)*d^17*K0^2*M^5*Sqrt[(595*Pi)/2]*u^3)/b^3 - 
      (((3781781*I)/4316719841280)*d*K0*K1*M^5*Sqrt[Pi/1190]*u^4)/b^3 - 
      (((2473758011*I)/100363736309760)*d^3*K0*K1*M^5*Sqrt[Pi/1190]*u^4)/
       b^3 - (((1210989539*I)/10036373630976)*d^5*K0*K1*M^5*Sqrt[Pi/1190]*
        u^4)/b^3 - (((10797211*I)/11470141292544)*d^17*K0*K1*M^5*
        Sqrt[(5*Pi)/238]*u^4)/b^3 - (((269165767*I)/100363736309760)*d^7*K0*
        K1*M^5*Sqrt[(17*Pi)/70]*u^4)/b^3 + (((33388693*I)/2027550228480)*d^9*
        K0*K1*M^5*Sqrt[(17*Pi)/70]*u^4)/b^3 + 
      (((6554743*I)/955845107712)*d^11*K0*K1*M^5*Sqrt[(17*Pi)/70]*u^4)/b^3 - 
      (((69169*I)/8519841792)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/70]*u^4)/b^3 - 
      (((360779*I)/98880528384)*d^15*K0*K1*M^5*Sqrt[(17*Pi)/70]*u^4)/b^3 - 
      (((39435943*I)/133818315079680)*d*K0^2*M^5*Sqrt[Pi/1190]*u^5)/b^3 - 
      (((1638547429*I)/40145494523904)*d^5*K0^2*M^5*Sqrt[Pi/1190]*u^5)/b^3 - 
      (((3142215869*I)/200727472619520)*d^7*K0^2*M^5*Sqrt[Pi/1190]*u^5)/b^3 + 
      (((10673221*I)/112641679360)*d^9*K0^2*M^5*Sqrt[Pi/1190]*u^5)/b^3 + 
      (((2452151*I)/61667426304)*d^11*K0^2*M^5*Sqrt[Pi/1190]*u^5)/b^3 - 
      (((1877303627*I)/40145494523904)*d^13*K0^2*M^5*Sqrt[Pi/1190]*u^5)/b^3 - 
      (((120888557*I)/5735070646272)*d^15*K0^2*M^5*Sqrt[Pi/1190]*u^5)/b^3 - 
      (((18357901*I)/11470141292544)*d^17*K0^2*M^5*Sqrt[Pi/1190]*u^5)/b^3 - 
      (((22664582141*I)/30656559454617600)*d*K1^2*M^5*Sqrt[Pi/1190]*u^5)/
       b^3 - (((729055264603*I)/7025461541683200)*d^5*K1^2*M^5*Sqrt[Pi/1190]*
        u^5)/b^3 - (((3542993924951*I)/84305538500198400)*d^7*K1^2*M^5*
        Sqrt[Pi/1190]*u^5)/b^3 + (((8859774301079*I)/84305538500198400)*d^11*
        K1^2*M^5*Sqrt[Pi/1190]*u^5)/b^3 - (((79688164103*I)/669091575398400)*
        d^13*K1^2*M^5*Sqrt[Pi/1190]*u^5)/b^3 - 
      (((21388029893*I)/388504785715200)*d^15*K1^2*M^5*Sqrt[Pi/1190]*u^5)/
       b^3 - (((41293634689*I)/9634918685736960)*d^17*K1^2*M^5*Sqrt[Pi/1190]*
        u^5)/b^3 - (((34646385937*I)/28101846166732800)*d^3*K1^2*M^5*
        Sqrt[(17*Pi)/70]*u^5)/b^3 + (((11429443597*I)/806751564595200)*d^9*
        K1^2*M^5*Sqrt[(17*Pi)/70]*u^5)/b^3 - 
      (((1668443501*I)/200727472619520)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1190]*b^3) - (((2429594977*I)/3832069931827200)*d*K0*K1*M^5*
        Sqrt[Pi/1190]*u^6)/b^3 - (((505314470429*I)/28101846166732800)*d^3*K0*
        K1*M^5*Sqrt[Pi/1190]*u^6)/b^3 - 
      (((2506874395687*I)/28101846166732800)*d^5*K0*K1*M^5*Sqrt[Pi/1190]*u^6)/
       b^3 - (((163104492629*I)/4437133605273600)*d^7*K0*K1*M^5*Sqrt[Pi/1190]*
        u^6)/b^3 + (((1586258550253*I)/7664139863654400)*d^9*K0*K1*M^5*
        Sqrt[Pi/1190]*u^6)/b^3 + (((7721040954419*I)/84305538500198400)*d^11*
        K0*K1*M^5*Sqrt[Pi/1190]*u^6)/b^3 - 
      (((411234931483*I)/4014549452390400)*d^13*K0*K1*M^5*Sqrt[Pi/1190]*u^6)/
       b^3 - (((25023313261*I)/523636885094400)*d^15*K0*K1*M^5*Sqrt[Pi/1190]*
        u^6)/b^3 - (((9034141807*I)/2408729671434240)*d^17*K0*K1*M^5*
        Sqrt[Pi/1190]*u^6)/b^3 - (((158253048631*I)/1348888616003174400)*d*
        K0^2*M^5*Sqrt[Pi/1190]*u^7)/b^3 - 
      (((465143273393*I)/28101846166732800)*d^5*K0^2*M^5*Sqrt[Pi/1190]*u^7)/
       b^3 - (((2353376779871*I)/337222154000793600)*d^7*K0^2*M^5*
        Sqrt[Pi/1190]*u^7)/b^3 + (((5841249937679*I)/337222154000793600)*d^11*
        K0^2*M^5*Sqrt[Pi/1190]*u^7)/b^3 - 
      (((152599893209*I)/8029098904780800)*d^13*K0^2*M^5*Sqrt[Pi/1190]*u^7)/
       b^3 - (((433318804643*I)/48174593428684800)*d^15*K0^2*M^5*
        Sqrt[Pi/1190]*u^7)/b^3 - (((951322973*I)/1328954301480960)*d^17*K0^2*
        M^5*Sqrt[Pi/1190]*u^7)/b^3 - (((8585490745457*I)/337222154000793600)*
        d^5*K1^2*M^5*Sqrt[Pi/1190]*u^7)/b^3 - 
      (((3587916601867*I)/337222154000793600)*d^7*K1^2*M^5*Sqrt[Pi/1190]*u^7)/
       b^3 + (((200709019979*I)/3406284383846400)*d^9*K1^2*M^5*Sqrt[Pi/1190]*
        u^7)/b^3 + (((8963212935079*I)/337222154000793600)*d^11*K1^2*M^5*
        Sqrt[Pi/1190]*u^7)/b^3 - (((1403046398021*I)/48174593428684800)*d^13*
        K1^2*M^5*Sqrt[Pi/1190]*u^7)/b^3 - 
      (((667296727367*I)/48174593428684800)*d^15*K1^2*M^5*Sqrt[Pi/1190]*u^7)/
       b^3 - (((8945959279*I)/8029098904780800)*d^17*K1^2*M^5*Sqrt[Pi/1190]*
        u^7)/b^3 + (((138392387263*I)/61313118909235200)*d^9*K0^2*M^5*
        Sqrt[(17*Pi)/70]*u^7)/b^3 - (((3593634311*I)/337222154000793600)*d*
        K1^2*M^5*Sqrt[(17*Pi)/70]*u^7)/b^3 - 
      (((124717052483*I)/37469128222310400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1190]*b^3) - (((346154922991*I)/67444430800158720)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[1190]*b^3) - 
      (((283238550739*I)/2697777232006348800)*d*K0*K1*M^5*Sqrt[Pi/1190]*u^8)/
       b^3 - (((26393088871*I)/8874267210547200)*d^3*K0*K1*M^5*Sqrt[Pi/1190]*
        u^8)/b^3 - (((1991006024507*I)/134888861600317440)*d^5*K0*K1*M^5*
        Sqrt[Pi/1190]*u^8)/b^3 - (((15915302273*I)/2554713287884800)*d^7*K0*
        K1*M^5*Sqrt[Pi/1190]*u^8)/b^3 + (((167314862689*I)/4905049512738816)*
        d^9*K0*K1*M^5*Sqrt[Pi/1190]*u^8)/b^3 + 
      (((35012907917*I)/2248147693338624)*d^11*K0*K1*M^5*Sqrt[Pi/1190]*u^8)/
       b^3 - (((29505250891*I)/1751803397406720)*d^13*K0*K1*M^5*Sqrt[Pi/1190]*
        u^8)/b^3 - (((106167863*I)/13090922127360)*d^15*K0*K1*M^5*
        Sqrt[Pi/1190]*u^8)/b^3 - (((36491574331*I)/55056678204211200)*d^17*K0*
        K1*M^5*Sqrt[Pi/1190]*u^8)/b^3 - (((5958939893*I)/449629538667724800)*
        d*K0^2*M^5*Sqrt[Pi/1190]*u^9)/b^3 - 
      (((31016740303*I)/16652945876582400)*d^5*K0^2*M^5*Sqrt[Pi/1190]*u^9)/
       b^3 - (((70676726363*I)/89925907733544960)*d^7*K0^2*M^5*Sqrt[Pi/1190]*
        u^9)/b^3 + (((526855515689*I)/122626237818470400)*d^9*K0^2*M^5*
        Sqrt[Pi/1190]*u^9)/b^3 + (((362431393*I)/183847433011200)*d^11*K0^2*
        M^5*Sqrt[Pi/1190]*u^9)/b^3 - (((2532189179*I)/1196884308787200)*d^13*
        K0^2*M^5*Sqrt[Pi/1190]*u^9)/b^3 - 
      (((198340330553*I)/192698373714739200)*d^15*K0^2*M^5*Sqrt[Pi/1190]*u^9)/
       b^3 - (((25475803*I)/297374033510400)*d^17*K0^2*M^5*Sqrt[Pi/1190]*u^9)/
       b^3 - (((117493536623*I)/6744443080015872000)*d*K1^2*M^5*Sqrt[Pi/1190]*
        u^9)/b^3 - (((5497596460991*I)/2248147693338624000)*d^5*K1^2*M^5*
        Sqrt[Pi/1190]*u^9)/b^3 - (((1387680341939*I)/1348888616003174400)*d^7*
        K1^2*M^5*Sqrt[Pi/1190]*u^9)/b^3 + (((15364099223*I)/2725027507077120)*
        d^9*K1^2*M^5*Sqrt[Pi/1190]*u^9)/b^3 + 
      (((17430175918483*I)/6744443080015872000)*d^11*K1^2*M^5*Sqrt[Pi/1190]*
        u^9)/b^3 - (((242860708883*I)/87590169870336000)*d^13*K1^2*M^5*
        Sqrt[Pi/1190]*u^9)/b^3 - (((186043747693*I)/137641695510528000)*d^15*
        K1^2*M^5*Sqrt[Pi/1190]*u^9)/b^3 - 
      (((10915931423*I)/96349186857369600)*d^17*K1^2*M^5*Sqrt[Pi/1190]*u^9)/
       b^3 - (((168822787447*I)/449629538667724800)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[1190]*b^3) - (((58370235887*I)/118323562807296000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1190]*b^3) - 
      (((846396049*I)/114962097954816000)*d*K0*K1*M^5*Sqrt[Pi/1190]*u^10)/
       b^3 - (((10992213593*I)/52690961562624000)*d^3*K0*K1*M^5*Sqrt[Pi/1190]*
        u^10)/b^3 - (((871881247891*I)/843055385001984000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1190]*u^10)/b^3 - (((342701263*I)/790364423439360)*d^7*K0*K1*
        M^5*Sqrt[Pi/1190]*u^10)/b^3 + (((109530819233*I)/45984839181926400)*
        d^9*K0*K1*M^5*Sqrt[Pi/1190]*u^10)/b^3 + 
      (((172391835713*I)/158072884687872000)*d^11*K0*K1*M^5*Sqrt[Pi/1190]*
        u^10)/b^3 - (((20081266873*I)/17205211938816000)*d^13*K0*K1*M^5*
        Sqrt[Pi/1190]*u^10)/b^3 - (((3232731569*I)/5645460167424000)*d^15*K0*
        K1*M^5*Sqrt[Pi/1190]*u^10)/b^3 - (((3534848719*I)/72261890143027200)*
        d^17*K0*K1*M^5*Sqrt[Pi/1190]*u^10)/b^3 - 
      (((112110169*I)/163172010000384000)*d*K0^2*M^5*Sqrt[Pi/1190]*u^11)/
       b^3 - (((1696376243*I)/17563653854208000)*d^5*K0^2*M^5*Sqrt[Pi/1190]*
        u^11)/b^3 - (((10205733781*I)/252916615500595200)*d^7*K0^2*M^5*
        Sqrt[Pi/1190]*u^11)/b^3 + (((22499331397*I)/101166646200238080)*d^9*
        K0^2*M^5*Sqrt[Pi/1190]*u^11)/b^3 + 
      (((128168974391*I)/1264583077502976000)*d^11*K0^2*M^5*Sqrt[Pi/1190]*
        u^11)/b^3 - (((3268826371*I)/30109120892928000)*d^13*K0^2*M^5*
        Sqrt[Pi/1190]*u^11)/b^3 - (((9652249577*I)/180654725357568000)*d^15*
        K0^2*M^5*Sqrt[Pi/1190]*u^11)/b^3 - (((96152143*I)/20646254326579200)*
        d^17*K0^2*M^5*Sqrt[Pi/1190]*u^11)/b^3 - 
      (((12640583959*I)/15174996930035712000)*d*K1^2*M^5*Sqrt[Pi/1190]*u^11)/
       b^3 - (((222127651553*I)/1896874616254464000)*d^5*K1^2*M^5*
        Sqrt[Pi/1190]*u^11)/b^3 - (((229179619*I)/4683641027788800)*d^7*K1^2*
        M^5*Sqrt[Pi/1190]*u^11)/b^3 + (((409283201161*I)/1517499693003571200)*
        d^9*K1^2*M^5*Sqrt[Pi/1190]*u^11)/b^3 + 
      (((232862162873*I)/1896874616254464000)*d^11*K1^2*M^5*Sqrt[Pi/1190]*
        u^11)/b^3 - (((8914690217*I)/67745522009088000)*d^13*K1^2*M^5*
        Sqrt[Pi/1190]*u^11)/b^3 - (((17541532831*I)/270982088036352000)*d^15*
        K1^2*M^5*Sqrt[Pi/1190]*u^11)/b^3 - (((44691103*I)/7883115288330240)*
        d^17*K1^2*M^5*Sqrt[Pi/1190]*u^11)/b^3 - 
      (((264819691*I)/13597667500032000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[1190]*b^3) - (((1947167023*I)/82472809402368000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[1190]*b^3) - 
      (((1017002257*I)/3793749232508928000)*d*K0*K1*M^5*Sqrt[Pi/1190]*u^12)/
       b^3 - (((35751883093*I)/948437308127232000)*d^5*K0*K1*M^5*
        Sqrt[Pi/1190]*u^12)/b^3 - (((1992574163*I)/126458307750297600)*d^7*K0*
        K1*M^5*Sqrt[Pi/1190]*u^12)/b^3 + (((1735274803*I)/19967101223731200)*
        d^9*K0*K1*M^5*Sqrt[Pi/1190]*u^12)/b^3 + 
      (((74617634561*I)/1896874616254464000)*d^11*K0*K1*M^5*Sqrt[Pi/1190]*
        u^12)/b^3 - (((296324923*I)/14262215159808000)*d^15*K0*K1*M^5*
        Sqrt[Pi/1190]*u^12)/b^3 - (((40244591*I)/21678567042908160)*d^17*K0*
        K1*M^5*Sqrt[Pi/1190]*u^12)/b^3 - (((847552429*I)/1896874616254464000)*
        d^3*K0*K1*M^5*Sqrt[(17*Pi)/70]*u^12)/b^3 - 
      (((1056701*I)/424736815104000)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/70]*u^12)/
       b^3 - (((9076409*I)/474218654063616000)*d*K0^2*M^5*Sqrt[Pi/1190]*u^13)/
       b^3 - (((20165057*I)/7497528127488000)*d^5*K0^2*M^5*Sqrt[Pi/1190]*
        u^13)/b^3 - (((23787901*I)/21076384625049600)*d^7*K0^2*M^5*
        Sqrt[Pi/1190]*u^13)/b^3 + (((2356442617*I)/379374923250892800)*d^9*
        K0^2*M^5*Sqrt[Pi/1190]*u^13)/b^3 + 
      (((1327887149*I)/474218654063616000)*d^11*K0^2*M^5*Sqrt[Pi/1190]*u^13)/
       b^3 - (((7295987*I)/54196417607270400)*d^17*K0^2*M^5*Sqrt[Pi/1190]*
        u^13)/b^3 - (((27855511*I)/1264583077502976000)*d*K1^2*M^5*
        Sqrt[Pi/1190]*u^13)/b^3 - (((189381499*I)/61189503750144000)*d^5*K1^2*
        M^5*Sqrt[Pi/1190]*u^13)/b^3 - (((246544339*I)/189687461625446400)*d^7*
        K1^2*M^5*Sqrt[Pi/1190]*u^13)/b^3 + (((135607343*I)/18968746162544640)*
        d^9*K1^2*M^5*Sqrt[Pi/1190]*u^13)/b^3 + 
      (((4392847*I)/1362697281792000)*d^11*K1^2*M^5*Sqrt[Pi/1190]*u^13)/b^3 - 
      (((104753281*I)/30109120892928000)*d^13*K1^2*M^5*Sqrt[Pi/1190]*u^13)/
       b^3 - (((230029589*I)/135491044018176000)*d^15*K1^2*M^5*Sqrt[Pi/1190]*
        u^13)/b^3 - (((5610547*I)/36130945071513600)*d^17*K1^2*M^5*
        Sqrt[Pi/1190]*u^13)/b^3 - (((371149*I)/1759623948288000)*d^15*K0^2*
        M^5*Sqrt[(7*Pi)/170]*u^13)/b^3 - (((4377983*I)/24634735276032000)*
        d^13*K0^2*M^5*Sqrt[(17*Pi)/70]*u^13)/b^3 - 
      (((64247243*I)/118554663515904000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[1190]*b^3) - (((295774883*I)/474218654063616000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[1190]*b^3) - (((2062573*I)/379374923250892800)*d*
        K0*K1*M^5*Sqrt[Pi/1190]*u^14)/b^3 - 
      (((5841053*I)/37937492325089280)*d^3*K0*K1*M^5*Sqrt[Pi/1190]*u^14)/
       b^3 - (((241306811*I)/316145769375744000)*d^5*K0*K1*M^5*Sqrt[Pi/1190]*
        u^14)/b^3 - (((305501369*I)/948437308127232000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1190]*u^14)/b^3 + (((837137551*I)/474218654063616000)*d^9*K0*
        K1*M^5*Sqrt[Pi/1190]*u^14)/b^3 + (((151148381*I)/189687461625446400)*
        d^11*K0*K1*M^5*Sqrt[Pi/1190]*u^14)/b^3 - 
      (((2106329*I)/54196417607270400)*d^17*K0*K1*M^5*Sqrt[Pi/1190]*u^14)/
       b^3 - (((59723*I)/1178182991462400)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/70]*
        u^14)/b^3 - (((664273*I)/27098208803635200)*d^15*K0*K1*M^5*
        Sqrt[(17*Pi)/70]*u^14)/b^3 - (((821*I)/2810184616673280)*d*K0^2*M^5*
        Sqrt[Pi/1190]*u^15)/b^3 - (((156983*I)/3824343984384000)*d^5*K0^2*M^5*
        Sqrt[Pi/1190]*u^15)/b^3 - (((39349*I)/2268988775424000)*d^7*K0^2*M^5*
        Sqrt[Pi/1190]*u^15)/b^3 + (((89984341*I)/948437308127232000)*d^9*K0^2*
        M^5*Sqrt[Pi/1190]*u^15)/b^3 + (((1364351*I)/31614576937574400)*d^11*
        K0^2*M^5*Sqrt[Pi/1190]*u^15)/b^3 - (((43139*I)/1935586343116800)*d^15*
        K0^2*M^5*Sqrt[Pi/1190]*u^15)/b^3 - (((55523*I)/172443146932224000)*d*
        K1^2*M^5*Sqrt[Pi/1190]*u^15)/b^3 - (((7153127*I)/158072884687872000)*
        d^5*K1^2*M^5*Sqrt[Pi/1190]*u^15)/b^3 + 
      (((99139057*I)/948437308127232000)*d^9*K1^2*M^5*Sqrt[Pi/1190]*u^15)/
       b^3 + (((5647063*I)/118554663515904000)*d^11*K1^2*M^5*Sqrt[Pi/1190]*
        u^15)/b^3 - (((3486727*I)/67745522009088000)*d^13*K1^2*M^5*
        Sqrt[Pi/1190]*u^15)/b^3 - (((126691*I)/54196417607270400)*d^17*K1^2*
        M^5*Sqrt[Pi/1190]*u^15)/b^3 - (((6197*I)/2258184066969600)*d^13*K0^2*
        M^5*Sqrt[(17*Pi)/70]*u^15)/b^3 - (((2251*I)/18065472535756800)*d^17*
        K0^2*M^5*Sqrt[(17*Pi)/70]*u^15)/b^3 - 
      (((1513*I)/1347212085408000)*d^7*K1^2*M^5*Sqrt[(17*Pi)/70]*u^15)/b^3 - 
      (((1747*I)/1209741464448000)*d^15*K1^2*M^5*Sqrt[(17*Pi)/70]*u^15)/b^3 - 
      (((262147*I)/31614576937574400)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[1190]*b^3) - (((1083569*I)/118554663515904000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[1190]*b^3) - (((1009*I)/17563653854208000)*d*K0*
        K1*M^5*Sqrt[Pi/1190]*u^16)/b^3 - (((2447*I)/1497532591779840)*d^3*K0*
        K1*M^5*Sqrt[Pi/1190]*u^16)/b^3 - (((7433*I)/917842556252160)*d^5*K0*
        K1*M^5*Sqrt[Pi/1190]*u^16)/b^3 - (((2401457*I)/711327981095424000)*
        d^7*K0*K1*M^5*Sqrt[Pi/1190]*u^16)/b^3 + 
      (((551431*I)/29638665878976000)*d^9*K0*K1*M^5*Sqrt[Pi/1190]*u^16)/b^3 + 
      (((185809*I)/21555393366528000)*d^11*K0*K1*M^5*Sqrt[Pi/1190]*u^16)/
       b^3 - (((20947*I)/2258184066969600)*d^13*K0*K1*M^5*Sqrt[Pi/1190]*u^16)/
       b^3 - (((49237*I)/11290920334848000)*d^15*K0*K1*M^5*Sqrt[Pi/1190]*
        u^16)/b^3 - (((28627*I)/67745522009088000)*d^17*K0*K1*M^5*
        Sqrt[Pi/1190]*u^16)/b^3 - (((487*I)/237109327031808000)*d*K0^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - (((10271*I)/35566399054771200)*d^5*K0^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - (((10337*I)/88915997636928000)*d^7*K0^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 + (((7057*I)/10777696683264000)*d^9*K0^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 + (((839*I)/2694424170816000)*d^11*K0^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - (((563*I)/1693638050227200)*d^13*K0^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - ((I/6503986368000)*d^15*K0^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - ((I/66028773888000)*d^17*K0^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - (((73*I)/33872761004544000)*d*K1^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - (((7681*I)/25404570753408000)*d^5*K1^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - (((67*I)/552273277248000)*d^7*K1^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 + (((11597*I)/16936380502272000)*d^9*K1^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 + (((1381*I)/4234095125568000)*d^11*K1^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - (((421*I)/1209741464448000)*d^13*K1^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - (((227*I)/1411365041856000)*d^15*K1^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - (((179*I)/11290920334848000)*d^17*K1^2*M^5*
        Sqrt[Pi/1190]*u^17)/b^3 - (((1027*I)/17783199527385600)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[1190]*b^3) - (((767*I)/12702285376704000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^17)/(Sqrt[1190]*b^3) - 
      ((I/4939777646496000)*d*K0*K1*M^5*Sqrt[Pi/1190]*u^18)/b^3 - 
      (((13*I)/2469888823248000)*d^3*K0*K1*M^5*Sqrt[Pi/1190]*u^18)/b^3 - 
      (((67*I)/2469888823248000)*d^5*K0*K1*M^5*Sqrt[Pi/1190]*u^18)/b^3 - 
      ((I/98795552929920)*d^7*K0*K1*M^5*Sqrt[Pi/1190]*u^18)/b^3 + 
      (((37*I)/617472205812000)*d^9*K0*K1*M^5*Sqrt[Pi/1190]*u^18)/b^3 + 
      (((73*I)/2469888823248000)*d^11*K0*K1*M^5*Sqrt[Pi/1190]*u^18)/b^3 - 
      ((I/32076478224000)*d^13*K0*K1*M^5*Sqrt[Pi/1190]*u^18)/b^3 - 
      ((I/70568252092800)*d^15*K0*K1*M^5*Sqrt[Pi/1190]*u^18)/b^3 - 
      ((I/705682520928000)*d^17*K0*K1*M^5*Sqrt[Pi/1190]*u^18)/b^3)/Pi}, 11, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_17_11.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((33365*I)/162021376)*d^9*K0^2*M^4*Sqrt[3/(104006*Pi)]*
        u^2)/b^2 + (((17497*I)/10126336)*d^5*K1^2*M^4*Sqrt[3/(104006*Pi)]*
        u^2)/b^2 + (((1651*I)/10126336)*d^3*K1^2*M^4*Sqrt[7/(44574*Pi)]*u^2)/
       b^2 - (((85*I)/15189504)*d^7*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^2)/b^2 + 
      (((221*I)/15189504)*d^11*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^2)/b^2 - 
      (((17*I)/949344)*d^13*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^2)/b^2 + 
      (((1313*I)/10126336)*d^7*K1^2*M^4*Sqrt[17/(18354*Pi)]*u^2)/b^2 - 
      (((9971*I)/30379008)*d^11*K1^2*M^4*Sqrt[17/(18354*Pi)]*u^2)/b^2 + 
      (((11479*I)/30379008)*d^13*K1^2*M^4*Sqrt[17/(18354*Pi)]*u^2)/b^2 - 
      (((6287*I)/9799680)*d^9*K1^2*M^4*Sqrt[19/(16422*Pi)]*u^2)/b^2 + 
      (((39*I)/20252672)*d*K1^2*M^4*Sqrt[21/(14858*Pi)]*u^2)/b^2 + 
      (((585*I)/10126336)*d^15*K1^2*M^4*Sqrt[51/(6118*Pi)]*u^2)/b^2 - 
      ((I/60758016)*d*K0^2*M^4*Sqrt[119/(2622*Pi)]*u^2)/b^2 - 
      (((7*I)/15189504)*d^3*K0^2*M^4*Sqrt[119/(2622*Pi)]*u^2)/b^2 - 
      (((17*I)/7594752)*d^5*K0^2*M^4*Sqrt[119/(2622*Pi)]*u^2)/b^2 - 
      (((17*I)/15189504)*d^15*K0^2*M^4*Sqrt[119/(2622*Pi)]*u^2)/b^2 - 
      (((5*I)/60758016)*d^17*K0^2*M^4*Sqrt[119/(2622*Pi)]*u^2)/b^2 + 
      (((13*I)/20252672)*d^17*K1^2*M^4*Sqrt[357/(874*Pi)]*u^2)/b^2 + 
      (((25*I)/44187648)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) + 
      (((137*I)/316448)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((22987*I)/27617280)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[312018*Pi]) - 
      (((1065929*I)/4010029056)*d^11*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^3)/b^2 + 
      (((178681*I)/589837248)*d^13*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^3)/b^2 + 
      (((21892589*I)/156391133184)*d^15*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^3)/
       b^2 - (((584539*I)/1063265280)*d^9*K0*K1*M^4*Sqrt[19/(16422*Pi)]*u^3)/
       b^2 + (((2335139*I)/421053050880)*d^7*K0*K1*M^4*Sqrt[323/(966*Pi)]*
        u^3)/b^2 + (((235917589*I)/7298252881920)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[312018*Pi]) + (((4999207489*I)/5473689661440)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[312018*Pi]) + (((2464952731*I)/547368966144)*d^5*K0*K1*
        M^4*u^3)/(b^2*Sqrt[312018*Pi]) + (((169*I)/22093824)*d^9*K0*K1*M^4*
        u^3)/(b^2*Sqrt[312018*Pi]) + (((3768535*I)/20179501056)*d^17*K0*K1*
        M^4*u^3)/(b^2*Sqrt[312018*Pi]) - (((1137439*I)/8020058112)*d^11*K0^2*
        M^4*Sqrt[7/(44574*Pi)]*u^4)/b^2 + (((23563039*I)/312782266368)*d^15*
        K0^2*M^4*Sqrt[7/(44574*Pi)]*u^4)/b^2 + 
      (((8393045917*I)/636938433331200)*d^3*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^4)/
       b^2 - (((24523031*I)/201587097600)*d^9*K1^2*M^4*Sqrt[17/(18354*Pi)]*
        u^4)/b^2 + (((11380564669*I)/4670881844428800)*d^17*K1^2*M^4*
        Sqrt[17/(18354*Pi)]*u^4)/b^2 + (((132488767*I)/2189475864576)*d^13*
        K0^2*M^4*Sqrt[19/(16422*Pi)]*u^4)/b^2 + 
      (((13536718009*I)/1532633105203200)*d^3*K1^2*M^4*Sqrt[19/(16422*Pi)]*
        u^4)/b^2 + (((26790991*I)/3649126440960)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) - (((1342725883*I)/75336803942400)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[312018*Pi]) + (((2209556831*I)/2189475864576)*d^5*K0^2*
        M^4*u^4)/(b^2*Sqrt[312018*Pi]) + (((326377837*I)/842106101760)*d^7*
        K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((602093*I)/257761280)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((6457811*I)/156391133184)*d^17*K0^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((103574728349*I)/18391597262438400)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) + (((340979876747*I)/383158276300800)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[312018*Pi]) + (((5705204383*I)/11409179443200)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) - 
      (((13914359573*I)/12196019404800)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) + (((37912360097*I)/36491264409600)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[312018*Pi]) + (((366152801017*I)/656842759372800)*
        d^15*K1^2*M^4*u^4)/(b^2*Sqrt[312018*Pi]) + 
      (((24944415271*I)/3233687430758400)*d^17*K1^2*M^4*u^4)/
       (b^2*Sqrt[312018*Pi]) + (((187749197*I)/131368551874560)*d^17*K0*K1*
        M^4*Sqrt[19/(16422*Pi)]*u^5)/b^2 + 
      (((20609396831*I)/4597899315609600)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[312018*Pi]) + (((44623360399*I)/383158276300800)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[312018*Pi]) + (((409519710619*I)/766316552601600)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) + 
      (((8277472481*I)/44210570342400)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[312018*Pi]) - (((9654385361*I)/8038285516800)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[312018*Pi]) - (((48780306103*I)/88421140684800)*d^11*
        K0*K1*M^4*u^5)/(b^2*Sqrt[312018*Pi]) + 
      (((63780065071*I)/109473793228800)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[312018*Pi]) + (((12332172067*I)/41052672460800)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[312018*Pi]) + (((14323183*I)/55605736243200)*d^17*
        K1^2*M^4*Sqrt[7/(44574*Pi)]*u^6)/b^2 + 
      (((903206201*I)/1751580691660800)*d^15*K1^2*M^4*Sqrt[17/(18354*Pi)]*
        u^6)/b^2 + (((172722661*I)/157193138995200)*d^3*K0^2*M^4*
        Sqrt[19/(16422*Pi)]*u^6)/b^2 + (((600269733281*I)/50955074666496000)*
        d^13*K1^2*M^4*Sqrt[19/(16422*Pi)]*u^6)/b^2 + 
      (((5890626713*I)/5658953003827200)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) + (((14933113253*I)/235789708492800)*d^5*K0^2*
        M^4*u^6)/(b^2*Sqrt[312018*Pi]) - (((36570824117*I)/1414738250956800)*
        d^7*K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((32015840533*I)/257225136537600)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) - (((15673728667*I)/1414738250956800)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[312018*Pi]) + (((52471049*I)/1008975052800)*d^13*
        K0^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((57490598707*I)/2627371037491200)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) + (((4748053283*I)/2101896829992960)*d^17*K0^2*
        M^4*u^6)/(b^2*Sqrt[312018*Pi]) - (((22659491341*I)/24522129683251200)*
        d*K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((1145375083*I)/74309483888640)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) - (((339736488653*I)/12261064841625600)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[312018*Pi]) + (((17256447323*I)/314386277990400)*
        d^7*K1^2*M^4*u^6)/(b^2*Sqrt[312018*Pi]) + 
      (((540372697*I)/11692051660800)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) - (((145105368619*I)/2829476501913600)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[312018*Pi]) - 
      (((31065777067679*I)/129347497230336000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[312018*Pi]) + (((47101421*I)/11432228290560)*d^9*K0*K1*M^4*
        Sqrt[17/(18354*Pi)]*u^7)/b^2 - (((2238168643*I)/168151746399436800)*
        d^17*K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^7)/b^2 - 
      (((20144360501*I)/16348086455500800)*d^5*K0*K1*M^4*Sqrt[19/(16422*Pi)]*
        u^7)/b^2 - (((20011549*I)/431474422579200)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[312018*Pi]) - (((52985291587*I)/12261064841625600)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[312018*Pi]) - (((38651429*I)/6999323443200)*d^5*K0*
        K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) - 
      (((39092648629*I)/2829476501913600)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[312018*Pi]) + (((4785602879*I)/188631766794240)*d^11*K0*K1*
        M^4*u^7)/(b^2*Sqrt[312018*Pi]) - (((1847436739*I)/52547420749824)*
        d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[312018*Pi]) - 
      (((172674949*I)/13648680714240)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[312018*Pi]) - (((576887*I)/2239783501824)*d^17*K0*K1*M^4*
        u^7)/(b^2*Sqrt[312018*Pi]) - (((48341441381*I)/1569416299728076800)*
        d^3*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^8)/b^2 - 
      (((1184322523*I)/2384285663232000)*d^11*K0^2*M^4*Sqrt[19/(16422*Pi)]*
        u^8)/b^2 - (((19512234223*I)/1471327780995072000)*d*K1^2*M^4*
        Sqrt[19/(16422*Pi)]*u^8)/b^2 + 
      (((176285788873*I)/6726069855977472000)*d^17*K1^2*M^4*
        Sqrt[23/(13566*Pi)]*u^8)/b^2 + (((2605059253*I)/22635812015308800)*d*
        K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((636431309321*I)/672606985597747200)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) - (((69565141517*I)/11317906007654400)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[312018*Pi]) - (((1627608937*I)/205780109230080)*
        d^7*K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((2109931567*I)/128612568268800)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) + (((21526950107*I)/1180100984832000)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((168386072993*I)/21018968299929600)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) - (((24266225437*I)/7006322766643200)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[312018*Pi]) - (((104554433*I)/483194673561600)*
        d^17*K0^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((52121305781*I)/12683860180992000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) - (((532224926741*I)/45978993156096000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[312018*Pi]) + (((660961733*I)/377263533588480)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) + 
      (((25754146973*I)/1028900546150400)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) + (((204412064161*I)/28294765019136000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((330675095339*I)/26273710374912000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) - (((270699999281*I)/52547420749824000)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[312018*Pi]) - 
      (((161422915321*I)/172463329640448000)*d^17*K1^2*M^4*u^8)/
       (b^2*Sqrt[312018*Pi]) + (((1045168940309*I)/1975489048608768000)*d^9*
        K0*K1*M^4*Sqrt[19/(16422*Pi)]*u^9)/b^2 + 
      (((1609941300049*I)/21730379534696448000)*d^11*K0*K1*M^4*
        Sqrt[23/(13566*Pi)]*u^9)/b^2 - (((296631541*I)/10610536882176000)*d*
        K0*K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) - 
      (((31188801313*I)/28294765019136000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[312018*Pi]) - (((166785095261*I)/28294765019136000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) - 
      (((38954030327*I)/16976859011481600)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[312018*Pi]) + (((1018508032967*I)/282212721229824000)*d^9*K0*
        K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) + 
      (((9179016874289*I)/2414486614966272000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[312018*Pi]) - (((151693197737*I)/22520323178496000)*d^13*K0*
        K1*M^4*u^9)/(b^2*Sqrt[312018*Pi]) - 
      (((41715846713*I)/14331114749952000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[312018*Pi]) - (((6335018507*I)/31528452449894400)*d^17*K0*K1*
        M^4*u^9)/(b^2*Sqrt[312018*Pi]) - 
      (((1937409434171*I)/8647804100542464000)*d^13*K1^2*M^4*
        Sqrt[7/(44574*Pi)]*u^10)/b^2 + 
      (((348923825801*I)/10089104783966208000)*d^5*K0^2*M^4*
        Sqrt[17/(18354*Pi)]*u^10)/b^2 - (((3040740151*I)/157642262249472000)*
        d^15*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^10)/b^2 + 
      (((125761248287*I)/420379365998592000)*d^13*K0^2*M^4*
        Sqrt[19/(16422*Pi)]*u^10)/b^2 - (((9589519*I)/7882113112473600)*d^17*
        K0^2*M^4*Sqrt[19/(16422*Pi)]*u^10)/b^2 + 
      (((141639883843*I)/679074360459264000)*d^7*K1^2*M^4*Sqrt[19/(16422*Pi)]*
        u^10)/b^2 - (((80012077*I)/70553180307456000)*d^17*K1^2*M^4*
        Sqrt[19/(16422*Pi)]*u^10)/b^2 - (((33634877099*I)/155216996676403200)*
        d^11*K0^2*M^4*Sqrt[23/(13566*Pi)]*u^10)/b^2 - 
      (((2843372957*I)/3310487507238912000)*d*K1^2*M^4*Sqrt[23/(13566*Pi)]*
        u^10)/b^2 + (((795548889491*I)/2963233572913152000)*d^9*K1^2*M^4*
        Sqrt[23/(13566*Pi)]*u^10)/b^2 + 
      (((10035008909*I)/1103495835746304000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((5831425007*I)/122610648416256000)*d^3*K0^2*
        M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((22288900309*I)/17030078005248000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((6451827619*I)/16976859011481600)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[312018*Pi]) + (((2457498697*I)/1543350819225600)*
        d^9*K0^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) + 
      (((3399622206847*I)/603621653741568000)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((21523051351*I)/3345193893888000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((26520184213*I)/106789919588352000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((2426891619463*I)/3310487507238912000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((255472721059*I)/61734032769024000)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((2743841857*I)/627139380510720)*d^9*K1^2*M^4*
        u^10)/(b^2*Sqrt[312018*Pi]) + (((191371345867*I)/254652885172224000)*
        d^11*K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) + 
      (((981372274109*I)/1552169966764032000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((193857096827*I)/472926786748416000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[312018*Pi]) - 
      (((220443256373*I)/30267314351898624000)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[312018*Pi]) - (((52327361*I)/10610536882176000)*d^7*K0*K1*
        M^4*Sqrt[23/(13566*Pi)]*u^11)/b^2 - 
      (((674686049*I)/413810938404864000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[312018*Pi]) - (((24008679257*I)/413810938404864000)*d^3*K0*
        K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) - 
      (((121745012153*I)/413810938404864000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[312018*Pi]) + (((1972091827*I)/2893782786048000)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[312018*Pi]) + (((9038383433*I)/31831610646528000)*
        d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) - 
      (((2858984627*I)/8445121191936000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[312018*Pi]) - (((1259927659*I)/8445121191936000)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[312018*Pi]) - (((385303*I)/36947405214720)*d^17*
        K0*K1*M^4*u^11)/(b^2*Sqrt[312018*Pi]) - 
      (((5813063*I)/34484244867072000)*d^3*K0^2*M^4*Sqrt[17/(18354*Pi)]*u^12)/
       b^2 - (((124463*I)/2955792417177600)*d^17*K0^2*M^4*Sqrt[19/(16422*Pi)]*
        u^12)/b^2 + (((311224483*I)/37040419661414400)*d^9*K1^2*M^4*
        Sqrt[19/(16422*Pi)]*u^12)/b^2 + (((1487704541*I)/407444616275558400)*
        d^11*K1^2*M^4*Sqrt[19/(16422*Pi)]*u^12)/b^2 - 
      (((5675693*I)/5172636730060800)*d^5*K0^2*M^4*Sqrt[23/(13566*Pi)]*u^12)/
       b^2 - (((156289381217*I)/52967800115822592000)*d^5*K1^2*M^4*
        Sqrt[23/(13566*Pi)]*u^12)/b^2 + (((59031743*I)/206905469202432000)*d*
        K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((1237*I)/1653590163456)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((3320549*I)/378947745792000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) + (((11157977*I)/206698770432000)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[312018*Pi]) + (((1637077*I)/73344724992000)*d^11*K0^2*
        M^4*u^12)/(b^2*Sqrt[312018*Pi]) - (((35558521*I)/1343542007808000)*
        d^13*K0^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((86515841*I)/7389481042944000)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) - (((10092871*I)/15915805323264000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[312018*Pi]) - (((100236133*I)/15915805323264000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) + 
      (((78440339*I)/1786736384409600)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) - (((3467347*I)/318316106465280)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[312018*Pi]) - (((1216049971*I)/12346806553804800)*d^9*
        K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((1605264149*I)/37040419661414400)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) - (((91161179*I)/2955792417177600)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[312018*Pi]) - (((33582233*I)/2463160347648000)*d^15*
        K1^2*M^4*u^12)/(b^2*Sqrt[312018*Pi]) - 
      (((911891*I)/985264139059200)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[312018*Pi]) - (((2131*I)/5238908928000)*d^7*K0*K1*M^4*
        Sqrt[7/(44574*Pi)]*u^13)/b^2 - (((7055063*I)/31831610646528000)*d^11*
        K0*K1*M^4*Sqrt[17/(18354*Pi)]*u^13)/b^2 - 
      (((1895671*I)/41381093840486400)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[312018*Pi]) - (((28933673*I)/20690546920243200)*d^3*K0*K1*
        M^4*u^13)/(b^2*Sqrt[312018*Pi]) - (((723571337*I)/103452734601216000)*
        d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) + 
      (((827*I)/50512896000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) + 
      (((341397899*I)/31831610646528000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[312018*Pi]) - (((13457669*I)/1642106898432000)*d^13*K0*K1*
        M^4*u^13)/(b^2*Sqrt[312018*Pi]) - (((10676363*I)/2955792417177600)*
        d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[312018*Pi]) - 
      (((1396243*I)/5911584834355200)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[312018*Pi]) + (((605119*I)/662097501447782400)*d*K0^2*M^4*
        Sqrt[17/(18354*Pi)]*u^14)/b^2 - (((10151*I)/909474589900800)*d^15*
        K1^2*M^4*Sqrt[17/(18354*Pi)]*u^14)/b^2 - 
      (((4373*I)/5911584834355200)*d^17*K1^2*M^4*Sqrt[19/(16422*Pi)]*u^14)/
       b^2 - (((607*I)/67949250969600)*d^15*K0^2*M^4*Sqrt[23/(13566*Pi)]*
        u^14)/b^2 - (((250463*I)/331048750723891200)*d*K1^2*M^4*
        Sqrt[23/(13566*Pi)]*u^14)/b^2 - (((480691*I)/31528452449894400)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) - 
      (((3317263*I)/41381093840486400)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[312018*Pi]) - (((3341971*I)/8276218768097280)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[312018*Pi]) - (((2575043*I)/15915805323264000)*d^7*
        K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      (((1348439*I)/1446891393024000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[312018*Pi]) + (((2147177*I)/5305268441088000)*d^11*K0^2*M^4*
        u^14)/(b^2*Sqrt[312018*Pi]) - (((53563*I)/113248751616000)*d^13*K0^2*
        M^4*u^14)/(b^2*Sqrt[312018*Pi]) - (((25189*I)/1970528278118400)*d^17*
        K0^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) + 
      (((896713*I)/78821131124736000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[312018*Pi]) - (((1606387*I)/18809588109312000)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[312018*Pi]) - (((29961907*I)/68968489734144000)*d^5*
        K1^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) - 
      (((432863*I)/2273686474752000)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[312018*Pi]) + (((213583*I)/206698770432000)*d^9*K1^2*M^4*
        u^14)/(b^2*Sqrt[312018*Pi]) + (((10333*I)/22966530048000)*d^11*K1^2*
        M^4*u^14)/(b^2*Sqrt[312018*Pi]) - (((2219179*I)/4222560595968000)*
        d^13*K1^2*M^4*u^14)/(b^2*Sqrt[312018*Pi]) - 
      (((741593*I)/19705282781184000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[312018*Pi]) - ((I/35526351168000)*d*K0*K1*M^4*
        Sqrt[19/(16422*Pi)]*u^15)/b^2 - (((1093*I)/68210594242560)*d^3*K0*K1*
        M^4*u^15)/(b^2*Sqrt[312018*Pi]) - (((139789*I)/1705264856064000)*d^5*
        K0*K1*M^4*u^15)/(b^2*Sqrt[312018*Pi]) - 
      (((446263*I)/11936853992448000)*d^7*K0*K1*M^4*u^15)/
       (b^2*Sqrt[312018*Pi]) + (((211291*I)/1085168544768000)*d^9*K0*K1*M^4*
        u^15)/(b^2*Sqrt[312018*Pi]) + (((1036799*I)/11936853992448000)*d^11*
        K0*K1*M^4*u^15)/(b^2*Sqrt[312018*Pi]) - 
      (((2238811*I)/22168443128832000)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[312018*Pi]) - (((479*I)/11350969344000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[312018*Pi]) - (((18149*I)/7389481042944000)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[312018*Pi]) - ((I/191934572544000)*d^3*K1^2*M^4*
        Sqrt[7/(44574*Pi)]*u^16)/b^2 + ((I/4511282688000)*d^7*K1^2*M^4*
        Sqrt[7/(44574*Pi)]*u^16)/b^2 + ((I/14764197888000)*d^11*K1^2*M^4*
        Sqrt[7/(44574*Pi)]*u^16)/b^2 - (((43*I)/3694740521472000)*d^3*K0^2*
        M^4*Sqrt[19/(16422*Pi)]*u^16)/b^2 + 
      ((I/4019142758400)*d^9*K0^2*M^4*Sqrt[19/(16422*Pi)]*u^16)/b^2 + 
      ((I/12918673152000)*d^11*K0^2*M^4*Sqrt[19/(16422*Pi)]*u^16)/b^2 - 
      ((I/28421080934400)*d^15*K0^2*M^4*Sqrt[19/(16422*Pi)]*u^16)/b^2 - 
      ((I/568421618688000)*d^17*K0^2*M^4*Sqrt[19/(16422*Pi)]*u^16)/b^2 - 
      (((73*I)/3694740521472000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((1877*I)/5542110782208000)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((6653*I)/2216844312883200)*d^5*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((67*I)/41161565491200)*d^7*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) + 
      (((13*I)/4844502432000)*d^9*K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) + 
      (((2173*I)/1193685399244800)*d^11*K0^2*M^4*u^16)/
       (b^2*Sqrt[312018*Pi]) - (((43051*I)/11084221564416000)*d^13*K0^2*M^4*
        u^16)/(b^2*Sqrt[312018*Pi]) - (((151*I)/175940024832000)*d^15*K0^2*
        M^4*u^16)/(b^2*Sqrt[312018*Pi]) - (((73*I)/1477896208588800)*d^17*
        K0^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((37*I)/1847370260736000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((53*I)/97443706060800)*d^3*K1^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((241*I)/76442907340800)*d^5*K1^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) - 
      (((4891*I)/1492106749056000)*d^7*K1^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) + 
      (((4231*I)/542584272384000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[312018*Pi]) + 
      (((70949*I)/23873707984896000)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[312018*Pi]) - (((9047*I)/2216844312883200)*d^13*K1^2*M^4*
        u^16)/(b^2*Sqrt[312018*Pi]) - (((281*I)/175940024832000)*d^15*K1^2*
        M^4*u^16)/(b^2*Sqrt[312018*Pi]) - ((I/11582258688000)*d^17*K1^2*M^4*
        u^16)/(b^2*Sqrt[312018*Pi]) - ((I/20300772096000)*d^5*K0*K1*M^4*
        Sqrt[7/(44574*Pi)]*u^17)/b^2 + ((I/20300772096000)*d^7*K0*K1*M^4*
        Sqrt[7/(44574*Pi)]*u^17)/b^2 - ((I/461842565184000)*d^3*K0*K1*M^4*
        Sqrt[19/(16422*Pi)]*u^17)/b^2 - ((I/1847370260736000)*d*K0*K1*M^4*
        u^17)/(b^2*Sqrt[312018*Pi]) + ((I/23991821568000)*d^5*K0*K1*M^4*u^17)/
       (b^2*Sqrt[312018*Pi]) - ((I/1845524736000)*d^7*K0*K1*M^4*u^17)/
       (b^2*Sqrt[312018*Pi]) + ((I/1291867315200)*d^9*K0*K1*M^4*u^17)/
       (b^2*Sqrt[312018*Pi]) + ((I/3229668288000)*d^11*K0*K1*M^4*u^17)/
       (b^2*Sqrt[312018*Pi]) - ((I/2537596512000)*d^13*K0*K1*M^4*u^17)/
       (b^2*Sqrt[312018*Pi]) - ((I/7105270233600)*d^15*K0*K1*M^4*u^17)/
       (b^2*Sqrt[312018*Pi]) - ((I/142105404672000)*d^17*K0*K1*M^4*u^17)/
       (b^2*Sqrt[312018*Pi]))/Pi}, 13, 15, 1], 
  SeriesData[p, 0, 
   {((((1651*I)/10126336)*d^3*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 + 
      (((8125*I)/10126336)*d^5*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^3)/b^3 - 
      (((85*I)/15189504)*d^7*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 + 
      (((1105*I)/30379008)*d^9*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 + 
      (((221*I)/15189504)*d^11*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 - 
      (((17*I)/949344)*d^13*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 + 
      (((1313*I)/10126336)*d^7*K1^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 - 
      (((11635*I)/15189504)*d^9*K1^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 - 
      (((9971*I)/30379008)*d^11*K1^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 + 
      (((11479*I)/30379008)*d^13*K1^2*M^5*Sqrt[(17*Pi)/18354]*u^3)/b^3 + 
      (((39*I)/20252672)*d*K1^2*M^5*Sqrt[(21*Pi)/14858]*u^3)/b^3 + 
      (((585*I)/10126336)*d^15*K1^2*M^5*Sqrt[(51*Pi)/6118]*u^3)/b^3 - 
      ((I/60758016)*d*K0^2*M^5*Sqrt[(119*Pi)/2622]*u^3)/b^3 - 
      (((7*I)/15189504)*d^3*K0^2*M^5*Sqrt[(119*Pi)/2622]*u^3)/b^3 - 
      (((17*I)/7594752)*d^5*K0^2*M^5*Sqrt[(119*Pi)/2622]*u^3)/b^3 - 
      (((17*I)/15189504)*d^15*K0^2*M^5*Sqrt[(119*Pi)/2622]*u^3)/b^3 - 
      (((5*I)/60758016)*d^17*K0^2*M^5*Sqrt[(119*Pi)/2622]*u^3)/b^3 + 
      (((13*I)/20252672)*d^17*K1^2*M^5*Sqrt[(357*Pi)/874]*u^3)/b^3 + 
      (((235917589*I)/7298252881920)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/b^3 + 
      (((4999207489*I)/5473689661440)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^4)/
       b^3 + (((2464952731*I)/547368966144)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*
        u^4)/b^3 + (((3768535*I)/20179501056)*d^17*K0*K1*M^5*Sqrt[Pi/312018]*
        u^4)/b^3 - (((180091*I)/293314560)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/18354]*
        u^4)/b^3 - (((1065929*I)/4010029056)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^4)/b^3 + (((178681*I)/589837248)*d^13*K0*K1*M^5*
        Sqrt[(17*Pi)/18354]*u^4)/b^3 + (((21892589*I)/156391133184)*d^15*K0*
        K1*M^5*Sqrt[(17*Pi)/18354]*u^4)/b^3 + 
      (((2335139*I)/421053050880)*d^7*K0*K1*M^5*Sqrt[(323*Pi)/966]*u^4)/b^3 + 
      (((26790991*I)/3649126440960)*d*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((2209556831*I)/2189475864576)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((326377837*I)/842106101760)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 - 
      (((602093*I)/257761280)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((6457811*I)/156391133184)*d^17*K0^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((103574728349*I)/18391597262438400)*d*K1^2*M^5*Sqrt[Pi/312018]*u^5)/
       b^3 + (((340979876747*I)/383158276300800)*d^5*K1^2*M^5*Sqrt[Pi/312018]*
        u^5)/b^3 + (((5705204383*I)/11409179443200)*d^7*K1^2*M^5*
        Sqrt[Pi/312018]*u^5)/b^3 - (((13914359573*I)/12196019404800)*d^11*
        K1^2*M^5*Sqrt[Pi/312018]*u^5)/b^3 + 
      (((37912360097*I)/36491264409600)*d^13*K1^2*M^5*Sqrt[Pi/312018]*u^5)/
       b^3 + (((366152801017*I)/656842759372800)*d^15*K1^2*M^5*
        Sqrt[Pi/312018]*u^5)/b^3 + (((7357879*I)/149750415360)*d^17*K1^2*M^5*
        Sqrt[Pi/312018]*u^5)/b^3 - (((1137439*I)/8020058112)*d^11*K0^2*M^5*
        Sqrt[(7*Pi)/44574]*u^5)/b^3 + (((23563039*I)/312782266368)*d^15*K0^2*
        M^5*Sqrt[(7*Pi)/44574]*u^5)/b^3 - (((24523031*I)/201587097600)*d^9*
        K1^2*M^5*Sqrt[(17*Pi)/18354]*u^5)/b^3 + 
      (((132488767*I)/2189475864576)*d^13*K0^2*M^5*Sqrt[(19*Pi)/16422]*u^5)/
       b^3 + (((13536718009*I)/1532633105203200)*d^3*K1^2*M^5*
        Sqrt[(19*Pi)/16422]*u^5)/b^3 + (((2257228249*I)/10947379322880)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[312018]*b^3) + 
      (((20609396831*I)/4597899315609600)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/
       b^3 + (((44623360399*I)/383158276300800)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*
        u^6)/b^3 + (((409519710619*I)/766316552601600)*d^5*K0*K1*M^5*
        Sqrt[Pi/312018]*u^6)/b^3 + (((8277472481*I)/44210570342400)*d^7*K0*K1*
        M^5*Sqrt[Pi/312018]*u^6)/b^3 - (((9654385361*I)/8038285516800)*d^9*K0*
        K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 - (((48780306103*I)/88421140684800)*
        d^11*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/b^3 + 
      (((63780065071*I)/109473793228800)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^6)/
       b^3 + (((12332172067*I)/41052672460800)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*
        u^6)/b^3 + (((187749197*I)/131368551874560)*d^17*K0*K1*M^5*
        Sqrt[(19*Pi)/16422]*u^6)/b^3 + (((5890626713*I)/5658953003827200)*d*
        K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((14933113253*I)/235789708492800)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^7)/
       b^3 - (((36570824117*I)/1414738250956800)*d^7*K0^2*M^5*Sqrt[Pi/312018]*
        u^7)/b^3 - (((32015840533*I)/257225136537600)*d^9*K0^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 - (((15673728667*I)/1414738250956800)*d^11*
        K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((52471049*I)/1008975052800)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((57490598707*I)/2627371037491200)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^7)/
       b^3 + (((4748053283*I)/2101896829992960)*d^17*K0^2*M^5*Sqrt[Pi/312018]*
        u^7)/b^3 - (((22659491341*I)/24522129683251200)*d*K1^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 - (((339736488653*I)/12261064841625600)*d^5*
        K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((17256447323*I)/314386277990400)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^7)/
       b^3 + (((540372697*I)/11692051660800)*d^9*K1^2*M^5*Sqrt[Pi/312018]*
        u^7)/b^3 - (((145105368619*I)/2829476501913600)*d^11*K1^2*M^5*
        Sqrt[Pi/312018]*u^7)/b^3 - (((85893684727*I)/5254742074982400)*d^13*
        K1^2*M^5*Sqrt[Pi/312018]*u^7)/b^3 + 
      (((14323183*I)/55605736243200)*d^17*K1^2*M^5*Sqrt[(7*Pi)/44574]*u^7)/
       b^3 + (((903206201*I)/1751580691660800)*d^15*K1^2*M^5*
        Sqrt[(17*Pi)/18354]*u^7)/b^3 + (((172722661*I)/157193138995200)*d^3*
        K0^2*M^5*Sqrt[(19*Pi)/16422]*u^7)/b^3 - 
      (((1145375083*I)/74309483888640)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[312018]*b^3) - (((20011549*I)/431474422579200)*d*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 - (((52985291587*I)/12261064841625600)*d^3*
        K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 - 
      (((35476477789*I)/1226106484162560)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/
       b^3 - (((39092648629*I)/2829476501913600)*d^7*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 + (((4785602879*I)/188631766794240)*d^11*K0*
        K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 - (((1847436739*I)/52547420749824)*
        d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/b^3 - 
      (((172674949*I)/13648680714240)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*u^8)/
       b^3 - (((10169832307*I)/21018968299929600)*d^17*K0*K1*M^5*
        Sqrt[Pi/312018]*u^8)/b^3 + (((47101421*I)/11432228290560)*d^9*K0*K1*
        M^5*Sqrt[(17*Pi)/18354]*u^8)/b^3 + 
      (((2605059253*I)/22635812015308800)*d*K0^2*M^5*Sqrt[Pi/312018]*u^9)/
       b^3 - (((69565141517*I)/11317906007654400)*d^5*K0^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 - (((1627608937*I)/205780109230080)*d^7*K0^2*
        M^5*Sqrt[Pi/312018]*u^9)/b^3 + (((2109931567*I)/128612568268800)*d^9*
        K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((3214261849*I)/365093742182400)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^9)/
       b^3 - (((168386072993*I)/21018968299929600)*d^13*K0^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 - (((24266225437*I)/7006322766643200)*d^15*
        K0^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((104554433*I)/483194673561600)*d^17*K0^2*M^5*Sqrt[Pi/312018]*u^9)/
       b^3 - (((532224926741*I)/45978993156096000)*d^5*K1^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 + (((660961733*I)/377263533588480)*d^7*K1^2*
        M^5*Sqrt[Pi/312018]*u^9)/b^3 + (((25754146973*I)/1028900546150400)*
        d^9*K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 + 
      (((204412064161*I)/28294765019136000)*d^11*K1^2*M^5*Sqrt[Pi/312018]*
        u^9)/b^3 - (((330675095339*I)/26273710374912000)*d^13*K1^2*M^5*
        Sqrt[Pi/312018]*u^9)/b^3 - (((270699999281*I)/52547420749824000)*d^15*
        K1^2*M^5*Sqrt[Pi/312018]*u^9)/b^3 - 
      (((14005753459*I)/42037936599859200)*d^17*K1^2*M^5*Sqrt[Pi/312018]*u^9)/
       b^3 - (((19512234223*I)/1471327780995072000)*d*K1^2*M^5*
        Sqrt[(19*Pi)/16422]*u^9)/b^3 + (((4782705901*I)/11317906007654400)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[312018]*b^3) - 
      (((52121305781*I)/12683860180992000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[312018]*b^3) - (((296631541*I)/10610536882176000)*d*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 - (((31188801313*I)/28294765019136000)*d^3*
        K0*K1*M^5*Sqrt[Pi/312018]*u^10)/b^3 - 
      (((166785095261*I)/28294765019136000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*
        u^10)/b^3 - (((38954030327*I)/16976859011481600)*d^7*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 + (((21084192263*I)/1543350819225600)*d^9*
        K0*K1*M^5*Sqrt[Pi/312018]*u^10)/b^3 + 
      (((467342975663*I)/84884295057408000)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*
        u^10)/b^3 - (((151693197737*I)/22520323178496000)*d^13*K0*K1*M^5*
        Sqrt[Pi/312018]*u^10)/b^3 - (((41715846713*I)/14331114749952000)*d^15*
        K0*K1*M^5*Sqrt[Pi/312018]*u^10)/b^3 - 
      (((6335018507*I)/31528452449894400)*d^17*K0*K1*M^5*Sqrt[Pi/312018]*
        u^10)/b^3 + (((10035008909*I)/1103495835746304000)*d*K0^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 - (((6451827619*I)/16976859011481600)*d^7*
        K0^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 + 
      (((2457498697*I)/1543350819225600)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((55008184327*I)/84884295057408000)*d^11*K0^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 - (((2426891619463*I)/3310487507238912000)*
        d^5*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((14880267329*I)/84884295057408000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^11)/
       b^3 + (((191371345867*I)/254652885172224000)*d^11*K1^2*M^5*
        Sqrt[Pi/312018]*u^11)/b^3 - (((442652684251*I)/472926786748416000)*
        d^13*K1^2*M^5*Sqrt[Pi/312018]*u^11)/b^3 - 
      (((193857096827*I)/472926786748416000)*d^15*K1^2*M^5*Sqrt[Pi/312018]*
        u^11)/b^3 - (((219341189*I)/2047302107136000)*d^13*K0^2*M^5*
        Sqrt[(7*Pi)/44574]*u^11)/b^3 - (((3040740151*I)/157642262249472000)*
        d^15*K0^2*M^5*Sqrt[(17*Pi)/18354]*u^11)/b^3 + 
      (((2450814193*I)/23150262288384000)*d^9*K1^2*M^5*Sqrt[(17*Pi)/18354]*
        u^11)/b^3 - (((401021*I)/236463393374208)*d^17*K1^2*M^5*
        Sqrt[(17*Pi)/18354]*u^11)/b^3 - (((13955628923*I)/367831945248768000)*
        d^5*K0^2*M^5*Sqrt[(19*Pi)/16422]*u^11)/b^3 - 
      (((9589519*I)/7882113112473600)*d^17*K0^2*M^5*Sqrt[(19*Pi)/16422]*u^11)/
       b^3 - (((2843372957*I)/3310487507238912000)*d*K1^2*M^5*
        Sqrt[(23*Pi)/13566]*u^11)/b^3 - (((5831425007*I)/122610648416256000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[312018]*b^3) - 
      (((26520184213*I)/106789919588352000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[312018]*b^3) - (((674686049*I)/413810938404864000)*d*K0*K1*M^5*
        Sqrt[Pi/312018]*u^12)/b^3 - (((24008679257*I)/413810938404864000)*d^3*
        K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 - 
      (((121745012153*I)/413810938404864000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*
        u^12)/b^3 + (((1972091827*I)/2893782786048000)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^12)/b^3 + (((9038383433*I)/31831610646528000)*d^11*
        K0*K1*M^5*Sqrt[Pi/312018]*u^12)/b^3 - 
      (((2858984627*I)/8445121191936000)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^12)/
       b^3 - (((1259927659*I)/8445121191936000)*d^15*K0*K1*M^5*
        Sqrt[Pi/312018]*u^12)/b^3 - (((385303*I)/36947405214720)*d^17*K0*K1*
        M^5*Sqrt[Pi/312018]*u^12)/b^3 - (((52327361*I)/10610536882176000)*d^7*
        K0*K1*M^5*Sqrt[(23*Pi)/13566]*u^12)/b^3 + 
      (((59031743*I)/206905469202432000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^13)/
       b^3 - (((3320549*I)/378947745792000)*d^7*K0^2*M^5*Sqrt[Pi/312018]*
        u^13)/b^3 + (((11157977*I)/206698770432000)*d^9*K0^2*M^5*
        Sqrt[Pi/312018]*u^13)/b^3 + (((1637077*I)/73344724992000)*d^11*K0^2*
        M^5*Sqrt[Pi/312018]*u^13)/b^3 - (((35558521*I)/1343542007808000)*d^13*
        K0^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 - 
      (((86515841*I)/7389481042944000)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^13)/
       b^3 - (((10092871*I)/15915805323264000)*d*K1^2*M^5*Sqrt[Pi/312018]*
        u^13)/b^3 - (((31783151*I)/1326317110272000)*d^5*K1^2*M^5*
        Sqrt[Pi/312018]*u^13)/b^3 - (((3467347*I)/318316106465280)*d^7*K1^2*
        M^5*Sqrt[Pi/312018]*u^13)/b^3 + (((17696213*I)/289378278604800)*d^9*
        K1^2*M^5*Sqrt[Pi/312018]*u^13)/b^3 + 
      (((16575751*I)/636632212930560)*d^11*K1^2*M^5*Sqrt[Pi/312018]*u^13)/
       b^3 - (((91161179*I)/2955792417177600)*d^13*K1^2*M^5*Sqrt[Pi/312018]*
        u^13)/b^3 - (((33582233*I)/2463160347648000)*d^15*K1^2*M^5*
        Sqrt[Pi/312018]*u^13)/b^3 - (((911891*I)/985264139059200)*d^17*K1^2*
        M^5*Sqrt[Pi/312018]*u^13)/b^3 - (((124463*I)/2955792417177600)*d^17*
        K0^2*M^5*Sqrt[(19*Pi)/16422]*u^13)/b^3 - 
      (((5675693*I)/5172636730060800)*d^5*K0^2*M^5*Sqrt[(23*Pi)/13566]*u^13)/
       b^3 - (((747712051*I)/206905469202432000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[312018]*b^3) - (((100236133*I)/15915805323264000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[312018]*b^3) - 
      (((1895671*I)/41381093840486400)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^14)/
       b^3 - (((28933673*I)/20690546920243200)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*
        u^14)/b^3 - (((723571337*I)/103452734601216000)*d^5*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 + (((827*I)/50512896000)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^14)/b^3 + (((7909351*I)/1136843237376000)*d^11*K0*
        K1*M^5*Sqrt[Pi/312018]*u^14)/b^3 - (((13457669*I)/1642106898432000)*
        d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^14)/b^3 - 
      (((10676363*I)/2955792417177600)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*u^14)/
       b^3 - (((1396243*I)/5911584834355200)*d^17*K0*K1*M^5*Sqrt[Pi/312018]*
        u^14)/b^3 - (((2131*I)/5238908928000)*d^7*K0*K1*M^5*
        Sqrt[(7*Pi)/44574]*u^14)/b^3 + (((47*I)/161644897814400)*d*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((3341971*I)/8276218768097280)*d^5*K0^2*
        M^5*Sqrt[Pi/312018]*u^15)/b^3 - (((2575043*I)/15915805323264000)*d^7*
        K0^2*M^5*Sqrt[Pi/312018]*u^15)/b^3 + 
      (((1348439*I)/1446891393024000)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^15)/
       b^3 + (((2147177*I)/5305268441088000)*d^11*K0^2*M^5*Sqrt[Pi/312018]*
        u^15)/b^3 - (((53563*I)/113248751616000)*d^13*K0^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((25189*I)/1970528278118400)*d^17*K0^2*
        M^5*Sqrt[Pi/312018]*u^15)/b^3 - (((623267*I)/103452734601216000)*d*
        K1^2*M^5*Sqrt[Pi/312018]*u^15)/b^3 - 
      (((29961907*I)/68968489734144000)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^15)/
       b^3 - (((432863*I)/2273686474752000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*
        u^15)/b^3 + (((213583*I)/206698770432000)*d^9*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 + (((10333*I)/22966530048000)*d^11*K1^2*M^5*
        Sqrt[Pi/312018]*u^15)/b^3 - (((2219179*I)/4222560595968000)*d^13*K1^2*
        M^5*Sqrt[Pi/312018]*u^15)/b^3 - (((6720817*I)/29557924171776000)*d^15*
        K1^2*M^5*Sqrt[Pi/312018]*u^15)/b^3 - 
      (((4373*I)/5911584834355200)*d^17*K1^2*M^5*Sqrt[(19*Pi)/16422]*u^15)/
       b^3 - (((607*I)/67949250969600)*d^15*K0^2*M^5*Sqrt[(23*Pi)/13566]*
        u^15)/b^3 - (((3317263*I)/41381093840486400)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[312018]*b^3) - (((1606387*I)/18809588109312000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[312018]*b^3) - 
      (((1093*I)/68210594242560)*d^3*K0*K1*M^5*Sqrt[Pi/312018]*u^16)/b^3 - 
      (((139789*I)/1705264856064000)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^16)/
       b^3 - (((446263*I)/11936853992448000)*d^7*K0*K1*M^5*Sqrt[Pi/312018]*
        u^16)/b^3 + (((211291*I)/1085168544768000)*d^9*K0*K1*M^5*
        Sqrt[Pi/312018]*u^16)/b^3 + (((1036799*I)/11936853992448000)*d^11*K0*
        K1*M^5*Sqrt[Pi/312018]*u^16)/b^3 - (((2238811*I)/22168443128832000)*
        d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^16)/b^3 - 
      (((479*I)/11350969344000)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*u^16)/b^3 - 
      (((18149*I)/7389481042944000)*d^17*K0*K1*M^5*Sqrt[Pi/312018]*u^16)/
       b^3 - ((I/35526351168000)*d*K0*K1*M^5*Sqrt[(19*Pi)/16422]*u^16)/b^3 - 
      (((73*I)/3694740521472000)*d*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 - 
      (((6653*I)/2216844312883200)*d^5*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 - 
      (((67*I)/41161565491200)*d^7*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 + 
      (((4021*I)/542584272384000)*d^9*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 + 
      (((19643*I)/5968426996224000)*d^11*K0^2*M^5*Sqrt[Pi/312018]*u^17)/b^3 - 
      (((43051*I)/11084221564416000)*d^13*K0^2*M^5*Sqrt[Pi/312018]*u^17)/
       b^3 - (((5641*I)/3694740521472000)*d^15*K0^2*M^5*Sqrt[Pi/312018]*u^17)/
       b^3 - (((37*I)/1847370260736000)*d*K1^2*M^5*Sqrt[Pi/312018]*u^17)/
       b^3 - (((241*I)/76442907340800)*d^5*K1^2*M^5*Sqrt[Pi/312018]*u^17)/
       b^3 - (((10303*I)/5968426996224000)*d^7*K1^2*M^5*Sqrt[Pi/312018]*u^17)/
       b^3 + (((4231*I)/542584272384000)*d^9*K1^2*M^5*Sqrt[Pi/312018]*u^17)/
       b^3 + (((20567*I)/5968426996224000)*d^11*K1^2*M^5*Sqrt[Pi/312018]*
        u^17)/b^3 - (((9047*I)/2216844312883200)*d^13*K1^2*M^5*
        Sqrt[Pi/312018]*u^17)/b^3 - (((281*I)/175940024832000)*d^15*K1^2*M^5*
        Sqrt[Pi/312018]*u^17)/b^3 - ((I/11582258688000)*d^17*K1^2*M^5*
        Sqrt[Pi/312018]*u^17)/b^3 - (((73*I)/2216844312883200)*d^3*K0^2*M^5*
        Sqrt[(17*Pi)/18354]*u^17)/b^3 - ((I/205263362304000)*d^17*K0^2*M^5*
        Sqrt[(17*Pi)/18354]*u^17)/b^3 - (((919*I)/1583460223488000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^17)/(Sqrt[312018]*b^3) - 
      ((I/1847370260736000)*d*K0*K1*M^5*Sqrt[Pi/312018]*u^18)/b^3 - 
      ((I/3298875465600)*d^5*K0*K1*M^5*Sqrt[Pi/312018]*u^18)/b^3 - 
      ((I/5075193024000)*d^7*K0*K1*M^5*Sqrt[Pi/312018]*u^18)/b^3 + 
      ((I/1291867315200)*d^9*K0*K1*M^5*Sqrt[Pi/312018]*u^18)/b^3 + 
      ((I/3229668288000)*d^11*K0*K1*M^5*Sqrt[Pi/312018]*u^18)/b^3 - 
      ((I/2537596512000)*d^13*K0*K1*M^5*Sqrt[Pi/312018]*u^18)/b^3 - 
      ((I/7105270233600)*d^15*K0*K1*M^5*Sqrt[Pi/312018]*u^18)/b^3 - 
      ((I/142105404672000)*d^17*K0*K1*M^5*Sqrt[Pi/312018]*u^18)/b^3 - 
      ((I/461842565184000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/16422]*u^18)/b^3)/Pi}, 
   11, 13, 1]}, 3, 5, 1]


==> anc/spectrum_17_13.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((177425*I)/11173888)*d^5*K1^2*M^4*Sqrt[3/(3016174*Pi)]*
        u^2)/b^2 - (((17*I)/523776)*d^7*K0^2*M^4*Sqrt[17/(532266*Pi)]*u^2)/
       b^2 + (((221*I)/1047552)*d^9*K0^2*M^4*Sqrt[17/(532266*Pi)]*u^2)/b^2 + 
      (((221*I)/2618880)*d^11*K0^2*M^4*Sqrt[17/(532266*Pi)]*u^2)/b^2 - 
      (((17*I)/163680)*d^13*K0^2*M^4*Sqrt[17/(532266*Pi)]*u^2)/b^2 + 
      (((23369*I)/55869440)*d^3*K1^2*M^4*Sqrt[23/(393414*Pi)]*u^2)/b^2 - 
      ((I/10475520)*d*K0^2*M^4*Sqrt[119/(76038*Pi)]*u^2)/b^2 - 
      (((7*I)/2618880)*d^3*K0^2*M^4*Sqrt[119/(76038*Pi)]*u^2)/b^2 - 
      (((17*I)/1309440)*d^5*K0^2*M^4*Sqrt[119/(76038*Pi)]*u^2)/b^2 - 
      (((17*I)/2618880)*d^15*K0^2*M^4*Sqrt[119/(76038*Pi)]*u^2)/b^2 - 
      ((I/2095104)*d^17*K0^2*M^4*Sqrt[119/(76038*Pi)]*u^2)/b^2 + 
      (((101*I)/1745920)*d^7*K1^2*M^4*Sqrt[323/(28014*Pi)]*u^2)/b^2 - 
      (((179*I)/523776)*d^9*K1^2*M^4*Sqrt[323/(28014*Pi)]*u^2)/b^2 - 
      (((767*I)/5237760)*d^11*K1^2*M^4*Sqrt[323/(28014*Pi)]*u^2)/b^2 + 
      (((883*I)/5237760)*d^13*K1^2*M^4*Sqrt[323/(28014*Pi)]*u^2)/b^2 + 
      (((3*I)/3491840)*d*K1^2*M^4*Sqrt[399/(22678*Pi)]*u^2)/b^2 + 
      (((9*I)/349184)*d^15*K1^2*M^4*Sqrt[969/(9338*Pi)]*u^2)/b^2 + 
      ((I/3491840)*d^17*K1^2*M^4*Sqrt[6783/(1334*Pi)]*u^2)/b^2 + 
      (((55*I)/1015808)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[9048522*Pi]) - 
      (((25*I)/1015808)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[9048522*Pi]) + 
      (((137160479*I)/2876158771200)*d*K0*K1*M^4*Sqrt[7/(1292646*Pi)]*u^3)/
       b^2 - (((8339039*I)/1466572800)*d^9*K0*K1*M^4*Sqrt[17/(532266*Pi)]*
        u^3)/b^2 - (((338797*I)/138276864)*d^11*K0*K1*M^4*
        Sqrt[17/(532266*Pi)]*u^3)/b^2 + (((66183697*I)/23593489920)*d^13*K0*
        K1*M^4*Sqrt[17/(532266*Pi)]*u^3)/b^2 + 
      (((34834661*I)/26963988480)*d^15*K0*K1*M^4*Sqrt[17/(532266*Pi)]*u^3)/
       b^2 + (((3060727*I)/72595353600)*d^7*K0*K1*M^4*Sqrt[391/(23142*Pi)]*
        u^3)/b^2 - (((686004127*I)/20133111398400)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[9048522*Pi]) + (((257690119*I)/30443212800)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[9048522*Pi]) + (((3935329639*I)/94373959680)*d^5*K0*K1*
        M^4*u^3)/(b^2*Sqrt[9048522*Pi]) + (((185148841*I)/107855953920)*d^17*
        K0*K1*M^4*u^3)/(b^2*Sqrt[9048522*Pi]) - 
      (((1009780633*I)/675796746240)*d^9*K0^2*M^4*Sqrt[17/(532266*Pi)]*u^4)/
       b^2 + (((840430427*I)/2415973367808)*d^15*K0^2*M^4*
        Sqrt[17/(532266*Pi)]*u^4)/b^2 - (((17303593409*I)/11087290368000)*d^9*
        K1^2*M^4*Sqrt[17/(532266*Pi)]*u^4)/b^2 - 
      (((709783*I)/1382768640)*d^11*K0^2*M^4*Sqrt[19/(476238*Pi)]*u^4)/b^2 + 
      (((2733541289*I)/90599001292800)*d^17*K1^2*M^4*Sqrt[19/(476238*Pi)]*
        u^4)/b^2 + (((25382877797*I)/264247087104000)*d^3*K1^2*M^4*
        Sqrt[23/(393414*Pi)]*u^4)/b^2 + (((291233722081*I)/751636158873600)*
        d^5*K1^2*M^4*Sqrt[23/(393414*Pi)]*u^4)/b^2 + 
      (((833993*I)/2435457024)*d^5*K0^2*M^4*Sqrt[29/(312018*Pi)]*u^4)/b^2 + 
      (((750119*I)/53927976960)*d^17*K0^2*M^4*Sqrt[29/(312018*Pi)]*u^4)/b^2 + 
      (((2837161*I)/39322483200)*d*K0^2*M^4*u^4)/(b^2*Sqrt[9048522*Pi]) + 
      (((3827496949*I)/1887479193600)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[9048522*Pi]) + (((553612537*I)/145190707200)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[9048522*Pi]) + (((8121998029*I)/3378983731200)*d^9*
        K0^2*M^4*u^4)/(b^2*Sqrt[9048522*Pi]) + 
      (((4275122653*I)/377495838720)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[9048522*Pi]) - (((376325*I)/511967232)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[9048522*Pi]) + (((239643380789*I)/3170965045248000)*d*K1^2*
        M^4*u^4)/(b^2*Sqrt[9048522*Pi]) + 
      (((12131538679747*I)/4831946735616000)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[9048522*Pi]) + (((31988269883*I)/5543645184000)*d^7*K1^2*M^4*
        u^4)/(b^2*Sqrt[9048522*Pi]) - (((26618747767*I)/1967099904000)*d^11*
        K1^2*M^4*u^4)/(b^2*Sqrt[9048522*Pi]) + 
      (((27794761019*I)/2097199104000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[9048522*Pi]) + (((765475234177*I)/113248751616000)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[9048522*Pi]) + 
      (((145614252547*I)/4141668630528000)*d^17*K0*K1*M^4*
        Sqrt[7/(1292646*Pi)]*u^5)/b^2 + (((459299537*I)/2771822592000)*d^7*K0*
        K1*M^4*Sqrt[17/(532266*Pi)]*u^5)/b^2 + 
      (((52299535241*I)/792741261312000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[9048522*Pi]) + (((231129018803*I)/132123543552000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[9048522*Pi]) + (((269099401861*I)/33030885888000)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[9048522*Pi]) - 
      (((51281465707*I)/2771822592000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[9048522*Pi]) - (((245426328701*I)/30490048512000)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[9048522*Pi]) + (((42533418349*I)/4718697984000)*
        d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[9048522*Pi]) + 
      (((248308654151*I)/56624375808000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[9048522*Pi]) + (((93748803403*I)/743376420864000)*d^17*K0*K1*
        M^4*u^5)/(b^2*Sqrt[9048522*Pi]) + 
      (((920488450619*I)/2761112420352000)*d^13*K0^2*M^4*Sqrt[7/(1292646*Pi)]*
        u^6)/b^2 - (((195312388967*I)/3902726209536000)*d^3*K1^2*M^4*
        Sqrt[17/(532266*Pi)]*u^6)/b^2 + (((33522558869*I)/905990012928000)*
        d^15*K1^2*M^4*Sqrt[17/(532266*Pi)]*u^6)/b^2 - 
      (((566181595939*I)/2838346334208000)*d^9*K0^2*M^4*Sqrt[19/(476238*Pi)]*
        u^6)/b^2 + (((5019496627*I)/97568155238400)*d^7*K1^2*M^4*
        Sqrt[19/(476238*Pi)]*u^6)/b^2 + (((5277655529*I)/352329449472000)*d^3*
        K0^2*M^4*Sqrt[23/(393414*Pi)]*u^6)/b^2 - 
      (((1694525240587*I)/31221809676288000)*d^11*K0^2*M^4*
        Sqrt[29/(312018*Pi)]*u^6)/b^2 + (((194303034269*I)/12683860180992000)*
        d*K0^2*M^4*u^6)/(b^2*Sqrt[9048522*Pi]) + 
      (((678859407119*I)/528494174208000)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[9048522*Pi]) - (((8601418457*I)/243920388096000)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[9048522*Pi]) + (((140600234549*I)/135159349248000)*
        d^9*K0^2*M^4*u^6)/(b^2*Sqrt[9048522*Pi]) + 
      (((47619177401*I)/55064920064000)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[9048522*Pi]) - (((319645270667*I)/297350568345600)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[9048522*Pi]) + (((246566799727*I)/452995006464000)*
        d^15*K0^2*M^4*u^6)/(b^2*Sqrt[9048522*Pi]) + 
      (((16992459611*I)/362396005171200)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[9048522*Pi]) - (((2137909769*I)/975681552384000)*d*K1^2*M^4*
        u^6)/(b^2*Sqrt[9048522*Pi]) + (((1177031525557*I)/1300908736512000)*
        d^3*K1^2*M^4*u^6)/(b^2*Sqrt[9048522*Pi]) + 
      (((379746815923*I)/487840776192000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[9048522*Pi]) - (((8898386281*I)/4434916147200)*d^9*K1^2*M^4*
        u^6)/(b^2*Sqrt[9048522*Pi]) - (((753209595013*I)/487840776192000)*
        d^11*K1^2*M^4*u^6)/(b^2*Sqrt[9048522*Pi]) + 
      (((955901402039*I)/905990012928000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[9048522*Pi]) + (((7076349097*I)/120798668390400)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[9048522*Pi]) + (((1113060391*I)/216818122752000)*d*
        K0*K1*M^4*u^7)/(b^2*Sqrt[9048522*Pi]) + 
      (((50017758313*I)/487840776192000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[9048522*Pi]) + (((9669223829*I)/24392038809600)*d^5*K0*K1*
        M^4*u^7)/(b^2*Sqrt[9048522*Pi]) + (((53384376697*I)/487840776192000)*
        d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[9048522*Pi]) - 
      (((79028061967*I)/88698322944000)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[9048522*Pi]) - (((22017417509*I)/54204530688000)*d^11*K0*K1*
        M^4*u^7)/(b^2*Sqrt[9048522*Pi]) + (((197617802839*I)/452995006464000)*
        d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[9048522*Pi]) + 
      (((68133094867*I)/301996670976000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[9048522*Pi]) + (((2258238043*I)/103541715763200)*d^17*K0*K1*
        M^4*u^7)/(b^2*Sqrt[9048522*Pi]) + (((8590457*I)/96638934712320)*d^17*
        K0^2*M^4*Sqrt[17/(532266*Pi)]*u^8)/b^2 + 
      (((709440521*I)/78092068454400)*d^15*K1^2*M^4*Sqrt[19/(476238*Pi)]*u^8)/
       b^2 + (((801239006093*I)/62443619352576000)*d^11*K1^2*M^4*
        Sqrt[23/(393414*Pi)]*u^8)/b^2 + (((120635320499*I)/50735440723968000)*
        d*K0^2*M^4*u^8)/(b^2*Sqrt[9048522*Pi]) + 
      (((67320850021*I)/2306156396544000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[9048522*Pi]) + (((866347023161*I)/25367720361984000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[9048522*Pi]) - 
      (((115545558881*I)/1951363104768000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[9048522*Pi]) - (((777666121*I)/14783053824000)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[9048522*Pi]) + (((5366263801*I)/1951363104768000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[9048522*Pi]) + 
      (((14560642231*I)/517708578816000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[9048522*Pi]) + (((49686497479*I)/3623960051712000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[9048522*Pi]) - (((2542774567*I)/1127454238310400)*
        d*K1^2*M^4*u^8)/(b^2*Sqrt[9048522*Pi]) - 
      (((56397992381*I)/2536772036198400)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[9048522*Pi]) + (((4013747819*I)/576539099136000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[9048522*Pi]) + (((81850759007*I)/975681552384000)*
        d^7*K1^2*M^4*u^8)/(b^2*Sqrt[9048522*Pi]) - 
      (((23940197*I)/597295104000)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[9048522*Pi]) - 
      (((79078680269*I)/223812255744000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[9048522*Pi]) + (((1286869039*I)/75499167744000)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[9048522*Pi]) - 
      (((2052869195383*I)/12885191294976000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[9048522*Pi]) + (((2299325107*I)/1449584020684800)*d^17*K1^2*
        M^4*u^8)/(b^2*Sqrt[9048522*Pi]) + 
      (((125650596029*I)/198800094265344000)*d^17*K0*K1*M^4*
        Sqrt[7/(1292646*Pi)]*u^9)/b^2 + 
      (((168168403973*I)/4870602309500928000)*d*K0*K1*M^4*
        Sqrt[17/(532266*Pi)]*u^9)/b^2 - 
      (((676505080553*I)/541178034388992000)*d^3*K0*K1*M^4*
        Sqrt[23/(393414*Pi)]*u^9)/b^2 - (((79931469377*I)/231933443309568000)*
        d*K0*K1*M^4*u^9)/(b^2*Sqrt[9048522*Pi]) + 
      (((6874442126603*I)/231933443309568000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[9048522*Pi]) - (((52413937207*I)/12683860180992000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[9048522*Pi]) - 
      (((5173235957*I)/2927044657152000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[9048522*Pi]) + (((2198385193*I)/266094968832000)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[9048522*Pi]) - (((177642587*I)/585408931430400)*
        d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[9048522*Pi]) - 
      (((220565489*I)/67110371328000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[9048522*Pi]) - (((69196739*I)/776562868224000)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[9048522*Pi]) - 
      (((5897254018861*I)/1391600659857408000)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[9048522*Pi]) - (((322847229499*I)/124887238705152000)*d^11*
        K0^2*M^4*Sqrt[17/(532266*Pi)]*u^10)/b^2 + 
      (((1030717906217*I)/2435301154750464000)*d^3*K0^2*M^4*
        Sqrt[19/(476238*Pi)]*u^10)/b^2 + 
      (((82910439907*I)/139160065985740800)*d^13*K0^2*M^4*
        Sqrt[19/(476238*Pi)]*u^10)/b^2 + 
      (((36797377181*I)/149864686446182400)*d^7*K0^2*M^4*Sqrt[29/(312018*Pi)]*
        u^10)/b^2 - (((7379039*I)/5435940077568000)*d^15*K0^2*M^4*
        Sqrt[323/(28014*Pi)]*u^10)/b^2 + (((625574969*I)/107046204604416000)*
        d^17*K0^2*M^4*Sqrt[551/(16422*Pi)]*u^10)/b^2 + 
      (((859441997*I)/3459234594816000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[9048522*Pi]) - (((16418959403339*I)/2435301154750464000)*d^3*
        K0^2*M^4*u^10)/(b^2*Sqrt[9048522*Pi]) - 
      (((31404421259*I)/12683860180992000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[9048522*Pi]) - (((2434470239567*I)/249774477410304000)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[9048522*Pi]) + 
      (((97981741*I)/24190451712000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[9048522*Pi]) + (((219760866757*I)/4865736572928000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[9048522*Pi]) - 
      (((673206094961*I)/53523102302208000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[9048522*Pi]) - (((4506308252387*I)/1391600659857408000)*d^17*
        K0^2*M^4*u^10)/(b^2*Sqrt[9048522*Pi]) - 
      (((4489786799*I)/16307820232704000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[9048522*Pi]) - (((2754637357*I)/1482529112064000)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[9048522*Pi]) - (((839738891*I)/16307820232704000)*
        d^5*K1^2*M^4*u^10)/(b^2*Sqrt[9048522*Pi]) + 
      (((1916530423*I)/975681552384000)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[9048522*Pi]) + (((1572427819*I)/798284906496000)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[9048522*Pi]) + (((1115866357*I)/1756226794291200)*
        d^11*K1^2*M^4*u^10)/(b^2*Sqrt[9048522*Pi]) - 
      (((5652326293*I)/3261564046540800)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[9048522*Pi]) - (((10154782777*I)/16307820232704000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[9048522*Pi]) - 
      (((1176391*I)/40769550581760)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[9048522*Pi]) - (((12318329*I)/259442594611200)*d^5*K0*K1*M^4*
        Sqrt[17/(532266*Pi)]*u^11)/b^2 + (((3835631183*I)/130462561861632000)*
        d^17*K0*K1*M^4*Sqrt[17/(532266*Pi)]*u^11)/b^2 + 
      (((122245913*I)/14269342703616000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[9048522*Pi]) - (((1780948111*I)/14269342703616000)*d^3*K0*K1*
        M^4*u^11)/(b^2*Sqrt[9048522*Pi]) - (((15255533*I)/73176116428800)*d^7*
        K0*K1*M^4*u^11)/(b^2*Sqrt[9048522*Pi]) + 
      (((172934261*I)/99785613312000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[9048522*Pi]) + (((130481459*I)/219528349286400)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[9048522*Pi]) - (((1729199587*I)/2038477529088000)*
        d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[9048522*Pi]) - 
      (((669263963*I)/2038477529088000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[9048522*Pi]) - (((3222795011*I)/6212502945792000)*d^17*K0*K1*
        M^4*u^11)/(b^2*Sqrt[9048522*Pi]) - (((3911133671*I)/6386279251968000)*
        d^9*K0^2*M^4*Sqrt[17/(532266*Pi)]*u^12)/b^2 - 
      (((42181*I)/23164517376000)*d^15*K0^2*M^4*Sqrt[17/(532266*Pi)]*u^12)/
       b^2 - (((163151*I)/445916959488000)*d^5*K0^2*M^4*Sqrt[391/(23142*Pi)]*
        u^12)/b^2 + (((47639363*I)/3567335675904000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[9048522*Pi]) + (((100956043*I)/7134671351808000)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[9048522*Pi]) - (((950149*I)/91470145536000)*d^7*
        K0^2*M^4*u^12)/(b^2*Sqrt[9048522*Pi]) + 
      (((180383905*I)/17030078005248)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[9048522*Pi]) + (((30874379*I)/548820873216000)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[9048522*Pi]) - (((1140407*I)/14560553779200)*d^13*
        K0^2*M^4*u^12)/(b^2*Sqrt[9048522*Pi]) - 
      (((376163*I)/203847752908800)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[9048522*Pi]) - (((3255331*I)/222958479744000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[9048522*Pi]) - (((284663*I)/6341930090496)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[9048522*Pi]) - (((101209*I)/22295847974400)*d^5*
        K1^2*M^4*u^12)/(b^2*Sqrt[9048522*Pi]) - 
      (((298139*I)/8315467776000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[9048522*Pi]) + 
      (((8234873*I)/49892806656000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[9048522*Pi]) + (((7315409*I)/109764174643200)*d^11*K1^2*M^4*
        u^12)/(b^2*Sqrt[9048522*Pi]) - (((47389351*I)/509619382272000)*d^13*
        K1^2*M^4*u^12)/(b^2*Sqrt[9048522*Pi]) - 
      (((2335061*I)/63702422784000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[9048522*Pi]) - (((738289*I)/339746254848000)*d^17*K1^2*M^4*
        u^12)/(b^2*Sqrt[9048522*Pi]) - (((163847*I)/101923876454400)*d^13*K0*
        K1*M^4*Sqrt[17/(532266*Pi)]*u^13)/b^2 + 
      (((62014661*I)/8153910116352000)*d^15*K0*K1*M^4*Sqrt[19/(476238*Pi)]*
        u^13)/b^2 + (((23861*I)/230150688768000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[9048522*Pi]) - (((18081379*I)/3567335675904000)*d^3*K0*K1*
        M^4*u^13)/(b^2*Sqrt[9048522*Pi]) - (((7792357*I)/324303243264000)*d^5*
        K0*K1*M^4*u^13)/(b^2*Sqrt[9048522*Pi]) - 
      (((207677*I)/30490048512000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[9048522*Pi]) + (((7373*I)/134120448000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[9048522*Pi]) + (((1777493*I)/91470145536000)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[9048522*Pi]) - (((1265180207*I)/8153910116352000)*
        d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[9048522*Pi]) - 
      (((89599*I)/145605537792000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[9048522*Pi]) - (((2293*I)/1019238764544000)*d^17*K1^2*M^4*
        Sqrt[17/(532266*Pi)]*u^14)/b^2 + (((27779*I)/548820873216000)*d^11*
        K0^2*M^4*Sqrt[23/(393414*Pi)]*u^14)/b^2 - 
      (((10403*I)/339746254848000)*d^15*K1^2*M^4*Sqrt[23/(393414*Pi)]*u^14)/
       b^2 - (((1547309*I)/1019238764544000)*d^13*K0^2*M^4*
        Sqrt[29/(312018*Pi)]*u^14)/b^2 - (((2113*I)/3567335675904000)*d*K1^2*
        M^4*Sqrt[493/(18354*Pi)]*u^14)/b^2 - 
      (((3919*I)/1019238764544000)*d^13*K1^2*M^4*Sqrt[493/(18354*Pi)]*u^14)/
       b^2 + (((159967*I)/594555945984000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[9048522*Pi]) - (((224443*I)/475644756787200)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[9048522*Pi]) - (((13915397*I)/7134671351808000)*d^5*
        K0^2*M^4*u^14)/(b^2*Sqrt[9048522*Pi]) - 
      (((20189*I)/548820873216000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[9048522*Pi]) + (((169313*I)/49892806656000)*d^9*K0^2*M^4*
        u^14)/(b^2*Sqrt[9048522*Pi]) + (((2357*I)/55683936000)*d^13*K0^2*M^4*
        u^14)/(b^2*Sqrt[9048522*Pi]) - (((648341*I)/1019238764544000)*d^15*
        K0^2*M^4*u^14)/(b^2*Sqrt[9048522*Pi]) - 
      (((11827*I)/339746254848000)*d^17*K0^2*M^4*u^14)/
       (b^2*Sqrt[9048522*Pi]) - (((408517*I)/2378223783936000)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[9048522*Pi]) - (((7934263*I)/7134671351808000)*d^5*
        K1^2*M^4*u^14)/(b^2*Sqrt[9048522*Pi]) - 
      (((43189*I)/49892806656000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[9048522*Pi]) + 
      (((189383*I)/49892806656000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[9048522*Pi]) + (((28183*I)/21952834928640)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[9048522*Pi]) - (((997*I)/254809691136000)*d^3*K0*K1*
        M^4*Sqrt[17/(532266*Pi)]*u^15)/b^2 + 
      (((559*I)/45735072768000)*d^11*K0*K1*M^4*Sqrt[19/(476238*Pi)]*u^15)/
       b^2 - (((4133*I)/254809691136000)*d^13*K0*K1*M^4*Sqrt[23/(393414*Pi)]*
        u^15)/b^2 - ((I/220614451200)*d^15*K0*K1*M^4*Sqrt[29/(312018*Pi)]*
        u^15)/b^2 - ((I/127404845568000)*d*K0*K1*M^4*Sqrt[323/(28014*Pi)]*
        u^15)/b^2 - (((41*I)/21234140928000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[9048522*Pi]) - (((16517*I)/50961938227200)*d^5*K0*K1*M^4*
        u^15)/(b^2*Sqrt[9048522*Pi]) - (((367*I)/4157733888000)*d^7*K0*K1*M^4*
        u^15)/(b^2*Sqrt[9048522*Pi]) + (((641*I)/831546777600)*d^9*K0*K1*M^4*
        u^15)/(b^2*Sqrt[9048522*Pi]) - ((I/116671104000)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[9048522*Pi]) - (((1693*I)/254809691136000)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[9048522*Pi]) + ((I/1120042598400)*d^7*K0^2*M^4*
        Sqrt[7/(1292646*Pi)]*u^16)/b^2 + ((I/1120042598400)*d^7*K1^2*M^4*
        Sqrt[7/(1292646*Pi)]*u^16)/b^2 - ((I/25480969113600)*d^3*K0^2*M^4*
        Sqrt[19/(476238*Pi)]*u^16)/b^2 - ((I/25480969113600)*d^3*K1^2*M^4*
        Sqrt[19/(476238*Pi)]*u^16)/b^2 - (((43*I)/127404845568000)*d^13*K0^2*
        M^4*Sqrt[23/(393414*Pi)]*u^16)/b^2 - 
      (((47*I)/127404845568000)*d^13*K1^2*M^4*Sqrt[23/(393414*Pi)]*u^16)/
       b^2 - ((I/10617070464000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      (((43*I)/21234140928000)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      (((563*I)/42468281856000)*d^5*K0^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      (((2351*I)/274410436608000)*d^7*K0^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) + 
      (((13*I)/415773388800)*d^9*K0^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) + 
      (((157*I)/22867536384000)*d^11*K0^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      ((I/140005324800)*d^13*K0^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      (((53*I)/11582258688000)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      ((I/4718697984000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      ((I/9800372736000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      (((47*I)/21234140928000)*d^3*K1^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      (((137*I)/9800372736000)*d^5*K1^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      (((773*I)/91470145536000)*d^7*K1^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) + 
      (((41*I)/1247320166400)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) + 
      (((479*I)/68602609152000)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      ((I/140005324800)*d^13*K1^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      (((607*I)/127404845568000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      ((I/4550173056000)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[9048522*Pi]) - 
      ((I/15925605696000)*d^5*K0*K1*M^4*Sqrt[23/(393414*Pi)]*u^17)/b^2 - 
      ((I/15925605696000)*d^13*K0*K1*M^4*Sqrt[23/(393414*Pi)]*u^17)/b^2 - 
      ((I/63702422784000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[9048522*Pi]) - 
      ((I/2654267616000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[9048522*Pi]) + 
      ((I/4287663072000)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[9048522*Pi]) + 
      ((I/311830041600)*d^9*K0*K1*M^4*u^17)/(b^2*Sqrt[9048522*Pi]) + 
      ((I/4287663072000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[9048522*Pi]) - 
      ((I/2654267616000)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[9048522*Pi]) - 
      ((I/63702422784000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[9048522*Pi]))/Pi}, 
   13, 15, 1], SeriesData[p, 0, 
   {((((-17*I)/523776)*d^7*K0^2*M^5*Sqrt[(17*Pi)/532266]*u^3)/b^3 + 
      (((221*I)/1047552)*d^9*K0^2*M^5*Sqrt[(17*Pi)/532266]*u^3)/b^3 + 
      (((221*I)/2618880)*d^11*K0^2*M^5*Sqrt[(17*Pi)/532266]*u^3)/b^3 - 
      (((17*I)/163680)*d^13*K0^2*M^5*Sqrt[(17*Pi)/532266]*u^3)/b^3 - 
      ((I/10475520)*d*K0^2*M^5*Sqrt[(119*Pi)/76038]*u^3)/b^3 - 
      (((7*I)/2618880)*d^3*K0^2*M^5*Sqrt[(119*Pi)/76038]*u^3)/b^3 - 
      (((17*I)/1309440)*d^5*K0^2*M^5*Sqrt[(119*Pi)/76038]*u^3)/b^3 - 
      (((17*I)/2618880)*d^15*K0^2*M^5*Sqrt[(119*Pi)/76038]*u^3)/b^3 - 
      ((I/2095104)*d^17*K0^2*M^5*Sqrt[(119*Pi)/76038]*u^3)/b^3 + 
      (((127*I)/1745920)*d^3*K1^2*M^5*Sqrt[(133*Pi)/68034]*u^3)/b^3 + 
      (((125*I)/349184)*d^5*K1^2*M^5*Sqrt[(133*Pi)/68034]*u^3)/b^3 + 
      (((101*I)/1745920)*d^7*K1^2*M^5*Sqrt[(323*Pi)/28014]*u^3)/b^3 - 
      (((179*I)/523776)*d^9*K1^2*M^5*Sqrt[(323*Pi)/28014]*u^3)/b^3 - 
      (((767*I)/5237760)*d^11*K1^2*M^5*Sqrt[(323*Pi)/28014]*u^3)/b^3 + 
      (((883*I)/5237760)*d^13*K1^2*M^5*Sqrt[(323*Pi)/28014]*u^3)/b^3 + 
      (((3*I)/3491840)*d*K1^2*M^5*Sqrt[(399*Pi)/22678]*u^3)/b^3 + 
      (((9*I)/349184)*d^15*K1^2*M^5*Sqrt[(969*Pi)/9338]*u^3)/b^3 + 
      ((I/3491840)*d^17*K1^2*M^5*Sqrt[(6783*Pi)/1334]*u^3)/b^3 + 
      (((257690119*I)/30443212800)*d^3*K0*K1*M^5*Sqrt[Pi/9048522]*u^4)/b^3 + 
      (((3935329639*I)/94373959680)*d^5*K0*K1*M^5*Sqrt[Pi/9048522]*u^4)/b^3 + 
      (((185148841*I)/107855953920)*d^17*K0*K1*M^5*Sqrt[Pi/9048522]*u^4)/
       b^3 - (((8339039*I)/1466572800)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/532266]*
        u^4)/b^3 - (((338797*I)/138276864)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/532266]*u^4)/b^3 + (((66183697*I)/23593489920)*d^13*K0*
        K1*M^5*Sqrt[(17*Pi)/532266]*u^4)/b^3 + 
      (((34834661*I)/26963988480)*d^15*K0*K1*M^5*Sqrt[(17*Pi)/532266]*u^4)/
       b^3 + (((19851511*I)/1258319462400)*d*K0*K1*M^5*Sqrt[(19*Pi)/476238]*
        u^4)/b^3 + (((3060727*I)/72595353600)*d^7*K0*K1*M^5*
        Sqrt[(391*Pi)/23142]*u^4)/b^3 + (((2837161*I)/39322483200)*d*K0^2*M^5*
        Sqrt[Pi/9048522]*u^5)/b^3 + (((553612537*I)/145190707200)*d^7*K0^2*
        M^5*Sqrt[Pi/9048522]*u^5)/b^3 - (((11242673*I)/488857600)*d^9*K0^2*
        M^5*Sqrt[Pi/9048522]*u^5)/b^3 + (((4275122653*I)/377495838720)*d^13*
        K0^2*M^5*Sqrt[Pi/9048522]*u^5)/b^3 + 
      (((55854641*I)/10785595392)*d^15*K0^2*M^5*Sqrt[Pi/9048522]*u^5)/b^3 + 
      (((239643380789*I)/3170965045248000)*d*K1^2*M^5*Sqrt[Pi/9048522]*u^5)/
       b^3 + (((754585299047*I)/66061771776000)*d^5*K1^2*M^5*Sqrt[Pi/9048522]*
        u^5)/b^3 + (((31988269883*I)/5543645184000)*d^7*K1^2*M^5*
        Sqrt[Pi/9048522]*u^5)/b^3 - (((26618747767*I)/1967099904000)*d^11*
        K1^2*M^5*Sqrt[Pi/9048522]*u^5)/b^3 + 
      (((27794761019*I)/2097199104000)*d^13*K1^2*M^5*Sqrt[Pi/9048522]*u^5)/
       b^3 + (((765475234177*I)/113248751616000)*d^15*K1^2*M^5*
        Sqrt[Pi/9048522]*u^5)/b^3 - (((17303593409*I)/11087290368000)*d^9*
        K1^2*M^5*Sqrt[(17*Pi)/532266]*u^5)/b^3 - 
      (((709783*I)/1382768640)*d^11*K0^2*M^5*Sqrt[(19*Pi)/476238]*u^5)/b^3 + 
      (((2733541289*I)/90599001292800)*d^17*K1^2*M^5*Sqrt[(19*Pi)/476238]*
        u^5)/b^3 + (((25382877797*I)/264247087104000)*d^3*K1^2*M^5*
        Sqrt[(23*Pi)/393414]*u^5)/b^3 + (((833993*I)/2435457024)*d^5*K0^2*M^5*
        Sqrt[(29*Pi)/312018]*u^5)/b^3 + (((750119*I)/53927976960)*d^17*K0^2*
        M^5*Sqrt[(29*Pi)/312018]*u^5)/b^3 + 
      (((3827496949*I)/1887479193600)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[9048522]*b^3) + (((52299535241*I)/792741261312000)*d*K0*K1*M^5*
        Sqrt[Pi/9048522]*u^6)/b^3 + (((231129018803*I)/132123543552000)*d^3*
        K0*K1*M^5*Sqrt[Pi/9048522]*u^6)/b^3 + 
      (((269099401861*I)/33030885888000)*d^5*K0*K1*M^5*Sqrt[Pi/9048522]*u^6)/
       b^3 - (((51281465707*I)/2771822592000)*d^9*K0*K1*M^5*Sqrt[Pi/9048522]*
        u^6)/b^3 - (((245426328701*I)/30490048512000)*d^11*K0*K1*M^5*
        Sqrt[Pi/9048522]*u^6)/b^3 + (((42533418349*I)/4718697984000)*d^13*K0*
        K1*M^5*Sqrt[Pi/9048522]*u^6)/b^3 + (((248308654151*I)/56624375808000)*
        d^15*K0*K1*M^5*Sqrt[Pi/9048522]*u^6)/b^3 + 
      (((8430704459*I)/22649750323200)*d^17*K0*K1*M^5*Sqrt[Pi/9048522]*u^6)/
       b^3 + (((459299537*I)/2771822592000)*d^7*K0*K1*M^5*
        Sqrt[(17*Pi)/532266]*u^6)/b^3 + (((194303034269*I)/12683860180992000)*
        d*K0^2*M^5*Sqrt[Pi/9048522]*u^7)/b^3 + 
      (((678859407119*I)/528494174208000)*d^5*K0^2*M^5*Sqrt[Pi/9048522]*u^7)/
       b^3 - (((8601418457*I)/243920388096000)*d^7*K0^2*M^5*Sqrt[Pi/9048522]*
        u^7)/b^3 - (((121950709333*I)/44349161472000)*d^9*K0^2*M^5*
        Sqrt[Pi/9048522]*u^7)/b^3 + (((2969603453*I)/2359348992000)*d^13*K0^2*
        M^5*Sqrt[Pi/9048522]*u^7)/b^3 + (((246566799727*I)/452995006464000)*
        d^15*K0^2*M^5*Sqrt[Pi/9048522]*u^7)/b^3 + 
      (((16992459611*I)/362396005171200)*d^17*K0^2*M^5*Sqrt[Pi/9048522]*u^7)/
       b^3 - (((2137909769*I)/975681552384000)*d*K1^2*M^5*Sqrt[Pi/9048522]*
        u^7)/b^3 + (((379746815923*I)/487840776192000)*d^5*K1^2*M^5*
        Sqrt[Pi/9048522]*u^7)/b^3 - (((8898386281*I)/4434916147200)*d^9*K1^2*
        M^5*Sqrt[Pi/9048522]*u^7)/b^3 - (((753209595013*I)/487840776192000)*
        d^11*K1^2*M^5*Sqrt[Pi/9048522]*u^7)/b^3 + 
      (((955901402039*I)/905990012928000)*d^13*K1^2*M^5*Sqrt[Pi/9048522]*u^7)/
       b^3 + (((7076349097*I)/120798668390400)*d^17*K1^2*M^5*Sqrt[Pi/9048522]*
        u^7)/b^3 + (((33522558869*I)/905990012928000)*d^15*K1^2*M^5*
        Sqrt[(17*Pi)/532266]*u^7)/b^3 - (((9104094733*I)/243920388096000)*
        d^11*K0^2*M^5*Sqrt[(19*Pi)/476238]*u^7)/b^3 + 
      (((5019496627*I)/97568155238400)*d^7*K1^2*M^5*Sqrt[(19*Pi)/476238]*u^7)/
       b^3 + (((5277655529*I)/352329449472000)*d^3*K0^2*M^5*
        Sqrt[(23*Pi)/393414]*u^7)/b^3 + (((1145565023*I)/487840776192000)*d^3*
        K1^2*M^5*Sqrt[(23*Pi)/393414]*u^7)/b^3 + 
      (((1113060391*I)/216818122752000)*d*K0*K1*M^5*Sqrt[Pi/9048522]*u^8)/
       b^3 + (((50017758313*I)/487840776192000)*d^3*K0*K1*M^5*
        Sqrt[Pi/9048522]*u^8)/b^3 + (((9669223829*I)/24392038809600)*d^5*K0*
        K1*M^5*Sqrt[Pi/9048522]*u^8)/b^3 + (((53384376697*I)/487840776192000)*
        d^7*K0*K1*M^5*Sqrt[Pi/9048522]*u^8)/b^3 - 
      (((79028061967*I)/88698322944000)*d^9*K0*K1*M^5*Sqrt[Pi/9048522]*u^8)/
       b^3 - (((22017417509*I)/54204530688000)*d^11*K0*K1*M^5*
        Sqrt[Pi/9048522]*u^8)/b^3 + (((197617802839*I)/452995006464000)*d^13*
        K0*K1*M^5*Sqrt[Pi/9048522]*u^8)/b^3 + 
      (((68133094867*I)/301996670976000)*d^15*K0*K1*M^5*Sqrt[Pi/9048522]*u^8)/
       b^3 + (((2258238043*I)/103541715763200)*d^17*K0*K1*M^5*
        Sqrt[Pi/9048522]*u^8)/b^3 + (((120635320499*I)/50735440723968000)*d*
        K0^2*M^5*Sqrt[Pi/9048522]*u^9)/b^3 + 
      (((866347023161*I)/25367720361984000)*d^5*K0^2*M^5*Sqrt[Pi/9048522]*
        u^9)/b^3 - (((115545558881*I)/1951363104768000)*d^7*K0^2*M^5*
        Sqrt[Pi/9048522]*u^9)/b^3 - (((777666121*I)/14783053824000)*d^9*K0^2*
        M^5*Sqrt[Pi/9048522]*u^9)/b^3 + (((5366263801*I)/1951363104768000)*
        d^11*K0^2*M^5*Sqrt[Pi/9048522]*u^9)/b^3 + 
      (((14560642231*I)/517708578816000)*d^13*K0^2*M^5*Sqrt[Pi/9048522]*u^9)/
       b^3 + (((49686497479*I)/3623960051712000)*d^15*K0^2*M^5*
        Sqrt[Pi/9048522]*u^9)/b^3 - (((2542774567*I)/1127454238310400)*d*K1^2*
        M^5*Sqrt[Pi/9048522]*u^9)/b^3 + (((4013747819*I)/576539099136000)*d^5*
        K1^2*M^5*Sqrt[Pi/9048522]*u^9)/b^3 + 
      (((81850759007*I)/975681552384000)*d^7*K1^2*M^5*Sqrt[Pi/9048522]*u^9)/
       b^3 - (((23940197*I)/597295104000)*d^9*K1^2*M^5*Sqrt[Pi/9048522]*u^9)/
       b^3 - (((56788353983*I)/975681552384000)*d^11*K1^2*M^5*
        Sqrt[Pi/9048522]*u^9)/b^3 + (((1286869039*I)/75499167744000)*d^13*
        K1^2*M^5*Sqrt[Pi/9048522]*u^9)/b^3 + 
      (((2675419343*I)/201331113984000)*d^15*K1^2*M^5*Sqrt[Pi/9048522]*u^9)/
       b^3 + (((2299325107*I)/1449584020684800)*d^17*K1^2*M^5*
        Sqrt[Pi/9048522]*u^9)/b^3 + (((8590457*I)/96638934712320)*d^17*K0^2*
        M^5*Sqrt[(17*Pi)/532266]*u^9)/b^3 + 
      (((67320850021*I)/2306156396544000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[9048522]*b^3) - (((56397992381*I)/2536772036198400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[9048522]*b^3) + 
      (((419141339*I)/1729617297408000)*d*K0*K1*M^5*Sqrt[Pi/9048522]*u^10)/
       b^3 + (((11267533813*I)/12683860180992000)*d^3*K0*K1*M^5*
        Sqrt[Pi/9048522]*u^10)/b^3 - (((52413937207*I)/12683860180992000)*d^5*
        K0*K1*M^5*Sqrt[Pi/9048522]*u^10)/b^3 - 
      (((5173235957*I)/2927044657152000)*d^7*K0*K1*M^5*Sqrt[Pi/9048522]*u^10)/
       b^3 + (((2198385193*I)/266094968832000)*d^9*K0*K1*M^5*Sqrt[Pi/9048522]*
        u^10)/b^3 - (((177642587*I)/585408931430400)*d^11*K0*K1*M^5*
        Sqrt[Pi/9048522]*u^10)/b^3 - (((220565489*I)/67110371328000)*d^13*K0*
        K1*M^5*Sqrt[Pi/9048522]*u^10)/b^3 - 
      (((69196739*I)/776562868224000)*d^15*K0*K1*M^5*Sqrt[Pi/9048522]*u^10)/
       b^3 + (((6994213*I)/1087188015513600)*d^17*K0*K1*M^5*
        Sqrt[(29*Pi)/312018]*u^10)/b^3 + (((859441997*I)/3459234594816000)*d*
        K0^2*M^5*Sqrt[Pi/9048522]*u^11)/b^3 - 
      (((31404421259*I)/12683860180992000)*d^5*K0^2*M^5*Sqrt[Pi/9048522]*
        u^11)/b^3 - (((7686683701*I)/2927044657152000)*d^7*K0^2*M^5*
        Sqrt[Pi/9048522]*u^11)/b^3 + (((97981741*I)/24190451712000)*d^9*K0^2*
        M^5*Sqrt[Pi/9048522]*u^11)/b^3 + (((713090681*I)/585408931430400)*
        d^11*K0^2*M^5*Sqrt[Pi/9048522]*u^11)/b^3 - 
      (((207193997*I)/164725456896000)*d^13*K0^2*M^5*Sqrt[Pi/9048522]*u^11)/
       b^3 - (((4489786799*I)/16307820232704000)*d*K1^2*M^5*Sqrt[Pi/9048522]*
        u^11)/b^3 - (((839738891*I)/16307820232704000)*d^5*K1^2*M^5*
        Sqrt[Pi/9048522]*u^11)/b^3 + (((1916530423*I)/975681552384000)*d^7*
        K1^2*M^5*Sqrt[Pi/9048522]*u^11)/b^3 + 
      (((1572427819*I)/798284906496000)*d^9*K1^2*M^5*Sqrt[Pi/9048522]*u^11)/
       b^3 + (((1115866357*I)/1756226794291200)*d^11*K1^2*M^5*
        Sqrt[Pi/9048522]*u^11)/b^3 - (((5652326293*I)/3261564046540800)*d^13*
        K1^2*M^5*Sqrt[Pi/9048522]*u^11)/b^3 - 
      (((10154782777*I)/16307820232704000)*d^15*K1^2*M^5*Sqrt[Pi/9048522]*
        u^11)/b^3 - (((1176391*I)/40769550581760)*d^17*K1^2*M^5*
        Sqrt[Pi/9048522]*u^11)/b^3 - (((214969*I)/271797003878400)*d^17*K0^2*
        M^5*Sqrt[(23*Pi)/393414]*u^11)/b^3 - 
      (((7379039*I)/5435940077568000)*d^15*K0^2*M^5*Sqrt[(323*Pi)/28014]*
        u^11)/b^3 + (((16482712577*I)/12683860180992000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[9048522]*b^3) - 
      (((2754637357*I)/1482529112064000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[9048522]*b^3) + (((122245913*I)/14269342703616000)*d*K0*K1*M^5*
        Sqrt[Pi/9048522]*u^12)/b^3 - (((1780948111*I)/14269342703616000)*d^3*
        K0*K1*M^5*Sqrt[Pi/9048522]*u^12)/b^3 - 
      (((15255533*I)/73176116428800)*d^7*K0*K1*M^5*Sqrt[Pi/9048522]*u^12)/
       b^3 + (((172934261*I)/99785613312000)*d^9*K0*K1*M^5*Sqrt[Pi/9048522]*
        u^12)/b^3 + (((130481459*I)/219528349286400)*d^11*K0*K1*M^5*
        Sqrt[Pi/9048522]*u^12)/b^3 - (((1729199587*I)/2038477529088000)*d^13*
        K0*K1*M^5*Sqrt[Pi/9048522]*u^12)/b^3 - 
      (((669263963*I)/2038477529088000)*d^15*K0*K1*M^5*Sqrt[Pi/9048522]*u^12)/
       b^3 - (((483001*I)/25480969113600)*d^17*K0*K1*M^5*Sqrt[Pi/9048522]*
        u^12)/b^3 - (((12318329*I)/259442594611200)*d^5*K0*K1*M^5*
        Sqrt[(17*Pi)/532266]*u^12)/b^3 + (((47639363*I)/3567335675904000)*d*
        K0^2*M^5*Sqrt[Pi/9048522]*u^13)/b^3 - 
      (((950149*I)/91470145536000)*d^7*K0^2*M^5*Sqrt[Pi/9048522]*u^13)/b^3 + 
      (((291001*I)/1609445376000)*d^9*K0^2*M^5*Sqrt[Pi/9048522]*u^13)/b^3 + 
      (((30874379*I)/548820873216000)*d^11*K0^2*M^5*Sqrt[Pi/9048522]*u^13)/
       b^3 - (((1140407*I)/14560553779200)*d^13*K0^2*M^5*Sqrt[Pi/9048522]*
        u^13)/b^3 - (((376163*I)/203847752908800)*d^17*K0^2*M^5*
        Sqrt[Pi/9048522]*u^13)/b^3 - (((3255331*I)/222958479744000)*d*K1^2*
        M^5*Sqrt[Pi/9048522]*u^13)/b^3 - (((101209*I)/22295847974400)*d^5*
        K1^2*M^5*Sqrt[Pi/9048522]*u^13)/b^3 - 
      (((298139*I)/8315467776000)*d^7*K1^2*M^5*Sqrt[Pi/9048522]*u^13)/b^3 + 
      (((8234873*I)/49892806656000)*d^9*K1^2*M^5*Sqrt[Pi/9048522]*u^13)/b^3 + 
      (((7315409*I)/109764174643200)*d^11*K1^2*M^5*Sqrt[Pi/9048522]*u^13)/
       b^3 - (((47389351*I)/509619382272000)*d^13*K1^2*M^5*Sqrt[Pi/9048522]*
        u^13)/b^3 - (((2335061*I)/63702422784000)*d^15*K1^2*M^5*
        Sqrt[Pi/9048522]*u^13)/b^3 - (((738289*I)/339746254848000)*d^17*K1^2*
        M^5*Sqrt[Pi/9048522]*u^13)/b^3 - (((42181*I)/23164517376000)*d^15*
        K0^2*M^5*Sqrt[(17*Pi)/532266]*u^13)/b^3 - 
      (((163151*I)/445916959488000)*d^5*K0^2*M^5*Sqrt[(391*Pi)/23142]*u^13)/
       b^3 + (((100956043*I)/7134671351808000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[9048522]*b^3) - (((284663*I)/6341930090496)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[9048522]*b^3) + 
      (((23861*I)/230150688768000)*d*K0*K1*M^5*Sqrt[Pi/9048522]*u^14)/b^3 - 
      (((18081379*I)/3567335675904000)*d^3*K0*K1*M^5*Sqrt[Pi/9048522]*u^14)/
       b^3 - (((7792357*I)/324303243264000)*d^5*K0*K1*M^5*Sqrt[Pi/9048522]*
        u^14)/b^3 - (((207677*I)/30490048512000)*d^7*K0*K1*M^5*
        Sqrt[Pi/9048522]*u^14)/b^3 + (((7373*I)/134120448000)*d^9*K0*K1*M^5*
        Sqrt[Pi/9048522]*u^14)/b^3 + (((1777493*I)/91470145536000)*d^11*K0*K1*
        M^5*Sqrt[Pi/9048522]*u^14)/b^3 - (((1810451*I)/169873127424000)*d^15*
        K0*K1*M^5*Sqrt[Pi/9048522]*u^14)/b^3 - 
      (((89599*I)/145605537792000)*d^17*K0*K1*M^5*Sqrt[Pi/9048522]*u^14)/
       b^3 - (((163847*I)/101923876454400)*d^13*K0*K1*M^5*
        Sqrt[(17*Pi)/532266]*u^14)/b^3 + (((159967*I)/594555945984000)*d*K0^2*
        M^5*Sqrt[Pi/9048522]*u^15)/b^3 - (((13915397*I)/7134671351808000)*d^5*
        K0^2*M^5*Sqrt[Pi/9048522]*u^15)/b^3 - 
      (((20189*I)/548820873216000)*d^7*K0^2*M^5*Sqrt[Pi/9048522]*u^15)/b^3 + 
      (((169313*I)/49892806656000)*d^9*K0^2*M^5*Sqrt[Pi/9048522]*u^15)/b^3 - 
      (((1729433*I)/1019238764544000)*d^13*K0^2*M^5*Sqrt[Pi/9048522]*u^15)/
       b^3 - (((648341*I)/1019238764544000)*d^15*K0^2*M^5*Sqrt[Pi/9048522]*
        u^15)/b^3 - (((11827*I)/339746254848000)*d^17*K0^2*M^5*
        Sqrt[Pi/9048522]*u^15)/b^3 - (((7934263*I)/7134671351808000)*d^5*K1^2*
        M^5*Sqrt[Pi/9048522]*u^15)/b^3 - (((43189*I)/49892806656000)*d^7*K1^2*
        M^5*Sqrt[Pi/9048522]*u^15)/b^3 + (((189383*I)/49892806656000)*d^9*
        K1^2*M^5*Sqrt[Pi/9048522]*u^15)/b^3 + 
      (((28183*I)/21952834928640)*d^11*K1^2*M^5*Sqrt[Pi/9048522]*u^15)/b^3 - 
      (((2293*I)/1019238764544000)*d^17*K1^2*M^5*Sqrt[(17*Pi)/532266]*u^15)/
       b^3 + (((27779*I)/548820873216000)*d^11*K0^2*M^5*Sqrt[(23*Pi)/393414]*
        u^15)/b^3 - (((10403*I)/339746254848000)*d^15*K1^2*M^5*
        Sqrt[(23*Pi)/393414]*u^15)/b^3 - (((2113*I)/3567335675904000)*d*K1^2*
        M^5*Sqrt[(493*Pi)/18354]*u^15)/b^3 - 
      (((3919*I)/1019238764544000)*d^13*K1^2*M^5*Sqrt[(493*Pi)/18354]*u^15)/
       b^3 - (((224443*I)/475644756787200)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[9048522]*b^3) - (((408517*I)/2378223783936000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[9048522]*b^3) - 
      (((17441*I)/254809691136000)*d^3*K0*K1*M^5*Sqrt[Pi/9048522]*u^16)/b^3 - 
      (((16517*I)/50961938227200)*d^5*K0*K1*M^5*Sqrt[Pi/9048522]*u^16)/b^3 - 
      (((367*I)/4157733888000)*d^7*K0*K1*M^5*Sqrt[Pi/9048522]*u^16)/b^3 + 
      (((641*I)/831546777600)*d^9*K0*K1*M^5*Sqrt[Pi/9048522]*u^16)/b^3 - 
      (((97243*I)/254809691136000)*d^13*K0*K1*M^5*Sqrt[Pi/9048522]*u^16)/
       b^3 - (((1693*I)/254809691136000)*d^17*K0*K1*M^5*Sqrt[Pi/9048522]*
        u^16)/b^3 + (((559*I)/45735072768000)*d^11*K0*K1*M^5*
        Sqrt[(19*Pi)/476238]*u^16)/b^3 - ((I/220614451200)*d^15*K0*K1*M^5*
        Sqrt[(29*Pi)/312018]*u^16)/b^3 - ((I/127404845568000)*d*K0*K1*M^5*
        Sqrt[(323*Pi)/28014]*u^16)/b^3 - ((I/10617070464000)*d*K0^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - (((563*I)/42468281856000)*d^5*K0^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - (((53*I)/22867536384000)*d^7*K0^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 + (((13*I)/415773388800)*d^9*K0^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 + (((157*I)/22867536384000)*d^11*K0^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - (((211*I)/14156093952000)*d^13*K0^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - (((53*I)/11582258688000)*d^15*K0^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - ((I/4718697984000)*d^17*K0^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - ((I/9800372736000)*d*K1^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - (((137*I)/9800372736000)*d^5*K1^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - (((151*I)/68602609152000)*d^7*K1^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 + (((41*I)/1247320166400)*d^9*K1^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 + (((479*I)/68602609152000)*d^11*K1^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - (((181*I)/11582258688000)*d^13*K1^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - (((607*I)/127404845568000)*d^15*K1^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - ((I/4550173056000)*d^17*K1^2*M^5*
        Sqrt[Pi/9048522]*u^17)/b^3 - ((I/9800372736000)*d^3*K1^2*M^5*
        Sqrt[(29*Pi)/312018]*u^17)/b^3 - (((353*I)/127404845568000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^17)/(Sqrt[9048522]*b^3) - 
      ((I/63702422784000)*d*K0*K1*M^5*Sqrt[Pi/9048522]*u^18)/b^3 - 
      ((I/2654267616000)*d^3*K0*K1*M^5*Sqrt[Pi/9048522]*u^18)/b^3 + 
      ((I/4287663072000)*d^7*K0*K1*M^5*Sqrt[Pi/9048522]*u^18)/b^3 + 
      ((I/311830041600)*d^9*K0*K1*M^5*Sqrt[Pi/9048522]*u^18)/b^3 + 
      ((I/4287663072000)*d^11*K0*K1*M^5*Sqrt[Pi/9048522]*u^18)/b^3 - 
      ((I/2654267616000)*d^15*K0*K1*M^5*Sqrt[Pi/9048522]*u^18)/b^3 - 
      ((I/63702422784000)*d^17*K0*K1*M^5*Sqrt[Pi/9048522]*u^18)/b^3 - 
      ((I/15925605696000)*d^5*K0*K1*M^5*Sqrt[(23*Pi)/393414]*u^18)/b^3 - 
      ((I/15925605696000)*d^13*K0*K1*M^5*Sqrt[(23*Pi)/393414]*u^18)/b^3)/Pi}, 
   11, 13, 1]}, 3, 5, 1]


==> anc/spectrum_17_15.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((39*I)/225280)*d*K1^2*M^4*Sqrt[7/(6678671*Pi)]*u^2)/
       b^2 + (((1651*I)/337920)*d^3*K1^2*M^4*Sqrt[7/(6678671*Pi)]*u^2)/b^2 + 
      (((1625*I)/67584)*d^5*K1^2*M^4*Sqrt[7/(6678671*Pi)]*u^2)/b^2 - 
      (((182603*I)/8110080)*d^11*K1^2*M^4*Sqrt[7/(6678671*Pi)]*u^2)/b^2 - 
      (((17*I)/202752)*d^7*K0^2*M^4*Sqrt[17/(2750041*Pi)]*u^2)/b^2 + 
      (((221*I)/405504)*d^9*K0^2*M^4*Sqrt[17/(2750041*Pi)]*u^2)/b^2 + 
      (((221*I)/1013760)*d^11*K0^2*M^4*Sqrt[17/(2750041*Pi)]*u^2)/b^2 - 
      (((17*I)/63360)*d^13*K0^2*M^4*Sqrt[17/(2750041*Pi)]*u^2)/b^2 - 
      (((2327*I)/101376)*d^9*K1^2*M^4*Sqrt[17/(2750041*Pi)]*u^2)/b^2 + 
      (((11479*I)/1013760)*d^13*K1^2*M^4*Sqrt[17/(2750041*Pi)]*u^2)/b^2 + 
      (((16477*I)/8110080)*d^7*K1^2*M^4*Sqrt[19/(2460563*Pi)]*u^2)/b^2 + 
      (((443*I)/135168)*d^15*K1^2*M^4*Sqrt[23/(2032639*Pi)]*u^2)/b^2 - 
      (((173*I)/1622016)*d^5*K0^2*M^4*Sqrt[31/(1508087*Pi)]*u^2)/b^2 - 
      ((I/4055040)*d*K0^2*M^4*Sqrt[119/(392863*Pi)]*u^2)/b^2 - 
      (((7*I)/1013760)*d^3*K0^2*M^4*Sqrt[119/(392863*Pi)]*u^2)/b^2 - 
      (((17*I)/1013760)*d^15*K0^2*M^4*Sqrt[119/(392863*Pi)]*u^2)/b^2 - 
      ((I/811008)*d^17*K0^2*M^4*Sqrt[119/(392863*Pi)]*u^2)/b^2 + 
      (((13*I)/225280)*d^17*K1^2*M^4*Sqrt[119/(392863*Pi)]*u^2)/b^2 - 
      (((617*I)/901120)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[46750697*Pi]) + 
      (((222641*I)/8110080)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[46750697*Pi]) - 
      (((5189*I)/540672)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[46750697*Pi]) + 
      (((1745*I)/135168)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[46750697*Pi]) - 
      (((3991613*I)/189235200)*d^9*K0*K1*M^4*Sqrt[17/(2750041*Pi)]*u^3)/b^2 + 
      (((190070039*I)/18265927680)*d^13*K0*K1*M^4*Sqrt[17/(2750041*Pi)]*u^3)/
       b^2 + (((137534393*I)/40874803200)*d^7*K0*K1*M^4*Sqrt[19/(2460563*Pi)]*
        u^3)/b^2 + (((13049656211*I)/1948365619200)*d^5*K0*K1*M^4*
        Sqrt[23/(2032639*Pi)]*u^3)/b^2 - (((548189857*I)/112405708800)*d^11*
        K0*K1*M^4*Sqrt[23/(2032639*Pi)]*u^3)/b^2 + 
      (((18689081*I)/487091404800)*d*K0*K1*M^4*Sqrt[29/(1612093*Pi)]*u^3)/
       b^2 + (((148052887*I)/835013836800)*d^17*K0*K1*M^4*
        Sqrt[31/(1508087*Pi)]*u^3)/b^2 + (((1003523*I)/2372198400)*d^15*K0*K1*
        M^4*Sqrt[133/(351509*Pi)]*u^3)/b^2 + 
      (((11475777589*I)/365318553600)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[46750697*Pi]) + (((25851887*I)/40874803200)*d^5*K0*K1*M^4*
        u^3)/(b^2*Sqrt[46750697*Pi]) - (((12732241*I)/4282122240)*d^7*K0*K1*
        M^4*u^3)/(b^2*Sqrt[46750697*Pi]) - (((4718392669*I)/112405708800)*
        d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[46750697*Pi]) + 
      (((145340003*I)/5798707200)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[46750697*Pi]) + (((707569963*I)/835013836800)*d^17*K0*K1*M^4*
        u^3)/(b^2*Sqrt[46750697*Pi]) + (((60509513861*I)/43838226432000)*d^15*
        K1^2*M^4*Sqrt[17/(2750041*Pi)]*u^4)/b^2 - 
      (((3549006619*I)/1227470340096000)*d*K1^2*M^4*Sqrt[19/(2460563*Pi)]*
        u^4)/b^2 - (((68852829583*I)/23605198848000)*d^11*K1^2*M^4*
        Sqrt[19/(2460563*Pi)]*u^4)/b^2 + (((14229671*I)/20875345920)*d^15*
        K0^2*M^4*Sqrt[29/(1612093*Pi)]*u^4)/b^2 - 
      (((13741070041*I)/8583708672000)*d^9*K1^2*M^4*Sqrt[29/(1612093*Pi)]*
        u^4)/b^2 - (((804787*I)/283852800)*d^9*K0^2*M^4*Sqrt[31/(1508087*Pi)]*
        u^4)/b^2 + (((74101*I)/10705305600)*d^7*K0^2*M^4*Sqrt[527/(88711*Pi)]*
        u^4)/b^2 + (((134197517*I)/487091404800)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[46750697*Pi]) + (((5659477099*I)/730637107200)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[46750697*Pi]) + (((5544580523*I)/146127421440)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[46750697*Pi]) + 
      (((2454802981*I)/224811417600)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[46750697*Pi]) - (((3986063*I)/107053056)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[46750697*Pi]) + (((6325931413*I)/146127421440)*d^13*K0^2*M^4*
        u^4)/(b^2*Sqrt[46750697*Pi]) + (((64128503*I)/41750691840)*d^17*K0^2*
        M^4*u^4)/(b^2*Sqrt[46750697*Pi]) + (((169285157*I)/449622835200)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[46750697*Pi]) + 
      (((318759884357*I)/34096398336000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[46750697*Pi]) + (((1226718722557*I)/25572298752000)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[46750697*Pi]) + (((552618246493*I)/23605198848000)*
        d^7*K1^2*M^4*u^4)/(b^2*Sqrt[46750697*Pi]) - 
      (((61976889053*I)/953745408000)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[46750697*Pi]) + (((405906624971*I)/7306371072000)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[46750697*Pi]) + (((31052891*I)/7025356800)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[46750697*Pi]) + 
      (((81884168591*I)/35070581145600)*d^17*K1^2*M^4*u^4)/
       (b^2*Sqrt[46750697*Pi]) - (((276847393*I)/69363302400)*d^9*K0*K1*M^4*
        Sqrt[17/(2750041*Pi)]*u^5)/b^2 + (((14047602143*I)/34096398336000)*
        d^3*K0*K1*M^4*Sqrt[19/(2460563*Pi)]*u^5)/b^2 + 
      (((25495466879*I)/14612742144000)*d^13*K0*K1*M^4*Sqrt[23/(2032639*Pi)]*
        u^5)/b^2 - (((35621483981*I)/188841590784000)*d^11*K0*K1*M^4*
        Sqrt[31/(1508087*Pi)]*u^5)/b^2 + (((45381716983*I)/153433792512000)*d*
        K0*K1*M^4*u^5)/(b^2*Sqrt[46750697*Pi]) + 
      (((3711292166893*I)/102289195008000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[46750697*Pi]) + (((283169326753*I)/23605198848000)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[46750697*Pi]) - (((501405977969*I)/34334834688000)*
        d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[46750697*Pi]) - 
      (((364520631067*I)/12589439385600)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[46750697*Pi]) + (((838698524737*I)/43838226432000)*d^15*K0*
        K1*M^4*u^5)/(b^2*Sqrt[46750697*Pi]) + 
      (((13976860697*I)/8767645286400)*d^17*K0*K1*M^4*u^5)/
       (b^2*Sqrt[46750697*Pi]) - (((42981028813*I)/350705811456000)*d^17*K1^2*
        M^4*Sqrt[17/(2750041*Pi)]*u^6)/b^2 + 
      (((3697516007*I)/15153954816000)*d^5*K1^2*M^4*Sqrt[19/(2460563*Pi)]*
        u^6)/b^2 + (((1764446263*I)/31473598464000)*d^3*K0^2*M^4*
        Sqrt[29/(1612093*Pi)]*u^6)/b^2 - (((13943766079*I)/2454940680192000)*
        d*K1^2*M^4*Sqrt[31/(1508087*Pi)]*u^6)/b^2 + 
      (((26833241693*I)/377683181568000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[46750697*Pi]) + (((5425756081*I)/874266624000)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[46750697*Pi]) + (((227029463*I)/8583708672000)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[46750697*Pi]) - 
      (((230297094613*I)/17167417344000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[46750697*Pi]) - (((335774192077*I)/94420795392000)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[46750697*Pi]) + (((180845624371*I)/29225484288000)*
        d^13*K0^2*M^4*u^6)/(b^2*Sqrt[46750697*Pi]) + 
      (((461921351797*I)/175352905728000)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[46750697*Pi]) + (((1231166015*I)/5611292983296)*d^17*K0^2*
        M^4*u^6)/(b^2*Sqrt[46750697*Pi]) + 
      (((142732736639*I)/818313560064000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[46750697*Pi]) + (((195394385293*I)/409156780032000)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[46750697*Pi]) + (((444650521787*I)/94420795392000)*
        d^7*K1^2*M^4*u^6)/(b^2*Sqrt[46750697*Pi]) - 
      (((100393629649*I)/8583708672000)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[46750697*Pi]) - (((733985200463*I)/94420795392000)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[46750697*Pi]) + (((10723283387*I)/1771241472000)*
        d^13*K1^2*M^4*u^6)/(b^2*Sqrt[46750697*Pi]) + 
      (((115883244031*I)/35070581145600)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[46750697*Pi]) + (((71859773*I)/30277632000)*d^17*K1^2*M^4*
        u^6)/(b^2*Sqrt[46750697*Pi]) + (((746854039*I)/4676077486080)*d^13*K0*
        K1*M^4*Sqrt[19/(2460563*Pi)]*u^7)/b^2 + 
      (((5349732793*I)/801613283328000)*d^17*K0*K1*M^4*Sqrt[23/(2032639*Pi)]*
        u^7)/b^2 + (((5396339381*I)/4364338987008000)*d*K0*K1*M^4*
        Sqrt[29/(1612093*Pi)]*u^7)/b^2 + 
      (((4453293899689*I)/39279050883072000)*d^5*K0*K1*M^4*
        Sqrt[29/(1612093*Pi)]*u^7)/b^2 - (((201211508951*I)/1402823245824000)*
        d^15*K0*K1*M^4*Sqrt[29/(1612093*Pi)]*u^7)/b^2 - 
      (((279418589*I)/89068142592000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[46750697*Pi]) + (((13885294481*I)/20457839001600)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[46750697*Pi]) - 
      (((3282160217027*I)/5611292983296000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[46750697*Pi]) + (((11546115563*I)/15736799232000)*d^7*K0*K1*
        M^4*u^7)/(b^2*Sqrt[46750697*Pi]) - (((70336296721*I)/11444944896000)*
        d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[46750697*Pi]) - 
      (((5137012619*I)/1967099904000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[46750697*Pi]) + (((7866934428811*I)/1402823245824000)*d^15*
        K0*K1*M^4*u^7)/(b^2*Sqrt[46750697*Pi]) - 
      (((4416025711*I)/160322656665600)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[46750697*Pi]) + (((4099598341*I)/377683181568000)*d^3*K0^2*
        M^4*Sqrt[17/(2750041*Pi)]*u^8)/b^2 - 
      (((24205144451*I)/4909881360384000)*d^3*K1^2*M^4*Sqrt[17/(2750041*Pi)]*
        u^8)/b^2 + (((918305917499*I)/6546508480512000)*d^5*K1^2*M^4*
        Sqrt[17/(2750041*Pi)]*u^8)/b^2 + (((278028498493*I)/1870430994432000)*
        d^13*K1^2*M^4*Sqrt[17/(2750041*Pi)]*u^8)/b^2 + 
      (((425984411*I)/701411622912000)*d^17*K0^2*M^4*Sqrt[19/(2460563*Pi)]*
        u^8)/b^2 + (((168798079*I)/233803874304000)*d^17*K1^2*M^4*
        Sqrt[19/(2460563*Pi)]*u^8)/b^2 + (((133448173*I)/2318716108800)*d^13*
        K0^2*M^4*Sqrt[23/(2032639*Pi)]*u^8)/b^2 + 
      (((6687483421*I)/377683181568000)*d^7*K1^2*M^4*Sqrt[29/(1612093*Pi)]*
        u^8)/b^2 - (((773387207*I)/34334834688000)*d^9*K1^2*M^4*
        Sqrt[29/(1612093*Pi)]*u^8)/b^2 + (((730613*I)/107296358400)*d^9*K0^2*
        M^4*Sqrt[551/(84847*Pi)]*u^8)/b^2 + 
      (((2622688963*I)/188841590784000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[46750697*Pi]) + (((116310396263*I)/377683181568000)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[46750697*Pi]) - (((3918685993*I)/13988265984000)*
        d^7*K0^2*M^4*u^8)/(b^2*Sqrt[46750697*Pi]) - 
      (((385723207*I)/89181388800)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[46750697*Pi]) - (((35986058761*I)/377683181568000)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[46750697*Pi]) - (((10060404847*I)/9809952768000)*
        d^13*K0^2*M^4*u^8)/(b^2*Sqrt[46750697*Pi]) + 
      (((13282625099*I)/100201660416000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[46750697*Pi]) - (((104432609*I)/9299017728000)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[46750697*Pi]) - (((651849739349*I)/302146545254400)*
        d^5*K1^2*M^4*u^8)/(b^2*Sqrt[46750697*Pi]) - 
      (((177951810341*I)/377683181568000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[46750697*Pi]) - (((17422964653*I)/7847962214400)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[46750697*Pi]) + (((7391283847*I)/46760774860800)*
        d^15*K1^2*M^4*u^8)/(b^2*Sqrt[46750697*Pi]) + 
      (((414209958713*I)/18128792715264000)*d^7*K0*K1*M^4*
        Sqrt[17/(2750041*Pi)]*u^9)/b^2 + (((36585813931*I)/18128792715264000)*
        d^3*K0*K1*M^4*Sqrt[31/(1508087*Pi)]*u^9)/b^2 - 
      (((154049303*I)/25751126016000)*d^9*K0*K1*M^4*Sqrt[31/(1508087*Pi)]*
        u^9)/b^2 + (((736005737*I)/283262386176000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[46750697*Pi]) - (((56645700479*I)/1648072065024000)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[46750697*Pi]) + 
      (((281105273*I)/3776831815680)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[46750697*Pi]) - (((2223091134083*I)/6042930905088000)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[46750697*Pi]) - 
      (((209077177*I)/2341011456000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[46750697*Pi]) + (((17082194401*I)/175352905728000)*d^13*K0*
        K1*M^4*u^9)/(b^2*Sqrt[46750697*Pi]) + 
      (((25000270093*I)/526058717184000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[46750697*Pi]) + (((1069579061*I)/263029358592000)*d^17*K0*K1*
        M^4*u^9)/(b^2*Sqrt[46750697*Pi]) + 
      (((10705790999*I)/11047233060864000)*d^5*K1^2*M^4*Sqrt[17/(2750041*Pi)]*
        u^10)/b^2 + (((8396981*I)/83691159552000)*d*K0^2*M^4*
        Sqrt[19/(2460563*Pi)]*u^10)/b^2 + (((539987089*I)/1578176151552000)*
        d^13*K1^2*M^4*Sqrt[19/(2460563*Pi)]*u^10)/b^2 + 
      (((14713410997*I)/824036032512000)*d^9*K0^2*M^4*Sqrt[23/(2032639*Pi)]*
        u^10)/b^2 + (((68301841*I)/526058717184000)*d^15*K0^2*M^4*
        Sqrt[23/(2032639*Pi)]*u^10)/b^2 + (((128100419*I)/255058771968000)*
        d^17*K0^2*M^4*Sqrt[31/(1508087*Pi)]*u^10)/b^2 + 
      (((260366653*I)/1699574317056000)*d^3*K1^2*M^4*Sqrt[527/(88711*Pi)]*
        u^10)/b^2 + (((14719057973*I)/1227470340096000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[46750697*Pi]) - (((1267190623*I)/245494068019200)*d^5*K0^2*
        M^4*u^10)/(b^2*Sqrt[46750697*Pi]) - 
      (((3991897057*I)/283262386176000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[46750697*Pi]) - (((339393909667*I)/824036032512000)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[46750697*Pi]) - 
      (((734808047*I)/283262386176000)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[46750697*Pi]) + (((1036599881*I)/175352905728000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[46750697*Pi]) - 
      (((36070427*I)/2354388664320)*d^17*K0^2*M^4*u^10)/
       (b^2*Sqrt[46750697*Pi]) - (((2639616151*I)/1380904132608000)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[46750697*Pi]) - 
      (((222652304873*I)/2454940680192000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[46750697*Pi]) + (((5404946633*I)/283262386176000)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[46750697*Pi]) - 
      (((374311807*I)/15450675609600)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[46750697*Pi]) - (((8112512899*I)/849787158528000)*d^11*K1^2*
        M^4*u^10)/(b^2*Sqrt[46750697*Pi]) + 
      (((5229882611*I)/1578176151552000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[46750697*Pi]) + (((434730599*I)/1578176151552000)*d^17*K1^2*
        M^4*u^10)/(b^2*Sqrt[46750697*Pi]) + 
      (((430039*I)/50214695731200)*d*K0*K1*M^4*Sqrt[19/(2460563*Pi)]*u^11)/
       b^2 - (((1141061*I)/21244678963200)*d^11*K0*K1*M^4*
        Sqrt[23/(2032639*Pi)]*u^11)/b^2 + (((134952091*I)/276180826521600)*
        d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[46750697*Pi]) + 
      (((140491873*I)/690452066304000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[46750697*Pi]) + (((23646877*I)/35407798272000)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[46750697*Pi]) - (((20580913*I)/9656672256000)*d^9*K0*
        K1*M^4*u^11)/(b^2*Sqrt[46750697*Pi]) + 
      (((22811639*I)/19727201894400)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[46750697*Pi]) + (((25096619*I)/39454403788800)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[46750697*Pi]) + 
      (((4062433*I)/78908807577600)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[46750697*Pi]) + (((24207019*I)/1380904132608000)*d^3*K0^2*
        M^4*Sqrt[17/(2750041*Pi)]*u^12)/b^2 - 
      (((40675183*I)/6180270243840)*d^9*K0^2*M^4*Sqrt[17/(2750041*Pi)]*u^12)/
       b^2 + (((691614727*I)/789088075776000)*d^15*K0^2*M^4*
        Sqrt[17/(2750041*Pi)]*u^12)/b^2 - (((240017*I)/106223394816000)*d^11*
        K0^2*M^4*Sqrt[19/(2460563*Pi)]*u^12)/b^2 - 
      (((5176463*I)/6312704606208000)*d^17*K0^2*M^4*Sqrt[19/(2460563*Pi)]*
        u^12)/b^2 - (((5469533*I)/3522714624000)*d^13*K1^2*M^4*
        Sqrt[19/(2460563*Pi)]*u^12)/b^2 + (((203963*I)/197272018944000)*d^15*
        K1^2*M^4*Sqrt[19/(2460563*Pi)]*u^12)/b^2 + 
      (((59369411*I)/1133049544704000)*d^7*K0^2*M^4*Sqrt[29/(1612093*Pi)]*
        u^12)/b^2 + (((52249409*I)/345226033152000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[46750697*Pi]) - (((270248221*I)/345226033152000)*d^5*K0^2*
        M^4*u^12)/(b^2*Sqrt[46750697*Pi]) - 
      (((518323453*I)/377683181568000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[46750697*Pi]) + (((3462921179*I)/30901351219200)*d^9*K0^2*
        M^4*u^12)/(b^2*Sqrt[46750697*Pi]) + 
      (((1406891*I)/49318004736000)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[46750697*Pi]) - (((11741609707*I)/789088075776000)*d^15*K0^2*
        M^4*u^12)/(b^2*Sqrt[46750697*Pi]) + 
      (((8366929*I)/485592662016000)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[46750697*Pi]) - (((32756257*I)/212446789632000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[46750697*Pi]) - (((2784589*I)/9656672256000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[46750697*Pi]) + 
      (((8859391*I)/10622339481600)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[46750697*Pi]) - (((4022317*I)/35407798272000)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[46750697*Pi]) - (((2713973*I)/9656672256000)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[46750697*Pi]) - 
      (((4607149*I)/106223394816000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[46750697*Pi]) + (((224021521*I)/7587385344000)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[46750697*Pi]) + (((654397*I)/394544037888000)*d^17*
        K1^2*M^4*u^12)/(b^2*Sqrt[46750697*Pi]) - 
      (((10841*I)/32878669824000)*d^13*K0*K1*M^4*Sqrt[17/(2750041*Pi)]*u^13)/
       b^2 + (((2792071*I)/460301377536000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[46750697*Pi]) - (((50509*I)/9206027550720)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[46750697*Pi]) - (((397897*I)/25572298752000)*d^5*K0*
        K1*M^4*u^13)/(b^2*Sqrt[46750697*Pi]) + 
      (((32819*I)/3540779827200)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[46750697*Pi]) + (((10547*I)/804722688000)*d^9*K0*K1*M^4*
        u^13)/(b^2*Sqrt[46750697*Pi]) - (((22147*I)/17703899136000)*d^11*K0*
        K1*M^4*u^13)/(b^2*Sqrt[46750697*Pi]) - 
      (((1699*I)/2988969984000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[46750697*Pi]) + (((73*I)/2435457024000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[46750697*Pi]) + (((17707*I)/472103976960)*d^11*K1^2*M^4*
        Sqrt[19/(2460563*Pi)]*u^14)/b^2 + (((16087*I)/1896846336000)*d^15*
        K1^2*M^4*Sqrt[23/(2032639*Pi)]*u^14)/b^2 - 
      (((4979*I)/17703899136000)*d^7*K1^2*M^4*Sqrt[29/(1612093*Pi)]*u^14)/
       b^2 + (((132491*I)/2761808265216000)*d*K1^2*M^4*Sqrt[31/(1508087*Pi)]*
        u^14)/b^2 - (((48383*I)/16439334912000)*d^13*K1^2*M^4*
        Sqrt[31/(1508087*Pi)]*u^14)/b^2 - (((163*I)/98636009472000)*d^13*K0^2*
        M^4*Sqrt[493/(94829*Pi)]*u^14)/b^2 + 
      (((8371841*I)/1380904132608000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[46750697*Pi]) - (((2906017*I)/690452066304000)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[46750697*Pi]) - (((7509991*I)/690452066304000)*d^5*
        K0^2*M^4*u^14)/(b^2*Sqrt[46750697*Pi]) + 
      (((427279*I)/53111697408000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[46750697*Pi]) + (((839*I)/482833612800)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[46750697*Pi]) + (((59*I)/193133445120)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[46750697*Pi]) - (((23609*I)/98636009472000)*d^15*K0^2*M^4*
        u^14)/(b^2*Sqrt[46750697*Pi]) - (((2131*I)/197272018944000)*d^17*K0^2*
        M^4*u^14)/(b^2*Sqrt[46750697*Pi]) - 
      (((4197211*I)/552361653043200)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[46750697*Pi]) + (((1301*I)/332107776000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[46750697*Pi]) + (((303533*I)/32878669824000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[46750697*Pi]) + ((I/502951680)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[46750697*Pi]) - (((2292743*I)/3218890752000)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[46750697*Pi]) + (((769*I)/8515584000)*d^13*K1^2*M^4*
        u^14)/(b^2*Sqrt[46750697*Pi]) - (((770681*I)/3945440378880)*d^15*K1^2*
        M^4*u^14)/(b^2*Sqrt[46750697*Pi]) - 
      (((811*I)/65757339648000)*d^17*K1^2*M^4*u^14)/(b^2*Sqrt[46750697*Pi]) + 
      (((927211*I)/258919524864000)*d^3*K0*K1*M^4*Sqrt[17/(2750041*Pi)]*u^15)/
       b^2 - (((43*I)/12329501184000)*d^15*K0*K1*M^4*Sqrt[19/(2460563*Pi)]*
        u^15)/b^2 + (((24779*I)/32878669824000)*d^17*K0*K1*M^4*
        Sqrt[19/(2460563*Pi)]*u^15)/b^2 - (((6991*I)/1207084032000)*d^9*K0*K1*
        M^4*Sqrt[23/(2032639*Pi)]*u^15)/b^2 + 
      (((2663*I)/38358448128000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[46750697*Pi]) - 
      (((7905889*I)/129459762432000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[46750697*Pi]) - (((1993*I)/14384418048000)*d^5*K0*K1*M^4*
        u^15)/(b^2*Sqrt[46750697*Pi]) - ((I/81962496000)*d^7*K0*K1*M^4*u^15)/
       (b^2*Sqrt[46750697*Pi]) + (((11527*I)/86220288000)*d^9*K0*K1*M^4*u^15)/
       (b^2*Sqrt[46750697*Pi]) + (((61*I)/737662464000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[46750697*Pi]) - (((233*I)/1027458432000)*d^13*K0*K1*M^4*
        u^15)/(b^2*Sqrt[46750697*Pi]) - (((3293*I)/229920768000)*d^17*K0*K1*
        M^4*u^15)/(b^2*Sqrt[46750697*Pi]) + 
      (((8387*I)/4279661568000)*d^5*K0^2*M^4*Sqrt[17/(2750041*Pi)]*u^16)/
       b^2 + (((154753*I)/258919524864000)*d^3*K0^2*M^4*Sqrt[23/(2032639*Pi)]*
        u^16)/b^2 - (((5171*I)/2212987392000)*d^11*K0^2*M^4*
        Sqrt[23/(2032639*Pi)]*u^16)/b^2 - ((I/3082375296000)*d^13*K0^2*M^4*
        Sqrt[23/(2032639*Pi)]*u^16)/b^2 - ((I/3082375296000)*d^13*K1^2*M^4*
        Sqrt[23/(2032639*Pi)]*u^16)/b^2 + (((373*I)/21576627072000)*d*K0^2*
        M^4*Sqrt[29/(1612093*Pi)]*u^16)/b^2 - 
      (((373*I)/21576627072000)*d*K1^2*M^4*Sqrt[29/(1612093*Pi)]*u^16)/b^2 - 
      (((12377*I)/28768836096000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[46750697*Pi]) - 
      (((3596687*I)/258919524864000)*d^3*K0^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]) - (((120413*I)/3621252096000)*d^5*K0^2*M^4*
        u^16)/(b^2*Sqrt[46750697*Pi]) + ((I/829870272000)*d^7*K0^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]) + ((I/60354201600)*d^9*K0^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]) + (((32437*I)/603542016000)*d^11*K0^2*M^4*
        u^16)/(b^2*Sqrt[46750697*Pi]) - ((I/513729216000)*d^15*K0^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]) - ((I/12329501184000)*d^17*K0^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]) + (((37117*I)/86306508288000)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]) + (((101*I)/719220902400)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]) - (((1697*I)/21576627072000)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[46750697*Pi]) + ((I/829870272000)*d^7*K1^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]) + ((I/60354201600)*d^9*K1^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]) + ((I/829870272000)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]) - ((I/513729216000)*d^15*K1^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]) - ((I/12329501184000)*d^17*K1^2*M^4*u^16)/
       (b^2*Sqrt[46750697*Pi]))/Pi}, 13, 15, 1], 
  SeriesData[p, 0, {((((39*I)/225280)*d*K1^2*M^5*Sqrt[(7*Pi)/6678671]*u^3)/
       b^3 + (((1651*I)/337920)*d^3*K1^2*M^5*Sqrt[(7*Pi)/6678671]*u^3)/b^3 + 
      (((1625*I)/67584)*d^5*K1^2*M^5*Sqrt[(7*Pi)/6678671]*u^3)/b^3 - 
      (((17*I)/202752)*d^7*K0^2*M^5*Sqrt[(17*Pi)/2750041]*u^3)/b^3 + 
      (((221*I)/405504)*d^9*K0^2*M^5*Sqrt[(17*Pi)/2750041]*u^3)/b^3 + 
      (((221*I)/1013760)*d^11*K0^2*M^5*Sqrt[(17*Pi)/2750041]*u^3)/b^3 - 
      (((17*I)/63360)*d^13*K0^2*M^5*Sqrt[(17*Pi)/2750041]*u^3)/b^3 + 
      (((1313*I)/337920)*d^7*K1^2*M^5*Sqrt[(17*Pi)/2750041]*u^3)/b^3 - 
      (((2327*I)/101376)*d^9*K1^2*M^5*Sqrt[(17*Pi)/2750041]*u^3)/b^3 - 
      (((9971*I)/1013760)*d^11*K1^2*M^5*Sqrt[(17*Pi)/2750041]*u^3)/b^3 + 
      (((11479*I)/1013760)*d^13*K1^2*M^5*Sqrt[(17*Pi)/2750041]*u^3)/b^3 + 
      (((117*I)/22528)*d^15*K1^2*M^5*Sqrt[(17*Pi)/2750041]*u^3)/b^3 - 
      ((I/4055040)*d*K0^2*M^5*Sqrt[(119*Pi)/392863]*u^3)/b^3 - 
      (((7*I)/1013760)*d^3*K0^2*M^5*Sqrt[(119*Pi)/392863]*u^3)/b^3 - 
      (((17*I)/506880)*d^5*K0^2*M^5*Sqrt[(119*Pi)/392863]*u^3)/b^3 - 
      (((17*I)/1013760)*d^15*K0^2*M^5*Sqrt[(119*Pi)/392863]*u^3)/b^3 - 
      ((I/811008)*d^17*K0^2*M^5*Sqrt[(119*Pi)/392863]*u^3)/b^3 + 
      (((13*I)/225280)*d^17*K1^2*M^5*Sqrt[(119*Pi)/392863]*u^3)/b^3 + 
      (((11475777589*I)/365318553600)*d^3*K0*K1*M^5*Sqrt[Pi/46750697]*u^4)/
       b^3 + (((1130153873*I)/7306371072)*d^5*K0*K1*M^5*Sqrt[Pi/46750697]*
        u^4)/b^3 + (((264860473*I)/41750691840)*d^17*K0*K1*M^5*
        Sqrt[Pi/46750697]*u^4)/b^3 - (((3991613*I)/189235200)*d^9*K0*K1*M^5*
        Sqrt[(17*Pi)/2750041]*u^4)/b^3 - (((2426717*I)/267632640)*d^11*K0*K1*
        M^5*Sqrt[(17*Pi)/2750041]*u^4)/b^3 + 
      (((190070039*I)/18265927680)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/2750041]*u^4)/
       b^3 + (((9986749*I)/2087534592)*d^15*K0*K1*M^5*Sqrt[(17*Pi)/2750041]*
        u^4)/b^3 + (((18689081*I)/487091404800)*d*K0*K1*M^5*
        Sqrt[(29*Pi)/1612093]*u^4)/b^3 + (((3250451*I)/28101427200)*d^7*K0*K1*
        M^5*Sqrt[(527*Pi)/88711]*u^4)/b^3 + 
      (((134197517*I)/487091404800)*d*K0^2*M^5*Sqrt[Pi/46750697]*u^5)/b^3 + 
      (((5544580523*I)/146127421440)*d^5*K0^2*M^5*Sqrt[Pi/46750697]*u^5)/
       b^3 + (((818719687*I)/56202854400)*d^7*K0^2*M^5*Sqrt[Pi/46750697]*u^5)/
       b^3 - (((3986063*I)/107053056)*d^11*K0^2*M^5*Sqrt[Pi/46750697]*u^5)/
       b^3 + (((6325931413*I)/146127421440)*d^13*K0^2*M^5*Sqrt[Pi/46750697]*
        u^5)/b^3 + (((64128503*I)/41750691840)*d^17*K0^2*M^5*
        Sqrt[Pi/46750697]*u^5)/b^3 + (((394717352849*I)/1227470340096000)*d*
        K1^2*M^5*Sqrt[Pi/46750697]*u^5)/b^3 + 
      (((1226718722557*I)/25572298752000)*d^5*K1^2*M^5*Sqrt[Pi/46750697]*u^5)/
       b^3 + (((552618246493*I)/23605198848000)*d^7*K1^2*M^5*
        Sqrt[Pi/46750697]*u^5)/b^3 + (((405906624971*I)/7306371072000)*d^13*
        K1^2*M^5*Sqrt[Pi/46750697]*u^5)/b^3 + 
      (((111130161407*I)/3985293312000)*d^15*K1^2*M^5*Sqrt[Pi/46750697]*u^5)/
       b^3 + (((81884168591*I)/35070581145600)*d^17*K1^2*M^5*
        Sqrt[Pi/46750697]*u^5)/b^3 - (((28125971549*I)/4291854336000)*d^9*
        K1^2*M^5*Sqrt[(17*Pi)/2750041]*u^5)/b^3 - 
      (((68852829583*I)/23605198848000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/2460563]*
        u^5)/b^3 + (((14229671*I)/20875345920)*d^15*K0^2*M^5*
        Sqrt[(29*Pi)/1612093]*u^5)/b^3 - (((804787*I)/283852800)*d^9*K0^2*M^5*
        Sqrt[(31*Pi)/1508087]*u^5)/b^3 + (((5659477099*I)/730637107200)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[46750697]*b^3) + 
      (((318759884357*I)/34096398336000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[46750697]*b^3) + (((45381716983*I)/153433792512000)*d*K0*K1*M^5*
        Sqrt[Pi/46750697]*u^6)/b^3 + (((3711292166893*I)/102289195008000)*d^5*
        K0*K1*M^5*Sqrt[Pi/46750697]*u^6)/b^3 + 
      (((283169326753*I)/23605198848000)*d^7*K0*K1*M^5*Sqrt[Pi/46750697]*u^6)/
       b^3 - (((821509433677*I)/23605198848000)*d^11*K0*K1*M^5*
        Sqrt[Pi/46750697]*u^6)/b^3 + (((838698524737*I)/43838226432000)*d^15*
        K0*K1*M^5*Sqrt[Pi/46750697]*u^6)/b^3 + 
      (((13976860697*I)/8767645286400)*d^17*K0*K1*M^5*Sqrt[Pi/46750697]*u^6)/
       b^3 + (((14047602143*I)/34096398336000)*d^3*K0*K1*M^5*
        Sqrt[(19*Pi)/2460563]*u^6)/b^3 + (((25495466879*I)/14612742144000)*
        d^13*K0*K1*M^5*Sqrt[(23*Pi)/2032639]*u^6)/b^3 - 
      (((5707816109*I)/2145927168000)*d^9*K0*K1*M^5*Sqrt[(31*Pi)/1508087]*
        u^6)/b^3 + (((26833241693*I)/377683181568000)*d*K0^2*M^5*
        Sqrt[Pi/46750697]*u^7)/b^3 + (((5425756081*I)/874266624000)*d^5*K0^2*
        M^5*Sqrt[Pi/46750697]*u^7)/b^3 + (((227029463*I)/8583708672000)*d^7*
        K0^2*M^5*Sqrt[Pi/46750697]*u^7)/b^3 - 
      (((230297094613*I)/17167417344000)*d^9*K0^2*M^5*Sqrt[Pi/46750697]*u^7)/
       b^3 - (((335774192077*I)/94420795392000)*d^11*K0^2*M^5*
        Sqrt[Pi/46750697]*u^7)/b^3 + (((180845624371*I)/29225484288000)*d^13*
        K0^2*M^5*Sqrt[Pi/46750697]*u^7)/b^3 + 
      (((461921351797*I)/175352905728000)*d^15*K0^2*M^5*Sqrt[Pi/46750697]*
        u^7)/b^3 + (((1231166015*I)/5611292983296)*d^17*K0^2*M^5*
        Sqrt[Pi/46750697]*u^7)/b^3 - (((1014634633*I)/613735170048000)*d*K1^2*
        M^5*Sqrt[Pi/46750697]*u^7)/b^3 + (((444650521787*I)/94420795392000)*
        d^7*K1^2*M^5*Sqrt[Pi/46750697]*u^7)/b^3 - 
      (((100393629649*I)/8583708672000)*d^9*K1^2*M^5*Sqrt[Pi/46750697]*u^7)/
       b^3 - (((733985200463*I)/94420795392000)*d^11*K1^2*M^5*
        Sqrt[Pi/46750697]*u^7)/b^3 + (((10723283387*I)/1771241472000)*d^13*
        K1^2*M^5*Sqrt[Pi/46750697]*u^7)/b^3 + 
      (((115883244031*I)/35070581145600)*d^15*K1^2*M^5*Sqrt[Pi/46750697]*u^7)/
       b^3 + (((50837130419*I)/175352905728000)*d^17*K1^2*M^5*
        Sqrt[Pi/46750697]*u^7)/b^3 + (((3697516007*I)/15153954816000)*d^5*
        K1^2*M^5*Sqrt[(19*Pi)/2460563]*u^7)/b^3 + 
      (((1764446263*I)/31473598464000)*d^3*K0^2*M^5*Sqrt[(29*Pi)/1612093]*
        u^7)/b^3 + (((195394385293*I)/409156780032000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[46750697]*b^3) + (((3245507527*I)/99189522432000)*d*K0*K1*
        M^5*Sqrt[Pi/46750697]*u^8)/b^3 + (((13885294481*I)/20457839001600)*
        d^3*K0*K1*M^5*Sqrt[Pi/46750697]*u^8)/b^3 + 
      (((2211883366079*I)/818313560064000)*d^5*K0*K1*M^5*Sqrt[Pi/46750697]*
        u^8)/b^3 + (((11546115563*I)/15736799232000)*d^7*K0*K1*M^5*
        Sqrt[Pi/46750697]*u^8)/b^3 - (((70336296721*I)/11444944896000)*d^9*K0*
        K1*M^5*Sqrt[Pi/46750697]*u^8)/b^3 - 
      (((5137012619*I)/1967099904000)*d^11*K0*K1*M^5*Sqrt[Pi/46750697]*u^8)/
       b^3 + (((8413643807*I)/66801106944000)*d^17*K0*K1*M^5*
        Sqrt[Pi/46750697]*u^8)/b^3 + (((746854039*I)/4676077486080)*d^13*K0*
        K1*M^5*Sqrt[(19*Pi)/2460563]*u^8)/b^3 + 
      (((71866181*I)/29225484288000)*d^15*K0*K1*M^5*Sqrt[(589*Pi)/79373]*u^8)/
       b^3 + (((2622688963*I)/188841590784000)*d*K0^2*M^5*Sqrt[Pi/46750697]*
        u^9)/b^3 + (((116310396263*I)/377683181568000)*d^5*K0^2*M^5*
        Sqrt[Pi/46750697]*u^9)/b^3 - (((3918685993*I)/13988265984000)*d^7*
        K0^2*M^5*Sqrt[Pi/46750697]*u^9)/b^3 - 
      (((3936350107*I)/6866966937600)*d^9*K0^2*M^5*Sqrt[Pi/46750697]*u^9)/
       b^3 - (((35986058761*I)/377683181568000)*d^11*K0^2*M^5*
        Sqrt[Pi/46750697]*u^9)/b^3 + (((2716191131*I)/9109241856000)*d^13*
        K0^2*M^5*Sqrt[Pi/46750697]*u^9)/b^3 + 
      (((13282625099*I)/100201660416000)*d^15*K0^2*M^5*Sqrt[Pi/46750697]*u^9)/
       b^3 - (((104432609*I)/9299017728000)*d*K1^2*M^5*Sqrt[Pi/46750697]*u^9)/
       b^3 - (((177951810341*I)/377683181568000)*d^11*K1^2*M^5*
        Sqrt[Pi/46750697]*u^9)/b^3 + (((215254212031*I)/701411622912000)*d^13*
        K1^2*M^5*Sqrt[Pi/46750697]*u^9)/b^3 + 
      (((7391283847*I)/46760774860800)*d^15*K1^2*M^5*Sqrt[Pi/46750697]*u^9)/
       b^3 + (((4099598341*I)/377683181568000)*d^3*K0^2*M^5*
        Sqrt[(17*Pi)/2750041]*u^9)/b^3 - (((24205144451*I)/4909881360384000)*
        d^3*K1^2*M^5*Sqrt[(17*Pi)/2750041]*u^9)/b^3 + 
      (((425984411*I)/701411622912000)*d^17*K0^2*M^5*Sqrt[(19*Pi)/2460563]*
        u^9)/b^3 + (((168798079*I)/233803874304000)*d^17*K1^2*M^5*
        Sqrt[(19*Pi)/2460563]*u^9)/b^3 + (((38477316679*I)/4909881360384000)*
        d^5*K1^2*M^5*Sqrt[(29*Pi)/1612093]*u^9)/b^3 + 
      (((6687483421*I)/377683181568000)*d^7*K1^2*M^5*Sqrt[(29*Pi)/1612093]*
        u^9)/b^3 - (((773387207*I)/34334834688000)*d^9*K1^2*M^5*
        Sqrt[(29*Pi)/1612093]*u^9)/b^3 + (((736005737*I)/283262386176000)*d*
        K0*K1*M^5*Sqrt[Pi/46750697]*u^10)/b^3 + 
      (((2661757951*I)/94420795392000)*d^3*K0*K1*M^5*Sqrt[Pi/46750697]*u^10)/
       b^3 + (((281105273*I)/3776831815680)*d^5*K0*K1*M^5*Sqrt[Pi/46750697]*
        u^10)/b^3 + (((5817123373*I)/283262386176000)*d^7*K0*K1*M^5*
        Sqrt[Pi/46750697]*u^10)/b^3 - (((209077177*I)/2341011456000)*d^11*K0*
        K1*M^5*Sqrt[Pi/46750697]*u^10)/b^3 + 
      (((17082194401*I)/175352905728000)*d^13*K0*K1*M^5*Sqrt[Pi/46750697]*
        u^10)/b^3 + (((25000270093*I)/526058717184000)*d^15*K0*K1*M^5*
        Sqrt[Pi/46750697]*u^10)/b^3 + (((1069579061*I)/263029358592000)*d^17*
        K0*K1*M^5*Sqrt[Pi/46750697]*u^10)/b^3 - 
      (((154049303*I)/25751126016000)*d^9*K0*K1*M^5*Sqrt[(31*Pi)/1508087]*
        u^10)/b^3 - (((1267190623*I)/245494068019200)*d^5*K0^2*M^5*
        Sqrt[Pi/46750697]*u^11)/b^3 - (((3991897057*I)/283262386176000)*d^7*
        K0^2*M^5*Sqrt[Pi/46750697]*u^11)/b^3 - 
      (((734808047*I)/283262386176000)*d^11*K0^2*M^5*Sqrt[Pi/46750697]*u^11)/
       b^3 + (((1036599881*I)/175352905728000)*d^13*K0^2*M^5*
        Sqrt[Pi/46750697]*u^11)/b^3 - (((2639616151*I)/1380904132608000)*d*
        K1^2*M^5*Sqrt[Pi/46750697]*u^11)/b^3 + 
      (((5404946633*I)/283262386176000)*d^7*K1^2*M^5*Sqrt[Pi/46750697]*u^11)/
       b^3 - (((374311807*I)/15450675609600)*d^9*K1^2*M^5*Sqrt[Pi/46750697]*
        u^11)/b^3 - (((8112512899*I)/849787158528000)*d^11*K1^2*M^5*
        Sqrt[Pi/46750697]*u^11)/b^3 + (((5229882611*I)/1578176151552000)*d^15*
        K1^2*M^5*Sqrt[Pi/46750697]*u^11)/b^3 + 
      (((434730599*I)/1578176151552000)*d^17*K1^2*M^5*Sqrt[Pi/46750697]*u^11)/
       b^3 + (((10705790999*I)/11047233060864000)*d^5*K1^2*M^5*
        Sqrt[(17*Pi)/2750041]*u^11)/b^3 + (((8396981*I)/83691159552000)*d*
        K0^2*M^5*Sqrt[(19*Pi)/2460563]*u^11)/b^3 - 
      (((147347*I)/2341011456000)*d^9*K0^2*M^5*Sqrt[(19*Pi)/2460563]*u^11)/
       b^3 + (((539987089*I)/1578176151552000)*d^13*K1^2*M^5*
        Sqrt[(19*Pi)/2460563]*u^11)/b^3 + (((68301841*I)/526058717184000)*
        d^15*K0^2*M^5*Sqrt[(23*Pi)/2032639]*u^11)/b^3 + 
      (((410453*I)/47823519744000)*d^17*K0^2*M^5*Sqrt[(29*Pi)/1612093]*u^11)/
       b^3 + (((14719057973*I)/1227470340096000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[46750697]*b^3) - (((110049402077*I)/11047233060864000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[46750697]*b^3) + 
      (((134952091*I)/276180826521600)*d^3*K0*K1*M^5*Sqrt[Pi/46750697]*u^12)/
       b^3 + (((140491873*I)/690452066304000)*d^5*K0*K1*M^5*Sqrt[Pi/46750697]*
        u^12)/b^3 + (((23646877*I)/35407798272000)*d^7*K0*K1*M^5*
        Sqrt[Pi/46750697]*u^12)/b^3 - (((20580913*I)/9656672256000)*d^9*K0*K1*
        M^5*Sqrt[Pi/46750697]*u^12)/b^3 + (((22811639*I)/19727201894400)*d^13*
        K0*K1*M^5*Sqrt[Pi/46750697]*u^12)/b^3 + 
      (((25096619*I)/39454403788800)*d^15*K0*K1*M^5*Sqrt[Pi/46750697]*u^12)/
       b^3 + (((4062433*I)/78908807577600)*d^17*K0*K1*M^5*Sqrt[Pi/46750697]*
        u^12)/b^3 + (((430039*I)/50214695731200)*d*K0*K1*M^5*
        Sqrt[(19*Pi)/2460563]*u^12)/b^3 - (((1141061*I)/21244678963200)*d^11*
        K0*K1*M^5*Sqrt[(23*Pi)/2032639]*u^12)/b^3 + 
      (((52249409*I)/345226033152000)*d*K0^2*M^5*Sqrt[Pi/46750697]*u^13)/
       b^3 - (((270248221*I)/345226033152000)*d^5*K0^2*M^5*Sqrt[Pi/46750697]*
        u^13)/b^3 + (((1042141*I)/7081559654400)*d^7*K0^2*M^5*
        Sqrt[Pi/46750697]*u^13)/b^3 + (((491*I)/2743372800)*d^9*K0^2*M^5*
        Sqrt[Pi/46750697]*u^13)/b^3 + (((1406891*I)/49318004736000)*d^13*K0^2*
        M^5*Sqrt[Pi/46750697]*u^13)/b^3 + (((16277*I)/9863600947200)*d^17*
        K0^2*M^5*Sqrt[Pi/46750697]*u^13)/b^3 - 
      (((32756257*I)/212446789632000)*d*K1^2*M^5*Sqrt[Pi/46750697]*u^13)/
       b^3 + (((8859391*I)/10622339481600)*d^5*K1^2*M^5*Sqrt[Pi/46750697]*
        u^13)/b^3 - (((4022317*I)/35407798272000)*d^7*K1^2*M^5*
        Sqrt[Pi/46750697]*u^13)/b^3 - (((2713973*I)/9656672256000)*d^9*K1^2*
        M^5*Sqrt[Pi/46750697]*u^13)/b^3 - (((4607149*I)/106223394816000)*d^11*
        K1^2*M^5*Sqrt[Pi/46750697]*u^13)/b^3 + 
      (((2488217*I)/98636009472000)*d^13*K1^2*M^5*Sqrt[Pi/46750697]*u^13)/
       b^3 + (((654397*I)/394544037888000)*d^17*K1^2*M^5*Sqrt[Pi/46750697]*
        u^13)/b^3 + (((24207019*I)/1380904132608000)*d^3*K0^2*M^5*
        Sqrt[(17*Pi)/2750041]*u^13)/b^3 - (((240017*I)/106223394816000)*d^11*
        K0^2*M^5*Sqrt[(19*Pi)/2460563]*u^13)/b^3 + 
      (((203963*I)/197272018944000)*d^15*K1^2*M^5*Sqrt[(19*Pi)/2460563]*u^13)/
       b^3 + (((172181*I)/197272018944000)*d^15*K0^2*M^5*
        Sqrt[(23*Pi)/2032639]*u^13)/b^3 - (((2784589*I)/9656672256000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[46750697]*b^3) + 
      (((2792071*I)/460301377536000)*d*K0*K1*M^5*Sqrt[Pi/46750697]*u^14)/
       b^3 - (((50509*I)/9206027550720)*d^3*K0*K1*M^5*Sqrt[Pi/46750697]*u^14)/
       b^3 - (((397897*I)/25572298752000)*d^5*K0*K1*M^5*Sqrt[Pi/46750697]*
        u^14)/b^3 + (((32819*I)/3540779827200)*d^7*K0*K1*M^5*
        Sqrt[Pi/46750697]*u^14)/b^3 + (((10547*I)/804722688000)*d^9*K0*K1*M^5*
        Sqrt[Pi/46750697]*u^14)/b^3 - (((22147*I)/17703899136000)*d^11*K0*K1*
        M^5*Sqrt[Pi/46750697]*u^14)/b^3 - (((1699*I)/2988969984000)*d^15*K0*
        K1*M^5*Sqrt[Pi/46750697]*u^14)/b^3 + 
      (((73*I)/2435457024000)*d^17*K0*K1*M^5*Sqrt[Pi/46750697]*u^14)/b^3 - 
      (((10841*I)/32878669824000)*d^13*K0*K1*M^5*Sqrt[(17*Pi)/2750041]*u^14)/
       b^3 + (((8371841*I)/1380904132608000)*d*K0^2*M^5*Sqrt[Pi/46750697]*
        u^15)/b^3 - (((7509991*I)/690452066304000)*d^5*K0^2*M^5*
        Sqrt[Pi/46750697]*u^15)/b^3 + (((427279*I)/53111697408000)*d^7*K0^2*
        M^5*Sqrt[Pi/46750697]*u^15)/b^3 + (((839*I)/482833612800)*d^9*K0^2*
        M^5*Sqrt[Pi/46750697]*u^15)/b^3 + (((59*I)/193133445120)*d^11*K0^2*
        M^5*Sqrt[Pi/46750697]*u^15)/b^3 - (((23609*I)/98636009472000)*d^15*
        K0^2*M^5*Sqrt[Pi/46750697]*u^15)/b^3 - 
      (((2131*I)/197272018944000)*d^17*K0^2*M^5*Sqrt[Pi/46750697]*u^15)/b^3 - 
      (((6379*I)/1043767296000)*d*K1^2*M^5*Sqrt[Pi/46750697]*u^15)/b^3 + 
      (((303533*I)/32878669824000)*d^5*K1^2*M^5*Sqrt[Pi/46750697]*u^15)/b^3 + 
      ((I/502951680)*d^9*K1^2*M^5*Sqrt[Pi/46750697]*u^15)/b^3 + 
      (((6151*I)/17703899136000)*d^11*K1^2*M^5*Sqrt[Pi/46750697]*u^15)/b^3 - 
      (((30637*I)/32878669824000)*d^13*K1^2*M^5*Sqrt[Pi/46750697]*u^15)/b^3 - 
      (((37*I)/135303168000)*d^15*K1^2*M^5*Sqrt[Pi/46750697]*u^15)/b^3 - 
      (((811*I)/65757339648000)*d^17*K1^2*M^5*Sqrt[Pi/46750697]*u^15)/b^3 - 
      (((4979*I)/17703899136000)*d^7*K1^2*M^5*Sqrt[(29*Pi)/1612093]*u^15)/
       b^3 - (((163*I)/98636009472000)*d^13*K0^2*M^5*Sqrt[(493*Pi)/94829]*
        u^15)/b^3 - (((2906017*I)/690452066304000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[46750697]*b^3) + (((1301*I)/332107776000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[46750697]*b^3) + 
      (((2663*I)/38358448128000)*d*K0*K1*M^5*Sqrt[Pi/46750697]*u^16)/b^3 - 
      (((1993*I)/14384418048000)*d^5*K0*K1*M^5*Sqrt[Pi/46750697]*u^16)/b^3 - 
      ((I/81962496000)*d^7*K0*K1*M^5*Sqrt[Pi/46750697]*u^16)/b^3 + 
      (((13*I)/26824089600)*d^9*K0*K1*M^5*Sqrt[Pi/46750697]*u^16)/b^3 + 
      (((61*I)/737662464000)*d^11*K0*K1*M^5*Sqrt[Pi/46750697]*u^16)/b^3 - 
      (((233*I)/1027458432000)*d^13*K0*K1*M^5*Sqrt[Pi/46750697]*u^16)/b^3 - 
      ((I/2348476416000)*d^17*K0*K1*M^5*Sqrt[(7*Pi)/6678671]*u^16)/b^3 - 
      (((863*I)/86306508288000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/2460563]*u^16)/
       b^3 - (((43*I)/12329501184000)*d^15*K0*K1*M^5*Sqrt[(19*Pi)/2460563]*
        u^16)/b^3 + ((I/15692092416)*d^5*K0^2*M^5*Sqrt[Pi/46750697]*u^17)/
       b^3 + ((I/829870272000)*d^7*K0^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 + 
      ((I/60354201600)*d^9*K0^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 + 
      ((I/829870272000)*d^11*K0^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 - 
      ((I/513729216000)*d^15*K0^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 - 
      ((I/12329501184000)*d^17*K0^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 - 
      (((6151*I)/86306508288000)*d*K1^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 - 
      (((1697*I)/21576627072000)*d^5*K1^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 + 
      ((I/829870272000)*d^7*K1^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 + 
      ((I/60354201600)*d^9*K1^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 + 
      ((I/829870272000)*d^11*K1^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 - 
      ((I/513729216000)*d^15*K1^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 - 
      ((I/12329501184000)*d^17*K1^2*M^5*Sqrt[Pi/46750697]*u^17)/b^3 - 
      ((I/3082375296000)*d^13*K0^2*M^5*Sqrt[(23*Pi)/2032639]*u^17)/b^3 - 
      ((I/3082375296000)*d^13*K1^2*M^5*Sqrt[(23*Pi)/2032639]*u^17)/b^3 + 
      (((19*I)/86306508288000)*d*K0^2*M^5*Sqrt[(323*Pi)/144739]*u^17)/b^3 - 
      (((173*I)/1198701504000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[46750697]*b^3) + (((101*I)/719220902400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^17)/(Sqrt[46750697]*b^3))/Pi}, 11, 13, 1]}, 3, 5, 1]


==> anc/spectrum_17_17.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((153*I)/2048)*d^15*K1^2*M^4*Sqrt[3/(30250451*Pi)]*u^2)/
       b^2 - ((I/122880)*d*K0^2*M^4*Sqrt[7/(12964479*Pi)]*u^2)/b^2 - 
      (((7*I)/30720)*d^3*K0^2*M^4*Sqrt[7/(12964479*Pi)]*u^2)/b^2 - 
      (((17*I)/15360)*d^5*K0^2*M^4*Sqrt[7/(12964479*Pi)]*u^2)/b^2 - 
      ((I/24576)*d^17*K0^2*M^4*Sqrt[7/(12964479*Pi)]*u^2)/b^2 + 
      (((127*I)/10240)*d^3*K1^2*M^4*Sqrt[7/(12964479*Pi)]*u^2)/b^2 + 
      (((125*I)/2048)*d^5*K1^2*M^4*Sqrt[7/(12964479*Pi)]*u^2)/b^2 + 
      (((3*I)/20480)*d*K1^2*M^4*Sqrt[21/(4321493*Pi)]*u^2)/b^2 + 
      (((17*I)/20480)*d^17*K1^2*M^4*Sqrt[21/(4321493*Pi)]*u^2)/b^2 - 
      ((I/163840)*d^15*K0^2*M^4*Sqrt[589/(154077*Pi)]*u^2)/b^2 - 
      (((17*I)/6144)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[90751353*Pi]) + 
      (((221*I)/12288)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[90751353*Pi]) + 
      (((221*I)/30720)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[90751353*Pi]) - 
      (((17*I)/1920)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[90751353*Pi]) - 
      (((137*I)/491520)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[90751353*Pi]) + 
      (((1717*I)/10240)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[90751353*Pi]) - 
      (((3043*I)/3072)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[90751353*Pi]) - 
      (((13039*I)/30720)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[90751353*Pi]) + 
      (((15011*I)/30720)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[90751353*Pi]) - 
      (((1099721*I)/486604800)*d^11*K0*K1*M^4*Sqrt[217/(418209*Pi)]*u^3)/
       b^2 + (((42960677*I)/14760345600)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[90751353*Pi]) + (((909491717*I)/11070259200)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[90751353*Pi]) + (((447721877*I)/1107025920)*d^5*K0*K1*
        M^4*u^3)/(b^2*Sqrt[90751353*Pi]) + (((135469421*I)/851558400)*d^7*K0*
        K1*M^4*u^3)/(b^2*Sqrt[90751353*Pi]) - 
      (((16130039*I)/17203200)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[90751353*Pi]) + 
      (((42791957*I)/486604800)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[90751353*Pi]) + 
      (((256015919*I)/553512960)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[90751353*Pi]) + (((67189841*I)/316293120)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[90751353*Pi]) + (((20938793*I)/1265172480)*d^17*K0*K1*
        M^4*u^3)/(b^2*Sqrt[90751353*Pi]) - (((223449*I)/2867200)*d^9*K0^2*M^4*
        Sqrt[3/(30250451*Pi)]*u^4)/b^2 - (((229373*I)/16220160)*d^11*K0^2*M^4*
        Sqrt[7/(12964479*Pi)]*u^4)/b^2 + (((2104255183*I)/354248294400)*d^5*
        K0^2*M^4*Sqrt[19/(4776387*Pi)]*u^4)/b^2 + 
      (((16029323*I)/81749606400)*d^17*K1^2*M^4*Sqrt[23/(3945711*Pi)]*u^4)/
       b^2 + (((1190591*I)/495452160)*d^15*K0^2*M^4*Sqrt[29/(3129357*Pi)]*
        u^4)/b^2 + (((10508256149*I)/1907490816000)*d^7*K1^2*M^4*
        Sqrt[29/(3129357*Pi)]*u^4)/b^2 - (((2000933903*I)/173408256000)*d^9*
        K1^2*M^4*Sqrt[29/(3129357*Pi)]*u^4)/b^2 + 
      (((30136273*I)/5677056000)*d^13*K1^2*M^4*Sqrt[29/(3129357*Pi)]*u^4)/
       b^2 + (((10812181*I)/14760345600)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[90751353*Pi]) + (((456068747*I)/22140518400)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[90751353*Pi]) - (((4230717677*I)/354248294400)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[90751353*Pi]) + 
      (((65982311*I)/1703116800)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[90751353*Pi]) + 
      (((509983109*I)/4428103680)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[90751353*Pi]) - (((404783039*I)/23616552960)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[90751353*Pi]) + (((5158591*I)/1265172480)*d^17*K0^2*
        M^4*u^4)/(b^2*Sqrt[90751353*Pi]) + (((33358912417*I)/37196070912000)*
        d*K1^2*M^4*u^4)/(b^2*Sqrt[90751353*Pi]) + 
      (((80627218943*I)/3099672576000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[90751353*Pi]) + (((103092780541*I)/774918144000)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[90751353*Pi]) - (((78332373293*I)/817496064000)*
        d^7*K1^2*M^4*u^4)/(b^2*Sqrt[90751353*Pi]) + 
      (((76352107*I)/2972712960)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[90751353*Pi]) - 
      (((108733377581*I)/715309056000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[90751353*Pi]) + (((7841202137*I)/102187008000)*d^15*K1^2*M^4*
        u^4)/(b^2*Sqrt[90751353*Pi]) + (((25595957*I)/13624934400)*d^17*K1^2*
        M^4*u^4)/(b^2*Sqrt[90751353*Pi]) + (((1222804931*I)/715309056000)*d^7*
        K0*K1*M^4*Sqrt[19/(4776387*Pi)]*u^5)/b^2 - 
      (((3019085347*I)/715309056000)*d^11*K0*K1*M^4*Sqrt[23/(3945711*Pi)]*
        u^5)/b^2 + (((1754580869*I)/442810368000)*d^13*K0*K1*M^4*
        Sqrt[29/(3129357*Pi)]*u^5)/b^2 + (((4020286499*I)/4649508864000)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[90751353*Pi]) + 
      (((70427829743*I)/3099672576000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[90751353*Pi]) + (((323274139189*I)/3099672576000)*d^5*K0*K1*
        M^4*u^5)/(b^2*Sqrt[90751353*Pi]) - (((15391320667*I)/65028096000)*d^9*
        K0*K1*M^4*u^5)/(b^2*Sqrt[90751353*Pi]) + 
      (((71781125081*I)/1328431104000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[90751353*Pi]) + (((1185098617*I)/265686220800)*d^17*K0*K1*
        M^4*u^5)/(b^2*Sqrt[90751353*Pi]) + (((283946533*I)/3269984256000)*
        d^17*K1^2*M^4*Sqrt[19/(4776387*Pi)]*u^6)/b^2 - 
      (((8343243751*I)/2080899072000)*d^9*K0^2*M^4*Sqrt[31/(2927463*Pi)]*u^6)/
       b^2 - (((22983883*I)/138726604800)*d^9*K1^2*M^4*Sqrt[899/(100947*Pi)]*
        u^6)/b^2 + (((32240957257*I)/148784283648000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[90751353*Pi]) + (((20448495701*I)/4132896768000)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[90751353*Pi]) + (((58179031241*I)/3099672576000)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[90751353*Pi]) - 
      (((777208771*I)/2861236224000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[90751353*Pi]) + (((4978741591*I)/59454259200)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[90751353*Pi]) - (((29088088781*I)/2861236224000)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[90751353*Pi]) + 
      (((214613719*I)/11501568000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[90751353*Pi]) + (((41243435381*I)/5313724416000)*d^15*K0^2*
        M^4*u^6)/(b^2*Sqrt[90751353*Pi]) + (((2698710103*I)/4250979532800)*
        d^17*K0^2*M^4*u^6)/(b^2*Sqrt[90751353*Pi]) - 
      (((98251211*I)/9299017728000)*d*K1^2*M^4*u^6)/(b^2*Sqrt[90751353*Pi]) + 
      (((51898808243*I)/37196070912000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[90751353*Pi]) + (((47974714891*I)/3381460992000)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[90751353*Pi]) + (((8348178779*I)/572247244800)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[90751353*Pi]) + 
      (((2237064463*I)/19818086400)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[90751353*Pi]) - (((67593238747*I)/2861236224000)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[90751353*Pi]) + (((9035545471*I)/483065856000)*
        d^13*K1^2*M^4*u^6)/(b^2*Sqrt[90751353*Pi]) + 
      (((52972399847*I)/5313724416000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[90751353*Pi]) - (((33844091371*I)/42509795328000)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[90751353*Pi]) + (((4523716809*I)/1049624576000)*
        d^15*K0*K1*M^4*Sqrt[3/(30250451*Pi)]*u^7)/b^2 - 
      (((1904206601*I)/1040449536000)*d^9*K0*K1*M^4*Sqrt[11/(8250123*Pi)]*
        u^7)/b^2 + (((38341373549*I)/42509795328000)*d^13*K0*K1*M^4*
        Sqrt[19/(4776387*Pi)]*u^7)/b^2 + (((34865979541*I)/297568567296000)*d*
        K0*K1*M^4*u^7)/(b^2*Sqrt[90751353*Pi]) + 
      (((5410165361*I)/2324754432000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[90751353*Pi]) + (((131859250529*I)/14878428364800)*d^5*K0*K1*
        M^4*u^7)/(b^2*Sqrt[90751353*Pi]) + (((973411993*I)/476872704000)*d^7*
        K0*K1*M^4*u^7)/(b^2*Sqrt[90751353*Pi]) - 
      (((1965242947*I)/238436352000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[90751353*Pi]) - (((186520403*I)/26159874048)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[90751353*Pi]) - (((54265348631*I)/6539968512000)*d^15*
        K0*K1*M^4*u^7)/(b^2*Sqrt[90751353*Pi]) + 
      (((299259853*I)/772905369600)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[90751353*Pi]) - (((27291643*I)/6762921984000)*d*K1^2*M^4*
        Sqrt[11/(8250123*Pi)]*u^8)/b^2 + (((2897117807*I)/49594761216000)*d^5*
        K0^2*M^4*Sqrt[19/(4776387*Pi)]*u^8)/b^2 - 
      (((77689730311*I)/183119118336000)*d^11*K0^2*M^4*Sqrt[19/(4776387*Pi)]*
        u^8)/b^2 + (((1198069657*I)/21254897664000)*d^13*K0^2*M^4*
        Sqrt[19/(4776387*Pi)]*u^8)/b^2 + (((498090427*I)/16531587072000)*d^3*
        K0^2*M^4*Sqrt[23/(3945711*Pi)]*u^8)/b^2 + 
      (((1048107457*I)/21254897664000)*d^13*K1^2*M^4*Sqrt[23/(3945711*Pi)]*
        u^8)/b^2 + (((217397953*I)/4132896768000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[90751353*Pi]) - (((4248959653*I)/3814981632000)*d^7*K0^2*M^4*
        u^8)/(b^2*Sqrt[90751353*Pi]) - (((2118610223*I)/1040449536000)*d^9*
        K0^2*M^4*u^8)/(b^2*Sqrt[90751353*Pi]) + 
      (((203740060259*I)/26159874048000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[90751353*Pi]) + (((9748368401*I)/21254897664000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[90751353*Pi]) + (((3546479*I)/94466211840)*d^17*
        K0^2*M^4*u^8)/(b^2*Sqrt[90751353*Pi]) - 
      (((16475514001*I)/49594761216000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[90751353*Pi]) + (((42042731249*I)/49594761216000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[90751353*Pi]) + (((21928500521*I)/11444944896000)*
        d^7*K1^2*M^4*u^8)/(b^2*Sqrt[90751353*Pi]) - 
      (((168636953*I)/69363302400)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[90751353*Pi]) - (((19420628069*I)/11444944896000)*d^11*K1^2*
        M^4*u^8)/(b^2*Sqrt[90751353*Pi]) + (((11931381257*I)/21254897664000)*
        d^15*K1^2*M^4*u^8)/(b^2*Sqrt[90751353*Pi]) + 
      (((193196537*I)/4250979532800)*d^17*K1^2*M^4*u^8)/
       (b^2*Sqrt[90751353*Pi]) + (((94096837*I)/5313724416000)*d^13*K0*K1*M^4*
        Sqrt[23/(3945711*Pi)]*u^9)/b^2 + (((1415742859*I)/111588212736000)*d*
        K0*K1*M^4*u^9)/(b^2*Sqrt[90751353*Pi]) + 
      (((4721058989*I)/37196070912000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[90751353*Pi]) + (((11165528551*I)/37196070912000)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[90751353*Pi]) + (((9919013*I)/156067430400)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[90751353*Pi]) - 
      (((601758259*I)/780337152000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[90751353*Pi]) - (((587745379*I)/1716741734400)*d^11*K0*K1*
        M^4*u^9)/(b^2*Sqrt[90751353*Pi]) + (((3001480211*I)/15941173248000)*
        d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[90751353*Pi]) + 
      (((4651849*I)/318823464960)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[90751353*Pi]) + (((1037915454637*I)/5356234211328000)*d^5*
        K1^2*M^4*Sqrt[23/(3945711*Pi)]*u^10)/b^2 + 
      (((18059687*I)/55794106368000)*d*K0^2*M^4*Sqrt[29/(3129357*Pi)]*u^10)/
       b^2 + (((75391759*I)/37196070912000)*d^3*K0^2*M^4*
        Sqrt[29/(3129357*Pi)]*u^10)/b^2 - (((28848277*I)/1127153664000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[90751353*Pi]) - 
      (((117263851*I)/1716741734400)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[90751353*Pi]) - (((6357041*I)/780337152000)*d^9*K0^2*M^4*
        u^10)/(b^2*Sqrt[90751353*Pi]) - (((18579797*I)/1716741734400)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[90751353*Pi]) + 
      (((17652031*I)/590413824000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[90751353*Pi]) + (((31432087*I)/2277310464000)*d^15*K0^2*M^4*
        u^10)/(b^2*Sqrt[90751353*Pi]) + (((3197783*I)/3188234649600)*d^17*
        K0^2*M^4*u^10)/(b^2*Sqrt[90751353*Pi]) - 
      (((1601223167*I)/167382319104000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[90751353*Pi]) - (((16130890147*I)/334764638208000)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[90751353*Pi]) - 
      (((600471627277*I)/137339338752000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[90751353*Pi]) + (((51649721*I)/572247244800)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[90751353*Pi]) - (((58193573*I)/468202291200)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[90751353*Pi]) - 
      (((229141849*I)/5150225203200)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[90751353*Pi]) + (((330512233*I)/9564703948800)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[90751353*Pi]) + (((759649069*I)/47823519744000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[90751353*Pi]) + 
      (((10900811*I)/9564703948800)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[90751353*Pi]) - (((248267*I)/292626432000)*d^9*K0*K1*M^4*
        Sqrt[19/(4776387*Pi)]*u^11)/b^2 + (((8771353*I)/7608287232000)*d*K0*
        K1*M^4*u^11)/(b^2*Sqrt[90751353*Pi]) + 
      (((144413047*I)/41845579776000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[90751353*Pi]) + (((43123181*I)/20922789888000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[90751353*Pi]) + (((4159349*I)/1072963584000)*d^7*K0*
        K1*M^4*u^11)/(b^2*Sqrt[90751353*Pi]) - 
      (((4737443*I)/643778150400)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[90751353*Pi]) + (((26149007*I)/2988969984000)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[90751353*Pi]) + (((23487551*I)/5977939968000)*d^15*K0*
        K1*M^4*u^11)/(b^2*Sqrt[90751353*Pi]) + 
      (((620561*I)/2391175987200)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[90751353*Pi]) - (((432403*I)/20901888000)*d^9*K0^2*M^4*
        Sqrt[11/(8250123*Pi)]*u^12)/b^2 + (((443*I)/9057484800)*d^13*K1^2*M^4*
        Sqrt[11/(8250123*Pi)]*u^12)/b^2 + (((5070497*I)/7357464576000)*d^17*
        K0^2*M^4*Sqrt[29/(3129357*Pi)]*u^12)/b^2 - 
      (((647543249*I)/51502252032000)*d^11*K0^2*M^4*Sqrt[31/(2927463*Pi)]*
        u^12)/b^2 + (((10913083*I)/10461394944000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[90751353*Pi]) + (((85505701*I)/41845579776000)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[90751353*Pi]) - (((106299559*I)/20922789888000)*d^5*
        K0^2*M^4*u^12)/(b^2*Sqrt[90751353*Pi]) + 
      (((6239*I)/5677056000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[90751353*Pi]) + 
      (((2384369*I)/10450944000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[90751353*Pi]) + 
      (((4010670131*I)/10300450406400)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[90751353*Pi]) + (((207671*I)/426995712000)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[90751353*Pi]) + (((9829*I)/47823519744)*d^15*K0^2*M^4*
        u^12)/(b^2*Sqrt[90751353*Pi]) - (((24810397*I)/1242169344000)*d^17*
        K0^2*M^4*u^12)/(b^2*Sqrt[90751353*Pi]) - 
      (((89844341*I)/83691159552000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[90751353*Pi]) - (((5122363*I)/2789705318400)*d^3*K1^2*M^4*
        u^12)/(b^2*Sqrt[90751353*Pi]) + (((15700169*I)/2615348736000)*d^5*
        K1^2*M^4*u^12)/(b^2*Sqrt[90751353*Pi]) - 
      (((298733*I)/357654528000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[90751353*Pi]) - 
      (((28169*I)/10838016000)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[90751353*Pi]) - 
      (((155611*I)/357654528000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[90751353*Pi]) + (((1343291*I)/5977939968000)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[90751353*Pi]) + (((53083*I)/3985293312000)*d^17*K1^2*
        M^4*u^12)/(b^2*Sqrt[90751353*Pi]) + 
      (((5863939*I)/5977939968000)*d^13*K0*K1*M^4*Sqrt[29/(3129357*Pi)]*u^13)/
       b^2 + (((159821839*I)/37196070912000)*d^5*K0*K1*M^4*
        Sqrt[31/(2927463*Pi)]*u^13)/b^2 + (((997739*I)/13948526592000)*d*K0*
        K1*M^4*u^13)/(b^2*Sqrt[90751353*Pi]) - 
      (((745699*I)/20922789888000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[90751353*Pi]) - (((76237697*I)/572247244800)*d^5*K0*K1*M^4*
        u^13)/(b^2*Sqrt[90751353*Pi]) + (((63851*I)/536481792000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[90751353*Pi]) - 
      (((2851*I)/14631321600)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[90751353*Pi]) - 
      (((116741*I)/1609445376000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[90751353*Pi]) - (((1862191*I)/65691648000)*d^13*K0*K1*M^4*
        u^13)/(b^2*Sqrt[90751353*Pi]) + (((10099*I)/271724544000)*d^15*K0*K1*
        M^4*u^13)/(b^2*Sqrt[90751353*Pi]) + 
      (((11813*I)/5977939968000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[90751353*Pi]) + (((1849*I)/6096384000)*d^9*K0^2*M^4*
        Sqrt[11/(8250123*Pi)]*u^14)/b^2 + (((138269*I)/715309056000)*d^7*K1^2*
        M^4*Sqrt[19/(4776387*Pi)]*u^14)/b^2 - 
      (((1277*I)/16721510400)*d^17*K1^2*M^4*Sqrt[19/(4776387*Pi)]*u^14)/b^2 + 
      (((2137*I)/398529331200)*d^17*K0^2*M^4*Sqrt[23/(3945711*Pi)]*u^14)/
       b^2 - ((I/16257024000)*d^11*K0^2*M^4*Sqrt[31/(2927463*Pi)]*u^14)/b^2 - 
      (((4612379*I)/11955879936000)*d^15*K1^2*M^4*Sqrt[31/(2927463*Pi)]*u^14)/
       b^2 - (((247427*I)/27897053184000)*d^3*K0^2*M^4*Sqrt[437/(207669*Pi)]*
        u^14)/b^2 + (((2892553*I)/41845579776000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[90751353*Pi]) + (((1173313*I)/306561024000)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[90751353*Pi]) - (((443413*I)/4184557977600)*d^5*K0^2*
        M^4*u^14)/(b^2*Sqrt[90751353*Pi]) + 
      (((144701*I)/1609445376000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[90751353*Pi]) - (((13*I)/3888000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[90751353*Pi]) + (((3557*I)/996323328000)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[90751353*Pi]) + (((3397*I)/2988969984000)*d^15*K0^2*M^4*
        u^14)/(b^2*Sqrt[90751353*Pi]) - (((1181*I)/9580032000)*d^17*K0^2*M^4*
        u^14)/(b^2*Sqrt[90751353*Pi]) - (((980027*I)/13948526592000)*d*K1^2*
        M^4*u^14)/(b^2*Sqrt[90751353*Pi]) + 
      (((1090597*I)/20922789888000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[90751353*Pi]) + (((774841*I)/6974263296000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[90751353*Pi]) - (((1614149*I)/429185433600)*d^7*K1^2*
        M^4*u^14)/(b^2*Sqrt[90751353*Pi]) - 
      (((113*I)/14631321600)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[90751353*Pi]) - 
      (((3109*I)/1609445376000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[90751353*Pi]) + 
      (((11131*I)/2988969984000)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[90751353*Pi]) + (((47665939*I)/3985293312000)*d^15*K1^2*M^4*
        u^14)/(b^2*Sqrt[90751353*Pi]) + (((17348707*I)/11955879936000)*d^17*
        K1^2*M^4*u^14)/(b^2*Sqrt[90751353*Pi]) - 
      (((321851*I)/20922789888000)*d^3*K0*K1*M^4*Sqrt[23/(3945711*Pi)]*u^15)/
       b^2 - (((779287*I)/31384184832000)*d^5*K0*K1*M^4*Sqrt[23/(3945711*Pi)]*
        u^15)/b^2 + ((I/74724249600)*d^13*K0*K1*M^4*Sqrt[23/(3945711*Pi)]*
        u^15)/b^2 + (((24611*I)/10461394944000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[90751353*Pi]) + (((149101*I)/426995712000)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[90751353*Pi]) + (((17989*I)/31352832000)*d^5*K0*K1*
        M^4*u^15)/(b^2*Sqrt[90751353*Pi]) - 
      ((I/20118067200)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[90751353*Pi]) - 
      ((I/1463132160)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[90751353*Pi]) - 
      ((I/20118067200)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[90751353*Pi]) + 
      ((I/12454041600)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[90751353*Pi]) + 
      ((I/298896998400)*d^17*K0*K1*M^4*u^15)/(b^2*Sqrt[90751353*Pi]) + 
      (((41*I)/13208832000)*d^3*K0^2*M^4*Sqrt[19/(4776387*Pi)]*u^16)/b^2 + 
      (((2551*I)/249080832000)*d^5*K0^2*M^4*Sqrt[29/(3129357*Pi)]*u^16)/b^2 - 
      (((57349*I)/2615348736000)*d^5*K1^2*M^4*Sqrt[29/(3129357*Pi)]*u^16)/
       b^2 + ((I/425675250)*d*K0^2*M^4*u^16)/(b^2*Sqrt[90751353*Pi]) - 
      (((61*I)/958003200)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[90751353*Pi]) - 
      (((513757*I)/1743565824000)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[90751353*Pi]) - ((I/425675250)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[90751353*Pi]) + ((I/212837625)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[90751353*Pi]) + (((236711*I)/373621248000)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[90751353*Pi]))/Pi}, 13, 15, 1], 
  SeriesData[p, 0, {((((-17*I)/6144)*d^7*K0^2*M^5*Sqrt[Pi/90751353]*u^3)/
       b^3 + (((221*I)/12288)*d^9*K0^2*M^5*Sqrt[Pi/90751353]*u^3)/b^3 + 
      (((221*I)/30720)*d^11*K0^2*M^5*Sqrt[Pi/90751353]*u^3)/b^3 - 
      (((17*I)/1920)*d^13*K0^2*M^5*Sqrt[Pi/90751353]*u^3)/b^3 + 
      (((1717*I)/10240)*d^7*K1^2*M^5*Sqrt[Pi/90751353]*u^3)/b^3 - 
      (((3043*I)/3072)*d^9*K1^2*M^5*Sqrt[Pi/90751353]*u^3)/b^3 - 
      (((13039*I)/30720)*d^11*K1^2*M^5*Sqrt[Pi/90751353]*u^3)/b^3 + 
      (((15011*I)/30720)*d^13*K1^2*M^5*Sqrt[Pi/90751353]*u^3)/b^3 + 
      (((153*I)/2048)*d^15*K1^2*M^5*Sqrt[(3*Pi)/30250451]*u^3)/b^3 - 
      ((I/122880)*d*K0^2*M^5*Sqrt[(7*Pi)/12964479]*u^3)/b^3 - 
      (((7*I)/30720)*d^3*K0^2*M^5*Sqrt[(7*Pi)/12964479]*u^3)/b^3 - 
      (((17*I)/15360)*d^5*K0^2*M^5*Sqrt[(7*Pi)/12964479]*u^3)/b^3 - 
      (((17*I)/30720)*d^15*K0^2*M^5*Sqrt[(7*Pi)/12964479]*u^3)/b^3 - 
      ((I/24576)*d^17*K0^2*M^5*Sqrt[(7*Pi)/12964479]*u^3)/b^3 + 
      (((127*I)/10240)*d^3*K1^2*M^5*Sqrt[(7*Pi)/12964479]*u^3)/b^3 + 
      (((125*I)/2048)*d^5*K1^2*M^5*Sqrt[(7*Pi)/12964479]*u^3)/b^3 + 
      (((3*I)/20480)*d*K1^2*M^5*Sqrt[(21*Pi)/4321493]*u^3)/b^3 + 
      (((17*I)/20480)*d^17*K1^2*M^5*Sqrt[(21*Pi)/4321493]*u^3)/b^3 + 
      (((42960677*I)/14760345600)*d*K0*K1*M^5*Sqrt[Pi/90751353]*u^4)/b^3 + 
      (((909491717*I)/11070259200)*d^3*K0*K1*M^5*Sqrt[Pi/90751353]*u^4)/b^3 + 
      (((447721877*I)/1107025920)*d^5*K0*K1*M^5*Sqrt[Pi/90751353]*u^4)/b^3 + 
      (((135469421*I)/851558400)*d^7*K0*K1*M^5*Sqrt[Pi/90751353]*u^4)/b^3 - 
      (((16130039*I)/17203200)*d^9*K0*K1*M^5*Sqrt[Pi/90751353]*u^4)/b^3 - 
      (((652825*I)/1622016)*d^11*K0*K1*M^5*Sqrt[Pi/90751353]*u^4)/b^3 + 
      (((256015919*I)/553512960)*d^13*K0*K1*M^5*Sqrt[Pi/90751353]*u^4)/b^3 + 
      (((67189841*I)/316293120)*d^15*K0*K1*M^5*Sqrt[Pi/90751353]*u^4)/b^3 + 
      (((20938793*I)/1265172480)*d^17*K0*K1*M^5*Sqrt[Pi/90751353]*u^4)/b^3 + 
      (((10812181*I)/14760345600)*d*K0^2*M^5*Sqrt[Pi/90751353]*u^5)/b^3 + 
      (((89375327*I)/885620736)*d^5*K0^2*M^5*Sqrt[Pi/90751353]*u^5)/b^3 + 
      (((65982311*I)/1703116800)*d^7*K0^2*M^5*Sqrt[Pi/90751353]*u^5)/b^3 + 
      (((509983109*I)/4428103680)*d^13*K0^2*M^5*Sqrt[Pi/90751353]*u^5)/b^3 + 
      (((5158591*I)/1265172480)*d^17*K0^2*M^5*Sqrt[Pi/90751353]*u^5)/b^3 + 
      (((33358912417*I)/37196070912000)*d*K1^2*M^5*Sqrt[Pi/90751353]*u^5)/
       b^3 + (((103092780541*I)/774918144000)*d^5*K1^2*M^5*Sqrt[Pi/90751353]*
        u^5)/b^3 + (((45736458989*I)/715309056000)*d^7*K1^2*M^5*
        Sqrt[Pi/90751353]*u^5)/b^3 - (((40179907709*I)/130056192000)*d^9*K1^2*
        M^5*Sqrt[Pi/90751353]*u^5)/b^3 - (((108733377581*I)/715309056000)*
        d^11*K1^2*M^5*Sqrt[Pi/90751353]*u^5)/b^3 + 
      (((7841202137*I)/102187008000)*d^15*K1^2*M^5*Sqrt[Pi/90751353]*u^5)/
       b^3 + (((522250171*I)/81749606400)*d^17*K1^2*M^5*Sqrt[Pi/90751353]*
        u^5)/b^3 - (((223449*I)/2867200)*d^9*K0^2*M^5*Sqrt[(3*Pi)/30250451]*
        u^5)/b^3 - (((229373*I)/16220160)*d^11*K0^2*M^5*Sqrt[(7*Pi)/12964479]*
        u^5)/b^3 + (((30136273*I)/5677056000)*d^13*K1^2*M^5*
        Sqrt[(29*Pi)/3129357]*u^5)/b^3 + (((49987*I)/126517248)*d^15*K0^2*M^5*
        Sqrt[(133*Pi)/682341]*u^5)/b^3 + (((456068747*I)/22140518400)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[90751353]*b^3) + 
      (((80627218943*I)/3099672576000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[90751353]*b^3) + (((4020286499*I)/4649508864000)*d*K0*K1*M^5*
        Sqrt[Pi/90751353]*u^6)/b^3 + (((70427829743*I)/3099672576000)*d^3*K0*
        K1*M^5*Sqrt[Pi/90751353]*u^6)/b^3 + 
      (((323274139189*I)/3099672576000)*d^5*K0*K1*M^5*Sqrt[Pi/90751353]*u^6)/
       b^3 - (((15391320667*I)/65028096000)*d^9*K0*K1*M^5*Sqrt[Pi/90751353]*
        u^6)/b^3 + (((71781125081*I)/1328431104000)*d^15*K0*K1*M^5*
        Sqrt[Pi/90751353]*u^6)/b^3 + (((1185098617*I)/265686220800)*d^17*K0*
        K1*M^5*Sqrt[Pi/90751353]*u^6)/b^3 + 
      (((1222804931*I)/715309056000)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/4776387]*u^6)/
       b^3 - (((3019085347*I)/715309056000)*d^11*K0*K1*M^5*
        Sqrt[(23*Pi)/3945711]*u^6)/b^3 + (((1754580869*I)/442810368000)*d^13*
        K0*K1*M^5*Sqrt[(29*Pi)/3129357]*u^6)/b^3 + 
      (((32240957257*I)/148784283648000)*d*K0^2*M^5*Sqrt[Pi/90751353]*u^7)/
       b^3 + (((58179031241*I)/3099672576000)*d^5*K0^2*M^5*Sqrt[Pi/90751353]*
        u^7)/b^3 - (((777208771*I)/2861236224000)*d^7*K0^2*M^5*
        Sqrt[Pi/90751353]*u^7)/b^3 - (((21096150149*I)/520224768000)*d^9*K0^2*
        M^5*Sqrt[Pi/90751353]*u^7)/b^3 - (((29088088781*I)/2861236224000)*
        d^11*K0^2*M^5*Sqrt[Pi/90751353]*u^7)/b^3 + 
      (((214613719*I)/11501568000)*d^13*K0^2*M^5*Sqrt[Pi/90751353]*u^7)/b^3 + 
      (((41243435381*I)/5313724416000)*d^15*K0^2*M^5*Sqrt[Pi/90751353]*u^7)/
       b^3 + (((2698710103*I)/4250979532800)*d^17*K0^2*M^5*Sqrt[Pi/90751353]*
        u^7)/b^3 - (((98251211*I)/9299017728000)*d*K1^2*M^5*Sqrt[Pi/90751353]*
        u^7)/b^3 + (((47974714891*I)/3381460992000)*d^5*K1^2*M^5*
        Sqrt[Pi/90751353]*u^7)/b^3 + (((8348178779*I)/572247244800)*d^7*K1^2*
        M^5*Sqrt[Pi/90751353]*u^7)/b^3 - (((625382447*I)/17340825600)*d^9*
        K1^2*M^5*Sqrt[Pi/90751353]*u^7)/b^3 - 
      (((67593238747*I)/2861236224000)*d^11*K1^2*M^5*Sqrt[Pi/90751353]*u^7)/
       b^3 + (((9035545471*I)/483065856000)*d^13*K1^2*M^5*Sqrt[Pi/90751353]*
        u^7)/b^3 + (((52972399847*I)/5313724416000)*d^15*K1^2*M^5*
        Sqrt[Pi/90751353]*u^7)/b^3 + (((43203217*I)/50606899200)*d^17*K1^2*
        M^5*Sqrt[Pi/90751353]*u^7)/b^3 + (((20448495701*I)/4132896768000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[90751353]*b^3) + 
      (((51898808243*I)/37196070912000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[90751353]*b^3) + (((34865979541*I)/297568567296000)*d*K0*K1*M^5*
        Sqrt[Pi/90751353]*u^8)/b^3 + (((5410165361*I)/2324754432000)*d^3*K0*
        K1*M^5*Sqrt[Pi/90751353]*u^8)/b^3 + 
      (((131859250529*I)/14878428364800)*d^5*K0*K1*M^5*Sqrt[Pi/90751353]*u^8)/
       b^3 + (((973411993*I)/476872704000)*d^7*K0*K1*M^5*Sqrt[Pi/90751353]*
        u^8)/b^3 - (((1965242947*I)/238436352000)*d^11*K0*K1*M^5*
        Sqrt[Pi/90751353]*u^8)/b^3 + (((106347610639*I)/10627448832000)*d^13*
        K0*K1*M^5*Sqrt[Pi/90751353]*u^8)/b^3 + 
      (((299259853*I)/772905369600)*d^17*K0*K1*M^5*Sqrt[Pi/90751353]*u^8)/
       b^3 - (((1904206601*I)/1040449536000)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/8250123]*u^8)/b^3 + (((647719823*I)/2656862208000)*d^15*
        K0*K1*M^5*Sqrt[(19*Pi)/4776387]*u^8)/b^3 + 
      (((217397953*I)/4132896768000)*d*K0^2*M^5*Sqrt[Pi/90751353]*u^9)/b^3 - 
      (((4248959653*I)/3814981632000)*d^7*K0^2*M^5*Sqrt[Pi/90751353]*u^9)/
       b^3 - (((2118610223*I)/1040449536000)*d^9*K0^2*M^5*Sqrt[Pi/90751353]*
        u^9)/b^3 - (((283661671*I)/1040449536000)*d^11*K0^2*M^5*
        Sqrt[Pi/90751353]*u^9)/b^3 + (((9748368401*I)/21254897664000)*d^15*
        K0^2*M^5*Sqrt[Pi/90751353]*u^9)/b^3 + 
      (((3546479*I)/94466211840)*d^17*K0^2*M^5*Sqrt[Pi/90751353]*u^9)/b^3 + 
      (((42042731249*I)/49594761216000)*d^5*K1^2*M^5*Sqrt[Pi/90751353]*u^9)/
       b^3 + (((21928500521*I)/11444944896000)*d^7*K1^2*M^5*Sqrt[Pi/90751353]*
        u^9)/b^3 - (((168636953*I)/69363302400)*d^9*K1^2*M^5*
        Sqrt[Pi/90751353]*u^9)/b^3 - (((19420628069*I)/11444944896000)*d^11*
        K1^2*M^5*Sqrt[Pi/90751353]*u^9)/b^3 + 
      (((11931381257*I)/21254897664000)*d^15*K1^2*M^5*Sqrt[Pi/90751353]*u^9)/
       b^3 + (((193196537*I)/4250979532800)*d^17*K1^2*M^5*Sqrt[Pi/90751353]*
        u^9)/b^3 - (((27291643*I)/6762921984000)*d*K1^2*M^5*
        Sqrt[(11*Pi)/8250123]*u^9)/b^3 + (((2897117807*I)/49594761216000)*d^5*
        K0^2*M^5*Sqrt[(19*Pi)/4776387]*u^9)/b^3 + 
      (((1198069657*I)/21254897664000)*d^13*K0^2*M^5*Sqrt[(19*Pi)/4776387]*
        u^9)/b^3 + (((498090427*I)/16531587072000)*d^3*K0^2*M^5*
        Sqrt[(23*Pi)/3945711]*u^9)/b^3 + (((1048107457*I)/21254897664000)*
        d^13*K1^2*M^5*Sqrt[(23*Pi)/3945711]*u^9)/b^3 - 
      (((16475514001*I)/49594761216000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[90751353]*b^3) + (((1415742859*I)/111588212736000)*d*K0*K1*M^5*
        Sqrt[Pi/90751353]*u^10)/b^3 + (((4721058989*I)/37196070912000)*d^3*K0*
        K1*M^5*Sqrt[Pi/90751353]*u^10)/b^3 + 
      (((11165528551*I)/37196070912000)*d^5*K0*K1*M^5*Sqrt[Pi/90751353]*u^10)/
       b^3 + (((9919013*I)/156067430400)*d^7*K0*K1*M^5*Sqrt[Pi/90751353]*
        u^10)/b^3 - (((601758259*I)/780337152000)*d^9*K0*K1*M^5*
        Sqrt[Pi/90751353]*u^10)/b^3 - (((587745379*I)/1716741734400)*d^11*K0*
        K1*M^5*Sqrt[Pi/90751353]*u^10)/b^3 + 
      (((3001480211*I)/15941173248000)*d^15*K0*K1*M^5*Sqrt[Pi/90751353]*u^10)/
       b^3 + (((4651849*I)/318823464960)*d^17*K0*K1*M^5*Sqrt[Pi/90751353]*
        u^10)/b^3 + (((94096837*I)/5313724416000)*d^13*K0*K1*M^5*
        Sqrt[(23*Pi)/3945711]*u^10)/b^3 - (((28848277*I)/1127153664000)*d^5*
        K0^2*M^5*Sqrt[Pi/90751353]*u^11)/b^3 - 
      (((117263851*I)/1716741734400)*d^7*K0^2*M^5*Sqrt[Pi/90751353]*u^11)/
       b^3 - (((6357041*I)/780337152000)*d^9*K0^2*M^5*Sqrt[Pi/90751353]*u^11)/
       b^3 - (((18579797*I)/1716741734400)*d^11*K0^2*M^5*Sqrt[Pi/90751353]*
        u^11)/b^3 + (((17652031*I)/590413824000)*d^13*K0^2*M^5*
        Sqrt[Pi/90751353]*u^11)/b^3 + (((31432087*I)/2277310464000)*d^15*K0^2*
        M^5*Sqrt[Pi/90751353]*u^11)/b^3 + (((3197783*I)/3188234649600)*d^17*
        K0^2*M^5*Sqrt[Pi/90751353]*u^11)/b^3 - 
      (((1601223167*I)/167382319104000)*d*K1^2*M^5*Sqrt[Pi/90751353]*u^11)/
       b^3 + (((51649721*I)/572247244800)*d^7*K1^2*M^5*Sqrt[Pi/90751353]*
        u^11)/b^3 - (((58193573*I)/468202291200)*d^9*K1^2*M^5*
        Sqrt[Pi/90751353]*u^11)/b^3 - (((229141849*I)/5150225203200)*d^11*
        K1^2*M^5*Sqrt[Pi/90751353]*u^11)/b^3 + 
      (((330512233*I)/9564703948800)*d^13*K1^2*M^5*Sqrt[Pi/90751353]*u^11)/
       b^3 + (((759649069*I)/47823519744000)*d^15*K1^2*M^5*Sqrt[Pi/90751353]*
        u^11)/b^3 + (((10900811*I)/9564703948800)*d^17*K1^2*M^5*
        Sqrt[Pi/90751353]*u^11)/b^3 + (((1492309187*I)/334764638208000)*d^5*
        K1^2*M^5*Sqrt[(19*Pi)/4776387]*u^11)/b^3 + 
      (((18059687*I)/55794106368000)*d*K0^2*M^5*Sqrt[(29*Pi)/3129357]*u^11)/
       b^3 + (((75391759*I)/37196070912000)*d^3*K0^2*M^5*
        Sqrt[(29*Pi)/3129357]*u^11)/b^3 - (((16130890147*I)/334764638208000)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[90751353]*b^3) + 
      (((8771353*I)/7608287232000)*d*K0*K1*M^5*Sqrt[Pi/90751353]*u^12)/b^3 + 
      (((144413047*I)/41845579776000)*d^3*K0*K1*M^5*Sqrt[Pi/90751353]*u^12)/
       b^3 + (((43123181*I)/20922789888000)*d^5*K0*K1*M^5*Sqrt[Pi/90751353]*
        u^12)/b^3 + (((4159349*I)/1072963584000)*d^7*K0*K1*M^5*
        Sqrt[Pi/90751353]*u^12)/b^3 - (((4737443*I)/643778150400)*d^11*K0*K1*
        M^5*Sqrt[Pi/90751353]*u^12)/b^3 + (((26149007*I)/2988969984000)*d^13*
        K0*K1*M^5*Sqrt[Pi/90751353]*u^12)/b^3 + 
      (((23487551*I)/5977939968000)*d^15*K0*K1*M^5*Sqrt[Pi/90751353]*u^12)/
       b^3 + (((620561*I)/2391175987200)*d^17*K0*K1*M^5*Sqrt[Pi/90751353]*
        u^12)/b^3 - (((248267*I)/292626432000)*d^9*K0*K1*M^5*
        Sqrt[(19*Pi)/4776387]*u^12)/b^3 + (((10913083*I)/10461394944000)*d*
        K0^2*M^5*Sqrt[Pi/90751353]*u^13)/b^3 - 
      (((106299559*I)/20922789888000)*d^5*K0^2*M^5*Sqrt[Pi/90751353]*u^13)/
       b^3 + (((6239*I)/5677056000)*d^7*K0^2*M^5*Sqrt[Pi/90751353]*u^13)/
       b^3 - (((182947*I)/459841536000)*d^11*K0^2*M^5*Sqrt[Pi/90751353]*u^13)/
       b^3 + (((207671*I)/426995712000)*d^13*K0^2*M^5*Sqrt[Pi/90751353]*u^13)/
       b^3 + (((9829*I)/47823519744)*d^15*K0^2*M^5*Sqrt[Pi/90751353]*u^13)/
       b^3 + (((1471*I)/119558799360)*d^17*K0^2*M^5*Sqrt[Pi/90751353]*u^13)/
       b^3 - (((89844341*I)/83691159552000)*d*K1^2*M^5*Sqrt[Pi/90751353]*
        u^13)/b^3 + (((15700169*I)/2615348736000)*d^5*K1^2*M^5*
        Sqrt[Pi/90751353]*u^13)/b^3 - (((298733*I)/357654528000)*d^7*K1^2*M^5*
        Sqrt[Pi/90751353]*u^13)/b^3 - (((28169*I)/10838016000)*d^9*K1^2*M^5*
        Sqrt[Pi/90751353]*u^13)/b^3 - (((155611*I)/357654528000)*d^11*K1^2*
        M^5*Sqrt[Pi/90751353]*u^13)/b^3 + (((1343291*I)/5977939968000)*d^15*
        K1^2*M^5*Sqrt[Pi/90751353]*u^13)/b^3 + 
      (((53083*I)/3985293312000)*d^17*K1^2*M^5*Sqrt[Pi/90751353]*u^13)/b^3 + 
      (((443*I)/9057484800)*d^13*K1^2*M^5*Sqrt[(11*Pi)/8250123]*u^13)/b^3 + 
      (((107*I)/4180377600)*d^9*K0^2*M^5*Sqrt[(23*Pi)/3945711]*u^13)/b^3 + 
      (((85505701*I)/41845579776000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[90751353]*b^3) - (((5122363*I)/2789705318400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[90751353]*b^3) + 
      (((997739*I)/13948526592000)*d*K0*K1*M^5*Sqrt[Pi/90751353]*u^14)/b^3 - 
      (((745699*I)/20922789888000)*d^3*K0*K1*M^5*Sqrt[Pi/90751353]*u^14)/
       b^3 - (((751*I)/28700672000)*d^5*K0*K1*M^5*Sqrt[Pi/90751353]*u^14)/
       b^3 + (((63851*I)/536481792000)*d^7*K0*K1*M^5*Sqrt[Pi/90751353]*u^14)/
       b^3 - (((2851*I)/14631321600)*d^9*K0*K1*M^5*Sqrt[Pi/90751353]*u^14)/
       b^3 - (((116741*I)/1609445376000)*d^11*K0*K1*M^5*Sqrt[Pi/90751353]*
        u^14)/b^3 + (((11897*I)/119558799360)*d^13*K0*K1*M^5*
        Sqrt[Pi/90751353]*u^14)/b^3 + (((10099*I)/271724544000)*d^15*K0*K1*
        M^5*Sqrt[Pi/90751353]*u^14)/b^3 + (((11813*I)/5977939968000)*d^17*K0*
        K1*M^5*Sqrt[Pi/90751353]*u^14)/b^3 + 
      (((2892553*I)/41845579776000)*d*K0^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 - 
      (((443413*I)/4184557977600)*d^5*K0^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 + 
      (((144701*I)/1609445376000)*d^7*K0^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 - 
      ((I/135475200)*d^9*K0^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 + 
      (((3557*I)/996323328000)*d^13*K0^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 + 
      (((3397*I)/2988969984000)*d^15*K0^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 + 
      (((107*I)/1992646656000)*d^17*K0^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 - 
      (((980027*I)/13948526592000)*d*K1^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 + 
      (((774841*I)/6974263296000)*d^5*K1^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 - 
      (((47353*I)/536481792000)*d^7*K1^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 - 
      (((113*I)/14631321600)*d^9*K1^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 - 
      (((3109*I)/1609445376000)*d^11*K1^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 + 
      (((11131*I)/2988969984000)*d^13*K1^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 + 
      (((3517*I)/2988969984000)*d^15*K1^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 + 
      (((331*I)/5977939968000)*d^17*K1^2*M^5*Sqrt[Pi/90751353]*u^15)/b^3 - 
      ((I/16257024000)*d^11*K0^2*M^5*Sqrt[(31*Pi)/2927463]*u^15)/b^3 - 
      (((112843*I)/2324754432000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[90751353]*b^3) + (((1090597*I)/20922789888000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[90751353]*b^3) + 
      (((24611*I)/10461394944000)*d*K0*K1*M^5*Sqrt[Pi/90751353]*u^16)/b^3 - 
      (((61*I)/13208832000)*d^3*K0*K1*M^5*Sqrt[Pi/90751353]*u^16)/b^3 + 
      (((6949*I)/2615348736000)*d^5*K0*K1*M^5*Sqrt[Pi/90751353]*u^16)/b^3 - 
      ((I/20118067200)*d^7*K0*K1*M^5*Sqrt[Pi/90751353]*u^16)/b^3 - 
      ((I/1463132160)*d^9*K0*K1*M^5*Sqrt[Pi/90751353]*u^16)/b^3 - 
      ((I/20118067200)*d^11*K0*K1*M^5*Sqrt[Pi/90751353]*u^16)/b^3 + 
      ((I/12454041600)*d^15*K0*K1*M^5*Sqrt[Pi/90751353]*u^16)/b^3 + 
      ((I/298896998400)*d^17*K0*K1*M^5*Sqrt[Pi/90751353]*u^16)/b^3 + 
      ((I/74724249600)*d^13*K0*K1*M^5*Sqrt[(23*Pi)/3945711]*u^16)/b^3 + 
      ((I/425675250)*d*K0^2*M^5*Sqrt[Pi/90751353]*u^17)/b^3 + 
      ((I/425675250)*d^5*K0^2*M^5*Sqrt[Pi/90751353]*u^17)/b^3 - 
      ((I/425675250)*d*K1^2*M^5*Sqrt[Pi/90751353]*u^17)/b^3 - 
      ((I/425675250)*d^5*K1^2*M^5*Sqrt[Pi/90751353]*u^17)/b^3 - 
      ((I/212837625)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/(Sqrt[90751353]*b^3) + 
      ((I/212837625)*d^3*K1^2*M^5*Sqrt[Pi]*u^17)/(Sqrt[90751353]*b^3))/Pi}, 
   11, 13, 1]}, 3, 5, 1]


==> anc/spectrum_17_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((-2899*I)/165703680)*d^13*K0^2*M^4*Sqrt[7/(9690*Pi)]*
        u^2)/b^2 - (((1651*I)/317598720)*d^3*K1^2*M^4*Sqrt[7/(9690*Pi)]*u^2)/
       b^2 - (((221*I)/95279616)*d^7*K0^2*M^4*Sqrt[17/(3990*Pi)]*u^2)/b^2 + 
      (((2873*I)/190559232)*d^9*K0^2*M^4*Sqrt[17/(3990*Pi)]*u^2)/b^2 + 
      (((2873*I)/476398080)*d^11*K0^2*M^4*Sqrt[17/(3990*Pi)]*u^2)/b^2 - 
      (((1313*I)/317598720)*d^7*K1^2*M^4*Sqrt[17/(3990*Pi)]*u^2)/b^2 + 
      (((2327*I)/95279616)*d^9*K1^2*M^4*Sqrt[17/(3990*Pi)]*u^2)/b^2 + 
      (((9971*I)/952796160)*d^11*K1^2*M^4*Sqrt[17/(3990*Pi)]*u^2)/b^2 - 
      (((11479*I)/952796160)*d^13*K1^2*M^4*Sqrt[17/(3990*Pi)]*u^2)/b^2 - 
      (((157*I)/2329057280)*d*K1^2*M^4*Sqrt[19/(3570*Pi)]*u^2)/b^2 - 
      (((325*I)/63519744)*d^5*K1^2*M^4*Sqrt[35/(1938*Pi)]*u^2)/b^2 - 
      (((39*I)/21173248)*d^15*K1^2*M^4*Sqrt[51/(1330*Pi)]*u^2)/b^2 - 
      (((13*I)/1905592320)*d*K0^2*M^4*Sqrt[119/(570*Pi)]*u^2)/b^2 - 
      (((91*I)/476398080)*d^3*K0^2*M^4*Sqrt[119/(570*Pi)]*u^2)/b^2 - 
      (((221*I)/238199040)*d^5*K0^2*M^4*Sqrt[119/(570*Pi)]*u^2)/b^2 - 
      (((221*I)/476398080)*d^15*K0^2*M^4*Sqrt[119/(570*Pi)]*u^2)/b^2 - 
      (((13*I)/381118464)*d^17*K0^2*M^4*Sqrt[119/(570*Pi)]*u^2)/b^2 - 
      (((13*I)/211732480)*d^17*K1^2*M^4*Sqrt[119/(570*Pi)]*u^2)/b^2 - 
      (((1573*I)/423464960)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[67830*Pi]) - 
      ((I/116452864)*d*K1^2*M^4*u^2)/(b^2*Sqrt[67830*Pi]) + 
      (((17092511257*I)/80492219596800)*d^9*K0*K1*M^4*Sqrt[7/(9690*Pi)]*u^3)/
       b^2 + (((247775647*I)/2515381862400)*d^11*K0*K1*M^4*Sqrt[7/(9690*Pi)]*
        u^3)/b^2 - (((335899543*I)/96590663516160)*d^17*K0*K1*M^4*
        Sqrt[7/(9690*Pi)]*u^3)/b^2 - (((212769427*I)/13205754777600)*d^7*K0*
        K1*M^4*Sqrt[17/(3990*Pi)]*u^3)/b^2 - 
      (((16248653*I)/330143869440)*d^13*K0*K1*M^4*Sqrt[17/(3990*Pi)]*u^3)/
       b^2 - (((8305579*I)/377307279360)*d^15*K0*K1*M^4*Sqrt[17/(3990*Pi)]*
        u^3)/b^2 - (((93691691*I)/17607673036800)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[67830*Pi]) - (((1975560311*I)/13205754777600)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[67830*Pi]) - (((965926721*I)/1320575477760)*d^5*K0*K1*
        M^4*u^3)/(b^2*Sqrt[67830*Pi]) + (((118823593079*I)/563445537177600)*
        d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[67830*Pi]) + 
      (((10505057*I)/838460620800)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[67830*Pi]) - 
      (((6818521*I)/1756193882112)*d^17*K0*K1*M^4*u^3)/(b^2*Sqrt[67830*Pi]) + 
      (((9149777*I)/251538186240)*d^11*K0^2*M^4*Sqrt[7/(9690*Pi)]*u^4)/b^2 - 
      (((2909521*I)/150922911744)*d^15*K0^2*M^4*Sqrt[7/(9690*Pi)]*u^4)/b^2 - 
      (((576009421*I)/1929188524032000)*d*K1^2*M^4*Sqrt[17/(3990*Pi)]*u^4)/
       b^2 + (((195425346883*I)/2016878911488000)*d^9*K1^2*M^4*
        Sqrt[17/(3990*Pi)]*u^4)/b^2 - (((74038529*I)/26411509555200)*d^3*K0^2*
        M^4*Sqrt[19/(3570*Pi)]*u^4)/b^2 - (((1984214377*I)/1635809624064000)*
        d^17*K1^2*M^4*Sqrt[19/(3570*Pi)]*u^4)/b^2 - 
      (((8308687*I)/4401918259200)*d*K0^2*M^4*u^4)/(b^2*Sqrt[67830*Pi]) - 
      (((276401429*I)/1056460382208)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[67830*Pi]) - 
      (((2649874019*I)/26411509555200)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[67830*Pi]) + (((162090253*I)/266782924800)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[67830*Pi]) - (((1584330947*I)/5282301911040)*d^13*K0^2*M^4*
        u^4)/(b^2*Sqrt[67830*Pi]) - (((7705979*I)/754614558720)*d^17*K0^2*M^4*
        u^4)/(b^2*Sqrt[67830*Pi]) - (((16098718493*I)/112048828416000)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[67830*Pi]) - 
      (((656118629153*I)/924402834432000)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[67830*Pi]) - (((3146653251131*I)/11092834013184000)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[67830*Pi]) + 
      (((7901569182299*I)/11092834013184000)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[67830*Pi]) - (((239178671*I)/293787648000)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[67830*Pi]) - (((593044560623*I)/1584690573312000)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[67830*Pi]) - 
      (((100282602769*I)/16903366115328000)*d^17*K1^2*M^4*u^4)/
       (b^2*Sqrt[67830*Pi]) + (((206131569761*I)/5546417006592000)*d^11*K0*K1*
        M^4*Sqrt[17/(3990*Pi)]*u^5)/b^2 - 
      (((2731858235237*I)/473294251229184000)*d^3*K0*K1*M^4*
        Sqrt[19/(3570*Pi)]*u^5)/b^2 - (((970086377*I)/29819446272000)*d^5*K0*
        K1*M^4*Sqrt[19/(3570*Pi)]*u^5)/b^2 - 
      (((48743273059*I)/11092834013184000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[67830*Pi]) - (((7085440806529*I)/473294251229184000)*d^3*K0*
        K1*M^4*u^5)/(b^2*Sqrt[67830*Pi]) - 
      (((1405737941803*I)/5546417006592000)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[67830*Pi]) + (((723296135159*I)/504219727872000)*d^9*K0*K1*
        M^4*u^5)/(b^2*Sqrt[67830*Pi]) - (((93750737177*I)/132057547776000)*
        d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[67830*Pi]) - 
      (((261459857899*I)/792345286656000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[67830*Pi]) - (((8174374381*I)/316938114662400)*d^17*K0*K1*
        M^4*u^5)/(b^2*Sqrt[67830*Pi]) - (((1317474781*I)/2318175924387840)*
        d^17*K0^2*M^4*Sqrt[7/(9690*Pi)]*u^6)/b^2 - 
      (((145241236531*I)/177485344210944000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[67830*Pi]) - (((344599167499*I)/14790445350912000)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[67830*Pi]) - (((95467788109*I)/821691408384000)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[67830*Pi]) - 
      (((2185115247341*I)/44371336052736000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[67830*Pi]) + (((2174923559471*I)/8067515645952000)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[67830*Pi]) + (((490618120759*I)/4033757822976000)*
        d^11*K0^2*M^4*u^6)/(b^2*Sqrt[67830*Pi]) - 
      (((5040799943*I)/37730727936000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[67830*Pi]) - (((13785961837*I)/218578010112000)*d^15*K0^2*
        M^4*u^6)/(b^2*Sqrt[67830*Pi]) - (((82913403599*I)/81136157353574400)*
        d^17*K0^2*M^4*u^6)/(b^2*Sqrt[67830*Pi]) - 
      (((229812997937*I)/177485344210944000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[67830*Pi]) - (((1082226954301*I)/29580890701824000)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[67830*Pi]) - (((1783718494309*I)/9860296900608000)*
        d^5*K1^2*M^4*u^6)/(b^2*Sqrt[67830*Pi]) - 
      (((120094251173*I)/1613503129190400)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[67830*Pi]) + (((337691094091*I)/806751564595200)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[67830*Pi]) + 
      (((16594228562171*I)/88742672105472000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[67830*Pi]) - (((9395046139*I)/45439156224000)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[67830*Pi]) - (((1239568724327*I)/12677524586496000)*
        d^15*K1^2*M^4*u^6)/(b^2*Sqrt[67830*Pi]) - 
      (((515402677*I)/65857270579200)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[67830*Pi]) - (((2167238604581*I)/154545061625856000)*d^13*K0*
        K1*M^4*Sqrt[7/(9690*Pi)]*u^7)/b^2 - 
      (((3289249013*I)/4382354178048000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[67830*Pi]) - (((629417683717*I)/29580890701824000)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[67830*Pi]) - (((78102760093*I)/739522267545600)*
        d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[67830*Pi]) - 
      (((1311818422213*I)/29580890701824000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[67830*Pi]) + (((1313457313103*I)/5378343763968000)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[67830*Pi]) + 
      (((3277845023609*I)/29580890701824000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[67830*Pi]) - (((1616744483429*I)/72121028758732800)*d^13*K0*
        K1*M^4*u^7)/(b^2*Sqrt[67830*Pi]) - 
      (((244077183673*I)/4225841528832000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[67830*Pi]) - (((690146911*I)/146985792307200)*d^17*K0*K1*M^4*
        u^7)/(b^2*Sqrt[67830*Pi]) - (((159631471*I)/21513375055872000)*d*K1^2*
        M^4*Sqrt[17/(3990*Pi)]*u^8)/b^2 - 
      (((37228121321*I)/177485344210944000)*d^3*K1^2*M^4*Sqrt[17/(3990*Pi)]*
        u^8)/b^2 - (((2830794528299*I)/2781811109265408000)*d^13*K1^2*M^4*
        Sqrt[17/(3990*Pi)]*u^8)/b^2 - (((2173834231*I)/22901334736896000)*d*
        K0^2*M^4*u^8)/(b^2*Sqrt[67830*Pi]) - 
      (((87071056039*I)/32270062583808000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[67830*Pi]) - (((4763262951779*I)/354970688421888000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[67830*Pi]) - 
      (((223673032217*I)/39441187602432000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[67830*Pi]) + (((250054140311*I)/8067515645952000)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[67830*Pi]) + 
      (((5023696147033*I)/354970688421888000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[67830*Pi]) - (((774316477723*I)/50710098345984000)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[67830*Pi]) - (((374470789661*I)/50710098345984000)*
        d^15*K0^2*M^4*u^8)/(b^2*Sqrt[67830*Pi]) - 
      (((2477384689*I)/4056807867678720)*d^17*K0^2*M^4*u^8)/
       (b^2*Sqrt[67830*Pi]) - (((313436576569*I)/17748534421094400)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[67830*Pi]) - 
      (((1313059406629*I)/177485344210944000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[67830*Pi]) + (((45348312623*I)/1112760778752000)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[67830*Pi]) + 
      (((3297566468821*I)/177485344210944000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[67830*Pi]) - (((10738666153063*I)/3894535552971571200)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[67830*Pi]) - 
      (((11732201389*I)/1207383293952000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[67830*Pi]) - (((1093522583*I)/1352269289226240)*d^17*K1^2*
        M^4*u^8)/(b^2*Sqrt[67830*Pi]) - 
      (((8217936370909*I)/19472677764857856000)*d^13*K0*K1*M^4*
        Sqrt[17/(3990*Pi)]*u^9)/b^2 - (((551785895959*I)/8519296522125312000)*
        d^3*K0*K1*M^4*Sqrt[19/(3570*Pi)]*u^9)/b^2 - 
      (((280601773*I)/15213029503795200)*d^17*K0*K1*M^4*Sqrt[19/(3570*Pi)]*
        u^9)/b^2 - (((14208615497*I)/266228016316416000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[67830*Pi]) - (((2397079748891*I)/8519296522125312000)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[67830*Pi]) - 
      (((45905004023*I)/6120184283136000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[67830*Pi]) - (((1679240741309*I)/532456032632832000)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[67830*Pi]) + 
      (((837409691929*I)/48405093875712000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[67830*Pi]) + (((841590593773*I)/106491206526566400)*d^11*K0*
        K1*M^4*u^9)/(b^2*Sqrt[67830*Pi]) - 
      (((1026969371467*I)/778907110594314240)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[67830*Pi]) - (((44986053863*I)/10866449645568000)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[67830*Pi]) - 
      (((166875231311*I)/9736338882428928000)*d^15*K0^2*M^4*
        Sqrt[17/(3990*Pi)]*u^10)/b^2 + 
      (((587195407613*I)/6490892588285952000)*d^9*K1^2*M^4*Sqrt[17/(3990*Pi)]*
        u^10)/b^2 - (((10589303597*I)/1419882753687552000)*d^3*K0^2*M^4*
        Sqrt[19/(3570*Pi)]*u^10)/b^2 - (((17609131*I)/55081658548224000)*d*
        K1^2*M^4*Sqrt[19/(3570*Pi)]*u^10)/b^2 - 
      (((6114011*I)/2852443031961600)*d^17*K1^2*M^4*Sqrt[19/(3570*Pi)]*u^10)/
       b^2 - (((2662813301*I)/532456032632832000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[67830*Pi]) + (((13*I)/11707959214080)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[67830*Pi]) - (((124746932567*I)/177485344210944000)*d^5*K0^2*
        M^4*u^10)/(b^2*Sqrt[67830*Pi]) - 
      (((157273079797*I)/532456032632832000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[67830*Pi]) + (((27834188539*I)/17176001052672000)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[67830*Pi]) + 
      (((78784552697*I)/106491206526566400)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[67830*Pi]) - (((20124214379*I)/25355049172992000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[67830*Pi]) - 
      (((188704105229*I)/1947267776485785600)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[67830*Pi]) - (((11564041*I)/345750670540800)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[67830*Pi]) - (((274715813453*I)/1597368097898496000)*
        d^3*K1^2*M^4*u^10)/(b^2*Sqrt[67830*Pi]) - 
      (((1362050732033*I)/1597368097898496000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[67830*Pi]) - (((138668389*I)/387240751005696)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[67830*Pi]) + 
      (((175008002740877*I)/408926233062014976000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[67830*Pi]) + (((11465510173*I)/12778944783187968)*d^11*K1^2*
        M^4*u^10)/(b^2*Sqrt[67830*Pi]) - (((43930611049*I)/45639088511385600)*
        d^13*K1^2*M^4*u^10)/(b^2*Sqrt[67830*Pi]) - 
      (((1395732977*I)/2963577176064000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[67830*Pi]) - (((391259059*I)/199671012237312000)*d*K0*K1*M^4*
        u^11)/(b^2*Sqrt[67830*Pi]) - (((11086178827*I)/199671012237312000)*
        d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[67830*Pi]) - 
      (((54956361259*I)/199671012237312000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[67830*Pi]) - (((7682279489*I)/66557004079104000)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[67830*Pi]) + 
      (((126670636327*I)/199671012237312000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[67830*Pi]) + (((74505481*I)/257640015790080)*d^11*K0*K1*M^4*
        u^11)/(b^2*Sqrt[67830*Pi]) - (((8848029679*I)/28524430319616000)*d^13*
        K0*K1*M^4*u^11)/(b^2*Sqrt[67830*Pi]) - 
      (((4332812711*I)/28524430319616000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[67830*Pi]) - (((2380223*I)/178277689497600)*d^17*K0*K1*M^4*
        u^11)/(b^2*Sqrt[67830*Pi]) + (((24834489607*I)/25557889566375936000)*
        d^11*K1^2*M^4*Sqrt[17/(3990*Pi)]*u^12)/b^2 - 
      (((4627839373*I)/3651127080910848000)*d^13*K1^2*M^4*Sqrt[17/(3990*Pi)]*
        u^12)/b^2 - (((4686257509*I)/5111577913275187200)*d^5*K1^2*M^4*
        Sqrt[19/(3570*Pi)]*u^12)/b^2 + (((861694573*I)/399342024474624000)*
        d^9*K1^2*M^4*Sqrt[19/(3570*Pi)]*u^12)/b^2 - 
      (((499427*I)/3565553789952000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[67830*Pi]) - 
      (((1827869*I)/460071456768000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[67830*Pi]) - (((70229699*I)/3565553789952000)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[67830*Pi]) - (((783109*I)/95081434398720)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[67830*Pi]) + (((647193947*I)/14262215159808000)*
        d^9*K0^2*M^4*u^12)/(b^2*Sqrt[67830*Pi]) + 
      (((294638321*I)/14262215159808000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[67830*Pi]) - (((158122099*I)/7131107579904000)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[67830*Pi]) - (((9670537*I)/891388447488000)*d^15*K0^2*
        M^4*u^12)/(b^2*Sqrt[67830*Pi]) - (((2762537*I)/2852443031961600)*d^17*
        K0^2*M^4*u^12)/(b^2*Sqrt[67830*Pi]) - 
      (((13999*I)/86813483581440)*d*K1^2*M^4*u^12)/(b^2*Sqrt[67830*Pi]) - 
      (((456594667*I)/99835506118656000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[67830*Pi]) - (((134415567749*I)/25557889566375936000)*d^5*
        K1^2*M^4*u^12)/(b^2*Sqrt[67830*Pi]) - 
      (((17524319*I)/1848805668864000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[67830*Pi]) + (((1497101863*I)/133114008158208000)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[67830*Pi]) + 
      (((185464492937*I)/25557889566375936000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[67830*Pi]) - (((581008667*I)/146045083236433920)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[67830*Pi]) - (((44517449*I)/3565553789952000)*
        d^15*K1^2*M^4*u^12)/(b^2*Sqrt[67830*Pi]) - 
      (((15931217*I)/14262215159808000)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[67830*Pi]) - (((368783*I)/5546417006592000)*d^3*K0*K1*M^4*
        Sqrt[17/(3990*Pi)]*u^13)/b^2 - (((464954389*I)/1774853442109440000)*
        d^5*K0*K1*M^4*Sqrt[19/(3570*Pi)]*u^13)/b^2 - 
      (((1489*I)/37349609472000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[67830*Pi]) - 
      (((13797479*I)/21732899291136000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[67830*Pi]) - (((194534491*I)/83196255098880000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[67830*Pi]) + (((179194063*I)/13866042516480000)*
        d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[67830*Pi]) + 
      (((19529033*I)/3327850203955200)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[67830*Pi]) - (((15000173*I)/2377035859968000)*d^13*K0*K1*M^4*
        u^13)/(b^2*Sqrt[67830*Pi]) - (((1464731*I)/475407171993600)*d^15*K0*
        K1*M^4*u^13)/(b^2*Sqrt[67830*Pi]) - 
      (((147599*I)/528230191104000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[67830*Pi]) + (((1357219*I)/57875655720960000)*d^9*K0^2*M^4*
        Sqrt[17/(3990*Pi)]*u^14)/b^2 - (((1549*I)/2074504023244800)*d^17*K0^2*
        M^4*Sqrt[17/(3990*Pi)]*u^14)/b^2 - (((2791*I)/33278502039552000)*d*
        K1^2*M^4*Sqrt[17/(3990*Pi)]*u^14)/b^2 - 
      (((2502821*I)/166392510197760000)*d^5*K1^2*M^4*Sqrt[17/(3990*Pi)]*u^14)/
       b^2 + (((679997*I)/33278502039552000)*d^11*K1^2*M^4*Sqrt[17/(3990*Pi)]*
        u^14)/b^2 - (((45677*I)/14262215159808000)*d^3*K0^2*M^4*
        Sqrt[19/(3570*Pi)]*u^14)/b^2 - (((7687*I)/3565553789952000)*d*K0^2*
        M^4*u^14)/(b^2*Sqrt[67830*Pi]) - (((3084229*I)/10187296542720000)*d^5*
        K0^2*M^4*u^14)/(b^2*Sqrt[67830*Pi]) - 
      (((1285817*I)/10187296542720000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[67830*Pi]) + (((238828421*I)/798684048949248000)*d^9*K0^2*
        M^4*u^14)/(b^2*Sqrt[67830*Pi]) + (((128489*I)/407491861708800)*d^11*
        K0^2*M^4*u^14)/(b^2*Sqrt[67830*Pi]) - 
      (((692899*I)/2037459308544000)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[67830*Pi]) - (((2363777*I)/14262215159808000)*d^15*K0^2*M^4*
        u^14)/(b^2*Sqrt[67830*Pi]) - (((287213*I)/114097721278464000)*d^17*
        K0^2*M^4*u^14)/(b^2*Sqrt[67830*Pi]) - 
      (((31679*I)/33278502039552000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[67830*Pi]) - 
      (((2232689*I)/33278502039552000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[67830*Pi]) - (((13*I)/166692556800)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[67830*Pi]) - (((7731667*I)/55464170065920000)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[67830*Pi]) + (((42682001*I)/55464170065920000)*d^9*
        K1^2*M^4*u^14)/(b^2*Sqrt[67830*Pi]) - 
      (((356441*I)/950814343987200)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[67830*Pi]) - (((41357*I)/226384367616000)*d^15*K1^2*M^4*
        u^14)/(b^2*Sqrt[67830*Pi]) - (((3469*I)/206698770432000)*d^17*K1^2*
        M^4*u^14)/(b^2*Sqrt[67830*Pi]) - (((1313509*I)/374383147944960000)*
        d^5*K0*K1*M^4*Sqrt[17/(3990*Pi)]*u^15)/b^2 - 
      (((1019*I)/7131107579904000)*d^17*K0*K1*M^4*Sqrt[17/(3990*Pi)]*u^15)/
       b^2 - (((281*I)/12479438264832000)*d*K0*K1*M^4*Sqrt[19/(3570*Pi)]*
        u^15)/b^2 - (((899881*I)/74876629588992000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[67830*Pi]) - (((862819*I)/34034831631360000)*d^7*K0*K1*M^4*
        u^15)/(b^2*Sqrt[67830*Pi]) + (((19211*I)/138814663680000)*d^9*K0*K1*
        M^4*u^15)/(b^2*Sqrt[67830*Pi]) + (((140197*I)/2268988775424000)*d^11*
        K0*K1*M^4*u^15)/(b^2*Sqrt[67830*Pi]) - 
      (((47819*I)/713110757990400)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[67830*Pi]) - (((73*I)/2235456921600)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[67830*Pi]) - (((4271*I)/7131107579904000)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[67830*Pi]) - (((43*I)/254682413568000)*d^13*K0^2*M^4*
        Sqrt[7/(9690*Pi)]*u^16)/b^2 - (((47*I)/254682413568000)*d^13*K1^2*M^4*
        Sqrt[7/(9690*Pi)]*u^16)/b^2 - ((I/191011810176000)*d^3*K0^2*M^4*
        Sqrt[17/(3990*Pi)]*u^16)/b^2 - ((I/74282370624000)*d^15*K0^2*M^4*
        Sqrt[17/(3990*Pi)]*u^16)/b^2 - ((I/792345286656000)*d^17*K0^2*M^4*
        Sqrt[17/(3990*Pi)]*u^16)/b^2 + (((19079*I)/62397191324160000)*d^9*
        K1^2*M^4*Sqrt[17/(3990*Pi)]*u^16)/b^2 - 
      ((I/7131107579904000)*d*K1^2*M^4*Sqrt[19/(3570*Pi)]*u^16)/b^2 - 
      ((I/67093754112000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[67830*Pi]) - 
      (((12821*I)/37438314794496000)*d^3*K0^2*M^4*u^16)/
       (b^2*Sqrt[67830*Pi]) - (((393341*I)/187191573972480000)*d^5*K0^2*M^4*
        u^16)/(b^2*Sqrt[67830*Pi]) - (((16003*I)/17017415815680000)*d^7*K0^2*
        M^4*u^16)/(b^2*Sqrt[67830*Pi]) + (((309713*I)/62397191324160000)*d^9*
        K0^2*M^4*u^16)/(b^2*Sqrt[67830*Pi]) + 
      (((27079*I)/12479438264832000)*d^11*K0^2*M^4*u^16)/
       (b^2*Sqrt[67830*Pi]) - (((533*I)/445694223744000)*d^13*K0^2*M^4*u^16)/
       (b^2*Sqrt[67830*Pi]) - (((79*I)/84894137856000)*d^15*K0^2*M^4*u^16)/
       (b^2*Sqrt[67830*Pi]) - (((619*I)/7131107579904000)*d^17*K0^2*M^4*u^16)/
       (b^2*Sqrt[67830*Pi]) - (((71*I)/5546417006592000)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[67830*Pi]) - (((16937*I)/37438314794496000)*d^3*K1^2*M^4*
        u^16)/(b^2*Sqrt[67830*Pi]) - (((411121*I)/187191573972480000)*d^5*
        K1^2*M^4*u^16)/(b^2*Sqrt[67830*Pi]) - 
      (((184993*I)/187191573972480000)*d^7*K1^2*M^4*u^16)/
       (b^2*Sqrt[67830*Pi]) + (((9437*I)/4159812754944000)*d^11*K1^2*M^4*
        u^16)/(b^2*Sqrt[67830*Pi]) - (((533*I)/445694223744000)*d^13*K1^2*M^4*
        u^16)/(b^2*Sqrt[67830*Pi]) - (((103*I)/84894137856000)*d^15*K1^2*M^4*
        u^16)/(b^2*Sqrt[67830*Pi]) - (((101*I)/891388447488000)*d^17*K1^2*M^4*
        u^16)/(b^2*Sqrt[67830*Pi]) - ((I/76404724070400)*d^5*K0*K1*M^4*
        Sqrt[7/(9690*Pi)]*u^17)/b^2 + ((I/76404724070400)*d^7*K0*K1*M^4*
        Sqrt[7/(9690*Pi)]*u^17)/b^2 + (((7*I)/127341206784000)*d^9*K0*K1*M^4*
        Sqrt[7/(9690*Pi)]*u^17)/b^2 - ((I/63670603392000)*d^11*K0*K1*M^4*
        Sqrt[7/(9690*Pi)]*u^17)/b^2 - ((I/31835301696000)*d^13*K0*K1*M^4*
        Sqrt[7/(9690*Pi)]*u^17)/b^2 - ((I/891388447488000)*d*K0*K1*M^4*u^17)/
       (b^2*Sqrt[67830*Pi]) - ((I/23876476272000)*d^3*K0*K1*M^4*u^17)/
       (b^2*Sqrt[67830*Pi]) - (((263*I)/2674165342464000)*d^5*K0*K1*M^4*u^17)/
       (b^2*Sqrt[67830*Pi]) - (((167*I)/891388447488000)*d^7*K0*K1*M^4*u^17)/
       (b^2*Sqrt[67830*Pi]) + ((I/11885179299840)*d^9*K0*K1*M^4*u^17)/
       (b^2*Sqrt[67830*Pi]) + (((137*I)/445694223744000)*d^11*K0*K1*M^4*u^17)/
       (b^2*Sqrt[67830*Pi]) - ((I/9285296328000)*d^15*K0*K1*M^4*u^17)/
       (b^2*Sqrt[67830*Pi]) - ((I/99043160832000)*d^17*K0*K1*M^4*u^17)/
       (b^2*Sqrt[67830*Pi]))/Pi}, 13, 15, 1], 
  SeriesData[p, 0, {((((-1651*I)/317598720)*d^3*K1^2*M^5*Sqrt[(7*Pi)/9690]*
        u^3)/b^3 - (((221*I)/95279616)*d^7*K0^2*M^5*Sqrt[(17*Pi)/3990]*u^3)/
       b^3 + (((2873*I)/190559232)*d^9*K0^2*M^5*Sqrt[(17*Pi)/3990]*u^3)/b^3 + 
      (((2873*I)/476398080)*d^11*K0^2*M^5*Sqrt[(17*Pi)/3990]*u^3)/b^3 - 
      (((221*I)/29774880)*d^13*K0^2*M^5*Sqrt[(17*Pi)/3990]*u^3)/b^3 - 
      (((1313*I)/317598720)*d^7*K1^2*M^5*Sqrt[(17*Pi)/3990]*u^3)/b^3 + 
      (((2327*I)/95279616)*d^9*K1^2*M^5*Sqrt[(17*Pi)/3990]*u^3)/b^3 + 
      (((9971*I)/952796160)*d^11*K1^2*M^5*Sqrt[(17*Pi)/3990]*u^3)/b^3 - 
      (((11479*I)/952796160)*d^13*K1^2*M^5*Sqrt[(17*Pi)/3990]*u^3)/b^3 - 
      (((13*I)/211732480)*d*K1^2*M^5*Sqrt[(21*Pi)/3230]*u^3)/b^3 - 
      (((325*I)/63519744)*d^5*K1^2*M^5*Sqrt[(35*Pi)/1938]*u^3)/b^3 - 
      (((39*I)/21173248)*d^15*K1^2*M^5*Sqrt[(51*Pi)/1330]*u^3)/b^3 - 
      (((13*I)/1905592320)*d*K0^2*M^5*Sqrt[(119*Pi)/570]*u^3)/b^3 - 
      (((91*I)/476398080)*d^3*K0^2*M^5*Sqrt[(119*Pi)/570]*u^3)/b^3 - 
      (((221*I)/238199040)*d^5*K0^2*M^5*Sqrt[(119*Pi)/570]*u^3)/b^3 - 
      (((221*I)/476398080)*d^15*K0^2*M^5*Sqrt[(119*Pi)/570]*u^3)/b^3 - 
      (((13*I)/381118464)*d^17*K0^2*M^5*Sqrt[(119*Pi)/570]*u^3)/b^3 - 
      (((13*I)/211732480)*d^17*K1^2*M^5*Sqrt[(119*Pi)/570]*u^3)/b^3 - 
      (((93691691*I)/17607673036800)*d*K0*K1*M^5*Sqrt[Pi/67830]*u^4)/b^3 - 
      (((1975560311*I)/13205754777600)*d^3*K0*K1*M^5*Sqrt[Pi/67830]*u^4)/
       b^3 - (((965926721*I)/1320575477760)*d^5*K0*K1*M^5*Sqrt[Pi/67830]*u^4)/
       b^3 - (((42598679*I)/1509229117440)*d^17*K0*K1*M^5*Sqrt[Pi/67830]*u^4)/
       b^3 - (((212769427*I)/13205754777600)*d^7*K0*K1*M^5*Sqrt[(17*Pi)/3990]*
        u^4)/b^3 + (((8878831*I)/88927641600)*d^9*K0*K1*M^5*
        Sqrt[(17*Pi)/3990]*u^4)/b^3 + (((1038791*I)/25153818624)*d^11*K0*K1*
        M^5*Sqrt[(17*Pi)/3990]*u^4)/b^3 - (((16248653*I)/330143869440)*d^13*
        K0*K1*M^5*Sqrt[(17*Pi)/3990]*u^4)/b^3 - 
      (((8305579*I)/377307279360)*d^15*K0*K1*M^5*Sqrt[(17*Pi)/3990]*u^4)/
       b^3 - (((8308687*I)/4401918259200)*d*K0^2*M^5*Sqrt[Pi/67830]*u^5)/
       b^3 - (((276401429*I)/1056460382208)*d^5*K0^2*M^5*Sqrt[Pi/67830]*u^5)/
       b^3 - (((2649874019*I)/26411509555200)*d^7*K0^2*M^5*Sqrt[Pi/67830]*
        u^5)/b^3 + (((162090253*I)/266782924800)*d^9*K0^2*M^5*Sqrt[Pi/67830]*
        u^5)/b^3 - (((1584330947*I)/5282301911040)*d^13*K0^2*M^5*
        Sqrt[Pi/67830]*u^5)/b^3 - (((7705979*I)/754614558720)*d^17*K0^2*M^5*
        Sqrt[Pi/67830]*u^5)/b^3 - (((656118629153*I)/924402834432000)*d^5*
        K1^2*M^5*Sqrt[Pi/67830]*u^5)/b^3 - 
      (((3146653251131*I)/11092834013184000)*d^7*K1^2*M^5*Sqrt[Pi/67830]*u^5)/
       b^3 + (((7901569182299*I)/11092834013184000)*d^11*K1^2*M^5*
        Sqrt[Pi/67830]*u^5)/b^3 - (((239178671*I)/293787648000)*d^13*K1^2*M^5*
        Sqrt[Pi/67830]*u^5)/b^3 - (((593044560623*I)/1584690573312000)*d^15*
        K1^2*M^5*Sqrt[Pi/67830]*u^5)/b^3 - 
      (((36738751909*I)/1267752458649600)*d^17*K1^2*M^5*Sqrt[Pi/67830]*u^5)/
       b^3 + (((9149777*I)/251538186240)*d^11*K0^2*M^5*Sqrt[(7*Pi)/9690]*u^5)/
       b^3 - (((2909521*I)/150922911744)*d^15*K0^2*M^5*Sqrt[(7*Pi)/9690]*u^5)/
       b^3 - (((576009421*I)/1929188524032000)*d*K1^2*M^5*Sqrt[(17*Pi)/3990]*
        u^5)/b^3 + (((195425346883*I)/2016878911488000)*d^9*K1^2*M^5*
        Sqrt[(17*Pi)/3990]*u^5)/b^3 - (((74038529*I)/26411509555200)*d^3*K0^2*
        M^5*Sqrt[(19*Pi)/3570]*u^5)/b^3 - (((16098718493*I)/112048828416000)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[67830]*b^3) - 
      (((48743273059*I)/11092834013184000)*d*K0*K1*M^5*Sqrt[Pi/67830]*u^6)/
       b^3 - (((6982806259*I)/56024414208000)*d^3*K0*K1*M^5*Sqrt[Pi/67830]*
        u^6)/b^3 - (((1405737941803*I)/5546417006592000)*d^7*K0*K1*M^5*
        Sqrt[Pi/67830]*u^6)/b^3 + (((723296135159*I)/504219727872000)*d^9*K0*
        K1*M^5*Sqrt[Pi/67830]*u^6)/b^3 - (((93750737177*I)/132057547776000)*
        d^13*K0*K1*M^5*Sqrt[Pi/67830]*u^6)/b^3 - 
      (((261459857899*I)/792345286656000)*d^15*K0*K1*M^5*Sqrt[Pi/67830]*u^6)/
       b^3 - (((8174374381*I)/316938114662400)*d^17*K0*K1*M^5*Sqrt[Pi/67830]*
        u^6)/b^3 + (((206131569761*I)/5546417006592000)*d^11*K0*K1*M^5*
        Sqrt[(17*Pi)/3990]*u^6)/b^3 - (((970086377*I)/29819446272000)*d^5*K0*
        K1*M^5*Sqrt[(19*Pi)/3570]*u^6)/b^3 - 
      (((145241236531*I)/177485344210944000)*d*K0^2*M^5*Sqrt[Pi/67830]*u^7)/
       b^3 - (((95467788109*I)/821691408384000)*d^5*K0^2*M^5*Sqrt[Pi/67830]*
        u^7)/b^3 - (((2185115247341*I)/44371336052736000)*d^7*K0^2*M^5*
        Sqrt[Pi/67830]*u^7)/b^3 + (((2174923559471*I)/8067515645952000)*d^9*
        K0^2*M^5*Sqrt[Pi/67830]*u^7)/b^3 + 
      (((490618120759*I)/4033757822976000)*d^11*K0^2*M^5*Sqrt[Pi/67830]*u^7)/
       b^3 - (((5040799943*I)/37730727936000)*d^13*K0^2*M^5*Sqrt[Pi/67830]*
        u^7)/b^3 - (((13785961837*I)/218578010112000)*d^15*K0^2*M^5*
        Sqrt[Pi/67830]*u^7)/b^3 - (((25355920309*I)/5071009834598400)*d^17*
        K0^2*M^5*Sqrt[Pi/67830]*u^7)/b^3 - 
      (((229812997937*I)/177485344210944000)*d*K1^2*M^5*Sqrt[Pi/67830]*u^7)/
       b^3 - (((1783718494309*I)/9860296900608000)*d^5*K1^2*M^5*
        Sqrt[Pi/67830]*u^7)/b^3 - (((120094251173*I)/1613503129190400)*d^7*
        K1^2*M^5*Sqrt[Pi/67830]*u^7)/b^3 + 
      (((337691094091*I)/806751564595200)*d^9*K1^2*M^5*Sqrt[Pi/67830]*u^7)/
       b^3 + (((16594228562171*I)/88742672105472000)*d^11*K1^2*M^5*
        Sqrt[Pi/67830]*u^7)/b^3 - (((9395046139*I)/45439156224000)*d^13*K1^2*
        M^5*Sqrt[Pi/67830]*u^7)/b^3 - (((1239568724327*I)/12677524586496000)*
        d^15*K1^2*M^5*Sqrt[Pi/67830]*u^7)/b^3 - 
      (((515402677*I)/65857270579200)*d^17*K1^2*M^5*Sqrt[Pi/67830]*u^7)/b^3 - 
      (((344599167499*I)/14790445350912000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[67830]*b^3) - (((1082226954301*I)/29580890701824000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[67830]*b^3) - 
      (((3289249013*I)/4382354178048000)*d*K0*K1*M^5*Sqrt[Pi/67830]*u^8)/
       b^3 - (((629417683717*I)/29580890701824000)*d^3*K0*K1*M^5*
        Sqrt[Pi/67830]*u^8)/b^3 - (((78102760093*I)/739522267545600)*d^5*K0*
        K1*M^5*Sqrt[Pi/67830]*u^8)/b^3 - 
      (((1311818422213*I)/29580890701824000)*d^7*K0*K1*M^5*Sqrt[Pi/67830]*
        u^8)/b^3 + (((1313457313103*I)/5378343763968000)*d^9*K0*K1*M^5*
        Sqrt[Pi/67830]*u^8)/b^3 + (((3277845023609*I)/29580890701824000)*d^11*
        K0*K1*M^5*Sqrt[Pi/67830]*u^8)/b^3 - 
      (((23161551647*I)/192083705856000)*d^13*K0*K1*M^5*Sqrt[Pi/67830]*u^8)/
       b^3 - (((244077183673*I)/4225841528832000)*d^15*K0*K1*M^5*
        Sqrt[Pi/67830]*u^8)/b^3 - (((690146911*I)/146985792307200)*d^17*K0*K1*
        M^5*Sqrt[Pi/67830]*u^8)/b^3 - (((2173834231*I)/22901334736896000)*d*
        K0^2*M^5*Sqrt[Pi/67830]*u^9)/b^3 - 
      (((4763262951779*I)/354970688421888000)*d^5*K0^2*M^5*Sqrt[Pi/67830]*
        u^9)/b^3 - (((223673032217*I)/39441187602432000)*d^7*K0^2*M^5*
        Sqrt[Pi/67830]*u^9)/b^3 + (((250054140311*I)/8067515645952000)*d^9*
        K0^2*M^5*Sqrt[Pi/67830]*u^9)/b^3 + 
      (((5023696147033*I)/354970688421888000)*d^11*K0^2*M^5*Sqrt[Pi/67830]*
        u^9)/b^3 - (((774316477723*I)/50710098345984000)*d^13*K0^2*M^5*
        Sqrt[Pi/67830]*u^9)/b^3 - (((374470789661*I)/50710098345984000)*d^15*
        K0^2*M^5*Sqrt[Pi/67830]*u^9)/b^3 - (((2477384689*I)/4056807867678720)*
        d^17*K0^2*M^5*Sqrt[Pi/67830]*u^9)/b^3 - 
      (((313436576569*I)/17748534421094400)*d^5*K1^2*M^5*Sqrt[Pi/67830]*u^9)/
       b^3 - (((1313059406629*I)/177485344210944000)*d^7*K1^2*M^5*
        Sqrt[Pi/67830]*u^9)/b^3 + (((45348312623*I)/1112760778752000)*d^9*
        K1^2*M^5*Sqrt[Pi/67830]*u^9)/b^3 + 
      (((3297566468821*I)/177485344210944000)*d^11*K1^2*M^5*Sqrt[Pi/67830]*
        u^9)/b^3 - (((127134726443*I)/6338762293248000)*d^13*K1^2*M^5*
        Sqrt[Pi/67830]*u^9)/b^3 - (((11732201389*I)/1207383293952000)*d^15*
        K1^2*M^5*Sqrt[Pi/67830]*u^9)/b^3 - (((1093522583*I)/1352269289226240)*
        d^17*K1^2*M^5*Sqrt[Pi/67830]*u^9)/b^3 - 
      (((159631471*I)/21513375055872000)*d*K1^2*M^5*Sqrt[(17*Pi)/3990]*u^9)/
       b^3 - (((37228121321*I)/177485344210944000)*d^3*K1^2*M^5*
        Sqrt[(17*Pi)/3990]*u^9)/b^3 - (((87071056039*I)/32270062583808000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[67830]*b^3) - 
      (((14208615497*I)/266228016316416000)*d*K0*K1*M^5*Sqrt[Pi/67830]*u^10)/
       b^3 - (((841236401*I)/556380389376000)*d^3*K0*K1*M^5*Sqrt[Pi/67830]*
        u^10)/b^3 - (((45905004023*I)/6120184283136000)*d^5*K0*K1*M^5*
        Sqrt[Pi/67830]*u^10)/b^3 - (((1679240741309*I)/532456032632832000)*
        d^7*K0*K1*M^5*Sqrt[Pi/67830]*u^10)/b^3 + 
      (((837409691929*I)/48405093875712000)*d^9*K0*K1*M^5*Sqrt[Pi/67830]*
        u^10)/b^3 + (((841590593773*I)/106491206526566400)*d^11*K0*K1*M^5*
        Sqrt[Pi/67830]*u^10)/b^3 - (((215337438271*I)/25355049172992000)*d^13*
        K0*K1*M^5*Sqrt[Pi/67830]*u^10)/b^3 - 
      (((44986053863*I)/10866449645568000)*d^15*K0*K1*M^5*Sqrt[Pi/67830]*
        u^10)/b^3 - (((280601773*I)/15213029503795200)*d^17*K0*K1*M^5*
        Sqrt[(19*Pi)/3570]*u^10)/b^3 - (((2662813301*I)/532456032632832000)*d*
        K0^2*M^5*Sqrt[Pi/67830]*u^11)/b^3 - 
      (((124746932567*I)/177485344210944000)*d^5*K0^2*M^5*Sqrt[Pi/67830]*
        u^11)/b^3 - (((157273079797*I)/532456032632832000)*d^7*K0^2*M^5*
        Sqrt[Pi/67830]*u^11)/b^3 + (((27834188539*I)/17176001052672000)*d^9*
        K0^2*M^5*Sqrt[Pi/67830]*u^11)/b^3 + 
      (((78784552697*I)/106491206526566400)*d^11*K0^2*M^5*Sqrt[Pi/67830]*
        u^11)/b^3 - (((20124214379*I)/25355049172992000)*d^13*K0^2*M^5*
        Sqrt[Pi/67830]*u^11)/b^3 - (((29534370769*I)/76065147518976000)*d^15*
        K0^2*M^5*Sqrt[Pi/67830]*u^11)/b^3 - 
      (((11564041*I)/345750670540800)*d^17*K0^2*M^5*Sqrt[Pi/67830]*u^11)/
       b^3 - (((1362050732033*I)/1597368097898496000)*d^5*K1^2*M^5*
        Sqrt[Pi/67830]*u^11)/b^3 - (((138668389*I)/387240751005696)*d^7*K1^2*
        M^5*Sqrt[Pi/67830]*u^11)/b^3 + (((125608481921*I)/63894723915939840)*
        d^9*K1^2*M^5*Sqrt[Pi/67830]*u^11)/b^3 + 
      (((11465510173*I)/12778944783187968)*d^11*K1^2*M^5*Sqrt[Pi/67830]*u^11)/
       b^3 - (((43930611049*I)/45639088511385600)*d^13*K1^2*M^5*
        Sqrt[Pi/67830]*u^11)/b^3 - (((1395732977*I)/2963577176064000)*d^15*
        K1^2*M^5*Sqrt[Pi/67830]*u^11)/b^3 - 
      (((17609131*I)/55081658548224000)*d*K1^2*M^5*Sqrt[(19*Pi)/3570]*u^11)/
       b^3 - (((6114011*I)/2852443031961600)*d^17*K1^2*M^5*Sqrt[(19*Pi)/3570]*
        u^11)/b^3 - (((25149398971*I)/177485344210944000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[67830]*b^3) - 
      (((274715813453*I)/1597368097898496000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[67830]*b^3) - (((391259059*I)/199671012237312000)*d*K0*K1*M^5*
        Sqrt[Pi/67830]*u^12)/b^3 - (((11086178827*I)/199671012237312000)*d^3*
        K0*K1*M^5*Sqrt[Pi/67830]*u^12)/b^3 - 
      (((54956361259*I)/199671012237312000)*d^5*K0*K1*M^5*Sqrt[Pi/67830]*
        u^12)/b^3 - (((7682279489*I)/66557004079104000)*d^7*K0*K1*M^5*
        Sqrt[Pi/67830]*u^12)/b^3 + (((126670636327*I)/199671012237312000)*d^9*
        K0*K1*M^5*Sqrt[Pi/67830]*u^12)/b^3 + 
      (((74505481*I)/257640015790080)*d^11*K0*K1*M^5*Sqrt[Pi/67830]*u^12)/
       b^3 - (((8848029679*I)/28524430319616000)*d^13*K0*K1*M^5*
        Sqrt[Pi/67830]*u^12)/b^3 - (((4332812711*I)/28524430319616000)*d^15*
        K0*K1*M^5*Sqrt[Pi/67830]*u^12)/b^3 - 
      (((2380223*I)/178277689497600)*d^17*K0*K1*M^5*Sqrt[Pi/67830]*u^12)/
       b^3 - (((499427*I)/3565553789952000)*d*K0^2*M^5*Sqrt[Pi/67830]*u^13)/
       b^3 - (((70229699*I)/3565553789952000)*d^5*K0^2*M^5*Sqrt[Pi/67830]*
        u^13)/b^3 - (((783109*I)/95081434398720)*d^7*K0^2*M^5*Sqrt[Pi/67830]*
        u^13)/b^3 + (((647193947*I)/14262215159808000)*d^9*K0^2*M^5*
        Sqrt[Pi/67830]*u^13)/b^3 + (((294638321*I)/14262215159808000)*d^11*
        K0^2*M^5*Sqrt[Pi/67830]*u^13)/b^3 - 
      (((158122099*I)/7131107579904000)*d^13*K0^2*M^5*Sqrt[Pi/67830]*u^13)/
       b^3 - (((9670537*I)/891388447488000)*d^15*K0^2*M^5*Sqrt[Pi/67830]*
        u^13)/b^3 - (((2762537*I)/2852443031961600)*d^17*K0^2*M^5*
        Sqrt[Pi/67830]*u^13)/b^3 - (((13999*I)/86813483581440)*d*K1^2*M^5*
        Sqrt[Pi/67830]*u^13)/b^3 - (((17524319*I)/1848805668864000)*d^7*K1^2*
        M^5*Sqrt[Pi/67830]*u^13)/b^3 + (((5215875619*I)/99835506118656000)*
        d^9*K1^2*M^5*Sqrt[Pi/67830]*u^13)/b^3 + 
      (((215785091*I)/9075955101696000)*d^11*K1^2*M^5*Sqrt[Pi/67830]*u^13)/
       b^3 - (((182028293*I)/7131107579904000)*d^13*K1^2*M^5*Sqrt[Pi/67830]*
        u^13)/b^3 - (((44517449*I)/3565553789952000)*d^15*K1^2*M^5*
        Sqrt[Pi/67830]*u^13)/b^3 - (((15931217*I)/14262215159808000)*d^17*
        K1^2*M^5*Sqrt[Pi/67830]*u^13)/b^3 - 
      (((33295613*I)/24958876529664000)*d^5*K1^2*M^5*Sqrt[(17*Pi)/3990]*u^13)/
       b^3 - (((1827869*I)/460071456768000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[67830]*b^3) - (((456594667*I)/99835506118656000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[67830]*b^3) - (((1489*I)/37349609472000)*d*K0*K1*
        M^5*Sqrt[Pi/67830]*u^14)/b^3 - (((466918477*I)/83196255098880000)*d^5*
        K0*K1*M^5*Sqrt[Pi/67830]*u^14)/b^3 - 
      (((194534491*I)/83196255098880000)*d^7*K0*K1*M^5*Sqrt[Pi/67830]*u^14)/
       b^3 + (((179194063*I)/13866042516480000)*d^9*K0*K1*M^5*Sqrt[Pi/67830]*
        u^14)/b^3 + (((19529033*I)/3327850203955200)*d^11*K0*K1*M^5*
        Sqrt[Pi/67830]*u^14)/b^3 - (((15000173*I)/2377035859968000)*d^13*K0*
        K1*M^5*Sqrt[Pi/67830]*u^14)/b^3 - (((1464731*I)/475407171993600)*d^15*
        K0*K1*M^5*Sqrt[Pi/67830]*u^14)/b^3 - 
      (((147599*I)/528230191104000)*d^17*K0*K1*M^5*Sqrt[Pi/67830]*u^14)/b^3 - 
      (((368783*I)/5546417006592000)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/3990]*u^14)/
       b^3 - (((7687*I)/3565553789952000)*d*K0^2*M^5*Sqrt[Pi/67830]*u^15)/
       b^3 - (((3084229*I)/10187296542720000)*d^5*K0^2*M^5*Sqrt[Pi/67830]*
        u^15)/b^3 - (((1285817*I)/10187296542720000)*d^7*K0^2*M^5*
        Sqrt[Pi/67830]*u^15)/b^3 + (((646141*I)/926117867520000)*d^9*K0^2*M^5*
        Sqrt[Pi/67830]*u^15)/b^3 + (((128489*I)/407491861708800)*d^11*K0^2*
        M^5*Sqrt[Pi/67830]*u^15)/b^3 - (((692899*I)/2037459308544000)*d^13*
        K0^2*M^5*Sqrt[Pi/67830]*u^15)/b^3 - 
      (((2363777*I)/14262215159808000)*d^15*K0^2*M^5*Sqrt[Pi/67830]*u^15)/
       b^3 - (((216941*I)/14262215159808000)*d^17*K0^2*M^5*Sqrt[Pi/67830]*
        u^15)/b^3 - (((39563*I)/16639251019776000)*d*K1^2*M^5*Sqrt[Pi/67830]*
        u^15)/b^3 - (((5047687*I)/15126591836160000)*d^5*K1^2*M^5*
        Sqrt[Pi/67830]*u^15)/b^3 - (((7731667*I)/55464170065920000)*d^7*K1^2*
        M^5*Sqrt[Pi/67830]*u^15)/b^3 + (((42682001*I)/55464170065920000)*d^9*
        K1^2*M^5*Sqrt[Pi/67830]*u^15)/b^3 - 
      (((356441*I)/950814343987200)*d^13*K1^2*M^5*Sqrt[Pi/67830]*u^15)/b^3 - 
      (((41357*I)/226384367616000)*d^15*K1^2*M^5*Sqrt[Pi/67830]*u^15)/b^3 - 
      (((3469*I)/206698770432000)*d^17*K1^2*M^5*Sqrt[Pi/67830]*u^15)/b^3 + 
      (((679997*I)/33278502039552000)*d^11*K1^2*M^5*Sqrt[(17*Pi)/3990]*u^15)/
       b^3 - (((45677*I)/14262215159808000)*d^3*K0^2*M^5*Sqrt[(19*Pi)/3570]*
        u^15)/b^3 - (((2232689*I)/33278502039552000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[67830]*b^3) - (((899881*I)/74876629588992000)*d^3*K0*K1*
        M^5*Sqrt[Pi/67830]*u^16)/b^3 - (((862819*I)/34034831631360000)*d^7*K0*
        K1*M^5*Sqrt[Pi/67830]*u^16)/b^3 + (((19211*I)/138814663680000)*d^9*K0*
        K1*M^5*Sqrt[Pi/67830]*u^16)/b^3 + (((140197*I)/2268988775424000)*d^11*
        K0*K1*M^5*Sqrt[Pi/67830]*u^16)/b^3 - 
      (((47819*I)/713110757990400)*d^13*K0*K1*M^5*Sqrt[Pi/67830]*u^16)/b^3 - 
      (((73*I)/2235456921600)*d^15*K0*K1*M^5*Sqrt[Pi/67830]*u^16)/b^3 - 
      (((3599*I)/1188517929984000)*d^17*K0*K1*M^5*Sqrt[Pi/67830]*u^16)/b^3 - 
      (((1313509*I)/374383147944960000)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/3990]*
        u^16)/b^3 - (((281*I)/12479438264832000)*d*K0*K1*M^5*
        Sqrt[(19*Pi)/3570]*u^16)/b^3 - ((I/67093754112000)*d*K0^2*M^5*
        Sqrt[Pi/67830]*u^17)/b^3 - (((393341*I)/187191573972480000)*d^5*K0^2*
        M^5*Sqrt[Pi/67830]*u^17)/b^3 - (((16003*I)/17017415815680000)*d^7*
        K0^2*M^5*Sqrt[Pi/67830]*u^17)/b^3 + 
      (((309713*I)/62397191324160000)*d^9*K0^2*M^5*Sqrt[Pi/67830]*u^17)/b^3 + 
      (((27079*I)/12479438264832000)*d^11*K0^2*M^5*Sqrt[Pi/67830]*u^17)/b^3 - 
      (((157*I)/66028773888000)*d^13*K0^2*M^5*Sqrt[Pi/67830]*u^17)/b^3 - 
      (((689*I)/594258964992000)*d^15*K0^2*M^5*Sqrt[Pi/67830]*u^17)/b^3 - 
      (((193*I)/1782776894976000)*d^17*K0^2*M^5*Sqrt[Pi/67830]*u^17)/b^3 - 
      (((193*I)/12479438264832000)*d*K1^2*M^5*Sqrt[Pi/67830]*u^17)/b^3 - 
      (((411121*I)/187191573972480000)*d^5*K1^2*M^5*Sqrt[Pi/67830]*u^17)/
       b^3 - (((184993*I)/187191573972480000)*d^7*K1^2*M^5*Sqrt[Pi/67830]*
        u^17)/b^3 + (((9437*I)/4159812754944000)*d^11*K1^2*M^5*Sqrt[Pi/67830]*
        u^17)/b^3 - (((887*I)/356555378995200)*d^13*K1^2*M^5*Sqrt[Pi/67830]*
        u^17)/b^3 - (((103*I)/84894137856000)*d^15*K1^2*M^5*Sqrt[Pi/67830]*
        u^17)/b^3 - (((101*I)/891388447488000)*d^17*K1^2*M^5*Sqrt[Pi/67830]*
        u^17)/b^3 + (((19079*I)/62397191324160000)*d^9*K1^2*M^5*
        Sqrt[(17*Pi)/3990]*u^17)/b^3 - (((557*I)/1290976372224000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^17)/(Sqrt[67830]*b^3) - 
      (((16937*I)/37438314794496000)*d^3*K1^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[67830]*b^3) - ((I/891388447488000)*d*K0*K1*M^5*Sqrt[Pi/67830]*
        u^18)/b^3 - ((I/23876476272000)*d^3*K0*K1*M^5*Sqrt[Pi/67830]*u^18)/
       b^3 - (((127*I)/668541335616000)*d^5*K0*K1*M^5*Sqrt[Pi/67830]*u^18)/
       b^3 - ((I/10445958369000)*d^7*K0*K1*M^5*Sqrt[Pi/67830]*u^18)/b^3 + 
      ((I/5064707088000)*d^11*K0*K1*M^5*Sqrt[Pi/67830]*u^18)/b^3 - 
      ((I/9285296328000)*d^15*K0*K1*M^5*Sqrt[Pi/67830]*u^18)/b^3 - 
      ((I/99043160832000)*d^17*K0*K1*M^5*Sqrt[Pi/67830]*u^18)/b^3 - 
      ((I/31835301696000)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/9690]*u^18)/b^3 + 
      ((I/40517656704000)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/3570]*u^18)/b^3)/Pi}, 
   11, 13, 1]}, 3, 5, 1]


==> anc/spectrum_17_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, 
   {((((1326107*I)/20326318080)*d^11*K0^2*M^4*Sqrt[11/(293930*Pi)]*u^2)/b^2 + 
      (((21*I)/211732480)*d*K1^2*M^4*Sqrt[91/(35530*Pi)]*u^2)/b^2 + 
      (((889*I)/317598720)*d^3*K1^2*M^4*Sqrt[91/(35530*Pi)]*u^2)/b^2 + 
      (((175*I)/63519744)*d^5*K1^2*M^4*Sqrt[455/(7106*Pi)]*u^2)/b^2 - 
      (((7*I)/1905592320)*d*K0^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 - 
      (((49*I)/476398080)*d^3*K0^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 - 
      (((119*I)/238199040)*d^5*K0^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 - 
      (((17*I)/95279616)*d^7*K0^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 + 
      (((221*I)/190559232)*d^9*K0^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 - 
      (((17*I)/29774880)*d^13*K0^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 - 
      (((119*I)/476398080)*d^15*K0^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 - 
      (((7*I)/381118464)*d^17*K0^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 + 
      (((101*I)/317598720)*d^7*K1^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 - 
      (((179*I)/95279616)*d^9*K1^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 - 
      (((767*I)/952796160)*d^11*K1^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 + 
      (((883*I)/952796160)*d^13*K1^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 + 
      (((9*I)/21173248)*d^15*K1^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 + 
      (((7*I)/211732480)*d^17*K1^2*M^4*Sqrt[1547/(2090*Pi)]*u^2)/b^2 + 
      ((I/12195790848)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[3233230*Pi]) - 
      (((488004709*I)/3773072793600)*d^7*K0*K1*M^4*Sqrt[7/(461890*Pi)]*u^3)/
       b^2 - (((19823927*I)/1509229117440)*d^17*K0*K1*M^4*Sqrt[7/(461890*Pi)]*
        u^3)/b^2 - (((1720591*I)/1257690931200)*d*K0*K1*M^4*
        Sqrt[13/(248710*Pi)]*u^3)/b^2 - (((128375997931*I)/845168305766400)*
        d^13*K0*K1*M^4*Sqrt[19/(170170*Pi)]*u^3)/b^2 - 
      (((798311*I)/75461455872)*d^15*K0*K1*M^4*Sqrt[119/(27170*Pi)]*u^3)/
       b^2 + (((1010161*I)/38111846400)*d^9*K0*K1*M^4*Sqrt[221/(14630*Pi)]*
        u^3)/b^2 + (((190183*I)/125769093120)*d^11*K0*K1*M^4*
        Sqrt[1547/(2090*Pi)]*u^3)/b^2 - (((11329*I)/15244738560)*d*K0*K1*M^4*
        u^3)/(b^2*Sqrt[3233230*Pi]) - (((979164911*I)/1886536396800)*d^3*K0*
        K1*M^4*u^3)/(b^2*Sqrt[3233230*Pi]) - 
      (((95160217*I)/37730727936)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[3233230*Pi]) + 
      (((11329*I)/2540789760)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[3233230*Pi]) + 
      (((163997*I)/371176243200)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[3233230*Pi]) + 
      (((2790299*I)/12576909312)*d^11*K0^2*M^4*Sqrt[5/(646646*Pi)]*u^4)/b^2 - 
      (((7653182659*I)/48295331758080)*d^5*K0^2*M^4*Sqrt[7/(461890*Pi)]*u^4)/
       b^2 - (((63722591*I)/754614558720)*d^15*K0^2*M^4*Sqrt[7/(461890*Pi)]*
        u^4)/b^2 - (((1190009*I)/188653639680)*d^17*K0^2*M^4*
        Sqrt[7/(461890*Pi)]*u^4)/b^2 - (((28854337*I)/48995264102400)*d*K0^2*
        M^4*Sqrt[13/(248710*Pi)]*u^4)/b^2 + 
      (((2616277*I)/12703948800)*d^9*K0^2*M^4*Sqrt[13/(248710*Pi)]*u^4)/b^2 - 
      (((181300957007*I)/1584690573312000)*d^7*K1^2*M^4*Sqrt[13/(248710*Pi)]*
        u^4)/b^2 + (((460984949423*I)/1584690573312000)*d^11*K1^2*M^4*
        Sqrt[13/(248710*Pi)]*u^4)/b^2 - (((23190267641*I)/845168305766400)*
        d^7*K0^2*M^4*Sqrt[17/(190190*Pi)]*u^4)/b^2 - 
      (((1955756867341*I)/7512607162368000)*d^13*K1^2*M^4*
        Sqrt[17/(190190*Pi)]*u^4)/b^2 + (((11704738951*I)/288125558784000)*
        d^9*K1^2*M^4*Sqrt[221/(14630*Pi)]*u^4)/b^2 - 
      (((24325849*I)/38858312908800)*d*K0^2*M^4*u^4)/(b^2*Sqrt[3233230*Pi]) - 
      (((883309151*I)/3773072793600)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[3233230*Pi]) - (((457693*I)/10840702976)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[3233230*Pi]) + (((2359102049*I)/93907589529600)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[3233230*Pi]) + (((1181*I)/169385984)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[3233230*Pi]) - (((43408069*I)/32809328640)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[3233230*Pi]) - 
      (((177280405651*I)/6338762293248000)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[3233230*Pi]) - (((416361053429*I)/528230191104000)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[3233230*Pi]) - (((510931483693*I)/132057547776000)*
        d^5*K1^2*M^4*u^4)/(b^2*Sqrt[3233230*Pi]) - 
      (((71783949*I)/15176984166400)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[3233230*Pi]) - (((453663936023*I)/226384367616000)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[3233230*Pi]) - (((27663580909*I)/181107494092800)*
        d^17*K1^2*M^4*u^4)/(b^2*Sqrt[3233230*Pi]) - 
      (((43202633093*I)/396172643328000)*d^7*K0*K1*M^4*Sqrt[13/(248710*Pi)]*
        u^5)/b^2 + (((2806373453*I)/4501961856000)*d^9*K0*K1*M^4*
        Sqrt[13/(248710*Pi)]*u^5)/b^2 + (((584829593*I)/2153112192000)*d^11*
        K0*K1*M^4*Sqrt[13/(248710*Pi)]*u^5)/b^2 - 
      (((1705620083*I)/68899590144000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[3233230*Pi]) - (((46434876403*I)/66028773888000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[3233230*Pi]) - (((921330139991*I)/264115095552000)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[3233230*Pi]) - 
      (((151336415579*I)/37730727936000)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[3233230*Pi]) - (((104538801347*I)/56596091904000)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[3233230*Pi]) - (((6463271953*I)/45276873523200)*
        d^17*K0*K1*M^4*u^5)/(b^2*Sqrt[3233230*Pi]) - 
      (((47583741779*I)/905537470464000)*d^15*K0^2*M^4*Sqrt[7/(461890*Pi)]*
        u^6)/b^2 - (((143619106157*I)/6338762293248000)*d^7*K0^2*M^4*
        Sqrt[13/(248710*Pi)]*u^6)/b^2 + (((139730465387*I)/1152502235136000)*
        d^9*K0^2*M^4*Sqrt[13/(248710*Pi)]*u^6)/b^2 + 
      (((348127878173*I)/6338762293248000)*d^11*K0^2*M^4*Sqrt[13/(248710*Pi)]*
        u^6)/b^2 - (((419169144001*I)/12677524586496000)*d^7*K1^2*M^4*
        Sqrt[13/(248710*Pi)]*u^6)/b^2 + (((111799585651*I)/576251117568000)*
        d^9*K1^2*M^4*Sqrt[13/(248710*Pi)]*u^6)/b^2 - 
      (((542165872207*I)/13522692892262400)*d^15*K1^2*M^4*
        Sqrt[13/(248710*Pi)]*u^6)/b^2 - (((6946155323*I)/25355049172992000)*d*
        K0^2*M^4*Sqrt[17/(190190*Pi)]*u^6)/b^2 + 
      (((56425296371*I)/12677524586496000)*d^11*K1^2*M^4*Sqrt[247/(13090*Pi)]*
        u^6)/b^2 - (((94604502533*I)/704306921472000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[3233230*Pi]) - (((715392322171*I)/1056460382208000)*d^5*K0^2*
        M^4*u^6)/(b^2*Sqrt[3233230*Pi]) - (((5369414807*I)/6860132352000)*
        d^13*K0^2*M^4*u^6)/(b^2*Sqrt[3233230*Pi]) - 
      (((836955733*I)/28977199054848)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[3233230*Pi]) - (((201753515339*I)/25355049172992000)*d*K1^2*
        M^4*u^6)/(b^2*Sqrt[3233230*Pi]) - (((122820115279*I)/551196721152000)*
        d^3*K1^2*M^4*u^6)/(b^2*Sqrt[3233230*Pi]) - 
      (((1257449370889*I)/1152502235136000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[3233230*Pi]) - (((204778638809*I)/164643176448000)*d^13*K1^2*
        M^4*u^6)/(b^2*Sqrt[3233230*Pi]) - 
      (((2392346212903*I)/40568078676787200)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[3233230*Pi]) - (((55394132533*I)/1207383293952000)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[3233230*Pi]) - 
      (((262223684369*I)/12677524586496000)*d^7*K0*K1*M^4*
        Sqrt[13/(248710*Pi)]*u^7)/b^2 + (((72699897989*I)/1408613842944000)*
        d^11*K0*K1*M^4*Sqrt[13/(248710*Pi)]*u^7)/b^2 - 
      (((303804854981*I)/11268910743552000)*d^15*K0*K1*M^4*
        Sqrt[13/(248710*Pi)]*u^7)/b^2 + (((24140844667*I)/2305004470272000)*
        d^9*K0*K1*M^4*Sqrt[143/(22610*Pi)]*u^7)/b^2 - 
      (((77485830659*I)/16903366115328000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[3233230*Pi]) - (((330249185281*I)/2535504917299200)*d^3*K0*
        K1*M^4*u^7)/(b^2*Sqrt[3233230*Pi]) - 
      (((4100346620269*I)/6338762293248000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[3233230*Pi]) - (((11546123*I)/15612715008)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[3233230*Pi]) + (((1049623*I)/8195571449856)*d^15*K0*K1*
        M^4*u^7)/(b^2*Sqrt[3233230*Pi]) - (((18531257873*I)/658572705792000)*
        d^17*K0*K1*M^4*u^7)/(b^2*Sqrt[3233230*Pi]) + 
      (((509074807*I)/19089063936000)*d^9*K0^2*M^4*Sqrt[7/(461890*Pi)]*u^8)/
       b^2 - (((2565099359*I)/4829533175808000)*d^17*K0^2*M^4*
        Sqrt[7/(461890*Pi)]*u^8)/b^2 - 
      (((17459244518251*I)/6490892588285952000)*d^7*K0^2*M^4*
        Sqrt[13/(248710*Pi)]*u^8)/b^2 - (((160787640677*I)/21636308627619840)*
        d^13*K1^2*M^4*Sqrt[17/(190190*Pi)]*u^8)/b^2 - 
      (((131057936707*I)/23181759243878400)*d^5*K1^2*M^4*Sqrt[19/(170170*Pi)]*
        u^8)/b^2 - (((21885667*I)/48295331758080)*d^15*K1^2*M^4*
        Sqrt[133/(24310*Pi)]*u^8)/b^2 - (((29321681*I)/8195571449856000)*d*
        K1^2*M^4*Sqrt[221/(14630*Pi)]*u^8)/b^2 - 
      (((58433896723*I)/101420196691968000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[3233230*Pi]) - (((843238627603*I)/50710098345984000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[3233230*Pi]) - 
      (((4234786115437*I)/50710098345984000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[3233230*Pi]) - (((295040043743*I)/432726172552396800)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[3233230*Pi]) + 
      (((6973605557*I)/1024446431232000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[3233230*Pi]) + (((403782837749*I)/4610008940544000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[3233230*Pi]) - 
      (((691120041701*I)/7244299763712000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[3233230*Pi]) - (((2311908951173*I)/50710098345984000)*d^15*
        K0^2*M^4*u^8)/(b^2*Sqrt[3233230*Pi]) - 
      (((12741257*I)/983468573982720)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[3233230*Pi]) - (((570173932357*I)/25355049172992000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[3233230*Pi]) - 
      (((79764125141*I)/24586714349568000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[3233230*Pi]) - (((1154335868473*I)/25355049172992000)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[3233230*Pi]) + 
      (((392840473279*I)/1536669646848000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[3233230*Pi]) + (((2916955976257*I)/25355049172992000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[3233230*Pi]) + 
      (((58891249*I)/176248848384000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[3233230*Pi]) - (((500989182241*I)/101420196691968000)*d^17*
        K1^2*M^4*u^8)/(b^2*Sqrt[3233230*Pi]) - 
      (((493262233*I)/19016286879744000)*d*K0*K1*M^4*Sqrt[13/(248710*Pi)]*
        u^9)/b^2 - (((69206693731381*I)/19472677764857856000)*d^5*K0*K1*M^4*
        Sqrt[13/(248710*Pi)]*u^9)/b^2 - (((10634671153*I)/6915013410816000)*
        d^7*K0*K1*M^4*Sqrt[13/(248710*Pi)]*u^9)/b^2 + 
      (((6378827681*I)/987859058688000)*d^9*K0*K1*M^4*Sqrt[17/(190190*Pi)]*
        u^9)/b^2 - (((242381863013*I)/25355049172992000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[3233230*Pi]) - (((24784806827087*I)/19472677764857856000)*
        d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[3233230*Pi]) + 
      (((3789771799211*I)/76065147518976000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[3233230*Pi]) - (((59594641549*I)/1102393442304000)*d^13*K0*
        K1*M^4*u^9)/(b^2*Sqrt[3233230*Pi]) - 
      (((282640301243*I)/10866449645568000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[3233230*Pi]) - (((164373590309*I)/76065147518976000)*d^17*K0*
        K1*M^4*u^9)/(b^2*Sqrt[3233230*Pi]) + 
      (((210302629*I)/223064948736000)*d^9*K0^2*M^4*Sqrt[11/(293930*Pi)]*
        u^10)/b^2 + (((201902151887*I)/608521180151808000)*d^11*K0^2*M^4*
        Sqrt[13/(248710*Pi)]*u^10)/b^2 - (((9196667741*I)/52914885230592000)*
        d^15*K0^2*M^4*Sqrt[13/(248710*Pi)]*u^10)/b^2 - 
      (((2406425171*I)/76065147518976000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[3233230*Pi]) - (((22873598893*I)/25355049172992000)*d^3*K0^2*
        M^4*u^10)/(b^2*Sqrt[3233230*Pi]) - (((2069101607*I)/461000894054400)*
        d^5*K0^2*M^4*u^10)/(b^2*Sqrt[3233230*Pi]) - 
      (((144603825859*I)/76065147518976000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[3233230*Pi]) + (((2581133543*I)/6146678587392000)*d^11*K0^2*
        M^4*u^10)/(b^2*Sqrt[3233230*Pi]) - 
      (((129464232827*I)/25355049172992000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[3233230*Pi]) - (((84284773499*I)/405680786767872000)*d^15*
        K0^2*M^4*u^10)/(b^2*Sqrt[3233230*Pi]) - 
      (((3946512751*I)/19016286879744000)*d^17*K0^2*M^4*u^10)/
       (b^2*Sqrt[3233230*Pi]) - (((8926823387*I)/228195442556928000)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[3233230*Pi]) - 
      (((251307035723*I)/228195442556928000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[3233230*Pi]) - (((1243715421479*I)/228195442556928000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[3233230*Pi]) - 
      (((11661384419*I)/5071009834598400)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[3233230*Pi]) + (((261197328109*I)/20745040232448000)*d^9*
        K1^2*M^4*u^10)/(b^2*Sqrt[3233230*Pi]) + 
      (((1312974346127*I)/228195442556928000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[3233230*Pi]) - (((1415210090717*I)/228195442556928000)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[3233230*Pi]) - 
      (((684517433437*I)/228195442556928000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[3233230*Pi]) - (((16620349*I)/65724493824000)*d^17*K1^2*M^4*
        u^10)/(b^2*Sqrt[3233230*Pi]) - (((12413468371*I)/260794791493632000)*
        d^3*K0*K1*M^4*Sqrt[7/(461890*Pi)]*u^11)/b^2 - 
      (((555173323*I)/4074918617088000)*d^5*K0*K1*M^4*Sqrt[13/(248710*Pi)]*
        u^11)/b^2 + (((4073395811*I)/94834469634048000)*d^9*K0*K1*M^4*
        Sqrt[91/(35530*Pi)]*u^11)/b^2 - (((934849*I)/74089429401600)*d*K0*K1*
        M^4*u^11)/(b^2*Sqrt[3233230*Pi]) - (((701803747*I)/28977199054848000)*
        d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[3233230*Pi]) - 
      (((7104989083*I)/9508143439872000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[3233230*Pi]) + (((864505679*I)/4917342869913600)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[3233230*Pi]) + 
      (((10704968609*I)/5704886063923200)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[3233230*Pi]) - (((327964381*I)/162996744683520)*d^13*K0*K1*
        M^4*u^11)/(b^2*Sqrt[3233230*Pi]) - (((5575263919*I)/5704886063923200)*
        d^15*K0*K1*M^4*u^11)/(b^2*Sqrt[3233230*Pi]) - 
      (((29653843*I)/356555378995200)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[3233230*Pi]) - (((8628181*I)/2037459308544000)*d^3*K1^2*M^4*
        Sqrt[7/(461890*Pi)]*u^12)/b^2 - (((17239*I)/821556172800)*d^5*K1^2*
        M^4*Sqrt[7/(461890*Pi)]*u^12)/b^2 - 
      (((144108443*I)/25355049172992000)*d^15*K1^2*M^4*Sqrt[13/(248710*Pi)]*
        u^12)/b^2 - (((37853317*I)/76065147518976000)*d^17*K1^2*M^4*
        Sqrt[13/(248710*Pi)]*u^12)/b^2 + (((130565783*I)/14262215159808000)*
        d^11*K1^2*M^4*Sqrt[17/(190190*Pi)]*u^12)/b^2 - 
      (((86505799*I)/65198697873408000)*d^3*K0^2*M^4*Sqrt[19/(170170*Pi)]*
        u^12)/b^2 - (((190913*I)/67915310284800)*d^7*K0^2*M^4*
        Sqrt[19/(170170*Pi)]*u^12)/b^2 - (((239916689*I)/173863194329088000)*
        d^5*K0^2*M^4*Sqrt[91/(35530*Pi)]*u^12)/b^2 + 
      (((457313*I)/207450402324480)*d^9*K1^2*M^4*Sqrt[143/(22610*Pi)]*u^12)/
       b^2 - (((12946859*I)/14262215159808000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[3233230*Pi]) - (((88909*I)/170741071872000)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[3233230*Pi]) - (((1387047301*I)/730225416182169600)*
        d^5*K0^2*M^4*u^12)/(b^2*Sqrt[3233230*Pi]) + 
      (((76037999*I)/259313002905600)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[3233230*Pi]) + (((1927957277*I)/14262215159808000)*d^11*K0^2*
        M^4*u^12)/(b^2*Sqrt[3233230*Pi]) - (((1029386887*I)/7131107579904000)*
        d^13*K0^2*M^4*u^12)/(b^2*Sqrt[3233230*Pi]) - 
      (((8977159*I)/127341206784000)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[3233230*Pi]) - (((4307207*I)/713110757990400)*d^17*K0^2*M^4*
        u^12)/(b^2*Sqrt[3233230*Pi]) - (((710257*I)/679153102848000)*d*K1^2*
        M^4*u^12)/(b^2*Sqrt[3233230*Pi]) - (((438295813*I)/7131107579904000)*
        d^7*K1^2*M^4*u^12)/(b^2*Sqrt[3233230*Pi]) + 
      (((519997*I)/23050044702720)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[3233230*Pi]) - (((107719193*I)/648282507264000)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[3233230*Pi]) - (((58039549*I)/7868808364032000)*
        d^15*K1^2*M^4*u^12)/(b^2*Sqrt[3233230*Pi]) - 
      (((381109*I)/768334823424000)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[3233230*Pi]) - (((3232687*I)/1080470845440000)*d^5*K0*K1*M^4*
        Sqrt[11/(293930*Pi)]*u^13)/b^2 - (((825791*I)/5927154352128000)*d^17*
        K0*K1*M^4*Sqrt[11/(293930*Pi)]*u^13)/b^2 - 
      (((457979*I)/27660053643264000)*d*K0*K1*M^4*Sqrt[13/(248710*Pi)]*u^13)/
       b^2 - (((40636961*I)/912781770227712000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[3233230*Pi]) - (((1945103*I)/264115095552000)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[3233230*Pi]) - (((1611419*I)/445694223744000)*d^5*K0*
        K1*M^4*u^13)/(b^2*Sqrt[3233230*Pi]) - 
      (((540337283*I)/35655537899520000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[3233230*Pi]) + (((135897067*I)/1620706268160000)*d^9*K0*K1*
        M^4*u^13)/(b^2*Sqrt[3233230*Pi]) + (((91551223*I)/2377035859968000)*
        d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[3233230*Pi]) - 
      (((58568311*I)/1426221515980800)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[3233230*Pi]) - (((4376681*I)/216094169088000)*d^15*K0*K1*M^4*
        u^13)/(b^2*Sqrt[3233230*Pi]) - (((31711333*I)/152130295037952000)*
        d^17*K0*K1*M^4*u^13)/(b^2*Sqrt[3233230*Pi]) + 
      (((2174783*I)/6482825072640000)*d^9*K0^2*M^4*Sqrt[13/(248710*Pi)]*u^14)/
       b^2 - (((4449611*I)/57048860639232000)*d^15*K0^2*M^4*
        Sqrt[13/(248710*Pi)]*u^14)/b^2 - (((46047637*I)/285244303196160000)*
        d^5*K1^2*M^4*Sqrt[13/(248710*Pi)]*u^14)/b^2 + 
      (((4979683*I)/28524430319616000)*d^11*K1^2*M^4*Sqrt[13/(248710*Pi)]*
        u^14)/b^2 - (((3789041*I)/71311075799040000)*d^7*K1^2*M^4*
        Sqrt[17/(190190*Pi)]*u^14)/b^2 - (((38663*I)/620096311296000)*d^15*
        K1^2*M^4*Sqrt[17/(190190*Pi)]*u^14)/b^2 - 
      (((299153*I)/14262215159808000)*d^3*K0^2*M^4*Sqrt[19/(170170*Pi)]*u^14)/
       b^2 - (((269*I)/19169644032000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[3233230*Pi]) - (((47040437*I)/23770358599680000)*d^5*K0^2*
        M^4*u^14)/(b^2*Sqrt[3233230*Pi]) - (((19447721*I)/23770358599680000)*
        d^7*K0^2*M^4*u^14)/(b^2*Sqrt[3233230*Pi]) + 
      ((I/5368799232)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[3233230*Pi]) + 
      (((534817*I)/259313002905600)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[3233230*Pi]) - (((1257761*I)/570488606392320)*d^13*K0^2*M^4*
        u^14)/(b^2*Sqrt[3233230*Pi]) - (((30049*I)/345750670540800)*d^15*K0^2*
        M^4*u^14)/(b^2*Sqrt[3233230*Pi]) - (((449503*I)/4754071719936000)*
        d^17*K0^2*M^4*u^14)/(b^2*Sqrt[3233230*Pi]) - 
      (((110339*I)/7131107579904000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[3233230*Pi]) - (((202183*I)/460071456768000)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[3233230*Pi]) - (((87121*I)/1037252011622400)*d^5*K1^2*
        M^4*u^14)/(b^2*Sqrt[3233230*Pi]) + (((3615049*I)/720313896960000)*d^9*
        K1^2*M^4*u^14)/(b^2*Sqrt[3233230*Pi]) + 
      (((47*I)/370447147008000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[3233230*Pi]) - 
      (((6926903*I)/2852443031961600)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[3233230*Pi]) - (((157769*I)/1018729654272000)*d^15*K1^2*M^4*
        u^14)/(b^2*Sqrt[3233230*Pi]) - (((1487237*I)/14262215159808000)*d^17*
        K1^2*M^4*u^14)/(b^2*Sqrt[3233230*Pi]) - 
      (((2409479*I)/213933227397120000)*d^7*K0*K1*M^4*Sqrt[13/(248710*Pi)]*
        u^15)/b^2 + (((25499*I)/405176567040000)*d^9*K0*K1*M^4*
        Sqrt[13/(248710*Pi)]*u^15)/b^2 + (((62597*I)/2037459308544000)*d^11*
        K0*K1*M^4*Sqrt[13/(248710*Pi)]*u^15)/b^2 - 
      (((1104329*I)/53483306849280000)*d^5*K0*K1*M^4*Sqrt[19/(170170*Pi)]*
        u^15)/b^2 - (((3517*I)/3565553789952000)*d^17*K0*K1*M^4*
        Sqrt[19/(170170*Pi)]*u^15)/b^2 - (((823*I)/297129482496000)*d*K0*K1*
        M^4*u^15)/(b^2*Sqrt[3233230*Pi]) - (((843823*I)/10696661369856000)*
        d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[3233230*Pi]) - 
      (((82981*I)/4754071719936000)*d^7*K0*K1*M^4*u^15)/
       (b^2*Sqrt[3233230*Pi]) + (((43*I)/480209264640)*d^9*K0*K1*M^4*u^15)/
       (b^2*Sqrt[3233230*Pi]) + ((I/4647186432000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[3233230*Pi]) - (((1537583*I)/3565553789952000)*d^13*K0*K1*
        M^4*u^15)/(b^2*Sqrt[3233230*Pi]) - (((260849*I)/1188517929984000)*
        d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[3233230*Pi]) - 
      (((223*I)/162070626816000)*d^13*K0^2*M^4*Sqrt[11/(293930*Pi)]*u^16)/
       b^2 - ((I/648282507264000)*d*K0^2*M^4*Sqrt[17/(190190*Pi)]*u^16)/b^2 - 
      (((9379*I)/26741653424640000)*d^7*K0^2*M^4*Sqrt[17/(190190*Pi)]*u^16)/
       b^2 - ((I/72031389696000)*d^17*K0^2*M^4*Sqrt[17/(190190*Pi)]*u^16)/
       b^2 - ((I/648282507264000)*d*K1^2*M^4*Sqrt[17/(190190*Pi)]*u^16)/b^2 - 
      (((7193*I)/9724237608960000)*d^5*K1^2*M^4*Sqrt[17/(190190*Pi)]*u^16)/
       b^2 - ((I/1200523161600)*d^13*K1^2*M^4*Sqrt[19/(170170*Pi)]*u^16)/
       b^2 - (((179*I)/2377035859968000)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[3233230*Pi]) - (((14923*I)/5348330684928000)*d^3*K0^2*M^4*
        u^16)/(b^2*Sqrt[3233230*Pi]) - (((12919*I)/922125980160000)*d^5*K0^2*
        M^4*u^16)/(b^2*Sqrt[3233230*Pi]) + (((421*I)/12862748160000)*d^9*K0^2*
        M^4*u^16)/(b^2*Sqrt[3233230*Pi]) + (((2239*I)/162070626816000)*d^11*
        K0^2*M^4*u^16)/(b^2*Sqrt[3233230*Pi]) - 
      (((1277*I)/162070626816000)*d^15*K0^2*M^4*u^16)/
       (b^2*Sqrt[3233230*Pi]) - ((I/2323593216000)*d^17*K0^2*M^4*u^16)/
       (b^2*Sqrt[3233230*Pi]) - (((83*I)/1018729654272000)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[3233230*Pi]) - (((15583*I)/5348330684928000)*d^3*K1^2*M^4*
        u^16)/(b^2*Sqrt[3233230*Pi]) - (((14951*I)/7131107579904000)*d^5*K1^2*
        M^4*u^16)/(b^2*Sqrt[3233230*Pi]) - (((166967*I)/26741653424640000)*
        d^7*K1^2*M^4*u^16)/(b^2*Sqrt[3233230*Pi]) + 
      (((9259*I)/270117711360000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[3233230*Pi]) + 
      (((2339*I)/162070626816000)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[3233230*Pi]) - (((191*I)/23152946688000)*d^15*K1^2*M^4*u^16)/
       (b^2*Sqrt[3233230*Pi]) - (((113*I)/162070626816000)*d^17*K1^2*M^4*
        u^16)/(b^2*Sqrt[3233230*Pi]) - ((I/81035313408000)*d^3*K0*K1*M^4*
        Sqrt[11/(293930*Pi)]*u^17)/b^2 - ((I/17616372480000)*d^7*K0*K1*M^4*
        Sqrt[11/(293930*Pi)]*u^17)/b^2 + ((I/9003923712000)*d^11*K0*K1*M^4*
        Sqrt[11/(293930*Pi)]*u^17)/b^2 - (((11*I)/81035313408000)*d^13*K0*K1*
        M^4*Sqrt[11/(293930*Pi)]*u^17)/b^2 - 
      ((I/16207062681600)*d^15*K0*K1*M^4*Sqrt[11/(293930*Pi)]*u^17)/b^2 - 
      ((I/135058855680000)*d^5*K0*K1*M^4*Sqrt[187/(17290*Pi)]*u^17)/b^2 + 
      ((I/67529427840000)*d^9*K0*K1*M^4*Sqrt[209/(15470*Pi)]*u^17)/b^2 - 
      ((I/81035313408000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[3233230*Pi]) - 
      ((I/9003923712000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[3233230*Pi]) + 
      ((I/16207062681600)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[3233230*Pi]) + 
      ((I/16207062681600)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[3233230*Pi]) + 
      ((I/81035313408000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[3233230*Pi]) + 
      ((I/9003923712000)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[3233230*Pi]) - 
      ((I/16207062681600)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[3233230*Pi]) - 
      ((I/16207062681600)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[3233230*Pi]))/Pi}, 
   13, 15, 1], SeriesData[p, 0, 
   {((((21*I)/211732480)*d*K1^2*M^5*Sqrt[(91*Pi)/35530]*u^3)/b^3 + 
      (((889*I)/317598720)*d^3*K1^2*M^5*Sqrt[(91*Pi)/35530]*u^3)/b^3 + 
      (((175*I)/63519744)*d^5*K1^2*M^5*Sqrt[(455*Pi)/7106]*u^3)/b^3 - 
      (((7*I)/1905592320)*d*K0^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 - 
      (((49*I)/476398080)*d^3*K0^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 - 
      (((119*I)/238199040)*d^5*K0^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 - 
      (((17*I)/95279616)*d^7*K0^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 + 
      (((221*I)/190559232)*d^9*K0^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 + 
      (((221*I)/476398080)*d^11*K0^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 - 
      (((17*I)/29774880)*d^13*K0^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 - 
      (((119*I)/476398080)*d^15*K0^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 - 
      (((7*I)/381118464)*d^17*K0^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 + 
      (((101*I)/317598720)*d^7*K1^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 - 
      (((179*I)/95279616)*d^9*K1^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 - 
      (((767*I)/952796160)*d^11*K1^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 + 
      (((883*I)/952796160)*d^13*K1^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 + 
      (((9*I)/21173248)*d^15*K1^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 + 
      (((7*I)/211732480)*d^17*K1^2*M^5*Sqrt[(1547*Pi)/2090]*u^3)/b^3 - 
      (((46604651*I)/2515381862400)*d*K0*K1*M^5*Sqrt[Pi/3233230]*u^4)/b^3 - 
      (((979164911*I)/1886536396800)*d^3*K0*K1*M^5*Sqrt[Pi/3233230]*u^4)/
       b^3 - (((95160217*I)/37730727936)*d^5*K0*K1*M^5*Sqrt[Pi/3233230]*u^4)/
       b^3 - (((19823927*I)/1509229117440)*d^17*K0*K1*M^5*Sqrt[(7*Pi)/461890]*
        u^4)/b^3 - (((4002709*I)/23581704960)*d^13*K0*K1*M^5*
        Sqrt[(17*Pi)/190190]*u^4)/b^3 - (((798311*I)/75461455872)*d^15*K0*K1*
        M^5*Sqrt[(119*Pi)/27170]*u^4)/b^3 - 
      (((7690519*I)/1886536396800)*d^7*K0*K1*M^5*Sqrt[(221*Pi)/14630]*u^4)/
       b^3 + (((1010161*I)/38111846400)*d^9*K0*K1*M^5*Sqrt[(221*Pi)/14630]*
        u^4)/b^3 + (((190183*I)/125769093120)*d^11*K0*K1*M^5*
        Sqrt[(1547*Pi)/2090]*u^4)/b^3 - (((10416179*I)/1257690931200)*d*K0^2*
        M^5*Sqrt[Pi/3233230]*u^5)/b^3 - (((868926577*I)/754614558720)*d^5*
        K0^2*M^5*Sqrt[Pi/3233230]*u^5)/b^3 - 
      (((43408069*I)/32809328640)*d^13*K0^2*M^5*Sqrt[Pi/3233230]*u^5)/b^3 - 
      (((177280405651*I)/6338762293248000)*d*K1^2*M^5*Sqrt[Pi/3233230]*u^5)/
       b^3 - (((510931483693*I)/132057547776000)*d^5*K1^2*M^5*
        Sqrt[Pi/3233230]*u^5)/b^3 - (((18573325781*I)/4192303104000)*d^13*
        K1^2*M^5*Sqrt[Pi/3233230]*u^5)/b^3 - 
      (((453663936023*I)/226384367616000)*d^15*K1^2*M^5*Sqrt[Pi/3233230]*u^5)/
       b^3 - (((27663580909*I)/181107494092800)*d^17*K1^2*M^5*
        Sqrt[Pi/3233230]*u^5)/b^3 - (((63722591*I)/754614558720)*d^15*K0^2*
        M^5*Sqrt[(7*Pi)/461890]*u^5)/b^3 - (((1190009*I)/188653639680)*d^17*
        K0^2*M^5*Sqrt[(7*Pi)/461890]*u^5)/b^3 - 
      (((128091563*I)/3773072793600)*d^7*K0^2*M^5*Sqrt[(13*Pi)/248710]*u^5)/
       b^3 + (((2616277*I)/12703948800)*d^9*K0^2*M^5*Sqrt[(13*Pi)/248710]*
        u^5)/b^3 - (((181300957007*I)/1584690573312000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/248710]*u^5)/b^3 + (((460984949423*I)/1584690573312000)*
        d^11*K1^2*M^5*Sqrt[(13*Pi)/248710]*u^5)/b^3 + 
      (((617107*I)/50307637248)*d^11*K0^2*M^5*Sqrt[(91*Pi)/35530]*u^5)/b^3 + 
      (((11704738951*I)/288125558784000)*d^9*K1^2*M^5*Sqrt[(221*Pi)/14630]*
        u^5)/b^3 - (((883309151*I)/3773072793600)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[3233230]*b^3) - (((416361053429*I)/528230191104000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[3233230]*b^3) - 
      (((1705620083*I)/68899590144000)*d*K0*K1*M^5*Sqrt[Pi/3233230]*u^6)/
       b^3 - (((46434876403*I)/66028773888000)*d^3*K0*K1*M^5*Sqrt[Pi/3233230]*
        u^6)/b^3 - (((921330139991*I)/264115095552000)*d^5*K0*K1*M^5*
        Sqrt[Pi/3233230]*u^6)/b^3 - (((151336415579*I)/37730727936000)*d^13*
        K0*K1*M^5*Sqrt[Pi/3233230]*u^6)/b^3 - 
      (((104538801347*I)/56596091904000)*d^15*K0*K1*M^5*Sqrt[Pi/3233230]*u^6)/
       b^3 - (((6463271953*I)/45276873523200)*d^17*K0*K1*M^5*Sqrt[Pi/3233230]*
        u^6)/b^3 - (((43202633093*I)/396172643328000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/248710]*u^6)/b^3 + (((2806373453*I)/4501961856000)*d^9*
        K0*K1*M^5*Sqrt[(13*Pi)/248710]*u^6)/b^3 + 
      (((584829593*I)/2153112192000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/248710]*u^6)/
       b^3 - (((715392322171*I)/1056460382208000)*d^5*K0^2*M^5*
        Sqrt[Pi/3233230]*u^7)/b^3 - (((5369414807*I)/6860132352000)*d^13*K0^2*
        M^5*Sqrt[Pi/3233230]*u^7)/b^3 - (((836955733*I)/28977199054848)*d^17*
        K0^2*M^5*Sqrt[Pi/3233230]*u^7)/b^3 - 
      (((201753515339*I)/25355049172992000)*d*K1^2*M^5*Sqrt[Pi/3233230]*u^7)/
       b^3 - (((1257449370889*I)/1152502235136000)*d^5*K1^2*M^5*
        Sqrt[Pi/3233230]*u^7)/b^3 - (((204778638809*I)/164643176448000)*d^13*
        K1^2*M^5*Sqrt[Pi/3233230]*u^7)/b^3 - 
      (((210150135973*I)/362214988185600)*d^15*K1^2*M^5*Sqrt[Pi/3233230]*u^7)/
       b^3 - (((55394132533*I)/1207383293952000)*d^17*K1^2*M^5*
        Sqrt[Pi/3233230]*u^7)/b^3 - (((47583741779*I)/905537470464000)*d^15*
        K0^2*M^5*Sqrt[(7*Pi)/461890]*u^7)/b^3 - 
      (((143619106157*I)/6338762293248000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/248710]*
        u^7)/b^3 + (((139730465387*I)/1152502235136000)*d^9*K0^2*M^5*
        Sqrt[(13*Pi)/248710]*u^7)/b^3 + (((348127878173*I)/6338762293248000)*
        d^11*K0^2*M^5*Sqrt[(13*Pi)/248710]*u^7)/b^3 - 
      (((419169144001*I)/12677524586496000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/248710]*
        u^7)/b^3 + (((111799585651*I)/576251117568000)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/248710]*u^7)/b^3 - (((6946155323*I)/25355049172992000)*d*
        K0^2*M^5*Sqrt[(17*Pi)/190190]*u^7)/b^3 + 
      (((56425296371*I)/12677524586496000)*d^11*K1^2*M^5*Sqrt[(247*Pi)/13090]*
        u^7)/b^3 - (((94604502533*I)/704306921472000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[3233230]*b^3) - (((122820115279*I)/551196721152000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[3233230]*b^3) - 
      (((77485830659*I)/16903366115328000)*d*K0*K1*M^5*Sqrt[Pi/3233230]*u^8)/
       b^3 - (((330249185281*I)/2535504917299200)*d^3*K0*K1*M^5*
        Sqrt[Pi/3233230]*u^8)/b^3 - (((4100346620269*I)/6338762293248000)*d^5*
        K0*K1*M^5*Sqrt[Pi/3233230]*u^8)/b^3 - 
      (((11546123*I)/15612715008)*d^13*K0*K1*M^5*Sqrt[Pi/3233230]*u^8)/b^3 - 
      (((493502485391*I)/1408613842944000)*d^15*K0*K1*M^5*Sqrt[Pi/3233230]*
        u^8)/b^3 - (((18531257873*I)/658572705792000)*d^17*K0*K1*M^5*
        Sqrt[Pi/3233230]*u^8)/b^3 - (((262223684369*I)/12677524586496000)*d^7*
        K0*K1*M^5*Sqrt[(13*Pi)/248710]*u^8)/b^3 + 
      (((72699897989*I)/1408613842944000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/248710]*
        u^8)/b^3 + (((24140844667*I)/2305004470272000)*d^9*K0*K1*M^5*
        Sqrt[(143*Pi)/22610]*u^8)/b^3 - (((58433896723*I)/101420196691968000)*
        d*K0^2*M^5*Sqrt[Pi/3233230]*u^9)/b^3 - 
      (((4234786115437*I)/50710098345984000)*d^5*K0^2*M^5*Sqrt[Pi/3233230]*
        u^9)/b^3 + (((464568847*I)/2401046323200)*d^9*K0^2*M^5*
        Sqrt[Pi/3233230]*u^9)/b^3 + (((403782837749*I)/4610008940544000)*d^11*
        K0^2*M^5*Sqrt[Pi/3233230]*u^9)/b^3 - 
      (((691120041701*I)/7244299763712000)*d^13*K0^2*M^5*Sqrt[Pi/3233230]*
        u^9)/b^3 - (((2311908951173*I)/50710098345984000)*d^15*K0^2*M^5*
        Sqrt[Pi/3233230]*u^9)/b^3 - (((2469850741*I)/3073339293696000)*d*K1^2*
        M^5*Sqrt[Pi/3233230]*u^9)/b^3 - (((701451125311*I)/6338762293248000)*
        d^5*K1^2*M^5*Sqrt[Pi/3233230]*u^9)/b^3 - 
      (((1154335868473*I)/25355049172992000)*d^7*K1^2*M^5*Sqrt[Pi/3233230]*
        u^9)/b^3 + (((392840473279*I)/1536669646848000)*d^9*K1^2*M^5*
        Sqrt[Pi/3233230]*u^9)/b^3 + (((2916955976257*I)/25355049172992000)*
        d^11*K1^2*M^5*Sqrt[Pi/3233230]*u^9)/b^3 - 
      (((532453203473*I)/4225841528832000)*d^13*K1^2*M^5*Sqrt[Pi/3233230]*
        u^9)/b^3 - (((500989182241*I)/101420196691968000)*d^17*K1^2*M^5*
        Sqrt[Pi/3233230]*u^9)/b^3 - (((2565099359*I)/4829533175808000)*d^17*
        K0^2*M^5*Sqrt[(7*Pi)/461890]*u^9)/b^3 - 
      (((13592327267*I)/7244299763712000)*d^7*K0^2*M^5*Sqrt[(19*Pi)/170170]*
        u^9)/b^3 - (((21885667*I)/48295331758080)*d^15*K1^2*M^5*
        Sqrt[(133*Pi)/24310]*u^9)/b^3 - (((843238627603*I)/50710098345984000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[3233230]*b^3) - 
      (((570173932357*I)/25355049172992000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[3233230]*b^3) - (((242381863013*I)/25355049172992000)*d^3*K0*K1*
        M^5*Sqrt[Pi/3233230]*u^10)/b^3 - (((10467298747*I)/220478688460800)*
        d^5*K0*K1*M^5*Sqrt[Pi/3233230]*u^10)/b^3 + 
      (((3789771799211*I)/76065147518976000)*d^11*K0*K1*M^5*Sqrt[Pi/3233230]*
        u^10)/b^3 - (((59594641549*I)/1102393442304000)*d^13*K0*K1*M^5*
        Sqrt[Pi/3233230]*u^10)/b^3 - (((282640301243*I)/10866449645568000)*
        d^15*K0*K1*M^5*Sqrt[Pi/3233230]*u^10)/b^3 - 
      (((164373590309*I)/76065147518976000)*d^17*K0*K1*M^5*Sqrt[Pi/3233230]*
        u^10)/b^3 - (((493262233*I)/19016286879744000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/248710]*u^10)/b^3 - (((10634671153*I)/6915013410816000)*
        d^7*K0*K1*M^5*Sqrt[(13*Pi)/248710]*u^10)/b^3 + 
      (((6378827681*I)/987859058688000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/190190]*
        u^10)/b^3 - (((2406425171*I)/76065147518976000)*d*K0^2*M^5*
        Sqrt[Pi/3233230]*u^11)/b^3 - (((2069101607*I)/461000894054400)*d^5*
        K0^2*M^5*Sqrt[Pi/3233230]*u^11)/b^3 - 
      (((144603825859*I)/76065147518976000)*d^7*K0^2*M^5*Sqrt[Pi/3233230]*
        u^11)/b^3 - (((129464232827*I)/25355049172992000)*d^13*K0^2*M^5*
        Sqrt[Pi/3233230]*u^11)/b^3 - (((187666123441*I)/76065147518976000)*
        d^15*K0^2*M^5*Sqrt[Pi/3233230]*u^11)/b^3 - 
      (((3946512751*I)/19016286879744000)*d^17*K0^2*M^5*Sqrt[Pi/3233230]*
        u^11)/b^3 - (((8926823387*I)/228195442556928000)*d*K1^2*M^5*
        Sqrt[Pi/3233230]*u^11)/b^3 - (((1243715421479*I)/228195442556928000)*
        d^5*K1^2*M^5*Sqrt[Pi/3233230]*u^11)/b^3 - 
      (((11661384419*I)/5071009834598400)*d^7*K1^2*M^5*Sqrt[Pi/3233230]*u^11)/
       b^3 + (((261197328109*I)/20745040232448000)*d^9*K1^2*M^5*
        Sqrt[Pi/3233230]*u^11)/b^3 + (((1312974346127*I)/228195442556928000)*
        d^11*K1^2*M^5*Sqrt[Pi/3233230]*u^11)/b^3 - 
      (((1415210090717*I)/228195442556928000)*d^13*K1^2*M^5*Sqrt[Pi/3233230]*
        u^11)/b^3 - (((684517433437*I)/228195442556928000)*d^15*K1^2*M^5*
        Sqrt[Pi/3233230]*u^11)/b^3 - (((16620349*I)/65724493824000)*d^17*K1^2*
        M^5*Sqrt[Pi/3233230]*u^11)/b^3 + (((7347602539*I)/10866449645568000)*
        d^11*K0^2*M^5*Sqrt[(7*Pi)/461890]*u^11)/b^3 + 
      (((210302629*I)/223064948736000)*d^9*K0^2*M^5*Sqrt[(11*Pi)/293930]*
        u^11)/b^3 - (((22873598893*I)/25355049172992000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[3233230]*b^3) - 
      (((251307035723*I)/228195442556928000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[3233230]*b^3) - (((934849*I)/74089429401600)*d*K0*K1*M^5*
        Sqrt[Pi/3233230]*u^12)/b^3 - (((9396221*I)/26289797529600)*d^3*K0*K1*
        M^5*Sqrt[Pi/3233230]*u^12)/b^3 - (((7104989083*I)/9508143439872000)*
        d^7*K0*K1*M^5*Sqrt[Pi/3233230]*u^12)/b^3 + 
      (((10704968609*I)/5704886063923200)*d^11*K0*K1*M^5*Sqrt[Pi/3233230]*
        u^12)/b^3 - (((327964381*I)/162996744683520)*d^13*K0*K1*M^5*
        Sqrt[Pi/3233230]*u^12)/b^3 - (((5575263919*I)/5704886063923200)*d^15*
        K0*K1*M^5*Sqrt[Pi/3233230]*u^12)/b^3 - 
      (((29653843*I)/356555378995200)*d^17*K0*K1*M^5*Sqrt[Pi/3233230]*u^12)/
       b^3 + (((962876917*I)/2593130029056000)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/293930]*u^12)/b^3 - (((555173323*I)/4074918617088000)*
        d^5*K0*K1*M^5*Sqrt[(13*Pi)/248710]*u^12)/b^3 - 
      (((12946859*I)/14262215159808000)*d*K0^2*M^5*Sqrt[Pi/3233230]*u^13)/
       b^3 - (((454507841*I)/3565553789952000)*d^5*K0^2*M^5*Sqrt[Pi/3233230]*
        u^13)/b^3 + (((76037999*I)/259313002905600)*d^9*K0^2*M^5*
        Sqrt[Pi/3233230]*u^13)/b^3 + (((1927957277*I)/14262215159808000)*d^11*
        K0^2*M^5*Sqrt[Pi/3233230]*u^13)/b^3 - 
      (((1029386887*I)/7131107579904000)*d^13*K0^2*M^5*Sqrt[Pi/3233230]*u^13)/
       b^3 - (((8977159*I)/127341206784000)*d^15*K0^2*M^5*Sqrt[Pi/3233230]*
        u^13)/b^3 - (((4307207*I)/713110757990400)*d^17*K0^2*M^5*
        Sqrt[Pi/3233230]*u^13)/b^3 - (((710257*I)/679153102848000)*d*K1^2*M^5*
        Sqrt[Pi/3233230]*u^13)/b^3 - (((438295813*I)/7131107579904000)*d^7*
        K1^2*M^5*Sqrt[Pi/3233230]*u^13)/b^3 + 
      (((17518933*I)/51862600581120)*d^9*K1^2*M^5*Sqrt[Pi/3233230]*u^13)/
       b^3 - (((107719193*I)/648282507264000)*d^13*K1^2*M^5*Sqrt[Pi/3233230]*
        u^13)/b^3 - (((144873709*I)/1782776894976000)*d^15*K1^2*M^5*
        Sqrt[Pi/3233230]*u^13)/b^3 - (((8278483*I)/1188517929984000)*d^17*
        K1^2*M^5*Sqrt[Pi/3233230]*u^13)/b^3 - 
      (((8628181*I)/2037459308544000)*d^3*K1^2*M^5*Sqrt[(7*Pi)/461890]*u^13)/
       b^3 - (((17239*I)/821556172800)*d^5*K1^2*M^5*Sqrt[(7*Pi)/461890]*u^13)/
       b^3 + (((130565783*I)/14262215159808000)*d^11*K1^2*M^5*
        Sqrt[(17*Pi)/190190]*u^13)/b^3 - (((190913*I)/67915310284800)*d^7*
        K0^2*M^5*Sqrt[(19*Pi)/170170]*u^13)/b^3 - 
      (((366966407*I)/14262215159808000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[3233230]*b^3) - (((3704843*I)/14262215159808000)*d*K0*K1*M^5*
        Sqrt[Pi/3233230]*u^14)/b^3 - (((1945103*I)/264115095552000)*d^3*K0*K1*
        M^5*Sqrt[Pi/3233230]*u^14)/b^3 - (((1302378901*I)/35655537899520000)*
        d^5*K0*K1*M^5*Sqrt[Pi/3233230]*u^14)/b^3 - 
      (((540337283*I)/35655537899520000)*d^7*K0*K1*M^5*Sqrt[Pi/3233230]*u^14)/
       b^3 + (((135897067*I)/1620706268160000)*d^9*K0*K1*M^5*Sqrt[Pi/3233230]*
        u^14)/b^3 + (((91551223*I)/2377035859968000)*d^11*K0*K1*M^5*
        Sqrt[Pi/3233230]*u^14)/b^3 - (((58568311*I)/1426221515980800)*d^13*K0*
        K1*M^5*Sqrt[Pi/3233230]*u^14)/b^3 - 
      (((4376681*I)/216094169088000)*d^15*K0*K1*M^5*Sqrt[Pi/3233230]*u^14)/
       b^3 - (((1079591*I)/620096311296000)*d^17*K0*K1*M^5*Sqrt[Pi/3233230]*
        u^14)/b^3 - (((269*I)/19169644032000)*d*K0^2*M^5*Sqrt[Pi/3233230]*
        u^15)/b^3 - (((47040437*I)/23770358599680000)*d^5*K0^2*M^5*
        Sqrt[Pi/3233230]*u^15)/b^3 - (((19447721*I)/23770358599680000)*d^7*
        K0^2*M^5*Sqrt[Pi/3233230]*u^15)/b^3 + 
      (((29479679*I)/6482825072640000)*d^9*K0^2*M^5*Sqrt[Pi/3233230]*u^15)/
       b^3 + (((534817*I)/259313002905600)*d^11*K0^2*M^5*Sqrt[Pi/3233230]*
        u^15)/b^3 - (((1257761*I)/570488606392320)*d^13*K0^2*M^5*
        Sqrt[Pi/3233230]*u^15)/b^3 - (((15700757*I)/14262215159808000)*d^15*
        K0^2*M^5*Sqrt[Pi/3233230]*u^15)/b^3 - 
      (((449503*I)/4754071719936000)*d^17*K0^2*M^5*Sqrt[Pi/3233230]*u^15)/
       b^3 - (((110339*I)/7131107579904000)*d*K1^2*M^5*Sqrt[Pi/3233230]*u^15)/
       b^3 - (((5764607*I)/2641150955520000)*d^5*K1^2*M^5*Sqrt[Pi/3233230]*
        u^15)/b^3 + (((3615049*I)/720313896960000)*d^9*K1^2*M^5*
        Sqrt[Pi/3233230]*u^15)/b^3 - (((6926903*I)/2852443031961600)*d^13*
        K1^2*M^5*Sqrt[Pi/3233230]*u^15)/b^3 - 
      (((1925111*I)/1584690573312000)*d^15*K1^2*M^5*Sqrt[Pi/3233230]*u^15)/
       b^3 - (((1487237*I)/14262215159808000)*d^17*K1^2*M^5*Sqrt[Pi/3233230]*
        u^15)/b^3 - (((3789041*I)/71311075799040000)*d^7*K1^2*M^5*
        Sqrt[(17*Pi)/190190]*u^15)/b^3 - (((299153*I)/14262215159808000)*d^3*
        K0^2*M^5*Sqrt[(19*Pi)/170170]*u^15)/b^3 + 
      (((1703671*I)/14262215159808000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/170170]*
        u^15)/b^3 - (((202183*I)/460071456768000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[3233230]*b^3) - (((823*I)/297129482496000)*d*K0*K1*M^5*
        Sqrt[Pi/3233230]*u^16)/b^3 - (((843823*I)/10696661369856000)*d^3*K0*
        K1*M^5*Sqrt[Pi/3233230]*u^16)/b^3 - 
      (((1252049*I)/7640472407040000)*d^7*K0*K1*M^5*Sqrt[Pi/3233230]*u^16)/
       b^3 + (((1471073*I)/1620706268160000)*d^9*K0*K1*M^5*Sqrt[Pi/3233230]*
        u^16)/b^3 + (((1424849*I)/3565553789952000)*d^11*K0*K1*M^5*
        Sqrt[Pi/3233230]*u^16)/b^3 - (((1537583*I)/3565553789952000)*d^13*K0*
        K1*M^5*Sqrt[Pi/3233230]*u^16)/b^3 - 
      (((260849*I)/1188517929984000)*d^15*K0*K1*M^5*Sqrt[Pi/3233230]*u^16)/
       b^3 - (((1104329*I)/53483306849280000)*d^5*K0*K1*M^5*
        Sqrt[(19*Pi)/170170]*u^16)/b^3 - (((3517*I)/3565553789952000)*d^17*K0*
        K1*M^5*Sqrt[(19*Pi)/170170]*u^16)/b^3 - 
      (((181*I)/1782776894976000)*d*K0^2*M^5*Sqrt[Pi/3233230]*u^17)/b^3 - 
      (((12919*I)/922125980160000)*d^5*K0^2*M^5*Sqrt[Pi/3233230]*u^17)/b^3 + 
      (((421*I)/12862748160000)*d^9*K0^2*M^5*Sqrt[Pi/3233230]*u^17)/b^3 + 
      (((2239*I)/162070626816000)*d^11*K0^2*M^5*Sqrt[Pi/3233230]*u^17)/b^3 - 
      (((1277*I)/162070626816000)*d^15*K0^2*M^5*Sqrt[Pi/3233230]*u^17)/b^3 - 
      ((I/1500653952000)*d^17*K0^2*M^5*Sqrt[Pi/3233230]*u^17)/b^3 - 
      ((I/9285296328000)*d*K1^2*M^5*Sqrt[Pi/3233230]*u^17)/b^3 - 
      (((392339*I)/26741653424640000)*d^5*K1^2*M^5*Sqrt[Pi/3233230]*u^17)/
       b^3 - (((166967*I)/26741653424640000)*d^7*K1^2*M^5*Sqrt[Pi/3233230]*
        u^17)/b^3 + (((9259*I)/270117711360000)*d^9*K1^2*M^5*Sqrt[Pi/3233230]*
        u^17)/b^3 + (((2339*I)/162070626816000)*d^11*K1^2*M^5*
        Sqrt[Pi/3233230]*u^17)/b^3 - (((191*I)/23152946688000)*d^15*K1^2*M^5*
        Sqrt[Pi/3233230]*u^17)/b^3 - (((113*I)/162070626816000)*d^17*K1^2*M^5*
        Sqrt[Pi/3233230]*u^17)/b^3 - (((223*I)/162070626816000)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/293930]*u^17)/b^3 - (((9379*I)/26741653424640000)*d^7*
        K0^2*M^5*Sqrt[(17*Pi)/190190]*u^17)/b^3 - 
      ((I/1200523161600)*d^13*K1^2*M^5*Sqrt[(19*Pi)/170170]*u^17)/b^3 - 
      (((14923*I)/5348330684928000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[3233230]*b^3) - (((15583*I)/5348330684928000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[3233230]*b^3) - 
      ((I/81035313408000)*d*K0*K1*M^5*Sqrt[Pi/3233230]*u^18)/b^3 - 
      ((I/4051765670400)*d^3*K0*K1*M^5*Sqrt[Pi/3233230]*u^18)/b^3 - 
      (((67*I)/50647070880000)*d^5*K0*K1*M^5*Sqrt[Pi/3233230]*u^18)/b^3 + 
      ((I/810353134080)*d^11*K0*K1*M^5*Sqrt[Pi/3233230]*u^18)/b^3 - 
      ((I/723529584000)*d^13*K0*K1*M^5*Sqrt[Pi/3233230]*u^18)/b^3 - 
      ((I/1350588556800)*d^15*K0*K1*M^5*Sqrt[Pi/3233230]*u^18)/b^3 - 
      ((I/16207062681600)*d^17*K0*K1*M^5*Sqrt[Pi/3233230]*u^18)/b^3 - 
      ((I/33764713920000)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/170170]*u^18)/b^3 + 
      ((I/67529427840000)*d^9*K0*K1*M^5*Sqrt[(209*Pi)/15470]*u^18)/b^3)/Pi}, 
   11, 13, 1]}, 3, 5, 1]


==> anc/spectrum_17_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, 
   {((((11197*I)/1215160320)*d^17*K1^2*M^4*Sqrt[23/(146965*Pi)]*u^2)/b^2 + 
      (((21*I)/50631680)*d*K1^2*M^4*Sqrt[91/(37145*Pi)]*u^2)/b^2 + 
      (((889*I)/75947520)*d^3*K1^2*M^4*Sqrt[91/(37145*Pi)]*u^2)/b^2 + 
      (((175*I)/15189504)*d^5*K1^2*M^4*Sqrt[455/(7429*Pi)]*u^2)/b^2 - 
      (((7*I)/1822740480)*d*K0^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 - 
      (((49*I)/455685120)*d^3*K0^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 - 
      (((119*I)/227842560)*d^5*K0^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 - 
      (((17*I)/91137024)*d^7*K0^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 + 
      (((221*I)/182274048)*d^9*K0^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 + 
      (((221*I)/455685120)*d^11*K0^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 - 
      (((17*I)/28480320)*d^13*K0^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 - 
      (((119*I)/455685120)*d^15*K0^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 - 
      (((7*I)/364548096)*d^17*K0^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 + 
      (((101*I)/75947520)*d^7*K1^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 - 
      (((179*I)/22784256)*d^9*K1^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 - 
      (((767*I)/227842560)*d^11*K1^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 + 
      (((883*I)/227842560)*d^13*K1^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 + 
      (((9*I)/5063168)*d^15*K1^2*M^4*Sqrt[1547/(2185*Pi)]*u^2)/b^2 + 
      (((43*I)/22093824)*d^17*K1^2*M^4*u^2)/(b^2*Sqrt[3380195*Pi]) + 
      (((14338201*I)/1443610460160)*d^17*K0*K1*M^4*Sqrt[7/(482885*Pi)]*u^3)/
       b^2 + (((8718869*I)/90225653760)*d^13*K0*K1*M^4*Sqrt[17/(198835*Pi)]*
        u^3)/b^2 + (((32040807343*I)/808421857689600)*d^15*K0*K1*M^4*
        Sqrt[23/(146965*Pi)]*u^3)/b^2 + (((5324021*I)/1804513075200)*d^7*K0*
        K1*M^4*Sqrt[221/(15295*Pi)]*u^3)/b^2 - 
      (((548039*I)/36454809600)*d^9*K0*K1*M^4*Sqrt[221/(15295*Pi)]*u^3)/b^2 - 
      (((799*I)/776134656)*d^11*K0*K1*M^4*Sqrt[1547/(2185*Pi)]*u^3)/b^2 + 
      (((24025909*I)/2406017433600)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[3380195*Pi]) + 
      (((515428189*I)/1804513075200)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[3380195*Pi]) + (((259387369*I)/180451307520)*d^5*K0*K1*M^4*
        u^3)/(b^2*Sqrt[3380195*Pi]) - (((25336037843*I)/269473952563200)*d^15*
        K0*K1*M^4*u^3)/(b^2*Sqrt[3380195*Pi]) - 
      (((3972229*I)/144361046016)*d^5*K0^2*M^4*Sqrt[5/(676039*Pi)]*u^4)/b^2 - 
      (((14474213*I)/3609026150400)*d^7*K0^2*M^4*Sqrt[13/(260015*Pi)]*u^4)/
       b^2 - (((90742505387*I)/1515790983168000)*d^7*K1^2*M^4*
        Sqrt[13/(260015*Pi)]*u^4)/b^2 - (((36905857*I)/359298603417600)*d^17*
        K0^2*M^4*Sqrt[19/(177905*Pi)]*u^4)/b^2 - 
      (((262265*I)/144361046016)*d^15*K0^2*M^4*Sqrt[35/(96577*Pi)]*u^4)/b^2 - 
      (((2356478077*I)/1154888368128000)*d^3*K1^2*M^4*Sqrt[221/(15295*Pi)]*
        u^4)/b^2 + (((217809061*I)/8890269696000)*d^9*K1^2*M^4*
        Sqrt[221/(15295*Pi)]*u^4)/b^2 + (((12748059017*I)/1515790983168000)*
        d^11*K1^2*M^4*Sqrt[247/(13685*Pi)]*u^4)/b^2 + 
      (((3331*I)/3037900800)*d^9*K0^2*M^4*Sqrt[299/(11305*Pi)]*u^4)/b^2 + 
      (((14071*I)/240601743360)*d^11*K0^2*M^4*Sqrt[2093/(1615*Pi)]*u^4)/b^2 - 
      (((2228773*I)/2406017433600)*d*K0^2*M^4*u^4)/(b^2*Sqrt[3380195*Pi]) - 
      (((98174801*I)/3609026150400)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[3380195*Pi]) - (((119467547*I)/721805230080)*d^13*K0^2*M^4*
        u^4)/(b^2*Sqrt[3380195*Pi]) - (((398788063*I)/293971584614400)*d^17*
        K0^2*M^4*u^4)/(b^2*Sqrt[3380195*Pi]) - 
      (((105976893511*I)/6063163932672000)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[3380195*Pi]) - (((6253050773*I)/179649301708800)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[3380195*Pi]) - (((294866079103*I)/126315915264000)*
        d^5*K1^2*M^4*u^4)/(b^2*Sqrt[3380195*Pi]) - 
      (((31975831543*I)/12030087168000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[3380195*Pi]) - (((22369387993*I)/19685597184000)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[3380195*Pi]) - (((14137310809*I)/173233255219200)*
        d^17*K1^2*M^4*u^4)/(b^2*Sqrt[3380195*Pi]) - 
      (((3778059553*I)/52268654592000)*d^7*K0*K1*M^4*Sqrt[13/(260015*Pi)]*
        u^5)/b^2 + (((57632238511*I)/137799180288000)*d^9*K0*K1*M^4*
        Sqrt[13/(260015*Pi)]*u^5)/b^2 + (((269784011873*I)/1515790983168000)*
        d^11*K0*K1*M^4*Sqrt[13/(260015*Pi)]*u^5)/b^2 - 
      (((21642753553*I)/808421857689600)*d^3*K0*K1*M^4*Sqrt[17/(198835*Pi)]*
        u^5)/b^2 - (((33059925401*I)/608217071616000)*d^15*K0*K1*M^4*
        Sqrt[17/(198835*Pi)]*u^5)/b^2 - (((6178074871*I)/378947745792000)*d*
        K0*K1*M^4*u^5)/(b^2*Sqrt[3380195*Pi]) - 
      (((16603290449*I)/1347369762816000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[3380195*Pi]) - (((1177961840437*I)/505263661056000)*d^5*K0*
        K1*M^4*u^5)/(b^2*Sqrt[3380195*Pi]) - 
      (((194512274833*I)/72180523008000)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[3380195*Pi]) - (((1236198997933*I)/4311583241011200)*d^15*K0*
        K1*M^4*u^5)/(b^2*Sqrt[3380195*Pi]) - 
      (((3917699371*I)/43308313804800)*d^17*K0*K1*M^4*u^5)/
       (b^2*Sqrt[3380195*Pi]) - (((10042577437*I)/551196721152000)*d^7*K0^2*
        M^4*Sqrt[13/(260015*Pi)]*u^6)/b^2 + 
      (((97809317867*I)/1102393442304000)*d^9*K0^2*M^4*Sqrt[13/(260015*Pi)]*
        u^6)/b^2 + (((251028293423*I)/6063163932672000)*d^11*K0^2*M^4*
        Sqrt[13/(260015*Pi)]*u^6)/b^2 - (((942097879*I)/40421092884480)*d^7*
        K1^2*M^4*Sqrt[13/(260015*Pi)]*u^6)/b^2 + 
      (((3394498967*I)/22047868846080)*d^9*K1^2*M^4*Sqrt[13/(260015*Pi)]*u^6)/
       b^2 + (((191661014843*I)/3031581966336000)*d^11*K1^2*M^4*
        Sqrt[13/(260015*Pi)]*u^6)/b^2 - (((2178043883*I)/6063163932672000)*d*
        K1^2*M^4*Sqrt[17/(198835*Pi)]*u^6)/b^2 - 
      (((6286867039*I)/55434641670144000)*d*K0^2*M^4*Sqrt[19/(177905*Pi)]*
        u^6)/b^2 - (((524636362087*I)/48505311461376000)*d^15*K0^2*M^4*
        Sqrt[19/(177905*Pi)]*u^6)/b^2 - (((69331477*I)/38496278937600)*d^17*
        K1^2*M^4*Sqrt[19/(177905*Pi)]*u^6)/b^2 - 
      (((852400624529*I)/24252655730688000)*d^5*K1^2*M^4*Sqrt[23/(146965*Pi)]*
        u^6)/b^2 - (((782327783*I)/288722092032000)*d^15*K1^2*M^4*
        Sqrt[119/(28405*Pi)]*u^6)/b^2 - (((39569305901*I)/43115832410112000)*
        d*K0^2*M^4*u^6)/(b^2*Sqrt[3380195*Pi]) - 
      (((62810272583*I)/673684881408000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[3380195*Pi]) - (((123875876989*I)/252631830528000)*d^5*K0^2*
        M^4*u^6)/(b^2*Sqrt[3380195*Pi]) - (((83353509179*I)/144361046016000)*
        d^13*K0^2*M^4*u^6)/(b^2*Sqrt[3380195*Pi]) - 
      (((6730516339*I)/104312497766400)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[3380195*Pi]) - (((14358014929*I)/692933020876800)*d^17*K0^2*
        M^4*u^6)/(b^2*Sqrt[3380195*Pi]) - (((8480257*I)/14316797952000)*d*
        K1^2*M^4*u^6)/(b^2*Sqrt[3380195*Pi]) - 
      (((184480281509*I)/1010527322112000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[3380195*Pi]) - (((347463523*I)/5726719180800)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[3380195*Pi]) - (((38701072229*I)/39371194368000)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[3380195*Pi]) - 
      (((22160687*I)/181016985600)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[3380195*Pi]) - (((224592398957*I)/32336874307584000)*d^3*K0*
        K1*M^4*Sqrt[13/(260015*Pi)]*u^7)/b^2 + 
      (((69564252551*I)/734928961536000)*d^9*K0*K1*M^4*Sqrt[13/(260015*Pi)]*
        u^7)/b^2 - (((963593069*I)/4409573769216000)*d*K0*K1*M^4*
        Sqrt[17/(198835*Pi)]*u^7)/b^2 - (((88426389529*I)/3104339933528064)*
        d^13*K0*K1*M^4*Sqrt[19/(177905*Pi)]*u^7)/b^2 - 
      (((5338166831*I)/6063163932672000)*d^7*K0*K1*M^4*Sqrt[247/(13685*Pi)]*
        u^7)/b^2 + (((3649945003*I)/2021054644224000)*d^11*K0*K1*M^4*
        Sqrt[299/(11305*Pi)]*u^7)/b^2 - (((14909934029*I)/923910694502400)*
        d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[3380195*Pi]) - 
      (((142890443393*I)/269473952563200)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[3380195*Pi]) - (((784457291921*I)/11758863384576000)*d^13*K0*
        K1*M^4*u^7)/(b^2*Sqrt[3380195*Pi]) - 
      (((1713127967399*I)/6063163932672000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[3380195*Pi]) - (((30703625189*I)/1385866041753600)*d^17*K0*
        K1*M^4*u^7)/(b^2*Sqrt[3380195*Pi]) - 
      (((479697840227*I)/388042491691008000)*d^3*K1^2*M^4*
        Sqrt[13/(260015*Pi)]*u^8)/b^2 - (((22568624021*I)/12126327865344000)*
        d^7*K0^2*M^4*Sqrt[17/(198835*Pi)]*u^8)/b^2 - 
      (((2148885251*I)/970106229227520)*d^15*K1^2*M^4*Sqrt[23/(146965*Pi)]*
        u^8)/b^2 - (((21273380173*I)/48505311461376000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[3380195*Pi]) - (((164320926191*I)/12126327865344000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[3380195*Pi]) - 
      (((857000828711*I)/12126327865344000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[3380195*Pi]) + (((363449217007*I)/2204786884608000)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[3380195*Pi]) + 
      (((897897171607*I)/12126327865344000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[3380195*Pi]) - (((12814426927*I)/157484777472000)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[3380195*Pi]) - (((51446809387*I)/1347369762816000)*
        d^15*K0^2*M^4*u^8)/(b^2*Sqrt[3380195*Pi]) - 
      (((280601897*I)/92391069450240)*d^17*K0^2*M^4*u^8)/
       (b^2*Sqrt[3380195*Pi]) - (((3277300421*I)/4409573769216000)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[3380195*Pi]) - (((499507414691*I)/129347497230336000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[3380195*Pi]) - 
      (((2313177744863*I)/24252655730688000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[3380195*Pi]) - (((98961516631*I)/2694739525632000)*d^7*K1^2*
        M^4*u^8)/(b^2*Sqrt[3380195*Pi]) + 
      (((242725061069*I)/1102393442304000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[3380195*Pi]) + (((333873651533*I)/3464665104384000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[3380195*Pi]) - 
      (((527512215277*I)/4850531146137600)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[3380195*Pi]) - (((39451250497*I)/9701062292275200)*d^17*K1^2*
        M^4*u^8)/(b^2*Sqrt[3380195*Pi]) + (((6509281213*I)/472454332416000)*
        d^9*K0*K1*M^4*Sqrt[7/(482885*Pi)]*u^9)/b^2 - 
      (((3639899144221*I)/2328254950146048000)*d^15*K0*K1*M^4*
        Sqrt[13/(260015*Pi)]*u^9)/b^2 + (((1684035697*I)/661436065382400)*
        d^11*K0*K1*M^4*Sqrt[17/(198835*Pi)]*u^9)/b^2 - 
      (((24496186184731*I)/9313019800584192000)*d^13*K0*K1*M^4*
        Sqrt[17/(198835*Pi)]*u^9)/b^2 - (((12651873649*I)/35276590153728000)*
        d^3*K0*K1*M^4*Sqrt[23/(146965*Pi)]*u^9)/b^2 - 
      (((10701311513*I)/36378983596032000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[3380195*Pi]) - (((53791978099*I)/388042491691008000)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[3380195*Pi]) - 
      (((506060855621*I)/12126327865344000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[3380195*Pi]) - (((634799654971*I)/36378983596032000)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[3380195*Pi]) + 
      (((419*I)/1325629440)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[3380195*Pi]) - 
      (((58318253339*I)/18814181415321600)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[3380195*Pi]) - (((7464925451*I)/3359675252736000)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[3380195*Pi]) - (((6611199073*I)/3637898359603200)*
        d^17*K0*K1*M^4*u^9)/(b^2*Sqrt[3380195*Pi]) - 
      (((189444199*I)/6236397187891200)*d^17*K1^2*M^4*Sqrt[7/(482885*Pi)]*
        u^10)/b^2 - (((3407267299*I)/36378983596032000)*d^7*K0^2*M^4*
        Sqrt[17/(198835*Pi)]*u^10)/b^2 + 
      (((207605218943*I)/931301980058419200)*d^11*K0^2*M^4*
        Sqrt[17/(198835*Pi)]*u^10)/b^2 - 
      (((27619039247*I)/109136950788096000)*d^5*K1^2*M^4*Sqrt[19/(177905*Pi)]*
        u^10)/b^2 + (((261532752851*I)/13969529700876288000)*d^11*K1^2*M^4*
        Sqrt[247/(13685*Pi)]*u^10)/b^2 - (((12421091*I)/472454332416000)*d*
        K0^2*M^4*u^10)/(b^2*Sqrt[3380195*Pi]) - 
      (((458319067*I)/577444184064000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[3380195*Pi]) - (((1395192433*I)/346466510438400)*d^5*K0^2*
        M^4*u^10)/(b^2*Sqrt[3380195*Pi]) - (((7243*I)/57267191808)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[3380195*Pi]) + (((1232881103*I)/132287213076480)*
        d^9*K0^2*M^4*u^10)/(b^2*Sqrt[3380195*Pi]) + 
      (((11965116913*I)/28221272122982400)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[3380195*Pi]) - (((167626789843*I)/36378983596032000)*d^13*
        K0^2*M^4*u^10)/(b^2*Sqrt[3380195*Pi]) - 
      (((11344410533*I)/5196997656576000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[3380195*Pi]) - (((11710679*I)/66143606538240)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[3380195*Pi]) - (((4039145827*I)/109136950788096000)*d*
        K1^2*M^4*u^10)/(b^2*Sqrt[3380195*Pi]) - 
      (((109203722461*I)/109136950788096000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[3380195*Pi]) - (((480457*I)/6442559078400)*d^5*K1^2*M^4*
        u^10)/(b^2*Sqrt[3380195*Pi]) - (((74161124507*I)/36378983596032000)*
        d^7*K1^2*M^4*u^10)/(b^2*Sqrt[3380195*Pi]) + 
      (((3623146433*I)/320049709056000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[3380195*Pi]) + (((71964405977*I)/141106360614912000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[3380195*Pi]) - 
      (((24512198107*I)/4365478031523840)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[3380195*Pi]) - (((290810976971*I)/109136950788096000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[3380195*Pi]) - 
      (((7171*I)/2061618905088)*d^17*K1^2*M^4*u^10)/(b^2*Sqrt[3380195*Pi]) - 
      (((463176419*I)/6821059424256000)*d^15*K0*K1*M^4*Sqrt[13/(260015*Pi)]*
        u^11)/b^2 - (((42495127*I)/8315196250521600)*d^17*K0*K1*M^4*
        Sqrt[13/(260015*Pi)]*u^11)/b^2 - (((746917*I)/1240192622592000)*d*K0*
        K1*M^4*Sqrt[19/(177905*Pi)]*u^11)/b^2 - 
      (((331669931*I)/3410529712128000)*d^13*K0*K1*M^4*Sqrt[19/(177905*Pi)]*
        u^11)/b^2 - (((18377131*I)/3410529712128000)*d^5*K0*K1*M^4*
        Sqrt[299/(11305*Pi)]*u^11)/b^2 - (((2213038327*I)/6821059424256000)*
        d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[3380195*Pi]) - 
      (((1551057143*I)/2273686474752000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[3380195*Pi]) + (((29994589*I)/8053198848000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[3380195*Pi]) + (((2328348983*I)/1364211884851200)*
        d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[3380195*Pi]) - 
      (((82509643*I)/15874465569177600)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[3380195*Pi]) - (((497179817*I)/109136950788096000)*d^15*K0^2*
        M^4*Sqrt[13/(260015*Pi)]*u^12)/b^2 - 
      (((1932550507*I)/174619121260953600)*d^13*K1^2*M^4*Sqrt[13/(260015*Pi)]*
        u^12)/b^2 - (((330053*I)/6821059424256000)*d*K0^2*M^4*
        Sqrt[17/(198835*Pi)]*u^12)/b^2 - (((94030117*I)/13642118848512000)*
        d^5*K0^2*M^4*Sqrt[17/(198835*Pi)]*u^12)/b^2 + 
      (((2066660339*I)/158744655691776000)*d^9*K0^2*M^4*Sqrt[17/(198835*Pi)]*
        u^12)/b^2 - (((74411*I)/284210809344000)*d^17*K1^2*M^4*
        Sqrt[23/(146965*Pi)]*u^12)/b^2 - (((321469301*I)/13642118848512000)*
        d^3*K0^2*M^4*u^12)/(b^2*Sqrt[3380195*Pi]) - 
      (((225699113*I)/4547372949504000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[3380195*Pi]) + (((7761661021*I)/158744655691776000)*d^9*K0^2*
        M^4*u^12)/(b^2*Sqrt[3380195*Pi]) + 
      (((1702946957*I)/13642118848512000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[3380195*Pi]) - (((1827654827*I)/13642118848512000)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[3380195*Pi]) - (((399263*I)/73492896153600)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[3380195*Pi]) - 
      (((459617*I)/88013669990400)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[3380195*Pi]) - (((2661041*I)/2728423769702400)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[3380195*Pi]) - (((1090667*I)/40006213632000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[3380195*Pi]) - (((613875569*I)/4547372949504000)*
        d^5*K1^2*M^4*u^12)/(b^2*Sqrt[3380195*Pi]) - 
      (((156220621*I)/2728423769702400)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[3380195*Pi]) + (((128803453*I)/413397540864000)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[3380195*Pi]) + (((12676621*I)/88013669990400)*d^11*
        K1^2*M^4*u^12)/(b^2*Sqrt[3380195*Pi]) - 
      (((9184666901*I)/873095606304768000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[3380195*Pi]) - (((113225663*I)/1515790983168000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[3380195*Pi]) - (((1071167*I)/2694739525632000)*
        d^3*K0*K1*M^4*Sqrt[13/(260015*Pi)]*u^13)/b^2 - 
      (((5542787*I)/2131581070080000)*d^5*K0*K1*M^4*Sqrt[13/(260015*Pi)]*
        u^13)/b^2 - (((840349*I)/284210809344000)*d^13*K0*K1*M^4*
        Sqrt[13/(260015*Pi)]*u^13)/b^2 + (((3552203*I)/775120389120000)*d^9*
        K0*K1*M^4*Sqrt[17/(198835*Pi)]*u^13)/b^2 - 
      (((2404249*I)/2480385245184000)*d^15*K0*K1*M^4*Sqrt[19/(177905*Pi)]*
        u^13)/b^2 + (((103001*I)/852632428032000)*d^11*K0*K1*M^4*
        Sqrt[299/(11305*Pi)]*u^13)/b^2 - (((137327*I)/568421618688000)*d*K0*
        K1*M^4*u^13)/(b^2*Sqrt[3380195*Pi]) - 
      (((24220243*I)/14551593438412800)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[3380195*Pi]) - (((122193287*I)/8526324280320000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[3380195*Pi]) - (((523*I)/1140407009280)*d^15*K0*
        K1*M^4*u^13)/(b^2*Sqrt[3380195*Pi]) - 
      (((1283131*I)/852632428032000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[3380195*Pi]) - (((4829651*I)/34105297121280000)*d^5*K0^2*M^4*
        Sqrt[13/(260015*Pi)]*u^14)/b^2 - (((53497*I)/54568475394048000)*d*
        K1^2*M^4*Sqrt[13/(260015*Pi)]*u^14)/b^2 + 
      (((142159*I)/427652628480000)*d^9*K1^2*M^4*Sqrt[13/(260015*Pi)]*u^14)/
       b^2 - (((36719*I)/272842376970240)*d^13*K1^2*M^4*Sqrt[17/(198835*Pi)]*
        u^14)/b^2 - (((4237*I)/9921540980736000)*d*K0^2*M^4*
        Sqrt[19/(177905*Pi)]*u^14)/b^2 - (((8881*I)/568421618688000)*d^3*K1^2*
        M^4*Sqrt[19/(177905*Pi)]*u^14)/b^2 - 
      (((1266943*I)/34105297121280000)*d^7*K1^2*M^4*Sqrt[23/(146965*Pi)]*
        u^14)/b^2 - (((548467*I)/109136950788096000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[3380195*Pi]) - (((283111*I)/757895491584000)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[3380195*Pi]) - (((3785057*I)/4872185303040000)*d^7*
        K0^2*M^4*u^14)/(b^2*Sqrt[3380195*Pi]) + 
      (((1876871*I)/442925936640000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[3380195*Pi]) + (((5011*I)/2551836672000)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[3380195*Pi]) - (((4719587*I)/2273686474752000)*d^13*K0^2*M^4*
        u^14)/(b^2*Sqrt[3380195*Pi]) - (((787777*I)/757895491584000)*d^15*
        K0^2*M^4*u^14)/(b^2*Sqrt[3380195*Pi]) - 
      (((92611*I)/1136843237376000)*d^17*K0^2*M^4*u^14)/
       (b^2*Sqrt[3380195*Pi]) - (((1733*I)/992154098073600)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[3380195*Pi]) - (((787277*I)/6821059424256000)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[3380195*Pi]) - (((9901919*I)/4872185303040000)*d^5*
        K1^2*M^4*u^14)/(b^2*Sqrt[3380195*Pi]) + 
      (((174509*I)/496077049036800)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[3380195*Pi]) + (((65677*I)/30315819663360)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[3380195*Pi]) - (((1566779*I)/1364211884851200)*d^15*
        K1^2*M^4*u^14)/(b^2*Sqrt[3380195*Pi]) - 
      (((306203*I)/3410529712128000)*d^17*K1^2*M^4*u^14)/
       (b^2*Sqrt[3380195*Pi]) + (((1951*I)/30199495680000)*d^9*K0*K1*M^4*
        Sqrt[13/(260015*Pi)]*u^15)/b^2 + (((153647*I)/5115794568192000)*d^11*
        K0*K1*M^4*Sqrt[13/(260015*Pi)]*u^15)/b^2 - 
      (((160849*I)/5115794568192000)*d^13*K0*K1*M^4*Sqrt[13/(260015*Pi)]*
        u^15)/b^2 - (((511867*I)/25578972840960000)*d^5*K0*K1*M^4*
        Sqrt[17/(198835*Pi)]*u^15)/b^2 - (((683*I)/68210594242560)*d^15*K0*K1*
        M^4*Sqrt[17/(198835*Pi)]*u^15)/b^2 - 
      (((1439*I)/1705264856064000)*d^17*K0*K1*M^4*Sqrt[19/(177905*Pi)]*u^15)/
       b^2 - (((83*I)/2325361167360000)*d^7*K0*K1*M^4*Sqrt[4199/(805*Pi)]*
        u^15)/b^2 - (((89*I)/34105297121280)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[3380195*Pi]) - (((381631*I)/5115794568192000)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[3380195*Pi]) - (((137*I)/4844502432000)*d^5*K0*K1*M^4*
        u^15)/(b^2*Sqrt[3380195*Pi]) - ((I/25166246400)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[3380195*Pi]) - ((I/24360926515200)*d^17*K0^2*M^4*
        Sqrt[7/(482885*Pi)]*u^16)/b^2 + (((937*I)/1278948642048000)*d^11*K0^2*
        M^4*Sqrt[13/(260015*Pi)]*u^16)/b^2 - 
      ((I/14616555909120)*d^3*K0^2*M^4*Sqrt[19/(177905*Pi)]*u^16)/b^2 - 
      (((53*I)/1705264856064000)*d^17*K1^2*M^4*Sqrt[19/(177905*Pi)]*u^16)/
       b^2 - ((I/24360926515200)*d^15*K0^2*M^4*Sqrt[91/(37145*Pi)]*u^16)/
       b^2 + (((59*I)/1278948642048000)*d^11*K1^2*M^4*Sqrt[221/(15295*Pi)]*
        u^16)/b^2 - ((I/11001708748800)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[3380195*Pi]) - (((43*I)/31578978816000)*d^3*K0^2*M^4*u^16)/
       (b^2*Sqrt[3380195*Pi]) - (((85549*I)/6394743210240000)*d^5*K0^2*M^4*
        u^16)/(b^2*Sqrt[3380195*Pi]) - (((3929*I)/799342901280000)*d^7*K0^2*
        M^4*u^16)/(b^2*Sqrt[3380195*Pi]) + (((34487*I)/1162680583680000)*d^9*
        K0^2*M^4*u^16)/(b^2*Sqrt[3380195*Pi]) + 
      ((I/221462968320)*d^11*K0^2*M^4*u^16)/(b^2*Sqrt[3380195*Pi]) - 
      (((18509*I)/1278948642048000)*d^13*K0^2*M^4*u^16)/
       (b^2*Sqrt[3380195*Pi]) - (((43*I)/11073148416000)*d^15*K0^2*M^4*u^16)/
       (b^2*Sqrt[3380195*Pi]) - (((43*I)/155024077824000)*d^17*K0^2*M^4*u^16)/
       (b^2*Sqrt[3380195*Pi]) - (((53*I)/568421618688000)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[3380195*Pi]) - (((1783*I)/639474321024000)*d^3*K1^2*M^4*
        u^16)/(b^2*Sqrt[3380195*Pi]) - (((89659*I)/6394743210240000)*d^5*K1^2*
        M^4*u^16)/(b^2*Sqrt[3380195*Pi]) - (((16301*I)/3197371605120000)*d^7*
        K1^2*M^4*u^16)/(b^2*Sqrt[3380195*Pi]) + 
      (((113*I)/3644766720000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[3380195*Pi]) + 
      ((I/221462968320)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[3380195*Pi]) - 
      (((19367*I)/1278948642048000)*d^13*K1^2*M^4*u^16)/
       (b^2*Sqrt[3380195*Pi]) - ((I/125313408000)*d^15*K1^2*M^4*u^16)/
       (b^2*Sqrt[3380195*Pi]) - ((I/35526351168000)*d^7*K0*K1*M^4*
        Sqrt[13/(260015*Pi)]*u^17)/b^2 + ((I/4844502432000)*d^9*K0*K1*M^4*
        Sqrt[13/(260015*Pi)]*u^17)/b^2 + ((I/9689004864000)*d^11*K0*K1*M^4*
        Sqrt[13/(260015*Pi)]*u^17)/b^2 - ((I/9689004864000)*d^13*K0*K1*M^4*
        Sqrt[13/(260015*Pi)]*u^17)/b^2 - ((I/213158107008000)*d*K0*K1*M^4*
        u^17)/(b^2*Sqrt[3380195*Pi]) - ((I/3947372352000)*d^3*K0*K1*M^4*u^17)/
       (b^2*Sqrt[3380195*Pi]) - (((137*I)/106579053504000)*d^5*K0*K1*M^4*
        u^17)/(b^2*Sqrt[3380195*Pi]) - ((I/1384143552000)*d^15*K0*K1*M^4*
        u^17)/(b^2*Sqrt[3380195*Pi]) - ((I/19378009728000)*d^17*K0*K1*M^4*
        u^17)/(b^2*Sqrt[3380195*Pi]))/Pi}, 13, 15, 1], 
  SeriesData[p, 0, {((((21*I)/50631680)*d*K1^2*M^5*Sqrt[(91*Pi)/37145]*u^3)/
       b^3 + (((889*I)/75947520)*d^3*K1^2*M^5*Sqrt[(91*Pi)/37145]*u^3)/b^3 + 
      (((175*I)/15189504)*d^5*K1^2*M^5*Sqrt[(455*Pi)/7429]*u^3)/b^3 - 
      (((7*I)/1822740480)*d*K0^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 - 
      (((49*I)/455685120)*d^3*K0^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 - 
      (((119*I)/227842560)*d^5*K0^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 - 
      (((17*I)/91137024)*d^7*K0^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 + 
      (((221*I)/182274048)*d^9*K0^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 + 
      (((221*I)/455685120)*d^11*K0^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 - 
      (((17*I)/28480320)*d^13*K0^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 - 
      (((119*I)/455685120)*d^15*K0^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 - 
      (((7*I)/364548096)*d^17*K0^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 + 
      (((101*I)/75947520)*d^7*K1^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 - 
      (((179*I)/22784256)*d^9*K1^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 - 
      (((767*I)/227842560)*d^11*K1^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 + 
      (((883*I)/227842560)*d^13*K1^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 + 
      (((9*I)/5063168)*d^15*K1^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 + 
      (((7*I)/50631680)*d^17*K1^2*M^5*Sqrt[(1547*Pi)/2185]*u^3)/b^3 + 
      (((24025909*I)/2406017433600)*d*K0*K1*M^5*Sqrt[Pi/3380195]*u^4)/b^3 + 
      (((515428189*I)/1804513075200)*d^3*K0*K1*M^5*Sqrt[Pi/3380195]*u^4)/
       b^3 + (((259387369*I)/180451307520)*d^5*K0*K1*M^5*Sqrt[Pi/3380195]*
        u^4)/b^3 + (((14338201*I)/1443610460160)*d^17*K0*K1*M^5*
        Sqrt[(7*Pi)/482885]*u^4)/b^3 + (((8718869*I)/90225653760)*d^13*K0*K1*
        M^5*Sqrt[(17*Pi)/198835]*u^4)/b^3 + 
      (((5324021*I)/1804513075200)*d^7*K0*K1*M^5*Sqrt[(221*Pi)/15295]*u^4)/
       b^3 - (((548039*I)/36454809600)*d^9*K0*K1*M^5*Sqrt[(221*Pi)/15295]*
        u^4)/b^3 - (((799*I)/776134656)*d^11*K0*K1*M^5*Sqrt[(1547*Pi)/2185]*
        u^4)/b^3 + (((130499*I)/360902615040)*d^15*K0*K1*M^5*
        Sqrt[(2261*Pi)/1495]*u^4)/b^3 - (((2228773*I)/2406017433600)*d*K0^2*
        M^5*Sqrt[Pi/3380195]*u^5)/b^3 - (((119467547*I)/721805230080)*d^13*
        K0^2*M^5*Sqrt[Pi/3380195]*u^5)/b^3 - 
      (((105976893511*I)/6063163932672000)*d*K1^2*M^5*Sqrt[Pi/3380195]*u^5)/
       b^3 - (((294866079103*I)/126315915264000)*d^5*K1^2*M^5*
        Sqrt[Pi/3380195]*u^5)/b^3 - (((31975831543*I)/12030087168000)*d^13*
        K1^2*M^5*Sqrt[Pi/3380195]*u^5)/b^3 - 
      (((22369387993*I)/19685597184000)*d^15*K1^2*M^5*Sqrt[Pi/3380195]*u^5)/
       b^3 - (((14137310809*I)/173233255219200)*d^17*K1^2*M^5*
        Sqrt[Pi/3380195]*u^5)/b^3 - (((3972229*I)/144361046016)*d^5*K0^2*M^5*
        Sqrt[(5*Pi)/676039]*u^5)/b^3 - (((682243*I)/1443610460160)*d^17*K0^2*
        M^5*Sqrt[(7*Pi)/482885]*u^5)/b^3 - (((14474213*I)/3609026150400)*d^7*
        K0^2*M^5*Sqrt[(13*Pi)/260015]*u^5)/b^3 - 
      (((90742505387*I)/1515790983168000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/260015]*
        u^5)/b^3 - (((262265*I)/144361046016)*d^15*K0^2*M^5*
        Sqrt[(35*Pi)/96577]*u^5)/b^3 + (((217809061*I)/8890269696000)*d^9*
        K1^2*M^5*Sqrt[(221*Pi)/15295]*u^5)/b^3 + 
      (((12748059017*I)/1515790983168000)*d^11*K1^2*M^5*Sqrt[(247*Pi)/13685]*
        u^5)/b^3 + (((3331*I)/3037900800)*d^9*K0^2*M^5*Sqrt[(299*Pi)/11305]*
        u^5)/b^3 - (((98174801*I)/3609026150400)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[3380195]*b^3) - (((245428679369*I)/505263661056000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[3380195]*b^3) + 
      (((14071*I)/240601743360)*d^11*K0^2*M^5*Sqrt[(2093*Pi)/1615]*u^5)/b^3 - 
      (((6178074871*I)/378947745792000)*d*K0*K1*M^5*Sqrt[Pi/3380195]*u^6)/
       b^3 - (((236180490419*I)/505263661056000)*d^3*K0*K1*M^5*
        Sqrt[Pi/3380195]*u^6)/b^3 - (((1177961840437*I)/505263661056000)*d^5*
        K0*K1*M^5*Sqrt[Pi/3380195]*u^6)/b^3 - 
      (((194512274833*I)/72180523008000)*d^13*K0*K1*M^5*Sqrt[Pi/3380195]*u^6)/
       b^3 - (((262179609773*I)/216541569024000)*d^15*K0*K1*M^5*
        Sqrt[Pi/3380195]*u^6)/b^3 - (((3917699371*I)/43308313804800)*d^17*K0*
        K1*M^5*Sqrt[Pi/3380195]*u^6)/b^3 - (((3778059553*I)/52268654592000)*
        d^7*K0*K1*M^5*Sqrt[(13*Pi)/260015]*u^6)/b^3 + 
      (((57632238511*I)/137799180288000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/260015]*
        u^6)/b^3 + (((269784011873*I)/1515790983168000)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/260015]*u^6)/b^3 - (((74517316831*I)/24252655730688000)*
        d*K0^2*M^5*Sqrt[Pi/3380195]*u^7)/b^3 - 
      (((123875876989*I)/252631830528000)*d^5*K0^2*M^5*Sqrt[Pi/3380195]*u^7)/
       b^3 - (((83353509179*I)/144361046016000)*d^13*K0^2*M^5*
        Sqrt[Pi/3380195]*u^7)/b^3 - (((233888946023*I)/866166276096000)*d^15*
        K0^2*M^5*Sqrt[Pi/3380195]*u^7)/b^3 - 
      (((14358014929*I)/692933020876800)*d^17*K0^2*M^5*Sqrt[Pi/3380195]*u^7)/
       b^3 - (((9026252189*I)/1347369762816000)*d*K1^2*M^5*Sqrt[Pi/3380195]*
        u^7)/b^3 - (((878196766003*I)/1010527322112000)*d^5*K1^2*M^5*
        Sqrt[Pi/3380195]*u^7)/b^3 - (((38701072229*I)/39371194368000)*d^13*
        K1^2*M^5*Sqrt[Pi/3380195]*u^7)/b^3 - 
      (((64221650971*I)/144361046016000)*d^15*K1^2*M^5*Sqrt[Pi/3380195]*u^7)/
       b^3 - (((10042577437*I)/551196721152000)*d^7*K0^2*M^5*
        Sqrt[(13*Pi)/260015]*u^7)/b^3 + (((97809317867*I)/1102393442304000)*
        d^9*K0^2*M^5*Sqrt[(13*Pi)/260015]*u^7)/b^3 + 
      (((251028293423*I)/6063163932672000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/260015]*
        u^7)/b^3 - (((942097879*I)/40421092884480)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/260015]*u^7)/b^3 + (((3394498967*I)/22047868846080)*d^9*
        K1^2*M^5*Sqrt[(13*Pi)/260015]*u^7)/b^3 + 
      (((191661014843*I)/3031581966336000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/260015]*
        u^7)/b^3 - (((69331477*I)/38496278937600)*d^17*K1^2*M^5*
        Sqrt[(19*Pi)/177905]*u^7)/b^3 - (((62810272583*I)/673684881408000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[3380195]*b^3) - 
      (((184480281509*I)/1010527322112000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[3380195]*b^3) - (((71698934947*I)/673684881408000)*d^3*K0*K1*M^5*
        Sqrt[Pi/3380195]*u^8)/b^3 - (((142890443393*I)/269473952563200)*d^5*
        K0*K1*M^5*Sqrt[Pi/3380195]*u^8)/b^3 - 
      (((1053123954307*I)/1732332552192000)*d^13*K0*K1*M^5*Sqrt[Pi/3380195]*
        u^8)/b^3 - (((1713127967399*I)/6063163932672000)*d^15*K0*K1*M^5*
        Sqrt[Pi/3380195]*u^8)/b^3 - (((30703625189*I)/1385866041753600)*d^17*
        K0*K1*M^5*Sqrt[Pi/3380195]*u^8)/b^3 + 
      (((69564252551*I)/734928961536000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/260015]*
        u^8)/b^3 - (((963593069*I)/4409573769216000)*d*K0*K1*M^5*
        Sqrt[(17*Pi)/198835]*u^8)/b^3 - (((5338166831*I)/6063163932672000)*
        d^7*K0*K1*M^5*Sqrt[(247*Pi)/13685]*u^8)/b^3 + 
      (((3649945003*I)/2021054644224000)*d^11*K0*K1*M^5*Sqrt[(299*Pi)/11305]*
        u^8)/b^3 - (((21273380173*I)/48505311461376000)*d*K0^2*M^5*
        Sqrt[Pi/3380195]*u^9)/b^3 - (((857000828711*I)/12126327865344000)*d^5*
        K0^2*M^5*Sqrt[Pi/3380195]*u^9)/b^3 + 
      (((363449217007*I)/2204786884608000)*d^9*K0^2*M^5*Sqrt[Pi/3380195]*u^9)/
       b^3 + (((897897171607*I)/12126327865344000)*d^11*K0^2*M^5*
        Sqrt[Pi/3380195]*u^9)/b^3 - (((12814426927*I)/157484777472000)*d^13*
        K0^2*M^5*Sqrt[Pi/3380195]*u^9)/b^3 - 
      (((51446809387*I)/1347369762816000)*d^15*K0^2*M^5*Sqrt[Pi/3380195]*u^9)/
       b^3 - (((280601897*I)/92391069450240)*d^17*K0^2*M^5*Sqrt[Pi/3380195]*
        u^9)/b^3 - (((3277300421*I)/4409573769216000)*d*K1^2*M^5*
        Sqrt[Pi/3380195]*u^9)/b^3 - (((2313177744863*I)/24252655730688000)*
        d^5*K1^2*M^5*Sqrt[Pi/3380195]*u^9)/b^3 - 
      (((98961516631*I)/2694739525632000)*d^7*K1^2*M^5*Sqrt[Pi/3380195]*u^9)/
       b^3 + (((242725061069*I)/1102393442304000)*d^9*K1^2*M^5*
        Sqrt[Pi/3380195]*u^9)/b^3 + (((333873651533*I)/3464665104384000)*d^11*
        K1^2*M^5*Sqrt[Pi/3380195]*u^9)/b^3 - 
      (((527512215277*I)/4850531146137600)*d^13*K1^2*M^5*Sqrt[Pi/3380195]*
        u^9)/b^3 - (((39451250497*I)/9701062292275200)*d^17*K1^2*M^5*
        Sqrt[Pi/3380195]*u^9)/b^3 - (((22568624021*I)/12126327865344000)*d^7*
        K0^2*M^5*Sqrt[(17*Pi)/198835]*u^9)/b^3 - 
      (((28436007967*I)/24252655730688000)*d^3*K1^2*M^5*Sqrt[(17*Pi)/198835]*
        u^9)/b^3 - (((2148885251*I)/970106229227520)*d^15*K1^2*M^5*
        Sqrt[(23*Pi)/146965]*u^9)/b^3 - (((164320926191*I)/12126327865344000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[3380195]*b^3) - 
      (((10701311513*I)/36378983596032000)*d*K0*K1*M^5*Sqrt[Pi/3380195]*u^10)/
       b^3 - (((101709875353*I)/12126327865344000)*d^3*K0*K1*M^5*
        Sqrt[Pi/3380195]*u^10)/b^3 - (((506060855621*I)/12126327865344000)*
        d^5*K0*K1*M^5*Sqrt[Pi/3380195]*u^10)/b^3 - 
      (((634799654971*I)/36378983596032000)*d^7*K0*K1*M^5*Sqrt[Pi/3380195]*
        u^10)/b^3 + (((45714300091*I)/472454332416000)*d^9*K0*K1*M^5*
        Sqrt[Pi/3380195]*u^10)/b^3 - (((820185659569*I)/36378983596032000)*
        d^15*K0*K1*M^5*Sqrt[Pi/3380195]*u^10)/b^3 - 
      (((6611199073*I)/3637898359603200)*d^17*K0*K1*M^5*Sqrt[Pi/3380195]*
        u^10)/b^3 - (((35499258653*I)/5196997656576000)*d^13*K0*K1*M^5*
        Sqrt[(7*Pi)/482885]*u^10)/b^3 + (((1684035697*I)/661436065382400)*
        d^11*K0*K1*M^5*Sqrt[(17*Pi)/198835]*u^10)/b^3 - 
      (((12421091*I)/472454332416000)*d*K0^2*M^5*Sqrt[Pi/3380195]*u^11)/b^3 - 
      (((1395192433*I)/346466510438400)*d^5*K0^2*M^5*Sqrt[Pi/3380195]*u^11)/
       b^3 + (((1232881103*I)/132287213076480)*d^9*K0^2*M^5*Sqrt[Pi/3380195]*
        u^11)/b^3 + (((875923567*I)/207879906263040)*d^11*K0^2*M^5*
        Sqrt[Pi/3380195]*u^11)/b^3 - (((167626789843*I)/36378983596032000)*
        d^13*K0^2*M^5*Sqrt[Pi/3380195]*u^11)/b^3 - 
      (((11344410533*I)/5196997656576000)*d^15*K0^2*M^5*Sqrt[Pi/3380195]*
        u^11)/b^3 - (((11710679*I)/66143606538240)*d^17*K0^2*M^5*
        Sqrt[Pi/3380195]*u^11)/b^3 - (((4039145827*I)/109136950788096000)*d*
        K1^2*M^5*Sqrt[Pi/3380195]*u^11)/b^3 - 
      (((532900687273*I)/109136950788096000)*d^5*K1^2*M^5*Sqrt[Pi/3380195]*
        u^11)/b^3 - (((74161124507*I)/36378983596032000)*d^7*K1^2*M^5*
        Sqrt[Pi/3380195]*u^11)/b^3 + (((3623146433*I)/320049709056000)*d^9*
        K1^2*M^5*Sqrt[Pi/3380195]*u^11)/b^3 + 
      (((16009612979*I)/3118198593945600)*d^11*K1^2*M^5*Sqrt[Pi/3380195]*
        u^11)/b^3 - (((24512198107*I)/4365478031523840)*d^13*K1^2*M^5*
        Sqrt[Pi/3380195]*u^11)/b^3 - (((290810976971*I)/109136950788096000)*
        d^15*K1^2*M^5*Sqrt[Pi/3380195]*u^11)/b^3 - 
      (((336950417*I)/1559099296972800)*d^17*K1^2*M^5*Sqrt[Pi/3380195]*u^11)/
       b^3 - (((2718463471*I)/36378983596032000)*d^7*K0^2*M^5*
        Sqrt[(23*Pi)/146965]*u^11)/b^3 - (((458319067*I)/577444184064000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[3380195]*b^3) - 
      (((109203722461*I)/109136950788096000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[3380195]*b^3) - (((2213038327*I)/6821059424256000)*d^3*K0*K1*M^5*
        Sqrt[Pi/3380195]*u^12)/b^3 - (((1551057143*I)/2273686474752000)*d^7*
        K0*K1*M^5*Sqrt[Pi/3380195]*u^12)/b^3 + 
      (((29994589*I)/8053198848000)*d^9*K0*K1*M^5*Sqrt[Pi/3380195]*u^12)/
       b^3 + (((2328348983*I)/1364211884851200)*d^11*K0*K1*M^5*
        Sqrt[Pi/3380195]*u^12)/b^3 - (((195449621*I)/2728423769702400)*d^17*
        K0*K1*M^5*Sqrt[Pi/3380195]*u^12)/b^3 - 
      (((463176419*I)/6821059424256000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/260015]*
        u^12)/b^3 - (((746917*I)/1240192622592000)*d*K0*K1*M^5*
        Sqrt[(19*Pi)/177905]*u^12)/b^3 - (((331669931*I)/3410529712128000)*
        d^13*K0*K1*M^5*Sqrt[(19*Pi)/177905]*u^12)/b^3 - 
      (((18377131*I)/3410529712128000)*d^5*K0*K1*M^5*Sqrt[(299*Pi)/11305]*
        u^12)/b^3 - (((225699113*I)/4547372949504000)*d^7*K0^2*M^5*
        Sqrt[Pi/3380195]*u^13)/b^3 + (((335116303*I)/1240192622592000)*d^9*
        K0^2*M^5*Sqrt[Pi/3380195]*u^13)/b^3 + 
      (((1702946957*I)/13642118848512000)*d^11*K0^2*M^5*Sqrt[Pi/3380195]*
        u^13)/b^3 - (((1827654827*I)/13642118848512000)*d^13*K0^2*M^5*
        Sqrt[Pi/3380195]*u^13)/b^3 - (((459617*I)/88013669990400)*d^17*K0^2*
        M^5*Sqrt[Pi/3380195]*u^13)/b^3 - (((2661041*I)/2728423769702400)*d*
        K1^2*M^5*Sqrt[Pi/3380195]*u^13)/b^3 - 
      (((613875569*I)/4547372949504000)*d^5*K1^2*M^5*Sqrt[Pi/3380195]*u^13)/
       b^3 - (((156220621*I)/2728423769702400)*d^7*K1^2*M^5*Sqrt[Pi/3380195]*
        u^13)/b^3 + (((128803453*I)/413397540864000)*d^9*K1^2*M^5*
        Sqrt[Pi/3380195]*u^13)/b^3 + (((12676621*I)/88013669990400)*d^11*K1^2*
        M^5*Sqrt[Pi/3380195]*u^13)/b^3 - (((2106257029*I)/13642118848512000)*
        d^13*K1^2*M^5*Sqrt[Pi/3380195]*u^13)/b^3 - 
      (((113225663*I)/1515790983168000)*d^15*K1^2*M^5*Sqrt[Pi/3380195]*u^13)/
       b^3 - (((330053*I)/6821059424256000)*d*K0^2*M^5*Sqrt[(17*Pi)/198835]*
        u^13)/b^3 - (((94030117*I)/13642118848512000)*d^5*K0^2*M^5*
        Sqrt[(17*Pi)/198835]*u^13)/b^3 - (((51884141*I)/13642118848512000)*
        d^15*K0^2*M^5*Sqrt[(17*Pi)/198835]*u^13)/b^3 - 
      (((74411*I)/284210809344000)*d^17*K1^2*M^5*Sqrt[(23*Pi)/146965]*u^13)/
       b^3 - (((321469301*I)/13642118848512000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[3380195]*b^3) - (((1090667*I)/40006213632000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[3380195]*b^3) - 
      (((137327*I)/568421618688000)*d*K0*K1*M^5*Sqrt[Pi/3380195]*u^14)/b^3 - 
      (((970861*I)/142105404672000)*d^3*K0*K1*M^5*Sqrt[Pi/3380195]*u^14)/
       b^3 - (((122193287*I)/8526324280320000)*d^7*K0*K1*M^5*Sqrt[Pi/3380195]*
        u^14)/b^3 - (((2926141*I)/155024077824000)*d^15*K0*K1*M^5*
        Sqrt[Pi/3380195]*u^14)/b^3 - (((1283131*I)/852632428032000)*d^17*K0*
        K1*M^5*Sqrt[Pi/3380195]*u^14)/b^3 - 
      (((5542787*I)/2131581070080000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/260015]*
        u^14)/b^3 - (((840349*I)/284210809344000)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/260015]*u^14)/b^3 + (((3552203*I)/775120389120000)*d^9*
        K0*K1*M^5*Sqrt[(17*Pi)/198835]*u^14)/b^3 + 
      (((103001*I)/852632428032000)*d^11*K0*K1*M^5*Sqrt[(299*Pi)/11305]*u^14)/
       b^3 - (((239*I)/18189491798016)*d*K0^2*M^5*Sqrt[Pi/3380195]*u^15)/
       b^3 - (((3785057*I)/4872185303040000)*d^7*K0^2*M^5*Sqrt[Pi/3380195]*
        u^15)/b^3 + (((1876871*I)/442925936640000)*d^9*K0^2*M^5*
        Sqrt[Pi/3380195]*u^15)/b^3 + (((5011*I)/2551836672000)*d^11*K0^2*M^5*
        Sqrt[Pi/3380195]*u^15)/b^3 - (((4719587*I)/2273686474752000)*d^13*
        K0^2*M^5*Sqrt[Pi/3380195]*u^15)/b^3 - 
      (((787777*I)/757895491584000)*d^15*K0^2*M^5*Sqrt[Pi/3380195]*u^15)/
       b^3 - (((92611*I)/1136843237376000)*d^17*K0^2*M^5*Sqrt[Pi/3380195]*
        u^15)/b^3 - (((523*I)/36090261504000)*d*K1^2*M^5*Sqrt[Pi/3380195]*
        u^15)/b^3 - (((9901919*I)/4872185303040000)*d^5*K1^2*M^5*
        Sqrt[Pi/3380195]*u^15)/b^3 + (((188171*I)/40265994240000)*d^9*K1^2*
        M^5*Sqrt[Pi/3380195]*u^15)/b^3 + (((65677*I)/30315819663360)*d^11*
        K1^2*M^5*Sqrt[Pi/3380195]*u^15)/b^3 - 
      (((1566779*I)/1364211884851200)*d^15*K1^2*M^5*Sqrt[Pi/3380195]*u^15)/
       b^3 - (((306203*I)/3410529712128000)*d^17*K1^2*M^5*Sqrt[Pi/3380195]*
        u^15)/b^3 - (((4829651*I)/34105297121280000)*d^5*K0^2*M^5*
        Sqrt[(13*Pi)/260015]*u^15)/b^3 - (((36719*I)/272842376970240)*d^13*
        K1^2*M^5*Sqrt[(17*Pi)/198835]*u^15)/b^3 - 
      (((1266943*I)/34105297121280000)*d^7*K1^2*M^5*Sqrt[(23*Pi)/146965]*
        u^15)/b^3 - (((283111*I)/757895491584000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[3380195]*b^3) - (((80347*I)/194887412121600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[3380195]*b^3) - 
      (((89*I)/34105297121280)*d*K0*K1*M^5*Sqrt[Pi/3380195]*u^16)/b^3 - 
      (((381631*I)/5115794568192000)*d^3*K0*K1*M^5*Sqrt[Pi/3380195]*u^16)/
       b^3 - (((9425099*I)/25578972840960000)*d^5*K0*K1*M^5*Sqrt[Pi/3380195]*
        u^16)/b^3 - (((23869*I)/113684323737600)*d^15*K0*K1*M^5*
        Sqrt[Pi/3380195]*u^16)/b^3 + (((1951*I)/30199495680000)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/260015]*u^16)/b^3 + (((153647*I)/5115794568192000)*d^11*
        K0*K1*M^5*Sqrt[(13*Pi)/260015]*u^16)/b^3 - 
      (((160849*I)/5115794568192000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/260015]*
        u^16)/b^3 - (((1439*I)/1705264856064000)*d^17*K0*K1*M^5*
        Sqrt[(19*Pi)/177905]*u^16)/b^3 - (((83*I)/2325361167360000)*d^7*K0*K1*
        M^5*Sqrt[(4199*Pi)/805]*u^16)/b^3 - 
      ((I/11001708748800)*d*K0^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 - 
      (((85549*I)/6394743210240000)*d^5*K0^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 - 
      (((3929*I)/799342901280000)*d^7*K0^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 + 
      (((34487*I)/1162680583680000)*d^9*K0^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 + 
      (((4489*I)/319737160512000)*d^11*K0^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 - 
      (((18509*I)/1278948642048000)*d^13*K0^2*M^5*Sqrt[Pi/3380195]*u^17)/
       b^3 - ((I/131254992000)*d^15*K0^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 - 
      (((107*I)/189473872896000)*d^17*K0^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 - 
      (((53*I)/568421618688000)*d*K1^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 - 
      (((89659*I)/6394743210240000)*d^5*K1^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 - 
      (((16301*I)/3197371605120000)*d^7*K1^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 + 
      (((113*I)/3644766720000)*d^9*K1^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 - 
      (((19367*I)/1278948642048000)*d^13*K1^2*M^5*Sqrt[Pi/3380195]*u^17)/
       b^3 - ((I/125313408000)*d^15*K1^2*M^5*Sqrt[Pi/3380195]*u^17)/b^3 - 
      (((53*I)/1705264856064000)*d^17*K1^2*M^5*Sqrt[(19*Pi)/177905]*u^17)/
       b^3 - (((37*I)/319737160512000)*d^3*K0^2*M^5*Sqrt[(23*Pi)/146965]*
        u^17)/b^3 + (((409*I)/639474321024000)*d^11*K1^2*M^5*
        Sqrt[(23*Pi)/146965]*u^17)/b^3 - (((1783*I)/639474321024000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^17)/(Sqrt[3380195]*b^3) - 
      ((I/213158107008000)*d*K0*K1*M^5*Sqrt[Pi/3380195]*u^18)/b^3 - 
      ((I/3947372352000)*d^3*K0*K1*M^5*Sqrt[Pi/3380195]*u^18)/b^3 - 
      (((137*I)/106579053504000)*d^5*K0*K1*M^5*Sqrt[Pi/3380195]*u^18)/b^3 - 
      ((I/1384143552000)*d^15*K0*K1*M^5*Sqrt[Pi/3380195]*u^18)/b^3 - 
      ((I/19378009728000)*d^17*K0*K1*M^5*Sqrt[Pi/3380195]*u^18)/b^3 - 
      ((I/35526351168000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/260015]*u^18)/b^3 + 
      ((I/4844502432000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/260015]*u^18)/b^3 + 
      ((I/9689004864000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/260015]*u^18)/b^3 - 
      ((I/9689004864000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/260015]*u^18)/b^3)/Pi}, 
   11, 13, 1]}, 3, 5, 1]


==> anc/spectrum_17_9.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((7*I)/5063168)*d*K1^2*M^4*Sqrt[7/(7429*Pi)]*u^2)/b^2 + 
      (((889*I)/22784256)*d^3*K1^2*M^4*Sqrt[7/(7429*Pi)]*u^2)/b^2 + 
      (((4375*I)/22784256)*d^5*K1^2*M^4*Sqrt[7/(7429*Pi)]*u^2)/b^2 - 
      (((7*I)/1093644288)*d*K0^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 - 
      (((49*I)/273411072)*d^3*K0^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 - 
      (((119*I)/136705536)*d^5*K0^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 - 
      (((85*I)/273411072)*d^7*K0^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 + 
      (((1105*I)/546822144)*d^9*K0^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 + 
      (((221*I)/273411072)*d^11*K0^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 - 
      (((17*I)/17088192)*d^13*K0^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 - 
      (((119*I)/273411072)*d^15*K0^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 - 
      (((35*I)/1093644288)*d^17*K0^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 + 
      (((101*I)/22784256)*d^7*K1^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 - 
      (((895*I)/34176384)*d^9*K1^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 - 
      (((767*I)/68352768)*d^11*K1^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 + 
      (((883*I)/68352768)*d^13*K1^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 + 
      (((15*I)/2531584)*d^15*K1^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 + 
      (((7*I)/15189504)*d^17*K1^2*M^4*Sqrt[119/(437*Pi)]*u^2)/b^2 + 
      (((59887705*I)/11260161589248)*d^17*K0*K1*M^4*Sqrt[7/(7429*Pi)]*u^3)/
       b^2 + (((22676741*I)/1082707845120)*d^7*K0*K1*M^4*Sqrt[17/(3059*Pi)]*
        u^3)/b^2 - (((875213*I)/7290961920)*d^9*K0*K1*M^4*Sqrt[17/(3059*Pi)]*
        u^3)/b^2 + (((41691809*I)/703760099328)*d^13*K0*K1*M^4*
        Sqrt[17/(3059*Pi)]*u^3)/b^2 + (((65244139*I)/1407520198656)*d^5*K0*K1*
        M^4*Sqrt[19/(2737*Pi)]*u^3)/b^2 - (((206994913*I)/5226865459200)*d^11*
        K0*K1*M^4*Sqrt[19/(2737*Pi)]*u^3)/b^2 + 
      (((9458046977*I)/31528452449894400)*d*K0*K1*M^4*Sqrt[23/(2261*Pi)]*u^3)/
       b^2 + (((11107529*I)/2815040397312)*d^15*K0*K1*M^4*Sqrt[119/(437*Pi)]*
        u^3)/b^2 - (((1458392227*I)/2425265573068800)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[52003*Pi]) + (((2508218989*I)/14075201986560)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[52003*Pi]) - (((21528798037*I)/151579098316800)*d^11*
        K0*K1*M^4*u^3)/(b^2*Sqrt[52003*Pi]) + 
      (((69664663*I)/5630080794624)*d^15*K0^2*M^4*Sqrt[7/(7429*Pi)]*u^4)/
       b^2 + (((221919211*I)/165359016345600)*d^9*K1^2*M^4*Sqrt[17/(3059*Pi)]*
        u^4)/b^2 + (((705282648823*I)/63056904899788800)*d^5*K0^2*M^4*
        Sqrt[19/(2737*Pi)]*u^4)/b^2 - (((320768057*I)/14224431513600)*d^9*
        K0^2*M^4*Sqrt[19/(2737*Pi)]*u^4)/b^2 - 
      (((132720365*I)/24252655730688)*d^11*K0^2*M^4*Sqrt[23/(2261*Pi)]*u^4)/
       b^2 + (((5525164199*I)/2078799062630400)*d^7*K1^2*M^4*
        Sqrt[23/(2261*Pi)]*u^4)/b^2 - (((2032093379*I)/909474589900800)*d^11*
        K1^2*M^4*Sqrt[23/(2261*Pi)]*u^4)/b^2 + 
      (((584291*I)/11260161589248)*d^17*K0^2*M^4*Sqrt[133/(391*Pi)]*u^4)/
       b^2 + (((778483*I)/647135723520)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[52003*Pi]) + (((948670999*I)/28150403973120)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[52003*Pi]) - (((21116012059*I)/440957376921600)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[52003*Pi]) + 
      (((137015587*I)/2165415690240)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[52003*Pi]) + 
      (((21202314533*I)/440957376921600)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[52003*Pi]) - (((897501533*I)/24252655730688)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[52003*Pi]) + (((1052423173*I)/5630080794624)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[52003*Pi]) - (((12035632951*I)/47292678674841600)*
        d*K1^2*M^4*u^4)/(b^2*Sqrt[52003*Pi]) - 
      (((6718573843*I)/1313685518745600)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[52003*Pi]) - (((9980791703*I)/985264139059200)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[52003*Pi]) - (((47378569919*I)/1616843715379200)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[52003*Pi]) - 
      (((153571993*I)/21654156902400)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[52003*Pi]) + (((69461839*I)/4191127142400)*d^15*K1^2*M^4*
        u^4)/(b^2*Sqrt[52003*Pi]) + (((9910543*I)/3584136314880)*d^17*K1^2*
        M^4*u^4)/(b^2*Sqrt[52003*Pi]) - (((29629153*I)/337804847677440)*d^17*
        K0*K1*M^4*Sqrt[19/(2737*Pi)]*u^5)/b^2 - 
      (((12649733119*I)/3941056556236800)*d^5*K0*K1*M^4*Sqrt[23/(2261*Pi)]*
        u^5)/b^2 - (((38259773*I)/92368513036800)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[52003*Pi]) - (((17835529693*I)/1313685518745600)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[52003*Pi]) - (((2623010107*I)/82679508172800)*d^7*
        K0*K1*M^4*u^5)/(b^2*Sqrt[52003*Pi]) + 
      (((14805418531*I)/82679508172800)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[52003*Pi]) + (((60002708813*I)/909474589900800)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[52003*Pi]) - (((50922823733*I)/563008079462400)*
        d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[52003*Pi]) - 
      (((1819301063*I)/54484652851200)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[52003*Pi]) - (((14748074249*I)/6756096953548800)*d^15*K0^2*
        M^4*Sqrt[7/(7429*Pi)]*u^6)/b^2 - 
      (((1321569697069*I)/378341429398732800)*d^5*K1^2*M^4*Sqrt[19/(2737*Pi)]*
        u^6)/b^2 + (((980786557*I)/454737294950400)*d^11*K1^2*M^4*
        Sqrt[23/(2261*Pi)]*u^6)/b^2 - (((207795956701*I)/3783414293987328000)*
        d^13*K0^2*M^4*Sqrt[323/(161*Pi)]*u^6)/b^2 - 
      (((11140350031*I)/189170714699366400)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[52003*Pi]) - (((53406057949*I)/15764226224947200)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[52003*Pi]) - (((18764377*I)/760234675200)*d^5*K0^2*
        M^4*u^6)/(b^2*Sqrt[52003*Pi]) - (((72892647767*I)/3637898359603200)*
        d^7*K0^2*M^4*u^6)/(b^2*Sqrt[52003*Pi]) + 
      (((40861417067*I)/661436065382400)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[52003*Pi]) + (((127939110983*I)/3637898359603200)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[52003*Pi]) - 
      (((4276265884909*I)/291031868768256000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[52003*Pi]) - (((5756879617*I)/5404877562839040)*d^17*K0^2*
        M^4*u^6)/(b^2*Sqrt[52003*Pi]) - (((57930773599*I)/94585357349683200)*
        d*K1^2*M^4*u^6)/(b^2*Sqrt[52003*Pi]) - 
      (((3095991*I)/202729246720)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[52003*Pi]) + 
      (((2736591959*I)/5820637375365120)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[52003*Pi]) - (((11719005871*I)/909474589900800)*d^7*K1^2*M^4*
        u^6)/(b^2*Sqrt[52003*Pi]) + (((49385348927*I)/330718032691200)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[52003*Pi]) - 
      (((4525143527*I)/62556453273600)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[52003*Pi]) - (((50402624893*I)/1689024238387200)*d^15*K1^2*
        M^4*u^6)/(b^2*Sqrt[52003*Pi]) - (((28224184013*I)/13512193907097600)*
        d^17*K1^2*M^4*u^6)/(b^2*Sqrt[52003*Pi]) - 
      (((1245108017*I)/1212632786534400)*d^7*K0*K1*M^4*Sqrt[17/(3059*Pi)]*
        u^7)/b^2 - (((25883772851*I)/472926786748416000)*d^17*K0*K1*M^4*
        Sqrt[17/(3059*Pi)]*u^7)/b^2 - (((947713931*I)/420379365998592)*d^5*K0*
        K1*M^4*Sqrt[19/(2737*Pi)]*u^7)/b^2 - 
      (((1224544999*I)/1050948414996480)*d^15*K0*K1*M^4*Sqrt[19/(2737*Pi)]*
        u^7)/b^2 - (((35623512973*I)/126113809799577600)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[52003*Pi]) - (((44332563817*I)/5254742074982400)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[52003*Pi]) + (((8812500299*I)/88191475384320)*d^9*
        K0*K1*M^4*u^7)/(b^2*Sqrt[52003*Pi]) + 
      (((10264145603*I)/242526557306880)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[52003*Pi]) - (((1437347479*I)/29058481520640)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[52003*Pi]) - (((102594564179*I)/145515934384128000)*
        d^17*K0*K1*M^4*u^7)/(b^2*Sqrt[52003*Pi]) - 
      (((1928114579*I)/54048775628390400)*d^17*K0^2*M^4*Sqrt[7/(7429*Pi)]*
        u^8)/b^2 - (((249321187*I)/4299334424985600)*d^3*K0^2*M^4*
        Sqrt[17/(3059*Pi)]*u^8)/b^2 + (((325681889*I)/293971584614400)*d^9*
        K1^2*M^4*Sqrt[17/(3059*Pi)]*u^8)/b^2 + 
      (((11669450521*I)/24252655730688000)*d^11*K1^2*M^4*Sqrt[17/(3059*Pi)]*
        u^8)/b^2 - (((59512227865567*I)/181603886111391744000)*d^5*K1^2*M^4*
        Sqrt[19/(2737*Pi)]*u^8)/b^2 - (((152973829783*I)/8647804100542464000)*
        d^17*K1^2*M^4*Sqrt[19/(2737*Pi)]*u^8)/b^2 - 
      (((1576828347877*I)/6053462870379724800)*d^13*K0^2*M^4*
        Sqrt[23/(2261*Pi)]*u^8)/b^2 - (((423908603*I)/2955792417177600)*d^15*
        K0^2*M^4*Sqrt[23/(2261*Pi)]*u^8)/b^2 - 
      (((7467799223*I)/378341429398732800)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[52003*Pi]) - (((145356033611*I)/23646339337420800)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[52003*Pi]) - (((11615875*I)/3464665104384)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[52003*Pi]) + 
      (((19344407263*I)/1322872130764800)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[52003*Pi]) + (((24191663123*I)/3637898359603200)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[52003*Pi]) - (((2079667771*I)/1693276327378944)*
        d^13*K0^2*M^4*u^8)/(b^2*Sqrt[52003*Pi]) - 
      (((211720367*I)/2415973367808000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[52003*Pi]) - (((62187097949*I)/30511405596672000)*d^3*K1^2*
        M^4*u^8)/(b^2*Sqrt[52003*Pi]) - 
      (((35530796851391*I)/13969529700876288000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[52003*Pi]) - (((37278395731*I)/14551593438412800)*d^7*K1^2*
        M^4*u^8)/(b^2*Sqrt[52003*Pi]) + (((72170059*I)/58794316922880)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[52003*Pi]) - 
      (((3135887131187*I)/315284524498944000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[52003*Pi]) - (((6532011547*I)/1452924076032000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[52003*Pi]) - 
      (((25702353377*I)/4656509900292096000)*d^17*K1^2*M^4*u^8)/
       (b^2*Sqrt[52003*Pi]) - (((2092186337*I)/21827390157619200)*d^7*K0*K1*
        M^4*Sqrt[17/(3059*Pi)]*u^9)/b^2 - 
      (((99401901901*I)/472926786748416000)*d^5*K0*K1*M^4*Sqrt[19/(2737*Pi)]*
        u^9)/b^2 - (((119973793*I)/4447587336192000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[52003*Pi]) - (((12980952583*I)/16307820232704000)*d^3*K0*K1*
        M^4*u^9)/(b^2*Sqrt[52003*Pi]) + (((2629781137*I)/283472599449600)*d^9*
        K0*K1*M^4*u^9)/(b^2*Sqrt[52003*Pi]) + 
      (((439367705209*I)/109136950788096000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[52003*Pi]) - (((6517708932079*I)/1418780360245248000)*d^13*
        K0*K1*M^4*u^9)/(b^2*Sqrt[52003*Pi]) - 
      (((425969685269*I)/202682908606464000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[52003*Pi]) - (((22894920401*I)/141878036024524800)*d^17*K0*
        K1*M^4*u^9)/(b^2*Sqrt[52003*Pi]) - 
      (((1889582393*I)/135121939070976000)*d^3*K1^2*M^4*Sqrt[7/(7429*Pi)]*
        u^10)/b^2 - (((1990344989*I)/472926786748416000)*d^3*K0^2*M^4*
        Sqrt[17/(3059*Pi)]*u^10)/b^2 - (((9755497*I)/128980032749568000)*d*
        K0^2*M^4*Sqrt[19/(2737*Pi)]*u^10)/b^2 - 
      (((543908437799*I)/544811658334175232000)*d^17*K1^2*M^4*
        Sqrt[23/(2261*Pi)]*u^10)/b^2 - (((6197145551*I)/15255702798336000)*
        d^5*K0^2*M^4*u^10)/(b^2*Sqrt[52003*Pi]) - 
      (((779176999*I)/4365478031523840)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[52003*Pi]) + (((59898059*I)/64009941811200)*d^9*K0^2*M^4*
        u^10)/(b^2*Sqrt[52003*Pi]) + (((6403492673*I)/15590992969728000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[52003*Pi]) - 
      (((5401358681*I)/11725457522688000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[52003*Pi]) - (((300552416977*I)/1418780360245248000)*d^15*
        K0^2*M^4*u^10)/(b^2*Sqrt[52003*Pi]) - 
      (((2312793937*I)/141878036024524800)*d^17*K0^2*M^4*u^10)/
       (b^2*Sqrt[52003*Pi]) - (((20762150093*I)/4256341080735744000)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[52003*Pi]) - (((1251482381*I)/130964340945715200)*
        d^3*K1^2*M^4*u^10)/(b^2*Sqrt[52003*Pi]) - 
      (((2051878775267*I)/4256341080735744000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[52003*Pi]) - (((20405848013*I)/109136950788096000)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[52003*Pi]) + (((33583401697*I)/29764622942208000)*
        d^9*K1^2*M^4*u^10)/(b^2*Sqrt[52003*Pi]) + 
      (((163288753151*I)/327410852364288000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[52003*Pi]) - (((2405889999041*I)/4256341080735744000)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[52003*Pi]) - 
      (((1108394265337*I)/4256341080735744000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[52003*Pi]) + (((1616981896577*I)/544811658334175232000)*d^17*
        K1^2*M^4*u^10)/(b^2*Sqrt[52003*Pi]) + 
      (((71649383*I)/2923311181824000)*d^11*K0*K1*M^4*Sqrt[7/(7429*Pi)]*u^11)/
       b^2 - (((51680811397*I)/10477147275657216000)*d^15*K0*K1*M^4*
        Sqrt[17/(3059*Pi)]*u^11)/b^2 - (((465084437*I)/266021317545984000)*
        d^3*K0*K1*M^4*Sqrt[19/(2737*Pi)]*u^11)/b^2 - 
      (((471532074521*I)/45400971527847936000)*d^5*K0*K1*M^4*
        Sqrt[19/(2737*Pi)]*u^11)/b^2 - (((191419177*I)/19001522681856000)*
        d^13*K0*K1*M^4*Sqrt[19/(2737*Pi)]*u^11)/b^2 - 
      (((611860177*I)/532042635091968000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[52003*Pi]) + (((4312616449937*I)/136202914583543808000)*d^5*
        K0*K1*M^4*u^11)/(b^2*Sqrt[52003*Pi]) - 
      (((471093983*I)/6821059424256000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[52003*Pi]) + (((24664193*I)/64147894272000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[52003*Pi]) - (((223889170277*I)/45400971527847936000)*
        d^15*K0*K1*M^4*u^11)/(b^2*Sqrt[52003*Pi]) - 
      (((4963513*I)/733851910471680)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[52003*Pi]) - (((482597*I)/649624707072000)*d^7*K0^2*M^4*
        Sqrt[7/(7429*Pi)]*u^12)/b^2 - (((7945207057*I)/8512682161471488000)*
        d^13*K0^2*M^4*Sqrt[17/(3059*Pi)]*u^12)/b^2 - 
      (((379223*I)/1320205049856000)*d^7*K1^2*M^4*Sqrt[19/(2737*Pi)]*u^12)/
       b^2 - (((1331087*I)/53204263509196800)*d^17*K1^2*M^4*
        Sqrt[23/(2261*Pi)]*u^12)/b^2 - (((345823*I)/6909644611584000)*d^15*
        K0^2*M^4*Sqrt[133/(391*Pi)]*u^12)/b^2 - 
      (((17105441*I)/266021317545984000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[52003*Pi]) - (((1283767711*I)/532042635091968000)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[52003*Pi]) - (((6605225059*I)/532042635091968000)*
        d^5*K0^2*M^4*u^12)/(b^2*Sqrt[52003*Pi]) + 
      (((106390661*I)/3720577867776000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[52003*Pi]) + (((526549459*I)/40926356545536000)*d^11*K0^2*
        M^4*u^12)/(b^2*Sqrt[52003*Pi]) + (((216529937*I)/130964340945715200)*
        d^13*K0^2*M^4*u^12)/(b^2*Sqrt[52003*Pi]) - 
      (((53074453*I)/106408527018393600)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[52003*Pi]) - (((65608973*I)/532042635091968000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[52003*Pi]) - (((1546513109*I)/532042635091968000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[52003*Pi]) - 
      (((299414933*I)/21281705403678720)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[52003*Pi]) - (((6141787*I)/10231589136384000)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[52003*Pi]) + (((446123*I)/13529374064640)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[52003*Pi]) + (((610243937*I)/40926356545536000)*
        d^11*K1^2*M^4*u^12)/(b^2*Sqrt[52003*Pi]) - 
      (((8746311467*I)/532042635091968000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[52003*Pi]) - (((4103917837*I)/532042635091968000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[52003*Pi]) - (((4704431*I)/22168443128832000)*d^5*
        K0*K1*M^4*Sqrt[17/(3059*Pi)]*u^13)/b^2 - 
      (((797*I)/591158483435520)*d*K0*K1*M^4*Sqrt[19/(2737*Pi)]*u^13)/b^2 - 
      (((41529563*I)/2128170540367872000)*d^3*K0*K1*M^4*Sqrt[19/(2737*Pi)]*
        u^13)/b^2 - (((1361*I)/320049709056000)*d^17*K0*K1*M^4*
        Sqrt[19/(2737*Pi)]*u^13)/b^2 - (((10252097*I)/1064085270183936000)*
        d^13*K0*K1*M^4*Sqrt[323/(161*Pi)]*u^13)/b^2 - 
      (((68623613*I)/193470049124352000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[52003*Pi]) - (((1333427*I)/852632428032000)*d^7*K0*K1*M^4*
        u^13)/(b^2*Sqrt[52003*Pi]) + (((1301617*I)/155024077824000)*d^9*K0*K1*
        M^4*u^13)/(b^2*Sqrt[52003*Pi]) + (((6543989*I)/1705264856064000)*d^11*
        K0*K1*M^4*u^13)/(b^2*Sqrt[52003*Pi]) - 
      (((87598337*I)/81852713091072000)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[52003*Pi]) - (((91661*I)/46184256518400)*d^15*K0*K1*M^4*
        u^13)/(b^2*Sqrt[52003*Pi]) - (((12866219*I)/202682908606464000)*d^17*
        K0*K1*M^4*u^13)/(b^2*Sqrt[52003*Pi]) + 
      (((1733*I)/85041779834880)*d^9*K0^2*M^4*Sqrt[17/(3059*Pi)]*u^14)/b^2 - 
      (((43*I)/572088854937600)*d*K0^2*M^4*Sqrt[19/(2737*Pi)]*u^14)/b^2 - 
      (((171223*I)/23386489454592000)*d^5*K0^2*M^4*Sqrt[19/(2737*Pi)]*u^14)/
       b^2 - (((1030637*I)/133010658772992000)*d^13*K1^2*M^4*
        Sqrt[23/(2261*Pi)]*u^14)/b^2 - (((709339*I)/17734754503065600)*d^3*
        K0^2*M^4*u^14)/(b^2*Sqrt[52003*Pi]) - 
      (((127056497*I)/2128170540367872000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[52003*Pi]) - (((593903*I)/6821059424256000)*d^7*K0^2*M^4*
        u^14)/(b^2*Sqrt[52003*Pi]) + (((59009*I)/513183154176000)*d^9*K0^2*
        M^4*u^14)/(b^2*Sqrt[52003*Pi]) + (((630611*I)/2923311181824000)*d^11*
        K0^2*M^4*u^14)/(b^2*Sqrt[52003*Pi]) - 
      (((73471*I)/317827141632000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[52003*Pi]) - 
      (((5899111*I)/53204263509196800)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[52003*Pi]) - (((103573*I)/13301065877299200)*d^17*K0^2*M^4*
        u^14)/(b^2*Sqrt[52003*Pi]) - (((15581*I)/9852641390592000)*d*K1^2*M^4*
        u^14)/(b^2*Sqrt[52003*Pi]) - (((3919777*I)/88673772515328000)*d^3*
        K1^2*M^4*u^14)/(b^2*Sqrt[52003*Pi]) - 
      (((1769639*I)/8061252046848000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[52003*Pi]) - (((655801*I)/6821059424256000)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[52003*Pi]) + (((63127*I)/124019262259200)*d^9*K1^2*
        M^4*u^14)/(b^2*Sqrt[52003*Pi]) + (((65273*I)/272842376970240)*d^11*
        K1^2*M^4*u^14)/(b^2*Sqrt[52003*Pi]) - 
      (((1583059*I)/20463178272768000)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[52003*Pi]) - (((10874839*I)/88673772515328000)*d^15*K1^2*M^4*
        u^14)/(b^2*Sqrt[52003*Pi]) - (((38011*I)/4433688625766400)*d^17*K1^2*
        M^4*u^14)/(b^2*Sqrt[52003*Pi]) - (((101*I)/29557924171776000)*d*K0*K1*
        M^4*Sqrt[19/(2737*Pi)]*u^15)/b^2 + (((30143*I)/15347383704576000)*
        d^11*K0*K1*M^4*Sqrt[23/(2261*Pi)]*u^15)/b^2 - 
      (((71*I)/2533536357580800)*d^17*K0*K1*M^4*Sqrt[23/(2261*Pi)]*u^15)/
       b^2 - (((61097*I)/266021317545984000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[52003*Pi]) - (((64577*I)/7980639526379520)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[52003*Pi]) - (((7964609*I)/199515988159488000)*d^5*K0*
        K1*M^4*u^15)/(b^2*Sqrt[52003*Pi]) - 
      (((268001*I)/15347383704576000)*d^7*K0*K1*M^4*u^15)/
       (b^2*Sqrt[52003*Pi]) + (((127973*I)/1395216700416000)*d^9*K0*K1*M^4*
        u^15)/(b^2*Sqrt[52003*Pi]) - (((9371459*I)/199515988159488000)*d^13*
        K0*K1*M^4*u^15)/(b^2*Sqrt[52003*Pi]) - 
      (((136879*I)/6045939035136000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[52003*Pi]) - (((661*I)/757895491584000)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[52003*Pi]) - ((I/66505329386496000)*d*K0^2*M^4*
        Sqrt[19/(2737*Pi)]*u^16)/b^2 - (((19*I)/16626332346624000)*d^3*K0^2*
        M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 - (((179*I)/7980639526379520)*d^5*
        K0^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 - 
      ((I/182706948864000)*d^7*K0^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 + 
      ((I/116268058368000)*d^11*K0^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 - 
      ((I/255789728409600)*d^15*K0^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 - 
      ((I/5115794568192000)*d^17*K0^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 - 
      ((I/66505329386496000)*d*K1^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 - 
      (((947*I)/39903197631897600)*d^5*K1^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/
       b^2 - ((I/182706948864000)*d^7*K1^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 + 
      ((I/46507223347200)*d^9*K1^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 + 
      ((I/116268058368000)*d^11*K1^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 - 
      ((I/255789728409600)*d^15*K1^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 - 
      ((I/5115794568192000)*d^17*K1^2*M^4*Sqrt[19/(2737*Pi)]*u^16)/b^2 - 
      ((I/99658335744000)*d^13*K1^2*M^4*Sqrt[119/(437*Pi)]*u^16)/b^2 + 
      ((I/99658335744000)*d^9*K0^2*M^4*Sqrt[323/(161*Pi)]*u^16)/b^2 - 
      ((I/94736936448000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      (((1069*I)/3836845926144000)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      (((1381*I)/1395216700416000)*d^5*K0^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      (((2041*I)/3836845926144000)*d^7*K0^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) + 
      (((5993*I)/3836845926144000)*d^11*K0^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      (((6619*I)/3836845926144000)*d^13*K0^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      (((31*I)/41256407808000)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      ((I/20463178272768)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      ((I/88203354624000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      (((7867*I)/24939498519936000)*d^3*K1^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      (((1433*I)/1395216700416000)*d^5*K1^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      (((2171*I)/3836845926144000)*d^7*K1^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) + 
      (((13*I)/4360052188800)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) + 
      (((6331*I)/3836845926144000)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      (((13*I)/21139646976000)*d^13*K1^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      (((337*I)/426316214016000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      (((131*I)/2557897284096000)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[52003*Pi]) - 
      ((I/383684592614400)*d^5*K0*K1*M^4*Sqrt[19/(2737*Pi)]*u^17)/b^2 - 
      ((I/137030211648000)*d^13*K0*K1*M^4*Sqrt[23/(2261*Pi)]*u^17)/b^2 - 
      ((I/639474321024000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[52003*Pi]) - 
      ((I/33076257984000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[52003*Pi]) - 
      (((13*I)/174402087552000)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[52003*Pi]) - 
      (((13*I)/191842296307200)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[52003*Pi]) + 
      (((13*I)/43600521888000)*d^9*K0*K1*M^4*u^17)/(b^2*Sqrt[52003*Pi]) + 
      (((169*I)/959211481536000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[52003*Pi]) - 
      ((I/12789486420480)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[52003*Pi]) - 
      ((I/213158107008000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[52003*Pi]))/Pi}, 
   13, 15, 1], SeriesData[p, 0, 
   {((((7*I)/5063168)*d*K1^2*M^5*Sqrt[(7*Pi)/7429]*u^3)/b^3 + 
      (((889*I)/22784256)*d^3*K1^2*M^5*Sqrt[(7*Pi)/7429]*u^3)/b^3 + 
      (((4375*I)/22784256)*d^5*K1^2*M^5*Sqrt[(7*Pi)/7429]*u^3)/b^3 - 
      (((7*I)/1093644288)*d*K0^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 - 
      (((49*I)/273411072)*d^3*K0^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 - 
      (((119*I)/136705536)*d^5*K0^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 - 
      (((85*I)/273411072)*d^7*K0^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 + 
      (((1105*I)/546822144)*d^9*K0^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 + 
      (((221*I)/273411072)*d^11*K0^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 - 
      (((17*I)/17088192)*d^13*K0^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 - 
      (((119*I)/273411072)*d^15*K0^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 - 
      (((35*I)/1093644288)*d^17*K0^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 + 
      (((101*I)/22784256)*d^7*K1^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 - 
      (((895*I)/34176384)*d^9*K1^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 - 
      (((767*I)/68352768)*d^11*K1^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 + 
      (((883*I)/68352768)*d^13*K1^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 + 
      (((15*I)/2531584)*d^15*K1^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 + 
      (((7*I)/15189504)*d^17*K1^2*M^5*Sqrt[(119*Pi)/437]*u^3)/b^3 + 
      (((118199989*I)/18766935982080)*d*K0*K1*M^5*Sqrt[Pi/52003]*u^4)/b^3 + 
      (((2508218989*I)/14075201986560)*d^3*K0*K1*M^5*Sqrt[Pi/52003]*u^4)/
       b^3 + (((59887705*I)/11260161589248)*d^17*K0*K1*M^5*Sqrt[(7*Pi)/7429]*
        u^4)/b^3 + (((22676741*I)/1082707845120)*d^7*K0*K1*M^5*
        Sqrt[(17*Pi)/3059]*u^4)/b^3 - (((875213*I)/7290961920)*d^9*K0*K1*M^5*
        Sqrt[(17*Pi)/3059]*u^4)/b^3 + (((41691809*I)/703760099328)*d^13*K0*K1*
        M^5*Sqrt[(17*Pi)/3059]*u^4)/b^3 + (((65244139*I)/1407520198656)*d^5*
        K0*K1*M^5*Sqrt[(19*Pi)/2737]*u^4)/b^3 - 
      (((542549*I)/72180523008)*d^11*K0*K1*M^5*Sqrt[(119*Pi)/437]*u^4)/b^3 + 
      (((11107529*I)/2815040397312)*d^15*K0*K1*M^5*Sqrt[(119*Pi)/437]*u^4)/
       b^3 + (((778483*I)/647135723520)*d*K0^2*M^5*Sqrt[Pi/52003]*u^5)/b^3 + 
      (((926855411*I)/5630080794624)*d^5*K0^2*M^5*Sqrt[Pi/52003]*u^5)/b^3 + 
      (((137015587*I)/2165415690240)*d^7*K0^2*M^5*Sqrt[Pi/52003]*u^5)/b^3 - 
      (((1039993*I)/2734110720)*d^9*K0^2*M^5*Sqrt[Pi/52003]*u^5)/b^3 + 
      (((1052423173*I)/5630080794624)*d^13*K0^2*M^5*Sqrt[Pi/52003]*u^5)/b^3 - 
      (((12035632951*I)/47292678674841600)*d*K1^2*M^5*Sqrt[Pi/52003]*u^5)/
       b^3 - (((9980791703*I)/985264139059200)*d^5*K1^2*M^5*Sqrt[Pi/52003]*
        u^5)/b^3 + (((84887153*I)/2667080908800)*d^7*K1^2*M^5*Sqrt[Pi/52003]*
        u^5)/b^3 - (((153571993*I)/21654156902400)*d^13*K1^2*M^5*
        Sqrt[Pi/52003]*u^5)/b^3 + (((69461839*I)/4191127142400)*d^15*K1^2*M^5*
        Sqrt[Pi/52003]*u^5)/b^3 + (((9910543*I)/3584136314880)*d^17*K1^2*M^5*
        Sqrt[Pi/52003]*u^5)/b^3 - (((3358903*I)/144361046016)*d^11*K0^2*M^5*
        Sqrt[(7*Pi)/7429]*u^5)/b^3 + (((69664663*I)/5630080794624)*d^15*K0^2*
        M^5*Sqrt[(7*Pi)/7429]*u^5)/b^3 + (((221919211*I)/165359016345600)*d^9*
        K1^2*M^5*Sqrt[(17*Pi)/3059]*u^5)/b^3 - 
      (((2032093379*I)/909474589900800)*d^11*K1^2*M^5*Sqrt[(23*Pi)/2261]*u^5)/
       b^3 + (((584291*I)/11260161589248)*d^17*K0^2*M^5*Sqrt[(133*Pi)/391]*
        u^5)/b^3 + (((948670999*I)/28150403973120)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[52003]*b^3) - (((6718573843*I)/1313685518745600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[52003]*b^3) - (((38259773*I)/92368513036800)*d*K0*
        K1*M^5*Sqrt[Pi/52003]*u^6)/b^3 - (((17835529693*I)/1313685518745600)*
        d^3*K0*K1*M^5*Sqrt[Pi/52003]*u^6)/b^3 - 
      (((2623010107*I)/82679508172800)*d^7*K0*K1*M^5*Sqrt[Pi/52003]*u^6)/
       b^3 + (((14805418531*I)/82679508172800)*d^9*K0*K1*M^5*Sqrt[Pi/52003]*
        u^6)/b^3 + (((60002708813*I)/909474589900800)*d^11*K0*K1*M^5*
        Sqrt[Pi/52003]*u^6)/b^3 - (((50922823733*I)/563008079462400)*d^13*K0*
        K1*M^5*Sqrt[Pi/52003]*u^6)/b^3 - (((1819301063*I)/54484652851200)*
        d^15*K0*K1*M^5*Sqrt[Pi/52003]*u^6)/b^3 - 
      (((29629153*I)/337804847677440)*d^17*K0*K1*M^5*Sqrt[(19*Pi)/2737]*u^6)/
       b^3 - (((12649733119*I)/3941056556236800)*d^5*K0*K1*M^5*
        Sqrt[(23*Pi)/2261]*u^6)/b^3 - (((11140350031*I)/189170714699366400)*d*
        K0^2*M^5*Sqrt[Pi/52003]*u^7)/b^3 - (((18764377*I)/760234675200)*d^5*
        K0^2*M^5*Sqrt[Pi/52003]*u^7)/b^3 - 
      (((72892647767*I)/3637898359603200)*d^7*K0^2*M^5*Sqrt[Pi/52003]*u^7)/
       b^3 + (((40861417067*I)/661436065382400)*d^9*K0^2*M^5*Sqrt[Pi/52003]*
        u^7)/b^3 + (((127939110983*I)/3637898359603200)*d^11*K0^2*M^5*
        Sqrt[Pi/52003]*u^7)/b^3 - (((36520699559*I)/1126016158924800)*d^13*
        K0^2*M^5*Sqrt[Pi/52003]*u^7)/b^3 - (((5756879617*I)/5404877562839040)*
        d^17*K0^2*M^5*Sqrt[Pi/52003]*u^7)/b^3 - 
      (((57930773599*I)/94585357349683200)*d*K1^2*M^5*Sqrt[Pi/52003]*u^7)/
       b^3 - (((129853884203*I)/1970528278118400)*d^5*K1^2*M^5*Sqrt[Pi/52003]*
        u^7)/b^3 - (((11719005871*I)/909474589900800)*d^7*K1^2*M^5*
        Sqrt[Pi/52003]*u^7)/b^3 + (((49385348927*I)/330718032691200)*d^9*K1^2*
        M^5*Sqrt[Pi/52003]*u^7)/b^3 - (((4525143527*I)/62556453273600)*d^13*
        K1^2*M^5*Sqrt[Pi/52003]*u^7)/b^3 - 
      (((50402624893*I)/1689024238387200)*d^15*K1^2*M^5*Sqrt[Pi/52003]*u^7)/
       b^3 - (((28224184013*I)/13512193907097600)*d^17*K1^2*M^5*
        Sqrt[Pi/52003]*u^7)/b^3 - (((14748074249*I)/6756096953548800)*d^15*
        K0^2*M^5*Sqrt[(7*Pi)/7429]*u^7)/b^3 + 
      (((980786557*I)/454737294950400)*d^11*K1^2*M^5*Sqrt[(23*Pi)/2261]*u^7)/
       b^3 - (((53406057949*I)/15764226224947200)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[52003]*b^3) - (((3095991*I)/202729246720)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[52003]*b^3) - (((35623512973*I)/126113809799577600)*d*K0*
        K1*M^5*Sqrt[Pi/52003]*u^8)/b^3 - (((44332563817*I)/5254742074982400)*
        d^3*K0*K1*M^5*Sqrt[Pi/52003]*u^8)/b^3 + 
      (((8812500299*I)/88191475384320)*d^9*K0*K1*M^5*Sqrt[Pi/52003]*u^8)/
       b^3 + (((10264145603*I)/242526557306880)*d^11*K0*K1*M^5*Sqrt[Pi/52003]*
        u^8)/b^3 - (((1437347479*I)/29058481520640)*d^13*K0*K1*M^5*
        Sqrt[Pi/52003]*u^8)/b^3 - (((29465008459*I)/18016258542796800)*d^17*
        K0*K1*M^5*Sqrt[Pi/52003]*u^8)/b^3 - 
      (((1245108017*I)/1212632786534400)*d^7*K0*K1*M^5*Sqrt[(17*Pi)/3059]*
        u^8)/b^3 - (((947713931*I)/420379365998592)*d^5*K0*K1*M^5*
        Sqrt[(19*Pi)/2737]*u^8)/b^3 - (((1224544999*I)/1050948414996480)*d^15*
        K0*K1*M^5*Sqrt[(19*Pi)/2737]*u^8)/b^3 - 
      (((7467799223*I)/378341429398732800)*d*K0^2*M^5*Sqrt[Pi/52003]*u^9)/
       b^3 - (((145356033611*I)/23646339337420800)*d^5*K0^2*M^5*
        Sqrt[Pi/52003]*u^9)/b^3 - (((11615875*I)/3464665104384)*d^7*K0^2*M^5*
        Sqrt[Pi/52003]*u^9)/b^3 + (((19344407263*I)/1322872130764800)*d^9*
        K0^2*M^5*Sqrt[Pi/52003]*u^9)/b^3 + 
      (((24191663123*I)/3637898359603200)*d^11*K0^2*M^5*Sqrt[Pi/52003]*u^9)/
       b^3 - (((48774402101*I)/6756096953548800)*d^13*K0^2*M^5*Sqrt[Pi/52003]*
        u^9)/b^3 - (((211720367*I)/2415973367808000)*d*K1^2*M^5*
        Sqrt[Pi/52003]*u^9)/b^3 - (((24325401523*I)/2773764145152000)*d^5*
        K1^2*M^5*Sqrt[Pi/52003]*u^9)/b^3 - 
      (((37278395731*I)/14551593438412800)*d^7*K1^2*M^5*Sqrt[Pi/52003]*u^9)/
       b^3 + (((22338797*I)/1113528729600)*d^9*K1^2*M^5*Sqrt[Pi/52003]*u^9)/
       b^3 - (((3135887131187*I)/315284524498944000)*d^13*K1^2*M^5*
        Sqrt[Pi/52003]*u^9)/b^3 - (((6532011547*I)/1452924076032000)*d^15*
        K1^2*M^5*Sqrt[Pi/52003]*u^9)/b^3 - (((1485607037*I)/4348752062054400)*
        d^17*K1^2*M^5*Sqrt[Pi/52003]*u^9)/b^3 - 
      (((1928114579*I)/54048775628390400)*d^17*K0^2*M^5*Sqrt[(7*Pi)/7429]*
        u^9)/b^3 - (((249321187*I)/4299334424985600)*d^3*K0^2*M^5*
        Sqrt[(17*Pi)/3059]*u^9)/b^3 + (((11669450521*I)/24252655730688000)*
        d^11*K1^2*M^5*Sqrt[(17*Pi)/3059]*u^9)/b^3 - 
      (((423908603*I)/2955792417177600)*d^15*K0^2*M^5*Sqrt[(23*Pi)/2261]*u^9)/
       b^3 - (((62187097949*I)/30511405596672000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[52003]*b^3) - (((119973793*I)/4447587336192000)*d*K0*K1*M^5*
        Sqrt[Pi/52003]*u^10)/b^3 - (((12980952583*I)/16307820232704000)*d^3*
        K0*K1*M^5*Sqrt[Pi/52003]*u^10)/b^3 + 
      (((2629781137*I)/283472599449600)*d^9*K0*K1*M^5*Sqrt[Pi/52003]*u^10)/
       b^3 + (((439367705209*I)/109136950788096000)*d^11*K0*K1*M^5*
        Sqrt[Pi/52003]*u^10)/b^3 - (((6517708932079*I)/1418780360245248000)*
        d^13*K0*K1*M^5*Sqrt[Pi/52003]*u^10)/b^3 - 
      (((425969685269*I)/202682908606464000)*d^15*K0*K1*M^5*Sqrt[Pi/52003]*
        u^10)/b^3 - (((22894920401*I)/141878036024524800)*d^17*K0*K1*M^5*
        Sqrt[Pi/52003]*u^10)/b^3 - (((2092186337*I)/21827390157619200)*d^7*K0*
        K1*M^5*Sqrt[(17*Pi)/3059]*u^10)/b^3 - 
      (((99401901901*I)/472926786748416000)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/2737]*
        u^10)/b^3 - (((6197145551*I)/15255702798336000)*d^5*K0^2*M^5*
        Sqrt[Pi/52003]*u^11)/b^3 - (((779176999*I)/4365478031523840)*d^7*K0^2*
        M^5*Sqrt[Pi/52003]*u^11)/b^3 + (((59898059*I)/64009941811200)*d^9*
        K0^2*M^5*Sqrt[Pi/52003]*u^11)/b^3 + 
      (((6403492673*I)/15590992969728000)*d^11*K0^2*M^5*Sqrt[Pi/52003]*u^11)/
       b^3 - (((5401358681*I)/11725457522688000)*d^13*K0^2*M^5*Sqrt[Pi/52003]*
        u^11)/b^3 - (((300552416977*I)/1418780360245248000)*d^15*K0^2*M^5*
        Sqrt[Pi/52003]*u^11)/b^3 - (((2312793937*I)/141878036024524800)*d^17*
        K0^2*M^5*Sqrt[Pi/52003]*u^11)/b^3 - 
      (((20762150093*I)/4256341080735744000)*d*K1^2*M^5*Sqrt[Pi/52003]*u^11)/
       b^3 - (((2051878775267*I)/4256341080735744000)*d^5*K1^2*M^5*
        Sqrt[Pi/52003]*u^11)/b^3 - (((20405848013*I)/109136950788096000)*d^7*
        K1^2*M^5*Sqrt[Pi/52003]*u^11)/b^3 + 
      (((33583401697*I)/29764622942208000)*d^9*K1^2*M^5*Sqrt[Pi/52003]*u^11)/
       b^3 + (((163288753151*I)/327410852364288000)*d^11*K1^2*M^5*
        Sqrt[Pi/52003]*u^11)/b^3 - (((2405889999041*I)/4256341080735744000)*
        d^13*K1^2*M^5*Sqrt[Pi/52003]*u^11)/b^3 - 
      (((1108394265337*I)/4256341080735744000)*d^15*K1^2*M^5*Sqrt[Pi/52003]*
        u^11)/b^3 - (((243145361*I)/12160974516387840)*d^17*K1^2*M^5*
        Sqrt[Pi/52003]*u^11)/b^3 - (((1990344989*I)/472926786748416000)*d^3*
        K0^2*M^5*Sqrt[(17*Pi)/3059]*u^11)/b^3 - 
      (((9755497*I)/128980032749568000)*d*K0^2*M^5*Sqrt[(19*Pi)/2737]*u^11)/
       b^3 - (((41575099549*I)/386940098248704000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[52003]*b^3) - (((611860177*I)/532042635091968000)*d*K0*K1*
        M^5*Sqrt[Pi/52003]*u^12)/b^3 - (((12924253*I)/78012116582400)*d^5*K0*
        K1*M^5*Sqrt[Pi/52003]*u^12)/b^3 - (((471093983*I)/6821059424256000)*
        d^7*K0*K1*M^5*Sqrt[Pi/52003]*u^12)/b^3 + 
      (((24664193*I)/64147894272000)*d^9*K0*K1*M^5*Sqrt[Pi/52003]*u^12)/b^3 - 
      (((23619388339*I)/266021317545984000)*d^15*K0*K1*M^5*Sqrt[Pi/52003]*
        u^12)/b^3 - (((4963513*I)/733851910471680)*d^17*K0*K1*M^5*
        Sqrt[Pi/52003]*u^12)/b^3 + (((71649383*I)/2923311181824000)*d^11*K0*
        K1*M^5*Sqrt[(7*Pi)/7429]*u^12)/b^3 - 
      (((465084437*I)/266021317545984000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/2737]*
        u^12)/b^3 - (((191419177*I)/19001522681856000)*d^13*K0*K1*M^5*
        Sqrt[(19*Pi)/2737]*u^12)/b^3 - (((17105441*I)/266021317545984000)*d*
        K0^2*M^5*Sqrt[Pi/52003]*u^13)/b^3 - 
      (((6605225059*I)/532042635091968000)*d^5*K0^2*M^5*Sqrt[Pi/52003]*u^13)/
       b^3 + (((106390661*I)/3720577867776000)*d^9*K0^2*M^5*Sqrt[Pi/52003]*
        u^13)/b^3 + (((526549459*I)/40926356545536000)*d^11*K0^2*M^5*
        Sqrt[Pi/52003]*u^13)/b^3 - (((7562129629*I)/532042635091968000)*d^13*
        K0^2*M^5*Sqrt[Pi/52003]*u^13)/b^3 - 
      (((53074453*I)/106408527018393600)*d^17*K0^2*M^5*Sqrt[Pi/52003]*u^13)/
       b^3 - (((65608973*I)/532042635091968000)*d*K1^2*M^5*Sqrt[Pi/52003]*
        u^13)/b^3 - (((299414933*I)/21281705403678720)*d^5*K1^2*M^5*
        Sqrt[Pi/52003]*u^13)/b^3 - (((1502603*I)/248038524518400)*d^7*K1^2*
        M^5*Sqrt[Pi/52003]*u^13)/b^3 + (((446123*I)/13529374064640)*d^9*K1^2*
        M^5*Sqrt[Pi/52003]*u^13)/b^3 + (((610243937*I)/40926356545536000)*
        d^11*K1^2*M^5*Sqrt[Pi/52003]*u^13)/b^3 - 
      (((8746311467*I)/532042635091968000)*d^13*K1^2*M^5*Sqrt[Pi/52003]*u^13)/
       b^3 - (((4103917837*I)/532042635091968000)*d^15*K1^2*M^5*
        Sqrt[Pi/52003]*u^13)/b^3 - (((482597*I)/649624707072000)*d^7*K0^2*M^5*
        Sqrt[(7*Pi)/7429]*u^13)/b^3 - (((1331087*I)/53204263509196800)*d^17*
        K1^2*M^5*Sqrt[(23*Pi)/2261]*u^13)/b^3 - 
      (((345823*I)/6909644611584000)*d^15*K0^2*M^5*Sqrt[(133*Pi)/391]*u^13)/
       b^3 - (((1283767711*I)/532042635091968000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[52003]*b^3) - (((1546513109*I)/532042635091968000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[52003]*b^3) - (((3216503*I)/4433688625766400)*
        d^3*K0*K1*M^5*Sqrt[Pi/52003]*u^14)/b^3 - 
      (((1333427*I)/852632428032000)*d^7*K0*K1*M^5*Sqrt[Pi/52003]*u^14)/b^3 + 
      (((1301617*I)/155024077824000)*d^9*K0*K1*M^5*Sqrt[Pi/52003]*u^14)/b^3 + 
      (((6543989*I)/1705264856064000)*d^11*K0*K1*M^5*Sqrt[Pi/52003]*u^14)/
       b^3 - (((92712619*I)/22168443128832000)*d^13*K0*K1*M^5*Sqrt[Pi/52003]*
        u^14)/b^3 - (((91661*I)/46184256518400)*d^15*K0*K1*M^5*Sqrt[Pi/52003]*
        u^14)/b^3 - (((426451*I)/2955792417177600)*d^17*K0*K1*M^5*
        Sqrt[Pi/52003]*u^14)/b^3 - (((4704431*I)/22168443128832000)*d^5*K0*K1*
        M^5*Sqrt[(17*Pi)/3059]*u^14)/b^3 - (((797*I)/591158483435520)*d*K0*K1*
        M^5*Sqrt[(19*Pi)/2737]*u^14)/b^3 - (((17629211*I)/88673772515328000)*
        d^5*K0^2*M^5*Sqrt[Pi/52003]*u^15)/b^3 - 
      (((593903*I)/6821059424256000)*d^7*K0^2*M^5*Sqrt[Pi/52003]*u^15)/b^3 + 
      (((858367*I)/1860288933888000)*d^9*K0^2*M^5*Sqrt[Pi/52003]*u^15)/b^3 + 
      (((630611*I)/2923311181824000)*d^11*K0^2*M^5*Sqrt[Pi/52003]*u^15)/b^3 - 
      (((73471*I)/317827141632000)*d^13*K0^2*M^5*Sqrt[Pi/52003]*u^15)/b^3 - 
      (((5899111*I)/53204263509196800)*d^15*K0^2*M^5*Sqrt[Pi/52003]*u^15)/
       b^3 - (((103573*I)/13301065877299200)*d^17*K0^2*M^5*Sqrt[Pi/52003]*
        u^15)/b^3 - (((15581*I)/9852641390592000)*d*K1^2*M^5*Sqrt[Pi/52003]*
        u^15)/b^3 - (((1769639*I)/8061252046848000)*d^5*K1^2*M^5*
        Sqrt[Pi/52003]*u^15)/b^3 - (((655801*I)/6821059424256000)*d^7*K1^2*
        M^5*Sqrt[Pi/52003]*u^15)/b^3 + (((63127*I)/124019262259200)*d^9*K1^2*
        M^5*Sqrt[Pi/52003]*u^15)/b^3 + (((65273*I)/272842376970240)*d^11*K1^2*
        M^5*Sqrt[Pi/52003]*u^15)/b^3 - (((10874839*I)/88673772515328000)*d^15*
        K1^2*M^5*Sqrt[Pi/52003]*u^15)/b^3 - 
      (((38011*I)/4433688625766400)*d^17*K1^2*M^5*Sqrt[Pi/52003]*u^15)/b^3 - 
      (((444373*I)/29557924171776000)*d^13*K1^2*M^5*Sqrt[(17*Pi)/3059]*u^15)/
       b^3 - (((43*I)/572088854937600)*d*K0^2*M^5*Sqrt[(19*Pi)/2737]*u^15)/
       b^3 - (((709339*I)/17734754503065600)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[52003]*b^3) - (((3919777*I)/88673772515328000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[52003]*b^3) - (((79*I)/268166650752000)*d*K0*K1*
        M^5*Sqrt[Pi/52003]*u^16)/b^3 - (((64577*I)/7980639526379520)*d^3*K0*
        K1*M^5*Sqrt[Pi/52003]*u^16)/b^3 - (((7964609*I)/199515988159488000)*
        d^5*K0*K1*M^5*Sqrt[Pi/52003]*u^16)/b^3 - 
      (((268001*I)/15347383704576000)*d^7*K0*K1*M^5*Sqrt[Pi/52003]*u^16)/
       b^3 + (((127973*I)/1395216700416000)*d^9*K0*K1*M^5*Sqrt[Pi/52003]*
        u^16)/b^3 - (((9371459*I)/199515988159488000)*d^13*K0*K1*M^5*
        Sqrt[Pi/52003]*u^16)/b^3 - (((136879*I)/6045939035136000)*d^15*K0*K1*
        M^5*Sqrt[Pi/52003]*u^16)/b^3 - (((33623*I)/22168443128832000)*d^17*K0*
        K1*M^5*Sqrt[Pi/52003]*u^16)/b^3 + (((30143*I)/15347383704576000)*d^11*
        K0*K1*M^5*Sqrt[(23*Pi)/2261]*u^16)/b^3 - 
      (((103*I)/9500761340928000)*d*K0^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 - 
      (((70627*I)/49878997039872000)*d^5*K0^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 - 
      (((61*I)/95921148153600)*d^7*K0^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 + 
      (((331*I)/191842296307200)*d^11*K0^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 - 
      (((6619*I)/3836845926144000)*d^13*K0^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 - 
      ((I/1211125608000)*d^15*K0^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 - 
      (((269*I)/5115794568192000)*d^17*K0^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 - 
      (((773*I)/66505329386496000)*d*K1^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 - 
      (((73721*I)/49878997039872000)*d^5*K1^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 - 
      (((257*I)/383684592614400)*d^7*K1^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 + 
      (((43*I)/12683788185600)*d^9*K1^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 - 
      (((631*I)/348804175104000)*d^13*K1^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 - 
      (((79*I)/91353474432000)*d^15*K1^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 - 
      (((281*I)/5115794568192000)*d^17*K1^2*M^5*Sqrt[Pi/52003]*u^17)/b^3 + 
      (((71*I)/274060423296000)*d^11*K1^2*M^5*Sqrt[(7*Pi)/7429]*u^17)/b^3 - 
      (((107*I)/356278550284800)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[52003]*b^3) - (((7867*I)/24939498519936000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[52003]*b^3) + ((I/99658335744000)*d^9*K0^2*M^5*
        Sqrt[(323*Pi)/161]*u^17)/b^3 - ((I/639474321024000)*d*K0*K1*M^5*
        Sqrt[Pi/52003]*u^18)/b^3 - ((I/33076257984000)*d^3*K0*K1*M^5*
        Sqrt[Pi/52003]*u^18)/b^3 - (((13*I)/191842296307200)*d^7*K0*K1*M^5*
        Sqrt[Pi/52003]*u^18)/b^3 + (((13*I)/43600521888000)*d^9*K0*K1*M^5*
        Sqrt[Pi/52003]*u^18)/b^3 + (((169*I)/959211481536000)*d^11*K0*K1*M^5*
        Sqrt[Pi/52003]*u^18)/b^3 - ((I/12789486420480)*d^15*K0*K1*M^5*
        Sqrt[Pi/52003]*u^18)/b^3 - ((I/213158107008000)*d^17*K0*K1*M^5*
        Sqrt[Pi/52003]*u^18)/b^3 - ((I/137030211648000)*d^5*K0*K1*M^5*
        Sqrt[(17*Pi)/3059]*u^18)/b^3 - ((I/137030211648000)*d^13*K0*K1*M^5*
        Sqrt[(23*Pi)/2261]*u^18)/b^3)/Pi}, 11, 13, 1]}, 3, 5, 1]


==> anc/spectrum_18_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/29737403351040*(K0^2*M^4*Sqrt[37/Pi]*u^2)/b^2 - 
      (401*d^4*K0^2*M^4*Sqrt[37/Pi]*u^2)/(652136038400*b^2) - 
      (343*d^6*K0^2*M^4*Sqrt[37/Pi]*u^2)/(64366673920*b^2) + 
      (244599*d^8*K0^2*M^4*Sqrt[37/Pi]*u^2)/(49562338918400*b^2) + 
      (671*d^10*K0^2*M^4*Sqrt[37/Pi]*u^2)/(87206461440*b^2) + 
      (3*d^12*K0^2*M^4*Sqrt[37/Pi]*u^2)/(130427207680*b^2) - 
      (27*d^14*K0^2*M^4*Sqrt[37/Pi]*u^2)/(354016706560*b^2) - 
      (159*d^16*K0^2*M^4*Sqrt[37/Pi]*u^2)/(23714037760*b^2) - 
      (3*d^18*K0^2*M^4*Sqrt[37/Pi]*u^2)/(1416066826240*b^2) - 
      (81*d^4*K1^2*M^4*Sqrt[37/Pi]*u^2)/(48400721600*b^2) - 
      (35099*d^6*K1^2*M^4*Sqrt[37/Pi]*u^2)/(663781324800*b^2) + 
      (101*d^8*K1^2*M^4*Sqrt[37/Pi]*u^2)/(53872107520*b^2) + 
      (3963*d^10*K1^2*M^4*Sqrt[37/Pi]*u^2)/(112641679360*b^2) + 
      (101*d^12*K1^2*M^4*Sqrt[37/Pi]*u^2)/(53872107520*b^2) - 
      (324241*d^14*K1^2*M^4*Sqrt[37/Pi]*u^2)/(9292938547200*b^2) - 
      (30209*d^16*K1^2*M^4*Sqrt[37/Pi]*u^2)/(3097646182400*b^2) - 
      (82629*d^18*K1^2*M^4*Sqrt[37/Pi]*u^2)/(99124677836800*b^2) - 
      (8619*d^2*K0^2*M^4*u^2)/(225283358720*Sqrt[37]*b^2*Sqrt[Pi]) - 
      (15301*d^2*K1^2*M^4*u^2)/(112641679360*Sqrt[37]*b^2*Sqrt[Pi]) - 
      (3229*K0^2*M^4*u^2)/(9912467783680*b^2*Sqrt[37*Pi]) - 
      (5990077*d^4*K0^2*M^4*u^2)/(12390584729600*b^2*Sqrt[37*Pi]) - 
      (77477*d^6*K0^2*M^4*u^2)/(64366673920*b^2*Sqrt[37*Pi]) + 
      (15746037*d^8*K0^2*M^4*u^2)/(49562338918400*b^2*Sqrt[37*Pi]) + 
      (7435651*d^10*K0^2*M^4*u^2)/(2703400304640*b^2*Sqrt[37*Pi]) + 
      (2142677*d^12*K0^2*M^4*u^2)/(7434350837760*b^2*Sqrt[37*Pi]) - 
      (98985*d^14*K0^2*M^4*u^2)/(70803341312*b^2*Sqrt[37*Pi]) - 
      (91101*d^16*K0^2*M^4*u^2)/(450566717440*b^2*Sqrt[37*Pi]) - 
      (28421*d^18*K0^2*M^4*u^2)/(1025427701760*b^2*Sqrt[37*Pi]) - 
      (13*K1^2*M^4*u^2)/(11264167936*b^2*Sqrt[37*Pi]) - 
      (71347*d^4*K1^2*M^4*u^2)/(40758502400*b^2*Sqrt[37*Pi]) - 
      (1042001*d^6*K1^2*M^4*u^2)/(331890662400*b^2*Sqrt[37*Pi]) + 
      (389273*d^8*K1^2*M^4*u^2)/(247811694592*b^2*Sqrt[37*Pi]) + 
      (471031*d^10*K1^2*M^4*u^2)/(48275005440*b^2*Sqrt[37*Pi]) + 
      (4545803*d^12*K1^2*M^4*u^2)/(3717175418880*b^2*Sqrt[37*Pi]) - 
      (11859251*d^14*K1^2*M^4*u^2)/(3097646182400*b^2*Sqrt[37*Pi]) - 
      (2097001*d^16*K1^2*M^4*u^2)/(1548823091200*b^2*Sqrt[37*Pi]) - 
      (8028087*d^18*K1^2*M^4*u^2)/(99124677836800*b^2*Sqrt[37*Pi]) - 
      (13*K0*K1*M^4*Sqrt[37/Pi]*u^3)/(3379250380800*b^2) - 
      (2370827*d^2*K0*K1*M^4*Sqrt[37/Pi]*u^3)/(8921221005312000*b^2) - 
      (22448983*d^4*K0*K1*M^4*Sqrt[37/Pi]*u^3)/(4930148450304000*b^2) - 
      (699403157*d^6*K0*K1*M^4*Sqrt[37/Pi]*u^3)/(11709102569472000*b^2) + 
      (146243519*d^8*K0*K1*M^4*Sqrt[37/Pi]*u^3)/(11709102569472000*b^2) + 
      (32203931*d^10*K0*K1*M^4*Sqrt[37/Pi]*u^3)/(567714063974400*b^2) + 
      (66669557*d^12*K0*K1*M^4*Sqrt[37/Pi]*u^3)/(4460610502656000*b^2) - 
      (448650353*d^14*K0*K1*M^4*Sqrt[37/Pi]*u^3)/(46836410277888000*b^2) - 
      (812680763*d^16*K0*K1*M^4*Sqrt[37/Pi]*u^3)/(34062843838464000*b^2) - 
      (529901*d^18*K0*K1*M^4*Sqrt[37/Pi]*u^3)/(1274460143616000*b^2) - 
      (50393143*K0*K1*M^4*u^3)/(18734564111155200*b^2*Sqrt[37*Pi]) - 
      (60468607291*d^2*K0*K1*M^4*u^3)/(187345641111552000*b^2*Sqrt[37*Pi]) - 
      (398561757851*d^4*K0*K1*M^4*u^3)/(93672820555776000*b^2*Sqrt[37*Pi]) - 
      (237689663987*d^6*K0*K1*M^4*u^3)/(23418205138944000*b^2*Sqrt[37*Pi]) + 
      (172885532803*d^8*K0*K1*M^4*u^3)/(46836410277888000*b^2*Sqrt[37*Pi]) + 
      (42082928053*d^10*K0*K1*M^4*u^3)/(1703142191923200*b^2*Sqrt[37*Pi]) + 
      (219334340191*d^12*K0*K1*M^4*u^3)/(93672820555776000*b^2*Sqrt[37*Pi]) - 
      (563990274709*d^14*K0*K1*M^4*u^3)/(46836410277888000*b^2*Sqrt[37*Pi]) - 
      (1198366793759*d^16*K0*K1*M^4*u^3)/(374691282223104000*b^2*
        Sqrt[37*Pi]) - (45824030411*d^18*K0*K1*M^4*u^3)/
       (187345641111552000*b^2*Sqrt[37*Pi]) - 
      (3838523*d^6*K0^2*M^4*Sqrt[37/Pi]*u^4)/(227085625589760*b^2) + 
      (1901700373*d^8*K0^2*M^4*Sqrt[37/Pi]*u^4)/(74938256444620800*b^2) + 
      (129215641*d^10*K0^2*M^4*Sqrt[37/Pi]*u^4)/(6812568767692800*b^2) - 
      (186079*d^12*K0^2*M^4*Sqrt[37/Pi]*u^4)/(74343508377600*b^2) - 
      (14707*d^14*K0^2*M^4*Sqrt[37/Pi]*u^4)/(11586001305600*b^2) - 
      (98704933*d^16*K0^2*M^4*Sqrt[37/Pi]*u^4)/(6812568767692800*b^2) - 
      (54919657*d^4*K1^2*M^4*Sqrt[37/Pi]*u^4)/(8145462657024000*b^2) - 
      (762057856871*d^6*K1^2*M^4*Sqrt[37/Pi]*u^4)/(7868516926685184000*b^2) + 
      (68547739921*d^8*K1^2*M^4*Sqrt[37/Pi]*u^4)/(10491355902246912000*b^2) + 
      (716550601*d^10*K1^2*M^4*Sqrt[37/Pi]*u^4)/(8222065754112000*b^2) + 
      (1203872891*d^12*K1^2*M^4*Sqrt[37/Pi]*u^4)/(187345641111552000*b^2) - 
      (92605607*d^14*K1^2*M^4*Sqrt[37/Pi]*u^4)/(5352732603187200*b^2) - 
      (4983256837*d^16*K1^2*M^4*Sqrt[37/Pi]*u^4)/(214109304127488000*b^2) - 
      (92605607*d^18*K1^2*M^4*Sqrt[37/Pi]*u^4)/(249794188148736000*b^2) - 
      (1045392883*d^2*K0^2*M^4*u^4)/(9367282055577600*Sqrt[37]*b^2*
        Sqrt[Pi]) - (4458224189917*d^2*K1^2*M^4*u^4)/(15737033853370368000*
        Sqrt[37]*b^2*Sqrt[Pi]) - (17768651*K0^2*M^4*u^4)/
       (18734564111155200*b^2*Sqrt[37*Pi]) - (10096237*d^4*K0^2*M^4*u^4)/
       (6787885547520*b^2*Sqrt[37*Pi]) - (4022668373*d^6*K0^2*M^4*u^4)/
       (1135428127948800*b^2*Sqrt[37*Pi]) + (1443387577*d^8*K0^2*M^4*u^4)/
       (3258185062809600*b^2*Sqrt[37*Pi]) + (56842795651*d^10*K0^2*M^4*u^4)/
       (6812568767692800*b^2*Sqrt[37*Pi]) + (5086784041*d^12*K0^2*M^4*u^4)/
       (4683641027788800*b^2*Sqrt[37*Pi]) - (25840391047*d^14*K0^2*M^4*u^4)/
       (6244854703718400*b^2*Sqrt[37*Pi]) - (9035060527*d^16*K0^2*M^4*u^4)/
       (10705465206374400*b^2*Sqrt[37*Pi]) - (32935457*d^18*K0^2*M^4*u^4)/
       (374691282223104*b^2*Sqrt[37*Pi]) - (7548540217*K1^2*M^4*u^4)/
       (3147406770674073600*b^2*Sqrt[37*Pi]) - 
      (290681786569*d^4*K1^2*M^4*u^4)/(81963717986304000*b^2*Sqrt[37*Pi]) - 
      (3755066742829*d^6*K1^2*M^4*u^4)/(524567795112345600*b^2*Sqrt[37*Pi]) + 
      (8865369407407*d^8*K1^2*M^4*u^4)/(2861278882430976000*b^2*
        Sqrt[37*Pi]) + (1798644281083*d^10*K1^2*M^4*u^4)/
       (89414965075968000*b^2*Sqrt[37*Pi]) + 
      (5127950159891*d^12*K1^2*M^4*u^4)/(1967129231671296000*b^2*
        Sqrt[37*Pi]) - (6675661575949*d^14*K1^2*M^4*u^4)/
       (655709743890432000*b^2*Sqrt[37*Pi]) - 
      (87560059992703*d^16*K1^2*M^4*u^4)/(31474067706740736000*b^2*
        Sqrt[37*Pi]) - (220052294353*d^18*K1^2*M^4*u^4)/
       (983564615835648000*b^2*Sqrt[37*Pi]) - 
      (5193791459*d^2*K0*K1*M^4*Sqrt[37/Pi]*u^5)/(3497118634082304000*b^2) - 
      (3912708539*d^4*K0*K1*M^4*Sqrt[37/Pi]*u^5)/(374691282223104000*b^2) - 
      (8863386449*d^6*K0*K1*M^4*Sqrt[37/Pi]*u^5)/(119219953434624000*b^2) + 
      (1641112853*d^8*K0*K1*M^4*Sqrt[37/Pi]*u^5)/(107054652063744000*b^2) + 
      (48355018573*d^10*K0*K1*M^4*Sqrt[37/Pi]*u^5)/(476879813738496000*b^2) + 
      (47407160153*d^12*K0*K1*M^4*Sqrt[37/Pi]*u^5)/(1124073846669312000*
        b^2) - (8274793013*d^14*K0*K1*M^4*Sqrt[37/Pi]*u^5)/
       (374691282223104000*b^2) - (1804869473*d^16*K0*K1*M^4*Sqrt[37/Pi]*u^5)/
       (68125687676928000*b^2) - (5193791459*d^18*K0*K1*M^4*Sqrt[37/Pi]*u^5)/
       (3497118634082304000*b^2) - (1336873*K0*K1*M^4*u^5)/
       (647081984102400*b^2*Sqrt[37*Pi]) - (5949303097637*d^2*K0*K1*M^4*u^5)/
       (31474067706740736000*b^2*Sqrt[37*Pi]) - 
      (1513229016791*d^4*K0*K1*M^4*u^5)/(524567795112345600*b^2*
        Sqrt[37*Pi]) - (25682471239927*d^6*K0*K1*M^4*u^5)/
       (3934258463342592000*b^2*Sqrt[37*Pi]) + 
      (35547664877437*d^8*K0*K1*M^4*u^5)/(15737033853370368000*b^2*
        Sqrt[37*Pi]) + (23488234637593*d^10*K0*K1*M^4*u^5)/
       (1430639441215488000*b^2*Sqrt[37*Pi]) + 
      (2571723313307*d^12*K0*K1*M^4*u^5)/(2622838975561728000*b^2*
        Sqrt[37*Pi]) - (678944824673*d^14*K0*K1*M^4*u^5)/
       (79479968956416000*b^2*Sqrt[37*Pi]) - 
      (34511462416517*d^16*K0*K1*M^4*u^5)/(15737033853370368000*b^2*
        Sqrt[37*Pi]) - (689319708419*d^18*K0*K1*M^4*u^5)/
       (4496295386677248000*b^2*Sqrt[37*Pi]) - 
      (494151551*K0^2*M^4*Sqrt[37/Pi]*u^6)/(251792541653925888000*b^2) - 
      (64439*d^4*K0^2*M^4*Sqrt[37/Pi]*u^6)/(173790019584000*b^2) - 
      (133784963*d^6*K0^2*M^4*Sqrt[37/Pi]*u^6)/(15895993791283200*b^2) + 
      (3959*d^8*K0^2*M^4*Sqrt[37/Pi]*u^6)/(25746669568000*b^2) + 
      (42601642343*d^10*K0^2*M^4*Sqrt[37/Pi]*u^6)/(2289023105944780800*b^2) + 
      (111*d^12*K0^2*M^4*Sqrt[37/Pi]*u^6)/(677543936000*b^2) - 
      (6993*d^14*K0^2*M^4*Sqrt[37/Pi]*u^6)/(12873334784000*b^2) - 
      (133784963*d^16*K0^2*M^4*Sqrt[37/Pi]*u^6)/(45417125117952000*b^2) - 
      (58671*d^18*K0^2*M^4*Sqrt[37/Pi]*u^6)/(1387745489715200*b^2) - 
      (4121497393*d^4*K1^2*M^4*Sqrt[37/Pi]*u^6)/(2497941881487360000*b^2) - 
      (70307416093*d^6*K1^2*M^4*Sqrt[37/Pi]*u^6)/(3934258463342592000*b^2) + 
      (2402909200999*d^8*K1^2*M^4*Sqrt[37/Pi]*u^6)/(314740677067407360000*
        b^2) + (64689339*d^10*K1^2*M^4*Sqrt[37/Pi]*u^6)/
       (4415553830912000*b^2) - (1130764246537*d^14*K1^2*M^4*Sqrt[37/Pi]*u^6)/
       (15737033853370368000*b^2) - (9325185511*d^16*K1^2*M^4*Sqrt[37/Pi]*
        u^6)/(1332235670126592000*b^2) - (87912277*d^18*K1^2*M^4*Sqrt[37/Pi]*
        u^6)/(467147572641792000*b^2) - (98757897533*d^2*K0^2*M^4*u^6)/
       (2170625359085568000*Sqrt[37]*b^2*Sqrt[Pi]) - 
      (857519417*d^2*K1^2*M^4*u^6)/(12142773035008000*Sqrt[37]*b^2*
        Sqrt[Pi]) - (77001431*K0^2*M^4*u^6)/(246131516768256000*b^2*
        Sqrt[37*Pi]) - (3129958553041*d^4*K0^2*M^4*u^6)/
       (5245677951123456000*b^2*Sqrt[37*Pi]) - 
      (22429181675941*d^6*K0^2*M^4*u^6)/(15737033853370368000*b^2*
        Sqrt[37*Pi]) + (15983571038081*d^8*K0^2*M^4*u^6)/
       (31474067706740736000*b^2*Sqrt[37*Pi]) + 
      (35342521909357*d^10*K0^2*M^4*u^6)/(11445115529723904000*b^2*
        Sqrt[37*Pi]) + (337210302071*d^12*K0^2*M^4*u^6)/
       (684218863190016000*b^2*Sqrt[37*Pi]) - 
      (9098318361689*d^14*K0^2*M^4*u^6)/(5245677951123456000*b^2*
        Sqrt[37*Pi]) - (31009247885387*d^16*K0^2*M^4*u^6)/
       (62948135413481472000*b^2*Sqrt[37*Pi]) - 
      (483501287189*d^18*K0^2*M^4*u^6)/(12589627082696294400*b^2*
        Sqrt[37*Pi]) - (18835942849*K1^2*M^4*u^6)/(31474067706740736000*b^2*
        Sqrt[37*Pi]) - (7332216977143*d^4*K1^2*M^4*u^6)/
       (8282649396510720000*b^2*Sqrt[37*Pi]) - 
      (15937161385889*d^6*K1^2*M^4*u^6)/(7868516926685184000*b^2*
        Sqrt[37*Pi]) + (54314691702259*d^8*K1^2*M^4*u^6)/
       (104913559022469120000*b^2*Sqrt[37*Pi]) + 
      (130594314773*d^10*K1^2*M^4*u^6)/(24666197262336000*b^2*Sqrt[37*Pi]) + 
      (104932423427*d^12*K1^2*M^4*u^6)/(135664084942848000*b^2*Sqrt[37*Pi]) - 
      (1162518977*d^14*K1^2*M^4*u^6)/(22708562558976000*b^2*Sqrt[37*Pi]) - 
      (169863133604561*d^16*K1^2*M^4*u^6)/(251792541653925888000*b^2*
        Sqrt[37*Pi]) - (4673290733263*d^18*K1^2*M^4*u^6)/
       (83930847217975296000*b^2*Sqrt[37*Pi]) - 
      (1812072833*K0*K1*M^4*Sqrt[37/Pi]*u^7)/(719407261868359680000*b^2) - 
      (2284331233*d^2*K0*K1*M^4*Sqrt[37/Pi]*u^7)/(20554493196238848000*b^2) - 
      (541068511*d^4*K0*K1*M^4*Sqrt[37/Pi]*u^7)/(72520893333504000*b^2) - 
      (5929980897559*d^6*K0*K1*M^4*Sqrt[37/Pi]*u^7)/(251792541653925888000*
        b^2) + (31838693653*d^8*K0*K1*M^4*Sqrt[37/Pi]*u^7)/
       (71940726186835968000*b^2) + (793998352787*d^10*K0*K1*M^4*Sqrt[37/Pi]*
        u^7)/(19075192549539840000*b^2) + (77318219953*d^12*K0*K1*M^4*
        Sqrt[37/Pi]*u^7)/(35970363093417984000*b^2) - 
      (115109123207*d^14*K0*K1*M^4*Sqrt[37/Pi]*u^7)/(35970363093417984000*
        b^2) - (114691711823*d^16*K0*K1*M^4*Sqrt[37/Pi]*u^7)/
       (28776290474734387200*b^2) - (32362981193*d^18*K0*K1*M^4*Sqrt[37/Pi]*
        u^7)/(239802420622786560000*b^2) - (61686270593*K0*K1*M^4*u^7)/
       (239802420622786560000*b^2*Sqrt[37*Pi]) - 
      (99982045733*d^2*K0*K1*M^4*u^7)/(2685787110975209472*b^2*Sqrt[37*Pi]) - 
      (264971153681*d^4*K0*K1*M^4*u^7)/(953759627476992000*b^2*Sqrt[37*Pi]) - 
      (25263414320099*d^6*K0*K1*M^4*u^7)/(35970363093417984000*b^2*
        Sqrt[37*Pi]) + (224418144697721*d^8*K0*K1*M^4*u^7)/
       (503585083307851776000*b^2*Sqrt[37*Pi]) + 
      (29914825583*d^10*K0*K1*M^4*u^7)/(15935833374720000*b^2*Sqrt[37*Pi]) + 
      (97473217937173*d^12*K0*K1*M^4*u^7)/(251792541653925888000*b^2*
        Sqrt[37*Pi]) - (73949287035703*d^14*K0*K1*M^4*u^7)/
       (50358508330785177600*b^2*Sqrt[37*Pi]) - 
      (3019903126193*d^16*K0*K1*M^4*u^7)/(7460519752708915200*b^2*
        Sqrt[37*Pi]) - (2879060890927*d^18*K0*K1*M^4*u^7)/
       (88348260229447680000*b^2*Sqrt[37*Pi]) - 
      (4603*K0^2*M^4*Sqrt[37/Pi]*u^8)/(62448547037184000*b^2) - 
      (24429001*d^4*K0^2*M^4*Sqrt[37/Pi]*u^8)/(654006601698508800*b^2) - 
      (7263890761*d^6*K0^2*M^4*Sqrt[37/Pi]*u^8)/(5086718013210624000*b^2) + 
      (601275827*d^8*K0^2*M^4*Sqrt[37/Pi]*u^8)/(6661178350632960000*b^2) + 
      (59391839*d^10*K0^2*M^4*Sqrt[37/Pi]*u^8)/(47687981373849600*b^2) - 
      (61775453*d^14*K0^2*M^4*Sqrt[37/Pi]*u^8)/(118949613404160000*b^2) - 
      (40285835021*d^16*K0^2*M^4*Sqrt[37/Pi]*u^8)/(20982711804493824000*
        b^2) - (20376854483*d^4*K1^2*M^4*Sqrt[37/Pi]*u^8)/
       (104913559022469120000*b^2) - (121302082577*d^6*K1^2*M^4*Sqrt[37/Pi]*
        u^8)/(52456779511234560000*b^2) + (16689420733*d^8*K1^2*M^4*
        Sqrt[37/Pi]*u^8)/(104913559022469120000*b^2) + 
      (457337882969*d^10*K1^2*M^4*Sqrt[37/Pi]*u^8)/(152601540396318720000*
        b^2) + (18228375997*d^12*K1^2*M^4*Sqrt[37/Pi]*u^8)/
       (104913559022469120000*b^2) - (45404001059*d^14*K1^2*M^4*Sqrt[37/Pi]*
        u^8)/(104913559022469120000*b^2) - 
      (59275249483*d^16*K1^2*M^4*Sqrt[37/Pi]*u^8)/(83930847217975296000*
        b^2) - (4019864291*d^18*K1^2*M^4*Sqrt[37/Pi]*u^8)/
       (419654236089876480000*b^2) - (12095495327*d^2*K0^2*M^4*u^8)/
       (2289023105944780800*Sqrt[37]*b^2*Sqrt[Pi]) - 
      (1465497929947*d^2*K1^2*M^4*u^8)/(209827118044938240000*Sqrt[37]*b^2*
        Sqrt[Pi]) - (529482337*K0^2*M^4*u^8)/(12589627082696294400*b^2*
        Sqrt[37*Pi]) - (30821924237*d^4*K0^2*M^4*u^8)/(444078556708864000*b^2*
        Sqrt[37*Pi]) - (74627233104857*d^6*K0^2*M^4*u^8)/
       (503585083307851776000*b^2*Sqrt[37*Pi]) + 
      (3680456292911*d^8*K0^2*M^4*u^8)/(66261195172085760000*b^2*
        Sqrt[37*Pi]) + (743853916039*d^10*K0^2*M^4*u^8)/
       (1907519254953984000*b^2*Sqrt[37*Pi]) + 
      (1903418373779*d^12*K0^2*M^4*u^8)/(31474067706740736000*b^2*
        Sqrt[37*Pi]) - (28812365740537*d^14*K0^2*M^4*u^8)/
       (157370338533703680000*b^2*Sqrt[37*Pi]) - 
      (123724813577*d^18*K0^2*M^4*u^8)/(25179254165392588800*b^2*
        Sqrt[37*Pi]) - (214169299*K1^2*M^4*u^8)/(3617708931809280000*b^2*
        Sqrt[37*Pi]) - (27176835695567*d^4*K1^2*M^4*u^8)/
       (314740677067407360000*b^2*Sqrt[37*Pi]) - 
      (2254855753*d^6*K1^2*M^4*u^8)/(12534475390976000*b^2*Sqrt[37*Pi]) + 
      (12182279909*d^8*K1^2*M^4*u^8)/(168942929182720000*b^2*Sqrt[37*Pi]) + 
      (212714673250169*d^10*K1^2*M^4*u^8)/(457804621188956160000*b^2*
        Sqrt[37*Pi]) + (23086481456761*d^12*K1^2*M^4*u^8)/
       (314740677067407360000*b^2*Sqrt[37*Pi]) - 
      (78944508945851*d^14*K1^2*M^4*u^8)/(314740677067407360000*b^2*
        Sqrt[37*Pi]) - (85317501583339*d^16*K1^2*M^4*u^8)/
       (1258962708269629440000*b^2*Sqrt[37*Pi]) - 
      (2594829868943*d^18*K1^2*M^4*u^8)/(419654236089876480000*b^2*
        Sqrt[37*Pi]) - (2428223431*d^4*K0*K1*M^4*Sqrt[37/Pi]*u^9)/
       (839308472179752960000*b^2) - (580687537469*d^6*K0*K1*M^4*Sqrt[37/Pi]*
        u^9)/(686706931783434240000*b^2) + 
      (736004921431*d^8*K0*K1*M^4*Sqrt[37/Pi]*u^9)/(2158221785605079040000*
        b^2) + (128419306087*d^10*K0*K1*M^4*Sqrt[37/Pi]*u^9)/
       (157370338533703680000*b^2) + (57429503*d^12*K0*K1*M^4*Sqrt[37/Pi]*
        u^9)/(519052858490880000*b^2) - (5487509003*d^14*K0*K1*M^4*
        Sqrt[37/Pi]*u^9)/(4440785567088640000*b^2) - 
      (17546127874549*d^16*K0*K1*M^4*Sqrt[37/Pi]*u^9)/
       (60430209996942213120000*b^2) - (39907897*d^18*K0*K1*M^4*Sqrt[37/Pi]*
        u^9)/(1419882753687552000*b^2) - (5998272631*K0*K1*M^4*u^9)/
       (236055507800555520000*b^2*Sqrt[37*Pi]) - 
      (707975594981*d^2*K0*K1*M^4*u^9)/(236055507800555520000*b^2*
        Sqrt[37*Pi]) - (100898454958519*d^4*K0*K1*M^4*u^9)/
       (2517925416539258880000*b^2*Sqrt[37*Pi]) - 
      (7713213086773*d^6*K0*K1*M^4*u^9)/(93256496908861440000*b^2*
        Sqrt[37*Pi]) + (317077489040251*d^8*K0*K1*M^4*u^9)/
       (15107552499235553280000*b^2*Sqrt[37*Pi]) + 
      (35582796077*d^10*K0*K1*M^4*u^9)/(164212527165603840*b^2*Sqrt[37*Pi]) + 
      (228097339803229*d^12*K0*K1*M^4*u^9)/(7553776249617776640000*b^2*
        Sqrt[37*Pi]) - (15687026405453*d^14*K0*K1*M^4*u^9)/
       (228902310594478080000*b^2*Sqrt[37*Pi]) - 
      (85507803130619*d^16*K0*K1*M^4*u^9)/(2877629047473438720000*b^2*
        Sqrt[37*Pi]) - (417843667*d^18*K0*K1*M^4*u^9)/(228902310594478080*b^2*
        Sqrt[37*Pi]) - (13*K0^2*M^4*Sqrt[37/Pi]*u^10)/
       (142175348195328000*b^2) - (3757*d^4*K0^2*M^4*Sqrt[37/Pi]*u^10)/
       (35543837048832000*b^2) - (3626926281131*d^6*K0^2*M^4*Sqrt[37/Pi]*
        u^10)/(30215104998471106560000*b^2) + 
      (2873*d^8*K0^2*M^4*Sqrt[37/Pi]*u^10)/(14217534819532800*b^2) + 
      (9364354009*d^10*K0^2*M^4*Sqrt[37/Pi]*u^10)/(114451155297239040000*
        b^2) + (138097847*d^12*K0^2*M^4*Sqrt[37/Pi]*u^10)/
       (57225577648619520000*b^2) - (221*d^14*K0^2*M^4*Sqrt[37/Pi]*u^10)/
       (1146575388672000*b^2) - (128872119031*d^16*K0^2*M^4*Sqrt[37/Pi]*u^10)/
       (2158221785605079040000*b^2) - (49849*d^18*K0^2*M^4*Sqrt[37/Pi]*u^10)/
       (90834250235904000*b^2) - (5780884211*d^4*K1^2*M^4*Sqrt[37/Pi]*u^10)/
       (179851815467089920000*b^2) - (5851438501*d^6*K1^2*M^4*Sqrt[37/Pi]*
        u^10)/(62948135413481472000*b^2) + 
      (5104546421*d^8*K1^2*M^4*Sqrt[37/Pi]*u^10)/(281507189426749440000*
        b^2) + (541745516731*d^10*K1^2*M^4*Sqrt[37/Pi]*u^10)/
       (3776888124808888320000*b^2) - (5851438501*d^16*K1^2*M^4*Sqrt[37/Pi]*
        u^10)/(179851815467089920000*b^2) - (67378464499*d^2*K0^2*M^4*u^10)/
       (236055507800555520000*Sqrt[37]*b^2*Sqrt[Pi]) - 
      (27399096301*d^2*K1^2*M^4*u^10)/(78685169266851840000*Sqrt[37]*b^2*
        Sqrt[Pi]) - (9120812699*K0^2*M^4*u^10)/(3776888124808888320000*b^2*
        Sqrt[37*Pi]) - (80183280691*d^4*K0^2*M^4*u^10)/
       (20982711804493824000*b^2*Sqrt[37*Pi]) - 
      (2392072820089*d^6*K0^2*M^4*u^10)/(373025987635445760000*b^2*
        Sqrt[37*Pi]) + (1211509148263*d^8*K0^2*M^4*u^10)/
       (377688812480888832000*b^2*Sqrt[37*Pi]) + 
      (1404988472693*d^10*K0^2*M^4*u^10)/(68670693178343424000*b^2*
        Sqrt[37*Pi]) + (1190363971681*d^12*K0^2*M^4*u^10)/
       (377688812480888832000*b^2*Sqrt[37*Pi]) - 
      (35899702849*d^14*K0^2*M^4*u^10)/(3313059758604288000*b^2*
        Sqrt[37*Pi]) - (24863904677083*d^16*K0^2*M^4*u^10)/
       (15107552499235553280000*b^2*Sqrt[37*Pi]) - 
      (1570148231*d^18*K0^2*M^4*u^10)/(6091755040014336000*b^2*Sqrt[37*Pi]) - 
      (1044708827*K1^2*M^4*u^10)/(354083261700833280000*b^2*Sqrt[37*Pi]) - 
      (13133482303013*d^4*K1^2*M^4*u^10)/(3776888124808888320000*b^2*
        Sqrt[37*Pi]) - (27769717868323*d^6*K1^2*M^4*u^10)/
       (2832666093606666240000*b^2*Sqrt[37*Pi]) + 
      (49145027975741*d^8*K1^2*M^4*u^10)/(15107552499235553280000*b^2*
        Sqrt[37*Pi]) + (264575809043723*d^10*K1^2*M^4*u^10)/
       (11330664374426664960000*b^2*Sqrt[37*Pi]) + 
      (2793034474889*d^12*K1^2*M^4*u^10)/(708166523401666560000*b^2*
        Sqrt[37*Pi]) - (936383181977*d^14*K1^2*M^4*u^10)/
       (70816652340166656000*b^2*Sqrt[37*Pi]) - 
      (13211333420419*d^16*K1^2*M^4*u^10)/(3776888124808888320000*b^2*
        Sqrt[37*Pi]) - (48247209629*d^18*K1^2*M^4*u^10)/
       (141633304680333312000*b^2*Sqrt[37*Pi]) - 
      (65281*K0*K1*M^4*Sqrt[37/Pi]*u^11)/(42919183236464640000*b^2) - 
      (308703617*d^2*K0*K1*M^4*Sqrt[37/Pi]*u^11)/(755377624961777664000*
        b^2) - (20223616627*d^4*K0*K1*M^4*Sqrt[37/Pi]*u^11)/
       (3776888124808888320000*b^2) - (345611131*d^6*K0*K1*M^4*Sqrt[37/Pi]*
        u^11)/(9810099025477632000*b^2) + (44920409*d^8*K0*K1*M^4*Sqrt[37/Pi]*
        u^11)/(42919183236464640000*b^2) + 
      (516172403*d^10*K0*K1*M^4*Sqrt[37/Pi]*u^11)/(8282649396510720000*b^2) + 
      (707509*d^12*K0*K1*M^4*Sqrt[37/Pi]*u^11)/(564726095216640000*b^2) - 
      (5476301*d^14*K0*K1*M^4*Sqrt[37/Pi]*u^11)/(1532827972730880000*b^2) - 
      (329822617*d^16*K0*K1*M^4*Sqrt[37/Pi]*u^11)/(19269837371473920000*
        b^2) - (7739561*d^18*K0*K1*M^4*Sqrt[37/Pi]*u^11)/
       (19983535051898880000*b^2) - (259963951*K0*K1*M^4*u^11)/
       (283266609360666624000*b^2*Sqrt[37*Pi]) - 
      (125614321837*d^2*K0*K1*M^4*u^11)/(1258962708269629440000*b^2*
        Sqrt[37*Pi]) - (5067532143521*d^4*K0*K1*M^4*u^11)/
       (3776888124808888320000*b^2*Sqrt[37*Pi]) - 
      (3160870477409*d^6*K0*K1*M^4*u^11)/(1030060397675151360000*b^2*
        Sqrt[37*Pi]) + (36387753419*d^8*K0*K1*M^4*u^11)/
       (28904756057210880000*b^2*Sqrt[37*Pi]) + 
      (5265410063*d^10*K0*K1*M^4*u^11)/(735757426910822400*b^2*Sqrt[37*Pi]) + 
      (62800241869*d^12*K0*K1*M^4*u^11)/(50583323100119040000*b^2*
        Sqrt[37*Pi]) - (135948094403*d^14*K0*K1*M^4*u^11)/
       (32189387427348480000*b^2*Sqrt[37*Pi]) - 
      (865547472227*d^16*K0*K1*M^4*u^11)/(944222031202222080000*b^2*
        Sqrt[37*Pi]) - (1133506767061*d^18*K0*K1*M^4*u^11)/
       (11330664374426664960000*b^2*Sqrt[37*Pi]) - 
      (91429*d^4*K0^2*M^4*Sqrt[37/Pi]*u^12)/(1686110770003968000*b^2) - 
      (16938223*d^6*K0^2*M^4*Sqrt[37/Pi]*u^12)/(5901387695013888000*b^2) + 
      (91429*d^8*K0^2*M^4*Sqrt[37/Pi]*u^12)/(1686110770003968000*b^2) + 
      (935729*d^10*K0^2*M^4*Sqrt[37/Pi]*u^12)/(258832793640960000*b^2) + 
      (449855471*d^12*K0^2*M^4*Sqrt[37/Pi]*u^12)/(177041630850416640000*
        b^2) - (7033*d^14*K0^2*M^4*Sqrt[37/Pi]*u^12)/(48174593428684800*
        b^2) - (20172577*d^16*K0^2*M^4*Sqrt[37/Pi]*u^12)/
       (19269837371473920000*b^2) - (7033*d^18*K0^2*M^4*Sqrt[37/Pi]*u^12)/
       (2248147693338624000*b^2) - (875933*d^4*K1^2*M^4*Sqrt[37/Pi]*u^12)/
       (13488886160031744000*b^2) - (11194783*d^6*K1^2*M^4*Sqrt[37/Pi]*u^12)/
       (3255938038628352000*b^2) + (8402683*d^8*K1^2*M^4*Sqrt[37/Pi]*u^12)/
       (40466658480095232000*b^2) + (1870084109*d^10*K1^2*M^4*Sqrt[37/Pi]*
        u^12)/(472111015601111040000*b^2) + 
      (197327*d^12*K1^2*M^4*Sqrt[37/Pi]*u^12)/(3372221540007936000*b^2) - 
      (15179*d^14*K1^2*M^4*Sqrt[37/Pi]*u^12)/(96349186857369600*b^2) - 
      (40012759*d^16*K1^2*M^4*Sqrt[37/Pi]*u^12)/(33722215400079360000*b^2) - 
      (1081*d^18*K1^2*M^4*Sqrt[37/Pi]*u^12)/(160363796060160000*b^2) - 
      (4504039*Sqrt[37]*d^2*K0^2*M^4*u^12)/(19671292316712960000*b^2*
        Sqrt[Pi]) - (869802049*d^2*K1^2*M^4*u^12)/(88520815425208320000*
        Sqrt[37]*b^2*Sqrt[Pi]) - (669373*K0^2*M^4*u^12)/
       (9317980571074560000*b^2*Sqrt[37*Pi]) - (657877259*d^4*K0^2*M^4*u^12)/
       (5901387695013888000*b^2*Sqrt[37*Pi]) - (1007190497*d^6*K0^2*M^4*u^12)/
       (4658990285537280000*b^2*Sqrt[37*Pi]) + (3231773*d^8*K0^2*M^4*u^12)/
       (34578443525472000*b^2*Sqrt[37*Pi]) + (4997997871*d^10*K0^2*M^4*u^12)/
       (8852081542520832000*b^2*Sqrt[37*Pi]) - 
      (11171679361*d^14*K0^2*M^4*u^12)/(35408326170083328000*b^2*
        Sqrt[37*Pi]) - (23680376249*d^16*K0^2*M^4*u^12)/
       (314740677067407360000*b^2*Sqrt[37*Pi]) - 
      (63003851*d^18*K0^2*M^4*u^12)/(7454384456859648000*b^2*Sqrt[37*Pi]) - 
      (7374239*K1^2*M^4*u^12)/(88520815425208320000*b^2*Sqrt[37*Pi]) - 
      (36602495267*d^4*K1^2*M^4*u^12)/(283266609360666624000*b^2*
        Sqrt[37*Pi]) - (349339526687*d^6*K1^2*M^4*u^12)/
       (1416333046803333120000*b^2*Sqrt[37*Pi]) + 
      (595073639*d^8*K1^2*M^4*u^12)/(5780951211442176000*b^2*Sqrt[37*Pi]) + 
      (3417496319*d^10*K1^2*M^4*u^12)/(5150301988375756800*b^2*Sqrt[37*Pi]) + 
      (5403748873*d^12*K1^2*M^4*u^12)/(50583323100119040000*b^2*
        Sqrt[37*Pi]) - (2883408127*d^14*K1^2*M^4*u^12)/
       (7868516926685184000*b^2*Sqrt[37*Pi]) - 
      (62454728381*d^16*K1^2*M^4*u^12)/(708166523401666560000*b^2*
        Sqrt[37*Pi]) - (429845483*d^18*K1^2*M^4*u^12)/(44260407712604160000*
        b^2*Sqrt[37*Pi]) - (601*K0*K1*M^4*Sqrt[37/Pi]*u^13)/
       (3746912822231040000*b^2) - (601*d^2*K0*K1*M^4*Sqrt[37/Pi]*u^13)/
       (118949613404160000*b^2) - (2921*d^4*K0*K1*M^4*Sqrt[37/Pi]*u^13)/
       (46545500897280000*b^2) - (131302529*d^6*K0*K1*M^4*Sqrt[37/Pi]*u^13)/
       (118027753900277760000*b^2) + (7813*d^8*K0*K1*M^4*Sqrt[37/Pi]*u^13)/
       (129203890421760000*b^2) + (113693491*d^10*K0*K1*M^4*Sqrt[37/Pi]*u^13)/
       (78685169266851840000*b^2) + (167*d^12*K0*K1*M^4*Sqrt[37/Pi]*u^13)/
       (1372160457360000*b^2) - (18049*d^14*K0*K1*M^4*Sqrt[37/Pi]*u^13)/
       (28101846166732800*b^2) - (5261621*d^16*K0*K1*M^4*Sqrt[37/Pi]*u^13)/
       (13488886160031744000*b^2) - (601*d^18*K0*K1*M^4*Sqrt[37/Pi]*u^13)/
       (136251375353856000*b^2) - (440471*K0*K1*M^4*u^13)/
       (28326660936066662400*b^2*Sqrt[37*Pi]) - 
      (3328251529*d^2*K0*K1*M^4*u^13)/(1416333046803333120000*b^2*
        Sqrt[37*Pi]) - (44819703463*d^4*K0*K1*M^4*u^13)/
       (1416333046803333120000*b^2*Sqrt[37*Pi]) - 
      (19576857217*d^6*K0*K1*M^4*u^13)/(354083261700833280000*b^2*
        Sqrt[37*Pi]) + (2645783929*d^8*K0*K1*M^4*u^13)/
       (101166646200238080000*b^2*Sqrt[37*Pi]) + 
      (10033345691*d^10*K0*K1*M^4*u^13)/(64378774854696960000*b^2*
        Sqrt[37*Pi]) + (18602279*d^12*K0*K1*M^4*u^13)/(790364423439360000*b^2*
        Sqrt[37*Pi]) - (3205885439*d^14*K0*K1*M^4*u^13)/
       (44260407712604160000*b^2*Sqrt[37*Pi]) - 
      (5531604467*d^16*K0*K1*M^4*u^13)/(283266609360666624000*b^2*
        Sqrt[37*Pi]) - (46163731*d^18*K0*K1*M^4*u^13)/(18884440624044441600*
        b^2*Sqrt[37*Pi]) - (191*d^6*K0^2*M^4*Sqrt[37/Pi]*u^14)/
       (3207275921203200*b^2) + (967663*d^8*K0^2*M^4*Sqrt[37/Pi]*u^14)/
       (22130203856302080000*b^2) + (319897*d^10*K0^2*M^4*Sqrt[37/Pi]*u^14)/
       (3052441911214080000*b^2) - (191*d^16*K0^2*M^4*Sqrt[37/Pi]*u^14)/
       (9163645489152000*b^2) - (61*K1^2*M^4*Sqrt[37/Pi]*u^14)/
       (8047346856837120000*b^2) - (4087*d^4*K1^2*M^4*Sqrt[37/Pi]*u^14)/
       (670612238069760000*b^2) - (49727*d^6*K1^2*M^4*Sqrt[37/Pi]*u^14)/
       (737673461876736000*b^2) - (10919*d^8*K1^2*M^4*Sqrt[37/Pi]*u^14)/
       (1149620979548160000*b^2) + (7651339*d^10*K1^2*M^4*Sqrt[37/Pi]*u^14)/
       (88520815425208320000*b^2) + (143851*d^12*K1^2*M^4*Sqrt[37/Pi]*u^14)/
       (8430553850019840000*b^2) - (61*d^14*K1^2*M^4*Sqrt[37/Pi]*u^14)/
       (47900874147840000*b^2) - (49727*d^16*K1^2*M^4*Sqrt[37/Pi]*u^14)/
       (2107638462504960000*b^2) - (1129*d^18*K1^2*M^4*Sqrt[37/Pi]*u^14)/
       (366545819566080000*b^2) - (6433087*d^2*K0^2*M^4*u^14)/
       (44260407712604160000*Sqrt[37]*b^2*Sqrt[Pi]) - 
      (44551*d^2*K1^2*M^4*u^14)/(274909364674560000*Sqrt[37]*b^2*Sqrt[Pi]) - 
      (1343*K0^2*M^4*u^14)/(1092849573150720000*b^2*Sqrt[37*Pi]) - 
      (1368043*d^4*K0^2*M^4*u^14)/(702546154168320000*b^2*Sqrt[37*Pi]) - 
      (73442863*d^6*K0^2*M^4*u^14)/(22130203856302080000*b^2*Sqrt[37*Pi]) + 
      (2841151*d^10*K0^2*M^4*u^14)/(349884645949440000*b^2*Sqrt[37*Pi]) + 
      (3765691*d^12*K0^2*M^4*u^14)/(2329495142768640000*b^2*Sqrt[37*Pi]) - 
      (122338871*d^14*K0^2*M^4*u^14)/(22130203856302080000*b^2*Sqrt[37*Pi]) - 
      (764279*d^16*K0^2*M^4*u^14)/(655709743890432000*b^2*Sqrt[37*Pi]) - 
      (1340167*d^18*K0^2*M^4*u^14)/(8852081542520832000*b^2*Sqrt[37*Pi]) - 
      (197*K1^2*M^4*u^14)/(180654725357568000*b^2*Sqrt[37*Pi]) - 
      (270029*d^4*K1^2*M^4*u^14)/(138747359600640000*b^2*Sqrt[37*Pi]) - 
      (7370663*d^6*K1^2*M^4*u^14)/(2011836714209280000*b^2*Sqrt[37*Pi]) + 
      (63627541*d^8*K1^2*M^4*u^14)/(29506938475069440000*b^2*Sqrt[37*Pi]) + 
      (81910127*d^10*K1^2*M^4*u^14)/(8047346856837120000*b^2*Sqrt[37*Pi]) + 
      (208158001*d^12*K1^2*M^4*u^14)/(177041630850416640000*b^2*
        Sqrt[37*Pi]) - (27092249*d^14*K1^2*M^4*u^14)/(4426040771260416000*b^2*
        Sqrt[37*Pi]) - (113789701*d^16*K1^2*M^4*u^14)/(88520815425208320000*
        b^2*Sqrt[37*Pi]) - (3251767*d^18*K1^2*M^4*u^14)/
       (59013876950138880000*b^2*Sqrt[37*Pi]) - 
      (16543*d^6*K0*K1*M^4*Sqrt[37/Pi]*u^15)/(1106510192815104000*b^2) + 
      (1249*d^10*K0*K1*M^4*Sqrt[37/Pi]*u^15)/(65863701953280000*b^2) + 
      (593*d^12*K0*K1*M^4*Sqrt[37/Pi]*u^15)/(60355101426278400*b^2) - 
      (16543*d^16*K0*K1*M^4*Sqrt[37/Pi]*u^15)/(3161457693757440000*b^2) - 
      (18013*K0*K1*M^4*u^15)/(66390611568906240000*b^2*Sqrt[37*Pi]) - 
      (2120011*d^2*K0*K1*M^4*u^15)/(66390611568906240000*b^2*Sqrt[37*Pi]) - 
      (7118261*d^4*K0*K1*M^4*u^15)/(16597652892226560000*b^2*Sqrt[37*Pi]) - 
      (784279*d^6*K0*K1*M^4*u^15)/(1185546635159040000*b^2*Sqrt[37*Pi]) + 
      (11853917*d^8*K0*K1*M^4*u^15)/(33195305784453120000*b^2*Sqrt[37*Pi]) + 
      (233417*d^10*K0*K1*M^4*u^15)/(120710202852556800*b^2*Sqrt[37*Pi]) - 
      (2899301*d^14*K0*K1*M^4*u^15)/(2371093270318080000*b^2*Sqrt[37*Pi]) - 
      (1090993*d^16*K0*K1*M^4*u^15)/(4742186540636160000*b^2*Sqrt[37*Pi]) - 
      (2371*d^18*K0*K1*M^4*u^15)/(70254615416832000*b^2*Sqrt[37*Pi]) - 
      (101*d^4*K0^2*M^4*Sqrt[37/Pi]*u^16)/(207470661152832000*b^2) - 
      (d^6*K0^2*M^4*Sqrt[37/Pi]*u^16)/(1437026224435200*b^2) + 
      (d^10*K0^2*M^4*Sqrt[37/Pi]*u^16)/(991496588544000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[37/Pi]*u^16)/(4105789212672000*b^2) - 
      (137*d^6*K1^2*M^4*Sqrt[37/Pi]*u^16)/(184418365469184000*b^2) + 
      (103*d^10*K1^2*M^4*Sqrt[37/Pi]*u^16)/(92209182734592000*b^2) - 
      (137*d^16*K1^2*M^4*Sqrt[37/Pi]*u^16)/(526909615626240000*b^2) - 
      (17791*d^2*K0^2*M^4*u^16)/(13278122313781248000*Sqrt[37]*b^2*
        Sqrt[Pi]) - (6361*d^2*K1^2*M^4*u^16)/(4426040771260416000*Sqrt[37]*
        b^2*Sqrt[Pi]) - (K0^2*M^4*u^16)/(86221573466112000*b^2*Sqrt[37*Pi]) - 
      (84239*d^6*K0^2*M^4*u^16)/(3319530578445312000*b^2*Sqrt[37*Pi]) + 
      (10151*d^8*K0^2*M^4*u^16)/(663906115689062400*b^2*Sqrt[37*Pi]) + 
      (6287*d^10*K0^2*M^4*u^16)/(86221573466112000*b^2*Sqrt[37*Pi]) + 
      (13093*d^12*K0^2*M^4*u^16)/(829882644611328000*b^2*Sqrt[37*Pi]) - 
      (7459*d^14*K0^2*M^4*u^16)/(144327416454144000*b^2*Sqrt[37*Pi]) - 
      (14419*d^16*K0^2*M^4*u^16)/(1659765289222656000*b^2*Sqrt[37*Pi]) - 
      (6341*d^18*K0^2*M^4*u^16)/(4426040771260416000*b^2*Sqrt[37*Pi]) - 
      (137*K1^2*M^4*u^16)/(11065101928151040000*b^2*Sqrt[37*Pi]) - 
      (80053*d^4*K1^2*M^4*u^16)/(4149413223056640000*b^2*Sqrt[37*Pi]) - 
      (90719*d^6*K1^2*M^4*u^16)/(3319530578445312000*b^2*Sqrt[37*Pi]) + 
      (24811*d^8*K1^2*M^4*u^16)/(1508877535656960000*b^2*Sqrt[37*Pi]) + 
      (77179*d^10*K1^2*M^4*u^16)/(1005918357104640000*b^2*Sqrt[37*Pi]) + 
      (17597*d^12*K1^2*M^4*u^16)/(1037353305764160000*b^2*Sqrt[37*Pi]) - 
      (919669*d^14*K1^2*M^4*u^16)/(16597652892226560000*b^2*Sqrt[37*Pi]) - 
      (1409*d^16*K1^2*M^4*u^16)/(150887753565696000*b^2*Sqrt[37*Pi]) - 
      (33997*d^18*K1^2*M^4*u^16)/(22130203856302080000*b^2*Sqrt[37*Pi]) - 
      (13*d^6*K0*K1*M^4*Sqrt[37/Pi]*u^17)/(138313774101888000*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[37/Pi]*u^17)/(4802561600760000*b^2) - 
      (13*d^16*K0*K1*M^4*Sqrt[37/Pi]*u^17)/(395182211719680000*b^2) - 
      (13*K0*K1*M^4*u^17)/(8298826446113280000*b^2*Sqrt[37*Pi]) - 
      (1579*d^2*K0*K1*M^4*u^17)/(8298826446113280000*b^2*Sqrt[37*Pi]) - 
      (347*d^4*K0*K1*M^4*u^17)/(138313774101888000*b^2*Sqrt[37*Pi]) - 
      (d^6*K0*K1*M^4*u^17)/(266808977820000*b^2*Sqrt[37*Pi]) + 
      (3119*d^8*K0*K1*M^4*u^17)/(1383137741018880000*b^2*Sqrt[37*Pi]) + 
      (2873*d^10*K0*K1*M^4*u^17)/(377219383914240000*b^2*Sqrt[37*Pi]) + 
      (107*d^12*K0*K1*M^4*u^17)/(46104591367296000*b^2*Sqrt[37*Pi]) - 
      (17*d^14*K0*K1*M^4*u^17)/(2328514715520000*b^2*Sqrt[37*Pi]) - 
      (d^16*K0*K1*M^4*u^17)/(800426933460000*b^2*Sqrt[37*Pi]) - 
      (17*d^18*K0*K1*M^4*u^17)/(83826529758720000*b^2*Sqrt[37*Pi]) + 
      (d^10*K0^2*M^4*Sqrt[37/Pi]*u^18)/(115261478418240000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[37/Pi]*u^18)/(115261478418240000*b^2) - 
      (d^2*K0^2*M^4*u^18)/(230522956836480000*Sqrt[37]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(230522956836480000*Sqrt[37]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^18)/(19210246403040000*b^2*Sqrt[37*Pi]) - 
      (d^6*K0^2*M^4*u^18)/(6403415467680000*b^2*Sqrt[37*Pi]) + 
      (d^8*K0^2*M^4*u^18)/(19210246403040000*b^2*Sqrt[37*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(19210246403040000*b^2*Sqrt[37*Pi]) - 
      (d^14*K0^2*M^4*u^18)/(6403415467680000*b^2*Sqrt[37*Pi]) - 
      (d^16*K0^2*M^4*u^18)/(19210246403040000*b^2*Sqrt[37*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(230522956836480000*b^2*Sqrt[37*Pi]) - 
      (d^4*K1^2*M^4*u^18)/(19210246403040000*b^2*Sqrt[37*Pi]) - 
      (d^6*K1^2*M^4*u^18)/(6403415467680000*b^2*Sqrt[37*Pi]) + 
      (d^8*K1^2*M^4*u^18)/(19210246403040000*b^2*Sqrt[37*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(19210246403040000*b^2*Sqrt[37*Pi]) - 
      (d^14*K1^2*M^4*u^18)/(6403415467680000*b^2*Sqrt[37*Pi]) - 
      (d^16*K1^2*M^4*u^18)/(19210246403040000*b^2*Sqrt[37*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(230522956836480000*b^2*Sqrt[37*Pi]))/Pi}, 14, 15, 
   1], SeriesData[p, 0, 
   {((-221*K0^2*M^5*Sqrt[Pi/37]*u^3)/(675850076160*b^3) - 
      (8619*d^2*K0^2*M^5*Sqrt[Pi/37]*u^3)/(225283358720*b^3) - 
      (28509*d^4*K0^2*M^5*Sqrt[Pi/37]*u^3)/(56320839680*b^3) - 
      (11271*d^6*K0^2*M^5*Sqrt[Pi/37]*u^3)/(8045834240*b^3) + 
      (11271*d^8*K0^2*M^5*Sqrt[Pi/37]*u^3)/(22528335872*b^3) + 
      (48841*d^10*K0^2*M^5*Sqrt[Pi/37]*u^3)/(16091668480*b^3) + 
      (48841*d^12*K0^2*M^5*Sqrt[Pi/37]*u^3)/(168962519040*b^3) - 
      (11271*d^14*K0^2*M^5*Sqrt[Pi/37]*u^3)/(8045834240*b^3) - 
      (101439*d^16*K0^2*M^5*Sqrt[Pi/37]*u^3)/(225283358720*b^3) - 
      (3757*d^18*K0^2*M^5*Sqrt[Pi/37]*u^3)/(135170015232*b^3) - 
      (13*K1^2*M^5*Sqrt[Pi/37]*u^3)/(11264167936*b^3) - 
      (15301*d^2*K1^2*M^5*Sqrt[Pi/37]*u^3)/(112641679360*b^3) - 
      (25519*d^4*K1^2*M^5*Sqrt[Pi/37]*u^3)/(14080209920*b^3) - 
      (1079*d^6*K1^2*M^5*Sqrt[Pi/37]*u^3)/(211732480*b^3) + 
      (2431*d^8*K1^2*M^5*Sqrt[Pi/37]*u^3)/(1482127360*b^3) + 
      (19669*d^10*K1^2*M^5*Sqrt[Pi/37]*u^3)/(1778552832*b^3) + 
      (2873*d^12*K1^2*M^5*Sqrt[Pi/37]*u^3)/(2223191040*b^3) - 
      (22763*d^14*K1^2*M^5*Sqrt[Pi/37]*u^3)/(4446382080*b^3) - 
      (221*d^16*K1^2*M^5*Sqrt[Pi/37]*u^3)/(128880640*b^3) - 
      (663*d^18*K1^2*M^5*Sqrt[Pi/37]*u^3)/(5928509440*b^3) - 
      (53059807*K0*K1*M^5*Sqrt[Pi/37]*u^4)/(18734564111155200*b^3) - 
      (6231073987*d^2*K0*K1*M^5*Sqrt[Pi/37]*u^4)/(18734564111155200*b^3) - 
      (44553053*d^4*K0*K1*M^5*Sqrt[Pi/37]*u^4)/(10072346296320*b^3) - 
      (194912793*d^6*K0*K1*M^5*Sqrt[Pi/37]*u^4)/(15769835110400*b^3) + 
      (12968638241*d^8*K0*K1*M^5*Sqrt[Pi/37]*u^4)/(3122427351859200*b^3) + 
      (22828782197*d^10*K0*K1*M^5*Sqrt[Pi/37]*u^4)/(851571095961600*b^3) + 
      (13556829299*d^12*K0*K1*M^5*Sqrt[Pi/37]*u^4)/(4683641027788800*b^3) - 
      (6451003753*d^14*K0*K1*M^5*Sqrt[Pi/37]*u^4)/(520404558643200*b^3) - 
      (164422351*d^16*K0*K1*M^5*Sqrt[Pi/37]*u^4)/(40289385185280*b^3) - 
      (974123239*d^18*K0*K1*M^5*Sqrt[Pi/37]*u^4)/(3746912822231040*b^3) - 
      (17768651*K0^2*M^5*Sqrt[Pi/37]*u^5)/(18734564111155200*b^3) - 
      (1045392883*d^2*K0^2*M^5*Sqrt[Pi/37]*u^5)/(9367282055577600*b^3) - 
      (10096237*d^4*K0^2*M^5*Sqrt[Pi/37]*u^5)/(6787885547520*b^3) - 
      (6799993*d^6*K0^2*M^5*Sqrt[Pi/37]*u^5)/(1631362252800*b^3) + 
      (4315034503*d^8*K0^2*M^5*Sqrt[Pi/37]*u^5)/(3122427351859200*b^3) + 
      (1925742949*d^10*K0^2*M^5*Sqrt[Pi/37]*u^5)/(212892773990400*b^3) + 
      (1163258473*d^12*K0^2*M^5*Sqrt[Pi/37]*u^5)/(1170910256947200*b^3) - 
      (2177807729*d^14*K0^2*M^5*Sqrt[Pi/37]*u^5)/(520404558643200*b^3) - 
      (1723638857*d^16*K0^2*M^5*Sqrt[Pi/37]*u^5)/(1248970940743680*b^3) - 
      (32935457*d^18*K0^2*M^5*Sqrt[Pi/37]*u^5)/(374691282223104*b^3) - 
      (7548540217*K1^2*M^5*Sqrt[Pi/37]*u^5)/(3147406770674073600*b^3) - 
      (4458224189917*d^2*K1^2*M^5*Sqrt[Pi/37]*u^5)/(15737033853370368000*
        b^3) - (553118331317*d^4*K1^2*M^5*Sqrt[Pi/37]*u^5)/
       (145713276420096000*b^3) - (42261070923331*d^6*K1^2*M^5*Sqrt[Pi/37]*
        u^5)/(3934258463342592000*b^3) + (26281965653177*d^8*K1^2*M^5*
        Sqrt[Pi/37]*u^5)/(7868516926685184000*b^3) + 
      (16695730633283*d^10*K1^2*M^5*Sqrt[Pi/37]*u^5)/(715319720607744000*
        b^3) + (11191309556089*d^12*K1^2*M^5*Sqrt[Pi/37]*u^5)/
       (3934258463342592000*b^3) - (152589171821*d^14*K1^2*M^5*Sqrt[Pi/37]*
        u^5)/(14101284814848000*b^3) - (57331996964573*d^16*K1^2*M^5*
        Sqrt[Pi/37]*u^5)/(15737033853370368000*b^3) - 
      (747340075913*d^18*K1^2*M^5*Sqrt[Pi/37]*u^5)/(3147406770674073600*
        b^3) - (1336873*K0*K1*M^5*Sqrt[Pi/37]*u^6)/(647081984102400*b^3) - 
      (1919708913371*d^2*K0*K1*M^5*Sqrt[Pi/37]*u^6)/(7868516926685184000*
        b^3) - (714961382963*d^4*K0*K1*M^5*Sqrt[Pi/37]*u^6)/
       (218569914630144000*b^3) - (9126166523539*d^6*K0*K1*M^5*Sqrt[Pi/37]*
        u^6)/(983564615835648000*b^3) + (5559209710613*d^8*K0*K1*M^5*
        Sqrt[Pi/37]*u^6)/(1967129231671296000*b^3) + 
      (7213910424799*d^10*K0*K1*M^5*Sqrt[Pi/37]*u^6)/(357659860303872000*
        b^3) + (172358831203*d^12*K0*K1*M^5*Sqrt[Pi/37]*u^6)/
       (67832042471424000*b^3) - (767135956393*d^14*K0*K1*M^5*Sqrt[Pi/37]*
        u^6)/(81963717986304000*b^3) - (6242210225281*d^16*K0*K1*M^5*
        Sqrt[Pi/37]*u^6)/(1967129231671296000*b^3) - 
      (327738525739*d^18*K0*K1*M^5*Sqrt[Pi/37]*u^6)/(1573703385337036800*
        b^3) - (970560713*K0^2*M^5*Sqrt[Pi/37]*u^7)/(2517925416539258880*
        b^3) - (98757897533*d^2*K0^2*M^5*Sqrt[Pi/37]*u^7)/
       (2170625359085568000*b^3) - (1067308181251*d^4*K0^2*M^5*Sqrt[Pi/37]*
        u^7)/(1748559317041152000*b^3) - (27329724870631*d^6*K0^2*M^5*
        Sqrt[Pi/37]*u^7)/(15737033853370368000*b^3) + 
      (16162639474397*d^8*K0^2*M^5*Sqrt[Pi/37]*u^7)/(31474067706740736000*
        b^3) + (10805956435703*d^10*K0^2*M^5*Sqrt[Pi/37]*u^7)/
       (2861278882430976000*b^3) + (7851228544549*d^12*K0^2*M^5*Sqrt[Pi/37]*
        u^7)/(15737033853370368000*b^3) - (484407956807*d^14*K0^2*M^5*
        Sqrt[Pi/37]*u^7)/(276088313217024000*b^3) - 
      (37870008357953*d^16*K0^2*M^5*Sqrt[Pi/37]*u^7)/(62948135413481472000*
        b^3) - (1988913161*d^18*K0^2*M^5*Sqrt[Pi/37]*u^7)/
       (49761371868364800*b^3) - (18835942849*K1^2*M^5*Sqrt[Pi/37]*u^7)/
       (31474067706740736000*b^3) - (857519417*d^2*K1^2*M^5*Sqrt[Pi/37]*u^7)/
       (12142773035008000*b^3) - (4230662869*d^4*K1^2*M^5*Sqrt[Pi/37]*u^7)/
       (4470748253798400*b^3) - (1112626851409*d^6*K1^2*M^5*Sqrt[Pi/37]*u^7)/
       (414132469825536000*b^3) + (12592585777187*d^8*K1^2*M^5*Sqrt[Pi/37]*
        u^7)/(15737033853370368000*b^3) + (219735948757*d^10*K1^2*M^5*
        Sqrt[Pi/37]*u^7)/(37648406347776000*b^3) + 
      (104932423427*d^12*K1^2*M^5*Sqrt[Pi/37]*u^7)/(135664084942848000*b^3) - 
      (4264390277293*d^14*K1^2*M^5*Sqrt[Pi/37]*u^7)/(1573703385337036800*
        b^3) - (2671297225943*d^16*K1^2*M^5*Sqrt[Pi/37]*u^7)/
       (2861278882430976000*b^3) - (3943276685*d^18*K1^2*M^5*Sqrt[Pi/37]*u^7)/
       (62948135413481472*b^3) - (1260527533*K0*K1*M^5*Sqrt[Pi/37]*u^8)/
       (3597036309341798400*b^3) - (5204344959413*d^2*K0*K1*M^5*Sqrt[Pi/37]*
        u^8)/(125896270826962944000*b^3) - 
      (757935922657*d^4*K0*K1*M^5*Sqrt[Pi/37]*u^8)/(1368437726380032000*
        b^3) - (16510549727099*d^6*K0*K1*M^5*Sqrt[Pi/37]*u^8)/
       (10491355902246912000*b^3) + (46384443053*d^8*K0*K1*M^5*Sqrt[Pi/37]*
        u^8)/(100395750260736000*b^3) + (6518598527597*d^10*K0*K1*M^5*
        Sqrt[Pi/37]*u^8)/(1907519254953984000*b^3) + 
      (117498636905*d^12*K0*K1*M^5*Sqrt[Pi/37]*u^8)/(251792541653925888*
        b^3) - (49944962261141*d^14*K0*K1*M^5*Sqrt[Pi/37]*u^8)/
       (31474067706740736000*b^3) - (13905317221171*d^16*K0*K1*M^5*
        Sqrt[Pi/37]*u^8)/(25179254165392588800*b^3) - 
      (11682253529*d^18*K0*K1*M^5*Sqrt[Pi/37]*u^8)/(310854989696204800*b^3) - 
      (2819085173*K0^2*M^5*Sqrt[Pi/37]*u^9)/(62948135413481472000*b^3) - 
      (12095495327*d^2*K0^2*M^5*Sqrt[Pi/37]*u^9)/(2289023105944780800*b^3) - 
      (13838526523*d^4*K0^2*M^5*Sqrt[Pi/37]*u^9)/(195491103768576000*b^3) - 
      (126543581203*d^6*K0^2*M^5*Sqrt[Pi/37]*u^9)/(629481354134814720*b^3) + 
      (42121245127*d^8*K0^2*M^5*Sqrt[Pi/37]*u^9)/(715319720607744000*b^3) + 
      (277251279253*d^10*K0^2*M^5*Sqrt[Pi/37]*u^9)/(635839751651328000*b^3) + 
      (1903418373779*d^12*K0^2*M^5*Sqrt[Pi/37]*u^9)/(31474067706740736000*
        b^3) - (1591816797017*d^14*K0^2*M^5*Sqrt[Pi/37]*u^9)/
       (7868516926685184000*b^3) - (123724813577*d^18*K0^2*M^5*Sqrt[Pi/37]*
        u^9)/(25179254165392588800*b^3) - (214169299*K1^2*M^5*Sqrt[Pi/37]*
        u^9)/(3617708931809280000*b^3) - (1465497929947*d^2*K1^2*M^5*
        Sqrt[Pi/37]*u^9)/(209827118044938240000*b^3) - 
      (1471933327159*d^4*K1^2*M^5*Sqrt[Pi/37]*u^9)/(15737033853370368000*
        b^3) - (632943108257*d^6*K1^2*M^5*Sqrt[Pi/37]*u^9)/
       (2384399068692480000*b^3) + (818270439061*d^8*K1^2*M^5*Sqrt[Pi/37]*
        u^9)/(10491355902246912000*b^3) + (16467448641233*d^10*K1^2*M^5*
        Sqrt[Pi/37]*u^9)/(28612788824309760000*b^3) + 
      (6277457798107*d^12*K1^2*M^5*Sqrt[Pi/37]*u^9)/(78685169266851840000*
        b^3) - (762108467*d^14*K1^2*M^5*Sqrt[Pi/37]*u^9)/
       (2856085998796800*b^3) - (1019097112469*d^16*K1^2*M^5*Sqrt[Pi/37]*u^9)/
       (10853126795427840000*b^3) - (274356484771*d^18*K1^2*M^5*Sqrt[Pi/37]*
        u^9)/(41965423608987648000*b^3) - (40285835021*d^16*K0^2*M^5*
        Sqrt[37*Pi]*u^9)/(20982711804493824000*b^3) - 
      (5998272631*K0*K1*M^5*Sqrt[Pi/37]*u^10)/(236055507800555520000*b^3) - 
      (707975594981*d^2*K0*K1*M^5*Sqrt[Pi/37]*u^10)/(236055507800555520000*
        b^3) - (79037490437*d^4*K0*K1*M^5*Sqrt[Pi/37]*u^10)/
       (1967129231671296000*b^3) - (13454845121539*d^6*K0*K1*M^5*Sqrt[Pi/37]*
        u^10)/(118027753900277760000*b^3) + 
      (793285568267*d^8*K0*K1*M^5*Sqrt[Pi/37]*u^10)/(23605550780055552000*
        b^3) + (1324489564739*d^10*K0*K1*M^5*Sqrt[Pi/37]*u^10)/
       (5364897904558080000*b^3) + (1011800341477*d^12*K0*K1*M^5*Sqrt[Pi/37]*
        u^10)/(29506938475069440000*b^3) - 
      (898999193231*d^14*K0*K1*M^5*Sqrt[Pi/37]*u^10)/(7868516926685184000*
        b^3) - (9550275769927*d^16*K0*K1*M^5*Sqrt[Pi/37]*u^10)/
       (236055507800555520000*b^3) - (135276946603*d^18*K0*K1*M^5*Sqrt[Pi/37]*
        u^10)/(47211101560111104000*b^3) - (142712351*K0^2*M^5*Sqrt[Pi/37]*
        u^11)/(59013876950138880000*b^3) - 
      (67378464499*d^2*K0^2*M^5*Sqrt[Pi/37]*u^11)/(236055507800555520000*
        b^3) - (60199006753*d^4*K0^2*M^5*Sqrt[Pi/37]*u^11)/
       (15737033853370368000*b^3) - (1281070979801*d^6*K0^2*M^5*Sqrt[Pi/37]*
        u^11)/(118027753900277760000*b^3) + 
      (151791629291*d^8*K0^2*M^5*Sqrt[Pi/37]*u^11)/(47211101560111104000*
        b^3) + (252012051827*d^10*K0^2*M^5*Sqrt[Pi/37]*u^11)/
       (10729795809116160000*b^3) + (765054666199*d^12*K0^2*M^5*Sqrt[Pi/37]*
        u^11)/(236055507800555520000*b^3) - 
      (28439303317*d^14*K0^2*M^5*Sqrt[Pi/37]*u^11)/(2622838975561728000*
        b^3) - (910027867283*d^16*K0^2*M^5*Sqrt[Pi/37]*u^11)/
       (236055507800555520000*b^3) - (13127282447*d^18*K0^2*M^5*Sqrt[Pi/37]*
        u^11)/(47211101560111104000*b^3) - (1044708827*K1^2*M^5*Sqrt[Pi/37]*
        u^11)/(354083261700833280000*b^3) - 
      (27399096301*d^2*K1^2*M^5*Sqrt[Pi/37]*u^11)/(78685169266851840000*
        b^3) - (220315366687*d^4*K1^2*M^5*Sqrt[Pi/37]*u^11)/
       (47211101560111104000*b^3) - (161691219709*d^6*K1^2*M^5*Sqrt[Pi/37]*
        u^11)/(12209767644856320000*b^3) + 
      (29250471539*d^8*K1^2*M^5*Sqrt[Pi/37]*u^11)/(7454384456859648000*b^3) + 
      (349902544613*d^10*K1^2*M^5*Sqrt[Pi/37]*u^11)/(12209767644856320000*
        b^3) + (2793034474889*d^12*K1^2*M^5*Sqrt[Pi/37]*u^11)/
       (708166523401666560000*b^3) - (936383181977*d^14*K1^2*M^5*Sqrt[Pi/37]*
        u^11)/(70816652340166656000*b^3) - 
      (1109868820981*d^16*K1^2*M^5*Sqrt[Pi/37]*u^11)/(236055507800555520000*
        b^3) - (48247209629*d^18*K1^2*M^5*Sqrt[Pi/37]*u^11)/
       (141633304680333312000*b^3) - (535531*K0*K1*M^5*Sqrt[Pi/37]*u^12)/
       (549818729349120000*b^3) - (6780517729*d^2*K0*K1*M^5*Sqrt[Pi/37]*u^12)/
       (59013876950138880000*b^3) - (87799003*d^4*K0*K1*M^5*Sqrt[Pi/37]*u^12)/
       (57018238599168000*b^3) - (70935763*d^6*K0*K1*M^5*Sqrt[Pi/37]*u^12)/
       (16224489630720000*b^3) + (45946193423*d^8*K0*K1*M^5*Sqrt[Pi/37]*u^12)/
       (35408326170083328000*b^3) + (52350535801*d^10*K0*K1*M^5*Sqrt[Pi/37]*
        u^12)/(5532550964075520000*b^3) + (228007597187*d^12*K0*K1*M^5*
        Sqrt[Pi/37]*u^12)/(177041630850416640000*b^3) - 
      (3505079507*d^14*K0*K1*M^5*Sqrt[Pi/37]*u^12)/(804734685683712000*b^3) - 
      (30489914101*d^16*K0*K1*M^5*Sqrt[Pi/37]*u^12)/(19671292316712960000*
        b^3) - (4049609429*d^18*K0*K1*M^5*Sqrt[Pi/37]*u^12)/
       (35408326170083328000*b^3) - (669373*K0^2*M^5*Sqrt[Pi/37]*u^13)/
       (9317980571074560000*b^3) - (46187401*d^4*K0^2*M^5*Sqrt[Pi/37]*u^13)/
       (406992254828544000*b^3) - (3567166651*d^6*K0^2*M^5*Sqrt[Pi/37]*u^13)/
       (11065101928151040000*b^3) + (676075177*d^8*K0^2*M^5*Sqrt[Pi/37]*u^13)/
       (7081665234016665600*b^3) + (15455173369*d^10*K0^2*M^5*Sqrt[Pi/37]*
        u^13)/(22130203856302080000*b^3) - 
      (2840735449*d^14*K0^2*M^5*Sqrt[Pi/37]*u^13)/(8852081542520832000*b^3) - 
      (3362937839*d^16*K0^2*M^5*Sqrt[Pi/37]*u^13)/(29506938475069440000*
        b^3) - (303366773*d^18*K0^2*M^5*Sqrt[Pi/37]*u^13)/
       (35408326170083328000*b^3) - (7374239*K1^2*M^5*Sqrt[Pi/37]*u^13)/
       (88520815425208320000*b^3) - (869802049*d^2*K1^2*M^5*Sqrt[Pi/37]*u^13)/
       (88520815425208320000*b^3) - (4660386901*d^4*K1^2*M^5*Sqrt[Pi/37]*
        u^13)/(35408326170083328000*b^3) - 
      (2363926603*d^6*K1^2*M^5*Sqrt[Pi/37]*u^13)/(6322915387514880000*b^3) + 
      (142271*d^8*K1^2*M^5*Sqrt[Pi/37]*u^13)/(1286125682688000*b^3) + 
      (10244560927*d^10*K1^2*M^5*Sqrt[Pi/37]*u^13)/(12645830775029760000*
        b^3) + (2756632679*d^12*K1^2*M^5*Sqrt[Pi/37]*u^13)/
       (25291661550059520000*b^3) - (137309719*d^14*K1^2*M^5*Sqrt[Pi/37]*
        u^13)/(368836730938368000*b^3) - (23386160531*d^16*K1^2*M^5*
        Sqrt[Pi/37]*u^13)/(177041630850416640000*b^3) - 
      (88176931*d^18*K1^2*M^5*Sqrt[Pi/37]*u^13)/(8852081542520832000*b^3) - 
      (4504039*d^2*K0^2*M^5*Sqrt[37*Pi]*u^13)/(19671292316712960000*b^3) + 
      (449855471*d^12*K0^2*M^5*Sqrt[37*Pi]*u^13)/(177041630850416640000*
        b^3) - (1901821*K0*K1*M^5*Sqrt[Pi/37]*u^14)/(88520815425208320000*
        b^3) - (112282109*d^2*K0*K1*M^5*Sqrt[Pi/37]*u^14)/
       (44260407712604160000*b^3) - (375846707*d^4*K0*K1*M^5*Sqrt[Pi/37]*
        u^14)/(11065101928151040000*b^3) - 
      (27720323*d^6*K0*K1*M^5*Sqrt[Pi/37]*u^14)/(287405244887040000*b^3) + 
      (179508397*d^8*K0*K1*M^5*Sqrt[Pi/37]*u^14)/(6322915387514880000*b^3) + 
      (667063*d^10*K0*K1*M^5*Sqrt[Pi/37]*u^14)/(3186953320320000*b^3) + 
      (22161383*d^12*K0*K1*M^5*Sqrt[Pi/37]*u^14)/(790364423439360000*b^3) - 
      (2128845457*d^14*K0*K1*M^5*Sqrt[Pi/37]*u^14)/(22130203856302080000*
        b^3) - (601242749*d^16*K0*K1*M^5*Sqrt[Pi/37]*u^14)/
       (17704163085041664000*b^3) - (7694653*d^18*K0*K1*M^5*Sqrt[Pi/37]*u^14)/
       (2950693847506944000*b^3) - (1343*K0^2*M^5*Sqrt[Pi/37]*u^15)/
       (1092849573150720000*b^3) - (6433087*d^2*K0^2*M^5*Sqrt[Pi/37]*u^15)/
       (44260407712604160000*b^3) - (1368043*d^4*K0^2*M^5*Sqrt[Pi/37]*u^15)/
       (702546154168320000*b^3) - (122205163*d^6*K0^2*M^5*Sqrt[Pi/37]*u^15)/
       (22130203856302080000*b^3) + (88505057*d^10*K0^2*M^5*Sqrt[Pi/37]*u^15)/
       (7376734618767360000*b^3) + (3765691*d^12*K0^2*M^5*Sqrt[Pi/37]*u^15)/
       (2329495142768640000*b^3) - (122338871*d^14*K0^2*M^5*Sqrt[Pi/37]*u^15)/
       (22130203856302080000*b^3) - (601561*d^16*K0^2*M^5*Sqrt[Pi/37]*u^15)/
       (310599352369152000*b^3) - (1340167*d^18*K0^2*M^5*Sqrt[Pi/37]*u^15)/
       (8852081542520832000*b^3) - (121357*K1^2*M^5*Sqrt[Pi/37]*u^15)/
       (88520815425208320000*b^3) - (44551*d^2*K1^2*M^5*Sqrt[Pi/37]*u^15)/
       (274909364674560000*b^3) - (1747631*d^4*K1^2*M^5*Sqrt[Pi/37]*u^15)/
       (804734685683712000*b^3) - (136274263*d^6*K1^2*M^5*Sqrt[Pi/37]*u^15)/
       (22130203856302080000*b^3) + (19971799*d^8*K1^2*M^5*Sqrt[Pi/37]*u^15)/
       (11065101928151040000*b^3) + (59205547*d^10*K1^2*M^5*Sqrt[Pi/37]*u^15)/
       (4426040771260416000*b^3) + (79982557*d^12*K1^2*M^5*Sqrt[Pi/37]*u^15)/
       (44260407712604160000*b^3) - (136503979*d^14*K1^2*M^5*Sqrt[Pi/37]*
        u^15)/(22130203856302080000*b^3) - 
      (191065459*d^16*K1^2*M^5*Sqrt[Pi/37]*u^15)/(88520815425208320000*b^3) - 
      (5039*d^18*K1^2*M^5*Sqrt[Pi/37]*u^15)/(29804988358656000*b^3) + 
      (967663*d^8*K0^2*M^5*Sqrt[37*Pi]*u^15)/(22130203856302080000*b^3) - 
      (18013*K0*K1*M^5*Sqrt[Pi/37]*u^16)/(66390611568906240000*b^3) - 
      (2120011*d^2*K0*K1*M^5*Sqrt[Pi/37]*u^16)/(66390611568906240000*b^3) - 
      (7118261*d^4*K0*K1*M^5*Sqrt[Pi/37]*u^16)/(16597652892226560000*b^3) - 
      (876577*d^6*K0*K1*M^5*Sqrt[Pi/37]*u^16)/(721637082270720000*b^3) + 
      (11853917*d^8*K0*K1*M^5*Sqrt[Pi/37]*u^16)/(33195305784453120000*b^3) + 
      (87481027*d^10*K0*K1*M^5*Sqrt[Pi/37]*u^16)/(33195305784453120000*b^3) - 
      (2899301*d^14*K0*K1*M^5*Sqrt[Pi/37]*u^16)/(2371093270318080000*b^3) - 
      (574037*d^16*K0*K1*M^5*Sqrt[Pi/37]*u^16)/(1354910440181760000*b^3) - 
      (2371*d^18*K0*K1*M^5*Sqrt[Pi/37]*u^16)/(70254615416832000*b^3) + 
      (593*d^12*K0*K1*M^5*Sqrt[37*Pi]*u^16)/(60355101426278400*b^3) - 
      (K0^2*M^5*Sqrt[Pi/37]*u^17)/(86221573466112000*b^3) - 
      (17791*d^2*K0^2*M^5*Sqrt[Pi/37]*u^17)/(13278122313781248000*b^3) - 
      (169709*d^6*K0^2*M^5*Sqrt[Pi/37]*u^17)/(3319530578445312000*b^3) + 
      (10151*d^8*K0^2*M^5*Sqrt[Pi/37]*u^17)/(663906115689062400*b^3) + 
      (731851*d^10*K0^2*M^5*Sqrt[Pi/37]*u^17)/(6639061156890624000*b^3) + 
      (13093*d^12*K0^2*M^5*Sqrt[Pi/37]*u^17)/(829882644611328000*b^3) - 
      (7459*d^14*K0^2*M^5*Sqrt[Pi/37]*u^17)/(144327416454144000*b^3) - 
      (23501*d^16*K0^2*M^5*Sqrt[Pi/37]*u^17)/(1327812231378124800*b^3) - 
      (6341*d^18*K0^2*M^5*Sqrt[Pi/37]*u^17)/(4426040771260416000*b^3) - 
      (137*K1^2*M^5*Sqrt[Pi/37]*u^17)/(11065101928151040000*b^3) - 
      (6361*d^2*K1^2*M^5*Sqrt[Pi/37]*u^17)/(4426040771260416000*b^3) - 
      (80053*d^4*K1^2*M^5*Sqrt[Pi/37]*u^17)/(4149413223056640000*b^3) - 
      (181961*d^6*K1^2*M^5*Sqrt[Pi/37]*u^17)/(3319530578445312000*b^3) + 
      (24811*d^8*K1^2*M^5*Sqrt[Pi/37]*u^17)/(1508877535656960000*b^3) + 
      (1306289*d^10*K1^2*M^5*Sqrt[Pi/37]*u^17)/(11065101928151040000*b^3) + 
      (17597*d^12*K1^2*M^5*Sqrt[Pi/37]*u^17)/(1037353305764160000*b^3) - 
      (919669*d^14*K1^2*M^5*Sqrt[Pi/37]*u^17)/(16597652892226560000*b^3) - 
      (629327*d^16*K1^2*M^5*Sqrt[Pi/37]*u^17)/(33195305784453120000*b^3) - 
      (33997*d^18*K1^2*M^5*Sqrt[Pi/37]*u^17)/(22130203856302080000*b^3) - 
      (101*d^4*K0^2*M^5*Sqrt[37*Pi]*u^17)/(207470661152832000*b^3) - 
      (13*K0*K1*M^5*Sqrt[Pi/37]*u^18)/(8298826446113280000*b^3) - 
      (1579*d^2*K0*K1*M^5*Sqrt[Pi/37]*u^18)/(8298826446113280000*b^3) - 
      (347*d^4*K0*K1*M^5*Sqrt[Pi/37]*u^18)/(138313774101888000*b^3) - 
      (263*d^6*K0*K1*M^5*Sqrt[Pi/37]*u^18)/(36398361605760000*b^3) + 
      (3119*d^8*K0*K1*M^5*Sqrt[Pi/37]*u^18)/(1383137741018880000*b^3) + 
      (63571*d^10*K0*K1*M^5*Sqrt[Pi/37]*u^18)/(4149413223056640000*b^3) + 
      (107*d^12*K0*K1*M^5*Sqrt[Pi/37]*u^18)/(46104591367296000*b^3) - 
      (17*d^14*K0*K1*M^5*Sqrt[Pi/37]*u^18)/(2328514715520000*b^3) - 
      (6823*d^16*K0*K1*M^5*Sqrt[Pi/37]*u^18)/(2766275482037760000*b^3) - 
      (17*d^18*K0*K1*M^5*Sqrt[Pi/37]*u^18)/(83826529758720000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/37]*u^19)/(230522956836480000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/37]*u^19)/(19210246403040000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/37]*u^19)/(6403415467680000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/37]*u^19)/(19210246403040000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/37]*u^19)/(19210246403040000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/37]*u^19)/(6403415467680000*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/37]*u^19)/(19210246403040000*b^3) - 
      (d^18*K0^2*M^5*Sqrt[Pi/37]*u^19)/(230522956836480000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/37]*u^19)/(230522956836480000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/37]*u^19)/(19210246403040000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/37]*u^19)/(6403415467680000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/37]*u^19)/(19210246403040000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/37]*u^19)/(19210246403040000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/37]*u^19)/(6403415467680000*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/37]*u^19)/(19210246403040000*b^3) - 
      (d^18*K1^2*M^5*Sqrt[Pi/37]*u^19)/(230522956836480000*b^3) + 
      (d^10*K0^2*M^5*Sqrt[37*Pi]*u^19)/(115261478418240000*b^3) + 
      (d^10*K1^2*M^5*Sqrt[37*Pi]*u^19)/(115261478418240000*b^3))/Pi}, 12, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_18_10.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-5*K0^2*M^4*Sqrt[5/(5772333*Pi)]*u^2)/(81010688*b^2) + 
      (41*K1^2*M^4*Sqrt[5/(5772333*Pi)]*u^2)/(40505344*b^2) + 
      (55*d^2*K1^2*M^4*Sqrt[5/(5772333*Pi)]*u^2)/(460288*b^2) - 
      (1153379*d^16*K0^2*M^4*Sqrt[7/(4123095*Pi)]*u^2)/(19442565120*b^2) + 
      (1559687*d^14*K1^2*M^4*Sqrt[7/(4123095*Pi)]*u^2)/(486064128*b^2) + 
      (89*d^18*K1^2*M^4*Sqrt[7/(4123095*Pi)]*u^2)/(1265792*b^2) - 
      (117*d^2*K0^2*M^4*Sqrt[51/(565915*Pi)]*u^2)/(162021376*b^2) - 
      (387*d^4*K0^2*M^4*Sqrt[51/(565915*Pi)]*u^2)/(40505344*b^2) + 
      (221*d^12*K0^2*M^4*Sqrt[51/(565915*Pi)]*u^2)/(40505344*b^2) + 
      (3403*d^6*K1^2*M^4*Sqrt[133/(217005*Pi)]*u^2)/(20252672*b^2) + 
      (153*d^8*K0^2*M^4*Sqrt[255/(113183*Pi)]*u^2)/(81010688*b^2) - 
      (17*d^18*K0^2*M^4*Sqrt[255/(113183*Pi)]*u^2)/(162021376*b^2) - 
      (41*d^8*K1^2*M^4*Sqrt[323/(89355*Pi)]*u^2)/(1841152*b^2) - 
      (533*d^12*K1^2*M^4*Sqrt[323/(89355*Pi)]*u^2)/(30379008*b^2) + 
      (663*d^10*K0^2*M^4*Sqrt[357/(80845*Pi)]*u^2)/(81010688*b^2) - 
      (153*d^14*K0^2*M^4*Sqrt[357/(80845*Pi)]*u^2)/(40505344*b^2) - 
      (d^6*K0^2*M^4*Sqrt[851/(33915*Pi)]*u^2)/(653312*b^2) - 
      (3649*d^10*K1^2*M^4*Sqrt[1615/(17871*Pi)]*u^2)/(121516032*b^2) + 
      (41*d^16*K1^2*M^4*Sqrt[7429/(3885*Pi)]*u^2)/(40505344*b^2) - 
      (13*d^2*K1^2*M^4*u^2)/(7364608*Sqrt[28861665]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^2)/(162021376*b^2*Sqrt[28861665*Pi]) - 
      (169*d^6*K0^2*M^4*u^2)/(3682304*b^2*Sqrt[28861665*Pi]) - 
      (353587*d^16*K0^2*M^4*u^2)/(19442565120*b^2*Sqrt[28861665*Pi]) + 
      (80483*d^4*K1^2*M^4*u^2)/(10126336*b^2*Sqrt[28861665*Pi]) - 
      (169*d^14*K1^2*M^4*u^2)/(14729216*b^2*Sqrt[28861665*Pi]) - 
      (13*d^18*K1^2*M^4*u^2)/(7364608*b^2*Sqrt[28861665*Pi]) + 
      (622033119*d^4*K0*K1*M^4*Sqrt[3/(9620555*Pi)]*u^3)/(324366794752*b^2) - 
      (2409109*d^8*K0*K1*M^4*Sqrt[17/(1697745*Pi)]*u^3)/(8048803840*b^2) - 
      (94812881*d^12*K0*K1*M^4*Sqrt[17/(1697745*Pi)]*u^3)/
       (374269378560*b^2) + (4672842719*d^14*K0*K1*M^4*Sqrt[17/(1697745*Pi)]*
        u^3)/(4865501921280*b^2) + (421691807*d^16*K0*K1*M^4*
        Sqrt[17/(1697745*Pi)]*u^3)/(1297467179008*b^2) + 
      (27879811*d^18*K0*K1*M^4*Sqrt[17/(1697745*Pi)]*u^3)/
       (1297467179008*b^2) - (2475199*d^10*K0*K1*M^4*Sqrt[323/(89355*Pi)]*
        u^3)/(22682992640*b^2) + (71064193*K0*K1*M^4*u^3)/
       (19462007685120*b^2*Sqrt[28861665*Pi]) + 
      (8375518013*d^2*K0*K1*M^4*u^3)/(19462007685120*b^2*Sqrt[28861665*Pi]) + 
      (2393928863*d^6*K0*K1*M^4*u^3)/(147439452160*b^2*Sqrt[28861665*Pi]) + 
      (12539808077*d^14*K0^2*M^4*Sqrt[3/(9620555*Pi)]*u^4)/
       (10226342297600*b^2) - (730327273*d^8*K1^2*M^4*Sqrt[3/(9620555*Pi)]*
        u^4)/(69863617331200*b^2) + (9605411*d^18*K0^2*M^4*
        Sqrt[5/(5772333*Pi)]*u^4)/(648733589504*b^2) + 
      (1640921*d^2*K0^2*M^4*Sqrt[17/(1697745*Pi)]*u^4)/(313903349760*b^2) - 
      (47415371*d^8*K0^2*M^4*Sqrt[17/(1697745*Pi)]*u^4)/(748538757120*b^2) - 
      (1193851*d^10*K0^2*M^4*Sqrt[17/(1697745*Pi)]*u^4)/(2835374080*b^2) - 
      (2310631*d^12*K0^2*M^4*Sqrt[17/(1697745*Pi)]*u^4)/(46783672320*b^2) + 
      (255687737*d^16*K0^2*M^4*Sqrt[17/(1697745*Pi)]*u^4)/
       (3892401537024*b^2) + (344146169*K1^2*M^4*Sqrt[17/(1697745*Pi)]*u^4)/
       (16348086455500800*b^2) + (129163957673*d^4*K1^2*M^4*
        Sqrt[17/(1697745*Pi)]*u^4)/(4087021613875200*b^2) + 
      (8671362783383*d^16*K1^2*M^4*Sqrt[23/(1254855*Pi)]*u^4)/
       (588531112398028800*b^2) + (952370663*d^18*K1^2*M^4*
        Sqrt[23/(1254855*Pi)]*u^4)/(274373478973440*b^2) + 
      (1760731840249*d^2*K1^2*M^4*u^4)/(49044259366502400*Sqrt[28861665]*b^2*
        Sqrt[Pi]) + (4921283*K0^2*M^4*u^4)/(6487335895040*b^2*
        Sqrt[28861665*Pi]) + (574279297*d^4*K0^2*M^4*u^4)/
       (486550192128*b^2*Sqrt[28861665*Pi]) + (1460843327*d^6*K0^2*M^4*u^4)/
       (442318356480*b^2*Sqrt[28861665*Pi]) - 
      (763183678253*d^14*K0^2*M^4*u^4)/(2075947486412800*b^2*
        Sqrt[28861665*Pi]) - (286991*K1^2*M^4*u^4)/(3499661721600*b^2*
        Sqrt[28861665*Pi]) + (7295689406669*d^6*K1^2*M^4*u^4)/
       (4087021613875200*b^2*Sqrt[28861665*Pi]) - 
      (678109178627*d^10*K1^2*M^4*u^4)/(171483424358400*b^2*
        Sqrt[28861665*Pi]) - (1053560360441*d^12*K1^2*M^4*u^4)/
       (943158833971200*b^2*Sqrt[28861665*Pi]) + 
      (2566303418647*d^14*K1^2*M^4*u^4)/(1362340537958400*b^2*
        Sqrt[28861665*Pi]) + (2962459120193*d^16*K1^2*M^4*u^4)/
       (6467374861516800*b^2*Sqrt[28861665*Pi]) - 
      (91123718509*d^18*K1^2*M^4*u^4)/(5605058213314560*b^2*
        Sqrt[28861665*Pi]) + (553221083*d^2*K0*K1*M^4*Sqrt[19/(1519035*Pi)]*
        u^5)/(791036441395200*b^2) + (232213440443*d^4*K0*K1*M^4*
        Sqrt[23/(1254855*Pi)]*u^5)/(10700565679964160*b^2) - 
      (3487974527419*d^8*K0*K1*M^4*Sqrt[23/(1254855*Pi)]*u^5)/
       (90543248061235200*b^2) + (200316799549*d^16*K0*K1*M^4*
        Sqrt[23/(1254855*Pi)]*u^5)/(11770622247960576*b^2) + 
      (181611973*K0*K1*M^4*u^5)/(1226106484162560*b^2*Sqrt[28861665*Pi]) - 
      (16545965614807*d^4*K0*K1*M^4*u^5)/(45271624030617600*b^2*
        Sqrt[28861665*Pi]) + (97982482987*d^6*K0*K1*M^4*u^5)/
       (340585134489600*b^2*Sqrt[28861665*Pi]) + 
      (71930260854413*d^8*K0*K1*M^4*u^5)/(90543248061235200*b^2*
        Sqrt[28861665*Pi]) - (50718872431*d^10*K0*K1*M^4*u^5)/
       (85741712179200*b^2*Sqrt[28861665*Pi]) - 
      (108183464603*d^12*K0*K1*M^4*u^5)/(471579416985600*b^2*
        Sqrt[28861665*Pi]) + (54498376897*d^14*K0*K1*M^4*u^5)/
       (191579138150400*b^2*Sqrt[28861665*Pi]) - 
      (702721813529*d^16*K0*K1*M^4*u^5)/(3233687430758400*b^2*
        Sqrt[28861665*Pi]) + (94092920783*d^18*K0*K1*M^4*u^5)/
       (4904425936650240*b^2*Sqrt[28861665*Pi]) - 
      (628858053067*d^2*K1^2*M^4*Sqrt[7/(4123095*Pi)]*u^6)/
       (240216780570624000*b^2) - (8091384029*d^12*K1^2*M^4*
        Sqrt[17/(1697745*Pi)]*u^6)/(113179060076544000*b^2) - 
      (4956398309777*d^18*K1^2*M^4*Sqrt[19/(1519035*Pi)]*u^6)/
       (6726069855977472000*b^2) + (777015927313*d^10*K1^2*M^4*
        Sqrt[23/(1254855*Pi)]*u^6)/(16462408738406400*b^2) - 
      (2114536799059*d^16*K1^2*M^4*Sqrt[23/(1254855*Pi)]*u^6)/
       (294265556199014400*b^2) + (864323*K0^2*M^4*Sqrt[37/(780045*Pi)]*u^6)/
       (713371045330944*b^2) - (26206793069*d^4*K1^2*M^4*Sqrt[37/(780045*Pi)]*
        u^6)/(3678319452487680*b^2) + (240762037*d^12*K0^2*M^4*
        Sqrt[629/(45885*Pi)]*u^6)/(1257545111961600*b^2) - 
      (2016103*K1^2*M^4*Sqrt[703/(41055*Pi)]*u^6)/(6005419514265600*b^2) + 
      (345167216629*d^2*K0^2*M^4*u^6)/(196177037466009600*Sqrt[28861665]*b^2*
        Sqrt[Pi]) - (2245257535817*d^2*K1^2*M^4*u^6)/(435948972146688000*
        Sqrt[28861665]*b^2*Sqrt[Pi]) - (296582383259*d^4*K0^2*M^4*u^6)/
       (16348086455500800*b^2*Sqrt[28861665*Pi]) - 
      (216279861587*d^6*K0^2*M^4*u^6)/(1257545111961600*b^2*
        Sqrt[28861665*Pi]) - (18178550221*d^8*K0^2*M^4*u^6)/
       (228644565811200*b^2*Sqrt[28861665*Pi]) + 
      (279965140393*d^10*K0^2*M^4*u^6)/(685933697433600*b^2*
        Sqrt[28861665*Pi]) - (9521721771997*d^14*K0^2*M^4*u^6)/
       (49044259366502400*b^2*Sqrt[28861665*Pi]) - 
      (12483585813859*d^16*K0^2*M^4*u^6)/(196177037466009600*b^2*
        Sqrt[28861665*Pi]) - (116441995199*d^18*K0^2*M^4*u^6)/
       (39235407493201920*b^2*Sqrt[28861665*Pi]) - 
      (4865790845021*d^6*K1^2*M^4*u^6)/(8174043227750400*b^2*
        Sqrt[28861665*Pi]) + (1425651608197*d^8*K1^2*M^4*u^6)/
       (3772635335884800*b^2*Sqrt[28861665*Pi]) + 
      (422023273087*d^10*K1^2*M^4*u^6)/(2351772676915200*b^2*
        Sqrt[28861665*Pi]) - (131582324249*d^12*K1^2*M^4*u^6)/
       (37726353358848000*b^2*Sqrt[28861665*Pi]) - 
      (8558462780167*d^14*K1^2*M^4*u^6)/(14713277809950720*b^2*
        Sqrt[28861665*Pi]) + (19304148009257*d^18*K1^2*M^4*u^6)/
       (3621729922449408000*b^2*Sqrt[28861665*Pi]) - 
      (1167094387*K0*K1*M^4*Sqrt[17/(1697745*Pi)]*u^7)/
       (235412444959211520*b^2) + (194439326579*d^18*K0*K1*M^4*
        Sqrt[17/(1697745*Pi)]*u^7)/(506263322492928000*b^2) - 
      (50120221912883*d^6*K0*K1*M^4*Sqrt[19/(1519035*Pi)]*u^7)/
       (1623534103166976000*b^2) + (213508399*d^10*K0*K1*M^4*
        Sqrt[19/(1519035*Pi)]*u^7)/(4023071539200*b^2) + 
      (1007799911*d^12*K0*K1*M^4*Sqrt[95/(303807*Pi)]*u^7)/
       (905432480612352*b^2) - (13191491125717*d^2*K0*K1*M^4*u^7)/
       (1177062224796057600*b^2*Sqrt[28861665*Pi]) - 
      (47004507391999*d^4*K0*K1*M^4*u^7)/(294265556199014400*b^2*
        Sqrt[28861665*Pi]) + (5722182469853*d^6*K0*K1*M^4*u^7)/
       (47035453538304000*b^2*Sqrt[28861665*Pi]) + 
      (2198460489961*d^8*K0*K1*M^4*u^7)/(15090541343539200*b^2*
        Sqrt[28861665*Pi]) - (12467800251679*d^14*K0*K1*M^4*u^7)/
       (26751414199910400*b^2*Sqrt[28861665*Pi]) - 
      (35075763416539*d^16*K0*K1*M^4*u^7)/(235412444959211520*b^2*
        Sqrt[28861665*Pi]) - (240514347776533*d^18*K0*K1*M^4*u^7)/
       (15694162997280768000*b^2*Sqrt[28861665*Pi]) - 
      (3125591416261*d^2*K0^2*M^4*Sqrt[17/(1697745*Pi)]*u^8)/
       (37665991193473843200*b^2) + (23928646402103*d^12*K0^2*M^4*
        Sqrt[17/(1697745*Pi)]*u^8)/(14486919689797632000*b^2) - 
      (80748307111*K1^2*M^4*Sqrt[17/(1697745*Pi)]*u^8)/
       (56498986790210764800*b^2) - (376223672096137*d^14*K0^2*M^4*
        Sqrt[19/(1519035*Pi)]*u^8)/(62776651989123072000*b^2) + 
      (84192068084357*d^12*K1^2*M^4*Sqrt[37/(780045*Pi)]*u^8)/
       (43460759069392896000*b^2) - (83452675907*d^14*K1^2*M^4*
        Sqrt[37/(780045*Pi)]*u^8)/(29426555619901440*b^2) + 
      (2450679444173*d^2*K0^2*M^4*u^8)/(4185110132608204800*Sqrt[28861665]*
        b^2*Sqrt[Pi]) - (2577385798891*d^2*K1^2*M^4*u^8)/
       (653923458220032000*Sqrt[28861665]*b^2*Sqrt[Pi]) + 
      (1744532593*K0^2*M^4*u^8)/(588531112398028800*b^2*Sqrt[28861665*Pi]) - 
      (6128969485627*d^4*K0^2*M^4*u^8)/(294265556199014400*b^2*
        Sqrt[28861665*Pi]) - (106822873*d^6*K0^2*M^4*u^8)/
       (1397272346624*b^2*Sqrt[28861665*Pi]) + (1585299791*d^8*K0^2*M^4*u^8)/
       (130090873651200*b^2*Sqrt[28861665*Pi]) + 
      (225317044537*d^10*K0^2*M^4*u^8)/(1371867394867200*b^2*
        Sqrt[28861665*Pi]) - (3997402520651*d^12*K0^2*M^4*u^8)/
       (689853318561792000*b^2*Sqrt[28861665*Pi]) + 
      (1057190579803447*d^14*K0^2*M^4*u^8)/(26904279423909888000*b^2*
        Sqrt[28861665*Pi]) - (14434742532229*d^16*K0^2*M^4*u^8)/
       (588531112398028800*b^2*Sqrt[28861665*Pi]) - 
      (118561146181*d^18*K0^2*M^4*u^8)/(78470814986403840*b^2*
        Sqrt[28861665*Pi]) - (793665015371*K1^2*M^4*u^8)/
       (40356419135864832000*b^2*Sqrt[28861665*Pi]) - 
      (120342408163*d^4*K1^2*M^4*u^8)/(2829476501913600*b^2*
        Sqrt[28861665*Pi]) - (12453697002359*d^6*K1^2*M^4*u^8)/
       (122610648416256000*b^2*Sqrt[28861665*Pi]) + 
      (57912769903*d^8*K1^2*M^4*u^8)/(1257545111961600*b^2*
        Sqrt[28861665*Pi]) + (1529020918673*d^10*K1^2*M^4*u^8)/
       (6859336974336000*b^2*Sqrt[28861665*Pi]) - 
      (2227395940208441*d^12*K1^2*M^4*u^8)/(43460759069392896000*b^2*
        Sqrt[28861665*Pi]) - (699794581061*d^16*K1^2*M^4*u^8)/
       (20435108069376000*b^2*Sqrt[28861665*Pi]) - 
      (833800398689*d^18*K1^2*M^4*u^8)/(392354074932019200*b^2*
        Sqrt[28861665*Pi]) - (90631753078259*d^14*K0*K1*M^4*
        Sqrt[17/(1697745*Pi)]*u^9)/(17384303627757158400*b^2) - 
      (381993791*d^6*K0*K1*M^4*Sqrt[629/(45885*Pi)]*u^9)/
       (4715794169856000*b^2) - (14274475711*K0*K1*M^4*u^9)/
       (1471327780995072000*b^2*Sqrt[28861665*Pi]) - 
      (268354274323*d^2*K0*K1*M^4*u^9)/(210189682999296000*b^2*
        Sqrt[28861665*Pi]) - (28169325643*d^4*K0*K1*M^4*u^9)/
       (1582072882790400*b^2*Sqrt[28861665*Pi]) + 
      (1670230063*d^8*K0*K1*M^4*u^9)/(104795425996800*b^2*
        Sqrt[28861665*Pi]) + (568139964911*d^10*K0*K1*M^4*u^9)/
       (5144502730752000*b^2*Sqrt[28861665*Pi]) + 
      (80550289819*d^12*K0*K1*M^4*u^9)/(6287725559808000*b^2*
        Sqrt[28861665*Pi]) + (8469918433454791*d^14*K0*K1*M^4*u^9)/
       (225995947160843059200*b^2*Sqrt[28861665*Pi]) - 
      (858618453653*d^16*K0*K1*M^4*u^9)/(50735440723968000*b^2*
        Sqrt[28861665*Pi]) - (314538191993*d^18*K0*K1*M^4*u^9)/
       (294265556199014400*b^2*Sqrt[28861665*Pi]) - 
      (1947493921*d^18*K0^2*M^4*Sqrt[17/(1697745*Pi)]*u^10)/
       (294265556199014400*b^2) + (9542547947741*d^6*K1^2*M^4*
        Sqrt[23/(1254855*Pi)]*u^10)/(70623733487763456000*b^2) + 
      (12924259*d^12*K0^2*M^4*Sqrt[37/(780045*Pi)]*u^10)/
       (336842440704000*b^2) - (119336419567*K1^2*M^4*Sqrt[37/(780045*Pi)]*
        u^10)/(1129979735804215296000*b^2) - (113540305169*d^2*K0^2*M^4*u^10)/
       (1471327780995072000*Sqrt[28861665]*b^2*Sqrt[Pi]) - 
      (1044074161259*d^2*K1^2*M^4*u^10)/(4413983342985216000*Sqrt[28861665]*
        b^2*Sqrt[Pi]) + (19448993*K0^2*M^4*u^10)/(45978993156096000*b^2*
        Sqrt[28861665*Pi]) - (31899124219*d^4*K0^2*M^4*u^10)/
       (18391597262438400*b^2*Sqrt[28861665*Pi]) - 
      (24353572667*d^6*K0^2*M^4*u^10)/(4378951729152000*b^2*
        Sqrt[28861665*Pi]) + (67772813*d^8*K0^2*M^4*u^10)/
       (44912325427200*b^2*Sqrt[28861665*Pi]) + 
      (1229386801*d^10*K0^2*M^4*u^10)/(104989851648000*b^2*
        Sqrt[28861665*Pi]) - (197404228097*d^14*K0^2*M^4*u^10)/
       (36783194524876800*b^2*Sqrt[28861665*Pi]) - 
      (12160291553*d^16*K0^2*M^4*u^10)/(6811702689792000*b^2*
        Sqrt[28861665*Pi]) - (59*d^18*K0^2*M^4*u^10)/
       (52494925824*b^2*Sqrt[28861665*Pi]) + (7303557031*K1^2*M^4*u^10)/
       (9039837886433722368*b^2*Sqrt[28861665*Pi]) - 
      (22665363673*d^4*K1^2*M^4*u^10)/(9195798631219200*b^2*
        Sqrt[28861665*Pi]) - (932456473777*d^6*K1^2*M^4*u^10)/
       (98774452430438400*b^2*Sqrt[28861665*Pi]) + 
      (4114158907*d^8*K1^2*M^4*u^10)/(1886317667942400*b^2*
        Sqrt[28861665*Pi]) + (218769977719*d^10*K1^2*M^4*u^10)/
       (15433508192256000*b^2*Sqrt[28861665*Pi]) + 
      (36098565533*d^12*K1^2*M^4*u^10)/(21221073764352000*b^2*
        Sqrt[28861665*Pi]) - (22968692657*d^14*K1^2*M^4*u^10)/
       (3448424486707200*b^2*Sqrt[28861665*Pi]) - 
      (4896199666079*d^16*K1^2*M^4*u^10)/(2206991671492608000*b^2*
        Sqrt[28861665*Pi]) - (4612257737*d^18*K1^2*M^4*u^10)/
       (32696172911001600*b^2*Sqrt[28861665*Pi]) - 
      (133524793*d^2*K0*K1*M^4*Sqrt[19/(1519035*Pi)]*u^11)/
       (42442147528704000*b^2) - (256435591*K0*K1*M^4*u^11)/
       (551747917873152000*b^2*Sqrt[28861665*Pi]) - 
      (30091077581*d^4*K0*K1*M^4*u^11)/(36783194524876800*b^2*
        Sqrt[28861665*Pi]) - (107046208589*d^6*K0*K1*M^4*u^11)/
       (45978993156096000*b^2*Sqrt[28861665*Pi]) + 
      (2006740451*d^8*K0*K1*M^4*u^11)/(2829476501913600*b^2*
        Sqrt[28861665*Pi]) + (4880466253*d^10*K0*K1*M^4*u^11)/
       (964594262016000*b^2*Sqrt[28861665*Pi]) + 
      (26743110767*d^12*K0*K1*M^4*u^11)/(42442147528704000*b^2*
        Sqrt[28861665*Pi]) - (6495696113*d^14*K0*K1*M^4*u^11)/
       (2758739589365760*b^2*Sqrt[28861665*Pi]) - 
      (217369262801*d^16*K0*K1*M^4*u^11)/(275873958936576000*b^2*
        Sqrt[28861665*Pi]) - (612578893*d^18*K0*K1*M^4*u^11)/
       (12261064841625600*b^2*Sqrt[28861665*Pi]) - 
      (9308501*d^4*K0^2*M^4*Sqrt[5/(5772333*Pi)]*u^12)/
       (735663890497536*b^2) - (14325631*d^2*K0^2*M^4*Sqrt[17/(1697745*Pi)]*
        u^12)/(68968489734144000*b^2) + (20904721*d^12*K0^2*M^4*
        Sqrt[17/(1697745*Pi)]*u^12)/(7073691254784000*b^2) - 
      (6195991*d^18*K0^2*M^4*Sqrt[17/(1697745*Pi)]*u^12)/
       (40588352579174400*b^2) - (42852205969*d^16*K0^2*M^4*
        Sqrt[19/(1519035*Pi)]*u^12)/(15694162997280768000*b^2) + 
      (139816693*d^10*K1^2*M^4*Sqrt[19/(1519035*Pi)]*u^12)/
       (5787565572096000*b^2) + (1424164369*d^10*K0^2*M^4*
        Sqrt[23/(1254855*Pi)]*u^12)/(98774452430438400*b^2) - 
      (336419*K1^2*M^4*Sqrt[23/(1254855*Pi)]*u^12)/(78821131124736000*b^2) + 
      (81597847*d^12*K1^2*M^4*Sqrt[23/(1254855*Pi)]*u^12)/
       (31831610646528000*b^2) - (5062307*d^14*K0^2*M^4*Sqrt[37/(780045*Pi)]*
        u^12)/(1021755403468800*b^2) + (21213169*d^8*K1^2*M^4*
        Sqrt[37/(780045*Pi)]*u^12)/(12732644258611200*b^2) - 
      (3709274549*d^2*K1^2*M^4*u^12)/(551747917873152000*Sqrt[28861665]*b^2*
        Sqrt[Pi]) + (388139*K0^2*M^4*u^12)/(34484244867072000*b^2*
        Sqrt[28861665*Pi]) - (2822265673*d^6*K0^2*M^4*u^12)/
       (15326331052032000*b^2*Sqrt[28861665*Pi]) + 
      (78118841*d^8*K0^2*M^4*u^12)/(1414738250956800*b^2*Sqrt[28861665*Pi]) + 
      (4425560443*d^10*K0^2*M^4*u^12)/(70553180307456000*b^2*
        Sqrt[28861665*Pi]) - (1692006727*d^16*K0^2*M^4*u^12)/
       (172463329640448000*b^2*Sqrt[28861665*Pi]) - 
      (5491301*d^18*K0^2*M^4*u^12)/(4311583241011200*b^2*Sqrt[28861665*Pi]) - 
      (70697153*d^4*K1^2*M^4*u^12)/(951289513574400*b^2*Sqrt[28861665*Pi]) - 
      (42956989057*d^6*K1^2*M^4*u^12)/(206905469202432000*b^2*
        Sqrt[28861665*Pi]) - (4431567821*d^14*K1^2*M^4*u^12)/
       (20690546920243200*b^2*Sqrt[28861665*Pi]) - 
      (119442776329*d^16*K1^2*M^4*u^12)/(1655243753619456000*b^2*
        Sqrt[28861665*Pi]) - (497520197*d^18*K1^2*M^4*u^12)/
       (110349583574630400*b^2*Sqrt[28861665*Pi]) + 
      (18768791*d^10*K0*K1*M^4*Sqrt[23/(1254855*Pi)]*u^13)/
       (3858377048064000*b^2) - (2687883199*d^16*K0*K1*M^4*
        Sqrt[23/(1254855*Pi)]*u^13)/(3310487507238912000*b^2) - 
      (6142769*d^2*K0*K1*M^4*Sqrt[37/(780045*Pi)]*u^13)/
       (211871200463290368*b^2) - (375757*K0*K1*M^4*u^13)/
       (30652662104064000*b^2*Sqrt[28861665*Pi]) - 
      (10727322239*d^2*K0*K1*M^4*u^13)/(26483900057911296000*b^2*
        Sqrt[28861665*Pi]) - (914694793*d^4*K0*K1*M^4*u^13)/
       (45978993156096000*b^2*Sqrt[28861665*Pi]) - 
      (11729491057*d^6*K0*K1*M^4*u^13)/(206905469202432000*b^2*
        Sqrt[28861665*Pi]) + (262787033*d^8*K0*K1*M^4*u^13)/
       (15915805323264000*b^2*Sqrt[28861665*Pi]) + 
      (19591283*d^10*K0*K1*M^4*u^13)/(1653590163456000*b^2*
        Sqrt[28861665*Pi]) + (517029089*d^12*K0*K1*M^4*u^13)/
       (31831610646528000*b^2*Sqrt[28861665*Pi]) - 
      (11930175953*d^14*K0*K1*M^4*u^13)/(206905469202432000*b^2*
        Sqrt[28861665*Pi]) - (46061*d^16*K0*K1*M^4*u^13)/
       (52494925824000*b^2*Sqrt[28861665*Pi]) - 
      (33035477*d^18*K0*K1*M^4*u^13)/(27587395893657600*b^2*
        Sqrt[28861665*Pi]) + (16298267*d^8*K1^2*M^4*Sqrt[17/(1697745*Pi)]*
        u^14)/(218273901576192000*b^2) - (13922053*d^14*K1^2*M^4*
        Sqrt[19/(1519035*Pi)]*u^14)/(68968489734144000*b^2) - 
      (21079*K1^2*M^4*Sqrt[23/(1254855*Pi)]*u^14)/(413810938404864000*b^2) + 
      (22969*d^12*K1^2*M^4*Sqrt[37/(780045*Pi)]*u^14)/(757895491584000*b^2) - 
      (K0^2*M^4*Sqrt[391/(73815*Pi)]*u^14)/(938346799104000*b^2) - 
      (5790413*d^2*K0^2*M^4*u^14)/(68968489734144000*Sqrt[28861665]*b^2*
        Sqrt[Pi]) - (42289469*d^2*K1^2*M^4*u^14)/(413810938404864000*
        Sqrt[28861665]*b^2*Sqrt[Pi]) - (81497621*d^4*K0^2*M^4*u^14)/
       (68968489734144000*b^2*Sqrt[28861665*Pi]) - 
      (694856761*d^6*K0^2*M^4*u^14)/(206905469202432000*b^2*
        Sqrt[28861665*Pi]) + (7632367*d^8*K0^2*M^4*u^14)/
       (7957902661632000*b^2*Sqrt[28861665*Pi]) + (424471*d^10*K0^2*M^4*u^14)/
       (57875655720960*b^2*Sqrt[28861665*Pi]) + (15832651*d^12*K0^2*M^4*u^14)/
       (15915805323264000*b^2*Sqrt[28861665*Pi]) - 
      (708739259*d^14*K0^2*M^4*u^14)/(206905469202432000*b^2*
        Sqrt[28861665*Pi]) - (8792779*d^16*K0^2*M^4*u^14)/
       (7523835243724800*b^2*Sqrt[28861665*Pi]) - (53341*d^18*K0^2*M^4*u^14)/
       (766316552601600*b^2*Sqrt[28861665*Pi]) - (6952147*d^4*K1^2*M^4*u^14)/
       (5305268441088000*b^2*Sqrt[28861665*Pi]) - 
      (28751881*d^6*K1^2*M^4*u^14)/(7663165526016000*b^2*Sqrt[28861665*Pi]) - 
      (44965003*d^8*K1^2*M^4*u^14)/(218273901576192000*b^2*
        Sqrt[28861665*Pi]) + (23549*d^10*K1^2*M^4*u^14)/
       (2870816256000*b^2*Sqrt[28861665*Pi]) - (541625603*d^16*K1^2*M^4*u^14)/
       (413810938404864000*b^2*Sqrt[28861665*Pi]) - 
      (2141149*d^18*K1^2*M^4*u^14)/(27587395893657600*b^2*
        Sqrt[28861665*Pi]) - (244033*d^2*K0*K1*M^4*Sqrt[17/(1697745*Pi)]*
        u^15)/(206905469202432000*b^2) + 
      (125771*d^10*K0*K1*M^4*Sqrt[17/(1697745*Pi)]*u^15)/
       (2170337089536000*b^2) + (5627*d^12*K0*K1*M^4*Sqrt[17/(1697745*Pi)]*
        u^15)/(397895133081600*b^2) - (2047021*d^14*K0*K1*M^4*
        Sqrt[17/(1697745*Pi)]*u^15)/(45978993156096000*b^2) - 
      (35369*K0*K1*M^4*u^15)/(206905469202432000*b^2*Sqrt[28861665*Pi]) - 
      (104297*d^4*K0*K1*M^4*u^15)/(391866418944000*b^2*Sqrt[28861665*Pi]) - 
      (5617069*d^6*K0*K1*M^4*u^15)/(7389481042944000*b^2*Sqrt[28861665*Pi]) + 
      (1689691*d^8*K0*K1*M^4*u^15)/(7957902661632000*b^2*Sqrt[28861665*Pi]) + 
      (104407*d^10*K0*K1*M^4*u^15)/(155024077824000*b^2*Sqrt[28861665*Pi]) - 
      (d^14*K0*K1*M^4*u^15)/(39768883200*b^2*Sqrt[28861665*Pi]) - 
      (55357789*d^16*K0*K1*M^4*u^15)/(206905469202432000*b^2*
        Sqrt[28861665*Pi]) - (633557*d^18*K0*K1*M^4*u^15)/
       (41381093840486400*b^2*Sqrt[28861665*Pi]) - 
      (361*d^6*K0^2*M^4*Sqrt[19/(1519035*Pi)]*u^16)/(211128029798400*b^2) - 
      (K1^2*M^4*Sqrt[19/(1519035*Pi)]*u^16)/(22168443128832000*b^2) - 
      (1061*d^2*K1^2*M^4*Sqrt[19/(1519035*Pi)]*u^16)/(177347545030656000*
        b^2) - (653*d^18*K1^2*M^4*Sqrt[19/(1519035*Pi)]*u^16)/
       (78821131124736000*b^2) - (521*d^2*K0^2*M^4*Sqrt[23/(1254855*Pi)]*
        u^16)/(13793697946828800*b^2) - 
      (27661*d^4*K1^2*M^4*Sqrt[23/(1254855*Pi)]*u^16)/
       (51726367300608000*b^2) - (337*d^14*K0^2*M^4*Sqrt[703/(41055*Pi)]*
        u^16)/(10345273460121600*b^2) - (8161*d^2*K1^2*M^4*u^16)/
       (9931462521716736*Sqrt[28861665]*b^2*Sqrt[Pi]) - 
      (109*K0^2*M^4*u^16)/(13793697946828800*b^2*Sqrt[28861665*Pi]) - 
      (2633*d^4*K0^2*M^4*u^16)/(229894965780480*b^2*Sqrt[28861665*Pi]) + 
      (2017*d^8*K0^2*M^4*u^16)/(227368647475200*b^2*Sqrt[28861665*Pi]) + 
      (293*d^10*K0^2*M^4*u^16)/(4133975408640*b^2*Sqrt[28861665*Pi]) + 
      (61*d^12*K0^2*M^4*u^16)/(5413539225600*b^2*Sqrt[28861665*Pi]) - 
      (d^14*K0^2*M^4*u^16)/(90225653760*b^2*Sqrt[28861665*Pi]) - 
      (6389*d^16*K0^2*M^4*u^16)/(551747917873152*b^2*Sqrt[28861665*Pi]) - 
      (26269*d^18*K0^2*M^4*u^16)/(41381093840486400*b^2*Sqrt[28861665*Pi]) - 
      (4723*K1^2*M^4*u^16)/(620716407607296000*b^2*Sqrt[28861665*Pi]) - 
      (257141*d^6*K1^2*M^4*u^16)/(7389481042944000*b^2*Sqrt[28861665*Pi]) + 
      (75109*d^8*K1^2*M^4*u^16)/(7957902661632000*b^2*Sqrt[28861665*Pi]) + 
      (55003*d^10*K1^2*M^4*u^16)/(723445696512000*b^2*Sqrt[28861665*Pi]) + 
      (13241*d^12*K1^2*M^4*u^16)/(1085168544768000*b^2*Sqrt[28861665*Pi]) - 
      (5667161*d^14*K1^2*M^4*u^16)/(155179101901824000*b^2*
        Sqrt[28861665*Pi]) - (7714711*d^16*K1^2*M^4*u^16)/
       (620716407607296000*b^2*Sqrt[28861665*Pi]) - 
      (863237*d^18*K1^2*M^4*u^16)/(1655243753619456000*b^2*
        Sqrt[28861665*Pi]) + (d^10*K0*K1*M^4*Sqrt[17/(1697745*Pi)]*u^17)/
       (3229668288000*b^2) - (271*d^16*K0*K1*M^4*Sqrt[17/(1697745*Pi)]*u^17)/
       (2771055391104000*b^2) - (K0*K1*M^4*Sqrt[19/(1519035*Pi)]*u^17)/
       (44336886257664000*b^2) - (79*d^2*K0*K1*M^4*Sqrt[19/(1519035*Pi)]*
        u^17)/(44336886257664000*b^2) + (d^12*K0*K1*M^4*Sqrt[19/(1519035*Pi)]*
        u^17)/(17763175584000*b^2) - (d^18*K0*K1*M^4*Sqrt[19/(1519035*Pi)]*
        u^17)/(1136843237376000*b^2) - (K0*K1*M^4*u^17)/
       (1528858146816000*b^2*Sqrt[28861665*Pi]) - (4253*d^2*K0*K1*M^4*u^17)/
       (44336886257664000*b^2*Sqrt[28861665*Pi]) - (41*d^4*K0*K1*M^4*u^17)/
       (24741565992000*b^2*Sqrt[28861665*Pi]) - (1931*d^6*K0*K1*M^4*u^17)/
       (426316214016000*b^2*Sqrt[28861665*Pi]) + (167*d^8*K0*K1*M^4*u^17)/
       (149210674905600*b^2*Sqrt[28861665*Pi]) + (2617*d^10*K0*K1*M^4*u^17)/
       (542584272384000*b^2*Sqrt[28861665*Pi]) + (281*d^12*K0*K1*M^4*u^17)/
       (373026687264000*b^2*Sqrt[28861665*Pi]) - (3929*d^14*K0*K1*M^4*u^17)/
       (791730111744000*b^2*Sqrt[28861665*Pi]) - (1031*d^18*K0*K1*M^4*u^17)/
       (14778962085888000*b^2*Sqrt[28861665*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[7/(4123095*Pi)]*u^18)/(243609265152000*b^2) - 
      (d^6*K0^2*M^4*Sqrt[7/(4123095*Pi)]*u^18)/(121804632576000*b^2) + 
      (d^8*K0^2*M^4*Sqrt[7/(4123095*Pi)]*u^18)/(81203088384000*b^2) - 
      (d^4*K1^2*M^4*Sqrt[7/(4123095*Pi)]*u^18)/(243609265152000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(4123095*Pi)]*u^18)/(121804632576000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[7/(4123095*Pi)]*u^18)/(81203088384000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[17/(1697745*Pi)]*u^18)/(77512038912000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[17/(1697745*Pi)]*u^18)/(77512038912000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[19/(1519035*Pi)]*u^18)/(426316214016000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[19/(1519035*Pi)]*u^18)/(426316214016000*b^2) - 
      (79*d^2*K0^2*M^4*u^18)/(22168443128832000*Sqrt[28861665]*b^2*
        Sqrt[Pi]) - (79*d^2*K1^2*M^4*u^18)/(22168443128832000*Sqrt[28861665]*
        b^2*Sqrt[Pi]) - (K0^2*M^4*u^18)/(22168443128832000*b^2*
        Sqrt[28861665*Pi]) - (151*d^4*K0^2*M^4*u^18)/(22168443128832000*b^2*
        Sqrt[28861665*Pi]) - (d^6*K0^2*M^4*u^18)/(28790185881600*b^2*
        Sqrt[28861665*Pi]) - (d^8*K0^2*M^4*u^18)/(14093097984000*b^2*
        Sqrt[28861665*Pi]) - (47*d^14*K0^2*M^4*u^18)/(426316214016000*b^2*
        Sqrt[28861665*Pi]) - (61*d^16*K0^2*M^4*u^18)/(1705264856064000*b^2*
        Sqrt[28861665*Pi]) - (d^18*K0^2*M^4*u^18)/(568421618688000*b^2*
        Sqrt[28861665*Pi]) - (K1^2*M^4*u^18)/(22168443128832000*b^2*
        Sqrt[28861665*Pi]) - (151*d^4*K1^2*M^4*u^18)/(22168443128832000*b^2*
        Sqrt[28861665*Pi]) - (d^6*K1^2*M^4*u^18)/(28790185881600*b^2*
        Sqrt[28861665*Pi]) - (d^8*K1^2*M^4*u^18)/(14093097984000*b^2*
        Sqrt[28861665*Pi]) - (47*d^14*K1^2*M^4*u^18)/(426316214016000*b^2*
        Sqrt[28861665*Pi]) - (61*d^16*K1^2*M^4*u^18)/(1705264856064000*b^2*
        Sqrt[28861665*Pi]) - (d^18*K1^2*M^4*u^18)/(568421618688000*b^2*
        Sqrt[28861665*Pi]))/Pi}, 14, 15, 1], 
  SeriesData[p, 0, {((4387*d^2*K1^2*M^5*Sqrt[Pi/28861665]*u^3)/
       (7364608*b^3) + (80483*d^4*K1^2*M^5*Sqrt[Pi/28861665]*u^3)/
       (10126336*b^3) + (41*K1^2*M^5*Sqrt[(5*Pi)/5772333]*u^3)/
       (40505344*b^3) - (K0^2*M^5*Sqrt[(51*Pi)/565915]*u^3)/(162021376*b^3) - 
      (117*d^2*K0^2*M^5*Sqrt[(51*Pi)/565915]*u^3)/(162021376*b^3) - 
      (387*d^4*K0^2*M^5*Sqrt[(51*Pi)/565915]*u^3)/(40505344*b^3) + 
      (221*d^12*K0^2*M^5*Sqrt[(51*Pi)/565915]*u^3)/(40505344*b^3) - 
      (1377*d^16*K0^2*M^5*Sqrt[(51*Pi)/565915]*u^3)/(162021376*b^3) + 
      (3403*d^6*K1^2*M^5*Sqrt[(133*Pi)/217005]*u^3)/(20252672*b^3) + 
      (153*d^8*K0^2*M^5*Sqrt[(255*Pi)/113183]*u^3)/(81010688*b^3) - 
      (17*d^18*K0^2*M^5*Sqrt[(255*Pi)/113183]*u^3)/(162021376*b^3) - 
      (41*d^8*K1^2*M^5*Sqrt[(323*Pi)/89355]*u^3)/(1841152*b^3) - 
      (533*d^12*K1^2*M^5*Sqrt[(323*Pi)/89355]*u^3)/(30379008*b^3) + 
      (4223*d^14*K1^2*M^5*Sqrt[(323*Pi)/89355]*u^3)/(60758016*b^3) - 
      (153*d^6*K0^2*M^5*Sqrt[(357*Pi)/80845]*u^3)/(40505344*b^3) + 
      (663*d^10*K0^2*M^5*Sqrt[(357*Pi)/80845]*u^3)/(81010688*b^3) - 
      (153*d^14*K0^2*M^5*Sqrt[(357*Pi)/80845]*u^3)/(40505344*b^3) + 
      (41*d^18*K1^2*M^5*Sqrt[(969*Pi)/29785]*u^3)/(81010688*b^3) - 
      (3649*d^10*K1^2*M^5*Sqrt[(1615*Pi)/17871]*u^3)/(121516032*b^3) + 
      (41*d^16*K1^2*M^5*Sqrt[(7429*Pi)/3885]*u^3)/(40505344*b^3) + 
      (71064193*K0*K1*M^5*Sqrt[Pi/28861665]*u^4)/(19462007685120*b^3) + 
      (8375518013*d^2*K0*K1*M^5*Sqrt[Pi/28861665]*u^4)/(19462007685120*b^3) + 
      (2393928863*d^6*K0*K1*M^5*Sqrt[Pi/28861665]*u^4)/(147439452160*b^3) + 
      (622033119*d^4*K0*K1*M^5*Sqrt[(3*Pi)/9620555]*u^4)/(324366794752*b^3) - 
      (2409109*d^8*K0*K1*M^5*Sqrt[(17*Pi)/1697745]*u^4)/(8048803840*b^3) - 
      (94812881*d^12*K0*K1*M^5*Sqrt[(17*Pi)/1697745]*u^4)/
       (374269378560*b^3) + (4672842719*d^14*K0*K1*M^5*Sqrt[(17*Pi)/1697745]*
        u^4)/(4865501921280*b^3) + (421691807*d^16*K0*K1*M^5*
        Sqrt[(17*Pi)/1697745]*u^4)/(1297467179008*b^3) + 
      (27879811*d^18*K0*K1*M^5*Sqrt[(17*Pi)/1697745]*u^4)/
       (1297467179008*b^3) - (2475199*d^10*K0*K1*M^5*Sqrt[(323*Pi)/89355]*
        u^4)/(22682992640*b^3) + (4921283*K0^2*M^5*Sqrt[Pi/28861665]*u^5)/
       (6487335895040*b^3) + (574279297*d^4*K0^2*M^5*Sqrt[Pi/28861665]*u^5)/
       (486550192128*b^3) + (1460843327*d^6*K0^2*M^5*Sqrt[Pi/28861665]*u^5)/
       (442318356480*b^3) + (2705912549*K1^2*M^5*Sqrt[Pi/28861665]*u^5)/
       (9808851873300480*b^3) + (1760731840249*d^2*K1^2*M^5*Sqrt[Pi/28861665]*
        u^5)/(49044259366502400*b^3) + (7295689406669*d^6*K1^2*M^5*
        Sqrt[Pi/28861665]*u^5)/(4087021613875200*b^3) - 
      (678109178627*d^10*K1^2*M^5*Sqrt[Pi/28861665]*u^5)/
       (171483424358400*b^3) - (1053560360441*d^12*K1^2*M^5*Sqrt[Pi/28861665]*
        u^5)/(943158833971200*b^3) + (2566303418647*d^14*K1^2*M^5*
        Sqrt[Pi/28861665]*u^5)/(1362340537958400*b^3) + 
      (4342825221809*d^16*K1^2*M^5*Sqrt[Pi/28861665]*u^5)/
       (5449362151833600*b^3) + (623620270261*d^18*K1^2*M^5*Sqrt[Pi/28861665]*
        u^5)/(9808851873300480*b^3) - (730327273*d^8*K1^2*M^5*
        Sqrt[(3*Pi)/9620555]*u^5)/(69863617331200*b^3) + 
      (9605411*d^18*K0^2*M^5*Sqrt[(5*Pi)/5772333]*u^5)/(648733589504*b^3) + 
      (1640921*d^2*K0^2*M^5*Sqrt[(17*Pi)/1697745]*u^5)/(313903349760*b^3) - 
      (47415371*d^8*K0^2*M^5*Sqrt[(17*Pi)/1697745]*u^5)/(748538757120*b^3) - 
      (1193851*d^10*K0^2*M^5*Sqrt[(17*Pi)/1697745]*u^5)/(2835374080*b^3) - 
      (2310631*d^12*K0^2*M^5*Sqrt[(17*Pi)/1697745]*u^5)/(46783672320*b^3) + 
      (315880489*d^14*K0^2*M^5*Sqrt[(17*Pi)/1697745]*u^5)/
       (1621833973760*b^3) + (255687737*d^16*K0^2*M^5*Sqrt[(17*Pi)/1697745]*
        u^5)/(3892401537024*b^3) + (129163957673*d^4*K1^2*M^5*
        Sqrt[(17*Pi)/1697745]*u^5)/(4087021613875200*b^3) + 
      (181611973*K0*K1*M^5*Sqrt[Pi/28861665]*u^6)/(1226106484162560*b^3) + 
      (273098781833*d^4*K0*K1*M^5*Sqrt[Pi/28861665]*u^6)/
       (2043510806937600*b^3) + (97982482987*d^6*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^6)/(340585134489600*b^3) - (14397835549*d^8*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^6)/(157193138995200*b^3) - 
      (50718872431*d^10*K0*K1*M^5*Sqrt[Pi/28861665]*u^6)/
       (85741712179200*b^3) - (108183464603*d^12*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^6)/(471579416985600*b^3) + (54498376897*d^14*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^6)/(191579138150400*b^3) + 
      (533692444891*d^16*K0*K1*M^5*Sqrt[Pi/28861665]*u^6)/
       (3065266210406400*b^3) + (94092920783*d^18*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^6)/(4904425936650240*b^3) + (553221083*d^2*K0*K1*M^5*
        Sqrt[(19*Pi)/1519035]*u^6)/(791036441395200*b^3) + 
      (345167216629*d^2*K0^2*M^5*Sqrt[Pi/28861665]*u^7)/
       (196177037466009600*b^3) - (296582383259*d^4*K0^2*M^5*
        Sqrt[Pi/28861665]*u^7)/(16348086455500800*b^3) - 
      (216279861587*d^6*K0^2*M^5*Sqrt[Pi/28861665]*u^7)/
       (1257545111961600*b^3) - (18178550221*d^8*K0^2*M^5*Sqrt[Pi/28861665]*
        u^7)/(228644565811200*b^3) + (279965140393*d^10*K0^2*M^5*
        Sqrt[Pi/28861665]*u^7)/(685933697433600*b^3) - 
      (9521721771997*d^14*K0^2*M^5*Sqrt[Pi/28861665]*u^7)/
       (49044259366502400*b^3) - (12483585813859*d^16*K0^2*M^5*
        Sqrt[Pi/28861665]*u^7)/(196177037466009600*b^3) - 
      (116441995199*d^18*K0^2*M^5*Sqrt[Pi/28861665]*u^7)/
       (39235407493201920*b^3) - (3454003320863*d^2*K1^2*M^5*
        Sqrt[Pi/28861665]*u^7)/(147132778099507200*b^3) - 
      (4865790845021*d^6*K1^2*M^5*Sqrt[Pi/28861665]*u^7)/
       (8174043227750400*b^3) + (1425651608197*d^8*K1^2*M^5*Sqrt[Pi/28861665]*
        u^7)/(3772635335884800*b^3) + (9038858177*d^10*K1^2*M^5*
        Sqrt[Pi/28861665]*u^7)/(7145142681600*b^3) - 
      (13307512531*d^12*K1^2*M^5*Sqrt[Pi/28861665]*u^7)/
       (2829476501913600*b^3) - (8558462780167*d^14*K1^2*M^5*
        Sqrt[Pi/28861665]*u^7)/(14713277809950720*b^3) - 
      (10664761*d^18*K1^2*M^5*Sqrt[(5*Pi)/5772333]*u^7)/(6149750390784*b^3) - 
      (2114536799059*d^16*K1^2*M^5*Sqrt[(23*Pi)/1254855]*u^7)/
       (294265556199014400*b^3) + (864323*K0^2*M^5*Sqrt[(37*Pi)/780045]*u^7)/
       (713371045330944*b^3) - (26206793069*d^4*K1^2*M^5*Sqrt[(37*Pi)/780045]*
        u^7)/(3678319452487680*b^3) + (240762037*d^12*K0^2*M^5*
        Sqrt[(629*Pi)/45885]*u^7)/(1257545111961600*b^3) - 
      (2016103*K1^2*M^5*Sqrt[(703*Pi)/41055]*u^7)/(6005419514265600*b^3) - 
      (13191491125717*d^2*K0*K1*M^5*Sqrt[Pi/28861665]*u^8)/
       (1177062224796057600*b^3) - (47004507391999*d^4*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^8)/(294265556199014400*b^3) - 
      (15200234459497*d^6*K0*K1*M^5*Sqrt[Pi/28861665]*u^8)/
       (32696172911001600*b^3) + (2198460489961*d^8*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^8)/(15090541343539200*b^3) - 
      (12467800251679*d^14*K0*K1*M^5*Sqrt[Pi/28861665]*u^8)/
       (26751414199910400*b^3) - (35075763416539*d^16*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^8)/(235412444959211520*b^3) - 
      (1167094387*K0*K1*M^5*Sqrt[(17*Pi)/1697745]*u^8)/
       (235412444959211520*b^3) + (213508399*d^10*K0*K1*M^5*
        Sqrt[(19*Pi)/1519035]*u^8)/(4023071539200*b^3) - 
      (12109194971*d^18*K0*K1*M^5*Sqrt[(19*Pi)/1519035]*u^8)/
       (26156938328801280*b^3) + (1007799911*d^12*K0*K1*M^5*
        Sqrt[(95*Pi)/303807]*u^8)/(905432480612352*b^3) + 
      (1744532593*K0^2*M^5*Sqrt[Pi/28861665]*u^9)/(588531112398028800*b^3) - 
      (2522641159*d^2*K0^2*M^5*Sqrt[Pi/28861665]*u^9)/
       (3057304479989760*b^3) - (6128969485627*d^4*K0^2*M^5*Sqrt[Pi/28861665]*
        u^9)/(294265556199014400*b^3) - (106822873*d^6*K0^2*M^5*
        Sqrt[Pi/28861665]*u^9)/(1397272346624*b^3) + 
      (1585299791*d^8*K0^2*M^5*Sqrt[Pi/28861665]*u^9)/(130090873651200*b^3) + 
      (225317044537*d^10*K0^2*M^5*Sqrt[Pi/28861665]*u^9)/
       (1371867394867200*b^3) - (10972199414731*d^14*K0^2*M^5*
        Sqrt[Pi/28861665]*u^9)/(147132778099507200*b^3) - 
      (14434742532229*d^16*K0^2*M^5*Sqrt[Pi/28861665]*u^9)/
       (588531112398028800*b^3) - (118561146181*d^18*K0^2*M^5*
        Sqrt[Pi/28861665]*u^9)/(78470814986403840*b^3) - 
      (2577385798891*d^2*K1^2*M^5*Sqrt[Pi/28861665]*u^9)/
       (653923458220032000*b^3) - (120342408163*d^4*K1^2*M^5*
        Sqrt[Pi/28861665]*u^9)/(2829476501913600*b^3) - 
      (12453697002359*d^6*K1^2*M^5*Sqrt[Pi/28861665]*u^9)/
       (122610648416256000*b^3) + (57912769903*d^8*K1^2*M^5*Sqrt[Pi/28861665]*
        u^9)/(1257545111961600*b^3) + (1529020918673*d^10*K1^2*M^5*
        Sqrt[Pi/28861665]*u^9)/(6859336974336000*b^3) + 
      (577936574813*d^12*K1^2*M^5*Sqrt[Pi/28861665]*u^9)/
       (28294765019136000*b^3) - (699794581061*d^16*K1^2*M^5*
        Sqrt[Pi/28861665]*u^9)/(20435108069376000*b^3) - 
      (833800398689*d^18*K1^2*M^5*Sqrt[Pi/28861665]*u^9)/
       (392354074932019200*b^3) + (26549468413*d^12*K0^2*M^5*
        Sqrt[(19*Pi)/1519035]*u^9)/(22635812015308800*b^3) - 
      (468722117*K1^2*M^5*Sqrt[(23*Pi)/1254855]*u^9)/(245221296832512000*
        b^3) - (83452675907*d^14*K1^2*M^5*Sqrt[(37*Pi)/780045]*u^9)/
       (29426555619901440*b^3) - (14274475711*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^10)/(1471327780995072000*b^3) - (268354274323*d^2*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^10)/(210189682999296000*b^3) - 
      (28169325643*d^4*K0*K1*M^5*Sqrt[Pi/28861665]*u^10)/
       (1582072882790400*b^3) + (1670230063*d^8*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^10)/(104795425996800*b^3) + (568139964911*d^10*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^10)/(5144502730752000*b^3) + 
      (80550289819*d^12*K0*K1*M^5*Sqrt[Pi/28861665]*u^10)/
       (6287725559808000*b^3) - (858618453653*d^16*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^10)/(50735440723968000*b^3) - 
      (314538191993*d^18*K0*K1*M^5*Sqrt[Pi/28861665]*u^10)/
       (294265556199014400*b^3) - (50850308791*d^14*K0*K1*M^5*
        Sqrt[(37*Pi)/780045]*u^10)/(36783194524876800*b^3) - 
      (381993791*d^6*K0*K1*M^5*Sqrt[(629*Pi)/45885]*u^10)/
       (4715794169856000*b^3) + (19448993*K0^2*M^5*Sqrt[Pi/28861665]*u^11)/
       (45978993156096000*b^3) - (113540305169*d^2*K0^2*M^5*Sqrt[Pi/28861665]*
        u^11)/(1471327780995072000*b^3) - (31899124219*d^4*K0^2*M^5*
        Sqrt[Pi/28861665]*u^11)/(18391597262438400*b^3) - 
      (24353572667*d^6*K0^2*M^5*Sqrt[Pi/28861665]*u^11)/
       (4378951729152000*b^3) + (67772813*d^8*K0^2*M^5*Sqrt[Pi/28861665]*
        u^11)/(44912325427200*b^3) + (1229386801*d^10*K0^2*M^5*
        Sqrt[Pi/28861665]*u^11)/(104989851648000*b^3) - 
      (197404228097*d^14*K0^2*M^5*Sqrt[Pi/28861665]*u^11)/
       (36783194524876800*b^3) - (12160291553*d^16*K0^2*M^5*Sqrt[Pi/28861665]*
        u^11)/(6811702689792000*b^3) - (33438127057*d^18*K0^2*M^5*
        Sqrt[Pi/28861665]*u^11)/(294265556199014400*b^3) - 
      (6840825967*K1^2*M^5*Sqrt[Pi/28861665]*u^11)/(2206991671492608000*
        b^3) - (1044074161259*d^2*K1^2*M^5*Sqrt[Pi/28861665]*u^11)/
       (4413983342985216000*b^3) - (22665363673*d^4*K1^2*M^5*
        Sqrt[Pi/28861665]*u^11)/(9195798631219200*b^3) - 
      (1164655666543*d^6*K1^2*M^5*Sqrt[Pi/28861665]*u^11)/
       (183915972624384000*b^3) + (4114158907*d^8*K1^2*M^5*Sqrt[Pi/28861665]*
        u^11)/(1886317667942400*b^3) + (218769977719*d^10*K1^2*M^5*
        Sqrt[Pi/28861665]*u^11)/(15433508192256000*b^3) + 
      (36098565533*d^12*K1^2*M^5*Sqrt[Pi/28861665]*u^11)/
       (21221073764352000*b^3) - (22968692657*d^14*K1^2*M^5*Sqrt[Pi/28861665]*
        u^11)/(3448424486707200*b^3) - (4896199666079*d^16*K1^2*M^5*
        Sqrt[Pi/28861665]*u^11)/(2206991671492608000*b^3) - 
      (4612257737*d^18*K1^2*M^5*Sqrt[Pi/28861665]*u^11)/
       (32696172911001600*b^3) + (12924259*d^12*K0^2*M^5*Sqrt[(37*Pi)/780045]*
        u^11)/(336842440704000*b^3) - (256435591*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^12)/(551747917873152000*b^3) - (30091077581*d^4*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^12)/(36783194524876800*b^3) - 
      (107046208589*d^6*K0*K1*M^5*Sqrt[Pi/28861665]*u^12)/
       (45978993156096000*b^3) + (2006740451*d^8*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^12)/(2829476501913600*b^3) + (4880466253*d^10*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^12)/(964594262016000*b^3) + 
      (26743110767*d^12*K0*K1*M^5*Sqrt[Pi/28861665]*u^12)/
       (42442147528704000*b^3) - (6495696113*d^14*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^12)/(2758739589365760*b^3) - (217369262801*d^16*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^12)/(275873958936576000*b^3) - 
      (612578893*d^18*K0*K1*M^5*Sqrt[Pi/28861665]*u^12)/
       (12261064841625600*b^3) - (133524793*d^2*K0*K1*M^5*
        Sqrt[(19*Pi)/1519035]*u^12)/(42442147528704000*b^3) + 
      (388139*K0^2*M^5*Sqrt[Pi/28861665]*u^13)/(34484244867072000*b^3) - 
      (2822265673*d^6*K0^2*M^5*Sqrt[Pi/28861665]*u^13)/
       (15326331052032000*b^3) + (78118841*d^8*K0^2*M^5*Sqrt[Pi/28861665]*
        u^13)/(1414738250956800*b^3) + (190193189*d^10*K0^2*M^5*
        Sqrt[Pi/28861665]*u^13)/(482297131008000*b^3) - 
      (60998269*d^16*K0^2*M^5*Sqrt[Pi/28861665]*u^13)/(988795551744000*b^3) - 
      (17788081*d^18*K0^2*M^5*Sqrt[Pi/28861665]*u^13)/
       (4597899315609600*b^3) - (3709274549*d^2*K1^2*M^5*Sqrt[Pi/28861665]*
        u^13)/(551747917873152000*b^3) - 
      (70697153*d^4*K1^2*M^5*Sqrt[Pi/28861665]*u^13)/(951289513574400*b^3) - 
      (42956989057*d^6*K1^2*M^5*Sqrt[Pi/28861665]*u^13)/
       (206905469202432000*b^3) - (4431567821*d^14*K1^2*M^5*Sqrt[Pi/28861665]*
        u^13)/(20690546920243200*b^3) - (119442776329*d^16*K1^2*M^5*
        Sqrt[Pi/28861665]*u^13)/(1655243753619456000*b^3) - 
      (497520197*d^18*K1^2*M^5*Sqrt[Pi/28861665]*u^13)/
       (110349583574630400*b^3) - (9308501*d^4*K0^2*M^5*Sqrt[(5*Pi)/5772333]*
        u^13)/(735663890497536*b^3) - (14325631*d^2*K0^2*M^5*
        Sqrt[(17*Pi)/1697745]*u^13)/(68968489734144000*b^3) + 
      (20904721*d^12*K0^2*M^5*Sqrt[(17*Pi)/1697745]*u^13)/
       (7073691254784000*b^3) + (139816693*d^10*K1^2*M^5*
        Sqrt[(19*Pi)/1519035]*u^13)/(5787565572096000*b^3) - 
      (336419*K1^2*M^5*Sqrt[(23*Pi)/1254855]*u^13)/(78821131124736000*b^3) + 
      (81597847*d^12*K1^2*M^5*Sqrt[(23*Pi)/1254855]*u^13)/
       (31831610646528000*b^3) - (5062307*d^14*K0^2*M^5*Sqrt[(37*Pi)/780045]*
        u^13)/(1021755403468800*b^3) + (21213169*d^8*K1^2*M^5*
        Sqrt[(37*Pi)/780045]*u^13)/(12732644258611200*b^3) - 
      (375757*K0*K1*M^5*Sqrt[Pi/28861665]*u^14)/(30652662104064000*b^3) - 
      (203841817*d^2*K0*K1*M^5*Sqrt[Pi/28861665]*u^14)/
       (137936979468288000*b^3) - (914694793*d^4*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^14)/(45978993156096000*b^3) - (11729491057*d^6*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^14)/(206905469202432000*b^3) + 
      (262787033*d^8*K0*K1*M^5*Sqrt[Pi/28861665]*u^14)/
       (15915805323264000*b^3) + (35804639*d^10*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^14)/(289378278604800*b^3) + (517029089*d^12*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^14)/(31831610646528000*b^3) - 
      (11930175953*d^14*K0*K1*M^5*Sqrt[Pi/28861665]*u^14)/
       (206905469202432000*b^3) - (3236302921*d^16*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^14)/(165524375361945600*b^3) - 
      (33035477*d^18*K0*K1*M^5*Sqrt[Pi/28861665]*u^14)/
       (27587395893657600*b^3) - (5790413*d^2*K0^2*M^5*Sqrt[Pi/28861665]*
        u^15)/(68968489734144000*b^3) - (81497621*d^4*K0^2*M^5*
        Sqrt[Pi/28861665]*u^15)/(68968489734144000*b^3) - 
      (694856761*d^6*K0^2*M^5*Sqrt[Pi/28861665]*u^15)/
       (206905469202432000*b^3) + (7632367*d^8*K0^2*M^5*Sqrt[Pi/28861665]*
        u^15)/(7957902661632000*b^3) + (424471*d^10*K0^2*M^5*
        Sqrt[Pi/28861665]*u^15)/(57875655720960*b^3) + 
      (15832651*d^12*K0^2*M^5*Sqrt[Pi/28861665]*u^15)/
       (15915805323264000*b^3) - (708739259*d^14*K0^2*M^5*Sqrt[Pi/28861665]*
        u^15)/(206905469202432000*b^3) - 
      (8792779*d^16*K0^2*M^5*Sqrt[Pi/28861665]*u^15)/(7523835243724800*b^3) - 
      (53341*d^18*K0^2*M^5*Sqrt[Pi/28861665]*u^15)/(766316552601600*b^3) - 
      (42289469*d^2*K1^2*M^5*Sqrt[Pi/28861665]*u^15)/(413810938404864000*
        b^3) - (6952147*d^4*K1^2*M^5*Sqrt[Pi/28861665]*u^15)/
       (5305268441088000*b^3) - (28751881*d^6*K1^2*M^5*Sqrt[Pi/28861665]*
        u^15)/(7663165526016000*b^3) + (402961*d^8*K1^2*M^5*Sqrt[Pi/28861665]*
        u^15)/(378947745792000*b^3) + (23549*d^10*K1^2*M^5*Sqrt[Pi/28861665]*
        u^15)/(2870816256000*b^3) - (541625603*d^16*K1^2*M^5*
        Sqrt[Pi/28861665]*u^15)/(413810938404864000*b^3) - 
      (2141149*d^18*K1^2*M^5*Sqrt[Pi/28861665]*u^15)/(27587395893657600*
        b^3) - (13922053*d^14*K1^2*M^5*Sqrt[(19*Pi)/1519035]*u^15)/
       (68968489734144000*b^3) - (21079*K1^2*M^5*Sqrt[(23*Pi)/1254855]*u^15)/
       (413810938404864000*b^3) + (22969*d^12*K1^2*M^5*Sqrt[(37*Pi)/780045]*
        u^15)/(757895491584000*b^3) - (K0^2*M^5*Sqrt[(391*Pi)/73815]*u^15)/
       (938346799104000*b^3) - (35369*K0*K1*M^5*Sqrt[Pi/28861665]*u^16)/
       (206905469202432000*b^3) - (104297*d^4*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^16)/(391866418944000*b^3) - (5617069*d^6*K0*K1*M^5*
        Sqrt[Pi/28861665]*u^16)/(7389481042944000*b^3) + 
      (1689691*d^8*K0*K1*M^5*Sqrt[Pi/28861665]*u^16)/(7957902661632000*b^3) + 
      (21817*d^10*K0*K1*M^5*Sqrt[Pi/28861665]*u^16)/(13153558118400*b^3) - 
      (4494439*d^14*K0*K1*M^5*Sqrt[Pi/28861665]*u^16)/
       (5747374144512000*b^3) - (55357789*d^16*K0*K1*M^5*Sqrt[Pi/28861665]*
        u^16)/(206905469202432000*b^3) - 
      (633557*d^18*K0*K1*M^5*Sqrt[Pi/28861665]*u^16)/(41381093840486400*
        b^3) - (244033*d^2*K0*K1*M^5*Sqrt[(17*Pi)/1697745]*u^16)/
       (206905469202432000*b^3) + (5627*d^12*K0*K1*M^5*Sqrt[(17*Pi)/1697745]*
        u^16)/(397895133081600*b^3) - (109*K0^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (13793697946828800*b^3) - (2633*d^4*K0^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (229894965780480*b^3) + (2017*d^8*K0^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (227368647475200*b^3) + (293*d^10*K0^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (4133975408640*b^3) + (61*d^12*K0^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (5413539225600*b^3) - (1031*d^14*K0^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (30338045337600*b^3) - (6389*d^16*K0^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (551747917873152*b^3) - (26269*d^18*K0^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (41381093840486400*b^3) - (1051*K1^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (124143281521459200*b^3) - (44663*d^2*K1^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (47747415969792000*b^3) - (257141*d^6*K1^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (7389481042944000*b^3) + (75109*d^8*K1^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (7957902661632000*b^3) + (55003*d^10*K1^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (723445696512000*b^3) + (13241*d^12*K1^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (1085168544768000*b^3) - (5667161*d^14*K1^2*M^5*Sqrt[Pi/28861665]*
        u^17)/(155179101901824000*b^3) - 
      (7714711*d^16*K1^2*M^5*Sqrt[Pi/28861665]*u^17)/(620716407607296000*
        b^3) - (140473*d^18*K1^2*M^5*Sqrt[Pi/28861665]*u^17)/
       (206905469202432000*b^3) - (361*d^6*K0^2*M^5*Sqrt[(19*Pi)/1519035]*
        u^17)/(211128029798400*b^3) - (521*d^2*K0^2*M^5*Sqrt[(23*Pi)/1254855]*
        u^17)/(13793697946828800*b^3) - 
      (27661*d^4*K1^2*M^5*Sqrt[(23*Pi)/1254855]*u^17)/
       (51726367300608000*b^3) - (K0*K1*M^5*Sqrt[Pi/28861665]*u^18)/
       (923685130368000*b^3) - (137*d^2*K0*K1*M^5*Sqrt[Pi/28861665]*u^18)/
       (1055640148992000*b^3) - (41*d^4*K0*K1*M^5*Sqrt[Pi/28861665]*u^18)/
       (24741565992000*b^3) - (1931*d^6*K0*K1*M^5*Sqrt[Pi/28861665]*u^18)/
       (426316214016000*b^3) + (167*d^8*K0*K1*M^5*Sqrt[Pi/28861665]*u^18)/
       (149210674905600*b^3) + (5473*d^10*K0*K1*M^5*Sqrt[Pi/28861665]*u^18)/
       (542584272384000*b^3) - (3929*d^14*K0*K1*M^5*Sqrt[Pi/28861665]*u^18)/
       (791730111744000*b^3) - (71*d^18*K0*K1*M^5*Sqrt[Pi/28861665]*u^18)/
       (821053449216000*b^3) + (d^12*K0*K1*M^5*Sqrt[(17*Pi)/1697745]*u^18)/
       (9325667181600*b^3) - (271*d^16*K0*K1*M^5*Sqrt[(17*Pi)/1697745]*u^18)/
       (2771055391104000*b^3) - (K0^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (22168443128832000*b^3) - (79*d^2*K0^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (22168443128832000*b^3) - (197*d^4*K0^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (5542110782208000*b^3) - (73*d^6*K0^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (791730111744000*b^3) + (13*d^8*K0^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (852632428032000*b^3) - (47*d^14*K0^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (426316214016000*b^3) - (61*d^16*K0^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (1705264856064000*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (568421618688000*b^3) - (K1^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (22168443128832000*b^3) - (79*d^2*K1^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (22168443128832000*b^3) - (197*d^4*K1^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (5542110782208000*b^3) - (73*d^6*K1^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (791730111744000*b^3) + (13*d^8*K1^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (852632428032000*b^3) - (47*d^14*K1^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (426316214016000*b^3) - (61*d^16*K1^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (1705264856064000*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/28861665]*u^19)/
       (568421618688000*b^3) + (d^10*K0^2*M^5*Sqrt[(17*Pi)/1697745]*u^19)/
       (77512038912000*b^3) + (d^10*K1^2*M^5*Sqrt[(17*Pi)/1697745]*u^19)/
       (77512038912000*b^3) + (d^12*K0^2*M^5*Sqrt[(19*Pi)/1519035]*u^19)/
       (426316214016000*b^3) + (d^12*K1^2*M^5*Sqrt[(19*Pi)/1519035]*u^19)/
       (426316214016000*b^3))/Pi}, 12, 13, 1]}, 3, 5, 1]


==> anc/spectrum_18_12.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/97771520*(K0^2*M^4*Sqrt[17/(468901*Pi)]*u^2)/b^2 - 
      (117*d^2*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^2)/(97771520*b^2) - 
      (387*d^4*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^2)/(24442880*b^2) - 
      (153*d^6*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^2)/(3491840*b^2) + 
      (153*d^8*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^2)/(9777152*b^2) + 
      (221*d^12*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^2)/(24442880*b^2) - 
      (153*d^14*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^2)/(3491840*b^2) - 
      (1377*d^16*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^2)/(97771520*b^2) - 
      (17*d^18*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^2)/(19554304*b^2) + 
      (128729*d^4*K1^2*M^4*Sqrt[17/(468901*Pi)]*u^2)/(586629120*b^2) + 
      (K1^2*M^4*Sqrt[19/(419543*Pi)]*u^2)/(6983680*b^2) + 
      (1743*d^6*K1^2*M^4*Sqrt[19/(419543*Pi)]*u^2)/(1745920*b^2) + 
      (39143*d^10*K0^2*M^4*Sqrt[23/(346579*Pi)]*u^2)/(586629120*b^2) + 
      (1201*d^2*K1^2*M^4*Sqrt[37/(215441*Pi)]*u^2)/(111738880*b^2) - 
      (3*d^8*K1^2*M^4*Sqrt[323/(24679*Pi)]*u^2)/(158720*b^2) - 
      (89*d^10*K1^2*M^4*Sqrt[323/(24679*Pi)]*u^2)/(698368*b^2) - 
      (13*d^12*K1^2*M^4*Sqrt[323/(24679*Pi)]*u^2)/(872960*b^2) + 
      (103*d^14*K1^2*M^4*Sqrt[323/(24679*Pi)]*u^2)/(1745920*b^2) + 
      (9*d^18*K1^2*M^4*Sqrt[323/(24679*Pi)]*u^2)/(6983680*b^2) + 
      (3*d^16*K1^2*M^4*Sqrt[7429/(1073*Pi)]*u^2)/(3491840*b^2) + 
      (389*d^2*K1^2*M^4*u^2)/(3604480*Sqrt[7971317]*b^2*Sqrt[Pi]) + 
      (845*d^10*K0^2*M^4*u^2)/(10665984*b^2*Sqrt[7971317*Pi]) + 
      (K1^2*M^4*u^2)/(634880*b^2*Sqrt[7971317*Pi]) + (11413*d^4*K1^2*M^4*u^2)/
       (3784704*b^2*Sqrt[7971317*Pi]) - (163521521*d^12*K0*K1*M^4*
        Sqrt[17/(468901*Pi)]*u^3)/(677556633600*b^2) + 
      (29130677*d^18*K0*K1*M^4*Sqrt[17/(468901*Pi)]*u^3)/
       (1409317797888*b^2) + (3023623*K0*K1*M^4*Sqrt[37/(215441*Pi)]*u^3)/
       (31318173286400*b^2) - (7019081*d^8*K0*K1*M^4*Sqrt[323/(24679*Pi)]*
        u^3)/(451704422400*b^2) - (10809361*d^10*K0*K1*M^4*
        Sqrt[391/(20387*Pi)]*u^3)/(123192115200*b^2) + 
      (32137433*d^16*K0*K1*M^4*Sqrt[391/(20387*Pi)]*u^3)/
       (2348862996480*b^2) + (225941623*d^14*K0*K1*M^4*Sqrt[703/(11339*Pi)]*
        u^3)/(13638559334400*b^2) - (41*K0*K1*M^4*u^3)/
       (8045199360*b^2*Sqrt[7971317*Pi]) + (14802418493*d^2*K0*K1*M^4*u^3)/
       (35232944947200*b^2*Sqrt[7971317*Pi]) + (3294886717*d^4*K0*K1*M^4*u^3)/
       (587215749120*b^2*Sqrt[7971317*Pi]) + (1406370741*d^6*K0*K1*M^4*u^3)/
       (88972083200*b^2*Sqrt[7971317*Pi]) + (358249373*d^14*K0*K1*M^4*u^3)/
       (84474593280*b^2*Sqrt[7971317*Pi]) - 
      (31350397*d^8*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^4)/(451704422400*b^2) - 
      (14148931*d^10*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^4)/(30798028800*b^2) - 
      (8970607*d^12*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^4)/(169389158400*b^2) + 
      (207989423*d^14*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^4)/(978692915200*b^2) + 
      (461593471*d^16*K0^2*M^4*Sqrt[19/(419543*Pi)]*u^4)/
       (12885191294976*b^2) + (97563227*d^18*K0^2*M^4*Sqrt[19/(419543*Pi)]*
        u^4)/(35792198041600*b^2) + (1002510863*d^2*K0^2*M^4*
        Sqrt[29/(274873*Pi)]*u^4)/(450981695324160*b^2) + 
      (12055711307*d^8*K1^2*M^4*Sqrt[29/(274873*Pi)]*u^4)/
       (18212722311168000*b^2) + (8662239*d^6*K0^2*M^4*Sqrt[37/(215441*Pi)]*
        u^4)/(88972083200*b^2) + (72906004481*d^2*K0^2*M^4*u^4)/
       (2254908476620800*Sqrt[7971317]*b^2*Sqrt[Pi]) + 
      (211909707311*d^2*K1^2*M^4*u^4)/(2276590288896000*Sqrt[7971317]*b^2*
        Sqrt[Pi]) + (29078149*K0^2*M^4*u^4)/(35232944947200*b^2*
        Sqrt[7971317*Pi]) + (377827981*d^4*K0^2*M^4*u^4)/
       (293607874560*b^2*Sqrt[7971317*Pi]) + (18403418749*d^16*K0^2*M^4*u^4)/
       (34690899640320*b^2*Sqrt[7971317*Pi]) + (436189807*d^18*K0^2*M^4*u^4)/
       (15768590745600*b^2*Sqrt[7971317*Pi]) + (906280603*K1^2*M^4*u^4)/
       (1183826950225920*b^2*Sqrt[7971317*Pi]) + 
      (1062351730849*d^4*K1^2*M^4*u^4)/(822102048768000*b^2*
        Sqrt[7971317*Pi]) + (28625179021949*d^6*K1^2*M^4*u^4)/
       (7398918438912000*b^2*Sqrt[7971317*Pi]) - 
      (14618624134319*d^8*K1^2*M^4*u^4)/(18212722311168000*b^2*
        Sqrt[7971317*Pi]) - (876170039089*d^10*K1^2*M^4*u^4)/
       (103481376768000*b^2*Sqrt[7971317*Pi]) - 
      (876944378147*d^12*K1^2*M^4*u^4)/(569147572224000*b^2*
        Sqrt[7971317*Pi]) + (105171299539*d^14*K1^2*M^4*u^4)/
       (26519420928000*b^2*Sqrt[7971317*Pi]) + 
      (43375745855587*d^16*K1^2*M^4*u^4)/(29595673755648000*b^2*
        Sqrt[7971317*Pi]) + (620619983287*d^18*K1^2*M^4*u^4)/
       (5919134751129600*b^2*Sqrt[7971317*Pi]) + 
      (174588209*d^14*K0*K1*M^4*Sqrt[17/(468901*Pi)]*u^5)/
       (1243097856000*b^2) + (454600063789*d^4*K0*K1*M^4*Sqrt[19/(419543*Pi)]*
        u^5)/(59191347511296000*b^2) + (252689*K0*K1*M^4*Sqrt[37/(215441*Pi)]*
        u^5)/(14797836877824*b^2) - (2643159572351*d^12*K0*K1*M^4*
        Sqrt[37/(215441*Pi)]*u^5)/(109276333867008000*b^2) + 
      (79610773393*d^2*K0*K1*M^4*u^5)/(1138295144448000*b^2*
        Sqrt[7971317*Pi]) + (6252858993791*d^4*K0*K1*M^4*u^5)/
       (8455906787328000*b^2*Sqrt[7971317*Pi]) + 
      (142229424551*d^6*K0*K1*M^4*u^5)/(59668697088000*b^2*
        Sqrt[7971317*Pi]) - (7363882549*d^8*K0*K1*M^4*u^5)/
       (9179799552000*b^2*Sqrt[7971317*Pi]) - 
      (265845240557*d^10*K0*K1*M^4*u^5)/(51740688384000*b^2*
        Sqrt[7971317*Pi]) + (91312937939*d^12*K0*K1*M^4*u^5)/
       (503577575424000*b^2*Sqrt[7971317*Pi]) + 
      (3195969231089*d^16*K0*K1*M^4*u^5)/(3699459219456000*b^2*
        Sqrt[7971317*Pi]) + (185679106541*d^18*K0*K1*M^4*u^5)/
       (2959567375564800*b^2*Sqrt[7971317*Pi]) - 
      (6105588343*d^2*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^6)/
       (78921796681728000*b^2) - (23503129659641*d^16*K0^2*M^4*
        Sqrt[17/(468901*Pi)]*u^6)/(2841184680542208000*b^2) + 
      (174507301457*d^8*K1^2*M^4*Sqrt[17/(468901*Pi)]*u^6)/
       (18212722311168000*b^2) - (1275922263811*d^12*K1^2*M^4*
        Sqrt[17/(468901*Pi)]*u^6)/(109276333867008000*b^2) + 
      (109174603*K0^2*M^4*Sqrt[23/(346579*Pi)]*u^6)/(17219301094195200*b^2) + 
      (43804940953*d^14*K1^2*M^4*Sqrt[23/(346579*Pi)]*u^6)/
       (6341930090496000*b^2) - (62879147*d^2*K1^2*M^4*Sqrt[323/(24679*Pi)]*
        u^6)/(4932612292608000*b^2) + (46383993647*d^2*K0^2*M^4*u^6)/
       (3074875195392000*Sqrt[7971317]*b^2*Sqrt[Pi]) + 
      (60251*K0^2*M^4*u^6)/(63074362982400*b^2*Sqrt[7971317*Pi]) + 
      (1402056449047*d^4*K0^2*M^4*u^6)/(9865224585216000*b^2*
        Sqrt[7971317*Pi]) + (265629732839*d^6*K0^2*M^4*u^6)/
       (954699153408000*b^2*Sqrt[7971317*Pi]) - 
      (93494802701*d^8*K0^2*M^4*u^6)/(413925507072000*b^2*Sqrt[7971317*Pi]) - 
      (235557633229*d^10*K0^2*M^4*u^6)/(413925507072000*b^2*
        Sqrt[7971317*Pi]) + (20006173273*d^12*K0^2*M^4*u^6)/
       (2276590288896000*b^2*Sqrt[7971317*Pi]) + 
      (2549100818267*d^14*K0^2*M^4*u^6)/(9865224585216000*b^2*
        Sqrt[7971317*Pi]) + (85084780883*d^16*K0^2*M^4*u^6)/
       (374086198886400*b^2*Sqrt[7971317*Pi]) + 
      (158299248187*d^18*K0^2*M^4*u^6)/(23676539004518400*b^2*
        Sqrt[7971317*Pi]) - (291941003*K1^2*M^4*u^6)/(3946089834086400*b^2*
        Sqrt[7971317*Pi]) - (9862503481*d^4*K1^2*M^4*u^6)/
       (3699459219456000*b^2*Sqrt[7971317*Pi]) + 
      (2117118330529*d^6*K1^2*M^4*u^6)/(14797836877824000*b^2*
        Sqrt[7971317*Pi]) - (581582789*d^8*K1^2*M^4*u^6)/
       (26280984576000*b^2*Sqrt[7971317*Pi]) - 
      (34867399547*d^10*K1^2*M^4*u^6)/(103481376768000*b^2*
        Sqrt[7971317*Pi]) + (226091*d^12*K1^2*M^4*u^6)/
       (19503513600*b^2*Sqrt[7971317*Pi]) + (292847891789*d^16*K1^2*M^4*u^6)/
       (3623960051712000*b^2*Sqrt[7971317*Pi]) + (69193001*d^18*K1^2*M^4*u^6)/
       (9608984985600*b^2*Sqrt[7971317*Pi]) - 
      (207625381*d^8*K0*K1*M^4*Sqrt[17/(468901*Pi)]*u^7)/
       (1011817906176000*b^2) - (228646273227577*d^14*K0*K1*M^4*
        Sqrt[17/(468901*Pi)]*u^7)/(11364738722168832000*b^2) + 
      (303915943459*d^16*K0*K1*M^4*Sqrt[17/(468901*Pi)]*u^7)/
       (710296170135552000*b^2) + (140895057991283*d^4*K0*K1*M^4*
        Sqrt[19/(419543*Pi)]*u^7)/(11364738722168832000*b^2) - 
      (7942612399303*d^12*K0*K1*M^4*Sqrt[23/(346579*Pi)]*u^7)/
       (1748421341872128000*b^2) + (1257788149*K0*K1*M^4*u^7)/
       (47353078009036800*b^2*Sqrt[7971317*Pi]) + 
      (335329312699*d^2*K0*K1*M^4*u^7)/(236765390045184000*b^2*
        Sqrt[7971317*Pi]) - (2610436437129161*d^4*K0*K1*M^4*u^7)/
       (11364738722168832000*b^2*Sqrt[7971317*Pi]) - 
      (134056052833*d^6*K0*K1*M^4*u^7)/(59191347511296000*b^2*
        Sqrt[7971317*Pi]) + (160884313*d^10*K0*K1*M^4*u^7)/
       (75259183104000*b^2*Sqrt[7971317*Pi]) + 
      (10703633767823*d^12*K0*K1*M^4*u^7)/(116561422791475200*b^2*
        Sqrt[7971317*Pi]) + (8550289460399*d^14*K0*K1*M^4*u^7)/
       (24977447741030400*b^2*Sqrt[7971317*Pi]) + 
      (22052067757*d^18*K0*K1*M^4*u^7)/(15784359336345600*b^2*
        Sqrt[7971317*Pi]) - (6247769929*K0^2*M^4*Sqrt[19/(419543*Pi)]*u^8)/
       (3496842683744256000*b^2) - (50922216157*d^16*K0^2*M^4*
        Sqrt[23/(346579*Pi)]*u^8)/(355148085067776000*b^2) - 
      (791424763*d^8*K0^2*M^4*Sqrt[29/(274873*Pi)]*u^8)/
       (2276590288896000*b^2) + (12740579*d^10*K0^2*M^4*Sqrt[629/(12673*Pi)]*
        u^8)/(275950338048000*b^2) - (12146006311*d^4*K1^2*M^4*
        Sqrt[703/(11339*Pi)]*u^8)/(631374373453824000*b^2) + 
      (631867471*d^2*K0^2*M^4*u^8)/(551900676096000*Sqrt[7971317]*b^2*
        Sqrt[Pi]) - (12678956359*d^2*K1^2*M^4*u^8)/(6070907437056000*
        Sqrt[7971317]*b^2*Sqrt[Pi]) + (2574950373103*K0^2*M^4*u^8)/
       (45458954888675328000*b^2*Sqrt[7971317*Pi]) + 
      (5154519703*d^4*K0^2*M^4*u^8)/(1909398306816000*b^2*Sqrt[7971317*Pi]) - 
      (433516780069*d^6*K0^2*M^4*u^8)/(29595673755648000*b^2*
        Sqrt[7971317*Pi]) + (91561615337*d^12*K0^2*M^4*u^8)/
       (13659541733376000*b^2*Sqrt[7971317*Pi]) - 
      (254597158007*d^14*K0^2*M^4*u^8)/(22196755316736000*b^2*
        Sqrt[7971317*Pi]) - (5390557709*d^18*K0^2*M^4*u^8)/
       (47353078009036800*b^2*Sqrt[7971317*Pi]) - (754486039*K1^2*M^4*u^8)/
       (23676539004518400*b^2*Sqrt[7971317*Pi]) - (834001*d^4*K1^2*M^4*u^8)/
       (858154598400*b^2*Sqrt[7971317*Pi]) - (502968175483*d^6*K1^2*M^4*u^8)/
       (29595673755648000*b^2*Sqrt[7971317*Pi]) + 
      (35397216319*d^8*K1^2*M^4*u^8)/(1517726859264000*b^2*
        Sqrt[7971317*Pi]) + (99413353159*d^10*K1^2*M^4*u^8)/
       (2483553042432000*b^2*Sqrt[7971317*Pi]) - 
      (2336325553*d^12*K1^2*M^4*u^8)/(758863429632000*b^2*Sqrt[7971317*Pi]) - 
      (209818493*d^14*K1^2*M^4*u^8)/(10163349504000*b^2*Sqrt[7971317*Pi]) - 
      (643296733*d^16*K1^2*M^4*u^8)/(111506463129600*b^2*Sqrt[7971317*Pi]) - 
      (4162469*d^18*K1^2*M^4*u^8)/(16785919180800*b^2*Sqrt[7971317*Pi]) - 
      (1652824729*d^8*K0*K1*M^4*Sqrt[29/(274873*Pi)]*u^9)/
       (187330858057728000*b^2) - (13334053351*d^16*K0*K1*M^4*
        Sqrt[37/(215441*Pi)]*u^9)/(118382695022592000*b^2) - 
      (179681*K0*K1*M^4*u^9)/(4384544260096000*b^2*Sqrt[7971317*Pi]) - 
      (29473851647*d^2*K0*K1*M^4*u^9)/(118382695022592000*b^2*
        Sqrt[7971317*Pi]) - (27158007103*d^4*K0*K1*M^4*u^9)/
       (5919134751129600*b^2*Sqrt[7971317*Pi]) - 
      (1231230703739*d^6*K0*K1*M^4*u^9)/(88787021266944000*b^2*
        Sqrt[7971317*Pi]) + (1279743775447*d^8*K0*K1*M^4*u^9)/
       (262263201280819200*b^2*Sqrt[7971317*Pi]) + 
      (109681563797*d^10*K0*K1*M^4*u^9)/(3725329563648000*b^2*
        Sqrt[7971317*Pi]) + (51907300661*d^12*K0*K1*M^4*u^9)/
       (20489312600064000*b^2*Sqrt[7971317*Pi]) - 
      (3596816220769*d^14*K0*K1*M^4*u^9)/(266361063800832000*b^2*
        Sqrt[7971317*Pi]) - (15895365977*d^18*K0*K1*M^4*u^9)/
       (71029617013555200*b^2*Sqrt[7971317*Pi]) - 
      (53209961053*d^2*K1^2*M^4*Sqrt[17/(468901*Pi)]*u^10)/
       (5327221276016640000*b^2) - (38092389462247*d^18*K1^2*M^4*
        Sqrt[17/(468901*Pi)]*u^10)/(1636522375992311808000*b^2) + 
      (407789528621*d^6*K0^2*M^4*Sqrt[19/(419543*Pi)]*u^10)/
       (1748421341872128000*b^2) - (4076687029*d^16*K0^2*M^4*
        Sqrt[23/(346579*Pi)]*u^10)/(177574042533888000*b^2) + 
      (117046618709*d^18*K0^2*M^4*Sqrt[23/(346579*Pi)]*u^10)/
       (24795793575641088000*b^2) + (1824469*d^12*K0^2*M^4*
        Sqrt[29/(274873*Pi)]*u^10)/(132189113548800*b^2) + 
      (49545906779*d^10*K1^2*M^4*Sqrt[29/(274873*Pi)]*u^10)/
       (397368486789120000*b^2) + (882311567*d^2*K0^2*M^4*u^10)/
       (13153632780288000*Sqrt[7971317]*b^2*Sqrt[Pi]) + 
      (50170339*K0^2*M^4*u^10)/(19730449170432000*b^2*Sqrt[7971317*Pi]) - 
      (3487450409*d^4*K0^2*M^4*u^10)/(9865224585216000*b^2*
        Sqrt[7971317*Pi]) - (3511254881*d^6*K0^2*M^4*u^10)/
       (537149413785600*b^2*Sqrt[7971317*Pi]) + (145718689*d^8*K0^2*M^4*u^10)/
       (426860679168000*b^2*Sqrt[7971317*Pi]) + 
      (14447020543*d^10*K0^2*M^4*u^10)/(3725329563648000*b^2*
        Sqrt[7971317*Pi]) - (89079888763*d^14*K0^2*M^4*u^10)/
       (53272212760166400*b^2*Sqrt[7971317*Pi]) - 
      (415925472467*d^18*K0^2*M^4*u^10)/(2997293728923648000*b^2*
        Sqrt[7971317*Pi]) - (9268635121*K1^2*M^4*u^10)/
       (2663610638008320000*b^2*Sqrt[7971317*Pi]) - 
      (441277317631*d^4*K1^2*M^4*u^10)/(443935106334720000*b^2*
        Sqrt[7971317*Pi]) - (63138505321*d^6*K1^2*M^4*u^10)/
       (38051580542976000*b^2*Sqrt[7971317*Pi]) + 
      (611576729*d^8*K1^2*M^4*u^10)/(640291018752000*b^2*Sqrt[7971317*Pi]) + 
      (8003036891*d^10*K1^2*M^4*u^10)/(11353385336832000*b^2*
        Sqrt[7971317*Pi]) + (13390341911*d^12*K1^2*M^4*u^10)/
       (34148854333440000*b^2*Sqrt[7971317*Pi]) - 
      (2835222586367*d^14*K1^2*M^4*u^10)/(1331805319004160000*b^2*
        Sqrt[7971317*Pi]) - (359024010827*d^16*K1^2*M^4*u^10)/
       (532722127601664000*b^2*Sqrt[7971317*Pi]) + 
      (83471797700657*d^18*K1^2*M^4*u^10)/(233788910856044544000*b^2*
        Sqrt[7971317*Pi]) + (175867*d^10*K0*K1*M^4*Sqrt[17/(468901*Pi)]*u^11)/
       (1679892480000*b^2) - (1666674637637*d^14*K0*K1*M^4*
        Sqrt[17/(468901*Pi)]*u^11)/(42617770208133120000*b^2) + 
      (216231385561*d^4*K0*K1*M^4*Sqrt[19/(419543*Pi)]*u^11)/
       (4735307800903680000*b^2) + (1525939*d^8*K0*K1*M^4*
        Sqrt[19/(419543*Pi)]*u^11)/(104537309184000*b^2) + 
      (714491*d^12*K0*K1*M^4*Sqrt[19/(419543*Pi)]*u^11)/
       (74669506560000*b^2) - (8396287*K0*K1*M^4*u^11)/
       (332951329751040000*b^2*Sqrt[7971317*Pi]) - 
      (465433567*d^2*K0*K1*M^4*u^11)/(25611640750080000*b^2*
        Sqrt[7971317*Pi]) - (49345100312947*d^4*K0*K1*M^4*u^11)/
       (42617770208133120000*b^2*Sqrt[7971317*Pi]) - 
      (27526090577*d^6*K0*K1*M^4*u^11)/(33295132975104000*b^2*
        Sqrt[7971317*Pi]) - (14996217661*d^14*K0*K1*M^4*u^11)/
       (93665429028864000*b^2*Sqrt[7971317*Pi]) - 
      (974668841*d^16*K0*K1*M^4*u^11)/(3699459219456000*b^2*
        Sqrt[7971317*Pi]) - (203826979*d^18*K0*K1*M^4*u^11)/
       (13318053190041600*b^2*Sqrt[7971317*Pi]) + 
      (30465013489*d^2*K1^2*M^4*Sqrt[17/(468901*Pi)]*u^12)/
       (170471080832532480000*b^2) - (29010259*d^16*K1^2*M^4*
        Sqrt[17/(468901*Pi)]*u^12)/(19025790271488000*b^2) - 
      (40662463*d^8*K1^2*M^4*Sqrt[19/(419543*Pi)]*u^12)/
       (1920873056256000*b^2) - (50564117*d^14*K1^2*M^4*Sqrt[19/(419543*Pi)]*
        u^12)/(11891118919680000*b^2) - (1487987*d^18*K1^2*M^4*
        Sqrt[19/(419543*Pi)]*u^12)/(19025790271488000*b^2) - 
      (1579727113*d^14*K0^2*M^4*Sqrt[37/(215441*Pi)]*u^12)/
       (998853989253120000*b^2) - (801883*K1^2*M^4*Sqrt[437/(18241*Pi)]*u^12)/
       (1997707978506240000*b^2) + (54865007*d^2*K0^2*M^4*u^12)/
       (31709650452480000*Sqrt[7971317]*b^2*Sqrt[Pi]) - 
      (4439414445827*d^2*K1^2*M^4*u^12)/(511413242497597440000*Sqrt[7971317]*
        b^2*Sqrt[Pi]) + (31292813*K0^2*M^4*u^12)/(221967553167360000*b^2*
        Sqrt[7971317*Pi]) - (3941116259*d^4*K0^2*M^4*u^12)/
       (166475664875520000*b^2*Sqrt[7971317*Pi]) - 
      (12407237*d^6*K0^2*M^4*u^12)/(160072754688000*b^2*Sqrt[7971317*Pi]) + 
      (132028453*d^8*K0^2*M^4*u^12)/(5122328150016000*b^2*Sqrt[7971317*Pi]) + 
      (348888061*d^10*K0^2*M^4*u^12)/(2328330977280000*b^2*
        Sqrt[7971317*Pi]) + (66152563*d^12*K0^2*M^4*u^12)/
       (4268606791680000*b^2*Sqrt[7971317*Pi]) - (8167*d^14*K0^2*M^4*u^12)/
       (814576435200*b^2*Sqrt[7971317*Pi]) - (2929239013*d^16*K0^2*M^4*u^12)/
       (133180531900416000*b^2*Sqrt[7971317*Pi]) - 
      (33750929*d^18*K0^2*M^4*u^12)/(26636106380083200*b^2*
        Sqrt[7971317*Pi]) - (7142368957*d^4*K1^2*M^4*u^12)/
       (249713497313280000*b^2*Sqrt[7971317*Pi]) - 
      (1750868681*d^6*K1^2*M^4*u^12)/(24971349731328000*b^2*
        Sqrt[7971317*Pi]) + (593341103*d^8*K1^2*M^4*u^12)/
       (1396998586368000*b^2*Sqrt[7971317*Pi]) + 
      (1200630161*d^10*K1^2*M^4*u^12)/(6984992931840000*b^2*
        Sqrt[7971317*Pi]) + (14669833*d^12*K1^2*M^4*u^12)/
       (800363773440000*b^2*Sqrt[7971317*Pi]) + 
      (3727093*d^10*K0*K1*M^4*Sqrt[23/(346579*Pi)]*u^13)/
       (1746248232960000*b^2) - (4387*d^18*K0*K1*M^4*Sqrt[23/(346579*Pi)]*
        u^13)/(246630614630400*b^2) + (24172098793*d^6*K0*K1*M^4*
        Sqrt[29/(274873*Pi)]*u^13)/(15981663828049920000*b^2) - 
      (234449*K0*K1*M^4*u^13)/(124856748656640000*b^2*Sqrt[7971317*Pi]) - 
      (277256333*d^2*K0*K1*M^4*u^13)/(499426994626560000*b^2*
        Sqrt[7971317*Pi]) - (1991727823*d^4*K0*K1*M^4*u^13)/
       (249713497313280000*b^2*Sqrt[7971317*Pi]) - 
      (1060685789797*d^6*K0*K1*M^4*u^13)/(15981663828049920000*b^2*
        Sqrt[7971317*Pi]) + (27754487*d^8*K0*K1*M^4*u^13)/
       (3841746112512000*b^2*Sqrt[7971317*Pi]) + 
      (11231243*d^12*K0*K1*M^4*u^13)/(2134303395840000*b^2*
        Sqrt[7971317*Pi]) - (9888863*d^14*K0*K1*M^4*u^13)/
       (433530377280000*b^2*Sqrt[7971317*Pi]) - 
      (24364007*d^16*K0*K1*M^4*u^13)/(3329513297510400*b^2*
        Sqrt[7971317*Pi]) - (663041*d^12*K0^2*M^4*Sqrt[17/(468901*Pi)]*u^14)/
       (12293587560038400*b^2) + (2802179*d^6*K1^2*M^4*Sqrt[19/(419543*Pi)]*
        u^14)/(23050476675072000*b^2) + 
      (2111*d^12*K1^2*M^4*Sqrt[19/(419543*Pi)]*u^14)/(106715169792000*b^2) - 
      (169997537*d^4*K0^2*M^4*Sqrt[23/(346579*Pi)]*u^14)/
       (3995415957012480000*b^2) + (355189*d^10*K0^2*M^4*Sqrt[23/(346579*Pi)]*
        u^14)/(1802578821120000*b^2) - (3037877*d^14*K0^2*M^4*
        Sqrt[29/(274873*Pi)]*u^14)/(62428374328320000*b^2) - 
      (59243*d^18*K0^2*M^4*Sqrt[29/(274873*Pi)]*u^14)/
       (99885398925312000*b^2) - (29387*K1^2*M^4*Sqrt[29/(274873*Pi)]*u^14)/
       (249713497313280000*b^2) + (1162831*d^10*K1^2*M^4*Sqrt[37/(215441*Pi)]*
        u^14)/(3725329563648000*b^2) - (271*d^6*K0^2*M^4*Sqrt[323/(24679*Pi)]*
        u^14)/(62428374328320*b^2) - (442457*d^2*K0^2*M^4*u^14)/
       (166475664875520000*Sqrt[7971317]*b^2*Sqrt[Pi]) - 
      (18325759*d^2*K1^2*M^4*u^14)/(249713497313280000*Sqrt[7971317]*b^2*
        Sqrt[Pi]) + (126253*K0^2*M^4*u^14)/(45402454056960000*b^2*
        Sqrt[7971317*Pi]) + (50946589*d^4*K0^2*M^4*u^14)/
       (114154741628928000*b^2*Sqrt[7971317*Pi]) + 
      (1777087*d^8*K0^2*M^4*u^14)/(3841746112512000*b^2*Sqrt[7971317*Pi]) - 
      (16854553*d^10*K0^2*M^4*u^14)/(11175988690944000*b^2*
        Sqrt[7971317*Pi]) + (128035811*d^12*K0^2*M^4*u^14)/
       (102446563000320000*b^2*Sqrt[7971317*Pi]) - 
      (1361089*d^16*K0^2*M^4*u^14)/(3026830270464000*b^2*Sqrt[7971317*Pi]) - 
      (d^18*K0^2*M^4*u^14)/(142550876160*b^2*Sqrt[7971317*Pi]) - 
      (30968797*d^4*K1^2*M^4*u^14)/(62428374328320000*b^2*Sqrt[7971317*Pi]) - 
      (12676091*d^6*K1^2*M^4*u^14)/(3292925239296000*b^2*Sqrt[7971317*Pi]) + 
      (879133*d^8*K1^2*M^4*u^14)/(1920873056256000*b^2*Sqrt[7971317*Pi]) - 
      (13014007*d^10*K1^2*M^4*u^14)/(1596569812992000*b^2*Sqrt[7971317*Pi]) - 
      (2642687*d^14*K1^2*M^4*u^14)/(1664756648755200*b^2*Sqrt[7971317*Pi]) - 
      (8398997*d^16*K1^2*M^4*u^14)/(16647566487552000*b^2*Sqrt[7971317*Pi]) - 
      (89911*d^18*K1^2*M^4*u^14)/(3329513297510400*b^2*Sqrt[7971317*Pi]) - 
      (74573*d^6*K0*K1*M^4*Sqrt[17/(468901*Pi)]*u^15)/
       (5351003513856000*b^2) + (54893*d^10*K0*K1*M^4*Sqrt[17/(468901*Pi)]*
        u^15)/(1309686174720000*b^2) - (3194287*d^2*K0*K1*M^4*
        Sqrt[23/(346579*Pi)]*u^15)/(11986247871037440000*b^2) - 
      (1933*K0*K1*M^4*u^15)/(27745944145920000*b^2*Sqrt[7971317*Pi]) - 
      (25184167*d^2*K0*K1*M^4*u^15)/(11986247871037440000*b^2*
        Sqrt[7971317*Pi]) - (21113419*d^4*K0*K1*M^4*u^15)/
       (187285122984960000*b^2*Sqrt[7971317*Pi]) - (67759*d^6*K0*K1*M^4*u^15)/
       (764429073408000*b^2*Sqrt[7971317*Pi]) + (51277*d^8*K0*K1*M^4*u^15)/
       (523874469888000*b^2*Sqrt[7971317*Pi]) + (1177973*d^12*K0*K1*M^4*u^15)/
       (14406547921920000*b^2*Sqrt[7971317*Pi]) - 
      (31426541*d^14*K0*K1*M^4*u^15)/(93642561492480000*b^2*
        Sqrt[7971317*Pi]) - (5226041*d^16*K0*K1*M^4*u^15)/
       (49942699462656000*b^2*Sqrt[7971317*Pi]) - (1433*d^18*K0*K1*M^4*u^15)/
       (268509136896000*b^2*Sqrt[7971317*Pi]) - 
      (9241*d^4*K1^2*M^4*Sqrt[17/(468901*Pi)]*u^16)/(62428374328320000*b^2) + 
      (229*d^8*K1^2*M^4*Sqrt[17/(468901*Pi)]*u^16)/(1920873056256000*b^2) + 
      (733*d^10*K1^2*M^4*Sqrt[17/(468901*Pi)]*u^16)/(873124116480000*b^2) + 
      (17*d^12*K1^2*M^4*Sqrt[17/(468901*Pi)]*u^16)/(154909117440000*b^2) - 
      (6241*d^16*K1^2*M^4*Sqrt[17/(468901*Pi)]*u^16)/(49942699462656000*
        b^2) - (K0^2*M^4*Sqrt[19/(419543*Pi)]*u^16)/(10702007027712000*b^2) + 
      (353*d^12*K0^2*M^4*Sqrt[19/(419543*Pi)]*u^16)/(1800818490240000*b^2) + 
      (719*d^10*K0^2*M^4*Sqrt[29/(274873*Pi)]*u^16)/(654843087360000*b^2) - 
      (d^6*K0^2*M^4*Sqrt[391/(20387*Pi)]*u^16)/(37159746624000*b^2) - 
      (131*d^2*K0^2*M^4*u^16)/(371597466240000*Sqrt[7971317]*b^2*Sqrt[Pi]) - 
      (151*d^2*K1^2*M^4*u^16)/(400181886720000*Sqrt[7971317]*b^2*Sqrt[Pi]) - 
      (101*K0^2*M^4*u^16)/(107020070277120000*b^2*Sqrt[7971317*Pi]) - 
      (9391*d^4*K0^2*M^4*u^16)/(1911072683520000*b^2*Sqrt[7971317*Pi]) - 
      (733*d^6*K0^2*M^4*u^16)/(191107268352000*b^2*Sqrt[7971317*Pi]) + 
      (22567*d^8*K0^2*M^4*u^16)/(5762619168768000*b^2*Sqrt[7971317*Pi]) - 
      (353*d^14*K0^2*M^4*u^16)/(23387253120000*b^2*Sqrt[7971317*Pi]) - 
      (277*d^16*K0^2*M^4*u^16)/(60980097024000*b^2*Sqrt[7971317*Pi]) - 
      (d^18*K0^2*M^4*u^16)/(4573507276800*b^2*Sqrt[7971317*Pi]) - 
      (733*K1^2*M^4*u^16)/(249713497313280000*b^2*Sqrt[7971317*Pi]) - 
      (14699*d^4*K1^2*M^4*u^16)/(5351003513856000*b^2*Sqrt[7971317*Pi]) - 
      (10337*d^6*K1^2*M^4*u^16)/(668875439232000*b^2*Sqrt[7971317*Pi]) + 
      (6113*d^8*K1^2*M^4*u^16)/(2881309584384000*b^2*Sqrt[7971317*Pi]) + 
      (191*d^10*K1^2*M^4*u^16)/(9524990361600*b^2*Sqrt[7971317*Pi]) + 
      (6113*d^12*K1^2*M^4*u^16)/(2881309584384000*b^2*Sqrt[7971317*Pi]) - 
      (761177*d^14*K1^2*M^4*u^16)/(46821280746240000*b^2*Sqrt[7971317*Pi]) - 
      (14699*d^16*K1^2*M^4*u^16)/(5351003513856000*b^2*Sqrt[7971317*Pi]) - 
      (47*d^18*K1^2*M^4*u^16)/(201381852672000*b^2*Sqrt[7971317*Pi]) + 
      (d^8*K0*K1*M^4*Sqrt[17/(468901*Pi)]*u^17)/(130968617472000*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[17/(468901*Pi)]*u^17)/(8084482560000*b^2) - 
      (d^16*K0*K1*M^4*Sqrt[17/(468901*Pi)]*u^17)/(681036810854400*b^2) - 
      (97*d^6*K0*K1*M^4*Sqrt[19/(419543*Pi)]*u^17)/(1337750878464000*b^2) - 
      (19*d^18*K0*K1*M^4*Sqrt[19/(419543*Pi)]*u^17)/(12485674865664000*b^2) - 
      (K0*K1*M^4*Sqrt[23/(346579*Pi)]*u^17)/(93642561492480000*b^2) + 
      (d^12*K0*K1*M^4*Sqrt[23/(346579*Pi)]*u^17)/(44464654080000*b^2) - 
      (d^4*K0*K1*M^4*Sqrt[323/(24679*Pi)]*u^17)/(600272830080000*b^2) - 
      (K0*K1*M^4*u^17)/(5351003513856000*b^2*Sqrt[7971317*Pi]) - 
      (3061*d^2*K0*K1*M^4*u^17)/(62428374328320000*b^2*Sqrt[7971317*Pi]) - 
      (197*d^4*K0*K1*M^4*u^17)/(1337750878464000*b^2*Sqrt[7971317*Pi]) - 
      (73*d^6*K0*K1*M^4*u^17)/(95553634176000*b^2*Sqrt[7971317*Pi]) + 
      (47*d^8*K0*K1*M^4*u^17)/(144065479219200*b^2*Sqrt[7971317*Pi]) + 
      (d^10*K0*K1*M^4*u^17)/(363801715200*b^2*Sqrt[7971317*Pi]) - 
      (35509*d^14*K0*K1*M^4*u^17)/(15607093582080000*b^2*Sqrt[7971317*Pi]) - 
      (1657*d^16*K0*K1*M^4*u^17)/(2675501756928000*b^2*Sqrt[7971317*Pi]) - 
      (d^6*K0^2*M^4*Sqrt[23/(346579*Pi)]*u^18)/(445916959488000*b^2) - 
      (d^14*K0^2*M^4*Sqrt[23/(346579*Pi)]*u^18)/(445916959488000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[23/(346579*Pi)]*u^18)/(445916959488000*b^2) - 
      (d^14*K1^2*M^4*Sqrt[23/(346579*Pi)]*u^18)/(445916959488000*b^2) - 
      (d^2*K0^2*M^4*u^18)/(1783667837952000*Sqrt[7971317]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(1783667837952000*Sqrt[7971317]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^18)/(74319493248000*b^2*Sqrt[7971317*Pi]) + 
      (d^8*K0^2*M^4*u^18)/(120054566016000*b^2*Sqrt[7971317*Pi]) + 
      (d^10*K0^2*M^4*u^18)/(8731241164800*b^2*Sqrt[7971317*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(120054566016000*b^2*Sqrt[7971317*Pi]) - 
      (d^16*K0^2*M^4*u^18)/(74319493248000*b^2*Sqrt[7971317*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(1783667837952000*b^2*Sqrt[7971317*Pi]) - 
      (d^4*K1^2*M^4*u^18)/(74319493248000*b^2*Sqrt[7971317*Pi]) + 
      (d^8*K1^2*M^4*u^18)/(120054566016000*b^2*Sqrt[7971317*Pi]) + 
      (d^10*K1^2*M^4*u^18)/(8731241164800*b^2*Sqrt[7971317*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(120054566016000*b^2*Sqrt[7971317*Pi]) - 
      (d^16*K1^2*M^4*u^18)/(74319493248000*b^2*Sqrt[7971317*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(1783667837952000*b^2*Sqrt[7971317*Pi]))/Pi}, 14, 
   15, 1], SeriesData[p, 0, 
   {((3*K1^2*M^5*Sqrt[Pi/7971317]*u^3)/(698368*b^3) + 
      (321*d^2*K1^2*M^5*Sqrt[Pi/7971317]*u^3)/(634880*b^3) + 
      (5889*d^4*K1^2*M^5*Sqrt[Pi/7971317]*u^3)/(872960*b^3) - 
      (K0^2*M^5*Sqrt[(17*Pi)/468901]*u^3)/(97771520*b^3) - 
      (117*d^2*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^3)/(97771520*b^3) - 
      (387*d^4*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^3)/(24442880*b^3) - 
      (153*d^6*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^3)/(3491840*b^3) + 
      (153*d^8*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^3)/(9777152*b^3) + 
      (663*d^10*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^3)/(6983680*b^3) + 
      (221*d^12*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^3)/(24442880*b^3) - 
      (153*d^14*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^3)/(3491840*b^3) - 
      (1377*d^16*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^3)/(97771520*b^3) - 
      (17*d^18*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^3)/(19554304*b^3) + 
      (1743*d^6*K1^2*M^5*Sqrt[(19*Pi)/419543]*u^3)/(1745920*b^3) - 
      (3*d^8*K1^2*M^5*Sqrt[(323*Pi)/24679]*u^3)/(158720*b^3) - 
      (89*d^10*K1^2*M^5*Sqrt[(323*Pi)/24679]*u^3)/(698368*b^3) - 
      (13*d^12*K1^2*M^5*Sqrt[(323*Pi)/24679]*u^3)/(872960*b^3) + 
      (103*d^14*K1^2*M^5*Sqrt[(323*Pi)/24679]*u^3)/(1745920*b^3) + 
      (9*d^18*K1^2*M^5*Sqrt[(323*Pi)/24679]*u^3)/(6983680*b^3) + 
      (3*d^16*K1^2*M^5*Sqrt[(7429*Pi)/1073]*u^3)/(3491840*b^3) + 
      (125678753*K0*K1*M^5*Sqrt[Pi/7971317]*u^4)/(35232944947200*b^3) + 
      (14802418493*d^2*K0*K1*M^5*Sqrt[Pi/7971317]*u^4)/(35232944947200*b^3) + 
      (3294886717*d^4*K0*K1*M^5*Sqrt[Pi/7971317]*u^4)/(587215749120*b^3) + 
      (1406370741*d^6*K0*K1*M^5*Sqrt[Pi/7971317]*u^4)/(88972083200*b^3) - 
      (163521521*d^12*K0*K1*M^5*Sqrt[(17*Pi)/468901]*u^4)/
       (677556633600*b^3) + (914621991*d^14*K0*K1*M^5*Sqrt[(17*Pi)/468901]*
        u^4)/(978692915200*b^3) + (29130677*d^18*K0*K1*M^5*
        Sqrt[(17*Pi)/468901]*u^4)/(1409317797888*b^3) - 
      (7019081*d^8*K0*K1*M^5*Sqrt[(323*Pi)/24679]*u^4)/(451704422400*b^3) - 
      (10809361*d^10*K0*K1*M^5*Sqrt[(391*Pi)/20387]*u^4)/(123192115200*b^3) + 
      (32137433*d^16*K0*K1*M^5*Sqrt[(391*Pi)/20387]*u^4)/
       (2348862996480*b^3) + (29078149*K0^2*M^5*Sqrt[Pi/7971317]*u^5)/
       (35232944947200*b^3) + (377827981*d^4*K0^2*M^5*Sqrt[Pi/7971317]*u^5)/
       (293607874560*b^3) + (906280603*K1^2*M^5*Sqrt[Pi/7971317]*u^5)/
       (1183826950225920*b^3) + (211909707311*d^2*K1^2*M^5*Sqrt[Pi/7971317]*
        u^5)/(2276590288896000*b^3) + (1062351730849*d^4*K1^2*M^5*
        Sqrt[Pi/7971317]*u^5)/(822102048768000*b^3) + 
      (28625179021949*d^6*K1^2*M^5*Sqrt[Pi/7971317]*u^5)/
       (7398918438912000*b^3) - (876170039089*d^10*K1^2*M^5*Sqrt[Pi/7971317]*
        u^5)/(103481376768000*b^3) - (876944378147*d^12*K1^2*M^5*
        Sqrt[Pi/7971317]*u^5)/(569147572224000*b^3) + 
      (105171299539*d^14*K1^2*M^5*Sqrt[Pi/7971317]*u^5)/
       (26519420928000*b^3) + (43375745855587*d^16*K1^2*M^5*Sqrt[Pi/7971317]*
        u^5)/(29595673755648000*b^3) + (620619983287*d^18*K1^2*M^5*
        Sqrt[Pi/7971317]*u^5)/(5919134751129600*b^3) + 
      (100307941*d^2*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^5)/
       (17616472473600*b^3) - (31350397*d^8*K0^2*M^5*Sqrt[(17*Pi)/468901]*
        u^5)/(451704422400*b^3) - (14148931*d^10*K0^2*M^5*
        Sqrt[(17*Pi)/468901]*u^5)/(30798028800*b^3) - 
      (8970607*d^12*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^5)/(169389158400*b^3) + 
      (207989423*d^14*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^5)/(978692915200*b^3) + 
      (167341943*d^16*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^5)/
       (2348862996480*b^3) - (38774479637*d^8*K1^2*M^5*Sqrt[(23*Pi)/346579]*
        u^5)/(1138295144448000*b^3) + (9652927*d^18*K0^2*M^5*
        Sqrt[(29*Pi)/274873]*u^5)/(3523294494720*b^3) + 
      (8662239*d^6*K0^2*M^5*Sqrt[(37*Pi)/215441]*u^5)/(88972083200*b^3) + 
      (79610773393*d^2*K0*K1*M^5*Sqrt[Pi/7971317]*u^6)/
       (1138295144448000*b^3) + (1091821128511*d^4*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^6)/(1233153073152000*b^3) + (142229424551*d^6*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^6)/(59668697088000*b^3) - 
      (7363882549*d^8*K0*K1*M^5*Sqrt[Pi/7971317]*u^6)/(9179799552000*b^3) - 
      (265845240557*d^10*K0*K1*M^5*Sqrt[Pi/7971317]*u^6)/
       (51740688384000*b^3) - (203078116261*d^12*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^6)/(284573786112000*b^3) + (3195969231089*d^16*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^6)/(3699459219456000*b^3) + 
      (185679106541*d^18*K0*K1*M^5*Sqrt[Pi/7971317]*u^6)/
       (2959567375564800*b^3) + (174588209*d^14*K0*K1*M^5*
        Sqrt[(17*Pi)/468901]*u^6)/(1243097856000*b^3) + 
      (252689*K0*K1*M^5*Sqrt[(37*Pi)/215441]*u^6)/(14797836877824*b^3) + 
      (1630091252663*d^2*K0^2*M^5*Sqrt[Pi/7971317]*u^7)/
       (118382695022592000*b^3) + (1402056449047*d^4*K0^2*M^5*
        Sqrt[Pi/7971317]*u^7)/(9865224585216000*b^3) + 
      (265629732839*d^6*K0^2*M^5*Sqrt[Pi/7971317]*u^7)/
       (954699153408000*b^3) - (93494802701*d^8*K0^2*M^5*Sqrt[Pi/7971317]*
        u^7)/(413925507072000*b^3) - (235557633229*d^10*K0^2*M^5*
        Sqrt[Pi/7971317]*u^7)/(413925507072000*b^3) + 
      (20006173273*d^12*K0^2*M^5*Sqrt[Pi/7971317]*u^7)/
       (2276590288896000*b^3) + (2549100818267*d^14*K0^2*M^5*Sqrt[Pi/7971317]*
        u^7)/(9865224585216000*b^3) + (10277737774687*d^16*K0^2*M^5*
        Sqrt[Pi/7971317]*u^7)/(118382695022592000*b^3) + 
      (158299248187*d^18*K0^2*M^5*Sqrt[Pi/7971317]*u^7)/
       (23676539004518400*b^3) - (291941003*K1^2*M^5*Sqrt[Pi/7971317]*u^7)/
       (3946089834086400*b^3) - (9862503481*d^4*K1^2*M^5*Sqrt[Pi/7971317]*
        u^7)/(3699459219456000*b^3) + (2117118330529*d^6*K1^2*M^5*
        Sqrt[Pi/7971317]*u^7)/(14797836877824000*b^3) - 
      (34867399547*d^10*K1^2*M^5*Sqrt[Pi/7971317]*u^7)/
       (103481376768000*b^3) - (319123626413*d^12*K1^2*M^5*Sqrt[Pi/7971317]*
        u^7)/(1707442716672000*b^3) + (292847891789*d^16*K1^2*M^5*
        Sqrt[Pi/7971317]*u^7)/(3623960051712000*b^3) + 
      (69193001*d^18*K1^2*M^5*Sqrt[Pi/7971317]*u^7)/(9608984985600*b^3) + 
      (18584297*K0^2*M^5*Sqrt[(17*Pi)/468901]*u^7)/(2152412636774400*b^3) + 
      (13932539413*d^8*K1^2*M^5*Sqrt[(23*Pi)/346579]*u^7)/
       (2276590288896000*b^3) + (43804940953*d^14*K1^2*M^5*
        Sqrt[(23*Pi)/346579]*u^7)/(6341930090496000*b^3) - 
      (62879147*d^2*K1^2*M^5*Sqrt[(323*Pi)/24679]*u^7)/
       (4932612292608000*b^3) + (1257788149*K0*K1*M^5*Sqrt[Pi/7971317]*u^8)/
       (47353078009036800*b^3) + (335329312699*d^2*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^8)/(236765390045184000*b^3) - (134056052833*d^6*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^8)/(59191347511296000*b^3) + 
      (160884313*d^10*K0*K1*M^5*Sqrt[Pi/7971317]*u^8)/(75259183104000*b^3) - 
      (172856083333*d^12*K0*K1*M^5*Sqrt[Pi/7971317]*u^8)/
       (13659541733376000*b^3) + (4822527859*d^14*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^8)/(16143094775808000*b^3) + (22052067757*d^18*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^8)/(15784359336345600*b^3) - 
      (207625381*d^8*K0*K1*M^5*Sqrt[(17*Pi)/468901]*u^8)/
       (1011817906176000*b^3) + (303915943459*d^16*K0*K1*M^5*
        Sqrt[(17*Pi)/468901]*u^8)/(710296170135552000*b^3) + 
      (9370729829*d^4*K0*K1*M^5*Sqrt[(37*Pi)/215441]*u^8)/
       (59191347511296000*b^3) + (537370417*K0^2*M^5*Sqrt[Pi/7971317]*u^9)/
       (23676539004518400*b^3) + (631867471*d^2*K0^2*M^5*Sqrt[Pi/7971317]*
        u^9)/(551900676096000*b^3) + (5154519703*d^4*K0^2*M^5*
        Sqrt[Pi/7971317]*u^9)/(1909398306816000*b^3) - 
      (433516780069*d^6*K0^2*M^5*Sqrt[Pi/7971317]*u^9)/
       (29595673755648000*b^3) + (91561615337*d^12*K0^2*M^5*Sqrt[Pi/7971317]*
        u^9)/(13659541733376000*b^3) - (254597158007*d^14*K0^2*M^5*
        Sqrt[Pi/7971317]*u^9)/(22196755316736000*b^3) - 
      (5390557709*d^18*K0^2*M^5*Sqrt[Pi/7971317]*u^9)/
       (47353078009036800*b^3) - (754486039*K1^2*M^5*Sqrt[Pi/7971317]*u^9)/
       (23676539004518400*b^3) - (12678956359*d^2*K1^2*M^5*Sqrt[Pi/7971317]*
        u^9)/(6070907437056000*b^3) - (143003846287*d^4*K1^2*M^5*
        Sqrt[Pi/7971317]*u^9)/(9865224585216000*b^3) - 
      (502968175483*d^6*K1^2*M^5*Sqrt[Pi/7971317]*u^9)/
       (29595673755648000*b^3) + (35397216319*d^8*K1^2*M^5*Sqrt[Pi/7971317]*
        u^9)/(1517726859264000*b^3) + (99413353159*d^10*K1^2*M^5*
        Sqrt[Pi/7971317]*u^9)/(2483553042432000*b^3) - 
      (2336325553*d^12*K1^2*M^5*Sqrt[Pi/7971317]*u^9)/(758863429632000*b^3) - 
      (209818493*d^14*K1^2*M^5*Sqrt[Pi/7971317]*u^9)/(10163349504000*b^3) - 
      (643296733*d^16*K1^2*M^5*Sqrt[Pi/7971317]*u^9)/(111506463129600*b^3) - 
      (4162469*d^18*K1^2*M^5*Sqrt[Pi/7971317]*u^9)/(16785919180800*b^3) - 
      (50922216157*d^16*K0^2*M^5*Sqrt[(23*Pi)/346579]*u^9)/
       (355148085067776000*b^3) - (791424763*d^8*K0^2*M^5*
        Sqrt[(29*Pi)/274873]*u^9)/(2276590288896000*b^3) + 
      (12740579*d^10*K0^2*M^5*Sqrt[(629*Pi)/12673]*u^9)/
       (275950338048000*b^3) - (179681*K0*K1*M^5*Sqrt[Pi/7971317]*u^10)/
       (4384544260096000*b^3) - (29473851647*d^2*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^10)/(118382695022592000*b^3) - (27158007103*d^4*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^10)/(5919134751129600*b^3) - 
      (1231230703739*d^6*K0*K1*M^5*Sqrt[Pi/7971317]*u^10)/
       (88787021266944000*b^3) + (63158286013*d^8*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^10)/(13659541733376000*b^3) + (109681563797*d^10*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^10)/(3725329563648000*b^3) + 
      (51907300661*d^12*K0*K1*M^5*Sqrt[Pi/7971317]*u^10)/
       (20489312600064000*b^3) - (3596816220769*d^14*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^10)/(266361063800832000*b^3) - 
      (15895365977*d^18*K0*K1*M^5*Sqrt[Pi/7971317]*u^10)/
       (71029617013555200*b^3) - (13334053351*d^16*K0*K1*M^5*
        Sqrt[(37*Pi)/215441]*u^10)/(118382695022592000*b^3) + 
      (50170339*K0^2*M^5*Sqrt[Pi/7971317]*u^11)/(19730449170432000*b^3) + 
      (882311567*d^2*K0^2*M^5*Sqrt[Pi/7971317]*u^11)/(13153632780288000*
        b^3) - (3487450409*d^4*K0^2*M^5*Sqrt[Pi/7971317]*u^11)/
       (9865224585216000*b^3) - (14379428101*d^6*K0^2*M^5*Sqrt[Pi/7971317]*
        u^11)/(6829770866688000*b^3) + (145718689*d^8*K0^2*M^5*
        Sqrt[Pi/7971317]*u^11)/(426860679168000*b^3) + 
      (14447020543*d^10*K0^2*M^5*Sqrt[Pi/7971317]*u^11)/
       (3725329563648000*b^3) - (89079888763*d^14*K0^2*M^5*Sqrt[Pi/7971317]*
        u^11)/(53272212760166400*b^3) - (2144901943*d^18*K0^2*M^5*
        Sqrt[Pi/7971317]*u^11)/(71029617013555200*b^3) - 
      (9268635121*K1^2*M^5*Sqrt[Pi/7971317]*u^11)/(2663610638008320000*b^3) - 
      (441277317631*d^4*K1^2*M^5*Sqrt[Pi/7971317]*u^11)/
       (443935106334720000*b^3) - (63138505321*d^6*K1^2*M^5*Sqrt[Pi/7971317]*
        u^11)/(38051580542976000*b^3) + (611576729*d^8*K1^2*M^5*
        Sqrt[Pi/7971317]*u^11)/(640291018752000*b^3) + 
      (26827149809*d^10*K1^2*M^5*Sqrt[Pi/7971317]*u^11)/
       (6208882606080000*b^3) + (13390341911*d^12*K1^2*M^5*Sqrt[Pi/7971317]*
        u^11)/(34148854333440000*b^3) - (2835222586367*d^14*K1^2*M^5*
        Sqrt[Pi/7971317]*u^11)/(1331805319004160000*b^3) - 
      (359024010827*d^16*K1^2*M^5*Sqrt[Pi/7971317]*u^11)/
       (532722127601664000*b^3) - (1647605129*d^18*K1^2*M^5*Sqrt[Pi/7971317]*
        u^11)/(42617770208133120*b^3) - (53209961053*d^2*K1^2*M^5*
        Sqrt[(17*Pi)/468901]*u^11)/(5327221276016640000*b^3) - 
      (4076687029*d^16*K0^2*M^5*Sqrt[(23*Pi)/346579]*u^11)/
       (177574042533888000*b^3) + (1824469*d^12*K0^2*M^5*Sqrt[(29*Pi)/274873]*
        u^11)/(132189113548800*b^3) - (8396287*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^12)/(332951329751040000*b^3) - (465433567*d^2*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^12)/(25611640750080000*b^3) - 
      (96636979547*d^4*K0*K1*M^5*Sqrt[Pi/7971317]*u^12)/
       (332951329751040000*b^3) - (27526090577*d^6*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^12)/(33295132975104000*b^3) - (45777015463*d^14*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^12)/(55491888291840000*b^3) - 
      (974668841*d^16*K0*K1*M^5*Sqrt[Pi/7971317]*u^12)/
       (3699459219456000*b^3) - (203826979*d^18*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^12)/(13318053190041600*b^3) + (175867*d^10*K0*K1*M^5*
        Sqrt[(17*Pi)/468901]*u^12)/(1679892480000*b^3) + 
      (1525939*d^8*K0*K1*M^5*Sqrt[(19*Pi)/419543]*u^12)/
       (104537309184000*b^3) + (714491*d^12*K0*K1*M^5*Sqrt[(19*Pi)/419543]*
        u^12)/(74669506560000*b^3) + (31292813*K0^2*M^5*Sqrt[Pi/7971317]*
        u^13)/(221967553167360000*b^3) + 
      (54865007*d^2*K0^2*M^5*Sqrt[Pi/7971317]*u^13)/(31709650452480000*b^3) - 
      (3941116259*d^4*K0^2*M^5*Sqrt[Pi/7971317]*u^13)/
       (166475664875520000*b^3) - (12407237*d^6*K0^2*M^5*Sqrt[Pi/7971317]*
        u^13)/(160072754688000*b^3) + (132028453*d^8*K0^2*M^5*
        Sqrt[Pi/7971317]*u^13)/(5122328150016000*b^3) + 
      (348888061*d^10*K0^2*M^5*Sqrt[Pi/7971317]*u^13)/
       (2328330977280000*b^3) + (66152563*d^12*K0^2*M^5*Sqrt[Pi/7971317]*
        u^13)/(4268606791680000*b^3) - (5705373563*d^14*K0^2*M^5*
        Sqrt[Pi/7971317]*u^13)/(83237832437760000*b^3) - 
      (2929239013*d^16*K0^2*M^5*Sqrt[Pi/7971317]*u^13)/
       (133180531900416000*b^3) - (33750929*d^18*K0^2*M^5*Sqrt[Pi/7971317]*
        u^13)/(26636106380083200*b^3) - (11272260773*d^2*K1^2*M^5*
        Sqrt[Pi/7971317]*u^13)/(1997707978506240000*b^3) - 
      (7142368957*d^4*K1^2*M^5*Sqrt[Pi/7971317]*u^13)/
       (249713497313280000*b^3) - (1750868681*d^6*K1^2*M^5*Sqrt[Pi/7971317]*
        u^13)/(24971349731328000*b^3) + (346057757*d^8*K1^2*M^5*
        Sqrt[Pi/7971317]*u^13)/(15366984450048000*b^3) + 
      (1200630161*d^10*K1^2*M^5*Sqrt[Pi/7971317]*u^13)/
       (6984992931840000*b^3) + (14669833*d^12*K1^2*M^5*Sqrt[Pi/7971317]*
        u^13)/(800363773440000*b^3) - (29010259*d^16*K1^2*M^5*
        Sqrt[(17*Pi)/468901]*u^13)/(19025790271488000*b^3) - 
      (50564117*d^14*K1^2*M^5*Sqrt[(19*Pi)/419543]*u^13)/
       (11891118919680000*b^3) - (1487987*d^18*K1^2*M^5*Sqrt[(19*Pi)/419543]*
        u^13)/(19025790271488000*b^3) - (801883*K1^2*M^5*Sqrt[(437*Pi)/18241]*
        u^13)/(1997707978506240000*b^3) - (234449*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^14)/(124856748656640000*b^3) - (277256333*d^2*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^14)/(499426994626560000*b^3) - 
      (1991727823*d^4*K0*K1*M^5*Sqrt[Pi/7971317]*u^14)/
       (249713497313280000*b^3) - (14050583*d^6*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^14)/(624283743283200*b^3) + (27754487*d^8*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^14)/(3841746112512000*b^3) + 
      (11231243*d^12*K0*K1*M^5*Sqrt[Pi/7971317]*u^14)/
       (2134303395840000*b^3) - (9888863*d^14*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^14)/(433530377280000*b^3) - (24364007*d^16*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^14)/(3329513297510400*b^3) + 
      (3727093*d^10*K0*K1*M^5*Sqrt[(23*Pi)/346579]*u^14)/
       (1746248232960000*b^3) - (4387*d^18*K0*K1*M^5*Sqrt[(23*Pi)/346579]*
        u^14)/(246630614630400*b^3) + (126253*K0^2*M^5*Sqrt[Pi/7971317]*u^15)/
       (45402454056960000*b^3) - (442457*d^2*K0^2*M^5*Sqrt[Pi/7971317]*u^15)/
       (166475664875520000*b^3) - (33231449*d^4*K0^2*M^5*Sqrt[Pi/7971317]*
        u^15)/(62428374328320000*b^3) + 
      (1777087*d^8*K0^2*M^5*Sqrt[Pi/7971317]*u^15)/(3841746112512000*b^3) + 
      (1760177*d^10*K0^2*M^5*Sqrt[Pi/7971317]*u^15)/(582082744320000*b^3) + 
      (99917*d^12*K0^2*M^5*Sqrt[Pi/7971317]*u^15)/(300136415040000*b^3) - 
      (1361089*d^16*K0^2*M^5*Sqrt[Pi/7971317]*u^15)/(3026830270464000*b^3) - 
      (806249*d^18*K0^2*M^5*Sqrt[Pi/7971317]*u^15)/(33295132975104000*b^3) - 
      (18325759*d^2*K1^2*M^5*Sqrt[Pi/7971317]*u^15)/(249713497313280000*
        b^3) - (30968797*d^4*K1^2*M^5*Sqrt[Pi/7971317]*u^15)/
       (62428374328320000*b^3) - (24443*d^6*K1^2*M^5*Sqrt[Pi/7971317]*u^15)/
       (15874983936000*b^3) + (879133*d^8*K1^2*M^5*Sqrt[Pi/7971317]*u^15)/
       (1920873056256000*b^3) + (296689*d^10*K1^2*M^5*Sqrt[Pi/7971317]*u^15)/
       (87312411648000*b^3) - (2642687*d^14*K1^2*M^5*Sqrt[Pi/7971317]*u^15)/
       (1664756648755200*b^3) - (8398997*d^16*K1^2*M^5*Sqrt[Pi/7971317]*u^15)/
       (16647566487552000*b^3) - (89911*d^18*K1^2*M^5*Sqrt[Pi/7971317]*u^15)/
       (3329513297510400*b^3) + (2111*d^12*K1^2*M^5*Sqrt[(19*Pi)/419543]*
        u^15)/(106715169792000*b^3) - (3037877*d^14*K0^2*M^5*
        Sqrt[(29*Pi)/274873]*u^15)/(62428374328320000*b^3) - 
      (29387*K1^2*M^5*Sqrt[(29*Pi)/274873]*u^15)/(249713497313280000*b^3) - 
      (271*d^6*K0^2*M^5*Sqrt[(323*Pi)/24679]*u^15)/(62428374328320*b^3) - 
      (1933*K0*K1*M^5*Sqrt[Pi/7971317]*u^16)/(27745944145920000*b^3) - 
      (21113419*d^4*K0*K1*M^5*Sqrt[Pi/7971317]*u^16)/(187285122984960000*
        b^3) - (871027*d^6*K0*K1*M^5*Sqrt[Pi/7971317]*u^16)/
       (2675501756928000*b^3) + (51277*d^8*K0*K1*M^5*Sqrt[Pi/7971317]*u^16)/
       (523874469888000*b^3) + (1177973*d^12*K0*K1*M^5*Sqrt[Pi/7971317]*u^16)/
       (14406547921920000*b^3) - (31426541*d^14*K0*K1*M^5*Sqrt[Pi/7971317]*
        u^16)/(93642561492480000*b^3) - (5226041*d^16*K0*K1*M^5*
        Sqrt[Pi/7971317]*u^16)/(49942699462656000*b^3) - 
      (1433*d^18*K0*K1*M^5*Sqrt[Pi/7971317]*u^16)/(268509136896000*b^3) - 
      (60449*d^2*K0*K1*M^5*Sqrt[(17*Pi)/468901]*u^16)/
       (124856748656640000*b^3) + (54893*d^10*K0*K1*M^5*Sqrt[(17*Pi)/468901]*
        u^16)/(1309686174720000*b^3) - (97*K0^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (35673356759040000*b^3) - (131*d^2*K0^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (371597466240000*b^3) - (9391*d^4*K0^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (1911072683520000*b^3) - (19207*d^6*K0^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (1337750878464000*b^3) + (22567*d^8*K0^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (5762619168768000*b^3) - (353*d^14*K0^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (23387253120000*b^3) - (277*d^16*K0^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (60980097024000*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (4573507276800*b^3) - (733*K1^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (249713497313280000*b^3) - (151*d^2*K1^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (400181886720000*b^3) - (246439*d^4*K1^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (46821280746240000*b^3) - (10337*d^6*K1^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (668875439232000*b^3) + (683*d^8*K1^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (164646261964800*b^3) + (373*d^12*K1^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (93549012480000*b^3) - (761177*d^14*K1^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (46821280746240000*b^3) - (729863*d^16*K1^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (149828098387968000*b^3) - (47*d^18*K1^2*M^5*Sqrt[Pi/7971317]*u^17)/
       (201381852672000*b^3) + (353*d^12*K0^2*M^5*Sqrt[(19*Pi)/419543]*u^17)/
       (1800818490240000*b^3) + (169*d^10*K1^2*M^5*Sqrt[(19*Pi)/419543]*u^17)/
       (93549012480000*b^3) + (719*d^10*K0^2*M^5*Sqrt[(29*Pi)/274873]*u^17)/
       (654843087360000*b^3) - (K0*K1*M^5*Sqrt[Pi/7971317]*u^18)/
       (2312162012160000*b^3) - (3061*d^2*K0*K1*M^5*Sqrt[Pi/7971317]*u^18)/
       (62428374328320000*b^3) - (32089*d^4*K0*K1*M^5*Sqrt[Pi/7971317]*u^18)/
       (46821280746240000*b^3) - (191*d^6*K0*K1*M^5*Sqrt[Pi/7971317]*u^18)/
       (89183391897600*b^3) + (73*d^8*K0*K1*M^5*Sqrt[Pi/7971317]*u^18)/
       (160072754688000*b^3) + (353*d^10*K0*K1*M^5*Sqrt[Pi/7971317]*u^18)/
       (72760343040000*b^3) - (35509*d^14*K0*K1*M^5*Sqrt[Pi/7971317]*u^18)/
       (15607093582080000*b^3) - (24133*d^16*K0*K1*M^5*Sqrt[Pi/7971317]*u^18)/
       (37457024596992000*b^3) - (19*d^18*K0*K1*M^5*Sqrt[(19*Pi)/419543]*
        u^18)/(12485674865664000*b^3) + (d^12*K0*K1*M^5*Sqrt[(23*Pi)/346579]*
        u^18)/(44464654080000*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (1783667837952000*b^3) - (d^4*K0^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (74319493248000*b^3) + (d^8*K0^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (120054566016000*b^3) + (d^10*K0^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (8731241164800*b^3) + (d^12*K0^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (120054566016000*b^3) - (d^16*K0^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (74319493248000*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (1783667837952000*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (1783667837952000*b^3) - (d^4*K1^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (74319493248000*b^3) + (d^8*K1^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (120054566016000*b^3) + (d^10*K1^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (8731241164800*b^3) + (d^12*K1^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (120054566016000*b^3) - (d^16*K1^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (74319493248000*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/7971317]*u^19)/
       (1783667837952000*b^3) - (d^6*K0^2*M^5*Sqrt[(23*Pi)/346579]*u^19)/
       (445916959488000*b^3) - (d^14*K0^2*M^5*Sqrt[(23*Pi)/346579]*u^19)/
       (445916959488000*b^3) - (d^6*K1^2*M^5*Sqrt[(23*Pi)/346579]*u^19)/
       (445916959488000*b^3) - (d^14*K1^2*M^5*Sqrt[(23*Pi)/346579]*u^19)/
       (445916959488000*b^3))/Pi}, 12, 13, 1]}, 3, 5, 1]


==> anc/spectrum_18_14.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((7387*d^6*K1^2*M^4*Sqrt[19/(195087495*Pi)]*u^2)/
       (225280*b^2) + (1163*d^8*K0^2*M^4*Sqrt[37/(100180065*Pi)]*u^2)/
       (7569408*b^2) - (K0^2*M^4*Sqrt[51/(72679655*Pi)]*u^2)/(12615680*b^2) - 
      (117*d^2*K0^2*M^4*Sqrt[51/(72679655*Pi)]*u^2)/(12615680*b^2) - 
      (387*d^4*K0^2*M^4*Sqrt[51/(72679655*Pi)]*u^2)/(3153920*b^2) - 
      (153*d^6*K0^2*M^4*Sqrt[51/(72679655*Pi)]*u^2)/(450560*b^2) + 
      (663*d^10*K0^2*M^4*Sqrt[51/(72679655*Pi)]*u^2)/(901120*b^2) + 
      (221*d^12*K0^2*M^4*Sqrt[51/(72679655*Pi)]*u^2)/(3153920*b^2) - 
      (153*d^14*K0^2*M^4*Sqrt[51/(72679655*Pi)]*u^2)/(450560*b^2) - 
      (1377*d^16*K0^2*M^4*Sqrt[51/(72679655*Pi)]*u^2)/(12615680*b^2) - 
      (17*d^18*K0^2*M^4*Sqrt[51/(72679655*Pi)]*u^2)/(2523136*b^2) - 
      (89*d^8*K1^2*M^4*Sqrt[323/(11475735*Pi)]*u^2)/(143360*b^2) - 
      (7921*d^10*K1^2*M^4*Sqrt[323/(11475735*Pi)]*u^2)/(1892352*b^2) - 
      (1157*d^12*K1^2*M^4*Sqrt[323/(11475735*Pi)]*u^2)/(2365440*b^2) + 
      (9167*d^14*K1^2*M^4*Sqrt[323/(11475735*Pi)]*u^2)/(4730880*b^2) + 
      (89*d^18*K1^2*M^4*Sqrt[969/(3825245*Pi)]*u^2)/(6307840*b^2) + 
      (89*d^16*K1^2*M^4*Sqrt[7429/(498945*Pi)]*u^2)/(3153920*b^2) + 
      (9523*d^2*K1^2*M^4*u^2)/(573440*Sqrt[3706662405]*b^2*Sqrt[Pi]) + 
      (541*d^8*K0^2*M^4*u^2)/(1081344*b^2*Sqrt[3706662405*Pi]) + 
      (89*K1^2*M^4*u^2)/(630784*b^2*Sqrt[3706662405*Pi]) + 
      (174707*d^4*K1^2*M^4*u^2)/(788480*b^2*Sqrt[3706662405*Pi]) + 
      (1661151199*d^4*K0*K1*M^4*Sqrt[3/(1235554135*Pi)]*u^3)/
       (25256591360*b^2) - (202711819*d^8*K0*K1*M^4*Sqrt[17/(218038965*Pi)]*
        u^3)/(19428147200*b^2) + (12437399519*d^14*K0*K1*M^4*
        Sqrt[17/(218038965*Pi)]*u^3)/(378848870400*b^2) + 
      (72980867*d^18*K0*K1*M^4*Sqrt[17/(218038965*Pi)]*u^3)/
       (101026365440*b^2) - (20498392751*d^10*K0*K1*M^4*
        Sqrt[23/(161159235*Pi)]*u^3)/(381498163200*b^2) + 
      (44574071*d^16*K0*K1*M^4*Sqrt[85/(43607793*Pi)]*u^3)/
       (20205273088*b^2) - (12880139*d^12*K0*K1*M^4*Sqrt[323/(11475735*Pi)]*
        u^3)/(29142220800*b^2) + (190223233*K0*K1*M^4*u^3)/
       (1515395481600*b^2*Sqrt[3706662405*Pi]) + 
      (22397846333*d^2*K0*K1*M^4*u^3)/(1515395481600*b^2*
        Sqrt[3706662405*Pi]) + (6376147103*d^6*K0*K1*M^4*u^3)/
       (11480268800*b^2*Sqrt[3706662405*Pi]) + (150810053*d^10*K0*K1*M^4*u^3)/
       (4954521600*b^2*Sqrt[3706662405*Pi]) + 
      (48943253*d^18*K0^2*M^4*Sqrt[3/(1235554135*Pi)]*u^4)/
       (50513182720*b^2) + (23222735*K0^2*M^4*Sqrt[5/(741332481*Pi)]*u^4)/
       (4364338987008*b^2) + (988072009*d^14*K0^2*M^4*Sqrt[17/(218038965*Pi)]*
        u^4)/(126282956800*b^2) + (158630533*d^16*K0^2*M^4*
        Sqrt[17/(218038965*Pi)]*u^4)/(60615819264*b^2) - 
      (2528818129*d^8*K0^2*M^4*Sqrt[19/(195087495*Pi)]*u^4)/
       (1049119948800*b^2) - (3369683899*d^12*K0^2*M^4*
        Sqrt[19/(195087495*Pi)]*u^4)/(2098239897600*b^2) + 
      (56834906119*d^4*K1^2*M^4*Sqrt[29/(127815945*Pi)]*u^4)/
       (28930277376000*b^2) + (1032779483*d^2*K0^2*M^4*
        Sqrt[37/(100180065*Pi)]*u^4)/(10910847467520*b^2) - 
      (33641*d^10*K0^2*M^4*Sqrt[1887/(1964315*Pi)]*u^4)/(220774400*b^2) + 
      (293549119*d^2*K0^2*M^4*u^4)/(4959476121600*Sqrt[3706662405]*b^2*
        Sqrt[Pi]) + (1217534511133*d^2*K1^2*M^4*u^4)/
       (293753585664000*Sqrt[3706662405]*b^2*Sqrt[Pi]) + 
      (31446281*K0^2*M^4*u^4)/(8392959590400*b^2*Sqrt[3706662405*Pi]) + 
      (1794362161*d^4*K0^2*M^4*u^4)/(37884887040*b^2*Sqrt[3706662405*Pi]) + 
      (415187197*d^6*K0^2*M^4*u^4)/(3130982400*b^2*Sqrt[3706662405*Pi]) + 
      (43684939*d^8*K0^2*M^4*u^4)/(19074908160*b^2*Sqrt[3706662405*Pi]) - 
      (5062198751*d^12*K0^2*M^4*u^4)/(2098239897600*b^2*
        Sqrt[3706662405*Pi]) + (26252322149*K1^2*M^4*u^4)/
       (763759322726400*b^2*Sqrt[3706662405*Pi]) + 
      (53458133167949*d^6*K1^2*M^4*u^4)/(318233051136000*b^2*
        Sqrt[3706662405*Pi]) - (633962014897*d^8*K1^2*M^4*u^4)/
       (16319643648000*b^2*Sqrt[3706662405*Pi]) - 
      (4899472636547*d^10*K1^2*M^4*u^4)/(13352435712000*b^2*
        Sqrt[3706662405*Pi]) - (4477043515001*d^12*K1^2*M^4*u^4)/
       (73438396416000*b^2*Sqrt[3706662405*Pi]) + 
      (18182433908887*d^14*K1^2*M^4*u^4)/(106077683712000*b^2*
        Sqrt[3706662405*Pi]) + (8751004608443*d^16*K1^2*M^4*u^4)/
       (141436911616000*b^2*Sqrt[3706662405*Pi]) + 
      (3307394855221*d^18*K1^2*M^4*u^4)/(763759322726400*b^2*
        Sqrt[3706662405*Pi]) + (29596247199157*d^16*K0*K1*M^4*
        Sqrt[19/(195087495*Pi)]*u^5)/(11456389840896000*b^2) + 
      (252564186653*d^2*K0*K1*M^4*Sqrt[29/(127815945*Pi)]*u^5)/
       (1909398306816000*b^2) - (9413658949*d^18*K0*K1*M^4*
        Sqrt[37/(100180065*Pi)]*u^5)/(254586440908800*b^2) + 
      (2898763249*K0*K1*M^4*u^5)/(95469915340800*b^2*Sqrt[3706662405*Pi]) - 
      (2443612291*d^2*K0*K1*M^4*u^5)/(5455423733760*b^2*
        Sqrt[3706662405*Pi]) + (207995699641*d^4*K0*K1*M^4*u^5)/
       (4821712896000*b^2*Sqrt[3706662405*Pi]) + 
      (9249100113881*d^6*K0*K1*M^4*u^5)/(79558262784000*b^2*
        Sqrt[3706662405*Pi]) - (165442425143*d^8*K0*K1*M^4*u^5)/
       (4079910912000*b^2*Sqrt[3706662405*Pi]) - 
      (1673843230111*d^10*K0*K1*M^4*u^5)/(6676217856000*b^2*
        Sqrt[3706662405*Pi]) - (1158776667563*d^12*K0*K1*M^4*u^5)/
       (36719198208000*b^2*Sqrt[3706662405*Pi]) + 
      (3469036868519*d^14*K0*K1*M^4*u^5)/(29834348544000*b^2*
        Sqrt[3706662405*Pi]) - (1182000263*d^16*K0*K1*M^4*u^5)/
       (143879307264*b^2*Sqrt[3706662405*Pi]) + 
      (646508941*d^18*K0*K1*M^4*u^5)/(152599265280*b^2*Sqrt[3706662405*Pi]) - 
      (79998902813*d^8*K0^2*M^4*Sqrt[3/(1235554135*Pi)]*u^6)/
       (21759524864000*b^2) + (188987681153*d^2*K0^2*M^4*
        Sqrt[19/(195087495*Pi)]*u^6)/(15275186454528000*b^2) + 
      (947087083109*d^14*K1^2*M^4*Sqrt[31/(119569755*Pi)]*u^6)/
       (2291277968179200*b^2) + (113740554997*d^16*K0^2*M^4*
        Sqrt[713/(5198685*Pi)]*u^6)/(15275186454528000*b^2) + 
      (510985302823*d^2*K0^2*M^4*u^6)/(1091084746752000*Sqrt[3706662405]*b^2*
        Sqrt[Pi]) + (1189334170789*d^2*K1^2*M^4*u^6)/(11456389840896000*
        Sqrt[3706662405]*b^2*Sqrt[Pi]) + (21840277337*K0^2*M^4*u^6)/
       (3055037290905600*b^2*Sqrt[3706662405*Pi]) + 
      (9848039486501*d^4*K0^2*M^4*u^6)/(1272932204544000*b^2*
        Sqrt[3706662405*Pi]) + (21492506057609*d^6*K0^2*M^4*u^6)/
       (1272932204544000*b^2*Sqrt[3706662405*Pi]) - 
      (1882628924567*d^10*K0^2*M^4*u^6)/(53409742848000*b^2*
        Sqrt[3706662405*Pi]) - (82010170247*d^12*K0^2*M^4*u^6)/
       (97917861888000*b^2*Sqrt[3706662405*Pi]) + 
      (61470579167843*d^14*K0^2*M^4*u^6)/(3818796613632000*b^2*
        Sqrt[3706662405*Pi]) + (1156701565441*d^18*K0^2*M^4*u^6)/
       (3055037290905600*b^2*Sqrt[3706662405*Pi]) - 
      (16919156113*K1^2*M^4*u^6)/(22912779681792000*b^2*
        Sqrt[3706662405*Pi]) + (460044125803*d^4*K1^2*M^4*u^6)/
       (130186248192000*b^2*Sqrt[3706662405*Pi]) + 
      (30524111374817*d^6*K1^2*M^4*u^6)/(1909398306816000*b^2*
        Sqrt[3706662405*Pi]) + (610366436797*d^8*K1^2*M^4*u^6)/
       (293753585664000*b^2*Sqrt[3706662405*Pi]) - 
      (39755094829*d^10*K1^2*M^4*u^6)/(1112702976000*b^2*
        Sqrt[3706662405*Pi]) - (63727109111*d^12*K1^2*M^4*u^6)/
       (6676217856000*b^2*Sqrt[3706662405*Pi]) + 
      (476287991897*d^14*K1^2*M^4*u^6)/(125894393856000*b^2*
        Sqrt[3706662405*Pi]) + (4505720577251*d^16*K1^2*M^4*u^6)/
       (694326657024000*b^2*Sqrt[3706662405*Pi]) + 
      (33790084711*d^18*K1^2*M^4*u^6)/(69432665702400*b^2*
        Sqrt[3706662405*Pi]) - (84587787653*d^10*K0*K1*M^4*
        Sqrt[19/(195087495*Pi)]*u^7)/(106819485696000*b^2) - 
      (269865863837*K0*K1*M^4*Sqrt[23/(161159235*Pi)]*u^7)/
       (366604474908672000*b^2) - (8635315973821*d^14*K0*K1*M^4*
        Sqrt[37/(100180065*Pi)]*u^7)/(91651118727168000*b^2) - 
      (4360208393*d^8*K0*K1*M^4*Sqrt[703/(5272635*Pi)]*u^7)/
       (1175014342656000*b^2) + (2432214107381*K0*K1*M^4*u^7)/
       (122201491636224000*b^2*Sqrt[3706662405*Pi]) + 
      (954680407619*d^2*K0*K1*M^4*u^7)/(3666044749086720*b^2*
        Sqrt[3706662405*Pi]) + (5817364018819*d^4*K0*K1*M^4*u^7)/
       (2082979971072000*b^2*Sqrt[3706662405*Pi]) + 
      (52247648082341*d^6*K0*K1*M^4*u^7)/(7637593227264000*b^2*
        Sqrt[3706662405*Pi]) - (1196681218757*d^12*K0*K1*M^4*u^7)/
       (587507171328000*b^2*Sqrt[3706662405*Pi]) + 
      (2811201339979*d^14*K0*K1*M^4*u^7)/(267204427776000*b^2*
        Sqrt[3706662405*Pi]) + (215654837081*d^16*K0*K1*M^4*u^7)/
       (84160806912000*b^2*Sqrt[3706662405*Pi]) + 
      (401362876319*d^18*K0*K1*M^4*u^7)/(2036691527270400*b^2*
        Sqrt[3706662405*Pi]) - (12784419661*d^12*K1^2*M^4*
        Sqrt[17/(218038965*Pi)]*u^8)/(440630378496000*b^2) + 
      (3332480839*K0^2*M^4*Sqrt[19/(195087495*Pi)]*u^8)/
       (45825559363584000*b^2) - (54839779943*d^8*K0^2*M^4*
        Sqrt[19/(195087495*Pi)]*u^8)/(56400688447488000*b^2) + 
      (1418128821349*d^2*K0^2*M^4*Sqrt[23/(161159235*Pi)]*u^8)/
       (244402983272448000*b^2) + (59254108261*d^6*K1^2*M^4*
        Sqrt[23/(161159235*Pi)]*u^8)/(1909398306816000*b^2) - 
      (25642029811*d^10*K1^2*M^4*Sqrt[29/(127815945*Pi)]*u^8)/
       (769100297011200*b^2) + (32556763*d^18*K1^2*M^4*
        Sqrt[29/(127815945*Pi)]*u^8)/(52222859673600*b^2) + 
      (3734609*d^16*K1^2*M^4*Sqrt[37/(100180065*Pi)]*u^8)/
       (640916914176*b^2) + (3092293181*d^16*K0^2*M^4*Sqrt[323/(11475735*Pi)]*
        u^8)/(5091728818176000*b^2) + (1791854783*d^14*K0^2*M^4*
        Sqrt[391/(9479955*Pi)]*u^8)/(1272932204544000*b^2) - 
      (985912609819*d^2*K0^2*M^4*u^8)/(20948827137638400*Sqrt[3706662405]*b^2*
        Sqrt[Pi]) - (445282625899*d^2*K1^2*M^4*u^8)/(7050086055936000*
        Sqrt[3706662405]*b^2*Sqrt[Pi]) + (344578226383*d^4*K0^2*M^4*u^8)/
       (654650848051200*b^2*Sqrt[3706662405*Pi]) + 
      (180421345931*d^6*K0^2*M^4*u^8)/(477349576704000*b^2*
        Sqrt[3706662405*Pi]) - (1354337488169*d^8*K0^2*M^4*u^8)/
       (1611448241356800*b^2*Sqrt[3706662405*Pi]) - 
      (20742566483*d^10*K0^2*M^4*u^8)/(21363897139200*b^2*
        Sqrt[3706662405*Pi]) + (44156330501*d^12*K0^2*M^4*u^8)/
       (587507171328000*b^2*Sqrt[3706662405*Pi]) + 
      (8902904809*d^18*K0^2*M^4*u^8)/(555461325619200*b^2*
        Sqrt[3706662405*Pi]) - (7248107353*K1^2*M^4*u^8)/
       (5728194920448000*b^2*Sqrt[3706662405*Pi]) - 
      (78309816161*d^4*K1^2*M^4*u^8)/(477349576704000*b^2*
        Sqrt[3706662405*Pi]) + (12143965157*d^8*K1^2*M^4*u^8)/
       (19583572377600*b^2*Sqrt[3706662405*Pi]) - 
      (1593094757417*d^10*K1^2*M^4*u^8)/(3845501485056000*b^2*
        Sqrt[3706662405*Pi]) + (94350175177*d^14*K1^2*M^4*u^8)/
       (176252151398400*b^2*Sqrt[3706662405*Pi]) + 
      (16179681061*d^4*K0*K1*M^4*Sqrt[31/(119569755*Pi)]*u^9)/
       (11456389840896000*b^2) + (329555129*d^6*K0*K1*M^4*
        Sqrt[31/(119569755*Pi)]*u^9)/(173581664256000*b^2) + 
      (856932941*K0*K1*M^4*u^9)/(3818796613632000*b^2*Sqrt[3706662405*Pi]) + 
      (3676600819*d^2*K0*K1*M^4*u^9)/(381879661363200*b^2*
        Sqrt[3706662405*Pi]) - (6207693827*d^8*K0*K1*M^4*u^9)/
       (293753585664000*b^2*Sqrt[3706662405*Pi]) - 
      (874576457*d^10*K0*K1*M^4*u^9)/(5007163392000*b^2*
        Sqrt[3706662405*Pi]) - (5107958599*d^12*K0*K1*M^4*u^9)/
       (97917861888000*b^2*Sqrt[3706662405*Pi]) + 
      (519960477703*d^14*K0*K1*M^4*u^9)/(5728194920448000*b^2*
        Sqrt[3706662405*Pi]) + (232772324179*d^16*K0*K1*M^4*u^9)/
       (5728194920448000*b^2*Sqrt[3706662405*Pi]) + 
      (4658781497*d^18*K0*K1*M^4*u^9)/(1145638984089600*b^2*
        Sqrt[3706662405*Pi]) + (130402639*K0^2*M^4*Sqrt[17/(218038965*Pi)]*
        u^10)/(11456389840896000*b^2) + 
      (179243*d^10*K0^2*M^4*Sqrt[17/(218038965*Pi)]*u^10)/
       (123633664000*b^2) - (3938026587589*d^4*K0^2*M^4*
        Sqrt[19/(195087495*Pi)]*u^10)/(733208949817344000*b^2) + 
      (119149469*d^8*K1^2*M^4*Sqrt[23/(161159235*Pi)]*u^10)/
       (146876792832000*b^2) - (764834381*d^12*K1^2*M^4*
        Sqrt[23/(161159235*Pi)]*u^10)/(3304727838720000*b^2) - 
      (1151629543*d^16*K1^2*M^4*Sqrt[31/(119569755*Pi)]*u^10)/
       (34369169522688000*b^2) + (82685874923*d^2*K0^2*M^4*u^10)/
       (11456389840896000*Sqrt[3706662405]*b^2*Sqrt[Pi]) - 
      (1329051394339*d^2*K1^2*M^4*u^10)/(171845847613440000*Sqrt[3706662405]*
        b^2*Sqrt[Pi]) + (4045251224291*d^4*K0^2*M^4*u^10)/
       (34914711896064000*b^2*Sqrt[3706662405*Pi]) - 
      (4795171327*d^6*K0^2*M^4*u^10)/(146876792832000*b^2*
        Sqrt[3706662405*Pi]) - (182736479*d^8*K0^2*M^4*u^10)/
       (16319643648000*b^2*Sqrt[3706662405*Pi]) + 
      (91576553*d^12*K0^2*M^4*u^10)/(73438396416000*b^2*
        Sqrt[3706662405*Pi]) - (18617398963*d^14*K0^2*M^4*u^10)/
       (5728194920448000*b^2*Sqrt[3706662405*Pi]) - 
      (1443903173*d^16*K0^2*M^4*u^10)/(11456389840896000*b^2*
        Sqrt[3706662405*Pi]) + (237729809*d^18*K0^2*M^4*u^10)/
       (2291277968179200*b^2*Sqrt[3706662405*Pi]) - 
      (35209726033*K1^2*M^4*u^10)/(171845847613440000*b^2*
        Sqrt[3706662405*Pi]) - (258718366129*d^4*K1^2*M^4*u^10)/
       (14320487301120000*b^2*Sqrt[3706662405*Pi]) + 
      (131742648113*d^6*K1^2*M^4*u^10)/(5728194920448000*b^2*
        Sqrt[3706662405*Pi]) - (269472377*d^10*K1^2*M^4*u^10)/
       (100143267840000*b^2*Sqrt[3706662405*Pi]) - 
      (572802384131*d^14*K1^2*M^4*u^10)/(85922923806720000*b^2*
        Sqrt[3706662405*Pi]) + (154049677*d^18*K1^2*M^4*u^10)/
       (2291277968179200*b^2*Sqrt[3706662405*Pi]) - 
      (12341586139*d^16*K0*K1*M^4*Sqrt[17/(218038965*Pi)]*u^11)/
       (2272341786624000*b^2) + (30008843*K0*K1*M^4*u^11)/
       (2045783900160000*b^2*Sqrt[3706662405*Pi]) + 
      (65435537*d^2*K0*K1*M^4*u^11)/(367191982080000*b^2*
        Sqrt[3706662405*Pi]) - (95386182917*d^4*K0*K1*M^4*u^11)/
       (42961461903360000*b^2*Sqrt[3706662405*Pi]) - 
      (68298319*d^6*K0*K1*M^4*u^11)/(9944782848000*b^2*Sqrt[3706662405*Pi]) + 
      (683958677*d^8*K0*K1*M^4*u^11)/(220315189248000*b^2*
        Sqrt[3706662405*Pi]) + (326851867*d^10*K0*K1*M^4*u^11)/
       (25035816960000*b^2*Sqrt[3706662405*Pi]) + 
      (953491577*d^12*K0*K1*M^4*u^11)/(3304727838720000*b^2*
        Sqrt[3706662405*Pi]) - (63646790707*d^14*K0*K1*M^4*u^11)/
       (10740365475840000*b^2*Sqrt[3706662405*Pi]) + 
      (3656539451*d^16*K0*K1*M^4*u^11)/(40286206033920*b^2*
        Sqrt[3706662405*Pi]) - (3154909*d^18*K0*K1*M^4*u^11)/
       (52074499276800*b^2*Sqrt[3706662405*Pi]) - 
      (5171807*d^6*K0^2*M^4*Sqrt[17/(218038965*Pi)]*u^12)/
       (55078797312000*b^2) + (6957557*d^12*K0^2*M^4*Sqrt[17/(218038965*Pi)]*
        u^12)/(1652363919360000*b^2) - (422775299*d^14*K0^2*M^4*
        Sqrt[17/(218038965*Pi)]*u^12)/(10740365475840000*b^2) - 
      (96185321*d^16*K0^2*M^4*Sqrt[17/(218038965*Pi)]*u^12)/
       (8592292380672000*b^2) - (2821853*d^18*K1^2*M^4*
        Sqrt[17/(218038965*Pi)]*u^12)/(4296146190336000*b^2) - 
      (601506989*d^8*K0^2*M^4*Sqrt[31/(119569755*Pi)]*u^12)/
       (2643782270976000*b^2) - (225649549*d^16*K1^2*M^4*
        Sqrt[31/(119569755*Pi)]*u^12)/(176252151398400*b^2) - 
      (205397939*d^8*K1^2*M^4*Sqrt[37/(100180065*Pi)]*u^12)/
       (188841590784000*b^2) + (1272861461*d^2*K0^2*M^4*u^12)/
       (3905587445760000*Sqrt[3706662405]*b^2*Sqrt[Pi]) - 
      (23901210803*d^2*K1^2*M^4*u^12)/(64442192855040000*Sqrt[3706662405]*b^2*
        Sqrt[Pi]) + (665886937*K0^2*M^4*u^12)/(42961461903360000*b^2*
        Sqrt[3706662405*Pi]) - (453041599*d^4*K0^2*M^4*u^12)/
       (1952793722880000*b^2*Sqrt[3706662405*Pi]) + 
      (2902985861*d^8*K0^2*M^4*u^12)/(377683181568000*b^2*
        Sqrt[3706662405*Pi]) + (82649351*d^10*K0^2*M^4*u^12)/
       (50071633920000*b^2*Sqrt[3706662405*Pi]) - (193429*d^18*K0^2*M^4*u^12)/
       (21215536742400*b^2*Sqrt[3706662405*Pi]) - (130297807*K1^2*M^4*u^12)/
       (8055274106880000*b^2*Sqrt[3706662405*Pi]) - 
      (313371719*d^4*K1^2*M^4*u^12)/(1006909263360000*b^2*
        Sqrt[3706662405*Pi]) + (13229231*d^6*K1^2*M^4*u^12)/
       (115075344384000*b^2*Sqrt[3706662405*Pi]) + 
      (22792448429*d^8*K1^2*M^4*u^12)/(566524772352000*b^2*
        Sqrt[3706662405*Pi]) + (50329003*d^10*K1^2*M^4*u^12)/
       (32188907520000*b^2*Sqrt[3706662405*Pi]) + 
      (7869221*d^12*K1^2*M^4*u^12)/(88519495680000*b^2*Sqrt[3706662405*Pi]) - 
      (819591371*d^14*K1^2*M^4*u^12)/(1006909263360000*b^2*
        Sqrt[3706662405*Pi]) + (4068221284363*d^16*K1^2*M^4*u^12)/
       (103107508568064000*b^2*Sqrt[3706662405*Pi]) - 
      (32507*d^2*K0*K1*M^4*Sqrt[17/(218038965*Pi)]*u^13)/
       (503454631680000*b^2) - (120049*d^18*K0*K1*M^4*Sqrt[17/(218038965*Pi)]*
        u^13)/(537018273792000*b^2) + (40211*d^10*K0*K1*M^4*
        Sqrt[29/(127815945*Pi)]*u^13)/(2011806720000*b^2) - 
      (34630299083*d^4*K0*K1*M^4*Sqrt[31/(119569755*Pi)]*u^13)/
       (171845847613440000*b^2) + (367907*d^12*K0*K1*M^4*
        Sqrt[31/(119569755*Pi)]*u^13)/(354077982720000*b^2) + 
      (36302221*K0*K1*M^4*u^13)/(64442192855040000*b^2*Sqrt[3706662405*Pi]) + 
      (3165027996047*d^4*K0*K1*M^4*u^13)/(515537542840320000*b^2*
        Sqrt[3706662405*Pi]) - (124288729*d^6*K0*K1*M^4*u^13)/
       (460301377536000*b^2*Sqrt[3706662405*Pi]) + (50959*d^8*K0*K1*M^4*u^13)/
       (442597478400*b^2*Sqrt[3706662405*Pi]) - 
      (4308763103*d^14*K0*K1*M^4*u^13)/(16110548213760000*b^2*
        Sqrt[3706662405*Pi]) - (199398029*d^16*K0*K1*M^4*u^13)/
       (2577687714201600*b^2*Sqrt[3706662405*Pi]) + 
      (55087181*d^16*K0^2*M^4*Sqrt[17/(218038965*Pi)]*u^14)/
       (25776877142016000*b^2) - (1888547*d^18*K1^2*M^4*
        Sqrt[17/(218038965*Pi)]*u^14)/(859229238067200*b^2) - 
      (3561409*d^6*K0^2*M^4*Sqrt[19/(195087495*Pi)]*u^14)/
       (3222109642752000*b^2) - (42761*d^6*K1^2*M^4*Sqrt[19/(195087495*Pi)]*
        u^14)/(73229764608000*b^2) + (432671*K0^2*M^4*Sqrt[23/(161159235*Pi)]*
        u^14)/(16110548213760000*b^2) + 
      (6101933*d^2*K0^2*M^4*Sqrt[31/(119569755*Pi)]*u^14)/
       (32221096427520000*b^2) + (265891*d^4*K1^2*M^4*Sqrt[37/(100180065*Pi)]*
        u^14)/(5370182737920000*b^2) + 
      (191*d^12*K0^2*M^4*Sqrt[551/(6727155*Pi)]*u^14)/(49570917580800*b^2) - 
      (32079107*d^2*K1^2*M^4*u^14)/(4603013775360000*Sqrt[3706662405]*b^2*
        Sqrt[Pi]) - (5304473*d^4*K0^2*M^4*u^14)/(328786698240000*b^2*
        Sqrt[3706662405*Pi]) + (3166661*d^8*K0^2*M^4*u^14)/
       (247854587904000*b^2*Sqrt[3706662405*Pi]) + 
      (222361*d^10*K0^2*M^4*u^14)/(5633058816000*b^2*Sqrt[3706662405*Pi]) - 
      (58822333*d^14*K0^2*M^4*u^14)/(3222109642752000*b^2*
        Sqrt[3706662405*Pi]) - (2040161*d^16*K0^2*M^4*u^14)/
       (49098813603840*b^2*Sqrt[3706662405*Pi]) - (179063*d^18*K0^2*M^4*u^14)/
       (716024365056000*b^2*Sqrt[3706662405*Pi]) - (20318933*K1^2*M^4*u^14)/
       (32221096427520000*b^2*Sqrt[3706662405*Pi]) - 
      (89279*d^6*K1^2*M^4*u^14)/(13151467929600*b^2*Sqrt[3706662405*Pi]) + 
      (105947*d^8*K1^2*M^4*u^14)/(30981823488000*b^2*Sqrt[3706662405*Pi]) + 
      (28667*d^10*K1^2*M^4*u^14)/(640120320000*b^2*Sqrt[3706662405*Pi]) + 
      (2881231*d^12*K1^2*M^4*u^14)/(1239272939520000*b^2*
        Sqrt[3706662405*Pi]) - (333599909*d^14*K1^2*M^4*u^14)/
       (16110548213760000*b^2*Sqrt[3706662405*Pi]) - 
      (12652693*d^16*K1^2*M^4*u^14)/(2148073095168000*b^2*
        Sqrt[3706662405*Pi]) + (1750799*d^18*K1^2*M^4*u^14)/
       (47210397696000*b^2*Sqrt[3706662405*Pi]) + 
      (17*d^12*K0*K1*M^4*Sqrt[17/(218038965*Pi)]*u^15)/(717171840000*b^2) + 
      (771083*d^2*K0*K1*M^4*Sqrt[19/(195087495*Pi)]*u^15)/
       (9666328928256000*b^2) + (1730609*d^14*K0*K1*M^4*
        Sqrt[19/(195087495*Pi)]*u^15)/(230150688768000*b^2) - 
      (127*d^18*K0*K1*M^4*Sqrt[19/(195087495*Pi)]*u^15)/
       (41845579776000*b^2) + (7213*d^4*K0*K1*M^4*Sqrt[29/(127815945*Pi)]*
        u^15)/(2983434854400*b^2) + (1877*K0*K1*M^4*u^15)/
       (322210964275200*b^2*Sqrt[3706662405*Pi]) - (71633*d^2*K0*K1*M^4*u^15)/
       (43937858764800*b^2*Sqrt[3706662405*Pi]) - 
      (28954753*d^4*K0*K1*M^4*u^15)/(402763705344000*b^2*
        Sqrt[3706662405*Pi]) - (3706739*d^6*K0*K1*M^4*u^15)/
       (805527410688000*b^2*Sqrt[3706662405*Pi]) + (13721*d^8*K0*K1*M^4*u^15)/
       (6884849664000*b^2*Sqrt[3706662405*Pi]) + (189349*d^10*K0*K1*M^4*u^15)/
       (18776862720000*b^2*Sqrt[3706662405*Pi]) - 
      (131911*d^14*K0*K1*M^4*u^15)/(894136320000*b^2*Sqrt[3706662405*Pi]) - 
      (1553*d^16*K0*K1*M^4*u^15)/(1217728512000*b^2*Sqrt[3706662405*Pi]) - 
      (263993*d^2*K0^2*M^4*Sqrt[17/(218038965*Pi)]*u^16)/
       (16110548213760000*b^2) - (9547*d^2*K1^2*M^4*Sqrt[17/(218038965*Pi)]*
        u^16)/(6904520663040000*b^2) - 
      (95341*d^4*K1^2*M^4*Sqrt[19/(195087495*Pi)]*u^16)/
       (12082911160320000*b^2) - (4747*d^4*K0^2*M^4*Sqrt[23/(161159235*Pi)]*
        u^16)/(805527410688000*b^2) - (88117*d^10*K0^2*M^4*
        Sqrt[29/(127815945*Pi)]*u^16)/(56330588160000*b^2) + 
      (2999*d^10*K1^2*M^4*Sqrt[29/(127815945*Pi)]*u^16)/
       (168991764480000*b^2) + (19331*d^16*K0^2*M^4*Sqrt[31/(119569755*Pi)]*
        u^16)/(743563763712000*b^2) + 
      (5021*d^6*K0^2*M^4*Sqrt[37/(100180065*Pi)]*u^16)/(24409921536000*b^2) + 
      (101*d^8*K1^2*M^4*Sqrt[37/(100180065*Pi)]*u^16)/(33798352896000*b^2) - 
      (53*K1^2*M^4*Sqrt[713/(5198685*Pi)]*u^16)/(4833164464128000*b^2) + 
      (19889*d^2*K0^2*M^4*u^16)/(68848496640000*Sqrt[3706662405]*b^2*
        Sqrt[Pi]) + (1703*K0^2*M^4*u^16)/(247854587904000*b^2*
        Sqrt[3706662405*Pi]) - (8629*d^6*K0^2*M^4*u^16)/
       (1106493696000*b^2*Sqrt[3706662405*Pi]) + (12409*d^8*K0^2*M^4*u^16)/
       (123927293952000*b^2*Sqrt[3706662405*Pi]) + (313*d^10*K0^2*M^4*u^16)/
       (6827950080*b^2*Sqrt[3706662405*Pi]) + (1423*d^12*K0^2*M^4*u^16)/
       (309818234880000*b^2*Sqrt[3706662405*Pi]) - (67339*d^14*K0^2*M^4*u^16)/
       (309818234880000*b^2*Sqrt[3706662405*Pi]) - (13*d^16*K0^2*M^4*u^16)/
       (15088550400*b^2*Sqrt[3706662405*Pi]) - (53*d^18*K0^2*M^4*u^16)/
       (22532235264000*b^2*Sqrt[3706662405*Pi]) + (3083*K1^2*M^4*u^16)/
       (3717818818560000*b^2*Sqrt[3706662405*Pi]) + (1997*d^4*K1^2*M^4*u^16)/
       (17261301657600*b^2*Sqrt[3706662405*Pi]) - (644389*d^6*K1^2*M^4*u^16)/
       (2416582232064000*b^2*Sqrt[3706662405*Pi]) + (2069*d^12*K1^2*M^4*u^16)/
       (929454704640000*b^2*Sqrt[3706662405*Pi]) - 
      (257111*d^14*K1^2*M^4*u^16)/(1098446469120000*b^2*
        Sqrt[3706662405*Pi]) - (575087*d^16*K1^2*M^4*u^16)/
       (9666328928256000*b^2*Sqrt[3706662405*Pi]) - (8059*d^18*K1^2*M^4*u^16)/
       (3222109642752000*b^2*Sqrt[3706662405*Pi]) - 
      (17*d^4*K0*K1*M^4*Sqrt[17/(218038965*Pi)]*u^17)/(31465914480000*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[17/(218038965*Pi)]*u^17)/(440082720000*b^2) - 
      (d^16*K0*K1*M^4*Sqrt[17/(218038965*Pi)]*u^17)/(5034546316800*b^2) - 
      (K0*K1*M^4*Sqrt[23/(161159235*Pi)]*u^17)/(6041455580160000*b^2) + 
      (23*d^8*K0*K1*M^4*Sqrt[23/(161159235*Pi)]*u^17)/(23236367616000*b^2) - 
      (d^2*K0*K1*M^4*Sqrt[37/(100180065*Pi)]*u^17)/(37292935680000*b^2) - 
      (K0*K1*M^4*u^17)/(241658223206400*b^2*Sqrt[3706662405*Pi]) - 
      (d^4*K0*K1*M^4*u^17)/(239740300800*b^2*Sqrt[3706662405*Pi]) - 
      (251*d^6*K0*K1*M^4*u^17)/(7192209024000*b^2*Sqrt[3706662405*Pi]) - 
      (61*d^8*K0*K1*M^4*u^17)/(23236367616000*b^2*Sqrt[3706662405*Pi]) + 
      (d^10*K0*K1*M^4*u^17)/(28165294080*b^2*Sqrt[3706662405*Pi]) - 
      (43*d^12*K0*K1*M^4*u^17)/(9681819840000*b^2*Sqrt[3706662405*Pi]) - 
      (2747*d^14*K0*K1*M^4*u^17)/(83909105280000*b^2*Sqrt[3706662405*Pi]) - 
      (d^16*K0*K1*M^4*u^17)/(239740300800*b^2*Sqrt[3706662405*Pi]) - 
      (59*d^18*K0*K1*M^4*u^17)/(201381852672000*b^2*Sqrt[3706662405*Pi]) - 
      (17*d^4*K0^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(755181947520000*b^2) - 
      (d^6*K0^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(21576627072000*b^2) + 
      (d^8*K0^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(23236367616000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(10561985280000*b^2) - 
      (d^12*K0^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(58090919040000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(120829111603200*b^2) - 
      (17*d^4*K1^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(755181947520000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(21576627072000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(23236367616000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(10561985280000*b^2) - 
      (d^12*K1^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(58090919040000*b^2) - 
      (d^16*K1^2*M^4*Sqrt[17/(218038965*Pi)]*u^18)/(120829111603200*b^2) - 
      (d^14*K0^2*M^4*Sqrt[527/(7033515*Pi)]*u^18)/(755181947520000*b^2) - 
      (d^14*K1^2*M^4*Sqrt[527/(7033515*Pi)]*u^18)/(755181947520000*b^2) - 
      (103*d^2*K0^2*M^4*u^18)/(3020727790080000*Sqrt[3706662405]*b^2*
        Sqrt[Pi]) - (103*d^2*K1^2*M^4*u^18)/(3020727790080000*
        Sqrt[3706662405]*b^2*Sqrt[Pi]) - (K0^2*M^4*u^18)/
       (3020727790080000*b^2*Sqrt[3706662405*Pi]) - (d^18*K0^2*M^4*u^18)/
       (201381852672000*b^2*Sqrt[3706662405*Pi]) - 
      (K1^2*M^4*u^18)/(3020727790080000*b^2*Sqrt[3706662405*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(201381852672000*b^2*Sqrt[3706662405*Pi]))/Pi}, 
   14, 15, 1], SeriesData[p, 0, 
   {((89*K1^2*M^5*Sqrt[Pi/3706662405]*u^3)/(630784*b^3) + 
      (9523*d^2*K1^2*M^5*Sqrt[Pi/3706662405]*u^3)/(573440*b^3) + 
      (174707*d^4*K1^2*M^5*Sqrt[Pi/3706662405]*u^3)/(788480*b^3) + 
      (7387*d^6*K1^2*M^5*Sqrt[(19*Pi)/195087495]*u^3)/(225280*b^3) - 
      (K0^2*M^5*Sqrt[(51*Pi)/72679655]*u^3)/(12615680*b^3) - 
      (117*d^2*K0^2*M^5*Sqrt[(51*Pi)/72679655]*u^3)/(12615680*b^3) - 
      (387*d^4*K0^2*M^5*Sqrt[(51*Pi)/72679655]*u^3)/(3153920*b^3) - 
      (153*d^6*K0^2*M^5*Sqrt[(51*Pi)/72679655]*u^3)/(450560*b^3) + 
      (153*d^8*K0^2*M^5*Sqrt[(51*Pi)/72679655]*u^3)/(1261568*b^3) + 
      (663*d^10*K0^2*M^5*Sqrt[(51*Pi)/72679655]*u^3)/(901120*b^3) + 
      (221*d^12*K0^2*M^5*Sqrt[(51*Pi)/72679655]*u^3)/(3153920*b^3) - 
      (153*d^14*K0^2*M^5*Sqrt[(51*Pi)/72679655]*u^3)/(450560*b^3) - 
      (1377*d^16*K0^2*M^5*Sqrt[(51*Pi)/72679655]*u^3)/(12615680*b^3) - 
      (17*d^18*K0^2*M^5*Sqrt[(51*Pi)/72679655]*u^3)/(2523136*b^3) - 
      (89*d^8*K1^2*M^5*Sqrt[(323*Pi)/11475735]*u^3)/(143360*b^3) - 
      (7921*d^10*K1^2*M^5*Sqrt[(323*Pi)/11475735]*u^3)/(1892352*b^3) - 
      (1157*d^12*K1^2*M^5*Sqrt[(323*Pi)/11475735]*u^3)/(2365440*b^3) + 
      (9167*d^14*K1^2*M^5*Sqrt[(323*Pi)/11475735]*u^3)/(4730880*b^3) + 
      (89*d^18*K1^2*M^5*Sqrt[(969*Pi)/3825245]*u^3)/(6307840*b^3) + 
      (89*d^16*K1^2*M^5*Sqrt[(7429*Pi)/498945]*u^3)/(3153920*b^3) + 
      (190223233*K0*K1*M^5*Sqrt[Pi/3706662405]*u^4)/(1515395481600*b^3) + 
      (22397846333*d^2*K0*K1*M^5*Sqrt[Pi/3706662405]*u^4)/
       (1515395481600*b^3) + (6376147103*d^6*K0*K1*M^5*Sqrt[Pi/3706662405]*
        u^4)/(11480268800*b^3) + (1661151199*d^4*K0*K1*M^5*
        Sqrt[(3*Pi)/1235554135]*u^4)/(25256591360*b^3) - 
      (202711819*d^8*K0*K1*M^5*Sqrt[(17*Pi)/218038965]*u^4)/
       (19428147200*b^3) + (12437399519*d^14*K0*K1*M^5*
        Sqrt[(17*Pi)/218038965]*u^4)/(378848870400*b^3) + 
      (72980867*d^18*K0*K1*M^5*Sqrt[(17*Pi)/218038965]*u^4)/
       (101026365440*b^3) + (44574071*d^16*K0*K1*M^5*Sqrt[(85*Pi)/43607793]*
        u^4)/(20205273088*b^3) - (12880139*d^12*K0*K1*M^5*
        Sqrt[(323*Pi)/11475735]*u^4)/(29142220800*b^3) - 
      (1346577*d^10*K0*K1*M^5*Sqrt[(1581*Pi)/2344505]*u^4)/(1766195200*b^3) + 
      (1794362161*d^4*K0^2*M^5*Sqrt[Pi/3706662405]*u^5)/(37884887040*b^3) + 
      (415187197*d^6*K0^2*M^5*Sqrt[Pi/3706662405]*u^5)/(3130982400*b^3) + 
      (26252322149*K1^2*M^5*Sqrt[Pi/3706662405]*u^5)/(763759322726400*b^3) + 
      (1217534511133*d^2*K1^2*M^5*Sqrt[Pi/3706662405]*u^5)/
       (293753585664000*b^3) + (53458133167949*d^6*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^5)/(318233051136000*b^3) - 
      (633962014897*d^8*K1^2*M^5*Sqrt[Pi/3706662405]*u^5)/
       (16319643648000*b^3) - (4899472636547*d^10*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^5)/(13352435712000*b^3) - 
      (4477043515001*d^12*K1^2*M^5*Sqrt[Pi/3706662405]*u^5)/
       (73438396416000*b^3) + (18182433908887*d^14*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^5)/(106077683712000*b^3) + 
      (8751004608443*d^16*K1^2*M^5*Sqrt[Pi/3706662405]*u^5)/
       (141436911616000*b^3) + (3307394855221*d^18*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^5)/(763759322726400*b^3) + 
      (5110561*K0^2*M^5*Sqrt[(3*Pi)/1235554135]*u^5)/(505131827200*b^3) + 
      (48943253*d^18*K0^2*M^5*Sqrt[(3*Pi)/1235554135]*u^5)/
       (50513182720*b^3) + (158736311*d^2*K0^2*M^5*Sqrt[(17*Pi)/218038965]*
        u^5)/(757697740800*b^3) - (149166251*d^8*K0^2*M^5*
        Sqrt[(17*Pi)/218038965]*u^5)/(58284441600*b^3) - 
      (7055371*d^12*K0^2*M^5*Sqrt[(17*Pi)/218038965]*u^5)/(3642777600*b^3) + 
      (988072009*d^14*K0^2*M^5*Sqrt[(17*Pi)/218038965]*u^5)/
       (126282956800*b^3) + (158630533*d^16*K0^2*M^5*Sqrt[(17*Pi)/218038965]*
        u^5)/(60615819264*b^3) + (56834906119*d^4*K1^2*M^5*
        Sqrt[(29*Pi)/127815945]*u^5)/(28930277376000*b^3) - 
      (33641*d^10*K0^2*M^5*Sqrt[(1887*Pi)/1964315]*u^5)/(220774400*b^3) + 
      (2898763249*K0*K1*M^5*Sqrt[Pi/3706662405]*u^6)/(95469915340800*b^3) + 
      (497622854699*d^2*K0*K1*M^5*Sqrt[Pi/3706662405]*u^6)/
       (146876792832000*b^3) + (207995699641*d^4*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^6)/(4821712896000*b^3) + 
      (9249100113881*d^6*K0*K1*M^5*Sqrt[Pi/3706662405]*u^6)/
       (79558262784000*b^3) - (165442425143*d^8*K0*K1*M^5*Sqrt[Pi/3706662405]*
        u^6)/(4079910912000*b^3) - (1673843230111*d^10*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^6)/(6676217856000*b^3) - 
      (1158776667563*d^12*K0*K1*M^5*Sqrt[Pi/3706662405]*u^6)/
       (36719198208000*b^3) + (3469036868519*d^14*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^6)/(29834348544000*b^3) + 
      (9754415121721*d^16*K0*K1*M^5*Sqrt[Pi/3706662405]*u^6)/
       (238674788352000*b^3) + (1095430553183*d^18*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^6)/(381879661363200*b^3) + 
      (21840277337*K0^2*M^5*Sqrt[Pi/3706662405]*u^7)/(3055037290905600*b^3) + 
      (9848039486501*d^4*K0^2*M^5*Sqrt[Pi/3706662405]*u^7)/
       (1272932204544000*b^3) + (21492506057609*d^6*K0^2*M^5*
        Sqrt[Pi/3706662405]*u^7)/(1272932204544000*b^3) - 
      (1882628924567*d^10*K0^2*M^5*Sqrt[Pi/3706662405]*u^7)/
       (53409742848000*b^3) - (82010170247*d^12*K0^2*M^5*Sqrt[Pi/3706662405]*
        u^7)/(97917861888000*b^3) + (61470579167843*d^14*K0^2*M^5*
        Sqrt[Pi/3706662405]*u^7)/(3818796613632000*b^3) + 
      (1156701565441*d^18*K0^2*M^5*Sqrt[Pi/3706662405]*u^7)/
       (3055037290905600*b^3) - (16919156113*K1^2*M^5*Sqrt[Pi/3706662405]*
        u^7)/(22912779681792000*b^3) + (1189334170789*d^2*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^7)/(11456389840896000*b^3) + 
      (460044125803*d^4*K1^2*M^5*Sqrt[Pi/3706662405]*u^7)/
       (130186248192000*b^3) + (30524111374817*d^6*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^7)/(1909398306816000*b^3) + 
      (610366436797*d^8*K1^2*M^5*Sqrt[Pi/3706662405]*u^7)/
       (293753585664000*b^3) - (39755094829*d^10*K1^2*M^5*Sqrt[Pi/3706662405]*
        u^7)/(1112702976000*b^3) - (63727109111*d^12*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^7)/(6676217856000*b^3) + 
      (320102197213*d^14*K1^2*M^5*Sqrt[Pi/3706662405]*u^7)/
       (19286851584000*b^3) + (4505720577251*d^16*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^7)/(694326657024000*b^3) + 
      (33790084711*d^18*K1^2*M^5*Sqrt[Pi/3706662405]*u^7)/
       (69432665702400*b^3) - (79998902813*d^8*K0^2*M^5*
        Sqrt[(3*Pi)/1235554135]*u^7)/(21759524864000*b^3) + 
      (290393518417*d^2*K0^2*M^5*Sqrt[(37*Pi)/100180065]*u^7)/
       (15275186454528000*b^3) + (113740554997*d^16*K0^2*M^5*
        Sqrt[(713*Pi)/5198685]*u^7)/(15275186454528000*b^3) + 
      (3538076149*K0*K1*M^5*Sqrt[Pi/3706662405]*u^8)/(1190274269184000*b^3) + 
      (954680407619*d^2*K0*K1*M^5*Sqrt[Pi/3706662405]*u^8)/
       (3666044749086720*b^3) + (5817364018819*d^4*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^8)/(2082979971072000*b^3) + 
      (52247648082341*d^6*K0*K1*M^5*Sqrt[Pi/3706662405]*u^8)/
       (7637593227264000*b^3) - (1196681218757*d^12*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^8)/(587507171328000*b^3) + 
      (10745589476357*d^14*K0*K1*M^5*Sqrt[Pi/3706662405]*u^8)/
       (1527518645452800*b^3) + (215654837081*d^16*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^8)/(84160806912000*b^3) + 
      (401362876319*d^18*K0*K1*M^5*Sqrt[Pi/3706662405]*u^8)/
       (2036691527270400*b^3) - (84587787653*d^10*K0*K1*M^5*
        Sqrt[(19*Pi)/195087495]*u^8)/(106819485696000*b^3) - 
      (4360208393*d^8*K0*K1*M^5*Sqrt[(703*Pi)/5272635]*u^8)/
       (1175014342656000*b^3) + (609076416629*d^2*K0^2*M^5*
        Sqrt[Pi/3706662405]*u^9)/(7050086055936000*b^3) + 
      (344578226383*d^4*K0^2*M^5*Sqrt[Pi/3706662405]*u^9)/
       (654650848051200*b^3) + (180421345931*d^6*K0^2*M^5*Sqrt[Pi/3706662405]*
        u^9)/(477349576704000*b^3) - (252311291171*d^8*K0^2*M^5*
        Sqrt[Pi/3706662405]*u^9)/(293753585664000*b^3) - 
      (20742566483*d^10*K0^2*M^5*Sqrt[Pi/3706662405]*u^9)/
       (21363897139200*b^3) + (44156330501*d^12*K0^2*M^5*Sqrt[Pi/3706662405]*
        u^9)/(587507171328000*b^3) + (8902904809*d^18*K0^2*M^5*
        Sqrt[Pi/3706662405]*u^9)/(555461325619200*b^3) - 
      (7248107353*K1^2*M^5*Sqrt[Pi/3706662405]*u^9)/(5728194920448000*b^3) - 
      (445282625899*d^2*K1^2*M^5*Sqrt[Pi/3706662405]*u^9)/
       (7050086055936000*b^3) - (78309816161*d^4*K1^2*M^5*Sqrt[Pi/3706662405]*
        u^9)/(477349576704000*b^3) + (12143965157*d^8*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^9)/(19583572377600*b^3) - 
      (442599090001*d^10*K1^2*M^5*Sqrt[Pi/3706662405]*u^9)/
       (320458457088000*b^3) + (94350175177*d^14*K1^2*M^5*Sqrt[Pi/3706662405]*
        u^9)/(176252151398400*b^3) - (12784419661*d^12*K1^2*M^5*
        Sqrt[(17*Pi)/218038965]*u^9)/(440630378496000*b^3) + 
      (3332480839*K0^2*M^5*Sqrt[(19*Pi)/195087495]*u^9)/
       (45825559363584000*b^3) + (59254108261*d^6*K1^2*M^5*
        Sqrt[(23*Pi)/161159235]*u^9)/(1909398306816000*b^3) + 
      (32556763*d^18*K1^2*M^5*Sqrt[(29*Pi)/127815945]*u^9)/
       (52222859673600*b^3) + (3734609*d^16*K1^2*M^5*Sqrt[(37*Pi)/100180065]*
        u^9)/(640916914176*b^3) + (3092293181*d^16*K0^2*M^5*
        Sqrt[(323*Pi)/11475735]*u^9)/(5091728818176000*b^3) + 
      (1791854783*d^14*K0^2*M^5*Sqrt[(391*Pi)/9479955]*u^9)/
       (1272932204544000*b^3) + (856932941*K0*K1*M^5*Sqrt[Pi/3706662405]*
        u^10)/(3818796613632000*b^3) + (3676600819*d^2*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^10)/(381879661363200*b^3) - 
      (6207693827*d^8*K0*K1*M^5*Sqrt[Pi/3706662405]*u^10)/
       (293753585664000*b^3) - (874576457*d^10*K0*K1*M^5*Sqrt[Pi/3706662405]*
        u^10)/(5007163392000*b^3) - (5107958599*d^12*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^10)/(97917861888000*b^3) + 
      (519960477703*d^14*K0*K1*M^5*Sqrt[Pi/3706662405]*u^10)/
       (5728194920448000*b^3) + (232772324179*d^16*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^10)/(5728194920448000*b^3) + 
      (4658781497*d^18*K0*K1*M^5*Sqrt[Pi/3706662405]*u^10)/
       (1145638984089600*b^3) + (16179681061*d^4*K0*K1*M^5*
        Sqrt[(31*Pi)/119569755]*u^10)/(11456389840896000*b^3) + 
      (329555129*d^6*K0*K1*M^5*Sqrt[(31*Pi)/119569755]*u^10)/
       (173581664256000*b^3) + (82685874923*d^2*K0^2*M^5*Sqrt[Pi/3706662405]*
        u^11)/(11456389840896000*b^3) + (7912320739*d^4*K0^2*M^5*
        Sqrt[Pi/3706662405]*u^11)/(572819492044800*b^3) - 
      (4795171327*d^6*K0^2*M^5*Sqrt[Pi/3706662405]*u^11)/
       (146876792832000*b^3) - (182736479*d^8*K0^2*M^5*Sqrt[Pi/3706662405]*
        u^11)/(16319643648000*b^3) + (91576553*d^12*K0^2*M^5*
        Sqrt[Pi/3706662405]*u^11)/(73438396416000*b^3) - 
      (18617398963*d^14*K0^2*M^5*Sqrt[Pi/3706662405]*u^11)/
       (5728194920448000*b^3) - (1443903173*d^16*K0^2*M^5*Sqrt[Pi/3706662405]*
        u^11)/(11456389840896000*b^3) + (237729809*d^18*K0^2*M^5*
        Sqrt[Pi/3706662405]*u^11)/(2291277968179200*b^3) - 
      (35209726033*K1^2*M^5*Sqrt[Pi/3706662405]*u^11)/
       (171845847613440000*b^3) - (1329051394339*d^2*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^11)/(171845847613440000*b^3) - 
      (258718366129*d^4*K1^2*M^5*Sqrt[Pi/3706662405]*u^11)/
       (14320487301120000*b^3) + (131742648113*d^6*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^11)/(5728194920448000*b^3) - 
      (269472377*d^10*K1^2*M^5*Sqrt[Pi/3706662405]*u^11)/
       (100143267840000*b^3) - (572802384131*d^14*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^11)/(85922923806720000*b^3) + 
      (154049677*d^18*K1^2*M^5*Sqrt[Pi/3706662405]*u^11)/
       (2291277968179200*b^3) + (130402639*K0^2*M^5*Sqrt[(17*Pi)/218038965]*
        u^11)/(11456389840896000*b^3) + 
      (179243*d^10*K0^2*M^5*Sqrt[(17*Pi)/218038965]*u^11)/
       (123633664000*b^3) + (119149469*d^8*K1^2*M^5*Sqrt[(23*Pi)/161159235]*
        u^11)/(146876792832000*b^3) - (764834381*d^12*K1^2*M^5*
        Sqrt[(23*Pi)/161159235]*u^11)/(3304727838720000*b^3) - 
      (1151629543*d^16*K1^2*M^5*Sqrt[(31*Pi)/119569755]*u^11)/
       (34369169522688000*b^3) + (30008843*K0*K1*M^5*Sqrt[Pi/3706662405]*
        u^12)/(2045783900160000*b^3) + (65435537*d^2*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^12)/(367191982080000*b^3) - 
      (95386182917*d^4*K0*K1*M^5*Sqrt[Pi/3706662405]*u^12)/
       (42961461903360000*b^3) - (68298319*d^6*K0*K1*M^5*Sqrt[Pi/3706662405]*
        u^12)/(9944782848000*b^3) + (683958677*d^8*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^12)/(220315189248000*b^3) + 
      (326851867*d^10*K0*K1*M^5*Sqrt[Pi/3706662405]*u^12)/
       (25035816960000*b^3) + (953491577*d^12*K0*K1*M^5*Sqrt[Pi/3706662405]*
        u^12)/(3304727838720000*b^3) - (63646790707*d^14*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^12)/(10740365475840000*b^3) - 
      (6730639607*d^16*K0*K1*M^5*Sqrt[Pi/3706662405]*u^12)/
       (4296146190336000*b^3) - (3154909*d^18*K0*K1*M^5*Sqrt[Pi/3706662405]*
        u^12)/(52074499276800*b^3) + (665886937*K0^2*M^5*Sqrt[Pi/3706662405]*
        u^13)/(42961461903360000*b^3) + (1272861461*d^2*K0^2*M^5*
        Sqrt[Pi/3706662405]*u^13)/(3905587445760000*b^3) - 
      (453041599*d^4*K0^2*M^5*Sqrt[Pi/3706662405]*u^13)/
       (1952793722880000*b^3) + (34878841*d^8*K0^2*M^5*Sqrt[Pi/3706662405]*
        u^13)/(55078797312000*b^3) + (82649351*d^10*K0^2*M^5*
        Sqrt[Pi/3706662405]*u^13)/(50071633920000*b^3) - 
      (193429*d^18*K0^2*M^5*Sqrt[Pi/3706662405]*u^13)/(21215536742400*b^3) - 
      (130297807*K1^2*M^5*Sqrt[Pi/3706662405]*u^13)/(8055274106880000*b^3) - 
      (23901210803*d^2*K1^2*M^5*Sqrt[Pi/3706662405]*u^13)/
       (64442192855040000*b^3) - (313371719*d^4*K1^2*M^5*Sqrt[Pi/3706662405]*
        u^13)/(1006909263360000*b^3) + (13229231*d^6*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^13)/(115075344384000*b^3) - 
      (343*d^8*K1^2*M^5*Sqrt[Pi/3706662405]*u^13)/(28904325120*b^3) + 
      (50329003*d^10*K1^2*M^5*Sqrt[Pi/3706662405]*u^13)/
       (32188907520000*b^3) + (7869221*d^12*K1^2*M^5*Sqrt[Pi/3706662405]*
        u^13)/(88519495680000*b^3) - (819591371*d^14*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^13)/(1006909263360000*b^3) - 
      (747915211*d^16*K1^2*M^5*Sqrt[Pi/3706662405]*u^13)/
       (3222109642752000*b^3) - (5171807*d^6*K0^2*M^5*Sqrt[(17*Pi)/218038965]*
        u^13)/(55078797312000*b^3) + (6957557*d^12*K0^2*M^5*
        Sqrt[(17*Pi)/218038965]*u^13)/(1652363919360000*b^3) - 
      (422775299*d^14*K0^2*M^5*Sqrt[(17*Pi)/218038965]*u^13)/
       (10740365475840000*b^3) - (96185321*d^16*K0^2*M^5*
        Sqrt[(17*Pi)/218038965]*u^13)/(8592292380672000*b^3) - 
      (2821853*d^18*K1^2*M^5*Sqrt[(17*Pi)/218038965]*u^13)/
       (4296146190336000*b^3) + (36302221*K0*K1*M^5*Sqrt[Pi/3706662405]*u^14)/
       (64442192855040000*b^3) - (3474363667*d^4*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^14)/(32221096427520000*b^3) - 
      (124288729*d^6*K0*K1*M^5*Sqrt[Pi/3706662405]*u^14)/
       (460301377536000*b^3) + (50959*d^8*K0*K1*M^5*Sqrt[Pi/3706662405]*u^14)/
       (442597478400*b^3) - (4308763103*d^14*K0*K1*M^5*Sqrt[Pi/3706662405]*
        u^14)/(16110548213760000*b^3) - (199398029*d^16*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^14)/(2577687714201600*b^3) - 
      (32507*d^2*K0*K1*M^5*Sqrt[(17*Pi)/218038965]*u^14)/
       (503454631680000*b^3) - (120049*d^18*K0*K1*M^5*Sqrt[(17*Pi)/218038965]*
        u^14)/(537018273792000*b^3) + (40211*d^10*K0*K1*M^5*
        Sqrt[(29*Pi)/127815945]*u^14)/(2011806720000*b^3) + 
      (367907*d^12*K0*K1*M^5*Sqrt[(31*Pi)/119569755]*u^14)/
       (354077982720000*b^3) - (5304473*d^4*K0^2*M^5*Sqrt[Pi/3706662405]*
        u^15)/(328786698240000*b^3) + (3166661*d^8*K0^2*M^5*
        Sqrt[Pi/3706662405]*u^15)/(247854587904000*b^3) + 
      (222361*d^10*K0^2*M^5*Sqrt[Pi/3706662405]*u^15)/(5633058816000*b^3) - 
      (58822333*d^14*K0^2*M^5*Sqrt[Pi/3706662405]*u^15)/
       (3222109642752000*b^3) - (179063*d^18*K0^2*M^5*Sqrt[Pi/3706662405]*
        u^15)/(716024365056000*b^3) - (20318933*K1^2*M^5*Sqrt[Pi/3706662405]*
        u^15)/(32221096427520000*b^3) - (32079107*d^2*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^15)/(4603013775360000*b^3) + 
      (105947*d^8*K1^2*M^5*Sqrt[Pi/3706662405]*u^15)/(30981823488000*b^3) + 
      (28667*d^10*K1^2*M^5*Sqrt[Pi/3706662405]*u^15)/(640120320000*b^3) + 
      (2881231*d^12*K1^2*M^5*Sqrt[Pi/3706662405]*u^15)/
       (1239272939520000*b^3) - (333599909*d^14*K1^2*M^5*Sqrt[Pi/3706662405]*
        u^15)/(16110548213760000*b^3) - (12652693*d^16*K1^2*M^5*
        Sqrt[Pi/3706662405]*u^15)/(2148073095168000*b^3) - 
      (66877*d^18*K1^2*M^5*Sqrt[Pi/3706662405]*u^15)/(238674788352000*b^3) - 
      (260731*d^6*K1^2*M^5*Sqrt[(17*Pi)/218038965]*u^15)/
       (247854587904000*b^3) - (3561409*d^6*K0^2*M^5*Sqrt[(19*Pi)/195087495]*
        u^15)/(3222109642752000*b^3) + 
      (432671*K0^2*M^5*Sqrt[(23*Pi)/161159235]*u^15)/(16110548213760000*
        b^3) + (6101933*d^2*K0^2*M^5*Sqrt[(31*Pi)/119569755]*u^15)/
       (32221096427520000*b^3) - (227369*d^16*K0^2*M^5*
        Sqrt[(37*Pi)/100180065]*u^15)/(1611054821376000*b^3) + 
      (265891*d^4*K1^2*M^5*Sqrt[(37*Pi)/100180065]*u^15)/
       (5370182737920000*b^3) + (191*d^12*K0^2*M^5*Sqrt[(551*Pi)/6727155]*
        u^15)/(49570917580800*b^3) + (1877*K0*K1*M^5*Sqrt[Pi/3706662405]*
        u^16)/(322210964275200*b^3) - (123187*d^2*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^16)/(1074036547584000*b^3) - 
      (2503*d^4*K0*K1*M^5*Sqrt[Pi/3706662405]*u^16)/(1408264704000*b^3) - 
      (3706739*d^6*K0*K1*M^5*Sqrt[Pi/3706662405]*u^16)/
       (805527410688000*b^3) + (13721*d^8*K0*K1*M^5*Sqrt[Pi/3706662405]*u^16)/
       (6884849664000*b^3) + (189349*d^10*K0*K1*M^5*Sqrt[Pi/3706662405]*u^16)/
       (18776862720000*b^3) - (2680801*d^14*K0*K1*M^5*Sqrt[Pi/3706662405]*
        u^16)/(575376721920000*b^3) - (1553*d^16*K0*K1*M^5*
        Sqrt[Pi/3706662405]*u^16)/(1217728512000*b^3) + 
      (17*d^12*K0*K1*M^5*Sqrt[(17*Pi)/218038965]*u^16)/(717171840000*b^3) - 
      (127*d^18*K0*K1*M^5*Sqrt[(19*Pi)/195087495]*u^16)/
       (41845579776000*b^3) + (1703*K0^2*M^5*Sqrt[Pi/3706662405]*u^17)/
       (247854587904000*b^3) + (4747*d^2*K0^2*M^5*Sqrt[Pi/3706662405]*u^17)/
       (460301377536000*b^3) + (12409*d^8*K0^2*M^5*Sqrt[Pi/3706662405]*u^17)/
       (123927293952000*b^3) + (26857*d^10*K0^2*M^5*Sqrt[Pi/3706662405]*u^17)/
       (56330588160000*b^3) + (1423*d^12*K0^2*M^5*Sqrt[Pi/3706662405]*u^17)/
       (309818234880000*b^3) - (67339*d^14*K0^2*M^5*Sqrt[Pi/3706662405]*u^17)/
       (309818234880000*b^3) - (13793*d^16*K0^2*M^5*Sqrt[Pi/3706662405]*u^17)/
       (247854587904000*b^3) - (53*d^18*K0^2*M^5*Sqrt[Pi/3706662405]*u^17)/
       (22532235264000*b^3) - (337811*K1^2*M^5*Sqrt[Pi/3706662405]*u^17)/
       (48331644641280000*b^3) - (413579*d^4*K1^2*M^5*Sqrt[Pi/3706662405]*
        u^17)/(12082911160320000*b^3) - 
      (644389*d^6*K1^2*M^5*Sqrt[Pi/3706662405]*u^17)/(2416582232064000*b^3) + 
      (2069*d^12*K1^2*M^5*Sqrt[Pi/3706662405]*u^17)/(929454704640000*b^3) - 
      (257111*d^14*K1^2*M^5*Sqrt[Pi/3706662405]*u^17)/
       (1098446469120000*b^3) - (575087*d^16*K1^2*M^5*Sqrt[Pi/3706662405]*
        u^17)/(9666328928256000*b^3) - 
      (8059*d^18*K1^2*M^5*Sqrt[Pi/3706662405]*u^17)/(3222109642752000*b^3) - 
      (9547*d^2*K1^2*M^5*Sqrt[(17*Pi)/218038965]*u^17)/
       (6904520663040000*b^3) - (4747*d^4*K0^2*M^5*Sqrt[(23*Pi)/161159235]*
        u^17)/(805527410688000*b^3) - 
      (6577*d^6*K0^2*M^5*Sqrt[(23*Pi)/161159235]*u^17)/
       (805527410688000*b^3) + (2999*d^10*K1^2*M^5*Sqrt[(29*Pi)/127815945]*
        u^17)/(168991764480000*b^3) + 
      (101*d^8*K1^2*M^5*Sqrt[(37*Pi)/100180065]*u^17)/(33798352896000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/3706662405]*u^18)/(125863657920000*b^3) - 
      (1681*d^4*K0*K1*M^5*Sqrt[Pi/3706662405]*u^18)/(125863657920000*b^3) - 
      (251*d^6*K0*K1*M^5*Sqrt[Pi/3706662405]*u^18)/(7192209024000*b^3) + 
      (13*d^8*K0*K1*M^5*Sqrt[Pi/3706662405]*u^18)/(645454656000*b^3) - 
      (43*d^12*K0*K1*M^5*Sqrt[Pi/3706662405]*u^18)/(9681819840000*b^3) - 
      (2747*d^14*K0*K1*M^5*Sqrt[Pi/3706662405]*u^18)/(83909105280000*b^3) - 
      (59*d^18*K0*K1*M^5*Sqrt[Pi/3706662405]*u^18)/(201381852672000*b^3) - 
      (d^16*K0*K1*M^5*Sqrt[(19*Pi)/195087495]*u^18)/(2517273158400*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[(29*Pi)/127815945]*u^18)/(391184640000*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[(37*Pi)/100180065]*u^18)/(37292935680000*b^3) - 
      (K0^2*M^5*Sqrt[Pi/3706662405]*u^19)/(3020727790080000*b^3) - 
      (103*d^2*K0^2*M^5*Sqrt[Pi/3706662405]*u^19)/(3020727790080000*b^3) - 
      (d^18*K0^2*M^5*Sqrt[Pi/3706662405]*u^19)/(201381852672000*b^3) - 
      (K1^2*M^5*Sqrt[Pi/3706662405]*u^19)/(3020727790080000*b^3) - 
      (103*d^2*K1^2*M^5*Sqrt[Pi/3706662405]*u^19)/(3020727790080000*b^3) - 
      (d^18*K1^2*M^5*Sqrt[Pi/3706662405]*u^19)/(201381852672000*b^3) - 
      (17*d^4*K0^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(755181947520000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(21576627072000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(23236367616000*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(10561985280000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(58090919040000*b^3) - 
      (d^16*K0^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(120829111603200*b^3) - 
      (17*d^4*K1^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(755181947520000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(21576627072000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(23236367616000*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(10561985280000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(58090919040000*b^3) - 
      (d^16*K1^2*M^5*Sqrt[(17*Pi)/218038965]*u^19)/(120829111603200*b^3) - 
      (d^14*K0^2*M^5*Sqrt[(527*Pi)/7033515]*u^19)/(755181947520000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[(527*Pi)/7033515]*u^19)/(755181947520000*b^3))/Pi}, 
   12, 13, 1]}, 3, 5, 1]


==> anc/spectrum_18_16.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/573440*(K0^2*M^4*Sqrt[3/(1598952410*Pi)]*u^2)/b^2 - 
      (117*d^2*K0^2*M^4*Sqrt[3/(1598952410*Pi)]*u^2)/(573440*b^2) - 
      (387*d^4*K0^2*M^4*Sqrt[3/(1598952410*Pi)]*u^2)/(143360*b^2) - 
      (153*d^6*K0^2*M^4*Sqrt[3/(1598952410*Pi)]*u^2)/(20480*b^2) + 
      (663*d^10*K0^2*M^4*Sqrt[3/(1598952410*Pi)]*u^2)/(40960*b^2) + 
      (221*d^12*K0^2*M^4*Sqrt[3/(1598952410*Pi)]*u^2)/(143360*b^2) - 
      (153*d^14*K0^2*M^4*Sqrt[3/(1598952410*Pi)]*u^2)/(20480*b^2) - 
      (1377*d^16*K0^2*M^4*Sqrt[3/(1598952410*Pi)]*u^2)/(573440*b^2) - 
      (17*d^18*K0^2*M^4*Sqrt[3/(1598952410*Pi)]*u^2)/(114688*b^2) + 
      (6151*d^16*K1^2*M^4*Sqrt[5/(959371446*Pi)]*u^2)/(86016*b^2) + 
      (107*d^2*K1^2*M^4*Sqrt[11/(436077930*Pi)]*u^2)/(40960*b^2) + 
      (581*d^6*K1^2*M^4*Sqrt[19/(252466170*Pi)]*u^2)/(10240*b^2) - 
      (1513*d^10*K1^2*M^4*Sqrt[19/(252466170*Pi)]*u^2)/(12288*b^2) - 
      (221*d^12*K1^2*M^4*Sqrt[19/(252466170*Pi)]*u^2)/(15360*b^2) + 
      (1751*d^14*K1^2*M^4*Sqrt[19/(252466170*Pi)]*u^2)/(30720*b^2) + 
      (d^8*K0^2*M^4*Sqrt[23/(208559010*Pi)]*u^2)/(6144*b^2) + 
      (1367*d^4*K1^2*M^4*Sqrt[31/(154737330*Pi)]*u^2)/(143360*b^2) + 
      (17*d^18*K1^2*M^4*Sqrt[57/(84155390*Pi)]*u^2)/(40960*b^2) - 
      (17*d^8*K1^2*M^4*Sqrt[209/(22951470*Pi)]*u^2)/(10240*b^2) + 
      (733*d^8*K0^2*M^4*u^2)/(172032*b^2*Sqrt[4796857230*Pi]) + 
      (K1^2*M^4*u^2)/(4096*b^2*Sqrt[4796857230*Pi]) + 
      (12587*d^4*K1^2*M^4*u^2)/(143360*b^2*Sqrt[4796857230*Pi]) + 
      (1117*d^16*K1^2*M^4*u^2)/(215040*b^2*Sqrt[4796857230*Pi]) + 
      (135917647*d^4*K0*K1*M^4*Sqrt[3/(1598952410*Pi)]*u^3)/
       (1148026880*b^2) + (467303987*d^14*K0*K1*M^4*Sqrt[37/(129644790*Pi)]*
        u^3)/(17220403200*b^2) + (48425687027*d^16*K0*K1*M^4*
        Sqrt[37/(129644790*Pi)]*u^3)/(4959476121600*b^2) + 
      (1087839*d^18*K0*K1*M^4*Sqrt[93/(51579110*Pi)]*u^3)/(4592107520*b^2) + 
      (15570449*K0*K1*M^4*u^3)/(68881612800*b^2*Sqrt[4796857230*Pi]) + 
      (1833047149*d^2*K0*K1*M^4*u^3)/(68881612800*b^2*Sqrt[4796857230*Pi]) + 
      (521472559*d^6*K0*K1*M^4*u^3)/(521830400*b^2*Sqrt[4796857230*Pi]) - 
      (282730219*d^8*K0*K1*M^4*u^3)/(883097600*b^2*Sqrt[4796857230*Pi]) - 
      (174108461*d^10*K0*K1*M^4*u^3)/(80281600*b^2*Sqrt[4796857230*Pi]) - 
      (338416241*d^12*K0*K1*M^4*u^3)/(1324646400*b^2*Sqrt[4796857230*Pi]) - 
      (120705024599*d^16*K0*K1*M^4*u^3)/(4959476121600*b^2*
        Sqrt[4796857230*Pi]) + (28219*K0^2*M^4*Sqrt[11/(436077930*Pi)]*u^4)/
       (6936330240*b^2) - (967607*d^10*K0^2*M^4*Sqrt[11/(436077930*Pi)]*u^4)/
       (20070400*b^2) - (14837071507*d^10*K1^2*M^4*Sqrt[11/(436077930*Pi)]*
        u^4)/(202309632000*b^2) + (645763*d^18*K0^2*M^4*
        Sqrt[19/(252466170*Pi)]*u^4)/(2296053760*b^2) + 
      (16645637*d^6*K0^2*M^4*Sqrt[23/(208559010*Pi)]*u^4)/(1565491200*b^2) + 
      (45425539*d^14*K0^2*M^4*Sqrt[31/(154737330*Pi)]*u^4)/(5740134400*b^2) + 
      (226153661*d^2*K0^2*M^4*u^4)/(34440806400*Sqrt[4796857230]*b^2*
        Sqrt[Pi]) + (1434691410137*d^2*K1^2*M^4*u^4)/
       (173581664256000*Sqrt[4796857230]*b^2*Sqrt[Pi]) + 
      (55530949*K0^2*M^4*u^4)/(4959476121600*b^2*Sqrt[4796857230*Pi]) + 
      (150406703*d^4*K0^2*M^4*u^4)/(1722040320*b^2*Sqrt[4796857230*Pi]) - 
      (212760551*d^8*K0^2*M^4*u^4)/(2649292800*b^2*Sqrt[4796857230*Pi]) - 
      (20041667*d^12*K0^2*M^4*u^4)/(331161600*b^2*Sqrt[4796857230*Pi]) + 
      (225813649*d^16*K0^2*M^4*u^4)/(2755264512*b^2*Sqrt[4796857230*Pi]) + 
      (2386783237*K1^2*M^4*u^4)/(34716332851200*b^2*Sqrt[4796857230*Pi]) + 
      (1637388908633*d^4*K1^2*M^4*u^4)/(14465138688000*b^2*
        Sqrt[4796857230*Pi]) + (4800425858797*d^6*K1^2*M^4*u^4)/
       (14465138688000*b^2*Sqrt[4796857230*Pi]) - 
      (59600901841*d^8*K1^2*M^4*u^4)/(741801984000*b^2*Sqrt[4796857230*Pi]) + 
      (89246719*d^10*K1^2*M^4*u^4)/(1083801600*b^2*Sqrt[4796857230*Pi]) - 
      (387251286553*d^12*K1^2*M^4*u^4)/(3338108928000*b^2*
        Sqrt[4796857230*Pi]) + (1629904421111*d^14*K1^2*M^4*u^4)/
       (4821712896000*b^2*Sqrt[4796857230*Pi]) + 
      (2332108480337*d^16*K1^2*M^4*u^4)/(19286851584000*b^2*
        Sqrt[4796857230*Pi]) + (291253256213*d^18*K1^2*M^4*u^4)/
       (34716332851200*b^2*Sqrt[4796857230*Pi]) - 
      (214216390607*d^12*K0*K1*M^4*Sqrt[23/(208559010*Pi)]*u^5)/
       (40057307136000*b^2) + (62384907569*d^16*K0*K1*M^4*
        Sqrt[29/(165408870*Pi)]*u^5)/(21697708032000*b^2) + 
      (54861168617*d^18*K0*K1*M^4*Sqrt[31/(154737330*Pi)]*u^5)/
       (347163328512000*b^2) + (211393439*K0*K1*M^4*Sqrt[37/(129644790*Pi)]*
        u^5)/(148784283648000*b^2) + (1051407689*K0*K1*M^4*u^5)/
       (94680907776000*b^2*Sqrt[4796857230*Pi]) + 
      (615217421311*d^2*K0*K1*M^4*u^5)/(86790832128000*b^2*
        Sqrt[4796857230*Pi]) + (650491511909*d^4*K0*K1*M^4*u^5)/
       (7232569344000*b^2*Sqrt[4796857230*Pi]) + 
      (870718649693*d^6*K0*K1*M^4*u^5)/(3616284672000*b^2*
        Sqrt[4796857230*Pi]) - (48598642087*d^8*K0*K1*M^4*u^5)/
       (556351488000*b^2*Sqrt[4796857230*Pi]) - 
      (157440840383*d^10*K0*K1*M^4*u^5)/(303464448000*b^2*
        Sqrt[4796857230*Pi]) + (2830686611*d^12*K0*K1*M^4*u^5)/
       (45779779584*b^2*Sqrt[4796857230*Pi]) + 
      (651752875439*d^14*K0*K1*M^4*u^5)/(2712213504000*b^2*
        Sqrt[4796857230*Pi]) + (14527696993*d^18*K0*K1*M^4*u^5)/
       (16531587072000*b^2*Sqrt[4796857230*Pi]) + 
      (654301899859*d^4*K0^2*M^4*Sqrt[19/(252466170*Pi)]*u^6)/
       (297568567296000*b^2) + (3976524818863*d^14*K0^2*M^4*
        Sqrt[19/(252466170*Pi)]*u^6)/(2082979971072000*b^2) + 
      (26645657449*d^16*K1^2*M^4*Sqrt[19/(252466170*Pi)]*u^6)/
       (56679727104000*b^2) + (136423044469*d^2*K1^2*M^4*
        Sqrt[23/(208559010*Pi)]*u^6)/(2082979971072000*b^2) - 
      (643128571*d^12*K1^2*M^4*Sqrt[29/(165408870*Pi)]*u^6)/
       (910393344000*b^2) + (230369*K0^2*M^4*Sqrt[31/(154737330*Pi)]*u^6)/
       (330631741440*b^2) - (7357417*d^12*K0^2*M^4*Sqrt[31/(154737330*Pi)]*
        u^6)/(134873088000*b^2) + (261562489843*d^16*K0^2*M^4*
        Sqrt[31/(154737330*Pi)]*u^6)/(694326657024000*b^2) - 
      (5734739807*K1^2*M^4*Sqrt[31/(154737330*Pi)]*u^6)/
       (4165959942144000*b^2) + (1067613230837*d^2*K0^2*M^4*u^6)/
       (694326657024000*Sqrt[4796857230]*b^2*Sqrt[Pi]) - 
      (268339891*d^2*K1^2*M^4*u^6)/(231211008000*Sqrt[4796857230]*b^2*
        Sqrt[Pi]) - (77014009*K0^2*M^4*u^6)/(12624121036800*b^2*
        Sqrt[4796857230*Pi]) - (51468454903339*d^4*K0^2*M^4*u^6)/
       (2082979971072000*b^2*Sqrt[4796857230*Pi]) + 
      (55903515343*d^6*K0^2*M^4*u^6)/(1483603968000*b^2*
        Sqrt[4796857230*Pi]) - (215926754303*d^8*K0^2*M^4*u^6)/
       (8901623808000*b^2*Sqrt[4796857230*Pi]) - 
      (191345150551*d^10*K0^2*M^4*u^6)/(2427715584000*b^2*
        Sqrt[4796857230*Pi]) - (89668949407*d^14*K0^2*M^4*u^6)/
       (297568567296000*b^2*Sqrt[4796857230*Pi]) + 
      (112967255873*d^18*K0^2*M^4*u^6)/(138865331404800*b^2*
        Sqrt[4796857230*Pi]) + (58428273887*K1^2*M^4*u^6)/
       (1388653314048000*b^2*Sqrt[4796857230*Pi]) + 
      (75413724203*d^4*K1^2*M^4*u^6)/(8136640512000*b^2*
        Sqrt[4796857230*Pi]) + (3379523815751*d^6*K1^2*M^4*u^6)/
       (86790832128000*b^2*Sqrt[4796857230*Pi]) + 
      (30915921341*d^8*K1^2*M^4*u^6)/(13352435712000*b^2*
        Sqrt[4796857230*Pi]) - (5846117911*d^10*K1^2*M^4*u^6)/
       (67436544000*b^2*Sqrt[4796857230*Pi]) + 
      (1493506965409*d^14*K1^2*M^4*u^6)/(37196070912000*b^2*
        Sqrt[4796857230*Pi]) + (1460797210381*d^16*K1^2*M^4*u^6)/
       (238054853836800*b^2*Sqrt[4796857230*Pi]) + 
      (2699621927*d^18*K1^2*M^4*u^6)/(2479738060800*b^2*
        Sqrt[4796857230*Pi]) + (213055379021*d^14*K0*K1*M^4*
        Sqrt[19/(252466170*Pi)]*u^7)/(208297997107200*b^2) + 
      (277229222453*d^4*K0*K1*M^4*Sqrt[29/(165408870*Pi)]*u^7)/
       (1041489985536000*b^2) + (19190000233*d^6*K0*K1*M^4*
        Sqrt[31/(154737330*Pi)]*u^7)/(31560302592000*b^2) - 
      (25964737*d^10*K0*K1*M^4*Sqrt[31/(154737330*Pi)]*u^7)/
       (4214784000*b^2) + (33953994769*K0*K1*M^4*u^7)/(4165959942144000*b^2*
        Sqrt[4796857230*Pi]) + (597994595351*d^2*K0*K1*M^4*u^7)/
       (833191988428800*b^2*Sqrt[4796857230*Pi]) - 
      (403439719447*d^8*K0*K1*M^4*u^7)/(53409742848000*b^2*
        Sqrt[4796857230*Pi]) + (241868777971*d^10*K0*K1*M^4*u^7)/
       (1618477056000*b^2*Sqrt[4796857230*Pi]) - 
      (392281817903*d^12*K0*K1*M^4*u^7)/(80114614272000*b^2*
        Sqrt[4796857230*Pi]) + (28177268349817*d^16*K0*K1*M^4*u^7)/
       (4165959942144000*b^2*Sqrt[4796857230*Pi]) + 
      (15060845389*d^18*K0*K1*M^4*u^7)/(30858962534400*b^2*
        Sqrt[4796857230*Pi]) + (447205021301*d^16*K0^2*M^4*
        Sqrt[23/(208559010*Pi)]*u^8)/(1851537752064000*b^2) + 
      (672700247*d^6*K0^2*M^4*Sqrt[29/(165408870*Pi)]*u^8)/
       (13352435712000*b^2) - (552593641*d^8*K0^2*M^4*Sqrt[29/(165408870*Pi)]*
        u^8)/(6676217856000*b^2) - (4430647*d^10*K0^2*M^4*
        Sqrt[29/(165408870*Pi)]*u^8)/(35966156800*b^2) + 
      (350629331*d^12*K0^2*M^4*Sqrt[29/(165408870*Pi)]*u^8)/
       (80114614272000*b^2) - (1381698463*K1^2*M^4*Sqrt[29/(165408870*Pi)]*
        u^8)/(9998303861145600*b^2) + (15976188673*d^10*K1^2*M^4*
        Sqrt[29/(165408870*Pi)]*u^8)/(58265174016000*b^2) - 
      (860269300409*d^12*K1^2*M^4*Sqrt[29/(165408870*Pi)]*u^8)/
       (3845501485056000*b^2) + (161929*d^18*K1^2*M^4*Sqrt[551/(8705730*Pi)]*
        u^8)/(1587032358912*b^2) + (983649683551*d^2*K0^2*M^4*u^8)/
       (4165959942144000*Sqrt[4796857230]*b^2*Sqrt[Pi]) - 
      (598244390389*d^2*K1^2*M^4*u^8)/(4165959942144000*Sqrt[4796857230]*b^2*
        Sqrt[Pi]) + (7653640403*K0^2*M^4*u^8)/(2082979971072000*b^2*
        Sqrt[4796857230*Pi]) + (319527069977*d^4*K0^2*M^4*u^8)/
       (208297997107200*b^2*Sqrt[4796857230*Pi]) + 
      (500010492703*d^14*K0^2*M^4*u^8)/(260372496384000*b^2*
        Sqrt[4796857230*Pi]) - (899325723209*d^16*K0^2*M^4*u^8)/
       (183119118336000*b^2*Sqrt[4796857230*Pi]) + 
      (12958745557*d^18*K0^2*M^4*u^8)/(277730662809600*b^2*
        Sqrt[4796857230*Pi]) + (6030953041*K1^2*M^4*u^8)/
       (7141645615104000*b^2*Sqrt[4796857230*Pi]) - 
      (1048381727*d^4*K1^2*M^4*u^8)/(8011461427200*b^2*Sqrt[4796857230*Pi]) + 
      (459009282217*d^6*K1^2*M^4*u^8)/(173581664256000*b^2*
        Sqrt[4796857230*Pi]) + (3011084003*d^8*K1^2*M^4*u^8)/
       (2427715584000*b^2*Sqrt[4796857230*Pi]) - 
      (7332735761*d^10*K1^2*M^4*u^8)/(554906419200*b^2*Sqrt[4796857230*Pi]) + 
      (3955414579409*d^12*K1^2*M^4*u^8)/(769100297011200*b^2*
        Sqrt[4796857230*Pi]) + (80571604361*d^14*K1^2*M^4*u^8)/
       (37196070912000*b^2*Sqrt[4796857230*Pi]) + 
      (231473267789*d^16*K1^2*M^4*u^8)/(297568567296000*b^2*
        Sqrt[4796857230*Pi]) + (4622082496049*d^6*K0*K1*M^4*
        Sqrt[29/(165408870*Pi)]*u^9)/(7691002970112000*b^2) - 
      (1315394467*K0*K1*M^4*Sqrt[37/(129644790*Pi)]*u^9)/
       (18178734292992000*b^2) - (1300651*d^10*K0*K1*M^4*
        Sqrt[341/(14067030*Pi)]*u^9)/(303464448000*b^2) + 
      (158879279*K0*K1*M^4*u^9)/(44845498368000*b^2*Sqrt[4796857230*Pi]) + 
      (22803366161*d^2*K0*K1*M^4*u^9)/(520744992768000*b^2*
        Sqrt[4796857230*Pi]) + (19176489413*d^4*K0*K1*M^4*u^9)/
       (65093124096000*b^2*Sqrt[4796857230*Pi]) - 
      (11764639022663*d^6*K0*K1*M^4*u^9)/(699182088192000*b^2*
        Sqrt[4796857230*Pi]) - (1642020613*d^8*K0*K1*M^4*u^9)/
       (6676217856000*b^2*Sqrt[4796857230*Pi]) - 
      (206231299*d^12*K0*K1*M^4*u^9)/(1001432678400*b^2*
        Sqrt[4796857230*Pi]) + (61387840699*d^14*K0*K1*M^4*u^9)/
       (86790832128000*b^2*Sqrt[4796857230*Pi]) + 
      (128744117011*d^16*K0*K1*M^4*u^9)/(520744992768000*b^2*
        Sqrt[4796857230*Pi]) + (368719723*d^18*K0*K1*M^4*u^9)/
       (20829799710720*b^2*Sqrt[4796857230*Pi]) + 
      (1500377*K0^2*M^4*Sqrt[19/(252466170*Pi)]*u^10)/(43395416064000*b^2) - 
      (225934879*d^6*K0^2*M^4*Sqrt[19/(252466170*Pi)]*u^10)/
       (86790832128000*b^2) + (217227161*d^14*K0^2*M^4*
        Sqrt[19/(252466170*Pi)]*u^10)/(86790832128000*b^2) - 
      (13004471*K1^2*M^4*Sqrt[29/(165408870*Pi)]*u^10)/
       (557941063680000*b^2) + (385601915107*d^4*K0^2*M^4*
        Sqrt[31/(154737330*Pi)]*u^10)/(12497879826432000*b^2) + 
      (3972109*d^18*K0^2*M^4*Sqrt[31/(154737330*Pi)]*u^10)/
       (104148998553600*b^2) - (175824989*d^10*K0^2*M^4*
        Sqrt[95/(50493234*Pi)]*u^10)/(2796728352768*b^2) + 
      (4415823757*d^2*K0^2*M^4*u^10)/(173581664256000*Sqrt[4796857230]*b^2*
        Sqrt[Pi]) - (184908435083*d^2*K1^2*M^4*u^10)/(7811174891520000*
        Sqrt[4796857230]*b^2*Sqrt[Pi]) - (122318380687*d^4*K0^2*M^4*u^10)/
       (137339338752000*b^2*Sqrt[4796857230*Pi]) - 
      (767388617*d^8*K0^2*M^4*u^10)/(13352435712000*b^2*
        Sqrt[4796857230*Pi]) + (82869737039*d^10*K0^2*M^4*u^10)/
       (13983641763840*b^2*Sqrt[4796857230*Pi]) - 
      (172943147*d^12*K0^2*M^4*u^10)/(40057307136000*b^2*
        Sqrt[4796857230*Pi]) + (8784202579*d^16*K0^2*M^4*u^10)/
       (520744992768000*b^2*Sqrt[4796857230*Pi]) - 
      (26741490859*d^4*K1^2*M^4*u^10)/(867908321280000*b^2*
        Sqrt[4796857230*Pi]) + (39543205747*d^6*K1^2*M^4*u^10)/
       (260372496384000*b^2*Sqrt[4796857230*Pi]) + 
      (386819567*d^8*K1^2*M^4*u^10)/(13352435712000*b^2*
        Sqrt[4796857230*Pi]) - (1566559493*d^10*K1^2*M^4*u^10)/
       (9103933440000*b^2*Sqrt[4796857230*Pi]) - 
      (16618050089*d^12*K1^2*M^4*u^10)/(600859607040000*b^2*
        Sqrt[4796857230*Pi]) + (19036676803*d^14*K1^2*M^4*u^10)/
       (355053404160000*b^2*Sqrt[4796857230*Pi]) + 
      (29839565599*d^16*K1^2*M^4*u^10)/(1562234978304000*b^2*
        Sqrt[4796857230*Pi]) + (138853699*d^18*K1^2*M^4*u^10)/
       (104148998553600*b^2*Sqrt[4796857230*Pi]) + 
      (422012365339*d^2*K0*K1*M^4*Sqrt[19/(252466170*Pi)]*u^11)/
       (249957596528640000*b^2) + (352961369*d^16*K0*K1*M^4*
        Sqrt[29/(165408870*Pi)]*u^11)/(111588212736000*b^2) + 
      (11094929*K0*K1*M^4*u^11)/(139485265920000*b^2*Sqrt[4796857230*Pi]) - 
      (685474349347*d^2*K0*K1*M^4*u^11)/(22723417866240000*b^2*
        Sqrt[4796857230*Pi]) + (851562599*d^4*K0*K1*M^4*u^11)/
       (216977080320000*b^2*Sqrt[4796857230*Pi]) + 
      (7416259*d^6*K0*K1*M^4*u^11)/(1017080064000*b^2*Sqrt[4796857230*Pi]) - 
      (2383489*d^8*K0*K1*M^4*u^11)/(2002865356800*b^2*Sqrt[4796857230*Pi]) - 
      (1724171*d^10*K0*K1*M^4*u^11)/(71124480000*b^2*Sqrt[4796857230*Pi]) - 
      (590602531*d^12*K0*K1*M^4*u^11)/(150214901760000*b^2*
        Sqrt[4796857230*Pi]) + (5666561321*d^14*K0*K1*M^4*u^11)/
       (488198430720000*b^2*Sqrt[4796857230*Pi]) - 
      (68323919593*d^16*K0*K1*M^4*u^11)/(781117489152000*b^2*
        Sqrt[4796857230*Pi]) + (7508191*d^18*K0*K1*M^4*u^11)/
       (26037249638400*b^2*Sqrt[4796857230*Pi]) - 
      (79840223*d^10*K0^2*M^4*Sqrt[19/(252466170*Pi)]*u^12)/
       (436988805120000*b^2) - (705151*d^18*K0^2*M^4*Sqrt[19/(252466170*Pi)]*
        u^12)/(37196070912000*b^2) - (137046394403*d^4*K0^2*M^4*
        Sqrt[29/(165408870*Pi)]*u^12)/(62489399132160000*b^2) + 
      (248357*d^14*K0^2*M^4*Sqrt[29/(165408870*Pi)]*u^12)/
       (14793891840000*b^2) - (338028199*d^10*K1^2*M^4*
        Sqrt[29/(165408870*Pi)]*u^12)/(93640458240000*b^2) - 
      (3407359*d^12*K1^2*M^4*Sqrt[29/(165408870*Pi)]*u^12)/
       (450644705280000*b^2) + (229157*d^14*K1^2*M^4*Sqrt[29/(165408870*Pi)]*
        u^12)/(13076743680000*b^2) + (84234091*d^2*K0^2*M^4*
        Sqrt[37/(129644790*Pi)]*u^12)/(1952793722880000*b^2) - 
      (317*d^6*K0^2*M^4*Sqrt[13547/(354090*Pi)]*u^12)/(1162377216000*b^2) - 
      (1558800247*d^2*K1^2*M^4*u^12)/(976396861440000*Sqrt[4796857230]*b^2*
        Sqrt[Pi]) + (142908979*K0^2*M^4*u^12)/(1952793722880000*b^2*
        Sqrt[4796857230*Pi]) + (16263925787*d^4*K0^2*M^4*u^12)/
       (255058771968000*b^2*Sqrt[4796857230*Pi]) + 
      (2194151*d^8*K0^2*M^4*u^12)/(1430618112000*b^2*Sqrt[4796857230*Pi]) + 
      (1446103181*d^10*K0^2*M^4*u^12)/(436988805120000*b^2*
        Sqrt[4796857230*Pi]) - (1424719*d^12*K0^2*M^4*u^12)/
       (7153090560000*b^2*Sqrt[4796857230*Pi]) + 
      (36834649*d^16*K0^2*M^4*u^12)/(195279372288000*b^2*
        Sqrt[4796857230*Pi]) + (10778617*d^18*K0^2*M^4*u^12)/
       (28930277376000*b^2*Sqrt[4796857230*Pi]) - (73767689*K1^2*M^4*u^12)/
       (976396861440000*b^2*Sqrt[4796857230*Pi]) + 
      (18335377*d^4*K1^2*M^4*u^12)/(92990177280000*b^2*Sqrt[4796857230*Pi]) + 
      (274160891*d^6*K1^2*M^4*u^12)/(58583811686400*b^2*
        Sqrt[4796857230*Pi]) - (156774623*d^8*K1^2*M^4*u^12)/
       (90128941056000*b^2*Sqrt[4796857230*Pi]) + 
      (4488691939*d^10*K1^2*M^4*u^12)/(43698880512000*b^2*
        Sqrt[4796857230*Pi]) + (1335527*d^16*K1^2*M^4*u^12)/
       (6695292764160*b^2*Sqrt[4796857230*Pi]) + (16633*d^18*K1^2*M^4*u^12)/
       (1268047872000*b^2*Sqrt[4796857230*Pi]) + 
      (70549*K0*K1*M^4*Sqrt[23/(208559010*Pi)]*u^13)/(325465620480000*b^2) - 
      (87539*d^4*K0*K1*M^4*Sqrt[29/(165408870*Pi)]*u^13)/
       (40683202560000*b^2) + (2095991827*d^8*K0*K1*M^4*
        Sqrt[29/(165408870*Pi)]*u^13)/(3605157642240000*b^2) + 
      (3424247*d^2*K0*K1*M^4*u^13)/(69742632960000*b^2*Sqrt[4796857230*Pi]) + 
      (3336701*d^6*K0*K1*M^4*u^13)/(146459529216000*b^2*
        Sqrt[4796857230*Pi]) - (60625820743*d^8*K0*K1*M^4*u^13)/
       (3605157642240000*b^2*Sqrt[4796857230*Pi]) - 
      (56501*d^10*K0*K1*M^4*u^13)/(640120320000*b^2*Sqrt[4796857230*Pi]) - 
      (543121*d^12*K0*K1*M^4*u^13)/(14082647040000*b^2*Sqrt[4796857230*Pi]) + 
      (33018071*d^14*K0*K1*M^4*u^13)/(732297646080000*b^2*
        Sqrt[4796857230*Pi]) + (12880603*d^16*K0*K1*M^4*u^13)/
       (585838116864000*b^2*Sqrt[4796857230*Pi]) + 
      (144659*d^18*K0*K1*M^4*u^13)/(97639686144000*b^2*Sqrt[4796857230*Pi]) - 
      (9197*d^12*K1^2*M^4*Sqrt[19/(252466170*Pi)]*u^14)/
       (112661176320000*b^2) - (607*d^16*K1^2*M^4*Sqrt[19/(252466170*Pi)]*
        u^14)/(53258010624000*b^2) - (47911*d^8*K0^2*M^4*
        Sqrt[23/(208559010*Pi)]*u^14)/(1149603840000*b^2) + 
      (673*d^10*K0^2*M^4*Sqrt[29/(165408870*Pi)]*u^14)/(5120962560000*b^2) + 
      (2522828471*d^14*K1^2*M^4*Sqrt[29/(165408870*Pi)]*u^14)/
       (3195480637440000*b^2) - (390449207*d^4*K0^2*M^4*
        Sqrt[31/(154737330*Pi)]*u^14)/(5858381168640000*b^2) + 
      (455471*d^2*K0^2*M^4*Sqrt[551/(8705730*Pi)]*u^14)/
       (1301862481920000*b^2) - (8694883*d^2*K0^2*M^4*u^14)/
       (60085960704000*Sqrt[4796857230]*b^2*Sqrt[Pi]) - 
      (61381*d^2*K1^2*M^4*u^14)/(1268047872000*Sqrt[4796857230]*b^2*
        Sqrt[Pi]) + (676997*K0^2*M^4*u^14)/(139485265920000*b^2*
        Sqrt[4796857230*Pi]) + (11673192821*d^4*K0^2*M^4*u^14)/
       (5858381168640000*b^2*Sqrt[4796857230*Pi]) - 
      (426001*d^6*K0^2*M^4*u^14)/(20922789888000*b^2*Sqrt[4796857230*Pi]) + 
      (390673*d^8*K0^2*M^4*u^14)/(391184640000*b^2*Sqrt[4796857230*Pi]) - 
      (161123*d^12*K0^2*M^4*u^14)/(112661176320000*b^2*Sqrt[4796857230*Pi]) - 
      (1080799*d^14*K0^2*M^4*u^14)/(732297646080000*b^2*
        Sqrt[4796857230*Pi]) - (10453*d^16*K0^2*M^4*u^14)/
       (117167623372800*b^2*Sqrt[4796857230*Pi]) + (241*d^18*K0^2*M^4*u^14)/
       (32546562048000*b^2*Sqrt[4796857230*Pi]) - (35713*K1^2*M^4*u^14)/
       (7232569344000*b^2*Sqrt[4796857230*Pi]) + (16421*d^4*K1^2*M^4*u^14)/
       (227598336000*b^2*Sqrt[4796857230*Pi]) + (2297213*d^6*K1^2*M^4*u^14)/
       (146459529216000*b^2*Sqrt[4796857230*Pi]) - (40321*d^8*K1^2*M^4*u^14)/
       (1126611763200*b^2*Sqrt[4796857230*Pi]) + (26177*d^10*K1^2*M^4*u^14)/
       (5120962560000*b^2*Sqrt[4796857230*Pi]) - 
      (61911865277*d^14*K1^2*M^4*u^14)/(2703868231680000*b^2*
        Sqrt[4796857230*Pi]) + (251*d^18*K1^2*M^4*u^14)/
       (97639686144000*b^2*Sqrt[4796857230*Pi]) - 
      (441311*d^10*K0*K1*M^4*Sqrt[11/(436077930*Pi)]*u^15)/
       (15362887680000*b^2) + (577*K0*K1*M^4*Sqrt[19/(252466170*Pi)]*u^15)/
       (66572513280000*b^2) - (43*d^18*K0*K1*M^4*Sqrt[31/(154737330*Pi)]*
        u^15)/(146459529216000*b^2) + (10579*d^2*K0*K1*M^4*u^15)/
       (34871316480000*b^2*Sqrt[4796857230*Pi]) - (303103*d^4*K0*K1*M^4*u^15)/
       (183074411520000*b^2*Sqrt[4796857230*Pi]) - (6011*d^6*K0*K1*M^4*u^15)/
       (12204960768000*b^2*Sqrt[4796857230*Pi]) + (883*d^8*K0*K1*M^4*u^15)/
       (1126611763200*b^2*Sqrt[4796857230*Pi]) + (698857*d^10*K0*K1*M^4*u^15)/
       (2194698240000*b^2*Sqrt[4796857230*Pi]) - (1061*d^12*K0*K1*M^4*u^15)/
       (4694215680000*b^2*Sqrt[4796857230*Pi]) - (196793*d^14*K0*K1*M^4*u^15)/
       (183074411520000*b^2*Sqrt[4796857230*Pi]) - 
      (35099*d^16*K0*K1*M^4*u^15)/(146459529216000*b^2*Sqrt[4796857230*Pi]) + 
      (11*d^10*K0^2*M^4*Sqrt[11/(436077930*Pi)]*u^16)/(853493760000*b^2) - 
      (542491*d^10*K1^2*M^4*Sqrt[11/(436077930*Pi)]*u^16)/
       (15362887680000*b^2) - (587*d^8*K1^2*M^4*Sqrt[23/(208559010*Pi)]*u^16)/
       (1689917644800*b^2) - (1579*d^14*K1^2*M^4*Sqrt[23/(208559010*Pi)]*
        u^16)/(549223234560000*b^2) - (d^16*K0^2*M^4*Sqrt[29/(165408870*Pi)]*
        u^16)/(2092278988800*b^2) - (d^2*K0^2*M^4*Sqrt[551/(8705730*Pi)]*
        u^16)/(199264665600*b^2) + (568291*d^2*K0^2*M^4*u^16)/
       (183074411520000*Sqrt[4796857230]*b^2*Sqrt[Pi]) - 
      (9803*d^2*K1^2*M^4*u^16)/(28531077120000*Sqrt[4796857230]*b^2*
        Sqrt[Pi]) + (60409*K0^2*M^4*u^16)/(366148823040000*b^2*
        Sqrt[4796857230*Pi]) - (27581*d^4*K0^2*M^4*u^16)/
       (22884301440000*b^2*Sqrt[4796857230*Pi]) + (4421*d^6*K0^2*M^4*u^16)/
       (7322976460800*b^2*Sqrt[4796857230*Pi]) + (43*d^8*K0^2*M^4*u^16)/
       (938843136000*b^2*Sqrt[4796857230*Pi]) - (47*d^12*K0^2*M^4*u^16)/
       (3520661760000*b^2*Sqrt[4796857230*Pi]) - (181*d^14*K0^2*M^4*u^16)/
       (2905943040000*b^2*Sqrt[4796857230*Pi]) - (d^18*K0^2*M^4*u^16)/
       (1902071808000*b^2*Sqrt[4796857230*Pi]) - (181271*K1^2*M^4*u^16)/
       (1098446469120000*b^2*Sqrt[4796857230*Pi]) + (14323*d^4*K1^2*M^4*u^16)/
       (12482346240000*b^2*Sqrt[4796857230*Pi]) - (81617*d^6*K1^2*M^4*u^16)/
       (109844646912000*b^2*Sqrt[4796857230*Pi]) + (11321*d^8*K1^2*M^4*u^16)/
       (1408264704000*b^2*Sqrt[4796857230*Pi]) + (397981*d^10*K1^2*M^4*u^16)/
       (1024192512000*b^2*Sqrt[4796857230*Pi]) - (79*d^12*K1^2*M^4*u^16)/
       (5280992640000*b^2*Sqrt[4796857230*Pi]) - (643*d^16*K1^2*M^4*u^16)/
       (43937858764800*b^2*Sqrt[4796857230*Pi]) - (d^18*K1^2*M^4*u^16)/
       (1808142336000*b^2*Sqrt[4796857230*Pi]) - 
      (17*d^14*K0*K1*M^4*Sqrt[31/(154737330*Pi)]*u^17)/(68652904320000*b^2) - 
      (K0*K1*M^4*u^17)/(274611617280000*b^2*Sqrt[4796857230*Pi]) - 
      (103*d^2*K0*K1*M^4*u^17)/(274611617280000*b^2*Sqrt[4796857230*Pi]) - 
      (289*d^4*K0*K1*M^4*u^17)/(68652904320000*b^2*Sqrt[4796857230*Pi]) - 
      (17*d^6*K0*K1*M^4*u^17)/(1961511552000*b^2*Sqrt[4796857230*Pi]) + 
      (17*d^8*K0*K1*M^4*u^17)/(2112397056000*b^2*Sqrt[4796857230*Pi]) + 
      (17*d^10*K0*K1*M^4*u^17)/(960180480000*b^2*Sqrt[4796857230*Pi]) - 
      (17*d^12*K0*K1*M^4*u^17)/(5280992640000*b^2*Sqrt[4796857230*Pi]) - 
      (17*d^16*K0*K1*M^4*u^17)/(10984464691200*b^2*Sqrt[4796857230*Pi]) - 
      (d^18*K0*K1*M^4*u^17)/(18307441152000*b^2*Sqrt[4796857230*Pi]))/Pi}, 
   14, 15, 1], SeriesData[p, 0, 
   {((K1^2*M^5*Sqrt[Pi/4796857230]*u^3)/(4096*b^3) + 
      (1963*d^4*K1^2*M^5*Sqrt[Pi/4796857230]*u^3)/(5120*b^3) - 
      (K0^2*M^5*Sqrt[(3*Pi)/1598952410]*u^3)/(573440*b^3) - 
      (117*d^2*K0^2*M^5*Sqrt[(3*Pi)/1598952410]*u^3)/(573440*b^3) - 
      (387*d^4*K0^2*M^5*Sqrt[(3*Pi)/1598952410]*u^3)/(143360*b^3) - 
      (153*d^6*K0^2*M^5*Sqrt[(3*Pi)/1598952410]*u^3)/(20480*b^3) + 
      (153*d^8*K0^2*M^5*Sqrt[(3*Pi)/1598952410]*u^3)/(57344*b^3) + 
      (663*d^10*K0^2*M^5*Sqrt[(3*Pi)/1598952410]*u^3)/(40960*b^3) + 
      (221*d^12*K0^2*M^5*Sqrt[(3*Pi)/1598952410]*u^3)/(143360*b^3) - 
      (153*d^14*K0^2*M^5*Sqrt[(3*Pi)/1598952410]*u^3)/(20480*b^3) - 
      (1377*d^16*K0^2*M^5*Sqrt[(3*Pi)/1598952410]*u^3)/(573440*b^3) - 
      (17*d^18*K0^2*M^5*Sqrt[(3*Pi)/1598952410]*u^3)/(114688*b^3) + 
      (107*d^2*K1^2*M^5*Sqrt[(11*Pi)/436077930]*u^3)/(40960*b^3) + 
      (581*d^6*K1^2*M^5*Sqrt[(19*Pi)/252466170]*u^3)/(10240*b^3) - 
      (1513*d^10*K1^2*M^5*Sqrt[(19*Pi)/252466170]*u^3)/(12288*b^3) - 
      (221*d^12*K1^2*M^5*Sqrt[(19*Pi)/252466170]*u^3)/(15360*b^3) + 
      (1751*d^14*K1^2*M^5*Sqrt[(19*Pi)/252466170]*u^3)/(30720*b^3) + 
      (17*d^18*K1^2*M^5*Sqrt[(57*Pi)/84155390]*u^3)/(40960*b^3) - 
      (17*d^8*K1^2*M^5*Sqrt[(209*Pi)/22951470]*u^3)/(10240*b^3) + 
      (17*d^16*K1^2*M^5*Sqrt[(437*Pi)/10976790]*u^3)/(20480*b^3) + 
      (15570449*K0*K1*M^5*Sqrt[Pi/4796857230]*u^4)/(68881612800*b^3) + 
      (1833047149*d^2*K0*K1*M^5*Sqrt[Pi/4796857230]*u^4)/(68881612800*b^3) + 
      (521472559*d^6*K0*K1*M^5*Sqrt[Pi/4796857230]*u^4)/(521830400*b^3) - 
      (282730219*d^8*K0*K1*M^5*Sqrt[Pi/4796857230]*u^4)/(883097600*b^3) - 
      (174108461*d^10*K0*K1*M^5*Sqrt[Pi/4796857230]*u^4)/(80281600*b^3) - 
      (338416241*d^12*K0*K1*M^5*Sqrt[Pi/4796857230]*u^4)/(1324646400*b^3) + 
      (309452851*d^16*K0*K1*M^5*Sqrt[Pi/4796857230]*u^4)/(918421504*b^3) + 
      (135917647*d^4*K0*K1*M^5*Sqrt[(3*Pi)/1598952410]*u^4)/
       (1148026880*b^3) + (467303987*d^14*K0*K1*M^5*Sqrt[(37*Pi)/129644790]*
        u^4)/(17220403200*b^3) + (1087839*d^18*K0*K1*M^5*
        Sqrt[(93*Pi)/51579110]*u^4)/(4592107520*b^3) + 
      (1284599*K0^2*M^5*Sqrt[Pi/4796857230]*u^5)/(22960537600*b^3) + 
      (226153661*d^2*K0^2*M^5*Sqrt[Pi/4796857230]*u^5)/(34440806400*b^3) + 
      (150406703*d^4*K0^2*M^5*Sqrt[Pi/4796857230]*u^5)/(1722040320*b^3) - 
      (212760551*d^8*K0^2*M^5*Sqrt[Pi/4796857230]*u^5)/(2649292800*b^3) - 
      (20041667*d^12*K0^2*M^5*Sqrt[Pi/4796857230]*u^5)/(331161600*b^3) + 
      (225813649*d^16*K0^2*M^5*Sqrt[Pi/4796857230]*u^5)/(2755264512*b^3) + 
      (2386783237*K1^2*M^5*Sqrt[Pi/4796857230]*u^5)/(34716332851200*b^3) + 
      (1434691410137*d^2*K1^2*M^5*Sqrt[Pi/4796857230]*u^5)/
       (173581664256000*b^3) + (1637388908633*d^4*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^5)/(14465138688000*b^3) + 
      (4800425858797*d^6*K1^2*M^5*Sqrt[Pi/4796857230]*u^5)/
       (14465138688000*b^3) - (59600901841*d^8*K1^2*M^5*Sqrt[Pi/4796857230]*
        u^5)/(741801984000*b^3) - (439645197091*d^10*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^5)/(606928896000*b^3) - 
      (387251286553*d^12*K1^2*M^5*Sqrt[Pi/4796857230]*u^5)/
       (3338108928000*b^3) + (1629904421111*d^14*K1^2*M^5*Sqrt[Pi/4796857230]*
        u^5)/(4821712896000*b^3) + (2332108480337*d^16*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^5)/(19286851584000*b^3) + 
      (291253256213*d^18*K1^2*M^5*Sqrt[Pi/4796857230]*u^5)/
       (34716332851200*b^3) - (967607*d^10*K0^2*M^5*Sqrt[(11*Pi)/436077930]*
        u^5)/(20070400*b^3) + (645763*d^18*K0^2*M^5*Sqrt[(19*Pi)/252466170]*
        u^5)/(2296053760*b^3) + (16645637*d^6*K0^2*M^5*
        Sqrt[(23*Pi)/208559010]*u^5)/(1565491200*b^3) + 
      (45425539*d^14*K0^2*M^5*Sqrt[(31*Pi)/154737330]*u^5)/(5740134400*b^3) + 
      (4317473*K0*K1*M^5*Sqrt[Pi/4796857230]*u^6)/(67805337600*b^3) + 
      (615217421311*d^2*K0*K1*M^5*Sqrt[Pi/4796857230]*u^6)/
       (86790832128000*b^3) + (650491511909*d^4*K0*K1*M^5*Sqrt[Pi/4796857230]*
        u^6)/(7232569344000*b^3) + (870718649693*d^6*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^6)/(3616284672000*b^3) - 
      (48598642087*d^8*K0*K1*M^5*Sqrt[Pi/4796857230]*u^6)/
       (556351488000*b^3) - (157440840383*d^10*K0*K1*M^5*Sqrt[Pi/4796857230]*
        u^6)/(303464448000*b^3) - (102088591639*d^12*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^6)/(1669054464000*b^3) + 
      (651752875439*d^14*K0*K1*M^5*Sqrt[Pi/4796857230]*u^6)/
       (2712213504000*b^3) + (62384907569*d^16*K0*K1*M^5*
        Sqrt[(29*Pi)/165408870]*u^6)/(21697708032000*b^3) + 
      (246410057*d^18*K0*K1*M^5*Sqrt[(37*Pi)/129644790]*u^6)/
       (1578015129600*b^3) + (2152250281*K0^2*M^5*Sqrt[Pi/4796857230]*u^7)/
       (138865331404800*b^3) + (1067613230837*d^2*K0^2*M^5*
        Sqrt[Pi/4796857230]*u^7)/(694326657024000*b^3) + 
      (109733635117*d^4*K0^2*M^5*Sqrt[Pi/4796857230]*u^7)/
       (6428950528000*b^3) + (55903515343*d^6*K0^2*M^5*Sqrt[Pi/4796857230]*
        u^7)/(1483603968000*b^3) - (215926754303*d^8*K0^2*M^5*
        Sqrt[Pi/4796857230]*u^7)/(8901623808000*b^3) - 
      (191345150551*d^10*K0^2*M^5*Sqrt[Pi/4796857230]*u^7)/
       (2427715584000*b^3) + (6243857409379*d^14*K0^2*M^5*Sqrt[Pi/4796857230]*
        u^7)/(173581664256000*b^3) + (112967255873*d^18*K0^2*M^5*
        Sqrt[Pi/4796857230]*u^7)/(138865331404800*b^3) + 
      (11253999137*d^2*K1^2*M^5*Sqrt[Pi/4796857230]*u^7)/
       (32546562048000*b^3) + (75413724203*d^4*K1^2*M^5*Sqrt[Pi/4796857230]*
        u^7)/(8136640512000*b^3) + (3379523815751*d^6*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^7)/(86790832128000*b^3) + 
      (30915921341*d^8*K1^2*M^5*Sqrt[Pi/4796857230]*u^7)/
       (13352435712000*b^3) - (5846117911*d^10*K1^2*M^5*Sqrt[Pi/4796857230]*
        u^7)/(67436544000*b^3) + (1493506965409*d^14*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^7)/(37196070912000*b^3) + 
      (2699621927*d^18*K1^2*M^5*Sqrt[Pi/4796857230]*u^7)/
       (2479738060800*b^3) - (643128571*d^12*K1^2*M^5*Sqrt[(29*Pi)/165408870]*
        u^7)/(910393344000*b^3) - (7357417*d^12*K0^2*M^5*
        Sqrt[(31*Pi)/154737330]*u^7)/(134873088000*b^3) + 
      (261562489843*d^16*K0^2*M^5*Sqrt[(31*Pi)/154737330]*u^7)/
       (694326657024000*b^3) - (16838597*K1^2*M^5*Sqrt[(37*Pi)/129644790]*
        u^7)/(1041489985536000*b^3) + (2493826943*d^16*K1^2*M^5*
        Sqrt[(899*Pi)/5335770]*u^7)/(148784283648000*b^3) + 
      (33953994769*K0*K1*M^5*Sqrt[Pi/4796857230]*u^8)/
       (4165959942144000*b^3) + (597994595351*d^2*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^8)/(833191988428800*b^3) - 
      (403439719447*d^8*K0*K1*M^5*Sqrt[Pi/4796857230]*u^8)/
       (53409742848000*b^3) - (67215451277*d^10*K0*K1*M^5*Sqrt[Pi/4796857230]*
        u^8)/(1618477056000*b^3) - (392281817903*d^12*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^8)/(80114614272000*b^3) + 
      (28177268349817*d^16*K0*K1*M^5*Sqrt[Pi/4796857230]*u^8)/
       (4165959942144000*b^3) + (15060845389*d^18*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^8)/(30858962534400*b^3) + 
      (213055379021*d^14*K0*K1*M^5*Sqrt[(19*Pi)/252466170]*u^8)/
       (208297997107200*b^3) + (277229222453*d^4*K0*K1*M^5*
        Sqrt[(29*Pi)/165408870]*u^8)/(1041489985536000*b^3) + 
      (19190000233*d^6*K0*K1*M^5*Sqrt[(31*Pi)/154737330]*u^8)/
       (31560302592000*b^3) + (7653640403*K0^2*M^5*Sqrt[Pi/4796857230]*u^9)/
       (2082979971072000*b^3) + (983649683551*d^2*K0^2*M^5*
        Sqrt[Pi/4796857230]*u^9)/(4165959942144000*b^3) + 
      (319527069977*d^4*K0^2*M^5*Sqrt[Pi/4796857230]*u^9)/
       (208297997107200*b^3) + (500010492703*d^14*K0^2*M^5*
        Sqrt[Pi/4796857230]*u^9)/(260372496384000*b^3) + 
      (1341599824661*d^16*K0^2*M^5*Sqrt[Pi/4796857230]*u^9)/
       (2082979971072000*b^3) + (12958745557*d^18*K0^2*M^5*
        Sqrt[Pi/4796857230]*u^9)/(277730662809600*b^3) - 
      (6588733577*K1^2*M^5*Sqrt[Pi/4796857230]*u^9)/(2082979971072000*b^3) - 
      (598244390389*d^2*K1^2*M^5*Sqrt[Pi/4796857230]*u^9)/
       (4165959942144000*b^3) - (1048381727*d^4*K1^2*M^5*Sqrt[Pi/4796857230]*
        u^9)/(8011461427200*b^3) + (459009282217*d^6*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^9)/(173581664256000*b^3) + 
      (3011084003*d^8*K1^2*M^5*Sqrt[Pi/4796857230]*u^9)/(2427715584000*b^3) - 
      (53861841821*d^12*K1^2*M^5*Sqrt[Pi/4796857230]*u^9)/
       (40057307136000*b^3) + (80571604361*d^14*K1^2*M^5*Sqrt[Pi/4796857230]*
        u^9)/(37196070912000*b^3) + (231473267789*d^16*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^9)/(297568567296000*b^3) - 
      (3332910689*d^10*K1^2*M^5*Sqrt[(23*Pi)/208559010]*u^9)/
       (14566293504000*b^3) + (672700247*d^6*K0^2*M^5*Sqrt[(29*Pi)/165408870]*
        u^9)/(13352435712000*b^3) - (552593641*d^8*K0^2*M^5*
        Sqrt[(29*Pi)/165408870]*u^9)/(6676217856000*b^3) - 
      (4430647*d^10*K0^2*M^5*Sqrt[(29*Pi)/165408870]*u^9)/(35966156800*b^3) + 
      (350629331*d^12*K0^2*M^5*Sqrt[(29*Pi)/165408870]*u^9)/
       (80114614272000*b^3) + (161929*d^18*K1^2*M^5*Sqrt[(551*Pi)/8705730]*
        u^9)/(1587032358912*b^3) + (450721763*K0*K1*M^5*Sqrt[Pi/4796857230]*
        u^10)/(520744992768000*b^3) + (22803366161*d^2*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^10)/(520744992768000*b^3) + 
      (19176489413*d^4*K0*K1*M^5*Sqrt[Pi/4796857230]*u^10)/
       (65093124096000*b^3) + (4018544389*d^6*K0*K1*M^5*Sqrt[Pi/4796857230]*
        u^10)/(6676217856000*b^3) - (1642020613*d^8*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^10)/(6676217856000*b^3) - 
      (206231299*d^12*K0*K1*M^5*Sqrt[Pi/4796857230]*u^10)/
       (1001432678400*b^3) + (61387840699*d^14*K0*K1*M^5*Sqrt[Pi/4796857230]*
        u^10)/(86790832128000*b^3) + (128744117011*d^16*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^10)/(520744992768000*b^3) + 
      (368719723*d^18*K0*K1*M^5*Sqrt[Pi/4796857230]*u^10)/
       (20829799710720*b^3) - (1300651*d^10*K0*K1*M^5*Sqrt[(341*Pi)/14067030]*
        u^10)/(303464448000*b^3) + (4415823757*d^2*K0^2*M^5*
        Sqrt[Pi/4796857230]*u^11)/(173581664256000*b^3) + 
      (457048181*d^4*K0^2*M^5*Sqrt[Pi/4796857230]*u^11)/(6943266570240*b^3) - 
      (767388617*d^8*K0^2*M^5*Sqrt[Pi/4796857230]*u^11)/
       (13352435712000*b^3) - (3370483*d^10*K0^2*M^5*Sqrt[Pi/4796857230]*
        u^11)/(72831467520*b^3) - (172943147*d^12*K0^2*M^5*
        Sqrt[Pi/4796857230]*u^11)/(40057307136000*b^3) + 
      (8784202579*d^16*K0^2*M^5*Sqrt[Pi/4796857230]*u^11)/
       (520744992768000*b^3) - (184908435083*d^2*K1^2*M^5*Sqrt[Pi/4796857230]*
        u^11)/(7811174891520000*b^3) - (26741490859*d^4*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^11)/(867908321280000*b^3) + 
      (39543205747*d^6*K1^2*M^5*Sqrt[Pi/4796857230]*u^11)/
       (260372496384000*b^3) + (386819567*d^8*K1^2*M^5*Sqrt[Pi/4796857230]*
        u^11)/(13352435712000*b^3) - (1566559493*d^10*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^11)/(9103933440000*b^3) - 
      (16618050089*d^12*K1^2*M^5*Sqrt[Pi/4796857230]*u^11)/
       (600859607040000*b^3) + (19036676803*d^14*K1^2*M^5*Sqrt[Pi/4796857230]*
        u^11)/(355053404160000*b^3) + (29839565599*d^16*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^11)/(1562234978304000*b^3) + 
      (138853699*d^18*K1^2*M^5*Sqrt[Pi/4796857230]*u^11)/
       (104148998553600*b^3) + (1500377*K0^2*M^5*Sqrt[(19*Pi)/252466170]*
        u^11)/(43395416064000*b^3) - (225934879*d^6*K0^2*M^5*
        Sqrt[(19*Pi)/252466170]*u^11)/(86790832128000*b^3) + 
      (217227161*d^14*K0^2*M^5*Sqrt[(19*Pi)/252466170]*u^11)/
       (86790832128000*b^3) - (13004471*K1^2*M^5*Sqrt[(29*Pi)/165408870]*
        u^11)/(557941063680000*b^3) + (3972109*d^18*K0^2*M^5*
        Sqrt[(31*Pi)/154737330]*u^11)/(104148998553600*b^3) + 
      (11094929*K0*K1*M^5*Sqrt[Pi/4796857230]*u^12)/(139485265920000*b^3) + 
      (287269891*d^2*K0*K1*M^5*Sqrt[Pi/4796857230]*u^12)/
       (150214901760000*b^3) + (851562599*d^4*K0*K1*M^5*Sqrt[Pi/4796857230]*
        u^12)/(216977080320000*b^3) + (7416259*d^6*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^12)/(1017080064000*b^3) - 
      (2383489*d^8*K0*K1*M^5*Sqrt[Pi/4796857230]*u^12)/(2002865356800*b^3) - 
      (1724171*d^10*K0*K1*M^5*Sqrt[Pi/4796857230]*u^12)/(71124480000*b^3) - 
      (590602531*d^12*K0*K1*M^5*Sqrt[Pi/4796857230]*u^12)/
       (150214901760000*b^3) + (5666561321*d^14*K0*K1*M^5*Sqrt[Pi/4796857230]*
        u^12)/(488198430720000*b^3) + (7508191*d^18*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^12)/(26037249638400*b^3) + 
      (9728767*d^16*K0*K1*M^5*Sqrt[(19*Pi)/252466170]*u^12)/
       (43395416064000*b^3) + (142908979*K0^2*M^5*Sqrt[Pi/4796857230]*u^13)/
       (1952793722880000*b^3) + (107462293*d^4*K0^2*M^5*Sqrt[Pi/4796857230]*
        u^13)/(650931240960000*b^3) + (2194151*d^8*K0^2*M^5*
        Sqrt[Pi/4796857230]*u^13)/(1430618112000*b^3) - 
      (269*d^10*K0^2*M^5*Sqrt[Pi/4796857230]*u^13)/(1658880000*b^3) - 
      (1424719*d^12*K0^2*M^5*Sqrt[Pi/4796857230]*u^13)/(7153090560000*b^3) + 
      (36834649*d^16*K0^2*M^5*Sqrt[Pi/4796857230]*u^13)/
       (195279372288000*b^3) + (322247*d^18*K0^2*M^5*Sqrt[Pi/4796857230]*
        u^13)/(26037249638400*b^3) - (73767689*K1^2*M^5*Sqrt[Pi/4796857230]*
        u^13)/(976396861440000*b^3) - (1558800247*d^2*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^13)/(976396861440000*b^3) + 
      (18335377*d^4*K1^2*M^5*Sqrt[Pi/4796857230]*u^13)/(92990177280000*b^3) + 
      (274160891*d^6*K1^2*M^5*Sqrt[Pi/4796857230]*u^13)/
       (58583811686400*b^3) - (156774623*d^8*K1^2*M^5*Sqrt[Pi/4796857230]*
        u^13)/(90128941056000*b^3) - (40292041*d^10*K1^2*M^5*
        Sqrt[Pi/4796857230]*u^13)/(20483850240000*b^3) + 
      (1335527*d^16*K1^2*M^5*Sqrt[Pi/4796857230]*u^13)/(6695292764160*b^3) + 
      (16633*d^18*K1^2*M^5*Sqrt[Pi/4796857230]*u^13)/(1268047872000*b^3) + 
      (248357*d^14*K0^2*M^5*Sqrt[(29*Pi)/165408870]*u^13)/
       (14793891840000*b^3) - (3407359*d^12*K1^2*M^5*Sqrt[(29*Pi)/165408870]*
        u^13)/(450644705280000*b^3) + (229157*d^14*K1^2*M^5*
        Sqrt[(29*Pi)/165408870]*u^13)/(13076743680000*b^3) + 
      (84234091*d^2*K0^2*M^5*Sqrt[(37*Pi)/129644790]*u^13)/
       (1952793722880000*b^3) - (317*d^6*K0^2*M^5*Sqrt[(13547*Pi)/354090]*
        u^13)/(1162377216000*b^3) + (3424247*d^2*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^14)/(69742632960000*b^3) + 
      (3336701*d^6*K0*K1*M^5*Sqrt[Pi/4796857230]*u^14)/
       (146459529216000*b^3) + (987139*d^8*K0*K1*M^5*Sqrt[Pi/4796857230]*
        u^14)/(22532235264000*b^3) - (56501*d^10*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^14)/(640120320000*b^3) - 
      (543121*d^12*K0*K1*M^5*Sqrt[Pi/4796857230]*u^14)/(14082647040000*b^3) + 
      (33018071*d^14*K0*K1*M^5*Sqrt[Pi/4796857230]*u^14)/
       (732297646080000*b^3) + (12880603*d^16*K0*K1*M^5*Sqrt[Pi/4796857230]*
        u^14)/(585838116864000*b^3) + (144659*d^18*K0*K1*M^5*
        Sqrt[Pi/4796857230]*u^14)/(97639686144000*b^3) + 
      (70549*K0*K1*M^5*Sqrt[(23*Pi)/208559010]*u^14)/(325465620480000*b^3) - 
      (87539*d^4*K0*K1*M^5*Sqrt[(29*Pi)/165408870]*u^14)/
       (40683202560000*b^3) + (676997*K0^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (139485265920000*b^3) + (3352253*d^2*K0^2*M^5*Sqrt[Pi/4796857230]*
        u^15)/(69742632960000*b^3) - (5127769*d^4*K0^2*M^5*
        Sqrt[Pi/4796857230]*u^15)/(69742632960000*b^3) - 
      (426001*d^6*K0^2*M^5*Sqrt[Pi/4796857230]*u^15)/(20922789888000*b^3) + 
      (41113*d^8*K0^2*M^5*Sqrt[Pi/4796857230]*u^15)/(1024192512000*b^3) - 
      (161123*d^12*K0^2*M^5*Sqrt[Pi/4796857230]*u^15)/(112661176320000*b^3) - 
      (1080799*d^14*K0^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (732297646080000*b^3) - (10453*d^16*K0^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (117167623372800*b^3) + (241*d^18*K0^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (32546562048000*b^3) - (35713*K1^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (7232569344000*b^3) - (61381*d^2*K1^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (1268047872000*b^3) + (16421*d^4*K1^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (227598336000*b^3) + (2297213*d^6*K1^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (146459529216000*b^3) - (40321*d^8*K1^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (1126611763200*b^3) + (26177*d^10*K1^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (5120962560000*b^3) - (1499299*d^14*K1^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (732297646080000*b^3) + (251*d^18*K1^2*M^5*Sqrt[Pi/4796857230]*u^15)/
       (97639686144000*b^3) - (9197*d^12*K1^2*M^5*Sqrt[(19*Pi)/252466170]*
        u^15)/(112661176320000*b^3) - 
      (607*d^16*K1^2*M^5*Sqrt[(19*Pi)/252466170]*u^15)/(53258010624000*b^3) + 
      (673*d^10*K0^2*M^5*Sqrt[(29*Pi)/165408870]*u^15)/(5120962560000*b^3) + 
      (10579*d^2*K0*K1*M^5*Sqrt[Pi/4796857230]*u^16)/(34871316480000*b^3) - 
      (303103*d^4*K0*K1*M^5*Sqrt[Pi/4796857230]*u^16)/(183074411520000*b^3) - 
      (6011*d^6*K0*K1*M^5*Sqrt[Pi/4796857230]*u^16)/(12204960768000*b^3) + 
      (883*d^8*K0*K1*M^5*Sqrt[Pi/4796857230]*u^16)/(1126611763200*b^3) + 
      (6263*d^10*K0*K1*M^5*Sqrt[Pi/4796857230]*u^16)/(2560481280000*b^3) - 
      (1061*d^12*K0*K1*M^5*Sqrt[Pi/4796857230]*u^16)/(4694215680000*b^3) - 
      (196793*d^14*K0*K1*M^5*Sqrt[Pi/4796857230]*u^16)/
       (183074411520000*b^3) - (35099*d^16*K0*K1*M^5*Sqrt[Pi/4796857230]*
        u^16)/(146459529216000*b^3) + (577*K0*K1*M^5*Sqrt[(19*Pi)/252466170]*
        u^16)/(66572513280000*b^3) - (43*d^18*K0*K1*M^5*
        Sqrt[(31*Pi)/154737330]*u^16)/(146459529216000*b^3) + 
      (60409*K0^2*M^5*Sqrt[Pi/4796857230]*u^17)/(366148823040000*b^3) - 
      (27581*d^4*K0^2*M^5*Sqrt[Pi/4796857230]*u^17)/(22884301440000*b^3) + 
      (4421*d^6*K0^2*M^5*Sqrt[Pi/4796857230]*u^17)/(7322976460800*b^3) + 
      (43*d^8*K0^2*M^5*Sqrt[Pi/4796857230]*u^17)/(938843136000*b^3) - 
      (47*d^12*K0^2*M^5*Sqrt[Pi/4796857230]*u^17)/(3520661760000*b^3) - 
      (181*d^14*K0^2*M^5*Sqrt[Pi/4796857230]*u^17)/(2905943040000*b^3) - 
      (d^18*K0^2*M^5*Sqrt[Pi/4796857230]*u^17)/(1902071808000*b^3) - 
      (181271*K1^2*M^5*Sqrt[Pi/4796857230]*u^17)/(1098446469120000*b^3) - 
      (9803*d^2*K1^2*M^5*Sqrt[Pi/4796857230]*u^17)/(28531077120000*b^3) + 
      (14323*d^4*K1^2*M^5*Sqrt[Pi/4796857230]*u^17)/(12482346240000*b^3) - 
      (81617*d^6*K1^2*M^5*Sqrt[Pi/4796857230]*u^17)/(109844646912000*b^3) + 
      (421*d^8*K1^2*M^5*Sqrt[Pi/4796857230]*u^17)/(8449588224000*b^3) + 
      (1157*d^10*K1^2*M^5*Sqrt[Pi/4796857230]*u^17)/(7681443840000*b^3) - 
      (79*d^12*K1^2*M^5*Sqrt[Pi/4796857230]*u^17)/(5280992640000*b^3) - 
      (643*d^16*K1^2*M^5*Sqrt[Pi/4796857230]*u^17)/(43937858764800*b^3) - 
      (d^18*K1^2*M^5*Sqrt[Pi/4796857230]*u^17)/(1808142336000*b^3) + 
      (11*d^10*K0^2*M^5*Sqrt[(11*Pi)/436077930]*u^17)/(853493760000*b^3) + 
      (10793*d^2*K0^2*M^5*Sqrt[(23*Pi)/208559010]*u^17)/
       (732297646080000*b^3) - (1579*d^14*K1^2*M^5*Sqrt[(23*Pi)/208559010]*
        u^17)/(549223234560000*b^3) - (d^16*K0^2*M^5*Sqrt[(29*Pi)/165408870]*
        u^17)/(2092278988800*b^3) - (K0*K1*M^5*Sqrt[Pi/4796857230]*u^18)/
       (274611617280000*b^3) - (103*d^2*K0*K1*M^5*Sqrt[Pi/4796857230]*u^18)/
       (274611617280000*b^3) - (289*d^4*K0*K1*M^5*Sqrt[Pi/4796857230]*u^18)/
       (68652904320000*b^3) - (17*d^6*K0*K1*M^5*Sqrt[Pi/4796857230]*u^18)/
       (1961511552000*b^3) + (17*d^8*K0*K1*M^5*Sqrt[Pi/4796857230]*u^18)/
       (2112397056000*b^3) + (17*d^10*K0*K1*M^5*Sqrt[Pi/4796857230]*u^18)/
       (960180480000*b^3) - (17*d^12*K0*K1*M^5*Sqrt[Pi/4796857230]*u^18)/
       (5280992640000*b^3) - (17*d^16*K0*K1*M^5*Sqrt[Pi/4796857230]*u^18)/
       (10984464691200*b^3) - (d^18*K0*K1*M^5*Sqrt[Pi/4796857230]*u^18)/
       (18307441152000*b^3) - (17*d^14*K0*K1*M^5*Sqrt[(31*Pi)/154737330]*
        u^18)/(68652904320000*b^3))/Pi}, 12, 13, 1]}, 3, 5, 1]


==> anc/spectrum_18_18.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/655360*(K0^2*M^4*Sqrt[3/(1119266687*Pi)]*u^2)/b^2 - 
      (39*d^2*K0^2*M^4*Sqrt[3/(1119266687*Pi)]*u^2)/(163840*b^2) - 
      (129*d^4*K0^2*M^4*Sqrt[3/(1119266687*Pi)]*u^2)/(40960*b^2) + 
      (51*d^8*K0^2*M^4*Sqrt[3/(1119266687*Pi)]*u^2)/(16384*b^2) - 
      (459*d^16*K0^2*M^4*Sqrt[3/(1119266687*Pi)]*u^2)/(163840*b^2) + 
      (K1^2*M^4*Sqrt[3/(1119266687*Pi)]*u^2)/(8192*b^2) - 
      (559*d^12*K1^2*M^4*Sqrt[3/(1119266687*Pi)]*u^2)/(5120*b^2) + 
      (91*d^4*K1^2*M^4*Sqrt[7/(479685723*Pi)]*u^2)/(1280*b^2) - 
      (1559*d^14*K0^2*M^4*Sqrt[11/(305254551*Pi)]*u^2)/(655360*b^2) - 
      (1513*d^10*K1^2*M^4*Sqrt[19/(176726319*Pi)]*u^2)/(8192*b^2) + 
      (1751*d^14*K1^2*M^4*Sqrt[19/(176726319*Pi)]*u^2)/(20480*b^2) - 
      (51*d^6*K0^2*M^4*Sqrt[21/(159895241*Pi)]*u^2)/(40960*b^2) + 
      (221*d^10*K0^2*M^4*Sqrt[21/(159895241*Pi)]*u^2)/(81920*b^2) + 
      (107*d^2*K1^2*M^4*Sqrt[33/(101751517*Pi)]*u^2)/(81920*b^2) + 
      (51*d^18*K1^2*M^4*Sqrt[57/(58908773*Pi)]*u^2)/(81920*b^2) - 
      (d^18*K0^2*M^4*Sqrt[77/(43607793*Pi)]*u^2)/(163840*b^2) + 
      (73*d^16*K1^2*M^4*Sqrt[259/(12964479*Pi)]*u^2)/(40960*b^2) + 
      (83*d^6*K1^2*M^4*Sqrt[399/(8415539*Pi)]*u^2)/(20480*b^2) - 
      (17*d^8*K1^2*M^4*Sqrt[627/(5355343*Pi)]*u^2)/(20480*b^2) - 
      (K0^2*M^4*u^2)/(655360*b^2*Sqrt[3357800061*Pi]) + 
      (221*d^12*K0^2*M^4*u^2)/(40960*b^2*Sqrt[3357800061*Pi]) + 
      (13*d^14*K0^2*M^4*u^2)/(655360*b^2*Sqrt[3357800061*Pi]) - 
      (d^18*K0^2*M^4*u^2)/(20480*b^2*Sqrt[3357800061*Pi]) + 
      (793*d^4*K1^2*M^4*u^2)/(10240*b^2*Sqrt[3357800061*Pi]) - 
      (169*d^12*K1^2*M^4*u^2)/(2048*b^2*Sqrt[3357800061*Pi]) + 
      (169*d^16*K1^2*M^4*u^2)/(2048*b^2*Sqrt[3357800061*Pi]) + 
      (76377591*d^6*K0*K1*M^4*Sqrt[3/(1119266687*Pi)]*u^3)/(149094400*b^2) + 
      (1080811*K0*K1*M^4*Sqrt[19/(176726319*Pi)]*u^3)/(59041382400*b^2) - 
      (1765361*d^10*K0*K1*M^4*Sqrt[31/(108316131*Pi)]*u^3)/(14745600*b^2) + 
      (2417310829*d^2*K0*K1*M^4*u^3)/(59041382400*b^2*Sqrt[3357800061*Pi]) + 
      (537642701*d^4*K0*K1*M^4*u^3)/(984023040*b^2*Sqrt[3357800061*Pi]) - 
      (373417739*d^8*K0*K1*M^4*u^3)/(756940800*b^2*Sqrt[3357800061*Pi]) + 
      (77660171*d^10*K0*K1*M^4*u^3)/(206438400*b^2*Sqrt[3357800061*Pi]) - 
      (444602321*d^12*K0*K1*M^4*u^3)/(1135411200*b^2*Sqrt[3357800061*Pi]) + 
      (2532237991*d^14*K0*K1*M^4*u^3)/(1640038400*b^2*Sqrt[3357800061*Pi]) + 
      (2037898399*d^16*K0*K1*M^4*u^3)/(3936092160*b^2*Sqrt[3357800061*Pi]) + 
      (79869365*d^18*K0*K1*M^4*u^3)/(2361655296*b^2*Sqrt[3357800061*Pi]) - 
      (259075483*d^10*K0^2*M^4*Sqrt[11/(305254551*Pi)]*u^4)/
       (3303014400*b^2) + (506604761969*d^16*K1^2*M^4*Sqrt[19/(176726319*Pi)]*
        u^4)/(49594761216000*b^2) + (28882405973*d^2*K1^2*M^4*
        Sqrt[23/(145991307*Pi)]*u^4)/(49594761216000*b^2) + 
      (32639992699*d^14*K1^2*M^4*Sqrt[23/(145991307*Pi)]*u^4)/
       (1377632256000*b^2) + (1328617*d^18*K0^2*M^4*Sqrt[37/(90751353*Pi)]*
        u^4)/(5904138240*b^2) + (302559991*d^2*K0^2*M^4*u^4)/
       (29520691200*Sqrt[3357800061]*b^2*Sqrt[Pi]) + 
      (5155097*K0^2*M^4*u^4)/(59041382400*b^2*Sqrt[3357800061*Pi]) + 
      (67081163*d^4*K0^2*M^4*u^4)/(492011520*b^2*Sqrt[3357800061*Pi]) + 
      (56919479*d^6*K0^2*M^4*u^4)/(149094400*b^2*Sqrt[3357800061*Pi]) - 
      (94944697*d^8*K0^2*M^4*u^4)/(756940800*b^2*Sqrt[3357800061*Pi]) + 
      (115282729*d^10*K0^2*M^4*u^4)/(3303014400*b^2*Sqrt[3357800061*Pi]) - 
      (13381691*d^12*K0^2*M^4*u^4)/(141926400*b^2*Sqrt[3357800061*Pi]) + 
      (628109123*d^14*K0^2*M^4*u^4)/(1640038400*b^2*Sqrt[3357800061*Pi]) + 
      (503257523*d^16*K0^2*M^4*u^4)/(3936092160*b^2*Sqrt[3357800061*Pi]) + 
      (44268319*K1^2*M^4*u^4)/(396758089728*b^2*Sqrt[3357800061*Pi]) + 
      (84093458699*d^4*K1^2*M^4*u^4)/(459210752000*b^2*Sqrt[3357800061*Pi]) + 
      (6638609929597*d^6*K1^2*M^4*u^4)/(12398690304000*b^2*
        Sqrt[3357800061*Pi]) - (252542213603*d^8*K1^2*M^4*u^4)/
       (1907490816000*b^2*Sqrt[3357800061*Pi]) - 
      (202595080817*d^10*K1^2*M^4*u^4)/(173408256000*b^2*
        Sqrt[3357800061*Pi]) - (175278947491*d^12*K1^2*M^4*u^4)/
       (953745408000*b^2*Sqrt[3357800061*Pi]) + 
      (133005873911*d^18*K1^2*M^4*u^4)/(9918952243200*b^2*
        Sqrt[3357800061*Pi]) + (2703735257*d^14*K0*K1*M^4*
        Sqrt[19/(176726319*Pi)]*u^5)/(129153024000*b^2) + 
      (428313367421*d^4*K0*K1*M^4*Sqrt[29/(115786209*Pi)]*u^5)/
       (99189522432000*b^2) + (14618950999*d^16*K0*K1*M^4*
        Sqrt[29/(115786209*Pi)]*u^5)/(3099672576000*b^2) + 
      (10326859177*d^2*K0*K1*M^4*Sqrt[31/(108316131*Pi)]*u^5)/
       (24797380608000*b^2) + (26781439*K0*K1*M^4*u^5)/
       (247973806080*b^2*Sqrt[3357800061*Pi]) - (338087483*d^2*K0*K1*M^4*u^5)/
       (354248294400*b^2*Sqrt[3357800061*Pi]) + 
      (14438784713*d^4*K0*K1*M^4*u^5)/(566797271040*b^2*
        Sqrt[3357800061*Pi]) + (1238527621993*d^6*K0*K1*M^4*u^5)/
       (3099672576000*b^2*Sqrt[3357800061*Pi]) - 
      (72155455157*d^8*K0*K1*M^4*u^5)/(476872704000*b^2*
        Sqrt[3357800061*Pi]) - (74546227621*d^10*K0*K1*M^4*u^5)/
       (86704128000*b^2*Sqrt[3357800061*Pi]) - 
      (45389030633*d^12*K0*K1*M^4*u^5)/(476872704000*b^2*
        Sqrt[3357800061*Pi]) + (46675427173*d^18*K0*K1*M^4*u^5)/
       (4959476121600*b^2*Sqrt[3357800061*Pi]) + 
      (670291*K0^2*M^4*Sqrt[7/(479685723*Pi)]*u^6)/(1619420774400*b^2) + 
      (1311108919*d^18*K1^2*M^4*Sqrt[19/(176726319*Pi)]*u^6)/
       (9918952243200*b^2) + (23344760993*d^2*K0^2*M^4*
        Sqrt[23/(145991307*Pi)]*u^6)/(198379044864000*b^2) - 
      (227885381*d^10*K1^2*M^4*Sqrt[29/(115786209*Pi)]*u^6)/
       (43352064000*b^2) - (3050675027*d^10*K0^2*M^4*Sqrt[31/(108316131*Pi)]*
        u^6)/(693633024000*b^2) + (980607911*d^2*K1^2*M^4*u^6)/
       (1836843008000*Sqrt[3357800061]*b^2*Sqrt[Pi]) + 
      (1940512081*K0^2*M^4*u^6)/(79351617945600*b^2*Sqrt[3357800061*Pi]) + 
      (164801676397*d^4*K0^2*M^4*u^6)/(5510529024000*b^2*
        Sqrt[3357800061*Pi]) + (3239203529977*d^6*K0^2*M^4*u^6)/
       (49594761216000*b^2*Sqrt[3357800061*Pi]) - 
      (332278154783*d^8*K0^2*M^4*u^6)/(7629963264000*b^2*
        Sqrt[3357800061*Pi]) - (5121406231*d^12*K0^2*M^4*u^6)/
       (3814981632000*b^2*Sqrt[3357800061*Pi]) + 
      (1026540425051*d^14*K0^2*M^4*u^6)/(16531587072000*b^2*
        Sqrt[3357800061*Pi]) + (3932090763311*d^16*K0^2*M^4*u^6)/
       (198379044864000*b^2*Sqrt[3357800061*Pi]) + 
      (54044809211*d^18*K0^2*M^4*u^6)/(39675808972800*b^2*
        Sqrt[3357800061*Pi]) - (5976979*K1^2*M^4*u^6)/
       (2833986355200*b^2*Sqrt[3357800061*Pi]) + 
      (98179527977*d^4*K1^2*M^4*u^6)/(6199345152000*b^2*
        Sqrt[3357800061*Pi]) + (1695250257787*d^6*K1^2*M^4*u^6)/
       (24797380608000*b^2*Sqrt[3357800061*Pi]) + 
      (18134393647*d^8*K1^2*M^4*u^6)/(3814981632000*b^2*
        Sqrt[3357800061*Pi]) - (33804385183*d^12*K1^2*M^4*u^6)/
       (953745408000*b^2*Sqrt[3357800061*Pi]) + 
      (1747886394893*d^14*K1^2*M^4*u^6)/(24797380608000*b^2*
        Sqrt[3357800061*Pi]) + (2585155854811*d^16*K1^2*M^4*u^6)/
       (99189522432000*b^2*Sqrt[3357800061*Pi]) - 
      (22318577*d^18*K1^2*M^4*u^6)/(33737932800*b^2*Sqrt[3357800061*Pi]) - 
      (25593511921*d^10*K0*K1*M^4*Sqrt[19/(176726319*Pi)]*u^7)/
       (2219625676800*b^2) - (3303966877*d^12*K0*K1*M^4*
        Sqrt[19/(176726319*Pi)]*u^7)/(7629963264000*b^2) + 
      (132758831*d^18*K0*K1*M^4*Sqrt[19/(176726319*Pi)]*u^7)/
       (2938948812800*b^2) + (93752427101*d^2*K0*K1*M^4*
        Sqrt[23/(145991307*Pi)]*u^7)/(1587032358912000*b^2) + 
      (1866404425793*d^14*K0*K1*M^4*Sqrt[37/(90751353*Pi)]*u^7)/
       (1587032358912000*b^2) + (156947093*d^8*K0*K1*M^4*
        Sqrt[589/(5700849*Pi)]*u^7)/(13564379136000*b^2) + 
      (265201217*K0*K1*M^4*u^7)/(15870323589120*b^2*Sqrt[3357800061*Pi]) + 
      (245163313*d^2*K0*K1*M^4*u^7)/(4122161971200*b^2*Sqrt[3357800061*Pi]) + 
      (1454859070409*d^4*K0*K1*M^4*u^7)/(99189522432000*b^2*
        Sqrt[3357800061*Pi]) + (1142218041197*d^6*K0*K1*M^4*u^7)/
       (33063174144000*b^2*Sqrt[3357800061*Pi]) - 
      (25340397721*d^8*K0*K1*M^4*u^7)/(1162661068800*b^2*
        Sqrt[3357800061*Pi]) + (1582269778247*d^10*K0*K1*M^4*u^7)/
       (11098128384000*b^2*Sqrt[3357800061*Pi]) - 
      (1329835333*d^14*K0*K1*M^4*u^7)/(176160768000*b^2*
        Sqrt[3357800061*Pi]) + (4858624588673*d^16*K0*K1*M^4*u^7)/
       (396758089728000*b^2*Sqrt[3357800061*Pi]) + 
      (33511621943*d^14*K1^2*M^4*Sqrt[23/(145991307*Pi)]*u^8)/
       (49594761216000*b^2) + (7226344019*d^14*K0^2*M^4*
        Sqrt[29/(115786209*Pi)]*u^8)/(96183779328000*b^2) - 
      (87446057*d^4*K1^2*M^4*Sqrt[29/(115786209*Pi)]*u^8)/
       (6199345152000*b^2) + (11256442159*d^8*K1^2*M^4*
        Sqrt[29/(115786209*Pi)]*u^8)/(8719958016000*b^2) - 
      (18674040667*d^10*K0^2*M^4*Sqrt[31/(108316131*Pi)]*u^8)/
       (11098128384000*b^2) - (8003278121*d^12*K0^2*M^4*
        Sqrt[31/(108316131*Pi)]*u^8)/(15259926528000*b^2) + 
      (19949773*d^18*K0^2*M^4*Sqrt[31/(108316131*Pi)]*u^8)/
       (7213783449600*b^2) + (9382609771*d^2*K0^2*M^4*Sqrt[37/(90751353*Pi)]*
        u^8)/(793516179456000*b^2) + (59299744247*d^6*K1^2*M^4*
        Sqrt[37/(90751353*Pi)]*u^8)/(113359454208000*b^2) + 
      (534397*K0^2*M^4*Sqrt[589/(5700849*Pi)]*u^8)/(39675808972800*b^2) + 
      (126674503*d^2*K0^2*M^4*u^8)/(1849688064000*Sqrt[3357800061]*b^2*
        Sqrt[Pi]) - (43712041357*d^2*K1^2*M^4*u^8)/(132252696576000*
        Sqrt[3357800061]*b^2*Sqrt[Pi]) + (319126231349*d^4*K0^2*M^4*u^8)/
       (99189522432000*b^2*Sqrt[3357800061*Pi]) + 
      (17236280051*d^6*K0^2*M^4*u^8)/(6199345152000*b^2*
        Sqrt[3357800061*Pi]) - (19724151721*d^8*K0^2*M^4*u^8)/
       (3814981632000*b^2*Sqrt[3357800061*Pi]) + 
      (502138857949*d^10*K0^2*M^4*u^8)/(11098128384000*b^2*
        Sqrt[3357800061*Pi]) + (7286169911*d^12*K0^2*M^4*u^8)/
       (435997900800*b^2*Sqrt[3357800061*Pi]) + 
      (2258706547*d^14*K0^2*M^4*u^8)/(1395193282560*b^2*
        Sqrt[3357800061*Pi]) + (81878478973*d^16*K0^2*M^4*u^8)/
       (66126348288000*b^2*Sqrt[3357800061*Pi]) - (59551189*K1^2*M^4*u^8)/
       (8265793536000*b^2*Sqrt[3357800061*Pi]) - 
      (40069924039*d^6*K1^2*M^4*u^8)/(2885513379840*b^2*
        Sqrt[3357800061*Pi]) - (84829346429*d^8*K1^2*M^4*u^8)/
       (2441588244480*b^2*Sqrt[3357800061*Pi]) - 
      (14880101977*d^10*K1^2*M^4*u^8)/(1387266048000*b^2*
        Sqrt[3357800061*Pi]) - (5118915181*d^12*K1^2*M^4*u^8)/
       (1907490816000*b^2*Sqrt[3357800061*Pi]) - (1281787*d^14*K1^2*M^4*u^8)/
       (114688000*b^2*Sqrt[3357800061*Pi]) + (75687684491*d^16*K1^2*M^4*u^8)/
       (49594761216000*b^2*Sqrt[3357800061*Pi]) + 
      (554331223*d^18*K1^2*M^4*u^8)/(5290107863040*b^2*Sqrt[3357800061*Pi]) - 
      (75650429*d^10*K0*K1*M^4*Sqrt[11/(305254551*Pi)]*u^9)/
       (260112384000*b^2) + (390406175927*d^4*K0*K1*M^4*
        Sqrt[31/(108316131*Pi)]*u^9)/(6348129435648000*b^2) - 
      (6615271*d^12*K0*K1*M^4*Sqrt[667/(5034183*Pi)]*u^9)/
       (11444944896000*b^2) + (1276453*K0*K1*M^4*u^9)/
       (541033758720*b^2*Sqrt[3357800061*Pi]) + (298281167*d^2*K0*K1*M^4*u^9)/
       (2656862208000*b^2*Sqrt[3357800061*Pi]) - 
      (2596311488227*d^4*K0*K1*M^4*u^9)/(2116043145216000*b^2*
        Sqrt[3357800061*Pi]) + (94841015681*d^6*K0*K1*M^4*u^9)/
       (74392141824000*b^2*Sqrt[3357800061*Pi]) - 
      (6896569543*d^8*K0*K1*M^4*u^9)/(11444944896000*b^2*
        Sqrt[3357800061*Pi]) + (38628831067*d^14*K0*K1*M^4*u^9)/
       (24797380608000*b^2*Sqrt[3357800061*Pi]) + 
      (19548341789*d^16*K0*K1*M^4*u^9)/(37196070912000*b^2*
        Sqrt[3357800061*Pi]) + (130110691*d^18*K0*K1*M^4*u^9)/
       (3719607091200*b^2*Sqrt[3357800061*Pi]) + 
      (75874919*d^12*K0^2*M^4*Sqrt[3/(1119266687*Pi)]*u^10)/
       (180858388480*b^2) - (40036433*d^10*K1^2*M^4*Sqrt[11/(305254551*Pi)]*
        u^10)/(975421440000*b^2) - (6586231*d^8*K0^2*M^4*
        Sqrt[19/(176726319*Pi)]*u^10)/(817496064000*b^2) - 
      (44813636009*K1^2*M^4*Sqrt[19/(176726319*Pi)]*u^10)/
       (142832912302080000*b^2) + (11627111*K0^2*M^4*Sqrt[23/(145991307*Pi)]*
        u^10)/(148784283648000*b^2) - (2884098999263*d^6*K1^2*M^4*
        Sqrt[23/(145991307*Pi)]*u^10)/(17854114037760000*b^2) - 
      (15314753*d^18*K0^2*M^4*Sqrt[29/(115786209*Pi)]*u^10)/
       (34879832064000*b^2) - (2991473*d^2*K1^2*M^4*Sqrt[37/(90751353*Pi)]*
        u^10)/(1686896640000*b^2) + (10308052367*d^2*K0^2*M^4*u^10)/
       (148784283648000*Sqrt[3357800061]*b^2*Sqrt[Pi]) + 
      (2168498851*d^4*K0^2*M^4*u^10)/(12398690304000*b^2*
        Sqrt[3357800061*Pi]) - (1557194129*d^6*K0^2*M^4*u^10)/
       (10627448832000*b^2*Sqrt[3357800061*Pi]) - 
      (3909893*d^10*K0^2*M^4*u^10)/(37158912000*b^2*Sqrt[3357800061*Pi]) - 
      (461680778173*d^12*K0^2*M^4*u^10)/(366238236672000*b^2*
        Sqrt[3357800061*Pi]) + (266978267*d^14*K0^2*M^4*u^10)/
       (2254307328000*b^2*Sqrt[3357800061*Pi]) + 
      (5937482869*d^16*K0^2*M^4*u^10)/(148784283648000*b^2*
        Sqrt[3357800061*Pi]) + (145342431341*d^18*K0^2*M^4*u^10)/
       (9522194153472000*b^2*Sqrt[3357800061*Pi]) + 
      (64516571443*K1^2*M^4*u^10)/(15870323589120000*b^2*
        Sqrt[3357800061*Pi]) - (1196850331*d^4*K1^2*M^4*u^10)/
       (14306181120000*b^2*Sqrt[3357800061*Pi]) + 
      (3506287880309*d^6*K1^2*M^4*u^10)/(850195906560000*b^2*
        Sqrt[3357800061*Pi]) + (108132931*d^8*K1^2*M^4*u^10)/
       (1560674304000*b^2*Sqrt[3357800061*Pi]) - 
      (2679201821*d^12*K1^2*M^4*u^10)/(42918543360000*b^2*
        Sqrt[3357800061*Pi]) + (153780536323*d^14*K1^2*M^4*u^10)/
       (1115882127360000*b^2*Sqrt[3357800061*Pi]) + 
      (6895483703*d^16*K1^2*M^4*u^10)/(148784283648000*b^2*
        Sqrt[3357800061*Pi]) + (259464391*d^18*K1^2*M^4*u^10)/
       (89270570188800*b^2*Sqrt[3357800061*Pi]) - 
      (3878407*d^10*K0*K1*M^4*Sqrt[19/(176726319*Pi)]*u^11)/
       (975421440000*b^2) + (113061551*d^2*K0*K1*M^4*Sqrt[133/(25246617*Pi)]*
        u^11)/(242913116160000*b^2) + (166571701*K0*K1*M^4*u^11)/
       (557941063680000*b^2*Sqrt[3357800061*Pi]) - 
      (654506941883*d^2*K0*K1*M^4*u^11)/(11902742691840000*b^2*
        Sqrt[3357800061*Pi]) + (177088199*d^4*K0*K1*M^4*u^11)/
       (14306181120000*b^2*Sqrt[3357800061*Pi]) + 
      (147349757*d^6*K0*K1*M^4*u^11)/(6974263296000*b^2*
        Sqrt[3357800061*Pi]) - (47954339*d^8*K0*K1*M^4*u^11)/
       (8583708672000*b^2*Sqrt[3357800061*Pi]) - 
      (370655861*d^12*K0*K1*M^4*u^11)/(42918543360000*b^2*
        Sqrt[3357800061*Pi]) + (5057945051*d^14*K0*K1*M^4*u^11)/
       (139485265920000*b^2*Sqrt[3357800061*Pi]) + 
      (74877619*d^16*K0*K1*M^4*u^11)/(6199345152000*b^2*
        Sqrt[3357800061*Pi]) + (15832129*d^18*K0*K1*M^4*u^11)/
       (22317642547200*b^2*Sqrt[3357800061*Pi]) + 
      (49200637*K0^2*M^4*Sqrt[7/(479685723*Pi)]*u^12)/(728739348480000*b^2) - 
      (254719*d^10*K0^2*M^4*Sqrt[11/(305254551*Pi)]*u^12)/
       (1950842880000*b^2) + (8876329673*d^4*K1^2*M^4*Sqrt[23/(145991307*Pi)]*
        u^12)/(743921418240000*b^2) - (19319*K1^2*M^4*Sqrt[31/(108316131*Pi)]*
        u^12)/(14014218240000*b^2) + (83055103*d^2*K0^2*M^4*u^12)/
       (14306181120000*Sqrt[3357800061]*b^2*Sqrt[Pi]) - 
      (541040231*d^2*K1^2*M^4*u^12)/(92990177280000*Sqrt[3357800061]*b^2*
        Sqrt[Pi]) - (97463761*K0^2*M^4*u^12)/(476109707673600*b^2*
        Sqrt[3357800061*Pi]) + (54357739*d^4*K0^2*M^4*u^12)/
       (92990177280000*b^2*Sqrt[3357800061*Pi]) - 
      (357483403*d^6*K0^2*M^4*u^12)/(27897053184000*b^2*
        Sqrt[3357800061*Pi]) + (11260663*d^8*K0^2*M^4*u^12)/
       (2145927168000*b^2*Sqrt[3357800061*Pi]) - 
      (10434337*d^12*K0^2*M^4*u^12)/(21459271680000*b^2*
        Sqrt[3357800061*Pi]) + (22651163*d^14*K0^2*M^4*u^12)/
       (10729635840000*b^2*Sqrt[3357800061*Pi]) + 
      (1955111*d^16*K0^2*M^4*u^12)/(2861236224000*b^2*Sqrt[3357800061*Pi]) + 
      (63577*d^18*K0^2*M^4*u^12)/(1716741734400*b^2*Sqrt[3357800061*Pi]) - 
      (2133144059*K1^2*M^4*u^12)/(8927057018880000*b^2*Sqrt[3357800061*Pi]) - 
      (148912147*d^4*K1^2*M^4*u^12)/(544997376000*b^2*Sqrt[3357800061*Pi]) + 
      (35447*d^6*K1^2*M^4*u^12)/(2050048000*b^2*Sqrt[3357800061*Pi]) - 
      (1844587*d^8*K1^2*M^4*u^12)/(268240896000*b^2*Sqrt[3357800061*Pi]) - 
      (2643803*d^10*K1^2*M^4*u^12)/(325140480000*b^2*Sqrt[3357800061*Pi]) - 
      (32677*d^12*K1^2*M^4*u^12)/(60963840000*b^2*Sqrt[3357800061*Pi]) + 
      (13703477*d^14*K1^2*M^4*u^12)/(5811886080000*b^2*Sqrt[3357800061*Pi]) + 
      (21131353*d^16*K1^2*M^4*u^12)/(27897053184000*b^2*
        Sqrt[3357800061*Pi]) + (2268023*d^18*K1^2*M^4*u^12)/
       (55794106368000*b^2*Sqrt[3357800061*Pi]) + 
      (1130331779*d^4*K0*K1*M^4*Sqrt[23/(145991307*Pi)]*u^13)/
       (446352850944000*b^2) - (17381149*d^2*K0*K1*M^4*
        Sqrt[29/(115786209*Pi)]*u^13)/(111588212736000*b^2) + 
      (139*d^6*K0*K1*M^4*Sqrt[1073/(3129357*Pi)]*u^13)/(398529331200*b^2) + 
      (524779*K0*K1*M^4*u^13)/(18598035456000*b^2*Sqrt[3357800061*Pi]) + 
      (534581657*d^2*K0*K1*M^4*u^13)/(111588212736000*b^2*
        Sqrt[3357800061*Pi]) - (2373157823*d^4*K0*K1*M^4*u^13)/
       (40577531904000*b^2*Sqrt[3357800061*Pi]) + (9943*d^8*K0*K1*M^4*u^13)/
       (268240896000*b^2*Sqrt[3357800061*Pi]) - (121559*d^10*K0*K1*M^4*u^13)/
       (121927680000*b^2*Sqrt[3357800061*Pi]) - (1041781*d^12*K0*K1*M^4*u^13)/
       (10729635840000*b^2*Sqrt[3357800061*Pi]) + 
      (32886577*d^14*K0*K1*M^4*u^13)/(69742632960000*b^2*
        Sqrt[3357800061*Pi]) + (7945271*d^16*K0*K1*M^4*u^13)/
       (55794106368000*b^2*Sqrt[3357800061*Pi]) + (1621*d^18*K0*K1*M^4*u^13)/
       (232475443200*b^2*Sqrt[3357800061*Pi]) - 
      (70299611*d^16*K0^2*M^4*Sqrt[19/(176726319*Pi)]*u^14)/
       (223176425472000*b^2) + (12053*d^14*K0^2*M^4*Sqrt[23/(145991307*Pi)]*
        u^14)/(13948526592000*b^2) + (2514798757*d^4*K1^2*M^4*
        Sqrt[23/(145991307*Pi)]*u^14)/(1673823191040000*b^2) + 
      (376842041*d^14*K1^2*M^4*Sqrt[23/(145991307*Pi)]*u^14)/
       (185980354560000*b^2) - (10299923*d^2*K0^2*M^4*Sqrt[29/(115786209*Pi)]*
        u^14)/(1115882127360000*b^2) + (20862467*d^16*K1^2*M^4*
        Sqrt[31/(108316131*Pi)]*u^14)/(44635285094400*b^2) + 
      (39223601*d^2*K0^2*M^4*u^14)/(74392141824000*Sqrt[3357800061]*b^2*
        Sqrt[Pi]) - (12090079*d^2*K1^2*M^4*u^14)/(46495088640000*
        Sqrt[3357800061]*b^2*Sqrt[Pi]) + (1858231*K0^2*M^4*u^14)/
       (69742632960000*b^2*Sqrt[3357800061*Pi]) - 
      (27241289*d^4*K0^2*M^4*u^14)/(69742632960000*b^2*Sqrt[3357800061*Pi]) - 
      (193639*d^6*K0^2*M^4*u^14)/(2789705318400*b^2*Sqrt[3357800061*Pi]) + 
      (207617*d^8*K0^2*M^4*u^14)/(1072963584000*b^2*Sqrt[3357800061*Pi]) - 
      (13*d^10*K0^2*M^4*u^14)/(304819200*b^2*Sqrt[3357800061*Pi]) - 
      (2803*d^12*K0^2*M^4*u^14)/(1072963584000*b^2*Sqrt[3357800061*Pi]) + 
      (27283793*d^16*K0^2*M^4*u^14)/(4554620928000*b^2*Sqrt[3357800061*Pi]) + 
      (6709*d^18*K0^2*M^4*u^14)/(27897053184000*b^2*Sqrt[3357800061*Pi]) - 
      (183289*K1^2*M^4*u^14)/(6642155520000*b^2*Sqrt[3357800061*Pi]) - 
      (57152285339*d^4*K1^2*M^4*u^14)/(1673823191040000*b^2*
        Sqrt[3357800061*Pi]) + (1472617*d^6*K1^2*M^4*u^14)/
       (13948526592000*b^2*Sqrt[3357800061*Pi]) - (109*d^8*K1^2*M^4*u^14)/
       (523908000*b^2*Sqrt[3357800061*Pi]) - (697*d^10*K1^2*M^4*u^14)/
       (15240960000*b^2*Sqrt[3357800061*Pi]) - (13457*d^12*K1^2*M^4*u^14)/
       (5364817920000*b^2*Sqrt[3357800061*Pi]) - (5192857*d^14*K1^2*M^4*u^14)/
       (111476736000*b^2*Sqrt[3357800061*Pi]) - (41979181*d^16*K1^2*M^4*u^14)/
       (2898395136000*b^2*Sqrt[3357800061*Pi]) + (157*d^18*K1^2*M^4*u^14)/
       (619934515200*b^2*Sqrt[3357800061*Pi]) - 
      (233*d^10*K0*K1*M^4*Sqrt[19/(176726319*Pi)]*u^15)/(731566080000*b^2) + 
      (4489*d^6*K0*K1*M^4*Sqrt[23/(145991307*Pi)]*u^15)/
       (10461394944000*b^2) + (223*K0*K1*M^4*u^15)/(119558799360*b^2*
        Sqrt[3357800061*Pi]) + (141773*d^2*K0*K1*M^4*u^15)/
       (41845579776000*b^2*Sqrt[3357800061*Pi]) - (29353*d^4*K0*K1*M^4*u^15)/
       (2615348736000*b^2*Sqrt[3357800061*Pi]) - (101*d^8*K0*K1*M^4*u^15)/
       (73156608000*b^2*Sqrt[3357800061*Pi]) + (47*d^12*K0*K1*M^4*u^15)/
       (251475840000*b^2*Sqrt[3357800061*Pi]) + (10799*d^14*K0*K1*M^4*u^15)/
       (4023613440000*b^2*Sqrt[3357800061*Pi]) + (41*d^16*K0*K1*M^4*u^15)/
       (64377815040*b^2*Sqrt[3357800061*Pi]) + (d^18*K0*K1*M^4*u^15)/
       (39739392000*b^2*Sqrt[3357800061*Pi]) + 
      (1828031*d^14*K0^2*M^4*Sqrt[29/(115786209*Pi)]*u^16)/
       (83691159552000*b^2) - (593*K1^2*M^4*Sqrt[31/(108316131*Pi)]*u^16)/
       (9963233280000*b^2) + (4757*d^12*K1^2*M^4*Sqrt[31/(108316131*Pi)]*
        u^16)/(502951680000*b^2) + (17*d^14*K1^2*M^4*Sqrt[31/(108316131*Pi)]*
        u^16)/(10461394944000*b^2) + (7514627*d^6*K0^2*M^4*
        Sqrt[37/(90751353*Pi)]*u^16)/(104613949440000*b^2) + 
      (d^18*K0^2*M^4*Sqrt[551/(6094011*Pi)]*u^16)/(996323328000*b^2) + 
      (719363*d^2*K0^2*M^4*u^16)/(209227898880000*Sqrt[3357800061]*b^2*
        Sqrt[Pi]) - (233983*d^2*K1^2*M^4*u^16)/(69742632960000*
        Sqrt[3357800061]*b^2*Sqrt[Pi]) + (34351*K0^2*M^4*u^16)/
       (19020718080000*b^2*Sqrt[3357800061*Pi]) - (641371*d^4*K0^2*M^4*u^16)/
       (52306974720000*b^2*Sqrt[3357800061*Pi]) - 
      (21330613*d^6*K0^2*M^4*u^16)/(8047226880000*b^2*Sqrt[3357800061*Pi]) - 
      (17*d^8*K0^2*M^4*u^16)/(321889075200*b^2*Sqrt[3357800061*Pi]) - 
      (17*d^10*K0^2*M^4*u^16)/(146313216000*b^2*Sqrt[3357800061*Pi]) + 
      (17*d^12*K0^2*M^4*u^16)/(804722688000*b^2*Sqrt[3357800061*Pi]) - 
      (194171*d^14*K0^2*M^4*u^16)/(306561024000*b^2*Sqrt[3357800061*Pi]) + 
      (17*d^16*K0^2*M^4*u^16)/(1673823191040*b^2*Sqrt[3357800061*Pi]) - 
      (593*d^18*K0^2*M^4*u^16)/(1072963584000*b^2*Sqrt[3357800061*Pi]) + 
      (499*d^4*K1^2*M^4*u^16)/(40642560000*b^2*Sqrt[3357800061*Pi]) - 
      (73133*d^6*K1^2*M^4*u^16)/(10461394944000*b^2*Sqrt[3357800061*Pi]) - 
      (17*d^8*K1^2*M^4*u^16)/(321889075200*b^2*Sqrt[3357800061*Pi]) - 
      (17*d^10*K1^2*M^4*u^16)/(146313216000*b^2*Sqrt[3357800061*Pi]) - 
      (35747*d^12*K1^2*M^4*u^16)/(121927680000*b^2*Sqrt[3357800061*Pi]) + 
      (17*d^16*K1^2*M^4*u^16)/(1673823191040*b^2*Sqrt[3357800061*Pi]) + 
      (d^18*K1^2*M^4*u^16)/(2789705318400*b^2*Sqrt[3357800061*Pi]) + 
      (1301*d^4*K0*K1*M^4*Sqrt[37/(90751353*Pi)]*u^17)/(217945728000*b^2) + 
      (K0*K1*M^4*u^17)/(12770257500*b^2*Sqrt[3357800061*Pi]) - 
      (d^2*K0*K1*M^4*u^17)/(6385128750*b^2*Sqrt[3357800061*Pi]) - 
      (55523*d^4*K0*K1*M^4*u^17)/(251475840000*b^2*Sqrt[3357800061*Pi]) - 
      (14809*d^4*K0^2*M^4*Sqrt[37/(90751353*Pi)]*u^18)/(13076743680000*b^2) + 
      (14809*d^4*K1^2*M^4*Sqrt[37/(90751353*Pi)]*u^18)/(13076743680000*b^2) - 
      (d^2*K0^2*M^4*u^18)/(6385128750*Sqrt[3357800061]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^18)/(6385128750*Sqrt[3357800061]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^18)/(12770257500*b^2*Sqrt[3357800061*Pi]) + 
      (548957*d^4*K0^2*M^4*u^18)/(13076743680000*b^2*Sqrt[3357800061*Pi]) - 
      (K1^2*M^4*u^18)/(12770257500*b^2*Sqrt[3357800061*Pi]) - 
      (548957*d^4*K1^2*M^4*u^18)/(13076743680000*b^2*Sqrt[3357800061*Pi]))/
     Pi}, 14, 15, 1], SeriesData[p, 0, 
   {(-1/163840*(K0^2*M^5*Sqrt[Pi/3357800061]*u^3)/b^3 + 
      (221*d^12*K0^2*M^5*Sqrt[Pi/3357800061]*u^3)/(40960*b^3) - 
      (17*d^18*K0^2*M^5*Sqrt[Pi/3357800061]*u^3)/(32768*b^3) - 
      (39*d^2*K0^2*M^5*Sqrt[(3*Pi)/1119266687]*u^3)/(163840*b^3) - 
      (129*d^4*K0^2*M^5*Sqrt[(3*Pi)/1119266687]*u^3)/(40960*b^3) + 
      (51*d^8*K0^2*M^5*Sqrt[(3*Pi)/1119266687]*u^3)/(16384*b^3) - 
      (459*d^16*K0^2*M^5*Sqrt[(3*Pi)/1119266687]*u^3)/(163840*b^3) + 
      (K1^2*M^5*Sqrt[(3*Pi)/1119266687]*u^3)/(8192*b^3) + 
      (1963*d^4*K1^2*M^5*Sqrt[(3*Pi)/1119266687]*u^3)/(10240*b^3) - 
      (1513*d^10*K1^2*M^5*Sqrt[(19*Pi)/176726319]*u^3)/(8192*b^3) - 
      (221*d^12*K1^2*M^5*Sqrt[(19*Pi)/176726319]*u^3)/(10240*b^3) + 
      (1751*d^14*K1^2*M^5*Sqrt[(19*Pi)/176726319]*u^3)/(20480*b^3) - 
      (51*d^6*K0^2*M^5*Sqrt[(21*Pi)/159895241]*u^3)/(40960*b^3) + 
      (221*d^10*K0^2*M^5*Sqrt[(21*Pi)/159895241]*u^3)/(81920*b^3) - 
      (51*d^14*K0^2*M^5*Sqrt[(21*Pi)/159895241]*u^3)/(40960*b^3) + 
      (107*d^2*K1^2*M^5*Sqrt[(33*Pi)/101751517]*u^3)/(81920*b^3) + 
      (51*d^18*K1^2*M^5*Sqrt[(57*Pi)/58908773]*u^3)/(81920*b^3) + 
      (83*d^6*K1^2*M^5*Sqrt[(399*Pi)/8415539]*u^3)/(20480*b^3) - 
      (17*d^8*K1^2*M^5*Sqrt[(627*Pi)/5355343]*u^3)/(20480*b^3) + 
      (17*d^16*K1^2*M^5*Sqrt[(1311*Pi)/2561251]*u^3)/(40960*b^3) + 
      (2417310829*d^2*K0*K1*M^5*Sqrt[Pi/3357800061]*u^4)/(59041382400*b^3) + 
      (537642701*d^4*K0*K1*M^5*Sqrt[Pi/3357800061]*u^4)/(984023040*b^3) - 
      (373417739*d^8*K0*K1*M^5*Sqrt[Pi/3357800061]*u^4)/(756940800*b^3) - 
      (688506503*d^10*K0*K1*M^5*Sqrt[Pi/3357800061]*u^4)/(206438400*b^3) - 
      (444602321*d^12*K0*K1*M^5*Sqrt[Pi/3357800061]*u^4)/(1135411200*b^3) + 
      (2532237991*d^14*K0*K1*M^5*Sqrt[Pi/3357800061]*u^4)/(1640038400*b^3) + 
      (2037898399*d^16*K0*K1*M^5*Sqrt[Pi/3357800061]*u^4)/(3936092160*b^3) + 
      (79869365*d^18*K0*K1*M^5*Sqrt[Pi/3357800061]*u^4)/(2361655296*b^3) + 
      (76377591*d^6*K0*K1*M^5*Sqrt[(3*Pi)/1119266687]*u^4)/(149094400*b^3) + 
      (1080811*K0*K1*M^5*Sqrt[(19*Pi)/176726319]*u^4)/(59041382400*b^3) + 
      (5155097*K0^2*M^5*Sqrt[Pi/3357800061]*u^5)/(59041382400*b^3) + 
      (302559991*d^2*K0^2*M^5*Sqrt[Pi/3357800061]*u^5)/(29520691200*b^3) + 
      (67081163*d^4*K0^2*M^5*Sqrt[Pi/3357800061]*u^5)/(492011520*b^3) + 
      (56919479*d^6*K0^2*M^5*Sqrt[Pi/3357800061]*u^5)/(149094400*b^3) - 
      (94944697*d^8*K0^2*M^5*Sqrt[Pi/3357800061]*u^5)/(756940800*b^3) - 
      (21363653*d^10*K0^2*M^5*Sqrt[Pi/3357800061]*u^5)/(25804800*b^3) - 
      (13381691*d^12*K0^2*M^5*Sqrt[Pi/3357800061]*u^5)/(141926400*b^3) + 
      (628109123*d^14*K0^2*M^5*Sqrt[Pi/3357800061]*u^5)/(1640038400*b^3) + 
      (503257523*d^16*K0^2*M^5*Sqrt[Pi/3357800061]*u^5)/(3936092160*b^3) + 
      (44268319*K1^2*M^5*Sqrt[Pi/3357800061]*u^5)/(396758089728*b^3) + 
      (84093458699*d^4*K1^2*M^5*Sqrt[Pi/3357800061]*u^5)/(459210752000*b^3) + 
      (6638609929597*d^6*K1^2*M^5*Sqrt[Pi/3357800061]*u^5)/
       (12398690304000*b^3) - (252542213603*d^8*K1^2*M^5*Sqrt[Pi/3357800061]*
        u^5)/(1907490816000*b^3) - (202595080817*d^10*K1^2*M^5*
        Sqrt[Pi/3357800061]*u^5)/(173408256000*b^3) - 
      (175278947491*d^12*K1^2*M^5*Sqrt[Pi/3357800061]*u^5)/
       (953745408000*b^3) + (133005873911*d^18*K1^2*M^5*Sqrt[Pi/3357800061]*
        u^5)/(9918952243200*b^3) + (506604761969*d^16*K1^2*M^5*
        Sqrt[(19*Pi)/176726319]*u^5)/(49594761216000*b^3) + 
      (28882405973*d^2*K1^2*M^5*Sqrt[(23*Pi)/145991307]*u^5)/
       (49594761216000*b^3) + (32639992699*d^14*K1^2*M^5*
        Sqrt[(23*Pi)/145991307]*u^5)/(1377632256000*b^3) + 
      (1328617*d^18*K0^2*M^5*Sqrt[(37*Pi)/90751353]*u^5)/(5904138240*b^3) + 
      (26781439*K0*K1*M^5*Sqrt[Pi/3357800061]*u^6)/(247973806080*b^3) + 
      (296466510677*d^2*K0*K1*M^5*Sqrt[Pi/3357800061]*u^6)/
       (24797380608000*b^3) + (103804687361*d^4*K0*K1*M^5*Sqrt[Pi/3357800061]*
        u^6)/(688816128000*b^3) + (1238527621993*d^6*K0*K1*M^5*
        Sqrt[Pi/3357800061]*u^6)/(3099672576000*b^3) - 
      (72155455157*d^8*K0*K1*M^5*Sqrt[Pi/3357800061]*u^6)/
       (476872704000*b^3) - (74546227621*d^10*K0*K1*M^5*Sqrt[Pi/3357800061]*
        u^6)/(86704128000*b^3) - (45389030633*d^12*K0*K1*M^5*
        Sqrt[Pi/3357800061]*u^6)/(476872704000*b^3) + 
      (46675427173*d^18*K0*K1*M^5*Sqrt[Pi/3357800061]*u^6)/
       (4959476121600*b^3) + (2703735257*d^14*K0*K1*M^5*
        Sqrt[(19*Pi)/176726319]*u^6)/(129153024000*b^3) + 
      (14618950999*d^16*K0*K1*M^5*Sqrt[(29*Pi)/115786209]*u^6)/
       (3099672576000*b^3) + (1085210947*K0^2*M^5*Sqrt[Pi/3357800061]*u^7)/
       (39675808972800*b^3) + (164801676397*d^4*K0^2*M^5*Sqrt[Pi/3357800061]*
        u^7)/(5510529024000*b^3) + (3239203529977*d^6*K0^2*M^5*
        Sqrt[Pi/3357800061]*u^7)/(49594761216000*b^3) - 
      (332278154783*d^8*K0^2*M^5*Sqrt[Pi/3357800061]*u^7)/
       (7629963264000*b^3) - (5121406231*d^12*K0^2*M^5*Sqrt[Pi/3357800061]*
        u^7)/(3814981632000*b^3) + (1026540425051*d^14*K0^2*M^5*
        Sqrt[Pi/3357800061]*u^7)/(16531587072000*b^3) + 
      (3932090763311*d^16*K0^2*M^5*Sqrt[Pi/3357800061]*u^7)/
       (198379044864000*b^3) + (54044809211*d^18*K0^2*M^5*Sqrt[Pi/3357800061]*
        u^7)/(39675808972800*b^3) - (5976979*K1^2*M^5*Sqrt[Pi/3357800061]*
        u^7)/(2833986355200*b^3) + (980607911*d^2*K1^2*M^5*
        Sqrt[Pi/3357800061]*u^7)/(1836843008000*b^3) + 
      (98179527977*d^4*K1^2*M^5*Sqrt[Pi/3357800061]*u^7)/
       (6199345152000*b^3) + (1695250257787*d^6*K1^2*M^5*Sqrt[Pi/3357800061]*
        u^7)/(24797380608000*b^3) + (18134393647*d^8*K1^2*M^5*
        Sqrt[Pi/3357800061]*u^7)/(3814981632000*b^3) - 
      (33804385183*d^12*K1^2*M^5*Sqrt[Pi/3357800061]*u^7)/
       (953745408000*b^3) + (1747886394893*d^14*K1^2*M^5*Sqrt[Pi/3357800061]*
        u^7)/(24797380608000*b^3) + (2585155854811*d^16*K1^2*M^5*
        Sqrt[Pi/3357800061]*u^7)/(99189522432000*b^3) + 
      (18349407823*d^18*K1^2*M^5*Sqrt[Pi/3357800061]*u^7)/
       (9918952243200*b^3) + (23344760993*d^2*K0^2*M^5*
        Sqrt[(23*Pi)/145991307]*u^7)/(198379044864000*b^3) - 
      (227885381*d^10*K1^2*M^5*Sqrt[(29*Pi)/115786209]*u^7)/
       (43352064000*b^3) - (3050675027*d^10*K0^2*M^5*Sqrt[(31*Pi)/108316131]*
        u^7)/(693633024000*b^3) + (265201217*K0*K1*M^5*Sqrt[Pi/3357800061]*
        u^8)/(15870323589120*b^3) + (562673424707*d^2*K0*K1*M^5*
        Sqrt[Pi/3357800061]*u^8)/(396758089728000*b^3) + 
      (1454859070409*d^4*K0*K1*M^5*Sqrt[Pi/3357800061]*u^8)/
       (99189522432000*b^3) + (1142218041197*d^6*K0*K1*M^5*
        Sqrt[Pi/3357800061]*u^8)/(33063174144000*b^3) - 
      (76198550863*d^8*K0*K1*M^5*Sqrt[Pi/3357800061]*u^8)/
       (5086642176000*b^3) + (4858624588673*d^16*K0*K1*M^5*
        Sqrt[Pi/3357800061]*u^8)/(396758089728000*b^3) - 
      (3216340357*d^10*K0*K1*M^5*Sqrt[(11*Pi)/305254551]*u^8)/
       (462422016000*b^3) - (3303966877*d^12*K0*K1*M^5*
        Sqrt[(19*Pi)/176726319]*u^8)/(7629963264000*b^3) + 
      (132758831*d^18*K0*K1*M^5*Sqrt[(19*Pi)/176726319]*u^8)/
       (2938948812800*b^3) + (155099122933*d^14*K0*K1*M^5*
        Sqrt[(23*Pi)/145991307]*u^8)/(99189522432000*b^3) + 
      (4096937993*d^2*K0^2*M^5*Sqrt[Pi/3357800061]*u^9)/(8097103872000*b^3) + 
      (319126231349*d^4*K0^2*M^5*Sqrt[Pi/3357800061]*u^9)/
       (99189522432000*b^3) + (17236280051*d^6*K0^2*M^5*Sqrt[Pi/3357800061]*
        u^9)/(6199345152000*b^3) - (19724151721*d^8*K0^2*M^5*
        Sqrt[Pi/3357800061]*u^9)/(3814981632000*b^3) - 
      (1066061149*d^10*K0^2*M^5*Sqrt[Pi/3357800061]*u^9)/(154140672000*b^3) + 
      (3457162567*d^12*K0^2*M^5*Sqrt[Pi/3357800061]*u^9)/
       (7629963264000*b^3) + (188346384697*d^14*K0^2*M^5*Sqrt[Pi/3357800061]*
        u^9)/(49594761216000*b^3) + (81878478973*d^16*K0^2*M^5*
        Sqrt[Pi/3357800061]*u^9)/(66126348288000*b^3) - 
      (59551189*K1^2*M^5*Sqrt[Pi/3357800061]*u^9)/(8265793536000*b^3) - 
      (43712041357*d^2*K1^2*M^5*Sqrt[Pi/3357800061]*u^9)/
       (132252696576000*b^3) + (45202131763*d^6*K1^2*M^5*Sqrt[Pi/3357800061]*
        u^9)/(8265793536000*b^3) + (3423418699*d^8*K1^2*M^5*
        Sqrt[Pi/3357800061]*u^9)/(1271660544000*b^3) - 
      (14880101977*d^10*K1^2*M^5*Sqrt[Pi/3357800061]*u^9)/
       (1387266048000*b^3) - (5118915181*d^12*K1^2*M^5*Sqrt[Pi/3357800061]*
        u^9)/(1907490816000*b^3) + (75687684491*d^16*K1^2*M^5*
        Sqrt[Pi/3357800061]*u^9)/(49594761216000*b^3) + 
      (554331223*d^18*K1^2*M^5*Sqrt[Pi/3357800061]*u^9)/(5290107863040*b^3) - 
      (87446057*d^4*K1^2*M^5*Sqrt[(29*Pi)/115786209]*u^9)/
       (6199345152000*b^3) + (19949773*d^18*K0^2*M^5*Sqrt[(31*Pi)/108316131]*
        u^9)/(7213783449600*b^3) + (1396655411*d^14*K1^2*M^5*
        Sqrt[(31*Pi)/108316131]*u^9)/(9918952243200*b^3) + 
      (534397*K0^2*M^5*Sqrt[(589*Pi)/5700849]*u^9)/(39675808972800*b^3) + 
      (1276453*K0*K1*M^5*Sqrt[Pi/3357800061]*u^10)/(541033758720*b^3) + 
      (298281167*d^2*K0*K1*M^5*Sqrt[Pi/3357800061]*u^10)/
       (2656862208000*b^3) + (94841015681*d^6*K0*K1*M^5*Sqrt[Pi/3357800061]*
        u^10)/(74392141824000*b^3) - (6896569543*d^8*K0*K1*M^5*
        Sqrt[Pi/3357800061]*u^10)/(11444944896000*b^3) + 
      (38628831067*d^14*K0*K1*M^5*Sqrt[Pi/3357800061]*u^10)/
       (24797380608000*b^3) + (19548341789*d^16*K0*K1*M^5*Sqrt[Pi/3357800061]*
        u^10)/(37196070912000*b^3) + (130110691*d^18*K0*K1*M^5*
        Sqrt[Pi/3357800061]*u^10)/(3719607091200*b^3) - 
      (75650429*d^10*K0*K1*M^5*Sqrt[(11*Pi)/305254551]*u^10)/
       (260112384000*b^3) + (1465236749*d^4*K0*K1*M^5*Sqrt[(23*Pi)/145991307]*
        u^10)/(49594761216000*b^3) - (6615271*d^12*K0*K1*M^5*
        Sqrt[(667*Pi)/5034183]*u^10)/(11444944896000*b^3) + 
      (10308052367*d^2*K0^2*M^5*Sqrt[Pi/3357800061]*u^11)/
       (148784283648000*b^3) + (2168498851*d^4*K0^2*M^5*Sqrt[Pi/3357800061]*
        u^11)/(12398690304000*b^3) - (1557194129*d^6*K0^2*M^5*
        Sqrt[Pi/3357800061]*u^11)/(10627448832000*b^3) - 
      (3909893*d^10*K0^2*M^5*Sqrt[Pi/3357800061]*u^11)/(37158912000*b^3) - 
      (826613*d^12*K0^2*M^5*Sqrt[Pi/3357800061]*u^11)/(408748032000*b^3) + 
      (266978267*d^14*K0^2*M^5*Sqrt[Pi/3357800061]*u^11)/
       (2254307328000*b^3) + (5937482869*d^16*K0^2*M^5*Sqrt[Pi/3357800061]*
        u^11)/(148784283648000*b^3) + (75298537*d^18*K0^2*M^5*
        Sqrt[Pi/3357800061]*u^11)/(29756856729600*b^3) - 
      (4231405331*K1^2*M^5*Sqrt[Pi/3357800061]*u^11)/(2231764254720000*b^3) - 
      (1196850331*d^4*K1^2*M^5*Sqrt[Pi/3357800061]*u^11)/
       (14306181120000*b^3) + (91222106293*d^6*K1^2*M^5*Sqrt[Pi/3357800061]*
        u^11)/(223176425472000*b^3) + (108132931*d^8*K1^2*M^5*
        Sqrt[Pi/3357800061]*u^11)/(1560674304000*b^3) - 
      (2679201821*d^12*K1^2*M^5*Sqrt[Pi/3357800061]*u^11)/
       (42918543360000*b^3) + (153780536323*d^14*K1^2*M^5*Sqrt[Pi/3357800061]*
        u^11)/(1115882127360000*b^3) + (6895483703*d^16*K1^2*M^5*
        Sqrt[Pi/3357800061]*u^11)/(148784283648000*b^3) + 
      (259464391*d^18*K1^2*M^5*Sqrt[Pi/3357800061]*u^11)/
       (89270570188800*b^3) - (40036433*d^10*K1^2*M^5*Sqrt[(11*Pi)/305254551]*
        u^11)/(975421440000*b^3) - (6586231*d^8*K0^2*M^5*
        Sqrt[(19*Pi)/176726319]*u^11)/(817496064000*b^3) + 
      (11627111*K0^2*M^5*Sqrt[(23*Pi)/145991307]*u^11)/
       (148784283648000*b^3) - (2991473*d^2*K1^2*M^5*Sqrt[(37*Pi)/90751353]*
        u^11)/(1686896640000*b^3) + (166571701*K0*K1*M^5*Sqrt[Pi/3357800061]*
        u^12)/(557941063680000*b^3) + (15878701*d^2*K0*K1*M^5*
        Sqrt[Pi/3357800061]*u^12)/(2296053760000*b^3) + 
      (177088199*d^4*K0*K1*M^5*Sqrt[Pi/3357800061]*u^12)/
       (14306181120000*b^3) + (147349757*d^6*K0*K1*M^5*Sqrt[Pi/3357800061]*
        u^12)/(6974263296000*b^3) - (47954339*d^8*K0*K1*M^5*
        Sqrt[Pi/3357800061]*u^12)/(8583708672000*b^3) - 
      (370655861*d^12*K0*K1*M^5*Sqrt[Pi/3357800061]*u^12)/
       (42918543360000*b^3) + (5057945051*d^14*K0*K1*M^5*Sqrt[Pi/3357800061]*
        u^12)/(139485265920000*b^3) + (74877619*d^16*K0*K1*M^5*
        Sqrt[Pi/3357800061]*u^12)/(6199345152000*b^3) + 
      (15832129*d^18*K0*K1*M^5*Sqrt[Pi/3357800061]*u^12)/
       (22317642547200*b^3) - (3878407*d^10*K0*K1*M^5*Sqrt[(19*Pi)/176726319]*
        u^12)/(975421440000*b^3) + (149469319*K0^2*M^5*Sqrt[Pi/3357800061]*
        u^13)/(557941063680000*b^3) + (83055103*d^2*K0^2*M^5*
        Sqrt[Pi/3357800061]*u^13)/(14306181120000*b^3) + 
      (54357739*d^4*K0^2*M^5*Sqrt[Pi/3357800061]*u^13)/(92990177280000*b^3) - 
      (357483403*d^6*K0^2*M^5*Sqrt[Pi/3357800061]*u^13)/
       (27897053184000*b^3) + (11260663*d^8*K0^2*M^5*Sqrt[Pi/3357800061]*
        u^13)/(2145927168000*b^3) - (10434337*d^12*K0^2*M^5*
        Sqrt[Pi/3357800061]*u^13)/(21459271680000*b^3) + 
      (22651163*d^14*K0^2*M^5*Sqrt[Pi/3357800061]*u^13)/
       (10729635840000*b^3) + (1955111*d^16*K0^2*M^5*Sqrt[Pi/3357800061]*
        u^13)/(2861236224000*b^3) + (63577*d^18*K0^2*M^5*Sqrt[Pi/3357800061]*
        u^13)/(1716741734400*b^3) - (39291193*K1^2*M^5*Sqrt[Pi/3357800061]*
        u^13)/(139485265920000*b^3) - (541040231*d^2*K1^2*M^5*
        Sqrt[Pi/3357800061]*u^13)/(92990177280000*b^3) + 
      (13914091*d^4*K1^2*M^5*Sqrt[Pi/3357800061]*u^13)/(11623772160000*b^3) + 
      (35447*d^6*K1^2*M^5*Sqrt[Pi/3357800061]*u^13)/(2050048000*b^3) - 
      (1844587*d^8*K1^2*M^5*Sqrt[Pi/3357800061]*u^13)/(268240896000*b^3) - 
      (2643803*d^10*K1^2*M^5*Sqrt[Pi/3357800061]*u^13)/(325140480000*b^3) - 
      (32677*d^12*K1^2*M^5*Sqrt[Pi/3357800061]*u^13)/(60963840000*b^3) + 
      (13703477*d^14*K1^2*M^5*Sqrt[Pi/3357800061]*u^13)/(5811886080000*b^3) + 
      (21131353*d^16*K1^2*M^5*Sqrt[Pi/3357800061]*u^13)/
       (27897053184000*b^3) + (2268023*d^18*K1^2*M^5*Sqrt[Pi/3357800061]*
        u^13)/(55794106368000*b^3) - (254719*d^10*K0^2*M^5*
        Sqrt[(11*Pi)/305254551]*u^13)/(1950842880000*b^3) + 
      (524779*K0*K1*M^5*Sqrt[Pi/3357800061]*u^14)/(18598035456000*b^3) + 
      (636007*d^2*K0*K1*M^5*Sqrt[Pi/3357800061]*u^14)/(2324754432000*b^3) - 
      (2231357*d^4*K0*K1*M^5*Sqrt[Pi/3357800061]*u^14)/(9299017728000*b^3) + 
      (9943*d^8*K0*K1*M^5*Sqrt[Pi/3357800061]*u^14)/(268240896000*b^3) - 
      (121559*d^10*K0*K1*M^5*Sqrt[Pi/3357800061]*u^14)/(121927680000*b^3) - 
      (1041781*d^12*K0*K1*M^5*Sqrt[Pi/3357800061]*u^14)/
       (10729635840000*b^3) + (32886577*d^14*K0*K1*M^5*Sqrt[Pi/3357800061]*
        u^14)/(69742632960000*b^3) + (7945271*d^16*K0*K1*M^5*
        Sqrt[Pi/3357800061]*u^14)/(55794106368000*b^3) + 
      (1621*d^18*K0*K1*M^5*Sqrt[Pi/3357800061]*u^14)/(232475443200*b^3) + 
      (139*d^6*K0*K1*M^5*Sqrt[(1073*Pi)/3129357]*u^14)/(398529331200*b^3) + 
      (1858231*K0^2*M^5*Sqrt[Pi/3357800061]*u^15)/(69742632960000*b^3) + 
      (738919*d^2*K0^2*M^5*Sqrt[Pi/3357800061]*u^15)/(2846638080000*b^3) - 
      (27241289*d^4*K0^2*M^5*Sqrt[Pi/3357800061]*u^15)/(69742632960000*b^3) - 
      (193639*d^6*K0^2*M^5*Sqrt[Pi/3357800061]*u^15)/(2789705318400*b^3) + 
      (207617*d^8*K0^2*M^5*Sqrt[Pi/3357800061]*u^15)/(1072963584000*b^3) - 
      (13*d^10*K0^2*M^5*Sqrt[Pi/3357800061]*u^15)/(304819200*b^3) - 
      (2803*d^12*K0^2*M^5*Sqrt[Pi/3357800061]*u^15)/(1072963584000*b^3) + 
      (6319*d^16*K0^2*M^5*Sqrt[Pi/3357800061]*u^15)/(1162377216000*b^3) + 
      (6709*d^18*K0^2*M^5*Sqrt[Pi/3357800061]*u^15)/(27897053184000*b^3) - 
      (183289*K1^2*M^5*Sqrt[Pi/3357800061]*u^15)/(6642155520000*b^3) - 
      (12090079*d^2*K1^2*M^5*Sqrt[Pi/3357800061]*u^15)/(46495088640000*b^3) + 
      (9556751*d^4*K1^2*M^5*Sqrt[Pi/3357800061]*u^15)/(23247544320000*b^3) + 
      (1472617*d^6*K1^2*M^5*Sqrt[Pi/3357800061]*u^15)/(13948526592000*b^3) - 
      (109*d^8*K1^2*M^5*Sqrt[Pi/3357800061]*u^15)/(523908000*b^3) - 
      (697*d^10*K1^2*M^5*Sqrt[Pi/3357800061]*u^15)/(15240960000*b^3) - 
      (13457*d^12*K1^2*M^5*Sqrt[Pi/3357800061]*u^15)/(5364817920000*b^3) + 
      (160681*d^16*K1^2*M^5*Sqrt[Pi/3357800061]*u^15)/(27897053184000*b^3) + 
      (157*d^18*K1^2*M^5*Sqrt[Pi/3357800061]*u^15)/(619934515200*b^3) + 
      (12053*d^14*K0^2*M^5*Sqrt[(23*Pi)/145991307]*u^15)/
       (13948526592000*b^3) + (40039*d^14*K1^2*M^5*Sqrt[(37*Pi)/90751353]*
        u^15)/(69742632960000*b^3) + (223*K0*K1*M^5*Sqrt[Pi/3357800061]*u^16)/
       (119558799360*b^3) + (141773*d^2*K0*K1*M^5*Sqrt[Pi/3357800061]*u^16)/
       (41845579776000*b^3) - (29353*d^4*K0*K1*M^5*Sqrt[Pi/3357800061]*u^16)/
       (2615348736000*b^3) - (101*d^8*K0*K1*M^5*Sqrt[Pi/3357800061]*u^16)/
       (73156608000*b^3) + (47*d^12*K0*K1*M^5*Sqrt[Pi/3357800061]*u^16)/
       (251475840000*b^3) + (10799*d^14*K0*K1*M^5*Sqrt[Pi/3357800061]*u^16)/
       (4023613440000*b^3) + (41*d^16*K0*K1*M^5*Sqrt[Pi/3357800061]*u^16)/
       (64377815040*b^3) + (d^18*K0*K1*M^5*Sqrt[Pi/3357800061]*u^16)/
       (39739392000*b^3) - (233*d^10*K0*K1*M^5*Sqrt[(19*Pi)/176726319]*u^16)/
       (731566080000*b^3) + (4489*d^6*K0*K1*M^5*Sqrt[(23*Pi)/145991307]*u^16)/
       (10461394944000*b^3) + (34351*K0^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (19020718080000*b^3) + (719363*d^2*K0^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (209227898880000*b^3) - (641371*d^4*K0^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (52306974720000*b^3) + (74323*d^6*K0^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (10461394944000*b^3) - (17*d^8*K0^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (321889075200*b^3) - (17*d^10*K0^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (146313216000*b^3) + (17*d^12*K0^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (804722688000*b^3) + (17*d^16*K0^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (1673823191040*b^3) + (d^18*K0^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (2789705318400*b^3) - (233983*d^2*K1^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (69742632960000*b^3) + (499*d^4*K1^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (40642560000*b^3) - (73133*d^6*K1^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (10461394944000*b^3) - (17*d^8*K1^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (321889075200*b^3) - (17*d^10*K1^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (146313216000*b^3) + (17*d^12*K1^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (804722688000*b^3) + (17*d^16*K1^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (1673823191040*b^3) + (d^18*K1^2*M^5*Sqrt[Pi/3357800061]*u^17)/
       (2789705318400*b^3) + (17*d^14*K0^2*M^5*Sqrt[(31*Pi)/108316131]*u^17)/
       (10461394944000*b^3) - (593*K1^2*M^5*Sqrt[(31*Pi)/108316131]*u^17)/
       (9963233280000*b^3) + (17*d^14*K1^2*M^5*Sqrt[(31*Pi)/108316131]*u^17)/
       (10461394944000*b^3) + (K0*K1*M^5*Sqrt[Pi/3357800061]*u^18)/
       (12770257500*b^3) - (d^2*K0*K1*M^5*Sqrt[Pi/3357800061]*u^18)/
       (6385128750*b^3) + (d^4*K0*K1*M^5*Sqrt[Pi/3357800061]*u^18)/
       (12770257500*b^3) + (K0^2*M^5*Sqrt[Pi/3357800061]*u^19)/
       (12770257500*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/3357800061]*u^19)/
       (6385128750*b^3) + (d^4*K0^2*M^5*Sqrt[Pi/3357800061]*u^19)/
       (12770257500*b^3) - (K1^2*M^5*Sqrt[Pi/3357800061]*u^19)/
       (12770257500*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/3357800061]*u^19)/
       (6385128750*b^3) - (d^4*K1^2*M^5*Sqrt[Pi/3357800061]*u^19)/
       (12770257500*b^3))/Pi}, 12, 13, 1]}, 3, 5, 1]


==> anc/spectrum_18_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-13*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^2)/
       (11857018880*b^2) - (1521*d^2*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^2)/
       (11857018880*b^2) - (5031*d^4*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^2)/
       (2964254720*b^2) - (1989*d^6*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^2)/
       (423464960*b^2) + (1989*d^8*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^2)/
       (1185701888*b^2) + (8619*d^10*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^2)/
       (846929920*b^2) + (2873*d^12*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^2)/
       (2964254720*b^2) - (1989*d^14*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^2)/
       (423464960*b^2) - (17901*d^16*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^2)/
       (11857018880*b^2) - (221*d^18*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^2)/
       (2371403776*b^2) - (7553*d^6*K1^2*M^4*Sqrt[19/(6290*Pi)]*u^2)/
       (635197440*b^2) + (143*d^8*K1^2*M^4*Sqrt[323/(370*Pi)]*u^2)/
       (635197440*b^2) + (1157*d^10*K1^2*M^4*Sqrt[323/(370*Pi)]*u^2)/
       (762236928*b^2) + (169*d^12*K1^2*M^4*Sqrt[323/(370*Pi)]*u^2)/
       (952796160*b^2) - (1339*d^14*K1^2*M^4*Sqrt[323/(370*Pi)]*u^2)/
       (1905592320*b^2) - (13*d^16*K1^2*M^4*Sqrt[323/(370*Pi)]*u^2)/
       (55234560*b^2) - (13*d^18*K1^2*M^4*Sqrt[323/(370*Pi)]*u^2)/
       (846929920*b^2) - (15301*d^2*K1^2*M^4*u^2)/(2540789760*Sqrt[119510]*
        b^2*Sqrt[Pi]) - (13*K1^2*M^4*u^2)/(254078976*b^2*Sqrt[119510*Pi]) - 
      (25519*d^4*K1^2*M^4*u^2)/(317598720*b^2*Sqrt[119510*Pi]) + 
      (693511793*d^8*K0*K1*M^4*Sqrt[17/(7030*Pi)]*u^3)/(54779427225600*b^2) + 
      (405263287*d^10*K0*K1*M^4*Sqrt[17/(7030*Pi)]*u^3)/(4979947929600*b^2) + 
      (716259427*d^12*K0*K1*M^4*Sqrt[17/(7030*Pi)]*u^3)/
       (82169140838400*b^2) - (3091714081*d^14*K0*K1*M^4*Sqrt[17/(7030*Pi)]*
        u^3)/(82169140838400*b^2) - (270968161*d^16*K0*K1*M^4*
        Sqrt[17/(7030*Pi)]*u^3)/(21911770890240*b^2) - 
      (1148083*d^18*K0*K1*M^4*Sqrt[17/(7030*Pi)]*u^3)/(1460784726016*b^2) - 
      (3405487*K0*K1*M^4*Sqrt[37/(3230*Pi)]*u^3)/(986029690060800*b^2) - 
      (1305823*K0*K1*M^4*u^3)/(70430692147200*b^2*Sqrt[119510*Pi]) - 
      (5646810307*d^2*K0*K1*M^4*u^3)/(328676563353600*b^2*Sqrt[119510*Pi]) - 
      (417084961*d^4*K0*K1*M^4*u^3)/(1825980907520*b^2*Sqrt[119510*Pi]) - 
      (1588289377*d^6*K0*K1*M^4*u^3)/(2489973964800*b^2*Sqrt[119510*Pi]) + 
      (17503837*d^10*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^4)/(622493491200*b^2) - 
      (356311031*d^14*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^4)/(27389713612800*b^2) - 
      (281777191*d^16*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^4)/(65735312670720*b^2) - 
      (86890793119*d^16*K1^2*M^4*Sqrt[19/(6290*Pi)]*u^4)/
       (8366312521728000*b^2) - (677598877*d^2*K0^2*M^4*Sqrt[37/(3230*Pi)]*
        u^4)/(5916178140364800*b^2) + (155304947807*d^8*K0^2*M^4*
        Sqrt[37/(3230*Pi)]*u^4)/(94658850245836800*b^2) + 
      (1665443*d^12*K0^2*M^4*Sqrt[323/(370*Pi)]*u^4)/(10271142604800*b^2) - 
      (9812357459*d^2*K0^2*M^4*u^4)/(5916178140364800*Sqrt[119510]*b^2*
        Sqrt[Pi]) - (411606841241*d^2*K1^2*M^4*u^4)/(26718223859712000*
        Sqrt[119510]*b^2*Sqrt[Pi]) - (5489117*K0^2*M^4*u^4)/
       (109558854451200*b^2*Sqrt[119510*Pi]) - (645803567*d^4*K0^2*M^4*u^4)/
       (8216914083840*b^2*Sqrt[119510*Pi]) - (1645372513*d^6*K0^2*M^4*u^4)/
       (7469921894400*b^2*Sqrt[119510*Pi]) + (1153113187*d^8*K0^2*M^4*u^4)/
       (93259950981120*b^2*Sqrt[119510*Pi]) - (50775649*d^18*K0^2*M^4*u^4)/
       (10955885445120*b^2*Sqrt[119510*Pi]) - (393007549*K1^2*M^4*u^4)/
       (3011872507822080*b^2*Sqrt[119510*Pi]) - 
      (14238582693959*d^4*K1^2*M^4*u^4)/(69022078304256000*b^2*
        Sqrt[119510*Pi]) - (40249983241651*d^6*K1^2*M^4*u^4)/
       (69022078304256000*b^2*Sqrt[119510*Pi]) + 
      (763631802089*d^8*K1^2*M^4*u^4)/(4183156260864000*b^2*
        Sqrt[119510*Pi]) + (47697030679129*d^10*K1^2*M^4*u^4)/
       (37648406347776000*b^2*Sqrt[119510*Pi]) + 
      (31665280872667*d^12*K1^2*M^4*u^4)/(207066234912768000*b^2*
        Sqrt[119510*Pi]) - (13510903367273*d^14*K1^2*M^4*u^4)/
       (23007359434752000*b^2*Sqrt[119510*Pi]) - 
      (2126022356939*d^18*K1^2*M^4*u^4)/(165652987930214400*b^2*
        Sqrt[119510*Pi]) + (74914062517913*d^8*K0*K1*M^4*Sqrt[17/(7030*Pi)]*
        u^5)/(9939179275812864000*b^2) + (6640740549043*d^10*K0*K1*M^4*
        Sqrt[17/(7030*Pi)]*u^5)/(112945219043328000*b^2) - 
      (55261896881*d^18*K0*K1*M^4*Sqrt[17/(7030*Pi)]*u^5)/
       (82826493965107200*b^2) - (5617098559*d^14*K0*K1*M^4*
        Sqrt[19/(6290*Pi)]*u^5)/(208736123904000*b^2) - 
      (38423630547223*d^16*K0*K1*M^4*Sqrt[19/(6290*Pi)]*u^5)/
       (5679531014750208000*b^2) - (42504977*K0*K1*M^4*u^5)/
       (376484063477760*b^2*Sqrt[119510*Pi]) - 
      (5521884412273*d^2*K0*K1*M^4*u^5)/(414132469825536000*b^2*
        Sqrt[119510*Pi]) - (6169430522567*d^4*K0*K1*M^4*u^5)/
       (34511039152128000*b^2*Sqrt[119510*Pi]) - 
      (8747562847319*d^6*K0*K1*M^4*u^5)/(17255519576064000*b^2*
        Sqrt[119510*Pi]) + (265714696617143*d^8*K0*K1*M^4*u^5)/
       (9939179275812864000*b^2*Sqrt[119510*Pi]) + 
      (1652539227133*d^10*K0*K1*M^4*u^5)/(16135031291904000*b^2*
        Sqrt[119510*Pi]) + (14296545454321*d^12*K0*K1*M^4*u^5)/
       (103533117456384000*b^2*Sqrt[119510*Pi]) - 
      (57169429731923*d^16*K0*K1*M^4*u^5)/(1282474745266176000*b^2*
        Sqrt[119510*Pi]) - (2466125051*d^18*K0^2*M^4*Sqrt[19/(6290*Pi)]*u^6)/
       (21374579087769600*b^2) + (48662753889023*d^10*K1^2*M^4*
        Sqrt[37/(3230*Pi)]*u^6)/(7951343420650291200*b^2) - 
      (16877472853*d^18*K1^2*M^4*Sqrt[629/(190*Pi)]*u^6)/
       (5679531014750208000*b^2) - (751962830401*d^2*K0^2*M^4*u^6)/
       (301187250782208000*Sqrt[119510]*b^2*Sqrt[Pi]) - 
      (9713211974819*d^2*K1^2*M^4*u^6)/(2484794818953216000*Sqrt[119510]*b^2*
        Sqrt[Pi]) - (13995856423*K0^2*M^4*u^6)/(662611951720857600*b^2*
        Sqrt[119510*Pi]) - (3086018308553*d^4*K0^2*M^4*u^6)/
       (92029437739008000*b^2*Sqrt[119510*Pi]) - 
      (2929405555199*d^6*K0^2*M^4*u^6)/(30676479246336000*b^2*
        Sqrt[119510*Pi]) + (15564568852157*d^8*K0^2*M^4*u^6)/
       (552176626434048000*b^2*Sqrt[119510*Pi]) + 
      (31276665658069*d^10*K0^2*M^4*u^6)/(150593625391104000*b^2*
        Sqrt[119510*Pi]) + (2520871369783*d^12*K0^2*M^4*u^6)/
       (92029437739008000*b^2*Sqrt[119510*Pi]) - 
      (7264889457527*d^14*K0^2*M^4*u^6)/(75296812695552000*b^2*
        Sqrt[119510*Pi]) - (109493523010339*d^16*K0^2*M^4*u^6)/
       (3313059758604288000*b^2*Sqrt[119510*Pi]) - (32956179917*K1^2*M^4*u^6)/
       (993917927581286400*b^2*Sqrt[119510*Pi]) - 
      (16253607225859*d^4*K1^2*M^4*u^6)/(310599352369152000*b^2*
        Sqrt[119510*Pi]) - (61443581714063*d^6*K1^2*M^4*u^6)/
       (414132469825536000*b^2*Sqrt[119510*Pi]) + 
      (36896610009961*d^8*K1^2*M^4*u^6)/(828264939651072000*b^2*
        Sqrt[119510*Pi]) + (3809596755964217*d^10*K1^2*M^4*u^6)/
       (39756717103251456000*b^2*Sqrt[119510*Pi]) + 
      (906164774177*d^12*K1^2*M^4*u^6)/(21420644990976000*b^2*
        Sqrt[119510*Pi]) - (26550393255613*d^14*K1^2*M^4*u^6)/
       (177485344210944000*b^2*Sqrt[119510*Pi]) - 
      (36519108732331*d^16*K1^2*M^4*u^6)/(709941376843776000*b^2*
        Sqrt[119510*Pi]) - (389070976961*d^18*K1^2*M^4*u^6)/
       (246936131076096000*b^2*Sqrt[119510*Pi]) + 
      (7512963365869*d^12*K0*K1*M^4*Sqrt[17/(7030*Pi)]*u^7)/
       (4969589637906432000*b^2) - (164445983*K0*K1*M^4*Sqrt[19/(6290*Pi)]*
        u^7)/(240949800625766400*b^2) - (823562701513*d^2*K0*K1*M^4*
        Sqrt[37/(3230*Pi)]*u^7)/(21203582455067443200*b^2) - 
      (51284633881*K0*K1*M^4*u^7)/(7951343420650291200*b^2*Sqrt[119510*Pi]) - 
      (271660823888269*d^2*K0*K1*M^4*u^7)/(318053736826011648000*b^2*
        Sqrt[119510*Pi]) - (152591864844703*d^4*K0*K1*M^4*u^7)/
       (4969589637906432000*b^2*Sqrt[119510*Pi]) - 
      (144504943957019*d^6*K0*K1*M^4*u^7)/(1656529879302144000*b^2*
        Sqrt[119510*Pi]) + (85133334522613*d^8*K0*K1*M^4*u^7)/
       (3313059758604288000*b^2*Sqrt[119510*Pi]) + 
      (19017622085839*d^10*K0*K1*M^4*u^7)/(100395750260736000*b^2*
        Sqrt[119510*Pi]) - (39733171601663*d^14*K0*K1*M^4*u^7)/
       (451780876173312000*b^2*Sqrt[119510*Pi]) - 
      (607311085215271*d^16*K0*K1*M^4*u^7)/(19878358551625728000*b^2*
        Sqrt[119510*Pi]) - (101830007641*d^18*K0*K1*M^4*u^7)/
       (49082366794137600*b^2*Sqrt[119510*Pi]) - 
      (2305296700009*d^16*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^8)/
       (9939179275812864000*b^2) - (5832173344639*d^2*K0^2*M^4*u^8)/
       (19878358551625728000*Sqrt[119510]*b^2*Sqrt[Pi]) - 
      (7733916609887*d^2*K1^2*M^4*u^8)/(19878358551625728000*Sqrt[119510]*b^2*
        Sqrt[Pi]) - (197482399*K0^2*M^4*u^8)/(79513434206502912*b^2*
        Sqrt[119510*Pi]) - (19552545874243*d^4*K0^2*M^4*u^8)/
       (4969589637906432000*b^2*Sqrt[119510*Pi]) - 
      (578834351497*d^6*K0^2*M^4*u^8)/(51766558728192000*b^2*
        Sqrt[119510*Pi]) + (2713927471957*d^8*K0^2*M^4*u^8)/
       (828264939651072000*b^2*Sqrt[119510*Pi]) + 
      (2435281122079*d^10*K0^2*M^4*u^8)/(100395750260736000*b^2*
        Sqrt[119510*Pi]) + (16627189053683*d^12*K0^2*M^4*u^8)/
       (4969589637906432000*b^2*Sqrt[119510*Pi]) - 
      (27959548355159*d^14*K0^2*M^4*u^8)/(2484794818953216000*b^2*
        Sqrt[119510*Pi]) - (360538977037*d^18*K0^2*M^4*u^8)/
       (1325223903441715200*b^2*Sqrt[119510*Pi]) - (93188503*K1^2*M^4*u^8)/
       (28236304760832000*b^2*Sqrt[119510*Pi]) - 
      (16176133543*d^4*K1^2*M^4*u^8)/(3105993523691520*b^2*Sqrt[119510*Pi]) - 
      (1223876268661*d^6*K1^2*M^4*u^8)/(82826493965107200*b^2*
        Sqrt[119510*Pi]) + (3605806853443*d^8*K1^2*M^4*u^8)/
       (828264939651072000*b^2*Sqrt[119510*Pi]) + 
      (28952923907443*d^10*K1^2*M^4*u^8)/(903561752346624000*b^2*
        Sqrt[119510*Pi]) + (5485961201251*d^12*K1^2*M^4*u^8)/
       (1242397409476608000*b^2*Sqrt[119510*Pi]) - 
      (68488870349*d^14*K1^2*M^4*u^8)/(4610008940544000*b^2*
        Sqrt[119510*Pi]) - (1851747521537*d^16*K1^2*M^4*u^8)/
       (354970688421888000*b^2*Sqrt[119510*Pi]) - 
      (68572562339*d^18*K1^2*M^4*u^8)/(189317700491673600*b^2*
        Sqrt[119510*Pi]) - (24779473541*d^18*K0*K1*M^4*Sqrt[5/(23902*Pi)]*
        u^9)/(1272214947304046592*b^2) - (18958866046471*d^14*K0*K1*M^4*
        Sqrt[19/(6290*Pi)]*u^9)/(86741928225275904000*b^2) - 
      (1760981569*K0*K1*M^4*u^9)/(1242397409476608000*b^2*Sqrt[119510*Pi]) - 
      (415614358979*d^2*K0*K1*M^4*u^9)/(2484794818953216000*b^2*
        Sqrt[119510*Pi]) - (506188429163*d^4*K0*K1*M^4*u^9)/
       (225890438086656000*b^2*Sqrt[119510*Pi]) - 
      (239444165339*d^6*K0*K1*M^4*u^9)/(37648406347776000*b^2*
        Sqrt[119510*Pi]) + (1551918446447*d^8*K0*K1*M^4*u^9)/
       (828264939651072000*b^2*Sqrt[119510*Pi]) + 
      (518765409901*d^10*K0*K1*M^4*u^9)/(37648406347776000*b^2*
        Sqrt[119510*Pi]) + (947692920149*d^12*K0*K1*M^4*u^9)/
       (496958963790643200*b^2*Sqrt[119510*Pi]) - 
      (73217355827741*d^14*K0*K1*M^4*u^9)/(32902110706139136000*b^2*
        Sqrt[119510*Pi]) - (22129804567*d^16*K0*K1*M^4*u^9)/
       (9821323395072000*b^2*Sqrt[119510*Pi]) - 
      (392171232707*d^18*K0*K1*M^4*u^9)/(6361074736520232960*b^2*
        Sqrt[119510*Pi]) - (755729691977*d^2*K1^2*M^4*Sqrt[17/(7030*Pi)]*
        u^10)/(1060179122753372160000*b^2) - 
      (276754129*d^18*K1^2*M^4*Sqrt[17/(7030*Pi)]*u^10)/
       (248479481895321600*b^2) + (174666266209*d^10*K1^2*M^4*
        Sqrt[19/(6290*Pi)]*u^10)/(2070662349127680000*b^2) + 
      (1536617987189*d^12*K0^2*M^4*Sqrt[37/(3230*Pi)]*u^10)/
       (477080605239017472000*b^2) - (34400477*d^2*K0^2*M^4*u^10)/
       (2156939947008000*Sqrt[119510]*b^2*Sqrt[Pi]) - 
      (70131833370463*d^2*K1^2*M^4*u^10)/(9541612104780349440000*Sqrt[119510]*
        b^2*Sqrt[Pi]) - (111925861*K0^2*M^4*u^10)/(828264939651072000*b^2*
        Sqrt[119510*Pi]) - (44252431609*d^4*K0^2*M^4*u^10)/
       (207066234912768000*b^2*Sqrt[119510*Pi]) - 
      (251189470373*d^6*K0^2*M^4*u^10)/(414132469825536000*b^2*
        Sqrt[119510*Pi]) + (74219002063*d^8*K0^2*M^4*u^10)/
       (414132469825536000*b^2*Sqrt[119510*Pi]) + 
      (148324961077*d^10*K0^2*M^4*u^10)/(112945219043328000*b^2*
        Sqrt[119510*Pi]) + (29565267769879*d^12*K0^2*M^4*u^10)/
       (477080605239017472000*b^2*Sqrt[119510*Pi]) - 
      (22838774881*d^14*K0^2*M^4*u^10)/(37648406347776000*b^2*
        Sqrt[119510*Pi]) - (534680952259*d^16*K0^2*M^4*u^10)/
       (2484794818953216000*b^2*Sqrt[119510*Pi]) - 
      (767935879*d^18*K0^2*M^4*u^10)/(49695896379064320*b^2*
        Sqrt[119510*Pi]) - (6149924413*K1^2*M^4*u^10)/(37271922284298240000*
        b^2*Sqrt[119510*Pi]) - (38577263419*d^4*K1^2*M^4*u^10)/
       (147904453509120000*b^2*Sqrt[119510*Pi]) - 
      (919647642157*d^6*K1^2*M^4*u^10)/(1242397409476608000*b^2*
        Sqrt[119510*Pi]) + (18123681571*d^8*K1^2*M^4*u^10)/
       (82826493965107200*b^2*Sqrt[119510*Pi]) + 
      (2056375041491*d^12*K1^2*M^4*u^10)/(9317980571074560000*b^2*
        Sqrt[119510*Pi]) - (13791218987981*d^14*K1^2*M^4*u^10)/
       (18635961142149120000*b^2*Sqrt[119510*Pi]) - 
      (177930732599*d^16*K1^2*M^4*u^10)/(677671314259968000*b^2*
        Sqrt[119510*Pi]) - (17618352251*d^18*K0*K1*M^4*Sqrt[19/(6290*Pi)]*
        u^11)/(79513434206502912000*b^2) - (169320839*K0*K1*M^4*u^11)/
       (3105993523691520000*b^2*Sqrt[119510*Pi]) - 
      (19980599297*d^2*K0*K1*M^4*u^11)/(3105993523691520000*b^2*
        Sqrt[119510*Pi]) - (803167921217*d^4*K0*K1*M^4*u^11)/
       (9317980571074560000*b^2*Sqrt[119510*Pi]) - 
      (2110942789*d^6*K0*K1*M^4*u^11)/(8627759788032000*b^2*
        Sqrt[119510*Pi]) + (8999604377*d^8*K0*K1*M^4*u^11)/
       (124239740947660800*b^2*Sqrt[119510*Pi]) + 
      (137109367567*d^10*K0*K1*M^4*u^11)/(258832793640960000*b^2*
        Sqrt[119510*Pi]) + (674845530721*d^12*K0*K1*M^4*u^11)/
       (9317980571074560000*b^2*Sqrt[119510*Pi]) - 
      (568726412657*d^14*K0*K1*M^4*u^11)/(2329495142768640000*b^2*
        Sqrt[119510*Pi]) - (2448894227*d^16*K0*K1*M^4*u^11)/
       (28236304760832000*b^2*Sqrt[119510*Pi]) - 
      (171077032031*d^18*K0*K1*M^4*u^11)/(79513434206502912000*b^2*
        Sqrt[119510*Pi]) + (10925177*d^8*K0^2*M^4*Sqrt[19/(6290*Pi)]*u^12)/
       (38824919046144000*b^2) + (8345751919*d^10*K1^2*M^4*Sqrt[19/(6290*Pi)]*
        u^12)/(3494242714152960000*b^2) - 
      (1600757*d^18*K0^2*M^4*Sqrt[37/(3230*Pi)]*u^12)/
       (124239740947660800*b^2) + (29121554017*d^10*K0^2*M^4*
        Sqrt[629/(190*Pi)]*u^12)/(596350756548771840000*b^2) - 
      (4423942679*d^2*K0^2*M^4*u^12)/(9317980571074560000*Sqrt[119510]*b^2*
        Sqrt[Pi]) - (7606211*d^2*K1^2*M^4*u^12)/(13811236024320000*
        Sqrt[119510]*b^2*Sqrt[Pi]) - (1629871*K0^2*M^4*u^12)/
       (405129590046720000*b^2*Sqrt[119510*Pi]) - 
      (29638724609*d^4*K0^2*M^4*u^12)/(4658990285537280000*b^2*
        Sqrt[119510*Pi]) - (2804799223*d^6*K0^2*M^4*u^12)/
       (155299676184576000*b^2*Sqrt[119510*Pi]) + 
      (102253406491*d^10*K0^2*M^4*u^12)/(12170423603036160000*b^2*
        Sqrt[119510*Pi]) + (305352437*d^12*K0^2*M^4*u^12)/
       (57518398586880000*b^2*Sqrt[119510*Pi]) - 
      (4660379827*d^14*K0^2*M^4*u^12)/(258832793640960000*b^2*
        Sqrt[119510*Pi]) - (2381653303*d^16*K0^2*M^4*u^12)/
       (372719222842982400*b^2*Sqrt[119510*Pi]) - (2836063*K1^2*M^4*u^12)/
       (607694385070080000*b^2*Sqrt[119510*Pi]) - 
      (1121089237*d^4*K1^2*M^4*u^12)/(151923596267520000*b^2*
        Sqrt[119510*Pi]) - (3660213043*d^6*K1^2*M^4*u^12)/
       (174712135707648000*b^2*Sqrt[119510*Pi]) + 
      (346649539*d^8*K1^2*M^4*u^12)/(55907883426447360*b^2*Sqrt[119510*Pi]) + 
      (21506373463*d^12*K1^2*M^4*u^12)/(3494242714152960000*b^2*
        Sqrt[119510*Pi]) - (5213358721*d^14*K1^2*M^4*u^12)/
       (249588765296640000*b^2*Sqrt[119510*Pi]) - 
      (2958575239*d^16*K1^2*M^4*u^12)/(399342024474624000*b^2*
        Sqrt[119510*Pi]) - (419201*d^18*K1^2*M^4*u^12)/
       (756329591808000*b^2*Sqrt[119510*Pi]) + 
      (241100357*d^10*K0*K1*M^4*Sqrt[17/(7030*Pi)]*u^13)/
       (349424271415296000*b^2) - (3122887*d^18*K0*K1*M^4*Sqrt[17/(7030*Pi)]*
        u^13)/(552176626434048000*b^2) - (732829*K0*K1*M^4*u^13)/
       (607694385070080000*b^2*Sqrt[119510*Pi]) - 
      (1558301*d^2*K0*K1*M^4*u^13)/(10953738915840000*b^2*Sqrt[119510*Pi]) - 
      (13321519831*d^4*K0*K1*M^4*u^13)/(6988485428305920000*b^2*
        Sqrt[119510*Pi]) - (18911294399*d^6*K0*K1*M^4*u^13)/
       (3494242714152960000*b^2*Sqrt[119510*Pi]) + 
      (2794557419*d^8*K0*K1*M^4*u^13)/(1747121357076480000*b^2*
        Sqrt[119510*Pi]) + (1006639609*d^12*K0*K1*M^4*u^13)/
       (635316857118720000*b^2*Sqrt[119510*Pi]) - 
      (18863258891*d^14*K0*K1*M^4*u^13)/(3494242714152960000*b^2*
        Sqrt[119510*Pi]) - (5335247089*d^16*K0*K1*M^4*u^13)/
       (2795394171322368000*b^2*Sqrt[119510*Pi]) - 
      (729835507*d^18*K0*K1*M^4*u^13)/(14908768913719296000*b^2*
        Sqrt[119510*Pi]) - (2711*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^14)/
       (1277894478318796800*b^2) + (35229431*d^8*K0^2*M^4*Sqrt[17/(7030*Pi)]*
        u^14)/(7986840489492480000*b^2) - 
      (115632269*d^16*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^14)/
       (22363153370578944000*b^2) - (42739*d^16*K1^2*M^4*Sqrt[17/(7030*Pi)]*
        u^14)/(8298016092979200*b^2) - (101*K1^2*M^4*Sqrt[19/(6290*Pi)]*u^14)/
       (912781770227712000*b^2) - (115427*d^2*K1^2*M^4*Sqrt[19/(6290*Pi)]*
        u^14)/(240982256148480000*b^2) - (11404643*d^2*K0^2*M^4*u^14)/
       (1397697085661184000*Sqrt[119510]*b^2*Sqrt[Pi]) - 
      (1483019*K0^2*M^4*u^14)/(44726306741157888000*b^2*Sqrt[119510*Pi]) - 
      (76392097*d^4*K0^2*M^4*u^14)/(698848542830592000*b^2*Sqrt[119510*Pi]) - 
      (1084531307*d^6*K0^2*M^4*u^14)/(3494242714152960000*b^2*
        Sqrt[119510*Pi]) + (61852529*d^8*K0^2*M^4*u^14)/
       (3727192228429824000*b^2*Sqrt[119510*Pi]) + 
      (1175713943*d^10*K0^2*M^4*u^14)/(1747121357076480000*b^2*
        Sqrt[119510*Pi]) + (317797489*d^12*K0^2*M^4*u^14)/
       (3494242714152960000*b^2*Sqrt[119510*Pi]) - 
      (37358353*d^14*K0^2*M^4*u^14)/(120491128074240000*b^2*
        Sqrt[119510*Pi]) - (473718403*d^16*K0^2*M^4*u^14)/
       (22363153370578944000*b^2*Sqrt[119510*Pi]) - 
      (1307857*d^18*K0^2*M^4*u^14)/(155299676184576000*b^2*Sqrt[119510*Pi]) - 
      (16790293*K1^2*M^4*u^14)/(223631533705789440000*b^2*Sqrt[119510*Pi]) - 
      (425980487*d^4*K1^2*M^4*u^14)/(3494242714152960000*b^2*
        Sqrt[119510*Pi]) - (172787717*d^6*K1^2*M^4*u^14)/
       (499177530593280000*b^2*Sqrt[119510*Pi]) + 
      (12744121*d^8*K1^2*M^4*u^14)/(124794382648320000*b^2*Sqrt[119510*Pi]) + 
      (46828769*d^10*K1^2*M^4*u^14)/(62397191324160000*b^2*Sqrt[119510*Pi]) + 
      (56363*d^12*K1^2*M^4*u^14)/(555258654720000*b^2*Sqrt[119510*Pi]) - 
      (1208606957*d^14*K1^2*M^4*u^14)/(3494242714152960000*b^2*
        Sqrt[119510*Pi]) - (253775657*d^16*K1^2*M^4*u^14)/
       (7454384456859648000*b^2*Sqrt[119510*Pi]) - 
      (876241*d^18*K1^2*M^4*u^14)/(93179805710745600*b^2*Sqrt[119510*Pi]) + 
      (23449*d^8*K0*K1*M^4*Sqrt[19/(6290*Pi)]*u^15)/(35655537899520000*b^2) - 
      (10708451*d^14*K0*K1*M^4*Sqrt[37/(3230*Pi)]*u^15)/
       (10482728142458880000*b^2) - (13291*K0*K1*M^4*u^15)/
       (873560678538240000*b^2*Sqrt[119510*Pi]) - (91073*d^2*K0*K1*M^4*u^15)/
       (50641198755840000*b^2*Sqrt[119510*Pi]) - (28571*d^4*K0*K1*M^4*u^15)/
       (1186903095840000*b^2*Sqrt[119510*Pi]) - (19902637*d^6*K0*K1*M^4*u^15)/
       (291186892846080000*b^2*Sqrt[119510*Pi]) + (296909*d^8*K0*K1*M^4*u^15)/
       (38824919046144000*b^2*Sqrt[119510*Pi]) + 
      (258910033*d^10*K0*K1*M^4*u^15)/(1747121357076480000*b^2*
        Sqrt[119510*Pi]) + (146803*d^12*K0*K1*M^4*u^15)/
       (7279672321152000*b^2*Sqrt[119510*Pi]) - 
      (321483973*d^14*K0*K1*M^4*u^15)/(10482728142458880000*b^2*
        Sqrt[119510*Pi]) - (4179979*d^16*K0*K1*M^4*u^15)/
       (174712135707648000*b^2*Sqrt[119510*Pi]) - 
      (1311137*d^18*K0*K1*M^4*u^15)/(698848542830592000*b^2*
        Sqrt[119510*Pi]) + (61*d^8*K1^2*M^4*Sqrt[17/(7030*Pi)]*u^16)/
       (3019218935040000*b^2) - (3163*d^16*K1^2*M^4*Sqrt[17/(7030*Pi)]*u^16)/
       (74876629588992000*b^2) + (1901*d^8*K0^2*M^4*Sqrt[37/(3230*Pi)]*u^16)/
       (83196255098880000*b^2) + (13*d^12*K0^2*M^4*Sqrt[323/(370*Pi)]*u^16)/
       (8606509148160000*b^2) - (1079*d^2*K0^2*M^4*u^16)/
       (14262215159808000*Sqrt[119510]*b^2*Sqrt[Pi]) - 
      (169861*d^2*K1^2*M^4*u^16)/(2096545628491776000*Sqrt[119510]*b^2*
        Sqrt[Pi]) - (K0^2*M^4*u^16)/(1584690573312000*b^2*Sqrt[119510*Pi]) - 
      (2297*d^4*K0^2*M^4*u^16)/(2268988775424000*b^2*Sqrt[119510*Pi]) - 
      (358429*d^6*K0^2*M^4*u^16)/(124794382648320000*b^2*Sqrt[119510*Pi]) + 
      (619*d^10*K0^2*M^4*u^16)/(99398154240000*b^2*Sqrt[119510*Pi]) + 
      (227*d^12*K0^2*M^4*u^16)/(616268556288000*b^2*Sqrt[119510*Pi]) - 
      (5221*d^14*K0^2*M^4*u^16)/(1808614241280000*b^2*Sqrt[119510*Pi]) - 
      (100039*d^16*K0^2*M^4*u^16)/(99835506118656000*b^2*Sqrt[119510*Pi]) - 
      (227*d^18*K0^2*M^4*u^16)/(2852443031961600*b^2*Sqrt[119510*Pi]) - 
      (1423*K1^2*M^4*u^16)/(2096545628491776000*b^2*Sqrt[119510*Pi]) - 
      (568763*d^4*K1^2*M^4*u^16)/(524136407122944000*b^2*Sqrt[119510*Pi]) - 
      (733163*d^6*K1^2*M^4*u^16)/(238243821419520000*b^2*Sqrt[119510*Pi]) + 
      (3571*d^8*K1^2*M^4*u^16)/(6353168571187200*b^2*Sqrt[119510*Pi]) + 
      (3179803*d^10*K1^2*M^4*u^16)/(476487642839040000*b^2*Sqrt[119510*Pi]) + 
      (218791*d^12*K1^2*M^4*u^16)/(238243821419520000*b^2*Sqrt[119510*Pi]) - 
      (737183*d^14*K1^2*M^4*u^16)/(238243821419520000*b^2*Sqrt[119510*Pi]) - 
      (571*d^16*K1^2*M^4*u^16)/(1606548374323200*b^2*Sqrt[119510*Pi]) - 
      (1807*d^18*K1^2*M^4*u^16)/(21177228570624000*b^2*Sqrt[119510*Pi]) + 
      (d^8*K0*K1*M^4*Sqrt[17/(7030*Pi)]*u^17)/(806860232640000*b^2) - 
      (K0*K1*M^4*Sqrt[37/(3230*Pi)]*u^17)/(524136407122944000*b^2) - 
      (61*d^4*K0*K1*M^4*Sqrt[37/(3230*Pi)]*u^17)/(32758525445184000*b^2) - 
      (d^6*K0*K1*M^4*Sqrt[37/(3230*Pi)]*u^17)/(181991808028800*b^2) - 
      (d^16*K0*K1*M^4*Sqrt[37/(3230*Pi)]*u^17)/(264181656816000*b^2) - 
      (d^18*K0*K1*M^4*Sqrt[37/(3230*Pi)]*u^17)/(8319625509888000*b^2) - 
      (K0*K1*M^4*u^17)/(47648764283904000*b^2*Sqrt[119510*Pi]) - 
      (919*d^2*K0*K1*M^4*u^17)/(87356067853824000*b^2*Sqrt[119510*Pi]) - 
      (67*d^4*K0*K1*M^4*u^17)/(909959040144000*b^2*Sqrt[119510*Pi]) - 
      (65071*d^6*K0*K1*M^4*u^17)/(327585254451840000*b^2*Sqrt[119510*Pi]) + 
      (d^8*K0*K1*M^4*u^17)/(10340443638000*b^2*Sqrt[119510*Pi]) + 
      (190727*d^10*K0*K1*M^4*u^17)/(218390169634560000*b^2*Sqrt[119510*Pi]) + 
      (1811*d^12*K0*K1*M^4*u^17)/(14890238838720000*b^2*Sqrt[119510*Pi]) - 
      (12101*d^14*K0*K1*M^4*u^17)/(29780477677440000*b^2*Sqrt[119510*Pi]) - 
      (41*d^18*K0*K1*M^4*u^17)/(6024556403712000*b^2*Sqrt[119510*Pi]) + 
      (13*d^10*K0^2*M^4*Sqrt[17/(7030*Pi)]*u^18)/(11912191070976000*b^2) + 
      (13*d^10*K1^2*M^4*Sqrt[17/(7030*Pi)]*u^18)/(11912191070976000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[19/(6290*Pi)]*u^18)/(7279672321152000*b^2) - 
      (d^14*K0^2*M^4*Sqrt[19/(6290*Pi)]*u^18)/(2079906377472000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[19/(6290*Pi)]*u^18)/(7279672321152000*b^2) - 
      (d^14*K1^2*M^4*Sqrt[19/(6290*Pi)]*u^18)/(2079906377472000*b^2) - 
      (d^6*K0^2*M^4*Sqrt[37/(3230*Pi)]*u^18)/(4367803392691200*b^2) - 
      (d^16*K0^2*M^4*Sqrt[37/(3230*Pi)]*u^18)/(12479438264832000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[37/(3230*Pi)]*u^18)/(4367803392691200*b^2) - 
      (d^16*K1^2*M^4*Sqrt[37/(3230*Pi)]*u^18)/(12479438264832000*b^2) - 
      (d^2*K0^2*M^4*u^18)/(4764876428390400*Sqrt[119510]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(4764876428390400*Sqrt[119510]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^18)/(262068203561472000*b^2*Sqrt[119510*Pi]) - 
      (67*d^4*K0^2*M^4*u^18)/(21839016963456000*b^2*Sqrt[119510*Pi]) + 
      (107*d^8*K0^2*M^4*u^18)/(43678033926912000*b^2*Sqrt[119510*Pi]) + 
      (d^14*K0^2*M^4*u^18)/(2079906377472000*b^2*Sqrt[119510*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(4159812754944000*b^2*Sqrt[119510*Pi]) - 
      (K1^2*M^4*u^18)/(262068203561472000*b^2*Sqrt[119510*Pi]) - 
      (67*d^4*K1^2*M^4*u^18)/(21839016963456000*b^2*Sqrt[119510*Pi]) + 
      (107*d^8*K1^2*M^4*u^18)/(43678033926912000*b^2*Sqrt[119510*Pi]) + 
      (d^14*K1^2*M^4*u^18)/(2079906377472000*b^2*Sqrt[119510*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(4159812754944000*b^2*Sqrt[119510*Pi]))/Pi}, 14, 
   15, 1], SeriesData[p, 0, 
   {((-13*K1^2*M^5*Sqrt[Pi/119510]*u^3)/(254078976*b^3) - 
      (15301*d^2*K1^2*M^5*Sqrt[Pi/119510]*u^3)/(2540789760*b^3) - 
      (25519*d^4*K1^2*M^5*Sqrt[Pi/119510]*u^3)/(317598720*b^3) - 
      (13*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^3)/(11857018880*b^3) - 
      (1521*d^2*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^3)/(11857018880*b^3) - 
      (5031*d^4*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^3)/(2964254720*b^3) - 
      (1989*d^6*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^3)/(423464960*b^3) + 
      (1989*d^8*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^3)/(1185701888*b^3) + 
      (8619*d^10*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^3)/(846929920*b^3) + 
      (2873*d^12*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^3)/(2964254720*b^3) - 
      (1989*d^14*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^3)/(423464960*b^3) - 
      (17901*d^16*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^3)/(11857018880*b^3) - 
      (221*d^18*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^3)/(2371403776*b^3) - 
      (7553*d^6*K1^2*M^5*Sqrt[(19*Pi)/6290]*u^3)/(635197440*b^3) + 
      (143*d^8*K1^2*M^5*Sqrt[(323*Pi)/370]*u^3)/(635197440*b^3) + 
      (1157*d^10*K1^2*M^5*Sqrt[(323*Pi)/370]*u^3)/(762236928*b^3) + 
      (169*d^12*K1^2*M^5*Sqrt[(323*Pi)/370]*u^3)/(952796160*b^3) - 
      (1339*d^14*K1^2*M^5*Sqrt[(323*Pi)/370]*u^3)/(1905592320*b^3) - 
      (13*d^16*K1^2*M^5*Sqrt[(323*Pi)/370]*u^3)/(55234560*b^3) - 
      (13*d^18*K1^2*M^5*Sqrt[(323*Pi)/370]*u^3)/(846929920*b^3) - 
      (1658443*K0*K1*M^5*Sqrt[Pi/119510]*u^4)/(11333674598400*b^3) - 
      (5646810307*d^2*K0*K1*M^5*Sqrt[Pi/119510]*u^4)/(328676563353600*b^3) - 
      (417084961*d^4*K0*K1*M^5*Sqrt[Pi/119510]*u^4)/(1825980907520*b^3) - 
      (1588289377*d^6*K0*K1*M^5*Sqrt[Pi/119510]*u^4)/(2489973964800*b^3) + 
      (693511793*d^8*K0*K1*M^5*Sqrt[(17*Pi)/7030]*u^4)/(54779427225600*b^3) + 
      (405263287*d^10*K0*K1*M^5*Sqrt[(17*Pi)/7030]*u^4)/(4979947929600*b^3) + 
      (716259427*d^12*K0*K1*M^5*Sqrt[(17*Pi)/7030]*u^4)/
       (82169140838400*b^3) - (3091714081*d^14*K0*K1*M^5*Sqrt[(17*Pi)/7030]*
        u^4)/(82169140838400*b^3) - (270968161*d^16*K0*K1*M^5*
        Sqrt[(17*Pi)/7030]*u^4)/(21911770890240*b^3) - 
      (1148083*d^18*K0*K1*M^5*Sqrt[(17*Pi)/7030]*u^4)/(1460784726016*b^3) - 
      (5489117*K0^2*M^5*Sqrt[Pi/119510]*u^5)/(109558854451200*b^3) - 
      (645803567*d^4*K0^2*M^5*Sqrt[Pi/119510]*u^5)/(8216914083840*b^3) - 
      (1645372513*d^6*K0^2*M^5*Sqrt[Pi/119510]*u^5)/(7469921894400*b^3) - 
      (50775649*d^18*K0^2*M^5*Sqrt[Pi/119510]*u^5)/(10955885445120*b^3) - 
      (393007549*K1^2*M^5*Sqrt[Pi/119510]*u^5)/(3011872507822080*b^3) - 
      (411606841241*d^2*K1^2*M^5*Sqrt[Pi/119510]*u^5)/
       (26718223859712000*b^3) - (14238582693959*d^4*K1^2*M^5*Sqrt[Pi/119510]*
        u^5)/(69022078304256000*b^3) - (40249983241651*d^6*K1^2*M^5*
        Sqrt[Pi/119510]*u^5)/(69022078304256000*b^3) + 
      (763631802089*d^8*K1^2*M^5*Sqrt[Pi/119510]*u^5)/
       (4183156260864000*b^3) + (47697030679129*d^10*K1^2*M^5*Sqrt[Pi/119510]*
        u^5)/(37648406347776000*b^3) + (31665280872667*d^12*K1^2*M^5*
        Sqrt[Pi/119510]*u^5)/(207066234912768000*b^3) - 
      (13510903367273*d^14*K1^2*M^5*Sqrt[Pi/119510]*u^5)/
       (23007359434752000*b^3) - (2126022356939*d^18*K1^2*M^5*Sqrt[Pi/119510]*
        u^5)/(165652987930214400*b^3) - (56999209*d^2*K0^2*M^5*
        Sqrt[(17*Pi)/7030]*u^5)/(164338281676800*b^3) + 
      (706361617*d^8*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^5)/(164338281676800*b^3) + 
      (17503837*d^10*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^5)/(622493491200*b^3) - 
      (356311031*d^14*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^5)/(27389713612800*b^3) - 
      (281777191*d^16*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^5)/(65735312670720*b^3) - 
      (86890793119*d^16*K1^2*M^5*Sqrt[(19*Pi)/6290]*u^5)/
       (8366312521728000*b^3) + (1665443*d^12*K0^2*M^5*Sqrt[(323*Pi)/370]*
        u^5)/(10271142604800*b^3) - (42504977*K0*K1*M^5*Sqrt[Pi/119510]*u^6)/
       (376484063477760*b^3) - (5521884412273*d^2*K0*K1*M^5*Sqrt[Pi/119510]*
        u^6)/(414132469825536000*b^3) - (6169430522567*d^4*K0*K1*M^5*
        Sqrt[Pi/119510]*u^6)/(34511039152128000*b^3) - 
      (8747562847319*d^6*K0*K1*M^5*Sqrt[Pi/119510]*u^6)/
       (17255519576064000*b^3) + (485875555373*d^8*K0*K1*M^5*Sqrt[Pi/119510]*
        u^6)/(3137367195648000*b^3) + (901886695099*d^10*K0*K1*M^5*
        Sqrt[Pi/119510]*u^6)/(818443616256000*b^3) + 
      (14296545454321*d^12*K0*K1*M^5*Sqrt[Pi/119510]*u^6)/
       (103533117456384000*b^3) - (8961712479779*d^16*K0*K1*M^5*
        Sqrt[Pi/119510]*u^6)/(51766558728192000*b^3) - 
      (55261896881*d^18*K0*K1*M^5*Sqrt[(17*Pi)/7030]*u^6)/
       (82826493965107200*b^3) - (5617098559*d^14*K0*K1*M^5*
        Sqrt[(19*Pi)/6290]*u^6)/(208736123904000*b^3) - 
      (13995856423*K0^2*M^5*Sqrt[Pi/119510]*u^7)/(662611951720857600*b^3) - 
      (751962830401*d^2*K0^2*M^5*Sqrt[Pi/119510]*u^7)/
       (301187250782208000*b^3) - (3086018308553*d^4*K0^2*M^5*Sqrt[Pi/119510]*
        u^7)/(92029437739008000*b^3) - (2929405555199*d^6*K0^2*M^5*
        Sqrt[Pi/119510]*u^7)/(30676479246336000*b^3) + 
      (15564568852157*d^8*K0^2*M^5*Sqrt[Pi/119510]*u^7)/
       (552176626434048000*b^3) + (31276665658069*d^10*K0^2*M^5*
        Sqrt[Pi/119510]*u^7)/(150593625391104000*b^3) + 
      (2520871369783*d^12*K0^2*M^5*Sqrt[Pi/119510]*u^7)/
       (92029437739008000*b^3) - (7264889457527*d^14*K0^2*M^5*Sqrt[Pi/119510]*
        u^7)/(75296812695552000*b^3) - (109493523010339*d^16*K0^2*M^5*
        Sqrt[Pi/119510]*u^7)/(3313059758604288000*b^3) - 
      (32956179917*K1^2*M^5*Sqrt[Pi/119510]*u^7)/(993917927581286400*b^3) - 
      (9713211974819*d^2*K1^2*M^5*Sqrt[Pi/119510]*u^7)/
       (2484794818953216000*b^3) - (16253607225859*d^4*K1^2*M^5*
        Sqrt[Pi/119510]*u^7)/(310599352369152000*b^3) - 
      (61443581714063*d^6*K1^2*M^5*Sqrt[Pi/119510]*u^7)/
       (414132469825536000*b^3) + (36896610009961*d^8*K1^2*M^5*
        Sqrt[Pi/119510]*u^7)/(828264939651072000*b^3) + 
      (14653105129*d^10*K1^2*M^5*Sqrt[Pi/119510]*u^7)/(45469089792000*b^3) + 
      (906164774177*d^12*K1^2*M^5*Sqrt[Pi/119510]*u^7)/
       (21420644990976000*b^3) - (26550393255613*d^14*K1^2*M^5*
        Sqrt[Pi/119510]*u^7)/(177485344210944000*b^3) - 
      (36519108732331*d^16*K1^2*M^5*Sqrt[Pi/119510]*u^7)/
       (709941376843776000*b^3) - (2466125051*d^18*K0^2*M^5*
        Sqrt[(19*Pi)/6290]*u^7)/(21374579087769600*b^3) - 
      (4290474319*d^18*K1^2*M^5*Sqrt[(19*Pi)/6290]*u^7)/
       (23664712561459200*b^3) - (77196132611*K0*K1*M^5*Sqrt[Pi/119510]*u^8)/
       (3975671710325145600*b^3) - (45546132701749*d^2*K0*K1*M^5*
        Sqrt[Pi/119510]*u^8)/(19878358551625728000*b^3) - 
      (152591864844703*d^4*K0*K1*M^5*Sqrt[Pi/119510]*u^8)/
       (4969589637906432000*b^3) - (144504943957019*d^6*K0*K1*M^5*
        Sqrt[Pi/119510]*u^8)/(1656529879302144000*b^3) + 
      (85133334522613*d^8*K0*K1*M^5*Sqrt[Pi/119510]*u^8)/
       (3313059758604288000*b^3) + (19017622085839*d^10*K0*K1*M^5*
        Sqrt[Pi/119510]*u^8)/(100395750260736000*b^3) - 
      (39733171601663*d^14*K0*K1*M^5*Sqrt[Pi/119510]*u^8)/
       (451780876173312000*b^3) - (607311085215271*d^16*K0*K1*M^5*
        Sqrt[Pi/119510]*u^8)/(19878358551625728000*b^3) - 
      (101830007641*d^18*K0*K1*M^5*Sqrt[Pi/119510]*u^8)/
       (49082366794137600*b^3) + (7512963365869*d^12*K0*K1*M^5*
        Sqrt[(17*Pi)/7030]*u^8)/(4969589637906432000*b^3) - 
      (197482399*K0^2*M^5*Sqrt[Pi/119510]*u^9)/(79513434206502912*b^3) - 
      (5832173344639*d^2*K0^2*M^5*Sqrt[Pi/119510]*u^9)/
       (19878358551625728000*b^3) - (19552545874243*d^4*K0^2*M^5*
        Sqrt[Pi/119510]*u^9)/(4969589637906432000*b^3) - 
      (578834351497*d^6*K0^2*M^5*Sqrt[Pi/119510]*u^9)/
       (51766558728192000*b^3) + (2713927471957*d^8*K0^2*M^5*Sqrt[Pi/119510]*
        u^9)/(828264939651072000*b^3) + (2435281122079*d^10*K0^2*M^5*
        Sqrt[Pi/119510]*u^9)/(100395750260736000*b^3) + 
      (16627189053683*d^12*K0^2*M^5*Sqrt[Pi/119510]*u^9)/
       (4969589637906432000*b^3) - (27959548355159*d^14*K0^2*M^5*
        Sqrt[Pi/119510]*u^9)/(2484794818953216000*b^3) - 
      (360538977037*d^18*K0^2*M^5*Sqrt[Pi/119510]*u^9)/
       (1325223903441715200*b^3) - (93188503*K1^2*M^5*Sqrt[Pi/119510]*u^9)/
       (28236304760832000*b^3) - (7733916609887*d^2*K1^2*M^5*Sqrt[Pi/119510]*
        u^9)/(19878358551625728000*b^3) - (16176133543*d^4*K1^2*M^5*
        Sqrt[Pi/119510]*u^9)/(3105993523691520*b^3) - 
      (1223876268661*d^6*K1^2*M^5*Sqrt[Pi/119510]*u^9)/
       (82826493965107200*b^3) + (3605806853443*d^8*K1^2*M^5*Sqrt[Pi/119510]*
        u^9)/(828264939651072000*b^3) + (28952923907443*d^10*K1^2*M^5*
        Sqrt[Pi/119510]*u^9)/(903561752346624000*b^3) + 
      (5485961201251*d^12*K1^2*M^5*Sqrt[Pi/119510]*u^9)/
       (1242397409476608000*b^3) - (68488870349*d^14*K1^2*M^5*Sqrt[Pi/119510]*
        u^9)/(4610008940544000*b^3) - (1851747521537*d^16*K1^2*M^5*
        Sqrt[Pi/119510]*u^9)/(354970688421888000*b^3) - 
      (68572562339*d^18*K1^2*M^5*Sqrt[Pi/119510]*u^9)/
       (189317700491673600*b^3) - (2305296700009*d^16*K0^2*M^5*
        Sqrt[(17*Pi)/7030]*u^9)/(9939179275812864000*b^3) - 
      (1760981569*K0*K1*M^5*Sqrt[Pi/119510]*u^10)/(1242397409476608000*b^3) - 
      (415614358979*d^2*K0*K1*M^5*Sqrt[Pi/119510]*u^10)/
       (2484794818953216000*b^3) - (506188429163*d^4*K0*K1*M^5*
        Sqrt[Pi/119510]*u^10)/(225890438086656000*b^3) - 
      (239444165339*d^6*K0*K1*M^5*Sqrt[Pi/119510]*u^10)/
       (37648406347776000*b^3) + (1551918446447*d^8*K0*K1*M^5*Sqrt[Pi/119510]*
        u^10)/(828264939651072000*b^3) + (518765409901*d^10*K0*K1*M^5*
        Sqrt[Pi/119510]*u^10)/(37648406347776000*b^3) + 
      (947692920149*d^12*K0*K1*M^5*Sqrt[Pi/119510]*u^10)/
       (496958963790643200*b^3) - (2641365591457*d^14*K0*K1*M^5*
        Sqrt[Pi/119510]*u^10)/(414132469825536000*b^3) - 
      (22129804567*d^16*K0*K1*M^5*Sqrt[Pi/119510]*u^10)/
       (9821323395072000*b^3) - (15807157363*d^18*K0*K1*M^5*Sqrt[Pi/119510]*
        u^10)/(99391792758128640*b^3) - (111925861*K0^2*M^5*Sqrt[Pi/119510]*
        u^11)/(828264939651072000*b^3) - 
      (34400477*d^2*K0^2*M^5*Sqrt[Pi/119510]*u^11)/(2156939947008000*b^3) - 
      (44252431609*d^4*K0^2*M^5*Sqrt[Pi/119510]*u^11)/
       (207066234912768000*b^3) - (251189470373*d^6*K0^2*M^5*Sqrt[Pi/119510]*
        u^11)/(414132469825536000*b^3) + (74219002063*d^8*K0^2*M^5*
        Sqrt[Pi/119510]*u^11)/(414132469825536000*b^3) + 
      (148324961077*d^10*K0^2*M^5*Sqrt[Pi/119510]*u^11)/
       (112945219043328000*b^3) + (112526215229*d^12*K0^2*M^5*Sqrt[Pi/119510]*
        u^11)/(621198704738304000*b^3) - (22838774881*d^14*K0^2*M^5*
        Sqrt[Pi/119510]*u^11)/(37648406347776000*b^3) - 
      (534680952259*d^16*K0^2*M^5*Sqrt[Pi/119510]*u^11)/
       (2484794818953216000*b^3) - (767935879*d^18*K0^2*M^5*Sqrt[Pi/119510]*
        u^11)/(49695896379064320*b^3) - (6149924413*K1^2*M^5*Sqrt[Pi/119510]*
        u^11)/(37271922284298240000*b^3) - 
      (4122835499*d^2*K1^2*M^5*Sqrt[Pi/119510]*u^11)/(211772285706240000*
        b^3) - (38577263419*d^4*K1^2*M^5*Sqrt[Pi/119510]*u^11)/
       (147904453509120000*b^3) - (919647642157*d^6*K1^2*M^5*Sqrt[Pi/119510]*
        u^11)/(1242397409476608000*b^3) + (18123681571*d^8*K1^2*M^5*
        Sqrt[Pi/119510]*u^11)/(82826493965107200*b^3) + 
      (2056375041491*d^12*K1^2*M^5*Sqrt[Pi/119510]*u^11)/
       (9317980571074560000*b^3) - (13791218987981*d^14*K1^2*M^5*
        Sqrt[Pi/119510]*u^11)/(18635961142149120000*b^3) - 
      (177930732599*d^16*K1^2*M^5*Sqrt[Pi/119510]*u^11)/
       (677671314259968000*b^3) - (276754129*d^18*K1^2*M^5*Sqrt[(17*Pi)/7030]*
        u^11)/(248479481895321600*b^3) + (174666266209*d^10*K1^2*M^5*
        Sqrt[(19*Pi)/6290]*u^11)/(2070662349127680000*b^3) - 
      (169320839*K0*K1*M^5*Sqrt[Pi/119510]*u^12)/(3105993523691520000*b^3) - 
      (19980599297*d^2*K0*K1*M^5*Sqrt[Pi/119510]*u^12)/
       (3105993523691520000*b^3) - (803167921217*d^4*K0*K1*M^5*
        Sqrt[Pi/119510]*u^12)/(9317980571074560000*b^3) - 
      (2110942789*d^6*K0*K1*M^5*Sqrt[Pi/119510]*u^12)/
       (8627759788032000*b^3) + (8999604377*d^8*K0*K1*M^5*Sqrt[Pi/119510]*
        u^12)/(124239740947660800*b^3) + (137109367567*d^10*K0*K1*M^5*
        Sqrt[Pi/119510]*u^12)/(258832793640960000*b^3) + 
      (674845530721*d^12*K0*K1*M^5*Sqrt[Pi/119510]*u^12)/
       (9317980571074560000*b^3) - (568726412657*d^14*K0*K1*M^5*
        Sqrt[Pi/119510]*u^12)/(2329495142768640000*b^3) - 
      (2448894227*d^16*K0*K1*M^5*Sqrt[Pi/119510]*u^12)/
       (28236304760832000*b^3) - (845297*d^18*K0*K1*M^5*Sqrt[(17*Pi)/7030]*
        u^12)/(2258904380866560*b^3) - (1629871*K0^2*M^5*Sqrt[Pi/119510]*
        u^13)/(405129590046720000*b^3) - (4423942679*d^2*K0^2*M^5*
        Sqrt[Pi/119510]*u^13)/(9317980571074560000*b^3) - 
      (29638724609*d^4*K0^2*M^5*Sqrt[Pi/119510]*u^13)/
       (4658990285537280000*b^3) - (2804799223*d^6*K0^2*M^5*Sqrt[Pi/119510]*
        u^13)/(155299676184576000*b^3) + (2094816307*d^10*K0^2*M^5*
        Sqrt[Pi/119510]*u^13)/(53551612477440000*b^3) + 
      (305352437*d^12*K0^2*M^5*Sqrt[Pi/119510]*u^13)/(57518398586880000*
        b^3) - (4660379827*d^14*K0^2*M^5*Sqrt[Pi/119510]*u^13)/
       (258832793640960000*b^3) - (2381653303*d^16*K0^2*M^5*Sqrt[Pi/119510]*
        u^13)/(372719222842982400*b^3) - (2836063*K1^2*M^5*Sqrt[Pi/119510]*
        u^13)/(607694385070080000*b^3) - 
      (7606211*d^2*K1^2*M^5*Sqrt[Pi/119510]*u^13)/(13811236024320000*b^3) - 
      (1121089237*d^4*K1^2*M^5*Sqrt[Pi/119510]*u^13)/(151923596267520000*
        b^3) - (3660213043*d^6*K1^2*M^5*Sqrt[Pi/119510]*u^13)/
       (174712135707648000*b^3) + (346649539*d^8*K1^2*M^5*Sqrt[Pi/119510]*
        u^13)/(55907883426447360*b^3) + (21506373463*d^12*K1^2*M^5*
        Sqrt[Pi/119510]*u^13)/(3494242714152960000*b^3) - 
      (5213358721*d^14*K1^2*M^5*Sqrt[Pi/119510]*u^13)/
       (249588765296640000*b^3) - (2958575239*d^16*K1^2*M^5*Sqrt[Pi/119510]*
        u^13)/(399342024474624000*b^3) - 
      (419201*d^18*K1^2*M^5*Sqrt[Pi/119510]*u^13)/(756329591808000*b^3) + 
      (10925177*d^8*K0^2*M^5*Sqrt[(19*Pi)/6290]*u^13)/
       (38824919046144000*b^3) + (8345751919*d^10*K1^2*M^5*Sqrt[(19*Pi)/6290]*
        u^13)/(3494242714152960000*b^3) - 
      (1600757*d^18*K0^2*M^5*Sqrt[(37*Pi)/3230]*u^13)/
       (124239740947660800*b^3) - (732829*K0*K1*M^5*Sqrt[Pi/119510]*u^14)/
       (607694385070080000*b^3) - (1558301*d^2*K0*K1*M^5*Sqrt[Pi/119510]*
        u^14)/(10953738915840000*b^3) - (13321519831*d^4*K0*K1*M^5*
        Sqrt[Pi/119510]*u^14)/(6988485428305920000*b^3) - 
      (18911294399*d^6*K0*K1*M^5*Sqrt[Pi/119510]*u^14)/
       (3494242714152960000*b^3) + (2794557419*d^8*K0*K1*M^5*Sqrt[Pi/119510]*
        u^14)/(1747121357076480000*b^3) + (1006639609*d^12*K0*K1*M^5*
        Sqrt[Pi/119510]*u^14)/(635316857118720000*b^3) - 
      (18863258891*d^14*K0*K1*M^5*Sqrt[Pi/119510]*u^14)/
       (3494242714152960000*b^3) - (5335247089*d^16*K0*K1*M^5*Sqrt[Pi/119510]*
        u^14)/(2795394171322368000*b^3) - 
      (614557*d^18*K0*K1*M^5*Sqrt[Pi/119510]*u^14)/(4235445714124800*b^3) + 
      (241100357*d^10*K0*K1*M^5*Sqrt[(17*Pi)/7030]*u^14)/
       (349424271415296000*b^3) - (6047*K0^2*M^5*Sqrt[Pi/119510]*u^15)/
       (87356067853824000*b^3) - (11404643*d^2*K0^2*M^5*Sqrt[Pi/119510]*u^15)/
       (1397697085661184000*b^3) - (76392097*d^4*K0^2*M^5*Sqrt[Pi/119510]*
        u^15)/(698848542830592000*b^3) - (1084531307*d^6*K0^2*M^5*
        Sqrt[Pi/119510]*u^15)/(3494242714152960000*b^3) + 
      (320005639*d^8*K0^2*M^5*Sqrt[Pi/119510]*u^15)/(3494242714152960000*
        b^3) + (1175713943*d^10*K0^2*M^5*Sqrt[Pi/119510]*u^15)/
       (1747121357076480000*b^3) + (317797489*d^12*K0^2*M^5*Sqrt[Pi/119510]*
        u^15)/(3494242714152960000*b^3) - 
      (37358353*d^14*K0^2*M^5*Sqrt[Pi/119510]*u^15)/(120491128074240000*
        b^3) - (76233343*d^16*K0^2*M^5*Sqrt[Pi/119510]*u^15)/
       (698848542830592000*b^3) - (1307857*d^18*K0^2*M^5*Sqrt[Pi/119510]*
        u^15)/(155299676184576000*b^3) - (539389*K1^2*M^5*Sqrt[Pi/119510]*
        u^15)/(6988485428305920000*b^3) - 
      (425980487*d^4*K1^2*M^5*Sqrt[Pi/119510]*u^15)/(3494242714152960000*
        b^3) - (172787717*d^6*K1^2*M^5*Sqrt[Pi/119510]*u^15)/
       (499177530593280000*b^3) + (12744121*d^8*K1^2*M^5*Sqrt[Pi/119510]*
        u^15)/(124794382648320000*b^3) + (46828769*d^10*K1^2*M^5*
        Sqrt[Pi/119510]*u^15)/(62397191324160000*b^3) + 
      (56363*d^12*K1^2*M^5*Sqrt[Pi/119510]*u^15)/(555258654720000*b^3) - 
      (1208606957*d^14*K1^2*M^5*Sqrt[Pi/119510]*u^15)/
       (3494242714152960000*b^3) - (169963391*d^16*K1^2*M^5*Sqrt[Pi/119510]*
        u^15)/(1397697085661184000*b^3) - 
      (876241*d^18*K1^2*M^5*Sqrt[Pi/119510]*u^15)/(93179805710745600*b^3) - 
      (115427*d^2*K1^2*M^5*Sqrt[(19*Pi)/6290]*u^15)/(240982256148480000*
        b^3) - (13291*K0*K1*M^5*Sqrt[Pi/119510]*u^16)/
       (873560678538240000*b^3) - (91073*d^2*K0*K1*M^5*Sqrt[Pi/119510]*u^16)/
       (50641198755840000*b^3) - (28571*d^4*K0*K1*M^5*Sqrt[Pi/119510]*u^16)/
       (1186903095840000*b^3) - (19902637*d^6*K0*K1*M^5*Sqrt[Pi/119510]*u^16)/
       (291186892846080000*b^3) + (8797981*d^8*K0*K1*M^5*Sqrt[Pi/119510]*
        u^16)/(436780339269120000*b^3) + (258910033*d^10*K0*K1*M^5*
        Sqrt[Pi/119510]*u^16)/(1747121357076480000*b^3) + 
      (146803*d^12*K0*K1*M^5*Sqrt[Pi/119510]*u^16)/(7279672321152000*b^3) - 
      (11961611*d^14*K0*K1*M^5*Sqrt[Pi/119510]*u^16)/(174712135707648000*
        b^3) - (4179979*d^16*K0*K1*M^5*Sqrt[Pi/119510]*u^16)/
       (174712135707648000*b^3) - (1311137*d^18*K0*K1*M^5*Sqrt[Pi/119510]*
        u^16)/(698848542830592000*b^3) - (K0^2*M^5*Sqrt[Pi/119510]*u^17)/
       (1584690573312000*b^3) - (1079*d^2*K0^2*M^5*Sqrt[Pi/119510]*u^17)/
       (14262215159808000*b^3) - (2297*d^4*K0^2*M^5*Sqrt[Pi/119510]*u^17)/
       (2268988775424000*b^3) - (358429*d^6*K0^2*M^5*Sqrt[Pi/119510]*u^17)/
       (124794382648320000*b^3) + (619*d^10*K0^2*M^5*Sqrt[Pi/119510]*u^17)/
       (99398154240000*b^3) + (106853*d^12*K0^2*M^5*Sqrt[Pi/119510]*u^17)/
       (124794382648320000*b^3) - (5221*d^14*K0^2*M^5*Sqrt[Pi/119510]*u^17)/
       (1808614241280000*b^3) - (100039*d^16*K0^2*M^5*Sqrt[Pi/119510]*u^17)/
       (99835506118656000*b^3) - (227*d^18*K0^2*M^5*Sqrt[Pi/119510]*u^17)/
       (2852443031961600*b^3) - (1423*K1^2*M^5*Sqrt[Pi/119510]*u^17)/
       (2096545628491776000*b^3) - (169861*d^2*K1^2*M^5*Sqrt[Pi/119510]*u^17)/
       (2096545628491776000*b^3) - (568763*d^4*K1^2*M^5*Sqrt[Pi/119510]*u^17)/
       (524136407122944000*b^3) - (733163*d^6*K1^2*M^5*Sqrt[Pi/119510]*u^17)/
       (238243821419520000*b^3) + (4746307*d^8*K1^2*M^5*Sqrt[Pi/119510]*u^17)/
       (5241364071229440000*b^3) + (3179803*d^10*K1^2*M^5*Sqrt[Pi/119510]*
        u^17)/(476487642839040000*b^3) + 
      (218791*d^12*K1^2*M^5*Sqrt[Pi/119510]*u^17)/(238243821419520000*b^3) - 
      (737183*d^14*K1^2*M^5*Sqrt[Pi/119510]*u^17)/(238243821419520000*b^3) - 
      (204613*d^16*K1^2*M^5*Sqrt[Pi/119510]*u^17)/(190595057135616000*b^3) - 
      (1807*d^18*K1^2*M^5*Sqrt[Pi/119510]*u^17)/(21177228570624000*b^3) + 
      (1901*d^8*K0^2*M^5*Sqrt[(37*Pi)/3230]*u^17)/(83196255098880000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/119510]*u^18)/(10919508481728000*b^3) - 
      (919*d^2*K0*K1*M^5*Sqrt[Pi/119510]*u^18)/(87356067853824000*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[Pi/119510]*u^18)/(7016175936000*b^3) - 
      (131671*d^6*K0*K1*M^5*Sqrt[Pi/119510]*u^18)/(327585254451840000*b^3) + 
      (19291*d^8*K0*K1*M^5*Sqrt[Pi/119510]*u^18)/(163792627225920000*b^3) + 
      (190727*d^10*K0*K1*M^5*Sqrt[Pi/119510]*u^18)/(218390169634560000*b^3) + 
      (1811*d^12*K0*K1*M^5*Sqrt[Pi/119510]*u^18)/(14890238838720000*b^3) - 
      (12101*d^14*K0*K1*M^5*Sqrt[Pi/119510]*u^18)/(29780477677440000*b^3) - 
      (983*d^18*K0*K1*M^5*Sqrt[Pi/119510]*u^18)/(87356067853824000*b^3) - 
      (d^16*K0*K1*M^5*Sqrt[(37*Pi)/3230]*u^18)/(264181656816000*b^3) - 
      (K0^2*M^5*Sqrt[Pi/119510]*u^19)/(262068203561472000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/119510]*u^19)/(4764876428390400*b^3) - 
      (67*d^4*K0^2*M^5*Sqrt[Pi/119510]*u^19)/(21839016963456000*b^3) + 
      (107*d^8*K0^2*M^5*Sqrt[Pi/119510]*u^19)/(43678033926912000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/119510]*u^19)/(115550354304000*b^3) - 
      (d^18*K0^2*M^5*Sqrt[Pi/119510]*u^19)/(4159812754944000*b^3) - 
      (K1^2*M^5*Sqrt[Pi/119510]*u^19)/(262068203561472000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/119510]*u^19)/(4764876428390400*b^3) - 
      (67*d^4*K1^2*M^5*Sqrt[Pi/119510]*u^19)/(21839016963456000*b^3) + 
      (107*d^8*K1^2*M^5*Sqrt[Pi/119510]*u^19)/(43678033926912000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/119510]*u^19)/(115550354304000*b^3) - 
      (d^18*K1^2*M^5*Sqrt[Pi/119510]*u^19)/(4159812754944000*b^3) + 
      (13*d^10*K0^2*M^5*Sqrt[(17*Pi)/7030]*u^19)/(11912191070976000*b^3) + 
      (13*d^10*K1^2*M^5*Sqrt[(17*Pi)/7030]*u^19)/(11912191070976000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(19*Pi)/6290]*u^19)/(7279672321152000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(19*Pi)/6290]*u^19)/(7279672321152000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(37*Pi)/3230]*u^19)/(4367803392691200*b^3) - 
      (d^16*K0^2*M^5*Sqrt[(37*Pi)/3230]*u^19)/(12479438264832000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(37*Pi)/3230]*u^19)/(4367803392691200*b^3) - 
      (d^16*K1^2*M^5*Sqrt[(37*Pi)/3230]*u^19)/(12479438264832000*b^3))/Pi}, 
   12, 13, 1]}, 3, 5, 1]


==> anc/spectrum_18_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-13*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^2)/
       (4234649600*b^2) - (1521*d^2*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^2)/
       (4234649600*b^2) - (5031*d^4*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^2)/
       (1058662400*b^2) + (1989*d^8*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^2)/
       (423464960*b^2) + (2873*d^12*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^2)/
       (1058662400*b^2) - (17901*d^16*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^2)/
       (4234649600*b^2) - (221*d^18*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^2)/
       (846929920*b^2) - (267*d^2*K1^2*M^4*Sqrt[37/(24871*Pi)]*u^2)/
       (4234649600*b^2) - (1989*d^6*K0^2*M^4*Sqrt[119/(7733*Pi)]*u^2)/
       (1058662400*b^2) - (1989*d^14*K0^2*M^4*Sqrt[119/(7733*Pi)]*u^2)/
       (1058662400*b^2) - (1079*d^6*K1^2*M^4*Sqrt[133/(6919*Pi)]*u^2)/
       (1587993600*b^2) + (d^10*K0^2*M^4*Sqrt[209/(4403*Pi)]*u^2)/
       (431520*b^2) + (1157*d^10*K1^2*M^4*Sqrt[323/(2849*Pi)]*u^2)/
       (1905592320*b^2) + (169*d^12*K1^2*M^4*Sqrt[323/(2849*Pi)]*u^2)/
       (2381990400*b^2) - (1339*d^14*K1^2*M^4*Sqrt[323/(2849*Pi)]*u^2)/
       (4763980800*b^2) - (13*d^16*K1^2*M^4*Sqrt[323/(2849*Pi)]*u^2)/
       (138086400*b^2) - (13*d^18*K1^2*M^4*Sqrt[323/(2849*Pi)]*u^2)/
       (2117324800*b^2) + (13*d^8*K1^2*M^4*Sqrt[3553/(259*Pi)]*u^2)/
       (1587993600*b^2) - (193*d^2*K1^2*M^4*u^2)/(2540789760*Sqrt[920227]*b^2*
        Sqrt[Pi]) + (503*d^10*K0^2*M^4*u^2)/(6351974400*b^2*
        Sqrt[920227*Pi]) - (13*K1^2*M^4*u^2)/(635197440*b^2*
        Sqrt[920227*Pi]) - (25519*d^4*K1^2*M^4*u^2)/
       (793996800*b^2*Sqrt[920227*Pi]) + (92727869*d^10*K0*K1*M^4*
        Sqrt[17/(54131*Pi)]*u^3)/(592850944000*b^2) + 
      (472656067*d^12*K0*K1*M^4*Sqrt[17/(54131*Pi)]*u^3)/
       (29346121728000*b^2) - (2121144481*d^14*K0*K1*M^4*Sqrt[17/(54131*Pi)]*
        u^3)/(29346121728000*b^2) - (36877133*d^16*K0*K1*M^4*
        Sqrt[17/(54131*Pi)]*u^3)/(1565126492160*b^2) - 
      (11583613*d^18*K0*K1*M^4*Sqrt[17/(54131*Pi)]*u^3)/(7825632460800*b^2) + 
      (13736505503*d^8*K0*K1*M^4*Sqrt[133/(6919*Pi)]*u^3)/
       (4829533175808000*b^2) - (33199967*K0*K1*M^4*u^3)/
       (117384486912000*b^2*Sqrt[920227*Pi]) - (3894019267*d^2*K0*K1*M^4*u^3)/
       (117384486912000*b^2*Sqrt[920227*Pi]) - (287195201*d^4*K0*K1*M^4*u^3)/
       (652136038400*b^2*Sqrt[920227*Pi]) - (1090512097*d^6*K0*K1*M^4*u^3)/
       (889276416000*b^2*Sqrt[920227*Pi]) + (26769135637*d^8*K0*K1*M^4*u^3)/
       (614667858739200*b^2*Sqrt[920227*Pi]) - 
      (43515739*d^2*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^4)/(58692243456000*b^2) + 
      (541016437*d^8*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^4)/(58692243456000*b^2) + 
      (8917233*d^10*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^4)/(148212736000*b^2) + 
      (47866429*d^12*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^4)/(7336530432000*b^2) - 
      (272287091*d^14*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^4)/(9782040576000*b^2) - 
      (406014294739*d^6*K0^2*M^4*Sqrt[19/(48433*Pi)]*u^4)/
       (16903366115328000*b^2) - (429398721277*d^18*K1^2*M^4*
        Sqrt[37/(24871*Pi)]*u^4)/(676134644613120000*b^2) - 
      (451777*d^16*K0^2*M^4*Sqrt[323/(2849*Pi)]*u^4)/(939075895296*b^2) - 
      (10919952762071*d^2*K1^2*M^4*u^4)/(295808907018240000*Sqrt[920227]*b^2*
        Sqrt[Pi]) - (60693*K0^2*M^4*u^4)/(567074816000*b^2*Sqrt[920227*Pi]) - 
      (493293209*d^4*K0^2*M^4*u^4)/(2934612172800*b^2*Sqrt[920227*Pi]) - 
      (250685697047*d^6*K0^2*M^4*u^4)/(16903366115328000*b^2*
        Sqrt[920227*Pi]) - (12808437*d^18*K0^2*M^4*u^4)/
       (1304272076800*b^2*Sqrt[920227*Pi]) - (18532870891*K1^2*M^4*u^4)/
       (59161781403648000*b^2*Sqrt[920227*Pi]) - 
      (12156952420439*d^4*K1^2*M^4*u^4)/(24650742251520000*b^2*
        Sqrt[920227*Pi]) - (34231128830851*d^6*K1^2*M^4*u^4)/
       (24650742251520000*b^2*Sqrt[920227*Pi]) + 
      (7321264265939*d^8*K1^2*M^4*u^4)/(16433828167680000*b^2*
        Sqrt[920227*Pi]) + (40543575402889*d^10*K1^2*M^4*u^4)/
       (13445859409920000*b^2*Sqrt[920227*Pi]) + 
      (25948257116587*d^12*K1^2*M^4*u^4)/(73952226754560000*b^2*
        Sqrt[920227*Pi]) - (11476037409113*d^14*K1^2*M^4*u^4)/
       (8216914083840000*b^2*Sqrt[920227*Pi]) - 
      (5104960403957*d^16*K1^2*M^4*u^4)/(10955885445120000*b^2*
        Sqrt[920227*Pi]) - (10360973595859*d^18*K1^2*M^4*u^4)/
       (1577647504097280000*b^2*Sqrt[920227*Pi]) - 
      (446436181607*d^6*K0*K1*M^4*Sqrt[17/(54131*Pi)]*u^5)/
       (6162685562880000*b^2) + (2087529276391*d^12*K0*K1*M^4*
        Sqrt[37/(24871*Pi)]*u^5)/(258160500670464000*b^2) - 
      (128420009219*d^14*K0*K1*M^4*Sqrt[119/(7733*Pi)]*u^5)/
       (13171454115840000*b^2) + (7248605276849*d^8*K0*K1*M^4*
        Sqrt[629/(1463*Pi)]*u^5)/(14198827536875520000*b^2) - 
      (1016832913*K0*K1*M^4*u^5)/(3697611337728000*b^2*Sqrt[920227*Pi]) - 
      (4807079113513*d^2*K0*K1*M^4*u^5)/(147904453509120000*b^2*
        Sqrt[920227*Pi]) - (1790740229249*d^4*K0*K1*M^4*u^5)/
       (4108457041920000*b^2*Sqrt[920227*Pi]) - (479*d^6*K0*K1*M^4*u^5)/
       (127039488*b^2*Sqrt[920227*Pi]) + (3080942962777*d^8*K0*K1*M^4*u^5)/
       (51632100134092800*b^2*Sqrt[920227*Pi]) + 
      (582307394747*d^10*K0*K1*M^4*u^5)/(216868700160000*b^2*
        Sqrt[920227*Pi]) + (445061117314619*d^12*K0*K1*M^4*u^5)/
       (14198827536875520000*b^2*Sqrt[920227*Pi]) - 
      (604679769016153*d^14*K0*K1*M^4*u^5)/(7099413768437760000*b^2*
        Sqrt[920227*Pi]) - (15519530357533*d^16*K0*K1*M^4*u^5)/
       (36976113377280000*b^2*Sqrt[920227*Pi]) - 
      (808497751417*d^18*K0*K1*M^4*u^5)/(29580890701824000*b^2*
        Sqrt[920227*Pi]) - (20978450989*d^4*K0^2*M^4*Sqrt[17/(54131*Pi)]*u^6)/
       (4287085608960000*b^2) + (8266469242751*d^10*K0^2*M^4*
        Sqrt[17/(54131*Pi)]*u^6)/(286845000744960000*b^2) - 
      (105614562561533*d^14*K1^2*M^4*Sqrt[17/(54131*Pi)]*u^6)/
       (4732942512291840000*b^2) + (1828709382679*d^8*K0^2*M^4*
        Sqrt[19/(48433*Pi)]*u^6)/(516321001340928000*b^2) - 
      (7291984170971*d^2*K0^2*M^4*u^6)/(1183235628072960000*Sqrt[920227]*b^2*
        Sqrt[Pi]) - (4429289652643*d^2*K1^2*M^4*u^6)/(443713360527360000*
        Sqrt[920227]*b^2*Sqrt[Pi]) - (12263124583*K0^2*M^4*u^6)/
       (236647125614592000*b^2*Sqrt[920227*Pi]) - 
      (23461601078791*d^6*K0^2*M^4*u^6)/(98602969006080000*b^2*
        Sqrt[920227*Pi]) + (60956129995373*d^8*K0^2*M^4*u^6)/
       (28397655073751040000*b^2*Sqrt[920227*Pi]) + 
      (3425644284709*d^10*K0^2*M^4*u^6)/(122933571747840000*b^2*
        Sqrt[920227*Pi]) + (6723427673989*d^12*K0^2*M^4*u^6)/
       (98602969006080000*b^2*Sqrt[920227*Pi]) - 
      (71147601802957*d^14*K0^2*M^4*u^6)/(295808907018240000*b^2*
        Sqrt[920227*Pi]) - (97179739066339*d^16*K0^2*M^4*u^6)/
       (1183235628072960000*b^2*Sqrt[920227*Pi]) - 
      (1282091207759*d^18*K0^2*M^4*u^6)/(236647125614592000*b^2*
        Sqrt[920227*Pi]) - (695347189*K1^2*M^4*u^6)/(8179048120320000*b^2*
        Sqrt[920227*Pi]) - (14764337736217*d^4*K1^2*M^4*u^6)/
       (110928340131840000*b^2*Sqrt[920227*Pi]) - 
      (55524045953533*d^6*K1^2*M^4*u^6)/(147904453509120000*b^2*
        Sqrt[920227*Pi]) + (34298059591861*d^8*K1^2*M^4*u^6)/
       (295808907018240000*b^2*Sqrt[920227*Pi]) + 
      (3652595165297*d^10*K1^2*M^4*u^6)/(4481953136640000*b^2*
        Sqrt[920227*Pi]) + (7653540451687*d^12*K1^2*M^4*u^6)/
       (73952226754560000*b^2*Sqrt[920227*Pi]) + 
      (351257153*d^14*K1^2*M^4*u^6)/(273185714995200*b^2*Sqrt[920227*Pi]) - 
      (76417833341539*d^16*K1^2*M^4*u^6)/(591617814036480000*b^2*
        Sqrt[920227*Pi]) - (63544779743*d^18*K1^2*M^4*u^6)/
       (7395222675456000*b^2*Sqrt[920227*Pi]) + 
      (4745387677199*d^10*K0*K1*M^4*Sqrt[11/(83657*Pi)]*u^7)/
       (107566875279360000*b^2) - (438425339699*d^2*K0*K1*M^4*
        Sqrt[19/(48433*Pi)]*u^7)/(1419882753687552000*b^2) + 
      (55188073157923*d^12*K0*K1*M^4*Sqrt[37/(24871*Pi)]*u^7)/
       (37863540098334720000*b^2) - (281927812121*d^18*K0*K1*M^4*
        Sqrt[37/(24871*Pi)]*u^7)/(2103530005463040000*b^2) - 
      (352510806127*K0*K1*M^4*u^7)/(7099413768437760000*b^2*
        Sqrt[920227*Pi]) - (4504702648321*d^4*K0*K1*M^4*u^7)/
       (57253336842240000*b^2*Sqrt[920227*Pi]) - 
      (4558929580991*d^6*K0*K1*M^4*u^7)/(20400614277120000*b^2*
        Sqrt[920227*Pi]) + (78673963772053*d^8*K0*K1*M^4*u^7)/
       (1183235628072960000*b^2*Sqrt[920227*Pi]) + 
      (317466536129*d^12*K0*K1*M^4*u^7)/(29931652251648000*b^2*
        Sqrt[920227*Pi]) - (5329326491623*d^14*K0*K1*M^4*u^7)/
       (23664712561459200*b^2*Sqrt[920227*Pi]) - 
      (184075056069677*d^16*K0*K1*M^4*u^7)/(2366471256145920000*b^2*
        Sqrt[920227*Pi]) - (23540501717*d^18*K0*K1*M^4*u^7)/
       (81955714498560000*b^2*Sqrt[920227*Pi]) + 
      (83481153711247*d^12*K1^2*M^4*Sqrt[17/(54131*Pi)]*u^8)/
       (113590620295004160000*b^2) + (3171129969529*d^10*K0^2*M^4*
        Sqrt[187/(4921*Pi)]*u^8)/(10326420026818560000*b^2) - 
      (764619106099*d^2*K0^2*M^4*u^8)/(1014201966919680000*Sqrt[920227]*b^2*
        Sqrt[Pi]) - (7211788375609*d^2*K1^2*M^4*u^8)/(7099413768437760000*
        Sqrt[920227]*b^2*Sqrt[Pi]) - (22498369139*K0^2*M^4*u^8)/
       (3549706884218880000*b^2*Sqrt[920227*Pi]) - 
      (3606870602243*d^4*K0^2*M^4*u^8)/(354970688421888000*b^2*
        Sqrt[920227*Pi]) - (8571502513727*d^6*K0^2*M^4*u^8)/
       (295808907018240000*b^2*Sqrt[920227*Pi]) + 
      (2508410432047*d^8*K0^2*M^4*u^8)/(295808907018240000*b^2*
        Sqrt[920227*Pi]) + (56334577192637*d^10*K0^2*M^4*u^8)/
       (10326420026818560000*b^2*Sqrt[920227*Pi]) + 
      (1683411671591*d^12*K0^2*M^4*u^8)/(197205938012160000*b^2*
        Sqrt[920227*Pi]) - (2155944626779*d^14*K0^2*M^4*u^8)/
       (73952226754560000*b^2*Sqrt[920227*Pi]) - 
      (12011355211531*d^16*K0^2*M^4*u^8)/(1183235628072960000*b^2*
        Sqrt[920227*Pi]) - (29899822901*d^18*K0^2*M^4*u^8)/
       (43026750111744000*b^2*Sqrt[920227*Pi]) - (30735649979*K1^2*M^4*u^8)/
       (3549706884218880000*b^2*Sqrt[920227*Pi]) - 
      (4010414198327*d^4*K1^2*M^4*u^8)/(295808907018240000*b^2*
        Sqrt[920227*Pi]) - (11354126461793*d^6*K1^2*M^4*u^8)/
       (295808907018240000*b^2*Sqrt[920227*Pi]) + 
      (2256442259977*d^8*K1^2*M^4*u^8)/(197205938012160000*b^2*
        Sqrt[920227*Pi]) + (26875976660849*d^10*K1^2*M^4*u^8)/
       (322700625838080000*b^2*Sqrt[920227*Pi]) - 
      (440873532481*d^12*K1^2*M^4*u^8)/(356083449200640000*b^2*
        Sqrt[920227*Pi]) - (69096241189*d^14*K1^2*M^4*u^8)/
       (1789166776320000*b^2*Sqrt[920227*Pi]) - 
      (47816433823063*d^16*K1^2*M^4*u^8)/(3549706884218880000*b^2*
        Sqrt[920227*Pi]) - (4719160903*d^18*K1^2*M^4*u^8)/
       (5089185497088000*b^2*Sqrt[920227*Pi]) - 
      (31080095103599*d^2*K0*K1*M^4*Sqrt[17/(54131*Pi)]*u^9)/
       (1363087443540049920000*b^2) - (54747363589*d^4*K0*K1*M^4*
        Sqrt[19/(48433*Pi)]*u^9)/(177485344210944000*b^2) + 
      (152684252747*d^8*K0*K1*M^4*Sqrt[19/(48433*Pi)]*u^9)/
       (591617814036480000*b^2) + (31153578347*d^10*K0*K1*M^4*
        Sqrt[187/(4921*Pi)]*u^9)/(161350312919040000*b^2) - 
      (398677723*K0*K1*M^4*u^9)/(107566875279360000*b^2*Sqrt[920227*Pi]) - 
      (67768602164513*d^2*K0*K1*M^4*u^9)/(1363087443540049920000*b^2*
        Sqrt[920227*Pi]) - (4924541482867*d^6*K0*K1*M^4*u^9)/
       (295808907018240000*b^2*Sqrt[920227*Pi]) + 
      (1460391360451*d^12*K0*K1*M^4*u^9)/(295808907018240000*b^2*
        Sqrt[920227*Pi]) - (2967825080597*d^14*K0*K1*M^4*u^9)/
       (177485344210944000*b^2*Sqrt[920227*Pi]) - 
      (20821634338531*d^16*K0*K1*M^4*u^9)/(3549706884218880000*b^2*
        Sqrt[920227*Pi]) - (290862347891*d^18*K0*K1*M^4*u^9)/
       (709941376843776000*b^2*Sqrt[920227*Pi]) + 
      (1545613405883*d^10*K0^2*M^4*Sqrt[11/(83657*Pi)]*u^10)/
       (5163210013409280000*b^2) - (7601038349*d^14*K0^2*M^4*
        Sqrt[17/(54131*Pi)]*u^10)/(80675156459520000*b^2) + 
      (8549265041*d^10*K1^2*M^4*Sqrt[19/(48433*Pi)]*u^10)/
       (38416741171200000*b^2) - (142907698709*d^16*K1^2*M^4*
        Sqrt[19/(48433*Pi)]*u^10)/(4259648261062656000*b^2) - 
      (148712969401*d^2*K0^2*M^4*u^10)/(3549706884218880000*Sqrt[920227]*b^2*
        Sqrt[Pi]) - (2735015334607*d^2*K1^2*M^4*u^10)/(53245603263283200000*
        Sqrt[920227]*b^2*Sqrt[Pi]) - (628436663*K0^2*M^4*u^10)/
       (1774853442109440000*b^2*Sqrt[920227*Pi]) - 
      (99743992871*d^4*K0^2*M^4*u^10)/(177485344210944000*b^2*
        Sqrt[920227*Pi]) - (67479873743*d^6*K0^2*M^4*u^10)/
       (42258415288320000*b^2*Sqrt[920227*Pi]) + 
      (825911029*d^8*K0^2*M^4*u^10)/(1760767303680000*b^2*Sqrt[920227*Pi]) + 
      (873336660311*d^10*K0^2*M^4*u^10)/(5163210013409280000*b^2*
        Sqrt[920227*Pi]) + (693353327*d^12*K0^2*M^4*u^10)/
       (1457186734080000*b^2*Sqrt[920227*Pi]) - 
      (1001253138097*d^16*K0^2*M^4*u^10)/(1774853442109440000*b^2*
        Sqrt[920227*Pi]) - (28384723837*d^18*K0^2*M^4*u^10)/
       (709941376843776000*b^2*Sqrt[920227*Pi]) - (11620073627*K1^2*M^4*u^10)/
       (26622801631641600000*b^2*Sqrt[920227*Pi]) - 
      (3048909242077*d^4*K1^2*M^4*u^10)/(4437133605273600000*b^2*
        Sqrt[920227*Pi]) - (7063013467*d^6*K1^2*M^4*u^10)/
       (3622149881856000*b^2*Sqrt[920227*Pi]) + (275525147*d^8*K1^2*M^4*u^10)/
       (480209264640000*b^2*Sqrt[920227*Pi]) + 
      (1105785014309*d^12*K1^2*M^4*u^10)/(1901628687974400000*b^2*
        Sqrt[920227*Pi]) - (26039994373669*d^14*K1^2*M^4*u^10)/
       (13311400815820800000*b^2*Sqrt[920227*Pi]) - 
      (158084771359*d^16*K1^2*M^4*u^10)/(3042605900759040000*b^2*
        Sqrt[920227*Pi]) - (34800673349*d^18*K1^2*M^4*u^10)/
       (709941376843776000*b^2*Sqrt[920227*Pi]) - 
      (28239797*K0*K1*M^4*Sqrt[17/(54131*Pi)]*u^11)/(3327850203955200000*
        b^2) + (362976648487*d^10*K0*K1*M^4*Sqrt[17/(54131*Pi)]*u^11)/
       (4840509387571200000*b^2) + (37886045041*d^12*K0*K1*M^4*
        Sqrt[17/(54131*Pi)]*u^11)/(3327850203955200000*b^2) - 
      (3486557267*d^18*K0*K1*M^4*Sqrt[19/(48433*Pi)]*u^11)/
       (5163210013409280000*b^2) - (56671316857*d^2*K0*K1*M^4*u^11)/
       (3327850203955200000*b^2*Sqrt[920227*Pi]) - 
      (84339034921*d^4*K0*K1*M^4*u^11)/(369761133772800000*b^2*
        Sqrt[920227*Pi]) - (14358984053*d^6*K0*K1*M^4*u^11)/
       (22185668026368000*b^2*Sqrt[920227*Pi]) + 
      (4694239981*d^8*K0*K1*M^4*u^11)/(24650742251520000*b^2*
        Sqrt[920227*Pi]) + (123902189237*d^10*K0*K1*M^4*u^11)/
       (968101877514240000*b^2*Sqrt[920227*Pi]) - 
      (1079241548183*d^14*K0*K1*M^4*u^11)/(1663925101977600000*b^2*
        Sqrt[920227*Pi]) - (76251143879*d^16*K0*K1*M^4*u^11)/
       (332785020395520000*b^2*Sqrt[920227*Pi]) - 
      (69671593919*d^18*K0*K1*M^4*u^11)/(18931770049167360000*b^2*
        Sqrt[920227*Pi]) - (26637381163*d^2*K1^2*M^4*Sqrt[17/(54131*Pi)]*
        u^12)/(365112708091084800000*b^2) - 
      (8176880597*d^14*K1^2*M^4*Sqrt[17/(54131*Pi)]*u^12)/
       (2495887652966400000*b^2) + (265949683429*d^12*K0^2*M^4*
        Sqrt[37/(24871*Pi)]*u^12)/(851929652212531200000*b^2) - 
      (252659281873*d^14*K0^2*M^4*Sqrt[37/(24871*Pi)]*u^12)/
       (212982413053132800000*b^2) + (50752953973*d^12*K1^2*M^4*
        Sqrt[629/(1463*Pi)]*u^12)/(2555788956637593600000*b^2) - 
      (8395788551*d^2*K0^2*M^4*u^12)/(6655700407910400000*Sqrt[920227]*b^2*
        Sqrt[Pi]) - (3266438509*d^2*K1^2*M^4*u^12)/(14604508323643392000*
        Sqrt[920227]*b^2*Sqrt[Pi]) - (71101187*K0^2*M^4*u^12)/
       (6655700407910400000*b^2*Sqrt[920227*Pi]) - 
      (3125441717*d^4*K0^2*M^4*u^12)/(184880566886400000*b^2*
        Sqrt[920227*Pi]) - (132963451*d^6*K0^2*M^4*u^12)/
       (2773208503296000*b^2*Sqrt[920227*Pi]) + (23262791*d^8*K0^2*M^4*u^12)/
       (1643382816768000*b^2*Sqrt[920227*Pi]) + 
      (10471130017*d^10*K0^2*M^4*u^12)/(100843945574400000*b^2*
        Sqrt[920227*Pi]) + (6204773479*d^12*K0^2*M^4*u^12)/
       (2212804291461120000*b^2*Sqrt[920227*Pi]) - 
      (757217561*d^14*K0^2*M^4*u^12)/(184400357621760000*b^2*
        Sqrt[920227*Pi]) - (22607802167*d^16*K0^2*M^4*u^12)/
       (1331140081582080000*b^2*Sqrt[920227*Pi]) - 
      (36646931*d^18*K0^2*M^4*u^12)/(29580890701824000*b^2*Sqrt[920227*Pi]) - 
      (82529311*K1^2*M^4*u^12)/(6655700407910400000*b^2*Sqrt[920227*Pi]) - 
      (1813692763*d^4*K1^2*M^4*u^12)/(92440283443200000*b^2*
        Sqrt[920227*Pi]) - (2777967517*d^6*K1^2*M^4*u^12)/
       (49917753059328000*b^2*Sqrt[920227*Pi]) + 
      (32837340443*d^8*K1^2*M^4*u^12)/(1996710122373120000*b^2*
        Sqrt[920227*Pi]) + (109362441599*d^10*K1^2*M^4*u^12)/
       (907595510169600000*b^2*Sqrt[920227*Pi]) + 
      (236299401731*d^12*K1^2*M^4*u^12)/(56795310147502080000*b^2*
        Sqrt[920227*Pi]) - (78717193189*d^16*K1^2*M^4*u^12)/
       (3993420244746240000*b^2*Sqrt[920227*Pi]) - 
      (1917338869*d^18*K1^2*M^4*u^12)/(1331140081582080000*b^2*
        Sqrt[920227*Pi]) - (132397849*d^6*K0*K1*M^4*Sqrt[17/(54131*Pi)]*u^13)/
       (155992978310400000*b^2) - (1337527*K0*K1*M^4*u^13)/
       (415981275494400000*b^2*Sqrt[920227*Pi]) - 
      (630923989*d^2*K0*K1*M^4*u^13)/(1663925101977600000*b^2*
        Sqrt[920227*Pi]) - (4230175319*d^4*K0*K1*M^4*u^13)/
       (831962550988800000*b^2*Sqrt[920227*Pi]) + 
      (10701858901*d^8*K0*K1*M^4*u^13)/(2495887652966400000*b^2*
        Sqrt[920227*Pi]) + (7079718461*d^10*K0*K1*M^4*u^13)/
       (226898877542400000*b^2*Sqrt[920227*Pi]) + 
      (10743679757*d^12*K0*K1*M^4*u^13)/(2495887652966400000*b^2*
        Sqrt[920227*Pi]) - (140521981*d^14*K0*K1*M^4*u^13)/
       (9749561144400000*b^2*Sqrt[920227*Pi]) - 
      (2550081239*d^16*K0*K1*M^4*u^13)/(499177530593280000*b^2*
        Sqrt[920227*Pi]) - (125500849*d^18*K0*K1*M^4*u^13)/
       (332785020395520000*b^2*Sqrt[920227*Pi]) - 
      (282376931*d^16*K1^2*M^4*Sqrt[17/(54131*Pi)]*u^14)/
       (19168417174781952000*b^2) - (1564994009*d^4*K1^2*M^4*
        Sqrt[19/(48433*Pi)]*u^14)/(119802607342387200000*b^2) - 
      (36282979*d^2*K0^2*M^4*u^14)/(1663925101977600000*Sqrt[920227]*b^2*
        Sqrt[Pi]) - (60723181*d^2*K1^2*M^4*u^14)/(2495887652966400000*
        Sqrt[920227]*b^2*Sqrt[Pi]) - (28003*K0^2*M^4*u^14)/
       (151265918361600000*b^2*Sqrt[920227*Pi]) - 
      (60781241*d^4*K0^2*M^4*u^14)/(207990637747200000*b^2*Sqrt[920227*Pi]) - 
      (16195633*d^6*K0^2*M^4*u^14)/(19499122288800000*b^2*Sqrt[920227*Pi]) + 
      (618923533*d^8*K0^2*M^4*u^14)/(2495887652966400000*b^2*
        Sqrt[920227*Pi]) + (407126669*d^10*K0^2*M^4*u^14)/
       (226898877542400000*b^2*Sqrt[920227*Pi]) + 
      (9574541*d^12*K0^2*M^4*u^14)/(38998244577600000*b^2*Sqrt[920227*Pi]) - 
      (516220483*d^14*K0^2*M^4*u^14)/(623971913241600000*b^2*
        Sqrt[920227*Pi]) - (293325811*d^16*K0^2*M^4*u^14)/
       (998355061186560000*b^2*Sqrt[920227*Pi]) - 
      (2426161*d^18*K0^2*M^4*u^14)/(110928340131840000*b^2*Sqrt[920227*Pi]) - 
      (515377*K1^2*M^4*u^14)/(2495887652966400000*b^2*Sqrt[920227*Pi]) - 
      (1863451553*d^4*K1^2*M^4*u^14)/(23960521468477440000*b^2*
        Sqrt[920227*Pi]) - (105124003*d^6*K1^2*M^4*u^14)/
       (113449438771200000*b^2*Sqrt[920227*Pi]) + 
      (345039571*d^8*K1^2*M^4*u^14)/(1247943826483200000*b^2*
        Sqrt[920227*Pi]) + (1514333*d^10*K1^2*M^4*u^14)/
       (756329591808000*b^2*Sqrt[920227*Pi]) + (170488487*d^12*K1^2*M^4*u^14)/
       (623971913241600000*b^2*Sqrt[920227*Pi]) - 
      (1151360327*d^14*K1^2*M^4*u^14)/(1247943826483200000*b^2*
        Sqrt[920227*Pi]) - (7413587809*d^16*K1^2*M^4*u^14)/
       (95842085873909760000*b^2*Sqrt[920227*Pi]) - 
      (1354291*d^18*K1^2*M^4*u^14)/(55464170065920000*b^2*Sqrt[920227*Pi]) - 
      (2366107*d^4*K0*K1*M^4*Sqrt[17/(54131*Pi)]*u^15)/
       (623971913241600000*b^2) + (129823*d^12*K0*K1*M^4*Sqrt[17/(54131*Pi)]*
        u^15)/(41598127549440000*b^2) - (101911*K0*K1*M^4*u^15)/
       (2495887652966400000*b^2*Sqrt[920227*Pi]) - 
      (6017059*d^2*K0*K1*M^4*u^15)/(1247943826483200000*b^2*
        Sqrt[920227*Pi]) - (57251657*d^6*K0*K1*M^4*u^15)/
       (311985956620800000*b^2*Sqrt[920227*Pi]) + 
      (7562719*d^8*K0*K1*M^4*u^15)/(138660425164800000*b^2*Sqrt[920227*Pi]) + 
      (22526681*d^10*K0*K1*M^4*u^15)/(56724719385600000*b^2*
        Sqrt[920227*Pi]) - (15937*d^14*K0*K1*M^4*u^15)/
       (87513592320000*b^2*Sqrt[920227*Pi]) - (10801057*d^16*K0*K1*M^4*u^15)/
       (166392510197760000*b^2*Sqrt[920227*Pi]) - (52777*d^18*K0*K1*M^4*u^15)/
       (10851685447680000*b^2*Sqrt[920227*Pi]) - 
      (109*d^2*K0^2*M^4*Sqrt[11/(83657*Pi)]*u^16)/(10084394557440000*b^2) - 
      (281*d^18*K0^2*M^4*Sqrt[11/(83657*Pi)]*u^16)/(30253183672320000*b^2) + 
      (1051*d^12*K1^2*M^4*Sqrt[11/(83657*Pi)]*u^16)/(10635884884800000*b^2) - 
      (K0^2*M^4*Sqrt[17/(54131*Pi)]*u^16)/(9865168588800000*b^2) + 
      (348661*d^10*K1^2*M^4*Sqrt[17/(54131*Pi)]*u^16)/
       (340348316313600000*b^2) - (203837*d^6*K0^2*M^4*Sqrt[19/(48433*Pi)]*
        u^16)/(680696632627200000*b^2) - 
      (317*d^16*K0^2*M^4*Sqrt[19/(48433*Pi)]*u^16)/(2347229767680000*b^2) - 
      (61*d^2*K1^2*M^4*Sqrt[19/(48433*Pi)]*u^16)/(5317942442400000*b^2) - 
      (499*d^4*K1^2*M^4*Sqrt[19/(48433*Pi)]*u^16)/(4254353953920000*b^2) + 
      (120247*d^8*K1^2*M^4*Sqrt[19/(48433*Pi)]*u^16)/(1361393265254400000*
        b^2) - (201629*d^14*K1^2*M^4*Sqrt[19/(48433*Pi)]*u^16)/
       (467978934931200000*b^2) - (K1^2*M^4*Sqrt[37/(24871*Pi)]*u^16)/
       (34034831631360000*b^2) - (67*d^2*K0^2*M^4*u^16)/
       (793226649600000*Sqrt[920227]*b^2*Sqrt[Pi]) - 
      (847387*d^4*K0^2*M^4*u^16)/(311985956620800000*b^2*Sqrt[920227*Pi]) - 
      (3036487*d^6*K0^2*M^4*u^16)/(1497532591779840000*b^2*Sqrt[920227*Pi]) + 
      (2803391*d^8*K0^2*M^4*u^16)/(1247943826483200000*b^2*Sqrt[920227*Pi]) + 
      (16447*d^10*K0^2*M^4*u^16)/(978012403200000*b^2*Sqrt[920227*Pi]) + 
      (8423*d^12*K0^2*M^4*u^16)/(3899824457760000*b^2*Sqrt[920227*Pi]) - 
      (769*d^14*K0^2*M^4*u^16)/(100640631168000*b^2*Sqrt[920227*Pi]) - 
      (1597*d^16*K0^2*M^4*u^16)/(9301444669440000*b^2*Sqrt[920227*Pi]) - 
      (14779*d^18*K0^2*M^4*u^16)/(142622151598080000*b^2*Sqrt[920227*Pi]) - 
      (269*K1^2*M^4*u^16)/(356555378995200000*b^2*Sqrt[920227*Pi]) - 
      (15229*d^4*K1^2*M^4*u^16)/(22284711187200000*b^2*Sqrt[920227*Pi]) - 
      (386867*d^6*K1^2*M^4*u^16)/(46797893493120000*b^2*Sqrt[920227*Pi]) + 
      (170939*d^8*K1^2*M^4*u^16)/(237703585996800000*b^2*Sqrt[920227*Pi]) + 
      (13*d^10*K1^2*M^4*u^16)/(20912338944000*b^2*Sqrt[920227*Pi]) + 
      (126739*d^12*K1^2*M^4*u^16)/(103995318873600000*b^2*Sqrt[920227*Pi]) - 
      (4394701*d^16*K1^2*M^4*u^16)/(1497532591779840000*b^2*
        Sqrt[920227*Pi]) - (2753*d^18*K1^2*M^4*u^16)/(12479438264832000*b^2*
        Sqrt[920227*Pi]) - (d^4*K0*K1*M^4*Sqrt[19/(48433*Pi)]*u^17)/
       (108047084544000*b^2) - (443*K0*K1*M^4*u^17)/(1871915739724800000*b^2*
        Sqrt[920227*Pi]) - (2323*d^2*K0*K1*M^4*u^17)/(81387640857600000*b^2*
        Sqrt[920227*Pi]) - (129511*d^4*K0*K1*M^4*u^17)/
       (623971913241600000*b^2*Sqrt[920227*Pi]) - (3053*d^6*K0*K1*M^4*u^17)/
       (2836235969280000*b^2*Sqrt[920227*Pi]) + (3697*d^8*K0*K1*M^4*u^17)/
       (12479438264832000*b^2*Sqrt[920227*Pi]) + (203239*d^10*K0*K1*M^4*u^17)/
       (85087079078400000*b^2*Sqrt[920227*Pi]) + (4057*d^12*K0*K1*M^4*u^17)/
       (14181179846400000*b^2*Sqrt[920227*Pi]) - (103*d^14*K0*K1*M^4*u^17)/
       (96470611200000*b^2*Sqrt[920227*Pi]) - (d^16*K0*K1*M^4*u^17)/
       (2593130029056*b^2*Sqrt[920227*Pi]) - (47*d^18*K0*K1*M^4*u^17)/
       (1620706268160000*b^2*Sqrt[920227*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(1620706268160000*b^2) - 
      (53*d^6*K0^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(24310594022400000*b^2) + 
      (11*d^8*K0^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(24310594022400000*b^2) + 
      (11*d^12*K0^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(24310594022400000*b^2) - 
      (53*d^14*K0^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(24310594022400000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(1620706268160000*b^2) - 
      (d^4*K1^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(1620706268160000*b^2) - 
      (53*d^6*K1^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(24310594022400000*b^2) + 
      (11*d^8*K1^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(24310594022400000*b^2) + 
      (11*d^12*K1^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(24310594022400000*b^2) - 
      (53*d^14*K1^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(24310594022400000*b^2) - 
      (d^16*K1^2*M^4*Sqrt[11/(83657*Pi)]*u^18)/(1620706268160000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[209/(4403*Pi)]*u^18)/(4051765670400000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[209/(4403*Pi)]*u^18)/(4051765670400000*b^2) - 
      (d^2*K0^2*M^4*u^18)/(1620706268160000*Sqrt[920227]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(1620706268160000*Sqrt[920227]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^18)/(694588400640000*b^2*Sqrt[920227*Pi]) + 
      (d^6*K0^2*M^4*u^18)/(694588400640000*b^2*Sqrt[920227*Pi]) + 
      (d^8*K0^2*M^4*u^18)/(1620706268160000*b^2*Sqrt[920227*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(1620706268160000*b^2*Sqrt[920227*Pi]) + 
      (d^14*K0^2*M^4*u^18)/(694588400640000*b^2*Sqrt[920227*Pi]) - 
      (d^16*K0^2*M^4*u^18)/(694588400640000*b^2*Sqrt[920227*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(1620706268160000*b^2*Sqrt[920227*Pi]) - 
      (d^4*K1^2*M^4*u^18)/(694588400640000*b^2*Sqrt[920227*Pi]) + 
      (d^6*K1^2*M^4*u^18)/(694588400640000*b^2*Sqrt[920227*Pi]) + 
      (d^8*K1^2*M^4*u^18)/(1620706268160000*b^2*Sqrt[920227*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(1620706268160000*b^2*Sqrt[920227*Pi]) + 
      (d^14*K1^2*M^4*u^18)/(694588400640000*b^2*Sqrt[920227*Pi]) - 
      (d^16*K1^2*M^4*u^18)/(694588400640000*b^2*Sqrt[920227*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(1620706268160000*b^2*Sqrt[920227*Pi]))/Pi}, 14, 
   15, 1], SeriesData[p, 0, 
   {((-13*K1^2*M^5*Sqrt[Pi/920227]*u^3)/(635197440*b^3) - 
      (25519*d^4*K1^2*M^5*Sqrt[Pi/920227]*u^3)/(793996800*b^3) - 
      (1391*d^2*K1^2*M^5*Sqrt[(11*Pi)/83657]*u^3)/(6351974400*b^3) - 
      (13*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^3)/(4234649600*b^3) - 
      (1521*d^2*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^3)/(4234649600*b^3) - 
      (5031*d^4*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^3)/(1058662400*b^3) + 
      (1989*d^8*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^3)/(423464960*b^3) + 
      (2873*d^12*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^3)/(1058662400*b^3) - 
      (17901*d^16*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^3)/(4234649600*b^3) - 
      (221*d^18*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^3)/(846929920*b^3) - 
      (1989*d^6*K0^2*M^5*Sqrt[(119*Pi)/7733]*u^3)/(1058662400*b^3) + 
      (8619*d^10*K0^2*M^5*Sqrt[(119*Pi)/7733]*u^3)/(2117324800*b^3) - 
      (1989*d^14*K0^2*M^5*Sqrt[(119*Pi)/7733]*u^3)/(1058662400*b^3) - 
      (1079*d^6*K1^2*M^5*Sqrt[(133*Pi)/6919]*u^3)/(1587993600*b^3) + 
      (1157*d^10*K1^2*M^5*Sqrt[(323*Pi)/2849]*u^3)/(1905592320*b^3) + 
      (169*d^12*K1^2*M^5*Sqrt[(323*Pi)/2849]*u^3)/(2381990400*b^3) - 
      (1339*d^14*K1^2*M^5*Sqrt[(323*Pi)/2849]*u^3)/(4763980800*b^3) - 
      (13*d^16*K1^2*M^5*Sqrt[(323*Pi)/2849]*u^3)/(138086400*b^3) - 
      (13*d^18*K1^2*M^5*Sqrt[(323*Pi)/2849]*u^3)/(2117324800*b^3) + 
      (13*d^8*K1^2*M^5*Sqrt[(3553*Pi)/259]*u^3)/(1587993600*b^3) - 
      (33199967*K0*K1*M^5*Sqrt[Pi/920227]*u^4)/(117384486912000*b^3) - 
      (3894019267*d^2*K0*K1*M^5*Sqrt[Pi/920227]*u^4)/(117384486912000*b^3) - 
      (287195201*d^4*K0*K1*M^5*Sqrt[Pi/920227]*u^4)/(652136038400*b^3) - 
      (1090512097*d^6*K0*K1*M^5*Sqrt[Pi/920227]*u^4)/(889276416000*b^3) + 
      (485463953*d^8*K0*K1*M^5*Sqrt[(17*Pi)/54131]*u^4)/
       (19564081152000*b^3) + (92727869*d^10*K0*K1*M^5*Sqrt[(17*Pi)/54131]*
        u^4)/(592850944000*b^3) + (472656067*d^12*K0*K1*M^5*
        Sqrt[(17*Pi)/54131]*u^4)/(29346121728000*b^3) - 
      (2121144481*d^14*K0*K1*M^5*Sqrt[(17*Pi)/54131]*u^4)/
       (29346121728000*b^3) - (36877133*d^16*K0*K1*M^5*Sqrt[(17*Pi)/54131]*
        u^4)/(1565126492160*b^3) - (11583613*d^18*K0*K1*M^5*
        Sqrt[(17*Pi)/54131]*u^4)/(7825632460800*b^3) - 
      (60693*K0^2*M^5*Sqrt[Pi/920227]*u^5)/(567074816000*b^3) - 
      (493293209*d^4*K0^2*M^5*Sqrt[Pi/920227]*u^5)/(2934612172800*b^3) - 
      (1257095533*d^6*K0^2*M^5*Sqrt[Pi/920227]*u^5)/(2667829248000*b^3) - 
      (12808437*d^18*K0^2*M^5*Sqrt[Pi/920227]*u^5)/(1304272076800*b^3) - 
      (18532870891*K1^2*M^5*Sqrt[Pi/920227]*u^5)/(59161781403648000*b^3) - 
      (10919952762071*d^2*K1^2*M^5*Sqrt[Pi/920227]*u^5)/
       (295808907018240000*b^3) - (12156952420439*d^4*K1^2*M^5*
        Sqrt[Pi/920227]*u^5)/(24650742251520000*b^3) - 
      (34231128830851*d^6*K1^2*M^5*Sqrt[Pi/920227]*u^5)/
       (24650742251520000*b^3) + (7321264265939*d^8*K1^2*M^5*Sqrt[Pi/920227]*
        u^5)/(16433828167680000*b^3) + (40543575402889*d^10*K1^2*M^5*
        Sqrt[Pi/920227]*u^5)/(13445859409920000*b^3) + 
      (25948257116587*d^12*K1^2*M^5*Sqrt[Pi/920227]*u^5)/
       (73952226754560000*b^3) - (11476037409113*d^14*K1^2*M^5*
        Sqrt[Pi/920227]*u^5)/(8216914083840000*b^3) - 
      (5104960403957*d^16*K1^2*M^5*Sqrt[Pi/920227]*u^5)/
       (10955885445120000*b^3) - (1778714869979*d^18*K1^2*M^5*Sqrt[Pi/920227]*
        u^5)/(59161781403648000*b^3) - (43515739*d^2*K0^2*M^5*
        Sqrt[(17*Pi)/54131]*u^5)/(58692243456000*b^3) + 
      (541016437*d^8*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^5)/(58692243456000*b^3) + 
      (8917233*d^10*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^5)/(148212736000*b^3) + 
      (47866429*d^12*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^5)/(7336530432000*b^3) - 
      (272287091*d^14*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^5)/(9782040576000*b^3) - 
      (451777*d^16*K0^2*M^5*Sqrt[(323*Pi)/2849]*u^5)/(939075895296*b^3) - 
      (1016832913*K0*K1*M^5*Sqrt[Pi/920227]*u^6)/(3697611337728000*b^3) - 
      (4807079113513*d^2*K0*K1*M^5*Sqrt[Pi/920227]*u^6)/
       (147904453509120000*b^3) - (1790740229249*d^4*K0*K1*M^5*
        Sqrt[Pi/920227]*u^6)/(4108457041920000*b^3) - 
      (7612651377319*d^6*K0*K1*M^5*Sqrt[Pi/920227]*u^6)/
       (6162685562880000*b^3) + (521472997097*d^8*K0*K1*M^5*Sqrt[Pi/920227]*
        u^6)/(1369485680640000*b^3) + (582307394747*d^10*K0*K1*M^5*
        Sqrt[Pi/920227]*u^6)/(216868700160000*b^3) - 
      (1439073499403*d^14*K0*K1*M^5*Sqrt[Pi/920227]*u^6)/
       (1155503543040000*b^3) - (15519530357533*d^16*K0*K1*M^5*
        Sqrt[Pi/920227]*u^6)/(36976113377280000*b^3) - 
      (808497751417*d^18*K0*K1*M^5*Sqrt[Pi/920227]*u^6)/
       (29580890701824000*b^3) + (643254275599*d^12*K0*K1*M^5*
        Sqrt[(19*Pi)/48433]*u^6)/(36976113377280000*b^3) - 
      (12263124583*K0^2*M^5*Sqrt[Pi/920227]*u^7)/(236647125614592000*b^3) - 
      (7291984170971*d^2*K0^2*M^5*Sqrt[Pi/920227]*u^7)/
       (1183235628072960000*b^3) - (23461601078791*d^6*K0^2*M^5*
        Sqrt[Pi/920227]*u^7)/(98602969006080000*b^3) + 
      (4564716284479*d^8*K0^2*M^5*Sqrt[Pi/920227]*u^7)/
       (65735312670720000*b^3) + (27848090085829*d^10*K0^2*M^5*
        Sqrt[Pi/920227]*u^7)/(53783437639680000*b^3) + 
      (6723427673989*d^12*K0^2*M^5*Sqrt[Pi/920227]*u^7)/
       (98602969006080000*b^3) - (71147601802957*d^14*K0^2*M^5*
        Sqrt[Pi/920227]*u^7)/(295808907018240000*b^3) - 
      (97179739066339*d^16*K0^2*M^5*Sqrt[Pi/920227]*u^7)/
       (1183235628072960000*b^3) - (1282091207759*d^18*K0^2*M^5*
        Sqrt[Pi/920227]*u^7)/(236647125614592000*b^3) - 
      (695347189*K1^2*M^5*Sqrt[Pi/920227]*u^7)/(8179048120320000*b^3) - 
      (4429289652643*d^2*K1^2*M^5*Sqrt[Pi/920227]*u^7)/
       (443713360527360000*b^3) - (14764337736217*d^4*K1^2*M^5*
        Sqrt[Pi/920227]*u^7)/(110928340131840000*b^3) - 
      (55524045953533*d^6*K1^2*M^5*Sqrt[Pi/920227]*u^7)/
       (147904453509120000*b^3) + (34298059591861*d^8*K1^2*M^5*
        Sqrt[Pi/920227]*u^7)/(295808907018240000*b^3) + 
      (3652595165297*d^10*K1^2*M^5*Sqrt[Pi/920227]*u^7)/
       (4481953136640000*b^3) + (7653540451687*d^12*K1^2*M^5*Sqrt[Pi/920227]*
        u^7)/(73952226754560000*b^3) - (55917563542823*d^14*K1^2*M^5*
        Sqrt[Pi/920227]*u^7)/(147904453509120000*b^3) - 
      (76417833341539*d^16*K1^2*M^5*Sqrt[Pi/920227]*u^7)/
       (591617814036480000*b^3) - (63544779743*d^18*K1^2*M^5*Sqrt[Pi/920227]*
        u^7)/(7395222675456000*b^3) - (20978450989*d^4*K0^2*M^5*
        Sqrt[(17*Pi)/54131]*u^7)/(4287085608960000*b^3) - 
      (352510806127*K0*K1*M^5*Sqrt[Pi/920227]*u^8)/(7099413768437760000*
        b^3) - (4504702648321*d^4*K0*K1*M^5*Sqrt[Pi/920227]*u^8)/
       (57253336842240000*b^3) - (4558929580991*d^6*K0*K1*M^5*Sqrt[Pi/920227]*
        u^8)/(20400614277120000*b^3) + (78673963772053*d^8*K0*K1*M^5*
        Sqrt[Pi/920227]*u^8)/(1183235628072960000*b^3) + 
      (38180529297599*d^12*K0*K1*M^5*Sqrt[Pi/920227]*u^8)/
       (591617814036480000*b^3) - (5329326491623*d^14*K0*K1*M^5*
        Sqrt[Pi/920227]*u^8)/(23664712561459200*b^3) - 
      (184075056069677*d^16*K0*K1*M^5*Sqrt[Pi/920227]*u^8)/
       (2366471256145920000*b^3) - (827665144441*d^18*K0*K1*M^5*
        Sqrt[Pi/920227]*u^8)/(157764750409728000*b^3) + 
      (4745387677199*d^10*K0*K1*M^5*Sqrt[(11*Pi)/83657]*u^8)/
       (107566875279360000*b^3) - (438425339699*d^2*K0*K1*M^5*
        Sqrt[(19*Pi)/48433]*u^8)/(1419882753687552000*b^3) - 
      (22498369139*K0^2*M^5*Sqrt[Pi/920227]*u^9)/(3549706884218880000*b^3) - 
      (764619106099*d^2*K0^2*M^5*Sqrt[Pi/920227]*u^9)/
       (1014201966919680000*b^3) - (3606870602243*d^4*K0^2*M^5*
        Sqrt[Pi/920227]*u^9)/(354970688421888000*b^3) - 
      (8571502513727*d^6*K0^2*M^5*Sqrt[Pi/920227]*u^9)/
       (295808907018240000*b^3) + (2508410432047*d^8*K0^2*M^5*Sqrt[Pi/920227]*
        u^9)/(295808907018240000*b^3) + (1683411671591*d^12*K0^2*M^5*
        Sqrt[Pi/920227]*u^9)/(197205938012160000*b^3) - 
      (2155944626779*d^14*K0^2*M^5*Sqrt[Pi/920227]*u^9)/
       (73952226754560000*b^3) - (12011355211531*d^16*K0^2*M^5*
        Sqrt[Pi/920227]*u^9)/(1183235628072960000*b^3) - 
      (29899822901*d^18*K0^2*M^5*Sqrt[Pi/920227]*u^9)/
       (43026750111744000*b^3) - (30735649979*K1^2*M^5*Sqrt[Pi/920227]*u^9)/
       (3549706884218880000*b^3) - (7211788375609*d^2*K1^2*M^5*
        Sqrt[Pi/920227]*u^9)/(7099413768437760000*b^3) - 
      (4010414198327*d^4*K1^2*M^5*Sqrt[Pi/920227]*u^9)/
       (295808907018240000*b^3) - (11354126461793*d^6*K1^2*M^5*
        Sqrt[Pi/920227]*u^9)/(295808907018240000*b^3) + 
      (2256442259977*d^8*K1^2*M^5*Sqrt[Pi/920227]*u^9)/
       (197205938012160000*b^3) + (26875976660849*d^10*K1^2*M^5*
        Sqrt[Pi/920227]*u^9)/(322700625838080000*b^3) + 
      (1997720244109*d^12*K1^2*M^5*Sqrt[Pi/920227]*u^9)/
       (177485344210944000*b^3) - (69096241189*d^14*K1^2*M^5*Sqrt[Pi/920227]*
        u^9)/(1789166776320000*b^3) - (47816433823063*d^16*K1^2*M^5*
        Sqrt[Pi/920227]*u^9)/(3549706884218880000*b^3) - 
      (4719160903*d^18*K1^2*M^5*Sqrt[Pi/920227]*u^9)/(5089185497088000*b^3) + 
      (71199109813*d^10*K0^2*M^5*Sqrt[(19*Pi)/48433]*u^9)/
       (21513375055872000*b^3) - (398677723*K0*K1*M^5*Sqrt[Pi/920227]*u^10)/
       (107566875279360000*b^3) - (912652819*d^2*K0*K1*M^5*Sqrt[Pi/920227]*
        u^10)/(2086835322880000*b^3) - (4924541482867*d^6*K0*K1*M^5*
        Sqrt[Pi/920227]*u^10)/(295808907018240000*b^3) + 
      (1460391360451*d^12*K0*K1*M^5*Sqrt[Pi/920227]*u^10)/
       (295808907018240000*b^3) - (2967825080597*d^14*K0*K1*M^5*
        Sqrt[Pi/920227]*u^10)/(177485344210944000*b^3) - 
      (20821634338531*d^16*K0*K1*M^5*Sqrt[Pi/920227]*u^10)/
       (3549706884218880000*b^3) - (290862347891*d^18*K0*K1*M^5*
        Sqrt[Pi/920227]*u^10)/(709941376843776000*b^3) - 
      (54747363589*d^4*K0*K1*M^5*Sqrt[(19*Pi)/48433]*u^10)/
       (177485344210944000*b^3) + (152684252747*d^8*K0*K1*M^5*
        Sqrt[(19*Pi)/48433]*u^10)/(591617814036480000*b^3) + 
      (31153578347*d^10*K0*K1*M^5*Sqrt[(187*Pi)/4921]*u^10)/
       (161350312919040000*b^3) - (628436663*K0^2*M^5*Sqrt[Pi/920227]*u^11)/
       (1774853442109440000*b^3) - (148712969401*d^2*K0^2*M^5*Sqrt[Pi/920227]*
        u^11)/(3549706884218880000*b^3) - (99743992871*d^4*K0^2*M^5*
        Sqrt[Pi/920227]*u^11)/(177485344210944000*b^3) - 
      (67479873743*d^6*K0^2*M^5*Sqrt[Pi/920227]*u^11)/
       (42258415288320000*b^3) + (825911029*d^8*K0^2*M^5*Sqrt[Pi/920227]*
        u^11)/(1760767303680000*b^3) + (8866609189*d^10*K0^2*M^5*
        Sqrt[Pi/920227]*u^11)/(2561116078080000*b^3) + 
      (693353327*d^12*K0^2*M^5*Sqrt[Pi/920227]*u^11)/(1457186734080000*b^3) - 
      (1001253138097*d^16*K0^2*M^5*Sqrt[Pi/920227]*u^11)/
       (1774853442109440000*b^3) - (28384723837*d^18*K0^2*M^5*Sqrt[Pi/920227]*
        u^11)/(709941376843776000*b^3) - 
      (11620073627*K1^2*M^5*Sqrt[Pi/920227]*u^11)/(26622801631641600000*
        b^3) - (2735015334607*d^2*K1^2*M^5*Sqrt[Pi/920227]*u^11)/
       (53245603263283200000*b^3) - (3048909242077*d^4*K1^2*M^5*
        Sqrt[Pi/920227]*u^11)/(4437133605273600000*b^3) - 
      (7063013467*d^6*K1^2*M^5*Sqrt[Pi/920227]*u^11)/(3622149881856000*b^3) + 
      (275525147*d^8*K1^2*M^5*Sqrt[Pi/920227]*u^11)/(480209264640000*b^3) + 
      (1105785014309*d^12*K1^2*M^5*Sqrt[Pi/920227]*u^11)/
       (1901628687974400000*b^3) - (26039994373669*d^14*K1^2*M^5*
        Sqrt[Pi/920227]*u^11)/(13311400815820800000*b^3) - 
      (3670706194217*d^16*K1^2*M^5*Sqrt[Pi/920227]*u^11)/
       (5324560326328320000*b^3) - (34800673349*d^18*K1^2*M^5*Sqrt[Pi/920227]*
        u^11)/(709941376843776000*b^3) - (7601038349*d^14*K0^2*M^5*
        Sqrt[(17*Pi)/54131]*u^11)/(80675156459520000*b^3) + 
      (8549265041*d^10*K1^2*M^5*Sqrt[(19*Pi)/48433]*u^11)/
       (38416741171200000*b^3) - (56671316857*d^2*K0*K1*M^5*Sqrt[Pi/920227]*
        u^12)/(3327850203955200000*b^3) - (84339034921*d^4*K0*K1*M^5*
        Sqrt[Pi/920227]*u^12)/(369761133772800000*b^3) - 
      (14358984053*d^6*K0*K1*M^5*Sqrt[Pi/920227]*u^12)/
       (22185668026368000*b^3) + (4694239981*d^8*K0*K1*M^5*Sqrt[Pi/920227]*
        u^12)/(24650742251520000*b^3) - (1079241548183*d^14*K0*K1*M^5*
        Sqrt[Pi/920227]*u^12)/(1663925101977600000*b^3) - 
      (76251143879*d^16*K0*K1*M^5*Sqrt[Pi/920227]*u^12)/
       (332785020395520000*b^3) - (732582227*d^18*K0*K1*M^5*Sqrt[Pi/920227]*
        u^12)/(44371336052736000*b^3) + (6430032169*d^10*K0*K1*M^5*
        Sqrt[(11*Pi)/83657]*u^12)/(50421972787200000*b^3) - 
      (28239797*K0*K1*M^5*Sqrt[(17*Pi)/54131]*u^12)/(3327850203955200000*
        b^3) + (37886045041*d^12*K0*K1*M^5*Sqrt[(17*Pi)/54131]*u^12)/
       (3327850203955200000*b^3) - (71101187*K0^2*M^5*Sqrt[Pi/920227]*u^13)/
       (6655700407910400000*b^3) - (8395788551*d^2*K0^2*M^5*Sqrt[Pi/920227]*
        u^13)/(6655700407910400000*b^3) - 
      (3125441717*d^4*K0^2*M^5*Sqrt[Pi/920227]*u^13)/(184880566886400000*
        b^3) - (132963451*d^6*K0^2*M^5*Sqrt[Pi/920227]*u^13)/
       (2773208503296000*b^3) + (23262791*d^8*K0^2*M^5*Sqrt[Pi/920227]*u^13)/
       (1643382816768000*b^3) + (10471130017*d^10*K0^2*M^5*Sqrt[Pi/920227]*
        u^13)/(100843945574400000*b^3) + (23884718899*d^12*K0^2*M^5*
        Sqrt[Pi/920227]*u^13)/(1663925101977600000*b^3) - 
      (39933514501*d^14*K0^2*M^5*Sqrt[Pi/920227]*u^13)/
       (831962550988800000*b^3) - (22607802167*d^16*K0^2*M^5*Sqrt[Pi/920227]*
        u^13)/(1331140081582080000*b^3) - 
      (36646931*d^18*K0^2*M^5*Sqrt[Pi/920227]*u^13)/(29580890701824000*b^3) - 
      (82529311*K1^2*M^5*Sqrt[Pi/920227]*u^13)/(6655700407910400000*b^3) - 
      (1391917819*d^2*K1^2*M^5*Sqrt[Pi/920227]*u^13)/(950814343987200000*
        b^3) - (1813692763*d^4*K1^2*M^5*Sqrt[Pi/920227]*u^13)/
       (92440283443200000*b^3) - (2777967517*d^6*K1^2*M^5*Sqrt[Pi/920227]*
        u^13)/(49917753059328000*b^3) + (32837340443*d^8*K1^2*M^5*
        Sqrt[Pi/920227]*u^13)/(1996710122373120000*b^3) + 
      (109362441599*d^10*K1^2*M^5*Sqrt[Pi/920227]*u^13)/
       (907595510169600000*b^3) - (78717193189*d^16*K1^2*M^5*Sqrt[Pi/920227]*
        u^13)/(3993420244746240000*b^3) - (1917338869*d^18*K1^2*M^5*
        Sqrt[Pi/920227]*u^13)/(1331140081582080000*b^3) + 
      (171734089*d^12*K1^2*M^5*Sqrt[(11*Pi)/83657]*u^13)/
       (113449438771200000*b^3) - (8176880597*d^14*K1^2*M^5*
        Sqrt[(17*Pi)/54131]*u^13)/(2495887652966400000*b^3) - 
      (1337527*K0*K1*M^5*Sqrt[Pi/920227]*u^14)/(415981275494400000*b^3) - 
      (630923989*d^2*K0*K1*M^5*Sqrt[Pi/920227]*u^14)/(1663925101977600000*
        b^3) - (4230175319*d^4*K0*K1*M^5*Sqrt[Pi/920227]*u^14)/
       (831962550988800000*b^3) + (10701858901*d^8*K0*K1*M^5*Sqrt[Pi/920227]*
        u^14)/(2495887652966400000*b^3) + (7079718461*d^10*K0*K1*M^5*
        Sqrt[Pi/920227]*u^14)/(226898877542400000*b^3) + 
      (10743679757*d^12*K0*K1*M^5*Sqrt[Pi/920227]*u^14)/
       (2495887652966400000*b^3) - (140521981*d^14*K0*K1*M^5*Sqrt[Pi/920227]*
        u^14)/(9749561144400000*b^3) - (2550081239*d^16*K0*K1*M^5*
        Sqrt[Pi/920227]*u^14)/(499177530593280000*b^3) - 
      (125500849*d^18*K0*K1*M^5*Sqrt[Pi/920227]*u^14)/
       (332785020395520000*b^3) - (132397849*d^6*K0*K1*M^5*
        Sqrt[(17*Pi)/54131]*u^14)/(155992978310400000*b^3) - 
      (28003*K0^2*M^5*Sqrt[Pi/920227]*u^15)/(151265918361600000*b^3) - 
      (36282979*d^2*K0^2*M^5*Sqrt[Pi/920227]*u^15)/(1663925101977600000*
        b^3) - (60781241*d^4*K0^2*M^5*Sqrt[Pi/920227]*u^15)/
       (207990637747200000*b^3) - (16195633*d^6*K0^2*M^5*Sqrt[Pi/920227]*
        u^15)/(19499122288800000*b^3) + (618923533*d^8*K0^2*M^5*
        Sqrt[Pi/920227]*u^15)/(2495887652966400000*b^3) + 
      (407126669*d^10*K0^2*M^5*Sqrt[Pi/920227]*u^15)/(226898877542400000*
        b^3) + (9574541*d^12*K0^2*M^5*Sqrt[Pi/920227]*u^15)/
       (38998244577600000*b^3) - (516220483*d^14*K0^2*M^5*Sqrt[Pi/920227]*
        u^15)/(623971913241600000*b^3) - (293325811*d^16*K0^2*M^5*
        Sqrt[Pi/920227]*u^15)/(998355061186560000*b^3) - 
      (2426161*d^18*K0^2*M^5*Sqrt[Pi/920227]*u^15)/(110928340131840000*b^3) - 
      (515377*K1^2*M^5*Sqrt[Pi/920227]*u^15)/(2495887652966400000*b^3) - 
      (60723181*d^2*K1^2*M^5*Sqrt[Pi/920227]*u^15)/(2495887652966400000*
        b^3) - (67798861*d^4*K1^2*M^5*Sqrt[Pi/920227]*u^15)/
       (207990637747200000*b^3) - (105124003*d^6*K1^2*M^5*Sqrt[Pi/920227]*
        u^15)/(113449438771200000*b^3) + (345039571*d^8*K1^2*M^5*
        Sqrt[Pi/920227]*u^15)/(1247943826483200000*b^3) + 
      (1514333*d^10*K1^2*M^5*Sqrt[Pi/920227]*u^15)/(756329591808000*b^3) + 
      (170488487*d^12*K1^2*M^5*Sqrt[Pi/920227]*u^15)/(623971913241600000*
        b^3) - (1151360327*d^14*K1^2*M^5*Sqrt[Pi/920227]*u^15)/
       (1247943826483200000*b^3) - (54541019*d^16*K1^2*M^5*Sqrt[Pi/920227]*
        u^15)/(166392510197760000*b^3) - 
      (1354291*d^18*K1^2*M^5*Sqrt[Pi/920227]*u^15)/(55464170065920000*b^3) - 
      (101911*K0*K1*M^5*Sqrt[Pi/920227]*u^16)/(2495887652966400000*b^3) - 
      (6017059*d^2*K0*K1*M^5*Sqrt[Pi/920227]*u^16)/(1247943826483200000*
        b^3) - (57251657*d^6*K0*K1*M^5*Sqrt[Pi/920227]*u^16)/
       (311985956620800000*b^3) + (7562719*d^8*K0*K1*M^5*Sqrt[Pi/920227]*
        u^16)/(138660425164800000*b^3) + (22526681*d^10*K0*K1*M^5*
        Sqrt[Pi/920227]*u^16)/(56724719385600000*b^3) - 
      (15937*d^14*K0*K1*M^5*Sqrt[Pi/920227]*u^16)/(87513592320000*b^3) - 
      (10801057*d^16*K0*K1*M^5*Sqrt[Pi/920227]*u^16)/(166392510197760000*
        b^3) - (52777*d^18*K0*K1*M^5*Sqrt[Pi/920227]*u^16)/
       (10851685447680000*b^3) - (2366107*d^4*K0*K1*M^5*Sqrt[(17*Pi)/54131]*
        u^16)/(623971913241600000*b^3) + 
      (129823*d^12*K0*K1*M^5*Sqrt[(17*Pi)/54131]*u^16)/
       (41598127549440000*b^3) - (31723*d^2*K0^2*M^5*Sqrt[Pi/920227]*u^17)/
       (155992978310400000*b^3) - (847387*d^4*K0^2*M^5*Sqrt[Pi/920227]*u^17)/
       (311985956620800000*b^3) - (1203841*d^6*K0^2*M^5*Sqrt[Pi/920227]*u^17)/
       (155992978310400000*b^3) + (2803391*d^8*K0^2*M^5*Sqrt[Pi/920227]*u^17)/
       (1247943826483200000*b^3) + (16447*d^10*K0^2*M^5*Sqrt[Pi/920227]*u^17)/
       (978012403200000*b^3) + (8423*d^12*K0^2*M^5*Sqrt[Pi/920227]*u^17)/
       (3899824457760000*b^3) - (769*d^14*K0^2*M^5*Sqrt[Pi/920227]*u^17)/
       (100640631168000*b^3) - (1366597*d^16*K0^2*M^5*Sqrt[Pi/920227]*u^17)/
       (499177530593280000*b^3) - (12841*d^18*K0^2*M^5*Sqrt[Pi/920227]*u^17)/
       (62397191324160000*b^3) - (13789*K1^2*M^5*Sqrt[Pi/920227]*u^17)/
       (7487662958899200000*b^3) - (1362719*d^4*K1^2*M^5*Sqrt[Pi/920227]*
        u^17)/(467978934931200000*b^3) - (386867*d^6*K1^2*M^5*Sqrt[Pi/920227]*
        u^17)/(46797893493120000*b^3) + (1795039*d^8*K1^2*M^5*Sqrt[Pi/920227]*
        u^17)/(748766295889920000*b^3) + 
      (1534703*d^10*K1^2*M^5*Sqrt[Pi/920227]*u^17)/(85087079078400000*b^3) + 
      (2158019*d^12*K1^2*M^5*Sqrt[Pi/920227]*u^17)/(935957869862400000*b^3) - 
      (4394701*d^16*K1^2*M^5*Sqrt[Pi/920227]*u^17)/(1497532591779840000*
        b^3) - (2753*d^18*K1^2*M^5*Sqrt[Pi/920227]*u^17)/
       (12479438264832000*b^3) - (K0^2*M^5*Sqrt[(17*Pi)/54131]*u^17)/
       (9865168588800000*b^3) - (61*d^2*K1^2*M^5*Sqrt[(19*Pi)/48433]*u^17)/
       (5317942442400000*b^3) - (201629*d^14*K1^2*M^5*Sqrt[(19*Pi)/48433]*
        u^17)/(467978934931200000*b^3) - (443*K0*K1*M^5*Sqrt[Pi/920227]*u^18)/
       (1871915739724800000*b^3) - (2323*d^2*K0*K1*M^5*Sqrt[Pi/920227]*u^18)/
       (81387640857600000*b^3) - (59809*d^4*K0*K1*M^5*Sqrt[Pi/920227]*u^18)/
       (155992978310400000*b^3) - (3053*d^6*K0*K1*M^5*Sqrt[Pi/920227]*u^18)/
       (2836235969280000*b^3) + (3697*d^8*K0*K1*M^5*Sqrt[Pi/920227]*u^18)/
       (12479438264832000*b^3) + (203239*d^10*K0*K1*M^5*Sqrt[Pi/920227]*u^18)/
       (85087079078400000*b^3) + (4057*d^12*K0*K1*M^5*Sqrt[Pi/920227]*u^18)/
       (14181179846400000*b^3) - (103*d^14*K0*K1*M^5*Sqrt[Pi/920227]*u^18)/
       (96470611200000*b^3) - (d^16*K0*K1*M^5*Sqrt[Pi/920227]*u^18)/
       (2593130029056*b^3) - (47*d^18*K0*K1*M^5*Sqrt[Pi/920227]*u^18)/
       (1620706268160000*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/920227]*u^19)/
       (1620706268160000*b^3) - (d^4*K0^2*M^5*Sqrt[Pi/920227]*u^19)/
       (121552970112000*b^3) - (137*d^6*K0^2*M^5*Sqrt[Pi/920227]*u^19)/
       (6077648505600000*b^3) - (137*d^14*K0^2*M^5*Sqrt[Pi/920227]*u^19)/
       (6077648505600000*b^3) - (d^16*K0^2*M^5*Sqrt[Pi/920227]*u^19)/
       (121552970112000*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/920227]*u^19)/
       (1620706268160000*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/920227]*u^19)/
       (1620706268160000*b^3) - (d^4*K1^2*M^5*Sqrt[Pi/920227]*u^19)/
       (121552970112000*b^3) - (137*d^6*K1^2*M^5*Sqrt[Pi/920227]*u^19)/
       (6077648505600000*b^3) - (137*d^14*K1^2*M^5*Sqrt[Pi/920227]*u^19)/
       (6077648505600000*b^3) - (d^16*K1^2*M^5*Sqrt[Pi/920227]*u^19)/
       (121552970112000*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/920227]*u^19)/
       (1620706268160000*b^3) + (d^8*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^19)/
       (3038824252800000*b^3) + (d^12*K0^2*M^5*Sqrt[(17*Pi)/54131]*u^19)/
       (3038824252800000*b^3) + (d^8*K1^2*M^5*Sqrt[(17*Pi)/54131]*u^19)/
       (3038824252800000*b^3) + (d^12*K1^2*M^5*Sqrt[(17*Pi)/54131]*u^19)/
       (3038824252800000*b^3) + (d^10*K0^2*M^5*Sqrt[(209*Pi)/4403]*u^19)/
       (4051765670400000*b^3) + (d^10*K1^2*M^5*Sqrt[(209*Pi)/4403]*u^19)/
       (4051765670400000*b^3))/Pi}, 12, 13, 1]}, 3, 5, 1]


==> anc/spectrum_18_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-10709*d^16*K0^2*M^4*Sqrt[11/(10720047*Pi)]*u^2)/
       (142540800*b^2) + (887*d^8*K0^2*M^4*Sqrt[19/(6206343*Pi)]*u^2)/
       (18411520*b^2) + (K1^2*M^4*Sqrt[39/(3023603*Pi)]*u^2)/(18411520*b^2) + 
      (1963*d^4*K1^2*M^4*Sqrt[39/(3023603*Pi)]*u^2)/(23014400*b^2) - 
      (K0^2*M^4*Sqrt[221/(533577*Pi)]*u^2)/(368230400*b^2) + 
      (221*d^12*K0^2*M^4*Sqrt[221/(533577*Pi)]*u^2)/(92057600*b^2) - 
      (17*d^18*K0^2*M^4*Sqrt[221/(533577*Pi)]*u^2)/(73646080*b^2) + 
      (107*d^2*K1^2*M^4*Sqrt[429/(274873*Pi)]*u^2)/(184115200*b^2) - 
      (39*d^2*K0^2*M^4*Sqrt[663/(177859*Pi)]*u^2)/(368230400*b^2) - 
      (129*d^4*K0^2*M^4*Sqrt[663/(177859*Pi)]*u^2)/(92057600*b^2) - 
      (357*d^6*K0^2*M^4*Sqrt[663/(177859*Pi)]*u^2)/(92057600*b^2) + 
      (1547*d^10*K0^2*M^4*Sqrt[663/(177859*Pi)]*u^2)/(184115200*b^2) - 
      (357*d^14*K0^2*M^4*Sqrt[663/(177859*Pi)]*u^2)/(92057600*b^2) + 
      (581*d^6*K1^2*M^4*Sqrt[741/(159137*Pi)]*u^2)/(46028800*b^2) - 
      (89*d^10*K1^2*M^4*Sqrt[4199/(28083*Pi)]*u^2)/(18411520*b^2) - 
      (13*d^12*K1^2*M^4*Sqrt[4199/(28083*Pi)]*u^2)/(23014400*b^2) + 
      (103*d^14*K1^2*M^4*Sqrt[4199/(28083*Pi)]*u^2)/(46028800*b^2) + 
      (3*d^18*K1^2*M^4*Sqrt[12597/(9361*Pi)]*u^2)/(184115200*b^2) - 
      (d^8*K1^2*M^4*Sqrt[138567/(851*Pi)]*u^2)/(46028800*b^2) + 
      (d^16*K1^2*M^4*Sqrt[289731/(407*Pi)]*u^2)/(92057600*b^2) + 
      (107*d^8*K0^2*M^4*u^2)/(36823040*b^2*Sqrt[117920517*Pi]) - 
      (7*d^16*K0^2*M^4*u^2)/(883752960*b^2*Sqrt[117920517*Pi]) - 
      (40218701*d^6*K0*K1*M^4*Sqrt[17/(6936501*Pi)]*u^3)/(206209024000*b^2) - 
      (8016301*d^16*K0*K1*M^4*Sqrt[17/(6936501*Pi)]*u^3)/(136097955840*b^2) - 
      (6562679*d^18*K0*K1*M^4*Sqrt[17/(6936501*Pi)]*u^3)/
       (2041469337600*b^2) - (7117711*d^2*K0*K1*M^4*Sqrt[19/(6206343*Pi)]*
        u^3)/(3299344384000*b^2) + (10670581*d^8*K0*K1*M^4*
        Sqrt[221/(533577*Pi)]*u^3)/(1701224448000*b^2) + 
      (15319417*d^10*K0*K1*M^4*Sqrt[221/(533577*Pi)]*u^3)/
       (463970304000*b^2) + (5126959*d^12*K0*K1*M^4*Sqrt[221/(533577*Pi)]*
        u^3)/(2551836672000*b^2) - (981537*d^14*K0*K1*M^4*
        Sqrt[969/(121693*Pi)]*u^3)/(283537408000*b^2) - 
      (8375167*K0*K1*M^4*u^3)/(10207346688000*b^2*Sqrt[117920517*Pi]) - 
      (17738013353*d^2*K0*K1*M^4*u^3)/(326635094016000*b^2*
        Sqrt[117920517*Pi]) - (212136803*d^4*K0*K1*M^4*u^3)/
       (170122444800*b^2*Sqrt[117920517*Pi]) - (13681*d^6*K0*K1*M^4*u^3)/
       (235667456*b^2*Sqrt[117920517*Pi]) - 
      (22591379*d^6*K0^2*M^4*Sqrt[3/(39306839*Pi)]*u^4)/(25776128000*b^2) - 
      (6182812213*d^4*K0^2*M^4*Sqrt[13/(9070809*Pi)]*u^4)/
       (85741712179200*b^2) + (1277282406509*d^8*K1^2*M^4*
        Sqrt[13/(9070809*Pi)]*u^4)/(4287085608960000*b^2) + 
      (735331057151*d^10*K1^2*M^4*Sqrt[13/(9070809*Pi)]*u^4)/
       (389735055360000*b^2) + (421785033133*d^12*K1^2*M^4*
        Sqrt[13/(9070809*Pi)]*u^4)/(2143542804480000*b^2) - 
      (21043289*d^2*K0^2*M^4*Sqrt[17/(6936501*Pi)]*u^4)/(5103673344000*b^2) - 
      (44082397*d^14*K0^2*M^4*Sqrt[17/(6936501*Pi)]*u^4)/(283537408000*b^2) - 
      (6841481*d^16*K0^2*M^4*Sqrt[17/(6936501*Pi)]*u^4)/(136097955840*b^2) - 
      (1276196504929*d^6*K1^2*M^4*Sqrt[19/(6206343*Pi)]*u^4)/
       (2143542804480000*b^2) - (104804295997*d^18*K1^2*M^4*
        Sqrt[19/(6206343*Pi)]*u^4)/(8574171217920000*b^2) - 
      (2327141*d^18*K0^2*M^4*Sqrt[23/(5126979*Pi)]*u^4)/(1020734668800*b^2) - 
      (475669*K0^2*M^4*Sqrt[51/(2312167*Pi)]*u^4)/(101619807027200*b^2) + 
      (852529*d^12*K0^2*M^4*Sqrt[221/(533577*Pi)]*u^4)/(318979584000*b^2) + 
      (136277*d^10*K0^2*M^4*Sqrt[2431/(48507*Pi)]*u^4)/(57996288000*b^2) + 
      (295921*d^8*K0^2*M^4*Sqrt[5083/(23199*Pi)]*u^4)/(1701224448000*b^2) - 
      (2623087030957*d^2*K1^2*M^4*u^4)/(8574171217920000*Sqrt[117920517]*b^2*
        Sqrt[Pi]) - (1621853693*K0^2*M^4*u^4)/(4572891316224000*b^2*
        Sqrt[117920517*Pi]) + (130331*d^4*K0^2*M^4*u^4)/
       (311788044288*b^2*Sqrt[117920517*Pi]) - (4474067977*K1^2*M^4*u^4)/
       (1714834243584000*b^2*Sqrt[117920517*Pi]) - 
      (967213729871*d^4*K1^2*M^4*u^4)/(238171422720000*b^2*
        Sqrt[117920517*Pi]) - (2700201246371*d^14*K1^2*M^4*u^4)/
       (238171422720000*b^2*Sqrt[117920517*Pi]) - 
      (31779922175213*d^16*K1^2*M^4*u^4)/(8574171217920000*b^2*
        Sqrt[117920517*Pi]) - (186544667*d^18*K1^2*M^4*u^4)/
       (129911685120000*b^2*Sqrt[117920517*Pi]) - 
      (4409788978831*d^2*K0*K1*M^4*Sqrt[13/(9070809*Pi)]*u^5)/
       (205780109230080000*b^2) + (275551716371*d^8*K0*K1*M^4*
        Sqrt[13/(9070809*Pi)]*u^5)/(1071771402240000*b^2) + 
      (348091752763*d^10*K0*K1*M^4*Sqrt[13/(9070809*Pi)]*u^5)/
       (194867527680000*b^2) - (113059946179*d^16*K0*K1*M^4*
        Sqrt[17/(6936501*Pi)]*u^5)/(535885701120000*b^2) + 
      (701356573*d^12*K0*K1*M^4*Sqrt[4199/(28083*Pi)]*u^5)/
       (1071771402240000*b^2) - (506650817*K0*K1*M^4*u^5)/
       (214354280448000*b^2*Sqrt[117920517*Pi]) - 
      (72071529001*d^2*K0*K1*M^4*u^5)/(41156021846016000*b^2*
        Sqrt[117920517*Pi]) - (1346130251549*d^4*K0*K1*M^4*u^5)/
       (357257134080000*b^2*Sqrt[117920517*Pi]) - 
      (5724130789519*d^6*K0*K1*M^4*u^5)/(535885701120000*b^2*
        Sqrt[117920517*Pi]) - (60081507271*d^14*K0*K1*M^4*u^5)/
       (5582142720000*b^2*Sqrt[117920517*Pi]) - 
      (17919956849*d^18*K0*K1*M^4*u^5)/(77947011072000*b^2*
        Sqrt[117920517*Pi]) - (3425281609*d^18*K0^2*M^4*
        Sqrt[11/(10720047*Pi)]*u^6)/(831434784768000*b^2) + 
      (17300228137859*d^10*K1^2*M^4*Sqrt[11/(10720047*Pi)]*u^6)/
       (24943043543040000*b^2) - (6845038019*K0^2*M^4*Sqrt[13/(9070809*Pi)]*
        u^6)/(274373478973440000*b^2) - (143523304189*d^2*K0^2*M^4*
        Sqrt[13/(9070809*Pi)]*u^6)/(34296684871680000*b^2) + 
      (567108941411*d^10*K0^2*M^4*Sqrt[13/(9070809*Pi)]*u^6)/
       (1558940221440000*b^2) + (37857621323*d^12*K0^2*M^4*
        Sqrt[13/(9070809*Pi)]*u^6)/(779470110720000*b^2) + 
      (772620618599*d^8*K1^2*M^4*Sqrt[13/(9070809*Pi)]*u^6)/
       (8574171217920000*b^2) - (4748402851123*d^16*K1^2*M^4*
        Sqrt[13/(9070809*Pi)]*u^6)/(51445027307520000*b^2) - 
      (1505408627089*d^16*K0^2*M^4*Sqrt[17/(6936501*Pi)]*u^6)/
       (34296684871680000*b^2) - (330505593367*d^14*K0^2*M^4*
        Sqrt[19/(6206343*Pi)]*u^6)/(2858057072640000*b^2) + 
      (1775211943457*d^12*K1^2*M^4*Sqrt[19/(6206343*Pi)]*u^6)/
       (37414565314560000*b^2) - (47223466061*d^4*K0^2*M^4*
        Sqrt[23/(5126979*Pi)]*u^6)/(1558940221440000*b^2) - 
      (662199074107*d^6*K1^2*M^4*Sqrt[23/(5126979*Pi)]*u^6)/
       (4287085608960000*b^2) + (692291267*d^8*K0^2*M^4*Sqrt[481/(245157*Pi)]*
        u^6)/(553172336640000*b^2) - (276904076693*d^2*K1^2*M^4*u^6)/
       (2858057072640000*Sqrt[117920517]*b^2*Sqrt[Pi]) - 
      (1172917717*K0^2*M^4*u^6)/(9461154447360000*b^2*Sqrt[117920517*Pi]) - 
      (24490856639*d^4*K0^2*M^4*u^6)/(489952641024000*b^2*
        Sqrt[117920517*Pi]) - (18597105227191*d^6*K0^2*M^4*u^6)/
       (8574171217920000*b^2*Sqrt[117920517*Pi]) - 
      (18040105309*d^18*K0^2*M^4*u^6)/(5487469579468800*b^2*
        Sqrt[117920517*Pi]) - (4774443419*K1^2*M^4*u^6)/
       (5716114145280000*b^2*Sqrt[117920517*Pi]) - 
      (1368720497713*d^4*K1^2*M^4*u^6)/(1071771402240000*b^2*
        Sqrt[117920517*Pi]) + (86188865699*d^10*K1^2*M^4*u^6)/
       (1187763978240000*b^2*Sqrt[117920517*Pi]) + 
      (828965387*d^12*K1^2*M^4*u^6)/(277144928256000*b^2*
        Sqrt[117920517*Pi]) - (45902984126833*d^14*K1^2*M^4*u^6)/
       (12861256826880000*b^2*Sqrt[117920517*Pi]) - (7411*d^16*K1^2*M^4*u^6)/
       (2761728000*b^2*Sqrt[117920517*Pi]) - (135189396253*d^18*K1^2*M^4*u^6)/
       (1714834243584000*b^2*Sqrt[117920517*Pi]) - 
      (671953974697*d^4*K0*K1*M^4*Sqrt[13/(9070809*Pi)]*u^7)/
       (11432228290560000*b^2) + (192393478283*d^8*K0*K1*M^4*
        Sqrt[13/(9070809*Pi)]*u^7)/(3810742763520000*b^2) + 
      (2392157039003*d^12*K0*K1*M^4*Sqrt[13/(9070809*Pi)]*u^7)/
       (51445027307520000*b^2) - (13268686148309*d^6*K0*K1*M^4*
        Sqrt[17/(6936501*Pi)]*u^7)/(99772174172160000*b^2) - 
      (39094139983*d^18*K0*K1*M^4*Sqrt[17/(6936501*Pi)]*u^7)/
       (13718673948672000*b^2) - (1729410637*K0*K1*M^4*Sqrt[19/(6206343*Pi)]*
        u^7)/(68593369743360000*b^2) + (59489374409*d^10*K0*K1*M^4*
        Sqrt[247/(477411*Pi)]*u^7)/(3117880442880000*b^2) - 
      (779726760073*d^2*K0*K1*M^4*u^7)/(13718673948672000*b^2*
        Sqrt[117920517*Pi]) + (43205*d^4*K0*K1*M^4*u^7)/
       (712658386944*b^2*Sqrt[117920517*Pi]) + 
      (9044204140901*d^6*K0*K1*M^4*u^7)/(99772174172160000*b^2*
        Sqrt[117920517*Pi]) - (22486470389147*d^14*K0*K1*M^4*u^7)/
       (10289005461504000*b^2*Sqrt[117920517*Pi]) - 
      (153696414234157*d^16*K0*K1*M^4*u^7)/(205780109230080000*b^2*
        Sqrt[117920517*Pi]) - (1696481389*d^18*K0*K1*M^4*u^7)/
       (1371867394867200*b^2*Sqrt[117920517*Pi]) + 
      (54790622653*d^8*K0^2*M^4*Sqrt[13/(9070809*Pi)]*u^8)/
       (8574171217920000*b^2) + (10008603149*d^10*K0^2*M^4*
        Sqrt[13/(9070809*Pi)]*u^8)/(207858696192000*b^2) + 
      (328531720541*d^12*K0^2*M^4*Sqrt[13/(9070809*Pi)]*u^8)/
       (51445027307520000*b^2) - (96511676403223*d^6*K1^2*M^4*
        Sqrt[13/(9070809*Pi)]*u^8)/(3292481747681280000*b^2) - 
      (45531727*K1^2*M^4*Sqrt[17/(6936501*Pi)]*u^8)/(8574171217920000*b^2) - 
      (5385354553*d^18*K1^2*M^4*Sqrt[23/(5126979*Pi)]*u^8)/
       (13718673948672000*b^2) + (205483080613*d^10*K1^2*M^4*
        Sqrt[37/(3187041*Pi)]*u^8)/(9353641328640000*b^2) - 
      (2391866677*d^2*K0^2*M^4*Sqrt[323/(365079*Pi)]*u^8)/
       (117588633845760000*b^2) - (581797706587*d^2*K0^2*M^4*u^8)/
       (823120436920320000*Sqrt[117920517]*b^2*Sqrt[Pi]) - 
      (237352547413*d^2*K1^2*M^4*u^8)/(22864456581120000*Sqrt[117920517]*b^2*
        Sqrt[Pi]) - (2036238991*K0^2*M^4*u^8)/(34296684871680000*b^2*
        Sqrt[117920517*Pi]) - (342786019063*d^4*K0^2*M^4*u^8)/
       (3429668487168000*b^2*Sqrt[117920517*Pi]) - 
      (618213525871*d^6*K0^2*M^4*u^8)/(2143542804480000*b^2*
        Sqrt[117920517*Pi]) - (257060520229*d^14*K0^2*M^4*u^8)/
       (886983229440000*b^2*Sqrt[117920517*Pi]) - 
      (10270218063551*d^16*K0^2*M^4*u^8)/(102890054615040000*b^2*
        Sqrt[117920517*Pi]) - (92349354407*d^18*K0^2*M^4*u^8)/
       (13718673948672000*b^2*Sqrt[117920517*Pi]) - 
      (3369285859*d^4*K1^2*M^4*u^8)/(24638423040000*b^2*Sqrt[117920517*Pi]) - 
      (8176102410197*d^6*K1^2*M^4*u^8)/(3292481747681280000*b^2*
        Sqrt[117920517*Pi]) + (30758079799*d^8*K1^2*M^4*u^8)/
       (259823370240000*b^2*Sqrt[117920517*Pi]) + 
      (565010431*d^10*K1^2*M^4*u^8)/(27838218240000*b^2*Sqrt[117920517*Pi]) + 
      (154547447963*d^12*K1^2*M^4*u^8)/(1429028536320000*b^2*
        Sqrt[117920517*Pi]) - (3314640287947*d^14*K1^2*M^4*u^8)/
       (8574171217920000*b^2*Sqrt[117920517*Pi]) - 
      (1713995834809*d^16*K1^2*M^4*u^8)/(12861256826880000*b^2*
        Sqrt[117920517*Pi]) + (46842585943*d^10*K0*K1*M^4*
        Sqrt[11/(10720047*Pi)]*u^9)/(1403046199296000*b^2) - 
      (128535773*K0*K1*M^4*u^9)/(3429668487168000*b^2*Sqrt[117920517*Pi]) - 
      (25340229197*d^2*K0*K1*M^4*u^9)/(5716114145280000*b^2*
        Sqrt[117920517*Pi]) - (510055783619*d^4*K0*K1*M^4*u^9)/
       (8574171217920000*b^2*Sqrt[117920517*Pi]) - 
      (9375261223*d^6*K0*K1*M^4*u^9)/(55436451840000*b^2*
        Sqrt[117920517*Pi]) + (643936562047*d^8*K0*K1*M^4*u^9)/
       (12861256826880000*b^2*Sqrt[117920517*Pi]) + 
      (540035285417*d^12*K0*K1*M^4*u^9)/(11023934423040000*b^2*
        Sqrt[117920517*Pi]) - (1641717305237*d^14*K0*K1*M^4*u^9)/
       (9645942620160000*b^2*Sqrt[117920517*Pi]) - 
      (337181452121*d^16*K0*K1*M^4*u^9)/(5716114145280000*b^2*
        Sqrt[117920517*Pi]) - (41612266153*d^18*K0*K1*M^4*u^9)/
       (10289005461504000*b^2*Sqrt[117920517*Pi]) - 
      (1154609*K0^2*M^4*Sqrt[13/(9070809*Pi)]*u^10)/(4287085608960000*b^2) - 
      (2452653887*d^14*K0^2*M^4*Sqrt[13/(9070809*Pi)]*u^10)/
       (1929188524032000*b^2) - (1243585633*d^6*K0^2*M^4*
        Sqrt[17/(6936501*Pi)]*u^10)/(1286125682688000*b^2) - 
      (41228037677*K1^2*M^4*Sqrt[19/(6206343*Pi)]*u^10)/
       (197548904860876800000*b^2) - (2981711*d^4*K0^2*M^4*
        Sqrt[23/(5126979*Pi)]*u^10)/(11908571136000*b^2) - 
      (15615672521*d^18*K0^2*M^4*Sqrt[37/(3187041*Pi)]*u^10)/
       (1646240873840640000*b^2) - (493702954103*d^6*K1^2*M^4*
        Sqrt[143/(824619*Pi)]*u^10)/(3591798270197760000*b^2) - 
      (7281764023*d^2*K0^2*M^4*u^10)/(17148342435840000*Sqrt[117920517]*b^2*
        Sqrt[Pi]) - (412322769763*d^2*K1^2*M^4*u^10)/(771675409612800000*
        Sqrt[117920517]*b^2*Sqrt[Pi]) + (1543669103*d^8*K0^2*M^4*u^10)/
       (321531420672000*b^2*Sqrt[117920517*Pi]) + 
      (250204636943*d^10*K0^2*M^4*u^10)/(7015230996480000*b^2*
        Sqrt[117920517*Pi]) + (5829231547*d^12*K0^2*M^4*u^10)/
       (1205742827520000*b^2*Sqrt[117920517*Pi]) - 
      (10566207767*d^16*K0^2*M^4*u^10)/(1837322403840000*b^2*
        Sqrt[117920517*Pi]) - (2371594931*d^18*K0^2*M^4*u^10)/
       (49886087086080000*b^2*Sqrt[117920517*Pi]) - 
      (130766992553*K1^2*M^4*u^10)/(197548904860876800000*b^2*
        Sqrt[117920517*Pi]) - (113947427417*d^4*K1^2*M^4*u^10)/
       (16076571033600000*b^2*Sqrt[117920517*Pi]) - 
      (5370084004591*d^6*K1^2*M^4*u^10)/(13169926990725120000*b^2*
        Sqrt[117920517*Pi]) + (228231085613*d^8*K1^2*M^4*u^10)/
       (38583770480640000*b^2*Sqrt[117920517*Pi]) + 
      (72849119723*d^10*K1^2*M^4*u^10)/(1670293094400000*b^2*
        Sqrt[117920517*Pi]) + (23836550489*d^12*K1^2*M^4*u^10)/
       (4019142758400000*b^2*Sqrt[117920517*Pi]) - 
      (177430246663*d^14*K1^2*M^4*u^10)/(8769038745600000*b^2*
        Sqrt[117920517*Pi]) - (543824034133*d^16*K1^2*M^4*u^10)/
       (77167540961280000*b^2*Sqrt[117920517*Pi]) - 
      (15101646983*d^18*K1^2*M^4*u^10)/(30867016384512000*b^2*
        Sqrt[117920517*Pi]) - (17576629009*d^4*K0*K1*M^4*
        Sqrt[13/(9070809*Pi)]*u^11)/(96459426201600000*b^2) - 
      (404821*K0*K1*M^4*Sqrt[17/(6936501*Pi)]*u^11)/(4593306009600000*b^2) - 
      (99750551*d^2*K0*K1*M^4*Sqrt[19/(6206343*Pi)]*u^11)/
       (10717714022400000*b^2) + (187156273*d^10*K0*K1*M^4*
        Sqrt[19/(6206343*Pi)]*u^11)/(243584409600000*b^2) + 
      (10238814959*d^12*K0*K1*M^4*Sqrt[19/(6206343*Pi)]*u^11)/
       (96459426201600000*b^2) - (8562627098177*d^14*K0*K1*M^4*
        Sqrt[19/(6206343*Pi)]*u^11)/(24693613107609600000*b^2) - 
      (32437152607*d^6*K0*K1*M^4*u^11)/(4822971310080000*b^2*
        Sqrt[117920517*Pi]) + (37964978347*d^8*K0*K1*M^4*u^11)/
       (19291885240320000*b^2*Sqrt[117920517*Pi]) - 
      (132345364079*d^14*K0*K1*M^4*u^11)/(705531803074560000*b^2*
        Sqrt[117920517*Pi]) - (2538866243*d^16*K0*K1*M^4*u^11)/
       (1071771402240000*b^2*Sqrt[117920517*Pi]) - 
      (127884359*d^18*K0*K1*M^4*u^11)/(771675409612800*b^2*
        Sqrt[117920517*Pi]) + (270946134887*d^10*K0^2*M^4*
        Sqrt[13/(9070809*Pi)]*u^12)/(3367310878310400000*b^2) + 
      (55286207*d^12*K0^2*M^4*Sqrt[13/(9070809*Pi)]*u^12)/
       (4763428454400000*b^2) - (782399357*d^4*K1^2*M^4*Sqrt[19/(6206343*Pi)]*
        u^12)/(72344569651200000*b^2) + (56763534767*d^12*K1^2*M^4*
        Sqrt[19/(6206343*Pi)]*u^12)/(6173403276902400000*b^2) - 
      (4625629*d^16*K0^2*M^4*Sqrt[37/(3187041*Pi)]*u^12)/
       (964594262016000*b^2) - (9649511*d^6*K1^2*M^4*Sqrt[437/(269841*Pi)]*
        u^12)/(7234456965120000*b^2) - (635803547*d^2*K0^2*M^4*u^12)/
       (48229713100800000*Sqrt[117920517]*b^2*Sqrt[Pi]) - 
      (4445510711*d^2*K1^2*M^4*u^12)/(289378278604800000*Sqrt[117920517]*b^2*
        Sqrt[Pi]) - (765887*K0^2*M^4*u^12)/(6889959014400000*b^2*
        Sqrt[117920517*Pi]) - (8529164929*d^4*K0^2*M^4*u^12)/
       (48229713100800000*b^2*Sqrt[117920517*Pi]) - 
      (2420362579*d^6*K0^2*M^4*u^12)/(4822971310080000*b^2*
        Sqrt[117920517*Pi]) + (283934179*d^8*K0^2*M^4*u^12)/
       (1929188524032000*b^2*Sqrt[117920517*Pi]) + 
      (140054837701*d^10*K0^2*M^4*u^12)/(3367310878310400000*b^2*
        Sqrt[117920517*Pi]) + (474871*d^12*K0^2*M^4*u^12)/
       (334058618880000*b^2*Sqrt[117920517*Pi]) - 
      (38191997*d^14*K0^2*M^4*u^12)/(75595161600000*b^2*Sqrt[117920517*Pi]) - 
      (4813579*d^18*K0^2*M^4*u^12)/(385837704806400*b^2*Sqrt[117920517*Pi]) - 
      (37860917*K1^2*M^4*u^12)/(289378278604800000*b^2*Sqrt[117920517*Pi]) + 
      (4952222837*d^8*K1^2*M^4*u^12)/(28937827860480000*b^2*
        Sqrt[117920517*Pi]) + (10938149*d^10*K1^2*M^4*u^12)/
       (8659353600000*b^2*Sqrt[117920517*Pi]) + (86806663*d^12*K1^2*M^4*u^12)/
       (37414565314560000*b^2*Sqrt[117920517*Pi]) - 
      (27631837*d^14*K1^2*M^4*u^12)/(47099329200000*b^2*Sqrt[117920517*Pi]) - 
      (3979508779*d^16*K1^2*M^4*u^12)/(19291885240320000*b^2*
        Sqrt[117920517*Pi]) - (25441799*d^18*K1^2*M^4*u^12)/
       (1753807749120000*b^2*Sqrt[117920517*Pi]) - 
      (2220007*d^2*K0*K1*M^4*Sqrt[11/(10720047*Pi)]*u^13)/
       (9353641328640000*b^2) + (2451401837*d^10*K0*K1*M^4*
        Sqrt[11/(10720047*Pi)]*u^13)/(84182771957760000*b^2) - 
      (298159403*d^4*K0*K1*M^4*Sqrt[13/(9070809*Pi)]*u^13)/
       (72344569651200000*b^2) - (193091*K0*K1*M^4*Sqrt[17/(6936501*Pi)]*
        u^13)/(102890054615040000*b^2) + (85479319*d^8*K0*K1*M^4*
        Sqrt[19/(6206343*Pi)]*u^13)/(36172284825600000*b^2) - 
      (3915293*d^16*K0*K1*M^4*Sqrt[19/(6206343*Pi)]*u^13)/
       (1377991802880000*b^2) + (1798213*d^12*K0*K1*M^4*Sqrt[23/(5126979*Pi)]*
        u^13)/(893142835200000*b^2) - (9088361*K0*K1*M^4*u^13)/
       (4630052457676800000*b^2*Sqrt[117920517*Pi]) - 
      (6433798013*d^2*K0*K1*M^4*u^13)/(4630052457676800000*b^2*
        Sqrt[117920517*Pi]) - (5496812063*d^6*K0*K1*M^4*u^13)/
       (36172284825600000*b^2*Sqrt[117920517*Pi]) + 
      (3523968533*d^10*K0*K1*M^4*u^13)/(420913859788800000*b^2*
        Sqrt[117920517*Pi]) - (613072799*d^14*K0*K1*M^4*u^13)/
       (4019142758400000*b^2*Sqrt[117920517*Pi]) - 
      (2037121*d^18*K0*K1*M^4*u^13)/(535885701120000*b^2*
        Sqrt[117920517*Pi]) + (11308499*d^10*K0^2*M^4*Sqrt[11/(10720047*Pi)]*
        u^14)/(6576779059200000*b^2) - (126323*K1^2*M^4*Sqrt[19/(6206343*Pi)]*
        u^14)/(1389015737303040000*b^2) - 
      (394140011*d^14*K0^2*M^4*Sqrt[23/(5126979*Pi)]*u^14)/
       (1157513114419200000*b^2) - (408643*d^16*K0^2*M^4*
        Sqrt[37/(3187041*Pi)]*u^14)/(4822971310080000*b^2) - 
      (278693*d^2*K0^2*M^4*u^14)/(1205742827520000*Sqrt[117920517]*b^2*
        Sqrt[Pi]) - (18658271*d^2*K1^2*M^4*u^14)/(72344569651200000*
        Sqrt[117920517]*b^2*Sqrt[Pi]) - (5647*K0^2*M^4*u^14)/
       (2893782786048000*b^2*Sqrt[117920517*Pi]) - 
      (22413277*d^4*K0^2*M^4*u^14)/(7234456965120000*b^2*
        Sqrt[117920517*Pi]) - (28887949*d^6*K0^2*M^4*u^14)/
       (3288389529600000*b^2*Sqrt[117920517*Pi]) + 
      (23632517*d^8*K0^2*M^4*u^14)/(9043071206400000*b^2*
        Sqrt[117920517*Pi]) + (137*d^10*K0^2*M^4*u^14)/
       (2104569298944*b^2*Sqrt[117920517*Pi]) + (96099673*d^12*K0^2*M^4*u^14)/
       (36172284825600000*b^2*Sqrt[117920517*Pi]) - 
      (135479*d^14*K0^2*M^4*u^14)/(143167979520000*b^2*Sqrt[117920517*Pi]) - 
      (531149*d^18*K0^2*M^4*u^14)/(2411485655040000*b^2*Sqrt[117920517*Pi]) - 
      (3135347*K1^2*M^4*u^14)/(6945078686515200000*b^2*Sqrt[117920517*Pi]) - 
      (125089291*d^4*K1^2*M^4*u^14)/(36172284825600000*b^2*
        Sqrt[117920517*Pi]) - (12230989*d^6*K1^2*M^4*u^14)/
       (1247320166400000*b^2*Sqrt[117920517*Pi]) + 
      (52788941*d^8*K1^2*M^4*u^14)/(18086142412800000*b^2*
        Sqrt[117920517*Pi]) + (4354079*d^10*K1^2*M^4*u^14)/
       (205524345600000*b^2*Sqrt[117920517*Pi]) + (792277*d^12*K1^2*M^4*u^14)/
       (267942850560000*b^2*Sqrt[117920517*Pi]) - 
      (23607193*d^14*K1^2*M^4*u^14)/(2411485655040000*b^2*
        Sqrt[117920517*Pi]) - (307049*d^16*K1^2*M^4*u^14)/
       (87690387456000*b^2*Sqrt[117920517*Pi]) - (1185551*d^18*K1^2*M^4*u^14)/
       (4822971310080000*b^2*Sqrt[117920517*Pi]) - 
      (338857*d^4*K0*K1*M^4*Sqrt[13/(9070809*Pi)]*u^15)/
       (6782303404800000*b^2) + (559481*d^12*K0*K1*M^4*Sqrt[13/(9070809*Pi)]*
        u^15)/(13564606809600000*b^2) - (789823*d^14*K0*K1*M^4*
        Sqrt[13/(9070809*Pi)]*u^15)/(5637239193600000*b^2) - 
      (5839*d^18*K0*K1*M^4*Sqrt[13/(9070809*Pi)]*u^15)/
       (2315026228838400*b^2) + (151397*d^8*K0*K1*M^4*Sqrt[19/(6206343*Pi)]*
        u^15)/(4932584294400000*b^2) - (15737*K0*K1*M^4*u^15)/
       (36172284825600000*b^2*Sqrt[117920517*Pi]) - 
      (1849891*d^2*K0*K1*M^4*u^15)/(36172284825600000*b^2*
        Sqrt[117920517*Pi]) - (d^4*K0*K1*M^4*u^15)/(26098329600*b^2*
        Sqrt[117920517*Pi]) - (52904947*d^6*K0*K1*M^4*u^15)/
       (27129213619200000*b^2*Sqrt[117920517*Pi]) + 
      (143347*d^10*K0*K1*M^4*u^15)/(34017822720000*b^2*Sqrt[117920517*Pi]) + 
      (d^12*K0*K1*M^4*u^15)/(26098329600*b^2*Sqrt[117920517*Pi]) - 
      (462257*d^14*K0*K1*M^4*u^15)/(4133975408640000*b^2*
        Sqrt[117920517*Pi]) - (5064121*d^16*K0*K1*M^4*u^15)/
       (7234456965120000*b^2*Sqrt[117920517*Pi]) - 
      (84391*d^18*K0*K1*M^4*u^15)/(5261423247360000*b^2*Sqrt[117920517*Pi]) + 
      (16013*d^10*K0^2*M^4*Sqrt[11/(10720047*Pi)]*u^16)/
       (986516858880000*b^2) - (41*d^18*K0^2*M^4*Sqrt[11/(10720047*Pi)]*u^16)/
       (219225968640000*b^2) - (1097*d^2*K0^2*M^4*Sqrt[13/(9070809*Pi)]*u^16)/
       (14468913930240000*b^2) + (84589*d^12*K0^2*M^4*Sqrt[13/(9070809*Pi)]*
        u^16)/(54258427238400000*b^2) - (1070639*d^14*K0^2*M^4*
        Sqrt[13/(9070809*Pi)]*u^16)/(217033708953600000*b^2) - 
      (64963*d^4*K1^2*M^4*Sqrt[13/(9070809*Pi)]*u^16)/
       (27129213619200000*b^2) - (5659*d^6*K1^2*M^4*Sqrt[17/(6936501*Pi)]*
        u^16)/(1085168544768000*b^2) + 
      (70937*d^8*K0^2*M^4*Sqrt[19/(6206343*Pi)]*u^16)/
       (54258427238400000*b^2) - (431*d^18*K1^2*M^4*Sqrt[37/(3187041*Pi)]*
        u^16)/(7234456965120000*b^2) - (84757*d^2*K0^2*M^4*u^16)/
       (72344569651200000*Sqrt[117920517]*b^2*Sqrt[Pi]) - 
      (27917*d^2*K1^2*M^4*u^16)/(12057428275200000*Sqrt[117920517]*b^2*
        Sqrt[Pi]) - (677*K0^2*M^4*u^16)/(36172284825600000*b^2*
        Sqrt[117920517*Pi]) - (788369*d^4*K0^2*M^4*u^16)/
       (27129213619200000*b^2*Sqrt[117920517*Pi]) - 
      (2241887*d^6*K0^2*M^4*u^16)/(27129213619200000*b^2*
        Sqrt[117920517*Pi]) + (41*d^12*K0^2*M^4*u^16)/
       (13153558118400*b^2*Sqrt[117920517*Pi]) - (45317*d^14*K0^2*M^4*u^16)/
       (2679428505600000*b^2*Sqrt[117920517*Pi]) - (71867*d^16*K0^2*M^4*u^16)/
       (2411485655040000*b^2*Sqrt[117920517*Pi]) - (727*K1^2*M^4*u^16)/
       (36172284825600000*b^2*Sqrt[117920517*Pi]) + (3761*d^8*K1^2*M^4*u^16)/
       (140930979840000*b^2*Sqrt[117920517*Pi]) + (314761*d^10*K1^2*M^4*u^16)/
       (1644194764800000*b^2*Sqrt[117920517*Pi]) + 
      (677657*d^12*K1^2*M^4*u^16)/(27129213619200000*b^2*
        Sqrt[117920517*Pi]) - (2355211*d^14*K1^2*M^4*u^16)/
       (27129213619200000*b^2*Sqrt[117920517*Pi]) - 
      (693793*d^16*K1^2*M^4*u^16)/(21703370895360000*b^2*
        Sqrt[117920517*Pi]) - (K0*K1*M^4*Sqrt[17/(6936501*Pi)]*u^17)/
       (18086142412800000*b^2) - (173*d^2*K0*K1*M^4*Sqrt[17/(6936501*Pi)]*
        u^17)/(18086142412800000*b^2) + (d^8*K0*K1*M^4*Sqrt[17/(6936501*Pi)]*
        u^17)/(4709932920000*b^2) + (d^12*K0*K1*M^4*Sqrt[19/(6206343*Pi)]*
        u^17)/(6077332800000*b^2) - (d^16*K0*K1*M^4*Sqrt[23/(5126979*Pi)]*
        u^17)/(5425842723840*b^2) - (23*d^4*K0*K1*M^4*Sqrt[299/(394383*Pi)]*
        u^17)/(1695575851200000*b^2) - (K0*K1*M^4*u^17)/
       (583423948800000*b^2*Sqrt[117920517*Pi]) - (379*d^2*K0*K1*M^4*u^17)/
       (2583734630400000*b^2*Sqrt[117920517*Pi]) - (5323*d^6*K0*K1*M^4*u^17)/
       (452153560320000*b^2*Sqrt[117920517*Pi]) + (31121*d^10*K0*K1*M^4*u^17)/
       (1233146073600000*b^2*Sqrt[117920517*Pi]) - 
      (25559*d^14*K0*K1*M^4*u^17)/(2260767801600000*b^2*Sqrt[117920517*Pi]) - 
      (521*d^18*K0*K1*M^4*u^17)/(1808614241280000*b^2*Sqrt[117920517*Pi]) + 
      (d^8*K0^2*M^4*Sqrt[13/(9070809*Pi)]*u^18)/(155915020800000*b^2) + 
      (d^12*K0^2*M^4*Sqrt[13/(9070809*Pi)]*u^18)/(205524345600000*b^2) + 
      (d^8*K1^2*M^4*Sqrt[13/(9070809*Pi)]*u^18)/(155915020800000*b^2) + 
      (d^12*K1^2*M^4*Sqrt[13/(9070809*Pi)]*u^18)/(205524345600000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[221/(533577*Pi)]*u^18)/(411048691200000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[221/(533577*Pi)]*u^18)/(411048691200000*b^2) - 
      (d^2*K0^2*M^4*u^18)/(143540812800000*Sqrt[117920517]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(143540812800000*Sqrt[117920517]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^18)/(9043071206400000*b^2*Sqrt[117920517*Pi]) - 
      (d^4*K0^2*M^4*u^18)/(11961734400000*b^2*Sqrt[117920517*Pi]) - 
      (53*d^6*K0^2*M^4*u^18)/(205524345600000*b^2*Sqrt[117920517*Pi]) - 
      (d^14*K0^2*M^4*u^18)/(4194374400000*b^2*Sqrt[117920517*Pi]) - 
      (d^16*K0^2*M^4*u^18)/(10961298432000*b^2*Sqrt[117920517*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(164419476480000*b^2*Sqrt[117920517*Pi]) - 
      (K1^2*M^4*u^18)/(9043071206400000*b^2*Sqrt[117920517*Pi]) - 
      (d^4*K1^2*M^4*u^18)/(11961734400000*b^2*Sqrt[117920517*Pi]) - 
      (53*d^6*K1^2*M^4*u^18)/(205524345600000*b^2*Sqrt[117920517*Pi]) - 
      (d^14*K1^2*M^4*u^18)/(4194374400000*b^2*Sqrt[117920517*Pi]) - 
      (d^16*K1^2*M^4*u^18)/(10961298432000*b^2*Sqrt[117920517*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(164419476480000*b^2*Sqrt[117920517*Pi]))/Pi}, 14, 
   15, 1], SeriesData[p, 0, 
   {((K1^2*M^5*Sqrt[(39*Pi)/3023603]*u^3)/(18411520*b^3) + 
      (1963*d^4*K1^2*M^5*Sqrt[(39*Pi)/3023603]*u^3)/(23014400*b^3) - 
      (K0^2*M^5*Sqrt[(221*Pi)/533577]*u^3)/(368230400*b^3) + 
      (221*d^12*K0^2*M^5*Sqrt[(221*Pi)/533577]*u^3)/(92057600*b^3) - 
      (17*d^18*K0^2*M^5*Sqrt[(221*Pi)/533577]*u^3)/(73646080*b^3) + 
      (107*d^2*K1^2*M^5*Sqrt[(429*Pi)/274873]*u^3)/(184115200*b^3) - 
      (39*d^2*K0^2*M^5*Sqrt[(663*Pi)/177859]*u^3)/(368230400*b^3) - 
      (129*d^4*K0^2*M^5*Sqrt[(663*Pi)/177859]*u^3)/(92057600*b^3) - 
      (357*d^6*K0^2*M^5*Sqrt[(663*Pi)/177859]*u^3)/(92057600*b^3) + 
      (51*d^8*K0^2*M^5*Sqrt[(663*Pi)/177859]*u^3)/(36823040*b^3) + 
      (1547*d^10*K0^2*M^5*Sqrt[(663*Pi)/177859]*u^3)/(184115200*b^3) - 
      (357*d^14*K0^2*M^5*Sqrt[(663*Pi)/177859]*u^3)/(92057600*b^3) - 
      (459*d^16*K0^2*M^5*Sqrt[(663*Pi)/177859]*u^3)/(368230400*b^3) + 
      (581*d^6*K1^2*M^5*Sqrt[(741*Pi)/159137]*u^3)/(46028800*b^3) - 
      (89*d^10*K1^2*M^5*Sqrt[(4199*Pi)/28083]*u^3)/(18411520*b^3) - 
      (13*d^12*K1^2*M^5*Sqrt[(4199*Pi)/28083]*u^3)/(23014400*b^3) + 
      (103*d^14*K1^2*M^5*Sqrt[(4199*Pi)/28083]*u^3)/(46028800*b^3) + 
      (3*d^18*K1^2*M^5*Sqrt[(12597*Pi)/9361]*u^3)/(184115200*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(138567*Pi)/851]*u^3)/(46028800*b^3) + 
      (d^16*K1^2*M^5*Sqrt[(289731*Pi)/407]*u^3)/(92057600*b^3) - 
      (8375167*K0*K1*M^5*Sqrt[Pi/117920517]*u^4)/(10207346688000*b^3) - 
      (972700867*d^2*K0*K1*M^5*Sqrt[Pi/117920517]*u^4)/(10207346688000*b^3) - 
      (212136803*d^4*K0*K1*M^5*Sqrt[Pi/117920517]*u^4)/(170122444800*b^3) - 
      (28987033*d^6*K0*K1*M^5*Sqrt[(3*Pi)/39306839]*u^4)/(25776128000*b^3) - 
      (8016301*d^16*K0*K1*M^5*Sqrt[(17*Pi)/6936501]*u^4)/(136097955840*b^3) - 
      (6562679*d^18*K0*K1*M^5*Sqrt[(17*Pi)/6936501]*u^4)/
       (2041469337600*b^3) + (10670581*d^8*K0*K1*M^5*Sqrt[(221*Pi)/533577]*
        u^4)/(1701224448000*b^3) + (15319417*d^10*K0*K1*M^5*
        Sqrt[(221*Pi)/533577]*u^4)/(463970304000*b^3) + 
      (5126959*d^12*K0*K1*M^5*Sqrt[(221*Pi)/533577]*u^4)/
       (2551836672000*b^3) - (981537*d^14*K0*K1*M^5*Sqrt[(969*Pi)/121693]*
        u^4)/(283537408000*b^3) - (6056951*K0^2*M^5*Sqrt[Pi/117920517]*u^5)/
       (10207346688000*b^3) - (79703093*d^4*K0^2*M^5*Sqrt[Pi/117920517]*u^5)/
       (85061222400*b^3) - (4474067977*K1^2*M^5*Sqrt[Pi/117920517]*u^5)/
       (1714834243584000*b^3) - (2623087030957*d^2*K1^2*M^5*
        Sqrt[Pi/117920517]*u^5)/(8574171217920000*b^3) - 
      (967213729871*d^4*K1^2*M^5*Sqrt[Pi/117920517]*u^5)/
       (238171422720000*b^3) - (2700201246371*d^14*K1^2*M^5*
        Sqrt[Pi/117920517]*u^5)/(238171422720000*b^3) - 
      (31779922175213*d^16*K1^2*M^5*Sqrt[Pi/117920517]*u^5)/
       (8574171217920000*b^3) - (400718714393*d^18*K1^2*M^5*
        Sqrt[Pi/117920517]*u^5)/(1714834243584000*b^3) - 
      (22591379*d^6*K0^2*M^5*Sqrt[(3*Pi)/39306839]*u^5)/(25776128000*b^3) + 
      (1277282406509*d^8*K1^2*M^5*Sqrt[(13*Pi)/9070809]*u^5)/
       (4287085608960000*b^3) + (735331057151*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/9070809]*u^5)/(389735055360000*b^3) + 
      (421785033133*d^12*K1^2*M^5*Sqrt[(13*Pi)/9070809]*u^5)/
       (2143542804480000*b^3) - (21043289*d^2*K0^2*M^5*Sqrt[(17*Pi)/6936501]*
        u^5)/(5103673344000*b^3) - (44082397*d^14*K0^2*M^5*
        Sqrt[(17*Pi)/6936501]*u^5)/(283537408000*b^3) - 
      (6841481*d^16*K0^2*M^5*Sqrt[(17*Pi)/6936501]*u^5)/(136097955840*b^3) - 
      (1276196504929*d^6*K1^2*M^5*Sqrt[(19*Pi)/6206343]*u^5)/
       (2143542804480000*b^3) - (2327141*d^18*K0^2*M^5*Sqrt[(23*Pi)/5126979]*
        u^5)/(1020734668800*b^3) + (852529*d^12*K0^2*M^5*
        Sqrt[(221*Pi)/533577]*u^5)/(318979584000*b^3) + 
      (136277*d^10*K0^2*M^5*Sqrt[(2431*Pi)/48507]*u^5)/(57996288000*b^3) + 
      (295921*d^8*K0^2*M^5*Sqrt[(5083*Pi)/23199]*u^5)/(1701224448000*b^3) - 
      (506650817*K0*K1*M^5*Sqrt[Pi/117920517]*u^6)/(214354280448000*b^3) - 
      (1201825299371*d^2*K0*K1*M^5*Sqrt[Pi/117920517]*u^6)/
       (4287085608960000*b^3) - (1346130251549*d^4*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^6)/(357257134080000*b^3) - 
      (5724130789519*d^6*K0*K1*M^5*Sqrt[Pi/117920517]*u^6)/
       (535885701120000*b^3) - (60081507271*d^14*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^6)/(5582142720000*b^3) - (17919956849*d^18*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^6)/(77947011072000*b^3) + 
      (275551716371*d^8*K0*K1*M^5*Sqrt[(13*Pi)/9070809]*u^6)/
       (1071771402240000*b^3) + (348091752763*d^10*K0*K1*M^5*
        Sqrt[(13*Pi)/9070809]*u^6)/(194867527680000*b^3) - 
      (113059946179*d^16*K0*K1*M^5*Sqrt[(17*Pi)/6936501]*u^6)/
       (535885701120000*b^3) + (701356573*d^12*K0*K1*M^5*
        Sqrt[(4199*Pi)/28083]*u^6)/(1071771402240000*b^3) - 
      (3075002701*K0^2*M^5*Sqrt[Pi/117920517]*u^7)/(6859336974336000*b^3) - 
      (2134119482633*d^4*K0^2*M^5*Sqrt[Pi/117920517]*u^7)/
       (2858057072640000*b^3) - (18597105227191*d^6*K0^2*M^5*
        Sqrt[Pi/117920517]*u^7)/(8574171217920000*b^3) - 
      (4774443419*K1^2*M^5*Sqrt[Pi/117920517]*u^7)/(5716114145280000*b^3) - 
      (276904076693*d^2*K1^2*M^5*Sqrt[Pi/117920517]*u^7)/
       (2858057072640000*b^3) - (1368720497713*d^4*K1^2*M^5*
        Sqrt[Pi/117920517]*u^7)/(1071771402240000*b^3) - 
      (45902984126833*d^14*K1^2*M^5*Sqrt[Pi/117920517]*u^7)/
       (12861256826880000*b^3) - (61867287986839*d^16*K1^2*M^5*
        Sqrt[Pi/117920517]*u^7)/(51445027307520000*b^3) - 
      (135189396253*d^18*K1^2*M^5*Sqrt[Pi/117920517]*u^7)/
       (1714834243584000*b^3) - (143523304189*d^2*K0^2*M^5*
        Sqrt[(13*Pi)/9070809]*u^7)/(34296684871680000*b^3) + 
      (567108941411*d^10*K0^2*M^5*Sqrt[(13*Pi)/9070809]*u^7)/
       (1558940221440000*b^3) + (37857621323*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/9070809]*u^7)/(779470110720000*b^3) + 
      (772620618599*d^8*K1^2*M^5*Sqrt[(13*Pi)/9070809]*u^7)/
       (8574171217920000*b^3) + (14431526119*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/9070809]*u^7)/(24358440960000*b^3) + 
      (40674203429*d^12*K1^2*M^5*Sqrt[(13*Pi)/9070809]*u^7)/
       (584602583040000*b^3) - (1505408627089*d^16*K0^2*M^5*
        Sqrt[(17*Pi)/6936501]*u^7)/(34296684871680000*b^3) - 
      (19611437509*d^18*K0^2*M^5*Sqrt[(17*Pi)/6936501]*u^7)/
       (6859336974336000*b^3) - (330505593367*d^14*K0^2*M^5*
        Sqrt[(19*Pi)/6206343]*u^7)/(2858057072640000*b^3) - 
      (662199074107*d^6*K1^2*M^5*Sqrt[(23*Pi)/5126979]*u^7)/
       (4287085608960000*b^3) + (692291267*d^8*K0^2*M^5*Sqrt[(481*Pi)/245157]*
        u^7)/(553172336640000*b^3) - (779726760073*d^2*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^8)/(13718673948672000*b^3) - 
      (13102062886279*d^4*K0*K1*M^5*Sqrt[Pi/117920517]*u^8)/
       (17148342435840000*b^3) - (3383179068443*d^6*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^8)/(1558940221440000*b^3) - 
      (22486470389147*d^14*K0*K1*M^5*Sqrt[Pi/117920517]*u^8)/
       (10289005461504000*b^3) - (153696414234157*d^16*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^8)/(205780109230080000*b^3) + 
      (192393478283*d^8*K0*K1*M^5*Sqrt[(13*Pi)/9070809]*u^8)/
       (3810742763520000*b^3) + (2392157039003*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/9070809]*u^8)/(51445027307520000*b^3) - 
      (1729410637*K0*K1*M^5*Sqrt[(19*Pi)/6206343]*u^8)/
       (68593369743360000*b^3) - (9877756429*d^18*K0*K1*M^5*
        Sqrt[(23*Pi)/5126979]*u^8)/(4572891316224000*b^3) + 
      (59489374409*d^10*K0*K1*M^5*Sqrt[(247*Pi)/477411]*u^8)/
       (3117880442880000*b^3) - (2036238991*K0^2*M^5*Sqrt[Pi/117920517]*u^9)/
       (34296684871680000*b^3) - (18487062541*d^2*K0^2*M^5*Sqrt[Pi/117920517]*
        u^9)/(2540495175680000*b^3) - (342786019063*d^4*K0^2*M^5*
        Sqrt[Pi/117920517]*u^9)/(3429668487168000*b^3) - 
      (618213525871*d^6*K0^2*M^5*Sqrt[Pi/117920517]*u^9)/
       (2143542804480000*b^3) - (257060520229*d^14*K0^2*M^5*
        Sqrt[Pi/117920517]*u^9)/(886983229440000*b^3) - 
      (10270218063551*d^16*K0^2*M^5*Sqrt[Pi/117920517]*u^9)/
       (102890054615040000*b^3) - (92349354407*d^18*K0^2*M^5*
        Sqrt[Pi/117920517]*u^9)/(13718673948672000*b^3) - 
      (237352547413*d^2*K1^2*M^5*Sqrt[Pi/117920517]*u^9)/
       (22864456581120000*b^3) - (3369285859*d^4*K1^2*M^5*Sqrt[Pi/117920517]*
        u^9)/(24638423040000*b^3) + (30758079799*d^8*K1^2*M^5*
        Sqrt[Pi/117920517]*u^9)/(259823370240000*b^3) + 
      (7792717487497*d^10*K1^2*M^5*Sqrt[Pi/117920517]*u^9)/
       (9353641328640000*b^3) + (154547447963*d^12*K1^2*M^5*
        Sqrt[Pi/117920517]*u^9)/(1429028536320000*b^3) - 
      (3314640287947*d^14*K1^2*M^5*Sqrt[Pi/117920517]*u^9)/
       (8574171217920000*b^3) - (1713995834809*d^16*K1^2*M^5*
        Sqrt[Pi/117920517]*u^9)/(12861256826880000*b^3) + 
      (54790622653*d^8*K0^2*M^5*Sqrt[(13*Pi)/9070809]*u^9)/
       (8574171217920000*b^3) + (10008603149*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/9070809]*u^9)/(207858696192000*b^3) + 
      (328531720541*d^12*K0^2*M^5*Sqrt[(13*Pi)/9070809]*u^9)/
       (51445027307520000*b^3) - (45531727*K1^2*M^5*Sqrt[(17*Pi)/6936501]*
        u^9)/(8574171217920000*b^3) - (96723950341*d^6*K1^2*M^5*
        Sqrt[(17*Pi)/6936501]*u^9)/(4287085608960000*b^3) - 
      (5385354553*d^18*K1^2*M^5*Sqrt[(23*Pi)/5126979]*u^9)/
       (13718673948672000*b^3) - (128535773*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^10)/(3429668487168000*b^3) - (25340229197*d^2*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^10)/(5716114145280000*b^3) - 
      (510055783619*d^4*K0*K1*M^5*Sqrt[Pi/117920517]*u^10)/
       (8574171217920000*b^3) - (9375261223*d^6*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^10)/(55436451840000*b^3) + (643936562047*d^8*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^10)/(12861256826880000*b^3) + 
      (540035285417*d^12*K0*K1*M^5*Sqrt[Pi/117920517]*u^10)/
       (11023934423040000*b^3) - (1641717305237*d^14*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^10)/(9645942620160000*b^3) - 
      (337181452121*d^16*K0*K1*M^5*Sqrt[Pi/117920517]*u^10)/
       (5716114145280000*b^3) - (41612266153*d^18*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^10)/(10289005461504000*b^3) + 
      (46842585943*d^10*K0*K1*M^5*Sqrt[(11*Pi)/10720047]*u^10)/
       (1403046199296000*b^3) - (7281764023*d^2*K0^2*M^5*Sqrt[Pi/117920517]*
        u^11)/(17148342435840000*b^3) + (1543669103*d^8*K0^2*M^5*
        Sqrt[Pi/117920517]*u^11)/(321531420672000*b^3) + 
      (250204636943*d^10*K0^2*M^5*Sqrt[Pi/117920517]*u^11)/
       (7015230996480000*b^3) + (5829231547*d^12*K0^2*M^5*Sqrt[Pi/117920517]*
        u^11)/(1205742827520000*b^3) - (10566207767*d^16*K0^2*M^5*
        Sqrt[Pi/117920517]*u^11)/(1837322403840000*b^3) - 
      (164010629*d^18*K0^2*M^5*Sqrt[Pi/117920517]*u^11)/
       (411560218460160*b^3) - (1785350993*K1^2*M^5*Sqrt[Pi/117920517]*u^11)/
       (385837704806400000*b^3) - (412322769763*d^2*K1^2*M^5*
        Sqrt[Pi/117920517]*u^11)/(771675409612800000*b^3) - 
      (113947427417*d^4*K1^2*M^5*Sqrt[Pi/117920517]*u^11)/
       (16076571033600000*b^3) - (1668374947*d^6*K1^2*M^5*Sqrt[Pi/117920517]*
        u^11)/(83154677760000*b^3) + (228231085613*d^8*K1^2*M^5*
        Sqrt[Pi/117920517]*u^11)/(38583770480640000*b^3) + 
      (72849119723*d^10*K1^2*M^5*Sqrt[Pi/117920517]*u^11)/
       (1670293094400000*b^3) + (23836550489*d^12*K1^2*M^5*Sqrt[Pi/117920517]*
        u^11)/(4019142758400000*b^3) - (177430246663*d^14*K1^2*M^5*
        Sqrt[Pi/117920517]*u^11)/(8769038745600000*b^3) - 
      (543824034133*d^16*K1^2*M^5*Sqrt[Pi/117920517]*u^11)/
       (77167540961280000*b^3) - (15101646983*d^18*K1^2*M^5*
        Sqrt[Pi/117920517]*u^11)/(30867016384512000*b^3) - 
      (1154609*K0^2*M^5*Sqrt[(13*Pi)/9070809]*u^11)/(4287085608960000*b^3) - 
      (2452653887*d^14*K0^2*M^5*Sqrt[(13*Pi)/9070809]*u^11)/
       (1929188524032000*b^3) - (1243585633*d^6*K0^2*M^5*
        Sqrt[(17*Pi)/6936501]*u^11)/(1286125682688000*b^3) - 
      (2981711*d^4*K0^2*M^5*Sqrt[(23*Pi)/5126979]*u^11)/
       (11908571136000*b^3) - (32437152607*d^6*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^12)/(4822971310080000*b^3) + (37964978347*d^8*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^12)/(19291885240320000*b^3) - 
      (13616699431*d^14*K0*K1*M^5*Sqrt[Pi/117920517]*u^12)/
       (2009571379200000*b^3) - (2538866243*d^16*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^12)/(1071771402240000*b^3) - (127884359*d^18*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^12)/(771675409612800*b^3) - 
      (17576629009*d^4*K0*K1*M^5*Sqrt[(13*Pi)/9070809]*u^12)/
       (96459426201600000*b^3) - (404821*K0*K1*M^5*Sqrt[(17*Pi)/6936501]*
        u^12)/(4593306009600000*b^3) - (99750551*d^2*K0*K1*M^5*
        Sqrt[(19*Pi)/6206343]*u^12)/(10717714022400000*b^3) + 
      (187156273*d^10*K0*K1*M^5*Sqrt[(19*Pi)/6206343]*u^12)/
       (243584409600000*b^3) + (10238814959*d^12*K0*K1*M^5*
        Sqrt[(19*Pi)/6206343]*u^12)/(96459426201600000*b^3) - 
      (765887*K0^2*M^5*Sqrt[Pi/117920517]*u^13)/(6889959014400000*b^3) - 
      (635803547*d^2*K0^2*M^5*Sqrt[Pi/117920517]*u^13)/
       (48229713100800000*b^3) - (8529164929*d^4*K0^2*M^5*Sqrt[Pi/117920517]*
        u^13)/(48229713100800000*b^3) - (2420362579*d^6*K0^2*M^5*
        Sqrt[Pi/117920517]*u^13)/(4822971310080000*b^3) + 
      (283934179*d^8*K0^2*M^5*Sqrt[Pi/117920517]*u^13)/
       (1929188524032000*b^3) + (2384345437*d^10*K0^2*M^5*Sqrt[Pi/117920517]*
        u^13)/(2192259686400000*b^3) + (2448535499*d^12*K0^2*M^5*
        Sqrt[Pi/117920517]*u^13)/(16076571033600000*b^3) - 
      (38191997*d^14*K0^2*M^5*Sqrt[Pi/117920517]*u^13)/(75595161600000*b^3) - 
      (4813579*d^18*K0^2*M^5*Sqrt[Pi/117920517]*u^13)/(385837704806400*b^3) - 
      (37860917*K1^2*M^5*Sqrt[Pi/117920517]*u^13)/(289378278604800000*b^3) - 
      (4445510711*d^2*K1^2*M^5*Sqrt[Pi/117920517]*u^13)/
       (289378278604800000*b^3) + (4952222837*d^8*K1^2*M^5*Sqrt[Pi/117920517]*
        u^13)/(28937827860480000*b^3) + (10938149*d^10*K1^2*M^5*
        Sqrt[Pi/117920517]*u^13)/(8659353600000*b^3) + 
      (4268868203*d^12*K1^2*M^5*Sqrt[Pi/117920517]*u^13)/
       (24114856550400000*b^3) - (27631837*d^14*K1^2*M^5*Sqrt[Pi/117920517]*
        u^13)/(47099329200000*b^3) - (3979508779*d^16*K1^2*M^5*
        Sqrt[Pi/117920517]*u^13)/(19291885240320000*b^3) - 
      (25441799*d^18*K1^2*M^5*Sqrt[Pi/117920517]*u^13)/
       (1753807749120000*b^3) - (782399357*d^4*K1^2*M^5*Sqrt[(19*Pi)/6206343]*
        u^13)/(72344569651200000*b^3) - (4625629*d^16*K0^2*M^5*
        Sqrt[(37*Pi)/3187041]*u^13)/(964594262016000*b^3) - 
      (9649511*d^6*K1^2*M^5*Sqrt[(437*Pi)/269841]*u^13)/
       (7234456965120000*b^3) - (445463*K0*K1*M^5*Sqrt[Pi/117920517]*u^14)/
       (13153558118400000*b^3) - (41343161*d^2*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^14)/(10334938521600000*b^3) - (5496812063*d^6*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^14)/(36172284825600000*b^3) + 
      (34866701*d^10*K0*K1*M^5*Sqrt[Pi/117920517]*u^14)/
       (106077081600000*b^3) - (613072799*d^14*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^14)/(4019142758400000*b^3) - (2037121*d^18*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^14)/(535885701120000*b^3) - 
      (298159403*d^4*K0*K1*M^5*Sqrt[(13*Pi)/9070809]*u^14)/
       (72344569651200000*b^3) + (85479319*d^8*K0*K1*M^5*
        Sqrt[(19*Pi)/6206343]*u^14)/(36172284825600000*b^3) - 
      (3915293*d^16*K0*K1*M^5*Sqrt[(19*Pi)/6206343]*u^14)/
       (1377991802880000*b^3) + (1798213*d^12*K0*K1*M^5*Sqrt[(23*Pi)/5126979]*
        u^14)/(893142835200000*b^3) - (5647*K0^2*M^5*Sqrt[Pi/117920517]*u^15)/
       (2893782786048000*b^3) - (278693*d^2*K0^2*M^5*Sqrt[Pi/117920517]*u^15)/
       (1205742827520000*b^3) - (22413277*d^4*K0^2*M^5*Sqrt[Pi/117920517]*
        u^15)/(7234456965120000*b^3) - (28887949*d^6*K0^2*M^5*
        Sqrt[Pi/117920517]*u^15)/(3288389529600000*b^3) + 
      (23632517*d^8*K0^2*M^5*Sqrt[Pi/117920517]*u^15)/
       (9043071206400000*b^3) + (62410807*d^10*K0^2*M^5*Sqrt[Pi/117920517]*
        u^15)/(3288389529600000*b^3) + (96099673*d^12*K0^2*M^5*
        Sqrt[Pi/117920517]*u^15)/(36172284825600000*b^3) - 
      (317517749*d^14*K0^2*M^5*Sqrt[Pi/117920517]*u^15)/
       (36172284825600000*b^3) - (531149*d^18*K0^2*M^5*Sqrt[Pi/117920517]*
        u^15)/(2411485655040000*b^3) - (157667*K1^2*M^5*Sqrt[Pi/117920517]*
        u^15)/(72344569651200000*b^3) - (18658271*d^2*K1^2*M^5*
        Sqrt[Pi/117920517]*u^15)/(72344569651200000*b^3) - 
      (125089291*d^4*K1^2*M^5*Sqrt[Pi/117920517]*u^15)/
       (36172284825600000*b^3) - (12230989*d^6*K1^2*M^5*Sqrt[Pi/117920517]*
        u^15)/(1247320166400000*b^3) + (52788941*d^8*K1^2*M^5*
        Sqrt[Pi/117920517]*u^15)/(18086142412800000*b^3) + 
      (4354079*d^10*K1^2*M^5*Sqrt[Pi/117920517]*u^15)/(205524345600000*b^3) + 
      (792277*d^12*K1^2*M^5*Sqrt[Pi/117920517]*u^15)/(267942850560000*b^3) - 
      (23607193*d^14*K1^2*M^5*Sqrt[Pi/117920517]*u^15)/
       (2411485655040000*b^3) - (307049*d^16*K1^2*M^5*Sqrt[Pi/117920517]*
        u^15)/(87690387456000*b^3) - (1185551*d^18*K1^2*M^5*
        Sqrt[Pi/117920517]*u^15)/(4822971310080000*b^3) - 
      (408643*d^16*K0^2*M^5*Sqrt[(37*Pi)/3187041]*u^15)/
       (4822971310080000*b^3) - (15737*K0*K1*M^5*Sqrt[Pi/117920517]*u^16)/
       (36172284825600000*b^3) - (1849891*d^2*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^16)/(36172284825600000*b^3) - 
      (583127*d^4*K0*K1*M^5*Sqrt[Pi/117920517]*u^16)/(847787925600000*b^3) - 
      (52904947*d^6*K0*K1*M^5*Sqrt[Pi/117920517]*u^16)/
       (27129213619200000*b^3) + (143347*d^10*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^16)/(34017822720000*b^3) + (7793003*d^12*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^16)/(13564606809600000*b^3) - 
      (7492409*d^14*K0*K1*M^5*Sqrt[Pi/117920517]*u^16)/
       (3875601945600000*b^3) - (5064121*d^16*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^16)/(7234456965120000*b^3) - (117749*d^18*K0*K1*M^5*
        Sqrt[Pi/117920517]*u^16)/(2411485655040000*b^3) + 
      (151397*d^8*K0*K1*M^5*Sqrt[(19*Pi)/6206343]*u^16)/
       (4932584294400000*b^3) - (677*K0^2*M^5*Sqrt[Pi/117920517]*u^17)/
       (36172284825600000*b^3) - (78031*d^2*K0^2*M^5*Sqrt[Pi/117920517]*u^17)/
       (36172284825600000*b^3) - (788369*d^4*K0^2*M^5*Sqrt[Pi/117920517]*
        u^17)/(27129213619200000*b^3) - 
      (2241887*d^6*K0^2*M^5*Sqrt[Pi/117920517]*u^17)/(27129213619200000*
        b^3) - (71867*d^16*K0^2*M^5*Sqrt[Pi/117920517]*u^17)/
       (2411485655040000*b^3) - (727*K1^2*M^5*Sqrt[Pi/117920517]*u^17)/
       (36172284825600000*b^3) - (27917*d^2*K1^2*M^5*Sqrt[Pi/117920517]*u^17)/
       (12057428275200000*b^3) + (3761*d^8*K1^2*M^5*Sqrt[Pi/117920517]*u^17)/
       (140930979840000*b^3) + (314761*d^10*K1^2*M^5*Sqrt[Pi/117920517]*u^17)/
       (1644194764800000*b^3) + (677657*d^12*K1^2*M^5*Sqrt[Pi/117920517]*
        u^17)/(27129213619200000*b^3) - (2355211*d^14*K1^2*M^5*
        Sqrt[Pi/117920517]*u^17)/(27129213619200000*b^3) - 
      (693793*d^16*K1^2*M^5*Sqrt[Pi/117920517]*u^17)/(21703370895360000*
        b^3) + (16013*d^10*K0^2*M^5*Sqrt[(11*Pi)/10720047]*u^17)/
       (986516858880000*b^3) - (41*d^18*K0^2*M^5*Sqrt[(11*Pi)/10720047]*u^17)/
       (219225968640000*b^3) - (64963*d^4*K1^2*M^5*Sqrt[(13*Pi)/9070809]*
        u^17)/(27129213619200000*b^3) - 
      (5659*d^6*K1^2*M^5*Sqrt[(17*Pi)/6936501]*u^17)/(1085168544768000*b^3) + 
      (70937*d^8*K0^2*M^5*Sqrt[(19*Pi)/6206343]*u^17)/
       (54258427238400000*b^3) + (33389*d^12*K0^2*M^5*Sqrt[(19*Pi)/6206343]*
        u^17)/(27129213619200000*b^3) - 
      (16531*d^14*K0^2*M^5*Sqrt[(19*Pi)/6206343]*u^17)/
       (3875601945600000*b^3) - (431*d^18*K1^2*M^5*Sqrt[(37*Pi)/3187041]*
        u^17)/(7234456965120000*b^3) - (K0*K1*M^5*Sqrt[Pi/117920517]*u^18)/
       (376794633600000*b^3) - (2797*d^2*K0*K1*M^5*Sqrt[Pi/117920517]*u^18)/
       (9043071206400000*b^3) - (5323*d^6*K0*K1*M^5*Sqrt[Pi/117920517]*u^18)/
       (452153560320000*b^3) + (31121*d^10*K0*K1*M^5*Sqrt[Pi/117920517]*u^18)/
       (1233146073600000*b^3) - (25559*d^14*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^18)/(2260767801600000*b^3) - (521*d^18*K0*K1*M^5*Sqrt[Pi/117920517]*
        u^18)/(1808614241280000*b^3) + (d^8*K0*K1*M^5*Sqrt[(17*Pi)/6936501]*
        u^18)/(4709932920000*b^3) + (d^12*K0*K1*M^5*Sqrt[(19*Pi)/6206343]*
        u^18)/(6077332800000*b^3) - (d^16*K0*K1*M^5*Sqrt[(23*Pi)/5126979]*
        u^18)/(5425842723840*b^3) - (23*d^4*K0*K1*M^5*Sqrt[(299*Pi)/394383]*
        u^18)/(1695575851200000*b^3) - (K0^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (9043071206400000*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (143540812800000*b^3) - (d^4*K0^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (11961734400000*b^3) - (53*d^6*K0^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (205524345600000*b^3) - (d^14*K0^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (4194374400000*b^3) - (d^16*K0^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (10961298432000*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (164419476480000*b^3) - (K1^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (9043071206400000*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (143540812800000*b^3) - (d^4*K1^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (11961734400000*b^3) - (53*d^6*K1^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (205524345600000*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (4194374400000*b^3) - (d^16*K1^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (10961298432000*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/117920517]*u^19)/
       (164419476480000*b^3) + (d^8*K0^2*M^5*Sqrt[(13*Pi)/9070809]*u^19)/
       (155915020800000*b^3) + (d^12*K0^2*M^5*Sqrt[(13*Pi)/9070809]*u^19)/
       (205524345600000*b^3) + (d^8*K1^2*M^5*Sqrt[(13*Pi)/9070809]*u^19)/
       (155915020800000*b^3) + (d^12*K1^2*M^5*Sqrt[(13*Pi)/9070809]*u^19)/
       (205524345600000*b^3) + (d^10*K0^2*M^5*Sqrt[(221*Pi)/533577]*u^19)/
       (411048691200000*b^3) + (d^10*K1^2*M^5*Sqrt[(221*Pi)/533577]*u^19)/
       (411048691200000*b^3))/Pi}, 12, 13, 1]}, 3, 5, 1]


==> anc/spectrum_18_8.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/405053440*(K0^2*M^4*Sqrt[17/(32338*Pi)]*u^2)/b^2 - 
      (117*d^2*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^2)/(405053440*b^2) - 
      (387*d^4*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^2)/(101263360*b^2) - 
      (1071*d^6*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^2)/(101263360*b^2) + 
      (153*d^8*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^2)/(40505344*b^2) + 
      (221*d^12*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^2)/(101263360*b^2) - 
      (1071*d^14*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^2)/(101263360*b^2) - 
      (17*d^18*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^2)/(81010688*b^2) + 
      (373*K1^2*M^4*Sqrt[17/(32338*Pi)]*u^2)/(17012244480*b^2) - 
      (126403*d^16*K0^2*M^4*Sqrt[19/(28934*Pi)]*u^2)/(68048977920*b^2) + 
      (107*d^2*K1^2*M^4*Sqrt[23/(23902*Pi)]*u^2)/(55234560*b^2) + 
      (1963*d^4*K1^2*M^4*Sqrt[23/(23902*Pi)]*u^2)/(75947520*b^2) + 
      (12761*d^10*K0^2*M^4*Sqrt[37/(14858*Pi)]*u^2)/(1215160320*b^2) + 
      (581*d^6*K1^2*M^4*Sqrt[437/(1258*Pi)]*u^2)/(151895040*b^2) - 
      (d^8*K1^2*M^4*Sqrt[7429/(74*Pi)]*u^2)/(13808640*b^2) - 
      (89*d^10*K1^2*M^4*Sqrt[7429/(74*Pi)]*u^2)/(182274048*b^2) - 
      (13*d^12*K1^2*M^4*Sqrt[7429/(74*Pi)]*u^2)/(227842560*b^2) + 
      (103*d^14*K1^2*M^4*Sqrt[7429/(74*Pi)]*u^2)/(455685120*b^2) + 
      (23*d^16*K1^2*M^4*Sqrt[7429/(74*Pi)]*u^2)/(303790080*b^2) + 
      (d^18*K1^2*M^4*Sqrt[7429/(74*Pi)]*u^2)/(202526720*b^2) + 
      (245*d^10*K0^2*M^4*u^2)/(243032064*b^2*Sqrt[549746*Pi]) - 
      (10559*d^16*K0^2*M^4*u^2)/(469303296*b^2*Sqrt[549746*Pi]) + 
      (3*K1^2*M^4*u^2)/(515522560*b^2*Sqrt[549746*Pi]) - 
      (17702701*d^10*K0*K1*M^4*Sqrt[17/(32338*Pi)]*u^3)/(170122444800*b^2) - 
      (38596721*d^12*K0*K1*M^4*Sqrt[17/(32338*Pi)]*u^3)/(2807020339200*b^2) + 
      (1761133919*d^14*K0*K1*M^4*Sqrt[17/(32338*Pi)]*u^3)/
       (36491264409600*b^2) + (161944319*d^16*K0*K1*M^4*Sqrt[17/(32338*Pi)]*
        u^3)/(9731003842560*b^2) + (2193383*d^18*K0*K1*M^4*
        Sqrt[17/(32338*Pi)]*u^3)/(1946200768512*b^2) - 
      (720847*d^8*K0*K1*M^4*Sqrt[629/(874*Pi)]*u^3)/(1871346892800*b^2) + 
      (26379553*K0*K1*M^4*u^3)/(145965057638400*b^2*Sqrt[549746*Pi]) + 
      (3117144893*d^2*K0*K1*M^4*u^3)/(145965057638400*b^2*Sqrt[549746*Pi]) + 
      (232363839*d^4*K0*K1*M^4*u^3)/(810916986880*b^2*Sqrt[549746*Pi]) + 
      (900597023*d^6*K0*K1*M^4*u^3)/(1105795891200*b^2*Sqrt[549746*Pi]) + 
      (10418141*d^2*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^4)/(72982528819200*b^2) - 
      (9258791*d^8*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^4)/(5614040678400*b^2) - 
      (482477*d^10*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^4)/(42530611200*b^2) - 
      (1062707*d^12*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^4)/(701755084800*b^2) + 
      (3358351*d^14*K0^2*M^4*Sqrt[323/(1702*Pi)]*u^4)/(12163754803200*b^2) + 
      (81167*d^16*K0^2*M^4*Sqrt[391/(1406*Pi)]*u^4)/(1006655569920*b^2) - 
      (3631347858071*d^2*K1^2*M^4*u^4)/(367831945248768000*Sqrt[549746]*b^2*
        Sqrt[Pi]) + (1017383*K0^2*M^4*u^4)/(48655019212800*b^2*
        Sqrt[549746*Pi]) + (116748223*d^4*K0^2*M^4*u^4)/
       (3649126440960*b^2*Sqrt[549746*Pi]) + (26910217*d^6*K0^2*M^4*u^4)/
       (301580697600*b^2*Sqrt[549746*Pi]) + (10976041*d^18*K0^2*M^4*u^4)/
       (4865501921280*b^2*Sqrt[549746*Pi]) - (1264754927*K1^2*M^4*u^4)/
       (14713277809950720*b^2*Sqrt[549746*Pi]) - 
      (355320776869*d^4*K1^2*M^4*u^4)/(2786605645824000*b^2*
        Sqrt[549746*Pi]) - (10371840701251*d^6*K1^2*M^4*u^4)/
       (30652662104064000*b^2*Sqrt[549746*Pi]) + 
      (78409780661*d^8*K1^2*M^4*u^4)/(523977129984000*b^2*Sqrt[549746*Pi]) + 
      (937321545133*d^10*K1^2*M^4*u^4)/(1286125682688000*b^2*
        Sqrt[549746*Pi]) + (247227427159*d^12*K1^2*M^4*u^4)/
       (7073691254784000*b^2*Sqrt[549746*Pi]) - 
      (3408616747673*d^14*K1^2*M^4*u^4)/(10217554034688000*b^2*
        Sqrt[549746*Pi]) - (4026329946271*d^16*K1^2*M^4*u^4)/
       (40870216138752000*b^2*Sqrt[549746*Pi]) - 
      (399776803739*d^18*K1^2*M^4*u^4)/(73566389049753600*b^2*
        Sqrt[549746*Pi]) - (315252113257*d^16*K0*K1*M^4*Sqrt[19/(28934*Pi)]*
        u^5)/(45978993156096000*b^2) - (19658333*K0*K1*M^4*u^5)/
       (229894965780480*b^2*Sqrt[549746*Pi]) - 
      (1901683189873*d^2*K0*K1*M^4*u^5)/(183915972624384000*b^2*
        Sqrt[549746*Pi]) - (196383673697*d^4*K0*K1*M^4*u^5)/
       (1393302822912000*b^2*Sqrt[549746*Pi]) - 
      (342944319691*d^6*K0*K1*M^4*u^5)/(851462836224000*b^2*
        Sqrt[549746*Pi]) + (151783497881*d^8*K0*K1*M^4*u^5)/
       (1178948542464000*b^2*Sqrt[549746*Pi]) + 
      (563944377329*d^10*K0*K1*M^4*u^5)/(643062841344000*b^2*
        Sqrt[549746*Pi]) + (326349216217*d^12*K0*K1*M^4*u^5)/
       (3536845627392000*b^2*Sqrt[549746*Pi]) - 
      (2331647731277*d^14*K0*K1*M^4*u^5)/(5747374144512000*b^2*
        Sqrt[549746*Pi]) - (289712196577*d^18*K0*K1*M^4*u^5)/
       (36783194524876800*b^2*Sqrt[549746*Pi]) + 
      (70488664751*d^10*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^6)/
       (8515039002624000*b^2) - (481451587*d^2*K0^2*M^4*Sqrt[23/(23902*Pi)]*
        u^6)/(4094604214272000*b^2) - (1564742851739*d^14*K0^2*M^4*
        Sqrt[23/(23902*Pi)]*u^6)/(367831945248768000*b^2) - 
      (7165489535573*d^4*K1^2*M^4*Sqrt[23/(23902*Pi)]*u^6)/
       (3531186674388172800*b^2) + (46904931959*d^10*K1^2*M^4*
        Sqrt[23/(23902*Pi)]*u^6)/(2939715846144000*b^2) - 
      (32042652287*d^6*K1^2*M^4*Sqrt[37/(14858*Pi)]*u^6)/
       (6811702689792000*b^2) - (21929487059*d^16*K0^2*M^4*
        Sqrt[391/(1406*Pi)]*u^6)/(420379365998592000*b^2) + 
      (530410334329*d^2*K0^2*M^4*u^6)/(882796668597043200*Sqrt[549746]*b^2*
        Sqrt[Pi]) - (704650476433*d^2*K1^2*M^4*u^6)/(137936979468288000*
        Sqrt[549746]*b^2*Sqrt[Pi]) - (4656161863*K0^2*M^4*u^6)/
       (294265556199014400*b^2*Sqrt[549746*Pi]) - 
      (3795784898459*d^4*K0^2*M^4*u^6)/(122610648416256000*b^2*
        Sqrt[549746*Pi]) - (11732040959591*d^6*K0^2*M^4*u^6)/
       (122610648416256000*b^2*Sqrt[549746*Pi]) + 
      (389949759889*d^8*K0^2*M^4*u^6)/(18863176679424000*b^2*
        Sqrt[549746*Pi]) + (17160417828781*d^10*K0^2*M^4*u^6)/
       (246936131076096000*b^2*Sqrt[549746*Pi]) + 
      (289733460473*d^12*K0^2*M^4*u^6)/(9431588339712000*b^2*
        Sqrt[549746*Pi]) - (2459991193133*d^16*K0^2*M^4*u^6)/
       (196177037466009600*b^2*Sqrt[549746*Pi]) - 
      (610103246639*d^18*K0^2*M^4*u^6)/(294265556199014400*b^2*
        Sqrt[549746*Pi]) - (20151727493*K1^2*M^4*u^6)/(441398334298521600*b^2*
        Sqrt[549746*Pi]) - (15486815825357*d^4*K1^2*M^4*u^6)/
       (840758731997184000*b^2*Sqrt[549746*Pi]) + 
      (1900047567997*d^8*K1^2*M^4*u^6)/(28294765019136000*b^2*
        Sqrt[549746*Pi]) + (7404009377*d^10*K1^2*M^4*u^6)/
       (823120436920320*b^2*Sqrt[549746*Pi]) + 
      (68184429961*d^12*K1^2*M^4*u^6)/(1929188524032000*b^2*
        Sqrt[549746*Pi]) - (8721431900971*d^14*K1^2*M^4*u^6)/
       (50158901624832000*b^2*Sqrt[549746*Pi]) - 
      (11378422379647*d^16*K1^2*M^4*u^6)/(200635606499328000*b^2*
        Sqrt[549746*Pi]) - (1089937931*d^18*K1^2*M^4*u^6)/
       (303993343180800*b^2*Sqrt[549746*Pi]) - 
      (19321892557171*d^2*K0*K1*M^4*Sqrt[17/(32338*Pi)]*u^7)/
       (141247466975526912000*b^2) - (6750308342009*d^14*K0*K1*M^4*
        Sqrt[37/(14858*Pi)]*u^7)/(2206991671492608000*b^2) - 
      (3875131993*K0*K1*M^4*u^7)/(160508485199462400*b^2*Sqrt[549746*Pi]) - 
      (6369831714209*d^2*K0*K1*M^4*u^7)/(10865189767348224000*b^2*
        Sqrt[549746*Pi]) - (7924118247533*d^4*K0*K1*M^4*u^7)/
       (200635606499328000*b^2*Sqrt[549746*Pi]) - 
      (27587383953713*d^6*K0*K1*M^4*u^7)/(245221296832512000*b^2*
        Sqrt[549746*Pi]) + (3932063559481*d^8*K0*K1*M^4*u^7)/
       (113179060076544000*b^2*Sqrt[549746*Pi]) + 
      (81080846519*d^10*K0*K1*M^4*u^7)/(331903401984000*b^2*
        Sqrt[549746*Pi]) + (5001602411041*d^12*K0*K1*M^4*u^7)/
       (169768590114816000*b^2*Sqrt[549746*Pi]) - 
      (30450489134341*d^16*K0*K1*M^4*u^7)/(802542425997312000*b^2*
        Sqrt[549746*Pi]) - (481032600809*d^18*K0*K1*M^4*u^7)/
       (196177037466009600*b^2*Sqrt[549746*Pi]) - 
      (113825615347*d^6*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^8)/
       (122610648416256000*b^2) + (44470383863*d^12*K0^2*M^4*
        Sqrt[17/(32338*Pi)]*u^8)/(169768590114816000*b^2) - 
      (24451255411547*d^16*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^8)/
       (141247466975526912000*b^2) + (4353195721999*d^10*K1^2*M^4*
        Sqrt[17/(32338*Pi)]*u^8)/(1481616786456576000*b^2) + 
      (27284931307*d^12*K1^2*M^4*Sqrt[17/(32338*Pi)]*u^8)/
       (84884295057408000*b^2) - (5912038147*d^2*K0^2*M^4*Sqrt[19/(28934*Pi)]*
        u^8)/(695800329928704000*b^2) - (48750772234811*d^4*K0^2*M^4*
        Sqrt[19/(28934*Pi)]*u^8)/(282494933951053824000*b^2) + 
      (15302341973*d^10*K0^2*M^4*Sqrt[23/(23902*Pi)]*u^8)/
       (10289005461504000*b^2) - (484390874183*d^18*K0^2*M^4*
        Sqrt[23/(23902*Pi)]*u^8)/(47082488991842304000*b^2) - 
      (174965055809*d^2*K1^2*M^4*Sqrt[323/(1702*Pi)]*u^8)/
       (105935600231645184000*b^2) - (5425871513593*d^2*K0^2*M^4*u^8)/
       (28249493395105382400*Sqrt[549746]*b^2*Sqrt[Pi]) - 
      (9013164188153*d^2*K1^2*M^4*u^8)/(105935600231645184000*Sqrt[549746]*
        b^2*Sqrt[Pi]) - (2203966993*K0^2*M^4*u^8)/(882796668597043200*b^2*
        Sqrt[549746*Pi]) - (2839851414133*d^4*K0^2*M^4*u^8)/
       (1448691968979763200*b^2*Sqrt[549746*Pi]) + 
      (59194013717*d^8*K0^2*M^4*u^8)/(14147382509568000*b^2*
        Sqrt[549746*Pi]) - (8703426624917*d^14*K0^2*M^4*u^8)/
       (551747917873152000*b^2*Sqrt[549746*Pi]) - 
      (48410986141891*d^16*K0^2*M^4*u^8)/(20178209567932416000*b^2*
        Sqrt[549746*Pi]) - (5364317153551*d^18*K0^2*M^4*u^8)/
       (47082488991842304000*b^2*Sqrt[549746*Pi]) - (8471014219*K1^2*M^4*u^8)/
       (1471327780995072000*b^2*Sqrt[549746*Pi]) - 
      (8579388501991*d^4*K1^2*M^4*u^8)/(1103495835746304000*b^2*
        Sqrt[549746*Pi]) - (7752293315951*d^6*K1^2*M^4*u^8)/
       (367831945248768000*b^2*Sqrt[549746*Pi]) + 
      (135314548771*d^8*K1^2*M^4*u^8)/(18863176679424000*b^2*
        Sqrt[549746*Pi]) - (122868643967*d^10*K1^2*M^4*u^8)/
       (30237077274624000*b^2*Sqrt[549746*Pi]) - 
      (11780110110029*d^14*K1^2*M^4*u^8)/(551747917873152000*b^2*
        Sqrt[549746*Pi]) - (965961894749*d^16*K1^2*M^4*u^8)/
       (133757070999552000*b^2*Sqrt[549746*Pi]) - 
      (280006618159*d^18*K1^2*M^4*u^8)/(588531112398028800*b^2*
        Sqrt[549746*Pi]) - (46538914007*d^14*K0*K1*M^4*Sqrt[23/(23902*Pi)]*
        u^9)/(110349583574630400*b^2) - (575545501*K0*K1*M^4*u^9)/
       (275873958936576000*b^2*Sqrt[549746*Pi]) - 
      (4460361743*d^2*K0*K1*M^4*u^9)/(17798319931392000*b^2*
        Sqrt[549746*Pi]) - (103720980161*d^4*K0*K1*M^4*u^9)/
       (30652662104064000*b^2*Sqrt[549746*Pi]) - 
      (160987166891*d^6*K0*K1*M^4*u^9)/(16719633874944000*b^2*
        Sqrt[549746*Pi]) + (3420134831*d^8*K0*K1*M^4*u^9)/
       (1178948542464000*b^2*Sqrt[549746*Pi]) + 
      (80723796779*d^10*K0*K1*M^4*u^9)/(3858377048064000*b^2*
        Sqrt[549746*Pi]) + (2691925051*d^12*K0*K1*M^4*u^9)/
       (1010527322112000*b^2*Sqrt[549746*Pi]) - 
      (182171819807*d^16*K0*K1*M^4*u^9)/(55174791787315200*b^2*
        Sqrt[549746*Pi]) - (6062367697*d^18*K0*K1*M^4*u^9)/
       (27587395893657600*b^2*Sqrt[549746*Pi]) + 
      (738820164491*d^10*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^10)/
       (5926467145826304000*b^2) - (204061619*d^16*K0^2*M^4*
        Sqrt[17/(32338*Pi)]*u^10)/(10509484149964800*b^2) - 
      (16091061919*d^2*K1^2*M^4*Sqrt[17/(32338*Pi)]*u^10)/
       (8276218768097280000*b^2) - (15829243051*d^16*K1^2*M^4*
        Sqrt[17/(32338*Pi)]*u^10)/(662097501447782400*b^2) + 
      (5859171209*d^12*K0^2*M^4*Sqrt[19/(28934*Pi)]*u^10)/
       (465650990029209600*b^2) - (1359019441*d^18*K0^2*M^4*
        Sqrt[19/(28934*Pi)]*u^10)/(1207243307483136000*b^2) - 
      (24321914629*K1^2*M^4*Sqrt[19/(28934*Pi)]*u^10)/(2118712004632903680000*
        b^2) - (703727703001*d^4*K1^2*M^4*Sqrt[19/(28934*Pi)]*u^10)/
       (54325948836741120000*b^2) + (528294401*d^8*K1^2*M^4*
        Sqrt[19/(28934*Pi)]*u^10)/(28294765019136000*b^2) + 
      (1110532609667*d^12*K1^2*M^4*Sqrt[23/(23902*Pi)]*u^10)/
       (162977846510223360000*b^2) - (341721139*d^2*K0^2*M^4*
        Sqrt[37/(14858*Pi)]*u^10)/(551747917873152000*b^2) + 
      (569417*d^8*K0^2*M^4*Sqrt[37/(14858*Pi)]*u^10)/(75452706717696*b^2) - 
      (17466737*K0^2*M^4*u^10)/(110349583574630400*b^2*Sqrt[549746*Pi]) - 
      (365699060273*d^4*K0^2*M^4*u^10)/(1103495835746304000*b^2*
        Sqrt[549746*Pi]) - (177506321467*d^6*K0^2*M^4*u^10)/
       (183915972624384000*b^2*Sqrt[549746*Pi]) - 
      (199211881531*d^10*K0^2*M^4*u^10)/(5926467145826304000*b^2*
        Sqrt[549746*Pi]) + (550209349343*d^12*K0^2*M^4*u^10)/
       (16297784651022336000*b^2*Sqrt[549746*Pi]) - 
      (532940869921*d^14*K0^2*M^4*u^10)/(551747917873152000*b^2*
        Sqrt[549746*Pi]) - (102920706817*d^18*K0^2*M^4*u^10)/
       (141247466975526912000*b^2*Sqrt[549746*Pi]) - (58088999*K1^2*M^4*u^10)/
       (592646714582630400*b^2*Sqrt[549746*Pi]) - 
      (208604621081*d^4*K1^2*M^4*u^10)/(1207243307483136000*b^2*
        Sqrt[549746*Pi]) - (643738457143*d^6*K1^2*M^4*u^10)/
       (551747917873152000*b^2*Sqrt[549746*Pi]) + 
      (73822256071*d^10*K1^2*M^4*u^10)/(28937827860480000*b^2*
        Sqrt[549746*Pi]) + (5802086601407*d^12*K1^2*M^4*u^10)/
       (32595569302044672000*b^2*Sqrt[549746*Pi]) - 
      (9830992535869*d^14*K1^2*M^4*u^10)/(8276218768097280000*b^2*
        Sqrt[549746*Pi]) - (1001878117*d^18*K1^2*M^4*u^10)/
       (36783194524876800*b^2*Sqrt[549746*Pi]) - 
      (54251780371*d^6*K0*K1*M^4*Sqrt[37/(14858*Pi)]*u^11)/
       (5695462378045440000*b^2) - (6762397*K0*K1*M^4*u^11)/
       (76631655260160000*b^2*Sqrt[549746*Pi]) - 
      (2066141509*d^2*K0*K1*M^4*u^11)/(197052827811840000*b^2*
        Sqrt[549746*Pi]) - (44833227941*d^4*K0*K1*M^4*u^11)/
       (318316106465280000*b^2*Sqrt[549746*Pi]) - 
      (652875846811*d^6*K0*K1*M^4*u^11)/(13581487209185280000*b^2*
        Sqrt[549746*Pi]) + (2500385971*d^8*K0*K1*M^4*u^11)/
       (21221073764352000*b^2*Sqrt[549746*Pi]) + 
      (449854331*d^10*K0*K1*M^4*u^11)/(516746926080000*b^2*Sqrt[549746*Pi]) + 
      (37334649533*d^12*K0*K1*M^4*u^11)/(318316106465280000*b^2*
        Sqrt[549746*Pi]) - (419128870033*d^14*K0*K1*M^4*u^11)/
       (1034527346012160000*b^2*Sqrt[549746*Pi]) - 
      (23049091531*d^16*K0*K1*M^4*u^11)/(165524375361945600*b^2*
        Sqrt[549746*Pi]) - (1420267*d^18*K0*K1*M^4*u^11)/
       (151996671590400*b^2*Sqrt[549746*Pi]) - 
      (18650536273*d^2*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^12)/
       (529678001158225920000*b^2) - (3265750261*d^4*K0^2*M^4*
        Sqrt[17/(32338*Pi)]*u^12)/(6019068194979840000*b^2) - 
      (53306483873*d^6*K1^2*M^4*Sqrt[17/(32338*Pi)]*u^12)/
       (31780680069493555200*b^2) + (31030999*d^10*K0^2*M^4*
        Sqrt[19/(28934*Pi)]*u^12)/(9449086648320000*b^2) - 
      (11047709*d^2*K1^2*M^4*Sqrt[19/(28934*Pi)]*u^12)/
       (221684431288320000*b^2) + (531672803*d^12*K1^2*M^4*
        Sqrt[19/(28934*Pi)]*u^12)/(954948319395840000*b^2) + 
      (8182591*d^8*K0^2*M^4*Sqrt[23/(23902*Pi)]*u^12)/
       (21221073764352000*b^2) - (92905766687*d^2*K0^2*M^4*u^12)/
       (529678001158225920000*Sqrt[549746]*b^2*Sqrt[Pi]) - 
      (24363767*K0^2*M^4*u^12)/(4138109384048640000*b^2*Sqrt[549746*Pi]) - 
      (442739*d^4*K0^2*M^4*u^12)/(311788044288000*b^2*Sqrt[549746*Pi]) - 
      (1046573887*d^6*K0^2*M^4*u^12)/(34484244867072000*b^2*
        Sqrt[549746*Pi]) + (3005831*d^10*K0^2*M^4*u^12)/
       (881914753843200*b^2*Sqrt[549746*Pi]) + (961902059*d^12*K0^2*M^4*u^12)/
       (106105368821760000*b^2*Sqrt[549746*Pi]) - 
      (813155663*d^14*K0^2*M^4*u^12)/(26526342205440000*b^2*
        Sqrt[549746*Pi]) - (56248063*d^16*K0^2*M^4*u^12)/
       (5305268441088000*b^2*Sqrt[549746*Pi]) - (3008947*d^18*K0^2*M^4*u^12)/
       (4244214752870400*b^2*Sqrt[549746*Pi]) - (13518509*K1^2*M^4*u^12)/
       (1551791019018240000*b^2*Sqrt[549746*Pi]) - 
      (153943545037*d^4*K1^2*M^4*u^12)/(12414328152145920000*b^2*
        Sqrt[549746*Pi]) - (352990276057*d^6*K1^2*M^4*u^12)/
       (52967800115822592000*b^2*Sqrt[549746*Pi]) + 
      (280078207*d^8*K1^2*M^4*u^12)/(27284237697024000*b^2*Sqrt[549746*Pi]) + 
      (3322347797*d^10*K1^2*M^4*u^12)/(43406741790720000*b^2*
        Sqrt[549746*Pi]) - (55348768841*d^14*K1^2*M^4*u^12)/
       (1551791019018240000*b^2*Sqrt[549746*Pi]) - 
      (6135760273*d^16*K1^2*M^4*u^12)/(496573126085836800*b^2*
        Sqrt[549746*Pi]) - (341305267*d^18*K1^2*M^4*u^12)/
       (413810938404864000*b^2*Sqrt[549746*Pi]) + 
      (964927129*d^12*K0*K1*M^4*Sqrt[19/(28934*Pi)]*u^13)/
       (7639586555166720000*b^2) - (12840161*K0*K1*M^4*u^13)/
       (6207164076072960000*b^2*Sqrt[549746*Pi]) - 
      (26123291*d^2*K0*K1*M^4*u^13)/(107020070277120000*b^2*
        Sqrt[549746*Pi]) - (416947*d^4*K0*K1*M^4*u^13)/
       (127698405120000*b^2*Sqrt[549746*Pi]) - 
      (14391071399*d^6*K0*K1*M^4*u^13)/(1551791019018240000*b^2*
        Sqrt[549746*Pi]) + (642622487*d^8*K0*K1*M^4*u^13)/
       (238737079848960000*b^2*Sqrt[549746*Pi]) + 
      (3768539*d^10*K0*K1*M^4*u^13)/(187098024960000*b^2*Sqrt[549746*Pi]) + 
      (1090040503*d^12*K0*K1*M^4*u^13)/(2546528851722240000*b^2*
        Sqrt[549746*Pi]) - (2911392349*d^14*K0*K1*M^4*u^13)/
       (310358203803648000*b^2*Sqrt[549746*Pi]) - 
      (581523919*d^16*K0*K1*M^4*u^13)/(177347545030656000*b^2*
        Sqrt[549746*Pi]) - (1794467*d^18*K0*K1*M^4*u^13)/
       (8276218768097280*b^2*Sqrt[549746*Pi]) - 
      (11879713*d^18*K1^2*M^4*Sqrt[17/(32338*Pi)]*u^14)/
       (39725850086866944000*b^2) + (15207419*d^10*K1^2*M^4*
        Sqrt[19/(28934*Pi)]*u^14)/(260440450744320000*b^2) - 
      (44202661*d^2*K0^2*M^4*u^14)/(3103582038036480000*Sqrt[549746]*b^2*
        Sqrt[Pi]) - (658453*d^2*K1^2*M^4*u^14)/(41381093840486400*
        Sqrt[549746]*b^2*Sqrt[Pi]) - (24209*K0^2*M^4*u^14)/
       (200231099228160000*b^2*Sqrt[549746*Pi]) - 
      (591439477*d^4*K0^2*M^4*u^14)/(3103582038036480000*b^2*
        Sqrt[549746*Pi]) - (837555107*d^6*K0^2*M^4*u^14)/
       (1551791019018240000*b^2*Sqrt[549746*Pi]) + 
      (18638383*d^8*K0^2*M^4*u^14)/(119368539924480000*b^2*Sqrt[549746*Pi]) + 
      (12724499*d^10*K0^2*M^4*u^14)/(10851685447680000*b^2*Sqrt[549746*Pi]) + 
      (39760613*d^12*K0^2*M^4*u^14)/(238737079848960000*b^2*
        Sqrt[549746*Pi]) - (846080951*d^14*K0^2*M^4*u^14)/
       (1551791019018240000*b^2*Sqrt[549746*Pi]) - 
      (239368273*d^16*K0^2*M^4*u^14)/(1241432815214592000*b^2*
        Sqrt[549746*Pi]) - (96253*d^18*K0^2*M^4*u^14)/(7663165526016000*b^2*
        Sqrt[549746*Pi]) - (2659*K1^2*M^4*u^14)/(19705282781184000*b^2*
        Sqrt[549746*Pi]) - (132167941*d^4*K1^2*M^4*u^14)/
       (620716407607296000*b^2*Sqrt[549746*Pi]) - 
      (311840713*d^6*K1^2*M^4*u^14)/(517263673006080000*b^2*
        Sqrt[549746*Pi]) + (157933*d^8*K1^2*M^4*u^14)/
       (904307120640000*b^2*Sqrt[549746*Pi]) + (297433*d^10*K1^2*M^4*u^14)/
       (1488231147110400*b^2*Sqrt[549746*Pi]) + (14828459*d^12*K1^2*M^4*u^14)/
       (79579026616320000*b^2*Sqrt[549746*Pi]) - 
      (314894413*d^14*K1^2*M^4*u^14)/(517263673006080000*b^2*
        Sqrt[549746*Pi]) - (267712763*d^16*K1^2*M^4*u^14)/
       (1241432815214592000*b^2*Sqrt[549746*Pi]) - 
      (354661519*d^18*K1^2*M^4*u^14)/(39725850086866944000*b^2*
        Sqrt[549746*Pi]) - (3289157*d^2*K0*K1*M^4*Sqrt[17/(32338*Pi)]*u^15)/
       (24828656304291840000*b^2) - (2813989*d^4*K0*K1*M^4*
        Sqrt[19/(28934*Pi)]*u^15)/(1692862929838080000*b^2) - 
      (89*d^18*K0*K1*M^4*Sqrt[19/(28934*Pi)]*u^15)/(770119612416000*b^2) - 
      (479*K0*K1*M^4*u^15)/(17836678379520000*b^2*Sqrt[549746*Pi]) - 
      (664393*d^2*K0*K1*M^4*u^15)/(709390180122624000*b^2*Sqrt[549746*Pi]) - 
      (41399903*d^4*K0*K1*M^4*u^15)/(3724298445643776000*b^2*
        Sqrt[549746*Pi]) - (46768301*d^6*K0*K1*M^4*u^15)/
       (387947754754560000*b^2*Sqrt[549746*Pi]) + 
      (2104433*d^8*K0*K1*M^4*u^15)/(59684269962240000*b^2*Sqrt[549746*Pi]) + 
      (56687*d^10*K0*K1*M^4*u^15)/(217033708953600*b^2*Sqrt[549746*Pi]) + 
      (160903*d^12*K0*K1*M^4*u^15)/(4263162140160000*b^2*Sqrt[549746*Pi]) - 
      (8213*d^14*K0*K1*M^4*u^15)/(67669240320000*b^2*Sqrt[549746*Pi]) - 
      (1040441*d^16*K0*K1*M^4*u^15)/(23873707984896000*b^2*Sqrt[549746*Pi]) - 
      (383*d^18*K0*K1*M^4*u^15)/(663158555136000*b^2*Sqrt[549746*Pi]) - 
      (117239*d^6*K0^2*M^4*Sqrt[17/(32338*Pi)]*u^16)/(387947754754560000*
        b^2) - (2269*d^18*K1^2*M^4*Sqrt[17/(32338*Pi)]*u^16)/
       (310358203803648000*b^2) - (K0^2*M^4*Sqrt[19/(28934*Pi)]*u^16)/
       (465537305705472000*b^2) + (281*d^10*K1^2*M^4*Sqrt[19/(28934*Pi)]*
        u^16)/(493258429440000*b^2) + (67*d^12*K1^2*M^4*Sqrt[19/(28934*Pi)]*
        u^16)/(799342901280000*b^2) - (210733*d^2*K0^2*M^4*u^16)/
       (1551791019018240000*Sqrt[549746]*b^2*Sqrt[Pi]) - 
      (7433*d^2*K1^2*M^4*u^16)/(51157945681920000*Sqrt[549746]*b^2*
        Sqrt[Pi]) - (79*K0^2*M^4*u^16)/(75086662210560000*b^2*
        Sqrt[549746*Pi]) - (2401*d^4*K0^2*M^4*u^16)/(1319550186240000*b^2*
        Sqrt[549746*Pi]) + (23251*d^8*K0^2*M^4*u^16)/(14921067490560000*b^2*
        Sqrt[549746*Pi]) + (5437*d^10*K0^2*M^4*u^16)/(493258429440000*b^2*
        Sqrt[549746*Pi]) + (101*d^12*K0^2*M^4*u^16)/(61403569920000*b^2*
        Sqrt[549746*Pi]) - (285017*d^14*K0^2*M^4*u^16)/
       (55421107822080000*b^2*Sqrt[549746*Pi]) - (24221*d^16*K0^2*M^4*u^16)/
       (12931591825152000*b^2*Sqrt[549746*Pi]) - (131*d^18*K0^2*M^4*u^16)/
       (1128575286558720*b^2*Sqrt[549746*Pi]) - (K1^2*M^4*u^16)/
       (853257525120000*b^2*Sqrt[549746*Pi]) - (54107*d^4*K1^2*M^4*u^16)/
       (27710553911040000*b^2*Sqrt[549746*Pi]) - (2138131*d^6*K1^2*M^4*u^16)/
       (387947754754560000*b^2*Sqrt[549746*Pi]) + (25097*d^8*K1^2*M^4*u^16)/
       (14921067490560000*b^2*Sqrt[549746*Pi]) + (533*d^10*K1^2*M^4*u^16)/
       (542584272384000*b^2*Sqrt[549746*Pi]) + (533*d^12*K1^2*M^4*u^16)/
       (2984213498112000*b^2*Sqrt[549746*Pi]) - (583459*d^14*K1^2*M^4*u^16)/
       (105803933114880000*b^2*Sqrt[549746*Pi]) - (233953*d^16*K1^2*M^4*u^16)/
       (116384326426368000*b^2*Sqrt[549746*Pi]) + 
      (d^10*K0*K1*M^4*Sqrt[17/(32338*Pi)]*u^17)/(11744248320000*b^2) - 
      (K0*K1*M^4*Sqrt[19/(28934*Pi)]*u^17)/(465537305705472000*b^2) - 
      (79*d^2*K0*K1*M^4*Sqrt[19/(28934*Pi)]*u^17)/(465537305705472000*b^2) - 
      (197*d^4*K0*K1*M^4*Sqrt[19/(28934*Pi)]*u^17)/(116384326426368000*b^2) - 
      (73*d^6*K0*K1*M^4*Sqrt[19/(28934*Pi)]*u^17)/(16626332346624000*b^2) + 
      (13*d^8*K0*K1*M^4*Sqrt[19/(28934*Pi)]*u^17)/(17905280988672000*b^2) + 
      (19*d^12*K0*K1*M^4*Sqrt[19/(28934*Pi)]*u^17)/(8952640494336000*b^2) - 
      (47*d^14*K0*K1*M^4*Sqrt[19/(28934*Pi)]*u^17)/(8952640494336000*b^2) - 
      (61*d^16*K0*K1*M^4*Sqrt[19/(28934*Pi)]*u^17)/(35810561977344000*b^2) - 
      (d^18*K0*K1*M^4*Sqrt[19/(28934*Pi)]*u^17)/(11936853992448000*b^2) - 
      (K0*K1*M^4*u^17)/(8526324280320000*b^2*Sqrt[549746*Pi]) - 
      (307*d^2*K0*K1*M^4*u^17)/(19894756654080000*b^2*Sqrt[549746*Pi]) - 
      (3403*d^4*K0*K1*M^4*u^17)/(14921067490560000*b^2*Sqrt[549746*Pi]) - 
      (461*d^6*K0*K1*M^4*u^17)/(710527023360000*b^2*Sqrt[549746*Pi]) + 
      (6799*d^8*K0*K1*M^4*u^17)/(29842134981120000*b^2*Sqrt[549746*Pi]) + 
      (13*d^10*K0*K1*M^4*u^17)/(147977528832000*b^2*Sqrt[549746*Pi]) + 
      (1027*d^12*K0*K1*M^4*u^17)/(4973689163520000*b^2*Sqrt[549746*Pi]) - 
      (1339*d^14*K0*K1*M^4*u^17)/(2131581070080000*b^2*Sqrt[549746*Pi]) - 
      (2819*d^16*K0*K1*M^4*u^17)/(11936853992448000*b^2*Sqrt[549746*Pi]) - 
      (173*d^18*K0*K1*M^4*u^17)/(11936853992448000*b^2*Sqrt[549746*Pi]) - 
      (d^2*K0^2*M^4*u^18)/(2984213498112000*Sqrt[549746]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(2984213498112000*Sqrt[549746]*b^2*Sqrt[Pi]) - 
      (13*d^4*K0^2*M^4*u^18)/(2238160123584000*b^2*Sqrt[549746*Pi]) - 
      (d^6*K0^2*M^4*u^18)/(63947432102400*b^2*Sqrt[549746*Pi]) + 
      (13*d^8*K0^2*M^4*u^18)/(2238160123584000*b^2*Sqrt[549746*Pi]) + 
      (13*d^10*K0^2*M^4*u^18)/(406938204288000*b^2*Sqrt[549746*Pi]) + 
      (13*d^12*K0^2*M^4*u^18)/(2238160123584000*b^2*Sqrt[549746*Pi]) - 
      (d^14*K0^2*M^4*u^18)/(63947432102400*b^2*Sqrt[549746*Pi]) - 
      (13*d^16*K0^2*M^4*u^18)/(2238160123584000*b^2*Sqrt[549746*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(2984213498112000*b^2*Sqrt[549746*Pi]) - 
      (13*d^4*K1^2*M^4*u^18)/(2238160123584000*b^2*Sqrt[549746*Pi]) - 
      (d^6*K1^2*M^4*u^18)/(63947432102400*b^2*Sqrt[549746*Pi]) + 
      (13*d^8*K1^2*M^4*u^18)/(2238160123584000*b^2*Sqrt[549746*Pi]) + 
      (13*d^10*K1^2*M^4*u^18)/(406938204288000*b^2*Sqrt[549746*Pi]) + 
      (13*d^12*K1^2*M^4*u^18)/(2238160123584000*b^2*Sqrt[549746*Pi]) - 
      (d^14*K1^2*M^4*u^18)/(63947432102400*b^2*Sqrt[549746*Pi]) - 
      (13*d^16*K1^2*M^4*u^18)/(2238160123584000*b^2*Sqrt[549746*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(2984213498112000*b^2*Sqrt[549746*Pi]))/Pi}, 14, 
   15, 1], SeriesData[p, 0, 
   {(-1/405053440*(K0^2*M^5*Sqrt[(17*Pi)/32338]*u^3)/b^3 - 
      (117*d^2*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^3)/(405053440*b^3) - 
      (387*d^4*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^3)/(101263360*b^3) - 
      (1071*d^6*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^3)/(101263360*b^3) + 
      (153*d^8*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^3)/(40505344*b^3) + 
      (4641*d^10*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^3)/(202526720*b^3) + 
      (221*d^12*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^3)/(101263360*b^3) - 
      (1071*d^14*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^3)/(101263360*b^3) - 
      (1377*d^16*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^3)/(405053440*b^3) - 
      (17*d^18*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^3)/(81010688*b^3) + 
      (K1^2*M^5*Sqrt[(23*Pi)/23902]*u^3)/(60758016*b^3) + 
      (107*d^2*K1^2*M^5*Sqrt[(23*Pi)/23902]*u^3)/(55234560*b^3) + 
      (1963*d^4*K1^2*M^5*Sqrt[(23*Pi)/23902]*u^3)/(75947520*b^3) + 
      (581*d^6*K1^2*M^5*Sqrt[(437*Pi)/1258]*u^3)/(151895040*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(7429*Pi)/74]*u^3)/(13808640*b^3) - 
      (89*d^10*K1^2*M^5*Sqrt[(7429*Pi)/74]*u^3)/(182274048*b^3) - 
      (13*d^12*K1^2*M^5*Sqrt[(7429*Pi)/74]*u^3)/(227842560*b^3) + 
      (103*d^14*K1^2*M^5*Sqrt[(7429*Pi)/74]*u^3)/(455685120*b^3) + 
      (23*d^16*K1^2*M^5*Sqrt[(7429*Pi)/74]*u^3)/(303790080*b^3) + 
      (d^18*K1^2*M^5*Sqrt[(7429*Pi)/74]*u^3)/(202526720*b^3) + 
      (26379553*K0*K1*M^5*Sqrt[Pi/549746]*u^4)/(145965057638400*b^3) + 
      (3117144893*d^2*K0*K1*M^5*Sqrt[Pi/549746]*u^4)/(145965057638400*b^3) + 
      (232363839*d^4*K0*K1*M^5*Sqrt[Pi/549746]*u^4)/(810916986880*b^3) + 
      (900597023*d^6*K0*K1*M^5*Sqrt[Pi/549746]*u^4)/(1105795891200*b^3) - 
      (17702701*d^10*K0*K1*M^5*Sqrt[(17*Pi)/32338]*u^4)/(170122444800*b^3) - 
      (38596721*d^12*K0*K1*M^5*Sqrt[(17*Pi)/32338]*u^4)/(2807020339200*b^3) + 
      (1761133919*d^14*K0*K1*M^5*Sqrt[(17*Pi)/32338]*u^4)/
       (36491264409600*b^3) + (161944319*d^16*K0*K1*M^5*Sqrt[(17*Pi)/32338]*
        u^4)/(9731003842560*b^3) + (2193383*d^18*K0*K1*M^5*
        Sqrt[(17*Pi)/32338]*u^4)/(1946200768512*b^3) - 
      (720847*d^8*K0*K1*M^5*Sqrt[(629*Pi)/874]*u^4)/(1871346892800*b^3) + 
      (1017383*K0^2*M^5*Sqrt[Pi/549746]*u^5)/(48655019212800*b^3) + 
      (116748223*d^4*K0^2*M^5*Sqrt[Pi/549746]*u^5)/(3649126440960*b^3) + 
      (26910217*d^6*K0^2*M^5*Sqrt[Pi/549746]*u^5)/(301580697600*b^3) + 
      (10976041*d^18*K0^2*M^5*Sqrt[Pi/549746]*u^5)/(4865501921280*b^3) - 
      (1264754927*K1^2*M^5*Sqrt[Pi/549746]*u^5)/(14713277809950720*b^3) - 
      (3631347858071*d^2*K1^2*M^5*Sqrt[Pi/549746]*u^5)/
       (367831945248768000*b^3) - (355320776869*d^4*K1^2*M^5*Sqrt[Pi/549746]*
        u^5)/(2786605645824000*b^3) - (10371840701251*d^6*K1^2*M^5*
        Sqrt[Pi/549746]*u^5)/(30652662104064000*b^3) + 
      (78409780661*d^8*K1^2*M^5*Sqrt[Pi/549746]*u^5)/(523977129984000*b^3) + 
      (937321545133*d^10*K1^2*M^5*Sqrt[Pi/549746]*u^5)/
       (1286125682688000*b^3) + (247227427159*d^12*K1^2*M^5*Sqrt[Pi/549746]*
        u^5)/(7073691254784000*b^3) - (3408616747673*d^14*K1^2*M^5*
        Sqrt[Pi/549746]*u^5)/(10217554034688000*b^3) - 
      (4026329946271*d^16*K1^2*M^5*Sqrt[Pi/549746]*u^5)/
       (40870216138752000*b^3) - (399776803739*d^18*K1^2*M^5*Sqrt[Pi/549746]*
        u^5)/(73566389049753600*b^3) + (10418141*d^2*K0^2*M^5*
        Sqrt[(17*Pi)/32338]*u^5)/(72982528819200*b^3) - 
      (9258791*d^8*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^5)/(5614040678400*b^3) - 
      (482477*d^10*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^5)/(42530611200*b^3) - 
      (1062707*d^12*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^5)/(701755084800*b^3) + 
      (3358351*d^14*K0^2*M^5*Sqrt[(323*Pi)/1702]*u^5)/(12163754803200*b^3) + 
      (81167*d^16*K0^2*M^5*Sqrt[(391*Pi)/1406]*u^5)/(1006655569920*b^3) - 
      (19658333*K0*K1*M^5*Sqrt[Pi/549746]*u^6)/(229894965780480*b^3) - 
      (1901683189873*d^2*K0*K1*M^5*Sqrt[Pi/549746]*u^6)/
       (183915972624384000*b^3) - (196383673697*d^4*K0*K1*M^5*Sqrt[Pi/549746]*
        u^6)/(1393302822912000*b^3) - (342944319691*d^6*K0*K1*M^5*
        Sqrt[Pi/549746]*u^6)/(851462836224000*b^3) + 
      (151783497881*d^8*K0*K1*M^5*Sqrt[Pi/549746]*u^6)/
       (1178948542464000*b^3) + (563944377329*d^10*K0*K1*M^5*Sqrt[Pi/549746]*
        u^6)/(643062841344000*b^3) + (326349216217*d^12*K0*K1*M^5*
        Sqrt[Pi/549746]*u^6)/(3536845627392000*b^3) - 
      (2331647731277*d^14*K0*K1*M^5*Sqrt[Pi/549746]*u^6)/
       (5747374144512000*b^3) - (289712196577*d^18*K0*K1*M^5*Sqrt[Pi/549746]*
        u^6)/(36783194524876800*b^3) - (315252113257*d^16*K0*K1*M^5*
        Sqrt[(19*Pi)/28934]*u^6)/(45978993156096000*b^3) - 
      (4656161863*K0^2*M^5*Sqrt[Pi/549746]*u^7)/(294265556199014400*b^3) - 
      (3095019658811*d^2*K0^2*M^5*Sqrt[Pi/549746]*u^7)/
       (1471327780995072000*b^3) - (3795784898459*d^4*K0^2*M^5*
        Sqrt[Pi/549746]*u^7)/(122610648416256000*b^3) - 
      (11732040959591*d^6*K0^2*M^5*Sqrt[Pi/549746]*u^7)/
       (122610648416256000*b^3) + (389949759889*d^8*K0^2*M^5*Sqrt[Pi/549746]*
        u^7)/(18863176679424000*b^3) + (1081486032313*d^10*K0^2*M^5*
        Sqrt[Pi/549746]*u^7)/(5144502730752000*b^3) + 
      (289733460473*d^12*K0^2*M^5*Sqrt[Pi/549746]*u^7)/
       (9431588339712000*b^3) - (48460436988739*d^16*K0^2*M^5*Sqrt[Pi/549746]*
        u^7)/(1471327780995072000*b^3) - (610103246639*d^18*K0^2*M^5*
        Sqrt[Pi/549746]*u^7)/(294265556199014400*b^3) - 
      (20151727493*K1^2*M^5*Sqrt[Pi/549746]*u^7)/(441398334298521600*b^3) - 
      (704650476433*d^2*K1^2*M^5*Sqrt[Pi/549746]*u^7)/
       (137936979468288000*b^3) + (1900047567997*d^8*K1^2*M^5*Sqrt[Pi/549746]*
        u^7)/(28294765019136000*b^3) + (68184429961*d^12*K1^2*M^5*
        Sqrt[Pi/549746]*u^7)/(1929188524032000*b^3) - 
      (8721431900971*d^14*K1^2*M^5*Sqrt[Pi/549746]*u^7)/
       (50158901624832000*b^3) - (11378422379647*d^16*K1^2*M^5*
        Sqrt[Pi/549746]*u^7)/(200635606499328000*b^3) - 
      (1089937931*d^18*K1^2*M^5*Sqrt[Pi/549746]*u^7)/(303993343180800*b^3) - 
      (12003409393*d^4*K1^2*M^5*Sqrt[(17*Pi)/32338]*u^7)/
       (3134931351552000*b^3) + (9481365539*d^10*K1^2*M^5*Sqrt[(17*Pi)/32338]*
        u^7)/(428708560896000*b^3) - (1564742851739*d^14*K0^2*M^5*
        Sqrt[(23*Pi)/23902]*u^7)/(367831945248768000*b^3) - 
      (32042652287*d^6*K1^2*M^5*Sqrt[(37*Pi)/14858]*u^7)/
       (6811702689792000*b^3) - (3875131993*K0*K1*M^5*Sqrt[Pi/549746]*u^8)/
       (160508485199462400*b^3) - (25704999109789*d^2*K0*K1*M^5*
        Sqrt[Pi/549746]*u^8)/(8827966685970432000*b^3) - 
      (7924118247533*d^4*K0*K1*M^5*Sqrt[Pi/549746]*u^8)/
       (200635606499328000*b^3) - (27587383953713*d^6*K0*K1*M^5*
        Sqrt[Pi/549746]*u^8)/(245221296832512000*b^3) + 
      (3932063559481*d^8*K0*K1*M^5*Sqrt[Pi/549746]*u^8)/
       (113179060076544000*b^3) + (81080846519*d^10*K0*K1*M^5*Sqrt[Pi/549746]*
        u^8)/(331903401984000*b^3) + (5001602411041*d^12*K0*K1*M^5*
        Sqrt[Pi/549746]*u^8)/(169768590114816000*b^3) - 
      (30450489134341*d^16*K0*K1*M^5*Sqrt[Pi/549746]*u^8)/
       (802542425997312000*b^3) - (481032600809*d^18*K0*K1*M^5*
        Sqrt[Pi/549746]*u^8)/(196177037466009600*b^3) - 
      (6750308342009*d^14*K0*K1*M^5*Sqrt[(37*Pi)/14858]*u^8)/
       (2206991671492608000*b^3) - (2203966993*K0^2*M^5*Sqrt[Pi/549746]*u^9)/
       (882796668597043200*b^3) - (3120755543809*d^2*K0^2*M^5*Sqrt[Pi/549746]*
        u^9)/(8827966685970432000*b^3) - (11562778892323*d^4*K0^2*M^5*
        Sqrt[Pi/549746]*u^9)/(2206991671492608000*b^3) + 
      (59194013717*d^8*K0^2*M^5*Sqrt[Pi/549746]*u^9)/(14147382509568000*
        b^3) - (8703426624917*d^14*K0^2*M^5*Sqrt[Pi/549746]*u^9)/
       (551747917873152000*b^3) - (18756030977*d^18*K0^2*M^5*Sqrt[Pi/549746]*
        u^9)/(53502828399820800*b^3) - (8471014219*K1^2*M^5*Sqrt[Pi/549746]*
        u^9)/(1471327780995072000*b^3) - (364038206747*d^2*K1^2*M^5*
        Sqrt[Pi/549746]*u^9)/(588531112398028800*b^3) - 
      (8579388501991*d^4*K1^2*M^5*Sqrt[Pi/549746]*u^9)/
       (1103495835746304000*b^3) - (7752293315951*d^6*K1^2*M^5*
        Sqrt[Pi/549746]*u^9)/(367831945248768000*b^3) + 
      (135314548771*d^8*K1^2*M^5*Sqrt[Pi/549746]*u^9)/
       (18863176679424000*b^3) + (6294792937*d^10*K1^2*M^5*Sqrt[Pi/549746]*
        u^9)/(137186739486720*b^3) - (11780110110029*d^14*K1^2*M^5*
        Sqrt[Pi/549746]*u^9)/(551747917873152000*b^3) - 
      (965961894749*d^16*K1^2*M^5*Sqrt[Pi/549746]*u^9)/
       (133757070999552000*b^3) - (280006618159*d^18*K1^2*M^5*Sqrt[Pi/549746]*
        u^9)/(588531112398028800*b^3) - (113825615347*d^6*K0^2*M^5*
        Sqrt[(17*Pi)/32338]*u^9)/(122610648416256000*b^3) + 
      (44470383863*d^12*K0^2*M^5*Sqrt[(17*Pi)/32338]*u^9)/
       (169768590114816000*b^3) + (27284931307*d^12*K1^2*M^5*
        Sqrt[(17*Pi)/32338]*u^9)/(84884295057408000*b^3) + 
      (15302341973*d^10*K0^2*M^5*Sqrt[(23*Pi)/23902]*u^9)/
       (10289005461504000*b^3) - (637287369079*d^16*K0^2*M^5*
        Sqrt[(37*Pi)/14858]*u^9)/(4413983342985216000*b^3) - 
      (575545501*K0*K1*M^5*Sqrt[Pi/549746]*u^10)/(275873958936576000*b^3) - 
      (4460361743*d^2*K0*K1*M^5*Sqrt[Pi/549746]*u^10)/
       (17798319931392000*b^3) - (103720980161*d^4*K0*K1*M^5*Sqrt[Pi/549746]*
        u^10)/(30652662104064000*b^3) - (160987166891*d^6*K0*K1*M^5*
        Sqrt[Pi/549746]*u^10)/(16719633874944000*b^3) + 
      (3420134831*d^8*K0*K1*M^5*Sqrt[Pi/549746]*u^10)/
       (1178948542464000*b^3) + (80723796779*d^10*K0*K1*M^5*Sqrt[Pi/549746]*
        u^10)/(3858377048064000*b^3) + (2691925051*d^12*K0*K1*M^5*
        Sqrt[Pi/549746]*u^10)/(1010527322112000*b^3) - 
      (182171819807*d^16*K0*K1*M^5*Sqrt[Pi/549746]*u^10)/
       (55174791787315200*b^3) - (6062367697*d^18*K0*K1*M^5*Sqrt[Pi/549746]*
        u^10)/(27587395893657600*b^3) - (46538914007*d^14*K0*K1*M^5*
        Sqrt[(23*Pi)/23902]*u^10)/(110349583574630400*b^3) - 
      (17466737*K0^2*M^5*Sqrt[Pi/549746]*u^11)/(110349583574630400*b^3) - 
      (365699060273*d^4*K0^2*M^5*Sqrt[Pi/549746]*u^11)/
       (1103495835746304000*b^3) - (177506321467*d^6*K0^2*M^5*Sqrt[Pi/549746]*
        u^11)/(183915972624384000*b^3) + (1005918857*d^10*K0^2*M^5*
        Sqrt[Pi/549746]*u^11)/(482297131008000*b^3) - 
      (532940869921*d^14*K0^2*M^5*Sqrt[Pi/549746]*u^11)/
       (551747917873152000*b^3) - (2440641347*d^18*K0^2*M^5*Sqrt[Pi/549746]*
        u^11)/(110349583574630400*b^3) - (11277353*K1^2*M^5*Sqrt[Pi/549746]*
        u^11)/(35673356759040000*b^3) - (25399591859*d^4*K1^2*M^5*
        Sqrt[Pi/549746]*u^11)/(60631639326720000*b^3) - 
      (643738457143*d^6*K1^2*M^5*Sqrt[Pi/549746]*u^11)/
       (551747917873152000*b^3) + (73822256071*d^10*K1^2*M^5*Sqrt[Pi/549746]*
        u^11)/(28937827860480000*b^3) + (8697812983*d^12*K1^2*M^5*
        Sqrt[Pi/549746]*u^11)/(25984988282880000*b^3) - 
      (9830992535869*d^14*K1^2*M^5*Sqrt[Pi/549746]*u^11)/
       (8276218768097280000*b^3) - (1001878117*d^18*K1^2*M^5*Sqrt[Pi/549746]*
        u^11)/(36783194524876800*b^3) - (204061619*d^16*K0^2*M^5*
        Sqrt[(17*Pi)/32338]*u^11)/(10509484149964800*b^3) - 
      (16091061919*d^2*K1^2*M^5*Sqrt[(17*Pi)/32338]*u^11)/
       (8276218768097280000*b^3) - (15829243051*d^16*K1^2*M^5*
        Sqrt[(17*Pi)/32338]*u^11)/(662097501447782400*b^3) + 
      (528294401*d^8*K1^2*M^5*Sqrt[(19*Pi)/28934]*u^11)/
       (28294765019136000*b^3) + (37293329*d^12*K0^2*M^5*Sqrt[(23*Pi)/23902]*
        u^11)/(3143862779904000*b^3) - (341721139*d^2*K0^2*M^5*
        Sqrt[(37*Pi)/14858]*u^11)/(551747917873152000*b^3) + 
      (569417*d^8*K0^2*M^5*Sqrt[(37*Pi)/14858]*u^11)/(75452706717696*b^3) - 
      (6762397*K0*K1*M^5*Sqrt[Pi/549746]*u^12)/(76631655260160000*b^3) - 
      (2066141509*d^2*K0*K1*M^5*Sqrt[Pi/549746]*u^12)/
       (197052827811840000*b^3) - (44833227941*d^4*K0*K1*M^5*Sqrt[Pi/549746]*
        u^12)/(318316106465280000*b^3) - (13811362909*d^6*K0*K1*M^5*
        Sqrt[Pi/549746]*u^12)/(34484244867072000*b^3) + 
      (2500385971*d^8*K0*K1*M^5*Sqrt[Pi/549746]*u^12)/
       (21221073764352000*b^3) + (449854331*d^10*K0*K1*M^5*Sqrt[Pi/549746]*
        u^12)/(516746926080000*b^3) + (37334649533*d^12*K0*K1*M^5*
        Sqrt[Pi/549746]*u^12)/(318316106465280000*b^3) - 
      (419128870033*d^14*K0*K1*M^5*Sqrt[Pi/549746]*u^12)/
       (1034527346012160000*b^3) - (23049091531*d^16*K0*K1*M^5*
        Sqrt[Pi/549746]*u^12)/(165524375361945600*b^3) - 
      (1420267*d^18*K0*K1*M^5*Sqrt[Pi/549746]*u^12)/(151996671590400*b^3) - 
      (24363767*K0^2*M^5*Sqrt[Pi/549746]*u^13)/(4138109384048640000*b^3) - 
      (457093*d^2*K0^2*M^5*Sqrt[Pi/549746]*u^13)/(590567915520000*b^3) - 
      (4004051927*d^4*K0^2*M^5*Sqrt[Pi/549746]*u^13)/(376191762186240000*
        b^3) - (1046573887*d^6*K0^2*M^5*Sqrt[Pi/549746]*u^13)/
       (34484244867072000*b^3) + (68008753*d^10*K0^2*M^5*Sqrt[Pi/549746]*
        u^13)/(1033493852160000*b^3) + (961902059*d^12*K0^2*M^5*
        Sqrt[Pi/549746]*u^13)/(106105368821760000*b^3) - 
      (813155663*d^14*K0^2*M^5*Sqrt[Pi/549746]*u^13)/(26526342205440000*
        b^3) - (56248063*d^16*K0^2*M^5*Sqrt[Pi/549746]*u^13)/
       (5305268441088000*b^3) - (3008947*d^18*K0^2*M^5*Sqrt[Pi/549746]*u^13)/
       (4244214752870400*b^3) - (13518509*K1^2*M^5*Sqrt[Pi/549746]*u^13)/
       (1551791019018240000*b^3) - (153943545037*d^4*K1^2*M^5*Sqrt[Pi/549746]*
        u^13)/(12414328152145920000*b^3) - 
      (21836023271*d^6*K1^2*M^5*Sqrt[Pi/549746]*u^13)/
       (620716407607296000*b^3) + (280078207*d^8*K1^2*M^5*Sqrt[Pi/549746]*
        u^13)/(27284237697024000*b^3) + (3322347797*d^10*K1^2*M^5*
        Sqrt[Pi/549746]*u^13)/(43406741790720000*b^3) - 
      (55348768841*d^14*K1^2*M^5*Sqrt[Pi/549746]*u^13)/
       (1551791019018240000*b^3) - (6135760273*d^16*K1^2*M^5*Sqrt[Pi/549746]*
        u^13)/(496573126085836800*b^3) - (341305267*d^18*K1^2*M^5*
        Sqrt[Pi/549746]*u^13)/(413810938404864000*b^3) - 
      (11047709*d^2*K1^2*M^5*Sqrt[(19*Pi)/28934]*u^13)/
       (221684431288320000*b^3) + (531672803*d^12*K1^2*M^5*
        Sqrt[(19*Pi)/28934]*u^13)/(954948319395840000*b^3) + 
      (8182591*d^8*K0^2*M^5*Sqrt[(23*Pi)/23902]*u^13)/
       (21221073764352000*b^3) - (12840161*K0*K1*M^5*Sqrt[Pi/549746]*u^14)/
       (6207164076072960000*b^3) - (26123291*d^2*K0*K1*M^5*Sqrt[Pi/549746]*
        u^14)/(107020070277120000*b^3) - 
      (416947*d^4*K0*K1*M^5*Sqrt[Pi/549746]*u^14)/(127698405120000*b^3) - 
      (14391071399*d^6*K0*K1*M^5*Sqrt[Pi/549746]*u^14)/
       (1551791019018240000*b^3) + (642622487*d^8*K0*K1*M^5*Sqrt[Pi/549746]*
        u^14)/(238737079848960000*b^3) + (3768539*d^10*K0*K1*M^5*
        Sqrt[Pi/549746]*u^14)/(187098024960000*b^3) + 
      (33755839*d^12*K0*K1*M^5*Sqrt[Pi/549746]*u^14)/(11936853992448000*
        b^3) - (2911392349*d^14*K0*K1*M^5*Sqrt[Pi/549746]*u^14)/
       (310358203803648000*b^3) - (581523919*d^16*K0*K1*M^5*Sqrt[Pi/549746]*
        u^14)/(177347545030656000*b^3) - (1794467*d^18*K0*K1*M^5*
        Sqrt[Pi/549746]*u^14)/(8276218768097280*b^3) - 
      (24209*K0^2*M^5*Sqrt[Pi/549746]*u^15)/(200231099228160000*b^3) - 
      (44202661*d^2*K0^2*M^5*Sqrt[Pi/549746]*u^15)/(3103582038036480000*
        b^3) - (591439477*d^4*K0^2*M^5*Sqrt[Pi/549746]*u^15)/
       (3103582038036480000*b^3) - (837555107*d^6*K0^2*M^5*Sqrt[Pi/549746]*
        u^15)/(1551791019018240000*b^3) + 
      (18638383*d^8*K0^2*M^5*Sqrt[Pi/549746]*u^15)/(119368539924480000*b^3) + 
      (12724499*d^10*K0^2*M^5*Sqrt[Pi/549746]*u^15)/(10851685447680000*b^3) + 
      (39760613*d^12*K0^2*M^5*Sqrt[Pi/549746]*u^15)/(238737079848960000*
        b^3) - (846080951*d^14*K0^2*M^5*Sqrt[Pi/549746]*u^15)/
       (1551791019018240000*b^3) - (239368273*d^16*K0^2*M^5*Sqrt[Pi/549746]*
        u^15)/(1241432815214592000*b^3) - 
      (96253*d^18*K0^2*M^5*Sqrt[Pi/549746]*u^15)/(7663165526016000*b^3) - 
      (2659*K1^2*M^5*Sqrt[Pi/549746]*u^15)/(19705282781184000*b^3) - 
      (658453*d^2*K1^2*M^5*Sqrt[Pi/549746]*u^15)/(41381093840486400*b^3) - 
      (132167941*d^4*K1^2*M^5*Sqrt[Pi/549746]*u^15)/(620716407607296000*
        b^3) - (311840713*d^6*K1^2*M^5*Sqrt[Pi/549746]*u^15)/
       (517263673006080000*b^3) + (157933*d^8*K1^2*M^5*Sqrt[Pi/549746]*u^15)/
       (904307120640000*b^3) + (14207989*d^10*K1^2*M^5*Sqrt[Pi/549746]*u^15)/
       (10851685447680000*b^3) + (14828459*d^12*K1^2*M^5*Sqrt[Pi/549746]*
        u^15)/(79579026616320000*b^3) - (314894413*d^14*K1^2*M^5*
        Sqrt[Pi/549746]*u^15)/(517263673006080000*b^3) - 
      (267712763*d^16*K1^2*M^5*Sqrt[Pi/549746]*u^15)/(1241432815214592000*
        b^3) - (579809*d^18*K1^2*M^5*Sqrt[Pi/549746]*u^15)/
       (41381093840486400*b^3) - (479*K0*K1*M^5*Sqrt[Pi/549746]*u^16)/
       (17836678379520000*b^3) - (1649363*d^2*K0*K1*M^5*Sqrt[Pi/549746]*u^16)/
       (517263673006080000*b^3) - (733*d^4*K0*K1*M^5*Sqrt[Pi/549746]*u^16)/
       (17166589440000*b^3) - (46768301*d^6*K0*K1*M^5*Sqrt[Pi/549746]*u^16)/
       (387947754754560000*b^3) + (2104433*d^8*K0*K1*M^5*Sqrt[Pi/549746]*
        u^16)/(59684269962240000*b^3) + (56687*d^10*K0*K1*M^5*Sqrt[Pi/549746]*
        u^16)/(217033708953600*b^3) + (160903*d^12*K0*K1*M^5*Sqrt[Pi/549746]*
        u^16)/(4263162140160000*b^3) - (8213*d^14*K0*K1*M^5*Sqrt[Pi/549746]*
        u^16)/(67669240320000*b^3) - (1040441*d^16*K0*K1*M^5*Sqrt[Pi/549746]*
        u^16)/(23873707984896000*b^3) - (6019*d^18*K0*K1*M^5*Sqrt[Pi/549746]*
        u^16)/(2170337089536000*b^3) - (53*K0^2*M^5*Sqrt[Pi/549746]*u^17)/
       (48493469344320000*b^3) - (210733*d^2*K0^2*M^5*Sqrt[Pi/549746]*u^17)/
       (1551791019018240000*b^3) - (2401*d^4*K0^2*M^5*Sqrt[Pi/549746]*u^17)/
       (1319550186240000*b^3) + (23251*d^8*K0^2*M^5*Sqrt[Pi/549746]*u^17)/
       (14921067490560000*b^3) + (5437*d^10*K0^2*M^5*Sqrt[Pi/549746]*u^17)/
       (493258429440000*b^3) + (101*d^12*K0^2*M^5*Sqrt[Pi/549746]*u^17)/
       (61403569920000*b^3) - (285017*d^14*K0^2*M^5*Sqrt[Pi/549746]*u^17)/
       (55421107822080000*b^3) - (24221*d^16*K0^2*M^5*Sqrt[Pi/549746]*u^17)/
       (12931591825152000*b^3) - (131*d^18*K0^2*M^5*Sqrt[Pi/549746]*u^17)/
       (1128575286558720*b^3) - (K1^2*M^5*Sqrt[Pi/549746]*u^17)/
       (853257525120000*b^3) - (7433*d^2*K1^2*M^5*Sqrt[Pi/549746]*u^17)/
       (51157945681920000*b^3) - (54107*d^4*K1^2*M^5*Sqrt[Pi/549746]*u^17)/
       (27710553911040000*b^3) - (2138131*d^6*K1^2*M^5*Sqrt[Pi/549746]*u^17)/
       (387947754754560000*b^3) + (25097*d^8*K1^2*M^5*Sqrt[Pi/549746]*u^17)/
       (14921067490560000*b^3) + (21353*d^10*K1^2*M^5*Sqrt[Pi/549746]*u^17)/
       (1808614241280000*b^3) + (79283*d^12*K1^2*M^5*Sqrt[Pi/549746]*u^17)/
       (44763202471680000*b^3) - (583459*d^14*K1^2*M^5*Sqrt[Pi/549746]*u^17)/
       (105803933114880000*b^3) - (233953*d^16*K1^2*M^5*Sqrt[Pi/549746]*u^17)/
       (116384326426368000*b^3) - (117239*d^6*K0^2*M^5*Sqrt[(17*Pi)/32338]*
        u^17)/(387947754754560000*b^3) - 
      (2269*d^18*K1^2*M^5*Sqrt[(17*Pi)/32338]*u^17)/(310358203803648000*
        b^3) - (1087*d^6*K0*K1*M^5*Sqrt[Pi/549746]*u^18)/
       (1484493959520000*b^3) + (169*d^8*K0*K1*M^5*Sqrt[Pi/549746]*u^18)/
       (699425038620000*b^3) + (71*d^10*K0*K1*M^5*Sqrt[Pi/549746]*u^18)/
       (46242977760000*b^3) + (1381*d^12*K0*K1*M^5*Sqrt[Pi/549746]*u^18)/
       (5595400308960000*b^3) - (4073*d^14*K0*K1*M^5*Sqrt[Pi/549746]*u^18)/
       (5595400308960000*b^3) - (601*d^16*K0*K1*M^5*Sqrt[Pi/549746]*u^18)/
       (2238160123584000*b^3) - (d^18*K0*K1*M^5*Sqrt[Pi/549746]*u^18)/
       (62171114544000*b^3) - (K0*K1*M^5*Sqrt[(23*Pi)/23902]*u^18)/
       (145480408032960000*b^3) - (59*d^2*K0*K1*M^5*Sqrt[(23*Pi)/23902]*u^18)/
       (72740204016480000*b^3) - (823*d^4*K0*K1*M^5*Sqrt[(23*Pi)/23902]*u^18)/
       (72740204016480000*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2984213498112000*b^3) - (13*d^4*K0^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2238160123584000*b^3) - (d^6*K0^2*M^5*Sqrt[Pi/549746]*u^19)/
       (63947432102400*b^3) + (13*d^8*K0^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2238160123584000*b^3) + (13*d^10*K0^2*M^5*Sqrt[Pi/549746]*u^19)/
       (406938204288000*b^3) + (13*d^12*K0^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2238160123584000*b^3) - (d^14*K0^2*M^5*Sqrt[Pi/549746]*u^19)/
       (63947432102400*b^3) - (13*d^16*K0^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2238160123584000*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2984213498112000*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2984213498112000*b^3) - (13*d^4*K1^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2238160123584000*b^3) - (d^6*K1^2*M^5*Sqrt[Pi/549746]*u^19)/
       (63947432102400*b^3) + (13*d^8*K1^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2238160123584000*b^3) + (13*d^10*K1^2*M^5*Sqrt[Pi/549746]*u^19)/
       (406938204288000*b^3) + (13*d^12*K1^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2238160123584000*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/549746]*u^19)/
       (63947432102400*b^3) - (13*d^16*K1^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2238160123584000*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/549746]*u^19)/
       (2984213498112000*b^3))/Pi}, 12, 13, 1]}, 3, 5, 1]


==> anc/spectrum_1_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/35*I)*d*K0^2*M^4*Sqrt[2/(3*Pi)]*u^2)/b^2 + 
      (((2*I)/35)*d^3*K0^2*M^4*Sqrt[2/(3*Pi)]*u^2)/b^2 - 
      ((I/35)*d^5*K0^2*M^4*Sqrt[2/(3*Pi)]*u^2)/b^2 - 
      ((I/14)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      ((I/7)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      ((I/14)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      ((I/70)*d*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + ((I/35)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[6*Pi]) - ((I/70)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((3*I)/35)*d*K0*K1*M^4*Sqrt[6/Pi]*u^3)/b^2 + 
      (((6*I)/35)*d^3*K0*K1*M^4*Sqrt[6/Pi]*u^3)/b^2 - 
      (((3*I)/35)*d^5*K0*K1*M^4*Sqrt[6/Pi]*u^3)/b^2 + 
      ((I/15)*d*K0^2*M^4*Sqrt[2/(3*Pi)]*u^4)/b^2 - 
      (((2*I)/15)*d^3*K0^2*M^4*Sqrt[2/(3*Pi)]*u^4)/b^2 + 
      ((I/15)*d^5*K0^2*M^4*Sqrt[2/(3*Pi)]*u^4)/b^2 + 
      ((I/15)*d*K1^2*M^4*Sqrt[2/(3*Pi)]*u^4)/b^2 - 
      (((2*I)/15)*d^3*K1^2*M^4*Sqrt[2/(3*Pi)]*u^4)/b^2 + 
      ((I/15)*d^5*K1^2*M^4*Sqrt[2/(3*Pi)]*u^4)/b^2 - 
      (((11*I)/42)*d*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((11*I)/21)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((11*I)/42)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((17*I)/42)*d*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((17*I)/21)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((17*I)/42)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      ((I/7)*d*K0*K1*M^4*Sqrt[2/(3*Pi)]*u^5)/b^2 + 
      (((2*I)/7)*d^3*K0*K1*M^4*Sqrt[2/(3*Pi)]*u^5)/b^2 - 
      ((I/7)*d^5*K0*K1*M^4*Sqrt[2/(3*Pi)]*u^5)/b^2)/Pi, 0, 
    (((I/14)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((23*I)/784)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((13*I)/3136)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((41*I)/15680)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((15*I)/112)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((41*I)/112)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((87*I)/392)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      ((I/98)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((3949*I)/11760)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((9047*I)/47040)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((593*I)/47040)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((589*I)/1680)*d*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((667*I)/1680)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((397*I)/5880)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((31*I)/1470)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((143*I)/7840)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((1879*I)/7840)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((7131*I)/31360)*d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((71*I)/15680)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((5431*I)/23520)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((25757*I)/70560)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((141913*I)/282240)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((2141*I)/141120)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((9*I)/280)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((47*I)/896)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((53*I)/6272)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      ((I/3136)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((51*I)/280)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((193*I)/1792)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((14009*I)/40320)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((229*I)/2520)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((7939*I)/282240)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((38897*I)/141120)*d*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((2251*I)/3840)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((17*I)/2520)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((83*I)/441)*d^5*K0*K1*M^4*Sqrt[2/(3*Pi)]*u^5)/b^2 + 
      (((129*I)/1568)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 - 
      (((5*I)/224)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((283*I)/15680)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 - 
      (((28139*I)/70560)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((1117*I)/3360)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((5317*I)/17640)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((13073*I)/141120)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((16*I)/441)*d*K0^2*M^4*Sqrt[2/(3*Pi)]*u^6)/b^2 - 
      (((4*I)/63)*d^3*K1^2*M^4*Sqrt[2/(3*Pi)]*u^6)/b^2 + 
      ((I/98)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      ((I/98)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((5*I)/1764)*d*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((31*I)/252)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((5*I)/252)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((5*I)/1764)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      ((I/14)*d*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((5*I)/126)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((13*I)/882)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      ((I/126)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      ((I/126)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) + 
      (((5*I)/126)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      ((I/42)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]))/Pi, 0, 
    ((((-7241*I)/344960)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((13411*I)/344960)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      ((I/3080)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((683*I)/12320)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((41807*I)/172480)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((17*I)/154)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((1319*I)/172480)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((39*I)/24640)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((611*I)/6272)*d*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((923*I)/3080)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((821*I)/1034880)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((19*I)/840)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      ((I/4620)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((20371*I)/36960)*d*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((7897*I)/517440)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((269*I)/103488)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((41*I)/10560)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((95927*I)/1379840)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((37519*I)/137984)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((32279*I)/862400)*d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((25203*I)/689920)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((2171*I)/985600)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((8203469*I)/12418560)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((100151*I)/6209280)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((3245653*I)/7761600)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((42061*I)/1241856)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((74297*I)/8870400)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((195407*I)/13798400)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((47143*I)/6899200)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((51*I)/50176)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((2677*I)/627200)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((249133*I)/862400)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((665253*I)/6899200)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((11*I)/7840)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((10730389*I)/124185600)*d*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((564071*I)/5644800)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((2987*I)/110880)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((967*I)/110880)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((71927*I)/24837120)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((2810473*I)/186278400)*d*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((20912743*I)/23284800)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((49752133*I)/186278400)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((1007*I)/36960)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((1063*I)/388080)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((33483*I)/6899200)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 - 
      (((113*I)/1600)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 - 
      (((2270313*I)/27596800)*d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 - 
      (((181*I)/107800)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 - 
      (((71269477*I)/186278400)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((429523*I)/475200)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((3109963*I)/67737600)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((3257*I)/40425)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((463*I)/55440)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((124*I)/43659)*d*K1^2*M^4*Sqrt[2/(3*Pi)]*u^6)/b^2 + 
      (((496*I)/43659)*d^5*K1^2*M^4*Sqrt[2/(3*Pi)]*u^6)/b^2 + 
      (((685*I)/275968)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((9*I)/7040)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((17*I)/6400)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((741*I)/137984)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((1637*I)/3449600)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((71*I)/862400)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((2268223*I)/37255680)*d*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((13075*I)/266112)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((112201*I)/1209600)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((59513*I)/1241856)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((156133*I)/10348800)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((682879*I)/13970880)*d*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((1783*I)/66528)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((8053*I)/87318)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((1723*I)/36960)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((757*I)/121275)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      ((I/315)*d*K0*K1*M^4*Sqrt[2/(3*Pi)]*u^7)/b^2 - 
      (((19*I)/172480)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((15121*I)/332640)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) + 
      (((5251*I)/166320)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) + 
      (((6287*I)/83160)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((13*I)/336)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((25373*I)/1552320)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) + 
      (((577*I)/332640)*d*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((193*I)/33264)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((1157*I)/83160)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((193*I)/55440)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((107*I)/36960)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((107*I)/66528)*d*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((923*I)/166320)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((223*I)/16632)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((23*I)/6160)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((31*I)/12320)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      ((I/3960)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - 
      ((I/1980)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) + 
      ((I/990)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) + 
      ((I/1980)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - 
      ((I/1320)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]))/Pi, 0, 
    ((((-79*I)/1793792)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((57515*I)/704704)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((3432589*I)/98658560)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((797967*I)/49329280)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((7045*I)/39463424)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((173*I)/3083080)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((3569479*I)/49329280)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((804239*I)/4484480)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((1079633*I)/12332320)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((17771*I)/1084160)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((96597*I)/49329280)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((2918581*I)/26906880)*d*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((1423*I)/10570560)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((18768619*I)/295975680)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((12384439*I)/147987840)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((520477*I)/118390272)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((1993*I)/36996960)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((2383411*I)/49329280)*d*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((29999*I)/13453440)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((394019*I)/36996960)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((423515*I)/8456448)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((39355*I)/9865856)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((5*I)/48048)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((29617993*I)/1973171200)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((188541*I)/800800)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((62986681*I)/493292800)*d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((53824193*I)/986585600)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((598439*I)/179379200)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((48381*I)/98658560)*d^11*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((304806539*I)/710341632)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((595723651*I)/4439635200)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((231857737*I)/2959756800)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((341737*I)/146764800)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((321469*I)/295975680)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((1026535149*I)/39463424000)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((473871107*I)/19731712000)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((5928821*I)/358758400)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((83956659*I)/15785369600)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((3284371*I)/493292800)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((899453*I)/7892684800)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((246203*I)/10250240)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((518750163*I)/19731712000)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((42364401*I)/2818816000)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((67209*I)/44844800)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((4846727*I)/7892684800)*d^11*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((93485376863*I)/355170816000)*d*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((25610675243*I)/59195136000)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((369530857*I)/3228825600)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((1377227851*I)/47356108800)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((80680027*I)/4439635200)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((9881477*I)/23678054400)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((528630247*I)/1383782400)*d*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((368356867603*I)/532756224000)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((17129*I)/59400)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((603300587*I)/25369344000)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((14319719*I)/1210809600)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((444341207*I)/213102489600)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((18180819*I)/326144000)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((92512213*I)/1734656000)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((2543114297*I)/78926848000)*d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((1169547979*I)/39463424000)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((191141989*I)/7892684800)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((1804119*I)/7892684800)*d^11*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((17361106369*I)/96864768000)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((190313757089*I)/608864256000)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((310606877303*I)/2131024896000)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((58956309673*I)/355170816000)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((20332232149*I)/213102489600)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((571161319*I)/213102489600)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((400233*I)/71751680)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((129707661*I)/19731712000)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((221*I)/154880)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((53124109*I)/39463424000)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((49933*I)/60712960)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((151401*I)/1127526400)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((21124619*I)/2255052800)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((1132533*I)/179379200)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((5961*I)/6522880)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((154445419*I)/15785369600)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((6277*I)/14350336)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((1734727*I)/1973171200)*d^11*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((621659347*I)/9686476800)*d*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((17615625619*I)/532756224000)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((192105127*I)/1902700800)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((13191597983*I)/355170816000)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((595833239*I)/21310248960)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((165300761*I)/30443212800)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((4026532261*I)/60886425600)*d*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((58961059*I)/440294400)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((292168081*I)/9686476800)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((27763416731*I)/426204979200)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((33244241*I)/1937295360)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((33724667*I)/53275622400)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((90487*I)/108416000)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((12993*I)/36608000)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((3414931*I)/758912000)*d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((11397*I)/3146000)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((369981*I)/493292800)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((1431767*I)/1973171200)*d^11*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((67019351*I)/1812096000)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((56242207*I)/988416000)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) + 
      (((47557729463*I)/266378112000)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((35692039*I)/2378376000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((12580831*I)/341510400)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((96748331*I)/17758540800)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) + 
      (((323*I)/405405)*d^11*K1^2*M^4*Sqrt[2/(3*Pi)]*u^8)/b^2 - 
      ((I/1408000)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((5213*I)/9856000)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((21869*I)/54208000)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((59*I)/9152000)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((243693*I)/1973171200)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((167*I)/3660800)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((41*I)/98560)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((717*I)/640640)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((231*I)/332800)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      ((I/68992)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((23002571*I)/3459456000)*d*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((24200591*I)/3459456000)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((398462023*I)/19027008000)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((1391101*I)/247104000)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((523153987*I)/53275622400)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((221873*I)/98841600)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((24223*I)/3931200)*d*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((59357*I)/13305600)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((1278659*I)/86486400)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((1106533*I)/691891200)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((991439*I)/121080960)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((1013*I)/4717440)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((69*I)/1258400)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/b^2 + 
      (((19*I)/457600)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/b^2 + 
      (((30157*I)/35235200)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/b^2 - 
      (((3*I)/61600)*d^11*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/b^2 - 
      (((17*I)/16632)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - 
      (((344873*I)/59459400)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) + 
      (((4421*I)/540540)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) + 
      (((368947*I)/86486400)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - 
      (((2193199*I)/317116800)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - 
      (((1307*I)/1201200)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) + 
      ((I/18720)*d*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((7*I)/29700)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((263*I)/1544400)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((373*I)/772200)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      ((I/3744)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      ((I/10296)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((161*I)/3088800)*d*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((173*I)/772200)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((251*I)/1544400)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((359*I)/772200)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((161*I)/617760)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((7*I)/77220)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      ((I/386100)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      ((I/42900)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) + 
      ((I/64350)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) + 
      (((7*I)/193050)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      ((I/77220)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      ((I/77220)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]))/Pi, 0, 
    ((((-5862239*I)/20520980480)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((2116987*I)/2565122560)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((42621*I)/26650624)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((60661093*I)/10260490240)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((1450639*I)/2565122560)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((3626611*I)/20520980480)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((2253*I)/789268480)*d^13*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((1311151*I)/19731712)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((51490573*I)/641280640)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((23857919*I)/513024512)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((18318031*I)/1282561280)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((362953*I)/256512256)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((3009*I)/52349440)*d^11*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((11807*I)/394634240)*d^13*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((4875305879*I)/61562941440)*d*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((1302382931*I)/7695367680)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((43620697*I)/399759360)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((1231674877*I)/30781470720)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((4463573*I)/513024512)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((1268689*I)/12312588288)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((63397*I)/2367805440)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((4922539*I)/295975680)*d*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((262129663*I)/1923841920)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((509318989*I)/7695367680)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((205855231*I)/3847683840)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((13193749*I)/3847683840)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((25*I)/10469888)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((17803*I)/236780544)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((90665923*I)/4187955200)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((480335857*I)/4663859200)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((536236033*I)/8208392192)*d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((384082191*I)/15785369600)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((321318021*I)/102604902400)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((251702701*I)/205209804800)*d^11*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((11122291*I)/102604902400)*d^13*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((64099585399*I)/263841177600)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((13919*I)/559663104)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((232027408163*I)/1846888243200)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((157627961*I)/47356108800)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((7748597209*I)/923444121600)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((183983249*I)/123125882880)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((25519033*I)/102604902400)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((38524246303*I)/2052098048000)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((7497683*I)/281881600)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((3537244771*I)/1026049024000)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((8619794307*I)/2052098048000)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((408481987*I)/78926848000)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((8586959*I)/29315686400)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((57241*I)/5863137280)*d^13*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((22266681323*I)/2052098048000)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((15888745773*I)/1026049024000)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((24973441369*I)/513024512000)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((6095405837*I)/2052098048000)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((2371687*I)/986585600)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((792599*I)/10260490240)*d^13*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((2688848416901*I)/18468882432000)*d*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((14065841*I)/169128960)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((614331596497*I)/9234441216000)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((44373280837*I)/6156294144000)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((12934739009*I)/710341632000)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((37564669*I)/29315686400)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((59611*I)/5863137280)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((16436037693851*I)/55406647296000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((2516314084903*I)/5540664729600)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((968533633861*I)/2770332364800)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((1710498759811*I)/55406647296000)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) + (((18832943*I)/16648632000)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) - (((107011*I)/69189120)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) - (((88170053*I)/461722060800)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) + (((435376531*I)/83759104000)*d*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 - (((50001154417*I)/2931568640000)*d^3*K0*K1*
        M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 - (((151885525721*I)/5130245120000)*d^5*
        K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((29809784093*I)/2565122560000)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/
       b^2 + (((17340267991*I)/20520980480000)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^5)/b^2 - (((2930309783*I)/2052098048000)*d^11*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 + (((123617911*I)/373108736000)*d^13*K0*K1*
        M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 - (((582549562577*I)/3166094131200)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + (((32141960648257*I)/79152353280000)*
        d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((18045150937559*I)/138516618240000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6*Pi]) + (((429630309907*I)/69258309120000)*d^7*K0*K1*M^4*
        u^5)/(b^2*Sqrt[6*Pi]) - (((3050762423431*I)/554066472960000)*d^9*K0*
        K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - (((40793177977*I)/55406647296000)*d^11*
        K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - (((4983313037*I)/3357978624000)*
        d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((1041173883*I)/586313728000)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((148822268059*I)/10260490240000)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/
       b^2 - (((8238633373*I)/1465784320000)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/
       b^2 + (((2058033687*I)/5130245120000)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/
       b^2 - (((2649107*I)/4239872000)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((51889631*I)/102604902400)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((40476661*I)/186554368000)*d^13*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((404598891*I)/8208392192000)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((1239276403*I)/1172627456000)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((84533245201*I)/20520980480000)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/
       b^2 + (((118887229607*I)/8208392192000)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^6)/b^2 - (((14942593103*I)/2052098048000)*d^9*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 - (((1241792973*I)/820839219200)*d^11*K1^2*
        M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + (((21888021*I)/1172627456000)*d^13*K1^2*
        M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - (((44836024943*I)/3166094131200)*d*K0^2*
        M^4*u^6)/(b^2*Sqrt[6*Pi]) + (((5238929664341*I)/277033236480000)*d^3*
        K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - (((1639569302227*I)/39576176640000)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((3220274932327*I)/138516618240000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((21357742201*I)/1259241984000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((31921238599*I)/2770332364800)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((3868326167*I)/1678989312000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) - (((8755864167451*I)/221626589184000)*d*K1^2*M^4*
        u^6)/(b^2*Sqrt[6*Pi]) + (((3228254068003*I)/31660941312000)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[6*Pi]) - (((9025294935733*I)/184688824320000)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((12126294509143*I)/221626589184000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((111714112673*I)/3693776486400)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((191217628669*I)/22162658918400)*d^11*K1^2*M^4*
        u^6)/(b^2*Sqrt[6*Pi]) + (((600326977*I)/1172627456000)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[6*Pi]) - (((508849791*I)/3283356876800)*d*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 - (((65503719*I)/67837952000)*d^3*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 + (((20420093329*I)/6314147840000)*d^5*K0*K1*
        M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - (((50066949403*I)/41041960960000)*d^7*
        K0*K1*M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((67988790603*I)/20520980480000)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^7)/
       b^2 - (((3959569153*I)/3283356876800)*d^11*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^7)/b^2 - (((4730699899*I)/16416784384000)*d^13*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 - (((5150901484039*I)/147751059456000)*d*K0*
        K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - (((18383006339*I)/20147871744000)*d^3*
        K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) + 
      (((5655094321951*I)/170481991680000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6*Pi]) + (((52938565049483*I)/1108132945920000)*d^7*K0*K1*
        M^4*u^7)/(b^2*Sqrt[6*Pi]) - (((9936211997317*I)/554066472960000)*d^9*
        K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - (((397789618661*I)/29550211891200)*
        d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((300485128967*I)/147751059456000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6*Pi]) - (((14657*I)/23319296000)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^8)/b^2 + (((12002147*I)/513024512000)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^8)/b^2 - (((1424101229*I)/4104196096000)*d^5*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + (((2339982569*I)/4104196096000)*d^7*K0^2*
        M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 + (((844691453*I)/513024512000)*d^9*K0^2*
        M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 + (((735327*I)/10260490240)*d^11*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + (((23281*I)/102604902400)*d^13*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - (((115425*I)/32833568768)*d*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + (((50036379*I)/373108736000)*d^3*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + (((360969397*I)/1865543680000)*d^5*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - (((38131213*I)/2052098048000)*d^7*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - (((1567809*I)/18322304000)*d^9*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + (((6038871*I)/41041960960)*d^11*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - (((380509*I)/820839219200)*d^13*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + (((208624303*I)/57238272000)*d*K0^2*M^4*
        u^8)/(b^2*Sqrt[6*Pi]) + (((269125109549*I)/13851661824000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[6*Pi]) - (((2406600769987*I)/110813294592000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - (((142958328503*I)/7387552972800)*
        d^7*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((50883312443*I)/13851661824000)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((661354699*I)/92344412160)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((701855579*I)/554066472960)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((275364135661*I)/110813294592000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((156394362869*I)/10073935872000)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((115140577373*I)/5596631040000)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((22272002393*I)/2052098048000)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((27073597*I)/3957617664)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((25525624669*I)/5540664729600)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((19264115309*I)/22162658918400)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((76743*I)/37310873600)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/b^2 + 
      (((4069844811*I)/10260490240000)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/
       b^2 - (((57137403*I)/410419609600)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/
       b^2 - (((17838289143*I)/10260490240000)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^9)/b^2 - (((2544977*I)/16416784384)*d^11*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^9)/b^2 - (((71543*I)/7462174720)*d^13*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/
       b^2 - (((4076232751*I)/1678989312000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6*Pi]) - (((7686784370033*I)/831099709440000)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[6*Pi]) + (((30796247*I)/5189184000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6*Pi]) + (((2561759216069*I)/166219941888000)*d^7*K0*K1*M^4*
        u^9)/(b^2*Sqrt[6*Pi]) + (((772454210389*I)/831099709440000)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[6*Pi]) - (((159084259349*I)/33243988377600)*d^11*
        K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - (((526224299*I)/604436152320)*d^13*
        K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - (((169447*I)/51302451200)*d^3*K0^2*
        M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + (((3719*I)/118976000)*d^5*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 - (((1283343*I)/513024512000)*d^9*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 - ((I/1281280)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^10)/b^2 + ((I/1281280)*d^13*K0^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 - 
      (((485481*I)/19731712000)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((1053237*I)/128256128000)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 - 
      (((46393*I)/5829824000)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((727*I)/132496000)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 - 
      (((383687*I)/128256128000)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((1009*I)/233192960)*d^11*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((9279*I)/2565122560)*d^13*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((33403*I)/288288000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((22006184633*I)/20777492736000)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((30466109*I)/67459392000)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((309181*I)/162162000)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((10123141837*I)/41554985472000)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((384019*I)/518918400)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((31973*I)/259459200)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((282514723*I)/1598268672000)*d*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((3225595403*I)/3462915456000)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((57518473*I)/157405248000)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((65500909*I)/39351312000)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((18598927*I)/76953676800)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((3933191*I)/6296209920)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((100824001*I)/1038874636800)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((20313*I)/11659648000)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^11)/b^2 - 
      (((53*I)/128128000)*d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^11)/b^2 + 
      (((139*I)/128128000)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^11)/b^2 - 
      (((38487*I)/11659648000)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^11)/b^2 - 
      (((1219*I)/46332000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      (((59093143*I)/314810496000)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      (((31949*I)/494208000)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) + 
      (((1835269*I)/3459456000)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) + 
      (((2019623*I)/314810496000)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      (((2251*I)/10810800)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      (((479*I)/12972960)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      (((1487*I)/2914912000)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 - 
      ((I/1487200)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 + 
      (((647*I)/1297296000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((4493*I)/648648000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((4261*I)/1297296000)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) - 
      (((5657*I)/324324000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) - 
      (((459661*I)/236107872000)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((17*I)/1995840)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((439*I)/259459200)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((629*I)/1297296000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((4391*I)/648648000)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((73*I)/23587200)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) - 
      (((5483*I)/324324000)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) - 
      (((2047*I)/1533168000)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((43*I)/5189184)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((421*I)/259459200)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) - 
      ((I/36036000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      (((17*I)/54054000)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      (((41*I)/108108000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) + 
      (((29*I)/27027000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) + 
      ((I/4004000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      ((I/2162160)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      ((I/7207200)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]))/Pi, 0, 
    ((((-13758579*I)/5130245120)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((36331341*I)/82083921920)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((6191470177*I)/1395426672640)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((526247833*I)/697713336320)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((4127543263*I)/1395426672640)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((11882795*I)/279085334528)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((592609*I)/15334359040)*d^13*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((402125*I)/279085334528)*d^15*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((43889*I)/990080)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((82635491*I)/889940480)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((53886589411*I)/697713336320)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((298434963*I)/34885666816)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((2567291047*I)/348856668160)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((440057109*I)/697713336320)*d^11*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((38293*I)/14239047680)*d^13*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + 
      (((4018569*I)/697713336320)*d^15*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((2331523669*I)/52328500224)*d*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((439081660987*I)/4186280017920)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((189721103543*I)/4186280017920)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((16526178671*I)/2093140008960)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((10453125271*I)/4186280017920)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((5086057393*I)/4186280017920)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((6163*I)/902021120)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((1771619*I)/1395426672640)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((6267073*I)/18688750080)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((153700997339*I)/2093140008960)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((6284171071*I)/523285002240)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((23598271583*I)/1046570004480)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((4334647741*I)/2093140008960)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((392099*I)/42717143040)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((2725055*I)/139542667264)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((104455453009*I)/2537139404800)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - 
      (((1491571947433*I)/27908533452800)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/
       b^2 + (((408413146319*I)/3986933350400)*d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^3)/b^2 - (((115782700393*I)/6977133363200)*d^7*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^3)/b^2 - (((28313*I)/4356352)*d^9*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^3)/b^2 - (((23821229529*I)/27908533452800)*d^11*K0*
        K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - (((8049*I)/78926848)*d^13*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^3)/b^2 - (((135138959*I)/27908533452800)*d^15*K0*K1*
        M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 - (((647137375883*I)/22834254643200)*d*K0*
        K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + (((27914592241*I)/83725600358400)*d^3*
        K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((71855081819987*I)/251176801075200)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[6*Pi]) + (((6879403121587*I)/62794200268800)*d^7*K0*K1*M^4*
        u^3)/(b^2*Sqrt[6*Pi]) + (((315485598151*I)/50235360215040)*d^11*K0*K1*
        M^4*u^3)/(b^2*Sqrt[6*Pi]) - (((11210377*I)/100631731200)*d^13*K0*K1*
        M^4*u^3)/(b^2*Sqrt[6*Pi]) + (((2485358471*I)/83725600358400)*d^15*K0*
        K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + (((3284151169267*I)/976798670848000)*d*
        K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((199136287799*I)/195359734169600)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/
       b^2 - (((2711108003*I)/558170669056)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/
       b^2 - (((514331357431*I)/976798670848000)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^4)/b^2 + (((676072350881*I)/976798670848000)*d^9*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^4)/b^2 + (((3504466837*I)/34885666816000)*d^11*K0^2*
        M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - (((3021757*I)/1641678438400)*d^13*K0^2*
        M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - (((1874496243*I)/139542667264000)*d^15*
        K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((2594468836339*I)/3907194683392000)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/
       b^2 + (((31675509830961*I)/3907194683392000)*d^3*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^4)/b^2 - (((18170085483357*I)/558170669056000)*d^5*
        K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - (((14280048817*I)/6977133363200)*
        d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((58500031*I)/15247232000)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((4193321261*I)/4612980736000)*d^11*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((407045470779*I)/558170669056000)*d^13*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/
       b^2 - (((5989680583*I)/558170669056000)*d^15*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^4)/b^2 + (((325986349816991*I)/8791188037632000)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) - (((3022306387231*I)/39071946833920)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[6*Pi]) + (((3852281015161*I)/125588400537600)*d^5*K0^2*
        M^4*u^4)/(b^2*Sqrt[6*Pi]) + (((11582689771421*I)/517128708096000)*d^7*
        K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((18460997540329*I)/2930396012544000)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) + (((6118079113*I)/18468882432000)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) - (((2402268217*I)/27908533452800)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) + (((18681074987*I)/418628001792000)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[6*Pi]) + (((2317768509221749*I)/11721584050176000)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((40756395519196033*I)/105494256451584000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) + (((3237866878470893*I)/15070608064512000)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[6*Pi]) + (((57153080756957*I)/941913004032000)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - (((469337642143*I)/1370055278592000)*
        d^11*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((37750166705963*I)/15070608064512000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) + (((118542672203*I)/3014121612902400)*d^15*K1^2*M^4*
        u^4)/(b^2*Sqrt[6*Pi]) - (((18341497036729*I)/15628778733568000)*d*K0*
        K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 - 
      (((13713513368109*I)/39071946833920000)*d^3*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^5)/b^2 + (((57667020170493*I)/1395426672640000)*d^5*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 - (((14672610139769*I)/919339925504000)*d^7*
        K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((1132958927909797*I)/78143893667840000)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^5)/b^2 + (((320443291369*I)/171744821248000)*d^11*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 - (((23165092183*I)/558170669056000)*d^13*K0*
        K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 - (((170055142097*I)/858724106240000)*
        d^15*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((144336138845051*I)/919339925504000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6*Pi]) - (((308277689768049091*I)/1054942564515840000)*d^3*
        K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((64710884403701*I)/5382360023040000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6*Pi]) + (((17586985275054809*I)/421977025806336000)*d^7*K0*
        K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((8122854706127053*I)/234431681003520000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6*Pi]) - (((3062690157349*I)/927422034739200)*d^11*K0*K1*M^4*
        u^5)/(b^2*Sqrt[6*Pi]) - (((13509803202041*I)/15070608064512000)*d^13*
        K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((644346124561*I)/1363855933440000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6*Pi]) + (((138129137563*I)/183867985100800)*d*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 - (((8765565838621*I)/5581706690560000)*d^3*
        K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((329368207459*I)/199346667520000)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/
       b^2 + (((25661742646747*I)/78143893667840000)*d^7*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 - (((17027774033971*I)/7814389366784000)*d^9*
        K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((3309713069063*I)/11163413381120000)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^6)/b^2 - (((583866758977*I)/1116341338112000)*d^13*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 - (((32340001879*I)/656671375360000)*d^15*
        K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((218413284097*I)/656671375360000)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/
       b^2 + (((94188556341807*I)/31257557467136000)*d^3*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 - (((8172651319123*I)/2232682676224000)*d^5*
        K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((642817586109*I)/2790853345280000)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/
       b^2 + (((902246994153*I)/398693335040000)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^6)/b^2 + (((263664582123*I)/2790853345280000)*d^11*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 + (((170349840527*I)/637909336064000)*d^13*
        K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + (((920141613*I)/28995878912000)*
        d^15*K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((91426789082987*I)/5626360344084480)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) - (((7935939887747539*I)/150706080645120000)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[6*Pi]) + (((1849480678155707*I)/37676520161280000)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((4878900936346187*I)/2109885129031680000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) - (((286570092003893*I)/23443168100352000)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[6*Pi]) + (((769182974053943*I)/301412161290240000)*
        d^11*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((25947360423709*I)/6028243225804800)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((198750928228343*I)/301412161290240000)*d^15*K0^2*
        M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((11778131573927009*I)/301412161290240000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) - (((88829610533714143*I)/843954051612672000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((109867400009519*I)/1339609605734400)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) - (((275625435105869*I)/75353040322560000)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[6*Pi]) - (((1376134466157071*I)/75353040322560000)*
        d^9*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((13944239452837*I)/75353040322560000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((2036722312897*I)/17223552073728000)*d^13*K1^2*
        M^4*u^6)/(b^2*Sqrt[6*Pi]) + (((46651718851*I)/782888730624000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((175428696953621*I)/625151149342720000)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^7)/b^2 - (((416762030736123*I)/125030229868544000)*d^3*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 - (((163459641375077*I)/89307307048960000)*
        d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((216814643988539*I)/125030229868544000)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^7)/b^2 + (((66214763293431*I)/625151149342720000)*d^9*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 - (((176937*I)/77792000)*d^11*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 + (((34570012507*I)/150096314368000)*d^13*K0*
        K1*M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((266920510127*I)/17861461409792000)*d^15*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^7)/b^2 + (((341540614039746139*I)/16879081032253440000)*d*K0*K1*M^4*
        u^7)/(b^2*Sqrt[6*Pi]) - (((23262922002132871*I)/1125272068816896000)*
        d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((304332666673147*I)/49210148782080000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6*Pi]) + (((51500835981417131*I)/3375816206450688000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) + 
      (((410489009241171929*I)/16879081032253440000)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6*Pi]) - (((1925956096219*I)/306196481310720)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[6*Pi]) - (((152958673155979*I)/160753152688128000)*
        d^15*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((229139362223*I)/96177099898880000)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^8)/
       b^2 + (((16606266107511*I)/35722922819584000)*d^3*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + (((26577579248601*I)/25516373442560000)*d^5*
        K0^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((361902351499363*I)/1250302298685440000)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^8)/b^2 - (((184289785789553*I)/250060459737088000)*d^9*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + (((1304874176427*I)/7144584563916800)*d^11*
        K0^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((626448838767*I)/35722922819584000)*d^13*K0^2*M^4*Sqrt[3/(2*Pi)]*u^8)/
       b^2 + (((766753402057*I)/35722922819584000)*d^15*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - (((8665857724473*I)/36773597020160000)*d*
        K1^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((158633609381123*I)/125030229868544000)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^8)/b^2 + (((100924506005931*I)/89307307048960000)*d^5*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - (((470181048261973*I)/625151149342720000)*
        d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((428019800676581*I)/625151149342720000)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^8)/b^2 + (((5889240734337*I)/8118846095360000)*d^11*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + (((481084478349*I)/17861461409792000)*d^13*
        K1^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((18152665789*I)/2551637344256000)*d^15*K1^2*M^4*Sqrt[3/(2*Pi)]*u^8)/
       b^2 + (((4789335774148703*I)/2596781697269760000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) - (((387311647992743*I)/964518916128768000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((28013206219219553*I)/4822594580643840000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) - (((453354630196445357*I)/33758162064506880000)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((31178420790796351*I)/6751632412901376000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) + (((1553988015570131*I)/321506305376256000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((3358188944978719*I)/964518916128768000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) + (((470762418484327*I)/964518916128768000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((39632853375513241*I)/16879081032253440000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) + (((2158317552777041*I)/1125272068816896000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((4012561792078583*I)/803765763440640000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) - (((119008572919347227*I)/16879081032253440000)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((39936206292545419*I)/16879081032253440000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) + (((72883336504421*I)/73069614858240000)*d^11*K1^2*
        M^4*u^8)/(b^2*Sqrt[6*Pi]) + (((959524977250403*I)/482259458064384000)*
        d^13*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((22482461676083*I)/68894208294912000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) - (((1067538888627*I)/11366384533504000)*d*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^9)/b^2 - (((326630454233*I)/78143893667840000)*d^3*
        K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/b^2 - 
      (((96136525179*I)/1594773340160000)*d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/
       b^2 - (((6676379172173*I)/5166538424320000)*d^7*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^9)/b^2 + (((23804437003367*I)/125030229868544000)*
        d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/b^2 - 
      (((11843053073*I)/1373958569984000)*d^11*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/
       b^2 - (((2673770049*I)/357229228195840)*d^13*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^9)/b^2 - (((2288013981173*I)/89307307048960000)*d^15*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^9)/b^2 - (((23925469959019*I)/184135429442764800)*d*
        K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - 
      (((5768047240903709*I)/703295043010560000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6*Pi]) + (((513762274953799*I)/904236483870720000)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[6*Pi]) + 
      (((24964473056885503*I)/1534461912023040000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6*Pi]) + (((1714225443583859*I)/405097944774082560)*d^9*K0*
        K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - 
      (((583534311931357*I)/111290644168704000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6*Pi]) - (((2306384690360197*I)/723389187096576000)*d^13*K0*
        K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - 
      (((2894397099174001*I)/7233891870965760000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6*Pi]) - (((167877*I)/25371394048000)*d*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 + (((446809667*I)/114917490688000)*d^3*K0^2*
        M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 - (((72439467097*I)/1395426672640000)*
        d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 - 
      (((8835661151*I)/279085334528000)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^10)/
       b^2 + (((8309037907*I)/279085334528000)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^10)/b^2 + (((25733282187*I)/1395426672640000)*d^11*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 + (((486147*I)/3283356876800)*d^13*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 - (((2224559*I)/25371394048000)*d^15*K0^2*
        M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 - (((115230828231*I)/7814389366784000)*d*
        K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((76620563*I)/367735970201600)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((225250455049*I)/22326826762240000)*d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/
       b^2 + (((372373621089*I)/7814389366784000)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^10)/b^2 + (((343935660487*I)/7814389366784000)*d^9*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 - (((4119770147*I)/159477334016000)*d^11*
        K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 - 
      (((43381219649*I)/4465365352448000)*d^13*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/
       b^2 - (((19223231*I)/44653653524480)*d^15*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^10)/b^2 + (((371414131199*I)/2055082917888000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) + (((3894928800083*I)/3516475215052800)*d^3*K0^2*M^4*
        u^10)/(b^2*Sqrt[6*Pi]) + (((98241199143931*I)/113029560483840000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((19972561465777*I)/7535304032256000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) - (((27997160195273*I)/22605912096768000)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((117300756542159*I)/113029560483840000)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) + (((3142472073751*I)/4521182419353600)*d^13*K0^2*M^4*
        u^10)/(b^2*Sqrt[6*Pi]) + (((17357617847*I)/186825719808000)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((132620403305381*I)/632965538709504000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) + (((50507322136559*I)/56263603440844800)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((955295075119733*I)/1808472967741440000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) - (((509420612477809*I)/210988512903168000)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((622961290489253*I)/632965538709504000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) + (((12318560357497*I)/12917664055296000)*d^11*K1^2*
        M^4*u^10)/(b^2*Sqrt[6*Pi]) + (((69920887107217*I)/120564864516096000)*
        d^13*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((6864589908037*I)/90423648387072000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) - (((35092741*I)/710399033344000)*d*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^11)/b^2 + (((482419459*I)/355199516672000)*d^3*K0*K1*
        M^4*Sqrt[3/(2*Pi)]*u^11)/b^2 - (((85279153*I)/10148557619200)*d^5*K0*
        K1*M^4*Sqrt[3/(2*Pi)]*u^11)/b^2 + (((8717409247*I)/710399033344000)*
        d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^11)/b^2 + 
      (((73927263329*I)/7814389366784000)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^11)/
       b^2 - (((6589933981*I)/101485576192000)*d^11*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^11)/b^2 + (((6906807*I)/50742788096000)*d^13*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^11)/b^2 - (((17618147*I)/101485576192000)*d^15*K0*K1*
        M^4*Sqrt[3/(2*Pi)]*u^11)/b^2 - (((378812663693*I)/11508464340172800)*
        d*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      (((4501274907187*I)/9590386950144000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6*Pi]) - (((17109285493*I)/53378777088000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[6*Pi]) + (((56161762469843*I)/57542321700864000)*d^7*
        K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) + 
      (((392164597670509*I)/632965538709504000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6*Pi]) - (((2224461147001*I)/8220331671552000)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[6*Pi]) - (((428725272359*I)/1370055278592000)*
        d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      (((314387022343*I)/8220331671552000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6*Pi]) + (((389*I)/2611761152000)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^12)/b^2 - (((1300919*I)/2611761152000)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^12)/b^2 - (((389*I)/20894089216)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^12)/
       b^2 + (((4429*I)/1268569702400)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*u^12)/
       b^2 + (((389*I)/373108736000)*d^15*K0^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 - 
      ((I/106602496000)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 + 
      (((17349*I)/60988928000)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 + 
      (((8363*I)/106602496000)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 - 
      (((171*I)/14924349440)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 + 
      (((184797*I)/1812242432000)*d^11*K1^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 - 
      ((I/15228928000)*d^15*K1^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 + 
      (((8521311809*I)/3596395106304000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((3101401*I)/117621504000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((4841461*I)/117621504000)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) - 
      (((253987818059*I)/3596395106304000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[6*Pi]) - (((228190553021*I)/3596395106304000)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[6*Pi]) + (((18393474877*I)/513770729472000)*d^11*K0^2*
        M^4*u^12)/(b^2*Sqrt[6*Pi]) + (((75545*I)/2822916096)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[6*Pi]) + (((539138027*I)/171256909824000)*d^15*K0^2*
        M^4*u^12)/(b^2*Sqrt[6*Pi]) + (((155036891*I)/68502763929600)*d*K1^2*
        M^4*u^12)/(b^2*Sqrt[6*Pi]) + (((10532933*I)/449100288000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[6*Pi]) + (((8428757*I)/224550144000)*d^5*K1^2*M^4*
        u^12)/(b^2*Sqrt[6*Pi]) - (((4071041239*I)/60443615232000)*d^7*K1^2*
        M^4*u^12)/(b^2*Sqrt[6*Pi]) - (((4176433873*I)/73395818496000)*d^9*
        K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + (((4773841561*I)/146791636992000)*
        d^11*K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((1712303*I)/70572902400)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((419621077*I)/146791636992000)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) - 
      (((1107*I)/99107008000)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^13)/b^2 - 
      (((3*I)/1304576000)*d^9*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^13)/b^2 - 
      (((269777*I)/1235025792000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      (((5190961*I)/1235025792000)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      (((9217589*I)/1235025792000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) + 
      (((164695697*I)/16055335296000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) + 
      (((38133077*I)/2822916096000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      (((1076149*I)/176432256000)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      (((100729*I)/19603584000)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      (((106417*I)/176432256000)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      ((I/3587584000)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 - 
      ((I/3587584000)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 + 
      (((359*I)/68612544000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((1151*I)/13722508800)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((1291*I)/5881075200)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) - 
      (((141737*I)/617512896000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) - 
      (((1865077*I)/4940103168000)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((11887*I)/88216128000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((23*I)/157248000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((179*I)/9801792000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((59*I)/11435424000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((1693*I)/20583763200)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((211*I)/980179200)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) - 
      (((5377*I)/23750496000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) - 
      (((260011*I)/705729024000)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((49*I)/370656000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((701*I)/4900896000)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((29*I)/1633632000)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) - 
      ((I/6861254400)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[6*Pi]) - 
      (((67*I)/20583763200)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[6*Pi]) - 
      ((I/117621504)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[6*Pi]) + 
      (((43*I)/6861254400)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[6*Pi]) + 
      (((5*I)/274450176)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[6*Pi]) - 
      ((I/196035840)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[6*Pi]) - 
      (((19*I)/2940537600)*d^13*K0*K1*M^4*u^15)/(b^2*Sqrt[6*Pi]) - 
      ((I/980179200)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[6*Pi]))/Pi, 0, 
    ((((-965632893*I)/15150346731520)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((176636484659*I)/23722253434880)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/
       b^2 + (((6820715849639*I)/901445630525440)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^2)/b^2 + (((67002509209*I)/257555894435840)*d^7*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^2)/b^2 + (((97962891139*I)/64388973608960)*d^9*K0^2*
        M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - (((62195480961*I)/53026213560320)*d^11*
        K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + (((5655874337*I)/64388973608960)*
        d^13*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((10511209717*I)/1802891261050880)*d^15*K0^2*M^4*Sqrt[3/(2*Pi)]*u^2)/
       b^2 + (((489565179*I)/1802891261050880)*d^17*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^2)/b^2 - (((869009743663*I)/112680703815680)*d*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^2)/b^2 + (((333455060439*I)/7042543988480)*d^3*K1^2*
        M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - (((5449531959793*I)/450722815262720)*
        d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 - 
      (((1329466310167*I)/225361407631360)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^2)/
       b^2 + (((279761485501*I)/56340351907840)*d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^2)/b^2 + (((3399519*I)/731692881920)*d^11*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^2)/b^2 - (((3075527339*I)/450722815262720)*d^13*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^2)/b^2 - (((61*I)/118243840)*d^15*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^2)/b^2 + (((4287237*I)/225361407631360)*d^17*K1^2*
        M^4*Sqrt[3/(2*Pi)]*u^2)/b^2 + (((87873275431*I)/2392160010240)*d*K0^2*
        M^4*u^2)/(b^2*Sqrt[6*Pi]) - (((64963693518247*I)/1352168445788160)*
        d^3*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((28755091924337*I)/2704336891576320)*d^5*K0^2*M^4*u^2)/
       (b^2*Sqrt[6*Pi]) - (((2778142524161*I)/772667683307520)*d^7*K0^2*M^4*
        u^2)/(b^2*Sqrt[6*Pi]) + (((4317389273*I)/38633384165376)*d^9*K0^2*M^4*
        u^2)/(b^2*Sqrt[6*Pi]) + (((305321352857*I)/159078640680960)*d^11*K0^2*
        M^4*u^2)/(b^2*Sqrt[6*Pi]) + (((94710277*I)/64388973608960)*d^13*K0^2*
        M^4*u^2)/(b^2*Sqrt[6*Pi]) - (((4034351297*I)/1802891261050880)*d^15*
        K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - (((504308113*I)/1802891261050880)*
        d^17*K0^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((8829644225219*I)/112680703815680)*d*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) + 
      (((152652393343*I)/2112763196544)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((120633475299047*I)/1352168445788160)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[6*Pi]) + (((21486232523711*I)/676084222894080)*d^7*K1^2*M^4*
        u^2)/(b^2*Sqrt[6*Pi]) - (((2752608057677*I)/169021055723520)*d^9*K1^2*
        M^4*u^2)/(b^2*Sqrt[6*Pi]) - (((118145263*I)/2195078645760)*d^11*K1^2*
        M^4*u^2)/(b^2*Sqrt[6*Pi]) + (((14374007239*I)/270433689157632)*d^13*
        K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - (((96721487*I)/225361407631360)*d^17*
        K1^2*M^4*u^2)/(b^2*Sqrt[6*Pi]) - 
      (((1138423277489651*I)/36057825221017600)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^3)/b^2 + (((1301277844725583*I)/36057825221017600)*d^3*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^3)/b^2 - (((1281065018493345*I)/20192382123769856)*
        d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((1957075739649*I)/151503467315200)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/
       b^2 - (((4272553598347*I)/3605782522101760)*d^9*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^3)/b^2 - (((731280358293*I)/721156504420352)*d^11*K0*
        K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((3839955621991*I)/7211565044203520)*d^13*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^3)/b^2 - (((333147165569*I)/9014456305254400)*d^15*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^3)/b^2 + (((51443146151*I)/18028912610508800)*d^17*
        K0*K1*M^4*Sqrt[3/(2*Pi)]*u^3)/b^2 + 
      (((12294930149499553*I)/324520426989158400)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[6*Pi]) - (((3986534223417301*I)/324520426989158400)*d^3*K0*
        K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + 
      (((163501150935938279*I)/908657195569643520)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[6*Pi]) - (((156376602431897*I)/1908943688171520)*d^7*K0*K1*
        M^4*u^3)/(b^2*Sqrt[6*Pi]) + (((1186671268476079*I)/54086737831526400)*
        d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((90462472487371*I)/54086737831526400)*d^11*K0*K1*M^4*u^3)/
       (b^2*Sqrt[6*Pi]) - (((253782203078353*I)/324520426989158400)*d^13*K0*
        K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) + (((724638195241*I)/27043368915763200)*
        d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[6*Pi]) - 
      (((99401285173*I)/18028912610508800)*d^17*K0*K1*M^4*u^3)/
       (b^2*Sqrt[6*Pi]) - (((29976567076141949*I)/5048095530942464000)*d*K0^2*
        M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((106507341043339*I)/157752985341952000)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^4)/b^2 + (((46716141590523*I)/27736788631552000)*d^5*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^4)/b^2 - (((717915852797837*I)/148473397968896000)*
        d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((1437724843175399*I)/1009619106188492800)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^4)/b^2 + (((2485368068083477*I)/2524047765471232000)*d^11*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^4)/b^2 + (((116748644970637*I)/360578252210176000)*
        d^13*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((98148195377*I)/8484194169651200)*d^15*K0^2*M^4*Sqrt[3/(2*Pi)]*u^4)/
       b^2 + (((2260869224533*I)/721156504420352000)*d^17*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((28923299883284637*I)/5048095530942464000)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^4)/b^2 - (((1738894088799499*I)/388315040841728000)*d^3*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^4)/b^2 + (((842707096363611*I)/132844619235328000)*
        d^5*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((50869609831305847*I)/5048095530942464000)*d^7*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^4)/b^2 + 
      (((2627388963957889*I)/10096191061884928000)*d^9*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^4)/b^2 + (((5293941395576979*I)/5048095530942464000)*
        d^11*K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((16871904179183*I)/22536140763136000)*d^13*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^4)/b^2 - (((283104808681*I)/9488901373952000)*d^15*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^4)/b^2 + (((15124428379*I)/3856451895296000)*d^17*
        K1^2*M^4*Sqrt[3/(2*Pi)]*u^4)/b^2 - 
      (((426785294908923857*I)/45432859778482176000)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) + (((65148146762586253*I)/1419776868077568000)*d^3*
        K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((271891133719103*I)/35661585383424000)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) - (((5066536865990881*I)/1336260581720064000)*d^7*
        K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((28171949452465823*I)/3028857318565478400)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) - (((29582637977718013*I)/7572143296413696000)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((2632151573348639*I)/3245204269891584000)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) + (((348366685753*I)/25452582508953600)*d^15*K0^2*M^4*
        u^4)/(b^2*Sqrt[6*Pi]) - (((6099150499199*I)/721156504420352000)*d^17*
        K0^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((18545246012498994259*I)/136298579335446528000)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) + (((154645493604200057*I)/551816110669824000)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((5663175700650735569*I)/68149289667723264000)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) - (((4268328744725989849*I)/136298579335446528000)*
        d^7*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((3820627460500033583*I)/272597158670893056000)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) - (((32526746483037241*I)/5048095530942464000)*d^11*
        K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) + 
      (((348629958337919*I)/121695160120934400)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[6*Pi]) + (((7830109872821*I)/324520426989158400)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[6*Pi]) - (((217963159567*I)/20824840234598400)*
        d^17*K1^2*M^4*u^4)/(b^2*Sqrt[6*Pi]) - 
      (((188688024734609871*I)/7211565044203520000)*d*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((100417933916624729*I)/27182052858920960000)*d^3*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 - 
      (((1970289628530553753*I)/70673337433194496000)*d^5*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((142838473544150899*I)/7766300816834560000)*d^7*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 - 
      (((5400526313405681629*I)/706733374331944960000)*d^9*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 + (((10732543*I)/68164096000)*d^11*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 - (((206344895692041*I)/2019238212376985600)*
        d^13*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^5)/b^2 - 
      (((6211586206609911*I)/100961910618849280000)*d^15*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 + 
      (((2144632182817771*I)/100961910618849280000)*d^17*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^5)/b^2 - 
      (((64560557202073082503*I)/1362985793354465280000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6*Pi]) + (((157988554367572963031*I)/733915427190865920000)*
        d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((9860100762392044393*I)/1908180110696251392000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6*Pi]) - (((15068197351495535459*I)/209690122054533120000)*
        d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) + 
      (((309711796576667236589*I)/19081801106962513920000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6*Pi]) + (((385101573971608381*I)/272597158670893056000)*
        d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((6725506246167283*I)/908657195569643520000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[6*Pi]) - (((256379441858115931*I)/2725971586708930560000)*
        d^17*K0*K1*M^4*u^5)/(b^2*Sqrt[6*Pi]) - 
      (((40297294026860141*I)/20192382123769856000)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^6)/b^2 + (((4780000879463279*I)/20192382123769856000)*d^3*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((179013674961210317*I)/353366687165972480000)*d^5*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((10071025197031933*I)/25240477654712320000)*d^7*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((1607736377216609001*I)/706733374331944960000)*d^9*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((1942713597889737947*I)/706733374331944960000)*d^11*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((65076831501307569*I)/201923821237698560000)*d^13*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 + (((598417281660167*I)/5048095530942464000)*
        d^15*K0^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((149589816891363*I)/7766300816834560000)*d^17*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^6)/b^2 - (((285276302593316283*I)/1009619106188492800000)*d*K1^2*
        M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((8832158087937673*I)/3397756607365120000)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^6)/b^2 - (((11069039299627918177*I)/3533666871659724800000)*d^5*
        K1^2*M^4*Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((4029901810901599*I)/2253614076313600000)*d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^6)/b^2 - (((9538626025765383*I)/1254853292492800000)*d^9*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((2611893805421419689*I)/1413466748663889920000)*d^11*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((28581176556406601*I)/100961910618849280000)*d^13*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 + 
      (((2487983661591689*I)/20192382123769856000)*d^15*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((1001017031919539*I)/201923821237698560000)*d^17*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^6)/b^2 - 
      (((279510958728717307*I)/21807772693671444480)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((24579410707402066913*I)/545194317341786112000)*
        d^3*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((376865142527643597277*I)/9540900553481256960000)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((5702596598134045453*I)/681492896677232640000)*
        d^7*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((87941045634418948679*I)/19081801106962513920000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((1260273341933345203*I)/2120200122995834880000)*
        d^11*K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((495711375723818011*I)/286944377548308480000)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((2644367601859751*I)/9086571955696435200)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((19846304962541357*I)/209690122054533120000)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) - (((47914996707635550583*I)/1434721887741542400000)*
        d*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((8265764394761583433*I)/91739428398858240000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) - (((543701784590528486807*I)/
         10601000614979174400000)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) + 
      (((37934414358777539*I)/2897503812403200000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((14837121658287259*I)/470569984684800000)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((117259428887949605843*I)/12721200737975009280000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) - (((3338671251780028441*I)/2725971586708930560000)*
        d^13*K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((11361878712510673*I)/60577146371309568000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[6*Pi]) + (((16117054006185521*I)/286944377548308480000)*d^17*
        K1^2*M^4*u^6)/(b^2*Sqrt[6*Pi]) - 
      (((54846237513993291*I)/1009619106188492800000)*d*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((814462221417996443*I)/1413466748663889920000)*d^3*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((7030455964630106297*I)/7067333743319449600000)*d^5*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 + 
      (((248864590308688813*I)/2019238212376985600000)*d^7*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 + 
      (((749507518247038167*I)/2174564228713676800000)*d^9*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((1620465993473351891*I)/706733374331944960000)*d^11*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 + 
      (((21264857404456891*I)/23755743675023360000)*d^13*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 + (((806536793819583*I)/18356711021608960000)*
        d^15*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((829126006668857*I)/80769528495079424000)*d^17*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^7)/b^2 - 
      (((8506213368243391597*I)/478240629247180800000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6*Pi]) + (((1560571623911315670283*I)/
         38163602213925027840000)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((857362944320010657143*I)/190818011069625139200000)*d^5*K0*K1*M^4*
        u^7)/(b^2*Sqrt[6*Pi]) - (((1269325463353756920253*I)/
         54519431734178611200000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((217304889296862289927*I)/58713234175269273600000)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6*Pi]) + (((130767740451441124417*I)/6360600368987504640000)*
        d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((569091856018593977*I)/213801693075210240000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6*Pi]) - (((92004715611955127*I)/55070133064826880000)*d^15*
        K0*K1*M^4*u^7)/(b^2*Sqrt[6*Pi]) - 
      (((23502350810787157*I)/80769528495079424000)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[6*Pi]) - (((3010871446923*I)/6461562279606353920)*d*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((9733024361524621*I)/28846260176814080000)*d^3*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((6811451197734309981*I)/2826933497327779840000)*d^5*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((171095787539531321*I)/403847642475397120000)*d^7*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((6053618171497025721*I)/11307733989311119360000)*d^9*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((18825274956692151*I)/332580411450327040000)*d^11*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((233222144488289543*I)/807695284950794240000)*d^13*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((9111751746705369*I)/161539056990158848000)*d^15*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((14040388282596411*I)/1615390569901588480000)*d^17*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((4598140638563557*I)/403847642475397120000)*d*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^8)/b^2 + (((182710233515339119*I)/543641057178419200000)*d^3*K1^2*
        M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((247633328479145073*I)/271820528589209600000)*d^5*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((3632085310314494167*I)/1009619106188492800000)*d^7*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((906159640069607431*I)/14134667486638899200000)*d^9*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((100130174771078871*I)/74392986771783680000)*d^11*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((50052793719683841*I)/403847642475397120000)*d^13*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 + 
      (((8836144982296781*I)/201923821237698560000)*d^15*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^8)/b^2 - (((29422700032527*I)/8076952849507942400)*
        d^17*K1^2*M^4*Sqrt[3/(2*Pi)]*u^8)/b^2 - 
      (((8327850510223703933*I)/4361554538734288896000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) + (((777595287351907763*I)/605771463713095680000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((147970200086625501647*I)/25442401475950018560000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) + (((5982856116362130701*I)/573888755096616960000)*
        d^7*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((454821059997423500413*I)/101769605903800074240000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) - (((2674617664051986269*I)/472614268903096320000)*
        d^11*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((4200287248220035139*I)/7269257564557148160000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) + (((693539503847532193*I)/484617170970476544000)*
        d^15*K0^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((10489643274093678251*I)/43615545387342888960000)*d^17*K0^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) - (((20858332302510463883*I)/10903886346835722240000)*
        d*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((1240628750525883361*I)/14678308543817318400000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) - (((37569501575888306113*I)/7339154271908659200000)*
        d^5*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((14573818829251176109*I)/9086571955696435200000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) - (((426653874017109604163*I)/
         127212007379750092800000)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) - 
      (((298383018096426175109*I)/38163602213925027840000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) + (((735426783502063333*I)/3634628782278574080000)*
        d^13*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((995076745917866593*I)/1817314391139287040000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[6*Pi]) + (((148865377239152059*I)/1090388634683572224000)*
        d^17*K1^2*M^4*u^8)/(b^2*Sqrt[6*Pi]) + 
      (((4560292239673*I)/12426081306935296000)*d*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^9)/b^2 + (((102705032689053139*I)/1087282114356838400000)*d^3*K0*K1*
        M^4*Sqrt[3/(2*Pi)]*u^9)/b^2 - 
      (((332306918193538611*I)/7067333743319449600000)*d^5*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^9)/b^2 + 
      (((4867612049159772929*I)/1009619106188492800000)*d^7*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^9)/b^2 + 
      (((11843433480450241647*I)/28269334973277798400000)*d^9*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^9)/b^2 - 
      (((103542977538225073*I)/102797581721010176000)*d^11*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^9)/b^2 + (((32640563204307*I)/50480955309424640000)*
        d^13*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/b^2 - 
      (((1469158528191313*I)/32307811398031769600)*d^15*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^9)/b^2 - (((224908490504367*I)/32307811398031769600)*
        d^17*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^9)/b^2 - 
      (((142223959986524443*I)/1006512585861758976000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6*Pi]) + (((32245855504872608447*I)/9785539029211545600000)*
        d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - 
      (((131461257307362587701*I)/21202001229958348800000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6*Pi]) - (((499295555447533799249*I)/
         27259715867089305600000)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) + 
      (((1542049428743233120331*I)/254424014759500185600000)*d^9*K0*K1*M^4*
        u^9)/(b^2*Sqrt[6*Pi]) + (((53261427877799190787*I)/
         8326604119401824256000)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - 
      (((1040668632417218369*I)/454328597784821760000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6*Pi]) - (((16998951289083247249*I)/13084663616202866688000)*
        d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[6*Pi]) - 
      (((279019976081509303*I)/1453851512911429632000)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[6*Pi]) - (((119115495757*I)/1062756953882624000)*d*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((9314122480237451*I)/1766833435829862400000)*d^3*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 - (((93543543589*I)/21210485424128000)*d^5*
        K0^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((571653113649*I)/242696900526080000)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^10)/b^2 - (((20732631096378133*I)/2826933497327779840000)*d^9*K0^2*
        M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 - 
      (((10974499554233511*I)/403847642475397120000)*d^11*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 + (((31899821811189*I)/2060447155486720000)*
        d^13*K0^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((14933568499137*I)/2019238212376985600)*d^15*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^10)/b^2 + (((8074701724303*I)/80769528495079424000)*d^17*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 - (((279948907533*I)/2307700814145126400)*d*
        K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 - 
      (((1948963460233*I)/807695284950794240)*d^3*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^10)/b^2 - (((90451457706717*I)/3106520326733824000)*d^5*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 - (((222073653280939*I)/1442313008840704000)*
        d^7*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((63221750425290273*I)/2826933497327779840000)*d^9*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((40509933119010841*I)/2826933497327779840000)*d^11*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 - 
      (((1836695118826983*I)/28846260176814080000)*d^13*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^10)/b^2 + (((12803077945919*I)/5769252035362816000)*
        d^15*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/b^2 + 
      (((13749845049*I)/51511178887168000)*d^17*K1^2*M^4*Sqrt[3/(2*Pi)]*u^10)/
       b^2 - (((10162902727261199*I)/327116590405071667200)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) + (((704201312506967647*I)/1766833435829862400000)*
        d^3*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((3664977827152307*I)/4008781745160192000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) - (((998905935819569*I)/6552816314204160000)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((8228862175483777433*I)/4017221285676318720000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) - (((520972050338542073*I)/1721666265289850880000)*
        d^11*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((14745174074854697*I)/18544024399380480000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) + (((327100446220094977*I)/817791476012679168000)*
        d^15*K0^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((22615604513033869*I)/436155453873428889600)*d^17*K0^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) - (((48480191857811083*I)/1032999759173910528000)*d*
        K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((1501392458958368057*I)/4906748856076075008000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) + (((511767136335124309*I)/754884439396319232000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((7367122955681003*I)/14019282445931642880)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) - (((1092137762417559716857*I)/
         686944839850650501120000)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) - 
      (((254712568300003802929*I)/686944839850650501120000)*d^11*K1^2*M^4*
        u^10)/(b^2*Sqrt[6*Pi]) + 
      (((5509296216654364367*I)/7009641222965821440000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) + (((425530102443758233*I)/1401928244593164288000)*
        d^15*K1^2*M^4*u^10)/(b^2*Sqrt[6*Pi]) + 
      (((97613700260387*I)/2503443293916364800)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[6*Pi]) - (((47193621*I)/1857966702592000)*d*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^11)/b^2 - 
      (((338713579316029*I)/282693349732777984000)*d^3*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^11)/b^2 - (((28753491396099*I)/7067333743319449600)*
        d^5*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^11)/b^2 + 
      (((3324621944913*I)/14847339796889600)*d^7*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^11)/b^2 + (((17310639599916391*I)/1766833435829862400000)*d^9*K0*K1*
        M^4*Sqrt[3/(2*Pi)]*u^11)/b^2 + 
      (((1763912699769751*I)/17668334358298624000)*d^11*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^11)/b^2 - (((182375543803*I)/22536140763136000)*d^13*
        K0*K1*M^4*Sqrt[3/(2*Pi)]*u^11)/b^2 - 
      (((500385715883*I)/504809553094246400)*d^15*K0*K1*M^4*Sqrt[3/(2*Pi)]*
        u^11)/b^2 + (((101449301137*I)/1442313008840704000)*d^17*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^11)/b^2 - (((283860821662409*I)/8578232265867264000)*
        d*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      (((17911113398090148683*I)/68694483985065050112000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6*Pi]) - (((5796254408359006153*I)/8586810498133131264000)*
        d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      (((3829588958146477*I)/18039517853220864000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6*Pi]) + (((516206103305184963761*I)/
         429340524906656563200000)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      (((150719004005414387*I)/858681049813313126400)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6*Pi]) - (((2900564915964809*I)/5476282205442048000)*d^13*K0*
        K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) - 
      (((151082379921321857*I)/613343607009509376000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[6*Pi]) - (((9610714641158633*I)/350482061148291072000)*d^17*
        K0*K1*M^4*u^11)/(b^2*Sqrt[6*Pi]) + (((991499*I)/21858431795200)*d^3*
        K0^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 - 
      (((38726063*I)/200575950848000)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 - 
      (((28869*I)/129784438784000)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 - 
      (((10429151*I)/33177976832000)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 + 
      (((27681935571*I)/90144563052544000)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*u^12)/
       b^2 - (((5720731*I)/292677152768000)*d^13*K0^2*M^4*Sqrt[3/(2*Pi)]*
        u^12)/b^2 - (((1528008147*I)/114729443885056000)*d^15*K0^2*M^4*
        Sqrt[3/(2*Pi)]*u^12)/b^2 - (((502719*I)/183968496025600)*d^17*K0^2*
        M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 + (((83583*I)/92898335129600)*d*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^12)/b^2 + (((202737063*I)/3019195891712000)*d^3*K1^2*
        M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 - 
      (((3843321833035731*I)/88341671791493120000)*d^5*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^12)/b^2 + (((186098193*I)/315190779904000)*d^7*K1^2*
        M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 + (((1371021926613*I)/23722253434880000)*
        d^9*K1^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 + 
      (((699659554367*I)/803106107195392000)*d^11*K1^2*M^4*Sqrt[3/(2*Pi)]*
        u^12)/b^2 - (((27430339*I)/21565684940800)*d^13*K1^2*M^4*
        Sqrt[3/(2*Pi)]*u^12)/b^2 - (((4699403977*I)/6038391783424000)*d^15*
        K1^2*M^4*Sqrt[3/(2*Pi)]*u^12)/b^2 + 
      (((45311121*I)/1030223577743360)*d^17*K1^2*M^4*Sqrt[3/(2*Pi)]*u^12)/
       b^2 + (((57378697307*I)/31537618624512000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[6*Pi]) + (((19771328475539*I)/504601897992192000)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[6*Pi]) + (((46060892592031*I)/536139516616704000)*
        d^5*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) - 
      (((1561917500261*I)/31537618624512000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[6*Pi]) - (((26384840303147*I)/153182719033344000)*d^9*K0^2*
        M^4*u^12)/(b^2*Sqrt[6*Pi]) - 
      (((73618201839851*I)/4381025764353638400)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[6*Pi]) + (((35678004887*I)/461821741056000)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[6*Pi]) + (((46801941164401*I)/1467329203372032000)*
        d^15*K0^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((602691494719*I)/195581507337216000)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[6*Pi]) + (((3259513710539*I)/2144558066466816000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[6*Pi]) + (((484459827616087*I)/13939627432034304000)*
        d^3*K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((4349666682453931339*I)/21467026245332828160000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[6*Pi]) - (((3513482047043*I)/76591359516672000)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[6*Pi]) - 
      (((35132215083990823*I)/109525644108840960000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[6*Pi]) - (((2976560959389791*I)/195154784048480256000)*d^11*
        K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((1727451877757*I)/24892191842918400)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[6*Pi]) + (((825965720579723*I)/27879254864068608000)*d^15*
        K1^2*M^4*u^12)/(b^2*Sqrt[6*Pi]) + 
      (((15863187762979*I)/6258608234790912000)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[6*Pi]) + (((13179*I)/13661519872000)*d*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^13)/b^2 - (((2119657*I)/8735491072000)*d^5*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^13)/b^2 - (((14547*I)/41947136000)*d^7*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^13)/b^2 + (((247467*I)/3016179712000)*d^9*K0*K1*M^4*
        Sqrt[3/(2*Pi)]*u^13)/b^2 - (((2122151*I)/81286043238400)*d^11*K0*K1*
        M^4*Sqrt[3/(2*Pi)]*u^13)/b^2 + (((205813*I)/43131369881600)*d^13*K0*
        K1*M^4*Sqrt[3/(2*Pi)]*u^13)/b^2 + (((81801*I)/2233133056000)*d^15*K0*
        K1*M^4*Sqrt[3/(2*Pi)]*u^13)/b^2 - (((26323177*I)/2575558944358400)*
        d^17*K0*K1*M^4*Sqrt[3/(2*Pi)]*u^13)/b^2 - 
      (((167191399*I)/273052975104000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      (((363752953*I)/39820225536000)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      (((124441145989*I)/4599236049408000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6*Pi]) + (((1298520767*I)/107270811648000)*d^7*K0*K1*M^4*
        u^13)/(b^2*Sqrt[6*Pi]) + (((184619220593*I)/3404060422963200)*d^9*K0*
        K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) + (((80270545169*I)/11372656413081600)*
        d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      (((325682285777*I)/13275835649556480)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[6*Pi]) - (((434882878091*I)/44678293051392000)*d^15*K0*K1*
        M^4*u^13)/(b^2*Sqrt[6*Pi]) - (((860033368849*I)/1043101372465152000)*
        d^17*K0*K1*M^4*u^13)/(b^2*Sqrt[6*Pi]) - 
      (((9*I)/975822848000)*d*K0^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 - 
      (((9*I)/37531648000)*d^3*K0^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 - 
      (((4491*I)/487911424000)*d^5*K0^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 - 
      (((9*I)/19516456960)*d^7*K0^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 + 
      (((333*I)/121977856000)*d^9*K0^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 + 
      (((657*I)/487911424000)*d^11*K0^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 - 
      (((9*I)/6336512000)*d^13*K0^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 - 
      (((9*I)/13940326400)*d^15*K0^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 - 
      (((851*I)/2648662016000)*d^17*K0^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 + 
      (((233*I)/592463872000)*d^13*K1^2*M^4*Sqrt[3/(2*Pi)]*u^14)/b^2 + 
      (((550621189*I)/31537618624512000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((6992978609*I)/15768809312256000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[6*Pi]) + (((2145131533*I)/1433528119296000)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[6*Pi]) - (((25156919*I)/118562476032000)*d^7*K0^2*M^4*
        u^14)/(b^2*Sqrt[6*Pi]) - (((36555203*I)/11493301248000)*d^9*K0^2*M^4*
        u^14)/(b^2*Sqrt[6*Pi]) - (((1284802619*I)/2252687044608000)*d^11*K0^2*
        M^4*u^14)/(b^2*Sqrt[6*Pi]) + (((460803137*I)/321812434944000)*d^13*
        K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + (((1950269*I)/3536400384000)*d^15*
        K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + (((4326541*I)/91946409984000)*d^17*
        K0^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + (((12908851*I)/788440465612800)*d*
        K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + (((92080433*I)/219011240448000)*d^3*
        K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + (((16417799*I)/11946067660800)*d^5*
        K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) - (((5517607*I)/25598716416000)*d^7*
        K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) - (((417931889*I)/140792940288000)*
        d^9*K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) - 
      (((145190323*I)/281585880576000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[6*Pi]) + 
      (((3642588161*I)/2735405697024000)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[6*Pi]) + (((20619031*I)/40226554368000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[6*Pi]) + (((3462749*I)/80453108736000)*d^17*K1^2*M^4*u^14)/
       (b^2*Sqrt[6*Pi]) - (((469363*I)/219011240448000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[6*Pi]) - (((2354057*I)/51871083264000)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[6*Pi]) - (((189438437*I)/985550582016000)*d^5*K0*K1*M^4*
        u^15)/(b^2*Sqrt[6*Pi]) - (((136837*I)/28158588057600)*d^7*K0*K1*M^4*
        u^15)/(b^2*Sqrt[6*Pi]) + (((812857*I)/1955457504000)*d^9*K0*K1*M^4*
        u^15)/(b^2*Sqrt[6*Pi]) + (((4876147*I)/46930980096000)*d^11*K0*K1*M^4*
        u^15)/(b^2*Sqrt[6*Pi]) - (((99677*I)/515725056000)*d^13*K0*K1*M^4*
        u^15)/(b^2*Sqrt[6*Pi]) - (((29767*I)/394377984000)*d^15*K0*K1*M^4*
        u^15)/(b^2*Sqrt[6*Pi]) - (((3979*I)/638516736000)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[6*Pi]) + (((3407*I)/131406744268800)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((152333*I)/197110116403200)*d^3*K0^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((665207*I)/197110116403200)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((1055*I)/1126343522304)*d^7*K0^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) - (((887*I)/111740428800)*d^9*K0^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) - (((24533*I)/9386196019200)*d^11*K0^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((5011*I)/1340885145600)*d^13*K0^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((421*I)/268177029120)*d^15*K0^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((19*I)/141145804800)*d^17*K0^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((10067*I)/394220232806400)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((8843*I)/11594712729600)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((654889*I)/197110116403200)*d^5*K1^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((1033*I)/1126343522304)*d^7*K1^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) - (((55067*I)/7039647014400)*d^9*K1^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) - (((71993*I)/28158588057600)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((2113*I)/574665062400)*d^13*K1^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((73*I)/47325358080)*d^15*K1^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) + (((1061*I)/8045310873600)*d^17*K1^2*M^4*u^16)/
       (b^2*Sqrt[6*Pi]) - ((I/1279935820800)*d*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6*Pi]) - ((I/49228300800)*d^3*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6*Pi]) - (((67*I)/639967910400)*d^5*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6*Pi]) - ((I/25598716416)*d^7*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6*Pi]) + (((37*I)/159991977600)*d^9*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6*Pi]) + (((73*I)/639967910400)*d^11*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6*Pi]) - (((11*I)/91423987200)*d^13*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6*Pi]) - ((I/18284797440)*d^15*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6*Pi]) - ((I/182847974400)*d^17*K0*K1*M^4*u^17)/
       (b^2*Sqrt[6*Pi]))/Pi}, 1, 15, 1], SeriesData[p, 0, 
   {(((-1/35*I)*d*K0^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 + 
      (((2*I)/35)*d^3*K0^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      ((I/35)*d^5*K0^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      (((4*I)/35)*d*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 + 
      (((8*I)/35)*d^3*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      (((4*I)/35)*d^5*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      (((3*I)/35)*d*K0*K1*M^5*Sqrt[6*Pi]*u^4)/b^3 + 
      (((6*I)/35)*d^3*K0*K1*M^5*Sqrt[6*Pi]*u^4)/b^3 - 
      (((3*I)/35)*d^5*K0*K1*M^5*Sqrt[6*Pi]*u^4)/b^3 - 
      (((19*I)/70)*d*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((19*I)/70)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((19*I)/35)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) - 
      (((3*I)/70)*d*K0^2*M^5*Sqrt[(3*Pi)/2]*u^5)/b^3 + 
      (((3*I)/35)*d^3*K0^2*M^5*Sqrt[(3*Pi)/2]*u^5)/b^3 - 
      (((3*I)/70)*d^5*K0^2*M^5*Sqrt[(3*Pi)/2]*u^5)/b^3 - 
      ((I/7)*d*K0*K1*M^5*Sqrt[(2*Pi)/3]*u^6)/b^3 + 
      (((2*I)/7)*d^3*K0*K1*M^5*Sqrt[(2*Pi)/3]*u^6)/b^3 - 
      ((I/7)*d^5*K0*K1*M^5*Sqrt[(2*Pi)/3]*u^6)/b^3)/Pi, 0, 
    ((((-4*I)/35)*d*K1*M^5*Sqrt[6*Pi]*u)/(b^3*E^u) + 
      (((8*I)/35)*d^3*K1*M^5*Sqrt[6*Pi]*u)/(b^3*E^u) - 
      (((4*I)/35)*d^5*K1*M^5*Sqrt[6*Pi]*u)/(b^3*E^u) - 
      (((17*I)/70)*d*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) + 
      (((17*I)/35)*d^3*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) - 
      (((17*I)/70)*d^5*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) - 
      (((4*I)/35)*d*K1*M^5*Sqrt[6*Pi]*u^2)/(b^3*E^u) + 
      (((8*I)/35)*d^3*K1*M^5*Sqrt[6*Pi]*u^2)/(b^3*E^u) - 
      (((4*I)/35)*d^5*K1*M^5*Sqrt[6*Pi]*u^2)/(b^3*E^u) + 
      (((41*I)/140)*d*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((113*I)/420)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      ((I/84)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((23*I)/105)*d*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 + 
      (((47*I)/105)*d^3*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      (((5*I)/21)*d^5*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 + 
      ((I/105)*d^7*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      (((241*I)/420)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) - 
      (((17*I)/70)*d*K0*M^5*Sqrt[(3*Pi)/2]*u^3)/(b^3*E^u) + 
      (((17*I)/35)*d^3*K0*M^5*Sqrt[(3*Pi)/2]*u^3)/(b^3*E^u) - 
      (((17*I)/70)*d^5*K0*M^5*Sqrt[(3*Pi)/2]*u^3)/(b^3*E^u) - 
      (((47*I)/140)*d*K1*M^5*Sqrt[(3*Pi)/2]*u^3)/(b^3*E^u) + 
      (((47*I)/70)*d^3*K1*M^5*Sqrt[(3*Pi)/2]*u^3)/(b^3*E^u) - 
      (((47*I)/140)*d^5*K1*M^5*Sqrt[(3*Pi)/2]*u^3)/(b^3*E^u) + 
      (((223*I)/420)*d*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((251*I)/252)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((503*I)/1260)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((83*I)/1260)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((5*I)/28)*d*K0*M^5*Sqrt[(3*Pi)/2]*u^4)/(b^3*E^u) + 
      (((5*I)/14)*d^3*K0*M^5*Sqrt[(3*Pi)/2]*u^4)/(b^3*E^u) - 
      (((5*I)/28)*d^5*K0*M^5*Sqrt[(3*Pi)/2]*u^4)/(b^3*E^u) - 
      ((I/4)*d*K1*M^5*Sqrt[(3*Pi)/2]*u^4)/(b^3*E^u) + 
      ((I/2)*d^3*K1*M^5*Sqrt[(3*Pi)/2]*u^4)/(b^3*E^u) - 
      ((I/4)*d^5*K1*M^5*Sqrt[(3*Pi)/2]*u^4)/(b^3*E^u) + 
      (((271*I)/5040)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((67*I)/5040)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((655*I)/1008)*d*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((191*I)/336)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((41*I)/1008)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((743*I)/5040)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) - 
      ((I/7)*d*K0*M^5*Sqrt[(3*Pi)/2]*u^5)/(b^3*E^u) - 
      ((I/7)*d^5*K0*M^5*Sqrt[(3*Pi)/2]*u^5)/(b^3*E^u) + 
      (((3*I)/112)*d*K0^2*M^5*Sqrt[(3*Pi)/2]*u^5)/b^3 - 
      ((I/7)*d*K1*M^5*Sqrt[(3*Pi)/2]*u^5)/(b^3*E^u) - 
      ((I/7)*d^5*K1*M^5*Sqrt[(3*Pi)/2]*u^5)/(b^3*E^u) - 
      (((47*I)/112)*d^3*K1^2*M^5*Sqrt[(3*Pi)/2]*u^5)/b^3 + 
      ((I/7)*d^3*K0*M^5*Sqrt[6*Pi]*u^5)/(b^3*E^u) + 
      ((I/7)*d^3*K1*M^5*Sqrt[6*Pi]*u^5)/(b^3*E^u) + 
      (((607*I)/2520)*d*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((407*I)/840)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      ((I/360)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + 
      (((23*I)/280)*d^5*K0*K1*M^5*Sqrt[(3*Pi)/2]*u^6)/b^3 + 
      (((19*I)/252)*d*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((5*I)/252)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      ((I/36)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      ((I/14)*d*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((5*I)/126)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      ((I/63)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((4*I)/63)*d^3*K1^2*M^5*Sqrt[(2*Pi)/3]*u^7)/b^3 - 
      (((31*I)/252)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) - 
      ((I/126)*d*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      ((I/126)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((5*I)/126)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      ((I/42)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3)/Pi, 
    ((d*K0*K1*M^5*Sqrt[6/Pi]*u^3)/(25*b^3) - (2*d^3*K0*K1*M^5*Sqrt[6/Pi]*u^3)/
       (25*b^3) + (d^5*K0*K1*M^5*Sqrt[6/Pi]*u^3)/(25*b^3) - 
      (((2*I)/35)*d*K0^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 + 
      (((4*I)/35)*d^3*K0^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      (((2*I)/35)*d^5*K0^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      (((8*I)/35)*d*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 + 
      (((16*I)/35)*d^3*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      (((8*I)/35)*d^5*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      (7*d^3*K0^2*M^5*Sqrt[2/(3*Pi)]*u^4)/(25*b^3) - 
      (17*d^3*K1^2*M^5*Sqrt[2/(3*Pi)]*u^4)/(25*b^3) + 
      (79*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(800*b^3) + 
      (79*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(800*b^3) - 
      (13*d*K0^2*M^5*u^4)/(800*b^3*Sqrt[6*Pi]) - (13*d^5*K0^2*M^5*u^4)/
       (800*b^3*Sqrt[6*Pi]) + (17*d*K1^2*M^5*u^4)/(25*b^3*Sqrt[6*Pi]) + 
      (17*d^5*K1^2*M^5*u^4)/(25*b^3*Sqrt[6*Pi]) - 
      (((6*I)/35)*d*K0*K1*M^5*Sqrt[6*Pi]*u^4)/b^3 + 
      (((12*I)/35)*d^3*K0*K1*M^5*Sqrt[6*Pi]*u^4)/b^3 - 
      (((6*I)/35)*d^5*K0*K1*M^5*Sqrt[6*Pi]*u^4)/b^3 - 
      (d^3*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^5)/b^3 - 
      (((19*I)/35)*d*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((19*I)/35)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((19*I)/35)*d^3*K1^2*M^5*Sqrt[(2*Pi)/3]*u^5)/b^3 + 
      (((3*I)/35)*Sqrt[6]*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/b^3 - 
      (((3*I)/35)*d*K0^2*M^5*Sqrt[(3*Pi)/2]*u^5)/b^3 - 
      (((3*I)/35)*d^5*K0^2*M^5*Sqrt[(3*Pi)/2]*u^5)/b^3 + 
      (d*K0*K1*M^5*u^5)/(b^3*Sqrt[6*Pi]) + (d^5*K0*K1*M^5*u^5)/
       (b^3*Sqrt[6*Pi]) - (d^3*K0^2*M^5*Sqrt[2/(3*Pi)]*u^6)/(5*b^3) - 
      (d^3*K1^2*M^5*Sqrt[2/(3*Pi)]*u^6)/(5*b^3) - 
      (((2*I)/7)*d*K0*K1*M^5*Sqrt[(2*Pi)/3]*u^6)/b^3 + 
      (((4*I)/7)*d^3*K0*K1*M^5*Sqrt[(2*Pi)/3]*u^6)/b^3 - 
      (((2*I)/7)*d^5*K0*K1*M^5*Sqrt[(2*Pi)/3]*u^6)/b^3 + 
      (d*K0^2*M^5*u^6)/(5*b^3*Sqrt[6*Pi]) + (d^5*K0^2*M^5*u^6)/
       (5*b^3*Sqrt[6*Pi]) + (d*K1^2*M^5*u^6)/(5*b^3*Sqrt[6*Pi]) + 
      (d^5*K1^2*M^5*u^6)/(5*b^3*Sqrt[6*Pi]))/Pi, 
    ((((-61*I)/35)*d*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) + 
      (((121*I)/35)*d^3*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      (((59*I)/35)*d^5*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      ((I/35)*d^7*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      (((23*I)/140)*d*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      ((I/280)*d^7*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((61*I)/35)*d*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((121*I)/35)*d^3*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((59*I)/35)*d^5*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      ((I/35)*d^7*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((31*I)/280)*d^3*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) - 
      ((I/35)*d^5*K0*M^5*Sqrt[6*Pi]*u^2)/(b^3*E^u) - 
      (((23*I)/140)*d*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      ((I/280)*d^7*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((8927*I)/36960)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((29*I)/420)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((23*I)/280)*d*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((293*I)/1680)*d^3*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((43*I)/420)*d^5*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((17*I)/1680)*d^7*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((1181*I)/1232)*d*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((2797*I)/3080)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((17*I)/770)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((13*I)/6160)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((52*I)/55)*d^3*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 + 
      (((1271*I)/1848)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) + 
      (((31*I)/280)*d^3*K0*M^5*Sqrt[(3*Pi)/2]*u^3)/(b^3*E^u) - 
      (((3103*I)/24640)*d*K0^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 + 
      ((I/4928)*d^9*K0^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 - 
      ((I/35)*d^5*K0*M^5*Sqrt[6*Pi]*u^3)/(b^3*E^u) + 
      (((1711*I)/1680)*d^3*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((361*I)/840)*d^5*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((89*I)/1680)*d^7*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((103*I)/112)*d^3*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((23*I)/56)*d^5*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((11*I)/336)*d^7*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((107627*I)/221760)*d*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((31699*I)/27720)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((13253*I)/15840)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((2551*I)/13860)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((59*I)/10560)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((5*I)/21)*d*K1*M^5*Sqrt[(2*Pi)/3]*u^4)/(b^3*E^u) - 
      (((5*I)/28)*d*K0*M^5*Sqrt[(3*Pi)/2]*u^4)/(b^3*E^u) - 
      (((215*I)/672)*d*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((391*I)/672)*d^3*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((137*I)/672)*d^5*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((13*I)/224)*d^7*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((46559*I)/177408)*d*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((19597*I)/63360)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((89*I)/3465)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((89*I)/59136)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((37*I)/224)*d*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((29*I)/96)*d^3*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((73*I)/672)*d^5*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((19*I)/672)*d^7*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((110029*I)/2661120)*d*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((3887*I)/17280)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((761*I)/5544)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((2437*I)/887040)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((60713*I)/110880)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) - 
      (((3265*I)/66528)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) + 
      (((107*I)/336)*d*K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) - 
      (((185*I)/336)*d^3*K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((7*I)/48)*d^5*K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((29*I)/336)*d^7*K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((5*I)/16)*d*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) - 
      (((187*I)/336)*d^3*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((59*I)/336)*d^5*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((23*I)/336)*d^7*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((5987*I)/30240)*d*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + 
      (((9299*I)/23760)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((1313*I)/13860)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((29*I)/22176)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((2564*I)/10395)*d^3*K0*K1*M^5*Sqrt[(2*Pi)/3]*u^6)/b^3 - 
      ((I/84)*d*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      ((I/84)*d^3*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) + 
      (((5*I)/84)*d^5*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      ((I/28)*d^7*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((2939*I)/83160)*d*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((1703*I)/15120)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((37*I)/1584)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((113*I)/11088)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      ((I/84)*d*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      ((I/84)*d^3*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) + 
      (((5*I)/84)*d^5*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      ((I/28)*d^7*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((36601*I)/665280)*d*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((3599*I)/33264)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((733*I)/36960)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((19031*I)/166320)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + 
      (((9239*I)/66528)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + 
      (((37*I)/24640)*d^9*K1^2*M^5*Sqrt[(3*Pi)/2]*u^7)/b^3 - 
      (((13603*I)/332640)*d*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((1033*I)/23760)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((229*I)/10395)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((11*I)/1008)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((217*I)/15840)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((577*I)/332640)*d*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((1157*I)/83160)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((193*I)/55440)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((107*I)/36960)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((107*I)/66528)*d*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((223*I)/16632)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((23*I)/6160)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((31*I)/12320)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((193*I)/33264)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) + 
      (((923*I)/166320)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) - 
      ((I/3960)*d*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      ((I/1980)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      ((I/990)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      ((I/1980)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      ((I/1320)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3)/Pi, 
    ((-15583*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(78400*b^3) + 
      (((29*I)/70)*d*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((11*I)/30)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      ((I/42)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((82*I)/105)*d*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 + 
      (((166*I)/105)*d^3*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      (((86*I)/105)*d^5*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 + 
      (((2*I)/105)*d^7*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 - 
      (((169*I)/210)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) + 
      (129607*d*K0*K1*M^5*u^3)/(235200*b^3*Sqrt[6*Pi]) + 
      (17*d^3*K0*K1*M^5*u^3)/(420*b^3*Sqrt[6*Pi]) + (23*d^5*K0*K1*M^5*u^3)/
       (420*b^3*Sqrt[6*Pi]) - (d^7*K0*K1*M^5*u^3)/(20*b^3*Sqrt[6*Pi]) + 
      (9657*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(156800*b^3) - 
      (19377*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(62720*b^3) + 
      (43*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(12544*b^3) - 
      (1217*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(4480*b^3) - 
      (((101*I)/210)*d*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((689*I)/630)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((67*I)/90)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((83*I)/630)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (1968893*d^3*K0^2*M^5*u^4)/(940800*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (30827*d^3*K1^2*M^5*u^4)/(12600*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (74077*d*K0^2*M^5*u^4)/(94080*b^3*Sqrt[6*Pi]) - 
      (2201*d^5*K0^2*M^5*u^4)/(4200*b^3*Sqrt[6*Pi]) - 
      (3109*d^7*K0^2*M^5*u^4)/(62720*b^3*Sqrt[6*Pi]) + 
      (57841*d*K1^2*M^5*u^4)/(28800*b^3*Sqrt[6*Pi]) + 
      (16543*d^5*K1^2*M^5*u^4)/(12600*b^3*Sqrt[6*Pi]) - 
      (251*d^7*K1^2*M^5*u^4)/(4200*b^3*Sqrt[6*Pi]) + 
      (76*d^5*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^5)/(1575*b^3) - 
      (9489*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(313600*b^3) - 
      (((701*I)/2520)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((67*I)/2520)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((1223*I)/2520)*d*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((271*I)/840)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((41*I)/504)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((1201*I)/2520)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) - 
      (((3*I)/40)*d*K0^2*M^5*Sqrt[(3*Pi)/2]*u^5)/b^3 - 
      (((83*I)/280)*d^3*K1^2*M^5*Sqrt[(3*Pi)/2]*u^5)/b^3 - 
      (401461*d*K0*K1*M^5*u^5)/(2822400*b^3*Sqrt[6*Pi]) + 
      (949*d^3*K0*K1*M^5*u^5)/(3150*b^3*Sqrt[6*Pi]) - 
      (173*d^7*K0*K1*M^5*u^5)/(1050*b^3*Sqrt[6*Pi]) - 
      (8*d*K0^2*M^5*Sqrt[2/(3*Pi)]*u^6)/(135*b^3) + 
      (27*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(560*b^3) + 
      (2091*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(31360*b^3) - 
      (39*d^3*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(1568*b^3) + 
      (4533*d^7*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(31360*b^3) - 
      (((473*I)/1260)*d*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + 
      (((313*I)/420)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      ((I/180)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + (3319*d^3*K0^2*M^5*u^6)/
       (12600*Sqrt[6]*b^3*Sqrt[Pi]) + (258767*d^3*K1^2*M^5*u^6)/
       (352800*Sqrt[6]*b^3*Sqrt[Pi]) - (((17*I)/140)*d^5*K0*K1*M^5*
        Sqrt[(3*Pi)/2]*u^6)/b^3 - (7657*d*K0^2*M^5*u^6)/
       (75600*b^3*Sqrt[6*Pi]) - (3949*d^5*K0^2*M^5*u^6)/
       (25200*b^3*Sqrt[6*Pi]) - (21787*d^7*K0^2*M^5*u^6)/
       (94080*b^3*Sqrt[6*Pi]) - (1277*d*K1^2*M^5*u^6)/(3600*b^3*Sqrt[6*Pi]) - 
      (6389*d^5*K1^2*M^5*u^6)/(25200*b^3*Sqrt[6*Pi]) - 
      (45557*d^7*K1^2*M^5*u^6)/(94080*b^3*Sqrt[6*Pi]) - 
      (1277*d*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^7)/(6615*b^3) + 
      (80*d^3*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^7)/(441*b^3) + 
      (26*d^5*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^7)/(315*b^3) + 
      (71*d^7*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/(560*b^3) + 
      (((19*I)/126)*d*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((5*I)/126)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      ((I/18)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      ((I/7)*d*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((5*I)/63)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((8*I)/63)*d^3*K1^2*M^5*Sqrt[(2*Pi)/3]*u^7)/b^3 + 
      ((I/63)*d^7*K1^2*M^5*Sqrt[(2*Pi)/3]*u^7)/b^3 - 
      (((31*I)/126)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + 
      (3223*d*K0*K1*M^5*u^7)/(26460*b^3*Sqrt[6*Pi]) + 
      (979*d^3*K0*K1*M^5*u^7)/(8820*b^3*Sqrt[6*Pi]) - 
      (403*d^5*K0*K1*M^5*u^7)/(1260*b^3*Sqrt[6*Pi]) - 
      (731*d^7*K0*K1*M^5*u^7)/(1680*b^3*Sqrt[6*Pi]) - 
      ((I/63)*d*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      ((I/63)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((5*I)/63)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      ((I/21)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + (d^3*K0^2*M^5*u^8)/
       (36*Sqrt[6]*b^3*Sqrt[Pi]) + (d^3*K1^2*M^5*u^8)/
       (36*Sqrt[6]*b^3*Sqrt[Pi]) - (d*K0^2*M^5*u^8)/(180*b^3*Sqrt[6*Pi]) - 
      (7*d^5*K0^2*M^5*u^8)/(180*b^3*Sqrt[6*Pi]) + (d^7*K0^2*M^5*u^8)/
       (60*b^3*Sqrt[6*Pi]) - (d*K1^2*M^5*u^8)/(180*b^3*Sqrt[6*Pi]) - 
      (7*d^5*K1^2*M^5*u^8)/(180*b^3*Sqrt[6*Pi]) + (d^7*K1^2*M^5*u^8)/
       (60*b^3*Sqrt[6*Pi]))/Pi, ((((-151*I)/308)*d*K1*M^5*Sqrt[Pi/6]*u)/
       (b^3*E^u) + (((1417*I)/1540)*d^3*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      (((17*I)/308)*d^7*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      ((I/385)*d^9*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      (((191*I)/1540)*d^5*K1*M^5*Sqrt[(3*Pi)/2]*u)/(b^3*E^u) + 
      (((11*I)/1120)*d*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((689*I)/6160)*d^3*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((599*I)/6160)*d^7*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((31*I)/12320)*d^9*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((151*I)/308)*d*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((1417*I)/1540)*d^3*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((17*I)/308)*d^7*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      ((I/385)*d^9*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((101*I)/1540)*d^5*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) - 
      (((191*I)/1540)*d^5*K1*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) - 
      (((9853*I)/117600)*d*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((48743*I)/646800)*d^3*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((16679*I)/161700)*d^5*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((599*I)/6160)*d^7*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((31*I)/12320)*d^9*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((210893*I)/1098240)*d*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((1660247*I)/3843840)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((96455*I)/768768)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((4097*I)/1098240)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((59*I)/1537536)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((2677*I)/14784)*d*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((1525*I)/3696)*d^5*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((299*I)/2464)*d^7*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((5*I)/1344)*d^9*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((210701*I)/120120)*d*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((1103*I)/11440)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((157*I)/120120)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((29*I)/96096)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((14578*I)/15015)*d^5*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 + 
      (((3860579*I)/7687680)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) - 
      (((1730243*I)/480480)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) - 
      (((391*I)/2464)*d^3*K1*M^5*Sqrt[(3*Pi)/2]*u^3)/(b^3*E^u) - 
      (((1350521*I)/2587200)*d*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((557363*I)/646800)*d^3*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((218563*I)/1293600)*d^5*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((851*I)/73920)*d^9*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((12139*I)/5174400)*d*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((7477*I)/117600)*d^3*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((325777*I)/2587200)*d^5*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((521*I)/7392)*d^7*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((857*I)/147840)*d^9*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((21781757*I)/10483200)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((46058323*I)/57657600)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((2049389*I)/11531520)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((108211*I)/7687680)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((457*I)/698880)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((327*I)/6160)*d^7*K0*M^5*Sqrt[(3*Pi)/2]*u^4)/(b^3*E^u) + 
      (((33291*I)/89600)*d*K0*K1*M^5*Sqrt[(3*Pi)/2]*u^4)/b^3 - 
      (((6120703*I)/20697600)*d*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((1227487*I)/2587200)*d^3*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((780119*I)/10348800)*d^5*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((221*I)/2464)*d^7*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((52834069*I)/153753600)*d*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((77470571*I)/230630400)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((401437*I)/46126080)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((8279*I)/2365440)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((569*I)/2795520)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((1043177*I)/1724800)*d*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((5730667*I)/5174400)*d^3*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((695417*I)/1724800)*d^5*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((955*I)/9856)*d^7*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((193*I)/73920)*d^9*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((129570613*I)/1383782400)*d*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((14966141*I)/53222400)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((76951957*I)/691891200)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((3317429*I)/276756480)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((75133*I)/276756480)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((315937199*I)/461260800)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) + 
      (((76199569*I)/276756480)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) - 
      (((897*I)/197120)*d^9*K0*M^5*Sqrt[(3*Pi)/2]*u^5)/(b^3*E^u) + 
      (((5941073*I)/20697600)*d*K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) - 
      (((347051*I)/1293600)*d^3*K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) - 
      (((2955611*I)/10348800)*d^5*K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((1123*I)/4928)*d^7*K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((23039*I)/591360)*d^9*K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((13321639*I)/62092800)*d*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) - 
      (((2961547*I)/15523200)*d^3*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) - 
      (((7302203*I)/31046400)*d^5*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((81863*I)/443520)*d^7*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((15887*I)/591360)*d^9*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((478646281*I)/691891200)*d*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((182383381*I)/138378240)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + 
      (((188547101*I)/345945600)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + 
      (((33360311*I)/345945600)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((2057527*I)/138378240)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((51313*I)/138378240)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((935551*I)/6209280)*d*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) + 
      (((88525*I)/620928)*d^3*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) + 
      (((211993*I)/1552320)*d^5*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((8707*I)/88704)*d^7*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((2987*I)/98560)*d^9*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((39764341*I)/345945600)*d*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((216431*I)/24710400)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((1835579*I)/24710400)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((691291*I)/69189120)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((30661*I)/9884160)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((911767*I)/6209280)*d*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) + 
      (((468653*I)/3104640)*d^3*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) + 
      (((174679*I)/1552320)*d^5*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((40163*I)/443520)*d^7*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((43123*I)/698880)*d*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((3102881*I)/172972800)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((1774909*I)/57657600)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((311939*I)/69189120)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((14797*I)/13837824)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((63962891*I)/345945600)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + 
      (((36271481*I)/345945600)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) - 
      (((857*I)/98560)*d^9*K1*M^5*Sqrt[(3*Pi)/2]*u^7)/(b^3*E^u) + 
      (((4111*I)/517440)*d*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((299*I)/17248)*d^3*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((1061*I)/21560)*d^5*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((541*I)/36960)*d^7*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((229*I)/24640)*d^9*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((4013*I)/517440)*d*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((4387*I)/258720)*d^3*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((1567*I)/32340)*d^5*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((37*I)/2464)*d^7*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((43*I)/4928)*d^9*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((4106411*I)/86486400)*d*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((143093*I)/1663200)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((73757*I)/43243200)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((183527*I)/3088800)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((99251*I)/5765760)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((3859*I)/720720)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      ((I/2640)*d*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      ((I/1320)*d^3*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      ((I/660)*d^5*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      ((I/1320)*d^7*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      ((I/880)*d^9*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      (((7021*I)/1647360)*d*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((46297*I)/12355200)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((250711*I)/28828800)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((39953*I)/6918912)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((69871*I)/34594560)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      ((I/2640)*d*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      ((I/1320)*d^3*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      ((I/660)*d^5*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      ((I/1320)*d^7*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      ((I/880)*d^9*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      (((62117*I)/15724800)*d*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((34589*I)/86486400)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((8233*I)/1153152)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((145927*I)/34594560)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((51673*I)/34594560)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((9577*I)/24710400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) - 
      (((28243*I)/13305600)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) - 
      (((449*I)/665280)*d*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((45307*I)/8648640)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((5927*I)/864864)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((15437*I)/4324320)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((1943*I)/576576)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((73*I)/64064)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      ((I/18720)*d*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((263*I)/1544400)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((373*I)/772200)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      ((I/3744)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      ((I/10296)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((161*I)/3088800)*d*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((251*I)/1544400)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((359*I)/772200)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((161*I)/617760)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((7*I)/77220)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((7*I)/29700)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6]*b^3) + 
      (((173*I)/772200)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6]*b^3) - 
      ((I/386100)*d*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      ((I/42900)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      ((I/64350)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      (((7*I)/193050)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      ((I/77220)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      ((I/77220)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3)/Pi, 
    ((878*d^7*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^3)/(40425*b^3) - 
      (4258633*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(17248000*b^3) - 
      (3*d^9*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(3520*b^3) - 
      (((1139*I)/18480)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((43*I)/420)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((13*I)/3080)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((383*I)/385)*d^3*K1^2*M^5*Sqrt[(2*Pi)/3]*u^3)/b^3 + 
      (((983*I)/2310)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) - 
      (((1079*I)/12320)*d*K0^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 + 
      ((I/2464)*d^9*K0^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 - 
      (((193*I)/616)*d*K1^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 - 
      (((593*I)/1540)*d^5*K1^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 + 
      (((13*I)/385)*d^7*K1^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 - 
      (33058849*d*K0*K1*M^5*u^3)/(155232000*b^3*Sqrt[6*Pi]) + 
      (1887707*d^3*K0*K1*M^5*u^3)/(970200*b^3*Sqrt[6*Pi]) - 
      (364403*d^5*K0*K1*M^5*u^3)/(352800*b^3*Sqrt[6*Pi]) - 
      (8742343*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(68992000*b^3) - 
      (39933*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(985600*b^3) - 
      (44613*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(1379840*b^3) + 
      (323331*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(6899200*b^3) - 
      (380243*d^9*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(137984000*b^3) + 
      (36313*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(196000*b^3) - 
      (611*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(246400*b^3) - 
      (((100669*I)/110880)*d*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((1651*I)/990)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((33289*I)/55440)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((2363*I)/13860)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((59*I)/5280)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (3694543*d^3*K0^2*M^5*u^4)/(8870400*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (42769*d^3*K1^2*M^5*u^4)/(207900*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (24222883*d*K0^2*M^5*u^4)/(88704000*b^3*Sqrt[6*Pi]) - 
      (10833029*d^5*K0^2*M^5*u^4)/(62092800*b^3*Sqrt[6*Pi]) - 
      (374281*d^7*K0^2*M^5*u^4)/(6899200*b^3*Sqrt[6*Pi]) + 
      (2276987*d^9*K0^2*M^5*u^4)/(413952000*b^3*Sqrt[6*Pi]) - 
      (14022667*d*K1^2*M^5*u^4)/(21168000*b^3*Sqrt[6*Pi]) - 
      (29929*d^5*K1^2*M^5*u^4)/(302400*b^3*Sqrt[6*Pi]) + 
      (677*d^7*K1^2*M^5*u^4)/(92400*b^3*Sqrt[6*Pi]) - 
      (16730269*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(137984000*b^3) - 
      (61067*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(2464000*b^3) + 
      (341613*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(13798400*b^3) + 
      (1611903*d^7*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(137984000*b^3) + 
      (41*d^9*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(22400*b^3) - 
      (((45197*I)/443520)*d*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((3901*I)/44352)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((91*I)/7920)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((89*I)/29568)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((9199*I)/266112)*d*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((19541*I)/60480)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((1691*I)/11088)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((2437*I)/443520)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((2749*I)/13860)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) - 
      (((8759*I)/41580)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) + 
      (1203838589*d*K0*K1*M^5*u^5)/(3725568000*b^3*Sqrt[6*Pi]) + 
      (89458429*d^3*K0*K1*M^5*u^5)/(465696000*b^3*Sqrt[6*Pi]) - 
      (80917933*d^5*K0*K1*M^5*u^5)/(372556800*b^3*Sqrt[6*Pi]) + 
      (74543899*d^7*K0*K1*M^5*u^5)/(1241856000*b^3*Sqrt[6*Pi]) - 
      (4819*d^9*K0*K1*M^5*u^5)/(138600*b^3*Sqrt[6*Pi]) - 
      (698059*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(275968000*b^3) - 
      (1273859*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(13798400*b^3) - 
      (1341533*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(137984000*b^3) + 
      (458439*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(13798400*b^3) - 
      (1159119*d^9*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(137984000*b^3) - 
      (1587*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(62720*b^3) - 
      (((12247*I)/15120)*d*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + 
      (((117833*I)/83160)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((5483*I)/27720)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((29*I)/11088)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((2113*I)/10395)*d^5*K0*K1*M^5*Sqrt[(2*Pi)/3]*u^6)/b^3 - 
      (37734079*d^3*K0^2*M^5*u^6)/(124185600*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (252667*d^3*K1^2*M^5*u^6)/(2794176*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (77336719*d*K0^2*M^5*u^6)/(354816000*b^3*Sqrt[6*Pi]) + 
      (95000473*d^5*K0^2*M^5*u^6)/(177408000*b^3*Sqrt[6*Pi]) - 
      (535741*d^7*K0^2*M^5*u^6)/(2534400*b^3*Sqrt[6*Pi]) + 
      (1276853*d^9*K0^2*M^5*u^6)/(1241856000*b^3*Sqrt[6*Pi]) + 
      (52883359*d*K1^2*M^5*u^6)/(279417600*b^3*Sqrt[6*Pi]) - 
      (35011817*d^5*K1^2*M^5*u^6)/(69854400*b^3*Sqrt[6*Pi]) + 
      (1293367*d^7*K1^2*M^5*u^6)/(4656960*b^3*Sqrt[6*Pi]) + 
      (3121*d^9*K1^2*M^5*u^6)/(158400*b^3*Sqrt[6*Pi]) - 
      (3578*d^5*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^7)/(66825*b^3) - 
      (122*d^9*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^7)/(17325*b^3) + 
      (517*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/(392000*b^3) + 
      (((3233*I)/20790)*d*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((179*I)/1080)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((103*I)/792)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((113*I)/5544)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((34679*I)/332640)*d*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((1619*I)/16632)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((1613*I)/18480)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((11659*I)/83160)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) - 
      (((3433*I)/33264)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + 
      (((37*I)/12320)*d^9*K1^2*M^5*Sqrt[(3*Pi)/2]*u^7)/b^3 + 
      (111652799*d*K0*K1*M^5*u^7)/(349272000*b^3*Sqrt[6*Pi]) - 
      (212581*d^3*K0*K1*M^5*u^7)/(311850*b^3*Sqrt[6*Pi]) + 
      (3633433*d^5*K0*K1*M^5*u^7)/(7484400*b^3*Sqrt[6*Pi]) - 
      (2599*d^7*K0*K1*M^5*u^7)/(415800*b^3*Sqrt[6*Pi]) + 
      (1833*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(246400*b^3) + 
      (41*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(35200*b^3) + 
      (47*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(35200*b^3) - 
      (5927*d^9*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(689920*b^3) + 
      (97*d^3*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(11200*b^3) + 
      (4187*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(123200*b^3) - 
      (1009*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(137984*b^3) - 
      (((2509*I)/23760)*d*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((5251*I)/83160)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((3391*I)/20790)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((47*I)/504)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((217*I)/7920)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (1677673*d^3*K0^2*M^5*u^8)/(19958400*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (53357*d^3*K1^2*M^5*u^8)/(498960*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (32059*d*K0^2*M^5*u^8)/(623700*b^3*Sqrt[6*Pi]) - 
      (446179*d^5*K0^2*M^5*u^8)/(19958400*b^3*Sqrt[6*Pi]) + 
      (9857*d^7*K0^2*M^5*u^8)/(739200*b^3*Sqrt[6*Pi]) + 
      (1168373*d^9*K0^2*M^5*u^8)/(31046400*b^3*Sqrt[6*Pi]) + 
      (139259*d*K1^2*M^5*u^8)/(2494800*b^3*Sqrt[6*Pi]) - 
      (31049*d^5*K1^2*M^5*u^8)/(311850*b^3*Sqrt[6*Pi]) + 
      (49229*d^7*K1^2*M^5*u^8)/(3326400*b^3*Sqrt[6*Pi]) + 
      (927671*d^9*K1^2*M^5*u^8)/(31046400*b^3*Sqrt[6*Pi]) + 
      (6103*d^7*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^9)/(467775*b^3) + 
      (((577*I)/166320)*d*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((1157*I)/41580)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((193*I)/27720)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((107*I)/18480)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((107*I)/33264)*d*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((223*I)/8316)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((23*I)/3080)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((31*I)/6160)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((193*I)/16632)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) + 
      (((923*I)/83160)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) + 
      (1087*d*K0*K1*M^5*u^9)/(124740*b^3*Sqrt[6*Pi]) - 
      (94849*d^3*K0*K1*M^5*u^9)/(2494800*b^3*Sqrt[6*Pi]) + 
      (14801*d^5*K0*K1*M^5*u^9)/(356400*b^3*Sqrt[6*Pi]) - 
      (224177*d^7*K0*K1*M^5*u^9)/(7484400*b^3*Sqrt[6*Pi]) - 
      (773*d^9*K0*K1*M^5*u^9)/(92400*b^3*Sqrt[6*Pi]) + 
      (29*d^3*K0^2*M^5*Sqrt[2/(3*Pi)]*u^10)/(51975*b^3) + 
      (29*d^3*K1^2*M^5*Sqrt[2/(3*Pi)]*u^10)/(51975*b^3) - 
      ((I/1980)*d*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      ((I/990)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      ((I/495)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      ((I/990)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      ((I/660)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - (181*d^3*K0^2*M^5*u^10)/
       (118800*Sqrt[6]*b^3*Sqrt[Pi]) - (181*d^3*K1^2*M^5*u^10)/
       (118800*Sqrt[6]*b^3*Sqrt[Pi]) + (17*d*K0^2*M^5*u^10)/
       (138600*b^3*Sqrt[6*Pi]) + (271*d^5*K0^2*M^5*u^10)/
       (277200*b^3*Sqrt[6*Pi]) - (113*d^7*K0^2*M^5*u^10)/
       (92400*b^3*Sqrt[6*Pi]) + (7*d^9*K0^2*M^5*u^10)/
       (13200*b^3*Sqrt[6*Pi]) + (17*d*K1^2*M^5*u^10)/
       (138600*b^3*Sqrt[6*Pi]) + (271*d^5*K1^2*M^5*u^10)/
       (277200*b^3*Sqrt[6*Pi]) - (113*d^7*K1^2*M^5*u^10)/
       (92400*b^3*Sqrt[6*Pi]) + (7*d^9*K1^2*M^5*u^10)/(13200*b^3*Sqrt[6*Pi]))/
     Pi, ((((-10627*I)/16016)*d^3*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) + 
      (((6449*I)/20020)*d^5*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) + 
      (((17*I)/1430)*d^7*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      (((5*I)/16016)*d^11*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) + 
      (((8903*I)/80080)*d*K1*M^5*Sqrt[(3*Pi)/2]*u)/(b^3*E^u) - 
      (((9*I)/7280)*d^9*K1*M^5*Sqrt[(3*Pi)/2]*u)/(b^3*E^u) + 
      (((24055*I)/64064)*d^3*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((58379*I)/640640)*d^7*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((2531*I)/160160)*d^9*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((67*I)/128128)*d^11*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((10627*I)/16016)*d^3*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((6449*I)/20020)*d^5*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((17*I)/1430)*d^7*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((5*I)/16016)*d^11*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((33569*I)/640640)*d*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) - 
      (((8973*I)/91520)*d^5*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) + 
      (((8903*I)/80080)*d*K1*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) - 
      (((9*I)/7280)*d^9*K1*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) + 
      (((33593869*I)/605404800)*d*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((1045943*I)/27518400)*d^3*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((12738829*I)/121080960)*d^5*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((20787209*I)/201801600)*d^7*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((2531*I)/160160)*d^9*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((67*I)/128128)*d^11*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((124320881*I)/246005760)*d*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((47143661*I)/82001920)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((938699*I)/20500480)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((9973*I)/41000960)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((101*I)/49201152)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((2709257*I)/19219200)*d*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((181757*I)/873600)*d^3*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((443591*I)/3843840)*d^7*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((5237*I)/240240)*d^9*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((3849353*I)/20500480)*d*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((487997*I)/61501440)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((1125373*I)/15375360)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((231031*I)/20500480)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((877*I)/30750720)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((3037*I)/61501440)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((776707*I)/745472)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) + 
      (((574195*I)/2050048)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) + 
      (((209463*I)/82001920)*d^9*K0^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 - 
      (((4469*I)/492800)*d^5*K1*M^5*Sqrt[(3*Pi)/2]*u^3)/(b^3*E^u) + 
      (((59*I)/256256)*d^11*K1*M^5*Sqrt[(3*Pi)/2]*u^3)/(b^3*E^u) + 
      (((208155341*I)/1210809600)*d*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((57311351*I)/151351200)*d^3*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((246916193*I)/1210809600)*d^5*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((15203983*I)/403603200)*d^7*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((1759*I)/54912)*d^9*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((103*I)/36608)*d^11*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((1234918541*I)/4843238400)*d*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((1986967721*I)/4843238400)*d^3*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((94979447*I)/2421619200)*d^5*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((24831421*I)/186278400)*d^7*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((278833*I)/15375360)*d^9*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((13669*I)/15375360)*d^11*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((92424659*I)/1230028800)*d*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((3910429*I)/141926400)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((19254343*I)/67092480)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((177240311*I)/922521600)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((446077*I)/47923200)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((2883977*I)/1845043200)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((6137*I)/67092480)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((473238163*I)/6457651200)*d*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((525917831*I)/2767564800)*d^3*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((1284900821*I)/9686476800)*d^5*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((6187331*I)/745113600)*d^7*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((1282601*I)/61501440)*d^9*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((15859*I)/4730880)*d^11*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((479980561*I)/1640038400)*d*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((1453043*I)/7667712)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((27554881*I)/527155200)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((16657273*I)/14760345600)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((3986329*I)/7380172800)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((18199*I)/590413824)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((2274773*I)/88058880)*d*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((421689209*I)/4843238400)*d^3*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((187842539*I)/2421619200)*d^5*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((6490303*I)/2421619200)*d^7*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((22423*I)/1182720)*d^9*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((11*I)/199680)*d^11*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((121611025117*I)/221405184000)*d*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((15239972173*I)/31629312000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((3079186723*I)/55351296000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((330005591*I)/20127744000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((6126469*I)/4428103680)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((1495327*I)/44281036800)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((3939664951*I)/7380172800)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) + 
      (((118638181267*I)/110702592000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[6]*b^3) + (((3361085927*I)/11623772160)*d*K0*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) - (((14033324531*I)/58118860800)*d^3*K0*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) - (((7508177869*I)/29059430400)*d^5*K0*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((135908077*I)/1383782400)*d^7*K0*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((2024317*I)/20500480)*d^9*K0*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((843569*I)/61501440)*d^11*K0*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((110589247*I)/352235520)*d*K1*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) - (((8014406861*I)/19372953600)*d^3*K1*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) - (((333402859*I)/9686476800)*d^5*K1*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((201760969*I)/3228825600)*d^7*K1*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((11665429*I)/184504320)*d^9*K1*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((518629*I)/61501440)*d^11*K1*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((1487791499*I)/4257792000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^6)/
       b^3 - (((12914956337*I)/27675648000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^6)/
       b^3 - (((4909764679*I)/55351296000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^6)/
       b^3 + (((222932323*I)/1257984000)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + 
      (((1719231889*I)/55351296000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((498581*I)/221405184)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((13561*I)/143769600)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((99638593*I)/754790400)*d*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((49605089*I)/58118860800)*d^3*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) + 
      (((606647711*I)/2235340800)*d^5*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((264306551*I)/9686476800)*d^7*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((17738299*I)/184504320)*d^9*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((84431*I)/5591040)*d^11*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((1338922769*I)/6918912000)*d*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((716833409*I)/3459456000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((50252597*I)/314496000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((220383133*I)/6918912000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((3442849*I)/1383782400)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((308171*I)/345945600)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((6066537689*I)/58118860800)*d*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((170880709*I)/11623772160)*d^3*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) + 
      (((6987510311*I)/29059430400)*d^5*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((301871263*I)/9686476800)*d^7*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((229393*I)/2928640)*d^9*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((438443*I)/36900864)*d^11*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((128778343*I)/615014400)*d*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((5897309*I)/64512000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((228577957*I)/1729728000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((376631609*I)/27675648000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((1058231*I)/1383782400)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((1390399*I)/5535129600)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((1207818553*I)/6918912000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + 
      (((17311529*I)/65894400)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + 
      (((21556853*I)/372556800)*d*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((6544151*I)/322882560)*d^3*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((30612301*I)/403603200)*d^5*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((6715909*I)/605404800)*d^7*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((1913819*I)/46126080)*d^9*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((362353*I)/46126080)*d^11*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((815003323*I)/14529715200)*d*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((73539481*I)/2905943040)*d^3*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((8617997*I)/129729600)*d^5*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((2636603*I)/302702400)*d^7*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((1728679*I)/46126080)*d^9*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((15107*I)/2196480)*d^11*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((1108575659*I)/13837824000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((5695837*I)/247104000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((103473983*I)/395366400)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((6523457*I)/52416000)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((192281867*I)/4612608000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((23869*I)/4118400)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((183641*I)/102502400)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((13540837*I)/3632428800)*d*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      (((38627857*I)/3632428800)*d^3*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      (((3530041*I)/181621440)*d^5*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      (((581869*I)/100900800)*d^7*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      (((99941*I)/11531520)*d^9*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      (((25073*I)/11531520)*d^11*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      (((4018699*I)/512512000)*d*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((370555223*I)/13837824000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((8715383*I)/576576000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((35393*I)/4608000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((20063*I)/5765760)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((2621161*I)/2767564800)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((13083163*I)/3632428800)*d*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      (((37263613*I)/3632428800)*d^3*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      (((864151*I)/45405360)*d^5*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      (((513871*I)/100900800)*d^7*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      (((94999*I)/11531520)*d^9*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      (((4673*I)/2306304)*d^11*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      (((113079503*I)/13837824000)*d*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((7272157*I)/307507200)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((20430317*I)/1729728000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((10110293*I)/1537536000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((728069*I)/345945600)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((344363*I)/553512960)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((981623*I)/1729728000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) + 
      (((79243*I)/432432000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) + 
      (((11023*I)/43243200)*d*K0*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((191*I)/245700)*d^3*K0*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) - 
      (((17863*I)/21621600)*d^5*K0*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) - 
      (((139*I)/100100)*d^7*K0*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((359*I)/411840)*d^9*K0*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((10939*I)/43243200)*d*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((1643*I)/2162160)*d^3*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) - 
      (((1601*I)/1965600)*d^5*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) - 
      (((223*I)/163800)*d^7*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((71*I)/82368)*d^9*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((31*I)/102960)*d^11*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) - 
      (((182881*I)/266112000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((2318497*I)/2594592000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((5705521*I)/943488000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((303769*I)/40540500)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((1818991*I)/798336000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((150551*I)/47174400)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((306857*I)/415134720)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      ((I/6435)*d^11*K0*M^5*Sqrt[(2*Pi)/3]*u^10)/(b^3*E^u) - 
      ((I/257400)*d*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      ((I/28600)*d^3*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      ((I/42900)*d^5*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      (((7*I)/128700)*d^7*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      ((I/51480)*d^9*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      ((I/51480)*d^11*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      (((1019*I)/24024000)*d*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((289*I)/1886976)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((1584203*I)/1297296000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((91811*I)/1297296000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((22783*I)/39916800)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((5351*I)/47174400)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      ((I/257400)*d*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      ((I/28600)*d^3*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      ((I/42900)*d^5*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      (((7*I)/128700)*d^7*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      ((I/51480)*d^9*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      ((I/51480)*d^11*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      (((2029*I)/64864800)*d*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((167633*I)/864864000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((427457*I)/432432000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((9733*I)/144144000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((1511*I)/3144960)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((7159*I)/74131200)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((1864151*I)/2594592000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6]*b^3) + 
      (((110969*I)/172972800)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6]*b^3) - 
      (((527*I)/23166000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((263*I)/1638000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((4559*I)/54054000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      (((167*I)/346500)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      (((529*I)/54054000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((157*I)/831600)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((229*I)/6486480)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      (((647*I)/1297296000)*d*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((4261*I)/1297296000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((5657*I)/324324000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((347*I)/99792000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((17*I)/1995840)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((439*I)/259459200)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((629*I)/1297296000)*d*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((73*I)/23587200)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((5483*I)/324324000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((4349*I)/1297296000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((43*I)/5189184)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((421*I)/259459200)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((4493*I)/648648000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[6]*b^3) + 
      (((4391*I)/648648000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[6]*b^3) - 
      ((I/36036000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((17*I)/54054000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((41*I)/108108000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 + 
      (((29*I)/27027000)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 + 
      ((I/4004000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      ((I/2162160)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      ((I/7207200)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3)/Pi, 
    ((-14211647*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(281881600*b^3) - 
      (211892467*d^7*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(19731712000*b^3) + 
      (9860468521*d^9*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(1104975872000*b^3) - 
      (240399*d^11*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(6071296000*b^3) - 
      (((151769*I)/549120)*d*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((976499*I)/1921920)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((238603*I)/1921920)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((1969*I)/349440)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((59*I)/768768)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((116273*I)/240240)*d*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((54149*I)/120120)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((79*I)/40040)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((307*I)/34320)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((29*I)/48048)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((2559539*I)/3843840)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) - 
      (((32477*I)/34320)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) + 
      (2724989*d*K0*K1*M^5*u^3)/(14676480*b^3*Sqrt[6*Pi]) - 
      (12236599*d^3*K0*K1*M^5*u^3)/(62092800*b^3*Sqrt[6*Pi]) - 
      (31680821*d^5*K0*K1*M^5*u^3)/(3551708160*b^3*Sqrt[6*Pi]) + 
      (11893711763*d^7*K0*K1*M^5*u^3)/(59195136000*b^3*Sqrt[6*Pi]) - 
      (26240431003*d^9*K0*K1*M^5*u^3)/(1104975872000*b^3*Sqrt[6*Pi]) - 
      (3344839*d^11*K0*K1*M^5*u^3)/(78926848000*b^3*Sqrt[6*Pi]) - 
      (80848247063*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(1104975872000*b^3) - 
      (718622417*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(2255052800*b^3) + 
      (5201081*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(4932928000*b^3) - 
      (304083137*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(15785369600*b^3) - 
      (98046867*d^9*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(276243968000*b^3) - 
      (23292369*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(78926848000*b^3) + 
      (1118199216971*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(5524879360000*b^3) - 
      (2791679179*d^3*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(9658880000*b^3) + 
      (159446342269*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(1381219840000*b^3) + 
      (4980417*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(689920000*b^3) - 
      (610549763*d^11*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(789268480000*b^3) + 
      (((957709*I)/1478400)*d*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((61494127*I)/57657600)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((5215183*I)/28828800)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((285889*I)/1153152)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((43783*I)/3843840)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((457*I)/349440)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (709808929*d^3*K0^2*M^5*u^4)/(28413665280*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (1087839650827*d^3*K1^2*M^5*u^4)/(3390266880000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (6869581757021*d*K0^2*M^5*u^4)/(9944782848000*b^3*Sqrt[6*Pi]) + 
      (10063779029*d^5*K0^2*M^5*u^4)/(22198176000*b^3*Sqrt[6*Pi]) + 
      (2485303897*d^7*K0^2*M^5*u^4)/(47356108800*b^3*Sqrt[6*Pi]) + 
      (8206552463*d^9*K0^2*M^5*u^4)/(828731904000*b^3*Sqrt[6*Pi]) + 
      (141701921*d^11*K0^2*M^5*u^4)/(236780544000*b^3*Sqrt[6*Pi]) - 
      (4910635718899*d*K1^2*M^5*u^4)/(16574638080000*b^3*Sqrt[6*Pi]) - 
      (7072568128789*d^5*K1^2*M^5*u^4)/(37292935680000*b^3*Sqrt[6*Pi]) + 
      (12675077*d^7*K1^2*M^5*u^4)/(157248000*b^3*Sqrt[6*Pi]) - 
      (1821033517*d^9*K1^2*M^5*u^4)/(80720640000*b^3*Sqrt[6*Pi]) + 
      (2971534667*d^11*K1^2*M^5*u^4)/(2367805440000*b^3*Sqrt[6*Pi]) + 
      (9075523*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(35875840000*b^3) - 
      (109252799*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(12556544000*b^3) - 
      (317937407*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(197317120000*b^3) - 
      (85527958363*d^7*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(1578536960000*b^3) - 
      (641416319*d^9*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(394634240000*b^3) + 
      (3945209*d^11*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(4100096000*b^3) + 
      (((35435591*I)/115315200)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((63071*I)/2096640)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((2939*I)/1182720)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((569*I)/1397760)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((36494557*I)/62899200)*d*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((12103759*I)/26611200)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((29473357*I)/345945600)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((2176913*I)/138378240)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((75133*I)/138378240)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((160732799*I)/230630400)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) - 
      (((30583027*I)/27675648)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) + 
      (((3089001*I)/25625600)*d*K0^2*M^5*Sqrt[(3*Pi)/2]*u^5)/b^3 + 
      (394571859677*d*K0*K1*M^5*u^5)/(968647680000*b^3*Sqrt[6*Pi]) - 
      (435545314037*d^3*K0*K1*M^5*u^5)/(339026688000*b^3*Sqrt[6*Pi]) + 
      (7332635902367*d^5*K0*K1*M^5*u^5)/(5327562240000*b^3*Sqrt[6*Pi]) - 
      (27627196637*d^7*K0*K1*M^5*u^5)/(96645120000*b^3*Sqrt[6*Pi]) - 
      (36257994187*d^9*K0*K1*M^5*u^5)/(3551708160000*b^3*Sqrt[6*Pi]) - 
      (27591913*d^11*K0*K1*M^5*u^5)/(3354624000*b^3*Sqrt[6*Pi]) + 
      (1367*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(27596800*b^3) - 
      (12099*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(2508800*b^3) - 
      (1436808551*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(7047040000*b^3) - 
      (59782407*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(1793792000*b^3) - 
      (8927*d^9*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(16016000*b^3) - 
      (35188299*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(71751680000*b^3) - 
      (363639*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(717516800*b^3) - 
      (2255059353*d^3*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(251130880000*b^3) - 
      (27144919*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(896896000*b^3) + 
      (5680137*d^7*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(193177600*b^3) + 
      (36349789661*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(3157073920000*b^3) - 
      (2947979*d^11*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(717516800*b^3) - 
      (((25994999*I)/345945600)*d*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((2030533*I)/69189120)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + 
      (((43066181*I)/172972800)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((1731059*I)/15724800)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((2328967*I)/69189120)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((51313*I)/69189120)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (276007117*d^3*K0^2*M^5*u^6)/(1862784000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (1001263371191*d^3*K1^2*M^5*u^6)/(2260177920000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (853192099*d*K0^2*M^5*u^6)/(24216192000*b^3*Sqrt[6*Pi]) + 
      (67221985037*d^5*K0^2*M^5*u^6)/(83243160000*b^3*Sqrt[6*Pi]) + 
      (2262720401*d^7*K0^2*M^5*u^6)/(48432384000*b^3*Sqrt[6*Pi]) - 
      (31088599*d^9*K0^2*M^5*u^6)/(5381376000*b^3*Sqrt[6*Pi]) - 
      (4154426527*d^11*K0^2*M^5*u^6)/(645765120000*b^3*Sqrt[6*Pi]) - 
      (65920610377*d*K1^2*M^5*u^6)/(290594304000*b^3*Sqrt[6*Pi]) - 
      (239259212377*d^7*K1^2*M^5*u^6)/(1017080064000*b^3*Sqrt[6*Pi]) + 
      (269784726353*d^9*K1^2*M^5*u^6)/(28413665280000*b^3*Sqrt[6*Pi]) + 
      (356864693*d^11*K1^2*M^5*u^6)/(19372953600*b^3*Sqrt[6*Pi]) - 
      (62128359*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/(98658560000*b^3) + 
      (592393381*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/(30356480000*b^3) + 
      (((29927099*I)/172972800)*d*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((19155497*I)/86486400)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((1346821*I)/12355200)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((249853*I)/4942080)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((30661*I)/4942080)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((2233529*I)/11531520)*d*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((8009081*I)/86486400)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((3029111*I)/28828800)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((10123*I)/449280)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((14797*I)/6918912)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((20289589*I)/172972800)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) - 
      (((5703817*I)/24710400)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) - 
      (19817780933*d*K0*K1*M^5*u^7)/(87816960000*b^3*Sqrt[6*Pi]) + 
      (3004423560767*d^3*K0*K1*M^5*u^7)/(10655124480000*b^3*Sqrt[6*Pi]) - 
      (99082127*d^5*K0*K1*M^5*u^7)/(2018016000*b^3*Sqrt[6*Pi]) - 
      (27472489*d^7*K0*K1*M^5*u^7)/(1651104000*b^3*Sqrt[6*Pi]) - 
      (8136031*d^9*K0*K1*M^5*u^7)/(186278400*b^3*Sqrt[6*Pi]) - 
      (6995*d^11*K0*K1*M^5*u^7)/(1976832*b^3*Sqrt[6*Pi]) - 
      (42869*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(280280000*b^3) + 
      (9519*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(5390000*b^3) - 
      (52083417*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(6166160000*b^3) - 
      (653473*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(116480000*b^3) - 
      (11448249*d^9*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(896896000*b^3) + 
      (23*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(40040*b^3) - 
      (26069*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(49280000*b^3) - 
      (48330907*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(948640000*b^3) - 
      (3575063*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(224224000*b^3) + 
      (2501*d^11*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(1379840*b^3) - 
      (((3515359*I)/43243200)*d*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((3599*I)/37800)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((1042031*I)/3088800)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((403343*I)/5405400)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((217733*I)/2882880)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((3859*I)/360360)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (105592919*d^3*K0^2*M^5*u^8)/(720720000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (3117112627*d^3*K1^2*M^5*u^8)/(18162144000*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (1689366577*d*K0^2*M^5*u^8)/(25945920000*b^3*Sqrt[6*Pi]) - 
      (15070830041*d^5*K0^2*M^5*u^8)/(332972640000*b^3*Sqrt[6*Pi]) - 
      (1956139387*d^7*K0^2*M^5*u^8)/(66044160000*b^3*Sqrt[6*Pi]) + 
      (1540422799*d^9*K0^2*M^5*u^8)/(24216192000*b^3*Sqrt[6*Pi]) + 
      (326089*d^11*K0^2*M^5*u^8)/(86486400*b^3*Sqrt[6*Pi]) - 
      (1088340599*d*K1^2*M^5*u^8)/(13453440000*b^3*Sqrt[6*Pi]) + 
      (40021739129*d^5*K1^2*M^5*u^8)/(499458960000*b^3*Sqrt[6*Pi]) - 
      (66406061*d^7*K1^2*M^5*u^8)/(1816214400*b^3*Sqrt[6*Pi]) + 
      (787115171*d^9*K1^2*M^5*u^8)/(12108096000*b^3*Sqrt[6*Pi]) - 
      (153997*d^11*K1^2*M^5*u^8)/(62092800*b^3*Sqrt[6*Pi]) - 
      (74127*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^9)/(40268800*b^3) - 
      (373*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^9)/(91000*b^3) + 
      (23377*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^9)/(1281280*b^3) + 
      (((79151*I)/5765760)*d*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((2128999*I)/43243200)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((100171*I)/14414400)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((49999*I)/2471040)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((69871*I)/17297280)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((1100587*I)/86486400)*d*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((253427*I)/6177600)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((8873*I)/2882880)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((276499*I)/17297280)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((51673*I)/17297280)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((142949*I)/7862400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) + 
      (((82517*I)/6652800)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) - 
      (6910814429*d*K0*K1*M^5*u^9)/(266378112000*b^3*Sqrt[6*Pi]) + 
      (7573957*d^3*K0*K1*M^5*u^9)/(174636000*b^3*Sqrt[6*Pi]) - 
      (17304223*d^5*K0*K1*M^5*u^9)/(330220800*b^3*Sqrt[6*Pi]) + 
      (4560377*d^7*K0*K1*M^5*u^9)/(206388000*b^3*Sqrt[6*Pi]) - 
      (1570117*d^9*K0*K1*M^5*u^9)/(86486400*b^3*Sqrt[6*Pi]) - 
      (63589*d^11*K0*K1*M^5*u^9)/(10810800*b^3*Sqrt[6*Pi]) + 
      (106*d^3*K0^2*M^5*Sqrt[2/(3*Pi)]*u^10)/(1299375*b^3) + 
      (106*d^9*K0^2*M^5*Sqrt[2/(3*Pi)]*u^10)/(1299375*b^3) + 
      (7*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(3872000*b^3) - 
      (757*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(16016000*b^3) - 
      (17779*d^11*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(20134400*b^3) - 
      (((701*I)/332640)*d*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((51859*I)/4324320)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((36187*I)/2162160)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((18713*I)/2162160)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((1181*I)/131040)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((73*I)/32032)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (270113*d^3*K0^2*M^5*u^10)/(33783750*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (86731*d^3*K1^2*M^5*u^10)/(10296000*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (2924027*d*K0^2*M^5*u^10)/(1297296000*b^3*Sqrt[6*Pi]) - 
      (91573*d^5*K0^2*M^5*u^10)/(16632000*b^3*Sqrt[6*Pi]) - 
      (50593*d^7*K0^2*M^5*u^10)/(14742000*b^3*Sqrt[6*Pi]) + 
      (190867*d^9*K0^2*M^5*u^10)/(102960000*b^3*Sqrt[6*Pi]) + 
      (3205361*d^11*K0^2*M^5*u^10)/(3171168000*b^3*Sqrt[6*Pi]) - 
      (1416253*d*K1^2*M^5*u^10)/(648648000*b^3*Sqrt[6*Pi]) - 
      (103087*d^5*K1^2*M^5*u^10)/(16632000*b^3*Sqrt[6*Pi]) - 
      (67369*d^7*K1^2*M^5*u^10)/(24948000*b^3*Sqrt[6*Pi]) + 
      (15143*d^9*K1^2*M^5*u^10)/(7862400*b^3*Sqrt[6*Pi]) + 
      (1489589*d^11*K1^2*M^5*u^10)/(422822400*b^3*Sqrt[6*Pi]) + 
      (4*d^5*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^11)/(57915*b^3) - 
      (4*d^7*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^11)/(57915*b^3) - 
      (4*d^9*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^11)/(57915*b^3) + 
      (4*d^11*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^11)/(57915*b^3) + 
      ((I/9360)*d*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((263*I)/772200)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((373*I)/386100)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      ((I/1872)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      ((I/5148)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((161*I)/1544400)*d*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((251*I)/772200)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((359*I)/386100)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((161*I)/308880)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((7*I)/38610)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((7*I)/14850)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6]*b^3) + 
      (((173*I)/386100)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6]*b^3) - 
      (15269*d*K0*K1*M^5*u^11)/(108108000*b^3*Sqrt[6*Pi]) + 
      (18769*d^3*K0*K1*M^5*u^11)/(36036000*b^3*Sqrt[6*Pi]) - 
      (244523*d^5*K0*K1*M^5*u^11)/(162162000*b^3*Sqrt[6*Pi]) + 
      (257261*d^7*K0*K1*M^5*u^11)/(162162000*b^3*Sqrt[6*Pi]) - 
      (1711*d^9*K0*K1*M^5*u^11)/(64864800*b^3*Sqrt[6*Pi]) - 
      (4001*d^11*K0*K1*M^5*u^11)/(9266400*b^3*Sqrt[6*Pi]) - 
      (d^5*K0^2*M^5*Sqrt[2/(3*Pi)]*u^12)/(135135*b^3) - 
      (d^5*K1^2*M^5*Sqrt[2/(3*Pi)]*u^12)/(135135*b^3) - 
      ((I/193050)*d*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      ((I/21450)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      ((I/32175)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      (((7*I)/96525)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      ((I/38610)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      ((I/38610)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      (29*d^3*K0^2*M^5*u^12)/(3003000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (29*d^3*K1^2*M^5*u^12)/(3003000*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (17*d*K0^2*M^5*u^12)/(13513500*b^3*Sqrt[6*Pi]) + 
      (199*d^7*K0^2*M^5*u^12)/(13513500*b^3*Sqrt[6*Pi]) - 
      (47*d^9*K0^2*M^5*u^12)/(2702700*b^3*Sqrt[6*Pi]) + 
      (7*d^11*K0^2*M^5*u^12)/(772200*b^3*Sqrt[6*Pi]) - 
      (17*d*K1^2*M^5*u^12)/(13513500*b^3*Sqrt[6*Pi]) + 
      (199*d^7*K1^2*M^5*u^12)/(13513500*b^3*Sqrt[6*Pi]) - 
      (47*d^9*K1^2*M^5*u^12)/(2702700*b^3*Sqrt[6*Pi]) + 
      (7*d^11*K1^2*M^5*u^12)/(772200*b^3*Sqrt[6*Pi]))/Pi, 
    ((((-70459*I)/320320)*d*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) + 
      (((28781*I)/64064)*d^3*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      (((37883*I)/160160)*d^5*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) + 
      (((383*I)/80080)*d^7*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) + 
      (((179*I)/64064)*d^9*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      ((I/22880)*d^13*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      (((31*I)/320320)*d^11*K1*M^5*Sqrt[(3*Pi)/2]*u)/(b^3*E^u) + 
      (((132227*I)/1281280)*d^5*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((19171*I)/512512)*d^7*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((24313*I)/1281280)*d^9*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((323*I)/116480)*d^11*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((37*I)/366080)*d^13*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((70459*I)/320320)*d*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((28781*I)/64064)*d^3*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((37883*I)/160160)*d^5*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((383*I)/80080)*d^7*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((179*I)/64064)*d^9*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      ((I/22880)*d^13*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((63831*I)/2562560)*d*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) - 
      (((133957*I)/2562560)*d^3*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) - 
      (((31*I)/320320)*d^11*K1*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) + 
      (((21531659*I)/1268467200)*d*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((2468183*I)/32524800)*d^3*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((171426793*I)/1479878400)*d^5*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((661393511*I)/8879270400)*d^7*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((323*I)/116480)*d^11*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((37*I)/366080)*d^13*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((2845201181*I)/33456783360)*d*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((786571381*I)/11152261120)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((795236027*I)/11152261120)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((55852861*I)/11152261120)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((349171*I)/656015360)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((408523*I)/33456783360)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((59*I)/1013841920)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((1276021*I)/25625600)*d*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((798569*I)/15375360)*d^3*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((2437751*I)/38438400)*d^5*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((6705143*I)/76876800)*d^7*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((4651*I)/1164800)*d^11*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((7*I)/56320)*d^13*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((20681519*I)/4182097920)*d*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((512416609*I)/4182097920)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((8424667*I)/4182097920)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((320417*I)/199147520)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((29137*I)/1394032640)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((1007118817*I)/11152261120)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[6]*b^3) + (((71395771*I)/1394032640)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[6]*b^3) + (((302441*I)/44844800)*d^9*K0*M^5*Sqrt[(3*Pi)/2]*u^3)/
       (b^3*E^u) + (((21803*I)/2562560)*d^9*K1*M^5*Sqrt[(3*Pi)/2]*u^3)/
       (b^3*E^u) + (((929371*I)/39829504)*d^7*K1^2*M^5*Sqrt[(3*Pi)/2]*u^3)/
       b^3 + (((4083*I)/1394032640)*d^15*K1^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 - 
      (((59772239*I)/2536934400)*d*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((3575909*I)/281881600)*d^3*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((141588907*I)/2959756800)*d^5*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((833866051*I)/17758540800)*d^7*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((751363*I)/44844800)*d^9*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((103*I)/146432)*d^13*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((17301045659*I)/104376729600)*d*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((578826531797*I)/2557229875200)*d^3*K1*M^5*Sqrt[Pi/6]*u^4)/
       (b^3*E^u) + (((326169991363*I)/5114459750400)*d^5*K1*M^5*Sqrt[Pi/6]*
        u^4)/(b^3*E^u) - (((62638386271*I)/426204979200)*d^7*K1*M^5*
        Sqrt[Pi/6]*u^4)/(b^3*E^u) + (((450085747*I)/17220403200)*d^9*K1*M^5*
        Sqrt[Pi/6]*u^4)/(b^3*E^u) - (((1507687*I)/410009600)*d^11*K1*M^5*
        Sqrt[Pi/6]*u^4)/(b^3*E^u) + (((69287*I)/492011520)*d^13*K1*M^5*
        Sqrt[Pi/6]*u^4)/(b^3*E^u) - (((1092632531537*I)/3512962252800)*d*K0*
        K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + (((32803208989*I)/46839496704)*d^3*K0*K1*
        M^5*Sqrt[Pi/6]*u^4)/b^3 - (((559657701271*I)/1170987417600)*d^5*K0*K1*
        M^5*Sqrt[Pi/6]*u^4)/b^3 + (((348399072443*I)/3512962252800)*d^7*K0*K1*
        M^5*Sqrt[Pi/6]*u^4)/b^3 - (((5476916117*I)/501851750400)*d^9*K0*K1*
        M^5*Sqrt[Pi/6]*u^4)/b^3 + (((287752219*I)/501851750400)*d^11*K0*K1*
        M^5*Sqrt[Pi/6]*u^4)/b^3 - (((108626801*I)/501851750400)*d^13*K0*K1*
        M^5*Sqrt[Pi/6]*u^4)/b^3 + (((32015*I)/2230452224)*d^15*K0*K1*M^5*
        Sqrt[Pi/6]*u^4)/b^3 - (((6469*I)/3203200)*d^11*K0*M^5*Sqrt[(3*Pi)/2]*
        u^4)/(b^3*E^u) - (((322336491049*I)/2922548428800)*d*K0*M^5*
        Sqrt[Pi/6]*u^5)/(b^3*E^u) + (((1879221440353*I)/10228919500800)*d^3*
        K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - (((156113437589*I)/4091567800320)*
        d^5*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((5128959047*I)/131139993600)*d^7*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((16640749*I)/1968046080)*d^9*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((543911*I)/656015360)*d^13*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((1256905289929*I)/14051849011200)*d*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((1110625147087*I)/4683949670400)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((1072296202891*I)/14051849011200)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((288177793*I)/154415923200)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((41345351*I)/154415923200)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((26226271*I)/286772428800)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((13259*I)/2624061440)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((19576552777*I)/146127421440)*d*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((724554702077*I)/2557229875200)*d^3*K1*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) - (((837099808637*I)/5114459750400)*d^5*K1*M^5*Sqrt[Pi/6]*
        u^5)/(b^3*E^u) + (((4136003873*I)/426204979200)*d^7*K1*M^5*Sqrt[Pi/6]*
        u^5)/(b^3*E^u) + (((2963239*I)/361267200)*d^9*K1*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) - (((4537997*I)/1230028800)*d^11*K1*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) + (((3989*I)/44728320)*d^13*K1*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) + (((1552878000773*I)/19161612288000)*d*K1^2*M^5*Sqrt[Pi/6]*
        u^5)/b^3 - (((46062544168973*I)/210777735168000)*d^5*K1^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 + (((1371677901779*I)/8431109406720)*d^7*K1^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 - (((272147951107*I)/23419748352000)*d^9*K1^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 + (((24993581273*I)/10037035008000)*d^11*K1^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 - (((5639604473*I)/30111105024000)*d^13*K1^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 + (((49421413*I)/10037035008000)*d^15*K1^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 + (((236010691057*I)/936789934080)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) - (((257550434549*I)/16213671936000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) - 
      (((2068873*I)/1640038400)*d^11*K0*M^5*Sqrt[(3*Pi)/2]*u^5)/(b^3*E^u) - 
      (((3149323547*I)/265686220800)*d*K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((750336655969*I)/10228919500800)*d^3*K0*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) - (((145125937513*I)/20457839001600)*d^5*K0*M^5*Sqrt[Pi/6]*
        u^6)/(b^3*E^u) - (((201110629051*I)/1704819916800)*d^7*K0*M^5*
        Sqrt[Pi/6]*u^6)/(b^3*E^u) + (((1890620903*I)/68881612800)*d^9*K0*M^5*
        Sqrt[Pi/6]*u^6)/(b^3*E^u) + (((4460101*I)/140574720)*d^11*K0*M^5*
        Sqrt[Pi/6]*u^6)/(b^3*E^u) + (((663671*I)/151388160)*d^13*K0*M^5*
        Sqrt[Pi/6]*u^6)/(b^3*E^u) + (((14801326277*I)/619934515200)*d*K1*M^5*
        Sqrt[Pi/6]*u^6)/(b^3*E^u) - (((363270517777*I)/3409639833600)*d^3*K1*
        M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + (((1299830328673*I)/6819279667200)*
        d^5*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) - 
      (((76628922341*I)/568273305600)*d^7*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((41910083*I)/5904138240)*d^9*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((28457249*I)/1640038400)*d^11*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((6576859*I)/2683699200)*d^13*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) + 
      (((27998728430399*I)/105388867584000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((5801807914543*I)/15055552512000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((545353270309*I)/105388867584000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + 
      (((2313544074503*I)/21077773516800)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + 
      (((101880601429*I)/11709874176000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + 
      (((33946065649*I)/5018517504000)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((3305267*I)/9732096000)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((116199331*I)/5018517504000)*d^15*K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((146903335847*I)/1022891950080)*d*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) + 
      (((192279619313*I)/1278614937600)*d^3*K0*M^5*Sqrt[Pi/6]*u^7)/
       (b^3*E^u) - (((1663673815*I)/204578390016)*d^5*K0*M^5*Sqrt[Pi/6]*u^7)/
       (b^3*E^u) + (((35752879*I)/434903040)*d^7*K0*M^5*Sqrt[Pi/6]*u^7)/
       (b^3*E^u) - (((218153933*I)/7380172800)*d^9*K0*M^5*Sqrt[Pi/6]*u^7)/
       (b^3*E^u) - (((27792827*I)/615014400)*d^11*K0*M^5*Sqrt[Pi/6]*u^7)/
       (b^3*E^u) - (((44961017*I)/7380172800)*d^13*K0*M^5*Sqrt[Pi/6]*u^7)/
       (b^3*E^u) - (((534294821171*I)/7527776256000)*d*K0^2*M^5*Sqrt[Pi/6]*
        u^7)/b^3 + (((11557490334427*I)/52694433792000)*d^5*K0^2*M^5*
        Sqrt[Pi/6]*u^7)/b^3 - (((243087691727*I)/10538886758400)*d^7*K0^2*M^5*
        Sqrt[Pi/6]*u^7)/b^3 - (((1166371445021*I)/17564811264000)*d^9*K0^2*
        M^5*Sqrt[Pi/6]*u^7)/b^3 - (((10150572239*I)/836419584000)*d^11*K0^2*
        M^5*Sqrt[Pi/6]*u^7)/b^3 + (((449582641*I)/1075396608000)*d^13*K0^2*
        M^5*Sqrt[Pi/6]*u^7)/b^3 + (((622716643*I)/2509258752000)*d^15*K0^2*
        M^5*Sqrt[Pi/6]*u^7)/b^3 - (((1893603584801*I)/12274703400960)*d*K1*
        M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) + (((6792963418147*I)/30686758502400)*
        d^3*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((458036522921*I)/5579410636800)*d^5*K1*M^5*Sqrt[Pi/6]*u^7)/
       (b^3*E^u) + (((76568140531*I)/1022891950080)*d^7*K1*M^5*Sqrt[Pi/6]*
        u^7)/(b^3*E^u) - (((1241088923*I)/56357683200)*d^9*K1*M^5*Sqrt[Pi/6]*
        u^7)/(b^3*E^u) - (((37871263*I)/1135411200)*d^11*K1*M^5*Sqrt[Pi/6]*
        u^7)/(b^3*E^u) - (((44084737*I)/9840230400)*d^13*K1*M^5*Sqrt[Pi/6]*
        u^7)/(b^3*E^u) - (((218989855421*I)/6586804224000)*d*K1^2*M^5*
        Sqrt[Pi/6]*u^7)/b^3 + (((370963225351*I)/2634721689600)*d^5*K1^2*M^5*
        Sqrt[Pi/6]*u^7)/b^3 - (((153736200493*I)/5269443379200)*d^7*K1^2*M^5*
        Sqrt[Pi/6]*u^7)/b^3 - (((54625837243*I)/1646701056000)*d^9*K1^2*M^5*
        Sqrt[Pi/6]*u^7)/b^3 - (((1227995779*I)/289529856000)*d^11*K1^2*M^5*
        Sqrt[Pi/6]*u^7)/b^3 + (((163062377*I)/1881944064000)*d^13*K1^2*M^5*
        Sqrt[Pi/6]*u^7)/b^3 + (((4382173*I)/73801728000)*d^15*K1^2*M^5*
        Sqrt[Pi/6]*u^7)/b^3 - (((2498494340387*I)/52694433792000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) - (((1083078126623*I)/26347216896000)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + 
      (((3704819852299*I)/61373517004800)*d*K0*M^5*Sqrt[Pi/6]*u^8)/
       (b^3*E^u) - (((490011034993*I)/30686758502400)*d^3*K0*M^5*Sqrt[Pi/6]*
        u^8)/(b^3*E^u) - (((3204698311307*I)/61373517004800)*d^5*K0*M^5*
        Sqrt[Pi/6]*u^8)/(b^3*E^u) - (((254695735661*I)/5114459750400)*d^7*K0*
        M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + (((1270593413*I)/56357683200)*d^9*K0*
        M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + (((454949137*I)/14760345600)*d^11*K0*
        M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + (((125490437*I)/29520691200)*d^13*K0*
        M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + (((1184134469197*I)/23605198848000)*d*
        K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - (((162557878541*I)/13948526592000)*
        d^3*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((2009659852247*I)/43838226432000)*d^5*K1*M^5*Sqrt[Pi/6]*u^8)/
       (b^3*E^u) - (((210442005439*I)/5114459750400)*d^7*K1*M^5*Sqrt[Pi/6]*
        u^8)/(b^3*E^u) + (((565170997*I)/29520691200)*d^9*K1*M^5*Sqrt[Pi/6]*
        u^8)/(b^3*E^u) + (((989363*I)/38338560)*d^11*K1*M^5*Sqrt[Pi/6]*u^8)/
       (b^3*E^u) + (((104156051*I)/29520691200)*d^13*K1*M^5*Sqrt[Pi/6]*u^8)/
       (b^3*E^u) + (((915501301003*I)/8782405632000)*d*K0*K1*M^5*Sqrt[Pi/6]*
        u^8)/b^3 + (((19728252347*I)/351296225280)*d^3*K0*K1*M^5*Sqrt[Pi/6]*
        u^8)/b^3 - (((854078587507*I)/2927468544000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*
        u^8)/b^3 + (((73871091817*I)/5269443379200)*d^7*K0*K1*M^5*Sqrt[Pi/6]*
        u^8)/b^3 + (((2606802928259*I)/26347216896000)*d^9*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 + (((10886269451*I)/537698304000)*d^11*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 - (((545864551*I)/418209792000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 - (((99399083*I)/179232768000)*d^15*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 - (((823232681539*I)/38358448128000)*d*K0*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) + (((218559065393*I)/38358448128000)*d^3*K0*
        M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + (((11374200931*I)/684972288000)*d^5*
        K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + (((1038561695*I)/51144597504)*d^7*
        K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((3584681*I)/469647360)*d^9*K0*
        M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((8704693*I)/738017280)*d^11*K0*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((3174491*I)/1845043200)*d^13*K0*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((14036408111*I)/1197600768000)*d*K0^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 + (((22457319457*I)/337784832000)*d^5*K0^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 + (((40962836899*I)/2634721689600)*d^7*K0^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 - (((23847696479*I)/774918144000)*d^9*K0^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 - (((12080875033*I)/1881944064000)*d^11*K0^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 + (((2433739531*I)/1881944064000)*d^13*K0^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 + (((33392087*I)/89616384000)*d^15*K0^2*M^5*
        Sqrt[Pi/6]*u^9)/b^3 - (((12628741159*I)/608864256000)*d*K1*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) + (((2522911337*I)/327849984000)*d^3*K1*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) + (((29857521587*I)/2131024896000)*d^5*K1*
        M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) + (((1848356593*I)/101477376000)*d^7*K1*
        M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((2737802783*I)/387459072000)*d^9*K1*
        M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((3550063*I)/335462400)*d^11*K1*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((1058977*I)/691891200)*d^13*K1*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((42531056653*I)/4391202816000)*d*K1^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 + (((29825204221*I)/526944337920)*d^5*K1^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 + (((17540816743*I)/1881944064000)*d^7*K1^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 - (((6263516981*I)/268849152000)*d^9*K1^2*M^5*
        Sqrt[Pi/6]*u^9)/b^3 - (((1025495591*I)/209104896000)*d^11*K1^2*M^5*
        Sqrt[Pi/6]*u^9)/b^3 + (((45260771*I)/69701632000)*d^13*K1^2*M^5*
        Sqrt[Pi/6]*u^9)/b^3 + (((139648783*I)/627314688000)*d^15*K1^2*M^5*
        Sqrt[Pi/6]*u^9)/b^3 - (((21819857249*I)/627314688000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) - (((126930336209*I)/4391202816000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) + 
      (((29240809747*I)/19179224064000)*d*K0*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((10268995547*I)/2397403008000)*d^3*K0*M^5*Sqrt[Pi/6]*u^10)/
       (b^3*E^u) - (((102127508981*I)/19179224064000)*d^5*K0*M^5*Sqrt[Pi/6]*
        u^10)/(b^3*E^u) - (((3819403561*I)/799134336000)*d^7*K0*M^5*
        Sqrt[Pi/6]*u^10)/(b^3*E^u) + (((232622323*I)/193729536000)*d^9*K0*M^5*
        Sqrt[Pi/6]*u^10)/(b^3*E^u) + (((79*I)/29568)*d^11*K0*M^5*Sqrt[Pi/6]*
        u^10)/(b^3*E^u) + (((2345633*I)/5535129600)*d^13*K0*M^5*Sqrt[Pi/6]*
        u^10)/(b^3*E^u) + (((28155835717*I)/19179224064000)*d*K1*M^5*
        Sqrt[Pi/6]*u^10)/(b^3*E^u) + (((1225031779*I)/299675376000)*d^3*K1*
        M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) - (((9126103009*I)/1743565824000)*d^5*
        K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) - 
      (((3496824997*I)/799134336000)*d^7*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((61095773*I)/52835328000)*d^9*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((346459*I)/138378240)*d^11*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((2180687*I)/5535129600)*d^13*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((2471846441*I)/581188608000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((107254590629*I)/9880206336000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((187556914627*I)/9880206336000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((858630229*I)/67212288000)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((13936150721*I)/898200576000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((56377901*I)/18330624000)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((320132113*I)/201636864000)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((7934909*I)/22404096000)*d^15*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((2137*I)/18585600)*d*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((2347117*I)/5708102400)*d^3*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      (((13818241*I)/76108032000)*d^5*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      (((8071031*I)/9513504000)*d^7*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((1769437*I)/20756736000)*d^9*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((1181*I)/3326400)*d^11*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((4183*I)/65894400)*d^13*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((250986893*I)/4940103168000)*d*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((610460479*I)/449100288000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((109489141*I)/205837632000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((70920037*I)/41513472000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((5515231*I)/352864512000)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((9099967*I)/20163686400)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((33191*I)/435635200)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((25971637*I)/228324096000)*d*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((11350517*I)/28540512000)*d^3*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      (((41459491*I)/228324096000)*d^5*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      (((23426173*I)/28540512000)*d^7*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((1819997*I)/20756736000)*d^9*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((673*I)/1965600)*d^11*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((589*I)/9676800)*d^13*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((4662797*I)/99800064000)*d*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((2462188501*I)/1976041267200)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((2080622597*I)/3293402112000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((14089837357*I)/9880206336000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((24720617*I)/282291609600)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((482624029*I)/1411458048000)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((85291963*I)/1411458048000)*d^15*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((1590498989*I)/2470051584000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[6]*b^3) - (((1422309277*I)/1976041267200)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[6]*b^3) + (((71243*I)/28540512000)*d*K0*M^5*Sqrt[Pi/6]*
        u^12)/(b^3*E^u) + (((1429*I)/52272000)*d^3*K0*M^5*Sqrt[Pi/6]*u^12)/
       (b^3*E^u) + (((13369*I)/28540512000)*d^5*K0*M^5*Sqrt[Pi/6]*u^12)/
       (b^3*E^u) - (((57439*I)/1019304000)*d^7*K0*M^5*Sqrt[Pi/6]*u^12)/
       (b^3*E^u) - (((13369*I)/2594592000)*d^9*K0*M^5*Sqrt[Pi/6]*u^12)/
       (b^3*E^u) + (((29*I)/1123200)*d^11*K0*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) + 
      (((133*I)/24710400)*d^13*K0*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) + 
      (((70649*I)/28540512000)*d*K1*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) + 
      (((128917*I)/4756752000)*d^3*K1*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) + 
      (((5251*I)/28540512000)*d^5*K1*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) - 
      (((30487*I)/548856000)*d^7*K1*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) - 
      (((991*I)/199584000)*d^9*K1*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) + 
      (((2203*I)/86486400)*d^11*K1*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) + 
      (((83*I)/15724800)*d^13*K1*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) + 
      (((32667671*I)/4940103168000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((819087193*I)/4940103168000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((1271922221*I)/4940103168000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      (((1195260211*I)/4940103168000)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      (((3022862533*I)/4940103168000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((116084861*I)/705729024000)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((168425689*I)/705729024000)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((3432799*I)/100818432000)*d^15*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      ((I/24024000)*d*K0*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - 
      (((17*I)/36036000)*d^3*K0*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - 
      (((41*I)/72072000)*d^5*K0*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) + 
      (((29*I)/18018000)*d^7*K0*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - 
      ((I/1441440)*d^11*K0*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - 
      ((I/4804800)*d^13*K0*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) + 
      (((4159807*I)/2470051584000)*d*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((280561*I)/7841433600)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((119907197*I)/2470051584000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((139666979*I)/2470051584000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((8657251*I)/352864512000)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((1649299*I)/70572902400)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((15959*I)/5428684800)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      ((I/24024000)*d*K1*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - 
      (((17*I)/36036000)*d^3*K1*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - 
      (((41*I)/72072000)*d^5*K1*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) + 
      (((29*I)/18018000)*d^7*K1*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - 
      ((I/1441440)*d^11*K1*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - 
      ((I/4804800)*d^13*K1*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) + 
      (((3943481*I)/2470051584000)*d*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((80114941*I)/2470051584000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((6430643*I)/145297152000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((11275679*I)/224550144000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((7710893*I)/352864512000)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((1481749*I)/70572902400)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((62471*I)/23524300800)*d^15*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((5921441*I)/352864512000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[6]*b^3) + 
      (((5271151*I)/352864512000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[6]*b^3) + 
      ((I/8008000)*d^9*K0*M^5*Sqrt[(3*Pi)/2]*u^13)/(b^3*E^u) + 
      ((I/8008000)*d^9*K1*M^5*Sqrt[(3*Pi)/2]*u^13)/(b^3*E^u) - 
      (((222653*I)/1235025792000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((930521*I)/247005158400)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((8525009*I)/1235025792000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 + 
      (((127811*I)/14529715200)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 + 
      (((1462267*I)/112275072000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((969457*I)/176432256000)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((41081*I)/8401536000)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((103357*I)/176432256000)*d^15*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 + 
      (((359*I)/68612544000)*d*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((1291*I)/5881075200)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((141737*I)/617512896000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((21241*I)/56137536000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((11887*I)/88216128000)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((23*I)/157248000)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((179*I)/9801792000)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((59*I)/11435424000)*d*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((211*I)/980179200)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((5377*I)/23750496000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((114013*I)/308756448000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((49*I)/370656000)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((701*I)/4900896000)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((29*I)/1633632000)*d^15*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((1151*I)/13722508800)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[6]*b^3) + 
      (((1693*I)/20583763200)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[6]*b^3) - 
      ((I/6861254400)*d*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 - 
      (((67*I)/20583763200)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 - 
      ((I/117621504)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 + 
      (((43*I)/6861254400)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 + 
      (((5*I)/274450176)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 - 
      ((I/196035840)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 - 
      (((19*I)/2940537600)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 - 
      ((I/980179200)*d^15*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3)/Pi, 
    ((-2819139641687*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(41788178432000*b^3) - 
      (1909642362211*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/
       (114917490688000*b^3) - (1123974185561*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*
        u^3)/(28729372672000*b^3) - (219129962113*d^7*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^3)/(7182343168000*b^3) - 
      (186411188923*d^9*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(14364686336000*b^3) - 
      (12779624941*d^11*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(4104196096000*b^3) + 
      (12359591*d^13*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(631414784000*b^3) + 
      (((18737729*I)/123002880)*d*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((22757863*I)/123002880)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((66173*I)/2365440)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((67601*I)/8200192)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((7613*I)/20500480)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((101*I)/24600576)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((9037307*I)/30750720)*d*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((2074367*I)/10250240)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((233*I)/5632)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((14797*I)/15375360)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((3037*I)/30750720)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((19511719*I)/61501440)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) + 
      (((8317213*I)/15375360)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[6]*b^3) - 
      (((14941*I)/10250240)*d^9*K1^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 + 
      (63545002724429*d*K0*K1*M^5*u^3)/(376093605888000*b^3*Sqrt[6*Pi]) - 
      (60944378901149*d^3*K0*K1*M^5*u^3)/(3102772248576000*b^3*Sqrt[6*Pi]) + 
      (282849245260951*d^5*K0*K1*M^5*u^3)/(775693062144000*b^3*Sqrt[6*Pi]) - 
      (11755515405617*d^7*K0*K1*M^5*u^3)/(193923265536000*b^3*Sqrt[6*Pi]) + 
      (3006834866983*d^9*K0*K1*M^5*u^3)/(64641088512000*b^3*Sqrt[6*Pi]) + 
      (117742630609*d^11*K0*K1*M^5*u^3)/(12312588288000*b^3*Sqrt[6*Pi]) - 
      (42522673*d^13*K0*K1*M^5*u^3)/(631414784000*b^3*Sqrt[6*Pi]) + 
      (59954181921*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(2872937267200*b^3) - 
      (127212218789*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(7182343168000*b^3) + 
      (34191800611737*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/
       (459669962752000*b^3) + (9642731811989*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(114917490688000*b^3) - (588450579*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(14364686336000*b^3) + (1117304789*d^13*K0^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(32833568768000*b^3) - (10175603033*d*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(143646863360000*b^3) + (15653549679*d^3*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(2762439680000*b^3) - (1247986177287*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(22099517440000*b^3) + (124388558911*d^7*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(35911715840000*b^3) + (291729508689*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(574587453440000*b^3) + (25176350371*d^11*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^4)/(57458745344000*b^3) + 
      (22063044821*d^13*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/(32833568768000*b^3) - 
      (((134337283*I)/615014400)*d*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((13343089*I)/61501440)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((37722677*I)/153753600)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((26018249*I)/1845043200)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((1074257*I)/922521600)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (((6137*I)/33546240)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + 
      (171321323510503*d^3*K0^2*M^5*u^4)/(387846531072000*Sqrt[6]*b^3*
        Sqrt[Pi]) + (7642746401347*d^3*K1^2*M^5*u^4)/(34424248320000*Sqrt[6]*
        b^3*Sqrt[Pi]) + (((2281397*I)/29286400)*d^5*K0*K1*M^5*Sqrt[(3*Pi)/2]*
        u^4)/b^3 - (14558227493011*d*K0^2*M^5*u^4)/(51712870809600*b^3*
        Sqrt[6*Pi]) - (4341967318879417*d^5*K0^2*M^5*u^4)/
       (12411088994304000*b^3*Sqrt[6*Pi]) - 
      (891434305697269*d^7*K0^2*M^5*u^4)/(3102772248576000*b^3*Sqrt[6*Pi]) - 
      (147909977*d^9*K0^2*M^5*u^4)/(17220403200*b^3*Sqrt[6*Pi]) + 
      (3617664641*d^11*K0^2*M^5*u^4)/(2693378688000*b^3*Sqrt[6*Pi]) - 
      (4583344567*d^13*K0^2*M^5*u^4)/(32833568768000*b^3*Sqrt[6*Pi]) - 
      (35117570309999*d*K1^2*M^5*u^4)/(181803061440000*b^3*Sqrt[6*Pi]) + 
      (503747406931651*d^5*K1^2*M^5*u^4)/(1790060912640000*b^3*Sqrt[6*Pi]) - 
      (259302488042989*d^7*K1^2*M^5*u^4)/(1454424491520000*b^3*Sqrt[6*Pi]) + 
      (138199030949891*d^9*K1^2*M^5*u^4)/(15513861242880000*b^3*Sqrt[6*Pi]) - 
      (2053494692167*d^11*K1^2*M^5*u^4)/(1551386124288000*b^3*Sqrt[6*Pi]) - 
      (215197096469*d^13*K1^2*M^5*u^4)/(98500706304000*b^3*Sqrt[6*Pi]) + 
      (476890013511*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(13058805760000*b^3) - 
      (317449828671*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/(11049758720000*b^3) - 
      (12920161864251*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/
       (287293726720000*b^3) + (28860788337*d^11*K0*K1*M^5*Sqrt[3/(2*Pi)]*
        u^5)/(22099517440000*b^3) - (135254291077*d^13*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^5)/(164167843840000*b^3) + 
      (((68215307*I)/2460057600)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((49603109*I)/615014400)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((183629*I)/95846400)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((1733089*I)/3690086400)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((18199*I)/295206912)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((47609056237*I)/110702592000)*d*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((11933835451*I)/110702592000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((4994271883*I)/27675648000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((243153643*I)/15814656000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((617611*I)/316293120)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((1495327*I)/22140518400)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((39013295467*I)/55351296000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[6]*b^3) - (((3215489*I)/74547200)*d*K0^2*M^5*Sqrt[(3*Pi)/2]*u^5)/
       b^3 + (((380189*I)/6307840)*d^3*K0^2*M^5*Sqrt[(3*Pi)/2]*u^5)/b^3 - 
      (197683036657349*d*K0*K1*M^5*u^5)/(528881633280000*b^3*Sqrt[6*Pi]) + 
      (570271678141943*d^3*K0*K1*M^5*u^5)/(895030456320000*b^3*Sqrt[6*Pi]) - 
      (4885839675183617*d^5*K0*K1*M^5*u^5)/(23270791864320000*b^3*
        Sqrt[6*Pi]) + (51352851019*d^7*K0*K1*M^5*u^5)/
       (581188608000*b^3*Sqrt[6*Pi]) - (4015061539*d^9*K0*K1*M^5*u^5)/
       (154983628800*b^3*Sqrt[6*Pi]) - (4299414061157*d^11*K0*K1*M^5*u^5)/
       (596686970880000*b^3*Sqrt[6*Pi]) + (2116770497279*d^13*K0*K1*M^5*u^5)/
       (1477510594560000*b^3*Sqrt[6*Pi]) - 
      (4325795304219*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(1149174906880000*b^3) + 
      (3494411938361*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(143646863360000*b^3) - 
      (599890972249*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(287293726720000*b^3) + 
      (1238631325483*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(41041960960000*b^3) + 
      (93775633663*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(28729372672000*b^3) - 
      (103521983*d^13*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(3157073920000*b^3) + 
      (269078909027*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(287293726720000*b^3) - 
      (281925626107*d^3*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(55248793600000*b^3) - 
      (15194390826211*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (143646863360000*b^3) - (68051082173*d^7*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (2565122560000*b^3) + (2051013423451*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (143646863360000*b^3) + (1071205*d^11*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (631414784*b^3) + (378415304469*d^13*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (656671375360000*b^3) - (((108377309*I)/359424000)*d*K0*K1*M^5*
        Sqrt[Pi/6]*u^6)/b^3 + (((7906165363*I)/13837824000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6]*u^6)/b^3 - (((6675612439*I)/27675648000)*d^5*K0*K1*M^5*
        Sqrt[Pi/6]*u^6)/b^3 - (((31122541*I)/988416000)*d^7*K0*K1*M^5*
        Sqrt[Pi/6]*u^6)/b^3 + (((240419689*I)/27675648000)*d^9*K0*K1*M^5*
        Sqrt[Pi/6]*u^6)/b^3 - (((3108661*I)/553512960)*d^11*K0*K1*M^5*
        Sqrt[Pi/6]*u^6)/b^3 - (((13561*I)/71884800)*d^13*K0*K1*M^5*Sqrt[Pi/6]*
        u^6)/b^3 + (5644037127604367*d^3*K0^2*M^5*u^6)/
       (11635395932160000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (1981872369620411*d^3*K1^2*M^5*u^6)/(4475152281600000*Sqrt[6]*b^3*
        Sqrt[Pi]) - (17443238735378023*d*K0^2*M^5*u^6)/
       (93083167457280000*b^3*Sqrt[6*Pi]) - 
      (10876860330508043*d^5*K0^2*M^5*u^6)/(23270791864320000*b^3*
        Sqrt[6*Pi]) - (70975386586249*d^7*K0^2*M^5*u^6)/
       (3324398837760000*b^3*Sqrt[6*Pi]) + (715056011*d^9*K0^2*M^5*u^6)/
       (17220403200*b^3*Sqrt[6*Pi]) - (602371027381*d^11*K0^2*M^5*u^6)/
       (155138612428800*b^3*Sqrt[6*Pi]) - (63159884009*d^13*K0^2*M^5*u^6)/
       (28413665280000*b^3*Sqrt[6*Pi]) - (226986933438323*d*K1^2*M^5*u^6)/
       (2585643540480000*b^3*Sqrt[6*Pi]) - (61634125592561*d^5*K1^2*M^5*u^6)/
       (232707918643200*b^3*Sqrt[6*Pi]) + (129281234960663*d^7*K1^2*M^5*u^6)/
       (415549854720000*b^3*Sqrt[6*Pi]) - (31359585741863*d^9*K1^2*M^5*u^6)/
       (727212245760000*b^3*Sqrt[6*Pi]) + (7513882423*d^11*K1^2*M^5*u^6)/
       (4262049792000*b^3*Sqrt[6*Pi]) - (3628887905989*d^13*K1^2*M^5*u^6)/
       (17730127134720000*b^3*Sqrt[6*Pi]) - 
      (111169843641*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/(102604902400000*b^3) + 
      (2712145272479*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/
       (574587453440000*b^3) - (3982243334429*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*
        u^7)/(82083921920000*b^3) + (35495541959*d^7*K0*K1*M^5*Sqrt[3/(2*Pi)]*
        u^7)/(57458745344000*b^3) + (100636072261*d^9*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^7)/(574587453440000*b^3) - 
      (173399053131*d^11*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/(57458745344000*b^3) - 
      (953048871*d^13*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/(8208392192000*b^3) + 
      (((7607*I)/24192000)*d*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((18345791*I)/157248000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((3608089*I)/133056000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((17326931*I)/494208000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((9881659*I)/691891200)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((308171*I)/172972800)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((17099023*I)/307507200)*d*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((416939293*I)/4612608000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((180949*I)/9828000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((231310591*I)/13837824000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((252137*I)/53222400)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((1390399*I)/2767564800)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((24574591*I)/266112000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + 
      (((597343*I)/4193280)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + 
      (307075404137549*d*K0*K1*M^5*u^7)/(1187285299200000*b^3*Sqrt[6*Pi]) - 
      (22449808864122733*d^3*K0*K1*M^5*u^7)/(46541583728640000*b^3*
        Sqrt[6*Pi]) + (182378933797199*d^5*K0*K1*M^5*u^7)/
       (738755297280000*b^3*Sqrt[6*Pi]) + (143600069472031*d^7*K0*K1*M^5*u^7)/
       (930831674572800*b^3*Sqrt[6*Pi]) - (1007232809366783*d^9*K0*K1*M^5*
        u^7)/(46541583728640000*b^3*Sqrt[6*Pi]) - 
      (851776138189*d^11*K0*K1*M^5*u^7)/(62055444971520*b^3*Sqrt[6*Pi]) - 
      (87959552969*d^13*K0*K1*M^5*u^7)/(221626589184000*b^3*Sqrt[6*Pi]) + 
      (11121408681*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(143646863360000*b^3) - 
      (359257*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(93277184000*b^3) - 
      (3623378115431*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (1436468633600000*b^3) - (417269*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (2818816000*b^3) - (96695890149*d^13*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (328335687680000*b^3) + (123*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (801600800*b^3) - (194511463*d^3*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (652940288000*b^3) + (3893163679*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (1767961395200*b^3) - (5129759123*d^7*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (16416784384000*b^3) - (30876181592387*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^8)/(2872937267200000*b^3) + (50196387*d^13*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^8)/(485703680000*b^3) - (((522738901*I)/6918912000)*d*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 - (((17920121*I)/864864000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 + (((15040387*I)/106444800)*d^5*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 + (((4512029*I)/96096000)*d^7*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 - (((20012419*I)/329472000)*d^9*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 - (((398623*I)/14414400)*d^11*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 - (((183641*I)/51251200)*d^13*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 - (1129989824753*d^3*K0^2*M^5*u^8)/
       (9444314880000*Sqrt[6]*b^3*Sqrt[Pi]) - (28750331293*d^3*K1^2*M^5*u^8)/
       (6611020416000*Sqrt[6]*b^3*Sqrt[Pi]) + (5464060413523*d*K0^2*M^5*u^8)/
       (86188118016000*b^3*Sqrt[6*Pi]) + (918070477084757*d^5*K0^2*M^5*u^8)/
       (12928217702400000*b^3*Sqrt[6*Pi]) - (39660821*d^7*K0^2*M^5*u^8)/
       (10762752000*b^3*Sqrt[6*Pi]) - (5928116059*d^9*K0^2*M^5*u^8)/
       (290594304000*b^3*Sqrt[6*Pi]) + (939041*d^11*K0^2*M^5*u^8)/
       (62447616*b^3*Sqrt[6*Pi]) + (26237613161269*d^13*K0^2*M^5*u^8)/
       (8865063567360000*b^3*Sqrt[6*Pi]) + (23231737961*d*K1^2*M^5*u^8)/
       (831099709440*b^3*Sqrt[6*Pi]) - (2817074193973*d^5*K1^2*M^5*u^8)/
       (55078797312000*b^3*Sqrt[6*Pi]) + (2748244728227*d^7*K1^2*M^5*u^8)/
       (443253178368000*b^3*Sqrt[6*Pi]) + (2906662320908947*d^9*K1^2*M^5*u^8)/
       (77569306214400000*b^3*Sqrt[6*Pi]) + (2015525999*d^11*K1^2*M^5*u^8)/
       (193729536000*b^3*Sqrt[6*Pi]) + (8163164893*d^13*K1^2*M^5*u^8)/
       (13113999360000*b^3*Sqrt[6*Pi]) + (302753*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*
        u^9)/(27135180800*b^3) - (8079131*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^9)/
       (2345254912000*b^3) - (339210688021*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^9)/
       (287293726720000*b^3) - (102093272031*d^7*K0*K1*M^5*Sqrt[3/(2*Pi)]*
        u^9)/(287293726720000*b^3) - (12466655763*d^11*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^9)/(71823431680000*b^3) - 
      (1964969299*d^13*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^9)/(10260490240000*b^3) + 
      (((6774503*I)/768768000)*d*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((27461149*I)/532224000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((9462413*I)/288288000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((49593007*I)/2306304000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((50041*I)/3843840)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((2621161*I)/1383782400)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((44028937*I)/6918912000)*d*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((225083*I)/5068800)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((17157467*I)/864864000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((5432303*I)/329472000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((28907*I)/3326400)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((344363*I)/276756480)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((16947731*I)/432432000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) + 
      (((27206887*I)/864864000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) + 
      (3381988512997*d*K0*K1*M^5*u^9)/(54948741120000*b^3*Sqrt[6*Pi]) - 
      (845489991353789*d^3*K0*K1*M^5*u^9)/(6648797675520000*b^3*Sqrt[6*Pi]) + 
      (52936164956993*d^5*K0*K1*M^5*u^9)/(1551386124288000*b^3*Sqrt[6*Pi]) + 
      (1247054413987693*d^7*K0*K1*M^5*u^9)/(23270791864320000*b^3*
        Sqrt[6*Pi]) + (118859*d^9*K0*K1*M^5*u^9)/(99792000*b^3*Sqrt[6*Pi]) - 
      (9931663459559*d^11*K0*K1*M^5*u^9)/(646410885120000*b^3*Sqrt[6*Pi]) - 
      (620780530661*d^13*K0*K1*M^5*u^9)/(277033236480000*b^3*Sqrt[6*Pi]) + 
      (11*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(605696000*b^3) + 
      (29928867*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(493292800000*b^3) - 
      (7*d^9*K0^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(38720000*b^3) - 
      (19439503*d^13*K0^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(73289216000*b^3) + 
      (50151743*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(157853696000*b^3) - 
      (127*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(38635520*b^3) + 
      (465426069*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(7182343168000*b^3) + 
      (57423*d^13*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(678379520*b^3) - 
      (((679081*I)/133056000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((3213179*I)/185328000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((79306069*I)/5189184000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((9439279*I)/324324000)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((55349717*I)/5189184000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((2543011*I)/259459200)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (((306857*I)/207567360)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 - 
      (333778087*d^3*K0^2*M^5*u^10)/(242161920000*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (252667333*d^3*K1^2*M^5*u^10)/(62270208000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (51833105923*d*K0^2*M^5*u^10)/(18888629760000*b^3*Sqrt[6*Pi]) + 
      (2878401103*d^5*K0^2*M^5*u^10)/(726485760000*b^3*Sqrt[6*Pi]) - 
      (394938202231*d^7*K0^2*M^5*u^10)/(39956716800000*b^3*Sqrt[6*Pi]) + 
      (160223837*d^9*K0^2*M^5*u^10)/(1997835840000*b^3*Sqrt[6*Pi]) + 
      (1876187*d^11*K0^2*M^5*u^10)/(532224000*b^3*Sqrt[6*Pi]) + 
      (619393661*d^13*K0^2*M^5*u^10)/(395761766400*b^3*Sqrt[6*Pi]) + 
      (104853317161*d*K1^2*M^5*u^10)/(38358448128000*b^3*Sqrt[6*Pi]) + 
      (7192995829*d^5*K1^2*M^5*u^10)/(1525620096000*b^3*Sqrt[6*Pi]) - 
      (1730906927*d^7*K1^2*M^5*u^10)/(217945728000*b^3*Sqrt[6*Pi]) - 
      (55213758253*d^9*K1^2*M^5*u^10)/(1745309389824000*b^3*Sqrt[6*Pi]) + 
      (1241667121*d^11*K1^2*M^5*u^10)/(435891456000*b^3*Sqrt[6*Pi]) + 
      (1725911227*d^13*K1^2*M^5*u^10)/(5036967936000*b^3*Sqrt[6*Pi]) - 
      (277*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^11)/(287006720*b^3) - 
      (127*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^11)/(125565440*b^3) + 
      (19460303*d^7*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^11)/(7175168000*b^3) - 
      (13094233*d^9*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^11)/(718234316800*b^3) - 
      (119*d^11*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^11)/(6443008*b^3) + 
      (781243*d^13*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^11)/(15785369600*b^3) - 
      (((212027*I)/259459200)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((2524163*I)/648648000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((427939*I)/648648000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((371779*I)/259459200)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((5351*I)/23587200)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((1291*I)/5896800)*d*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((378473*I)/432432000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((729017*I)/216216000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((15539*I)/24024000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((4265*I)/3459456)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((7159*I)/37065600)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((46*I)/375375)*d*K0^2*M^5*Sqrt[(2*Pi)/3]*u^11)/b^3 + 
      (((2781431*I)/1297296000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6]*b^3) + 
      (((169097*I)/86486400)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[6]*b^3) + 
      (1247425661*d*K0*K1*M^5*u^11)/(670602240000*b^3*Sqrt[6*Pi]) - 
      (355735417*d^3*K0*K1*M^5*u^11)/(68108040000*b^3*Sqrt[6*Pi]) + 
      (4352084071*d^5*K0*K1*M^5*u^11)/(3814050240000*b^3*Sqrt[6*Pi]) - 
      (1517003339*d^7*K0*K1*M^5*u^11)/(348713164800*b^3*Sqrt[6*Pi]) + 
      (263184007573*d^9*K0*K1*M^5*u^11)/(872654694912000*b^3*Sqrt[6*Pi]) - 
      (1015950017*d^11*K0*K1*M^5*u^11)/(737662464000*b^3*Sqrt[6*Pi]) - 
      (1110535831*d^13*K0*K1*M^5*u^11)/(2131024896000*b^3*Sqrt[6*Pi]) - 
      (4*d^7*K1^2*M^5*Sqrt[2/(3*Pi)]*u^12)/(8513505*b^3) + 
      (2*d^9*K1^2*M^5*Sqrt[2/(3*Pi)]*u^12)/(1216215*b^3) - 
      (4*d^11*K1^2*M^5*Sqrt[2/(3*Pi)]*u^12)/(8513505*b^3) - 
      (((617*I)/11583000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((271*I)/693000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((3299*I)/27027000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((521*I)/27027000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((2251*I)/5405400)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((229*I)/3243240)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      (((604*I)/1126125)*d^7*K0*K1*M^5*Sqrt[(2*Pi)/3]*u^12)/b^3 - 
      (2175463*d^3*K0^2*M^5*u^12)/(17027010000*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (1508063*d^3*K1^2*M^5*u^12)/(11351340000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (7182379*d*K0^2*M^5*u^12)/(272432160000*b^3*Sqrt[6*Pi]) + 
      (92379359*d^5*K0^2*M^5*u^12)/(272432160000*b^3*Sqrt[6*Pi]) - 
      (346319*d^7*K0^2*M^5*u^12)/(1362160800*b^3*Sqrt[6*Pi]) - 
      (13963*d^9*K0^2*M^5*u^12)/(141523200*b^3*Sqrt[6*Pi]) + 
      (82051*d^11*K0^2*M^5*u^12)/(972972000*b^3*Sqrt[6*Pi]) + 
      (26711*d^13*K0^2*M^5*u^12)/(864864000*b^3*Sqrt[6*Pi]) + 
      (823439*d*K1^2*M^5*u^12)/(30270240000*b^3*Sqrt[6*Pi]) + 
      (13414213*d^5*K1^2*M^5*u^12)/(38918880000*b^3*Sqrt[6*Pi]) - 
      (1776389*d^7*K1^2*M^5*u^12)/(6810804000*b^3*Sqrt[6*Pi]) - 
      (4905463*d^9*K1^2*M^5*u^12)/(54486432000*b^3*Sqrt[6*Pi]) + 
      (18631*d^11*K1^2*M^5*u^12)/(227026800*b^3*Sqrt[6*Pi]) + 
      (24523*d^13*K1^2*M^5*u^12)/(864864000*b^3*Sqrt[6*Pi]) - 
      (457*d^7*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^13)/(5457375*b^3) - 
      (134*d^11*K0*K1*M^5*Sqrt[2/(3*Pi)]*u^13)/(42567525*b^3) + 
      (((647*I)/648648000)*d*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((4261*I)/648648000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((5657*I)/162162000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((347*I)/49896000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((17*I)/997920)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((439*I)/129729600)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((629*I)/648648000)*d*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((73*I)/11793600)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((5483*I)/162162000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((4349*I)/648648000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((43*I)/2594592)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((421*I)/129729600)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((4493*I)/324324000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[6]*b^3) + 
      (((4391*I)/324324000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[6]*b^3) + 
      (7571*d*K0*K1*M^5*u^13)/(4540536000*b^3*Sqrt[6*Pi]) - 
      (821*d^3*K0*K1*M^5*u^13)/(81081000*b^3*Sqrt[6*Pi]) + 
      (49403*d^5*K0*K1*M^5*u^13)/(4540536000*b^3*Sqrt[6*Pi]) + 
      (260201*d^7*K0*K1*M^5*u^13)/(1702701000*b^3*Sqrt[6*Pi]) + 
      (322747*d^9*K0*K1*M^5*u^13)/(13621608000*b^3*Sqrt[6*Pi]) - 
      (223*d^13*K0*K1*M^5*u^13)/(43243200*b^3*Sqrt[6*Pi]) - 
      ((I/18018000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((17*I)/27027000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((41*I)/54054000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 + 
      (((29*I)/13513500)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 + 
      ((I/2002000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      ((I/1081080)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      ((I/3603600)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (853*d^3*K0^2*M^5*u^14)/(17027010000*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (853*d^3*K1^2*M^5*u^14)/(17027010000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (103*d*K0^2*M^5*u^14)/(9729720000*b^3*Sqrt[6*Pi]) + 
      (19021*d^5*K0^2*M^5*u^14)/(68108040000*b^3*Sqrt[6*Pi]) - 
      (d^7*K0^2*M^5*u^14)/(2702700*b^3*Sqrt[6*Pi]) + (1999*d^9*K0^2*M^5*u^14)/
       (13621608000*b^3*Sqrt[6*Pi]) - (43*d^11*K0^2*M^5*u^14)/
       (378378000*b^3*Sqrt[6*Pi]) + (d^13*K0^2*M^5*u^14)/
       (10296000*b^3*Sqrt[6*Pi]) + (103*d*K1^2*M^5*u^14)/
       (9729720000*b^3*Sqrt[6*Pi]) + (19021*d^5*K1^2*M^5*u^14)/
       (68108040000*b^3*Sqrt[6*Pi]) - (d^7*K1^2*M^5*u^14)/
       (2702700*b^3*Sqrt[6*Pi]) + (1999*d^9*K1^2*M^5*u^14)/
       (13621608000*b^3*Sqrt[6*Pi]) - (43*d^11*K1^2*M^5*u^14)/
       (378378000*b^3*Sqrt[6*Pi]) + (d^13*K1^2*M^5*u^14)/
       (10296000*b^3*Sqrt[6*Pi]))/Pi, 
    ((((-173681*I)/544544)*d^3*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) + 
      (((3844501*I)/21781760)*d^5*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      (((6583*I)/622336)*d^7*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      (((19*I)/17017)*d^9*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) + 
      (((157*I)/340340)*d^11*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) - 
      (((59*I)/3111680)*d^13*K1*M^5*Sqrt[Pi/6]*u)/(b^3*E^u) + 
      (((139499*I)/2722720)*d*K1*M^5*Sqrt[(3*Pi)/2]*u)/(b^3*E^u) - 
      (((7*I)/3111680)*d^15*K1*M^5*Sqrt[(3*Pi)/2]*u)/(b^3*E^u) - 
      (((1512191*I)/43563520)*d*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((399053*I)/24893440)*d^5*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((336023*I)/87127040)*d^7*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((30373*I)/2263040)*d^9*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((1631*I)/3111680)*d^13*K0*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((173681*I)/544544)*d^3*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((3844501*I)/21781760)*d^5*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((6583*I)/622336)*d^7*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((19*I)/17017)*d^9*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((157*I)/340340)*d^11*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) - 
      (((59*I)/3111680)*d^13*K1*M^5*Sqrt[Pi/6]*u^2)/(b^3*E^u) + 
      (((1647253*I)/87127040)*d^3*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) + 
      (((47547*I)/34850816)*d^11*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) + 
      (((163*I)/24893440)*d^15*K0*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) + 
      (((139499*I)/2722720)*d*K1*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) - 
      (((7*I)/3111680)*d^15*K1*M^5*Sqrt[(3*Pi)/2]*u^2)/(b^3*E^u) - 
      (((13539656029*I)/654106252800)*d*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((98142421711*I)/1681987507200)*d^3*K0*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) - 
      (((1541146922149*I)/23547825100800)*d^5*K0*M^5*Sqrt[Pi/6]*u^3)/
       (b^3*E^u) + (((493424140057*I)/11773912550400)*d^7*K0*M^5*Sqrt[Pi/6]*
        u^3)/(b^3*E^u) - (((140170293509*I)/7849275033600)*d^9*K0*M^5*
        Sqrt[Pi/6]*u^3)/(b^3*E^u) + (((233387783*I)/54890035200)*d^11*K0*M^5*
        Sqrt[Pi/6]*u^3)/(b^3*E^u) - (((1631*I)/3111680)*d^13*K0*M^5*
        Sqrt[Pi/6]*u^3)/(b^3*E^u) + (((10698487477*I)/678057476096)*d*K0^2*
        M^5*Sqrt[Pi/6]*u^3)/b^3 - (((21491346601*I)/211892961280)*d^5*K0^2*
        M^5*Sqrt[Pi/6]*u^3)/b^3 + (((14295618991*I)/231155957760)*d^7*K0^2*
        M^5*Sqrt[Pi/6]*u^3)/b^3 - (((8389730521*I)/5085431070720)*d^9*K0^2*
        M^5*Sqrt[Pi/6]*u^3)/b^3 - (((61608649*I)/149571502080)*d^11*K0^2*M^5*
        Sqrt[Pi/6]*u^3)/b^3 + (((5463109*I)/254271553536)*d^13*K0^2*M^5*
        Sqrt[Pi/6]*u^3)/b^3 + (((2286671*I)/2542715535360)*d^15*K0^2*M^5*
        Sqrt[Pi/6]*u^3)/b^3 - (((116813*I)/2034172428288)*d^17*K0^2*M^5*
        Sqrt[Pi/6]*u^3)/b^3 + (((41021059*I)/3049446400)*d*K1*M^5*Sqrt[Pi/6]*
        u^3)/(b^3*E^u) - (((20373779*I)/18296678400)*d^3*K1*M^5*Sqrt[Pi/6]*
        u^3)/(b^3*E^u) + (((1072684883*I)/18296678400)*d^7*K1*M^5*Sqrt[Pi/6]*
        u^3)/(b^3*E^u) - (((321697*I)/13578240)*d^9*K1*M^5*Sqrt[Pi/6]*u^3)/
       (b^3*E^u) + (((4354243*I)/746803200)*d^11*K1*M^5*Sqrt[Pi/6]*u^3)/
       (b^3*E^u) - (((47587*I)/62233600)*d^13*K1*M^5*Sqrt[Pi/6]*u^3)/
       (b^3*E^u) + (((67*I)/2928640)*d^15*K1*M^5*Sqrt[Pi/6]*u^3)/(b^3*E^u) + 
      (((7120607423*I)/231155957760)*d*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((386170031*I)/3492741120)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((33470055247*I)/635678883840)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((3479998087*I)/423785922560)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((3835049*I)/6985482240)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((19826987*I)/79459860480)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((1046681*I)/127135776768)*d^15*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((4209113*I)/2542715535360)*d^17*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((21903487607*I)/847571845120)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[6]*b^3) - (((45275275*I)/465698816)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[6]*b^3) + (((163*I)/24893440)*d^15*K0*M^5*Sqrt[(3*Pi)/2]*u^3)/
       (b^3*E^u) - (((212901713*I)/12197785600)*d^5*K1*M^5*Sqrt[(3*Pi)/2]*
        u^3)/(b^3*E^u) - (((1393273919*I)/130821250560)*d*K0*M^5*Sqrt[Pi/6]*
        u^4)/(b^3*E^u) + (((248155037293*I)/4709565020160)*d^3*K0*M^5*
        Sqrt[Pi/6]*u^4)/(b^3*E^u) - (((721558869937*I)/9419130040320)*d^5*K0*
        M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + (((15058549823*I)/367934767200)*d^7*
        K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - (((172205124583*I)/15698550067200)*
        d^9*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((641783749*I)/109780070400)*d^11*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((132307*I)/124467200)*d^13*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - 
      (((1759*I)/9957376)*d^15*K0*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((865372642348987*I)/9042364838707200)*d*K1*M^5*Sqrt[Pi/6]*u^4)/
       (b^3*E^u) - (((295431822669727*I)/3014121612902400)*d^3*K1*M^5*
        Sqrt[Pi/6]*u^4)/(b^3*E^u) - (((336192666946291*I)/3014121612902400)*
        d^5*K1*M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + 
      (((1255172994573599*I)/9042364838707200)*d^7*K1*M^5*Sqrt[Pi/6]*u^4)/
       (b^3*E^u) - (((90824938674053*I)/3014121612902400)*d^9*K1*M^5*
        Sqrt[Pi/6]*u^4)/(b^3*E^u) + (((41332446703*I)/7025924505600)*d^11*K1*
        M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) - (((244308737*I)/334567833600)*d^13*K1*
        M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + (((1559339*I)/66913566720)*d^15*K1*
        M^5*Sqrt[Pi/6]*u^4)/(b^3*E^u) + (((47069819055767*I)/213588104970240)*
        d*K0*K1*M^5*Sqrt[Pi/6]*u^4)/b^3 - 
      (((114064718310619*I)/266985131212800)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^4)/
       b^3 + (((13563430730147*I)/66746282803200)*d^5*K0*K1*M^5*Sqrt[Pi/6]*
        u^4)/b^3 - (((1746687123803*I)/266985131212800)*d^7*K0*K1*M^5*
        Sqrt[Pi/6]*u^4)/b^3 + (((1117916304451*I)/106794052485120)*d^9*K0*K1*
        M^5*Sqrt[Pi/6]*u^4)/b^3 - (((10350063263*I)/38140733030400)*d^11*K0*
        K1*M^5*Sqrt[Pi/6]*u^4)/b^3 + (((25215713*I)/1003703500800)*d^13*K0*K1*
        M^5*Sqrt[Pi/6]*u^4)/b^3 + (((8276309*I)/3390287380480)*d^17*K0*K1*M^5*
        Sqrt[Pi/6]*u^4)/b^3 - (((49157477*I)/4237859225600)*d^15*K0*K1*M^5*
        Sqrt[(3*Pi)/2]*u^4)/b^3 + (((317368656564461*I)/5167065622118400)*d*
        K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((901643895182599*I)/12056486451609600)*d^3*K0*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) - (((10090841919023*I)/267921921146880)*d^5*K0*M^5*
        Sqrt[Pi/6]*u^5)/(b^3*E^u) + (((2014513110287767*I)/36169459354828800)*
        d^7*K0*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) - 
      (((29439600286711*I)/4018828817203200)*d^9*K0*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) + (((490776701*I)/144121528320)*d^11*K0*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) - (((727958929*I)/1338271334400)*d^13*K0*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) - (((11004089*I)/53530853376)*d^15*K0*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) + (((68426392839463*I)/854352419880960)*d*K0^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 + (((17279436378257*I)/133492565606400)*d^5*K0^2*
        M^5*Sqrt[Pi/6]*u^5)/b^3 - (((33464358434911*I)/1067940524851200)*d^7*
        K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + (((146320711799*I)/32859708456960)*d^9*
        K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - (((10239864931*I)/152562932121600)*
        d^11*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((4946080729*I)/76281466060800)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + 
      (((154347295074527*I)/1808472967741440)*d*K1*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) - (((13613117115893*I)/86117760368640)*d^3*K1*M^5*Sqrt[Pi/6]*
        u^5)/(b^3*E^u) + (((207570801342893*I)/3014121612902400)*d^5*K1*M^5*
        Sqrt[Pi/6]*u^5)/(b^3*E^u) - (((26881931143681*I)/9042364838707200)*
        d^7*K1*M^5*Sqrt[Pi/6]*u^5)/(b^3*E^u) + 
      (((12704431622299*I)/3014121612902400)*d^9*K1*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) + (((606015001*I)/180151910400)*d^11*K1*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) - (((23885699*I)/30415257600)*d^13*K1*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) + (((2815627*I)/66913566720)*d^15*K1*M^5*Sqrt[Pi/6]*u^5)/
       (b^3*E^u) + (((7043094012179723*I)/149511673479168000)*d*K1^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 + (((25579084743109*I)/93444795924480)*d^5*K1^2*
        M^5*Sqrt[Pi/6]*u^5)/b^3 - (((17887449522031*I)/136915451904000)*d^7*
        K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + (((23969105130473*I)/1686221881344000)*
        d^9*K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - 
      (((1123824113827*I)/457688796364800)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^5)/
       b^3 + (((459158599993*I)/1144221990912000)*d^13*K1^2*M^5*Sqrt[Pi/6]*
        u^5)/b^3 - (((64788696743*I)/2288443981824000)*d^15*K1^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 + (((113470349*I)/140827321958400)*d^17*K1^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 - (((195040362822863*I)/1067940524851200)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) - 
      (((2520880319226149*I)/12459306123264000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[6]*b^3) - (((93588609*I)/16951436902400)*d^15*K0^2*M^5*
        Sqrt[(3*Pi)/2]*u^5)/b^3 + (((567329*I)/1937307074560)*d^17*K0^2*M^5*
        Sqrt[(3*Pi)/2]*u^5)/b^3 + (((1272625772866043*I)/36169459354828800)*d*
        K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) - 
      (((595630173771089*I)/7233891870965760)*d^3*K0*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((612365258301239*I)/36169459354828800)*d^5*K0*M^5*
        Sqrt[Pi/6]*u^6)/(b^3*E^u) + (((366958540275487*I)/4018828817203200)*
        d^7*K0*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) - 
      (((826406861844581*I)/12056486451609600)*d^9*K0*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) - (((20302990193*I)/7664644915200)*d^11*K0*M^5*Sqrt[Pi/6]*
        u^6)/(b^3*E^u) + (((2349298403*I)/267654266880)*d^13*K0*M^5*
        Sqrt[Pi/6]*u^6)/(b^3*E^u) + (((118624417*I)/89218088960)*d^15*K0*M^5*
        Sqrt[Pi/6]*u^6)/(b^3*E^u) + (((515948055064303*I)/7233891870965760)*d*
        K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) - 
      (((15528769784309*I)/111290644168704)*d^3*K1*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((49280750291*I)/8684143902720)*d^5*K1*M^5*Sqrt[Pi/6]*
        u^6)/(b^3*E^u) + (((1527989867256217*I)/12056486451609600)*d^7*K1*M^5*
        Sqrt[Pi/6]*u^6)/(b^3*E^u) - (((458807362552963*I)/7233891870965760)*
        d^9*K1*M^5*Sqrt[Pi/6]*u^6)/(b^3*E^u) - 
      (((476096418263*I)/84311094067200)*d^11*K1*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((3360423697*I)/802962800640)*d^13*K1*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) + (((161915657*I)/236165529600)*d^15*K1*M^5*Sqrt[Pi/6]*u^6)/
       (b^3*E^u) - (((493299241513417*I)/9344479592448000)*d*K0*K1*M^5*
        Sqrt[Pi/6]*u^6)/b^3 - (((3648655015849*I)/129784438784000)*d^3*K0*K1*
        M^5*Sqrt[Pi/6]*u^6)/b^3 + (((20106408996991*I)/93444795924480)*d^5*K0*
        K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - (((55947075673*I)/418209792000)*d^7*K0*
        K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - (((455317274803*I)/2002388484096000)*d^9*
        K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - (((196959859*I)/120191385600)*d^11*K0*
        K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + (((29263048103*I)/20432535552000)*d^13*
        K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - (((491769607*I)/10216267776000)*d^15*
        K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - (((641801863*I)/114422199091200)*d^17*
        K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - 
      (((52402772000027*I)/4018828817203200)*d*K0*M^5*Sqrt[Pi/6]*u^7)/
       (b^3*E^u) + (((1194402264364363*I)/36169459354828800)*d^3*K0*M^5*
        Sqrt[Pi/6]*u^7)/(b^3*E^u) - (((15275288586011*I)/4018828817203200)*
        d^5*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((941267169935471*I)/12056486451609600)*d^7*K0*M^5*Sqrt[Pi/6]*u^7)/
       (b^3*E^u) + (((2892483804362639*I)/36169459354828800)*d^9*K0*M^5*
        Sqrt[Pi/6]*u^7)/(b^3*E^u) + (((34147758061*I)/84311094067200)*d^11*K0*
        M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - (((13080144613*I)/802962800640)*d^13*
        K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - (((8817436759*I)/4014814003200)*
        d^15*K0*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((11375939447219*I)/778706632704000)*d*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((15247440562577*I)/622965306163200)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^7)/
       b^3 + (((25480536271831*I)/1334925656064000)*d^7*K0^2*M^5*Sqrt[Pi/6]*
        u^7)/b^3 + (((4094603980793*I)/235575115776000)*d^9*K0^2*M^5*
        Sqrt[Pi/6]*u^7)/b^3 - (((1754867512183*I)/114422199091200)*d^11*K0^2*
        M^5*Sqrt[Pi/6]*u^7)/b^3 - (((2251651894039*I)/572110995456000)*d^13*
        K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + (((9389586337*I)/572110995456000)*d^15*
        K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + (((596958881*I)/8801707622400)*d^17*
        K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((924032091691343*I)/21701675612897280)*d*K1*M^5*Sqrt[Pi/6]*u^7)/
       (b^3*E^u) + (((481217868931417*I)/3288132668620800)*d^3*K1*M^5*
        Sqrt[Pi/6]*u^7)/(b^3*E^u) - (((8777018479919*I)/71340156518400)*d^5*
        K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((733538452172237*I)/15501196866355200)*d^7*K1*M^5*Sqrt[Pi/6]*u^7)/
       (b^3*E^u) + (((2788889015365669*I)/36169459354828800)*d^9*K1*M^5*
        Sqrt[Pi/6]*u^7)/(b^3*E^u) + (((523374713063*I)/252933282201600)*d^11*
        K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - (((2961900521*I)/267654266880)*
        d^13*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((557827561*I)/364983091200)*d^15*K1*M^5*Sqrt[Pi/6]*u^7)/(b^3*E^u) - 
      (((118825450395173*I)/12459306123264000)*d*K1^2*M^5*Sqrt[Pi/6]*u^7)/
       b^3 - (((474926447781217*I)/11213375510937600)*d^5*K1^2*M^5*Sqrt[Pi/6]*
        u^7)/b^3 + (((56142266129687*I)/8009553936384000)*d^7*K1^2*M^5*
        Sqrt[Pi/6]*u^7)/b^3 + (((20344705696379*I)/1334925656064000)*d^9*K1^2*
        M^5*Sqrt[Pi/6]*u^7)/b^3 - (((4734270338351*I)/889950437376000)*d^11*
        K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - (((11180172551*I)/9779675136000)*d^13*
        K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - (((476198719*I)/104020180992000)*d^15*
        K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + (((6470981533*I)/457688796364800)*d^17*
        K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + (((11984933127829*I)/549675270144000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + 
      (((2023692199951381*I)/56066877554688000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[6]*b^3) + (((1934955229046659*I)/27127094516121600)*d*K0*M^5*
        Sqrt[Pi/6]*u^8)/(b^3*E^u) - (((605854351814317*I)/6028243225804800)*
        d^3*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((828108149977*I)/2260591209676800)*d^5*K0*M^5*Sqrt[Pi/6]*u^8)/
       (b^3*E^u) + (((3185767585516129*I)/54254189032243200)*d^7*K0*M^5*
        Sqrt[Pi/6]*u^8)/(b^3*E^u) - (((493242327175163*I)/9042364838707200)*
        d^9*K0*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + 
      (((28495125643*I)/3613332602880)*d^11*K0*M^5*Sqrt[Pi/6]*u^8)/
       (b^3*E^u) + (((497633069*I)/33456783360)*d^13*K0*M^5*Sqrt[Pi/6]*u^8)/
       (b^3*E^u) + (((179299433*I)/95590809600)*d^15*K0*M^5*Sqrt[Pi/6]*u^8)/
       (b^3*E^u) + (((10277538706050481*I)/135635472580608000)*d*K1*M^5*
        Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((12024341049583703*I)/90423648387072000)*d^3*K1*M^5*Sqrt[Pi/6]*u^8)/
       (b^3*E^u) + (((100728134679301*I)/2511768010752000)*d^5*K1*M^5*
        Sqrt[Pi/6]*u^8)/(b^3*E^u) + (((2638402753177781*I)/54254189032243200)*
        d^7*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((2253070999742933*I)/45211824193536000)*d^9*K1*M^5*Sqrt[Pi/6]*u^8)/
       (b^3*E^u) + (((3228776814401*I)/632333205504000)*d^11*K1*M^5*
        Sqrt[Pi/6]*u^8)/(b^3*E^u) + (((3672642989*I)/313657344000)*d^13*K1*
        M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) + (((14956801141*I)/10037035008000)*
        d^15*K1*M^5*Sqrt[Pi/6]*u^8)/(b^3*E^u) - 
      (((68978320231*I)/34673393664000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((1083355044907*I)/19161612288000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((12179966011127*I)/800955393638400)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^8)/
       b^3 - (((336845101972793*I)/4004776968192000)*d^7*K0*K1*M^5*Sqrt[Pi/6]*
        u^8)/b^3 + (((267754094303*I)/58893778944000)*d^9*K0*K1*M^5*
        Sqrt[Pi/6]*u^8)/b^3 + (((131412306487153*I)/4004776968192000)*d^11*K0*
        K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + (((4431173397461*I)/572110995456000)*
        d^13*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((3653086159*I)/21189296128000)*d^15*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((833830817*I)/5085431070720)*d^17*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((15152811784075883*I)/542541890322432000)*d*K0*M^5*Sqrt[Pi/6]*u^9)/
       (b^3*E^u) + (((356138972637293*I)/20094144086016000)*d^3*K0*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) + (((1583363265862277*I)/60282432258048000)*
        d^5*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      (((431887734173689*I)/21701675612897280)*d^7*K0*M^5*Sqrt[Pi/6]*u^9)/
       (b^3*E^u) + (((398571678352021*I)/20094144086016000)*d^9*K0*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((809464544389*I)/114969673728000)*d^11*
        K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((160283575747*I)/20074070016000)*
        d^13*K0*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      (((19447383889*I)/20074070016000)*d^15*K0*M^5*Sqrt[Pi/6]*u^9)/
       (b^3*E^u) - (((443432882475827*I)/56066877554688000)*d*K0^2*M^5*
        Sqrt[Pi/6]*u^9)/b^3 + (((1829377470979*I)/101939777372160)*d^5*K0^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 + (((16881981656447*I)/364070633472000)*d^7*
        K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - (((125676179621*I)/14002716672000)*d^9*
        K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - (((76297737638453*I)/4004776968192000)*
        d^11*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((706394373691*I)/190703665152000)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((9667493549*I)/27243380736000)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((10122498473*I)/76281466060800)*d^17*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((238875555646141*I)/9864398005862400)*d*K1*M^5*Sqrt[Pi/6]*u^9)/
       (b^3*E^u) + (((1787016774794543*I)/108508378064486400)*d^3*K1*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      (((12025925279465717*I)/542541890322432000)*d^5*K1*M^5*Sqrt[Pi/6]*u^9)/
       (b^3*E^u) - (((1133774330420309*I)/60282432258048000)*d^7*K1*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) + 
      (((9675932426633911*I)/542541890322432000)*d^9*K1*M^5*Sqrt[Pi/6]*u^9)/
       (b^3*E^u) - (((7320936229907*I)/1264666411008000)*d^11*K1*M^5*
        Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((137033293259*I)/20074070016000)*d^13*
        K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - (((50009611079*I)/60222210048000)*
        d^15*K1*M^5*Sqrt[Pi/6]*u^9)/(b^3*E^u) - 
      (((262845284959*I)/42378592256000)*d*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((57434520215249*I)/4004776968192000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^9)/
       b^3 + (((117004183785443*I)/4004776968192000)*d^7*K1^2*M^5*Sqrt[Pi/6]*
        u^9)/b^3 - (((12814177692097*I)/2002388484096000)*d^9*K1^2*M^5*
        Sqrt[Pi/6]*u^9)/b^3 - (((886709603621*I)/72814126694400)*d^11*K1^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 - (((3976734739*I)/1602551808000)*d^13*K1^2*
        M^5*Sqrt[Pi/6]*u^9)/b^3 + (((78963139559*I)/572110995456000)*d^15*
        K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + (((11966533159*I)/163460284416000)*
        d^17*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((41494998345617*I)/1649025810432000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[6]*b^3) - (((695900030687*I)/42155547033600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[6]*b^3) + 
      (((425728913458253*I)/54254189032243200)*d*K0*M^5*Sqrt[Pi/6]*u^10)/
       (b^3*E^u) - (((867628540249*I)/596199879475200)*d^3*K0*M^5*Sqrt[Pi/6]*
        u^10)/(b^3*E^u) - (((2646305456648947*I)/271270945161216000)*d^5*K0*
        M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((503705166653341*I)/271270945161216000)*d^7*K0*M^5*Sqrt[Pi/6]*u^10)/
       (b^3*E^u) - (((1222374611101421*I)/271270945161216000)*d^9*K0*M^5*
        Sqrt[Pi/6]*u^10)/(b^3*E^u) + (((57118763599*I)/19161612288000)*d^11*
        K0*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((27183324869*I)/10037035008000)*d^13*K0*M^5*Sqrt[Pi/6]*u^10)/
       (b^3*E^u) + (((9744395839*I)/30111105024000)*d^15*K0*M^5*Sqrt[Pi/6]*
        u^10)/(b^3*E^u) + (((2051158393280587*I)/271270945161216000)*d*K1*M^5*
        Sqrt[Pi/6]*u^10)/(b^3*E^u) - (((196668580582391*I)/90423648387072000)*
        d^3*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) - 
      (((2363054283661073*I)/271270945161216000)*d^5*K1*M^5*Sqrt[Pi/6]*u^10)/
       (b^3*E^u) + (((375134926223*I)/178350391296000)*d^7*K1*M^5*Sqrt[Pi/6]*
        u^10)/(b^3*E^u) - (((225666839056291*I)/54254189032243200)*d^9*K1*M^5*
        Sqrt[Pi/6]*u^10)/(b^3*E^u) + (((1676546127589*I)/632333205504000)*
        d^11*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((1631460473*I)/669135667200)*d^13*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((159466963*I)/547474636800)*d^15*K1*M^5*Sqrt[Pi/6]*u^10)/(b^3*E^u) + 
      (((146777829851057*I)/42050158166016000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^10)/
       b^3 + (((18514582326841*I)/778706632704000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*
        u^10)/b^3 - (((8966516385503*I)/637123608576000)*d^5*K0*K1*M^5*
        Sqrt[Pi/6]*u^10)/b^3 - (((23125227798347*I)/600716545228800)*d^7*K0*
        K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + (((2328855584591*I)/300358272614400)*
        d^9*K0*K1*M^5*Sqrt[Pi/6]*u^10)/b^3 + 
      (((3602564524331*I)/231044825088000)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^10)/
       b^3 + (((1145934917639*I)/429083246592000)*d^13*K0*K1*M^5*Sqrt[Pi/6]*
        u^10)/b^3 - (((81384836009*I)/143027748864000)*d^15*K0*K1*M^5*
        Sqrt[Pi/6]*u^10)/b^3 - (((41430296503*I)/286055497728000)*d^17*K0*K1*
        M^5*Sqrt[Pi/6]*u^10)/b^3 - (((13683536442713*I)/22605912096768000)*d*
        K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((21062688244051*I)/13563547258060800)*d^3*K0*M^5*Sqrt[Pi/6]*u^11)/
       (b^3*E^u) + (((144314017171657*I)/67817736290304000)*d^5*K0*M^5*
        Sqrt[Pi/6]*u^11)/(b^3*E^u) + (((4141695235151*I)/6165248753664000)*
        d^7*K0*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      (((5776356859463*I)/7535304032256000)*d^9*K0*M^5*Sqrt[Pi/6]*u^11)/
       (b^3*E^u) - (((116352248081*I)/158083301376000)*d^11*K0*M^5*Sqrt[Pi/6]*
        u^11)/(b^3*E^u) - (((4517834381*I)/7527776256000)*d^13*K0*M^5*
        Sqrt[Pi/6]*u^11)/(b^3*E^u) - (((60181073*I)/836419584000)*d^15*K0*M^5*
        Sqrt[Pi/6]*u^11)/(b^3*E^u) - (((1111896802637*I)/2628134885376000)*d*
        K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + (((92938793713*I)/194676658176000)*
        d^5*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((13633903021*I)/2310448250880)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((744767461*I)/858166493184)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((13878426523*I)/5251018752000)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((25780261319*I)/107270811648000)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((2777736253*I)/11918979072000)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((52305223*I)/1324331008000)*d^17*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((65294573263*I)/112095431884800)*d*K1*M^5*Sqrt[Pi/6]*u^11)/
       (b^3*E^u) - (((100081823835599*I)/67817736290304000)*d^3*K1*M^5*
        Sqrt[Pi/6]*u^11)/(b^3*E^u) + (((142555928088209*I)/67817736290304000)*
        d^5*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) + 
      (((37294823673829*I)/67817736290304000)*d^7*K1*M^5*Sqrt[Pi/6]*u^11)/
       (b^3*E^u) + (((48566439059431*I)/67817736290304000)*d^9*K1*M^5*
        Sqrt[Pi/6]*u^11)/(b^3*E^u) - (((15436435447*I)/22583328768000)*d^11*
        K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((323894569*I)/579059712000)*d^13*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((504270649*I)/7527776256000)*d^15*K1*M^5*Sqrt[Pi/6]*u^11)/(b^3*E^u) - 
      (((2526944311079*I)/6307523724902400)*d*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((6777758880073*I)/15768809312256000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^11)/
       b^3 + (((11547496270613*I)/2252687044608000)*d^7*K1^2*M^5*Sqrt[Pi/6]*
        u^11)/b^3 - (((162894540577*I)/225268704460800)*d^9*K1^2*M^5*
        Sqrt[Pi/6]*u^11)/b^3 - (((4943857620553*I)/2252687044608000)*d^11*
        K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - (((16788826597*I)/64362486988800)*
        d^13*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((2065606897*I)/12872497397760)*d^15*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((19008171071*I)/643624869888000)*d^17*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((394485632201*I)/159280902144000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[6]*b^3) - (((6833211387241*I)/3153761862451200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[6]*b^3) + (((112525400249*I)/2422062010368000)*d*
        K0*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) + 
      (((924156147217*I)/5651478024192000)*d^3*K0*M^5*Sqrt[Pi/6]*u^12)/
       (b^3*E^u) - (((817559488861*I)/16954434072576000)*d^5*K0*M^5*
        Sqrt[Pi/6]*u^12)/(b^3*E^u) - (((1473966876323*I)/5651478024192000)*
        d^7*K0*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) - 
      (((15615919003*I)/140119289856000)*d^9*K0*M^5*Sqrt[Pi/6]*u^12)/
       (b^3*E^u) + (((90724093*I)/806547456000)*d^11*K0*M^5*Sqrt[Pi/6]*u^12)/
       (b^3*E^u) + (((7829213*I)/89616384000)*d^13*K0*M^5*Sqrt[Pi/6]*u^12)/
       (b^3*E^u) + (((20038621*I)/1881944064000)*d^15*K0*M^5*Sqrt[Pi/6]*u^12)/
       (b^3*E^u) + (((778301072233*I)/16954434072576000)*d*K1*M^5*Sqrt[Pi/6]*
        u^12)/(b^3*E^u) + (((533462918281*I)/3390886814515200)*d^3*K1*M^5*
        Sqrt[Pi/6]*u^12)/(b^3*E^u) - (((374696381*I)/7387552972800)*d^5*K1*
        M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) - 
      (((1408836753997*I)/5651478024192000)*d^7*K1*M^5*Sqrt[Pi/6]*u^12)/
       (b^3*E^u) - (((1768058232373*I)/16954434072576000)*d^9*K1*M^5*
        Sqrt[Pi/6]*u^12)/(b^3*E^u) + (((12735878201*I)/118562476032000)*d^11*
        K1*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) + 
      (((67332691*I)/806547456000)*d^13*K1*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) + 
      (((1470751*I)/144764928000)*d^15*K1*M^5*Sqrt[Pi/6]*u^12)/(b^3*E^u) + 
      (((6255310619*I)/132511002624000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 + 
      (((11055692357*I)/17599117536000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((60153972617*I)/563171761152000)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^12)/b^3 - 
      (((227512300447*I)/140792940288000)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^12)/
       b^3 + (((813735487*I)/2371249520640)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^12)/
       b^3 + (((67312691833*I)/70396470144000)*d^11*K0*K1*M^5*Sqrt[Pi/6]*
        u^12)/b^3 - (((5290990403*I)/80453108736000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6]*u^12)/b^3 - (((24829553*I)/151227648000)*d^15*K0*K1*M^5*
        Sqrt[Pi/6]*u^12)/b^3 - (((1014332717*I)/45973204992000)*d^17*K0*K1*
        M^5*Sqrt[Pi/6]*u^12)/b^3 - (((2386389007*I)/2119304259072000)*d*K0*
        M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - (((26833676347*I)/2119304259072000)*
        d^3*K0*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - 
      (((2330303383*I)/423860851814400)*d^5*K0*M^5*Sqrt[Pi/6]*u^13)/
       (b^3*E^u) + (((1527718433*I)/64221341184000)*d^7*K0*M^5*Sqrt[Pi/6]*
        u^13)/(b^3*E^u) + (((125303261*I)/8310997094400)*d^9*K0*M^5*
        Sqrt[Pi/6]*u^13)/(b^3*E^u) - (((155348911*I)/14820309504000)*d^11*K0*
        M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - (((5701523*I)/705729024000)*d^13*K0*
        M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - (((79879*I)/78414336000)*d^15*K0*M^5*
        Sqrt[Pi/6]*u^13)/(b^3*E^u) - (((13329283601*I)/6307523724902400)*d*
        K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + (((71339371157*I)/3153761862451200)*
        d^5*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((154939813073*I)/2252687044608000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^13)/
       b^3 - (((42951062857*I)/563171761152000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^13)/
       b^3 - (((156282513193*I)/2252687044608000)*d^11*K0^2*M^5*Sqrt[Pi/6]*
        u^13)/b^3 + (((11475739879*I)/321812434944000)*d^13*K0^2*M^5*
        Sqrt[Pi/6]*u^13)/b^3 + (((716995943*I)/29255675904000)*d^15*K0^2*M^5*
        Sqrt[Pi/6]*u^13)/b^3 + (((245148731*I)/91946409984000)*d^17*K0^2*M^5*
        Sqrt[Pi/6]*u^13)/b^3 - (((2358193339*I)/2119304259072000)*d*K1*M^5*
        Sqrt[Pi/6]*u^13)/(b^3*E^u) - (((5293781411*I)/423860851814400)*d^3*K1*
        M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) - (((142102747*I)/27523431936000)*d^5*
        K1*M^5*Sqrt[Pi/6]*u^13)/(b^3*E^u) + 
      (((16455824527*I)/706434753024000)*d^7*K1*M^5*Sqrt[Pi/6]*u^13)/
       (b^3*E^u) + (((411842653*I)/28257390120960)*d^9*K1*M^5*Sqrt[Pi/6]*
        u^13)/(b^3*E^u) - (((151862707*I)/14820309504000)*d^11*K1*M^5*
        Sqrt[Pi/6]*u^13)/(b^3*E^u) - (((5551583*I)/705729024000)*d^13*K1*M^5*
        Sqrt[Pi/6]*u^13)/(b^3*E^u) - (((77659*I)/78414336000)*d^15*K1*M^5*
        Sqrt[Pi/6]*u^13)/(b^3*E^u) - (((594869017*I)/265022005248000)*d*K1^2*
        M^5*Sqrt[Pi/6]*u^13)/b^3 + (((267700033*I)/18021496356864)*d^5*K1^2*
        M^5*Sqrt[Pi/6]*u^13)/b^3 + (((4313216969*I)/64362486988800)*d^7*K1^2*
        M^5*Sqrt[Pi/6]*u^13)/b^3 - (((1355215019*I)/22526870446080)*d^9*K1^2*
        M^5*Sqrt[Pi/6]*u^13)/b^3 - (((28164075223*I)/450537408921600)*d^11*
        K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + (((1282280627*I)/45973204992000)*d^13*
        K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + (((6643541903*I)/321812434944000)*
        d^15*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((86949383*I)/37860286464000)*d^17*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((6009415333*I)/927577018368000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[6]*b^3) - (((17536865713*I)/2252687044608000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[6]*b^3) + (((61807*I)/2308610304000)*d*K0*M^5*
        Sqrt[Pi/6]*u^14)/(b^3*E^u) + (((122883199*I)/353217376512000)*d^3*K0*
        M^5*Sqrt[Pi/6]*u^14)/(b^3*E^u) + (((79971169*I)/117739125504000)*d^5*
        K0*M^5*Sqrt[Pi/6]*u^14)/(b^3*E^u) - 
      (((183971*I)/184833792000)*d^7*K0*M^5*Sqrt[Pi/6]*u^14)/(b^3*E^u) - 
      (((72390047*I)/70643475302400)*d^9*K0*M^5*Sqrt[Pi/6]*u^14)/(b^3*E^u) + 
      (((392081*I)/823350528000)*d^11*K0*M^5*Sqrt[Pi/6]*u^14)/(b^3*E^u) + 
      (((3389*I)/7841433600)*d^13*K0*M^5*Sqrt[Pi/6]*u^14)/(b^3*E^u) + 
      (((151*I)/2613811200)*d^15*K0*M^5*Sqrt[Pi/6]*u^14)/(b^3*E^u) + 
      (((1046429*I)/39246375168000)*d*K1*M^5*Sqrt[Pi/6]*u^14)/(b^3*E^u) + 
      (((122020909*I)/353217376512000)*d^3*K1*M^5*Sqrt[Pi/6]*u^14)/
       (b^3*E^u) + (((79220419*I)/117739125504000)*d^5*K1*M^5*Sqrt[Pi/6]*
        u^14)/(b^3*E^u) - (((8972009*I)/9056855808000)*d^7*K1*M^5*Sqrt[Pi/6]*
        u^14)/(b^3*E^u) - (((71424797*I)/70643475302400)*d^9*K1*M^5*
        Sqrt[Pi/6]*u^14)/(b^3*E^u) + (((388931*I)/823350528000)*d^11*K1*M^5*
        Sqrt[Pi/6]*u^14)/(b^3*E^u) + (((1117*I)/2613811200)*d^13*K1*M^5*
        Sqrt[Pi/6]*u^14)/(b^3*E^u) + (((149*I)/2613811200)*d^15*K1*M^5*
        Sqrt[Pi/6]*u^14)/(b^3*E^u) - (((713673227*I)/2628134885376000)*d*K0*
        K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - (((3823571261*I)/1314067442688000)*d^3*
        K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - (((73260823*I)/4424469504000)*d^5*K0*
        K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - (((6821989*I)/1896201216000)*d^7*K0*K1*
        M^5*Sqrt[Pi/6]*u^14)/b^3 + (((27721697*I)/802238976000)*d^9*K0*K1*M^5*
        Sqrt[Pi/6]*u^14)/b^3 + (((54992623*I)/3831100416000)*d^11*K0*K1*M^5*
        Sqrt[Pi/6]*u^14)/b^3 - (((63645583*I)/3831100416000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6]*u^14)/b^3 - (((24377387*I)/2979744768000)*d^15*K0*K1*M^5*
        Sqrt[Pi/6]*u^14)/b^3 - (((1988797*I)/2554066944000)*d^17*K0*K1*M^5*
        Sqrt[Pi/6]*u^14)/b^3 - ((I/4574169600)*d*K0*M^5*Sqrt[Pi/6]*u^15)/
       (b^3*E^u) - (((67*I)/13722508800)*d^3*K0*M^5*Sqrt[Pi/6]*u^15)/
       (b^3*E^u) - ((I/78414336)*d^5*K0*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) + 
      (((43*I)/4574169600)*d^7*K0*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) + 
      (((5*I)/182966784)*d^9*K0*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) - 
      ((I/130690560)*d^11*K0*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) - 
      (((19*I)/1960358400)*d^13*K0*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) - 
      ((I/653452800)*d^15*K0*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) + 
      (((20178427*I)/1971101164032000)*d*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((1139754761*I)/985550582016000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((11281*I)/151227648000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((46169881*I)/17599117536000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((793267*I)/1126343522304)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((24330623*I)/20113277184000)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((290869*I)/574665062400)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((1762261*I)/40226554368000)*d^17*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      ((I/4574169600)*d*K1*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) - 
      (((67*I)/13722508800)*d^3*K1*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) - 
      ((I/78414336)*d^5*K1*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) + 
      (((43*I)/4574169600)*d^7*K1*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) + 
      (((5*I)/182966784)*d^9*K1*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) - 
      ((I/130690560)*d^11*K1*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) - 
      (((19*I)/1960358400)*d^13*K1*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) - 
      ((I/653452800)*d^15*K1*M^5*Sqrt[Pi/6]*u^15)/(b^3*E^u) + 
      (((36577547*I)/3942202328064000)*d*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((140349457*I)/131406744268800)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((19385167*I)/281585880576000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((342461381*I)/140792940288000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((16670669*I)/25598716416000)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((45038713*I)/40226554368000)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((1112819*I)/2366267904000)*d^15*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((18767*I)/459732049920)*d^17*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((322043453*I)/985550582016000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[6]*b^3) + (((1722323*I)/5615672832000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[6]*b^3) - (((425473*I)/219011240448000)*d*K0*K1*M^5*
        Sqrt[Pi/6]*u^16)/b^3 - (((2120957*I)/51871083264000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6]*u^16)/b^3 - (((16137847*I)/89595507456000)*d^5*K0*K1*M^5*
        Sqrt[Pi/6]*u^16)/b^3 - (((349561*I)/28158588057600)*d^7*K0*K1*M^5*
        Sqrt[Pi/6]*u^16)/b^3 + (((3049363*I)/7821830016000)*d^9*K0*K1*M^5*
        Sqrt[Pi/6]*u^16)/b^3 + (((5098447*I)/46930980096000)*d^11*K0*K1*M^5*
        Sqrt[Pi/6]*u^16)/b^3 - (((1231961*I)/6704425728000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6]*u^16)/b^3 - (((491219*I)/6704425728000)*d^15*K0*K1*M^5*
        Sqrt[Pi/6]*u^16)/b^3 - (((27283*I)/4469617152000)*d^17*K0*K1*M^5*
        Sqrt[Pi/6]*u^16)/b^3 + (((3407*I)/131406744268800)*d*K0^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 + (((665207*I)/197110116403200)*d^5*K0^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 + (((1055*I)/1126343522304)*d^7*K0^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 - (((887*I)/111740428800)*d^9*K0^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 - (((24533*I)/9386196019200)*d^11*K0^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 + (((5011*I)/1340885145600)*d^13*K0^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 + (((421*I)/268177029120)*d^15*K0^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 + (((19*I)/141145804800)*d^17*K0^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 + (((10067*I)/394220232806400)*d*K1^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 + (((654889*I)/197110116403200)*d^5*K1^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 + (((1033*I)/1126343522304)*d^7*K1^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 - (((55067*I)/7039647014400)*d^9*K1^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 - (((71993*I)/28158588057600)*d^11*K1^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 + (((2113*I)/574665062400)*d^13*K1^2*M^5*
        Sqrt[Pi/6]*u^17)/b^3 + (((73*I)/47325358080)*d^15*K1^2*M^5*Sqrt[Pi/6]*
        u^17)/b^3 + (((1061*I)/8045310873600)*d^17*K1^2*M^5*Sqrt[Pi/6]*u^17)/
       b^3 + (((152333*I)/197110116403200)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[6]*b^3) + (((8843*I)/11594712729600)*d^3*K1^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[6]*b^3) - ((I/1279935820800)*d*K0*K1*M^5*Sqrt[Pi/6]*u^18)/b^3 - 
      ((I/49228300800)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^18)/b^3 - 
      (((67*I)/639967910400)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^18)/b^3 - 
      ((I/25598716416)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^18)/b^3 + 
      (((37*I)/159991977600)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^18)/b^3 + 
      (((73*I)/639967910400)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^18)/b^3 - 
      (((11*I)/91423987200)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^18)/b^3 - 
      ((I/18284797440)*d^15*K0*K1*M^5*Sqrt[Pi/6]*u^18)/b^3 - 
      ((I/182847974400)*d^17*K0*K1*M^5*Sqrt[Pi/6]*u^18)/b^3)/Pi, 
    ((62468790624459*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(1250302298685440*b^3) + 
      (2470718388926617*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/
       (31257557467136000*b^3) + (377626665356197*d^5*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^3)/(15628778733568000*b^3) + 
      (710650545426831*d^7*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/
       (62515114934272000*b^3) - (2657038623159*d^9*K0*K1*M^5*Sqrt[3/(2*Pi)]*
        u^3)/(195359734169600*b^3) - (2600494705587*d^11*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^3)/(1562877873356800*b^3) + 
      (59*d^15*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^3)/(724172800*b^3) - 
      (((137451187*I)/1520762880)*d*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((147057931*I)/2389770240)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((11593573*I)/1286799360)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((1874533*I)/428933120)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((14983*I)/25231360)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((27773*I)/1520762880)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((59*I)/506920960)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((416611757*I)/2091048960)*d*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((206995409*I)/2091048960)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((5452669*I)/99573760)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 - 
      (((350507*I)/190095360)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^3)/b^3 + 
      (((2755565531*I)/16728391680)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[6]*b^3) - (((81358491*I)/697016320)*d^3*K1^2*M^5*Sqrt[(3*Pi)/2]*
        u^3)/b^3 - (((254481*I)/697016320)*d^11*K1^2*M^5*Sqrt[(3*Pi)/2]*u^3)/
       b^3 + (((24707*I)/697016320)*d^13*K1^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 + 
      (((4083*I)/697016320)*d^15*K1^2*M^5*Sqrt[(3*Pi)/2]*u^3)/b^3 - 
      (8986628023586749*d*K0*K1*M^5*u^3)/(56263603440844800*b^3*Sqrt[6*Pi]) - 
      (11785978293579953*d^3*K0*K1*M^5*u^3)/(93772672401408000*b^3*
        Sqrt[6*Pi]) - (38677212313847039*d^5*K0*K1*M^5*u^3)/
       (140659008602112000*b^3*Sqrt[6*Pi]) + 
      (42948341370860683*d^7*K0*K1*M^5*u^3)/(562636034408448000*b^3*
        Sqrt[6*Pi]) + (36084728417299*d^9*K0*K1*M^5*u^3)/
       (1172158405017600*b^3*Sqrt[6*Pi]) + (4499677025197*d^11*K0*K1*M^5*u^3)/
       (827405932953600*b^3*Sqrt[6*Pi]) + (9393529*d^13*K0*K1*M^5*u^3)/
       (1170987417600*b^3*Sqrt[6*Pi]) + (626246509874019*d*K0^2*M^5*
        Sqrt[3/(2*Pi)]*u^4)/(31257557467136000*b^3) + 
      (1222505746239287*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/
       (15628778733568000*b^3) + (129179949001641*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(3125755746713600*b^3) + (11671642079*d^7*K0^2*M^5*
        Sqrt[3/(2*Pi)]*u^4)/(780658278400*b^3) - 
      (15470730163643*d^9*K0^2*M^5*Sqrt[3/(2*Pi)]*u^4)/
       (6251511493427200*b^3) + (5743121816451*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(7814389366784000*b^3) + (187839*d^13*K0^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(2838757376*b^3) - (51651371659*d^15*K0^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(4465365352448000*b^3) - (218271726579*d*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^4)/(32833568768000*b^3) - (4663171791451567*d^3*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^4)/(136751813918720000*b^3) + 
      (266737271946567*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/
       (136751813918720000*b^3) + (2943115194928297*d^7*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^4)/(136751813918720000*b^3) - 
      (4972178754947*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/
       (2441996677120000*b^3) - (4901623851387243*d^11*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^4)/(4376058045399040000*b^3) - 
      (4814044242099*d^13*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/
       (8044224348160000*b^3) - (3889*d^15*K1^2*M^5*Sqrt[3/(2*Pi)]*u^4)/
       (405536768*b^3) + (((162249374363*I)/1756481126400)*d*K0*K1*M^5*
        Sqrt[Pi/6]*u^4)/b^3 - (((56989865929*I)/1756481126400)*d^3*K0*K1*M^5*
        Sqrt[Pi/6]*u^4)/b^3 - (((400166787697*I)/1756481126400)*d^5*K0*K1*M^5*
        Sqrt[Pi/6]*u^4)/b^3 + (((8293093309*I)/45037977600)*d^7*K0*K1*M^5*
        Sqrt[Pi/6]*u^4)/b^3 - (((4260837641*I)/250925875200)*d^9*K0*K1*M^5*
        Sqrt[Pi/6]*u^4)/b^3 + (((218638243*I)/250925875200)*d^11*K0*K1*M^5*
        Sqrt[Pi/6]*u^4)/b^3 - (((39769661*I)/250925875200)*d^13*K0*K1*M^5*
        Sqrt[Pi/6]*u^4)/b^3 + (((32015*I)/1115226112)*d^15*K0*K1*M^5*
        Sqrt[Pi/6]*u^4)/b^3 - (3482950241658697*d^3*K0^2*M^5*u^4)/
       (8274059329536000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (38887178627917561*d^3*K1^2*M^5*u^4)/(1846149487902720000*Sqrt[6]*b^3*
        Sqrt[Pi]) + (1800607068064703*d*K0^2*M^5*u^4)/(31257557467136000*b^3*
        Sqrt[6*Pi]) - (967937346816277*d^5*K0^2*M^5*u^4)/
       (9377267240140800*b^3*Sqrt[6*Pi]) + (137328380425309*d^9*K0^2*M^5*u^4)/
       (11252720688168960*b^3*Sqrt[6*Pi]) - 
      (32964356130763*d^11*K0^2*M^5*u^4)/(7814389366784000*b^3*Sqrt[6*Pi]) + 
      (388131410651*d^15*K0^2*M^5*u^4)/(13396096057344000*b^3*Sqrt[6*Pi]) + 
      (4454494340957627*d*K1^2*M^5*u^4)/(31648276935475200*b^3*Sqrt[6*Pi]) - 
      (203167795109635393*d^5*K1^2*M^5*u^4)/(923074743951360000*b^3*
        Sqrt[6*Pi]) + (697735276666140997*d^7*K1^2*M^5*u^4)/
       (5538448463708160000*b^3*Sqrt[6*Pi]) - 
      (855486138437467*d^9*K1^2*M^5*u^4)/(75353040322560000*b^3*Sqrt[6*Pi]) + 
      (584024146751346683*d^11*K1^2*M^5*u^4)/(118153567225774080000*b^3*
        Sqrt[6*Pi]) + (564111671295719*d^13*K1^2*M^5*u^4)/
       (307691581317120000*b^3*Sqrt[6*Pi]) - 
      (379777325695913*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/
       (16830992482304000*b^3) - (191724079430047*d^3*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^5)/(54700725567488000*b^3) - 
      (358451792879727*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/
       (273503627837440000*b^3) + (21373561276063291*d^7*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^5)/(273503627837440000*b^3) - 
      (15705446734647*d^9*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/
       (1068373546240000*b^3) - (13001717125451*d^11*K0*K1*M^5*Sqrt[3/(2*Pi)]*
        u^5)/(78143893667840000*b^3) + (711533409354707*d^13*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^5)/(2188029022699520000*b^3) - 
      (259834367511*d^15*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^5)/
       (11163413381120000*b^3) + (((392677567651*I)/7025924505600)*d*K0^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 - (((547731265049*I)/7025924505600)*d^5*K0^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 + (((57327125123*I)/780658278400)*d^7*K0^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 - (((4611901057*I)/1003703500800)*d^9*K0^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 + (((26368201*I)/91245772800)*d^11*K0^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 - (((8251727*I)/91245772800)*d^13*K0^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 + (((13259*I)/1312030720)*d^15*K0^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 + (((1154575367081*I)/3903291392000)*d*K1^2*M^5*
        Sqrt[Pi/6]*u^5)/b^3 - (((2735402938787*I)/35129622528000)*d^5*K1^2*
        M^5*Sqrt[Pi/6]*u^5)/b^3 + (((22295008451819*I)/105388867584000)*d^7*
        K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - (((45886859443*I)/2341974835200)*d^9*
        K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + (((13359865873*I)/5018517504000)*d^11*
        K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - (((4114370933*I)/15055552512000)*d^13*
        K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 + (((49421413*I)/5018517504000)*d^15*
        K1^2*M^5*Sqrt[Pi/6]*u^5)/b^3 - (((330073091753*I)/7025924505600)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[6]*b^3) - 
      (((965560451293*I)/2341974835200)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[6]*b^3) + (406851967677051019*d*K0*K1*M^5*u^5)/
       (1363310391066624000*b^3*Sqrt[6*Pi]) - 
      (184434134730199931*d^3*K0*K1*M^5*u^5)/(492306530107392000*b^3*
        Sqrt[6*Pi]) + (685090113594190567*d^5*K0*K1*M^5*u^5)/
       (7384597951610880000*b^3*Sqrt[6*Pi]) - 
      (4015272243991828433*d^7*K0*K1*M^5*u^5)/(22153793854832640000*b^3*
        Sqrt[6*Pi]) + (52797037814965349*d^9*K0*K1*M^5*u^5)/
       (923074743951360000*b^3*Sqrt[6*Pi]) + 
      (964332095287931*d^11*K0*K1*M^5*u^5)/(2109885129031680000*b^3*
        Sqrt[6*Pi]) - (1671794763613937*d^13*K0*K1*M^5*u^5)/
       (1158368306135040000*b^3*Sqrt[6*Pi]) - 
      (14387637060403*d^15*K0*K1*M^5*u^5)/(100470720430080000*b^3*
        Sqrt[6*Pi]) - (682243006439*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (1094014511349760*b^3) - (424071568899171*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*
        u^6)/(218802902269952000*b^3) + (775215283709549*d^5*K0^2*M^5*
        Sqrt[3/(2*Pi)]*u^6)/(547007255674880000*b^3) - 
      (244954414392517*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (218802902269952000*b^3) - (540740784896399*d^9*K0^2*M^5*
        Sqrt[3/(2*Pi)]*u^6)/(156287787335680000*b^3) + 
      (923477027085937*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (1094014511349760000*b^3) - (142536270871*d^13*K0^2*M^5*Sqrt[3/(2*Pi)]*
        u^6)/(4972793233408000*b^3) + (202233328049*d^15*K0^2*M^5*
        Sqrt[3/(2*Pi)]*u^6)/(11163413381120000*b^3) + 
      (94817956404751*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/(312575574671360000*
        b^3) - (1961370270733971*d^3*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (683759069593600000*b^3) - (1249697567719801*d^5*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^6)/(437605804539904000*b^3) - 
      (7738484269520779*d^7*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (1367518139187200000*b^3) + (6271485942638877*d^9*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^6)/(1562877873356800000*b^3) + 
      (30931576196050851*d^11*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (10940145113497600000*b^3) - (15462240783988689*d^13*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^6)/(10940145113497600000*b^3) - 
      (21345826544311*d^15*K1^2*M^5*Sqrt[3/(2*Pi)]*u^6)/
       (156287787335680000*b^3) + (((1442135848639*I)/5854937088000)*d*K0*K1*
        M^5*Sqrt[Pi/6]*u^6)/b^3 - (((64870038683*I)/167283916800)*d^3*K0*K1*
        M^5*Sqrt[Pi/6]*u^6)/b^3 + (((623242974209*I)/17564811264000)*d^5*K0*
        K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + (((5762095471747*I)/52694433792000)*d^7*
        K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - (((7751697799*I)/1170987417600)*d^9*
        K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 + (((10713600449*I)/2509258752000)*d^11*
        K0*K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - (((60868991*I)/63258624000)*d^13*K0*
        K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - (((116199331*I)/2509258752000)*d^15*K0*
        K1*M^5*Sqrt[Pi/6]*u^6)/b^3 - (1341602130306432377*d^3*K0^2*M^5*u^6)/
       (5907678361288704000*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (14807863586202100319*d^3*K1^2*M^5*u^6)/(110768969274163200000*Sqrt[6]*
        b^3*Sqrt[Pi]) + (368888134230185743*d*K0^2*M^5*u^6)/
       (4430758770966528000*b^3*Sqrt[6*Pi]) + 
      (1147666144765790227*d^5*K0^2*M^5*u^6)/(4923065301073920000*b^3*
        Sqrt[6*Pi]) - (1467277569523427173*d^7*K0^2*M^5*u^6)/
       (17723035083866112000*b^3*Sqrt[6*Pi]) - 
      (10062483043489*d^9*K0^2*M^5*u^6)/(4100845731840000*b^3*Sqrt[6*Pi]) + 
      (75518679921825401*d^11*K0^2*M^5*u^6)/(9846130602147840000*b^3*
        Sqrt[6*Pi]) + (82153644326309*d^13*K0^2*M^5*u^6)/
       (22377569550336000*b^3*Sqrt[6*Pi]) - 
      (71194658096873*d^15*K0^2*M^5*u^6)/(100470720430080000*b^3*
        Sqrt[6*Pi]) + (9483579783892987*d*K1^2*M^5*u^6)/
       (25318621548380160000*b^3*Sqrt[6*Pi]) + 
      (53497467613812608143*d^5*K1^2*M^5*u^6)/(177230350838661120000*b^3*
        Sqrt[6*Pi]) - (1010965787333140693*d^7*K1^2*M^5*u^6)/
       (6923060579635200000*b^3*Sqrt[6*Pi]) - 
      (197594841066638591*d^9*K1^2*M^5*u^6)/(126593107741900800000*b^3*
        Sqrt[6*Pi]) - (8387914188831325073*d^11*K1^2*M^5*u^6)/
       (886151754193305600000*b^3*Sqrt[6*Pi]) + 
      (1507383184770677129*d^13*K1^2*M^5*u^6)/(295383918064435200000*b^3*
        Sqrt[6*Pi]) + (3273086104483963*d^15*K1^2*M^5*u^6)/
       (4219770258063360000*b^3*Sqrt[6*Pi]) + 
      (48835029978157*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/
       (218802902269952000*b^3) + (15201044811373853*d^3*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^7)/(10940145113497600000*b^3) - 
      (3881439773546613*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/
       (5470072556748800000*b^3) - (10859505593142197*d^7*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^7)/(420774812057600000*b^3) + 
      (6418050200111443*d^9*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/
       (781438936678400000*b^3) - (473938400604127*d^11*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^7)/(136751813918720000*b^3) + 
      (13212483248616689*d^13*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^7)/
       (21880290226995200000*b^3) - (1290925143357107*d^15*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^7)/(3125755746713600000*b^3) + 
      (((2828273579*I)/96509952000)*d*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((213096229571*I)/2927468544000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((113322350069*I)/26347216896000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((52187634937*I)/1756481126400)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((56957993*I)/13787136000)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((13205779927*I)/3763888128000)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((622716643*I)/1254629376000)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((24229936723*I)/411675264000)*d*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((51058838279*I)/598800384000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((133991738239*I)/13173608448000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((12343368377*I)/658680422400)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((1937283353*I)/1881944064000)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((872165867*I)/940972032000)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 + 
      (((4382173*I)/36900864000)*d^15*K1^2*M^5*Sqrt[Pi/6]*u^7)/b^3 - 
      (((148990454189*I)/1756481126400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[6]*b^3) - (((1813112529343*I)/13173608448000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[6]*b^3) + (1954343697049463033*d*K0*K1*M^5*u^7)/
       (17723035083866112000*b^3*Sqrt[6*Pi]) - 
      (327149827423834623079*d^3*K0*K1*M^5*u^7)/(886151754193305600000*b^3*
        Sqrt[6*Pi]) + (5250356597352444077*d^5*K0*K1*M^5*u^7)/
       (16410217670246400000*b^3*Sqrt[6*Pi]) + 
      (821145331100434997*d^7*K0*K1*M^5*u^7)/(11360919925555200000*b^3*
        Sqrt[6*Pi]) - (4514680810392960089*d^9*K0*K1*M^5*u^7)/
       (63296553870950400000*b^3*Sqrt[6*Pi]) + 
      (128226777891131*d^11*K0*K1*M^5*u^7)/(17723035083866112*b^3*
        Sqrt[6*Pi]) - (6163645627988023169*d^13*K0*K1*M^5*u^7)/
       (590767836128870400000*b^3*Sqrt[6*Pi]) + 
      (93811313535569507*d^15*K0*K1*M^5*u^7)/(84395405161267200000*b^3*
        Sqrt[6*Pi]) - (469462806325739*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (625151149342720000*b^3) + (2181488028696363*d^3*K0^2*M^5*
        Sqrt[3/(2*Pi)]*u^8)/(4376058045399040000*b^3) + 
      (3658240894009459*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (10940145113497600000*b^3) + (2606554136063287*d^7*K0^2*M^5*
        Sqrt[3/(2*Pi)]*u^8)/(514830358282240000*b^3) + 
      (294966983877*d^9*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/(68307599360000*b^3) - 
      (104633952198707123*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (21880290226995200000*b^3) + (766261981579399*d^13*K0^2*M^5*
        Sqrt[3/(2*Pi)]*u^8)/(6251511493427200000*b^3) + 
      (2790435308709*d^15*K0^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (25516373442560000*b^3) - (87249308411831*d*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^8)/(8752116090798080000*b^3) - (164460564815171*d^3*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^8)/(9945586466816000*b^3) - 
      (6868308135172879*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (8752116090798080000*b^3) + (600761418428491*d^7*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^8)/(8752116090798080000*b^3) + 
      (177340029971549*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (312575574671360000*b^3) + (230985058268271*d^11*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^8)/(175042321815961600*b^3) - 
      (16421587112043271*d^13*K1^2*M^5*Sqrt[3/(2*Pi)]*u^8)/
       (43760580453990400000*b^3) + (41790875023*d^15*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^8)/(2185843179520000*b^3) + (((449190869273*I)/13173608448000)*d*K0*
        K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - (((635137750903*I)/13173608448000)*d^3*
        K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - (((394802640403*I)/13173608448000)*
        d^5*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((472288006733*I)/13173608448000)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (((80002228783*I)/2634721689600)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((24534838963*I)/1881944064000)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((238535353*I)/29872128000)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 - 
      (((99399083*I)/89616384000)*d^15*K0*K1*M^5*Sqrt[Pi/6]*u^8)/b^3 + 
      (21569083277586622831*d^3*K0^2*M^5*u^8)/(354460701677322240000*Sqrt[6]*
        b^3*Sqrt[Pi]) + (51393663984531461*d^3*K1^2*M^5*u^8)/
       (236938971709440000*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (42713092490700127*d*K0^2*M^5*u^8)/(1033413124423680000*b^3*
        Sqrt[6*Pi]) + (2385248411822168447*d^5*K0^2*M^5*u^8)/
       (98461306021478400000*b^3*Sqrt[6*Pi]) - 
      (2976396181326586549*d^7*K0^2*M^5*u^8)/(41701259020861440000*b^3*
        Sqrt[6*Pi]) + (11634061739721460649*d^11*K0^2*M^5*u^8)/
       (1772303508386611200000*b^3*Sqrt[6*Pi]) + 
      (1004464578470474441*d^13*K0^2*M^5*u^8)/(168790810322534400000*b^3*
        Sqrt[6*Pi]) + (15262546171291*d^15*K0^2*M^5*u^8)/
       (40526004879360000*b^3*Sqrt[6*Pi]) - 
      (14412827760667014799*d*K1^2*M^5*u^8)/(141784280670928896000*b^3*
        Sqrt[6*Pi]) + (108320079478777297*d^5*K1^2*M^5*u^8)/
       (15753808963436544000*b^3*Sqrt[6*Pi]) - 
      (65753952564631361713*d^7*K1^2*M^5*u^8)/(708921403354644480000*b^3*
        Sqrt[6*Pi]) + (351827050515879769*d^9*K1^2*M^5*u^8)/
       (25318621548380160000*b^3*Sqrt[6*Pi]) - 
      (204217401207188423*d^11*K1^2*M^5*u^8)/(118153567225774080000*b^3*
        Sqrt[6*Pi]) + (2141711491958213437*d^13*K1^2*M^5*u^8)/
       (393845224085913600000*b^3*Sqrt[6*Pi]) + 
      (12463522450273*d^15*K1^2*M^5*u^8)/(59017765847040000*b^3*Sqrt[6*Pi]) - 
      (1216205102487*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^9)/(8118846095360000*b^3) + 
      (62378458995583*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^9)/
       (795646917345280000*b^3) + (34230078015056619*d^5*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^9)/(8752116090798080000*b^3) - 
      (69044494340321*d^7*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^9)/
       (42077481205760000*b^3) + (98936647799261*d^9*K0*K1*M^5*Sqrt[3/(2*Pi)]*
        u^9)/(625151149342720000*b^3) - (58314237722239*d^11*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^9)/(3125755746713600000*b^3) - 
      (714780953337623*d^13*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^9)/
       (8752116090798080000*b^3) - (1909395509097*d^15*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^9)/(38470839959552000*b^3) + 
      (((5449867307*I)/1317360844800)*d*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((58497548147*I)/6586804224000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((185308949521*I)/6586804224000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((49715371*I)/5960908800)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((10570285367*I)/940972032000)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((5107323751*I)/940972032000)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((33392087*I)/44808192000)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((22957286237*I)/6586804224000)*d*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((70424273*I)/7984005120)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((15914191001*I)/940972032000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 - 
      (((1026142003*I)/188194406400)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((2066248507*I)/313657344000)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((992764039*I)/313657344000)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((139648783*I)/313657344000)*d^15*K1^2*M^5*Sqrt[Pi/6]*u^9)/b^3 + 
      (((5692235597*I)/940972032000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[6]*b^3) - (((914892259*I)/6586804224000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[6]*b^3) - (4597648459350659*d*K0*K1*M^5*u^9)/
       (306892382404608000*b^3*Sqrt[6*Pi]) + 
      (1054539364786103923*d^3*K0*K1*M^5*u^9)/(64447400304967680000*b^3*
        Sqrt[6*Pi]) - (5032960220588431451*d^5*K0*K1*M^5*u^9)/
       (236307134451548160000*b^3*Sqrt[6*Pi]) + 
      (49223279826789139*d^7*K0*K1*M^5*u^9)/(3408275977666560000*b^3*
        Sqrt[6*Pi]) + (471980728916582713*d^9*K0*K1*M^5*u^9)/
       (50637243096760320000*b^3*Sqrt[6*Pi]) - 
      (345643681136612723*d^11*K0*K1*M^5*u^9)/(253186215483801600000*b^3*
        Sqrt[6*Pi]) - (213332515646669873*d^13*K0*K1*M^5*u^9)/
       (26256348272394240000*b^3*Sqrt[6*Pi]) - 
      (1015100357095367*d^15*K0*K1*M^5*u^9)/(1038712678907904000*b^3*
        Sqrt[6*Pi]) + (6128131876117*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^10)/
       (437605804539904000*b^3) + (247596739069*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*
        u^10)/(3182587669381120*b^3) - (680475449499541*d^5*K0^2*M^5*
        Sqrt[3/(2*Pi)]*u^10)/(10940145113497600000*b^3) + 
      (338464455538477*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^10)/
       (4376058045399040000*b^3) + (600301274136687*d^9*K0^2*M^5*
        Sqrt[3/(2*Pi)]*u^10)/(4376058045399040000*b^3) + 
      (18992417642673*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*u^10)/
       (4376058045399040000*b^3) + (1505403113567*d^13*K0^2*M^5*
        Sqrt[3/(2*Pi)]*u^10)/(125030229868544000*b^3) - 
      (148700167845507*d^15*K0^2*M^5*Sqrt[3/(2*Pi)]*u^10)/
       (6251511493427200000*b^3) - (28811*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/
       (2285291008000*b^3) + (92079*d^3*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/
       (3863552000*b^3) - (818089675845313*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/
       (3125755746713600000*b^3) - (16951632182084793*d^7*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^10)/(21880290226995200000*b^3) + 
      (2705495997047*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/
       (39071946833920000*b^3) - (955029019736053*d^11*K1^2*M^5*
        Sqrt[3/(2*Pi)]*u^10)/(1562877873356800000*b^3) + 
      (3948706539*d^13*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/(4465365352448000*b^3) + 
      (46877078711*d^15*K1^2*M^5*Sqrt[3/(2*Pi)]*u^10)/
       (25006045973708800*b^3) - (((7198213*I)/5283532800)*d*K0*K1*M^5*
        Sqrt[Pi/6]*u^10)/b^3 - (((86310969307*I)/4940103168000)*d^3*K0*K1*M^5*
        Sqrt[Pi/6]*u^10)/b^3 + (((283426631*I)/89820057600)*d^5*K0*K1*M^5*
        Sqrt[Pi/6]*u^10)/b^3 + (((588703559*I)/21385728000)*d^7*K0*K1*M^5*
        Sqrt[Pi/6]*u^10)/b^3 + (((5301845291*I)/988020633600)*d^9*K0*K1*M^5*
        Sqrt[Pi/6]*u^10)/b^3 - (((7843764503*I)/705729024000)*d^11*K0*K1*M^5*
        Sqrt[Pi/6]*u^10)/b^3 - (((3805895491*I)/705729024000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6]*u^10)/b^3 - (((7934909*I)/11202048000)*d^15*K0*K1*M^5*
        Sqrt[Pi/6]*u^10)/b^3 + (675545645436889589*d^3*K0^2*M^5*u^10)/
       (32223700152483840000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (5761114553603*d^3*K1^2*M^5*u^10)/(259355416320000*Sqrt[6]*b^3*
        Sqrt[Pi]) - (2109888583835775403*d*K0^2*M^5*u^10)/
       (177230350838661120000*b^3*Sqrt[6*Pi]) + 
      (2002291648431978863*d^5*K0^2*M^5*u^10)/(886151754193305600000*b^3*
        Sqrt[6*Pi]) - (4142524505953974199*d^7*K0^2*M^5*u^10)/
       (354460701677322240000*b^3*Sqrt[6*Pi]) - 
      (2025498750552679261*d^9*K0^2*M^5*u^10)/(354460701677322240000*b^3*
        Sqrt[6*Pi]) + (804511827530798077*d^11*K0^2*M^5*u^10)/
       (354460701677322240000*b^3*Sqrt[6*Pi]) + 
      (44136953948842933*d^13*K0^2*M^5*u^10)/(16879081032253440000*b^3*
        Sqrt[6*Pi]) + (27424065492934609*d^15*K0^2*M^5*u^10)/
       (56263603440844800000*b^3*Sqrt[6*Pi]) - 
      (2330331815956099*d*K1^2*M^5*u^10)/(188810743080960000*b^3*
        Sqrt[6*Pi]) - (389262735028477543*d^5*K1^2*M^5*u^10)/
       (759558646451404800000*b^3*Sqrt[6*Pi]) - 
      (33793640990162232623*d^7*K1^2*M^5*u^10)/(5316910525159833600000*b^3*
        Sqrt[6*Pi]) - (12205853634680021*d^9*K1^2*M^5*u^10)/
       (3164827693547520000*b^3*Sqrt[6*Pi]) + 
      (138772558642890373*d^11*K1^2*M^5*u^10)/(42197702580633600000*b^3*
        Sqrt[6*Pi]) + (3489252686635819*d^13*K1^2*M^5*u^10)/
       (1808472967741440000*b^3*Sqrt[6*Pi]) + 
      (4914697975178353*d^15*K1^2*M^5*u^10)/(16879081032253440000*b^3*
        Sqrt[6*Pi]) - (182311*d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^11)/
       (35318133760000*b^3) + (6515109203957*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*
        u^11)/(21367470924800000*b^3) - (6234689094043*d^5*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^11)/(9945586466816000*b^3) + 
      (47132744496477*d^7*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^11)/
       (218802902269952000*b^3) + (334345292717699*d^9*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^11)/(683759069593600000*b^3) + 
      (544908507723*d^11*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^11)/
       (109401451134976000*b^3) + (166120227197*d^13*K0*K1*M^5*Sqrt[3/(2*Pi)]*
        u^11)/(2841596133376000*b^3) + (4322232093*d^15*K0*K1*M^5*
        Sqrt[3/(2*Pi)]*u^11)/(61049916928000*b^3) + 
      (((953965219*I)/2470051584000)*d*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((2740898429*I)/2470051584000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((603116893*I)/102918816000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((1082999*I)/593049600)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((37477759*I)/16039296000)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((87715057*I)/70572902400)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((33191*I)/217817600)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((580024499*I)/1646701056000)*d*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((4018952057*I)/4940103168000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((7970178331*I)/1646701056000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 - 
      (((1280004617*I)/988020633600)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((37869409*I)/20163686400)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((62462279*I)/64157184000)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((85291963*I)/705729024000)*d^15*K1^2*M^5*Sqrt[Pi/6]*u^11)/b^3 + 
      (((276029309*I)/112275072000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[6]*b^3) + (((1973377619*I)/988020633600)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[6]*b^3) - (15387045158153*d*K0*K1*M^5*u^11)/
       (23601342885120000*b^3*Sqrt[6*Pi]) + 
      (1644011411477531*d^3*K0*K1*M^5*u^11)/(2596147717363200000*b^3*
        Sqrt[6*Pi]) - (61080460093827217*d^5*K0*K1*M^5*u^11)/
       (12083887557181440000*b^3*Sqrt[6*Pi]) + 
      (1429111832264376791*d^7*K0*K1*M^5*u^11)/(265845526257991680000*b^3*
        Sqrt[6*Pi]) + (371627402581479509*d^9*K0*K1*M^5*u^11)/
       (166153453911244800000*b^3*Sqrt[6*Pi]) - 
      (244688111953776479*d^11*K0*K1*M^5*u^11)/(132922763128995840000*b^3*
        Sqrt[6*Pi]) - (2036482763558723*d^13*K0*K1*M^5*u^11)/
       (1150846434017280000*b^3*Sqrt[6*Pi]) - 
      (23664470475181*d^15*K0*K1*M^5*u^11)/(49450432711680000*b^3*
        Sqrt[6*Pi]) + (11663*d*K0^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (139403264000*b^3) + (35247*d^3*K0^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (88711168000*b^3) + (1979147*d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (146258624512000*b^3) + (955394217*d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (497279323340800*b^3) + (51258517*d^9*K0^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (1707689984000*b^3) + (150398174601*d^11*K0^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (3551995166720000*b^3) + (9357979*d^13*K0^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (197317120000*b^3) - (108492094439*d^15*K0^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (5581706690560000*b^3) - (79*d*K1^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (913203200*b^3) - (1083*d^3*K1^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (15981056000*b^3) + (949750649917*d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (8044224348160000*b^3) - (3215867*d^7*K1^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (104470446080000*b^3) + (21999506609*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (710399033344000*b^3) - (31143773*d^11*K1^2*M^5*Sqrt[3/(2*Pi)]*u^12)/
       (208940892160000*b^3) + (107274771567*d^13*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^12)/(2298349813760000*b^3) - (1142851*d^15*K1^2*M^5*Sqrt[3/(2*Pi)]*
        u^12)/(20297115238400*b^3) - (((179087593*I)/2470051584000)*d*K0*K1*
        M^5*Sqrt[Pi/6]*u^12)/b^3 - (((95900737*I)/98802063360)*d^3*K0*K1*M^5*
        Sqrt[Pi/6]*u^12)/b^3 - (((1637810093*I)/2470051584000)*d^5*K0*K1*M^5*
        Sqrt[Pi/6]*u^12)/b^3 + (((5371234867*I)/2470051584000)*d^7*K0*K1*M^5*
        Sqrt[Pi/6]*u^12)/b^3 + (((575893697*I)/494010316800)*d^9*K0*K1*M^5*
        Sqrt[Pi/6]*u^12)/b^3 - (((346784381*I)/352864512000)*d^11*K0*K1*M^5*
        Sqrt[Pi/6]*u^12)/b^3 - (((15830653*I)/27143424000)*d^13*K0*K1*M^5*
        Sqrt[Pi/6]*u^12)/b^3 - (((3432799*I)/50409216000)*d^15*K0*K1*M^5*
        Sqrt[Pi/6]*u^12)/b^3 + (1493769177931*d^3*K0^2*M^5*u^12)/
       (2766457774080000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (4336443610567*d^3*K1^2*M^5*u^12)/(7261951656960000*Sqrt[6]*b^3*
        Sqrt[Pi]) - (488747316047*d*K0^2*M^5*u^12)/(1659874664448000*b^3*
        Sqrt[6*Pi]) + (129813655817929*d^5*K0^2*M^5*u^12)/
       (335663543255040000*b^3*Sqrt[6*Pi]) - 
      (1659494607884089*d^7*K0^2*M^5*u^12)/(3020971889295360000*b^3*
        Sqrt[6*Pi]) - (1240280278703*d^9*K0^2*M^5*u^12)/
       (2074843330560000*b^3*Sqrt[6*Pi]) + (56831745125663*d^11*K0^2*M^5*
        u^12)/(863134825512960000*b^3*Sqrt[6*Pi]) + 
      (3725327167*d^13*K0^2*M^5*u^12)/(77630192640000*b^3*Sqrt[6*Pi]) + 
      (8384849928449*d^15*K0^2*M^5*u^12)/(90423648387072000*b^3*Sqrt[6*Pi]) - 
      (78373680659*d*K1^2*M^5*u^12)/(259355416320000*b^3*Sqrt[6*Pi]) - 
      (3150015275685541*d^5*K1^2*M^5*u^12)/(33230690782248960000*b^3*
        Sqrt[6*Pi]) - (215224807318189*d^7*K1^2*M^5*u^12)/
       (431567412756480000*b^3*Sqrt[6*Pi]) - 
      (150474954441551*d^9*K1^2*M^5*u^12)/(287711608504320000*b^3*
        Sqrt[6*Pi]) + (154550480913509*d^11*K1^2*M^5*u^12)/
       (863134825512960000*b^3*Sqrt[6*Pi]) + 
      (50680737599909*d^13*K1^2*M^5*u^12)/(1898896616128512000*b^3*
        Sqrt[6*Pi]) + (1226583368497*d^15*K1^2*M^5*u^12)/
       (41101658357760000*b^3*Sqrt[6*Pi]) - (d*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^13)/
       (399526400*b^3) + (80547333*d^3*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^13)/
       (7471143680000*b^3) + (47*d^5*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^13)/
       (3246152000*b^3) + (339875773*d^7*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^13)/
       (10090895360000*b^3) - (10663*d^9*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^13)/
       (252272384000*b^3) + (236046511*d^11*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^13)/
       (221999697920000*b^3) + (622683*d^15*K0*K1*M^5*Sqrt[3/(2*Pi)]*u^13)/
       (4439993958400*b^3) + (((546149*I)/112275072000)*d*K0^2*M^5*Sqrt[Pi/6]*
        u^13)/b^3 + (((4787911*I)/58810752000)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^13)/
       b^3 - (((36906553*I)/247005158400)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((30510079*I)/247005158400)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((13165651*I)/176432256000)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((140647*I)/2714342400)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((15959*I)/2714342400)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((1147981*I)/247005158400)*d*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((91581781*I)/1235025792000)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((10115219*I)/72648576000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 - 
      (((10496401*I)/95001984000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((12096893*I)/176432256000)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((1653517*I)/35286451200)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((62471*I)/11762150400)*d^15*K1^2*M^5*Sqrt[Pi/6]*u^13)/b^3 + 
      (((9587729*I)/176432256000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[6]*b^3) + 
      (((8854207*I)/176432256000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[6]*b^3) - 
      (1123420289*d*K0*K1*M^5*u^13)/(69826458240000*b^3*Sqrt[6*Pi]) + 
      (984554191*d^3*K0*K1*M^5*u^13)/(12695719680000*b^3*Sqrt[6*Pi]) - 
      (596956328179*d^5*K0*K1*M^5*u^13)/(2360134288512000*b^3*Sqrt[6*Pi]) - 
      (443896256759*d^7*K0*K1*M^5*u^13)/(26972963297280000*b^3*Sqrt[6*Pi]) + 
      (60575940907*d^9*K0*K1*M^5*u^13)/(374624490240000*b^3*Sqrt[6*Pi]) - 
      (62681880533*d^11*K0*K1*M^5*u^13)/(1997997281280000*b^3*Sqrt[6*Pi]) - 
      (129505063*d^13*K0*K1*M^5*u^13)/(2646483840000*b^3*Sqrt[6*Pi]) - 
      (93227862569*d^15*K0*K1*M^5*u^13)/(8990987765760000*b^3*Sqrt[6*Pi]) + 
      (d^5*K0^2*M^5*Sqrt[3/(2*Pi)]*u^14)/(499408000*b^3) + 
      (d^7*K0^2*M^5*Sqrt[3/(2*Pi)]*u^14)/(71344000*b^3) - 
      (11637*d^9*K0^2*M^5*Sqrt[3/(2*Pi)]*u^14)/(20404384000*b^3) + 
      (d^5*K1^2*M^5*Sqrt[3/(2*Pi)]*u^14)/(499408000*b^3) + 
      (d^7*K1^2*M^5*Sqrt[3/(2*Pi)]*u^14)/(71344000*b^3) - 
      (11637*d^9*K1^2*M^5*Sqrt[3/(2*Pi)]*u^14)/(20404384000*b^3) - 
      (((274061*I)/617512896000)*d*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((5235229*I)/617512896000)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((1845517*I)/123502579200)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 + 
      (((755983*I)/36324288000)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 + 
      (((1272893*I)/47500992000)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((83989*I)/6785856000)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((299807*I)/29405376000)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 - 
      (((103357*I)/88216128000)*d^15*K0*K1*M^5*Sqrt[Pi/6]*u^14)/b^3 + 
      (965317*d^3*K0^2*M^5*u^14)/(588107520000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (434089*d^3*K1^2*M^5*u^14)/(259096320000*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (101781497*d*K0^2*M^5*u^14)/(259355416320000*b^3*Sqrt[6*Pi]) - 
      (267160637*d^5*K0^2*M^5*u^14)/(165044355840000*b^3*Sqrt[6*Pi]) + 
      (1227446197*d^7*K0^2*M^5*u^14)/(259355416320000*b^3*Sqrt[6*Pi]) - 
      (15761315887*d^9*K0^2*M^5*u^14)/(3371620412160000*b^3*Sqrt[6*Pi]) - 
      (5587693*d^11*K0^2*M^5*u^14)/(12350257920000*b^3*Sqrt[6*Pi]) + 
      (23776657*d^13*K0^2*M^5*u^14)/(12350257920000*b^3*Sqrt[6*Pi]) + 
      (885557*d^15*K0^2*M^5*u^14)/(1764322560000*b^3*Sqrt[6*Pi]) - 
      (9385723*d*K1^2*M^5*u^14)/(23577765120000*b^3*Sqrt[6*Pi]) - 
      (3230307991*d^5*K1^2*M^5*u^14)/(1815487914240000*b^3*Sqrt[6*Pi]) + 
      (7609741*d^7*K1^2*M^5*u^14)/(1571851008000*b^3*Sqrt[6*Pi]) - 
      (2233329433*d^9*K1^2*M^5*u^14)/(481660058880000*b^3*Sqrt[6*Pi]) - 
      (13909171*d^11*K1^2*M^5*u^14)/(37050773760000*b^3*Sqrt[6*Pi]) + 
      (22987337*d^13*K1^2*M^5*u^14)/(12350257920000*b^3*Sqrt[6*Pi]) + 
      (119591*d^15*K1^2*M^5*u^14)/(252046080000*b^3*Sqrt[6*Pi]) + 
      (((359*I)/34306272000)*d*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((1291*I)/2940537600)*d^5*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((141737*I)/308756448000)*d^7*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((21241*I)/28068768000)*d^9*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((11887*I)/44108064000)*d^11*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((23*I)/78624000)*d^13*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((179*I)/4900896000)*d^15*K0^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((59*I)/5717712000)*d*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((211*I)/490089600)*d^5*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((5377*I)/11875248000)*d^7*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 - 
      (((114013*I)/154378224000)*d^9*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((49*I)/185328000)*d^11*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((701*I)/2450448000)*d^13*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((29*I)/816816000)*d^15*K1^2*M^5*Sqrt[Pi/6]*u^15)/b^3 + 
      (((1151*I)/6861254400)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[6]*b^3) + 
      (((1693*I)/10291881600)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[6]*b^3) - 
      (727123*d*K0*K1*M^5*u^15)/(64838854080000*b^3*Sqrt[6*Pi]) + 
      (1457377*d^3*K0*K1*M^5*u^15)/(21612951360000*b^3*Sqrt[6*Pi]) - 
      (20785291*d^5*K0*K1*M^5*u^15)/(64838854080000*b^3*Sqrt[6*Pi]) + 
      (38807*d^7*K0*K1*M^5*u^15)/(181621440000*b^3*Sqrt[6*Pi]) + 
      (5299391*d^9*K0*K1*M^5*u^15)/(64838854080000*b^3*Sqrt[6*Pi]) + 
      (470333*d^11*K0*K1*M^5*u^15)/(3087564480000*b^3*Sqrt[6*Pi]) - 
      (15781*d^13*K0*K1*M^5*u^15)/(123502579200*b^3*Sqrt[6*Pi]) - 
      (109*d^15*K0*K1*M^5*u^15)/(1960358400*b^3*Sqrt[6*Pi]) - 
      ((I/3430627200)*d*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 - 
      (((67*I)/10291881600)*d^3*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 - 
      ((I/58810752)*d^5*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 + 
      (((43*I)/3430627200)*d^7*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 + 
      (((5*I)/137225088)*d^9*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 - 
      ((I/98017920)*d^11*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 - 
      (((19*I)/1470268800)*d^13*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 - 
      ((I/490089600)*d^15*K0*K1*M^5*Sqrt[Pi/6]*u^16)/b^3 + 
      (673*d^3*K0^2*M^5*u^16)/(1178888256000*Sqrt[6]*b^3*Sqrt[Pi]) + 
      (673*d^3*K1^2*M^5*u^16)/(1178888256000*Sqrt[6]*b^3*Sqrt[Pi]) - 
      (103*d*K0^2*M^5*u^16)/(1852538688000*b^3*Sqrt[6*Pi]) - 
      (601*d^5*K0^2*M^5*u^16)/(997520832000*b^3*Sqrt[6*Pi]) + 
      (4117*d^7*K0^2*M^5*u^16)/(1178888256000*b^3*Sqrt[6*Pi]) - 
      (10741*d^9*K0^2*M^5*u^16)/(1852538688000*b^3*Sqrt[6*Pi]) + 
      (3191*d^11*K0^2*M^5*u^16)/(1852538688000*b^3*Sqrt[6*Pi]) - 
      (d^13*K0^2*M^5*u^16)/(22870848000*b^3*Sqrt[6*Pi]) + 
      (d^15*K0^2*M^5*u^16)/(1400256000*b^3*Sqrt[6*Pi]) - 
      (103*d*K1^2*M^5*u^16)/(1852538688000*b^3*Sqrt[6*Pi]) - 
      (601*d^5*K1^2*M^5*u^16)/(997520832000*b^3*Sqrt[6*Pi]) + 
      (4117*d^7*K1^2*M^5*u^16)/(1178888256000*b^3*Sqrt[6*Pi]) - 
      (10741*d^9*K1^2*M^5*u^16)/(1852538688000*b^3*Sqrt[6*Pi]) + 
      (3191*d^11*K1^2*M^5*u^16)/(1852538688000*b^3*Sqrt[6*Pi]) - 
      (d^13*K1^2*M^5*u^16)/(22870848000*b^3*Sqrt[6*Pi]) + 
      (d^15*K1^2*M^5*u^16)/(1400256000*b^3*Sqrt[6*Pi]))/Pi}, -1, 13, 1]}, 3, 
 5, 1]


==> anc/spectrum_2_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-2*d^2*K0^2*M^4*u^2)/(21*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (4*d^2*K1^2*M^4*u^2)/(7*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^2)/(21*b^2*Sqrt[5*Pi]) + (d^4*K0^2*M^4*u^2)/
       (21*b^2*Sqrt[5*Pi]) + (2*K1^2*M^4*u^2)/(7*b^2*Sqrt[5*Pi]) + 
      (2*d^4*K1^2*M^4*u^2)/(7*b^2*Sqrt[5*Pi]) + (6*K0*K1*M^4*u^3)/
       (7*b^2*Sqrt[5*Pi]) - (12*d^2*K0*K1*M^4*u^3)/(7*b^2*Sqrt[5*Pi]) + 
      (6*d^4*K0*K1*M^4*u^3)/(7*b^2*Sqrt[5*Pi]) - (4*d^2*K0^2*M^4*u^4)/
       (7*Sqrt[5]*b^2*Sqrt[Pi]) - (4*d^2*K1^2*M^4*u^4)/
       (7*Sqrt[5]*b^2*Sqrt[Pi]) + (2*K0^2*M^4*u^4)/(7*b^2*Sqrt[5*Pi]) + 
      (2*d^4*K0^2*M^4*u^4)/(7*b^2*Sqrt[5*Pi]) + (2*K1^2*M^4*u^4)/
       (7*b^2*Sqrt[5*Pi]) + (2*d^4*K1^2*M^4*u^4)/(7*b^2*Sqrt[5*Pi]))/Pi, 0, 
    (-1/2352*(K0^2*M^4*Sqrt[5/Pi]*u^2)/b^2 - (d^4*K0^2*M^4*Sqrt[5/Pi]*u^2)/
       (42*b^2) - (d^6*K0^2*M^4*Sqrt[5/Pi]*u^2)/(784*b^2) + 
      (17*K1^2*M^4*Sqrt[5/Pi]*u^2)/(84*b^2) + (5*d^4*K1^2*M^4*Sqrt[5/Pi]*u^2)/
       (588*b^2) - (d^6*K1^2*M^4*Sqrt[5/Pi]*u^2)/(196*b^2) + 
      (13*d^2*K0^2*M^4*u^2)/(42*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (179*d^2*K1^2*M^4*u^2)/(84*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (129*K0^2*M^4*u^2)/(784*b^2*Sqrt[5*Pi]) - (41*d^6*K0^2*M^4*u^2)/
       (2352*b^2*Sqrt[5*Pi]) + (58*d^4*K1^2*M^4*u^2)/(49*b^2*Sqrt[5*Pi]) - 
      (4*d^6*K1^2*M^4*u^2)/(49*b^2*Sqrt[5*Pi]) + 
      (107*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(441*b^2) - 
      (47*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(126*b^2) + 
      (89*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(441*b^2) - 
      (31*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(588*b^2) - (121*K0*K1*M^4*u^3)/
       (294*b^2*Sqrt[5*Pi]) + (31*d^4*K0*K1*M^4*u^3)/(98*b^2*Sqrt[5*Pi]) + 
      (d^6*K0*K1*M^4*u^3)/(588*b^2*Sqrt[5*Pi]) - (65*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (7056*b^2) + (43*d^4*K0^2*M^4*Sqrt[5/Pi]*u^4)/(1008*b^2) + 
      (65*d^6*K0^2*M^4*Sqrt[5/Pi]*u^4)/(7056*b^2) - 
      (41*K1^2*M^4*Sqrt[5/Pi]*u^4)/(2352*b^2) - 
      (289*d^4*K1^2*M^4*Sqrt[5/Pi]*u^4)/(7056*b^2) - 
      (3*d^6*K1^2*M^4*Sqrt[5/Pi]*u^4)/(112*b^2) - (151*d^2*K0^2*M^4*u^4)/
       (1008*Sqrt[5]*b^2*Sqrt[Pi]) + (3*d^2*K1^2*M^4*u^4)/
       (112*Sqrt[5]*b^2*Sqrt[Pi]) + (11*K0^2*M^4*u^4)/(147*b^2*Sqrt[5*Pi]) - 
      (61*d^6*K0^2*M^4*u^4)/(441*b^2*Sqrt[5*Pi]) + 
      (K1^2*M^4*u^4)/(147*b^2*Sqrt[5*Pi]) + (173*d^4*K1^2*M^4*u^4)/
       (441*b^2*Sqrt[5*Pi]) - (11*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(252*b^2) + 
      (115*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(1764*b^2) - 
      (95*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(1764*b^2) + 
      (19*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(588*b^2) + (4*d^2*K0*K1*M^4*u^5)/
       (147*b^2*Sqrt[5*Pi]) + (32*d^4*K0*K1*M^4*u^5)/(147*b^2*Sqrt[5*Pi]) - 
      (12*d^6*K0*K1*M^4*u^5)/(49*b^2*Sqrt[5*Pi]))/Pi, 0, 
    ((-1277*K0^2*M^4*Sqrt[5/Pi]*u^2)/(271656*b^2) - 
      (35825*d^4*K0^2*M^4*Sqrt[5/Pi]*u^2)/(2173248*b^2) + 
      (859*d^6*K0^2*M^4*Sqrt[5/Pi]*u^2)/(44352*b^2) + 
      (101*d^8*K0^2*M^4*Sqrt[5/Pi]*u^2)/(543312*b^2) + 
      (25247*K1^2*M^4*Sqrt[5/Pi]*u^2)/(181104*b^2) + 
      (184*d^4*K1^2*M^4*Sqrt[5/Pi]*u^2)/(693*b^2) - 
      (10159*d^6*K1^2*M^4*Sqrt[5/Pi]*u^2)/(724416*b^2) - 
      (d^8*K1^2*M^4*Sqrt[5/Pi]*u^2)/(528*b^2) - (23*d^2*K0^2*M^4*u^2)/
       (308*Sqrt[5]*b^2*Sqrt[Pi]) - (9497*d^2*K1^2*M^4*u^2)/
       (5544*Sqrt[5]*b^2*Sqrt[Pi]) + (14879*K0^2*M^4*u^2)/
       (135828*b^2*Sqrt[5*Pi]) - (57643*d^4*K0^2*M^4*u^2)/
       (2173248*b^2*Sqrt[5*Pi]) + (41*d^6*K0^2*M^4*u^2)/
       (44352*b^2*Sqrt[5*Pi]) - (67*d^8*K0^2*M^4*u^2)/
       (60368*b^2*Sqrt[5*Pi]) - (47*K1^2*M^4*u^2)/(67914*b^2*Sqrt[5*Pi]) - 
      (167549*d^6*K1^2*M^4*u^2)/(724416*b^2*Sqrt[5*Pi]) - 
      (2965*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(16632*b^2) - 
      (44747*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(3725568*b^2) - 
      (233*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(1386*b^2) - 
      (110455*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(26078976*b^2) + 
      (42803*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(26078976*b^2) + 
      (2246333*d^2*K0*K1*M^4*u^3)/(1241856*b^2*Sqrt[5*Pi]) + 
      (185137*d^6*K0*K1*M^4*u^3)/(8692992*b^2*Sqrt[5*Pi]) - 
      (219253*d^8*K0*K1*M^4*u^3)/(8692992*b^2*Sqrt[5*Pi]) - 
      (480973*K0^2*M^4*Sqrt[5/Pi]*u^4)/(13039488*b^2) - 
      (61109*d^4*K0^2*M^4*Sqrt[5/Pi]*u^4)/(827904*b^2) - 
      (542083*d^6*K0^2*M^4*Sqrt[5/Pi]*u^4)/(52157952*b^2) + 
      (8947*d^8*K0^2*M^4*Sqrt[5/Pi]*u^4)/(52157952*b^2) - 
      (594697*K1^2*M^4*Sqrt[5/Pi]*u^4)/(13039488*b^2) - 
      (13869*d^4*K1^2*M^4*Sqrt[5/Pi]*u^4)/(137984*b^2) + 
      (56677*d^6*K1^2*M^4*Sqrt[5/Pi]*u^4)/(1629936*b^2) - 
      (61*d^8*K1^2*M^4*Sqrt[5/Pi]*u^4)/(44352*b^2) + (49727*d^2*K0^2*M^4*u^4)/
       (66528*Sqrt[5]*b^2*Sqrt[Pi]) + (117739*d^2*K1^2*M^4*u^4)/
       (199584*Sqrt[5]*b^2*Sqrt[Pi]) - (227071*K0^2*M^4*u^4)/
       (1185408*b^2*Sqrt[5*Pi]) - (11173*d^4*K0^2*M^4*u^4)/
       (2483712*b^2*Sqrt[5*Pi]) + (1054261*d^6*K0^2*M^4*u^4)/
       (17385984*b^2*Sqrt[5*Pi]) - (388519*d^8*K0^2*M^4*u^4)/
       (52157952*b^2*Sqrt[5*Pi]) + (120937*K1^2*M^4*u^4)/
       (39118464*b^2*Sqrt[5*Pi]) - (104239*d^4*K1^2*M^4*u^4)/
       (11176704*b^2*Sqrt[5*Pi]) - (21817*d^6*K1^2*M^4*u^4)/
       (1086624*b^2*Sqrt[5*Pi]) - (26399*K0*K1*M^4*Sqrt[5/Pi]*u^5)/
       (6519744*b^2) + (25*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(3696*b^2) - 
      (2130151*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(39118464*b^2) + 
      (515*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(16632*b^2) - 
      (1003*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(271656*b^2) + 
      (125309*K0*K1*M^4*u^5)/(19559232*b^2*Sqrt[5*Pi]) + 
      (14351*d^2*K0*K1*M^4*u^5)/(99792*b^2*Sqrt[5*Pi]) - 
      (572543*d^4*K0*K1*M^4*u^5)/(13039488*b^2*Sqrt[5*Pi]) + 
      (8707*d^8*K0*K1*M^4*u^5)/(543312*b^2*Sqrt[5*Pi]) + 
      (15199*K0^2*M^4*Sqrt[5/Pi]*u^6)/(2444904*b^2) - 
      (29287*d^4*K0^2*M^4*Sqrt[5/Pi]*u^6)/(3556224*b^2) - 
      (163267*d^6*K0^2*M^4*Sqrt[5/Pi]*u^6)/(13039488*b^2) - 
      (70223*d^8*K0^2*M^4*Sqrt[5/Pi]*u^6)/(13039488*b^2) + 
      (15101*K1^2*M^4*Sqrt[5/Pi]*u^6)/(2444904*b^2) - 
      (77545*d^4*K1^2*M^4*Sqrt[5/Pi]*u^6)/(9779616*b^2) - 
      (5*d^6*K1^2*M^4*Sqrt[5/Pi]*u^6)/(22176*b^2) - 
      (3911*d^8*K1^2*M^4*Sqrt[5/Pi]*u^6)/(1086624*b^2) - 
      (6593*d^2*K0^2*M^4*u^6)/(199584*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (173*Sqrt[5]*d^2*K1^2*M^4*u^6)/(28512*b^2*Sqrt[Pi]) - 
      (22097*K0^2*M^4*u^6)/(1222452*b^2*Sqrt[5*Pi]) + 
      (2563541*d^4*K0^2*M^4*u^6)/(39118464*b^2*Sqrt[5*Pi]) + 
      (794971*d^6*K0^2*M^4*u^6)/(13039488*b^2*Sqrt[5*Pi]) + 
      (316031*d^8*K0^2*M^4*u^6)/(13039488*b^2*Sqrt[5*Pi]) - 
      (11171*K1^2*M^4*u^6)/(611226*b^2*Sqrt[5*Pi]) + 
      (1681*d^4*K1^2*M^4*u^6)/(27783*b^2*Sqrt[5*Pi]) + 
      (13037*d^8*K1^2*M^4*u^6)/(814968*b^2*Sqrt[5*Pi]) + 
      (19*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(16632*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(2376*b^2) - (K0*K1*M^4*u^7)/
       (1386*b^2*Sqrt[5*Pi]) - (17*d^4*K0*K1*M^4*u^7)/(2376*b^2*Sqrt[5*Pi]) + 
      (d^6*K0*K1*M^4*u^7)/(16632*b^2*Sqrt[5*Pi]) - (2*d^2*K0^2*M^4*u^8)/
       (6237*Sqrt[5]*b^2*Sqrt[Pi]) - (2*d^2*K1^2*M^4*u^8)/
       (6237*Sqrt[5]*b^2*Sqrt[Pi]) - (K0^2*M^4*u^8)/(12474*b^2*Sqrt[5*Pi]) + 
      (d^4*K0^2*M^4*u^8)/(6237*b^2*Sqrt[5*Pi]) + (2*d^6*K0^2*M^4*u^8)/
       (2079*b^2*Sqrt[5*Pi]) - (d^8*K0^2*M^4*u^8)/(1386*b^2*Sqrt[5*Pi]) - 
      (K1^2*M^4*u^8)/(12474*b^2*Sqrt[5*Pi]) + (d^4*K1^2*M^4*u^8)/
       (6237*b^2*Sqrt[5*Pi]) + (2*d^6*K1^2*M^4*u^8)/(2079*b^2*Sqrt[5*Pi]) - 
      (d^8*K1^2*M^4*u^8)/(1386*b^2*Sqrt[5*Pi]))/Pi, 0, 
    ((3937*K0^2*M^4*Sqrt[5/Pi]*u^2)/(144144*b^2) + 
      (781709*d^4*K0^2*M^4*Sqrt[5/Pi]*u^2)/(12684672*b^2) - 
      (38450197*d^6*K0^2*M^4*Sqrt[5/Pi]*u^2)/(1864646784*b^2) - 
      (25517*d^8*K0^2*M^4*Sqrt[5/Pi]*u^2)/(103591488*b^2) + 
      (d^10*K0^2*M^4*Sqrt[5/Pi]*u^2)/(41184*b^2) - 
      (15385*K1^2*M^4*Sqrt[5/Pi]*u^2)/(288288*b^2) - 
      (57205*d^4*K1^2*M^4*Sqrt[5/Pi]*u^2)/(2466464*b^2) - 
      (71*d^6*K1^2*M^4*Sqrt[5/Pi]*u^2)/(8008*b^2) - 
      (16781*d^8*K1^2*M^4*Sqrt[5/Pi]*u^2)/(8632624*b^2) - 
      (43*d^10*K1^2*M^4*Sqrt[5/Pi]*u^2)/(192192*b^2) - 
      (108023*d^2*K0^2*M^4*u^2)/(288288*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (51109*Sqrt[5]*d^2*K1^2*M^4*u^2)/(576576*b^2*Sqrt[Pi]) + 
      (135277*d^4*K0^2*M^4*u^2)/(4228224*b^2*Sqrt[5*Pi]) + 
      (1548473*d^6*K0^2*M^4*u^2)/(1864646784*b^2*Sqrt[5*Pi]) + 
      (11141*d^8*K0^2*M^4*u^2)/(7968576*b^2*Sqrt[5*Pi]) + 
      (611*d^4*K1^2*M^4*u^2)/(106722*b^2*Sqrt[5*Pi]) + 
      (67*d^6*K1^2*M^4*u^2)/(48048*b^2*Sqrt[5*Pi]) - 
      (6157*d^8*K1^2*M^4*u^2)/(498036*b^2*Sqrt[5*Pi]) - 
      (53100559*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(1864646784*b^2) - 
      (542797*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(37669632*b^2) - 
      (5108489*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(66594528*b^2) - 
      (689*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(76032*b^2) - 
      (7708067*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(1864646784*b^2) - 
      (23*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(78624*b^2) - 
      (774010697*K0*K1*M^4*u^3)/(1035914880*b^2*Sqrt[5*Pi]) + 
      (3003580597*d^2*K0*K1*M^4*u^3)/(1695133440*b^2*Sqrt[5*Pi]) - 
      (121599761*d^4*K0*K1*M^4*u^3)/(332972640*b^2*Sqrt[5*Pi]) + 
      (3*d^6*K0*K1*M^4*u^3)/(36608*b^2*Sqrt[5*Pi]) + 
      (10874543*d^8*K0*K1*M^4*u^3)/(1864646784*b^2*Sqrt[5*Pi]) + 
      (140967355*K0^2*M^4*Sqrt[5/Pi]*u^4)/(7458587136*b^2) + 
      (479639495*d^4*K0^2*M^4*Sqrt[5/Pi]*u^4)/(14917174272*b^2) + 
      (15730115*d^6*K0^2*M^4*Sqrt[5/Pi]*u^4)/(2131024896*b^2) + 
      (26931577*d^8*K0^2*M^4*Sqrt[5/Pi]*u^4)/(3729293568*b^2) - 
      (853*d^10*K0^2*M^4*Sqrt[5/Pi]*u^4)/(6918912*b^2) + 
      (2069801*K1^2*M^4*Sqrt[5/Pi]*u^4)/(72648576*b^2) + 
      (80488*d^4*K1^2*M^4*Sqrt[5/Pi]*u^4)/(3972969*b^2) + 
      (18531257*d^6*K1^2*M^4*Sqrt[5/Pi]*u^4)/(532756224*b^2) - 
      (12209*d^8*K1^2*M^4*Sqrt[5/Pi]*u^4)/(7945938*b^2) - 
      (8575157*d^10*K1^2*M^4*Sqrt[5/Pi]*u^4)/(12204960768*b^2) - 
      (8296591*d^2*K0^2*M^4*u^4)/(34594560*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (280913*d^2*K1^2*M^4*u^4)/(725760*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (806290363*K0^2*M^4*u^4)/(12430978560*b^2*Sqrt[5*Pi]) - 
      (1340755183*d^4*K0^2*M^4*u^4)/(8287319040*b^2*Sqrt[5*Pi]) + 
      (99165217*d^6*K0^2*M^4*u^4)/(2131024896*b^2*Sqrt[5*Pi]) - 
      (139679209*d^8*K0^2*M^4*u^4)/(3729293568*b^2*Sqrt[5*Pi]) + 
      (738061*K1^2*M^4*u^4)/(22702680*b^2*Sqrt[5*Pi]) + 
      (5863171*d^4*K1^2*M^4*u^4)/(39118464*b^2*Sqrt[5*Pi]) - 
      (191191151*d^6*K1^2*M^4*u^4)/(887927040*b^2*Sqrt[5*Pi]) + 
      (2641351*d^8*K1^2*M^4*u^4)/(254270016*b^2*Sqrt[5*Pi]) + 
      (38232349*d^10*K1^2*M^4*u^4)/(12204960768*b^2*Sqrt[5*Pi]) - 
      (56252101*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(11187880704*b^2) - 
      (72467221*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(8136640512*b^2) + 
      (4120111001*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(89503045632*b^2) - 
      (193*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(48048*b^2) - 
      (6369859*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(4972391424*b^2) + 
      (84395*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(2219083776*b^2) + 
      (191453261*K0*K1*M^4*u^5)/(860606208*b^2*Sqrt[5*Pi]) - 
      (2717634551*d^2*K0*K1*M^4*u^5)/(8136640512*b^2*Sqrt[5*Pi]) - 
      (1394900671*d^4*K0*K1*M^4*u^5)/(29834348544*b^2*Sqrt[5*Pi]) + 
      (1067167399*d^8*K0*K1*M^4*u^5)/(44751522816*b^2*Sqrt[5*Pi]) + 
      (6078691*d^10*K0*K1*M^4*u^5)/(24409921536*b^2*Sqrt[5*Pi]) + 
      (115*K0^2*M^4*Sqrt[5/Pi]*u^6)/(1778112*b^2) + 
      (23064535*d^4*K0^2*M^4*Sqrt[5/Pi]*u^6)/(3442424832*b^2) - 
      (14400185*d^6*K0^2*M^4*Sqrt[5/Pi]*u^6)/(3196537344*b^2) + 
      (94224397*d^8*K0^2*M^4*Sqrt[5/Pi]*u^6)/(59668697088*b^2) - 
      (146431135*d^10*K0^2*M^4*Sqrt[5/Pi]*u^6)/(59668697088*b^2) + 
      (598669*K1^2*M^4*Sqrt[5/Pi]*u^6)/(2581818624*b^2) + 
      (149976985*d^4*K1^2*M^4*Sqrt[5/Pi]*u^6)/(134254568448*b^2) - 
      (813313*d^6*K1^2*M^4*Sqrt[5/Pi]*u^6)/(6102480384*b^2) + 
      (629818495*d^8*K1^2*M^4*Sqrt[5/Pi]*u^6)/(48819843072*b^2) + 
      (627805*d^10*K1^2*M^4*Sqrt[5/Pi]*u^6)/(97639686144*b^2) - 
      (2165407*d^2*K0^2*M^4*u^6)/(25945920*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (125239*d^2*K1^2*M^4*u^6)/(1729728*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (127229*K0^2*M^4*u^6)/(231154560*b^2*Sqrt[5*Pi]) + 
      (2742775813*d^4*K0^2*M^4*u^6)/(24861957120*b^2*Sqrt[5*Pi]) - 
      (248026183*d^6*K0^2*M^4*u^6)/(15982686720*b^2*Sqrt[5*Pi]) - 
      (5066268131*d^8*K0^2*M^4*u^6)/(179006091264*b^2*Sqrt[5*Pi]) + 
      (1894765009*d^10*K0^2*M^4*u^6)/(179006091264*b^2*Sqrt[5*Pi]) - 
      (19223179*K1^2*M^4*u^6)/(167818210560*b^2*Sqrt[5*Pi]) + 
      (83619646703*d^4*K1^2*M^4*u^6)/(671272842240*b^2*Sqrt[5*Pi]) - 
      (1445070191*d^6*K1^2*M^4*u^6)/(30512401920*b^2*Sqrt[5*Pi]) - 
      (3638209691*d^8*K1^2*M^4*u^6)/(48819843072*b^2*Sqrt[5*Pi]) - 
      (76370897*d^10*K1^2*M^4*u^6)/(97639686144*b^2*Sqrt[5*Pi]) - 
      (223765*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(399567168*b^2) - 
      (29351821*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(3051240192*b^2) - 
      (1701125*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(190702512*b^2) - 
      (144349895*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(89503045632*b^2) + 
      (15194425*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(2097727632*b^2) + 
      (22419977*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(67127284224*b^2) + 
      (160942*K0*K1*M^4*u^7)/(31216185*b^2*Sqrt[5*Pi]) + 
      (1118458951*d^2*K0*K1*M^4*u^7)/(15256200960*b^2*Sqrt[5*Pi]) + 
      (28507849*d^4*K0*K1*M^4*u^7)/(1907025120*b^2*Sqrt[5*Pi]) - 
      (452550719*d^6*K0*K1*M^4*u^7)/(29834348544*b^2*Sqrt[5*Pi]) - 
      (112650761*d^8*K0*K1*M^4*u^7)/(8390910528*b^2*Sqrt[5*Pi]) + 
      (57406991*d^10*K0*K1*M^4*u^7)/(67127284224*b^2*Sqrt[5*Pi]) + 
      (229*d^4*K0^2*M^4*Sqrt[5/Pi]*u^8)/(1297296*b^2) + 
      (2267*d^6*K0^2*M^4*Sqrt[5/Pi]*u^8)/(10872576*b^2) - 
      (19*d^8*K0^2*M^4*Sqrt[5/Pi]*u^8)/(4077216*b^2) - 
      (523*d^10*K0^2*M^4*Sqrt[5/Pi]*u^8)/(2223936*b^2) + 
      (17*d^4*K1^2*M^4*Sqrt[5/Pi]*u^8)/(254826*b^2) + 
      (3049*d^6*K1^2*M^4*Sqrt[5/Pi]*u^8)/(21745152*b^2) + 
      (17*d^8*K1^2*M^4*Sqrt[5/Pi]*u^8)/(509652*b^2) - 
      (16823*d^10*K1^2*M^4*Sqrt[5/Pi]*u^8)/(124540416*b^2) - 
      (6509*d^2*K0^2*M^4*u^8)/(1921920*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (11023*d^2*K1^2*M^4*u^8)/(3459456*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (37*K0^2*M^4*u^8)/(288288*b^2*Sqrt[5*Pi]) + (7*d^4*K0^2*M^4*u^8)/
       (6480*b^2*Sqrt[5*Pi]) + (4273349*d^6*K0^2*M^4*u^8)/
       (1141620480*b^2*Sqrt[5*Pi]) - (397*d^8*K0^2*M^4*u^8)/
       (156816*b^2*Sqrt[5*Pi]) + (7489*d^10*K0^2*M^4*u^8)/
       (31135104*b^2*Sqrt[5*Pi]) + (1091*K1^2*M^4*u^8)/
       (6486480*b^2*Sqrt[5*Pi]) + (133247*d^4*K1^2*M^4*u^8)/
       (71351280*b^2*Sqrt[5*Pi]) + (6957539*d^6*K1^2*M^4*u^8)/
       (2283240960*b^2*Sqrt[5*Pi]) - (2809*d^8*K1^2*M^4*u^8)/
       (1189188*b^2*Sqrt[5*Pi]) - (7529*d^10*K1^2*M^4*u^8)/
       (124540416*b^2*Sqrt[5*Pi]) + (355*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^9)/
       (2594592*b^2) + (5*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(78624*b^2) + 
      (47*K0*K1*M^4*u^9)/(589680*b^2*Sqrt[5*Pi]) + (919*d^2*K0*K1*M^4*u^9)/
       (2162160*b^2*Sqrt[5*Pi]) + (103*d^4*K0*K1*M^4*u^9)/
       (216216*b^2*Sqrt[5*Pi]) - (6887*d^6*K0*K1*M^4*u^9)/
       (3243240*b^2*Sqrt[5*Pi]) + (d^8*K0*K1*M^4*u^9)/
       (28512*b^2*Sqrt[5*Pi]) + (d^10*K0*K1*M^4*u^9)/(9504*b^2*Sqrt[5*Pi]) - 
      (d^2*K0^2*M^4*u^10)/(41184*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^10)/(41184*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (d^6*K0^2*M^4*u^10)/(20592*b^2*Sqrt[5*Pi]) - (d^10*K0^2*M^4*u^10)/
       (41184*b^2*Sqrt[5*Pi]) + (d^6*K1^2*M^4*u^10)/(20592*b^2*Sqrt[5*Pi]) - 
      (d^10*K1^2*M^4*u^10)/(41184*b^2*Sqrt[5*Pi]))/Pi, 0, 
    ((-194651*K0^2*M^4*Sqrt[5/Pi]*u^2)/(16912896*b^2) - 
      (16979903*d^4*K0^2*M^4*Sqrt[5/Pi]*u^2)/(5860318464*b^2) - 
      (460825*d^6*K0^2*M^4*Sqrt[5/Pi]*u^2)/(617232616*b^2) + 
      (528881*d^8*K0^2*M^4*Sqrt[5/Pi]*u^2)/(152368280064*b^2) + 
      (73553395*d^10*K0^2*M^4*Sqrt[5/Pi]*u^2)/(1066577960448*b^2) + 
      (d^12*K0^2*M^4*Sqrt[5/Pi]*u^2)/(164736*b^2) + 
      (379066631*K1^2*M^4*Sqrt[5/Pi]*u^2)/(13674076416*b^2) - 
      (305168867*d^4*K1^2*M^4*Sqrt[5/Pi]*u^2)/(27348152832*b^2) + 
      (170631845*d^6*K1^2*M^4*Sqrt[5/Pi]*u^2)/(6837038208*b^2) + 
      (37852915*d^8*K1^2*M^4*Sqrt[5/Pi]*u^2)/(13674076416*b^2) - 
      (53*d^10*K1^2*M^4*Sqrt[5/Pi]*u^2)/(128128*b^2) - 
      (502631*d^12*K1^2*M^4*Sqrt[5/Pi]*u^2)/(13674076416*b^2) + 
      (64279*d^2*K0^2*M^4*u^2)/(576576*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (12623*d^2*K1^2*M^4*u^2)/(88704*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (153*K0^2*M^4*u^2)/(5637632*b^2*Sqrt[5*Pi]) - 
      (15799967*d^4*K0^2*M^4*u^2)/(450793728*b^2*Sqrt[5*Pi]) - 
      (8296349*d^6*K0^2*M^4*u^2)/(3703395696*b^2*Sqrt[5*Pi]) + 
      (338652551*d^8*K0^2*M^4*u^2)/(152368280064*b^2*Sqrt[5*Pi]) - 
      (1142853287*d^10*K0^2*M^4*u^2)/(1066577960448*b^2*Sqrt[5*Pi]) + 
      (4031*K1^2*M^4*u^2)/(6837038208*b^2*Sqrt[5*Pi]) - 
      (2018120551*d^4*K1^2*M^4*u^2)/(27348152832*b^2*Sqrt[5*Pi]) + 
      (30712379*d^6*K1^2*M^4*u^2)/(6837038208*b^2*Sqrt[5*Pi]) - 
      (13010329*d^8*K1^2*M^4*u^2)/(1709259552*b^2*Sqrt[5*Pi]) + 
      (198251*d^12*K1^2*M^4*u^2)/(6837038208*b^2*Sqrt[5*Pi]) + 
      (1994921287*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(492266750976*b^2) + 
      (4128228605*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(101578853376*b^2) - 
      (33220534405*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(609473120256*b^2) + 
      (235347690671*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(6399467762688*b^2) - 
      (15652551983*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(4266311841792*b^2) - 
      (1857929345*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(12798935525376*b^2) - 
      (311605655*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(2133155920896*b^2) + 
      (137322101893*K0*K1*M^4*u^3)/(492266750976*b^2*Sqrt[5*Pi]) - 
      (174586395491*d^2*K0*K1*M^4*u^3)/(304736560128*b^2*Sqrt[5*Pi]) + 
      (85623184937*d^4*K0*K1*M^4*u^3)/(609473120256*b^2*Sqrt[5*Pi]) - 
      (351004081751*d^6*K0*K1*M^4*u^3)/(31997338813440*b^2*Sqrt[5*Pi]) + 
      (1093107900583*d^8*K0*K1*M^4*u^3)/(21331559208960*b^2*Sqrt[5*Pi]) - 
      (154378664647*d^10*K0*K1*M^4*u^3)/(63994677626880*b^2*Sqrt[5*Pi]) + 
      (1260202747*d^12*K0*K1*M^4*u^3)/(2133155920896*b^2*Sqrt[5*Pi]) + 
      (3064769*K0^2*M^4*Sqrt[5/Pi]*u^4)/(467489792*b^2) - 
      (75851724761*d^4*K0^2*M^4*Sqrt[5/Pi]*u^4)/(3656838721536*b^2) + 
      (91780520017*d^6*K0^2*M^4*Sqrt[5/Pi]*u^4)/(4266311841792*b^2) + 
      (905797*d^8*K0^2*M^4*Sqrt[5/Pi]*u^4)/(13769699328*b^2) + 
      (1670786525*d^10*K0^2*M^4*Sqrt[5/Pi]*u^4)/(3199733881344*b^2) - 
      (17*d^12*K0^2*M^4*Sqrt[5/Pi]*u^4)/(1317888*b^2) + 
      (555184265*K1^2*M^4*Sqrt[5/Pi]*u^4)/(44751522816*b^2) - 
      (3330532945*d^4*K1^2*M^4*Sqrt[5/Pi]*u^4)/(1163539593216*b^2) + 
      (210273480323*d^6*K1^2*M^4*Sqrt[5/Pi]*u^4)/(5485258082304*b^2) + 
      (50857853393*d^8*K1^2*M^4*Sqrt[5/Pi]*u^4)/(19198403288064*b^2) + 
      (14478907*d^10*K1^2*M^4*Sqrt[5/Pi]*u^4)/(391804148736*b^2) + 
      (187306723*d^12*K1^2*M^4*Sqrt[5/Pi]*u^4)/(5485258082304*b^2) - 
      (3878099*d^2*K0^2*M^4*u^4)/(13837824*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (151815119*d^2*K1^2*M^4*u^4)/(1037836800*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (11474752717*K0^2*M^4*u^4)/(82044458496*b^2*Sqrt[5*Pi]) + 
      (585547462561*d^4*K0^2*M^4*u^4)/(3656838721536*b^2*Sqrt[5*Pi]) - 
      (55875449691*d^6*K0^2*M^4*u^4)/(790057748480*b^2*Sqrt[5*Pi]) + 
      (12984620483*d^8*K0^2*M^4*u^4)/(895030456320*b^2*Sqrt[5*Pi]) - 
      (3020879999*d^10*K0^2*M^4*u^4)/(999916837920*b^2*Sqrt[5*Pi]) + 
      (42965086223*K1^2*M^4*u^4)/(559394035200*b^2*Sqrt[5*Pi]) - 
      (3075096180749*d^4*K1^2*M^4*u^4)/(29088489830400*b^2*Sqrt[5*Pi]) - 
      (1900021962491*d^6*K1^2*M^4*u^4)/(27426290411520*b^2*Sqrt[5*Pi]) - 
      (168343745987*d^8*K1^2*M^4*u^4)/(23998004110080*b^2*Sqrt[5*Pi]) - 
      (2612756353*d^10*K1^2*M^4*u^4)/(1959020743680*b^2*Sqrt[5*Pi]) - 
      (4793725021*d^12*K1^2*M^4*u^4)/(27426290411520*b^2*Sqrt[5*Pi]) - 
      (23817796537*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(3938134007808*b^2) + 
      (5086282613*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(11376831578112*b^2) - 
      (337431895993*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(4266311841792*b^2) - 
      (26605689587*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(19198403288064*b^2) - 
      (2448165677303*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(153587226304512*b^2) + 
      (131417680705*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(38396806576128*b^2) - 
      (18664993745*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(51195742101504*b^2) - 
      (7472982099467*K0*K1*M^4*u^5)/(98453350195200*b^2*Sqrt[5*Pi]) + 
      (346659956678999*d^2*K0*K1*M^4*u^5)/(2559787105075200*b^2*Sqrt[5*Pi]) + 
      (136388943753991*d^4*K0*K1*M^4*u^5)/(319973388134400*b^2*Sqrt[5*Pi]) - 
      (3896153763589*d^6*K0*K1*M^4*u^5)/(95992016440320*b^2*Sqrt[5*Pi]) + 
      (48094779714623*d^8*K0*K1*M^4*u^5)/(767936131522560*b^2*Sqrt[5*Pi]) - 
      (2883584737801*d^10*K0*K1*M^4*u^5)/(191984032880640*b^2*Sqrt[5*Pi]) + 
      (1271128933*d^12*K0*K1*M^4*u^5)/(632046198784*b^2*Sqrt[5*Pi]) - 
      (3855864203*K0^2*M^4*Sqrt[5/Pi]*u^6)/(23628804046848*b^2) - 
      (3660219729011*d^4*K0^2*M^4*Sqrt[5/Pi]*u^6)/(307174452609024*b^2) + 
      (474094265675*d^6*K0^2*M^4*Sqrt[5/Pi]*u^6)/(38396806576128*b^2) + 
      (133072663345*d^8*K0^2*M^4*Sqrt[5/Pi]*u^6)/(55849900474368*b^2) - 
      (31260759473*d^10*K0^2*M^4*Sqrt[5/Pi]*u^6)/(25597871050752*b^2) - 
      (144308401933*d^12*K0^2*M^4*Sqrt[5/Pi]*u^6)/(204782968406016*b^2) - 
      (1189904797*K1^2*M^4*Sqrt[5/Pi]*u^6)/(259657187328*b^2) - 
      (4814183635631*d^4*K1^2*M^4*Sqrt[5/Pi]*u^6)/(460761678913536*b^2) - 
      (193202650675*d^6*K1^2*M^4*Sqrt[5/Pi]*u^6)/(28797604932096*b^2) - 
      (6635*d^8*K1^2*M^4*Sqrt[5/Pi]*u^6)/(4612608*b^2) - 
      (27073*d^10*K1^2*M^4*Sqrt[5/Pi]*u^6)/(41513472*b^2) - 
      (2887541963*d^12*K1^2*M^4*Sqrt[5/Pi]*u^6)/(21941032329216*b^2) + 
      (1567063*d^2*K0^2*M^4*u^6)/(79833600*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (229963*d^2*K1^2*M^4*u^6)/(5322240*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (10029506164673*K0^2*M^4*u^6)/(590720101171200*b^2*Sqrt[5*Pi]) + 
      (297911133826951*d^4*K0^2*M^4*u^6)/(7679361315225600*b^2*Sqrt[5*Pi]) - 
      (688408241671*d^6*K0^2*M^4*u^6)/(38396806576128*b^2*Sqrt[5*Pi]) - 
      (7654684640137*d^8*K0^2*M^4*u^6)/(279249502371840*b^2*Sqrt[5*Pi]) - 
      (327464272559*d^10*K0^2*M^4*u^6)/(127989355253760*b^2*Sqrt[5*Pi]) + 
      (2896958983301*d^12*K0^2*M^4*u^6)/(1023914842030080*b^2*Sqrt[5*Pi]) + 
      (4923147637*K1^2*M^4*u^6)/(1298285936640*b^2*Sqrt[5*Pi]) + 
      (20235722649383*d^4*K1^2*M^4*u^6)/(2303808394567680*b^2*Sqrt[5*Pi]) + 
      (9157542407863*d^6*K1^2*M^4*u^6)/(143988024660480*b^2*Sqrt[5*Pi]) + 
      (46910640419*d^12*K1^2*M^4*u^6)/(109705161646080*b^2*Sqrt[5*Pi]) - 
      (918776165*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(1969067003904*b^2) + 
      (545428312795*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(51195742101504*b^2) + 
      (1748847740609*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(230380839456768*b^2) - 
      (7702943711*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(1495979476992*b^2) - 
      (1759945554695*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(115190419728384*b^2) - 
      (393517129067*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(460761678913536*b^2) - 
      (50203891795*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(153587226304512*b^2) + 
      (42811378177*K0*K1*M^4*u^7)/(49226675097600*b^2*Sqrt[5*Pi]) + 
      (14856547531121*d^2*K0*K1*M^4*u^7)/(1279893552537600*b^2*Sqrt[5*Pi]) - 
      (637559601811261*d^4*K0*K1*M^4*u^7)/(5759520986419200*b^2*Sqrt[5*Pi]) - 
      (9561988873*d^6*K0*K1*M^4*u^7)/(7479897384960*b^2*Sqrt[5*Pi]) + 
      (56310629654471*d^8*K0*K1*M^4*u^7)/(575952098641920*b^2*Sqrt[5*Pi]) + 
      (41352922873811*d^10*K0*K1*M^4*u^7)/(2303808394567680*b^2*Sqrt[5*Pi]) + 
      (2249886354139*d^12*K0*K1*M^4*u^7)/(767936131522560*b^2*Sqrt[5*Pi]) - 
      (707156575*K0^2*M^4*Sqrt[5/Pi]*u^8)/(35443206070272*b^2) + 
      (1658093299*d^4*K0^2*M^4*Sqrt[5/Pi]*u^8)/(3938134007808*b^2) + 
      (1628249140655*d^6*K0^2*M^4*Sqrt[5/Pi]*u^8)/(230380839456768*b^2) - 
      (1027303189195*d^8*K0^2*M^4*Sqrt[5/Pi]*u^8)/(460761678913536*b^2) - 
      (365805599*d^10*K0^2*M^4*Sqrt[5/Pi]*u^8)/(17721603035136*b^2) + 
      (1584112709*d^12*K0^2*M^4*Sqrt[5/Pi]*u^8)/(35443206070272*b^2) - 
      (666485791*K1^2*M^4*Sqrt[5/Pi]*u^8)/(35443206070272*b^2) + 
      (22568956051*d^4*K1^2*M^4*Sqrt[5/Pi]*u^8)/(51195742101504*b^2) + 
      (63430964917*d^6*K1^2*M^4*Sqrt[5/Pi]*u^8)/(8860801517568*b^2) - 
      (79667643409*d^8*K1^2*M^4*Sqrt[5/Pi]*u^8)/(35443206070272*b^2) + 
      (597469045*d^10*K1^2*M^4*Sqrt[5/Pi]*u^8)/(1363200233472*b^2) + 
      (9536337821*d^12*K1^2*M^4*Sqrt[5/Pi]*u^8)/(460761678913536*b^2) - 
      (2045887*d^2*K0^2*M^4*u^8)/(345945600*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (940553*d^2*K1^2*M^4*u^8)/(207567360*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (622977567757*K0^2*M^4*u^8)/(886080151756800*b^2*Sqrt[5*Pi]) - 
      (7309590977*d^4*K0^2*M^4*u^8)/(2524444876800*b^2*Sqrt[5*Pi]) - 
      (21253955788487*d^6*K0^2*M^4*u^8)/(1151904197283840*b^2*Sqrt[5*Pi]) + 
      (3121332231431*d^8*K0^2*M^4*u^8)/(460761678913536*b^2*Sqrt[5*Pi]) - 
      (75545702669*d^10*K0^2*M^4*u^8)/(17721603035136*b^2*Sqrt[5*Pi]) - 
      (153067940573*d^12*K0^2*M^4*u^8)/(177216030351360*b^2*Sqrt[5*Pi]) - 
      (134269230281*K1^2*M^4*u^8)/(177216030351360*b^2*Sqrt[5*Pi]) - 
      (136056672959*d^4*K1^2*M^4*u^8)/(51195742101504*b^2*Sqrt[5*Pi]) - 
      (194673400289*d^6*K1^2*M^4*u^8)/(8860801517568*b^2*Sqrt[5*Pi]) + 
      (1222420979929*d^8*K1^2*M^4*u^8)/(177216030351360*b^2*Sqrt[5*Pi]) - 
      (478304274001*d^10*K1^2*M^4*u^8)/(88608015175680*b^2*Sqrt[5*Pi]) - 
      (1249846136789*d^12*K1^2*M^4*u^8)/(2303808394567680*b^2*Sqrt[5*Pi]) + 
      (35225*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(6393074688*b^2) + 
      (52187*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(3348753408*b^2) - 
      (9479891*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(228552420096*b^2) - 
      (1038977*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(26371433088*b^2) + 
      (43491535*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(130601382912*b^2) + 
      (156727*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(70323821568*b^2) - 
      (22039*K0*K1*M^4*u^9)/(259459200*b^2*Sqrt[5*Pi]) + 
      (150739321*d^2*K0*K1*M^4*u^9)/(53275622400*b^2*Sqrt[5*Pi]) + 
      (208772363*d^4*K0*K1*M^4*u^9)/(251156505600*b^2*Sqrt[5*Pi]) - 
      (7324300469*d^6*K0*K1*M^4*u^9)/(1142762100480*b^2*Sqrt[5*Pi]) + 
      (308141*d^8*K0*K1*M^4*u^9)/(2060268210*b^2*Sqrt[5*Pi]) + 
      (188934307*d^10*K0*K1*M^4*u^9)/(217668971520*b^2*Sqrt[5*Pi]) + 
      (10284503*d^12*K0*K1*M^4*u^9)/(23441273856*b^2*Sqrt[5*Pi]) + 
      (1825*d^6*K0^2*M^4*Sqrt[5/Pi]*u^10)/(399567168*b^2) - 
      (d^8*K0^2*M^4*Sqrt[5/Pi]*u^10)/(206388*b^2) + 
      (19441*d^10*K0^2*M^4*Sqrt[5/Pi]*u^10)/(627891264*b^2) - 
      (30983*d^12*K0^2*M^4*Sqrt[5/Pi]*u^10)/(2511565056*b^2) + 
      (307*d^6*K1^2*M^4*Sqrt[5/Pi]*u^10)/(46378332*b^2) + 
      (29*d^8*K1^2*M^4*Sqrt[5/Pi]*u^10)/(1153152*b^2) + 
      (49*d^10*K1^2*M^4*Sqrt[5/Pi]*u^10)/(44849376*b^2) - 
      (9509*d^2*K0^2*M^4*u^10)/(86486400*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (313*d^2*K1^2*M^4*u^10)/(3203200*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (3259*K0^2*M^4*u^10)/(259459200*b^2*Sqrt[5*Pi]) - 
      (33697*d^4*K0^2*M^4*u^10)/(129729600*b^2*Sqrt[5*Pi]) + 
      (170869*d^6*K0^2*M^4*u^10)/(332972640*b^2*Sqrt[5*Pi]) + 
      (7151*d^8*K0^2*M^4*u^10)/(40360320*b^2*Sqrt[5*Pi]) - 
      (362939*d^10*K0^2*M^4*u^10)/(896987520*b^2*Sqrt[5*Pi]) + 
      (60191*d^12*K0^2*M^4*u^10)/(12557825280*b^2*Sqrt[5*Pi]) - 
      (1097*K1^2*M^4*u^10)/(86486400*b^2*Sqrt[5*Pi]) - 
      (7877*d^4*K1^2*M^4*u^10)/(32432400*b^2*Sqrt[5*Pi]) + 
      (581641*d^6*K1^2*M^4*u^10)/(1236755520*b^2*Sqrt[5*Pi]) - 
      (1450121*d^10*K1^2*M^4*u^10)/(6278912640*b^2*Sqrt[5*Pi]) - 
      (1307*d^12*K1^2*M^4*u^10)/(25945920*b^2*Sqrt[5*Pi]) - 
      (d^2*K0*K1*M^4*Sqrt[5/Pi]*u^11)/(2810808*b^2) + 
      (d^6*K0*K1*M^4*Sqrt[5/Pi]*u^11)/(349272*b^2) - 
      (d^8*K0*K1*M^4*Sqrt[5/Pi]*u^11)/(567567*b^2) - 
      (d^10*K0*K1*M^4*Sqrt[5/Pi]*u^11)/(432432*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[5/Pi]*u^11)/(864864*b^2) - 
      (K0*K1*M^4*u^11)/(4324320*b^2*Sqrt[5*Pi]) + (71*d^2*K0*K1*M^4*u^11)/
       (2676960*b^2*Sqrt[5*Pi]) + (113*d^4*K0*K1*M^4*u^11)/
       (3243240*b^2*Sqrt[5*Pi]) - (409*d^6*K0*K1*M^4*u^11)/
       (5045040*b^2*Sqrt[5*Pi]) - (1411*d^8*K0*K1*M^4*u^11)/
       (30270240*b^2*Sqrt[5*Pi]) + (113*d^10*K0*K1*M^4*u^11)/
       (1853280*b^2*Sqrt[5*Pi]) + (83*d^12*K0*K1*M^4*u^11)/
       (4324320*b^2*Sqrt[5*Pi]) - (d^2*K0^2*M^4*u^12)/
       (3603600*Sqrt[5]*b^2*Sqrt[Pi]) - (d^2*K1^2*M^4*u^12)/
       (3603600*Sqrt[5]*b^2*Sqrt[Pi]) - (K0^2*M^4*u^12)/
       (64864800*b^2*Sqrt[5*Pi]) - (71*d^4*K0^2*M^4*u^12)/
       (64864800*b^2*Sqrt[5*Pi]) + (d^6*K0^2*M^4*u^12)/
       (648648*b^2*Sqrt[5*Pi]) + (d^8*K0^2*M^4*u^12)/
       (997920*b^2*Sqrt[5*Pi]) - (d^10*K0^2*M^4*u^12)/
       (1297296*b^2*Sqrt[5*Pi]) - (d^12*K0^2*M^4*u^12)/
       (2594592*b^2*Sqrt[5*Pi]) - (K1^2*M^4*u^12)/(64864800*b^2*Sqrt[5*Pi]) - 
      (71*d^4*K1^2*M^4*u^12)/(64864800*b^2*Sqrt[5*Pi]) + 
      (d^6*K1^2*M^4*u^12)/(648648*b^2*Sqrt[5*Pi]) + (d^8*K1^2*M^4*u^12)/
       (997920*b^2*Sqrt[5*Pi]) - (d^10*K1^2*M^4*u^12)/
       (1297296*b^2*Sqrt[5*Pi]) - (d^12*K1^2*M^4*u^12)/
       (2594592*b^2*Sqrt[5*Pi]))/Pi, 0, 
    ((194596492249*K0^2*M^4*Sqrt[5/Pi]*u^2)/(32234356137984*b^2) - 
      (8508206193535*d^4*K0^2*M^4*Sqrt[5/Pi]*u^2)/(1885709834072064*b^2) + 
      (69167*d^6*K0^2*M^4*Sqrt[5/Pi]*u^2)/(11202048*b^2) - 
      (1187651969783*d^8*K0^2*M^4*Sqrt[5/Pi]*u^2)/(3771419668144128*b^2) + 
      (70463646349*d^10*K0^2*M^4*Sqrt[5/Pi]*u^2)/(209523314896896*b^2) - 
      (13804616677*d^12*K0^2*M^4*Sqrt[5/Pi]*u^2)/(314284972345344*b^2) + 
      (2872403819*d^14*K0^2*M^4*Sqrt[5/Pi]*u^2)/(1885709834072064*b^2) - 
      (139056189793*K1^2*M^4*Sqrt[5/Pi]*u^2)/(8058589034496*b^2) + 
      (2344888045*d^4*K1^2*M^4*Sqrt[5/Pi]*u^2)/(188873180496*b^2) - 
      (6434871778103*d^6*K1^2*M^4*Sqrt[5/Pi]*u^2)/(628569944690688*b^2) + 
      (2113324043*d^8*K1^2*M^4*Sqrt[5/Pi]*u^2)/(2641050187776*b^2) + 
      (25813882837*d^10*K1^2*M^4*Sqrt[5/Pi]*u^2)/(44897853192192*b^2) - 
      (188033*d^12*K1^2*M^4*Sqrt[5/Pi]*u^2)/(8834681856*b^2) - 
      (385162159*d^14*K1^2*M^4*Sqrt[5/Pi]*u^2)/(314284972345344*b^2) - 
      (1438267*d^2*K0^2*M^4*u^2)/(39207168*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (523711*d^2*K1^2*M^4*u^2)/(11202048*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (354581021*K0^2*M^4*u^2)/(32234356137984*b^2*Sqrt[5*Pi]) + 
      (4696222734443*d^4*K0^2*M^4*u^2)/(1885709834072064*b^2*Sqrt[5*Pi]) - 
      (16101850339181*d^8*K0^2*M^4*u^2)/(3771419668144128*b^2*Sqrt[5*Pi]) + 
      (30961878509*d^10*K0^2*M^4*u^2)/(628569944690688*b^2*Sqrt[5*Pi]) + 
      (1172702337*d^12*K0^2*M^4*u^2)/(34920552482816*b^2*Sqrt[5*Pi]) - 
      (2746823503*d^14*K0^2*M^4*u^2)/(1885709834072064*b^2*Sqrt[5*Pi]) + 
      (19870013971*K1^2*M^4*u^2)/(24175767103488*b^2*Sqrt[5*Pi]) + 
      (223045422293*d^4*K1^2*M^4*u^2)/(2014647258624*b^2*Sqrt[5*Pi]) - 
      (57606257358809*d^6*K1^2*M^4*u^2)/(628569944690688*b^2*Sqrt[5*Pi]) + 
      (149076460969*d^8*K1^2*M^4*u^2)/(44897853192192*b^2*Sqrt[5*Pi]) - 
      (54360792197*d^10*K1^2*M^4*u^2)/(44897853192192*b^2*Sqrt[5*Pi]) - 
      (308081*d^12*K1^2*M^4*u^2)/(2944893952*b^2*Sqrt[5*Pi]) - 
      (5523064639*d^14*K1^2*M^4*u^2)/(314284972345344*b^2*Sqrt[5*Pi]) - 
      (79907352797*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(82888344354816*b^2) - 
      (68955941705141*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(7542839336288256*b^2) + 
      (3324595041877*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(257142250100736*b^2) - 
      (388468948024385*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(22628518008864768*
        b^2) + (25991617391797*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (7542839336288256*b^2) + (696524670707*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (7542839336288256*b^2) + (44954274031*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (808161357459456*b^2) - (29*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (11202048*b^2) - (19465544394937*K0*K1*M^4*u^3)/
       (138147240591360*b^2*Sqrt[5*Pi]) + (640292326977221*d^2*K0*K1*M^4*u^3)/
       (4190466297937920*b^2*Sqrt[5*Pi]) + (189084804738107*d^4*K0*K1*M^4*
        u^3)/(1285711250503680*b^2*Sqrt[5*Pi]) - 
      (7789683048873031*d^6*K0*K1*M^4*u^3)/(113142590044323840*b^2*
        Sqrt[5*Pi]) - (96205019732317*d^8*K0*K1*M^4*u^3)/
       (2218482157731840*b^2*Sqrt[5*Pi]) + (298434464113157*d^10*K0*K1*M^4*
        u^3)/(37714196681441280*b^2*Sqrt[5*Pi]) - 
      (3613404487351*d^12*K0*K1*M^4*u^3)/(4040806787297280*b^2*Sqrt[5*Pi]) - 
      (1103840542873*K0^2*M^4*Sqrt[5/Pi]*u^4)/(580218410483712*b^2) + 
      (1051913635329857*d^4*K0^2*M^4*Sqrt[5/Pi]*u^4)/(22628518008864768*
        b^2) - (17858460862973*d^6*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (1257139889381376*b^2) + (32449764844099*d^8*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (7542839336288256*b^2) - (146011873961*d^10*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (332772323659776*b^2) + (1934197330579*d^12*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (11314259004432384*b^2) - (77731082243*d^14*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (5657129502216192*b^2) + (8881645798787*K1^2*M^4*Sqrt[5/Pi]*u^4)/
       (2320873641934848*b^2) + (23485634969461057*d^4*K1^2*M^4*Sqrt[5/Pi]*
        u^4)/(543084432212754432*b^2) - (20716170413806003*d^6*K1^2*M^4*
        Sqrt[5/Pi]*u^4)/(543084432212754432*b^2) + 
      (40289246978947*d^8*K1^2*M^4*Sqrt[5/Pi]*u^4)/(10057119115051008*b^2) + 
      (299251776976349*d^10*K1^2*M^4*Sqrt[5/Pi]*u^4)/(271542216106377216*
        b^2) + (101921182762177*d^12*K1^2*M^4*Sqrt[5/Pi]*u^4)/
       (543084432212754432*b^2) + (9927032429417*d^14*K1^2*M^4*Sqrt[5/Pi]*
        u^4)/(543084432212754432*b^2) + (306033773*d^2*K0^2*M^4*u^4)/
       (2994001920*Sqrt[5]*b^2*Sqrt[Pi]) + (3604016363*d^2*K1^2*M^4*u^4)/
       (54890035200*Sqrt[5]*b^2*Sqrt[Pi]) - (72241955135117*K0^2*M^4*u^4)/
       (967030684139520*b^2*Sqrt[5*Pi]) - (1273657013721121*d^4*K0^2*M^4*u^4)/
       (6655446473195520*b^2*Sqrt[5*Pi]) + (406948665650297*d^6*K0^2*M^4*u^4)/
       (18857098340720640*b^2*Sqrt[5*Pi]) - 
      (423477665039449*d^8*K0^2*M^4*u^4)/(12571398893813760*b^2*Sqrt[5*Pi]) + 
      (137589210460747*d^10*K0^2*M^4*u^4)/(28285647511080960*b^2*
        Sqrt[5*Pi]) - (53974667896987*d^12*K0^2*M^4*u^4)/
       (56571295022161920*b^2*Sqrt[5*Pi]) + (87489783649*d^14*K0^2*M^4*u^4)/
       (1414282375554048*b^2*Sqrt[5*Pi]) - (23558476954897349*K1^2*M^4*u^4)/
       (174065523145113600*b^2*Sqrt[5*Pi]) - 
      (5229936103060909*d^4*K1^2*M^4*u^4)/(798653576783462400*b^2*
        Sqrt[5*Pi]) + (562089836276504519*d^6*K1^2*M^4*u^4)/
       (13577110805318860800*b^2*Sqrt[5*Pi]) - 
      (24420076807572709*d^8*K1^2*M^4*u^4)/(754283933628825600*b^2*
        Sqrt[5*Pi]) - (17526092749013449*d^10*K1^2*M^4*u^4)/
       (6788555402659430400*b^2*Sqrt[5*Pi]) - 
      (18019311668517437*d^12*K1^2*M^4*u^4)/(13577110805318860800*b^2*
        Sqrt[5*Pi]) - (1161863884067749*d^14*K1^2*M^4*u^4)/
       (13577110805318860800*b^2*Sqrt[5*Pi]) - 
      (66321884658145*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(5967960793546752*b^2) - 
      (927287534042101*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(77583490316107776*
        b^2) + (16556599136831393*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^5)/
       (543084432212754432*b^2) - (10153977631905715*d^6*K0*K1*M^4*Sqrt[5/Pi]*
        u^5)/(543084432212754432*b^2) - (4083320670711605*d^8*K0*K1*M^4*
        Sqrt[5/Pi]*u^5)/(543084432212754432*b^2) + 
      (2134508430857287*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^5)/
       (543084432212754432*b^2) + (1124987127940211*d^12*K0*K1*M^4*Sqrt[5/Pi]*
        u^5)/(543084432212754432*b^2) - (12388798371709*d^14*K0*K1*M^4*
        Sqrt[5/Pi]*u^5)/(543084432212754432*b^2) + 
      (206573450808059*K0*K1*M^4*u^5)/(21314145691238400*b^2*Sqrt[5*Pi]) + 
      (197533956166514081*d^2*K0*K1*M^4*u^5)/(1939587257902694400*b^2*
        Sqrt[5*Pi]) - (1513251252592732573*d^4*K0*K1*M^4*u^5)/
       (13577110805318860800*b^2*Sqrt[5*Pi]) + 
      (893813473415257319*d^6*K0*K1*M^4*u^5)/(13577110805318860800*b^2*
        Sqrt[5*Pi]) + (425578697501656033*d^8*K0*K1*M^4*u^5)/
       (13577110805318860800*b^2*Sqrt[5*Pi]) - 
      (315270246033020843*d^10*K0*K1*M^4*u^5)/(13577110805318860800*b^2*
        Sqrt[5*Pi]) - (137481679413952807*d^12*K0*K1*M^4*u^5)/
       (13577110805318860800*b^2*Sqrt[5*Pi]) + 
      (2273106735715721*d^14*K0*K1*M^4*u^5)/(13577110805318860800*b^2*
        Sqrt[5*Pi]) + (13166518525973*K0^2*M^4*Sqrt[5/Pi]*u^6)/
       (83551451109654528*b^2) + (221325433622009*d^4*K0^2*M^4*Sqrt[5/Pi]*
        u^6)/(65828416025788416*b^2) + (725866900008125*d^6*K0^2*M^4*
        Sqrt[5/Pi]*u^6)/(724112576283672576*b^2) + 
      (1883932036495*d^8*K0^2*M^4*Sqrt[5/Pi]*u^6)/(31946143071338496*b^2) - 
      (2750544187343*d^10*K0^2*M^4*Sqrt[5/Pi]*u^6)/(10971402670964736*b^2) - 
      (533183224367*d^12*K0^2*M^4*Sqrt[5/Pi]*u^6)/(5063724309676032*b^2) - 
      (586224084332045*d^14*K0^2*M^4*Sqrt[5/Pi]*u^6)/(2172337728851017728*
        b^2) - (31895061097*K1^2*M^4*Sqrt[5/Pi]*u^6)/(40450956722176*b^2) - 
      (495159532578575*d^4*K1^2*M^4*Sqrt[5/Pi]*u^6)/(310333961264431104*
        b^2) + (29381551608118141*d^6*K1^2*M^4*Sqrt[5/Pi]*u^6)/
       (6517013186553053184*b^2) + (4875063050958869*d^8*K1^2*M^4*Sqrt[5/Pi]*
        u^6)/(501308706657927168*b^2) + (1370876883459553*d^10*K1^2*M^4*
        Sqrt[5/Pi]*u^6)/(465500941896646656*b^2) + 
      (3658169147365991*d^12*K1^2*M^4*Sqrt[5/Pi]*u^6)/
       (3258506593276526592*b^2) - (73541779856059*d^14*K1^2*M^4*Sqrt[5/Pi]*
        u^6)/(2172337728851017728*b^2) + (323734363*d^2*K0^2*M^4*u^6)/
       (82335052800*Sqrt[5]*b^2*Sqrt[Pi]) - (10180999*d^2*K1^2*M^4*u^6)/
       (1008184320*Sqrt[5]*b^2*Sqrt[Pi]) + (20339073062935103*K0^2*M^4*u^6)/
       (2088786277741363200*b^2*Sqrt[5*Pi]) - 
      (67053041591781781*d^4*K0^2*M^4*u^6)/(1645710400644710400*b^2*
        Sqrt[5*Pi]) - (330441505154387017*d^6*K0^2*M^4*u^6)/
       (18102814407091814400*b^2*Sqrt[5*Pi]) + 
      (358898066398212797*d^8*K0^2*M^4*u^6)/(13577110805318860800*b^2*
        Sqrt[5*Pi]) + (164242961841977*d^10*K0^2*M^4*u^6)/
       (822855200322355200*b^2*Sqrt[5*Pi]) - 
      (276939786327053*d^12*K0^2*M^4*u^6)/(126593107741900800*b^2*
        Sqrt[5*Pi]) + (60071537578238041*d^14*K0^2*M^4*u^6)/
       (54308443221275443200*b^2*Sqrt[5*Pi]) + 
      (25388981685922597*K1^2*M^4*u^6)/(1392524185160908800*b^2*Sqrt[5*Pi]) + 
      (1507301215566163*d^4*K1^2*M^4*u^6)/(7758349031610777600*b^2*
        Sqrt[5*Pi]) - (5688919497449259017*d^6*K1^2*M^4*u^6)/
       (162925329663826329600*b^2*Sqrt[5*Pi]) - 
      (81541765451489549*d^8*K1^2*M^4*u^6)/(2506543533289635840*b^2*
        Sqrt[5*Pi]) - (162483441460117469*d^10*K1^2*M^4*u^6)/
       (11637523547416166400*b^2*Sqrt[5*Pi]) - 
      (524206560019103179*d^12*K1^2*M^4*u^6)/(81462664831913164800*b^2*
        Sqrt[5*Pi]) + (5624962258587983*d^14*K1^2*M^4*u^6)/
       (54308443221275443200*b^2*Sqrt[5*Pi]) + 
      (6187599595865*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(55700967406436352*b^2) + 
      (814623276253793*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(931001883793293312*
        b^2) - (304127705067379*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (120685429380612096*b^2) - (63342774999557*d^6*K0*K1*M^4*Sqrt[5/Pi]*
        u^7)/(90514072035459072*b^2) + (2373782497364651*d^8*K0*K1*M^4*
        Sqrt[5/Pi]*u^7)/(125327176664481792*b^2) - 
      (3800928290455*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^7)/(2557697482948608*b^2) + 
      (10483838567528035*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (6517013186553053184*b^2) + (447443595745057*d^14*K0*K1*M^4*Sqrt[5/Pi]*
        u^7)/(1002617413315854336*b^2) + (6133626438184331*K0*K1*M^4*u^7)/
       (1392524185160908800*b^2*Sqrt[5*Pi]) - 
      (725588906072847709*d^2*K0*K1*M^4*u^7)/(23275047094832332800*b^2*
        Sqrt[5*Pi]) + (113916039942477233*d^4*K0*K1*M^4*u^7)/
       (1810281440709181440*b^2*Sqrt[5*Pi]) - 
      (39647322279021839*d^6*K0*K1*M^4*u^7)/(2262851800886476800*b^2*
        Sqrt[5*Pi]) - (360218773055674111*d^8*K0*K1*M^4*u^7)/
       (3133179416612044800*b^2*Sqrt[5*Pi]) + 
      (924980831764667*d^10*K0*K1*M^4*u^7)/(63942437073715200*b^2*
        Sqrt[5*Pi]) - (91138767808054699*d^12*K0*K1*M^4*u^7)/
       (32585065932765265920*b^2*Sqrt[5*Pi]) - 
      (1719937257520037*d^14*K0*K1*M^4*u^7)/(1002617413315854336*b^2*
        Sqrt[5*Pi]) + (4329728107241*K0^2*M^4*Sqrt[5/Pi]*u^8)/
       (23871843174187008*b^2) - (218878991874173*d^4*K0^2*M^4*Sqrt[5/Pi]*
        u^8)/(1086168864425508864*b^2) - (2698665110934235*d^6*K0^2*M^4*
        Sqrt[5/Pi]*u^8)/(13034026373106106368*b^2) + 
      (7782209269659317*d^8*K0^2*M^4*Sqrt[5/Pi]*u^8)/(6517013186553053184*
        b^2) - (18755050022161571*d^10*K0^2*M^4*Sqrt[5/Pi]*u^8)/
       (13034026373106106368*b^2) - (466222129834817*d^12*K0^2*M^4*Sqrt[5/Pi]*
        u^8)/(1448225152567345152*b^2) - (361171856012089*d^14*K0^2*M^4*
        Sqrt[5/Pi]*u^8)/(13034026373106106368*b^2) - 
      (12498857081*K1^2*M^4*Sqrt[5/Pi]*u^8)/(10230789931794432*b^2) + 
      (508555082919595*d^4*K1^2*M^4*Sqrt[5/Pi]*u^8)/(1448225152567345152*
        b^2) - (2885608170082303*d^6*K1^2*M^4*Sqrt[5/Pi]*u^8)/
       (8689350915404070912*b^2) + (992065084981081*d^8*K1^2*M^4*Sqrt[5/Pi]*
        u^8)/(1629253296638263296*b^2) - (22498122912978709*d^10*K1^2*M^4*
        Sqrt[5/Pi]*u^8)/(26068052746212212736*b^2) - 
      (312415519334851*d^12*K1^2*M^4*Sqrt[5/Pi]*u^8)/(1086168864425508864*
        b^2) - (78278793901531*d^14*K1^2*M^4*Sqrt[5/Pi]*u^8)/
       (8689350915404070912*b^2) - (18552151*d^2*K0^2*M^4*u^8)/
       (2641766400*Sqrt[5]*b^2*Sqrt[Pi]) - (2949172181*d^2*K1^2*M^4*u^8)/
       (494010316800*Sqrt[5]*b^2*Sqrt[Pi]) - (65920668914369*K0^2*M^4*u^8)/
       (119359215870935040*b^2*Sqrt[5*Pi]) + 
      (12505169024264713*d^4*K0^2*M^4*u^8)/(27154221610637721600*b^2*
        Sqrt[5*Pi]) + (3401969788249695983*d^6*K0^2*M^4*u^8)/
       (325850659327652659200*b^2*Sqrt[5*Pi]) - 
      (21109071004499041*d^8*K0^2*M^4*u^8)/(162925329663826329600*b^2*
        Sqrt[5*Pi]) + (700208492784023959*d^10*K0^2*M^4*u^8)/
       (325850659327652659200*b^2*Sqrt[5*Pi]) - 
      (470824549204819*d^12*K0^2*M^4*u^8)/(446983071780044800*b^2*
        Sqrt[5*Pi]) - (59875659025684267*d^14*K0^2*M^4*u^8)/
       (325850659327652659200*b^2*Sqrt[5*Pi]) + 
      (996643631241619*K1^2*M^4*u^8)/(1790388238064025600*b^2*Sqrt[5*Pi]) + 
      (13820562246187*d^4*K1^2*M^4*u^8)/(12068542938061209600*b^2*
        Sqrt[5*Pi]) + (1404816153760279427*d^6*K1^2*M^4*u^8)/
       (217233772885101772800*b^2*Sqrt[5*Pi]) + 
      (44331997030793611*d^8*K1^2*M^4*u^8)/(40731332415956582400*b^2*
        Sqrt[5*Pi]) + (618219006124187969*d^10*K1^2*M^4*u^8)/
       (651701318655305318400*b^2*Sqrt[5*Pi]) - 
      (435134443997753*d^12*K1^2*M^4*u^8)/(1597307153566924800*b^2*
        Sqrt[5*Pi]) - (33610846636335121*d^14*K1^2*M^4*u^8)/
       (217233772885101772800*b^2*Sqrt[5*Pi]) + 
      (2124415086575*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(17903882380640256*b^2) + 
      (13222902020381*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(41775725554827264*b^2) - 
      (3196713983431*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(55700967406436352*b^2) - 
      (63701156611385*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(62663588332240896*b^2) + 
      (33660143278547*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(83551451109654528*b^2) + 
      (61258761294919*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(83551451109654528*
        b^2) + (165873358256251*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^9)/
       (501308706657927168*b^2) + (353683724417*d^14*K0*K1*M^4*Sqrt[5/Pi]*
        u^9)/(2172337728851017728*b^2) - (13691420802949*K0*K1*M^4*u^9)/
       (63942437073715200*b^2*Sqrt[5*Pi]) + 
      (303420787045837*d^2*K0*K1*M^4*u^9)/(348131046290227200*b^2*
        Sqrt[5*Pi]) + (22393994084651201*d^4*K0*K1*M^4*u^9)/
       (4177572555482726400*b^2*Sqrt[5*Pi]) - 
      (7693669581805619*d^6*K0*K1*M^4*u^9)/(1566589708306022400*b^2*
        Sqrt[5*Pi]) - (12931262680647463*d^8*K0*K1*M^4*u^9)/
       (2088786277741363200*b^2*Sqrt[5*Pi]) + 
      (236969238299317*d^10*K0*K1*M^4*u^9)/(2088786277741363200*b^2*
        Sqrt[5*Pi]) + (6826572776501809*d^12*K0*K1*M^4*u^9)/
       (12532717666448179200*b^2*Sqrt[5*Pi]) + 
      (1714572794378347*d^14*K0*K1*M^4*u^9)/(6034271469030604800*b^2*
        Sqrt[5*Pi]) + (83*K0^2*M^4*Sqrt[5/Pi]*u^10)/(89698752*b^2) - 
      (409573145*d^4*K0^2*M^4*Sqrt[5/Pi]*u^10)/(45211824193536*b^2) + 
      (28484400293*d^6*K0^2*M^4*Sqrt[5/Pi]*u^10)/(2983980396773376*b^2) - 
      (26954533*d^8*K0^2*M^4*Sqrt[5/Pi]*u^10)/(33908868145152*b^2) - 
      (505237753*d^10*K0^2*M^4*Sqrt[5/Pi]*u^10)/(426282913824768*b^2) + 
      (918516199*d^12*K0^2*M^4*Sqrt[5/Pi]*u^10)/(186498774798336*b^2) - 
      (317*d^14*K0^2*M^4*Sqrt[5/Pi]*u^10)/(3953983488*b^2) - 
      (4679*K1^2*M^4*Sqrt[5/Pi]*u^10)/(31052077056*b^2) - 
      (652525693*d^4*K1^2*M^4*Sqrt[5/Pi]*u^10)/(135635472580608*b^2) + 
      (85698341*d^6*K1^2*M^4*Sqrt[5/Pi]*u^10)/(110517792473088*b^2) + 
      (1611442675*d^8*K1^2*M^4*Sqrt[5/Pi]*u^10)/(307174452609024*b^2) - 
      (38936449*d^10*K1^2*M^4*Sqrt[5/Pi]*u^10)/(90423648387072*b^2) - 
      (261417599*d^12*K1^2*M^4*Sqrt[5/Pi]*u^10)/(293876857257984*b^2) - 
      (7195375723*d^14*K1^2*M^4*Sqrt[5/Pi]*u^10)/(20887862777413632*b^2) - 
      (46230983*d^2*K0^2*M^4*u^10)/(118562476032*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (356383571*d^2*K1^2*M^4*u^10)/(988020633600*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (724194761*K0^2*M^4*u^10)/(179325744998400*b^2*Sqrt[5*Pi]) - 
      (2028598966369*d^4*K0^2*M^4*u^10)/(3390886814515200*b^2*Sqrt[5*Pi]) + 
      (9751234861673*d^6*K0^2*M^4*u^10)/(10657072845619200*b^2*Sqrt[5*Pi]) + 
      (868342177949*d^8*K0^2*M^4*u^10)/(847721703628800*b^2*Sqrt[5*Pi]) - 
      (5378849009179*d^10*K0^2*M^4*u^10)/(10657072845619200*b^2*Sqrt[5*Pi]) - 
      (1951965916951*d^12*K0^2*M^4*u^10)/(4662469369958400*b^2*Sqrt[5*Pi]) - 
      (4684970621*d^14*K0^2*M^4*u^10)/(88074982195200*b^2*Sqrt[5*Pi]) + 
      (197842079*K1^2*M^4*u^10)/(16302340454400*b^2*Sqrt[5*Pi]) - 
      (1682026676647*d^4*K1^2*M^4*u^10)/(3390886814515200*b^2*Sqrt[5*Pi]) + 
      (63080286523909*d^6*K1^2*M^4*u^10)/(74599509919334400*b^2*Sqrt[5*Pi]) + 
      (783005544287*d^8*K1^2*M^4*u^10)/(967030684139520*b^2*Sqrt[5*Pi]) - 
      (605425312133*d^10*K1^2*M^4*u^10)/(1356354725806080*b^2*Sqrt[5*Pi]) - 
      (1406762455907*d^12*K1^2*M^4*u^10)/(4408152858869760*b^2*Sqrt[5*Pi]) - 
      (4403302711421*d^14*K1^2*M^4*u^10)/(104439313887068160*b^2*
        Sqrt[5*Pi]) - (7541*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (70517551104*b^2) - (295433*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (513770729472*b^2) - (388523*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (3082624376832*b^2) + (44748287*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (66948278132736*b^2) + (679691*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (90665422848*b^2) + (35899905581*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (1212242036189184*b^2) + (3845143805*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (1542853500604416*b^2) + (234733*K0*K1*M^4*u^11)/
       (43589145600*b^2*Sqrt[5*Pi]) + (208279453*d^2*K0*K1*M^4*u^11)/
       (3329995468800*b^2*Sqrt[5*Pi]) + (65625067*d^4*K0*K1*M^4*u^11)/
       (251848396800*b^2*Sqrt[5*Pi]) - (169852097*d^6*K0*K1*M^4*u^11)/
       (733958184960*b^2*Sqrt[5*Pi]) - (1989240713857*d^8*K0*K1*M^4*u^11)/
       (5021120859955200*b^2*Sqrt[5*Pi]) + (3539595221*d^10*K0*K1*M^4*u^11)/
       (38532804710400*b^2*Sqrt[5*Pi]) + (50875790533*d^12*K0*K1*M^4*u^11)/
       (30306050904729600*b^2*Sqrt[5*Pi]) + 
      (317507661659*d^14*K0*K1*M^4*u^11)/(38571337515110400*b^2*Sqrt[5*Pi]) + 
      (d^6*K0^2*M^4*Sqrt[5/Pi]*u^12)/(470486016*b^2) + 
      (d^8*K0^2*M^4*Sqrt[5/Pi]*u^12)/(470486016*b^2) + 
      (d^10*K0^2*M^4*Sqrt[5/Pi]*u^12)/(2223936*b^2) - 
      (412991*d^12*K0^2*M^4*Sqrt[5/Pi]*u^12)/(318048546816*b^2) - 
      (163*d^14*K0^2*M^4*Sqrt[5/Pi]*u^12)/(7572584448*b^2) - 
      (d^4*K1^2*M^4*Sqrt[5/Pi]*u^12)/(9165312*b^2) - 
      (467*d^6*K1^2*M^4*Sqrt[5/Pi]*u^12)/(29640619008*b^2) + 
      (2251*d^8*K1^2*M^4*Sqrt[5/Pi]*u^12)/(7410154752*b^2) + 
      (2099*d^10*K1^2*M^4*Sqrt[5/Pi]*u^12)/(4234374144*b^2) - 
      (663211*d^12*K1^2*M^4*Sqrt[5/Pi]*u^12)/(357804615168*b^2) - 
      (d^14*K1^2*M^4*Sqrt[5/Pi]*u^12)/(42771456*b^2) - 
      (5558713*d^2*K0^2*M^4*u^12)/(1482030950400*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (315871*d^2*K1^2*M^4*u^12)/(87178291200*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (19949*K0^2*M^4*u^12)/(494010316800*b^2*Sqrt[5*Pi]) - 
      (3563929*d^4*K0^2*M^4*u^12)/(296406190080*b^2*Sqrt[5*Pi]) + 
      (8786669*d^6*K0^2*M^4*u^12)/(1482030950400*b^2*Sqrt[5*Pi]) + 
      (16049*d^8*K0^2*M^4*u^12)/(609638400*b^2*Sqrt[5*Pi]) - 
      (1243*d^10*K0^2*M^4*u^12)/(164505600*b^2*Sqrt[5*Pi]) - 
      (47475803*d^12*K0^2*M^4*u^12)/(14312184606720*b^2*Sqrt[5*Pi]) - 
      (4709671*d^14*K0^2*M^4*u^12)/(3578046151680*b^2*Sqrt[5*Pi]) + 
      (1061*K1^2*M^4*u^12)/(22800476160*b^2*Sqrt[5*Pi]) - 
      (15792571*d^4*K1^2*M^4*u^12)/(1482030950400*b^2*Sqrt[5*Pi]) + 
      (404863*d^6*K1^2*M^4*u^12)/(70572902400*b^2*Sqrt[5*Pi]) + 
      (255041*d^8*K1^2*M^4*u^12)/(10978007040*b^2*Sqrt[5*Pi]) - 
      (1615849*d^10*K1^2*M^4*u^12)/(211718707200*b^2*Sqrt[5*Pi]) + 
      (444953*d^12*K1^2*M^4*u^12)/(3975606835200*b^2*Sqrt[5*Pi]) - 
      (1783*d^14*K1^2*M^4*u^12)/(1480550400*b^2*Sqrt[5*Pi]) + 
      (d^6*K0*K1*M^4*Sqrt[5/Pi]*u^13)/(823350528*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[5/Pi]*u^13)/(823350528*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[5/Pi]*u^13)/(3891888*b^2) + 
      (83*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^13)/(325721088*b^2) + 
      (4559*K0*K1*M^4*u^13)/(370507737600*b^2*Sqrt[5*Pi]) + 
      (95839*d^2*K0*K1*M^4*u^13)/(370507737600*b^2*Sqrt[5*Pi]) + 
      (17593*d^4*K0*K1*M^4*u^13)/(10585935360*b^2*Sqrt[5*Pi]) - 
      (2467*d^6*K0*K1*M^4*u^13)/(4358914560*b^2*Sqrt[5*Pi]) - 
      (170683*d^8*K0*K1*M^4*u^13)/(52929676800*b^2*Sqrt[5*Pi]) - 
      (229*d^10*K0*K1*M^4*u^13)/(235243008*b^2*Sqrt[5*Pi]) + 
      (773*d^12*K0*K1*M^4*u^13)/(15122764800*b^2*Sqrt[5*Pi]) + 
      (11071*d^14*K0*K1*M^4*u^13)/(52929676800*b^2*Sqrt[5*Pi]) - 
      (d^2*K0^2*M^4*u^14)/(267321600*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^14)/(267321600*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^14)/(57283200*b^2*Sqrt[5*Pi]) - 
      (d^6*K0^2*M^4*u^14)/(343699200*b^2*Sqrt[5*Pi]) + 
      (29*d^8*K0^2*M^4*u^14)/(601473600*b^2*Sqrt[5*Pi]) - 
      (d^10*K0^2*M^4*u^14)/(343699200*b^2*Sqrt[5*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(57283200*b^2*Sqrt[5*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(267321600*b^2*Sqrt[5*Pi]) - 
      (d^4*K1^2*M^4*u^14)/(57283200*b^2*Sqrt[5*Pi]) - 
      (d^6*K1^2*M^4*u^14)/(343699200*b^2*Sqrt[5*Pi]) + 
      (29*d^8*K1^2*M^4*u^14)/(601473600*b^2*Sqrt[5*Pi]) - 
      (d^10*K1^2*M^4*u^14)/(343699200*b^2*Sqrt[5*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(57283200*b^2*Sqrt[5*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(267321600*b^2*Sqrt[5*Pi]))/Pi, 0, 
    ((-8882702278165*K0^2*M^4*Sqrt[5/Pi]*u^2)/(2449811066486784*b^2) + 
      (181179309247921*d^4*K0^2*M^4*Sqrt[5/Pi]*u^2)/(23885657898246144*b^2) - 
      (20787504623*d^6*K0^2*M^4*Sqrt[5/Pi]*u^2)/(3261259702272*b^2) + 
      (25517025*d^8*K0^2*M^4*Sqrt[5/Pi]*u^2)/(20905510912*b^2) - 
      (13309629563*d^10*K0^2*M^4*Sqrt[5/Pi]*u^2)/(34243226873856*b^2) + 
      (5189103092531*d^12*K0^2*M^4*Sqrt[5/Pi]*u^2)/(47771315796492288*b^2) - 
      (4919*d^14*K0^2*M^4*Sqrt[5/Pi]*u^2)/(614867968*b^2) + 
      (596972764721*d^16*K0^2*M^4*Sqrt[5/Pi]*u^2)/(2436337105621106688*b^2) + 
      (56629523*K1^2*M^4*Sqrt[5/Pi]*u^2)/(4842085248*b^2) - 
      (110808124153*d^4*K1^2*M^4*Sqrt[5/Pi]*u^2)/(11078691047424*b^2) + 
      (180671428109*d^6*K1^2*M^4*Sqrt[5/Pi]*u^2)/(20190750547968*b^2) - 
      (297772696703*d^8*K1^2*M^4*Sqrt[5/Pi]*u^2)/(102075461103616*b^2) - 
      (16601271197*d^10*K1^2*M^4*Sqrt[5/Pi]*u^2)/(591918635962368*b^2) + 
      (477827*d^12*K1^2*M^4*Sqrt[5/Pi]*u^2)/(7839566592*b^2) - 
      (14237*d^14*K1^2*M^4*Sqrt[5/Pi]*u^2)/(3689207808*b^2) - 
      (591988321*d^16*K1^2*M^4*Sqrt[5/Pi]*u^2)/(306226383310848*b^2) + 
      (3454691*Sqrt[5]*d^2*K0^2*M^4*u^2)/(1489872384*b^2*Sqrt[Pi]) - 
      (1664629*d^2*K1^2*M^4*u^2)/(156828672*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (26811066011*K0^2*M^4*u^2)/(7349433199460352*b^2*Sqrt[5*Pi]) - 
      (97858935903649*d^4*K0^2*M^4*u^2)/(23885657898246144*b^2*Sqrt[5*Pi]) + 
      (3013579367*d^6*K0^2*M^4*u^2)/(7609605971968*b^2*Sqrt[5*Pi]) + 
      (109*d^8*K0^2*M^4*u^2)/(550145024*b^2*Sqrt[5*Pi]) - 
      (14053775249*d^10*K0^2*M^4*u^2)/(34243226873856*b^2*Sqrt[5*Pi]) - 
      (408187392367*d^12*K0^2*M^4*u^2)/(5307923977388032*b^2*Sqrt[5*Pi]) - 
      (7*d^14*K0^2*M^4*u^2)/(307433984*b^2*Sqrt[5*Pi]) - 
      (57329525917*d^16*K0^2*M^4*u^2)/(2436337105621106688*b^2*Sqrt[5*Pi]) - 
      (6731*K1^2*M^4*u^2)/(25824454656*b^2*Sqrt[5*Pi]) - 
      (2628598159639*d^4*K1^2*M^4*u^2)/(22157382094848*b^2*Sqrt[5*Pi]) + 
      (1837677768683*d^6*K1^2*M^4*u^2)/(20190750547968*b^2*Sqrt[5*Pi]) - 
      (2085284939*d^8*K1^2*M^4*u^2)/(3189858159488*b^2*Sqrt[5*Pi]) + 
      (437128601491*d^10*K1^2*M^4*u^2)/(4143430451736576*b^2*Sqrt[5*Pi]) + 
      (758321*d^12*K1^2*M^4*u^2)/(41811021824*b^2*Sqrt[5*Pi]) - 
      (79*d^14*K1^2*M^4*u^2)/(54253056*b^2*Sqrt[5*Pi]) + 
      (441755219*d^16*K1^2*M^4*u^2)/(76556595827712*b^2*Sqrt[5*Pi]) + 
      (20552577651127*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(22048299598381056*b^2) + 
      (539713743331577*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(31235091097706496*
        b^2) - (462049756933741499*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (14618022633726640128*b^2) + (79728521507022431*d^6*K0*K1*M^4*
        Sqrt[5/Pi]*u^3)/(4872674211242213376*b^2) - 
      (54325638846269621*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (58472090534906560512*b^2) - (41905*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (20224512*b^2) + (41424581845*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (112491324481536*b^2) + (77750354568773*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (9745348422484426752*b^2) + (11262939799*d^16*K0*K1*M^4*Sqrt[5/Pi]*
        u^3)/(99442330841677824*b^2) + (1781810394624653*K0*K1*M^4*u^3)/
       (22048299598381056*b^2*Sqrt[5*Pi]) - 
      (56312896675022051*d^2*K0*K1*M^4*u^3)/(468526366465597440*b^2*
        Sqrt[5*Pi]) - (2034532067072580013*d^4*K0*K1*M^4*u^3)/
       (73090113168633200640*b^2*Sqrt[5*Pi]) + 
      (38261559783282203*d^6*K0*K1*M^4*u^3)/(902347076155965440*b^2*
        Sqrt[5*Pi]) + (6800795443788308717*d^8*K0*K1*M^4*u^3)/
       (292360452674532802560*b^2*Sqrt[5*Pi]) + (143259*d^12*K0*K1*M^4*u^3)/
       (12898902016*b^2*Sqrt[5*Pi]) - (7961624694323453*d^14*K0*K1*M^4*u^3)/
       (48726742112422133760*b^2*Sqrt[5*Pi]) - 
      (142399754051*d^16*K0*K1*M^4*u^3)/(99442330841677824*b^2*Sqrt[5*Pi]) + 
      (4940610085*K0^2*M^4*Sqrt[5/Pi]*u^4)/(500597121024*b^2) - 
      (348645028876188311*d^4*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (33412623162803748864*b^2) - (2694598622226503*d^6*K0^2*M^4*Sqrt[5/Pi]*
        u^4)/(2436337105621106688*b^2) - (9872619783486203*d^8*K0^2*M^4*
        Sqrt[5/Pi]*u^4)/(12993797896645902336*b^2) + 
      (5789715447667741*d^10*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (4497853118069735424*b^2) + (1175994318054565*d^12*K0^2*M^4*Sqrt[5/Pi]*
        u^4)/(14618022633726640128*b^2) + (63489231783517*d^14*K0^2*M^4*
        Sqrt[5/Pi]*u^4)/(58472090534906560512*b^2) + 
      (254161834172497*d^16*K0^2*M^4*Sqrt[5/Pi]*u^4)/(38981393689937707008*
        b^2) + (20907111318489619*K1^2*M^4*Sqrt[5/Pi]*u^4)/
       (5159302106021167104*b^2) - (2097801122892736025*d^4*K1^2*M^4*
        Sqrt[5/Pi]*u^4)/(29236045267453280256*b^2) + 
      (17837002670510934397*d^6*K1^2*M^4*Sqrt[5/Pi]*u^4)/
       (701665086418878726144*b^2) - (8124951758215094293*d^8*K1^2*M^4*
        Sqrt[5/Pi]*u^4)/(701665086418878726144*b^2) + 
      (166642789720874693*d^10*K1^2*M^4*Sqrt[5/Pi]*u^4)/
       (100237869488411246592*b^2) + (656855132259676195*d^12*K1^2*M^4*
        Sqrt[5/Pi]*u^4)/(1403330172837757452288*b^2) - 
      (3277064954679053*d^14*K1^2*M^4*Sqrt[5/Pi]*u^4)/(100237869488411246592*
        b^2) + (45389507795887*d^16*K1^2*M^4*Sqrt[5/Pi]*u^4)/
       (9112533589855567872*b^2) - (58319787397*d^2*K0^2*M^4*u^4)/
       (1251492802560*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (1755661142971*d^2*K1^2*M^4*u^4)/(131406744268800*Sqrt[5]*b^2*
        Sqrt[Pi]) + (155775633805266143*d^4*K0^2*M^4*u^4)/
       (167063115814018744320*b^2*Sqrt[5*Pi]) + 
      (581334298320504529*d^6*K0^2*M^4*u^4)/(12181685528105533440*b^2*
        Sqrt[5*Pi]) + (2587262005972788889*d^8*K0^2*M^4*u^4)/
       (194906968449688535040*b^2*Sqrt[5*Pi]) - 
      (45467702719148657*d^10*K0^2*M^4*u^4)/(4497853118069735424*b^2*
        Sqrt[5*Pi]) + (1760416962189841*d^12*K0^2*M^4*u^4)/
       (14618022633726640128*b^2*Sqrt[5*Pi]) - 
      (8450349894849349*d^14*K0^2*M^4*u^4)/(292360452674532802560*b^2*
        Sqrt[5*Pi]) - (1295803388414789*d^16*K0^2*M^4*u^4)/
       (38981393689937707008*b^2*Sqrt[5*Pi]) + 
      (8649221555789272897*K1^2*M^4*u^4)/(128982552650529177600*b^2*
        Sqrt[5*Pi]) + (19291800647132431381*d^4*K1^2*M^4*u^4)/
       (146180226337266401280*b^2*Sqrt[5*Pi]) + 
      (237674875230801381559*d^6*K1^2*M^4*u^4)/(17541627160471968153600*b^2*
        Sqrt[5*Pi]) + (1307337717894084692129*d^8*K1^2*M^4*u^4)/
       (17541627160471968153600*b^2*Sqrt[5*Pi]) - 
      (4851693991474468231*d^10*K1^2*M^4*u^4)/(357992391030040166400*b^2*
        Sqrt[5*Pi]) - (50828111726403918551*d^12*K1^2*M^4*u^4)/
       (35083254320943936307200*b^2*Sqrt[5*Pi]) + 
      (6477019970262529*d^14*K1^2*M^4*u^4)/(100237869488411246592*b^2*
        Sqrt[5*Pi]) - (5238286958464403*d^16*K1^2*M^4*u^4)/
       (227813339746389196800*b^2*Sqrt[5*Pi]) + 
      (1325574754749967*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(842335037717741568*b^2) + 
      (257241757911038267*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^5)/
       (53974237416836825088*b^2) - (332422301842073759*d^4*K0*K1*M^4*
        Sqrt[5/Pi]*u^5)/(29236045267453280256*b^2) + 
      (9198092958729764939*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^5)/
       (701665086418878726144*b^2) + (8045851051600444351*d^8*K0*K1*M^4*
        Sqrt[5/Pi]*u^5)/(1403330172837757452288*b^2) - 
      (48575435236349845*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^5)/
       (6496898948322951168*b^2) - (13507160349739079*d^12*K0*K1*M^4*
        Sqrt[5/Pi]*u^5)/(87708135802359840768*b^2) + 
      (136811*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(53635405824*b^2) - 
      (4278973000687493*d^16*K0*K1*M^4*Sqrt[5/Pi]*u^5)/
       (701665086418878726144*b^2) + (49460863768169741341*K0*K1*M^4*u^5)/
       (1031860421204233420800*b^2*Sqrt[5*Pi]) - 
      (62880026649333137359*d^2*K0*K1*M^4*u^5)/(1349355935420920627200*b^2*
        Sqrt[5*Pi]) - (7394456996138210249*d^4*K0*K1*M^4*u^5)/
       (146180226337266401280*b^2*Sqrt[5*Pi]) - 
      (6091415367065706949*d^6*K0*K1*M^4*u^5)/(923243534761682534400*b^2*
        Sqrt[5*Pi]) - (448804140283338515267*d^8*K0*K1*M^4*u^5)/
       (35083254320943936307200*b^2*Sqrt[5*Pi]) + 
      (54986024238299113033*d^10*K0*K1*M^4*u^5)/(1461802263372664012800*b^2*
        Sqrt[5*Pi]) + (206711703030699739*d^12*K0*K1*M^4*u^5)/
       (2192703395058996019200*b^2*Sqrt[5*Pi]) + 
      (776431906476909169*d^16*K0*K1*M^4*u^5)/(17541627160471968153600*b^2*
        Sqrt[5*Pi]) + (106565356905408095*K0^2*M^4*Sqrt[5/Pi]*u^6)/
       (330195334785354694656*b^2) - (10884053684665997431*d^4*K0^2*M^4*
        Sqrt[5/Pi]*u^6)/(5613320691351029809152*b^2) + 
      (44202556183909507687*d^6*K0^2*M^4*Sqrt[5/Pi]*u^6)/
       (2806660345675514904576*b^2) + (422318230027457143*d^8*K0^2*M^4*
        Sqrt[5/Pi]*u^6)/(1403330172837757452288*b^2) + 
      (3945528878358815567*d^10*K0^2*M^4*Sqrt[5/Pi]*u^6)/
       (467776724279252484096*b^2) - (118115639046248801*d^12*K0^2*M^4*
        Sqrt[5/Pi]*u^6)/(42525156752659316736*b^2) + 
      (107927311762895*d^14*K0^2*M^4*Sqrt[5/Pi]*u^6)/(764341052743876608*
        b^2) - (78280955338819*d^16*K0^2*M^4*Sqrt[5/Pi]*u^6)/
       (16607457666719023104*b^2) - (62741292274099*K1^2*M^4*Sqrt[5/Pi]*u^6)/
       (4233273522889162752*b^2) - (139160379330992140603*d^4*K1^2*M^4*
        Sqrt[5/Pi]*u^6)/(16839962074053089427456*b^2) - 
      (74593727270517525515*d^6*K1^2*M^4*Sqrt[5/Pi]*u^6)/
       (8419981037026544713728*b^2) + (17812146215132387707*d^8*K1^2*M^4*
        Sqrt[5/Pi]*u^6)/(2104995259256636178432*b^2) - 
      (774572211292640275*d^10*K1^2*M^4*Sqrt[5/Pi]*u^6)/
       (647690849002041901056*b^2) + (564937881007453*d^12*K1^2*M^4*
        Sqrt[5/Pi]*u^6)/(3752219713469939712*b^2) + 
      (11087077550204707*d^14*K1^2*M^4*Sqrt[5/Pi]*u^6)/
       (71965649889115766784*b^2) - (42075649943364131*d^16*K1^2*M^4*
        Sqrt[5/Pi]*u^6)/(8419981037026544713728*b^2) - 
      (1196568045199*d^2*K0^2*M^4*u^6)/(131406744268800*Sqrt[5]*b^2*
        Sqrt[Pi]) - (193123858859*d^2*K1^2*M^4*u^6)/(43802248089600*Sqrt[5]*
        b^2*Sqrt[Pi]) - (26243175808767187*K0^2*M^4*u^6)/
       (168467007543548313600*b^2*Sqrt[5*Pi]) + 
      (16908084876018947669*d^4*K0^2*M^4*u^6)/(801902955907289972736*b^2*
        Sqrt[5*Pi]) - (267610080418385105129*d^6*K0^2*M^4*u^6)/
       (3692974139046730137600*b^2*Sqrt[5*Pi]) - 
      (694153340544181828763*d^8*K0^2*M^4*u^6)/(35083254320943936307200*b^2*
        Sqrt[5*Pi]) - (399100048669978076819*d^10*K0^2*M^4*u^6)/
       (11694418106981312102400*b^2*Sqrt[5*Pi]) + 
      (587314748454386791*d^12*K0^2*M^4*u^6)/(39375145141351219200*b^2*
        Sqrt[5*Pi]) - (49660003146956687*d^14*K0^2*M^4*u^6)/
       (34395347373474447360*b^2*Sqrt[5*Pi]) - 
      (1196361995816371*d^16*K0^2*M^4*u^6)/(21851917982525030400*b^2*
        Sqrt[5*Pi]) - (185797781584044953*K1^2*M^4*u^6)/
       (105831838072229068800*b^2*Sqrt[5*Pi]) + 
      (810965202784022128679*d^4*K1^2*M^4*u^6)/(16839962074053089427456*b^2*
        Sqrt[5*Pi]) + (11519813121941258756191*d^6*K1^2*M^4*u^6)/
       (210499525925663617843200*b^2*Sqrt[5*Pi]) - 
      (2977155392238670154063*d^8*K1^2*M^4*u^6)/(52624881481415904460800*b^2*
        Sqrt[5*Pi]) + (140279559916379035463*d^10*K1^2*M^4*u^6)/
       (16192271225051047526400*b^2*Sqrt[5*Pi]) - 
      (1303503428053*d^12*K1^2*M^4*u^6)/(18761098567349698560*b^2*
        Sqrt[5*Pi]) - (30155616507013583*d^14*K1^2*M^4*u^6)/
       (31563881530313932800*b^2*Sqrt[5*Pi]) + 
      (1465824814025432599*d^16*K1^2*M^4*u^6)/(210499525925663617843200*b^2*
        Sqrt[5*Pi]) + (16803448984660441*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (110065111595118231552*b^2) - (87415593701932034195*d^2*K0*K1*M^4*
        Sqrt[5/Pi]*u^7)/(16839962074053089427456*b^2) + 
      (73378876331944835681*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (16839962074053089427456*b^2) - (194547153647845209545*d^6*K0*K1*M^4*
        Sqrt[5/Pi]*u^7)/(33679924148106178854912*b^2) + 
      (21469672753473179141*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (1052497629628318089216*b^2) + (37720535857415676401*d^10*K0*K1*M^4*
        Sqrt[5/Pi]*u^7)/(4209990518513272356864*b^2) - 
      (17469070080987222961*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (11226641382702059618304*b^2) + (9475582658009650265*d^14*K0*K1*M^4*
        Sqrt[5/Pi]*u^7)/(16839962074053089427456*b^2) + 
      (631100080151633395*d^16*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (33679924148106178854912*b^2) - (2709343259435660849*K0*K1*M^4*u^7)/
       (550325557975591157760*b^2*Sqrt[5*Pi]) + 
      (2633626975752705472091*d^2*K0*K1*M^4*u^7)/(84199810370265447137280*b^2*
        Sqrt[5*Pi]) - (3485744540611073902457*d^4*K0*K1*M^4*u^7)/
       (84199810370265447137280*b^2*Sqrt[5*Pi]) + 
      (10346485239085648023713*d^6*K0*K1*M^4*u^7)/(168399620740530894274560*
        b^2*Sqrt[5*Pi]) - (144954799515578626219*d^8*K0*K1*M^4*u^7)/
       (1384865302142523801600*b^2*Sqrt[5*Pi]) - 
      (245551358841079753141*d^10*K0*K1*M^4*u^7)/(4209990518513272356864*b^2*
        Sqrt[5*Pi]) + (2258707552230256506221*d^12*K0*K1*M^4*u^7)/
       (280666034567551490457600*b^2*Sqrt[5*Pi]) - 
      (492358772519526176629*d^14*K0*K1*M^4*u^7)/(420999051851327235686400*
        b^2*Sqrt[5*Pi]) + (74162261482681346137*d^16*K0*K1*M^4*u^7)/
       (841998103702654471372800*b^2*Sqrt[5*Pi]) + 
      (1181618259200905*K0^2*M^4*Sqrt[5/Pi]*u^8)/(660390669570709389312*
        b^2) - (2647737341386521073*d^4*K0^2*M^4*Sqrt[5/Pi]*u^8)/
       (5613320691351029809152*b^2) - (148014218691685989719*d^6*K0^2*M^4*
        Sqrt[5/Pi]*u^8)/(33679924148106178854912*b^2) - 
      (7059722951839462621*d^8*K0^2*M^4*Sqrt[5/Pi]*u^8)/
       (11226641382702059618304*b^2) + (891638859499981217*d^10*K0^2*M^4*
        Sqrt[5/Pi]*u^8)/(2104995259256636178432*b^2) + 
      (7207837372441481*d^12*K0^2*M^4*Sqrt[5/Pi]*u^8)/(15827032024485986304*
        b^2) + (7683690019249510991*d^14*K0^2*M^4*Sqrt[5/Pi]*u^8)/
       (67359848296212357709824*b^2) + (3631472030380409*d^16*K0^2*M^4*
        Sqrt[5/Pi]*u^8)/(1020603762063823601664*b^2) + 
      (468951887884429*K1^2*M^4*Sqrt[5/Pi]*u^8)/(220130223190236463104*b^2) + 
      (403442552941819025*d^4*K1^2*M^4*Sqrt[5/Pi]*u^8)/
       (8419981037026544713728*b^2) + (41462495766772530875*d^6*K1^2*M^4*
        Sqrt[5/Pi]*u^8)/(11226641382702059618304*b^2) - 
      (25485561977550227737*d^8*K1^2*M^4*Sqrt[5/Pi]*u^8)/
       (16839962074053089427456*b^2) + (682416573200073253*d^10*K1^2*M^4*
        Sqrt[5/Pi]*u^8)/(2104995259256636178432*b^2) + 
      (370824618936113047*d^12*K1^2*M^4*Sqrt[5/Pi]*u^8)/
       (1981172008712128167936*b^2) - (33432265974081397*d^14*K1^2*M^4*
        Sqrt[5/Pi]*u^8)/(267300985302429990912*b^2) + 
      (9736639590004555*d^16*K1^2*M^4*Sqrt[5/Pi]*u^8)/
       (33679924148106178854912*b^2) + (298976170919*d^2*K0^2*M^4*u^8)/
       (65703372134400*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (111630577343*d^2*K1^2*M^4*u^8)/(21901124044800*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (5808131331248437733*K0^2*M^4*u^8)/(16509766739267734732800*b^2*
        Sqrt[5*Pi]) - (2718221389843431821*d^4*K0^2*M^4*u^8)/
       (1477189655618692055040*b^2*Sqrt[5*Pi]) + 
      (12642403386906725000059*d^6*K0^2*M^4*u^8)/(841998103702654471372800*
        b^2*Sqrt[5*Pi]) + (2422234778345192412137*d^8*K0^2*M^4*u^8)/
       (280666034567551490457600*b^2*Sqrt[5*Pi]) + 
      (129840083017862435171*d^10*K0^2*M^4*u^8)/(52624881481415904460800*b^2*
        Sqrt[5*Pi]) - (30949699832928901183*d^12*K0^2*M^4*u^8)/
       (7517840211630843494400*b^2*Sqrt[5*Pi]) - 
      (151995148849351013761*d^14*K0^2*M^4*u^8)/(88631379337121523302400*b^2*
        Sqrt[5*Pi]) - (3950893870791040021*d^16*K0^2*M^4*u^8)/
       (25515094051595590041600*b^2*Sqrt[5*Pi]) - 
      (942937798828019443*K1^2*M^4*u^8)/(1834418526585303859200*b^2*
        Sqrt[5*Pi]) - (7468806654357064873*d^4*K1^2*M^4*u^8)/
       (1582703202448598630400*b^2*Sqrt[5*Pi]) - 
      (1305581625695768473667*d^6*K1^2*M^4*u^8)/(56133206913510298091520*b^2*
        Sqrt[5*Pi]) + (173516185241414597501*d^8*K1^2*M^4*u^8)/
       (16839962074053089427456*b^2*Sqrt[5*Pi]) + 
      (101237084040888324847*d^10*K1^2*M^4*u^8)/(52624881481415904460800*b^2*
        Sqrt[5*Pi]) - (89414358470431731899*d^12*K1^2*M^4*u^8)/
       (49529300217803204198400*b^2*Sqrt[5*Pi]) - 
      (67320461542554613*d^14*K1^2*M^4*u^8)/(2227508210853583257600*b^2*
        Sqrt[5*Pi]) - (2683542440880433271*d^16*K1^2*M^4*u^8)/
       (33679924148106178854912*b^2*Sqrt[5*Pi]) - 
      (294813697383451*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(330195334785354694656*
        b^2) + (1599238302945050683*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^9)/
       (16839962074053089427456*b^2) - (1064010383275876151*d^4*K0*K1*M^4*
        Sqrt[5/Pi]*u^9)/(2405708867721869918208*b^2) - 
      (5881741396851360307*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^9)/
       (2104995259256636178432*b^2) - (2760877037895988357*d^8*K0*K1*M^4*
        Sqrt[5/Pi]*u^9)/(3742213794234019872768*b^2) - 
      (916182904620589279*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^9)/
       (1020603762063823601664*b^2) + (6622250156457726025*d^12*K0*K1*M^4*
        Sqrt[5/Pi]*u^9)/(16839962074053089427456*b^2) + 
      (73010140384663721*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^9)/
       (801902955907289972736*b^2) - (87469246294292341*d^16*K0*K1*M^4*
        Sqrt[5/Pi]*u^9)/(11226641382702059618304*b^2) - 
      (2219235931563632977*K0*K1*M^4*u^9)/(8254883369633867366400*b^2*
        Sqrt[5*Pi]) + (6985687129237230553*d^2*K0*K1*M^4*u^9)/
       (16839962074053089427456*b^2*Sqrt[5*Pi]) + 
      (1373680275300467875837*d^4*K0*K1*M^4*u^9)/(420999051851327235686400*
        b^2*Sqrt[5*Pi]) + (894762880218364286471*d^6*K0*K1*M^4*u^9)/
       (52624881481415904460800*b^2*Sqrt[5*Pi]) - 
      (142706076645000465673*d^8*K0*K1*M^4*u^9)/(56133206913510298091520*b^2*
        Sqrt[5*Pi]) + (58769459543081188067*d^10*K0*K1*M^4*u^9)/
       (25515094051595590041600*b^2*Sqrt[5*Pi]) + 
      (180738449382741663067*d^12*K0*K1*M^4*u^9)/(420999051851327235686400*
        b^2*Sqrt[5*Pi]) + (538055881926920993*d^14*K0*K1*M^4*u^9)/
       (742502736951194419200*b^2*Sqrt[5*Pi]) + 
      (16856043789535802123*d^16*K0*K1*M^4*u^9)/(93555344855850496819200*b^2*
        Sqrt[5*Pi]) - (2041399023427*K0^2*M^4*Sqrt[5/Pi]*u^10)/
       (3752219713469939712*b^2) - (105473636980883*d^4*K0^2*M^4*Sqrt[5/Pi]*
        u^10)/(467776724279252484096*b^2) - 
      (4636934421081715*d^6*K0^2*M^4*Sqrt[5/Pi]*u^10)/(155925574759750828032*
        b^2) + (28870392069860197*d^8*K0^2*M^4*Sqrt[5/Pi]*u^10)/
       (2104995259256636178432*b^2) - (150113248392965519*d^10*K0^2*M^4*
        Sqrt[5/Pi]*u^10)/(2104995259256636178432*b^2) - 
      (17597769233297665*d^12*K0^2*M^4*Sqrt[5/Pi]*u^10)/
       (4209990518513272356864*b^2) - (116350712857889*d^14*K0^2*M^4*
        Sqrt[5/Pi]*u^10)/(66825246325607497728*b^2) + 
      (243545881991387*d^16*K0^2*M^4*Sqrt[5/Pi]*u^10)/(382726410773933850624*
        b^2) - (64364300884187*K1^2*M^4*Sqrt[5/Pi]*u^10)/
       (123823250544508010496*b^2) - (924047504976341*d^4*K1^2*M^4*Sqrt[5/Pi]*
        u^10)/(4209990518513272356864*b^2) - 
      (163703414953791547*d^6*K1^2*M^4*Sqrt[5/Pi]*u^10)/
       (4209990518513272356864*b^2) + (12256658981993263*d^8*K1^2*M^4*
        Sqrt[5/Pi]*u^10)/(5613320691351029809152*b^2) - 
      (45450499423659805*d^10*K1^2*M^4*Sqrt[5/Pi]*u^10)/
       (886313793371215233024*b^2) - (3159007313434111*d^12*K1^2*M^4*
        Sqrt[5/Pi]*u^10)/(4209990518513272356864*b^2) + 
      (10585815898989197*d^14*K1^2*M^4*Sqrt[5/Pi]*u^10)/
       (1403330172837757452288*b^2) + (3329958768387313*d^16*K1^2*M^4*
        Sqrt[5/Pi]*u^10)/(3742213794234019872768*b^2) - 
      (1788825001*d^2*K0^2*M^4*u^10)/(11594712729600*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (90966409*d^2*K1^2*M^4*u^10)/(972582811200*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (17642242315381*K0^2*M^4*u^10)/(705304457419161600*b^2*Sqrt[5*Pi]) - 
      (3547209267134841619*d^4*K0^2*M^4*u^10)/(3898139368993770700800*b^2*
        Sqrt[5*Pi]) + (54338215214670251*d^6*K0^2*M^4*u^10)/
       (123099137968224337920*b^2*Sqrt[5*Pi]) + 
      (4038455089351294453*d^8*K0^2*M^4*u^10)/(2769730604285047603200*b^2*
        Sqrt[5*Pi]) + (33434559782558430163*d^10*K0^2*M^4*u^10)/
       (52624881481415904460800*b^2*Sqrt[5*Pi]) - 
      (13614251384902777319*d^12*K0^2*M^4*u^10)/(21049952592566361784320*b^2*
        Sqrt[5*Pi]) - (1473835818099705001*d^14*K0^2*M^4*u^10)/
       (5011893474420562329600*b^2*Sqrt[5*Pi]) - 
      (361467255181353199*d^16*K0^2*M^4*u^10)/(9568160269348346265600*b^2*
        Sqrt[5*Pi]) - (4999029366440801*K1^2*M^4*u^10)/
       (182093015506629427200*b^2*Sqrt[5*Pi]) - 
      (76903645282190524927*d^4*K1^2*M^4*u^10)/(105249762962831808921600*b^2*
        Sqrt[5*Pi]) + (48609642027814515919*d^6*K1^2*M^4*u^10)/
       (105249762962831808921600*b^2*Sqrt[5*Pi]) + 
      (474542774602030613543*d^8*K1^2*M^4*u^10)/(420999051851327235686400*b^2*
        Sqrt[5*Pi]) + (39591857746273063631*d^10*K1^2*M^4*u^10)/
       (84199810370265447137280*b^2*Sqrt[5*Pi]) - 
      (17684688602773804159*d^12*K1^2*M^4*u^10)/(35083254320943936307200*b^2*
        Sqrt[5*Pi]) - (28127722274557404299*d^14*K1^2*M^4*u^10)/
       (105249762962831808921600*b^2*Sqrt[5*Pi]) - 
      (26160979331794455829*d^16*K1^2*M^4*u^10)/(841998103702654471372800*b^2*
        Sqrt[5*Pi]) - (4506601097*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (91585244485582848*b^2) - (53112349*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (1906273836859392*b^2) + (10650807588671*d^4*K0*K1*M^4*Sqrt[5/Pi]*
        u^11)/(1265021189457113088*b^2) + (4296625621391*d^6*K0*K1*M^4*
        Sqrt[5/Pi]*u^11)/(4906748856076075008*b^2) - 
      (3471221795089*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^11)/(1301790512836509696*
        b^2) + (26782035879787*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (5896345264024190976*b^2) + (80650980929641*d^12*K0*K1*M^4*Sqrt[5/Pi]*
        u^11)/(3905371538509529088*b^2) + (53022080589869*d^14*K0*K1*M^4*
        Sqrt[5/Pi]*u^11)/(32890550925884940288*b^2) + 
      (551155486941671*d^16*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (1052497629628318089216*b^2) - (3014677639489*K0*K1*M^4*u^11)/
       (763210370713190400*b^2*Sqrt[5*Pi]) + 
      (32644250194631*d^2*K0*K1*M^4*u^11)/(257346967976017920*b^2*
        Sqrt[5*Pi]) + (14854202795987549*d^4*K0*K1*M^4*u^11)/
       (42167372981903769600*b^2*Sqrt[5*Pi]) - 
      (19554632530295449*d^6*K0*K1*M^4*u^11)/(368006164205705625600*b^2*
        Sqrt[5*Pi]) - (569537081610772687*d^8*K0*K1*M^4*u^11)/
       (683440019239167590400*b^2*Sqrt[5*Pi]) - 
      (76495588992291613*d^10*K0*K1*M^4*u^11)/(442225894801814323200*b^2*
        Sqrt[5*Pi]) + (24122228700081563*d^12*K0*K1*M^4*u^11)/
       (97634288462738227200*b^2*Sqrt[5*Pi]) + 
      (50316621649293469*d^14*K0*K1*M^4*u^11)/(328905509258849402880*b^2*
        Sqrt[5*Pi]) + (130108901025785207*d^16*K0*K1*M^4*u^11)/
       (8770813580235984076800*b^2*Sqrt[5*Pi]) - 
      (47167*K0^2*M^4*Sqrt[5/Pi]*u^12)/(385872039641088*b^2) - 
      (732739769*d^4*K0^2*M^4*Sqrt[5/Pi]*u^12)/(17607950440464384*b^2) - 
      (254295179071*d^6*K0^2*M^4*Sqrt[5/Pi]*u^12)/(7360123284114112512*b^2) - 
      (6941932499*d^8*K0^2*M^4*Sqrt[5/Pi]*u^12)/(15462443874189312*b^2) + 
      (3593*d^10*K0^2*M^4*Sqrt[5/Pi]*u^12)/(32969244672*b^2) - 
      (9531205*d^12*K0^2*M^4*Sqrt[5/Pi]*u^12)/(168582039994368*b^2) - 
      (1754142017*d^14*K0^2*M^4*Sqrt[5/Pi]*u^12)/(47793008338403328*b^2) - 
      (89434913*d^16*K0^2*M^4*Sqrt[5/Pi]*u^12)/(255577584697344*b^2) - 
      (19267*K1^2*M^4*Sqrt[5/Pi]*u^12)/(126150474498048*b^2) - 
      (50649574867*d^4*K1^2*M^4*Sqrt[5/Pi]*u^12)/(1003653175106469888*b^2) + 
      (9445905307*d^6*K1^2*M^4*Sqrt[5/Pi]*u^12)/(1840030821028528128*b^2) - 
      (2447892991637*d^8*K1^2*M^4*Sqrt[5/Pi]*u^12)/(3680061642057056256*
        b^2) - (4884208141*d^10*K1^2*M^4*Sqrt[5/Pi]*u^12)/
       (8578232265867264*b^2) - (125178341*d^12*K1^2*M^4*Sqrt[5/Pi]*u^12)/
       (1838192628400128*b^2) - (486411727*d^14*K1^2*M^4*Sqrt[5/Pi]*u^12)/
       (77204090392805376*b^2) - (72361*d^16*K1^2*M^4*Sqrt[5/Pi]*u^12)/
       (11812409376768*b^2) - (14912741741*d^2*K0^2*M^4*u^12)/
       (2365321396838400*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (773812573*d^2*K1^2*M^4*u^12)/(139136552755200*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (10951331837*K0^2*M^4*u^12)/(25894044765388800*b^2*Sqrt[5*Pi]) - 
      (22867659228079*d^4*K0^2*M^4*u^12)/(557585097281372160*b^2*
        Sqrt[5*Pi]) - (96000062579573*d^6*K0^2*M^4*u^12)/
       (20444786900316979200*b^2*Sqrt[5*Pi]) + 
      (10991353772533*d^8*K0^2*M^4*u^12)/(128853698951577600*b^2*
        Sqrt[5*Pi]) + (224702620663*d^10*K0^2*M^4*u^12)/
       (8785479473971200*b^2*Sqrt[5*Pi]) - (1783650211817*d^12*K0^2*M^4*u^12)/
       (48768375855513600*b^2*Sqrt[5*Pi]) - 
      (1394716335997*d^14*K0^2*M^4*u^12)/(79655013897338880*b^2*Sqrt[5*Pi]) - 
      (1449618491*d^16*K0^2*M^4*u^12)/(23427945263923200*b^2*Sqrt[5*Pi]) - 
      (4100629691*K1^2*M^4*u^12)/(9461285587353600*b^2*Sqrt[5*Pi]) - 
      (932225904942697*d^4*K1^2*M^4*u^12)/(25091329377661747200*b^2*
        Sqrt[5*Pi]) - (25584217091387*d^6*K1^2*M^4*u^12)/
       (9200154105142640640*b^2*Sqrt[5*Pi]) + 
      (2363917610450267*d^8*K1^2*M^4*u^12)/(30667180350475468800*b^2*
        Sqrt[5*Pi]) + (16035979319707*d^10*K1^2*M^4*u^12)/
       (643367419940044800*b^2*Sqrt[5*Pi]) - 
      (1480954957399*d^12*K1^2*M^4*u^12)/(45954815710003200*b^2*Sqrt[5*Pi]) - 
      (2716886127383*d^14*K1^2*M^4*u^12)/(175463841801830400*b^2*
        Sqrt[5*Pi]) - (41591423*d^16*K1^2*M^4*u^12)/(26562296217600*b^2*
        Sqrt[5*Pi]) - (741613*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (292439736336384*b^2) + (89359*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (12184989014016*b^2) + (10565376095*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (62728323444154368*b^2) - (54721*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (4255075528704*b^2) - (25009*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (3126177939456*b^2) + (19725387401*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (16642208260694016*b^2) + (148727*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (19147839879168*b^2) + (11476511*d^16*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (31979145285255168*b^2) - (5872553*K0*K1*M^4*u^13)/
       (295665174604800*b^2*Sqrt[5*Pi]) + (41058998969*d^2*K0*K1*M^4*u^13)/
       (26806975830835200*b^2*Sqrt[5*Pi]) + (5665980527*d^4*K0*K1*M^4*u^13)/
       (718043995468800*b^2*Sqrt[5*Pi]) + (512427161731*d^6*K0*K1*M^4*u^13)/
       (142564371463987200*b^2*Sqrt[5*Pi]) - (7883272373*d^8*K0*K1*M^4*u^13)/
       (410310854553600*b^2*Sqrt[5*Pi]) - (7477818389*d^10*K0*K1*M^4*u^13)/
       (883746455961600*b^2*Sqrt[5*Pi]) + (1247554742927*d^12*K0*K1*M^4*u^13)/
       (416055206517350400*b^2*Sqrt[5*Pi]) + (3233548889*d^14*K0*K1*M^4*u^13)/
       (718043995468800*b^2*Sqrt[5*Pi]) + (119077303127*d^16*K0*K1*M^4*u^13)/
       (266492877377126400*b^2*Sqrt[5*Pi]) + 
      (3305*d^4*K0^2*M^4*Sqrt[5/Pi]*u^14)/(4702978215936*b^2) + 
      (163*d^6*K0^2*M^4*Sqrt[5/Pi]*u^14)/(740410564608*b^2) + 
      (163*d^12*K0^2*M^4*Sqrt[5/Pi]*u^14)/(740410564608*b^2) - 
      (4283*d^14*K0^2*M^4*Sqrt[5/Pi]*u^14)/(671854030848*b^2) + 
      (213767*d^4*K1^2*M^4*Sqrt[5/Pi]*u^14)/(268069758308352*b^2) - 
      (127*d^6*K1^2*M^4*Sqrt[5/Pi]*u^14)/(639445487616*b^2) - 
      (127*d^12*K1^2*M^4*Sqrt[5/Pi]*u^14)/(639445487616*b^2) - 
      (240505*d^14*K1^2*M^4*Sqrt[5/Pi]*u^14)/(38295679758336*b^2) - 
      (30025*Sqrt[5]*d^2*K0^2*M^4*u^14)/(4300584357888*b^2*Sqrt[Pi]) - 
      (39417841*d^2*K1^2*M^4*u^14)/(1182660698419200*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (413869*K0^2*M^4*u^14)/(295665174604800*b^2*Sqrt[5*Pi]) - 
      (401024807*d^4*K0^2*M^4*u^14)/(1256576992070400*b^2*Sqrt[5*Pi]) - 
      (800273983*d^6*K0^2*M^4*u^14)/(3446611178250240*b^2*Sqrt[5*Pi]) + 
      (122403289*d^8*K0^2*M^4*u^14)/(168951528345600*b^2*Sqrt[5*Pi]) + 
      (75769909*d^10*K0^2*M^4*u^14)/(168951528345600*b^2*Sqrt[5*Pi]) - 
      (910038533*d^12*K0^2*M^4*u^14)/(2461865127321600*b^2*Sqrt[5*Pi]) - 
      (4428709*d^14*K0^2*M^4*u^14)/(26110690744320*b^2*Sqrt[5*Pi]) - 
      (480127*d^16*K0^2*M^4*u^14)/(24135932620800*b^2*Sqrt[5*Pi]) - 
      (31963*K1^2*M^4*u^14)/(22743474969600*b^2*Sqrt[5*Pi]) - 
      (154929527*d^4*K1^2*M^4*u^14)/(502630796828160*b^2*Sqrt[5*Pi]) - 
      (93079891*d^6*K1^2*M^4*u^14)/(430826397281280*b^2*Sqrt[5*Pi]) + 
      (10657013*d^8*K1^2*M^4*u^14)/(15359229849600*b^2*Sqrt[5*Pi]) + 
      (4232147*d^10*K1^2*M^4*u^14)/(9938325196800*b^2*Sqrt[5*Pi]) - 
      (13536517*d^12*K1^2*M^4*u^14)/(38466642614400*b^2*Sqrt[5*Pi]) - 
      (20949653*d^14*K1^2*M^4*u^14)/(130553453721600*b^2*Sqrt[5*Pi]) - 
      (91229*d^16*K1^2*M^4*u^14)/(4827186524160*b^2*Sqrt[5*Pi]) - 
      (d^2*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(11732745024*b^2) + 
      (37*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(195386121216*b^2) + 
      (337*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(1758475090944*b^2) + 
      (337*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(1758475090944*b^2) + 
      (37*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(195386121216*b^2) - 
      (K0*K1*M^4*u^15)/(93861960192*b^2*Sqrt[5*Pi]) + 
      (16909*d^2*K0*K1*M^4*u^15)/(4693098009600*b^2*Sqrt[5*Pi]) + 
      (33791*d^4*K0*K1*M^4*u^15)/(1534282041600*b^2*Sqrt[5*Pi]) + 
      (168599*d^6*K0*K1*M^4*u^15)/(6154662818304*b^2*Sqrt[5*Pi]) - 
      (96599*d^8*K0*K1*M^4*u^15)/(1564366003200*b^2*Sqrt[5*Pi]) - 
      (42989*d^10*K0*K1*M^4*u^15)/(938619601920*b^2*Sqrt[5*Pi]) + 
      (943363*d^12*K0*K1*M^4*u^15)/(30773314091520*b^2*Sqrt[5*Pi]) + 
      (52681*d^14*K0*K1*M^4*u^15)/(2849380934400*b^2*Sqrt[5*Pi]) + 
      (71*d^16*K0*K1*M^4*u^15)/(35286451200*b^2*Sqrt[5*Pi]) - 
      (Sqrt[5]*d^2*K0^2*M^4*u^16)/(246387645504*b^2*Sqrt[Pi]) - 
      (Sqrt[5]*d^2*K1^2*M^4*u^16)/(246387645504*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^16)/(1971101164032*b^2*Sqrt[5*Pi]) - 
      (107*d^4*K0^2*M^4*u^16)/(492775291008*b^2*Sqrt[5*Pi]) - 
      (d^6*K0^2*M^4*u^16)/(3910915008*b^2*Sqrt[5*Pi]) + 
      (67*d^8*K0^2*M^4*u^16)/(140792940288*b^2*Sqrt[5*Pi]) + 
      (d^10*K0^2*M^4*u^16)/(1852538688*b^2*Sqrt[5*Pi]) - 
      (d^12*K0^2*M^4*u^16)/(3352212864*b^2*Sqrt[5*Pi]) - 
      (d^14*K0^2*M^4*u^16)/(5028319296*b^2*Sqrt[5*Pi]) - 
      (d^16*K0^2*M^4*u^16)/(40226554368*b^2*Sqrt[5*Pi]) - 
      (K1^2*M^4*u^16)/(1971101164032*b^2*Sqrt[5*Pi]) - 
      (107*d^4*K1^2*M^4*u^16)/(492775291008*b^2*Sqrt[5*Pi]) - 
      (d^6*K1^2*M^4*u^16)/(3910915008*b^2*Sqrt[5*Pi]) + 
      (67*d^8*K1^2*M^4*u^16)/(140792940288*b^2*Sqrt[5*Pi]) + 
      (d^10*K1^2*M^4*u^16)/(1852538688*b^2*Sqrt[5*Pi]) - 
      (d^12*K1^2*M^4*u^16)/(3352212864*b^2*Sqrt[5*Pi]) - 
      (d^14*K1^2*M^4*u^16)/(5028319296*b^2*Sqrt[5*Pi]) - 
      (d^16*K1^2*M^4*u^16)/(40226554368*b^2*Sqrt[5*Pi]))/Pi, 0, 
    ((42212117705761*K0^2*M^4*Sqrt[5/Pi]*u^2)/(99602807975903232*b^2) - 
      (16822185901553*d^4*K0^2*M^4*Sqrt[5/Pi]*u^2)/(2552437449289728*b^2) + 
      (1284985756978507*d^6*K0^2*M^4*Sqrt[5/Pi]*u^2)/(239063381215346688*
        b^2) - (30145*d^8*K0^2*M^4*Sqrt[5/Pi]*u^2)/(30098432*b^2) + 
      (261689*d^10*K0^2*M^4*Sqrt[5/Pi]*u^2)/(541771776*b^2) - 
      (415897*d^12*K0^2*M^4*Sqrt[5/Pi]*u^2)/(2979744768*b^2) + 
      (61331944473*d^14*K0^2*M^4*Sqrt[5/Pi]*u^2)/(2809031690223616*b^2) - 
      (358189857*d^16*K0^2*M^4*Sqrt[5/Pi]*u^2)/(216079360786432*b^2) + 
      (7156477*d^18*K0^2*M^4*Sqrt[5/Pi]*u^2)/(149593403621376*b^2) - 
      (107294266423*K1^2*M^4*Sqrt[5/Pi]*u^2)/(12511948280832*b^2) + 
      (16597615*d^4*K1^2*M^4*Sqrt[5/Pi]*u^2)/(541771776*b^2) - 
      (250236883967309321*d^6*K1^2*M^4*Sqrt[5/Pi]*u^2)/
       (23846572276230832128*b^2) + (5111245*d^8*K1^2*M^4*Sqrt[5/Pi]*u^2)/
       (1324331008*b^2) - (65650386743*d^10*K1^2*M^4*Sqrt[5/Pi]*u^2)/
       (189069440688128*b^2) - (4872647453*d^12*K1^2*M^4*Sqrt[5/Pi]*u^2)/
       (141802080516096*b^2) + (141919215047*d^14*K1^2*M^4*Sqrt[5/Pi]*u^2)/
       (9831610915782656*b^2) - (69192488349*d^16*K1^2*M^4*Sqrt[5/Pi]*u^2)/
       (25355207098597376*b^2) - (5*d^18*K1^2*M^4*Sqrt[5/Pi]*u^2)/
       (37044224*b^2) - (51580549*d^2*K0^2*M^4*u^2)/(23837958144*Sqrt[5]*b^2*
        Sqrt[Pi]) - (42004121*Sqrt[5]*d^2*K1^2*M^4*u^2)/
       (47675916288*b^2*Sqrt[Pi]) + (973681769613307*K0^2*M^4*u^2)/
       (99602807975903232*b^2*Sqrt[5*Pi]) - (700579205621*d^4*K0^2*M^4*u^2)/
       (2552437449289728*b^2*Sqrt[5*Pi]) - (45440312927927*d^6*K0^2*M^4*u^2)/
       (239063381215346688*b^2*Sqrt[5*Pi]) + (16567806933*d^14*K0^2*M^4*u^2)/
       (19663221831565312*b^2*Sqrt[5*Pi]) - (130542647*d^16*K0^2*M^4*u^2)/
       (4537666576515072*b^2*Sqrt[5*Pi]) - (5490239*d^18*K0^2*M^4*u^2)/
       (1047153825349632*b^2*Sqrt[5*Pi]) - (116167*K1^2*M^4*u^2)/
       (16682597707776*b^2*Sqrt[5*Pi]) - (1692572093640464627*d^6*K1^2*M^4*
        u^2)/(23846572276230832128*b^2*Sqrt[5*Pi]) + 
      (57531890519*d^10*K1^2*M^4*u^2)/(567208322064384*b^2*Sqrt[5*Pi]) + 
      (165017179*d^12*K1^2*M^4*u^2)/(94534720344064*b^2*Sqrt[5*Pi]) - 
      (138792480419*d^14*K1^2*M^4*u^2)/(9831610915782656*b^2*Sqrt[5*Pi]) + 
      (307843408793*d^16*K1^2*M^4*u^2)/(25355207098597376*b^2*Sqrt[5*Pi]) + 
      (66673190338708157*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(149553616175818702848*
        b^2) - (2605361636351953016605*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (176273862265898311090176*b^2) + (27790945645787907185*d^4*K0*K1*M^4*
        Sqrt[5/Pi]*u^3)/(2098498360308313227264*b^2) - 
      (72244973779457515*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (3716348926165843968*b^2) + (293916167423749233893*d^8*K0*K1*M^4*
        Sqrt[5/Pi]*u^3)/(37772970485549638090752*b^2) + 
      (3763719295800675467*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (1798712880264268480512*b^2) - (10513713529543222487*d^12*K0*K1*M^4*
        Sqrt[5/Pi]*u^3)/(25181980323699758727168*b^2) + 
      (103881271652442461*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^3)/
       (1049249180154156613632*b^2) - (14622908052077341*d^16*K0*K1*M^4*
        Sqrt[5/Pi]*u^3)/(5396138640792805441536*b^2) - 
      (19603480148905*d^18*K0*K1*M^4*Sqrt[5/Pi]*u^3)/(122639514563472850944*
        b^2) - (43587243990575683493*K0*K1*M^4*u^3)/(747768080879093514240*
        b^2*Sqrt[5*Pi]) + (73153188004057493680021*d^2*K0*K1*M^4*u^3)/
       (881369311329491555450880*b^2*Sqrt[5*Pi]) + 
      (2691006495961634459429*d^4*K0*K1*M^4*u^3)/(31477475404624698408960*b^2*
        Sqrt[5*Pi]) - (63296524870291021*d^6*K0*K1*M^4*u^3)/
       (18581744630829219840*b^2*Sqrt[5*Pi]) - 
      (9632503973101741043549*d^8*K0*K1*M^4*u^3)/(188864852427748190453760*
        b^2*Sqrt[5*Pi]) - (152761333937560241*d^10*K0*K1*M^4*u^3)/
       (2997854800440447467520*b^2*Sqrt[5*Pi]) - 
      (94057371326292107521*d^12*K0*K1*M^4*u^3)/(125909901618498793635840*b^2*
        Sqrt[5*Pi]) - (464362693271965909*d^14*K0*K1*M^4*u^3)/
       (5246245900770783068160*b^2*Sqrt[5*Pi]) - 
      (64754123953405807*d^16*K0*K1*M^4*u^3)/(5396138640792805441536*b^2*
        Sqrt[5*Pi]) + (104638649690837*d^18*K0*K1*M^4*u^3)/
       (122639514563472850944*b^2*Sqrt[5*Pi]) - 
      (8462830778034394519*K0^2*M^4*Sqrt[5/Pi]*u^4)/(8887757761305797197824*
        b^2) + (2733647732326228929*d^4*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (233166484478701469696*b^2) - (7773884668637219129*d^6*K0^2*M^4*
        Sqrt[5/Pi]*u^4)/(1144635469259079942144*b^2) - 
      (110589259768732868425*d^8*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (75545940971099276181504*b^2) + (36713473064285250229*d^10*K0^2*M^4*
        Sqrt[5/Pi]*u^4)/(32376831844756832649216*b^2) - 
      (221446335996243452405*d^12*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (151091881942198552363008*b^2) - (14733962486703177967*d^14*K0^2*M^4*
        Sqrt[5/Pi]*u^4)/(75545940971099276181504*b^2) - 
      (12511039902858983*d^16*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (1291383606343577370624*b^2) - (12007669*d^18*K0^2*M^4*Sqrt[5/Pi]*u^4)/
       (2135372506595328*b^2) - (103689545160902303*K1^2*M^4*Sqrt[5/Pi]*u^4)/
       (7769019022120452096*b^2) + (142472591315510893091321*d^4*K1^2*M^4*
        Sqrt[5/Pi]*u^4)/(3172929520786169599623168*b^2) - 
      (65608392625490009891*d^6*K1^2*M^4*Sqrt[5/Pi]*u^4)/
       (1770607991510139285504*b^2) - (3872109902829274112491*d^8*K1^2*M^4*
        Sqrt[5/Pi]*u^4)/(1586464760393084799811584*b^2) + 
      (43334458438091503633*d^10*K1^2*M^4*Sqrt[5/Pi]*u^4)/
       (14164863932081114284032*b^2) + (103812338264287837805*d^12*K1^2*M^4*
        Sqrt[5/Pi]*u^4)/(453275645826595657089024*b^2) + 
      (545909146757531455*d^14*K1^2*M^4*Sqrt[5/Pi]*u^4)/
       (3746079717575170719744*b^2) - (297061045324253809*d^16*K1^2*M^4*
        Sqrt[5/Pi]*u^4)/(18886485242774819045376*b^2) - 
      (54116310961140349*d^18*K1^2*M^4*Sqrt[5/Pi]*u^4)/
       (53326546567834783186944*b^2) + (42375001*d^2*K0^2*M^4*u^4)/
       (1699676160*Sqrt[5]*b^2*Sqrt[Pi]) - (7966075645859*d^2*K1^2*M^4*u^4)/
       (700835969433600*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (1223698915415944996097*K0^2*M^4*u^4)/(44438788806528985989120*b^2*
        Sqrt[5*Pi]) - (417919205175326775203*d^4*K0^2*M^4*u^4)/
       (31477475404624698408960*b^2*Sqrt[5*Pi]) + 
      (96524485651584649*d^6*K0^2*M^4*u^4)/(635908594032822190080*b^2*
        Sqrt[5*Pi]) - (13990123001963569919*d^8*K0^2*M^4*u^4)/
       (377729704855496380907520*b^2*Sqrt[5*Pi]) - 
      (272469701252410467277*d^10*K0^2*M^4*u^4)/(161884159223784163246080*b^2*
        Sqrt[5*Pi]) + (4852195783710168883757*d^12*K0^2*M^4*u^4)/
       (755459409710992761815040*b^2*Sqrt[5*Pi]) + 
      (409891833834692581591*d^14*K0^2*M^4*u^4)/(377729704855496380907520*b^2*
        Sqrt[5*Pi]) + (55383749884118083*d^16*K0^2*M^4*u^4)/
       (1291383606343577370624*b^2*Sqrt[5*Pi]) - (114723*d^18*K0^2*M^4*u^4)/
       (101684405075968*b^2*Sqrt[5*Pi]) - (4830616396833127*K1^2*M^4*u^4)/
       (64741825184337100800*b^2*Sqrt[5*Pi]) - 
      (799029009767491247393941*d^4*K1^2*M^4*u^4)/(79323238019654239990579200*
        b^2*Sqrt[5*Pi]) + (1388046062669609955539*d^6*K1^2*M^4*u^4)/
       (22132599893876741068800*b^2*Sqrt[5*Pi]) - 
      (303278634973803305814433*d^8*K1^2*M^4*u^4)/(39661619009827119995289600*
        b^2*Sqrt[5*Pi]) - (2766415869674623142447*d^10*K1^2*M^4*u^4)/
       (354121598302027857100800*b^2*Sqrt[5*Pi]) - 
      (4387178368815330287359*d^12*K1^2*M^4*u^4)/(1618841592237841632460800*
        b^2*Sqrt[5*Pi]) - (9083058296926919719*d^14*K1^2*M^4*u^4)/
       (18730398587875853598720*b^2*Sqrt[5*Pi]) + 
      (8696915386867635623*d^16*K1^2*M^4*u^4)/(157387377023123492044800*b^2*
        Sqrt[5*Pi]) + (7410485896290404777*d^18*K1^2*M^4*u^4)/
       (1333163664195869579673600*b^2*Sqrt[5*Pi]) - 
      (5757843322315814573*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(2221939440326449299456*
        b^2) + (685843763513002781347*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^5)/
       (576896276506576290840576*b^2) + (30341288829279879159113*d^4*K0*K1*
        M^4*Sqrt[5/Pi]*u^5)/(1813102583306382628356096*b^2) - 
      (41888431788574912651555*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^5)/
       (2115286347190779733082112*b^2) + (28408991524947711153569*d^8*K0*K1*
        M^4*Sqrt[5/Pi]*u^5)/(6345859041572339199246336*b^2) + 
      (15044287896170935516559*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^5)/
       (3172929520786169599623168*b^2) - (577291953068910515221*d^12*K0*K1*
        M^4*Sqrt[5/Pi]*u^5)/(793232380196542399905792*b^2) - 
      (3425501*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^5)/(138322888704*b^2) + 
      (17545177924492451573*d^16*K0*K1*M^4*Sqrt[5/Pi]*u^5)/
       (129507327379027330596864*b^2) - (373443445440583051*d^18*K0*K1*M^4*
        Sqrt[5/Pi]*u^5)/(100727921294799034908672*b^2) - 
      (676049077946637510317*K0*K1*M^4*u^5)/(18516162002720410828800*b^2*
        Sqrt[5*Pi]) - (45468280191676362428951*d^2*K0*K1*M^4*u^5)/
       (14422406912664407271014400*b^2*Sqrt[5*Pi]) + 
      (2073517262108992524236123*d^4*K0*K1*M^4*u^5)/
       (45327564582659565708902400*b^2*Sqrt[5*Pi]) + 
      (194933166608056552710431*d^6*K0*K1*M^4*u^5)/(5875795408863277036339200*
        b^2*Sqrt[5*Pi]) - (6781008179561862750727837*d^8*K0*K1*M^4*u^5)/
       (158646476039308479981158400*b^2*Sqrt[5*Pi]) - 
      (1619631467617689158706643*d^10*K0*K1*M^4*u^5)/
       (79323238019654239990579200*b^2*Sqrt[5*Pi]) + 
      (77955640698534862272161*d^12*K0*K1*M^4*u^5)/
       (19830809504913559997644800*b^2*Sqrt[5*Pi]) - 
      (15463959794430604431463*d^16*K0*K1*M^4*u^5)/
       (22663782291329782854451200*b^2*Sqrt[5*Pi]) + 
      (166049477257017242653*d^18*K0*K1*M^4*u^5)/(7554594097109927618150400*
        b^2*Sqrt[5*Pi]) - (44336595958565177*K0^2*M^4*Sqrt[5/Pi]*u^6)/
       (706980731012961140736*b^2) + (1419333152283242482523*d^4*K0^2*M^4*
        Sqrt[5/Pi]*u^6)/(906551291653191314178048*b^2) + 
      (3455511539897675870809*d^6*K0^2*M^4*Sqrt[5/Pi]*u^6)/
       (3172929520786169599623168*b^2) + (6677532140170477071301*d^8*K0^2*M^4*
        Sqrt[5/Pi]*u^6)/(25383436166289356796985344*b^2) - 
      (9342702331310938162927*d^10*K0^2*M^4*Sqrt[5/Pi]*u^6)/
       (12691718083144678398492672*b^2) + (425391658427781381599*d^12*K0^2*
        M^4*Sqrt[5/Pi]*u^6)/(2115286347190779733082112*b^2) + 
      (42820273444679989123*d^14*K0^2*M^4*Sqrt[5/Pi]*u^6)/
       (1813102583306382628356096*b^2) + (133930505129209303019*d^16*K0^2*M^4*
        Sqrt[5/Pi]*u^6)/(3626205166612765256712192*b^2) - 
      (513115550674704437*d^18*K0^2*M^4*Sqrt[5/Pi]*u^6)/
       (226637822913297828544512*b^2) - (101540769640394909593*K1^2*M^4*
        Sqrt[5/Pi]*u^6)/(1493143303899373929234432*b^2) - 
      (641996629142804720866987*d^4*K1^2*M^4*Sqrt[5/Pi]*u^6)/
       (25383436166289356796985344*b^2) - (42585247319*d^6*K1^2*M^4*
        Sqrt[5/Pi]*u^6)/(21025079083008*b^2) - 
      (163063790114839882773677*d^8*K1^2*M^4*Sqrt[5/Pi]*u^6)/
       (4759394281179254399434752*b^2) + (200268926211519341032253*d^10*K1^2*
        M^4*Sqrt[5/Pi]*u^6)/(76150308498868070390956032*b^2) - 
      (15105932861330553485*d^12*K1^2*M^4*Sqrt[5/Pi]*u^6)/
       (122035750799468061523968*b^2) - (58586169041431966607*d^14*K1^2*M^4*
        Sqrt[5/Pi]*u^6)/(75545940971099276181504*b^2) + 
      (746755074318983947619*d^16*K1^2*M^4*Sqrt[5/Pi]*u^6)/
       (10878615499838295770136576*b^2) + (422929303538732201*d^18*K1^2*M^4*
        Sqrt[5/Pi]*u^6)/(69734714742553178013696*b^2) + 
      (493349501263*d^2*K0^2*M^4*u^6)/(87604496179200*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (105275782489*d^2*K1^2*M^4*u^6)/(21901124044800*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (7942164371372680411*K0^2*M^4*u^6)/(1963835363924892057600*b^2*
        Sqrt[5*Pi]) - (173047777847008778202799*d^4*K0^2*M^4*u^6)/
       (22663782291329782854451200*b^2*Sqrt[5*Pi]) - 
      (797331829139193346459061*d^6*K0^2*M^4*u^6)/(79323238019654239990579200*
        b^2*Sqrt[5*Pi]) + (5661918270573715731702223*d^8*K0^2*M^4*u^6)/
       (634585904157233919924633600*b^2*Sqrt[5*Pi]) - 
      (1751155672756579977986893*d^10*K0^2*M^4*u^6)/
       (317292952078616959962316800*b^2*Sqrt[5*Pi]) + 
      (33273106586853894632029*d^12*K0^2*M^4*u^6)/(52882158679769493327052800*
        b^2*Sqrt[5*Pi]) + (5021597922182327701301*d^14*K0^2*M^4*u^6)/
       (9065512916531913141780480*b^2*Sqrt[5*Pi]) - 
      (33131856192807722665663*d^16*K0^2*M^4*u^6)/(90655129165319131417804800*
        b^2*Sqrt[5*Pi]) - (1462460537385099599*d^18*K0^2*M^4*u^6)/
       (115631542302702973747200*b^2*Sqrt[5*Pi]) - 
      (86685953571936740629579*K1^2*M^4*u^6)/(37328582597484348230860800*b^2*
        Sqrt[5*Pi]) + (16233498411245408152995763*d^4*K1^2*M^4*u^6)/
       (126917180831446783984926720*b^2*Sqrt[5*Pi]) + 
      (21632256506109963845902249*d^8*K1^2*M^4*u^6)/
       (118984857029481359985868800*b^2*Sqrt[5*Pi]) - 
      (33134151235154326835783881*d^10*K1^2*M^4*u^6)/
       (1903757712471701759773900800*b^2*Sqrt[5*Pi]) + 
      (1994820515928135431881*d^12*K1^2*M^4*u^6)/(3050893769986701538099200*
        b^2*Sqrt[5*Pi]) + (7889438623600794176243*d^14*K1^2*M^4*u^6)/
       (1888648524277481904537600*b^2*Sqrt[5*Pi]) - 
      (103730885619528342160471*d^16*K1^2*M^4*u^6)/
       (271965387495957394253414400*b^2*Sqrt[5*Pi]) - 
      (61289157855159093637*d^18*K1^2*M^4*u^6)/(1743367868563829450342400*b^2*
        Sqrt[5*Pi]) + (101123340050043365675*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (2986286607798747858468864*b^2) - (11940038172244521036679*d^2*K0*K1*
        M^4*Sqrt[5/Pi]*u^7)/(19037577124717017597739008*b^2) + 
      (2908985192954664973927*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (1359826937479786971267072*b^2) + (15740609526833542257733*d^6*K0*K1*
        M^4*Sqrt[5/Pi]*u^7)/(4615170212052610326724608*b^2) - 
      (455036902170060204783587*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (152300616997736140781912064*b^2) - (36340384910516775273485*d^10*K0*
        K1*M^4*Sqrt[5/Pi]*u^7)/(21757230999676591540273152*b^2) + 
      (180639631336227709739*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (170932230076022604693504*b^2) - (20497953664982700961*d^14*K0*K1*M^4*
        Sqrt[5/Pi]*u^7)/(23856612938241876688896*b^2) - 
      (9369943841814389357*d^16*K0*K1*M^4*Sqrt[5/Pi]*u^7)/
       (152148468529206933848064*b^2) + (490351016839660412285*d^18*K0*K1*M^4*
        Sqrt[5/Pi]*u^7)/(10878615499838295770136576*b^2) + 
      (17337634467202212573901*K0*K1*M^4*u^7)/(14931433038993739292344320*b^2*
        Sqrt[5*Pi]) + (2368157199425816355516587*d^2*K0*K1*M^4*u^7)/
       (475939428117925439943475200*b^2*Sqrt[5*Pi]) - 
      (30593824446470724925067*d^4*K0*K1*M^4*u^7)/(33995673436994674281676800*
        b^2*Sqrt[5*Pi]) - (5640222330727064026692017*d^6*K0*K1*M^4*u^7)/
       (115379255301315258168115200*b^2*Sqrt[5*Pi]) + 
      (115475276680215707380108759*d^8*K0*K1*M^4*u^7)/
       (3807515424943403519547801600*b^2*Sqrt[5*Pi]) + 
      (9268080836071497673992793*d^10*K0*K1*M^4*u^7)/
       (543930774991914788506828800*b^2*Sqrt[5*Pi]) - 
      (131615978711488207149053*d^12*K0*K1*M^4*u^7)/
       (12819917255701695352012800*b^2*Sqrt[5*Pi]) + 
      (2120315126325556425437*d^14*K0*K1*M^4*u^7)/(596415323456046917222400*
        b^2*Sqrt[5*Pi]) + (2887828383354129240889*d^16*K0*K1*M^4*u^7)/
       (3803711713230173346201600*b^2*Sqrt[5*Pi]) - 
      (45090463571164936201993*d^18*K0*K1*M^4*u^7)/
       (271965387495957394253414400*b^2*Sqrt[5*Pi]) + 
      (691991471067899329*K0^2*M^4*Sqrt[5/Pi]*u^8)/(30164511189886342004736*
        b^2) + (2662317989122231834061*d^4*K0^2*M^4*Sqrt[5/Pi]*u^8)/
       (7810288051165955937533952*b^2) - (77516450816267436224833*d^6*K0^2*
        M^4*Sqrt[5/Pi]*u^8)/(152300616997736140781912064*b^2) + 
      (15586587683234492011973*d^8*K0^2*M^4*Sqrt[5/Pi]*u^8)/
       (8461145388763118932328448*b^2) - (5009636536774710239209*d^10*K0^2*
        M^4*Sqrt[5/Pi]*u^8)/(6216351714193311868649472*b^2) + 
      (5847390303413724337861*d^12*K0^2*M^4*Sqrt[5/Pi]*u^8)/
       (3905144025582977968766976*b^2) + (151417616353803211859*d^14*K0^2*M^4*
        Sqrt[5/Pi]*u^8)/(679913468739893485633536*b^2) - 
      (5699087593833716183*d^16*K0^2*M^4*Sqrt[5/Pi]*u^8)/
       (906551291653191314178048*b^2) - (146727451231398365921*d^18*K0^2*M^4*
        Sqrt[5/Pi]*u^8)/(43514461999353183080546304*b^2) - 
      (901635029564492945*K1^2*M^4*Sqrt[5/Pi]*u^8)/(271480600708977078042624*
        b^2) - (1357835548971418436945*d^4*K1^2*M^4*Sqrt[5/Pi]*u^8)/
       (3955860181759380280049664*b^2) - (9145229231264139409709*d^6*K1^2*M^4*
        Sqrt[5/Pi]*u^8)/(8015821947249270567469056*b^2) + 
      (225908435015407941037*d^8*K1^2*M^4*Sqrt[5/Pi]*u^8)/
       (296016748294919612792832*b^2) - (3602556254200173260032507*d^10*K1^2*
        M^4*Sqrt[5/Pi]*u^8)/(913803701986416844691472384*b^2) - 
      (32028361192139466890587*d^12*K1^2*M^4*Sqrt[5/Pi]*u^8)/
       (76150308498868070390956032*b^2) + (47095745497716058391*d^14*K1^2*M^4*
        Sqrt[5/Pi]*u^8)/(37772970485549638090752*b^2) - 
      (3529600723952771222947*d^16*K1^2*M^4*Sqrt[5/Pi]*u^8)/
       (43514461999353183080546304*b^2) - (4000550055003323905*d^18*K1^2*M^4*
        Sqrt[5/Pi]*u^8)/(130543385998059549241638912*b^2) - 
      (87316006361*d^2*K0^2*M^4*u^8)/(40432844390400*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (66908560343*d^2*K1^2*M^4*u^8)/(21901124044800*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (133798502796985223363*K0^2*M^4*u^8)/(754112779747158550118400*b^2*
        Sqrt[5*Pi]) + (467944552546878608296679*d^4*K0^2*M^4*u^8)/
       (195257201279148898438348800*b^2*Sqrt[5*Pi]) + 
      (15816768078281603392959677*d^6*K0^2*M^4*u^8)/
       (3807515424943403519547801600*b^2*Sqrt[5*Pi]) - 
      (696118119229864435029053*d^8*K0^2*M^4*u^8)/(42305726943815594661642240*
        b^2*Sqrt[5*Pi]) + (5538991292669680726798691*d^10*K0^2*M^4*u^8)/
       (1087861549983829577013657600*b^2*Sqrt[5*Pi]) - 
      (17258377646965504420313*d^12*K0^2*M^4*u^8)/(3905144025582977968766976*
        b^2*Sqrt[5*Pi]) - (3361565816263158409921*d^14*K0^2*M^4*u^8)/
       (2428262388356762448691200*b^2*Sqrt[5*Pi]) - 
      (8472562495878090399749*d^16*K0^2*M^4*u^8)/(22663782291329782854451200*
        b^2*Sqrt[5*Pi]) - (38747009769025885231139*d^18*K0^2*M^4*u^8)/
       (1087861549983829577013657600*b^2*Sqrt[5*Pi]) + 
      (2925333233491191440077*K1^2*M^4*u^8)/(6787015017724426951065600*b^2*
        Sqrt[5*Pi]) + (1762367778830752142011*d^4*K1^2*M^4*u^8)/
       (288328001585960661811200*b^2*Sqrt[5*Pi]) + 
      (1422657877093235554654969*d^6*K1^2*M^4*u^8)/
       (200395548681231764186726400*b^2*Sqrt[5*Pi]) - 
      (3037710909168524784368681*d^8*K1^2*M^4*u^8)/
       (362620516661276525671219200*b^2*Sqrt[5*Pi]) + 
      (442127435584774487675723663*d^10*K1^2*M^4*u^8)/
       (22845092549660421117286809600*b^2*Sqrt[5*Pi]) + 
      (7822163753233438133994863*d^12*K1^2*M^4*u^8)/
       (1903757712471701759773900800*b^2*Sqrt[5*Pi]) - 
      (5886346264473832525051*d^14*K1^2*M^4*u^8)/(944324262138740952268800*
        b^2*Sqrt[5*Pi]) + (213876379849681676363927*d^16*K1^2*M^4*u^8)/
       (1087861549983829577013657600*b^2*Sqrt[5*Pi]) - 
      (90609726123346386712963*d^18*K1^2*M^4*u^8)/
       (3263584649951488731040972800*b^2*Sqrt[5*Pi]) - 
      (46588723557897005*K0*K1*M^4*Sqrt[5/Pi]*u^9)/(234218557474411596742656*
        b^2) - (7779360136939218051023*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^9)/
       (5513144506705380661788672*b^2) + (16260088485967488838825*d^4*K0*K1*
        M^4*Sqrt[5/Pi]*u^9)/(304601233995472281563824128*b^2) - 
      (590738321464532493770593*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^9)/
       (304601233995472281563824128*b^2) - (12261926059401844490773*d^8*K0*K1*
        M^4*Sqrt[5/Pi]*u^9)/(101533744665157427187941376*b^2) + 
      (49935419085988834164199*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^9)/
       (65271692999029774620819456*b^2) - (255996065348414872435*d^12*K0*K1*
        M^4*Sqrt[5/Pi]*u^9)/(526991754317426092670976*b^2) + 
      (15596650849790395946993*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^9)/
       (43514461999353183080546304*b^2) + (218108424407109794267*d^16*K0*K1*
        M^4*Sqrt[5/Pi]*u^9)/(6694532615285105089314816*b^2) - 
      (18325821372559672019*d^18*K0*K1*M^4*Sqrt[5/Pi]*u^9)/
       (20083597845855315267944448*b^2) + (718259265873452723759*K0*K1*M^4*
        u^9)/(3513278362116173951139840*b^2*Sqrt[5*Pi]) + 
      (30411662033321229708043*d^2*K0*K1*M^4*u^9)/(5513144506705380661788672*
        b^2*Sqrt[5*Pi]) - (9930104696354215061383301*d^4*K0*K1*M^4*u^9)/
       (7615030849886807039095603200*b^2*Sqrt[5*Pi]) + 
      (90892769341366684912403549*d^6*K0*K1*M^4*u^9)/
       (7615030849886807039095603200*b^2*Sqrt[5*Pi]) + 
      (2688775039325519708239373*d^8*K0*K1*M^4*u^9)/
       (507668723325787135939706880*b^2*Sqrt[5*Pi]) - 
      (12044011370317508870973899*d^10*K0*K1*M^4*u^9)/
       (1631792324975744365520486400*b^2*Sqrt[5*Pi]) + 
      (1524937091884453302311*d^12*K0*K1*M^4*u^9)/(13174793857935652316774400*
        b^2*Sqrt[5*Pi]) - (1125979875259562228887213*d^14*K0*K1*M^4*u^9)/
       (1087861549983829577013657600*b^2*Sqrt[5*Pi]) + 
      (7875438480462663630119*d^16*K0*K1*M^4*u^9)/(23909045054589661033267200*
        b^2*Sqrt[5*Pi]) + (32700861707709011571463*d^18*K0*K1*M^4*u^9)/
       (502089946146382881698611200*b^2*Sqrt[5*Pi]) + 
      (59611202440109*K0^2*M^4*Sqrt[5/Pi]*u^10)/(51710590611233729150976*
        b^2) - (32937562697838774925685*d^4*K0^2*M^4*Sqrt[5/Pi]*u^10)/
       (609202467990944563127648256*b^2) - (76666482957346857793321*d^6*K0^2*
        M^4*Sqrt[5/Pi]*u^10)/(203067489330314854375882752*b^2) - 
      (17327166856558837346465*d^8*K0^2*M^4*Sqrt[5/Pi]*u^10)/
       (87028923998706366161092608*b^2) + (61589947138138347219391*d^10*K0^2*
        M^4*Sqrt[5/Pi]*u^10)/(96189863366991246809628672*b^2) - 
      (20633410803439413043*d^12*K0^2*M^4*Sqrt[5/Pi]*u^10)/
       (29009641332902122053697536*b^2) - (124997025729137333753*d^14*K0^2*
        M^4*Sqrt[5/Pi]*u^10)/(4580469684142440324268032*b^2) + 
      (1780971367308756817*d^16*K0^2*M^4*Sqrt[5/Pi]*u^10)/
       (14504820666451061026848768*b^2) + (2138852628794911807*d^18*K0^2*M^4*
        Sqrt[5/Pi]*u^10)/(149192441140639484847587328*b^2) + 
      (13717887242611525*K1^2*M^4*Sqrt[5/Pi]*u^10)/(2281349585789723344896*
        b^2) - (5025087434779328383583*d^4*K1^2*M^4*Sqrt[5/Pi]*u^10)/
       (609202467990944563127648256*b^2) - (100379518375402726173097*d^6*K1^2*
        M^4*Sqrt[5/Pi]*u^10)/(140585184920987206875611136*b^2) - 
      (20759865404924489700475*d^8*K1^2*M^4*Sqrt[5/Pi]*u^10)/
       (87028923998706366161092608*b^2) + (10184263235869216059413*d^10*K1^2*
        M^4*Sqrt[5/Pi]*u^10)/(40167195691710630535888896*b^2) - 
      (11740951101947678812595*d^12*K1^2*M^4*Sqrt[5/Pi]*u^10)/
       (140585184920987206875611136*b^2) + (2358877274100623693*d^14*K1^2*M^4*
        Sqrt[5/Pi]*u^10)/(6694532615285105089314816*b^2) - 
      (25505038822910018417*d^16*K1^2*M^4*Sqrt[5/Pi]*u^10)/
       (12432703428386623737298944*b^2) - (60643137023643144301*d^18*K1^2*M^4*
        Sqrt[5/Pi]*u^10)/(80334391383421261071777792*b^2) + 
      (65418964727*d^2*K0^2*M^4*u^10)/(1261504744980480*Sqrt[5]*b^2*
        Sqrt[Pi]) + (730142705707*d^2*K1^2*M^4*u^10)/(18922571174707200*
        Sqrt[5]*b^2*Sqrt[Pi]) + (94708177058954771861*K0^2*M^4*u^10)/
       (3878294295842529686323200*b^2*Sqrt[5*Pi]) + 
      (7810113172974508189574689*d^4*K0^2*M^4*u^10)/
       (15230061699773614078191206400*b^2*Sqrt[5*Pi]) + 
      (313217089423595743638443*d^6*K0^2*M^4*u^10)/
       (338445815550524757293137920*b^2*Sqrt[5*Pi]) + 
      (249026261938645859214139*d^8*K0^2*M^4*u^10)/
       (310817585709665593432473600*b^2*Sqrt[5*Pi]) - 
      (4960007654540350816023107*d^10*K0^2*M^4*u^10)/
       (2404746584174781170240716800*b^2*Sqrt[5*Pi]) + 
      (37990354520676680915963*d^12*K0^2*M^4*u^10)/
       (145048206664510610268487680*b^2*Sqrt[5*Pi]) - 
      (27469263470610580843883*d^14*K0^2*M^4*u^10)/
       (114511742103561008106700800*b^2*Sqrt[5*Pi]) - 
      (60074678692376298584717*d^16*K0^2*M^4*u^10)/
       (362620516661276525671219200*b^2*Sqrt[5*Pi]) - 
      (474078339175599676918613*d^18*K0^2*M^4*u^10)/
       (26108677199611909848327782400*b^2*Sqrt[5*Pi]) - 
      (6443885885051779*K1^2*M^4*u^10)/(3491861610902637772800*b^2*
        Sqrt[5*Pi]) + (5431384934775243126360163*d^4*K1^2*M^4*u^10)/
       (15230061699773614078191206400*b^2*Sqrt[5*Pi]) + 
      (9696155637223261645844357*d^6*K1^2*M^4*u^10)/
       (3514629623024680171890278400*b^2*Sqrt[5*Pi]) + 
      (400215483132663138818051*d^8*K1^2*M^4*u^10)/
       (435144619993531830805463040*b^2*Sqrt[5*Pi]) - 
      (436854728368874903059009*d^10*K1^2*M^4*u^10)/
       (1004179892292765763397222400*b^2*Sqrt[5*Pi]) + 
      (2345072946378158331933799*d^12*K1^2*M^4*u^10)/
       (3514629623024680171890278400*b^2*Sqrt[5*Pi]) - 
      (521354454378699469769*d^14*K1^2*M^4*u^10)/(2066213770149723792998400*
        b^2*Sqrt[5*Pi]) - (46250490866997242938817*d^16*K1^2*M^4*u^10)/
       (435144619993531830805463040*b^2*Sqrt[5*Pi]) - 
      (18935450419091913288391*d^18*K1^2*M^4*u^10)/
       (2008359784585531526794444800*b^2*Sqrt[5*Pi]) + 
      (811369232802565*K0*K1*M^4*Sqrt[5/Pi]*u^11)/(4847867869803162107904*
        b^2) - (1171756282901327399*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (458123513696398819196928*b^2) - (547896767478528283*d^4*K0*K1*M^4*
        Sqrt[5/Pi]*u^11)/(199694864944584100675584*b^2) + 
      (101139829915253405*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (128199172557016953520128*b^2) - (12487680756482627290285*d^8*K0*K1*
        M^4*Sqrt[5/Pi]*u^11)/(456901850993208422345736192*b^2) - 
      (200309919631992453827*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (195815078997089323862458368*b^2) + (1174423171632650838863*d^12*K0*K1*
        M^4*Sqrt[5/Pi]*u^11)/(13438289735094365363109888*b^2) + 
      (419783730944391363167*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (43514461999353183080546304*b^2) - (6155390229857514733*d^16*K0*K1*M^4*
        Sqrt[5/Pi]*u^11)/(5020899461463828816986112*b^2) - 
      (699073020188617895*d^18*K0*K1*M^4*Sqrt[5/Pi]*u^11)/
       (15062698384391486450958336*b^2) + (2297572337522600141*K0*K1*M^4*
        u^11)/(363590090235237158092800*b^2*Sqrt[5*Pi]) - 
      (17832994236699423889*d^2*K0*K1*M^4*u^11)/(2290617568481994095984640*
        b^2*Sqrt[5*Pi]) + (925535502728781309263*d^4*K0*K1*M^4*u^11)/
       (4992371623614602516889600*b^2*Sqrt[5*Pi]) + 
      (3232206629838432455813*d^6*K0*K1*M^4*u^11)/(9614937941776271514009600*
        b^2*Sqrt[5*Pi]) - (825395256072694595455879*d^8*K0*K1*M^4*u^11)/
       (11422546274830210558643404800*b^2*Sqrt[5*Pi]) - 
      (3347154135385232707745993*d^10*K0*K1*M^4*u^11)/
       (4895376974927233096561459200*b^2*Sqrt[5*Pi]) - 
      (149956800877136650783891*d^12*K0*K1*M^4*u^11)/
       (335957243377359134077747200*b^2*Sqrt[5*Pi]) + 
      (260954356433715416685469*d^14*K0*K1*M^4*u^11)/
       (1087861549983829577013657600*b^2*Sqrt[5*Pi]) + 
      (2909256647525720378917*d^16*K0*K1*M^4*u^11)/
       (25104497307319144084930560*b^2*Sqrt[5*Pi]) + 
      (4200941021542214362507*d^18*K0*K1*M^4*u^11)/
       (376567459609787161273958400*b^2*Sqrt[5*Pi]) + 
      (16631*K0^2*M^4*Sqrt[5/Pi]*u^12)/(99869125644288*b^2) - 
      (1134122361182689867*d^4*K0^2*M^4*Sqrt[5/Pi]*u^12)/
       (4079480812439360913801216*b^2) + (169922743347901469*d^6*K0^2*M^4*
        Sqrt[5/Pi]*u^12)/(133129909963056067117056*b^2) + 
      (5449462222090910141*d^8*K0^2*M^4*Sqrt[5/Pi]*u^12)/
       (8158961624878721827602432*b^2) - (27317184569474220409*d^10*K0^2*M^4*
        Sqrt[5/Pi]*u^12)/(48953769749272330965614592*b^2) + 
      (34321714459656527*d^12*K0^2*M^4*Sqrt[5/Pi]*u^12)/
       (8258058324776034238464*b^2) + (13838843252054341*d^14*K0^2*M^4*
        Sqrt[5/Pi]*u^12)/(34867357371276589006848*b^2) - 
      (156819810009829*d^16*K0^2*M^4*Sqrt[5/Pi]*u^12)/
       (27751570152648713699328*b^2) - (266780732101255*d^18*K0^2*M^4*
        Sqrt[5/Pi]*u^12)/(289667276622913200979968*b^2) - 
      (134258309*K1^2*M^4*Sqrt[5/Pi]*u^12)/(73012013086408704*b^2) + 
      (13161061754583310615*d^4*K1^2*M^4*Sqrt[5/Pi]*u^12)/
       (42834548530613289594912768*b^2) - (116315699*d^6*K1^2*M^4*Sqrt[5/Pi]*
        u^12)/(14016719388672*b^2) + (108243970085537093*d^8*K1^2*M^4*
        Sqrt[5/Pi]*u^12)/(107354758222088445100032*b^2) - 
      (396389825487557533*d^10*K1^2*M^4*Sqrt[5/Pi]*u^12)/
       (3594507569002513812160512*b^2) + (4770589673250251*d^12*K1^2*M^4*
        Sqrt[5/Pi]*u^12)/(15560638826850709143552*b^2) + 
      (61784775384918461*d^14*K1^2*M^4*Sqrt[5/Pi]*u^12)/
       (185430946019970950627328*b^2) - (1279450510594583675*d^16*K1^2*M^4*
        Sqrt[5/Pi]*u^12)/(6119221218659041370701824*b^2) + 
      (5981238400155745*d^18*K1^2*M^4*Sqrt[5/Pi]*u^12)/
       (1738003659737479205879808*b^2) - (20092438417*d^2*K0^2*M^4*u^12)/
       (2911164796108800*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (604613393*d^2*K1^2*M^4*u^12)/(97038826536960*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (49844321029*K0^2*M^4*u^12)/(143811540927774720*b^2*Sqrt[5*Pi]) - 
      (100897665221635907627*d^4*K0^2*M^4*u^12)/(2913914866028114938429440*
        b^2*Sqrt[5*Pi]) - (187565038062583427881*d^6*K0^2*M^4*u^12)/
       (3328247749076401677926400*b^2*Sqrt[5*Pi]) + 
      (13316751722335802818199*d^8*K0^2*M^4*u^12)/
       (203974040621968045690060800*b^2*Sqrt[5*Pi]) + 
      (128736422955323362816853*d^10*K0^2*M^4*u^12)/
       (1223844243731808274140364800*b^2*Sqrt[5*Pi]) - 
      (6644330909253874867*d^12*K0^2*M^4*u^12)/(206451458119400855961600*b^2*
        Sqrt[5*Pi]) - (133022233953432300371*d^14*K0^2*M^4*u^12)/
       (2615051802845744175513600*b^2*Sqrt[5*Pi]) - 
      (2520833913041507639*d^16*K0^2*M^4*u^12)/(151091881942198552363008*b^2*
        Sqrt[5*Pi]) - (1529799283573144483*d^18*K0^2*M^4*u^12)/
       (1034525987938975717785600*b^2*Sqrt[5*Pi]) + 
      (57499279133*K1^2*M^4*u^12)/(139581789724016640*b^2*Sqrt[5*Pi]) - 
      (32592801263980162515179*d^4*K1^2*M^4*u^12)/
       (1070863713265332239872819200*b^2*Sqrt[5*Pi]) + 
      (138318428702295171431*d^8*K1^2*M^4*u^12)/(2683868955552211127500800*
        b^2*Sqrt[5*Pi]) + (1518851425380734089429*d^10*K1^2*M^4*u^12)/
       (17972537845012569060802560*b^2*Sqrt[5*Pi]) - 
      (4106643049346623327*d^12*K1^2*M^4*u^12)/(389015970671267728588800*b^2*
        Sqrt[5*Pi]) - (193822442399889180697*d^14*K1^2*M^4*u^12)/
       (4635773650499273765683200*b^2*Sqrt[5*Pi]) - 
      (1965945981443011667357*d^16*K1^2*M^4*u^12)/
       (152980530466476034267545600*b^2*Sqrt[5*Pi]) - 
      (55190984903105621981*d^18*K1^2*M^4*u^12)/(43450091493436980146995200*
        b^2*Sqrt[5*Pi]) + (144481*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (1797644261597184*b^2) - (16474352041985989*d^2*K0*K1*M^4*Sqrt[5/Pi]*
        u^13)/(889298585410656531382272*b^2) + 
      (548142501085285*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^13)/(4674729731595906318336*
        b^2) + (35872837939*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (217315217401970688*b^2) - (447830924262907*d^8*K0*K1*M^4*Sqrt[5/Pi]*
        u^13)/(2517162163167026479104*b^2) - 
      (164875628473525117*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (513501081286073401737216*b^2) - (16877813605097*d^12*K0*K1*M^4*
        Sqrt[5/Pi]*u^13)/(85498015532146753536*b^2) + 
      (118050509*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^13)/(31537618624512*b^2) + 
      (8662856110373*d^16*K0*K1*M^4*Sqrt[5/Pi]*u^13)/(1945079853356338642944*
        b^2) + (9754115872477*d^18*K0*K1*M^4*Sqrt[5/Pi]*u^13)/
       (11670479120138031857664*b^2) + (3242676947*K0*K1*M^4*u^13)/
       (29960737693286400*b^2*Sqrt[5*Pi]) + 
      (34300210504794210833*d^2*K0*K1*M^4*u^13)/(22232464635266413284556800*
        b^2*Sqrt[5*Pi]) + (472442368956565873*d^4*K0*K1*M^4*u^13)/
       (32723108121171344228352*b^2*Sqrt[5*Pi]) + 
      (56968289997007*d^6*K0*K1*M^4*u^13)/(3259728261029560320*b^2*
        Sqrt[5*Pi]) - (1553151944628122737*d^8*K0*K1*M^4*u^13)/
       (62929054079175661977600*b^2*Sqrt[5*Pi]) - 
      (487164456536758625143*d^10*K0*K1*M^4*u^13)/(12837527032151835043430400*
        b^2*Sqrt[5*Pi]) + (12845461154755909*d^12*K0*K1*M^4*u^13)/
       (2137450388303668838400*b^2*Sqrt[5*Pi]) + 
      (58251932755997107*d^16*K0*K1*M^4*u^13)/(9725399266781693214720*b^2*
        Sqrt[5*Pi]) + (141615865055137639*d^18*K0*K1*M^4*u^13)/
       (291761978003450796441600*b^2*Sqrt[5*Pi]) + (K0^2*M^4*Sqrt[5/Pi]*u^14)/
       (170371289088*b^2) + (334039991881*d^4*K0^2*M^4*Sqrt[5/Pi]*u^14)/
       (37405381795314204672*b^2) + (323641543549*d^6*K0^2*M^4*Sqrt[5/Pi]*
        u^14)/(16624614131250757632*b^2) - 
      (3396417587713*d^8*K0^2*M^4*Sqrt[5/Pi]*u^14)/(149621527181256818688*
        b^2) - (1167681787733*d^10*K0^2*M^4*Sqrt[5/Pi]*u^14)/
       (28054036346485653504*b^2) + (20703148211*d^12*K0^2*M^4*Sqrt[5/Pi]*
        u^14)/(6800978508238946304*b^2) + (15760010029*d^14*K0^2*M^4*
        Sqrt[5/Pi]*u^14)/(959112353726005248*b^2) - 
      (6119486067731*d^16*K0^2*M^4*Sqrt[5/Pi]*u^14)/(277868550479476948992*
        b^2) - (19278364115*d^18*K0^2*M^4*Sqrt[5/Pi]*u^14)/
       (249533270660846075904*b^2) + (12871*K1^2*M^4*Sqrt[5/Pi]*u^14)/
       (5392932784791552*b^2) - (2216432321183611*d^4*K1^2*M^4*Sqrt[5/Pi]*
        u^14)/(14750188887952234708992*b^2) + 
      (31215996769*d^6*K1^2*M^4*Sqrt[5/Pi]*u^14)/(1208016943793307648*b^2) - 
      (6942600865*d^8*K1^2*M^4*Sqrt[5/Pi]*u^14)/(366719429365825536*b^2) - 
      (1326329581*d^10*K1^2*M^4*Sqrt[5/Pi]*u^14)/(25003597456760832*b^2) - 
      (772573320763*d^12*K1^2*M^4*Sqrt[5/Pi]*u^14)/(20658527854274838528*
        b^2) + (279618439*d^14*K1^2*M^4*Sqrt[5/Pi]*u^14)/
       (52388489909403648*b^2) - (12202446649*d^16*K1^2*M^4*Sqrt[5/Pi]*u^14)/
       (529705842417303552*b^2) + (11299712743*d^18*K1^2*M^4*Sqrt[5/Pi]*u^14)/
       (287341341973095481344*b^2) - (2202385357*d^2*K0^2*M^4*u^14)/
       (18922571174707200*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (53586719*d^2*K1^2*M^4*u^14)/(485194132684800*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (11580637*K0^2*M^4*u^14)/(7095964190515200*b^2*Sqrt[5*Pi]) - 
      (881203278808337*d^4*K0^2*M^4*u^14)/(935134544882855116800*b^2*
        Sqrt[5*Pi]) - (678515368118041*d^6*K0^2*M^4*u^14)/
       (415615353281268940800*b^2*Sqrt[5*Pi]) + 
      (6573131910289709*d^8*K0^2*M^4*u^14)/(3740538179531420467200*b^2*
        Sqrt[5*Pi]) + (659960528453201*d^10*K0^2*M^4*u^14)/
       (200385973903468953600*b^2*Sqrt[5*Pi]) - 
      (113390493630481*d^12*K0^2*M^4*u^14)/(374053817953142046720*b^2*
        Sqrt[5*Pi]) - (36128285630117*d^14*K0^2*M^4*u^14)/
       (23977808843150131200*b^2*Sqrt[5*Pi]) - 
      (15849654681111263*d^16*K0^2*M^4*u^14)/(48626996333908466073600*b^2*
        Sqrt[5*Pi]) - (811920792456467*d^18*K0^2*M^4*u^14)/
       (24953327066084607590400*b^2*Sqrt[5*Pi]) + (38916887*K1^2*M^4*u^14)/
       (20742049172275200*b^2*Sqrt[5*Pi]) - 
      (1084022891038981*d^4*K1^2*M^4*u^14)/(14750188887952234708992*b^2*
        Sqrt[5*Pi]) - (46171387124717*d^6*K1^2*M^4*u^14)/
       (30200423594832691200*b^2*Sqrt[5*Pi]) + 
      (2976571614103*d^8*K1^2*M^4*u^14)/(1833597146829127680*b^2*
        Sqrt[5*Pi]) + (84309194017831*d^10*K1^2*M^4*u^14)/
       (27503957202436915200*b^2*Sqrt[5*Pi]) - 
      (43969757368483*d^12*K1^2*M^4*u^14)/(516463196356870963200*b^2*
        Sqrt[5*Pi]) - (12126311145827*d^14*K1^2*M^4*u^14)/
       (9167985734145638400*b^2*Sqrt[5*Pi]) - 
      (3739300835779*d^16*K1^2*M^4*u^14)/(13242646060432588800*b^2*
        Sqrt[5*Pi]) - (959097788932753*d^18*K1^2*M^4*u^14)/
       (31607547617040502947840*b^2*Sqrt[5*Pi]) + 
      (5*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(2774142379008*b^2) + 
      (11621*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(56176383174912*b^2) + 
      (941662177*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(213919667130064896*b^2) + 
      (1074530117*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(106959833565032448*b^2) - 
      (680975*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(71863497818112*b^2) - 
      (18396373*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(1190647497940992*b^2) + 
      (31620181*d^12*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(8731414984900608*b^2) + 
      (107855873*d^14*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(1455235830816768*b^2) - 
      (2441603*d^16*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(7484069987057664*b^2) + 
      (13283*d^18*K0*K1*M^4*Sqrt[5/Pi]*u^15)/(22659381448704*b^2) + 
      (29827289*K0*K1*M^4*u^15)/(67411659809894400*b^2*Sqrt[5*Pi]) + 
      (604708999*d^2*K0*K1*M^4*u^15)/(53929327847915520*b^2*Sqrt[5*Pi]) + 
      (185652332417*d^4*K0*K1*M^4*u^15)/(1458543184977715200*b^2*
        Sqrt[5*Pi]) + (14387567587*d^6*K0*K1*M^4*u^15)/
       (62671777479511200*b^2*Sqrt[5*Pi]) - 
      (1726441130891*d^8*K0*K1*M^4*u^15)/(9167985734145638400*b^2*
        Sqrt[5*Pi]) - (39024607753*d^10*K0*K1*M^4*u^15)/
       (76399881117880320*b^2*Sqrt[5*Pi]) + (20758921541*d^12*K0*K1*M^4*u^15)/
       (1527997622357606400*b^2*Sqrt[5*Pi]) - 
      (3836492879*d^14*K0*K1*M^4*u^15)/(36380895770419200*b^2*Sqrt[5*Pi]) + 
      (21226485677*d^16*K0*K1*M^4*u^15)/(261942449547018240*b^2*Sqrt[5*Pi]) + 
      (15360871*d^18*K0*K1*M^4*u^15)/(5502992637542400*b^2*Sqrt[5*Pi]) + 
      (61*K0^2*M^4*Sqrt[5/Pi]*u^16)/(337058299049472*b^2) + 
      (284329*d^4*K0^2*M^4*Sqrt[5/Pi]*u^16)/(1011174897148416*b^2) + 
      (227609*d^6*K0^2*M^4*Sqrt[5/Pi]*u^16)/(337058299049472*b^2) - 
      (201694217*d^8*K0^2*M^4*Sqrt[5/Pi]*u^16)/(333976623172448256*b^2) - 
      (9869677*d^10*K0^2*M^4*Sqrt[5/Pi]*u^16)/(7457213276577792*b^2) - 
      (2729*d^12*K0^2*M^4*Sqrt[5/Pi]*u^16)/(72226778367744*b^2) + 
      (23378401*d^14*K0^2*M^4*Sqrt[5/Pi]*u^16)/(86586531933597696*b^2) + 
      (5914123*d^16*K0^2*M^4*Sqrt[5/Pi]*u^16)/(41747077896556032*b^2) + 
      (163021*d^18*K0^2*M^4*Sqrt[5/Pi]*u^16)/(26642009825722368*b^2) + 
      (K1^2*M^4*Sqrt[5/Pi]*u^16)/(2478369845952*b^2) + 
      (593*d^4*K1^2*M^4*Sqrt[5/Pi]*u^16)/(2124317010816*b^2) + 
      (243799*d^6*K1^2*M^4*Sqrt[5/Pi]*u^16)/(337058299049472*b^2) - 
      (21201695*d^8*K1^2*M^4*Sqrt[5/Pi]*u^16)/(47710946167492608*b^2) - 
      (70981*d^10*K1^2*M^4*Sqrt[5/Pi]*u^16)/(123817334344704*b^2) + 
      (6943*d^12*K1^2*M^4*Sqrt[5/Pi]*u^16)/(18056694591936*b^2) + 
      (667*d^14*K1^2*M^4*Sqrt[5/Pi]*u^16)/(982677256704*b^2) - 
      (131*d^16*K1^2*M^4*Sqrt[5/Pi]*u^16)/(269552295936*b^2) + 
      (355*d^18*K1^2*M^4*Sqrt[5/Pi]*u^16)/(61908667172352*b^2) - 
      (5230349*d^2*K0^2*M^4*u^16)/(14191928381030400*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (1704893*d^2*K1^2*M^4*u^16)/(4730642793676800*Sqrt[5]*b^2*Sqrt[Pi]) + 
      (8707*K0^2*M^4*u^16)/(8988221307985920*b^2*Sqrt[5*Pi]) - 
      (1042471921*d^4*K0^2*M^4*u^16)/(202234979429683200*b^2*Sqrt[5*Pi]) - 
      (93086641*d^6*K0^2*M^4*u^16)/(7490184423321600*b^2*Sqrt[5*Pi]) + 
      (511228493791*d^8*K0^2*M^4*u^16)/(58445909055178444800*b^2*
        Sqrt[5*Pi]) + (323627*d^10*K0^2*M^4*u^16)/(12849208339968*b^2*
        Sqrt[5*Pi]) + (27978661*d^12*K0^2*M^4*u^16)/(202234979429683200*b^2*
        Sqrt[5*Pi]) - (347175761*d^14*K0^2*M^4*u^16)/(35681263159449600*b^2*
        Sqrt[5*Pi]) - (377361302327*d^16*K0^2*M^4*u^16)/
       (116891818110356889600*b^2*Sqrt[5*Pi]) - (21613703*d^18*K0^2*M^4*u^16)/
       (103079204682854400*b^2*Sqrt[5*Pi]) + (503*K1^2*M^4*u^16)/
       (12256665419980800*b^2*Sqrt[5*Pi]) - (1016683303*d^4*K1^2*M^4*u^16)/
       (202234979429683200*b^2*Sqrt[5*Pi]) - (834550439*d^6*K1^2*M^4*u^16)/
       (67411659809894400*b^2*Sqrt[5*Pi]) + (91449253289*d^8*K1^2*M^4*u^16)/
       (11689181811035688960*b^2*Sqrt[5*Pi]) + 
      (25237003501*d^10*K1^2*M^4*u^16)/(1213409876578099200*b^2*Sqrt[5*Pi]) - 
      (405963917*d^12*K1^2*M^4*u^16)/(202234979429683200*b^2*Sqrt[5*Pi]) - 
      (774351427*d^14*K1^2*M^4*u^16)/(67411659809894400*b^2*Sqrt[5*Pi]) - 
      (488206981*d^18*K1^2*M^4*u^16)/(2426819753156198400*b^2*Sqrt[5*Pi]) + 
      (61*d^2*K0*K1*M^4*Sqrt[5/Pi]*u^17)/(42132287381184*b^2) + 
      (491*d^4*K0*K1*M^4*Sqrt[5/Pi]*u^17)/(10533071845296*b^2) + 
      (31*d^6*K0*K1*M^4*Sqrt[5/Pi]*u^17)/(292585329036*b^2) - 
      (61*d^8*K0*K1*M^4*Sqrt[5/Pi]*u^17)/(1003149699552*b^2) - 
      (107*d^10*K0*K1*M^4*Sqrt[5/Pi]*u^17)/(429921299808*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[5/Pi]*u^17)/(111461077728*b^2) + 
      (41*K0*K1*M^4*u^17)/(110874440476800*b^2*Sqrt[5*Pi]) + 
      (77377*d^2*K0*K1*M^4*u^17)/(8426457476236800*b^2*Sqrt[5*Pi]) + 
      (3191*d^4*K0*K1*M^4*u^17)/(1053307184529600*b^2*Sqrt[5*Pi]) + 
      (17813*d^6*K0*K1*M^4*u^17)/(351102394843200*b^2*Sqrt[5*Pi]) + 
      (1979*d^8*K0*K1*M^4*u^17)/(39011377204800*b^2*Sqrt[5*Pi]) - 
      (10789*d^10*K0*K1*M^4*u^17)/(280881915874560*b^2*Sqrt[5*Pi]) - 
      (2939*d^12*K0*K1*M^4*u^17)/(117034131614400*b^2*Sqrt[5*Pi]) + 
      (89*d^14*K0*K1*M^4*u^17)/(153992278440*b^2*Sqrt[5*Pi]) + 
      (353*d^16*K0*K1*M^4*u^17)/(1945165622400*b^2*Sqrt[5*Pi]) + 
      (131*d^18*K0*K1*M^4*u^17)/(9855505820160*b^2*Sqrt[5*Pi]) - 
      (d^2*K0^2*M^4*u^18)/(8270354534400*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(8270354534400*Sqrt[5]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^18)/(689196211200*b^2*Sqrt[5*Pi]) - 
      (d^6*K0^2*M^4*u^18)/(229732070400*b^2*Sqrt[5*Pi]) + 
      (d^8*K0^2*M^4*u^18)/(689196211200*b^2*Sqrt[5*Pi]) + 
      (37*d^10*K0^2*M^4*u^18)/(4135177267200*b^2*Sqrt[5*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(689196211200*b^2*Sqrt[5*Pi]) - 
      (d^14*K0^2*M^4*u^18)/(229732070400*b^2*Sqrt[5*Pi]) - 
      (d^16*K0^2*M^4*u^18)/(689196211200*b^2*Sqrt[5*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(8270354534400*b^2*Sqrt[5*Pi]) - 
      (d^4*K1^2*M^4*u^18)/(689196211200*b^2*Sqrt[5*Pi]) - 
      (d^6*K1^2*M^4*u^18)/(229732070400*b^2*Sqrt[5*Pi]) + 
      (d^8*K1^2*M^4*u^18)/(689196211200*b^2*Sqrt[5*Pi]) + 
      (37*d^10*K1^2*M^4*u^18)/(4135177267200*b^2*Sqrt[5*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(689196211200*b^2*Sqrt[5*Pi]) - 
      (d^14*K1^2*M^4*u^18)/(229732070400*b^2*Sqrt[5*Pi]) - 
      (d^16*K1^2*M^4*u^18)/(689196211200*b^2*Sqrt[5*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(8270354534400*b^2*Sqrt[5*Pi]))/Pi}, 0, 15, 1], 
  SeriesData[p, 0, {((K0^2*M^5*Sqrt[Pi/5]*u^3)/(21*b^3) - 
      (2*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(21*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(21*b^3) + (2*K1^2*M^5*Sqrt[Pi/5]*u^3)/
       (7*b^3) - (4*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(7*b^3) + 
      (2*d^4*K1^2*M^5*Sqrt[Pi/5]*u^3)/(7*b^3) + (6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (7*b^3) - (12*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(7*b^3) + 
      (6*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(7*b^3) + (2*K0^2*M^5*Sqrt[Pi/5]*u^5)/
       (7*b^3) - (4*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(7*b^3) + 
      (2*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(7*b^3) + (2*K1^2*M^5*Sqrt[Pi/5]*u^5)/
       (7*b^3) - (4*d^2*K1^2*M^5*Sqrt[Pi/5]*u^5)/(7*b^3) + 
      (2*d^4*K1^2*M^5*Sqrt[Pi/5]*u^5)/(7*b^3))/Pi, 0, 
    ((6*K1*M^5*Sqrt[Pi/5]*u)/(7*b^3*E^u) - (12*d^2*K1*M^5*Sqrt[Pi/5]*u)/
       (7*b^3*E^u) + (6*d^4*K1*M^5*Sqrt[Pi/5]*u)/(7*b^3*E^u) + 
      (9*K0*M^5*Sqrt[Pi/5]*u^2)/(7*b^3*E^u) - (18*d^2*K0*M^5*Sqrt[Pi/5]*u^2)/
       (7*b^3*E^u) + (9*d^4*K0*M^5*Sqrt[Pi/5]*u^2)/(7*b^3*E^u) + 
      (6*K1*M^5*Sqrt[Pi/5]*u^2)/(7*b^3*E^u) - (12*d^2*K1*M^5*Sqrt[Pi/5]*u^2)/
       (7*b^3*E^u) + (6*d^4*K1*M^5*Sqrt[Pi/5]*u^2)/(7*b^3*E^u) + 
      (9*K0*M^5*Sqrt[Pi/5]*u^3)/(7*b^3*E^u) - (18*d^2*K0*M^5*Sqrt[Pi/5]*u^3)/
       (7*b^3*E^u) + (9*d^4*K0*M^5*Sqrt[Pi/5]*u^3)/(7*b^3*E^u) - 
      (13*K0^2*M^5*Sqrt[Pi/5]*u^3)/(56*b^3) + 
      (73*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(168*b^3) - 
      (29*d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(168*b^3) + (12*K1*M^5*Sqrt[Pi/5]*u^3)/
       (7*b^3*E^u) - (24*d^2*K1*M^5*Sqrt[Pi/5]*u^3)/(7*b^3*E^u) + 
      (12*d^4*K1*M^5*Sqrt[Pi/5]*u^3)/(7*b^3*E^u) + 
      (13*K1^2*M^5*Sqrt[Pi/5]*u^3)/(21*b^3) - 
      (29*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(21*b^3) + 
      (19*d^4*K1^2*M^5*Sqrt[Pi/5]*u^3)/(21*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/5]*u^3)/(7*b^3) - (d^6*K0^2*M^5*Sqrt[5*Pi]*u^3)/
       (168*b^3) + (6*K0*M^5*Sqrt[Pi/5]*u^4)/(7*b^3*E^u) - 
      (12*d^2*K0*M^5*Sqrt[Pi/5]*u^4)/(7*b^3*E^u) + 
      (6*d^4*K0*M^5*Sqrt[Pi/5]*u^4)/(7*b^3*E^u) + (6*K1*M^5*Sqrt[Pi/5]*u^4)/
       (7*b^3*E^u) - (12*d^2*K1*M^5*Sqrt[Pi/5]*u^4)/(7*b^3*E^u) + 
      (6*d^4*K1*M^5*Sqrt[Pi/5]*u^4)/(7*b^3*E^u) + 
      (97*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(252*b^3) + 
      (13*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(36*b^3) - 
      (31*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(84*b^3) - 
      (19*K0*K1*M^5*Sqrt[5*Pi]*u^4)/(252*b^3) - (367*K0^2*M^5*Sqrt[Pi/5]*u^5)/
       (1008*b^3) - (109*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(1008*b^3) - 
      (43*d^6*K0^2*M^5*Sqrt[Pi/5]*u^5)/(336*b^3) - 
      (53*K1^2*M^5*Sqrt[Pi/5]*u^5)/(112*b^3) + 
      (87*d^2*K1^2*M^5*Sqrt[Pi/5]*u^5)/(112*b^3) - 
      (19*d^6*K1^2*M^5*Sqrt[Pi/5]*u^5)/(112*b^3) + 
      (121*d^2*K0^2*M^5*Sqrt[5*Pi]*u^5)/(1008*b^3) - 
      (3*d^4*K1^2*M^5*Sqrt[5*Pi]*u^5)/(112*b^3) + 
      (89*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(252*b^3) - 
      (13*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(252*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(12*b^3) - (11*K0*K1*M^5*Sqrt[5*Pi]*u^6)/
       (252*b^3))/Pi, ((2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(21*b^3) - 
      (4*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(21*b^3) + 
      (2*d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(21*b^3) + (4*K1^2*M^5*Sqrt[Pi/5]*u^3)/
       (7*b^3) - (8*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(7*b^3) + 
      (4*d^4*K1^2*M^5*Sqrt[Pi/5]*u^3)/(7*b^3) + (12*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (7*b^3) - (24*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(7*b^3) + 
      (12*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(7*b^3) + (4*K0^2*M^5*Sqrt[Pi/5]*u^5)/
       (7*b^3) - (8*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(7*b^3) + 
      (4*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(7*b^3) + (4*K1^2*M^5*Sqrt[Pi/5]*u^5)/
       (7*b^3) - (8*d^2*K1^2*M^5*Sqrt[Pi/5]*u^5)/(7*b^3) + 
      (4*d^4*K1^2*M^5*Sqrt[Pi/5]*u^5)/(7*b^3))/Pi, 
    ((67*K1*M^5*Sqrt[Pi/5]*u)/(28*b^3*E^u) - (143*d^2*K1*M^5*Sqrt[Pi/5]*u)/
       (28*b^3*E^u) - (9*d^6*K1*M^5*Sqrt[Pi/5]*u)/(28*b^3*E^u) + 
      (17*d^4*K1*M^5*Sqrt[5*Pi]*u)/(28*b^3*E^u) + (27*K0*M^5*Sqrt[Pi/5]*u^2)/
       (56*b^3*E^u) + (69*d^4*K0*M^5*Sqrt[Pi/5]*u^2)/(56*b^3*E^u) - 
      (3*d^6*K0*M^5*Sqrt[Pi/5]*u^2)/(8*b^3*E^u) + (67*K1*M^5*Sqrt[Pi/5]*u^2)/
       (28*b^3*E^u) - (143*d^2*K1*M^5*Sqrt[Pi/5]*u^2)/(28*b^3*E^u) - 
      (9*d^6*K1*M^5*Sqrt[Pi/5]*u^2)/(28*b^3*E^u) - 
      (15*d^2*K0*M^5*Sqrt[5*Pi]*u^2)/(56*b^3*E^u) + 
      (17*d^4*K1*M^5*Sqrt[5*Pi]*u^2)/(28*b^3*E^u) + 
      (27*K0*M^5*Sqrt[Pi/5]*u^3)/(56*b^3*E^u) + 
      (69*d^4*K0*M^5*Sqrt[Pi/5]*u^3)/(56*b^3*E^u) - 
      (3*d^6*K0*M^5*Sqrt[Pi/5]*u^3)/(8*b^3*E^u) + 
      (7417*K0^2*M^5*Sqrt[Pi/5]*u^3)/(29568*b^3) - 
      (3149*d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(44352*b^3) + 
      (109*d^6*K0^2*M^5*Sqrt[Pi/5]*u^3)/(693*b^3) + 
      (369*K1*M^5*Sqrt[Pi/5]*u^3)/(224*b^3*E^u) - 
      (859*d^2*K1*M^5*Sqrt[Pi/5]*u^3)/(224*b^3*E^u) + 
      (611*d^4*K1*M^5*Sqrt[Pi/5]*u^3)/(224*b^3*E^u) - 
      (121*d^6*K1*M^5*Sqrt[Pi/5]*u^3)/(224*b^3*E^u) - 
      (47953*K1^2*M^5*Sqrt[Pi/5]*u^3)/(44352*b^3) + 
      (10699*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(5544*b^3) - 
      (109*d^6*K1^2*M^5*Sqrt[Pi/5]*u^3)/(462*b^3) - 
      (15*d^2*K0*M^5*Sqrt[5*Pi]*u^3)/(56*b^3*E^u) - 
      (251*d^2*K0^2*M^5*Sqrt[5*Pi]*u^3)/(3696*b^3) + 
      (43*d^8*K0^2*M^5*Sqrt[5*Pi]*u^3)/(88704*b^3) - 
      (2725*d^4*K1^2*M^5*Sqrt[5*Pi]*u^3)/(22176*b^3) + 
      (5*d^8*K1^2*M^5*Sqrt[5*Pi]*u^3)/(14784*b^3) - 
      (29*d^2*K0*M^5*Sqrt[Pi/5]*u^4)/(336*b^3*E^u) + 
      (163*d^4*K0*M^5*Sqrt[Pi/5]*u^4)/(336*b^3*E^u) - 
      (33*d^6*K0*M^5*Sqrt[Pi/5]*u^4)/(112*b^3*E^u) - 
      (253*K1*M^5*Sqrt[Pi/5]*u^4)/(672*b^3*E^u) + 
      (263*d^2*K1*M^5*Sqrt[Pi/5]*u^4)/(672*b^3*E^u) + 
      (233*d^4*K1*M^5*Sqrt[Pi/5]*u^4)/(672*b^3*E^u) - 
      (81*d^6*K1*M^5*Sqrt[Pi/5]*u^4)/(224*b^3*E^u) + 
      (111949*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(16632*b^3) - 
      (88633*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(22176*b^3) + 
      (1201*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(133056*b^3) - 
      (K0*M^5*Sqrt[5*Pi]*u^4)/(48*b^3*E^u) - (83879*K0*K1*M^5*Sqrt[5*Pi]*u^4)/
       (133056*b^3) + (170*d^6*K0*K1*M^5*Sqrt[5*Pi]*u^4)/(2079*b^3) - 
      (61*K0*M^5*Sqrt[Pi/5]*u^5)/(112*b^3*E^u) + 
      (107*d^2*K0*M^5*Sqrt[Pi/5]*u^5)/(112*b^3*E^u) - 
      (31*d^4*K0*M^5*Sqrt[Pi/5]*u^5)/(112*b^3*E^u) - 
      (213343*K0^2*M^5*Sqrt[Pi/5]*u^5)/(266112*b^3) + 
      (119027*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(66528*b^3) - 
      (51911*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(44352*b^3) + 
      (103*d^8*K0^2*M^5*Sqrt[Pi/5]*u^5)/(38016*b^3) - 
      (61*K1*M^5*Sqrt[Pi/5]*u^5)/(112*b^3*E^u) + 
      (107*d^2*K1*M^5*Sqrt[Pi/5]*u^5)/(112*b^3*E^u) - 
      (31*d^4*K1*M^5*Sqrt[Pi/5]*u^5)/(112*b^3*E^u) - 
      (399659*K1^2*M^5*Sqrt[Pi/5]*u^5)/(798336*b^3) + 
      (279901*d^2*K1^2*M^5*Sqrt[Pi/5]*u^5)/(199584*b^3) - 
      (73867*d^4*K1^2*M^5*Sqrt[Pi/5]*u^5)/(57024*b^3) + 
      (677*d^8*K1^2*M^5*Sqrt[Pi/5]*u^5)/(88704*b^3) - 
      (3*d^6*K0*M^5*Sqrt[5*Pi]*u^5)/(112*b^3*E^u) + 
      (2399*d^6*K0^2*M^5*Sqrt[5*Pi]*u^5)/(66528*b^3) - 
      (3*d^6*K1*M^5*Sqrt[5*Pi]*u^5)/(112*b^3*E^u) + 
      (5135*d^6*K1^2*M^5*Sqrt[5*Pi]*u^5)/(66528*b^3) + 
      (57133*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(199584*b^3) - 
      (7003*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(24948*b^3) - 
      (28879*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(99792*b^3) + 
      (1147*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(4158*b^3) + 
      (59*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(7392*b^3) + 
      (59*K0^2*M^5*Sqrt[Pi/5]*u^7)/(4536*b^3) - 
      (6593*d^2*K0^2*M^5*Sqrt[Pi/5]*u^7)/(199584*b^3) + 
      (4861*d^4*K0^2*M^5*Sqrt[Pi/5]*u^7)/(199584*b^3) - 
      (109*d^6*K0^2*M^5*Sqrt[Pi/5]*u^7)/(66528*b^3) - 
      (179*d^8*K0^2*M^5*Sqrt[Pi/5]*u^7)/(66528*b^3) + 
      (629*K1^2*M^5*Sqrt[Pi/5]*u^7)/(49896*b^3) + 
      (4163*d^4*K1^2*M^5*Sqrt[Pi/5]*u^7)/(199584*b^3) - 
      (19*d^8*K1^2*M^5*Sqrt[Pi/5]*u^7)/(9504*b^3) - 
      (173*d^2*K1^2*M^5*Sqrt[5*Pi]*u^7)/(28512*b^3) - 
      (5*d^6*K1^2*M^5*Sqrt[5*Pi]*u^7)/(22176*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/5]*u^8)/(1386*b^3) - 
      (17*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(2376*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(16632*b^3) + 
      (19*d^2*K0*K1*M^5*Sqrt[5*Pi]*u^8)/(16632*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[5*Pi]*u^8)/(2376*b^3) - (K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (12474*b^3) - (2*d^2*K0^2*M^5*Sqrt[Pi/5]*u^9)/(6237*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/5]*u^9)/(6237*b^3) + 
      (2*d^6*K0^2*M^5*Sqrt[Pi/5]*u^9)/(2079*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/5]*u^9)/(1386*b^3) - (K1^2*M^5*Sqrt[Pi/5]*u^9)/
       (12474*b^3) - (2*d^2*K1^2*M^5*Sqrt[Pi/5]*u^9)/(6237*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/5]*u^9)/(6237*b^3) + 
      (2*d^6*K1^2*M^5*Sqrt[Pi/5]*u^9)/(2079*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/5]*u^9)/(1386*b^3))/Pi, 
    ((-9*K0^2*M^5*Sqrt[Pi/5]*u^3)/(28*b^3) + (7*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/
       (12*b^3) - (17*d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(84*b^3) + 
      (44*K1^2*M^5*Sqrt[Pi/5]*u^3)/(21*b^3) - 
      (94*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(21*b^3) + 
      (8*d^4*K1^2*M^5*Sqrt[Pi/5]*u^3)/(3*b^3) - 
      (2*d^6*K1^2*M^5*Sqrt[Pi/5]*u^3)/(7*b^3) - (d^6*K0^2*M^5*Sqrt[5*Pi]*u^3)/
       (84*b^3) + (229*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(126*b^3) - 
      (551*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(126*b^3) - 
      (31*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(42*b^3) + 
      (83*d^4*K0*K1*M^5*Sqrt[5*Pi]*u^4)/(126*b^3) - 
      (37*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(72*b^3) + 
      (323*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(504*b^3) - 
      (43*d^6*K0^2*M^5*Sqrt[Pi/5]*u^5)/(168*b^3) - 
      (9*d^2*K1^2*M^5*Sqrt[Pi/5]*u^5)/(56*b^3) + 
      (33*d^4*K1^2*M^5*Sqrt[Pi/5]*u^5)/(56*b^3) - 
      (19*d^6*K1^2*M^5*Sqrt[Pi/5]*u^5)/(56*b^3) + 
      (13*K0^2*M^5*Sqrt[5*Pi]*u^5)/(504*b^3) - (K1^2*M^5*Sqrt[5*Pi]*u^5)/
       (56*b^3) + (89*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(126*b^3) - 
      (13*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(126*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(6*b^3) - (11*K0*K1*M^5*Sqrt[5*Pi]*u^6)/
       (126*b^3))/Pi, ((2029*K1*M^5*Sqrt[Pi/5]*u)/(1848*b^3*E^u) - 
      (10777*d^2*K1*M^5*Sqrt[Pi/5]*u)/(3696*b^3*E^u) - 
      (817*d^6*K1*M^5*Sqrt[Pi/5]*u)/(1232*b^3*E^u) + 
      (265*d^4*K1*M^5*Sqrt[5*Pi]*u)/(528*b^3*E^u) - (d^8*K1*M^5*Sqrt[5*Pi]*u)/
       (176*b^3*E^u) - (67*K0*M^5*Sqrt[Pi/5]*u^2)/(48*b^3*E^u) - 
      (3687*d^4*K0*M^5*Sqrt[Pi/5]*u^2)/(2464*b^3*E^u) + 
      (59*d^6*K0*M^5*Sqrt[Pi/5]*u^2)/(672*b^3*E^u) + 
      (2029*K1*M^5*Sqrt[Pi/5]*u^2)/(1848*b^3*E^u) - 
      (10777*d^2*K1*M^5*Sqrt[Pi/5]*u^2)/(3696*b^3*E^u) - 
      (817*d^6*K1*M^5*Sqrt[Pi/5]*u^2)/(1232*b^3*E^u) + 
      (4183*d^2*K0*M^5*Sqrt[5*Pi]*u^2)/(7392*b^3*E^u) - 
      (37*d^8*K0*M^5*Sqrt[5*Pi]*u^2)/(7392*b^3*E^u) + 
      (265*d^4*K1*M^5*Sqrt[5*Pi]*u^2)/(528*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[5*Pi]*u^2)/(176*b^3*E^u) - 
      (45821*K0*M^5*Sqrt[Pi/5]*u^3)/(35280*b^3*E^u) + 
      (2045419*d^2*K0*M^5*Sqrt[Pi/5]*u^3)/(776160*b^3*E^u) - 
      (1086077*d^4*K0*M^5*Sqrt[Pi/5]*u^3)/(776160*b^3*E^u) + 
      (59*d^6*K0*M^5*Sqrt[Pi/5]*u^3)/(672*b^3*E^u) + 
      (2356793*K0^2*M^5*Sqrt[Pi/5]*u^3)/(9225216*b^3) + 
      (380621*d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(512512*b^3) - 
      (3733*d^6*K0^2*M^5*Sqrt[Pi/5]*u^3)/(16896*b^3) - 
      (15867*d^8*K0^2*M^5*Sqrt[Pi/5]*u^3)/(1025024*b^3) - 
      (43207*K1*M^5*Sqrt[Pi/5]*u^3)/(44352*b^3*E^u) + 
      (171709*d^2*K1*M^5*Sqrt[Pi/5]*u^3)/(88704*b^3*E^u) - 
      (29081*d^4*K1*M^5*Sqrt[Pi/5]*u^3)/(29568*b^3*E^u) - 
      (3067*d^8*K1*M^5*Sqrt[Pi/5]*u^3)/(88704*b^3*E^u) - 
      (1937483*K1^2*M^5*Sqrt[Pi/5]*u^3)/(768768*b^3) + 
      (13141313*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(2306304*b^3) - 
      (4421453*d^4*K1^2*M^5*Sqrt[Pi/5]*u^3)/(1153152*b^3) + 
      (108079*d^6*K1^2*M^5*Sqrt[Pi/5]*u^3)/(164736*b^3) - 
      (167*d^8*K1^2*M^5*Sqrt[Pi/5]*u^3)/(768768*b^3) + 
      (479*d^10*K1^2*M^5*Sqrt[Pi/5]*u^3)/(768768*b^3) - 
      (37*d^8*K0*M^5*Sqrt[5*Pi]*u^3)/(7392*b^3*E^u) - 
      (1405913*d^2*K0^2*M^5*Sqrt[5*Pi]*u^3)/(9225216*b^3) + 
      (523*d^10*K0^2*M^5*Sqrt[5*Pi]*u^3)/(9225216*b^3) + 
      (1003*d^6*K1*M^5*Sqrt[5*Pi]*u^3)/(88704*b^3*E^u) - 
      (1283819*K0*M^5*Sqrt[Pi/5]*u^4)/(1552320*b^3*E^u) + 
      (2684923*d^2*K0*M^5*Sqrt[Pi/5]*u^4)/(1552320*b^3*E^u) - 
      (1545409*d^4*K0*M^5*Sqrt[Pi/5]*u^4)/(1552320*b^3*E^u) - 
      (193*d^8*K0*M^5*Sqrt[Pi/5]*u^4)/(11088*b^3*E^u) - 
      (464803*K1*M^5*Sqrt[Pi/5]*u^4)/(517440*b^3*E^u) + 
      (2167457*d^2*K1*M^5*Sqrt[Pi/5]*u^4)/(1034880*b^3*E^u) - 
      (4692293*d^4*K1*M^5*Sqrt[Pi/5]*u^4)/(3104640*b^3*E^u) + 
      (29507*d^6*K1*M^5*Sqrt[Pi/5]*u^4)/(88704*b^3*E^u) - 
      (1543*d^8*K1*M^5*Sqrt[Pi/5]*u^4)/(88704*b^3*E^u) - 
      (36824143*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(69189120*b^3) + 
      (17027693*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(9884160*b^3) - 
      (1982003*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(1048320*b^3) + 
      (5146903*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(6918912*b^3) - 
      (631231*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(13837824*b^3) + 
      (8641*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(4612608*b^3) + 
      (89*d^6*K0*M^5*Sqrt[5*Pi]*u^4)/(4032*b^3*E^u) - 
      (138911*K0*M^5*Sqrt[Pi/5]*u^5)/(3104640*b^3*E^u) + 
      (98069*d^2*K0*M^5*Sqrt[Pi/5]*u^5)/(388080*b^3*E^u) - 
      (584393*d^4*K0*M^5*Sqrt[Pi/5]*u^5)/(1552320*b^3*E^u) + 
      (1927*d^6*K0*M^5*Sqrt[Pi/5]*u^5)/(11088*b^3*E^u) - 
      (67*d^8*K0*M^5*Sqrt[Pi/5]*u^5)/(12672*b^3*E^u) + 
      (196265599*K0^2*M^5*Sqrt[Pi/5]*u^5)/(276756480*b^3) - 
      (4105459*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(3594240*b^3) + 
      (2267483*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(15375360*b^3) + 
      (8184893*d^6*K0^2*M^5*Sqrt[Pi/5]*u^5)/(27675648*b^3) - 
      (597713*d^8*K0^2*M^5*Sqrt[Pi/5]*u^5)/(55351296*b^3) + 
      (121*d^10*K0^2*M^5*Sqrt[Pi/5]*u^5)/(186368*b^3) + 
      (312689*K1*M^5*Sqrt[Pi/5]*u^5)/(6209280*b^3*E^u) + 
      (36511*d^2*K1*M^5*Sqrt[Pi/5]*u^5)/(517440*b^3*E^u) - 
      (309161*d^4*K1*M^5*Sqrt[Pi/5]*u^5)/(1034880*b^3*E^u) + 
      (8177*d^6*K1*M^5*Sqrt[Pi/5]*u^5)/(44352*b^3*E^u) - 
      (129*d^8*K1*M^5*Sqrt[Pi/5]*u^5)/(19712*b^3*E^u) + 
      (551778823*K1^2*M^5*Sqrt[Pi/5]*u^5)/(830269440*b^3) - 
      (86602259*d^2*K1^2*M^5*Sqrt[Pi/5]*u^5)/(63866880*b^3) + 
      (57011551*d^4*K1^2*M^5*Sqrt[Pi/5]*u^5)/(83026944*b^3) + 
      (15588337*d^6*K1^2*M^5*Sqrt[Pi/5]*u^5)/(415134720*b^3) + 
      (206977*d^10*K1^2*M^5*Sqrt[Pi/5]*u^5)/(166053888*b^3) - 
      (1131061*d^8*K1^2*M^5*Sqrt[5*Pi]*u^5)/(166053888*b^3) + 
      (593311*K0*M^5*Sqrt[Pi/5]*u^6)/(3104640*b^3*E^u) - 
      (1150537*d^2*K0*M^5*Sqrt[Pi/5]*u^6)/(3104640*b^3*E^u) + 
      (5129*d^4*K0*M^5*Sqrt[Pi/5]*u^6)/(31360*b^3*E^u) - 
      (191*d^8*K0*M^5*Sqrt[Pi/5]*u^6)/(44352*b^3*E^u) + 
      (1774613*K1*M^5*Sqrt[Pi/5]*u^6)/(9313920*b^3*E^u) - 
      (3411361*d^2*K1*M^5*Sqrt[Pi/5]*u^6)/(9313920*b^3*E^u) + 
      (1472423*d^4*K1*M^5*Sqrt[Pi/5]*u^6)/(9313920*b^3*E^u) + 
      (1817*d^6*K1*M^5*Sqrt[Pi/5]*u^6)/(88704*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/5]*u^6)/(352*b^3*E^u) + 
      (21227321*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(41513472*b^3) + 
      (15570781*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(20756736*b^3) - 
      (1985629*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(20756736*b^3) + 
      (359*d^6*K0*M^5*Sqrt[5*Pi]*u^6)/(88704*b^3*E^u) - 
      (9544217*d^2*K0*K1*M^5*Sqrt[5*Pi]*u^6)/(41513472*b^3) - 
      (11299*d^8*K0*K1*M^5*Sqrt[5*Pi]*u^6)/(3193344*b^3) + 
      (11579*d^10*K0*K1*M^5*Sqrt[5*Pi]*u^6)/(41513472*b^3) - 
      (2*K0*M^5*Sqrt[Pi/5]*u^7)/(2079*b^3*E^u) + 
      (89*d^2*K0*M^5*Sqrt[Pi/5]*u^7)/(9504*b^3*E^u) - 
      (751*d^4*K0*M^5*Sqrt[Pi/5]*u^7)/(66528*b^3*E^u) - 
      (37*d^6*K0*M^5*Sqrt[Pi/5]*u^7)/(22176*b^3*E^u) + 
      (101*d^8*K0*M^5*Sqrt[Pi/5]*u^7)/(22176*b^3*E^u) - 
      (85441*K0^2*M^5*Sqrt[Pi/5]*u^7)/(4717440*b^3) - 
      (4116373*d^2*K0^2*M^5*Sqrt[Pi/5]*u^7)/(103783680*b^3) + 
      (5939581*d^4*K0^2*M^5*Sqrt[Pi/5]*u^7)/(51891840*b^3) - 
      (1007603*d^6*K0^2*M^5*Sqrt[Pi/5]*u^7)/(25945920*b^3) - 
      (85633*d^8*K0^2*M^5*Sqrt[Pi/5]*u^7)/(5189184*b^3) - 
      (28003*d^10*K0^2*M^5*Sqrt[Pi/5]*u^7)/(20756736*b^3) - 
      (K1*M^5*Sqrt[Pi/5]*u^7)/(924*b^3*E^u) + (197*d^2*K1*M^5*Sqrt[Pi/5]*u^7)/
       (22176*b^3*E^u) + (d^8*K1*M^5*Sqrt[Pi/5]*u^7)/(288*b^3*E^u) - 
      (76841*K1^2*M^5*Sqrt[Pi/5]*u^7)/(4717440*b^3) - 
      (31891*d^2*K1^2*M^5*Sqrt[Pi/5]*u^7)/(988416*b^3) + 
      (1820821*d^4*K1^2*M^5*Sqrt[Pi/5]*u^7)/(17297280*b^3) - 
      (424507*d^6*K1^2*M^5*Sqrt[Pi/5]*u^7)/(8648640*b^3) - 
      (18497*d^8*K1^2*M^5*Sqrt[Pi/5]*u^7)/(2594592*b^3) - 
      (1483*d^10*K1^2*M^5*Sqrt[Pi/5]*u^7)/(2965248*b^3) - 
      (7*d^4*K1*M^5*Sqrt[5*Pi]*u^7)/(3168*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[5*Pi]*u^7)/(22176*b^3*E^u) - (K0*M^5*Sqrt[Pi/5]*u^8)/
       (4158*b^3*E^u) - (2*d^2*K0*M^5*Sqrt[Pi/5]*u^8)/(2079*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/5]*u^8)/(2079*b^3*E^u) + 
      (2*d^6*K0*M^5*Sqrt[Pi/5]*u^8)/(693*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/5]*u^8)/(462*b^3*E^u) - (K1*M^5*Sqrt[Pi/5]*u^8)/
       (4158*b^3*E^u) - (2*d^2*K1*M^5*Sqrt[Pi/5]*u^8)/(2079*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/5]*u^8)/(2079*b^3*E^u) + 
      (2*d^6*K1*M^5*Sqrt[Pi/5]*u^8)/(693*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/5]*u^8)/(462*b^3*E^u) + 
      (3217*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(960960*b^3) + 
      (82319*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(4717440*b^3) - 
      (10243*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(498960*b^3) - 
      (1511*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(67392*b^3) + 
      (9383*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(471744*b^3) + 
      (23477*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(10378368*b^3) + 
      (619*K0^2*M^5*Sqrt[Pi/5]*u^9)/(2594592*b^3) - 
      (16927*d^2*K0^2*M^5*Sqrt[Pi/5]*u^9)/(5765760*b^3) + 
      (1927*d^4*K0^2*M^5*Sqrt[Pi/5]*u^9)/(1081080*b^3) + 
      (2707*d^6*K0^2*M^5*Sqrt[Pi/5]*u^9)/(786240*b^3) - 
      (397*d^8*K0^2*M^5*Sqrt[Pi/5]*u^9)/(235872*b^3) - 
      (1253*d^10*K0^2*M^5*Sqrt[Pi/5]*u^9)/(1482624*b^3) + 
      (43*K1^2*M^5*Sqrt[Pi/5]*u^9)/(154440*b^3) - 
      (9463*d^2*K1^2*M^5*Sqrt[Pi/5]*u^9)/(3459456*b^3) + 
      (4369*d^4*K1^2*M^5*Sqrt[Pi/5]*u^9)/(2162160*b^3) + 
      (4801*d^6*K1^2*M^5*Sqrt[Pi/5]*u^9)/(1995840*b^3) - 
      (1717*d^8*K1^2*M^5*Sqrt[Pi/5]*u^9)/(1297296*b^3) - 
      (6701*d^10*K1^2*M^5*Sqrt[Pi/5]*u^9)/(10378368*b^3) + 
      (47*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(589680*b^3) + 
      (919*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(2162160*b^3) + 
      (103*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(216216*b^3) - 
      (6887*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(3243240*b^3) + 
      (311*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(432432*b^3) + 
      (61*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(144144*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/5]*u^11)/(41184*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/5]*u^11)/(20592*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/5]*u^11)/(41184*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/5]*u^11)/(41184*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/5]*u^11)/(20592*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/5]*u^11)/(41184*b^3))/Pi, 
    ((1873*K0^2*M^5*Sqrt[Pi/5]*u^3)/(14784*b^3) - 
      (17*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(924*b^3) + 
      (1249*d^6*K0^2*M^5*Sqrt[Pi/5]*u^3)/(5544*b^3) + 
      (35999*K1^2*M^5*Sqrt[Pi/5]*u^3)/(22176*b^3) - 
      (11477*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(2772*b^3) - 
      (208*d^6*K1^2*M^5*Sqrt[Pi/5]*u^3)/(231*b^3) - 
      (1501*d^4*K0^2*M^5*Sqrt[5*Pi]*u^3)/(22176*b^3) + 
      (43*d^8*K0^2*M^5*Sqrt[5*Pi]*u^3)/(44352*b^3) + 
      (7571*d^4*K1^2*M^5*Sqrt[5*Pi]*u^3)/(11088*b^3) + 
      (5*d^8*K1^2*M^5*Sqrt[5*Pi]*u^3)/(7392*b^3) - 
      (109723*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(66528*b^3) + 
      (6331*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(2079*b^3) - 
      (12469*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(11088*b^3) - 
      (2407*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(8316*b^3) + 
      (1201*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(66528*b^3) - 
      (14581*K0^2*M^5*Sqrt[Pi/5]*u^5)/(19008*b^3) + 
      (25309*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(16632*b^3) - 
      (16337*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(22176*b^3) - 
      (97*d^6*K0^2*M^5*Sqrt[Pi/5]*u^5)/(4158*b^3) + 
      (103*d^8*K0^2*M^5*Sqrt[Pi/5]*u^5)/(19008*b^3) - 
      (28073*K1^2*M^5*Sqrt[Pi/5]*u^5)/(57024*b^3) - 
      (212347*d^4*K1^2*M^5*Sqrt[Pi/5]*u^5)/(199584*b^3) + 
      (4373*d^6*K1^2*M^5*Sqrt[Pi/5]*u^5)/(16632*b^3) + 
      (677*d^8*K1^2*M^5*Sqrt[Pi/5]*u^5)/(44352*b^3) + 
      (911*d^2*K1^2*M^5*Sqrt[5*Pi]*u^5)/(3564*b^3) - 
      (8207*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(99792*b^3) + 
      (12427*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(24948*b^3) - 
      (36601*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(49896*b^3) + 
      (2509*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(8316*b^3) + 
      (59*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(3696*b^3) + 
      (59*K0^2*M^5*Sqrt[Pi/5]*u^7)/(2268*b^3) - 
      (6593*d^2*K0^2*M^5*Sqrt[Pi/5]*u^7)/(99792*b^3) + 
      (4861*d^4*K0^2*M^5*Sqrt[Pi/5]*u^7)/(99792*b^3) - 
      (109*d^6*K0^2*M^5*Sqrt[Pi/5]*u^7)/(33264*b^3) - 
      (179*d^8*K0^2*M^5*Sqrt[Pi/5]*u^7)/(33264*b^3) + 
      (629*K1^2*M^5*Sqrt[Pi/5]*u^7)/(24948*b^3) + 
      (4163*d^4*K1^2*M^5*Sqrt[Pi/5]*u^7)/(99792*b^3) - 
      (19*d^8*K1^2*M^5*Sqrt[Pi/5]*u^7)/(4752*b^3) - 
      (173*d^2*K1^2*M^5*Sqrt[5*Pi]*u^7)/(14256*b^3) - 
      (5*d^6*K1^2*M^5*Sqrt[5*Pi]*u^7)/(11088*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/5]*u^8)/(693*b^3) - 
      (17*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(1188*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(8316*b^3) + 
      (19*d^2*K0*K1*M^5*Sqrt[5*Pi]*u^8)/(8316*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[5*Pi]*u^8)/(1188*b^3) - (K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (6237*b^3) - (4*d^2*K0^2*M^5*Sqrt[Pi/5]*u^9)/(6237*b^3) + 
      (2*d^4*K0^2*M^5*Sqrt[Pi/5]*u^9)/(6237*b^3) + 
      (4*d^6*K0^2*M^5*Sqrt[Pi/5]*u^9)/(2079*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/5]*u^9)/(693*b^3) - (K1^2*M^5*Sqrt[Pi/5]*u^9)/
       (6237*b^3) - (4*d^2*K1^2*M^5*Sqrt[Pi/5]*u^9)/(6237*b^3) + 
      (2*d^4*K1^2*M^5*Sqrt[Pi/5]*u^9)/(6237*b^3) + 
      (4*d^6*K1^2*M^5*Sqrt[Pi/5]*u^9)/(2079*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/5]*u^9)/(693*b^3))/Pi, 
    ((-74017*K1*M^5*Sqrt[Pi/5]*u)/(192192*b^3*E^u) + 
      (20249*d^2*K1*M^5*Sqrt[Pi/5]*u)/(27456*b^3*E^u) - 
      (35681*d^4*K1*M^5*Sqrt[Pi/5]*u)/(96096*b^3*E^u) + 
      (2153*d^6*K1*M^5*Sqrt[Pi/5]*u)/(32032*b^3*E^u) - 
      (2879*d^8*K1*M^5*Sqrt[Pi/5]*u)/(64064*b^3*E^u) - 
      (43*d^10*K1*M^5*Sqrt[5*Pi]*u)/(64064*b^3*E^u) - 
      (122281*K0*M^5*Sqrt[Pi/5]*u^2)/(384384*b^3*E^u) + 
      (39869*d^2*K0*M^5*Sqrt[Pi/5]*u^2)/(54912*b^3*E^u) - 
      (8887*d^4*K0*M^5*Sqrt[Pi/5]*u^2)/(17472*b^3*E^u) + 
      (21019*d^6*K0*M^5*Sqrt[Pi/5]*u^2)/(192192*b^3*E^u) - 
      (2461*d^8*K0*M^5*Sqrt[Pi/5]*u^2)/(384384*b^3*E^u) - 
      (74017*K1*M^5*Sqrt[Pi/5]*u^2)/(192192*b^3*E^u) + 
      (20249*d^2*K1*M^5*Sqrt[Pi/5]*u^2)/(27456*b^3*E^u) - 
      (35681*d^4*K1*M^5*Sqrt[Pi/5]*u^2)/(96096*b^3*E^u) + 
      (2153*d^6*K1*M^5*Sqrt[Pi/5]*u^2)/(32032*b^3*E^u) - 
      (2879*d^8*K1*M^5*Sqrt[Pi/5]*u^2)/(64064*b^3*E^u) - 
      (173*d^10*K0*M^5*Sqrt[5*Pi]*u^2)/(384384*b^3*E^u) - 
      (43*d^10*K1*M^5*Sqrt[5*Pi]*u^2)/(64064*b^3*E^u) - 
      (61926419*K0*M^5*Sqrt[Pi/5]*u^3)/(121080960*b^3*E^u) + 
      (129688777*d^2*K0*M^5*Sqrt[Pi/5]*u^3)/(121080960*b^3*E^u) - 
      (37459231*d^4*K0*M^5*Sqrt[Pi/5]*u^3)/(60540480*b^3*E^u) + 
      (1367299*d^6*K0*M^5*Sqrt[Pi/5]*u^3)/(20180160*b^3*E^u) - 
      (2461*d^8*K0*M^5*Sqrt[Pi/5]*u^3)/(384384*b^3*E^u) - 
      (17263663*K0^2*M^5*Sqrt[Pi/5]*u^3)/(42172416*b^3) + 
      (119754391*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(147603456*b^3) - 
      (1749197*d^6*K0^2*M^5*Sqrt[Pi/5]*u^3)/(24600576*b^3) - 
      (280121*d^10*K0^2*M^5*Sqrt[Pi/5]*u^3)/(147603456*b^3) - 
      (150801*K1*M^5*Sqrt[Pi/5]*u^3)/(366080*b^3*E^u) + 
      (22323121*d^2*K1*M^5*Sqrt[Pi/5]*u^3)/(23063040*b^3*E^u) - 
      (8338219*d^4*K1*M^5*Sqrt[Pi/5]*u^3)/(11531520*b^3*E^u) + 
      (143903*d^6*K1*M^5*Sqrt[Pi/5]*u^3)/(768768*b^3*E^u) - 
      (79007*d^8*K1*M^5*Sqrt[Pi/5]*u^3)/(4612608*b^3*E^u) - 
      (32083631*K1^2*M^5*Sqrt[Pi/5]*u^3)/(147603456*b^3) - 
      (298093753*d^4*K1^2*M^5*Sqrt[Pi/5]*u^3)/(147603456*b^3) + 
      (33776671*d^6*K1^2*M^5*Sqrt[Pi/5]*u^3)/(36900864*b^3) - 
      (1444273*d^8*K1^2*M^5*Sqrt[Pi/5]*u^3)/(147603456*b^3) + 
      (569*d^10*K1^2*M^5*Sqrt[Pi/5]*u^3)/(8200192*b^3) + 
      (179*d^12*K1^2*M^5*Sqrt[Pi/5]*u^3)/(1490944*b^3) - 
      (173*d^10*K0*M^5*Sqrt[5*Pi]*u^3)/(384384*b^3*E^u) - 
      (7156481*d^4*K0^2*M^5*Sqrt[5*Pi]*u^3)/(98402304*b^3) + 
      (681671*d^8*K0^2*M^5*Sqrt[5*Pi]*u^3)/(98402304*b^3) + 
      (641*d^12*K0^2*M^5*Sqrt[5*Pi]*u^3)/(98402304*b^3) - 
      (2731*d^10*K1*M^5*Sqrt[5*Pi]*u^3)/(4612608*b^3*E^u) + 
      (2183189*d^2*K1^2*M^5*Sqrt[5*Pi]*u^3)/(8200192*b^3) + 
      (200957*K0*M^5*Sqrt[Pi/5]*u^4)/(378378*b^3*E^u) - 
      (196794967*d^2*K0*M^5*Sqrt[Pi/5]*u^4)/(242161920*b^3*E^u) + 
      (1088683*d^4*K0*M^5*Sqrt[Pi/5]*u^4)/(30270240*b^3*E^u) + 
      (9712793*d^6*K0*M^5*Sqrt[Pi/5]*u^4)/(40360320*b^3*E^u) + 
      (1709*d^8*K0*M^5*Sqrt[Pi/5]*u^4)/(288288*b^3*E^u) - 
      (2279*d^10*K0*M^5*Sqrt[Pi/5]*u^4)/(2306304*b^3*E^u) + 
      (12153821*K1*M^5*Sqrt[Pi/5]*u^4)/(30270240*b^3*E^u) - 
      (429254821*d^2*K1*M^5*Sqrt[Pi/5]*u^4)/(484323840*b^3*E^u) + 
      (34726333*d^4*K1*M^5*Sqrt[Pi/5]*u^4)/(60540480*b^3*E^u) - 
      (7686079*d^6*K1*M^5*Sqrt[Pi/5]*u^4)/(80720640*b^3*E^u) + 
      (523*d^8*K1*M^5*Sqrt[Pi/5]*u^4)/(72072*b^3*E^u) - 
      (3953*d^10*K1*M^5*Sqrt[Pi/5]*u^4)/(4612608*b^3*E^u) + 
      (6246299177*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(2214051840*b^3) - 
      (461277587*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(85155840*b^3) + 
      (164376911*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(67092480*b^3) + 
      (32993479*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(553512960*b^3) + 
      (204777847*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(2214051840*b^3) - 
      (2489741*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(369008640*b^3) + 
      (3419*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(11354112*b^3) + 
      (1704253*K0*M^5*Sqrt[Pi/5]*u^5)/(5125120*b^3*E^u) - 
      (13590329*d^2*K0*M^5*Sqrt[Pi/5]*u^5)/(20180160*b^3*E^u) + 
      (60209423*d^4*K0*M^5*Sqrt[Pi/5]*u^5)/(161441280*b^3*E^u) - 
      (172199*d^6*K0*M^5*Sqrt[Pi/5]*u^5)/(3104640*b^3*E^u) + 
      (214349*d^8*K0*M^5*Sqrt[Pi/5]*u^5)/(9225216*b^3*E^u) + 
      (29*d^10*K0*M^5*Sqrt[Pi/5]*u^5)/(144144*b^3*E^u) + 
      (479581643*K0^2*M^5*Sqrt[Pi/5]*u^5)/(1107025920*b^3) - 
      (13129231*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(12579840*b^3) + 
      (295378529*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(369008640*b^3) - 
      (28311487*d^6*K0^2*M^5*Sqrt[Pi/5]*u^5)/(138378240*b^3) + 
      (18280513*d^8*K0^2*M^5*Sqrt[Pi/5]*u^5)/(1107025920*b^3) - 
      (373*d^10*K0^2*M^5*Sqrt[Pi/5]*u^5)/(183040*b^3) + 
      (8159*d^12*K0^2*M^5*Sqrt[Pi/5]*u^5)/(73801728*b^3) + 
      (442613371*K1*M^5*Sqrt[Pi/5]*u^5)/(968647680*b^3*E^u) - 
      (6895799*d^2*K1*M^5*Sqrt[Pi/5]*u^5)/(7451136*b^3*E^u) + 
      (9250291*d^4*K1*M^5*Sqrt[Pi/5]*u^5)/(18627840*b^3*E^u) - 
      (7263463*d^6*K1*M^5*Sqrt[Pi/5]*u^5)/(161441280*b^3*E^u) + 
      (53539*d^8*K1*M^5*Sqrt[Pi/5]*u^5)/(3075072*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/5]*u^5)/(2112*b^3*E^u) + 
      (1215797621*K1^2*M^5*Sqrt[Pi/5]*u^5)/(8302694400*b^3) - 
      (3498366247*d^2*K1^2*M^5*Sqrt[Pi/5]*u^5)/(8302694400*b^3) + 
      (460573447*d^4*K1^2*M^5*Sqrt[Pi/5]*u^5)/(1037836800*b^3) - 
      (35606671*d^6*K1^2*M^5*Sqrt[Pi/5]*u^5)/(166053888*b^3) + 
      (84582497*d^8*K1^2*M^5*Sqrt[Pi/5]*u^5)/(1660538880*b^3) - 
      (9225823*d^10*K1^2*M^5*Sqrt[Pi/5]*u^5)/(1660538880*b^3) + 
      (51041*d^12*K1^2*M^5*Sqrt[Pi/5]*u^5)/(276756480*b^3) + 
      (12004049*K0*M^5*Sqrt[Pi/5]*u^6)/(1452971520*b^3*E^u) - 
      (727138457*d^2*K0*M^5*Sqrt[Pi/5]*u^6)/(2905943040*b^3*E^u) + 
      (17454103*d^4*K0*M^5*Sqrt[Pi/5]*u^6)/(41513472*b^3*E^u) - 
      (1277807*d^6*K0*M^5*Sqrt[Pi/5]*u^6)/(10090080*b^3*E^u) - 
      (1129*d^8*K0*M^5*Sqrt[Pi/5]*u^6)/(23296*b^3*E^u) - 
      (194144161*K1*M^5*Sqrt[Pi/5]*u^6)/(11623772160*b^3*E^u) - 
      (2148717619*d^2*K1*M^5*Sqrt[Pi/5]*u^6)/(11623772160*b^3*E^u) + 
      (2232890503*d^4*K1*M^5*Sqrt[Pi/5]*u^6)/(5811886080*b^3*E^u) - 
      (96104647*d^6*K1*M^5*Sqrt[Pi/5]*u^6)/(645765120*b^3*E^u) - 
      (1180903*d^8*K1*M^5*Sqrt[Pi/5]*u^6)/(36900864*b^3*E^u) - 
      (9547*d^10*K1*M^5*Sqrt[Pi/5]*u^6)/(5271552*b^3*E^u) - 
      (3433464799*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(8302694400*b^3) + 
      (1947819889*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(4151347200*b^3) + 
      (221541181*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(754790400*b^3) - 
      (142801069*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(415134720*b^3) - 
      (2422141*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(1660538880*b^3) - 
      (3293651*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(830269440*b^3) - 
      (6233*d^10*K0*M^5*Sqrt[5*Pi]*u^6)/(9225216*b^3*E^u) + 
      (575*d^12*K0*K1*M^5*Sqrt[5*Pi]*u^6)/(12300288*b^3) - 
      (293183489*K0*M^5*Sqrt[Pi/5]*u^7)/(5811886080*b^3*E^u) + 
      (805120951*d^2*K0*M^5*Sqrt[Pi/5]*u^7)/(5811886080*b^3*E^u) - 
      (44471333*d^4*K0*M^5*Sqrt[Pi/5]*u^7)/(581188608*b^3*E^u) - 
      (18042569*d^6*K0*M^5*Sqrt[Pi/5]*u^7)/(322882560*b^3*E^u) + 
      (103903*d^8*K0*M^5*Sqrt[Pi/5]*u^7)/(2635776*b^3*E^u) + 
      (30091*d^10*K0*M^5*Sqrt[Pi/5]*u^7)/(6150144*b^3*E^u) - 
      (1654031*K0^2*M^5*Sqrt[Pi/5]*u^7)/(47174400*b^3) + 
      (215998811*d^2*K0^2*M^5*Sqrt[Pi/5]*u^7)/(1186099200*b^3) - 
      (2066276791*d^4*K0^2*M^5*Sqrt[Pi/5]*u^7)/(8302694400*b^3) + 
      (2047679*d^6*K0^2*M^5*Sqrt[Pi/5]*u^7)/(23721984*b^3) + 
      (3383921*d^8*K0^2*M^5*Sqrt[Pi/5]*u^7)/(166053888*b^3) - 
      (563839*d^10*K0^2*M^5*Sqrt[Pi/5]*u^7)/(127733760*b^3) - 
      (255973*d^12*K0^2*M^5*Sqrt[Pi/5]*u^7)/(553512960*b^3) - 
      (291313409*K1*M^5*Sqrt[Pi/5]*u^7)/(5811886080*b^3*E^u) + 
      (774440839*d^2*K1*M^5*Sqrt[Pi/5]*u^7)/(5811886080*b^3*E^u) - 
      (214748353*d^4*K1*M^5*Sqrt[Pi/5]*u^7)/(2905943040*b^3*E^u) - 
      (945091*d^6*K1*M^5*Sqrt[Pi/5]*u^7)/(19768320*b^3*E^u) + 
      (1933403*d^8*K1*M^5*Sqrt[Pi/5]*u^7)/(55351296*b^3*E^u) + 
      (9623*d^10*K1*M^5*Sqrt[Pi/5]*u^7)/(2635776*b^3*E^u) - 
      (1950911*K1^2*M^5*Sqrt[Pi/5]*u^7)/(51891840*b^3) + 
      (8852621*d^2*K1^2*M^5*Sqrt[Pi/5]*u^7)/(47443968*b^3) - 
      (413092429*d^4*K1^2*M^5*Sqrt[Pi/5]*u^7)/(1660538880*b^3) + 
      (71794147*d^6*K1^2*M^5*Sqrt[Pi/5]*u^7)/(830269440*b^3) + 
      (12339259*d^8*K1^2*M^5*Sqrt[Pi/5]*u^7)/(830269440*b^3) - 
      (477193*d^10*K1^2*M^5*Sqrt[Pi/5]*u^7)/(332107776*b^3) - 
      (201001*d^12*K1^2*M^5*Sqrt[Pi/5]*u^7)/(1660538880*b^3) + 
      (30551*K0*M^5*Sqrt[Pi/5]*u^8)/(60540480*b^3*E^u) - 
      (5391569*d^2*K0*M^5*Sqrt[Pi/5]*u^8)/(484323840*b^3*E^u) + 
      (2009*d^4*K0*M^5*Sqrt[Pi/5]*u^8)/(411840*b^3*E^u) + 
      (4516861*d^6*K0*M^5*Sqrt[Pi/5]*u^8)/(242161920*b^3*E^u) - 
      (781*d^8*K0*M^5*Sqrt[Pi/5]*u^8)/(78624*b^3*E^u) - 
      (13697*d^10*K0*M^5*Sqrt[Pi/5]*u^8)/(4612608*b^3*E^u) + 
      (3287*K1*M^5*Sqrt[Pi/5]*u^8)/(5503680*b^3*E^u) - 
      (5201681*d^2*K1*M^5*Sqrt[Pi/5]*u^8)/(484323840*b^3*E^u) + 
      (103261*d^4*K1*M^5*Sqrt[Pi/5]*u^8)/(20180160*b^3*E^u) + 
      (4107293*d^6*K1*M^5*Sqrt[Pi/5]*u^8)/(242161920*b^3*E^u) - 
      (4021*d^8*K1*M^5*Sqrt[Pi/5]*u^8)/(432432*b^3*E^u) - 
      (12161*d^10*K1*M^5*Sqrt[Pi/5]*u^8)/(4612608*b^3*E^u) - 
      (143267*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(38438400*b^3) + 
      (11428849*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(518918400*b^3) - 
      (4169629*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(172972800*b^3) + 
      (708319*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(103783680*b^3) - 
      (2040607*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(207567360*b^3) + 
      (6173*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(786240*b^3) + 
      (99977*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(103783680*b^3) + 
      (2803*K0*M^5*Sqrt[Pi/5]*u^9)/(15135120*b^3*E^u) + 
      (33853*d^2*K0*M^5*Sqrt[Pi/5]*u^9)/(40360320*b^3*E^u) + 
      (241*d^4*K0*M^5*Sqrt[Pi/5]*u^9)/(504504*b^3*E^u) - 
      (211399*d^6*K0*M^5*Sqrt[Pi/5]*u^9)/(60540480*b^3*E^u) + 
      (61*d^8*K0*M^5*Sqrt[Pi/5]*u^9)/(48048*b^3*E^u) + 
      (277*d^10*K0*M^5*Sqrt[Pi/5]*u^9)/(384384*b^3*E^u) - 
      (903907*K0^2*M^5*Sqrt[Pi/5]*u^9)/(1037836800*b^3) - 
      (137089*d^2*K0^2*M^5*Sqrt[Pi/5]*u^9)/(159667200*b^3) - 
      (6968369*d^4*K0^2*M^5*Sqrt[Pi/5]*u^9)/(2075673600*b^3) + 
      (1826833*d^6*K0^2*M^5*Sqrt[Pi/5]*u^9)/(207567360*b^3) - 
      (2071*d^8*K0^2*M^5*Sqrt[Pi/5]*u^9)/(7983360*b^3) - 
      (243877*d^10*K0^2*M^5*Sqrt[Pi/5]*u^9)/(83026944*b^3) - 
      (30703*d^12*K0^2*M^5*Sqrt[Pi/5]*u^9)/(59304960*b^3) + 
      (2803*K1*M^5*Sqrt[Pi/5]*u^9)/(15135120*b^3*E^u) + 
      (2491*d^2*K1*M^5*Sqrt[Pi/5]*u^9)/(3104640*b^3*E^u) + 
      (241*d^4*K1*M^5*Sqrt[Pi/5]*u^9)/(504504*b^3*E^u) - 
      (206989*d^6*K1*M^5*Sqrt[Pi/5]*u^9)/(60540480*b^3*E^u) + 
      (61*d^8*K1*M^5*Sqrt[Pi/5]*u^9)/(48048*b^3*E^u) + 
      (263*d^10*K1*M^5*Sqrt[Pi/5]*u^9)/(384384*b^3*E^u) - 
      (40459*K1^2*M^5*Sqrt[Pi/5]*u^9)/(41513472*b^3) + 
      (101081*d^2*K1^2*M^5*Sqrt[Pi/5]*u^9)/(415134720*b^3) - 
      (466717*d^4*K1^2*M^5*Sqrt[Pi/5]*u^9)/(138378240*b^3) + 
      (493573*d^6*K1^2*M^5*Sqrt[Pi/5]*u^9)/(69189120*b^3) - 
      (30691*d^8*K1^2*M^5*Sqrt[Pi/5]*u^9)/(51891840*b^3) - 
      (22321*d^10*K1^2*M^5*Sqrt[Pi/5]*u^9)/(10644480*b^3) - 
      (141731*d^12*K1^2*M^5*Sqrt[Pi/5]*u^9)/(415134720*b^3) - 
      (d^2*K0*M^5*Sqrt[Pi/5]*u^10)/(13728*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/5]*u^10)/(6864*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/5]*u^10)/(13728*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/5]*u^10)/(13728*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/5]*u^10)/(6864*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/5]*u^10)/(13728*b^3*E^u) - 
      (25237*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(129729600*b^3) + 
      (953*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(421200*b^3) + 
      (1003*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(4989600*b^3) - 
      (4061*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(1081080*b^3) - 
      (6667*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(8648640*b^3) + 
      (12073*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(6486480*b^3) + 
      (103*d^12*K0*K1*M^5*Sqrt[5*Pi]*u^10)/(1297296*b^3) - 
      (3259*K0^2*M^5*Sqrt[Pi/5]*u^11)/(259459200*b^3) - 
      (13243*d^2*K0^2*M^5*Sqrt[Pi/5]*u^11)/(172972800*b^3) - 
      (133213*d^4*K0^2*M^5*Sqrt[Pi/5]*u^11)/(518918400*b^3) + 
      (1873*d^6*K0^2*M^5*Sqrt[Pi/5]*u^11)/(3991680*b^3) + 
      (3811*d^8*K0^2*M^5*Sqrt[Pi/5]*u^11)/(25945920*b^3) - 
      (7487*d^10*K0^2*M^5*Sqrt[Pi/5]*u^11)/(34594560*b^3) - 
      (69*d^12*K0^2*M^5*Sqrt[Pi/5]*u^11)/(1281280*b^3) - 
      (1097*K1^2*M^5*Sqrt[Pi/5]*u^11)/(86486400*b^3) - 
      (3709*d^2*K1^2*M^5*Sqrt[Pi/5]*u^11)/(57657600*b^3) - 
      (124457*d^4*K1^2*M^5*Sqrt[Pi/5]*u^11)/(518918400*b^3) + 
      (22657*d^6*K1^2*M^5*Sqrt[Pi/5]*u^11)/(51891840*b^3) + 
      (23*d^8*K1^2*M^5*Sqrt[Pi/5]*u^11)/(192192*b^3) - 
      (19937*d^10*K1^2*M^5*Sqrt[Pi/5]*u^11)/(103783680*b^3) - 
      (4913*d^12*K1^2*M^5*Sqrt[Pi/5]*u^11)/(103783680*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/5]*u^12)/(4324320*b^3) + 
      (107*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(4324320*b^3) + 
      (113*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(3243240*b^3) - 
      (433*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(6486480*b^3) - 
      (719*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(12972960*b^3) + 
      (641*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(12972960*b^3) + 
      (29*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(2162160*b^3) - 
      (K0^2*M^5*Sqrt[Pi/5]*u^13)/(64864800*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/5]*u^13)/(3603600*b^3) - 
      (71*d^4*K0^2*M^5*Sqrt[Pi/5]*u^13)/(64864800*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/5]*u^13)/(648648*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/5]*u^13)/(997920*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/5]*u^13)/(1297296*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/5]*u^13)/(2594592*b^3) - 
      (K1^2*M^5*Sqrt[Pi/5]*u^13)/(64864800*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/5]*u^13)/(3603600*b^3) - 
      (71*d^4*K1^2*M^5*Sqrt[Pi/5]*u^13)/(64864800*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/5]*u^13)/(648648*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/5]*u^13)/(997920*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/5]*u^13)/(1297296*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/5]*u^13)/(2594592*b^3))/Pi, 
    ((-3855277*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(4612608*b^3) + 
      (553691*d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(768768*b^3) - 
      (3369*d^6*K0^2*M^5*Sqrt[Pi/5]*u^3)/(19712*b^3) - 
      (473*d^8*K0^2*M^5*Sqrt[Pi/5]*u^3)/(19968*b^3) - 
      (23443*K1^2*M^5*Sqrt[Pi/5]*u^3)/(54912*b^3) + 
      (584561*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(1153152*b^3) - 
      (207527*d^6*K1^2*M^5*Sqrt[Pi/5]*u^3)/(576576*b^3) + 
      (1783*d^8*K1^2*M^5*Sqrt[Pi/5]*u^3)/(384384*b^3) + 
      (479*d^10*K1^2*M^5*Sqrt[Pi/5]*u^3)/(384384*b^3) + 
      (285625*K0^2*M^5*Sqrt[5*Pi]*u^3)/(4612608*b^3) + 
      (523*d^10*K0^2*M^5*Sqrt[5*Pi]*u^3)/(4612608*b^3) + 
      (31601*d^4*K1^2*M^5*Sqrt[5*Pi]*u^3)/(576576*b^3) - 
      (70207363*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(34594560*b^3) + 
      (144088331*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(34594560*b^3) - 
      (13252453*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(5765760*b^3) + 
      (772351*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(3459456*b^3) + 
      (8641*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(2306304*b^3) - 
      (88775*d^8*K0*K1*M^5*Sqrt[5*Pi]*u^4)/(6918912*b^3) + 
      (4629697*K0^2*M^5*Sqrt[Pi/5]*u^5)/(19768320*b^3) - 
      (30843143*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(138378240*b^3) - 
      (685959*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(2562560*b^3) + 
      (3716117*d^6*K0^2*M^5*Sqrt[Pi/5]*u^5)/(13837824*b^3) - 
      (372761*d^8*K0^2*M^5*Sqrt[Pi/5]*u^5)/(27675648*b^3) + 
      (121*d^10*K0^2*M^5*Sqrt[Pi/5]*u^5)/(93184*b^3) + 
      (129391663*K1^2*M^5*Sqrt[Pi/5]*u^5)/(415134720*b^3) - 
      (19751939*d^2*K1^2*M^5*Sqrt[Pi/5]*u^5)/(31933440*b^3) + 
      (2603311*d^6*K1^2*M^5*Sqrt[Pi/5]*u^5)/(29652480*b^3) - 
      (48757*d^8*K1^2*M^5*Sqrt[Pi/5]*u^5)/(1078272*b^3) + 
      (206977*d^10*K1^2*M^5*Sqrt[Pi/5]*u^5)/(83026944*b^3) + 
      (2173475*d^4*K1^2*M^5*Sqrt[5*Pi]*u^5)/(41513472*b^3) + 
      (8473697*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(20756736*b^3) - 
      (15717997*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(20756736*b^3) + 
      (2946637*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(10378368*b^3) - 
      (2609*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(228096*b^3) + 
      (21865*d^6*K0*K1*M^5*Sqrt[5*Pi]*u^6)/(1482624*b^3) + 
      (11579*d^10*K0*K1*M^5*Sqrt[5*Pi]*u^6)/(20756736*b^3) + 
      (6599*K0^2*M^5*Sqrt[Pi/5]*u^7)/(2358720*b^3) - 
      (9258913*d^2*K0^2*M^5*Sqrt[Pi/5]*u^7)/(51891840*b^3) + 
      (7835371*d^4*K0^2*M^5*Sqrt[Pi/5]*u^7)/(25945920*b^3) - 
      (133921*d^6*K0^2*M^5*Sqrt[Pi/5]*u^7)/(1621620*b^3) - 
      (6661*d^8*K0^2*M^5*Sqrt[Pi/5]*u^7)/(162162*b^3) - 
      (28003*d^10*K0^2*M^5*Sqrt[Pi/5]*u^7)/(10378368*b^3) + 
      (19427*K1^2*M^5*Sqrt[Pi/5]*u^7)/(3706560*b^3) - 
      (76871*d^2*K1^2*M^5*Sqrt[Pi/5]*u^7)/(494208*b^3) + 
      (787337*d^4*K1^2*M^5*Sqrt[Pi/5]*u^7)/(2882880*b^3) - 
      (109783*d^6*K1^2*M^5*Sqrt[Pi/5]*u^7)/(1081080*b^3) - 
      (1483*d^10*K1^2*M^5*Sqrt[Pi/5]*u^7)/(1482624*b^3) - 
      (10511*d^8*K1^2*M^5*Sqrt[5*Pi]*u^7)/(2594592*b^3) + 
      (311*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(68640*b^3) + 
      (1350109*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(25945920*b^3) - 
      (709*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(11340*b^3) - 
      (115879*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(2594592*b^3) + 
      (119593*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(2594592*b^3) + 
      (23477*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(5189184*b^3) + 
      (307*K0^2*M^5*Sqrt[Pi/5]*u^9)/(1297296*b^3) - 
      (8443*d^2*K0^2*M^5*Sqrt[Pi/5]*u^9)/(1235520*b^3) + 
      (81*d^4*K0^2*M^5*Sqrt[Pi/5]*u^9)/(20020*b^3) + 
      (42257*d^6*K0^2*M^5*Sqrt[Pi/5]*u^9)/(4324320*b^3) - 
      (1253*d^10*K0^2*M^5*Sqrt[Pi/5]*u^9)/(741312*b^3) + 
      (19*K1^2*M^5*Sqrt[Pi/5]*u^9)/(60060*b^3) - 
      (3709*d^2*K1^2*M^5*Sqrt[Pi/5]*u^9)/(576576*b^3) + 
      (4889*d^4*K1^2*M^5*Sqrt[Pi/5]*u^9)/(1081080*b^3) + 
      (7681*d^6*K1^2*M^5*Sqrt[Pi/5]*u^9)/(997920*b^3) - 
      (3121*d^8*K1^2*M^5*Sqrt[Pi/5]*u^9)/(648648*b^3) - 
      (6701*d^10*K1^2*M^5*Sqrt[Pi/5]*u^9)/(5189184*b^3) - 
      (205*d^8*K0^2*M^5*Sqrt[5*Pi]*u^9)/(185328*b^3) + 
      (47*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(294840*b^3) + 
      (919*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(1081080*b^3) + 
      (103*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(108108*b^3) - 
      (6887*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(1621620*b^3) + 
      (311*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(216216*b^3) + 
      (61*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(72072*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/5]*u^11)/(20592*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/5]*u^11)/(10296*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/5]*u^11)/(20592*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/5]*u^11)/(20592*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/5]*u^11)/(10296*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/5]*u^11)/(20592*b^3))/Pi, 
    ((142559*K1*M^5*Sqrt[Pi/5]*u)/(768768*b^3*E^u) - 
      (184417*d^2*K1*M^5*Sqrt[Pi/5]*u)/(768768*b^3*E^u) - 
      (45781*d^4*K1*M^5*Sqrt[Pi/5]*u)/(768768*b^3*E^u) + 
      (5919*d^6*K1*M^5*Sqrt[Pi/5]*u)/(64064*b^3*E^u) + 
      (943*d^8*K1*M^5*Sqrt[Pi/5]*u)/(36608*b^3*E^u) - 
      (17*d^12*K1*M^5*Sqrt[Pi/5]*u)/(36608*b^3*E^u) - 
      (27*d^10*K1*M^5*Sqrt[5*Pi]*u)/(36608*b^3*E^u) + 
      (9571*K0*M^5*Sqrt[Pi/5]*u^2)/(73216*b^3*E^u) - 
      (164223*d^2*K0*M^5*Sqrt[Pi/5]*u^2)/(512512*b^3*E^u) + 
      (426691*d^4*K0*M^5*Sqrt[Pi/5]*u^2)/(1537536*b^3*E^u) - 
      (45803*d^6*K0*M^5*Sqrt[Pi/5]*u^2)/(384384*b^3*E^u) - 
      (81*d^10*K0*M^5*Sqrt[Pi/5]*u^2)/(39424*b^3*E^u) - 
      (17*d^12*K0*M^5*Sqrt[Pi/5]*u^2)/(73216*b^3*E^u) + 
      (142559*K1*M^5*Sqrt[Pi/5]*u^2)/(768768*b^3*E^u) - 
      (184417*d^2*K1*M^5*Sqrt[Pi/5]*u^2)/(768768*b^3*E^u) - 
      (45781*d^4*K1*M^5*Sqrt[Pi/5]*u^2)/(768768*b^3*E^u) + 
      (5919*d^6*K1*M^5*Sqrt[Pi/5]*u^2)/(64064*b^3*E^u) + 
      (943*d^8*K1*M^5*Sqrt[Pi/5]*u^2)/(36608*b^3*E^u) - 
      (17*d^12*K1*M^5*Sqrt[Pi/5]*u^2)/(36608*b^3*E^u) + 
      (10343*d^8*K0*M^5*Sqrt[5*Pi]*u^2)/(1537536*b^3*E^u) - 
      (27*d^10*K1*M^5*Sqrt[5*Pi]*u^2)/(36608*b^3*E^u) + 
      (1959895789*K0*M^5*Sqrt[Pi/5]*u^3)/(15982686720*b^3*E^u) - 
      (626934883*d^2*K0*M^5*Sqrt[Pi/5]*u^3)/(3196537344*b^3*E^u) - 
      (2363269*d^6*K0*M^5*Sqrt[Pi/5]*u^3)/(190270080*b^3*E^u) + 
      (16621049*d^8*K0*M^5*Sqrt[Pi/5]*u^3)/(484323840*b^3*E^u) - 
      (81*d^10*K0*M^5*Sqrt[Pi/5]*u^3)/(39424*b^3*E^u) - 
      (17*d^12*K0*M^5*Sqrt[Pi/5]*u^3)/(73216*b^3*E^u) + 
      (12108204359*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(40148140032*b^3) - 
      (21553124897*d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(40148140032*b^3) + 
      (151086983*d^6*K0^2*M^5*Sqrt[Pi/5]*u^3)/(521404416*b^3) - 
      (70355743*d^8*K0^2*M^5*Sqrt[Pi/5]*u^3)/(2361655296*b^3) + 
      (187097509*d^10*K0^2*M^5*Sqrt[Pi/5]*u^3)/(40148140032*b^3) - 
      (9242683*d^12*K0^2*M^5*Sqrt[Pi/5]*u^3)/(40148140032*b^3) + 
      (158777*d^14*K0^2*M^5*Sqrt[Pi/5]*u^3)/(40148140032*b^3) + 
      (20506793*K1*M^5*Sqrt[Pi/5]*u^3)/(92252160*b^3*E^u) - 
      (12258733*d^2*K1*M^5*Sqrt[Pi/5]*u^3)/(30750720*b^3*E^u) + 
      (1226353*d^4*K1*M^5*Sqrt[Pi/5]*u^3)/(7096320*b^3*E^u) - 
      (202537*d^6*K1*M^5*Sqrt[Pi/5]*u^3)/(4612608*b^3*E^u) + 
      (1606063*d^8*K1*M^5*Sqrt[Pi/5]*u^3)/(30750720*b^3*E^u) - 
      (414277*d^10*K1*M^5*Sqrt[Pi/5]*u^3)/(92252160*b^3*E^u) - 
      (251*d^12*K1*M^5*Sqrt[Pi/5]*u^3)/(878592*b^3*E^u) + 
      (390000167*K1^2*M^5*Sqrt[Pi/5]*u^3)/(2509258752*b^3) - 
      (6395783*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(9957376*b^3) + 
      (2049571133*d^4*K1^2*M^5*Sqrt[Pi/5]*u^3)/(2509258752*b^3) - 
      (416181917*d^6*K1^2*M^5*Sqrt[Pi/5]*u^3)/(1254629376*b^3) + 
      (12984001*d^8*K1^2*M^5*Sqrt[Pi/5]*u^3)/(2509258752*b^3) + 
      (9349*d^14*K1^2*M^5*Sqrt[Pi/5]*u^3)/(418209792*b^3) + 
      (34453897*d^4*K0*M^5*Sqrt[5*Pi]*u^3)/(3196537344*b^3*E^u) - 
      (234148625*K0^2*M^5*Sqrt[5*Pi]*u^3)/(40148140032*b^3) - 
      (52621*d^10*K1^2*M^5*Sqrt[5*Pi]*u^3)/(78414336*b^3) - 
      (6059*d^12*K1^2*M^5*Sqrt[5*Pi]*u^3)/(836419584*b^3) + 
      (3724478917*K0*M^5*Sqrt[Pi/5]*u^4)/(15982686720*b^3*E^u) - 
      (14647941283*d^2*K0*M^5*Sqrt[Pi/5]*u^4)/(31965373440*b^3*E^u) + 
      (4018626319*d^4*K0*M^5*Sqrt[Pi/5]*u^4)/(15982686720*b^3*E^u) - 
      (22825883*d^6*K0*M^5*Sqrt[Pi/5]*u^4)/(380540160*b^3*E^u) + 
      (312101*d^8*K0*M^5*Sqrt[Pi/5]*u^4)/(9313920*b^3*E^u) + 
      (9827*d^10*K0*M^5*Sqrt[Pi/5]*u^4)/(46126080*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/5]*u^4)/(27456*b^3*E^u) + 
      (1488695339*K1*M^5*Sqrt[Pi/5]*u^4)/(9963233280*b^3*E^u) - 
      (35533063541*d^2*K1*M^5*Sqrt[Pi/5]*u^4)/(191792240640*b^3*E^u) + 
      (196288243*d^6*K1*M^5*Sqrt[Pi/5]*u^4)/(3551708160*b^3*E^u) - 
      (215107*d^10*K1*M^5*Sqrt[Pi/5]*u^4)/(92252160*b^3*E^u) + 
      (17*d^12*K1*M^5*Sqrt[Pi/5]*u^4)/(1892352*b^3*E^u) + 
      (273083317387*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(702592450560*b^3) + 
      (311383558583*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(191616122880*b^3) - 
      (1032052624991*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(2107777351680*b^3) - 
      (29508513227*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(301111050240*b^3) + 
      (285679099*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(27373731840*b^3) - 
      (308626951*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(301111050240*b^3) + 
      (2988649*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(60222210048*b^3) - 
      (1525894169*d^4*K1*M^5*Sqrt[5*Pi]*u^4)/(153433792512*b^3*E^u) + 
      (30343933*d^8*K1*M^5*Sqrt[5*Pi]*u^4)/(4649508864*b^3*E^u) - 
      (40343978449*d^2*K0*K1*M^5*Sqrt[5*Pi]*u^4)/(140518490112*b^3) - 
      (627734226901*K0*M^5*Sqrt[Pi/5]*u^5)/(3068675850240*b^3*E^u) + 
      (541631579569*d^2*K0*M^5*Sqrt[Pi/5]*u^5)/(1534337925120*b^3*E^u) - 
      (302712589903*d^4*K0*M^5*Sqrt[Pi/5]*u^5)/(3068675850240*b^3*E^u) - 
      (3377590453*d^6*K0*M^5*Sqrt[Pi/5]*u^5)/(85240995840*b^3*E^u) - 
      (1289350339*d^8*K0*M^5*Sqrt[Pi/5]*u^5)/(92990177280*b^3*E^u) + 
      (867149*d^10*K0*M^5*Sqrt[Pi/5]*u^5)/(246005760*b^3*E^u) + 
      (5437*d^12*K0*M^5*Sqrt[Pi/5]*u^5)/(32800768*b^3*E^u) - 
      (132408282277*K0^2*M^5*Sqrt[Pi/5]*u^5)/(216182292480*b^3) - 
      (1169249317279*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(8431109406720*b^3) - 
      (1752593614687*d^6*K0^2*M^5*Sqrt[Pi/5]*u^5)/(8431109406720*b^3) - 
      (25503795439*d^8*K0^2*M^5*Sqrt[Pi/5]*u^5)/(1204444200960*b^3) + 
      (306267799*d^10*K0^2*M^5*Sqrt[Pi/5]*u^5)/(172063457280*b^3) - 
      (425500067*d^12*K0^2*M^5*Sqrt[Pi/5]*u^5)/(1204444200960*b^3) + 
      (4558361*d^14*K0^2*M^5*Sqrt[Pi/5]*u^5)/(240888840192*b^3) - 
      (1158870607*K1*M^5*Sqrt[Pi/5]*u^5)/(9963233280*b^3*E^u) + 
      (1336177243*d^2*K1*M^5*Sqrt[Pi/5]*u^5)/(11987015040*b^3*E^u) + 
      (89745503329*d^4*K1*M^5*Sqrt[Pi/5]*u^5)/(767168962560*b^3*E^u) - 
      (181826531*d^6*K1*M^5*Sqrt[Pi/5]*u^5)/(1775854080*b^3*E^u) - 
      (245220617*d^8*K1*M^5*Sqrt[Pi/5]*u^5)/(23247544320*b^3*E^u) + 
      (20179*d^10*K1*M^5*Sqrt[Pi/5]*u^5)/(23063040*b^3*E^u) - 
      (61*d^12*K1*M^5*Sqrt[Pi/5]*u^5)/(811008*b^3*E^u) - 
      (71775437306071*K1^2*M^5*Sqrt[Pi/5]*u^5)/(126466641100800*b^3) + 
      (115554959343281*d^2*K1^2*M^5*Sqrt[Pi/5]*u^5)/(126466641100800*b^3) - 
      (20321766043699*d^4*K1^2*M^5*Sqrt[Pi/5]*u^5)/(126466641100800*b^3) - 
      (3604584753599*d^6*K1^2*M^5*Sqrt[Pi/5]*u^5)/(25293328220160*b^3) - 
      (6434236464517*d^8*K1^2*M^5*Sqrt[Pi/5]*u^5)/(126466641100800*b^3) + 
      (157968619381*d^10*K1^2*M^5*Sqrt[Pi/5]*u^5)/(18066663014400*b^3) - 
      (15717272071*d^12*K1^2*M^5*Sqrt[Pi/5]*u^5)/(18066663014400*b^3) + 
      (520686833*d^14*K1^2*M^5*Sqrt[Pi/5]*u^5)/(18066663014400*b^3) + 
      (36676019309*d^2*K0^2*M^5*Sqrt[5*Pi]*u^5)/(187357986816*b^3) - 
      (372658728389*K0*M^5*Sqrt[Pi/5]*u^6)/(3068675850240*b^3*E^u) - 
      (290545496231*d^4*K0*M^5*Sqrt[Pi/5]*u^6)/(3068675850240*b^3*E^u) + 
      (8793192703*d^6*K0*M^5*Sqrt[Pi/5]*u^6)/(85240995840*b^3*E^u) - 
      (4154844611*d^8*K0*M^5*Sqrt[Pi/5]*u^6)/(92990177280*b^3*E^u) - 
      (3382321*d^10*K0*M^5*Sqrt[Pi/5]*u^6)/(147603456*b^3*E^u) - 
      (435203*d^12*K0*M^5*Sqrt[Pi/5]*u^6)/(295206912*b^3*E^u) - 
      (6126593563*K1*M^5*Sqrt[Pi/5]*u^6)/(37884887040*b^3*E^u) + 
      (11705885549*d^2*K1*M^5*Sqrt[Pi/5]*u^6)/(34096398336*b^3*E^u) - 
      (7913588567*d^4*K1*M^5*Sqrt[Pi/5]*u^6)/(30996725760*b^3*E^u) + 
      (1375493761*d^6*K1*M^5*Sqrt[Pi/5]*u^6)/(12177285120*b^3*E^u) - 
      (10220467*d^8*K1*M^5*Sqrt[Pi/5]*u^6)/(402554880*b^3*E^u) - 
      (29145019*d^10*K1*M^5*Sqrt[Pi/5]*u^6)/(2214051840*b^3*E^u) - 
      (114861*d^12*K1*M^5*Sqrt[Pi/5]*u^6)/(164003840*b^3*E^u) - 
      (4515869591509*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(31616660275200*b^3) + 
      (13638619937639*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(31616660275200*b^3) - 
      (1052677698757*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(2432050790400*b^3) + 
      (182502137171*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(1264666411008*b^3) - 
      (6066771533*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(2874241843200*b^3) + 
      (12639837139*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(4516665753600*b^3) - 
      (197899517*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(265686220800*b^3) + 
      (14417339*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(347435827200*b^3) + 
      (11172030965*d^2*K0*M^5*Sqrt[5*Pi]*u^6)/(306867585024*b^3*E^u) + 
      (474900911*K0*M^5*Sqrt[Pi/5]*u^7)/(278970531840*b^3*E^u) + 
      (1874865301*d^2*K0*M^5*Sqrt[Pi/5]*u^7)/(14753249280*b^3*E^u) - 
      (491833647479*d^4*K0*M^5*Sqrt[Pi/5]*u^7)/(3068675850240*b^3*E^u) - 
      (206411353*d^6*K0*M^5*Sqrt[Pi/5]*u^7)/(6088642560*b^3*E^u) + 
      (457245601*d^8*K0*M^5*Sqrt[Pi/5]*u^7)/(13284311040*b^3*E^u) + 
      (1206817*d^10*K0*M^5*Sqrt[Pi/5]*u^7)/(42577920*b^3*E^u) + 
      (1293511*d^12*K0*M^5*Sqrt[Pi/5]*u^7)/(492011520*b^3*E^u) + 
      (8965127309*K0^2*M^5*Sqrt[Pi/5]*u^7)/(232475443200*b^3) + 
      (665477161529*d^2*K0^2*M^5*Sqrt[Pi/5]*u^7)/(7904165068800*b^3) - 
      (74315841253*d^4*K0^2*M^5*Sqrt[Pi/5]*u^7)/(359280230400*b^3) + 
      (23605936093*d^6*K0^2*M^5*Sqrt[Pi/5]*u^7)/(1580833013760*b^3) + 
      (236495579491*d^8*K0^2*M^5*Sqrt[Pi/5]*u^7)/(3952082534400*b^3) + 
      (11762782189*d^10*K0^2*M^5*Sqrt[Pi/5]*u^7)/(1129166438400*b^3) - 
      (542277167*d^12*K0^2*M^5*Sqrt[Pi/5]*u^7)/(564583219200*b^3) - 
      (158773843*d^14*K0^2*M^5*Sqrt[Pi/5]*u^7)/(1129166438400*b^3) + 
      (58797265547*K1*M^5*Sqrt[Pi/5]*u^7)/(9206027550720*b^3*E^u) + 
      (243711763457*d^2*K1*M^5*Sqrt[Pi/5]*u^7)/(2301506887680*b^3*E^u) - 
      (1407913527529*d^4*K1*M^5*Sqrt[Pi/5]*u^7)/(9206027550720*b^3*E^u) - 
      (2278167313*d^6*K1*M^5*Sqrt[Pi/5]*u^7)/(191792240640*b^3*E^u) + 
      (76781233*d^8*K1*M^5*Sqrt[Pi/5]*u^7)/(2656862208*b^3*E^u) + 
      (24121861*d^10*K1*M^5*Sqrt[Pi/5]*u^7)/(1107025920*b^3*E^u) + 
      (247451*d^12*K1*M^5*Sqrt[Pi/5]*u^7)/(134184960*b^3*E^u) + 
      (167303189381*K1^2*M^5*Sqrt[Pi/5]*u^7)/(3952082534400*b^3) + 
      (163721813*d^2*K1^2*M^5*Sqrt[Pi/5]*u^7)/(6843432960*b^3) - 
      (7297685639*d^4*K1^2*M^5*Sqrt[Pi/5]*u^7)/(51325747200*b^3) + 
      (3227337907*d^6*K1^2*M^5*Sqrt[Pi/5]*u^7)/(67556966400*b^3) + 
      (18462334399*d^8*K1^2*M^5*Sqrt[Pi/5]*u^7)/(790416506880*b^3) + 
      (815723693*d^10*K1^2*M^5*Sqrt[Pi/5]*u^7)/(161309491200*b^3) - 
      (130283411*d^12*K1^2*M^5*Sqrt[Pi/5]*u^7)/(564583219200*b^3) - 
      (32836669*d^14*K1^2*M^5*Sqrt[Pi/5]*u^7)/(1129166438400*b^3) + 
      (999921823*K0*M^5*Sqrt[Pi/5]*u^8)/(104613949440*b^3*E^u) - 
      (216128399083*d^2*K0*M^5*Sqrt[Pi/5]*u^8)/(4603013775360*b^3*E^u) + 
      (13945914421*d^4*K0*M^5*Sqrt[Pi/5]*u^8)/(920602755072*b^3*E^u) + 
      (1134630197*d^6*K0*M^5*Sqrt[Pi/5]*u^8)/(21919113216*b^3*E^u) - 
      (36338353*d^10*K0*M^5*Sqrt[Pi/5]*u^8)/(2214051840*b^3*E^u) - 
      (117907*d^12*K0*M^5*Sqrt[Pi/5]*u^8)/(56770560*b^3*E^u) + 
      (7762158329*K1*M^5*Sqrt[Pi/5]*u^8)/(821966745600*b^3*E^u) - 
      (144188664307*d^2*K1*M^5*Sqrt[Pi/5]*u^8)/(3287866982400*b^3*E^u) + 
      (343150060367*d^4*K1*M^5*Sqrt[Pi/5]*u^8)/(23015068876800*b^3*E^u) + 
      (35602842413*d^6*K1*M^5*Sqrt[Pi/5]*u^8)/(767168962560*b^3*E^u) - 
      (2598187*d^8*K1*M^5*Sqrt[Pi/5]*u^8)/(234823680*b^3*E^u) - 
      (568453*d^10*K1*M^5*Sqrt[Pi/5]*u^8)/(40255488*b^3*E^u) - 
      (762059*d^12*K1*M^5*Sqrt[Pi/5]*u^8)/(442810368*b^3*E^u) + 
      (2376091517*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(658680422400*b^3) - 
      (53153962081*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(359280230400*b^3) + 
      (569170051*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(3049446400*b^3) + 
      (194803849567*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(3952082534400*b^3) - 
      (7707062329*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(94097203200*b^3) - 
      (2302584281*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(188194406400*b^3) + 
      (62333701*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(28229160960*b^3) + 
      (37513363*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(112916643840*b^3) - 
      (10255075*d^8*K0*M^5*Sqrt[5*Pi]*u^8)/(4649508864*b^3*E^u) - 
      (17922733*K0*M^5*Sqrt[Pi/5]*u^9)/(110649369600*b^3*E^u) + 
      (4702944199*d^2*K0*M^5*Sqrt[Pi/5]*u^9)/(719220902400*b^3*E^u) - 
      (27864229*d^4*K0*M^5*Sqrt[Pi/5]*u^9)/(1438441804800*b^3*E^u) - 
      (105284923*d^6*K0*M^5*Sqrt[Pi/5]*u^9)/(8717829120*b^3*E^u) - 
      (1349*d^8*K0*M^5*Sqrt[Pi/5]*u^9)/(4540536*b^3*E^u) + 
      (238921*d^10*K0*M^5*Sqrt[Pi/5]*u^9)/(46126080*b^3*E^u) + 
      (5263*d^12*K0*M^5*Sqrt[Pi/5]*u^9)/(6289920*b^3*E^u) + 
      (624867889*K0^2*M^5*Sqrt[Pi/5]*u^9)/(494010316800*b^3) + 
      (148080929*d^2*K0^2*M^5*Sqrt[Pi/5]*u^9)/(25830604800*b^3) - 
      (282456017*d^4*K0^2*M^5*Sqrt[Pi/5]*u^9)/(131736084480*b^3) - 
      (76887832837*d^6*K0^2*M^5*Sqrt[Pi/5]*u^9)/(3952082534400*b^3) + 
      (13998168049*d^8*K0^2*M^5*Sqrt[Pi/5]*u^9)/(988020633600*b^3) + 
      (1195929289*d^10*K0^2*M^5*Sqrt[Pi/5]*u^9)/(564583219200*b^3) - 
      (136480651*d^12*K0^2*M^5*Sqrt[Pi/5]*u^9)/(94097203200*b^3) - 
      (44085799*d^14*K0^2*M^5*Sqrt[Pi/5]*u^9)/(188194406400*b^3) - 
      (8271937*K1*M^5*Sqrt[Pi/5]*u^9)/(39956716800*b^3*E^u) + 
      (1007705521*d^2*K1*M^5*Sqrt[Pi/5]*u^9)/(159826867200*b^3*E^u) - 
      (52628833*d^4*K1*M^5*Sqrt[Pi/5]*u^9)/(159826867200*b^3*E^u) - 
      (118840811*d^6*K1*M^5*Sqrt[Pi/5]*u^9)/(10655124480*b^3*E^u) - 
      (8249*d^8*K1*M^5*Sqrt[Pi/5]*u^9)/(59304960*b^3*E^u) + 
      (55037*d^10*K1*M^5*Sqrt[Pi/5]*u^9)/(11531520*b^3*E^u) + 
      (2887*d^12*K1*M^5*Sqrt[Pi/5]*u^9)/(3843840*b^3*E^u) + 
      (1456508189*K1^2*M^5*Sqrt[Pi/5]*u^9)/(988020633600*b^3) + 
      (1407279619*d^2*K1^2*M^5*Sqrt[Pi/5]*u^9)/(304006348800*b^3) - 
      (6428801*d^4*K1^2*M^5*Sqrt[Pi/5]*u^9)/(8554291200*b^3) - 
      (1427863889*d^6*K1^2*M^5*Sqrt[Pi/5]*u^9)/(77491814400*b^3) + 
      (16376573*d^8*K1^2*M^5*Sqrt[Pi/5]*u^9)/(1357171200*b^3) + 
      (380474669*d^10*K1^2*M^5*Sqrt[Pi/5]*u^9)/(188194406400*b^3) - 
      (247210981*d^12*K1^2*M^5*Sqrt[Pi/5]*u^9)/(282291609600*b^3) - 
      (78156899*d^14*K1^2*M^5*Sqrt[Pi/5]*u^9)/(564583219200*b^3) - 
      (64607093*K0*M^5*Sqrt[Pi/5]*u^10)/(719220902400*b^3*E^u) - 
      (730551373*d^2*K0*M^5*Sqrt[Pi/5]*u^10)/(1438441804800*b^3*E^u) - 
      (933347251*d^4*K0*M^5*Sqrt[Pi/5]*u^10)/(1438441804800*b^3*E^u) + 
      (92814251*d^6*K0*M^5*Sqrt[Pi/5]*u^10)/(47948060160*b^3*E^u) + 
      (17861*d^8*K0*M^5*Sqrt[Pi/5]*u^10)/(48432384*b^3*E^u) - 
      (1913*d^10*K0*M^5*Sqrt[Pi/5]*u^10)/(2196480*b^3*E^u) - 
      (25877*d^12*K0*M^5*Sqrt[Pi/5]*u^10)/(138378240*b^3*E^u) - 
      (2589107*K1*M^5*Sqrt[Pi/5]*u^10)/(28768836096*b^3*E^u) - 
      (138417143*d^2*K1*M^5*Sqrt[Pi/5]*u^10)/(287688360960*b^3*E^u) - 
      (180983801*d^4*K1*M^5*Sqrt[Pi/5]*u^10)/(287688360960*b^3*E^u) + 
      (89954933*d^6*K1*M^5*Sqrt[Pi/5]*u^10)/(47948060160*b^3*E^u) + 
      (16139*d^8*K1*M^5*Sqrt[Pi/5]*u^10)/(48432384*b^3*E^u) - 
      (8137*d^12*K1*M^5*Sqrt[Pi/5]*u^10)/(46126080*b^3*E^u) + 
      (2301489667*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(5928123801600*b^3) - 
      (11970830033*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(5928123801600*b^3) + 
      (692759759*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(237124952064*b^3) + 
      (555769783*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(282291609600*b^3) - 
      (1044582277*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(219560140800*b^3) - 
      (1402087*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(16605388800*b^3) + 
      (67623323*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(49816166400*b^3) + 
      (190896007*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(846874828800*b^3) - 
      (419*d^10*K1*M^5*Sqrt[5*Pi]*u^10)/(2515968*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/5]*u^11)/(3326400*b^3*E^u) + 
      (1337*d^2*K0*M^5*Sqrt[Pi/5]*u^11)/(24710400*b^3*E^u) + 
      (269*d^4*K0*M^5*Sqrt[Pi/5]*u^11)/(6406400*b^3*E^u) - 
      (193*d^6*K0*M^5*Sqrt[Pi/5]*u^11)/(1572480*b^3*E^u) - 
      (47*d^8*K0*M^5*Sqrt[Pi/5]*u^11)/(640640*b^3*E^u) + 
      (2707*d^10*K0*M^5*Sqrt[Pi/5]*u^11)/(34594560*b^3*E^u) + 
      (109*d^12*K0*M^5*Sqrt[Pi/5]*u^11)/(4942080*b^3*E^u) + 
      (38438027*K0^2*M^5*Sqrt[Pi/5]*u^11)/(1482030950400*b^3) - 
      (75718129*d^2*K0^2*M^5*Sqrt[Pi/5]*u^11)/(370507737600*b^3) - 
      (412507259*d^4*K0^2*M^5*Sqrt[Pi/5]*u^11)/(1482030950400*b^3) + 
      (2161*d^6*K0^2*M^5*Sqrt[Pi/5]*u^11)/(11211200*b^3) + 
      (11293703*d^8*K0^2*M^5*Sqrt[Pi/5]*u^11)/(14970009600*b^3) - 
      (2714267*d^10*K0^2*M^5*Sqrt[Pi/5]*u^11)/(17643225600*b^3) - 
      (5586953*d^12*K0^2*M^5*Sqrt[Pi/5]*u^11)/(19247155200*b^3) - 
      (612571*d^14*K0^2*M^5*Sqrt[Pi/5]*u^11)/(13232419200*b^3) - 
      (K1*M^5*Sqrt[Pi/5]*u^11)/(3088800*b^3*E^u) + 
      (9287*d^2*K1*M^5*Sqrt[Pi/5]*u^11)/(172972800*b^3*E^u) + 
      (997*d^4*K1*M^5*Sqrt[Pi/5]*u^11)/(24710400*b^3*E^u) - 
      (2083*d^6*K1*M^5*Sqrt[Pi/5]*u^11)/(17297280*b^3*E^u) - 
      (113*d^8*K1*M^5*Sqrt[Pi/5]*u^11)/(1572480*b^3*E^u) + 
      (127*d^10*K1*M^5*Sqrt[Pi/5]*u^11)/(1647360*b^3*E^u) + 
      (743*d^12*K1*M^5*Sqrt[Pi/5]*u^11)/(34594560*b^3*E^u) + 
      (21358289*K1^2*M^5*Sqrt[Pi/5]*u^11)/(741015475200*b^3) - 
      (94822111*d^2*K1^2*M^5*Sqrt[Pi/5]*u^11)/(494010316800*b^3) - 
      (11091887*d^4*K1^2*M^5*Sqrt[Pi/5]*u^11)/(61751289600*b^3) + 
      (181120403*d^6*K1^2*M^5*Sqrt[Pi/5]*u^11)/(1482030950400*b^3) + 
      (1394233*d^8*K1^2*M^5*Sqrt[Pi/5]*u^11)/(2280047616*b^3) - 
      (5155277*d^10*K1^2*M^5*Sqrt[Pi/5]*u^11)/(42343741440*b^3) - 
      (2453987*d^12*K1^2*M^5*Sqrt[Pi/5]*u^11)/(10585935360*b^3) - 
      (175949*d^14*K1^2*M^5*Sqrt[Pi/5]*u^11)/(4704860160*b^3) - 
      (K0*M^5*Sqrt[Pi/5]*u^12)/(21621600*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/5]*u^12)/(1201200*b^3*E^u) - 
      (71*d^4*K0*M^5*Sqrt[Pi/5]*u^12)/(21621600*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/5]*u^12)/(216216*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/5]*u^12)/(332640*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/5]*u^12)/(432432*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/5]*u^12)/(864864*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/5]*u^12)/(21621600*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/5]*u^12)/(1201200*b^3*E^u) - 
      (71*d^4*K1*M^5*Sqrt[Pi/5]*u^12)/(21621600*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/5]*u^12)/(216216*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/5]*u^12)/(332640*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/5]*u^12)/(432432*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/5]*u^12)/(864864*b^3*E^u) + 
      (248593*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(43589145600*b^3) + 
      (177451*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(6333465600*b^3) + 
      (51055531*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(247005158400*b^3) - 
      (21432781*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(148203095040*b^3) - 
      (228441557*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(741015475200*b^3) + 
      (79489*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(1163289600*b^3) + 
      (1204223*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(9623577600*b^3) + 
      (671017*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(35286451200*b^3) + 
      (30421*K0^2*M^5*Sqrt[Pi/5]*u^13)/(494010316800*b^3) - 
      (4990369*d^2*K0^2*M^5*Sqrt[Pi/5]*u^13)/(1482030950400*b^3) - 
      (15537701*d^4*K0^2*M^5*Sqrt[Pi/5]*u^13)/(1482030950400*b^3) + 
      (1172719*d^6*K0^2*M^5*Sqrt[Pi/5]*u^13)/(296406190080*b^3) + 
      (36703229*d^8*K0^2*M^5*Sqrt[Pi/5]*u^13)/(1482030950400*b^3) - 
      (925861*d^10*K0^2*M^5*Sqrt[Pi/5]*u^13)/(211718707200*b^3) - 
      (35351*d^12*K0^2*M^5*Sqrt[Pi/5]*u^13)/(3849431040*b^3) - 
      (4481*d^14*K0^2*M^5*Sqrt[Pi/5]*u^13)/(3257210880*b^3) + 
      (100381*K1^2*M^5*Sqrt[Pi/5]*u^13)/(1482030950400*b^3) - 
      (282439*d^2*K1^2*M^5*Sqrt[Pi/5]*u^13)/(87178291200*b^3) - 
      (14319127*d^4*K1^2*M^5*Sqrt[Pi/5]*u^13)/(1482030950400*b^3) + 
      (5446549*d^6*K1^2*M^5*Sqrt[Pi/5]*u^13)/(1482030950400*b^3) + 
      (6870779*d^8*K1^2*M^5*Sqrt[Pi/5]*u^13)/(296406190080*b^3) - 
      (893219*d^10*K1^2*M^5*Sqrt[Pi/5]*u^13)/(211718707200*b^3) - 
      (257981*d^12*K1^2*M^5*Sqrt[Pi/5]*u^13)/(30245529600*b^3) - 
      (269519*d^14*K1^2*M^5*Sqrt[Pi/5]*u^13)/(211718707200*b^3) + 
      (4559*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(370507737600*b^3) + 
      (95839*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(370507737600*b^3) + 
      (17593*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(10585935360*b^3) - 
      (5927*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(10585935360*b^3) - 
      (1192531*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(370507737600*b^3) + 
      (659*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(2117187072*b^3) + 
      (23381*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(17643225600*b^3) + 
      (11071*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(52929676800*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/5]*u^15)/(267321600*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/5]*u^15)/(57283200*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/5]*u^15)/(343699200*b^3) + 
      (29*d^8*K0^2*M^5*Sqrt[Pi/5]*u^15)/(601473600*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/5]*u^15)/(343699200*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/5]*u^15)/(57283200*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/5]*u^15)/(267321600*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/5]*u^15)/(267321600*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/5]*u^15)/(57283200*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/5]*u^15)/(343699200*b^3) + 
      (29*d^8*K1^2*M^5*Sqrt[Pi/5]*u^15)/(601473600*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/5]*u^15)/(343699200*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/5]*u^15)/(57283200*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/5]*u^15)/(267321600*b^3))/Pi, 
    ((-14125561*K0^2*M^5*Sqrt[Pi/5]*u^3)/(147603456*b^3) + 
      (903677*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(6709248*b^3) + 
      (2519899*d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(49201152*b^3) - 
      (518759*d^6*K0^2*M^5*Sqrt[Pi/5]*u^3)/(4100096*b^3) + 
      (1928467*d^8*K0^2*M^5*Sqrt[Pi/5]*u^3)/(49201152*b^3) - 
      (217361*d^10*K0^2*M^5*Sqrt[Pi/5]*u^3)/(73801728*b^3) + 
      (14031889*K1^2*M^5*Sqrt[Pi/5]*u^3)/(73801728*b^3) - 
      (97639*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(4100096*b^3) - 
      (38881081*d^4*K1^2*M^5*Sqrt[Pi/5]*u^3)/(73801728*b^3) + 
      (6772687*d^6*K1^2*M^5*Sqrt[Pi/5]*u^3)/(18450432*b^3) - 
      (649969*d^8*K1^2*M^5*Sqrt[Pi/5]*u^3)/(73801728*b^3) + 
      (8233*d^10*K1^2*M^5*Sqrt[Pi/5]*u^3)/(4100096*b^3) + 
      (179*d^12*K1^2*M^5*Sqrt[Pi/5]*u^3)/(745472*b^3) + 
      (641*d^12*K0^2*M^5*Sqrt[5*Pi]*u^3)/(49201152*b^3) + 
      (504939833*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(1107025920*b^3) - 
      (197165807*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(553512960*b^3) - 
      (206953147*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(369008640*b^3) + 
      (99392719*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(276756480*b^3) + 
      (120730567*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(1107025920*b^3) - 
      (1452821*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(184504320*b^3) + 
      (3419*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(5677056*b^3) + 
      (20539927*K0^2*M^5*Sqrt[Pi/5]*u^5)/(50319360*b^3) - 
      (203878553*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(276756480*b^3) + 
      (1249403*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(4730880*b^3) + 
      (6555301*d^6*K0^2*M^5*Sqrt[Pi/5]*u^5)/(138378240*b^3) + 
      (10471963*d^8*K0^2*M^5*Sqrt[Pi/5]*u^5)/(553512960*b^3) - 
      (21811*d^10*K0^2*M^5*Sqrt[Pi/5]*u^5)/(10250240*b^3) + 
      (8159*d^12*K0^2*M^5*Sqrt[Pi/5]*u^5)/(36900864*b^3) + 
      (681256333*K1^2*M^5*Sqrt[Pi/5]*u^5)/(2075673600*b^3) - 
      (1088731*d^2*K1^2*M^5*Sqrt[Pi/5]*u^5)/(2316600*b^3) - 
      (1135199*d^4*K1^2*M^5*Sqrt[Pi/5]*u^5)/(159667200*b^3) + 
      (775811*d^6*K1^2*M^5*Sqrt[Pi/5]*u^5)/(7413120*b^3) + 
      (1635607*d^8*K1^2*M^5*Sqrt[Pi/5]*u^5)/(31933440*b^3) - 
      (382573*d^10*K1^2*M^5*Sqrt[Pi/5]*u^5)/(51891840*b^3) + 
      (51041*d^12*K1^2*M^5*Sqrt[Pi/5]*u^5)/(138378240*b^3) - 
      (54551023*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(319334400*b^3) + 
      (295115539*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(2075673600*b^3) + 
      (130418513*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(593049600*b^3) - 
      (3507209*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(18869760*b^3) - 
      (1756801*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(830269440*b^3) - 
      (1556801*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(415134720*b^3) + 
      (575*d^12*K0*K1*M^5*Sqrt[5*Pi]*u^6)/(6150144*b^3) - 
      (432373*K0^2*M^5*Sqrt[Pi/5]*u^7)/(11793600*b^3) + 
      (8397247*d^2*K0^2*M^5*Sqrt[Pi/5]*u^7)/(377395200*b^3) + 
      (41707049*d^4*K0^2*M^5*Sqrt[Pi/5]*u^7)/(4151347200*b^3) + 
      (18712741*d^6*K0^2*M^5*Sqrt[Pi/5]*u^7)/(415134720*b^3) - 
      (2234359*d^8*K0^2*M^5*Sqrt[Pi/5]*u^7)/(83026944*b^3) - 
      (1527181*d^10*K0^2*M^5*Sqrt[Pi/5]*u^7)/(118609920*b^3) - 
      (255973*d^12*K0^2*M^5*Sqrt[Pi/5]*u^7)/(276756480*b^3) - 
      (404399*K1^2*M^5*Sqrt[Pi/5]*u^7)/(10378368*b^3) + 
      (1698629*d^2*K1^2*M^5*Sqrt[Pi/5]*u^7)/(23721984*b^3) - 
      (6799433*d^4*K1^2*M^5*Sqrt[Pi/5]*u^7)/(166053888*b^3) + 
      (7506139*d^6*K1^2*M^5*Sqrt[Pi/5]*u^7)/(415134720*b^3) - 
      (2141261*d^8*K1^2*M^5*Sqrt[Pi/5]*u^7)/(415134720*b^3) - 
      (726337*d^10*K1^2*M^5*Sqrt[Pi/5]*u^7)/(166053888*b^3) - 
      (201001*d^12*K1^2*M^5*Sqrt[Pi/5]*u^7)/(830269440*b^3) - 
      (43847*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(19219200*b^3) + 
      (4376873*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(32432400*b^3) - 
      (13672889*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(86486400*b^3) - 
      (30341*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(570240*b^3) + 
      (5626373*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(103783680*b^3) + 
      (55571*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(2471040*b^3) + 
      (99977*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(51891840*b^3) - 
      (73937*K0^2*M^5*Sqrt[Pi/5]*u^9)/(47174400*b^3) - 
      (13169137*d^2*K0^2*M^5*Sqrt[Pi/5]*u^9)/(1037836800*b^3) - 
      (295409*d^4*K0^2*M^5*Sqrt[Pi/5]*u^9)/(1037836800*b^3) - 
      (541663*d^8*K0^2*M^5*Sqrt[Pi/5]*u^9)/(51891840*b^3) - 
      (31739*d^10*K0^2*M^5*Sqrt[Pi/5]*u^9)/(3773952*b^3) - 
      (30703*d^12*K0^2*M^5*Sqrt[Pi/5]*u^9)/(29652480*b^3) - 
      (171767*K1^2*M^5*Sqrt[Pi/5]*u^9)/(103783680*b^3) - 
      (293077*d^2*K1^2*M^5*Sqrt[Pi/5]*u^9)/(29652480*b^3) + 
      (3941*d^4*K1^2*M^5*Sqrt[Pi/5]*u^9)/(9884160*b^3) + 
      (193573*d^6*K1^2*M^5*Sqrt[Pi/5]*u^9)/(6918912*b^3) - 
      (37153*d^8*K1^2*M^5*Sqrt[Pi/5]*u^9)/(3706560*b^3) - 
      (5509*d^10*K1^2*M^5*Sqrt[Pi/5]*u^9)/(898560*b^3) - 
      (141731*d^12*K1^2*M^5*Sqrt[Pi/5]*u^9)/(207567360*b^3) + 
      (10993*d^6*K0^2*M^5*Sqrt[5*Pi]*u^9)/(1596672*b^3) - 
      (9727*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(64864800*b^3) + 
      (188117*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(32432400*b^3) + 
      (5399*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(2948400*b^3) - 
      (5003*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(360360*b^3) + 
      (2663*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(4324320*b^3) + 
      (32381*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(6486480*b^3) + 
      (103*d^12*K0*K1*M^5*Sqrt[5*Pi]*u^10)/(648648*b^3) - 
      (3259*K0^2*M^5*Sqrt[Pi/5]*u^11)/(129729600*b^3) - 
      (19543*d^2*K0^2*M^5*Sqrt[Pi/5]*u^11)/(86486400*b^3) - 
      (133213*d^4*K0^2*M^5*Sqrt[Pi/5]*u^11)/(259459200*b^3) + 
      (28129*d^6*K0^2*M^5*Sqrt[Pi/5]*u^11)/(25945920*b^3) + 
      (3811*d^8*K0^2*M^5*Sqrt[Pi/5]*u^11)/(12972960*b^3) - 
      (8747*d^10*K0^2*M^5*Sqrt[Pi/5]*u^11)/(17297280*b^3) - 
      (69*d^12*K0^2*M^5*Sqrt[Pi/5]*u^11)/(640640*b^3) - 
      (1097*K1^2*M^5*Sqrt[Pi/5]*u^11)/(43243200*b^3) - 
      (5809*d^2*K1^2*M^5*Sqrt[Pi/5]*u^11)/(28828800*b^3) - 
      (124457*d^4*K1^2*M^5*Sqrt[Pi/5]*u^11)/(259459200*b^3) + 
      (26437*d^6*K1^2*M^5*Sqrt[Pi/5]*u^11)/(25945920*b^3) + 
      (23*d^8*K1^2*M^5*Sqrt[Pi/5]*u^11)/(96096*b^3) - 
      (23717*d^10*K1^2*M^5*Sqrt[Pi/5]*u^11)/(51891840*b^3) - 
      (4913*d^12*K1^2*M^5*Sqrt[Pi/5]*u^11)/(51891840*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/5]*u^12)/(2162160*b^3) + 
      (107*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(2162160*b^3) + 
      (113*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(1621620*b^3) - 
      (433*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(3243240*b^3) - 
      (719*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(6486480*b^3) + 
      (641*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(6486480*b^3) + 
      (29*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(1081080*b^3) - 
      (K0^2*M^5*Sqrt[Pi/5]*u^13)/(32432400*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/5]*u^13)/(1801800*b^3) - 
      (71*d^4*K0^2*M^5*Sqrt[Pi/5]*u^13)/(32432400*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/5]*u^13)/(324324*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/5]*u^13)/(498960*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/5]*u^13)/(648648*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/5]*u^13)/(1297296*b^3) - 
      (K1^2*M^5*Sqrt[Pi/5]*u^13)/(32432400*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/5]*u^13)/(1801800*b^3) - 
      (71*d^4*K1^2*M^5*Sqrt[Pi/5]*u^13)/(32432400*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/5]*u^13)/(324324*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/5]*u^13)/(498960*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/5]*u^13)/(648648*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/5]*u^13)/(1297296*b^3))/Pi, 
    ((86843*d^2*K1*M^5*Sqrt[Pi/5]*u)/(1005312*b^3*E^u) - 
      (2239073*d^6*K1*M^5*Sqrt[Pi/5]*u)/(17425408*b^3*E^u) - 
      (9813*d^8*K1*M^5*Sqrt[Pi/5]*u)/(1584128*b^3*E^u) + 
      (20089*d^10*K1*M^5*Sqrt[Pi/5]*u)/(4356352*b^3*E^u) - 
      (709*d^12*K1*M^5*Sqrt[Pi/5]*u)/(2489344*b^3*E^u) - 
      (177*d^14*K1*M^5*Sqrt[Pi/5]*u)/(2489344*b^3*E^u) - 
      (1123565*K1*M^5*Sqrt[5*Pi]*u)/(52276224*b^3*E^u) + 
      (121855*d^4*K1*M^5*Sqrt[5*Pi]*u)/(4021248*b^3*E^u) - 
      (7747321*K0*M^5*Sqrt[Pi/5]*u^2)/(104552448*b^3*E^u) - 
      (1269901*d^4*K0*M^5*Sqrt[Pi/5]*u^2)/(8042496*b^3*E^u) + 
      (2598067*d^6*K0*M^5*Sqrt[Pi/5]*u^2)/(34850816*b^3*E^u) - 
      (1070551*d^8*K0*M^5*Sqrt[Pi/5]*u^2)/(34850816*b^3*E^u) + 
      (17399*d^10*K0*M^5*Sqrt[Pi/5]*u^2)/(2376192*b^3*E^u) + 
      (86843*d^2*K1*M^5*Sqrt[Pi/5]*u^2)/(1005312*b^3*E^u) - 
      (2239073*d^6*K1*M^5*Sqrt[Pi/5]*u^2)/(17425408*b^3*E^u) - 
      (9813*d^8*K1*M^5*Sqrt[Pi/5]*u^2)/(1584128*b^3*E^u) + 
      (20089*d^10*K1*M^5*Sqrt[Pi/5]*u^2)/(4356352*b^3*E^u) - 
      (709*d^12*K1*M^5*Sqrt[Pi/5]*u^2)/(2489344*b^3*E^u) - 
      (177*d^14*K1*M^5*Sqrt[Pi/5]*u^2)/(2489344*b^3*E^u) + 
      (315971*d^2*K0*M^5*Sqrt[5*Pi]*u^2)/(8712704*b^3*E^u) - 
      (1363*d^12*K0*M^5*Sqrt[5*Pi]*u^2)/(14936064*b^3*E^u) - 
      (25*d^14*K0*M^5*Sqrt[5*Pi]*u^2)/(4978688*b^3*E^u) - 
      (1123565*K1*M^5*Sqrt[5*Pi]*u^2)/(52276224*b^3*E^u) + 
      (121855*d^4*K1*M^5*Sqrt[5*Pi]*u^2)/(4021248*b^3*E^u) - 
      (85903597363*K0*M^5*Sqrt[Pi/5]*u^3)/(1569855006720*b^3*E^u) + 
      (11616038059*d^2*K0*M^5*Sqrt[Pi/5]*u^3)/(147173906880*b^3*E^u) - 
      (199103072863*d^4*K0*M^5*Sqrt[Pi/5]*u^3)/(14128695060480*b^3*E^u) + 
      (4859358431*d^6*K0*M^5*Sqrt[Pi/5]*u^3)/(288340715520*b^3*E^u) - 
      (96192142979*d^8*K0*M^5*Sqrt[Pi/5]*u^3)/(2825739012096*b^3*E^u) + 
      (1413823*d^10*K0*M^5*Sqrt[Pi/5]*u^3)/(187125120*b^3*E^u) + 
      (105434894899*K0^2*M^5*Sqrt[Pi/5]*u^3)/(4068344856576*b^3) - 
      (23725551017*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(145298030592*b^3) + 
      (62051454851*d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(254271553536*b^3) - 
      (322823171861*d^6*K0^2*M^5*Sqrt[Pi/5]*u^3)/(3051258642432*b^3) + 
      (22173087389*d^8*K0^2*M^5*Sqrt[Pi/5]*u^3)/(6102517284864*b^3) - 
      (470739583*d^10*K0^2*M^5*Sqrt[Pi/5]*u^3)/(92462383104*b^3) + 
      (317055997*d^12*K0^2*M^5*Sqrt[Pi/5]*u^3)/(508543107072*b^3) - 
      (9987543*d^14*K0^2*M^5*Sqrt[Pi/5]*u^3)/(339028738048*b^3) - 
      (1788597683*K1*M^5*Sqrt[Pi/5]*u^3)/(14637342720*b^3*E^u) + 
      (223607469*d^2*K1*M^5*Sqrt[Pi/5]*u^3)/(1219778560*b^3*E^u) - 
      (1327647257*d^4*K1*M^5*Sqrt[Pi/5]*u^3)/(43912028160*b^3*E^u) - 
      (106061257*d^8*K1*M^5*Sqrt[Pi/5]*u^3)/(2091048960*b^3*E^u) + 
      (1682017*d^10*K1*M^5*Sqrt[Pi/5]*u^3)/(142571520*b^3*E^u) - 
      (17243*d^12*K1*M^5*Sqrt[Pi/5]*u^3)/(17571840*b^3*E^u) - 
      (127*d^14*K1*M^5*Sqrt[Pi/5]*u^3)/(4595712*b^3*E^u) - 
      (620021658023*K1^2*M^5*Sqrt[Pi/5]*u^3)/(6102517284864*b^3) + 
      (295233419*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(882376704*b^3) + 
      (8383053287*d^6*K1^2*M^5*Sqrt[Pi/5]*u^3)/(72649015296*b^3) + 
      (7758880783*d^8*K1^2*M^5*Sqrt[Pi/5]*u^3)/(1017086214144*b^3) - 
      (473342461*d^12*K1^2*M^5*Sqrt[Pi/5]*u^3)/(762814660608*b^3) + 
      (8633687*d^16*K1^2*M^5*Sqrt[Pi/5]*u^3)/(2034172428288*b^3) - 
      (1363*d^12*K0*M^5*Sqrt[5*Pi]*u^3)/(14936064*b^3*E^u) - 
      (25*d^14*K0*M^5*Sqrt[5*Pi]*u^3)/(4978688*b^3*E^u) + 
      (1222625*d^16*K0^2*M^5*Sqrt[5*Pi]*u^3)/(12205034569728*b^3) + 
      (5294671*d^6*K1*M^5*Sqrt[5*Pi]*u^3)/(2927468544*b^3*E^u) - 
      (27191891953*d^4*K1^2*M^5*Sqrt[5*Pi]*u^3)/(381407330304*b^3) + 
      (333732869*d^10*K1^2*M^5*Sqrt[5*Pi]*u^3)/(1525629321216*b^3) - 
      (1748185*d^14*K1^2*M^5*Sqrt[5*Pi]*u^3)/(508543107072*b^3) - 
      (135724129267*K0*M^5*Sqrt[Pi/5]*u^4)/(1569855006720*b^3*E^u) + 
      (7812153341*d^2*K0*M^5*Sqrt[Pi/5]*u^4)/(67279500288*b^3*E^u) + 
      (19823691479*d^4*K0*M^5*Sqrt[Pi/5]*u^4)/(14128695060480*b^3*E^u) + 
      (11420390263*d^6*K0*M^5*Sqrt[Pi/5]*u^4)/(28257390120960*b^3*E^u) - 
      (262775321639*d^8*K0*M^5*Sqrt[Pi/5]*u^4)/(7064347530240*b^3*E^u) + 
      (11881379*d^10*K0*M^5*Sqrt[Pi/5]*u^4)/(2058376320*b^3*E^u) - 
      (20497*d^12*K0*M^5*Sqrt[Pi/5]*u^4)/(261381120*b^3*E^u) + 
      (103*d^14*K0*M^5*Sqrt[Pi/5]*u^4)/(2715648*b^3*E^u) - 
      (1318995760561267*K1*M^5*Sqrt[Pi/5]*u^4)/(13563547258060800*b^3*E^u) + 
      (25303219451647*d^2*K1*M^5*Sqrt[Pi/5]*u^4)/(423860851814400*b^3*E^u) + 
      (1841535418966423*d^4*K1*M^5*Sqrt[Pi/5]*u^4)/(13563547258060800*b^3*
        E^u) - (73551765505081*d^6*K1*M^5*Sqrt[Pi/5]*u^4)/
       (1356354725806080*b^3*E^u) - (141568459294433*d^8*K1*M^5*Sqrt[Pi/5]*
        u^4)/(2712709451612160*b^3*E^u) - (2446817*d^12*K1*M^5*Sqrt[Pi/5]*
        u^4)/(3041525760*b^3*E^u) + (8341*d^14*K1*M^5*Sqrt[Pi/5]*u^4)/
       (477954048*b^3*E^u) - (728790245879*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (3390287380480*b^3) + (387692388289*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (693467873280*b^3) - (17466513567319*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (40047769681920*b^3) + (1409505220579*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (32038215745536*b^3) + (19259068481977*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (320382157455360*b^3) - (304949076661*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (22884439818240*b^3) + (465199511*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (326920568832*b^3) - (3897956389*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (22884439818240*b^3) + (17432627*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (2034172428288*b^3) + (189265015*d^10*K1*M^5*Sqrt[5*Pi]*u^4)/
       (105388867584*b^3*E^u) - (179312707641961*K0*M^5*Sqrt[Pi/5]*u^5)/
       (3875299216588800*b^3*E^u) + (95659979923943*d^2*K0*M^5*Sqrt[Pi/5]*
        u^5)/(968824804147200*b^3*E^u) - (2184566133881717*d^4*K0*M^5*
        Sqrt[Pi/5]*u^5)/(27127094516121600*b^3*E^u) + 
      (18165786207119*d^6*K0*M^5*Sqrt[Pi/5]*u^5)/(387529921658880*b^3*E^u) - 
      (16332102935377*d^8*K0*M^5*Sqrt[Pi/5]*u^5)/(1085083780644864*b^3*E^u) - 
      (72723283*d^10*K0*M^5*Sqrt[Pi/5]*u^5)/(16467010560*b^3*E^u) + 
      (1922493*d^12*K0*M^5*Sqrt[Pi/5]*u^5)/(3186360320*b^3*E^u) + 
      (148789*d^14*K0*M^5*Sqrt[Pi/5]*u^5)/(2867724288*b^3*E^u) + 
      (317940584939*K0^2*M^5*Sqrt[Pi/5]*u^5)/(61025172848640*b^3) + 
      (19712004269*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(158919720960*b^3) - 
      (76877810537821*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(320382157455360*b^3) + 
      (105556429711*d^6*K0^2*M^5*Sqrt[Pi/5]*u^5)/(1232239067136*b^3) + 
      (16986570849817*d^8*K0^2*M^5*Sqrt[Pi/5]*u^5)/(640764314910720*b^3) - 
      (67423009*d^10*K0^2*M^5*Sqrt[Pi/5]*u^5)/(40007761920*b^3) + 
      (2591780797*d^12*K0^2*M^5*Sqrt[Pi/5]*u^5)/(9153775927296*b^3) - 
      (43277723*d^14*K0^2*M^5*Sqrt[Pi/5]*u^5)/(673071759360*b^3) - 
      (364578521568907*K1*M^5*Sqrt[Pi/5]*u^5)/(13563547258060800*b^3*E^u) + 
      (58386736895189*d^2*K1*M^5*Sqrt[Pi/5]*u^5)/(847721703628800*b^3*E^u) - 
      (1056633012849377*d^4*K1*M^5*Sqrt[Pi/5]*u^5)/(13563547258060800*b^3*
        E^u) + (74076932405327*d^6*K1*M^5*Sqrt[Pi/5]*u^5)/
       (1356354725806080*b^3*E^u) - (45497987365001*d^8*K1*M^5*Sqrt[Pi/5]*
        u^5)/(2712709451612160*b^3*E^u) - (954549301*d^10*K1*M^5*Sqrt[Pi/5]*
        u^5)/(526944337920*b^3*E^u) - (785149*d^12*K1*M^5*Sqrt[Pi/5]*u^5)/
       (7720796160*b^3*E^u) - (1133051*d^14*K1*M^5*Sqrt[Pi/5]*u^5)/
       (50185175040*b^3*E^u) + (1131645039122149*K1^2*M^5*Sqrt[Pi/5]*u^5)/
       (10350808163942400*b^3) + (197538230586779*d^2*K1^2*M^5*Sqrt[Pi/5]*
        u^5)/(16820063266406400*b^3) - (576991392803557*d^4*K1^2*M^5*
        Sqrt[Pi/5]*u^5)/(1978830972518400*b^3) + 
      (250774964965807*d^6*K1^2*M^5*Sqrt[Pi/5]*u^5)/(2402866180915200*b^3) + 
      (101149837492267*d^8*K1^2*M^5*Sqrt[Pi/5]*u^5)/(1373066389094400*b^3) - 
      (7153980288751*d^10*K1^2*M^5*Sqrt[Pi/5]*u^5)/(800955393638400*b^3) + 
      (354211558993*d^12*K1^2*M^5*Sqrt[Pi/5]*u^5)/(228844398182400*b^3) - 
      (16505045027*d^14*K1^2*M^5*Sqrt[Pi/5]*u^5)/(114422199091200*b^3) + 
      (138231967*d^16*K1^2*M^5*Sqrt[Pi/5]*u^5)/(28906660823040*b^3) + 
      (8198363*d^16*K0^2*M^5*Sqrt[5*Pi]*u^5)/(12205034569728*b^3) + 
      (93979251284209*K0*M^5*Sqrt[Pi/5]*u^6)/(1595711442124800*b^3*E^u) - 
      (604854733621279*d^2*K0*M^5*Sqrt[Pi/5]*u^6)/(6781773629030400*b^3*
        E^u) + (157530698105789*d^4*K0*M^5*Sqrt[Pi/5]*u^6)/
       (3875299216588800*b^3*E^u) - (21039142296047*d^6*K0*M^5*Sqrt[Pi/5]*
        u^6)/(301412161290240*b^3*E^u) + (25796602045573*d^8*K0*M^5*
        Sqrt[Pi/5]*u^6)/(361694593548288*b^3*E^u) - 
      (44099201*d^10*K0*M^5*Sqrt[Pi/5]*u^6)/(11623772160*b^3*E^u) - 
      (303255353*d^12*K0*M^5*Sqrt[Pi/5]*u^6)/(40148140032*b^3*E^u) - 
      (17694107*d^14*K0*M^5*Sqrt[Pi/5]*u^6)/(33456783360*b^3*E^u) + 
      (3341708461090123*K1*M^5*Sqrt[Pi/5]*u^6)/(108508378064486400*b^3*E^u) - 
      (284738006240141*d^2*K1*M^5*Sqrt[Pi/5]*u^6)/(108508378064486400*b^3*
        E^u) - (9297215138203*d^4*K1*M^5*Sqrt[Pi/5]*u^6)/
       (236401695129600*b^3*E^u) + (1209068490229741*d^8*K1*M^5*Sqrt[Pi/5]*
        u^6)/(21701675612897280*b^3*E^u) + (8731224637*d^10*K1*M^5*Sqrt[Pi/5]*
        u^6)/(3891281264640*b^3*E^u) - (2345729*d^12*K1*M^5*Sqrt[Pi/5]*u^6)/
       (613416960*b^3*E^u) - (550755631*d^14*K1*M^5*Sqrt[Pi/5]*u^6)/
       (2408888401920*b^3*E^u) + (9972151187633413*K0*K1*M^5*Sqrt[Pi/5]*u^6)/
       (33640126532812800*b^3) - (3126729818638553*d^2*K0*K1*M^5*Sqrt[Pi/5]*
        u^6)/(8410031633203200*b^3) - (3133544852561*d^4*K0*K1*M^5*Sqrt[Pi/5]*
        u^6)/(29405705011200*b^3) + (170576225999261*d^6*K0*K1*M^5*Sqrt[Pi/5]*
        u^6)/(1201433090457600*b^3) + (14168803454413*d^8*K0*K1*M^5*
        Sqrt[Pi/5]*u^6)/(343266597273600*b^3) - 
      (821101723583*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(400477696819200*b^3) + 
      (6032264159*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(7151387443200*b^3) - 
      (8161925341*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(57211099545600*b^3) + 
      (97335071*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(12482421719040*b^3) - 
      (37108900347461*d^6*K1*M^5*Sqrt[5*Pi]*u^6)/(4340335122579456*b^3*E^u) + 
      (452616529855549*K0*M^5*Sqrt[Pi/5]*u^7)/(10850837806448640*b^3*E^u) - 
      (675311575265891*d^2*K0*M^5*Sqrt[Pi/5]*u^7)/(10850837806448640*b^3*
        E^u) + (10216647598987*d^4*K0*M^5*Sqrt[Pi/5]*u^7)/
       (986439800586240*b^3*E^u) + (438744784612633*d^6*K0*M^5*Sqrt[Pi/5]*
        u^7)/(10850837806448640*b^3*E^u) - 
      (617311655577017*d^8*K0*M^5*Sqrt[Pi/5]*u^7)/(10850837806448640*b^3*
        E^u) + (330301554467*d^10*K0*M^5*Sqrt[Pi/5]*u^7)/
       (25293328220160*b^3*E^u) + (1667409371*d^12*K0*M^5*Sqrt[Pi/5]*u^7)/
       (133827133440*b^3*E^u) + (78669750031363*K0^2*M^5*Sqrt[Pi/5]*u^7)/
       (8410031633203200*b^3) - (2146604157773573*d^2*K0^2*M^5*Sqrt[Pi/5]*
        u^7)/(33640126532812800*b^3) + (189585900078391*d^4*K0^2*M^5*
        Sqrt[Pi/5]*u^7)/(1770532975411200*b^3) - 
      (201377880459619*d^6*K0^2*M^5*Sqrt[Pi/5]*u^7)/(4805732361830400*b^3) - 
      (124553365495357*d^8*K0^2*M^5*Sqrt[Pi/5]*u^7)/(4805732361830400*b^3) + 
      (19066613205317*d^10*K0^2*M^5*Sqrt[Pi/5]*u^7)/(1601910787276800*b^3) + 
      (804453057677*d^12*K0^2*M^5*Sqrt[Pi/5]*u^7)/(228844398182400*b^3) - 
      (797823991*d^14*K0^2*M^5*Sqrt[Pi/5]*u^7)/(4487145062400*b^3) + 
      (3529720771670629*K1*M^5*Sqrt[Pi/5]*u^7)/(65105026838691840*b^3*E^u) - 
      (1577577804072223*d^2*K1*M^5*Sqrt[Pi/5]*u^7)/(13021005367738368*b^3*
        E^u) + (20068297221113*d^6*K1*M^5*Sqrt[Pi/5]*u^7)/
       (1001615797518336*b^3*E^u) - (3164708187162161*d^8*K1*M^5*Sqrt[Pi/5]*
        u^7)/(65105026838691840*b^3*E^u) + (1398629503*d^12*K1*M^5*Sqrt[Pi/5]*
        u^7)/(160592560128*b^3*E^u) + (1763075681*d^14*K1*M^5*Sqrt[Pi/5]*u^7)/
       (2408888401920*b^3*E^u) + (28811721917*K1^2*M^5*Sqrt[Pi/5]*u^7)/
       (9438868275200*b^3) - (20116376907943*d^2*K1^2*M^5*Sqrt[Pi/5]*u^7)/
       (287522448998400*b^3) + (3891512422466507*d^4*K1^2*M^5*Sqrt[Pi/5]*u^7)/
       (33640126532812800*b^3) - (147723724249301*d^6*K1^2*M^5*Sqrt[Pi/5]*
        u^7)/(4805732361830400*b^3) - (31754509722721*d^8*K1^2*M^5*Sqrt[Pi/5]*
        u^7)/(1601910787276800*b^3) + (20305074967*d^10*K1^2*M^5*Sqrt[Pi/5]*
        u^7)/(33606520012800*b^3) + (1641115097*d^12*K1^2*M^5*Sqrt[Pi/5]*u^7)/
       (1338271334400*b^3) - (2956436063*d^14*K1^2*M^5*Sqrt[Pi/5]*u^7)/
       (98076170649600*b^3) - (531881843*d^16*K1^2*M^5*Sqrt[Pi/5]*u^7)/
       (76281466060800*b^3) + (53209931*d^14*K0*M^5*Sqrt[5*Pi]*u^7)/
       (240888840192*b^3*E^u) - (20191651*d^16*K0^2*M^5*Sqrt[5*Pi]*u^7)/
       (2496484343808*b^3) + (201614592773777*d^4*K1*M^5*Sqrt[5*Pi]*u^7)/
       (13021005367738368*b^3*E^u) + (52532424899*d^10*K1*M^5*Sqrt[5*Pi]*u^7)/
       (30351993864192*b^3*E^u) - (495045151851871*K0*M^5*Sqrt[Pi/5]*u^8)/
       (162762567096729600*b^3*E^u) - (7782928076075413*d^2*K0*M^5*Sqrt[Pi/5]*
        u^8)/(162762567096729600*b^3*E^u) + 
      (1560393072656167*d^4*K0*M^5*Sqrt[Pi/5]*u^8)/(23251795299532800*b^3*
        E^u) + (20931861823109*d^8*K0*M^5*Sqrt[Pi/5]*u^8)/
       (930071811981312*b^3*E^u) - (940296709207*d^10*K0*M^5*Sqrt[Pi/5]*u^8)/
       (75879984660480*b^3*E^u) - (462815417*d^12*K0*M^5*Sqrt[Pi/5]*u^8)/
       (44609044480*b^3*E^u) - (47380299*d^14*K0*M^5*Sqrt[Pi/5]*u^8)/
       (44609044480*b^3*E^u) - (213034320328811*K1*M^5*Sqrt[Pi/5]*u^8)/
       (65105026838691840*b^3*E^u) - (13372619161279591*d^2*K1*M^5*Sqrt[Pi/5]*
        u^8)/(325525134193459200*b^3*E^u) + 
      (2939895350917771*d^4*K1*M^5*Sqrt[Pi/5]*u^8)/(46503590599065600*b^3*
        E^u) - (483146572835743*d^6*K1*M^5*Sqrt[Pi/5]*u^8)/
       (25040394937958400*b^3*E^u) + (6383230653694331*d^8*K1*M^5*Sqrt[Pi/5]*
        u^8)/(325525134193459200*b^3*E^u) - 
      (1519238274613*d^10*K1*M^5*Sqrt[Pi/5]*u^8)/(151759969320960*b^3*E^u) - 
      (100379586283*d^12*K1*M^5*Sqrt[Pi/5]*u^8)/(12044442009600*b^3*E^u) - 
      (10066848811*d^14*K1*M^5*Sqrt[Pi/5]*u^8)/(12044442009600*b^3*E^u) - 
      (672870858703*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(80865688780800*b^3) - 
      (342554420949953*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(8410031633203200*b^3) + 
      (12603411861671*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(560668775546880*b^3) + 
      (3011131603427*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(44497521868800*b^3) - 
      (3503103811873*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(1201433090457600*b^3) - 
      (3030976412161*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(92417930035200*b^3) - 
      (342953880431*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(57211099545600*b^3) + 
      (12405179011*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(24519042662400*b^3) + 
      (17913540707*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(171633298636800*b^3) - 
      (19435156882049*d^6*K0*M^5*Sqrt[5*Pi]*u^8)/(6510502683869184*b^3*E^u) - 
      (11898373489103*K0*M^5*Sqrt[Pi/5]*u^9)/(23251795299532800*b^3*E^u) + 
      (2546084853506023*d^2*K0*M^5*Sqrt[Pi/5]*u^9)/(162762567096729600*b^3*
        E^u) - (123376233030263*d^4*K0*M^5*Sqrt[Pi/5]*u^9)/
       (14796597008793600*b^3*E^u) - (1744472877232781*d^6*K0*M^5*Sqrt[Pi/5]*
        u^9)/(162762567096729600*b^3*E^u) - 
      (1207108313409371*d^8*K0*M^5*Sqrt[Pi/5]*u^9)/(162762567096729600*b^3*
        E^u) + (437164372213*d^10*K0*M^5*Sqrt[Pi/5]*u^9)/
       (75879984660480*b^3*E^u) + (2322421991*d^12*K0*M^5*Sqrt[Pi/5]*u^9)/
       (463247769600*b^3*E^u) + (3412167371*d^14*K0*M^5*Sqrt[Pi/5]*u^9)/
       (6022221004800*b^3*E^u) + (312115036997*K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (1051253954150400*b^3) + (8091033057511*d^2*K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (382274165145600*b^3) - (10690286298331*d^4*K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (4205015816601600*b^3) - (1472981334173*d^6*K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (35336267366400*b^3) + (61311717091*d^8*K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (10538886758400*b^3) + (475962097*d^10*K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (31117148160*b^3) + (5500392829*d^12*K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (2451904266240*b^3) - (43038302129*d^14*K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (85816649318400*b^3) - (409848239*d^16*K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (4516665753600*b^3) - (15718815746509*K1*M^5*Sqrt[Pi/5]*u^9)/
       (32552513419345920*b^3*E^u) + (2307169722701071*d^2*K1*M^5*Sqrt[Pi/5]*
        u^9)/(162762567096729600*b^3*E^u) - 
      (434046852146279*d^4*K1*M^5*Sqrt[Pi/5]*u^9)/(54254189032243200*b^3*
        E^u) - (1518416972887909*d^6*K1*M^5*Sqrt[Pi/5]*u^9)/
       (162762567096729600*b^3*E^u) - (204671174598791*d^8*K1*M^5*Sqrt[Pi/5]*
        u^9)/(32552513419345920*b^3*E^u) + 
      (1924287635041*d^10*K1*M^5*Sqrt[Pi/5]*u^9)/(379399923302400*b^3*E^u) + 
      (8763331937*d^12*K1*M^5*Sqrt[Pi/5]*u^9)/(2007407001600*b^3*E^u) + 
      (799994411*d^14*K1*M^5*Sqrt[Pi/5]*u^9)/(1642423910400*b^3*E^u) - 
      (3528572129*K1^2*M^5*Sqrt[Pi/5]*u^9)/(61838467891200*b^3) + 
      (5955610079999*d^2*K1^2*M^5*Sqrt[Pi/5]*u^9)/(323462755123200*b^3) - 
      (26005409830957*d^4*K1^2*M^5*Sqrt[Pi/5]*u^9)/(4205015816601600*b^3) - 
      (17733021481411*d^6*K1^2*M^5*Sqrt[Pi/5]*u^9)/(600716545228800*b^3) + 
      (3169260428557*d^8*K1^2*M^5*Sqrt[Pi/5]*u^9)/(600716545228800*b^3) + 
      (712235373103*d^10*K1^2*M^5*Sqrt[Pi/5]*u^9)/(66746282803200*b^3) + 
      (2877743051*d^12*K1^2*M^5*Sqrt[Pi/5]*u^9)/(1682679398400*b^3) - 
      (186503257*d^14*K1^2*M^5*Sqrt[Pi/5]*u^9)/(721148313600*b^3) - 
      (247369547*d^16*K1^2*M^5*Sqrt[Pi/5]*u^9)/(5048038195200*b^3) + 
      (9024913987*K0*M^5*Sqrt[Pi/5]*u^10)/(308262437683200*b^3*E^u) - 
      (20981500855841*d^2*K0*M^5*Sqrt[Pi/5]*u^10)/(6781773629030400*b^3*
        E^u) + (498248873*d^4*K0*M^5*Sqrt[Pi/5]*u^10)/
       (1117874774016*b^3*E^u) + (65622529075711*d^6*K0*M^5*Sqrt[Pi/5]*u^10)/
       (20345320887091200*b^3*E^u) + (5276227575139*d^8*K0*M^5*Sqrt[Pi/5]*
        u^10)/(2034532088709120*b^3*E^u) - 
      (72855668329*d^10*K0*M^5*Sqrt[Pi/5]*u^10)/(47424990412800*b^3*E^u) - 
      (278517061*d^12*K0*M^5*Sqrt[Pi/5]*u^10)/(188194406400*b^3*E^u) - 
      (59291057*d^14*K0*M^5*Sqrt[Pi/5]*u^10)/(322618982400*b^3*E^u) + 
      (326798374087*K1*M^5*Sqrt[Pi/5]*u^10)/(6781773629030400*b^3*E^u) - 
      (5061602871439*d^2*K1*M^5*Sqrt[Pi/5]*u^10)/(1695443407257600*b^3*E^u) + 
      (12258077638243*d^4*K1*M^5*Sqrt[Pi/5]*u^10)/(20345320887091200*b^3*
        E^u) + (29723462518397*d^6*K1*M^5*Sqrt[Pi/5]*u^10)/
       (10172660443545600*b^3*E^u) + (9611570216207*d^8*K1*M^5*Sqrt[Pi/5]*
        u^10)/(4069064177418240*b^3*E^u) - (8469760709*d^10*K1*M^5*Sqrt[Pi/5]*
        u^10)/(5928123801600*b^3*E^u) - (1019075857*d^12*K1*M^5*Sqrt[Pi/5]*
        u^10)/(752777625600*b^3*E^u) - (2069501*d^14*K1*M^5*Sqrt[Pi/5]*u^10)/
       (12408422400*b^3*E^u) - (4161976512803*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (6307523724902400*b^3) - (9939608439017*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (1576880931225600*b^3) - (403333901911*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (60649266585600*b^3) + (5579581971109*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (225268704460800*b^3) - (287178072781*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (450537408921600*b^3) - (69251247997*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (6826324377600*b^3) - (310497931*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (287332531200*b^3) + (19501326113*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (32181243494400*b^3) + (335571799*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (3300640358400*b^3) + (1577464649*K0*M^5*Sqrt[Pi/5]*u^11)/
       (41862800179200*b^3*E^u) + (2456299777*d^2*K0*M^5*Sqrt[Pi/5]*u^11)/
       (10433497890816*b^3*E^u) + (1141390466813*d^4*K0*M^5*Sqrt[Pi/5]*u^11)/
       (3390886814515200*b^3*E^u) - (2168235983359*d^6*K0*M^5*Sqrt[Pi/5]*
        u^11)/(3390886814515200*b^3*E^u) - 
      (1737006467381*d^8*K0*M^5*Sqrt[Pi/5]*u^11)/(3390886814515200*b^3*E^u) + 
      (1821437179*d^10*K0*M^5*Sqrt[Pi/5]*u^11)/(7904165068800*b^3*E^u) + 
      (34410437*d^12*K0*M^5*Sqrt[Pi/5]*u^11)/(125462937600*b^3*E^u) + 
      (42082081*d^14*K0*M^5*Sqrt[Pi/5]*u^11)/(1129166438400*b^3*E^u) - 
      (8937641803*K0^2*M^5*Sqrt[Pi/5]*u^11)/(394220232806400*b^3) + 
      (820536012617*d^2*K0^2*M^5*Sqrt[Pi/5]*u^11)/(1576880931225600*b^3) + 
      (49720644457*d^4*K0^2*M^5*Sqrt[Pi/5]*u^11)/(143352811929600*b^3) - 
      (388205964271*d^6*K0^2*M^5*Sqrt[Pi/5]*u^11)/(225268704460800*b^3) - 
      (115929971*d^8*K0^2*M^5*Sqrt[Pi/5]*u^11)/(1575305625600*b^3) + 
      (169608841*d^10*K0^2*M^5*Sqrt[Pi/5]*u^11)/(139312742400*b^3) - 
      (1480614587*d^12*K0^2*M^5*Sqrt[Pi/5]*u^11)/(32181243494400*b^3) - 
      (6167855423*d^14*K0^2*M^5*Sqrt[Pi/5]*u^11)/(32181243494400*b^3) - 
      (1556791*d^16*K0^2*M^5*Sqrt[Pi/5]*u^11)/(56757043200*b^3) + 
      (128078393659*K1*M^5*Sqrt[Pi/5]*u^11)/(3390886814515200*b^3*E^u) + 
      (83991266239*d^2*K1*M^5*Sqrt[Pi/5]*u^11)/(376765201612800*b^3*E^u) + 
      (3985782887*d^4*K1*M^5*Sqrt[Pi/5]*u^11)/(12420830822400*b^3*E^u) - 
      (123190731317*d^6*K1*M^5*Sqrt[Pi/5]*u^11)/(199463930265600*b^3*E^u) - 
      (3534929581*d^8*K1*M^5*Sqrt[Pi/5]*u^11)/(7387552972800*b^3*E^u) + 
      (193236257*d^10*K1*M^5*Sqrt[Pi/5]*u^11)/(878240563200*b^3*E^u) + 
      (58589851*d^12*K1*M^5*Sqrt[Pi/5]*u^11)/(225833287680*b^3*E^u) + 
      (2638357*d^14*K1*M^5*Sqrt[Pi/5]*u^11)/(75277762560*b^3*E^u) - 
      (67552817483*K1^2*M^5*Sqrt[Pi/5]*u^11)/(2365321396838400*b^3) + 
      (11860921609*d^2*K1^2*M^5*Sqrt[Pi/5]*u^11)/(22634654515200*b^3) + 
      (1574534958443*d^4*K1^2*M^5*Sqrt[Pi/5]*u^11)/(4730642793676800*b^3) - 
      (81115533839*d^6*K1^2*M^5*Sqrt[Pi/5]*u^11)/(51985085644800*b^3) - 
      (781659187*d^8*K1^2*M^5*Sqrt[Pi/5]*u^11)/(4725916876800*b^3) + 
      (128572541*d^10*K1^2*M^5*Sqrt[Pi/5]*u^11)/(122317848576*b^3) + 
      (7884793*d^12*K1^2*M^5*Sqrt[Pi/5]*u^11)/(1253814681600*b^3) - 
      (13442641243*d^14*K1^2*M^5*Sqrt[Pi/5]*u^11)/(96543730483200*b^3) - 
      (2000213071*d^16*K1^2*M^5*Sqrt[Pi/5]*u^11)/(96543730483200*b^3) + 
      (1268119*K0*M^5*Sqrt[Pi/5]*u^12)/(8151170227200*b^3*E^u) - 
      (1539494587*d^2*K0*M^5*Sqrt[Pi/5]*u^12)/(60551550259200*b^3*E^u) - 
      (7127670493*d^4*K0*M^5*Sqrt[Pi/5]*u^12)/(211930425907200*b^3*E^u) + 
      (425320681*d^6*K0*M^5*Sqrt[Pi/5]*u^12)/(9419130040320*b^3*E^u) + 
      (1881175739*d^8*K0*M^5*Sqrt[Pi/5]*u^12)/(26491303238400*b^3*E^u) - 
      (21197471*d^10*K0*M^5*Sqrt[Pi/5]*u^12)/(988020633600*b^3*E^u) - 
      (2196611*d^12*K0*M^5*Sqrt[Pi/5]*u^12)/(70572902400*b^3*E^u) - 
      (661279*d^14*K0*M^5*Sqrt[Pi/5]*u^12)/(141145804800*b^3*E^u) + 
      (5585147*K1*M^5*Sqrt[Pi/5]*u^12)/(32604680908800*b^3*E^u) - 
      (591901741*d^2*K1*M^5*Sqrt[Pi/5]*u^12)/(23547825100800*b^3*E^u) - 
      (1514180963*d^4*K1*M^5*Sqrt[Pi/5]*u^12)/(47095650201600*b^3*E^u) + 
      (4678132793*d^6*K1*M^5*Sqrt[Pi/5]*u^12)/(105965212953600*b^3*E^u) + 
      (4157748367*d^8*K1*M^5*Sqrt[Pi/5]*u^12)/(60551550259200*b^3*E^u) - 
      (6234967*d^10*K1*M^5*Sqrt[Pi/5]*u^12)/(296406190080*b^3*E^u) - 
      (327251*d^12*K1*M^5*Sqrt[Pi/5]*u^12)/(10857369600*b^3*E^u) - 
      (3323*d^14*K1*M^5*Sqrt[Pi/5]*u^12)/(735134400*b^3*E^u) - 
      (6674952707*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(591330349209600*b^3) + 
      (34408669721*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(4730642793676800*b^3) - 
      (42630442753*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(4730642793676800*b^3) + 
      (20660778197*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(61436919398400*b^3) - 
      (147684144359*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(675806113382400*b^3) - 
      (48422804959*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(135161222676480*b^3) + 
      (471650093*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(3861749219328*b^3) + 
      (11259738179*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(96543730483200*b^3) + 
      (129554959*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(8776702771200*b^3) + 
      (512671*K0*M^5*Sqrt[Pi/5]*u^13)/(16302340454400*b^3*E^u) + 
      (9539581*d^2*K0*M^5*Sqrt[Pi/5]*u^13)/(16302340454400*b^3*E^u) + 
      (9785179*d^4*K0*M^5*Sqrt[Pi/5]*u^13)/(3260468090880*b^3*E^u) - 
      (32699*d^6*K0*M^5*Sqrt[Pi/5]*u^13)/(16286054400*b^3*E^u) - 
      (4604363*d^8*K0*M^5*Sqrt[Pi/5]*u^13)/(958961203200*b^3*E^u) + 
      (250489*d^10*K0*M^5*Sqrt[Pi/5]*u^13)/(296406190080*b^3*E^u) + 
      (141731*d^12*K0*M^5*Sqrt[Pi/5]*u^13)/(70572902400*b^3*E^u) + 
      (23857*d^14*K0*M^5*Sqrt[Pi/5]*u^13)/(70572902400*b^3*E^u) - 
      (2167713259*K0^2*M^5*Sqrt[Pi/5]*u^13)/(4730642793676800*b^3) - 
      (369499423*d^2*K0^2*M^5*Sqrt[Pi/5]*u^13)/(473064279367680*b^3) - 
      (10787750341*d^4*K0^2*M^5*Sqrt[Pi/5]*u^13)/(473064279367680*b^3) - 
      (669535879*d^6*K0^2*M^5*Sqrt[Pi/5]*u^13)/(48271865241600*b^3) + 
      (224194897*d^8*K0^2*M^5*Sqrt[Pi/5]*u^13)/(4969162598400*b^3) + 
      (10607531321*d^10*K0^2*M^5*Sqrt[Pi/5]*u^13)/(337903056691200*b^3) - 
      (1079953751*d^12*K0^2*M^5*Sqrt[Pi/5]*u^13)/(48271865241600*b^3) - 
      (140888329*d^14*K0^2*M^5*Sqrt[Pi/5]*u^13)/(9654373048320*b^3) - 
      (157418461*d^16*K0^2*M^5*Sqrt[Pi/5]*u^13)/(96543730483200*b^3) + 
      (512671*K1*M^5*Sqrt[Pi/5]*u^13)/(16302340454400*b^3*E^u) + 
      (1889621*d^2*K1*M^5*Sqrt[Pi/5]*u^13)/(3260468090880*b^3*E^u) + 
      (48499007*d^4*K1*M^5*Sqrt[Pi/5]*u^13)/(16302340454400*b^3*E^u) - 
      (426011*d^6*K1*M^5*Sqrt[Pi/5]*u^13)/(211718707200*b^3*E^u) - 
      (77095147*d^8*K1*M^5*Sqrt[Pi/5]*u^13)/(16302340454400*b^3*E^u) + 
      (1245977*d^10*K1*M^5*Sqrt[Pi/5]*u^13)/(1482030950400*b^3*E^u) + 
      (139883*d^12*K1*M^5*Sqrt[Pi/5]*u^13)/(70572902400*b^3*E^u) + 
      (23461*d^14*K1*M^5*Sqrt[Pi/5]*u^13)/(70572902400*b^3*E^u) - 
      (2258044237*K1^2*M^5*Sqrt[Pi/5]*u^13)/(4730642793676800*b^3) - 
      (505942373*d^2*K1^2*M^5*Sqrt[Pi/5]*u^13)/(2365321396838400*b^3) - 
      (47628320219*d^4*K1^2*M^5*Sqrt[Pi/5]*u^13)/(2365321396838400*b^3) - 
      (3876696823*d^6*K1^2*M^5*Sqrt[Pi/5]*u^13)/(337903056691200*b^3) + 
      (803214833*d^8*K1^2*M^5*Sqrt[Pi/5]*u^13)/(21118941043200*b^3) + 
      (9236616791*d^10*K1^2*M^5*Sqrt[Pi/5]*u^13)/(337903056691200*b^3) - 
      (917208821*d^12*K1^2*M^5*Sqrt[Pi/5]*u^13)/(48271865241600*b^3) - 
      (87156413*d^14*K1^2*M^5*Sqrt[Pi/5]*u^13)/(6895980748800*b^3) - 
      (137891203*d^16*K1^2*M^5*Sqrt[Pi/5]*u^13)/(96543730483200*b^3) - 
      (d^2*K0*M^5*Sqrt[Pi/5]*u^14)/(89107200*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/5]*u^14)/(19094400*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/5]*u^14)/(114566400*b^3*E^u) + 
      (29*d^8*K0*M^5*Sqrt[Pi/5]*u^14)/(200491200*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/5]*u^14)/(114566400*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/5]*u^14)/(19094400*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/5]*u^14)/(89107200*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/5]*u^14)/(89107200*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/5]*u^14)/(19094400*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/5]*u^14)/(114566400*b^3*E^u) + 
      (29*d^8*K1*M^5*Sqrt[Pi/5]*u^14)/(200491200*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/5]*u^14)/(114566400*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/5]*u^14)/(19094400*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/5]*u^14)/(89107200*b^3*E^u) - 
      (43499663*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(1182660698419200*b^3) + 
      (62453371*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(53757304473600*b^3) + 
      (195140593*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(34784138188800*b^3) + 
      (422262559*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(84475764172800*b^3) - 
      (624343939*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(42237882086400*b^3) - 
      (720337691*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(84475764172800*b^3) + 
      (85245359*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(12067966310400*b^3) + 
      (49344203*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(12067966310400*b^3) + 
      (10196947*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(24135932620800*b^3) - 
      (413869*K0^2*M^5*Sqrt[Pi/5]*u^15)/(295665174604800*b^3) - 
      (3200111*d^2*K0^2*M^5*Sqrt[Pi/5]*u^15)/(107514608947200*b^3) - 
      (68867699*d^4*K0^2*M^5*Sqrt[Pi/5]*u^15)/(236532139683840*b^3) - 
      (37998563*d^6*K0^2*M^5*Sqrt[Pi/5]*u^15)/(168951528345600*b^3) + 
      (111264007*d^8*K0^2*M^5*Sqrt[Pi/5]*u^15)/(168951528345600*b^3) + 
      (75427567*d^10*K0^2*M^5*Sqrt[Pi/5]*u^15)/(168951528345600*b^3) - 
      (8307253*d^12*K0^2*M^5*Sqrt[Pi/5]*u^15)/(24135932620800*b^3) - 
      (275663*d^14*K0^2*M^5*Sqrt[Pi/5]*u^15)/(1419760742400*b^3) - 
      (468841*d^16*K0^2*M^5*Sqrt[Pi/5]*u^15)/(24135932620800*b^3) - 
      (31963*K1^2*M^5*Sqrt[Pi/5]*u^15)/(22743474969600*b^3) - 
      (33334687*d^2*K1^2*M^5*Sqrt[Pi/5]*u^15)/(1182660698419200*b^3) - 
      (330883549*d^4*K1^2*M^5*Sqrt[Pi/5]*u^15)/(1182660698419200*b^3) - 
      (35625113*d^6*K1^2*M^5*Sqrt[Pi/5]*u^15)/(168951528345600*b^3) + 
      (9644351*d^8*K1^2*M^5*Sqrt[Pi/5]*u^15)/(15359229849600*b^3) + 
      (71604157*d^10*K1^2*M^5*Sqrt[Pi/5]*u^15)/(168951528345600*b^3) - 
      (7929343*d^12*K1^2*M^5*Sqrt[Pi/5]*u^15)/(24135932620800*b^3) - 
      (444859*d^16*K1^2*M^5*Sqrt[Pi/5]*u^15)/(24135932620800*b^3) - 
      (2741*d^14*K1^2*M^5*Sqrt[5*Pi]*u^15)/(74264408064*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/5]*u^16)/(93861960192*b^3) + 
      (877*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(276064588800*b^3) + 
      (323413*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(14079294028800*b^3) + 
      (2281*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(80453108736*b^3) - 
      (96599*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(1564366003200*b^3) - 
      (42989*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(938619601920*b^3) + 
      (157*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(4966241280*b^3) + 
      (3007*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(154717516800*b^3) + 
      (71*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(35286451200*b^3) - 
      (K0^2*M^5*Sqrt[Pi/5]*u^17)/(1971101164032*b^3) - 
      (107*d^4*K0^2*M^5*Sqrt[Pi/5]*u^17)/(492775291008*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/5]*u^17)/(3910915008*b^3) + 
      (67*d^8*K0^2*M^5*Sqrt[Pi/5]*u^17)/(140792940288*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/5]*u^17)/(1852538688*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/5]*u^17)/(3352212864*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/5]*u^17)/(5028319296*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/5]*u^17)/(40226554368*b^3) - 
      (K1^2*M^5*Sqrt[Pi/5]*u^17)/(1971101164032*b^3) - 
      (107*d^4*K1^2*M^5*Sqrt[Pi/5]*u^17)/(492775291008*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/5]*u^17)/(3910915008*b^3) + 
      (67*d^8*K1^2*M^5*Sqrt[Pi/5]*u^17)/(140792940288*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/5]*u^17)/(1852538688*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/5]*u^17)/(3352212864*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/5]*u^17)/(5028319296*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/5]*u^17)/(40226554368*b^3) - 
      (d^2*K0^2*M^5*Sqrt[5*Pi]*u^17)/(246387645504*b^3) - 
      (d^2*K1^2*M^5*Sqrt[5*Pi]*u^17)/(246387645504*b^3))/Pi, 
    ((884760671*K0^2*M^5*Sqrt[Pi/5]*u^3)/(20074070016*b^3) - 
      (20899189*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(1544159232*b^3) - 
      (830288071*d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(6691356672*b^3) + 
      (784961753*d^6*K0^2*M^5*Sqrt[Pi/5]*u^3)/(6691356672*b^3) + 
      (111217261*d^10*K0^2*M^5*Sqrt[Pi/5]*u^3)/(20074070016*b^3) - 
      (7281223*d^12*K0^2*M^5*Sqrt[Pi/5]*u^3)/(20074070016*b^3) + 
      (158777*d^14*K0^2*M^5*Sqrt[Pi/5]*u^3)/(20074070016*b^3) - 
      (90375221*K1^2*M^5*Sqrt[Pi/5]*u^3)/(836419584*b^3) - 
      (87884873*d^2*K1^2*M^5*Sqrt[Pi/5]*u^3)/(1254629376*b^3) + 
      (386422357*d^4*K1^2*M^5*Sqrt[Pi/5]*u^3)/(836419584*b^3) - 
      (3172789*d^6*K1^2*M^5*Sqrt[Pi/5]*u^3)/(11202048*b^3) + 
      (34381*d^12*K1^2*M^5*Sqrt[Pi/5]*u^3)/(119488512*b^3) + 
      (9349*d^14*K1^2*M^5*Sqrt[Pi/5]*u^3)/(209104896*b^3) - 
      (325595*d^8*K0^2*M^5*Sqrt[5*Pi]*u^3)/(56229888*b^3) + 
      (652387*d^8*K1^2*M^5*Sqrt[5*Pi]*u^3)/(2509258752*b^3) - 
      (576305*d^10*K1^2*M^5*Sqrt[5*Pi]*u^3)/(1254629376*b^3) - 
      (198971356811*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(1053888675840*b^3) - 
      (5727329431*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(210777735168*b^3) + 
      (562799951689*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(1053888675840*b^3) - 
      (2342582917*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(10645340160*b^3) - 
      (5531628253*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(50185175040*b^3) - 
      (172619131*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(150555525120*b^3) + 
      (2988649*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(30111105024*b^3) + 
      (79952489*d^10*K0*K1*M^5*Sqrt[5*Pi]*u^4)/(30111105024*b^3) - 
      (626431981027*K0^2*M^5*Sqrt[Pi/5]*u^5)/(4215554703360*b^3) + 
      (10537047853*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(64854687744*b^3) + 
      (35535221923*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/(383232245760*b^3) - 
      (108581080757*d^6*K0^2*M^5*Sqrt[Pi/5]*u^5)/(1405184901120*b^3) - 
      (158619859*d^8*K0^2*M^5*Sqrt[Pi/5]*u^5)/(5147197440*b^3) + 
      (220290509*d^10*K0^2*M^5*Sqrt[Pi/5]*u^5)/(120444420096*b^3) - 
      (225767747*d^12*K0^2*M^5*Sqrt[Pi/5]*u^5)/(602222100480*b^3) + 
      (4558361*d^14*K0^2*M^5*Sqrt[Pi/5]*u^5)/(120444420096*b^3) - 
      (13481318071223*K1^2*M^5*Sqrt[Pi/5]*u^5)/(63233320550400*b^3) + 
      (1535400776093*d^2*K1^2*M^5*Sqrt[Pi/5]*u^5)/(12646664110080*b^3) + 
      (20952697777549*d^4*K1^2*M^5*Sqrt[Pi/5]*u^5)/(63233320550400*b^3) - 
      (32512108351*d^6*K1^2*M^5*Sqrt[Pi/5]*u^5)/(194564063232*b^3) - 
      (5094393816037*d^8*K1^2*M^5*Sqrt[Pi/5]*u^5)/(63233320550400*b^3) + 
      (83405142421*d^10*K1^2*M^5*Sqrt[Pi/5]*u^5)/(9033331507200*b^3) - 
      (10719337351*d^12*K1^2*M^5*Sqrt[Pi/5]*u^5)/(9033331507200*b^3) + 
      (520686833*d^14*K1^2*M^5*Sqrt[Pi/5]*u^5)/(9033331507200*b^3) - 
      (184743128527*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(1437120921600*b^3) - 
      (64596210449*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(15808330137600*b^3) - 
      (8292652867*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(287424184320*b^3) - 
      (399189194623*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(15808330137600*b^3) + 
      (7022688979*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(2258332876800*b^3) - 
      (104749517*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(132843110400*b^3) + 
      (14417339*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(173717913600*b^3) + 
      (2119309177*d^2*K0*K1*M^5*Sqrt[5*Pi]*u^6)/(57484836864*b^3) + 
      (1993829437*K0^2*M^5*Sqrt[Pi/5]*u^7)/(116237721600*b^3) + 
      (17134483913*d^2*K0^2*M^5*Sqrt[Pi/5]*u^7)/(790416506880*b^3) - 
      (13312791047*d^4*K0^2*M^5*Sqrt[Pi/5]*u^7)/(179640115200*b^3) + 
      (4423066597*d^6*K0^2*M^5*Sqrt[Pi/5]*u^7)/(790416506880*b^3) + 
      (68737602391*d^8*K0^2*M^5*Sqrt[Pi/5]*u^7)/(1976041267200*b^3) - 
      (122153393*d^10*K0^2*M^5*Sqrt[Pi/5]*u^7)/(80654745600*b^3) - 
      (133416551*d^12*K0^2*M^5*Sqrt[Pi/5]*u^7)/(40327372800*b^3) - 
      (158773843*d^14*K0^2*M^5*Sqrt[Pi/5]*u^7)/(564583219200*b^3) + 
      (4353578591*K1^2*M^5*Sqrt[Pi/5]*u^7)/(179640115200*b^3) - 
      (6680227*d^2*K1^2*M^5*Sqrt[Pi/5]*u^7)/(8685895680*b^3) - 
      (14560144259*d^4*K1^2*M^5*Sqrt[Pi/5]*u^7)/(282291609600*b^3) + 
      (12024280973*d^6*K1^2*M^5*Sqrt[Pi/5]*u^7)/(1317360844800*b^3) + 
      (6892591291*d^8*K1^2*M^5*Sqrt[Pi/5]*u^7)/(395208253440*b^3) + 
      (124584541*d^10*K1^2*M^5*Sqrt[Pi/5]*u^7)/(51325747200*b^3) - 
      (232793921*d^12*K1^2*M^5*Sqrt[Pi/5]*u^7)/(282291609600*b^3) - 
      (32836669*d^14*K1^2*M^5*Sqrt[Pi/5]*u^7)/(564583219200*b^3) + 
      (3076288469*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(329340211200*b^3) - 
      (15211877311*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(395208253440*b^3) + 
      (2893628911*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(41167526400*b^3) - 
      (62265624353*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(1976041267200*b^3) - 
      (1503311489*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(47048601600*b^3) + 
      (1350562039*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(94097203200*b^3) + 
      (103124317*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(14114580480*b^3) + 
      (37513363*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(56458321920*b^3) + 
      (122302091*K0^2*M^5*Sqrt[Pi/5]*u^9)/(247005158400*b^3) - 
      (69999911*d^2*K0^2*M^5*Sqrt[Pi/5]*u^9)/(4649508864*b^3) - 
      (260520467*d^4*K0^2*M^5*Sqrt[Pi/5]*u^9)/(988020633600*b^3) + 
      (45684575723*d^6*K0^2*M^5*Sqrt[Pi/5]*u^9)/(1976041267200*b^3) + 
      (3412218409*d^8*K0^2*M^5*Sqrt[Pi/5]*u^9)/(494010316800*b^3) - 
      (2901971711*d^10*K0^2*M^5*Sqrt[Pi/5]*u^9)/(282291609600*b^3) - 
      (209553791*d^12*K0^2*M^5*Sqrt[Pi/5]*u^9)/(47048601600*b^3) - 
      (44085799*d^14*K0^2*M^5*Sqrt[Pi/5]*u^9)/(94097203200*b^3) + 
      (430659169*K1^2*M^5*Sqrt[Pi/5]*u^9)/(494010316800*b^3) - 
      (8301910091*d^2*K1^2*M^5*Sqrt[Pi/5]*u^9)/(658680422400*b^3) + 
      (576218107*d^4*K1^2*M^5*Sqrt[Pi/5]*u^9)/(141145804800*b^3) + 
      (56706599*d^6*K1^2*M^5*Sqrt[Pi/5]*u^9)/(4305100800*b^3) + 
      (5212277*d^8*K1^2*M^5*Sqrt[Pi/5]*u^9)/(1260230400*b^3) - 
      (621579451*d^10*K1^2*M^5*Sqrt[Pi/5]*u^9)/(94097203200*b^3) - 
      (391776601*d^12*K1^2*M^5*Sqrt[Pi/5]*u^9)/(141145804800*b^3) - 
      (78156899*d^14*K1^2*M^5*Sqrt[Pi/5]*u^9)/(282291609600*b^3) + 
      (2166320899*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(2964061900800*b^3) + 
      (16652390383*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(2964061900800*b^3) + 
      (2202886739*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(228004761600*b^3) - 
      (3057967817*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(141145804800*b^3) - 
      (765532037*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(109780070400*b^3) + 
      (9810719*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(1186099200*b^3) + 
      (13898189*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(3558297600*b^3) + 
      (190896007*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(423437414400*b^3) + 
      (2102983*K0^2*M^5*Sqrt[Pi/5]*u^11)/(148203095040*b^3) - 
      (74315369*d^2*K0^2*M^5*Sqrt[Pi/5]*u^11)/(92626934400*b^3) - 
      (983191751*d^4*K0^2*M^5*Sqrt[Pi/5]*u^11)/(741015475200*b^3) + 
      (1284053*d^6*K0^2*M^5*Sqrt[Pi/5]*u^11)/(605404800*b^3) + 
      (160511453*d^8*K0^2*M^5*Sqrt[Pi/5]*u^11)/(82335052800*b^3) - 
      (1235959*d^10*K0^2*M^5*Sqrt[Pi/5]*u^11)/(1102701600*b^3) - 
      (11222689*d^12*K0^2*M^5*Sqrt[Pi/5]*u^11)/(15122764800*b^3) - 
      (612571*d^14*K0^2*M^5*Sqrt[Pi/5]*u^11)/(6616209600*b^3) + 
      (1451929*K1^2*M^5*Sqrt[Pi/5]*u^11)/(74101547520*b^3) - 
      (182973979*d^2*K1^2*M^5*Sqrt[Pi/5]*u^11)/(247005158400*b^3) - 
      (66614923*d^4*K1^2*M^5*Sqrt[Pi/5]*u^11)/(61751289600*b^3) + 
      (1394649083*d^6*K1^2*M^5*Sqrt[Pi/5]*u^11)/(741015475200*b^3) + 
      (23445757*d^8*K1^2*M^5*Sqrt[Pi/5]*u^11)/(14820309504*b^3) - 
      (20826761*d^10*K1^2*M^5*Sqrt[Pi/5]*u^11)/(21171870720*b^3) - 
      (801419*d^12*K1^2*M^5*Sqrt[Pi/5]*u^11)/(1323241920*b^3) - 
      (175949*d^14*K1^2*M^5*Sqrt[Pi/5]*u^11)/(2352430080*b^3) + 
      (233473*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(21794572800*b^3) + 
      (5362783*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(41167526400*b^3) + 
      (63964651*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(123502579200*b^3) - 
      (36272557*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(74101547520*b^3) - 
      (290045477*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(370507737600*b^3) + 
      (1370849*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(4811788800*b^3) + 
      (15376213*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(52929676800*b^3) + 
      (671017*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(17643225600*b^3) + 
      (1727*K0^2*M^5*Sqrt[Pi/5]*u^13)/(22455014400*b^3) - 
      (1121453*d^2*K0^2*M^5*Sqrt[Pi/5]*u^13)/(148203095040*b^3) - 
      (17971013*d^4*K0^2*M^5*Sqrt[Pi/5]*u^13)/(741015475200*b^3) + 
      (1858159*d^6*K0^2*M^5*Sqrt[Pi/5]*u^13)/(148203095040*b^3) + 
      (38930909*d^8*K0^2*M^5*Sqrt[Pi/5]*u^13)/(741015475200*b^3) - 
      (1170661*d^10*K0^2*M^5*Sqrt[Pi/5]*u^13)/(105859353600*b^3) - 
      (413341*d^12*K0^2*M^5*Sqrt[Pi/5]*u^13)/(21171870720*b^3) - 
      (4481*d^14*K0^2*M^5*Sqrt[Pi/5]*u^13)/(1628605440*b^3) + 
      (66109*K1^2*M^5*Sqrt[Pi/5]*u^13)/(741015475200*b^3) - 
      (318727*d^2*K1^2*M^5*Sqrt[Pi/5]*u^13)/(43589145600*b^3) - 
      (1522949*d^4*K1^2*M^5*Sqrt[Pi/5]*u^13)/(67365043200*b^3) + 
      (8873749*d^6*K1^2*M^5*Sqrt[Pi/5]*u^13)/(741015475200*b^3) + 
      (1463263*d^8*K1^2*M^5*Sqrt[Pi/5]*u^13)/(29640619008*b^3) - 
      (1138019*d^10*K1^2*M^5*Sqrt[Pi/5]*u^13)/(105859353600*b^3) - 
      (175297*d^12*K1^2*M^5*Sqrt[Pi/5]*u^13)/(9623577600*b^3) - 
      (269519*d^14*K1^2*M^5*Sqrt[Pi/5]*u^13)/(105859353600*b^3) + 
      (4559*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(185253868800*b^3) + 
      (95839*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(185253868800*b^3) + 
      (17593*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(5292967680*b^3) - 
      (5927*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(5292967680*b^3) - 
      (1192531*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(185253868800*b^3) + 
      (659*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(1058593536*b^3) + 
      (23381*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(8821612800*b^3) + 
      (11071*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(26464838400*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/5]*u^15)/(133660800*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/5]*u^15)/(28641600*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/5]*u^15)/(171849600*b^3) + 
      (29*d^8*K0^2*M^5*Sqrt[Pi/5]*u^15)/(300736800*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/5]*u^15)/(171849600*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/5]*u^15)/(28641600*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/5]*u^15)/(133660800*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/5]*u^15)/(133660800*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/5]*u^15)/(28641600*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/5]*u^15)/(171849600*b^3) + 
      (29*d^8*K1^2*M^5*Sqrt[Pi/5]*u^15)/(300736800*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/5]*u^15)/(171849600*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/5]*u^15)/(28641600*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/5]*u^15)/(133660800*b^3))/Pi, 
    ((69423617*K1*M^5*Sqrt[Pi/5]*u)/(993248256*b^3*E^u) - 
      (437531*d^2*K1*M^5*Sqrt[Pi/5]*u)/(14936064*b^3*E^u) - 
      (639660361*d^4*K1*M^5*Sqrt[Pi/5]*u)/(3972993024*b^3*E^u) - 
      (598497*d^8*K1*M^5*Sqrt[Pi/5]*u)/(101871616*b^3*E^u) - 
      (2044219*d^10*K1*M^5*Sqrt[Pi/5]*u)/(662165504*b^3*E^u) + 
      (141311*d^12*K1*M^5*Sqrt[Pi/5]*u)/(189190144*b^3*E^u) - 
      (1689*d^14*K1*M^5*Sqrt[Pi/5]*u)/(189190144*b^3*E^u) - 
      (201*d^16*K1*M^5*Sqrt[Pi/5]*u)/(17199104*b^3*E^u) + 
      (34071347*d^6*K1*M^5*Sqrt[5*Pi]*u)/(1324331008*b^3*E^u) + 
      (32335059*K0*M^5*Sqrt[Pi/5]*u^2)/(662165504*b^3*E^u) - 
      (26835251*d^2*K0*M^5*Sqrt[Pi/5]*u^2)/(233705472*b^3*E^u) + 
      (5029273*d^4*K0*M^5*Sqrt[Pi/5]*u^2)/(55566336*b^3*E^u) - 
      (14210923*d^6*K0*M^5*Sqrt[Pi/5]*u^2)/(378380288*b^3*E^u) + 
      (53236363*d^8*K0*M^5*Sqrt[Pi/5]*u^2)/(2648662016*b^3*E^u) - 
      (33912917*d^10*K0*M^5*Sqrt[Pi/5]*u^2)/(3972993024*b^3*E^u) + 
      (1791061*d^12*K0*M^5*Sqrt[Pi/5]*u^2)/(1135140864*b^3*E^u) - 
      (37093*d^14*K0*M^5*Sqrt[Pi/5]*u^2)/(378380288*b^3*E^u) - 
      (89*d^16*K0*M^5*Sqrt[Pi/5]*u^2)/(34398208*b^3*E^u) + 
      (69423617*K1*M^5*Sqrt[Pi/5]*u^2)/(993248256*b^3*E^u) - 
      (437531*d^2*K1*M^5*Sqrt[Pi/5]*u^2)/(14936064*b^3*E^u) - 
      (639660361*d^4*K1*M^5*Sqrt[Pi/5]*u^2)/(3972993024*b^3*E^u) - 
      (598497*d^8*K1*M^5*Sqrt[Pi/5]*u^2)/(101871616*b^3*E^u) - 
      (2044219*d^10*K1*M^5*Sqrt[Pi/5]*u^2)/(662165504*b^3*E^u) + 
      (141311*d^12*K1*M^5*Sqrt[Pi/5]*u^2)/(189190144*b^3*E^u) - 
      (1689*d^14*K1*M^5*Sqrt[Pi/5]*u^2)/(189190144*b^3*E^u) - 
      (201*d^16*K1*M^5*Sqrt[Pi/5]*u^2)/(17199104*b^3*E^u) + 
      (34071347*d^6*K1*M^5*Sqrt[5*Pi]*u^2)/(1324331008*b^3*E^u) + 
      (4409061630893*K0*M^5*Sqrt[Pi/5]*u^3)/(143170776612864*b^3*E^u) - 
      (15502781552213*d^2*K0*M^5*Sqrt[Pi/5]*u^3)/(357926941532160*b^3*E^u) + 
      (61265388763*d^4*K0*M^5*Sqrt[Pi/5]*u^3)/(9717473525760*b^3*E^u) - 
      (1214935100653*d^6*K0*M^5*Sqrt[Pi/5]*u^3)/(97616438599680*b^3*E^u) + 
      (57269205595571*d^8*K0*M^5*Sqrt[Pi/5]*u^3)/(2147561649192960*b^3*E^u) - 
      (3410839836281*d^10*K0*M^5*Sqrt[Pi/5]*u^3)/(357926941532160*b^3*E^u) + 
      (2705208763*d^12*K0*M^5*Sqrt[Pi/5]*u^3)/(1668657070080*b^3*E^u) - 
      (37093*d^14*K0*M^5*Sqrt[Pi/5]*u^3)/(378380288*b^3*E^u) - 
      (89*d^16*K0*M^5*Sqrt[Pi/5]*u^3)/(34398208*b^3*E^u) - 
      (568788583967*K0^2*M^5*Sqrt[Pi/5]*u^3)/(32546758852608*b^3) + 
      (2853535738303*d^2*K0^2*M^5*Sqrt[Pi/5]*u^3)/(32546758852608*b^3) - 
      (129235931921*d^4*K0^2*M^5*Sqrt[Pi/5]*u^3)/(1162384244736*b^3) + 
      (105588826591*d^6*K0^2*M^5*Sqrt[Pi/5]*u^3)/(3487152734208*b^3) + 
      (439204573469*d^8*K0^2*M^5*Sqrt[Pi/5]*u^3)/(48820138278912*b^3) + 
      (13328538131*d^10*K0^2*M^5*Sqrt[Pi/5]*u^3)/(5424459808768*b^3) + 
      (101279977*d^14*K0^2*M^5*Sqrt[Pi/5]*u^3)/(1162384244736*b^3) - 
      (382303301*d^16*K0^2*M^5*Sqrt[Pi/5]*u^3)/(97640276557824*b^3) + 
      (62419807469*K1*M^5*Sqrt[Pi/5]*u^3)/(834328535040*b^3*E^u) - 
      (18502612551*d^2*K1*M^5*Sqrt[Pi/5]*u^3)/(185406341120*b^3*E^u) - 
      (18485244977*d^4*K1*M^5*Sqrt[Pi/5]*u^3)/(3337314140160*b^3*E^u) + 
      (1168421911*d^6*K1*M^5*Sqrt[Pi/5]*u^3)/(1112438046720*b^3*E^u) + 
      (46576655339*d^8*K1*M^5*Sqrt[Pi/5]*u^3)/(1112438046720*b^3*E^u) - 
      (506049737*d^10*K1*M^5*Sqrt[Pi/5]*u^3)/(34054225920*b^3*E^u) + 
      (254892161*d^12*K1*M^5*Sqrt[Pi/5]*u^3)/(95351832576*b^3*E^u) - 
      (86977*d^14*K1*M^5*Sqrt[Pi/5]*u^3)/(412778496*b^3*E^u) - 
      (907*d^16*K1*M^5*Sqrt[Pi/5]*u^3)/(412778496*b^3*E^u) + 
      (577331038913*K1^2*M^5*Sqrt[Pi/5]*u^3)/(8136689713152*b^3) + 
      (1018865120599*d^4*K1^2*M^5*Sqrt[Pi/5]*u^3)/(6102517284864*b^3) - 
      (53293471321*d^8*K1^2*M^5*Sqrt[Pi/5]*u^3)/(4068344856576*b^3) + 
      (2803498259*d^12*K1^2*M^5*Sqrt[Pi/5]*u^3)/(6102517284864*b^3) - 
      (646134059*d^14*K1^2*M^5*Sqrt[Pi/5]*u^3)/(6102517284864*b^3) - 
      (1109217*d^16*K1^2*M^5*Sqrt[Pi/5]*u^3)/(208633069568*b^3) - 
      (71372533*d^12*K0^2*M^5*Sqrt[5*Pi]*u^3)/(428246827008*b^3) + 
      (140297*d^18*K0^2*M^5*Sqrt[5*Pi]*u^3)/(10848919617536*b^3) - 
      (135409797925*d^2*K1^2*M^5*Sqrt[5*Pi]*u^3)/(3487152734208*b^3) - 
      (1027870589*d^6*K1^2*M^5*Sqrt[5*Pi]*u^3)/(156474802176*b^3) + 
      (4486933987*d^10*K1^2*M^5*Sqrt[5*Pi]*u^3)/(12205034569728*b^3) + 
      (448829*d^18*K1^2*M^5*Sqrt[5*Pi]*u^3)/(2712229904384*b^3) + 
      (33649474291171*K0*M^5*Sqrt[Pi/5]*u^4)/(715853883064320*b^3*E^u) - 
      (652298206349*d^2*K0*M^5*Sqrt[Pi/5]*u^4)/(12783105054720*b^3*E^u) - 
      (3586522575781*d^4*K0*M^5*Sqrt[Pi/5]*u^4)/(165197049937920*b^3*E^u) + 
      (275164127353*d^6*K0*M^5*Sqrt[Pi/5]*u^4)/(195232877199360*b^3*E^u) + 
      (69637480123037*d^8*K0*M^5*Sqrt[Pi/5]*u^4)/(2147561649192960*b^3*E^u) - 
      (818956870451*d^10*K0*M^5*Sqrt[Pi/5]*u^4)/(89481735383040*b^3*E^u) + 
      (138622661*d^12*K0*M^5*Sqrt[Pi/5]*u^4)/(128358236160*b^3*E^u) - 
      (529*d^14*K0*M^5*Sqrt[Pi/5]*u^4)/(12140544*b^3*E^u) + 
      (659*d^16*K0*M^5*Sqrt[Pi/5]*u^4)/(51597312*b^3*E^u) + 
      (268611708383041*K1*M^5*Sqrt[Pi/5]*u^4)/(4331216771481600*b^3*E^u) - 
      (15217708150451923*d^2*K1*M^5*Sqrt[Pi/5]*u^4)/(2061659183225241600*b^3*
        E^u) - (21639902892939659*d^4*K1*M^5*Sqrt[Pi/5]*u^4)/
       (158589167940403200*b^3*E^u) + (10682483586856031*d^6*K1*M^5*
        Sqrt[Pi/5]*u^4)/(294522740460748800*b^3*E^u) + 
      (119784125985255989*d^8*K1*M^5*Sqrt[Pi/5]*u^4)/(2061659183225241600*b^3*
        E^u) - (1432865211956677*d^10*K1*M^5*Sqrt[Pi/5]*u^4)/
       (98174246820249600*b^3*E^u) + (102447721463*d^12*K1*M^5*Sqrt[Pi/5]*
        u^4)/(45768879636480*b^3*E^u) - (68974511*d^14*K1*M^5*Sqrt[Pi/5]*u^4)/
       (339028738048*b^3*E^u) + (5235499*d^16*K1*M^5*Sqrt[Pi/5]*u^4)/
       (1017086214144*b^3*E^u) + (671159794582789*K0*K1*M^5*Sqrt[Pi/5]*u^4)/
       (5126114519285760*b^3) - (1288650412409621*d^2*K0*K1*M^5*Sqrt[Pi/5]*
        u^4)/(5126114519285760*b^3) + (24863430475817*d^4*K0*K1*M^5*
        Sqrt[Pi/5]*u^4)/(256305725964288*b^3) + 
      (19654250919973*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(427176209940480*b^3) - 
      (4103003490673*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(122050345697280*b^3) + 
      (6519220276937*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(512611451928576*b^3) - 
      (2377477094263*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(1281528629821440*b^3) + 
      (15309676073*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(67448875253760*b^3) - 
      (7457547079*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^4)/(244100691394560*b^3) + 
      (794245*d^18*K0*K1*M^5*Sqrt[5*Pi]*u^4)/(2569480962048*b^3) + 
      (15643588478077607*K0*M^5*Sqrt[Pi/5]*u^5)/(749694248445542400*b^3*
        E^u) - (38298152615237803*d^2*K0*M^5*Sqrt[Pi/5]*u^5)/
       (4123318366450483200*b^3*E^u) - (52325237582927297*d^4*K0*M^5*
        Sqrt[Pi/5]*u^5)/(4123318366450483200*b^3*E^u) - 
      (135291385042632943*d^6*K0*M^5*Sqrt[Pi/5]*u^5)/(4123318366450483200*b^3*
        E^u) + (36519620387221*d^8*K0*M^5*Sqrt[Pi/5]*u^5)/
       (1029799791820800*b^3*E^u) - (489689976185339*d^10*K0*M^5*Sqrt[Pi/5]*
        u^5)/(1374439455483494400*b^3*E^u) + 
      (34045259*d^14*K0*M^5*Sqrt[Pi/5]*u^5)/(321185120256*b^3*E^u) + 
      (170990929*d^16*K0*M^5*Sqrt[Pi/5]*u^5)/(12205034569728*b^3*E^u) + 
      (366776975582663*K0^2*M^5*Sqrt[Pi/5]*u^5)/(20504458077143040*b^3) - 
      (1557909070925827*d^2*K0^2*M^5*Sqrt[Pi/5]*u^5)/(20504458077143040*
        b^3) + (88300075466287*d^4*K0^2*M^5*Sqrt[Pi/5]*u^5)/
       (1025222903857152*b^3) - (7145671756243*d^6*K0^2*M^5*Sqrt[Pi/5]*u^5)/
       (569568279920640*b^3) - (1022890593499*d^8*K0^2*M^5*Sqrt[Pi/5]*u^5)/
       (54244598087680*b^3) + (7060304017159*d^10*K0^2*M^5*Sqrt[Pi/5]*u^5)/
       (2050445807714304*b^3) - (622582645961*d^12*K0^2*M^5*Sqrt[Pi/5]*u^5)/
       (5126114519285760*b^3) + (288587158129*d^14*K0^2*M^5*Sqrt[Pi/5]*u^5)/
       (5126114519285760*b^3) - (12015393133*d^16*K0^2*M^5*Sqrt[Pi/5]*u^5)/
       (976402765578240*b^3) + (44832679128253*K1*M^5*Sqrt[Pi/5]*u^5)/
       (1595711442124800*b^3*E^u) - (65343007205231443*d^2*K1*M^5*Sqrt[Pi/5]*
        u^5)/(2061659183225241600*b^3*E^u) + 
      (921468778704421*d^4*K1*M^5*Sqrt[Pi/5]*u^5)/(158589167940403200*b^3*
        E^u) - (65185582546712263*d^6*K1*M^5*Sqrt[Pi/5]*u^5)/
       (2061659183225241600*b^3*E^u) + (65588754824593829*d^8*K1*M^5*
        Sqrt[Pi/5]*u^5)/(2061659183225241600*b^3*E^u) - 
      (214014144373957*d^10*K1*M^5*Sqrt[Pi/5]*u^5)/(98174246820249600*b^3*
        E^u) - (7878345401*d^12*K1*M^5*Sqrt[Pi/5]*u^5)/
       (45768879636480*b^3*E^u) - (729204899*d^14*K1*M^5*Sqrt[Pi/5]*u^5)/
       (15256293212160*b^3*E^u) - (113682059*d^16*K1*M^5*Sqrt[Pi/5]*u^5)/
       (15256293212160*b^3*E^u) - (999912151915861*K1^2*M^5*Sqrt[Pi/5]*u^5)/
       (55204310207692800*b^3) - (187038827738765609*d^2*K1^2*M^5*Sqrt[Pi/5]*
        u^5)/(2152968098100019200*b^3) + (93743983629605713*d^4*K1^2*M^5*
        Sqrt[Pi/5]*u^5)/(538242024525004800*b^3) - 
      (10768421841451*d^6*K1^2*M^5*Sqrt[Pi/5]*u^5)/(1708704839761920*b^3) - 
      (78688330844349077*d^8*K1^2*M^5*Sqrt[Pi/5]*u^5)/
       (1076484049050009600*b^3) + (132871409208103*d^10*K1^2*M^5*Sqrt[Pi/5]*
        u^5)/(11331411042631680*b^3) - (18675967031641*d^12*K1^2*M^5*
        Sqrt[Pi/5]*u^5)/(10553765186764800*b^3) + 
      (5753449955009*d^14*K1^2*M^5*Sqrt[Pi/5]*u^5)/(19934889797222400*b^3) - 
      (4192399737191*d^16*K1^2*M^5*Sqrt[Pi/5]*u^5)/(165612930623078400*b^3) + 
      (4440692211*d^18*K1^2*M^5*Sqrt[Pi/5]*u^5)/(5315970612592640*b^3) - 
      (33412809421*d^12*K0*M^5*Sqrt[5*Pi]*u^5)/(128152862982144*b^3*E^u) + 
      (24149753*d^18*K0^2*M^5*Sqrt[5*Pi]*u^5)/(195280553115648*b^3) + 
      (61774967766551917*K0*M^5*Sqrt[Pi/5]*u^6)/(8246636732900966400*b^3*
        E^u) - (129488204393058283*d^2*K0*M^5*Sqrt[Pi/5]*u^6)/
       (4123318366450483200*b^3*E^u) + (70453735505952863*d^4*K0*M^5*
        Sqrt[Pi/5]*u^6)/(4123318366450483200*b^3*E^u) + 
      (8095024783087171*d^6*K0*M^5*Sqrt[Pi/5]*u^6)/(152715495053721600*b^3*
        E^u) - (24461183417219993*d^8*K0*M^5*Sqrt[Pi/5]*u^6)/
       (343609863870873600*b^3*E^u) + (1778194567325639*d^10*K0*M^5*
        Sqrt[Pi/5]*u^6)/(72338918709657600*b^3*E^u) + 
      (588607402121*d^12*K0*M^5*Sqrt[Pi/5]*u^6)/(213588104970240*b^3*E^u) - 
      (21938056633*d^14*K0*M^5*Sqrt[Pi/5]*u^6)/(10170862141440*b^3*E^u) - 
      (10520465003*d^16*K0*M^5*Sqrt[Pi/5]*u^6)/(61025172848640*b^3*E^u) + 
      (120806918756270897*K1*M^5*Sqrt[Pi/5]*u^6)/(16493273465801932800*b^3*
        E^u) - (11549742611923177*d^2*K1*M^5*Sqrt[Pi/5]*u^6)/
       (196348493640499200*b^3*E^u) + (81323609289919597*d^4*K1*M^5*
        Sqrt[Pi/5]*u^6)/(1030829591612620800*b^3*E^u) + 
      (4575093884236223*d^6*K1*M^5*Sqrt[Pi/5]*u^6)/(824663673290096640*b^3*
        E^u) - (4913458121247419*d^8*K1*M^5*Sqrt[Pi/5]*u^6)/
       (101810330035814400*b^3*E^u) + (55091216337047489*d^10*K1*M^5*
        Sqrt[Pi/5]*u^6)/(4123318366450483200*b^3*E^u) + 
      (14452517985523*d^12*K1*M^5*Sqrt[Pi/5]*u^6)/(4805732361830400*b^3*
        E^u) - (12811308869*d^14*K1*M^5*Sqrt[Pi/5]*u^6)/
       (13076822753280*b^3*E^u) - (3601051921*d^16*K1*M^5*Sqrt[Pi/5]*u^6)/
       (52307291013120*b^3*E^u) - (18745626301761467*K0*K1*M^5*Sqrt[Pi/5]*
        u^6)/(179414008175001600*b^3) + (893528847383297*d^2*K0*K1*M^5*
        Sqrt[Pi/5]*u^6)/(31661295560294400*b^3) + 
      (28419927694599787*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^6)/
       (134560506131251200*b^3) - (2248333998551*d^6*K0*K1*M^5*Sqrt[Pi/5]*
        u^6)/(26153645506560*b^3) - (1090915335725891*d^8*K0*K1*M^5*
        Sqrt[Pi/5]*u^6)/(20701616327884800*b^3) + 
      (12497610143233*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(2832852760657920*b^3) - 
      (39072672698483*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^6)/(44853502043750400*
        b^3) + (9210845438239*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^6)/
       (44853502043750400*b^3) - (15340542148937*d^16*K0*K1*M^5*Sqrt[Pi/5]*
        u^6)/(538242024525004800*b^3) + (4239397331*d^18*K0*K1*M^5*Sqrt[Pi/5]*
        u^6)/(2760215510384640*b^3) - (9739399856777543*K0*M^5*Sqrt[Pi/5]*
        u^7)/(687219727741747200*b^3*E^u) + 
      (10670557985972257*d^2*K0*M^5*Sqrt[Pi/5]*u^7)/(329865469316038656*b^3*
        E^u) - (381399324928959709*d^4*K0*M^5*Sqrt[Pi/5]*u^7)/
       (8246636732900966400*b^3*E^u) + (28112638428040951*d^6*K0*M^5*
        Sqrt[Pi/5]*u^7)/(1178090961842995200*b^3*E^u) + 
      (38602342148534243*d^8*K0*M^5*Sqrt[Pi/5]*u^7)/(916292970322329600*b^3*
        E^u) - (49882464498131899*d^10*K0*M^5*Sqrt[Pi/5]*u^7)/
       (1178090961842995200*b^3*E^u) - (7389588597499*d^12*K0*M^5*Sqrt[Pi/5]*
        u^7)/(19222929447321600*b^3*E^u) + 
      (47372297543*d^14*K0*M^5*Sqrt[Pi/5]*u^7)/(10769148149760*b^3*E^u) + 
      (880155869*d^16*K0*M^5*Sqrt[Pi/5]*u^7)/(2153829629952*b^3*E^u) - 
      (1076626378740197*K0^2*M^5*Sqrt[Pi/5]*u^7)/(44853502043750400*b^3) + 
      (7385025242032883*d^2*K0^2*M^5*Sqrt[Pi/5]*u^7)/(269121012262502400*
        b^3) + (27479143269913*d^4*K0^2*M^5*Sqrt[Pi/5]*u^7)/
       (134560506131251200*b^3) + (11238321979487*d^6*K0^2*M^5*Sqrt[Pi/5]*
        u^7)/(1281528629821440*b^3) - (44479455385117*d^8*K0^2*M^5*Sqrt[Pi/5]*
        u^7)/(10350808163942400*b^3) - (144685207628099*d^10*K0^2*M^5*
        Sqrt[Pi/5]*u^7)/(13456050613125120*b^3) + 
      (24302124932731*d^12*K0^2*M^5*Sqrt[Pi/5]*u^7)/(14951167347916800*b^3) + 
      (46994603089771*d^14*K0^2*M^5*Sqrt[Pi/5]*u^7)/(44853502043750400*b^3) - 
      (73583606323*d^16*K0^2*M^5*Sqrt[Pi/5]*u^7)/(3058193321164800*b^3) - 
      (202225948009*d^18*K0^2*M^5*Sqrt[Pi/5]*u^7)/(17941400817500160*b^3) - 
      (79830139086898411*K1*M^5*Sqrt[Pi/5]*u^7)/(7068545771057971200*b^3*
        E^u) + (456578509155492863*d^2*K1*M^5*Sqrt[Pi/5]*u^7)/
       (12369955099351449600*b^3*E^u) - (473268975651819199*d^4*K1*M^5*
        Sqrt[Pi/5]*u^7)/(6184977549675724800*b^3*E^u) + 
      (762522407581939919*d^6*K1*M^5*Sqrt[Pi/5]*u^7)/(12369955099351449600*
        b^3*E^u) + (509049195886536667*d^8*K1*M^5*Sqrt[Pi/5]*u^7)/
       (24739910198702899200*b^3*E^u) - (100107674639849*d^10*K1*M^5*
        Sqrt[Pi/5]*u^7)/(2994421471641600*b^3*E^u) - 
      (2379420450191*d^12*K1*M^5*Sqrt[Pi/5]*u^7)/(2402866180915200*b^3*E^u) + 
      (260647397299*d^14*K1*M^5*Sqrt[Pi/5]*u^7)/(91537759272960*b^3*E^u) + 
      (94325064737*d^16*K1*M^5*Sqrt[Pi/5]*u^7)/(366151037091840*b^3*E^u) - 
      (209903444807753*K1^2*M^5*Sqrt[Pi/5]*u^7)/(8970700408750080*b^3) + 
      (12123991397807837*d^2*K1^2*M^5*Sqrt[Pi/5]*u^7)/
       (269121012262502400*b^3) - (107585451500803*d^4*K1^2*M^5*Sqrt[Pi/5]*
        u^7)/(4983722449305600*b^3) - (30123900942929*d^6*K1^2*M^5*Sqrt[Pi/5]*
        u^7)/(19222929447321600*b^3) + (32865056570279*d^8*K1^2*M^5*
        Sqrt[Pi/5]*u^7)/(7082131901644800*b^3) - 
      (63320250229843*d^10*K1^2*M^5*Sqrt[Pi/5]*u^7)/(22426751021875200*b^3) - 
      (78781084745131*d^12*K1^2*M^5*Sqrt[Pi/5]*u^7)/(134560506131251200*
        b^3) + (36980467304831*d^14*K1^2*M^5*Sqrt[Pi/5]*u^7)/
       (134560506131251200*b^3) - (5168359289*d^16*K1^2*M^5*Sqrt[Pi/5]*u^7)/
       (2691210122625024*b^3) - (6925160521*d^18*K1^2*M^5*Sqrt[Pi/5]*u^7)/
       (4140323265576960*b^3) - (66934486109842613*K0*M^5*Sqrt[Pi/5]*u^8)/
       (4947982039740579840*b^3*E^u) + (107069486184241409*d^2*K0*M^5*
        Sqrt[Pi/5]*u^8)/(24739910198702899200*b^3*E^u) + 
      (1301080278984783691*d^4*K0*M^5*Sqrt[Pi/5]*u^8)/(24739910198702899200*
        b^3*E^u) - (1356600791566426591*d^6*K0*M^5*Sqrt[Pi/5]*u^8)/
       (24739910198702899200*b^3*E^u) - (55794587287097003*d^8*K0*M^5*
        Sqrt[Pi/5]*u^8)/(4947982039740579840*b^3*E^u) + 
      (252712614890723033*d^10*K0*M^5*Sqrt[Pi/5]*u^8)/
       (8246636732900966400*b^3*E^u) - (53912236244969*d^12*K0*M^5*Sqrt[Pi/5]*
        u^8)/(19222929447321600*b^3*E^u) - 
      (853489970419*d^14*K0*M^5*Sqrt[Pi/5]*u^8)/(183075518545920*b^3*E^u) - 
      (6980695903*d^16*K0*M^5*Sqrt[Pi/5]*u^8)/(15256293212160*b^3*E^u) - 
      (103164932787913121*K1*M^5*Sqrt[Pi/5]*u^8)/(6184977549675724800*b^3*
        E^u) + (42634149310681447*d^2*K1*M^5*Sqrt[Pi/5]*u^8)/
       (2278675939354214400*b^3*E^u) + (3377870366014101091*d^4*K1*M^5*
        Sqrt[Pi/5]*u^8)/(86589685695460147200*b^3*E^u) - 
      (1222834709970435871*d^6*K1*M^5*Sqrt[Pi/5]*u^8)/(21647421423865036800*
        b^3*E^u) - (41541298412713*d^8*K1*M^5*Sqrt[Pi/5]*u^8)/
       (7863925682995200*b^3*E^u) + (2581420706441029*d^10*K1*M^5*Sqrt[Pi/5]*
        u^8)/(98174246820249600*b^3*E^u) - 
      (2310313720237*d^12*K1*M^5*Sqrt[Pi/5]*u^8)/(1373066389094400*b^3*E^u) - 
      (11898421169*d^14*K1*M^5*Sqrt[Pi/5]*u^8)/(3365358796800*b^3*E^u) - 
      (157957377443*d^16*K1*M^5*Sqrt[Pi/5]*u^8)/(457688796364800*b^3*E^u) - 
      (6371516623*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(17132735692800*b^3) + 
      (881195148473447*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(19222929447321600*
        b^3) - (473937924671*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^8)/
       (9241793003520*b^3) - (6677755601897*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^8)/
       (171633298636800*b^3) + (1285351971945361*d^8*K0*K1*M^5*Sqrt[Pi/5]*
        u^8)/(33640126532812800*b^3) + (1110937635165401*d^10*K0*K1*M^5*
        Sqrt[Pi/5]*u^8)/(67280253065625600*b^3) - 
      (33222227575049*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(4205015816601600*b^3) - 
      (37381911621191*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^8)/(16820063266406400*
        b^3) + (2044709367581*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^8)/
       (22426751021875200*b^3) + (76137970787*d^18*K0*K1*M^5*Sqrt[Pi/5]*u^8)/
       (2446554656931840*b^3) + (2743405469960291*K0*M^5*Sqrt[Pi/5]*u^9)/
       (1455288835217817600*b^3*E^u) + (146977383642442733*d^2*K0*M^5*
        Sqrt[Pi/5]*u^9)/(6660745053496934400*b^3*E^u) - 
      (203697079623715211*d^4*K0*M^5*Sqrt[Pi/5]*u^9)/(4557351878708428800*b^3*
        E^u) + (811979693872573*d^6*K0*M^5*Sqrt[Pi/5]*u^9)/
       (42095131597209600*b^3*E^u) + (23972945976258401*d^8*K0*M^5*Sqrt[Pi/5]*
        u^9)/(3092488774837862400*b^3*E^u) - 
      (1493205488488907*d^10*K0*M^5*Sqrt[Pi/5]*u^9)/(117809096184299520*b^3*
        E^u) + (30007624209137*d^12*K0*M^5*Sqrt[Pi/5]*u^9)/
       (9611464723660800*b^3*E^u) + (193550810669*d^14*K0*M^5*Sqrt[Pi/5]*u^9)/
       (65384113766400*b^3*E^u) + (271313233927*d^16*K0*M^5*Sqrt[Pi/5]*u^9)/
       (915377592729600*b^3*E^u) + (156527996357*K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (2587702040985600*b^3) + (9811135161413*d^2*K0^2*M^5*Sqrt[Pi/5]*u^9)/
       (134560506131251200*b^3) + (262341875254111*d^4*K0^2*M^5*Sqrt[Pi/5]*
        u^9)/(33640126532812800*b^3) + (301827185089*d^6*K0^2*M^5*Sqrt[Pi/5]*
        u^9)/(123223906713600*b^3) - (668398564159933*d^8*K0^2*M^5*Sqrt[Pi/5]*
        u^9)/(33640126532812800*b^3) + (92488229268959*d^10*K0^2*M^5*
        Sqrt[Pi/5]*u^9)/(67280253065625600*b^3) + 
      (47123873859173*d^12*K0^2*M^5*Sqrt[Pi/5]*u^9)/(6728025306562560*b^3) + 
      (43051581413833*d^14*K0^2*M^5*Sqrt[Pi/5]*u^9)/(33640126532812800*b^3) - 
      (388917525389*d^16*K0^2*M^5*Sqrt[Pi/5]*u^9)/(2803343877734400*b^3) - 
      (862268324783*d^18*K0^2*M^5*Sqrt[Pi/5]*u^9)/(26912101226250240*b^3) + 
      (112666524890790077*K1*M^5*Sqrt[Pi/5]*u^9)/(69271748556368117760*b^3*
        E^u) + (6130416011300437*d^2*K1*M^5*Sqrt[Pi/5]*u^9)/
       (317178335880806400*b^3*E^u) - (64833940401194047*d^4*K1*M^5*
        Sqrt[Pi/5]*u^9)/(1574357921735639040*b^3*E^u) + 
      (1722410119571581079*d^6*K1*M^5*Sqrt[Pi/5]*u^9)/(86589685695460147200*
        b^3*E^u) + (53038713532277659*d^8*K1*M^5*Sqrt[Pi/5]*u^9)/
       (8246636732900966400*b^3*E^u) - (19896756641005229*d^10*K1*M^5*
        Sqrt[Pi/5]*u^9)/(1767136442764492800*b^3*E^u) + 
      (23608940234083*d^12*K1*M^5*Sqrt[Pi/5]*u^9)/(9611464723660800*b^3*
        E^u) + (59275411519*d^14*K1*M^5*Sqrt[Pi/5]*u^9)/
       (24088884019200*b^3*E^u) + (1350437199599*d^16*K1*M^5*Sqrt[Pi/5]*u^9)/
       (5492265556377600*b^3*E^u) + (680546502613*K1^2*M^5*Sqrt[Pi/5]*u^9)/
       (5606687755468800*b^3) - (351560823057461*d^2*K1^2*M^5*Sqrt[Pi/5]*u^9)/
       (134560506131251200*b^3) + (691178925167*d^4*K1^2*M^5*Sqrt[Pi/5]*u^9)/
       (122327732846592*b^3) + (640914823151*d^6*K1^2*M^5*Sqrt[Pi/5]*u^9)/
       (118035531694080*b^3) - (423721130680073*d^8*K1^2*M^5*Sqrt[Pi/5]*u^9)/
       (33640126532812800*b^3) - (47091851747639*d^10*K1^2*M^5*Sqrt[Pi/5]*
        u^9)/(67280253065625600*b^3) + (132902061596099*d^12*K1^2*M^5*
        Sqrt[Pi/5]*u^9)/(33640126532812800*b^3) + 
      (27995718636883*d^14*K1^2*M^5*Sqrt[Pi/5]*u^9)/(33640126532812800*b^3) - 
      (134660581819*d^16*K1^2*M^5*Sqrt[Pi/5]*u^9)/(2242675102187520*b^3) - 
      (2155268888309*d^18*K1^2*M^5*Sqrt[Pi/5]*u^9)/(134560506131251200*b^3) - 
      (88510913390866297*K0*M^5*Sqrt[Pi/5]*u^10)/(173179371390920294400*b^3*
        E^u) - (3252653014109843*d^2*K0*M^5*Sqrt[Pi/5]*u^10)/
       (504896126504140800*b^3*E^u) + (1313090789370987577*d^4*K0*M^5*
        Sqrt[Pi/5]*u^10)/(173179371390920294400*b^3*E^u) + 
      (6671677436555017*d^6*K0*M^5*Sqrt[Pi/5]*u^10)/(3395673948841574400*b^3*
        E^u) - (68843449591029983*d^8*K0*M^5*Sqrt[Pi/5]*u^10)/
       (24739910198702899200*b^3*E^u) + (3136177146096727*d^10*K0*M^5*
        Sqrt[Pi/5]*u^10)/(989596407948115968*b^3*E^u) - 
      (1175976637903*d^12*K0*M^5*Sqrt[Pi/5]*u^10)/(711960349900800*b^3*E^u) - 
      (368054398913*d^14*K0*M^5*Sqrt[Pi/5]*u^10)/(305125864243200*b^3*E^u) - 
      (167758261367*d^16*K0*M^5*Sqrt[Pi/5]*u^10)/(1373066389094400*b^3*E^u) - 
      (28148454974327*K1*M^5*Sqrt[Pi/5]*u^10)/(54820946942361600*b^3*E^u) - 
      (395404574535569*d^2*K1*M^5*Sqrt[Pi/5]*u^10)/(68315333882019840*b^3*
        E^u) + (417053108555308801*d^4*K1*M^5*Sqrt[Pi/5]*u^10)/
       (57726457130306764800*b^3*E^u) + (14588166467172329*d^6*K1*M^5*
        Sqrt[Pi/5]*u^10)/(10187021846524723200*b^3*E^u) - 
      (66662245664230121*d^8*K1*M^5*Sqrt[Pi/5]*u^10)/(24739910198702899200*
        b^3*E^u) + (72673988261153029*d^10*K1*M^5*Sqrt[Pi/5]*u^10)/
       (24739910198702899200*b^3*E^u) - (82378959156821*d^12*K1*M^5*
        Sqrt[Pi/5]*u^10)/(57668788341964800*b^3*E^u) - 
      (2917257673283*d^14*K1*M^5*Sqrt[Pi/5]*u^10)/(2746132778188800*b^3*
        E^u) - (10541472743*d^16*K1*M^5*Sqrt[Pi/5]*u^10)/
       (98076170649600*b^3*E^u) + (3582991807883*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (100920379598438400*b^3) - (41135666091259*d^2*K0*K1*M^5*Sqrt[Pi/5]*
        u^10)/(7763106122956800*b^3) - (217024485402817*d^4*K0*K1*M^5*
        Sqrt[Pi/5]*u^10)/(25230094899609600*b^3) + 
      (284963794539013*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (25230094899609600*b^3) + (799156679810813*d^8*K0*K1*M^5*Sqrt[Pi/5]*
        u^10)/(50460189799219200*b^3) - (269093654896217*d^10*K0*K1*M^5*
        Sqrt[Pi/5]*u^10)/(50460189799219200*b^3) - 
      (36248726379121*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^10)/
       (5046018979921920*b^3) - (2288489253013*d^14*K0*K1*M^5*Sqrt[Pi/5]*
        u^10)/(2293644990873600*b^3) + (6969982545521*d^16*K0*K1*M^5*
        Sqrt[Pi/5]*u^10)/(33640126532812800*b^3) + 
      (150203262331*d^18*K0*K1*M^5*Sqrt[Pi/5]*u^10)/(3737791836979200*b^3) + 
      (16443940792319*K0*M^5*Sqrt[Pi/5]*u^11)/(2705927677983129600*b^3*E^u) + 
      (3515528976632273*d^2*K0*M^5*Sqrt[Pi/5]*u^11)/(2546755461631180800*b^3*
        E^u) - (27871092071484917*d^4*K0*M^5*Sqrt[Pi/5]*u^11)/
       (43294842847730073600*b^3*E^u) - (53427523154666623*d^6*K0*M^5*
        Sqrt[Pi/5]*u^11)/(43294842847730073600*b^3*E^u) + 
      (81917401753277*d^8*K0*M^5*Sqrt[Pi/5]*u^11)/(687219727741747200*b^3*
        E^u) - (208016305466029*d^10*K0*M^5*Sqrt[Pi/5]*u^11)/
       (412331836645048320*b^3*E^u) + (91651478459*d^12*K0*M^5*Sqrt[Pi/5]*
        u^11)/(177990087475200*b^3*E^u) + (45053947297*d^14*K0*M^5*Sqrt[Pi/5]*
        u^11)/(137306638909440*b^3*E^u) + (23035208719*d^16*K0*M^5*Sqrt[Pi/5]*
        u^11)/(686533194547200*b^3*E^u) + (240675778229*K0^2*M^5*Sqrt[Pi/5]*
        u^11)/(5046018979921920*b^3) + (7077179598779*d^2*K0^2*M^5*Sqrt[Pi/5]*
        u^11)/(9174579963494400*b^3) + (11219569633001*d^4*K0^2*M^5*
        Sqrt[Pi/5]*u^11)/(5046018979921920*b^3) - 
      (65211070837111*d^6*K0^2*M^5*Sqrt[Pi/5]*u^11)/(25230094899609600*b^3) - 
      (86361069308011*d^8*K0^2*M^5*Sqrt[Pi/5]*u^11)/(25230094899609600*b^3) + 
      (72837214075931*d^10*K0^2*M^5*Sqrt[Pi/5]*u^11)/(50460189799219200*
        b^3) + (38462915321291*d^12*K0^2*M^5*Sqrt[Pi/5]*u^11)/
       (25230094899609600*b^3) + (2533003492193*d^14*K0^2*M^5*Sqrt[Pi/5]*
        u^11)/(25230094899609600*b^3) - (19918490227*d^16*K0^2*M^5*Sqrt[Pi/5]*
        u^11)/(221316621926400*b^3) - (34374233153*d^18*K0^2*M^5*Sqrt[Pi/5]*
        u^11)/(2587702040985600*b^3) - (977016653*K1*M^5*Sqrt[Pi/5]*u^11)/
       (871369054617600*b^3*E^u) + (57637428268571729*d^2*K1*M^5*Sqrt[Pi/5]*
        u^11)/(43294842847730073600*b^3*E^u) - 
      (29994390294736757*d^4*K1*M^5*Sqrt[Pi/5]*u^11)/(43294842847730073600*
        b^3*E^u) - (48493274596543199*d^6*K1*M^5*Sqrt[Pi/5]*u^11)/
       (43294842847730073600*b^3*E^u) + (197905773246829*d^8*K1*M^5*
        Sqrt[Pi/5]*u^11)/(1236995509935144960*b^3*E^u) - 
      (13094907316979*d^10*K1*M^5*Sqrt[Pi/5]*u^11)/(27488789109669888*b^3*
        E^u) + (204422943259*d^12*K1*M^5*Sqrt[Pi/5]*u^11)/
       (436884760166400*b^3*E^u) + (206293382437*d^14*K1*M^5*Sqrt[Pi/5]*u^11)/
       (686533194547200*b^3*E^u) + (638596037*d^16*K1*M^5*Sqrt[Pi/5]*u^11)/
       (20804036198400*b^3*E^u) + (241140929339*K1^2*M^5*Sqrt[Pi/5]*u^11)/
       (4730642793676800*b^3) + (38697782837579*d^2*K1^2*M^5*Sqrt[Pi/5]*u^11)/
       (60552227759063040*b^3) + (119317260943*d^4*K1^2*M^5*Sqrt[Pi/5]*u^11)/
       (63233320550400*b^3) - (15459496777651*d^6*K1^2*M^5*Sqrt[Pi/5]*u^11)/
       (6880934972620800*b^3) - (18925534407401*d^8*K1^2*M^5*Sqrt[Pi/5]*u^11)/
       (6880934972620800*b^3) + (11637455781131*d^10*K1^2*M^5*Sqrt[Pi/5]*
        u^11)/(10092037959843840*b^3) + (18576640003577*d^12*K1^2*M^5*
        Sqrt[Pi/5]*u^11)/(15138056939765760*b^3) + 
      (8260977852823*d^14*K1^2*M^5*Sqrt[Pi/5]*u^11)/(75690284698828800*b^3) - 
      (4525501103213*d^16*K1^2*M^5*Sqrt[Pi/5]*u^11)/(75690284698828800*b^3) - 
      (956662474099*d^18*K1^2*M^5*Sqrt[Pi/5]*u^11)/(100920379598438400*b^3) - 
      (155311985183767*K0*M^5*Sqrt[Pi/5]*u^12)/(10823710711932518400*b^3*
        E^u) - (229271669114693*d^2*K0*M^5*Sqrt[Pi/5]*u^12)/
       (2164742142386503680*b^3*E^u) - (4090423925719*d^4*K0*M^5*Sqrt[Pi/5]*
        u^12)/(37977932322570240*b^3*E^u) + 
      (2573104242242407*d^6*K0*M^5*Sqrt[Pi/5]*u^12)/(10823710711932518400*b^3*
        E^u) + (154385902817761*d^8*K0*M^5*Sqrt[Pi/5]*u^12)/
       (1546244387418931200*b^3*E^u) + (262378555279*d^10*K0*M^5*Sqrt[Pi/5]*
        u^12)/(4331216771481600*b^3*E^u) - (2436485147*d^12*K0*M^5*Sqrt[Pi/5]*
        u^12)/(23557511577600*b^3*E^u) - (3461190911*d^14*K0*M^5*Sqrt[Pi/5]*
        u^12)/(57211099545600*b^3*E^u) - (15802159*d^16*K0*M^5*Sqrt[Pi/5]*
        u^12)/(2524019097600*b^3*E^u) - (155633214305297*K1*M^5*Sqrt[Pi/5]*
        u^12)/(10823710711932518400*b^3*E^u) - 
      (1090629683487343*d^2*K1*M^5*Sqrt[Pi/5]*u^12)/(10823710711932518400*b^3*
        E^u) + (2501980741710449*d^6*K1*M^5*Sqrt[Pi/5]*u^12)/
       (10823710711932518400*b^3*E^u) + (45037432844189*d^8*K1*M^5*Sqrt[Pi/5]*
        u^12)/(515414795806310400*b^3*E^u) + 
      (89057785742381*d^10*K1*M^5*Sqrt[Pi/5]*u^12)/(1546244387418931200*b^3*
        E^u) - (1049206281647*d^12*K1*M^5*Sqrt[Pi/5]*u^12)/
       (10812897814118400*b^3*E^u) - (296210219*d^14*K1*M^5*Sqrt[Pi/5]*u^12)/
       (5201009049600*b^3*E^u) - (36099223*d^16*K1*M^5*Sqrt[Pi/5]*u^12)/
       (6129760665600*b^3*E^u) + (211521313429*K0*K1*M^5*Sqrt[Pi/5]*u^12)/
       (37845142349414400*b^3) - (91445404573*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^12)/
       (337903056691200*b^3) + (13560608572867*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^12)/
       (18922571174707200*b^3) + (13431888874549*d^8*K0*K1*M^5*Sqrt[Pi/5]*
        u^12)/(9461285587353600*b^3) - (3991273382651*d^10*K0*K1*M^5*
        Sqrt[Pi/5]*u^12)/(6307523724902400*b^3) - 
      (12048742656773*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^12)/
       (18922571174707200*b^3) + (578455507369*d^14*K0*K1*M^5*Sqrt[Pi/5]*
        u^12)/(18922571174707200*b^3) + (202352208323*d^16*K0*K1*M^5*
        Sqrt[Pi/5]*u^12)/(2911164796108800*b^3) + 
      (54039618847*d^18*K0*K1*M^5*Sqrt[Pi/5]*u^12)/(6307523724902400*b^3) - 
      (2918595656443*d^4*K1*M^5*Sqrt[5*Pi]*u^12)/(144316142825766912*b^3*
        E^u) - (11948893543*d^4*K0*K1*M^5*Sqrt[5*Pi]*u^12)/
       (84100316332032*b^3) - (32734677449*K0*M^5*Sqrt[Pi/5]*u^13)/
       (676481919495782400*b^3*E^u) + (2049055727*d^2*K0*M^5*Sqrt[Pi/5]*u^13)/
       (195232877199360*b^3*E^u) + (128596009027*d^4*K0*M^5*Sqrt[Pi/5]*u^13)/
       (9019758926610432*b^3*E^u) - (9045559671319*d^6*K0*M^5*Sqrt[Pi/5]*
        u^13)/(676481919495782400*b^3*E^u) - 
      (2584283650937*d^8*K0*M^5*Sqrt[Pi/5]*u^13)/(96640274213683200*b^3*
        E^u) - (629362522889*d^10*K0*M^5*Sqrt[Pi/5]*u^13)/
       (96640274213683200*b^3*E^u) + (835818013*d^12*K0*M^5*Sqrt[Pi/5]*u^13)/
       (61436919398400*b^3*E^u) + (80741417*d^14*K0*M^5*Sqrt[Pi/5]*u^13)/
       (10727081164800*b^3*E^u) + (37813*d^16*K0*M^5*Sqrt[Pi/5]*u^13)/
       (47888755200*b^3*E^u) + (65952491537*K0^2*M^5*Sqrt[Pi/5]*u^13)/
       (75690284698828800*b^3) + (30403488779*d^2*K0^2*M^5*Sqrt[Pi/5]*u^13)/
       (4452369688166400*b^3) + (671829967*d^4*K0^2*M^5*Sqrt[Pi/5]*u^13)/
       (18389281996800*b^3) - (919822319687*d^6*K0^2*M^5*Sqrt[Pi/5]*u^13)/
       (18922571174707200*b^3) - (175373061613*d^8*K0^2*M^5*Sqrt[Pi/5]*u^13)/
       (2226184844083200*b^3) + (873984087083*d^10*K0^2*M^5*Sqrt[Pi/5]*u^13)/
       (12615047449804800*b^3) + (69438684103*d^12*K0^2*M^5*Sqrt[Pi/5]*u^13)/
       (1455582398054400*b^3) - (29568597299*d^14*K0^2*M^5*Sqrt[Pi/5]*u^13)/
       (1455582398054400*b^3) - (928974451247*d^16*K0^2*M^5*Sqrt[Pi/5]*u^13)/
       (75690284698828800*b^3) - (10473906269*d^18*K0^2*M^5*Sqrt[Pi/5]*u^13)/
       (8410031633203200*b^3) - (75358409471*K1*M^5*Sqrt[Pi/5]*u^13)/
       (1352963838991564800*b^3*E^u) + (7010085121229*d^2*K1*M^5*Sqrt[Pi/5]*
        u^13)/(676481919495782400*b^3*E^u) + 
      (538399552871*d^4*K1*M^5*Sqrt[Pi/5]*u^13)/(39793054087987200*b^3*E^u) - 
      (2981673407767*d^6*K1*M^5*Sqrt[Pi/5]*u^13)/(225493973165260800*b^3*
        E^u) - (64900662779*d^8*K1*M^5*Sqrt[Pi/5]*u^13)/
       (2543165110886400*b^3*E^u) - (7326305267*d^10*K1*M^5*Sqrt[Pi/5]*u^13)/
       (1193089805107200*b^3*E^u) + (252063191*d^12*K1*M^5*Sqrt[Pi/5]*u^13)/
       (19308746096640*b^3*E^u) + (232789457*d^14*K1*M^5*Sqrt[Pi/5]*u^13)/
       (32181243494400*b^3*E^u) + (16266661*d^16*K1*M^5*Sqrt[Pi/5]*u^13)/
       (21454162329600*b^3*E^u) + (4153941719*K1^2*M^5*Sqrt[Pi/5]*u^13)/
       (4452369688166400*b^3) + (31832372113*d^2*K1^2*M^5*Sqrt[Pi/5]*u^13)/
       (5046018979921920*b^3) + (7741840993*d^4*K1^2*M^5*Sqrt[Pi/5]*u^13)/
       (207940342579200*b^3) - (812502042179*d^6*K1^2*M^5*Sqrt[Pi/5]*u^13)/
       (18922571174707200*b^3) - (412148435137*d^8*K1^2*M^5*Sqrt[Pi/5]*u^13)/
       (5406448907059200*b^3) + (20538507709*d^10*K1^2*M^5*Sqrt[Pi/5]*u^13)/
       (360429927137280*b^3) + (2079869969*d^12*K1^2*M^5*Sqrt[Pi/5]*u^13)/
       (47424990412800*b^3) - (1292187719*d^14*K1^2*M^5*Sqrt[Pi/5]*u^13)/
       (85622494003200*b^3) - (11652078689*d^16*K1^2*M^5*Sqrt[Pi/5]*u^13)/
       (1164465918443520*b^3) - (78926482769*d^18*K1^2*M^5*Sqrt[Pi/5]*u^13)/
       (75690284698828800*b^3) - (1411618939*K0*M^5*Sqrt[Pi/5]*u^14)/
       (96640274213683200*b^3*E^u) - (183601059449*d^2*K0*M^5*Sqrt[Pi/5]*
        u^14)/(676481919495782400*b^3*E^u) - 
      (1005600476539*d^4*K0*M^5*Sqrt[Pi/5]*u^14)/(676481919495782400*b^3*
        E^u) + (9649509413*d^6*K0*M^5*Sqrt[Pi/5]*u^14)/
       (35604311552409600*b^3*E^u) + (244264605029*d^8*K0*M^5*Sqrt[Pi/5]*
        u^14)/(96640274213683200*b^3*E^u) + 
      (75830242651*d^10*K0*M^5*Sqrt[Pi/5]*u^14)/(96640274213683200*b^3*E^u) - 
      (153813301*d^12*K0*M^5*Sqrt[Pi/5]*u^14)/(135161222676480*b^3*E^u) - 
      (19552607*d^14*K0*M^5*Sqrt[Pi/5]*u^14)/(32181243494400*b^3*E^u) - 
      (16639*d^16*K0*M^5*Sqrt[Pi/5]*u^14)/(255406694400*b^3*E^u) - 
      (9886351873*K1*M^5*Sqrt[Pi/5]*u^14)/(676481919495782400*b^3*E^u) - 
      (181052502251*d^2*K1*M^5*Sqrt[Pi/5]*u^14)/(676481919495782400*b^3*
        E^u) - (141574682791*d^4*K1*M^5*Sqrt[Pi/5]*u^14)/
       (96640274213683200*b^3*E^u) + (195231021773*d^6*K1*M^5*Sqrt[Pi/5]*
        u^14)/(676481919495782400*b^3*E^u) + 
      (238815576323*d^8*K1*M^5*Sqrt[Pi/5]*u^14)/(96640274213683200*b^3*E^u) + 
      (73166246833*d^10*K1*M^5*Sqrt[Pi/5]*u^14)/(96640274213683200*b^3*E^u) - 
      (57845783*d^12*K1*M^5*Sqrt[Pi/5]*u^14)/(51985085644800*b^3*E^u) - 
      (19094861*d^14*K1*M^5*Sqrt[Pi/5]*u^14)/(32181243494400*b^3*E^u) - 
      (7103*d^16*K1*M^5*Sqrt[Pi/5]*u^14)/(111740428800*b^3*E^u) + 
      (35836529*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(300358272614400*b^3) - 
      (3718880149*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(3784514234941440*b^3) + 
      (1653816023*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(946128558735360*b^3) + 
      (58446328709*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(4730642793676800*b^3) + 
      (295234187*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(64362486988800*b^3) - 
      (11995714343*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(450537408921600*b^3) - 
      (5324879279*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(675806113382400*b^3) + 
      (17945351551*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(1576880931225600*b^3) + 
      (30692312909*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(6307523724902400*b^3) + 
      (430088317*d^18*K0*K1*M^5*Sqrt[Pi/5]*u^14)/(995924798668800*b^3) - 
      (K0*M^5*Sqrt[Pi/5]*u^15)/(73003746816*b^3*E^u) + 
      (12949501*d^2*K0*M^5*Sqrt[Pi/5]*u^15)/(1708287675494400*b^3*E^u) + 
      (223377997*d^4*K0*M^5*Sqrt[Pi/5]*u^15)/(5124863026483200*b^3*E^u) + 
      (1245613*d^6*K0*M^5*Sqrt[Pi/5]*u^15)/(34863013785600*b^3*E^u) - 
      (9260549*d^8*K0*M^5*Sqrt[Pi/5]*u^15)/(81347032166400*b^3*E^u) - 
      (41252773*d^10*K0*M^5*Sqrt[Pi/5]*u^15)/(732123289497600*b^3*E^u) + 
      (961007*d^12*K0*M^5*Sqrt[Pi/5]*u^15)/(18772392038400*b^3*E^u) + 
      (77491*d^14*K0*M^5*Sqrt[Pi/5]*u^15)/(2681770291200*b^3*E^u) + 
      (4943*K0^2*M^5*Sqrt[Pi/5]*u^15)/(1378392422400*b^3) - 
      (6391159*d^2*K0^2*M^5*Sqrt[Pi/5]*u^15)/(101190220185600*b^3) - 
      (206543791*d^4*K0^2*M^5*Sqrt[Pi/5]*u^15)/(473064279367680*b^3) - 
      (696672701*d^6*K0^2*M^5*Sqrt[Pi/5]*u^15)/(591330349209600*b^3) + 
      (722337947*d^8*K0^2*M^5*Sqrt[Pi/5]*u^15)/(1182660698419200*b^3) + 
      (1741881103*d^10*K0^2*M^5*Sqrt[Pi/5]*u^15)/(727791199027200*b^3) + 
      (146112959*d^12*K0^2*M^5*Sqrt[Pi/5]*u^15)/(788440465612800*b^3) - 
      (2602983287*d^14*K0^2*M^5*Sqrt[Pi/5]*u^15)/(2365321396838400*b^3) - 
      (17478833*d^16*K0^2*M^5*Sqrt[Pi/5]*u^15)/(45486949939200*b^3) - 
      (575398721*d^18*K0^2*M^5*Sqrt[Pi/5]*u^15)/(18922571174707200*b^3) - 
      (K1*M^5*Sqrt[Pi/5]*u^15)/(69161444352*b^3*E^u) + 
      (4299167*d^2*K1*M^5*Sqrt[Pi/5]*u^15)/(569429225164800*b^3*E^u) + 
      (221708797*d^4*K1*M^5*Sqrt[Pi/5]*u^15)/(5124863026483200*b^3*E^u) + 
      (8625691*d^6*K1*M^5*Sqrt[Pi/5]*u^15)/(244041096499200*b^3*E^u) - 
      (3943921*d^8*K1*M^5*Sqrt[Pi/5]*u^15)/(34863013785600*b^3*E^u) - 
      (40659973*d^10*K1*M^5*Sqrt[Pi/5]*u^15)/(732123289497600*b^3*E^u) + 
      (952607*d^12*K1*M^5*Sqrt[Pi/5]*u^15)/(18772392038400*b^3*E^u) + 
      (76691*d^14*K1*M^5*Sqrt[Pi/5]*u^15)/(2681770291200*b^3*E^u) + 
      (31*d^16*K1*M^5*Sqrt[Pi/5]*u^15)/(9751891968*b^3*E^u) + 
      (18073651*K1^2*M^5*Sqrt[Pi/5]*u^15)/(4730642793676800*b^3) - 
      (54403*d^2*K1^2*M^5*Sqrt[Pi/5]*u^15)/(916125450240*b^3) - 
      (224461771*d^4*K1^2*M^5*Sqrt[Pi/5]*u^15)/(591330349209600*b^3) - 
      (193463983*d^6*K1^2*M^5*Sqrt[Pi/5]*u^15)/(181947799756800*b^3) + 
      (163567*d^8*K1^2*M^5*Sqrt[Pi/5]*u^15)/(305124019200*b^3) + 
      (20276601463*d^10*K1^2*M^5*Sqrt[Pi/5]*u^15)/(9461285587353600*b^3) + 
      (215734523*d^12*K1^2*M^5*Sqrt[Pi/5]*u^15)/(1182660698419200*b^3) - 
      (2402003*d^14*K1^2*M^5*Sqrt[Pi/5]*u^15)/(2433458227200*b^3) - 
      (549259261*d^16*K1^2*M^5*Sqrt[Pi/5]*u^15)/(1576880931225600*b^3) - 
      (47746331*d^18*K1^2*M^5*Sqrt[Pi/5]*u^15)/(1720233743155200*b^3) + 
      (23*d^16*K0*M^5*Sqrt[5*Pi]*u^15)/(35756937216*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/5]*u^16)/(657033721344*b^3*E^u) - 
      (107*d^4*K0*M^5*Sqrt[Pi/5]*u^16)/(164258430336*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/5]*u^16)/(1303638336*b^3*E^u) + 
      (67*d^8*K0*M^5*Sqrt[Pi/5]*u^16)/(46930980096*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/5]*u^16)/(617512896*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/5]*u^16)/(1117404288*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/5]*u^16)/(1676106432*b^3*E^u) - 
      (d^16*K0*M^5*Sqrt[Pi/5]*u^16)/(13408851456*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/5]*u^16)/(657033721344*b^3*E^u) - 
      (107*d^4*K1*M^5*Sqrt[Pi/5]*u^16)/(164258430336*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/5]*u^16)/(1303638336*b^3*E^u) + 
      (67*d^8*K1*M^5*Sqrt[Pi/5]*u^16)/(46930980096*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/5]*u^16)/(617512896*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/5]*u^16)/(1117404288*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/5]*u^16)/(1676106432*b^3*E^u) - 
      (d^16*K1*M^5*Sqrt[Pi/5]*u^16)/(13408851456*b^3*E^u) + 
      (10739*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(23038844774400*b^3) + 
      (111840383*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(14191928381030400*b^3) + 
      (104056879*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(886995523814400*b^3) + 
      (105528263*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(443497761907200*b^3) - 
      (54755993*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(354798209525760*b^3) - 
      (282394109*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(545843399270400*b^3) - 
      (894479*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(147832587302400*b^3) + 
      (264071*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(1126343522304*b^3) + 
      (1567187*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(21118941043200*b^3) + 
      (3697247*d^18*K0*K1*M^5*Sqrt[Pi/5]*u^16)/(675806113382400*b^3) - 
      (d^2*K0*M^5*Sqrt[5*Pi]*u^16)/(82129215168*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[5*Pi]*u^16)/(82129215168*b^3*E^u) + 
      (3649*K0^2*M^5*Sqrt[Pi/5]*u^17)/(1419192838103040*b^3) - 
      (4833449*d^2*K0^2*M^5*Sqrt[Pi/5]*u^17)/(14191928381030400*b^3) - 
      (12232453*d^4*K0^2*M^5*Sqrt[Pi/5]*u^17)/(3547982095257600*b^3) - 
      (4395793*d^6*K0^2*M^5*Sqrt[Pi/5]*u^17)/(506854585036800*b^3) + 
      (9056371*d^8*K0^2*M^5*Sqrt[Pi/5]*u^17)/(1773991047628800*b^3) + 
      (5043041*d^10*K0^2*M^5*Sqrt[Pi/5]*u^17)/(283838567620608*b^3) + 
      (20323*d^12*K0^2*M^5*Sqrt[Pi/5]*u^17)/(69568276377600*b^3) - 
      (9543097*d^14*K0^2*M^5*Sqrt[Pi/5]*u^17)/(1182660698419200*b^3) - 
      (5820883*d^16*K0^2*M^5*Sqrt[Pi/5]*u^17)/(2365321396838400*b^3) - 
      (2803*d^18*K0^2*M^5*Sqrt[Pi/5]*u^17)/(15928090214400*b^3) + 
      (2173*K1^2*M^5*Sqrt[Pi/5]*u^17)/(788440465612800*b^3) - 
      (142963*d^2*K1^2*M^5*Sqrt[Pi/5]*u^17)/(430058435788800*b^3) - 
      (11816179*d^4*K1^2*M^5*Sqrt[Pi/5]*u^17)/(3547982095257600*b^3) - 
      (4249783*d^6*K1^2*M^5*Sqrt[Pi/5]*u^17)/(506854585036800*b^3) + 
      (883297*d^8*K1^2*M^5*Sqrt[Pi/5]*u^17)/(177399104762880*b^3) + 
      (1038943*d^10*K1^2*M^5*Sqrt[Pi/5]*u^17)/(60649266585600*b^3) + 
      (304973*d^12*K1^2*M^5*Sqrt[Pi/5]*u^17)/(1182660698419200*b^3) - 
      (9203911*d^14*K1^2*M^5*Sqrt[Pi/5]*u^17)/(1182660698419200*b^3) - 
      (74773*d^16*K1^2*M^5*Sqrt[Pi/5]*u^17)/(31537618624512*b^3) - 
      (801337*d^18*K1^2*M^5*Sqrt[Pi/5]*u^17)/(4730642793676800*b^3) + 
      (41*K0*K1*M^5*Sqrt[Pi/5]*u^18)/(110874440476800*b^3) + 
      (7283*d^2*K0*K1*M^5*Sqrt[Pi/5]*u^18)/(443497761907200*b^3) + 
      (4363*d^4*K0*K1*M^5*Sqrt[Pi/5]*u^18)/(18479073412800*b^3) + 
      (631*d^6*K0*K1*M^5*Sqrt[Pi/5]*u^18)/(1087004318400*b^3) - 
      (4681*d^8*K0*K1*M^5*Sqrt[Pi/5]*u^18)/(18479073412800*b^3) - 
      (56893*d^10*K0*K1*M^5*Sqrt[Pi/5]*u^18)/(44349776190720*b^3) - 
      (431*d^12*K0*K1*M^5*Sqrt[Pi/5]*u^18)/(6159691137600*b^3) + 
      (89*d^14*K0*K1*M^5*Sqrt[Pi/5]*u^18)/(153992278440*b^3) + 
      (353*d^16*K0*K1*M^5*Sqrt[Pi/5]*u^18)/(1945165622400*b^3) + 
      (131*d^18*K0*K1*M^5*Sqrt[Pi/5]*u^18)/(9855505820160*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/5]*u^19)/(8270354534400*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/5]*u^19)/(689196211200*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/5]*u^19)/(229732070400*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/5]*u^19)/(689196211200*b^3) + 
      (37*d^10*K0^2*M^5*Sqrt[Pi/5]*u^19)/(4135177267200*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/5]*u^19)/(689196211200*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/5]*u^19)/(229732070400*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/5]*u^19)/(689196211200*b^3) - 
      (d^18*K0^2*M^5*Sqrt[Pi/5]*u^19)/(8270354534400*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/5]*u^19)/(8270354534400*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/5]*u^19)/(689196211200*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/5]*u^19)/(229732070400*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/5]*u^19)/(689196211200*b^3) + 
      (37*d^10*K1^2*M^5*Sqrt[Pi/5]*u^19)/(4135177267200*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/5]*u^19)/(689196211200*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/5]*u^19)/(229732070400*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/5]*u^19)/(689196211200*b^3) - 
      (d^18*K1^2*M^5*Sqrt[Pi/5]*u^19)/(8270354534400*b^3))/Pi}, -2, 13, 1]}, 
 3, 5, 1]


==> anc/spectrum_2_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/7*(d^2*K0^2*M^4*Sqrt[2/(15*Pi)]*u^2)/b^2 + 
      (K0^2*M^4*u^2)/(7*b^2*Sqrt[30*Pi]) + (d^4*K0^2*M^4*u^2)/
       (7*b^2*Sqrt[30*Pi]) + (K0*K1*M^4*Sqrt[2/(15*Pi)]*u^3)/(7*b^2) - 
      (2*d^2*K0*K1*M^4*Sqrt[2/(15*Pi)]*u^3)/(7*b^2) + 
      (d^4*K0*K1*M^4*Sqrt[2/(15*Pi)]*u^3)/(7*b^2))/Pi, 0, 
    ((-261*K0^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(1568*b^2) - 
      (d^4*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(14*b^2) - 
      (K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(84*b^2) - 
      (d^2*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(84*b^2) + 
      (5*d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(84*b^2) - 
      (d^6*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(28*b^2) + (13*d^2*K0^2*M^4*u^2)/
       (14*Sqrt[30]*b^2*Sqrt[Pi]) - (K0^2*M^4*u^2)/(1568*b^2*Sqrt[30*Pi]) - 
      (d^6*K0^2*M^4*u^2)/(14*b^2*Sqrt[30*Pi]) - 
      (13*d^4*K0*K1*M^4*Sqrt[2/(15*Pi)]*u^3)/(49*b^2) + 
      (17*d^2*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^3)/(42*b^2) - 
      (17*K0*K1*M^4*u^3)/(14*b^2*Sqrt[30*Pi]) + (37*d^4*K0*K1*M^4*u^3)/
       (294*b^2*Sqrt[30*Pi]) - (17*d^6*K0*K1*M^4*u^3)/(42*b^2*Sqrt[30*Pi]) - 
      (5*K0^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(168*b^2) + 
      (23*d^2*K0^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(1176*b^2) - 
      (251*K1^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(1008*b^2) + 
      (103*d^2*K0^2*M^4*u^4)/(784*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (2189*d^2*K1^2*M^4*u^4)/(1008*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^4)/(112*b^2*Sqrt[30*Pi]) - (13*d^4*K0^2*M^4*u^4)/
       (336*b^2*Sqrt[30*Pi]) - (17*d^6*K0^2*M^4*u^4)/(336*b^2*Sqrt[30*Pi]) - 
      (613*d^4*K1^2*M^4*u^4)/(1008*b^2*Sqrt[30*Pi]) - 
      (107*d^6*K1^2*M^4*u^4)/(336*b^2*Sqrt[30*Pi]) - 
      (K0*K1*M^4*Sqrt[5/(6*Pi)]*u^5)/(42*b^2) + 
      (d^2*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^5)/(42*b^2) + 
      (d^4*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^5)/(42*b^2) - 
      (d^6*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^5)/(42*b^2) - 
      (K0^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(252*b^2) - 
      (d^2*K0^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(252*b^2) + 
      (5*d^4*K0^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(252*b^2) - 
      (d^6*K0^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(84*b^2) - 
      (K1^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(252*b^2) - 
      (d^2*K1^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(252*b^2) + 
      (5*d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(252*b^2) - 
      (d^6*K1^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(84*b^2))/Pi, 0, 
    ((53*K0^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(616*b^2) - 
      (23*d^2*K0^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(308*b^2) - 
      (13*d^8*K1^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(2464*b^2) - 
      (977*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(25872*b^2) + 
      (265*d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(1568*b^2) - 
      (277*d^2*K1^2*M^4*u^2)/(1848*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (151*d^4*K0^2*M^4*u^2)/(462*b^2*Sqrt[30*Pi]) + 
      (271*d^6*K0^2*M^4*u^2)/(924*b^2*Sqrt[30*Pi]) - 
      (d^8*K0^2*M^4*u^2)/(1848*b^2*Sqrt[30*Pi]) - 
      (K1^2*M^4*u^2)/(3234*b^2*Sqrt[30*Pi]) + (179*d^4*K1^2*M^4*u^2)/
       (51744*b^2*Sqrt[30*Pi]) - (907*d^6*K1^2*M^4*u^2)/
       (1848*b^2*Sqrt[30*Pi]) - (d^8*K1^2*M^4*u^2)/(352*b^2*Sqrt[30*Pi]) - 
      (101*d^8*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^3)/(30184*b^2) + 
      (769*K0*K1*M^4*u^3)/(792*b^2*Sqrt[30*Pi]) - (419*d^2*K0*K1*M^4*u^3)/
       (252*b^2*Sqrt[30*Pi]) + (179*d^4*K0*K1*M^4*u^3)/
       (462*b^2*Sqrt[30*Pi]) + (83*d^6*K0*K1*M^4*u^3)/(252*b^2*Sqrt[30*Pi]) - 
      (103*d^8*K0*K1*M^4*u^3)/(12348*b^2*Sqrt[30*Pi]) + 
      (15845*K0^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(482944*b^2) - 
      (2753*d^2*K0^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(22176*b^2) + 
      (43*d^4*K0^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(616*b^2) + 
      (7783*d^8*K0^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(2483712*b^2) + 
      (6409*K1^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(133056*b^2) - 
      (211*d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(2376*b^2) - 
      (9521*d^2*K1^2*M^4*u^4)/(66528*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (52147*K0^2*M^4*u^4)/(395136*b^2*Sqrt[30*Pi]) - 
      (443*d^6*K0^2*M^4*u^4)/(22176*b^2*Sqrt[30*Pi]) - 
      (49723*d^8*K0^2*M^4*u^4)/(2483712*b^2*Sqrt[30*Pi]) + 
      (2617*d^6*K1^2*M^4*u^4)/(7392*b^2*Sqrt[30*Pi]) - 
      (49*d^8*K1^2*M^4*u^4)/(6336*b^2*Sqrt[30*Pi]) + 
      (d^6*K0*K1*M^4*Sqrt[3/(10*Pi)]*u^5)/(7*b^2) + 
      (113389*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^5)/(931392*b^2) - 
      (97*d^2*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^5)/(594*b^2) + 
      (3677*K0*K1*M^4*u^5)/(310464*b^2*Sqrt[30*Pi]) - 
      (137*d^4*K0*K1*M^4*u^5)/(594*b^2*Sqrt[30*Pi]) - 
      (d^8*K0*K1*M^4*u^5)/(504*b^2*Sqrt[30*Pi]) + 
      (79*K0^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(25872*b^2) - 
      (2077*d^2*K0^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(66528*b^2) - 
      (935*d^6*K0^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(48384*b^2) - 
      (113*d^8*K0^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(22176*b^2) + 
      (88943*d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(1241856*b^2) - 
      (269*d^6*K1^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(22176*b^2) - 
      (7229*d^8*K1^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(3725568*b^2) - 
      (1037*d^2*K1^2*M^4*u^6)/(7392*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (17*K0^2*M^4*u^6)/(116424*b^2*Sqrt[30*Pi]) + (16057*d^4*K0^2*M^4*u^6)/
       (66528*b^2*Sqrt[30*Pi]) + (1051*d^6*K0^2*M^4*u^6)/
       (48384*b^2*Sqrt[30*Pi]) + (13*K1^2*M^4*u^6)/(528*b^2*Sqrt[30*Pi]) - 
      (22987*d^4*K1^2*M^4*u^6)/(137984*b^2*Sqrt[30*Pi]) - 
      (1861*d^8*K1^2*M^4*u^6)/(338688*b^2*Sqrt[30*Pi]) + 
      (5*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^7)/(2646*b^2) - 
      (145*d^4*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^7)/(155232*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[15/(2*Pi)]*u^7)/(616*b^2) + 
      (139*K0*K1*M^4*u^7)/(14553*b^2*Sqrt[30*Pi]) + (589*d^2*K0*K1*M^4*u^7)/
       (16632*b^2*Sqrt[30*Pi]) - (4183*d^4*K0*K1*M^4*u^7)/
       (42336*b^2*Sqrt[30*Pi]) + (137*d^6*K0*K1*M^4*u^7)/
       (5544*b^2*Sqrt[30*Pi]) - (d^2*K0^2*M^4*u^8)/(264*Sqrt[30]*b^2*
        Sqrt[Pi]) - (d^2*K1^2*M^4*u^8)/(264*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^8)/(264*b^2*Sqrt[30*Pi]) + (d^6*K0^2*M^4*u^8)/
       (264*b^2*Sqrt[30*Pi]) - (d^8*K0^2*M^4*u^8)/(264*b^2*Sqrt[30*Pi]) + 
      (d^4*K1^2*M^4*u^8)/(264*b^2*Sqrt[30*Pi]) + (d^6*K1^2*M^4*u^8)/
       (264*b^2*Sqrt[30*Pi]) - (d^8*K1^2*M^4*u^8)/(264*b^2*Sqrt[30*Pi]))/Pi, 
    0, ((-9*d^6*K0^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(88*b^2) + 
      (3937*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(48048*b^2) + 
      (d^10*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(13728*b^2) - 
      (22027*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(1387386*b^2) + 
      (10051*d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(352352*b^2) - 
      (313*d^6*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(34944*b^2) - 
      (31*d^10*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(64064*b^2) - 
      (108023*d^2*K0^2*M^4*u^2)/(96096*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (4789*d^2*K1^2*M^4*u^2)/(192192*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (4457*d^4*K0^2*M^4*u^2)/(4368*b^2*Sqrt[30*Pi]) + 
      (d^8*K0^2*M^4*u^2)/(2002*b^2*Sqrt[30*Pi]) - (28783*K1^2*M^4*u^2)/
       (22198176*b^2*Sqrt[30*Pi]) + (359*d^4*K1^2*M^4*u^2)/
       (132132*b^2*Sqrt[30*Pi]) - (137*d^6*K1^2*M^4*u^2)/
       (384384*b^2*Sqrt[30*Pi]) - (673*d^8*K1^2*M^4*u^2)/
       (16016*b^2*Sqrt[30*Pi]) - (2017*d^6*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^3)/
       (10296*b^2) - (109*d^10*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^3)/(288288*b^2) + 
      (2071*K0*K1*M^4*u^3)/(65520*b^2*Sqrt[30*Pi]) - 
      (1604959*d^2*K0*K1*M^4*u^3)/(1441440*b^2*Sqrt[30*Pi]) + 
      (1510451*d^4*K0*K1*M^4*u^3)/(720720*b^2*Sqrt[30*Pi]) - 
      (293*d^8*K0*K1*M^4*u^3)/(9009*b^2*Sqrt[30*Pi]) - 
      (7099*d^6*K1^2*M^4*Sqrt[3/(10*Pi)]*u^4)/(45760*b^2) - 
      (425*d^6*K0^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(7488*b^2) - 
      (1481*d^8*K0^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(576576*b^2) - 
      (13*d^10*K0^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(177408*b^2) + 
      (100159*d^2*K0^2*M^4*u^4)/(1048320*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (26537213*d^2*K1^2*M^4*u^4)/(34594560*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (1170781*K0^2*M^4*u^4)/(5765760*b^2*Sqrt[30*Pi]) + 
      (212029*d^4*K0^2*M^4*u^4)/(524160*b^2*Sqrt[30*Pi]) - 
      (701803*K1^2*M^4*u^4)/(1153152*b^2*Sqrt[30*Pi]) + 
      (398659*d^4*K1^2*M^4*u^4)/(1330560*b^2*Sqrt[30*Pi]) + 
      (1033*d^8*K1^2*M^4*u^4)/(157248*b^2*Sqrt[30*Pi]) + 
      (5003*d^10*K1^2*M^4*u^4)/(6918912*b^2*Sqrt[30*Pi]) + 
      (12107*d^8*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^5)/(864864*b^2) + 
      (85*d^10*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^5)/(432432*b^2) - 
      (2879*K0*K1*M^4*u^5)/(13728*b^2*Sqrt[30*Pi]) + 
      (1148933*d^2*K0*K1*M^4*u^5)/(2162160*b^2*Sqrt[30*Pi]) - 
      (781951*d^4*K0*K1*M^4*u^5)/(2162160*b^2*Sqrt[30*Pi]) - 
      (859*d^6*K0*K1*M^4*u^5)/(27720*b^2*Sqrt[30*Pi]) - 
      (401*d^6*K1^2*M^4*Sqrt[3/(10*Pi)]*u^6)/(9152*b^2) - 
      (37999307*K0^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(2486195712*b^2) - 
      (157661107*K1^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(22375761408*b^2) + 
      (5937805*d^8*K1^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(1525620096*b^2) - 
      (239909*d^2*K0^2*M^4*u^6)/(4324320*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (12169*d^2*K1^2*M^4*u^6)/(576576*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (6424823*K0^2*M^4*u^6)/(1381219840*b^2*Sqrt[30*Pi]) + 
      (46603*d^4*K0^2*M^4*u^6)/(196560*b^2*Sqrt[30*Pi]) - 
      (86609*d^6*K0^2*M^4*u^6)/(2882880*b^2*Sqrt[30*Pi]) - 
      (18743*d^8*K0^2*M^4*u^6)/(266112*b^2*Sqrt[30*Pi]) - 
      (16207*d^10*K0^2*M^4*u^6)/(1729728*b^2*Sqrt[30*Pi]) - 
      (2013302197*K1^2*M^4*u^6)/(22375761408*b^2*Sqrt[30*Pi]) + 
      (2089*d^4*K1^2*M^4*u^6)/(7392*b^2*Sqrt[30*Pi]) - 
      (5984399*d^8*K1^2*M^4*u^6)/(95351256*b^2*Sqrt[30*Pi]) - 
      (541*d^10*K1^2*M^4*u^6)/(144144*b^2*Sqrt[30*Pi]) - 
      (587*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^7)/(247104*b^2) + 
      (29803*d^8*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^7)/(1729728*b^2) + 
      (145087*d^2*K0*K1*M^4*u^7)/(823680*b^2*Sqrt[30*Pi]) - 
      (22369*d^4*K0*K1*M^4*u^7)/(110880*b^2*Sqrt[30*Pi]) - 
      (181793*d^6*K0*K1*M^4*u^7)/(2882880*b^2*Sqrt[30*Pi]) + 
      (49759*d^10*K0*K1*M^4*u^7)/(3459456*b^2*Sqrt[30*Pi]) - 
      (278485*K0^2*M^4*Sqrt[5/(6*Pi)]*u^8)/(799134336*b^2) - 
      (1069715*d^8*K0^2*M^4*Sqrt[5/(6*Pi)]*u^8)/(342486144*b^2) - 
      (278485*K1^2*M^4*Sqrt[5/(6*Pi)]*u^8)/(799134336*b^2) - 
      (41593*d^8*K1^2*M^4*Sqrt[5/(6*Pi)]*u^8)/(10702692*b^2) - 
      (2183*d^10*K1^2*M^4*Sqrt[5/(6*Pi)]*u^8)/(16308864*b^2) - 
      (5*d^10*K0^2*M^4*Sqrt[15/(2*Pi)]*u^8)/(100672*b^2) - 
      (53423*d^2*K0^2*M^4*u^8)/(4324320*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (89059*d^2*K1^2*M^4*u^8)/(8648640*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (4949621*K0^2*M^4*u^8)/(3995671680*b^2*Sqrt[30*Pi]) + 
      (4703*d^4*K0^2*M^4*u^8)/(393120*b^2*Sqrt[30*Pi]) + 
      (677*d^6*K0^2*M^4*u^8)/(32760*b^2*Sqrt[30*Pi]) + 
      (930997*d^8*K0^2*M^4*u^8)/(342486144*b^2*Sqrt[30*Pi]) - 
      (3307*d^10*K0^2*M^4*u^8)/(906048*b^2*Sqrt[30*Pi]) - 
      (5117789*K1^2*M^4*u^8)/(3995671680*b^2*Sqrt[30*Pi]) + 
      (50417*d^4*K1^2*M^4*u^8)/(4324320*b^2*Sqrt[30*Pi]) + 
      (69841*d^6*K1^2*M^4*u^8)/(4324320*b^2*Sqrt[30*Pi]) + 
      (1448519*d^8*K1^2*M^4*u^8)/(171243072*b^2*Sqrt[30*Pi]) - 
      (46439*d^10*K1^2*M^4*u^8)/(16308864*b^2*Sqrt[30*Pi]) + 
      (d^4*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^9)/(61776*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^9)/(1287*b^2) - 
      (K0*K1*M^4*u^9)/(12870*b^2*Sqrt[30*Pi]) + (47*d^2*K0*K1*M^4*u^9)/
       (11232*b^2*Sqrt[30*Pi]) - (193*d^4*K0*K1*M^4*u^9)/
       (308880*b^2*Sqrt[30*Pi]) - (221*d^6*K0*K1*M^4*u^9)/
       (23760*b^2*Sqrt[30*Pi]) + (229*d^10*K0*K1*M^4*u^9)/
       (123552*b^2*Sqrt[30*Pi]) - (d^2*K0^2*M^4*u^10)/
       (14040*Sqrt[30]*b^2*Sqrt[Pi]) - (d^2*K1^2*M^4*u^10)/
       (14040*Sqrt[30]*b^2*Sqrt[Pi]) - (K0^2*M^4*u^10)/
       (154440*b^2*Sqrt[30*Pi]) - (d^4*K0^2*M^4*u^10)/
       (15444*b^2*Sqrt[30*Pi]) + (7*d^6*K0^2*M^4*u^10)/
       (25740*b^2*Sqrt[30*Pi]) - (d^8*K0^2*M^4*u^10)/
       (30888*b^2*Sqrt[30*Pi]) - (d^10*K0^2*M^4*u^10)/
       (10296*b^2*Sqrt[30*Pi]) - (K1^2*M^4*u^10)/(154440*b^2*Sqrt[30*Pi]) - 
      (d^4*K1^2*M^4*u^10)/(15444*b^2*Sqrt[30*Pi]) + (7*d^6*K1^2*M^4*u^10)/
       (25740*b^2*Sqrt[30*Pi]) - (d^8*K1^2*M^4*u^10)/
       (30888*b^2*Sqrt[30*Pi]) - (d^10*K1^2*M^4*u^10)/
       (10296*b^2*Sqrt[30*Pi]))/Pi, 0, 
    ((-577*d^4*K0^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(11648*b^2) + 
      (41*d^8*K0^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(18304*b^2) + 
      (471*d^2*K1^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(18304*b^2) - 
      (19262413*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(558125568*b^2) - 
      (53195*d^10*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(355170816*b^2) + 
      (d^12*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(54912*b^2) + 
      (2459*d^6*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(59488*b^2) + 
      (30523*d^8*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(9993984*b^2) - 
      (47*d^10*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(54912*b^2) + 
      (64279*d^2*K0^2*M^4*u^2)/(192192*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (5261*K0^2*M^4*u^2)/(558125568*b^2*Sqrt[30*Pi]) - 
      (41*d^6*K0^2*M^4*u^2)/(2288*b^2*Sqrt[30*Pi]) - 
      (508337*d^10*K0^2*M^4*u^2)/(355170816*b^2*Sqrt[30*Pi]) + 
      (5087*K1^2*M^4*u^2)/(69888*b^2*Sqrt[30*Pi]) - (282343*d^4*K1^2*M^4*u^2)/
       (768768*b^2*Sqrt[30*Pi]) + (d^6*K1^2*M^4*u^2)/(8112*b^2*Sqrt[30*Pi]) - 
      (7*d^8*K1^2*M^4*u^2)/(44616*b^2*Sqrt[30*Pi]) - 
      (d^12*K1^2*M^4*u^2)/(2816*b^2*Sqrt[30*Pi]) + 
      (10061*d^2*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^3)/(44352*b^2) - 
      (238729*K0*K1*M^4*u^3)/(1153152*b^2*Sqrt[30*Pi]) - 
      (208661*d^4*K0*K1*M^4*u^3)/(128128*b^2*Sqrt[30*Pi]) + 
      (69283*d^6*K0*K1*M^4*u^3)/(102960*b^2*Sqrt[30*Pi]) + 
      (218429*d^8*K0*K1*M^4*u^3)/(5765760*b^2*Sqrt[30*Pi]) - 
      (427*d^10*K0*K1*M^4*u^3)/(45760*b^2*Sqrt[30*Pi]) - 
      (7*d^12*K0*K1*M^4*u^3)/(54912*b^2*Sqrt[30*Pi]) - 
      (d^12*K0^2*M^4*Sqrt[3/(10*Pi)]*u^4)/(146432*b^2) - 
      (6131*K0^2*M^4*Sqrt[5/(6*Pi)]*u^4)/(9225216*b^2) + 
      (1400929*d^2*K0^2*M^4*u^4)/(4612608*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (10750141*d^2*K1^2*M^4*u^4)/(345945600*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (1818521*d^4*K0^2*M^4*u^4)/(3075072*b^2*Sqrt[30*Pi]) + 
      (1626949*d^6*K0^2*M^4*u^4)/(5765760*b^2*Sqrt[30*Pi]) + 
      (530531*d^8*K0^2*M^4*u^4)/(46126080*b^2*Sqrt[30*Pi]) - 
      (20563*d^10*K0^2*M^4*u^4)/(7687680*b^2*Sqrt[30*Pi]) + 
      (218031109*K1^2*M^4*u^4)/(691891200*b^2*Sqrt[30*Pi]) - 
      (54067507*d^4*K1^2*M^4*u^4)/(53222400*b^2*Sqrt[30*Pi]) + 
      (11677009*d^6*K1^2*M^4*u^4)/(17297280*b^2*Sqrt[30*Pi]) - 
      (59909*d^8*K1^2*M^4*u^4)/(27675648*b^2*Sqrt[30*Pi]) - 
      (2663*d^10*K1^2*M^4*u^4)/(760320*b^2*Sqrt[30*Pi]) + 
      (37379*d^12*K1^2*M^4*u^4)/(138378240*b^2*Sqrt[30*Pi]) + 
      (12601669*K0*K1*M^4*u^5)/(43243200*b^2*Sqrt[30*Pi]) - 
      (201301*d^2*K0*K1*M^4*u^5)/(1544400*b^2*Sqrt[30*Pi]) - 
      (6572689*d^4*K0*K1*M^4*u^5)/(10810800*b^2*Sqrt[30*Pi]) + 
      (279739*d^6*K0*K1*M^4*u^5)/(617760*b^2*Sqrt[30*Pi]) - 
      (147661*d^8*K0*K1*M^4*u^5)/(8648640*b^2*Sqrt[30*Pi]) + 
      (3589*d^10*K0*K1*M^4*u^5)/(332640*b^2*Sqrt[30*Pi]) + 
      (97*d^12*K0*K1*M^4*u^5)/(270270*b^2*Sqrt[30*Pi]) + 
      (92309748607*K1^2*M^4*Sqrt[5/(6*Pi)]*u^6)/(11814402023424*b^2) - 
      (44406941*d^2*K0^2*M^4*u^6)/(345945600*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (1637479*d^2*K1^2*M^4*u^6)/(12812800*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (9363803*K0^2*M^4*u^6)/(345945600*b^2*Sqrt[30*Pi]) + 
      (23040103*d^4*K0^2*M^4*u^6)/(345945600*b^2*Sqrt[30*Pi]) + 
      (173351*d^6*K0^2*M^4*u^6)/(1572480*b^2*Sqrt[30*Pi]) - 
      (3133877*d^8*K0^2*M^4*u^6)/(69189120*b^2*Sqrt[30*Pi]) - 
      (1876283*d^10*K0^2*M^4*u^6)/(69189120*b^2*Sqrt[30*Pi]) - 
      (216677*d^12*K0^2*M^4*u^6)/(69189120*b^2*Sqrt[30*Pi]) + 
      (7957665342829*K1^2*M^4*u^6)/(295360050585600*b^2*Sqrt[30*Pi]) + 
      (97259*d^4*K1^2*M^4*u^6)/(345945600*b^2*Sqrt[30*Pi]) + 
      (362669*d^6*K1^2*M^4*u^6)/(3459456*b^2*Sqrt[30*Pi]) - 
      (299527*d^8*K1^2*M^4*u^6)/(9884160*b^2*Sqrt[30*Pi]) - 
      (64247*d^10*K1^2*M^4*u^6)/(5322240*b^2*Sqrt[30*Pi]) - 
      (65641*d^12*K1^2*M^4*u^6)/(69189120*b^2*Sqrt[30*Pi]) + 
      (658424359*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^7)/(421942929408*b^2) + 
      (62347*d^10*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^7)/(6918912*b^2) + 
      (79820503337*K0*K1*M^4*u^7)/(2109714647040*b^2*Sqrt[30*Pi]) + 
      (2578783*d^2*K0*K1*M^4*u^7)/(34594560*b^2*Sqrt[30*Pi]) - 
      (704647*d^4*K0*K1*M^4*u^7)/(5765760*b^2*Sqrt[30*Pi]) - 
      (15493*d^6*K0*K1*M^4*u^7)/(147840*b^2*Sqrt[30*Pi]) + 
      (643711*d^8*K0*K1*M^4*u^7)/(11531520*b^2*Sqrt[30*Pi]) + 
      (3431*d^12*K0*K1*M^4*u^7)/(576576*b^2*Sqrt[30*Pi]) + 
      (13180333*K0^2*M^4*Sqrt[5/(6*Pi)]*u^8)/(421942929408*b^2) + 
      (40764677*K1^2*M^4*Sqrt[5/(6*Pi)]*u^8)/(421942929408*b^2) + 
      (175626811*d^10*K1^2*M^4*Sqrt[5/(6*Pi)]*u^8)/(223888084992*b^2) - 
      (3675731*d^2*K0^2*M^4*u^8)/(115315200*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (9719261*d^2*K1^2*M^4*u^8)/(345945600*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (11538083443*K0^2*M^4*u^8)/(10548573235200*b^2*Sqrt[30*Pi]) + 
      (351223*d^4*K0^2*M^4*u^8)/(43243200*b^2*Sqrt[30*Pi]) + 
      (614147*d^6*K0^2*M^4*u^8)/(11531520*b^2*Sqrt[30*Pi]) - 
      (15493*d^8*K0^2*M^4*u^8)/(1257984*b^2*Sqrt[30*Pi]) - 
      (217993*d^10*K0^2*M^4*u^8)/(13837824*b^2*Sqrt[30*Pi]) - 
      (92903*d^12*K0^2*M^4*u^8)/(34594560*b^2*Sqrt[30*Pi]) + 
      (15128630771*K1^2*M^4*u^8)/(10548573235200*b^2*Sqrt[30*Pi]) + 
      (1738739*d^4*K1^2*M^4*u^8)/(172972800*b^2*Sqrt[30*Pi]) + 
      (159101*d^6*K1^2*M^4*u^8)/(3843840*b^2*Sqrt[30*Pi]) - 
      (831757*d^8*K1^2*M^4*u^8)/(69189120*b^2*Sqrt[30*Pi]) - 
      (119819256637*d^10*K1^2*M^4*u^8)/(7836082974720*b^2*Sqrt[30*Pi]) - 
      (103*d^12*K1^2*M^4*u^8)/(54912*b^2*Sqrt[30*Pi]) + 
      (1415639*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^9)/(13185716544*b^2) - 
      (2963*d^6*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^9)/(576576*b^2) + 
      (2501195*d^10*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^9)/(15583119552*b^2) + 
      (128713267*K0*K1*M^4*u^9)/(164821456800*b^2*Sqrt[30*Pi]) + 
      (79117*d^2*K0*K1*M^4*u^9)/(9609600*b^2*Sqrt[30*Pi]) + 
      (129037*d^4*K0*K1*M^4*u^9)/(28828800*b^2*Sqrt[30*Pi]) + 
      (523*d^8*K0*K1*M^4*u^9)/(2162160*b^2*Sqrt[30*Pi]) + 
      (1374767579*d^10*K0*K1*M^4*u^9)/(155831195520*b^2*Sqrt[30*Pi]) + 
      (31159*d^12*K0*K1*M^4*u^9)/(17297280*b^2*Sqrt[30*Pi]) - 
      (d^2*K0^2*M^4*Sqrt[3/(10*Pi)]*u^10)/(1121120*b^2) + 
      (23*d^8*K0^2*M^4*Sqrt[5/(6*Pi)]*u^10)/(20490624*b^2) + 
      (3257*d^10*K0^2*M^4*Sqrt[5/(6*Pi)]*u^10)/(20756736*b^2) - 
      (67*d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*u^10)/(5436288*b^2) + 
      (1415*d^6*K1^2*M^4*Sqrt[5/(6*Pi)]*u^10)/(799134336*b^2) + 
      (673*d^8*K1^2*M^4*Sqrt[5/(6*Pi)]*u^10)/(19027008*b^2) + 
      (47*d^10*K1^2*M^4*Sqrt[15/(2*Pi)]*u^10)/(2818816*b^2) - 
      (436097*d^2*K0^2*M^4*u^10)/(605404800*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (7141*d^2*K1^2*M^4*u^10)/(10378368*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (277*K0^2*M^4*u^10)/(21621600*b^2*Sqrt[30*Pi]) - 
      (239*d^4*K0^2*M^4*u^10)/(316800*b^2*Sqrt[30*Pi]) + 
      (18959*d^6*K0^2*M^4*u^10)/(8648640*b^2*Sqrt[30*Pi]) + 
      (645023*d^8*K0^2*M^4*u^10)/(1331890560*b^2*Sqrt[30*Pi]) - 
      (185243*d^10*K0^2*M^4*u^10)/(103783680*b^2*Sqrt[30*Pi]) - 
      (751*d^12*K0^2*M^4*u^10)/(3459456*b^2*Sqrt[30*Pi]) + 
      (401*K1^2*M^4*u^10)/(25945920*b^2*Sqrt[30*Pi]) - 
      (170903*d^4*K1^2*M^4*u^10)/(285405120*b^2*Sqrt[30*Pi]) + 
      (899827*d^6*K1^2*M^4*u^10)/(443963520*b^2*Sqrt[30*Pi]) + 
      (61417*d^8*K1^2*M^4*u^10)/(285405120*b^2*Sqrt[30*Pi]) - 
      (187853*d^10*K1^2*M^4*u^10)/(163088640*b^2*Sqrt[30*Pi]) - 
      (3337*d^12*K1^2*M^4*u^10)/(17297280*b^2*Sqrt[30*Pi]) - 
      (437*d^6*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^11)/(7135128*b^2) - 
      (5*d^8*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^11)/(648648*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^11)/(24948*b^2) + 
      (49*K0*K1*M^4*u^11)/(9266400*b^2*Sqrt[30*Pi]) + 
      (289*d^2*K0*K1*M^4*u^11)/(4054050*b^2*Sqrt[30*Pi]) + 
      (12403*d^4*K0*K1*M^4*u^11)/(64864800*b^2*Sqrt[30*Pi]) - 
      (d^6*K0*K1*M^4*u^11)/(88088*b^2*Sqrt[30*Pi]) - 
      (2099*d^8*K0*K1*M^4*u^11)/(12972960*b^2*Sqrt[30*Pi]) + 
      (43*d^12*K0*K1*M^4*u^11)/(864864*b^2*Sqrt[30*Pi]) - 
      (d^2*K0^2*M^4*u^12)/(720720*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^12)/(720720*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^12)/(308880*b^2*Sqrt[30*Pi]) + 
      (d^6*K0^2*M^4*u^12)/(216216*b^2*Sqrt[30*Pi]) + 
      (d^8*K0^2*M^4*u^12)/(216216*b^2*Sqrt[30*Pi]) - 
      (d^10*K0^2*M^4*u^12)/(308880*b^2*Sqrt[30*Pi]) - 
      (d^12*K0^2*M^4*u^12)/(720720*b^2*Sqrt[30*Pi]) - 
      (d^4*K1^2*M^4*u^12)/(308880*b^2*Sqrt[30*Pi]) + 
      (d^6*K1^2*M^4*u^12)/(216216*b^2*Sqrt[30*Pi]) + 
      (d^8*K1^2*M^4*u^12)/(216216*b^2*Sqrt[30*Pi]) - 
      (d^10*K1^2*M^4*u^12)/(308880*b^2*Sqrt[30*Pi]) - 
      (d^12*K1^2*M^4*u^12)/(720720*b^2*Sqrt[30*Pi]))/Pi, 0, 
    ((131447*K0^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(4356352*b^2) + 
      (69167*d^6*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(3734016*b^2) + 
      (44534045*d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(575038464*b^2) - 
      (13345256263*d^6*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(265667770368*b^2) - 
      (889885*d^12*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(10412303616*b^2) - 
      (129355*d^14*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(11747214336*b^2) - 
      (1438267*d^2*K0^2*M^4*u^2)/(13069056*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (2628427*d^2*K1^2*M^4*u^2)/(26138112*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (786859*d^4*K0^2*M^4*u^2)/(13069056*b^2*Sqrt[30*Pi]) - 
      (6739*d^8*K0^2*M^4*u^2)/(384384*b^2*Sqrt[30*Pi]) + 
      (6169*d^10*K0^2*M^4*u^2)/(1188096*b^2*Sqrt[30*Pi]) - 
      (521*d^12*K0^2*M^4*u^2)/(933504*b^2*Sqrt[30*Pi]) + 
      (23*d^14*K0^2*M^4*u^2)/(1244672*b^2*Sqrt[30*Pi]) - 
      (1462751*K1^2*M^4*u^2)/(26138112*b^2*Sqrt[30*Pi]) + 
      (5209*d^4*K1^2*M^4*u^2)/(33825792*b^2*Sqrt[30*Pi]) + 
      (1253863997*d^6*K1^2*M^4*u^2)/(265667770368*b^2*Sqrt[30*Pi]) + 
      (26629*d^8*K1^2*M^4*u^2)/(2178176*b^2*Sqrt[30*Pi]) + 
      (101267*d^10*K1^2*M^4*u^2)/(26138112*b^2*Sqrt[30*Pi]) - 
      (313333*d^12*K1^2*M^4*u^2)/(10412303616*b^2*Sqrt[30*Pi]) - 
      (4651*d^14*K1^2*M^4*u^2)/(2936803584*b^2*Sqrt[30*Pi]) + 
      (21218807*K0*K1*M^4*u^3)/(124750080*b^2*Sqrt[30*Pi]) - 
      (1050285233*d^2*K0*K1*M^4*u^3)/(1372250880*b^2*Sqrt[30*Pi]) + 
      (1385302271*d^4*K0*K1*M^4*u^3)/(1372250880*b^2*Sqrt[30*Pi]) - 
      (62607841*d^6*K0*K1*M^4*u^3)/(161441280*b^2*Sqrt[30*Pi]) - 
      (4297763*d^8*K0*K1*M^4*u^3)/(98017920*b^2*Sqrt[30*Pi]) + 
      (3801823*d^10*K0*K1*M^4*u^3)/(196035840*b^2*Sqrt[30*Pi]) - 
      (9187*d^12*K0*K1*M^4*u^3)/(4667520*b^2*Sqrt[30*Pi]) - 
      (d^14*K0*K1*M^4*u^3)/(3734016*b^2*Sqrt[30*Pi]) - 
      (129571355339*d^6*K1^2*M^4*Sqrt[3/(10*Pi)]*u^4)/(634284851200*b^2) + 
      (2656727066476165*d^4*K0^2*M^4*Sqrt[5/(6*Pi)]*u^4)/
       (30171357345153024*b^2) - (14497391*d^2*K0^2*M^4*u^4)/
       (58705920*Sqrt[30]*b^2*Sqrt[Pi]) - (13289314531*d^2*K1^2*M^4*u^4)/
       (54890035200*Sqrt[30]*b^2*Sqrt[Pi]) + (307810603*K0^2*M^4*u^4)/
       (10978007040*b^2*Sqrt[30*Pi]) - (5117143914037213*d^4*K0^2*M^4*u^4)/
       (150856786725765120*b^2*Sqrt[30*Pi]) - (3943912073*d^6*K0^2*M^4*u^4)/
       (21956014080*b^2*Sqrt[30*Pi]) - (1248139*d^8*K0^2*M^4*u^4)/
       (98017920*b^2*Sqrt[30*Pi]) + (8558827*d^10*K0^2*M^4*u^4)/
       (1568286720*b^2*Sqrt[30*Pi]) - (2521*d^12*K0^2*M^4*u^4)/
       (4667520*b^2*Sqrt[30*Pi]) + (71*d^14*K0^2*M^4*u^4)/
       (29872128*b^2*Sqrt[30*Pi]) - (2693489147*K1^2*M^4*u^4)/
       (14970009600*b^2*Sqrt[30*Pi]) + (6292785131*d^4*K1^2*M^4*u^4)/
       (6098892800*b^2*Sqrt[30*Pi]) - (96319*d^6*K1^2*M^4*u^4)/
       (2588917760*b^2*Sqrt[30*Pi]) - (9082169*d^8*K1^2*M^4*u^4)/
       (3430627200*b^2*Sqrt[30*Pi]) + (162598871*d^10*K1^2*M^4*u^4)/
       (23524300800*b^2*Sqrt[30*Pi]) - (592577*d^12*K1^2*M^4*u^4)/
       (490089600*b^2*Sqrt[30*Pi]) + (2931931*d^14*K1^2*M^4*u^4)/
       (47048601600*b^2*Sqrt[30*Pi]) + (3442040509178989*d^4*K0*K1*M^4*
        Sqrt[3/(10*Pi)]*u^5)/(34920552482816000*b^2) - 
      (7290755113*K0*K1*M^4*u^5)/(41167526400*b^2*Sqrt[30*Pi]) - 
      (902845847*d^2*K0*K1*M^4*u^5)/(6861254400*b^2*Sqrt[30*Pi]) + 
      (52330887228934859*d^4*K0*K1*M^4*u^5)/(104761657448448000*b^2*
        Sqrt[30*Pi]) - (203174651*d^6*K0*K1*M^4*u^5)/
       (415833600*b^2*Sqrt[30*Pi]) + (72879409*d^8*K0*K1*M^4*u^5)/
       (13722508800*b^2*Sqrt[30*Pi]) - (15028733*d^10*K0*K1*M^4*u^5)/
       (2940537600*b^2*Sqrt[30*Pi]) + (3439867*d^12*K0*K1*M^4*u^5)/
       (1960358400*b^2*Sqrt[30*Pi]) + (591047*d^14*K0*K1*M^4*u^5)/
       (5881075200*b^2*Sqrt[30*Pi]) + (459744473*d^2*K0^2*M^4*u^6)/
       (27445017600*Sqrt[30]*b^2*Sqrt[Pi]) + (787230827*d^2*K1^2*M^4*u^6)/
       (16467010560*Sqrt[30]*b^2*Sqrt[Pi]) - (5095092043*K0^2*M^4*u^6)/
       (164670105600*b^2*Sqrt[30*Pi]) + (262025767*d^4*K0^2*M^4*u^6)/
       (4222310400*b^2*Sqrt[30*Pi]) - (2046534599*d^6*K0^2*M^4*u^6)/
       (27445017600*b^2*Sqrt[30*Pi]) + (2229219749*d^8*K0^2*M^4*u^6)/
       (54890035200*b^2*Sqrt[30*Pi]) - (56977433*d^10*K0^2*M^4*u^6)/
       (11762150400*b^2*Sqrt[30*Pi]) - (63379073*d^12*K0^2*M^4*u^6)/
       (7841433600*b^2*Sqrt[30*Pi]) - (97351*d^14*K0^2*M^4*u^6)/
       (98841600*b^2*Sqrt[30*Pi]) - (9314457491*K1^2*M^4*u^6)/
       (164670105600*b^2*Sqrt[30*Pi]) + (15979517993*d^4*K1^2*M^4*u^6)/
       (164670105600*b^2*Sqrt[30*Pi]) - (51796813*d^6*K1^2*M^4*u^6)/
       (440294400*b^2*Sqrt[30*Pi]) + (213456071*d^8*K1^2*M^4*u^6)/
       (6586804224*b^2*Sqrt[30*Pi]) + (3809*d^10*K1^2*M^4*u^6)/
       (60318720*b^2*Sqrt[30*Pi]) - (214153*d^12*K1^2*M^4*u^6)/
       (74680320*b^2*Sqrt[30*Pi]) - (570767*d^14*K1^2*M^4*u^6)/
       (2352430080*b^2*Sqrt[30*Pi]) - (337701313*K0*K1*M^4*u^7)/
       (11762150400*b^2*Sqrt[30*Pi]) + (1616498729*d^2*K0*K1*M^4*u^7)/
       (41167526400*b^2*Sqrt[30*Pi]) + (5870432257*d^4*K0*K1*M^4*u^7)/
       (82335052800*b^2*Sqrt[30*Pi]) - (80172881*d^6*K0*K1*M^4*u^7)/
       (914833920*b^2*Sqrt[30*Pi]) - (373687739*d^8*K0*K1*M^4*u^7)/
       (11762150400*b^2*Sqrt[30*Pi]) + (113590577*d^10*K0*K1*M^4*u^7)/
       (5881075200*b^2*Sqrt[30*Pi]) + (63160087*d^12*K0*K1*M^4*u^7)/
       (3920716800*b^2*Sqrt[30*Pi]) + (463553*d^14*K0*K1*M^4*u^7)/
       (217817600*b^2*Sqrt[30*Pi]) - (3457141*d^4*K0^2*M^4*Sqrt[5/(6*Pi)]*
        u^8)/(1646701056*b^2) - (1454234647*d^2*K0^2*M^4*u^8)/
       (164670105600*Sqrt[30]*b^2*Sqrt[Pi]) - (102746243*d^2*K1^2*M^4*u^8)/
       (18296678400*Sqrt[30]*b^2*Sqrt[Pi]) - (53091151*K0^2*M^4*u^8)/
       (13722508800*b^2*Sqrt[30*Pi]) + (168405239*d^6*K0^2*M^4*u^8)/
       (6098892800*b^2*Sqrt[30*Pi]) + (269985091*d^8*K0^2*M^4*u^8)/
       (13722508800*b^2*Sqrt[30*Pi]) - (110464097*d^10*K0^2*M^4*u^8)/
       (7841433600*b^2*Sqrt[30*Pi]) - (51422141*d^12*K0^2*M^4*u^8)/
       (5881075200*b^2*Sqrt[30*Pi]) - (29613943*d^14*K0^2*M^4*u^8)/
       (23524300800*b^2*Sqrt[30*Pi]) - (26765261*K1^2*M^4*u^8)/
       (6333465600*b^2*Sqrt[30*Pi]) - (6419801*d^4*K1^2*M^4*u^8)/
       (2111155200*b^2*Sqrt[30*Pi]) + (164919077*d^6*K1^2*M^4*u^8)/
       (9686476800*b^2*Sqrt[30*Pi]) + (19442393*d^8*K1^2*M^4*u^8)/
       (1680307200*b^2*Sqrt[30*Pi]) - (20133277*d^10*K1^2*M^4*u^8)/
       (2138572800*b^2*Sqrt[30*Pi]) - (4982083*d^12*K1^2*M^4*u^8)/
       (904780800*b^2*Sqrt[30*Pi]) - (888571*d^14*K1^2*M^4*u^8)/
       (1120204800*b^2*Sqrt[30*Pi]) - (1526893421*K0*K1*M^4*u^9)/
       (1976041267200*b^2*Sqrt[30*Pi]) + (25111727239*d^2*K0*K1*M^4*u^9)/
       (1976041267200*b^2*Sqrt[30*Pi]) + (72459227*d^4*K0*K1*M^4*u^9)/
       (6080126976*b^2*Sqrt[30*Pi]) - (19327297111*d^6*K0*K1*M^4*u^9)/
       (658680422400*b^2*Sqrt[30*Pi]) - (1892931769*d^8*K0*K1*M^4*u^9)/
       (131736084480*b^2*Sqrt[30*Pi]) + (23565557*d^10*K0*K1*M^4*u^9)/
       (2091048960*b^2*Sqrt[30*Pi]) + (424063967*d^12*K0*K1*M^4*u^9)/
       (56458321920*b^2*Sqrt[30*Pi]) + (60859859*d^14*K0*K1*M^4*u^9)/
       (56458321920*b^2*Sqrt[30*Pi]) - (92318269*d^2*K0^2*M^4*u^10)/
       (89820057600*Sqrt[30]*b^2*Sqrt[Pi]) - (428675557*d^2*K1^2*M^4*u^10)/
       (494010316800*Sqrt[30]*b^2*Sqrt[Pi]) - (54392101*K0^2*M^4*u^10)/
       (494010316800*b^2*Sqrt[30*Pi]) - (612159649*d^4*K0^2*M^4*u^10)/
       (247005158400*b^2*Sqrt[30*Pi]) + (1128067937*d^6*K0^2*M^4*u^10)/
       (329340211200*b^2*Sqrt[30*Pi]) + (569743697*d^8*K0^2*M^4*u^10)/
       (164670105600*b^2*Sqrt[30*Pi]) - (8773613*d^10*K0^2*M^4*u^10)/
       (5227622400*b^2*Sqrt[30*Pi]) - (24608713*d^12*K0^2*M^4*u^10)/
       (17643225600*b^2*Sqrt[30*Pi]) - (27634493*d^14*K0^2*M^4*u^10)/
       (141145804800*b^2*Sqrt[30*Pi]) - (6610511*K1^2*M^4*u^10)/
       (58118860800*b^2*Sqrt[30*Pi]) - (2062923721*d^4*K1^2*M^4*u^10)/
       (988020633600*b^2*Sqrt[30*Pi]) + (7164679*d^6*K1^2*M^4*u^10)/
       (2375049600*b^2*Sqrt[30*Pi]) + (213301307*d^8*K1^2*M^4*u^10)/
       (76001587200*b^2*Sqrt[30*Pi]) - (9310069*d^10*K1^2*M^4*u^10)/
       (6415718400*b^2*Sqrt[30*Pi]) - (53709499*d^12*K1^2*M^4*u^10)/
       (47048601600*b^2*Sqrt[30*Pi]) - (5682851*d^14*K1^2*M^4*u^10)/
       (35286451200*b^2*Sqrt[30*Pi]) - (550341133*d^12*K0*K1*M^4*
        Sqrt[5/(6*Pi)]*u^11)/(33908868145152*b^2) - (820277*K0*K1*M^4*u^11)/
       (123502579200*b^2*Sqrt[30*Pi]) + (40743383*d^2*K0*K1*M^4*u^11)/
       (123502579200*b^2*Sqrt[30*Pi]) + (20426699*d^4*K0*K1*M^4*u^11)/
       (24700515840*b^2*Sqrt[30*Pi]) - (20835809*d^6*K0*K1*M^4*u^11)/
       (24700515840*b^2*Sqrt[30*Pi]) - (13241659*d^8*K0*K1*M^4*u^11)/
       (9500198400*b^2*Sqrt[30*Pi]) + (644207*d^10*K0*K1*M^4*u^11)/
       (1357171200*b^2*Sqrt[30*Pi]) + (525312977897*d^12*K0*K1*M^4*u^11)/
       (847721703628800*b^2*Sqrt[30*Pi]) + (1304543*d^14*K0*K1*M^4*u^11)/
       (17643225600*b^2*Sqrt[30*Pi]) - (84448807*d^2*K1^2*M^4*Sqrt[3/(10*Pi)]*
        u^12)/(17442833408000*b^2) - (547709*d^12*K0^2*M^4*Sqrt[5/(6*Pi)]*
        u^12)/(142474235904*b^2) + (2269*d^14*K0^2*M^4*Sqrt[5/(6*Pi)]*u^12)/
       (16310181888*b^2) - (9604489*d^12*K1^2*M^4*Sqrt[5/(6*Pi)]*u^12)/
       (2422062010368*b^2) + (42005*d^14*K1^2*M^4*Sqrt[5/(6*Pi)]*u^12)/
       (248416616448*b^2) - (5274317*d^2*K0^2*M^4*u^12)/
       (494010316800*Sqrt[30]*b^2*Sqrt[Pi]) + (900454183*d^2*K1^2*M^4*u^12)/
       (201838500864000*Sqrt[30]*b^2*Sqrt[Pi]) - (103559*K0^2*M^4*u^12)/
       (164670105600*b^2*Sqrt[30*Pi]) - (4950821*d^4*K0^2*M^4*u^12)/
       (98802063360*b^2*Sqrt[30*Pi]) + (346601*d^6*K0^2*M^4*u^12)/
       (12666931200*b^2*Sqrt[30*Pi]) + (22081*d^8*K0^2*M^4*u^12)/
       (230307840*b^2*Sqrt[30*Pi]) - (99919*d^10*K0^2*M^4*u^12)/
       (4704860160*b^2*Sqrt[30*Pi]) - (198352373*d^12*K0^2*M^4*u^12)/
       (12110310051840*b^2*Sqrt[30*Pi]) - (4170961*d^14*K0^2*M^4*u^12)/
       (733958184960*b^2*Sqrt[30*Pi]) - (104129*K1^2*M^4*u^12)/
       (164670105600*b^2*Sqrt[30*Pi]) - (669917*d^4*K1^2*M^4*u^12)/
       (14114580480*b^2*Sqrt[30*Pi]) + (202837*d^6*K1^2*M^4*u^12)/
       (7600158720*b^2*Sqrt[30*Pi]) + (4039093*d^8*K1^2*M^4*u^12)/
       (44910028800*b^2*Sqrt[30*Pi]) - (1454659*d^10*K1^2*M^4*u^12)/
       (70572902400*b^2*Sqrt[30*Pi]) - (811149433*d^12*K1^2*M^4*u^12)/
       (60551550259200*b^2*Sqrt[30*Pi]) - (11340067*d^14*K1^2*M^4*u^12)/
       (2070138470400*b^2*Sqrt[30*Pi]) + (131*d^12*K0*K1*M^4*Sqrt[5/(6*Pi)]*
        u^13)/(139007232*b^2) - (d^14*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^13)/
       (78414336*b^2) - (K0*K1*M^4*u^13)/(152472320*b^2*Sqrt[30*Pi]) + 
      (283*d^2*K0*K1*M^4*u^13)/(228708480*b^2*Sqrt[30*Pi]) + 
      (22067*d^4*K0*K1*M^4*u^13)/(4116752640*b^2*Sqrt[30*Pi]) - 
      (10427*d^6*K0*K1*M^4*u^13)/(7718911200*b^2*Sqrt[30*Pi]) - 
      (67553*d^8*K0*K1*M^4*u^13)/(5613753600*b^2*Sqrt[30*Pi]) + 
      (5527*d^10*K0*K1*M^4*u^13)/(4410806400*b^2*Sqrt[30*Pi]) + 
      (17*d^12*K0*K1*M^4*u^13)/(160617600*b^2*Sqrt[30*Pi]) + 
      (1541*d^14*K0*K1*M^4*u^13)/(1960358400*b^2*Sqrt[30*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[3/(10*Pi)]*u^14)/(43563520*b^2) - 
      (d^4*K1^2*M^4*Sqrt[3/(10*Pi)]*u^14)/(43563520*b^2) + 
      (d^6*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(137225088*b^2) + 
      (d^8*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(137225088*b^2) - 
      (d^12*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(78414336*b^2) + 
      (d^6*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(137225088*b^2) + 
      (d^8*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(137225088*b^2) - 
      (d^12*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(78414336*b^2) - 
      (29*d^2*K0^2*M^4*u^14)/(2744501760*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (29*d^2*K1^2*M^4*u^14)/(2744501760*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^14)/(2744501760*b^2*Sqrt[30*Pi]) - 
      (31*d^6*K0^2*M^4*u^14)/(914833920*b^2*Sqrt[30*Pi]) + 
      (47*d^8*K0^2*M^4*u^14)/(392071680*b^2*Sqrt[30*Pi]) - 
      (d^10*K0^2*M^4*u^14)/(392071680*b^2*Sqrt[30*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(78414336*b^2*Sqrt[30*Pi]) - 
      (K1^2*M^4*u^14)/(2744501760*b^2*Sqrt[30*Pi]) - 
      (31*d^6*K1^2*M^4*u^14)/(914833920*b^2*Sqrt[30*Pi]) + 
      (47*d^8*K1^2*M^4*u^14)/(392071680*b^2*Sqrt[30*Pi]) - 
      (d^10*K1^2*M^4*u^14)/(392071680*b^2*Sqrt[30*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(78414336*b^2*Sqrt[30*Pi]))/Pi, 0, 
    ((577327*d^8*K0^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(94595072*b^2) + 
      (9569127*K1^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(662165504*b^2) - 
      (1439*d^14*K1^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(94595072*b^2) + 
      (3454691*d^2*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(496624128*b^2) - 
      (37514207*d^6*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(1986496512*b^2) - 
      (589366289095*d^14*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/
       (36914198570016768*b^2) + (28999*d^12*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/
       (189190144*b^2) - (11*d^16*K1^2*M^4*Sqrt[15/(2*Pi)]*u^2)/
       (17199104*b^2) + (473309*d^2*K1^2*M^4*u^2)/(4752384*Sqrt[30]*b^2*
        Sqrt[Pi]) - (54010001*K0^2*M^4*u^2)/(993248256*b^2*Sqrt[30*Pi]) + 
      (15508153*d^4*K0^2*M^4*u^2)/(152807424*b^2*Sqrt[30*Pi]) + 
      (7*d^6*K0^2*M^4*u^2)/(283785216*b^2*Sqrt[30*Pi]) - 
      (1168957*d^10*K0^2*M^4*u^2)/(165541376*b^2*Sqrt[30*Pi]) + 
      (396917*d^12*K0^2*M^4*u^2)/(283785216*b^2*Sqrt[30*Pi]) - 
      (1485444554677*d^14*K0^2*M^4*u^2)/(36914198570016768*b^2*Sqrt[30*Pi]) + 
      (31*d^16*K0^2*M^4*u^2)/(8599552*b^2*Sqrt[30*Pi]) - 
      (1423118959*d^4*K1^2*M^4*u^2)/(3972993024*b^2*Sqrt[30*Pi]) + 
      (69552359*d^6*K1^2*M^4*u^2)/(283785216*b^2*Sqrt[30*Pi]) - 
      (39835993*d^8*K1^2*M^4*u^2)/(1324331008*b^2*Sqrt[30*Pi]) - 
      (465541*d^10*K1^2*M^4*u^2)/(993248256*b^2*Sqrt[30*Pi]) - 
      (13156109*K0*K1*M^4*u^3)/(99800064*b^2*Sqrt[30*Pi]) + 
      (2093875799*d^2*K0*K1*M^4*u^3)/(4011194880*b^2*Sqrt[30*Pi]) - 
      (6382539271*d^4*K0*K1*M^4*u^3)/(9932482560*b^2*Sqrt[30*Pi]) + 
      (311223379*d^6*K0*K1*M^4*u^3)/(1354429440*b^2*Sqrt[30*Pi]) + 
      (9066226121*d^8*K0*K1*M^4*u^3)/(208582133760*b^2*Sqrt[30*Pi]) - 
      (37839121*d^10*K0*K1*M^4*u^3)/(1489872384*b^2*Sqrt[30*Pi]) + 
      (2687131*d^12*K0*K1*M^4*u^3)/(541771776*b^2*Sqrt[30*Pi]) - 
      (286621*d^14*K0*K1*M^4*u^3)/(709463040*b^2*Sqrt[30*Pi]) + 
      (77*d^16*K0*K1*M^4*u^3)/(25798656*b^2*Sqrt[30*Pi]) + 
      (335746963*d^2*K0^2*M^4*u^4)/(1887621120*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (11810992584929*d^2*K1^2*M^4*u^4)/(43802248089600*Sqrt[30]*b^2*
        Sqrt[Pi]) - (4818548227*K0^2*M^4*u^4)/(166865707008*b^2*
        Sqrt[30*Pi]) - (1240697477*d^4*K0^2*M^4*u^4)/
       (4674109440*b^2*Sqrt[30*Pi]) + (12808712981*d^6*K0^2*M^4*u^4)/
       (119189790720*b^2*Sqrt[30*Pi]) + (25801903859*d^8*K0^2*M^4*u^4)/
       (1668657070080*b^2*Sqrt[30*Pi]) - (92326021*d^10*K0^2*M^4*u^4)/
       (11918979072*b^2*Sqrt[30*Pi]) + (65755667*d^12*K0^2*M^4*u^4)/
       (47675916288*b^2*Sqrt[30*Pi]) - (638929*d^14*K0^2*M^4*u^4)/
       (5675704320*b^2*Sqrt[30*Pi]) + (287*d^16*K0^2*M^4*u^4)/
       (206389248*b^2*Sqrt[30*Pi]) + (3405898453109*K1^2*M^4*u^4)/
       (29201498726400*b^2*Sqrt[30*Pi]) - (31228493762747*d^4*K1^2*M^4*u^4)/
       (35041798471680*b^2*Sqrt[30*Pi]) + (6252120031427*d^6*K1^2*M^4*u^4)/
       (12514928025600*b^2*Sqrt[30*Pi]) + (363812639819*d^8*K1^2*M^4*u^4)/
       (25029856051200*b^2*Sqrt[30*Pi]) - (4190738863*d^10*K1^2*M^4*u^4)/
       (368086118400*b^2*Sqrt[30*Pi]) + (1264980593*d^12*K1^2*M^4*u^4)/
       (510813388800*b^2*Sqrt[30*Pi]) - (111557041*d^14*K1^2*M^4*u^4)/
       (357569372160*b^2*Sqrt[30*Pi]) + (2240177*d^16*K1^2*M^4*u^4)/
       (170271129600*b^2*Sqrt[30*Pi]) + (106779857957*K0*K1*M^4*u^5)/
       (912546835200*b^2*Sqrt[30*Pi]) + (1071508973653*d^2*K0*K1*M^4*u^5)/
       (5475281011200*b^2*Sqrt[30*Pi]) - (3245817899227*d^4*K0*K1*M^4*u^5)/
       (4380224808960*b^2*Sqrt[30*Pi]) + (165592811491*d^6*K0*K1*M^4*u^5)/
       (391091500800*b^2*Sqrt[30*Pi]) + (23988482923*d^8*K0*K1*M^4*u^5)/
       (3128732006400*b^2*Sqrt[30*Pi]) - (1356564127*d^10*K0*K1*M^4*u^5)/
       (782183001600*b^2*Sqrt[30*Pi]) - (86844539*d^12*K0*K1*M^4*u^5)/
       (63851673600*b^2*Sqrt[30*Pi]) + (3272953*d^14*K0*K1*M^4*u^5)/
       (11174042880*b^2*Sqrt[30*Pi]) + (560419*d^16*K0*K1*M^4*u^5)/
       (21283891200*b^2*Sqrt[30*Pi]) + (786278492081*d^2*K0^2*M^4*u^6)/
       (43802248089600*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (53722556299*d^2*K1^2*M^4*u^6)/(43802248089600*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (168499445029*K0^2*M^4*u^6)/(7300374681600*b^2*Sqrt[30*Pi]) - 
      (1724132382211*d^4*K0^2*M^4*u^6)/(17520899235840*b^2*Sqrt[30*Pi]) + 
      (776678159183*d^6*K0^2*M^4*u^6)/(12514928025600*b^2*Sqrt[30*Pi]) - 
      (236041140107*d^8*K0^2*M^4*u^6)/(12514928025600*b^2*Sqrt[30*Pi]) + 
      (88983527041*d^10*K0^2*M^4*u^6)/(6257464012800*b^2*Sqrt[30*Pi]) + 
      (4210234657*d^12*K0^2*M^4*u^6)/(1787846860800*b^2*Sqrt[30*Pi]) - 
      (8269519*d^14*K0^2*M^4*u^6)/(3929333760*b^2*Sqrt[30*Pi]) - 
      (177207467*d^16*K0^2*M^4*u^6)/(595948953600*b^2*Sqrt[30*Pi]) + 
      (34737525727*K1^2*M^4*u^6)/(811152742400*b^2*Sqrt[30*Pi]) - 
      (11929412181107*d^4*K1^2*M^4*u^6)/(87604496179200*b^2*Sqrt[30*Pi]) + 
      (280214477671*d^6*K1^2*M^4*u^6)/(2502985605120*b^2*Sqrt[30*Pi]) - 
      (6192167807*d^8*K1^2*M^4*u^6)/(255406694400*b^2*Sqrt[30*Pi]) + 
      (342937501*d^10*K1^2*M^4*u^6)/(59594895360*b^2*Sqrt[30*Pi]) + 
      (153724873*d^12*K1^2*M^4*u^6)/(85135564800*b^2*Sqrt[30*Pi]) - 
      (75146779*d^14*K1^2*M^4*u^6)/(119189790720*b^2*Sqrt[30*Pi]) - 
      (532837*d^16*K1^2*M^4*u^6)/(8554291200*b^2*Sqrt[30*Pi]) + 
      (254264242139*K0*K1*M^4*u^7)/(10950562022400*b^2*Sqrt[30*Pi]) - 
      (132908952139*d^2*K0*K1*M^4*u^7)/(5475281011200*b^2*Sqrt[30*Pi]) - 
      (1000828158307*d^4*K0*K1*M^4*u^7)/(14600749363200*b^2*Sqrt[30*Pi]) + 
      (340835802079*d^6*K0*K1*M^4*u^7)/(3128732006400*b^2*Sqrt[30*Pi]) - 
      (98931803*d^8*K0*K1*M^4*u^7)/(5227622400*b^2*Sqrt[30*Pi]) - 
      (20753341981*d^10*K0*K1*M^4*u^7)/(782183001600*b^2*Sqrt[30*Pi]) + 
      (568374281*d^12*K0*K1*M^4*u^7)/(893923430400*b^2*Sqrt[30*Pi]) + 
      (85512391*d^14*K0*K1*M^4*u^7)/(17878468608*b^2*Sqrt[30*Pi]) + 
      (3589379*d^16*K0*K1*M^4*u^7)/(5108133888*b^2*Sqrt[30*Pi]) + 
      (483449557*d^2*K0^2*M^4*u^8)/(1460074936320*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (145375739807*d^2*K1^2*M^4*u^8)/(65703372134400*Sqrt[30]*b^2*
        Sqrt[Pi]) + (129825917141*K0^2*M^4*u^8)/(43802248089600*b^2*
        Sqrt[30*Pi]) - (205028798291*d^4*K0^2*M^4*u^8)/
       (29201498726400*b^2*Sqrt[30*Pi]) - (7437096857*d^6*K0^2*M^4*u^8)/
       (782183001600*b^2*Sqrt[30*Pi]) + (4807178483*d^8*K0^2*M^4*u^8)/
       (463515852800*b^2*Sqrt[30*Pi]) + (37070757463*d^10*K0^2*M^4*u^8)/
       (3128732006400*b^2*Sqrt[30*Pi]) - (2930084897*d^12*K0^2*M^4*u^8)/
       (595948953600*b^2*Sqrt[30*Pi]) - (9939301*d^14*K0^2*M^4*u^8)/
       (2793510720*b^2*Sqrt[30*Pi]) - (912990773*d^16*K0^2*M^4*u^8)/
       (1787846860800*b^2*Sqrt[30*Pi]) + (469298412481*K1^2*M^4*u^8)/
       (131406744268800*b^2*Sqrt[30*Pi]) - (480189837487*d^4*K1^2*M^4*u^8)/
       (52562697707520*b^2*Sqrt[30*Pi]) - (9645143399*d^6*K1^2*M^4*u^8)/
       (1564366003200*b^2*Sqrt[30*Pi]) + (14626466693*d^8*K1^2*M^4*u^8)/
       (2502985605120*b^2*Sqrt[30*Pi]) + (170812661*d^10*K1^2*M^4*u^8)/
       (20629002240*b^2*Sqrt[30*Pi]) - (106448197*d^12*K1^2*M^4*u^8)/
       (45842227200*b^2*Sqrt[30*Pi]) - (17779613*d^14*K1^2*M^4*u^8)/
       (8939234304*b^2*Sqrt[30*Pi]) - (528644041*d^16*K1^2*M^4*u^8)/
       (1787846860800*b^2*Sqrt[30*Pi]) + (1264304353007*K0*K1*M^4*u^9)/
       (1051253954150400*b^2*Sqrt[30*Pi]) - (642076693597*d^2*K0*K1*M^4*u^9)/
       (525626977075200*b^2*Sqrt[30*Pi]) + (3239181894569*d^4*K0*K1*M^4*u^9)/
       (525626977075200*b^2*Sqrt[30*Pi]) + (177488887099*d^6*K0*K1*M^4*u^9)/
       (25029856051200*b^2*Sqrt[30*Pi]) - (3347874017*d^8*K0*K1*M^4*u^9)/
       (187723920384*b^2*Sqrt[30*Pi]) - (490135536769*d^10*K0*K1*M^4*u^9)/
       (75089568153600*b^2*Sqrt[30*Pi]) + (72992439847*d^12*K0*K1*M^4*u^9)/
       (10727081164800*b^2*Sqrt[30*Pi]) + (8170086073*d^14*K0*K1*M^4*u^9)/
       (2145416232960*b^2*Sqrt[30*Pi]) + (11027402369*d^16*K0*K1*M^4*u^9)/
       (21454162329600*b^2*Sqrt[30*Pi]) + 
      (35979105780349*K0^2*M^4*Sqrt[5/(6*Pi)]*u^10)/(27516277898779557888*
        b^2) - (2365244801*d^2*K0^2*M^4*u^10)/(2737640505600*Sqrt[30]*b^2*
        Sqrt[Pi]) - (44740123577*d^2*K1^2*M^4*u^10)/(60649266585600*Sqrt[30]*
        b^2*Sqrt[Pi]) + (45271930165841399*K0^2*M^4*u^10)/
       (687906947469488947200*b^2*Sqrt[30*Pi]) - 
      (17067838663*d^4*K0^2*M^4*u^10)/(6916144435200*b^2*Sqrt[30*Pi]) + 
      (14724317*d^6*K0^2*M^4*u^10)/(21283891200*b^2*Sqrt[30*Pi]) + 
      (88032412313*d^8*K0^2*M^4*u^10)/(18772392038400*b^2*Sqrt[30*Pi]) + 
      (4908638411*d^10*K0^2*M^4*u^10)/(4693098009600*b^2*Sqrt[30*Pi]) - 
      (5453230771*d^12*K0^2*M^4*u^10)/(2681770291200*b^2*Sqrt[30*Pi]) - 
      (271341713*d^14*K0^2*M^4*u^10)/(268177029120*b^2*Sqrt[30*Pi]) - 
      (11732797*d^16*K0^2*M^4*u^10)/(95777510400*b^2*Sqrt[30*Pi]) + 
      (3660483187*K1^2*M^4*u^10)/(41496866611200*b^2*Sqrt[30*Pi]) - 
      (288586792609*d^4*K1^2*M^4*u^10)/(157688093122560*b^2*Sqrt[30*Pi]) + 
      (67870018529*d^6*K1^2*M^4*u^10)/(112634352230400*b^2*Sqrt[30*Pi]) + 
      (389741132999*d^8*K1^2*M^4*u^10)/(112634352230400*b^2*Sqrt[30*Pi]) + 
      (4734249053*d^10*K1^2*M^4*u^10)/(5928123801600*b^2*Sqrt[30*Pi]) - 
      (24517435991*d^12*K1^2*M^4*u^10)/(16090621747200*b^2*Sqrt[30*Pi]) - 
      (12283621187*d^14*K1^2*M^4*u^10)/(16090621747200*b^2*Sqrt[30*Pi]) - 
      (11722919*d^16*K1^2*M^4*u^10)/(123774013440*b^2*Sqrt[30*Pi]) + 
      (24426900559*K0*K1*M^4*u^11)/(788440465612800*b^2*Sqrt[30*Pi]) + 
      (439271329001*d^2*K0*K1*M^4*u^11)/(1576880931225600*b^2*Sqrt[30*Pi]) + 
      (2183504872391*d^4*K0*K1*M^4*u^11)/(1576880931225600*b^2*Sqrt[30*Pi]) - 
      (37771041017*d^6*K0*K1*M^4*u^11)/(225268704460800*b^2*Sqrt[30*Pi]) - 
      (1574363771*d^8*K0*K1*M^4*u^11)/(585113518080*b^2*Sqrt[30*Pi]) - 
      (127286920427*d^10*K0*K1*M^4*u^11)/(225268704460800*b^2*Sqrt[30*Pi]) + 
      (36101400077*d^12*K0*K1*M^4*u^11)/(32181243494400*b^2*Sqrt[30*Pi]) + 
      (17590960451*d^14*K0*K1*M^4*u^11)/(32181243494400*b^2*Sqrt[30*Pi]) + 
      (1954294379*d^16*K0*K1*M^4*u^11)/(32181243494400*b^2*Sqrt[30*Pi]) + 
      (1675*K0^2*M^4*Sqrt[5/(6*Pi)]*u^12)/(92860121088*b^2) + 
      (9690614909*d^2*K0^2*M^4*Sqrt[5/(6*Pi)]*u^12)/(223034038912548864*
        b^2) - (13655150599*d^16*K0^2*M^4*Sqrt[5/(6*Pi)]*u^12)/
       (223034038912548864*b^2) + (13001887*K1^2*M^4*Sqrt[5/(6*Pi)]*u^12)/
       (1387655219478528*b^2) + (10432631641*d^2*K1^2*M^4*Sqrt[5/(6*Pi)]*
        u^12)/(47793008338403328*b^2) + (70504526690573*d^4*K1^2*M^4*
        Sqrt[5/(6*Pi)]*u^12)/(22080369852342337536*b^2) + 
      (10642562967611*d^12*K1^2*M^4*Sqrt[5/(6*Pi)]*u^12)/
       (1051446183444873216*b^2) - (4431585377*d^16*K1^2*M^4*Sqrt[5/(6*Pi)]*
        u^12)/(334551058368823296*b^2) - (54074236827059*d^2*K0^2*M^4*u^12)/
       (1858616990937907200*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (46800460935727*d^2*K1^2*M^4*u^12)/(1672755291844116480*Sqrt[30]*b^2*
        Sqrt[Pi]) + (3712661*K0^2*M^4*u^12)/(7572057292800*b^2*Sqrt[30*Pi]) - 
      (204863675503*d^4*K0^2*M^4*u^12)/(1576880931225600*b^2*Sqrt[30*Pi]) - 
      (4471137299*d^6*K0^2*M^4*u^12)/(225268704460800*b^2*Sqrt[30*Pi]) + 
      (62749247443*d^8*K0^2*M^4*u^12)/(225268704460800*b^2*Sqrt[30*Pi]) + 
      (1843277789*d^10*K0^2*M^4*u^12)/(20478973132800*b^2*Sqrt[30*Pi]) - 
      (568700323*d^12*K0^2*M^4*u^12)/(4597320499200*b^2*Sqrt[30*Pi]) - 
      (177281261*d^14*K0^2*M^4*u^12)/(2925567590400*b^2*Sqrt[30*Pi]) - 
      (2191009797227*d^16*K0^2*M^4*u^12)/(371723398187581440*b^2*
        Sqrt[30*Pi]) + (22245564793*K1^2*M^4*u^12)/(34691380486963200*b^2*
        Sqrt[30*Pi]) - (72679012773276073*d^4*K1^2*M^4*u^12)/
       (552009246308558438400*b^2*Sqrt[30*Pi]) - 
      (3030839303*d^6*K1^2*M^4*u^12)/(225268704460800*b^2*Sqrt[30*Pi]) + 
      (11108161523*d^8*K1^2*M^4*u^12)/(45053740892160*b^2*Sqrt[30*Pi]) + 
      (17185165891*d^10*K1^2*M^4*u^12)/(225268704460800*b^2*Sqrt[30*Pi]) - 
      (4192916147487871*d^12*K1^2*M^4*u^12)/(26286154586121830400*b^2*
        Sqrt[30*Pi]) - (51799379*d^14*K1^2*M^4*u^12)/(975189196800*b^2*
        Sqrt[30*Pi]) - (45215587627499*d^16*K1^2*M^4*u^12)/
       (8363776459220582400*b^2*Sqrt[30*Pi]) - 
      (400289*d^2*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^13)/(31537618624512*b^2) + 
      (500893*d^10*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^13)/(5256269770752*b^2) - 
      (119879*d^12*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^13)/(81096733605888*b^2) - 
      (75917843*d^14*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^13)/(90517061246976*b^2) - 
      (137*d^16*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^13)/(22085167104*b^2) + 
      (42150883*K0*K1*M^4*u^13)/(197110116403200*b^2*Sqrt[30*Pi]) + 
      (3304637813*d^2*K0*K1*M^4*u^13)/(788440465612800*b^2*Sqrt[30*Pi]) + 
      (152553041*d^4*K0*K1*M^4*u^13)/(5187108326400*b^2*Sqrt[30*Pi]) + 
      (63704167*d^6*K0*K1*M^4*u^13)/(4693098009600*b^2*Sqrt[30*Pi]) - 
      (31159267*d^8*K0*K1*M^4*u^13)/(469309800960*b^2*Sqrt[30*Pi]) - 
      (296522129*d^10*K0*K1*M^4*u^13)/(10108211097600*b^2*Sqrt[30*Pi]) + 
      (62469952219*d^12*K0*K1*M^4*u^13)/(2027418340147200*b^2*Sqrt[30*Pi]) + 
      (98558551457*d^14*K0*K1*M^4*u^13)/(4978438368583680*b^2*Sqrt[30*Pi]) + 
      (21804023*d^16*K0*K1*M^4*u^13)/(14079294028800*b^2*Sqrt[30*Pi]) - 
      (K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(7884404656128*b^2) + 
      (d^2*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(18952895808*b^2) - 
      (21246419*d^4*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(2412627824775168*b^2) - 
      (137*d^6*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(62574640128*b^2) - 
      (128693*d^8*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(563171761152*b^2) + 
      (10900073*d^10*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(39046575439872*b^2) + 
      (25*d^12*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(609493248*b^2) + 
      (45121*d^14*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(49237302546432*b^2) - 
      (d^16*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(160906217472*b^2) + 
      (K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(414968666112*b^2) + 
      (335339*d^2*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(63075237249024*b^2) - 
      (24530411*d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(2412627824775168*b^2) - 
      (28601*d^6*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(3003582726144*b^2) - 
      (51115*d^8*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(3003582726144*b^2) + 
      (257*d^10*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(15891972096*b^2) + 
      (2273*d^12*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(117022703616*b^2) + 
      (891823*d^14*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(49237302546432*b^2) - 
      (1347083*d^16*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(117139726319616*b^2) - 
      (61054493*d^2*K0^2*M^4*u^14)/(394220232806400*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (10323961*d^2*K1^2*M^4*u^14)/(58402997452800*Sqrt[30]*b^2*Sqrt[Pi]) + 
      (22331*K0^2*M^4*u^14)/(19711011640320*b^2*Sqrt[30*Pi]) - 
      (14910695231*d^4*K0^2*M^4*u^14)/(15078923904844800*b^2*Sqrt[30*Pi]) - 
      (1434607*d^6*K0^2*M^4*u^14)/(1706581094400*b^2*Sqrt[30*Pi]) + 
      (207794371*d^8*K0^2*M^4*u^14)/(56317176115200*b^2*Sqrt[30*Pi]) + 
      (133311071*d^10*K0^2*M^4*u^14)/(976164385996800*b^2*Sqrt[30*Pi]) - 
      (3988819*d^12*K0^2*M^4*u^14)/(2681770291200*b^2*Sqrt[30*Pi]) - 
      (214562861*d^14*K0^2*M^4*u^14)/(307733140915200*b^2*Sqrt[30*Pi]) - 
      (41201*d^16*K0^2*M^4*u^14)/(618870067200*b^2*Sqrt[30*Pi]) + 
      (2063*K1^2*M^4*u^14)/(1642584303360*b^2*Sqrt[30*Pi]) - 
      (7087806043*d^4*K1^2*M^4*u^14)/(7539461952422400*b^2*Sqrt[30*Pi]) - 
      (15567959*d^6*K1^2*M^4*u^14)/(20478973132800*b^2*Sqrt[30*Pi]) + 
      (51813659*d^8*K1^2*M^4*u^14)/(20478973132800*b^2*Sqrt[30*Pi]) + 
      (309383281*d^10*K1^2*M^4*u^14)/(225268704460800*b^2*Sqrt[30*Pi]) - 
      (4740667*d^12*K1^2*M^4*u^14)/(3575693721600*b^2*Sqrt[30*Pi]) - 
      (461706307*d^14*K1^2*M^4*u^14)/(615466281830400*b^2*Sqrt[30*Pi]) - 
      (17000917*d^16*K1^2*M^4*u^14)/(2928493157990400*b^2*Sqrt[30*Pi]) + 
      (107*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/(1971101164032*b^2) - 
      (97*d^2*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/(927577018368*b^2) - 
      (10487*d^4*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/(3942202328064*b^2) + 
      (3323*d^6*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/(187723920384*b^2) - 
      (22381*d^8*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/(2252687044608*b^2) + 
      (257*d^10*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/(118562476032*b^2) - 
      (5*d^12*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/(4179382272*b^2) - 
      (d^14*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/(348281856*b^2) - 
      (d^16*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/(9751891968*b^2) + 
      (1867*d^2*K0*K1*M^4*u^15)/(197604126720*b^2*Sqrt[30*Pi]) + 
      (10961*d^4*K0*K1*M^4*u^15)/(111994384320*b^2*Sqrt[30*Pi]) - 
      (7187*d^8*K0*K1*M^4*u^15)/(45973204992*b^2*Sqrt[30*Pi]) - 
      (24683*d^10*K0*K1*M^4*u^15)/(146278379520*b^2*Sqrt[30*Pi]) + 
      (2161*d^12*K0*K1*M^4*u^15)/(18930143232*b^2*Sqrt[30*Pi]) + 
      (8159*d^14*K0*K1*M^4*u^15)/(100566385920*b^2*Sqrt[30*Pi]) + 
      (11581*d^16*K0*K1*M^4*u^15)/(1609062174720*b^2*Sqrt[30*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(7313918976*b^2) - 
      (d^14*K0^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(7313918976*b^2) - 
      (d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(7313918976*b^2) - 
      (d^14*K1^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(7313918976*b^2) - 
      (d^2*K0^2*M^4*u^16)/(12189864960*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^16)/(12189864960*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^16)/(1044845568*b^2*Sqrt[30*Pi]) + 
      (d^8*K0^2*M^4*u^16)/(580469760*b^2*Sqrt[30*Pi]) + 
      (d^10*K0^2*M^4*u^16)/(580469760*b^2*Sqrt[30*Pi]) - 
      (d^12*K0^2*M^4*u^16)/(1044845568*b^2*Sqrt[30*Pi]) - 
      (d^16*K0^2*M^4*u^16)/(12189864960*b^2*Sqrt[30*Pi]) - 
      (d^6*K1^2*M^4*u^16)/(1044845568*b^2*Sqrt[30*Pi]) + 
      (d^8*K1^2*M^4*u^16)/(580469760*b^2*Sqrt[30*Pi]) + 
      (d^10*K1^2*M^4*u^16)/(580469760*b^2*Sqrt[30*Pi]) - 
      (d^12*K1^2*M^4*u^16)/(1044845568*b^2*Sqrt[30*Pi]) - 
      (d^16*K1^2*M^4*u^16)/(12189864960*b^2*Sqrt[30*Pi]))/Pi, 0, 
    ((6039*d^6*K0^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(226304*b^2) + 
      (1917*d^14*K0^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(17425408*b^2) + 
      (17794349*d^8*K1^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(1324331008*b^2) + 
      (1109*d^14*K1^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(23648768*b^2) - 
      (3*d^18*K1^2*M^4*Sqrt[3/(10*Pi)]*u^2)/(5292032*b^2) + 
      (18531646885*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(13635312058368*b^2) - 
      (12710127677915*d^2*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/
       (12806966850822144*b^2) - (6227711982304013725*d^4*K0^2*M^4*
        Sqrt[5/(6*Pi)]*u^2)/(1049249180154156613632*b^2) + 
      (261689*d^10*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(180590592*b^2) - 
      (415897*d^12*K0^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(993248256*b^2) - 
      (3560267773*d^16*K1^2*M^4*Sqrt[5/(6*Pi)]*u^2)/(5138240093995008*b^2) - 
      (30145*d^8*K0^2*M^4*Sqrt[15/(2*Pi)]*u^2)/(30098432*b^2) - 
      (9792233101411*d^2*K0^2*M^4*u^2)/(6403483425411072*Sqrt[30]*b^2*
        Sqrt[Pi]) - (25589041*d^2*K1^2*M^4*u^2)/(278806528*Sqrt[30]*b^2*
        Sqrt[Pi]) + (20731805581*K0^2*M^4*u^2)/(717648003072*b^2*
        Sqrt[30*Pi]) - (73453706602106374927*d^4*K0^2*M^4*u^2)/
       (1049249180154156613632*b^2*Sqrt[30*Pi]) - (751*d^16*K0^2*M^4*u^2)/
       (30098432*b^2*Sqrt[30*Pi]) + (13*d^18*K0^2*M^4*u^2)/
       (18522112*b^2*Sqrt[30*Pi]) - (136864283*K1^2*M^4*u^2)/
       (3972993024*b^2*Sqrt[30*Pi]) + (635058461*d^4*K1^2*M^4*u^2)/
       (1986496512*b^2*Sqrt[30*Pi]) - (5441533*d^6*K1^2*M^4*u^2)/
       (23648768*b^2*Sqrt[30*Pi]) - (13314289*d^10*K1^2*M^4*u^2)/
       (3972993024*b^2*Sqrt[30*Pi]) - (258007*d^12*K1^2*M^4*u^2)/
       (567570432*b^2*Sqrt[30*Pi]) + (1967564909*d^16*K1^2*M^4*u^2)/
       (5138240093995008*b^2*Sqrt[30*Pi]) - 
      (118749*d^12*K0*K1*M^4*Sqrt[3/(10*Pi)]*u^3)/(46914560*b^2) + 
      (904877292597391*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^3)/(43523916090310656*
        b^2) - (118079237809671241*d^16*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^3)/
       (16787986882466505818112*b^2) - (34010865169*K0*K1*M^4*u^3)/
       (31088511493079040*b^2*Sqrt[30*Pi]) - (703565131*d^2*K0*K1*M^4*u^3)/
       (1891901440*b^2*Sqrt[30*Pi]) + (5289403261*d^4*K0*K1*M^4*u^3)/
       (12269537280*b^2*Sqrt[30*Pi]) - (15341010731*d^6*K0*K1*M^4*u^3)/
       (104291066880*b^2*Sqrt[30*Pi]) - (1281167057*d^8*K0*K1*M^4*u^3)/
       (34763688960*b^2*Sqrt[30*Pi]) + (5694595441*d^10*K0*K1*M^4*u^3)/
       (208582133760*b^2*Sqrt[30*Pi]) + (2119147*d^14*K0*K1*M^4*u^3)/
       (1829667840*b^2*Sqrt[30*Pi]) - (821318374671199891*d^16*K0*K1*M^4*u^3)/
       (16787986882466505818112*b^2*Sqrt[30*Pi]) + (d^18*K0*K1*M^4*u^3)/
       (974848*b^2*Sqrt[30*Pi]) + (3*d^18*K0^2*M^4*Sqrt[3/(10*Pi)]*u^4)/
       (21168128*b^2) - (40944043859*d^2*K0^2*M^4*u^4)/
       (317839441920*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (175916669602757*d^2*K1^2*M^4*u^4)/(700835969433600*Sqrt[30]*b^2*
        Sqrt[Pi]) + (3310237387*K0^2*M^4*u^4)/(128358236160*b^2*
        Sqrt[30*Pi]) + (36908854531*d^4*K0^2*M^4*u^4)/
       (208582133760*b^2*Sqrt[30*Pi]) - (1427726863*d^6*K0^2*M^4*u^4)/
       (21956014080*b^2*Sqrt[30*Pi]) - (8984230481*d^8*K0^2*M^4*u^4)/
       (556219023360*b^2*Sqrt[30*Pi]) + (15389053489*d^10*K0^2*M^4*u^4)/
       (1668657070080*b^2*Sqrt[30*Pi]) - (96885407*d^12*K0^2*M^4*u^4)/
       (42786078720*b^2*Sqrt[30*Pi]) + (4102201*d^14*K0^2*M^4*u^4)/
       (12641341440*b^2*Sqrt[30*Pi]) - (1669*d^16*K0^2*M^4*u^4)/
       (68796416*b^2*Sqrt[30*Pi]) - (2064040686349*K1^2*M^4*u^4)/
       (25029856051200*b^2*Sqrt[30*Pi]) + (8168264093729*d^4*K1^2*M^4*u^4)/
       (10950562022400*b^2*Sqrt[30*Pi]) - (149374476533*d^6*K1^2*M^4*u^4)/
       (374378188800*b^2*Sqrt[30*Pi]) - (1537316598707*d^8*K1^2*M^4*u^4)/
       (58402997452800*b^2*Sqrt[30*Pi]) + (2862046766347*d^10*K1^2*M^4*u^4)/
       (175208992358400*b^2*Sqrt[30*Pi]) - (719424776171*d^12*K1^2*M^4*u^4)/
       (175208992358400*b^2*Sqrt[30*Pi]) + (6217887113*d^14*K1^2*M^4*u^4)/
       (8760449617920*b^2*Sqrt[30*Pi]) - (13025188273*d^16*K1^2*M^4*u^4)/
       (175208992358400*b^2*Sqrt[30*Pi]) + (1907899481*d^18*K1^2*M^4*u^4)/
       (700835969433600*b^2*Sqrt[30*Pi]) - (174035651087*K0*K1*M^4*u^5)/
       (2085821337600*b^2*Sqrt[30*Pi]) - (4345372302101*d^2*K0*K1*M^4*u^5)/
       (21901124044800*b^2*Sqrt[30*Pi]) + (18734544789979*d^4*K0*K1*M^4*u^5)/
       (29201498726400*b^2*Sqrt[30*Pi]) - (2535128973731*d^6*K0*K1*M^4*u^5)/
       (7300374681600*b^2*Sqrt[30*Pi]) - (589519328381*d^8*K0*K1*M^4*u^5)/
       (29201498726400*b^2*Sqrt[30*Pi]) + (91345787347*d^10*K0*K1*M^4*u^5)/
       (10950562022400*b^2*Sqrt[30*Pi]) - (27072707653*d^12*K0*K1*M^4*u^5)/
       (87604496179200*b^2*Sqrt[30*Pi]) - (1549792571*d^14*K0*K1*M^4*u^5)/
       (4380224808960*b^2*Sqrt[30*Pi]) + (219465979*d^16*K0*K1*M^4*u^5)/
       (4610762956800*b^2*Sqrt[30*Pi]) + (147565183*d^18*K0*K1*M^4*u^5)/
       (21901124044800*b^2*Sqrt[30*Pi]) - (88325638831*d^2*K0^2*M^4*u^6)/
       (3073841971200*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (737799219011*d^2*K1^2*M^4*u^6)/(37544784076800*Sqrt[30]*b^2*
        Sqrt[Pi]) - (435757469621*K0^2*M^4*u^6)/(25029856051200*b^2*
        Sqrt[30*Pi]) + (35916805408307*d^4*K0^2*M^4*u^6)/
       (350417984716800*b^2*Sqrt[30*Pi]) - (3072549469277*d^6*K0^2*M^4*u^6)/
       (58402997452800*b^2*Sqrt[30*Pi]) + (15153697253*d^8*K0^2*M^4*u^6)/
       (3539575603200*b^2*Sqrt[30*Pi]) - (1058871285991*d^10*K0^2*M^4*u^6)/
       (87604496179200*b^2*Sqrt[30*Pi]) + (1013430192077*d^12*K0^2*M^4*u^6)/
       (350417984716800*b^2*Sqrt[30*Pi]) + (61251924059*d^14*K0^2*M^4*u^6)/
       (35041798471680*b^2*Sqrt[30*Pi]) - (13223215373*d^16*K0^2*M^4*u^6)/
       (26955229593600*b^2*Sqrt[30*Pi]) - (15279854059*d^18*K0^2*M^4*u^6)/
       (175208992358400*b^2*Sqrt[30*Pi]) - (17321479337473*K1^2*M^4*u^6)/
       (525626977075200*b^2*Sqrt[30*Pi]) + (149197899790909*d^4*K1^2*M^4*u^6)/
       (1051253954150400*b^2*Sqrt[30*Pi]) - (10309537723853*d^6*K1^2*M^4*u^6)/
       (105125395415040*b^2*Sqrt[30*Pi]) + (15670793858809*d^8*K1^2*M^4*u^6)/
       (1051253954150400*b^2*Sqrt[30*Pi]) - (1790568372347*d^10*K1^2*M^4*u^6)/
       (262813488537600*b^2*Sqrt[30*Pi]) - (4943810567*d^12*K1^2*M^4*u^6)/
       (350417984716800*b^2*Sqrt[30*Pi]) + (20435642189*d^14*K1^2*M^4*u^6)/
       (25029856051200*b^2*Sqrt[30*Pi]) - (6493188451*d^16*K1^2*M^4*u^6)/
       (50059712102400*b^2*Sqrt[30*Pi]) - (3574553*d^18*K1^2*M^4*u^6)/
       (223480857600*b^2*Sqrt[30*Pi]) - (3552936923*K0*K1*M^4*Sqrt[5/(6*Pi)]*
        u^7)/(955685412864*b^2) + (9323322553393*d^2*K0*K1*M^4*u^7)/
       (1051253954150400*b^2*Sqrt[30*Pi]) + (389647260113*d^4*K0*K1*M^4*u^7)/
       (5776120627200*b^2*Sqrt[30*Pi]) - (50914480157581*d^6*K0*K1*M^4*u^7)/
       (525626977075200*b^2*Sqrt[30*Pi]) + (20344060821323*d^8*K0*K1*M^4*u^7)/
       (525626977075200*b^2*Sqrt[30*Pi]) + (1522647828551*d^10*K0*K1*M^4*u^7)/
       (131406744268800*b^2*Sqrt[30*Pi]) - (205037301421*d^12*K0*K1*M^4*u^7)/
       (19467665817600*b^2*Sqrt[30*Pi]) - (122455398059*d^14*K0*K1*M^4*u^7)/
       (58402997452800*b^2*Sqrt[30*Pi]) + (14511646687*d^16*K0*K1*M^4*u^7)/
       (11680599490560*b^2*Sqrt[30*Pi]) + (101023297*d^18*K0*K1*M^4*u^7)/
       (458062725120*b^2*Sqrt[30*Pi]) + (1219042278301*d^2*K0^2*M^4*u^8)/
       (1051253954150400*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (1387527415369*d^2*K1^2*M^4*u^8)/(1051253954150400*Sqrt[30]*b^2*
        Sqrt[Pi]) - (4952541823*K0^2*M^4*u^8)/(2053230379200*b^2*
        Sqrt[30*Pi]) + (5390081527841*d^4*K0^2*M^4*u^8)/
       (525626977075200*b^2*Sqrt[30*Pi]) - (2232857419633*d^6*K0^2*M^4*u^8)/
       (525626977075200*b^2*Sqrt[30*Pi]) - (392855602907*d^8*K0^2*M^4*u^8)/
       (30919233945600*b^2*Sqrt[30*Pi]) + (73568743823*d^10*K0^2*M^4*u^8)/
       (32851686067200*b^2*Sqrt[30*Pi]) + (71010888563*d^12*K0^2*M^4*u^8)/
       (9221525913600*b^2*Sqrt[30*Pi]) - (7995547961*d^14*K0^2*M^4*u^8)/
       (13477614796800*b^2*Sqrt[30*Pi]) - (211273830331*d^16*K0^2*M^4*u^8)/
       (175208992358400*b^2*Sqrt[30*Pi]) - (66281319359*d^18*K0^2*M^4*u^8)/
       (350417984716800*b^2*Sqrt[30*Pi]) - (14356773077*K1^2*M^4*u^8)/
       (4778427064320*b^2*Sqrt[30*Pi]) + (29610464417*d^4*K1^2*M^4*u^8)/
       (2145416232960*b^2*Sqrt[30*Pi]) - (230489174749*d^6*K1^2*M^4*u^8)/
       (47784270643200*b^2*Sqrt[30*Pi]) - (306612871693*d^8*K1^2*M^4*u^8)/
       (35041798471680*b^2*Sqrt[30*Pi]) - (152220469*d^10*K1^2*M^4*u^8)/
       (2920149872640*b^2*Sqrt[30*Pi]) + (2514901377511*d^12*K1^2*M^4*u^8)/
       (525626977075200*b^2*Sqrt[30*Pi]) + (1687920019*d^14*K1^2*M^4*u^8)/
       (25029856051200*b^2*Sqrt[30*Pi]) - (15065647271*d^16*K1^2*M^4*u^8)/
       (25029856051200*b^2*Sqrt[30*Pi]) - (1700014577*d^18*K1^2*M^4*u^8)/
       (16686570700800*b^2*Sqrt[30*Pi]) - (34931202331*K0*K1*M^4*u^9)/
       (30919233945600*b^2*Sqrt[30*Pi]) - (1656272428931*d^2*K0*K1*M^4*u^9)/
       (4205015816601600*b^2*Sqrt[30*Pi]) - (1372745064571*d^4*K0*K1*M^4*u^9)/
       (420501581660160*b^2*Sqrt[30*Pi]) + (2745935956201*d^6*K0*K1*M^4*u^9)/
       (700835969433600*b^2*Sqrt[30*Pi]) + (1734146650051*d^8*K0*K1*M^4*u^9)/
       (140167193886720*b^2*Sqrt[30*Pi]) - (18155933483*d^10*K0*K1*M^4*u^9)/
       (2021642219520*b^2*Sqrt[30*Pi]) - (1015282407577*d^12*K0*K1*M^4*u^9)/
       (161731377561600*b^2*Sqrt[30*Pi]) + (4238721726469*d^14*K0*K1*M^4*u^9)/
       (2102507908300800*b^2*Sqrt[30*Pi]) + 
      (1069490189561*d^16*K0*K1*M^4*u^9)/(700835969433600*b^2*Sqrt[30*Pi]) + 
      (300550334753*d^18*K0*K1*M^4*u^9)/(1401671938867200*b^2*Sqrt[30*Pi]) - 
      (16006730795144700493*K0^2*M^4*Sqrt[5/(6*Pi)]*u^10)/
       (3412898980341426123964416*b^2) - (182287805478750904211*K1^2*M^4*
        Sqrt[5/(6*Pi)]*u^10)/(17917719646792487150813184*b^2) + 
      (855135438947*d^2*K0^2*M^4*u^10)/(2102507908300800*Sqrt[30]*b^2*
        Sqrt[Pi]) + (1437556131773*d^2*K1^2*M^4*u^10)/
       (3153761862451200*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (137265560843718201581*K0^2*M^4*u^10)/(2437784985958161517117440*b^2*
        Sqrt[30*Pi]) + (4984533709*d^4*K0^2*M^4*u^10)/
       (12978443878400*b^2*Sqrt[30*Pi]) - (48666606983*d^6*K0^2*M^4*u^10)/
       (19113708257280*b^2*Sqrt[30*Pi]) - (175428787907*d^8*K0^2*M^4*u^10)/
       (350417984716800*b^2*Sqrt[30*Pi]) + (1681916812561*d^10*K0^2*M^4*u^10)/
       (525626977075200*b^2*Sqrt[30*Pi]) + (289938212149*d^12*K0^2*M^4*u^10)/
       (350417984716800*b^2*Sqrt[30*Pi]) - (88704397907*d^14*K0^2*M^4*u^10)/
       (80865688780800*b^2*Sqrt[30*Pi]) - (93202106713*d^16*K0^2*M^4*u^10)/
       (175208992358400*b^2*Sqrt[30*Pi]) - (43865273021*d^18*K0^2*M^4*u^10)/
       (700835969433600*b^2*Sqrt[30*Pi]) - (19713643122429600201017*K1^2*M^4*
        u^10)/(447942991169812178770329600*b^2*Sqrt[30*Pi]) + 
      (750192601429*d^4*K1^2*M^4*u^10)/(1576880931225600*b^2*Sqrt[30*Pi]) - 
      (3203830638661*d^6*K1^2*M^4*u^10)/(1576880931225600*b^2*Sqrt[30*Pi]) - 
      (59830969951*d^8*K1^2*M^4*u^10)/(87604496179200*b^2*Sqrt[30*Pi]) + 
      (295513429307*d^10*K1^2*M^4*u^10)/(131406744268800*b^2*Sqrt[30*Pi]) + 
      (240866422399*d^12*K1^2*M^4*u^10)/(315376186245120*b^2*Sqrt[30*Pi]) - 
      (45130944731*d^14*K1^2*M^4*u^10)/(63075237249024*b^2*Sqrt[30*Pi]) - 
      (90523624033*d^16*K1^2*M^4*u^10)/(242597066342400*b^2*Sqrt[30*Pi]) - 
      (144776926453*d^18*K1^2*M^4*u^10)/(3153761862451200*b^2*Sqrt[30*Pi]) - 
      (22675624872083*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^11)/(38247478262746841088*
        b^2) - (10002043310780861*K0*K1*M^4*u^11)/(409794409958001868800*b^2*
        Sqrt[30*Pi]) + (79718478971*d^2*K0*K1*M^4*u^11)/
       (1051253954150400*b^2*Sqrt[30*Pi]) + (29029795801*d^4*K0*K1*M^4*u^11)/
       (70083596943360*b^2*Sqrt[30*Pi]) + (129782806259*d^6*K0*K1*M^4*u^11)/
       (126150474498048*b^2*Sqrt[30*Pi]) - (882271717*d^8*K0*K1*M^4*u^11)/
       (1508976967680*b^2*Sqrt[30*Pi]) - (6557737732583*d^10*K0*K1*M^4*u^11)/
       (3153761862451200*b^2*Sqrt[30*Pi]) - (64740329833*d^12*K0*K1*M^4*u^11)/
       (630752372490240*b^2*Sqrt[30*Pi]) + (553910961397*d^14*K0*K1*M^4*u^11)/
       (630752372490240*b^2*Sqrt[30*Pi]) + (2269105455403*d^16*K0*K1*M^4*
        u^11)/(6307523724902400*b^2*Sqrt[30*Pi]) + 
      (11753745701*d^18*K0*K1*M^4*u^11)/(315376186245120*b^2*Sqrt[30*Pi]) - 
      (307995487*K0^2*M^4*Sqrt[5/(6*Pi)]*u^12)/(25425880436030570496*b^2) + 
      (22669582489324679*d^2*K0^2*M^4*Sqrt[5/(6*Pi)]*u^12)/
       (209780464184209560305664*b^2) - (5736207544819*K1^2*M^4*
        Sqrt[5/(6*Pi)]*u^12)/(406814086976489127936*b^2) - 
      (1515593613254396471*d^2*K0^2*M^4*u^12)/(116544702324560866836480*
        Sqrt[30]*b^2*Sqrt[Pi]) - (87465538691*d^2*K1^2*M^4*u^12)/
       (9461285587353600*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (101616627407843*K0^2*M^4*u^12)/(57786091900069478400*b^2*
        Sqrt[30*Pi]) - (376755223511*d^4*K0^2*M^4*u^12)/
       (3153761862451200*b^2*Sqrt[30*Pi]) - (14742557521*d^6*K0^2*M^4*u^12)/
       (95568541286400*b^2*Sqrt[30*Pi]) + (19759540193*d^8*K0^2*M^4*u^12)/
       (97038826536960*b^2*Sqrt[30*Pi]) + (2051983686007*d^10*K0^2*M^4*u^12)/
       (6307523724902400*b^2*Sqrt[30*Pi]) - (16022163259*d^12*K0^2*M^4*u^12)/
       (630752372490240*b^2*Sqrt[30*Pi]) - (489647430721*d^14*K0^2*M^4*u^12)/
       (3153761862451200*b^2*Sqrt[30*Pi]) - (698271320389*d^16*K0^2*M^4*u^12)/
       (12615047449804800*b^2*Sqrt[30*Pi]) - (62945556979*d^18*K0^2*M^4*u^12)/
       (12615047449804800*b^2*Sqrt[30*Pi]) - (3661493101629829*K1^2*M^4*u^12)/
       (2034070434882445639680*b^2*Sqrt[30*Pi]) - 
      (465112506421*d^4*K1^2*M^4*u^12)/(4730642793676800*b^2*Sqrt[30*Pi]) - 
      (198968368801*d^6*K1^2*M^4*u^12)/(1576880931225600*b^2*Sqrt[30*Pi]) + 
      (69847084309*d^8*K1^2*M^4*u^12)/(420501581660160*b^2*Sqrt[30*Pi]) + 
      (32210136379*d^10*K1^2*M^4*u^12)/(121298533171200*b^2*Sqrt[30*Pi]) - 
      (575094101*d^12*K1^2*M^4*u^12)/(30324633292800*b^2*Sqrt[30*Pi]) - 
      (28577443927*d^14*K1^2*M^4*u^12)/(225268704460800*b^2*Sqrt[30*Pi]) - 
      (82880453459*d^16*K1^2*M^4*u^12)/(1802149635686400*b^2*Sqrt[30*Pi]) - 
      (1902226751*d^18*K1^2*M^4*u^12)/(450537408921600*b^2*Sqrt[30*Pi]) - 
      (199*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^13)/(40775910948864*b^2) + 
      (15308695030088645*d^2*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^13)/
       (46083430371827100155904*b^2) - (63467523997*K0*K1*M^4*u^13)/
       (302761138795315200*b^2*Sqrt[30*Pi]) + 
      (5812017397628602751*d^2*K0*K1*M^4*u^13)/(1152085759295677503897600*b^2*
        Sqrt[30*Pi]) + (213043215311*d^4*K0*K1*M^4*u^13)/
       (4730642793676800*b^2*Sqrt[30*Pi]) + (95300969299*d^6*K0*K1*M^4*u^13)/
       (1576880931225600*b^2*Sqrt[30*Pi]) - (125842948249*d^8*K0*K1*M^4*u^13)/
       (1576880931225600*b^2*Sqrt[30*Pi]) - (36799355729*d^10*K0*K1*M^4*u^13)/
       (286705623859200*b^2*Sqrt[30*Pi]) + (21579357467*d^12*K0*K1*M^4*u^13)/
       (1576880931225600*b^2*Sqrt[30*Pi]) + (74598269*d^14*K0*K1*M^4*u^13)/
       (1225237708800*b^2*Sqrt[30*Pi]) + (10507291373*d^16*K0*K1*M^4*u^13)/
       (525626977075200*b^2*Sqrt[30*Pi]) + (311666503*d^18*K0*K1*M^4*u^13)/
       (191137082572800*b^2*Sqrt[30*Pi]) - (886483391*K0^2*M^4*Sqrt[5/(6*Pi)]*
        u^14)/(334551058368823296*b^2) - (17017846663*d^2*K0^2*M^4*
        Sqrt[5/(6*Pi)]*u^14)/(35205065219119251456*b^2) - 
      (156428500157*d^4*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/(11123822690763374592*
        b^2) + (102425027*d^6*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/
       (285226222840086528*b^2) + (17705125838503*d^8*K0^2*M^4*Sqrt[5/(6*Pi)]*
        u^14)/(324179975559389773824*b^2) - 
      (20348989541*d^16*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/
       (5448402950577979392*b^2) + (696809*d^18*K0^2*M^4*Sqrt[5/(6*Pi)]*u^14)/
       (15962118019271424*b^2) + (475905337*d^2*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/
       (558810559033638912*b^2) - (58781943946475*d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*
        u^14)/(4538519657831456833536*b^2) - 
      (189991648433*d^6*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/
       (3422714674081038336*b^2) + (148034122513*d^12*K1^2*M^4*Sqrt[5/(6*Pi)]*
        u^14)/(16624614131250757632*b^2) - 
      (162734668913*d^16*K1^2*M^4*Sqrt[5/(6*Pi)]*u^14)/
       (15437141693304274944*b^2) - (370669567*d^18*K1^2*M^4*Sqrt[5/(6*Pi)]*
        u^14)/(1470203970790883328*b^2) - (20417931338473*d^2*K0^2*M^4*u^14)/
       (67702048498306252800*Sqrt[30]*b^2*Sqrt[Pi]) - 
      (3952906001557*d^2*K1^2*M^4*u^14)/(13970263975840972800*Sqrt[30]*b^2*
        Sqrt[Pi]) - (671932601*K0^2*M^4*u^14)/(929308495468953600*b^2*
        Sqrt[30*Pi]) - (11196539634641*d^4*K0^2*M^4*u^14)/
       (3707940896921124864*b^2*Sqrt[30*Pi]) - 
      (2711416663639*d^6*K0^2*M^4*u^14)/(548511967000166400*b^2*
        Sqrt[30*Pi]) + (41034727048663837*d^8*K0^2*M^4*u^14)/
       (8104499388984744345600*b^2*Sqrt[30*Pi]) + 
      (364667071*d^10*K0^2*M^4*u^14)/(35838202982400*b^2*Sqrt[30*Pi]) - 
      (54065183*d^12*K0^2*M^4*u^14)/(60649266585600*b^2*Sqrt[30*Pi]) - 
      (148559819*d^14*K0^2*M^4*u^14)/(31537618624512*b^2*Sqrt[30*Pi]) - 
      (1366305700881809*d^16*K0^2*M^4*u^14)/(953470516351146393600*b^2*
        Sqrt[30*Pi]) - (19466918002093*d^18*K0^2*M^4*u^14)/
       (178775721815839948800*b^2*Sqrt[30*Pi]) - (10365911*K1^2*M^4*u^14)/
       (727791199027200*b^2*Sqrt[30*Pi]) - (316742745943441889*d^4*K1^2*M^4*
        u^14)/(113462991445786420838400*b^2*Sqrt[30*Pi]) - 
      (359638280543779*d^6*K1^2*M^4*u^14)/(85567866852025958400*b^2*
        Sqrt[30*Pi]) + (3342145273*d^8*K1^2*M^4*u^14)/
       (675806113382400*b^2*Sqrt[30*Pi]) + (519638731*d^10*K1^2*M^4*u^14)/
       (56317176115200*b^2*Sqrt[30*Pi]) - (33316329139687*d^12*K1^2*M^4*u^14)/
       (37783213934660812800*b^2*Sqrt[30*Pi]) - 
      (3376342861*d^14*K1^2*M^4*u^14)/(788440465612800*b^2*Sqrt[30*Pi]) - 
      (3433043865225593*d^16*K1^2*M^4*u^14)/(2701499796328248115200*b^2*
        Sqrt[30*Pi]) - (177052254897853*d^18*K1^2*M^4*u^14)/
       (1800999864218832076800*b^2*Sqrt[30*Pi]) - 
      (173879099*d^4*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/(574205422296489984*
        b^2) + (15987219929*d^6*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/
       (6234230299219034112*b^2) + (263460947*d^8*K0*K1*M^4*Sqrt[5/(6*Pi)]*
        u^15)/(40482014929993728*b^2) - (1956993943*d^10*K0*K1*M^4*
        Sqrt[5/(6*Pi)]*u^15)/(30956834946465792*b^2) - 
      (10356269395*d^12*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^15)/
       (519519191601586176*b^2) + (4472965573*d^16*K0*K1*M^4*Sqrt[5/(6*Pi)]*
        u^15)/(1385384510937563136*b^2) - (6757*K0*K1*M^4*u^15)/
       (13140674426880*b^2*Sqrt[30*Pi]) + (244088281*d^2*K0*K1*M^4*u^15)/
       (4730642793676800*b^2*Sqrt[30*Pi]) + 
      (6907782472561*d^4*K0*K1*M^4*u^15)/(14355135557412249600*b^2*
        Sqrt[30*Pi]) + (146047734015779*d^6*K0*K1*M^4*u^15)/
       (155855757480475852800*b^2*Sqrt[30*Pi]) - 
      (64879115523983*d^8*K0*K1*M^4*u^15)/(77927878740237926400*b^2*
        Sqrt[30*Pi]) - (97699438794203*d^10*K0*K1*M^4*u^15)/
       (59591907271946649600*b^2*Sqrt[30*Pi]) + 
      (2708986929833*d^12*K0*K1*M^4*u^15)/(12987979790039654400*b^2*
        Sqrt[30*Pi]) + (38677277*d^14*K0*K1*M^4*u^15)/
       (43802248089600*b^2*Sqrt[30*Pi]) + (94426944109*d^16*K0*K1*M^4*u^15)/
       (380600140367462400*b^2*Sqrt[30*Pi]) + (29580539*d^18*K0*K1*M^4*u^15)/
       (1576880931225600*b^2*Sqrt[30*Pi]) + 
      (7135*d^2*K0^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(92349390422016*b^2) + 
      (6889475*d^4*K0^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(33776789546852352*b^2) - 
      (36531485*d^6*K0^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(11258929848950784*b^2) + 
      (10277*d^8*K0^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(1608418549850112*b^2) + 
      (7364947*d^10*K0^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(30559952447152128*b^2) - 
      (454357*d^12*K0^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(459548157100032*b^2) - 
      (10277*d^16*K0^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(229774078550016*b^2) + 
      (7807*d^2*K1^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(92349390422016*b^2) + 
      (3569*d^4*K1^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(216517881710592*b^2) - 
      (17345*d^8*K1^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(150789239048448*b^2) - 
      (3467845*d^10*K1^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(6791100543811584*b^2) - 
      (55109*d^12*K1^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(51060906344448*b^2) - 
      (1567487*d^16*K1^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(919096314200064*b^2) + 
      (11*d^18*K1^2*M^4*Sqrt[5/(6*Pi)]*u^16)/(663128653824*b^2) - 
      (682373611*d^2*K0^2*M^4*u^16)/(482525564955033600*Sqrt[30]*b^2*
        Sqrt[Pi]) - (2506583*d^2*K1^2*M^4*u^16)/(1767492911923200*Sqrt[30]*
        b^2*Sqrt[Pi]) - (2633*K0^2*M^4*u^16)/(94612855873536*b^2*
        Sqrt[30*Pi]) - (11931294559*d^4*K0^2*M^4*u^16)/
       (844419738671308800*b^2*Sqrt[30*Pi]) - (83143003*d^6*K0^2*M^4*u^16)/
       (6254961027194880*b^2*Sqrt[30*Pi]) + (761660789*d^8*K0^2*M^4*u^16)/
       (40210463746252800*b^2*Sqrt[30*Pi]) + (46399950109*d^10*K0^2*M^4*u^16)/
       (763998811178803200*b^2*Sqrt[30*Pi]) + (52553057*d^12*K0^2*M^4*u^16)/
       (11488703927500800*b^2*Sqrt[30*Pi]) - (392813*d^14*K0^2*M^4*u^16)/
       (14079294028800*b^2*Sqrt[30*Pi]) - (23420533*d^16*K0^2*M^4*u^16)/
       (2872175981875200*b^2*Sqrt[30*Pi]) - (313*d^18*K0^2*M^4*u^16)/
       (536354058240*b^2*Sqrt[30*Pi]) - (7921*K1^2*M^4*u^16)/
       (283838567620608*b^2*Sqrt[30*Pi]) - (676532137*d^4*K1^2*M^4*u^16)/
       (52776233666956800*b^2*Sqrt[30*Pi]) - (50612201*d^6*K1^2*M^4*u^16)/
       (1773991047628800*b^2*Sqrt[30*Pi]) + (1151732069*d^8*K1^2*M^4*u^16)/
       (60315695619379200*b^2*Sqrt[30*Pi]) + 
      (286027025447*d^10*K1^2*M^4*u^16)/(4583992867072819200*b^2*
        Sqrt[30*Pi]) + (131806541*d^12*K1^2*M^4*u^16)/(26806975830835200*b^2*
        Sqrt[30*Pi]) - (5312701*d^14*K1^2*M^4*u^16)/(197110116403200*b^2*
        Sqrt[30*Pi]) + (437077*d^16*K1^2*M^4*u^16)/(974799121121280*b^2*
        Sqrt[30*Pi]) - (17294521*d^18*K1^2*M^4*u^16)/(26806975830835200*b^2*
        Sqrt[30*Pi]) + (d^2*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^17)/
       (68712344064*b^2) - (d^4*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^17)/
       (230388447744*b^2) + (9181*d^6*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^17)/
       (54832450563072*b^2) + (d^8*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^17)/
       (2150292178944*b^2) + (d^10*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^17)/
       (22398876864*b^2) + (d^12*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^17)/
       (153592298496*b^2) - (43*d^14*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^17)/
       (676943834112*b^2) - (d^16*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^17)/
       (307184596992*b^2) - (43*d^18*K0*K1*M^4*Sqrt[5/(6*Pi)]*u^17)/
       (24369978028032*b^2) - (K0*K1*M^4*u^17)/(6719663059200*b^2*
        Sqrt[30*Pi]) - (1073*d^2*K0*K1*M^4*u^17)/(140596027084800*b^2*
        Sqrt[30*Pi]) + (2969*d^4*K0*K1*M^4*u^17)/(3839807462400*b^2*
        Sqrt[30*Pi]) + (2161*d^6*K0*K1*M^4*u^17)/(1882982505600*b^2*
        Sqrt[30*Pi]) - (21059*d^8*K0*K1*M^4*u^17)/(23038844774400*b^2*
        Sqrt[30*Pi]) - (11371*d^10*K0*K1*M^4*u^17)/(2559871641600*b^2*
        Sqrt[30*Pi]) - (173*d^12*K0*K1*M^4*u^17)/(671966305920*b^2*
        Sqrt[30*Pi]) + (1009*d^14*K0*K1*M^4*u^17)/(453310603200*b^2*
        Sqrt[30*Pi]) + (33277*d^16*K0*K1*M^4*u^17)/(53757304473600*b^2*
        Sqrt[30*Pi]) + (113*d^18*K0*K1*M^4*u^17)/(2175890895360*b^2*
        Sqrt[30*Pi]) + (d^10*K0^2*M^4*Sqrt[5/(6*Pi)]*u^18)/
       (537573044736*b^2) + (d^10*K1^2*M^4*Sqrt[5/(6*Pi)]*u^18)/
       (537573044736*b^2) - (11*d^2*K0^2*M^4*u^18)/(32254382684160*Sqrt[30]*
        b^2*Sqrt[Pi]) - (11*d^2*K1^2*M^4*u^18)/(32254382684160*Sqrt[30]*b^2*
        Sqrt[Pi]) - (K0^2*M^4*u^18)/(161271913420800*b^2*Sqrt[30*Pi]) - 
      (67*d^4*K0^2*M^4*u^18)/(13439326118400*b^2*Sqrt[30*Pi]) - 
      (37*d^6*K0^2*M^4*u^18)/(2687865223680*b^2*Sqrt[30*Pi]) + 
      (107*d^8*K0^2*M^4*u^18)/(26878652236800*b^2*Sqrt[30*Pi]) + 
      (1681*d^10*K0^2*M^4*u^18)/(80635956710400*b^2*Sqrt[30*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(235777651200*b^2*Sqrt[30*Pi]) - 
      (d^14*K0^2*M^4*u^18)/(71107545600*b^2*Sqrt[30*Pi]) - 
      (37*d^16*K0^2*M^4*u^18)/(7679614924800*b^2*Sqrt[30*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(2559871641600*b^2*Sqrt[30*Pi]) - 
      (K1^2*M^4*u^18)/(161271913420800*b^2*Sqrt[30*Pi]) - 
      (67*d^4*K1^2*M^4*u^18)/(13439326118400*b^2*Sqrt[30*Pi]) - 
      (37*d^6*K1^2*M^4*u^18)/(2687865223680*b^2*Sqrt[30*Pi]) + 
      (107*d^8*K1^2*M^4*u^18)/(26878652236800*b^2*Sqrt[30*Pi]) + 
      (1681*d^10*K1^2*M^4*u^18)/(80635956710400*b^2*Sqrt[30*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(235777651200*b^2*Sqrt[30*Pi]) - 
      (d^14*K1^2*M^4*u^18)/(71107545600*b^2*Sqrt[30*Pi]) - 
      (37*d^16*K1^2*M^4*u^18)/(7679614924800*b^2*Sqrt[30*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(2559871641600*b^2*Sqrt[30*Pi]))/Pi}, 0, 15, 1], 
  SeriesData[p, 0, {((K0^2*M^5*Sqrt[Pi/30]*u^3)/(7*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/30]*u^3)/(7*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(2*Pi)/15]*u^3)/(7*b^3) + 
      (K0*K1*M^5*Sqrt[(2*Pi)/15]*u^4)/(7*b^3) - 
      (2*d^2*K0*K1*M^5*Sqrt[(2*Pi)/15]*u^4)/(7*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[(2*Pi)/15]*u^4)/(7*b^3))/Pi, 0, 
    ((K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(7*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(7*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[(6*Pi)/5]*u^2)/(7*b^3*E^u) + 
      (73*d^2*K0^2*M^5*Sqrt[Pi/30]*u^3)/(56*b^3) - 
      (29*d^4*K0^2*M^5*Sqrt[Pi/30]*u^3)/(56*b^3) + 
      (K0*M^5*Sqrt[(3*Pi)/10]*u^3)/(7*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(3*Pi)/10]*u^3)/(7*b^3*E^u) - 
      (13*K0^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(56*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(56*b^3) - 
      (K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(84*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(84*b^3) + 
      (5*d^4*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(84*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(28*b^3) - 
      (d^2*K0*M^5*Sqrt[(6*Pi)/5]*u^3)/(7*b^3*E^u) + 
      (233*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(84*b^3) - 
      (61*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(84*b^3) - 
      (37*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(84*b^3) - 
      (3*K0*K1*M^5*Sqrt[(15*Pi)/2]*u^4)/(28*b^3) - 
      (47*K0^2*M^5*Sqrt[Pi/30]*u^5)/(336*b^3) + 
      (11*d^2*K0^2*M^5*Sqrt[Pi/30]*u^5)/(48*b^3) - 
      (13*d^4*K0^2*M^5*Sqrt[Pi/30]*u^5)/(336*b^3) - 
      (17*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(336*b^3) + 
      (2189*d^2*K1^2*M^5*Sqrt[Pi/30]*u^5)/(1008*b^3) - 
      (613*d^4*K1^2*M^5*Sqrt[Pi/30]*u^5)/(1008*b^3) - 
      (107*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(336*b^3) - 
      (251*K1^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(1008*b^3) - 
      (K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(42*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(42*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(42*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(42*b^3) - 
      (K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(252*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(252*b^3) + 
      (5*d^4*K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(252*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(84*b^3) - 
      (K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(252*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(252*b^3) + 
      (5*d^4*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(252*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(84*b^3))/Pi, 
    ((K0^2*M^5*Sqrt[(2*Pi)/15]*u^3)/(7*b^3) - 
      (2*d^2*K0^2*M^5*Sqrt[(2*Pi)/15]*u^3)/(7*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(2*Pi)/15]*u^3)/(7*b^3) + 
      (2*K0*K1*M^5*Sqrt[(2*Pi)/15]*u^4)/(7*b^3) - 
      (4*d^2*K0*K1*M^5*Sqrt[(2*Pi)/15]*u^4)/(7*b^3) + 
      (2*d^4*K0*K1*M^5*Sqrt[(2*Pi)/15]*u^4)/(7*b^3))/Pi, 
    (-1/28*(K1*M^5*Sqrt[(5*Pi)/6]*u)/(b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(5*Pi)/6]*u)/(28*b^3*E^u) + 
      (5*d^4*K1*M^5*Sqrt[(5*Pi)/6]*u)/(28*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(15*Pi)/2]*u)/(28*b^3*E^u) - 
      (79*K0*M^5*Sqrt[Pi/30]*u^2)/(56*b^3*E^u) + 
      (127*d^2*K0*M^5*Sqrt[Pi/30]*u^2)/(56*b^3*E^u) - 
      (17*d^4*K0*M^5*Sqrt[Pi/30]*u^2)/(56*b^3*E^u) - 
      (31*d^6*K0*M^5*Sqrt[Pi/30]*u^2)/(56*b^3*E^u) - 
      (K1*M^5*Sqrt[(5*Pi)/6]*u^2)/(28*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(5*Pi)/6]*u^2)/(28*b^3*E^u) + 
      (5*d^4*K1*M^5*Sqrt[(5*Pi)/6]*u^2)/(28*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(15*Pi)/2]*u^2)/(28*b^3*E^u) - 
      (79*K0*M^5*Sqrt[Pi/30]*u^3)/(56*b^3*E^u) + 
      (127*d^2*K0*M^5*Sqrt[Pi/30]*u^3)/(56*b^3*E^u) - 
      (17*d^4*K0*M^5*Sqrt[Pi/30]*u^3)/(56*b^3*E^u) - 
      (31*d^6*K0*M^5*Sqrt[Pi/30]*u^3)/(56*b^3*E^u) + 
      (7417*K0^2*M^5*Sqrt[Pi/30]*u^3)/(9856*b^3) - 
      (3149*d^4*K0^2*M^5*Sqrt[Pi/30]*u^3)/(14784*b^3) + 
      (109*d^6*K0^2*M^5*Sqrt[Pi/30]*u^3)/(231*b^3) - 
      (2083*K1*M^5*Sqrt[Pi/30]*u^3)/(672*b^3*E^u) + 
      (3569*d^2*K1*M^5*Sqrt[Pi/30]*u^3)/(672*b^3*E^u) - 
      (127*d^4*K1*M^5*Sqrt[Pi/30]*u^3)/(96*b^3*E^u) - 
      (199*d^6*K1*M^5*Sqrt[Pi/30]*u^3)/(224*b^3*E^u) - 
      (793*K1^2*M^5*Sqrt[Pi/30]*u^3)/(7392*b^3) + 
      (1651*d^4*K1^2*M^5*Sqrt[Pi/30]*u^3)/(3696*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(2*Pi)/15]*u^3)/(33*b^3) - 
      (29*d^6*K1^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(308*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(2464*b^3) - 
      (251*d^2*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(1232*b^3) + 
      (43*d^8*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(29568*b^3) - 
      (167*K0*M^5*Sqrt[Pi/30]*u^4)/(336*b^3*E^u) + 
      (307*d^2*K0*M^5*Sqrt[Pi/30]*u^4)/(336*b^3*E^u) - 
      (113*d^4*K0*M^5*Sqrt[Pi/30]*u^4)/(336*b^3*E^u) - 
      (2003*K1*M^5*Sqrt[Pi/30]*u^4)/(672*b^3*E^u) + 
      (3433*d^2*K1*M^5*Sqrt[Pi/30]*u^4)/(672*b^3*E^u) - 
      (857*d^4*K1*M^5*Sqrt[Pi/30]*u^4)/(672*b^3*E^u) - 
      (191*d^6*K1*M^5*Sqrt[Pi/30]*u^4)/(224*b^3*E^u) + 
      (99989*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(44352*b^3) - 
      (1741*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(504*b^3) + 
      (1247*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(7392*b^3) + 
      (127*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(126*b^3) + 
      (1033*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(44352*b^3) - 
      (3*d^6*K0*M^5*Sqrt[(3*Pi)/10]*u^4)/(112*b^3*E^u) + 
      (43319*K0^2*M^5*Sqrt[Pi/30]*u^5)/(88704*b^3) + 
      (263*d^4*K0^2*M^5*Sqrt[Pi/30]*u^5)/(704*b^3) + 
      (1207*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(22176*b^3) - 
      (197819*d^2*K1^2*M^5*Sqrt[Pi/30]*u^5)/(66528*b^3) + 
      (16061*d^4*K1^2*M^5*Sqrt[Pi/30]*u^5)/(133056*b^3) + 
      (19247*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(22176*b^3) - 
      (11*K0*M^5*Sqrt[(5*Pi)/6]*u^5)/(336*b^3*E^u) + 
      (13*d^2*K0*M^5*Sqrt[(5*Pi)/6]*u^5)/(336*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(5*Pi)/6]*u^5)/(48*b^3*E^u) - 
      (4073*d^2*K0^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(22176*b^3) + 
      (5*d^8*K0^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(12672*b^3) - 
      (13*K1*M^5*Sqrt[(5*Pi)/6]*u^5)/(336*b^3*E^u) + 
      (11*d^2*K1*M^5*Sqrt[(5*Pi)/6]*u^5)/(336*b^3*E^u) + 
      (17*d^4*K1*M^5*Sqrt[(5*Pi)/6]*u^5)/(336*b^3*E^u) - 
      (5*d^6*K1*M^5*Sqrt[(5*Pi)/6]*u^5)/(112*b^3*E^u) + 
      (103931*K1^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(266112*b^3) + 
      (569*d^8*K1^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(88704*b^3) - 
      (d^6*K0*M^5*Sqrt[(15*Pi)/2]*u^5)/(112*b^3*E^u) + 
      (26087*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(33264*b^3) - 
      (3403*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(8316*b^3) + 
      (97*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(168*b^3) + 
      (13*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(1008*b^3) - 
      (K0*M^5*Sqrt[(5*Pi)/6]*u^6)/(84*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[(5*Pi)/6]*u^6)/(84*b^3*E^u) + 
      (5*d^4*K0*M^5*Sqrt[(5*Pi)/6]*u^6)/(84*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[(5*Pi)/6]*u^6)/(28*b^3*E^u) - 
      (K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(84*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(84*b^3*E^u) + 
      (5*d^4*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(84*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(28*b^3*E^u) - 
      (3211*d^2*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(16632*b^3) + 
      (403*K0^2*M^5*Sqrt[Pi/30]*u^7)/(9504*b^3) + 
      (1021*d^4*K0^2*M^5*Sqrt[Pi/30]*u^7)/(9504*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[Pi/30]*u^7)/(2016*b^3) + 
      (1151*K1^2*M^5*Sqrt[Pi/30]*u^7)/(22176*b^3) - 
      (817*d^2*K1^2*M^5*Sqrt[Pi/30]*u^7)/(7392*b^3) + 
      (1277*d^4*K1^2*M^5*Sqrt[Pi/30]*u^7)/(22176*b^3) - 
      (43*d^8*K1^2*M^5*Sqrt[Pi/30]*u^7)/(5544*b^3) - 
      (1681*d^2*K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(66528*b^3) - 
      (5*d^8*K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(1386*b^3) + 
      (13*d^6*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(7392*b^3) + 
      (79*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(4158*b^3) + 
      (589*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(16632*b^3) - 
      (1721*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(16632*b^3) + 
      (137*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(5544*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[(15*Pi)/2]*u^8)/(616*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/30]*u^9)/(264*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/30]*u^9)/(264*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/30]*u^9)/(264*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/30]*u^9)/(264*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/30]*u^9)/(264*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/30]*u^9)/(264*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/30]*u^9)/(264*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/30]*u^9)/(264*b^3))/Pi, 
    (((I/5)*d^4*K0*K1*M^5*Sqrt[3/(10*Pi)]*u^3)/b^3 + 
      (7*d^2*K0^2*M^5*Sqrt[Pi/30]*u^3)/(4*b^3) - 
      (17*d^4*K0^2*M^5*Sqrt[Pi/30]*u^3)/(28*b^3) - 
      (9*K0^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(28*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(28*b^3) - 
      (K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(42*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(42*b^3) + 
      (5*d^4*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(42*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(14*b^3) - ((I/15)*K0*K1*M^5*u^3)/
       (b^3*Sqrt[30*Pi]) - ((I/5)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) - 
      ((I/3)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) - 
      (((8*I)/35)*K1^2*M^5*Sqrt[2/(15*Pi)]*u^4)/b^3 - 
      ((I/70)*d^2*K0^2*M^5*Sqrt[3/(10*Pi)]*u^4)/b^3 - 
      (((167*I)/28224)*K0^2*M^5*Sqrt[5/(6*Pi)]*u^4)/b^3 + 
      ((I/14)*d^4*K0^2*M^5*Sqrt[5/(6*Pi)]*u^4)/b^3 + 
      (23*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(6*b^3) - 
      (37*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(42*b^3) - 
      (11*K0*K1*M^5*Sqrt[(3*Pi)/10]*u^4)/(14*b^3) - 
      (5*d^4*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^4)/(42*b^3) - 
      (((8593*I)/141120)*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((47*I)/210)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((17*I)/42)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((59*I)/105)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((107*I)/210)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((6277*I)/84672)*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^5)/b^3 - 
      (((491*I)/4032)*d^4*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^5)/b^3 - 
      (((2*I)/21)*d^6*K0*K1*M^5*Sqrt[10/(3*Pi)]*u^5)/b^3 - 
      (47*K0^2*M^5*Sqrt[Pi/30]*u^5)/(168*b^3) + 
      (11*d^2*K0^2*M^5*Sqrt[Pi/30]*u^5)/(24*b^3) - 
      (13*d^4*K0^2*M^5*Sqrt[Pi/30]*u^5)/(168*b^3) - 
      (17*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(168*b^3) + 
      (2189*d^2*K1^2*M^5*Sqrt[Pi/30]*u^5)/(504*b^3) - 
      (613*d^4*K1^2*M^5*Sqrt[Pi/30]*u^5)/(504*b^3) - 
      (107*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(168*b^3) - 
      (251*K1^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(504*b^3) - 
      (((1879*I)/84672)*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      ((I/6)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) + 
      (((8551*I)/4032)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) + 
      (((11*I)/756)*K0^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 - 
      ((I/84)*d^2*K0^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 + 
      (((29*I)/168)*d^4*K0^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 - 
      ((I/1008)*d^6*K0^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 + 
      (((55*I)/3024)*K1^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 - 
      (((47*I)/3024)*d^2*K1^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 - 
      (((71*I)/3024)*d^4*K1^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 + 
      ((I/48)*d^6*K1^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 - 
      (K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(21*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(21*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(21*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(21*b^3) - 
      (((59*I)/378)*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((83*I)/168)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((223*I)/1008)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((527*I)/3024)*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((449*I)/3024)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((2479*I)/3024)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((167*I)/336)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((11*I)/252)*d^2*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^7)/b^3 - 
      (((11*I)/126)*d^4*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^7)/b^3 + 
      (((11*I)/252)*d^6*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^7)/b^3 - 
      (K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(126*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(126*b^3) + 
      (5*d^4*K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(126*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(42*b^3) - 
      (K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(126*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(126*b^3) + 
      (5*d^4*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(126*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(42*b^3) - 
      (((139*I)/252)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) + 
      (((139*I)/126)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((139*I)/252)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]))/Pi, 
    ((-389*d^2*K1*M^5*Sqrt[Pi/30]*u)/(1232*b^3*E^u) + 
      (2311*d^4*K1*M^5*Sqrt[Pi/30]*u)/(1232*b^3*E^u) - 
      (1319*d^6*K1*M^5*Sqrt[Pi/30]*u)/(1232*b^3*E^u) - 
      (89*K1*M^5*Sqrt[(3*Pi)/10]*u)/(616*b^3*E^u) - 
      (23*d^8*K1*M^5*Sqrt[(3*Pi)/10]*u)/(1232*b^3*E^u) + 
      (257*K0*M^5*Sqrt[Pi/30]*u^2)/(1232*b^3*E^u) - 
      (397*d^2*K0*M^5*Sqrt[Pi/30]*u^2)/(2464*b^3*E^u) + 
      (809*d^6*K0*M^5*Sqrt[Pi/30]*u^2)/(2464*b^3*E^u) - 
      (89*d^8*K0*M^5*Sqrt[Pi/30]*u^2)/(2464*b^3*E^u) - 
      (389*d^2*K1*M^5*Sqrt[Pi/30]*u^2)/(1232*b^3*E^u) + 
      (2311*d^4*K1*M^5*Sqrt[Pi/30]*u^2)/(1232*b^3*E^u) - 
      (1319*d^6*K1*M^5*Sqrt[Pi/30]*u^2)/(1232*b^3*E^u) - 
      (279*d^4*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(2464*b^3*E^u) - 
      (89*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(616*b^3*E^u) - 
      (23*d^8*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(1232*b^3*E^u) + 
      (64649*K0*M^5*Sqrt[Pi/30]*u^3)/(129360*b^3*E^u) - 
      (192341*d^2*K0*M^5*Sqrt[Pi/30]*u^3)/(258720*b^3*E^u) - 
      (12557*d^4*K0*M^5*Sqrt[Pi/30]*u^3)/(258720*b^3*E^u) + 
      (809*d^6*K0*M^5*Sqrt[Pi/30]*u^3)/(2464*b^3*E^u) - 
      (89*d^8*K0*M^5*Sqrt[Pi/30]*u^3)/(2464*b^3*E^u) + 
      (2356793*K0^2*M^5*Sqrt[Pi/30]*u^3)/(3075072*b^3) - 
      (3733*d^6*K0^2*M^5*Sqrt[Pi/30]*u^3)/(5632*b^3) + 
      (31489*d^2*K1*M^5*Sqrt[Pi/30]*u^3)/(29568*b^3*E^u) - 
      (39463*d^4*K1*M^5*Sqrt[Pi/30]*u^3)/(29568*b^3*E^u) + 
      (493793*d^2*K1^2*M^5*Sqrt[Pi/30]*u^3)/(1537536*b^3) - 
      (1090361*d^4*K1^2*M^5*Sqrt[Pi/30]*u^3)/(768768*b^3) + 
      (91727*d^6*K1^2*M^5*Sqrt[Pi/30]*u^3)/(109824*b^3) + 
      (421*d^8*K1^2*M^5*Sqrt[Pi/30]*u^3)/(512512*b^3) + 
      (61*d^10*K1^2*M^5*Sqrt[Pi/30]*u^3)/(46592*b^3) + 
      (380621*d^4*K0^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(512512*b^3) - 
      (15867*d^8*K0^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(1025024*b^3) + 
      (1931*d^6*K1*M^5*Sqrt[(3*Pi)/10]*u^3)/(9856*b^3*E^u) - 
      (1405913*d^2*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(3075072*b^3) + 
      (523*d^10*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(3075072*b^3) - 
      (823*K1*M^5*Sqrt[(5*Pi)/6]*u^3)/(14784*b^3*E^u) - 
      (235*d^8*K1*M^5*Sqrt[(5*Pi)/6]*u^3)/(29568*b^3*E^u) + 
      (79895*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(1537536*b^3) + 
      (679681*K0*M^5*Sqrt[Pi/30]*u^4)/(517440*b^3*E^u) - 
      (1119367*d^2*K0*M^5*Sqrt[Pi/30]*u^4)/(517440*b^3*E^u) + 
      (204661*d^4*K0*M^5*Sqrt[Pi/30]*u^4)/(517440*b^3*E^u) + 
      (313*d^6*K0*M^5*Sqrt[Pi/30]*u^4)/(704*b^3*E^u) + 
      (71*d^8*K0*M^5*Sqrt[Pi/30]*u^4)/(7392*b^3*E^u) + 
      (12331*K1*M^5*Sqrt[Pi/30]*u^4)/(47040*b^3*E^u) + 
      (16277*d^2*K1*M^5*Sqrt[Pi/30]*u^4)/(344960*b^3*E^u) - 
      (928273*d^4*K1*M^5*Sqrt[Pi/30]*u^4)/(1034880*b^3*E^u) - 
      (479*d^8*K1*M^5*Sqrt[Pi/30]*u^4)/(29568*b^3*E^u) + 
      (858427*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(2096640*b^3) - 
      (48417709*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(23063040*b^3) + 
      (10968887*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(3843840*b^3) - 
      (343559*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(329472*b^3) - 
      (576871*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(4612608*b^3) + 
      (3571*d^6*K1*M^5*Sqrt[(5*Pi)/6]*u^4)/(29568*b^3*E^u) + 
      (141*d^10*K0*K1*M^5*Sqrt[(15*Pi)/2]*u^4)/(512512*b^3) + 
      (75961*K0*M^5*Sqrt[Pi/30]*u^5)/(94080*b^3*E^u) - 
      (324493*d^2*K0*M^5*Sqrt[Pi/30]*u^5)/(258720*b^3*E^u) + 
      (4153*d^4*K0*M^5*Sqrt[Pi/30]*u^5)/(47040*b^3*E^u) + 
      (61*d^8*K0*M^5*Sqrt[Pi/30]*u^5)/(29568*b^3*E^u) - 
      (38840441*K0^2*M^5*Sqrt[Pi/30]*u^5)/(92252160*b^3) + 
      (52538257*d^2*K0^2*M^5*Sqrt[Pi/30]*u^5)/(92252160*b^3) + 
      (240047*d^4*K0^2*M^5*Sqrt[Pi/30]*u^5)/(2196480*b^3) - 
      (2236411*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(9225216*b^3) + 
      (271*d^10*K0^2*M^5*Sqrt[Pi/30]*u^5)/(473088*b^3) + 
      (8841227*K1*M^5*Sqrt[Pi/30]*u^5)/(6209280*b^3*E^u) - 
      (3475981*d^2*K1*M^5*Sqrt[Pi/30]*u^5)/(1552320*b^3*E^u) + 
      (582391*d^4*K1*M^5*Sqrt[Pi/30]*u^5)/(3104640*b^3*E^u) - 
      (379*d^8*K1*M^5*Sqrt[Pi/30]*u^5)/(19712*b^3*E^u) + 
      (41126051*K1^2*M^5*Sqrt[Pi/30]*u^5)/(55351296*b^3) - 
      (57694381*d^2*K1^2*M^5*Sqrt[Pi/30]*u^5)/(25159680*b^3) + 
      (24148847*d^4*K1^2*M^5*Sqrt[Pi/30]*u^5)/(10644480*b^3) - 
      (86595143*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(138378240*b^3) - 
      (5365601*d^8*K1^2*M^5*Sqrt[Pi/30]*u^5)/(55351296*b^3) + 
      (231241*d^10*K1^2*M^5*Sqrt[Pi/30]*u^5)/(55351296*b^3) + 
      (527*d^6*K0*M^5*Sqrt[(5*Pi)/6]*u^5)/(7392*b^3*E^u) - 
      (58741*d^8*K0^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(18450432*b^3) + 
      (1913*d^6*K1*M^5*Sqrt[(5*Pi)/6]*u^5)/(14784*b^3*E^u) + 
      (41929*K0*M^5*Sqrt[Pi/30]*u^6)/(620928*b^3*E^u) + 
      (487717*d^4*K0*M^5*Sqrt[Pi/30]*u^6)/(620928*b^3*E^u) - 
      (1003*d^8*K0*M^5*Sqrt[Pi/30]*u^6)/(14784*b^3*E^u) - 
      (311713*d^2*K1*M^5*Sqrt[Pi/30]*u^6)/(620928*b^3*E^u) - 
      (601*d^6*K1*M^5*Sqrt[Pi/30]*u^6)/(2688*b^3*E^u) - 
      (733*d^8*K1*M^5*Sqrt[Pi/30]*u^6)/(14784*b^3*E^u) - 
      (6241373*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(6918912*b^3) + 
      (48006743*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(34594560*b^3) - 
      (1289153*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(17297280*b^3) - 
      (76711*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(190080*b^3) + 
      (14951*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(6918912*b^3) - 
      (65563*d^2*K0*M^5*Sqrt[(5*Pi)/6]*u^6)/(620928*b^3*E^u) + 
      (11131*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(620928*b^3*E^u) + 
      (85135*d^4*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(620928*b^3*E^u) - 
      (13397*d^8*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(6918912*b^3) - 
      (169*d^6*K0*M^5*Sqrt[(15*Pi)/2]*u^6)/(9856*b^3*E^u) + 
      (6863*K0*M^5*Sqrt[Pi/30]*u^7)/(155232*b^3*E^u) + 
      (4687*d^2*K0*M^5*Sqrt[Pi/30]*u^7)/(77616*b^3*E^u) - 
      (4043*d^4*K0*M^5*Sqrt[Pi/30]*u^7)/(19404*b^3*E^u) + 
      (31*d^6*K0*M^5*Sqrt[Pi/30]*u^7)/(528*b^3*E^u) - 
      (349907*K0^2*M^5*Sqrt[Pi/30]*u^7)/(5322240*b^3) + 
      (12414901*d^2*K0^2*M^5*Sqrt[Pi/30]*u^7)/(69189120*b^3) - 
      (1056811*d^4*K0^2*M^5*Sqrt[Pi/30]*u^7)/(4942080*b^3) + 
      (5072707*d^6*K0^2*M^5*Sqrt[Pi/30]*u^7)/(34594560*b^3) - 
      (43391*d^8*K0^2*M^5*Sqrt[Pi/30]*u^7)/(1064448*b^3) - 
      (79151*d^10*K0^2*M^5*Sqrt[Pi/30]*u^7)/(13837824*b^3) + 
      (6863*K1*M^5*Sqrt[Pi/30]*u^7)/(155232*b^3*E^u) + 
      (193*d^2*K1*M^5*Sqrt[Pi/30]*u^7)/(3528*b^3*E^u) - 
      (15731*d^4*K1*M^5*Sqrt[Pi/30]*u^7)/(77616*b^3*E^u) + 
      (17*d^6*K1*M^5*Sqrt[Pi/30]*u^7)/(264*b^3*E^u) + 
      (97*d^8*K1*M^5*Sqrt[Pi/30]*u^7)/(2464*b^3*E^u) - 
      (67777*K1^2*M^5*Sqrt[Pi/30]*u^7)/(512512*b^3) + 
      (1075147*d^2*K1^2*M^5*Sqrt[Pi/30]*u^7)/(4612608*b^3) + 
      (10499*d^6*K1^2*M^5*Sqrt[Pi/30]*u^7)/(329472*b^3) + 
      (37*d^8*K0*M^5*Sqrt[(3*Pi)/10]*u^7)/(2464*b^3*E^u) - 
      (3611*d^4*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(177408*b^3) - 
      (233*d^8*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(39424*b^3) - 
      (61*d^10*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(219648*b^3) - 
      (d^2*K0*M^5*Sqrt[Pi/30]*u^8)/(88*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/30]*u^8)/(88*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/30]*u^8)/(88*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/30]*u^8)/(88*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/30]*u^8)/(88*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/30]*u^8)/(88*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/30]*u^8)/(88*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/30]*u^8)/(88*b^3*E^u) - 
      (21911*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(576576*b^3) + 
      (721159*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(5765760*b^3) - 
      (23*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(360*b^3) - 
      (727379*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(8648640*b^3) + 
      (12251*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(247104*b^3) + 
      (39229*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(3459456*b^3) - 
      (25783*K0^2*M^5*Sqrt[Pi/30]*u^9)/(8648640*b^3) - 
      (61801*d^2*K0^2*M^5*Sqrt[Pi/30]*u^9)/(8648640*b^3) + 
      (15629*d^4*K0^2*M^5*Sqrt[Pi/30]*u^9)/(2162160*b^3) + 
      (10799*d^6*K0^2*M^5*Sqrt[Pi/30]*u^9)/(720720*b^3) - 
      (523*d^8*K0^2*M^5*Sqrt[Pi/30]*u^9)/(64064*b^3) - 
      (323*d^10*K0^2*M^5*Sqrt[Pi/30]*u^9)/(82368*b^3) - 
      (2377*K1^2*M^5*Sqrt[Pi/30]*u^9)/(786240*b^3) - 
      (22007*d^2*K1^2*M^5*Sqrt[Pi/30]*u^9)/(4324320*b^3) + 
      (1361*d^4*K1^2*M^5*Sqrt[Pi/30]*u^9)/(196560*b^3) + 
      (45271*d^6*K1^2*M^5*Sqrt[Pi/30]*u^9)/(4324320*b^3) - 
      (10789*d^8*K1^2*M^5*Sqrt[Pi/30]*u^9)/(1729728*b^3) - 
      (47*d^10*K1^2*M^5*Sqrt[Pi/30]*u^9)/(15444*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/30]*u^10)/(12870*b^3) + 
      (47*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(11232*b^3) - 
      (7*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(12870*b^3) - 
      (221*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(23760*b^3) + 
      (229*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(123552*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^10)/(1287*b^3) - 
      (K0^2*M^5*Sqrt[Pi/30]*u^11)/(154440*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/30]*u^11)/(14040*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/30]*u^11)/(15444*b^3) + 
      (7*d^6*K0^2*M^5*Sqrt[Pi/30]*u^11)/(25740*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/30]*u^11)/(30888*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/30]*u^11)/(10296*b^3) - 
      (K1^2*M^5*Sqrt[Pi/30]*u^11)/(154440*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/30]*u^11)/(14040*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/30]*u^11)/(15444*b^3) + 
      (7*d^6*K1^2*M^5*Sqrt[Pi/30]*u^11)/(25740*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/30]*u^11)/(30888*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/30]*u^11)/(10296*b^3))/Pi, 
    ((((-1346*I)/8085)*d^4*K0*K1*M^5*Sqrt[2/(15*Pi)]*u^3)/b^3 + 
      (((11*I)/196)*d^2*K0*K1*M^5*Sqrt[3/(10*Pi)]*u^3)/b^3 + 
      (1873*K0^2*M^5*Sqrt[Pi/30]*u^3)/(4928*b^3) - 
      (17*d^2*K0^2*M^5*Sqrt[Pi/30]*u^3)/(308*b^3) + 
      (1249*d^6*K0^2*M^5*Sqrt[Pi/30]*u^3)/(1848*b^3) - 
      (1453*K1^2*M^5*Sqrt[Pi/30]*u^3)/(3696*b^3) - 
      (277*d^2*K1^2*M^5*Sqrt[Pi/30]*u^3)/(924*b^3) + 
      (3301*d^4*K1^2*M^5*Sqrt[Pi/30]*u^3)/(1848*b^3) - 
      (113*d^6*K1^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(308*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(1232*b^3) - 
      (1501*d^4*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(7392*b^3) + 
      (43*d^8*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(14784*b^3) + 
      (((2941*I)/194040)*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (((9721*I)/97020)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (((13*I)/264)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) - 
      (((1357417*I)/1862784)*K1^2*M^5*Sqrt[5/(6*Pi)]*u^4)/b^3 + 
      (35837*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(22176*b^3) + 
      (323*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(3696*b^3) + 
      (1033*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(22176*b^3) - 
      (11*d^2*K0*K1*M^5*Sqrt[(2*Pi)/15]*u^4)/(9*b^3) + 
      (5*d^6*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^4)/(36*b^3) + 
      (((83857*I)/388080)*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((493*I)/5880)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((3667*I)/8085)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((57109*I)/194040)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((499*I)/18480)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((441911*I)/169344)*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((24863*I)/11760)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((430637*I)/388080)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((14671*I)/1164240)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((311*I)/18480)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (24707*K0^2*M^5*Sqrt[Pi/30]*u^5)/(44352*b^3) - 
      (6371*d^2*K0^2*M^5*Sqrt[Pi/30]*u^5)/(5544*b^3) - 
      (17*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(396*b^3) + 
      (4723*d^2*K1^2*M^5*Sqrt[Pi/30]*u^5)/(8316*b^3) - 
      (105313*d^4*K1^2*M^5*Sqrt[Pi/30]*u^5)/(66528*b^3) + 
      (4327*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(5544*b^3) + 
      (311*d^4*K0^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(2464*b^3) + 
      (5*d^8*K0^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(6336*b^3) + 
      (4535*K1^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(133056*b^3) + 
      (569*d^8*K1^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(44352*b^3) + 
      (((55127*I)/332640)*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      (((143921*I)/2328480)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      (((990743*I)/2328480)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) + 
      (((79063*I)/211680)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      (((2879*I)/55440)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) + 
      (((112373*I)/1016064)*K0^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 - 
      (((50459*I)/395136)*K1^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 + 
      (((5*I)/63)*d^6*K1^2*M^5*Sqrt[10/(3*Pi)]*u^6)/b^3 + 
      (20147*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(16632*b^3) - 
      (137*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(297*b^3) + 
      (67*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(84*b^3) + 
      (13*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(504*b^3) - 
      (2617*d^2*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(8316*b^3) + 
      (((1896737*I)/55883520)*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((7351*I)/4752)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((201259*I)/166320)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((1921*I)/15120)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((31*I)/252)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((2022929*I)/21732480)*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((2873*I)/1260)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((75571*I)/27720)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((457*I)/2310)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((22*I)/315)*d^6*K0*K1*M^5*Sqrt[2/(15*Pi)]*u^7)/b^3 - 
      (((13*I)/14112)*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^7)/b^3 + 
      (841*K0^2*M^5*Sqrt[Pi/30]*u^7)/(33264*b^3) + 
      (17047*d^4*K0^2*M^5*Sqrt[Pi/30]*u^7)/(33264*b^3) - 
      (191*d^6*K0^2*M^5*Sqrt[Pi/30]*u^7)/(1008*b^3) + 
      (491*K1^2*M^5*Sqrt[Pi/30]*u^7)/(11088*b^3) - 
      (1037*d^2*K1^2*M^5*Sqrt[Pi/30]*u^7)/(3696*b^3) + 
      (4577*d^4*K1^2*M^5*Sqrt[Pi/30]*u^7)/(11088*b^3) - 
      (43*d^8*K1^2*M^5*Sqrt[Pi/30]*u^7)/(2772*b^3) - 
      (2077*d^2*K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(33264*b^3) - 
      (5*d^8*K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(693*b^3) - 
      (17*d^6*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(528*b^3) + 
      (((304543*I)/2328480)*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((2539*I)/16632)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((443*I)/4752)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((277*I)/13860)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) + 
      (((125*I)/63504)*K0^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 + 
      (((71*I)/116424)*d^4*K0^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 - 
      (((793*I)/77616)*d^8*K0^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 + 
      (((125*I)/63504)*K1^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 + 
      (79*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(2079*b^3) + 
      (589*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(8316*b^3) - 
      (1721*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(8316*b^3) + 
      (137*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(2772*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[(15*Pi)/2]*u^8)/(308*b^3) - 
      (((2039*I)/174636)*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((5977*I)/55440)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((200173*I)/1164240)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((103*I)/4752)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((3257*I)/35280)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((2039*I)/174636)*K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((6067*I)/55440)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((307*I)/1680)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((673*I)/15120)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((283*I)/9240)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((16*I)/1155)*d^4*K0*K1*M^5*Sqrt[2/(15*Pi)]*u^9)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[Pi/30]*u^9)/(132*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/30]*u^9)/(132*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/30]*u^9)/(132*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/30]*u^9)/(132*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/30]*u^9)/(132*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/30]*u^9)/(132*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/30]*u^9)/(132*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/30]*u^9)/(132*b^3) + ((I/308)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[30*Pi]) + (((211*I)/4620)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[30*Pi]) - (((7*I)/330)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]))/
     Pi, ((-1081*K1*M^5*Sqrt[(5*Pi)/6]*u)/(64064*b^3*E^u) + 
      (1847*d^2*K1*M^5*Sqrt[(5*Pi)/6]*u)/(64064*b^3*E^u) - 
      (857*d^4*K1*M^5*Sqrt[(5*Pi)/6]*u)/(32032*b^3*E^u) + 
      (353*d^6*K1*M^5*Sqrt[(15*Pi)/2]*u)/(32032*b^3*E^u) - 
      (359*d^8*K1*M^5*Sqrt[(15*Pi)/2]*u)/(64064*b^3*E^u) - 
      (31*d^10*K1*M^5*Sqrt[(15*Pi)/2]*u)/(64064*b^3*E^u) + 
      (11219*K0*M^5*Sqrt[Pi/30]*u^2)/(9856*b^3*E^u) - 
      (3901*d^8*K0*M^5*Sqrt[Pi/30]*u^2)/(128128*b^3*E^u) - 
      (119463*d^2*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(128128*b^3*E^u) + 
      (45761*d^4*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(64064*b^3*E^u) - 
      (9623*d^6*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(64064*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[(5*Pi)/6]*u^2)/(1664*b^3*E^u) - 
      (1081*K1*M^5*Sqrt[(5*Pi)/6]*u^2)/(64064*b^3*E^u) + 
      (1847*d^2*K1*M^5*Sqrt[(5*Pi)/6]*u^2)/(64064*b^3*E^u) - 
      (857*d^4*K1*M^5*Sqrt[(5*Pi)/6]*u^2)/(32032*b^3*E^u) + 
      (353*d^6*K1*M^5*Sqrt[(15*Pi)/2]*u^2)/(32032*b^3*E^u) - 
      (359*d^8*K1*M^5*Sqrt[(15*Pi)/2]*u^2)/(64064*b^3*E^u) - 
      (31*d^10*K1*M^5*Sqrt[(15*Pi)/2]*u^2)/(64064*b^3*E^u) + 
      (1733377*K0*M^5*Sqrt[Pi/30]*u^3)/(3104640*b^3*E^u) - 
      (71114903*d^2*K0*M^5*Sqrt[Pi/30]*u^3)/(40360320*b^3*E^u) + 
      (36578369*d^4*K0*M^5*Sqrt[Pi/30]*u^3)/(20180160*b^3*E^u) - 
      (3870941*d^6*K0*M^5*Sqrt[Pi/30]*u^3)/(6726720*b^3*E^u) - 
      (3901*d^8*K0*M^5*Sqrt[Pi/30]*u^3)/(128128*b^3*E^u) - 
      (17263663*K0^2*M^5*Sqrt[Pi/30]*u^3)/(14057472*b^3) + 
      (119754391*d^2*K0^2*M^5*Sqrt[Pi/30]*u^3)/(49201152*b^3) - 
      (1749197*d^6*K0^2*M^5*Sqrt[Pi/30]*u^3)/(8200192*b^3) - 
      (280121*d^10*K0^2*M^5*Sqrt[Pi/30]*u^3)/(49201152*b^3) + 
      (312161*K1*M^5*Sqrt[Pi/30]*u^3)/(1537536*b^3*E^u) - 
      (566677*d^2*K1*M^5*Sqrt[Pi/30]*u^3)/(512512*b^3*E^u) - 
      (485983*d^6*K1*M^5*Sqrt[Pi/30]*u^3)/(768768*b^3*E^u) - 
      (16153*d^8*K1*M^5*Sqrt[Pi/30]*u^3)/(512512*b^3*E^u) + 
      (745741*K1^2*M^5*Sqrt[Pi/30]*u^3)/(1757184*b^3) - 
      (1878241*d^4*K1^2*M^5*Sqrt[Pi/30]*u^3)/(1118208*b^3) + 
      (1108363*d^6*K1^2*M^5*Sqrt[Pi/30]*u^3)/(1025024*b^3) - 
      (247979*d^8*K1^2*M^5*Sqrt[Pi/30]*u^3)/(12300288*b^3) + 
      (317*d^10*K1^2*M^5*Sqrt[Pi/30]*u^3)/(2050048*b^3) + 
      (1097*d^12*K1^2*M^5*Sqrt[Pi/30]*u^3)/(4100096*b^3) + 
      (132383*d^2*K1^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(2050048*b^3) - 
      (d^10*K0*M^5*Sqrt[(5*Pi)/6]*u^3)/(1664*b^3*E^u) - 
      (7156481*d^4*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(32800768*b^3) + 
      (681671*d^8*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(32800768*b^3) + 
      (641*d^12*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(32800768*b^3) + 
      (241057*d^4*K1*M^5*Sqrt[(5*Pi)/6]*u^3)/(768768*b^3*E^u) - 
      (5*d^10*K1*M^5*Sqrt[(5*Pi)/6]*u^3)/(16896*b^3*E^u) - 
      (5202479*K0*M^5*Sqrt[Pi/30]*u^4)/(40360320*b^3*E^u) - 
      (22748941*d^2*K0*M^5*Sqrt[Pi/30]*u^4)/(80720640*b^3*E^u) + 
      (19590209*d^4*K0*M^5*Sqrt[Pi/30]*u^4)/(20180160*b^3*E^u) - 
      (7760677*d^6*K0*M^5*Sqrt[Pi/30]*u^4)/(13453440*b^3*E^u) + 
      (5077*d^8*K0*M^5*Sqrt[Pi/30]*u^4)/(384384*b^3*E^u) + 
      (2771*d^10*K0*M^5*Sqrt[Pi/30]*u^4)/(768768*b^3*E^u) - 
      (9584273*K1*M^5*Sqrt[Pi/30]*u^4)/(18627840*b^3*E^u) + 
      (55691639*d^2*K1*M^5*Sqrt[Pi/30]*u^4)/(484323840*b^3*E^u) + 
      (22823987*d^4*K1*M^5*Sqrt[Pi/30]*u^4)/(17297280*b^3*E^u) - 
      (74520907*d^6*K1*M^5*Sqrt[Pi/30]*u^4)/(80720640*b^3*E^u) + 
      (17*d^8*K1*M^5*Sqrt[Pi/30]*u^4)/(36608*b^3*E^u) + 
      (4217*d^10*K1*M^5*Sqrt[Pi/30]*u^4)/(1537536*b^3*E^u) - 
      (1404626143*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(738017280*b^3) + 
      (2085660769*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(369008640*b^3) - 
      (438295873*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(82001920*b^3) + 
      (245509039*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(184504320*b^3) + 
      (29749321*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(105431040*b^3) - 
      (304723*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(17571840*b^3) + 
      (2153*d^12*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^4)/(16400384*b^3) - 
      (17868889*K0*M^5*Sqrt[Pi/30]*u^5)/(64576512*b^3*E^u) + 
      (21448541*d^2*K0*M^5*Sqrt[Pi/30]*u^5)/(32288256*b^3*E^u) - 
      (13919293*d^4*K0*M^5*Sqrt[Pi/30]*u^5)/(32288256*b^3*E^u) - 
      (32663*d^6*K0*M^5*Sqrt[Pi/30]*u^5)/(1467648*b^3*E^u) + 
      (5983*d^8*K0*M^5*Sqrt[Pi/30]*u^5)/(93184*b^3*E^u) + 
      (2413*d^10*K0*M^5*Sqrt[Pi/30]*u^5)/(1537536*b^3*E^u) - 
      (117575609*K0^2*M^5*Sqrt[Pi/30]*u^5)/(738017280*b^3) + 
      (427095377*d^2*K0^2*M^5*Sqrt[Pi/30]*u^5)/(369008640*b^3) - 
      (438205217*d^4*K0^2*M^5*Sqrt[Pi/30]*u^5)/(246005760*b^3) + 
      (19121501*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(26357760*b^3) + 
      (4021651*d^8*K0^2*M^5*Sqrt[Pi/30]*u^5)/(67092480*b^3) - 
      (95551*d^10*K0^2*M^5*Sqrt[Pi/30]*u^5)/(41000960*b^3) + 
      (1783*d^12*K0^2*M^5*Sqrt[Pi/30]*u^5)/(16400384*b^3) - 
      (244650851*K1*M^5*Sqrt[Pi/30]*u^5)/(968647680*b^3*E^u) + 
      (118379369*d^2*K1*M^5*Sqrt[Pi/30]*u^5)/(484323840*b^3*E^u) + 
      (10532539*d^4*K1*M^5*Sqrt[Pi/30]*u^5)/(34594560*b^3*E^u) - 
      (18059983*d^6*K1*M^5*Sqrt[Pi/30]*u^5)/(53813760*b^3*E^u) + 
      (396623*d^8*K1*M^5*Sqrt[Pi/30]*u^5)/(9225216*b^3*E^u) + 
      (5689649219*K1^2*M^5*Sqrt[Pi/30]*u^5)/(11070259200*b^3) - 
      (1148077079*d^2*K1^2*M^5*Sqrt[Pi/30]*u^5)/(5535129600*b^3) - 
      (11505689911*d^4*K1^2*M^5*Sqrt[Pi/30]*u^5)/(11070259200*b^3) + 
      (49893257*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(79073280*b^3) + 
      (257885921*d^8*K1^2*M^5*Sqrt[Pi/30]*u^5)/(2214051840*b^3) - 
      (16839203*d^10*K1^2*M^5*Sqrt[Pi/30]*u^5)/(1107025920*b^3) + 
      (406753*d^12*K1^2*M^5*Sqrt[Pi/30]*u^5)/(738017280*b^3) - 
      (569*d^10*K1*M^5*Sqrt[(5*Pi)/6]*u^5)/(768768*b^3*E^u) - 
      (4523251*K0*M^5*Sqrt[Pi/30]*u^6)/(12108096*b^3*E^u) + 
      (23800633*d^2*K0*M^5*Sqrt[Pi/30]*u^6)/(968647680*b^3*E^u) + 
      (35691457*d^4*K0*M^5*Sqrt[Pi/30]*u^6)/(44029440*b^3*E^u) - 
      (18115661*d^6*K0*M^5*Sqrt[Pi/30]*u^6)/(80720640*b^3*E^u) - 
      (984583*d^8*K0*M^5*Sqrt[Pi/30]*u^6)/(4612608*b^3*E^u) - 
      (24341*d^10*K0*M^5*Sqrt[Pi/30]*u^6)/(1025024*b^3*E^u) - 
      (7181236871*K1*M^5*Sqrt[Pi/30]*u^6)/(11623772160*b^3*E^u) + 
      (2731968689*d^4*K1*M^5*Sqrt[Pi/30]*u^6)/(5811886080*b^3*E^u) - 
      (188790449*d^6*K1*M^5*Sqrt[Pi/30]*u^6)/(645765120*b^3*E^u) - 
      (5506801*d^8*K1*M^5*Sqrt[Pi/30]*u^6)/(36900864*b^3*E^u) - 
      (511739*d^10*K1*M^5*Sqrt[Pi/30]*u^6)/(36900864*b^3*E^u) - 
      (399658517*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(1383782400*b^3) + 
      (10844369*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(24710400*b^3) - 
      (39734777*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(1383782400*b^3) - 
      (751367*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(6918912*b^3) - 
      (423439*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(55351296*b^3) - 
      (6733*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(1235520*b^3) + 
      (33931*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(92252160*b^3) + 
      (21573439*d^2*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(178827264*b^3*E^u) - 
      (106665341*K0*M^5*Sqrt[Pi/30]*u^7)/(5811886080*b^3*E^u) + 
      (2056327183*d^2*K0*M^5*Sqrt[Pi/30]*u^7)/(5811886080*b^3*E^u) - 
      (1219309909*d^4*K0*M^5*Sqrt[Pi/30]*u^7)/(2905943040*b^3*E^u) - 
      (38913673*d^6*K0*M^5*Sqrt[Pi/30]*u^7)/(322882560*b^3*E^u) + 
      (250249*d^8*K0*M^5*Sqrt[Pi/30]*u^7)/(1419264*b^3*E^u) + 
      (522649*d^10*K0*M^5*Sqrt[Pi/30]*u^7)/(18450432*b^3*E^u) + 
      (277676429*K0^2*M^5*Sqrt[Pi/30]*u^7)/(2767564800*b^3) + 
      (458202947*d^2*K0^2*M^5*Sqrt[Pi/30]*u^7)/(2767564800*b^3) - 
      (102351871*d^4*K0^2*M^5*Sqrt[Pi/30]*u^7)/(172972800*b^3) + 
      (74725591*d^6*K0^2*M^5*Sqrt[Pi/30]*u^7)/(276756480*b^3) - 
      (6652309*d^10*K0^2*M^5*Sqrt[Pi/30]*u^7)/(553512960*b^3) - 
      (1343*d^12*K0^2*M^5*Sqrt[Pi/30]*u^7)/(788480*b^3) - 
      (55563353*K1*M^5*Sqrt[Pi/30]*u^7)/(1937295360*b^3*E^u) + 
      (11761417*d^2*K1*M^5*Sqrt[Pi/30]*u^7)/(35223552*b^3*E^u) - 
      (371931793*d^4*K1*M^5*Sqrt[Pi/30]*u^7)/(968647680*b^3*E^u) - 
      (31240691*d^6*K1*M^5*Sqrt[Pi/30]*u^7)/(322882560*b^3*E^u) + 
      (553269557*K1^2*M^5*Sqrt[Pi/30]*u^7)/(2767564800*b^3) + 
      (44609237*d^2*K1^2*M^5*Sqrt[Pi/30]*u^7)/(922521600*b^3) - 
      (456089057*d^4*K1^2*M^5*Sqrt[Pi/30]*u^7)/(691891200*b^3) + 
      (27530953*d^8*K1^2*M^5*Sqrt[Pi/30]*u^7)/(553512960*b^3) - 
      (3203353*d^10*K1^2*M^5*Sqrt[Pi/30]*u^7)/(553512960*b^3) - 
      (83779*d^12*K1^2*M^5*Sqrt[Pi/30]*u^7)/(276756480*b^3) + 
      (1539761*d^8*K0^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(110702592*b^3) + 
      (565303*d^8*K1*M^5*Sqrt[(5*Pi)/6]*u^7)/(18450432*b^3*E^u) + 
      (6331*d^10*K1*M^5*Sqrt[(5*Pi)/6]*u^7)/(1419264*b^3*E^u) + 
      (4065835*d^6*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(55351296*b^3) - 
      (2716369*K0*M^5*Sqrt[Pi/30]*u^8)/(132088320*b^3*E^u) - 
      (16779899*d^2*K0*M^5*Sqrt[Pi/30]*u^8)/(363242880*b^3*E^u) + 
      (7715951*d^4*K0*M^5*Sqrt[Pi/30]*u^8)/(103783680*b^3*E^u) + 
      (2339621*d^6*K0*M^5*Sqrt[Pi/30]*u^8)/(40360320*b^3*E^u) - 
      (629*d^10*K0*M^5*Sqrt[Pi/30]*u^8)/(44352*b^3*E^u) - 
      (29964731*K1*M^5*Sqrt[Pi/30]*u^8)/(1452971520*b^3*E^u) + 
      (7503767*d^4*K1*M^5*Sqrt[Pi/30]*u^8)/(103783680*b^3*E^u) + 
      (513647*d^6*K1*M^5*Sqrt[Pi/30]*u^8)/(10090080*b^3*E^u) - 
      (221173*d^8*K1*M^5*Sqrt[Pi/30]*u^8)/(4612608*b^3*E^u) - 
      (2257*d^10*K1*M^5*Sqrt[Pi/30]*u^8)/(177408*b^3*E^u) + 
      (358693*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(9884160*b^3) - 
      (1450081*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(6918912*b^3) + 
      (270191*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(960960*b^3) - 
      (1757369*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(34594560*b^3) - 
      (373909*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(4612608*b^3) + 
      (69271*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(3459456*b^3) + 
      (3427*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(864864*b^3) - 
      (47393*d^8*K0*M^5*Sqrt[(5*Pi)/6]*u^8)/(4612608*b^3*E^u) - 
      (1217977*d^2*K1*M^5*Sqrt[(5*Pi)/6]*u^8)/(145297152*b^3*E^u) - 
      (7*K0*M^5*Sqrt[Pi/30]*u^9)/(68640*b^3*E^u) + 
      (479*d^2*K0*M^5*Sqrt[Pi/30]*u^9)/(54912*b^3*E^u) - 
      (203*d^4*K0*M^5*Sqrt[Pi/30]*u^9)/(51480*b^3*E^u) - 
      (2023*d^6*K0*M^5*Sqrt[Pi/30]*u^9)/(137280*b^3*E^u) + 
      (47*d^10*K0*M^5*Sqrt[Pi/30]*u^9)/(14976*b^3*E^u) + 
      (925247*K0^2*M^5*Sqrt[Pi/30]*u^9)/(172972800*b^3) - 
      (722369*d^2*K0^2*M^5*Sqrt[Pi/30]*u^9)/(76876800*b^3) - 
      (8849657*d^4*K0^2*M^5*Sqrt[Pi/30]*u^9)/(691891200*b^3) + 
      (1324663*d^6*K0^2*M^5*Sqrt[Pi/30]*u^9)/(69189120*b^3) + 
      (609857*d^8*K0^2*M^5*Sqrt[Pi/30]*u^9)/(69189120*b^3) - 
      (19193*d^10*K0^2*M^5*Sqrt[Pi/30]*u^9)/(2128896*b^3) - 
      (291497*d^12*K0^2*M^5*Sqrt[Pi/30]*u^9)/(138378240*b^3) - 
      (23*K1*M^5*Sqrt[Pi/30]*u^9)/(205920*b^3*E^u) + 
      (7097*d^2*K1*M^5*Sqrt[Pi/30]*u^9)/(823680*b^3*E^u) - 
      (1967*d^6*K1*M^5*Sqrt[Pi/30]*u^9)/(137280*b^3*E^u) + 
      (283*d^8*K1*M^5*Sqrt[Pi/30]*u^9)/(41184*b^3*E^u) + 
      (493*d^10*K1*M^5*Sqrt[Pi/30]*u^9)/(164736*b^3*E^u) + 
      (525337*K1^2*M^5*Sqrt[Pi/30]*u^9)/(86486400*b^3) - 
      (1946129*d^2*K1^2*M^5*Sqrt[Pi/30]*u^9)/(230630400*b^3) - 
      (1057517*d^4*K1^2*M^5*Sqrt[Pi/30]*u^9)/(98841600*b^3) + 
      (85067*d^6*K1^2*M^5*Sqrt[Pi/30]*u^9)/(6289920*b^3) + 
      (486001*d^8*K1^2*M^5*Sqrt[Pi/30]*u^9)/(69189120*b^3) - 
      (280393*d^10*K1^2*M^5*Sqrt[Pi/30]*u^9)/(46126080*b^3) - 
      (5561*d^12*K1^2*M^5*Sqrt[Pi/30]*u^9)/(3953664*b^3) - 
      (d^4*K1*M^5*Sqrt[(2*Pi)/15]*u^9)/(495*b^3*E^u) + 
      (19*d^8*K0*M^5*Sqrt[(5*Pi)/6]*u^9)/(13728*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/30]*u^10)/(51480*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/30]*u^10)/(4680*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/30]*u^10)/(5148*b^3*E^u) + 
      (7*d^6*K0*M^5*Sqrt[Pi/30]*u^10)/(8580*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/30]*u^10)/(10296*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/30]*u^10)/(3432*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/30]*u^10)/(51480*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/30]*u^10)/(4680*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/30]*u^10)/(5148*b^3*E^u) + 
      (7*d^6*K1*M^5*Sqrt[Pi/30]*u^10)/(8580*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/30]*u^10)/(10296*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/30]*u^10)/(3432*b^3*E^u) + 
      (61603*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(43243200*b^3) + 
      (430561*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(172972800*b^3) + 
      (813107*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(172972800*b^3) - 
      (17081*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(1330560*b^3) - 
      (13621*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(3459456*b^3) + 
      (329*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(49920*b^3) + 
      (18101*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(11531520*b^3) + 
      (313*K0^2*M^5*Sqrt[Pi/30]*u^11)/(14414400*b^3) - 
      (857*d^2*K0^2*M^5*Sqrt[Pi/30]*u^11)/(1372800*b^3) - 
      (8111*d^4*K0^2*M^5*Sqrt[Pi/30]*u^11)/(12355200*b^3) + 
      (541*d^8*K0^2*M^5*Sqrt[Pi/30]*u^11)/(1081080*b^3) - 
      (14923*d^10*K0^2*M^5*Sqrt[Pi/30]*u^11)/(17297280*b^3) - 
      (709*d^12*K0^2*M^5*Sqrt[Pi/30]*u^11)/(3459456*b^3) + 
      (79*K1^2*M^5*Sqrt[Pi/30]*u^11)/(3243240*b^3) - 
      (30581*d^2*K1^2*M^5*Sqrt[Pi/30]*u^11)/(51891840*b^3) - 
      (29189*d^4*K1^2*M^5*Sqrt[Pi/30]*u^11)/(51891840*b^3) + 
      (2089*d^8*K1^2*M^5*Sqrt[Pi/30]*u^11)/(5189184*b^3) - 
      (39653*d^10*K1^2*M^5*Sqrt[Pi/30]*u^11)/(51891840*b^3) - 
      (3127*d^12*K1^2*M^5*Sqrt[Pi/30]*u^11)/(17297280*b^3) + 
      (3*d^6*K0^2*M^5*Sqrt[(3*Pi)/10]*u^11)/(4928*b^3) + 
      (1733*d^6*K1^2*M^5*Sqrt[(5*Pi)/6]*u^11)/(5189184*b^3) + 
      (49*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(9266400*b^3) + 
      (289*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(4054050*b^3) + 
      (12403*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(64864800*b^3) - 
      (103*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(324324*b^3) - 
      (2599*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(12972960*b^3) + 
      (43*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(864864*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^12)/(24948*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/30]*u^13)/(720720*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/30]*u^13)/(308880*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/30]*u^13)/(216216*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/30]*u^13)/(216216*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/30]*u^13)/(308880*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/30]*u^13)/(720720*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/30]*u^13)/(720720*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/30]*u^13)/(308880*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/30]*u^13)/(216216*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/30]*u^13)/(216216*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/30]*u^13)/(308880*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/30]*u^13)/(720720*b^3))/Pi, 
    ((-3855277*d^2*K0^2*M^5*Sqrt[Pi/30]*u^3)/(1537536*b^3) + 
      (553691*d^4*K0^2*M^5*Sqrt[Pi/30]*u^3)/(256256*b^3) - 
      (473*d^8*K0^2*M^5*Sqrt[Pi/30]*u^3)/(6656*b^3) - 
      (22403*K1^2*M^5*Sqrt[Pi/30]*u^3)/(109824*b^3) + 
      (45137*d^2*K1^2*M^5*Sqrt[Pi/30]*u^3)/(768768*b^3) + 
      (196951*d^4*K1^2*M^5*Sqrt[Pi/30]*u^3)/(384384*b^3) - 
      (146959*d^6*K1^2*M^5*Sqrt[Pi/30]*u^3)/(384384*b^3) + 
      (3229*d^8*K1^2*M^5*Sqrt[Pi/30]*u^3)/(256256*b^3) + 
      (61*d^10*K1^2*M^5*Sqrt[Pi/30]*u^3)/(23296*b^3) - 
      (3369*d^6*K0^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(19712*b^3) + 
      (285625*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(1537536*b^3) + 
      (523*d^10*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(1537536*b^3) + 
      (((10632653*I)/40360320)*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (((28212049*I)/40360320)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) - 
      (((45343919*I)/20180160)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (((431927*I)/320320)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) - 
      (((2793551*I)/40360320)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (((97*I)/18304)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (4757237*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(11531520*b^3) - 
      (36851869*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(11531520*b^3) + 
      (9590627*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(1921920*b^3) - 
      (2346569*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(1153152*b^3) - 
      (5399*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(29952*b^3) + 
      (141*d^10*K0*K1*M^5*Sqrt[(15*Pi)/2]*u^4)/(256256*b^3) - 
      (((1907*I)/329472)*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((3656227*I)/11531520)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((26599739*I)/40360320)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((5290223*I)/13453440)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((356593*I)/7338240)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((12109*I)/3843840)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((16880089*I)/100900800)*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((66635741*I)/44844800)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((19432531*I)/7567560)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((818757463*I)/605404800)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((6563483*I)/60540480)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((20177*I)/3843840)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (14814881*K0^2*M^5*Sqrt[Pi/30]*u^5)/(46126080*b^3) - 
      (3188063*d^2*K0^2*M^5*Sqrt[Pi/30]*u^5)/(46126080*b^3) + 
      (753499*d^4*K0^2*M^5*Sqrt[Pi/30]*u^5)/(698880*b^3) - 
      (436933*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(658944*b^3) + 
      (271*d^10*K0^2*M^5*Sqrt[Pi/30]*u^5)/(236544*b^3) - 
      (4189747*K1^2*M^5*Sqrt[Pi/30]*u^5)/(3953664*b^3) + 
      (159386209*d^2*K1^2*M^5*Sqrt[Pi/30]*u^5)/(138378240*b^3) + 
      (604121*d^4*K1^2*M^5*Sqrt[Pi/30]*u^5)/(760320*b^3) - 
      (55168943*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(69189120*b^3) - 
      (2702681*d^8*K1^2*M^5*Sqrt[Pi/30]*u^5)/(27675648*b^3) + 
      (231241*d^10*K1^2*M^5*Sqrt[Pi/30]*u^5)/(27675648*b^3) - 
      (47821*d^8*K0^2*M^5*Sqrt[(5*Pi)/6]*u^5)/(9225216*b^3) + 
      (((3471901249*I)/2421619200)*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      (((2511357239*I)/605404800)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) + 
      (((870255077*I)/242161920)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      (((145201621*I)/302702400)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      (((192443359*I)/484323840)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      (((2473*I)/1153152)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) + 
      (((4497257*I)/8968960)*d^4*K0^2*M^5*Sqrt[3/(10*Pi)]*u^6)/b^3 - 
      (((628349959*I)/89503045632)*K0^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 - 
      (((11723*I)/677376)*K1^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 - 
      (((136094107*I)/33563642112)*d^10*K1^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 - 
      (882149*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(3459456*b^3) + 
      (11814743*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(17297280*b^3) - 
      (4956713*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(8648640*b^3) + 
      (80783*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(665280*b^3) + 
      (66863*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(3459456*b^3) + 
      (14951*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(3459456*b^3) + 
      (((1184041831799*I)/2237576140800)*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((3746454979*I)/2421619200)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((456543751*I)/1210809600)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((19694419*I)/484323840)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((773239*I)/23063040)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((741362113*I)/3632428800)*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((530378161*I)/1452971520)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((785579659*I)/3632428800)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((1205278471*I)/3632428800)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((3794881*I)/484323840)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((1383305117*I)/25818186240)*d^10*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((21006384137*I)/805527410688)*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^7)/b^3 - 
      (52541*K0^2*M^5*Sqrt[Pi/30]*u^7)/(380160*b^3) - 
      (5330099*d^2*K0^2*M^5*Sqrt[Pi/30]*u^7)/(34594560*b^3) + 
      (9759983*d^4*K0^2*M^5*Sqrt[Pi/30]*u^7)/(17297280*b^3) - 
      (2160233*d^6*K0^2*M^5*Sqrt[Pi/30]*u^7)/(17297280*b^3) - 
      (10313*d^8*K0^2*M^5*Sqrt[Pi/30]*u^7)/(76032*b^3) - 
      (79151*d^10*K0^2*M^5*Sqrt[Pi/30]*u^7)/(6918912*b^3) - 
      (186587*K1^2*M^5*Sqrt[Pi/30]*u^7)/(768768*b^3) + 
      (56669*d^4*K1^2*M^5*Sqrt[Pi/30]*u^7)/(88704*b^3) - 
      (359407*d^6*K1^2*M^5*Sqrt[Pi/30]*u^7)/(1153152*b^3) - 
      (4871*d^8*K1^2*M^5*Sqrt[Pi/30]*u^7)/(59136*b^3) + 
      (311*d^2*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(2306304*b^3) - 
      (61*d^10*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(109824*b^3) - 
      (((639348074129*I)/4027637053440)*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((26213723*I)/56756700)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) + 
      (((1278044357*I)/1816214400)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) + 
      (((13430609*I)/165110400)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((1148423*I)/4036032)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((59237*I)/5765760)*d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((4340429*I)/3196537344)*K0^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 - 
      (((1651553*I)/44706816)*d^4*K0^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 - 
      (((707939*I)/22353408)*d^8*K0^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 - 
      (((54895*I)/33530112)*K1^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 + 
      (((413*I)/164736)*d^10*K1^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 - 
      (5479*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(288288*b^3) + 
      (146777*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(411840*b^3) - 
      (4049*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(9240*b^3) - 
      (406799*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(4324320*b^3) + 
      (148937*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(864864*b^3) + 
      (39229*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(1729728*b^3) - 
      (((774786757*I)/26637811200)*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((100440047*I)/1816214400)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((4351666409*I)/14529715200)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((52144357*I)/227026800)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((6116009*I)/26417664)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((128603*I)/5765760)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((271778737*I)/10897286400)*K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((17131241*I)/1816214400)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((72612431*I)/454053600)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((6830947*I)/33633600)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((23497*I)/432432)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((120613*I)/217945728)*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^9)/b^3 - 
      (((16779865*I)/299675376)*d^6*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^9)/b^3 - 
      (((245*I)/30888)*d^8*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^9)/b^3 - 
      (25783*K0^2*M^5*Sqrt[Pi/30]*u^9)/(4324320*b^3) - 
      (110941*d^2*K0^2*M^5*Sqrt[Pi/30]*u^9)/(4324320*b^3) + 
      (13957*d^4*K0^2*M^5*Sqrt[Pi/30]*u^9)/(540540*b^3) + 
      (677*d^6*K0^2*M^5*Sqrt[Pi/30]*u^9)/(16380*b^3) - 
      (887*d^8*K0^2*M^5*Sqrt[Pi/30]*u^9)/(32032*b^3) - 
      (323*d^10*K0^2*M^5*Sqrt[Pi/30]*u^9)/(41184*b^3) - 
      (2377*K1^2*M^5*Sqrt[Pi/30]*u^9)/(393120*b^3) - 
      (46577*d^2*K1^2*M^5*Sqrt[Pi/30]*u^9)/(2162160*b^3) + 
      (3407*d^4*K1^2*M^5*Sqrt[Pi/30]*u^9)/(135135*b^3) + 
      (69841*d^6*K1^2*M^5*Sqrt[Pi/30]*u^9)/(2162160*b^3) - 
      (20617*d^8*K1^2*M^5*Sqrt[Pi/30]*u^9)/(864864*b^3) - 
      (47*d^10*K1^2*M^5*Sqrt[Pi/30]*u^9)/(7722*b^3) + 
      (((3479297*I)/419126400)*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) - 
      (((4211*I)/46800)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) + 
      (((38123*I)/480480)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) + 
      (((5197919047*I)/14983768800)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) - 
      (((2131*I)/96096)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) + 
      (((118*I)/289575)*d^2*K1^2*M^5*Sqrt[2/(15*Pi)]*u^10)/b^3 + 
      (((3869*I)/2594592)*d^6*K0^2*M^5*Sqrt[5/(6*Pi)]*u^10)/b^3 - 
      (((61*I)/123552)*d^8*K0^2*M^5*Sqrt[5/(6*Pi)]*u^10)/b^3 + 
      (((785*I)/370656)*d^10*K0^2*M^5*Sqrt[5/(6*Pi)]*u^10)/b^3 - 
      (((5*I)/33264)*d^8*K1^2*M^5*Sqrt[5/(6*Pi)]*u^10)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/30]*u^10)/(6435*b^3) + 
      (47*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(5616*b^3) - 
      (7*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(6435*b^3) - 
      (221*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(11880*b^3) + 
      (229*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(61776*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[(10*Pi)/3]*u^10)/(1287*b^3) - 
      (((193*I)/5405400)*K0^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) - 
      (((2383*I)/1441440)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) + 
      (((743*I)/69300)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) - 
      (((1346047*I)/64864800)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) + 
      (((15943*I)/4324320)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) - 
      (((6991*I)/926640)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) - 
      (((193*I)/5405400)*K1^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) - 
      (((23533*I)/9266400)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) + 
      (((4189*I)/386100)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) - 
      (((49043*I)/3603600)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) + 
      (((1801*I)/720720)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) + 
      (((571*I)/205920)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) - 
      (((212*I)/675675)*d^6*K0*K1*M^5*Sqrt[2/(15*Pi)]*u^11)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/30]*u^11)/(77220*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/30]*u^11)/(7020*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/30]*u^11)/(7722*b^3) + 
      (7*d^6*K0^2*M^5*Sqrt[Pi/30]*u^11)/(12870*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/30]*u^11)/(15444*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/30]*u^11)/(5148*b^3) - 
      (K1^2*M^5*Sqrt[Pi/30]*u^11)/(77220*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/30]*u^11)/(7020*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/30]*u^11)/(7722*b^3) + 
      (7*d^6*K1^2*M^5*Sqrt[Pi/30]*u^11)/(12870*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/30]*u^11)/(15444*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/30]*u^11)/(5148*b^3) - 
      (((193*I)/1351350)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) + 
      (((173*I)/675675)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) + 
      ((I/945)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) - 
      (((7*I)/12870)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]))/Pi, 
    ((21667*K1*M^5*Sqrt[Pi/30]*u)/(256256*b^3*E^u) - 
      (5701*d^4*K1*M^5*Sqrt[Pi/30]*u)/(19712*b^3*E^u) + 
      (1103*d^6*K1*M^5*Sqrt[Pi/30]*u)/(9152*b^3*E^u) + 
      (3137*d^2*K1*M^5*Sqrt[(3*Pi)/10]*u)/(256256*b^3*E^u) + 
      (4773*d^8*K1*M^5*Sqrt[(3*Pi)/10]*u)/(256256*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[(3*Pi)/10]*u)/(2816*b^3*E^u) - 
      (379*d^10*K1*M^5*Sqrt[(5*Pi)/6]*u)/(256256*b^3*E^u) - 
      (28343*K0*M^5*Sqrt[Pi/30]*u^2)/(73216*b^3*E^u) - 
      (108893*d^4*K0*M^5*Sqrt[Pi/30]*u^2)/(512512*b^3*E^u) - 
      (19339*d^6*K0*M^5*Sqrt[Pi/30]*u^2)/(128128*b^3*E^u) + 
      (28003*d^8*K0*M^5*Sqrt[Pi/30]*u^2)/(512512*b^3*E^u) - 
      (19*d^12*K0*M^5*Sqrt[Pi/30]*u^2)/(73216*b^3*E^u) + 
      (21667*K1*M^5*Sqrt[Pi/30]*u^2)/(256256*b^3*E^u) - 
      (5701*d^4*K1*M^5*Sqrt[Pi/30]*u^2)/(19712*b^3*E^u) + 
      (1103*d^6*K1*M^5*Sqrt[Pi/30]*u^2)/(9152*b^3*E^u) + 
      (3137*d^2*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(256256*b^3*E^u) + 
      (4773*d^8*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(256256*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(2816*b^3*E^u) + 
      (72263*d^2*K0*M^5*Sqrt[(5*Pi)/6]*u^2)/(512512*b^3*E^u) - 
      (907*d^10*K0*M^5*Sqrt[(5*Pi)/6]*u^2)/(512512*b^3*E^u) - 
      (379*d^10*K1*M^5*Sqrt[(5*Pi)/6]*u^2)/(256256*b^3*E^u) - 
      (2191784051*K0*M^5*Sqrt[Pi/30]*u^3)/(5327562240*b^3*E^u) + 
      (1148497853*d^2*K0*M^5*Sqrt[Pi/30]*u^3)/(1065512448*b^3*E^u) - 
      (941209651*d^4*K0*M^5*Sqrt[Pi/30]*u^3)/(1065512448*b^3*E^u) + 
      (1533773*d^6*K0*M^5*Sqrt[Pi/30]*u^3)/(9060480*b^3*E^u) + 
      (831979*d^8*K0*M^5*Sqrt[Pi/30]*u^3)/(14676480*b^3*E^u) - 
      (19*d^12*K0*M^5*Sqrt[Pi/30]*u^3)/(73216*b^3*E^u) + 
      (12108204359*d^2*K0^2*M^5*Sqrt[Pi/30]*u^3)/(13382713344*b^3) - 
      (21553124897*d^4*K0^2*M^5*Sqrt[Pi/30]*u^3)/(13382713344*b^3) + 
      (151086983*d^6*K0^2*M^5*Sqrt[Pi/30]*u^3)/(173801472*b^3) - 
      (70355743*d^8*K0^2*M^5*Sqrt[Pi/30]*u^3)/(787218432*b^3) + 
      (187097509*d^10*K0^2*M^5*Sqrt[Pi/30]*u^3)/(13382713344*b^3) - 
      (9242683*d^12*K0^2*M^5*Sqrt[Pi/30]*u^3)/(13382713344*b^3) + 
      (158777*d^14*K0^2*M^5*Sqrt[Pi/30]*u^3)/(13382713344*b^3) + 
      (36184877*d^2*K1*M^5*Sqrt[Pi/30]*u^3)/(30750720*b^3*E^u) + 
      (2557199*d^6*K1*M^5*Sqrt[Pi/30]*u^3)/(7687680*b^3*E^u) + 
      (41*d^12*K1*M^5*Sqrt[Pi/30]*u^3)/(292864*b^3*E^u) + 
      (1920238217*d^4*K1^2*M^5*Sqrt[Pi/30]*u^3)/(2230452224*b^3) - 
      (1040050339*d^6*K1^2*M^5*Sqrt[Pi/30]*u^3)/(2230452224*b^3) + 
      (28588117*d^8*K1^2*M^5*Sqrt[Pi/30]*u^3)/(6691356672*b^3) - 
      (6704657*d^10*K1^2*M^5*Sqrt[Pi/30]*u^3)/(955908096*b^3) - 
      (95159*K1*M^5*Sqrt[(3*Pi)/10]*u^3)/(788480*b^3*E^u) - 
      (829467*d^4*K1*M^5*Sqrt[(3*Pi)/10]*u^3)/(2050048*b^3*E^u) + 
      (54517*d^8*K1*M^5*Sqrt[(3*Pi)/10]*u^3)/(2050048*b^3*E^u) - 
      (226624581*d^2*K1^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(2230452224*b^3) - 
      (5869*d^12*K1^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(202768384*b^3) + 
      (38757*d^14*K1^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(2230452224*b^3) - 
      (907*d^10*K0*M^5*Sqrt[(5*Pi)/6]*u^3)/(512512*b^3*E^u) - 
      (234148625*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(13382713344*b^3) - 
      (16465*d^10*K1*M^5*Sqrt[(5*Pi)/6]*u^3)/(6150144*b^3*E^u) - 
      (116473141*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(6691356672*b^3) - 
      (1006103827*K0*M^5*Sqrt[Pi/30]*u^4)/(2663781120*b^3*E^u) + 
      (14253924479*d^2*K0*M^5*Sqrt[Pi/30]*u^4)/(10655124480*b^3*E^u) - 
      (100181461*d^4*K0*M^5*Sqrt[Pi/30]*u^4)/(66594528*b^3*E^u) + 
      (12854111*d^6*K0*M^5*Sqrt[Pi/30]*u^4)/(25369344*b^3*E^u) + 
      (473273*d^8*K0*M^5*Sqrt[Pi/30]*u^4)/(12418560*b^3*E^u) + 
      (4420852451*K1*M^5*Sqrt[Pi/30]*u^4)/(127861493760*b^3*E^u) + 
      (105741532121*d^2*K1*M^5*Sqrt[Pi/30]*u^4)/(127861493760*b^3*E^u) - 
      (713831969*d^4*K1*M^5*Sqrt[Pi/30]*u^4)/(415134720*b^3*E^u) + 
      (2470901971*d^6*K1*M^5*Sqrt[Pi/30]*u^4)/(3044321280*b^3*E^u) + 
      (1496857*d^8*K1*M^5*Sqrt[Pi/30]*u^4)/(27095040*b^3*E^u) - 
      (120517*d^10*K1*M^5*Sqrt[Pi/30]*u^4)/(12300288*b^3*E^u) + 
      (64782475249*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(78065827840*b^3) + 
      (2835581641*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(54045573120*b^3) + 
      (34483640057*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(41328967680*b^3) - 
      (2624966879*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(7720796160*b^3) + 
      (3525936209*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(100370350080*b^3) - 
      (252400591*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(100370350080*b^3) + 
      (2189137*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(20074070016*b^3) - 
      (491*d^10*K0*M^5*Sqrt[(3*Pi)/10]*u^4)/(1025024*b^3*E^u) + 
      (23*d^12*K0*M^5*Sqrt[(3*Pi)/10]*u^4)/(73216*b^3*E^u) + 
      (53*d^12*K1*M^5*Sqrt[(3*Pi)/10]*u^4)/(186368*b^3*E^u) - 
      (13203281369*d^2*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^4)/(46839496704*b^3) + 
      (2141329271*K0*M^5*Sqrt[Pi/30]*u^5)/(11240570880*b^3*E^u) + 
      (65891639851*d^2*K0*M^5*Sqrt[Pi/30]*u^5)/(511445975040*b^3*E^u) - 
      (112293615751*d^4*K0*M^5*Sqrt[Pi/30]*u^5)/(146127421440*b^3*E^u) + 
      (97152397*d^6*K0*M^5*Sqrt[Pi/30]*u^5)/(242851840*b^3*E^u) + 
      (531529*d^10*K0*M^5*Sqrt[Pi/30]*u^5)/(49201152*b^3*E^u) + 
      (40331*d^12*K0*M^5*Sqrt[Pi/30]*u^5)/(98402304*b^3*E^u) + 
      (124536479813*K0^2*M^5*Sqrt[Pi/30]*u^5)/(312263311360*b^3) - 
      (11102651789*d^2*K0^2*M^5*Sqrt[Pi/30]*u^5)/(11021058048*b^3) + 
      (2030319867281*d^4*K0^2*M^5*Sqrt[Pi/30]*u^5)/(2810369802240*b^3) - 
      (33430526527*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(2810369802240*b^3) - 
      (43491052639*d^8*K0^2*M^5*Sqrt[Pi/30]*u^5)/(401481400320*b^3) + 
      (2693361313*d^10*K0^2*M^5*Sqrt[Pi/30]*u^5)/(401481400320*b^3) - 
      (144739187*d^12*K0^2*M^5*Sqrt[Pi/30]*u^5)/(401481400320*b^3) + 
      (1587449*d^14*K0^2*M^5*Sqrt[Pi/30]*u^5)/(80296280064*b^3) + 
      (16664530621*K1*M^5*Sqrt[Pi/30]*u^5)/(63930746880*b^3*E^u) - 
      (572733013*d^2*K1*M^5*Sqrt[Pi/30]*u^5)/(127861493760*b^3*E^u) - 
      (248902387*d^4*K1*M^5*Sqrt[Pi/30]*u^5)/(332107776*b^3*E^u) + 
      (1433821069*d^6*K1*M^5*Sqrt[Pi/30]*u^5)/(3044321280*b^3*E^u) + 
      (9729007*d^8*K1*M^5*Sqrt[Pi/30]*u^5)/(484323840*b^3*E^u) + 
      (44467*d^10*K1*M^5*Sqrt[Pi/30]*u^5)/(14192640*b^3*E^u) - 
      (56977*d^12*K1*M^5*Sqrt[Pi/30]*u^5)/(61501440*b^3*E^u) + 
      (17928549188489*K1^2*M^5*Sqrt[Pi/30]*u^5)/(42155547033600*b^3) - 
      (74063597359039*d^2*K1^2*M^5*Sqrt[Pi/30]*u^5)/(42155547033600*b^3) + 
      (88535913154061*d^4*K1^2*M^5*Sqrt[Pi/30]*u^5)/(42155547033600*b^3) - 
      (5161697356367*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(8431109406720*b^3) - 
      (679095661967*d^8*K1^2*M^5*Sqrt[Pi/30]*u^5)/(3832322457600*b^3) + 
      (138848032261*d^10*K1^2*M^5*Sqrt[Pi/30]*u^5)/(6022221004800*b^3) - 
      (1991722753*d^12*K1^2*M^5*Sqrt[Pi/30]*u^5)/(860317286400*b^3) + 
      (36618341*d^14*K1^2*M^5*Sqrt[Pi/30]*u^5)/(463247769600*b^3) + 
      (46952051*d^8*K0*M^5*Sqrt[(5*Pi)/6]*u^5)/(6199345152*b^3*E^u) + 
      (10259459543*K0*M^5*Sqrt[Pi/30]*u^6)/(92990177280*b^3*E^u) - 
      (3213266911*d^2*K0*M^5*Sqrt[Pi/30]*u^6)/(9299017728*b^3*E^u) + 
      (7488612101*d^4*K0*M^5*Sqrt[Pi/30]*u^6)/(92990177280*b^3*E^u) + 
      (79860509*d^6*K0*M^5*Sqrt[Pi/30]*u^6)/(234823680*b^3*E^u) - 
      (3066361061*d^8*K0*M^5*Sqrt[Pi/30]*u^6)/(30996725760*b^3*E^u) - 
      (58126813*d^10*K0*M^5*Sqrt[Pi/30]*u^6)/(738017280*b^3*E^u) + 
      (52328973629*K1*M^5*Sqrt[Pi/30]*u^6)/(1022891950080*b^3*E^u) + 
      (4148862433*d^2*K1*M^5*Sqrt[Pi/30]*u^6)/(511445975040*b^3*E^u) - 
      (69190540841*d^4*K1*M^5*Sqrt[Pi/30]*u^6)/(204578390016*b^3*E^u) + 
      (4782182411*d^6*K1*M^5*Sqrt[Pi/30]*u^6)/(12177285120*b^3*E^u) - 
      (177184711*d^8*K1*M^5*Sqrt[Pi/30]*u^6)/(2817884160*b^3*E^u) - 
      (6944519*d^10*K1*M^5*Sqrt[Pi/30]*u^6)/(147603456*b^3*E^u) - 
      (516037*d^12*K1*M^5*Sqrt[Pi/30]*u^6)/(134184960*b^3*E^u) - 
      (652008703727*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(5269443379200*b^3) - 
      (4977097073933*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(5269443379200*b^3) + 
      (876362327389*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(405341798400*b^3) - 
      (80341996813*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(81068359680*b^3) - 
      (570906953429*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(5269443379200*b^3) + 
      (5079785927*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(752777625600*b^3) - 
      (912125987*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(752777625600*b^3) + 
      (7319353*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(107539660800*b^3) - 
      (32429*d^12*K0*M^5*Sqrt[(3*Pi)/10]*u^6)/(12615680*b^3*E^u) + 
      (10181692883*K0*M^5*Sqrt[Pi/30]*u^7)/(68192796672*b^3*E^u) + 
      (908917*d^2*K0*M^5*Sqrt[Pi/30]*u^7)/(12806640*b^3*E^u) - 
      (18729722513*d^4*K0*M^5*Sqrt[Pi/30]*u^7)/(68192796672*b^3*E^u) - 
      (5658655777*d^6*K0*M^5*Sqrt[Pi/30]*u^7)/(42620497920*b^3*E^u) + 
      (739218533*d^8*K0*M^5*Sqrt[Pi/30]*u^7)/(10332241920*b^3*E^u) + 
      (18390599*d^12*K0*M^5*Sqrt[Pi/30]*u^7)/(1476034560*b^3*E^u) + 
      (370074027779*K0^2*M^5*Sqrt[Pi/30]*u^7)/(10538886758400*b^3) + 
      (2241481521371*d^2*K0^2*M^5*Sqrt[Pi/30]*u^7)/(10538886758400*b^3) - 
      (3203054982409*d^4*K0^2*M^5*Sqrt[Pi/30]*u^7)/(10538886758400*b^3) - 
      (305424552029*d^6*K0^2*M^5*Sqrt[Pi/30]*u^7)/(2107777351680*b^3) + 
      (1809311413913*d^8*K0^2*M^5*Sqrt[Pi/30]*u^7)/(10538886758400*b^3) + 
      (48855510871*d^10*K0^2*M^5*Sqrt[Pi/30]*u^7)/(1505555251200*b^3) - 
      (3936109141*d^12*K0^2*M^5*Sqrt[Pi/30]*u^7)/(1505555251200*b^3) - 
      (43067501*d^14*K0^2*M^5*Sqrt[Pi/30]*u^7)/(88562073600*b^3) + 
      (15247152887*K1*M^5*Sqrt[Pi/30]*u^7)/(62626037760*b^3*E^u) - 
      (120285029923*d^2*K1*M^5*Sqrt[Pi/30]*u^7)/(767168962560*b^3*E^u) - 
      (513231707389*d^4*K1*M^5*Sqrt[Pi/30]*u^7)/(3068675850240*b^3*E^u) - 
      (60099877*d^6*K1*M^5*Sqrt[Pi/30]*u^7)/(830269440*b^3*E^u) + 
      (675810437*d^8*K1*M^5*Sqrt[Pi/30]*u^7)/(10332241920*b^3*E^u) + 
      (247613*d^10*K1*M^5*Sqrt[Pi/30]*u^7)/(3153920*b^3*E^u) + 
      (2669963*d^12*K1*M^5*Sqrt[Pi/30]*u^7)/(295206912*b^3*E^u) + 
      (322032276899*K1^2*M^5*Sqrt[Pi/30]*u^7)/(10538886758400*b^3) + 
      (1332659636827*d^2*K1^2*M^5*Sqrt[Pi/30]*u^7)/(10538886758400*b^3) - 
      (2451423253001*d^4*K1^2*M^5*Sqrt[Pi/30]*u^7)/(10538886758400*b^3) - 
      (2908800749*d^6*K1^2*M^5*Sqrt[Pi/30]*u^7)/(123986903040*b^3) + 
      (179185840037*d^8*K1^2*M^5*Sqrt[Pi/30]*u^7)/(2107777351680*b^3) + 
      (4552596203*d^10*K1^2*M^5*Sqrt[Pi/30]*u^7)/(301111050240*b^3) - 
      (43039079*d^12*K1^2*M^5*Sqrt[Pi/30]*u^7)/(43015864320*b^3) - 
      (7105619*d^14*K1^2*M^5*Sqrt[Pi/30]*u^7)/(100370350080*b^3) + 
      (2563*d^10*K0*M^5*Sqrt[(15*Pi)/2]*u^7)/(372736*b^3*E^u) - 
      (1624230239*d^2*K0*M^5*Sqrt[Pi/30]*u^8)/(10729635840*b^3*E^u) + 
      (85275079741*d^4*K0*M^5*Sqrt[Pi/30]*u^8)/(767168962560*b^3*E^u) + 
      (36747291817*d^6*K0*M^5*Sqrt[Pi/30]*u^8)/(255722987520*b^3*E^u) - 
      (538910279*d^8*K0*M^5*Sqrt[Pi/30]*u^8)/(15498362880*b^3*E^u) - 
      (6529069*d^10*K0*M^5*Sqrt[Pi/30]*u^8)/(105431040*b^3*E^u) - 
      (1639219*d^12*K0*M^5*Sqrt[Pi/30]*u^8)/(184504320*b^3*E^u) + 
      (47240972981*K1*M^5*Sqrt[Pi/30]*u^8)/(7671689625600*b^3*E^u) - 
      (1089169515547*d^2*K1*M^5*Sqrt[Pi/30]*u^8)/(7671689625600*b^3*E^u) + 
      (397710452323*d^4*K1*M^5*Sqrt[Pi/30]*u^8)/(3835844812800*b^3*E^u) + 
      (32193628183*d^6*K1*M^5*Sqrt[Pi/30]*u^8)/(255722987520*b^3*E^u) - 
      (1542602651*d^8*K1*M^5*Sqrt[Pi/30]*u^8)/(46495088640*b^3*E^u) - 
      (1373791*d^12*K1*M^5*Sqrt[Pi/30]*u^8)/(184504320*b^3*E^u) - 
      (949575557*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(13442457600*b^3) - 
      (131765324809*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(439120281600*b^3) + 
      (1585724731*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(3049446400*b^3) + 
      (9713091881*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(87824056320*b^3) - 
      (984986467*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(4480819200*b^3) - 
      (8796401771*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(188194406400*b^3) + 
      (23186479*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(4277145600*b^3) + 
      (234902167*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(188194406400*b^3) + 
      (129296711*K0*M^5*Sqrt[(5*Pi)/6]*u^8)/(306867585024*b^3*E^u) - 
      (24899*d^10*K1*M^5*Sqrt[(5*Pi)/6]*u^8)/(2342912*b^3*E^u) + 
      (15448135397*K0*M^5*Sqrt[Pi/30]*u^9)/(1917922406400*b^3*E^u) + 
      (41829747131*d^2*K0*M^5*Sqrt[Pi/30]*u^9)/(1917922406400*b^3*E^u) - 
      (1784231233*d^4*K0*M^5*Sqrt[Pi/30]*u^9)/(119870150400*b^3*E^u) - 
      (79846721*d^6*K0*M^5*Sqrt[Pi/30]*u^9)/(1937295360*b^3*E^u) + 
      (2618921*d^8*K0*M^5*Sqrt[Pi/30]*u^9)/(894136320*b^3*E^u) + 
      (1226963*d^10*K0*M^5*Sqrt[Pi/30]*u^9)/(61501440*b^3*E^u) + 
      (103217*d^12*K0*M^5*Sqrt[Pi/30]*u^9)/(30750720*b^3*E^u) - 
      (205300253*K0^2*M^5*Sqrt[Pi/30]*u^9)/(131736084480*b^3) + 
      (32861114119*d^2*K0^2*M^5*Sqrt[Pi/30]*u^9)/(658680422400*b^3) - 
      (7890471401*d^4*K0^2*M^5*Sqrt[Pi/30]*u^9)/(219560140800*b^3) - 
      (715591643*d^6*K0^2*M^5*Sqrt[Pi/30]*u^9)/(10133544960*b^3) + 
      (2605561061*d^8*K0^2*M^5*Sqrt[Pi/30]*u^9)/(50667724800*b^3) + 
      (1107406831*d^10*K0^2*M^5*Sqrt[Pi/30]*u^9)/(94097203200*b^3) - 
      (42711979*d^12*K0^2*M^5*Sqrt[Pi/30]*u^9)/(10455244800*b^3) - 
      (83289827*d^14*K0^2*M^5*Sqrt[Pi/30]*u^9)/(94097203200*b^3) + 
      (15505819793*K1*M^5*Sqrt[Pi/30]*u^9)/(1917922406400*b^3*E^u) + 
      (37960136519*d^2*K1*M^5*Sqrt[Pi/30]*u^9)/(1917922406400*b^3*E^u) - 
      (326013139*d^4*K1*M^5*Sqrt[Pi/30]*u^9)/(21794572800*b^3*E^u) - 
      (183969029*d^6*K1*M^5*Sqrt[Pi/30]*u^9)/(4917749760*b^3*E^u) + 
      (269407*d^8*K1*M^5*Sqrt[Pi/30]*u^9)/(86102016*b^3*E^u) + 
      (10147967*d^10*K1*M^5*Sqrt[Pi/30]*u^9)/(553512960*b^3*E^u) + 
      (7981*d^12*K1*M^5*Sqrt[Pi/30]*u^9)/(2635776*b^3*E^u) - 
      (1828568233*K1^2*M^5*Sqrt[Pi/30]*u^9)/(658680422400*b^3) + 
      (1348303693*d^2*K1^2*M^5*Sqrt[Pi/30]*u^9)/(29940019200*b^3) - 
      (42414241*d^6*K1^2*M^5*Sqrt[Pi/30]*u^9)/(717516800*b^3) + 
      (294886871*d^8*K1^2*M^5*Sqrt[Pi/30]*u^9)/(7238246400*b^3) + 
      (35016647*d^10*K1^2*M^5*Sqrt[Pi/30]*u^9)/(3619123200*b^3) - 
      (218183617*d^12*K1^2*M^5*Sqrt[Pi/30]*u^9)/(94097203200*b^3) - 
      (3546001*d^14*K1^2*M^5*Sqrt[Pi/30]*u^9)/(6721228800*b^3) - 
      (22705703*d^4*K1^2*M^5*Sqrt[(3*Pi)/10]*u^9)/(2217779200*b^3) + 
      (20461*K0*M^5*Sqrt[Pi/30]*u^10)/(407721600*b^3*E^u) - 
      (47354711*d^2*K0*M^5*Sqrt[Pi/30]*u^10)/(11416204800*b^3*E^u) - 
      (578341*d^4*K0*M^5*Sqrt[Pi/30]*u^10)/(1630886400*b^3*E^u) + 
      (4599527*d^6*K0*M^5*Sqrt[Pi/30]*u^10)/(570810240*b^3*E^u) + 
      (29779*d^8*K0*M^5*Sqrt[Pi/30]*u^10)/(51891840*b^3*E^u) - 
      (47933*d^10*K0*M^5*Sqrt[Pi/30]*u^10)/(13837824*b^3*E^u) - 
      (2357*d^12*K0*M^5*Sqrt[Pi/30]*u^10)/(3294720*b^3*E^u) + 
      (324391*K1*M^5*Sqrt[Pi/30]*u^10)/(5708102400*b^3*E^u) - 
      (46490159*d^2*K1*M^5*Sqrt[Pi/30]*u^10)/(11416204800*b^3*E^u) - 
      (2458273*d^4*K1*M^5*Sqrt[Pi/30]*u^10)/(11416204800*b^3*E^u) + 
      (492127*d^6*K1*M^5*Sqrt[Pi/30]*u^10)/(63423360*b^3*E^u) + 
      (47339*d^8*K1*M^5*Sqrt[Pi/30]*u^10)/(103783680*b^3*E^u) - 
      (991*d^10*K1*M^5*Sqrt[Pi/30]*u^10)/(299520*b^3*E^u) - 
      (15593*d^12*K1*M^5*Sqrt[Pi/30]*u^10)/(23063040*b^3*E^u) - 
      (4899732317*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(1976041267200*b^3) - 
      (1759051051*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(395208253440*b^3) + 
      (12745938971*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(1976041267200*b^3) + 
      (11750578907*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(658680422400*b^3) - 
      (2491978721*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(131736084480*b^3) - 
      (22058423*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(6273146880*b^3) + 
      (239110427*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(56458321920*b^3) + 
      (6761351*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(8065474560*b^3) + 
      (37937*K0*M^5*Sqrt[Pi/30]*u^11)/(2854051200*b^3*E^u) + 
      (73531*d^2*K0*M^5*Sqrt[Pi/30]*u^11)/(475675200*b^3*E^u) + 
      (271949*d^4*K0*M^5*Sqrt[Pi/30]*u^11)/(951350400*b^3*E^u) - 
      (86677*d^6*K0*M^5*Sqrt[Pi/30]*u^11)/(142702560*b^3*E^u) - 
      (4253*d^8*K0*M^5*Sqrt[Pi/30]*u^11)/(17297280*b^3*E^u) + 
      (2749*d^10*K0*M^5*Sqrt[Pi/30]*u^11)/(8648640*b^3*E^u) + 
      (157*d^12*K0*M^5*Sqrt[Pi/30]*u^11)/(1921920*b^3*E^u) - 
      (4520851*K0^2*M^5*Sqrt[Pi/30]*u^11)/(38000793600*b^3) + 
      (904097*d^2*K0^2*M^5*Sqrt[Pi/30]*u^11)/(15200317440*b^3) - 
      (158052809*d^4*K0^2*M^5*Sqrt[Pi/30]*u^11)/(123502579200*b^3) + 
      (40565969*d^6*K0^2*M^5*Sqrt[Pi/30]*u^11)/(329340211200*b^3) + 
      (33190859*d^8*K0^2*M^5*Sqrt[Pi/30]*u^11)/(12666931200*b^3) - 
      (11411317*d^10*K0^2*M^5*Sqrt[Pi/30]*u^11)/(47048601600*b^3) - 
      (35066711*d^12*K0^2*M^5*Sqrt[Pi/30]*u^11)/(35286451200*b^3) - 
      (23697293*d^14*K0^2*M^5*Sqrt[Pi/30]*u^11)/(141145804800*b^3) + 
      (37937*K1*M^5*Sqrt[Pi/30]*u^11)/(2854051200*b^3*E^u) + 
      (10363*d^2*K1*M^5*Sqrt[Pi/30]*u^11)/(67953600*b^3*E^u) + 
      (267329*d^4*K1*M^5*Sqrt[Pi/30]*u^11)/(951350400*b^3*E^u) - 
      (12241*d^6*K1*M^5*Sqrt[Pi/30]*u^11)/(20386080*b^3*E^u) - 
      (4133*d^8*K1*M^5*Sqrt[Pi/30]*u^11)/(17297280*b^3*E^u) + 
      (2707*d^10*K1*M^5*Sqrt[Pi/30]*u^11)/(8648640*b^3*E^u) - 
      (815219*K1^2*M^5*Sqrt[Pi/30]*u^11)/(6457651200*b^3) + 
      (84554783*d^2*K1^2*M^5*Sqrt[Pi/30]*u^11)/(494010316800*b^3) - 
      (1010709061*d^4*K1^2*M^5*Sqrt[Pi/30]*u^11)/(988020633600*b^3) - 
      (10128197*d^6*K1^2*M^5*Sqrt[Pi/30]*u^11)/(123502579200*b^3) + 
      (161200727*d^8*K1^2*M^5*Sqrt[Pi/30]*u^11)/(76001587200*b^3) - 
      (9787619*d^10*K1^2*M^5*Sqrt[Pi/30]*u^11)/(70572902400*b^3) - 
      (110955037*d^12*K1^2*M^5*Sqrt[Pi/30]*u^11)/(141145804800*b^3) - 
      (436831*d^14*K1^2*M^5*Sqrt[Pi/30]*u^11)/(3207859200*b^3) + 
      (17*d^12*K1*M^5*Sqrt[(3*Pi)/10]*u^11)/(640640*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/30]*u^12)/(240240*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/30]*u^12)/(102960*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/30]*u^12)/(72072*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/30]*u^12)/(72072*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/30]*u^12)/(102960*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/30]*u^12)/(240240*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/30]*u^12)/(240240*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/30]*u^12)/(102960*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/30]*u^12)/(72072*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/30]*u^12)/(72072*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/30]*u^12)/(102960*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/30]*u^12)/(240240*b^3*E^u) - 
      (1718251*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(123502579200*b^3) + 
      (28556117*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(123502579200*b^3) + 
      (68561929*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(123502579200*b^3) - 
      (53200159*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(123502579200*b^3) - 
      (133217857*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(123502579200*b^3) + 
      (3954521*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(17643225600*b^3) + 
      (7853189*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(17643225600*b^3) + 
      (170699*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(2520460800*b^3) - 
      (103559*K0^2*M^5*Sqrt[Pi/30]*u^13)/(164670105600*b^3) - 
      (4331837*d^2*K0^2*M^5*Sqrt[Pi/30]*u^13)/(494010316800*b^3) - 
      (4493861*d^4*K0^2*M^5*Sqrt[Pi/30]*u^13)/(98802063360*b^3) + 
      (3525253*d^6*K0^2*M^5*Sqrt[Pi/30]*u^13)/(164670105600*b^3) + 
      (2929103*d^8*K0^2*M^5*Sqrt[Pi/30]*u^13)/(32934021120*b^3) - 
      (16339*d^10*K0^2*M^5*Sqrt[Pi/30]*u^13)/(940972032*b^3) - 
      (469841*d^12*K0^2*M^5*Sqrt[Pi/30]*u^13)/(14114580480*b^3) - 
      (13589*d^14*K0^2*M^5*Sqrt[Pi/30]*u^13)/(2822916096*b^3) - 
      (104129*K1^2*M^5*Sqrt[Pi/30]*u^13)/(164670105600*b^3) - 
      (4028807*d^2*K1^2*M^5*Sqrt[Pi/30]*u^13)/(494010316800*b^3) - 
      (54967*d^4*K1^2*M^5*Sqrt[Pi/30]*u^13)/(1283143680*b^3) + 
      (409709*d^6*K1^2*M^5*Sqrt[Pi/30]*u^13)/(19760412672*b^3) + 
      (41002823*d^8*K1^2*M^5*Sqrt[Pi/30]*u^13)/(494010316800*b^3) - 
      (168757*d^10*K1^2*M^5*Sqrt[Pi/30]*u^13)/(10081843200*b^3) - 
      (2181451*d^12*K1^2*M^5*Sqrt[Pi/30]*u^13)/(70572902400*b^3) - 
      (18511*d^14*K1^2*M^5*Sqrt[Pi/30]*u^13)/(4151347200*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/30]*u^14)/(152472320*b^3) + 
      (283*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(228708480*b^3) + 
      (22067*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(4116752640*b^3) - 
      (10427*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(7718911200*b^3) - 
      (67553*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(5613753600*b^3) + 
      (5527*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(4410806400*b^3) + 
      (14167*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(2940537600*b^3) + 
      (59*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(81681600*b^3) - 
      (K0^2*M^5*Sqrt[Pi/30]*u^15)/(2744501760*b^3) - 
      (29*d^2*K0^2*M^5*Sqrt[Pi/30]*u^15)/(2744501760*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/30]*u^15)/(392071680*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/30]*u^15)/(6397440*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/30]*u^15)/(392071680*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/30]*u^15)/(78414336*b^3) - 
      (K1^2*M^5*Sqrt[Pi/30]*u^15)/(2744501760*b^3) - 
      (29*d^2*K1^2*M^5*Sqrt[Pi/30]*u^15)/(2744501760*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/30]*u^15)/(392071680*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/30]*u^15)/(6397440*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/30]*u^15)/(392071680*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/30]*u^15)/(78414336*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(3*Pi)/10]*u^15)/(43563520*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(3*Pi)/10]*u^15)/(43563520*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(5*Pi)/6]*u^15)/(78414336*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(5*Pi)/6]*u^15)/(78414336*b^3))/Pi, 
    ((((-737201*I)/8072064)*d^6*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^3)/b^3 - 
      (((4942559*I)/193729536)*d^8*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^3)/b^3 - 
      (14125561*K0^2*M^5*Sqrt[Pi/30]*u^3)/(49201152*b^3) + 
      (903677*d^2*K0^2*M^5*Sqrt[Pi/30]*u^3)/(2236416*b^3) + 
      (2519899*d^4*K0^2*M^5*Sqrt[Pi/30]*u^3)/(16400384*b^3) + 
      (1928467*d^8*K0^2*M^5*Sqrt[Pi/30]*u^3)/(16400384*b^3) - 
      (217361*d^10*K0^2*M^5*Sqrt[Pi/30]*u^3)/(24600576*b^3) + 
      (3103*K1^2*M^5*Sqrt[Pi/30]*u^3)/(22528*b^3) + 
      (77083*d^2*K1^2*M^5*Sqrt[Pi/30]*u^3)/(439296*b^3) - 
      (120997*d^4*K1^2*M^5*Sqrt[Pi/30]*u^3)/(157696*b^3) + 
      (237037*d^6*K1^2*M^5*Sqrt[Pi/30]*u^3)/(512512*b^3) - 
      (7381*d^8*K1^2*M^5*Sqrt[Pi/30]*u^3)/(559104*b^3) + 
      (4343*d^10*K1^2*M^5*Sqrt[Pi/30]*u^3)/(1025024*b^3) + 
      (1097*d^12*K1^2*M^5*Sqrt[Pi/30]*u^3)/(2050048*b^3) - 
      (518759*d^6*K0^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(4100096*b^3) + 
      (641*d^12*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(16400384*b^3) - 
      (((59214541*I)/968647680)*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) - 
      (((14885099*I)/24216192)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (((245763439*I)/193729536)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) - 
      (((1867*I)/203840)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (((23*I)/39936)*d^12*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) - 
      (199001167*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(369008640*b^3) + 
      (438213673*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(184504320*b^3) - 
      (347682787*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(123002880*b^3) + 
      (797267*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(1198080*b^3) + 
      (9831499*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(28385280*b^3) - 
      (1371661*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(61501440*b^3) + 
      (2153*d^12*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^4)/(8200192*b^3) - 
      (((62154893*I)/387459072)*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((3773171*I)/242161920)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((782548583*I)/1937295360)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((5910547*I)/26906880)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((62668163*I)/1937295360)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((523*I)/70070)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((2311*I)/6150144)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((1142727769*I)/14529715200)*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((4274486977*I)/3228825600)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((69070392583*I)/29059430400)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((16100803613*I)/14529715200)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((4051417*I)/363242880)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((6180019*I)/461260800)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((31319*I)/30750720)*d^12*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (31835861*K0^2*M^5*Sqrt[Pi/30]*u^5)/(369008640*b^3) + 
      (143010359*d^2*K0^2*M^5*Sqrt[Pi/30]*u^5)/(184504320*b^3) - 
      (49659427*d^4*K0^2*M^5*Sqrt[Pi/30]*u^5)/(41000960*b^3) + 
      (3686947*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(8386560*b^3) + 
      (2866351*d^8*K0^2*M^5*Sqrt[Pi/30]*u^5)/(33546240*b^3) + 
      (1783*d^12*K0^2*M^5*Sqrt[Pi/30]*u^5)/(8200192*b^3) + 
      (2259530519*K1^2*M^5*Sqrt[Pi/30]*u^5)/(5535129600*b^3) + 
      (126575107*d^2*K1^2*M^5*Sqrt[Pi/30]*u^5)/(212889600*b^3) - 
      (12662169391*d^4*K1^2*M^5*Sqrt[Pi/30]*u^5)/(5535129600*b^3) + 
      (316327061*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(276756480*b^3) + 
      (25087523*d^8*K1^2*M^5*Sqrt[Pi/30]*u^5)/(158146560*b^3) - 
      (9901973*d^10*K1^2*M^5*Sqrt[Pi/30]*u^5)/(553512960*b^3) + 
      (406753*d^12*K1^2*M^5*Sqrt[Pi/30]*u^5)/(369008640*b^3) - 
      (20107*d^10*K0^2*M^5*Sqrt[(3*Pi)/10]*u^5)/(20500480*b^3) + 
      (((2224798697*I)/5283532800)*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      (((12537648217*I)/6457651200)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) + 
      (((20269435819*I)/7264857600)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      (((43342574161*I)/29059430400)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) + 
      (((3178458583*I)/11623772160)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      (((332625701*I)/6457651200)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - 
      (((937*I)/18450432)*d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) + 
      (((105153483*I)/179379200)*d^2*K1^2*M^5*Sqrt[3/(10*Pi)]*u^6)/b^3 + 
      (((359163547*I)/113600019456)*K0^2*M^5*Sqrt[5/(6*Pi)]*u^6)/b^3 + 
      (330056383*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(691891200*b^3) + 
      (767947*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(13305600*b^3) - 
      (1045069937*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(691891200*b^3) + 
      (736451*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(786240*b^3) - 
      (152783*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(34594560*b^3) + 
      (33931*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(46126080*b^3) + 
      (21491*d^8*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^6)/(2515968*b^3) - 
      (((5060662900801*I)/18460003161600)*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((1222434401*I)/1937295360)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((5662241159*I)/29059430400)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((6645735197*I)/14529715200)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((373993559*I)/1452971520)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((9325753*I)/293529600)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((885373*I)/92252160)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((1966883791*I)/3228825600)*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((2866274107*I)/2235340800)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((1819968877*I)/7264857600)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((10612831499*I)/29059430400)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((19387673*I)/1614412800)*d^10*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((8428127*I)/1383782400)*d^12*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((18037043*I)/83026944)*d^4*K0*K1*M^5*Sqrt[5/(6*Pi)]*u^7)/b^3 + 
      (47321369*K0^2*M^5*Sqrt[Pi/30]*u^7)/(1383782400*b^3) - 
      (330460993*d^2*K0^2*M^5*Sqrt[Pi/30]*u^7)/(1383782400*b^3) + 
      (30695953*d^4*K0^2*M^5*Sqrt[Pi/30]*u^7)/(172972800*b^3) + 
      (4890551*d^6*K0^2*M^5*Sqrt[Pi/30]*u^7)/(27675648*b^3) - 
      (829913*d^8*K0^2*M^5*Sqrt[Pi/30]*u^7)/(7907328*b^3) - 
      (1628767*d^10*K0^2*M^5*Sqrt[Pi/30]*u^7)/(39536640*b^3) - 
      (1343*d^12*K0^2*M^5*Sqrt[Pi/30]*u^7)/(394240*b^3) + 
      (135581057*K1^2*M^5*Sqrt[Pi/30]*u^7)/(1383782400*b^3) - 
      (94799063*d^2*K1^2*M^5*Sqrt[Pi/30]*u^7)/(461260800*b^3) + 
      (14627293*d^4*K1^2*M^5*Sqrt[Pi/30]*u^7)/(345945600*b^3) + 
      (3407843*d^6*K1^2*M^5*Sqrt[Pi/30]*u^7)/(27675648*b^3) - 
      (11493227*d^8*K1^2*M^5*Sqrt[Pi/30]*u^7)/(276756480*b^3) - 
      (396023*d^10*K1^2*M^5*Sqrt[Pi/30]*u^7)/(25159680*b^3) - 
      (83779*d^12*K1^2*M^5*Sqrt[Pi/30]*u^7)/(138378240*b^3) + 
      (((265324711*I)/4151347200)*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) + 
      (((49373581*I)/132088320)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) + 
      (((265155257*I)/403603200)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) + 
      (((1240247663*I)/9686476800)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((325858121*I)/2421619200)*d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((60887*I)/31449600)*d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) + 
      (((657341365*I)/10126630305792)*K0^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 + 
      (((3420905951*I)/2991958953984)*d^8*K0^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 - 
      (((232143913*I)/29834348544)*K1^2*M^5*Sqrt[5/(6*Pi)]*u^8)/b^3 + 
      (429073*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(4942080*b^3) + 
      (1687403*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(8648640*b^3) - 
      (19687*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(60060*b^3) - 
      (3236423*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(17297280*b^3) + 
      (348199*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(2306304*b^3) + 
      (256229*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(3459456*b^3) + 
      (3427*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(432432*b^3) + 
      (((15903315244183*I)/253165757644800)*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((1101255241*I)/29059430400)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((673900057*I)/14529715200)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((8067889*I)/230630400)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((6850081542121*I)/74798973849600)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) + (((55417931*I)/880588800)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) + (((1571191*I)/172972800)*d^12*K0^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) - (((2380073803*I)/86060620800)*K1^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) + (((7965556021*I)/29059430400)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) - (((2789265461*I)/14529715200)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) - (((9752663*I)/88058880)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) + (((1098785227*I)/29059430400)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) + (((516434411*I)/9686476800)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) + (((7771*I)/1921920)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) + (151757*K0^2*M^5*Sqrt[Pi/30]*u^9)/(86486400*b^3) - 
      (689777*d^2*K0^2*M^5*Sqrt[Pi/30]*u^9)/(10483200*b^3) + 
      (7497463*d^4*K0^2*M^5*Sqrt[Pi/30]*u^9)/(345945600*b^3) + 
      (3764239*d^6*K0^2*M^5*Sqrt[Pi/30]*u^9)/(34594560*b^3) - 
      (101993*d^8*K0^2*M^5*Sqrt[Pi/30]*u^9)/(3144960*b^3) - 
      (412301*d^10*K0^2*M^5*Sqrt[Pi/30]*u^9)/(13837824*b^3) - 
      (291497*d^12*K0^2*M^5*Sqrt[Pi/30]*u^9)/(69189120*b^3) + 
      (33283*K1^2*M^5*Sqrt[Pi/30]*u^9)/(10810800*b^3) - 
      (316909*d^2*K1^2*M^5*Sqrt[Pi/30]*u^9)/(5491200*b^3) + 
      (8628661*d^4*K1^2*M^5*Sqrt[Pi/30]*u^9)/(345945600*b^3) + 
      (20327*d^6*K1^2*M^5*Sqrt[Pi/30]*u^9)/(241920*b^3) - 
      (1045859*d^8*K1^2*M^5*Sqrt[Pi/30]*u^9)/(34594560*b^3) - 
      (163651*d^10*K1^2*M^5*Sqrt[Pi/30]*u^9)/(7687680*b^3) - 
      (5561*d^12*K1^2*M^5*Sqrt[Pi/30]*u^9)/(1976832*b^3) + 
      (((548929*I)/16144128)*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) - 
      (((12162793*I)/2421619200)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) - 
      (((10039651*I)/46569600)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) + 
      (((114553099*I)/518918400)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) + 
      (((156270013*I)/3632428800)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) - 
      (((471234391*I)/7264857600)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) - 
      (((266051*I)/21621600)*d^12*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) + 
      (((647245*I)/22604085504)*K0^2*M^5*Sqrt[5/(6*Pi)]*u^10)/b^3 + 
      (((95939429*I)/609473120256)*d^2*K0^2*M^5*Sqrt[5/(6*Pi)]*u^10)/b^3 + 
      (((647245*I)/22604085504)*K1^2*M^5*Sqrt[5/(6*Pi)]*u^10)/b^3 + 
      (4351*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(1663200*b^3) + 
      (1516261*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(86486400*b^3) + 
      (671987*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(86486400*b^3) - 
      (7129*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(133056*b^3) + 
      (503*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(133056*b^3) + 
      (15437*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(823680*b^3) + 
      (18101*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(5765760*b^3) - 
      (((674349041*I)/395571496320)*K0^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) + 
      (((467790070789*I)/45710484019200)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) + (((176719*I)/36324288)*d^4*K0^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) - (((35464529*I)/1816214400)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) - (((31698347*I)/3632428800)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) + (((3028331*I)/279417600)*d^10*K0^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) + (((267313*I)/86486400)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) - (((3326110297*I)/1977857481600)*K1^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) + (((26611253*I)/2179457280)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) - (((1398191*I)/2724321600)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) - (((82851011*I)/5448643200)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) - (((24399203*I)/3632428800)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) + (((3747559*I)/403603200)*d^10*K1^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) + (((953*I)/384384)*d^12*K1^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) + (((4*I)/7432425)*K0*K1*M^5*Sqrt[2/(15*Pi)]*u^11)/
       b^3 + (173*K0^2*M^5*Sqrt[Pi/30]*u^11)/(7207200*b^3) - 
      (3011*d^2*K0^2*M^5*Sqrt[Pi/30]*u^11)/(2059200*b^3) - 
      (9311*d^4*K0^2*M^5*Sqrt[Pi/30]*u^11)/(6177600*b^3) + 
      (2147*d^6*K0^2*M^5*Sqrt[Pi/30]*u^11)/(480480*b^3) + 
      (977*d^8*K0^2*M^5*Sqrt[Pi/30]*u^11)/(1081080*b^3) - 
      (17443*d^10*K0^2*M^5*Sqrt[Pi/30]*u^11)/(8648640*b^3) - 
      (709*d^12*K0^2*M^5*Sqrt[Pi/30]*u^11)/(1729728*b^3) + 
      (19*K1^2*M^5*Sqrt[Pi/30]*u^11)/(648648*b^3) - 
      (2633*d^4*K1^2*M^5*Sqrt[Pi/30]*u^11)/(1995840*b^3) + 
      (53909*d^6*K1^2*M^5*Sqrt[Pi/30]*u^11)/(12972960*b^3) + 
      (167*d^8*K1^2*M^5*Sqrt[Pi/30]*u^11)/(235872*b^3) - 
      (47213*d^10*K1^2*M^5*Sqrt[Pi/30]*u^11)/(25945920*b^3) - 
      (3127*d^12*K1^2*M^5*Sqrt[Pi/30]*u^11)/(8648640*b^3) - 
      (1445*d^2*K1^2*M^5*Sqrt[(5*Pi)/6]*u^11)/(5189184*b^3) + 
      (((679919*I)/14983768800)*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) + 
      (((8149*I)/3474900)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) - 
      (((7285757*I)/681080400)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) + 
      (((2858131*I)/340540200)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) + 
      (((399247*I)/90810720)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) - 
      (((13397*I)/4204200)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) - 
      (((779*I)/600600)*d^12*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) - 
      (((212*I)/212837625)*d^2*K0^2*M^5*Sqrt[2/(15*Pi)]*u^12)/b^3 - 
      (((1696*I)/212837625)*d^4*K0^2*M^5*Sqrt[2/(15*Pi)]*u^12)/b^3 - 
      (((212*I)/42567525)*d^10*K0^2*M^5*Sqrt[2/(15*Pi)]*u^12)/b^3 - 
      (((212*I)/212837625)*d^2*K1^2*M^5*Sqrt[2/(15*Pi)]*u^12)/b^3 - 
      (((1696*I)/212837625)*d^4*K1^2*M^5*Sqrt[2/(15*Pi)]*u^12)/b^3 - 
      (((212*I)/42567525)*d^10*K1^2*M^5*Sqrt[2/(15*Pi)]*u^12)/b^3 + 
      (49*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(4633200*b^3) + 
      (289*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(2027025*b^3) + 
      (12403*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(32432400*b^3) - 
      (103*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(162162*b^3) - 
      (2599*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(6486480*b^3) + 
      (43*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(432432*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^12)/(12474*b^3) - 
      (((419*I)/1362160800)*K0^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) + 
      (((79171*I)/2270268000)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) - 
      (((797*I)/22113000)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) + 
      (((162941*I)/681080400)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) - 
      (((967*I)/2594592)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) + 
      (((16151*I)/194594400)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) + 
      (((863*I)/10810800)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) - 
      (((419*I)/1362160800)*K1^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) + 
      (((239483*I)/6810804000)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) - 
      (((3863*I)/94594500)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) + 
      (((11149*I)/45405360)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) - 
      (((512123*I)/1362160800)*d^8*K1^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) + 
      (((120347*I)/1362160800)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) + 
      (((821*I)/10810800)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) - 
      (((139*I)/42567525)*d^8*K0*K1*M^5*Sqrt[2/(15*Pi)]*u^13)/b^3 + 
      ((I/280280)*d^10*K0*K1*M^5*Sqrt[3/(10*Pi)]*u^13)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[Pi/30]*u^13)/(360360*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/30]*u^13)/(154440*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/30]*u^13)/(108108*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/30]*u^13)/(108108*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/30]*u^13)/(154440*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/30]*u^13)/(360360*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/30]*u^13)/(360360*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/30]*u^13)/(154440*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/30]*u^13)/(108108*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/30]*u^13)/(108108*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/30]*u^13)/(154440*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/30]*u^13)/(360360*b^3) + 
      (((197*I)/340540200)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[30*Pi]) - 
      (((1633*I)/170270100)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[30*Pi]) + 
      (((2147*I)/170270100)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[30*Pi]) - 
      ((I/128700)*d^12*K0*K1*M^5*u^13)/(b^3*Sqrt[30*Pi]))/Pi, 
    ((-1115869*K1*M^5*Sqrt[Pi/30]*u)/(17425408*b^3*E^u) - 
      (509969*d^6*K1*M^5*Sqrt[Pi/30]*u)/(2489344*b^3*E^u) + 
      (45151*d^10*K1*M^5*Sqrt[Pi/30]*u)/(4356352*b^3*E^u) - 
      (1427*d^12*K1*M^5*Sqrt[Pi/30]*u)/(2489344*b^3*E^u) + 
      (2110337*d^4*K1*M^5*Sqrt[(3*Pi)/10]*u)/(17425408*b^3*E^u) - 
      (106891*d^8*K1*M^5*Sqrt[(3*Pi)/10]*u)/(17425408*b^3*E^u) - 
      (141*d^14*K1*M^5*Sqrt[(3*Pi)/10]*u)/(2489344*b^3*E^u) - 
      (74617*d^2*K1*M^5*Sqrt[(5*Pi)/6]*u)/(4356352*b^3*E^u) + 
      (471491*K0*M^5*Sqrt[Pi/30]*u^2)/(2680832*b^3*E^u) + 
      (7458617*d^6*K0*M^5*Sqrt[Pi/30]*u^2)/(34850816*b^3*E^u) - 
      (9343*d^12*K0*M^5*Sqrt[Pi/30]*u^2)/(4978688*b^3*E^u) - 
      (1115869*K1*M^5*Sqrt[Pi/30]*u^2)/(17425408*b^3*E^u) - 
      (509969*d^6*K1*M^5*Sqrt[Pi/30]*u^2)/(2489344*b^3*E^u) + 
      (45151*d^10*K1*M^5*Sqrt[Pi/30]*u^2)/(4356352*b^3*E^u) - 
      (1427*d^12*K1*M^5*Sqrt[Pi/30]*u^2)/(2489344*b^3*E^u) - 
      (616433*d^2*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(8712704*b^3*E^u) - 
      (90771*d^4*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(2050048*b^3*E^u) - 
      (718007*d^8*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(34850816*b^3*E^u) + 
      (4989*d^10*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(792064*b^3*E^u) - 
      (29*d^14*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(4978688*b^3*E^u) + 
      (2110337*d^4*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(17425408*b^3*E^u) - 
      (106891*d^8*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(17425408*b^3*E^u) - 
      (141*d^14*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(2489344*b^3*E^u) - 
      (74617*d^2*K1*M^5*Sqrt[(5*Pi)/6]*u^2)/(4356352*b^3*E^u) + 
      (122455113197*K0*M^5*Sqrt[Pi/30]*u^3)/(523285002240*b^3*E^u) - 
      (25483384301*d^2*K0*M^5*Sqrt[Pi/30]*u^3)/(49057968960*b^3*E^u) + 
      (82718739121*d^4*K0*M^5*Sqrt[Pi/30]*u^3)/(277033236480*b^3*E^u) + 
      (27537059897*d^6*K0*M^5*Sqrt[Pi/30]*u^3)/(672795002880*b^3*E^u) + 
      (1222303*d^10*K0*M^5*Sqrt[Pi/30]*u^3)/(62375040*b^3*E^u) - 
      (9343*d^12*K0*M^5*Sqrt[Pi/30]*u^3)/(4978688*b^3*E^u) + 
      (105434894899*K0^2*M^5*Sqrt[Pi/30]*u^3)/(1356114952192*b^3) - 
      (23725551017*d^2*K0^2*M^5*Sqrt[Pi/30]*u^3)/(48432676864*b^3) + 
      (62051454851*d^4*K0^2*M^5*Sqrt[Pi/30]*u^3)/(84757184512*b^3) - 
      (322823171861*d^6*K0^2*M^5*Sqrt[Pi/30]*u^3)/(1017086214144*b^3) + 
      (22173087389*d^8*K0^2*M^5*Sqrt[Pi/30]*u^3)/(2034172428288*b^3) - 
      (470739583*d^10*K0^2*M^5*Sqrt[Pi/30]*u^3)/(30820794368*b^3) + 
      (317055997*d^12*K0^2*M^5*Sqrt[Pi/30]*u^3)/(169514369024*b^3) + 
      (1311511633*K1*M^5*Sqrt[Pi/30]*u^3)/(4879114240*b^3*E^u) - 
      (159743447*d^2*K1*M^5*Sqrt[Pi/30]*u^3)/(215255040*b^3*E^u) + 
      (9259386611*d^4*K1*M^5*Sqrt[Pi/30]*u^3)/(14637342720*b^3*E^u) - 
      (267892811*d^6*K1*M^5*Sqrt[Pi/30]*u^3)/(2927468544*b^3*E^u) - 
      (65111677*d^8*K1*M^5*Sqrt[Pi/30]*u^3)/(697016320*b^3*E^u) + 
      (5024429*d^10*K1*M^5*Sqrt[Pi/30]*u^3)/(174254080*b^3*E^u) + 
      (1297*d^14*K1*M^5*Sqrt[Pi/30]*u^3)/(19914752*b^3*E^u) + 
      (20973168119*K1^2*M^5*Sqrt[Pi/30]*u^3)/(1017086214144*b^3) + 
      (2400426733*d^2*K1^2*M^5*Sqrt[Pi/30]*u^3)/(13382713344*b^3) + 
      (6935091649*d^6*K1^2*M^5*Sqrt[Pi/30]*u^3)/(36324507648*b^3) + 
      (568963181*d^10*K1^2*M^5*Sqrt[Pi/30]*u^3)/(254271553536*b^3) - 
      (6244643*d^12*K1^2*M^5*Sqrt[Pi/30]*u^3)/(4540563456*b^3) - 
      (207721*d^14*K1^2*M^5*Sqrt[Pi/30]*u^3)/(4985716736*b^3) - 
      (29*d^14*K0*M^5*Sqrt[(3*Pi)/10]*u^3)/(4978688*b^3*E^u) - 
      (9987543*d^14*K0^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(339028738048*b^3) - 
      (107853*d^12*K1*M^5*Sqrt[(3*Pi)/10]*u^3)/(99573760*b^3*E^u) - 
      (5735970441*d^4*K1^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(42378592256*b^3) - 
      (13521504583*d^8*K0*M^5*Sqrt[(5*Pi)/6]*u^3)/(941913004032*b^3*E^u) + 
      (1222625*d^16*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(4068344856576*b^3) + 
      (1455661243*d^8*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(508543107072*b^3) + 
      (694381*d^16*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(339028738048*b^3) - 
      (108877043617*d^2*K0*M^5*Sqrt[Pi/30]*u^4)/(156985500672*b^3*E^u) + 
      (791316439919*d^4*K0*M^5*Sqrt[Pi/30]*u^4)/(1177391255040*b^3*E^u) - 
      (1455815092307*d^6*K0*M^5*Sqrt[Pi/30]*u^4)/(9419130040320*b^3*E^u) - 
      (293277857533*d^8*K0*M^5*Sqrt[Pi/30]*u^4)/(4709565020160*b^3*E^u) + 
      (17818183*d^10*K0*M^5*Sqrt[Pi/30]*u^4)/(1372250880*b^3*E^u) - 
      (128251*d^12*K0*M^5*Sqrt[Pi/30]*u^4)/(174254080*b^3*E^u) + 
      (2311*d^14*K0*M^5*Sqrt[Pi/30]*u^4)/(9957376*b^3*E^u) + 
      (307325882503403*K1*M^5*Sqrt[Pi/30]*u^4)/(4521182419353600*b^3*E^u) - 
      (102263736559759*d^2*K1*M^5*Sqrt[Pi/30]*u^4)/(132975953510400*b^3*
        E^u) + (117530183070757*d^4*K1*M^5*Sqrt[Pi/30]*u^4)/
       (92269028966400*b^3*E^u) - (55818626735149*d^6*K1*M^5*Sqrt[Pi/30]*u^4)/
       (113029560483840*b^3*E^u) - (6953645962331*d^8*K1*M^5*Sqrt[Pi/30]*u^4)/
       (69556652605440*b^3*E^u) + (559553017*d^10*K1*M^5*Sqrt[Pi/30]*u^4)/
       (23419748352*b^3*E^u) - (3021883*d^12*K1*M^5*Sqrt[Pi/30]*u^4)/
       (1013841920*b^3*E^u) + (104647*d^14*K1*M^5*Sqrt[Pi/30]*u^4)/
       (557613056*b^3*E^u) - (166214591629*K0*K1*M^5*Sqrt[Pi/30]*u^4)/
       (535308533760*b^3) + (53147815579*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^4)/
       (2542715535360*b^3) + (13704935477291*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^4)/
       (13349256560640*b^3) - (9787893644717*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^4)/
       (10679405248512*b^3) + (24130074910657*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^4)/
       (106794052485120*b^3) - (387321220261*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^4)/
       (7628146606080*b^3) + (510775211*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^4)/
       (108973522944*b^3) - (3079858549*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^4)/
       (7628146606080*b^3) + (937788491*K0*M^5*Sqrt[(3*Pi)/10]*u^4)/
       (12459166720*b^3*E^u) + (7755773*d^16*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^4)/
       (2034172428288*b^3) + (658053823286003*K0*M^5*Sqrt[Pi/30]*u^5)/
       (9042364838707200*b^3*E^u) - (34877211589279*d^2*K0*M^5*Sqrt[Pi/30]*
        u^5)/(58716654796800*b^3*E^u) + (8396186364373453*d^4*K0*M^5*
        Sqrt[Pi/30]*u^5)/(9042364838707200*b^3*E^u) - 
      (40262397750347*d^6*K0*M^5*Sqrt[Pi/30]*u^5)/(113029560483840*b^3*E^u) - 
      (9669082648021*d^8*K0*M^5*Sqrt[Pi/30]*u^5)/(164406633431040*b^3*E^u) + 
      (3873606227*d^10*K0*M^5*Sqrt[Pi/30]*u^5)/(702592450560*b^3*E^u) + 
      (139817341*d^12*K0*M^5*Sqrt[Pi/30]*u^5)/(66913566720*b^3*E^u) - 
      (3292729484351*K0^2*M^5*Sqrt[Pi/30]*u^5)/(20341724282880*b^3) + 
      (506793598687*d^2*K0^2*M^5*Sqrt[Pi/30]*u^5)/(2542715535360*b^3) + 
      (1529973683989*d^4*K0^2*M^5*Sqrt[Pi/30]*u^5)/(9708550225920*b^3) - 
      (270534629777*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(970855022592*b^3) + 
      (20787124764247*d^8*K0^2*M^5*Sqrt[Pi/30]*u^5)/(213588104970240*b^3) - 
      (110065830653*d^10*K0^2*M^5*Sqrt[Pi/30]*u^5)/(7628146606080*b^3) + 
      (2401415701*d^12*K0^2*M^5*Sqrt[Pi/30]*u^5)/(3051258642432*b^3) - 
      (462869807*d^14*K0^2*M^5*Sqrt[Pi/30]*u^5)/(7628146606080*b^3) + 
      (14753309*d^16*K0^2*M^5*Sqrt[Pi/30]*u^5)/(4068344856576*b^3) - 
      (134248373733997*K1*M^5*Sqrt[Pi/30]*u^5)/(4521182419353600*b^3*E^u) - 
      (131072167148129*d^2*K1*M^5*Sqrt[Pi/30]*u^5)/(322941601382400*b^3*
        E^u) + (546259861524859*d^4*K1*M^5*Sqrt[Pi/30]*u^5)/
       (645883202764800*b^3*E^u) - (5647316246101*d^6*K1*M^5*Sqrt[Pi/30]*u^5)/
       (16147080069120*b^3*E^u) - (4591871875043*d^8*K1*M^5*Sqrt[Pi/30]*u^5)/
       (69556652605440*b^3*E^u) + (1931276111*d^10*K1*M^5*Sqrt[Pi/30]*u^5)/
       (351296225280*b^3*E^u) + (3462383*d^12*K1*M^5*Sqrt[Pi/30]*u^5)/
       (11152261120*b^3*E^u) - (2033683*d^14*K1*M^5*Sqrt[Pi/30]*u^5)/
       (8364195840*b^3*E^u) - (15364819974881873*K1^2*M^5*Sqrt[Pi/30]*u^5)/
       (44853502043750400*b^3) + (2720600695707397*d^2*K1^2*M^5*Sqrt[Pi/30]*
        u^5)/(2803343877734400*b^3) - (8299962296957609*d^4*K1^2*M^5*
        Sqrt[Pi/30]*u^5)/(11213375510937600*b^3) - 
      (8542269088921*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(100119424204800*b^3) + 
      (722565647516719*d^8*K1^2*M^5*Sqrt[Pi/30]*u^5)/(3203821574553600*b^3) - 
      (4245152745863*d^10*K1^2*M^5*Sqrt[Pi/30]*u^5)/(133492565606400*b^3) + 
      (320747233393*d^12*K1^2*M^5*Sqrt[Pi/30]*u^5)/(76281466060800*b^3) - 
      (1183480271*d^14*K1^2*M^5*Sqrt[Pi/30]*u^5)/(3178394419200*b^3) + 
      (2239759003*d^16*K1^2*M^5*Sqrt[Pi/30]*u^5)/(183075518545920*b^3) + 
      (36763*d^14*K0*M^5*Sqrt[(3*Pi)/10]*u^5)/(1115226112*b^3*E^u) - 
      (54960994497889*K0*M^5*Sqrt[Pi/30]*u^6)/(695566526054400*b^3*E^u) + 
      (16680304244557*d^2*K0*M^5*Sqrt[Pi/30]*u^6)/(4521182419353600*b^3*
        E^u) + (2323966732047533*d^4*K0*M^5*Sqrt[Pi/30]*u^6)/
       (9042364838707200*b^3*E^u) - (10140118770367*d^6*K0*M^5*Sqrt[Pi/30]*
        u^6)/(37676520161280*b^3*E^u) + (23950625330161*d^8*K0*M^5*
        Sqrt[Pi/30]*u^6)/(200941440860160*b^3*E^u) - 
      (12100720487*d^10*K0*M^5*Sqrt[Pi/30]*u^6)/(2107777351680*b^3*E^u) - 
      (526740001*d^12*K0*M^5*Sqrt[Pi/30]*u^6)/(22304522240*b^3*E^u) - 
      (39828553*d^14*K0*M^5*Sqrt[Pi/30]*u^6)/(16728391680*b^3*E^u) - 
      (342846900565361*K1*M^5*Sqrt[Pi/30]*u^6)/(2127615256166400*b^3*E^u) + 
      (4070852518407319*d^2*K1*M^5*Sqrt[Pi/30]*u^6)/(36169459354828800*b^3*
        E^u) + (13142740861368763*d^4*K1*M^5*Sqrt[Pi/30]*u^6)/
       (36169459354828800*b^3*E^u) - (3193474219437881*d^6*K1*M^5*Sqrt[Pi/30]*
        u^6)/(7233891870965760*b^3*E^u) + (107624143595537*d^8*K1*M^5*
        Sqrt[Pi/30]*u^6)/(803765763440640*b^3*E^u) + 
      (6115137269*d^10*K1*M^5*Sqrt[Pi/30]*u^6)/(991895224320*b^3*E^u) - 
      (9896552507*d^12*K1*M^5*Sqrt[Pi/30]*u^6)/(802962800640*b^3*E^u) - 
      (169207271*d^14*K1*M^5*Sqrt[Pi/30]*u^6)/(160592560128*b^3*E^u) - 
      (969069182015521*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(5606687755468800*b^3) + 
      (2394177029079247*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (2803343877734400*b^3) - (2902686491608361*d^4*K0*K1*M^5*Sqrt[Pi/30]*
        u^6)/(2803343877734400*b^3) + (814284869411*d^6*K0*K1*M^5*Sqrt[Pi/30]*
        u^6)/(4400853811200*b^3) + (37211053865779*d^8*K0*K1*M^5*Sqrt[Pi/30]*
        u^6)/(200238848409600*b^3) - (818504302901*d^10*K0*K1*M^5*Sqrt[Pi/30]*
        u^6)/(44497521868800*b^3) + (606809149*d^12*K0*K1*M^5*Sqrt[Pi/30]*
        u^6)/(302704230400*b^3) - (1591512947*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (6356788838400*b^3) + (8817811*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (653841137664*b^3) - (1547810431441*K0*M^5*Sqrt[Pi/30]*u^7)/
       (55645322084352*b^3*E^u) + (355399383870263*d^2*K0*M^5*Sqrt[Pi/30]*
        u^7)/(3616945935482880*b^3*E^u) - (25957144158427*d^4*K0*M^5*
        Sqrt[Pi/30]*u^7)/(516706562211840*b^3*E^u) + 
      (123341040788107*d^6*K0*M^5*Sqrt[Pi/30]*u^7)/(3616945935482880*b^3*
        E^u) - (20807120427767*d^8*K0*M^5*Sqrt[Pi/30]*u^7)/
       (172235520737280*b^3*E^u) + (34653339829*d^10*K0*M^5*Sqrt[Pi/30]*u^7)/
       (1686221881344*b^3*E^u) + (3311778989*d^12*K0*M^5*Sqrt[Pi/30]*u^7)/
       (80296280064*b^3*E^u) + (269671487*d^14*K0*M^5*Sqrt[Pi/30]*u^7)/
       (57354485760*b^3*E^u) + (85013476437397*K0^2*M^5*Sqrt[Pi/30]*u^7)/
       (11213375510937600*b^3) + (153916496161639*d^2*K0^2*M^5*Sqrt[Pi/30]*
        u^7)/(862567346995200*b^3) - (3005177784736991*d^4*K0^2*M^5*
        Sqrt[Pi/30]*u^7)/(11213375510937600*b^3) + 
      (42225039637661*d^6*K0^2*M^5*Sqrt[Pi/30]*u^7)/(1601910787276800*b^3) + 
      (14456150736893*d^8*K0^2*M^5*Sqrt[Pi/30]*u^7)/(1601910787276800*b^3) + 
      (6488105716759*d^10*K0^2*M^5*Sqrt[Pi/30]*u^7)/(177990087475200*b^3) + 
      (273040494619*d^12*K0^2*M^5*Sqrt[Pi/30]*u^7)/(25427155353600*b^3) - 
      (35133050741*d^14*K0^2*M^5*Sqrt[Pi/30]*u^7)/(76281466060800*b^3) - 
      (1546361477*d^16*K0^2*M^5*Sqrt[Pi/30]*u^7)/(11442219909120*b^3) + 
      (221366824131361*K1*M^5*Sqrt[Pi/30]*u^7)/(21701675612897280*b^3*E^u) - 
      (1377657097203311*d^2*K1*M^5*Sqrt[Pi/30]*u^7)/(21701675612897280*b^3*
        E^u) + (220336490109731*d^4*K1*M^5*Sqrt[Pi/30]*u^7)/
       (3100239373271040*b^3*E^u) + (1884875977420789*d^6*K1*M^5*Sqrt[Pi/30]*
        u^7)/(21701675612897280*b^3*E^u) - 
      (3235881628051517*d^8*K1*M^5*Sqrt[Pi/30]*u^7)/(21701675612897280*b^3*
        E^u) + (58726888573*d^10*K1*M^5*Sqrt[Pi/30]*u^7)/
       (4598786949120*b^3*E^u) + (150903661*d^14*K1*M^5*Sqrt[Pi/30]*u^7)/
       (47233105920*b^3*E^u) - (17467226255153*K1^2*M^5*Sqrt[Pi/30]*u^7)/
       (3737791836979200*b^3) + (533371775583037*d^2*K1^2*M^5*Sqrt[Pi/30]*
        u^7)/(3737791836979200*b^3) - (2790823589754419*d^4*K1^2*M^5*
        Sqrt[Pi/30]*u^7)/(11213375510937600*b^3) + 
      (161401267820017*d^6*K1^2*M^5*Sqrt[Pi/30]*u^7)/(1601910787276800*b^3) + 
      (1655860573489*d^8*K1^2*M^5*Sqrt[Pi/30]*u^7)/(1601910787276800*b^3) + 
      (281375185213*d^12*K1^2*M^5*Sqrt[Pi/30]*u^7)/(76281466060800*b^3) - 
      (3650951*d^16*K1^2*M^5*Sqrt[Pi/30]*u^7)/(215079321600*b^3) + 
      (915342821*d^12*K1*M^5*Sqrt[(5*Pi)/6]*u^7)/(160592560128*b^3*E^u) + 
      (71243811671*d^10*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(64076431491072*b^3) - 
      (10884949*d^14*K1^2*M^5*Sqrt[(5*Pi)/6]*u^7)/(339028738048*b^3) - 
      (3181877815541461*K0*M^5*Sqrt[Pi/30]*u^8)/(54254189032243200*b^3*E^u) - 
      (2796229324149883*d^2*K0*M^5*Sqrt[Pi/30]*u^8)/(54254189032243200*b^3*
        E^u) + (9305190538034659*d^4*K0*M^5*Sqrt[Pi/30]*u^8)/
       (54254189032243200*b^3*E^u) - (13228306753913*d^6*K0*M^5*Sqrt[Pi/30]*
        u^8)/(197287960117248*b^3*E^u) + (814353395289589*d^8*K0*M^5*
        Sqrt[Pi/30]*u^8)/(10850837806448640*b^3*E^u) - 
      (749661696073*d^10*K0*M^5*Sqrt[Pi/30]*u^8)/(25293328220160*b^3*E^u) - 
      (4744753667*d^12*K0*M^5*Sqrt[Pi/30]*u^8)/(133827133440*b^3*E^u) - 
      (130635643*d^14*K0*M^5*Sqrt[Pi/30]*u^8)/(30883184640*b^3*E^u) - 
      (9647806732393211*K1*M^5*Sqrt[Pi/30]*u^8)/(108508378064486400*b^3*
        E^u) + (3910484647410421*d^2*K1*M^5*Sqrt[Pi/30]*u^8)/
       (108508378064486400*b^3*E^u) + (14208466718273561*d^4*K1*M^5*
        Sqrt[Pi/30]*u^8)/(108508378064486400*b^3*E^u) - 
      (1598458283482433*d^6*K1*M^5*Sqrt[Pi/30]*u^8)/(15501196866355200*b^3*
        E^u) + (1708246244730947*d^8*K1*M^5*Sqrt[Pi/30]*u^8)/
       (21701675612897280*b^3*E^u) - (5546132540453*d^10*K1*M^5*Sqrt[Pi/30]*
        u^8)/(252933282201600*b^3*E^u) - (37972821781*d^12*K1*M^5*Sqrt[Pi/30]*
        u^8)/(1338271334400*b^3*E^u) - (13505111551*d^14*K1*M^5*Sqrt[Pi/30]*
        u^8)/(4014814003200*b^3*E^u) - (304078254847*K0*K1*M^5*Sqrt[Pi/30]*
        u^8)/(70083596943360*b^3) - (70716204380333*d^2*K0*K1*M^5*Sqrt[Pi/30]*
        u^8)/(560668775546880*b^3) - (58173277897099*d^4*K0*K1*M^5*
        Sqrt[Pi/30]*u^8)/(2803343877734400*b^3) + 
      (41628748239347*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(133492565606400*b^3) - 
      (24114329843*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(468394967040*b^3) - 
      (2143875023981*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(23557511577600*b^3) - 
      (17836536647*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(908112691200*b^3) + 
      (21608941327*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(19070366515200*b^3) + 
      (21305779279*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(57211099545600*b^3) + 
      (1149311248079*K0*M^5*Sqrt[Pi/30]*u^9)/(723389187096576*b^3*E^u) + 
      (361072735438069*d^2*K0*M^5*Sqrt[Pi/30]*u^9)/(6028243225804800*b^3*
        E^u) - (59980854933917*d^4*K0*M^5*Sqrt[Pi/30]*u^9)/
       (1063807628083200*b^3*E^u) - (269856115558853*d^6*K0*M^5*Sqrt[Pi/30]*
        u^9)/(18084729677414400*b^3*E^u) - 
      (659205747077*d^8*K0*M^5*Sqrt[Pi/30]*u^9)/(24605074391040*b^3*E^u) + 
      (2151997326803*d^10*K0*M^5*Sqrt[Pi/30]*u^9)/(126466641100800*b^3*E^u) + 
      (686537563*d^12*K0*M^5*Sqrt[Pi/30]*u^9)/(39360921600*b^3*E^u) + 
      (110784959*d^14*K0*M^5*Sqrt[Pi/30]*u^9)/(51471974400*b^3*E^u) + 
      (20083821409*K0^2*M^5*Sqrt[Pi/30]*u^9)/(3435470438400*b^3) + 
      (327202661791*d^2*K0^2*M^5*Sqrt[Pi/30]*u^9)/(6107503001600*b^3) - 
      (7362301578451*d^4*K0^2*M^5*Sqrt[Pi/30]*u^9)/(934447959244800*b^3) - 
      (4044259823599*d^6*K0^2*M^5*Sqrt[Pi/30]*u^9)/(36407063347200*b^3) + 
      (2859595937281*d^8*K0^2*M^5*Sqrt[Pi/30]*u^9)/(400477696819200*b^3) + 
      (18248394929329*d^10*K0^2*M^5*Sqrt[Pi/30]*u^9)/(400477696819200*b^3) + 
      (485400284893*d^12*K0^2*M^5*Sqrt[Pi/30]*u^9)/(57211099545600*b^3) - 
      (4444280521*d^14*K0^2*M^5*Sqrt[Pi/30]*u^9)/(3365358796800*b^3) - 
      (2676306797*d^16*K0^2*M^5*Sqrt[Pi/30]*u^9)/(8173014220800*b^3) + 
      (7178686691723*K1*M^5*Sqrt[Pi/30]*u^9)/(54254189032243200*b^3*E^u) + 
      (605911926149407*d^2*K1*M^5*Sqrt[Pi/30]*u^9)/(10850837806448640*b^3*
        E^u) - (106859785825307*d^4*K1*M^5*Sqrt[Pi/30]*u^9)/
       (2009414408601600*b^3*E^u) - (1566925711049*d^6*K1*M^5*Sqrt[Pi/30]*
        u^9)/(140919971512320*b^3*E^u) - (819490355869*d^8*K1*M^5*Sqrt[Pi/30]*
        u^9)/(35070581145600*b^3*E^u) + (1855901154517*d^10*K1*M^5*
        Sqrt[Pi/30]*u^9)/(126466641100800*b^3*E^u) + 
      (1449026531*d^12*K1*M^5*Sqrt[Pi/30]*u^9)/(95590809600*b^3*E^u) + 
      (11199094541*d^14*K1*M^5*Sqrt[Pi/30]*u^9)/(6022221004800*b^3*E^u) + 
      (6341222942099*K1^2*M^5*Sqrt[Pi/30]*u^9)/(1051253954150400*b^3) + 
      (7131601598701*d^2*K1^2*M^5*Sqrt[Pi/30]*u^9)/(152909666058240*b^3) - 
      (14466527037931*d^4*K1^2*M^5*Sqrt[Pi/30]*u^9)/(646925510246400*b^3) - 
      (31543096838089*d^6*K1^2*M^5*Sqrt[Pi/30]*u^9)/(400477696819200*b^3) + 
      (541199067349*d^8*K1^2*M^5*Sqrt[Pi/30]*u^9)/(44497521868800*b^3) + 
      (62682189461*d^10*K1^2*M^5*Sqrt[Pi/30]*u^9)/(2019215278080*b^3) + 
      (115439890003*d^12*K1^2*M^5*Sqrt[Pi/30]*u^9)/(19070366515200*b^3) - 
      (35843823469*d^14*K1^2*M^5*Sqrt[Pi/30]*u^9)/(57211099545600*b^3) - 
      (10176045223*d^16*K1^2*M^5*Sqrt[Pi/30]*u^9)/(57211099545600*b^3) - 
      (86361601219*K0*M^5*Sqrt[Pi/30]*u^10)/(29809993973760*b^3*E^u) - 
      (126209818584263*d^2*K0*M^5*Sqrt[Pi/30]*u^10)/(13563547258060800*b^3*
        E^u) + (4014838280591*d^4*K0*M^5*Sqrt[Pi/30]*u^10)/
       (645883202764800*b^3*E^u) + (25228815638293*d^6*K0*M^5*Sqrt[Pi/30]*
        u^10)/(2712709451612160*b^3*E^u) + 
      (106942132025849*d^8*K0*M^5*Sqrt[Pi/30]*u^10)/(13563547258060800*b^3*
        E^u) - (167575906721*d^10*K0*M^5*Sqrt[Pi/30]*u^10)/
       (31616660275200*b^3*E^u) - (2621822213*d^12*K0*M^5*Sqrt[Pi/30]*u^10)/
       (501851750400*b^3*E^u) - (1014919973*d^14*K0*M^5*Sqrt[Pi/30]*u^10)/
       (1505555251200*b^3*E^u) - (2319276085367*K1*M^5*Sqrt[Pi/30]*u^10)/
       (797855721062400*b^3*E^u) - (73314223249*d^2*K1*M^5*Sqrt[Pi/30]*u^10)/
       (8622725529600*b^3*E^u) + (86290641160121*d^4*K1*M^5*Sqrt[Pi/30]*u^10)/
       (13563547258060800*b^3*E^u) + (36826153026617*d^6*K1*M^5*Sqrt[Pi/30]*
        u^10)/(4521182419353600*b^3*E^u) + 
      (32405321591921*d^8*K1*M^5*Sqrt[Pi/30]*u^10)/(4521182419353600*b^3*
        E^u) - (51410222113*d^10*K1*M^5*Sqrt[Pi/30]*u^10)/
       (10538886758400*b^3*E^u) - (923255743*d^14*K1*M^5*Sqrt[Pi/30]*u^10)/
       (1505555251200*b^3*E^u) + (195377798557*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (420501581660160*b^3) - (2711330734579*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (95568541286400*b^3) - (5570484837077*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (350417984716800*b^3) + (1083740831347*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (13652648755200*b^3) - (3614476771*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (15017913630720*b^3) - (4882950139853*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (150179136307200*b^3) - (106201029041*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (21454162329600*b^3) + (1081705463*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (612976066560*b^3) + (5197197121*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (14302774886400*b^3) - (88733669*d^12*K1*M^5*Sqrt[(3*Pi)/10]*u^10)/
       (55761305600*b^3*E^u) - (51067245907*K0*M^5*Sqrt[Pi/30]*u^11)/
       (3390886814515200*b^3*E^u) + (5619556541297*d^2*K0*M^5*Sqrt[Pi/30]*
        u^11)/(3390886814515200*b^3*E^u) + 
      (1392613186177*d^4*K0*M^5*Sqrt[Pi/30]*u^11)/(3390886814515200*b^3*
        E^u) - (1671203356871*d^6*K0*M^5*Sqrt[Pi/30]*u^11)/
       (678177362903040*b^3*E^u) - (5462741007289*d^8*K0*M^5*Sqrt[Pi/30]*
        u^11)/(3390886814515200*b^3*E^u) + 
      (7187706511*d^10*K0*M^5*Sqrt[Pi/30]*u^11)/(7904165068800*b^3*E^u) + 
      (122925353*d^12*K0*M^5*Sqrt[Pi/30]*u^11)/(125462937600*b^3*E^u) + 
      (2950159*d^14*K0*M^5*Sqrt[Pi/30]*u^11)/(22140518400*b^3*E^u) + 
      (11960961317*K0^2*M^5*Sqrt[Pi/30]*u^11)/(58402997452800*b^3) + 
      (3238875719*d^2*K0^2*M^5*Sqrt[Pi/30]*u^11)/(2123745361920*b^3) + 
      (4202665787*d^4*K0^2*M^5*Sqrt[Pi/30]*u^11)/(2213166219264*b^3) - 
      (1017912446237*d^6*K0^2*M^5*Sqrt[Pi/30]*u^11)/(150179136307200*b^3) - 
      (95489068481*d^8*K0^2*M^5*Sqrt[Pi/30]*u^11)/(150179136307200*b^3) + 
      (653300353597*d^10*K0^2*M^5*Sqrt[Pi/30]*u^11)/(150179136307200*b^3) + 
      (237946439*d^12*K0^2*M^5*Sqrt[Pi/30]*u^11)/(1650320179200*b^3) - 
      (1011776989*d^14*K0^2*M^5*Sqrt[Pi/30]*u^11)/(1650320179200*b^3) - 
      (62565767*d^16*K0^2*M^5*Sqrt[Pi/30]*u^11)/(650126131200*b^3) - 
      (797481571*K1*M^5*Sqrt[Pi/30]*u^11)/(44037491097600*b^3*E^u) + 
      (84628490477*d^2*K1*M^5*Sqrt[Pi/30]*u^11)/(52167489454080*b^3*E^u) + 
      (1120134218141*d^4*K1*M^5*Sqrt[Pi/30]*u^11)/(3390886814515200*b^3*
        E^u) - (8004825160727*d^6*K1*M^5*Sqrt[Pi/30]*u^11)/
       (3390886814515200*b^3*E^u) - (297389489797*d^8*K1*M^5*Sqrt[Pi/30]*
        u^11)/(199463930265600*b^3*E^u) + (977281493*d^10*K1*M^5*Sqrt[Pi/30]*
        u^11)/(1129166438400*b^3*E^u) + (4527467*d^12*K1*M^5*Sqrt[Pi/30]*
        u^11)/(4888166400*b^3*E^u) + (5246827*d^14*K1*M^5*Sqrt[Pi/30]*u^11)/
       (41820979200*b^3*E^u) + (7372880969*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (33197493288960*b^3) + (873660381653*d^2*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (630752372490240*b^3) + (1173827534441*d^4*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (630752372490240*b^3) - (42426502301*d^6*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (6931344752640*b^3) - (52825563697*d^8*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (64362486988800*b^3) + (740697193*d^10*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (199264665600*b^3) + (17284464031*d^12*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (64362486988800*b^3) - (28268298041*d^14*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (64362486988800*b^3) - (2348558281*d^16*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (32181243494400*b^3) - (1032667291*K0*M^5*Sqrt[Pi/30]*u^12)/
       (169544340725760*b^3*E^u) - (12230135821*d^2*K0*M^5*Sqrt[Pi/30]*u^12)/
       (169544340725760*b^3*E^u) - (516463901*d^4*K0*M^5*Sqrt[Pi/30]*u^12)/
       (3082624376832*b^3*E^u) + (179182099783*d^6*K0*M^5*Sqrt[Pi/30]*u^12)/
       (847721703628800*b^3*E^u) + (214954662259*d^8*K0*M^5*Sqrt[Pi/30]*u^12)/
       (847721703628800*b^3*E^u) - (548923*d^10*K0*M^5*Sqrt[Pi/30]*u^12)/
       (6080126976*b^3*E^u) - (814057*d^12*K0*M^5*Sqrt[Pi/30]*u^12)/
       (7238246400*b^3*E^u) - (1545307*d^14*K0*M^5*Sqrt[Pi/30]*u^12)/
       (94097203200*b^3*E^u) - (206690987*K1*M^5*Sqrt[Pi/30]*u^12)/
       (33908868145152*b^3*E^u) - (59948420729*d^2*K1*M^5*Sqrt[Pi/30]*u^12)/
       (847721703628800*b^3*E^u) - (12558814097*d^4*K1*M^5*Sqrt[Pi/30]*u^12)/
       (77065609420800*b^3*E^u) + (25255775761*d^6*K1*M^5*Sqrt[Pi/30]*u^12)/
       (121103100518400*b^3*E^u) + (207308423263*d^8*K1*M^5*Sqrt[Pi/30]*u^12)/
       (847721703628800*b^3*E^u) - (35008691*d^10*K1*M^5*Sqrt[Pi/30]*u^12)/
       (395208253440*b^3*E^u) - (133061*d^12*K1*M^5*Sqrt[Pi/30]*u^12)/
       (1222041600*b^3*E^u) - (1491739*d^14*K1*M^5*Sqrt[Pi/30]*u^12)/
       (94097203200*b^3*E^u) + (10692037*K0*K1*M^5*Sqrt[Pi/30]*u^12)/
       (324327628800*b^3) - (24981535679*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^12)/
       (92757701836800*b^3) - (1014902311*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^12)/
       (28670562385920*b^3) + (61377335219*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^12)/
       (45053740892160*b^3) - (21350774983*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^12)/
       (45053740892160*b^3) - (306103077347*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^12)/
       (225268704460800*b^3) + (68266459*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^12)/
       (225043660800*b^3) + (146793839*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^12)/
       (378602864640*b^3) + (65774339*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^12)/
       (1287249739776*b^3) - (31*K0*M^5*Sqrt[Pi/30]*u^13)/
       (3659335680*b^3*E^u) + (5717*d^2*K0*M^5*Sqrt[Pi/30]*u^13)/
       (1998796800*b^3*E^u) + (59792323*d^4*K0*M^5*Sqrt[Pi/30]*u^13)/
       (6422134118400*b^3*E^u) - (3297661*d^6*K0*M^5*Sqrt[Pi/30]*u^13)/
       (583830374400*b^3*E^u) - (118110791*d^8*K0*M^5*Sqrt[Pi/30]*u^13)/
       (6422134118400*b^3*E^u) + (8621*d^10*K0*M^5*Sqrt[Pi/30]*u^13)/
       (2533386240*b^3*E^u) + (5209*d^12*K0*M^5*Sqrt[Pi/30]*u^13)/
       (712857600*b^3*E^u) + (91157639*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (63075237249024*b^3) - (19304839441*d^2*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (1576880931225600*b^3) - (17545262411*d^4*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (315376186245120*b^3) - (1873175441*d^6*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (32181243494400*b^3) + (73231577*d^8*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (530044010496*b^3) + (25376243539*d^10*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (225268704460800*b^3) - (2285425861*d^12*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (32181243494400*b^3) - (1595855971*d^14*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (32181243494400*b^3) - (210733*d^16*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (37860286464*b^3) - (K1*M^5*Sqrt[Pi/30]*u^13)/(110888960*b^3*E^u) + 
      (676553*d^2*K1*M^5*Sqrt[Pi/30]*u^13)/(237856819200*b^3*E^u) + 
      (59128933*d^4*K1*M^5*Sqrt[Pi/30]*u^13)/(6422134118400*b^3*E^u) - 
      (36249701*d^6*K1*M^5*Sqrt[Pi/30]*u^13)/(6422134118400*b^3*E^u) - 
      (116605001*d^8*K1*M^5*Sqrt[Pi/30]*u^13)/(6422134118400*b^3*E^u) + 
      (10177*d^10*K1*M^5*Sqrt[Pi/30]*u^13)/(2994001920*b^3*E^u) + 
      (56549*d^12*K1*M^5*Sqrt[Pi/30]*u^13)/(7841433600*b^3*E^u) + 
      (3001*d^14*K1*M^5*Sqrt[Pi/30]*u^13)/(2613811200*b^3*E^u) + 
      (818700979*K1^2*M^5*Sqrt[Pi/30]*u^13)/(525626977075200*b^3) - 
      (1944030481*d^2*K1^2*M^5*Sqrt[Pi/30]*u^13)/(175208992358400*b^3) - 
      (7906753991*d^4*K1^2*M^5*Sqrt[Pi/30]*u^13)/(175208992358400*b^3) - 
      (1648231049*d^6*K1^2*M^5*Sqrt[Pi/30]*u^13)/(32181243494400*b^3) + 
      (25773407029*d^8*K1^2*M^5*Sqrt[Pi/30]*u^13)/(225268704460800*b^3) + 
      (1712223607*d^10*K1^2*M^5*Sqrt[Pi/30]*u^13)/(17328361881600*b^3) - 
      (11209351*d^12*K1^2*M^5*Sqrt[Pi/30]*u^13)/(188194406400*b^3) - 
      (460134137*d^14*K1^2*M^5*Sqrt[Pi/30]*u^13)/(10727081164800*b^3) - 
      (218227*d^16*K1^2*M^5*Sqrt[Pi/30]*u^13)/(44696171520*b^3) + 
      (339*d^14*K0*M^5*Sqrt[(3*Pi)/10]*u^13)/(871270400*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/30]*u^14)/(914833920*b^3*E^u) - 
      (29*d^2*K0*M^5*Sqrt[Pi/30]*u^14)/(914833920*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/30]*u^14)/(130690560*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/30]*u^14)/(2132480*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/30]*u^14)/(130690560*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/30]*u^14)/(26138112*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/30]*u^14)/(914833920*b^3*E^u) - 
      (29*d^2*K1*M^5*Sqrt[Pi/30]*u^14)/(914833920*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/30]*u^14)/(130690560*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/30]*u^14)/(2132480*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/30]*u^14)/(130690560*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/30]*u^14)/(26138112*b^3*E^u) + 
      (10982107*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(49277529100800*b^3) + 
      (28144031*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(11594712729600*b^3) + 
      (227039317*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(10374216652800*b^3) + 
      (138553183*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(9386196019200*b^3) - 
      (66613727*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(1340885145600*b^3) - 
      (90974381*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(3128732006400*b^3) + 
      (96640381*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(4022655436800*b^3) + 
      (8049967*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(574665062400*b^3) + 
      (441673*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^14)/(309435033600*b^3) - 
      (3*d^4*K0*M^5*Sqrt[(3*Pi)/10]*u^14)/(43563520*b^3*E^u) - 
      (3*d^4*K1*M^5*Sqrt[(3*Pi)/10]*u^14)/(43563520*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[(5*Pi)/6]*u^14)/(26138112*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[(5*Pi)/6]*u^14)/(26138112*b^3*E^u) - 
      (6133877*d^2*K0^2*M^5*Sqrt[Pi/30]*u^15)/(43802248089600*b^3) - 
      (123110381*d^4*K0^2*M^5*Sqrt[Pi/30]*u^15)/(131406744268800*b^3) - 
      (15890417*d^6*K0^2*M^5*Sqrt[Pi/30]*u^15)/(18772392038400*b^3) + 
      (43775227*d^8*K0^2*M^5*Sqrt[Pi/30]*u^15)/(18772392038400*b^3) + 
      (243289*d^10*K0^2*M^5*Sqrt[Pi/30]*u^15)/(160447795200*b^3) - 
      (355871*d^12*K0^2*M^5*Sqrt[Pi/30]*u^15)/(297974476800*b^3) - 
      (1789141*d^14*K0^2*M^5*Sqrt[Pi/30]*u^15)/(2681770291200*b^3) - 
      (87173*d^16*K0^2*M^5*Sqrt[Pi/30]*u^15)/(1340885145600*b^3) - 
      (99187*d^2*K1^2*M^5*Sqrt[Pi/30]*u^15)/(731391897600*b^3) - 
      (1866647*d^4*K1^2*M^5*Sqrt[Pi/30]*u^15)/(2085821337600*b^3) - 
      (6457993*d^6*K1^2*M^5*Sqrt[Pi/30]*u^15)/(8045310873600*b^3) + 
      (125573341*d^8*K1^2*M^5*Sqrt[Pi/30]*u^15)/(56317176115200*b^3) + 
      (80996659*d^10*K1^2*M^5*Sqrt[Pi/30]*u^15)/(56317176115200*b^3) - 
      (1311031*d^12*K1^2*M^5*Sqrt[Pi/30]*u^15)/(1149330124800*b^3) - 
      (1700521*d^14*K1^2*M^5*Sqrt[Pi/30]*u^15)/(2681770291200*b^3) - 
      (248239*d^16*K1^2*M^5*Sqrt[Pi/30]*u^15)/(4022655436800*b^3) + 
      (101*K0^2*M^5*Sqrt[(5*Pi)/6]*u^15)/(309192339456*b^3) + 
      (797*K1^2*M^5*Sqrt[(5*Pi)/6]*u^15)/(2252687044608*b^3) + 
      (175927*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^16)/(19711011640320*b^3) + 
      (1666961*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^16)/(19711011640320*b^3) - 
      (10547*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^16)/(51197432832*b^3) - 
      (444629*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^16)/(2815858805760*b^3) + 
      (967*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^16)/(8939234304*b^3) + 
      (26861*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^16)/(402265543680*b^3) + 
      (2689*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^16)/(402265543680*b^3) + 
      (107*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^16)/(1971101164032*b^3) + 
      (3323*d^6*K0*K1*M^5*Sqrt[(5*Pi)/6]*u^16)/(187723920384*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/30]*u^17)/(12189864960*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/30]*u^17)/(1044845568*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/30]*u^17)/(580469760*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/30]*u^17)/(580469760*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/30]*u^17)/(1044845568*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/30]*u^17)/(12189864960*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/30]*u^17)/(12189864960*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/30]*u^17)/(1044845568*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/30]*u^17)/(580469760*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/30]*u^17)/(580469760*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/30]*u^17)/(1044845568*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/30]*u^17)/(12189864960*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(5*Pi)/6]*u^17)/(7313918976*b^3) - 
      (d^14*K0^2*M^5*Sqrt[(5*Pi)/6]*u^17)/(7313918976*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(5*Pi)/6]*u^17)/(7313918976*b^3) - 
      (d^14*K1^2*M^5*Sqrt[(5*Pi)/6]*u^17)/(7313918976*b^3))/Pi, 
    ((884760671*K0^2*M^5*Sqrt[Pi/30]*u^3)/(6691356672*b^3) - 
      (20899189*d^2*K0^2*M^5*Sqrt[Pi/30]*u^3)/(514719744*b^3) - 
      (830288071*d^4*K0^2*M^5*Sqrt[Pi/30]*u^3)/(2230452224*b^3) + 
      (784961753*d^6*K0^2*M^5*Sqrt[Pi/30]*u^3)/(2230452224*b^3) + 
      (111217261*d^10*K0^2*M^5*Sqrt[Pi/30]*u^3)/(6691356672*b^3) - 
      (7281223*d^12*K0^2*M^5*Sqrt[Pi/30]*u^3)/(6691356672*b^3) + 
      (158777*d^14*K0^2*M^5*Sqrt[Pi/30]*u^3)/(6691356672*b^3) - 
      (44747551*K1^2*M^5*Sqrt[Pi/30]*u^3)/(477954048*b^3) - 
      (427795747*d^6*K1^2*M^5*Sqrt[Pi/30]*u^3)/(1115226112*b^3) + 
      (2126053*d^8*K1^2*M^5*Sqrt[Pi/30]*u^3)/(3345678336*b^3) - 
      (2259089*d^10*K1^2*M^5*Sqrt[Pi/30]*u^3)/(477954048*b^3) + 
      (38757*d^14*K1^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(1115226112*b^3) - 
      (325595*d^8*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(18743296*b^3) - 
      (19712815*d^2*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(477954048*b^3) + 
      (65651513*d^4*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(477954048*b^3) + 
      (46765*d^12*K1^2*M^5*Sqrt[(15*Pi)/2]*u^3)/(1115226112*b^3) + 
      (((5011177*I)/340623360)*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (((195057225317*I)/526944337920)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) - 
      (((127324069*I)/214466560)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (((950700703*I)/175648112640)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (((12583127321*I)/58549370880)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) - 
      (((5476938457*I)/526944337920)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) - 
      (((210723053*I)/175648112640)*d^12*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (((15683*I)/238977024)*d^14*K0*K1*M^5*u^3)/(b^3*Sqrt[30*Pi]) + 
      (9805880353*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(27022786560*b^3) - 
      (94013538127*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(70259245056*b^3) + 
      (454457295169*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(351296225280*b^3) + 
      (110852387*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(6888161280*b^3) + 
      (462599989*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(10037035008*b^3) - 
      (153577891*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(50185175040*b^3) + 
      (2189137*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(10037035008*b^3) - 
      (702180397*d^8*K0*K1*M^5*Sqrt[(3*Pi)/10]*u^4)/(5576130560*b^3) + 
      (((4982315407*I)/61993451520)*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((92154768281*I)/1053888675840)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((24324515951*I)/70259245056)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((257573081*I)/2389770240)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((449815313*I)/6387204096)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((103377839*I)/81068359680)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((396921809*I)/351296225280)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((812813*I)/16728391680)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - 
      (((30206459359*I)/419160268800)*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((4509740969597*I)/4098455961600)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[30*Pi]) - (((14279940004307*I)/7904165068800)*d^4*K1^2*M^5*
        u^4)/(b^3*Sqrt[30*Pi]) + (((5063700412621*I)/8512177766400)*d^6*K1^2*
        M^5*u^4)/(b^3*Sqrt[30*Pi]) + (((5184568486927*I)/27664577740800)*d^8*
        K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - (((429262973*I)/205302988800)*d^10*
        K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) - (((5361849817*I)/2634721689600)*
        d^12*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (((3151969*I)/16728391680)*d^14*K1^2*M^5*u^4)/(b^3*Sqrt[30*Pi]) + 
      (122131421693*K0^2*M^5*Sqrt[Pi/30]*u^5)/(1405184901120*b^3) - 
      (744812693*d^2*K0^2*M^5*Sqrt[Pi/30]*u^5)/(1502871552*b^3) + 
      (80622178243*d^4*K0^2*M^5*Sqrt[Pi/30]*u^5)/(127744081920*b^3) - 
      (53164798997*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(468394967040*b^3) - 
      (2651499607*d^8*K0^2*M^5*Sqrt[Pi/30]*u^5)/(22304522240*b^3) + 
      (413219117*d^10*K0^2*M^5*Sqrt[Pi/30]*u^5)/(40148140032*b^3) - 
      (79267427*d^12*K0^2*M^5*Sqrt[Pi/30]*u^5)/(200740700160*b^3) + 
      (1587449*d^14*K0^2*M^5*Sqrt[Pi/30]*u^5)/(40148140032*b^3) - 
      (4026816566183*K1^2*M^5*Sqrt[Pi/30]*u^5)/(21077773516800*b^3) - 
      (3334977336883*d^2*K1^2*M^5*Sqrt[Pi/30]*u^5)/(4215554703360*b^3) + 
      (41271517919389*d^4*K1^2*M^5*Sqrt[Pi/30]*u^5)/(21077773516800*b^3) - 
      (3184427506511*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(4215554703360*b^3) - 
      (5192728404277*d^8*K1^2*M^5*Sqrt[Pi/30]*u^5)/(21077773516800*b^3) + 
      (6642448537*d^10*K1^2*M^5*Sqrt[Pi/30]*u^5)/(231623884800*b^3) - 
      (8963402551*d^12*K1^2*M^5*Sqrt[Pi/30]*u^5)/(3011110502400*b^3) + 
      (36618341*d^14*K1^2*M^5*Sqrt[Pi/30]*u^5)/(231623884800*b^3) - 
      (((239871214853*I)/2235521433600)*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) + 
      (((43653968286263*I)/36886103654400)*d^2*K0*K1*M^5*u^5)/
       (b^3*Sqrt[30*Pi]) - (((66657395335823*I)/31616660275200)*d^4*K0*K1*M^5*
        u^5)/(b^3*Sqrt[30*Pi]) + (((62336553940421*I)/55329155481600)*d^6*K0*
        K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) - (((1181070484537*I)/8852664877056)*
        d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[30*Pi]) + 
      (((734586670859*I)/15808330137600)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[30*Pi]) - (((1629031243*I)/215079321600)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[30*Pi]) - (((206537*I)/20910489600)*d^14*K0*K1*M^5*u^5)/
       (b^3*Sqrt[30*Pi]) - (622827811231*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (2634721689600*b^3) - (53039421109*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (105388867584*b^3) + (4207219600553*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (2634721689600*b^3) - (384027237481*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (526944337920*b^3) - (366065637029*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (2634721689600*b^3) + (4416369767*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (376388812800*b^3) - (496810547*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (376388812800*b^3) + (7319353*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (53769830400*b^3) - (((186654272279*I)/8196911923200)*K0^2*M^5*u^6)/
       (b^3*Sqrt[30*Pi]) + (((248875976843*I)/5674785177600)*d^2*K0^2*M^5*
        u^6)/(b^3*Sqrt[30*Pi]) - (((3478340603*I)/645237964800)*d^4*K0^2*M^5*
        u^6)/(b^3*Sqrt[30*Pi]) + (((692309585081*I)/17024355532800)*d^6*K0^2*
        M^5*u^6)/(b^3*Sqrt[30*Pi]) - (((25470357414319*I)/221316621926400)*
        d^8*K0^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((107901351469*I)/2432050790400)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[30*Pi]) + (((179950517381*I)/10538886758400)*d^12*K0^2*M^5*
        u^6)/(b^3*Sqrt[30*Pi]) - (((454329523*I)/167283916800)*d^14*K0^2*M^5*
        u^6)/(b^3*Sqrt[30*Pi]) + (((85542059893*I)/14754441461760)*K1^2*M^5*
        u^6)/(b^3*Sqrt[30*Pi]) - (((3242011597063*I)/158083301376000)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (((10041627132793*I)/52694433792000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[30*Pi]) + (((33976631388101*I)/73772207308800)*d^6*K1^2*M^5*
        u^6)/(b^3*Sqrt[30*Pi]) - (((24800563216439*I)/85121777664000)*d^8*
        K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + (((1699488327161*I)/52694433792000)*
        d^10*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((9115323779*I)/3512962252800)*d^12*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) + 
      (((47091073*I)/38603980800)*d^14*K1^2*M^5*u^6)/(b^3*Sqrt[30*Pi]) - 
      (254877192653*K0^2*M^5*Sqrt[Pi/30]*u^7)/(5269443379200*b^3) - 
      (15936933457*d^2*K0^2*M^5*Sqrt[Pi/30]*u^7)/(1053888675840*b^3) + 
      (872205331639*d^4*K0^2*M^5*Sqrt[Pi/30]*u^7)/(5269443379200*b^3) - 
      (132326310461*d^6*K0^2*M^5*Sqrt[Pi/30]*u^7)/(1053888675840*b^3) + 
      (235042944713*d^8*K0^2*M^5*Sqrt[Pi/30]*u^7)/(5269443379200*b^3) - 
      (7350157049*d^10*K0^2*M^5*Sqrt[Pi/30]*u^7)/(752777625600*b^3) - 
      (7782676021*d^12*K0^2*M^5*Sqrt[Pi/30]*u^7)/(752777625600*b^3) - 
      (43067501*d^14*K0^2*M^5*Sqrt[Pi/30]*u^7)/(44281036800*b^3) - 
      (449564063917*K1^2*M^5*Sqrt[Pi/30]*u^7)/(5269443379200*b^3) + 
      (139894425259*d^2*K1^2*M^5*Sqrt[Pi/30]*u^7)/(5269443379200*b^3) + 
      (1161785011063*d^4*K1^2*M^5*Sqrt[Pi/30]*u^7)/(5269443379200*b^3) - 
      (11287441229*d^6*K1^2*M^5*Sqrt[Pi/30]*u^7)/(61993451520*b^3) + 
      (20986076693*d^8*K1^2*M^5*Sqrt[Pi/30]*u^7)/(1053888675840*b^3) + 
      (737777*d^10*K1^2*M^5*Sqrt[Pi/30]*u^7)/(210567168*b^3) - 
      (438000881*d^12*K1^2*M^5*Sqrt[Pi/30]*u^7)/(150555525120*b^3) - 
      (7105619*d^14*K1^2*M^5*Sqrt[Pi/30]*u^7)/(50185175040*b^3) + 
      (((231594660611*I)/564583219200)*K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((75634327351333*I)/92215259136000)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[30*Pi]) - (((22369900185821*I)/138322888704000)*d^4*K0*K1*
        M^5*u^7)/(b^3*Sqrt[30*Pi]) + (((1172954288533*I)/1129166438400)*d^6*
        K0*K1*M^5*u^7)/(b^3*Sqrt[30*Pi]) - 
      (((4379938863043*I)/10640222208000)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[30*Pi]) - (((167289329*I)/25546752000)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[30*Pi]) - (((64236242243*I)/1317360844800)*d^12*K0*K1*M^5*
        u^7)/(b^3*Sqrt[30*Pi]) - (((875137*I)/7380172800)*d^14*K0*K1*M^5*u^7)/
       (b^3*Sqrt[30*Pi]) - (694832953*K0*K1*M^5*Sqrt[Pi/30]*u^8)/
       (15682867200*b^3) + (46986936853*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^8)/
       (658680422400*b^3) + (4940847097*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^8)/
       (41167526400*b^3) - (7936683479*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^8)/
       (43912028160*b^3) - (3801683*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^8)/
       (109670400*b^3) + (44599519*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^8)/
       (1034035200*b^3) + (534694469*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^8)/
       (23524300800*b^3) + (234902167*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^8)/
       (94097203200*b^3) + (((42057438041*I)/2305381478400)*K0^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) - (((21447142017593*I)/138322888704000)*d^2*K0^2*M^5*
        u^8)/(b^3*Sqrt[30*Pi]) + (((1134800705683*I)/4322590272000)*d^4*K0^2*
        M^5*u^8)/(b^3*Sqrt[30*Pi]) - (((2295022037417*I)/27664577740800)*d^6*
        K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - (((1863798574739*I)/34580722176000)*
        d^8*K0^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - 
      (((160985248247*I)/6586804224000)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) + (((296165297*I)/9148339200)*d^12*K0^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) + (((5152027*I)/1608499200)*d^14*K0^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) - (((1078931000419*I)/13832288870400)*K1^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) - (((11170468168163*I)/138322888704000)*d^2*K1^2*M^5*
        u^8)/(b^3*Sqrt[30*Pi]) + (((85414234571*I)/182966784000)*d^4*K1^2*M^5*
        u^8)/(b^3*Sqrt[30*Pi]) - (((42830616206437*I)/138322888704000)*d^6*
        K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) - (((321146779199*I)/7684604928000)*
        d^8*K1^2*M^5*u^8)/(b^3*Sqrt[30*Pi]) + 
      (((358349968213*I)/19760412672000)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) + (((94378223*I)/3920716800)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) + (((24151411*I)/20910489600)*d^14*K1^2*M^5*u^8)/
       (b^3*Sqrt[30*Pi]) - (2368752721*K0^2*M^5*Sqrt[Pi/30]*u^9)/
       (329340211200*b^3) - (8369674109*d^2*K0^2*M^5*Sqrt[Pi/30]*u^9)/
       (329340211200*b^3) - (464226551*d^4*K0^2*M^5*Sqrt[Pi/30]*u^9)/
       (36593356800*b^3) + (4354720633*d^6*K0^2*M^5*Sqrt[Pi/30]*u^9)/
       (65868042240*b^3) + (8371169753*d^8*K0^2*M^5*Sqrt[Pi/30]*u^9)/
       (329340211200*b^3) - (1410447869*d^10*K0^2*M^5*Sqrt[Pi/30]*u^9)/
       (47048601600*b^3) - (227244917*d^12*K0^2*M^5*Sqrt[Pi/30]*u^9)/
       (15682867200*b^3) - (83289827*d^14*K0^2*M^5*Sqrt[Pi/30]*u^9)/
       (47048601600*b^3) - (101917729*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (13173608448*b^3) + (43495657*d^4*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (21956014080*b^3) + (134907251*d^6*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (3228825600*b^3) + (549600563*d^8*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (47048601600*b^3) - (457020079*d^10*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (23524300800*b^3) - (37882847*d^12*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (4277145600*b^3) - (3546001*d^14*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (3360614400*b^3) - (24197867*d^2*K1^2*M^5*Sqrt[(5*Pi)/6]*u^9)/
       (6586804224*b^3) + (((35895758803*I)/2305381478400)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[30*Pi]) - (((117473237233*I)/1571851008000)*d^2*K0*K1*M^5*
        u^9)/(b^3*Sqrt[30*Pi]) + (((1000104541*I)/74850048000)*d^4*K0*K1*M^5*
        u^9)/(b^3*Sqrt[30*Pi]) + (((59677295941*I)/2034160128000)*d^6*K0*K1*
        M^5*u^9)/(b^3*Sqrt[30*Pi]) + (((2417562129649*I)/34580722176000)*d^8*
        K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) - (((199900121*I)/31667328000)*d^10*
        K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) - (((10335639271*I)/247005158400)*
        d^12*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) - 
      (((248801621*I)/47048601600)*d^14*K0*K1*M^5*u^9)/(b^3*Sqrt[30*Pi]) - 
      (47816357*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(39520825344*b^3) + 
      (26489670841*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(988020633600*b^3) + 
      (23051992043*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(988020633600*b^3) - 
      (21610414213*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(329340211200*b^3) - 
      (1542701441*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(65868042240*b^3) + 
      (79198201*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(3136573440*b^3) + 
      (372044171*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(28229160960*b^3) + 
      (6761351*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(4032737280*b^3) - 
      (((88588937*I)/12350257920)*K0^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) - 
      (((1961969857*I)/276645777408)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) + 
      (((201273298697*I)/3458072217600)*d^4*K0^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) - (((1077925594327*I)/34580722176000)*d^6*K0^2*M^5*
        u^10)/(b^3*Sqrt[30*Pi]) - (((283336713749*I)/8645180544000)*d^8*K0^2*
        M^5*u^10)/(b^3*Sqrt[30*Pi]) + (((223387457*I)/33606144000)*d^10*K0^2*
        M^5*u^10)/(b^3*Sqrt[30*Pi]) + (((5659531127*I)/494010316800)*d^12*
        K0^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) + (((9947369*I)/5227622400)*d^14*
        K0^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) - (((137989227133*I)/20748433305600)*
        K1^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) - 
      (((869925573623*I)/103742166528000)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) + (((5583602233331*I)/103742166528000)*d^4*K1^2*M^5*
        u^10)/(b^3*Sqrt[30*Pi]) - (((35818855847*I)/1220496076800)*d^6*K1^2*
        M^5*u^10)/(b^3*Sqrt[30*Pi]) - (((2543620306291*I)/103742166528000)*
        d^8*K1^2*M^5*u^10)/(b^3*Sqrt[30*Pi]) + 
      (((74223418909*I)/14820309504000)*d^10*K1^2*M^5*u^10)/
       (b^3*Sqrt[30*Pi]) + (((25751693339*I)/2964061900800)*d^12*K1^2*M^5*
        u^10)/(b^3*Sqrt[30*Pi]) + (((21711161*I)/15682867200)*d^14*K1^2*M^5*
        u^10)/(b^3*Sqrt[30*Pi]) - (53476039*K0^2*M^5*Sqrt[Pi/30]*u^11)/
       (247005158400*b^3) - (1103928431*d^2*K0^2*M^5*Sqrt[Pi/30]*u^11)/
       (494010316800*b^3) - (306658343*d^4*K0^2*M^5*Sqrt[Pi/30]*u^11)/
       (61751289600*b^3) + (95773493*d^6*K0^2*M^5*Sqrt[Pi/30]*u^11)/
       (12666931200*b^3) + (537096047*d^8*K0^2*M^5*Sqrt[Pi/30]*u^11)/
       (82335052800*b^3) - (87719557*d^10*K0^2*M^5*Sqrt[Pi/30]*u^11)/
       (23524300800*b^3) - (45914411*d^12*K0^2*M^5*Sqrt[Pi/30]*u^11)/
       (17643225600*b^3) - (23697293*d^14*K0^2*M^5*Sqrt[Pi/30]*u^11)/
       (70572902400*b^3) - (2161177*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (9686476800*b^3) - (470894377*d^2*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (247005158400*b^3) - (158481577*d^4*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (38000793600*b^3) + (412566943*d^6*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (61751289600*b^3) + (2584271051*d^8*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (494010316800*b^3) - (113813339*d^10*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (35286451200*b^3) - (149229517*d^12*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (70572902400*b^3) - (436831*d^14*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (1603929600*b^3) + (((2740208777*I)/2593554163200)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[30*Pi]) - (((6094832041*I)/3051240192000)*d^2*K0*K1*M^5*
        u^11)/(b^3*Sqrt[30*Pi]) - (((92135096681*I)/8645180544000)*d^4*K0*K1*
        M^5*u^11)/(b^3*Sqrt[30*Pi]) + (((217406945809*I)/51871083264000)*d^6*
        K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) + 
      (((6476727637*I)/360215856000)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[30*Pi]) - 
      (((25199906657*I)/7410154752000)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[30*Pi]) - (((4466841277*I)/741015475200)*d^12*K0*K1*M^5*
        u^11)/(b^3*Sqrt[30*Pi]) - (((11537209*I)/10081843200)*d^14*K0*K1*M^5*
        u^11)/(b^3*Sqrt[30*Pi]) + (((402895615*I)/4110165835776)*d^10*K0^2*
        M^5*Sqrt[5/(6*Pi)]*u^12)/b^3 - (((583157*I)/326945009664)*d^14*K0^2*
        M^5*Sqrt[5/(6*Pi)]*u^12)/b^3 - (((22949939*I)/14385580425216)*d^4*
        K1^2*M^5*Sqrt[5/(6*Pi)]*u^12)/b^3 - 
      (((271746479645*I)/949448308064256)*d^12*K1^2*M^5*Sqrt[5/(6*Pi)]*u^12)/
       b^3 + (((72631817*I)/7535304032256)*d^14*K1^2*M^5*Sqrt[5/(6*Pi)]*u^12)/
       b^3 - (738643*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(61751289600*b^3) + 
      (41762261*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(61751289600*b^3) + 
      (103984897*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(61751289600*b^3) - 
      (112033759*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(61751289600*b^3) - 
      (13102429*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(4750099200*b^3) + 
      (9258521*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(8821612800*b^3) + 
      (9168989*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(8821612800*b^3) + 
      (170699*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(1260230400*b^3) - 
      (((21227699*I)/1729036108800)*K0^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) - 
      (((623769919*I)/1080647568000)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) + 
      (((47905190857*I)/25935541632000)*d^4*K0^2*M^5*u^12)/
       (b^3*Sqrt[30*Pi]) - (((1349960849*I)/4322590272000)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[30*Pi]) - (((6374159357*I)/3705077376000)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[30*Pi]) - (((30226152889*I)/73395818496000)*d^10*K0^2*M^5*
        u^12)/(b^3*Sqrt[30*Pi]) + (((420596597*I)/741015475200)*d^12*K0^2*M^5*
        u^12)/(b^3*Sqrt[30*Pi]) + (((12418738531*I)/89909877657600)*d^14*K0^2*
        M^5*u^12)/(b^3*Sqrt[30*Pi]) - (((4095851*I)/345807221760)*K1^2*M^5*
        u^12)/(b^3*Sqrt[30*Pi]) - (((7588907657*I)/12967770816000)*d^2*K1^2*
        M^5*u^12)/(b^3*Sqrt[30*Pi]) + (((376551512347*I)/199799728128000)*d^4*
        K1^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) - (((120915559*I)/259355416320)*d^6*
        K1^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) - (((40289784023*I)/25935541632000)*
        d^8*K1^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) + 
      (((9721181*I)/88216128000)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[30*Pi]) + 
      (((5134317376193*I)/2637356411289600)*d^12*K1^2*M^5*u^12)/
       (b^3*Sqrt[30*Pi]) + (((12429613979*I)/188382600806400)*d^14*K1^2*M^5*
        u^12)/(b^3*Sqrt[30*Pi]) - ((I/14268800)*d^2*K0*K1*M^5*Sqrt[3/(10*Pi)]*
        u^13)/b^3 + (((221317*I)/299699592192)*d^6*K0*K1*M^5*Sqrt[5/(6*Pi)]*
        u^13)/b^3 + (((1687741*I)/217963339776)*d^12*K0*K1*M^5*Sqrt[5/(6*Pi)]*
        u^13)/b^3 + (((4703*I)/12232636416)*d^14*K0*K1*M^5*Sqrt[5/(6*Pi)]*
        u^13)/b^3 - (103559*K0^2*M^5*Sqrt[Pi/30]*u^13)/(82335052800*b^3) - 
      (5359997*d^2*K0^2*M^5*Sqrt[Pi/30]*u^13)/(247005158400*b^3) - 
      (4973669*d^4*K0^2*M^5*Sqrt[Pi/30]*u^13)/(49401031680*b^3) + 
      (4667653*d^6*K0^2*M^5*Sqrt[Pi/30]*u^13)/(82335052800*b^3) + 
      (22081*d^8*K0^2*M^5*Sqrt[Pi/30]*u^13)/(115153920*b^3) - 
      (104543*d^10*K0^2*M^5*Sqrt[Pi/30]*u^13)/(2352430080*b^3) - 
      (499217*d^12*K0^2*M^5*Sqrt[Pi/30]*u^13)/(7057290240*b^3) - 
      (13589*d^14*K0^2*M^5*Sqrt[Pi/30]*u^13)/(1411458048*b^3) - 
      (104129*K1^2*M^5*Sqrt[Pi/30]*u^13)/(82335052800*b^3) - 
      (5056967*d^2*K1^2*M^5*Sqrt[Pi/30]*u^13)/(247005158400*b^3) - 
      (673181*d^4*K1^2*M^5*Sqrt[Pi/30]*u^13)/(7057290240*b^3) + 
      (546797*d^6*K1^2*M^5*Sqrt[Pi/30]*u^13)/(9880206336*b^3) + 
      (4039093*d^8*K1^2*M^5*Sqrt[Pi/30]*u^13)/(22455014400*b^3) - 
      (217717*d^10*K1^2*M^5*Sqrt[Pi/30]*u^13)/(5040921600*b^3) - 
      (2328331*d^12*K1^2*M^5*Sqrt[Pi/30]*u^13)/(35286451200*b^3) - 
      (18511*d^14*K1^2*M^5*Sqrt[Pi/30]*u^13)/(2075673600*b^3) + 
      (((4013*I)/4623091200)*K0*K1*M^5*u^13)/(b^3*Sqrt[30*Pi]) - 
      (((100389329*I)/6483885408000)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[30*Pi]) + 
      (((34919051*I)/617512896000)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[30*Pi]) - 
      (((3169116469*I)/10217031552000)*d^6*K0*K1*M^5*u^13)/
       (b^3*Sqrt[30*Pi]) + (((4325279503*I)/12967770816000)*d^8*K0*K1*M^5*
        u^13)/(b^3*Sqrt[30*Pi]) + (((540707*I)/7916832000)*d^10*K0*K1*M^5*
        u^13)/(b^3*Sqrt[30*Pi]) - (((963315131*I)/6659990937600)*d^12*K0*K1*
        M^5*u^13)/(b^3*Sqrt[30*Pi]) - (((6068149*I)/183489546240)*d^14*K0*K1*
        M^5*u^13)/(b^3*Sqrt[30*Pi]) + (((5*I)/2712213504)*K0^2*M^5*
        Sqrt[5/(6*Pi)]*u^14)/b^3 + (((19177*I)/8383205376)*d^12*K0^2*M^5*
        Sqrt[5/(6*Pi)]*u^14)/b^3 - (((29*I)/138184704)*d^10*K1^2*M^5*
        Sqrt[5/(6*Pi)]*u^14)/b^3 + (((8885*I)/6586804224)*d^12*K1^2*M^5*
        Sqrt[5/(6*Pi)]*u^14)/b^3 + (((811*I)/10073935872)*d^14*K1^2*M^5*
        Sqrt[5/(6*Pi)]*u^14)/b^3 - (K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (76236160*b^3) + (283*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (114354240*b^3) + (22067*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (2058376320*b^3) - (10427*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (3859455600*b^3) - (67553*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (2806876800*b^3) + (5527*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (2205403200*b^3) + (14167*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (1470268800*b^3) + (59*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (40840800*b^3) - (((5689*I)/494010316800)*K0^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) - (((7129*I)/24700515840)*d^2*K0^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) + (((6775507*I)/2593554163200)*d^4*K0^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) - (((15327769*I)/12967770816000)*d^6*K0^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) + (((865433*I)/12967770816000)*d^8*K0^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) - (((2741939*I)/617512896000)*d^10*K0^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) - (((12924649*I)/1383228887040)*d^12*K0^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) + (((149*I)/130690560)*d^14*K0^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) - (((1987*I)/864518054400)*K1^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) - (((253489*I)/864518054400)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) + (((6780031*I)/2593554163200)*d^4*K1^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) - (((2380537*I)/1852538688000)*d^6*K1^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) + (((2989793*I)/12967770816000)*d^8*K1^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) - (((2823467*I)/823350528000)*d^10*K1^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) - (((457907*I)/98802063360)*d^12*K1^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) + (((600997*I)/856284549120)*d^14*K1^2*M^5*u^14)/
       (b^3*Sqrt[30*Pi]) - (K0^2*M^5*Sqrt[Pi/30]*u^15)/(1372250880*b^3) - 
      (29*d^2*K0^2*M^5*Sqrt[Pi/30]*u^15)/(1372250880*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/30]*u^15)/(196035840*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/30]*u^15)/(3198720*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/30]*u^15)/(196035840*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/30]*u^15)/(39207168*b^3) - 
      (K1^2*M^5*Sqrt[Pi/30]*u^15)/(1372250880*b^3) - 
      (29*d^2*K1^2*M^5*Sqrt[Pi/30]*u^15)/(1372250880*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/30]*u^15)/(196035840*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/30]*u^15)/(3198720*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/30]*u^15)/(196035840*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/30]*u^15)/(39207168*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(3*Pi)/10]*u^15)/(21781760*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(3*Pi)/10]*u^15)/(21781760*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(5*Pi)/6]*u^15)/(39207168*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(5*Pi)/6]*u^15)/(39207168*b^3) - 
      (((1987*I)/216129513600)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[30*Pi]) + 
      (((29*I)/8312673600)*d^4*K0*K1*M^5*u^15)/(b^3*Sqrt[30*Pi]) - 
      (((44533*I)/216129513600)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[30*Pi]) + 
      (((281*I)/857656800)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[30*Pi]) - 
      (((139*I)/1816214400)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[30*Pi]) + 
      ((I/31187520)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[30*Pi]) - 
      ((I/14002560)*d^14*K0*K1*M^5*u^15)/(b^3*Sqrt[30*Pi]))/Pi, 
    ((3240023*d^2*K1*M^5*Sqrt[Pi/30]*u)/(34850816*b^3*E^u) - 
      (35508217*d^4*K1*M^5*Sqrt[Pi/30]*u)/(101871616*b^3*E^u) + 
      (41776591*d^6*K1*M^5*Sqrt[Pi/30]*u)/(189190144*b^3*E^u) - 
      (5036621*d^10*K1*M^5*Sqrt[Pi/30]*u)/(662165504*b^3*E^u) + 
      (5327807*K1*M^5*Sqrt[(3*Pi)/10]*u)/(331082752*b^3*E^u) - 
      (3350521*d^8*K1*M^5*Sqrt[(3*Pi)/10]*u)/(1324331008*b^3*E^u) + 
      (6419*d^12*K1*M^5*Sqrt[(3*Pi)/10]*u)/(11128832*b^3*E^u) - 
      (597*d^14*K1*M^5*Sqrt[(3*Pi)/10]*u)/(189190144*b^3*E^u) - 
      (33*d^16*K1*M^5*Sqrt[(15*Pi)/2]*u)/(17199104*b^3*E^u) + 
      (86937661*d^2*K0*M^5*Sqrt[Pi/30]*u^2)/(1324331008*b^3*E^u) - 
      (25666999*d^6*K0*M^5*Sqrt[Pi/30]*u^2)/(155803648*b^3*E^u) - 
      (28722677*d^10*K0*M^5*Sqrt[Pi/30]*u^2)/(1324331008*b^3*E^u) + 
      (3240023*d^2*K1*M^5*Sqrt[Pi/30]*u^2)/(34850816*b^3*E^u) - 
      (35508217*d^4*K1*M^5*Sqrt[Pi/30]*u^2)/(101871616*b^3*E^u) + 
      (41776591*d^6*K1*M^5*Sqrt[Pi/30]*u^2)/(189190144*b^3*E^u) - 
      (5036621*d^10*K1*M^5*Sqrt[Pi/30]*u^2)/(662165504*b^3*E^u) + 
      (145071133*d^4*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(2648662016*b^3*E^u) - 
      (48901*d^14*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(378380288*b^3*E^u) + 
      (7*d^16*K0*M^5*Sqrt[(3*Pi)/10]*u^2)/(34398208*b^3*E^u) + 
      (5327807*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(331082752*b^3*E^u) - 
      (3350521*d^8*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(1324331008*b^3*E^u) + 
      (6419*d^12*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(11128832*b^3*E^u) - 
      (597*d^14*K1*M^5*Sqrt[(3*Pi)/10]*u^2)/(189190144*b^3*E^u) - 
      (12396443*K0*M^5*Sqrt[(5*Pi)/6]*u^2)/(662165504*b^3*E^u) + 
      (350257*d^12*K0*M^5*Sqrt[(5*Pi)/6]*u^2)/(378380288*b^3*E^u) + 
      (8092719*d^8*K0*M^5*Sqrt[(15*Pi)/2]*u^2)/(2648662016*b^3*E^u) - 
      (33*d^16*K1*M^5*Sqrt[(15*Pi)/2]*u^2)/(17199104*b^3*E^u) - 
      (7049477685331*K0*M^5*Sqrt[Pi/30]*u^3)/(47723592204288*b^3*E^u) + 
      (33428424291307*d^2*K0*M^5*Sqrt[Pi/30]*u^3)/(119308980510720*b^3*E^u) - 
      (4862279576629*d^4*K0*M^5*Sqrt[Pi/30]*u^3)/(55065683312640*b^3*E^u) - 
      (2909154536653*d^6*K0*M^5*Sqrt[Pi/30]*u^3)/(32538812866560*b^3*E^u) + 
      (46912917573491*d^8*K0*M^5*Sqrt[Pi/30]*u^3)/(715853883064320*b^3*E^u) - 
      (2943251114681*d^10*K0*M^5*Sqrt[Pi/30]*u^3)/(119308980510720*b^3*E^u) + 
      (2646738043*d^12*K0*M^5*Sqrt[Pi/30]*u^3)/(556219023360*b^3*E^u) - 
      (568788583967*K0^2*M^5*Sqrt[Pi/30]*u^3)/(10848919617536*b^3) + 
      (2853535738303*d^2*K0^2*M^5*Sqrt[Pi/30]*u^3)/(10848919617536*b^3) - 
      (129235931921*d^4*K0^2*M^5*Sqrt[Pi/30]*u^3)/(387461414912*b^3) + 
      (105588826591*d^6*K0^2*M^5*Sqrt[Pi/30]*u^3)/(1162384244736*b^3) + 
      (439204573469*d^8*K0^2*M^5*Sqrt[Pi/30]*u^3)/(16273379426304*b^3) + 
      (101279977*d^14*K0^2*M^5*Sqrt[Pi/30]*u^3)/(387461414912*b^3) - 
      (382303301*d^16*K0^2*M^5*Sqrt[Pi/30]*u^3)/(32546758852608*b^3) - 
      (55441392767*K1*M^5*Sqrt[Pi/30]*u^3)/(278109511680*b^3*E^u) + 
      (37749752003*d^2*K1*M^5*Sqrt[Pi/30]*u^3)/(79459860480*b^3*E^u) - 
      (117898764311*d^4*K1*M^5*Sqrt[Pi/30]*u^3)/(370812682240*b^3*E^u) - 
      (17864655959*d^6*K1*M^5*Sqrt[Pi/30]*u^3)/(1112438046720*b^3*E^u) + 
      (98387514133*d^8*K1*M^5*Sqrt[Pi/30]*u^3)/(1112438046720*b^3*E^u) - 
      (2932501163*d^10*K1*M^5*Sqrt[Pi/30]*u^3)/(79459860480*b^3*E^u) + 
      (137*d^16*K1*M^5*Sqrt[Pi/30]*u^3)/(8093696*b^3*E^u) + 
      (263373206519*d^4*K1^2*M^5*Sqrt[Pi/30]*u^3)/(1356114952192*b^3) - 
      (296885975033*d^6*K1^2*M^5*Sqrt[Pi/30]*u^3)/(4068344856576*b^3) - 
      (26503467739*d^8*K1^2*M^5*Sqrt[Pi/30]*u^3)/(1162384244736*b^3) + 
      (30078777173*d^10*K1^2*M^5*Sqrt[Pi/30]*u^3)/(8136689713152*b^3) - 
      (10193647*d^16*K1^2*M^5*Sqrt[Pi/30]*u^3)/(774922829824*b^3) + 
      (653993*d^18*K1^2*M^5*Sqrt[Pi/30]*u^3)/(319085871104*b^3) - 
      (48901*d^14*K0*M^5*Sqrt[(3*Pi)/10]*u^3)/(378380288*b^3*E^u) + 
      (7*d^16*K0*M^5*Sqrt[(3*Pi)/10]*u^3)/(34398208*b^3*E^u) + 
      (13328538131*d^10*K0^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(5424459808768*b^3) + 
      (3757931*d^12*K1*M^5*Sqrt[(3*Pi)/10]*u^3)/(1513521152*b^3*E^u) - 
      (1831233*d^14*K1*M^5*Sqrt[(3*Pi)/10]*u^3)/(7567605760*b^3*E^u) - 
      (183133756373*d^2*K1^2*M^5*Sqrt[(3*Pi)/10]*u^3)/(5424459808768*b^3) - 
      (71372533*d^12*K0^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(142748942336*b^3) - 
      (486770069*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(1479398129664*b^3) + 
      (44988703*d^12*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(214123413504*b^3) - 
      (5105663*d^14*K1^2*M^5*Sqrt[(5*Pi)/6]*u^3)/(104316534784*b^3) + 
      (140297*d^18*K0^2*M^5*Sqrt[(15*Pi)/2]*u^3)/(10848919617536*b^3) - 
      (37393972321253*K0*M^5*Sqrt[Pi/30]*u^4)/(238617961021440*b^3*E^u) + 
      (24328165157819*d^2*K0*M^5*Sqrt[Pi/30]*u^4)/(59654490255360*b^3*E^u) - 
      (142653246053*d^4*K0*M^5*Sqrt[Pi/30]*u^4)/(462736834560*b^3*E^u) + 
      (228959952427*d^6*K0*M^5*Sqrt[Pi/30]*u^4)/(65077625733120*b^3*E^u) + 
      (548372762173*d^8*K0*M^5*Sqrt[Pi/30]*u^4)/(7535304032256*b^3*E^u) - 
      (1308054440131*d^10*K0*M^5*Sqrt[Pi/30]*u^4)/(59654490255360*b^3*E^u) + 
      (1664065583*d^12*K0*M^5*Sqrt[Pi/30]*u^4)/(556219023360*b^3*E^u) - 
      (2709983*d^14*K0*M^5*Sqrt[Pi/30]*u^4)/(11351408640*b^3*E^u) + 
      (1943*d^16*K0*M^5*Sqrt[Pi/30]*u^4)/(34398208*b^3*E^u) - 
      (53294733220342219*K1*M^5*Sqrt[Pi/30]*u^4)/(687219727741747200*b^3*
        E^u) + (404058483169867517*d^2*K1*M^5*Sqrt[Pi/30]*u^4)/
       (687219727741747200*b^3*E^u) - (599636624739287147*d^4*K1*M^5*
        Sqrt[Pi/30]*u^4)/(687219727741747200*b^3*E^u) + 
      (182578061092512377*d^6*K1*M^5*Sqrt[Pi/30]*u^4)/(687219727741747200*b^3*
        E^u) + (87585135346532339*d^8*K1*M^5*Sqrt[Pi/30]*u^4)/
       (687219727741747200*b^3*E^u) - (938339621675611*d^10*K1*M^5*
        Sqrt[Pi/30]*u^4)/(25452582508953600*b^3*E^u) + 
      (11160609347*d^12*K1*M^5*Sqrt[Pi/30]*u^4)/(1695143690240*b^3*E^u) - 
      (1248724481*d^14*K1*M^5*Sqrt[Pi/30]*u^4)/(1695143690240*b^3*E^u) + 
      (3270859*d^16*K1*M^5*Sqrt[Pi/30]*u^4)/(84757184512*b^3*E^u) + 
      (264700294117309*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(1708704839761920*b^3) + 
      (26585417444623*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(131438833827840*b^3) - 
      (541366191617*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(597449244672*b^3) + 
      (88260118854493*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(142392069980160*b^3) - 
      (237927305107*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(2141234135040*b^3) + 
      (8031432161393*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(170870483976192*b^3) - 
      (186079368479*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(25128012349440*b^3) + 
      (298778693747*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(427176209940480*b^3) - 
      (1918096933*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(27122299043840*b^3) + 
      (56677363*d^18*K0*K1*M^5*Sqrt[Pi/30]*u^4)/(16273379426304*b^3) - 
      (127985489819606213*K0*M^5*Sqrt[Pi/30]*u^5)/(2748878910966988800*b^3*
        E^u) + (40344064808444009*d^2*K0*M^5*Sqrt[Pi/30]*u^5)/
       (105726111960268800*b^3*E^u) - (116031469850598611*d^4*K0*M^5*
        Sqrt[Pi/30]*u^5)/(196348493640499200*b^3*E^u) + 
      (40790988552652631*d^6*K0*M^5*Sqrt[Pi/30]*u^5)/(196348493640499200*b^3*
        E^u) + (69984380145271*d^8*K0*M^5*Sqrt[Pi/30]*u^5)/
       (1078837877145600*b^3*E^u) - (21847805317393*d^10*K0*M^5*Sqrt[Pi/30]*
        u^5)/(1262111529369600*b^3*E^u) + 
      (10518926773*d^12*K0*M^5*Sqrt[Pi/30]*u^5)/(71196034990080*b^3*E^u) + 
      (1478617879*d^14*K0*M^5*Sqrt[Pi/30]*u^5)/(3390287380480*b^3*E^u) + 
      (568250301888383*K0^2*M^5*Sqrt[Pi/30]*u^5)/(6834819359047680*b^3) - 
      (5718728036897*d^2*K0^2*M^5*Sqrt[Pi/30]*u^5)/(621347214458880*b^3) + 
      (10478964053947*d^6*K0^2*M^5*Sqrt[Pi/30]*u^5)/(43812944609280*b^3) - 
      (785144094487*d^8*K0^2*M^5*Sqrt[Pi/30]*u^5)/(12517984174080*b^3) + 
      (11443996293871*d^10*K0^2*M^5*Sqrt[Pi/30]*u^5)/(683481935904768*b^3) - 
      (3129229370081*d^12*K0^2*M^5*Sqrt[Pi/30]*u^5)/(1708704839761920*b^3) + 
      (170814411289*d^14*K0^2*M^5*Sqrt[Pi/30]*u^5)/(1708704839761920*b^3) - 
      (273138601*d^16*K0^2*M^5*Sqrt[Pi/30]*u^5)/(25035968348160*b^3) + 
      (44146997*d^18*K0^2*M^5*Sqrt[Pi/30]*u^5)/(65093517705216*b^3) - 
      (62364557737421*K1*M^5*Sqrt[Pi/30]*u^5)/(5774955695308800*b^3*E^u) + 
      (253663410675823997*d^2*K1*M^5*Sqrt[Pi/30]*u^5)/(687219727741747200*b^3*
        E^u) - (445870917406049147*d^4*K1*M^5*Sqrt[Pi/30]*u^5)/
       (687219727741747200*b^3*E^u) + (149395104802348697*d^6*K1*M^5*
        Sqrt[Pi/30]*u^5)/(687219727741747200*b^3*E^u) + 
      (62162600729246819*d^8*K1*M^5*Sqrt[Pi/30]*u^5)/(687219727741747200*b^3*
        E^u) - (1426277574450193*d^10*K1*M^5*Sqrt[Pi/30]*u^5)/
       (76357747526860800*b^3*E^u) + (255071959*d^12*K1*M^5*Sqrt[Pi/30]*u^5)/
       (198133678080*b^3*E^u) + (98923193*d^14*K1*M^5*Sqrt[Pi/30]*u^5)/
       (1017086214144*b^3*E^u) - (81152831*d^16*K1*M^5*Sqrt[Pi/30]*u^5)/
       (1271357767680*b^3*E^u) + (174631816557448501*K1^2*M^5*Sqrt[Pi/30]*
        u^5)/(717656032700006400*b^3) - (32917722054867779*d^2*K1^2*M^5*
        Sqrt[Pi/30]*u^5)/(65241457518182400*b^3) + 
      (419848346540369*d^4*K1^2*M^5*Sqrt[Pi/30]*u^5)/(3147614178508800*b^3) + 
      (141791030478031*d^6*K1^2*M^5*Sqrt[Pi/30]*u^5)/(466010410844160*b^3) - 
      (25334711358238559*d^8*K1^2*M^5*Sqrt[Pi/30]*u^5)/
       (119609338783334400*b^3) + (265437792500087*d^10*K1^2*M^5*Sqrt[Pi/30]*
        u^5)/(6524145751818240*b^3) - (1725254582833*d^12*K1^2*M^5*
        Sqrt[Pi/30]*u^5)/(286146743500800*b^3) + 
      (46709924855281*d^14*K1^2*M^5*Sqrt[Pi/30]*u^5)/(59804669391667200*
        b^3) - (45401552280083*d^16*K1^2*M^5*Sqrt[Pi/30]*u^5)/
       (717656032700006400*b^3) + (32178242419*d^18*K1^2*M^5*Sqrt[Pi/30]*u^5)/
       (15947911837777920*b^3) + (19491151*d^16*K0*M^5*Sqrt[(5*Pi)/6]*u^5)/
       (4068344856576*b^3*E^u) - (18139103820085*d^4*K0^2*M^5*Sqrt[(5*Pi)/6]*
        u^5)/(341740967952384*b^3) - (9926119809859973*K0*M^5*Sqrt[Pi/30]*
        u^6)/(2748878910966988800*b^3*E^u) + 
      (213510938410535957*d^2*K0*M^5*Sqrt[Pi/30]*u^6)/
       (1374439455483494400*b^3*E^u) - (372491179197436837*d^4*K0*M^5*
        Sqrt[Pi/30]*u^6)/(1374439455483494400*b^3*E^u) + 
      (20591589233770393*d^6*K0*M^5*Sqrt[Pi/30]*u^6)/(152715495053721600*b^3*
        E^u) - (124741175842271*d^8*K0*M^5*Sqrt[Pi/30]*u^6)/
       (1893167294054400*b^3*E^u) + (22220221584169381*d^10*K0*M^5*
        Sqrt[Pi/30]*u^6)/(458146485161164800*b^3*E^u) + 
      (11512664467*d^12*K0*M^5*Sqrt[Pi/30]*u^6)/(1294473363456*b^3*E^u) - 
      (4812790211*d^16*K0*M^5*Sqrt[Pi/30]*u^6)/(6780574760960*b^3*E^u) + 
      (305414352083392021*K1*M^5*Sqrt[Pi/30]*u^6)/(5497757821933977600*b^3*
        E^u) + (62420869347022903*d^2*K1*M^5*Sqrt[Pi/30]*u^6)/
       (1374439455483494400*b^3*E^u) - (29286684026621779*d^4*K1*M^5*
        Sqrt[Pi/30]*u^6)/(114536621290291200*b^3*E^u) + 
      (265914130161692143*d^6*K1*M^5*Sqrt[Pi/30]*u^6)/
       (1374439455483494400*b^3*E^u) - (214042060710623623*d^8*K1*M^5*
        Sqrt[Pi/30]*u^6)/(2748878910966988800*b^3*E^u) + 
      (6710157082784891*d^10*K1*M^5*Sqrt[Pi/30]*u^6)/(196348493640499200*b^3*
        E^u) + (2627677263511*d^12*K1*M^5*Sqrt[Pi/30]*u^6)/
       (320382157455360*b^3*E^u) - (760926977*d^14*K1*M^5*Sqrt[Pi/30]*u^6)/
       (256408289280*b^3*E^u) - (186311689*d^16*K1*M^5*Sqrt[Pi/30]*u^6)/
       (652675645440*b^3*E^u) + (71827699602271*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (479716599398400*b^3) - (14263846686144101*d^2*K0*K1*M^5*Sqrt[Pi/30]*
        u^6)/(29902334695833600*b^3) + (8084144975549921*d^4*K0*K1*M^5*
        Sqrt[Pi/30]*u^6)/(22426751021875200*b^3) + 
      (86633671926211*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(640764314910720*b^3) - 
      (2923839314744303*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (14951167347916800*b^3) + (55090294277143*d^10*K0*K1*M^5*Sqrt[Pi/30]*
        u^6)/(1794140081750016*b^3) - (1740716230697*d^12*K0*K1*M^5*
        Sqrt[Pi/30]*u^6)/(439740216115200*b^3) + 
      (3546311877047*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(7475583673958400*b^3) - 
      (4714261540771*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^6)/(89707004087500800*
        b^3) + (16804375031*d^18*K0*K1*M^5*Sqrt[Pi/30]*u^6)/
       (5980466939166720*b^3) - (50183597*d^14*K0*M^5*Sqrt[(3*Pi)/10]*u^6)/
       (23708303360*b^3*E^u) + (1467164722688047*K0*M^5*Sqrt[Pi/30]*u^7)/
       (39269698728099840*b^3*E^u) + (1365559413222779*d^2*K0*M^5*Sqrt[Pi/30]*
        u^7)/(78539397456199680*b^3*E^u) - 
      (1881773494204687*d^4*K0*M^5*Sqrt[Pi/30]*u^7)/(8726599717355520*b^3*
        E^u) + (91187573550778037*d^6*K0*M^5*Sqrt[Pi/30]*u^7)/
       (549775782193397760*b^3*E^u) + (45555307569408467*d^8*K0*M^5*
        Sqrt[Pi/30]*u^7)/(549775782193397760*b^3*E^u) - 
      (52180292497693361*d^10*K0*M^5*Sqrt[Pi/30]*u^7)/(549775782193397760*b^3*
        E^u) - (10578503094583*d^12*K0*M^5*Sqrt[Pi/30]*u^7)/
       (1281528629821440*b^3*E^u) + (8802490769*d^14*K0*M^5*Sqrt[Pi/30]*u^7)/
       (642370240512*b^3*E^u) + (99283116071*d^16*K0*M^5*Sqrt[Pi/30]*u^7)/
       (61025172848640*b^3*E^u) + (641006981182457*K0^2*M^5*Sqrt[Pi/30]*u^7)/
       (59804669391667200*b^3) - (148264739319223*d^2*K0^2*M^5*Sqrt[Pi/30]*
        u^7)/(1254643413811200*b^3) + (1683393448875227*d^4*K0^2*M^5*
        Sqrt[Pi/30]*u^7)/(11213375510937600*b^3) + 
      (138012326183*d^6*K0^2*M^5*Sqrt[Pi/30]*u^7)/(9423004631040*b^3) - 
      (491942932239433*d^8*K0^2*M^5*Sqrt[Pi/30]*u^7)/(9967444898611200*b^3) - 
      (291050008820297*d^10*K0^2*M^5*Sqrt[Pi/30]*u^7)/
       (17941400817500160*b^3) + (12930399521033*d^12*K0^2*M^5*Sqrt[Pi/30]*
        u^7)/(2491861224652800*b^3) + (7876238749231*d^14*K0^2*M^5*
        Sqrt[Pi/30]*u^7)/(2491861224652800*b^3) - 
      (9201549978113*d^16*K0^2*M^5*Sqrt[Pi/30]*u^7)/(179414008175001600*
        b^3) - (441108692971*d^18*K0^2*M^5*Sqrt[Pi/30]*u^7)/
       (11960933878333440*b^3) + (187475803738950091*K1*M^5*Sqrt[Pi/30]*u^7)/
       (3298654693160386560*b^3*E^u) + (178641464358643739*d^2*K1*M^5*
        Sqrt[Pi/30]*u^7)/(4123318366450483200*b^3*E^u) - 
      (735413252377029559*d^4*K1*M^5*Sqrt[Pi/30]*u^7)/
       (2061659183225241600*b^3*E^u) + (68582641267547707*d^6*K1*M^5*
        Sqrt[Pi/30]*u^7)/(242548139202969600*b^3*E^u) + 
      (75971260745759*d^8*K1*M^5*Sqrt[Pi/30]*u^7)/(1259990333521920*b^3*
        E^u) - (2219870078427803*d^10*K1*M^5*Sqrt[Pi/30]*u^7)/
       (24989808281518080*b^3*E^u) - (108525011627*d^12*K1*M^5*Sqrt[Pi/30]*
        u^7)/(14562825338880*b^3*E^u) + (266501366239*d^14*K1*M^5*Sqrt[Pi/30]*
        u^7)/(30512586424320*b^3*E^u) + (127638464909*d^16*K1*M^5*Sqrt[Pi/30]*
        u^7)/(122050345697280*b^3*E^u) + (1526468971966247*K1^2*M^5*
        Sqrt[Pi/30]*u^7)/(76891717789286400*b^3) - 
      (10575041298224941*d^2*K1^2*M^5*Sqrt[Pi/30]*u^7)/
       (76891717789286400*b^3) + (53081355284369*d^4*K1^2*M^5*Sqrt[Pi/30]*
        u^7)/(300358272614400*b^3) - (228444423919*d^6*K1^2*M^5*Sqrt[Pi/30]*
        u^7)/(10117331288064*b^3) - (9014278434889547*d^8*K1^2*M^5*
        Sqrt[Pi/30]*u^7)/(269121012262502400*b^3) - 
      (764621648705087*d^10*K1^2*M^5*Sqrt[Pi/30]*u^7)/
       (269121012262502400*b^3) - (1258571256881*d^12*K1^2*M^5*Sqrt[Pi/30]*
        u^7)/(1319220648345600*b^3) + (544029915943*d^14*K1^2*M^5*Sqrt[Pi/30]*
        u^7)/(640764314910720*b^3) - (572124156311*d^16*K1^2*M^5*Sqrt[Pi/30]*
        u^7)/(25630572596428800*b^3) - (15049764629*d^18*K1^2*M^5*Sqrt[Pi/30]*
        u^7)/(3661510370918400*b^3) + (9866198009954483*K0*M^5*Sqrt[Pi/30]*
        u^8)/(8246636732900966400*b^3*E^u) - 
      (99514805611337867*d^2*K0*M^5*Sqrt[Pi/30]*u^8)/(1649327346580193280*b^3*
        E^u) + (1291178753215916491*d^4*K0*M^5*Sqrt[Pi/30]*u^8)/
       (8246636732900966400*b^3*E^u) - (874903291534437031*d^6*K0*M^5*
        Sqrt[Pi/30]*u^8)/(8246636732900966400*b^3*E^u) - 
      (496709698556322991*d^8*K0*M^5*Sqrt[Pi/30]*u^8)/
       (8246636732900966400*b^3*E^u) + (1099972779289781*d^10*K0*M^5*
        Sqrt[Pi/30]*u^8)/(12438366112972800*b^3*E^u) - 
      (185278683511*d^12*K0*M^5*Sqrt[Pi/30]*u^8)/(67448875253760*b^3*E^u) - 
      (183769292351*d^14*K0*M^5*Sqrt[Pi/30]*u^8)/(12205034569728*b^3*E^u) - 
      (6622299413*d^16*K0*M^5*Sqrt[Pi/30]*u^8)/(3814073303040*b^3*E^u) - 
      (2771248890925477*K1*M^5*Sqrt[Pi/30]*u^8)/(458146485161164800*b^3*
        E^u) - (29670809165085733*d^2*K1*M^5*Sqrt[Pi/30]*u^8)/
       (801756349032038400*b^3*E^u) + (40809814696170241*d^4*K1*M^5*
        Sqrt[Pi/30]*u^8)/(238539079050854400*b^3*E^u) - 
      (43589566232014351*d^6*K1*M^5*Sqrt[Pi/30]*u^8)/(262392986955939840*b^3*
        E^u) - (120931764753352601*d^8*K1*M^5*Sqrt[Pi/30]*u^8)/
       (4123318366450483200*b^3*E^u) + (859330139183741*d^10*K1*M^5*
        Sqrt[Pi/30]*u^8)/(10737808245964800*b^3*E^u) + 
      (4651695397*d^12*K1*M^5*Sqrt[Pi/30]*u^8)/(62820030873600*b^3*E^u) - 
      (2598465400459*d^14*K1*M^5*Sqrt[Pi/30]*u^8)/(228844398182400*b^3*E^u) - 
      (5932094627*d^16*K1*M^5*Sqrt[Pi/30]*u^8)/(4487145062400*b^3*E^u) + 
      (36603844135541*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(13456050613125120*b^3) - 
      (2429357569652989*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^8)/
       (134560506131251200*b^3) + (212774275844453*d^4*K0*K1*M^5*Sqrt[Pi/30]*
        u^8)/(3364012653281280*b^3) - (610262516639*d^6*K0*K1*M^5*Sqrt[Pi/30]*
        u^8)/(5058665644032*b^3) + (2541875778403697*d^8*K0*K1*M^5*
        Sqrt[Pi/30]*u^8)/(33640126532812800*b^3) + 
      (1717052188702567*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^8)/
       (67280253065625600*b^3) - (122073229961887*d^12*K0*K1*M^5*Sqrt[Pi/30]*
        u^8)/(5606687755468800*b^3) - (9604907387407*d^14*K0*K1*M^5*
        Sqrt[Pi/30]*u^8)/(1401671938867200*b^3) + 
      (206830412807*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(1319220648345600*b^3) + 
      (438044614151*d^18*K0*K1*M^5*Sqrt[Pi/30]*u^8)/(4077591094886400*b^3) + 
      (34642465672347493*K0*M^5*Sqrt[Pi/30]*u^9)/(1649327346580193280*b^3*
        E^u) + (69542049072385423*d^2*K0*M^5*Sqrt[Pi/30]*u^9)/
       (1519117292902809600*b^3*E^u) - (4077916092699516773*d^4*K0*M^5*
        Sqrt[Pi/30]*u^9)/(28863228565153382400*b^3*E^u) + 
      (126199289433381391*d^6*K0*M^5*Sqrt[Pi/30]*u^9)/
       (1924215237676892160*b^3*E^u) + (23814793024002749*d^8*K0*M^5*
        Sqrt[Pi/30]*u^9)/(687219727741747200*b^3*E^u) - 
      (60347245529187493*d^10*K0*M^5*Sqrt[Pi/30]*u^9)/
       (1374439455483494400*b^3*E^u) + (23458839963661*d^12*K0*M^5*
        Sqrt[Pi/30]*u^9)/(3203821574553600*b^3*E^u) + 
      (4468896021101*d^14*K0*M^5*Sqrt[Pi/30]*u^9)/(457688796364800*b^3*E^u) + 
      (36756705553*d^16*K0*M^5*Sqrt[Pi/30]*u^9)/(33902873804800*b^3*E^u) - 
      (38503462423997*K0^2*M^5*Sqrt[Pi/30]*u^9)/(67280253065625600*b^3) + 
      (64145604114413*d^2*K0^2*M^5*Sqrt[Pi/30]*u^9)/(13456050613125120*b^3) + 
      (1070826611676953*d^4*K0^2*M^5*Sqrt[Pi/30]*u^9)/
       (33640126532812800*b^3) - (1696024800277*d^6*K0^2*M^5*Sqrt[Pi/30]*u^9)/
       (87376952033280*b^3) - (192548318915891*d^8*K0^2*M^5*Sqrt[Pi/30]*u^9)/
       (4205015816601600*b^3) + (22543824951013*d^10*K0^2*M^5*Sqrt[Pi/30]*
        u^9)/(4205015816601600*b^3) + (74672676667319*d^12*K0^2*M^5*
        Sqrt[Pi/30]*u^9)/(3737791836979200*b^3) + 
      (484745635733*d^14*K0^2*M^5*Sqrt[Pi/30]*u^9)/(113266419302400*b^3) - 
      (7457542612577*d^16*K0^2*M^5*Sqrt[Pi/30]*u^9)/(22426751021875200*b^3) - 
      (2513747216683*d^18*K0^2*M^5*Sqrt[Pi/30]*u^9)/(22426751021875200*b^3) + 
      (650136852146800957*K1*M^5*Sqrt[Pi/30]*u^9)/(23090582852122705920*b^3*
        E^u) + (10194585501444437*d^2*K1*M^5*Sqrt[Pi/30]*u^9)/
       (458146485161164800*b^3*E^u) - (1263394778824992761*d^4*K1*M^5*
        Sqrt[Pi/30]*u^9)/(9621076188384460800*b^3*E^u) + 
      (2393796389759784197*d^6*K1*M^5*Sqrt[Pi/30]*u^9)/
       (28863228565153382400*b^3*E^u) + (186716083269724901*d^8*K1*M^5*
        Sqrt[Pi/30]*u^9)/(8246636732900966400*b^3*E^u) - 
      (161301312638130557*d^10*K1*M^5*Sqrt[Pi/30]*u^9)/
       (4123318366450483200*b^3*E^u) + (52371243139063*d^12*K1*M^5*
        Sqrt[Pi/30]*u^9)/(9611464723660800*b^3*E^u) + 
      (3705882304637*d^14*K1*M^5*Sqrt[Pi/30]*u^9)/(457688796364800*b^3*E^u) + 
      (150418084309*d^16*K1*M^5*Sqrt[Pi/30]*u^9)/(166432289587200*b^3*E^u) - 
      (680172370693*K1^2*M^5*Sqrt[Pi/30]*u^9)/(505866564403200*b^3) - 
      (137334827420261*d^2*K1^2*M^5*Sqrt[Pi/30]*u^9)/(33640126532812800*
        b^3) + (109740048996307*d^4*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (3737791836979200*b^3) - (118309535620741*d^6*K1^2*M^5*Sqrt[Pi/30]*
        u^9)/(11213375510937600*b^3) - (157573048555501*d^8*K1^2*M^5*
        Sqrt[Pi/30]*u^9)/(5606687755468800*b^3) + 
      (38847405462667*d^10*K1^2*M^5*Sqrt[Pi/30]*u^9)/(33640126532812800*
        b^3) + (41413348563061*d^12*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (3737791836979200*b^3) + (4274011543727*d^14*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (1601910787276800*b^3) - (6945235751*d^16*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (56207396044800*b^3) - (45055096469*d^18*K1^2*M^5*Sqrt[Pi/30]*u^9)/
       (800955393638400*b^3) - (70476479201859581*K0*M^5*Sqrt[Pi/30]*u^10)/
       (57726457130306764800*b^3*E^u) - (222519136477177411*d^2*K0*M^5*
        Sqrt[Pi/30]*u^10)/(8246636732900966400*b^3*E^u) + 
      (2179601342593670441*d^4*K0*M^5*Sqrt[Pi/30]*u^10)/
       (57726457130306764800*b^3*E^u) - (54914342214031189*d^6*K0*M^5*
        Sqrt[Pi/30]*u^10)/(57726457130306764800*b^3*E^u) - 
      (94463948526270311*d^8*K0*M^5*Sqrt[Pi/30]*u^10)/
       (8246636732900966400*b^3*E^u) + (1810126551235801*d^10*K0*M^5*
        Sqrt[Pi/30]*u^10)/(149938849689108480*b^3*E^u) - 
      (91360852945007*d^12*K0*M^5*Sqrt[Pi/30]*u^10)/(19222929447321600*b^3*
        E^u) - (3691215905513*d^14*K0*M^5*Sqrt[Pi/30]*u^10)/
       (915377592729600*b^3*E^u) - (11702517061*d^16*K0*M^5*Sqrt[Pi/30]*u^10)/
       (26922870374400*b^3*E^u) - (14519382973637329*K1*M^5*Sqrt[Pi/30]*u^10)/
       (19242152376768921600*b^3*E^u) - (1446774933811213427*d^2*K1*M^5*
        Sqrt[Pi/30]*u^10)/(57726457130306764800*b^3*E^u) + 
      (187459444571360933*d^4*K1*M^5*Sqrt[Pi/30]*u^10)/
       (5247859739118796800*b^3*E^u) - (26873810818498663*d^6*K1*M^5*
        Sqrt[Pi/30]*u^10)/(11545291426061352960*b^3*E^u) - 
      (175326664000331*d^8*K1*M^5*Sqrt[Pi/30]*u^10)/(16265555686195200*b^3*
        E^u) + (2049361319018269*d^10*K1*M^5*Sqrt[Pi/30]*u^10)/
       (183258594064465920*b^3*E^u) - (105908428271*d^12*K1*M^5*Sqrt[Pi/30]*
        u^10)/(26153645506560*b^3*E^u) - (14692930619*d^14*K1*M^5*Sqrt[Pi/30]*
        u^10)/(4141980057600*b^3*E^u) - (25066071469*d^16*K1*M^5*Sqrt[Pi/30]*
        u^10)/(65384113766400*b^3*E^u) - (47050290601031*K0*K1*M^5*
        Sqrt[Pi/30]*u^10)/(33640126532812800*b^3) - 
      (30732832307293*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (2102507908300800*b^3) - (32898588031*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (1413450694656*b^3) + (129514790000069*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (4205015816601600*b^3) + (8039373702007*d^8*K0*K1*M^5*Sqrt[Pi/30]*
        u^10)/(169899628953600*b^3) - (3049725746723*d^10*K0*K1*M^5*
        Sqrt[Pi/30]*u^10)/(210250790830080*b^3) - 
      (22527436366993*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^10)/
       (1051253954150400*b^3) - (3026338248107*d^14*K0*K1*M^5*Sqrt[Pi/30]*
        u^10)/(841003163320320*b^3) + (162696245297*d^16*K0*K1*M^5*
        Sqrt[Pi/30]*u^10)/(287522448998400*b^3) + 
      (2719816031*d^18*K0*K1*M^5*Sqrt[Pi/30]*u^10)/(19467665817600*b^3) + 
      (13407646279400557*K0*M^5*Sqrt[Pi/30]*u^11)/(14431614282576691200*b^3*
        E^u) + (1940742759533111*d^2*K0*M^5*Sqrt[Pi/30]*u^11)/
       (450987946330521600*b^3*E^u) - (266351284144531*d^4*K0*M^5*Sqrt[Pi/30]*
        u^11)/(65598246738984960*b^3*E^u) - 
      (2020686976285561*d^6*K0*M^5*Sqrt[Pi/30]*u^11)/(601317261774028800*b^3*
        E^u) + (427578431248711*d^8*K0*M^5*Sqrt[Pi/30]*u^11)/
       (343609863870873600*b^3*E^u) - (18991933317871*d^10*K0*M^5*Sqrt[Pi/30]*
        u^11)/(9911822996275200*b^3*E^u) + 
      (25529431289*d^12*K0*M^5*Sqrt[Pi/30]*u^11)/(15603027148800*b^3*E^u) + 
      (143293867*d^14*K0*M^5*Sqrt[Pi/30]*u^11)/(129436876800*b^3*E^u) + 
      (152856461*d^16*K0*M^5*Sqrt[Pi/30]*u^11)/(1307682275328*b^3*E^u) - 
      (18503587591*K0^2*M^5*Sqrt[Pi/30]*u^11)/(700835969433600*b^3) + 
      (4246627531571*d^2*K0^2*M^5*Sqrt[Pi/30]*u^11)/(1529096660582400*b^3) + 
      (194078193317*d^4*K0^2*M^5*Sqrt[Pi/30]*u^11)/(28605549772800*b^3) - 
      (2081169129419*d^6*K0^2*M^5*Sqrt[Pi/30]*u^11)/(262813488537600*b^3) - 
      (14981645126519*d^8*K0^2*M^5*Sqrt[Pi/30]*u^11)/(1401671938867200*b^3) + 
      (34069580715133*d^10*K0^2*M^5*Sqrt[Pi/30]*u^11)/
       (8410031633203200*b^3) + (20479713863221*d^12*K0^2*M^5*Sqrt[Pi/30]*
        u^11)/(4205015816601600*b^3) + (990841221641*d^14*K0^2*M^5*
        Sqrt[Pi/30]*u^11)/(2102507908300800*b^3) - 
      (571766653*d^16*K0^2*M^5*Sqrt[Pi/30]*u^11)/(2076551020544*b^3) - 
      (255221793809*d^18*K0^2*M^5*Sqrt[Pi/30]*u^11)/(5606687755468800*b^3) + 
      (39176456200009*K1*M^5*Sqrt[Pi/30]*u^11)/(42074677208678400*b^3*E^u) + 
      (28802906990262287*d^2*K1*M^5*Sqrt[Pi/30]*u^11)/
       (7215807141288345600*b^3*E^u) - (452419260347741*d^4*K1*M^5*
        Sqrt[Pi/30]*u^11)/(111012417558282240*b^3*E^u) - 
      (21268374566134933*d^6*K1*M^5*Sqrt[Pi/30]*u^11)/
       (7215807141288345600*b^3*E^u) + (682766073480643*d^8*K1*M^5*
        Sqrt[Pi/30]*u^11)/(515414795806310400*b^3*E^u) - 
      (144550899566041*d^10*K1*M^5*Sqrt[Pi/30]*u^11)/(79294583970201600*b^3*
        E^u) + (3551711486047*d^12*K1*M^5*Sqrt[Pi/30]*u^11)/
       (2402866180915200*b^3*E^u) + (347788107581*d^14*K1*M^5*Sqrt[Pi/30]*
        u^11)/(343266597273600*b^3*E^u) + (1885100711*d^16*K1*M^5*Sqrt[Pi/30]*
        u^11)/(17603415244800*b^3*E^u) - (2914149196489*K1^2*M^5*Sqrt[Pi/30]*
        u^11)/(50460189799219200*b^3) + (2464861664389*d^2*K1^2*M^5*
        Sqrt[Pi/30]*u^11)/(1009203795984384*b^3) + 
      (34809665550577*d^4*K1^2*M^5*Sqrt[Pi/30]*u^11)/(6307523724902400*b^3) - 
      (4056891960467*d^6*K1^2*M^5*Sqrt[Pi/30]*u^11)/(600716545228800*b^3) - 
      (7863261528643*d^8*K1^2*M^5*Sqrt[Pi/30]*u^11)/(934447959244800*b^3) + 
      (6631835571287*d^10*K1^2*M^5*Sqrt[Pi/30]*u^11)/(2102507908300800*b^3) + 
      (12178289881649*d^12*K1^2*M^5*Sqrt[Pi/30]*u^11)/
       (3153761862451200*b^3) + (5816013314399*d^14*K1^2*M^5*Sqrt[Pi/30]*
        u^11)/(12615047449804800*b^3) - (9046668688429*d^16*K1^2*M^5*
        Sqrt[Pi/30]*u^11)/(50460189799219200*b^3) - 
      (274214598011*d^18*K1^2*M^5*Sqrt[Pi/30]*u^11)/(8410031633203200*b^3) + 
      (42356863421*K0*M^5*Sqrt[Pi/30]*u^12)/(18502069593047040*b^3*E^u) - 
      (17619818043907*d^2*K0*M^5*Sqrt[Pi/30]*u^12)/(27332602807910400*b^3*
        E^u) - (68005122173029*d^4*K0*M^5*Sqrt[Pi/30]*u^12)/
       (901975892661043200*b^3*E^u) + (157659283584503*d^6*K0*M^5*Sqrt[Pi/30]*
        u^12)/(180395178532208640*b^3*E^u) + 
      (56923193208083*d^8*K0*M^5*Sqrt[Pi/30]*u^12)/(257707397903155200*b^3*
        E^u) + (25629056700629*d^10*K0*M^5*Sqrt[Pi/30]*u^12)/
       (128853698951577600*b^3*E^u) - (20962072379*d^12*K0*M^5*Sqrt[Pi/30]*
        u^12)/(60071654522880*b^3*E^u) - (352859383*d^14*K0*M^5*Sqrt[Pi/30]*
        u^12)/(1716332986368*b^3*E^u) - (24071573*d^16*K0*M^5*Sqrt[Pi/30]*
        u^12)/(1121786265600*b^3*E^u) + (363139920797*K1*M^5*Sqrt[Pi/30]*
        u^12)/(103082959161262080*b^3*E^u) - 
      (2849659158341*d^2*K1*M^5*Sqrt[Pi/30]*u^12)/(4521182419353600*b^3*
        E^u) - (363515916047*d^4*K1*M^5*Sqrt[Pi/30]*u^12)/
       (8138128354836480*b^3*E^u) + (59168022576023*d^6*K1*M^5*Sqrt[Pi/30]*
        u^12)/(70283835791769600*b^3*E^u) + 
      (69461978270117*d^8*K1*M^5*Sqrt[Pi/30]*u^12)/(386561096854732800*b^3*
        E^u) + (147046878912443*d^10*K1*M^5*Sqrt[Pi/30]*u^12)/
       (773122193709465600*b^3*E^u) - (39241700573*d^12*K1*M^5*Sqrt[Pi/30]*
        u^12)/(120143309045760*b^3*E^u) - (5534440699*d^14*K1*M^5*Sqrt[Pi/30]*
        u^12)/(28605549772800*b^3*E^u) - (495289889*d^16*K1*M^5*Sqrt[Pi/30]*
        u^12)/(24519042662400*b^3*E^u) - (7379449061*K0*K1*M^5*Sqrt[Pi/30]*
        u^12)/(123676935782400*b^3) - (345926297021*d^2*K0*K1*M^5*Sqrt[Pi/30]*
        u^12)/(467223979622400*b^3) - (480457495069*d^4*K0*K1*M^5*Sqrt[Pi/30]*
        u^12)/(191137082572800*b^3) + (14807585425433*d^6*K0*K1*M^5*
        Sqrt[Pi/30]*u^12)/(6307523724902400*b^3) + 
      (1578511312643*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(331974932889600*b^3) - 
      (5967804418487*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^12)/
       (3153761862451200*b^3) - (2727799953859*d^12*K0*K1*M^5*Sqrt[Pi/30]*
        u^12)/(1261504744980480*b^3) + (94718331199*d^14*K0*K1*M^5*
        Sqrt[Pi/30]*u^12)/(6307523724902400*b^3) + 
      (699399648953*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(3153761862451200*b^3) + 
      (122163240457*d^18*K0*K1*M^5*Sqrt[Pi/30]*u^12)/(4205015816601600*b^3) + 
      (444342852181*K0*M^5*Sqrt[Pi/30]*u^13)/(180395178532208640*b^3*E^u) + 
      (8918144944909*d^2*K0*M^5*Sqrt[Pi/30]*u^13)/(300658630887014400*b^3*
        E^u) + (1926845101073*d^4*K0*M^5*Sqrt[Pi/30]*u^13)/
       (29735468988825600*b^3*E^u) - (175181430691643*d^6*K0*M^5*Sqrt[Pi/30]*
        u^13)/(2705927677983129600*b^3*E^u) - 
      (34364294732921*d^8*K0*M^5*Sqrt[Pi/30]*u^13)/(386561096854732800*b^3*
        E^u) - (8913790463*d^10*K0*M^5*Sqrt[Pi/30]*u^13)/
       (464058939801600*b^3*E^u) + (14275538929*d^12*K0*M^5*Sqrt[Pi/30]*u^13)/
       (300358272614400*b^3*E^u) + (31532179*d^14*K0*M^5*Sqrt[Pi/30]*u^13)/
       (1225952133120*b^3*E^u) + (3413*d^16*K0*M^5*Sqrt[Pi/30]*u^13)/
       (1277337600*b^3*E^u) - (3914709677*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (2293644990873600*b^3) + (1037032556969*d^2*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (25230094899609600*b^3) + (327314497*d^4*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (2574499479552*b^3) - (499496994949*d^6*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (3153761862451200*b^3) - (3764035752823*d^8*K0^2*M^5*Sqrt[Pi/30]*u^13)/
       (12615047449804800*b^3) + (2739776076617*d^10*K0^2*M^5*Sqrt[Pi/30]*
        u^13)/(12615047449804800*b^3) + (69153471703*d^12*K0^2*M^5*
        Sqrt[Pi/30]*u^13)/(394220232806400*b^3) - 
      (91517528477*d^14*K0^2*M^5*Sqrt[Pi/30]*u^13)/(1576880931225600*b^3) - 
      (202675934959*d^16*K0^2*M^5*Sqrt[Pi/30]*u^13)/(5046018979921920*b^3) - 
      (354611339*d^18*K0^2*M^5*Sqrt[Pi/30]*u^13)/(84949814476800*b^3) + 
      (444785360821*K1*M^5*Sqrt[Pi/30]*u^13)/(180395178532208640*b^3*E^u) + 
      (3739782040403*d^2*K1*M^5*Sqrt[Pi/30]*u^13)/(128853698951577600*b^3*
        E^u) + (169255310415137*d^4*K1*M^5*Sqrt[Pi/30]*u^13)/
       (2705927677983129600*b^3*E^u) - (174319328574257*d^6*K1*M^5*
        Sqrt[Pi/30]*u^13)/(2705927677983129600*b^3*E^u) - 
      (32667606069887*d^8*K1*M^5*Sqrt[Pi/30]*u^13)/(386561096854732800*b^3*
        E^u) - (6951061302637*d^10*K1*M^5*Sqrt[Pi/30]*u^13)/
       (386561096854732800*b^3*E^u) + (217359101*d^12*K1*M^5*Sqrt[Pi/30]*
        u^13)/(4767591628800*b^3*E^u) + (1060465387*d^14*K1*M^5*Sqrt[Pi/30]*
        u^13)/(42908324659200*b^3*E^u) + (4235999*d^16*K1*M^5*Sqrt[Pi/30]*
        u^13)/(1650320179200*b^3*E^u) - (148507976047*K1^2*M^5*Sqrt[Pi/30]*
        u^13)/(75690284698828800*b^3) + (616770376351*d^2*K1^2*M^5*
        Sqrt[Pi/30]*u^13)/(15138056939765760*b^3) - 
      (8968301101*d^6*K1^2*M^5*Sqrt[Pi/30]*u^13)/(64362486988800*b^3) - 
      (1197798870199*d^8*K1^2*M^5*Sqrt[Pi/30]*u^13)/(4205015816601600*b^3) + 
      (2245967995697*d^10*K1^2*M^5*Sqrt[Pi/30]*u^13)/(12615047449804800*
        b^3) + (63153700541*d^12*K1^2*M^5*Sqrt[Pi/30]*u^13)/
       (394220232806400*b^3) - (1878767441*d^14*K1^2*M^5*Sqrt[Pi/30]*u^13)/
       (45053740892160*b^3) - (23553658787*d^16*K1^2*M^5*Sqrt[Pi/30]*u^13)/
       (720859854274560*b^3) - (12616986709*d^18*K1^2*M^5*Sqrt[Pi/30]*u^13)/
       (3604299271372800*b^3) + (860441779*d^4*K1^2*M^5*Sqrt[(5*Pi)/6]*u^13)/
       (34404674863104*b^3) + (1340023*K0*M^5*Sqrt[Pi/30]*u^14)/
       (306794521313280*b^3*E^u) - (291525015863*d^2*K0*M^5*Sqrt[Pi/30]*u^14)/
       (225493973165260800*b^3*E^u) - (1042077636221*d^4*K0*M^5*Sqrt[Pi/30]*
        u^14)/(225493973165260800*b^3*E^u) + 
      (171714701*d^6*K0*M^5*Sqrt[Pi/30]*u^14)/(304310355148800*b^3*E^u) + 
      (291724639979*d^8*K0*M^5*Sqrt[Pi/30]*u^14)/(32213424737894400*b^3*
        E^u) + (6435753449*d^10*K0*M^5*Sqrt[Pi/30]*u^14)/
       (2477955749068800*b^3*E^u) - (300715253*d^12*K0*M^5*Sqrt[Pi/30]*u^14)/
       (75089568153600*b^3*E^u) - (22363169*d^14*K0*M^5*Sqrt[Pi/30]*u^14)/
       (10727081164800*b^3*E^u) - (1170373*d^16*K0*M^5*Sqrt[Pi/30]*u^14)/
       (5363540582400*b^3*E^u) + (10150667*K1*M^5*Sqrt[Pi/30]*u^14)/
       (2147561649192960*b^3*E^u) - (15218679947*d^2*K1*M^5*Sqrt[Pi/30]*u^14)/
       (11868103850803200*b^3*E^u) - (1023700713491*d^4*K1*M^5*Sqrt[Pi/30]*
        u^14)/(225493973165260800*b^3*E^u) + 
      (46094528717*d^6*K1*M^5*Sqrt[Pi/30]*u^14)/(75164657721753600*b^3*E^u) + 
      (25976518039*d^8*K1*M^5*Sqrt[Pi/30]*u^14)/(2928493157990400*b^3*E^u) + 
      (80548137827*d^10*K1*M^5*Sqrt[Pi/30]*u^14)/(32213424737894400*b^3*
        E^u) - (42026189*d^12*K1*M^5*Sqrt[Pi/30]*u^14)/
       (10727081164800*b^3*E^u) - (808837*d^14*K1*M^5*Sqrt[Pi/30]*u^14)/
       (397299302400*b^3*E^u) - (67189*d^16*K1*M^5*Sqrt[Pi/30]*u^14)/
       (315502387200*b^3*E^u) - (4681681469*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (9461285587353600*b^3) - (1813250689*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (2703224453529600*b^3) - (13599488629*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (4730642793676800*b^3) + (2404349179*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (58402997452800*b^3) + (2025920257*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (78844046561280*b^3) - (53535982151*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (630752372490240*b^3) - (3278743451*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (105125395415040*b^3) + (2086294207*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (58402997452800*b^3) + (1878762653*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (116805994905600*b^3) + (822984529*d^18*K0*K1*M^5*Sqrt[Pi/30]*u^14)/
       (573411247718400*b^3) + (35023*K0*M^5*Sqrt[Pi/30]*u^15)/
       (48808219299840*b^3*E^u) + (39848461*d^2*K0*M^5*Sqrt[Pi/30]*u^15)/
       (1879116443043840*b^3*E^u) + (309172433*d^4*K0*M^5*Sqrt[Pi/30]*u^15)/
       (1879116443043840*b^3*E^u) + (62698807*d^6*K0*M^5*Sqrt[Pi/30]*u^15)/
       (626372147681280*b^3*E^u) - (12594529*d^8*K0*M^5*Sqrt[Pi/30]*u^15)/
       (33555650768640*b^3*E^u) - (52984823*d^10*K0*M^5*Sqrt[Pi/30]*u^15)/
       (268445206149120*b^3*E^u) + (110213*d^12*K0*M^5*Sqrt[Pi/30]*u^15)/
       (625746401280*b^3*E^u) + (26641*d^14*K0*M^5*Sqrt[Pi/30]*u^15)/
       (268177029120*b^3*E^u) + (521*d^16*K0*M^5*Sqrt[Pi/30]*u^15)/
       (48759459840*b^3*E^u) - (284525977*K0^2*M^5*Sqrt[Pi/30]*u^15)/
       (18922571174707200*b^3) - (86107187*d^2*K0^2*M^5*Sqrt[Pi/30]*u^15)/
       (1113092422041600*b^3) - (1844705059*d^4*K0^2*M^5*Sqrt[Pi/30]*u^15)/
       (1182660698419200*b^3) - (14577791*d^6*K0^2*M^5*Sqrt[Pi/30]*u^15)/
       (3982022553600*b^3) + (496079539*d^8*K0^2*M^5*Sqrt[Pi/30]*u^15)/
       (286705623859200*b^3) + (1445177819*d^10*K0^2*M^5*Sqrt[Pi/30]*u^15)/
       (185515403673600*b^3) + (602789191*d^12*K0^2*M^5*Sqrt[Pi/30]*u^15)/
       (788440465612800*b^3) - (43613623*d^14*K0^2*M^5*Sqrt[Pi/30]*u^15)/
       (12129853317120*b^3) - (8048287063*d^16*K0^2*M^5*Sqrt[Pi/30]*u^15)/
       (6307523724902400*b^3) - (126461513*d^18*K0^2*M^5*Sqrt[Pi/30]*u^15)/
       (1261504744980480*b^3) + (35023*K1*M^5*Sqrt[Pi/30]*u^15)/
       (48808219299840*b^3*E^u) + (3961723*d^2*K1*M^5*Sqrt[Pi/30]*u^15)/
       (187911644304384*b^3*E^u) + (76811377*d^4*K1*M^5*Sqrt[Pi/30]*u^15)/
       (469779110760960*b^3*E^u) + (92699363*d^6*K1*M^5*Sqrt[Pi/30]*u^15)/
       (939558221521920*b^3*E^u) - (100062539*d^8*K1*M^5*Sqrt[Pi/30]*u^15)/
       (268445206149120*b^3*E^u) - (5229113*d^10*K1*M^5*Sqrt[Pi/30]*u^15)/
       (26844520614912*b^3*E^u) + (40993*d^12*K1*M^5*Sqrt[Pi/30]*u^15)/
       (234654900480*b^3*E^u) + (13183*d^14*K1*M^5*Sqrt[Pi/30]*u^15)/
       (134088514560*b^3*E^u) + (103*d^16*K1*M^5*Sqrt[Pi/30]*u^15)/
       (9751891968*b^3*E^u) - (293186461*K1^2*M^5*Sqrt[Pi/30]*u^15)/
       (18922571174707200*b^3) - (2857867*d^2*K1^2*M^5*Sqrt[Pi/30]*u^15)/
       (49149535518720*b^3) - (14362559*d^4*K1^2*M^5*Sqrt[Pi/30]*u^15)/
       (10374216652800*b^3) - (1930937761*d^6*K1^2*M^5*Sqrt[Pi/30]*u^15)/
       (591330349209600*b^3) + (1992802961*d^8*K1^2*M^5*Sqrt[Pi/30]*u^15)/
       (1351612226764800*b^3) + (21934051*d^10*K1^2*M^5*Sqrt[Pi/30]*u^15)/
       (3150611251200*b^3) + (7728449*d^12*K1^2*M^5*Sqrt[Pi/30]*u^15)/
       (10239486566400*b^3) - (49771391*d^14*K1^2*M^5*Sqrt[Pi/30]*u^15)/
       (15459616972800*b^3) - (7294630883*d^16*K1^2*M^5*Sqrt[Pi/30]*u^15)/
       (6307523724902400*b^3) - (115497937*d^18*K1^2*M^5*Sqrt[Pi/30]*u^15)/
       (1261504744980480*b^3) - (d^2*K0*M^5*Sqrt[Pi/30]*u^16)/
       (4063288320*b^3*E^u) - (d^6*K0*M^5*Sqrt[Pi/30]*u^16)/
       (348281856*b^3*E^u) + (d^8*K0*M^5*Sqrt[Pi/30]*u^16)/
       (193489920*b^3*E^u) + (d^10*K0*M^5*Sqrt[Pi/30]*u^16)/
       (193489920*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi/30]*u^16)/
       (348281856*b^3*E^u) - (d^16*K0*M^5*Sqrt[Pi/30]*u^16)/
       (4063288320*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/30]*u^16)/
       (4063288320*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi/30]*u^16)/
       (348281856*b^3*E^u) + (d^8*K1*M^5*Sqrt[Pi/30]*u^16)/
       (193489920*b^3*E^u) + (d^10*K1*M^5*Sqrt[Pi/30]*u^16)/
       (193489920*b^3*E^u) - (d^12*K1*M^5*Sqrt[Pi/30]*u^16)/
       (348281856*b^3*E^u) - (d^16*K1*M^5*Sqrt[Pi/30]*u^16)/
       (4063288320*b^3*E^u) - (69967*K0*K1*M^5*Sqrt[Pi/30]*u^16)/
       (78844046561280*b^3) + (185871871*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^16)/
       (4730642793676800*b^3) + (1400227*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^16)/
       (3864904243200*b^3) + (483485143*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^16)/
       (591330349209600*b^3) - (312114487*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^16)/
       (591330349209600*b^3) - (4051070717*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^16)/
       (2365321396838400*b^3) - (1320497*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^16)/
       (65703372134400*b^3) + (76642427*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^16)/
       (98555058201600*b^3) + (97256249*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^16)/
       (394220232806400*b^3) + (28262929*d^18*K0*K1*M^5*Sqrt[Pi/30]*u^16)/
       (1576880931225600*b^3) - (d^4*K0*M^5*Sqrt[(5*Pi)/6]*u^16)/
       (2437972992*b^3*E^u) - (d^14*K0*M^5*Sqrt[(5*Pi)/6]*u^16)/
       (2437972992*b^3*E^u) - (d^4*K1*M^5*Sqrt[(5*Pi)/6]*u^16)/
       (2437972992*b^3*E^u) - (d^14*K1*M^5*Sqrt[(5*Pi)/6]*u^16)/
       (2437972992*b^3*E^u) - (2633*K0^2*M^5*Sqrt[Pi/30]*u^17)/
       (94612855873536*b^3) - (2164429*d^2*K0^2*M^5*Sqrt[Pi/30]*u^17)/
       (2365321396838400*b^3) - (2054363*d^4*K0^2*M^5*Sqrt[Pi/30]*u^17)/
       (168951528345600*b^3) - (6649919*d^6*K0^2*M^5*Sqrt[Pi/30]*u^17)/
       (236532139683840*b^3) + (4757*d^8*K0^2*M^5*Sqrt[Pi/30]*u^17)/
       (284430182400*b^3) + (835661*d^10*K0^2*M^5*Sqrt[Pi/30]*u^17)/
       (14079294028800*b^3) + (4577*d^12*K0^2*M^5*Sqrt[Pi/30]*u^17)/
       (6257464012800*b^3) - (167953*d^14*K0^2*M^5*Sqrt[Pi/30]*u^17)/
       (6257464012800*b^3) - (921311*d^16*K0^2*M^5*Sqrt[Pi/30]*u^17)/
       (112634352230400*b^3) - (41*d^18*K0^2*M^5*Sqrt[Pi/30]*u^17)/
       (71513874432*b^3) - (7921*K1^2*M^5*Sqrt[Pi/30]*u^17)/
       (283838567620608*b^3) - (3131699*d^2*K1^2*M^5*Sqrt[Pi/30]*u^17)/
       (3547982095257600*b^3) - (41817289*d^4*K1^2*M^5*Sqrt[Pi/30]*u^17)/
       (3547982095257600*b^3) - (96252127*d^6*K1^2*M^5*Sqrt[Pi/30]*u^17)/
       (3547982095257600*b^3) + (2624021*d^8*K1^2*M^5*Sqrt[Pi/30]*u^17)/
       (161271913420800*b^3) + (203155951*d^10*K1^2*M^5*Sqrt[Pi/30]*u^17)/
       (3547982095257600*b^3) + (81619*d^12*K1^2*M^5*Sqrt[Pi/30]*u^17)/
       (131406744268800*b^3) - (3402559*d^14*K1^2*M^5*Sqrt[Pi/30]*u^17)/
       (131406744268800*b^3) - (3728077*d^16*K1^2*M^5*Sqrt[Pi/30]*u^17)/
       (473064279367680*b^3) - (27199*d^18*K1^2*M^5*Sqrt[Pi/30]*u^17)/
       (49277529100800*b^3) - (K0*K1*M^5*Sqrt[Pi/30]*u^18)/
       (6719663059200*b^3) + (7003*d^2*K0*K1*M^5*Sqrt[Pi/30]*u^18)/
       (107514608947200*b^3) + (8657*d^4*K0*K1*M^5*Sqrt[Pi/30]*u^18)/
       (11519422387200*b^3) + (160049*d^6*K0*K1*M^5*Sqrt[Pi/30]*u^18)/
       (80635956710400*b^3) - (73519*d^8*K0*K1*M^5*Sqrt[Pi/30]*u^18)/
       (80635956710400*b^3) - (25199*d^10*K0*K1*M^5*Sqrt[Pi/30]*u^18)/
       (5973033830400*b^3) - (31*d^12*K0*K1*M^5*Sqrt[Pi/30]*u^18)/
       (137839242240*b^3) + (5699*d^14*K0*K1*M^5*Sqrt[Pi/30]*u^18)/
       (2986516915200*b^3) + (953*d^16*K0*K1*M^5*Sqrt[Pi/30]*u^18)/
       (1581097190400*b^3) + (103*d^18*K0*K1*M^5*Sqrt[Pi/30]*u^18)/
       (2389213532160*b^3) - (K0^2*M^5*Sqrt[Pi/30]*u^19)/
       (161271913420800*b^3) - (11*d^2*K0^2*M^5*Sqrt[Pi/30]*u^19)/
       (32254382684160*b^3) - (67*d^4*K0^2*M^5*Sqrt[Pi/30]*u^19)/
       (13439326118400*b^3) - (37*d^6*K0^2*M^5*Sqrt[Pi/30]*u^19)/
       (2687865223680*b^3) + (107*d^8*K0^2*M^5*Sqrt[Pi/30]*u^19)/
       (26878652236800*b^3) + (11*d^10*K0^2*M^5*Sqrt[Pi/30]*u^19)/
       (364868582400*b^3) + (d^12*K0^2*M^5*Sqrt[Pi/30]*u^19)/
       (235777651200*b^3) - (d^14*K0^2*M^5*Sqrt[Pi/30]*u^19)/
       (71107545600*b^3) - (37*d^16*K0^2*M^5*Sqrt[Pi/30]*u^19)/
       (7679614924800*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/30]*u^19)/
       (2559871641600*b^3) - (K1^2*M^5*Sqrt[Pi/30]*u^19)/
       (161271913420800*b^3) - (11*d^2*K1^2*M^5*Sqrt[Pi/30]*u^19)/
       (32254382684160*b^3) - (67*d^4*K1^2*M^5*Sqrt[Pi/30]*u^19)/
       (13439326118400*b^3) - (37*d^6*K1^2*M^5*Sqrt[Pi/30]*u^19)/
       (2687865223680*b^3) + (107*d^8*K1^2*M^5*Sqrt[Pi/30]*u^19)/
       (26878652236800*b^3) + (11*d^10*K1^2*M^5*Sqrt[Pi/30]*u^19)/
       (364868582400*b^3) + (d^12*K1^2*M^5*Sqrt[Pi/30]*u^19)/
       (235777651200*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/30]*u^19)/
       (71107545600*b^3) - (37*d^16*K1^2*M^5*Sqrt[Pi/30]*u^19)/
       (7679614924800*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/30]*u^19)/
       (2559871641600*b^3))/Pi}, -2, 13, 1]}, 3, 5, 1]


==> anc/spectrum_3_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/20*I)*d*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      ((I/10)*d^3*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 - 
      ((I/20)*d^5*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 - 
      ((I/15)*d*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((2*I)/15)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      ((I/15)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((13*I)/160)*d*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/b^2 + 
      (((13*I)/80)*d^3*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/b^2 - 
      (((13*I)/160)*d^5*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/b^2 - 
      (((271*I)/480)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((271*I)/240)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - 
      (((271*I)/480)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - 
      ((I/24)*d*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/b^2 + 
      ((I/12)*d^3*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/b^2 - 
      ((I/24)*d^5*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/b^2 + 
      ((I/60)*d*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - ((I/30)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[21*Pi]) + ((I/60)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((53*I)/120)*d*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((53*I)/60)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((53*I)/120)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      ((I/3)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((2*I)/3)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      ((I/3)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]))/Pi, 0, 
    ((((3*I)/880)*d^7*K1^2*M^4*Sqrt[21/Pi]*u^2)/b^2 + 
      (((17*I)/66)*d*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((82*I)/165)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((73*I)/330)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      ((I/55)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((2939*I)/2640)*d*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((6067*I)/2640)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((3317*I)/2640)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((197*I)/480)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((15493*I)/15840)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - 
      (((11483*I)/15840)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((2491*I)/15840)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((23*I)/14080)*d*K1^2*M^4*Sqrt[3/(7*Pi)]*u^4)/b^2 + 
      ((I/240)*d^5*K1^2*M^4*Sqrt[7/(3*Pi)]*u^4)/b^2 - 
      (((619*I)/5280)*d*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((4481*I)/15840)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((3391*I)/15840)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((767*I)/15840)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((29923*I)/126720)*d*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((331*I)/880)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((839*I)/7920)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((53*I)/24640)*d^7*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^5)/b^2 + 
      (((481*I)/1980)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      (((3217*I)/7920)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((331*I)/3960)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((16237*I)/221760)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      ((I/4320)*d*K0^2*M^4*Sqrt[7/(3*Pi)]*u^6)/b^2 - 
      (((29*I)/1584)*d^3*K0^2*M^4*Sqrt[7/(3*Pi)]*u^6)/b^2 - 
      (((7*I)/1440)*d^5*K0^2*M^4*Sqrt[7/(3*Pi)]*u^6)/b^2 - 
      ((I/11880)*d*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/b^2 + 
      (((7*I)/47520)*d^3*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/b^2 - 
      (((13*I)/3960)*d^5*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/b^2 + 
      (((3403*I)/47520)*d*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((373*I)/5280)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((29*I)/1584)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((431*I)/5940)*d*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((6199*I)/47520)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((29*I)/440)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((23*I)/1584)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      ((I/396)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      ((I/396)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((5*I)/396)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      ((I/132)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]))/Pi, 0, 
    ((((-173*I)/139392)*d*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      (((45557*I)/1510080)*d*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      (((73*I)/45760)*d^9*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 - 
      (((1899173*I)/9060480)*d*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((12179*I)/34320)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((367*I)/6864)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((223*I)/2640)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((47*I)/34320)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((344611*I)/503360)*d*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((10385*I)/9152)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((7669*I)/9152)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((22721*I)/137280)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((445*I)/9152)*d*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/b^2 + 
      (((2381*I)/823680)*d^9*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^3)/b^2 + 
      (((19433*I)/91520)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((27323*I)/823680)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - 
      (((98737*I)/823680)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - 
      (((5207*I)/823680)*d^7*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/b^2 + 
      (((757*I)/823680)*d^9*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/b^2 + 
      (((6863*I)/27456)*d*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((145877*I)/274560)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((262891*I)/823680)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((12907*I)/102960)*d*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((323437*I)/823680)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((347117*I)/823680)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((45649*I)/274560)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((3337*I)/274560)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((2089*I)/68640)*d*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^5)/b^2 - 
      (((41843*I)/82368)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((31855*I)/82368)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      (((41857*I)/411840)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((41*I)/4160)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((5*I)/572)*d^5*K1^2*M^4*Sqrt[3/(7*Pi)]*u^6)/b^2 - 
      (((2173*I)/1006720)*d^3*K0^2*M^4*Sqrt[7/(3*Pi)]*u^6)/b^2 + 
      (((7*I)/25344)*d^9*K0^2*M^4*Sqrt[7/(3*Pi)]*u^6)/b^2 + 
      (((173039*I)/72483840)*d*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/b^2 + 
      (((379*I)/1647360)*d^9*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/b^2 - 
      (((58441*I)/1647360)*d*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((4853*I)/100672)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((8683*I)/205920)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((2291*I)/54912)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((13620367*I)/217451520)*d*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((239*I)/4224)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((95111*I)/2471040)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((3761*I)/1235520)*d*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^7)/b^2 + 
      (((173*I)/3744)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      (((3023*I)/102960)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((659*I)/123552)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      (((359*I)/411840)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      (((493*I)/203860800)*d*K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 - 
      (((931*I)/7840800)*d^3*K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 + 
      (((1271*I)/6370650)*d^5*K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 - 
      (((307*I)/9266400)*d^7*K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 - 
      (((3073*I)/67953600)*d^9*K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 + 
      (((167*I)/203860800)*d*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 - 
      (((11443*I)/101930400)*d^3*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 + 
      (((2377*I)/12741300)*d^5*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 - 
      (((367*I)/9266400)*d^7*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 - 
      (((2413*I)/67953600)*d^9*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 + 
      (((3071*I)/7840800)*d*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((5981*I)/3920400)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((7421*I)/1960200)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((509*I)/356400)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((1151*I)/2613600)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((3071*I)/7840800)*d*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((5981*I)/3920400)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((7421*I)/1960200)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((509*I)/356400)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((1151*I)/2613600)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      ((I/154440)*d*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/b^2 + 
      ((I/77220)*d^3*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/b^2 - 
      ((I/38610)*d^5*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/b^2 - 
      ((I/77220)*d^7*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/b^2 + 
      ((I/51480)*d^9*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/b^2)/Pi, 0, 
    ((((-493*I)/4576)*d^5*K0^2*M^4*Sqrt[3/(7*Pi)]*u^2)/b^2 - 
      (((5*I)/2288)*d^9*K0^2*M^4*Sqrt[3/(7*Pi)]*u^2)/b^2 + 
      (((37*I)/2080)*d^7*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      (((34387*I)/549120)*d*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      (((3*I)/36608)*d^11*K1^2*M^4*Sqrt[21/Pi]*u^2)/b^2 - 
      (((6421*I)/68640)*d*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((233*I)/780)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      ((I/13728)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((37189*I)/42240)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((32293*I)/68640)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((1763*I)/34320)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((3889*I)/183040)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((5*I)/5632)*d^11*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/b^2 + 
      (((11183791*I)/16473600)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - 
      (((1374599*I)/1267200)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((5251*I)/39600)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((113731*I)/411840)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - 
      (((18307*I)/3294720)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((3*I)/73216)*d^11*K0^2*M^4*Sqrt[21/Pi]*u^4)/b^2 + 
      (((30661*I)/115200)*d*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((709061*I)/1497600)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((9433*I)/64350)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((5227*I)/82368)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((2371*I)/658944)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((664133*I)/1900800)*d*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((888071*I)/1647360)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((277*I)/17600)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((90109*I)/475200)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((28163*I)/1647360)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((2347*I)/1647360)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((29789*I)/549120)*d^3*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^5)/b^2 + 
      (((169999*I)/24710400)*d^7*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^5)/b^2 - 
      (((199603*I)/1123200)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      (((1957489*I)/8236800)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      (((2063*I)/149760)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((17*I)/13728)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      (((5182987*I)/98841600)*d*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((745853*I)/10982400)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((113837*I)/16473600)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((386161*I)/49420800)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((96013*I)/6589440)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      ((I/506880)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((30977*I)/732160)*d*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((8713457*I)/98841600)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((934279*I)/16473600)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((906491*I)/49420800)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((150659*I)/19768320)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((577*I)/3953664)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((8467*I)/1900800)*d*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^7)/b^2 + 
      (((394483*I)/24710400)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      (((1328021*I)/12355200)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((528301*I)/12355200)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((84901*I)/4942080)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((181*I)/449280)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((1511*I)/12355200)*d^7*K0^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 - 
      (((139*I)/247104)*d*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((16771*I)/2246400)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((2269*I)/193050)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((5309*I)/1235520)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((281*I)/988416)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((5969*I)/12355200)*d*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((171709*I)/24710400)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((23281*I)/2059200)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      ((I/74880)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((205*I)/54912)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((761*I)/4942080)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((2090927*I)/79505712000)*d*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/b^2 - 
      (((5033089*I)/26501904000)*d^3*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/b^2 + 
      (((12154409*I)/26501904000)*d^5*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/b^2 + 
      (((211*I)/1235520)*d^9*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^9)/b^2 - 
      (((15973*I)/65436800)*d^7*K0*K1*M^4*Sqrt[21/Pi]*u^9)/b^2 + 
      (((28343039*I)/79505712000)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + 
      (((64189123*I)/26501904000)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) - 
      (((109662563*I)/26501904000)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + 
      (((5836331*I)/1766793600)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + 
      (((179*I)/617760)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) - 
      (((41*I)/26769600)*d*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 + 
      (((1687*I)/120463200)*d^7*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 - 
      (((41*I)/5353920)*d^9*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 - 
      ((I/205920)*d^11*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 - 
      (((181*I)/160617600)*d*K1^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 - 
      ((I/259200)*d^3*K1^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 + 
      (((701*I)/240926400)*d^5*K1^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 + 
      (((1531*I)/120463200)*d^7*K1^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 - 
      (((181*I)/32123520)*d^9*K1^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 - 
      (((41*I)/32123520)*d^11*K1^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 - 
      (((103*I)/26769600)*d*K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((19*I)/280800)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) + 
      (((59*I)/1544400)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) + 
      (((1273*I)/24092640)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((103*I)/5353920)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((323*I)/53539200)*d*K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((1291*I)/37065600)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) + 
      (((3361*I)/240926400)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) + 
      (((1273*I)/24092640)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((323*I)/10707840)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((701*I)/32123520)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      ((I/386100)*d^7*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^11)/b^2 + 
      ((I/772200)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[21*Pi]) + 
      ((I/85800)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[21*Pi]) - 
      ((I/128700)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[21*Pi]) + 
      ((I/154440)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[21*Pi]) + 
      ((I/154440)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[21*Pi]))/Pi, 0, 
    (((-1/1867008*I)*d^13*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 - 
      (((1362372203*I)/35241643008)*d*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      (((497*I)/12446720)*d^13*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      (((17167*I)/622336)*d^3*K1^2*M^4*Sqrt[21/Pi]*u^2)/b^2 + 
      (((213229*I)/2333760)*d*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((358273*I)/1555840)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((915193*I)/4667520)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((125309*I)/1867008)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((95869*I)/9335040)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((2953*I)/9335040)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((10313171441*I)/176208215040)*d*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((198959*I)/1098240)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((2088329*I)/37340160)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((45469*I)/2872320)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((5477*I)/2196480)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((4007*I)/74680320)*d^13*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^3)/b^2 - 
      (((1645363807*I)/3920716800)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((1035150119*I)/1960358400)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((7096577*I)/33510400)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - 
      (((73502063*I)/224040960)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((8218381*I)/1120204800)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((77453*I)/373401600)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((1303*I)/74680320)*d^13*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/b^2 - 
      (((693573011*I)/3920716800)*d*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((510150037*I)/1960358400)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((13072559*I)/1306905600)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((20870191*I)/224040960)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((1159*I)/86169600)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((108811*I)/373401600)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((1514601617*I)/3675672000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((33615027689*I)/58810752000)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((883600777*I)/8401536000)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((10902905333*I)/39207168000)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((82995427*I)/5601024000)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((214937*I)/134424576)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((590497*I)/3360614400)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((7018462441*I)/29405376000)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((9854755567*I)/29405376000)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((100110853*I)/2100384000)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      (((131373367*I)/891072000)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((857741*I)/175032000)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      (((36749*I)/21003840)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((137833*I)/840153600)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((2051*I)/3360614400)*d^13*K1^2*M^4*Sqrt[7/(3*Pi)]*u^6)/b^2 + 
      (((8560412803*I)/235243008000)*d*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((1572646093*I)/33606144000)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((1209530009*I)/58810752000)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((1235342203*I)/39207168000)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((42822151*I)/11202048000)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((1684157*I)/395366400)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((328787*I)/3360614400)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((1938987571*I)/47048601600)*d*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((173738707*I)/2767564800)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((506449813*I)/58810752000)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((9251131*I)/1867008000)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((312684761*I)/33606144000)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((979009*I)/746803200)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((27283877*I)/2178176000)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      (((492860353*I)/58810752000)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((23805799*I)/1960358400)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      (((1188416041*I)/29405376000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((131055773*I)/8401536000)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((1255411*I)/152755200)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((14389*I)/46675200)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      (((17767*I)/896163840)*d^13*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 - 
      (((54675337*I)/14702688000)*d*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((349677397*I)/29405376000)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((5430457*I)/288288000)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((124601657*I)/14702688000)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((5287091*I)/700128000)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((38531*I)/9884160)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((1067*I)/4243200)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((55106567*I)/17425408000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((2082946081*I)/235243008000)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((301196501*I)/18819440640)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((44835083*I)/10692864000)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((118931591*I)/22404096000)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((18371851*I)/6721228800)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((56291*I)/48384000)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + 
      (((1153646917*I)/176432256000)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) - 
      (((293359069*I)/50409216000)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) - 
      (((836112337*I)/88216128000)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + 
      (((237249767*I)/50409216000)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + 
      (((13232207*I)/5040921600)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + 
      (((106441*I)/403273728)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + 
      (((1978096739*I)/528624645120000)*d*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 - 
      (((1569041*I)/50409216000)*d^9*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 - 
      (((73987*I)/10081843200)*d^13*K0^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 - 
      (((19597*I)/622336000)*d^9*K1^2*M^4*Sqrt[7/(3*Pi)]*u^10)/b^2 - 
      (((318517043431*I)/3700372515840000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((93610459*I)/176432256000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) + (((1852231*I)/14114580480)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) + (((13828141*I)/12602304000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((169003*I)/458265600)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((344597*I)/6415718400)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((1900163*I)/3920716800)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) + (((17379889*I)/117621504000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) + (((50893*I)/52416000)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((35569*I)/112020480)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((427457*I)/10081843200)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) + (((2723*I)/1008184320)*d^13*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^11)/b^2 + (((2224571*I)/176432256000)*d*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21*Pi]) + (((649163*I)/6785856000)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21*Pi]) + (((6158773*I)/176432256000)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21*Pi]) - (((11563271*I)/44108064000)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21*Pi]) - (((181469*I)/25204608000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21*Pi]) + (((270373*I)/2520460800)*d^11*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21*Pi]) + (((31*I)/2800512000)*d*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 + (((16657*I)/327659904000)*d^5*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 - (((10331*I)/40957488000)*d^7*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 + (((997*I)/8191497600)*d^11*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 + (((31*I)/560102400)*d^13*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 + (((7*I)/560102400)*d*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 + (((23053*I)/327659904000)*d^5*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 - (((12593*I)/40957488000)*d^7*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 + (((149*I)/1023937200)*d^11*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 + (((7*I)/112020480)*d^13*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 - (((1433*I)/4009824000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((350989*I)/88216128000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((229573*I)/95567472000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) + (((6794591*I)/573404832000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) + (((56659*I)/25204608000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((63797*I)/10921996800)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((449*I)/315057600)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((1433*I)/4009824000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((340993*I)/88216128000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((229573*I)/95567472000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) + (((6794591*I)/573404832000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) + (((54391*I)/25204608000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((63797*I)/10921996800)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((449*I)/315057600)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) + ((I/350064000)*d*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/
       b^2 + ((I/30888000)*d^3*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/b^2 + 
      (((41*I)/1050192000)*d^5*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/b^2 - 
      (((29*I)/262548000)*d^7*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/b^2 - 
      ((I/38896000)*d^9*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/b^2 + 
      ((I/21003840)*d^11*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/b^2 + 
      ((I/70012800)*d^13*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/b^2)/Pi, 0, 
    ((((59*I)/10749440)*d^13*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 - 
      ((I/2687360)*d^15*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      (((3883949*I)/109148160)*d*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 - 
      (((3589*I)/7276544)*d^11*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      (((111251*I)/2837852160)*d^13*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      (((2149*I)/945950720)*d^15*K1^2*M^4*Sqrt[21/Pi]*u^2)/b^2 - 
      (((4043009*I)/59121920)*d*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((869131*I)/5912192)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((16736561*I)/177365760)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((697877*I)/32248320)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((2223317*I)/354731520)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((117281*I)/354731520)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((3363539*I)/8599552)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((15965615*I)/567570432)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((334898293*I)/2837852160)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((275339*I)/283785216)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((310173*I)/278220800)*d^11*K0*K1*M^4*Sqrt[3/(7*Pi)]*u^3)/b^2 - 
      (((18291451*I)/8513556480)*d^9*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^3)/b^2 + 
      (((614299*I)/28378521600)*d^13*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^3)/b^2 + 
      (((45497*I)/5675704320)*d^15*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^3)/b^2 + 
      (((1217116051*I)/4584222720)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - 
      (((76429991899*I)/297974476800)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - 
      (((60499926547*I)/198649651200)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((26709559607*I)/85135564800)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - 
      (((21691*I)/9459507200)*d^13*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/b^2 + 
      (((79*I)/30351360)*d^15*K0^2*M^4*Sqrt[7/(3*Pi)]*u^4)/b^2 - 
      (((8949307*I)/638516736000)*d^13*K1^2*M^4*Sqrt[7/(3*Pi)]*u^4)/b^2 + 
      (((390431059*I)/3505582080)*d*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((38870882807*I)/297974476800)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((15321832871*I)/198649651200)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((8425112251*I)/85135564800)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((13460897*I)/8513556480)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((16686457*I)/14189260800)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((156497293207*I)/446961715200)*d*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((306429561587*I)/744936192000)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((157184534149*I)/638516736000)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((208099980247*I)/638516736000)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((10414969247*I)/558702144000)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((3818569*I)/19953648000)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((14175047*I)/638516736000)*d^15*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((4682083*I)/159629184000)*d^13*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^5)/b^2 + 
      (((60013731623*I)/223480857600)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      (((28278398843*I)/82770688000)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      (((30319284817*I)/235243008000)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((66543273551*I)/319258368000)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      (((28967896381*I)/4469617152000)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((143493863*I)/638516736000)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((14373497*I)/638516736000)*d^15*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((2998974733*I)/178784686080)*d*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((27010690411*I)/1489872384000)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((36227485499*I)/8939234304000)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((5669897839*I)/1277033472000)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((37689712241*I)/4469617152000)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((1674018497*I)/638516736000)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((1481789447*I)/1277033472000)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((58711589*I)/1277033472000)*d^15*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((38683443569*I)/4469617152000)*d*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((50231577397*I)/4469617152000)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((10302057781*I)/2979744768000)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((71071680803*I)/8939234304000)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((18204182903*I)/4469617152000)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((27678271*I)/11609395200)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((277796803*I)/1277033472000)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((4080721*I)/1277033472000)*d^15*K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + 
      (((43382327*I)/106419456000)*d^13*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^7)/b^2 - 
      (((246195973*I)/13069056000)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      (((2180823679*I)/2234808576000)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((8199363661*I)/203164416000)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((10217657843*I)/2234808576000)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      (((21600694831*I)/744936192000)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((94641439*I)/106419456000)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((256549*I)/1867008000)*d^15*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((395876311*I)/567570432000)*d^9*K1^2*M^4*Sqrt[7/(3*Pi)]*u^8)/b^2 + 
      (((518467129*I)/1117404288000)*d*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((67177493*I)/34918884000)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((56323570073*I)/4469617152000)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((14227278449*I)/1489872384000)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((436503259*I)/67721472000)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((390708223*I)/106419456000)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((140111743*I)/70946304000)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((1511987*I)/11202048000)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((1618434479*I)/1881944064000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((5795207717*I)/1650320179200)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((1293377453897*I)/107270811648000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[21*Pi]) + (((622658954509*I)/107270811648000)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[21*Pi]) - (((8876084117*I)/5108133888000)*d^11*K1^2*
        M^4*u^8)/(b^2*Sqrt[21*Pi]) - (((554426237*I)/464375808000)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[21*Pi]) - (((6998039*I)/100159488000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[21*Pi]) + (((2718171949*I)/4469617152000)*d*K0*K1*
        M^4*u^9)/(b^2*Sqrt[21*Pi]) + (((2005985479*I)/383110041600)*d^3*K0*K1*
        M^4*u^9)/(b^2*Sqrt[21*Pi]) - (((298382869*I)/788755968000)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[21*Pi]) - (((115592666807*I)/13408851456000)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) - (((2428776313*I)/705729024000)*d^9*
        K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + (((8787097961*I)/1915550208000)*
        d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + 
      (((186582917*I)/100818432000)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + 
      (((303243461*I)/1915550208000)*d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) - 
      (((4674454633*I)/35756937216000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((107063097833*I)/107270811648000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((13561174097*I)/35756937216000)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[21*Pi]) + (((84650816429*I)/35756937216000)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[21*Pi]) + (((59430619751*I)/107270811648000)*d^9*
        K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - (((117680105*I)/122595213312)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - (((1262906483*I)/3064880332800)*
        d^13*K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((7464313*I)/180287078400)*d^15*K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((1814396489*I)/15324401664000)*d*K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((17794154447*I)/21454162329600)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((2563408409*I)/9751891968000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) + (((2810737219*I)/1430277488640)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) + (((40857016307*I)/107270811648000)*d^9*K1^2*M^4*
        u^10)/(b^2*Sqrt[21*Pi]) - (((919711939*I)/1178800128000)*d^11*K1^2*
        M^4*u^10)/(b^2*Sqrt[21*Pi]) - (((1651767517*I)/5108133888000)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - (((162493489*I)/5108133888000)*
        d^15*K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) + 
      (((5368067*I)/98233344000)*d^11*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^11)/b^2 + 
      (((702491957*I)/26817702912000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[21*Pi]) + 
      (((863137517*I)/2437972992000)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[21*Pi]) + 
      (((2300277887*I)/8939234304000)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[21*Pi]) - 
      (((2536581049*I)/2979744768000)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[21*Pi]) - 
      (((10250762569*I)/26817702912000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[21*Pi]) + (((737680753*I)/3831100416000)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21*Pi]) + (((26667257*I)/1277033472000)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[21*Pi]) - (((14896473731*I)/99060763456512000)*d*
        K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/b^2 - 
      (((9128893700203*I)/7264455986810880000)*d^3*K0^2*M^4*Sqrt[7/(3*Pi)]*
        u^12)/b^2 - (((2867056597181*I)/854641880801280000)*d^5*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 + (((13298392611367*I)/5448341990108160000)*
        d^7*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/b^2 + 
      (((97388535107*I)/42732094040064000)*d^9*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/
       b^2 - (((38169134959*I)/13452696271872000)*d^11*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 - (((391761671129*I)/181611399670272000)*
        d^13*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/b^2 + 
      (((3976851017*I)/670565168013312000)*d^15*K0^2*M^4*Sqrt[7/(3*Pi)]*u^12)/
       b^2 - (((1787778290567*I)/8717347184173056000)*d*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 - (((13393661480413*I)/3632227993405440000)*
        d^5*K1^2*M^4*Sqrt[7/(3*Pi)]*u^12)/b^2 + 
      (((79169595967081*I)/43586735920865280000)*d^7*K1^2*M^4*Sqrt[7/(3*Pi)]*
        u^12)/b^2 - (((131093*I)/57466506240)*d^13*K1^2*M^4*Sqrt[7/(3*Pi)]*
        u^12)/b^2 + (((14771134681*I)/4358673592086528000)*d^15*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 - (((82322052119*I)/138685068839116800)*d*
        K0^2*M^4*u^12)/(b^2*Sqrt[21*Pi]) - 
      (((511464670534973*I)/50851191907676160000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((28660517342851*I)/5982493165608960000)*d^5*K0^2*
        M^4*u^12)/(b^2*Sqrt[21*Pi]) + 
      (((1331338845760487*I)/38138393930757120000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) + (((8007312108073*I)/299124658280448000)*d^9*K0^2*
        M^4*u^12)/(b^2*Sqrt[21*Pi]) - (((255245722819*I)/40358088815616000)*
        d^11*K0^2*M^4*u^12)/(b^2*Sqrt[21*Pi]) - 
      (((120431878153*I)/45402849917568000)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((1371549869519*I)/670565168013312000)*d^15*K0^2*
        M^4*u^12)/(b^2*Sqrt[21*Pi]) - 
      (((8261393505769*I)/61021430289211392000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((3499753*I)/201132771840)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) + (((974861272639*I)/8475198651279360000)*d^5*K1^2*
        M^4*u^12)/(b^2*Sqrt[21*Pi]) + 
      (((10906703937607271*I)/305107151446056960000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) + (((14178869*I)/372468096000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((1923401*I)/79814592000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((7922546468527*I)/4358673592086528000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[21*Pi]) - (((478447*I)/293079181824000)*d*K0*K1*
        M^4*Sqrt[7/(3*Pi)]*u^13)/b^2 - (((81161*I)/4960975734000)*d^3*K0*K1*
        M^4*Sqrt[7/(3*Pi)]*u^13)/b^2 - (((26282393*I)/56444879462400)*d^5*K0*
        K1*M^4*Sqrt[7/(3*Pi)]*u^13)/b^2 - (((14191*I)/87070464000)*d^11*K0*K1*
        M^4*Sqrt[7/(3*Pi)]*u^13)/b^2 - (((472895507*I)/1905014681856000)*d^13*
        K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/b^2 - 
      (((217861*I)/14007460896000)*d^15*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^13)/b^2 + 
      (((340341787*I)/2051554272768000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[21*Pi]) + 
      (((1247063773*I)/404094023424000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[21*Pi]) + (((152523671941*I)/17780137030656000)*d^5*K0*K1*
        M^4*u^13)/(b^2*Sqrt[21*Pi]) - (((1940629*I)/268177029120)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[21*Pi]) - (((3574169*I)/372468096000)*d^9*K0*K1*
        M^4*u^13)/(b^2*Sqrt[21*Pi]) + (((113*I)/20866560)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[21*Pi]) + (((10318984757*I)/1905014681856000)*d^13*K0*
        K1*M^4*u^13)/(b^2*Sqrt[21*Pi]) + (((60808919*I)/112059687168000)*d^15*
        K0*K1*M^4*u^13)/(b^2*Sqrt[21*Pi]) - 
      (((947*I)/16282176768000)*d*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((683*I)/626237568000)*d^3*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((5671*I)/191555020800)*d^5*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 + 
      (((1409*I)/4884653030400)*d^7*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 + 
      (((20411*I)/651287070720)*d^9*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((4333*I)/319258368000)*d^11*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((1597*I)/84509568000)*d^13*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((1291*I)/478887552000)*d^15*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((947*I)/16282176768000)*d*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((683*I)/626237568000)*d^3*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((383*I)/15962918400)*d^5*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 + 
      (((29*I)/49339929600)*d^7*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 + 
      (((19813*I)/478887552000)*d^9*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((13859*I)/957775104000)*d^11*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((961*I)/59860944000)*d^13*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((149*I)/73675008000)*d^15*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((4351*I)/1199739340800)*d*K0^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) - 
      (((93631*I)/1636008192000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) + 
      (((43*I)/1209821184)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) + 
      (((285167*I)/1636008192000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) + 
      (((156469*I)/1999565568000)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) - 
      (((43*I)/5040921600)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) + 
      (((43*I)/2520460800)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) + 
      (((43*I)/10081843200)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) - 
      (((1289*I)/361826150400)*d*K1^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) - 
      (((302843*I)/5427392256000)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) + 
      (((919691*I)/5427392256000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) + 
      (((43*I)/71833132800)*d^7*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/b^2 - 
      (((43*I)/23944377600)*d^9*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/b^2 + 
      (((43*I)/47888755200)*d^11*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/b^2 + 
      (((43*I)/143666265600)*d^13*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/b^2 + 
      (((43*I)/335221286400)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[21*Pi]) + 
      (((2881*I)/1005663859200)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[21*Pi]) + 
      (((43*I)/5746650624)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[21*Pi]) - 
      (((9761*I)/1005663859200)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[21*Pi]) - 
      (((43*I)/12415603200)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[21*Pi]) - 
      (((43*I)/23944377600)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[21*Pi]) + 
      (((43*I)/11972188800)*d^13*K0*K1*M^4*u^15)/(b^2*Sqrt[21*Pi]) + 
      (((43*I)/47888755200)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[21*Pi]))/Pi, 0, 
    ((((448609474123*I)/26729540304896)*d*K0^2*M^4*Sqrt[3/(7*Pi)]*u^2)/b^2 + 
      (((1595069976223*I)/180728141834240)*d^3*K1^2*M^4*Sqrt[3/(7*Pi)]*u^2)/
       b^2 + (((30531*I)/3783802880)*d^15*K1^2*M^4*Sqrt[3/(7*Pi)]*u^2)/b^2 + 
      (((110443*I)/2837852160)*d^11*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      (((2663*I)/945950720)*d^15*K0^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 + 
      (((27653389*I)/11351408640)*d^9*K1^2*M^4*Sqrt[7/(3*Pi)]*u^2)/b^2 - 
      (((3*I)/85995520)*d^17*K0^2*M^4*Sqrt[21/Pi]*u^2)/b^2 + 
      (((139*I)/343982080)*d^17*K1^2*M^4*Sqrt[21/Pi]*u^2)/b^2 + 
      (((14862961*I)/400943104573440)*d*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((1078741*I)/11489280)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((8454251*I)/218296320)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((1606151*I)/567570432)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((5248609*I)/2837852160)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((149363*I)/945950720)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) - 
      (((551021747*I)/2837852160)*d*K1^2*M^4*u^2)/(b^2*Sqrt[21*Pi]) + 
      (((1081803534023227*I)/4337475404021760)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[21*Pi]) + (((185322581*I)/3783802880)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[21*Pi]) - (((562431739*I)/3783802880)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[21*Pi]) + (((526823*I)/343982080)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[21*Pi]) - (((7609813*I)/11351408640)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[21*Pi]) + (((134403253*I)/3143467008)*d^5*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^3)/b^2 + (((287*I)/687964160)*d^17*K0*K1*M^4*
        Sqrt[21/Pi]*u^3)/b^2 - (((5629248193*I)/31365734400)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[21*Pi]) + (((190571463773*I)/1430277488640)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[21*Pi]) - (((1987963425671*I)/7151387443200)*d^7*K0*K1*
        M^4*u^3)/(b^2*Sqrt[21*Pi]) + (((50903881463*I)/2383795814400)*d^9*K0*
        K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + (((11310305843*I)/2383795814400)*d^11*
        K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) - (((88921537*I)/72236236800)*d^13*
        K0*K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + (((955271*I)/22702817280)*d^15*K0*
        K1*M^4*u^3)/(b^2*Sqrt[21*Pi]) + 
      (((33114594734543171*I)/115257777794711552000)*d^13*K0^2*M^4*
        Sqrt[3/(7*Pi)]*u^4)/b^2 + (((277*I)/687964160)*d^17*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^4)/b^2 - (((43770831431*I)/595948953600)*d*K0^2*M^4*
        u^4)/(b^2*Sqrt[21*Pi]) + (((7443368857*I)/110021345280)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[21*Pi]) + (((18707646163*I)/204325355520)*d^5*K0^2*M^4*
        u^4)/(b^2*Sqrt[21*Pi]) - (((650339025703*I)/7151387443200)*d^7*K0^2*
        M^4*u^4)/(b^2*Sqrt[21*Pi]) + (((8262502399*I)/2383795814400)*d^9*K0^2*
        M^4*u^4)/(b^2*Sqrt[21*Pi]) + (((22371479*I)/10786406400)*d^11*K0^2*
        M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((426302227523388859*I)/345773333384134656000)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[21*Pi]) + (((48871*I)/22702817280)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[21*Pi]) - (((13376055914569*I)/46930980096000)*d*K1^2*M^4*
        u^4)/(b^2*Sqrt[21*Pi]) + (((12427645397029*I)/44170334208000)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + 
      (((47445534418903*I)/150179136307200)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[21*Pi]) - (((1645745376313*I)/4907814912000)*d^7*K1^2*M^4*
        u^4)/(b^2*Sqrt[21*Pi]) + (((5554215185923*I)/250298560512000)*d^9*
        K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) + (((23735313587*I)/19253735424000)*
        d^11*K1^2*M^4*u^4)/(b^2*Sqrt[21*Pi]) - 
      (((13379868793*I)/35756937216000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[21*Pi]) + (((32511719*I)/2750533632000)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[21*Pi]) + (((7590193*I)/2750533632000)*d^17*K1^2*M^4*u^4)/
       (b^2*Sqrt[21*Pi]) - (((364640888639*I)/4635158528000)*d^7*K0*K1*M^4*
        Sqrt[3/(7*Pi)]*u^5)/b^2 - (((22381829956853*I)/93861960192000)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + (((98937176411839*I)/375447840768000)*
        d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + 
      (((1156086404747*I)/5776120627200)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[21*Pi]) + (((1203809047769*I)/125149280256000)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[21*Pi]) + (((163799100973*I)/125149280256000)*d^11*K0*
        K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - (((2136246989*I)/17878468608000)*d^13*
        K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - (((29751199*I)/1625315328000)*d^15*
        K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) + (((55824467*I)/17878468608000)*
        d^17*K0*K1*M^4*u^5)/(b^2*Sqrt[21*Pi]) - 
      (((21542520690991*I)/750895681536000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[21*Pi]) + (((42173584146319*I)/1501791363072000)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[21*Pi]) + (((1828772238347*I)/75089568153600)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((3918141907727*I)/250298560512000)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[21*Pi]) - (((5059680565591*I)/500597121024000)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[21*Pi]) + (((575458391113*I)/500597121024000)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + (((2219958947*I)/1881944064000)*
        d^13*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((102834833*I)/343816704000)*d^15*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((90894691*I)/5501067264000)*d^17*K0^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((4075076299519*I)/150179136307200)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[21*Pi]) + (((45700344756667*I)/1501791363072000)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[21*Pi]) + (((127677474527*I)/6586804224000)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - 
      (((16912891801297*I)/750895681536000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[21*Pi]) + (((35686001777*I)/27305297510400)*d^9*K1^2*M^4*
        u^6)/(b^2*Sqrt[21*Pi]) - (((19237177249*I)/9815629824000)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[21*Pi]) + (((1732433783*I)/3250630656000)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - (((77382923*I)/2234808576000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) - (((99400627*I)/71513874432000)*d^17*
        K1^2*M^4*u^6)/(b^2*Sqrt[21*Pi]) + (((284245800749*I)/62574640128000)*
        d*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((1008159148849*I)/75089568153600)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21*Pi]) - (((7078461967273*I)/187723920384000)*d^5*K0*K1*M^4*
        u^7)/(b^2*Sqrt[21*Pi]) + (((38873950723*I)/4940103168000)*d^7*K0*K1*
        M^4*u^7)/(b^2*Sqrt[21*Pi]) + (((36538368961*I)/1698859008000)*d^9*K0*
        K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - (((1154501559017*I)/125149280256000)*
        d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) - 
      (((5251721*I)/3983616000)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((2544428239*I)/2979744768000)*d^15*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((10007593*I)/196466688000)*d^17*K0*K1*M^4*u^7)/(b^2*Sqrt[21*Pi]) + 
      (((41337563639*I)/46930980096000)*d*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((828610632743*I)/375447840768000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[21*Pi]) + (((261646648463*I)/187723920384000)*d^5*K0^2*M^4*
        u^8)/(b^2*Sqrt[21*Pi]) - (((427141009*I)/36212176000)*d^7*K0^2*M^4*
        u^8)/(b^2*Sqrt[21*Pi]) + (((6264887983*I)/1698859008000)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[21*Pi]) + (((653349372293*I)/125149280256000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - (((19347931*I)/25540669440)*d^13*
        K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - (((2318448677*I)/2979744768000)*
        d^15*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((95479219*I)/1625315328000)*d^17*K0^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((37897458871*I)/75089568153600)*d*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((12777146449*I)/15402988339200)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) + 
      (((8666256777817*I)/3003582726144000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[21*Pi]) - (((2272802806439*I)/273052975104000)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[21*Pi]) + (((105797161489*I)/91017658368000)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[21*Pi]) + (((546215088203*I)/158083301376000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - (((3235765667*I)/47675916288000)*
        d^13*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((2841625679*I)/6810845184000)*d^15*K1^2*M^4*u^8)/(b^2*Sqrt[21*Pi]) - 
      (((4059555377*I)/143027748864000)*d^17*K1^2*M^4*u^8)/
       (b^2*Sqrt[21*Pi]) - (((34354328959*I)/62574640128000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[21*Pi]) - (((3120311711821*I)/750895681536000)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[21*Pi]) + (((1480719575059*I)/250298560512000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + (((856992680767*I)/150179136307200)*
        d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) - 
      (((1488774471253*I)/250298560512000)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[21*Pi]) - (((943997093813*I)/250298560512000)*d^11*K0*K1*M^4*
        u^9)/(b^2*Sqrt[21*Pi]) + (((2554891721*I)/1393127424000)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[21*Pi]) + (((5034003133*I)/5645832192000)*d^15*K0*
        K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + (((143225993*I)/1881944064000)*d^17*
        K0*K1*M^4*u^9)/(b^2*Sqrt[21*Pi]) + (((19240215287*I)/750895681536000)*
        d*K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((3959713937*I)/27305297510400)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((133586789533*I)/166865707008000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((3700834453*I)/20023884840960)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[21*Pi]) + (((62394616859*I)/33373141401600)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[21*Pi]) + (((403774754483*I)/1501791363072000)*
        d^11*K0^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((31680671101*I)/42908324659200)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((406156189*I)/1500291072000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((251694923*I)/10216267776000)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[21*Pi]) + (((128332026191*I)/3379030566912000)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[21*Pi]) - (((4259708599*I)/118562476032000)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - 
      (((406494788149*I)/750895681536000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((2635904746159*I)/6758061133824000)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[21*Pi]) + (((240750478321*I)/173283618816000)*d^9*
        K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) + 
      (((622726058393*I)/2252687044608000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[21*Pi]) - (((18669962347*I)/35756937216000)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[21*Pi]) - (((63229036841*I)/321812434944000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) - (((302047607*I)/16937496576000)*
        d^17*K1^2*M^4*u^10)/(b^2*Sqrt[21*Pi]) + 
      (((141178707113*I)/5406448907059200)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[21*Pi]) + (((41531066183*I)/166865707008000)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21*Pi]) + (((2608881394111*I)/4505374089216000)*d^5*
        K0*K1*M^4*u^11)/(b^2*Sqrt[21*Pi]) - 
      (((6229042191893*I)/13516122267648000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[21*Pi]) - (((127987778419*I)/118562476032000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21*Pi]) + (((94097216359*I)/4505374089216000)*d^11*K0*
        K1*M^4*u^11)/(b^2*Sqrt[21*Pi]) + (((11535856109*I)/23837958144000)*
        d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[21*Pi]) + 
      (((107026113413*I)/643624869888000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[21*Pi]) + (((3911831927*I)/257449947955200)*d^17*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21*Pi]) - 
      (((4314683401988093*I)/58301617967749398528000)*d*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 - 
      (((674531865973969*I)/210141356573491200000)*d^3*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 - 
      (((490365134079413767*I)/364385112298433740800000)*d^5*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^12)/b^2 - 
      (((73664645104257413*I)/58301617967749398528000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((347693298139664123*I)/25006821432245452800000)*
        d^3*K0^2*M^4*u^12)/(b^2*Sqrt[21*Pi]) - 
      (((24644331289049863031*I)/364385112298433740800000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) + (((800164375999*I)/13516122267648000)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[21*Pi]) + (((56473022413*I)/375447840768000)*d^9*K0^2*
        M^4*u^12)/(b^2*Sqrt[21*Pi]) - (((1042677599*I)/237124952064000)*d^11*
        K0^2*M^4*u^12)/(b^2*Sqrt[21*Pi]) - (((14007020303*I)/214541623296000)*
        d^13*K0^2*M^4*u^12)/(b^2*Sqrt[21*Pi]) - 
      (((2088536809*I)/91946409984000)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((2585151887*I)/1287249739776000)*d^17*K0^2*M^4*
        u^12)/(b^2*Sqrt[21*Pi]) - (((1958776657*I)/1287249739776000)*d*K1^2*
        M^4*u^12)/(b^2*Sqrt[21*Pi]) - (((4175396893*I)/128724973977600)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[21*Pi]) - 
      (((126650141473*I)/1930874609664000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) + (((719524470887*I)/13516122267648000)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[21*Pi]) + (((433745621681*I)/3379030566912000)*d^9*
        K1^2*M^4*u^12)/(b^2*Sqrt[21*Pi]) - (((2227398991*I)/409579462656000)*
        d^11*K1^2*M^4*u^12)/(b^2*Sqrt[21*Pi]) - 
      (((2387178907*I)/42908324659200)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[21*Pi]) - (((1127087413*I)/58511351808000)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[21*Pi]) - (((2204707031*I)/1287249739776000)*d^17*
        K1^2*M^4*u^12)/(b^2*Sqrt[21*Pi]) + 
      (((93017228083217*I)/6625183859971522560000)*d*K0*K1*M^4*Sqrt[7/(3*Pi)]*
        u^13)/b^2 + (((418360232149*I)/6949493559410688000)*d^3*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^13)/b^2 - 
      (((8086407559568003*I)/3975110315982913536000)*d^9*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^13)/b^2 + 
      (((400752569888647*I)/418432664840306688000)*d^13*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^13)/b^2 + 
      (((796091835581279*I)/1987555157991456768000)*d^15*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^13)/b^2 + 
      (((47106940231244723*I)/108211336379534868480000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[21*Pi]) + (((2657269944194141*I)/340525184411123712000)*d^3*
        K0*K1*M^4*u^13)/(b^2*Sqrt[21*Pi]) + 
      (((2539212523*I)/105594705216000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[21*Pi]) - (((428175953*I)/35198235072000)*d^7*K0*K1*M^4*
        u^13)/(b^2*Sqrt[21*Pi]) - 
      (((6286519083116423227*I)/194780405483162763264000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[21*Pi]) - (((212341*I)/87178291200)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[21*Pi]) + (((40058448764319017*I)/2929028653882146816000)*
        d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[21*Pi]) + 
      (((62624054085328849*I)/13912886105940197376000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[21*Pi]) + (((100468987*I)/160906217472000)*d^17*K0*K1*M^4*
        u^13)/(b^2*Sqrt[21*Pi]) + (((620261*I)/1125424058204160)*d*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^14)/b^2 + (((636683*I)/15722836107264000)*d^3*K0^2*
        M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - (((60047687*I)/13364410691174400)*d^7*
        K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((651231099059*I)/6949493559410688000)*d^9*K0^2*M^4*Sqrt[7/(3*Pi)]*
        u^14)/b^2 + (((2240377*I)/63500489395200)*d^11*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^14)/b^2 + (((74760147151*I)/579124463284224000)*d^13*
        K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 + 
      (((920767667*I)/54292918432896000)*d^15*K0^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       b^2 - (((3037*I)/568395988992000)*d*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/
       b^2 + (((4656083087*I)/534576427646976000)*d^3*K1^2*M^4*Sqrt[7/(3*Pi)]*
        u^14)/b^2 + (((44560799*I)/2024910710784000)*d^5*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^14)/b^2 - (((98958839*I)/66822053455872000)*d^7*K1^2*
        M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - (((1697781659*I)/1389898711882137600)*
        d^11*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 + 
      (((205496426077*I)/13898987118821376000)*d^13*K1^2*M^4*Sqrt[7/(3*Pi)]*
        u^14)/b^2 + (((334663859753*I)/13898987118821376000)*d^15*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^14)/b^2 - (((15667823023*I)/9265991412547584000)*
        d^17*K1^2*M^4*Sqrt[7/(3*Pi)]*u^14)/b^2 - 
      (((26287098599*I)/1378644471300096000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[21*Pi]) - (((22540102133*I)/59262997635072000)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[21*Pi]) - (((155915813*I)/125149280256000)*d^5*K0^2*
        M^4*u^14)/(b^2*Sqrt[21*Pi]) + (((214205637337*I)/818570154834432000)*
        d^7*K0^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) + 
      (((1133238193722389*I)/340525184411123712000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[21*Pi]) + (((42530589583*I)/248921918429184000)*d^11*K0^2*
        M^4*u^14)/(b^2*Sqrt[21*Pi]) - 
      (((8502060186097*I)/4053871242989568000)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[21*Pi]) - (((492362432687*I)/868686694926336000)*d^15*K0^2*
        M^4*u^14)/(b^2*Sqrt[21*Pi]) - (((11971667*I)/321812434944000)*d^17*
        K0^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) - 
      (((13100183917*I)/919096314200064000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[21*Pi]) - (((849693333701*I)/2014941919592448000)*d^3*K1^2*
        M^4*u^14)/(b^2*Sqrt[21*Pi]) - (((1537014277*I)/1166054351616000)*d^5*
        K1^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) + 
      (((9920722543*I)/40928507741721600)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[21*Pi]) + (((2108017147*I)/844757641728000)*d^9*K1^2*M^4*
        u^14)/(b^2*Sqrt[21*Pi]) + 
      (((130205452096393*I)/340525184411123712000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[21*Pi]) - (((118226187939709*I)/97292909831749632000)*d^13*
        K1^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) - 
      (((8123836197647*I)/13898987118821376000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[21*Pi]) - (((1472580160049*I)/64861939887833088000)*d^17*
        K1^2*M^4*u^14)/(b^2*Sqrt[21*Pi]) - (((37*I)/53287123968000)*d*K0*K1*
        M^4*Sqrt[7/(3*Pi)]*u^15)/b^2 - (((53*I)/9403610112000)*d^3*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^15)/b^2 - (((18917*I)/79930685952000)*d^5*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^15)/b^2 + (((458671*I)/1758475090944000)*d^7*K0*K1*
        M^4*Sqrt[7/(3*Pi)]*u^15)/b^2 - (((10383317*I)/703390036377600)*d^9*K0*
        K1*M^4*Sqrt[7/(3*Pi)]*u^15)/b^2 - (((4619783*I)/879237545472000)*d^11*
        K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/b^2 + 
      (((51853843*I)/7424672606208000)*d^13*K0*K1*M^4*Sqrt[7/(3*Pi)]*u^15)/
       b^2 + (((354109*I)/234463345459200)*d^15*K0*K1*M^4*Sqrt[7/(3*Pi)]*
        u^15)/b^2 + (((276559*I)/2344633454592000)*d^17*K0*K1*M^4*
        Sqrt[7/(3*Pi)]*u^15)/b^2 + (((26788471*I)/14360879909376000)*d*K0*K1*
        M^4*u^15)/(b^2*Sqrt[21*Pi]) + (((22185899*I)/563171761152000)*d^3*K0*
        K1*M^4*u^15)/(b^2*Sqrt[21*Pi]) + (((31782013*I)/188958946176000)*d^5*
        K0*K1*M^4*u^15)/(b^2*Sqrt[21*Pi]) + 
      (((8376371*I)/3191306646528000)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[21*Pi]) - 
      (((44272798313*I)/172330558912512000)*d^9*K0*K1*M^4*u^15)/
       (b^2*Sqrt[21*Pi]) - (((577452571*I)/10770659932032000)*d^11*K0*K1*M^4*
        u^15)/(b^2*Sqrt[21*Pi]) + (((18462408227*I)/155918124730368000)*d^13*
        K0*K1*M^4*u^15)/(b^2*Sqrt[21*Pi]) + 
      (((452263723*I)/8206217091072000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[21*Pi]) + (((75806117*I)/16412434182144000)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[21*Pi]) - ((I/293862816000)*d^3*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - (((581*I)/89334296064000)*d^5*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - ((I/116320698000)*d^7*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 + (((7*I)/248150822400)*d^9*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 + (((47*I)/5955619737600)*d^11*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - ((I/62037705600)*d^13*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - ((I/522422784000)*d^15*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - (((2537*I)/123744543436800)*d^17*K0^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - ((I/293862816000)*d^3*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - (((581*I)/89334296064000)*d^5*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - (((1289*I)/10343971123200)*d^7*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 + (((7*I)/248150822400)*d^9*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 + (((47*I)/5955619737600)*d^11*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - ((I/62037705600)*d^13*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - ((I/522422784000)*d^15*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - (((2537*I)/123744543436800)*d^17*K1^2*M^4*
        Sqrt[7/(3*Pi)]*u^16)/b^2 - (((1147*I)/48271865241600)*d*K0^2*M^4*
        u^16)/(b^2*Sqrt[21*Pi]) - (((248861*I)/362038989312000)*d^3*K0^2*M^4*
        u^16)/(b^2*Sqrt[21*Pi]) - (((1173707*I)/382152266496000)*d^5*K0^2*M^4*
        u^16)/(b^2*Sqrt[21*Pi]) - (((3080377*I)/3703937352192000)*d^7*K0^2*
        M^4*u^16)/(b^2*Sqrt[21*Pi]) + (((229139*I)/32100790385664)*d^9*K0^2*
        M^4*u^16)/(b^2*Sqrt[21*Pi]) + (((20063*I)/8359580829600)*d^11*K0^2*
        M^4*u^16)/(b^2*Sqrt[21*Pi]) - (((306841*I)/91716543959040)*d^13*K0^2*
        M^4*u^16)/(b^2*Sqrt[21*Pi]) - (((347*I)/239443776000)*d^15*K0^2*M^4*
        u^16)/(b^2*Sqrt[21*Pi]) + (((1997*I)/115494907207680)*d^17*K0^2*M^4*
        u^16)/(b^2*Sqrt[21*Pi]) - (((7897*I)/337903056691200)*d*K1^2*M^4*
        u^16)/(b^2*Sqrt[21*Pi]) - (((1716287*I)/2534272925184000)*d^3*K1^2*
        M^4*u^16)/(b^2*Sqrt[21*Pi]) - (((2691973*I)/891688621824000)*d^5*K1^2*
        M^4*u^16)/(b^2*Sqrt[21*Pi]) + (((805097*I)/114645679948800)*d^9*K1^2*
        M^4*u^16)/(b^2*Sqrt[21*Pi]) + (((12791*I)/5459318092800)*d^11*K1^2*
        M^4*u^16)/(b^2*Sqrt[21*Pi]) - (((215231*I)/65511817113600)*d^13*K1^2*
        M^4*u^16)/(b^2*Sqrt[21*Pi]) - (((14299*I)/10056638592000)*d^15*K1^2*
        M^4*u^16)/(b^2*Sqrt[21*Pi]) + (((104077*I)/5197270824345600)*d^17*
        K1^2*M^4*u^16)/(b^2*Sqrt[21*Pi]) + ((I/1279935820800)*d*K0*K1*M^4*
        u^17)/(b^2*Sqrt[21*Pi]) + ((I/49228300800)*d^3*K0*K1*M^4*u^17)/
       (b^2*Sqrt[21*Pi]) + (((67*I)/639967910400)*d^5*K0*K1*M^4*u^17)/
       (b^2*Sqrt[21*Pi]) + ((I/25598716416)*d^7*K0*K1*M^4*u^17)/
       (b^2*Sqrt[21*Pi]) - (((37*I)/159991977600)*d^9*K0*K1*M^4*u^17)/
       (b^2*Sqrt[21*Pi]) - (((73*I)/639967910400)*d^11*K0*K1*M^4*u^17)/
       (b^2*Sqrt[21*Pi]) + (((11*I)/91423987200)*d^13*K0*K1*M^4*u^17)/
       (b^2*Sqrt[21*Pi]) + ((I/18284797440)*d^15*K0*K1*M^4*u^17)/
       (b^2*Sqrt[21*Pi]) + ((I/182847974400)*d^17*K0*K1*M^4*u^17)/
       (b^2*Sqrt[21*Pi]))/Pi}, 1, 15, 1], SeriesData[p, 0, 
   {(((-1/15*I)*d*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      ((I/15)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((2*I)/15)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) - 
      ((I/20)*d*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      ((I/10)*d^3*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      ((I/20)*d^5*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((97*I)/120)*d*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((97*I)/60)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((97*I)/120)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((11*I)/40)*d*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((11*I)/40)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((53*I)/120)*d*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((53*I)/120)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((11*I)/20)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) + 
      (((53*I)/60)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) - 
      ((I/3)*d*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((2*I)/3)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      ((I/3)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3)/Pi, 0, 
    (((-1/20*I)*d*K1*M^5*Sqrt[21*Pi]*u)/(b^3*E^u) + 
      ((I/10)*d^3*K1*M^5*Sqrt[21*Pi]*u)/(b^3*E^u) - 
      ((I/20)*d^5*K1*M^5*Sqrt[21*Pi]*u)/(b^3*E^u) - 
      (((31*I)/80)*d*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) + 
      (((31*I)/40)*d^3*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) - 
      (((31*I)/80)*d^5*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) - 
      ((I/20)*d*K1*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) + 
      ((I/10)*d^3*K1*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) - 
      ((I/20)*d^5*K1*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) + 
      (((461*I)/1320)*d*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((391*I)/1320)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((139*I)/80)*d*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((139*I)/40)*d^3*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((139*I)/80)*d^5*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((3337*I)/5280)*d*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((911*I)/1056)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((31*I)/80)*d*K0*M^5*Sqrt[(3*Pi)/7]*u^3)/(b^3*E^u) + 
      (((31*I)/40)*d^3*K0*M^5*Sqrt[(3*Pi)/7]*u^3)/(b^3*E^u) - 
      (((31*I)/80)*d^5*K0*M^5*Sqrt[(3*Pi)/7]*u^3)/(b^3*E^u) - 
      (((887*I)/1320)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) + 
      (((7283*I)/5280)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) + 
      ((I/264)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((29*I)/1760)*d^7*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((19*I)/16)*d*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((19*I)/8)*d^3*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((19*I)/16)*d^5*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((673*I)/960)*d*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((7247*I)/6336)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((5843*I)/31680)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((5*I)/16)*d*K0*M^5*Sqrt[(3*Pi)/7]*u^4)/(b^3*E^u) + 
      (((5*I)/8)*d^3*K0*M^5*Sqrt[(3*Pi)/7]*u^4)/(b^3*E^u) - 
      (((5*I)/16)*d^5*K0*M^5*Sqrt[(3*Pi)/7]*u^4)/(b^3*E^u) + 
      (((1169*I)/31680)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/b^3 - 
      ((I/2)*d*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (I*d^3*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      ((I/2)*d^5*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((551*I)/2112)*d*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((3019*I)/31680)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((2623*I)/31680)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      ((I/2)*d*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (I*d^3*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      ((I/2)*d^5*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((5375*I)/6336)*d*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((101*I)/192)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((1021*I)/6336)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((13907*I)/31680)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) - 
      (((1081*I)/704)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) + 
      (((2777*I)/3960)*d*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((10147*I)/7920)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((227*I)/495)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((961*I)/7920)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((29*I)/396)*d*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((29*I)/792)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((29*I)/1584)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((19*I)/264)*d*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((17*I)/396)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((23*I)/1584)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((205*I)/1584)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) - 
      (((29*I)/1584)*d^3*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/b^3 - 
      ((I/396)*d*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      ((I/396)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((5*I)/396)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      ((I/132)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3)/Pi, 
    ((d*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^3)/(150*b^3) - 
      (d^3*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^3)/(75*b^3) + 
      (d^5*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^3)/(150*b^3) - 
      (((2*I)/15)*d*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((2*I)/15)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((4*I)/15)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) - 
      ((I/10)*d*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      ((I/5)*d^3*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      ((I/10)*d^5*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (7*d*K0^2*M^5*Sqrt[7/(3*Pi)]*u^4)/(288*b^3) - 
      (d^3*K0^2*M^5*Sqrt[7/(3*Pi)]*u^4)/(90*b^3) + 
      (7*d^5*K0^2*M^5*Sqrt[7/(3*Pi)]*u^4)/(288*b^3) + 
      (17*d*K1^2*M^5*Sqrt[7/(3*Pi)]*u^4)/(120*b^3) - 
      (17*d^3*K1^2*M^5*Sqrt[7/(3*Pi)]*u^4)/(60*b^3) + 
      (17*d^5*K1^2*M^5*Sqrt[7/(3*Pi)]*u^4)/(120*b^3) - 
      (((97*I)/60)*d*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((97*I)/30)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((97*I)/60)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (2*d^3*K0^2*M^5*u^4)/(225*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (22*d^3*K1^2*M^5*u^4)/(25*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (913*d*K0^2*M^5*u^4)/(7200*b^3*Sqrt[21*Pi]) - (913*d^5*K0^2*M^5*u^4)/
       (7200*b^3*Sqrt[21*Pi]) - (11*d*K1^2*M^5*u^4)/(25*b^3*Sqrt[21*Pi]) - 
      (11*d^5*K1^2*M^5*u^4)/(25*b^3*Sqrt[21*Pi]) - 
      (((11*I)/20)*d*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((11*I)/20)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((53*I)/60)*d*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((53*I)/60)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((11*I)/10)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) + 
      (((53*I)/30)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) + 
      (11*d*K0*K1*M^5*u^5)/(12*b^3*Sqrt[21*Pi]) - (11*d^3*K0*K1*M^5*u^5)/
       (6*b^3*Sqrt[21*Pi]) + (11*d^5*K0*K1*M^5*u^5)/(12*b^3*Sqrt[21*Pi]) + 
      (d*K0^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(30*b^3) - 
      (d^3*K0^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(15*b^3) + 
      (d^5*K0^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(30*b^3) + 
      (d*K1^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(30*b^3) - 
      (d^3*K1^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(15*b^3) + 
      (d^5*K1^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(30*b^3) - 
      (((2*I)/3)*d*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((4*I)/3)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((2*I)/3)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3)/Pi, 
    ((((-1123*I)/440)*d*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) + 
      (((4681*I)/880)*d^3*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) - 
      (((164*I)/55)*d^5*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) + 
      (((9*I)/880)*d^7*K1*M^5*Sqrt[21*Pi]*u)/(b^3*E^u) - 
      (((1123*I)/440)*d*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((4681*I)/880)*d^3*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((164*I)/55)*d^5*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((163*I)/1760)*d*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) - 
      (((207*I)/880)*d^5*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) + 
      (((251*I)/3520)*d^7*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) + 
      (((129*I)/3520)*d^3*K0*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) + 
      (((9*I)/880)*d^7*K1*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) - 
      (((132437*I)/274560)*d*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((2167*I)/12480)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((3401*I)/5280)*d*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((3613*I)/10560)*d^7*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((112045*I)/73216)*d*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((227377*I)/183040)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((163*I)/1760)*d*K0*M^5*Sqrt[(3*Pi)/7]*u^3)/(b^3*E^u) - 
      (((207*I)/880)*d^5*K0*M^5*Sqrt[(3*Pi)/7]*u^3)/(b^3*E^u) + 
      (((251*I)/3520)*d^7*K0*M^5*Sqrt[(3*Pi)/7]*u^3)/(b^3*E^u) + 
      (((1913*I)/3520)*d^3*K1*M^5*Sqrt[(3*Pi)/7]*u^3)/(b^3*E^u) + 
      (((521*I)/11440)*d^7*K1^2*M^5*Sqrt[(3*Pi)/7]*u^3)/b^3 + 
      (((5561*I)/6864)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) - 
      (((133351*I)/45760)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) - 
      (((29*I)/1320)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      ((I/18304)*d^9*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((167*I)/880)*d^5*K1*M^5*Sqrt[(7*Pi)/3]*u^3)/(b^3*E^u) + 
      (((259*I)/366080)*d^9*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((129*I)/3520)*d^3*K0*M^5*Sqrt[21*Pi]*u^3)/(b^3*E^u) - 
      (((23*I)/132)*d*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((5479*I)/10560)*d^3*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((2719*I)/5280)*d^5*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((173*I)/352)*d*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((19*I)/528)*d^5*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((557*I)/2112)*d^7*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((1106269*I)/732160)*d*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((2846407*I)/823680)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((7859333*I)/3294720)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((23041*I)/51480)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((15139*I)/2196480)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((257*I)/10560)*d^7*K0*M^5*Sqrt[(7*Pi)/3]*u^4)/(b^3*E^u) - 
      (((217*I)/2112)*d^3*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(b^3*E^u) + 
      (((31*I)/132)*d*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((97*I)/1056)*d^7*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((3561253*I)/3294720)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((31469*I)/205920)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((101*I)/39936)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((839*I)/2112)*d*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((113*I)/704)*d^5*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((125*I)/1056)*d^7*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((858551*I)/2196480)*d*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((15569*I)/6589440)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((3*I)/176)*d^5*K0*M^5*Sqrt[(3*Pi)/7]*u^5)/(b^3*E^u) + 
      (((38211*I)/146432)*d*K0^2*M^5*Sqrt[(3*Pi)/7]*u^5)/b^3 - 
      (((1411331*I)/823680)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) - 
      (((61931*I)/51480)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) - 
      (((19*I)/352)*d^3*K0*M^5*Sqrt[(7*Pi)/3]*u^5)/(b^3*E^u) - 
      (((17*I)/176)*d^3*K1*M^5*Sqrt[(7*Pi)/3]*u^5)/(b^3*E^u) + 
      (((581639*I)/3294720)*d^5*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 - 
      (((10025*I)/164736)*d^7*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 + 
      (((173*I)/528)*d*K0*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - 
      (((19*I)/32)*d^3*K0*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((65*I)/1056)*d^7*K0*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((43*I)/132)*d*K1*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - 
      (((629*I)/1056)*d^3*K1*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((113*I)/528)*d^5*K1*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((59*I)/1056)*d^7*K1*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((271429*I)/823680)*d*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((789931*I)/823680)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((13957*I)/14976)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((83731*I)/274560)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((103*I)/41184)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((3*I)/44)*d^5*K0*M^5*Sqrt[(3*Pi)/7]*u^6)/(b^3*E^u) - 
      ((I/264)*d*K0*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      ((I/264)*d^3*K0*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + 
      (((5*I)/264)*d^5*K0*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      ((I/88)*d^7*K0*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((224321*I)/1647360)*d*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((587*I)/74880)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      ((I/2816)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      ((I/264)*d*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      ((I/264)*d^3*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + 
      (((5*I)/264)*d^5*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      ((I/88)*d^7*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((55079*I)/380160)*d*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((83*I)/4992)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((78853*I)/1235520)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((337*I)/1647360)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((6341*I)/31680)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) + 
      (((1429*I)/6336)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) - 
      (((841*I)/82368)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/b^3 - 
      (((22037*I)/1235520)*d*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((2059*I)/41184)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      (((2389*I)/51480)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((1751*I)/123552)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((31*I)/411840)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((463*I)/1235520)*d*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((41*I)/17160)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((739*I)/617760)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((17*I)/137280)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((491*I)/1235520)*d*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((383*I)/154440)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((79*I)/68640)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((79*I)/411840)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      ((I/1440)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21]*b^3) + 
      (((457*I)/617760)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21]*b^3) + 
      ((I/154440)*d*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3 + 
      ((I/77220)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3 - 
      ((I/38610)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3 - 
      ((I/77220)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3 + 
      ((I/51480)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3)/Pi, 
    ((-17*d^7*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^3)/(2640*b^3) - 
      (((6109*I)/2640)*d*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((7327*I)/2640)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((12827*I)/2640)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) + 
      (((47*I)/660)*d*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((89*I)/660)*d^3*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((37*I)/660)*d^5*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      ((I/132)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((29*I)/880)*d^7*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (337*d*K0*K1*M^5*u^3)/(11088*b^3*Sqrt[21*Pi]) + 
      (871*d^3*K0*K1*M^5*u^3)/(55440*b^3*Sqrt[21*Pi]) + 
      (3313*d^5*K0*K1*M^5*u^3)/(55440*b^3*Sqrt[21*Pi]) + 
      (182663*d*K1^2*M^5*Sqrt[7/(3*Pi)]*u^4)/(1267200*b^3) - 
      (((491*I)/480)*d*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((40589*I)/15840)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((32569*I)/15840)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (90353*d^3*K0^2*M^5*u^4)/(554400*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (12049531*d^3*K1^2*M^5*u^4)/(3326400*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (((1169*I)/15840)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/b^3 - 
      (52579*d*K0^2*M^5*u^4)/(554400*b^3*Sqrt[21*Pi]) - 
      (22969*d^5*K0^2*M^5*u^4)/(554400*b^3*Sqrt[21*Pi]) - 
      (47*d^7*K0^2*M^5*u^4)/(1760*b^3*Sqrt[21*Pi]) + 
      (19254307*d*K1^2*M^5*u^4)/(26611200*b^3*Sqrt[21*Pi]) + 
      (6809399*d^5*K1^2*M^5*u^4)/(3326400*b^3*Sqrt[21*Pi]) - 
      (8303*d^7*K1^2*M^5*u^4)/(52800*b^3*Sqrt[21*Pi]) + 
      (2481*d^5*K0*K1*M^5*Sqrt[3/(7*Pi)]*u^5)/(4400*b^3) - 
      (106*d^3*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^5)/(275*b^3) - 
      (((1601*I)/5280)*d*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((10049*I)/15840)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((2623*I)/15840)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((131*I)/480)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((1021*I)/3168)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((247*I)/1760)*d^3*K1^2*M^5*Sqrt[(3*Pi)/7]*u^5)/b^3 + 
      (((1747*I)/15840)*d^3*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 + 
      (((841*I)/15840)*d*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 + 
      (16301*d*K0*K1*M^5*u^5)/(13200*b^3*Sqrt[21*Pi]) - 
      (137*d^7*K0*K1*M^5*u^5)/(600*b^3*Sqrt[21*Pi]) - 
      (3*d^7*K1^2*M^5*Sqrt[3/(7*Pi)]*u^6)/(80*b^3) - 
      (487*d*K0^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(17820*b^3) - 
      (12061*d^5*K0^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(570240*b^3) + 
      (10387*d^3*K1^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(285120*b^3) - 
      (73*d^5*K1^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(14080*b^3) + 
      (((797*I)/1980)*d*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((2227*I)/3960)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((41*I)/495)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((961*I)/3960)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (4283*d^3*K0^2*M^5*u^6)/(26400*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (292487*d^3*K1^2*M^5*u^6)/(1425600*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (30421*d*K0^2*M^5*u^6)/(129600*b^3*Sqrt[21*Pi]) + 
      (975797*d^5*K0^2*M^5*u^6)/(2851200*b^3*Sqrt[21*Pi]) - 
      (199*d^7*K0^2*M^5*u^6)/(2640*b^3*Sqrt[21*Pi]) - 
      (38573*d*K1^2*M^5*u^6)/(475200*b^3*Sqrt[21*Pi]) + 
      (342373*d^5*K1^2*M^5*u^6)/(1900800*b^3*Sqrt[21*Pi]) - 
      (107*d*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^7)/(142560*b^3) + 
      (1963*d^3*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^7)/(285120*b^3) + 
      (2401*d^5*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^7)/(190080*b^3) - 
      (d^7*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^7)/(88*b^3) + 
      (((29*I)/198)*d*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((29*I)/396)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((29*I)/792)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((19*I)/132)*d*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((17*I)/198)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((23*I)/792)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((205*I)/792)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) - 
      (((29*I)/792)*d^3*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/b^3 - 
      (6905*d*K0*K1*M^5*u^7)/(28512*b^3*Sqrt[21*Pi]) + 
      (20935*d^3*K0*K1*M^5*u^7)/(57024*b^3*Sqrt[21*Pi]) - 
      (33599*d^5*K0*K1*M^5*u^7)/(190080*b^3*Sqrt[21*Pi]) - 
      (d*K0^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(3960*b^3) + 
      (d^3*K0^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(792*b^3) - 
      (7*d^5*K0^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(3960*b^3) + 
      (d^7*K0^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(1320*b^3) - 
      (d*K1^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(3960*b^3) + 
      (d^3*K1^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(792*b^3) - 
      (7*d^5*K1^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(3960*b^3) + 
      (d^7*K1^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(1320*b^3) - 
      ((I/198)*d*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      ((I/198)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((5*I)/198)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      ((I/66)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3)/Pi, 
    ((((-4489*I)/9152)*d*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) + 
      (((1535*I)/4576)*d^7*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) + 
      (((10551*I)/22880)*d^3*K1*M^5*Sqrt[(3*Pi)/7]*u)/(b^3*E^u) - 
      (((1203*I)/2860)*d^5*K1*M^5*Sqrt[(3*Pi)/7]*u)/(b^3*E^u) + 
      (((73*I)/45760)*d^9*K1*M^5*Sqrt[21*Pi]*u)/(b^3*E^u) + 
      (((81799*I)/183040)*d*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((29999*I)/45760)*d^5*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((13471*I)/91520)*d^7*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((4489*I)/9152)*d*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((1535*I)/4576)*d^7*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((10551*I)/22880)*d^3*K1*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) - 
      (((1203*I)/2860)*d^5*K1*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) - 
      (((12863*I)/91520)*d^3*K0*M^5*Sqrt[(7*Pi)/3]*u^2)/(b^3*E^u) + 
      (((249*I)/183040)*d^9*K0*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) + 
      (((73*I)/45760)*d^9*K1*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) + 
      (((19470109*I)/57657600)*d*K0*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((22066339*I)/28828800)*d^3*K0*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((7875541*I)/14414400)*d^5*K0*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((13471*I)/91520)*d^7*K0*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((347587*I)/2196480)*d*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((794719*I)/1098240)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((4699*I)/16896)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((75527*I)/109824)*d*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((28345*I)/18304)*d^3*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((4553*I)/4224)*d^5*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((14327*I)/54912)*d^7*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((4819*I)/109824)*d^9*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((2001697*I)/798720)*d*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((16090183*I)/4392960)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((857273*I)/1464320)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((347*I)/225280)*d^9*K1^2*M^5*Sqrt[(3*Pi)/7]*u^3)/b^3 + 
      (((1319323*I)/2196480)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) - 
      (((49096939*I)/8785920)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) + 
      (((1031*I)/2196480)*d^9*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      ((I/39936)*d^11*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((249*I)/183040)*d^9*K0*M^5*Sqrt[21*Pi]*u^3)/(b^3*E^u) + 
      (((3*I)/585728)*d^11*K1^2*M^5*Sqrt[21*Pi]*u^3)/b^3 + 
      (((36597079*I)/57657600)*d*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((1265357*I)/900900)*d^3*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((53443699*I)/57657600)*d^5*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((49177*I)/274560)*d^7*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((1511*I)/68640)*d^9*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((1745267*I)/5241600)*d*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((27346777*I)/28828800)*d^3*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((26766941*I)/28828800)*d^5*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((1507*I)/49920)*d^9*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((634274257*I)/263577600)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((148376533*I)/131788800)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((5363*I)/17571840)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((14739*I)/5857280)*d^9*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/b^3 + 
      (((46363063*I)/263577600)*d*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/b^3 + 
      (((158149*I)/26357760)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/b^3 - 
      (((23*I)/1408)*d^7*K1*M^5*Sqrt[21*Pi]*u^4)/(b^3*E^u) + 
      (((28101023*I)/115315200)*d*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((32524043*I)/57657600)*d^3*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((23493529*I)/57657600)*d^5*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((823*I)/8448)*d^7*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((11371*I)/1098240)*d^9*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((3132953*I)/263577600)*d*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((10642829*I)/131788800)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((184673*I)/5271552)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((8243*I)/17571840)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((313*I)/5857280)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((24237779*I)/115315200)*d*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((1179539*I)/2217600)*d^3*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((25764917*I)/57657600)*d^5*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((22861*I)/164736)*d^7*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((1151*I)/84480)*d^9*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((205270187*I)/790732800)*d*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((95456989*I)/131788800)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((90762703*I)/395366400)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((10211*I)/4055040)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((575*I)/1171456)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((1390411*I)/23961600)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) + 
      (((5665559*I)/52715520)*d^3*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 - 
      (((36789377*I)/461260800)*d*K0*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((11416721*I)/115315200)*d^3*K0*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((11465089*I)/230630400)*d^5*K0*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - 
      (((51005*I)/658944)*d^7*K0*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((3373*I)/399360)*d^9*K0*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - 
      (((20880479*I)/153753600)*d*K1*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((452713*I)/2217600)*d^3*K1*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((1427399*I)/230630400)*d^5*K1*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - 
      (((134417*I)/1647360)*d^7*K1*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((31039*I)/4392960)*d^9*K1*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - 
      (((87240649*I)/98841600)*d*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((23856463*I)/13178880)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((5362351*I)/5491200)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((5208097*I)/98841600)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((83*I)/168960)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/b^3 - 
      (((547*I)/13178880)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/b^3 - 
      (((374317*I)/3294720)*d*K0*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + 
      (((42983*I)/205920)*d^3*K0*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((5*I)/416)*d^7*K0*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((3551*I)/1098240)*d^9*K0*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((20289509*I)/197683200)*d*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((4457891*I)/32947200)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((65417*I)/2246400)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((105551*I)/13178880)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((865691*I)/7687680)*d*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + 
      (((1209367*I)/5765760)*d^3*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((195161*I)/2306304)*d^5*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((3233*I)/1098240)*d^9*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((3021911*I)/39536640)*d*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((6219133*I)/32947200)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((979127*I)/16473600)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((3337*I)/19768320)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((191*I)/292864)*d^9*K1^2*M^5*Sqrt[(3*Pi)/7]*u^7)/b^3 + 
      (((54217*I)/249600)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) + 
      (((20547487*I)/98841600)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) - 
      (((18797*I)/1647360)*d^5*K0*M^5*Sqrt[(7*Pi)/3]*u^7)/(b^3*E^u) - 
      (((7*I)/126720)*d^11*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/b^3 - 
      (((1127*I)/823680)*d^7*K1*M^5*Sqrt[(7*Pi)/3]*u^7)/(b^3*E^u) + 
      (((11279*I)/5765760)*d*K0*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) + 
      (((5549*I)/2882880)*d^3*K0*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) - 
      (((6697*I)/720720)*d^5*K0*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) + 
      (((2053*I)/411840)*d^7*K0*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) + 
      (((383*I)/192192)*d^3*K1*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) - 
      (((151*I)/16016)*d^5*K1*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) + 
      (((29*I)/54912)*d^9*K1*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) + 
      (((1578827*I)/24710400)*d*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      (((1118501*I)/12355200)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((323173*I)/6177600)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((1411*I)/2471040)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      ((I/7040)*d^9*K0*M^5*Sqrt[(3*Pi)/7]*u^8)/(b^3*E^u) + 
      (((85*I)/128128)*d*K1*M^5*Sqrt[(3*Pi)/7]*u^8)/(b^3*E^u) + 
      (((15*I)/9152)*d^7*K1*M^5*Sqrt[(3*Pi)/7]*u^8)/(b^3*E^u) - 
      (((2251*I)/374400)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^8)/b^3 + 
      (((3727*I)/1647360)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^8)/b^3 - 
      (((3551*I)/3294720)*d*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((367*I)/748800)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((2963*I)/9884160)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((50881*I)/49420800)*d*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((1759*I)/9884160)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((36013*I)/4492800)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21]*b^3) + 
      ((I/102960)*d*K0*M^5*Sqrt[(7*Pi)/3]*u^9)/(b^3*E^u) + 
      ((I/51480)*d^3*K0*M^5*Sqrt[(7*Pi)/3]*u^9)/(b^3*E^u) - 
      ((I/25740)*d^5*K0*M^5*Sqrt[(7*Pi)/3]*u^9)/(b^3*E^u) - 
      ((I/51480)*d^7*K0*M^5*Sqrt[(7*Pi)/3]*u^9)/(b^3*E^u) + 
      ((I/34320)*d^9*K0*M^5*Sqrt[(7*Pi)/3]*u^9)/(b^3*E^u) - 
      (((19927*I)/16473600)*d^3*K0^2*M^5*Sqrt[(7*Pi)/3]*u^9)/b^3 + 
      (((52781*I)/24710400)*d^5*K0^2*M^5*Sqrt[(7*Pi)/3]*u^9)/b^3 - 
      (((2173*I)/3294720)*d^9*K0^2*M^5*Sqrt[(7*Pi)/3]*u^9)/b^3 + 
      ((I/102960)*d*K1*M^5*Sqrt[(7*Pi)/3]*u^9)/(b^3*E^u) + 
      ((I/51480)*d^3*K1*M^5*Sqrt[(7*Pi)/3]*u^9)/(b^3*E^u) - 
      ((I/25740)*d^5*K1*M^5*Sqrt[(7*Pi)/3]*u^9)/(b^3*E^u) - 
      ((I/51480)*d^7*K1*M^5*Sqrt[(7*Pi)/3]*u^9)/(b^3*E^u) + 
      ((I/34320)*d^9*K1*M^5*Sqrt[(7*Pi)/3]*u^9)/(b^3*E^u) + 
      (((17207*I)/8236800)*d^5*K1^2*M^5*Sqrt[(7*Pi)/3]*u^9)/b^3 - 
      (((889*I)/4942080)*d^7*K1^2*M^5*Sqrt[(7*Pi)/3]*u^9)/b^3 - 
      (((1949*I)/3294720)*d^9*K1^2*M^5*Sqrt[(7*Pi)/3]*u^9)/b^3 + 
      (((17*I)/154440)*d*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((1189*I)/1235520)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 - 
      (((71*I)/102960)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 - 
      (((23*I)/13728)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((337*I)/1235520)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      ((I/6864)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3 - 
      ((I/68640)*d*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((59*I)/1544400)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((233*I)/1544400)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      ((I/13728)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((43*I)/3088800)*d*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((53*I)/1544400)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((73*I)/514800)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((43*I)/617760)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((19*I)/617760)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((19*I)/280800)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[21]*b^3) - 
      (((191*I)/3088800)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[21]*b^3) - 
      ((I/205920)*d^11*K0^2*M^5*Sqrt[(7*Pi)/3]*u^11)/b^3 + 
      ((I/772200)*d*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      ((I/85800)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      ((I/128700)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      ((I/154440)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      ((I/154440)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      ((I/386100)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^12)/b^3)/Pi, 
    ((67*d^9*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^3)/(183040*b^3) - 
      (((50381*I)/137280)*d*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((6271*I)/68640)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((14617*I)/36608)*d*K1^2*M^5*Sqrt[(3*Pi)/7]*u^3)/b^3 - 
      (((75233*I)/91520)*d^5*K1^2*M^5*Sqrt[(3*Pi)/7]*u^3)/b^3 + 
      (((4723*I)/22880)*d^7*K1^2*M^5*Sqrt[(3*Pi)/7]*u^3)/b^3 + 
      (((1082*I)/2145)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) + 
      (((17359*I)/5720)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) - 
      (((43*I)/1320)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      ((I/9152)*d^9*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((259*I)/183040)*d^9*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (10007749*d*K0*K1*M^5*u^3)/(57657600*b^3*Sqrt[21*Pi]) + 
      (313711*d^3*K0*K1*M^5*u^3)/(800800*b^3*Sqrt[21*Pi]) - 
      (2500567*d^5*K0*K1*M^5*u^3)/(9609600*b^3*Sqrt[21*Pi]) + 
      (17783*d^7*K0*K1*M^5*u^3)/(450450*b^3*Sqrt[21*Pi]) - 
      (((121243*I)/366080)*d*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((29329*I)/51480)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((49519*I)/411840)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((15139*I)/1098240)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (106361*d^3*K0^2*M^5*u^4)/(1601600*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (104754577*d^3*K1^2*M^5*u^4)/(43243200*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (((31081*I)/1647360)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/b^3 - 
      (1378999*d*K0^2*M^5*u^4)/(115315200*b^3*Sqrt[21*Pi]) - 
      (1842637*d^5*K0^2*M^5*u^4)/(19219200*b^3*Sqrt[21*Pi]) + 
      (145427*d^7*K0^2*M^5*u^4)/(3603600*b^3*Sqrt[21*Pi]) + 
      (391*d^9*K0^2*M^5*u^4)/(366080*b^3*Sqrt[21*Pi]) + 
      (106690387*d*K1^2*M^5*u^4)/(98841600*b^3*Sqrt[21*Pi]) + 
      (553707337*d^5*K1^2*M^5*u^4)/(345945600*b^3*Sqrt[21*Pi]) - 
      (21742561*d^7*K1^2*M^5*u^4)/(86486400*b^3*Sqrt[21*Pi]) - 
      (67201*d^9*K1^2*M^5*u^4)/(10982400*b^3*Sqrt[21*Pi]) - 
      (3989681*d*K0*K1*M^5*Sqrt[3/(7*Pi)]*u^5)/(12812800*b^3) - 
      (28187*d^9*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^5)/(16473600*b^3) + 
      (((180149*I)/366080)*d*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((194861*I)/329472)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((23579*I)/411840)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((101*I)/19968)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((34493*I)/99840)*d*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((1760021*I)/1647360)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((7589*I)/20592)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((15569*I)/3294720)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((106187*I)/102960)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) - 
      (((86491*I)/82368)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) + 
      (5960177*d^3*K0*K1*M^5*u^5)/(3459456*b^3*Sqrt[21*Pi]) - 
      (113343203*d^5*K0*K1*M^5*u^5)/(172972800*b^3*Sqrt[21*Pi]) - 
      (808147*d^7*K0*K1*M^5*u^5)/(6652800*b^3*Sqrt[21*Pi]) + 
      (((211213*I)/411840)*d*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((519583*I)/411840)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((407587*I)/411840)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((103*I)/20592)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((341*I)/4160)*d^7*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^6)/b^3 + 
      (221998649*d^3*K0^2*M^5*u^6)/(345945600*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (133798517*d^3*K1^2*M^5*u^6)/(115315200*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (8215127*d*K0^2*M^5*u^6)/(23063040*b^3*Sqrt[21*Pi]) - 
      (15090209*d^5*K0^2*M^5*u^6)/(69189120*b^3*Sqrt[21*Pi]) - 
      (22186237*d^7*K0^2*M^5*u^6)/(345945600*b^3*Sqrt[21*Pi]) - 
      (27011*d^9*K0^2*M^5*u^6)/(8236800*b^3*Sqrt[21*Pi]) - 
      (333959*d*K1^2*M^5*u^6)/(658944*b^3*Sqrt[21*Pi]) - 
      (92388833*d^5*K1^2*M^5*u^6)/(115315200*b^3*Sqrt[21*Pi]) + 
      (381187*d^7*K1^2*M^5*u^6)/(2562560*b^3*Sqrt[21*Pi]) - 
      (781*d^9*K1^2*M^5*u^6)/(748800*b^3*Sqrt[21*Pi]) - 
      (769215511*d*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^7)/(48926592000*b^3) - 
      (((43361*I)/823680)*d*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((51697*I)/411840)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((3625*I)/41184)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      ((I/1408)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((14039*I)/190080)*d*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((2623*I)/27456)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((51943*I)/617760)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((337*I)/823680)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((251*I)/15840)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) + 
      (((199*I)/3168)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) + 
      (10553331559*d*K0*K1*M^5*u^7)/(342486144000*b^3*Sqrt[21*Pi]) + 
      (440537*d^3*K0*K1*M^5*u^7)/(1572480*b^3*Sqrt[21*Pi]) - 
      (2137789*d^5*K0*K1*M^5*u^7)/(6652800*b^3*Sqrt[21*Pi]) + 
      (1472323*d^7*K0*K1*M^5*u^7)/(12355200*b^3*Sqrt[21*Pi]) + 
      (1723*d^9*K0*K1*M^5*u^7)/(1372800*b^3*Sqrt[21*Pi]) - 
      (125569453*d^3*K0^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(48926592000*b^3) + 
      (43513889*d^7*K0^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(8154432000*b^3) - 
      (3392683*d*K1^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(24463296000*b^3) - 
      (9961553*d^3*K1^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(3057912000*b^3) + 
      (205964567*d^7*K1^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(48926592000*b^3) - 
      (((26717*I)/617760)*d*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((173*I)/1872)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((347*I)/61776)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((31*I)/205920)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      (1328812829*d^3*K0^2*M^5*u^8)/(48926592000*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (158073023*d^3*K1^2*M^5*u^8)/(6115824000*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (((101*I)/12870)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^8)/b^3 + 
      (148297*d*K0^2*M^5*u^8)/(4118400*b^3*Sqrt[21*Pi]) - 
      (36523*d^5*K0^2*M^5*u^8)/(2471040*b^3*Sqrt[21*Pi]) - 
      (134158163*d^7*K0^2*M^5*u^8)/(8154432000*b^3*Sqrt[21*Pi]) + 
      (257*d^9*K0^2*M^5*u^8)/(85800*b^3*Sqrt[21*Pi]) + 
      (921056401*d*K1^2*M^5*u^8)/(24463296000*b^3*Sqrt[21*Pi]) - 
      (384151*d^5*K1^2*M^5*u^8)/(37065600*b^3*Sqrt[21*Pi]) - 
      (465219929*d^7*K1^2*M^5*u^8)/(48926592000*b^3*Sqrt[21*Pi]) + 
      (4891*d^9*K1^2*M^5*u^8)/(2059200*b^3*Sqrt[21*Pi]) + 
      (17507*d*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^9)/(46332000*b^3) - 
      (184417*d^3*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^9)/(34749000*b^3) + 
      (17683*d^5*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^9)/(76447800*b^3) - 
      (6427*d^7*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^9)/(2450250*b^3) + 
      (((463*I)/617760)*d*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((41*I)/8580)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((739*I)/308880)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((17*I)/68640)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((491*I)/617760)*d*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((383*I)/77220)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((79*I)/34320)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((79*I)/205920)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      ((I/720)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21]*b^3) + 
      (((457*I)/308880)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21]*b^3) - 
      (169*d*K0*K1*M^5*u^9)/(132000*b^3*Sqrt[21*Pi]) + 
      (4173511*d^3*K0*K1*M^5*u^9)/(138996000*b^3*Sqrt[21*Pi]) + 
      (451897*d^5*K0*K1*M^5*u^9)/(61158240*b^3*Sqrt[21*Pi]) + 
      (8285377*d^7*K0*K1*M^5*u^9)/(509652000*b^3*Sqrt[21*Pi]) - 
      (131*d^9*K0*K1*M^5*u^9)/(114400*b^3*Sqrt[21*Pi]) + 
      (d*K0^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(168480*b^3) + 
      (181*d^3*K0^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(9266400*b^3) - 
      (653*d^5*K0^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(9266400*b^3) + 
      (181*d^7*K0^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(3088800*b^3) - 
      (7*d^9*K0^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(514800*b^3) + 
      (d*K1^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(168480*b^3) + 
      (181*d^3*K1^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(9266400*b^3) - 
      (653*d^5*K1^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(9266400*b^3) + 
      (181*d^7*K1^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(3088800*b^3) - 
      (7*d^9*K1^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(514800*b^3) - 
      (589*d^3*K0^2*M^5*u^10)/(9266400*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (589*d^3*K1^2*M^5*u^10)/(9266400*Sqrt[21]*b^3*Sqrt[Pi]) + 
      ((I/77220)*d*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3 + 
      ((I/38610)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3 - 
      ((I/19305)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3 - 
      ((I/38610)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3 + 
      ((I/25740)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3 - 
      (589*d*K0^2*M^5*u^10)/(9266400*b^3*Sqrt[21*Pi]) + 
      (589*d^5*K0^2*M^5*u^10)/(1853280*b^3*Sqrt[21*Pi]) - 
      (589*d^7*K0^2*M^5*u^10)/(3088800*b^3*Sqrt[21*Pi]) - 
      (589*d*K1^2*M^5*u^10)/(9266400*b^3*Sqrt[21*Pi]) + 
      (589*d^5*K1^2*M^5*u^10)/(1853280*b^3*Sqrt[21*Pi]) - 
      (589*d^7*K1^2*M^5*u^10)/(3088800*b^3*Sqrt[21*Pi]))/Pi, 
    ((((95299*I)/183040)*d*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) - 
      (((21103*I)/18304)*d^3*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) + 
      (((145121*I)/183040)*d^5*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) - 
      (((37403*I)/183040)*d^7*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) + 
      (((589*I)/45760)*d^9*K1*M^5*Sqrt[(3*Pi)/7]*u)/(b^3*E^u) + 
      (((9*I)/36608)*d^11*K1*M^5*Sqrt[21*Pi]*u)/(b^3*E^u) - 
      (((72041*I)/732160)*d*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((248959*I)/732160)*d^5*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((569*I)/146432)*d^11*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((95299*I)/183040)*d*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((21103*I)/18304)*d^3*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((145121*I)/183040)*d^5*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((37403*I)/183040)*d^7*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((7673*I)/73216)*d^3*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) - 
      (((433*I)/91520)*d^9*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) + 
      (((589*I)/45760)*d^9*K1*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) + 
      (((14051*I)/732160)*d^7*K0*M^5*Sqrt[(7*Pi)/3]*u^2)/(b^3*E^u) + 
      (((9*I)/36608)*d^11*K1*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) + 
      (((1209157997*I)/7610803200)*d*K0*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((649371539*I)/3805401600)*d^3*K0*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((3319585*I)/23417856)*d^5*K0*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((5397841*I)/32947200)*d^7*K0*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((569*I)/146432)*d^11*K0*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((702603859*I)/1194885120)*d*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((27799043*I)/298721280)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((136901*I)/422400)*d^3*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((95707*I)/998400)*d^5*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((86011*I)/439296)*d^7*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((1723*I)/68640)*d^9*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((65*I)/11264)*d^11*K1*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - 
      (((229274411*I)/434503680)*d*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((550003367*I)/1194885120)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((125768647*I)/4779540480)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((12253*I)/46858240)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((433*I)/91520)*d^9*K0*M^5*Sqrt[(3*Pi)/7]*u^3)/(b^3*E^u) - 
      (((1496283*I)/398295040)*d^9*K0^2*M^5*Sqrt[(3*Pi)/7]*u^3)/b^3 + 
      (((297137*I)/3660800)*d*K1*M^5*Sqrt[(3*Pi)/7]*u^3)/(b^3*E^u) + 
      (((1131853*I)/7208960)*d^5*K1^2*M^5*Sqrt[(3*Pi)/7]*u^3)/b^3 - 
      (((7327781*I)/39829504)*d^3*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((45684737*I)/398295040)*d^5*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((36919*I)/199147520)*d^11*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((1063*I)/238977024)*d^13*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((37078333*I)/477954048)*d^3*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((689*I)/122552320)*d^13*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((104662739*I)/475675200)*d*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((329776709*I)/951350400)*d^3*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((37682753*I)/1902700800)*d^5*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((506927*I)/4118400)*d^7*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((10531*I)/549120)*d^9*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((53*I)/18304)*d^11*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((46141289*I)/195148800)*d*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((1245787891*I)/7610803200)*d^3*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((3139103101*I)/7610803200)*d^5*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((36942013*I)/98841600)*d^7*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((1162309013213*I)/1003703500800)*d*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((836672530867*I)/501851750400)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((15042492961*I)/200740700160)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((18481175717*I)/35846553600)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((10381846117*I)/143386214400)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((288822661*I)/71693107200)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((4176791*I)/28677242880)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((433*I)/366080)*d^11*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/(b^3*E^u) - 
      (((5899*I)/1098240)*d^9*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/(b^3*E^u) - 
      (((491985229*I)/3382579200)*d*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((2714354347*I)/7610803200)*d^3*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((4334710579*I)/15221606400)*d^5*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((57113939*I)/691891200)*d^7*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((29639*I)/2928640)*d^9*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((97*I)/84480)*d^11*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((79910928599*I)/91245772800)*d*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((143841366463*I)/200740700160)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((1682142181*I)/35846553600)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((301924591*I)/13035110400)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((235211*I)/5735448576)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((12006307*I)/50738688)*d*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((8404199647*I)/15221606400)*d^3*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((782881633*I)/1902700800)*d^5*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((11330413*I)/98841600)*d^7*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((13331*I)/658944)*d^9*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((6871*I)/4392960)*d^11*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((14246321405047*I)/15055552512000)*d*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((1051466988503*I)/2150793216000)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((53751677941*I)/289529856000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((70661884847*I)/2150793216000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((57378229*I)/430158643200)*d^13*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((833766070451*I)/501851750400)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[21]*b^3) + (((12424401655697*I)/7527776256000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) + (((11063699*I)/71693107200)*d^11*K0^2*
        M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 + (((1554653*I)/3308912640)*d^11*K1^2*M^5*
        Sqrt[(7*Pi)/3]*u^5)/b^3 - (((3293574061*I)/18265927680)*d*K0*M^5*
        Sqrt[Pi/21]*u^6)/(b^3*E^u) + (((49318762763*I)/182659276800)*d^3*K0*
        M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - (((705838517*I)/22832409600)*d^5*K0*
        M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - (((71911787*I)/2767564800)*d^7*K0*
        M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - (((68419*I)/2027520)*d^9*K0*M^5*
        Sqrt[Pi/21]*u^6)/(b^3*E^u) - (((6171841*I)/50181120)*d*K1*M^5*
        Sqrt[Pi/21]*u^6)/(b^3*E^u) + (((19430375707*I)/91329638400)*d^3*K1*
        M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - (((1821208211*I)/22832409600)*d^5*K1*
        M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + (((19544117*I)/1383782400)*d^7*K1*
        M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + (((4639*I)/5271552)*d^11*K1*M^5*
        Sqrt[Pi/21]*u^6)/(b^3*E^u) - (((338108679479*I)/1881944064000)*d*K0*
        K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + (((192328805177*I)/470486016000)*d^3*K0*
        K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - (((77440840021*I)/268849152000)*d^5*K0*
        K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + (((8222818561*I)/117621504000)*d^7*K0*
        K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - (((462793*I)/4888166400)*d^13*K0*K1*M^5*
        Sqrt[Pi/21]*u^6)/b^3 + (((1857*I)/5857280)*d^11*K0*M^5*Sqrt[(3*Pi)/7]*
        u^6)/(b^3*E^u) - (((1961*I)/549120)*d^9*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/
       (b^3*E^u) - (((485065597*I)/268849152000)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3]*
        u^6)/b^3 + (((133087*I)/537698304)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/
       b^3 + (((9169078603*I)/182659276800)*d*K0*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) + (((347400181*I)/26094182400)*d^3*K0*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) - (((13922107159*I)/91329638400)*d^5*K0*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) + (((177947333*I)/2767564800)*d^7*K0*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) + (((8027*I)/52715520)*d^11*K0*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) + (((328997640109*I)/1881944064000)*d*K0^2*M^5*Sqrt[Pi/21]*
        u^7)/b^3 - (((155443954933*I)/1881944064000)*d^5*K0^2*M^5*Sqrt[Pi/21]*
        u^7)/b^3 + (((52297340311*I)/470486016000)*d^7*K0^2*M^5*Sqrt[Pi/21]*
        u^7)/b^3 + (((3689237429*I)/268849152000)*d^9*K0^2*M^5*Sqrt[Pi/21]*
        u^7)/b^3 - (((2139173*I)/1581465600)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       b^3 - (((7020857*I)/53769830400)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((368765101*I)/5708102400)*d*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((841307669*I)/36531855360)*d^3*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + 
      (((188151419*I)/2767564800)*d^7*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + 
      (((126653*I)/6589440)*d^9*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((4349*I)/52715520)*d^11*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + 
      (((22523250611*I)/125462937600)*d*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((113241560251*I)/1881944064000)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((3199905161*I)/67212288000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((158190041*I)/20680704000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((717007*I)/2068070400)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((28984025897*I)/134424576000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[21]*b^3) - (((1089527017*I)/3690086400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[21]*b^3) + (((184333*I)/52715520)*d^9*K0*M^5*
        Sqrt[(7*Pi)/3]*u^7)/(b^3*E^u) - (((29984299*I)/1630886400)*d^5*K1*M^5*
        Sqrt[(7*Pi)/3]*u^7)/(b^3*E^u) - (((104293*I)/17923276800)*d^13*K1^2*
        M^5*Sqrt[(7*Pi)/3]*u^7)/b^3 + (((2658355243*I)/91329638400)*d*K0*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((675477221*I)/9132963840)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) + (((307418549*I)/6523545600)*d^5*K0*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) + (((2404981*I)/230630400)*d^7*K0*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((34921*I)/2928640)*d^9*K0*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((10217*I)/13178880)*d^11*K0*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) + (((2641041127*I)/91329638400)*d*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((667506347*I)/9132963840)*d^3*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) + (((2161969067*I)/45664819200)*d^5*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) + (((5772407*I)/691891200)*d^7*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((288797*I)/26357760)*d^9*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((7387*I)/13178880)*d^11*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((342209851*I)/156828672000)*d*K0*K1*
        M^5*Sqrt[Pi/21]*u^8)/b^3 - (((752923541*I)/7351344000)*d^3*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 + (((19914064531*I)/94097203200)*d^5*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 - (((221336491*I)/2178176000)*d^7*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 - (((726285221*I)/67212288000)*d^9*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 + (((955579*I)/186700800)*d^11*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 + (((3658087*I)/13442457600)*d^13*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 - (((1272673*I)/3805401600)*d*K0*M^5*Sqrt[Pi/21]*
        u^9)/(b^3*E^u) + (((2408839*I)/1268467200)*d^3*K0*M^5*Sqrt[Pi/21]*
        u^9)/(b^3*E^u) + (((503*I)/1585584)*d^5*K0*M^5*Sqrt[Pi/21]*u^9)/
       (b^3*E^u) - (((388291*I)/86486400)*d^7*K0*M^5*Sqrt[Pi/21]*u^9)/
       (b^3*E^u) + (((6931*I)/3294720)*d^9*K0*M^5*Sqrt[Pi/21]*u^9)/
       (b^3*E^u) + (((151*I)/299520)*d^11*K0*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) - 
      (((1624003309*I)/470486016000)*d*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((193681207*I)/27675648000)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((107219059*I)/29405376000)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((9890011*I)/6110208000)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((265051*I)/1222041600)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((320087*I)/878169600)*d*K1*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) + 
      (((20486359*I)/11416204800)*d^3*K1*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) + 
      (((7141*I)/17837820)*d^5*K1*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) - 
      (((369559*I)/86486400)*d^7*K1*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) + 
      (((437*I)/219648)*d^9*K1*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) + 
      (((1493*I)/3294720)*d^11*K1*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) - 
      (((7212353*I)/2376192000)*d*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((9507079*I)/1960358400)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((735227*I)/1188096000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((4942349*I)/33606144000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((13570541*I)/6721228800)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((283078043*I)/117621504000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[21]*b^3) - (((34364651*I)/235243008000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[21]*b^3) - (((101*I)/239616)*d^11*K0^2*M^5*Sqrt[(7*Pi)/3]*
        u^9)/b^3 - (((11621*I)/672122880)*d^13*K1^2*M^5*Sqrt[(7*Pi)/3]*u^9)/
       b^3 - (((4117*I)/18532800)*d^3*K0*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) + 
      (((1621*I)/9266400)*d^5*K0*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) + 
      (((467*I)/1029600)*d^7*K0*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) - 
      (((97*I)/411840)*d^9*K0*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) - 
      ((I/9152)*d^11*K0*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) - 
      (((1123*I)/18532800)*d*K1*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) + 
      (((1567*I)/9266400)*d^5*K1*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) + 
      (((151*I)/343200)*d^7*K1*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) - 
      (((19*I)/82368)*d^9*K1*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) - 
      (((43*I)/411840)*d^11*K1*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) + 
      (((1995221*I)/2306304000)*d*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((865030267*I)/176432256000)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 - 
      (((222548119*I)/50409216000)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 - 
      (((597796987*I)/88216128000)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((155611517*I)/50409216000)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((10634777*I)/5040921600)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((457031*I)/2016368640)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 - 
      (((163*I)/18532800)*d*K0*M^5*Sqrt[(7*Pi)/3]*u^10)/(b^3*E^u) - 
      (((113*I)/3706560)*d^3*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/(b^3*E^u) + 
      ((I/514800)*d*K0*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      ((I/57200)*d^3*K0*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) - 
      ((I/85800)*d^5*K0*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      ((I/102960)*d^9*K0*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      ((I/102960)*d^11*K0*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) - 
      (((4687357*I)/117621504000)*d*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((6150971*I)/70572902400)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((857977*I)/969408000)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      ((I/514800)*d*K1*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      ((I/57200)*d^3*K1*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) - 
      ((I/85800)*d^5*K1*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      ((I/102960)*d^9*K1*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      ((I/102960)*d^11*K1*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) - 
      (((221789*I)/6415718400)*d*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((12738889*I)/117621504000)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((1334789*I)/1729728000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((2393473*I)/16803072000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((29857*I)/112020480)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((388697*I)/10081843200)*d^13*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((76874299*I)/176432256000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[21]*b^3) - (((935989*I)/2352430080)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[21]*b^3) - ((I/257400)*d^7*K0*M^5*Sqrt[(7*Pi)/3]*u^11)/
       (b^3*E^u) - (((983561*I)/50409216000)*d^9*K0^2*M^5*Sqrt[(7*Pi)/3]*
        u^11)/b^3 - (((225359*I)/5040921600)*d^11*K0^2*M^5*Sqrt[(7*Pi)/3]*
        u^11)/b^3 - (((67867*I)/10081843200)*d^13*K0^2*M^5*Sqrt[(7*Pi)/3]*
        u^11)/b^3 - ((I/257400)*d^7*K1*M^5*Sqrt[(7*Pi)/3]*u^11)/(b^3*E^u) + 
      (((1910411*I)/176432256000)*d*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((7011119*I)/88216128000)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((7786693*I)/176432256000)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      (((10420871*I)/44108064000)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      (((348749*I)/25204608000)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((245893*I)/2520460800)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((3649*I)/201636864)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      (((49381*I)/176432256000)*d*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((361043*I)/176432256000)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((444781*I)/44108064000)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((56659*I)/25204608000)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((503*I)/100818432)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((5231*I)/5040921600)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((2801*I)/10378368000)*d*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((67387*I)/35286451200)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((427729*I)/44108064000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((54391*I)/25204608000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      ((I/207360)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((383*I)/387763200)*d^13*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((350989*I)/88216128000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[21]*b^3) - 
      (((340993*I)/88216128000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[21]*b^3) + 
      ((I/350064000)*d*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 + 
      ((I/30888000)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 + 
      (((41*I)/1050192000)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 - 
      (((29*I)/262548000)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 - 
      ((I/38896000)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 + 
      ((I/21003840)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 + 
      ((I/70012800)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3)/Pi, 
    ((-98971*d^9*K0*K1*M^5*Sqrt[3/(7*Pi)]*u^3)/(51251200*b^3) + 
      (367*d^11*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^3)/(4392960*b^3) - 
      (((454163*I)/549120)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((11567*I)/42240)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((3650399*I)/4392960)*d*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((1587427*I)/2196480)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((12847*I)/732160)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((2483*I)/28160)*d*K0^2*M^5*Sqrt[(3*Pi)/7]*u^3)/b^3 + 
      (((11763*I)/1464320)*d^9*K1^2*M^5*Sqrt[(3*Pi)/7]*u^3)/b^3 + 
      (((892523*I)/1098240)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) - 
      (((7009147*I)/4392960)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) + 
      (((851*I)/1098240)*d^9*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      ((I/19968)*d^11*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (3573781*d*K0*K1*M^5*u^3)/(30750720*b^3*Sqrt[21*Pi]) - 
      (13315961*d^3*K0*K1*M^5*u^3)/(153753600*b^3*Sqrt[21*Pi]) - 
      (1258441*d^5*K0*K1*M^5*u^3)/(6988800*b^3*Sqrt[21*Pi]) + 
      (11966791*d^7*K0*K1*M^5*u^3)/(76876800*b^3*Sqrt[21*Pi]) + 
      (((3*I)/292864)*d^11*K1^2*M^5*Sqrt[21*Pi]*u^3)/b^3 + 
      (((173990941*I)/131788800)*d*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((16189993*I)/65894400)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((6389419*I)/13178880)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((104773*I)/2928640)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((5363*I)/8785920)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (514624651*d^3*K0^2*M^5*u^4)/(3690086400*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (1267*Sqrt[21]*d^3*K0^2*M^5*u^4)/(1064960*b^3*Sqrt[Pi]) + 
      (50492754869*d^3*K1^2*M^5*u^4)/(83026944000*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (((39271351*I)/131788800)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^4)/b^3 + 
      (23852131*d*K0^2*M^5*u^4)/(307507200*b^3*Sqrt[21*Pi]) - 
      (2363939*d^5*K0^2*M^5*u^4)/(461260800*b^3*Sqrt[21*Pi]) + 
      (20155543*d^7*K0^2*M^5*u^4)/(461260800*b^3*Sqrt[21*Pi]) - 
      (596369*d^9*K0^2*M^5*u^4)/(307507200*b^3*Sqrt[21*Pi]) + 
      (817*d^11*K0^2*M^5*u^4)/(2928640*b^3*Sqrt[21*Pi]) - 
      (24055188361*d*K1^2*M^5*u^4)/(83026944000*b^3*Sqrt[21*Pi]) - 
      (3052156777*d^5*K1^2*M^5*u^4)/(8302694400*b^3*Sqrt[21*Pi]) + 
      (321215309*d^7*K1^2*M^5*u^4)/(4612608000*b^3*Sqrt[21*Pi]) - 
      (2895941*d^9*K1^2*M^5*u^4)/(141926400*b^3*Sqrt[21*Pi]) - 
      (3967*d^11*K1^2*M^5*u^4)/(87859200*b^3*Sqrt[21*Pi]) + 
      (((78108533*I)/131788800)*d*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((33397409*I)/65894400)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((2797*I)/92160)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((74903*I)/8785920)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((313*I)/2928640)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((274062793*I)/395366400)*d*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((8102231*I)/65894400)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((53155303*I)/197683200)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((575*I)/585728)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((150012521*I)/131788800)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) - 
      (((825509*I)/5271552)*d^3*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 + 
      (((45653*I)/26357760)*d^9*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 - 
      (555986113*d*K0*K1*M^5*u^5)/(741312000*b^3*Sqrt[21*Pi]) + 
      (31100593481*d^3*K0*K1*M^5*u^5)/(20756736000*b^3*Sqrt[21*Pi]) - 
      (3965977*d^5*K0*K1*M^5*u^5)/(5189184*b^3*Sqrt[21*Pi]) + 
      (114117323*d^7*K0*K1*M^5*u^5)/(3459456000*b^3*Sqrt[21*Pi]) - 
      (633337*d^9*K0*K1*M^5*u^5)/(38438400*b^3*Sqrt[21*Pi]) - 
      (7477*d^11*K0*K1*M^5*u^5)/(13178880*b^3*Sqrt[21*Pi]) - 
      (((16546549*I)/49420800)*d*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((4471927*I)/6589440)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((88211*I)/249600)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((470677*I)/49420800)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((229*I)/366080)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (2448685247*d^3*K0^2*M^5*u^6)/(6918912000*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (1093617557*d^3*K1^2*M^5*u^6)/(2965248000*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (((547*I)/6589440)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^6)/b^3 + 
      (6128913317*d*K0^2*M^5*u^6)/(27675648000*b^3*Sqrt[21*Pi]) + 
      (86921881*d^5*K0^2*M^5*u^6)/(2767564800*b^3*Sqrt[21*Pi]) + 
      (392952337*d^7*K0^2*M^5*u^6)/(3459456000*b^3*Sqrt[21*Pi]) - 
      (2184827*d^9*K0^2*M^5*u^6)/(167731200*b^3*Sqrt[21*Pi]) + 
      (32111*d^11*K0^2*M^5*u^6)/(65894400*b^3*Sqrt[21*Pi]) + 
      (17384995921*d*K1^2*M^5*u^6)/(83026944000*b^3*Sqrt[21*Pi]) + 
      (4229033297*d^5*K1^2*M^5*u^6)/(41513472000*b^3*Sqrt[21*Pi]) + 
      (8401927*d^7*K1^2*M^5*u^6)/(128128000*b^3*Sqrt[21*Pi]) - 
      (1420021*d^9*K1^2*M^5*u^6)/(167731200*b^3*Sqrt[21*Pi]) + 
      (87359*d^11*K1^2*M^5*u^6)/(197683200*b^3*Sqrt[21*Pi]) - 
      (((11808089*I)/98841600)*d*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((1129*I)/16473600)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((402713*I)/12355200)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((112571*I)/6589440)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((402175*I)/3953664)*d*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((2267233*I)/16473600)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((23263*I)/915200)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((9943*I)/2196480)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((3337*I)/9884160)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((21197*I)/124800)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) + 
      (((10813087*I)/49420800)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) - 
      (((7*I)/63360)*d^11*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/b^3 + 
      (6967954997*d*K0*K1*M^5*u^7)/(20756736000*b^3*Sqrt[21*Pi]) - 
      (3209666269*d^3*K0*K1*M^5*u^7)/(5189184000*b^3*Sqrt[21*Pi]) + 
      (238105403*d^5*K0*K1*M^5*u^7)/(943488000*b^3*Sqrt[21*Pi]) + 
      (1250567*d^7*K0*K1*M^5*u^7)/(144144000*b^3*Sqrt[21*Pi]) + 
      (177683*d^9*K0*K1*M^5*u^7)/(8386560*b^3*Sqrt[21*Pi]) + 
      (29867*d^11*K0*K1*M^5*u^7)/(49420800*b^3*Sqrt[21*Pi]) + 
      (111079*d^5*K0^2*M^5*Sqrt[3/(7*Pi)]*u^8)/(4928000*b^3) - 
      (579714780083*d^3*K1^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(152650967040000*b^3) - 
      (7816914162043*d^7*K1^2*M^5*Sqrt[7/(3*Pi)]*u^8)/(228976450560000*b^3) + 
      (((707117*I)/12355200)*d*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((100423*I)/2059200)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      (((1452041*I)/6177600)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((5255*I)/164736)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((1411*I)/1235520)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      (17252623*d^3*K0^2*M^5*u^8)/(247104000*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (39984509049853*d^3*K1^2*M^5*u^8)/(1068556769280000*Sqrt[21]*b^3*
        Sqrt[Pi]) + (((10591*I)/772200)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^8)/
       b^3 + (4613527*d*K0^2*M^5*u^8)/(230630400*b^3*Sqrt[21*Pi]) - 
      (2409059*d^7*K0^2*M^5*u^8)/(432432000*b^3*Sqrt[21*Pi]) - 
      (8623963*d^9*K0^2*M^5*u^8)/(691891200*b^3*Sqrt[21*Pi]) + 
      (11339*d^11*K0^2*M^5*u^8)/(49420800*b^3*Sqrt[21*Pi]) + 
      (53542759*d*K1^2*M^5*u^8)/(4447872000*b^3*Sqrt[21*Pi]) + 
      (1277951699*d^5*K1^2*M^5*u^8)/(15567552000*b^3*Sqrt[21*Pi]) + 
      (350872937292907*d^7*K1^2*M^5*u^8)/(1602835153920000*b^3*Sqrt[21*Pi]) - 
      (113413*d^9*K1^2*M^5*u^8)/(10982400*b^3*Sqrt[21*Pi]) + 
      (3247*d^11*K1^2*M^5*u^8)/(12355200*b^3*Sqrt[21*Pi]) + 
      (5982281053*d*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^9)/(2862205632000*b^3) + 
      (538961530993*d^3*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^9)/(19081370880000*b^3) - 
      (96421757*d^7*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^9)/(99382140000*b^3) + 
      (67*d^11*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^9)/(2471040*b^3) - 
      (((1699*I)/1647360)*d*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((25537*I)/1123200)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((3581*I)/1372800)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((1123*I)/126720)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((2963*I)/4942080)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((21421*I)/24710400)*d*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((89809*I)/4118400)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((2309*I)/2471040)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((2539*I)/329472)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((1759*I)/4942080)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((122329*I)/8236800)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21]*b^3) - 
      (((341303*I)/24710400)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21]*b^3) - 
      (610463189143*d*K0*K1*M^5*u^9)/(20035439424000*b^3*Sqrt[21*Pi]) - 
      (24933385460497*d^3*K0*K1*M^5*u^9)/(133569596160000*b^3*Sqrt[21*Pi]) + 
      (23389363*d^5*K0*K1*M^5*u^9)/(778377600*b^3*Sqrt[21*Pi]) - 
      (15936248467*d^7*K0*K1*M^5*u^9)/(695674980000*b^3*Sqrt[21*Pi]) + 
      (2205683*d^9*K0*K1*M^5*u^9)/(518918400*b^3*Sqrt[21*Pi]) + 
      (4384381*d*K0^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(265019040000*b^3) - 
      (383871713*d^3*K0^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(318022848000*b^3) + 
      (245566099*d^5*K0^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(1590114240000*b^3) + 
      (54451*d^7*K0^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(578223360*b^3) + 
      (27622769*d^7*K1^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(53003808000*b^3) + 
      ((I/2808)*d*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((1357*I)/617760)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 - 
      ((I/520)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 - 
      (((373*I)/102960)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((337*I)/617760)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (6791819849*d^3*K0^2*M^5*u^10)/(742053312000*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (1625989*d^3*K1^2*M^5*u^10)/(2594592000*Sqrt[21]*b^3*Sqrt[Pi]) + 
      ((I/2860)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^10)/b^3 - 
      (666449071*d*K0^2*M^5*u^10)/(2782699920000*b^3*Sqrt[21*Pi]) - 
      (27612185591*d^5*K0^2*M^5*u^10)/(11130799680000*b^3*Sqrt[21*Pi]) + 
      (34150511*d^7*K0^2*M^5*u^10)/(101189088000*b^3*Sqrt[21*Pi]) + 
      (5581*d^9*K0^2*M^5*u^10)/(518918400*b^3*Sqrt[21*Pi]) - 
      (421*d^11*K0^2*M^5*u^10)/(2246400*b^3*Sqrt[21*Pi]) - 
      (20771*d*K1^2*M^5*u^10)/(199584000*b^3*Sqrt[21*Pi]) - 
      (1569797*d^5*K1^2*M^5*u^10)/(1297296000*b^3*Sqrt[21*Pi]) - 
      (350488549*d^7*K1^2*M^5*u^10)/(123675552000*b^3*Sqrt[21*Pi]) + 
      (8093*d^9*K1^2*M^5*u^10)/(518918400*b^3*Sqrt[21*Pi]) - 
      (703*d^11*K1^2*M^5*u^10)/(4942080*b^3*Sqrt[21*Pi]) - 
      (13549*d*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^11)/(13250952000*b^3) - 
      (2520767*d^3*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^11)/(39752856000*b^3) + 
      (16457*d^5*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^11)/(993821400*b^3) - 
      (523327*d^7*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^11)/(19876428000*b^3) - 
      (45269*d^9*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^11)/(1019304000*b^3) + 
      (1861*d^11*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^11)/(200772000*b^3) - 
      ((I/34320)*d*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((59*I)/772200)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((233*I)/772200)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      ((I/6864)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((43*I)/1544400)*d*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((53*I)/772200)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((73*I)/257400)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((43*I)/308880)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((19*I)/308880)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((19*I)/140400)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[21]*b^3) - 
      (((191*I)/1544400)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[21]*b^3) - 
      ((I/102960)*d^11*K0^2*M^5*Sqrt[(7*Pi)/3]*u^11)/b^3 + 
      (12736151*d*K0*K1*M^5*u^11)/(278269992000*b^3*Sqrt[21*Pi]) + 
      (82199449*d^3*K0*K1*M^5*u^11)/(278269992000*b^3*Sqrt[21*Pi]) + 
      (2967271*d^5*K0*K1*M^5*u^11)/(11594583000*b^3*Sqrt[21*Pi]) - 
      (3448673*d^7*K0*K1*M^5*u^11)/(19876428000*b^3*Sqrt[21*Pi]) + 
      (2225221*d^9*K0*K1*M^5*u^11)/(7135128000*b^3*Sqrt[21*Pi]) + 
      (1003*d^11*K0*K1*M^5*u^11)/(33462000*b^3*Sqrt[21*Pi]) - 
      (181*d^7*K0^2*M^5*Sqrt[7/(3*Pi)]*u^12)/(23166000*b^3) - 
      (d^11*K0^2*M^5*Sqrt[7/(3*Pi)]*u^12)/(1544400*b^3) - 
      (181*d^7*K1^2*M^5*Sqrt[7/(3*Pi)]*u^12)/(23166000*b^3) - 
      (d^11*K1^2*M^5*Sqrt[7/(3*Pi)]*u^12)/(1544400*b^3) + 
      ((I/386100)*d*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      ((I/42900)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      ((I/64350)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      ((I/77220)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      ((I/77220)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      (29*d^3*K0^2*M^5*u^12)/(6006000*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (29*d^3*K1^2*M^5*u^12)/(6006000*Sqrt[21]*b^3*Sqrt[Pi]) - 
      ((I/193050)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^12)/b^3 + 
      (17*d*K0^2*M^5*u^12)/(27027000*b^3*Sqrt[21*Pi]) + 
      (d^5*K0^2*M^5*u^12)/(135135*b^3*Sqrt[21*Pi]) + 
      (307*d^7*K0^2*M^5*u^12)/(6486480*b^3*Sqrt[21*Pi]) + 
      (47*d^9*K0^2*M^5*u^12)/(5405400*b^3*Sqrt[21*Pi]) + 
      (17*d*K1^2*M^5*u^12)/(27027000*b^3*Sqrt[21*Pi]) + 
      (d^5*K1^2*M^5*u^12)/(135135*b^3*Sqrt[21*Pi]) + 
      (307*d^7*K1^2*M^5*u^12)/(6486480*b^3*Sqrt[21*Pi]) + 
      (47*d^9*K1^2*M^5*u^12)/(5405400*b^3*Sqrt[21*Pi]))/Pi, 
    ((((-4790333*I)/12446720)*d*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) - 
      (((133583*I)/366080)*d^5*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) + 
      (((600799*I)/12446720)*d^7*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) - 
      (((56065*I)/1244672)*d^9*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) + 
      (((1321*I)/366080)*d^11*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) + 
      (((615777*I)/2489344)*d^3*K1*M^5*Sqrt[(3*Pi)/7]*u)/(b^3*E^u) + 
      (((497*I)/12446720)*d^13*K1*M^5*Sqrt[21*Pi]*u)/(b^3*E^u) + 
      (((1025623*I)/49786880)*d*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((3995021*I)/49786880)*d^3*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((2411477*I)/24893440)*d^5*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((139*I)/1914880)*d^9*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((42793*I)/24893440)*d^11*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((4790333*I)/12446720)*d*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((133583*I)/366080)*d^5*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((600799*I)/12446720)*d^7*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((56065*I)/1244672)*d^9*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((1321*I)/366080)*d^11*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) - 
      (((119503*I)/9957376)*d^7*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) + 
      (((615777*I)/2489344)*d^3*K1*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) + 
      (((4027*I)/49786880)*d^13*K0*M^5*Sqrt[(7*Pi)/3]*u^2)/(b^3*E^u) + 
      (((497*I)/12446720)*d^13*K1*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) - 
      (((68174328529*I)/961135718400)*d*K0*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((97429324589*I)/6727950028800)*d^3*K0*M^5*Sqrt[Pi/21]*u^3)/
       (b^3*E^u) + (((616608239371*I)/3363975014400)*d^5*K0*M^5*Sqrt[Pi/21]*
        u^3)/(b^3*E^u) - (((284595585173*I)/2242650009600)*d^7*K0*M^5*
        Sqrt[Pi/21]*u^3)/(b^3*E^u) - (((42793*I)/24893440)*d^11*K0*M^5*
        Sqrt[Pi/21]*u^3)/(b^3*E^u) - (((29019931643*I)/181622538240)*d*K0^2*
        M^5*Sqrt[Pi/21]*u^3)/b^3 - (((32815970423*I)/181622538240)*d^7*K0^2*
        M^5*Sqrt[Pi/21]*u^3)/b^3 + (((70209941*I)/3561226240)*d^9*K0^2*M^5*
        Sqrt[Pi/21]*u^3)/b^3 - (((229146059*I)/60540846080)*d^11*K0^2*M^5*
        Sqrt[Pi/21]*u^3)/b^3 - (((354957601*I)/1742540800)*d*K1*M^5*
        Sqrt[Pi/21]*u^3)/(b^3*E^u) + (((47105587*I)/209104896)*d^3*K1*M^5*
        Sqrt[Pi/21]*u^3)/(b^3*E^u) + (((16966979*I)/108908800)*d^5*K1*M^5*
        Sqrt[Pi/21]*u^3)/(b^3*E^u) - (((69977*I)/37340160)*d^9*K1*M^5*
        Sqrt[Pi/21]*u^3)/(b^3*E^u) - (((332153*I)/124467200)*d^11*K1*M^5*
        Sqrt[Pi/21]*u^3)/(b^3*E^u) + (((74037309319*I)/726490152960)*d*K1^2*
        M^5*Sqrt[Pi/21]*u^3)/b^3 + (((21286879109*I)/48432676864)*d^7*K1^2*
        M^5*Sqrt[Pi/21]*u^3)/b^3 - (((9482717227*I)/726490152960)*d^9*K1^2*
        M^5*Sqrt[Pi/21]*u^3)/b^3 - (((415190427*I)/1693450240)*d^5*K1^2*M^5*
        Sqrt[(3*Pi)/7]*u^3)/b^3 + (((10163946151*I)/60540846080)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) + (((11610787451*I)/55883857920)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) + 
      (((5851*I)/33945600)*d^9*K0*M^5*Sqrt[(7*Pi)/3]*u^3)/(b^3*E^u) + 
      (((4027*I)/49786880)*d^13*K0*M^5*Sqrt[(7*Pi)/3]*u^3)/(b^3*E^u) + 
      (((6193573*I)/181622538240)*d^13*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((43561*I)/60540846080)*d^15*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((474983*I)/19148800)*d^7*K1*M^5*Sqrt[(7*Pi)/3]*u^3)/(b^3*E^u) - 
      (((68343941*I)/726490152960)*d^11*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((26779*I)/14244904960)*d^15*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((450926263*I)/60540846080)*d^5*K0^2*M^5*Sqrt[21*Pi]*u^3)/b^3 + 
      (((1931*I)/49786880)*d^13*K1*M^5*Sqrt[21*Pi]*u^3)/(b^3*E^u) + 
      (((635423*I)/242163384320)*d^13*K1^2*M^5*Sqrt[21*Pi]*u^3)/b^3 - 
      (((968739272791*I)/6727950028800)*d*K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((538188416707*I)/3363975014400)*d^3*K0*M^5*Sqrt[Pi/21]*u^4)/
       (b^3*E^u) + (((106646419037*I)/961135718400)*d^5*K0*M^5*Sqrt[Pi/21]*
        u^4)/(b^3*E^u) - (((142746090937*I)/1121325004800)*d^7*K0*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) + (((144359*I)/67891200)*d^9*K0*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) - (((204383*I)/93350400)*d^11*K0*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) - (((1734374439241*I)/5980400025600)*d*K1*
        M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + (((6496683045701*I)/26911800115200)*
        d^3*K1*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((1275138588077*I)/3166094131200)*d^5*K1*M^5*Sqrt[Pi/21]*u^4)/
       (b^3*E^u) - (((5014419114491*I)/13455900057600)*d^7*K1*M^5*Sqrt[Pi/21]*
        u^4)/(b^3*E^u) + (((2751746117*I)/125462937600)*d^9*K1*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) - (((226357*I)/58572800)*d^11*K1*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) + (((176333*I)/398295040)*d^13*K1*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) - (((18903801493133*I)/152562932121600)*d*
        K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + (((22584461799103*I)/30512586424320)*
        d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((14561214151907*I)/13869357465600)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^4)/
       b^3 + (((55380710124247*I)/152562932121600)*d^7*K0*K1*M^5*Sqrt[Pi/21]*
        u^4)/b^3 + (((1815658667807*I)/21794704588800)*d^9*K0*K1*M^5*
        Sqrt[Pi/21]*u^4)/b^3 + (((18787175651*I)/21794704588800)*d^13*K0*K1*
        M^5*Sqrt[Pi/21]*u^4)/b^3 - (((83987*I)/7451181056)*d^15*K0*K1*M^5*
        Sqrt[(3*Pi)/7]*u^4)/b^3 - (((42078039967*I)/21794704588800)*d^11*K0*
        K1*M^5*Sqrt[(7*Pi)/3]*u^4)/b^3 + (((193*I)/9957376)*d^13*K0*M^5*
        Sqrt[21*Pi]*u^4)/(b^3*E^u) - (((700428711553*I)/4784320020480)*d*K0*
        M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + (((3158924148917*I)/21529440092160)*
        d^3*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((30936223629161*I)/215294400921600)*d^5*K0*M^5*Sqrt[Pi/21]*u^5)/
       (b^3*E^u) - (((589064436097*I)/4140276940800)*d^7*K0*M^5*Sqrt[Pi/21]*
        u^5)/(b^3*E^u) - (((130221451*I)/100370350080)*d^9*K0*M^5*Sqrt[Pi/21]*
        u^5)/(b^3*E^u) - (((6806959*I)/11948851200)*d^11*K0*M^5*Sqrt[Pi/21]*
        u^5)/(b^3*E^u) + (((7727576429291*I)/152562932121600)*d*K0^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 - (((55463194036361*I)/152562932121600)*d^5*K0^2*
        M^5*Sqrt[Pi/21]*u^5)/b^3 + (((25171222104191*I)/152562932121600)*d^7*
        K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - (((90995926097*I)/21794704588800)*
        d^11*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((5603720443*I)/21794704588800)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((4890257*I)/484326768640)*d^15*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((2281572398579*I)/17941200076800)*d*K1*M^5*Sqrt[Pi/21]*u^5)/
       (b^3*E^u) + (((3171567143021*I)/26911800115200)*d^3*K1*M^5*Sqrt[Pi/21]*
        u^5)/(b^3*E^u) + (((7953503483509*I)/53823600230400)*d^5*K1*M^5*
        Sqrt[Pi/21]*u^5)/(b^3*E^u) - (((1919650383437*I)/13455900057600)*d^7*
        K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((277742183*I)/41820979200)*d^9*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((215623*I)/1194885120)*d^13*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((940850337720263*I)/2288443981824000)*d*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       b^3 - (((1205910212964053*I)/2288443981824000)*d^5*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 + (((181781337325099*I)/457688796364800)*d^7*
        K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + (((7892210102261*I)/134614351872000)*
        d^9*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((224862102677*I)/25147736064000)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((247623897967*I)/326920568832000)*d^13*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       b^3 - (((173935031*I)/6410207232000)*d^15*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       b^3 + (((66971*I)/1593180160)*d^13*K0*M^5*Sqrt[(3*Pi)/7]*u^5)/
       (b^3*E^u) - (((866331*I)/995737600)*d^11*K1*M^5*Sqrt[(3*Pi)/7]*u^5)/
       (b^3*E^u) + (((723756260827*I)/6102517284864)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[21]*b^3) - (((6380026926523*I)/19230621696000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) + (((6086164289*I)/1282041446400)*
        d^9*K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 + 
      (((29367760556969*I)/645883202764800)*d*K0*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) - (((20067741864809*I)/322941601382400)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^6)/(b^3*E^u) - (((4581943616297*I)/129176640552960)*d^5*
        K0*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((1160604480173*I)/17941200076800)*d^7*K0*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) - (((79152677*I)/45622886400)*d^9*K0*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) - (((8626469*I)/796590080)*d^11*K0*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) + (((78971*I)/4779540480)*d^13*K0*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) + (((70749820330289*I)/861177603686400)*d*K1*M^5*Sqrt[Pi/21]*
        u^6)/(b^3*E^u) - (((177562003855637*I)/1291766405529600)*d^3*K1*M^5*
        Sqrt[Pi/21]*u^6)/(b^3*E^u) + (((7135606197199*I)/234866619187200)*d^5*
        K1*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((11129273300309*I)/645883202764800)*d^7*K1*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) + (((73819313*I)/5449973760)*d^9*K1*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) - (((16739287*I)/2811494400)*d^11*K1*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) + (((28209707*I)/286772428800)*d^13*K1*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) + (((238523417923501*I)/286055497728000)*d*K0*K1*M^5*
        Sqrt[Pi/21]*u^6)/b^3 - (((777860659300763*I)/572110995456000)*d^3*K0*
        K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + (((926554908569*I)/3763888128000)*d^5*
        K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + (((333722013991*I)/1346143518720)*
        d^7*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((10146051283409*I)/286055497728000)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^6)/
       b^3 - (((31358880529*I)/7430012928000)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^6)/
       b^3 + (((1428114691*I)/20432535552000)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/3]*
        u^6)/b^3 - (((79985309*I)/27243380736000)*d^15*K0*K1*M^5*
        Sqrt[(7*Pi)/3]*u^6)/b^3 + (((36558430339489*I)/516706562211840)*d*K0*
        M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((124435968506519*I)/1291766405529600)*d^3*K0*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) + (((26801508463663*I)/516706562211840)*d^5*K0*M^5*
        Sqrt[Pi/21]*u^7)/(b^3*E^u) - (((3473906735407*I)/43058880184320)*d^7*
        K0*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + 
      (((227467421239*I)/6022221004800)*d^9*K0*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) + (((134349301*I)/286772428800)*d^13*K0*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) + (((5595208743769*I)/286055497728000)*d*K0^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 + (((402269952779*I)/8413396992000)*d^5*K0^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 - (((5030889209123*I)/114422199091200)*d^7*K0^2*
        M^5*Sqrt[Pi/21]*u^7)/b^3 + (((4343049369881*I)/286055497728000)*d^9*
        K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + (((18813502787*I)/4807655424000)*d^11*
        K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - (((119596723*I)/464375808000)*d^13*
        K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - (((348822599*I)/9081126912000)*d^15*
        K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + (((9578557506253*I)/172235520737280)*
        d*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((113546971510229*I)/1291766405529600)*d^3*K1*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) + (((9428294613541*I)/151972518297600)*d^5*K1*M^5*
        Sqrt[Pi/21]*u^7)/(b^3*E^u) - (((539229112351*I)/7598625914880)*d^7*K1*
        M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + (((952630243*I)/32204390400)*d^9*K1*
        M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + (((544705081*I)/47795404800)*d^11*K1*
        M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + (((67280027*I)/286772428800)*d^13*K1*
        M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - (((202828228259*I)/17878468608000)*d*
        K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + (((108862724063*I)/1121786265600)*d^5*
        K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - (((1842985131791*I)/38140733030400)*
        d^7*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((1395985931*I)/311607296000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((21755229521*I)/81730142208000)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((707616649*I)/81730142208000)*d^15*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((85743003*I)/15931801600)*d^11*K0*M^5*Sqrt[(3*Pi)/7]*u^7)/(b^3*E^u) - 
      (((24145914815837*I)/572110995456000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[21]*b^3) - (((6348919061117*I)/190703665152000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) + (((20341463*I)/1047822336000)*d^13*
        K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/b^3 - 
      (((19349418388589*I)/861177603686400)*d*K0*M^5*Sqrt[Pi/21]*u^8)/
       (b^3*E^u) - (((2096582205149*I)/86117760368640)*d^3*K0*M^5*Sqrt[Pi/21]*
        u^8)/(b^3*E^u) + (((11660859413417*I)/172235520737280)*d^5*K0*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) + (((106955953771*I)/7973866700800)*d^7*K0*
        M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((42064107247*I)/2007407001600)*d^9*
        K0*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) - 
      (((1807241539*I)/143386214400)*d^11*K0*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) - 
      (((213288359*I)/286772428800)*d^13*K0*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) - 
      (((983092609717061*I)/38752992165888000)*d*K1*M^5*Sqrt[Pi/21]*u^8)/
       (b^3*E^u) - (((227954805918949*I)/19376496082944000)*d^3*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) + 
      (((2292869235715309*I)/38752992165888000)*d^5*K1*M^5*Sqrt[Pi/21]*u^8)/
       (b^3*E^u) + (((639264503629*I)/92269028966400)*d^7*K1*M^5*Sqrt[Pi/21]*
        u^8)/(b^3*E^u) - (((108412346921*I)/6022221004800)*d^9*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((99549733*I)/9559080960)*d^11*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((156473587*I)/286772428800)*d^13*K1*
        M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((69621086573*I)/836419584000)*d*K0*
        K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + (((165246129781*I)/28605549772800)*d^3*
        K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + (((1398948577093*I)/8413396992000)*
        d^5*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      (((18830733869*I)/817301422080)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      (((1188291830699*I)/20432535552000)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       b^3 - (((20511455291*I)/2270281728000)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       b^3 + (((26930457313*I)/20432535552000)*d^13*K0*K1*M^5*Sqrt[Pi/21]*
        u^8)/b^3 + (((105105779*I)/1075396608000)*d^15*K0*K1*M^5*Sqrt[Pi/21]*
        u^8)/b^3 - (((13985294519353*I)/2422062010368000)*d*K0*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + (((32035732981543*I)/1211031005184000)*
        d^3*K0*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) - 
      (((3803843060483*I)/220187455488000)*d^5*K0*M^5*Sqrt[Pi/21]*u^9)/
       (b^3*E^u) - (((624661856233*I)/40367700172800)*d^7*K0*M^5*Sqrt[Pi/21]*
        u^9)/(b^3*E^u) + (((2384826359*I)/376388812800)*d^9*K0*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + (((852343*I)/162938880)*d^11*K0*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + (((9024347*I)/17923276800)*d^13*K0*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + (((5054360257*I)/785866752000)*d*K0^2*
        M^5*Sqrt[Pi/21]*u^9)/b^3 - (((3948195375881*I)/71513874432000)*d^5*
        K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - (((37106035621*I)/14302774886400)*d^7*
        K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + (((1553622561521*I)/71513874432000)*
        d^9*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((769275853*I)/378380288000)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((11991740197*I)/10216267776000)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((54544871*I)/537698304000)*d^15*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((8600156437*I)/1484106624000)*d*K1*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) + 
      (((30970167907529*I)/1211031005184000)*d^3*K1*M^5*Sqrt[Pi/21]*u^9)/
       (b^3*E^u) - (((10378891715987*I)/605515502592000)*d^5*K1*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + (((52686983*I)/8712704000)*d^9*K1*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + (((124857857*I)/26884915200)*d^11*K1*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + (((5763293*I)/13442457600)*d^13*K1*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + (((11218300871*I)/1881944064000)*d*K1^2*
        M^5*Sqrt[Pi/21]*u^9)/b^3 - (((216448917689*I)/4290832465920)*d^5*K1^2*
        M^5*Sqrt[Pi/21]*u^9)/b^3 + (((14065982431*I)/15324401664000)*d^7*K1^2*
        M^5*Sqrt[Pi/21]*u^9)/b^3 + (((596067501559*I)/35756937216000)*d^9*
        K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + (((10469619059*I)/5108133888000)*d^11*
        K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - (((3401549687*I)/5108133888000)*d^13*
        K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - (((263098889*I)/5108133888000)*d^15*
        K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + (((2065959722083*I)/71513874432000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21]*b^3) + 
      (((30134187151*I)/1178800128000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[21]*b^3) - (((170014019867*I)/86502214656000)*d^7*K1*M^5*
        Sqrt[(7*Pi)/3]*u^9)/(b^3*E^u) - (((160930287577*I)/2422062010368000)*
        d*K0*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) - 
      (((2285922697183*I)/1211031005184000)*d^3*K0*M^5*Sqrt[Pi/21]*u^10)/
       (b^3*E^u) + (((655870588621*I)/2422062010368000)*d^5*K0*M^5*
        Sqrt[Pi/21]*u^10)/(b^3*E^u) - (((1097382361*I)/1881944064000)*d^9*K0*
        M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) - (((7004719*I)/5376983040)*d^11*K0*
        M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) - (((9233201*I)/53769830400)*d^13*K0*
        M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) - 
      (((120136727657*I)/2422062010368000)*d*K1*M^5*Sqrt[Pi/21]*u^10)/
       (b^3*E^u) - (((2180523881663*I)/1211031005184000)*d^3*K1*M^5*
        Sqrt[Pi/21]*u^10)/(b^3*E^u) + (((654426387389*I)/2422062010368000)*
        d^5*K1*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) + 
      (((2138419200667*I)/605515502592000)*d^7*K1*M^5*Sqrt[Pi/21]*u^10)/
       (b^3*E^u) - (((3675521*I)/6336512000)*d^9*K1*M^5*Sqrt[Pi/21]*u^10)/
       (b^3*E^u) - (((6533071*I)/5376983040)*d^11*K1*M^5*Sqrt[Pi/21]*u^10)/
       (b^3*E^u) - (((8417569*I)/53769830400)*d^13*K1*M^5*Sqrt[Pi/21]*u^10)/
       (b^3*E^u) - (((21689989693*I)/17878468608000)*d*K0*K1*M^5*Sqrt[Pi/21]*
        u^10)/b^3 - (((284900739293*I)/53635405824000)*d^3*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 + (((63396640687*I)/7662200832000)*d^5*K0*K1*
        M^5*Sqrt[Pi/21]*u^10)/b^3 + (((394089905731*I)/53635405824000)*d^7*K0*
        K1*M^5*Sqrt[Pi/21]*u^10)/b^3 - (((30310082863*I)/2822916096000)*d^9*
        K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + (((2274814391*I)/7662200832000)*
        d^11*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((492327023*I)/403273728000)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((34881997*I)/283785216000)*d^15*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((2719214107*I)/5088365568000)*d^7*K0*M^5*Sqrt[(7*Pi)/3]*u^10)/
       (b^3*E^u) + (((4199086187*I)/121103100518400)*d*K0*M^5*Sqrt[Pi/21]*
        u^11)/(b^3*E^u) + (((2244062731*I)/12110310051840)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^11)/(b^3*E^u) - (((28387729*I)/86502214656000)*d^5*K0*
        M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) - (((6083025841*I)/13761715968000)*
        d^7*K0*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      (((55213*I)/17425408000)*d^9*K0*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) - 
      (((26312113*I)/916844544000)*d*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((6683626093*I)/11918979072000)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((7721352277*I)/11918979072000)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((8288794939*I)/9751891968000)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((469039003*I)/1178800128000)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((927808613*I)/3064880332800)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((3940697*I)/113514086400)*d^15*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((20594060017*I)/605515502592000)*d*K1*M^5*Sqrt[Pi/21]*u^11)/
       (b^3*E^u) + (((53820596413*I)/302757751296000)*d^3*K1*M^5*Sqrt[Pi/21]*
        u^11)/(b^3*E^u) - (((578665441*I)/605515502592000)*d^5*K1*M^5*
        Sqrt[Pi/21]*u^11)/(b^3*E^u) - (((64511198981*I)/151378875648000)*d^7*
        K1*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      (((7291003*I)/1411458048000)*d^9*K1*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      (((1203497*I)/6721228800)*d^11*K1*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      (((418189*I)/13442457600)*d^13*K1*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) - 
      (((920046971*I)/35756937216000)*d*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((1428907967*I)/3064880332800)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((1702515613*I)/3972993024000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((73978150973*I)/107270811648000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((35787581*I)/122595213312)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((23681261*I)/901435392000)*d^15*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((2061994819*I)/11918979072000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[21]*b^3) - (((77630557*I)/1021626777600)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[21]*b^3) + (((19897*I)/746803200)*d^11*K0*M^5*
        Sqrt[(7*Pi)/3]*u^11)/(b^3*E^u) + (((62813*I)/13442457600)*d^13*K0*M^5*
        Sqrt[(7*Pi)/3]*u^11)/(b^3*E^u) - (((507974303*I)/15324401664000)*d^13*
        K1^2*M^5*Sqrt[(7*Pi)/3]*u^11)/b^3 - 
      (((5233099*I)/3881509632000)*d*K0*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((9912677*I)/646918272000)*d^3*K0*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((6064517*I)/3881509632000)*d^5*K0*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) + 
      (((31640039*I)/970377408000)*d^7*K0*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) + 
      (((113909*I)/27143424000)*d^9*K0*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((25637*I)/1680307200)*d^11*K0*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((11129*I)/3360614400)*d^13*K0*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((5174887*I)/3881509632000)*d*K1*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((9802721*I)/646918272000)*d^3*K1*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((5268953*I)/3881509632000)*d^5*K1*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) + 
      (((31077323*I)/970377408000)*d^7*K1*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) + 
      (((1433189*I)/352864512000)*d^9*K1*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((25217*I)/1680307200)*d^11*K1*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((10877*I)/3360614400)*d^13*K1*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) + 
      (((95309129*I)/13408851456000)*d*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((76533173*I)/372468096000)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((104584793*I)/496624128000)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      (((1056124501*I)/2234808576000)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      (((4726741553*I)/13408851456000)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((4566041*I)/19953648000)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((296168179*I)/1915550208000)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((17688499*I)/957775104000)*d^15*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      (((33827473*I)/26817702912000)*d*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((12171563*I)/487594598400)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((16339321*I)/425677824000)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((1029023581*I)/26817702912000)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((25038043*I)/1277033472000)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((2406241*I)/153244016640)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((270401*I)/225358848000)*d*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((1817282497*I)/80453108736000)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((6199033*I)/175279104000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((3059923*I)/90295296000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((7550303*I)/425677824000)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((119328751*I)/8939234304000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[21]*b^3) - (((138511687*I)/11493301248000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[21]*b^3) + ((I/233376000)*d*K0*M^5*Sqrt[(7*Pi)/3]*u^13)/
       (b^3*E^u) + ((I/20592000)*d^3*K0*M^5*Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) + 
      (((41*I)/700128000)*d^5*K0*M^5*Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) - 
      (((29*I)/175032000)*d^7*K0*M^5*Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) + 
      ((I/14002560)*d^11*K0*M^5*Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) + 
      ((I/46675200)*d^13*K0*M^5*Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) - 
      (((3599*I)/13442457600)*d^15*K0^2*M^5*Sqrt[(7*Pi)/3]*u^13)/b^3 + 
      ((I/233376000)*d*K1*M^5*Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) + 
      ((I/20592000)*d^3*K1*M^5*Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) + 
      (((41*I)/700128000)*d^5*K1*M^5*Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) - 
      (((29*I)/175032000)*d^7*K1*M^5*Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) + 
      ((I/14002560)*d^11*K1*M^5*Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) + 
      ((I/46675200)*d^13*K1*M^5*Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) - 
      (((4599791*I)/2298660249600)*d^13*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/b^3 - 
      (((182849*I)/766220083200)*d^15*K1^2*M^5*Sqrt[(7*Pi)/3]*u^13)/b^3 - 
      ((I/77792000)*d^9*K0*M^5*Sqrt[21*Pi]*u^13)/(b^3*E^u) - 
      ((I/77792000)*d^9*K1*M^5*Sqrt[21*Pi]*u^13)/(b^3*E^u) + 
      (((11201*I)/88216128000)*d*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 + 
      (((2137997*I)/804531087360)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 + 
      (((49426567*I)/10056638592000)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 - 
      (((756673*I)/121898649600)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 - 
      (((2584501*I)/279351072000)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 + 
      (((3676639*I)/957775104000)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 + 
      (((5028253*I)/1436662656000)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 + 
      (((403489*I)/957775104000)*d^15*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 - 
      (((6761*I)/1676106432000)*d*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((49333*I)/287332531200)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 + 
      (((69539*I)/394377984000)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 + 
      (((62357*I)/209513304000)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((99163*I)/957775104000)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((165533*I)/1436662656000)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((4663*I)/319258368000)*d^15*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((1901*I)/478887552000)*d*K1^2*M^5*Sqrt[Pi/21]*u^15)/b^3 + 
      (((6157*I)/35473152000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((15349*I)/236626790400)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[21]*b^3) - 
      (((12151*I)/191555020800)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[21]*b^3) - 
      (((383*I)/15962918400)*d^5*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/b^3 + 
      (((19813*I)/478887552000)*d^9*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/b^3 - 
      (((13859*I)/957775104000)*d^11*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/b^3 - 
      (((961*I)/59860944000)*d^13*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/b^3 - 
      (((149*I)/73675008000)*d^15*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/b^3 + 
      (((43*I)/335221286400)*d*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 + 
      (((2881*I)/1005663859200)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 + 
      (((43*I)/5746650624)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 - 
      (((1849*I)/335221286400)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 - 
      (((215*I)/13408851456)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 + 
      (((43*I)/9577751040)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 + 
      (((43*I)/7561382400)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 + 
      (((43*I)/47888755200)*d^15*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3)/Pi, 
    ((31481*d^13*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^3)/(2389770240*b^3) + 
      (((8672687*I)/45957120)*d*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((193256117*I)/597442560)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((7238971*I)/149360640)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((55271*I)/3620864)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((589073*I)/140574720)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((32223715*I)/119488512)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((12751831*I)/2389770240)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((19813*I)/23429120)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((134562341*I)/298721280)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) + 
      (((977712847*I)/1194885120)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) - 
      (((1063*I)/119488512)*d^13*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((689*I)/61276160)*d^13*K1^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (38122241683*d*K0*K1*M^5*u^3)/(752777625600*b^3*Sqrt[21*Pi]) - 
      (19571311139*d^3*K0*K1*M^5*u^3)/(376388812800*b^3*Sqrt[21*Pi]) + 
      (5729829611*d^5*K0*K1*M^5*u^3)/(22811443200*b^3*Sqrt[21*Pi]) - 
      (27282907661*d^7*K0*K1*M^5*u^3)/(188194406400*b^3*Sqrt[21*Pi]) - 
      (248393867*d^9*K0*K1*M^5*u^3)/(107539660800*b^3*Sqrt[21*Pi]) - 
      (9985697*d^11*K0*K1*M^5*u^3)/(7380172800*b^3*Sqrt[21*Pi]) + 
      (((9813*I)/99573760)*d^11*K0^2*M^5*Sqrt[21*Pi]*u^3)/b^3 - 
      (((20794391*I)/796590080)*d*K1^2*M^5*Sqrt[21*Pi]*u^3)/b^3 - 
      (((328144235501*I)/501851750400)*d*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((28912477903*I)/50185175040)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((34086654767*I)/45622886400)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((3588239999*I)/5974425600)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((5422773397*I)/71693107200)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((256001101*I)/35846553600)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((4176791*I)/14338621440)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (40189476511*d^3*K0^2*M^5*u^4)/(752777625600*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (5898407824657*d^3*K1^2*M^5*u^4)/(22583328768000*Sqrt[21]*b^3*
        Sqrt[Pi]) - (82481993233*d*K0^2*M^5*u^4)/(1505555251200*b^3*
        Sqrt[21*Pi]) + (27144646931*d^5*K0^2*M^5*u^4)/
       (501851750400*b^3*Sqrt[21*Pi]) - (2674477913*d^7*K0^2*M^5*u^4)/
       (53769830400*b^3*Sqrt[21*Pi]) - (39215069*d^9*K0^2*M^5*u^4)/
       (16544563200*b^3*Sqrt[21*Pi]) - (842497*d^11*K0^2*M^5*u^4)/
       (1341849600*b^3*Sqrt[21*Pi]) + (72311*d^13*K0^2*M^5*u^4)/
       (1593180160*b^3*Sqrt[21*Pi]) + (32405714918513*d*K1^2*M^5*u^4)/
       (316166602752000*b^3*Sqrt[21*Pi]) + (196536050441*d^5*K1^2*M^5*u^4)/
       (900759552000*b^3*Sqrt[21*Pi]) - (5142248617097*d^7*K1^2*M^5*u^4)/
       (79041650688000*b^3*Sqrt[21*Pi]) + (836508817*d^9*K1^2*M^5*u^4)/
       (106274488320*b^3*Sqrt[21*Pi]) - (5973021113*d^11*K1^2*M^5*u^4)/
       (2509258752000*b^3*Sqrt[21*Pi]) + (3147743*d^13*K1^2*M^5*u^4)/
       (47795404800*b^3*Sqrt[21*Pi]) - (((152762016973*I)/501851750400)*d*
        K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + (((50447837861*I)/501851750400)*d^5*
        K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - (((1996398581*I)/71693107200)*d^9*
        K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + (((71699213*I)/35846553600)*d^11*K0^2*
        M^5*Sqrt[Pi/21]*u^5)/b^3 - (((235211*I)/2867724288)*d^13*K0^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 - (((5458510992967*I)/7527776256000)*d*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 + (((375303323977*I)/1075396608000)*d^5*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 - (((6360301751*I)/13160448000)*d^7*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 + (((109802423*I)/21507932160)*d^11*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 - (((57378229*I)/215079321600)*d^13*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 + (((19787375759*I)/50185175040)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) + (((3375384068297*I)/3763888128000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) - 
      (((6483886121*I)/1075396608000)*d^9*K1^2*M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 + 
      (2229419922757*d*K0*K1*M^5*u^5)/(6323332055040*b^3*Sqrt[21*Pi]) - 
      (762432574819*d^3*K0*K1*M^5*u^5)/(1026514944000*b^3*Sqrt[21*Pi]) + 
      (7950668030731*d^5*K0*K1*M^5*u^5)/(17564811264000*b^3*Sqrt[21*Pi]) - 
      (3537460447201*d^7*K0*K1*M^5*u^5)/(39520825344000*b^3*Sqrt[21*Pi]) + 
      (7757889313*d^9*K0*K1*M^5*u^5)/(265686220800*b^3*Sqrt[21*Pi]) - 
      (53893219*d^11*K0*K1*M^5*u^5)/(24600576000*b^3*Sqrt[21*Pi]) + 
      (45649*d^13*K0*K1*M^5*u^5)/(2172518400*b^3*Sqrt[21*Pi]) - 
      (((15598529*I)/1991475200)*d^7*K0^2*M^5*Sqrt[21*Pi]*u^5)/b^3 - 
      (((489059103719*I)/940972032000)*d*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((190717896227*I)/235243008000)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((10258531861*I)/134424576000)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((2916793511*I)/14702688000)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((2512893979*I)/134424576000)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((462793*I)/2444083200)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (158824448663*d^3*K0^2*M^5*u^6)/(1026514944000*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (2394153894563*d^3*K1^2*M^5*u^6)/(395208253440000*Sqrt[21]*b^3*
        Sqrt[Pi]) + (((498053*I)/1344245760)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/3]*
        u^6)/b^3 + (1439440365437*d*K0^2*M^5*u^6)/(13173608448000*b^3*
        Sqrt[21*Pi]) + (60608523389*d^5*K0^2*M^5*u^6)/
       (15808330137600*b^3*Sqrt[21*Pi]) + (650648599121*d^7*K0^2*M^5*u^6)/
       (39520825344000*b^3*Sqrt[21*Pi]) + (4008878857*d^9*K0^2*M^5*u^6)/
       (141145804800*b^3*Sqrt[21*Pi]) - (1473263507*d^11*K0^2*M^5*u^6)/
       (418209792000*b^3*Sqrt[21*Pi]) + (1107341*d^13*K0^2*M^5*u^6)/
       (3982950400*b^3*Sqrt[21*Pi]) + (116474595079*d*K1^2*M^5*u^6)/
       (4704860160000*b^3*Sqrt[21*Pi]) - (21218014828039*d^5*K1^2*M^5*u^6)/
       (395208253440000*b^3*Sqrt[21*Pi]) - (475598703581*d^7*K1^2*M^5*u^6)/
       (39520825344000*b^3*Sqrt[21*Pi]) + (210156995669*d^9*K1^2*M^5*u^6)/
       (5645832192000*b^3*Sqrt[21*Pi]) - (354702919*d^11*K1^2*M^5*u^6)/
       (146644992000*b^3*Sqrt[21*Pi]) + (1237087*d^13*K1^2*M^5*u^6)/
       (11948851200*b^3*Sqrt[21*Pi]) + (((5598371999*I)/85542912000)*d*K0^2*
        M^5*Sqrt[Pi/21]*u^7)/b^3 - (((43999493413*I)/940972032000)*d^5*K0^2*
        M^5*Sqrt[Pi/21]*u^7)/b^3 + (((14809827031*I)/235243008000)*d^7*K0^2*
        M^5*Sqrt[Pi/21]*u^7)/b^3 + (((137158829*I)/134424576000)*d^9*K0^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 - (((3056453*I)/790732800)*d^11*K0^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 - (((7020857*I)/26884915200)*d^13*K0^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 + (((4917357691*I)/62731468800)*d*K1^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 - (((5129615189*I)/940972032000)*d^5*K1^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 + (((997339601*I)/33606144000)*d^7*K1^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 + (((1081829933*I)/134424576000)*d^9*K1^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 + (((2513611*I)/13442457600)*d^11*K1^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 - (((1513847*I)/41000960)*d^3*K1^2*M^5*
        Sqrt[(3*Pi)/7]*u^7)/b^3 - (((479864347*I)/6110208000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) - (((104293*I)/8961638400)*d^13*K1^2*M^5*
        Sqrt[(7*Pi)/3]*u^7)/b^3 - (9578027679323*d*K0*K1*M^5*u^7)/
       (49401031680000*b^3*Sqrt[21*Pi]) + (28858248933047*d^3*K0*K1*M^5*u^7)/
       (98802063360000*b^3*Sqrt[21*Pi]) + (587381223853*d^5*K0*K1*M^5*u^7)/
       (32934021120000*b^3*Sqrt[21*Pi]) - (1260256325089*d^7*K0*K1*M^5*u^7)/
       (9880206336000*b^3*Sqrt[21*Pi]) + (87824119*d^9*K0*K1*M^5*u^7)/
       (32078592000*b^3*Sqrt[21*Pi]) + (1450766353*d^11*K0*K1*M^5*u^7)/
       (166053888000*b^3*Sqrt[21*Pi]) + (7457*d^13*K0*K1*M^5*u^7)/
       (162938880*b^3*Sqrt[21*Pi]) + (((2698116389*I)/78414336000)*d*K0*K1*
        M^5*Sqrt[Pi/21]*u^8)/b^3 - (((96093521*I)/3675672000)*d^3*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 + (((47031667*I)/47048601600)*d^5*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 - (((472110439*I)/9801792000)*d^7*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 + (((887436379*I)/33606144000)*d^9*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 + (((3346477*I)/280051200)*d^11*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 + (((3658087*I)/6721228800)*d^13*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 + (16242592007*d^3*K0^2*M^5*u^8)/
       (215255040000*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (2896474956737*d^3*K1^2*M^5*u^8)/(59281238016000*Sqrt[21]*b^3*
        Sqrt[Pi]) - (4588500715979*d*K0^2*M^5*u^8)/(98802063360000*b^3*
        Sqrt[21*Pi]) - (265092715697*d^5*K0^2*M^5*u^8)/
       (8233505280000*b^3*Sqrt[21*Pi]) + (13063382299*d^7*K0^2*M^5*u^8)/
       (898200576000*b^3*Sqrt[21*Pi]) - (17669741*d^9*K0^2*M^5*u^8)/
       (7907328000*b^3*Sqrt[21*Pi]) - (771119773*d^11*K0^2*M^5*u^8)/
       (85542912000*b^3*Sqrt[21*Pi]) - (46513*d^13*K0^2*M^5*u^8)/
       (407347200*b^3*Sqrt[21*Pi]) - (644764269179*d*K1^2*M^5*u^8)/
       (19760412672000*b^3*Sqrt[21*Pi]) - (71652992287*d^5*K1^2*M^5*u^8)/
       (5928123801600*b^3*Sqrt[21*Pi]) + (3059566693*d^7*K1^2*M^5*u^8)/
       (1411458048000*b^3*Sqrt[21*Pi]) - (3058708091*d^9*K1^2*M^5*u^8)/
       (8468748288000*b^3*Sqrt[21*Pi]) - (50454533861*d^11*K1^2*M^5*u^8)/
       (8468748288000*b^3*Sqrt[21*Pi]) + (1739*d^13*K1^2*M^5*u^8)/
       (235008000*b^3*Sqrt[21*Pi]) - (((137659993*I)/18095616000)*d*K0^2*M^5*
        Sqrt[Pi/21]*u^9)/b^3 + (((591214567*I)/13837824000)*d^5*K0^2*M^5*
        Sqrt[Pi/21]*u^9)/b^3 + (((102160637*I)/7351344000)*d^7*K0^2*M^5*
        Sqrt[Pi/21]*u^9)/b^3 - (((546155921*I)/33606144000)*d^9*K0^2*M^5*
        Sqrt[Pi/21]*u^9)/b^3 - (((383*I)/56320)*d^11*K0^2*M^5*Sqrt[Pi/21]*
        u^9)/b^3 - (((265051*I)/611020800)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^9)/
       b^3 - (((253932229*I)/39207168000)*d*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((9024913*I)/245044800)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((102504991*I)/19603584000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((191923649*I)/16803072000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((15364721*I)/3360614400)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((1501329833*I)/58810752000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[21]*b^3) - (((206862661*I)/10692864000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[21]*b^3) - (((11621*I)/336061440)*d^13*K1^2*M^5*
        Sqrt[(7*Pi)/3]*u^9)/b^3 - (6113328611*d*K0*K1*M^5*u^9)/
       (475009920000*b^3*Sqrt[21*Pi]) + (3849327673417*d^3*K0*K1*M^5*u^9)/
       (74101547520000*b^3*Sqrt[21*Pi]) - (3174588577841*d^5*K0*K1*M^5*u^9)/
       (74101547520000*b^3*Sqrt[21*Pi]) - (2120523871*d^7*K0*K1*M^5*u^9)/
       (224550144000*b^3*Sqrt[21*Pi]) + (4585822799*d^9*K0*K1*M^5*u^9)/
       (1058593536000*b^3*Sqrt[21*Pi]) + (18031284703*d^11*K0*K1*M^5*u^9)/
       (2117187072000*b^3*Sqrt[21*Pi]) + (4022749*d^13*K0*K1*M^5*u^9)/
       (11202048000*b^3*Sqrt[21*Pi]) + (((909607*I)/384384000)*d*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 + (((1173692467*I)/88216128000)*d^3*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 - (((305535319*I)/25204608000)*d^5*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 - (((76953017*I)/4009824000)*d^7*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 + (((255857117*I)/25204608000)*d^9*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 + (((976709*I)/193881600)*d^11*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 + (((457031*I)/1008184320)*d^13*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 + (133038769951*d^3*K0^2*M^5*u^10)/
       (74101547520000*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (5032271773*d^3*K1^2*M^5*u^10)/(2964061900800*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (2308471933*d*K0^2*M^5*u^10)/(2352430080000*b^3*Sqrt[21*Pi]) - 
      (1382705602171*d^5*K0^2*M^5*u^10)/(148203095040000*b^3*Sqrt[21*Pi]) + 
      (552033119*d^7*K0^2*M^5*u^10)/(74850048000*b^3*Sqrt[21*Pi]) + 
      (803831059*d^9*K0^2*M^5*u^10)/(846874828800*b^3*Sqrt[21*Pi]) - 
      (3322646843*d^11*K0^2*M^5*u^10)/(2117187072000*b^3*Sqrt[21*Pi]) - 
      (13567529*d^13*K0^2*M^5*u^10)/(67212288000*b^3*Sqrt[21*Pi]) + 
      (4118545499*d*K1^2*M^5*u^10)/(4234374144000*b^3*Sqrt[21*Pi]) - 
      (23598745519*d^5*K1^2*M^5*u^10)/(2694601728000*b^3*Sqrt[21*Pi]) + 
      (51597276559*d^7*K1^2*M^5*u^10)/(7410154752000*b^3*Sqrt[21*Pi]) + 
      (2345699621*d^9*K1^2*M^5*u^10)/(4234374144000*b^3*Sqrt[21*Pi]) - 
      (2732486441*d^11*K1^2*M^5*u^10)/(2117187072000*b^3*Sqrt[21*Pi]) - 
      (9343603*d^13*K1^2*M^5*u^10)/(67212288000*b^3*Sqrt[21*Pi]) + 
      (1136184071599*d^3*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^11)/
       (7136432709120000*b^3) + (4271*d^13*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^11)/
       (215424000*b^3) - (((558289*I)/4523904000)*d*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/b^3 + (((10195067*I)/35286451200)*d^5*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/b^3 - (((12392927*I)/25204608000)*d^9*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/b^3 - (((156535*I)/1411458048)*d*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       b^3 + (((18793609*I)/58810752000)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((1702709*I)/864864000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((4147873*I)/8401536000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((2335*I)/3734016)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((388697*I)/5040921600)*d^13*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((94781419*I)/88216128000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[21]*b^3) - (((5770937*I)/5881075200)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[21]*b^3) + (((2000803*I)/6301152000)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3]*
        u^11)/b^3 - (((262079*I)/2520460800)*d^11*K0^2*M^5*Sqrt[(7*Pi)/3]*
        u^11)/b^3 - (((67867*I)/5040921600)*d^13*K0^2*M^5*Sqrt[(7*Pi)/3]*
        u^11)/b^3 - (19604903*d*K0*K1*M^5*u^11)/(2646483840000*b^3*
        Sqrt[21*Pi]) - (94866976224077*d^3*K0*K1*M^5*u^11)/
       (69937040549376000*b^3*Sqrt[21*Pi]) + (23371205269*d^5*K0*K1*M^5*u^11)/
       (18525386880000*b^3*Sqrt[21*Pi]) - (21354299*d^7*K0*K1*M^5*u^11)/
       (23750496000*b^3*Sqrt[21*Pi]) - (148677967*d^9*K0*K1*M^5*u^11)/
       (176432256000*b^3*Sqrt[21*Pi]) + (52122457*d^11*K0*K1*M^5*u^11)/
       (88216128000*b^3*Sqrt[21*Pi]) - (107844163*d*K0^2*M^5*Sqrt[7/(3*Pi)]*
        u^12)/(72085178880000*b^3) + (8637859*d^3*K0^2*M^5*Sqrt[7/(3*Pi)]*
        u^12)/(4625786880000*b^3) + (145893937*d^5*K0^2*M^5*Sqrt[7/(3*Pi)]*
        u^12)/(13515971040000*b^3) + (1827379457*d^7*K0^2*M^5*Sqrt[7/(3*Pi)]*
        u^12)/(108127768320000*b^3) + (2011949*d^11*K0^2*M^5*Sqrt[7/(3*Pi)]*
        u^12)/(2621279232000*b^3) + (74882141*d^13*K0^2*M^5*Sqrt[7/(3*Pi)]*
        u^12)/(57668143104000*b^3) + (1071353*d^3*K1^2*M^5*Sqrt[7/(3*Pi)]*
        u^12)/(504092160000*b^3) + (2023014029*d^5*K1^2*M^5*Sqrt[7/(3*Pi)]*
        u^12)/(144170357760000*b^3) + (40927705541*d^7*K1^2*M^5*
        Sqrt[7/(3*Pi)]*u^12)/(432511073280000*b^3) + 
      (12509*d^11*K1^2*M^5*Sqrt[7/(3*Pi)]*u^12)/(3150576000*b^3) - 
      (1043509*d^13*K1^2*M^5*Sqrt[7/(3*Pi)]*u^12)/(600709824000*b^3) + 
      (((2253131*I)/88216128000)*d*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((8553359*I)/44108064000)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((520943*I)/8019648000)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      (((11620391*I)/22054032000)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      (((103949*I)/12602304000)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((270373*I)/1260230400)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((3649*I)/100818432)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (12608086003*d^3*K0^2*M^5*u^12)/(428142274560000*Sqrt[21]*b^3*
        Sqrt[Pi]) + (90356099*d^3*K1^2*M^5*u^12)/(2964061900800*Sqrt[21]*b^3*
        Sqrt[Pi]) + (35742761*d*K0^2*M^5*u^12)/(28257390120960*b^3*
        Sqrt[21*Pi]) - (3463798673*d^5*K0^2*M^5*u^12)/
       (18396738360000*b^3*Sqrt[21*Pi]) - (88392004717*d^7*K0^2*M^5*u^12)/
       (1766086882560000*b^3*Sqrt[21*Pi]) + (274817*d^9*K0^2*M^5*u^12)/
       (4410806400*b^3*Sqrt[21*Pi]) - (755895037*d^11*K0^2*M^5*u^12)/
       (18348954624000*b^3*Sqrt[21*Pi]) - (281558287*d^13*K0^2*M^5*u^12)/
       (11533628620800*b^3*Sqrt[21*Pi]) - (179404219*d*K1^2*M^5*u^12)/
       (18525386880000*b^3*Sqrt[21*Pi]) - (4536619440217*d^5*K1^2*M^5*u^12)/
       (21193042590720000*b^3*Sqrt[21*Pi]) - 
      (4167185929201*d^7*K1^2*M^5*u^12)/(7064347530240000*b^3*Sqrt[21*Pi]) + 
      (2266717*d^9*K1^2*M^5*u^12)/(40715136000*b^3*Sqrt[21*Pi]) - 
      (16411117*d^11*K1^2*M^5*u^12)/(264648384000*b^3*Sqrt[21*Pi]) - 
      (657289*d^13*K1^2*M^5*u^12)/(400473216000*b^3*Sqrt[21*Pi]) + 
      (71*d*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^13)/(2800512000*b^3) + 
      (29*d^3*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^13)/(71808000*b^3) + 
      (574111*d^5*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^13)/(204787440000*b^3) + 
      (343117*d^7*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^13)/(151227648000*b^3) - 
      (482623*d^9*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^13)/(982979712000*b^3) + 
      (889*d^11*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^13)/(700128000*b^3) - 
      (3104273*d^13*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^13)/(982979712000*b^3) - 
      (((49381*I)/88216128000)*d*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((361043*I)/88216128000)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((444781*I)/22054032000)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((56659*I)/12602304000)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((503*I)/50409216)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((5231*I)/2520460800)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((2801*I)/5189184000)*d*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((67387*I)/17643225600)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((427729*I)/22054032000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((54391*I)/12602304000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      ((I/103680)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((383*I)/193881600)*d^13*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((350989*I)/44108064000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[21]*b^3) - 
      (((340993*I)/44108064000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[21]*b^3) - 
      (378319*d*K0*K1*M^5*u^13)/(336825216000*b^3*Sqrt[21*Pi]) + 
      (10447357*d^3*K0*K1*M^5*u^13)/(3705077376000*b^3*Sqrt[21*Pi]) - 
      (3088510231*d^5*K0*K1*M^5*u^13)/(120415014720000*b^3*Sqrt[21*Pi]) - 
      (735047*d^7*K0*K1*M^5*u^13)/(96235776000*b^3*Sqrt[21*Pi]) - 
      (3935443*d^9*K0*K1*M^5*u^13)/(404756352000*b^3*Sqrt[21*Pi]) - 
      (22423*d^11*K0*K1*M^5*u^13)/(3891888000*b^3*Sqrt[21*Pi]) + 
      (24789461*d^13*K0*K1*M^5*u^13)/(982979712000*b^3*Sqrt[21*Pi]) - 
      (103*d*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(94517280000*b^3) + 
      (d^3*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(286416000*b^3) + 
      (191*d^5*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(1145664000*b^3) + 
      (d^7*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(26254800*b^3) + 
      (367*d^9*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(9451728000*b^3) + 
      (223*d^11*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(3150576000*b^3) - 
      (7*d^13*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(700128000*b^3) - 
      (103*d*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(94517280000*b^3) + 
      (d^3*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(286416000*b^3) + 
      (41329*d^5*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(189034560000*b^3) + 
      (d^7*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(26254800*b^3) + 
      (367*d^9*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(9451728000*b^3) + 
      (223*d^11*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(3150576000*b^3) - 
      (7*d^13*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(700128000*b^3) + 
      (551*d^3*K0^2*M^5*u^14)/(47258640000*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (551*d^3*K1^2*M^5*u^14)/(47258640000*Sqrt[21]*b^3*Sqrt[Pi]) + 
      ((I/175032000)*d*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 + 
      ((I/15444000)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 + 
      (((41*I)/525096000)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 - 
      (((29*I)/131274000)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 - 
      ((I/19448000)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 + 
      ((I/10501920)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 + 
      ((I/35006400)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/3]*u^14)/b^3 - 
      (258647*d^5*K0^2*M^5*u^14)/(189034560000*b^3*Sqrt[21*Pi]) - 
      (61*d^9*K0^2*M^5*u^14)/(161568000*b^3*Sqrt[21*Pi]) - 
      (1303*d^11*K0^2*M^5*u^14)/(3150576000*b^3*Sqrt[21*Pi]) - 
      (21823*d^5*K1^2*M^5*u^14)/(12602304000*b^3*Sqrt[21*Pi]) - 
      (61*d^9*K1^2*M^5*u^14)/(161568000*b^3*Sqrt[21*Pi]) - 
      (1303*d^11*K1^2*M^5*u^14)/(3150576000*b^3*Sqrt[21*Pi]))/Pi, 
    ((((127547449*I)/945950720)*d^5*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) + 
      (((4518559*I)/94595072)*d^7*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) + 
      (((5262239*I)/189190144)*d^9*K1*M^5*Sqrt[Pi/21]*u)/(b^3*E^u) - 
      (((15301651*I)/94595072)*d^3*K1*M^5*Sqrt[(3*Pi)/7]*u)/(b^3*E^u) - 
      (((2593181*I)/945950720)*d^11*K1*M^5*Sqrt[(3*Pi)/7]*u)/(b^3*E^u) + 
      (((9552343*I)/236487680)*d*K1*M^5*Sqrt[(7*Pi)/3]*u)/(b^3*E^u) + 
      (((3283*I)/118243840)*d^13*K1*M^5*Sqrt[(7*Pi)/3]*u)/(b^3*E^u) + 
      (((6447*I)/945950720)*d^15*K1*M^5*Sqrt[21*Pi]*u)/(b^3*E^u) - 
      (((1318489*I)/145530880)*d^3*K0*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((127547449*I)/945950720)*d^5*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((4518559*I)/94595072)*d^7*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((5262239*I)/189190144)*d^9*K1*M^5*Sqrt[Pi/21]*u^2)/(b^3*E^u) + 
      (((2240831*I)/945950720)*d*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) + 
      (((2653831*I)/3783802880)*d^5*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) + 
      (((13532041*I)/3783802880)*d^9*K0*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) - 
      (((15301651*I)/94595072)*d^3*K1*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) - 
      (((2593181*I)/945950720)*d^11*K1*M^5*Sqrt[(3*Pi)/7]*u^2)/(b^3*E^u) - 
      (((271549*I)/756760576)*d^11*K0*M^5*Sqrt[(7*Pi)/3]*u^2)/(b^3*E^u) - 
      (((137*I)/3829760)*d^13*K0*M^5*Sqrt[(7*Pi)/3]*u^2)/(b^3*E^u) + 
      (((9552343*I)/236487680)*d*K1*M^5*Sqrt[(7*Pi)/3]*u^2)/(b^3*E^u) + 
      (((3283*I)/118243840)*d^13*K1*M^5*Sqrt[(7*Pi)/3]*u^2)/(b^3*E^u) - 
      (((739199*I)/1891901440)*d^7*K0*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) + 
      (((15771*I)/3783802880)*d^15*K0*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) + 
      (((6447*I)/945950720)*d^15*K1*M^5*Sqrt[21*Pi]*u^2)/(b^3*E^u) + 
      (((4944863958883*I)/127831050547200)*d*K0*M^5*Sqrt[Pi/21]*u^3)/
       (b^3*E^u) + (((2475311843749*I)/255662101094400)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^3)/(b^3*E^u) - (((9785099536099*I)/73046314598400)*d^5*
        K0*M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + 
      (((20812857812939*I)/255662101094400)*d^7*K0*M^5*Sqrt[Pi/21]*u^3)/
       (b^3*E^u) + (((9634591567*I)/1408606617600)*d^9*K0*M^5*Sqrt[Pi/21]*
        u^3)/(b^3*E^u) - (((424299467*I)/170271129600)*d^11*K0*M^5*
        Sqrt[Pi/21]*u^3)/(b^3*E^u) + (((9418317331*I)/193730707456)*d*K0^2*
        M^5*Sqrt[Pi/21]*u^3)/b^3 - (((43081710731*I)/181622538240)*d^5*K0^2*
        M^5*Sqrt[Pi/21]*u^3)/b^3 + (((6180600073*I)/38236323840)*d^7*K0^2*M^5*
        Sqrt[Pi/21]*u^3)/b^3 - (((1620698831*I)/85469429760)*d^9*K0^2*M^5*
        Sqrt[Pi/21]*u^3)/b^3 + (((244455737*I)/42734714880)*d^11*K0^2*M^5*
        Sqrt[Pi/21]*u^3)/b^3 - (((53693377*I)/72649015296)*d^13*K0^2*M^5*
        Sqrt[Pi/21]*u^3)/b^3 - (((3233571317*I)/28378521600)*d^3*K1*M^5*
        Sqrt[Pi/21]*u^3)/(b^3*E^u) - (((69555122177*I)/397299302400)*d^5*K1*
        M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + (((565139293*I)/3895091200)*d^7*K1*
        M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + (((29680087*I)/2270281728)*d^9*K1*
        M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) - (((256510819*I)/56757043200)*d^11*K1*
        M^5*Sqrt[Pi/21]*u^3)/(b^3*E^u) + (((35729999087*I)/3874614149120)*d*
        K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + (((102070746499*I)/181622538240)*d^5*
        K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - (((298303741363*I)/968653537280)*d^7*
        K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + (((9924285229*I)/447070863360)*d^9*
        K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - (((3182703827*I)/2905960611840)*d^11*
        K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + (((244111669*I)/1452980305920)*d^13*
        K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + (((1495804943*I)/33108275200)*d*K1*
        M^5*Sqrt[(3*Pi)/7]*u^3)/(b^3*E^u) - 
      (((1670455559*I)/17611882496)*d^3*K1^2*M^5*Sqrt[(3*Pi)/7]*u^3)/b^3 + 
      (((1182729*I)/193730707456)*d^15*K1^2*M^5*Sqrt[(3*Pi)/7]*u^3)/b^3 - 
      (((137*I)/3829760)*d^13*K0*M^5*Sqrt[(7*Pi)/3]*u^3)/(b^3*E^u) + 
      (((4243582141*I)/726490152960)*d^3*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 + 
      (((22453*I)/3884974080)*d^15*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((67213*I)/581192122368)*d^17*K0^2*M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - 
      (((195527*I)/4729753600)*d^13*K1*M^5*Sqrt[(7*Pi)/3]*u^3)/(b^3*E^u) + 
      (((65939*I)/3783802880)*d^15*K1*M^5*Sqrt[(7*Pi)/3]*u^3)/(b^3*E^u) + 
      (((15771*I)/3783802880)*d^15*K0*M^5*Sqrt[21*Pi]*u^3)/(b^3*E^u) - 
      (((591353*I)/3874614149120)*d^17*K1^2*M^5*Sqrt[21*Pi]*u^3)/b^3 + 
      (((4048008979897*I)/51132420218880)*d*K0*M^5*Sqrt[Pi/21]*u^4)/
       (b^3*E^u) - (((76791696383*I)/1597888131840)*d^3*K0*M^5*Sqrt[Pi/21]*
        u^4)/(b^3*E^u) - (((14262083859923*I)/102264840437760)*d^5*K0*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) + (((1403244715853*I)/13455900057600)*d^7*
        K0*M^5*Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((94203199877*I)/15494672793600)*d^9*K0*M^5*Sqrt[Pi/21]*u^4)/
       (b^3*E^u) - (((309200303*I)/170271129600)*d^11*K0*M^5*Sqrt[Pi/21]*u^4)/
       (b^3*E^u) + (((1303376721934583*I)/6135890426265600)*d*K1*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) - 
      (((2633188184478119*I)/24543561705062400)*d^3*K1*M^5*Sqrt[Pi/21]*u^4)/
       (b^3*E^u) - (((81721641809477*I)/188796628500480)*d^5*K1*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) + 
      (((8262274736022119*I)/24543561705062400)*d^7*K1*M^5*Sqrt[Pi/21]*u^4)/
       (b^3*E^u) - (((28151436457*I)/3575693721600)*d^9*K1*M^5*Sqrt[Pi/21]*
        u^4)/(b^3*E^u) - (((14607335359*I)/19070366515200)*d^11*K1*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) - (((50302873*I)/151352115200)*d^13*K1*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) + (((3473837*I)/60540846080)*d^15*K1*M^5*
        Sqrt[Pi/21]*u^4)/(b^3*E^u) + (((109249022110157*I)/488201382789120)*d*
        K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((67873730624191*I)/107691481497600)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/
       b^3 + (((127924589630333*I)/228844398182400)*d^5*K0*K1*M^5*Sqrt[Pi/21]*
        u^4)/b^3 - (((193303216370879*I)/1830755185459200)*d^7*K0*K1*M^5*
        Sqrt[Pi/21]*u^4)/b^3 - (((5347808700301*I)/81366897131520)*d^9*K0*K1*
        M^5*Sqrt[Pi/21]*u^4)/b^3 + (((4269500172563*I)/203417242828800)*d^11*
        K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - (((42390289723*I)/17948580249600)*
        d^13*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 + 
      (((4967587997*I)/29059606118400)*d^15*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((18154867*I)/7749228298240)*d^17*K0*K1*M^5*Sqrt[(3*Pi)/7]*u^4)/b^3 - 
      (((19933*I)/545740800)*d^13*K0*M^5*Sqrt[(7*Pi)/3]*u^4)/(b^3*E^u) + 
      (((503*I)/58212352)*d^15*K0*M^5*Sqrt[(7*Pi)/3]*u^4)/(b^3*E^u) + 
      (((576437780441153*I)/5774955695308800)*d*K0*M^5*Sqrt[Pi/21]*u^5)/
       (b^3*E^u) - (((72172371398717*I)/2231232882278400)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((23298316664206261*I)/98174246820249600)*d^5*K0*M^5*Sqrt[Pi/21]*u^5)/
       (b^3*E^u) + (((8348105670006677*I)/49087123410124800)*d^7*K0*M^5*
        Sqrt[Pi/21]*u^5)/(b^3*E^u) + (((14656384783433*I)/6544949788016640)*
        d^9*K0*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((6133084511*I)/2383795814400)*d^11*K0*M^5*Sqrt[Pi/21]*u^5)/
       (b^3*E^u) + (((545833*I)/5478809600)*d^13*K0*M^5*Sqrt[Pi/21]*u^5)/
       (b^3*E^u) + (((81121*I)/6604455936)*d^15*K0*M^5*Sqrt[Pi/21]*u^5)/
       (b^3*E^u) + (((26410081431037*I)/488201382789120)*d*K0^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 + (((29200864216487*I)/114422199091200)*d^5*K0^2*
        M^5*Sqrt[Pi/21]*u^5)/b^3 - (((137563350542887*I)/1830755185459200)*
        d^7*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((186908188583*I)/7396990648320)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((1443577082939*I)/203417242828800)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^5)/
       b^3 - (((226719186103*I)/305125864243200)*d^13*K0^2*M^5*Sqrt[Pi/21]*
        u^5)/b^3 + (((6891005077039*I)/51562104422400)*d*K1*M^5*Sqrt[Pi/21]*
        u^5)/(b^3*E^u) - (((507993099743011*I)/4908712341012480)*d^3*K1*M^5*
        Sqrt[Pi/21]*u^5)/(b^3*E^u) - (((182841820317217*I)/943983142502400)*
        d^5*K1*M^5*Sqrt[Pi/21]*u^5)/(b^3*E^u) + 
      (((3990760519303799*I)/24543561705062400)*d^7*K1*M^5*Sqrt[Pi/21]*u^5)/
       (b^3*E^u) + (((9520310323*I)/7151387443200)*d^9*K1*M^5*Sqrt[Pi/21]*
        u^5)/(b^3*E^u) - (((387266827*I)/3814073303040)*d^11*K1*M^5*
        Sqrt[Pi/21]*u^5)/(b^3*E^u) - (((2492099*I)/7965900800)*d^13*K1*M^5*
        Sqrt[Pi/21]*u^5)/(b^3*E^u) + (((1160813*I)/60540846080)*d^15*K1*M^5*
        Sqrt[Pi/21]*u^5)/(b^3*E^u) - 
      (((72346401840716317*I)/768917177892864000)*d*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       b^3 + (((2491515612884503*I)/3844585889464320)*d^5*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 - (((699414761608273*I)/2373201166336000)*d^7*
        K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((8695554622866799*I)/128152862982144000)*d^9*K1^2*M^5*Sqrt[Pi/21]*
        u^5)/b^3 + (((190439588678323*I)/12815286298214400)*d^11*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 - (((271362489743*I)/143027748864000)*d^13*K1^2*
        M^5*Sqrt[Pi/21]*u^5)/b^3 + (((73957024579*I)/481777680384000)*d^15*
        K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - (((38456747929*I)/7323020741836800)*
        d^17*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((394154842256311*I)/1830755185459200)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[21]*b^3) - (((3024125735893069*I)/14786868805632000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) + (((6761251*I)/880594124800)*d^15*
        K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 - (((649511*I)/2113425899520)*d^17*
        K0^2*M^5*Sqrt[(7*Pi)/3]*u^5)/b^3 + 
      (((112455200272301*I)/2181649929338880)*d*K0*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) - (((50857064208481*I)/545412482334720)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^6)/(b^3*E^u) + (((79046991119249*I)/1308989957603328)*
        d^5*K0*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - 
      (((195144296863*I)/3896731238400)*d^7*K0*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) + (((144814912445699*I)/4674964134297600)*d^9*K0*M^5*
        Sqrt[Pi/21]*u^6)/(b^3*E^u) + (((34695756763*I)/9535183257600)*d^11*K0*
        M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) - (((15905537*I)/363245076480)*d^15*K0*
        M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((405054093537757*I)/65449497880166400)*d*K1*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) + (((817158369760729*I)/39269698728099840)*d^3*K1*M^5*
        Sqrt[Pi/21]*u^6)/(b^3*E^u) - 
      (((9200904491927089*I)/196348493640499200)*d^5*K1*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) + (((1807954967017181*I)/196348493640499200)*d^7*K1*M^5*
        Sqrt[Pi/21]*u^6)/(b^3*E^u) + (((2307572385821*I)/349997314867200)*d^9*
        K1*M^5*Sqrt[Pi/21]*u^6)/(b^3*E^u) + 
      (((118975415887*I)/21794704588800)*d^11*K1*M^5*Sqrt[Pi/21]*u^6)/
       (b^3*E^u) - (((2038908013*I)/1452980305920)*d^13*K1*M^5*Sqrt[Pi/21]*
        u^6)/(b^3*E^u) + (((188449*I)/32872857600)*d^15*K1*M^5*Sqrt[Pi/21]*
        u^6)/(b^3*E^u) - (((1612526048977631*I)/5058665644032000)*d*K0*K1*M^5*
        Sqrt[Pi/21]*u^6)/b^3 + (((26769712810458469*I)/96114647236608000)*d^3*
        K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + 
      (((1383046416904441*I)/3844585889464320)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^6)/
       b^3 - (((975888489196837*I)/3559801749504000)*d^7*K0*K1*M^5*
        Sqrt[Pi/21]*u^6)/b^3 - (((1666781909490751*I)/32038215745536000)*d^9*
        K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + (((2871030363217*I)/376920185241600)*
        d^11*K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 - 
      (((4797347940001*I)/4576887963648000)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^6)/
       b^3 + (((38412369251*I)/352068304896000)*d^15*K0*K1*M^5*Sqrt[Pi/21]*
        u^6)/b^3 - (((172458179*I)/41608072396800)*d^17*K0*K1*M^5*Sqrt[Pi/21]*
        u^6)/b^3 - (((36684451*I)/242163384320)*d^13*K0*M^5*Sqrt[21*Pi]*u^6)/
       (b^3*E^u) - (((81006414359179*I)/16362374470041600)*d*K0*M^5*
        Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((4499174060792171*I)/196348493640499200)*d^3*K0*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) + (((30210824251067*I)/1154991139061760)*d^5*K0*M^5*
        Sqrt[Pi/21]*u^7)/(b^3*E^u) + (((590859285769369*I)/10334131244236800)*
        d^7*K0*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((14894953610377*I)/215294400921600)*d^9*K0*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) + (((206042121833*I)/30512586424320)*d^11*K0*M^5*Sqrt[Pi/21]*
        u^7)/(b^3*E^u) + (((14606591287*I)/2179470458880)*d^13*K0*M^5*
        Sqrt[Pi/21]*u^7)/(b^3*E^u) + (((635084797*I)/2421633843200)*d^15*K0*
        M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((19974596031230977*I)/192229294473216000)*d*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       b^3 + (((442722115323799*I)/9611464723660800)*d^5*K0^2*M^5*Sqrt[Pi/21]*
        u^7)/b^3 - (((31513188036961*I)/616119533568000)*d^7*K0^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 - (((665760041784349*I)/32038215745536000)*d^9*
        K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + (((3749287418621*I)/1601910787276800)*
        d^11*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((2587749869923*I)/2288443981824000)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^7)/
       b^3 - (((52695329017*I)/1144221990912000)*d^15*K0^2*M^5*Sqrt[Pi/21]*
        u^7)/b^3 - (((1162406177*I)/107691481497600)*d^17*K0^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 + (((192363917199869*I)/23561819236859904)*d*K1*
        M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((1160086797550123*I)/16829870883471360)*d^3*K1*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) + (((2683142173413197*I)/34649734171852800)*d^5*K1*M^5*
        Sqrt[Pi/21]*u^7)/(b^3*E^u) + 
      (((1103327668389679*I)/34649734171852800)*d^7*K1*M^5*Sqrt[Pi/21]*u^7)/
       (b^3*E^u) - (((40327914564625*I)/713994522329088)*d^9*K1*M^5*
        Sqrt[Pi/21]*u^7)/(b^3*E^u) + (((533214102209*I)/152562932121600)*d^11*
        K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + 
      (((123589073*I)/28489809920)*d^13*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) + 
      (((992310229*I)/7264901529600)*d^15*K1*M^5*Sqrt[Pi/21]*u^7)/(b^3*E^u) - 
      (((18062240219332889*I)/192229294473216000)*d*K1^2*M^5*Sqrt[Pi/21]*u^7)/
       b^3 - (((680499250350893*I)/24028661809152000)*d^7*K1^2*M^5*
        Sqrt[Pi/21]*u^7)/b^3 - (((563070043980079*I)/96114647236608000)*d^9*
        K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - (((4548576043513*I)/8009553936384000)*
        d^11*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((28375705103*I)/208040361984000)*d^13*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((1486584031*I)/42378592256000)*d^15*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((59911583*I)/33286457917440)*d^17*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((672039061179*I)/118660058316800)*d^5*K1^2*M^5*Sqrt[(3*Pi)/7]*u^7)/
       b^3 + (((3036308859248209*I)/24028661809152000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[21]*b^3) + (((3503433996027103*I)/24028661809152000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) - 
      (((532659893401919*I)/17324867085926400)*d*K0*M^5*Sqrt[Pi/21]*u^8)/
       (b^3*E^u) + (((33118400605057991*I)/589045480921497600)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((938061656589311*I)/29452274046074880)*
        d^5*K0*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) - 
      (((4552679291645411*I)/589045480921497600)*d^7*K0*M^5*Sqrt[Pi/21]*u^8)/
       (b^3*E^u) + (((33120703010557*I)/1033413124423680)*d^9*K0*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((64534492955*I)/6102517284864)*d^11*K0*
        M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((44601199*I)/6410207232)*d^13*K0*
        M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((477448733*I)/1147089715200)*d^15*
        K0*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) - 
      (((12486621730542763*I)/396472919851008000)*d*K1*M^5*Sqrt[Pi/21]*u^8)/
       (b^3*E^u) + (((493783131812152859*I)/6872197277417472000)*d^3*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - 
      (((20170428614642171*I)/381788737634304000)*d^5*K1*M^5*Sqrt[Pi/21]*u^8)/
       (b^3*E^u) - (((1906447581404011*I)/589045480921497600)*d^7*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) + 
      (((3569120969772823*I)/122717808525312000)*d^9*K1*M^5*Sqrt[Pi/21]*u^8)/
       (b^3*E^u) - (((53034005376659*I)/6865331945472000)*d^11*K1*M^5*
        Sqrt[Pi/21]*u^8)/(b^3*E^u) - (((32269592099*I)/108973522944000)*d^15*
        K1*M^5*Sqrt[Pi/21]*u^8)/(b^3*E^u) + 
      (((381319293504811*I)/16019107872768000)*d*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       b^3 + (((756123711080201*I)/24028661809152000)*d^3*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 - (((644542776397789*I)/4805732361830400)*d^5*K0*
        K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((1442903584472029*I)/24028661809152000)*d^7*K0*K1*M^5*Sqrt[Pi/21]*
        u^8)/b^3 + (((51724327499753*I)/1501791363072000)*d^9*K0*K1*M^5*
        Sqrt[Pi/21]*u^8)/b^3 - (((98941674510583*I)/8009553936384000)*d^11*K0*
        K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - (((1381039305697*I)/381407330304000)*
        d^13*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((31155554473*I)/104020180992000)*d^15*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       b^3 + (((682061579*I)/21794704588800)*d^17*K0*K1*M^5*Sqrt[Pi/21]*u^8)/
       b^3 - (((125002444069*I)/163460284416000)*d^13*K1*M^5*Sqrt[(7*Pi)/3]*
        u^8)/(b^3*E^u) + (((3140612333053787*I)/312372603518976000)*d*K0*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + 
      (((3257553646390129*I)/468558905278464000)*d^3*K0*M^5*Sqrt[Pi/21]*u^9)/
       (b^3*E^u) - (((259284931399669631*I)/10308295916126208000)*d^5*K0*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + (((52465812640621*I)/9203835639398400)*
        d^7*K0*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) - 
      (((238478149677821*I)/25835328110592000)*d^9*K0*M^5*Sqrt[Pi/21]*u^9)/
       (b^3*E^u) + (((1125013928287*I)/156030271488000)*d^11*K0*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + (((677216290081*I)/163460284416000)*d^13*
        K0*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) + 
      (((4409815931*I)/13621690368000)*d^15*K0*M^5*Sqrt[Pi/21]*u^9)/
       (b^3*E^u) + (((244176222738653*I)/48057323618304000)*d*K0^2*M^5*
        Sqrt[Pi/21]*u^9)/b^3 - (((6587769405593*I)/961146472366080)*d^5*K0^2*
        M^5*Sqrt[Pi/21]*u^9)/b^3 - (((1275264058391*I)/42831839232000)*d^7*
        K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + (((2228698854329*I)/462089650176000)*
        d^9*K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((11231498120837*I)/889950437376000)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^9)/
       b^3 + (((296170389019*I)/163460284416000)*d^13*K0^2*M^5*Sqrt[Pi/21]*
        u^9)/b^3 - (((429097455529*I)/1144221990912000)*d^15*K0^2*M^5*
        Sqrt[Pi/21]*u^9)/b^3 - (((6049120031*I)/152562932121600)*d^17*K0^2*
        M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((42367214983226059*I)/4123318366450483200)*d*K1*M^5*Sqrt[Pi/21]*u^9)/
       (b^3*E^u) + (((6643151344660891*I)/2061659183225241600)*d^3*K1*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) - 
      (((8921987938620613*I)/404246898671616000)*d^5*K1*M^5*Sqrt[Pi/21]*u^9)/
       (b^3*E^u) + (((5318170546924843*I)/736306851151872000)*d^7*K1*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) - 
      (((24979031248346257*I)/2945227404607488000)*d^9*K1*M^5*Sqrt[Pi/21]*
        u^9)/(b^3*E^u) + (((6956832050999*I)/1144221990912000)*d^11*K1*M^5*
        Sqrt[Pi/21]*u^9)/(b^3*E^u) + (((1140026234489*I)/326920568832000)*
        d^13*K1*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) + 
      (((415988591*I)/1571733504000)*d^15*K1*M^5*Sqrt[Pi/21]*u^9)/(b^3*E^u) + 
      (((164622802375063*I)/48057323618304000)*d*K1^2*M^5*Sqrt[Pi/21]*u^9)/
       b^3 - (((44510163798637*I)/24028661809152000)*d^5*K1^2*M^5*Sqrt[Pi/21]*
        u^9)/b^3 - (((392495457935639*I)/24028661809152000)*d^7*K1^2*M^5*
        Sqrt[Pi/21]*u^9)/b^3 + (((11912090071261*I)/12014330904576000)*d^9*
        K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((35640721936667*I)/4805732361830400)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^9)/
       b^3 + (((497959376011*I)/381407330304000)*d^13*K1^2*M^5*Sqrt[Pi/21]*
        u^9)/b^3 - (((2287580699*I)/12573868032000)*d^15*K1^2*M^5*Sqrt[Pi/21]*
        u^9)/b^3 - (((740494439*I)/40148140032000)*d^17*K1^2*M^5*Sqrt[Pi/21]*
        u^9)/b^3 + (((305313206625341*I)/24028661809152000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[21]*b^3) + (((5044389706789*I)/961146472366080)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21]*b^3) + 
      (((9685640401691*I)/25770739790315520)*d*K0*M^5*Sqrt[Pi/21]*u^10)/
       (b^3*E^u) - (((256708030143991*I)/31717833588080640)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^10)/(b^3*E^u) + 
      (((32701385720270429*I)/5154147958063104000)*d^5*K0*M^5*Sqrt[Pi/21]*
        u^10)/(b^3*E^u) + (((5734363499080973*I)/1472613702303744000)*d^7*K0*
        M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) + 
      (((39684180226969*I)/21656083857408000)*d^9*K0*M^5*Sqrt[Pi/21]*u^10)/
       (b^3*E^u) - (((701389007443*I)/264051228672000)*d^11*K0*M^5*
        Sqrt[Pi/21]*u^10)/(b^3*E^u) - (((127024784437*I)/81730142208000)*d^13*
        K0*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) - 
      (((1230581167*I)/8603172864000)*d^15*K0*M^5*Sqrt[Pi/21]*u^10)/
       (b^3*E^u) + (((23890859800901*I)/56638988550144000)*d*K1*M^5*
        Sqrt[Pi/21]*u^10)/(b^3*E^u) - 
      (((1611791996091037*I)/210373386043392000)*d^3*K1*M^5*Sqrt[Pi/21]*u^10)/
       (b^3*E^u) + (((573182800927031*I)/92038356393984000)*d^5*K1*M^5*
        Sqrt[Pi/21]*u^10)/(b^3*E^u) + 
      (((4871182811061439*I)/1472613702303744000)*d^7*K1*M^5*Sqrt[Pi/21]*
        u^10)/(b^3*E^u) + (((7142228025209*I)/4462465764556800)*d^9*K1*M^5*
        Sqrt[Pi/21]*u^10)/(b^3*E^u) - (((1169023793239*I)/490380853248000)*
        d^11*K1*M^5*Sqrt[Pi/21]*u^10)/(b^3*E^u) - 
      (((1030220693*I)/743001292800)*d^13*K1*M^5*Sqrt[Pi/21]*u^10)/
       (b^3*E^u) - (((4111577227*I)/32692056883200)*d^15*K1*M^5*Sqrt[Pi/21]*
        u^10)/(b^3*E^u) - (((108278900459*I)/37081268224000)*d*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 - (((59251664559463*I)/3003582726144000)*d^3*K0*
        K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + (((15025903630187*I)/1001194242048000)*
        d^5*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((17145163616857*I)/600716545228800)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^10)/
       b^3 - (((5097698747413*I)/600716545228800)*d^9*K0*K1*M^5*Sqrt[Pi/21]*
        u^10)/b^3 - (((11945948453063*I)/1001194242048000)*d^11*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 - (((62948647781*I)/61297606656000)*d^13*K0*K1*
        M^5*Sqrt[Pi/21]*u^10)/b^3 + (((69881055107*I)/143027748864000)*d^15*
        K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + (((964566679*I)/17878468608000)*
        d^17*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((267781756799041*I)/2577073979031552000)*d*K0*M^5*Sqrt[Pi/21]*u^11)/
       (b^3*E^u) + (((159511459071191*I)/171804931935436800)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^11)/(b^3*E^u) - 
      (((548615789920483*I)/2577073979031552000)*d^5*K0*M^5*Sqrt[Pi/21]*u^11)/
       (b^3*E^u) - (((480384856483757*I)/368153425575936000)*d^7*K0*M^5*
        Sqrt[Pi/21]*u^11)/(b^3*E^u) - 
      (((195547019088139*I)/368153425575936000)*d^9*K0*M^5*Sqrt[Pi/21]*u^11)/
       (b^3*E^u) + (((516471235937*I)/858166493184000)*d^11*K0*M^5*
        Sqrt[Pi/21]*u^11)/(b^3*E^u) + (((15348341737*I)/40865071104000)*d^13*
        K0*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      (((1598555089*I)/40865071104000)*d^15*K0*M^5*Sqrt[Pi/21]*u^11)/
       (b^3*E^u) + (((848975820479*I)/3003582726144000)*d*K0^2*M^5*
        Sqrt[Pi/21]*u^11)/b^3 - (((449765338777*I)/1001194242048000)*d^5*K0^2*
        M^5*Sqrt[Pi/21]*u^11)/b^3 - (((961628867237*I)/200238848409600)*d^7*
        K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + (((162391742287*I)/120143309045760)*
        d^9*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((5854923918043*I)/3003582726144000)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^11)/
       b^3 - (((30062223967*I)/429083246592000)*d^13*K0^2*M^5*Sqrt[Pi/21]*
        u^11)/b^3 - (((24600948613*I)/143027748864000)*d^15*K0^2*M^5*
        Sqrt[Pi/21]*u^11)/b^3 - (((64794481*I)/3405422592000)*d^17*K0^2*M^5*
        Sqrt[Pi/21]*u^11)/b^3 + (((2352627922507*I)/24543561705062400)*d*K1*
        M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      (((46516083637789*I)/52593346510848000)*d^3*K1*M^5*Sqrt[Pi/21]*u^11)/
       (b^3*E^u) - (((447195264495893*I)/368153425575936000)*d^7*K1*M^5*
        Sqrt[Pi/21]*u^11)/(b^3*E^u) - 
      (((59521872035699*I)/122717808525312000)*d^9*K1*M^5*Sqrt[Pi/21]*u^11)/
       (b^3*E^u) + (((1449230944279*I)/2574499479552000)*d^11*K1*M^5*
        Sqrt[Pi/21]*u^11)/(b^3*E^u) + (((42670068037*I)/122595213312000)*d^13*
        K1*M^5*Sqrt[Pi/21]*u^11)/(b^3*E^u) + 
      (((133694563*I)/3715006464000)*d^15*K1*M^5*Sqrt[Pi/21]*u^11)/
       (b^3*E^u) + (((1459082530067*I)/5406448907059200)*d*K1^2*M^5*
        Sqrt[Pi/21]*u^11)/b^3 - (((191966827681*I)/500597121024000)*d^5*K1^2*
        M^5*Sqrt[Pi/21]*u^11)/b^3 - (((58081461106289*I)/13516122267648000)*
        d^7*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((255405224983*I)/225268704460800)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^11)/
       b^3 + (((7493966430163*I)/4505374089216000)*d^11*K1^2*M^5*Sqrt[Pi/21]*
        u^11)/b^3 + (((26273227*I)/14302774886400)*d^13*K1^2*M^5*Sqrt[Pi/21]*
        u^11)/b^3 - (((15482701859*I)/128724973977600)*d^15*K1^2*M^5*
        Sqrt[Pi/21]*u^11)/b^3 - (((1336309367*I)/99019210752000)*d^17*K1^2*
        M^5*Sqrt[Pi/21]*u^11)/b^3 + (((643804438897*I)/333731414016000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[21]*b^3) + 
      (((1572927204221*I)/901074817843200)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[21]*b^3) - (((1709558378467*I)/52593346510848000)*d^5*K1*M^5*
        Sqrt[(7*Pi)/3]*u^11)/(b^3*E^u) - 
      (((2670466683173*I)/161067123689472000)*d*K0*M^5*Sqrt[Pi/21]*u^12)/
       (b^3*E^u) - (((60398971674319*I)/644268494757888000)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^12)/(b^3*E^u) - (((208763720923*I)/6316357791744000)*
        d^5*K0*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) + 
      (((653608681339*I)/3408828014592000)*d^7*K0*M^5*Sqrt[Pi/21]*u^12)/
       (b^3*E^u) + (((289836103033*I)/2876198637312000)*d^9*K0*M^5*
        Sqrt[Pi/21]*u^12)/(b^3*E^u) - (((53495129977*I)/643624869888000)*d^11*
        K0*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((907767929*I)/15324401664000)*d^13*K0*M^5*Sqrt[Pi/21]*u^12)/
       (b^3*E^u) - (((69257497*I)/10216267776000)*d^15*K0*M^5*Sqrt[Pi/21]*
        u^12)/(b^3*E^u) - (((654852749107*I)/40266780922368000)*d*K1*M^5*
        Sqrt[Pi/21]*u^12)/(b^3*E^u) - (((428940902879*I)/4772359220428800)*
        d^3*K1*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((1964466519097*I)/64426849475788800)*d^5*K1*M^5*Sqrt[Pi/21]*u^12)/
       (b^3*E^u) + (((297144485711*I)/1614708006912000)*d^7*K1*M^5*
        Sqrt[Pi/21]*u^12)/(b^3*E^u) + (((2185812478799*I)/23009589098496000)*
        d^9*K1*M^5*Sqrt[Pi/21]*u^12)/(b^3*E^u) - 
      (((864461777*I)/15324401664000)*d^13*K1*M^5*Sqrt[Pi/21]*u^12)/
       (b^3*E^u) - (((65668871*I)/10216267776000)*d^15*K1*M^5*Sqrt[Pi/21]*
        u^12)/(b^3*E^u) - (((89955102481*I)/3379030566912000)*d*K0*K1*M^5*
        Sqrt[Pi/21]*u^12)/b^3 - (((547474586957*I)/1501791363072000)*d^3*K0*
        K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + (((697045641613*I)/4505374089216000)*
        d^5*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + 
      (((13983197372071*I)/13516122267648000)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^12)/
       b^3 - (((449475178363*I)/901074817843200)*d^9*K0*K1*M^5*Sqrt[Pi/21]*
        u^12)/b^3 - (((2704780935221*I)/4505374089216000)*d^11*K0*K1*M^5*
        Sqrt[Pi/21]*u^12)/b^3 + (((12259119673*I)/71513874432000)*d^13*K0*K1*
        M^5*Sqrt[Pi/21]*u^12)/b^3 + (((75440272889*I)/643624869888000)*d^15*
        K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 + (((615415853*I)/49509605376000)*
        d^17*K0*K1*M^5*Sqrt[Pi/21]*u^12)/b^3 - 
      (((31662271*I)/2786254848000)*d^11*K1*M^5*Sqrt[(7*Pi)/3]*u^12)/
       (b^3*E^u) + (((533266751*I)/821771039232000)*d*K0*M^5*Sqrt[Pi/21]*
        u^13)/(b^3*E^u) + (((45623952797*I)/5752397274624000)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^13)/(b^3*E^u) + (((6340220837*I)/1150479454924800)*d^5*
        K0*M^5*Sqrt[Pi/21]*u^13)/(b^3*E^u) - 
      (((172515913*I)/14203450060800)*d^9*K0*M^5*Sqrt[Pi/21]*u^13)/
       (b^3*E^u) + (((297935801*I)/40226554368000)*d^11*K0*M^5*Sqrt[Pi/21]*
        u^13)/(b^3*E^u) + (((26357*I)/4465152000)*d^13*K0*M^5*Sqrt[Pi/21]*
        u^13)/(b^3*E^u) + (((42737*I)/58046976000)*d^15*K0*M^5*Sqrt[Pi/21]*
        u^13)/(b^3*E^u) + (((166112549*I)/193087460966400)*d*K0^2*M^5*
        Sqrt[Pi/21]*u^13)/b^3 - (((24997937*I)/735571279872)*d^5*K0^2*M^5*
        Sqrt[Pi/21]*u^13)/b^3 - (((308628364259*I)/13516122267648000)*d^7*
        K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + (((126921769721*I)/1501791363072000)*
        d^9*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((150744729313*I)/4505374089216000)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       b^3 - (((471860299*I)/12620095488000)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       b^3 - (((1649941099*I)/91946409984000)*d^15*K0^2*M^5*Sqrt[Pi/21]*u^13)/
       b^3 - (((1126142071*I)/643624869888000)*d^17*K0^2*M^5*Sqrt[Pi/21]*
        u^13)/b^3 + (((7350747823*I)/11504794549248000)*d*K1*M^5*Sqrt[Pi/21]*
        u^13)/(b^3*E^u) + (((641013761*I)/82177103923200)*d^3*K1*M^5*
        Sqrt[Pi/21]*u^13)/(b^3*E^u) + (((60385412693*I)/11504794549248000)*
        d^5*K1*M^5*Sqrt[Pi/21]*u^13)/(b^3*E^u) - 
      (((29946244847*I)/1917465758208000)*d^7*K1*M^5*Sqrt[Pi/21]*u^13)/
       (b^3*E^u) - (((474136627*I)/40367700172800)*d^9*K1*M^5*Sqrt[Pi/21]*
        u^13)/(b^3*E^u) + (((2137607*I)/295783488000)*d^11*K1*M^5*Sqrt[Pi/21]*
        u^13)/(b^3*E^u) + (((21969401*I)/3831100416000)*d^13*K1*M^5*
        Sqrt[Pi/21]*u^13)/(b^3*E^u) + (((455647*I)/638516736000)*d^15*K1*M^5*
        Sqrt[Pi/21]*u^13)/(b^3*E^u) + (((322833233*I)/321812434944000)*d*K1^2*
        M^5*Sqrt[Pi/21]*u^13)/b^3 - (((10197445301*I)/386174921932800)*d^5*
        K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - (((64099044239*I)/2703224453529600)*
        d^7*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((187427258653*I)/2703224453529600)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^13)/
       b^3 + (((26930009573*I)/901074817843200)*d^11*K1^2*M^5*Sqrt[Pi/21]*
        u^13)/b^3 - (((19616184169*I)/643624869888000)*d^13*K1^2*M^5*
        Sqrt[Pi/21]*u^13)/b^3 - (((9650399173*I)/643624869888000)*d^15*K1^2*
        M^5*Sqrt[Pi/21]*u^13)/b^3 - (((953059843*I)/643624869888000)*d^17*
        K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - (((288484121*I)/58511351808000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[21]*b^3) - 
      (((676620937*I)/214541623296000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[21]*b^3) - (((625744037*I)/273923679744000)*d^7*K0*M^5*
        Sqrt[(7*Pi)/3]*u^13)/(b^3*E^u) - (((919181*I)/45653946624000)*d*K0*
        M^5*Sqrt[Pi/21]*u^14)/(b^3*E^u) - (((24198703*I)/91307893248000)*d^3*
        K0*M^5*Sqrt[Pi/21]*u^14)/(b^3*E^u) - 
      (((36490703*I)/68480919936000)*d^5*K0*M^5*Sqrt[Pi/21]*u^14)/(b^3*E^u) + 
      (((406403*I)/540283392000)*d^7*K0*M^5*Sqrt[Pi/21]*u^14)/(b^3*E^u) + 
      (((22441501*I)/27392367974400)*d^9*K0*M^5*Sqrt[Pi/21]*u^14)/(b^3*E^u) - 
      (((232471*I)/638516736000)*d^11*K0*M^5*Sqrt[Pi/21]*u^14)/(b^3*E^u) - 
      (((3201761*I)/159788813184000)*d*K1*M^5*Sqrt[Pi/21]*u^14)/(b^3*E^u) - 
      (((504052933*I)/1917465758208000)*d^3*K1*M^5*Sqrt[Pi/21]*u^14)/
       (b^3*E^u) - (((24070927*I)/45653946624000)*d^5*K1*M^5*Sqrt[Pi/21]*
        u^14)/(b^3*E^u) + (((4086587*I)/5462865408000)*d^7*K1*M^5*Sqrt[Pi/21]*
        u^14)/(b^3*E^u) + (((19348079*I)/23968321977600)*d^9*K1*M^5*
        Sqrt[Pi/21]*u^14)/(b^3*E^u) - (((7211*I)/21283891200)*d^13*K1*M^5*
        Sqrt[Pi/21]*u^14)/(b^3*E^u) - (((5827*I)/127703347200)*d^15*K1*M^5*
        Sqrt[Pi/21]*u^14)/(b^3*E^u) + (((248514533*I)/844757641728000)*d*K0*
        K1*M^5*Sqrt[Pi/21]*u^14)/b^3 + (((36755767*I)/9626867712000)*d^3*K0*
        K1*M^5*Sqrt[Pi/21]*u^14)/b^3 + (((54217995857*I)/3379030566912000)*
        d^5*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 - 
      (((51183743*I)/28880603136000)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 - 
      (((8410126759*I)/259925428224000)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 - 
      (((778222741*I)/102394865664000)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^14)/b^3 + 
      (((2370456983*I)/160906217472000)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^14)/
       b^3 + (((1008789499*I)/160906217472000)*d^15*K0*K1*M^5*Sqrt[Pi/21]*
        u^14)/b^3 + (((91618663*I)/160906217472000)*d^17*K0*K1*M^5*
        Sqrt[Pi/21]*u^14)/b^3 - (((73*I)/4729753600)*d^15*K0*M^5*
        Sqrt[(3*Pi)/7]*u^14)/(b^3*E^u) - (((2347*I)/47888755200)*d^13*K0*M^5*
        Sqrt[(7*Pi)/3]*u^14)/(b^3*E^u) - (((2531*I)/49116672000)*d^11*K1*M^5*
        Sqrt[(7*Pi)/3]*u^14)/(b^3*E^u) + (((43*I)/223480857600)*d*K0*M^5*
        Sqrt[Pi/21]*u^15)/(b^3*E^u) + (((2881*I)/670442572800)*d^3*K0*M^5*
        Sqrt[Pi/21]*u^15)/(b^3*E^u) + (((43*I)/3831100416)*d^5*K0*M^5*
        Sqrt[Pi/21]*u^15)/(b^3*E^u) - (((1849*I)/223480857600)*d^7*K0*M^5*
        Sqrt[Pi/21]*u^15)/(b^3*E^u) - (((215*I)/8939234304)*d^9*K0*M^5*
        Sqrt[Pi/21]*u^15)/(b^3*E^u) + (((43*I)/6385167360)*d^11*K0*M^5*
        Sqrt[Pi/21]*u^15)/(b^3*E^u) + (((43*I)/5040921600)*d^13*K0*M^5*
        Sqrt[Pi/21]*u^15)/(b^3*E^u) + (((43*I)/31925836800)*d^15*K0*M^5*
        Sqrt[Pi/21]*u^15)/(b^3*E^u) - (((21767699*I)/2252687044608000)*d*K0^2*
        M^5*Sqrt[Pi/21]*u^15)/b^3 - (((109577*I)/109396224000)*d^5*K0^2*M^5*
        Sqrt[Pi/21]*u^15)/b^3 + (((473303*I)/51197432832000)*d^7*K0^2*M^5*
        Sqrt[Pi/21]*u^15)/b^3 + (((7571292251*I)/3379030566912000)*d^9*K0^2*
        M^5*Sqrt[Pi/21]*u^15)/b^3 + (((19635349*I)/37544784076800)*d^11*K0^2*
        M^5*Sqrt[Pi/21]*u^15)/b^3 - (((13707301*I)/13408851456000)*d^13*K0^2*
        M^5*Sqrt[Pi/21]*u^15)/b^3 - (((950701*I)/2298660249600)*d^15*K0^2*M^5*
        Sqrt[Pi/21]*u^15)/b^3 - (((11384129*I)/321812434944000)*d^17*K0^2*M^5*
        Sqrt[Pi/21]*u^15)/b^3 + (((43*I)/223480857600)*d*K1*M^5*Sqrt[Pi/21]*
        u^15)/(b^3*E^u) + (((2881*I)/670442572800)*d^3*K1*M^5*Sqrt[Pi/21]*
        u^15)/(b^3*E^u) + (((43*I)/3831100416)*d^5*K1*M^5*Sqrt[Pi/21]*u^15)/
       (b^3*E^u) - (((1849*I)/223480857600)*d^7*K1*M^5*Sqrt[Pi/21]*u^15)/
       (b^3*E^u) - (((215*I)/8939234304)*d^9*K1*M^5*Sqrt[Pi/21]*u^15)/
       (b^3*E^u) + (((43*I)/6385167360)*d^11*K1*M^5*Sqrt[Pi/21]*u^15)/
       (b^3*E^u) + (((43*I)/5040921600)*d^13*K1*M^5*Sqrt[Pi/21]*u^15)/
       (b^3*E^u) + (((43*I)/31925836800)*d^15*K1*M^5*Sqrt[Pi/21]*u^15)/
       (b^3*E^u) - (((59690641*I)/6758061133824000)*d*K1^2*M^5*Sqrt[Pi/21]*
        u^15)/b^3 - (((15631829*I)/16895152834560)*d^5*K1^2*M^5*Sqrt[Pi/21]*
        u^15)/b^3 + (((24266699*I)/1689515283456000)*d^7*K1^2*M^5*Sqrt[Pi/21]*
        u^15)/b^3 + (((7013177107*I)/3379030566912000)*d^9*K1^2*M^5*
        Sqrt[Pi/21]*u^15)/b^3 + (((268570039*I)/563171761152000)*d^11*K1^2*
        M^5*Sqrt[Pi/21]*u^15)/b^3 - (((37993279*I)/40226554368000)*d^13*K1^2*
        M^5*Sqrt[Pi/21]*u^15)/b^3 - (((4395389*I)/11493301248000)*d^15*K1^2*
        M^5*Sqrt[Pi/21]*u^15)/b^3 - (((2109157*I)/64362486988800)*d^17*K1^2*
        M^5*Sqrt[Pi/21]*u^15)/b^3 - (((37736233*I)/129962714112000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[21]*b^3) - 
      (((461254537*I)/1689515283456000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[21]*b^3) + (((49919*I)/29640619008000)*d*K0*K1*M^5*Sqrt[Pi/21]*
        u^16)/b^3 + (((8155751*I)/230388447744000)*d^3*K0*K1*M^5*Sqrt[Pi/21]*
        u^16)/b^3 + (((395072779*I)/2534272925184000)*d^5*K0*K1*M^5*
        Sqrt[Pi/21]*u^16)/b^3 + (((5625797*I)/506854585036800)*d^7*K0*K1*M^5*
        Sqrt[Pi/21]*u^16)/b^3 - (((3959831*I)/11732745024000)*d^9*K0*K1*M^5*
        Sqrt[Pi/21]*u^16)/b^3 - (((4204337*I)/44460928512000)*d^11*K0*K1*M^5*
        Sqrt[Pi/21]*u^16)/b^3 + (((19178209*I)/120679663104000)*d^13*K0*K1*
        M^5*Sqrt[Pi/21]*u^16)/b^3 + (((2563997*I)/40226554368000)*d^15*K0*K1*
        M^5*Sqrt[Pi/21]*u^16)/b^3 + (((142999*I)/26817702912000)*d^17*K0*K1*
        M^5*Sqrt[Pi/21]*u^16)/b^3 - (((1147*I)/48271865241600)*d*K0^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 - (((225683*I)/72407797862400)*d^5*K0^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 - (((452027*I)/506854585036800)*d^7*K0^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 + (((309839*I)/42237882086400)*d^9*K0^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 + (((1877*I)/764486553600)*d^11*K0^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 - (((83471*I)/24135932620800)*d^13*K0^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 - (((1681*I)/1149330124800)*d^15*K0^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 - (((677*I)/5363540582400)*d^17*K0^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 - (((7897*I)/337903056691200)*d*K1^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 - (((1553249*I)/506854585036800)*d^5*K1^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 + (((8713*I)/1206796631040)*d^9*K1^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 + (((8269*I)/3447990374400)*d^11*K1^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 - (((11717*I)/3447990374400)*d^13*K1^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 - (((1283*I)/893923430400)*d^15*K1^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 - (((1987*I)/16090621747200)*d^17*K1^2*M^5*
        Sqrt[Pi/21]*u^17)/b^3 - (((51497*I)/72407797862400)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[21]*b^3) - (((355331*I)/506854585036800)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^17)/(Sqrt[21]*b^3) - 
      (((1289*I)/10343971123200)*d^7*K1^2*M^5*Sqrt[(7*Pi)/3]*u^17)/b^3 + 
      ((I/1279935820800)*d*K0*K1*M^5*Sqrt[Pi/21]*u^18)/b^3 + 
      ((I/49228300800)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^18)/b^3 + 
      (((67*I)/639967910400)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^18)/b^3 + 
      ((I/25598716416)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^18)/b^3 - 
      (((37*I)/159991977600)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^18)/b^3 - 
      (((73*I)/639967910400)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^18)/b^3 + 
      (((11*I)/91423987200)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^18)/b^3 + 
      ((I/18284797440)*d^15*K0*K1*M^5*Sqrt[Pi/21]*u^18)/b^3 + 
      ((I/182847974400)*d^17*K0*K1*M^5*Sqrt[Pi/21]*u^18)/b^3)/Pi, 
    ((333732720183*d*K0*K1*M^5*Sqrt[3/(7*Pi)]*u^3)/(46616451481600*b^3) + 
      (402459*d^15*K0*K1*M^5*Sqrt[21/Pi]*u^3)/(605408460800*b^3) - 
      (((11220000751*I)/90811269120)*d*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((692420513*I)/30270423040)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((11316527*I)/2328494080)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((3726806203*I)/11007426560)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 - 
      (((3666312967*I)/363245076480)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((70271221*I)/363245076480)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^3)/b^3 + 
      (((21224964653*I)/90811269120)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[21]*b^3) - (((163813998889*I)/363245076480)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[21]*b^3) - (((1070628133*I)/90811269120)*d^5*K0^2*
        M^5*Sqrt[(7*Pi)/3]*u^3)/b^3 - (((45938917*I)/6985482240)*d^7*K0^2*M^5*
        Sqrt[(7*Pi)/3]*u^3)/b^3 + (((4981753*I)/90811269120)*d^13*K0^2*M^5*
        Sqrt[(7*Pi)/3]*u^3)/b^3 - (((43561*I)/30270423040)*d^15*K0^2*M^5*
        Sqrt[(7*Pi)/3]*u^3)/b^3 + (((19972683781*I)/363245076480)*d*K1^2*M^5*
        Sqrt[(7*Pi)/3]*u^3)/b^3 - (((4541473141*I)/121081692160)*d^5*K1^2*M^5*
        Sqrt[(7*Pi)/3]*u^3)/b^3 - (((26779*I)/7122452480)*d^15*K1^2*M^5*
        Sqrt[(7*Pi)/3]*u^3)/b^3 + (1018995182609*d^3*K0*K1*M^5*u^3)/
       (13248886210560*b^3*Sqrt[21*Pi]) - (1689371823493*d^5*K0*K1*M^5*u^3)/
       (8226432614400*b^3*Sqrt[21*Pi]) + (117402671264891*d^7*K0*K1*M^5*u^3)/
       (1258644190003200*b^3*Sqrt[21*Pi]) + 
      (17964749010613*d^9*K0*K1*M^5*u^3)/(1258644190003200*b^3*Sqrt[21*Pi]) - 
      (8021793253*d^11*K0*K1*M^5*u^3)/(22884439818240*b^3*Sqrt[21*Pi]) - 
      (9296857343*d^13*K0*K1*M^5*u^3)/(38140733030400*b^3*Sqrt[21*Pi]) - 
      (((4119*I)/11007426560)*d^13*K1^2*M^5*Sqrt[21*Pi]*u^3)/b^3 + 
      (((2128958424379*I)/5867805081600)*d*K0*K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - 
      (((7688305415501*I)/76281466060800)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^4)/
       b^3 - (((63176587947533*I)/76281466060800)*d^5*K0*K1*M^5*Sqrt[Pi/21]*
        u^4)/b^3 + (((4177342732271*I)/8475718451200)*d^7*K0*K1*M^5*
        Sqrt[Pi/21]*u^4)/b^3 + (((970911481931*I)/10897352294400)*d^9*K0*K1*
        M^5*Sqrt[Pi/21]*u^4)/b^3 - (((10899593729*I)/641020723200)*d^11*K0*K1*
        M^5*Sqrt[Pi/21]*u^4)/b^3 + (((14025633911*I)/10897352294400)*d^13*K0*
        K1*M^5*Sqrt[Pi/21]*u^4)/b^3 - (((83987*I)/3725590528)*d^15*K0*K1*M^5*
        Sqrt[(3*Pi)/7]*u^4)/b^3 - (395134014421*d^3*K0^2*M^5*u^4)/
       (26497772421120*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (10616176243945411*d^3*K1^2*M^5*u^4)/(58736728866816000*Sqrt[21]*b^3*
        Sqrt[Pi]) + (28330015945391*d*K0^2*M^5*u^4)/(839096126668800*b^3*
        Sqrt[21*Pi]) - (54522718100341*d^5*K0^2*M^5*u^4)/
       (839096126668800*b^3*Sqrt[21*Pi]) + (8980152134539*d^7*K0^2*M^5*u^4)/
       (228844398182400*b^3*Sqrt[21*Pi]) + (18070838173159*d^9*K0^2*M^5*u^4)/
       (2517288380006400*b^3*Sqrt[21*Pi]) - (40735229027*d^11*K0^2*M^5*u^4)/
       (228844398182400*b^3*Sqrt[21*Pi]) - (371161853*d^13*K0^2*M^5*u^4)/
       (3051258642432*b^3*Sqrt[21*Pi]) + (8476301*d^15*K0^2*M^5*u^4)/
       (1210816921600*b^3*Sqrt[21*Pi]) - (25116569709057217*d*K1^2*M^5*u^4)/
       (528630559801344000*b^3*Sqrt[21*Pi]) - 
      (4066260565548647*d^5*K1^2*M^5*u^4)/(19578909622272000*b^3*
        Sqrt[21*Pi]) + (33724097281455071*d^7*K1^2*M^5*u^4)/
       (528630559801344000*b^3*Sqrt[21*Pi]) + 
      (93592765471867*d^9*K1^2*M^5*u^4)/(9611464723660800*b^3*Sqrt[21*Pi]) + 
      (31645833703*d^11*K1^2*M^5*u^4)/(24964843438080*b^3*Sqrt[21*Pi]) - 
      (830083751449*d^13*K1^2*M^5*u^4)/(2288443981824000*b^3*Sqrt[21*Pi]) + 
      (27398389*d^15*K1^2*M^5*u^4)/(1452980305920*b^3*Sqrt[21*Pi]) + 
      (((12659035669751*I)/76281466060800)*d*K0^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((18079653556309*I)/76281466060800)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^5)/
       b^3 + (((4130691565829*I)/25427155353600)*d^7*K0^2*M^5*Sqrt[Pi/21]*
        u^5)/b^3 + (((356366380003*I)/10897352294400)*d^9*K0^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 - (((59611328009*I)/10897352294400)*d^11*K0^2*
        M^5*Sqrt[Pi/21]*u^5)/b^3 + (((4263017743*I)/10897352294400)*d^13*K0^2*
        M^5*Sqrt[Pi/21]*u^5)/b^3 - (((4890257*I)/242163384320)*d^15*K0^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 + (((2902484614567*I)/5177475072000)*d*K1^2*M^5*
        Sqrt[Pi/21]*u^5)/b^3 - (((45606143348713*I)/67307175936000)*d^5*K1^2*
        M^5*Sqrt[Pi/21]*u^5)/b^3 + (((617831605674119*I)/1144221990912000)*
        d^7*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 + 
      (((3025880169289*I)/45768879636480)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^5)/b^3 - 
      (((1851984412601*I)/163460284416000)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       b^3 + (((14016362839*I)/12573868032000)*d^13*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       b^3 - (((173935031*I)/3205103616000)*d^15*K1^2*M^5*Sqrt[Pi/21]*u^5)/
       b^3 - (((9077042868133*I)/76281466060800)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[21]*b^3) - (((9961323202211*I)/20804036198400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[21]*b^3) - (927908565996793*d*K0*K1*M^5*u^5)/
       (5286305598013440*b^3*Sqrt[21*Pi]) + 
      (30569875822841*d^3*K0*K1*M^5*u^5)/(77285169561600*b^3*Sqrt[21*Pi]) - 
      (1362487862088389*d^5*K0*K1*M^5*u^5)/(4894727405568000*b^3*
        Sqrt[21*Pi]) + (2539541072336321*d^7*K0*K1*M^5*u^5)/
       (33039409987584000*b^3*Sqrt[21*Pi]) - 
      (24848485465915*d^9*K0*K1*M^5*u^5)/(1057261119602688*b^3*Sqrt[21*Pi]) + 
      (912079907087*d^11*K0*K1*M^5*u^5)/(171633298636800*b^3*Sqrt[21*Pi]) - 
      (199756171231*d^13*K0*K1*M^5*u^5)/(572110995456000*b^3*Sqrt[21*Pi]) + 
      (1376849*d^15*K0*K1*M^5*u^5)/(85135564800*b^3*Sqrt[21*Pi]) - 
      (51567192229*d^13*K0^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(326920568832000*b^3) + 
      (72861721*d^15*K0^2*M^5*Sqrt[7/(3*Pi)]*u^6)/(5448676147200*b^3) + 
      (((69724592614609*I)/143027748864000)*d*K0*K1*M^5*Sqrt[Pi/21]*u^6)/
       b^3 - (((33086746384543*I)/57211099545600)*d^3*K0*K1*M^5*Sqrt[Pi/21]*
        u^6)/b^3 - (((2463423079*I)/9047808000)*d^5*K0*K1*M^5*Sqrt[Pi/21]*
        u^6)/b^3 + (((93144891194111*I)/286055497728000)*d^7*K0*K1*M^5*
        Sqrt[Pi/21]*u^6)/b^3 + (((240502364261*I)/5721109954560)*d^9*K0*K1*
        M^5*Sqrt[Pi/21]*u^6)/b^3 - (((212683335419*I)/40865071104000)*d^11*K0*
        K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + (((7095090727*I)/10216267776000)*d^13*
        K0*K1*M^5*Sqrt[Pi/21]*u^6)/b^3 + (50112550358514607*d^3*K0^2*M^5*u^6)/
       (264315279900672000*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (1237002138474833*d^3*K1^2*M^5*u^6)/(15547957641216000*Sqrt[21]*b^3*
        Sqrt[Pi]) - (((79985309*I)/13621690368000)*d^15*K0*K1*M^5*
        Sqrt[(7*Pi)/3]*u^6)/b^3 - (52294593195884387*d*K0^2*M^5*u^6)/
       (528630559801344000*b^3*Sqrt[21*Pi]) - 
      (9387421322867417*d^5*K0^2*M^5*u^6)/(105726111960268800*b^3*
        Sqrt[21*Pi]) + (588638804296993*d^7*K0^2*M^5*u^6)/
       (66078819975168000*b^3*Sqrt[21*Pi]) - 
      (340762413795029*d^9*K0^2*M^5*u^6)/(21145222392053760*b^3*
        Sqrt[21*Pi]) + (870325907359*d^11*K0^2*M^5*u^6)/
       (137306638909440*b^3*Sqrt[21*Pi]) - (10905703762614383*d*K1^2*M^5*u^6)/
       (176210186600448000*b^3*Sqrt[21*Pi]) - 
      (309291458804201*d^5*K1^2*M^5*u^6)/(67773148692480000*b^3*
        Sqrt[21*Pi]) + (7835452764588151*d^7*K1^2*M^5*u^6)/
       (330394099875840000*b^3*Sqrt[21*Pi]) - 
      (113582411592484559*d^9*K1^2*M^5*u^6)/(2643152799006720000*b^3*
        Sqrt[21*Pi]) + (113474286169997*d^11*K1^2*M^5*u^6)/
       (17163329863680000*b^3*Sqrt[21*Pi]) - 
      (5492578063751*d^13*K1^2*M^5*u^6)/(11442219909120000*b^3*Sqrt[21*Pi]) + 
      (7745010851*d^15*K1^2*M^5*u^6)/(408650711040000*b^3*Sqrt[21*Pi]) - 
      (665571701*d^15*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^7)/(204325355520000*b^3) + 
      (((886158211483*I)/20432535552000)*d*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((117909118799*I)/71513874432000)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((956038059569*I)/286055497728000)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((368970113233*I)/28605549772800)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((2784678707*I)/2403827712000)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 - 
      (((348822599*I)/4540563456000)*d^15*K0^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((107866348141*I)/3972993024000)*d*K1^2*M^5*Sqrt[Pi/21]*u^7)/b^3 + 
      (((2148494984063*I)/286055497728000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^7)/
       b^3 + (((17696241281*I)/40865071104000)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^7)/
       b^3 - (((707616649*I)/40865071104000)*d^15*K1^2*M^5*Sqrt[Pi/21]*u^7)/
       b^3 + (((27035534973*I)/5297324032000)*d^5*K1^2*M^5*Sqrt[(3*Pi)/7]*
        u^7)/b^3 - (((327180159*I)/529732403200)*d^9*K1^2*M^5*Sqrt[(3*Pi)/7]*
        u^7)/b^3 - (((3326064515881*I)/57211099545600)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[21]*b^3) - (((1547367495599*I)/31783944192000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[21]*b^3) - (((661724593*I)/5108133888000)*
        d^13*K0^2*M^5*Sqrt[(7*Pi)/3]*u^7)/b^3 + 
      (((145544999*I)/6810845184000)*d^13*K1^2*M^5*Sqrt[(7*Pi)/3]*u^7)/b^3 + 
      (5555519574251617*d*K0*K1*M^5*u^7)/(132157639950336000*b^3*
        Sqrt[21*Pi]) - (3622445947748323*d^3*K0*K1*M^5*u^7)/
       (33039409987584000*b^3*Sqrt[21*Pi]) + 
      (232795322358223*d^5*K0*K1*M^5*u^7)/(4318877122560000*b^3*
        Sqrt[21*Pi]) + (2532743615458223*d^7*K0*K1*M^5*u^7)/
       (47199157125120000*b^3*Sqrt[21*Pi]) - 
      (24836441493617101*d^9*K0*K1*M^5*u^7)/(660788199751680000*b^3*
        Sqrt[21*Pi]) - (108500054417*d^11*K0*K1*M^5*u^7)/
       (19864965120000*b^3*Sqrt[21*Pi]) + (228202981729*d^13*K0*K1*M^5*u^7)/
       (73347563520000*b^3*Sqrt[21*Pi]) - (((1847166817*I)/48881664000)*d*K0*
        K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - (((179172152119*I)/71513874432000)*d^3*
        K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + (((6502855509581*I)/71513874432000)*
        d^5*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      (((347117310977*I)/23837958144000)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      (((3339765007*I)/81730142208)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((1293534469*I)/1135140864000)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((159596813*I)/46227456000)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 + 
      (((105105779*I)/537698304000)*d^15*K0*K1*M^5*Sqrt[Pi/21]*u^8)/b^3 - 
      (98864734193417*d^3*K0^2*M^5*u^8)/(5082986151936000*Sqrt[21]*b^3*
        Sqrt[Pi]) - (950261896044709*d^3*K1^2*M^5*u^8)/
       (10892113182720000*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (1672204353113071*d*K0^2*M^5*u^8)/(66078819975168000*b^3*Sqrt[21*Pi]) - 
      (4226584010440019*d^5*K0^2*M^5*u^8)/(110131366625280000*b^3*
        Sqrt[21*Pi]) + (9015771295358899*d^7*K0^2*M^5*u^8)/
       (330394099875840000*b^3*Sqrt[21*Pi]) + 
      (132547772494747*d^9*K0^2*M^5*u^8)/(17389163151360000*b^3*
        Sqrt[21*Pi]) + (2488576973299*d^11*K0^2*M^5*u^8)/
       (1430277488640000*b^3*Sqrt[21*Pi]) - (5797301481493*d^13*K0^2*M^5*u^8)/
       (1430277488640000*b^3*Sqrt[21*Pi]) - (15414732863*d^15*K0^2*M^5*u^8)/
       (204325355520000*b^3*Sqrt[21*Pi]) + (17290776674609467*d*K1^2*M^5*u^8)/
       (330394099875840000*b^3*Sqrt[21*Pi]) + 
      (10641282584613389*d^5*K1^2*M^5*u^8)/(991182299627520000*b^3*
        Sqrt[21*Pi]) + (5559638773421153*d^7*K1^2*M^5*u^8)/
       (198236459925504000*b^3*Sqrt[21*Pi]) - 
      (3269270210376061*d^9*K1^2*M^5*u^8)/(991182299627520000*b^3*
        Sqrt[21*Pi]) + (1167780014077*d^11*K1^2*M^5*u^8)/
       (677499863040000*b^3*Sqrt[21*Pi]) - (9833839861207*d^13*K1^2*M^5*u^8)/
       (4290832465920000*b^3*Sqrt[21*Pi]) - (127095851*d^15*K1^2*M^5*u^8)/
       (22702817280000*b^3*Sqrt[21*Pi]) + (((960503*I)/16669900800)*d*K0^2*
        M^5*Sqrt[Pi/21]*u^9)/b^3 - (((62605790119*I)/3250630656000)*d^5*K0^2*
        M^5*Sqrt[Pi/21]*u^9)/b^3 + (((638032232807*I)/35756937216000)*d^7*
        K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + (((64540037281*I)/7151387443200)*d^9*
        K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - (((3864573241*I)/567570432000)*d^11*
        K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - (((15315479737*I)/5108133888000)*d^13*
        K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - (((54544871*I)/268849152000)*d^15*
        K0^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + (((925348987*I)/940972032000)*d*K1^2*
        M^5*Sqrt[Pi/21]*u^9)/b^3 - (((209842850509*I)/10727081164800)*d^5*
        K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + (((536943665281*I)/53635405824000)*
        d^7*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((26523119351*I)/3575693721600)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((8068845481*I)/2554066944000)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((4328905487*I)/2554066944000)*d^13*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 - 
      (((263098889*I)/2554066944000)*d^15*K1^2*M^5*Sqrt[Pi/21]*u^9)/b^3 + 
      (((448138681*I)/191213568000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[21]*b^3) + (((327556751737*I)/53635405824000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[21]*b^3) + (9771765505309*d*K0*K1*M^5*u^9)/
       (3754478407680000*b^3*Sqrt[21*Pi]) - 
      (17261615242709*d^3*K0*K1*M^5*u^9)/(5631717611520000*b^3*Sqrt[21*Pi]) + 
      (181180259038469*d^5*K0*K1*M^5*u^9)/(11263435223040000*b^3*
        Sqrt[21*Pi]) - (13406375516717*d^7*K0*K1*M^5*u^9)/
       (703964701440000*b^3*Sqrt[21*Pi]) - (59396133525871*d^9*K0*K1*M^5*u^9)/
       (11263435223040000*b^3*Sqrt[21*Pi]) + 
      (523401455981*d^11*K0*K1*M^5*u^9)/(160906217472000*b^3*Sqrt[21*Pi]) + 
      (561440399227*d^13*K0*K1*M^5*u^9)/(107270811648000*b^3*Sqrt[21*Pi]) + 
      (15582719*d^15*K0*K1*M^5*u^9)/(75119616000*b^3*Sqrt[21*Pi]) - 
      (610669979*d^15*K1^2*M^5*Sqrt[7/(3*Pi)]*u^10)/(51081338880000*b^3) + 
      (((891262193*I)/595948953600)*d*K0*K1*M^5*Sqrt[Pi/21]*u^10)/b^3 + 
      (((315056256859*I)/26817702912000)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^10)/
       b^3 - (((2823947689*I)/766220083200)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^10)/
       b^3 - (((485681917613*I)/26817702912000)*d^7*K0*K1*M^5*Sqrt[Pi/21]*
        u^10)/b^3 - (((1010318447*I)/282291609600)*d^9*K0*K1*M^5*Sqrt[Pi/21]*
        u^10)/b^3 + (((33575650751*I)/3831100416000)*d^11*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 + (((629436323*I)/201636864000)*d^13*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 + (((34881997*I)/141892608000)*d^15*K0*K1*M^5*
        Sqrt[Pi/21]*u^10)/b^3 - (176168243870159*d^3*K0^2*M^5*u^10)/
       (22526870446080000*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (4267123570459*d^3*K1^2*M^5*u^10)/(459732049920000*Sqrt[21]*b^3*
        Sqrt[Pi]) + (7941982362049*d*K0^2*M^5*u^10)/(2502985605120000*b^3*
        Sqrt[21*Pi]) + (2050009358393*d^5*K0^2*M^5*u^10)/
       (4505374089216000*b^3*Sqrt[21*Pi]) + (9733048599343*d^7*K0^2*M^5*u^10)/
       (2047897313280000*b^3*Sqrt[21*Pi]) + 
      (12192859542719*d^9*K0^2*M^5*u^10)/(4505374089216000*b^3*Sqrt[21*Pi]) - 
      (5016534993803*d^11*K0^2*M^5*u^10)/(3218124349440000*b^3*Sqrt[21*Pi]) - 
      (43347009947*d^13*K0^2*M^5*u^10)/(27505336320000*b^3*Sqrt[21*Pi]) - 
      (6735896561*d^15*K0^2*M^5*u^10)/(51081338880000*b^3*Sqrt[21*Pi]) + 
      (1486474456609*d*K1^2*M^5*u^10)/(459732049920000*b^3*Sqrt[21*Pi]) + 
      (404494512571*d^5*K1^2*M^5*u^10)/(97518919680000*b^3*Sqrt[21*Pi]) + 
      (9365177729639*d^7*K1^2*M^5*u^10)/(3218124349440000*b^3*Sqrt[21*Pi]) + 
      (176250975181*d^9*K1^2*M^5*u^10)/(128724973977600*b^3*Sqrt[21*Pi]) - 
      (23877550847*d^11*K1^2*M^5*u^10)/(21033492480000*b^3*Sqrt[21*Pi]) - 
      (10455620411*d^13*K1^2*M^5*u^10)/(9014353920000*b^3*Sqrt[21*Pi]) + 
      (21043680162234157889*d^9*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^11)/
       (86301737123313254400000*b^3) - (((10765870879*I)/17878468608000)*d^5*
        K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + (((88840865567*I)/17878468608000)*
        d^7*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((658888513*I)/825160089600)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((15049119919*I)/7662200832000)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((104040007*I)/139312742400)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((3940697*I)/56757043200)*d^15*K0^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((494912939*I)/1986496512000)*d*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((20160693253*I)/53635405824000)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((3515451089*I)/851355648000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 + 
      (((1034322077*I)/2145416232960)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((487632577*I)/306488033280)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((4442049281*I)/7662200832000)*d^13*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((23681261*I)/450717696000)*d^15*K1^2*M^5*Sqrt[Pi/21]*u^11)/b^3 - 
      (((60762479*I)/662165504000)*d*K0^2*M^5*Sqrt[(3*Pi)/7]*u^11)/b^3 - 
      (((37721418073*I)/17878468608000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[21]*b^3) - (((1260800159*I)/715138744320)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[21]*b^3) + (156304219367*d*K0*K1*M^5*u^11)/
       (1609062174720000*b^3*Sqrt[21*Pi]) - 
      (1377928260353*d^3*K0*K1*M^5*u^11)/(469309800960000*b^3*Sqrt[21*Pi]) + 
      (85564979974891*d^5*K0*K1*M^5*u^11)/(11263435223040000*b^3*
        Sqrt[21*Pi]) - (2302355760773*d^7*K0*K1*M^5*u^11)/
       (625746401280000*b^3*Sqrt[21*Pi]) - (20023490534993151905807*d^9*K0*K1*
        M^5*u^11)/(4228785119042349465600000*b^3*Sqrt[21*Pi]) + 
      (368311086889*d^11*K0*K1*M^5*u^11)/(402265543680000*b^3*Sqrt[21*Pi]) + 
      (495479546377*d^13*K0*K1*M^5*u^11)/(536354058240000*b^3*Sqrt[21*Pi]) + 
      (4229465161*d^15*K0*K1*M^5*u^11)/(38311004160000*b^3*Sqrt[21*Pi]) - 
      (336116703620153*d^13*K1^2*M^5*Sqrt[7/(3*Pi)]*u^12)/
       (191781638051807232000*b^3) + (((371701103*I)/6704425728000)*d*K0*K1*
        M^5*Sqrt[Pi/21]*u^12)/b^3 + (((20338231*I)/27935107200)*d^3*K0*K1*M^5*
        Sqrt[Pi/21]*u^12)/b^3 + (((86149787*I)/171908352000)*d^5*K0*K1*M^5*
        Sqrt[Pi/21]*u^12)/b^3 - (((16964581*I)/9550464000)*d^7*K0*K1*M^5*
        Sqrt[Pi/21]*u^12)/b^3 - (((942403531*I)/1340885145600)*d^9*K0*K1*M^5*
        Sqrt[Pi/21]*u^12)/b^3 + (((21125521*I)/26604864000)*d^11*K0*K1*M^5*
        Sqrt[Pi/21]*u^12)/b^3 + (((26782033*I)/73675008000)*d^13*K0*K1*M^5*
        Sqrt[Pi/21]*u^12)/b^3 + (((17688499*I)/478887552000)*d^15*K0*K1*M^5*
        Sqrt[Pi/21]*u^12)/b^3 + (256483438573*d^3*K0^2*M^5*u^12)/
       (5631717611520000*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (414956154709*d^3*K1^2*M^5*u^12)/(16895152834560000*Sqrt[21]*b^3*
        Sqrt[Pi]) + (520814783*d*K0^2*M^5*u^12)/(28158588057600*b^3*
        Sqrt[21*Pi]) - (798831546703*d^5*K0^2*M^5*u^12)/
       (2815858805760000*b^3*Sqrt[21*Pi]) + (1435420409*d^7*K0^2*M^5*u^12)/
       (511974328320000*b^3*Sqrt[21*Pi]) + (31237324423*d^9*K0^2*M^5*u^12)/
       (74101547520000*b^3*Sqrt[21*Pi]) - (59238547931*d^11*K0^2*M^5*u^12)/
       (804531087360000*b^3*Sqrt[21*Pi]) - (15134634667*d^13*K0^2*M^5*u^12)/
       (134088514560000*b^3*Sqrt[21*Pi]) - (697177489*d^15*K0^2*M^5*u^12)/
       (38311004160000*b^3*Sqrt[21*Pi]) + (183654528283*d*K1^2*M^5*u^12)/
       (8447576417280000*b^3*Sqrt[21*Pi]) - (3162476563*d^5*K1^2*M^5*u^12)/
       (13408851456000*b^3*Sqrt[21*Pi]) - (1521403327*d^7*K1^2*M^5*u^12)/
       (1126343522304000*b^3*Sqrt[21*Pi]) + (3164524498307*d^9*K1^2*M^5*u^12)/
       (8447576417280000*b^3*Sqrt[21*Pi]) - (1785626741*d^11*K1^2*M^5*u^12)/
       (25406244864000*b^3*Sqrt[21*Pi]) - (30340863773057249*d^13*K1^2*M^5*
        u^12)/(353281964832276480000*b^3*Sqrt[21*Pi]) - 
      (53195981*d^15*K1^2*M^5*u^12)/(3482818560000*b^3*Sqrt[21*Pi]) - 
      (2271144070220083*d^11*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^13)/
       (784561246575575040000*b^3) - (183423617311879*d^13*K0*K1*M^5*
        Sqrt[7/(3*Pi)]*u^13)/(17434694368346112000*b^3) - 
      (((45086341*I)/13408851456000)*d*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((57827213*I)/1031450112000)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((95667833*I)/893923430400)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((223890269*I)/2681770291200)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((1017221*I)/29470003200)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((506287*I)/157751193600)*d*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((2047746037*I)/40226554368000)*d^5*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((446180299*I)/4469617152000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 + 
      (((331868389*I)/4469617152000)*d^9*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((31888709*I)/638516736000)*d^11*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((3236743*I)/104484556800)*d^13*K1^2*M^5*Sqrt[Pi/21]*u^13)/b^3 - 
      (((57559693*I)/1489872384000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[21]*b^3) - (((1436060233*I)/40226554368000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[21]*b^3) - (((1647383*I)/212838912000)*d^11*K0^2*
        M^5*Sqrt[(7*Pi)/3]*u^13)/b^3 - (((3599*I)/6721228800)*d^15*K0^2*M^5*
        Sqrt[(7*Pi)/3]*u^13)/b^3 - (((182849*I)/383110041600)*d^15*K1^2*M^5*
        Sqrt[(7*Pi)/3]*u^13)/b^3 + (8790902209*d*K0*K1*M^5*u^13)/
       (1407929402880000*b^3*Sqrt[21*Pi]) - (910104683*d^3*K0*K1*M^5*u^13)/
       (22230464256000*b^3*Sqrt[21*Pi]) + (8884196897*d^5*K0*K1*M^5*u^13)/
       (93861960192000*b^3*Sqrt[21*Pi]) - (5631684403*d^7*K0*K1*M^5*u^13)/
       (1055947052160000*b^3*Sqrt[21*Pi]) - (31751552447*d^9*K0*K1*M^5*u^13)/
       (324906785280000*b^3*Sqrt[21*Pi]) + (29124128383762151*d^11*K0*K1*M^5*
        u^13)/(1098385745205805056000*b^3*Sqrt[21*Pi]) + 
      (63657992063742227*d^13*K0*K1*M^5*u^13)/(610214302892113920000*b^3*
        Sqrt[21*Pi]) + (61*d^15*K0*K1*M^5*u^13)/(9880000*b^3*Sqrt[21*Pi]) + 
      (377*d*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(2791895040000*b^3) - 
      (1924627*d^3*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(413758844928000*b^3) - 
      (157250921*d^5*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(5275425272832000*b^3) + 
      (86791418071*d^7*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(457203523645440000*
        b^3) - (383027093*d^11*K0^2*M^5*Sqrt[7/(3*Pi)]*u^14)/
       (52754252728320000*b^3) + (48023284583*d^13*K0^2*M^5*Sqrt[7/(3*Pi)]*
        u^14)/(457203523645440000*b^3) + (2931858923*d^15*K0^2*M^5*
        Sqrt[7/(3*Pi)]*u^14)/(114300880911360000*b^3) + 
      (229*d*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(1451785420800*b^3) - 
      (50104603*d^3*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(689598074880000*b^3) - 
      (68267639*d^5*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(2397920578560000*b^3) + 
      (13688171*d^7*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/(597651664896000*b^3) + 
      (10027849417*d^11*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/
       (16232077762560000*b^3) + (78900667*d^13*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/
       (1582019112960000*b^3) + (100125173*d^15*K1^2*M^5*Sqrt[7/(3*Pi)]*u^14)/
       (2241193743360000*b^3) + (((13847*I)/44108064000)*d*K0*K1*M^5*
        Sqrt[Pi/21]*u^14)/b^3 + (((60287189*I)/10056638592000)*d^3*K0*K1*M^5*
        Sqrt[Pi/21]*u^14)/b^3 + (((10709807*I)/1005663859200)*d^5*K0*K1*M^5*
        Sqrt[Pi/21]*u^14)/b^3 - (((49392727*I)/3352212864000)*d^7*K0*K1*M^5*
        Sqrt[Pi/21]*u^14)/b^3 - (((332489*I)/17459442000)*d^9*K0*K1*M^5*
        Sqrt[Pi/21]*u^14)/b^3 + (((4155439*I)/478887552000)*d^11*K0*K1*M^5*
        Sqrt[Pi/21]*u^14)/b^3 + (((5243713*I)/718331328000)*d^13*K0*K1*M^5*
        Sqrt[Pi/21]*u^14)/b^3 + (((403489*I)/478887552000)*d^15*K0*K1*M^5*
        Sqrt[Pi/21]*u^14)/b^3 - (96528817423*d^3*K0^2*M^5*u^14)/
       (101370917007360000*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (50928466529*d^3*K1^2*M^5*u^14)/(101370917007360000*Sqrt[21]*b^3*
        Sqrt[Pi]) + (2682176473*d*K0^2*M^5*u^14)/(11263435223040000*b^3*
        Sqrt[21*Pi]) + (680743998503*d^5*K0^2*M^5*u^14)/
       (646239595921920000*b^3*Sqrt[21*Pi]) - 
      (93667132714801*d^7*K0^2*M^5*u^14)/(22402972658626560000*b^3*
        Sqrt[21*Pi]) + (32838600803*d^9*K0^2*M^5*u^14)/
       (8447576417280000*b^3*Sqrt[21*Pi]) + (2273922919*d^11*K0^2*M^5*u^14)/
       (3887155464192000*b^3*Sqrt[21*Pi]) - 
      (6545686251491*d^13*K0^2*M^5*u^14)/(3200424665518080000*b^3*
        Sqrt[21*Pi]) - (61479712817*d^15*K0^2*M^5*u^14)/
       (114300880911360000*b^3*Sqrt[21*Pi]) + (24562247617*d*K1^2*M^5*u^14)/
       (101370917007360000*b^3*Sqrt[21*Pi]) + (4711426679*d^5*K1^2*M^5*u^14)/
       (4038997474512000*b^3*Sqrt[21*Pi]) - (815267581861*d^7*K1^2*M^5*u^14)/
       (263564384219136000*b^3*Sqrt[21*Pi]) + (97732723567*d^9*K1^2*M^5*u^14)/
       (25342729251840000*b^3*Sqrt[21*Pi]) - 
      (516899559551*d^11*K1^2*M^5*u^14)/(134283552399360000*b^3*
        Sqrt[21*Pi]) - (303263874863*d^13*K1^2*M^5*u^14)/
       (188260274442240000*b^3*Sqrt[21*Pi]) - (1455056807*d^15*K1^2*M^5*u^14)/
       (2241193743360000*b^3*Sqrt[21*Pi]) - 
      (19549*d*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^15)/(1465395909120000*b^3) + 
      (38801*d^3*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^15)/(13610488320000*b^3) - 
      (9479*d^5*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^15)/(1134207360000*b^3) + 
      (4619*d^7*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^15)/(1469314080000*b^3) - 
      (127*d^9*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^15)/(2722097664000*b^3) - 
      (2329853*d^11*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^15)/(129299639040000*b^3) + 
      (9569*d^13*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^15)/(35956224000*b^3) + 
      (89090147*d^15*K0*K1*M^5*Sqrt[7/(3*Pi)]*u^15)/(1758475090944000*b^3) - 
      (((6761*I)/838053216000)*d*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((49333*I)/143666265600)*d^5*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 + 
      (((69539*I)/197188992000)*d^7*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 + 
      (((62357*I)/104756652000)*d^9*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((99163*I)/478887552000)*d^11*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((165533*I)/718331328000)*d^13*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((4663*I)/159629184000)*d^15*K0^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((1901*I)/239443776000)*d*K1^2*M^5*Sqrt[Pi/21]*u^15)/b^3 + 
      (((6157*I)/17736576000)*d^7*K1^2*M^5*Sqrt[Pi/21]*u^15)/b^3 - 
      (((15349*I)/118313395200)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[21]*b^3) - 
      (((12151*I)/95777510400)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[21]*b^3) - 
      (((383*I)/7981459200)*d^5*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/b^3 + 
      (((19813*I)/239443776000)*d^9*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/b^3 - 
      (((13859*I)/478887552000)*d^11*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/b^3 - 
      (((961*I)/29930472000)*d^13*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/b^3 - 
      (((149*I)/36837504000)*d^15*K1^2*M^5*Sqrt[(7*Pi)/3]*u^15)/b^3 + 
      (1874344783*d*K0*K1*M^5*u^15)/(215413198640640000*b^3*Sqrt[21*Pi]) - 
      (101181901*d^3*K0*K1*M^5*u^15)/(1407929402880000*b^3*Sqrt[21*Pi]) + 
      (1919053639*d^5*K0*K1*M^5*u^15)/(6335682312960000*b^3*Sqrt[21*Pi]) - 
      (114277483*d^7*K0*K1*M^5*u^15)/(633568231296000*b^3*Sqrt[21*Pi]) - 
      (120514481*d^9*K0*K1*M^5*u^15)/(1810194946560000*b^3*Sqrt[21*Pi]) + 
      (2901971*d^11*K0*K1*M^5*u^15)/(301699157760000*b^3*Sqrt[21*Pi]) - 
      (1208005147*d^13*K0*K1*M^5*u^15)/(683851424256000*b^3*Sqrt[21*Pi]) - 
      (545802989*d^15*K0*K1*M^5*u^15)/(1758475090944000*b^3*Sqrt[21*Pi]) - 
      (13201*d^9*K0^2*M^5*Sqrt[7/(3*Pi)]*u^16)/(8619975936000*b^3) - 
      (43*d^15*K0^2*M^5*Sqrt[7/(3*Pi)]*u^16)/(478887552000*b^3) + 
      (13201*d^11*K1^2*M^5*Sqrt[7/(3*Pi)]*u^16)/(4309987968000*b^3) - 
      (43*d^15*K1^2*M^5*Sqrt[7/(3*Pi)]*u^16)/(478887552000*b^3) + 
      (((43*I)/167610643200)*d*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 + 
      (((2881*I)/502831929600)*d^3*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 + 
      (((43*I)/2873325312)*d^5*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 - 
      (((1849*I)/167610643200)*d^7*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 - 
      (((215*I)/6704425728)*d^9*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 + 
      (((43*I)/4788875520)*d^11*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 + 
      (((43*I)/3780691200)*d^13*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 + 
      (((43*I)/23944377600)*d^15*K0*K1*M^5*Sqrt[Pi/21]*u^16)/b^3 - 
      (28939*d^3*K0^2*M^5*u^16)/(57597111936000*Sqrt[21]*b^3*Sqrt[Pi]) - 
      (28939*d^3*K1^2*M^5*u^16)/(57597111936000*Sqrt[21]*b^3*Sqrt[Pi]) + 
      (4429*d*K0^2*M^5*u^16)/(90509747328000*b^3*Sqrt[21*Pi]) + 
      (25843*d^5*K0^2*M^5*u^16)/(48736017792000*b^3*Sqrt[21*Pi]) - 
      (177031*d^7*K0^2*M^5*u^16)/(57597111936000*b^3*Sqrt[21*Pi]) + 
      (2864273*d^9*K0^2*M^5*u^16)/(181019494656000*b^3*Sqrt[21*Pi]) - 
      (137213*d^11*K0^2*M^5*u^16)/(90509747328000*b^3*Sqrt[21*Pi]) + 
      (43*d^13*K0^2*M^5*u^16)/(1117404288000*b^3*Sqrt[21*Pi]) + 
      (4429*d*K1^2*M^5*u^16)/(90509747328000*b^3*Sqrt[21*Pi]) + 
      (25843*d^5*K1^2*M^5*u^16)/(48736017792000*b^3*Sqrt[21*Pi]) - 
      (177031*d^7*K1^2*M^5*u^16)/(57597111936000*b^3*Sqrt[21*Pi]) + 
      (461863*d^9*K1^2*M^5*u^16)/(90509747328000*b^3*Sqrt[21*Pi]) - 
      (6493*d^11*K1^2*M^5*u^16)/(282842960400*b^3*Sqrt[21*Pi]) + 
      (43*d^13*K1^2*M^5*u^16)/(1117404288000*b^3*Sqrt[21*Pi]))/Pi}, -1, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_3_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/72*I)*d*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 + 
      ((I/36)*d^3*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      ((I/72)*d^5*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      ((I/24)*d*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + ((I/12)*d^3*K0^2*M^4*u^2)/
       (b^2*Sqrt[35*Pi]) - ((I/24)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      ((I/12)*d*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - ((I/6)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[35*Pi]) + ((I/12)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      ((I/24)*d*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^3)/b^2 + 
      ((I/12)*d^3*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^3)/b^2 - 
      ((I/24)*d^5*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^3)/b^2 + 
      ((I/12)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - ((I/6)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[35*Pi]) + ((I/12)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      ((I/72)*d*K0^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 + 
      ((I/36)*d^3*K0^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 - 
      ((I/72)*d^5*K0^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 - 
      ((I/72)*d*K1^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 + 
      ((I/36)*d^3*K1^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 - 
      ((I/72)*d^5*K1^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 + 
      ((I/6)*d*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - ((I/3)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[35*Pi]) + ((I/6)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      ((I/6)*d*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + ((I/3)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[35*Pi]) - ((I/6)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]))/Pi, 0, 
    ((((17*I)/198)*d*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      (((2749*I)/22176)*d^3*K1^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      (((15*I)/1232)*d^5*K1^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 + 
      (((5*I)/528)*d*K1^2*M^4*Sqrt[35/Pi]*u^2)/b^2 + 
      ((I/528)*d^7*K1^2*M^4*Sqrt[35/Pi]*u^2)/b^2 - 
      (((82*I)/99)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((73*I)/198)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      ((I/33)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      ((I/2016)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((47*I)/154)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      ((I/44)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((4817*I)/3168)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((2521*I)/864)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((12109*I)/9504)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((1171*I)/9504)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((257*I)/1584)*d*K1^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 + 
      (((107*I)/3168)*d*K0^2*M^4*Sqrt[7/(5*Pi)]*u^4)/b^2 + 
      (((1423*I)/47520)*d^5*K0^2*M^4*Sqrt[7/(5*Pi)]*u^4)/b^2 - 
      (((4327*I)/9504)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      ((I/120)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((167*I)/9504)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((2327*I)/1584)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((799*I)/1584)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((27*I)/176)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((265*I)/2376)*d^5*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^5)/b^2 - 
      (((899*I)/4752)*d^3*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^5)/b^2 + 
      (((23*I)/33)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + 
      (((331*I)/4752)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + 
      ((I/264)*d*K0^2*M^4*Sqrt[5/(7*Pi)]*u^6)/b^2 - 
      (((5*I)/528)*d^3*K1^2*M^4*Sqrt[5/(7*Pi)]*u^6)/b^2 - 
      (((61*I)/1584)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((2*I)/99)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      ((I/1584)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      ((I/36)*d*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + ((I/88)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[35*Pi]) + (((13*I)/1584)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[35*Pi]) + ((I/396)*d*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^7)/b^2 - 
      ((I/396)*d^3*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^7)/b^2 - 
      ((I/396)*d^5*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^7)/b^2 + 
      ((I/396)*d^7*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^7)/b^2)/Pi, 0, 
    ((((226385*I)/2306304)*d^3*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      (((367*I)/20592)*d^5*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 + 
      (((11563*I)/6342336)*d^9*K1^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      (((1873*I)/5148)*d*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((232123*I)/2306304)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((223*I)/1584)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((47*I)/20592)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((107*I)/352)*d*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((1039*I)/2112)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((57*I)/704)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((69*I)/704)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((379*I)/3171168)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((84439*I)/164736)*d^3*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^3)/b^2 + 
      (((1591*I)/494208)*d^9*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^3)/b^2 - 
      (((117409*I)/82368)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((31681*I)/38016)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((158233*I)/494208)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((1005623*I)/3953664)*d^3*K0^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 + 
      (((55441*I)/164736)*d^3*K1^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 - 
      (((53539*I)/494208)*d^5*K1^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 - 
      (((4133*I)/30888)*d*K1^2*M^4*Sqrt[7/(5*Pi)]*u^4)/b^2 - 
      (((6037*I)/9152)*d*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((2743*I)/304128)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((268781*I)/494208)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((30617*I)/494208)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((103*I)/38016)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((35957*I)/164736)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((6847*I)/494208)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((19*I)/22464)*d^9*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^5)/b^2 - 
      (((190987*I)/617760)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + 
      (((78977*I)/137280)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) - 
      (((268349*I)/1235520)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) - 
      (((4519*I)/82368)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) - 
      (((7399*I)/617760)*d^5*K1^2*M^4*Sqrt[7/(5*Pi)]*u^6)/b^2 - 
      (((623*I)/54912)*d^7*K1^2*M^4*Sqrt[7/(5*Pi)]*u^6)/b^2 - 
      (((528173*I)/4942080)*d*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((963*I)/7040)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((1699*I)/38610)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((35033*I)/494208)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((2999*I)/988416)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((1183409*I)/4942080)*d*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((330823*I)/823680)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((1061*I)/988416)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((235*I)/20592)*d^5*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^7)/b^2 + 
      (((233*I)/617760)*d*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^7)/b^2 + 
      (((349*I)/247104)*d^9*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^7)/b^2 - 
      (((113*I)/1235520)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((12127*I)/205920)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((1129*I)/19305)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((607*I)/13728)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((157*I)/247104)*d*K0^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 + 
      (((7*I)/41184)*d^3*K0^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 + 
      (((19*I)/15444)*d^5*K0^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 - 
      (((53*I)/123552)*d^7*K0^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 - 
      (((83*I)/247104)*d^9*K0^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 - 
      (((769*I)/1235520)*d*K1^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 + 
      (((13*I)/47520)*d^3*K1^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 + 
      (((3*I)/2860)*d^5*K1^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 - 
      (((53*I)/123552)*d^7*K1^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 - 
      (((67*I)/247104)*d^9*K1^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 + 
      ((I/38610)*d*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^9)/b^2 + 
      (((4*I)/19305)*d^3*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^9)/b^2 - 
      (((7*I)/19305)*d^5*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^9)/b^2 + 
      ((I/7722)*d^9*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^9)/b^2)/Pi, 0, 
    ((((-299057389*I)/11872852992)*d*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      (((493*I)/4576)*d^5*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      (((5*I)/2288)*d^9*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 + 
      ((I/41184)*d^11*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 + 
      (((4913*I)/15704832)*d^11*K1^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 + 
      (((37*I)/1248)*d^7*K0^2*M^4*Sqrt[7/(5*Pi)]*u^2)/b^2 - 
      (((355810303*I)/11872852992)*d*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((233*I)/468)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((7313*I)/109824)*d*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((313*I)/2304)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((167*I)/3168)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((703*I)/20592)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((1753*I)/109824)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((43*I)/654368)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((1635046627*I)/41554985472)*d^3*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^3)/b^2 + 
      (((438433*I)/9884160)*d*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^3)/b^2 - 
      (((12809845721*I)/103887463680)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((337577*I)/308880)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((179323*I)/247104)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((37339*I)/1976832)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((1429*I)/658944)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((53*I)/658944)*d^11*K0^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 + 
      (((233*I)/988416)*d^11*K1^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 - 
      (((436873*I)/9884160)*d^3*K0^2*M^4*Sqrt[7/(5*Pi)]*u^4)/b^2 - 
      (((713*I)/28080)*d^5*K0^2*M^4*Sqrt[7/(5*Pi)]*u^4)/b^2 + 
      (((7901*I)/247104)*d^7*K0^2*M^4*Sqrt[7/(5*Pi)]*u^4)/b^2 + 
      (((2619923*I)/9884160)*d*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((4247*I)/1976832)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((12169607*I)/14826240)*d*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((6084277*I)/4942080)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((24041*I)/1235520)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((1668631*I)/3706560)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((35587*I)/1647360)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((224689*I)/4942080)*d^5*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^5)/b^2 - 
      (((289*I)/183040)*d^9*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^5)/b^2 + 
      (((6000793*I)/7413120)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) - 
      (((6812383*I)/4942080)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + 
      (((3874561*I)/14826240)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + 
      (((41*I)/95040)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + 
      (((346667*I)/59304960)*d*K0^2*M^4*Sqrt[7/(5*Pi)]*u^6)/b^2 - 
      (((66283*I)/29652480)*d^7*K0^2*M^4*Sqrt[7/(5*Pi)]*u^6)/b^2 - 
      (((29275883567*I)/763254835200)*d^7*K1^2*M^4*Sqrt[7/(5*Pi)]*u^6)/b^2 - 
      (((14129*I)/6589440)*d^9*K1^2*M^4*Sqrt[7/(5*Pi)]*u^6)/b^2 - 
      (((206839*I)/1317888)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((529603*I)/3294720)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((548321*I)/19768320)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((26281*I)/19768320)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((101863*I)/1078272)*d*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((3986869*I)/19768320)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((94519*I)/898560)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((217836371549*I)/763254835200)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((809*I)/6589440)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((17279*I)/2471040)*d^7*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^7)/b^2 + 
      (((5779*I)/49920)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((92293*I)/988416)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((281573*I)/2471040)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((21209*I)/549120)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((19703*I)/4942080)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((166*I)/57915)*d*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((330713*I)/14826240)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((13963*I)/370656)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((779*I)/673920)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((661*I)/56160)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((69*I)/36608)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((269*I)/190080)*d*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((309761*I)/14826240)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((126193*I)/3706560)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((7831*I)/7413120)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((23173*I)/2471040)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((6443*I)/4942080)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((7*I)/38610)*d^11*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^9)/b^2 + 
      (((1207*I)/411840)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) + 
      (((307*I)/92664)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) - 
      (((1103*I)/142560)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) - 
      (((2279*I)/463320)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) + 
      (((1733*I)/336960)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) - 
      ((I/41184)*d^11*K0^2*M^4*Sqrt[5/(7*Pi)]*u^10)/b^2 - 
      ((I/231660)*d*K1^2*M^4*Sqrt[7/(5*Pi)]*u^10)/b^2 - 
      (((127*I)/3706560)*d^3*K1^2*M^4*Sqrt[7/(5*Pi)]*u^10)/b^2 + 
      (((19*I)/247104)*d^7*K1^2*M^4*Sqrt[7/(5*Pi)]*u^10)/b^2 - 
      (((479*I)/11119680)*d^9*K1^2*M^4*Sqrt[7/(5*Pi)]*u^10)/b^2 - 
      ((I/42768)*d^11*K1^2*M^4*Sqrt[7/(5*Pi)]*u^10)/b^2 + 
      (((5*I)/741312)*d^5*K1^2*M^4*Sqrt[35/Pi]*u^10)/b^2 - 
      (((31*I)/926640)*d*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((941*I)/1853280)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + 
      (((227*I)/463320)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + 
      (((103*I)/185328)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((71*I)/185328)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((941*I)/3706560)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + 
      (((311*I)/1235520)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((29*I)/1235520)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((727*I)/11119680)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + 
      (((289*I)/5559840)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + 
      ((I/463320)*d^3*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^11)/b^2 + 
      ((I/463320)*d^5*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^11)/b^2 - 
      ((I/92664)*d^7*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^11)/b^2 + 
      ((I/154440)*d^9*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^11)/b^2 + 
      ((I/154440)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) + 
      ((I/77220)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) - 
      ((I/51480)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) - 
      ((I/154440)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) - 
      ((I/77220)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) + 
      ((I/51480)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]))/Pi, 0, 
    ((((146917495*I)/8409937536)*d*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      (((125309*I)/5601024)*d^7*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 + 
      (((8387117*I)/2668537872)*d^9*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      (((2504023*I)/10350692352)*d^11*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      (((609*I)/1244672)*d*K1^2*M^4*Sqrt[7/(5*Pi)]*u^2)/b^2 + 
      (((313*I)/7468032)*d^13*K1^2*M^4*Sqrt[7/(5*Pi)]*u^2)/b^2 - 
      ((I/5601024)*d^13*K0^2*M^4*Sqrt[35/Pi]*u^2)/b^2 + 
      (((546065899*I)/8409937536)*d*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((358273*I)/933504)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((915193*I)/2800512)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((4603079*I)/3284354304)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((7062971*I)/10350692352)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((227027*I)/5601024)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((54169*I)/658944)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((45461*I)/1723392)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((106859*I)/7468032)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((943*I)/439296)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((1418503*I)/10340352)*d^7*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^3)/b^2 + 
      (((259*I)/224040960)*d^11*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^3)/b^2 + 
      (((661*I)/14936064)*d^13*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^3)/b^2 + 
      (((333031*I)/16450560)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((56993317*I)/90478080)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((978334783*I)/784143360)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((31999381*I)/672122880)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((383*I)/44808192)*d^13*K0^2*M^4*Sqrt[7/(5*Pi)]*u^4)/b^2 - 
      (((16576801*I)/213857280)*d*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((78424523*I)/1176215040)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((298322839*I)/784143360)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((1979111*I)/7907328)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((701681*I)/51701760)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((6913*I)/17233920)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((4839816143*I)/8821612800)*d*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((20614885169*I)/35286451200)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((18196640179*I)/35286451200)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((13897797233*I)/23524300800)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((137430847*I)/3360614400)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((2934821*I)/2016368640)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((158317*I)/2016368640)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((12829*I)/50409216)*d^11*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^5)/b^2 - 
      (((9731568541*I)/17643225600)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + 
      (((12543499327*I)/17643225600)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + 
      (((205868231*I)/801964800)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) - 
      (((66534173*I)/150796800)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + 
      (((336023*I)/12729600)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + 
      (((5407*I)/504092160)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) - 
      (((15901152797*I)/141145804800)*d*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((157873963*I)/987033600)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((121314871*I)/35286451200)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((62031901*I)/1383782400)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((5324317*I)/2240409600)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((31517341*I)/4032737280)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((930779*I)/2016368640)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((21036201793*I)/141145804800)*d*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((32884235441*I)/141145804800)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((464330939*I)/35286451200)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((5581774787*I)/70572902400)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((73547267*I)/6721228800)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((10657369*I)/4032737280)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((1489*I)/155105280)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((5969803*I)/1680307200)*d^9*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^7)/b^2 - 
      (((554986321*I)/11762150400)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((5161940521*I)/35286451200)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((1608624971*I)/17643225600)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((874695911*I)/17643225600)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((3097739*I)/201636864)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((178553*I)/126023040)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((52616327*I)/4410806400)*d*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((98137859*I)/17643225600)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((4149113*I)/252046080)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((189055187*I)/8821612800)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((3569717*I)/315057600)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((4079809*I)/504092160)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((49279*I)/50409216)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((5272249*I)/369008640)*d*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((25728697*I)/9409720320)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((60144089*I)/3666124800)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((674943361*I)/70572902400)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((113462287*I)/13442457600)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((21685219*I)/4032737280)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((4822439*I)/8065474560)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((13200557*I)/14114580480)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) + 
      (((29790041*I)/1628605440)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) - 
      (((3447168583*I)/211718707200)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) - 
      (((958062661*I)/52929676800)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) + 
      (((244324211*I)/30245529600)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) + 
      (((18761579*I)/3024552960)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) + 
      (((5289301*I)/6049105920)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) + 
      (((870167*I)/15122764800)*d^5*K0^2*M^4*Sqrt[7/(5*Pi)]*u^10)/b^2 - 
      (((1194949*I)/15122764800)*d^9*K0^2*M^4*Sqrt[7/(5*Pi)]*u^10)/b^2 - 
      (((301*I)/16803072)*d^13*K1^2*M^4*Sqrt[7/(5*Pi)]*u^10)/b^2 - 
      (((12032737*I)/35286451200)*d*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((62009369*I)/52929676800)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + 
      (((6720283*I)/2405894400)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((1483459*I)/1512276480)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((451973*I)/3024552960)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((1466141*I)/4410806400)*d*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((8663411*I)/8821612800)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + 
      (((125471*I)/326726400)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + 
      (((117421*I)/48470400)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((6211*I)/11668800)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((210313*I)/252046080)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + 
      (((21823*I)/3024552960)*d^13*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^11)/b^2 + 
      (((241*I)/27495936)*d^11*K0*K1*M^4*Sqrt[35/Pi]*u^11)/b^2 + 
      (((217843*I)/11762150400)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) + 
      (((20525503*I)/52929676800)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) - 
      (((3005467*I)/105859353600)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) - 
      (((20454103*I)/26464838400)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) + 
      (((569843*I)/15122764800)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) + 
      (((3011*I)/5040921600)*d^9*K1^2*M^4*Sqrt[7/(5*Pi)]*u^12)/b^2 + 
      (((329*I)/616112640)*d^11*K1^2*M^4*Sqrt[7/(5*Pi)]*u^12)/b^2 + 
      (((557*I)/3696675840)*d^13*K1^2*M^4*Sqrt[7/(5*Pi)]*u^12)/b^2 - 
      (((5*I)/67212288)*d^13*K0^2*M^4*Sqrt[35/Pi]*u^12)/b^2 - 
      (((15737*I)/11762150400)*d*K0^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((23557*I)/2520460800)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((10109*I)/1069286400)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) + 
      (((96001*I)/2940537600)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) + 
      (((22877*I)/5040921600)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((809*I)/56010240)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((5179*I)/3920716800)*d*K1^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((719*I)/79833600)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((108599*I)/11762150400)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) + 
      (((93601*I)/2940537600)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((16363*I)/924168960)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((3271*I)/924168960)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) + 
      ((I/7351344)*d^3*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^13)/b^2 - 
      ((I/7351344)*d^7*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^13)/b^2 + 
      ((I/29405376)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[35*Pi]) + 
      ((I/2261952)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[35*Pi]) - 
      ((I/1050192)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[35*Pi]) - 
      ((I/1400256)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[35*Pi]) + 
      ((I/1050192)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[35*Pi]) + 
      ((I/4200768)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[35*Pi]))/Pi, 0, 
    ((((869131*I)/17736576)*d^3*K0^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 + 
      (((2156629*I)/851355648)*d^3*K1^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      (((35526649*I)/1702711296)*d^5*K1^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 - 
      (((197503*I)/283785216)*d^11*K1^2*M^4*Sqrt[5/(7*Pi)]*u^2)/b^2 + 
      (((59*I)/6449664)*d^13*K0^2*M^4*Sqrt[7/(5*Pi)]*u^2)/b^2 - 
      ((I/1612416)*d^15*K0^2*M^4*Sqrt[7/(5*Pi)]*u^2)/b^2 + 
      (((20377*I)/567570432)*d^13*K1^2*M^4*Sqrt[7/(5*Pi)]*u^2)/b^2 + 
      (((1453*I)/189190144)*d^15*K1^2*M^4*Sqrt[7/(5*Pi)]*u^2)/b^2 - 
      (((4043009*I)/35473152)*d*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((16736561*I)/106419456)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((697877*I)/19348992)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((2223317*I)/212838912)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((117281*I)/212838912)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((2355359*I)/94595072)*d*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((116187133*I)/1702711296)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + 
      (((481499*I)/283785216)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) - 
      (((748415197*I)/35756937216)*d*K0*K1*M^4*Sqrt[5/(7*Pi)]*u^3)/b^2 + 
      (((3900621401*I)/51081338880)*d^7*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^3)/b^2 + 
      (((91931*I)/1891901440)*d^13*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^3)/b^2 + 
      (((1733*I)/261955584)*d^15*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^3)/b^2 + 
      (((113398971341*I)/178784686080)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((7077634171*I)/7011164160)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((275944261*I)/5108133888)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((8818429*I)/8513556480)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((5472235*I)/2750533632)*d*K0^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 + 
      (((2479*I)/111288320)*d^13*K0^2*M^4*Sqrt[7/(5*Pi)]*u^4)/b^2 + 
      (((4333*I)/3405422592)*d^15*K0^2*M^4*Sqrt[7/(5*Pi)]*u^4)/b^2 + 
      (((4973783*I)/383110041600)*d^13*K1^2*M^4*Sqrt[7/(5*Pi)]*u^4)/b^2 + 
      (((2502001283*I)/16253153280)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((42538672591*I)/119189790720)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((10826482531*I)/51081338880)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((8599291*I)/464375808)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((1649419*I)/2837852160)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((100484379733*I)/268177029120)*d*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((15706843771*I)/63851673600)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((107933298509*I)/157751193600)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((1635499970179*I)/2681770291200)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[35*Pi]) - (((37909112599*I)/670442572800)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[35*Pi]) + (((200253167*I)/95777510400)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[35*Pi]) - (((658303*I)/383110041600)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[35*Pi]) - (((209527*I)/23944377600)*d^13*K0*K1*M^4*
        Sqrt[7/(5*Pi)]*u^5)/b^2 + (((386335853*I)/1008184320)*d*K0*K1*M^4*
        u^5)/(b^2*Sqrt[35*Pi]) - (((153812802007*I)/446961715200)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[35*Pi]) - (((1342585483783*I)/2681770291200)*d^5*
        K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + (((674433916127*I)/1340885145600)*
        d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) - 
      (((116937961501*I)/2681770291200)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[35*Pi]) + (((78711253*I)/34828185600)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[35*Pi]) - (((131137*I)/20163686400)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[35*Pi]) - (((311171*I)/30351360)*d^5*K1^2*M^4*Sqrt[7/(5*Pi)]*
        u^6)/b^2 + (((46466172869*I)/536354058240)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[35*Pi]) - (((29300819417*I)/297974476800)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[35*Pi]) - (((354056126579*I)/5363540582400)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[35*Pi]) + (((425720326667*I)/5363540582400)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[35*Pi]) - (((7652354389*I)/2681770291200)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[35*Pi]) + (((1285038467*I)/383110041600)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[35*Pi]) - (((1544461187*I)/766220083200)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[35*Pi]) - (((8634953*I)/58940006400)*d^15*K0^2*M^4*
        u^6)/(b^2*Sqrt[35*Pi]) + (((340284381581*I)/2681770291200)*d*K1^2*M^4*
        u^6)/(b^2*Sqrt[35*Pi]) - (((141979124887*I)/893923430400)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[35*Pi]) + (((614671422031*I)/5363540582400)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - (((36237293537*I)/2681770291200)*
        d^9*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((69629671*I)/22535884800)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((763333*I)/1613094912)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((129869*I)/153244016640)*d^15*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((474197*I)/7094630400)*d^15*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^7)/b^2 + 
      (((26625316891*I)/446961715200)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((394423963*I)/3755980800)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((33296794213*I)/1340885145600)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((395417723*I)/9932482560)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((111322303*I)/4256778240)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((317161253*I)/191555020800)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((308297683*I)/63851673600)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((39043*I)/22630400)*d^7*K0^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 - 
      (((5783593*I)/7662200832)*d^11*K0^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 - 
      (((6019361*I)/11609395200)*d^13*K0^2*M^4*Sqrt[7/(5*Pi)]*u^8)/b^2 + 
      (((72509323*I)/12893126400)*d*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((10454823083*I)/670442572800)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((64446449*I)/81265766400)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((3583377923*I)/446961715200)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((53336209*I)/127703347200)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((69612734311*I)/7151387443200)*d*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((371258996321*I)/21454162329600)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[35*Pi]) - (((1053568969*I)/420669849600)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[35*Pi]) + (((225696614167*I)/21454162329600)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[35*Pi]) + (((1522507769*I)/340542259200)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[35*Pi]) - (((7954541069*I)/3064880332800)*d^11*K1^2*
        M^4*u^8)/(b^2*Sqrt[35*Pi]) - (((2134771693*I)/1021626777600)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - (((235704751*I)/1021626777600)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + (((607220711*I)/1149330124800)*d^13*
        K0*K1*M^4*Sqrt[7/(5*Pi)]*u^9)/b^2 + 
      (((834784823*I)/206290022400)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) + 
      (((476544571*I)/243797299200)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) + 
      (((37490715173*I)/8045310873600)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) - 
      (((123744786577*I)/8045310873600)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[35*Pi]) - (((53704981117*I)/8045310873600)*d^9*K0*K1*M^4*
        u^9)/(b^2*Sqrt[35*Pi]) + (((8331044087*I)/1149330124800)*d^11*K0*K1*
        M^4*u^9)/(b^2*Sqrt[35*Pi]) + (((46822729*I)/104484556800)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[35*Pi]) - (((332843207*I)/7151387443200)*d*K0^2*
        M^4*u^10)/(b^2*Sqrt[35*Pi]) - (((16938929261*I)/7151387443200)*d^3*
        K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - (((1354873511*I)/3786028646400)*
        d^5*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + 
      (((268066832219*I)/64362486988800)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[35*Pi]) + (((5061322507*I)/3786028646400)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[35*Pi]) - (((1439106467*I)/835876454400)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[35*Pi]) - (((87123053*I)/96785694720)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[35*Pi]) - (((196642421*I)/1838928199680)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[35*Pi]) + (((209755831*I)/21454162329600)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[35*Pi]) - (((44688306629*I)/21454162329600)*d^3*K1^2*M^4*
        u^10)/(b^2*Sqrt[35*Pi]) - (((3858439087*I)/64362486988800)*d^5*K1^2*
        M^4*u^10)/(b^2*Sqrt[35*Pi]) + (((213901422269*I)/64362486988800)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + (((6807383239*I)/7151387443200)*
        d^9*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((4172637257*I)/3064880332800)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((2137020449*I)/3064880332800)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((767281159*I)/9194640998400)*d^15*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) + 
      (((84735527*I)/766220083200)*d^11*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^11)/b^2 + 
      (((47110933*I)/412580044800)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) + 
      (((60442523*I)/97518919680)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) + 
      (((607858663*I)/946507161600)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) - 
      (((28815138901*I)/16090621747200)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[35*Pi]) - (((240478223*I)/282291609600)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[35*Pi]) + (((22548311*I)/51081338880)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[35*Pi]) + (((4683527*I)/91946409984)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[35*Pi]) - (((6859811*I)/1149330124800)*d^13*K0^2*M^4*
        Sqrt[7/(5*Pi)]*u^12)/b^2 - (((5401651*I)/2681770291200)*d*K0^2*M^4*
        u^12)/(b^2*Sqrt[35*Pi]) - (((20313091*I)/383110041600)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[35*Pi]) - (((26859713*I)/473253580800)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[35*Pi]) + (((5234963*I)/43023052800)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[35*Pi]) + (((14332363*I)/146278379520)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[35*Pi]) - (((70607267*I)/1149330124800)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[35*Pi]) - (((5348779*I)/1149330124800)*d^15*K0^2*M^4*
        u^12)/(b^2*Sqrt[35*Pi]) - (((325687*I)/191555020800)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) - (((264221*I)/5292967680)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) - (((28548131*I)/574665062400)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) + (((225593761*I)/2011327718400)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) + (((26915279*I)/309435033600)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) - (((8062889*I)/143666265600)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) - (((2397077*I)/63851673600)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) - (((1201793*I)/287332531200)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) + (((424909*I)/670442572800)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[35*Pi]) + (((25650221*I)/4022655436800)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[35*Pi]) + (((14581603*I)/1005663859200)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[35*Pi]) - (((78026017*I)/4022655436800)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[35*Pi]) - (((45645473*I)/2011327718400)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[35*Pi]) + (((249829*I)/22986602496)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[35*Pi]) + (((209269*I)/23944377600)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[35*Pi]) + (((559087*I)/574665062400)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[35*Pi]) + ((I/4179382272)*d*K1^2*M^4*Sqrt[5/(7*Pi)]*u^14)/
       b^2 + (((2087*I)/750895681536)*d^3*K1^2*M^4*Sqrt[5/(7*Pi)]*u^14)/b^2 - 
      (((8185*I)/522945206784)*d^9*K1^2*M^4*Sqrt[5/(7*Pi)]*u^14)/b^2 + 
      ((I/10448455680)*d*K0^2*M^4*Sqrt[7/(5*Pi)]*u^14)/b^2 - 
      (((59*I)/1512276480)*d^13*K0^2*M^4*Sqrt[7/(5*Pi)]*u^14)/b^2 - 
      (((523*I)/114933012480)*d^15*K0^2*M^4*Sqrt[7/(5*Pi)]*u^14)/b^2 - 
      (((9*I)/236487680)*d^13*K1^2*M^4*Sqrt[7/(5*Pi)]*u^14)/b^2 - 
      (((5441*I)/804531087360)*d*K0^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - 
      (((47237*I)/268177029120)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - 
      (((271*I)/756138240)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) + 
      (((33563*I)/89392343040)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) + 
      (((22357*I)/30943503360)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - 
      (((293*I)/1160939520)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - 
      (((47*I)/6621655040)*d*K1^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - 
      (((63883*I)/341316218880)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - 
      (((20057*I)/57466506240)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) + 
      (((295753*I)/804531087360)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) + 
      (((2051249*I)/2614726033920)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - 
      (((173*I)/696563712)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - 
      (((3551*I)/114933012480)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) + 
      (((7*I)/2612113920)*d^5*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^15)/b^2 - 
      ((I/522422784)*d^7*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^15)/b^2 + 
      ((I/870704640)*d^11*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^15)/b^2 + 
      ((I/522422784)*d^13*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^15)/b^2 + 
      ((I/2612113920)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[35*Pi]) + 
      ((I/174140928)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[35*Pi]) - 
      ((I/435352320)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[35*Pi]) - 
      ((I/30730752)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[35*Pi]) + 
      ((I/522422784)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[35*Pi]))/Pi, 0, 
    ((((-698339176356155*I)/22650201230671872)*d^3*K0^2*M^4*Sqrt[5/(7*Pi)]*
        u^2)/b^2 + (((1431957135799*I)/115451622494208)*d^5*K0^2*M^4*
        Sqrt[5/(7*Pi)]*u^2)/b^2 + (((1606151*I)/1702711296)*d^7*K0^2*M^4*
        Sqrt[5/(7*Pi)]*u^2)/b^2 - (((439673*I)/523911168)*d^3*K1^2*M^4*
        Sqrt[5/(7*Pi)]*u^2)/b^2 - (((127843493*I)/6810845184)*d^7*K1^2*M^4*
        Sqrt[5/(7*Pi)]*u^2)/b^2 + (((16979159*I)/6810845184)*d^9*K1^2*M^4*
        Sqrt[5/(7*Pi)]*u^2)/b^2 + (((2684723*I)/6810845184)*d^11*K1^2*M^4*
        Sqrt[5/(7*Pi)]*u^2)/b^2 + (((110443*I)/1702711296)*d^11*K0^2*M^4*
        Sqrt[7/(5*Pi)]*u^2)/b^2 + (((2663*I)/567570432)*d^15*K0^2*M^4*
        Sqrt[7/(5*Pi)]*u^2)/b^2 - (((3*I)/17199104)*d^17*K0^2*M^4*
        Sqrt[7/(5*Pi)]*u^2)/b^2 - (((146767*I)/33386496)*d*K1^2*M^4*
        Sqrt[7/(5*Pi)]*u^2)/b^2 + (((99*I)/68796416)*d^17*K1^2*M^4*
        Sqrt[7/(5*Pi)]*u^2)/b^2 + (((1050629*I)/12519936)*d*K0^2*M^4*u^2)/
       (b^2*Sqrt[35*Pi]) - (((52724181352889*I)/22650201230671872)*d^3*K0^2*
        M^4*u^2)/(b^2*Sqrt[35*Pi]) + (((694199206697*I)/274197603423744)*d^5*
        K0^2*M^4*u^2)/(b^2*Sqrt[35*Pi]) + (((5248609*I)/1702711296)*d^9*K0^2*
        M^4*u^2)/(b^2*Sqrt[35*Pi]) - (((149363*I)/567570432)*d^13*K0^2*M^4*
        u^2)/(b^2*Sqrt[35*Pi]) + (((783777719*I)/6810845184)*d^5*K1^2*M^4*
        u^2)/(b^2*Sqrt[35*Pi]) - (((259439*I)/358465536)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[35*Pi]) + (((1223*I)/58212352)*d^15*K1^2*M^4*u^2)/
       (b^2*Sqrt[35*Pi]) + (((576677276668598491*I)/52903320007772602368)*d^9*
        K0*K1*M^4*Sqrt[5/(7*Pi)]*u^3)/b^2 + 
      (((421*I)/412778496)*d^17*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^3)/b^2 + 
      (((157309577*I)/7211483136)*d^5*K0*K1*M^4*Sqrt[35/Pi]*u^3)/b^2 + 
      (((43057123253*I)/357569372160)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((461103621211*I)/858166493184)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((1702863933791*I)/4290832465920)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[35*Pi]) - (((467697559008788989*I)/88172200012954337280)*d^9*
        K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + (((3494635883*I)/1430277488640)*
        d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) - 
      (((234791489*I)/158919720960)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((128893*I)/1238335488)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[35*Pi]) + 
      (((109283*I)/13621690368)*d^15*K0^2*M^4*Sqrt[5/(7*Pi)]*u^4)/b^2 + 
      (((77*I)/412778496)*d^17*K0^2*M^4*Sqrt[7/(5*Pi)]*u^4)/b^2 + 
      (((5466767329*I)/357569372160)*d*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((7148633873*I)/45166657536)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((35410760059*I)/122595213312)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((703620239983*I)/4290832465920)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((1329300061*I)/75277762560)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((1330424419*I)/1430277488640)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((241828051*I)/476759162880)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((1897267142851*I)/7039647014400)*d*K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((2230677709969*I)/26502200524800)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[35*Pi]) + (((62730483205171*I)/90107481784320)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[35*Pi]) - (((85587899158103*I)/150179136307200)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) + 
      (((9287812156663*I)/150179136307200)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[35*Pi]) - (((27447655033*I)/11552241254400)*d^11*K1^2*M^4*
        u^4)/(b^2*Sqrt[35*Pi]) - (((10060275373*I)/21454162329600)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[35*Pi]) + (((1632485447*I)/21454162329600)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - (((54133991*I)/21454162329600)*d^17*
        K1^2*M^4*u^4)/(b^2*Sqrt[35*Pi]) - 
      (((15657513886073*I)/56317176115200)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[35*Pi]) + (((2723691532783*I)/17328361881600)*d^3*K0*K1*M^4*
        u^5)/(b^2*Sqrt[35*Pi]) + (((1958694520847*I)/3465672376320)*d^5*K0*K1*
        M^4*u^5)/(b^2*Sqrt[35*Pi]) - (((3364284721769*I)/6826324377600)*d^7*
        K0*K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) + 
      (((3874280414549*I)/75089568153600)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[35*Pi]) - (((232500788327*I)/75089568153600)*d^11*K0*K1*M^4*
        u^5)/(b^2*Sqrt[35*Pi]) - (((83574089*I)/10727081164800)*d^13*K0*K1*
        M^4*u^5)/(b^2*Sqrt[35*Pi]) + (((251574511*I)/10727081164800)*d^15*K0*
        K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) - (((1376707*I)/564583219200)*d^17*K0*
        K1*M^4*u^5)/(b^2*Sqrt[35*Pi]) - (((650843*I)/6129760665600)*d^17*K1^2*
        M^4*Sqrt[7/(5*Pi)]*u^6)/b^2 - (((29957156326831*I)/450537408921600)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + (((3078398054327*I)/53004401049600)*
        d^3*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((4106953317941*I)/45053740892160)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[35*Pi]) - (((1225824605897*I)/13652648755200)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[35*Pi]) + (((2057921708849*I)/300358272614400)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - (((296765489807*I)/300358272614400)*
        d^11*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((5256268859*I)/3064880332800)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((2630968033*I)/5363540582400)*d^15*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((1900271983*I)/42908324659200)*d^17*K0^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) - 
      (((9248270473567*I)/90107481784320)*d*K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((8270538535849*I)/81915892531200)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[35*Pi]) + (((26393567364149*I)/225268704460800)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[35*Pi]) - (((19325489177543*I)/150179136307200)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[35*Pi]) + 
      (((4737086955781*I)/300358272614400)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[35*Pi]) - (((36095011457*I)/11124380467200)*d^11*K1^2*M^4*
        u^6)/(b^2*Sqrt[35*Pi]) + (((5370811891*I)/7151387443200)*d^13*K1^2*
        M^4*u^6)/(b^2*Sqrt[35*Pi]) - (((465303989*I)/5363540582400)*d^15*K1^2*
        M^4*u^6)/(b^2*Sqrt[35*Pi]) - (((2053803235621*I)/37544784076800)*d*K0*
        K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + (((195660104323*I)/2781095116800)*d^3*
        K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + (((67946011753*I)/2888060313600)*
        d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((25937921621*I)/552129177600)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((904893953*I)/54531276800)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((4348816489*I)/525101875200)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((314602531*I)/157751193600)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((159188749*I)/119189790720)*d^15*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) + 
      (((526112711*I)/3575693721600)*d^17*K0*K1*M^4*u^7)/(b^2*Sqrt[35*Pi]) - 
      (((146932031221*I)/28158588057600)*d*K0^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + 
      (((190003522729*I)/15017913630720)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[35*Pi]) - (((6282787843*I)/2888060313600)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[35*Pi]) - (((33455580727*I)/2559871641600)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[35*Pi]) + (((309717856577*I)/75089568153600)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[35*Pi]) + (((24003898967*I)/3952082534400)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[35*Pi]) - (((504523*I)/553512960)*d^13*K0^2*M^4*
        u^8)/(b^2*Sqrt[35*Pi]) - (((2353485073*I)/1787846860800)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[35*Pi]) - (((570697723*I)/3575693721600)*d^17*K0^2*
        M^4*u^8)/(b^2*Sqrt[35*Pi]) - (((30942989107*I)/3575693721600)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[35*Pi]) + (((4213477764173*I)/257449947955200)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) + (((56049287687*I)/257449947955200)*
        d^5*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((24752176488229*I)/1802149635686400)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[35*Pi]) + (((1807075616419*I)/600716545228800)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[35*Pi]) + (((42131520817*I)/11778755788800)*d^11*K1^2*
        M^4*u^8)/(b^2*Sqrt[35*Pi]) - (((2563087361*I)/85816649318400)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - (((210551507*I)/314346700800)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - (((2312369443*I)/28605549772800)*
        d^17*K1^2*M^4*u^8)/(b^2*Sqrt[35*Pi]) - 
      (((15634078601*I)/4505374089216)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) + 
      (((434863049837*I)/150179136307200)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[35*Pi]) + (((242193766753*I)/90107481784320)*d^5*K0*K1*M^4*
        u^9)/(b^2*Sqrt[35*Pi]) + (((2426512865599*I)/450537408921600)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) - (((2961851847907*I)/450537408921600)*
        d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) - 
      (((2435723692643*I)/450537408921600)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[35*Pi]) + (((171474384337*I)/64362486988800)*d^13*K0*K1*M^4*
        u^9)/(b^2*Sqrt[35*Pi]) + (((14912216173*I)/9194640998400)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[35*Pi]) + (((465043751*I)/2383795814400)*d^17*K0*
        K1*M^4*u^9)/(b^2*Sqrt[35*Pi]) + (((24381575*I)/468090814464)*d^3*K0^2*
        M^4*Sqrt[5/(7*Pi)]*u^10)/b^2 - (((4384297061*I)/18389281996800)*d^5*
        K0^2*M^4*Sqrt[7/(5*Pi)]*u^10)/b^2 - 
      (((1143874811*I)/4950960537600)*d*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((166660481761*I)/901074817843200)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[35*Pi]) + (((248342334067*I)/81915892531200)*d^9*K0^2*M^4*
        u^10)/(b^2*Sqrt[35*Pi]) + (((538688665861*I)/901074817843200)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - (((31165117147*I)/25744994795520)*
        d^13*K0^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((68944518101*I)/128724973977600)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[35*Pi]) - (((56165803*I)/953518325760)*d^17*K0^2*M^4*u^10)/
       (b^2*Sqrt[35*Pi]) - (((480111516517*I)/2027418340147200)*d*K1^2*M^4*
        u^10)/(b^2*Sqrt[35*Pi]) + (((27736592699*I)/61436919398400)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[35*Pi]) - (((282672382403*I)/225268704460800)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((139833952933*I)/405483668029440)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[35*Pi]) + (((1423956735197*I)/675806113382400)*d^9*K1^2*M^4*
        u^10)/(b^2*Sqrt[35*Pi]) + (((72175351247*I)/135161222676480)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - (((26709437431*I)/32181243494400)*
        d^13*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((406115029*I)/1060920115200)*d^15*K1^2*M^4*u^10)/(b^2*Sqrt[35*Pi]) - 
      (((2087974571*I)/48271865241600)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[35*Pi]) - (((645807833*I)/22684401008640)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[35*Pi]) + (((1663819413433*I)/2703224453529600)*d^3*K0*K1*
        M^4*u^11)/(b^2*Sqrt[35*Pi]) + (((153538647149*I)/180214963568640)*d^5*
        K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) - 
      (((1054696055821*I)/1621934672117760)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[35*Pi]) - (((2600949172583*I)/1351612226764800)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[35*Pi]) - (((21249463577*I)/207940342579200)*d^11*
        K0*K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) + 
      (((110666730929*I)/128724973977600)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[35*Pi]) + (((708869027*I)/2065106534400)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[35*Pi]) + (((26890534747*I)/772349843865600)*d^17*K0*
        K1*M^4*u^11)/(b^2*Sqrt[35*Pi]) - 
      (((119472717797*I)/16219346721177600)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) - (((153709761791*I)/2703224453529600)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[35*Pi]) - (((141434031191*I)/901074817843200)*d^5*
        K0^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) + (((3492426419*I)/33100707594240)*
        d^7*K0^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) + 
      (((1110880739*I)/3861749219328)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) + 
      (((169759637*I)/22716171878400)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((320178421*I)/2524019097600)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((18606335983*I)/386174921932800)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) - (((683047003*I)/154469968773120)*d^17*K0^2*M^4*
        u^12)/(b^2*Sqrt[35*Pi]) - (((6113608651*I)/853649827430400)*d*K1^2*
        M^4*u^12)/(b^2*Sqrt[35*Pi]) - (((2856219887*I)/60071654522880)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((121945649051*I)/901074817843200)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) + (((767838831059*I)/8109673360588800)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[35*Pi]) + (((54679575883*I)/225268704460800)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[35*Pi]) + (((663992647*I)/159013203148800)*d^11*
        K1^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - (((13770614323*I)/128724973977600)*
        d^13*K1^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((286337189*I)/7021362216960)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[35*Pi]) - 
      (((2925640363*I)/772349843865600)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[35*Pi]) + (((312486762864767*I)/611555433228140544000)*d^15*
        K0*K1*M^4*Sqrt[7/(5*Pi)]*u^13)/b^2 + 
      (((77810597*I)/168951528345600)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[35*Pi]) + 
      (((6523846117*I)/337903056691200)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[35*Pi]) + (((15481051643*I)/337903056691200)*d^5*K0*K1*M^4*
        u^13)/(b^2*Sqrt[35*Pi]) - (((7530241091*I)/337903056691200)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[35*Pi]) - (((2918579971*I)/30718459699200)*d^9*K0*
        K1*M^4*u^13)/(b^2*Sqrt[35*Pi]) - (((275695729*I)/37544784076800)*d^11*
        K0*K1*M^4*u^13)/(b^2*Sqrt[35*Pi]) + 
      (((676710421*I)/16090621747200)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[35*Pi]) + (((51738347031806257*I)/4280888032596983808000)*
        d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[35*Pi]) + 
      (((21522647*I)/16090621747200)*d^17*K0*K1*M^4*u^13)/(b^2*Sqrt[35*Pi]) + 
      (((2154803*I)/115824892656844800)*d*K0^2*M^4*Sqrt[7/(5*Pi)]*u^14)/b^2 + 
      (((312901*I)/383110041600)*d^9*K0^2*M^4*Sqrt[7/(5*Pi)]*u^14)/b^2 - 
      (((41609369327*I)/773920873661644800)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[35*Pi]) - (((1514779757*I)/2027418340147200)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[35*Pi]) - (((1138755907*I)/405483668029440)*d^5*K0^2*
        M^4*u^14)/(b^2*Sqrt[35*Pi]) + (((19906049*I)/32181243494400)*d^7*K0^2*
        M^4*u^14)/(b^2*Sqrt[35*Pi]) + (((213403*I)/241964236800)*d^11*K0^2*
        M^4*u^14)/(b^2*Sqrt[35*Pi]) - (((7081423*I)/2758392299520)*d^13*K0^2*
        M^4*u^14)/(b^2*Sqrt[35*Pi]) - (((93018911*I)/96543730483200)*d^15*
        K0^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - (((15023647*I)/193087460966400)*
        d^17*K0^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - 
      (((70867931*I)/1351612226764800)*d*K1^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - 
      (((109160593*I)/155955256934400)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[35*Pi]) - 
      (((1070033651*I)/405483668029440)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[35*Pi]) + (((97816571*I)/155955256934400)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[35*Pi]) + (((22510099*I)/4223788208640)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[35*Pi]) + (((16187683*I)/20478973132800)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[35*Pi]) - (((76878511*I)/32181243494400)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[35*Pi]) - (((822439*I)/919464099840)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[35*Pi]) - (((4655921*I)/64362486988800)*d^17*K1^2*M^4*u^14)/
       (b^2*Sqrt[35*Pi]) + (((59*I)/29489721311232)*d*K0*K1*M^4*
        Sqrt[5/(7*Pi)]*u^15)/b^2 + (((19983923*I)/8109673360588800)*d*K0*K1*
        M^4*u^15)/(b^2*Sqrt[35*Pi]) + (((145624519*I)/1520563755110400)*d^3*
        K0*K1*M^4*u^15)/(b^2*Sqrt[35*Pi]) + 
      (((525879229*I)/1520563755110400)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[35*Pi]) + (((28176619*I)/1520563755110400)*d^7*K0*K1*M^4*
        u^15)/(b^2*Sqrt[35*Pi]) - (((66784117*I)/84475764172800)*d^9*K0*K1*
        M^4*u^15)/(b^2*Sqrt[35*Pi]) - (((5607769*I)/29814975590400)*d^11*K0*
        K1*M^4*u^15)/(b^2*Sqrt[35*Pi]) + (((26340751*I)/72407797862400)*d^13*
        K0*K1*M^4*u^15)/(b^2*Sqrt[35*Pi]) + 
      (((680971*I)/4827186524160)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[35*Pi]) + 
      (((13843*I)/1237740134400)*d^17*K0*K1*M^4*u^15)/(b^2*Sqrt[35*Pi]) - 
      ((I/2581383168)*d^15*K0^2*M^4*Sqrt[5/(7*Pi)]*u^16)/b^2 + 
      (((43*I)/564216606720)*d^5*K0^2*M^4*Sqrt[7/(5*Pi)]*u^16)/b^2 + 
      (((43*I)/470180505600)*d^11*K0^2*M^4*Sqrt[7/(5*Pi)]*u^16)/b^2 + 
      ((I/44079422400)*d^3*K1^2*M^4*Sqrt[7/(5*Pi)]*u^16)/b^2 + 
      (((77*I)/940361011200)*d^5*K1^2*M^4*Sqrt[7/(5*Pi)]*u^16)/b^2 - 
      ((I/156726835200)*d^11*K1^2*M^4*Sqrt[7/(5*Pi)]*u^16)/b^2 - 
      (((23*I)/323352207360)*d*K0^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((194381*I)/138233068646400)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((5231*I)/691165343232)*d^5*K0^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((181217*I)/138233068646400)*d^7*K0^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) + 
      (((29429*I)/1919903731200)*d^9*K0^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) + 
      (((211577*I)/46077689548800)*d^11*K0^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((48389*I)/6582527078400)*d^13*K0^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((97*I)/81265766400)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((59*I)/230965862400)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((6499*I)/92155379097600)*d*K1^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((12541*I)/8131356979200)*d^3*K1^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((129683*I)/17279133580800)*d^5*K1^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((174049*I)/138233068646400)*d^7*K1^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) + 
      (((10853*I)/719963899200)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) + 
      (((47641*I)/9215537909760)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((9521*I)/1316505415680)*d^13*K1^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((107*I)/34828185600)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) - 
      (((1097*I)/4388351385600)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[35*Pi]) + 
      ((I/70527075840)*d^5*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^17)/b^2 - 
      ((I/70527075840)*d^7*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^17)/b^2 - 
      (((7*I)/117545126400)*d^9*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^17)/b^2 + 
      ((I/58772563200)*d^11*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^17)/b^2 + 
      ((I/29386281600)*d^13*K0*K1*M^4*Sqrt[7/(5*Pi)]*u^17)/b^2 + 
      ((I/822815884800)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[35*Pi]) + 
      ((I/22039711200)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[35*Pi]) + 
      (((263*I)/2468447654400)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[35*Pi]) + 
      (((167*I)/822815884800)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[35*Pi]) - 
      ((I/10970878464)*d^9*K0*K1*M^4*u^17)/(b^2*Sqrt[35*Pi]) - 
      (((137*I)/411407942400)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[35*Pi]) + 
      ((I/8570998800)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[35*Pi]) + 
      ((I/91423987200)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[35*Pi]))/Pi}, 1, 15, 
   1], SeriesData[p, 0, {(((-1/9*I)*d*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      ((I/9)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      ((I/12)*d*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      ((I/12)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((2*I)/9)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) - 
      ((I/6)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) - 
      ((I/8)*d*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      ((I/4)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      ((I/8)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((17*I)/72)*d*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((17*I)/72)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((17*I)/36)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + 
      ((I/72)*d*K0^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 - 
      ((I/36)*d^3*K0^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 + 
      ((I/72)*d^5*K0^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3)/Pi, 0, 
    (((I/4)*d*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) - 
      ((I/2)*d^3*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      ((I/4)*d^5*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      ((I/4)*d*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      ((I/2)*d^3*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      ((I/4)*d^5*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      ((I/48)*d*K0*M^5*Sqrt[(5*Pi)/7]*u^2)/(b^3*E^u) + 
      ((I/24)*d^3*K0*M^5*Sqrt[(5*Pi)/7]*u^2)/(b^3*E^u) - 
      ((I/48)*d^5*K0*M^5*Sqrt[(5*Pi)/7]*u^2)/(b^3*E^u) + 
      (((461*I)/792)*d*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((391*I)/792)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((11*I)/48)*d*K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((11*I)/24)*d^3*K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((11*I)/48)*d^5*K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((229*I)/1056)*d*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((53*I)/352)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      ((I/48)*d*K0*M^5*Sqrt[(5*Pi)/7]*u^3)/(b^3*E^u) + 
      ((I/24)*d^3*K0*M^5*Sqrt[(5*Pi)/7]*u^3)/(b^3*E^u) - 
      ((I/48)*d^5*K0*M^5*Sqrt[(5*Pi)/7]*u^3)/(b^3*E^u) - 
      (((887*I)/792)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) - 
      (((141*I)/352)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) + 
      ((I/792)*d^7*K0^2*M^5*Sqrt[35*Pi]*u^3)/b^3 + 
      ((I/1056)*d^7*K1^2*M^5*Sqrt[35*Pi]*u^3)/b^3 - 
      (((31*I)/48)*d*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((31*I)/24)*d^3*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((31*I)/48)*d^5*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((10723*I)/6336)*d*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((5609*I)/1728)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((26891*I)/19008)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      ((I/16)*d*K0*M^5*Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) - 
      ((I/8)*d^3*K0*M^5*Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) + 
      ((I/16)*d^5*K0*M^5*Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) + 
      (((377*I)/19008)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/b^3 + 
      (((1747*I)/19008)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((103*I)/19008)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((2399*I)/2112)*d*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((1159*I)/6336)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((2647*I)/6336)*d^3*K1^2*M^5*Sqrt[(5*Pi)/7]*u^5)/b^3 - 
      (((3803*I)/19008)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + 
      (((31*I)/2112)*d*K0^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 + 
      (((697*I)/6336)*d^5*K1^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 + 
      (((23*I)/33)*d*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((331*I)/4752)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((265*I)/2376)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/7]*u^6)/b^3 - 
      (((899*I)/4752)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^6)/b^3 + 
      (((2*I)/99)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      ((I/1584)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      ((I/36)*d*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      ((I/88)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((13*I)/1584)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      ((I/264)*d*K0^2*M^5*Sqrt[(5*Pi)/7]*u^7)/b^3 - 
      (((5*I)/528)*d^3*K1^2*M^5*Sqrt[(5*Pi)/7]*u^7)/b^3 - 
      (((61*I)/1584)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) + 
      ((I/396)*d*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 - 
      ((I/396)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 - 
      ((I/396)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 + 
      ((I/396)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3)/Pi, 
    ((d*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^3)/(30*b^3) - 
      (d^3*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^3)/(15*b^3) + 
      (d^5*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^3)/(30*b^3) - 
      (((2*I)/9)*d*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((2*I)/9)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      ((I/6)*d*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      ((I/6)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((4*I)/9)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) - 
      ((I/3)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) - 
      ((I/4)*d*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      ((I/2)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      ((I/4)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - (137*d^3*K0^2*M^5*u^4)/
       (720*Sqrt[35]*b^3*Sqrt[Pi]) - (Sqrt[35]*d^3*K0^2*M^5*u^4)/
       (144*b^3*Sqrt[Pi]) + (23*d^3*K1^2*M^5*u^4)/(180*Sqrt[35]*b^3*
        Sqrt[Pi]) + (13*d*K0^2*M^5*u^4)/(60*b^3*Sqrt[35*Pi]) + 
      (13*d^5*K0^2*M^5*u^4)/(60*b^3*Sqrt[35*Pi]) - (23*d*K1^2*M^5*u^4)/
       (360*b^3*Sqrt[35*Pi]) - (23*d^5*K1^2*M^5*u^4)/(360*b^3*Sqrt[35*Pi]) - 
      (11*d*K0*K1*M^5*Sqrt[5/(7*Pi)]*u^5)/(216*b^3) + 
      (11*d^3*K0*K1*M^5*Sqrt[5/(7*Pi)]*u^5)/(108*b^3) - 
      (11*d^5*K0*K1*M^5*Sqrt[5/(7*Pi)]*u^5)/(216*b^3) - 
      (((17*I)/36)*d*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((17*I)/36)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((17*I)/18)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + 
      ((I/36)*d*K0^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 - 
      ((I/18)*d^3*K0^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 + 
      ((I/36)*d^5*K0^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 + 
      (97*d*K0*K1*M^5*u^5)/(216*b^3*Sqrt[35*Pi]) - (97*d^3*K0*K1*M^5*u^5)/
       (108*b^3*Sqrt[35*Pi]) + (97*d^5*K0*K1*M^5*u^5)/(216*b^3*Sqrt[35*Pi]))/
     Pi, ((((71*I)/88)*d*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) - 
      (((261*I)/176)*d^3*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((6*I)/11)*d^5*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((23*I)/176)*d^7*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((47*I)/32)*d*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((5891*I)/2112)*d^3*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((619*I)/528)*d^5*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((313*I)/2112)*d^7*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((71*I)/88)*d*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((261*I)/176)*d^3*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((6*I)/11)*d^5*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((23*I)/176)*d^7*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((47*I)/32)*d*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((5891*I)/2112)*d^3*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((619*I)/528)*d^5*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((313*I)/2112)*d^7*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((132437*I)/164736)*d*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((2167*I)/7488)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((2509*I)/1056)*d*K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((3111*I)/704)*d^3*K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((703*I)/2112)*d^7*K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((1489*I)/5632)*d*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((929*I)/2816)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((5561*I)/20592)*d^3*K0^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 + 
      ((I/176)*d^7*K1^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 + 
      (((1189*I)/2112)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) - 
      (((29*I)/792)*d^7*K0^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + 
      (((43*I)/176)*d^5*K1*M^5*Sqrt[(7*Pi)/5]*u^3)/(b^3*E^u) + 
      (((7*I)/16896)*d^9*K1^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 - 
      ((I/54912)*d^9*K0^2*M^5*Sqrt[35*Pi]*u^3)/b^3 + 
      (((53*I)/44)*d*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((1633*I)/704)*d^3*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((361*I)/352)*d^5*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((1481*I)/1056)*d*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((5129*I)/2112)*d^3*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((4411217*I)/1317888)*d*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((2973953*I)/494208)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((2203*I)/1317888)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((53*I)/704)*d^7*K1*M^5*Sqrt[(5*Pi)/7]*u^4)/(b^3*E^u) + 
      (((9*I)/704)*d^7*K0*M^5*Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) + 
      (((49*I)/528)*d^5*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) - 
      (((43273*I)/152064)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/b^3 - 
      (((3001*I)/30888)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/b^3 + 
      (((163*I)/264)*d*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((247*I)/528)*d^5*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((79*I)/1056)*d^7*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((1470929*I)/1317888)*d*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((1861091*I)/1976832)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((6851599*I)/3953664)*d*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((1225571*I)/1976832)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((90817*I)/164736)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((13747*I)/3953664)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((5*I)/101376)*d^9*K0^2*M^5*Sqrt[(5*Pi)/7]*u^5)/b^3 + 
      (((1059973*I)/494208)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + 
      (((39917*I)/13728)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + 
      (((977*I)/6336)*d*K1*M^5*Sqrt[(7*Pi)/5]*u^5)/(b^3*E^u) - 
      (((469*I)/1584)*d^3*K1*M^5*Sqrt[(7*Pi)/5]*u^5)/(b^3*E^u) + 
      (((821*I)/6336)*d^5*K1*M^5*Sqrt[(7*Pi)/5]*u^5)/(b^3*E^u) + 
      (((13*I)/1056)*d^7*K1*M^5*Sqrt[(7*Pi)/5]*u^5)/(b^3*E^u) - 
      (((35*I)/1056)*d^3*K0*M^5*Sqrt[35*Pi]*u^5)/(b^3*E^u) - 
      (((307*I)/123552)*d^7*K0^2*M^5*Sqrt[35*Pi]*u^5)/b^3 + 
      (((2*I)/33)*d*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((29*I)/528)*d^5*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      ((I/352)*d^7*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((13*I)/176)*d*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((139*I)/1056)*d^3*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      ((I/24)*d^5*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((17*I)/1056)*d^7*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((783007*I)/617760)*d*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((5705801*I)/2471040)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((2022403*I)/2471040)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((36299*I)/164736)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((51*I)/18304)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((25*I)/1056)*d^3*K0*M^5*Sqrt[(5*Pi)/7]*u^6)/(b^3*E^u) + 
      (((51991*I)/2471040)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((8963*I)/123552)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((2921*I)/988416)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((1372169*I)/4942080)*d*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((231157*I)/2471040)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((47*I)/988416)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((31799*I)/68640)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) + 
      ((I/264)*d*K0*M^5*Sqrt[(7*Pi)/5]*u^7)/(b^3*E^u) - 
      ((I/264)*d^3*K0*M^5*Sqrt[(7*Pi)/5]*u^7)/(b^3*E^u) - 
      ((I/264)*d^5*K0*M^5*Sqrt[(7*Pi)/5]*u^7)/(b^3*E^u) + 
      ((I/264)*d^7*K0*M^5*Sqrt[(7*Pi)/5]*u^7)/(b^3*E^u) - 
      (((93839*I)/4942080)*d*K0^2*M^5*Sqrt[(7*Pi)/5]*u^7)/b^3 + 
      (((53*I)/1980)*d^3*K0^2*M^5*Sqrt[(7*Pi)/5]*u^7)/b^3 + 
      ((I/264)*d*K1*M^5*Sqrt[(7*Pi)/5]*u^7)/(b^3*E^u) - 
      ((I/264)*d^3*K1*M^5*Sqrt[(7*Pi)/5]*u^7)/(b^3*E^u) - 
      ((I/264)*d^5*K1*M^5*Sqrt[(7*Pi)/5]*u^7)/(b^3*E^u) + 
      ((I/264)*d^7*K1*M^5*Sqrt[(7*Pi)/5]*u^7)/(b^3*E^u) - 
      (((271*I)/20592)*d^7*K1^2*M^5*Sqrt[(7*Pi)/5]*u^7)/b^3 - 
      (((26881*I)/1235520)*d*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((1853*I)/22880)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((27499*I)/308880)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((911*I)/41184)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((271*I)/247104)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 - 
      (((157*I)/247104)*d*K0^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 + 
      (((7*I)/41184)*d^3*K0^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 + 
      (((19*I)/15444)*d^5*K0^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 - 
      (((53*I)/123552)*d^7*K0^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 - 
      (((83*I)/247104)*d^9*K0^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 - 
      (((769*I)/1235520)*d*K1^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 + 
      (((13*I)/47520)*d^3*K1^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 + 
      (((3*I)/2860)*d^5*K1^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 - 
      (((53*I)/123552)*d^7*K1^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 - 
      (((67*I)/247104)*d^9*K1^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 + 
      ((I/38610)*d*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3 + 
      (((4*I)/19305)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3 - 
      (((7*I)/19305)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3 + 
      ((I/7722)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3)/Pi, 
    ((-337*d*K0*K1*M^5*Sqrt[5/(7*Pi)]*u^3)/(11088*b^3) - 
      (17*d^7*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^3)/(528*b^3) + 
      (((361*I)/528)*d*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((97*I)/176)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((229*I)/176)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) + 
      (((47*I)/396)*d*K0^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 - 
      (((89*I)/396)*d^3*K0^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + 
      (((37*I)/396)*d^5*K0^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + 
      (871*d^3*K0*K1*M^5*u^3)/(11088*b^3*Sqrt[35*Pi]) + 
      (3313*d^5*K0*K1*M^5*u^3)/(11088*b^3*Sqrt[35*Pi]) + 
      ((I/396)*d^7*K0^2*M^5*Sqrt[35*Pi]*u^3)/b^3 + 
      ((I/528)*d^7*K1^2*M^5*Sqrt[35*Pi]*u^3)/b^3 - 
      (((4961*I)/864)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((23327*I)/9504)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((1907*I)/3168)*d*K0*K1*M^5*Sqrt[(5*Pi)/7]*u^4)/b^3 + 
      (90353*d^3*K0^2*M^5*u^4)/(110880*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (1778669*d^3*K1^2*M^5*u^4)/(665280*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (((377*I)/9504)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/b^3 - 
      (52579*d*K0^2*M^5*u^4)/(110880*b^3*Sqrt[35*Pi]) - 
      (22969*d^5*K0^2*M^5*u^4)/(110880*b^3*Sqrt[35*Pi]) - 
      (47*d^7*K0^2*M^5*u^4)/(352*b^3*Sqrt[35*Pi]) - (939619*d*K1^2*M^5*u^4)/
       (665280*b^3*Sqrt[35*Pi]) - (738481*d^5*K1^2*M^5*u^4)/
       (665280*b^3*Sqrt[35*Pi]) - (4789*d^7*K1^2*M^5*u^4)/
       (31680*b^3*Sqrt[35*Pi]) - (23*d*K0*K1*M^5*Sqrt[5/(7*Pi)]*u^5)/
       (66*b^3) + (((4519*I)/9504)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((103*I)/9504)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((1651*I)/1056)*d*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((1159*I)/3168)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((527*I)/3168)*d^5*K1^2*M^5*Sqrt[(5*Pi)/7]*u^5)/b^3 - 
      (((9347*I)/9504)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) - 
      (((8747*I)/3168)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + 
      (5377*d^3*K0*K1*M^5*u^5)/(1584*b^3*Sqrt[35*Pi]) - 
      (1237*d^5*K0*K1*M^5*u^5)/(792*b^3*Sqrt[35*Pi]) - 
      (13*d^7*K0*K1*M^5*u^5)/(144*b^3*Sqrt[35*Pi]) + 
      (((5*I)/352)*d*K0^2*M^5*Sqrt[35*Pi]*u^5)/b^3 + 
      (1121*d^3*K0^2*M^5*Sqrt[7/(5*Pi)]*u^6)/(12960*b^3) + 
      (((46*I)/33)*d*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((331*I)/2376)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((265*I)/1188)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/7]*u^6)/b^3 + 
      (13613*d^3*K1^2*M^5*u^6)/(9504*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (((899*I)/2376)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^6)/b^3 - 
      (56797*d*K0^2*M^5*u^6)/(285120*b^3*Sqrt[35*Pi]) - 
      (174877*d^5*K0^2*M^5*u^6)/(285120*b^3*Sqrt[35*Pi]) + 
      (41*d^7*K0^2*M^5*u^6)/(198*b^3*Sqrt[35*Pi]) - (91057*d*K1^2*M^5*u^6)/
       (95040*b^3*Sqrt[35*Pi]) + (911*d^5*K1^2*M^5*u^6)/
       (95040*b^3*Sqrt[35*Pi]) - (479*d^7*K1^2*M^5*u^6)/
       (990*b^3*Sqrt[35*Pi]) - (169*d*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^7)/
       (7920*b^3) - (103*d^7*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^7)/(2160*b^3) + 
      (((4*I)/99)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      ((I/792)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      ((I/18)*d*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      ((I/44)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((13*I)/792)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      ((I/132)*d*K0^2*M^5*Sqrt[(5*Pi)/7]*u^7)/b^3 - 
      (((5*I)/264)*d^3*K1^2*M^5*Sqrt[(5*Pi)/7]*u^7)/b^3 - 
      (((61*I)/792)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) + 
      (449*d^3*K0*K1*M^5*u^7)/(1980*b^3*Sqrt[35*Pi]) - 
      (43*d^5*K0*K1*M^5*u^7)/(7920*b^3*Sqrt[35*Pi]) + 
      (6221*d^7*K0*K1*M^5*u^7)/(23760*b^3*Sqrt[35*Pi]) + 
      (d*K0^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(432*b^3) - 
      (d^3*K0^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(432*b^3) - 
      (d^5*K0^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(432*b^3) - 
      (7*d^7*K0^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(1320*b^3) + 
      (d*K1^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(432*b^3) - 
      (d^3*K1^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(432*b^3) - 
      (d^5*K1^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(432*b^3) - 
      (7*d^7*K1^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(1320*b^3) - 
      (89*d^3*K0^2*M^5*u^8)/(23760*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (89*d^3*K1^2*M^5*u^8)/(23760*Sqrt[35]*b^3*Sqrt[Pi]) + 
      ((I/198)*d*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 - 
      ((I/198)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 - 
      ((I/198)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 + 
      ((I/198)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 - 
      (589*d*K0^2*M^5*u^8)/(23760*b^3*Sqrt[35*Pi]) + 
      (389*d^5*K0^2*M^5*u^8)/(4752*b^3*Sqrt[35*Pi]) - 
      (589*d*K1^2*M^5*u^8)/(23760*b^3*Sqrt[35*Pi]) + 
      (389*d^5*K1^2*M^5*u^8)/(4752*b^3*Sqrt[35*Pi]))/Pi, 
    ((((381*I)/704)*d*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) - 
      (((293*I)/352)*d^3*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((3*I)/44)*d^5*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((69*I)/352)*d^7*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((19*I)/704)*d^9*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) - 
      (((83329*I)/109824)*d*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((7769*I)/27456)*d^5*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((1139*I)/4224)*d^7*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((381*I)/704)*d*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((293*I)/352)*d^3*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((3*I)/44)*d^5*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((69*I)/352)*d^7*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((19*I)/704)*d^9*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((155*I)/36608)*d^9*K0*M^5*Sqrt[(5*Pi)/7]*u^2)/(b^3*E^u) + 
      (((10121*I)/54912)*d^3*K0*M^5*Sqrt[(7*Pi)/5]*u^2)/(b^3*E^u) - 
      (((32545211*I)/34594560)*d*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((28613381*I)/17297280)*d^3*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((4021379*I)/8648640)*d^5*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((1139*I)/4224)*d^7*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((347587*I)/1317888)*d*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((794719*I)/658944)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((144863*I)/109824)*d*K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((83311*I)/164736)*d^5*K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((76003*I)/164736)*d^7*K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((114629*I)/202752)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((462083*I)/2635776)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((155*I)/36608)*d^9*K0*M^5*Sqrt[(5*Pi)/7]*u^3)/(b^3*E^u) + 
      (((4699*I)/50688)*d^7*K0^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 + 
      (((267*I)/36608)*d^9*K1*M^5*Sqrt[(5*Pi)/7]*u^3)/(b^3*E^u) - 
      (((320371*I)/1757184)*d*K1^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 + 
      (((133885*I)/405504)*d^3*K1^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 + 
      (((1319323*I)/1317888)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) + 
      (((1031*I)/1317888)*d^9*K0^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + 
      (((4813*I)/14976)*d^3*K1*M^5*Sqrt[(7*Pi)/5]*u^3)/(b^3*E^u) + 
      (((113*I)/585728)*d^9*K1^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + 
      (((7*I)/585728)*d^11*K1^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 - 
      ((I/119808)*d^11*K0^2*M^5*Sqrt[35*Pi]*u^3)/b^3 - 
      (((4246891*I)/3144960)*d*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((682499*I)/270270)*d^3*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((34269941*I)/34594560)*d^5*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((31793*I)/164736)*d^7*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((19818569*I)/11531520)*d*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((5961583*I)/1921920)*d^3*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((1948799*I)/1921920)*d^5*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((3719*I)/109824)*d^9*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((29099881*I)/158146560)*d*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((171576263*I)/158146560)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((19465417*I)/7188480)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((7211*I)/10543104)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      ((I/572)*d^9*K0*M^5*Sqrt[(5*Pi)/7]*u^4)/(b^3*E^u) + 
      (((3599*I)/1171456)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/7]*u^4)/b^3 - 
      (((9487*I)/164736)*d^7*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) + 
      (((3217741*I)/15814656)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/b^3 - 
      (((16431829*I)/69189120)*d*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((15327229*I)/34594560)*d^3*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((5908907*I)/34594560)*d^5*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((207*I)/73216)*d^9*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((138681713*I)/158146560)*d*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((3897029*I)/79073280)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((6397667*I)/15814656)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((67579*I)/10543104)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((593*I)/3514368)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((1620767*I)/2562560)*d*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((574009*I)/524160)*d^3*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((369541*I)/1281280)*d^5*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((2867*I)/658944)*d^9*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((452141929*I)/474439680)*d*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((4922761*I)/8785920)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((175302619*I)/237219840)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((2183023*I)/158146560)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((1961*I)/54912)*d^7*K1*M^5*Sqrt[(5*Pi)/7]*u^5)/(b^3*E^u) - 
      (((211439441*I)/158146560)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) - 
      (((60305053*I)/52715520)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) - 
      (((1769*I)/329472)*d^7*K0*M^5*Sqrt[(7*Pi)/5]*u^5)/(b^3*E^u) - 
      (((2291*I)/10543104)*d^11*K1^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 - 
      (((40857491*I)/92252160)*d*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((5197441*I)/7687680)*d^3*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((1342493*I)/46126080)*d^5*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((130771*I)/658944)*d^7*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((181751173*I)/276756480)*d*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((19195871*I)/17297280)*d^3*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((34406849*I)/138378240)*d^5*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((67583*I)/329472)*d^7*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((4337867*I)/14826240)*d*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((2592389*I)/4942080)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((2214893*I)/5391360)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((1811*I)/4942080)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((2965*I)/2635776)*d^9*K0*M^5*Sqrt[(5*Pi)/7]*u^6)/(b^3*E^u) - 
      (((280915*I)/7907328)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/7]*u^6)/b^3 + 
      (((7*I)/67584)*d^9*K1*M^5*Sqrt[(7*Pi)/5]*u^6)/(b^3*E^u) - 
      (((4817*I)/39536640)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^6)/b^3 + 
      (((37327*I)/5322240)*d*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((126499*I)/1330560)*d^3*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) - 
      (((6704437*I)/34594560)*d^5*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((19246897*I)/118609920)*d*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((922399*I)/19768320)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((293*I)/3564)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((197819*I)/13178880)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((9343*I)/9884160)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((189283*I)/69189120)*d*K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((80057*I)/786240)*d^3*K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) - 
      (((6273629*I)/34594560)*d^5*K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((4164037*I)/10782720)*d*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((86017*I)/599040)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((762239*I)/5930496)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((186743*I)/39536640)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((1493*I)/19768320)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((2449*I)/164736)*d^7*K0*M^5*Sqrt[(5*Pi)/7]*u^7)/(b^3*E^u) + 
      (((2291*I)/658944)*d^9*K0*M^5*Sqrt[(5*Pi)/7]*u^7)/(b^3*E^u) + 
      (((1123*I)/82368)*d^7*K1*M^5*Sqrt[(5*Pi)/7]*u^7)/(b^3*E^u) + 
      (((619*I)/219648)*d^9*K1*M^5*Sqrt[(5*Pi)/7]*u^7)/(b^3*E^u) - 
      (((2719987*I)/9884160)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) - 
      (((4306187*I)/6589440)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) + 
      (((436729*I)/4942080)*d*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((241561*I)/1647360)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((1427*I)/24960)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((6947*I)/274560)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((117541*I)/4942080)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((12913*I)/4942080)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((107*I)/38016)*d*K0*M^5*Sqrt[(7*Pi)/5]*u^8)/(b^3*E^u) + 
      (((419*I)/247104)*d^3*K0*M^5*Sqrt[(7*Pi)/5]*u^8)/(b^3*E^u) - 
      (((179*I)/164736)*d^9*K0*M^5*Sqrt[(7*Pi)/5]*u^8)/(b^3*E^u) - 
      (((6907*I)/2471040)*d*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/(b^3*E^u) + 
      (((2287*I)/1235520)*d^3*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/(b^3*E^u) + 
      (((1141*I)/308880)*d^5*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/(b^3*E^u) - 
      (((163*I)/164736)*d^9*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/(b^3*E^u) + 
      (((49*I)/61776)*d^5*K0*M^5*Sqrt[35*Pi]*u^8)/(b^3*E^u) - 
      (((29*I)/82368)*d^7*K0*M^5*Sqrt[35*Pi]*u^8)/(b^3*E^u) - 
      (((29*I)/82368)*d^7*K1*M^5*Sqrt[35*Pi]*u^8)/(b^3*E^u) + 
      (((7411*I)/2280960)*d*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((76151*I)/2965248)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((62393*I)/14826240)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((80671*I)/9884160)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((70307*I)/2965248)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((6389*I)/2965248)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((63187*I)/9884160)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((10541*I)/9884160)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((629*I)/1976832)*d^11*K0^2*M^5*Sqrt[(5*Pi)/7]*u^9)/b^3 + 
      (((67*I)/73216)*d*K1^2*M^5*Sqrt[(5*Pi)/7]*u^9)/b^3 - 
      (((63041*I)/2695680)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[35]*b^3) - 
      (((681451*I)/29652480)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[35]*b^3) + 
      ((I/25740)*d*K0*M^5*Sqrt[(7*Pi)/5]*u^9)/(b^3*E^u) + 
      (((2*I)/6435)*d^3*K0*M^5*Sqrt[(7*Pi)/5]*u^9)/(b^3*E^u) - 
      (((7*I)/12870)*d^5*K0*M^5*Sqrt[(7*Pi)/5]*u^9)/(b^3*E^u) + 
      ((I/5148)*d^9*K0*M^5*Sqrt[(7*Pi)/5]*u^9)/(b^3*E^u) + 
      ((I/25740)*d*K1*M^5*Sqrt[(7*Pi)/5]*u^9)/(b^3*E^u) + 
      (((2*I)/6435)*d^3*K1*M^5*Sqrt[(7*Pi)/5]*u^9)/(b^3*E^u) - 
      (((7*I)/12870)*d^5*K1*M^5*Sqrt[(7*Pi)/5]*u^9)/(b^3*E^u) + 
      ((I/5148)*d^9*K1*M^5*Sqrt[(7*Pi)/5]*u^9)/(b^3*E^u) + 
      (((3313*I)/1235520)*d*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + 
      (((1201*I)/926640)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - 
      (((8207*I)/1853280)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - 
      (((41*I)/8910)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + 
      (((101*I)/25920)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + 
      (((17*I)/102960)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3 - 
      (((31*I)/926640)*d*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((227*I)/463320)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((103*I)/185328)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((71*I)/185328)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((113*I)/231660)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((53*I)/102960)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((17*I)/46332)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((23*I)/205920)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      ((I/41184)*d^11*K0^2*M^5*Sqrt[(5*Pi)/7]*u^11)/b^3 - 
      (((941*I)/1853280)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[35]*b^3) - 
      (((61*I)/123552)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[35]*b^3) - 
      ((I/231660)*d*K1^2*M^5*Sqrt[(7*Pi)/5]*u^11)/b^3 + 
      ((I/154440)*d*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      ((I/35640)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      ((I/231660)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      (((19*I)/231660)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      ((I/30888)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      ((I/51480)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3)/Pi, 
    ((67*d^9*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^3)/(36608*b^3) - 
      (((50381*I)/82368)*d*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((6271*I)/41184)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((1927*I)/2816)*d*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((499*I)/1408)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      ((I/32)*d^7*K1^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 + 
      (((1082*I)/1287)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) - 
      (((317*I)/264)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) - 
      (((43*I)/792)*d^7*K0^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + 
      (((7*I)/8448)*d^9*K1^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 - 
      (10007749*d*K0*K1*M^5*u^3)/(11531520*b^3*Sqrt[35*Pi]) + 
      (313711*d^3*K0*K1*M^5*u^3)/(160160*b^3*Sqrt[35*Pi]) - 
      (2500567*d^5*K0*K1*M^5*u^3)/(1921920*b^3*Sqrt[35*Pi]) + 
      (17783*d^7*K0*K1*M^5*u^3)/(90090*b^3*Sqrt[35*Pi]) - 
      ((I/27456)*d^9*K0^2*M^5*Sqrt[35*Pi]*u^3)/b^3 + 
      (349968145*d^3*K1^2*M^5*Sqrt[5/(7*Pi)]*u^4)/(456648192*b^3) - 
      (((44371*I)/76032)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((2203*I)/658944)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((324325*I)/658944)*d*K0*K1*M^5*Sqrt[(5*Pi)/7]*u^4)/b^3 + 
      (((24617*I)/30888)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/7]*u^4)/b^3 + 
      (106361*d^3*K0^2*M^5*u^4)/(320320*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (74707363*d^3*K1^2*M^5*u^4)/(456648192*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (((33313*I)/247104)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/b^3 - 
      (1378999*d*K0^2*M^5*u^4)/(23063040*b^3*Sqrt[35*Pi]) - 
      (1842637*d^5*K0^2*M^5*u^4)/(3843840*b^3*Sqrt[35*Pi]) + 
      (145427*d^7*K0^2*M^5*u^4)/(720720*b^3*Sqrt[35*Pi]) + 
      (391*d^9*K0^2*M^5*u^4)/(73216*b^3*Sqrt[35*Pi]) - 
      (21634777*d*K1^2*M^5*u^4)/(12579840*b^3*Sqrt[35*Pi]) - 
      (196238351*d^5*K1^2*M^5*u^4)/(69189120*b^3*Sqrt[35*Pi]) + 
      (9775439*d^7*K1^2*M^5*u^4)/(17297280*b^3*Sqrt[35*Pi]) - 
      (10121*d^9*K1^2*M^5*u^4)/(2196480*b^3*Sqrt[35*Pi]) + 
      (177967*d*K0*K1*M^5*Sqrt[5/(7*Pi)]*u^5)/(1976832*b^3) - 
      (452047*d^5*K0*K1*M^5*Sqrt[5/(7*Pi)]*u^5)/(988416*b^3) - 
      (((38963*I)/247104)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((3265783*I)/1976832)*d*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((517487*I)/988416)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((2851*I)/5148)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((13747*I)/1976832)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((167077*I)/658944)*d*K0^2*M^5*Sqrt[(5*Pi)/7]*u^5)/b^3 - 
      (((5*I)/50688)*d^9*K0^2*M^5*Sqrt[(5*Pi)/7]*u^5)/b^3 + 
      (((146833*I)/61776)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + 
      (((25043*I)/9152)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) - 
      (((134273*I)/988416)*d^5*K0^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 + 
      (1130011*d^3*K0*K1*M^5*u^5)/(2471040*b^3*Sqrt[35*Pi]) + 
      (128221*d^7*K0*K1*M^5*u^5)/(91520*b^3*Sqrt[35*Pi]) - 
      (71579*d^9*K0*K1*M^5*u^5)/(3294720*b^3*Sqrt[35*Pi]) + 
      (43*d^9*K0^2*M^5*Sqrt[7/(5*Pi)]*u^6)/(10296*b^3) - 
      (((137167*I)/308880)*d*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((797261*I)/1235520)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((19087*I)/82368)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((51*I)/9152)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (11431561*d^3*K0^2*M^5*u^6)/(15966720*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (218340323*d^3*K1^2*M^5*u^6)/(207567360*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (((6371*I)/1235520)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^6)/b^3 + 
      (19508779*d*K0^2*M^5*u^6)/(41513472*b^3*Sqrt[35*Pi]) + 
      (10657061*d^5*K0^2*M^5*u^6)/(207567360*b^3*Sqrt[35*Pi]) + 
      (880543*d^7*K0^2*M^5*u^6)/(5322240*b^3*Sqrt[35*Pi]) + 
      (135383273*d*K1^2*M^5*u^6)/(207567360*b^3*Sqrt[35*Pi]) + 
      (30737467*d^5*K1^2*M^5*u^6)/(207567360*b^3*Sqrt[35*Pi]) + 
      (52012943*d^7*K1^2*M^5*u^6)/(207567360*b^3*Sqrt[35*Pi]) + 
      (41*d^9*K1^2*M^5*u^6)/(41184*b^3*Sqrt[35*Pi]) - 
      (((516473*I)/2471040)*d*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((126871*I)/1235520)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((2921*I)/494208)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((189037*I)/1235520)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((3287*I)/20592)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((47*I)/494208)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((227*I)/7722)*d^7*K0^2*M^5*Sqrt[(5*Pi)/7]*u^7)/b^3 + 
      (((2053*I)/7920)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) + 
      (((6731*I)/8580)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) - 
      (((166607*I)/2471040)*d*K1^2*M^5*Sqrt[(7*Pi)/5]*u^7)/b^3 + 
      (656017*d*K0*K1*M^5*u^7)/(1235520*b^3*Sqrt[35*Pi]) - 
      (3913099*d^3*K0*K1*M^5*u^7)/(7413120*b^3*Sqrt[35*Pi]) - 
      (3846559*d^5*K0*K1*M^5*u^7)/(7413120*b^3*Sqrt[35*Pi]) + 
      (3688007*d^7*K0*K1*M^5*u^7)/(7413120*b^3*Sqrt[35*Pi]) + 
      (15061*d^9*K0*K1*M^5*u^7)/(823680*b^3*Sqrt[35*Pi]) - 
      (8067067*d^7*K0^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(4892659200*b^3) - 
      (96233*d^9*K0^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(1630886400*b^3) - 
      (18254879*d^3*K1^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(889574400*b^3) - 
      (1912223*d^9*K1^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(1630886400*b^3) + 
      (((5879*I)/617760)*d*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((3739*I)/34320)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((35689*I)/154440)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((2003*I)/20592)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (1222609*d^3*K0^2*M^5*u^8)/(7413120*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (449*Sqrt[35]*d^3*K1^2*M^5*u^8)/(2737152*b^3*Sqrt[Pi]) + 
      (((271*I)/123552)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 + 
      (30509*d*K0^2*M^5*u^8)/(570240*b^3*Sqrt[35*Pi]) + 
      (221989*d^5*K0^2*M^5*u^8)/(1482624*b^3*Sqrt[35*Pi]) - 
      (2689307*d^7*K0^2*M^5*u^8)/(376358400*b^3*Sqrt[35*Pi]) - 
      (31319209*d^9*K0^2*M^5*u^8)/(1630886400*b^3*Sqrt[35*Pi]) + 
      (2148541*d*K1^2*M^5*u^8)/(37065600*b^3*Sqrt[35*Pi]) + 
      (4237351*d^5*K1^2*M^5*u^8)/(37065600*b^3*Sqrt[35*Pi]) - 
      (2033*d^7*K1^2*M^5*u^8)/(164736*b^3*Sqrt[35*Pi]) - 
      (3832519*d^9*K1^2*M^5*u^8)/(1630886400*b^3*Sqrt[35*Pi]) + 
      (14041*d^3*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^9)/(3088800*b^3) + 
      (19*d^7*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^9)/(19008*b^3) + 
      (589*d^9*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^9)/(205920*b^3) - 
      (((157*I)/123552)*d*K0^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 + 
      (((7*I)/20592)*d^3*K0^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 + 
      (((19*I)/7722)*d^5*K0^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 - 
      (((53*I)/61776)*d^7*K0^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 - 
      (((83*I)/123552)*d^9*K0^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 - 
      (((769*I)/617760)*d*K1^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 + 
      (((13*I)/23760)*d^3*K1^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 + 
      (((3*I)/1430)*d^5*K1^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 - 
      (((53*I)/61776)*d^7*K1^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 - 
      (((67*I)/123552)*d^9*K1^2*M^5*Sqrt[(7*Pi)/5]*u^9)/b^3 + 
      (1699*d*K0*K1*M^5*u^9)/(193050*b^3*Sqrt[35*Pi]) - 
      (16637*d^5*K0*K1*M^5*u^9)/(237600*b^3*Sqrt[35*Pi]) + 
      (2941*d^7*K0*K1*M^5*u^9)/(1235520*b^3*Sqrt[35*Pi]) + 
      (7*d*K0^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(386100*b^3) + 
      (443*d^3*K0^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(1158300*b^3) - 
      (316*d^5*K0^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(289575*b^3) + 
      (223*d^7*K0^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(231660*b^3) - 
      (7*d^9*K0^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(25740*b^3) + 
      (7*d*K1^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(386100*b^3) + 
      (443*d^3*K1^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(1158300*b^3) - 
      (316*d^5*K1^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(289575*b^3) + 
      (223*d^7*K1^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(231660*b^3) - 
      (7*d^9*K1^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(25740*b^3) - 
      (61*d^3*K0^2*M^5*u^10)/(17820*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (61*d^3*K1^2*M^5*u^10)/(17820*Sqrt[35]*b^3*Sqrt[Pi]) + 
      ((I/19305)*d*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3 + 
      (((8*I)/19305)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3 - 
      (((14*I)/19305)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3 + 
      ((I/3861)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3 + 
      (61*d^5*K0^2*M^5*u^10)/(8910*b^3*Sqrt[35*Pi]) - 
      (61*d^7*K0^2*M^5*u^10)/(17820*b^3*Sqrt[35*Pi]) + 
      (61*d^5*K1^2*M^5*u^10)/(8910*b^3*Sqrt[35*Pi]) - 
      (61*d^7*K1^2*M^5*u^10)/(17820*b^3*Sqrt[35*Pi]))/Pi, 
    ((((-5207*I)/36608)*d*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((961*I)/4224)*d^3*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) - 
      (((13939*I)/109824)*d^7*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((23*I)/832)*d^9*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((179*I)/36608)*d^11*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      ((I/768)*d^5*K1*M^5*Sqrt[(7*Pi)/5]*u)/(b^3*E^u) - 
      (((265841*I)/439296)*d*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((357583*I)/219648)*d^3*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((1003*I)/54912)*d^9*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((1349*I)/439296)*d^11*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((5207*I)/36608)*d*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((961*I)/4224)*d^3*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((13939*I)/109824)*d^7*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((23*I)/832)*d^9*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((179*I)/36608)*d^11*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((127627*I)/439296)*d^5*K0*M^5*Sqrt[(5*Pi)/7]*u^2)/(b^3*E^u) + 
      (((39097*I)/439296)*d^7*K0*M^5*Sqrt[(5*Pi)/7]*u^2)/(b^3*E^u) + 
      ((I/768)*d^5*K1*M^5*Sqrt[(7*Pi)/5]*u^2)/(b^3*E^u) - 
      (((805393003*I)/4566481920)*d*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((1871291221*I)/2283240960)*d^3*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((1024869929*I)/913296384)*d^5*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((9768601*I)/19768320)*d^7*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((1003*I)/54912)*d^9*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((1349*I)/439296)*d^11*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((702603859*I)/716931072)*d*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((27799043*I)/179232768)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((1496283*I)/79659008)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((79638553*I)/318636032)*d*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((9167111*I)/168689664)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((53151391*I)/716931072)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((45374143*I)/2867724288)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((2309*I)/28114944)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((7327781*I)/119488512)*Sqrt[35]*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/b^3 + 
      (((62801943*I)/159318016)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) + 
      (((45684737*I)/238977024)*d^5*K0^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + 
      (((36919*I)/119488512)*d^11*K0^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + 
      (((50933*I)/658944)*d^3*K1*M^5*Sqrt[(7*Pi)/5]*u^3)/(b^3*E^u) - 
      (((434197*I)/2196480)*d^5*K1*M^5*Sqrt[(7*Pi)/5]*u^3)/(b^3*E^u) + 
      (((738037*I)/6589440)*d^7*K1*M^5*Sqrt[(7*Pi)/5]*u^3)/(b^3*E^u) - 
      (((49*I)/9360)*d^9*K1*M^5*Sqrt[(7*Pi)/5]*u^3)/(b^3*E^u) + 
      (((263*I)/439296)*d^11*K1*M^5*Sqrt[(7*Pi)/5]*u^3)/(b^3*E^u) - 
      (((377*I)/73531392)*d^13*K1^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 - 
      (((1063*I)/716931072)*d^13*K0^2*M^5*Sqrt[35*Pi]*u^3)/b^3 + 
      (((3431*I)/1317888)*d*K1*M^5*Sqrt[35*Pi]*u^3)/(b^3*E^u) + 
      (((295941469*I)/570810240)*d*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((316182821*I)/570810240)*d^3*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((524568937*I)/1141620480)*d^5*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((22579*I)/1647360)*d^9*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      ((I/1144)*d^11*K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((1413568427*I)/1522160640)*d*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((5099398621*I)/4566481920)*d^3*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((2673527737*I)/4566481920)*d^5*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((47994409*I)/59304960)*d^7*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((1447*I)/37440)*d^9*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((79*I)/27456)*d^11*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((1154507411227*I)/602222100480)*d*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((1583843763413*I)/301111050240)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((566920934089*I)/120444420096)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((2144507489*I)/1654456320)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((6358986157*I)/86031728640)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((271604941*I)/43015864320)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((647971*I)/17206345728)*d^13*K0*K1*M^5*Sqrt[(5*Pi)/7]*u^4)/b^3 + 
      (((44813*I)/617760)*d^7*K0*M^5*Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) - 
      (((1465958759*I)/1141620480)*d^3*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((1305952289*I)/9132963840)*d^5*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((10713821*I)/31933440)*d^7*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((38309*I)/26357760)*d^9*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((227*I)/439296)*d^11*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((299159814731*I)/602222100480)*d*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((18926433259*I)/10949492736)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((742141133*I)/1265172480)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((13040947*I)/601620480)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((71742653*I)/43015864320)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((173271719*I)/190270080)*d*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((13008401501*I)/9132963840)*d^3*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((27422903*I)/285405120)*d^5*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((16543*I)/823680)*d^9*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((3401*I)/13178880)*d^11*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((1609999822027*I)/9033331507200)*d*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((17361515516179*I)/9033331507200)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((2293543828573*I)/2258332876800)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((39709059107*I)/1290475929600)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((159901283*I)/25809518592)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((75064369*I)/258095185920)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((150035*I)/17206345728)*d^13*K0^2*M^5*Sqrt[(5*Pi)/7]*u^5)/b^3 - 
      (((487389308869*I)/301111050240)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[35]*b^3) - (((3176357581123*I)/4516665753600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + (((100347733*I)/869806080)*d*K0*M^5*
        Sqrt[(7*Pi)/5]*u^5)/(b^3*E^u) + (((742043*I)/11860992)*d^7*K1*M^5*
        Sqrt[(7*Pi)/5]*u^5)/(b^3*E^u) + (((7364765563*I)/54797783040)*d*K0*
        M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - (((46385268901*I)/109595566080)*d^3*
        K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((5065409341*I)/13699445760)*d^5*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((3286159*I)/332107776)*d^7*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((120371*I)/1757184)*d^9*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((132547*I)/52715520)*d^11*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((6819941*I)/41513472)*d*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((95571347*I)/237219840)*d^3*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((8426779*I)/31933440)*d^5*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((19578709*I)/830269440)*d^7*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((962891*I)/19768320)*d^9*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((4211*I)/26357760)*d^11*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((151285912633*I)/141145804800)*d*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((764096288089*I)/564583219200)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((291841138219*I)/564583219200)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((227200020611*I)/282291609600)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((180061439*I)/40327372800)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((33551807*I)/16130949120)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((2540227*I)/16130949120)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((24325484663*I)/109595566080)*d*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) - 
      (((22866630757*I)/109595566080)*d^3*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) - 
      (((8545093691*I)/54797783040)*d^5*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((96237149*I)/1660538880)*d^7*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((12130387*I)/158146560)*d^9*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((10771*I)/1351680)*d^11*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) - 
      (((22269637031*I)/1129166438400)*d*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((249337033453*I)/1129166438400)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((93056443*I)/1509580800)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((8739659*I)/3226189824)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((1749301*I)/6452379648)*d^13*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((153937331*I)/507386880)*d*K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) - 
      (((14162947027*I)/36531855360)*d^3*K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) - 
      (((146879797*I)/2283240960)*d^5*K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((139080707*I)/1660538880)*d^7*K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((36611*I)/617760)*d^9*K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((295429*I)/52715520)*d^11*K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((58352532401*I)/1129166438400)*d*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((88100343827*I)/1129166438400)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((2755692001*I)/94097203200)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((1722007873*I)/161309491200)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((1255973*I)/16130949120)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((714521*I)/32261898240)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((85745876611*I)/564583219200)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[35]*b^3) - (((20916922867*I)/188194406400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[35]*b^3) + (((691300127*I)/161309491200)*d^9*K0^2*M^5*
        Sqrt[(7*Pi)/5]*u^7)/b^3 - (((91309079*I)/6088642560)*d*K0*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((40822141*I)/608864256)*d^3*K0*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) + (((54514763*I)/434903040)*d^5*K0*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((3274343*I)/79073280)*d^9*K0*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((6247*I)/1013760)*d^11*K0*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((21115253*I)/2029547520)*d*K1*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((203153903*I)/3044321280)*d^3*K1*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) + (((49351*I)/27675648)*d^7*K1*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((2918807*I)/79073280)*d^9*K1*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((5237*I)/1013760)*d^11*K1*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((6441567571*I)/31365734400)*d*K0*K1*
        M^5*Sqrt[Pi/35]*u^8)/b^3 + (((12530078567*I)/70572902400)*d^3*K0*K1*
        M^5*Sqrt[Pi/35]*u^8)/b^3 + (((68381824969*I)/282291609600)*d^5*K0*K1*
        M^5*Sqrt[Pi/35]*u^8)/b^3 - (((823162889*I)/4410806400)*d^7*K0*K1*M^5*
        Sqrt[Pi/35]*u^8)/b^3 - (((483749477*I)/13442457600)*d^9*K0*K1*M^5*
        Sqrt[Pi/35]*u^8)/b^3 + (((14860931*I)/2016368640)*d^11*K0*K1*M^5*
        Sqrt[Pi/35]*u^8)/b^3 + (((1329157*I)/1613094912)*d^13*K0*K1*M^5*
        Sqrt[Pi/35]*u^8)/b^3 + (((2623*I)/3075072)*d^7*K0*M^5*Sqrt[(5*Pi)/7]*
        u^8)/(b^3*E^u) + (((7295897*I)/434903040)*d^5*K1*M^5*Sqrt[(7*Pi)/5]*
        u^8)/(b^3*E^u) + (((505751*I)/54362880)*d*K0*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) + (((24373*I)/12080640)*d^3*K0*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) - (((317521*I)/18120960)*d^5*K0*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) - (((23*I)/3861)*d^7*K0*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) + 
      (((7459*I)/3294720)*d^11*K0*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) - 
      (((433579*I)/219340800)*d*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((70772047*I)/1613094912)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((46754923*I)/2205403200)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((9190813*I)/2016368640)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((115711*I)/12545280)*d*K1*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) + 
      (((118109*I)/108725760)*d^3*K1*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) - 
      (((891391*I)/54362880)*d^5*K1*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) - 
      (((1223*I)/231660)*d^7*K1*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) + 
      (((22949*I)/2471040)*d^9*K1*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) + 
      (((527*I)/253440)*d^11*K1*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) - 
      (((3571891*I)/553512960)*d*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((375420569*I)/10081843200)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((883924021*I)/70572902400)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((128847577*I)/20163686400)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((11428201*I)/4032737280)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((423559*I)/1008184320)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((163*I)/82368)*d^9*K0*M^5*Sqrt[(5*Pi)/7]*u^9)/(b^3*E^u) - 
      (((233449*I)/1613094912)*d^13*K0^2*M^5*Sqrt[(5*Pi)/7]*u^9)/b^3 + 
      (((48793943*I)/2138572800)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[35]*b^3) + 
      (((791244877*I)/28229160960)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[35]*b^3) + (((13664459*I)/13442457600)*d^9*K0^2*M^5*
        Sqrt[(7*Pi)/5]*u^9)/b^3 - (((3401*I)/20386080)*d*K0*M^5*Sqrt[Pi/35]*
        u^10)/(b^3*E^u) - (((25741*I)/13590720)*d^3*K0*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) + (((7663*I)/3397680)*d^5*K0*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) + (((2683*I)/1853280)*d^7*K0*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) - (((773*I)/617760)*d^9*K0*M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) - 
      (((127*I)/784080)*d*K1*M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) - 
      (((1697*I)/906048)*d^3*K1*M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) + 
      (((1913*I)/849420)*d^5*K1*M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) - 
      (((379*I)/308880)*d^9*K1*M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) - 
      (((31*I)/82368)*d^11*K1*M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) - 
      (((4285157*I)/1283143680)*d*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + 
      (((242463479*I)/21171870720)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - 
      (((484496983*I)/211718707200)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - 
      (((580974271*I)/52929676800)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + 
      (((12577151*I)/30245529600)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + 
      (((2436373*I)/604910592)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + 
      (((857369*I)/1209821184)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - 
      (((23*I)/411840)*d^11*K0*M^5*Sqrt[(7*Pi)/5]*u^10)/(b^3*E^u) + 
      (((367*I)/1853280)*d^7*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/(b^3*E^u) + 
      ((I/102960)*d*K0*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      ((I/23760)*d^3*K0*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) - 
      ((I/154440)*d^5*K0*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) - 
      (((19*I)/154440)*d^7*K0*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      ((I/20592)*d^9*K0*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      ((I/34320)*d^11*K0*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) - 
      (((3469859*I)/11762150400)*d*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((285161*I)/1374796800)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((52078283*I)/26464838400)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((1449043*I)/15122764800)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((1158589*I)/1512276480)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((406073*I)/3024552960)*d^13*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      ((I/102960)*d*K1*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      ((I/23760)*d^3*K1*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) - 
      ((I/154440)*d^5*K1*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) - 
      (((19*I)/154440)*d^7*K1*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      ((I/20592)*d^9*K1*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      ((I/34320)*d^11*K1*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) - 
      (((427627*I)/1470268800)*d*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((992269*I)/4410806400)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((521029*I)/315057600)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((58039*I)/630115200)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((13337*I)/21003840)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((4681*I)/42007680)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((24834959*I)/52929676800)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[35]*b^3) - (((110059*I)/367567200)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[35]*b^3) + (((113123*I)/11762150400)*d*K0*K1*M^5*Sqrt[Pi/35]*
        u^12)/b^3 + (((18440623*I)/52929676800)*d^3*K0*K1*M^5*Sqrt[Pi/35]*
        u^12)/b^3 - (((249857*I)/9623577600)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^12)/
       b^3 - (((17455303*I)/26464838400)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^12)/
       b^3 + (((51683*I)/15122764800)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((417413*I)/1512276480)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((145417*I)/3024552960)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      (((15737*I)/11762150400)*d*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((10109*I)/1069286400)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((96001*I)/2940537600)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((22877*I)/5040921600)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((809*I)/56010240)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((5179*I)/3920716800)*d*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((108599*I)/11762150400)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((93601*I)/2940537600)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((2347*I)/168030720)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((167*I)/67212288)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((23557*I)/2520460800)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[35]*b^3) - 
      (((719*I)/79833600)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[35]*b^3) + 
      (((3011*I)/5040921600)*d^9*K1^2*M^5*Sqrt[(7*Pi)/5]*u^13)/b^3 - 
      (((5*I)/67212288)*d^13*K0^2*M^5*Sqrt[35*Pi]*u^13)/b^3 + 
      ((I/29405376)*d*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      ((I/2261952)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 - 
      ((I/612612)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 - 
      ((I/1400256)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      ((I/1050192)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      ((I/4200768)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      ((I/7351344)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/7]*u^14)/b^3)/Pi, 
    ((367*d^11*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^3)/(878592*b^3) - 
      (((2483*I)/5632)*d*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((454163*I)/329472)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((11567*I)/25344)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((23329*I)/292864)*d*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((3161*I)/101376)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((4993*I)/119808)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((892523*I)/658944)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) + 
      (((28577*I)/202752)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) + 
      (((851*I)/658944)*d^9*K0^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + 
      (((477*I)/292864)*d^9*K1^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + 
      (((7*I)/292864)*d^11*K1^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + 
      (3573781*d*K0*K1*M^5*u^3)/(6150144*b^3*Sqrt[35*Pi]) - 
      (13315961*d^3*K0*K1*M^5*u^3)/(30750720*b^3*Sqrt[35*Pi]) - 
      (1258441*d^5*K0*K1*M^5*u^3)/(1397760*b^3*Sqrt[35*Pi]) + 
      (11966791*d^7*K0*K1*M^5*u^3)/(15375360*b^3*Sqrt[35*Pi]) - 
      (296913*d^9*K0*K1*M^5*u^3)/(10250240*b^3*Sqrt[35*Pi]) - 
      ((I/59904)*d^11*K0^2*M^5*Sqrt[35*Pi]*u^3)/b^3 + 
      (((121082903*I)/79073280)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((136469807*I)/39536640)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((7211*I)/5271552)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (105607849*d^3*K0^2*M^5*u^4)/(184504320*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (2084936047*d^3*K1^2*M^5*u^4)/(1277337600*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (((1589683*I)/79073280)*d*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/b^3 + 
      (((1971589*I)/7907328)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/b^3 + 
      (((8971*I)/1757184)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/b^3 + 
      (23852131*d*K0^2*M^5*u^4)/(61501440*b^3*Sqrt[35*Pi]) - 
      (2363939*d^5*K0^2*M^5*u^4)/(92252160*b^3*Sqrt[35*Pi]) + 
      (20155543*d^7*K0^2*M^5*u^4)/(92252160*b^3*Sqrt[35*Pi]) - 
      (596369*d^9*K0^2*M^5*u^4)/(61501440*b^3*Sqrt[35*Pi]) + 
      (817*d^11*K0^2*M^5*u^4)/(585728*b^3*Sqrt[35*Pi]) + 
      (18586072079*d*K1^2*M^5*u^4)/(16605388800*b^3*Sqrt[35*Pi]) - 
      (201116497*d^5*K1^2*M^5*u^4)/(1660538880*b^3*Sqrt[35*Pi]) + 
      (1834104607*d^7*K1^2*M^5*u^4)/(2767564800*b^3*Sqrt[35*Pi]) - 
      (2175317*d^9*K1^2*M^5*u^4)/(73801728*b^3*Sqrt[35*Pi]) + 
      (44699*d^11*K1^2*M^5*u^4)/(52715520*b^3*Sqrt[35*Pi]) - 
      (43987*d^9*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^5)/(7907328*b^3) + 
      (((27733613*I)/79073280)*d*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((33751111*I)/39536640)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((4623851*I)/7907328)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((593*I)/1757184)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((316548109*I)/237219840)*d*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((10841423*I)/13178880)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((9660703*I)/9123840)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((7398401*I)/79073280)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) - 
      (((4641157*I)/2928640)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + 
      (((827*I)/479232)*d^9*K0^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 + 
      (((17639*I)/7188480)*d^9*K1^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 - 
      (((2291*I)/5271552)*d^11*K1^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 + 
      (4550143651*d*K0*K1*M^5*u^5)/(4151347200*b^3*Sqrt[35*Pi]) - 
      (201737561*d^3*K0*K1*M^5*u^5)/(76876800*b^3*Sqrt[35*Pi]) + 
      (7580999*d^5*K0*K1*M^5*u^5)/(3953664*b^3*Sqrt[35*Pi]) - 
      (361737463*d^7*K0*K1*M^5*u^5)/(1037836800*b^3*Sqrt[35*Pi]) - 
      (1369*d^11*K0*K1*M^5*u^5)/(732160*b^3*Sqrt[35*Pi]) - 
      (907968444277*d^11*K0^2*M^5*Sqrt[7/(5*Pi)]*u^6)/(122120773632000*b^3) + 
      (14951671*d*K1^2*M^5*Sqrt[7/(5*Pi)]*u^6)/(7116595200*b^3) - 
      (131405533*d^3*K1^2*M^5*Sqrt[7/(5*Pi)]*u^6)/(889574400*b^3) - 
      (((46791091*I)/19768320)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((320951*I)/1235520)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((18704083*I)/29652480)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((11233*I)/1235520)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((33923*I)/114048)*d*K0*K1*M^5*Sqrt[(5*Pi)/7]*u^6)/b^3 - 
      (5124358549*d^3*K0^2*M^5*u^6)/(6227020800*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (((4817*I)/19768320)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^6)/b^3 + 
      (7001415433*d*K0^2*M^5*u^6)/(49816166400*b^3*Sqrt[35*Pi]) + 
      (445127761*d^5*K0^2*M^5*u^6)/(383201280*b^3*Sqrt[35*Pi]) - 
      (423078767*d^7*K0^2*M^5*u^6)/(1037836800*b^3*Sqrt[35*Pi]) - 
      (89152639*d^9*K0^2*M^5*u^6)/(1107025920*b^3*Sqrt[35*Pi]) + 
      (7450326277939*d^11*K0^2*M^5*u^6)/(122120773632000*b^3*Sqrt[35*Pi]) + 
      (4384343461*d^5*K1^2*M^5*u^6)/(2264371200*b^3*Sqrt[35*Pi]) - 
      (428651621*d^7*K1^2*M^5*u^6)/(518918400*b^3*Sqrt[35*Pi]) - 
      (312322723*d^9*K1^2*M^5*u^6)/(3321077760*b^3*Sqrt[35*Pi]) + 
      (78461*d^11*K1^2*M^5*u^6)/(24710400*b^3*Sqrt[35*Pi]) + 
      (((3181069*I)/59304960)*d*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((2894131*I)/9884160)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((28471*I)/732160)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((9343*I)/4942080)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((7526003*I)/59304960)*d*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((274279*I)/3294720)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((8231*I)/228096)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((183923*I)/19768320)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((1493*I)/9884160)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((8521*I)/741312)*d^7*K0^2*M^5*Sqrt[(5*Pi)/7]*u^7)/b^3 - 
      (((111509*I)/449280)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) - 
      (((70921*I)/299520)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) - 
      (7908559643*d*K0*K1*M^5*u^7)/(12454041600*b^3*Sqrt[35*Pi]) + 
      (832459981*d^3*K0*K1*M^5*u^7)/(778377600*b^3*Sqrt[35*Pi]) - 
      (77280227*d^5*K0*K1*M^5*u^7)/(1245404160*b^3*Sqrt[35*Pi]) - 
      (281760253*d^7*K0*K1*M^5*u^7)/(518918400*b^3*Sqrt[35*Pi]) + 
      (140550559*d^9*K0*K1*M^5*u^7)/(830269440*b^3*Sqrt[35*Pi]) + 
      (15863*d^11*K0*K1*M^5*u^7)/(12355200*b^3*Sqrt[35*Pi]) - 
      (((139717*I)/823680)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((22409*I)/82368)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((174451*I)/2471040)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((12913*I)/2471040)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (332956993*d^3*K0^2*M^5*u^8)/(1556755200*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (1619056141*d^3*K1^2*M^5*u^8)/(9340531200*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (((81469*I)/2471040)*d*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 + 
      (((883*I)/45760)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 - 
      (445719367*d*K0^2*M^5*u^8)/(3113510400*b^3*Sqrt[35*Pi]) - 
      (33261341*d^5*K0^2*M^5*u^8)/(389188800*b^3*Sqrt[35*Pi]) + 
      (873307*d^7*K0^2*M^5*u^8)/(9434880*b^3*Sqrt[35*Pi]) - 
      (4737101*d^9*K0^2*M^5*u^8)/(69189120*b^3*Sqrt[35*Pi]) - 
      (6421*d^11*K0^2*M^5*u^8)/(686400*b^3*Sqrt[35*Pi]) - 
      (15017467*d*K1^2*M^5*u^8)/(373621248*b^3*Sqrt[35*Pi]) + 
      (867576737*d^5*K1^2*M^5*u^8)/(2335132800*b^3*Sqrt[35*Pi]) - 
      (1555081*d^7*K1^2*M^5*u^8)/(23587200*b^3*Sqrt[35*Pi]) - 
      (91765417*d^9*K1^2*M^5*u^8)/(1037836800*b^3*Sqrt[35*Pi]) - 
      (541481*d^11*K1^2*M^5*u^8)/(148262400*b^3*Sqrt[35*Pi]) + 
      (73189*d^11*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^9)/(37065600*b^3) - 
      (((101477*I)/14826240)*d*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((4387*I)/7413120)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((8887*I)/380160)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((587*I)/149760)*d*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((514831*I)/7413120)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((6967*I)/1482624)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((91327*I)/4942080)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((10541*I)/4942080)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((2081*I)/134784)*d^5*K0^2*M^5*Sqrt[(5*Pi)/7]*u^9)/b^3 - 
      (((629*I)/988416)*d^11*K0^2*M^5*Sqrt[(5*Pi)/7]*u^9)/b^3 - 
      (((23851*I)/2965248)*d^3*K1^2*M^5*Sqrt[(5*Pi)/7]*u^9)/b^3 - 
      (((640531*I)/14826240)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[35]*b^3) - 
      (60959449*d*K0*K1*M^5*u^9)/(934053120*b^3*Sqrt[35*Pi]) + 
      (4685297*d^3*K0*K1*M^5*u^9)/(25660800*b^3*Sqrt[35*Pi]) - 
      (186476803*d^5*K0*K1*M^5*u^9)/(2335132800*b^3*Sqrt[35*Pi]) - 
      (2446867*d^7*K0*K1*M^5*u^9)/(21621600*b^3*Sqrt[35*Pi]) + 
      (2470063*d^9*K0*K1*M^5*u^9)/(39916800*b^3*Sqrt[35*Pi]) + 
      (11075789*d^3*K0^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(8154432000*b^3) - 
      (14021809*d^7*K0^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(11925856800*b^3) + 
      (362083*d^5*K1^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(333590400*b^3) - 
      (9367*d^11*K1^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(24710400*b^3) + 
      (((3649*I)/617760)*d*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + 
      (((3217*I)/463320)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - 
      (((15263*I)/926640)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - 
      (((41*I)/4455)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + 
      (((19483*I)/1853280)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - 
      (9250827739*d^3*K0^2*M^5*u^10)/(513729216000*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (37862893*d^3*K1^2*M^5*u^10)/(4670265600*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (((17*I)/51480)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3 - 
      (39929*d*K0^2*M^5*u^10)/(51321600*b^3*Sqrt[35*Pi]) + 
      (15045887*d^5*K0^2*M^5*u^10)/(2335132800*b^3*Sqrt[35*Pi]) + 
      (990647377*d^7*K0^2*M^5*u^10)/(47703427200*b^3*Sqrt[35*Pi]) - 
      (260063*d^9*K0^2*M^5*u^10)/(39916800*b^3*Sqrt[35*Pi]) - 
      (727*d^11*K0^2*M^5*u^10)/(228096*b^3*Sqrt[35*Pi]) - 
      (842291*d*K1^2*M^5*u^10)/(934053120*b^3*Sqrt[35*Pi]) + 
      (174347*d^7*K1^2*M^5*u^10)/(17297280*b^3*Sqrt[35*Pi]) - 
      (208081*d^9*K1^2*M^5*u^10)/(34594560*b^3*Sqrt[35*Pi]) + 
      (d*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^11)/(58320*b^3) + 
      (1453*d^7*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^11)/(2223936*b^3) - 
      (1961*d^11*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^11)/(13343616*b^3) - 
      (((31*I)/463320)*d*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((227*I)/231660)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((103*I)/92664)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((71*I)/92664)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((113*I)/115830)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((53*I)/51480)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((17*I)/23166)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((23*I)/102960)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      ((I/20592)*d^11*K0^2*M^5*Sqrt[(5*Pi)/7]*u^11)/b^3 - 
      (((941*I)/926640)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[35]*b^3) - 
      (((61*I)/61776)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[35]*b^3) - 
      ((I/115830)*d*K1^2*M^5*Sqrt[(7*Pi)/5]*u^11)/b^3 - 
      (213107*d*K0*K1*M^5*u^11)/(583783200*b^3*Sqrt[35*Pi]) + 
      (3079*d^3*K0*K1*M^5*u^11)/(3891888*b^3*Sqrt[35*Pi]) + 
      (225217*d^5*K0*K1*M^5*u^11)/(97297200*b^3*Sqrt[35*Pi]) - 
      (1230863*d^7*K0*K1*M^5*u^11)/(129729600*b^3*Sqrt[35*Pi]) + 
      (61319*d^9*K0*K1*M^5*u^11)/(64864800*b^3*Sqrt[35*Pi]) + 
      (142579*d^11*K0*K1*M^5*u^11)/(66718080*b^3*Sqrt[35*Pi]) + 
      (d^3*K0^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(505440*b^3) + 
      (1081*d^5*K0^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(83397600*b^3) - 
      (779*d^7*K0^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(27799200*b^3) + 
      (139*d^9*K0^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(9266400*b^3) - 
      (d^11*K0^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(171600*b^3) + 
      (d^3*K1^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(505440*b^3) + 
      (1081*d^5*K1^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(83397600*b^3) - 
      (779*d^7*K1^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(27799200*b^3) + 
      (139*d^9*K1^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(9266400*b^3) - 
      (d^11*K1^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(171600*b^3) + 
      ((I/77220)*d*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      ((I/17820)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      ((I/115830)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      (((19*I)/115830)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      ((I/15444)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      ((I/25740)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      (12011*d^3*K0^2*M^5*u^12)/(583783200*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (12011*d^3*K1^2*M^5*u^12)/(583783200*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (103*d*K0^2*M^5*u^12)/(41698800*b^3*Sqrt[35*Pi]) - 
      (18727*d^5*K0^2*M^5*u^12)/(194594400*b^3*Sqrt[35*Pi]) + 
      (4247*d^7*K0^2*M^5*u^12)/(21621600*b^3*Sqrt[35*Pi]) - 
      (3229*d^9*K0^2*M^5*u^12)/(64864800*b^3*Sqrt[35*Pi]) - 
      (103*d*K1^2*M^5*u^12)/(41698800*b^3*Sqrt[35*Pi]) - 
      (18727*d^5*K1^2*M^5*u^12)/(194594400*b^3*Sqrt[35*Pi]) + 
      (4247*d^7*K1^2*M^5*u^12)/(21621600*b^3*Sqrt[35*Pi]) - 
      (3229*d^9*K1^2*M^5*u^12)/(64864800*b^3*Sqrt[35*Pi]))/Pi, 
    ((((60969*I)/2489344)*d*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) - 
      (((501689*I)/7468032)*d^3*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((348631*I)/7468032)*d^7*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) - 
      (((47743*I)/1244672)*d^9*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((1349*I)/219648)*d^5*K1*M^5*Sqrt[(5*Pi)/7]*u)/(b^3*E^u) + 
      (((29*I)/73216)*d^11*K1*M^5*Sqrt[(7*Pi)/5]*u)/(b^3*E^u) + 
      (((313*I)/2489344)*d^13*K1*M^5*Sqrt[(7*Pi)/5]*u)/(b^3*E^u) + 
      (((13646159*I)/29872128)*d*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((32236469*I)/29872128)*d^3*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((12124093*I)/14936064)*d^5*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((120083*I)/4978688)*d^9*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((12209*I)/14936064)*d^11*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((60969*I)/2489344)*d*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((501689*I)/7468032)*d^3*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((348631*I)/7468032)*d^7*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((47743*I)/1244672)*d^9*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((1349*I)/219648)*d^5*K1*M^5*Sqrt[(5*Pi)/7]*u^2)/(b^3*E^u) - 
      (((27567*I)/905216)*d^7*K0*M^5*Sqrt[(7*Pi)/5]*u^2)/(b^3*E^u) + 
      (((2003*I)/29872128)*d^13*K0*M^5*Sqrt[(7*Pi)/5]*u^2)/(b^3*E^u) + 
      (((29*I)/73216)*d^11*K1*M^5*Sqrt[(7*Pi)/5]*u^2)/(b^3*E^u) + 
      (((313*I)/2489344)*d^13*K1*M^5*Sqrt[(7*Pi)/5]*u^2)/(b^3*E^u) + 
      (((175465118951*I)/576681431040)*d*K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((3718978750891*I)/4036770017280)*d^3*K0*M^5*Sqrt[Pi/35]*u^3)/
       (b^3*E^u) + (((1929122602531*I)/2018385008640)*d^5*K0*M^5*Sqrt[Pi/35]*
        u^3)/(b^3*E^u) - (((490695919613*I)/1345590005760)*d^7*K0*M^5*
        Sqrt[Pi/35]*u^3)/(b^3*E^u) + (((5881367*I)/224040960)*d^9*K0*M^5*
        Sqrt[Pi/35]*u^3)/(b^3*E^u) - (((12209*I)/14936064)*d^11*K0*M^5*
        Sqrt[Pi/35]*u^3)/(b^3*E^u) - (((29019931643*I)/108973522944)*d*K0^2*
        M^5*Sqrt[Pi/35]*u^3)/b^3 - (((32815970423*I)/108973522944)*d^7*K0^2*
        M^5*Sqrt[Pi/35]*u^3)/b^3 + (((70209941*I)/2136735744)*d^9*K0^2*M^5*
        Sqrt[Pi/35]*u^3)/b^3 - (((229146059*I)/36324507648)*d^11*K0^2*M^5*
        Sqrt[Pi/35]*u^3)/b^3 + (((11851491*I)/49786880)*d*K1*M^5*Sqrt[Pi/35]*
        u^3)/(b^3*E^u) - (((460763939*I)/448081920)*d^3*K1*M^5*Sqrt[Pi/35]*
        u^3)/(b^3*E^u) + (((6481117*I)/4667520)*d^5*K1*M^5*Sqrt[Pi/35]*u^3)/
       (b^3*E^u) - (((96348781*I)/149360640)*d^7*K1*M^5*Sqrt[Pi/35]*u^3)/
       (b^3*E^u) + (((5374559*I)/112020480)*d^9*K1*M^5*Sqrt[Pi/35]*u^3)/
       (b^3*E^u) - (((25573*I)/14936064)*d^11*K1*M^5*Sqrt[Pi/35]*u^3)/
       (b^3*E^u) + (((1799998889*I)/11176771584)*d*K1^2*M^5*Sqrt[Pi/35]*u^3)/
       b^3 - (((5482210109*I)/48432676864)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/
       b^3 + (((60388554019*I)/435894091776)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^3)/
       b^3 - (((132901507*I)/435894091776)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^3)/
       b^3 + (((10163946151*I)/36324507648)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[35]*b^3) - (((80904567241*I)/435894091776)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^3)/(Sqrt[35]*b^3) + (((2003*I)/29872128)*d^13*K0*M^5*Sqrt[(7*Pi)/5]*
        u^3)/(b^3*E^u) + (((450926263*I)/12108169216)*d^5*K0^2*M^5*
        Sqrt[(7*Pi)/5]*u^3)/b^3 + (((6193573*I)/108973522944)*d^13*K0^2*M^5*
        Sqrt[(7*Pi)/5]*u^3)/b^3 - (((43561*I)/36324507648)*d^15*K0^2*M^5*
        Sqrt[(7*Pi)/5]*u^3)/b^3 + (((2177*I)/29872128)*d^13*K1*M^5*
        Sqrt[(7*Pi)/5]*u^3)/(b^3*E^u) - (((31856813*I)/435894091776)*d^11*
        K1^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 + (((280087*I)/48432676864)*d^13*
        K1^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 - (((16243*I)/8546942976)*d^15*K1^2*
        M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 - (((1057628587217*I)/2018385008640)*d^3*
        K0*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((3961658263811*I)/4036770017280)*d^5*K0*M^5*Sqrt[Pi/35]*u^4)/
       (b^3*E^u) - (((69942375593*I)/134559000576)*d^7*K0*M^5*Sqrt[Pi/35]*
        u^4)/(b^3*E^u) + (((13468517*I)/448081920)*d^9*K0*M^5*Sqrt[Pi/35]*
        u^4)/(b^3*E^u) - (((109*I)/3734016)*d^11*K0*M^5*Sqrt[Pi/35]*u^4)/
       (b^3*E^u) - (((886137049891*I)/2484166164480)*d*K1*M^5*Sqrt[Pi/35]*
        u^4)/(b^3*E^u) - (((337435981739*I)/5382360023040)*d^3*K1*M^5*
        Sqrt[Pi/35]*u^4)/(b^3*E^u) + (((13438927728001*I)/10764720046080)*d^5*
        K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((7134189633173*I)/8073540034560)*d^7*K1*M^5*Sqrt[Pi/35]*u^4)/
       (b^3*E^u) + (((387118489*I)/6843432960)*d^9*K1*M^5*Sqrt[Pi/35]*u^4)/
       (b^3*E^u) + (((15473*I)/79659008)*d^13*K1*M^5*Sqrt[Pi/35]*u^4)/
       (b^3*E^u) - (((101574508980053*I)/91537759272960)*d*K0*K1*M^5*
        Sqrt[Pi/35]*u^4)/b^3 + (((43570989689431*I)/18307551854592)*d^3*K0*K1*
        M^5*Sqrt[Pi/35]*u^4)/b^3 - (((123511350056617*I)/91537759272960)*d^5*
        K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - (((1934144646353*I)/91537759272960)*
        d^7*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((120473419859*I)/1005909442560)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((272818197889*I)/13076822753280)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^4)/
       b^3 + (((16487456411*I)/13076822753280)*d^13*K0*K1*M^5*Sqrt[Pi/35]*
        u^4)/b^3 - (((11780257*I)/290596061184)*d^15*K0*K1*M^5*Sqrt[Pi/35]*
        u^4)/b^3 - (((997*I)/2342912)*d^11*K1*M^5*Sqrt[(5*Pi)/7]*u^4)/
       (b^3*E^u) + (((531910693*I)/115336286208)*d*K0*M^5*Sqrt[(7*Pi)/5]*u^4)/
       (b^3*E^u) + (((9*I)/765952)*d^13*K0*M^5*Sqrt[(7*Pi)/5]*u^4)/
       (b^3*E^u) - (((15240643904363*I)/43058880184320)*d*K0*M^5*Sqrt[Pi/35]*
        u^5)/(b^3*E^u) + (((21509828684549*I)/64588320276480)*d^3*K0*M^5*
        Sqrt[Pi/35]*u^5)/(b^3*E^u) + (((10914286911257*I)/25835328110592)*d^5*
        K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((13789354036457*I)/32294160138240)*d^7*K0*M^5*Sqrt[Pi/35]*u^5)/
       (b^3*E^u) + (((425593373*I)/17712414720)*d^9*K0*M^5*Sqrt[Pi/35]*u^5)/
       (b^3*E^u) + (((261601*I)/159318016)*d^11*K0*M^5*Sqrt[Pi/35]*u^5)/
       (b^3*E^u) - (((205019*I)/955908096)*d^13*K0*M^5*Sqrt[Pi/35]*u^5)/
       (b^3*E^u) - (((39284758425229*I)/91537759272960)*d*K0^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 - (((73906077220961*I)/91537759272960)*d^5*K0^2*
        M^5*Sqrt[Pi/35]*u^5)/b^3 + (((13533086479271*I)/91537759272960)*d^7*
        K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - (((77720833577*I)/13076822753280)*
        d^11*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((4174249603*I)/13076822753280)*d^13*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((933539*I)/96865353728)*d^15*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((1064386678987*I)/2484166164480)*d*K1*M^5*Sqrt[Pi/35]*u^5)/
       (b^3*E^u) + (((1770066591437*I)/5382360023040)*d^3*K1*M^5*Sqrt[Pi/35]*
        u^5)/(b^3*E^u) + (((7029430401769*I)/10764720046080)*d^5*K1*M^5*
        Sqrt[Pi/35]*u^5)/(b^3*E^u) - (((4688751087623*I)/8073540034560)*d^7*
        K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((2199055363*I)/75277762560)*d^9*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((202679*I)/119488512)*d^11*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((34451*I)/210862080)*d^13*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((65766587432971*I)/196152341299200)*d*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((2524858525288313*I)/1373066389094400)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^5)/
       b^3 + (((86676939603337*I)/1373066389094400)*d^9*K1^2*M^5*Sqrt[Pi/35]*
        u^5)/b^3 - (((2498758659701*I)/196152341299200)*d^11*K1^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 + (((254926546267*I)/196152341299200)*d^13*K1^2*
        M^5*Sqrt[Pi/35]*u^5)/b^3 - (((3359065027*I)/65384113766400)*d^15*K1^2*
        M^5*Sqrt[Pi/35]*u^5)/b^3 + (((19395323249327*I)/18307551854592)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + 
      (((1981361237878783*I)/1373066389094400)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[35]*b^3) + (((65241657193*I)/13076822753280)*d^9*K0^2*M^5*
        Sqrt[(7*Pi)/5]*u^5)/b^3 + (((3808015612231*I)/39230468259840)*d^7*
        K1^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 - 
      (((8354464071199*I)/29809993973760)*d*K0*M^5*Sqrt[Pi/35]*u^6)/
       (b^3*E^u) + (((70033922914027*I)/193764960829440)*d^3*K0*M^5*
        Sqrt[Pi/35]*u^6)/(b^3*E^u) + (((2360940773101*I)/35229992878080)*d^5*
        K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((3846912924661*I)/32294160138240)*d^7*K0*M^5*Sqrt[Pi/35]*u^6)/
       (b^3*E^u) - (((2453267699*I)/301111050240)*d^9*K0*M^5*Sqrt[Pi/35]*u^6)/
       (b^3*E^u) - (((2613161*I)/130351104)*d^11*K0*M^5*Sqrt[Pi/35]*u^6)/
       (b^3*E^u) - (((12617069*I)/14338621440)*d^13*K0*M^5*Sqrt[Pi/35]*u^6)/
       (b^3*E^u) - (((69037842903277*I)/172235520737280)*d*K1*M^5*Sqrt[Pi/35]*
        u^6)/(b^3*E^u) + (((57450827676491*I)/86117760368640)*d^3*K1*M^5*
        Sqrt[Pi/35]*u^6)/(b^3*E^u) - (((74740302119953*I)/516706562211840)*
        d^5*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((15463130890849*I)/129176640552960)*d^7*K1*M^5*Sqrt[Pi/35]*u^6)/
       (b^3*E^u) + (((32363962633*I)/3613332602880)*d^9*K1*M^5*Sqrt[Pi/35]*
        u^6)/(b^3*E^u) - (((929232797*I)/86031728640)*d^11*K1*M^5*Sqrt[Pi/35]*
        u^6)/(b^3*E^u) - (((563463*I)/6372720640)*d^13*K1*M^5*Sqrt[Pi/35]*
        u^6)/(b^3*E^u) - (((33056424133*I)/282291609600)*d*K0*K1*M^5*
        Sqrt[Pi/35]*u^6)/b^3 + (((367982028101587*I)/343266597273600)*d^3*K0*
        K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - (((303009642160861*I)/171633298636800)*
        d^5*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((2855436991837*I)/85816649318400)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^6)/
       b^3 - (((184965760949*I)/49038085324800)*d^11*K0*K1*M^5*Sqrt[Pi/35]*
        u^6)/b^3 + (((13348578389*I)/24519042662400)*d^13*K0*K1*M^5*
        Sqrt[Pi/35]*u^6)/b^3 + (((1093589726401*I)/9807617064960)*d^7*K0*K1*
        M^5*Sqrt[(7*Pi)/5]*u^6)/b^3 - (((1131727*I)/286772428800)*d^15*K0*K1*
        M^5*Sqrt[(7*Pi)/5]*u^6)/b^3 - (((5039852344327*I)/119239975895040)*d*
        K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((140127519499609*I)/775059843317760)*d^3*K0*M^5*Sqrt[Pi/35]*u^7)/
       (b^3*E^u) - (((183423266486389*I)/1550119686635520)*d^5*K0*M^5*
        Sqrt[Pi/35]*u^7)/(b^3*E^u) - (((12286089784667*I)/129176640552960)*
        d^7*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((7750819207*I)/212548976640)*d^9*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((178815097*I)/5060689920)*d^11*K0*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((612596482691*I)/3900756787200)*d*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((5169829145459*I)/15603027148800)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((12846049160569*I)/68653319454720)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^7)/
       b^3 + (((2456360469163*I)/85816649318400)*d^9*K0^2*M^5*Sqrt[Pi/35]*
        u^7)/b^3 + (((382343441539*I)/49038085324800)*d^11*K0^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((1231787177*I)/16346028441600)*d^15*K0^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((19065649642373*I)/1550119686635520)*d*K1*
        M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + (((3190698999107*I)/775059843317760)*
        d^3*K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((173547370742269*I)/1550119686635520)*d^5*K1*M^5*Sqrt[Pi/35]*u^7)/
       (b^3*E^u) - (((143382205199*I)/903333150720)*d^7*K1*M^5*Sqrt[Pi/35]*
        u^7)/(b^3*E^u) + (((14756221439*I)/516190371840)*d^9*K1*M^5*
        Sqrt[Pi/35]*u^7)/(b^3*E^u) + (((113392561*I)/57354485760)*d^13*K1*M^5*
        Sqrt[Pi/35]*u^7)/(b^3*E^u) + (((4825246231537*I)/34326659727360)*d*
        K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - (((1204753094521*I)/4290832465920)*
        d^5*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + 
      (((72578653418419*I)/343266597273600)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^7)/
       b^3 - (((52392464213*I)/57211099545600)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^7)/
       b^3 + (((825497*I)/7591034880)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((278347*I)/52447150080)*d^15*K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((16709974168757*I)/343266597273600)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[35]*b^3) - (((95030230913*I)/1346143518720)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) + (((25479937*I)/57354485760)*d^13*K0*
        M^5*Sqrt[(7*Pi)/5]*u^7)/(b^3*E^u) - 
      (((1719381097*I)/24519042662400)*d^13*K0^2*M^5*Sqrt[(7*Pi)/5]*u^7)/
       b^3 + (((59945057*I)/17206345728)*d^11*K1*M^5*Sqrt[(7*Pi)/5]*u^7)/
       (b^3*E^u) + (((45871733*I)/1816225382400)*d^11*K1^2*M^5*Sqrt[(7*Pi)/5]*
        u^7)/b^3 - (((3327124485043*I)/34447104147456)*d*K0*M^5*Sqrt[Pi/35]*
        u^8)/(b^3*E^u) + (((431217332213*I)/6405453250560)*d^3*K0*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) + (((90469554097207*I)/1550119686635520)*
        d^5*K0*M^5*Sqrt[Pi/35]*u^8)/(b^3*E^u) + 
      (((12194314944187*I)/387529921658880)*d^7*K0*M^5*Sqrt[Pi/35]*u^8)/
       (b^3*E^u) - (((7674965713*I)/277948661760)*d^9*K0*M^5*Sqrt[Pi/35]*u^8)/
       (b^3*E^u) - (((511186471*I)/17206345728)*d^11*K0*M^5*Sqrt[Pi/35]*u^8)/
       (b^3*E^u) - (((318338254991597*I)/2583532811059200)*d*K1*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) + (((612554348038121*I)/3875299216588800)*
        d^3*K1*M^5*Sqrt[Pi/35]*u^8)/(b^3*E^u) - 
      (((178803381123617*I)/7750598433177600)*d^5*K1*M^5*Sqrt[Pi/35]*u^8)/
       (b^3*E^u) + (((9835747488769*I)/276807086899200)*d^7*K1*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((123929159903*I)/6022221004800)*d^9*K1*
        M^5*Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((146106881*I)/57354485760)*d^13*K1*
        M^5*Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((960704670307*I)/28605549772800)*d*
        K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - (((11193829391051*I)/85816649318400)*
        d^3*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((20550334703711*I)/85816649318400)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^8)/
       b^3 + (((942046970807*I)/28605549772800)*d^7*K0*K1*M^5*Sqrt[Pi/35]*
        u^8)/b^3 - (((7921769340371*I)/85816649318400)*d^9*K0*K1*M^5*
        Sqrt[Pi/35]*u^8)/b^3 - (((44376342739*I)/2451904266240)*d^11*K0*K1*
        M^5*Sqrt[Pi/35]*u^8)/b^3 + (((7294727017*I)/4086507110400)*d^13*K0*K1*
        M^5*Sqrt[Pi/35]*u^8)/b^3 + (((3031407817*I)/12259521331200)*d^15*K0*
        K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - (((2478871*I)/3823632384)*d^13*K0*M^5*
        Sqrt[(5*Pi)/7]*u^8)/(b^3*E^u) - (((297243229*I)/86031728640)*d^11*K1*
        M^5*Sqrt[(7*Pi)/5]*u^8)/(b^3*E^u) + 
      (((2937775584433*I)/322941601382400)*d*K0*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) + (((13744428657961*I)/484412402073600)*d^3*K0*M^5*
        Sqrt[Pi/35]*u^9)/(b^3*E^u) - (((2974449244519*I)/74524984934400)*d^5*
        K0*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) - 
      (((6043617396997*I)/242206201036800)*d^7*K0*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) + (((27941989601*I)/2258332876800)*d^9*K0*M^5*Sqrt[Pi/35]*
        u^9)/(b^3*E^u) + (((143149021*I)/10753966080)*d^11*K0*M^5*Sqrt[Pi/35]*
        u^9)/(b^3*E^u) + (((12259717*I)/7169310720)*d^13*K0*M^5*Sqrt[Pi/35]*
        u^9)/(b^3*E^u) + (((5626646159*I)/227028172800)*d*K0^2*M^5*
        Sqrt[Pi/35]*u^9)/b^3 - (((3292005245041*I)/42908324659200)*d^5*K0^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 - (((2536753537*I)/205302988800)*d^7*K0^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 + (((310987254469*I)/8581664931840)*d^9*K0^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 + (((42131993159*I)/6129760665600)*d^11*K0^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 - (((3400155727*I)/2043253555200)*d^13*K0^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 - (((1706760157*I)/6129760665600)*d^15*K0^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 + (((2344524701083*I)/322941601382400)*d*K1*
        M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) + 
      (((13325714123221*I)/484412402073600)*d^3*K1*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) - (((2798867981993*I)/74524984934400)*d^5*K1*M^5*Sqrt[Pi/35]*
        u^9)/(b^3*E^u) - (((5263966565261*I)/242206201036800)*d^7*K1*M^5*
        Sqrt[Pi/35]*u^9)/(b^3*E^u) + (((10923337567*I)/967856947200)*d^9*K1*
        M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) + (((1276123*I)/108625920)*d^11*K1*M^5*
        Sqrt[Pi/35]*u^9)/(b^3*E^u) + (((10657939*I)/7169310720)*d^13*K1*M^5*
        Sqrt[Pi/35]*u^9)/(b^3*E^u) + (((30851966603*I)/1021626777600)*d*K1^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 - (((106496011903*I)/1430277488640)*d^5*K1^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 + (((7423784881*I)/1650320179200)*d^7*K1^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 + (((190000877471*I)/7151387443200)*d^9*K1^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 + (((113154851*I)/21432729600)*d^11*K1^2*M^5*
        Sqrt[Pi/35]*u^9)/b^3 - (((292820621*I)/340542259200)*d^13*K1^2*M^5*
        Sqrt[Pi/35]*u^9)/b^3 - (((441151303*I)/3064880332800)*d^15*K1^2*M^5*
        Sqrt[Pi/35]*u^9)/b^3 + (((110248997459*I)/4767591628800)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[35]*b^3) + (((191304796409*I)/21454162329600)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[35]*b^3) - 
      (((602086707653*I)/161470800691200)*d*K0*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) - (((195148166567*I)/80735400345600)*d^3*K0*M^5*Sqrt[Pi/35]*
        u^10)/(b^3*E^u) + (((2510490900179*I)/484412402073600)*d^5*K0*M^5*
        Sqrt[Pi/35]*u^10)/(b^3*E^u) + (((883732418321*I)/121103100518400)*d^7*
        K0*M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) - 
      (((7915480439*I)/3387499315200)*d^9*K0*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) - (((40361*I)/79659008)*d^13*K0*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) - (((1788199351751*I)/484412402073600)*d*K1*M^5*Sqrt[Pi/35]*
        u^10)/(b^3*E^u) - (((473297421589*I)/242206201036800)*d^3*K1*M^5*
        Sqrt[Pi/35]*u^10)/(b^3*E^u) + (((2359678404059*I)/484412402073600)*
        d^5*K1*M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) + 
      (((162548060237*I)/24220620103680)*d^7*K1*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) - (((301886311*I)/135499972608)*d^9*K1*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) - (((5812483*I)/1792327680)*d^11*K1*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) - (((1669901*I)/3584655360)*d^13*K1*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) - (((4129538993*I)/3575693721600)*d*K0*K1*M^5*Sqrt[Pi/35]*
        u^10)/b^3 - (((860278426123*I)/32181243494400)*d^3*K0*K1*M^5*
        Sqrt[Pi/35]*u^10)/b^3 + (((1139275039319*I)/32181243494400)*d^5*K0*K1*
        M^5*Sqrt[Pi/35]*u^10)/b^3 + (((104696692753*I)/6436248698880)*d^7*K0*
        K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - (((150508929047*I)/6436248698880)*d^9*
        K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - (((735441743*I)/270430617600)*d^11*
        K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + (((15232979*I)/46437580800)*d^15*K0*
        K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - (((750769*I)/1075396608)*d^11*K0*M^5*
        Sqrt[(5*Pi)/7]*u^10)/(b^3*E^u) + (((1310031269*I)/4597320499200)*d^13*
        K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3 + 
      (((9619861007*I)/121103100518400)*d*K0*M^5*Sqrt[Pi/35]*u^11)/
       (b^3*E^u) + (((57622106263*I)/60551550259200)*d^3*K0*M^5*Sqrt[Pi/35]*
        u^11)/(b^3*E^u) - (((2230764103*I)/3669790924800)*d^5*K0*M^5*
        Sqrt[Pi/35]*u^11)/(b^3*E^u) - (((5424592241*I)/4325110732800)*d^7*K0*
        M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + (((182920223*I)/846874828800)*d^9*
        K0*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      (((708971*I)/1344245760)*d^11*K0*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      (((78521*I)/896163840)*d^13*K0*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      (((10030897951*I)/21454162329600)*d*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((99515519227*I)/64362486988800)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((3296143063*I)/9194640998400)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((13998492013*I)/5851135180800)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((2149518829*I)/9194640998400)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((57832889*I)/96785694720)*d^13*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((17838697*I)/204325355520)*d^15*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((1845221041*I)/24220620103680)*d*K1*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) - 
      (((133367693*I)/215870054400)*d^5*K1*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) - 
      (((2793242657*I)/2328905779200)*d^7*K1*M^5*Sqrt[Pi/35]*u^11)/
       (b^3*E^u) + (((16714639*I)/76988620800)*d^9*K1*M^5*Sqrt[Pi/35]*u^11)/
       (b^3*E^u) + (((61819*I)/122204160)*d^11*K1*M^5*Sqrt[Pi/35]*u^11)/
       (b^3*E^u) + (((14983*I)/179232768)*d^13*K1*M^5*Sqrt[Pi/35]*u^11)/
       (b^3*E^u) + (((10891489559*I)/21454162329600)*d*K1^2*M^5*Sqrt[Pi/35]*
        u^11)/b^3 - (((79807802719*I)/64362486988800)*d^5*K1^2*M^5*
        Sqrt[Pi/35]*u^11)/b^3 - (((3704635889*I)/5851135180800)*d^7*K1^2*M^5*
        Sqrt[Pi/35]*u^11)/b^3 + (((3290252521*I)/1650320179200)*d^9*K1^2*M^5*
        Sqrt[Pi/35]*u^11)/b^3 - (((4827271*I)/55725096960)*d^11*K1^2*M^5*
        Sqrt[Pi/35]*u^11)/b^3 - (((1360356689*I)/3064880332800)*d^13*K1^2*M^5*
        Sqrt[Pi/35]*u^11)/b^3 - (((615139039*I)/9194640998400)*d^15*K1^2*M^5*
        Sqrt[Pi/35]*u^11)/b^3 + (((452656049*I)/2422062010368)*d^3*K1*M^5*
        Sqrt[(5*Pi)/7]*u^11)/(b^3*E^u) - (((42961687*I)/1170227036160)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[35]*b^3) - 
      (((73576213*I)/2383795814400)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[35]*b^3) - (((6001097*I)/917447731200)*d*K0*M^5*Sqrt[Pi/35]*
        u^12)/(b^3*E^u) - (((5370031*I)/152907955200)*d^3*K0*M^5*Sqrt[Pi/35]*
        u^12)/(b^3*E^u) - (((890459*I)/43687987200)*d^5*K0*M^5*Sqrt[Pi/35]*
        u^12)/(b^3*E^u) + (((25572581*I)/229361932800)*d^7*K0*M^5*Sqrt[Pi/35]*
        u^12)/(b^3*E^u) + (((71167*I)/23524300800)*d^9*K0*M^5*Sqrt[Pi/35]*
        u^12)/(b^3*E^u) - (((97*I)/2196480)*d^11*K0*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) - (((207*I)/24893440)*d^13*K0*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) - (((543427*I)/83404339200)*d*K1*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) - (((5292031*I)/152907955200)*d^3*K1*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) - (((6131813*I)/305815910400)*d^5*K1*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) + (((25291781*I)/229361932800)*d^7*K1*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) + (((58567*I)/23524300800)*d^9*K1*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) - (((4867*I)/112020480)*d^11*K1*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) - (((1823*I)/224040960)*d^13*K1*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) + (((48145313*I)/1005663859200)*d^3*K0*K1*M^5*Sqrt[Pi/35]*
        u^12)/b^3 + (((2317109*I)/3591656640)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^12)/
       b^3 - (((193253*I)/314269956)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      (((1395461*I)/1603929600)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((3156589*I)/9577751040)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((323657*I)/957775104)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((70991*I)/1596291840)*d^15*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((547087*I)/47888755200)*d*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^12)/b^3 + 
      ((I/19603584)*d*K0*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) + 
      ((I/1507968)*d^5*K0*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) - 
      ((I/408408)*d^7*K0*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) - 
      ((I/933504)*d^9*K0*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) + 
      ((I/700128)*d^11*K0*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) + 
      ((I/2800512)*d^13*K0*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) - 
      (((936203*I)/5363540582400)*d*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((685266437*I)/16090621747200)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((114052697*I)/1462783795200)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((201498299*I)/2298660249600)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((7451281*I)/176820019200)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((83657809*I)/2298660249600)*d^13*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((765341*I)/176820019200)*d^15*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      ((I/19603584)*d*K1*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) + 
      ((I/1507968)*d^5*K1*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) - 
      ((I/408408)*d^7*K1*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) - 
      ((I/933504)*d^9*K1*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) + 
      ((I/700128)*d^11*K1*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) + 
      ((I/2800512)*d^13*K1*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) + 
      (((622463*I)/5363540582400)*d*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((576958463*I)/16090621747200)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((1119066593*I)/16090621747200)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((113005861*I)/1462783795200)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((86060543*I)/2298660249600)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((18017*I)/556441600)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((809129*I)/208969113600)*d^15*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      ((I/4900896)*d^3*K0*M^5*Sqrt[(5*Pi)/7]*u^13)/(b^3*E^u) + 
      ((I/4900896)*d^3*K1*M^5*Sqrt[(5*Pi)/7]*u^13)/(b^3*E^u) - 
      (((214558483*I)/5363540582400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[35]*b^3) - (((31648193*I)/846874828800)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[35]*b^3) + (((393559*I)/670442572800)*d*K0*K1*M^5*
        Sqrt[Pi/35]*u^14)/b^3 + (((21871121*I)/4022655436800)*d^3*K0*K1*M^5*
        Sqrt[Pi/35]*u^14)/b^3 + (((6942389*I)/502831929600)*d^5*K0*K1*M^5*
        Sqrt[Pi/35]*u^14)/b^3 - (((69219517*I)/4022655436800)*d^7*K0*K1*M^5*
        Sqrt[Pi/35]*u^14)/b^3 - (((43260023*I)/2011327718400)*d^9*K0*K1*M^5*
        Sqrt[Pi/35]*u^14)/b^3 + (((30551*I)/3683750400)*d^13*K0*K1*M^5*
        Sqrt[Pi/35]*u^14)/b^3 + (((541987*I)/574665062400)*d^15*K0*K1*M^5*
        Sqrt[Pi/35]*u^14)/b^3 + (((44357*I)/22986602496)*d^11*K0*K1*M^5*
        Sqrt[(5*Pi)/7]*u^14)/b^3 - (((43*I)/7057290240)*d*K0^2*M^5*
        Sqrt[Pi/35]*u^15)/b^3 - (((271*I)/756138240)*d^5*K0^2*M^5*Sqrt[Pi/35]*
        u^15)/b^3 + (((33563*I)/89392343040)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^15)/
       b^3 + (((22357*I)/30943503360)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((293*I)/1160939520)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((1187*I)/201132771840)*d*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((20057*I)/57466506240)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((295753*I)/804531087360)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((4439*I)/6285399120)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((173*I)/696563712)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((3551*I)/114933012480)*d^15*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((47237*I)/268177029120)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[35]*b^3) - 
      (((1721*I)/9932482560)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[35]*b^3) - 
      (((59*I)/1512276480)*d^13*K0^2*M^5*Sqrt[(7*Pi)/5]*u^15)/b^3 - 
      (((523*I)/114933012480)*d^15*K0^2*M^5*Sqrt[(7*Pi)/5]*u^15)/b^3 - 
      (((9*I)/236487680)*d^13*K1^2*M^5*Sqrt[(7*Pi)/5]*u^15)/b^3 + 
      ((I/2612113920)*d*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + 
      ((I/174140928)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 - 
      (((41*I)/2612113920)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 - 
      ((I/30730752)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + 
      ((I/522422784)*d^15*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + 
      (((7*I)/2612113920)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^16)/b^3 + 
      ((I/870704640)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^16)/b^3 + 
      ((I/522422784)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^16)/b^3)/Pi, 
    ((31481*d^13*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^3)/(477954048*b^3) + 
      (((8672687*I)/27574272)*d*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((193256117*I)/358465536)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((7238971*I)/89616384)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((17126587*I)/477954048)*d*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((8296153*I)/84344832)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((11496271*I)/1433862144)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((449*I)/1081344)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((55271*I)/10862592)*d^9*K0^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 - 
      (((3994811*I)/358465536)*d^7*K1^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 - 
      (((134562341*I)/179232768)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) + 
      (((207533*I)/238977024)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[35]*b^3) + 
      (((9813*I)/19914752)*d^11*K0^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 - 
      (((377*I)/36765696)*d^13*K1^2*M^5*Sqrt[(7*Pi)/5]*u^3)/b^3 - 
      (38122241683*d*K0*K1*M^5*u^3)/(150555525120*b^3*Sqrt[35*Pi]) - 
      (19571311139*d^3*K0*K1*M^5*u^3)/(75277762560*b^3*Sqrt[35*Pi]) + 
      (5729829611*d^5*K0*K1*M^5*u^3)/(4562288640*b^3*Sqrt[35*Pi]) - 
      (27282907661*d^7*K0*K1*M^5*u^3)/(37638881280*b^3*Sqrt[35*Pi]) - 
      (248393867*d^9*K0*K1*M^5*u^3)/(21507932160*b^3*Sqrt[35*Pi]) - 
      (9985697*d^11*K0*K1*M^5*u^3)/(1476034560*b^3*Sqrt[35*Pi]) - 
      (((1063*I)/358465536)*d^13*K0^2*M^5*Sqrt[35*Pi]*u^3)/b^3 - 
      (1349341589425*d^13*K0^2*M^5*Sqrt[5/(7*Pi)]*u^4)/
       (11935921587093504*b^3) + (((88861674379*I)/301111050240)*d*K0*K1*M^5*
        Sqrt[Pi/35]*u^4)/b^3 + (((834578597197*I)/301111050240)*d^5*K0*K1*M^5*
        Sqrt[Pi/35]*u^4)/b^3 - (((4024829399*I)/3584655360)*d^7*K0*K1*M^5*
        Sqrt[Pi/35]*u^4)/b^3 - (((3891291997*I)/43015864320)*d^9*K0*K1*M^5*
        Sqrt[Pi/35]*u^4)/b^3 + (((227473621*I)/21507932160)*d^11*K0*K1*M^5*
        Sqrt[Pi/35]*u^4)/b^3 - (((11223735877*I)/30111105024)*d^3*K0*K1*M^5*
        Sqrt[(5*Pi)/7]*u^4)/b^3 - (((647971*I)/8603172864)*d^13*K0*K1*M^5*
        Sqrt[(5*Pi)/7]*u^4)/b^3 + (40189476511*d^3*K0^2*M^5*u^4)/
       (150555525120*Sqrt[35]*b^3*Sqrt[Pi]) + (270157157729*d^3*K1^2*M^5*u^4)/
       (645237964800*Sqrt[35]*b^3*Sqrt[Pi]) - (82481993233*d*K0^2*M^5*u^4)/
       (301111050240*b^3*Sqrt[35*Pi]) + (27144646931*d^5*K0^2*M^5*u^4)/
       (100370350080*b^3*Sqrt[35*Pi]) - (2674477913*d^7*K0^2*M^5*u^4)/
       (10753966080*b^3*Sqrt[35*Pi]) - (39215069*d^9*K0^2*M^5*u^4)/
       (3308912640*b^3*Sqrt[35*Pi]) - (842497*d^11*K0^2*M^5*u^4)/
       (268369920*b^3*Sqrt[35*Pi]) + (9455436211367*d^13*K0^2*M^5*u^4)/
       (11935921587093504*b^3*Sqrt[35*Pi]) - (47933700240007*d*K1^2*M^5*u^4)/
       (63233320550400*b^3*Sqrt[35*Pi]) + (30880874068997*d^5*K1^2*M^5*u^4)/
       (21077773516800*b^3*Sqrt[35*Pi]) - (18365139133457*d^7*K1^2*M^5*u^4)/
       (15808330137600*b^3*Sqrt[35*Pi]) + (79413119437*d^9*K1^2*M^5*u^4)/
       (1806666301440*b^3*Sqrt[35*Pi]) - (4147170113*d^11*K1^2*M^5*u^4)/
       (501851750400*b^3*Sqrt[35*Pi]) + (8760709*d^13*K1^2*M^5*u^4)/
       (28677242880*b^3*Sqrt[35*Pi]) - (124363*d^13*K0*K1*M^5*Sqrt[7/(5*Pi)]*
        u^5)/(14338621440*b^3) - (((696617881*I)/23162388480)*d*K0^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 + (((298118880221*I)/301111050240)*d^5*K0^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 - (((7734227*I)/16220160)*d^7*K0^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 - (((1109292461*I)/43015864320)*d^9*K0^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 + (((60855173*I)/21507932160)*d^11*K0^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 - (((3520418234587*I)/4516665753600)*d*K1^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 + (((7603948276339*I)/4516665753600)*d^5*K1^2*
        M^5*Sqrt[Pi/35]*u^5)/b^3 - (((1332733178053*I)/1129166438400)*d^7*
        K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - (((28132552787*I)/645237964800)*d^9*
        K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + (((7770263*I)/992673792)*d^11*K1^2*
        M^5*Sqrt[Pi/35]*u^5)/b^3 - (((75064369*I)/129047592960)*d^13*K1^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 - (((150035*I)/8603172864)*d^13*K0^2*M^5*
        Sqrt[(5*Pi)/7]*u^5)/b^3 - (((1259502971*I)/2737373184)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + (((705801548117*I)/2258332876800)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) - 
      (2030016531799*d*K0*K1*M^5*u^5)/(2107777351680*b^3*Sqrt[35*Pi]) + 
      (386856364669*d^3*K0*K1*M^5*u^5)/(250925875200*b^3*Sqrt[35*Pi]) - 
      (4104151771351*d^5*K0*K1*M^5*u^5)/(31616660275200*b^3*Sqrt[35*Pi]) - 
      (4164055540171*d^7*K0*K1*M^5*u^5)/(7904165068800*b^3*Sqrt[35*Pi]) + 
      (82817490979*d^9*K0*K1*M^5*u^5)/(903333150720*b^3*Sqrt[35*Pi]) - 
      (1462492111*d^11*K0*K1*M^5*u^5)/(107539660800*b^3*Sqrt[35*Pi]) - 
      (((59848659313*I)/70572902400)*d*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((200405590309*I)/282291609600)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((314911477819*I)/282291609600)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((136593470591*I)/141145804800)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((221331001*I)/20163686400)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((12915779*I)/8065474560)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((2540227*I)/8065474560)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (273895009471*d^3*K0^2*M^5*u^6)/(6774998630400*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (10423991695729*d^3*K1^2*M^5*u^6)/(21556813824000*Sqrt[35]*b^3*
        Sqrt[Pi]) - (1246668812849*d*K0^2*M^5*u^6)/(47424990412800*b^3*
        Sqrt[35*Pi]) - (2382487969*d^5*K0^2*M^5*u^6)/
       (72961523712*b^3*Sqrt[35*Pi]) + (222281828051*d^7*K0^2*M^5*u^6)/
       (7904165068800*b^3*Sqrt[35*Pi]) + (423914237*d^9*K0^2*M^5*u^6)/
       (30111105024*b^3*Sqrt[35*Pi]) - (2830490899*d^11*K0^2*M^5*u^6)/
       (107539660800*b^3*Sqrt[35*Pi]) + (2837*d^13*K0^2*M^5*u^6)/
       (1077120*b^3*Sqrt[35*Pi]) - (1185251297981*d*K1^2*M^5*u^6)/
       (33874993152000*b^3*Sqrt[35*Pi]) - (91840305155471*d^5*K1^2*M^5*u^6)/
       (118562476032000*b^3*Sqrt[35*Pi]) + (5266290657247*d^7*K1^2*M^5*u^6)/
       (23712495206400*b^3*Sqrt[35*Pi]) + (54688012397*d^9*K1^2*M^5*u^6)/
       (451666575360*b^3*Sqrt[35*Pi]) - (40263621337*d^11*K1^2*M^5*u^6)/
       (2258332876800*b^3*Sqrt[35*Pi]) + (526039*d^13*K1^2*M^5*u^6)/
       (746803200*b^3*Sqrt[35*Pi]) - (((116281231631*I)/564583219200)*d*K0^2*
        M^5*Sqrt[Pi/35]*u^7)/b^3 + (((4363490639*I)/43429478400)*d^5*K0^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((1061763127*I)/8302694400)*d^7*K0^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((401742751*I)/80654745600)*d^9*K0^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((66569959*I)/8065474560)*d^11*K0^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((1749301*I)/3226189824)*d^13*K0^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((143750579719*I)/564583219200)*d*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 + (((57411053027*I)/564583219200)*d^5*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((8899257401*I)/47048601600)*d^7*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 + (((605028313*I)/80654745600)*d^9*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((714521*I)/16130949120)*d^13*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 + (((69766985011*I)/282291609600)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) + (((2863036783*I)/8554291200)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) - (((81637*I)/8065474560)*d^11*K1^2*
        M^5*Sqrt[(7*Pi)/5]*u^7)/b^3 - (714817289479*d*K0*K1*M^5*u^7)/
       (1852538688000*b^3*Sqrt[35*Pi]) + (147640271137*d^3*K0*K1*M^5*u^7)/
       (89413632000*b^3*Sqrt[35*Pi]) - (37144158470201*d^5*K0*K1*M^5*u^7)/
       (19760412672000*b^3*Sqrt[35*Pi]) + (2445516829783*d^7*K0*K1*M^5*u^7)/
       (5928123801600*b^3*Sqrt[35*Pi]) + (116785240343*d^9*K0*K1*M^5*u^7)/
       (846874828800*b^3*Sqrt[35*Pi]) + (8421722773*d^11*K0*K1*M^5*u^7)/
       (130288435200*b^3*Sqrt[35*Pi]) - (561947*d^13*K0*K1*M^5*u^7)/
       (814694400*b^3*Sqrt[35*Pi]) + (161963716880597*d^13*K0^2*M^5*
        Sqrt[5/(7*Pi)]*u^8)/(47743686348374016*b^3) - 
      (((1017833171*I)/15682867200)*d*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((8266534667*I)/35286451200)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((24352894871*I)/141145804800)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((79675867*I)/1102701600)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((344107003*I)/6721228800)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((22763687*I)/1008184320)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((1329157*I)/806547456)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (807966593443*d^3*K0^2*M^5*u^8)/(19760412672000*Sqrt[35]*b^3*
        Sqrt[Pi]) - (11579368350233*d^3*K1^2*M^5*u^8)/
       (25406244864000*Sqrt[35]*b^3*Sqrt[Pi]) + (55802081437*d*K0^2*M^5*u^8)/
       (1520031744000*b^3*Sqrt[35*Pi]) - (2539875470947*d^5*K0^2*M^5*u^8)/
       (9880206336000*b^3*Sqrt[35*Pi]) + (1138675413037*d^7*K0^2*M^5*u^8)/
       (5928123801600*b^3*Sqrt[35*Pi]) + (61762023053*d^9*K0^2*M^5*u^8)/
       (1693749657600*b^3*Sqrt[35*Pi]) - (77250818857*d^11*K0^2*M^5*u^8)/
       (1693749657600*b^3*Sqrt[35*Pi]) - (24384581968899073*d^13*K0^2*M^5*
        u^8)/(1193592158709350400*b^3*Sqrt[35*Pi]) + 
      (15613608209011*d*K1^2*M^5*u^8)/(59281238016000*b^3*Sqrt[35*Pi]) + 
      (1487293367437*d^5*K1^2*M^5*u^8)/(44460928512000*b^3*Sqrt[35*Pi]) + 
      (243701349299*d^7*K1^2*M^5*u^8)/(1185624760320*b^3*Sqrt[35*Pi]) - 
      (4553982947*d^9*K1^2*M^5*u^8)/(725892710400*b^3*Sqrt[35*Pi]) - 
      (2197144403*d^11*K1^2*M^5*u^8)/(55837900800*b^3*Sqrt[35*Pi]) - 
      (492683*d^13*K1^2*M^5*u^8)/(497868800*b^3*Sqrt[35*Pi]) - 
      (((103622501*I)/4277145600)*d*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((306607439*I)/8821612800)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((15962657*I)/611020800)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((14002663*I)/1008184320)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((7912087*I)/276756480)*d*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((232988011*I)/5040921600)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((396797521*I)/35286451200)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((17879293*I)/2016368640)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((423559*I)/504092160)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((588481*I)/62042112)*d^5*K0^2*M^5*Sqrt[(5*Pi)/7]*u^9)/b^3 - 
      (((233449*I)/806547456)*d^13*K0^2*M^5*Sqrt[(5*Pi)/7]*u^9)/b^3 - 
      (((194011117*I)/11762150400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[35]*b^3) + (((579841*I)/14114580480)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[35]*b^3) - (((2515159*I)/916531200)*d^9*K1^2*M^5*Sqrt[(7*Pi)/5]*
        u^9)/b^3 + (22687033939*d*K0*K1*M^5*u^9)/(673650432000*b^3*
        Sqrt[35*Pi]) + (2019471069787*d^3*K0*K1*M^5*u^9)/
       (44460928512000*b^3*Sqrt[35*Pi]) - (2520719922761*d^5*K0*K1*M^5*u^9)/
       (44460928512000*b^3*Sqrt[35*Pi]) - (6245625083*d^7*K0*K1*M^5*u^9)/
       (70572902400*b^3*Sqrt[35*Pi]) + (220020287*d^9*K0*K1*M^5*u^9)/
       (63515612160*b^3*Sqrt[35*Pi]) + (71361768781*d^11*K0*K1*M^5*u^9)/
       (1270312243200*b^3*Sqrt[35*Pi]) + (43382057*d^13*K0*K1*M^5*u^9)/
       (6721228800*b^3*Sqrt[35*Pi]) - (9983783*d^13*K1^2*M^5*Sqrt[7/(5*Pi)]*
        u^10)/(40327372800*b^3) + (((332207*I)/128314368)*d*K0*K1*M^5*
        Sqrt[Pi/35]*u^10)/b^3 + (((387262679*I)/10585935360)*d^3*K0*K1*M^5*
        Sqrt[Pi/35]*u^10)/b^3 - (((3704522743*I)/105859353600)*d^5*K0*K1*M^5*
        Sqrt[Pi/35]*u^10)/b^3 - (((946313791*I)/26464838400)*d^7*K0*K1*M^5*
        Sqrt[Pi/35]*u^10)/b^3 + (((17425481*I)/1512276480)*d^11*K0*K1*M^5*
        Sqrt[Pi/35]*u^10)/b^3 + (((857369*I)/604910592)*d^13*K0*K1*M^5*
        Sqrt[Pi/35]*u^10)/b^3 - (146031904183*d^3*K0^2*M^5*u^10)/
       (4041902592000*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (60319941223*d^3*K1^2*M^5*u^10)/(1778437140480*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (((40270553*I)/15122764800)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^10)/b^3 + 
      (474840768491*d*K0^2*M^5*u^10)/(29640619008000*b^3*Sqrt[35*Pi]) - 
      (818631730597*d^5*K0^2*M^5*u^10)/(88921857024000*b^3*Sqrt[35*Pi]) + 
      (1308383669*d^7*K0^2*M^5*u^10)/(29059430400*b^3*Sqrt[35*Pi]) - 
      (911349811*d^9*K0^2*M^5*u^10)/(2540624486400*b^3*Sqrt[35*Pi]) - 
      (16518072071*d^11*K0^2*M^5*u^10)/(1270312243200*b^3*Sqrt[35*Pi]) - 
      (31546549*d^13*K0^2*M^5*u^10)/(13442457600*b^3*Sqrt[35*Pi]) + 
      (11323521331*d*K1^2*M^5*u^10)/(711374856192*b^3*Sqrt[35*Pi]) - 
      (9476070523*d^5*K1^2*M^5*u^10)/(1368028569600*b^3*Sqrt[35*Pi]) + 
      (56502655597*d^7*K1^2*M^5*u^10)/(1482030950400*b^3*Sqrt[35*Pi]) - 
      (2851348501*d^9*K1^2*M^5*u^10)/(2540624486400*b^3*Sqrt[35*Pi]) - 
      (13139442413*d^11*K1^2*M^5*u^10)/(1270312243200*b^3*Sqrt[35*Pi]) - 
      (((4060099*I)/5881075200)*d*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((7977149*I)/7561382400)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((74140883*I)/13232419200)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((10139443*I)/7561382400)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((1433989*I)/756138240)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((406073*I)/1512276480)*d^13*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((494267*I)/735134400)*d*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((2235011*I)/2205403200)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((764299*I)/157528800)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((404839*I)/315057600)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((4681*I)/21003840)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((65147399*I)/26464838400)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[35]*b^3) - (((58811*I)/28274400)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[35]*b^3) - (((301*I)/1312740)*d^11*K1^2*M^5*Sqrt[(7*Pi)/5]*u^11)/
       b^3 - (280111189*d*K0*K1*M^5*u^11)/(1010475648000*b^3*Sqrt[35*Pi]) + 
      (8327753333*d^3*K0*K1*M^5*u^11)/(1852538688000*b^3*Sqrt[35*Pi]) + 
      (19900782337*d^5*K0*K1*M^5*u^11)/(3705077376000*b^3*Sqrt[35*Pi]) - 
      (9949259*d^7*K0*K1*M^5*u^11)/(673650432*b^3*Sqrt[35*Pi]) - 
      (581673451*d^9*K0*K1*M^5*u^11)/(317578060800*b^3*Sqrt[35*Pi]) + 
      (900725893*d^11*K0*K1*M^5*u^11)/(158789030400*b^3*Sqrt[35*Pi]) + 
      (6749609*d^13*K0*K1*M^5*u^11)/(5040921600*b^3*Sqrt[35*Pi]) + 
      (353467999*d^11*K1^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(5988614860800*b^3) - 
      (769000801*d^13*K1^2*M^5*Sqrt[7/(5*Pi)]*u^12)/(59886148608000*b^3) + 
      (((227363*I)/5881075200)*d*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((20668303*I)/26464838400)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      (((3433867*I)/52929676800)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      (((20711143*I)/13232419200)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((786083*I)/7561382400)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((461477*I)/756138240)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((145417*I)/1512276480)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      (50749423*d^3*K0^2*M^5*u^12)/(694702008000*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (398325671*d^3*K1^2*M^5*u^12)/(5557616064000*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (395681717*d*K0^2*M^5*u^12)/(5557616064000*b^3*Sqrt[35*Pi]) - 
      (420932653*d^5*K0^2*M^5*u^12)/(505237824000*b^3*Sqrt[35*Pi]) + 
      (556247*d^7*K0^2*M^5*u^12)/(578918340*b^3*Sqrt[35*Pi]) + 
      (61197077*d^9*K0^2*M^5*u^12)/(158789030400*b^3*Sqrt[35*Pi]) - 
      (7595663*d^11*K0^2*M^5*u^12)/(19848628800*b^3*Sqrt[35*Pi]) - 
      (324041*d^13*K0^2*M^5*u^12)/(2520460800*b^3*Sqrt[35*Pi]) + 
      (268051627*d*K1^2*M^5*u^12)/(3705077376000*b^3*Sqrt[35*Pi]) - 
      (76507391*d^5*K1^2*M^5*u^12)/(93405312000*b^3*Sqrt[35*Pi]) + 
      (537431399*d^7*K1^2*M^5*u^12)/(555761606400*b^3*Sqrt[35*Pi]) + 
      (6189941*d^9*K1^2*M^5*u^12)/(18681062400*b^3*Sqrt[35*Pi]) - 
      (1914216167*d^11*K1^2*M^5*u^12)/(2465900236800*b^3*Sqrt[35*Pi]) - 
      (1614064913*d^13*K1^2*M^5*u^12)/(59886148608000*b^3*Sqrt[35*Pi]) - 
      (4907*d*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^13)/(2495256192000*b^3) - 
      (221*d^3*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^13)/(11290752000*b^3) + 
      (193381*d^7*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^13)/(55450137600*b^3) + 
      (5701*d^11*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^13)/(5040921600*b^3) - 
      (3323*d^13*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^13)/(5331744000*b^3) - 
      (((15737*I)/5881075200)*d*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((10109*I)/534643200)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((96001*I)/1470268800)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((22877*I)/2520460800)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((809*I)/28005120)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((5179*I)/1960358400)*d*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((108599*I)/5881075200)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((93601*I)/1470268800)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((2347*I)/84015360)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((167*I)/33606144)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((23557*I)/1260230400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[35]*b^3) - 
      (((719*I)/39916800)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[35]*b^3) + 
      (((3011*I)/2520460800)*d^9*K1^2*M^5*Sqrt[(7*Pi)/5]*u^13)/b^3 + 
      (56215067*d*K0*K1*M^5*u^13)/(24453510681600*b^3*Sqrt[35*Pi]) + 
      (74747207*d^3*K0*K1*M^5*u^13)/(24453510681600*b^3*Sqrt[35*Pi]) + 
      (17663593*d^5*K0*K1*M^5*u^13)/(617512896000*b^3*Sqrt[35*Pi]) - 
      (62546327*d^7*K0*K1*M^5*u^13)/(4890702136320*b^3*Sqrt[35*Pi]) - 
      (74387*d^9*K0*K1*M^5*u^13)/(687398400*b^3*Sqrt[35*Pi]) + 
      (155849*d^11*K0*K1*M^5*u^13)/(5040921600*b^3*Sqrt[35*Pi]) + 
      (3924751*d^13*K0*K1*M^5*u^13)/(138625344000*b^3*Sqrt[35*Pi]) - 
      (((5*I)/33606144)*d^13*K0^2*M^5*Sqrt[35*Pi]*u^13)/b^3 - 
      (d^13*K0^2*M^5*Sqrt[7/(5*Pi)]*u^14)/(14002560*b^3) - 
      (d^13*K1^2*M^5*Sqrt[7/(5*Pi)]*u^14)/(14002560*b^3) + 
      ((I/14702688)*d*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      ((I/1130976)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 - 
      ((I/306306)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 - 
      ((I/700128)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      ((I/525096)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      ((I/2100384)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      ((I/3675672)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/7]*u^14)/b^3 - 
      (2957*d^3*K0^2*M^5*u^14)/(18525386880*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (2957*d^3*K1^2*M^5*u^14)/(18525386880*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (d*K0^2*M^5*u^14)/(60540480*b^3*Sqrt[35*Pi]) - (1889*d^5*K0^2*M^5*u^14)/
       (3705077376*b^3*Sqrt[35*Pi]) + (139*d^7*K0^2*M^5*u^14)/
       (189034560*b^3*Sqrt[35*Pi]) + (19*d^9*K0^2*M^5*u^14)/
       (165405240*b^3*Sqrt[35*Pi]) + (89*d^11*K0^2*M^5*u^14)/
       (294053760*b^3*Sqrt[35*Pi]) + (d*K1^2*M^5*u^14)/
       (60540480*b^3*Sqrt[35*Pi]) - (1889*d^5*K1^2*M^5*u^14)/
       (3705077376*b^3*Sqrt[35*Pi]) + (139*d^7*K1^2*M^5*u^14)/
       (189034560*b^3*Sqrt[35*Pi]) + (19*d^9*K1^2*M^5*u^14)/
       (165405240*b^3*Sqrt[35*Pi]) + (89*d^11*K1^2*M^5*u^14)/
       (294053760*b^3*Sqrt[35*Pi]))/Pi, 
    ((((608739*I)/47297536)*d*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) + 
      (((207379*I)/16693248)*d^7*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) - 
      (((1501189*I)/189190144)*d^11*K1*M^5*Sqrt[Pi/35]*u)/(b^3*E^u) - 
      (((7505107*I)/567570432)*d^5*K1*M^5*Sqrt[(5*Pi)/7]*u)/(b^3*E^u) + 
      (((96823*I)/17199104)*d^9*K1*M^5*Sqrt[(5*Pi)/7]*u)/(b^3*E^u) + 
      (((48541*I)/16693248)*d^3*K1*M^5*Sqrt[(7*Pi)/5]*u)/(b^3*E^u) + 
      (((317*I)/23648768)*d^13*K1*M^5*Sqrt[(7*Pi)/5]*u)/(b^3*E^u) + 
      (((4359*I)/189190144)*d^15*K1*M^5*Sqrt[(7*Pi)/5]*u)/(b^3*E^u) - 
      (((924097*I)/3035136)*d*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((241091953*I)/378380288)*d^3*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((845298947*I)/2270281728)*d^5*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((1434427*I)/29106176)*d^7*K0*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((608739*I)/47297536)*d*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) + 
      (((207379*I)/16693248)*d^7*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((1501189*I)/189190144)*d^11*K1*M^5*Sqrt[Pi/35]*u^2)/(b^3*E^u) - 
      (((7505107*I)/567570432)*d^5*K1*M^5*Sqrt[(5*Pi)/7]*u^2)/(b^3*E^u) + 
      (((96823*I)/17199104)*d^9*K1*M^5*Sqrt[(5*Pi)/7]*u^2)/(b^3*E^u) - 
      (((2494091*I)/2270281728)*d^9*K0*M^5*Sqrt[(7*Pi)/5]*u^2)/(b^3*E^u) + 
      (((5657*I)/567570432)*d^13*K0*M^5*Sqrt[(7*Pi)/5]*u^2)/(b^3*E^u) + 
      (((48541*I)/16693248)*d^3*K1*M^5*Sqrt[(7*Pi)/5]*u^2)/(b^3*E^u) + 
      (((317*I)/23648768)*d^13*K1*M^5*Sqrt[(7*Pi)/5]*u^2)/(b^3*E^u) + 
      (((4359*I)/189190144)*d^15*K1*M^5*Sqrt[(7*Pi)/5]*u^2)/(b^3*E^u) - 
      (((45559*I)/756760576)*d^11*K0*M^5*Sqrt[35*Pi]*u^2)/(b^3*E^u) + 
      (((1623*I)/756760576)*d^15*K0*M^5*Sqrt[35*Pi]*u^2)/(b^3*E^u) - 
      (((1136219866261*I)/4511684136960)*d*K0*M^5*Sqrt[Pi/35]*u^3)/
       (b^3*E^u) + (((102531457192909*I)/153397260656640)*d^3*K0*M^5*
        Sqrt[Pi/35]*u^3)/(b^3*E^u) - (((26257292330299*I)/43827788759040)*d^5*
        K0*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((30470393020259*I)/153397260656640)*d^7*K0*M^5*Sqrt[Pi/35]*u^3)/
       (b^3*E^u) - (((131753734963*I)/9296803676160)*d^9*K0*M^5*Sqrt[Pi/35]*
        u^3)/(b^3*E^u) - (((16298159*I)/7858667520)*d^11*K0*M^5*Sqrt[Pi/35]*
        u^3)/(b^3*E^u) - (((43081710731*I)/108973522944)*d^5*K0^2*M^5*
        Sqrt[Pi/35]*u^3)/b^3 + (((6180600073*I)/22941794304)*d^7*K0^2*M^5*
        Sqrt[Pi/35]*u^3)/b^3 - (((1620698831*I)/51281657856)*d^9*K0^2*M^5*
        Sqrt[Pi/35]*u^3)/b^3 + (((244455737*I)/25640828928)*d^11*K0^2*M^5*
        Sqrt[Pi/35]*u^3)/b^3 - (((16733627249*I)/59594895360)*d*K1*M^5*
        Sqrt[Pi/35]*u^3)/(b^3*E^u) + (((21727442713*I)/23837958144)*d^3*K1*
        M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - (((81182142443*I)/79459860480)*d^5*
        K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((51281056471*I)/119189790720)*d^7*K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) - 
      (((9890123*I)/3783802880)*d^11*K1*M^5*Sqrt[Pi/35]*u^3)/(b^3*E^u) + 
      (((4918402561*I)/36324507648)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((13936174363*I)/1162384244736)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((346268203*I)/1743576367104)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((44975647*I)/290596061184)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((9418317331*I)/581192122368)*d*K0^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 - 
      (((53693377*I)/217947045888)*d^13*K0^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 - 
      (((50364073*I)/6810845184)*d^9*K1*M^5*Sqrt[(5*Pi)/7]*u^3)/(b^3*E^u) - 
      (((43532267333*I)/2324768489472)*d*K1^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 + 
      (((36683*I)/10196353024)*d^15*K1^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 + 
      (((137385528047*I)/1743576367104)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[35]*b^3) + (((5657*I)/567570432)*d^13*K0*M^5*Sqrt[(7*Pi)/5]*u^3)/
       (b^3*E^u) + (((4243582141*I)/435894091776)*d^3*K0^2*M^5*Sqrt[(7*Pi)/5]*
        u^3)/b^3 + (((22453*I)/2330984448)*d^15*K0^2*M^5*Sqrt[(7*Pi)/5]*u^3)/
       b^3 + (((37403*I)/945950720)*d^13*K1*M^5*Sqrt[(7*Pi)/5]*u^3)/
       (b^3*E^u) + (((33*I)/3620864)*d^15*K1*M^5*Sqrt[(7*Pi)/5]*u^3)/
       (b^3*E^u) - (((33010855063*I)/1743576367104)*d^7*K1^2*M^5*
        Sqrt[(7*Pi)/5]*u^3)/b^3 + (((1623*I)/756760576)*d^15*K0*M^5*
        Sqrt[35*Pi]*u^3)/(b^3*E^u) - (((67213*I)/1743576367104)*d^17*K0^2*M^5*
        Sqrt[35*Pi]*u^3)/b^3 - (((77133*I)/774922829824)*d^17*K1^2*M^5*
        Sqrt[35*Pi]*u^3)/b^3 - (((3072131614861*I)/21913894379520)*d*K0*M^5*
        Sqrt[Pi/35]*u^4)/(b^3*E^u) + (((85839351401*I)/144170357760)*d^3*K0*
        M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((245456982161887*I)/306794521313280)*d^5*K0*M^5*Sqrt[Pi/35]*u^4)/
       (b^3*E^u) + (((11473036454947*I)/30679452131328)*d^7*K0*M^5*
        Sqrt[Pi/35]*u^4)/(b^3*E^u) - (((260793201883*I)/9296803676160)*d^9*K0*
        M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((53743899216209*I)/433121677148160)*d*K1*M^5*Sqrt[Pi/35]*u^4)/
       (b^3*E^u) + (((5854550347246903*I)/14726137023037440)*d^3*K1*M^5*
        Sqrt[Pi/35]*u^4)/(b^3*E^u) - (((4487727340635503*I)/3681534255759360)*
        d^5*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((247421753*I)/673071759360)*d^11*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) + 
      (((7183739*I)/22702817280)*d^13*K1*M^5*Sqrt[Pi/35]*u^4)/(b^3*E^u) - 
      (((1076320297103687*I)/1098453111275520)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^4)/
       b^3 + (((3883232222813*I)/137306638909440)*d^5*K0*K1*M^5*Sqrt[Pi/35]*
        u^4)/b^3 + (((43359161206811*I)/99859373752320)*d^7*K0*K1*M^5*
        Sqrt[Pi/35]*u^4)/b^3 - (((6545269995541*I)/48820138278912)*d^9*K0*K1*
        M^5*Sqrt[Pi/35]*u^4)/b^3 + (((4363706467403*I)/122050345697280)*d^11*
        K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - (((714344618051*I)/183075518545920)*
        d^13*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((4156872677*I)/17435763671040)*d^15*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((80731445827*I)/7791606890496)*d^9*K1*M^5*Sqrt[(5*Pi)/7]*u^4)/
       (b^3*E^u) + (((36284383627153*I)/292920829673472)*d*K0*K1*M^5*
        Sqrt[(5*Pi)/7]*u^4)/b^3 - (((7725325*I)/4649536978944)*d^17*K0*K1*M^5*
        Sqrt[(5*Pi)/7]*u^4)/b^3 - (((307993*I)/1571733504)*d^11*K0*M^5*
        Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) + (((21077*I)/472975360)*d^13*K0*M^5*
        Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) + (((573*I)/756760576)*d^15*K0*M^5*
        Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) + (((20468970393367*I)/191248532766720)*
        d^7*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) - 
      (((5029*I)/12108169216)*d^15*K1*M^5*Sqrt[(7*Pi)/5]*u^4)/(b^3*E^u) + 
      (((1428499276937323*I)/8414935441735680)*d*K0*M^5*Sqrt[Pi/35]*u^5)/
       (b^3*E^u) - (((121686443970491*I)/7363068511518720)*d^3*K0*M^5*
        Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((5952664877268677*I)/11780909618429952)*d^5*K0*M^5*Sqrt[Pi/35]*u^5)/
       (b^3*E^u) + (((11242149566043191*I)/29452274046074880)*d^7*K0*M^5*
        Sqrt[Pi/35]*u^5)/(b^3*E^u) - (((10222827146383*I)/344471041474560)*
        d^9*K0*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) - 
      (((7046871427*I)/11442219909120)*d^11*K0*M^5*Sqrt[Pi/35]*u^5)/
       (b^3*E^u) + (((167630963*I)/242163384320)*d^13*K0*M^5*Sqrt[Pi/35]*u^5)/
       (b^3*E^u) + (((78646598838517*I)/292920829673472)*d*K0^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 + (((14384981880617*I)/68653319454720)*d^5*K0^2*
        M^5*Sqrt[Pi/35]*u^5)/b^3 + (((86430704021393*I)/1098453111275520)*d^7*
        K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - (((2248496652901*I)/48820138278912)*
        d^9*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((456809509153*I)/40683448565760)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((201398772943*I)/183075518545920)*d^13*K0^2*M^5*Sqrt[Pi/35]*u^5)/
       b^3 + (((1056485741*I)/17435763671040)*d^15*K0^2*M^5*Sqrt[Pi/35]*u^5)/
       b^3 + (((1602352377804037*I)/7363068511518720)*d*K1*M^5*Sqrt[Pi/35]*
        u^5)/(b^3*E^u) + (((4510533577073*I)/155011968663552)*d^3*K1*M^5*
        Sqrt[Pi/35]*u^5)/(b^3*E^u) - (((143818295800433*I)/193764960829440)*
        d^5*K1*M^5*Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((705948480007063*I)/1338739729367040)*d^7*K1*M^5*Sqrt[Pi/35]*u^5)/
       (b^3*E^u) - (((3800985077573*I)/116874103357440)*d^9*K1*M^5*
        Sqrt[Pi/35]*u^5)/(b^3*E^u) + (((1225849*I)/68108451840)*d^13*K1*M^5*
        Sqrt[Pi/35]*u^5)/(b^3*E^u) + 
      (((14957355681077413*I)/41940936975974400)*d*K1^2*M^5*Sqrt[Pi/35]*u^5)/
       b^3 + (((12587511411319211*I)/11533757668392960)*d^5*K1^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 - (((10182593778660551*I)/38445858894643200)*d^7*
        K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((7248220167063619*I)/76891717789286400)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^5)/
       b^3 + (((174595211274223*I)/7689171778928640)*d^11*K1^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 - (((1990166849269*I)/686533194547200)*d^13*K1^2*
        M^5*Sqrt[Pi/35]*u^5)/b^3 + (((1377324583501*I)/5492265556377600)*d^15*
        K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - (((39989045269*I)/4393812445102080)*
        d^17*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + 
      (((10260727*I)/69346787328)*d^11*K1*M^5*Sqrt[(5*Pi)/7]*u^5)/(b^3*E^u) - 
      (((2588750090891*I)/4970376069120)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[35]*b^3) - (((127900184891829277*I)/115337576683929600)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) - (((4059301*I)/13948610936832)*d^17*
        K0^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 - (((240943*I)/36324507648)*d^15*K1*
        M^5*Sqrt[(7*Pi)/5]*u^5)/(b^3*E^u) - 
      (((39613*I)/24216338432)*d^15*K0*M^5*Sqrt[35*Pi]*u^5)/(b^3*E^u) + 
      (((2290785385303703*I)/19634849364049920)*d*K0*M^5*Sqrt[Pi/35]*u^6)/
       (b^3*E^u) - (((5152980277*I)/1377304248320)*d^3*K0*M^5*Sqrt[Pi/35]*
        u^6)/(b^3*E^u) - (((6464609805744227*I)/19634849364049920)*d^5*K0*M^5*
        Sqrt[Pi/35]*u^6)/(b^3*E^u) + (((147531893281009*I)/755186514001920)*
        d^7*K0*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((443118123098641*I)/19634849364049920)*d^9*K0*M^5*Sqrt[Pi/35]*u^6)/
       (b^3*E^u) + (((47647547611*I)/11442219909120)*d^11*K0*M^5*Sqrt[Pi/35]*
        u^6)/(b^3*E^u) - (((20513677*I)/72649015296)*d^15*K0*M^5*Sqrt[Pi/35]*
        u^6)/(b^3*E^u) + (((10136516800995947*I)/65449497880166400)*d*K1*M^5*
        Sqrt[Pi/35]*u^6)/(b^3*E^u) - (((2370221680831*I)/59230314823680)*d^3*
        K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((24731192521127501*I)/65449497880166400)*d^5*K1*M^5*Sqrt[Pi/35]*u^6)/
       (b^3*E^u) + (((16478212221689*I)/3849970463539200)*d^9*K1*M^5*
        Sqrt[Pi/35]*u^6)/(b^3*E^u) + (((2284131215797*I)/457688796364800)*
        d^11*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((130784341*I)/52942602240)*d^13*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) - 
      (((728561*I)/23309844480)*d^15*K1*M^5*Sqrt[Pi/35]*u^6)/(b^3*E^u) + 
      (((3418621101361069*I)/14417197085491200)*d*K0*K1*M^5*Sqrt[Pi/35]*u^6)/
       b^3 - (((55660093273378631*I)/57668788341964800)*d^3*K0*K1*M^5*
        Sqrt[Pi/35]*u^6)/b^3 + (((13557545993392901*I)/11533757668392960)*d^5*
        K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((7564066437287953*I)/19222929447321600)*d^7*K0*K1*M^5*Sqrt[Pi/35]*
        u^6)/b^3 - (((96553794105037*I)/1478686880563200)*d^9*K0*K1*M^5*
        Sqrt[Pi/35]*u^6)/b^3 + (((47775520119557*I)/3844585889464320)*d^11*K0*
        K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - (((247024572037*I)/211240982937600)*
        d^13*K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 + 
      (((322062807923*I)/2746132778188800)*d^15*K0*K1*M^5*Sqrt[Pi/35]*u^6)/
       b^3 - (((12860773*I)/2627878256640)*d^17*K0*K1*M^5*Sqrt[Pi/35]*u^6)/
       b^3 - (((478992125*I)/435894091776)*d^13*K0*M^5*Sqrt[(5*Pi)/7]*u^6)/
       (b^3*E^u) + (((68451984256477*I)/1869985653719040)*d^7*K1*M^5*
        Sqrt[(7*Pi)/5]*u^6)/(b^3*E^u) + 
      (((111967269196591*I)/943983142502400)*d*K0*M^5*Sqrt[Pi/35]*u^7)/
       (b^3*E^u) - (((46751800395491*I)/229647360983040)*d^3*K0*M^5*
        Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((2529014902131323*I)/98174246820249600)*d^5*K0*M^5*Sqrt[Pi/35]*u^7)/
       (b^3*E^u) + (((1494197829925907*I)/13089899576033280)*d^7*K0*M^5*
        Sqrt[Pi/35]*u^7)/(b^3*E^u) - 
      (((3411525839398367*I)/49087123410124800)*d^9*K0*M^5*Sqrt[Pi/35]*u^7)/
       (b^3*E^u) + (((2057501709*I)/2421633843200)*d^11*K0*M^5*Sqrt[Pi/35]*
        u^7)/(b^3*E^u) + (((82418739341*I)/6538411376640)*d^13*K0*M^5*
        Sqrt[Pi/35]*u^7)/(b^3*E^u) - (((73121652073369*I)/8872121283379200)*d*
        K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 + (((56176951640231*I)/221803032084480)*
        d^5*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((1191395242428361*I)/9611464723660800)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^7)/
       b^3 - (((21189013980763*I)/1478686880563200)*d^9*K0^2*M^5*Sqrt[Pi/35]*
        u^7)/b^3 + (((719124868393*I)/147868688056320)*d^11*K0^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 + (((3982579751*I)/1886080204800)*d^13*K0^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((110399530469*I)/1373066389094400)*d^15*K0^2*
        M^5*Sqrt[Pi/35]*u^7)/b^3 - (((1739722741*I)/84496393175040)*d^17*K0^2*
        M^5*Sqrt[Pi/35]*u^7)/b^3 + (((4263972098562221*I)/22949823932006400)*
        d*K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) - 
      (((646756511260837981*I)/1767136442764492800)*d^3*K1*M^5*Sqrt[Pi/35]*
        u^7)/(b^3*E^u) + (((219973790688593441*I)/1767136442764492800)*d^5*K1*
        M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((6209244471720977*I)/50489612650414080)*d^7*K1*M^5*Sqrt[Pi/35]*u^7)/
       (b^3*E^u) - (((14758525720826981*I)/196348493640499200)*d^9*K1*M^5*
        Sqrt[Pi/35]*u^7)/(b^3*E^u) - (((29112820553*I)/41608072396800)*d^11*
        K1*M^5*Sqrt[Pi/35]*u^7)/(b^3*E^u) + 
      (((103955471357*I)/13076822753280)*d^13*K1*M^5*Sqrt[Pi/35]*u^7)/
       (b^3*E^u) + (((9940001*I)/15294529536)*d^15*K1*M^5*Sqrt[Pi/35]*u^7)/
       (b^3*E^u) - (((24122599324651*I)/1214079754567680)*d*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 + (((588328756403317*I)/1802149635686400)*d^5*
        K1^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((171055217724151*I)/1067940524851200)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^7)/
       b^3 - (((19911115166923*I)/2135881049702400)*d^9*K1^2*M^5*Sqrt[Pi/35]*
        u^7)/b^3 + (((6985088232679*I)/9611464723660800)*d^11*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((152284758893*I)/686533194547200)*d^13*K1^2*
        M^5*Sqrt[Pi/35]*u^7)/b^3 + (((781689253*I)/24088884019200)*d^15*K1^2*
        M^5*Sqrt[Pi/35]*u^7)/b^3 - (((317805881*I)/261536455065600)*d^17*K1^2*
        M^5*Sqrt[Pi/35]*u^7)/b^3 - (((3276189802126327*I)/28834394170982400)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) - 
      (((793703476789813*I)/5766878834196480)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[35]*b^3) + (((687707249*I)/4358940917760)*d^15*K0*M^5*
        Sqrt[(7*Pi)/5]*u^7)/(b^3*E^u) - 
      (((4077784704534977*I)/883568221382246400)*d*K0*M^5*Sqrt[Pi/35]*u^8)/
       (b^3*E^u) - (((2465730062671303*I)/160648767524044800)*d^3*K0*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) + (((48636960249431*I)/1624206289305600)*
        d^5*K0*M^5*Sqrt[Pi/35]*u^8)/(b^3*E^u) - 
      (((2585231391544447*I)/70685457710579712)*d^7*K0*M^5*Sqrt[Pi/35]*u^8)/
       (b^3*E^u) + (((42768958921583*I)/839096126668800)*d^9*K0*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((1119576918407*I)/124824217190400)*
        d^11*K0*M^5*Sqrt[Pi/35]*u^8)/(b^3*E^u) - 
      (((2039005207*I)/1452980305920)*d^15*K0*M^5*Sqrt[Pi/35]*u^8)/
       (b^3*E^u) - (((280297698292231*I)/8268686563737600)*d*K1*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) + 
      (((1217981974215315041*I)/12369955099351449600)*d^3*K1*M^5*Sqrt[Pi/35]*
        u^8)/(b^3*E^u) - (((542776202228083883*I)/6184977549675724800)*d^5*K1*
        M^5*Sqrt[Pi/35]*u^8)/(b^3*E^u) - 
      (((23853281536894751*I)/1767136442764492800)*d^7*K1*M^5*Sqrt[Pi/35]*
        u^8)/(b^3*E^u) + (((870457939061533*I)/16362374470041600)*d^9*K1*M^5*
        Sqrt[Pi/35]*u^8)/(b^3*E^u) - (((6648978325489*I)/1373066389094400)*
        d^11*K1*M^5*Sqrt[Pi/35]*u^8)/(b^3*E^u) - 
      (((38573348399*I)/3632450764800)*d^13*K1*M^5*Sqrt[Pi/35]*u^8)/
       (b^3*E^u) - (((68392141019*I)/65384113766400)*d^15*K1*M^5*Sqrt[Pi/35]*
        u^8)/(b^3*E^u) - (((410538160410247*I)/9611464723660800)*d*K0*K1*M^5*
        Sqrt[Pi/35]*u^8)/b^3 - (((135508946393749*I)/4805732361830400)*d^3*K0*
        K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + (((674744281439857*I)/4805732361830400)*
        d^5*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((14155402875907*I)/252933282201600)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^8)/
       b^3 + (((5546824113557*I)/480573236183040)*d^9*K0*K1*M^5*Sqrt[Pi/35]*
        u^8)/b^3 - (((30480187772821*I)/1601910787276800)*d^11*K0*K1*M^5*
        Sqrt[Pi/35]*u^8)/b^3 - (((296690777233*I)/45768879636480)*d^13*K0*K1*
        M^5*Sqrt[Pi/35]*u^8)/b^3 + (((13283004521*I)/36133326028800)*d^15*K0*
        K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + (((7573933897*I)/105620491468800)*d^17*
        K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - (((503146349*I)/251477360640)*d^13*
        K0*M^5*Sqrt[(7*Pi)/5]*u^8)/(b^3*E^u) + 
      (((13109350852020233*I)/325525134193459200)*d*K0*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) - (((1683825243098329*I)/54254189032243200)*d^3*K0*M^5*
        Sqrt[Pi/35]*u^9)/(b^3*E^u) - 
      (((69010035256216709*I)/2061659183225241600)*d^5*K0*M^5*Sqrt[Pi/35]*
        u^9)/(b^3*E^u) - (((7054095945365239*I)/294522740460748800)*d^9*K0*
        M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) + (((1087401897601*I)/114422199091200)*
        d^11*K0*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) + 
      (((288380670427*I)/32692056883200)*d^13*K0*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) + (((450734993*I)/480765542400)*d^15*K0*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) + (((86735409234797*I)/28834394170982400)*d*K0^2*M^5*
        Sqrt[Pi/35]*u^9)/b^3 - (((4313861672671*I)/282690138931200)*d^5*K0^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 - (((40254344419537*I)/758799846604800)*d^7*
        K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + (((351902470697*I)/35336267366400)*
        d^9*K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((94066040200673*I)/4805732361830400)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^9)/
       b^3 + (((2716441406617*I)/686533194547200)*d^13*K0^2*M^5*Sqrt[Pi/35]*
        u^9)/b^3 - (((66447361961*I)/137306638909440)*d^15*K0^2*M^5*
        Sqrt[Pi/35]*u^9)/b^3 - (((133957528361*I)/1373066389094400)*d^17*K0^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((69634696081209251*I)/1374439455483494400)*d*K1*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) - (((1024548231913033*I)/15271549505372160)*d^3*K1*M^5*
        Sqrt[Pi/35]*u^9)/(b^3*E^u) - 
      (((272471759513089*I)/4123318366450483200)*d^5*K1*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) + (((690638119864853*I)/29452274046074880)*d^7*K1*M^5*
        Sqrt[Pi/35]*u^9)/(b^3*E^u) - 
      (((1912323142134137*I)/84149354417356800)*d^9*K1*M^5*Sqrt[Pi/35]*u^9)/
       (b^3*E^u) + (((15666041848841*I)/2059599583641600)*d^11*K1*M^5*
        Sqrt[Pi/35]*u^9)/(b^3*E^u) + (((76187471671*I)/10323807436800)*d^13*
        K1*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) + 
      (((199347251*I)/255406694400)*d^15*K1*M^5*Sqrt[Pi/35]*u^9)/(b^3*E^u) - 
      (((387288837553*I)/152562932121600)*d*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - 
      (((18430927982507*I)/2059599583641600)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^9)/
       b^3 - (((39980396659979*I)/1109015160422400)*d^7*K1^2*M^5*Sqrt[Pi/35]*
        u^9)/b^3 + (((35669489729*I)/4683949670400)*d^9*K1^2*M^5*Sqrt[Pi/35]*
        u^9)/b^3 + (((53424116578037*I)/4805732361830400)*d^11*K1^2*M^5*
        Sqrt[Pi/35]*u^9)/b^3 + (((1754086090769*I)/686533194547200)*d^13*K1^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 - (((20537491031*I)/98076170649600)*d^15*
        K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - (((62835723091*I)/1373066389094400)*
        d^17*K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + 
      (((155678571176123*I)/4805732361830400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[35]*b^3) + (((128450550203*I)/4846116667392)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[35]*b^3) + 
      (((65200080298703*I)/15778003953254400)*d^7*K0*M^5*Sqrt[(7*Pi)/5]*u^9)/
       (b^3*E^u) - (((15374197132773047*I)/3092488774837862400)*d*K0*M^5*
        Sqrt[Pi/35]*u^10)/(b^3*E^u) - 
      (((17918944548529369*I)/2061659183225241600)*d^3*K0*M^5*Sqrt[Pi/35]*
        u^10)/(b^3*E^u) + (((534759490644163*I)/32213424737894400)*d^5*K0*M^5*
        Sqrt[Pi/35]*u^10)/(b^3*E^u) + 
      (((140891352311497*I)/883568221382246400)*d^7*K0*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) + (((20087812322839*I)/3775932570009600)*d^9*K0*M^5*
        Sqrt[Pi/35]*u^10)/(b^3*E^u) - (((146058519127*I)/31686147440640)*d^11*
        K0*M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) - 
      (((84146138081*I)/24519042662400)*d^13*K0*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) - (((722199083*I)/1923062169600)*d^15*K0*M^5*Sqrt[Pi/35]*
        u^10)/(b^3*E^u) - (((6609069069483061*I)/1546244387418931200)*d*K1*
        M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) - 
      (((51141095734099589*I)/6184977549675724800)*d^3*K1*M^5*Sqrt[Pi/35]*
        u^10)/(b^3*E^u) + (((16137783088749479*I)/1030829591612620800)*d^5*K1*
        M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) - 
      (((490963430349869*I)/883568221382246400)*d^7*K1*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) + (((6332701914031*I)/1299365031444480)*d^9*K1*M^5*
        Sqrt[Pi/35]*u^10)/(b^3*E^u) - (((8331745259953*I)/2059599583641600)*
        d^11*K1*M^5*Sqrt[Pi/35]*u^10)/(b^3*E^u) - 
      (((149664062633*I)/49038085324800)*d^13*K1*M^5*Sqrt[Pi/35]*u^10)/
       (b^3*E^u) - (((3628616603*I)/10897352294400)*d^15*K1*M^5*Sqrt[Pi/35]*
        u^10)/(b^3*E^u) - (((34548589827187*I)/3604299271372800)*d*K0*K1*M^5*
        Sqrt[Pi/35]*u^10)/b^3 - (((1665485070691*I)/69313447526400)*d^3*K0*K1*
        M^5*Sqrt[Pi/35]*u^10)/b^3 + (((722428483709*I)/34656723763200)*d^5*K0*
        K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + (((40566500813693*I)/901074817843200)*
        d^7*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 - 
      (((17425893291643*I)/1802149635686400)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^10)/
       b^3 - (((18441326484181*I)/901074817843200)*d^11*K0*K1*M^5*Sqrt[Pi/35]*
        u^10)/b^3 - (((47757691043*I)/16090621747200)*d^13*K0*K1*M^5*
        Sqrt[Pi/35]*u^10)/b^3 + (((4419054373*I)/6129760665600)*d^15*K0*K1*
        M^5*Sqrt[Pi/35]*u^10)/b^3 + (((1182103471*I)/9033331507200)*d^17*K0*
        K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + (((9493877021401*I)/6693698646835200)*
        d*K0*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      (((247121638903031*I)/220892055345561600)*d^3*K0*M^5*Sqrt[Pi/35]*u^11)/
       (b^3*E^u) - (((42368502724337*I)/24543561705062400)*d^7*K0*M^5*
        Sqrt[Pi/35]*u^11)/(b^3*E^u) - 
      (((222459062762813*I)/220892055345561600)*d^9*K0*M^5*Sqrt[Pi/35]*u^11)/
       (b^3*E^u) + (((652915070513*I)/514899895910400)*d^11*K0*M^5*
        Sqrt[Pi/35]*u^11)/(b^3*E^u) + (((836721131*I)/980761706496)*d^13*K0*
        M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + (((52218601*I)/544867614720)*d^15*
        K0*M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      (((146974923383*I)/514899895910400)*d*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((411159034417*I)/257449947955200)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^11)/
       b^3 - (((16916989811933*I)/1802149635686400)*d^7*K0^2*M^5*Sqrt[Pi/35]*
        u^11)/b^3 + (((7332090119*I)/3648076185600)*d^9*K0^2*M^5*Sqrt[Pi/35]*
        u^11)/b^3 + (((644661948271*I)/163831785062400)*d^11*K0^2*M^5*
        Sqrt[Pi/35]*u^11)/b^3 + (((52983370361*I)/257449947955200)*d^13*K0^2*
        M^5*Sqrt[Pi/35]*u^11)/b^3 - (((26198147939*I)/85816649318400)*d^15*
        K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - (((1518991853*I)/34326659727360)*
        d^17*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((2167839109270169*I)/1546244387418931200)*d*K1*M^5*Sqrt[Pi/35]*u^11)/
       (b^3*E^u) + (((1445520497394437*I)/1546244387418931200)*d^3*K1*M^5*
        Sqrt[Pi/35]*u^11)/(b^3*E^u) - 
      (((2993551674579971*I)/1546244387418931200)*d^5*K1*M^5*Sqrt[Pi/35]*
        u^11)/(b^3*E^u) - (((19796326478321*I)/12993650314444800)*d^7*K1*M^5*
        Sqrt[Pi/35]*u^11)/(b^3*E^u) - 
      (((204974627603971*I)/220892055345561600)*d^9*K1*M^5*Sqrt[Pi/35]*u^11)/
       (b^3*E^u) + (((54895856887*I)/46809081446400)*d^11*K1*M^5*Sqrt[Pi/35]*
        u^11)/(b^3*E^u) + (((3870829253*I)/4903808532480)*d^13*K1*M^5*
        Sqrt[Pi/35]*u^11)/(b^3*E^u) + (((434080033*I)/4903808532480)*d^15*K1*
        M^5*Sqrt[Pi/35]*u^11)/(b^3*E^u) + 
      (((6209405936567*I)/32438693442355200)*d*K1^2*M^5*Sqrt[Pi/35]*u^11)/
       b^3 - (((27535191967*I)/17668133683200)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^11)/
       b^3 - (((1463804279191*I)/184310758195200)*d^7*K1^2*M^5*Sqrt[Pi/35]*
        u^11)/b^3 + (((8688251933539*I)/5406448907059200)*d^9*K1^2*M^5*
        Sqrt[Pi/35]*u^11)/b^3 + (((34170407581*I)/10559470521600)*d^11*K1^2*
        M^5*Sqrt[Pi/35]*u^11)/b^3 + (((3098674819*I)/11702270361600)*d^13*
        K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - (((149156341*I)/725892710400)*d^15*
        K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - (((49020544813*I)/1544699687731200)*
        d^17*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((14695136041*I)/36360832155648)*d^5*K0*M^5*Sqrt[(5*Pi)/7]*u^11)/
       (b^3*E^u) + (((60043411277*I)/12259521331200)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[35]*b^3) + (((1499782910123*I)/337903056691200)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[35]*b^3) - 
      (((6738624518209*I)/193280548427366400)*d*K0*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) - (((4452740655719*I)/11713972631961600)*d^3*K0*M^5*
        Sqrt[Pi/35]*u^12)/(b^3*E^u) + (((15167449913261*I)/96640274213683200)*
        d^5*K0*M^5*Sqrt[Pi/35]*u^12)/(b^3*E^u) + 
      (((3463868469811*I)/7889001976627200)*d^7*K0*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) + (((4881801792697*I)/27611506918195200)*d^9*K0*M^5*
        Sqrt[Pi/35]*u^12)/(b^3*E^u) - (((351211033*I)/1716332986368)*d^11*K0*
        M^5*Sqrt[Pi/35]*u^12)/(b^3*E^u) - (((96869693*I)/6129760665600)*d^15*
        K0*M^5*Sqrt[Pi/35]*u^12)/(b^3*E^u) - 
      (((184377697843*I)/5522301383639040)*d*K1*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) - (((20531717939767*I)/55223013836390400)*d^3*K1*M^5*
        Sqrt[Pi/35]*u^12)/(b^3*E^u) + (((35679181543*I)/215714897798400)*d^5*
        K1*M^5*Sqrt[Pi/35]*u^12)/(b^3*E^u) + 
      (((1769086731287*I)/4247924141260800)*d^7*K1*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) + (((4534653104221*I)/27611506918195200)*d^9*K1*M^5*
        Sqrt[Pi/35]*u^12)/(b^3*E^u) - (((8373209879*I)/42908324659200)*d^11*
        K1*M^5*Sqrt[Pi/35]*u^12)/(b^3*E^u) - 
      (((200366087*I)/1532440166400)*d^13*K1*M^5*Sqrt[Pi/35]*u^12)/
       (b^3*E^u) - (((30676577*I)/2043253555200)*d^15*K1*M^5*Sqrt[Pi/35]*
        u^12)/(b^3*E^u) - (((846982409201*I)/4054836680294400)*d*K0*K1*M^5*
        Sqrt[Pi/35]*u^12)/b^3 - (((412761142501*I)/540644890705920)*d^3*K0*K1*
        M^5*Sqrt[Pi/35]*u^12)/b^3 + (((18781007569*I)/901074817843200)*d^5*K0*
        K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + (((4454574983381*I)/1621934672117760)*
        d^7*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      (((2045215210141*I)/2703224453529600)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^12)/
       b^3 - (((786690758479*I)/540644890705920)*d^11*K0*K1*M^5*Sqrt[Pi/35]*
        u^12)/b^3 + (((20708446373*I)/128724973977600)*d^13*K0*K1*M^5*
        Sqrt[Pi/35]*u^12)/b^3 + (((420936871*I)/1847726899200)*d^15*K0*K1*M^5*
        Sqrt[Pi/35]*u^12)/b^3 + (((984246451*I)/35106811084800)*d^17*K0*K1*
        M^5*Sqrt[Pi/35]*u^12)/b^3 - (((7520327*I)/383110041600)*d^13*K0*M^5*
        Sqrt[(7*Pi)/5]*u^12)/(b^3*E^u) + (((2766006751*I)/929233405900800)*d*
        K0*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) + 
      (((415664587501*I)/24160068553420800)*d^3*K0*M^5*Sqrt[Pi/35]*u^13)/
       (b^3*E^u) + (((53316351563*I)/3020008569177600)*d^5*K0*M^5*Sqrt[Pi/35]*
        u^13)/(b^3*E^u) - (((160154049607*I)/3451438364774400)*d^7*K0*M^5*
        Sqrt[Pi/35]*u^13)/(b^3*E^u) - (((15326687669*I)/575239727462400)*d^9*
        K0*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) + 
      (((52687867*I)/2681770291200)*d^11*K0*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) + 
      (((444121*I)/31925836800)*d^13*K0*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) - 
      (((513898691*I)/184310758195200)*d*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((55594076179*I)/901074817843200)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((818028919*I)/8101571788800)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((53802705029*I)/386174921932800)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((29509423*I)/295015219200)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((881451511*I)/14302774886400)*d^13*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((1100807557*I)/29705763225600)*d^15*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((86771381*I)/22716171878400)*d^17*K0^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((143075679787*I)/48320137106841600)*d*K1*M^5*Sqrt[Pi/35]*u^13)/
       (b^3*E^u) + (((25420636711*I)/1510004284588800)*d^3*K1*M^5*Sqrt[Pi/35]*
        u^13)/(b^3*E^u) + (((828732865553*I)/48320137106841600)*d^5*K1*M^5*
        Sqrt[Pi/35]*u^13)/(b^3*E^u) - (((157453840717*I)/3451438364774400)*
        d^7*K1*M^5*Sqrt[Pi/35]*u^13)/(b^3*E^u) - 
      (((58993621031*I)/2300958909849600)*d^9*K1*M^5*Sqrt[Pi/35]*u^13)/
       (b^3*E^u) + (((25740371*I)/1340885145600)*d^11*K1*M^5*Sqrt[Pi/35]*
        u^13)/(b^3*E^u) + (((10353089*I)/766220083200)*d^13*K1*M^5*
        Sqrt[Pi/35]*u^13)/(b^3*E^u) + (((68251*I)/42567782400)*d^15*K1*M^5*
        Sqrt[Pi/35]*u^13)/(b^3*E^u) - (((6160502951*I)/2027418340147200)*d*
        K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - (((45421583111*I)/901074817843200)*
        d^5*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((722503459*I)/7339070914560)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((20002321769*I)/180214963568640)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 + 
      (((1165111393*I)/12934088294400)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((1243240087*I)/25744994795520)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^13)/b^3 - 
      (((11898187709*I)/386174921932800)*d^15*K1^2*M^5*Sqrt[Pi/35]*u^13)/
       b^3 - (((250684549*I)/77234984386560)*d^17*K1^2*M^5*Sqrt[Pi/35]*u^13)/
       b^3 + (((4070959549*I)/142274971238400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[35]*b^3) + (((29886411769*I)/901074817843200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[35]*b^3) + (((5321*I)/22535884800)*d^15*K0*M^5*
        Sqrt[(7*Pi)/5]*u^13)/(b^3*E^u) - (((608791*I)/19174657582080)*d*K0*
        M^5*Sqrt[Pi/35]*u^14)/(b^3*E^u) - (((11444369*I)/15339726065664)*d^3*
        K0*M^5*Sqrt[Pi/35]*u^14)/(b^3*E^u) - 
      (((691*I)/672122880)*d^5*K0*M^5*Sqrt[Pi/35]*u^14)/(b^3*E^u) + 
      (((121363637*I)/76698630328320)*d^7*K0*M^5*Sqrt[Pi/35]*u^14)/
       (b^3*E^u) + (((45433*I)/22192890720)*d^9*K0*M^5*Sqrt[Pi/35]*u^14)/
       (b^3*E^u) - (((6021*I)/6621655040)*d^11*K0*M^5*Sqrt[Pi/35]*u^14)/
       (b^3*E^u) - (((31159*I)/38311004160)*d^13*K0*M^5*Sqrt[Pi/35]*u^14)/
       (b^3*E^u) - (((7741*I)/76622008320)*d^15*K0*M^5*Sqrt[Pi/35]*u^14)/
       (b^3*E^u) - (((1206571*I)/38349315164160)*d*K1*M^5*Sqrt[Pi/35]*u^14)/
       (b^3*E^u) - (((11378303*I)/15339726065664)*d^3*K1*M^5*Sqrt[Pi/35]*
        u^14)/(b^3*E^u) - (((607*I)/598609440)*d^5*K1*M^5*Sqrt[Pi/35]*u^14)/
       (b^3*E^u) + (((24092147*I)/15339726065664)*d^7*K1*M^5*Sqrt[Pi/35]*
        u^14)/(b^3*E^u) + (((77572289*I)/38349315164160)*d^9*K1*M^5*
        Sqrt[Pi/35]*u^14)/(b^3*E^u) - (((161489*I)/178784686080)*d^11*K1*M^5*
        Sqrt[Pi/35]*u^14)/(b^3*E^u) - (((5129*I)/6385167360)*d^13*K1*M^5*
        Sqrt[Pi/35]*u^14)/(b^3*E^u) - (((587*I)/5894000640)*d^15*K1*M^5*
        Sqrt[Pi/35]*u^14)/(b^3*E^u) - (((77185909*I)/168951528345600)*d*K0*K1*
        M^5*Sqrt[Pi/35]*u^14)/b^3 + (((6453096149*I)/675806113382400)*d^3*K0*
        K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + (((16653789973*I)/675806113382400)*d^5*
        K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + (((3296089793*I)/675806113382400)*
        d^7*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 - 
      (((41090585479*I)/675806113382400)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^14)/
       b^3 - (((4706329627*I)/225268704460800)*d^11*K0*K1*M^5*Sqrt[Pi/35]*
        u^14)/b^3 + (((183995831*I)/6436248698880)*d^13*K0*K1*M^5*Sqrt[Pi/35]*
        u^14)/b^3 + (((427393871*I)/32181243494400)*d^15*K0*K1*M^5*
        Sqrt[Pi/35]*u^14)/b^3 + (((26311*I)/21670871040)*d^17*K0*K1*M^5*
        Sqrt[Pi/35]*u^14)/b^3 + ((I/1741409280)*d*K0*M^5*Sqrt[Pi/35]*u^15)/
       (b^3*E^u) + ((I/116093952)*d^3*K0*M^5*Sqrt[Pi/35]*u^15)/(b^3*E^u) - 
      (((41*I)/1741409280)*d^7*K0*M^5*Sqrt[Pi/35]*u^15)/(b^3*E^u) - 
      ((I/20487168)*d^9*K0*M^5*Sqrt[Pi/35]*u^15)/(b^3*E^u) + 
      ((I/348281856)*d^15*K0*M^5*Sqrt[Pi/35]*u^15)/(b^3*E^u) - 
      (((183506833*I)/4054836680294400)*d*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((465002861*I)/202741834014720)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((394507*I)/2681770291200)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((150504943*I)/32181243494400)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((3053657*I)/2681770291200)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((2979299*I)/1379196149760)*d^13*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((21373679*I)/24135932620800)*d^15*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((14254837*I)/193087460966400)*d^17*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      ((I/1741409280)*d*K1*M^5*Sqrt[Pi/35]*u^15)/(b^3*E^u) + 
      ((I/116093952)*d^3*K1*M^5*Sqrt[Pi/35]*u^15)/(b^3*E^u) - 
      (((41*I)/1741409280)*d^7*K1*M^5*Sqrt[Pi/35]*u^15)/(b^3*E^u) - 
      ((I/20487168)*d^9*K1*M^5*Sqrt[Pi/35]*u^15)/(b^3*E^u) + 
      ((I/348281856)*d^15*K1*M^5*Sqrt[Pi/35]*u^15)/(b^3*E^u) - 
      (((59900051*I)/1351612226764800)*d*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((433329187*I)/202741834014720)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((41910331*I)/253427292518400)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((52987273*I)/12287383879680)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((3265369*I)/3128732006400)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((32045753*I)/16090621747200)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((41*I)/50079744)*d^15*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((113009*I)/1650320179200)*d^17*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((255551753*I)/506854585036800)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[35]*b^3) - (((116820953*I)/253427292518400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[35]*b^3) + (((7*I)/1741409280)*d^5*K0*M^5*
        Sqrt[(7*Pi)/5]*u^15)/(b^3*E^u) + ((I/580469760)*d^11*K0*M^5*
        Sqrt[(7*Pi)/5]*u^15)/(b^3*E^u) + ((I/348281856)*d^13*K0*M^5*
        Sqrt[(7*Pi)/5]*u^15)/(b^3*E^u) + (((7*I)/1741409280)*d^5*K1*M^5*
        Sqrt[(7*Pi)/5]*u^15)/(b^3*E^u) + ((I/580469760)*d^11*K1*M^5*
        Sqrt[(7*Pi)/5]*u^15)/(b^3*E^u) + ((I/348281856)*d^13*K1*M^5*
        Sqrt[(7*Pi)/5]*u^15)/(b^3*E^u) + (((1974521*I)/1013709170073600)*d*K0*
        K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + (((10272733*I)/116966442700800)*d^3*K0*
        K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + (((485567419*I)/1520563755110400)*d^5*
        K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + (((57428149*I)/1520563755110400)*
        d^7*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 - 
      (((62838637*I)/84475764172800)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 - 
      (((98873303*I)/506854585036800)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + 
      (((1917997*I)/5569830604800)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + 
      (((660181*I)/4827186524160)*d^15*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + 
      (((58703*I)/5363540582400)*d^17*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 - 
      (((23*I)/323352207360)*d*K0^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((194491*I)/27646613729280)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((181217*I)/138233068646400)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^17)/b^3 + 
      (((29429*I)/1919903731200)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^17)/b^3 + 
      (((9643*I)/1843107581952)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((48389*I)/6582527078400)*d^13*K0^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((6869*I)/2194175692800)*d^15*K0^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((59*I)/230965862400)*d^17*K0^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((6499*I)/92155379097600)*d*K1^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((958231*I)/138233068646400)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((174049*I)/138233068646400)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^17)/b^3 + 
      (((10853*I)/719963899200)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^17)/b^3 + 
      (((13891*I)/2710452326400)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((9521*I)/1316505415680)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((107*I)/34828185600)*d^15*K1^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((1097*I)/4388351385600)*d^17*K1^2*M^5*Sqrt[Pi/35]*u^17)/b^3 - 
      (((194381*I)/138233068646400)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[35]*b^3) - (((38249*I)/27646613729280)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^17)/(Sqrt[35]*b^3) + ((I/822815884800)*d*K0*K1*M^5*Sqrt[Pi/35]*
        u^18)/b^3 + ((I/22039711200)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^18)/b^3 + 
      (((127*I)/617111913600)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^18)/b^3 + 
      ((I/9642373650)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^18)/b^3 - 
      (((11*I)/21653049600)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^18)/b^3 - 
      (((11*I)/51425992800)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^18)/b^3 + 
      ((I/8570998800)*d^15*K0*K1*M^5*Sqrt[Pi/35]*u^18)/b^3 + 
      ((I/91423987200)*d^17*K0*K1*M^5*Sqrt[Pi/35]*u^18)/b^3 + 
      ((I/29386281600)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^18)/b^3)/Pi, 
    ((1207377*d^15*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^3)/(121081692160*b^3) - 
      (((11220000751*I)/54486761472)*d*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((692420513*I)/18162253824)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((11316527*I)/1397096448)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((11030430667*I)/72649015296)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 - 
      (((353628991*I)/217947045888)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^3)/b^3 + 
      (((864228373*I)/72649015296)*d*K1^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 - 
      (((628572797*I)/217947045888)*d^3*K1^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 + 
      (((4736441495*I)/217947045888)*d^7*K1^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 - 
      (((9245767*I)/217947045888)*d^11*K1^2*M^5*Sqrt[(5*Pi)/7]*u^3)/b^3 + 
      (((21224964653*I)/54486761472)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[35]*b^3) - (((1070628133*I)/54486761472)*d^5*K0^2*M^5*
        Sqrt[(7*Pi)/5]*u^3)/b^3 - (((45938917*I)/4191289344)*d^7*K0^2*M^5*
        Sqrt[(7*Pi)/5]*u^3)/b^3 + (((4981753*I)/54486761472)*d^13*K0^2*M^5*
        Sqrt[(7*Pi)/5]*u^3)/b^3 - (((43561*I)/18162253824)*d^15*K0^2*M^5*
        Sqrt[(7*Pi)/5]*u^3)/b^3 - (((8399*I)/2201485312)*d^13*K1^2*M^5*
        Sqrt[(7*Pi)/5]*u^3)/b^3 - (((16243*I)/4273471488)*d^15*K1^2*M^5*
        Sqrt[(7*Pi)/5]*u^3)/b^3 + (1001198160549*d*K0*K1*M^5*u^3)/
       (9323290296320*b^3*Sqrt[35*Pi]) + (1018995182609*d^3*K0*K1*M^5*u^3)/
       (2649777242112*b^3*Sqrt[35*Pi]) - (1689371823493*d^5*K0*K1*M^5*u^3)/
       (1645286522880*b^3*Sqrt[35*Pi]) + (117402671264891*d^7*K0*K1*M^5*u^3)/
       (251728838000640*b^3*Sqrt[35*Pi]) + (17964749010613*d^9*K0*K1*M^5*u^3)/
       (251728838000640*b^3*Sqrt[35*Pi]) - (8021793253*d^11*K0*K1*M^5*u^3)/
       (4576887963648*b^3*Sqrt[35*Pi]) - (9296857343*d^13*K0*K1*M^5*u^3)/
       (7628146606080*b^3*Sqrt[35*Pi]) - (371161853*d^13*K0^2*M^5*
        Sqrt[5/(7*Pi)]*u^4)/(3051258642432*b^3) + 
      (15123239*d^15*K1^2*M^5*Sqrt[7/(5*Pi)]*u^4)/(1452980305920*b^3) - 
      (((15062503849193*I)/45768879636480)*d*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 + 
      (((3895621108667*I)/2692287037440)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - 
      (((82973030558933*I)/45768879636480)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^4)/
       b^3 + (((8811106253333*I)/15256293212160)*d^7*K0*K1*M^5*Sqrt[Pi/35]*
        u^4)/b^3 + (((934982086211*I)/6538411376640)*d^9*K0*K1*M^5*
        Sqrt[Pi/35]*u^4)/b^3 - (((179152167673*I)/6538411376640)*d^11*K0*K1*
        M^5*Sqrt[Pi/35]*u^4)/b^3 + (((12794021711*I)/6538411376640)*d^13*K0*
        K1*M^5*Sqrt[Pi/35]*u^4)/b^3 - (((11780257*I)/145298030592)*d^15*K0*K1*
        M^5*Sqrt[Pi/35]*u^4)/b^3 - (395134014421*d^3*K0^2*M^5*u^4)/
       (5299554484224*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (6029010515290193*d^3*K1^2*M^5*u^4)/(35242037320089600*Sqrt[35]*b^3*
        Sqrt[Pi]) + (28330015945391*d*K0^2*M^5*u^4)/(167819225333760*b^3*
        Sqrt[35*Pi]) - (54522718100341*d^5*K0^2*M^5*u^4)/
       (167819225333760*b^3*Sqrt[35*Pi]) + (8980152134539*d^7*K0^2*M^5*u^4)/
       (45768879636480*b^3*Sqrt[35*Pi]) + (18070838173159*d^9*K0^2*M^5*u^4)/
       (503457676001280*b^3*Sqrt[35*Pi]) - (40735229027*d^11*K0^2*M^5*u^4)/
       (45768879636480*b^3*Sqrt[35*Pi]) + (8476301*d^15*K0^2*M^5*u^4)/
       (242163384320*b^3*Sqrt[35*Pi]) + (54397193617091543*d*K1^2*M^5*u^4)/
       (105726111960268800*b^3*Sqrt[35*Pi]) - 
      (65766775081631863*d^5*K1^2*M^5*u^4)/(35242037320089600*b^3*
        Sqrt[35*Pi]) + (123180158770598231*d^7*K1^2*M^5*u^4)/
       (105726111960268800*b^3*Sqrt[35*Pi]) + 
      (210145028806001*d^9*K1^2*M^5*u^4)/(21145222392053760*b^3*
        Sqrt[35*Pi]) + (1944826091497*d^11*K1^2*M^5*u^4)/
       (274613277818880*b^3*Sqrt[35*Pi]) - (741320239489*d^13*K1^2*M^5*u^4)/
       (457688796364800*b^3*Sqrt[35*Pi]) - (((139013724497*I)/2692287037440)*
        d*K0^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((33657602020429*I)/45768879636480)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^5)/
       b^3 + (((4414305549629*I)/15256293212160)*d^7*K0^2*M^5*Sqrt[Pi/35]*
        u^5)/b^3 - (((3085483537*I)/384612433920)*d^11*K0^2*M^5*Sqrt[Pi/35]*
        u^5)/b^3 + (((3319050103*I)/6538411376640)*d^13*K0^2*M^5*Sqrt[Pi/35]*
        u^5)/b^3 - (((933539*I)/48432676864)*d^15*K0^2*M^5*Sqrt[Pi/35]*u^5)/
       b^3 + (((332327831005127*I)/686533194547200)*d*K1^2*M^5*Sqrt[Pi/35]*
        u^5)/b^3 - (((1186320793355981*I)/686533194547200)*d^5*K1^2*M^5*
        Sqrt[Pi/35]*u^5)/b^3 + (((695328991882979*I)/686533194547200)*d^7*
        K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 + (((11307118947569*I)/137306638909440)*
        d^9*K1^2*M^5*Sqrt[Pi/35]*u^5)/b^3 - 
      (((1682866507901*I)/98076170649600)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^5)/
       b^3 + (((169353165607*I)/98076170649600)*d^13*K1^2*M^5*Sqrt[Pi/35]*
        u^5)/b^3 - (((3359065027*I)/32692056883200)*d^15*K1^2*M^5*Sqrt[Pi/35]*
        u^5)/b^3 + (((21067289411747*I)/45768879636480)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[35]*b^3) + (((22558701898331*I)/137306638909440)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[35]*b^3) + (((41947972669*I)/6538411376640)*
        d^9*K0^2*M^5*Sqrt[(7*Pi)/5]*u^5)/b^3 + 
      (1790969366192443*d*K0*K1*M^5*u^5)/(2643152799006720*b^3*Sqrt[35*Pi]) - 
      (969339853700789*d^3*K0*K1*M^5*u^5)/(1762101866004480*b^3*
        Sqrt[35*Pi]) - (2166906115993609*d^5*K0*K1*M^5*u^5)/
       (2202627332505600*b^3*Sqrt[35*Pi]) + 
      (2223941136563269*d^7*K0*K1*M^5*u^5)/(2402866180915200*b^3*
        Sqrt[35*Pi]) - (26385636778493*d^9*K0*K1*M^5*u^5)/
       (293683644334080*b^3*Sqrt[35*Pi]) + (531463280081*d^11*K0*K1*M^5*u^5)/
       (22884439818240*b^3*Sqrt[35*Pi]) - (900202231*d^13*K0*K1*M^5*u^5)/
       (340542259200*b^3*Sqrt[35*Pi]) + (27307823*d^15*K0*K1*M^5*u^5)/
       (1089735229440*b^3*Sqrt[35*Pi]) + (((18854773307*I)/35286451200)*d*K0*
        K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - (((618840460037*I)/6865331945472)*d^3*
        K0*K1*M^5*Sqrt[Pi/35]*u^6)/b^3 - 
      (((119595934106437*I)/85816649318400)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^6)/
       b^3 + (((156929605681301*I)/171633298636800)*d^7*K0*K1*M^5*Sqrt[Pi/35]*
        u^6)/b^3 + (((356959151201*I)/8581664931840)*d^9*K0*K1*M^5*
        Sqrt[Pi/35]*u^6)/b^3 - (((173119952549*I)/24519042662400)*d^11*K0*K1*
        M^5*Sqrt[Pi/35]*u^6)/b^3 - (47267988256948829*d^3*K0^2*M^5*u^6)/
       (158589167940403200*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (85654986599221987*d^3*K1^2*M^5*u^6)/(158589167940403200*Sqrt[35]*b^3*
        Sqrt[Pi]) + (((1079551547*I)/12259521331200)*d^13*K0*K1*M^5*
        Sqrt[(7*Pi)/5]*u^6)/b^3 - (((1131727*I)/143386214400)*d^15*K0*K1*M^5*
        Sqrt[(7*Pi)/5]*u^6)/b^3 + (4461250074308063*d*K0^2*M^5*u^6)/
       (24398333529292800*b^3*Sqrt[35*Pi]) + 
      (532923594861457*d^5*K0^2*M^5*u^6)/(63435667176161280*b^3*
        Sqrt[35*Pi]) + (226373791435063*d^7*K0^2*M^5*u^6)/
       (1554795764121600*b^3*Sqrt[35*Pi]) - (55955202538957*d^9*K0^2*M^5*u^6)/
       (1243836611297280*b^3*Sqrt[35*Pi]) + (1849971128977*d^11*K0^2*M^5*u^6)/
       (137306638909440*b^3*Sqrt[35*Pi]) - (215867756113*d^13*K0^2*M^5*u^6)/
       (26922870374400*b^3*Sqrt[35*Pi]) + (100123469*d^15*K0^2*M^5*u^6)/
       (136216903680*b^3*Sqrt[35*Pi]) + (17036351572034687*d*K1^2*M^5*u^6)/
       (105726111960268800*b^3*Sqrt[35*Pi]) + 
      (785792287186321703*d^5*K1^2*M^5*u^6)/(1585891679404032000*b^3*
        Sqrt[35*Pi]) + (3488529525965831*d^7*K1^2*M^5*u^6)/
       (396472919851008000*b^3*Sqrt[35*Pi]) - 
      (80444981362300699*d^9*K1^2*M^5*u^6)/(528630559801344000*b^3*
        Sqrt[35*Pi]) + (11382267686303*d^11*K1^2*M^5*u^6)/
       (381407330304000*b^3*Sqrt[35*Pi]) - (7136700253931*d^13*K1^2*M^5*u^6)/
       (2288443981824000*b^3*Sqrt[35*Pi]) + (123800297*d^15*K1^2*M^5*u^6)/
       (928751616000*b^3*Sqrt[35*Pi]) - (214640641*d^15*K0*K1*M^5*
        Sqrt[7/(5*Pi)]*u^7)/(3715006464000*b^3) + 
      (((86464228231*I)/631004774400)*d*K0^2*M^5*Sqrt[Pi/35]*u^7)/b^3 - 
      (((17851202733733*I)/85816649318400)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^7)/
       b^3 + (((28057809852029*I)/171633298636800)*d^7*K0^2*M^5*Sqrt[Pi/35]*
        u^7)/b^3 + (((67581531581*I)/8581664931840)*d^9*K0^2*M^5*Sqrt[Pi/35]*
        u^7)/b^3 + (((1566884387*I)/1442296627200)*d^11*K0^2*M^5*Sqrt[Pi/35]*
        u^7)/b^3 - (((1294510787*I)/721148313600)*d^13*K0^2*M^5*Sqrt[Pi/35]*
        u^7)/b^3 - (((1231787177*I)/8173014220800)*d^15*K0^2*M^5*Sqrt[Pi/35]*
        u^7)/b^3 + (((2434582847759*I)/12259521331200)*d*K1^2*M^5*Sqrt[Pi/35]*
        u^7)/b^3 - (((435388103347*I)/1650320179200)*d^5*K1^2*M^5*Sqrt[Pi/35]*
        u^7)/b^3 + (((39873365780947*I)/171633298636800)*d^7*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((1139980291*I)/1059464806400)*d^9*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 + (((632453179*I)/8173014220800)*d^11*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 + (((9746323*I)/64523796480)*d^13*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((278347*I)/26223575040)*d^15*K1^2*M^5*
        Sqrt[Pi/35]*u^7)/b^3 - (((3415560647809*I)/34326659727360)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[35]*b^3) - 
      (((9509957016389*I)/57211099545600)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[35]*b^3) - (2247172500543437*d*K0*K1*M^5*u^7)/
       (11327797710028800*b^3*Sqrt[35*Pi]) + 
      (1978818791536117*d^3*K0*K1*M^5*u^7)/(19823645992550400*b^3*
        Sqrt[35*Pi]) + (54402964347685489*d^5*K0*K1*M^5*u^7)/
       (132157639950336000*b^3*Sqrt[35*Pi]) - 
      (55921880178937867*d^7*K0*K1*M^5*u^7)/(198236459925504000*b^3*
        Sqrt[35*Pi]) - (3258178204386359*d^9*K0*K1*M^5*u^7)/
       (56638988550144000*b^3*Sqrt[35*Pi]) + (49021500133*d^11*K0*K1*M^5*u^7)/
       (8939234304000*b^3*Sqrt[35*Pi]) + (2165246500979*d^13*K0*K1*M^5*u^7)/
       (100960763904000*b^3*Sqrt[35*Pi]) - 
      (6714470969*d^15*K0^2*M^5*Sqrt[7/(5*Pi)]*u^8)/(40865071104000*b^3) + 
      (((93388201307*I)/953518325760)*d*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((546682582753*I)/3900756787200)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((167535694853*I)/8581664931840)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 + 
      (((48539936719*I)/572110995456)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^8)/b^3 - 
      (((1424571032603*I)/42908324659200)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^8)/
       b^3 + (((4351935821*I)/1225952133120)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^8)/
       b^3 + (((3031407817*I)/6129760665600)*d^15*K0*K1*M^5*Sqrt[Pi/35]*u^8)/
       b^3 - (1496912679701*d^3*K0^2*M^5*u^8)/(5748483686400*Sqrt[35]*b^3*
        Sqrt[Pi]) - (3150108042339163*d^3*K1^2*M^5*u^8)/
       (7723498438656000*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (((587882077*I)/681084518400)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^8)/b^3 + 
      (1778222225536717*d*K0^2*M^5*u^8)/(19823645992550400*b^3*Sqrt[35*Pi]) + 
      (8102893994117071*d^5*K0^2*M^5*u^8)/(49559114981376000*b^3*
        Sqrt[35*Pi]) + (4154814694883*d^7*K0^2*M^5*u^8)/
       (62752915456000*b^3*Sqrt[35*Pi]) - (5159425575181663*d^9*K0^2*M^5*u^8)/
       (99118229962752000*b^3*Sqrt[35*Pi]) + 
      (4040478363629*d^11*K0^2*M^5*u^8)/(286055497728000*b^3*Sqrt[35*Pi]) - 
      (25452362647*d^13*K0^2*M^5*u^8)/(1277033472000*b^3*Sqrt[35*Pi]) + 
      (32578427594612311*d*K1^2*M^5*u^8)/(297354689888256000*b^3*
        Sqrt[35*Pi]) + (56132940362731657*d^5*K1^2*M^5*u^8)/
       (148677344944128000*b^3*Sqrt[35*Pi]) + 
      (736827892379287*d^7*K1^2*M^5*u^8)/(118941875955302400*b^3*
        Sqrt[35*Pi]) - (16489577406053*d^9*K1^2*M^5*u^8)/
       (217842263654400*b^3*Sqrt[35*Pi]) + (3699743947051*d^11*K1^2*M^5*u^8)/
       (858166493184000*b^3*Sqrt[35*Pi]) - (12222363977*d^13*K1^2*M^5*u^8)/
       (884100096000*b^3*Sqrt[35*Pi]) - (9631763731*d^15*K1^2*M^5*u^8)/
       (40865071104000*b^3*Sqrt[35*Pi]) + (((5400609839*I)/650126131200)*d*
        K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - (((1637975231*I)/1950378393600)*d^5*
        K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + (((32331735061*I)/1129166438400)*d^7*
        K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + (((16501523719*I)/1950378393600)*d^9*
        K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - (((32691168121*I)/3064880332800)*d^11*
        K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - (((1872640409*I)/340542259200)*d^13*
        K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - (((1706760157*I)/3064880332800)*d^15*
        K0^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + (((483735653*I)/30561484800)*d*K1^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 - (((7207451857*I)/1191897907200)*d^5*K1^2*
        M^5*Sqrt[Pi/35]*u^9)/b^3 + (((240872223829*I)/10727081164800)*d^7*
        K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 + (((675000611*I)/143027748864)*d^9*
        K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - (((7878372767*I)/1532440166400)*d^11*
        K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - (((117097811*I)/39293337600)*d^13*
        K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - (((441151303*I)/1532440166400)*d^15*
        K1^2*M^5*Sqrt[Pi/35]*u^9)/b^3 - (((66362253389*I)/2383795814400)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[35]*b^3) - 
      (((306217046251*I)/10727081164800)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[35]*b^3) - (1182069765632251*d*K0*K1*M^5*u^9)/
       (6758061133824000*b^3*Sqrt[35*Pi]) + 
      (73355150915509*d^3*K0*K1*M^5*u^9)/(307184596992000*b^3*Sqrt[35*Pi]) + 
      (129407976619417*d^5*K0*K1*M^5*u^9)/(965437304832000*b^3*Sqrt[35*Pi]) - 
      (157748841449*d^7*K0*K1*M^5*u^9)/(747242496000*b^3*Sqrt[35*Pi]) - 
      (4561581679883*d^9*K0*K1*M^5*u^9)/(173283618816000*b^3*Sqrt[35*Pi]) + 
      (251626443391*d^11*K0*K1*M^5*u^9)/(32181243494400*b^3*Sqrt[35*Pi]) + 
      (1042715849101*d^13*K0*K1*M^5*u^9)/(35756937216000*b^3*Sqrt[35*Pi]) + 
      (537539939*d^15*K0*K1*M^5*u^9)/(212838912000*b^3*Sqrt[35*Pi]) - 
      (607626913*d^15*K0^2*M^5*Sqrt[7/(5*Pi)]*u^10)/(3405422592000*b^3) + 
      (((14491561867*I)/1787846860800)*d*K0*K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + 
      (((133782766157*I)/16090621747200)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^10)/
       b^3 + (((4401264799*I)/3218124349440)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^10)/
       b^3 - (((506149534747*I)/16090621747200)*d^7*K0*K1*M^5*Sqrt[Pi/35]*
        u^10)/b^3 - (((121457786959*I)/16090621747200)*d^9*K0*K1*M^5*
        Sqrt[Pi/35]*u^10)/b^3 + (((33205309289*I)/2298660249600)*d^11*K0*K1*
        M^5*Sqrt[Pi/35]*u^10)/b^3 + (((14057222183*I)/2298660249600)*d^13*K0*
        K1*M^5*Sqrt[Pi/35]*u^10)/b^3 + (((15232979*I)/23218790400)*d^15*K0*K1*
        M^5*Sqrt[Pi/35]*u^10)/b^3 + (45172298538359*d^3*K0^2*M^5*u^10)/
       (13516122267648000*Sqrt[35]*b^3*Sqrt[Pi]) - 
      (520121491681177*d^3*K1^2*M^5*u^10)/(13516122267648000*Sqrt[35]*b^3*
        Sqrt[Pi]) - (26717328431693*d*K0^2*M^5*u^10)/(13516122267648000*b^3*
        Sqrt[35*Pi]) - (375287065033369*d^5*K0^2*M^5*u^10)/
       (13516122267648000*b^3*Sqrt[35*Pi]) + 
      (289718344546459*d^7*K0^2*M^5*u^10)/(13516122267648000*b^3*
        Sqrt[35*Pi]) + (36788775328897*d^9*K0^2*M^5*u^10)/
       (1501791363072000*b^3*Sqrt[35*Pi]) - 
      (5363997621503*d^11*K0^2*M^5*u^10)/(643624869888000*b^3*Sqrt[35*Pi]) - 
      (492525930419*d^13*K0^2*M^5*u^10)/(49509605376000*b^3*Sqrt[35*Pi]) + 
      (7990490503*d*K1^2*M^5*u^10)/(700135833600*b^3*Sqrt[35*Pi]) + 
      (10572328392841*d^5*K1^2*M^5*u^10)/(711374856192000*b^3*Sqrt[35*Pi]) + 
      (229851223188947*d^7*K1^2*M^5*u^10)/(13516122267648000*b^3*
        Sqrt[35*Pi]) + (128176159763837*d^9*K1^2*M^5*u^10)/
       (13516122267648000*b^3*Sqrt[35*Pi]) - 
      (123605090591*d^11*K1^2*M^5*u^10)/(19503783936000*b^3*Sqrt[35*Pi]) - 
      (13721985406273*d^13*K1^2*M^5*u^10)/(1930874609664000*b^3*
        Sqrt[35*Pi]) - (8559579949*d^15*K1^2*M^5*u^10)/
       (10216267776000*b^3*Sqrt[35*Pi]) - (((110881249*I)/631004774400)*d*
        K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - (((13113767371*I)/32181243494400)*
        d^5*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((287635122143*I)/32181243494400)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((61513451231*I)/32181243494400)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((16483322509*I)/4597320499200)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((77324393*I)/48392847360)*d^13*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((17838697*I)/102162677760)*d^15*K0^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((656334697*I)/10727081164800)*d*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((4431470369*I)/32181243494400)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((230727532709*I)/32181243494400)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 + 
      (((155781889*I)/126200954880)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((868012109*I)/306488033280)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((1872645329*I)/1532440166400)*d^13*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((615139039*I)/4597320499200)*d^15*K1^2*M^5*Sqrt[Pi/35]*u^11)/b^3 - 
      (((157956693841*I)/32181243494400)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[35]*b^3) - (((113696777*I)/26486620160)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[35]*b^3) - (450242672519*d*K0*K1*M^5*u^11)/
       (34656723763200*b^3*Sqrt[35*Pi]) + (3834975917581*d^3*K0*K1*M^5*u^11)/
       (211189410432000*b^3*Sqrt[35*Pi]) + (743389591181*d^5*K0*K1*M^5*u^11)/
       (30579462144000*b^3*Sqrt[35*Pi]) - (1675754981003*d^7*K0*K1*M^5*u^11)/
       (59281238016000*b^3*Sqrt[35*Pi]) - (107176708092067*d^9*K0*K1*M^5*
        u^11)/(6758061133824000*b^3*Sqrt[35*Pi]) + 
      (197567288069*d^11*K0*K1*M^5*u^11)/(26817702912000*b^3*Sqrt[35*Pi]) + 
      (6131550854953*d^13*K0*K1*M^5*u^11)/(965437304832000*b^3*Sqrt[35*Pi]) + 
      (648727631*d^15*K0*K1*M^5*u^11)/(696563712000*b^3*Sqrt[35*Pi]) + 
      (((31175129*I)/134088514560)*d*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((1337872777*I)/1005663859200)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((2379896621*I)/2011327718400)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      (((1891736191*I)/502831929600)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 - 
      (((53327303*I)/35286451200)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((15499849*I)/9577751040)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((1745467*I)/2128389120)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (((70991*I)/798145920)*d^15*K0*K1*M^5*Sqrt[Pi/35]*u^12)/b^3 + 
      (1466115439*d^3*K0^2*M^5*u^12)/(225268704460800*Sqrt[35]*b^3*
        Sqrt[Pi]) - (208561524187*d^3*K1^2*M^5*u^12)/(10137091700736000*
        Sqrt[35]*b^3*Sqrt[Pi]) + (11818775131*d*K0^2*M^5*u^12)/
       (67580611338240*b^3*Sqrt[35*Pi]) - (794932755301*d^5*K0^2*M^5*u^12)/
       (281585880576000*b^3*Sqrt[35*Pi]) + (6797142185059*d^7*K0^2*M^5*u^12)/
       (3379030566912000*b^3*Sqrt[35*Pi]) + (588614210917*d^9*K0^2*M^5*u^12)/
       (241359326208000*b^3*Sqrt[35*Pi]) - (21364360837*d^11*K0^2*M^5*u^12)/
       (25406244864000*b^3*Sqrt[35*Pi]) - (1470589277*d^13*K0^2*M^5*u^12)/
       (1774700928000*b^3*Sqrt[35*Pi]) - (1065797251*d^15*K0^2*M^5*u^12)/
       (7662200832000*b^3*Sqrt[35*Pi]) + (723847098133*d*K1^2*M^5*u^12)/
       (5068545850368000*b^3*Sqrt[35*Pi]) - (623439823861*d^5*K1^2*M^5*u^12)/
       (253427292518400*b^3*Sqrt[35*Pi]) + (2085397853023*d^7*K1^2*M^5*u^12)/
       (1126343522304000*b^3*Sqrt[35*Pi]) + (56110028813*d^9*K1^2*M^5*u^12)/
       (26817702912000*b^3*Sqrt[35*Pi]) - (372102792121*d^11*K1^2*M^5*u^12)/
       (482718652416000*b^3*Sqrt[35*Pi]) - (9615480913*d^13*K1^2*M^5*u^12)/
       (13408851456000*b^3*Sqrt[35*Pi]) - (4091377*d^15*K1^2*M^5*u^12)/
       (34670592000*b^3*Sqrt[35*Pi]) - (((1671473*I)/383110041600)*d*K0^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 - (((182689357*I)/1609062174720)*d^5*K0^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 - (((146668693*I)/1149330124800)*d^11*K0^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 - (((7125793*I)/88410009600)*d^13*K0^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 - (((765341*I)/88410009600)*d^15*K0^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 - (((2000969*I)/536354058240)*d*K1^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 - (((799803611*I)/8045310873600)*d^5*K1^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 + (((13198207*I)/56260915200)*d^7*K1^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 + (((1343981147*I)/8045310873600)*d^9*K1^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 - (((10324691*I)/88410009600)*d^11*K1^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 - (((3073901*I)/42567782400)*d^13*K1^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 - (((809129*I)/104484556800)*d^15*K1^2*M^5*
        Sqrt[Pi/35]*u^13)/b^3 + (((16340447*I)/321812434944)*d^7*K0^2*M^5*
        Sqrt[(5*Pi)/7]*u^13)/b^3 - (((289752427*I)/2681770291200)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[35]*b^3) - 
      (((43088921*I)/423437414400)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[35]*b^3) + (((31020881*I)/1149330124800)*d^9*K0^2*M^5*
        Sqrt[(7*Pi)/5]*u^13)/b^3 - (161912386033*d*K0*K1*M^5*u^13)/
       (2534272925184000*b^3*Sqrt[35*Pi]) - (35278230277*d^3*K0*K1*M^5*u^13)/
       (633568231296000*b^3*Sqrt[35*Pi]) + (1859307669053*d^5*K0*K1*M^5*u^13)/
       (2534272925184000*b^3*Sqrt[35*Pi]) - (55474948619*d^7*K0*K1*M^5*u^13)/
       (181019494656000*b^3*Sqrt[35*Pi]) - (33375778753*d^9*K0*K1*M^5*u^13)/
       (46077689548800*b^3*Sqrt[35*Pi]) + (631550743*d^11*K0*K1*M^5*u^13)/
       (4525487366400*b^3*Sqrt[35*Pi]) + (28085222303*d^13*K0*K1*M^5*u^13)/
       (120679663104000*b^3*Sqrt[35*Pi]) + (42545981*d^15*K0*K1*M^5*u^13)/
       (957775104000*b^3*Sqrt[35*Pi]) + (6755714113*d^3*K0^2*M^5*
        Sqrt[7/(5*Pi)]*u^14)/(91440704729088000*b^3) - 
      (31591*d^15*K1^2*M^5*Sqrt[7/(5*Pi)]*u^14)/(95777510400*b^3) + 
      (((427759*I)/335221286400)*d*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      (((25975121*I)/2011327718400)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      (((7275839*I)/251415964800)*d^5*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 - 
      (((79069117*I)/2011327718400)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 - 
      (((45414623*I)/1005663859200)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      (((23147*I)/1044845568)*d^11*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      (((414263*I)/23944377600)*d^13*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      (((541987*I)/287332531200)*d^15*K0*K1*M^5*Sqrt[Pi/35]*u^14)/b^3 + 
      (4132430274337*d^3*K0^2*M^5*u^14)/(4480594531725312000*Sqrt[35]*b^3*
        Sqrt[Pi]) + (139979431*d^3*K1^2*M^5*u^14)/(93861960192000*Sqrt[35]*
        b^3*Sqrt[Pi]) - (1200852353*d*K0^2*M^5*u^14)/(5068545850368000*b^3*
        Sqrt[35*Pi]) - (1656335063*d^5*K0^2*M^5*u^14)/
       (202741834014720*b^3*Sqrt[35*Pi]) - (17333445037*d^7*K0^2*M^5*u^14)/
       (1267136462592000*b^3*Sqrt[35*Pi]) + (32585595613*d^9*K0^2*M^5*u^14)/
       (1013709170073600*b^3*Sqrt[35*Pi]) + (433654813*d^11*K0^2*M^5*u^14)/
       (362038989312000*b^3*Sqrt[35*Pi]) - (164822659*d^13*K0^2*M^5*u^14)/
       (16090621747200*b^3*Sqrt[35*Pi]) - (78313*d^15*K0^2*M^5*u^14)/
       (31925836800*b^3*Sqrt[35*Pi]) - (1264843103*d*K1^2*M^5*u^14)/
       (5068545850368000*b^3*Sqrt[35*Pi]) - (2636125391*d^5*K1^2*M^5*u^14)/
       (337903056691200*b^3*Sqrt[35*Pi]) - (225518231*d^7*K1^2*M^5*u^14)/
       (16456317696000*b^3*Sqrt[35*Pi]) + (10689500161*d^9*K1^2*M^5*u^14)/
       (337903056691200*b^3*Sqrt[35*Pi]) + (94128721*d^11*K1^2*M^5*u^14)/
       (120679663104000*b^3*Sqrt[35*Pi]) - (158367901*d^13*K1^2*M^5*u^14)/
       (16090621747200*b^3*Sqrt[35*Pi]) + (127*d^3*K0*K1*M^5*Sqrt[5/(7*Pi)]*
        u^15)/(10325532672*b^3) - (775*d^5*K0*K1*M^5*Sqrt[5/(7*Pi)]*u^15)/
       (5557616064*b^3) + (127*d^7*K0*K1*M^5*Sqrt[5/(7*Pi)]*u^15)/
       (133382785536*b^3) - (264527*d^13*K0*K1*M^5*Sqrt[5/(7*Pi)]*u^15)/
       (597651664896*b^3) - (3053*d^15*K0*K1*M^5*Sqrt[5/(7*Pi)]*u^15)/
       (24902152704*b^3) - (220613*d^9*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^15)/
       (294893913600*b^3) - (1327787*d^11*K0*K1*M^5*Sqrt[7/(5*Pi)]*u^15)/
       (2801492179200*b^3) - (((43*I)/3528645120)*d*K0^2*M^5*Sqrt[Pi/35]*
        u^15)/b^3 - (((271*I)/378069120)*d^5*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((33563*I)/44696171520)*d^7*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((22357*I)/15471751680)*d^9*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((293*I)/580469760)*d^11*K0^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((1187*I)/100566385920)*d*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((20057*I)/28733253120)*d^5*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((295753*I)/402265543680)*d^7*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 + 
      (((4439*I)/3142699560)*d^9*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((173*I)/348281856)*d^11*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((3551*I)/57466506240)*d^15*K1^2*M^5*Sqrt[Pi/35]*u^15)/b^3 - 
      (((47237*I)/134088514560)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[35]*b^3) - 
      (((1721*I)/4966241280)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[35]*b^3) - 
      (((59*I)/756138240)*d^13*K0^2*M^5*Sqrt[(7*Pi)/5]*u^15)/b^3 - 
      (((523*I)/57466506240)*d^15*K0^2*M^5*Sqrt[(7*Pi)/5]*u^15)/b^3 - 
      (((9*I)/118243840)*d^13*K1^2*M^5*Sqrt[(7*Pi)/5]*u^15)/b^3 - 
      (44533*d*K0*K1*M^5*u^15)/(1772218828800*b^3*Sqrt[35*Pi]) + 
      (3319367*d^3*K0*K1*M^5*u^15)/(77977628467200*b^3*Sqrt[35*Pi]) + 
      (364714151*d^5*K0*K1*M^5*u^15)/(253427292518400*b^3*Sqrt[35*Pi]) - 
      (866981*d^7*K0*K1*M^5*u^15)/(18101949465600*b^3*Sqrt[35*Pi]) + 
      (4607475713*d^9*K0*K1*M^5*u^15)/(1098184934246400*b^3*Sqrt[35*Pi]) + 
      (97451617*d^11*K0*K1*M^5*u^15)/(39220890508800*b^3*Sqrt[35*Pi]) + 
      (15027839*d^13*K0*K1*M^5*u^15)/(4980430540800*b^3*Sqrt[35*Pi]) + 
      (1127107*d^15*K0*K1*M^5*u^15)/(1245107635200*b^3*Sqrt[35*Pi]) - 
      (371*d^3*K0^2*M^5*Sqrt[7/(5*Pi)]*u^16)/(470180505600*b^3) + 
      (239*d^11*K0^2*M^5*Sqrt[7/(5*Pi)]*u^16)/(470180505600*b^3) - 
      (d^15*K0^2*M^5*Sqrt[7/(5*Pi)]*u^16)/(1741409280*b^3) - 
      (371*d^3*K1^2*M^5*Sqrt[7/(5*Pi)]*u^16)/(470180505600*b^3) + 
      (239*d^11*K1^2*M^5*Sqrt[7/(5*Pi)]*u^16)/(470180505600*b^3) - 
      (d^15*K1^2*M^5*Sqrt[7/(5*Pi)]*u^16)/(1741409280*b^3) + 
      ((I/1306056960)*d*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + 
      ((I/87070464)*d^3*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 - 
      (((41*I)/1306056960)*d^7*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 - 
      ((I/15365376)*d^9*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + 
      ((I/261211392)*d^15*K0*K1*M^5*Sqrt[Pi/35]*u^16)/b^3 + 
      (188311*d^3*K0^2*M^5*u^16)/(36203898931200*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (188311*d^3*K1^2*M^5*u^16)/(36203898931200*Sqrt[35]*b^3*Sqrt[Pi]) + 
      (((7*I)/1306056960)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^16)/b^3 + 
      ((I/435352320)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^16)/b^3 + 
      ((I/261211392)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/5]*u^16)/b^3 - 
      (29*d*K0^2*M^5*u^16)/(238183545600*b^3*Sqrt[35*Pi]) - 
      (19*d^5*K0^2*M^5*u^16)/(3528645120*b^3*Sqrt[35*Pi]) - 
      (10729*d^7*K0^2*M^5*u^16)/(1645631769600*b^3*Sqrt[35*Pi]) + 
      (23789*d^9*K0^2*M^5*u^16)/(1131371841600*b^3*Sqrt[35*Pi]) - 
      (151*d^11*K0^2*M^5*u^16)/(24379729920*b^3*Sqrt[35*Pi]) - 
      (37*d^13*K0^2*M^5*u^16)/(18284797440*b^3*Sqrt[35*Pi]) - 
      (29*d*K1^2*M^5*u^16)/(238183545600*b^3*Sqrt[35*Pi]) - 
      (19*d^5*K1^2*M^5*u^16)/(3528645120*b^3*Sqrt[35*Pi]) - 
      (10729*d^7*K1^2*M^5*u^16)/(1645631769600*b^3*Sqrt[35*Pi]) + 
      (23789*d^9*K1^2*M^5*u^16)/(1131371841600*b^3*Sqrt[35*Pi]) - 
      (151*d^11*K1^2*M^5*u^16)/(24379729920*b^3*Sqrt[35*Pi]) - 
      (37*d^13*K1^2*M^5*u^16)/(18284797440*b^3*Sqrt[35*Pi]))/Pi}, -1, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_4_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((K0^2*M^4*u^2)/(280*b^2*Sqrt[Pi]) - 
      (d^2*K0^2*M^4*u^2)/(140*b^2*Sqrt[Pi]) + (d^4*K0^2*M^4*u^2)/
       (280*b^2*Sqrt[Pi]) + (K1^2*M^4*u^2)/(210*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^2)/(105*b^2*Sqrt[Pi]) + (d^4*K1^2*M^4*u^2)/
       (210*b^2*Sqrt[Pi]) + (K0*K1*M^4*u^3)/(70*b^2*Sqrt[Pi]) - 
      (d^2*K0*K1*M^4*u^3)/(35*b^2*Sqrt[Pi]) + (d^4*K0*K1*M^4*u^3)/
       (70*b^2*Sqrt[Pi]) + (K0^2*M^4*u^4)/(210*b^2*Sqrt[Pi]) - 
      (d^2*K0^2*M^4*u^4)/(105*b^2*Sqrt[Pi]) + (d^4*K0^2*M^4*u^4)/
       (210*b^2*Sqrt[Pi]) + (K1^2*M^4*u^4)/(210*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^4)/(105*b^2*Sqrt[Pi]) + (d^4*K1^2*M^4*u^4)/
       (210*b^2*Sqrt[Pi]))/Pi, 0, ((-3*K0^2*M^4*u^2)/(220*b^2*Sqrt[Pi]) + 
      (61*d^2*K0^2*M^4*u^2)/(3080*b^2*Sqrt[Pi]) + (d^4*K0^2*M^4*u^2)/
       (770*b^2*Sqrt[Pi]) - (23*d^6*K0^2*M^4*u^2)/(3080*b^2*Sqrt[Pi]) + 
      (2*K1^2*M^4*u^2)/(231*b^2*Sqrt[Pi]) - (113*d^2*K1^2*M^4*u^2)/
       (1848*b^2*Sqrt[Pi]) + (89*d^4*K1^2*M^4*u^2)/(924*b^2*Sqrt[Pi]) - 
      (27*d^6*K1^2*M^4*u^2)/(616*b^2*Sqrt[Pi]) - (41*K0*K1*M^4*u^3)/
       (1540*b^2*Sqrt[Pi]) - (103*d^2*K0*K1*M^4*u^3)/(3080*b^2*Sqrt[Pi]) + 
      (113*d^4*K0*K1*M^4*u^3)/(770*b^2*Sqrt[Pi]) - (267*d^6*K0*K1*M^4*u^3)/
       (3080*b^2*Sqrt[Pi]) - (K0^2*M^4*u^4)/(280*b^2*Sqrt[Pi]) - 
      (71*d^2*K0^2*M^4*u^4)/(3360*b^2*Sqrt[Pi]) + (89*d^4*K0^2*M^4*u^4)/
       (1680*b^2*Sqrt[Pi]) - (19*d^6*K0^2*M^4*u^4)/(672*b^2*Sqrt[Pi]) - 
      (43*K1^2*M^4*u^4)/(9240*b^2*Sqrt[Pi]) - (325*d^2*K1^2*M^4*u^4)/
       (7392*b^2*Sqrt[Pi]) + (269*d^4*K1^2*M^4*u^4)/(2640*b^2*Sqrt[Pi]) - 
      (179*d^6*K1^2*M^4*u^4)/(3360*b^2*Sqrt[Pi]) - 
      (K0*K1*M^4*u^5)/(462*b^2*Sqrt[Pi]) - (4*d^2*K0*K1*M^4*u^5)/
       (105*b^2*Sqrt[Pi]) + (191*d^4*K0*K1*M^4*u^5)/(2310*b^2*Sqrt[Pi]) - 
      (7*d^6*K0*K1*M^4*u^5)/(165*b^2*Sqrt[Pi]) - (d^2*K0^2*M^4*u^6)/
       (132*b^2*Sqrt[Pi]) + (d^4*K0^2*M^4*u^6)/(66*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^6)/(132*b^2*Sqrt[Pi]) - (d^2*K1^2*M^4*u^6)/
       (132*b^2*Sqrt[Pi]) + (d^4*K1^2*M^4*u^6)/(66*b^2*Sqrt[Pi]) - 
      (d^6*K1^2*M^4*u^6)/(132*b^2*Sqrt[Pi]))/Pi, 0, 
    ((1737*K0^2*M^4*u^2)/(160160*b^2*Sqrt[Pi]) + (163*d^2*K0^2*M^4*u^2)/
       (16016*b^2*Sqrt[Pi]) - (519*d^4*K0^2*M^4*u^2)/(10010*b^2*Sqrt[Pi]) + 
      (477*d^6*K0^2*M^4*u^2)/(16016*b^2*Sqrt[Pi]) + (167*d^8*K0^2*M^4*u^2)/
       (160160*b^2*Sqrt[Pi]) - (199*K1^2*M^4*u^2)/(13728*b^2*Sqrt[Pi]) - 
      (4513*d^2*K1^2*M^4*u^2)/(48048*b^2*Sqrt[Pi]) + 
      (5647*d^4*K1^2*M^4*u^2)/(24024*b^2*Sqrt[Pi]) - 
      (6263*d^6*K1^2*M^4*u^2)/(48048*b^2*Sqrt[Pi]) + 
      (17*d^8*K1^2*M^4*u^2)/(4576*b^2*Sqrt[Pi]) + (8513*K0*K1*M^4*u^3)/
       (480480*b^2*Sqrt[Pi]) - (4299*d^2*K0*K1*M^4*u^3)/
       (80080*b^2*Sqrt[Pi]) + (3737*d^4*K0*K1*M^4*u^3)/(60060*b^2*Sqrt[Pi]) - 
      (8231*d^6*K0*K1*M^4*u^3)/(240240*b^2*Sqrt[Pi]) + 
      (3847*d^8*K0*K1*M^4*u^3)/(480480*b^2*Sqrt[Pi]) - 
      (615*K0^2*M^4*u^4)/(128128*b^2*Sqrt[Pi]) + (10139*d^2*K0^2*M^4*u^4)/
       (960960*b^2*Sqrt[Pi]) - (137*d^4*K0^2*M^4*u^4)/(32032*b^2*Sqrt[Pi]) - 
      (1249*d^6*K0^2*M^4*u^4)/(320320*b^2*Sqrt[Pi]) + 
      (4661*d^8*K0^2*M^4*u^4)/(1921920*b^2*Sqrt[Pi]) + 
      (390319*K1^2*M^4*u^4)/(5765760*b^2*Sqrt[Pi]) - 
      (281173*d^2*K1^2*M^4*u^4)/(2882880*b^2*Sqrt[Pi]) - 
      (2987*d^4*K1^2*M^4*u^4)/(1441440*b^2*Sqrt[Pi]) + 
      (24943*d^6*K1^2*M^4*u^4)/(960960*b^2*Sqrt[Pi]) + 
      (3813*d^8*K1^2*M^4*u^4)/(640640*b^2*Sqrt[Pi]) + 
      (84577*K0*K1*M^4*u^5)/(5765760*b^2*Sqrt[Pi]) - 
      (d^2*K0*K1*M^4*u^5)/(630*b^2*Sqrt[Pi]) - (104443*d^4*K0*K1*M^4*u^5)/
       (2882880*b^2*Sqrt[Pi]) + (27*d^6*K0*K1*M^4*u^5)/(1456*b^2*Sqrt[Pi]) + 
      (2949*d^8*K0*K1*M^4*u^5)/(640640*b^2*Sqrt[Pi]) + 
      (4003*K0^2*M^4*u^6)/(5765760*b^2*Sqrt[Pi]) + (40*d^2*K0^2*M^4*u^6)/
       (9009*b^2*Sqrt[Pi]) - (29941*d^4*K0^2*M^4*u^6)/
       (2882880*b^2*Sqrt[Pi]) + (1123*d^6*K0^2*M^4*u^6)/
       (240240*b^2*Sqrt[Pi]) + (1109*d^8*K0^2*M^4*u^6)/
       (1921920*b^2*Sqrt[Pi]) + (9809*K1^2*M^4*u^6)/(17297280*b^2*Sqrt[Pi]) + 
      (503*d^2*K1^2*M^4*u^6)/(61776*b^2*Sqrt[Pi]) - (145883*d^4*K1^2*M^4*u^6)/
       (8648640*b^2*Sqrt[Pi]) + (2537*d^6*K1^2*M^4*u^6)/
       (360360*b^2*Sqrt[Pi]) + (307*d^8*K1^2*M^4*u^6)/(274560*b^2*Sqrt[Pi]) - 
      (K0*K1*M^4*u^7)/(4368*b^2*Sqrt[Pi]) + (541*d^2*K0*K1*M^4*u^7)/
       (72072*b^2*Sqrt[Pi]) - (67*d^4*K0*K1*M^4*u^7)/(5148*b^2*Sqrt[Pi]) + 
      (29*d^6*K0*K1*M^4*u^7)/(6552*b^2*Sqrt[Pi]) + (3*d^8*K0*K1*M^4*u^7)/
       (2288*b^2*Sqrt[Pi]) - (K0^2*M^4*u^8)/(39312*b^2*Sqrt[Pi]) - 
      (d^2*K0^2*M^4*u^8)/(9828*b^2*Sqrt[Pi]) + (d^4*K0^2*M^4*u^8)/
       (19656*b^2*Sqrt[Pi]) + (d^6*K0^2*M^4*u^8)/(3276*b^2*Sqrt[Pi]) - 
      (d^8*K0^2*M^4*u^8)/(4368*b^2*Sqrt[Pi]) - (K1^2*M^4*u^8)/
       (39312*b^2*Sqrt[Pi]) - (d^2*K1^2*M^4*u^8)/(9828*b^2*Sqrt[Pi]) + 
      (d^4*K1^2*M^4*u^8)/(19656*b^2*Sqrt[Pi]) + (d^6*K1^2*M^4*u^8)/
       (3276*b^2*Sqrt[Pi]) - (d^8*K1^2*M^4*u^8)/(4368*b^2*Sqrt[Pi]))/Pi, 0, 
    ((417*K0^2*M^4*u^2)/(64064*b^2*Sqrt[Pi]) - (32509*d^2*K0^2*M^4*u^2)/
       (640640*b^2*Sqrt[Pi]) + (447*d^4*K0^2*M^4*u^2)/(5824*b^2*Sqrt[Pi]) - 
      (621*d^6*K0^2*M^4*u^2)/(22880*b^2*Sqrt[Pi]) - (887*d^8*K0^2*M^4*u^2)/
       (160160*b^2*Sqrt[Pi]) + (3*d^10*K0^2*M^4*u^2)/(18304*b^2*Sqrt[Pi]) - 
      (1151*K1^2*M^4*u^2)/(73920*b^2*Sqrt[Pi]) + (10019*d^2*K1^2*M^4*u^2)/
       (640640*b^2*Sqrt[Pi]) + (7529*d^4*K1^2*M^4*u^2)/
       (320320*b^2*Sqrt[Pi]) - (2939*d^6*K1^2*M^4*u^2)/(96096*b^2*Sqrt[Pi]) + 
      (d^8*K1^2*M^4*u^2)/(168*b^2*Sqrt[Pi]) + (37*d^10*K1^2*M^4*u^2)/
       (34944*b^2*Sqrt[Pi]) - (1319*K0*K1*M^4*u^3)/(87360*b^2*Sqrt[Pi]) - 
      (6547*d^2*K0*K1*M^4*u^3)/(147840*b^2*Sqrt[Pi]) + 
      (118427*d^4*K0*K1*M^4*u^3)/(960960*b^2*Sqrt[Pi]) - 
      (271*d^6*K0*K1*M^4*u^3)/(5280*b^2*Sqrt[Pi]) - (1387*d^8*K0*K1*M^4*u^3)/
       (96096*b^2*Sqrt[Pi]) + (3659*d^10*K0*K1*M^4*u^3)/
       (1921920*b^2*Sqrt[Pi]) - (34231*K0^2*M^4*u^4)/(3843840*b^2*Sqrt[Pi]) + 
      (103393*d^2*K0^2*M^4*u^4)/(7687680*b^2*Sqrt[Pi]) - 
      (16829*d^4*K0^2*M^4*u^4)/(3843840*b^2*Sqrt[Pi]) + 
      (269*d^6*K0^2*M^4*u^4)/(58240*b^2*Sqrt[Pi]) - (1721*d^8*K0^2*M^4*u^4)/
       (320320*b^2*Sqrt[Pi]) + (4523*d^10*K0^2*M^4*u^4)/
       (7687680*b^2*Sqrt[Pi]) - (18341*K1^2*M^4*u^4)/
       (11531520*b^2*Sqrt[Pi]) - (74917*d^2*K1^2*M^4*u^4)/
       (1774080*b^2*Sqrt[Pi]) + (11501*d^4*K1^2*M^4*u^4)/
       (149760*b^2*Sqrt[Pi]) - (37021*d^6*K1^2*M^4*u^4)/
       (1921920*b^2*Sqrt[Pi]) - (14411*d^8*K1^2*M^4*u^4)/
       (960960*b^2*Sqrt[Pi]) + (657*d^10*K1^2*M^4*u^4)/
       (512512*b^2*Sqrt[Pi]) - (256979*K0*K1*M^4*u^5)/
       (11531520*b^2*Sqrt[Pi]) + (509611*d^2*K0*K1*M^4*u^5)/
       (11531520*b^2*Sqrt[Pi]) - (58087*d^4*K0*K1*M^4*u^5)/
       (1921920*b^2*Sqrt[Pi]) + (34667*d^6*K0*K1*M^4*u^5)/
       (1921920*b^2*Sqrt[Pi]) - (41329*d^8*K0*K1*M^4*u^5)/
       (3843840*b^2*Sqrt[Pi]) + (2375*d^10*K0*K1*M^4*u^5)/
       (2306304*b^2*Sqrt[Pi]) - (67*K0^2*M^4*u^6)/(25740*b^2*Sqrt[Pi]) + 
      (211807*d^2*K0^2*M^4*u^6)/(23063040*b^2*Sqrt[Pi]) - 
      (5381*d^4*K0^2*M^4*u^6)/(480480*b^2*Sqrt[Pi]) + 
      (593*d^6*K0^2*M^4*u^6)/(109824*b^2*Sqrt[Pi]) - 
      (443*d^8*K0^2*M^4*u^6)/(480480*b^2*Sqrt[Pi]) + (3247*d^10*K0^2*M^4*u^6)/
       (23063040*b^2*Sqrt[Pi]) - (2201*K1^2*M^4*u^6)/(720720*b^2*Sqrt[Pi]) + 
      (258563*d^2*K1^2*M^4*u^6)/(34594560*b^2*Sqrt[Pi]) - 
      (64291*d^4*K1^2*M^4*u^6)/(8648640*b^2*Sqrt[Pi]) + 
      (311*d^6*K1^2*M^4*u^6)/(63360*b^2*Sqrt[Pi]) - (18533*d^8*K1^2*M^4*u^6)/
       (8648640*b^2*Sqrt[Pi]) + (245*d^10*K1^2*M^4*u^6)/
       (988416*b^2*Sqrt[Pi]) - (1009*K0*K1*M^4*u^7)/(1081080*b^2*Sqrt[Pi]) - 
      (761*d^2*K0*K1*M^4*u^7)/(262080*b^2*Sqrt[Pi]) + 
      (3181*d^4*K0*K1*M^4*u^7)/(480480*b^2*Sqrt[Pi]) - 
      (31*d^6*K0*K1*M^4*u^7)/(60060*b^2*Sqrt[Pi]) - (11017*d^8*K0*K1*M^4*u^7)/
       (4324320*b^2*Sqrt[Pi]) + (485*d^10*K0*K1*M^4*u^7)/
       (1729728*b^2*Sqrt[Pi]) + (K0^2*M^4*u^8)/(49140*b^2*Sqrt[Pi]) - 
      (20159*d^2*K0^2*M^4*u^8)/(34594560*b^2*Sqrt[Pi]) + 
      (947*d^4*K0^2*M^4*u^8)/(1081080*b^2*Sqrt[Pi]) - 
      (215*d^6*K0^2*M^4*u^8)/(1153152*b^2*Sqrt[Pi]) - 
      (d^8*K0^2*M^4*u^8)/(38610*b^2*Sqrt[Pi]) - (3503*d^10*K0^2*M^4*u^8)/
       (34594560*b^2*Sqrt[Pi]) + (K1^2*M^4*u^8)/(36036*b^2*Sqrt[Pi]) - 
      (18587*d^2*K1^2*M^4*u^8)/(34594560*b^2*Sqrt[Pi]) + 
      (9*d^4*K1^2*M^4*u^8)/(10010*b^2*Sqrt[Pi]) - (2159*d^6*K1^2*M^4*u^8)/
       (5765760*b^2*Sqrt[Pi]) + (67*d^8*K1^2*M^4*u^8)/
       (1081080*b^2*Sqrt[Pi]) - (127*d^10*K1^2*M^4*u^8)/
       (1647360*b^2*Sqrt[Pi]) + (2*K0*K1*M^4*u^9)/(135135*b^2*Sqrt[Pi]) + 
      (5*d^2*K0*K1*M^4*u^9)/(54054*b^2*Sqrt[Pi]) + (5*d^4*K0*K1*M^4*u^9)/
       (108108*b^2*Sqrt[Pi]) - (41*d^6*K0*K1*M^4*u^9)/(108108*b^2*Sqrt[Pi]) + 
      (19*d^8*K0*K1*M^4*u^9)/(108108*b^2*Sqrt[Pi]) + 
      (d^10*K0*K1*M^4*u^9)/(20020*b^2*Sqrt[Pi]) - (d^2*K0^2*M^4*u^10)/
       (617760*b^2*Sqrt[Pi]) + (d^6*K0^2*M^4*u^10)/(308880*b^2*Sqrt[Pi]) - 
      (d^10*K0^2*M^4*u^10)/(617760*b^2*Sqrt[Pi]) - (d^2*K1^2*M^4*u^10)/
       (617760*b^2*Sqrt[Pi]) + (d^6*K1^2*M^4*u^10)/(308880*b^2*Sqrt[Pi]) - 
      (d^10*K1^2*M^4*u^10)/(617760*b^2*Sqrt[Pi]))/Pi, 0, 
    ((-51243*K0^2*M^4*u^2)/(8712704*b^2*Sqrt[Pi]) + (80441*d^2*K0^2*M^4*u^2)/
       (4356352*b^2*Sqrt[Pi]) - (446339*d^4*K0^2*M^4*u^2)/
       (43563520*b^2*Sqrt[Pi]) - (9517*d^6*K0^2*M^4*u^2)/
       (777920*b^2*Sqrt[Pi]) + (67033*d^8*K0^2*M^4*u^2)/
       (6223360*b^2*Sqrt[Pi]) - (3901*d^10*K0^2*M^4*u^2)/
       (4356352*b^2*Sqrt[Pi]) + (25*d^12*K0^2*M^4*u^2)/
       (1244672*b^2*Sqrt[Pi]) + (1634951*K1^2*M^4*u^2)/
       (130690560*b^2*Sqrt[Pi]) + (1968349*d^2*K1^2*M^4*u^2)/
       (65345280*b^2*Sqrt[Pi]) - (4417823*d^4*K1^2*M^4*u^2)/
       (43563520*b^2*Sqrt[Pi]) + (5391*d^6*K1^2*M^4*u^2)/
       (83776*b^2*Sqrt[Pi]) - (63577*d^8*K1^2*M^4*u^2)/
       (8712704*b^2*Sqrt[Pi]) + (1801*d^10*K1^2*M^4*u^2)/
       (1188096*b^2*Sqrt[Pi]) + (261*d^12*K1^2*M^4*u^2)/
       (1244672*b^2*Sqrt[Pi]) + (7534777*K0*K1*M^4*u^3)/
       (653452800*b^2*Sqrt[Pi]) + (28705429*d^2*K0*K1*M^4*u^3)/
       (326726400*b^2*Sqrt[Pi]) - (2341457*d^4*K0*K1*M^4*u^3)/
       (12812800*b^2*Sqrt[Pi]) + (4443529*d^6*K0*K1*M^4*u^3)/
       (81681600*b^2*Sqrt[Pi]) + (364537*d^8*K0*K1*M^4*u^3)/
       (11880960*b^2*Sqrt[Pi]) - (44983*d^10*K0*K1*M^4*u^3)/
       (21781760*b^2*Sqrt[Pi]) + (2099*d^12*K0*K1*M^4*u^3)/
       (6223360*b^2*Sqrt[Pi]) + (18916159*K0^2*M^4*u^4)/
       (2613811200*b^2*Sqrt[Pi]) + (103463*d^2*K0^2*M^4*u^4)/
       (5657600*b^2*Sqrt[Pi]) - (2515879*d^4*K0^2*M^4*u^4)/
       (51251200*b^2*Sqrt[Pi]) + (4478713*d^6*K0^2*M^4*u^4)/
       (326726400*b^2*Sqrt[Pi]) + (100955*d^8*K0^2*M^4*u^4)/
       (9504768*b^2*Sqrt[Pi]) - (227153*d^10*K0^2*M^4*u^4)/
       (261381120*b^2*Sqrt[Pi]) + (709*d^12*K0^2*M^4*u^4)/
       (6789120*b^2*Sqrt[Pi]) + (572101703*K1^2*M^4*u^4)/
       (39207168000*b^2*Sqrt[Pi]) + (99615907*d^2*K1^2*M^4*u^4)/
       (1782144000*b^2*Sqrt[Pi]) - (1758756799*d^4*K1^2*M^4*u^4)/
       (13069056000*b^2*Sqrt[Pi]) + (3077281*d^6*K1^2*M^4*u^4)/
       (75398400*b^2*Sqrt[Pi]) + (18365999*d^8*K1^2*M^4*u^4)/
       (712857600*b^2*Sqrt[Pi]) - (64301*d^10*K1^2*M^4*u^4)/
       (23761920*b^2*Sqrt[Pi]) + (10181*d^12*K1^2*M^4*u^4)/
       (47523840*b^2*Sqrt[Pi]) + (3547121*K0*K1*M^4*u^5)/
       (1188096000*b^2*Sqrt[Pi]) + (1293671*d^2*K0*K1*M^4*u^5)/
       (34272000*b^2*Sqrt[Pi]) - (2818548307*d^4*K0*K1*M^4*u^5)/
       (39207168000*b^2*Sqrt[Pi]) + (64388*d^6*K0*K1*M^4*u^5)/
       (3828825*b^2*Sqrt[Pi]) + (127756039*d^8*K0*K1*M^4*u^5)/
       (7841433600*b^2*Sqrt[Pi]) - (59639*d^10*K0*K1*M^4*u^5)/
       (28005120*b^2*Sqrt[Pi]) + (276599*d^12*K0*K1*M^4*u^5)/
       (1568286720*b^2*Sqrt[Pi]) + (73491757*K0^2*M^4*u^6)/
       (39207168000*b^2*Sqrt[Pi]) - (32418443*d^2*K0^2*M^4*u^6)/
       (4900896000*b^2*Sqrt[Pi]) + (112729699*d^4*K0^2*M^4*u^6)/
       (13069056000*b^2*Sqrt[Pi]) - (11771*d^6*K0^2*M^4*u^6)/
       (2356200*b^2*Sqrt[Pi]) + (565883*d^8*K0^2*M^4*u^6)/
       (461260800*b^2*Sqrt[Pi]) - (5561*d^10*K0^2*M^4*u^6)/
       (39207168*b^2*Sqrt[Pi]) + (39883*d^12*K0^2*M^4*u^6)/
       (1568286720*b^2*Sqrt[Pi]) + (2121659*K1^2*M^4*u^6)/
       (1120204800*b^2*Sqrt[Pi]) - (9764189*d^2*K1^2*M^4*u^6)/
       (1470268800*b^2*Sqrt[Pi]) + (27612517*d^4*K1^2*M^4*u^6)/
       (3360614400*b^2*Sqrt[Pi]) - (611267*d^6*K1^2*M^4*u^6)/
       (133660800*b^2*Sqrt[Pi]) + (38444453*d^8*K1^2*M^4*u^6)/
       (23524300800*b^2*Sqrt[Pi]) - (84277*d^10*K1^2*M^4*u^6)/
       (147026880*b^2*Sqrt[Pi]) + (40297*d^12*K1^2*M^4*u^6)/
       (940972032*b^2*Sqrt[Pi]) + (4178797*K0*K1*M^4*u^7)/
       (3055104000*b^2*Sqrt[Pi]) - (862102559*d^2*K0*K1*M^4*u^7)/
       (117621504000*b^2*Sqrt[Pi]) + (1896688319*d^4*K0*K1*M^4*u^7)/
       (235243008000*b^2*Sqrt[Pi]) - (1028779*d^6*K0*K1*M^4*u^7)/
       (1680307200*b^2*Sqrt[Pi]) - (225647*d^8*K0*K1*M^4*u^7)/
       (517017600*b^2*Sqrt[Pi]) - (5178119*d^10*K0*K1*M^4*u^7)/
       (4704860160*b^2*Sqrt[Pi]) + (64879*d^12*K0*K1*M^4*u^7)/
       (1344245760*b^2*Sqrt[Pi]) + (80092409*K0^2*M^4*u^8)/
       (470486016000*b^2*Sqrt[Pi]) + (53532587*d^2*K0^2*M^4*u^8)/
       (78414336000*b^2*Sqrt[Pi]) - (5299523*d^4*K0^2*M^4*u^8)/
       (17425408000*b^2*Sqrt[Pi]) - (14399351*d^6*K0^2*M^4*u^8)/
       (7841433600*b^2*Sqrt[Pi]) + (3682355*d^8*K0^2*M^4*u^8)/
       (3763888128*b^2*Sqrt[Pi]) + (241709*d^10*K0^2*M^4*u^8)/
       (723824640*b^2*Sqrt[Pi]) - (465799*d^12*K0^2*M^4*u^8)/
       (18819440640*b^2*Sqrt[Pi]) + (5319451*K1^2*M^4*u^8)/
       (31365734400*b^2*Sqrt[Pi]) + (28690817*d^2*K1^2*M^4*u^8)/
       (47048601600*b^2*Sqrt[Pi]) - (38187833*d^4*K1^2*M^4*u^8)/
       (94097203200*b^2*Sqrt[Pi]) - (11523539*d^6*K1^2*M^4*u^8)/
       (7841433600*b^2*Sqrt[Pi]) + (80220079*d^8*K1^2*M^4*u^8)/
       (94097203200*b^2*Sqrt[Pi]) + (2450029*d^10*K1^2*M^4*u^8)/
       (9409720320*b^2*Sqrt[Pi]) - (318011*d^12*K1^2*M^4*u^8)/
       (18819440640*b^2*Sqrt[Pi]) - (118607*K0*K1*M^4*u^9)/
       (117621504000*b^2*Sqrt[Pi]) - (8493383*d^2*K0*K1*M^4*u^9)/
       (58810752000*b^2*Sqrt[Pi]) - (3383311*d^4*K0*K1*M^4*u^9)/
       (16803072000*b^2*Sqrt[Pi]) + (109061*d^6*K0*K1*M^4*u^9)/
       (150796800*b^2*Sqrt[Pi]) - (5724701*d^8*K0*K1*M^4*u^9)/
       (23524300800*b^2*Sqrt[Pi]) - (351551*d^10*K0*K1*M^4*u^9)/
       (2352430080*b^2*Sqrt[Pi]) + (3661*d^12*K0*K1*M^4*u^9)/
       (224040960*b^2*Sqrt[Pi]) - (4691*K0^2*M^4*u^10)/
       (16803072000*b^2*Sqrt[Pi]) - (5689*d^2*K0^2*M^4*u^10)/
       (3459456000*b^2*Sqrt[Pi]) - (15611*d^4*K0^2*M^4*u^10)/
       (6918912000*b^2*Sqrt[Pi]) + (4451*d^6*K0^2*M^4*u^10)/
       (392071680*b^2*Sqrt[Pi]) - (13313*d^8*K0^2*M^4*u^10)/
       (1568286720*b^2*Sqrt[Pi]) + (17*d^10*K0^2*M^4*u^10)/
       (9225216*b^2*Sqrt[Pi]) - (2477*d^12*K0^2*M^4*u^10)/
       (4704860160*b^2*Sqrt[Pi]) - (10711*K1^2*M^4*u^10)/
       (39207168000*b^2*Sqrt[Pi]) - (84937*d^2*K1^2*M^4*u^10)/
       (58810752000*b^2*Sqrt[Pi]) - (253483*d^4*K1^2*M^4*u^10)/
       (117621504000*b^2*Sqrt[Pi]) + (62701*d^6*K1^2*M^4*u^10)/
       (5881075200*b^2*Sqrt[Pi]) - (195791*d^8*K1^2*M^4*u^10)/
       (23524300800*b^2*Sqrt[Pi]) + (5039*d^10*K1^2*M^4*u^10)/
       (2352430080*b^2*Sqrt[Pi]) - (2861*d^12*K1^2*M^4*u^10)/
       (4704860160*b^2*Sqrt[Pi]) + (K0*K1*M^4*u^11)/(89107200*b^2*Sqrt[Pi]) + 
      (569*d^2*K0*K1*M^4*u^11)/(1470268800*b^2*Sqrt[Pi]) + 
      (439*d^4*K0*K1*M^4*u^11)/(2940537600*b^2*Sqrt[Pi]) - 
      (961*d^6*K0*K1*M^4*u^11)/(735134400*b^2*Sqrt[Pi]) + 
      (373*d^8*K0*K1*M^4*u^11)/(980179200*b^2*Sqrt[Pi]) + 
      (d^10*K0*K1*M^4*u^11)/(1782144*b^2*Sqrt[Pi]) - 
      (107*d^12*K0*K1*M^4*u^11)/(588107520*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^12)/(1336608000*b^2*Sqrt[Pi]) + (d^2*K0^2*M^4*u^12)/
       (74256000*b^2*Sqrt[Pi]) + (71*d^4*K0^2*M^4*u^12)/
       (1336608000*b^2*Sqrt[Pi]) - (d^6*K0^2*M^4*u^12)/
       (13366080*b^2*Sqrt[Pi]) - (d^8*K0^2*M^4*u^12)/
       (20563200*b^2*Sqrt[Pi]) + (d^10*K0^2*M^4*u^12)/
       (26732160*b^2*Sqrt[Pi]) + (d^12*K0^2*M^4*u^12)/
       (53464320*b^2*Sqrt[Pi]) + (K1^2*M^4*u^12)/(1336608000*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^12)/(74256000*b^2*Sqrt[Pi]) + (71*d^4*K1^2*M^4*u^12)/
       (1336608000*b^2*Sqrt[Pi]) - (d^6*K1^2*M^4*u^12)/
       (13366080*b^2*Sqrt[Pi]) - (d^8*K1^2*M^4*u^12)/
       (20563200*b^2*Sqrt[Pi]) + (d^10*K1^2*M^4*u^12)/
       (26732160*b^2*Sqrt[Pi]) + (d^12*K1^2*M^4*u^12)/
       (53464320*b^2*Sqrt[Pi]))/Pi, 0, 
    ((6283197*K0^2*M^4*u^2)/(1655413760*b^2*Sqrt[Pi]) - 
      (5308971*d^2*K0^2*M^4*u^2)/(1655413760*b^2*Sqrt[Pi]) - 
      (20506093*d^4*K0^2*M^4*u^2)/(1655413760*b^2*Sqrt[Pi]) + 
      (9854527*d^6*K0^2*M^4*u^2)/(472975360*b^2*Sqrt[Pi]) - 
      (2228181*d^8*K0^2*M^4*u^2)/(206926720*b^2*Sqrt[Pi]) + 
      (3052051*d^10*K0^2*M^4*u^2)/(1655413760*b^2*Sqrt[Pi]) - 
      (3379*d^12*K0^2*M^4*u^2)/(29560960*b^2*Sqrt[Pi]) + 
      (1041*d^14*K0^2*M^4*u^2)/(472975360*b^2*Sqrt[Pi]) - 
      (45414911*K1^2*M^4*u^2)/(4966241280*b^2*Sqrt[Pi]) - 
      (756901*d^2*K1^2*M^4*u^2)/(18191360*b^2*Sqrt[Pi]) + 
      (538954219*d^4*K1^2*M^4*u^2)/(4966241280*b^2*Sqrt[Pi]) - 
      (113764529*d^6*K1^2*M^4*u^2)/(1986496512*b^2*Sqrt[Pi]) + 
      (703795*d^8*K1^2*M^4*u^2)/(496624128*b^2*Sqrt[Pi]) - 
      (42365*d^10*K1^2*M^4*u^2)/(19475456*b^2*Sqrt[Pi]) + 
      (1181*d^12*K1^2*M^4*u^2)/(5457408*b^2*Sqrt[Pi]) + 
      (3741*d^14*K1^2*M^4*u^2)/(94595072*b^2*Sqrt[Pi]) - 
      (1002136771*K0*K1*M^4*u^3)/(173818444800*b^2*Sqrt[Pi]) - 
      (14469238519*d^2*K0*K1*M^4*u^3)/(173818444800*b^2*Sqrt[Pi]) + 
      (456828259*d^4*K0*K1*M^4*u^3)/(3049446400*b^2*Sqrt[Pi]) - 
      (8070178891*d^6*K0*K1*M^4*u^3)/(347636889600*b^2*Sqrt[Pi]) - 
      (36697663*d^8*K0*K1*M^4*u^3)/(886828800*b^2*Sqrt[Pi]) + 
      (14347471*d^10*K0*K1*M^4*u^3)/(3547315200*b^2*Sqrt[Pi]) - 
      (271091*d^12*K0*K1*M^4*u^3)/(886828800*b^2*Sqrt[Pi]) + 
      (1447*d^14*K0*K1*M^4*u^3)/(24893440*b^2*Sqrt[Pi]) - 
      (2589499897*K0^2*M^4*u^4)/(695273779200*b^2*Sqrt[Pi]) - 
      (16912801943*d^2*K0^2*M^4*u^4)/(695273779200*b^2*Sqrt[Pi]) + 
      (33636670261*d^4*K0^2*M^4*u^4)/(695273779200*b^2*Sqrt[Pi]) - 
      (3563155429*d^6*K0^2*M^4*u^4)/(463515852800*b^2*Sqrt[Pi]) - 
      (692331179*d^8*K0^2*M^4*u^4)/(49662412800*b^2*Sqrt[Pi]) + 
      (20128127*d^10*K0^2*M^4*u^4)/(14189260800*b^2*Sqrt[Pi]) - 
      (977089*d^12*K0^2*M^4*u^4)/(7094630400*b^2*Sqrt[Pi]) + 
      (1787*d^14*K0^2*M^4*u^4)/(99573760*b^2*Sqrt[Pi]) - 
      (27767613319*K1^2*M^4*u^4)/(2085821337600*b^2*Sqrt[Pi]) - 
      (722761690897*d^2*K1^2*M^4*u^4)/(10429106688000*b^2*Sqrt[Pi]) + 
      (1543484771239*d^4*K1^2*M^4*u^4)/(10429106688000*b^2*Sqrt[Pi]) - 
      (130671288281*d^6*K1^2*M^4*u^4)/(4171642675200*b^2*Sqrt[Pi]) - 
      (21981000423*d^8*K1^2*M^4*u^4)/(579394816000*b^2*Sqrt[Pi]) + 
      (6373382447*d^10*K1^2*M^4*u^4)/(1489872384000*b^2*Sqrt[Pi]) - 
      (323406661*d^12*K1^2*M^4*u^4)/(744936192000*b^2*Sqrt[Pi]) + 
      (6138331*d^14*K1^2*M^4*u^4)/(175279104000*b^2*Sqrt[Pi]) - 
      (614756953*K0*K1*M^4*u^5)/(63206707200*b^2*Sqrt[Pi]) - 
      (21718990261*d^2*K0*K1*M^4*u^5)/(474050304000*b^2*Sqrt[Pi]) + 
      (1041248269879*d^4*K0*K1*M^4*u^5)/(10429106688000*b^2*Sqrt[Pi]) - 
      (22105377739*d^6*K0*K1*M^4*u^5)/(1042910668800*b^2*Sqrt[Pi]) - 
      (29603718831*d^8*K0*K1*M^4*u^5)/(1158789632000*b^2*Sqrt[Pi]) + 
      (2074303741*d^10*K0*K1*M^4*u^5)/(744936192000*b^2*Sqrt[Pi]) - 
      (550762997*d^12*K0*K1*M^4*u^5)/(1489872384000*b^2*Sqrt[Pi]) + 
      (21910613*d^14*K0*K1*M^4*u^5)/(744936192000*b^2*Sqrt[Pi]) - 
      (173422727*K0^2*M^4*u^6)/(1042910668800*b^2*Sqrt[Pi]) - 
      (68816321813*d^2*K0^2*M^4*u^6)/(10429106688000*b^2*Sqrt[Pi]) + 
      (4870659173*d^4*K0^2*M^4*u^6)/(474050304000*b^2*Sqrt[Pi]) + 
      (195549619*d^6*K0^2*M^4*u^6)/(2085821337600*b^2*Sqrt[Pi]) - 
      (1515558581*d^8*K0^2*M^4*u^6)/(401119488000*b^2*Sqrt[Pi]) + 
      (1037849*d^10*K0^2*M^4*u^6)/(6031872000*b^2*Sqrt[Pi]) - 
      (217267*d^12*K0^2*M^4*u^6)/(106419456000*b^2*Sqrt[Pi]) + 
      (545863*d^14*K0^2*M^4*u^6)/(114605568000*b^2*Sqrt[Pi]) - 
      (5496145793*K1^2*M^4*u^6)/(15643660032000*b^2*Sqrt[Pi]) - 
      (84467069*d^2*K1^2*M^4*u^6)/(17878468608*b^2*Sqrt[Pi]) + 
      (6078788459*d^4*K1^2*M^4*u^6)/(744936192000*b^2*Sqrt[Pi]) - 
      (6123403427*d^6*K1^2*M^4*u^6)/(15643660032000*b^2*Sqrt[Pi]) - 
      (497170577*d^8*K1^2*M^4*u^6)/(158016768000*b^2*Sqrt[Pi]) + 
      (1260506333*d^10*K1^2*M^4*u^6)/(2234808576000*b^2*Sqrt[Pi]) - 
      (87688999*d^12*K1^2*M^4*u^6)/(744936192000*b^2*Sqrt[Pi]) + 
      (5308987*d^14*K1^2*M^4*u^6)/(744936192000*b^2*Sqrt[Pi]) - 
      (11993512411*K0*K1*M^4*u^7)/(31287320064000*b^2*Sqrt[Pi]) + 
      (18066163*d^2*K0*K1*M^4*u^7)/(3133746000*b^2*Sqrt[Pi]) - 
      (21177991711*d^4*K0*K1*M^4*u^7)/(2844301824000*b^2*Sqrt[Pi]) - 
      (5335099729*d^6*K0*K1*M^4*u^7)/(5214553344000*b^2*Sqrt[Pi]) + 
      (683391311*d^8*K0*K1*M^4*u^7)/(235243008000*b^2*Sqrt[Pi]) + 
      (30795799*d^10*K0*K1*M^4*u^7)/(58810752000*b^2*Sqrt[Pi]) - 
      (172837573*d^12*K0*K1*M^4*u^7)/(496624128000*b^2*Sqrt[Pi]) + 
      (539169*d^14*K0*K1*M^4*u^7)/(82770688000*b^2*Sqrt[Pi]) - 
      (7973269103*K0^2*M^4*u^8)/(62574640128000*b^2*Sqrt[Pi]) + 
      (19850398811*d^2*K0^2*M^4*u^8)/(31287320064000*b^2*Sqrt[Pi]) + 
      (1261357751*d^4*K0^2*M^4*u^8)/(12514928025600*b^2*Sqrt[Pi]) - 
      (59689541*d^6*K0^2*M^4*u^8)/(109396224000*b^2*Sqrt[Pi]) - 
      (4252233133*d^8*K0^2*M^4*u^8)/(4813433856000*b^2*Sqrt[Pi]) + 
      (2637284413*d^10*K0^2*M^4*u^8)/(4469617152000*b^2*Sqrt[Pi]) + 
      (139399549*d^12*K0^2*M^4*u^8)/(595948953600*b^2*Sqrt[Pi]) - 
      (4261*d^14*K0^2*M^4*u^8)/(1551950400*b^2*Sqrt[Pi]) - 
      (30628721803*K1^2*M^4*u^8)/(187723920384000*b^2*Sqrt[Pi]) + 
      (89968307063*d^2*K1^2*M^4*u^8)/(187723920384000*b^2*Sqrt[Pi]) - 
      (230258893*d^4*K1^2*M^4*u^8)/(1577511936000*b^2*Sqrt[Pi]) + 
      (6949348561*d^6*K1^2*M^4*u^8)/(62574640128000*b^2*Sqrt[Pi]) - 
      (6663632917*d^8*K1^2*M^4*u^8)/(8939234304000*b^2*Sqrt[Pi]) + 
      (784883657*d^10*K1^2*M^4*u^8)/(2437972992000*b^2*Sqrt[Pi]) + 
      (117488569*d^12*K1^2*M^4*u^8)/(812657664000*b^2*Sqrt[Pi]) - 
      (50893*d^14*K1^2*M^4*u^8)/(22404096000*b^2*Sqrt[Pi]) - 
      (508905011*K0*K1*M^4*u^9)/(7220150784000*b^2*Sqrt[Pi]) - 
      (135200034413*d^2*K0*K1*M^4*u^9)/(375447840768000*b^2*Sqrt[Pi]) - 
      (105837437159*d^4*K0*K1*M^4*u^9)/(187723920384000*b^2*Sqrt[Pi]) + 
      (1248748717*d^6*K0*K1*M^4*u^9)/(851355648000*b^2*Sqrt[Pi]) + 
      (909106453*d^8*K0*K1*M^4*u^9)/(2607276672000*b^2*Sqrt[Pi]) - 
      (2553070057*d^10*K0*K1*M^4*u^9)/(4125800448000*b^2*Sqrt[Pi]) - 
      (15216481*d^12*K0*K1*M^4*u^9)/(75119616000*b^2*Sqrt[Pi]) + 
      (5228719*d^14*K0*K1*M^4*u^9)/(17878468608000*b^2*Sqrt[Pi]) - 
      (15260957*K0^2*M^4*u^10)/(23465490048000*b^2*Sqrt[Pi]) + 
      (1674623*d^2*K0^2*M^4*u^10)/(30888345600*b^2*Sqrt[Pi]) + 
      (1262904241*d^4*K0^2*M^4*u^10)/(14440301568000*b^2*Sqrt[Pi]) - 
      (1136102749*d^6*K0^2*M^4*u^10)/(6586804224000*b^2*Sqrt[Pi]) - 
      (1015981297*d^8*K0^2*M^4*u^10)/(10429106688000*b^2*Sqrt[Pi]) + 
      (5175580733*d^10*K0^2*M^4*u^10)/(53635405824000*b^2*Sqrt[Pi]) + 
      (412723*d^12*K0^2*M^4*u^10)/(13243310080*b^2*Sqrt[Pi]) + 
      (4352797*d^14*K0^2*M^4*u^10)/(3575693721600*b^2*Sqrt[Pi]) - 
      (5138767*K1^2*M^4*u^10)/(5866372512000*b^2*Sqrt[Pi]) + 
      (19185080027*d^2*K1^2*M^4*u^10)/(375447840768000*b^2*Sqrt[Pi]) + 
      (2841556687*d^4*K1^2*M^4*u^10)/(37544784076800*b^2*Sqrt[Pi]) - 
      (3524676091*d^6*K1^2*M^4*u^10)/(22085167104000*b^2*Sqrt[Pi]) - 
      (7531166051*d^8*K1^2*M^4*u^10)/(93861960192000*b^2*Sqrt[Pi]) + 
      (245834417*d^10*K1^2*M^4*u^10)/(2822916096000*b^2*Sqrt[Pi]) + 
      (77570357*d^12*K1^2*M^4*u^10)/(2979744768000*b^2*Sqrt[Pi]) + 
      (533597*d^14*K1^2*M^4*u^10)/(662165504000*b^2*Sqrt[Pi]) - 
      (1049227*K0*K1*M^4*u^11)/(2346549004800*b^2*Sqrt[Pi]) - 
      (75916517*d^2*K0*K1*M^4*u^11)/(11732745024000*b^2*Sqrt[Pi]) - 
      (284996431*d^4*K0*K1*M^4*u^11)/(11732745024000*b^2*Sqrt[Pi]) + 
      (277597*d^6*K0*K1*M^4*u^11)/(10617868800*b^2*Sqrt[Pi]) + 
      (422206051*d^8*K0*K1*M^4*u^11)/(11732745024000*b^2*Sqrt[Pi]) - 
      (10679447*d^10*K0*K1*M^4*u^11)/(558702144000*b^2*Sqrt[Pi]) - 
      (2029459*d^12*K0*K1*M^4*u^11)/(186234048000*b^2*Sqrt[Pi]) - 
      (733*d^14*K0*K1*M^4*u^11)/(806208000*b^2*Sqrt[Pi]) - 
      (307*K0^2*M^4*u^12)/(92021529600*b^2*Sqrt[Pi]) + 
      (7887461*d^2*K0^2*M^4*u^12)/(31287320064000*b^2*Sqrt[Pi]) + 
      (13201739*d^4*K0^2*M^4*u^12)/(15643660032000*b^2*Sqrt[Pi]) - 
      (7440427*d^6*K0^2*M^4*u^12)/(18772392038400*b^2*Sqrt[Pi]) - 
      (86239*d^8*K0^2*M^4*u^12)/(47500992000*b^2*Sqrt[Pi]) + 
      (4079143*d^10*K0^2*M^4*u^12)/(13408851456000*b^2*Sqrt[Pi]) + 
      (4551*d^12*K0^2*M^4*u^12)/(6366976000*b^2*Sqrt[Pi]) + 
      (26347*d^14*K0^2*M^4*u^12)/(262918656000*b^2*Sqrt[Pi]) - 
      (10007*K1^2*M^4*u^12)/(2607276672000*b^2*Sqrt[Pi]) + 
      (1517797*d^2*K1^2*M^4*u^12)/(6257464012800*b^2*Sqrt[Pi]) + 
      (4053977*d^4*K1^2*M^4*u^12)/(5214553344000*b^2*Sqrt[Pi]) - 
      (21360629*d^6*K1^2*M^4*u^12)/(56317176115200*b^2*Sqrt[Pi]) - 
      (29639209*d^8*K1^2*M^4*u^12)/(17599117536000*b^2*Sqrt[Pi]) + 
      (11958761*d^10*K1^2*M^4*u^12)/(40226554368000*b^2*Sqrt[Pi]) + 
      (884087*d^12*K1^2*M^4*u^12)/(1340885145600*b^2*Sqrt[Pi]) + 
      (853*d^14*K1^2*M^4*u^12)/(9409720320*b^2*Sqrt[Pi]) - 
      (151*K0*K1*M^4*u^13)/(150419808000*b^2*Sqrt[Pi]) - 
      (9547*d^2*K0*K1*M^4*u^13)/(488864376000*b^2*Sqrt[Pi]) - 
      (1741*d^4*K0*K1*M^4*u^13)/(12893126400*b^2*Sqrt[Pi]) + 
      (14149*d^6*K0*K1*M^4*u^13)/(419026608000*b^2*Sqrt[Pi]) + 
      (1575529*d^8*K0*K1*M^4*u^13)/(5866372512000*b^2*Sqrt[Pi]) - 
      (31*d^10*K0*K1*M^4*u^13)/(2182430250*b^2*Sqrt[Pi]) - 
      (8609*d^12*K0*K1*M^4*u^13)/(76186656000*b^2*Sqrt[Pi]) - 
      (911*d^14*K0*K1*M^4*u^13)/(46558512000*b^2*Sqrt[Pi]) + 
      (251*d^2*K0^2*M^4*u^14)/(558702144000*b^2*Sqrt[Pi]) + 
      (251*d^4*K0^2*M^4*u^14)/(119721888000*b^2*Sqrt[Pi]) + 
      (251*d^6*K0^2*M^4*u^14)/(718331328000*b^2*Sqrt[Pi]) - 
      (7279*d^8*K0^2*M^4*u^14)/(1257079824000*b^2*Sqrt[Pi]) + 
      (251*d^10*K0^2*M^4*u^14)/(718331328000*b^2*Sqrt[Pi]) + 
      (251*d^12*K0^2*M^4*u^14)/(119721888000*b^2*Sqrt[Pi]) + 
      (251*d^14*K0^2*M^4*u^14)/(558702144000*b^2*Sqrt[Pi]) + 
      (251*d^2*K1^2*M^4*u^14)/(558702144000*b^2*Sqrt[Pi]) + 
      (251*d^4*K1^2*M^4*u^14)/(119721888000*b^2*Sqrt[Pi]) + 
      (251*d^6*K1^2*M^4*u^14)/(718331328000*b^2*Sqrt[Pi]) - 
      (7279*d^8*K1^2*M^4*u^14)/(1257079824000*b^2*Sqrt[Pi]) + 
      (251*d^10*K1^2*M^4*u^14)/(718331328000*b^2*Sqrt[Pi]) + 
      (251*d^12*K1^2*M^4*u^14)/(119721888000*b^2*Sqrt[Pi]) + 
      (251*d^14*K1^2*M^4*u^14)/(558702144000*b^2*Sqrt[Pi]))/Pi, 0, 
    ((-16662433*K0^2*M^4*u^2)/(6621655040*b^2*Sqrt[Pi]) - 
      (7219019*d^2*K0^2*M^4*u^2)/(3310827520*b^2*Sqrt[Pi]) + 
      (219819393*d^4*K0^2*M^4*u^2)/(13243310080*b^2*Sqrt[Pi]) - 
      (120368167*d^6*K0^2*M^4*u^2)/(6621655040*b^2*Sqrt[Pi]) + 
      (900451*d^8*K0^2*M^4*u^2)/(111288320*b^2*Sqrt[Pi]) - 
      (6802701*d^10*K0^2*M^4*u^2)/(3310827520*b^2*Sqrt[Pi]) + 
      (43403*d^12*K0^2*M^4*u^2)/(171991040*b^2*Sqrt[Pi]) - 
      (1101*d^14*K0^2*M^4*u^2)/(85995520*b^2*Sqrt[Pi]) + 
      (33*d^16*K0^2*M^4*u^2)/(171991040*b^2*Sqrt[Pi]) + 
      (45382263*K1^2*M^4*u^2)/(6621655040*b^2*Sqrt[Pi]) + 
      (37782851*d^2*K1^2*M^4*u^2)/(902952960*b^2*Sqrt[Pi]) - 
      (354279787*d^4*K1^2*M^4*u^2)/(3611811840*b^2*Sqrt[Pi]) + 
      (15636475*d^6*K1^2*M^4*u^2)/(361181184*b^2*Sqrt[Pi]) + 
      (14856277*d^8*K1^2*M^4*u^2)/(2648662016*b^2*Sqrt[Pi]) + 
      (635337*d^10*K1^2*M^4*u^2)/(662165504*b^2*Sqrt[Pi]) - 
      (567557*d^12*K1^2*M^4*u^2)/(1135140864*b^2*Sqrt[Pi]) + 
      (233*d^14*K1^2*M^4*u^2)/(9957376*b^2*Sqrt[Pi]) + 
      (257*d^16*K1^2*M^4*u^2)/(34398208*b^2*Sqrt[Pi]) + 
      (2127785389*K0*K1*M^4*u^3)/(695273779200*b^2*Sqrt[Pi]) + 
      (23772597703*d^2*K0*K1*M^4*u^3)/(347636889600*b^2*Sqrt[Pi]) - 
      (77895567*d^4*K0*K1*M^4*u^3)/(697016320*b^2*Sqrt[Pi]) + 
      (6401273*d^6*K0*K1*M^4*u^3)/(19864965120*b^2*Sqrt[Pi]) + 
      (64093447879*d^8*K0*K1*M^4*u^3)/(1390547558400*b^2*Sqrt[Pi]) - 
      (3512923*d^10*K0*K1*M^4*u^3)/(545740800*b^2*Sqrt[Pi]) + 
      (74317219*d^12*K0*K1*M^4*u^3)/(198649651200*b^2*Sqrt[Pi]) - 
      (235577*d^14*K0*K1*M^4*u^3)/(4729753600*b^2*Sqrt[Pi]) + 
      (1747*d^16*K0*K1*M^4*u^3)/(171991040*b^2*Sqrt[Pi]) + 
      (5607001243*K0^2*M^4*u^4)/(2781095116800*b^2*Sqrt[Pi]) + 
      (29953790771*d^2*K0^2*M^4*u^4)/(1390547558400*b^2*Sqrt[Pi]) - 
      (179256853*d^4*K0^2*M^4*u^4)/(4815749120*b^2*Sqrt[Pi]) - 
      (85399*d^6*K0^2*M^4*u^4)/(934821888*b^2*Sqrt[Pi]) + 
      (6727243441*d^8*K0^2*M^4*u^4)/(427860787200*b^2*Sqrt[Pi]) - 
      (138935567*d^10*K0^2*M^4*u^4)/(66216550400*b^2*Sqrt[Pi]) + 
      (121121393*d^12*K0^2*M^4*u^4)/(794598604800*b^2*Sqrt[Pi]) - 
      (435869*d^14*K0^2*M^4*u^4)/(18919014400*b^2*Sqrt[Pi]) + 
      (33*d^16*K0^2*M^4*u^4)/(10584064*b^2*Sqrt[Pi]) + 
      (9262207291171*K1^2*M^4*u^4)/(876044961792000*b^2*Sqrt[Pi]) + 
      (6108795436087*d^2*K1^2*M^4*u^4)/(87604496179200*b^2*Sqrt[Pi]) - 
      (235797547128391*d^4*K1^2*M^4*u^4)/(1752089923584000*b^2*Sqrt[Pi]) + 
      (171080413913*d^6*K1^2*M^4*u^4)/(13905475584000*b^2*Sqrt[Pi]) + 
      (78263552539*d^8*K1^2*M^4*u^4)/(1635938304000*b^2*Sqrt[Pi]) - 
      (133882989743*d^10*K1^2*M^4*u^4)/(20858213376000*b^2*Sqrt[Pi]) + 
      (2445739063*d^12*K1^2*M^4*u^4)/(3972993024000*b^2*Sqrt[Pi]) - 
      (138030863*d^14*K1^2*M^4*u^4)/(1986496512000*b^2*Sqrt[Pi]) + 
      (69185951*d^16*K1^2*M^4*u^4)/(11918979072000*b^2*Sqrt[Pi]) + 
      (2637250430447*K0*K1*M^4*u^5)/(292014987264000*b^2*Sqrt[Pi]) + 
      (185711299583*d^2*K0*K1*M^4*u^5)/(3650187340800*b^2*Sqrt[Pi]) - 
      (59415193563797*d^4*K0*K1*M^4*u^5)/(584029974528000*b^2*Sqrt[Pi]) + 
      (117558381301*d^6*K0*K1*M^4*u^5)/(10429106688000*b^2*Sqrt[Pi]) + 
      (954438875983*d^8*K0*K1*M^4*u^5)/(27810951168000*b^2*Sqrt[Pi]) - 
      (10816212371*d^10*K0*K1*M^4*u^5)/(2607276672000*b^2*Sqrt[Pi]) + 
      (5254024049*d^12*K0*K1*M^4*u^5)/(11918979072000*b^2*Sqrt[Pi]) - 
      (31558697*d^14*K0*K1*M^4*u^5)/(496624128000*b^2*Sqrt[Pi]) + 
      (59111051*d^16*K0*K1*M^4*u^5)/(11918979072000*b^2*Sqrt[Pi]) + 
      (916197640019*K0^2*M^4*u^6)/(876044961792000*b^2*Sqrt[Pi]) + 
      (89165199139*d^2*K0^2*M^4*u^6)/(10950562022400*b^2*Sqrt[Pi]) - 
      (1387709985491*d^4*K0^2*M^4*u^6)/(92215259136000*b^2*Sqrt[Pi]) + 
      (3194887603*d^6*K0^2*M^4*u^6)/(3476368896000*b^2*Sqrt[Pi]) + 
      (27098038043*d^8*K0^2*M^4*u^6)/(4907814912000*b^2*Sqrt[Pi]) - 
      (117297133*d^10*K0^2*M^4*u^6)/(200559744000*b^2*Sqrt[Pi]) - 
      (1855657*d^12*K0^2*M^4*u^6)/(701116416000*b^2*Sqrt[Pi]) + 
      (1042689*d^14*K0^2*M^4*u^6)/(165541376000*b^2*Sqrt[Pi]) + 
      (11897069*d^16*K0^2*M^4*u^6)/(11918979072000*b^2*Sqrt[Pi]) + 
      (2722016998537*K1^2*M^4*u^6)/(2628134885376000*b^2*Sqrt[Pi]) + 
      (2749248351023*d^2*K1^2*M^4*u^6)/(328516860672000*b^2*Sqrt[Pi]) - 
      (9056407079611*d^4*K1^2*M^4*u^6)/(584029974528000*b^2*Sqrt[Pi]) + 
      (63780689347*d^6*K1^2*M^4*u^6)/(46930980096000*b^2*Sqrt[Pi]) + 
      (31573301735*d^8*K1^2*M^4*u^6)/(6007165452288*b^2*Sqrt[Pi]) - 
      (526928429*d^10*K1^2*M^4*u^6)/(823350528000*b^2*Sqrt[Pi]) + 
      (409522529*d^12*K1^2*M^4*u^6)/(2750533632000*b^2*Sqrt[Pi]) - 
      (50726587*d^14*K1^2*M^4*u^6)/(2234808576000*b^2*Sqrt[Pi]) + 
      (42192847*d^16*K1^2*M^4*u^6)/(35756937216000*b^2*Sqrt[Pi]) - 
      (19813535257*K0*K1*M^4*u^7)/(276645777408000*b^2*Sqrt[Pi]) - 
      (1274601657521*d^2*K0*K1*M^4*u^7)/(2628134885376000*b^2*Sqrt[Pi]) + 
      (31008703771*d^4*K0*K1*M^4*u^7)/(32446109696000*b^2*Sqrt[Pi]) + 
      (35420691107*d^6*K0*K1*M^4*u^7)/(53635405824000*b^2*Sqrt[Pi]) - 
      (11958614051*d^8*K0*K1*M^4*u^7)/(6704425728000*b^2*Sqrt[Pi]) + 
      (1664089327*d^10*K0*K1*M^4*u^7)/(3208955904000*b^2*Sqrt[Pi]) + 
      (45876161*d^12*K0*K1*M^4*u^7)/(150239232000*b^2*Sqrt[Pi]) - 
      (137542169*d^14*K0*K1*M^4*u^7)/(1375266816000*b^2*Sqrt[Pi]) + 
      (9936361*d^16*K0*K1*M^4*u^7)/(35756937216000*b^2*Sqrt[Pi]) + 
      (3256199033*K0^2*M^4*u^8)/(161731377561600*b^2*Sqrt[Pi]) - 
      (372545020223*d^2*K0^2*M^4*u^8)/(477842706432000*b^2*Sqrt[Pi]) + 
      (294473678969*d^4*K0^2*M^4*u^8)/(1752089923584000*b^2*Sqrt[Pi]) + 
      (1258537954441*d^6*K0^2*M^4*u^8)/(750895681536000*b^2*Sqrt[Pi]) - 
      (90017819459*d^8*K0^2*M^4*u^8)/(187723920384000*b^2*Sqrt[Pi]) - 
      (2780968319*d^10*K0^2*M^4*u^8)/(3250630656000*b^2*Sqrt[Pi]) + 
      (56183621*d^12*K0^2*M^4*u^8)/(392933376000*b^2*Sqrt[Pi]) + 
      (292693187*d^14*K0^2*M^4*u^8)/(2750533632000*b^2*Sqrt[Pi]) + 
      (419963*d^16*K0^2*M^4*u^8)/(408650711040*b^2*Sqrt[Pi]) + 
      (118931419463*K1^2*M^4*u^8)/(2102507908300800*b^2*Sqrt[Pi]) - 
      (4086100752343*d^2*K1^2*M^4*u^8)/(5256269770752000*b^2*Sqrt[Pi]) + 
      (531295134299*d^4*K1^2*M^4*u^8)/(1752089923584000*b^2*Sqrt[Pi]) + 
      (3868158731*d^6*K1^2*M^4*u^8)/(3592802304000*b^2*Sqrt[Pi]) - 
      (18707135981*d^8*K1^2*M^4*u^8)/(187723920384000*b^2*Sqrt[Pi]) - 
      (53372159227*d^10*K1^2*M^4*u^8)/(83432853504000*b^2*Sqrt[Pi]) + 
      (8701831*d^12*K1^2*M^4*u^8)/(361181184000*b^2*Sqrt[Pi]) + 
      (2003028389*d^14*K1^2*M^4*u^8)/(35756937216000*b^2*Sqrt[Pi]) + 
      (12700631*d^16*K1^2*M^4*u^8)/(71513874432000*b^2*Sqrt[Pi]) + 
      (201706543151*K0*K1*M^4*u^9)/(3504179847168000*b^2*Sqrt[Pi]) + 
      (57238036949*d^2*K0*K1*M^4*u^9)/(584029974528000*b^2*Sqrt[Pi]) - 
      (12569724019*d^4*K0*K1*M^4*u^9)/(276645777408000*b^2*Sqrt[Pi]) - 
      (733424653561*d^6*K0*K1*M^4*u^9)/(750895681536000*b^2*Sqrt[Pi]) + 
      (1746825617*d^8*K0*K1*M^4*u^9)/(2062900224000*b^2*Sqrt[Pi]) + 
      (16324872397*d^10*K0*K1*M^4*u^9)/(35756937216000*b^2*Sqrt[Pi]) - 
      (532576601*d^12*K0*K1*M^4*u^9)/(1702711296000*b^2*Sqrt[Pi]) - 
      (868640699*d^14*K0*K1*M^4*u^9)/(7151387443200*b^2*Sqrt[Pi]) - 
      (35531563*d^16*K0*K1*M^4*u^9)/(14302774886400*b^2*Sqrt[Pi]) + 
      (16500949237*K0^2*M^4*u^10)/(3504179847168000*b^2*Sqrt[Pi]) + 
      (716739461*d^2*K0^2*M^4*u^10)/(35041798471680*b^2*Sqrt[Pi]) + 
      (5145381373*d^4*K0^2*M^4*u^10)/(39820225536000*b^2*Sqrt[Pi]) - 
      (4801937737*d^6*K0^2*M^4*u^10)/(125149280256000*b^2*Sqrt[Pi]) - 
      (3492342589*d^8*K0^2*M^4*u^10)/(14723444736000*b^2*Sqrt[Pi]) - 
      (601622051*d^10*K0^2*M^4*u^10)/(25029856051200*b^2*Sqrt[Pi]) + 
      (45831241*d^12*K0^2*M^4*u^10)/(406328832000*b^2*Sqrt[Pi]) + 
      (8530523*d^14*K0^2*M^4*u^10)/(275053363200*b^2*Sqrt[Pi]) + 
      (101284457*d^16*K0^2*M^4*u^10)/(71513874432000*b^2*Sqrt[Pi]) + 
      (316319104709*K1^2*M^4*u^10)/(63075237249024000*b^2*Sqrt[Pi]) + 
      (29859394927*d^2*K1^2*M^4*u^10)/(3153761862451200*b^2*Sqrt[Pi]) + 
      (192476197807*d^4*K1^2*M^4*u^10)/(1971101164032000*b^2*Sqrt[Pi]) - 
      (18829758041*d^6*K1^2*M^4*u^10)/(750895681536000*b^2*Sqrt[Pi]) - 
      (256127479043*d^8*K1^2*M^4*u^10)/(1501791363072000*b^2*Sqrt[Pi]) - 
      (19760575403*d^10*K1^2*M^4*u^10)/(750895681536000*b^2*Sqrt[Pi]) + 
      (1526293369*d^12*K1^2*M^4*u^10)/(17878468608000*b^2*Sqrt[Pi]) + 
      (2666659*d^14*K1^2*M^4*u^10)/(113514086400*b^2*Sqrt[Pi]) + 
      (135324377*d^16*K1^2*M^4*u^10)/(143027748864000*b^2*Sqrt[Pi]) + 
      (4316075033*K0*K1*M^4*u^11)/(7884404656128000*b^2*Sqrt[Pi]) - 
      (45156523183*d^2*K0*K1*M^4*u^11)/(1971101164032000*b^2*Sqrt[Pi]) - 
      (272124366337*d^4*K0*K1*M^4*u^11)/(3942202328064000*b^2*Sqrt[Pi]) + 
      (9252379*d^6*K0*K1*M^4*u^11)/(336825216000*b^2*Sqrt[Pi]) + 
      (2149096139*d^8*K0*K1*M^4*u^11)/(14820309504000*b^2*Sqrt[Pi]) - 
      (353404943*d^10*K0*K1*M^4*u^11)/(93861960192000*b^2*Sqrt[Pi]) - 
      (1600328089*d^12*K0*K1*M^4*u^11)/(26817702912000*b^2*Sqrt[Pi]) - 
      (7413697*d^14*K0*K1*M^4*u^11)/(446961715200*b^2*Sqrt[Pi]) - 
      (57006767*d^16*K0*K1*M^4*u^11)/(53635405824000*b^2*Sqrt[Pi]) + 
      (12168703*K0^2*M^4*u^12)/(194676658176000*b^2*Sqrt[Pi]) + 
      (2866409267*d^2*K0^2*M^4*u^12)/(2628134885376000*b^2*Sqrt[Pi]) + 
      (52544044387*d^4*K0^2*M^4*u^12)/(7884404656128000*b^2*Sqrt[Pi]) - 
      (33853439*d^6*K0^2*M^4*u^12)/(59281238016000*b^2*Sqrt[Pi]) - 
      (7650751369*d^8*K0^2*M^4*u^12)/(563171761152000*b^2*Sqrt[Pi]) - 
      (14899163*d^10*K0^2*M^4*u^12)/(10727081164800*b^2*Sqrt[Pi]) + 
      (304088423*d^12*K0^2*M^4*u^12)/(53635405824000*b^2*Sqrt[Pi]) + 
      (34022111*d^14*K0^2*M^4*u^12)/(17878468608000*b^2*Sqrt[Pi]) + 
      (216107*d^16*K0^2*M^4*u^12)/(1393127424000*b^2*Sqrt[Pi]) + 
      (1407439*K1^2*M^4*u^12)/(22054278758400*b^2*Sqrt[Pi]) + 
      (598330591*d^2*K1^2*M^4*u^12)/(606492665856000*b^2*Sqrt[Pi]) + 
      (48365269273*d^4*K1^2*M^4*u^12)/(7884404656128000*b^2*Sqrt[Pi]) - 
      (3125323*d^6*K1^2*M^4*u^12)/(3952082534400*b^2*Sqrt[Pi]) - 
      (6925691447*d^8*K1^2*M^4*u^12)/(563171761152000*b^2*Sqrt[Pi]) - 
      (4937189*d^10*K1^2*M^4*u^12)/(5096577024000*b^2*Sqrt[Pi]) + 
      (24811343*d^12*K1^2*M^4*u^12)/(4875945984000*b^2*Sqrt[Pi]) + 
      (53152873*d^14*K1^2*M^4*u^12)/(32181243494400*b^2*Sqrt[Pi]) + 
      (42588127*d^16*K1^2*M^4*u^12)/(321812434944000*b^2*Sqrt[Pi]) + 
      (2132521*K0*K1*M^4*u^13)/(876044961792000*b^2*Sqrt[Pi]) - 
      (418579069*d^2*K0*K1*M^4*u^13)/(1971101164032000*b^2*Sqrt[Pi]) - 
      (1423853*d^4*K0*K1*M^4*u^13)/(1296777081600*b^2*Sqrt[Pi]) - 
      (2386597*d^6*K0*K1*M^4*u^13)/(5119743283200*b^2*Sqrt[Pi]) + 
      (1498741259*d^8*K0*K1*M^4*u^13)/(563171761152000*b^2*Sqrt[Pi]) + 
      (19338259*d^10*K0*K1*M^4*u^13)/(21660452352000*b^2*Sqrt[Pi]) - 
      (95089*d^12*K0*K1*M^4*u^13)/(78875596800*b^2*Sqrt[Pi]) - 
      (275051*d^14*K0*K1*M^4*u^13)/(522422784000*b^2*Sqrt[Pi]) - 
      (1101541*d^16*K0*K1*M^4*u^13)/(22986602496000*b^2*Sqrt[Pi]) + 
      (1449523*K0^2*M^4*u^14)/(7884404656128000*b^2*Sqrt[Pi]) + 
      (2920363*d^2*K0^2*M^4*u^14)/(657033721344000*b^2*Sqrt[Pi]) + 
      (2093183*d^4*K0^2*M^4*u^14)/(51871083264000*b^2*Sqrt[Pi]) + 
      (8363963*d^6*K0^2*M^4*u^14)/(281585880576000*b^2*Sqrt[Pi]) - 
      (52222987*d^8*K0^2*M^4*u^14)/(563171761152000*b^2*Sqrt[Pi]) - 
      (5376073*d^10*K0^2*M^4*u^14)/(93861960192000*b^2*Sqrt[Pi]) + 
      (2851*d^12*K0^2*M^4*u^14)/(60949324800*b^2*Sqrt[Pi]) + 
      (149273*d^14*K0^2*M^4*u^14)/(5746650624000*b^2*Sqrt[Pi]) + 
      (3307*d^16*K0^2*M^4*u^14)/(1287249739776*b^2*Sqrt[Pi]) + 
      (1457003*K1^2*M^4*u^14)/(7884404656128000*b^2*Sqrt[Pi]) + 
      (8326303*d^2*K1^2*M^4*u^14)/(1971101164032000*b^2*Sqrt[Pi]) + 
      (347227*d^4*K1^2*M^4*u^14)/(8959550745600*b^2*Sqrt[Pi]) + 
      (7789853*d^6*K1^2*M^4*u^14)/(281585880576000*b^2*Sqrt[Pi]) - 
      (49799159*d^8*K1^2*M^4*u^14)/(563171761152000*b^2*Sqrt[Pi]) - 
      (15196949*d^10*K1^2*M^4*u^14)/(281585880576000*b^2*Sqrt[Pi]) + 
      (179281*d^12*K1^2*M^4*u^14)/(4022655436800*b^2*Sqrt[Pi]) + 
      (988697*d^14*K1^2*M^4*u^14)/(40226554368000*b^2*Sqrt[Pi]) + 
      (14429*d^16*K1^2*M^4*u^14)/(5959489536000*b^2*Sqrt[Pi]) + 
      (K0*K1*M^4*u^15)/(552129177600*b^2*Sqrt[Pi]) - 
      (10433*d^2*K0*K1*M^4*u^15)/(23465490048000*b^2*Sqrt[Pi]) - 
      (227671*d^4*K0*K1*M^4*u^15)/(70396470144000*b^2*Sqrt[Pi]) - 
      (307*d^6*K0*K1*M^4*u^15)/(74493619200*b^2*Sqrt[Pi]) + 
      (50971*d^8*K0*K1*M^4*u^15)/(5866372512000*b^2*Sqrt[Pi]) + 
      (269*d^10*K0*K1*M^4*u^15)/(40111948800*b^2*Sqrt[Pi]) - 
      (43*d^12*K0*K1*M^4*u^15)/(9623577600*b^2*Sqrt[Pi]) - 
      (28447*d^14*K0*K1*M^4*u^15)/(10056638592000*b^2*Sqrt[Pi]) - 
      (2011*d^16*K0*K1*M^4*u^15)/(6704425728000*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^16)/(11594712729600*b^2*Sqrt[Pi]) + 
      (d^2*K0^2*M^4*u^16)/(289867818240*b^2*Sqrt[Pi]) + 
      (107*d^4*K0^2*M^4*u^16)/(2898678182400*b^2*Sqrt[Pi]) + 
      (d^6*K0^2*M^4*u^16)/(23005382400*b^2*Sqrt[Pi]) - 
      (67*d^8*K0^2*M^4*u^16)/(828193766400*b^2*Sqrt[Pi]) - 
      (d^10*K0^2*M^4*u^16)/(10897286400*b^2*Sqrt[Pi]) + 
      (d^12*K0^2*M^4*u^16)/(19718899200*b^2*Sqrt[Pi]) + 
      (d^14*K0^2*M^4*u^16)/(29578348800*b^2*Sqrt[Pi]) + 
      (d^16*K0^2*M^4*u^16)/(236626790400*b^2*Sqrt[Pi]) + 
      (K1^2*M^4*u^16)/(11594712729600*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^16)/(289867818240*b^2*Sqrt[Pi]) + 
      (107*d^4*K1^2*M^4*u^16)/(2898678182400*b^2*Sqrt[Pi]) + 
      (d^6*K1^2*M^4*u^16)/(23005382400*b^2*Sqrt[Pi]) - 
      (67*d^8*K1^2*M^4*u^16)/(828193766400*b^2*Sqrt[Pi]) - 
      (d^10*K1^2*M^4*u^16)/(10897286400*b^2*Sqrt[Pi]) + 
      (d^12*K1^2*M^4*u^16)/(19718899200*b^2*Sqrt[Pi]) + 
      (d^14*K1^2*M^4*u^16)/(29578348800*b^2*Sqrt[Pi]) + 
      (d^16*K1^2*M^4*u^16)/(236626790400*b^2*Sqrt[Pi]))/Pi, 0, 
    ((344547*K0^2*M^4*u^2)/(196894720*b^2*Sqrt[Pi]) + 
      (941389667*d^2*K0^2*M^4*u^2)/(243676905472*b^2*Sqrt[Pi]) - 
      (5261797*d^4*K0^2*M^4*u^2)/(339951040*b^2*Sqrt[Pi]) + 
      (147864571*d^6*K0^2*M^4*u^2)/(10878433280*b^2*Sqrt[Pi]) - 
      (1586843989*d^8*K0^2*M^4*u^2)/(304596131840*b^2*Sqrt[Pi]) + 
      (435445*d^10*K0^2*M^4*u^2)/(246636544*b^2*Sqrt[Pi]) - 
      (18967379*d^12*K0^2*M^4*u^2)/(60919226368*b^2*Sqrt[Pi]) + 
      (441723*d^14*K0^2*M^4*u^2)/(15229806592*b^2*Sqrt[Pi]) - 
      (5787*d^16*K0^2*M^4*u^2)/(5538111488*b^2*Sqrt[Pi]) + 
      (27*d^18*K0^2*M^4*u^2)/(8520171520*b^2*Sqrt[Pi]) - 
      (19053025*K1^2*M^4*u^2)/(3583483904*b^2*Sqrt[Pi]) - 
      (28332001039*d^2*K1^2*M^4*u^2)/(731030716416*b^2*Sqrt[Pi]) + 
      (15522344477*d^4*K1^2*M^4*u^2)/(182757679104*b^2*Sqrt[Pi]) - 
      (937118621*d^6*K1^2*M^4*u^2)/(30459613184*b^2*Sqrt[Pi]) - 
      (1046770841*d^8*K1^2*M^4*u^2)/(91378839552*b^2*Sqrt[Pi]) + 
      (193628261*d^10*K1^2*M^4*u^2)/(182757679104*b^2*Sqrt[Pi]) + 
      (2812745*d^12*K1^2*M^4*u^2)/(7029141504*b^2*Sqrt[Pi]) - 
      (442653*d^14*K1^2*M^4*u^2)/(4351373312*b^2*Sqrt[Pi]) + 
      (121*d^16*K1^2*M^4*u^2)/(120393728*b^2*Sqrt[Pi]) + 
      (2439*d^18*K1^2*M^4*u^2)/(1704034304*b^2*Sqrt[Pi]) - 
      (15049737851*K0*K1*M^4*u^3)/(8722525593600*b^2*Sqrt[Pi]) - 
      (3013727781781*d^2*K0*K1*M^4*u^3)/(54827303731200*b^2*Sqrt[Pi]) + 
      (4007587176239*d^4*K0*K1*M^4*u^3)/(47973890764800*b^2*Sqrt[Pi]) + 
      (8931176047*d^6*K0*K1*M^4*u^3)/(749592043200*b^2*Sqrt[Pi]) - 
      (4467736458841*d^8*K0*K1*M^4*u^3)/(95947781529600*b^2*Sqrt[Pi]) + 
      (14181202829*d^10*K0*K1*M^4*u^3)/(1683294412800*b^2*Sqrt[Pi]) - 
      (6623430483*d^12*K0*K1*M^4*u^3)/(10660864614400*b^2*Sqrt[Pi]) + 
      (1249251*d^14*K0*K1*M^4*u^3)/(133260807680*b^2*Sqrt[Pi]) - 
      (245001*d^16*K0*K1*M^4*u^3)/(27690557440*b^2*Sqrt[Pi]) + 
      (15459*d^18*K0*K1*M^4*u^3)/(8520171520*b^2*Sqrt[Pi]) - 
      (40275530017*K0^2*M^4*u^4)/(34890102374400*b^2*Sqrt[Pi]) - 
      (351126189367*d^2*K0^2*M^4*u^4)/(19937201356800*b^2*Sqrt[Pi]) + 
      (457967535577*d^4*K0^2*M^4*u^4)/(16686570700800*b^2*Sqrt[Pi]) + 
      (933795229751*d^6*K0^2*M^4*u^4)/(191895563059200*b^2*Sqrt[Pi]) - 
      (1538874939713*d^8*K0^2*M^4*u^4)/(95947781529600*b^2*Sqrt[Pi]) + 
      (114568134089*d^10*K0^2*M^4*u^4)/(42643458457600*b^2*Sqrt[Pi]) - 
      (6433218257*d^12*K0^2*M^4*u^4)/(31982593843200*b^2*Sqrt[Pi]) + 
      (47745781*d^14*K0^2*M^4*u^4)/(4264345845760*b^2*Sqrt[Pi]) - 
      (112393*d^16*K0^2*M^4*u^4)/(27690557440*b^2*Sqrt[Pi]) + 
      (18827*d^18*K0^2*M^4*u^4)/(34080686080*b^2*Sqrt[Pi]) - 
      (3701339371313*K1^2*M^4*u^4)/(442835914752000*b^2*Sqrt[Pi]) - 
      (3476001218524381*d^2*K1^2*M^4*u^4)/(53730757656576000*b^2*Sqrt[Pi]) + 
      (118996739073089*d^4*K1^2*M^4*u^4)/(1033283801088000*b^2*Sqrt[Pi]) + 
      (447490469479*d^6*K1^2*M^4*u^4)/(106047548006400*b^2*Sqrt[Pi]) - 
      (181656336839993*d^8*K1^2*M^4*u^4)/(3358172353536000*b^2*Sqrt[Pi]) + 
      (114855658253939*d^10*K1^2*M^4*u^4)/(13432689414144000*b^2*Sqrt[Pi]) - 
      (963035319097*d^12*K1^2*M^4*u^4)/(1119390784512000*b^2*Sqrt[Pi]) + 
      (639851909*d^14*K1^2*M^4*u^4)/(7827907584000*b^2*Sqrt[Pi]) - 
      (7526175901*d^16*K1^2*M^4*u^4)/(671634470707200*b^2*Sqrt[Pi]) + 
      (2775169291*d^18*K1^2*M^4*u^4)/(2827934613504000*b^2*Sqrt[Pi]) - 
      (43564827835339*K0*K1*M^4*u^5)/(5756866891776000*b^2*Sqrt[Pi]) - 
      (4030033808934719*d^2*K0*K1*M^4*u^5)/(80596136484864000*b^2*Sqrt[Pi]) + 
      (7430012240598307*d^4*K0*K1*M^4*u^5)/(80596136484864000*b^2*Sqrt[Pi]) + 
      (4037286319*d^6*K0*K1*M^4*u^5)/(5427349258240*b^2*Sqrt[Pi]) - 
      (1092005463197279*d^8*K0*K1*M^4*u^5)/(26865378828288000*b^2*Sqrt[Pi]) + 
      (2155821443959*d^10*K0*K1*M^4*u^5)/(373130261504000*b^2*Sqrt[Pi]) - 
      (4925985676351*d^12*K0*K1*M^4*u^5)/(8955126276096000*b^2*Sqrt[Pi]) + 
      (16038113347*d^14*K0*K1*M^4*u^5)/(235661217792000*b^2*Sqrt[Pi]) - 
      (59023491323*d^16*K0*K1*M^4*u^5)/(5373075765657600*b^2*Sqrt[Pi]) + 
      (22867527677*d^18*K0*K1*M^4*u^5)/(26865378828288000*b^2*Sqrt[Pi]) - 
      (45909882769*K0^2*M^4*u^6)/(39978242304000*b^2*Sqrt[Pi]) - 
      (1394809773720887*d^2*K0^2*M^4*u^6)/(161192272969728000*b^2*Sqrt[Pi]) + 
      (157563798601831*d^4*K0^2*M^4*u^6)/(10074517060608000*b^2*Sqrt[Pi]) + 
      (285485400131*d^6*K0^2*M^4*u^6)/(3223845459394560*b^2*Sqrt[Pi]) - 
      (2545708488513*d^8*K0^2*M^4*u^6)/(373130261504000*b^2*Sqrt[Pi]) + 
      (6501562174213*d^10*K0^2*M^4*u^6)/(6716344707072000*b^2*Sqrt[Pi]) - 
      (206086641259*d^12*K0^2*M^4*u^6)/(3358172353536000*b^2*Sqrt[Pi]) - 
      (125790691331*d^14*K0^2*M^4*u^6)/(8955126276096000*b^2*Sqrt[Pi]) + 
      (1876083071*d^16*K0^2*M^4*u^6)/(671634470707200*b^2*Sqrt[Pi]) + 
      (551877587*d^18*K0^2*M^4*u^6)/(2336119898112000*b^2*Sqrt[Pi]) - 
      (12493337594533*K1^2*M^4*u^6)/(10074517060608000*b^2*Sqrt[Pi]) - 
      (487322732765851*d^2*K1^2*M^4*u^6)/(48357681890918400*b^2*Sqrt[Pi]) + 
      (180656586880417*d^4*K1^2*M^4*u^6)/(10074517060608000*b^2*Sqrt[Pi]) - 
      (2870649853223*d^6*K1^2*M^4*u^6)/(120894204727296000*b^2*Sqrt[Pi]) - 
      (22157536200763*d^8*K1^2*M^4*u^6)/(3022355118182400*b^2*Sqrt[Pi]) + 
      (6501150266209*d^10*K1^2*M^4*u^6)/(7555887795456000*b^2*Sqrt[Pi]) - 
      (759718400153*d^12*K1^2*M^4*u^6)/(5037258530304000*b^2*Sqrt[Pi]) + 
      (1409278233469*d^14*K1^2*M^4*u^6)/(40298068242432000*b^2*Sqrt[Pi]) - 
      (179376661*d^16*K1^2*M^4*u^6)/(41977154419200*b^2*Sqrt[Pi]) + 
      (15697196909*d^18*K1^2*M^4*u^6)/(80596136484864000*b^2*Sqrt[Pi]) - 
      (6216617426711*K0*K1*M^4*u^7)/(40298068242432000*b^2*Sqrt[Pi]) - 
      (4355575990553*d^2*K0*K1*M^4*u^7)/(2158825084416000*b^2*Sqrt[Pi]) + 
      (109315267759*d^4*K0*K1*M^4*u^7)/(36501873408000*b^2*Sqrt[Pi]) + 
      (4573499716061*d^6*K0*K1*M^4*u^7)/(60447102363648000*b^2*Sqrt[Pi]) - 
      (8295220866077*d^8*K0*K1*M^4*u^7)/(60447102363648000*b^2*Sqrt[Pi]) - 
      (51191725439089*d^10*K0*K1*M^4*u^7)/(60447102363648000*b^2*Sqrt[Pi]) - 
      (6856714751*d^12*K0*K1*M^4*u^7)/(503725853030400*b^2*Sqrt[Pi]) + 
      (102055202861*d^14*K0*K1*M^4*u^7)/(805961364848640*b^2*Sqrt[Pi]) - 
      (4306096853*d^16*K0*K1*M^4*u^7)/(158031640166400*b^2*Sqrt[Pi]) - 
      (5278447477*d^18*K0*K1*M^4*u^7)/(20149034121216000*b^2*Sqrt[Pi]) + 
      (20987139343*K0^2*M^4*u^8)/(1239940561305600*b^2*Sqrt[Pi]) + 
      (27619712473693*d^2*K0^2*M^4*u^8)/(60447102363648000*b^2*Sqrt[Pi]) - 
      (9440484007*d^4*K0^2*M^4*u^8)/(92215259136000*b^2*Sqrt[Pi]) - 
      (182943174775607*d^6*K0^2*M^4*u^8)/(120894204727296000*b^2*Sqrt[Pi]) + 
      (34119836828447*d^8*K0^2*M^4*u^8)/(30223551181824000*b^2*Sqrt[Pi]) + 
      (9288819585293*d^10*K0^2*M^4*u^8)/(24178840945459200*b^2*Sqrt[Pi]) - 
      (16466633660749*d^12*K0^2*M^4*u^8)/(40298068242432000*b^2*Sqrt[Pi]) - 
      (137374800791*d^14*K0^2*M^4*u^8)/(40298068242432000*b^2*Sqrt[Pi]) + 
      (6482935367*d^16*K0^2*M^4*u^8)/(162820477747200*b^2*Sqrt[Pi]) + 
      (1453052131*d^18*K0^2*M^4*u^8)/(1611922729697280*b^2*Sqrt[Pi]) - 
      (24091172411*K1^2*M^4*u^8)/(8635300337664000*b^2*Sqrt[Pi]) + 
      (265885261041329*d^2*K1^2*M^4*u^8)/(483576818909184000*b^2*Sqrt[Pi]) - 
      (5568343246981*d^4*K1^2*M^4*u^8)/(48357681890918400*b^2*Sqrt[Pi]) - 
      (325692083164109*d^6*K1^2*M^4*u^8)/(241788409454592000*b^2*Sqrt[Pi]) + 
      (50927052271457*d^8*K1^2*M^4*u^8)/(80596136484864000*b^2*Sqrt[Pi]) + 
      (10387997173219*d^10*K1^2*M^4*u^8)/(20149034121216000*b^2*Sqrt[Pi]) - 
      (54022954329931*d^12*K1^2*M^4*u^8)/(241788409454592000*b^2*Sqrt[Pi]) - 
      (67372397633*d^14*K1^2*M^4*u^8)/(2442307166208000*b^2*Sqrt[Pi]) + 
      (26990262097*d^16*K1^2*M^4*u^8)/(1465384299724800*b^2*Sqrt[Pi]) + 
      (4122864391*d^18*K1^2*M^4*u^8)/(14653842997248000*b^2*Sqrt[Pi]) - 
      (2542376051069*K0*K1*M^4*u^9)/(96715363781836800*b^2*Sqrt[Pi]) + 
      (8351232259679*d^2*K0*K1*M^4*u^9)/(74396433678336000*b^2*Sqrt[Pi]) + 
      (149815820760797*d^4*K0*K1*M^4*u^9)/(483576818909184000*b^2*Sqrt[Pi]) - 
      (189822843059*d^6*K0*K1*M^4*u^9)/(2093406142464000*b^2*Sqrt[Pi]) - 
      (468087288263377*d^8*K0*K1*M^4*u^9)/(483576818909184000*b^2*Sqrt[Pi]) + 
      (89851517578871*d^10*K0*K1*M^4*u^9)/(241788409454592000*b^2*Sqrt[Pi]) + 
      (206654356525471*d^12*K0*K1*M^4*u^9)/(483576818909184000*b^2*
        Sqrt[Pi]) - (12948355238849*d^14*K0*K1*M^4*u^9)/
       (161192272969728000*b^2*Sqrt[Pi]) - (22326561973*d^16*K0*K1*M^4*u^9)/
       (413313520435200*b^2*Sqrt[Pi]) - (4791074881*d^18*K0*K1*M^4*u^9)/
       (2755423469568000*b^2*Sqrt[Pi]) - (7573497331*K0^2*M^4*u^10)/
       (1777855951872000*b^2*Sqrt[Pi]) - (26751885745579*d^2*K0^2*M^4*u^10)/
       (967153637818368000*b^2*Sqrt[Pi]) - (11915881614269*d^4*K0^2*M^4*u^10)/
       (161192272969728000*b^2*Sqrt[Pi]) + (186653039161*d^6*K0^2*M^4*u^10)/
       (976922866483200*b^2*Sqrt[Pi]) + (45495480903109*d^8*K0^2*M^4*u^10)/
       (483576818909184000*b^2*Sqrt[Pi]) - (24245121579451*d^10*K0^2*M^4*
        u^10)/(120894204727296000*b^2*Sqrt[Pi]) - 
      (28667119663253*d^12*K0^2*M^4*u^10)/(483576818909184000*b^2*Sqrt[Pi]) + 
      (753396080351*d^14*K0^2*M^4*u^10)/(12399405613056000*b^2*Sqrt[Pi]) + 
      (606830501209*d^16*K0^2*M^4*u^10)/(32238454593945600*b^2*Sqrt[Pi]) + 
      (61006004141*d^18*K0^2*M^4*u^10)/(64476909187891200*b^2*Sqrt[Pi]) - 
      (2806683384389*K1^2*M^4*u^10)/(580292182691020800*b^2*Sqrt[Pi]) - 
      (8385817065631*d^2*K1^2*M^4*u^10)/(362682614181888000*b^2*Sqrt[Pi]) - 
      (7598910439481*d^4*K1^2*M^4*u^10)/(96715363781836800*b^2*Sqrt[Pi]) + 
      (1306239791249*d^6*K1^2*M^4*u^10)/(8289888324157440*b^2*Sqrt[Pi]) + 
      (930976561793*d^8*K1^2*M^4*u^10)/(9544279320576000*b^2*Sqrt[Pi]) - 
      (68524656910631*d^10*K1^2*M^4*u^10)/(483576818909184000*b^2*Sqrt[Pi]) - 
      (303816457597*d^12*K1^2*M^4*u^10)/(5090282304307200*b^2*Sqrt[Pi]) + 
      (2097219946007*d^14*K1^2*M^4*u^10)/(53730757656576000*b^2*Sqrt[Pi]) + 
      (748910890547*d^16*K1^2*M^4*u^10)/(56891390459904000*b^2*Sqrt[Pi]) + 
      (294242450167*d^18*K1^2*M^4*u^10)/(483576818909184000*b^2*Sqrt[Pi]) - 
      (3587503357*K0*K1*M^4*u^11)/(3319749328896000*b^2*Sqrt[Pi]) + 
      (15833126527*d^2*K0*K1*M^4*u^11)/(1983226871808000*b^2*Sqrt[Pi]) - 
      (147402279259*d^4*K0*K1*M^4*u^11)/(10512539541504000*b^2*Sqrt[Pi]) - 
      (17837885466139*d^6*K0*K1*M^4*u^11)/(241788409454592000*b^2*Sqrt[Pi]) + 
      (2093808685711*d^8*K0*K1*M^4*u^11)/(120894204727296000*b^2*Sqrt[Pi]) + 
      (190699189593511*d^10*K0*K1*M^4*u^11)/(1450730456727552000*b^2*
        Sqrt[Pi]) - (71285833841*d^12*K0*K1*M^4*u^11)/(16119227296972800*b^2*
        Sqrt[Pi]) - (47219965697*d^14*K0*K1*M^4*u^11)/
       (948189840998400*b^2*Sqrt[Pi]) - (6225445511513*d^16*K0*K1*M^4*u^11)/
       (483576818909184000*b^2*Sqrt[Pi]) - (1470630901*d^18*K0*K1*M^4*u^11)/
       (1885289742336000*b^2*Sqrt[Pi]) - (4901541793*K0^2*M^4*u^12)/
       (85337085689856000*b^2*Sqrt[Pi]) + (2513258534251*d^2*K0^2*M^4*u^12)/
       (1934307275636736000*b^2*Sqrt[Pi]) + (253115392889*d^4*K0^2*M^4*u^12)/
       (37198216839168000*b^2*Sqrt[Pi]) + (12840811422787*d^6*K0^2*M^4*u^12)/
       (1450730456727552000*b^2*Sqrt[Pi]) - 
      (20881470168397*d^8*K0^2*M^4*u^12)/(1450730456727552000*b^2*Sqrt[Pi]) - 
      (52662293759513*d^10*K0^2*M^4*u^12)/(2901460913455104000*b^2*
        Sqrt[Pi]) + (2428624708571*d^12*K0^2*M^4*u^12)/
       (483576818909184000*b^2*Sqrt[Pi]) + (1354657005239*d^14*K0^2*M^4*u^12)/
       (161192272969728000*b^2*Sqrt[Pi]) + (167527987943*d^16*K0^2*M^4*u^12)/
       (80596136484864000*b^2*Sqrt[Pi]) + (21066323759*d^18*K0^2*M^4*u^12)/
       (148792867356672000*b^2*Sqrt[Pi]) - (97981884703*K1^2*M^4*u^12)/
       (1450730456727552000*b^2*Sqrt[Pi]) + (6688906108561*d^2*K1^2*M^4*u^12)/
       (5802921826910208000*b^2*Sqrt[Pi]) + (162907685951*d^4*K1^2*M^4*u^12)/
       (30434904686592000*b^2*Sqrt[Pi]) + (32105204743981*d^6*K1^2*M^4*u^12)/
       (4352191370182656000*b^2*Sqrt[Pi]) - (313132552039*d^8*K1^2*M^4*u^12)/
       (27032244535296000*b^2*Sqrt[Pi]) - (2076882791341*d^10*K1^2*M^4*u^12)/
       (138164805402624000*b^2*Sqrt[Pi]) + (836813635123*d^12*K1^2*M^4*u^12)/
       (207247208103936000*b^2*Sqrt[Pi]) + (10070794429331*d^14*K1^2*M^4*
        u^12)/(1450730456727552000*b^2*Sqrt[Pi]) + 
      (618763553867*d^16*K1^2*M^4*u^12)/(362682614181888000*b^2*Sqrt[Pi]) + 
      (60821669243*d^18*K1^2*M^4*u^12)/(527538347900928000*b^2*Sqrt[Pi]) - 
      (2403409637*K0*K1*M^4*u^13)/(120894204727296000*b^2*Sqrt[Pi]) - 
      (1947908189*d^2*K0*K1*M^4*u^13)/(6199702806528000*b^2*Sqrt[Pi]) - 
      (1662695253049*d^4*K0*K1*M^4*u^13)/(544023921272832000*b^2*Sqrt[Pi]) - 
      (345855062957*d^6*K0*K1*M^4*u^13)/(108804784254566400*b^2*Sqrt[Pi]) + 
      (14421918661*d^8*K0*K1*M^4*u^13)/(2428678219968000*b^2*Sqrt[Pi]) + 
      (1656037703*d^10*K0*K1*M^4*u^13)/(247903358976000*b^2*Sqrt[Pi]) - 
      (5949425143*d^12*K0*K1*M^4*u^13)/(2878433445888000*b^2*Sqrt[Pi]) - 
      (113387881939*d^14*K0*K1*M^4*u^13)/(36268261418188800*b^2*Sqrt[Pi]) - 
      (289999362649*d^16*K0*K1*M^4*u^13)/(362682614181888000*b^2*Sqrt[Pi]) - 
      (40948052569*d^18*K0*K1*M^4*u^13)/(725365228363776000*b^2*Sqrt[Pi]) - 
      (9570289*K0^2*M^4*u^14)/(36268261418188800*b^2*Sqrt[Pi]) + 
      (16318337251*d^2*K0^2*M^4*u^14)/(725365228363776000*b^2*Sqrt[Pi]) + 
      (93207228269*d^4*K0^2*M^4*u^14)/(544023921272832000*b^2*Sqrt[Pi]) + 
      (142888416089*d^6*K0^2*M^4*u^14)/(544023921272832000*b^2*Sqrt[Pi]) - 
      (14627739391*d^8*K0^2*M^4*u^14)/(41847993944064000*b^2*Sqrt[Pi]) - 
      (185715734471*d^10*K0^2*M^4*u^14)/(362682614181888000*b^2*Sqrt[Pi]) + 
      (1116898457*d^12*K0^2*M^4*u^14)/(10667135711232000*b^2*Sqrt[Pi]) + 
      (3838739777*d^14*K0^2*M^4*u^14)/(16485573371904000*b^2*Sqrt[Pi]) + 
      (60449209*d^16*K0^2*M^4*u^14)/(954427932057600*b^2*Sqrt[Pi]) + 
      (1342157*d^18*K0^2*M^4*u^14)/(298381418496000*b^2*Sqrt[Pi]) - 
      (440899*K1^2*M^4*u^14)/(1450730456727552*b^2*Sqrt[Pi]) + 
      (33789359*d^2*K1^2*M^4*u^14)/(1576880931225600*b^2*Sqrt[Pi]) + 
      (3317577257*d^4*K1^2*M^4*u^14)/(20923996972032000*b^2*Sqrt[Pi]) + 
      (9325724021*d^6*K1^2*M^4*u^14)/(38858851519488000*b^2*Sqrt[Pi]) - 
      (22308058789*d^8*K1^2*M^4*u^14)/(68002990159104000*b^2*Sqrt[Pi]) - 
      (21077257987*d^10*K1^2*M^4*u^14)/(45335326772736000*b^2*Sqrt[Pi]) + 
      (9086289473*d^12*K1^2*M^4*u^14)/(90670653545472000*b^2*Sqrt[Pi]) + 
      (19199346863*d^14*K1^2*M^4*u^14)/(90670653545472000*b^2*Sqrt[Pi]) + 
      (10384962271*d^16*K1^2*M^4*u^14)/(181341307090944000*b^2*Sqrt[Pi]) + 
      (737908207*d^18*K1^2*M^4*u^14)/(181341307090944000*b^2*Sqrt[Pi]) - 
      (103211*K0*K1*M^4*u^15)/(1295295050649600*b^2*Sqrt[Pi]) - 
      (199400167*d^2*K0*K1*M^4*u^15)/(90670653545472000*b^2*Sqrt[Pi]) - 
      (3558641377*d^4*K0*K1*M^4*u^15)/(136005980318208000*b^2*Sqrt[Pi]) - 
      (276746189*d^6*K0*K1*M^4*u^15)/(5913303492096000*b^2*Sqrt[Pi]) + 
      (314622743*d^8*K0*K1*M^4*u^15)/(7158209490432000*b^2*Sqrt[Pi]) + 
      (36760807*d^10*K0*K1*M^4*u^15)/(377794389772800*b^2*Sqrt[Pi]) - 
      (408213977*d^12*K0*K1*M^4*u^15)/(45335326772736000*b^2*Sqrt[Pi]) - 
      (94068427*d^14*K0*K1*M^4*u^15)/(2158825084416000*b^2*Sqrt[Pi]) - 
      (1625119*d^16*K0*K1*M^4*u^15)/(129529505064960*b^2*Sqrt[Pi]) - 
      (116069*d^18*K0*K1*M^4*u^15)/(130837883904000*b^2*Sqrt[Pi]) - 
      (787*K0^2*M^4*u^16)/(2266766338636800*b^2*Sqrt[Pi]) + 
      (1782629*d^2*K0^2*M^4*u^16)/(27898662629376000*b^2*Sqrt[Pi]) + 
      (175842847*d^4*K0^2*M^4*u^16)/(272011960636416000*b^2*Sqrt[Pi]) + 
      (32593663*d^6*K0^2*M^4*u^16)/(20923996972032000*b^2*Sqrt[Pi]) - 
      (268702103*d^8*K0^2*M^4*u^16)/(272011960636416000*b^2*Sqrt[Pi]) - 
      (7727063*d^10*K0^2*M^4*u^16)/(2417884094545920*b^2*Sqrt[Pi]) + 
      (775771*d^12*K0^2*M^4*u^16)/(90670653545472000*b^2*Sqrt[Pi]) + 
      (172127*d^14*K0^2*M^4*u^16)/(119460676608000*b^2*Sqrt[Pi]) + 
      (39479941*d^16*K0^2*M^4*u^16)/(90670653545472000*b^2*Sqrt[Pi]) + 
      (11266289*d^18*K0^2*M^4*u^16)/(362682614181888000*b^2*Sqrt[Pi]) - 
      (173*K1^2*M^4*u^16)/(453353267727360*b^2*Sqrt[Pi]) + 
      (22632557*d^2*K1^2*M^4*u^16)/(362682614181888000*b^2*Sqrt[Pi]) + 
      (15449897*d^4*K1^2*M^4*u^16)/(24728360057856000*b^2*Sqrt[Pi]) + 
      (409146559*d^6*K1^2*M^4*u^16)/(272011960636416000*b^2*Sqrt[Pi]) - 
      (262541483*d^8*K1^2*M^4*u^16)/(272011960636416000*b^2*Sqrt[Pi]) - 
      (37201319*d^10*K1^2*M^4*u^16)/(12089420472729600*b^2*Sqrt[Pi]) + 
      (475877*d^12*K1^2*M^4*u^16)/(30223551181824000*b^2*Sqrt[Pi]) + 
      (125794013*d^14*K1^2*M^4*u^16)/(90670653545472000*b^2*Sqrt[Pi]) + 
      (12647867*d^16*K1^2*M^4*u^16)/(30223551181824000*b^2*Sqrt[Pi]) + 
      (10812509*d^18*K1^2*M^4*u^16)/(362682614181888000*b^2*Sqrt[Pi]) - 
      (K0*K1*M^4*u^17)/(14530553452800*b^2*Sqrt[Pi]) - 
      (6827*d^2*K0*K1*M^4*u^17)/(2266766338636800*b^2*Sqrt[Pi]) - 
      (2603*d^4*K0*K1*M^4*u^17)/(59651745753600*b^2*Sqrt[Pi]) - 
      (9419*d^6*K0*K1*M^4*u^17)/(87183320716800*b^2*Sqrt[Pi]) + 
      (51679*d^8*K0*K1*M^4*u^17)/(1133383169318400*b^2*Sqrt[Pi]) + 
      (12317*d^10*K0*K1*M^4*u^17)/(51517416787200*b^2*Sqrt[Pi]) + 
      (16637*d^12*K0*K1*M^4*u^17)/(1133383169318400*b^2*Sqrt[Pi]) - 
      (7193*d^14*K0*K1*M^4*u^17)/(66669598195200*b^2*Sqrt[Pi]) - 
      (38749*d^16*K0*K1*M^4*u^17)/(1133383169318400*b^2*Sqrt[Pi]) - 
      (337*d^18*K0*K1*M^4*u^17)/(133339196390400*b^2*Sqrt[Pi]) + 
      (227*d^2*K0^2*M^4*u^18)/(9067065354547200*b^2*Sqrt[Pi]) + 
      (227*d^4*K0^2*M^4*u^18)/(755588779545600*b^2*Sqrt[Pi]) + 
      (227*d^6*K0^2*M^4*u^18)/(251862926515200*b^2*Sqrt[Pi]) - 
      (227*d^8*K0^2*M^4*u^18)/(755588779545600*b^2*Sqrt[Pi]) - 
      (8399*d^10*K0^2*M^4*u^18)/(4533532677273600*b^2*Sqrt[Pi]) - 
      (227*d^12*K0^2*M^4*u^18)/(755588779545600*b^2*Sqrt[Pi]) + 
      (227*d^14*K0^2*M^4*u^18)/(251862926515200*b^2*Sqrt[Pi]) + 
      (227*d^16*K0^2*M^4*u^18)/(755588779545600*b^2*Sqrt[Pi]) + 
      (227*d^18*K0^2*M^4*u^18)/(9067065354547200*b^2*Sqrt[Pi]) + 
      (227*d^2*K1^2*M^4*u^18)/(9067065354547200*b^2*Sqrt[Pi]) + 
      (227*d^4*K1^2*M^4*u^18)/(755588779545600*b^2*Sqrt[Pi]) + 
      (227*d^6*K1^2*M^4*u^18)/(251862926515200*b^2*Sqrt[Pi]) - 
      (227*d^8*K1^2*M^4*u^18)/(755588779545600*b^2*Sqrt[Pi]) - 
      (8399*d^10*K1^2*M^4*u^18)/(4533532677273600*b^2*Sqrt[Pi]) - 
      (227*d^12*K1^2*M^4*u^18)/(755588779545600*b^2*Sqrt[Pi]) + 
      (227*d^14*K1^2*M^4*u^18)/(251862926515200*b^2*Sqrt[Pi]) + 
      (227*d^16*K1^2*M^4*u^18)/(755588779545600*b^2*Sqrt[Pi]) + 
      (227*d^18*K1^2*M^4*u^18)/(9067065354547200*b^2*Sqrt[Pi]))/Pi}, 0, 15, 
   1], SeriesData[p, 0, {((K0^2*M^5*Sqrt[Pi]*u^3)/(280*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(140*b^3) + (d^4*K0^2*M^5*Sqrt[Pi]*u^3)/
       (280*b^3) + (K1^2*M^5*Sqrt[Pi]*u^3)/(210*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(105*b^3) + (d^4*K1^2*M^5*Sqrt[Pi]*u^3)/
       (210*b^3) + (K0*K1*M^5*Sqrt[Pi]*u^4)/(70*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(35*b^3) + (d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (70*b^3) + (K0^2*M^5*Sqrt[Pi]*u^5)/(210*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(105*b^3) + (d^4*K0^2*M^5*Sqrt[Pi]*u^5)/
       (210*b^3) + (K1^2*M^5*Sqrt[Pi]*u^5)/(210*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(105*b^3) + (d^4*K1^2*M^5*Sqrt[Pi]*u^5)/
       (210*b^3))/Pi, 0, ((K1*M^5*Sqrt[Pi]*u)/(70*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi]*u)/(35*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi]*u)/
       (70*b^3*E^u) + (3*K0*M^5*Sqrt[Pi]*u^2)/(140*b^3*E^u) - 
      (3*d^2*K0*M^5*Sqrt[Pi]*u^2)/(70*b^3*E^u) + (3*d^4*K0*M^5*Sqrt[Pi]*u^2)/
       (140*b^3*E^u) + (K1*M^5*Sqrt[Pi]*u^2)/(70*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi]*u^2)/(35*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi]*u^2)/
       (70*b^3*E^u) + (3*K0*M^5*Sqrt[Pi]*u^3)/(140*b^3*E^u) - 
      (3*d^2*K0*M^5*Sqrt[Pi]*u^3)/(70*b^3*E^u) + (3*d^4*K0*M^5*Sqrt[Pi]*u^3)/
       (140*b^3*E^u) - (457*K0^2*M^5*Sqrt[Pi]*u^3)/(24640*b^3) + 
      (719*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(24640*b^3) - 
      (67*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(24640*b^3) - 
      (39*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(4928*b^3) + (K1*M^5*Sqrt[Pi]*u^3)/
       (35*b^3*E^u) - (2*d^2*K1*M^5*Sqrt[Pi]*u^3)/(35*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi]*u^3)/(35*b^3*E^u) + (13*K1^2*M^5*Sqrt[Pi]*u^3)/
       (6160*b^3) - (899*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(18480*b^3) + 
      (1681*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(18480*b^3) - 
      (821*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(18480*b^3) + (K0*M^5*Sqrt[Pi]*u^4)/
       (70*b^3*E^u) - (d^2*K0*M^5*Sqrt[Pi]*u^4)/(35*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi]*u^4)/(70*b^3*E^u) + (K1*M^5*Sqrt[Pi]*u^4)/
       (70*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi]*u^4)/(35*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi]*u^4)/(70*b^3*E^u) - (57*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (1232*b^3) + (5*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(1232*b^3) + 
      (23*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(176*b^3) - 
      (109*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(1232*b^3) - 
      (17*K0^2*M^5*Sqrt[Pi]*u^5)/(1680*b^3) - (29*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/
       (3360*b^3) + (d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(21*b^3) - 
      (97*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(3360*b^3) - (69*K1^2*M^5*Sqrt[Pi]*u^5)/
       (6160*b^3) - (1163*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(36960*b^3) + 
      (223*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(2310*b^3) - 
      (181*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(3360*b^3) - (K0*K1*M^5*Sqrt[Pi]*u^6)/
       (462*b^3) - (4*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(105*b^3) + 
      (191*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(2310*b^3) - 
      (7*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(165*b^3) - (d^2*K0^2*M^5*Sqrt[Pi]*u^7)/
       (132*b^3) + (d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(66*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(132*b^3) - (d^2*K1^2*M^5*Sqrt[Pi]*u^7)/
       (132*b^3) + (d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(66*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(132*b^3))/Pi, 
    ((K0^2*M^5*Sqrt[Pi]*u^3)/(140*b^3) - (d^2*K0^2*M^5*Sqrt[Pi]*u^3)/
       (70*b^3) + (d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(140*b^3) + 
      (K1^2*M^5*Sqrt[Pi]*u^3)/(105*b^3) - (2*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/
       (105*b^3) + (d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(105*b^3) + 
      (K0*K1*M^5*Sqrt[Pi]*u^4)/(35*b^3) - (2*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (35*b^3) + (d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(35*b^3) + 
      (K0^2*M^5*Sqrt[Pi]*u^5)/(105*b^3) - (2*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/
       (105*b^3) + (d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(105*b^3) + 
      (K1^2*M^5*Sqrt[Pi]*u^5)/(105*b^3) - (2*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/
       (105*b^3) + (d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(105*b^3))/Pi, 
    ((47*K1*M^5*Sqrt[Pi]*u)/(3080*b^3*E^u) - (499*d^2*K1*M^5*Sqrt[Pi]*u)/
       (3080*b^3*E^u) + (857*d^4*K1*M^5*Sqrt[Pi]*u)/(3080*b^3*E^u) - 
      (81*d^6*K1*M^5*Sqrt[Pi]*u)/(616*b^3*E^u) - (447*K0*M^5*Sqrt[Pi]*u^2)/
       (12320*b^3*E^u) - (597*d^2*K0*M^5*Sqrt[Pi]*u^2)/(12320*b^3*E^u) + 
      (507*d^4*K0*M^5*Sqrt[Pi]*u^2)/(2464*b^3*E^u) - 
      (213*d^6*K0*M^5*Sqrt[Pi]*u^2)/(1760*b^3*E^u) + (47*K1*M^5*Sqrt[Pi]*u^2)/
       (3080*b^3*E^u) - (499*d^2*K1*M^5*Sqrt[Pi]*u^2)/(3080*b^3*E^u) + 
      (857*d^4*K1*M^5*Sqrt[Pi]*u^2)/(3080*b^3*E^u) - 
      (81*d^6*K1*M^5*Sqrt[Pi]*u^2)/(616*b^3*E^u) - (447*K0*M^5*Sqrt[Pi]*u^3)/
       (12320*b^3*E^u) - (597*d^2*K0*M^5*Sqrt[Pi]*u^3)/(12320*b^3*E^u) + 
      (507*d^4*K0*M^5*Sqrt[Pi]*u^3)/(2464*b^3*E^u) - 
      (213*d^6*K0*M^5*Sqrt[Pi]*u^3)/(1760*b^3*E^u) + 
      (126941*K0^2*M^5*Sqrt[Pi]*u^3)/(5125120*b^3) - 
      (283*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(58240*b^3) - 
      (32103*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(512512*b^3) + 
      (13063*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(320320*b^3) + 
      (1997*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(1025024*b^3) + 
      (51*K1*M^5*Sqrt[Pi]*u^3)/(6160*b^3*E^u) - (29*d^2*K1*M^5*Sqrt[Pi]*u^3)/
       (140*b^3*E^u) + (2399*d^4*K1*M^5*Sqrt[Pi]*u^3)/(6160*b^3*E^u) - 
      (587*d^6*K1*M^5*Sqrt[Pi]*u^3)/(3080*b^3*E^u) - 
      (42073*K1^2*M^5*Sqrt[Pi]*u^3)/(1281280*b^3) + 
      (89*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(29120*b^3) + 
      (195179*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(1921920*b^3) - 
      (77771*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(960960*b^3) + 
      (35197*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(3843840*b^3) - 
      (7*K0*M^5*Sqrt[Pi]*u^4)/(1056*b^3*E^u) - (3167*d^2*K0*M^5*Sqrt[Pi]*u^4)/
       (36960*b^3*E^u) + (7069*d^4*K0*M^5*Sqrt[Pi]*u^4)/(36960*b^3*E^u) - 
      (1219*d^6*K0*M^5*Sqrt[Pi]*u^4)/(12320*b^3*E^u) - 
      (167*K1*M^5*Sqrt[Pi]*u^4)/(18480*b^3*E^u) - 
      (533*d^2*K1*M^5*Sqrt[Pi]*u^4)/(4620*b^3*E^u) + 
      (953*d^4*K1*M^5*Sqrt[Pi]*u^4)/(3696*b^3*E^u) - 
      (411*d^6*K1*M^5*Sqrt[Pi]*u^4)/(3080*b^3*E^u) + 
      (134599*K0*K1*M^5*Sqrt[Pi]*u^4)/(3843840*b^3) + 
      (12041*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(320320*b^3) - 
      (310391*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(1921920*b^3) + 
      (67423*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(960960*b^3) + 
      (71999*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(3843840*b^3) - 
      (89*K0*M^5*Sqrt[Pi]*u^5)/(18480*b^3*E^u) - 
      (391*d^2*K0*M^5*Sqrt[Pi]*u^5)/(9240*b^3*E^u) + 
      (1831*d^4*K0*M^5*Sqrt[Pi]*u^5)/(18480*b^3*E^u) - 
      (4*d^6*K0*M^5*Sqrt[Pi]*u^5)/(77*b^3*E^u) - 
      (24313*K0^2*M^5*Sqrt[Pi]*u^5)/(3843840*b^3) + 
      (69241*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(1281280*b^3) - 
      (106581*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(1281280*b^3) + 
      (113569*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(3843840*b^3) + 
      (271*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(45760*b^3) - (89*K1*M^5*Sqrt[Pi]*u^5)/
       (18480*b^3*E^u) - (62*d^2*K1*M^5*Sqrt[Pi]*u^5)/(1155*b^3*E^u) + 
      (2251*d^4*K1*M^5*Sqrt[Pi]*u^5)/(18480*b^3*E^u) - 
      (39*d^6*K1*M^5*Sqrt[Pi]*u^5)/(616*b^3*E^u) + 
      (780209*K1^2*M^5*Sqrt[Pi]*u^5)/(11531520*b^3) - 
      (51911*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(2306304*b^3) - 
      (21773*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(149760*b^3) + 
      (112319*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(1281280*b^3) + 
      (12083*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(960960*b^3) - 
      (d^2*K0*M^5*Sqrt[Pi]*u^6)/(44*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi]*u^6)/
       (22*b^3*E^u) - (d^6*K0*M^5*Sqrt[Pi]*u^6)/(44*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi]*u^6)/(44*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi]*u^6)/
       (22*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi]*u^6)/(44*b^3*E^u) + 
      (101737*K0*K1*M^5*Sqrt[Pi]*u^6)/(5765760*b^3) + 
      (2831*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(55440*b^3) - 
      (418471*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(2882880*b^3) + 
      (7993*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(120120*b^3) + 
      (19039*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(1921920*b^3) + 
      (4003*K0^2*M^5*Sqrt[Pi]*u^7)/(5765760*b^3) + 
      (4283*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(288288*b^3) - 
      (87271*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(2882880*b^3) + 
      (6341*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(480480*b^3) + 
      (2929*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(1921920*b^3) + 
      (9809*K1^2*M^5*Sqrt[Pi]*u^7)/(17297280*b^3) + 
      (2293*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(123552*b^3) - 
      (317873*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(8648640*b^3) + 
      (22433*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(1441440*b^3) + 
      (189*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(91520*b^3) - (K0*K1*M^5*Sqrt[Pi]*u^8)/
       (4368*b^3) + (541*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(72072*b^3) - 
      (67*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(5148*b^3) + 
      (29*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(6552*b^3) + 
      (3*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(2288*b^3) - (K0^2*M^5*Sqrt[Pi]*u^9)/
       (39312*b^3) - (d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(9828*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(19656*b^3) + (d^6*K0^2*M^5*Sqrt[Pi]*u^9)/
       (3276*b^3) - (d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(4368*b^3) - 
      (K1^2*M^5*Sqrt[Pi]*u^9)/(39312*b^3) - (d^2*K1^2*M^5*Sqrt[Pi]*u^9)/
       (9828*b^3) + (d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(19656*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(3276*b^3) - (d^8*K1^2*M^5*Sqrt[Pi]*u^9)/
       (4368*b^3))/Pi, ((-65*K0^2*M^5*Sqrt[Pi]*u^3)/(2464*b^3) + 
      (13*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(352*b^3) + 
      (13*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(2464*b^3) - 
      (39*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(2464*b^3) + (57*K1^2*M^5*Sqrt[Pi]*u^3)/
       (3080*b^3) - (1163*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(9240*b^3) + 
      (259*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(1320*b^3) - 
      (821*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(9240*b^3) - 
      (153*K0*K1*M^5*Sqrt[Pi]*u^4)/(3080*b^3) - 
      (239*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(3080*b^3) + 
      (937*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(3080*b^3) - 
      (109*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(616*b^3) - (K0^2*M^5*Sqrt[Pi]*u^5)/
       (168*b^3) - (11*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(240*b^3) + 
      (23*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(210*b^3) - 
      (97*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(1680*b^3) - (5*K1^2*M^5*Sqrt[Pi]*u^5)/
       (616*b^3) - (1691*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(18480*b^3) + 
      (479*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(2310*b^3) - 
      (181*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(1680*b^3) - (K0*K1*M^5*Sqrt[Pi]*u^6)/
       (231*b^3) - (8*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(105*b^3) + 
      (191*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(1155*b^3) - 
      (14*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(165*b^3) - (d^2*K0^2*M^5*Sqrt[Pi]*u^7)/
       (66*b^3) + (d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(33*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(66*b^3) - (d^2*K1^2*M^5*Sqrt[Pi]*u^7)/
       (66*b^3) + (d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(33*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(66*b^3))/Pi, 
    ((-6653*K1*M^5*Sqrt[Pi]*u)/(160160*b^3*E^u) - 
      (29959*d^2*K1*M^5*Sqrt[Pi]*u)/(160160*b^3*E^u) + 
      (5833*d^4*K1*M^5*Sqrt[Pi]*u)/(11440*b^3*E^u) - 
      (9367*d^6*K1*M^5*Sqrt[Pi]*u)/(32032*b^3*E^u) + 
      (51*d^8*K1*M^5*Sqrt[Pi]*u)/(4576*b^3*E^u) - (113*K0*M^5*Sqrt[Pi]*u^2)/
       (22880*b^3*E^u) - (2187*d^2*K0*M^5*Sqrt[Pi]*u^2)/(640640*b^3*E^u) + 
      (20367*d^4*K0*M^5*Sqrt[Pi]*u^2)/(640640*b^3*E^u) - 
      (21517*d^6*K0*M^5*Sqrt[Pi]*u^2)/(640640*b^3*E^u) + 
      (591*d^8*K0*M^5*Sqrt[Pi]*u^2)/(58240*b^3*E^u) - 
      (6653*K1*M^5*Sqrt[Pi]*u^2)/(160160*b^3*E^u) - 
      (29959*d^2*K1*M^5*Sqrt[Pi]*u^2)/(160160*b^3*E^u) + 
      (5833*d^4*K1*M^5*Sqrt[Pi]*u^2)/(11440*b^3*E^u) - 
      (9367*d^6*K1*M^5*Sqrt[Pi]*u^2)/(32032*b^3*E^u) + 
      (51*d^8*K1*M^5*Sqrt[Pi]*u^2)/(4576*b^3*E^u) + 
      (39353*K0*M^5*Sqrt[Pi]*u^3)/(16816800*b^3*E^u) - 
      (1208899*d^2*K0*M^5*Sqrt[Pi]*u^3)/(67267200*b^3*E^u) + 
      (2628167*d^4*K0*M^5*Sqrt[Pi]*u^3)/(67267200*b^3*E^u) - 
      (21517*d^6*K0*M^5*Sqrt[Pi]*u^3)/(640640*b^3*E^u) + 
      (591*d^8*K0*M^5*Sqrt[Pi]*u^3)/(58240*b^3*E^u) + 
      (447871*K0^2*M^5*Sqrt[Pi]*u^3)/(41000960*b^3) - 
      (4005539*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(41000960*b^3) + 
      (3083523*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(20500480*b^3) - 
      (13671*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(266240*b^3) - 
      (507669*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(41000960*b^3) + 
      (725*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(8200192*b^3) + 
      (14099*K1*M^5*Sqrt[Pi]*u^3)/(147840*b^3*E^u) - 
      (13067*d^2*K1*M^5*Sqrt[Pi]*u^3)/(60060*b^3*E^u) + 
      (79811*d^4*K1*M^5*Sqrt[Pi]*u^3)/(480480*b^3*E^u) - 
      (9767*d^6*K1*M^5*Sqrt[Pi]*u^3)/(160160*b^3*E^u) + 
      (10939*d^8*K1*M^5*Sqrt[Pi]*u^3)/(640640*b^3*E^u) - 
      (12599*K1^2*M^5*Sqrt[Pi]*u^3)/(2050048*b^3) + 
      (1408955*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(6150144*b^3) - 
      (2212383*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(5125120*b^3) + 
      (442777*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(2196480*b^3) + 
      (190963*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(30750720*b^3) + 
      (28667*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(30750720*b^3) + 
      (92283*K0*M^5*Sqrt[Pi]*u^4)/(44844800*b^3*E^u) + 
      (911051*d^2*K0*M^5*Sqrt[Pi]*u^4)/(67267200*b^3*E^u) - 
      (52109*d^4*K0*M^5*Sqrt[Pi]*u^4)/(2102100*b^3*E^u) + 
      (25*d^6*K0*M^5*Sqrt[Pi]*u^4)/(34944*b^3*E^u) + 
      (167*d^8*K0*M^5*Sqrt[Pi]*u^4)/(19712*b^3*E^u) + 
      (13208929*K1*M^5*Sqrt[Pi]*u^4)/(100900800*b^3*E^u) - 
      (182947*d^2*K1*M^5*Sqrt[Pi]*u^4)/(970200*b^3*E^u) - 
      (201041*d^4*K1*M^5*Sqrt[Pi]*u^4)/(100900800*b^3*E^u) + 
      (22123*d^6*K1*M^5*Sqrt[Pi]*u^4)/(480480*b^3*E^u) + 
      (2179*d^8*K1*M^5*Sqrt[Pi]*u^4)/(160160*b^3*E^u) + 
      (3329*K0*K1*M^5*Sqrt[Pi]*u^4)/(30750720*b^3) + 
      (262399*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(4392960*b^3) - 
      (14815*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(93184*b^3) + 
      (430237*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(3075072*b^3) - 
      (118337*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(2795520*b^3) + 
      (247*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(157696*b^3) + 
      (14717249*K0*M^5*Sqrt[Pi]*u^5)/(807206400*b^3*E^u) - 
      (1559317*d^2*K0*M^5*Sqrt[Pi]*u^5)/(201801600*b^3*E^u) - 
      (1054421*d^4*K0*M^5*Sqrt[Pi]*u^5)/(31046400*b^3*E^u) + 
      (2329*d^6*K0*M^5*Sqrt[Pi]*u^5)/(128128*b^3*E^u) + 
      (1933*d^8*K0*M^5*Sqrt[Pi]*u^5)/(366080*b^3*E^u) + 
      (114287*K0^2*M^5*Sqrt[Pi]*u^5)/(30750720*b^3) + 
      (220381*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(8785920*b^3) - 
      (1160479*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(15375360*b^3) + 
      (628729*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(10250240*b^3) - 
      (155423*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(10250240*b^3) + 
      (30839*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(61501440*b^3) + 
      (7953571*K1*M^5*Sqrt[Pi]*u^5)/(403603200*b^3*E^u) + 
      (118619*d^2*K1*M^5*Sqrt[Pi]*u^5)/(201801600*b^3*E^u) - 
      (5409461*d^4*K1*M^5*Sqrt[Pi]*u^5)/(100900800*b^3*E^u) + 
      (17063*d^6*K1*M^5*Sqrt[Pi]*u^5)/(640640*b^3*E^u) + 
      (8563*d^8*K1*M^5*Sqrt[Pi]*u^5)/(1281280*b^3*E^u) - 
      (8043251*K1^2*M^5*Sqrt[Pi]*u^5)/(92252160*b^3) + 
      (2340983*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(16773120*b^3) - 
      (2549957*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(46126080*b^3) + 
      (766841*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(18450432*b^3) - 
      (1218013*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(30750720*b^3) + 
      (3893*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(4100096*b^3) + 
      (435131*K0*M^5*Sqrt[Pi]*u^6)/(134534400*b^3*E^u) + 
      (6637*d^2*K0*M^5*Sqrt[Pi]*u^6)/(1293600*b^3*E^u) - 
      (1258157*d^4*K0*M^5*Sqrt[Pi]*u^6)/(67267200*b^3*E^u) + 
      (727*d^6*K0*M^5*Sqrt[Pi]*u^6)/(80080*b^3*E^u) + 
      (323*d^8*K0*M^5*Sqrt[Pi]*u^6)/(256256*b^3*E^u) + 
      (1232243*K1*M^5*Sqrt[Pi]*u^6)/(403603200*b^3*E^u) + 
      (323759*d^2*K1*M^5*Sqrt[Pi]*u^6)/(25225200*b^3*E^u) - 
      (6548921*d^4*K1*M^5*Sqrt[Pi]*u^6)/(201801600*b^3*E^u) + 
      (6817*d^6*K1*M^5*Sqrt[Pi]*u^6)/(480480*b^3*E^u) + 
      (87*d^8*K1*M^5*Sqrt[Pi]*u^6)/(36608*b^3*E^u) - 
      (1823323*K0*K1*M^5*Sqrt[Pi]*u^6)/(46126080*b^3) + 
      (400553*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(4193280*b^3) - 
      (775493*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(7687680*b^3) + 
      (131431*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(1774080*b^3) - 
      (30739*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(1025024*b^3) + 
      (36247*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(46126080*b^3) - 
      (K0*M^5*Sqrt[Pi]*u^7)/(3276*b^3*E^u) + (161*d^2*K0*M^5*Sqrt[Pi]*u^7)/
       (10296*b^3*E^u) - (995*d^4*K0*M^5*Sqrt[Pi]*u^7)/(36036*b^3*E^u) + 
      (229*d^6*K0*M^5*Sqrt[Pi]*u^7)/(24024*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi]*u^7)/(364*b^3*E^u) - (18233*K0^2*M^5*Sqrt[Pi]*u^7)/
       (5125120*b^3) + (610301*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(46126080*b^3) - 
      (50553*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(2562560*b^3) + 
      (65129*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(4612608*b^3) - 
      (21493*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(5125120*b^3) + 
      (5897*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(46126080*b^3) - 
      (K1*M^5*Sqrt[Pi]*u^7)/(2912*b^3*E^u) + (31*d^2*K1*M^5*Sqrt[Pi]*u^7)/
       (2002*b^3*E^u) - (63*d^4*K1*M^5*Sqrt[Pi]*u^7)/(2288*b^3*E^u) + 
      (10*d^6*K1*M^5*Sqrt[Pi]*u^7)/(1001*b^3*E^u) + (d^8*K1*M^5*Sqrt[Pi]*u^7)/
       (416*b^3*E^u) - (40807*K1^2*M^5*Sqrt[Pi]*u^7)/(10644480*b^3) + 
      (9803*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(1520640*b^3) - 
      (103951*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(13837824*b^3) + 
      (773957*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(69189120*b^3) - 
      (178627*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(27675648*b^3) + 
      (3307*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(19768320*b^3) - 
      (K0*M^5*Sqrt[Pi]*u^8)/(13104*b^3*E^u) - (d^2*K0*M^5*Sqrt[Pi]*u^8)/
       (3276*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi]*u^8)/(6552*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi]*u^8)/(1092*b^3*E^u) - (d^8*K0*M^5*Sqrt[Pi]*u^8)/
       (1456*b^3*E^u) - (K1*M^5*Sqrt[Pi]*u^8)/(13104*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi]*u^8)/(3276*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi]*u^8)/
       (6552*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi]*u^8)/(1092*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi]*u^8)/(1456*b^3*E^u) - (823*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (1330560*b^3) - (6917*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(524160*b^3) + 
      (22657*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(960960*b^3) - 
      (683*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(137280*b^3) - 
      (84823*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(17297280*b^3) + 
      (31*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(266112*b^3) + 
      (29*K0^2*M^5*Sqrt[Pi]*u^9)/(524160*b^3) - 
      (15209*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(34594560*b^3) + 
      (7081*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(8648640*b^3) - 
      (163*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(266112*b^3) + 
      (4337*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(17297280*b^3) - 
      (359*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(4942080*b^3) + 
      (31*K1^2*M^5*Sqrt[Pi]*u^9)/(494208*b^3) - 
      (1049*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(2661120*b^3) + 
      (809*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(960960*b^3) - 
      (13847*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(17297280*b^3) + 
      (5857*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(17297280*b^3) - 
      (43*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(887040*b^3) + 
      (2*K0*K1*M^5*Sqrt[Pi]*u^10)/(135135*b^3) + 
      (5*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(54054*b^3) + 
      (5*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(108108*b^3) - 
      (41*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(108108*b^3) + 
      (19*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(108108*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(20020*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(617760*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(308880*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(617760*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(617760*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(308880*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(617760*b^3))/Pi, 
    ((46133*K0^2*M^5*Sqrt[Pi]*u^3)/(2562560*b^3) + 
      (2371*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(80080*b^3) - 
      (140079*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(1281280*b^3) + 
      (18521*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(320320*b^3) + 
      (1997*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(512512*b^3) - 
      (3485*K1^2*M^5*Sqrt[Pi]*u^3)/(128128*b^3) - 
      (32691*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(160160*b^3) + 
      (488303*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(960960*b^3) - 
      (141809*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(480480*b^3) + 
      (35197*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(1921920*b^3) + 
      (53167*K0*K1*M^5*Sqrt[Pi]*u^4)/(1921920*b^3) - 
      (16897*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(160160*b^3) + 
      (159013*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(960960*b^3) - 
      (60107*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(480480*b^3) + 
      (71999*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(1921920*b^3) - 
      (2983*K0^2*M^5*Sqrt[Pi]*u^5)/(274560*b^3) + 
      (11469*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(640640*b^3) + 
      (5531*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(640640*b^3) - 
      (52883*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(1921920*b^3) + 
      (271*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(22880*b^3) + 
      (22051*K1^2*M^5*Sqrt[Pi]*u^5)/(164736*b^3) - 
      (33557*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(164736*b^3) + 
      (178631*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(5765760*b^3) + 
      (8787*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(640640*b^3) + 
      (12083*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(480480*b^3) + 
      (7547*K0*K1*M^5*Sqrt[Pi]*u^6)/(262080*b^3) - 
      (337*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(27720*b^3) - 
      (60919*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(1441440*b^3) + 
      (349*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(60060*b^3) + 
      (19039*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(960960*b^3) + 
      (4003*K0^2*M^5*Sqrt[Pi]*u^7)/(2882880*b^3) + 
      (1007*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(144144*b^3) - 
      (21751*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(1441440*b^3) + 
      (881*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(240240*b^3) + 
      (2929*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(960960*b^3) + 
      (9809*K1^2*M^5*Sqrt[Pi]*u^7)/(8648640*b^3) + 
      (889*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(61776*b^3) - 
      (121313*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(4324320*b^3) + 
      (6053*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(720720*b^3) + 
      (189*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(45760*b^3) - (K0*K1*M^5*Sqrt[Pi]*u^8)/
       (2184*b^3) + (541*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(36036*b^3) - 
      (67*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(2574*b^3) + 
      (29*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(3276*b^3) + 
      (3*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(1144*b^3) - (K0^2*M^5*Sqrt[Pi]*u^9)/
       (19656*b^3) - (d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(4914*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(9828*b^3) + (d^6*K0^2*M^5*Sqrt[Pi]*u^9)/
       (1638*b^3) - (d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(2184*b^3) - 
      (K1^2*M^5*Sqrt[Pi]*u^9)/(19656*b^3) - (d^2*K1^2*M^5*Sqrt[Pi]*u^9)/
       (4914*b^3) + (d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(9828*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(1638*b^3) - (d^8*K1^2*M^5*Sqrt[Pi]*u^9)/
       (2184*b^3))/Pi, ((-11527*K1*M^5*Sqrt[Pi]*u)/(640640*b^3*E^u) + 
      (6297*d^2*K1*M^5*Sqrt[Pi]*u)/(91520*b^3*E^u) - 
      (21711*d^4*K1*M^5*Sqrt[Pi]*u)/(320320*b^3*E^u) + 
      (25*d^6*K1*M^5*Sqrt[Pi]*u)/(5824*b^3*E^u) + 
      (1217*d^8*K1*M^5*Sqrt[Pi]*u)/(128128*b^3*E^u) + 
      (37*d^10*K1*M^5*Sqrt[Pi]*u)/(11648*b^3*E^u) + 
      (68377*K0*M^5*Sqrt[Pi]*u^2)/(2562560*b^3*E^u) - 
      (19269*d^2*K0*M^5*Sqrt[Pi]*u^2)/(366080*b^3*E^u) + 
      (4113*d^4*K0*M^5*Sqrt[Pi]*u^2)/(256256*b^3*E^u) + 
      (27733*d^6*K0*M^5*Sqrt[Pi]*u^2)/(1281280*b^3*E^u) - 
      (7335*d^8*K0*M^5*Sqrt[Pi]*u^2)/(512512*b^3*E^u) + 
      (1317*d^10*K0*M^5*Sqrt[Pi]*u^2)/(512512*b^3*E^u) - 
      (11527*K1*M^5*Sqrt[Pi]*u^2)/(640640*b^3*E^u) + 
      (6297*d^2*K1*M^5*Sqrt[Pi]*u^2)/(91520*b^3*E^u) - 
      (21711*d^4*K1*M^5*Sqrt[Pi]*u^2)/(320320*b^3*E^u) + 
      (25*d^6*K1*M^5*Sqrt[Pi]*u^2)/(5824*b^3*E^u) + 
      (1217*d^8*K1*M^5*Sqrt[Pi]*u^2)/(128128*b^3*E^u) + 
      (37*d^10*K1*M^5*Sqrt[Pi]*u^2)/(11648*b^3*E^u) + 
      (10478249*K0*M^5*Sqrt[Pi]*u^3)/(986585600*b^3*E^u) - 
      (31152211*d^2*K0*M^5*Sqrt[Pi]*u^3)/(986585600*b^3*E^u) + 
      (436405*d^4*K0*M^5*Sqrt[Pi]*u^3)/(19731712*b^3*E^u) + 
      (474471*d^6*K0*M^5*Sqrt[Pi]*u^3)/(44844800*b^3*E^u) - 
      (7335*d^8*K0*M^5*Sqrt[Pi]*u^3)/(512512*b^3*E^u) + 
      (1317*d^10*K0*M^5*Sqrt[Pi]*u^3)/(512512*b^3*E^u) - 
      (8176249*K0^2*M^5*Sqrt[Pi]*u^3)/(245104640*b^3) + 
      (907250989*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(11152261120*b^3) - 
      (810514533*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(22304522240*b^3) - 
      (214642749*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(5576130560*b^3) + 
      (610830819*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(22304522240*b^3) - 
      (6084227*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(11152261120*b^3) - 
      (8031*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(4460904448*b^3) + 
      (11639*K1*M^5*Sqrt[Pi]*u^3)/(366080*b^3*E^u) - 
      (6623*d^2*K1*M^5*Sqrt[Pi]*u^3)/(98560*b^3*E^u) + 
      (4813*d^4*K1*M^5*Sqrt[Pi]*u^3)/(256256*b^3*E^u) + 
      (2021*d^6*K1*M^5*Sqrt[Pi]*u^3)/(49280*b^3*E^u) - 
      (73147*d^8*K1*M^5*Sqrt[Pi]*u^3)/(2562560*b^3*E^u) + 
      (1065*d^10*K1*M^5*Sqrt[Pi]*u^3)/(256256*b^3*E^u) + 
      (70890241*K1^2*M^5*Sqrt[Pi]*u^3)/(1286799360*b^3) + 
      (1005154361*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(8364195840*b^3) - 
      (7593495373*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(16728391680*b^3) + 
      (273901171*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(836419584*b^3) - 
      (823149149*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(16728391680*b^3) + 
      (871187*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(2788065280*b^3) + 
      (302425*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(3345678336*b^3) - 
      (69203187*K0*M^5*Sqrt[Pi]*u^4)/(1973171200*b^3*E^u) + 
      (59355113*d^2*K0*M^5*Sqrt[Pi]*u^4)/(739939200*b^3*E^u) - 
      (13553003*d^4*K0*M^5*Sqrt[Pi]*u^4)/(197317120*b^3*E^u) + 
      (219027*d^6*K0*M^5*Sqrt[Pi]*u^4)/(5605600*b^3*E^u) - 
      (270469*d^8*K0*M^5*Sqrt[Pi]*u^4)/(15375360*b^3*E^u) + 
      (3*d^10*K0*M^5*Sqrt[Pi]*u^4)/(1456*b^3*E^u) + 
      (104969441*K1*M^5*Sqrt[Pi]*u^4)/(5919513600*b^3*E^u) - 
      (1767236347*d^2*K1*M^5*Sqrt[Pi]*u^4)/(17758540800*b^3*E^u) + 
      (43495471*d^4*K1*M^5*Sqrt[Pi]*u^4)/(355170816*b^3*E^u) - 
      (1049723*d^6*K1*M^5*Sqrt[Pi]*u^4)/(73382400*b^3*E^u) - 
      (451819*d^8*K1*M^5*Sqrt[Pi]*u^4)/(15375360*b^3*E^u) + 
      (3559*d^10*K1*M^5*Sqrt[Pi]*u^4)/(1182720*b^3*E^u) - 
      (132257*K0*K1*M^5*Sqrt[Pi]*u^4)/(1086259200*b^3) + 
      (1319478241*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(5974425600*b^3) - 
      (2014784803*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(4920115200*b^3) + 
      (3235258849*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(20910489600*b^3) + 
      (55310251*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(1520762880*b^3) - 
      (20424133*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(8364195840*b^3) + 
      (664813*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(5576130560*b^3) - 
      (40469207*K0*M^5*Sqrt[Pi]*u^5)/(1691289600*b^3*E^u) + 
      (702760753*d^2*K0*M^5*Sqrt[Pi]*u^5)/(17758540800*b^3*E^u) - 
      (298448063*d^4*K0*M^5*Sqrt[Pi]*u^5)/(17758540800*b^3*E^u) + 
      (9504553*d^6*K0*M^5*Sqrt[Pi]*u^5)/(807206400*b^3*E^u) - 
      (72473*d^8*K0*M^5*Sqrt[Pi]*u^5)/(6150144*b^3*E^u) + 
      (5997*d^10*K0*M^5*Sqrt[Pi]*u^5)/(5125120*b^3*E^u) + 
      (2047400653*K0^2*M^5*Sqrt[Pi]*u^5)/(83641958400*b^3) - 
      (12359131*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(653452800*b^3) - 
      (40107713*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(1640038400*b^3) + 
      (71591141*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(10455244800*b^3) + 
      (14468549*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(1115226112*b^3) - 
      (26317*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(27156480*b^3) + 
      (649507*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(16728391680*b^3) - 
      (433852901*K1*M^5*Sqrt[Pi]*u^5)/(8879270400*b^3*E^u) + 
      (199263811*d^2*K1*M^5*Sqrt[Pi]*u^5)/(2219817600*b^3*E^u) - 
      (5971627*d^4*K1*M^5*Sqrt[Pi]*u^5)/(136604160*b^3*E^u) + 
      (4049909*d^6*K1*M^5*Sqrt[Pi]*u^5)/(269068800*b^3*E^u) - 
      (659*d^8*K1*M^5*Sqrt[Pi]*u^5)/(48048*b^3*E^u) + 
      (1619*d^10*K1*M^5*Sqrt[Pi]*u^5)/(1098240*b^3*E^u) - 
      (95953368629*K1^2*M^5*Sqrt[Pi]*u^5)/(1254629376000*b^3) + 
      (39463045841*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(156828672000*b^3) - 
      (97116627743*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(418209792000*b^3) + 
      (411057641*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(31365734400*b^3) + 
      (11637634573*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(250925875200*b^3) - 
      (199061*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(80424960*b^3) + 
      (983443*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(16728391680*b^3) - 
      (146961979*K0*M^5*Sqrt[Pi]*u^6)/(14206832640*b^3*E^u) + 
      (606377237*d^2*K0*M^5*Sqrt[Pi]*u^6)/(23678054400*b^3*E^u) - 
      (37388051*d^4*K0*M^5*Sqrt[Pi]*u^6)/(1691289600*b^3*E^u) + 
      (29178593*d^6*K0*M^5*Sqrt[Pi]*u^6)/(3228825600*b^3*E^u) - 
      (151897*d^8*K0*M^5*Sqrt[Pi]*u^6)/(61501440*b^3*E^u) + 
      (16873*d^10*K0*M^5*Sqrt[Pi]*u^6)/(61501440*b^3*E^u) - 
      (196193863*K1*M^5*Sqrt[Pi]*u^6)/(17758540800*b^3*E^u) + 
      (208528823*d^2*K1*M^5*Sqrt[Pi]*u^6)/(8879270400*b^3*E^u) - 
      (142728139*d^4*K1*M^5*Sqrt[Pi]*u^6)/(8879270400*b^3*E^u) + 
      (8623*d^6*K1*M^5*Sqrt[Pi]*u^6)/(1345344*b^3*E^u) - 
      (152051*d^8*K1*M^5*Sqrt[Pi]*u^6)/(46126080*b^3*E^u) + 
      (157*d^10*K1*M^5*Sqrt[Pi]*u^6)/(299520*b^3*E^u) + 
      (106629221*K0*K1*M^5*Sqrt[Pi]*u^6)/(8042496000*b^3) - 
      (1270584143*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(52276224000*b^3) + 
      (157628763*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(4978688000*b^3) - 
      (713067287*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(15682867200*b^3) + 
      (1689767257*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(62731468800*b^3) - 
      (1030457*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(482549760*b^3) + 
      (74043*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(1394032640*b^3) - 
      (53720957*K0*M^5*Sqrt[Pi]*u^7)/(35517081600*b^3*E^u) - 
      (144619*d^2*K0*M^5*Sqrt[Pi]*u^7)/(277477200*b^3*E^u) + 
      (20886793*d^4*K0*M^5*Sqrt[Pi]*u^7)/(3551708160*b^3*E^u) - 
      (2758219*d^6*K0*M^5*Sqrt[Pi]*u^7)/(807206400*b^3*E^u) - 
      (15299*d^8*K0*M^5*Sqrt[Pi]*u^7)/(13178880*b^3*E^u) + 
      (3371*d^10*K0*M^5*Sqrt[Pi]*u^7)/(4612608*b^3*E^u) + 
      (67438661*K0^2*M^5*Sqrt[Pi]*u^7)/(14936064000*b^3) - 
      (464504839*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(17425408000*b^3) + 
      (12991263751*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(313657344000*b^3) - 
      (332210561*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(15682867200*b^3) + 
      (8015099*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(3690086400*b^3) - 
      (1736479*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(6273146880*b^3) + 
      (44843*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(4182097920*b^3) - 
      (51407767*K1*M^5*Sqrt[Pi]*u^7)/(35517081600*b^3*E^u) - 
      (13444309*d^2*K1*M^5*Sqrt[Pi]*u^7)/(4439635200*b^3*E^u) + 
      (11843441*d^4*K1*M^5*Sqrt[Pi]*u^7)/(1183902720*b^3*E^u) - 
      (526507*d^6*K1*M^5*Sqrt[Pi]*u^7)/(115315200*b^3*E^u) - 
      (141103*d^8*K1*M^5*Sqrt[Pi]*u^7)/(92252160*b^3*E^u) + 
      (623*d^10*K1*M^5*Sqrt[Pi]*u^7)/(1098240*b^3*E^u) + 
      (1002444407*K1^2*M^5*Sqrt[Pi]*u^7)/(188194406400*b^3) - 
      (2757943571*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(94097203200*b^3) + 
      (8595780797*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(188194406400*b^3) - 
      (108218179*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(4277145600*b^3) + 
      (789160609*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(188194406400*b^3) - 
      (11187551*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(18819440640*b^3) + 
      (3379*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(321699840*b^3) + 
      (3959*K0*M^5*Sqrt[Pi]*u^8)/(40360320*b^3*E^u) - 
      (46199*d^2*K0*M^5*Sqrt[Pi]*u^8)/(8968960*b^3*E^u) + 
      (865*d^4*K0*M^5*Sqrt[Pi]*u^8)/(104832*b^3*E^u) - 
      (24623*d^6*K0*M^5*Sqrt[Pi]*u^8)/(13453440*b^3*E^u) - 
      (565*d^8*K0*M^5*Sqrt[Pi]*u^8)/(576576*b^3*E^u) - 
      (407*d^10*K0*M^5*Sqrt[Pi]*u^8)/(1048320*b^3*E^u) + 
      (9649*K1*M^5*Sqrt[Pi]*u^8)/(80720640*b^3*E^u) - 
      (51047*d^2*K1*M^5*Sqrt[Pi]*u^8)/(10090080*b^3*E^u) + 
      (1387*d^4*K1*M^5*Sqrt[Pi]*u^8)/(168168*b^3*E^u) - 
      (43247*d^6*K1*M^5*Sqrt[Pi]*u^8)/(20180160*b^3*E^u) - 
      (629*d^8*K1*M^5*Sqrt[Pi]*u^8)/(768768*b^3*E^u) - 
      (25*d^10*K1*M^5*Sqrt[Pi]*u^8)/(72072*b^3*E^u) + 
      (21104543*K0*K1*M^5*Sqrt[Pi]*u^8)/(7128576000*b^3) - 
      (121414543*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(9047808000*b^3) + 
      (4392896069*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(235243008000*b^3) - 
      (115519333*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(11762150400*b^3) + 
      (39176471*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(15682867200*b^3) - 
      (382777*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(427714560*b^3) + 
      (239*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(80424960*b^3) + 
      (577*K0*M^5*Sqrt[Pi]*u^9)/(13453440*b^3*E^u) + 
      (3781*d^2*K0*M^5*Sqrt[Pi]*u^9)/(20180160*b^3*E^u) - 
      (29*d^4*K0*M^5*Sqrt[Pi]*u^9)/(4036032*b^3*E^u) - 
      (3193*d^6*K0*M^5*Sqrt[Pi]*u^9)/(5045040*b^3*E^u) + 
      (373*d^8*K0*M^5*Sqrt[Pi]*u^9)/(1153152*b^3*E^u) + 
      (83*d^10*K0*M^5*Sqrt[Pi]*u^9)/(960960*b^3*E^u) + 
      (83103109*K0^2*M^5*Sqrt[Pi]*u^9)/(470486016000*b^3) + 
      (379434511*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(235243008000*b^3) - 
      (11412367*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(7468032000*b^3) - 
      (38189*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(18278400*b^3) + 
      (26682683*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(18819440640*b^3) + 
      (3955463*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(9409720320*b^3) - 
      (1847*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(179232768*b^3) + 
      (577*K1*M^5*Sqrt[Pi]*u^9)/(13453440*b^3*E^u) + 
      (311*d^2*K1*M^5*Sqrt[Pi]*u^9)/(1681680*b^3*E^u) - 
      (29*d^4*K1*M^5*Sqrt[Pi]*u^9)/(4036032*b^3*E^u) - 
      (6337*d^6*K1*M^5*Sqrt[Pi]*u^9)/(10090080*b^3*E^u) + 
      (373*d^8*K1*M^5*Sqrt[Pi]*u^9)/(1153152*b^3*E^u) + 
      (11*d^10*K1*M^5*Sqrt[Pi]*u^9)/(131040*b^3*E^u) + 
      (15603053*K1^2*M^5*Sqrt[Pi]*u^9)/(94097203200*b^3) + 
      (9925001*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(6721228800*b^3) - 
      (52297571*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(31365734400*b^3) - 
      (34508567*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(23524300800*b^3) + 
      (112416379*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(94097203200*b^3) + 
      (258841*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(855429120*b^3) - 
      (20599*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(3763888128*b^3) - 
      (d^2*K0*M^5*Sqrt[Pi]*u^10)/(205920*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi]*u^10)/(102960*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi]*u^10)/(205920*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi]*u^10)/(205920*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi]*u^10)/(102960*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi]*u^10)/(205920*b^3*E^u) - 
      (2512207*K0*K1*M^5*Sqrt[Pi]*u^10)/(117621504000*b^3) - 
      (1237091*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(4523904000*b^3) - 
      (10841059*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(39207168000*b^3) + 
      (7286179*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(5881075200*b^3) - 
      (10294301*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(23524300800*b^3) - 
      (564799*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(2352430080*b^3) + 
      (3167*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(313657344*b^3) - 
      (4691*K0^2*M^5*Sqrt[Pi]*u^11)/(16803072000*b^3) + 
      (2011*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(3459456000*b^3) - 
      (1579*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(768768000*b^3) + 
      (8117*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(1176215040*b^3) - 
      (41843*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(4704860160*b^3) + 
      (563*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(138378240*b^3) - 
      (305*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(940972032*b^3) - 
      (10711*K1^2*M^5*Sqrt[Pi]*u^11)/(39207168000*b^3) + 
      (5107*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(6534528000*b^3) - 
      (76561*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(39207168000*b^3) + 
      (36521*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(5881075200*b^3) - 
      (68437*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(7841433600*b^3) + 
      (685*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(156828672*b^3) - 
      (1909*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(4704860160*b^3) + 
      (K0*K1*M^5*Sqrt[Pi]*u^12)/(89107200*b^3) + 
      (569*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(1470268800*b^3) + 
      (439*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(2940537600*b^3) - 
      (961*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(735134400*b^3) + 
      (373*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(980179200*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(1782144*b^3) - 
      (107*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(588107520*b^3) + 
      (K0^2*M^5*Sqrt[Pi]*u^13)/(1336608000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(74256000*b^3) + 
      (71*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(1336608000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(13366080*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(20563200*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(26732160*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(53464320*b^3) + (K1^2*M^5*Sqrt[Pi]*u^13)/
       (1336608000*b^3) + (d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(74256000*b^3) + 
      (71*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(1336608000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(13366080*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(20563200*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(26732160*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(53464320*b^3))/Pi, 
    ((347307*K0^2*M^5*Sqrt[Pi]*u^3)/(20500480*b^3) - 
      (430359*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(4100096*b^3) + 
      (288107*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(2050048*b^3) - 
      (346179*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(10250240*b^3) - 
      (5037*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(266240*b^3) + 
      (725*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(4100096*b^3) - 
      (77419*K1^2*M^5*Sqrt[Pi]*u^3)/(2196480*b^3) + 
      (16777*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(1025024*b^3) + 
      (179315*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(1537536*b^3) - 
      (1072433*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(7687680*b^3) + 
      (4289*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(107520*b^3) + 
      (28667*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(15375360*b^3) - 
      (71039*K0*K1*M^5*Sqrt[Pi]*u^4)/(3075072*b^3) - 
      (128003*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(1182720*b^3) + 
      (675379*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(2562560*b^3) - 
      (63211*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(591360*b^3) - 
      (437719*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(15375360*b^3) + 
      (247*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(78848*b^3) - 
      (8143*K0^2*M^5*Sqrt[Pi]*u^5)/(439296*b^3) + 
      (965891*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(30750720*b^3) - 
      (45523*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(2562560*b^3) + 
      (7663*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(465920*b^3) - 
      (64367*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(5125120*b^3) + 
      (30839*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(30750720*b^3) + 
      (659689*K1^2*M^5*Sqrt[Pi]*u^5)/(46126080*b^3) - 
      (11384603*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(92252160*b^3) + 
      (3833317*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(23063040*b^3) - 
      (115361*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(6589440*b^3) - 
      (91147*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(2196480*b^3) + 
      (3893*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(2050048*b^3) - 
      (939439*K0*K1*M^5*Sqrt[Pi]*u^6)/(23063040*b^3) + 
      (401735*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(4612608*b^3) - 
      (20271*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(256256*b^3) + 
      (101197*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(1647360*b^3) - 
      (1007*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(33280*b^3) + 
      (36247*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(23063040*b^3) - 
      (3517*K0^2*M^5*Sqrt[Pi]*u^7)/(698880*b^3) + 
      (35297*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(1774080*b^3) - 
      (107623*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(3843840*b^3) + 
      (14809*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(887040*b^3) - 
      (9777*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(2562560*b^3) + 
      (5897*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(23063040*b^3) - 
      (58969*K1^2*M^5*Sqrt[Pi]*u^7)/(9884160*b^3) + 
      (172319*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(9884160*b^3) - 
      (796151*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(34594560*b^3) + 
      (620093*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(34594560*b^3) - 
      (464483*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(69189120*b^3) + 
      (3307*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(9884160*b^3) - 
      (2377*K0*K1*M^5*Sqrt[Pi]*u^8)/(1235520*b^3) - 
      (859*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(221760*b^3) + 
      (1299*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(160160*b^3) + 
      (41*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(12320*b^3) - 
      (50803*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(8648640*b^3) + 
      (31*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(133056*b^3) + 
      (K0^2*M^5*Sqrt[Pi]*u^9)/(29120*b^3) - (2927*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/
       (2471040*b^3) + (7741*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(4324320*b^3) - 
      (535*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(1729728*b^3) - 
      (229*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(1235520*b^3) - 
      (359*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(2471040*b^3) + 
      (85*K1^2*M^5*Sqrt[Pi]*u^9)/(1729728*b^3) - 
      (18917*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(17297280*b^3) + 
      (2647*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(1441440*b^3) - 
      (5927*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(8648640*b^3) - 
      (83*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(8648640*b^3) - 
      (43*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(443520*b^3) + 
      (4*K0*K1*M^5*Sqrt[Pi]*u^10)/(135135*b^3) + 
      (5*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(27027*b^3) + 
      (5*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(54054*b^3) - 
      (41*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(54054*b^3) + 
      (19*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(54054*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(10010*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(308880*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(154440*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(308880*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(308880*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(154440*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(308880*b^3))/Pi, 
    ((658913*K1*M^5*Sqrt[Pi]*u)/(43563520*b^3*E^u) + 
      (496799*d^2*K1*M^5*Sqrt[Pi]*u)/(43563520*b^3*E^u) - 
      (3508287*d^4*K1*M^5*Sqrt[Pi]*u)/(43563520*b^3*E^u) + 
      (11691*d^6*K1*M^5*Sqrt[Pi]*u)/(167552*b^3*E^u) - 
      (23109*d^8*K1*M^5*Sqrt[Pi]*u)/(1244672*b^3*E^u) + 
      (245*d^10*K1*M^5*Sqrt[Pi]*u)/(113152*b^3*E^u) + 
      (783*d^12*K1*M^5*Sqrt[Pi]*u)/(1244672*b^3*E^u) - 
      (186569*K0*M^5*Sqrt[Pi]*u^2)/(24893440*b^3*E^u) + 
      (2187973*d^2*K0*M^5*Sqrt[Pi]*u^2)/(174254080*b^3*E^u) + 
      (129741*d^4*K0*M^5*Sqrt[Pi]*u^2)/(10250240*b^3*E^u) - 
      (1511989*d^6*K0*M^5*Sqrt[Pi]*u^2)/(43563520*b^3*E^u) + 
      (303559*d^8*K0*M^5*Sqrt[Pi]*u^2)/(15841280*b^3*E^u) - 
      (417*d^10*K0*M^5*Sqrt[Pi]*u^2)/(157696*b^3*E^u) + 
      (213*d^12*K0*M^5*Sqrt[Pi]*u^2)/(452608*b^3*E^u) + 
      (658913*K1*M^5*Sqrt[Pi]*u^2)/(43563520*b^3*E^u) + 
      (496799*d^2*K1*M^5*Sqrt[Pi]*u^2)/(43563520*b^3*E^u) - 
      (3508287*d^4*K1*M^5*Sqrt[Pi]*u^2)/(43563520*b^3*E^u) + 
      (11691*d^6*K1*M^5*Sqrt[Pi]*u^2)/(167552*b^3*E^u) - 
      (23109*d^8*K1*M^5*Sqrt[Pi]*u^2)/(1244672*b^3*E^u) + 
      (245*d^10*K1*M^5*Sqrt[Pi]*u^2)/(113152*b^3*E^u) + 
      (783*d^12*K1*M^5*Sqrt[Pi]*u^2)/(1244672*b^3*E^u) - 
      (284668471*K0*M^5*Sqrt[Pi]*u^3)/(64870041600*b^3*E^u) + 
      (288743087849*d^2*K0*M^5*Sqrt[Pi]*u^3)/(7849275033600*b^3*E^u) - 
      (20073167351*d^4*K0*M^5*Sqrt[Pi]*u^3)/(461722060800*b^3*E^u) - 
      (706312661*d^6*K0*M^5*Sqrt[Pi]*u^3)/(93443750400*b^3*E^u) + 
      (380741377*d^8*K0*M^5*Sqrt[Pi]*u^3)/(18296678400*b^3*E^u) - 
      (417*d^10*K0*M^5*Sqrt[Pi]*u^3)/(157696*b^3*E^u) + 
      (213*d^12*K0*M^5*Sqrt[Pi]*u^3)/(452608*b^3*E^u) + 
      (26413532303*K0^2*M^5*Sqrt[Pi]*u^3)/(3390287380480*b^3) + 
      (13194804937*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(308207943680*b^3) - 
      (438367115261*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(3390287380480*b^3) + 
      (48508151217*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(484326768640*b^3) - 
      (76585092291*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(3390287380480*b^3) + 
      (3766701017*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(3390287380480*b^3) + 
      (15473021*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(678057476096*b^3) - 
      (5303699*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/(3390287380480*b^3) - 
      (2491747*K1*M^5*Sqrt[Pi]*u^3)/(373401600*b^3*E^u) + 
      (10841101*d^2*K1*M^5*Sqrt[Pi]*u^3)/(186700800*b^3*E^u) - 
      (180028831*d^4*K1*M^5*Sqrt[Pi]*u^3)/(2613811200*b^3*E^u) - 
      (2920927*d^6*K1*M^5*Sqrt[Pi]*u^3)/(217817600*b^3*E^u) + 
      (6149851*d^8*K1*M^5*Sqrt[Pi]*u^3)/(174254080*b^3*E^u) - 
      (448351*d^10*K1*M^5*Sqrt[Pi]*u^3)/(87127040*b^3*E^u) + 
      (18567*d^12*K1*M^5*Sqrt[Pi]*u^3)/(24893440*b^3*E^u) - 
      (743275153*K1^2*M^5*Sqrt[Pi]*u^3)/(77051985920*b^3) - 
      (46086663361*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(363245076480*b^3) + 
      (221207578853*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(847571845120*b^3) - 
      (91368840229*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(847571845120*b^3) - 
      (5908780639*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(508543107072*b^3) - 
      (12861546749*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(2542715535360*b^3) + 
      (3624541*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(2542715535360*b^3) + 
      (20333107*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/(2542715535360*b^3) - 
      (13334246929*K0*M^5*Sqrt[Pi]*u^4)/(1427140915200*b^3*E^u) + 
      (40678473257*d^2*K0*M^5*Sqrt[Pi]*u^4)/(784927503360*b^3*E^u) - 
      (899239848557*d^4*K0*M^5*Sqrt[Pi]*u^4)/(15698550067200*b^3*E^u) - 
      (13431569*d^6*K0*M^5*Sqrt[Pi]*u^4)/(2198676480*b^3*E^u) + 
      (22376901*d^8*K0*M^5*Sqrt[Pi]*u^4)/(938291200*b^3*E^u) - 
      (216031*d^10*K0*M^5*Sqrt[Pi]*u^4)/(65345280*b^3*E^u) + 
      (18267*d^12*K0*M^5*Sqrt[Pi]*u^4)/(49786880*b^3*E^u) + 
      (189483729233*K1*M^5*Sqrt[Pi]*u^4)/(53823600230400*b^3*E^u) + 
      (14236282019123*d^2*K1*M^5*Sqrt[Pi]*u^4)/(188382600806400*b^3*E^u) - 
      (4310667929749*d^4*K1*M^5*Sqrt[Pi]*u^4)/(34251381964800*b^3*E^u) + 
      (34895628277*d^6*K1*M^5*Sqrt[Pi]*u^4)/(5540664729600*b^3*E^u) + 
      (40037434109*d^8*K1*M^5*Sqrt[Pi]*u^4)/(878240563200*b^3*E^u) - 
      (23560601*d^10*K1*M^5*Sqrt[Pi]*u^4)/(4182097920*b^3*E^u) + 
      (1420873*d^12*K1*M^5*Sqrt[Pi]*u^4)/(2788065280*b^3*E^u) + 
      (45573308061*K0*K1*M^5*Sqrt[Pi]*u^4)/(5933002915840*b^3) - 
      (14118206390723*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(88995043737600*b^3) + 
      (328339220411*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(1561316556800*b^3) + 
      (2019457158629*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(88995043737600*b^3) - 
      (1018784714137*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(12713577676800*b^3) - 
      (23821244231*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(12713577676800*b^3) - 
      (355576801*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(12713577676800*b^3) + 
      (819239*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/(133827133440*b^3) + 
      (498898734899*K0*M^5*Sqrt[Pi]*u^5)/(137005527859200*b^3*E^u) + 
      (20902612437877*d^2*K0*M^5*Sqrt[Pi]*u^5)/(753530403225600*b^3*E^u) - 
      (78885057337249*d^4*K0*M^5*Sqrt[Pi]*u^5)/(1507060806451200*b^3*E^u) + 
      (373612526711*d^6*K0*M^5*Sqrt[Pi]*u^5)/(75353040322560*b^3*E^u) + 
      (63750567739*d^8*K0*M^5*Sqrt[Pi]*u^5)/(3512962252800*b^3*E^u) - 
      (13053429*d^10*K0*M^5*Sqrt[Pi]*u^5)/(5576130560*b^3*E^u) + 
      (2210031*d^12*K0*M^5*Sqrt[Pi]*u^5)/(11152261120*b^3*E^u) - 
      (12004731707*K0^2*M^5*Sqrt[Pi]*u^5)/(5933002915840*b^3) - 
      (1068973268603*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(16180917043200*b^3) + 
      (431306386729*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(3708126822400*b^3) - 
      (367288028647*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(13691545190400*b^3) - 
      (15661618823*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(747857510400*b^3) - 
      (523161061*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(1210816921600*b^3) - 
      (182883839*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(6356788838400*b^3) + 
      (188681*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/(89218088960*b^3) - 
      (5793931541*K1*M^5*Sqrt[Pi]*u^5)/(1537817149440*b^3*E^u) + 
      (8704009461311*d^2*K1*M^5*Sqrt[Pi]*u^5)/(188382600806400*b^3*E^u) - 
      (2220580598053*d^4*K1*M^5*Sqrt[Pi]*u^5)/(34251381964800*b^3*E^u) + 
      (69969083917*d^6*K1*M^5*Sqrt[Pi]*u^5)/(18838260080640*b^3*E^u) + 
      (2082314021*d^8*K1*M^5*Sqrt[Pi]*u^5)/(97582284800*b^3*E^u) - 
      (36471623*d^10*K1*M^5*Sqrt[Pi]*u^5)/(12546293760*b^3*E^u) + 
      (19859*d^12*K1*M^5*Sqrt[Pi]*u^5)/(79659008*b^3*E^u) - 
      (1969890450287*K1^2*M^5*Sqrt[Pi]*u^5)/(148325072896000*b^3) - 
      (287694514463171*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(2669851312128000*b^3) + 
      (2200345679591*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(11124380467200*b^3) - 
      (48639485563241*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(2669851312128000*b^3) - 
      (8835190683923*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(148325072896000*b^3) + 
      (410760098237*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(381407330304000*b^3) - 
      (4783363733*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(95351832576000*b^3) + 
      (158691031*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/(381407330304000*b^3) + 
      (258338895383*K0*M^5*Sqrt[Pi]*u^6)/(27401105571840*b^3*E^u) - 
      (1452149448943*d^2*K0*M^5*Sqrt[Pi]*u^6)/(83725600358400*b^3*E^u) + 
      (640559158181*d^4*K0*M^5*Sqrt[Pi]*u^6)/(55817066905600*b^3*E^u) - 
      (3350335162553*d^6*K0*M^5*Sqrt[Pi]*u^6)/(376765201612800*b^3*E^u) + 
      (6593925017*d^8*K0*M^5*Sqrt[Pi]*u^6)/(1170987417600*b^3*E^u) - 
      (1300021*d^10*K0*M^5*Sqrt[Pi]*u^6)/(3860398080*b^3*E^u) + 
      (424967*d^12*K0*M^5*Sqrt[Pi]*u^6)/(11152261120*b^3*E^u) + 
      (22803683284531*K1*M^5*Sqrt[Pi]*u^6)/(1130295604838400*b^3*E^u) - 
      (1355674733071*d^2*K1*M^5*Sqrt[Pi]*u^6)/(35321737651200*b^3*E^u) + 
      (22080276073543*d^4*K1*M^5*Sqrt[Pi]*u^6)/(1130295604838400*b^3*E^u) - 
      (3284532623*d^6*K1*M^5*Sqrt[Pi]*u^6)/(611631820800*b^3*E^u) + 
      (611131393*d^8*K1*M^5*Sqrt[Pi]*u^6)/(125462937600*b^3*E^u) - 
      (959377*d^10*K1*M^5*Sqrt[Pi]*u^6)/(1045524480*b^3*E^u) + 
      (48805*d^12*K1*M^5*Sqrt[Pi]*u^6)/(557613056*b^3*E^u) + 
      (204689552311*K0*K1*M^5*Sqrt[Pi]*u^6)/(10113073152000*b^3) - 
      (4792499344097*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(30339219456000*b^3) + 
      (5060973278833*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(22248760934400*b^3) - 
      (20503951454587*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(333731414016000*b^3) - 
      (3222405737521*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(111243804672000*b^3) + 
      (35322609409*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(47675916288000*b^3) - 
      (4054980229*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(47675916288000*b^3) + 
      (61948457*d^14*K0*K1*M^5*Sqrt[Pi]*u^6)/(47675916288000*b^3) + 
      (1573142764891*K0*M^5*Sqrt[Pi]*u^7)/(347783263027200*b^3*E^u) - 
      (7265623895977*d^2*K0*M^5*Sqrt[Pi]*u^7)/(452118241935360*b^3*E^u) + 
      (5049673596307*d^4*K0*M^5*Sqrt[Pi]*u^7)/(411016583577600*b^3*E^u) + 
      (706938950563*d^6*K0*M^5*Sqrt[Pi]*u^7)/(161470800691200*b^3*E^u) - 
      (335288269*d^8*K0*M^5*Sqrt[Pi]*u^7)/(88562073600*b^3*E^u) - 
      (757811*d^10*K0*M^5*Sqrt[Pi]*u^7)/(506920960*b^3*E^u) + 
      (365231*d^12*K0*M^5*Sqrt[Pi]*u^7)/(2230452224*b^3*E^u) + 
      (105531109669*K0^2*M^5*Sqrt[Pi]*u^7)/(111243804672000*b^3) - 
      (160727005391*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(18540634112000*b^3) + 
      (835846006789*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(66746282803200*b^3) - 
      (29606913019*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(10429106688000*b^3) - 
      (651589730927*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(333731414016000*b^3) - 
      (19726303*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(1254629376000*b^3) + 
      (15085219*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(4334174208000*b^3) + 
      (12832727*d^14*K0^2*M^5*Sqrt[Pi]*u^7)/(11918979072000*b^3) + 
      (1308167926277*K1*M^5*Sqrt[Pi]*u^7)/(282573901209600*b^3*E^u) - 
      (910268001371*d^2*K1*M^5*Sqrt[Pi]*u^7)/(62794200268800*b^3*E^u) + 
      (1976221524223*d^4*K1*M^5*Sqrt[Pi]*u^7)/(188382600806400*b^3*E^u) + 
      (835855162789*d^6*K1*M^5*Sqrt[Pi]*u^7)/(282573901209600*b^3*E^u) - 
      (114502331*d^8*K1*M^5*Sqrt[Pi]*u^7)/(47048601600*b^3*E^u) - 
      (1442881*d^10*K1*M^5*Sqrt[Pi]*u^7)/(1140572160*b^3*E^u) + 
      (488723*d^12*K1*M^5*Sqrt[Pi]*u^7)/(4182097920*b^3*E^u) + 
      (438615104231*K1^2*M^5*Sqrt[Pi]*u^7)/(333731414016000*b^3) - 
      (1731825299*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(476759162880*b^3) + 
      (575139152953*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(143027748864000*b^3) - 
      (959381865859*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(500597121024000*b^3) - 
      (24027284609*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(77014941696000*b^3) + 
      (60172103*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(106419456000*b^3) - 
      (1898478011*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(47675916288000*b^3) - 
      (2355491*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/(23837958144000*b^3) + 
      (535228571201*K0*M^5*Sqrt[Pi]*u^8)/(2260591209676800*b^3*E^u) + 
      (237319139807*d^2*K0*M^5*Sqrt[Pi]*u^8)/(102754145894400*b^3*E^u) - 
      (4007353739041*d^4*K0*M^5*Sqrt[Pi]*u^8)/(2260591209676800*b^3*E^u) - 
      (15436050023*d^6*K0*M^5*Sqrt[Pi]*u^8)/(3844542873600*b^3*E^u) + 
      (591816931*d^8*K0*M^5*Sqrt[Pi]*u^8)/(210777735168*b^3*E^u) + 
      (13849009*d^10*K0*M^5*Sqrt[Pi]*u^8)/(25092587520*b^3*E^u) - 
      (395741*d^12*K0*M^5*Sqrt[Pi]*u^8)/(3345678336*b^3*E^u) + 
      (1077355413481*K1*M^5*Sqrt[Pi]*u^8)/(4844124020736000*b^3*E^u) + 
      (994431377387*d^2*K1*M^5*Sqrt[Pi]*u^8)/(346008858624000*b^3*E^u) - 
      (709227145201*d^4*K1*M^5*Sqrt[Pi]*u^8)/(237124952064000*b^3*E^u) - 
      (1832565318901*d^6*K1*M^5*Sqrt[Pi]*u^8)/(565147802419200*b^3*E^u) + 
      (43448771953*d^8*K1*M^5*Sqrt[Pi]*u^8)/(15808330137600*b^3*E^u) + 
      (36905651*d^10*K1*M^5*Sqrt[Pi]*u^8)/(75277762560*b^3*E^u) - 
      (339821*d^12*K1*M^5*Sqrt[Pi]*u^8)/(3345678336*b^3*E^u) - 
      (53067342857*K0*K1*M^5*Sqrt[Pi]*u^8)/(50059712102400*b^3) + 
      (1773091182781*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(83432853504000*b^3) - 
      (839272417169*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(27810951168000*b^3) + 
      (440847261611*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(250298560512000*b^3) + 
      (13412821333*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(1881944064000*b^3) + 
      (2393675953*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(1881944064000*b^3) - 
      (120022631*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(701116416000*b^3) - 
      (35638139*d^14*K0*K1*M^5*Sqrt[Pi]*u^8)/(11918979072000*b^3) - 
      (499113541*K0*M^5*Sqrt[Pi]*u^9)/(29640619008000*b^3*E^u) + 
      (307896782131*d^2*K0*M^5*Sqrt[Pi]*u^9)/(264913032384000*b^3*E^u) - 
      (616930142359*d^4*K0*M^5*Sqrt[Pi]*u^9)/(249329912832000*b^3*E^u) + 
      (26081809073*d^6*K0*M^5*Sqrt[Pi]*u^9)/(17660868825600*b^3*E^u) - 
      (23655421*d^8*K0*M^5*Sqrt[Pi]*u^9)/(395208253440*b^3*E^u) - 
      (559*d^10*K0*M^5*Sqrt[Pi]*u^9)/(4523904*b^3*E^u) + 
      (74323*d^12*K0*M^5*Sqrt[Pi]*u^9)/(2091048960*b^3*E^u) - 
      (197925856291*K0^2*M^5*Sqrt[Pi]*u^9)/(500597121024000*b^3) + 
      (4320628093*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(9815629824000*b^3) - 
      (440134915163*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(500597121024000*b^3) + 
      (8363436119*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(3271876608000*b^3) - 
      (1030039333777*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(500597121024000*b^3) + 
      (9754058683*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(71513874432000*b^3) + 
      (85871557*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(433417420800*b^3) + 
      (721997*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/(529732403200*b^3) - 
      (20388163*K1*M^5*Sqrt[Pi]*u^9)/(823350528000*b^3*E^u) + 
      (89463918997*d^2*K1*M^5*Sqrt[Pi]*u^9)/(78492750336000*b^3*E^u) - 
      (1730085437369*d^4*K1*M^5*Sqrt[Pi]*u^9)/(706434753024000*b^3*E^u) + 
      (107561014411*d^6*K1*M^5*Sqrt[Pi]*u^9)/(70643475302400*b^3*E^u) - 
      (500009*d^8*K1*M^5*Sqrt[Pi]*u^9)/(5040921600*b^3*E^u) - 
      (1162361*d^10*K1*M^5*Sqrt[Pi]*u^9)/(9409720320*b^3*E^u) + 
      (107131*d^12*K1*M^5*Sqrt[Pi]*u^9)/(3136573440*b^3*E^u) - 
      (661149633509*K1^2*M^5*Sqrt[Pi]*u^9)/(1501791363072000*b^3) + 
      (488961351289*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(1501791363072000*b^3) - 
      (214043105083*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(214541623296000*b^3) + 
      (1492003839803*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(500597121024000*b^3) - 
      (139846104331*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(71513874432000*b^3) - 
      (419771623*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(16503201792000*b^3) + 
      (8021187397*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(71513874432000*b^3) + 
      (192977*d^14*K1^2*M^5*Sqrt[Pi]*u^9)/(289529856000*b^3) - 
      (235047437*K0*M^5*Sqrt[Pi]*u^10)/(14820309504000*b^3*E^u) - 
      (342271603*d^2*K0*M^5*Sqrt[Pi]*u^10)/(7410154752000*b^3*E^u) + 
      (68963003*d^4*K0*M^5*Sqrt[Pi]*u^10)/(1347300864000*b^3*E^u) + 
      (4636553*d^6*K0*M^5*Sqrt[Pi]*u^10)/(49401031680*b^3*E^u) - 
      (78846101*d^8*K0*M^5*Sqrt[Pi]*u^10)/(988020633600*b^3*E^u) - 
      (31*d^10*K0*M^5*Sqrt[Pi]*u^10)/(51701760*b^3*E^u) - 
      (125*d^12*K0*M^5*Sqrt[Pi]*u^10)/(48254976*b^3*E^u) - 
      (46985371*K1*M^5*Sqrt[Pi]*u^10)/(2964061900800*b^3*E^u) - 
      (13450609*d^2*K1*M^5*Sqrt[Pi]*u^10)/(296406190080*b^3*E^u) + 
      (30112051*d^4*K1*M^5*Sqrt[Pi]*u^10)/(592812380160*b^3*E^u) + 
      (7603469*d^6*K1*M^5*Sqrt[Pi]*u^10)/(82335052800*b^3*E^u) - 
      (78081631*d^8*K1*M^5*Sqrt[Pi]*u^10)/(988020633600*b^3*E^u) - 
      (59*d^10*K1*M^5*Sqrt[Pi]*u^10)/(361912320*b^3*E^u) - 
      (569*d^12*K1*M^5*Sqrt[Pi]*u^10)/(209104896*b^3*E^u) - 
      (33452632049*K0*K1*M^5*Sqrt[Pi]*u^10)/(375447840768000*b^3) - 
      (53116909123*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(187723920384000*b^3) - 
      (116324682031*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(375447840768000*b^3) + 
      (22799519*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(22348085760*b^3) + 
      (11100780473*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(41716426752000*b^3) - 
      (838075781*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(2062900224000*b^3) - 
      (3504496253*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(17878468608000*b^3) - 
      (9566639*d^14*K0*K1*M^5*Sqrt[Pi]*u^10)/(4469617152000*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^11)/(68544000*b^3*E^u) + 
      (1253*d^2*K0*M^5*Sqrt[Pi]*u^11)/(787644000*b^3*E^u) - 
      (79493*d^4*K0*M^5*Sqrt[Pi]*u^11)/(88216128000*b^3*E^u) - 
      (3139*d^6*K0*M^5*Sqrt[Pi]*u^11)/(1102701600*b^3*E^u) + 
      (29233*d^8*K0*M^5*Sqrt[Pi]*u^11)/(17643225600*b^3*E^u) + 
      (29*d^10*K0*M^5*Sqrt[Pi]*u^11)/(36756720*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi]*u^11)/(3294720*b^3*E^u) - 
      (100053719*K0^2*M^5*Sqrt[Pi]*u^11)/(375447840768000*b^3) + 
      (11019256271*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(187723920384000*b^3) + 
      (33935027783*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(375447840768000*b^3) - 
      (620491*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(3228825600*b^3) - 
      (3604546513*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(41716426752000*b^3) + 
      (2606290429*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(26817702912000*b^3) + 
      (263161*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(8413396992*b^3) + 
      (35101*d^14*K0^2*M^5*Sqrt[Pi]*u^11)/(27088588800*b^3) + 
      (K1*M^5*Sqrt[Pi]*u^11)/(63648000*b^3*E^u) + 
      (71059*d^2*K1*M^5*Sqrt[Pi]*u^11)/(44108064000*b^3*E^u) - 
      (647*d^4*K1*M^5*Sqrt[Pi]*u^11)/(787644000*b^3*E^u) - 
      (13051*d^6*K1*M^5*Sqrt[Pi]*u^11)/(4410806400*b^3*E^u) + 
      (13973*d^8*K1*M^5*Sqrt[Pi]*u^11)/(8821612800*b^3*E^u) + 
      (71*d^10*K1*M^5*Sqrt[Pi]*u^11)/(84015360*b^3*E^u) - 
      (3*d^12*K1*M^5*Sqrt[Pi]*u^11)/(10890880*b^3*E^u) - 
      (187849351*K1^2*M^5*Sqrt[Pi]*u^11)/(375447840768000*b^3) + 
      (1038244969*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(18772392038400*b^3) + 
      (29453440483*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(375447840768000*b^3) - 
      (6696034211*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(37544784076800*b^3) - 
      (2003346053*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(28880603136000*b^3) + 
      (7705051*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(88216128000*b^3) + 
      (156266939*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(5959489536000*b^3) + 
      (7996097*d^14*K1^2*M^5*Sqrt[Pi]*u^11)/(8939234304000*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^12)/(445536000*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi]*u^12)/
       (24752000*b^3*E^u) + (71*d^4*K0*M^5*Sqrt[Pi]*u^12)/
       (445536000*b^3*E^u) - (d^6*K0*M^5*Sqrt[Pi]*u^12)/(4455360*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi]*u^12)/(6854400*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi]*u^12)/(8910720*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi]*u^12)/(17821440*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi]*u^12)/(445536000*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi]*u^12)/
       (24752000*b^3*E^u) + (71*d^4*K1*M^5*Sqrt[Pi]*u^12)/
       (445536000*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi]*u^12)/(4455360*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi]*u^12)/(6854400*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi]*u^12)/(8910720*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi]*u^12)/(17821440*b^3*E^u) - 
      (868349*K0*K1*M^5*Sqrt[Pi]*u^12)/(1877239203840*b^3) - 
      (328705313*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(46930980096000*b^3) - 
      (1151889889*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(46930980096000*b^3) + 
      (262091903*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(9386196019200*b^3) + 
      (1671936529*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(46930980096000*b^3) - 
      (6364049*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(319258368000*b^3) - 
      (23951183*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(2234808576000*b^3) - 
      (1981051*d^14*K0*K1*M^5*Sqrt[Pi]*u^12)/(2234808576000*b^3) - 
      (2529*K0^2*M^5*Sqrt[Pi]*u^13)/(579394816000*b^3) + 
      (7305187*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(31287320064000*b^3) + 
      (668489*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(869092224000*b^3) - 
      (28169573*d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(93861960192000*b^3) - 
      (4296163*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(2470051584000*b^3) + 
      (3470953*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(13408851456000*b^3) + 
      (29413*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(42977088000*b^3) + 
      (437449*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/(4469617152000*b^3) - 
      (15227*K1^2*M^5*Sqrt[Pi]*u^13)/(3128732006400*b^3) + 
      (7006711*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(31287320064000*b^3) + 
      (5496497*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(7821830016000*b^3) - 
      (79705459*d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(281585880576000*b^3) - 
      (226382567*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(140792940288000*b^3) + 
      (10134191*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(40226554368000*b^3) + 
      (30119*d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(47888755200*b^3) + 
      (277*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(3136573440*b^3) - 
      (151*K0*K1*M^5*Sqrt[Pi]*u^14)/(150419808000*b^3) - 
      (9547*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(488864376000*b^3) - 
      (1741*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(12893126400*b^3) + 
      (14149*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/(419026608000*b^3) + 
      (1575529*d^8*K0*K1*M^5*Sqrt[Pi]*u^14)/(5866372512000*b^3) - 
      (31*d^10*K0*K1*M^5*Sqrt[Pi]*u^14)/(2182430250*b^3) - 
      (8609*d^12*K0*K1*M^5*Sqrt[Pi]*u^14)/(76186656000*b^3) - 
      (911*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(46558512000*b^3) + 
      (251*d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(558702144000*b^3) + 
      (251*d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(119721888000*b^3) + 
      (251*d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(718331328000*b^3) - 
      (7279*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/(1257079824000*b^3) + 
      (251*d^10*K0^2*M^5*Sqrt[Pi]*u^15)/(718331328000*b^3) + 
      (251*d^12*K0^2*M^5*Sqrt[Pi]*u^15)/(119721888000*b^3) + 
      (251*d^14*K0^2*M^5*Sqrt[Pi]*u^15)/(558702144000*b^3) + 
      (251*d^2*K1^2*M^5*Sqrt[Pi]*u^15)/(558702144000*b^3) + 
      (251*d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(119721888000*b^3) + 
      (251*d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(718331328000*b^3) - 
      (7279*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/(1257079824000*b^3) + 
      (251*d^10*K1^2*M^5*Sqrt[Pi]*u^15)/(718331328000*b^3) + 
      (251*d^12*K1^2*M^5*Sqrt[Pi]*u^15)/(119721888000*b^3) + 
      (251*d^14*K1^2*M^5*Sqrt[Pi]*u^15)/(558702144000*b^3))/Pi, 
    ((-129763923*K0^2*M^5*Sqrt[Pi]*u^3)/(11152261120*b^3) + 
      (137629029*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(5576130560*b^3) + 
      (228625*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(15597568*b^3) - 
      (160735749*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(2788065280*b^3) + 
      (68646519*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(2230452224*b^3) - 
      (418657*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(506920960*b^3) - 
      (8031*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(2230452224*b^3) + 
      (17101271*K1^2*M^5*Sqrt[Pi]*u^3)/(760381440*b^3) + 
      (99641483*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(1394032640*b^3) - 
      (1848614381*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(8364195840*b^3) + 
      (295717447*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(2091048960*b^3) - 
      (30069961*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(1672839168*b^3) + 
      (4769899*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(1394032640*b^3) + 
      (302425*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(1672839168*b^3) + 
      (98199173*K0*K1*M^5*Sqrt[Pi]*u^4)/(5974425600*b^3) + 
      (40339597*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(229785600*b^3) - 
      (806625283*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(2460057600*b^3) + 
      (665619769*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(10455244800*b^3) + 
      (603741161*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(8364195840*b^3) - 
      (772813*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(4182097920*b^3) + 
      (664813*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(2788065280*b^3) + 
      (172183551*K0^2*M^5*Sqrt[Pi]*u^5)/(13940326400*b^3) + 
      (212380009*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(5227622400*b^3) - 
      (34619557*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(351436800*b^3) + 
      (44353417*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(1742540800*b^3) + 
      (4382317*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(214466560*b^3) - 
      (22681*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(52276224*b^3) + 
      (649507*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(8364195840*b^3) + 
      (14542150171*K1^2*M^5*Sqrt[Pi]*u^5)/(627314688000*b^3) + 
      (2243781179*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(19603584000*b^3) - 
      (16972865781*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(69701632000*b^3) + 
      (69929641*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(1425715200*b^3) + 
      (7377661693*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(125462937600*b^3) - 
      (2197441*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(1045524480*b^3) + 
      (983443*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(8364195840*b^3) - 
      (3357379*K0*K1*M^5*Sqrt[Pi]*u^6)/(4021248000*b^3) + 
      (31285841*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(339456000*b^3) - 
      (734520107*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(4752384000*b^3) + 
      (24423383*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(712857600*b^3) + 
      (965263297*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(31365734400*b^3) - 
      (6001553*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(3136573440*b^3) + 
      (74043*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(697016320*b^3) + 
      (2066551*K0^2*M^5*Sqrt[Pi]*u^7)/(678912000*b^3) - 
      (284262817*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(26138112000*b^3) + 
      (2257293751*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(156828672000*b^3) - 
      (66364901*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(7841433600*b^3) + 
      (3782579*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(1845043200*b^3) - 
      (76213*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(448081920*b^3) + 
      (44843*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(2091048960*b^3) + 
      (40061321*K1^2*M^5*Sqrt[Pi]*u^7)/(13442457600*b^3) - 
      (543122711*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(47048601600*b^3) + 
      (1486670477*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(94097203200*b^3) - 
      (224254949*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(23524300800*b^3) + 
      (278840329*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(94097203200*b^3) - 
      (1293031*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(1881944064*b^3) + 
      (3379*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(160849920*b^3) + 
      (14115539*K0*K1*M^5*Sqrt[Pi]*u^8)/(5601024000*b^3) - 
      (926823259*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(58810752000*b^3) + 
      (30903097*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(1527552000*b^3) - 
      (303223*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(64627200*b^3) - 
      (521693*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(603187200*b^3) - 
      (484061*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(336061440*b^3) + 
      (239*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(40212480*b^3) + 
      (81756709*K0^2*M^5*Sqrt[Pi]*u^9)/(235243008000*b^3) + 
      (20502673*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(16803072000*b^3) - 
      (2875501*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(11202048000*b^3) - 
      (15509281*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(3920716800*b^3) + 
      (19219547*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(9409720320*b^3) + 
      (2930159*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(4704860160*b^3) - 
      (1847*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(89616384*b^3) + 
      (16378253*K1^2*M^5*Sqrt[Pi]*u^9)/(47048601600*b^3) + 
      (25498727*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(23524300800*b^3) - 
      (1043333*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(2240409600*b^3) - 
      (38521247*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(11762150400*b^3) + 
      (12500557*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(6721228800*b^3) + 
      (61801*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(134424576*b^3) - 
      (20599*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(1881944064*b^3) + 
      (98993*K0*K1*M^5*Sqrt[Pi]*u^10)/(58810752000*b^3) - 
      (7922183*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(29405376000*b^3) - 
      (8121059*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(19603584000*b^3) + 
      (3940579*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(2940537600*b^3) - 
      (4092701*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(11762150400*b^3) - 
      (388543*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(1176215040*b^3) + 
      (3167*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(156828672*b^3) - 
      (4691*K0^2*M^5*Sqrt[Pi]*u^11)/(8401536000*b^3) - 
      (6389*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(1729728000*b^3) - 
      (1579*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(384384000*b^3) + 
      (13829*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(588107520*b^3) - 
      (41843*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(2352430080*b^3) + 
      (227*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(69189120*b^3) - 
      (305*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(470486016*b^3) - 
      (10711*K1^2*M^5*Sqrt[Pi]*u^11)/(19603584000*b^3) - 
      (2483*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(753984000*b^3) - 
      (76561*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(19603584000*b^3) + 
      (65081*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(2940537600*b^3) - 
      (68437*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(3920716800*b^3) + 
      (13*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(3351040*b^3) - 
      (1909*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(2352430080*b^3) + 
      (K0*K1*M^5*Sqrt[Pi]*u^12)/(44553600*b^3) + 
      (569*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(735134400*b^3) + 
      (439*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(1470268800*b^3) - 
      (961*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(367567200*b^3) + 
      (373*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(490089600*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(891072*b^3) - 
      (107*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(294053760*b^3) + 
      (K0^2*M^5*Sqrt[Pi]*u^13)/(668304000*b^3) + (d^2*K0^2*M^5*Sqrt[Pi]*u^13)/
       (37128000*b^3) + (71*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(668304000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(6683040*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(10281600*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(13366080*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(26732160*b^3) + (K1^2*M^5*Sqrt[Pi]*u^13)/
       (668304000*b^3) + (d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(37128000*b^3) + 
      (71*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(668304000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(6683040*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(10281600*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(13366080*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(26732160*b^3))/Pi, 
    ((-35664253*K1*M^5*Sqrt[Pi]*u)/(3310827520*b^3*E^u) - 
      (1688163*d^2*K1*M^5*Sqrt[Pi]*u)/(48688640*b^3*E^u) + 
      (352088507*d^4*K1*M^5*Sqrt[Pi]*u)/(3310827520*b^3*E^u) - 
      (46380953*d^6*K1*M^5*Sqrt[Pi]*u)/(662165504*b^3*E^u) + 
      (9283711*d^8*K1*M^5*Sqrt[Pi]*u)/(662165504*b^3*E^u) - 
      (856155*d^10*K1*M^5*Sqrt[Pi]*u)/(165541376*b^3*E^u) + 
      (16781*d^12*K1*M^5*Sqrt[Pi]*u)/(94595072*b^3*E^u) + 
      (11223*d^14*K1*M^5*Sqrt[Pi]*u)/(94595072*b^3*E^u) + 
      (35107339*K0*M^5*Sqrt[Pi]*u^2)/(13243310080*b^3*E^u) - 
      (16782603*d^2*K0*M^5*Sqrt[Pi]*u^2)/(3310827520*b^3*E^u) - 
      (125879141*d^4*K0*M^5*Sqrt[Pi]*u^2)/(13243310080*b^3*E^u) + 
      (337130589*d^6*K0*M^5*Sqrt[Pi]*u^2)/(13243310080*b^3*E^u) - 
      (208169601*d^8*K0*M^5*Sqrt[Pi]*u^2)/(13243310080*b^3*E^u) + 
      (8643773*d^10*K0*M^5*Sqrt[Pi]*u^2)/(3310827520*b^3*E^u) - 
      (962419*d^12*K0*M^5*Sqrt[Pi]*u^2)/(1891901440*b^3*E^u) + 
      (157581*d^14*K0*M^5*Sqrt[Pi]*u^2)/(1891901440*b^3*E^u) - 
      (35664253*K1*M^5*Sqrt[Pi]*u^2)/(3310827520*b^3*E^u) - 
      (1688163*d^2*K1*M^5*Sqrt[Pi]*u^2)/(48688640*b^3*E^u) + 
      (352088507*d^4*K1*M^5*Sqrt[Pi]*u^2)/(3310827520*b^3*E^u) - 
      (46380953*d^6*K1*M^5*Sqrt[Pi]*u^2)/(662165504*b^3*E^u) + 
      (9283711*d^8*K1*M^5*Sqrt[Pi]*u^2)/(662165504*b^3*E^u) - 
      (856155*d^10*K1*M^5*Sqrt[Pi]*u^2)/(165541376*b^3*E^u) + 
      (16781*d^12*K1*M^5*Sqrt[Pi]*u^2)/(94595072*b^3*E^u) + 
      (11223*d^14*K1*M^5*Sqrt[Pi]*u^2)/(94595072*b^3*E^u) + 
      (1614874528717*K0*M^5*Sqrt[Pi]*u^3)/(596544902553600*b^3*E^u) - 
      (8093724600317*d^2*K0*M^5*Sqrt[Pi]*u^3)/(298272451276800*b^3*E^u) + 
      (39962453599*d^4*K0*M^5*Sqrt[Pi]*u^3)/(1390547558400*b^3*E^u) + 
      (1288349601587*d^6*K0*M^5*Sqrt[Pi]*u^3)/(85220700364800*b^3*E^u) - 
      (2599447577227*d^8*K0*M^5*Sqrt[Pi]*u^3)/(119308980510720*b^3*E^u) + 
      (148937623*d^10*K0*M^5*Sqrt[Pi]*u^3)/(53482598400*b^3*E^u) - 
      (962419*d^12*K0*M^5*Sqrt[Pi]*u^3)/(1891901440*b^3*E^u) + 
      (157581*d^14*K0*M^5*Sqrt[Pi]*u^3)/(1891901440*b^3*E^u) - 
      (42132819381*K0^2*M^5*Sqrt[Pi]*u^3)/(54244598087680*b^3) - 
      (14395235313*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(387461414912*b^3) + 
      (4024633663*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(52973240320*b^3) - 
      (517478198123*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(13561149521920*b^3) + 
      (21729305567*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(27122299043840*b^3) - 
      (84011311*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(142748942336*b^3) - 
      (761689629*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(6780574760960*b^3) + 
      (183345711*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/(13561149521920*b^3) - 
      (4098797*d^16*K0^2*M^5*Sqrt[Pi]*u^3)/(10848919617536*b^3) + 
      (322802891*K1*M^5*Sqrt[Pi]*u^3)/(106965196800*b^3*E^u) - 
      (17910199759*d^2*K1*M^5*Sqrt[Pi]*u^3)/(347636889600*b^3*E^u) + 
      (18074040727*d^4*K1*M^5*Sqrt[Pi]*u^3)/(278109511680*b^3*E^u) + 
      (10775767*d^6*K1*M^5*Sqrt[Pi]*u^3)/(668532480*b^3*E^u) - 
      (563703377*d^8*K1*M^5*Sqrt[Pi]*u^3)/(15280742400*b^3*E^u) + 
      (252799357*d^10*K1*M^5*Sqrt[Pi]*u^3)/(49662412800*b^3*E^u) - 
      (8853133*d^12*K1*M^5*Sqrt[Pi]*u^3)/(9459507200*b^3*E^u) + 
      (15357*d^14*K1*M^5*Sqrt[Pi]*u^3)/(118243840*b^3*E^u) + 
      (34129743523*K1^2*M^5*Sqrt[Pi]*u^3)/(40683448565760*b^3) + 
      (93992095*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(1274544128*b^3) - 
      (379197960423*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(3390287380480*b^3) - 
      (1507303*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(1135140864*b^3) + 
      (783858394229*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(20341724282880*b^3) + 
      (1387784501*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(2542715535360*b^3) - 
      (4962853529*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(10170862141440*b^3) - 
      (135763*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/(115577978880*b^3) + 
      (1610081*d^16*K1^2*M^5*Sqrt[Pi]*u^3)/(3698495324160*b^3) + 
      (3661224041231*K0*M^5*Sqrt[Pi]*u^4)/(1193089805107200*b^3*E^u) - 
      (12756312827*d^2*K0*M^5*Sqrt[Pi]*u^4)/(380449555200*b^3*E^u) + 
      (106752943403*d^4*K0*M^5*Sqrt[Pi]*u^4)/(2781095116800*b^3*E^u) + 
      (8501915256599*d^6*K0*M^5*Sqrt[Pi]*u^4)/(596544902553600*b^3*E^u) - 
      (30237694865383*d^8*K0*M^5*Sqrt[Pi]*u^4)/(1193089805107200*b^3*E^u) + 
      (641466997*d^10*K0*M^5*Sqrt[Pi]*u^4)/(173818444800*b^3*E^u) - 
      (232815893*d^12*K0*M^5*Sqrt[Pi]*u^4)/(397299302400*b^3*E^u) + 
      (119787*d^14*K0*M^5*Sqrt[Pi]*u^4)/(1891901440*b^3*E^u) - 
      (2040627325067*K1*M^5*Sqrt[Pi]*u^4)/(602824322580480*b^3*E^u) - 
      (4150111292367979*d^2*K1*M^5*Sqrt[Pi]*u^4)/(57268310645145600*b^3*
        E^u) + (125775960229273*d^4*K1*M^5*Sqrt[Pi]*u^4)/
       (1122908051865600*b^3*E^u) + (724653223784029*d^6*K1*M^5*Sqrt[Pi]*u^4)/
       (57268310645145600*b^3*E^u) - (633723045941659*d^8*K1*M^5*Sqrt[Pi]*
        u^4)/(11453662129029120*b^3*E^u) + (987232792019*d^10*K1*M^5*Sqrt[Pi]*
        u^4)/(133492565606400*b^3*E^u) - (156532569*d^12*K1*M^5*Sqrt[Pi]*u^4)/
       (162994585600*b^3*E^u) + (5110159*d^14*K1*M^5*Sqrt[Pi]*u^4)/
       (60540846080*b^3*E^u) - (2742624958859*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (203417242828800*b^3) + (253456737867*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (4237859225600*b^3) - (96934232117*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (14239206998016*b^3) - (1668989421621*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (14832507289600*b^3) + (17276218138183*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (237320116633600*b^3) + (1986606283*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (1816225382400*b^3) - (44732027*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (48664412160*b^3) + (107582159*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (3178394419200*b^3) - (716343*d^16*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (1232831774720*b^3) + (3136569853733*K0*M^5*Sqrt[Pi]*u^5)/
       (1022648404377600*b^3*E^u) - (763495416027013*d^2*K0*M^5*Sqrt[Pi]*u^5)/
       (16362374470041600*b^3*E^u) + (1270689229706191*d^4*K0*M^5*Sqrt[Pi]*
        u^5)/(19089436881715200*b^3*E^u) - 
      (50796612233987*d^6*K0*M^5*Sqrt[Pi]*u^5)/(16362374470041600*b^3*E^u) - 
      (9917969289169*d^8*K0*M^5*Sqrt[Pi]*u^5)/(440525466501120*b^3*E^u) + 
      (806179519823*d^10*K0*M^5*Sqrt[Pi]*u^5)/(266985131212800*b^3*E^u) - 
      (367259909*d^12*K0*M^5*Sqrt[Pi]*u^5)/(908112691200*b^3*E^u) + 
      (3969597*d^14*K0*M^5*Sqrt[Pi]*u^5)/(121081692160*b^3*E^u) - 
      (46727711387*K0^2*M^5*Sqrt[Pi]*u^5)/(9686535372800*b^3) + 
      (131403334693*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(3988573388800*b^3) - 
      (7709462373563*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(284784139960320*b^3) - 
      (35518438396283*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(1423920699801600*b^3) + 
      (33007201818379*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(1423920699801600*b^3) + 
      (200182562413*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(203417242828800*b^3) - 
      (540403603*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(1937307074560*b^3) + 
      (603361611*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/(67805747609600*b^3) - 
      (242141*d^16*K0^2*M^5*Sqrt[Pi]*u^5)/(1564748021760*b^3) - 
      (109996573891189*K1*M^5*Sqrt[Pi]*u^5)/(57268310645145600*b^3*E^u) - 
      (2209203379227211*d^2*K1*M^5*Sqrt[Pi]*u^5)/(57268310645145600*b^3*
        E^u) + (1180190769017129*d^4*K1*M^5*Sqrt[Pi]*u^5)/
       (19089436881715200*b^3*E^u) + (138511544584381*d^6*K1*M^5*Sqrt[Pi]*
        u^5)/(57268310645145600*b^3*E^u) - 
      (1536995371071527*d^8*K1*M^5*Sqrt[Pi]*u^5)/(57268310645145600*b^3*
        E^u) + (476730974963*d^10*K1*M^5*Sqrt[Pi]*u^5)/
       (133492565606400*b^3*E^u) - (9910251181*d^12*K1*M^5*Sqrt[Pi]*u^5)/
       (19070366515200*b^3*E^u) + (3484469*d^14*K1*M^5*Sqrt[Pi]*u^5)/
       (84757184512*b^3*E^u) - (7758062679613*K1^2*M^5*Sqrt[Pi]*u^5)/
       (23607106338816000*b^3) + (1625005862513711*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/
       (17941400817500160*b^3) - (9616695792093461*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/
       (89707004087500800*b^3) - (80494622599343*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/
       (1423920699801600*b^3) + (44930933984267*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/
       (610251728486400*b^3) + (103505309449*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/
       (374715973632000*b^3) - (104338549237*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/
       (234712203264000*b^3) + (10016930747*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/
       (339028738048000*b^3) - (5591321*d^16*K1^2*M^5*Sqrt[Pi]*u^5)/
       (5547742986240*b^3) - (5214040639*K0*M^5*Sqrt[Pi]*u^6)/
       (2237043384576*b^3*E^u) - (309256686990353*d^2*K0*M^5*Sqrt[Pi]*u^6)/
       (38178873763430400*b^3*E^u) + (5732562114679*d^4*K0*M^5*Sqrt[Pi]*u^6)/
       (389580344524800*b^3*E^u) + (2599193413207*d^6*K0*M^5*Sqrt[Pi]*u^6)/
       (518265254707200*b^3*E^u) - (32091473247181*d^8*K0*M^5*Sqrt[Pi]*u^6)/
       (3181572813619200*b^3*E^u) + (202730393183*d^10*K0*M^5*Sqrt[Pi]*u^6)/
       (266985131212800*b^3*E^u) + (90432179*d^12*K0*M^5*Sqrt[Pi]*u^6)/
       (3814073303040*b^3*E^u) + (799135*d^14*K0*M^5*Sqrt[Pi]*u^6)/
       (169514369024*b^3*E^u) + (17713496623309*K1*M^5*Sqrt[Pi]*u^6)/
       (6363145627238400*b^3*E^u) - (314094197304781*d^2*K1*M^5*Sqrt[Pi]*u^6)/
       (11453662129029120*b^3*E^u) + (2243872400481857*d^4*K1*M^5*Sqrt[Pi]*
        u^6)/(57268310645145600*b^3*E^u) - 
      (378980306517077*d^6*K1*M^5*Sqrt[Pi]*u^6)/(57268310645145600*b^3*E^u) - 
      (55251920007833*d^8*K1*M^5*Sqrt[Pi]*u^6)/(6363145627238400*b^3*E^u) + 
      (33450663689*d^10*K1*M^5*Sqrt[Pi]*u^6)/(36407063347200*b^3*E^u) - 
      (27980681*d^12*K1*M^5*Sqrt[Pi]*u^6)/(160255180800*b^3*E^u) + 
      (89455129*d^14*K1*M^5*Sqrt[Pi]*u^6)/(6356788838400*b^3*E^u) + 
      (805428435292633*K0*K1*M^5*Sqrt[Pi]*u^6)/(74755836739584000*b^3) + 
      (5241808438193*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(73290036019200*b^3) - 
      (57645233411981*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(467223979622400*b^3) - 
      (362522978861*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(35598017495040*b^3) + 
      (1096448958311*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(21794704588800*b^3) + 
      (63371553761*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(52350025728000*b^3) - 
      (7283521213*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(27243380736000*b^3) + 
      (22130197*d^14*K0*K1*M^5*Sqrt[Pi]*u^6)/(1397096448000*b^3) - 
      (40903571*d^16*K0*K1*M^5*Sqrt[Pi]*u^6)/(61025172848640*b^3) - 
      (845419822415053*K0*M^5*Sqrt[Pi]*u^7)/(229073242580582400*b^3*E^u) + 
      (83141767809259*d^2*K0*M^5*Sqrt[Pi]*u^7)/(12494904140759040*b^3*E^u) + 
      (23966633157557*d^4*K0*M^5*Sqrt[Pi]*u^7)/(687219727741747200*b^3*E^u) - 
      (5101991296891399*d^6*K0*M^5*Sqrt[Pi]*u^7)/(687219727741747200*b^3*
        E^u) + (4089587783922523*d^8*K0*M^5*Sqrt[Pi]*u^7)/
       (687219727741747200*b^3*E^u) - (51203379943*d^10*K0*M^5*Sqrt[Pi]*u^7)/
       (59330029158400*b^3*E^u) - (4076444381*d^12*K0*M^5*Sqrt[Pi]*u^7)/
       (5867805081600*b^3*E^u) + (829126577*d^14*K0*M^5*Sqrt[Pi]*u^7)/
       (25427155353600*b^3*E^u) - (448300358933719*K0^2*M^5*Sqrt[Pi]*u^7)/
       (224267510218752000*b^3) + (7746268619857*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/
       (280334387773440*b^3) - (469818551026589*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/
       (11213375510937600*b^3) + (197858201477*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/
       (22248760934400*b^3) + (7807199681867*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/
       (1067940524851200*b^3) + (4902240997*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/
       (37081268224000*b^3) - (4268024069*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/
       (54486761472000*b^3) + (114211291*d^14*K0^2*M^5*Sqrt[Pi]*u^7)/
       (15891972096000*b^3) + (1226403*d^16*K0^2*M^5*Sqrt[Pi]*u^7)/
       (6780574760960*b^3) - (6040530360791*K1*M^5*Sqrt[Pi]*u^7)/
       (780931508797440*b^3*E^u) + (39489775317653*d^2*K1*M^5*Sqrt[Pi]*u^7)/
       (2147561649192960*b^3*E^u) - (38205953388979*d^4*K1*M^5*Sqrt[Pi]*u^7)/
       (3579269415321600*b^3*E^u) - (341817970687*d^6*K1*M^5*Sqrt[Pi]*u^7)/
       (90423648387072*b^3*E^u) + (14125420585163*d^8*K1*M^5*Sqrt[Pi]*u^7)/
       (3303940998758400*b^3*E^u) - (1068237403*d^10*K1*M^5*Sqrt[Pi]*u^7)/
       (50059712102400*b^3*E^u) - (1133078533*d^12*K1*M^5*Sqrt[Pi]*u^7)/
       (2383795814400*b^3*E^u) + (3264511*d^14*K1*M^5*Sqrt[Pi]*u^7)/
       (144472473600*b^3*E^u) - (14867600143961*K1^2*M^5*Sqrt[Pi]*u^7)/
       (7915323890073600*b^3) + (128452608194909*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/
       (5256269770752000*b^3) - (2107727662753693*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/
       (56066877554688000*b^3) + (571421226833*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/
       (60071654522880*b^3) + (52265299085843*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/
       (9611464723660800*b^3) + (20305834741*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/
       (500597121024000*b^3) + (70901473*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/
       (1695143690240*b^3) + (469879*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/
       (397299302400*b^3) - (3602483*d^16*K1^2*M^5*Sqrt[Pi]*u^7)/
       (14082732195840*b^3) - (1133502638494687*K0*M^5*Sqrt[Pi]*u^8)/
       (687219727741747200*b^3*E^u) + (74360940394619*d^2*K0*M^5*Sqrt[Pi]*
        u^8)/(12056486451609600*b^3*E^u) - 
      (888321819877069*d^4*K0*M^5*Sqrt[Pi]*u^8)/(229073242580582400*b^3*
        E^u) - (454398466842029*d^6*K0*M^5*Sqrt[Pi]*u^8)/
       (687219727741747200*b^3*E^u) - (5556081502241*d^8*K0*M^5*Sqrt[Pi]*u^8)/
       (1924985231769600*b^3*E^u) + (81933552761*d^10*K0*M^5*Sqrt[Pi]*u^8)/
       (35598017495040*b^3*E^u) + (16006468969*d^12*K0*M^5*Sqrt[Pi]*u^8)/
       (25427155353600*b^3*E^u) - (611241133*d^14*K0*M^5*Sqrt[Pi]*u^8)/
       (25427155353600*b^3*E^u) - (775063197786719*K1*M^5*Sqrt[Pi]*u^8)/
       (468558905278464000*b^3*E^u) + (275261228237131*d^2*K1*M^5*Sqrt[Pi]*
        u^8)/(49559114981376000*b^3*E^u) - 
      (106719767389093*d^4*K1*M^5*Sqrt[Pi]*u^8)/(27562288545792000*b^3*E^u) + 
      (419931978010711*d^6*K1*M^5*Sqrt[Pi]*u^8)/(859024659677184000*b^3*
        E^u) - (981649730880941*d^8*K1*M^5*Sqrt[Pi]*u^8)/
       (343609863870873600*b^3*E^u) + (5608811009741*d^10*K1*M^5*Sqrt[Pi]*
        u^8)/(3003582726144000*b^3*E^u) + (282636624527*d^12*K1*M^5*Sqrt[Pi]*
        u^8)/(572110995456000*b^3*E^u) - (682743227*d^14*K1*M^5*Sqrt[Pi]*u^8)/
       (31783944192000*b^3*E^u) - (67232348397869*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (42050158166016000*b^3) + (528523291729*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (3234627551232000*b^3) + (10232527564393*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (14016719388672000*b^3) + (6881066142343*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (1201433090457600*b^3) - (7218888747149*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (1201433090457600*b^3) + (52338187723*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (80095539363840*b^3) + (105675734363*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (286055497728000*b^3) - (7747757*d^14*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (222265344000*b^3) - (901933*d^16*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (650126131200*b^3) - (62336668257257*K0*M^5*Sqrt[Pi]*u^9)/
       (5154147958063104000*b^3*E^u) - (2754244585766389*d^2*K0*M^5*Sqrt[Pi]*
        u^9)/(2577073979031552000*b^3*E^u) - 
      (3510021529120343*d^4*K0*M^5*Sqrt[Pi]*u^9)/(5154147958063104000*b^3*
        E^u) + (1252170686418299*d^6*K0*M^5*Sqrt[Pi]*u^9)/
       (429512329838592000*b^3*E^u) + (75937089214711*d^8*K0*M^5*Sqrt[Pi]*
        u^9)/(343609863870873600*b^3*E^u) - 
      (6271831951129*d^10*K0*M^5*Sqrt[Pi]*u^9)/(6007165452288000*b^3*E^u) - 
      (17371507099*d^12*K0*M^5*Sqrt[Pi]*u^9)/(52010090496000*b^3*E^u) + 
      (4746691*d^14*K0*M^5*Sqrt[Pi]*u^9)/(1324331008000*b^3*E^u) - 
      (4450622910743*K0^2*M^5*Sqrt[Pi]*u^9)/(168200632664064000*b^3) - 
      (55730052830581*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(21025079083008000*b^3) + 
      (9978262080697*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(14016719388672000*b^3) + 
      (114390477269*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(24028661809152*b^3) - 
      (171427878883*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(184835860070400*b^3) - 
      (1791114847363*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(1001194242048000*b^3) - 
      (43084827431*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(286055497728000*b^3) + 
      (3337156133*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/(47675916288000*b^3) + 
      (35326597*d^16*K0^2*M^5*Sqrt[Pi]*u^9)/(20804036198400*b^3) - 
      (18861739261483*K1*M^5*Sqrt[Pi]*u^9)/(1718049319354368000*b^3*E^u) - 
      (504634829527811*d^2*K1*M^5*Sqrt[Pi]*u^9)/(429512329838592000*b^3*
        E^u) - (1092072971590819*d^4*K1*M^5*Sqrt[Pi]*u^9)/
       (5154147958063104000*b^3*E^u) + (379353581109959*d^6*K1*M^5*Sqrt[Pi]*
        u^9)/(151592587001856000*b^3*E^u) + 
      (539281588377113*d^8*K1*M^5*Sqrt[Pi]*u^9)/(5154147958063104000*b^3*
        E^u) - (231271237739*d^10*K1*M^5*Sqrt[Pi]*u^9)/
       (250298560512000*b^3*E^u) - (165954937573*d^12*K1*M^5*Sqrt[Pi]*u^9)/
       (572110995456000*b^3*E^u) + (451366369*d^14*K1*M^5*Sqrt[Pi]*u^9)/
       (95351832576000*b^3*E^u) + (3466827059167*K1^2*M^5*Sqrt[Pi]*u^9)/
       (56066877554688000*b^3) - (48787522199917*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/
       (21025079083008000*b^3) + (4315180342091*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/
       (3234627551232000*b^3) + (629550702173*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/
       (231044825088000*b^3) - (6588828624047*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/
       (12014330904576000*b^3) - (3448953081121*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/
       (3003582726144000*b^3) - (247786387*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/
       (1806666301440*b^3) + (276756551*d^14*K1^2*M^5*Sqrt[Pi]*u^9)/
       (8413396992000*b^3) + (805281583*d^16*K1^2*M^5*Sqrt[Pi]*u^9)/
       (1144221990912000*b^3) - (1002295974109*K0*M^5*Sqrt[Pi]*u^10)/
       (644268494757888000*b^3*E^u) - (278525750702519*d^2*K0*M^5*Sqrt[Pi]*
        u^10)/(1288536989515776000*b^3*E^u) + 
      (16683713013137*d^4*K0*M^5*Sqrt[Pi]*u^10)/(16954434072576000*b^3*E^u) - 
      (1085302564403333*d^6*K0*M^5*Sqrt[Pi]*u^10)/(1288536989515776000*b^3*
        E^u) - (185253385296277*d^8*K0*M^5*Sqrt[Pi]*u^10)/
       (644268494757888000*b^3*E^u) + (778491566011*d^10*K0*M^5*Sqrt[Pi]*
        u^10)/(3003582726144000*b^3*E^u) + (138921451*d^12*K0*M^5*Sqrt[Pi]*
        u^10)/(1375266816000*b^3*E^u) + (22433113*d^14*K0*M^5*Sqrt[Pi]*u^10)/
       (6810845184000*b^3*E^u) + (62578684631*K1*M^5*Sqrt[Pi]*u^10)/
       (64426849475788800*b^3*E^u) - (555991722383*d^2*K1*M^5*Sqrt[Pi]*u^10)/
       (2603105029324800*b^3*E^u) + (3721703864657*d^4*K1*M^5*Sqrt[Pi]*u^10)/
       (3904657543987200*b^3*E^u) - (1071077921793751*d^6*K1*M^5*Sqrt[Pi]*
        u^10)/(1288536989515776000*b^3*E^u) - 
      (13437283544897*d^8*K1*M^5*Sqrt[Pi]*u^10)/(53689041229824000*b^3*E^u) + 
      (49338299467*d^10*K1*M^5*Sqrt[Pi]*u^10)/(200238848409600*b^3*E^u) + 
      (506054677*d^12*K1*M^5*Sqrt[Pi]*u^10)/(5501067264000*b^3*E^u) + 
      (17694539*d^14*K1*M^5*Sqrt[Pi]*u^10)/(6810845184000*b^3*E^u) + 
      (353120681117*K0*K1*M^5*Sqrt[Pi]*u^10)/(2213166219264000*b^3) + 
      (16388350247*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(19966836736000*b^3) + 
      (131124780281*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(127424721715200*b^3) - 
      (449211561413*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(111243804672000*b^3) + 
      (48616821103*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(68263243776000*b^3) + 
      (4253961353063*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(3003582726144000*b^3) - 
      (2698710557*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(429083246592000*b^3) - 
      (12986032361*d^14*K0*K1*M^5*Sqrt[Pi]*u^10)/(143027748864000*b^3) - 
      (771560773*d^16*K0*K1*M^5*Sqrt[Pi]*u^10)/(286055497728000*b^3) + 
      (1008884797*K0*M^5*Sqrt[Pi]*u^11)/(199217221632000*b^3*E^u) + 
      (205931696237*d^2*K0*M^5*Sqrt[Pi]*u^11)/(40266780922368000*b^3*E^u) - 
      (20676676902529*d^4*K0*M^5*Sqrt[Pi]*u^11)/(322134247378944000*b^3*
        E^u) + (3596551833211*d^6*K0*M^5*Sqrt[Pi]*u^11)/
       (161067123689472000*b^3*E^u) + (25514940055819*d^8*K0*M^5*Sqrt[Pi]*
        u^11)/(322134247378944000*b^3*E^u) - 
      (4922779781*d^10*K0*M^5*Sqrt[Pi]*u^11)/(187723920384000*b^3*E^u) - 
      (4117493*d^12*K0*M^5*Sqrt[Pi]*u^11)/(209104896000*b^3*E^u) - 
      (9611471*d^14*K0*M^5*Sqrt[Pi]*u^11)/(5959489536000*b^3*E^u) + 
      (50296173217*K0^2*M^5*Sqrt[Pi]*u^11)/(8410031633203200*b^3) - 
      (366257417993*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(7008359694336000*b^3) + 
      (100504439179*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(21025079083008000*b^3) + 
      (518969087911*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(3003582726144000*b^3) - 
      (72084679*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(1069651968000*b^3) - 
      (4932988309*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(33006403584000*b^3) + 
      (25322619013*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(429083246592000*b^3) + 
      (1215223*d^14*K0^2*M^5*Sqrt[Pi]*u^11)/(48076554240*b^3) + 
      (363238633*d^16*K0^2*M^5*Sqrt[Pi]*u^11)/(286055497728000*b^3) + 
      (783676657*K1*M^5*Sqrt[Pi]*u^11)/(154946727936000*b^3*E^u) + 
      (413481429199*d^2*K1*M^5*Sqrt[Pi]*u^11)/(80533561844736000*b^3*E^u) - 
      (20150038933891*d^4*K1*M^5*Sqrt[Pi]*u^11)/(322134247378944000*b^3*
        E^u) + (274417743139*d^6*K1*M^5*Sqrt[Pi]*u^11)/
       (12389778745344000*b^3*E^u) + (24493723285321*d^8*K1*M^5*Sqrt[Pi]*
        u^11)/(322134247378944000*b^3*E^u) - 
      (403454549*d^10*K1*M^5*Sqrt[Pi]*u^11)/(15643660032000*b^3*E^u) - 
      (4024897*d^12*K1*M^5*Sqrt[Pi]*u^11)/(216708710400*b^3*E^u) - 
      (158377*d^14*K1*M^5*Sqrt[Pi]*u^11)/(108354355200*b^3*E^u) + 
      (166232041697*K1^2*M^5*Sqrt[Pi]*u^11)/(25230094899609600*b^3) - 
      (29873610755*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(504601897992192*b^3) - 
      (649626948769*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(63075237249024000*b^3) + 
      (512966314321*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(3003582726144000*b^3) - 
      (19797259561*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(750895681536000*b^3) - 
      (424418122369*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(3003582726144000*b^3) + 
      (1009726331*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(25240190976000*b^3) + 
      (142579781*d^14*K1^2*M^5*Sqrt[Pi]*u^11)/(7527776256000*b^3) + 
      (243645691*d^16*K1^2*M^5*Sqrt[Pi]*u^11)/(286055497728000*b^3) - 
      (1074589*K0*M^5*Sqrt[Pi]*u^12)/(93861960192000*b^3*E^u) + 
      (557779*d^2*K0*M^5*Sqrt[Pi]*u^12)/(8056578816000*b^3*E^u) + 
      (46171788323*d^4*K0*M^5*Sqrt[Pi]*u^12)/(13422260307456000*b^3*E^u) - 
      (148429933*d^6*K0*M^5*Sqrt[Pi]*u^12)/(335556507686400*b^3*E^u) - 
      (938224163*d^8*K0*M^5*Sqrt[Pi]*u^12)/(141286950604800*b^3*E^u) + 
      (42050977*d^10*K0*M^5*Sqrt[Pi]*u^12)/(46930980096000*b^3*E^u) + 
      (3522109*d^12*K0*M^5*Sqrt[Pi]*u^12)/(1489872384000*b^3*E^u) + 
      (121097*d^14*K0*M^5*Sqrt[Pi]*u^12)/(372468096000*b^3*E^u) - 
      (146899*K1*M^5*Sqrt[Pi]*u^12)/(11732745024000*b^3*E^u) + 
      (667055729*d^2*K1*M^5*Sqrt[Pi]*u^12)/(13422260307456000*b^3*E^u) + 
      (4463770849*d^4*K1*M^5*Sqrt[Pi]*u^12)/(1342226030745600*b^3*E^u) - 
      (5216510353*d^6*K1*M^5*Sqrt[Pi]*u^12)/(13422260307456000*b^3*E^u) - 
      (617253941*d^8*K1*M^5*Sqrt[Pi]*u^12)/(95873287910400*b^3*E^u) + 
      (702893*d^10*K1*M^5*Sqrt[Pi]*u^12)/(802238976000*b^3*E^u) + 
      (5091239*d^12*K1*M^5*Sqrt[Pi]*u^12)/(2234808576000*b^3*E^u) + 
      (51273*d^14*K1*M^5*Sqrt[Pi]*u^12)/(165541376000*b^3*E^u) + 
      (18087828991*K0*K1*M^5*Sqrt[Pi]*u^12)/(15768809312256000*b^3) - 
      (57070917887*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(3942202328064000*b^3) - 
      (10592749477*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(303246332928000*b^3) - 
      (108008729*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(29640619008000*b^3) + 
      (102993453707*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(1126343522304000*b^3) + 
      (1086324857*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(62574640128000*b^3) - 
      (224875367*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(5363540582400*b^3) - 
      (9641711*d^14*K0*K1*M^5*Sqrt[Pi]*u^12)/(687633408000*b^3) - 
      (101669803*d^16*K0*K1*M^5*Sqrt[Pi]*u^12)/(107270811648000*b^3) - 
      (100603*K0*M^5*Sqrt[Pi]*u^13)/(46930980096000*b^3*E^u) - 
      (940517*d^2*K0*M^5*Sqrt[Pi]*u^13)/(23465490048000*b^3*E^u) - 
      (995383*d^4*K0*M^5*Sqrt[Pi]*u^13)/(4266452736000*b^3*E^u) + 
      (29779*d^6*K0*M^5*Sqrt[Pi]*u^13)/(279351072000*b^3*E^u) + 
      (6534217*d^8*K0*M^5*Sqrt[Pi]*u^13)/(15643660032000*b^3*E^u) - 
      (190037*d^10*K0*M^5*Sqrt[Pi]*u^13)/(4693098009600*b^3*E^u) - 
      (394391*d^12*K0*M^5*Sqrt[Pi]*u^13)/(2234808576000*b^3*E^u) - 
      (5921*d^14*K0*M^5*Sqrt[Pi]*u^13)/(186234048000*b^3*E^u) + 
      (57891947*K0^2*M^5*Sqrt[Pi]*u^13)/(876044961792000*b^3) + 
      (3818257291*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(5256269770752000*b^3) + 
      (85211135741*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(15768809312256000*b^3) - 
      (33301*d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(1838928199680*b^3) - 
      (24760299301*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(2252687044608000*b^3) - 
      (1232711657*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(750895681536000*b^3) + 
      (5019583*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(1083543552000*b^3) + 
      (60068831*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/(35756937216000*b^3) + 
      (2182981*d^16*K0^2*M^5*Sqrt[Pi]*u^13)/(15324401664000*b^3) - 
      (100603*K1*M^5*Sqrt[Pi]*u^13)/(46930980096000*b^3*E^u) - 
      (2627*d^2*K1*M^5*Sqrt[Pi]*u^13)/(66663324000*b^3*E^u) - 
      (86413*d^4*K1*M^5*Sqrt[Pi]*u^13)/(375447840768*b^3*E^u) + 
      (71821*d^6*K1*M^5*Sqrt[Pi]*u^13)/(670442572800*b^3*E^u) + 
      (19195027*d^8*K1*M^5*Sqrt[Pi]*u^13)/(46930980096000*b^3*E^u) - 
      (468943*d^10*K1*M^5*Sqrt[Pi]*u^13)/(11732745024000*b^3*E^u) - 
      (129121*d^12*K1*M^5*Sqrt[Pi]*u^13)/(744936192000*b^3*E^u) - 
      (11591*d^14*K1*M^5*Sqrt[Pi]*u^13)/(372468096000*b^3*E^u) + 
      (4879963*K1^2*M^5*Sqrt[Pi]*u^13)/(71676405964800*b^3) + 
      (10020744857*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(15768809312256000*b^3) + 
      (78313563389*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(15768809312256000*b^3) - 
      (569916469*d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(2252687044608000*b^3) - 
      (22271834801*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(2252687044608000*b^3) - 
      (251553481*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(204789731328000*b^3) + 
      (1328649607*d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(321812434944000*b^3) + 
      (93242099*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(64362486988800*b^3) + 
      (5556361*d^16*K1^2*M^5*Sqrt[Pi]*u^13)/(45973204992000*b^3) + 
      (251*d^2*K0*M^5*Sqrt[Pi]*u^14)/(186234048000*b^3*E^u) + 
      (251*d^4*K0*M^5*Sqrt[Pi]*u^14)/(39907296000*b^3*E^u) + 
      (251*d^6*K0*M^5*Sqrt[Pi]*u^14)/(239443776000*b^3*E^u) - 
      (7279*d^8*K0*M^5*Sqrt[Pi]*u^14)/(419026608000*b^3*E^u) + 
      (251*d^10*K0*M^5*Sqrt[Pi]*u^14)/(239443776000*b^3*E^u) + 
      (251*d^12*K0*M^5*Sqrt[Pi]*u^14)/(39907296000*b^3*E^u) + 
      (251*d^14*K0*M^5*Sqrt[Pi]*u^14)/(186234048000*b^3*E^u) + 
      (251*d^2*K1*M^5*Sqrt[Pi]*u^14)/(186234048000*b^3*E^u) + 
      (251*d^4*K1*M^5*Sqrt[Pi]*u^14)/(39907296000*b^3*E^u) + 
      (251*d^6*K1*M^5*Sqrt[Pi]*u^14)/(239443776000*b^3*E^u) - 
      (7279*d^8*K1*M^5*Sqrt[Pi]*u^14)/(419026608000*b^3*E^u) + 
      (251*d^10*K1*M^5*Sqrt[Pi]*u^14)/(239443776000*b^3*E^u) + 
      (251*d^12*K1*M^5*Sqrt[Pi]*u^14)/(39907296000*b^3*E^u) + 
      (251*d^14*K1*M^5*Sqrt[Pi]*u^14)/(186234048000*b^3*E^u) + 
      (3341729*K0*K1*M^5*Sqrt[Pi]*u^14)/(876044961792000*b^3) - 
      (365403163*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(1971101164032000*b^3) - 
      (68979587*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(75811583232000*b^3) - 
      (139583581*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/(281585880576000*b^3) + 
      (1288394399*d^8*K0*K1*M^5*Sqrt[Pi]*u^14)/(563171761152000*b^3) + 
      (247443841*d^10*K0*K1*M^5*Sqrt[Pi]*u^14)/(281585880576000*b^3) - 
      (1757243*d^12*K0*K1*M^5*Sqrt[Pi]*u^14)/(1676106432000*b^3) - 
      (355063*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(731391897600*b^3) - 
      (1463447*d^16*K0*K1*M^5*Sqrt[Pi]*u^14)/(32181243494400*b^3) + 
      (1449523*K0^2*M^5*Sqrt[Pi]*u^15)/(7884404656128000*b^3) + 
      (39289*d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(10266151896000*b^3) + 
      (3155*d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(84325183488*b^3) + 
      (6371*d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(219988969200*b^3) - 
      (47763721*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/(563171761152000*b^3) - 
      (19681*d^10*K0^2*M^5*Sqrt[Pi]*u^15)/(345080736000*b^3) + 
      (92839*d^12*K0^2*M^5*Sqrt[Pi]*u^15)/(2117187072000*b^3) + 
      (12619*d^14*K0^2*M^5*Sqrt[Pi]*u^15)/(502831929600*b^3) + 
      (1637*d^16*K0^2*M^5*Sqrt[Pi]*u^15)/(651442176000*b^3) + 
      (1457003*K1^2*M^5*Sqrt[Pi]*u^15)/(7884404656128000*b^3) + 
      (3554351*d^2*K1^2*M^5*Sqrt[Pi]*u^15)/(985550582016000*b^3) + 
      (5430547*d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(151623166464000*b^3) + 
      (758077*d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(28158588057600*b^3) - 
      (45339893*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/(563171761152000*b^3) - 
      (7564213*d^10*K1^2*M^5*Sqrt[Pi]*u^15)/(140792940288000*b^3) + 
      (152281*d^12*K1^2*M^5*Sqrt[Pi]*u^15)/(3656959488000*b^3) + 
      (25087*d^14*K1^2*M^5*Sqrt[Pi]*u^15)/(1058593536000*b^3) + 
      (42283*d^16*K1^2*M^5*Sqrt[Pi]*u^15)/(17878468608000*b^3) + 
      (K0*K1*M^5*Sqrt[Pi]*u^16)/(552129177600*b^3) - 
      (10433*d^2*K0*K1*M^5*Sqrt[Pi]*u^16)/(23465490048000*b^3) - 
      (227671*d^4*K0*K1*M^5*Sqrt[Pi]*u^16)/(70396470144000*b^3) - 
      (307*d^6*K0*K1*M^5*Sqrt[Pi]*u^16)/(74493619200*b^3) + 
      (50971*d^8*K0*K1*M^5*Sqrt[Pi]*u^16)/(5866372512000*b^3) + 
      (269*d^10*K0*K1*M^5*Sqrt[Pi]*u^16)/(40111948800*b^3) - 
      (43*d^12*K0*K1*M^5*Sqrt[Pi]*u^16)/(9623577600*b^3) - 
      (28447*d^14*K0*K1*M^5*Sqrt[Pi]*u^16)/(10056638592000*b^3) - 
      (2011*d^16*K0*K1*M^5*Sqrt[Pi]*u^16)/(6704425728000*b^3) + 
      (K0^2*M^5*Sqrt[Pi]*u^17)/(11594712729600*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi]*u^17)/(289867818240*b^3) + 
      (107*d^4*K0^2*M^5*Sqrt[Pi]*u^17)/(2898678182400*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi]*u^17)/(23005382400*b^3) - 
      (67*d^8*K0^2*M^5*Sqrt[Pi]*u^17)/(828193766400*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi]*u^17)/(10897286400*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi]*u^17)/(19718899200*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi]*u^17)/(29578348800*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi]*u^17)/(236626790400*b^3) + 
      (K1^2*M^5*Sqrt[Pi]*u^17)/(11594712729600*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi]*u^17)/(289867818240*b^3) + 
      (107*d^4*K1^2*M^5*Sqrt[Pi]*u^17)/(2898678182400*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi]*u^17)/(23005382400*b^3) - 
      (67*d^8*K1^2*M^5*Sqrt[Pi]*u^17)/(828193766400*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi]*u^17)/(10897286400*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi]*u^17)/(19718899200*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi]*u^17)/(29578348800*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi]*u^17)/(236626790400*b^3))/Pi, 
    ((169001603*K0^2*M^5*Sqrt[Pi]*u^3)/(26079133696*b^3) + 
      (974802095*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(339028738048*b^3) - 
      (4410793249*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(99714334720*b^3) + 
      (93528960199*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(1695143690240*b^3) - 
      (5210203601*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(242163384320*b^3) + 
      (400785901*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(339028738048*b^3) + 
      (1049381*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(26079133696*b^3) - 
      (5303699*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/(1695143690240*b^3) - 
      (565499677*K1^2*M^5*Sqrt[Pi]*u^3)/(38525992960*b^3) - 
      (105491828191*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(1271357767680*b^3) + 
      (246709960411*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(1271357767680*b^3) - 
      (15030043913*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(181622538240*b^3) - 
      (14045451727*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(1271357767680*b^3) - 
      (3669605909*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(1271357767680*b^3) + 
      (20473*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(74711040*b^3) + 
      (20333107*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/(1271357767680*b^3) - 
      (257188182649*K0*K1*M^5*Sqrt[Pi]*u^4)/(44497521868800*b^3) - 
      (6649802700059*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/(44497521868800*b^3) + 
      (516283663669*d^4*K0*K1*M^5*Sqrt[Pi]*u^4)/(2341974835200*b^3) + 
      (273120778577*d^6*K0*K1*M^5*Sqrt[Pi]*u^4)/(8899504373760*b^3) - 
      (202843272759*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(2118929612800*b^3) - 
      (3180753071*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(6356788838400*b^3) + 
      (1918083659*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(6356788838400*b^3) + 
      (819239*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/(66913566720*b^3) - 
      (220659384137*K0^2*M^5*Sqrt[Pi]*u^5)/(44497521868800*b^3) - 
      (379898442779*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/(8090458521600*b^3) + 
      (293482492739*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/(3708126822400*b^3) + 
      (752815803*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/(349000171520*b^3) - 
      (184753713691*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/(6356788838400*b^3) - 
      (1638858467*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/(4237859225600*b^3) + 
      (187335151*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/(3178394419200*b^3) + 
      (188681*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/(44609044480*b^3) - 
      (13259914263667*K1^2*M^5*Sqrt[Pi]*u^5)/(667462828032000*b^3) - 
      (3203992780789*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(24271375564800*b^3) + 
      (40156079404559*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/(166865707008000*b^3) - 
      (6034157545961*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/(1334925656064000*b^3) - 
      (19016052077189*d^8*K1^2*M^5*Sqrt[Pi]*u^5)/(222487609344000*b^3) + 
      (216950476637*d^10*K1^2*M^5*Sqrt[Pi]*u^5)/(190703665152000*b^3) + 
      (3625073917*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(47675916288000*b^3) + 
      (158691031*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/(190703665152000*b^3) - 
      (2721003228613*K0*K1*M^5*Sqrt[Pi]*u^6)/(166865707008000*b^3) - 
      (268197771557*d^2*K0*K1*M^5*Sqrt[Pi]*u^6)/(3033921945600*b^3) + 
      (29110075490219*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(166865707008000*b^3) - 
      (3022426464427*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(166865707008000*b^3) - 
      (964197377567*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/(18540634112000*b^3) + 
      (9052916809*d^10*K0*K1*M^5*Sqrt[Pi]*u^6)/(23837958144000*b^3) - 
      (23324939*d^12*K0*K1*M^5*Sqrt[Pi]*u^6)/(2167087104000*b^3) + 
      (61948457*d^14*K0*K1*M^5*Sqrt[Pi]*u^6)/(23837958144000*b^3) + 
      (61384705883*K0^2*M^5*Sqrt[Pi]*u^7)/(166865707008000*b^3) - 
      (265932817303*d^2*K0^2*M^5*Sqrt[Pi]*u^7)/(16686570700800*b^3) + 
      (4142274043741*d^4*K0^2*M^5*Sqrt[Pi]*u^7)/(166865707008000*b^3) - 
      (33611653883*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(10429106688000*b^3) - 
      (92146558417*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(15169609728000*b^3) + 
      (8761*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(8146944000*b^3) + 
      (133250387*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/(3405422592000*b^3) + 
      (12832727*d^14*K0^2*M^5*Sqrt[Pi]*u^7)/(5959489536000*b^3) + 
      (16357004953*K1^2*M^5*Sqrt[Pi]*u^7)/(500597121024000*b^3) - 
      (42731657119*d^2*K1^2*M^5*Sqrt[Pi]*u^7)/(3575693721600*b^3) + 
      (1400898043133*d^4*K1^2*M^5*Sqrt[Pi]*u^7)/(71513874432000*b^3) - 
      (770292877099*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(250298560512000*b^3) - 
      (2514036149297*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/(500597121024000*b^3) + 
      (1420258193*d^10*K1^2*M^5*Sqrt[Pi]*u^7)/(2979744768000*b^3) - 
      (67489783*d^12*K1^2*M^5*Sqrt[Pi]*u^7)/(1402232832000*b^3) - 
      (2355491*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/(11918979072000*b^3) - 
      (45202797961*K0*K1*M^5*Sqrt[Pi]*u^8)/(125149280256000*b^3) + 
      (27296616587*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(2781095116800*b^3) - 
      (177310550533*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/(13905475584000*b^3) - 
      (317587036549*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/(125149280256000*b^3) + 
      (5202652513*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/(940972032000*b^3) + 
      (46711981*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/(72382464000*b^3) - 
      (1987255027*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/(5959489536000*b^3) - 
      (35638139*d^14*K0*K1*M^5*Sqrt[Pi]*u^8)/(5959489536000*b^3) - 
      (17930981309*K0^2*M^5*Sqrt[Pi]*u^9)/(83432853504000*b^3) + 
      (72167333891*d^2*K0^2*M^5*Sqrt[Pi]*u^9)/(50059712102400*b^3) - 
      (40399777879*d^4*K0^2*M^5*Sqrt[Pi]*u^9)/(250298560512000*b^3) - 
      (113469687451*d^6*K0^2*M^5*Sqrt[Pi]*u^9)/(83432853504000*b^3) - 
      (25414207607*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(22754414592000*b^3) + 
      (3392148953*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/(3250630656000*b^3) + 
      (3940687*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/(10786406400*b^3) + 
      (721997*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/(264866201600*b^3) - 
      (215604216689*K1^2*M^5*Sqrt[Pi]*u^9)/(750895681536000*b^3) + 
      (833731840849*d^2*K1^2*M^5*Sqrt[Pi]*u^9)/(750895681536000*b^3) - 
      (70775085943*d^4*K1^2*M^5*Sqrt[Pi]*u^9)/(107270811648000*b^3) + 
      (21679678763*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(250298560512000*b^3) - 
      (35361389071*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/(35756937216000*b^3) + 
      (56818672301*d^10*K1^2*M^5*Sqrt[Pi]*u^9)/(107270811648000*b^3) + 
      (571855069*d^12*K1^2*M^5*Sqrt[Pi]*u^9)/(2750533632000*b^3) + 
      (192977*d^14*K1^2*M^5*Sqrt[Pi]*u^9)/(144764928000*b^3) - 
      (5345488153*K0*K1*M^5*Sqrt[Pi]*u^10)/(37544784076800*b^3) - 
      (71513281327*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(93861960192000*b^3) - 
      (213440533507*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/(187723920384000*b^3) + 
      (357258593*d^6*K0*K1*M^5*Sqrt[Pi]*u^10)/(111740428800*b^3) + 
      (8462323813*d^8*K0*K1*M^5*Sqrt[Pi]*u^10)/(20858213376000*b^3) - 
      (2290297379*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(1915550208000*b^3) - 
      (461959679*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/(1277033472000*b^3) - 
      (9566639*d^14*K0*K1*M^5*Sqrt[Pi]*u^10)/(2234808576000*b^3) - 
      (10291091*K0^2*M^5*Sqrt[Pi]*u^11)/(7508956815360*b^3) + 
      (10157354027*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(93861960192000*b^3) + 
      (32778309227*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(187723920384000*b^3) - 
      (240523*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(703718400*b^3) - 
      (1387019471*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/(6952737792000*b^3) + 
      (2623441729*d^10*K0^2*M^5*Sqrt[Pi]*u^11)/(13408851456000*b^3) + 
      (629171*d^12*K0^2*M^5*Sqrt[Pi]*u^11)/(10216267776*b^3) + 
      (35101*d^14*K0^2*M^5*Sqrt[Pi]*u^11)/(13544294400*b^3) - 
      (68340431*K1^2*M^5*Sqrt[Pi]*u^11)/(37544784076800*b^3) + 
      (4788465467*d^2*K1^2*M^5*Sqrt[Pi]*u^11)/(46930980096000*b^3) + 
      (28353718279*d^4*K1^2*M^5*Sqrt[Pi]*u^11)/(187723920384000*b^3) - 
      (21585721*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(68263243776*b^3) - 
      (30958644029*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(187723920384000*b^3) + 
      (31204279*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/(176432256000*b^3) + 
      (13876349*d^12*K1^2*M^5*Sqrt[Pi]*u^11)/(270885888000*b^3) + 
      (7996097*d^14*K1^2*M^5*Sqrt[Pi]*u^11)/(4469617152000*b^3) - 
      (4183741*K0*K1*M^5*Sqrt[Pi]*u^12)/(4693098009600*b^3) - 
      (301461593*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(23465490048000*b^3) - 
      (103761839*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(2133226368000*b^3) + 
      (243686831*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(4693098009600*b^3) + 
      (1698725389*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/(23465490048000*b^3) - 
      (42667343*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/(1117404288000*b^3) - 
      (24561083*d^12*K0*K1*M^5*Sqrt[Pi]*u^12)/(1117404288000*b^3) - 
      (1981051*d^14*K0*K1*M^5*Sqrt[Pi]*u^12)/(1117404288000*b^3) - 
      (16909*K0^2*M^5*Sqrt[Pi]*u^13)/(2607276672000*b^3) + 
      (7937203*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(15643660032000*b^3) + 
      (130189*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(76684608000*b^3) - 
      (38703173*d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(46930980096000*b^3) - 
      (4476343*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(1235025792000*b^3) + 
      (4223353*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(6704425728000*b^3) + 
      (99511*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(69837768000*b^3) + 
      (437449*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/(2234808576000*b^3) - 
      (58579*K1^2*M^5*Sqrt[Pi]*u^13)/(7821830016000*b^3) + 
      (7638727*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(15643660032000*b^3) + 
      (1223947*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(782183001600*b^3) - 
      (6547427*d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(8281937664000*b^3) - 
      (236652827*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(70396470144000*b^3) + 
      (12391391*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(20113277184000*b^3) + 
      (110119*d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(83805321600*b^3) + 
      (277*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(1568286720*b^3) - 
      (151*K0*K1*M^5*Sqrt[Pi]*u^14)/(75209904000*b^3) - 
      (9547*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(244432188000*b^3) - 
      (1741*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(6446563200*b^3) + 
      (14149*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/(209513304000*b^3) + 
      (1575529*d^8*K0*K1*M^5*Sqrt[Pi]*u^14)/(2933186256000*b^3) - 
      (31*d^10*K0*K1*M^5*Sqrt[Pi]*u^14)/(1091215125*b^3) - 
      (8609*d^12*K0*K1*M^5*Sqrt[Pi]*u^14)/(38093328000*b^3) - 
      (911*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(23279256000*b^3) + 
      (251*d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(279351072000*b^3) + 
      (251*d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(59860944000*b^3) + 
      (251*d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(359165664000*b^3) - 
      (7279*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/(628539912000*b^3) + 
      (251*d^10*K0^2*M^5*Sqrt[Pi]*u^15)/(359165664000*b^3) + 
      (251*d^12*K0^2*M^5*Sqrt[Pi]*u^15)/(59860944000*b^3) + 
      (251*d^14*K0^2*M^5*Sqrt[Pi]*u^15)/(279351072000*b^3) + 
      (251*d^2*K1^2*M^5*Sqrt[Pi]*u^15)/(279351072000*b^3) + 
      (251*d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(59860944000*b^3) + 
      (251*d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(359165664000*b^3) - 
      (7279*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/(628539912000*b^3) + 
      (251*d^10*K1^2*M^5*Sqrt[Pi]*u^15)/(359165664000*b^3) + 
      (251*d^12*K1^2*M^5*Sqrt[Pi]*u^15)/(59860944000*b^3) + 
      (251*d^14*K1^2*M^5*Sqrt[Pi]*u^15)/(279351072000*b^3))/Pi, 
    ((25864623*K1*M^5*Sqrt[Pi]*u)/(3310827520*b^3*E^u) + 
      (36747599*d^2*K1*M^5*Sqrt[Pi]*u)/(945950720*b^3*E^u) - 
      (1324243523*d^4*K1*M^5*Sqrt[Pi]*u)/(13243310080*b^3*E^u) + 
      (146227429*d^6*K1*M^5*Sqrt[Pi]*u)/(2648662016*b^3*E^u) - 
      (15624957*d^8*K1*M^5*Sqrt[Pi]*u)/(2648662016*b^3*E^u) + 
      (6707427*d^10*K1*M^5*Sqrt[Pi]*u)/(1324331008*b^3*E^u) - 
      (30365*d^12*K1*M^5*Sqrt[Pi]*u)/(29106176*b^3*E^u) - 
      (7107*d^14*K1*M^5*Sqrt[Pi]*u)/(378380288*b^3*E^u) + 
      (771*d^16*K1*M^5*Sqrt[Pi]*u)/(34398208*b^3*E^u) - 
      (12480421*K0*M^5*Sqrt[Pi]*u^2)/(13243310080*b^3*E^u) + 
      (466327*d^2*K0*M^5*Sqrt[Pi]*u^2)/(119848960*b^3*E^u) + 
      (7769897*d^4*K0*M^5*Sqrt[Pi]*u^2)/(3116072960*b^3*E^u) - 
      (109390407*d^6*K0*M^5*Sqrt[Pi]*u^2)/(7567605760*b^3*E^u) + 
      (569766047*d^8*K0*M^5*Sqrt[Pi]*u^2)/(52973240320*b^3*E^u) - 
      (52811939*d^10*K0*M^5*Sqrt[Pi]*u^2)/(26486620160*b^3*E^u) + 
      (2568811*d^12*K0*M^5*Sqrt[Pi]*u^2)/(7567605760*b^3*E^u) - 
      (780489*d^14*K0*M^5*Sqrt[Pi]*u^2)/(7567605760*b^3*E^u) + 
      (603*d^16*K0*M^5*Sqrt[Pi]*u^2)/(40468480*b^3*E^u) + 
      (25864623*K1*M^5*Sqrt[Pi]*u^2)/(3310827520*b^3*E^u) + 
      (36747599*d^2*K1*M^5*Sqrt[Pi]*u^2)/(945950720*b^3*E^u) - 
      (1324243523*d^4*K1*M^5*Sqrt[Pi]*u^2)/(13243310080*b^3*E^u) + 
      (146227429*d^6*K1*M^5*Sqrt[Pi]*u^2)/(2648662016*b^3*E^u) - 
      (15624957*d^8*K1*M^5*Sqrt[Pi]*u^2)/(2648662016*b^3*E^u) + 
      (6707427*d^10*K1*M^5*Sqrt[Pi]*u^2)/(1324331008*b^3*E^u) - 
      (30365*d^12*K1*M^5*Sqrt[Pi]*u^2)/(29106176*b^3*E^u) - 
      (7107*d^14*K1*M^5*Sqrt[Pi]*u^2)/(378380288*b^3*E^u) + 
      (771*d^16*K1*M^5*Sqrt[Pi]*u^2)/(34398208*b^3*E^u) - 
      (288561065113367*K0*M^5*Sqrt[Pi]*u^3)/(162260213494579200*b^3*E^u) + 
      (1585552183452533*d^2*K0*M^5*Sqrt[Pi]*u^3)/(81130106747289600*b^3*
        E^u) - (3072896190481069*d^4*K0*M^5*Sqrt[Pi]*u^3)/
       (162260213494579200*b^3*E^u) - (18904781209487*d^6*K0*M^5*Sqrt[Pi]*
        u^3)/(1193089805107200*b^3*E^u) + (3150777688343443*d^8*K0*M^5*
        Sqrt[Pi]*u^3)/(162260213494579200*b^3*E^u) - 
      (108817145719*d^10*K0*M^5*Sqrt[Pi]*u^3)/(40789395046400*b^3*E^u) + 
      (203275663*d^12*K0*M^5*Sqrt[Pi]*u^3)/(570481049600*b^3*E^u) - 
      (780489*d^14*K0*M^5*Sqrt[Pi]*u^3)/(7567605760*b^3*E^u) + 
      (603*d^16*K0*M^5*Sqrt[Pi]*u^3)/(40468480*b^3*E^u) - 
      (4515120951933*K0^2*M^5*Sqrt[Pi]*u^3)/(9981006048133120*b^3) + 
      (228619789640469*d^2*K0^2*M^5*Sqrt[Pi]*u^3)/(9981006048133120*b^3) - 
      (2567043579263*d^4*K0^2*M^5*Sqrt[Pi]*u^3)/(71292900343808*b^3) + 
      (1707583951391*d^6*K0^2*M^5*Sqrt[Pi]*u^3)/(356464501719040*b^3) + 
      (9263005017449*d^8*K0^2*M^5*Sqrt[Pi]*u^3)/(998100604813312*b^3) - 
      (44662511081*d^10*K0^2*M^5*Sqrt[Pi]*u^3)/(58711800283136*b^3) + 
      (65789306469*d^12*K0^2*M^5*Sqrt[Pi]*u^3)/(226841046548480*b^3) - 
      (17687501877*d^14*K0^2*M^5*Sqrt[Pi]*u^3)/(356464501719040*b^3) + 
      (32943601531*d^16*K0^2*M^5*Sqrt[Pi]*u^3)/(9981006048133120*b^3) - 
      (152910999*d^18*K0^2*M^5*Sqrt[Pi]*u^3)/(1996201209626624*b^3) - 
      (8960331*K1*M^5*Sqrt[Pi]*u^3)/(4213780480*b^3*E^u) + 
      (57901887089*d^2*K1*M^5*Sqrt[Pi]*u^3)/(1390547558400*b^3*E^u) - 
      (277010406949*d^4*K1*M^5*Sqrt[Pi]*u^3)/(5562190233600*b^3*E^u) - 
      (3624322477*d^6*K1*M^5*Sqrt[Pi]*u^3)/(173818444800*b^3*E^u) + 
      (7917329423*d^8*K1*M^5*Sqrt[Pi]*u^3)/(222487609344*b^3*E^u) - 
      (58188371*d^10*K1*M^5*Sqrt[Pi]*u^3)/(11685273600*b^3*E^u) + 
      (182688837*d^12*K1*M^5*Sqrt[Pi]*u^3)/(264866201600*b^3*E^u) - 
      (421167*d^14*K1*M^5*Sqrt[Pi]*u^3)/(2364876800*b^3*E^u) + 
      (15753*d^16*K1*M^5*Sqrt[Pi]*u^3)/(687964160*b^3*E^u) + 
      (1922056473599*K1^2*M^5*Sqrt[Pi]*u^3)/(1497150907219968*b^3) - 
      (14695366144749*d^2*K1^2*M^5*Sqrt[Pi]*u^3)/(356464501719040*b^3) + 
      (2431609361513*d^4*K1^2*M^5*Sqrt[Pi]*u^3)/(56710261637120*b^3) + 
      (6209016974323*d^6*K1^2*M^5*Sqrt[Pi]*u^3)/(170130784911360*b^3) - 
      (161021363056303*d^8*K1^2*M^5*Sqrt[Pi]*u^3)/(3742877268049920*b^3) + 
      (4272186898039*d^10*K1^2*M^5*Sqrt[Pi]*u^3)/(1247625756016640*b^3) + 
      (389653865129*d^12*K1^2*M^5*Sqrt[Pi]*u^3)/(1871438634024960*b^3) - 
      (81985421911*d^14*K1^2*M^5*Sqrt[Pi]*u^3)/(1871438634024960*b^3) + 
      (37996383*d^16*K1^2*M^5*Sqrt[Pi]*u^3)/(108489196175360*b^3) - 
      (1889543*d^18*K1^2*M^5*Sqrt[Pi]*u^3)/(30306698526720*b^3) - 
      (376224741362087*K0*M^5*Sqrt[Pi]*u^4)/(162260213494579200*b^3*E^u) + 
      (41250257693009*d^2*K0*M^5*Sqrt[Pi]*u^4)/(1655716464230400*b^3*E^u) - 
      (4011266717474683*d^4*K0*M^5*Sqrt[Pi]*u^4)/(162260213494579200*b^3*
        E^u) - (22541835593021*d^6*K0*M^5*Sqrt[Pi]*u^4)/
       (1193089805107200*b^3*E^u) + (3935976262376173*d^8*K0*M^5*Sqrt[Pi]*
        u^4)/(162260213494579200*b^3*E^u) - 
      (451602397553*d^10*K0*M^5*Sqrt[Pi]*u^4)/(122368185139200*b^3*E^u) + 
      (313010449*d^12*K0*M^5*Sqrt[Pi]*u^4)/(570481049600*b^3*E^u) - 
      (64789*d^14*K0*M^5*Sqrt[Pi]*u^4)/(607027200*b^3*E^u) + 
      (15213*d^16*K0*M^5*Sqrt[Pi]*u^4)/(1375928320*b^3*E^u) + 
      (163344854051387521*K1*M^5*Sqrt[Pi]*u^4)/(77884902477398016000*b^3*
        E^u) + (120283065447185819*d^2*K1*M^5*Sqrt[Pi]*u^4)/
       (1947122561934950400*b^3*E^u) - (554197766613254119*d^4*K1*M^5*
        Sqrt[Pi]*u^4)/(6490408539783168000*b^3*E^u) - 
      (4572605327961677*d^6*K1*M^5*Sqrt[Pi]*u^4)/(154533536661504000*b^3*
        E^u) + (35096740253079419*d^8*K1*M^5*Sqrt[Pi]*u^4)/
       (599114634441523200*b^3*E^u) - (138061877981917*d^10*K1*M^5*Sqrt[Pi]*
        u^4)/(16362374470041600*b^3*E^u) + (84831872981*d^12*K1*M^5*Sqrt[Pi]*
        u^4)/(76281466060800*b^3*E^u) - (2093319577*d^14*K1*M^5*Sqrt[Pi]*u^4)/
       (12713577676800*b^3*E^u) + (35439*d^16*K1*M^5*Sqrt[Pi]*u^4)/
       (2495610880*b^3*E^u) + (721874334074063*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (71454929662771200*b^3) - (494043072875981*d^2*K0*K1*M^5*Sqrt[Pi]*u^4)/
       (41368643488972800*b^3) - (10330280025511249*d^4*K0*K1*M^5*Sqrt[Pi]*
        u^4)/(196501056572620800*b^3) + (213041286285473*d^6*K0*K1*M^5*
        Sqrt[Pi]*u^4)/(2068432174448640*b^3) - 
      (399363935337553*d^8*K0*K1*M^5*Sqrt[Pi]*u^4)/(8020451288678400*b^3) - 
      (29034243485231*d^10*K0*K1*M^5*Sqrt[Pi]*u^4)/(131000704381747200*b^3) + 
      (107409610426709*d^12*K0*K1*M^5*Sqrt[Pi]*u^4)/(65500352190873600*b^3) - 
      (14478467624611*d^14*K0*K1*M^5*Sqrt[Pi]*u^4)/(65500352190873600*b^3) + 
      (408733044241*d^16*K0*K1*M^5*Sqrt[Pi]*u^4)/(37428772680499200*b^3) - 
      (806222757*d^18*K0*K1*M^5*Sqrt[Pi]*u^4)/(2495251512033280*b^3) + 
      (46344292022902751*K0*M^5*Sqrt[Pi]*u^5)/(44505658558513152000*b^3*
        E^u) + (5497093702980589*d^2*K0*M^5*Sqrt[Pi]*u^5)/
       (194712256193495040*b^3*E^u) - (1035060070867097773*d^4*K0*M^5*
        Sqrt[Pi]*u^5)/(25961634159132672000*b^3*E^u) - 
      (25640384066538629*d^6*K0*M^5*Sqrt[Pi]*u^5)/(2163469513261056000*b^3*
        E^u) + (113587089100885669*d^8*K0*M^5*Sqrt[Pi]*u^5)/
       (4450565855851315200*b^3*E^u) - (15942843980807*d^10*K0*M^5*Sqrt[Pi]*
        u^5)/(4581464851611648*b^3*E^u) + (91088726327*d^12*K0*M^5*Sqrt[Pi]*
        u^5)/(194171004518400*b^3*E^u) - (589535959*d^14*K0*M^5*Sqrt[Pi]*u^5)/
       (8475718451200*b^3*E^u) + (149265203*d^16*K0*M^5*Sqrt[Pi]*u^5)/
       (27122299043840*b^3*E^u) + (3187580790173399*K0^2*M^5*Sqrt[Pi]*u^5)/
       (786004226290483200*b^3) - (953870604451957*d^2*K0^2*M^5*Sqrt[Pi]*u^5)/
       (92471085445939200*b^3) - (152093310835133*d^4*K0^2*M^5*Sqrt[Pi]*u^5)/
       (17087048397619200*b^3) + (1290717899133997*d^6*K0^2*M^5*Sqrt[Pi]*u^5)/
       (39300211314524160*b^3) - (7230100225013*d^8*K0^2*M^5*Sqrt[Pi]*u^5)/
       (412817345740800*b^3) - (187402240402991*d^10*K0^2*M^5*Sqrt[Pi]*u^5)/
       (262001408763494400*b^3) + (26866172771803*d^12*K0^2*M^5*Sqrt[Pi]*u^5)/
       (43666901460582400*b^3) - (771897076473*d^14*K0^2*M^5*Sqrt[Pi]*u^5)/
       (10916725365145600*b^3) + (125383823813*d^16*K0^2*M^5*Sqrt[Pi]*u^5)/
       (37428772680499200*b^3) - (1454621873*d^18*K0^2*M^5*Sqrt[Pi]*u^5)/
       (14971509072199680*b^3) + (156447387654309121*K1*M^5*Sqrt[Pi]*u^5)/
       (77884902477398016000*b^3*E^u) + (13766434675816687*d^2*K1*M^5*
        Sqrt[Pi]*u^5)/(389424512386990080*b^3*E^u) - 
      (344344189338369719*d^4*K1*M^5*Sqrt[Pi]*u^5)/(6490408539783168000*b^3*
        E^u) - (12057731820259739*d^6*K1*M^5*Sqrt[Pi]*u^5)/
       (1081734756630528000*b^3*E^u) + (959332387554137*d^8*K1*M^5*Sqrt[Pi]*
        u^5)/(31532349181132800*b^3*E^u) - 
      (13330890925673*d^10*K1*M^5*Sqrt[Pi]*u^5)/(3272474894008320*b^3*E^u) + 
      (43932981349*d^12*K1*M^5*Sqrt[Pi]*u^5)/(76281466060800*b^3*E^u) - 
      (267976439*d^14*K1*M^5*Sqrt[Pi]*u^5)/(2933902540800*b^3*E^u) + 
      (65049*d^16*K1*M^5*Sqrt[Pi]*u^5)/(9483321344*b^3*E^u) + 
      (130259426834974861*K1^2*M^5*Sqrt[Pi]*u^5)/(27510147920166912000*b^3) - 
      (3028755719710926851*d^2*K1^2*M^5*Sqrt[Pi]*u^5)/(55020295840333824000*
        b^3) + (2602374647918379*d^4*K1^2*M^5*Sqrt[Pi]*u^5)/
       (89902444183552000*b^3) + (2258139416436451*d^6*K1^2*M^5*Sqrt[Pi]*u^5)/
       (25192443150336000*b^3) - (236317183477605127*d^8*K1^2*M^5*Sqrt[Pi]*
        u^5)/(3438768490020864000*b^3) - (15253954237949899*d^10*K1^2*M^5*
        Sqrt[Pi]*u^5)/(27510147920166912000*b^3) + 
      (70321419292389*d^12*K1^2*M^5*Sqrt[Pi]*u^5)/(61133662044815360*b^3) - 
      (105444923653889*d^14*K1^2*M^5*Sqrt[Pi]*u^5)/(687753698004172800*b^3) + 
      (276918899729531*d^16*K1^2*M^5*Sqrt[Pi]*u^5)/(27510147920166912000*
        b^3) - (1172075666401*d^18*K1^2*M^5*Sqrt[Pi]*u^5)/
       (3668019722688921600*b^3) - (598097239020151463*K0*M^5*Sqrt[Pi]*u^6)/
       (311539609909592064000*b^3*E^u) + (102021853297789*d^2*K0*M^5*Sqrt[Pi]*
        u^6)/(4992621953679360*b^3*E^u) - (173273067102978949*d^4*K0*M^5*
        Sqrt[Pi]*u^6)/(7080445679763456000*b^3*E^u) - 
      (120387686626691221*d^6*K0*M^5*Sqrt[Pi]*u^6)/(19471225619349504000*b^3*
        E^u) + (6782588341387*d^8*K0*M^5*Sqrt[Pi]*u^6)/
       (494625085194240*b^3*E^u) - (184688665174907*d^10*K0*M^5*Sqrt[Pi]*u^6)/
       (114536621290291200*b^3*E^u) + (23531541197*d^12*K0*M^5*Sqrt[Pi]*u^6)/
       (2135881049702400*b^3*E^u) + (434803253*d^14*K0*M^5*Sqrt[Pi]*u^6)/
       (15256293212160*b^3*E^u) + (3138775*d^16*K0*M^5*Sqrt[Pi]*u^6)/
       (5424459808768*b^3*E^u) - (1465726302446173*K1*M^5*Sqrt[Pi]*u^6)/
       (2995573172207616000*b^3*E^u) + (313307768395798349*d^2*K1*M^5*
        Sqrt[Pi]*u^6)/(15576980495479603200*b^3*E^u) - 
      (26303991839693849*d^4*K1*M^5*Sqrt[Pi]*u^6)/(945970475433984000*b^3*
        E^u) - (895904918798705813*d^6*K1*M^5*Sqrt[Pi]*u^6)/
       (233654707432194048000*b^3*E^u) + (615604066347074033*d^8*K1*M^5*
        Sqrt[Pi]*u^6)/(46730941486438809600*b^3*E^u) - 
      (233870712951901*d^10*K1*M^5*Sqrt[Pi]*u^6)/(183258594064465920*b^3*
        E^u) + (315121807001*d^12*K1*M^5*Sqrt[Pi]*u^6)/
       (2135881049702400*b^3*E^u) - (3105094673*d^14*K1*M^5*Sqrt[Pi]*u^6)/
       (101708621414400*b^3*E^u) + (137489837*d^16*K1*M^5*Sqrt[Pi]*u^6)/
       (61025172848640*b^3*E^u) - (83943986334070171*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (41265221880250368000*b^3) - (2235527856858061057*d^2*K0*K1*M^5*
        Sqrt[Pi]*u^6)/(41265221880250368000*b^3) + 
      (2937618960298801*d^4*K0*K1*M^5*Sqrt[Pi]*u^6)/(49360313253888000*b^3) + 
      (8473966384144769*d^6*K0*K1*M^5*Sqrt[Pi]*u^6)/(163750880477184000*
        b^3) - (28824184621153883*d^8*K0*K1*M^5*Sqrt[Pi]*u^6)/
       (529041306157056000*b^3) - (710798134590937*d^10*K0*K1*M^5*Sqrt[Pi]*
        u^6)/(529041306157056000*b^3) + (39752741446853*d^12*K0*K1*M^5*
        Sqrt[Pi]*u^6)/(45850246533611520*b^3) - 
      (68997787270259*d^14*K0*K1*M^5*Sqrt[Pi]*u^6)/(687753698004172800*b^3) + 
      (2425266529577*d^16*K0*K1*M^5*Sqrt[Pi]*u^6)/(352694204104704000*b^3) - 
      (218616088109*d^18*K0*K1*M^5*Sqrt[Pi]*u^6)/(917004930672230400*b^3) + 
      (1422803688538889*K0*M^5*Sqrt[Pi]*u^7)/(1570787949123993600*b^3*E^u) + 
      (42232785412587199*d^2*K0*M^5*Sqrt[Pi]*u^7)/(46730941486438809600*b^3*
        E^u) - (25947164883682463*d^4*K0*M^5*Sqrt[Pi]*u^7)/
       (7788490247739801600*b^3*E^u) + (1408008187083821*d^6*K0*M^5*Sqrt[Pi]*
        u^7)/(513526829521305600*b^3*E^u) - 
      (382644577237187921*d^8*K0*M^5*Sqrt[Pi]*u^7)/(93461882972877619200*b^3*
        E^u) + (57762163202071*d^10*K0*M^5*Sqrt[Pi]*u^7)/
       (18699856537190400*b^3*E^u) + (2466395317*d^12*K0*M^5*Sqrt[Pi]*u^7)/
       (66746282803200*b^3*E^u) - (26139292001*d^14*K0*M^5*Sqrt[Pi]*u^7)/
       (101708621414400*b^3*E^u) + (6551159963*d^16*K0*M^5*Sqrt[Pi]*u^7)/
       (1220503456972800*b^3*E^u) - (62372681276455769*K0^2*M^5*Sqrt[Pi]*u^7)/
       (41265221880250368000*b^3) - (534313436302409123*d^2*K0^2*M^5*Sqrt[Pi]*
        u^7)/(41265221880250368000*b^3) + (221826219937905481*d^4*K0^2*M^5*
        Sqrt[Pi]*u^7)/(10316305470062592000*b^3) + 
      (85444586705503*d^6*K0^2*M^5*Sqrt[Pi]*u^7)/(44659331039232000*b^3) - 
      (3236245417896739*d^8*K0^2*M^5*Sqrt[Pi]*u^7)/(361975630528512000*b^3) - 
      (575571746609599*d^10*K0^2*M^5*Sqrt[Pi]*u^7)/(6877536980041728000*
        b^3) + (153867781747*d^12*K0^2*M^5*Sqrt[Pi]*u^7)/
       (1603155473203200*b^3) - (20643231754133*d^14*K0^2*M^5*Sqrt[Pi]*u^7)/
       (687753698004172800*b^3) + (30600924825677*d^16*K0^2*M^5*Sqrt[Pi]*u^7)/
       (13755073960083456000*b^3) + (118343839*d^18*K0^2*M^5*Sqrt[Pi]*u^7)/
       (2345281152614400*b^3) - (1325708710120027*K1*M^5*Sqrt[Pi]*u^7)/
       (2748878910966988800*b^3*E^u) + (278560079499571823*d^2*K1*M^5*
        Sqrt[Pi]*u^7)/(46730941486438809600*b^3*E^u) - 
      (67817122402756729*d^4*K1*M^5*Sqrt[Pi]*u^7)/(6675848783776972800*b^3*
        E^u) + (274522462357426631*d^6*K1*M^5*Sqrt[Pi]*u^7)/
       (46730941486438809600*b^3*E^u) - (129382074677339021*d^8*K1*M^5*
        Sqrt[Pi]*u^7)/(46730941486438809600*b^3*E^u) + 
      (315766583570393*d^10*K1*M^5*Sqrt[Pi]*u^7)/(211452223920537600*b^3*
        E^u) + (1463412507071*d^12*K1*M^5*Sqrt[Pi]*u^7)/
       (6407643149107200*b^3*E^u) - (347955343*d^14*K1*M^5*Sqrt[Pi]*u^7)/
       (2294179430400*b^3*E^u) + (20347751*d^16*K1*M^5*Sqrt[Pi]*u^7)/
       (5085431070720*b^3*E^u) - (14495204087309609*K1^2*M^5*Sqrt[Pi]*u^7)/
       (11254151421886464000*b^3) - (159480432863862571*d^2*K1^2*M^5*Sqrt[Pi]*
        u^7)/(9522743510827008000*b^3) + (75318524879098391*d^4*K1^2*M^5*
        Sqrt[Pi]*u^7)/(2813537855471616000*b^3) + 
      (6434236501678919*d^6*K1^2*M^5*Sqrt[Pi]*u^7)/(4421273772883968000*
        b^3) - (604205054013636653*d^8*K1^2*M^5*Sqrt[Pi]*u^7)/
       (61897832820375552000*b^3) - (732102587078903*d^10*K1^2*M^5*Sqrt[Pi]*
        u^7)/(1587123918471168000*b^3) + (24949609322509*d^12*K1^2*M^5*
        Sqrt[Pi]*u^7)/(687753698004172800*b^3) - 
      (3475842055423*d^14*K1^2*M^5*Sqrt[Pi]*u^7)/(687753698004172800*b^3) + 
      (59296283925847*d^16*K1^2*M^5*Sqrt[Pi]*u^7)/(41265221880250368000*
        b^3) - (220037269891*d^18*K1^2*M^5*Sqrt[Pi]*u^7)/
       (2751014792016691200*b^3) + (8684683551783289*K0*M^5*Sqrt[Pi]*u^8)/
       (5769252035362816000*b^3*E^u) - (45043488012971137*d^2*K0*M^5*Sqrt[Pi]*
        u^8)/(46730941486438809600*b^3*E^u) - 
      (1590846923244077131*d^4*K0*M^5*Sqrt[Pi]*u^8)/(233654707432194048000*
        b^3*E^u) + (2819924602005139*d^6*K0*M^5*Sqrt[Pi]*u^8)/
       (315323491811328000*b^3*E^u) + (5656771149570659*d^8*K0*M^5*Sqrt[Pi]*
        u^8)/(23365470743219404800*b^3*E^u) - 
      (10880522205211619*d^10*K0*M^5*Sqrt[Pi]*u^8)/(2748878910966988800*b^3*
        E^u) + (4518708537331*d^12*K0*M^5*Sqrt[Pi]*u^8)/
       (6407643149107200*b^3*E^u) + (102718721057*d^14*K0*M^5*Sqrt[Pi]*u^8)/
       (305125864243200*b^3*E^u) - (2349269*d^16*K0*M^5*Sqrt[Pi]*u^8)/
       (1422498201600*b^3*E^u) + (28686188301133411*K1*M^5*Sqrt[Pi]*u^8)/
       (11586183839612928000*b^3*E^u) - (1694163628362296051*d^2*K1*M^5*
        Sqrt[Pi]*u^8)/(408895738006339584000*b^3*E^u) - 
      (3888659536162258223*d^4*K1*M^5*Sqrt[Pi]*u^8)/(1226687214019018752000*
        b^3*E^u) + (217509071612605013*d^6*K1*M^5*Sqrt[Pi]*u^8)/
       (30667180350475468800*b^3*E^u) + (328527498824972431*d^8*K1*M^5*
        Sqrt[Pi]*u^8)/(700964122296582144000*b^3*E^u) - 
      (4721793404147*d^10*K1*M^5*Sqrt[Pi]*u^8)/(1374989451264000*b^3*E^u) + 
      (973174529*d^12*K1*M^5*Sqrt[Pi]*u^8)/(2080403619840*b^3*E^u) + 
      (20027091527*d^14*K1*M^5*Sqrt[Pi]*u^8)/(81730142208000*b^3*E^u) - 
      (1129641229*d^16*K1*M^5*Sqrt[Pi]*u^8)/(435894091776000*b^3*E^u) + 
      (499707876179713*K0*K1*M^5*Sqrt[Pi]*u^8)/(552659221610496000*b^3) - 
      (2769832948396597*d^2*K0*K1*M^5*Sqrt[Pi]*u^8)/(276329610805248000*
        b^3) + (5723082335519*d^4*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (429083246592000*b^3) - (195259304675741*d^6*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (138164805402624000*b^3) - (11029623158599*d^8*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (7831203545088000*b^3) - (243989396074451*d^10*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (161192272969728000*b^3) + (328050147979*d^12*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (16119227296972800*b^3) + (6715138230341*d^14*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (64476909187891200*b^3) - (9258873984223*d^16*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (1289538183757824000*b^3) - (6770455823*d^18*K0*K1*M^5*Sqrt[Pi]*u^8)/
       (14328202041753600*b^3) + (232602147007271231*K0*M^5*Sqrt[Pi]*u^9)/
       (560771297837265715200*b^3*E^u) - (1991384592447174451*d^2*K0*M^5*
        Sqrt[Pi]*u^9)/(817791476012679168000*b^3*E^u) + 
      (17903572032971511533*d^4*K0*M^5*Sqrt[Pi]*u^9)/(4906748856076075008000*
        b^3*E^u) - (6130434052684536013*d^6*K0*M^5*Sqrt[Pi]*u^9)/
       (2453374428038037504000*b^3*E^u) + (768547275768308341*d^8*K0*M^5*
        Sqrt[Pi]*u^9)/(1401928244593164288000*b^3*E^u) + 
      (173386950598073*d^10*K0*M^5*Sqrt[Pi]*u^9)/(140248924028928000*b^3*
        E^u) - (472096359347*d^12*K0*M^5*Sqrt[Pi]*u^9)/
       (711960349900800*b^3*E^u) - (565182187217*d^14*K0*M^5*Sqrt[Pi]*u^9)/
       (2288443981824000*b^3*E^u) - (8387419301*d^16*K0*M^5*Sqrt[Pi]*u^9)/
       (2034172428288000*b^3*E^u) + (6178711409140793*K0^2*M^5*Sqrt[Pi]*u^9)/
       (30948916410187776000*b^3) + (619880143380829*d^2*K0^2*M^5*Sqrt[Pi]*
        u^9)/(703384463867904000*b^3) - (5408609419117*d^4*K0^2*M^5*Sqrt[Pi]*
        u^9)/(15290966605824000*b^3) - (1946683161704549*d^6*K0^2*M^5*
        Sqrt[Pi]*u^9)/(552659221610496000*b^3) + 
      (43248610752238261*d^8*K0^2*M^5*Sqrt[Pi]*u^9)/(15474458205093888000*
        b^3) + (311777626840759*d^10*K0^2*M^5*Sqrt[Pi]*u^9)/
       (429846061252608000*b^3) - (41206884765883*d^12*K0^2*M^5*Sqrt[Pi]*u^9)/
       (64476909187891200*b^3) - (27896493492629*d^14*K0^2*M^5*Sqrt[Pi]*u^9)/
       (257907636751564800*b^3) + (13010115275303*d^16*K0^2*M^5*Sqrt[Pi]*u^9)/
       (606841498238976000*b^3) + (144456625211*d^18*K0^2*M^5*Sqrt[Pi]*u^9)/
       (171938424501043200*b^3) + (4182525731940673709*K1*M^5*Sqrt[Pi]*u^9)/
       (9813497712152150016000*b^3*E^u) - (224535618603613357*d^2*K1*M^5*
        Sqrt[Pi]*u^9)/(100137731756654592000*b^3*E^u) + 
      (1055582101860108877*d^4*K1*M^5*Sqrt[Pi]*u^9)/(288632285651533824000*
        b^3*E^u) - (13778932411586811017*d^6*K1*M^5*Sqrt[Pi]*u^9)/
       (4906748856076075008000*b^3*E^u) + (63541965562735057*d^8*K1*M^5*
        Sqrt[Pi]*u^9)/(116827353716097024000*b^3*E^u) + 
      (2268596583032467*d^10*K1*M^5*Sqrt[Pi]*u^9)/(1963484936404992000*b^3*
        E^u) - (16917856690901*d^12*K1*M^5*Sqrt[Pi]*u^9)/
       (32038215745536000*b^3*E^u) - (923237233813*d^14*K1*M^5*Sqrt[Pi]*u^9)/
       (4576887963648000*b^3*E^u) - (2063960789*d^16*K1*M^5*Sqrt[Pi]*u^9)/
       (832161447936000*b^3*E^u) + (608829522710597*K1^2*M^5*Sqrt[Pi]*u^9)/
       (3438768490020864000*b^3) + (465721359008767*d^2*K1^2*M^5*Sqrt[Pi]*
        u^9)/(407222584344576000*b^3) - (1116014427172049*d^4*K1^2*M^5*
        Sqrt[Pi]*u^9)/(3868614551273472000*b^3) - 
      (13093058650286851*d^6*K1^2*M^5*Sqrt[Pi]*u^9)/(3868614551273472000*
        b^3) + (27823372867568041*d^8*K1^2*M^5*Sqrt[Pi]*u^9)/
       (15474458205093888000*b^3) + (1135136424257347*d^10*K1^2*M^5*Sqrt[Pi]*
        u^9)/(1289538183757824000*b^3) - (146455930307*d^12*K1^2*M^5*Sqrt[Pi]*
        u^9)/(549519112396800*b^3) - (264853243000427*d^14*K1^2*M^5*Sqrt[Pi]*
        u^9)/(3868614551273472000*b^3) + (88621995602243*d^16*K1^2*M^5*
        Sqrt[Pi]*u^9)/(10316305470062592000*b^3) + 
      (802805448671*d^18*K1^2*M^5*Sqrt[Pi]*u^9)/(2579076367515648000*b^3) + 
      (72142130681024771*K0*M^5*Sqrt[Pi]*u^10)/(3271165904050716672000*b^3*
        E^u) + (9989007737193923*d^2*K0*M^5*Sqrt[Pi]*u^10)/
       (26960158549868544000*b^3*E^u) + (31546263237487793*d^4*K0*M^5*
        Sqrt[Pi]*u^10)/(136298579335446528000*b^3*E^u) - 
      (26437140273645637*d^6*K0*M^5*Sqrt[Pi]*u^10)/(32711659040507166720*b^3*
        E^u) - (4288891530652577*d^8*K0*M^5*Sqrt[Pi]*u^10)/
       (41233183664504832000*b^3*E^u) - (361555789231723*d^10*K0*M^5*Sqrt[Pi]*
        u^10)/(2290732425805824000*b^3*E^u) + 
      (661315592737*d^12*K0*M^5*Sqrt[Pi]*u^10)/(2002388484096000*b^3*E^u) + 
      (9431241159*d^14*K0*M^5*Sqrt[Pi]*u^10)/(84757184512000*b^3*E^u) + 
      (41064880603*d^16*K0*M^5*Sqrt[Pi]*u^10)/(9153775927296000*b^3*E^u) + 
      (222933050202368251*K1*M^5*Sqrt[Pi]*u^10)/(9813497712152150016000*b^3*
        E^u) + (933468844422513533*d^2*K1*M^5*Sqrt[Pi]*u^10)/
       (2453374428038037504000*b^3*E^u) + (52075776661278857*d^4*K1*M^5*
        Sqrt[Pi]*u^10)/(613343607009509376000*b^3*E^u) - 
      (556625006290037593*d^6*K1*M^5*Sqrt[Pi]*u^10)/(817791476012679168000*
        b^3*E^u) - (25212752144745839*d^8*K1*M^5*Sqrt[Pi]*u^10)/
       (700964122296582144000*b^3*E^u) - (3306650206909223*d^10*K1*M^5*
        Sqrt[Pi]*u^10)/(20616591832252416000*b^3*E^u) + 
      (70011533561*d^12*K1*M^5*Sqrt[Pi]*u^10)/(242713755648000*b^3*E^u) + 
      (4922854141*d^14*K1*M^5*Sqrt[Pi]*u^10)/(50854310707200*b^3*E^u) + 
      (584417809*d^16*K1*M^5*Sqrt[Pi]*u^10)/(160592560128000*b^3*E^u) - 
      (94957060462601*K0*K1*M^5*Sqrt[Pi]*u^10)/(7737229102546944000*b^3) + 
      (168553019549899*d^2*K0*K1*M^5*Sqrt[Pi]*u^10)/(429846061252608000*
        b^3) + (62683558724057*d^4*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (64476909187891200*b^3) - (1235274434220077*d^6*K0*K1*M^5*Sqrt[Pi]*
        u^10)/(1934307275636736000*b^3) - (8414231023042417*d^8*K0*K1*M^5*
        Sqrt[Pi]*u^10)/(3868614551273472000*b^3) + 
      (161341846885801*d^10*K0*K1*M^5*Sqrt[Pi]*u^10)/(322384545939456000*
        b^3) + (251306217167*d^12*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (274759556198400*b^3) + (156930167142389*d^14*K0*K1*M^5*Sqrt[Pi]*u^10)/
       (1934307275636736000*b^3) - (28546867996453*d^16*K0*K1*M^5*Sqrt[Pi]*
        u^10)/(859692122505216000*b^3) - (1875135440117*d^18*K0*K1*M^5*
        Sqrt[Pi]*u^10)/(1289538183757824000*b^3) + 
      (2740802249354353*K0*M^5*Sqrt[Pi]*u^11)/(1226687214019018752000*b^3*
        E^u) + (1958913395977*d^2*K0*M^5*Sqrt[Pi]*u^11)/
       (102223934501584896*b^3*E^u) - (1861804740000211*d^4*K0*M^5*Sqrt[Pi]*
        u^11)/(5897534682783744000*b^3*E^u) + 
      (13408338610741259*d^6*K0*M^5*Sqrt[Pi]*u^11)/(51111967250792448000*b^3*
        E^u) + (14588310122849159*d^8*K0*M^5*Sqrt[Pi]*u^11)/
       (87620515287072768000*b^3*E^u) - (2500262741153*d^10*K0*M^5*Sqrt[Pi]*
        u^11)/(644268494757888000*b^3*E^u) - 
      (95358225727*d^12*K0*M^5*Sqrt[Pi]*u^11)/(1001194242048000*b^3*E^u) - 
      (4773115961*d^14*K0*M^5*Sqrt[Pi]*u^11)/(143027748864000*b^3*E^u) - 
      (2326069*d^16*K0*M^5*Sqrt[Pi]*u^11)/(1143078912000*b^3*E^u) - 
      (1347330653087*K0^2*M^5*Sqrt[Pi]*u^11)/(135740861448192000*b^3) - 
      (20958826169959*d^2*K0^2*M^5*Sqrt[Pi]*u^11)/(161192272969728000*b^3) - 
      (34839796951013*d^4*K0^2*M^5*Sqrt[Pi]*u^11)/(96715363781836800*b^3) + 
      (934636508968507*d^6*K0^2*M^5*Sqrt[Pi]*u^11)/(1934307275636736000*
        b^3) + (662552556099919*d^8*K0^2*M^5*Sqrt[Pi]*u^11)/
       (1289538183757824000*b^3) - (16955764222597*d^10*K0^2*M^5*Sqrt[Pi]*
        u^11)/(58615371988992000*b^3) - (44540518244081*d^12*K0^2*M^5*
        Sqrt[Pi]*u^11)/(193430727563673600*b^3) + 
      (17316681971081*d^14*K0^2*M^5*Sqrt[Pi]*u^11)/(1934307275636736000*
        b^3) + (33591837225239*d^16*K0^2*M^5*Sqrt[Pi]*u^11)/
       (2579076367515648000*b^3) + (28839483223*d^18*K0^2*M^5*Sqrt[Pi]*u^11)/
       (37927593639936000*b^3) + (31697820948259*K1*M^5*Sqrt[Pi]*u^11)/
       (19471225619349504000*b^3*E^u) + (2015265141676837*d^2*K1*M^5*Sqrt[Pi]*
        u^11)/(102223934501584896000*b^3*E^u) - 
      (30705738853755457*d^4*K1*M^5*Sqrt[Pi]*u^11)/(102223934501584896000*b^3*
        E^u) + (4646015664489977*d^6*K1*M^5*Sqrt[Pi]*u^11)/
       (18039517853220864000*b^3*E^u) + (2553450219275941*d^8*K1*M^5*Sqrt[Pi]*
        u^11)/(17524103057414553600*b^3*E^u) - 
      (12404030933689*d^10*K1*M^5*Sqrt[Pi]*u^11)/(2577073979031552000*b^3*
        E^u) - (524341324393*d^12*K1*M^5*Sqrt[Pi]*u^11)/
       (6007165452288000*b^3*E^u) - (8674335871*d^14*K1*M^5*Sqrt[Pi]*u^11)/
       (286055497728000*b^3*E^u) - (2058565573*d^16*K1*M^5*Sqrt[Pi]*u^11)/
       (1144221990912000*b^3*E^u) - (82145106464633*K1^2*M^5*Sqrt[Pi]*u^11)/
       (7737229102546944000*b^3) - (47409049290901*d^2*K1^2*M^5*Sqrt[Pi]*
        u^11)/(446378602070016000*b^3) - (10531023307603*d^4*K1^2*M^5*
        Sqrt[Pi]*u^11)/(34541201350656000*b^3) + 
      (89203213796017*d^6*K1^2*M^5*Sqrt[Pi]*u^11)/(214923030626304000*b^3) + 
      (4687058468696993*d^8*K1^2*M^5*Sqrt[Pi]*u^11)/(11605843653820416000*
        b^3) - (423437427855301*d^10*K1^2*M^5*Sqrt[Pi]*u^11)/
       (1934307275636736000*b^3) - (181907637643909*d^12*K1^2*M^5*Sqrt[Pi]*
        u^11)/(967153637818368000*b^3) + (818759739179*d^14*K1^2*M^5*Sqrt[Pi]*
        u^11)/(1934307275636736000*b^3) + (481223788837*d^16*K1^2*M^5*
        Sqrt[Pi]*u^11)/(54106497220608000*b^3) + 
      (234413193799*d^18*K1^2*M^5*Sqrt[Pi]*u^11)/(483576818909184000*b^3) - 
      (373210149898121*K0*M^5*Sqrt[Pi]*u^12)/(306671803504754688000*b^3*
        E^u) + (66025349461213*d^2*K0*M^5*Sqrt[Pi]*u^12)/
       (51111967250792448000*b^3*E^u) + (449471405181143*d^4*K0*M^5*Sqrt[Pi]*
        u^12)/(13939627432034304000*b^3*E^u) - 
      (284491556514397*d^6*K0*M^5*Sqrt[Pi]*u^12)/(30667180350475468800*b^3*
        E^u) - (1708635521179*d^8*K0*M^5*Sqrt[Pi]*u^12)/
       (38029737537792000*b^3*E^u) - (489942597827*d^10*K0*M^5*Sqrt[Pi]*u^12)/
       (184076712787968000*b^3*E^u) + (51943234097*d^12*K0*M^5*Sqrt[Pi]*u^12)/
       (3003582726144000*b^3*E^u) + (961892059*d^14*K0*M^5*Sqrt[Pi]*u^12)/
       (143027748864000*b^3*E^u) + (16825447*d^16*K0*M^5*Sqrt[Pi]*u^12)/
       (31783944192000*b^3*E^u) - (74478790171921*K1*M^5*Sqrt[Pi]*u^12)/
       (61334360700950937600*b^3*E^u) + (10489550435557*d^2*K1*M^5*Sqrt[Pi]*
        u^12)/(9019758926610432000*b^3*E^u) + 
      (1592110175504713*d^4*K1*M^5*Sqrt[Pi]*u^12)/(51111967250792448000*b^3*
        E^u) - (90516204901*d^6*K1*M^5*Sqrt[Pi]*u^12)/(9550663453900800*b^3*
        E^u) - (467139541706137*d^8*K1*M^5*Sqrt[Pi]*u^12)/
       (10952564410884096000*b^3*E^u) - (100950811133*d^10*K1*M^5*Sqrt[Pi]*
        u^12)/(47723592204288000*b^3*E^u) + 
      (49135991071*d^12*K1*M^5*Sqrt[Pi]*u^12)/(3003582726144000*b^3*E^u) + 
      (41566739*d^14*K1*M^5*Sqrt[Pi]*u^12)/(6601280716800*b^3*E^u) + 
      (420465173*d^16*K1*M^5*Sqrt[Pi]*u^12)/(858166493184000*b^3*E^u) - 
      (154686632977*K0*K1*M^5*Sqrt[Pi]*u^12)/(126150474498048000*b^3) + 
      (9979667238973*d^2*K0*K1*M^5*Sqrt[Pi]*u^12)/(207247208103936000*b^3) + 
      (3630873642919*d^4*K0*K1*M^5*Sqrt[Pi]*u^12)/(31537618624512000*b^3) - 
      (104604359917493*d^6*K0*K1*M^5*Sqrt[Pi]*u^12)/(725365228363776000*
        b^3) - (22030010040131*d^8*K0*K1*M^5*Sqrt[Pi]*u^12)/
       (96715363781836800*b^3) + (9230211518471*d^10*K0*K1*M^5*Sqrt[Pi]*u^12)/
       (60447102363648000*b^3) + (21290692981819*d^12*K0*K1*M^5*Sqrt[Pi]*
        u^12)/(241788409454592000*b^3) - (5006890271893*d^14*K0*K1*M^5*
        Sqrt[Pi]*u^12)/(241788409454592000*b^3) - 
      (40710032749*d^16*K0*K1*M^5*Sqrt[Pi]*u^12)/(4298460612526080*b^3) - 
      (309449393657*d^18*K0*K1*M^5*Sqrt[Pi]*u^12)/(483576818909184000*b^3) + 
      (745612531*K0*M^5*Sqrt[Pi]*u^13)/(167032572715008000*b^3*E^u) - 
      (26841324481*d^2*K0*M^5*Sqrt[Pi]*u^13)/(97790753668608000*b^3*E^u) - 
      (44179203694903*d^4*K0*M^5*Sqrt[Pi]*u^13)/(19166987719047168000*b^3*
        E^u) - (68473900049*d^6*K0*M^5*Sqrt[Pi]*u^13)/(159724897658726400*b^3*
        E^u) + (26222397144113*d^8*K0*M^5*Sqrt[Pi]*u^13)/
       (5476282205442048000*b^3*E^u) + (47952804413*d^10*K0*M^5*Sqrt[Pi]*
        u^13)/(40266780922368000*b^3*E^u) - 
      (742029577*d^12*K0*M^5*Sqrt[Pi]*u^13)/(375447840768000*b^3*E^u) - 
      (122609*d^14*K0*M^5*Sqrt[Pi]*u^13)/(134088514560*b^3*E^u) - 
      (2598581*d^16*K0*M^5*Sqrt[Pi]*u^13)/(30648803328000*b^3*E^u) - 
      (1479404441*K0^2*M^5*Sqrt[Pi]*u^13)/(10667135711232000*b^3) - 
      (4802912113*d^2*K0^2*M^5*Sqrt[Pi]*u^13)/(8792305798348800*b^3) - 
      (184594179787*d^4*K0^2*M^5*Sqrt[Pi]*u^13)/(51811802025984000*b^3) + 
      (13809166047097*d^6*K0^2*M^5*Sqrt[Pi]*u^13)/(1450730456727552000*b^3) + 
      (373670775859*d^8*K0^2*M^5*Sqrt[Pi]*u^13)/(55797325258752000*b^3) - 
      (7432632671201*d^10*K0^2*M^5*Sqrt[Pi]*u^13)/(483576818909184000*b^3) - 
      (5834621921*d^12*K0^2*M^5*Sqrt[Pi]*u^13)/(1679086176768000*b^3) + 
      (823690177351*d^14*K0^2*M^5*Sqrt[Pi]*u^13)/(161192272969728000*b^3) + 
      (79580200009*d^16*K0^2*M^5*Sqrt[Pi]*u^13)/(48357681890918400*b^3) + 
      (1834417439*d^18*K0^2*M^5*Sqrt[Pi]*u^13)/(15111775590912000*b^3) + 
      (2271277457*K1*M^5*Sqrt[Pi]*u^13)/(450987946330521600*b^3*E^u) - 
      (50944927919*d^2*K1*M^5*Sqrt[Pi]*u^13)/(193605936556032000*b^3*E^u) - 
      (14229472781047*d^4*K1*M^5*Sqrt[Pi]*u^13)/(6388995906349056000*b^3*
        E^u) - (7856599708093*d^6*K1*M^5*Sqrt[Pi]*u^13)/
       (19166987719047168000*b^3*E^u) + (1056752832143*d^8*K1*M^5*Sqrt[Pi]*
        u^13)/(228178425226752000*b^3*E^u) + 
      (353011223*d^10*K1*M^5*Sqrt[Pi]*u^13)/(313971001344000*b^3*E^u) - 
      (1621073*d^12*K1*M^5*Sqrt[Pi]*u^13)/(851355648000*b^3*E^u) - 
      (46960451*d^14*K1*M^5*Sqrt[Pi]*u^13)/(53635405824000*b^3*E^u) - 
      (2887531*d^16*K1*M^5*Sqrt[Pi]*u^13)/(35756937216000*b^3*E^u) - 
      (72494414653*K1^2*M^5*Sqrt[Pi]*u^13)/(483576818909184000*b^3) - 
      (779205468829*d^2*K1^2*M^5*Sqrt[Pi]*u^13)/(1450730456727552000*b^3) - 
      (14784909547*d^4*K1^2*M^5*Sqrt[Pi]*u^13)/(3532622865408000*b^3) + 
      (36445765493827*d^6*K1^2*M^5*Sqrt[Pi]*u^13)/(4352191370182656000*b^3) + 
      (4663783051*d^8*K1^2*M^5*Sqrt[Pi]*u^13)/(614369193984000*b^3) - 
      (5112279761*d^10*K1^2*M^5*Sqrt[Pi]*u^13)/(394756586864640*b^3) - 
      (26946956947*d^12*K1^2*M^5*Sqrt[Pi]*u^13)/(7401686003712000*b^3) + 
      (1179738420907*d^14*K1^2*M^5*Sqrt[Pi]*u^13)/(290146091345510400*b^3) + 
      (1935355676711*d^16*K1^2*M^5*Sqrt[Pi]*u^13)/(1450730456727552000*b^3) + 
      (197510083*d^18*K1^2*M^5*Sqrt[Pi]*u^13)/(2014903412121600*b^3) + 
      (368122919*K0*M^5*Sqrt[Pi]*u^14)/(322134247378944000*b^3*E^u) + 
      (13208600939*d^2*K0*M^5*Sqrt[Pi]*u^14)/(563734932913152000*b^3*E^u) + 
      (331573141*d^4*K0*M^5*Sqrt[Pi]*u^14)/(2072554900416000*b^3*E^u) + 
      (23438373919*d^6*K0*M^5*Sqrt[Pi]*u^14)/(563734932913152000*b^3*E^u) - 
      (433700629*d^8*K0*M^5*Sqrt[Pi]*u^14)/(1331133253632000*b^3*E^u) - 
      (863640989*d^10*K0*M^5*Sqrt[Pi]*u^14)/(6194889372672000*b^3*E^u) + 
      (2813467*d^12*K0*M^5*Sqrt[Pi]*u^14)/(18772392038400*b^3*E^u) + 
      (722339*d^14*K0*M^5*Sqrt[Pi]*u^14)/(8939234304000*b^3*E^u) + 
      (82051*d^16*K0*M^5*Sqrt[Pi]*u^14)/(9751891968000*b^3*E^u) + 
      (2579704703*K1*M^5*Sqrt[Pi]*u^14)/(2254939731652608000*b^3*E^u) + 
      (760337359*d^2*K1*M^5*Sqrt[Pi]*u^14)/(33160878406656000*b^3*E^u) + 
      (6322642757*d^4*K1*M^5*Sqrt[Pi]*u^14)/(40266780922368000*b^3*E^u) + 
      (21931770667*d^6*K1*M^5*Sqrt[Pi]*u^14)/(563734932913152000*b^3*E^u) - 
      (931383721*d^8*K1*M^5*Sqrt[Pi]*u^14)/(2928493157990400*b^3*E^u) - 
      (10883979781*d^10*K1*M^5*Sqrt[Pi]*u^14)/(80533561844736000*b^3*E^u) + 
      (1144399*d^12*K1*M^5*Sqrt[Pi]*u^14)/(7821830016000*b^3*E^u) + 
      (422153*d^14*K1*M^5*Sqrt[Pi]*u^14)/(5363540582400*b^3*E^u) + 
      (877271*d^16*K1*M^5*Sqrt[Pi]*u^14)/(107270811648000*b^3*E^u) - 
      (1510873817*K0*K1*M^5*Sqrt[Pi]*u^14)/(69082402701312000*b^3) + 
      (16409153*d^2*K0*K1*M^5*Sqrt[Pi]*u^14)/(4491425562624000*b^3) - 
      (1460234346281*d^4*K0*K1*M^5*Sqrt[Pi]*u^14)/(1088047842545664000*b^3) - 
      (2695742063411*d^6*K0*K1*M^5*Sqrt[Pi]*u^14)/(1088047842545664000*b^3) + 
      (2949860701*d^8*K0*K1*M^5*Sqrt[Pi]*u^14)/(1487420153856000*b^3) + 
      (31707668827*d^10*K0*K1*M^5*Sqrt[Pi]*u^14)/(6095506120704000*b^3) - 
      (3870940609*d^12*K0*K1*M^5*Sqrt[Pi]*u^14)/(10362360405196800*b^3) - 
      (90738113957*d^14*K0*K1*M^5*Sqrt[Pi]*u^14)/(40298068242432000*b^3) - 
      (38972180341*d^16*K0*K1*M^5*Sqrt[Pi]*u^14)/(58029218269102080*b^3) - 
      (24328093879*d^18*K0*K1*M^5*Sqrt[Pi]*u^14)/(483576818909184000*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^15)/(429433804800*b^3*E^u) - 
      (98159*d^2*K0*M^5*Sqrt[Pi]*u^15)/(97061799744000*b^3*E^u) - 
      (38506961*d^4*K0*M^5*Sqrt[Pi]*u^15)/(6406078783104000*b^3*E^u) - 
      (118597*d^6*K0*M^5*Sqrt[Pi]*u^15)/(21789383616000*b^3*E^u) + 
      (799451*d^8*K0*M^5*Sqrt[Pi]*u^15)/(50841895104000*b^3*E^u) + 
      (3996217*d^10*K0*M^5*Sqrt[Pi]*u^15)/(457577055936000*b^3*E^u) - 
      (169951*d^12*K0*M^5*Sqrt[Pi]*u^15)/(23465490048000*b^3*E^u) - 
      (7159*d^14*K0*M^5*Sqrt[Pi]*u^15)/(1676106432000*b^3*E^u) - 
      (43*d^16*K0*M^5*Sqrt[Pi]*u^15)/(89392343040*b^3*E^u) - 
      (749540879*K0^2*M^5*Sqrt[Pi]*u^15)/(1450730456727552000*b^3) + 
      (65117477*d^2*K0^2*M^5*Sqrt[Pi]*u^15)/(4133135204352000*b^3) + 
      (122469846073*d^4*K0^2*M^5*Sqrt[Pi]*u^15)/(1088047842545664000*b^3) + 
      (18143672581*d^6*K0^2*M^5*Sqrt[Pi]*u^15)/(83695987888128000*b^3) - 
      (36468339211*d^8*K0^2*M^5*Sqrt[Pi]*u^15)/(167391975776256000*b^3) - 
      (307226372483*d^10*K0^2*M^5*Sqrt[Pi]*u^15)/(725365228363776000*b^3) + 
      (492808139*d^12*K0^2*M^5*Sqrt[Pi]*u^15)/(10990382247936000*b^3) + 
      (69334885303*d^14*K0^2*M^5*Sqrt[Pi]*u^15)/(362682614181888000*b^3) + 
      (82176720929*d^16*K0^2*M^5*Sqrt[Pi]*u^15)/(1450730456727552000*b^3) + 
      (672733547*d^18*K0^2*M^5*Sqrt[Pi]*u^15)/(161192272969728000*b^3) + 
      (K1*M^5*Sqrt[Pi]*u^15)/(406832025600*b^3*E^u) - 
      (67139*d^2*K1*M^5*Sqrt[Pi]*u^15)/(66729987324000*b^3*E^u) - 
      (596129*d^4*K1*M^5*Sqrt[Pi]*u^15)/(100094980986000*b^3*E^u) - 
      (410117*d^6*K1*M^5*Sqrt[Pi]*u^15)/(76262842656000*b^3*E^u) + 
      (194273*d^8*K1*M^5*Sqrt[Pi]*u^15)/(12451076352000*b^3*E^u) + 
      (245827*d^10*K1*M^5*Sqrt[Pi]*u^15)/(28598565996000*b^3*E^u) - 
      (84083*d^12*K1*M^5*Sqrt[Pi]*u^15)/(11732745024000*b^3*E^u) - 
      (131*d^14*K1*M^5*Sqrt[Pi]*u^15)/(31039008000*b^3*E^u) - 
      (67*d^16*K1*M^5*Sqrt[Pi]*u^15)/(141145804800*b^3*E^u) - 
      (89946751*K1^2*M^5*Sqrt[Pi]*u^15)/(161192272969728000*b^3) + 
      (945460939*d^2*K1^2*M^5*Sqrt[Pi]*u^15)/(63075237249024000*b^3) + 
      (6528883927*d^4*K1^2*M^5*Sqrt[Pi]*u^15)/(64002814267392000*b^3) + 
      (214478850359*d^6*K1^2*M^5*Sqrt[Pi]*u^15)/(1088047842545664000*b^3) - 
      (25860414739*d^8*K1^2*M^5*Sqrt[Pi]*u^15)/(128005628534784000*b^3) - 
      (276719825981*d^10*K1^2*M^5*Sqrt[Pi]*u^15)/(725365228363776000*b^3) + 
      (5194939307*d^12*K1^2*M^5*Sqrt[Pi]*u^15)/(120894204727296000*b^3) + 
      (5679728779*d^14*K1^2*M^5*Sqrt[Pi]*u^15)/(32971146743808000*b^3) + 
      (6720180323*d^16*K1^2*M^5*Sqrt[Pi]*u^15)/(131884586975232000*b^3) + 
      (419931833*d^18*K1^2*M^5*Sqrt[Pi]*u^15)/(111594650517504000*b^3) + 
      (K0*M^5*Sqrt[Pi]*u^16)/(3864904243200*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi]*u^16)/(96622606080*b^3*E^u) + 
      (107*d^4*K0*M^5*Sqrt[Pi]*u^16)/(966226060800*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi]*u^16)/(7668460800*b^3*E^u) - 
      (67*d^8*K0*M^5*Sqrt[Pi]*u^16)/(276064588800*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi]*u^16)/(3632428800*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi]*u^16)/(6572966400*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[Pi]*u^16)/(9859449600*b^3*E^u) + 
      (d^16*K0*M^5*Sqrt[Pi]*u^16)/(78875596800*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi]*u^16)/(3864904243200*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi]*u^16)/(96622606080*b^3*E^u) + 
      (107*d^4*K1*M^5*Sqrt[Pi]*u^16)/(966226060800*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi]*u^16)/(7668460800*b^3*E^u) - 
      (67*d^8*K1*M^5*Sqrt[Pi]*u^16)/(276064588800*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi]*u^16)/(3632428800*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi]*u^16)/(6572966400*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[Pi]*u^16)/(9859449600*b^3*E^u) + 
      (d^16*K1*M^5*Sqrt[Pi]*u^16)/(78875596800*b^3*E^u) - 
      (60821*K0*K1*M^5*Sqrt[Pi]*u^16)/(740168600371200*b^3) - 
      (287980331*d^2*K0*K1*M^5*Sqrt[Pi]*u^16)/(181341307090944000*b^3) - 
      (2946274657*d^4*K0*K1*M^5*Sqrt[Pi]*u^16)/(136005980318208000*b^3) - 
      (240847361*d^6*K0*K1*M^5*Sqrt[Pi]*u^16)/(5913303492096000*b^3) + 
      (8846082703*d^8*K0*K1*M^5*Sqrt[Pi]*u^16)/(272011960636416000*b^3) + 
      (876448607*d^10*K0*K1*M^5*Sqrt[Pi]*u^16)/(10074517060608000*b^3) - 
      (1433231*d^12*K0*K1*M^5*Sqrt[Pi]*u^16)/(387481425408000*b^3) - 
      (5631071*d^14*K0*K1*M^5*Sqrt[Pi]*u^16)/(143921672294400*b^3) - 
      (305179423*d^16*K0*K1*M^5*Sqrt[Pi]*u^16)/(25905901012992000*b^3) - 
      (7336783*d^18*K0*K1*M^5*Sqrt[Pi]*u^16)/(8635300337664000*b^3) - 
      (1877*K0^2*M^5*Sqrt[Pi]*u^17)/(4029806824243200*b^3) + 
      (21449867*d^2*K0^2*M^5*Sqrt[Pi]*u^17)/(362682614181888000*b^3) + 
      (161919337*d^4*K0^2*M^5*Sqrt[Pi]*u^17)/(272011960636416000*b^3) + 
      (58029247*d^6*K0^2*M^5*Sqrt[Pi]*u^17)/(38858851519488000*b^3) - 
      (59980637*d^8*K0^2*M^5*Sqrt[Pi]*u^17)/(68002990159104000*b^3) - 
      (36987641*d^10*K0^2*M^5*Sqrt[Pi]*u^17)/(12089420472729600*b^3) - 
      (1502213*d^12*K0^2*M^5*Sqrt[Pi]*u^17)/(30223551181824000*b^3) + 
      (5471941*d^14*K0^2*M^5*Sqrt[Pi]*u^17)/(3942202328064000*b^3) + 
      (179813*d^16*K0^2*M^5*Sqrt[Pi]*u^17)/(422707009536000*b^3) + 
      (11074699*d^18*K0^2*M^5*Sqrt[Pi]*u^17)/(362682614181888000*b^3) - 
      (6047*K1^2*M^5*Sqrt[Pi]*u^17)/(12089420472729600*b^3) + 
      (20908247*d^2*K1^2*M^5*Sqrt[Pi]*u^17)/(362682614181888000*b^3) + 
      (156025357*d^4*K1^2*M^5*Sqrt[Pi]*u^17)/(272011960636416000*b^3) + 
      (55947667*d^6*K1^2*M^5*Sqrt[Pi]*u^17)/(38858851519488000*b^3) - 
      (29220241*d^8*K1^2*M^5*Sqrt[Pi]*u^17)/(34001495079552000*b^3) - 
      (790081*d^10*K1^2*M^5*Sqrt[Pi]*u^17)/(268653788282880*b^3) - 
      (3854779*d^12*K1^2*M^5*Sqrt[Pi]*u^17)/(90670653545472000*b^3) + 
      (121004263*d^14*K1^2*M^5*Sqrt[Pi]*u^17)/(90670653545472000*b^3) + 
      (5697469*d^16*K1^2*M^5*Sqrt[Pi]*u^17)/(13949331314688000*b^3) + 
      (10620919*d^18*K1^2*M^5*Sqrt[Pi]*u^17)/(362682614181888000*b^3) - 
      (K0*K1*M^5*Sqrt[Pi]*u^18)/(14530553452800*b^3) - 
      (6827*d^2*K0*K1*M^5*Sqrt[Pi]*u^18)/(2266766338636800*b^3) - 
      (2603*d^4*K0*K1*M^5*Sqrt[Pi]*u^18)/(59651745753600*b^3) - 
      (9419*d^6*K0*K1*M^5*Sqrt[Pi]*u^18)/(87183320716800*b^3) + 
      (51679*d^8*K0*K1*M^5*Sqrt[Pi]*u^18)/(1133383169318400*b^3) + 
      (12317*d^10*K0*K1*M^5*Sqrt[Pi]*u^18)/(51517416787200*b^3) + 
      (16637*d^12*K0*K1*M^5*Sqrt[Pi]*u^18)/(1133383169318400*b^3) - 
      (7193*d^14*K0*K1*M^5*Sqrt[Pi]*u^18)/(66669598195200*b^3) - 
      (38749*d^16*K0*K1*M^5*Sqrt[Pi]*u^18)/(1133383169318400*b^3) - 
      (337*d^18*K0*K1*M^5*Sqrt[Pi]*u^18)/(133339196390400*b^3) + 
      (227*d^2*K0^2*M^5*Sqrt[Pi]*u^19)/(9067065354547200*b^3) + 
      (227*d^4*K0^2*M^5*Sqrt[Pi]*u^19)/(755588779545600*b^3) + 
      (227*d^6*K0^2*M^5*Sqrt[Pi]*u^19)/(251862926515200*b^3) - 
      (227*d^8*K0^2*M^5*Sqrt[Pi]*u^19)/(755588779545600*b^3) - 
      (8399*d^10*K0^2*M^5*Sqrt[Pi]*u^19)/(4533532677273600*b^3) - 
      (227*d^12*K0^2*M^5*Sqrt[Pi]*u^19)/(755588779545600*b^3) + 
      (227*d^14*K0^2*M^5*Sqrt[Pi]*u^19)/(251862926515200*b^3) + 
      (227*d^16*K0^2*M^5*Sqrt[Pi]*u^19)/(755588779545600*b^3) + 
      (227*d^18*K0^2*M^5*Sqrt[Pi]*u^19)/(9067065354547200*b^3) + 
      (227*d^2*K1^2*M^5*Sqrt[Pi]*u^19)/(9067065354547200*b^3) + 
      (227*d^4*K1^2*M^5*Sqrt[Pi]*u^19)/(755588779545600*b^3) + 
      (227*d^6*K1^2*M^5*Sqrt[Pi]*u^19)/(251862926515200*b^3) - 
      (227*d^8*K1^2*M^5*Sqrt[Pi]*u^19)/(755588779545600*b^3) - 
      (8399*d^10*K1^2*M^5*Sqrt[Pi]*u^19)/(4533532677273600*b^3) - 
      (227*d^12*K1^2*M^5*Sqrt[Pi]*u^19)/(755588779545600*b^3) + 
      (227*d^14*K1^2*M^5*Sqrt[Pi]*u^19)/(251862926515200*b^3) + 
      (227*d^16*K1^2*M^5*Sqrt[Pi]*u^19)/(755588779545600*b^3) + 
      (227*d^18*K1^2*M^5*Sqrt[Pi]*u^19)/(9067065354547200*b^3))/Pi}, -2, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_4_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/42*(d^2*K0^2*M^4*u^2)/(Sqrt[10]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^2)/(84*b^2*Sqrt[10*Pi]) + (d^4*K0^2*M^4*u^2)/
       (84*b^2*Sqrt[10*Pi]) + (K0*K1*M^4*u^3)/(42*b^2*Sqrt[10*Pi]) - 
      (d^2*K0*K1*M^4*u^3)/(21*b^2*Sqrt[10*Pi]) + (d^4*K0*K1*M^4*u^3)/
       (42*b^2*Sqrt[10*Pi]))/Pi, 0, 
    ((-2*d^6*K0^2*M^4*Sqrt[2/(5*Pi)]*u^2)/(231*b^2) - 
      (d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(462*b^2) - 
      (d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(132*b^2) - 
      (d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(132*b^2) + 
      (4*d^4*K1^2*M^4*Sqrt[10/Pi]*u^2)/(231*b^2) + (61*d^2*K0^2*M^4*u^2)/
       (924*Sqrt[10]*b^2*Sqrt[Pi]) - (3*d^2*K1^2*M^4*u^2)/
       (154*Sqrt[10]*b^2*Sqrt[Pi]) - (K0^2*M^4*u^2)/(22*b^2*Sqrt[10*Pi]) + 
      (d^4*K0^2*M^4*u^2)/(66*b^2*Sqrt[10*Pi]) - (d^6*K0^2*M^4*u^2)/
       (132*b^2*Sqrt[10*Pi]) - (3*K1^2*M^4*u^2)/(154*b^2*Sqrt[10*Pi]) - 
      (9*d^6*K1^2*M^4*u^2)/(154*b^2*Sqrt[10*Pi]) - 
      (25*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(924*b^2) - 
      (1901*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(77616*b^2) - 
      (71*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(1848*b^2) + 
      (13873*d^2*K0*K1*M^4*u^3)/(77616*b^2*Sqrt[10*Pi]) + 
      (271*d^4*K0*K1*M^4*u^3)/(924*b^2*Sqrt[10*Pi]) - 
      (41*d^6*K0*K1*M^4*u^3)/(1848*b^2*Sqrt[10*Pi]) - 
      (K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(308*b^2) - 
      (61*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(21168*b^2) + 
      (25*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(1848*b^2) - 
      (89*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(14553*b^2) - 
      (85*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(3696*b^2) + 
      (391*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(16632*b^2) - 
      (107*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(3696*b^2) - 
      (2071*d^2*K0^2*M^4*u^4)/(116424*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (491*d^2*K1^2*M^4*u^4)/(33264*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^4)/(22*b^2*Sqrt[10*Pi]) - (7937*d^6*K0^2*M^4*u^4)/
       (232848*b^2*Sqrt[10*Pi]) - (29*K1^2*M^4*u^4)/(1232*b^2*Sqrt[10*Pi]) + 
      (93*d^4*K1^2*M^4*u^4)/(616*b^2*Sqrt[10*Pi]) - 
      (K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(308*b^2) - 
      (5*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(462*b^2) - 
      (2*d^6*K0*K1*M^4*Sqrt[10/Pi]*u^5)/(231*b^2) - 
      (K0*K1*M^4*u^5)/(44*b^2*Sqrt[10*Pi]) + (23*d^2*K0*K1*M^4*u^5)/
       (924*b^2*Sqrt[10*Pi]) + (27*d^4*K0*K1*M^4*u^5)/(154*b^2*Sqrt[10*Pi]) - 
      (19*d^6*K0*K1*M^4*u^5)/(924*b^2*Sqrt[10*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(154*b^2) + 
      (d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(154*b^2) - (d^2*K0^2*M^4*u^6)/
       (154*Sqrt[10]*b^2*Sqrt[Pi]) - (d^2*K1^2*M^4*u^6)/
       (154*Sqrt[10]*b^2*Sqrt[Pi]) - (K0^2*M^4*u^6)/(154*b^2*Sqrt[10*Pi]) - 
      (3*d^6*K0^2*M^4*u^6)/(154*b^2*Sqrt[10*Pi]) - 
      (K1^2*M^4*u^6)/(154*b^2*Sqrt[10*Pi]) - (3*d^6*K1^2*M^4*u^6)/
       (154*b^2*Sqrt[10*Pi]))/Pi, 0, 
    ((163*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(24024*b^2) + 
      (159*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(8008*b^2) + 
      (141689*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(621548928*b^2) - 
      (113*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(16016*b^2) - 
      (685*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(24024*b^2) + 
      (396919*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(5549544*b^2) - 
      (457*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(8008*b^2) - 
      (5143*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(3699696*b^2) + 
      (579*K0^2*M^4*u^2)/(16016*b^2*Sqrt[10*Pi]) - (173*d^4*K0^2*M^4*u^2)/
       (1001*b^2*Sqrt[10*Pi]) + (1451867*d^8*K0^2*M^4*u^2)/
       (621548928*b^2*Sqrt[10*Pi]) - (631*K1^2*M^4*u^2)/
       (24024*b^2*Sqrt[10*Pi]) + (676987*d^4*K1^2*M^4*u^2)/
       (5549544*b^2*Sqrt[10*Pi]) + (2589*d^8*K1^2*M^4*u^2)/
       (154154*b^2*Sqrt[10*Pi]) + (3901*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (247104*b^2) - (67*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(4004*b^2) + 
      (227873*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(42378336*b^2) + 
      (7*K0*K1*M^4*u^3)/(247104*b^2*Sqrt[10*Pi]) - (841*d^4*K0*K1*M^4*u^3)/
       (18018*b^2*Sqrt[10*Pi]) + (79*d^6*K0*K1*M^4*u^3)/
       (2772*b^2*Sqrt[10*Pi]) - (169753*d^8*K0*K1*M^4*u^3)/
       (42378336*b^2*Sqrt[10*Pi]) + (4411*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (1467648*b^2) + (23285*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (44396352*b^2) + (5447669*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (1864646784*b^2) + (809*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (288288*b^2) + (204499*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (169513344*b^2) - (478477*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (169513344*b^2) - (755723*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (84756672*b^2) + (631*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(22176*b^2) - 
      (237931*d^2*K0^2*M^4*u^4)/(44396352*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (317861*d^2*K1^2*M^4*u^4)/(1441440*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (83*K0^2*M^4*u^4)/(1241856*b^2*Sqrt[10*Pi]) - 
      (88956001*d^4*K0^2*M^4*u^4)/(1864646784*b^2*Sqrt[10*Pi]) + 
      (114991*d^8*K0^2*M^4*u^4)/(169513344*b^2*Sqrt[10*Pi]) - 
      (4393589*K1^2*M^4*u^4)/(847566720*b^2*Sqrt[10*Pi]) - 
      (12279467*d^4*K1^2*M^4*u^4)/(38525760*b^2*Sqrt[10*Pi]) + 
      (1633*d^8*K1^2*M^4*u^4)/(82368*b^2*Sqrt[10*Pi]) + 
      (244327*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(88792704*b^2) + 
      (100486147*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(3196537344*b^2) + 
      (1224677*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(32288256*b^2) + 
      (1667*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(576576*b^2) - 
      (597593*K0*K1*M^4*u^5)/(443963520*b^2*Sqrt[10*Pi]) + 
      (179*d^2*K0*K1*M^4*u^5)/(1980*b^2*Sqrt[10*Pi]) - 
      (5766049243*d^4*K0*K1*M^4*u^5)/(15982686720*b^2*Sqrt[10*Pi]) - 
      (303307*d^6*K0*K1*M^4*u^5)/(2935296*b^2*Sqrt[10*Pi]) + 
      (2225*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(2466464*b^2) + 
      (199601*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(266378112*b^2) + 
      (1105015*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(266378112*b^2) - 
      (89*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(206976*b^2) + 
      (2049*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(2466464*b^2) + 
      (68279*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(8072064*b^2) + 
      (56501*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(24216192*b^2) - 
      (5303*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(3459456*b^2) + 
      (17349523*d^2*K0^2*M^4*u^6)/(1331890560*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (10403*d^2*K1^2*M^4*u^6)/(480480*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (53069*K0^2*M^4*u^6)/(36996960*b^2*Sqrt[10*Pi]) - 
      (19687*d^4*K0^2*M^4*u^6)/(480480*b^2*Sqrt[10*Pi]) - 
      (377471*d^6*K0^2*M^4*u^6)/(266378112*b^2*Sqrt[10*Pi]) + 
      (3543*d^8*K0^2*M^4*u^6)/(896896*b^2*Sqrt[10*Pi]) + 
      (911*K1^2*M^4*u^6)/(711480*b^2*Sqrt[10*Pi]) - 
      (1327297*d^4*K1^2*M^4*u^6)/(13453440*b^2*Sqrt[10*Pi]) + 
      (348083*d^6*K1^2*M^4*u^6)/(24216192*b^2*Sqrt[10*Pi]) + 
      (5389*d^8*K1^2*M^4*u^6)/(494208*b^2*Sqrt[10*Pi]) + 
      (73*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(144144*b^2) + 
      (31*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(24024*b^2) + 
      (97*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(144144*b^2) + 
      (787*K0*K1*M^4*u^7)/(360360*b^2*Sqrt[10*Pi]) + (3691*d^2*K0*K1*M^4*u^7)/
       (360360*b^2*Sqrt[10*Pi]) - (313*d^4*K0*K1*M^4*u^7)/
       (10010*b^2*Sqrt[10*Pi]) + (d^6*K0*K1*M^4*u^7)/(154*b^2*Sqrt[10*Pi]) - 
      (d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(10296*b^2) + 
      (d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(10296*b^2) + 
      (d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(10296*b^2) - 
      (d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(10296*b^2) - 
      (d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(10296*b^2) + 
      (d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(10296*b^2) + 
      (d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(10296*b^2) - 
      (d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(10296*b^2))/Pi, 0, 
    ((139*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(32032*b^2) - 
      (1219*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(36036*b^2) + 
      (149*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(2912*b^2) - 
      (87007079*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(7458587136*b^2) + 
      (d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(9152*b^2) - 
      (435*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(50336*b^2) + 
      (1073*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(192192*b^2) + 
      (114833*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(13741728*b^2) - 
      (3617*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(286286*b^2) - 
      (321487*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(128256128*b^2) + 
      (660067*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(1731457728*b^2) - 
      (d^2*K0^2*M^4*u^2)/(82368*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (239758109*d^6*K0^2*M^4*u^2)/(7458587136*b^2*Sqrt[10*Pi]) - 
      (887*d^8*K0^2*M^4*u^2)/(48048*b^2*Sqrt[10*Pi]) + 
      (3163*K1^2*M^4*u^2)/(176176*b^2*Sqrt[10*Pi]) + 
      (27*d^4*K1^2*M^4*u^2)/(163592*b^2*Sqrt[10*Pi]) - 
      (189*d^6*K1^2*M^4*u^2)/(327184*b^2*Sqrt[10*Pi]) + 
      (11084561*d^8*K1^2*M^4*u^2)/(384768384*b^2*Sqrt[10*Pi]) + 
      (207953*d^10*K1^2*M^4*u^2)/(216432216*b^2*Sqrt[10*Pi]) - 
      (32583643*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(7458587136*b^2) - 
      (1952592947*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(64641088512*b^2) + 
      (10809083*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(226017792*b^2) - 
      (1220214647*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(72721224576*b^2) - 
      (5067318521*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(387846531072*b^2) + 
      (561829097*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(581769796608*b^2) - 
      (76190809*K0*K1*M^4*u^3)/(7458587136*b^2*Sqrt[10*Pi]) - 
      (6539689633*d^2*K0*K1*M^4*u^3)/(64641088512*b^2*Sqrt[10*Pi]) + 
      (72973561*d^4*K0*K1*M^4*u^3)/(226017792*b^2*Sqrt[10*Pi]) - 
      (10899702557*d^6*K0*K1*M^4*u^3)/(72721224576*b^2*Sqrt[10*Pi]) + 
      (6216563677*d^8*K0*K1*M^4*u^3)/(387846531072*b^2*Sqrt[10*Pi]) + 
      (304653203*d^10*K0*K1*M^4*u^3)/(581769796608*b^2*Sqrt[10*Pi]) + 
      (666415*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(1104975872*b^2) - 
      (16183691*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(3729293568*b^2) + 
      (106530295*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(43094059008*b^2) - 
      (4358749979*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(1163539593216*b^2) + 
      (234476779*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(1163539593216*b^2) - 
      (27292523*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(7458587136*b^2) + 
      (21064950629*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(3490618779648*b^2) - 
      (54473635*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(20777492736*b^2) - 
      (20625981863*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(634657959936*b^2) - 
      (299591641*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(129282177024*b^2) + 
      (9098823317*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(6981237559296*b^2) + 
      (195577*d^2*K0^2*M^4*u^4)/(14567553*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (521262826027*d^2*K1^2*M^4*u^4)/(17453093898240*Sqrt[10]*b^2*
        Sqrt[Pi]) - (294150419*K0^2*M^4*u^4)/(9944782848*b^2*Sqrt[10*Pi]) + 
      (9040465367*d^4*K0^2*M^4*u^4)/(129282177024*b^2*Sqrt[10*Pi]) - 
      (239*d^6*K0^2*M^4*u^4)/(7488*b^2*Sqrt[10*Pi]) + 
      (1867859911*d^8*K0^2*M^4*u^4)/(1163539593216*b^2*Sqrt[10*Pi]) + 
      (677632273*d^10*K0^2*M^4*u^4)/(1163539593216*b^2*Sqrt[10*Pi]) - 
      (131952411*K1^2*M^4*u^4)/(1381219840*b^2*Sqrt[10*Pi]) + 
      (20291509633*d^4*K1^2*M^4*u^4)/(103887463680*b^2*Sqrt[10*Pi]) + 
      (245175595919*d^6*K1^2*M^4*u^4)/(3173289799680*b^2*Sqrt[10*Pi]) - 
      (23010951247*d^8*K1^2*M^4*u^4)/(646410885120*b^2*Sqrt[10*Pi]) - 
      (88012560221*d^10*K1^2*M^4*u^4)/(34906187796480*b^2*Sqrt[10*Pi]) + 
      (8780641*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(3729293568*b^2) - 
      (1294103*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(161363664*b^2) - 
      (16595437*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(3238050816*b^2) + 
      (78030301*K0*K1*M^4*u^5)/(18646467840*b^2*Sqrt[10*Pi]) - 
      (270287*d^2*K0*K1*M^4*u^5)/(3459456*b^2*Sqrt[10*Pi]) + 
      (5173778087*d^4*K0*K1*M^4*u^5)/(41954552640*b^2*Sqrt[10*Pi]) + 
      (20567*d^6*K0*K1*M^4*u^5)/(2882880*b^2*Sqrt[10*Pi]) - 
      (12878933*d^8*K0*K1*M^4*u^5)/(2312893440*b^2*Sqrt[10*Pi]) + 
      (17371*d^10*K0*K1*M^4*u^5)/(5765760*b^2*Sqrt[10*Pi]) + 
      (4787257*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(4068320256*b^2) + 
      (3860093053*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(6981237559296*b^2) - 
      (2036107109*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(249329912832*b^2) - 
      (130188899*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(52888163328*b^2) + 
      (73150801*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(14424044544*b^2) + 
      (582756047*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(997319651328*b^2) + 
      (26135*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(266378112*b^2) - 
      (1475373667*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(317328979968*b^2) - 
      (2424804289*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(1745309389824*b^2) + 
      (4179349*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(3442424832*b^2) + 
      (1918371649*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(218163673728*b^2) - 
      (87169*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(39666122496*b^2) - 
      (250110677221*d^2*K0^2*M^4*u^6)/(34906187796480*Sqrt[10]*b^2*
        Sqrt[Pi]) - (8992408517*d^2*K1^2*M^4*u^6)/(1586644899840*Sqrt[10]*b^2*
        Sqrt[Pi]) + (10676999*K0^2*M^4*u^6)/(20341601280*b^2*Sqrt[10*Pi]) + 
      (7426231993*d^4*K0^2*M^4*u^6)/(249329912832*b^2*Sqrt[10*Pi]) + 
      (1183930039*d^6*K0^2*M^4*u^6)/(52888163328*b^2*Sqrt[10*Pi]) - 
      (21270454379*d^8*K0^2*M^4*u^6)/(793322449920*b^2*Sqrt[10*Pi]) - 
      (12494524871*d^10*K0^2*M^4*u^6)/(4986598256640*b^2*Sqrt[10*Pi]) + 
      (4663259*K1^2*M^4*u^6)/(665945280*b^2*Sqrt[10*Pi]) + 
      (326673318649*d^4*K1^2*M^4*u^6)/(8726546949120*b^2*Sqrt[10*Pi]) - 
      (428855957*d^6*K1^2*M^4*u^6)/(44751522816*b^2*Sqrt[10*Pi]) - 
      (13693107139*d^8*K1^2*M^4*u^6)/(272704592160*b^2*Sqrt[10*Pi]) + 
      (139438711*d^10*K1^2*M^4*u^6)/(198330612480*b^2*Sqrt[10*Pi]) + 
      (709*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(15367968*b^2) - 
      (251978873*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(20777492736*b^2) + 
      (1876445*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(192384192*b^2) - 
      (93007*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(33297264*b^2) - 
      (118099*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(185513328*b^2) + 
      (14533*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(19027008*b^2) - 
      (712291*K0*K1*M^4*u^7)/(998917920*b^2*Sqrt[10*Pi]) + 
      (4015161797*d^2*K0*K1*M^4*u^7)/(103887463680*b^2*Sqrt[10*Pi]) - 
      (32016767*d^4*K0*K1*M^4*u^7)/(2885762880*b^2*Sqrt[10*Pi]) + 
      (796877*d^6*K0*K1*M^4*u^7)/(110990880*b^2*Sqrt[10*Pi]) - 
      (2735899*d^8*K0*K1*M^4*u^7)/(463783320*b^2*Sqrt[10*Pi]) - 
      (12499*d^10*K0*K1*M^4*u^7)/(3963960*b^2*Sqrt[10*Pi]) - 
      (21701*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(1598268672*b^2) + 
      (429815*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(1888862976*b^2) + 
      (1411*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(3699696*b^2) + 
      (71129*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(371026656*b^2) + 
      (194419*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(865728864*b^2) - 
      (21701*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(1598268672*b^2) + 
      (3065*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(145297152*b^2) + 
      (208027*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(577152576*b^2) - 
      (7655477*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(10388746368*b^2) + 
      (70865*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(371026656*b^2) + 
      (109873*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(865728864*b^2) - 
      (1852537*d^2*K0^2*M^4*u^8)/(858574080*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (695873*d^2*K1^2*M^4*u^8)/(726485760*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (347951*K0^2*M^4*u^8)/(1598268672*b^2*Sqrt[10*Pi]) + 
      (77383*d^4*K0^2*M^4*u^8)/(83243160*b^2*Sqrt[10*Pi]) - 
      (7099*d^6*K0^2*M^4*u^8)/(4324320*b^2*Sqrt[10*Pi]) - 
      (314033*d^8*K0^2*M^4*u^8)/(463783320*b^2*Sqrt[10*Pi]) - 
      (11199427*d^10*K0^2*M^4*u^8)/(8657288640*b^2*Sqrt[10*Pi]) - 
      (347951*K1^2*M^4*u^8)/(1598268672*b^2*Sqrt[10*Pi]) + 
      (2835353*d^4*K1^2*M^4*u^8)/(2885762880*b^2*Sqrt[10*Pi]) + 
      (17472601*d^6*K1^2*M^4*u^8)/(10388746368*b^2*Sqrt[10*Pi]) - 
      (216287*d^8*K1^2*M^4*u^8)/(463783320*b^2*Sqrt[10*Pi]) - 
      (1107133*d^10*K1^2*M^4*u^8)/(1442881440*b^2*Sqrt[10*Pi]) - 
      (d^4*K0*K1*M^4*Sqrt[2/(5*Pi)]*u^9)/(19305*b^2) + 
      (4*d^8*K0*K1*M^4*Sqrt[2/(5*Pi)]*u^9)/(19305*b^2) + 
      (5*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/(92664*b^2) + 
      (43*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/(602316*b^2) + 
      (23*d^2*K0*K1*M^4*u^9)/(68640*b^2*Sqrt[10*Pi]) - 
      (919*d^6*K0*K1*M^4*u^9)/(926640*b^2*Sqrt[10*Pi]) - 
      (6767*d^10*K0*K1*M^4*u^9)/(24092640*b^2*Sqrt[10*Pi]))/Pi, 0, 
    ((-17081*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(4356352*b^2) + 
      (80441*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(6534528*b^2) - 
      (23104102237*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(4395594018816*b^2) + 
      (23724091211*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(6593391028224*b^2) - 
      (3901*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(6534528*b^2) + 
      (25*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(1867008*b^2) + 
      (6821849*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(1401656256*b^2) + 
      (405803*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(28316288*b^2) - 
      (2183771*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(48542208*b^2) + 
      (511*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(17952*b^2) - 
      (47683*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(13069056*b^2) + 
      (1399*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(1711424*b^2) + 
      (123665*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(1067928576*b^2) + 
      (2*Sqrt[10]*d^2*K1^2*M^4*u^2)/(221221*b^2*Sqrt[Pi]) - 
      (34599362719*d^4*K0^2*M^4*u^2)/(4395594018816*b^2*Sqrt[10*Pi]) - 
      (9517*d^6*K0^2*M^4*u^2)/(233376*b^2*Sqrt[10*Pi]) + 
      (118108460369*d^8*K0^2*M^4*u^2)/(6593391028224*b^2*Sqrt[10*Pi]) + 
      (39503*K1^2*M^4*u^2)/(5606625024*b^2*Sqrt[10*Pi]) + 
      (11013*d^4*K1^2*M^4*u^2)/(113265152*b^2*Sqrt[10*Pi]) - 
      (9*d^10*K1^2*M^4*u^2)/(3422848*b^2*Sqrt[10*Pi]) + 
      (1909*d^12*K1^2*M^4*u^2)/(355976192*b^2*Sqrt[10*Pi]) + 
      (16061635375*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(6593391028224*b^2) - 
      (230150949341*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(9890086542336*b^2) + 
      (29524511033*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(1521551775744*b^2) + 
      (7641899*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/(39246375168*b^2) + 
      (139627439321*K0*K1*M^4*u^3)/(32966955141120*b^2*Sqrt[10*Pi]) + 
      (15166687*d^2*K0*K1*M^4*u^3)/(49008960*b^2*Sqrt[10*Pi]) - 
      (22378520080099*d^4*K0*K1*M^4*u^3)/(49450432711680*b^2*Sqrt[10*Pi]) + 
      (314656366831*d^6*K0*K1*M^4*u^3)/(7607758878720*b^2*Sqrt[10*Pi]) + 
      (2174801*d^8*K0*K1*M^4*u^3)/(19603584*b^2*Sqrt[10*Pi]) - 
      (1129*d^10*K0*K1*M^4*u^3)/(155584*b^2*Sqrt[10*Pi]) - 
      (834157*d^12*K0*K1*M^4*u^3)/(39246375168*b^2*Sqrt[10*Pi]) + 
      (4471858525*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(2825739012096*b^2) + 
      (2322472547*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(96606461952*b^2) - 
      (96991194529*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(7192790212608*b^2) + 
      (1344135841*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(217364539392*b^2) - 
      (11936313523*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(14385580425216*b^2) + 
      (34884534071*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(26373564112896*b^2) + 
      (408774677*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(4654158372864*b^2) + 
      (13137980935*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(4238608518144*b^2) - 
      (2399712962963*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/(237362077016064*b^2) - 
      (132067993287115*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (1898896616128512*b^2) + (235419656905*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^4)/(6593391028224*b^2) + (4301094229*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^4)/(267525586944*b^2) - (419995453*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^4)/(163472504832*b^2) + (23307838471*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^4)/(158241384677376*b^2) - (2105480131*d^2*K0^2*M^4*u^4)/
       (53670256640*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (1176365158058551*d^2*K1^2*M^4*u^4)/(5934051925401600*Sqrt[10]*b^2*
        Sqrt[Pi]) + (125570488697*K0^2*M^4*u^4)/(14128695060480*b^2*
        Sqrt[10*Pi]) - (4026785596751*d^4*K0^2*M^4*u^4)/
       (35963951063040*b^2*Sqrt[10*Pi]) + (16951597079*d^6*K0^2*M^4*u^4)/
       (1086822696960*b^2*Sqrt[10*Pi]) + (599531393039*d^8*K0^2*M^4*u^4)/
       (14385580425216*b^2*Sqrt[10*Pi]) - (245903824099*d^10*K0^2*M^4*u^4)/
       (26373564112896*b^2*Sqrt[10*Pi]) - (12317113217*d^12*K0^2*M^4*u^4)/
       (79120692338688*b^2*Sqrt[10*Pi]) + (1614409185673*K1^2*M^4*u^4)/
       (26491303238400*b^2*Sqrt[10*Pi]) - (4868424551318689*d^4*K1^2*M^4*u^4)/
       (47472415403212800*b^2*Sqrt[10*Pi]) - (1124788419569*d^6*K1^2*M^4*u^4)/
       (32966955141120*b^2*Sqrt[10*Pi]) + (163319259767*d^8*K1^2*M^4*u^4)/
       (17389163151360*b^2*Sqrt[10*Pi]) + (37641238571*d^10*K1^2*M^4*u^4)/
       (8990987765760*b^2*Sqrt[10*Pi]) - (72110670559*d^12*K1^2*M^4*u^4)/
       (791206923386880*b^2*Sqrt[10*Pi]) + 
      (31450419461*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(2809018662912*b^2) - 
      (5539477366061*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (316482769354752*b^2) + (2696630605195*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*
        u^5)/(158241384677376*b^2) + (14834088455*d^8*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^5)/(3490618779648*b^2) - 
      (218524120523*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(45211824193536*b^2) + 
      (632293175*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(8220331671552*b^2) + 
      (39128333*K0*K1*M^4*u^5)/(560102400*b^2*Sqrt[10*Pi]) - 
      (21807343038781*d^2*K0*K1*M^4*u^5)/(912931065446400*b^2*Sqrt[10*Pi]) - 
      (1119665228035559*d^4*K0*K1*M^4*u^5)/(7912069233868800*b^2*
        Sqrt[10*Pi]) - (6476030081683*d^6*K0*K1*M^4*u^5)/
       (791206923386880*b^2*Sqrt[10*Pi]) + (604312525171*d^8*K0*K1*M^4*u^5)/
       (17453093898240*b^2*Sqrt[10*Pi]) + (4035161810387*d^10*K0*K1*M^4*u^5)/
       (226059120967680*b^2*Sqrt[10*Pi]) + (4685282401*d^12*K0*K1*M^4*u^5)/
       (41101658357760*b^2*Sqrt[10*Pi]) - 
      (113444126909*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(210988512903168*b^2) + 
      (2652378774055*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(316482769354752*b^2) + 
      (249075474715*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(33908868145152*b^2) - 
      (17084071794355*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (1898896616128512*b^2) + (11447962374203*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*
        u^6)/(7595586464514048*b^2) - (25627651*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*
        u^6)/(283904704512*b^2) + (75489*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (4983666688*b^2) - (937893491369*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (1265931077419008*b^2) - (2055778812961*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^6)/(271270945161216*b^2) + (75361586903*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^6)/(1898896616128512*b^2) - (8520890816089*d^6*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(712086231048192*b^2) + 
      (183727749431*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(16954434072576*b^2) + 
      (133927961633*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (1898896616128512*b^2) - (300777630307403*d^2*K0^2*M^4*u^6)/
       (7912069233868800*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (302852670712733*d^2*K1^2*M^4*u^6)/(6781773629030400*Sqrt[10]*b^2*
        Sqrt[Pi]) - (4482480872759*K0^2*M^4*u^6)/(5274712822579200*b^2*
        Sqrt[10*Pi]) - (25217076508991*d^4*K0^2*M^4*u^6)/
       (847721703628800*b^2*Sqrt[10*Pi]) + (317622554140027*d^6*K0^2*M^4*u^6)/
       (9494483080642560*b^2*Sqrt[10*Pi]) - 
      (121675833031619*d^8*K0^2*M^4*u^6)/(37977932322570240*b^2*
        Sqrt[10*Pi]) + (2413195021*d^10*K0^2*M^4*u^6)/
       (9936664657920*b^2*Sqrt[10*Pi]) + (931*d^12*K0^2*M^4*u^6)/
       (2135857152*b^2*Sqrt[10*Pi]) + (350112865589*K1^2*M^4*u^6)/
       (1861663349145600*b^2*Sqrt[10*Pi]) - (660007051003*d^4*K1^2*M^4*u^6)/
       (47472415403212800*b^2*Sqrt[10*Pi]) + 
      (36834110877821*d^6*K1^2*M^4*u^6)/(712086231048192*b^2*Sqrt[10*Pi]) - 
      (4059873476303*d^8*K1^2*M^4*u^6)/(84772170362880*b^2*Sqrt[10*Pi]) - 
      (136337*d^10*K1^2*M^4*u^6)/(78414336*b^2*Sqrt[10*Pi]) - 
      (131376386473*d^12*K1^2*M^4*u^6)/(558499004743680*b^2*Sqrt[10*Pi]) - 
      (33955*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(34850816*b^2) + 
      (112067459737*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(24344828411904*b^2) + 
      (362829659273*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(356043115524096*b^2) - 
      (1756546916419*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (129470223826944*b^2) - (23150663*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (85628454912*b^2) - (2864258322095*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (2848344924192768*b^2) + (21751245409*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*
        u^7)/(237362077016064*b^2) - (2576172532753*d^2*K0*K1*M^4*u^7)/
       (121724142059520*b^2*Sqrt[10*Pi]) - (5098631778263*d^4*K0*K1*M^4*u^7)/
       (1780215577620480*b^2*Sqrt[10*Pi]) + 
      (47687894669419*d^6*K0*K1*M^4*u^7)/(647351119134720*b^2*Sqrt[10*Pi]) + 
      (32863*d^8*K0*K1*M^4*u^7)/(839494656*b^2*Sqrt[10*Pi]) + 
      (17133338903927*d^10*K0*K1*M^4*u^7)/(14241724620963840*b^2*
        Sqrt[10*Pi]) - (86238447761*d^12*K0*K1*M^4*u^7)/
       (237362077016064*b^2*Sqrt[10*Pi]) - 
      (4012956005*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(406906417741824*b^2) - 
      (1205075155*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(22605912096768*b^2) + 
      (9980326033*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(23935671631872*b^2) + 
      (30159934963*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(50863302217728*b^2) - 
      (500545333*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(5651478024192*b^2) + 
      (9808029233*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(33908868145152*b^2) - 
      (545850115*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(5284498931712*b^2) - 
      (39724561*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(7825123418112*b^2) - 
      (466057*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(114171273216*b^2) - 
      (152039*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(171085824*b^2) + 
      (19701239189*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(25431651108864*b^2) + 
      (56115628313*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(101726604435456*b^2) + 
      (53403909529*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(101726604435456*b^2) + 
      (6308775995*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(203453208870912*b^2) + 
      (2853719042639*d^2*K0^2*M^4*u^8)/(565147802419200*Sqrt[10]*b^2*
        Sqrt[Pi]) + (718383293*d^2*K1^2*M^4*u^8)/(155688099840*Sqrt[10]*b^2*
        Sqrt[Pi]) - (29999643431*K0^2*M^4*u^8)/(10172660443545600*b^2*
        Sqrt[10*Pi]) - (59683183750501*d^4*K0^2*M^4*u^8)/
       (10172660443545600*b^2*Sqrt[10*Pi]) - (2104413347983*d^6*K0^2*M^4*u^8)/
       (254316511088640*b^2*Sqrt[10*Pi]) + (12445797263*d^8*K0^2*M^4*u^8)/
       (3532173765120*b^2*Sqrt[10*Pi]) - (25469382989*d^10*K0^2*M^4*u^8)/
       (169544340725760*b^2*Sqrt[10*Pi]) + (378376529*d^12*K0^2*M^4*u^8)/
       (754928418816*b^2*Sqrt[10*Pi]) - (1636617233*K1^2*M^4*u^8)/
       (39125617090560*b^2*Sqrt[10*Pi]) - (961362781163*d^6*K1^2*M^4*u^8)/
       (127158255544320*b^2*Sqrt[10*Pi]) - (55121082623*d^8*K1^2*M^4*u^8)/
       (508633022177280*b^2*Sqrt[10*Pi]) - (842272609429*d^10*K1^2*M^4*u^8)/
       (508633022177280*b^2*Sqrt[10*Pi]) - (172961222471*d^12*K1^2*M^4*u^8)/
       (1017266044354560*b^2*Sqrt[10*Pi]) + 
      (62844907*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/(6357912777216*b^2) - 
      (1723076105*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/(2825739012096*b^2) + 
      (4491056147*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/(25431651108864*b^2) + 
      (43377385*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/(41285147904*b^2) + 
      (111129581*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/(2991958953984*b^2) + 
      (809767691*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/(2991958953984*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/(1225224*b^2) - 
      (12505662779*K0*K1*M^4*u^9)/(158947819430400*b^2*Sqrt[10*Pi]) + 
      (187669513813*d^2*K0*K1*M^4*u^9)/(70643475302400*b^2*Sqrt[10*Pi]) - 
      (1411248411751*d^4*K0*K1*M^4*u^9)/(635791277721600*b^2*Sqrt[10*Pi]) - 
      (409381597*d^6*K0*K1*M^4*u^9)/(206425739520*b^2*Sqrt[10*Pi]) - 
      (255462512341*d^8*K0*K1*M^4*u^9)/(254316511088640*b^2*Sqrt[10*Pi]) - 
      (103877137607*d^10*K0*K1*M^4*u^9)/(50863302217728*b^2*Sqrt[10*Pi]) - 
      (d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(11708928*b^2) - 
      (166993*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(9174477312*b^2) + 
      (379745*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(40755851136*b^2) - 
      (1165*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(117621504*b^2) + 
      (1519589*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(43251107328*b^2) + 
      (151*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(117621504*b^2) + 
      (K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(470486016*b^2) - 
      (617*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(2587673088*b^2) - 
      (16127*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(3058159104*b^2) + 
      (29815*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(5406388416*b^2) + 
      (350065*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(14820309504*b^2) + 
      (918755*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(25229812608*b^2) - 
      (197915*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(235478251008*b^2) + 
      (26111*d^2*K0^2*M^4*u^10)/(1658764800*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (201919*d^2*K1^2*M^4*u^10)/(12938365440*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (71*K0^2*M^4*u^10)/(140025600*b^2*Sqrt[10*Pi]) + 
      (3629741*d^4*K0^2*M^4*u^10)/(32765990400*b^2*Sqrt[10*Pi]) - 
      (15819329*d^6*K0^2*M^4*u^10)/(203779255680*b^2*Sqrt[10*Pi]) - 
      (206025947*d^10*K0^2*M^4*u^10)/(1513788756480*b^2*Sqrt[10*Pi]) - 
      (37*K1^2*M^4*u^10)/(60318720*b^2*Sqrt[10*Pi]) + 
      (10807*d^4*K1^2*M^4*u^10)/(254846592*b^2*Sqrt[10*Pi]) - 
      (20387621*d^6*K1^2*M^4*u^10)/(378447189120*b^2*Sqrt[10*Pi]) - 
      (6043139*d^8*K1^2*M^4*u^10)/(37050773760*b^2*Sqrt[10*Pi]) - 
      (36782461*d^10*K1^2*M^4*u^10)/(252298126080*b^2*Sqrt[10*Pi]) + 
      (612497*d^12*K1^2*M^4*u^10)/(65410625280*b^2*Sqrt[10*Pi]) + 
      (d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/(29405376*b^2) + 
      (d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/(14702688*b^2) + 
      (29*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/(29405376*b^2) - 
      (233*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/(117621504*b^2) - 
      (61*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/(58810752*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/(1729728*b^2) - 
      (563*K0*K1*M^4*u^11)/(2940537600*b^2*Sqrt[10*Pi]) - 
      (181*d^2*K0*K1*M^4*u^11)/(86486400*b^2*Sqrt[10*Pi]) - 
      (23773*d^4*K0*K1*M^4*u^11)/(2940537600*b^2*Sqrt[10*Pi]) + 
      (73*d^6*K0*K1*M^4*u^11)/(14702688*b^2*Sqrt[10*Pi]) + 
      (1423*d^8*K0*K1*M^4*u^11)/(73513440*b^2*Sqrt[10*Pi]) - 
      (7*d^10*K0*K1*M^4*u^11)/(4200768*b^2*Sqrt[10*Pi]) + 
      (149*d^12*K0*K1*M^4*u^11)/(588107520*b^2*Sqrt[10*Pi]) + 
      (d^2*K0^2*M^4*u^12)/(8168160*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^12)/(8168160*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^12)/(3500640*b^2*Sqrt[10*Pi]) - 
      (d^6*K0^2*M^4*u^12)/(2450448*b^2*Sqrt[10*Pi]) - 
      (d^8*K0^2*M^4*u^12)/(2450448*b^2*Sqrt[10*Pi]) + 
      (d^10*K0^2*M^4*u^12)/(3500640*b^2*Sqrt[10*Pi]) + 
      (d^12*K0^2*M^4*u^12)/(8168160*b^2*Sqrt[10*Pi]) + 
      (d^4*K1^2*M^4*u^12)/(3500640*b^2*Sqrt[10*Pi]) - 
      (d^6*K1^2*M^4*u^12)/(2450448*b^2*Sqrt[10*Pi]) - 
      (d^8*K1^2*M^4*u^12)/(2450448*b^2*Sqrt[10*Pi]) + 
      (d^10*K1^2*M^4*u^12)/(3500640*b^2*Sqrt[10*Pi]) + 
      (d^12*K1^2*M^4*u^12)/(8168160*b^2*Sqrt[10*Pi]))/Pi, 0, 
    ((21325725181*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(11579989284864*b^2) - 
      (13069329127*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(1582670149632*b^2) + 
      (102587051773*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(7385794031616*b^2) - 
      (126710453381945*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (17914243423684608*b^2) + (3095774596141*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*
        u^2)/(4758470909416224*b^2) - (314672728105*d^12*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^2)/(3771419668144128*b^2) + 
      (3521597*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(2461931343872*b^2) - 
      (2801393765*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(781189753344*b^2) - 
      (86028047033*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(4101246205056*b^2) + 
      (24572287*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(496624128*b^2) - 
      (11515498025*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(551428061184*b^2) + 
      (20351*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(3325876736*b^2) - 
      (55892405*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(47344833536*b^2) + 
      (109853650171*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (1673308451662848*b^2) + (4025507*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (183809353728*b^2) - (1769657*d^2*K0^2*M^4*u^2)/
       (165541376*Sqrt[10]*b^2*Sqrt[Pi]) + (102592411483*d^2*K1^2*M^4*u^2)/
       (16404984820224*Sqrt[10]*b^2*Sqrt[Pi]) + (677947517627*K0^2*M^4*u^2)/
       (196859817842688*b^2*Sqrt[10*Pi]) - (23403199*d^4*K0^2*M^4*u^2)/
       (11078691047424*b^2*Sqrt[10*Pi]) + (4193513*d^6*K0^2*M^4*u^2)/
       (2461931343872*b^2*Sqrt[10*Pi]) - (9447935062403*d^8*K0^2*M^4*u^2)/
       (17914243423684608*b^2*Sqrt[10*Pi]) + 
      (220236229878523*d^10*K0^2*M^4*u^2)/(76135534550659584*b^2*
        Sqrt[10*Pi]) + (2591129409719*d^12*K0^2*M^4*u^2)/
       (71656973694738432*b^2*Sqrt[10*Pi]) + (454059*d^14*K0^2*M^4*u^2)/
       (2461931343872*b^2*Sqrt[10*Pi]) - (347263349*K1^2*M^4*u^2)/
       (390594876672*b^2*Sqrt[10*Pi]) - (220957017649*d^6*K1^2*M^4*u^2)/
       (9374277040128*b^2*Sqrt[10*Pi]) + (116400981*d^8*K1^2*M^4*u^2)/
       (36584644096*b^2*Sqrt[10*Pi]) + (3529481*d^10*K1^2*M^4*u^2)/
       (142034500608*b^2*Sqrt[10*Pi]) + (440334759541*d^12*K1^2*M^4*u^2)/
       (1673308451662848*b^2*Sqrt[10*Pi]) + (10161883*d^14*K1^2*M^4*u^2)/
       (3124759013376*b^2*Sqrt[10*Pi]) - (152102157745555*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^3)/(33072449397571584*b^2) - 
      (9791306091724613*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (332227787130150912*b^2) + (613442491221017771*d^4*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^3)/(14618022633726640128*b^2) + 
      (25569825863409959*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (4872674211242213376*b^2) - (20135307727891495*d^8*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^3)/(1218168552810553344*b^2) + 
      (17314435578017945*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (9745348422484426752*b^2) - (110803284394373*d^12*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^3)/(562231639758716928*b^2) + 
      (19786262575381*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (562231639758716928*b^2) + (169208759475673*K0*K1*M^4*u^3)/
       (8703276157255680*b^2*Sqrt[10*Pi]) - 
      (180571662159568291*d^2*K0*K1*M^4*u^3)/(1661138935650754560*b^2*
        Sqrt[10*Pi]) + (14231656152694050253*d^4*K0*K1*M^4*u^3)/
       (73090113168633200640*b^2*Sqrt[10*Pi]) - 
      (49997007713454869*d^6*K0*K1*M^4*u^3)/(1282282687169003520*b^2*
        Sqrt[10*Pi]) - (390700707630033329*d^8*K0*K1*M^4*u^3)/
       (6090842764052766720*b^2*Sqrt[10*Pi]) + 
      (321610916576306191*d^10*K0*K1*M^4*u^3)/(48726742112422133760*b^2*
        Sqrt[10*Pi]) - (118393742418691*d^12*K0*K1*M^4*u^3)/
       (2811158198793584640*b^2*Sqrt[10*Pi]) - 
      (6077030812361*d^14*K0*K1*M^4*u^3)/(562231639758716928*b^2*
        Sqrt[10*Pi]) + (68081684557*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (3006586308870144*b^2) - (3116701525406731*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*
        u^4)/(541408245693579264*b^2) + (14867486168798567*d^4*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(1827252829215830016*b^2) + 
      (8185466295168989*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (1154054418452103168*b^2) - (1614734442723051673*d^8*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(175416271604719681536*b^2) - 
      (275383219339901*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (541408245693579264*b^2) - (553301016001241*d^12*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(3654505658431660032*b^2) + 
      (4535705799095*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (406056184270184448*b^2) - (12148878634979*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^4)/(28347813769347072*b^2) - (22961275742383015*d^2*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(3654505658431660032*b^2) + 
      (465247963260173285*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (21927033950589960192*b^2) - (1609301163122420437*d^8*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(87708135802359840768*b^2) - 
      (6593436492848155*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (43854067901179920384*b^2) - (49249833972431*d^12*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(859883684336861184*b^2) + 
      (568017511843157*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (175416271604719681536*b^2) - (439458480373966423*d^2*K0^2*M^4*u^4)/
       (8121123685403688960*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (16432419531856637689*d^2*K1^2*M^4*u^4)/(91362641460791500800*Sqrt[10]*
        b^2*Sqrt[Pi]) - (108037317183949*K0^2*M^4*u^4)/
       (15032931544350720*b^2*Sqrt[10*Pi]) + 
      (964635966817938823*d^4*K0^2*M^4*u^4)/(9136264146079150080*b^2*
        Sqrt[10*Pi]) - (5089774406223125051*d^6*K0^2*M^4*u^4)/
       (109635169752949800960*b^2*Sqrt[10*Pi]) - 
      (3688581177564000143*d^8*K0^2*M^4*u^4)/(877081358023598407680*b^2*
        Sqrt[10*Pi]) + (21104426067938021*d^10*K0^2*M^4*u^4)/
       (2707041228467896320*b^2*Sqrt[10*Pi]) + 
      (6414368118303833*d^12*K0^2*M^4*u^4)/(18272528292158300160*b^2*
        Sqrt[10*Pi]) - (2766001598713*d^14*K0^2*M^4*u^4)/
       (406056184270184448*b^2*Sqrt[10*Pi]) - (422451193962293*K1^2*M^4*u^4)/
       (8337592285102080*b^2*Sqrt[10*Pi]) + 
      (203078701131921213623*d^4*K1^2*M^4*u^4)/(548175848764749004800*b^2*
        Sqrt[10*Pi]) - (23891131721*d^6*K1^2*M^4*u^4)/
       (250298560512*b^2*Sqrt[10*Pi]) - (85567580467158623167*d^8*K1^2*M^4*
        u^4)/(2192703395058996019200*b^2*Sqrt[10*Pi]) + 
      (17283074740728111071*d^10*K1^2*M^4*u^4)/(1096351697529498009600*b^2*
        Sqrt[10*Pi]) - (23211161005101581*d^12*K1^2*M^4*u^4)/
       (21497092108421529600*b^2*Sqrt[10*Pi]) + 
      (19921089939702533*d^14*K1^2*M^4*u^4)/(230810883690420633600*b^2*
        Sqrt[10*Pi]) - (2664354204475459*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (529159190361145344*b^2) + (112538448905058313*d^2*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^5)/(13493559354209206272*b^2) + 
      (361621635269330749*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (19490696844968853504*b^2) - (1890671332312676461*d^6*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^5)/(526248814814159044608*b^2) - 
      (1582456860154914659*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (58472090534906560512*b^2) - (3192188632060327*d^10*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^5)/(1499284372689911808*b^2) - 
      (179007997370396771*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (350832543209439363072*b^2) + (476163824850031*d^14*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^5)/(31893867564494487552*b^2) - 
      (15351707886961969*K0*K1*M^4*u^5)/(529159190361145344*b^2*
        Sqrt[10*Pi]) - (54826130265773828069*d^2*K0*K1*M^4*u^5)/
       (337338983855230156800*b^2*Sqrt[10*Pi]) + 
      (115287178573634784631*d^4*K0*K1*M^4*u^5)/(487267421124221337600*b^2*
        Sqrt[10*Pi]) - (141729352011174665051*d^6*K0*K1*M^4*u^5)/
       (2631244074070795223040*b^2*Sqrt[10*Pi]) + 
      (64585829817457249687*d^8*K0*K1*M^4*u^5)/(1461802263372664012800*b^2*
        Sqrt[10*Pi]) + (759188669363844107*d^10*K0*K1*M^4*u^5)/
       (37482109317247795200*b^2*Sqrt[10*Pi]) + 
      (12877696799831497687*d^12*K0*K1*M^4*u^5)/(8770813580235984076800*b^2*
        Sqrt[10*Pi]) + (4925238172433869*d^14*K0*K1*M^4*u^5)/
       (797346689112362188800*b^2*Sqrt[10*Pi]) + 
      (285387564261197*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(1587477571083436032*
        b^2) + (94222990533849025*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (350832543209439363072*b^2) - (92174062965435137*d^4*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(14319695641201606656*b^2) - 
      (120599525*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(125149280256*b^2) - 
      (5524195545171682699*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (4209990518513272356864*b^2) - (66952807969807387*d^10*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(123823250544508010496*b^2) - 
      (215135265635987*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (87708135802359840768*b^2) - (2801852641475507*d^14*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(701665086418878726144*b^2) - 
      (54399737977867*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(1360695060928659456*
        b^2) - (120248964892575887*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (77962787379875414016*b^2) - (106844779454214953*d^4*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(33412623162803748864*b^2) - 
      (75176041*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(62574640128*b^2) - 
      (942376044039804029*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (225535206348925304832*b^2) - (149297722273139269*d^10*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(526248814814159044608*b^2) + 
      (925262120828687*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (2102892366889746432*b^2) - (8586967409984401*d^14*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(82548833696338673664*b^2) - 
      (130393207061059304381*d^2*K0^2*M^4*u^6)/(8770813580235984076800*
        Sqrt[10]*b^2*Sqrt[Pi]) - (2144463232420893193*d^2*K1^2*M^4*u^6)/
       (389813936899377070080*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (72163498203493637*K0^2*M^4*u^6)/(7937387855417180160*b^2*
        Sqrt[10*Pi]) + (179513570301633962347*d^4*K0^2*M^4*u^6)/
       (2505946737210281164800*b^2*Sqrt[10*Pi]) - 
      (739776969529374305569*d^8*K0^2*M^4*u^6)/(105249762962831808921600*b^2*
        Sqrt[10*Pi]) + (10294036194803610671*d^10*K0^2*M^4*u^6)/
       (3095581263612700262400*b^2*Sqrt[10*Pi]) + 
      (107932518499014247*d^12*K0^2*M^4*u^6)/(2192703395058996019200*b^2*
        Sqrt[10*Pi]) + (612526840098357607*d^14*K0^2*M^4*u^6)/
       (17541627160471968153600*b^2*Sqrt[10*Pi]) - 
      (252209452499165089*K1^2*M^4*u^6)/(34017376523216486400*b^2*
        Sqrt[10*Pi]) + (45710836174265235973*d^4*K1^2*M^4*u^6)/
       (835315579070093721600*b^2*Sqrt[10*Pi]) + 
      (41195129776160761033*d^8*K1^2*M^4*u^6)/(5638380158723132620800*b^2*
        Sqrt[10*Pi]) + (45305456860875053489*d^10*K1^2*M^4*u^6)/
       (13156220370353976115200*b^2*Sqrt[10*Pi]) - 
      (1415906800175501*d^12*K1^2*M^4*u^6)/(553392728128880640*b^2*
        Sqrt[10*Pi]) + (222621927129896233*d^14*K1^2*M^4*u^6)/
       (412744168481693368320*b^2*Sqrt[10*Pi]) + 
      (1246609665744631*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(19049730853001232384*
        b^2) + (879003435512898833*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (255150940515955900416*b^2) - (69151486740251185*d^4*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^7)/(21927033950589960192*b^2) - 
      (109249186077651766717*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (8419981037026544713728*b^2) + (174493988499194725*d^8*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^7)/(107948474833673650176*b^2) - 
      (30763924903953547613*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (12629971555539817070592*b^2) + (2351594668497870853*d^12*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^7)/(2104995259256636178432*b^2) + 
      (2938576758801721*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (467776724279252484096*b^2) + (1017308210582329189*K0*K1*M^4*u^7)/
       (476243271325030809600*b^2*Sqrt[10*Pi]) - 
      (3419861149548649759*d^2*K0*K1*M^4*u^7)/(335724921731520921600*b^2*
        Sqrt[10*Pi]) + (749052012734041733*d^4*K0*K1*M^4*u^7)/
       (548175848764749004800*b^2*Sqrt[10*Pi]) + 
      (522849265773848898737*d^6*K0*K1*M^4*u^7)/(8419981037026544713728*b^2*
        Sqrt[10*Pi]) - (136996058266882187*d^8*K0*K1*M^4*u^7)/
       (142037466886412697600*b^2*Sqrt[10*Pi]) + 
      (879055805248195056149*d^10*K0*K1*M^4*u^7)/(63149857777699085352960*b^2*
        Sqrt[10*Pi]) - (356341275479242304369*d^12*K0*K1*M^4*u^7)/
       (52624881481415904460800*b^2*Sqrt[10*Pi]) - 
      (303750345396586709*d^14*K0*K1*M^4*u^7)/(11694418106981312102400*b^2*
        Sqrt[10*Pi]) + (1266184398833*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (1360695060928659456*b^2) - (48176133015063191*d^2*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(323845424501020950528*b^2) - 
      (18595038483686681*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (50118934744205623296*b^2) - (12063169661774086535*d^6*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(12629971555539817070592*b^2) + 
      (244021898711080625*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (902140825395701219328*b^2) + (828725743617298543*d^10*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(4209990518513272356864*b^2) + 
      (50978205587333527*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (110789224171401904128*b^2) + (157108791590501*d^14*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(6609090295939203072*b^2) - 
      (13477027727497*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(3174955142166872064*
        b^2) - (119349246551103227*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (127575470257977950208*b^2) + (1271433794123431*d^4*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(3357249217315209216*b^2) + 
      (321580538687677333*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (138790896214723264512*b^2) + (10450947228512252047*d^8*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(6314985777769908535296*b^2) - 
      (211509598602515039*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (221578448342803808256*b^2) + (163892412952774313*d^12*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(300713608465233739776*b^2) - 
      (74444482059709*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (54675201539133407232*b^2) + (4581336691723409851*d^2*K0^2*M^4*u^8)/
       (8096135612525523763200*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (2404405228097825411*d^2*K1^2*M^4*u^8)/(637877351289889751040*Sqrt[10]*
        b^2*Sqrt[Pi]) + (13980798487291859*K0^2*M^4*u^8)/
       (34017376523216486400*b^2*Sqrt[10*Pi]) + 
      (5579317648546089589*d^4*K0^2*M^4*u^8)/(1252973368605140582400*b^2*
        Sqrt[10*Pi]) + (128945456172024331823*d^6*K0^2*M^4*u^8)/
       (63149857777699085352960*b^2*Sqrt[10*Pi]) - 
      (18899093543857461449*d^8*K0^2*M^4*u^8)/(4510704126978506096640*b^2*
        Sqrt[10*Pi]) + (95840708183873087437*d^10*K0^2*M^4*u^8)/
       (105249762962831808921600*b^2*Sqrt[10*Pi]) - 
      (77572034704481382497*d^12*K0^2*M^4*u^8)/(52624881481415904460800*b^2*
        Sqrt[10*Pi]) - (17300047063675729*d^14*K0^2*M^4*u^8)/
       (165227257398480076800*b^2*Sqrt[10*Pi]) + 
      (1339662205242029*K1^2*M^4*u^8)/(3174955142166872064*b^2*Sqrt[10*Pi]) - 
      (52396983477159901*d^4*K1^2*M^4*u^8)/(318938675644944875520*b^2*
        Sqrt[10*Pi]) - (8251687323639208333*d^6*K1^2*M^4*u^8)/
       (693954481073616322560*b^2*Sqrt[10*Pi]) - 
      (338262477299384401399*d^8*K1^2*M^4*u^8)/(31574928888849542676480*b^2*
        Sqrt[10*Pi]) + (609500068341206608729*d^10*K1^2*M^4*u^8)/
       (105249762962831808921600*b^2*Sqrt[10*Pi]) - 
      (16733208876208042117*d^12*K1^2*M^4*u^8)/(7517840211630843494400*b^2*
        Sqrt[10*Pi]) + (15851084979391817*d^14*K1^2*M^4*u^8)/
       (1366880038478335180800*b^2*Sqrt[10*Pi]) - 
      (126090408347*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/(5154147958063104*b^2) - 
      (112286336016149*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (608732000941768704*b^2) - (100495154040779*d^4*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^9)/(76091500117721088*b^2) + 
      (5160294589535933*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (11565908017893605376*b^2) - (81851023425725*d^8*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^9)/(963825668157800448*b^2) - 
      (57650832924313337*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (150356804232616869888*b^2) + (903473671140401*d^12*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^9)/(6834400192391675904*b^2) + 
      (373307432723053*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (50118934744205623296*b^2) + (24311981439919*K0*K1*M^4*u^9)/
       (128853698951577600*b^2*Sqrt[10*Pi]) - 
      (407814009369802253*d^2*K0*K1*M^4*u^9)/(289147700447340134400*b^2*
        Sqrt[10*Pi]) + (216033293692926421*d^4*K0*K1*M^4*u^9)/
       (36143462555917516800*b^2*Sqrt[10*Pi]) + 
      (618134248226865047*d^6*K0*K1*M^4*u^9)/(289147700447340134400*b^2*
        Sqrt[10*Pi]) + (42501274798521577*d^8*K0*K1*M^4*u^9)/
       (24095641703945011200*b^2*Sqrt[10*Pi]) - 
      (454553165699980811*d^10*K0*K1*M^4*u^9)/(3758920105815421747200*b^2*
        Sqrt[10*Pi]) - (48284451364190057*d^12*K0*K1*M^4*u^9)/
       (34172000961958379520*b^2*Sqrt[10*Pi]) - 
      (15590066435596357*d^14*K0*K1*M^4*u^9)/(250594673721028116480*b^2*
        Sqrt[10*Pi]) + (256951283*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (2657607540876288*b^2) + (35356040077993*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*
        u^10)/(3132433421512851456*b^2) + (3999632546747*d^4*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(23896504169201664*b^2) - 
      (25988851781003*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (1445738502236700672*b^2) + (416804775960467*d^8*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(65781101851769880576*b^2) + 
      (65524505825*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(557099892670464*b^2) - 
      (65774583046895*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (6264866843025702912*b^2) + (34321966039*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*
        u^10)/(7850710329606144*b^2) + (28085429*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^10)/(833759228510208*b^2) - (23407235905883*d^4*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(722869251118350336*b^2) - 
      (15457321367393*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (481912834078900224*b^2) + (40250726762749*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^10)/(1686694919276150784*b^2) - (39366033025667*d^10*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(1445738502236700672*b^2) + 
      (1385811487895*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (240956417039450112*b^2) - (79720516313*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^10)/(281115819879358464*b^2) + (6351958198084489*d^2*K0^2*M^4*u^10)/
       (78310835537821286400*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (4492359493*d^2*K1^2*M^4*u^10)/(37544784076800*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (2963889300881*K0^2*M^4*u^10)/(265760754087628800*b^2*Sqrt[10*Pi]) - 
      (249779389498063*d^4*K0^2*M^4*u^10)/(597412604230041600*b^2*
        Sqrt[10*Pi]) - (21116744683085333*d^6*K0^2*M^4*u^10)/
       (36143462555917516800*b^2*Sqrt[10*Pi]) - 
      (34468836227009593*d^8*K0^2*M^4*u^10)/(86554081383907737600*b^2*
        Sqrt[10*Pi]) - (224259602171387*d^10*K0^2*M^4*u^10)/
       (877432330955980800*b^2*Sqrt[10*Pi]) + 
      (28680048464225443*d^12*K0^2*M^4*u^10)/(156621671075642572800*b^2*
        Sqrt[10*Pi]) - (801126449531*d^14*K0^2*M^4*u^10)/
       (65422586080051200*b^2*Sqrt[10*Pi]) + (4182152833291*K1^2*M^4*u^10)/
       (354347672116838400*b^2*Sqrt[10*Pi]) + 
      (9723630490337839*d^4*K1^2*M^4*u^10)/(18071731277958758400*b^2*
        Sqrt[10*Pi]) - (5623175617413503*d^6*K1^2*M^4*u^10)/
       (12047820851972505600*b^2*Sqrt[10*Pi]) - 
      (17316828501140981*d^8*K1^2*M^4*u^10)/(42167372981903769600*b^2*
        Sqrt[10*Pi]) + (15637835254251667*d^10*K1^2*M^4*u^10)/
       (36143462555917516800*b^2*Sqrt[10*Pi]) + 
      (471295466541629*d^12*K1^2*M^4*u^10)/(6023910425986252800*b^2*
        Sqrt[10*Pi]) + (839003311823*d^14*K1^2*M^4*u^10)/
       (97609659680332800*b^2*Sqrt[10*Pi]) + 
      (29675*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/(16519704993792*b^2) - 
      (1017861670519*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (76667950876188672*b^2) + (32369430497*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*
        u^11)/(10952564410884096*b^2) - (25077337595*d^8*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^11)/(2613680143506432*b^2) - 
      (9550072811*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/(456356850453504*b^2) - 
      (31569160663*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (2053605827040768*b^2) + (31672027381*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*
        u^11)/(57500963157141504*b^2) + (247109281*K0*K1*M^4*u^11)/
       (412992624844800*b^2*Sqrt[10*Pi]) + (11389953381139*d^2*K0*K1*M^4*
        u^11)/(383339754380943360*b^2*Sqrt[10*Pi]) - 
      (28609794015109*d^4*K0*K1*M^4*u^11)/(273814110272102400*b^2*
        Sqrt[10*Pi]) + (906440669*d^6*K0*K1*M^4*u^11)/
       (9386196019200*b^2*Sqrt[10*Pi]) + (13498227382897*d^8*K0*K1*M^4*u^11)/
       (65342003587660800*b^2*Sqrt[10*Pi]) + 
      (706018521889*d^10*K0*K1*M^4*u^11)/(22817842522675200*b^2*
        Sqrt[10*Pi]) + (2716178377903*d^12*K0*K1*M^4*u^11)/
       (102680291352038400*b^2*Sqrt[10*Pi]) - 
      (5791620552343*d^14*K0*K1*M^4*u^11)/(718762039464268800*b^2*
        Sqrt[10*Pi]) + (941*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (3812239613952*b^2) + (13404757*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (133027098107904*b^2) + (3659753*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (8776093277952*b^2) + (4764533*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (373382877643776*b^2) - (6711684103*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (10952564410884096*b^2) + (1842571*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (32824868364288*b^2) + (2235275*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (3492526916736*b^2) - (21667*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (639155252736*b^2) + (1074083*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (12389778745344*b^2) + (976309*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (3097444686336*b^2) - (2823221*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (161067123689472*b^2) - (80744701*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (161067123689472*b^2) + (2029*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (52057893888*b^2) + (413359*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (639155252736*b^2) + (d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (221246049024*b^2) + (1206037933*d^2*K0^2*M^4*u^12)/
       (2527514864050176*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (29714149*d^2*K1^2*M^4*u^12)/(61948893726720*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (10703309*K0^2*M^4*u^12)/(176996839219200*b^2*Sqrt[10*Pi]) + 
      (1245513329*d^4*K0^2*M^4*u^12)/(438804663897600*b^2*Sqrt[10*Pi]) - 
      (501703577*d^6*K0^2*M^4*u^12)/(186691438821888*b^2*Sqrt[10*Pi]) - 
      (1681332956533*d^8*K0^2*M^4*u^12)/(273814110272102400*b^2*
        Sqrt[10*Pi]) + (9409909*d^10*K0^2*M^4*u^12)/(6170088038400*b^2*
        Sqrt[10*Pi]) + (25171093*d^12*K0^2*M^4*u^12)/(69850538334720*b^2*
        Sqrt[10*Pi]) + (4250657*d^14*K0^2*M^4*u^12)/(6391552527360*b^2*
        Sqrt[10*Pi]) + (48677*K1^2*M^4*u^12)/(782183001600*b^2*Sqrt[10*Pi]) + 
      (59065849*d^4*K1^2*M^4*u^12)/(19359029289600*b^2*Sqrt[10*Pi]) - 
      (9984181847*d^6*K1^2*M^4*u^12)/(4026678092236800*b^2*Sqrt[10*Pi]) - 
      (3460479301*d^8*K1^2*M^4*u^12)/(575239727462400*b^2*Sqrt[10*Pi]) + 
      (4917041*d^10*K1^2*M^4*u^12)/(3160657843200*b^2*Sqrt[10*Pi]) + 
      (174599*d^12*K1^2*M^4*u^12)/(3424045996800*b^2*Sqrt[10*Pi]) + 
      (1249433*d^14*K1^2*M^4*u^12)/(2765575612800*b^2*Sqrt[10*Pi]) - 
      (2579*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/(93861960192*b^2) - 
      (47305*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/(14360879909376*b^2) + 
      (9829*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/(598369996224*b^2) + 
      (14837*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/(2051554272768*b^2) - 
      (393959*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/(4445034257664*b^2) - 
      (2903*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/(2051554272768*b^2) + 
      (K0*K1*M^4*u^13)/(1002798720*b^2*Sqrt[10*Pi]) - 
      (47191*d^4*K0*K1*M^4*u^13)/(78218300160*b^2*Sqrt[10*Pi]) + 
      (11635607*d^6*K0*K1*M^4*u^13)/(89755499433600*b^2*Sqrt[10*Pi]) + 
      (1220941*d^8*K0*K1*M^4*u^13)/(934953119100*b^2*Sqrt[10*Pi]) - 
      (941729*d^10*K0*K1*M^4*u^13)/(6411107102400*b^2*Sqrt[10*Pi]) - 
      (49369*d^12*K0*K1*M^4*u^13)/(417766377600*b^2*Sqrt[10*Pi]) - 
      (2111803*d^14*K0*K1*M^4*u^13)/(25644428409600*b^2*Sqrt[10*Pi]) - 
      (d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(902518848*b^2) - 
      (d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(902518848*b^2) + 
      (d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(515725056*b^2) - 
      (d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(902518848*b^2) - 
      (d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(902518848*b^2) + 
      (d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(515725056*b^2) + 
      (29*d^2*K0^2*M^4*u^14)/(18050376960*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (29*d^2*K1^2*M^4*u^14)/(18050376960*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^14)/(18050376960*b^2*Sqrt[10*Pi]) + 
      (d^4*K0^2*M^4*u^14)/(95504640*b^2*Sqrt[10*Pi]) + 
      (31*d^6*K0^2*M^4*u^14)/(6016792320*b^2*Sqrt[10*Pi]) - 
      (47*d^8*K0^2*M^4*u^14)/(2578625280*b^2*Sqrt[10*Pi]) + 
      (d^10*K0^2*M^4*u^14)/(2578625280*b^2*Sqrt[10*Pi]) + 
      (d^14*K0^2*M^4*u^14)/(515725056*b^2*Sqrt[10*Pi]) + 
      (K1^2*M^4*u^14)/(18050376960*b^2*Sqrt[10*Pi]) + 
      (d^4*K1^2*M^4*u^14)/(95504640*b^2*Sqrt[10*Pi]) + 
      (31*d^6*K1^2*M^4*u^14)/(6016792320*b^2*Sqrt[10*Pi]) - 
      (47*d^8*K1^2*M^4*u^14)/(2578625280*b^2*Sqrt[10*Pi]) + 
      (d^10*K1^2*M^4*u^14)/(2578625280*b^2*Sqrt[10*Pi]) + 
      (d^14*K1^2*M^4*u^14)/(515725056*b^2*Sqrt[10*Pi]))/Pi, 0, 
    ((-3880756703009*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(2313320215478272*b^2) - 
      (13869160914613*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (9542445888847872*b^2) + (128248100178893*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*
        u^2)/(11657115337900032*b^2) - (662538800679736975*d^6*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^2)/(46290405006801027072*b^2) + 
      (206444003477365*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (38169783555391488*b^2) - (103676969981719*d^10*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^2)/(73828397140033536*b^2) + 
      (306709930293269*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (4872674211242213376*b^2) - (42233476253*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*
        u^2)/(6824473685213184*b^2) + (485351340293*d^16*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^2)/(2784385263566979072*b^2) + 
      (35916189293771*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(12111565935845376*b^2) + 
      (1416023946902921*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (236175535748984832*b^2) - (14412697722539*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^2)/(318725419364352*b^2) + (911741688551*d^6*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^2)/(47084436951552*b^2) - 
      (9214851418735253*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (6612915000971575296*b^2) + (2424972643741*d^10*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^2)/(4541837225942016*b^2) - 
      (81082630089*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(263074949316608*b^2) + 
      (4075318813*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(394612423974912*b^2) + 
      (10500416413*d^16*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(2367674543849472*b^2) - 
      (3187764621*d^2*K0^2*M^4*u^2)/(3180815296282624*Sqrt[10]*b^2*
        Sqrt[Pi]) + (16493998723121999*d^2*K1^2*M^4*u^2)/
       (236175535748984832*Sqrt[10]*b^2*Sqrt[Pi]) + (101483*K0^2*M^4*u^2)/
       (90129359044608*b^2*Sqrt[10*Pi]) + (70854299596121*d^4*K0^2*M^4*u^2)/
       (221485191420100608*b^2*Sqrt[10*Pi]) + 
      (507810548181089123*d^6*K0^2*M^4*u^2)/(46290405006801027072*b^2*
        Sqrt[10*Pi]) - (920429119699*d^8*K0^2*M^4*u^2)/
       (12723261185130496*b^2*Sqrt[10*Pi]) + 
      (12738343087139*d^10*K0^2*M^4*u^2)/(73828397140033536*b^2*
        Sqrt[10*Pi]) + (2565281675067599*d^12*K0^2*M^4*u^2)/
       (4872674211242213376*b^2*Sqrt[10*Pi]) - 
      (80078237399*d^14*K0^2*M^4*u^2)/(6824473685213184*b^2*Sqrt[10*Pi]) - 
      (645952428217*d^16*K0^2*M^4*u^2)/(2784385263566979072*b^2*
        Sqrt[10*Pi]) - (3740106881299*K1^2*M^4*u^2)/(12111565935845376*b^2*
        Sqrt[10*Pi]) - (3002586209*d^4*K1^2*M^4*u^2)/(2845762672896*b^2*
        Sqrt[10*Pi]) + (23437276997*d^6*K1^2*M^4*u^2)/
       (188337747806208*b^2*Sqrt[10*Pi]) + (142046898692073829*d^8*K1^2*M^4*
        u^2)/(6612915000971575296*b^2*Sqrt[10*Pi]) + 
      (4839093307*d^10*K1^2*M^4*u^2)/(1135459306485504*b^2*Sqrt[10*Pi]) + 
      (113635178851*d^12*K1^2*M^4*u^2)/(789224847949824*b^2*Sqrt[10*Pi]) + 
      (4832360563*d^14*K1^2*M^4*u^2)/(394612423974912*b^2*Sqrt[10*Pi]) - 
      (1153906901*d^16*K1^2*M^4*u^2)/(2367674543849472*b^2*Sqrt[10*Pi]) + 
      (418344391182425831*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (130702320019202899968*b^2) + (54874185510288107*d^2*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^3)/(1780400192569270272*b^2) - 
      (129287230155844577*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (3077478449205608448*b^2) - (33823033*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*
        u^3)/(2979744768*b^2) + (5516796295073517535*d^8*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^3)/(277742430040806162432*b^2) - 
      (5818780540526377*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (2034743077222023168*b^2) + (17538657608575771*d^12*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^3)/(69435607510201540608*b^2) + 
      (855253218839143*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (19838745002914725888*b^2) + (392243747*d^16*K0*K1*M^4*Sqrt[5/(2*Pi)]*
        u^3)/(67527259717632*b^2) - (11155578711560530319*K0*K1*M^4*u^3)/
       (653511600096014499840*b^2*Sqrt[10*Pi]) + 
      (367869953699024701*d^2*K0*K1*M^4*u^3)/(8902000962846351360*b^2*
        Sqrt[10*Pi]) - (3684619721547599297*d^4*K0*K1*M^4*u^3)/
       (58472090534906560512*b^2*Sqrt[10*Pi]) + 
      (81053647424819349257*d^8*K0*K1*M^4*u^3)/(1388712150204030812160*b^2*
        Sqrt[10*Pi]) - (95390788506585983*d^10*K0*K1*M^4*u^3)/
       (10173715386110115840*b^2*Sqrt[10*Pi]) + 
      (110242516961180921*d^12*K0*K1*M^4*u^3)/(347178037551007703040*b^2*
        Sqrt[10*Pi]) - (36879986484955711*d^14*K0*K1*M^4*u^3)/
       (99193725014573629440*b^2*Sqrt[10*Pi]) - (14357*d^16*K0*K1*M^4*u^3)/
       (1324063916032*b^2*Sqrt[10*Pi]) + (14498785499779265*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(27431351115141349376*b^2) + 
      (5483836518668606803*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (1110969720163224649728*b^2) - (13668054327709*d^4*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(674947946889216*b^2) - 
      (20768745533090217991*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (2221939440326449299456*b^2) + (6376219340486409325*d^8*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(2221939440326449299456*b^2) - 
      (7250369931214697743*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (3332909160489673949184*b^2) + (40331322779245829*d^12*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(302991741862697631744*b^2) - 
      (6844359847542209*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (272074217182830526464*b^2) + (747424716149833*d^16*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(1481292960217632866304*b^2) - 
      (133207729352267429*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (1211966967450790526976*b^2) + (812910943562417621*d^2*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(6665818320979347898368*b^2) - 
      (122459863246180423849*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (3332909160489673949184*b^2) + (95681035256715599507*d^6*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(4443878880652898598912*b^2) + 
      (3334837979725028905*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (196053480028804349952*b^2) + (5380570436214067555*d^10*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(2221939440326449299456*b^2) + 
      (1471957064728106821*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (3332909160489673949184*b^2) + (76660744172592211*d^14*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(6665818320979347898368*b^2) - 
      (176062160374545145*d^16*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (13331636641958695796736*b^2) + (234504889821466548677*d^2*K0^2*M^4*
        u^4)/(5554848600816123248640*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (1013613969656891206069*d^2*K1^2*M^4*u^4)/(4761298800699534213120*
        Sqrt[10]*b^2*Sqrt[Pi]) + (100274350837637653*K0^2*M^4*u^4)/
       (411470266727120240640*b^2*Sqrt[10*Pi]) + (1304837*d^4*K0^2*M^4*u^4)/
       (261202765824*b^2*Sqrt[10*Pi]) + (66873320863723042307*d^6*K0^2*M^4*
        u^4)/(2221939440326449299456*b^2*Sqrt[10*Pi]) + 
      (456944854501647492203*d^8*K0^2*M^4*u^4)/(11109697201632246497280*b^2*
        Sqrt[10*Pi]) + (49631061584047497943*d^10*K0^2*M^4*u^4)/
       (16664545802448369745920*b^2*Sqrt[10*Pi]) - 
      (131598013607294501*d^12*K0^2*M^4*u^4)/(1514958709313488158720*b^2*
        Sqrt[10*Pi]) + (84336719816269721*d^14*K0^2*M^4*u^4)/
       (1360371085914152632320*b^2*Sqrt[10*Pi]) + 
      (8959309358552947*d^16*K0^2*M^4*u^4)/(1481292960217632866304*b^2*
        Sqrt[10*Pi]) + (1159753877678279997649*K1^2*M^4*u^4)/
       (30299174186269763174400*b^2*Sqrt[10*Pi]) - 
      (19556539818598671834163*d^4*K1^2*M^4*u^4)/(83322729012241848729600*b^2*
        Sqrt[10*Pi]) - (9020399302073965485703*d^6*K1^2*M^4*u^4)/
       (111096972016322464972800*b^2*Sqrt[10*Pi]) + 
      (374724608850841364131*d^8*K1^2*M^4*u^4)/(4901337000720108748800*b^2*
        Sqrt[10*Pi]) - (1934785237676984244119*d^10*K1^2*M^4*u^4)/
       (55548486008161232486400*b^2*Sqrt[10*Pi]) - 
      (4639725661929542201*d^12*K1^2*M^4*u^4)/(83322729012241848729600*b^2*
        Sqrt[10*Pi]) - (44820126549539531111*d^14*K1^2*M^4*u^4)/
       (166645458024483697459200*b^2*Sqrt[10*Pi]) + 
      (27513520731555069749*d^16*K1^2*M^4*u^4)/(333290916048967394918400*b^2*
        Sqrt[10*Pi]) + (2685589530894640319*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (846453120124361637888*b^2) + (49774790739697743455*d^2*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^5)/(1666454580244836974592*b^2) + 
      (4143857653153137001*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (879009009359914008576*b^2) + (595622149215942814171*d^6*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^5)/(79989819851752174780416*b^2) + 
      (341985826973525485901*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (22854234243357764222976*b^2) - (59196461365296217009*d^10*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^5)/(13331636641958695796736*b^2) + 
      (95276170627612283*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (559369369592672550912*b^2) - (1452707297944997*d^14*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^5)/(2825097826225618944*b^2) + 
      (6908772427403981*d^16*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (4443878880652898598912*b^2) + (10697448709516055334017*K0*K1*M^4*u^5)/
       (444387888065289859891200*b^2*Sqrt[10*Pi]) + 
      (860058797974122937*d^2*K0*K1*M^4*u^5)/(8332272901224184872960*b^2*
        Sqrt[10*Pi]) - (53644180855162683377699*d^4*K0*K1*M^4*u^5)/
       (153826576637984951500800*b^2*Sqrt[10*Pi]) - 
      (15582651475567225724399*d^6*K0*K1*M^4*u^5)/(1999745496293804369510400*
        b^2*Sqrt[10*Pi]) + (25986458813620330288103*d^8*K0*K1*M^4*u^5)/
       (571355856083944105574400*b^2*Sqrt[10*Pi]) + 
      (2306523617574514369901*d^10*K0*K1*M^4*u^5)/(333290916048967394918400*
        b^2*Sqrt[10*Pi]) + (8879456945777941937*d^12*K0*K1*M^4*u^5)/
       (13984234239816813772800*b^2*Sqrt[10*Pi]) + 
      (168806979299269777*d^14*K0*K1*M^4*u^5)/(70627445655640473600*b^2*
        Sqrt[10*Pi]) + (609616166068826183*d^16*K0*K1*M^4*u^5)/
       (111096972016322464972800*b^2*Sqrt[10*Pi]) + 
      (8894029977112121197*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (53326546567834783186944*b^2) + (750142239526337155*d^2*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(238064940034976710656*b^2) - 
      (17866145173383427727*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (7271801804704743161856*b^2) + (6001571105963042707*d^6*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(1322145782673589665792*b^2) + 
      (13922212586890470431*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (159979639703504349560832*b^2) + (1445088317314589879*d^10*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(2856779280419720527872*b^2) + 
      (108462367633417730143*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (79989819851752174780416*b^2) - (3471615714080640671*d^14*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(79989819851752174780416*b^2) - 
      (6350747379413611*d^16*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (2091237120307246399488*b^2) + (3115483946992031533*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(19997454962938043695104*b^2) - 
      (374891362215407545*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (846453120124361637888*b^2) + (70535961091133858413*d^4*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(8887757761305797197824*b^2) - 
      (559745871919440565*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (405696465858421850112*b^2) + (9604101071381253883525*d^8*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(479938919110513048682496*b^2) + 
      (1145198546860157827*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (293003003119971336192*b^2) + (803404261761371373095*d^12*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(959877838221026097364992*b^2) - 
      (830039177807818241*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (2734694695786399137792*b^2) - (89861805353070181*d^16*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(13331636641958695796736*b^2) + 
      (53049841682901450467*d^2*K0^2*M^4*u^6)/(8332272901224184872960*
        Sqrt[10]*b^2*Sqrt[Pi]) + (1361540690618785195633*d^2*K1^2*M^4*u^6)/
       (49376432007254428876800*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (9019921877616731324359*K0^2*M^4*u^6)/(1333163664195869579673600*b^2*
        Sqrt[10*Pi]) - (7175643303304752537773*d^4*K0^2*M^4*u^6)/
       (181795045117618579046400*b^2*Sqrt[10*Pi]) - 
      (595363801540955723207*d^6*K0^2*M^4*u^6)/(33053644566839741644800*b^2*
        Sqrt[10*Pi]) + (76150124835667262823389*d^8*K0^2*M^4*u^6)/
       (3999490992587608739020800*b^2*Sqrt[10*Pi]) - 
      (334393992145397850907*d^10*K0^2*M^4*u^6)/(71419482010493013196800*b^2*
        Sqrt[10*Pi]) - (13565854306798089318371*d^12*K0^2*M^4*u^6)/
       (1999745496293804369510400*b^2*Sqrt[10*Pi]) + 
      (490572135206890787107*d^14*K0^2*M^4*u^6)/(1999745496293804369510400*
        b^2*Sqrt[10*Pi]) + (968094393159388223*d^16*K0^2*M^4*u^6)/
       (52280928007681159987200*b^2*Sqrt[10*Pi]) + 
      (3973264367733985620679*K1^2*M^4*u^6)/(499936374073451092377600*b^2*
        Sqrt[10*Pi]) - (881868955465151073313*d^4*K1^2*M^4*u^6)/
       (8887757761305797197824*b^2*Sqrt[10*Pi]) + 
      (132685088981034478433*d^6*K1^2*M^4*u^6)/(10142411646460546252800*b^2*
        Sqrt[10*Pi]) - (941788554622196925860081*d^8*K1^2*M^4*u^6)/
       (11998472977762826217062400*b^2*Sqrt[10*Pi]) - 
      (163179615592404733943*d^10*K1^2*M^4*u^6)/(7325075077999283404800*b^2*
        Sqrt[10*Pi]) - (88232866700405391054091*d^12*K1^2*M^4*u^6)/
       (23996945955525652434124800*b^2*Sqrt[10*Pi]) + 
      (99044055054301832317*d^14*K1^2*M^4*u^6)/(68367367394659978444800*b^2*
        Sqrt[10*Pi]) + (12280009833361642193*d^16*K1^2*M^4*u^6)/
       (333290916048967394918400*b^2*Sqrt[10*Pi]) + 
      (1127573608469635645*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (182833873946862113783808*b^2) + (97381528586702853323*d^2*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^7)/(45708468486715528445952*b^2) + 
      (47584345542746207197*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (79989819851752174780416*b^2) + (6682748055531133271839*d^6*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^7)/(959877838221026097364992*b^2) - 
      (250953458996498839783*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (67359848296212357709824*b^2) - (2870722311386986931767*d^10*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^7)/(959877838221026097364992*b^2) - 
      (14243344124531154005*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (58174414437637945294848*b^2) - (6182678769675137363*d^16*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^7)/(319959279407008699121664*b^2) + 
      (50481681770766657850753*K0*K1*M^4*u^7)/(31995927940700869912166400*b^2*
        Sqrt[10*Pi]) - (70727498959042502284249*d^2*K0*K1*M^4*u^7)/
       (7998981985175217478041600*b^2*Sqrt[10*Pi]) - 
      (17836485541371431668841*d^4*K0*K1*M^4*u^7)/(1999745496293804369510400*
        b^2*Sqrt[10*Pi]) - (784728304665406828271651*d^6*K0*K1*M^4*u^7)/
       (23996945955525652434124800*b^2*Sqrt[10*Pi]) + 
      (29119826980747069569227*d^8*K0*K1*M^4*u^7)/(1683996207405308942745600*
        b^2*Sqrt[10*Pi]) + (384746752330051095033563*d^10*K0*K1*M^4*u^7)/
       (23996945955525652434124800*b^2*Sqrt[10*Pi]) + 
      (10947383*d^12*K0*K1*M^4*u^7)/(10835435520*b^2*Sqrt[10*Pi]) + 
      (51769441129165089193*d^14*K0*K1*M^4*u^7)/(58174414437637945294848*b^2*
        Sqrt[10*Pi]) + (149556267216764496923*d^16*K0*K1*M^4*u^7)/
       (1599796397035043495608320*b^2*Sqrt[10*Pi]) - 
      (51258128132855863325*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (1279837117628034796486656*b^2) + (6047797575045592711*d^2*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(67359848296212357709824*b^2) + 
      (208304063610710328535*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (426612372542678265495552*b^2) + (45919825108911778205*d^6*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(45708468486715528445952*b^2) + 
      (118239345794834110919*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (35551031045223188791296*b^2) + (33915972765123551339*d^10*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(59992364888814131085312*b^2) - 
      (12494802907136191877*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (24612252262077592240128*b^2) + (220196837612298670367*d^14*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(1279837117628034796486656*b^2) + 
      (58811704952401033*d^16*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (4102042043679598706688*b^2) + (890001930986556403*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(67359848296212357709824*b^2) + 
      (136807582476362711863*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (319959279407008699121664*b^2) - (104612578243620894631*d^4*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(106653093135669566373888*b^2) + 
      (123134131861344379445*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (106653093135669566373888*b^2) - (23796181486400751349*d^8*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(5453851353528557371392*b^2) - 
      (92598461349504709559*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (137125405460146585337856*b^2) - (2475387745424962421*d^12*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(68562702730073292668928*b^2) - 
      (16519314454677267677*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (159979639703504349560832*b^2) + (7038111835141542665*d^16*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(1279837117628034796486656*b^2) - 
      (3453586091696170376171*d^2*K0^2*M^4*u^8)/(1683996207405308942745600*
        Sqrt[10]*b^2*Sqrt[Pi]) - (26597888542764777672923*d^2*K1^2*M^4*u^8)/
       (7998981985175217478041600*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (301805558657315310379*K0^2*M^4*u^8)/(6399185588140173982433280*b^2*
        Sqrt[10*Pi]) - (3605317516263605308013*d^4*K0^2*M^4*u^8)/
       (1523615616223850948198400*b^2*Sqrt[10*Pi]) + 
      (4998596068294694059*d^6*K0^2*M^4*u^8)/(228542342433577642229760*b^2*
        Sqrt[10*Pi]) - (5363173371973175891129*d^8*K0^2*M^4*u^8)/
       (296258592043526573260800*b^2*Sqrt[10*Pi]) - 
      (8156874489864845067919*d^10*K0^2*M^4*u^8)/(1499809122220353277132800*
        b^2*Sqrt[10*Pi]) + (1834544608541245816561*d^12*K0^2*M^4*u^8)/
       (615306306551939806003200*b^2*Sqrt[10*Pi]) - 
      (15987375320336960129059*d^14*K0^2*M^4*u^8)/(31995927940700869912166400*
        b^2*Sqrt[10*Pi]) - (6234702395766419621*d^16*K0^2*M^4*u^8)/
       (102551051091989967667200*b^2*Sqrt[10*Pi]) - 
      (118141083554502273211*K1^2*M^4*u^8)/(336799241481061788549120*b^2*
        Sqrt[10*Pi]) + (543803131585601381699*d^4*K1^2*M^4*u^8)/
       (106653093135669566373888*b^2*Sqrt[10*Pi]) - 
      (7200973202650484688097*d^6*K1^2*M^4*u^8)/(2666327328391739159347200*
        b^2*Sqrt[10*Pi]) + (118415522962856466953*d^8*K1^2*M^4*u^8)/
       (5453851353528557371392*b^2*Sqrt[10*Pi]) + 
      (4899846229581308931931*d^10*K1^2*M^4*u^8)/(3428135136503664633446400*
        b^2*Sqrt[10*Pi]) + (422291996683399793569*d^12*K1^2*M^4*u^8)/
       (1714067568251832316723200*b^2*Sqrt[10*Pi]) + 
      (562091577709990996757*d^14*K1^2*M^4*u^8)/(799898198517521747804160*b^2*
        Sqrt[10*Pi]) - (748609700550330505573*d^16*K1^2*M^4*u^8)/
       (31995927940700869912166400*b^2*Sqrt[10*Pi]) + 
      (12277286454637591*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (71102062090446377582592*b^2) - (99699280016024812433*d^2*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^9)/(319959279407008699121664*b^2) - 
      (28061762675694474763*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (232697657750551781179392*b^2) - (56381982660811592305*d^6*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^9)/(18821134082765217595392*b^2) - 
      (39505760316923764351*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (853224745085356530991104*b^2) + (5728014343486061293*d^10*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^9)/(4428502137121227669504*b^2) - 
      (391131307717642655*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (1428389640209860263936*b^2) - (448765379791951429*d^14*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^9)/(16729896962457971195904*b^2) - 
      (500090712876898985*d^16*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (71102062090446377582592*b^2) - (178633619741155643963*K0*K1*M^4*u^9)/
       (1777551552261159439564800*b^2*Sqrt[10*Pi]) + 
      (20905314850799642245837*d^2*K0*K1*M^4*u^9)/(7998981985175217478041600*
        b^2*Sqrt[10*Pi]) - (91517079726719822281*d^4*K0*K1*M^4*u^9)/
       (232697657750551781179392*b^2*Sqrt[10*Pi]) + 
      (5787849106528502975021*d^6*K0*K1*M^4*u^9)/(470528352069130439884800*
        b^2*Sqrt[10*Pi]) + (62808711144736542393347*d^8*K0*K1*M^4*u^9)/
       (21330618627133913274777600*b^2*Sqrt[10*Pi]) - 
      (9438624815315864266057*d^10*K0*K1*M^4*u^9)/(1882113408276521759539200*
        b^2*Sqrt[10*Pi]) + (12984531785479710811*d^12*K0*K1*M^4*u^9)/
       (35709741005246506598400*b^2*Sqrt[10*Pi]) - 
      (40380573484363301573*d^14*K0*K1*M^4*u^9)/(139415808020483093299200*b^2*
        Sqrt[10*Pi]) + (30451846238398693253*d^16*K0*K1*M^4*u^9)/
       (1777551552261159439564800*b^2*Sqrt[10*Pi]) + 
      (377366103264389*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(881430521782393110528*
        b^2) + (309165684711974507*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (49224504524155184480256*b^2) - (26900642714080903*d^4*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(9998727481469021847552*b^2) - 
      (547351564901916289*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (19391471479212648431616*b^2) + (28052406102817228075*d^8*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(639918558814017398243328*b^2) - 
      (44555494988532203843*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (639918558814017398243328*b^2) - (1001257486898170783*d^12*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(91416936973431056891904*b^2) + 
      (66721816148780525*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (9998727481469021847552*b^2) - (8756299462039*d^16*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(235523945091651600384*b^2) + 
      (25266807011144051*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (101039772444318536564736*b^2) - (6288208488284213693*d^2*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(959877838221026097364992*b^2) - 
      (3449145105691554509*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (119984729777628262170624*b^2) + (26270377495870416119*d^6*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(159979639703504349560832*b^2) - 
      (20811302526437870753*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (137125405460146585337856*b^2) + (7324697292418373983*d^10*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(79989819851752174780416*b^2) - 
      (12062234969575471*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (1318513514039871012864*b^2) + (100008745810521137*d^14*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(2806660345675514904576*b^2) + 
      (430535850397855*d^16*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (1262166782670645755904*b^2) + (22248331587324961271*d^2*K0^2*M^4*
        u^10)/(175801801871982801715200*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (799604796213156921461*d^2*K1^2*M^4*u^10)/(4799389191105130486824960*
        Sqrt[10]*b^2*Sqrt[Pi]) - (245978958989048689*K0^2*M^4*u^10)/
       (22035763044559827763200*b^2*Sqrt[10*Pi]) + 
      (12483225990504179693*d^4*K0^2*M^4*u^10)/(35709741005246506598400*b^2*
        Sqrt[10*Pi]) + (29318452998405281021*d^6*K0^2*M^4*u^10)/
       (484786786980316210790400*b^2*Sqrt[10*Pi]) - 
      (16367724940998374860799*d^8*K0^2*M^4*u^10)/(15997963970350434956083200*
        b^2*Sqrt[10*Pi]) + (794317338100879585163*d^10*K0^2*M^4*u^10)/
       (3199592794070086991216640*b^2*Sqrt[10*Pi]) + 
      (985508751870999869603*d^12*K0^2*M^4*u^10)/(2285423424335776422297600*
        b^2*Sqrt[10*Pi]) + (4103695611682384411*d^14*K0^2*M^4*u^10)/
       (49993637407345109237760*b^2*Sqrt[10*Pi]) + 
      (45255290730407867*d^16*K0^2*M^4*u^10)/(5888098627291290009600*b^2*
        Sqrt[10*Pi]) - (32159267098941576103*K1^2*M^4*u^10)/
       (2525994311107963414118400*b^2*Sqrt[10*Pi]) + 
      (150464809527560591263*d^4*K1^2*M^4*u^10)/(428516892062958079180800*b^2*
        Sqrt[10*Pi]) - (678344004133282568351*d^6*K1^2*M^4*u^10)/
       (799898198517521747804160*b^2*Sqrt[10*Pi]) + 
      (12777655807172331949*d^8*K1^2*M^4*u^10)/(69961941561299278233600*b^2*
        Sqrt[10*Pi]) - (1115270558803802659619*d^10*K1^2*M^4*u^10)/
       (1999745496293804369510400*b^2*Sqrt[10*Pi]) + 
      (10796513232552234227*d^12*K1^2*M^4*u^10)/(32962837850996775321600*b^2*
        Sqrt[10*Pi]) - (2150184379451847631*d^14*K1^2*M^4*u^10)/
       (23388836213962624204800*b^2*Sqrt[10*Pi]) + 
      (111909689272307933*d^16*K1^2*M^4*u^10)/(31554169566766143897600*b^2*
        Sqrt[10*Pi]) - (338708402975*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (67539954842458914816*b^2) - (53794843991072563*d^2*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^11)/(7271801804704743161856*b^2) + 
      (231649585822413023*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (4285168920629580791808*b^2) + (949212815115168167*d^6*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^11)/(29996182444407065542656*b^2) + 
      (10163468462413307863*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (119984729777628262170624*b^2) + (2557099252164793579*d^10*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^11)/(59992364888814131085312*b^2) - 
      (968689295394649*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (659256757019935506432*b^2) + (3870611897179451*d^14*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^11)/(1363462838382139342848*b^2) - 
      (28291575441801811*d^16*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (13331636641958695796736*b^2) - (8084738216209469*K0*K1*M^4*u^11)/
       (1688498871061472870400*b^2*Sqrt[10*Pi]) - 
      (137867343123996341*d^2*K0*K1*M^4*u^11)/(8656906910362789478400*b^2*
        Sqrt[10*Pi]) - (410275994997494918221*d^4*K0*K1*M^4*u^11)/
       (749904561110176638566400*b^2*Sqrt[10*Pi]) - 
      (37600111075075202083*d^6*K0*K1*M^4*u^11)/(749904561110176638566400*b^2*
        Sqrt[10*Pi]) + (225145447252164099013*d^8*K0*K1*M^4*u^11)/
       (2999618244440706554265600*b^2*Sqrt[10*Pi]) - 
      (312834238150292424911*d^10*K0*K1*M^4*u^11)/(1499809122220353277132800*
        b^2*Sqrt[10*Pi]) - (3290065472396803579*d^12*K0*K1*M^4*u^11)/
       (16481418925498387660800*b^2*Sqrt[10*Pi]) - 
      (537585202625969087*d^14*K0*K1*M^4*u^11)/(6817314191910696714240*b^2*
        Sqrt[10*Pi]) + (206396971168139903*d^16*K0*K1*M^4*u^11)/
       (37032324005440821657600*b^2*Sqrt[10*Pi]) + 
      (335*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/(1930874609664*b^2) - 
      (274711361413*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (3986733445561810944*b^2) - (7334132712433*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*
        u^12)/(97390202741581381632*b^2) + 
      (7024035812669*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (26220439199656525824*b^2) - (225401555392061*d^8*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(151495870931348815872*b^2) + 
      (6198615204935*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (15946933782247243776*b^2) + (65129719176883*d^12*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(14983108114089443328*b^2) - 
      (424923435623051*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (681731419191069671424*b^2) - (169678673335*d^16*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(32463400913860460544*b^2) - 
      (1733*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/(2127537764352*b^2) + 
      (183234251*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/(189225711747072*b^2) - 
      (1022061302748023*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (1817950451176185790464*b^2) + (85801584683*d^6*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(225309896452472832*b^2) - 
      (409585336868723*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (908975225588092895232*b^2) + (1292420977775185*d^10*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(908975225588092895232*b^2) + 
      (85611827162699*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (29966216228178886656*b^2) - (1314921926514047*d^14*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(1817950451176185790464*b^2) - 
      (2728648543265*d^16*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (454487612794046447616*b^2) + (1644792949943621*d^2*K0^2*M^4*u^12)/
       (299005008417135820800*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (379183561*K0^2*M^4*u^12)/(4730642793676800*b^2*Sqrt[10*Pi]) + 
      (392329827877186721*d^4*K0^2*M^4*u^12)/(17043285479776741785600*b^2*
        Sqrt[10*Pi]) - (161236773669319*d^6*K0^2*M^4*u^12)/
       (163877744997853286400*b^2*Sqrt[10*Pi]) - 
      (54280890867073873*d^8*K0^2*M^4*u^12)/(1262465591094573465600*b^2*
        Sqrt[10*Pi]) - (3569544376815523*d^10*K0^2*M^4*u^12)/
       (398673344556181094400*b^2*Sqrt[10*Pi]) - 
      (281481677968571*d^12*K0^2*M^4*u^12)/(374577702852236083200*b^2*
        Sqrt[10*Pi]) + (36898685169671441*d^14*K0^2*M^4*u^12)/
       (3408657095955348357120*b^2*Sqrt[10*Pi]) + 
      (571535318123123*d^16*K0^2*M^4*u^12)/(811585022846511513600*b^2*
        Sqrt[10*Pi]) - (35395709*K1^2*M^4*u^12)/(384789126758400*b^2*
        Sqrt[10*Pi]) + (117138981217809619*d^4*K1^2*M^4*u^12)/
       (5049862364378293862400*b^2*Sqrt[10*Pi]) - 
      (92057389069201*d^6*K1^2*M^4*u^12)/(39429231879182745600*b^2*
        Sqrt[10*Pi]) - (326874309930996203*d^8*K1^2*M^4*u^12)/
       (7574793546567440793600*b^2*Sqrt[10*Pi]) - 
      (280411606667275301*d^10*K1^2*M^4*u^12)/(22724380639702322380800*b^2*
        Sqrt[10*Pi]) + (3292072290521369*d^12*K1^2*M^4*u^12)/
       (749155405704472166400*b^2*Sqrt[10*Pi]) + 
      (467698391233642963*d^14*K1^2*M^4*u^12)/(45448761279404644761600*b^2*
        Sqrt[10*Pi]) + (6961690758090613*d^16*K1^2*M^4*u^12)/
       (11362190319851161190400*b^2*Sqrt[10*Pi]) + 
      (335*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/(1930874609664*b^2) + 
      (98582797*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/(10952564410884096*b^2) - 
      (116474784473*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/
       (794558763625955328*b^2) + (195556506841*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*
        u^13)/(485563688882528256*b^2) + (68378202511*d^8*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^13)/(104049361903398912*b^2) + 
      (65334039403*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/
       (230003852628566016*b^2) - (18533411371*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*
        u^13)/(78037021427549184*b^2) + (370085659*d^14*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^13)/(15165089184301056*b^2) + 
      (33889285*d^16*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/(32857693232652288*b^2) - 
      (6738073*K0*K1*M^4*u^13)/(197110116403200*b^2*Sqrt[10*Pi]) - 
      (4008666508937*d^2*K0*K1*M^4*u^13)/(5750096315714150400*b^2*
        Sqrt[10*Pi]) - (78059475071579*d^4*K0*K1*M^4*u^13)/
       (19863969090648883200*b^2*Sqrt[10*Pi]) - 
      (81010024000349*d^6*K0*K1*M^4*u^13)/(21850365999713771520*b^2*
        Sqrt[10*Pi]) + (13927788945919*d^8*K0*K1*M^4*u^13)/
       (1950925535688729600*b^2*Sqrt[10*Pi]) + 
      (13538078637037*d^10*K0*K1*M^4*u^13)/(5750096315714150400*b^2*
        Sqrt[10*Pi]) - (7028204738239*d^12*K0*K1*M^4*u^13)/
       (1950925535688729600*b^2*Sqrt[10*Pi]) - 
      (867990264023*d^14*K0*K1*M^4*u^13)/(379127229607526400*b^2*
        Sqrt[10*Pi]) - (84391846387*d^16*K0*K1*M^4*u^13)/
       (410721165408153600*b^2*Sqrt[10*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(231894254592*b^2) + 
      (289779823*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(44142153534775296*b^2) + 
      (647*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(2534272925184*b^2) + 
      (351409*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(11673014685696*b^2) + 
      (389*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(563171761152*b^2) - 
      (378941*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(55029926375424*b^2) + 
      (127883201*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(170262592205561856*
        b^2) + (18617*d^16*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (25291531819008*b^2) - (47023*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (54474068533248*b^2) + (294777631*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (41818882296102912*b^2) + (19681*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (11585247657984*b^2) - (322603*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (171204215390208*b^2) - (97411*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (18021496356864*b^2) - (590141*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (220119705501696*b^2) - (131780303*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (340525184411123712*b^2) + (d^16*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (19503783936*b^2) + (2172229*d^2*K0^2*M^4*u^14)/
       (90973899878400*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (1234765897*d^2*K1^2*M^4*u^14)/(44941106539929600*Sqrt[10]*b^2*
        Sqrt[Pi]) - (11461*K0^2*M^4*u^14)/(59133034920960*b^2*Sqrt[10*Pi]) + 
      (112990636501*d^4*K0^2*M^4*u^14)/(902907685938585600*b^2*Sqrt[10*Pi]) + 
      (13313429*d^6*K0^2*M^4*u^14)/(101370917007360*b^2*Sqrt[10*Pi]) - 
      (145160243*d^8*K0^2*M^4*u^14)/(267506586547200*b^2*Sqrt[10*Pi]) - 
      (13469249*d^10*K0^2*M^4*u^14)/(56317176115200*b^2*Sqrt[10*Pi]) + 
      (31683199*d^12*K0^2*M^4*u^14)/(137574815938560*b^2*Sqrt[10*Pi]) + 
      (440768945741*d^14*K0^2*M^4*u^14)/(4256564805139046400*b^2*
        Sqrt[10*Pi]) + (6213379*d^16*K0^2*M^4*u^14)/(927356166696960*b^2*
        Sqrt[10*Pi]) - (12227*K1^2*M^4*u^14)/(56317176115200*b^2*
        Sqrt[10*Pi]) + (1611388411*d^4*K1^2*M^4*u^14)/(13939627432034304*b^2*
        Sqrt[10*Pi]) + (6750083*d^6*K1^2*M^4*u^14)/(57926238289920*b^2*
        Sqrt[10*Pi]) - (4692136783*d^8*K1^2*M^4*u^14)/(12840316154265600*b^2*
        Sqrt[10*Pi]) - (17576029*d^10*K1^2*M^4*u^14)/(90107481784320*b^2*
        Sqrt[10*Pi]) + (1101479677*d^12*K1^2*M^4*u^14)/
       (5502992637542400*b^2*Sqrt[10*Pi]) + (176226577067*d^14*K1^2*M^4*u^14)/
       (1702625922055618560*b^2*Sqrt[10*Pi]) + (21929*d^16*K1^2*M^4*u^14)/
       (2298660249600*b^2*Sqrt[10*Pi]) + (989*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*
        u^15)/(5256269770752*b^2) + (38321*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/
       (42801053847552*b^2) + (78193*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/
       (42801053847552*b^2) - (d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/
       (3250630656*b^2) + (d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/
       (4179382272*b^2) + (5*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/
       (29255675904*b^2) - (2119*K0*K1*M^4*u^15)/(45486949939200*b^2*
        Sqrt[10*Pi]) - (88481*d^2*K0*K1*M^4*u^15)/(59133034920960*b^2*
        Sqrt[10*Pi]) - (2588627*d^4*K0*K1*M^4*u^15)/(168951528345600*b^2*
        Sqrt[10*Pi]) - (4246469*d^6*K0*K1*M^4*u^15)/(214005269237760*b^2*
        Sqrt[10*Pi]) + (82698281*d^8*K0*K1*M^4*u^15)/(3210079038566400*b^2*
        Sqrt[10*Pi]) + (1641397*d^10*K0*K1*M^4*u^15)/(56317176115200*b^2*
        Sqrt[10*Pi]) - (157789*d^12*K0*K1*M^4*u^15)/(8045310873600*b^2*
        Sqrt[10*Pi]) - (14329*d^14*K0*K1*M^4*u^15)/(1149330124800*b^2*
        Sqrt[10*Pi]) - (227*d^16*K0*K1*M^4*u^15)/(191555020800*b^2*
        Sqrt[10*Pi]) + (d^2*K0^2*M^4*u^16)/(60949324800*Sqrt[10]*b^2*
        Sqrt[Pi]) + (d^2*K1^2*M^4*u^16)/(60949324800*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^16)/(7313918976*b^2*Sqrt[10*Pi]) + 
      (d^6*K0^2*M^4*u^16)/(5224227840*b^2*Sqrt[10*Pi]) - 
      (d^8*K0^2*M^4*u^16)/(2902348800*b^2*Sqrt[10*Pi]) - 
      (d^10*K0^2*M^4*u^16)/(2902348800*b^2*Sqrt[10*Pi]) + 
      (d^12*K0^2*M^4*u^16)/(5224227840*b^2*Sqrt[10*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(7313918976*b^2*Sqrt[10*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(60949324800*b^2*Sqrt[10*Pi]) + 
      (d^4*K1^2*M^4*u^16)/(7313918976*b^2*Sqrt[10*Pi]) + 
      (d^6*K1^2*M^4*u^16)/(5224227840*b^2*Sqrt[10*Pi]) - 
      (d^8*K1^2*M^4*u^16)/(2902348800*b^2*Sqrt[10*Pi]) - 
      (d^10*K1^2*M^4*u^16)/(2902348800*b^2*Sqrt[10*Pi]) + 
      (d^12*K1^2*M^4*u^16)/(5224227840*b^2*Sqrt[10*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(7313918976*b^2*Sqrt[10*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(60949324800*b^2*Sqrt[10*Pi]))/Pi, 0, 
    ((2789318839*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(2390974922752*b^2) + 
      (941389667*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(365515358208*b^2) - 
      (230387166430411811*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (22386578055237107712*b^2) + (247458399043383989*d^6*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^2)/(27654008185881133056*b^2) - 
      (2186266937323*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(629172256407552*b^2) + 
      (435445*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(369954816*b^2) - 
      (18967379*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(91378839552*b^2) + 
      (147241*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(7614903296*b^2) - 
      (1929*d^16*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(2769055744*b^2) - 
      (7852030679*d^18*K0^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(2713524612756013056*
        b^2) - (34385155019629399*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (16899671669149581312*b^2) - (123734141032247*d^2*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^2)/(6650795619500032*b^2) + 
      (1124262371831545*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (28265881382875136*b^2) - (536774416818362189*d^6*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^2)/(101398030014897487872*b^2) - 
      (1316641*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(223967744*b^2) + 
      (117197*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/(213004288*b^2) + 
      (269058230886925*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (1143586804679294976*b^2) - (6623615695*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^2)/(118764207491072*b^2) + (d^16*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (2149888*b^2) + (7483529623*d^18*K1^2*M^4*Sqrt[5/(2*Pi)]*u^2)/
       (8810144846610432*b^2) + (57761573*d^2*K1^2*M^4*u^2)/
       (72291256733696*Sqrt[10]*b^2*Sqrt[Pi]) + (73*K0^2*M^4*u^2)/
       (1143509745664*b^2*Sqrt[10*Pi]) - (3069991150344017*d^4*K0^2*M^4*u^2)/
       (22386578055237107712*b^2*Sqrt[10*Pi]) + 
      (15660506179740119*d^6*K0^2*M^4*u^2)/(27654008185881133056*b^2*
        Sqrt[10*Pi]) + (871196354911*d^8*K0^2*M^4*u^2)/
       (101296733281615872*b^2*Sqrt[10*Pi]) + (67923568747*d^18*K0^2*M^4*u^2)/
       (2713524612756013056*b^2*Sqrt[10*Pi]) - 
      (21886575466497817*K1^2*M^4*u^2)/(16899671669149581312*b^2*
        Sqrt[10*Pi]) - (218344701*d^4*K1^2*M^4*u^2)/(2018991527348224*b^2*
        Sqrt[10*Pi]) - (4272383450048149103*d^6*K1^2*M^4*u^2)/
       (101398030014897487872*b^2*Sqrt[10*Pi]) - 
      (1790305068731*d^12*K1^2*M^4*u^2)/(60188779193647104*b^2*Sqrt[10*Pi]) - 
      (669791583*d^14*K1^2*M^4*u^2)/(59382103745536*b^2*Sqrt[10*Pi]) - 
      (285496409*d^18*K1^2*M^4*u^2)/(8810144846610432*b^2*Sqrt[10*Pi]) - 
      (408232329233880452363*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (204418428510033335549952*b^2) - (2376387791721754807*d^2*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^3)/(117888367076143792128*b^2) + 
      (85858222504705003048055*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (2702865888077107436716032*b^2) + (1401664068379434648611*d^6*K0*K1*
        M^4*Sqrt[5/(2*Pi)]*u^3)/(108597290145955209510912*b^2) - 
      (225357795377592183833311*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (12162896496346983465222144*b^2) + (835639058422517533*d^10*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^3)/(117888367076143792128*b^2) - 
      (10233398900565281159*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (108597290145955209510912*b^2) - (869486701937973143*d^14*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^3)/(27149322536488802377728*b^2) - 
      (379420004622926723*d^16*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^3)/
       (248222377476469050310656*b^2) + (285716873645509*d^18*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^3)/(1798712880264268480512*b^2) + 
      (12955450702742249396243*K0*K1*M^4*u^3)/(1022092142550166677749760*b^2*
        Sqrt[10*Pi]) - (161569663455541399291*d^2*K0*K1*M^4*u^3)/
       (3340170400490740776960*b^2*Sqrt[10*Pi]) + 
      (1181539588573496690594083*d^4*K0*K1*M^4*u^3)/
       (40542988321156611550740480*b^2*Sqrt[10*Pi]) + 
      (11270571232651468208917*d^6*K0*K1*M^4*u^3)/(542986450729776047554560*
        b^2*Sqrt[10*Pi]) - (3716479634652596504106809*d^8*K0*K1*M^4*u^3)/
       (60814482481734917326110720*b^2*Sqrt[10*Pi]) - 
      (59958191866385728037*d^10*K0*K1*M^4*u^3)/(10020511201472222330880*b^2*
        Sqrt[10*Pi]) - (1132414537670338328449*d^12*K0*K1*M^4*u^3)/
       (542986450729776047554560*b^2*Sqrt[10*Pi]) + 
      (6540135139082476051*d^14*K0*K1*M^4*u^3)/(27149322536488802377728*b^2*
        Sqrt[10*Pi]) - (4510655409479850353*d^16*K0*K1*M^4*u^3)/
       (248222377476469050310656*b^2*Sqrt[10*Pi]) + 
      (182827536873897761*d^18*K0*K1*M^4*u^3)/(41370396246078175051776*b^2*
        Sqrt[10*Pi]) - (2463046050472581797*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (25104017536319883313152*b^2) - (200431441960758760721279*d^2*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(48651585985387933860888576*b^2) + 
      (7914893313317042229421*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (1140271546532529699864576*b^2) + (794972266570227280919957*d^6*K0^2*
        M^4*Sqrt[5/(2*Pi)]*u^4)/(72977378978081900791332864*b^2) - 
      (56312000524642434190291*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (20850679708023400226095104*b^2) + (8135999755652946689*d^10*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(5068225500248760385536*b^2) + 
      (459954188093934004123*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (10425339854011700113047552*b^2) + (23228124166783048489*d^14*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(135394024078074027442176*b^2) + 
      (418365512702484827*d^16*K0^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (153313821382525001662464*b^2) + (6365202491*d^18*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(20902500518428672*b^2) - 
      (370420674941105777617*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (613255285530100006649856*b^2) - (288663111489677842556539*d^2*K1^2*
        M^4*Sqrt[5/(2*Pi)]*u^4)/(20850679708023400226095104*b^2) + 
      (380678894894422805977885*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (36488689489040950395666432*b^2) + (16739017238275676765273*d^6*K1^2*
        M^4*Sqrt[5/(2*Pi)]*u^4)/(1158371094890188901449728*b^2) - 
      (19250389067583321676465*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (1737556642335283352174592*b^2) + (5481158862786430932683*d^12*K1^2*
        M^4*Sqrt[5/(2*Pi)]*u^4)/(20850679708023400226095104*b^2) - 
      (5293941439446545003*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (267316406513120515719168*b^2) - (49280060611976913449*d^16*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^4)/(20850679708023400226095104*b^2) - 
      (1207288272122767363*d^18*K1^2*M^4*Sqrt[5/(2*Pi)]*u^4)/
       (6950226569341133408698368*b^2) - (7537261014427888519486969*d^2*K0^2*
        M^4*u^4)/(243257929926939669304442880*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (66220717374172663270372177*d^2*K1^2*M^4*u^4)/
       (521266992700585005652377600*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (63308895479861091491*K0^2*M^4*u^4)/(125520087681599416565760*b^2*
        Sqrt[10*Pi]) + (47907751040004096225461*d^4*K0^2*M^4*u^4)/
       (1425339433165662124830720*b^2*Sqrt[10*Pi]) - 
      (8811152769118115437884173*d^6*K0^2*M^4*u^4)/
       (364886894890409503956664320*b^2*Sqrt[10*Pi]) - 
      (4333191042496154100627557*d^8*K0^2*M^4*u^4)/
       (104253398540117001130475520*b^2*Sqrt[10*Pi]) + 
      (45440667612718597159*d^10*K0^2*M^4*u^4)/(25341127501243801927680*b^2*
        Sqrt[10*Pi]) - (2415645792506440699349*d^12*K0^2*M^4*u^4)/
       (2266378229132978285445120*b^2*Sqrt[10*Pi]) - 
      (110246192880010805069*d^14*K0^2*M^4*u^4)/(135394024078074027442176*b^2*
        Sqrt[10*Pi]) - (3713411098037105863*d^16*K0^2*M^4*u^4)/
       (153313821382525001662464*b^2*Sqrt[10*Pi]) + 
      (6344821*d^18*K0^2*M^4*u^4)/(1817608740732928*b^2*Sqrt[10*Pi]) - 
      (385776614818917082374067*K1^2*M^4*u^4)/(15331382138252500166246400*b^2*
        Sqrt[10*Pi]) + (270755749634319136740327223*d^4*K1^2*M^4*u^4)/
       (912217237226023759891660800*b^2*Sqrt[10*Pi]) - 
      (772929711466046794713107*d^6*K1^2*M^4*u^4)/(17375566423352833521745920*
        b^2*Sqrt[10*Pi]) - (233802761526875346502181*d^8*K1^2*M^4*u^4)/
       (1888648524277481904537600*b^2*Sqrt[10*Pi]) + 
      (120050472115799*d^10*K1^2*M^4*u^4)/(4029806824243200*b^2*
        Sqrt[10*Pi]) - (2329218357264146330935327*d^12*K1^2*M^4*u^4)/
       (521266992700585005652377600*b^2*Sqrt[10*Pi]) + 
      (2537462714559032912959*d^14*K1^2*M^4*u^4)/(6682910162828012892979200*
        b^2*Sqrt[10*Pi]) - (2146073055794737664767*d^16*K1^2*M^4*u^4)/
       (104253398540117001130475520*b^2*Sqrt[10*Pi]) + 
      (12696918384644504519*d^18*K1^2*M^4*u^4)/(3546033963949557861580800*b^2*
        Sqrt[10*Pi]) + (4549846423252446897377*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (7359063426361200079798272*b^2) - (231473744533606283126449*d^2*K0*K1*
        M^4*Sqrt[5/(2*Pi)]*u^5)/(13900453138682266817396736*b^2) - 
      (1618698159941801268731351*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (145954757956163801582665728*b^2) + (15171926816013688874536975*d^6*K0*
        K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(1751457095473965618991988736*b^2) - 
      (4666057319339917012977149*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (437864273868491404747997184*b^2) + (602215924809318747791117*d^10*K0*
        K1*M^4*Sqrt[5/(2*Pi)]*u^5)/(125104078248140401356570624*b^2) - 
      (38580089731958250845591*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (33681867220653184980615168*b^2) + (6531561223404960430249*d^14*K0*K1*
        M^4*Sqrt[5/(2*Pi)]*u^5)/(10878615499838295770136576*b^2) - 
      (1797078396215986529075*d^16*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^5)/
       (27800906277364533634793472*b^2) - (117521889219794744605*d^18*K0*K1*
        M^4*Sqrt[5/(2*Pi)]*u^5)/(83402718832093600904380416*b^2) - 
      (6131236380011325633794269*K0*K1*M^4*u^5)/(183976585659030001994956800*
        b^2*Sqrt[10*Pi]) - (3286531567517568919082389*d^2*K0*K1*M^4*u^5)/
       (49644475495293810062131200*b^2*Sqrt[10*Pi]) + 
      (1249700933637077990609812027*d^4*K0*K1*M^4*u^5)/
       (3648868948904095039566643200*b^2*Sqrt[10*Pi]) - 
      (53522094735894917669118539*d^6*K0*K1*M^4*u^5)/
       (1751457095473965618991988736*b^2*Sqrt[10*Pi]) - 
      (942082425435030497060093111*d^8*K0*K1*M^4*u^5)/
       (10946606846712285118699929600*b^2*Sqrt[10*Pi]) - 
      (9089136343876800896616793*d^10*K0*K1*M^4*u^5)/
       (3127601956203510033914265600*b^2*Sqrt[10*Pi]) + 
      (132626106968036303737277*d^12*K0*K1*M^4*u^5)/
       (36610725239840418457190400*b^2*Sqrt[10*Pi]) - 
      (17406725450125461428470771*d^14*K0*K1*M^4*u^5)/
       (6255203912407020067828531200*b^2*Sqrt[10*Pi]) + 
      (118829247898184481533*d^16*K0*K1*M^4*u^5)/(405261024451378041323520*
        b^2*Sqrt[10*Pi]) + (19302374821896368403497*d^18*K0*K1*M^4*u^5)/
       (2085067970802340022609510400*b^2*Sqrt[10*Pi]) - 
      (1216278629748578678143*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (2102589550388914308513792*b^2) + (23560762879491410733313*d^2*K0^2*
        M^4*Sqrt[5/(2*Pi)]*u^6)/(43245854209233718987456512*b^2) + 
      (10938774288226713360543509*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (1751457095473965618991988736*b^2) - 
      (1884616637160307309697323*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (318446744631630112543997952*b^2) - (1001064462802733898356419*d^8*
        K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(1167638063649310412661325824*b^2) - 
      (3536219858943445236614147*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (3502914190947931237983977472*b^2) - 
      (4552349095076354698669*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (2194808390318252655378432*b^2) + (48258537137679675453749*d^14*K0^2*
        M^4*Sqrt[5/(2*Pi)]*u^6)/(125104078248140401356570624*b^2) - 
      (25677989873720671887347*d^16*K0^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (333610875328374403617521664*b^2) - (12261899132135023303*d^18*K0^2*
        M^4*Sqrt[5/(2*Pi)]*u^6)/(4389616780636505310756864*b^2) - 
      (30363178989422181491453*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (103026887969056801117175808*b^2) + (1327195515123234448661173*d^2*
        K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(778425375766206941774217216*b^2) + 
      (3390083071718106488912497*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (5254371286421896856975966208*b^2) - 
      (105326258534574473093791*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (31090954357526016905183232*b^2) - (17604216198509527165940947*d^8*
        K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/(21017485145687587427903864832*b^2) + 
      (104194803581672782311925*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (272954352541397239323426816*b^2) + (2097800309183690420501*d^12*K1^2*
        M^4*Sqrt[5/(2*Pi)]*u^6)/(4190088745153027796631552*b^2) + 
      (55459108438581624319*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (268752047794071753719808*b^2) + (8119047278151491368697*d^16*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^6)/(125104078248140401356570624*b^2) + 
      (259830613587359351239*d^18*K1^2*M^4*Sqrt[5/(2*Pi)]*u^6)/
       (37067875036486044846391296*b^2) - (30024041351909818048318589*d^2*
        K0^2*M^4*u^6)/(1081146355230842974686412800*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (17308892709029146629880709*d^2*K1^2*M^4*u^6)/
       (432458542092337189874565120*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (177609791771264534573821*K0^2*M^4*u^6)/(52564738759722857712844800*b^2*
        Sqrt[10*Pi]) + (881870241496010133150555071*d^4*K0^2*M^4*u^6)/
       (43786427386849140474799718400*b^2*Sqrt[10*Pi]) + 
      (47776169424539204739709747*d^6*K0^2*M^4*u^6)/
       (1592233723158150562719989760*b^2*Sqrt[10*Pi]) - 
      (566358294918956902144672969*d^8*K0^2*M^4*u^6)/
       (29190951591232760316533145600*b^2*Sqrt[10*Pi]) + 
      (748298184980804180567655799*d^10*K0^2*M^4*u^6)/
       (87572854773698280949599436800*b^2*Sqrt[10*Pi]) + 
      (24171388250864829515887*d^12*K0^2*M^4*u^6)/(2385661293824187668889600*
        b^2*Sqrt[10*Pi]) - (6177603241051259307386977*d^14*K0^2*M^4*u^6)/
       (3127601956203510033914265600*b^2*Sqrt[10*Pi]) + 
      (659395077226586756600507*d^16*K0^2*M^4*u^6)/
       (1668054376641872018087608320*b^2*Sqrt[10*Pi]) + 
      (1624061897041442783147*d^18*K0^2*M^4*u^6)/(109740419515912632768921600*
        b^2*Sqrt[10*Pi]) - (3314643015882045032351563*K1^2*M^4*u^6)/
       (515134439845284005585879040*b^2*Sqrt[10*Pi]) + 
      (321567861181050824413400779*d^4*K1^2*M^4*u^6)/
       (5254371286421896856975966208*b^2*Sqrt[10*Pi]) + 
      (204946632798685970363107*d^6*K1^2*M^4*u^6)/(11958059368279237271224320*
        b^2*Sqrt[10*Pi]) - (12798298487400531158578542841*d^8*K1^2*M^4*u^6)/
       (525437128642189685697596620800*b^2*Sqrt[10*Pi]) + 
      (13066036064017502208764767*d^10*K1^2*M^4*u^6)/
       (6823858813534930983085670400*b^2*Sqrt[10*Pi]) - 
      (325116915786408814661569*d^12*K1^2*M^4*u^6)/
       (104752218628825694915788800*b^2*Sqrt[10*Pi]) - 
      (43072090805840105384597*d^14*K1^2*M^4*u^6)/(47031608363962556900966400*
        b^2*Sqrt[10*Pi]) - (1055195397495510103661077*d^16*K1^2*M^4*u^6)/
       (3127601956203510033914265600*b^2*Sqrt[10*Pi]) - 
      (10668727177029950828729*d^18*K1^2*M^4*u^6)/
       (308898958637383707053260800*b^2*Sqrt[10*Pi]) + 
      (1878542943671970136285*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (206053775938113602234351616*b^2) - (30840514102330065727241*d^2*K0*K1*
        M^4*Sqrt[5/(2*Pi)]*u^7)/(24711916690990696564260864*b^2) + 
      (1513779948600413058678353*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (1910680467789780675263987712*b^2) - 
      (520421511197399757514363*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (1236322655628681613406109696*b^2) + 
      (419166264367271550010109*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (40850311264698906565410816*b^2) + (1113673010400466029653507*d^10*K0*
        K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(1313592821605474214243991552*b^2) + 
      (2703086868094547657965441*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (2335276127298620825322651648*b^2) - 
      (130505374780443616899395*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (272954352541397239323426816*b^2) + (50051591991557581425955*d^16*K0*
        K1*M^4*Sqrt[5/(2*Pi)]*u^7)/(166805437664187201808760832*b^2) - 
      (10034092529725974379*d^18*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^7)/
       (2269461736927717031411712*b^2) - (14100699845833205833775081*K0*K1*
        M^4*u^7)/(5151344398452840055858790400*b^2*Sqrt[10*Pi]) - 
      (1872414488211340137882677*d^2*K0*K1*M^4*u^7)/
       (794311607924700960994099200*b^2*Sqrt[10*Pi]) + 
      (28193669779530422985317893*d^4*K0*K1*M^4*u^7)/
       (2076826595423674647026073600*b^2*Sqrt[10*Pi]) + 
      (15822660814272262185230851*d^6*K0*K1*M^4*u^7)/
       (6181613278143408067030548480*b^2*Sqrt[10*Pi]) - 
      (113305103337886686389337121*d^8*K0*K1*M^4*u^7)/
       (2001665251970246421705129984*b^2*Sqrt[10*Pi]) - 
      (189821744631711057927210103*d^10*K0*K1*M^4*u^7)/
       (32839820540136855356099788800*b^2*Sqrt[10*Pi]) - 
      (348839805003451681981784573*d^12*K0*K1*M^4*u^7)/
       (58381903182465520633066291200*b^2*Sqrt[10*Pi]) + 
      (391096103226650383219303*d^14*K0*K1*M^4*u^7)/
       (139262424766018999654809600*b^2*Sqrt[10*Pi]) - 
      (6629241995405601270056471*d^16*K0*K1*M^4*u^7)/
       (4170135941604680045219020800*b^2*Sqrt[10*Pi]) + 
      (56195181196648282579727*d^18*K0*K1*M^4*u^7)/
       (2780090627736453363479347200*b^2*Sqrt[10*Pi]) - 
      (51691071084896322282013*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (2472645311257363226812219392*b^2) + 
      (821661358182949962320273*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (2335276127298620825322651648*b^2) + 
      (152732722960671688874233*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (285952178852892345957875712*b^2) - (477312095243150455998659*d^6*K0^2*
        M^4*Sqrt[5/(2*Pi)]*u^8)/(778425375766206941774217216*b^2) + 
      (3021762865507502945042657*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (4945290622514726453624438784*b^2) - 
      (57612570791338156872983*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (291909515912327603165331456*b^2) - (1129952135301421491579173*d^12*
        K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(1273786978526520450175991808*b^2) - 
      (46040470053688455972637*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (125104078248140401356570624*b^2) + (1900264856781219392459*d^16*K0^2*
        M^4*Sqrt[5/(2*Pi)]*u^8)/(21757230999676591540273152*b^2) + 
      (32820842838910608311*d^18*K0^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (45492392090232873220571136*b^2) - (14316654515608312686011*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^8)/(1236322655628681613406109696*b^2) + 
      (4249729905003209769264769*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (21017485145687587427903864832*b^2) - 
      (43616088086341647779971*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (656796410802737107121995776*b^2) + (565642471655489807374127*d^6*K1^2*
        M^4*Sqrt[5/(2*Pi)]*u^8)/(86849112172262757966544896*b^2) + 
      (87062655451178800919391821*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (42034970291375174855807729664*b^2) - 
      (13964318311443890067508079*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (6004995755910739265115389952*b^2) + 
      (1316873019660991953386483*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (10508742572843793713951932416*b^2) + 
      (9286837881984159834637*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (272954352541397239323426816*b^2) + (109689660584635928552981*d^16*
        K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/(12009991511821478530230779904*b^2) - 
      (4740445915361393783669*d^18*K1^2*M^4*Sqrt[5/(2*Pi)]*u^8)/
       (3002497877955369632557694976*b^2) - 
      (50703916657572699496640461*d^2*K0^2*M^4*u^8)/
       (58381903182465520633066291200*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (50580786689337702359308541*d^2*K1^2*M^4*u^8)/
       (525437128642189685697596620800*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (6107752617131038809550889*K0^2*M^4*u^8)/(61816132781434080670305484800*
        b^2*Sqrt[10*Pi]) - (120603554542070718702660371*d^4*K0^2*M^4*u^8)/
       (50041631299256160542628249600*b^2*Sqrt[10*Pi]) - 
      (1310931569976552963813799*d^6*K0^2*M^4*u^8)/
       (1297375626277011569623695360*b^2*Sqrt[10*Pi]) - 
      (439569303682828040152619*d^8*K0^2*M^4*u^8)/
       (5375315894037746145243955200*b^2*Sqrt[10*Pi]) + 
      (3011622713265593323928639*d^10*K0^2*M^4*u^8)/
       (1459547579561638015826657280*b^2*Sqrt[10*Pi]) + 
      (20392574047437412892038301*d^12*K0^2*M^4*u^8)/
       (6368934892632602250879959040*b^2*Sqrt[10*Pi]) + 
      (5685934724622359935153961*d^14*K0^2*M^4*u^8)/
       (3127601956203510033914265600*b^2*Sqrt[10*Pi]) - 
      (3822918911739187787619017*d^16*K0^2*M^4*u^8)/
       (12510407824814040135657062400*b^2*Sqrt[10*Pi]) + 
      (381138398684193991969*d^18*K0^2*M^4*u^8)/(227461960451164366102855680*
        b^2*Sqrt[10*Pi]) + (115740800249198869051529*K1^2*M^4*u^8)/
       (1343828973509436536310988800*b^2*Sqrt[10*Pi]) + 
      (12009226267485481388934071*d^4*K1^2*M^4*u^8)/
       (16419910270068427678049894400*b^2*Sqrt[10*Pi]) - 
      (78309630244834132493276659*d^6*K1^2*M^4*u^8)/
       (2171227804306568949163622400*b^2*Sqrt[10*Pi]) - 
      (9472312504354314106210306969*d^8*K1^2*M^4*u^8)/
       (1050874257284379371395193241600*b^2*Sqrt[10*Pi]) + 
      (1972732140294250927783253299*d^10*K1^2*M^4*u^8)/
       (150124893897768481627884748800*b^2*Sqrt[10*Pi]) - 
      (338899468594443738629706151*d^12*K1^2*M^4*u^8)/
       (262718564321094842848798310400*b^2*Sqrt[10*Pi]) - 
      (1800541477832627578042457*d^14*K1^2*M^4*u^8)/
       (6823858813534930983085670400*b^2*Sqrt[10*Pi]) + 
      (4203730171378396027168703*d^16*K1^2*M^4*u^8)/
       (300249787795536963255769497600*b^2*Sqrt[10*Pi]) + 
      (735431035770258418840609*d^18*K1^2*M^4*u^8)/
       (75062446948884240813942374400*b^2*Sqrt[10*Pi]) - 
      (903387678577380227977*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (117745014821779201276772352*b^2) - (6631789803519194789885161*d^2*K0*
        K1*M^4*Sqrt[5/(2*Pi)]*u^9)/(42034970291375174855807729664*b^2) + 
      (2282199513050896233198545*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (3821360935579561350527975424*b^2) - 
      (28500593440863705382737655*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (42034970291375174855807729664*b^2) - 
      (72475390809908457626293*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (90984784180465746441142272*b^2) - (7444105683745763710213*d^10*K0*K1*
        M^4*Sqrt[5/(2*Pi)]*u^9)/(62552039124070200678285312*b^2) + 
      (472451738833761234724861*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (3002497877955369632557694976*b^2) - 
      (349484494571954460789475*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (3002497877955369632557694976*b^2) - 
      (818338831221194482055*d^16*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^9)/
       (10033409784312012138872832*b^2) - (6599539081393731146629*d^18*K0*K1*
        M^4*Sqrt[5/(2*Pi)]*u^9)/(6004995755910739265115389952*b^2) + 
      (335217568971617165331941*K0*K1*M^4*u^9)/(2943625370544480031919308800*
        b^2*Sqrt[10*Pi]) + (168783962332239255856122049*d^2*K0*K1*M^4*u^9)/
       (210174851456875874279038648320*b^2*Sqrt[10*Pi]) - 
      (165464810689799618625057037*d^4*K0*K1*M^4*u^9)/
       (95534023389489033763199385600*b^2*Sqrt[10*Pi]) + 
      (3006140679611290816361980571*d^6*K0*K1*M^4*u^9)/
       (1050874257284379371395193241600*b^2*Sqrt[10*Pi]) + 
      (2497807613041001009351777*d^8*K0*K1*M^4*u^9)/
       (2274619604511643661028556800*b^2*Sqrt[10*Pi]) + 
      (554758237116012949444669*d^10*K0*K1*M^4*u^9)/
       (312760195620351003391426560*b^2*Sqrt[10*Pi]) + 
      (40776063772181398500363127*d^12*K0*K1*M^4*u^9)/
       (75062446948884240813942374400*b^2*Sqrt[10*Pi]) + 
      (25121719332613086421452503*d^14*K0*K1*M^4*u^9)/
       (75062446948884240813942374400*b^2*Sqrt[10*Pi]) + 
      (396656412201943356745837*d^16*K0*K1*M^4*u^9)/
       (1755846712254602124302745600*b^2*Sqrt[10*Pi]) - 
      (547311861832880613669391*d^18*K0*K1*M^4*u^9)/
       (150124893897768481627884748800*b^2*Sqrt[10*Pi]) - 
      (10159174910625125149*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (88308761116334400957579264*b^2) - (470220114601503813897193*d^2*K0^2*
        M^4*Sqrt[5/(2*Pi)]*u^10)/(10508742572843793713951932416*b^2) + 
      (58949965323503997585637*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (1827607403972833689382944768*b^2) + 
      (5990212824473172307375331*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (42034970291375174855807729664*b^2) + 
      (1434409304299451416626499*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (21017485145687587427903864832*b^2) - 
      (1273839385671973281551161*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (1751457095473965618991988736*b^2) - 
      (1394018868517385133077*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (88308761116334400957579264*b^2) - (614233089024034477631*d^14*K0^2*
        M^4*Sqrt[5/(2*Pi)]*u^10)/(23457014671526325254356992*b^2) - 
      (2680779425034438192461*d^16*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (1715713073117354075747254272*b^2) - 
      (520799716849225821373*d^18*K0^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (750624469488842408139423744*b^2) - (1008221034413310976717*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(3708967966886044840218329088*b^2) + 
      (1317573275938851381179*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (304601233995472281563824128*b^2) + (369608575425950199831761*d^4*K1^2*
        M^4*Sqrt[5/(2*Pi)]*u^10)/(1970389232408211321365987328*b^2) + 
      (330897638470986020856619*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (1556850751532413883548434432*b^2) + 
      (199667794719765587310779*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (818863057624191717970280448*b^2) - (48167983300693580157603295*d^10*
        K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/(126104910874125524567423188992*b^2) + 
      (487650838563987476383001*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (10508742572843793713951932416*b^2) - 
      (1314233201663200373*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (88220540575758642315264*b^2) + (1580318619633473289907*d^16*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^10)/(62552039124070200678285312*b^2) + 
      (642424007544702516139*d^18*K1^2*M^4*Sqrt[5/(2*Pi)]*u^10)/
       (4003330503940492843410259968*b^2) + 
      (21858102856912550414981189*d^2*K0^2*M^4*u^10)/
       (262718564321094842848798310400*Sqrt[10]*b^2*Sqrt[Pi]) - 
      (29495171550626472489474329*d^2*K1^2*M^4*u^10)/
       (175145709547396561899198873600*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (15445345601770765420841*K0^2*M^4*u^10)/(2207719027908360023939481600*
        b^2*Sqrt[10*Pi]) - (344316063265383912143730631*d^4*K0^2*M^4*u^10)/
       (1050874257284379371395193241600*b^2*Sqrt[10*Pi]) - 
      (139671845024563880137768663*d^6*K0^2*M^4*u^10)/
       (1050874257284379371395193241600*b^2*Sqrt[10*Pi]) - 
      (29531092492990634899202999*d^8*K0^2*M^4*u^10)/
       (525437128642189685697596620800*b^2*Sqrt[10*Pi]) + 
      (5256468221922694818998813*d^10*K0^2*M^4*u^10)/
       (1751457095473965618991988736*b^2*Sqrt[10*Pi]) - 
      (261915760692050283557567*d^12*K0^2*M^4*u^10)/
       (2207719027908360023939481600*b^2*Sqrt[10*Pi]) + 
      (38546275166959362188363*d^14*K0^2*M^4*u^10)/
       (117285073357631626271784960*b^2*Sqrt[10*Pi]) + 
      (22355060368448430451953199*d^16*K0^2*M^4*u^10)/
       (300249787795536963255769497600*b^2*Sqrt[10*Pi]) + 
      (146424194681444194586633*d^18*K0^2*M^4*u^10)/
       (18765611737221060203485593600*b^2*Sqrt[10*Pi]) + 
      (963809744594856794358041*K1^2*M^4*u^10)/(92724199172151121005458227200*
        b^2*Sqrt[10*Pi]) - (53537929854795399566550589*d^4*K1^2*M^4*u^10)/
       (49259730810205283034149683200*b^2*Sqrt[10*Pi]) - 
      (47015379248461944632833957*d^6*K1^2*M^4*u^10)/
       (76150308498868070390956032000*b^2*Sqrt[10*Pi]) - 
      (273292288886435773048301*d^8*K1^2*M^4*u^10)/
       (298419481641469284974592000*b^2*Sqrt[10*Pi]) + 
      (23148281044734560591298791791*d^10*K1^2*M^4*u^10)/
       (15763113859265690570927898624000*b^2*Sqrt[10*Pi]) - 
      (112152031225484360316222517*d^12*K1^2*M^4*u^10)/
       (262718564321094842848798310400*b^2*Sqrt[10*Pi]) + 
      (3084726146820215752423*d^14*K1^2*M^4*u^10)/(15438594600757762405171200*
        b^2*Sqrt[10*Pi]) - (5461016823637798960609*d^16*K1^2*M^4*u^10)/
       (67991346873989348563353600*b^2*Sqrt[10*Pi]) + 
      (206771965827180309820801*d^18*K1^2*M^4*u^10)/
       (100083262598512321085256499200*b^2*Sqrt[10*Pi]) + 
      (69227855177907953*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (391902786019235507208192*b^2) + (13684823543298555521837*d^2*K0*K1*
        M^4*Sqrt[5/(2*Pi)]*u^11)/(10508742572843793713951932416*b^2) + 
      (30017492186457548218015*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (1167638063649310412661325824*b^2) + 
      (82380173943082107784961*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (3502914190947931237983977472*b^2) + 
      (263437948798880498279291*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (31526227718531381141855797248*b^2) - 
      (16054568487241502169565*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (4503746816933054448836542464*b^2) - 
      (167759173303218809101*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (2296490946862717157769216*b^2) + (160556245436611991*d^14*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^11)/(1401726366925942872342528*b^2) - 
      (378448233308760613855*d^16*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^11)/
       (375312234744421204069711872*b^2) - (246940387123870286591*d^18*K0*K1*
        M^4*Sqrt[5/(2*Pi)]*u^11)/(1501248938977684816278847488*b^2) + 
      (34312079976948027731*K0*K1*M^4*u^11)/(9797569650480887680204800*b^2*
        Sqrt[10*Pi]) - (2613783486421930368199033*d^2*K0*K1*M^4*u^11)/
       (262718564321094842848798310400*b^2*Sqrt[10*Pi]) - 
      (2564023134890250704752789*d^4*K0*K1*M^4*u^11)/
       (17514570954739656189919887360*b^2*Sqrt[10*Pi]) - 
      (162146981567303479377602929*d^6*K0*K1*M^4*u^11)/
       (437864273868491404747997184000*b^2*Sqrt[10*Pi]) + 
      (59225150015360573007246517*d^8*K0*K1*M^4*u^11)/
       (3940778464816422642731974656000*b^2*Sqrt[10*Pi]) + 
      (255391865184416569062781837*d^10*K0*K1*M^4*u^11)/
       (562968352116631806104567808000*b^2*Sqrt[10*Pi]) + 
      (20635345040020509075929*d^12*K0*K1*M^4*u^11)/
       (57412273671567928944230400*b^2*Sqrt[10*Pi]) - 
      (13677344631350553975391*d^14*K0*K1*M^4*u^11)/
       (81767371404013334219980800*b^2*Sqrt[10*Pi]) - 
      (394781680659327523102237*d^16*K0*K1*M^4*u^11)/
       (9382805868610530101742796800*b^2*Sqrt[10*Pi]) - 
      (95366165732862781550333*d^18*K0*K1*M^4*u^11)/
       (37531223474442120406971187200*b^2*Sqrt[10*Pi]) - 
      (1201979752042051*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (6021051894295527338016768*b^2) + (2151114856710689*d^2*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(12306126131038796120064*b^2) - 
      (31655455077632103475*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (9090607761975600098574336*b^2) - (125591516603430735535*d^6*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(51513443984528400558587904*b^2) - 
      (229778218461782056511*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (25756721992264200279293952*b^2) + (1531619496422448814811*d^10*K0^2*
        M^4*Sqrt[5/(2*Pi)]*u^12)/(927241991721511210054582272*b^2) + 
      (1342142389555846525*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (2932126833940790656794624*b^2) - (6190989952303800619*d^14*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(11038595139541800119697408*b^2) + 
      (2384322011800481*d^16*K0^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (14703423429293107052544*b^2) + (1170379962407847029*d^18*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(29436253705444800319193088*b^2) - 
      (1497588890487971*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (6021051894295527338016768*b^2) + (163795580004638823365*d^2*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(309080663907170403351527424*b^2) + 
      (1948791879679148908213*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (463620995860755605027291136*b^2) - (340442898209677043057*d^6*K1^2*
        M^4*Sqrt[5/(2*Pi)]*u^12)/(115905248965188901256822784*b^2) - 
      (6817566318583977769*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (1544494793186918535266304*b^2) + (451480409380904593849*d^10*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(750624469488842408139423744*b^2) + 
      (13713889917608834935*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (8133701681767642193461248*b^2) + (392406292184789048345*d^14*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(375312234744421204069711872*b^2) + 
      (27970345569953397935*d^16*K1^2*M^4*Sqrt[5/(2*Pi)]*u^12)/
       (250208156496280802713141248*b^2) - (3510873981308285419*d^18*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^12)/(132463141674501601436368896*b^2) + 
      (11748554943906127453*d^2*K0^2*M^4*u^12)/(7076022525347307769036800*
        Sqrt[10]*b^2*Sqrt[Pi]) - (6465352591673450431441*d^2*K1^2*M^4*u^12)/
       (7727016597679260083788185600*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (47290903701042413879*K0^2*M^4*u^12)/(150526297357388183450419200*b^2*
        Sqrt[10*Pi]) + (114963523609951841291*d^4*K0^2*M^4*u^12)/
       (2673708165286941205463040*b^2*Sqrt[10*Pi]) + 
      (3280390055710528658383*d^6*K0^2*M^4*u^12)/(79496055531679630491648000*
        b^2*Sqrt[10*Pi]) - (8066122131601616122193*d^8*K0^2*M^4*u^12)/
       (3219590249033025034911744000*b^2*Sqrt[10*Pi]) - 
      (8282780178180500966062571*d^10*K0^2*M^4*u^12)/
       (115905248965188901256822784000*b^2*Sqrt[10*Pi]) + 
      (1878174083774868163553*d^12*K0^2*M^4*u^12)/
       (146606341697039532839731200*b^2*Sqrt[10*Pi]) + 
      (8857625610455010805151*d^14*K0^2*M^4*u^12)/
       (275964878488545002992435200*b^2*Sqrt[10*Pi]) + 
      (18066628159411385909*d^16*K0^2*M^4*u^12)/(2573099100126293734195200*
        b^2*Sqrt[10*Pi]) + (11223204983005738103*d^18*K0^2*M^4*u^12)/
       (29436253705444800319193088*b^2*Sqrt[10*Pi]) + 
      (10071517768070994539*K1^2*M^4*u^12)/(30105259471477636690083840*b^2*
        Sqrt[10*Pi]) - (1201158472846086679073*d^4*K1^2*M^4*u^12)/
       (11590524896518890125682278400*b^2*Sqrt[10*Pi]) + 
      (553698047321791138095281*d^6*K1^2*M^4*u^12)/
       (14488156120648612657102848000*b^2*Sqrt[10*Pi]) - 
      (80516314031277554311069*d^8*K1^2*M^4*u^12)/
       (5212669927005850056523776000*b^2*Sqrt[10*Pi]) - 
      (5161695987671090829391849*d^10*K1^2*M^4*u^12)/
       (93828058686105301017427968000*b^2*Sqrt[10*Pi]) + 
      (7679448050438662523*d^12*K1^2*M^4*u^12)/(2140447810991484787752960*b^2*
        Sqrt[10*Pi]) + (176399069411060479995659*d^14*K1^2*M^4*u^12)/
       (9382805868610530101742796800*b^2*Sqrt[10*Pi]) + 
      (36596807569117820713229*d^16*K1^2*M^4*u^12)/
       (6255203912407020067828531200*b^2*Sqrt[10*Pi]) + 
      (2013016345231771626143*d^18*K1^2*M^4*u^12)/
       (3311578541862540035909222400*b^2*Sqrt[10*Pi]) + 
      (12419936845*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/(123706687506071814144*
        b^2) + (855286012002131*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/
       (44736836627195788787712*b^2) + (1617718645662829*d^4*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^13)/(26608183876305992024064*b^2) - 
      (99136550116995917095*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/
       (29854382309215323050999808*b^2) - (49067862382538081*d^8*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^13)/(82319068867321662824448*b^2) + 
      (2923439233160752279*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/
       (3142566558864770847473664*b^2) + (1191346060446040253*d^12*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^13)/(376315743393470458626048*b^2) + 
      (23538600818636927*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/
       (177704656602472161017856*b^2) - (67583492147990837*d^16*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^13)/(1066227939614832966107136*b^2) + 
      (85519490619575*d^18*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^13)/
       (1112585676119825703763968*b^2) + (38009124357901*K0*K1*M^4*u^13)/
       (1030889062550598451200*b^2*Sqrt[10*Pi]) - 
      (1784462278858599547*d^2*K0*K1*M^4*u^13)/(1118420915679894719692800*b^2*
        Sqrt[10*Pi]) - (6807108088644184073*d^4*K0*K1*M^4*u^13)/
       (665204596907649800601600*b^2*Sqrt[10*Pi]) + 
      (17542918685523452045719*d^6*K0*K1*M^4*u^13)/
       (3731797788651915381374976000*b^2*Sqrt[10*Pi]) + 
      (479019844236608125849*d^8*K0*K1*M^4*u^13)/(20579767216830415706112000*
        b^2*Sqrt[10*Pi]) + (400903805514200177603*d^10*K0*K1*M^4*u^13)/
       (20674779992531387154432000*b^2*Sqrt[10*Pi]) - 
      (209909183068207045561*d^12*K0*K1*M^4*u^13)/(9407893584836761465651200*
        b^2*Sqrt[10*Pi]) - (53063337701489174503*d^14*K0*K1*M^4*u^13)/
       (4442616415061804025446400*b^2*Sqrt[10*Pi]) - 
      (417025974292093337*d^16*K0*K1*M^4*u^13)/(152318277087833280872448*b^2*
        Sqrt[10*Pi]) - (143880290300981383901*d^18*K0*K1*M^4*u^13)/
       (639736763768899779664281600*b^2*Sqrt[10*Pi]) - 
      (12395*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(764626345426944*b^2) + 
      (1846250376391*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (5263157250258328092672*b^2) + (497763046153963*d^4*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^14)/(67543851378315210522624*b^2) + 
      (373768222072799*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (202631554134945631567872*b^2) - (288984214992493*d^8*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^14)/(3216373875157867167744*b^2) - 
      (134549568413927*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (3618420609552600563712*b^2) + (7456361386625*d^12*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^14)/(89343718754385199104*b^2) + 
      (16785127883603*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (371961604610093481984*b^2) + (12658187659805*d^16*K0^2*M^4*
        Sqrt[5/(2*Pi)]*u^14)/(4135337839488686358528*b^2) - 
      (30759940039*d^18*K0^2*M^4*Sqrt[5/(2*Pi)]*u^14)/(486510334057492512768*
        b^2) - (7904863*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (492419366454951936*b^2) - (87999761807*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^14)/(536062312526311194624*b^2) + 
      (1370394567307169*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (202631554134945631567872*b^2) + (2586856799188811*d^6*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^14)/(202631554134945631567872*b^2) - 
      (142550298132923*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (1702786169201223794688*b^2) + (181456289262553*d^10*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^14)/(8633424612265853976576*b^2) + 
      (13897465370944013*d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (164035067633051225554944*b^2) + (130780018240433*d^14*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^14)/(4824560812736800751616*b^2) + 
      (1126150289273*d^16*K1^2*M^4*Sqrt[5/(2*Pi)]*u^14)/
       (319756467120957554688*b^2) + (10486209600281*d^18*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^14)/(17266849224531707953152*b^2) + 
      (8293021835900437*d^2*K0^2*M^4*u^14)/(131578931256458202316800*Sqrt[10]*
        b^2*Sqrt[Pi]) + (2432286245110613*d^2*K1^2*M^4*u^14)/
       (40204673439473339596800*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (62050151057*K0^2*M^4*u^14)/(21543347282404147200*b^2*Sqrt[10*Pi]) + 
      (1035395818346286721*d^4*K0^2*M^4*u^14)/(1688596284457880263065600*b^2*
        Sqrt[10*Pi]) + (23664913591520106001*d^6*K0^2*M^4*u^14)/
       (25328944266868203945984000*b^2*Sqrt[10*Pi]) - 
      (104309062209705953*d^8*K0^2*M^4*u^14)/(134015578131577798656000*b^2*
        Sqrt[10*Pi]) - (111225667267922407*d^10*K0^2*M^4*u^14)/
       (64614653742010724352000*b^2*Sqrt[10*Pi]) - 
      (7873524139801*d^12*K0^2*M^4*u^14)/(106361569945696665600*b^2*
        Sqrt[10*Pi]) + (11735672173653521*d^14*K0^2*M^4*u^14)/
       (18226118625894580617216*b^2*Sqrt[10*Pi]) + 
      (165143247868247393*d^16*K0^2*M^4*u^14)/(723684121910520112742400*b^2*
        Sqrt[10*Pi]) + (1513328071652333*d^18*K0^2*M^4*u^14)/
       (85139308460061189734400*b^2*Sqrt[10*Pi]) + 
      (252700327973*K1^2*M^4*u^14)/(86173389129616588800*b^2*Sqrt[10*Pi]) + 
      (2887837193922381251*d^4*K1^2*M^4*u^14)/(5065788853373640789196800*b^2*
        Sqrt[10*Pi]) + (20048283803475700741*d^6*K1^2*M^4*u^14)/
       (25328944266868203945984000*b^2*Sqrt[10*Pi]) - 
      (154841424300976213*d^8*K1^2*M^4*u^14)/(212848271150152974336000*b^2*
        Sqrt[10*Pi]) - (1978424470565541433*d^10*K1^2*M^4*u^14)/
       (1079178076533231747072000*b^2*Sqrt[10*Pi]) - 
      (85692926033597419*d^12*K1^2*M^4*u^14)/(891494932788321878016000*b^2*
        Sqrt[10*Pi]) + (394088819293736239*d^14*K1^2*M^4*u^14)/
       (603070101592100093952000*b^2*Sqrt[10*Pi]) + 
      (1619149105074091*d^16*K1^2*M^4*u^14)/(7993911678023938867200*b^2*
        Sqrt[10*Pi]) + (239931895382653*d^18*K1^2*M^4*u^14)/
       (18768314374490986905600*b^2*Sqrt[10*Pi]) - 
      (2861*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/(1405757812568997888*b^2) + 
      (1212946265*d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/(83642589847855374336*
        b^2) + (9945359256901*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/
       (8442981422289401315328*b^2) + (7869246401*d^6*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^15)/(7731667969129488384*b^2) - 
      (186651094255*d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/
       (185560031259107721216*b^2) - (5216351533*d^10*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^15)/(1874343750091997184*b^2) + 
      (339492773*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/(169926768552296448*
        b^2) - (23971609159*d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/
       (10580177220914036736*b^2) - (2210438935615*d^16*K0*K1*M^4*
        Sqrt[5/(2*Pi)]*u^15)/(1809210304776300281856*b^2) - 
      (78223781*d^18*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^15)/(6510878289793253376*
        b^2) + (3526411673*K0*K1*M^4*u^15)/(35143945314224947200*b^2*
        Sqrt[10*Pi]) - (7300939898579*d^2*K0*K1*M^4*u^15)/
       (697021582065461452800*b^2*Sqrt[10*Pi]) - 
      (1416355518055711*d^4*K0*K1*M^4*u^15)/(14071635703815668858880*b^2*
        Sqrt[10*Pi]) - (542136994542179*d^6*K0*K1*M^4*u^15)/
       (2899375488423558144000*b^2*Sqrt[10*Pi]) + 
      (19238631281297*d^8*K0*K1*M^4*u^15)/(112053158972891136000*b^2*
        Sqrt[10*Pi]) + (8174207227639*d^10*K0*K1*M^4*u^15)/
       (21299360796499968000*b^2*Sqrt[10*Pi]) - 
      (8941388377967*d^12*K0*K1*M^4*u^15)/(214768554698041344000*b^2*
        Sqrt[10*Pi]) - (68303884428419*d^14*K0*K1*M^4*u^15)/
       (440840717538084864000*b^2*Sqrt[10*Pi]) - 
      (1906778046920557*d^16*K0*K1*M^4*u^15)/(45230257619407507046400*b^2*
        Sqrt[10*Pi]) - (21657778823*d^18*K0*K1*M^4*u^15)/
       (6510878289793253376*b^2*Sqrt[10*Pi]) + 
      (1021*d^2*K0^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(2028510552047616*b^2) + 
      (55545799*d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(615019042998936576*b^2) + 
      (40780843*d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(60742621530759168*b^2) - 
      (1494587*d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(133881696435142656*b^2) - 
      (68993851*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(468585937522999296*b^2) + 
      (43362911*d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(602467633958141952*b^2) + 
      (384185*d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(1593829719465984*b^2) + 
      (808475*d^16*K0^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(19125956633591808*b^2) - 
      (1419827*d^2*K1^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(2811515625137995776*b^2) + 
      (19965053*d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(353736443032068096*b^2) + 
      (1892456635*d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(4920152343991492608*
        b^2) + (270441527*d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^16)/
       (30926671876517953536*b^2) + (10728001*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*
        u^16)/(175719726571124736*b^2) + (109788865*d^12*K1^2*M^4*
        Sqrt[5/(2*Pi)]*u^16)/(946734853362794496*b^2) + 
      (797255*d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(3445484834727936*b^2) + 
      (349367197*d^16*K1^2*M^4*Sqrt[5/(2*Pi)]*u^16)/(10308890625505984512*
        b^2) - (115*d^18*K1^2*M^4*Sqrt[5/(2*Pi)]*u^16)/
       (238284229607424*b^2) + (52461347*d^2*K0^2*M^4*u^16)/
       (260325520846110720*Sqrt[10]*b^2*Sqrt[Pi]) + 
      (1079552779*d^2*K1^2*M^4*u^16)/(5406760817573068800*Sqrt[10]*b^2*
        Sqrt[Pi]) + (153631*K0^2*M^4*u^16)/(27201196063641600*b^2*
        Sqrt[10*Pi]) + (199232956103*d^4*K0^2*M^4*u^16)/
       (92252856449840486400*b^2*Sqrt[10*Pi]) + 
      (184329942571*d^6*K0^2*M^4*u^16)/(73802285159872389120*b^2*
        Sqrt[10*Pi]) - (111618390073*d^8*K0^2*M^4*u^16)/
       (30123381697907097600*b^2*Sqrt[10*Pi]) - 
      (88405540277*d^10*K0^2*M^4*u^16)/(7639988111788032000*b^2*
        Sqrt[10*Pi]) - (22118531447*d^12*K0^2*M^4*u^16)/
       (75308454244767744000*b^2*Sqrt[10*Pi]) + 
      (54396596101*d^14*K0^2*M^4*u^16)/(12551409040794624000*b^2*
        Sqrt[10*Pi]) + (4885944367*d^16*K0^2*M^4*u^16)/
       (3347042410878566400*b^2*Sqrt[10*Pi]) + (43297*d^18*K0^2*M^4*u^16)/
       (370084300185600*b^2*Sqrt[10*Pi]) + (51377*K1^2*M^4*u^16)/
       (9067065354547200*b^2*Sqrt[10*Pi]) + (10531467431*d^4*K1^2*M^4*u^16)/
       (4681805863659724800*b^2*Sqrt[10*Pi]) + 
      (2287712550349*d^6*K1^2*M^4*u^16)/(615019042998936576000*b^2*
        Sqrt[10*Pi]) - (2048780995153*d^8*K1^2*M^4*u^16)/
       (552261997794963456000*b^2*Sqrt[10*Pi]) - 
      (133580755793*d^10*K1^2*M^4*u^16)/(10982482910695296000*b^2*
        Sqrt[10*Pi]) - (2826154538833*d^12*K1^2*M^4*u^16)/
       (5798750976847116288000*b^2*Sqrt[10*Pi]) + 
      (257084713*d^14*K1^2*M^4*u^16)/(61526514905856000*b^2*Sqrt[10*Pi]) + 
      (17634314083*d^16*K1^2*M^4*u^16)/(12272488839888076800*b^2*
        Sqrt[10*Pi]) + (20212487*d^18*K1^2*M^4*u^16)/(176160126888345600*b^2*
        Sqrt[10*Pi]) + (d^2*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^17)/
       (12364180028928*b^2) + (5*d^4*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^17)/
       (985550582016*b^2) + (83*d^6*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^17)/
       (6182090014464*b^2) - (d^8*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^17)/
       (739162936512*b^2) - (1993*d^10*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^17)/
       (136005980318208*b^2) - (5*d^12*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^17)/
       (581222138112*b^2) + (d^14*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^17)/
       (67463283888*b^2) + (d^16*K0*K1*M^4*Sqrt[5/(2*Pi)]*u^17)/
       (269853135552*b^2) + (K0*K1*M^4*u^17)/(28334579232960*b^2*
        Sqrt[10*Pi]) - (129463*d^2*K0*K1*M^4*u^17)/(9067065354547200*b^2*
        Sqrt[10*Pi]) - (32941*d^4*K0*K1*M^4*u^17)/(177399104762880*b^2*
        Sqrt[10*Pi]) - (3872399*d^6*K0*K1*M^4*u^17)/(7846498864512000*b^2*
        Sqrt[10*Pi]) + (1187687*d^8*K0*K1*M^4*u^17)/(6000263837568000*b^2*
        Sqrt[10*Pi]) + (9520607*d^10*K0*K1*M^4*u^17)/(9714712879872000*b^2*
        Sqrt[10*Pi]) + (469159*d^12*K0*K1*M^4*u^17)/(4857356439936000*b^2*
        Sqrt[10*Pi]) - (867791*d^14*K0*K1*M^4*u^17)/(1789552372608000*b^2*
        Sqrt[10*Pi]) - (4903*d^16*K0*K1*M^4*u^17)/(32851686067200*b^2*
        Sqrt[10*Pi]) - (211*d^18*K0*K1*M^4*u^17)/(22387815690240*b^2*
        Sqrt[10*Pi]) + (d^4*K0^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (4857356439936*b^2) + (d^6*K0^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (1888971948864*b^2) - (d^8*K0^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (45335326772736*b^2) - (5*d^10*K0^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (11333831693184*b^2) - (d^12*K0^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (3238237626624*b^2) + (d^14*K0^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (1619118813312*b^2) + (d^16*K0^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (6476475253248*b^2) + (d^4*K1^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (4857356439936*b^2) + (d^6*K1^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (1888971948864*b^2) - (d^8*K1^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (45335326772736*b^2) - (5*d^10*K1^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (11333831693184*b^2) - (d^12*K1^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (3238237626624*b^2) + (d^14*K1^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (1619118813312*b^2) + (d^16*K1^2*M^4*Sqrt[5/(2*Pi)]*u^18)/
       (6476475253248*b^2) + (d^2*K0^2*M^4*u^18)/(12364180028928*Sqrt[10]*b^2*
        Sqrt[Pi]) + (d^2*K1^2*M^4*u^18)/(12364180028928*Sqrt[10]*b^2*
        Sqrt[Pi]) + (K0^2*M^4*u^18)/(680029901591040*b^2*Sqrt[10*Pi]) + 
      (d^4*K0^2*M^4*u^18)/(6538749053760*b^2*Sqrt[10*Pi]) + 
      (d^6*K0^2*M^4*u^18)/(1619118813312*b^2*Sqrt[10*Pi]) - 
      (d^8*K0^2*M^4*u^18)/(1199347269120*b^2*Sqrt[10*Pi]) - 
      (1681*d^10*K0^2*M^4*u^18)/(340014950795520*b^2*Sqrt[10*Pi]) + 
      (61*d^12*K0^2*M^4*u^18)/(113338316931840*b^2*Sqrt[10*Pi]) + 
      (d^14*K0^2*M^4*u^18)/(4047797033280*b^2*Sqrt[10*Pi]) + 
      (d^16*K0^2*M^4*u^18)/(2698531355520*b^2*Sqrt[10*Pi]) + 
      (d^18*K0^2*M^4*u^18)/(10794125422080*b^2*Sqrt[10*Pi]) + 
      (K1^2*M^4*u^18)/(680029901591040*b^2*Sqrt[10*Pi]) + 
      (d^4*K1^2*M^4*u^18)/(6538749053760*b^2*Sqrt[10*Pi]) + 
      (d^6*K1^2*M^4*u^18)/(1619118813312*b^2*Sqrt[10*Pi]) - 
      (d^8*K1^2*M^4*u^18)/(1199347269120*b^2*Sqrt[10*Pi]) - 
      (1681*d^10*K1^2*M^4*u^18)/(340014950795520*b^2*Sqrt[10*Pi]) + 
      (61*d^12*K1^2*M^4*u^18)/(113338316931840*b^2*Sqrt[10*Pi]) + 
      (d^14*K1^2*M^4*u^18)/(4047797033280*b^2*Sqrt[10*Pi]) + 
      (d^16*K1^2*M^4*u^18)/(2698531355520*b^2*Sqrt[10*Pi]) + 
      (d^18*K1^2*M^4*u^18)/(10794125422080*b^2*Sqrt[10*Pi]))/Pi}, 0, 15, 1], 
  SeriesData[p, 0, {((K0^2*M^5*Sqrt[Pi/10]*u^3)/(84*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/10]*u^3)/(42*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/10]*u^3)/(84*b^3) + (K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (42*b^3) - (d^2*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(21*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(42*b^3))/Pi, 0, 
    ((K0*M^5*Sqrt[Pi/10]*u^2)/(28*b^3*E^u) - (d^2*K0*M^5*Sqrt[Pi/10]*u^2)/
       (14*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/10]*u^2)/(28*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/10]*u^3)/(28*b^3*E^u) - (d^2*K0*M^5*Sqrt[Pi/10]*u^3)/
       (14*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/10]*u^3)/(28*b^3*E^u) - 
      (457*K0^2*M^5*Sqrt[Pi/10]*u^3)/(7392*b^3) + 
      (719*d^2*K0^2*M^5*Sqrt[Pi/10]*u^3)/(7392*b^3) - 
      (67*d^4*K0^2*M^5*Sqrt[Pi/10]*u^3)/(7392*b^3) - 
      (3*K1^2*M^5*Sqrt[Pi/10]*u^3)/(154*b^3) - 
      (53*d^2*K1^2*M^5*Sqrt[Pi/10]*u^3)/(924*b^3) - 
      (89*d^6*K1^2*M^5*Sqrt[Pi/10]*u^3)/(924*b^3) - 
      (13*d^6*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(2464*b^3) + 
      (4*d^4*K1^2*M^5*Sqrt[10*Pi]*u^3)/(231*b^3) - 
      (207*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(1232*b^3) + 
      (439*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(3696*b^3) - 
      (73*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(336*b^3) + 
      (197*d^4*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(3696*b^3) - 
      (17*d^2*K0^2*M^5*Sqrt[Pi/10]*u^5)/(528*b^3) + 
      (19*d^4*K0^2*M^5*Sqrt[Pi/10]*u^5)/(168*b^3) - 
      (239*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/(3696*b^3) + 
      (163*d^2*K1^2*M^5*Sqrt[Pi/10]*u^5)/(1232*b^3) + 
      (93*d^4*K1^2*M^5*Sqrt[Pi/10]*u^5)/(616*b^3) - 
      (16*K1^2*M^5*Sqrt[(2*Pi)/5]*u^5)/(231*b^3) - 
      (K0^2*M^5*Sqrt[(5*Pi)/2]*u^5)/(308*b^3) - 
      (107*d^6*K1^2*M^5*Sqrt[(5*Pi)/2]*u^5)/(3696*b^3) - 
      (3*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(77*b^3) - 
      (9*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(308*b^3) + 
      (27*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(154*b^3) - 
      (3*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(28*b^3) - (K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (154*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/10]*u^7)/(154*b^3) - 
      (3*d^6*K0^2*M^5*Sqrt[Pi/10]*u^7)/(154*b^3) - (K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (154*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/(154*b^3) - 
      (3*d^6*K1^2*M^5*Sqrt[Pi/10]*u^7)/(154*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(5*Pi)/2]*u^7)/(154*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(5*Pi)/2]*u^7)/(154*b^3))/Pi, 
    ((K0^2*M^5*Sqrt[Pi/10]*u^3)/(42*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/10]*u^3)/
       (21*b^3) + (d^4*K0^2*M^5*Sqrt[Pi/10]*u^3)/(42*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/10]*u^4)/(21*b^3) + (d^4*K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (21*b^3) - (d^2*K0*K1*M^5*Sqrt[(2*Pi)/5]*u^4)/(21*b^3))/Pi, 
    ((-9*K1*M^5*Sqrt[Pi/10]*u)/(154*b^3*E^u) - (53*d^2*K1*M^5*Sqrt[Pi/10]*u)/
       (308*b^3*E^u) - (89*d^6*K1*M^5*Sqrt[Pi/10]*u)/(308*b^3*E^u) + 
      (4*d^4*K1*M^5*Sqrt[10*Pi]*u)/(77*b^3*E^u) - 
      (101*K0*M^5*Sqrt[Pi/10]*u^2)/(616*b^3*E^u) + 
      (129*d^4*K0*M^5*Sqrt[Pi/10]*u^2)/(308*b^3*E^u) - 
      (359*d^6*K0*M^5*Sqrt[Pi/10]*u^2)/(1232*b^3*E^u) - 
      (9*K1*M^5*Sqrt[Pi/10]*u^2)/(154*b^3*E^u) - 
      (53*d^2*K1*M^5*Sqrt[Pi/10]*u^2)/(308*b^3*E^u) - 
      (89*d^6*K1*M^5*Sqrt[Pi/10]*u^2)/(308*b^3*E^u) + 
      (9*d^2*K0*M^5*Sqrt[(5*Pi)/2]*u^2)/(1232*b^3*E^u) + 
      (4*d^4*K1*M^5*Sqrt[10*Pi]*u^2)/(77*b^3*E^u) - 
      (101*K0*M^5*Sqrt[Pi/10]*u^3)/(616*b^3*E^u) + 
      (129*d^4*K0*M^5*Sqrt[Pi/10]*u^3)/(308*b^3*E^u) - 
      (359*d^6*K0*M^5*Sqrt[Pi/10]*u^3)/(1232*b^3*E^u) + 
      (126941*K0^2*M^5*Sqrt[Pi/10]*u^3)/(1537536*b^3) - 
      (283*d^2*K0^2*M^5*Sqrt[Pi/10]*u^3)/(17472*b^3) + 
      (13063*d^6*K0^2*M^5*Sqrt[Pi/10]*u^3)/(96096*b^3) - 
      (463*K1*M^5*Sqrt[Pi/10]*u^3)/(1232*b^3*E^u) + 
      (97*d^4*K1*M^5*Sqrt[Pi/10]*u^3)/(176*b^3*E^u) - 
      (571*d^6*K1*M^5*Sqrt[Pi/10]*u^3)/(1232*b^3*E^u) - 
      (841*d^2*K1^2*M^5*Sqrt[Pi/10]*u^3)/(13728*b^3) + 
      (23897*d^4*K1^2*M^5*Sqrt[Pi/10]*u^3)/(96096*b^3) - 
      (5591*d^6*K1^2*M^5*Sqrt[Pi/10]*u^3)/(32032*b^3) + 
      (701*d^8*K1^2*M^5*Sqrt[Pi/10]*u^3)/(32032*b^3) + 
      (9*d^2*K0*M^5*Sqrt[(5*Pi)/2]*u^3)/(1232*b^3*E^u) - 
      (10701*d^4*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(256256*b^3) + 
      (1997*d^8*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(1537536*b^3) + 
      (71*d^2*K1*M^5*Sqrt[(5*Pi)/2]*u^3)/(1232*b^3*E^u) - 
      (167*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(24024*b^3) - 
      (683*K0*M^5*Sqrt[Pi/10]*u^4)/(7392*b^3*E^u) - 
      (311*d^2*K0*M^5*Sqrt[Pi/10]*u^4)/(7392*b^3*E^u) + 
      (2671*d^4*K0*M^5*Sqrt[Pi/10]*u^4)/(7392*b^3*E^u) - 
      (559*d^6*K0*M^5*Sqrt[Pi/10]*u^4)/(2464*b^3*E^u) + 
      (391*d^2*K1*M^5*Sqrt[Pi/10]*u^4)/(1232*b^3*E^u) + 
      (463*d^4*K1*M^5*Sqrt[Pi/10]*u^4)/(1232*b^3*E^u) - 
      (439*d^6*K1*M^5*Sqrt[Pi/10]*u^4)/(1232*b^3*E^u) - 
      (83*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(1232*b^3*E^u) + 
      (11931*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(256256*b^3) - 
      (713*d^2*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(48048*b^3) - 
      (115433*d^4*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(1153152*b^3) + 
      (1297*d^6*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(22176*b^3) + 
      (22823*d^8*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(2306304*b^3) - 
      (3*K0*M^5*Sqrt[Pi/10]*u^5)/(56*b^3*E^u) - 
      (27*d^2*K0*M^5*Sqrt[Pi/10]*u^5)/(1232*b^3*E^u) + 
      (9*d^4*K0*M^5*Sqrt[Pi/10]*u^5)/(44*b^3*E^u) - 
      (159*d^6*K0*M^5*Sqrt[Pi/10]*u^5)/(1232*b^3*E^u) + 
      (2397*K0^2*M^5*Sqrt[Pi/10]*u^5)/(64064*b^3) - 
      (2339*d^4*K0^2*M^5*Sqrt[Pi/10]*u^5)/(12672*b^3) + 
      (102409*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/(1153152*b^3) + 
      (2437*d^8*K0^2*M^5*Sqrt[Pi/10]*u^5)/(164736*b^3) - 
      (39*K1*M^5*Sqrt[Pi/10]*u^5)/(616*b^3*E^u) - 
      (39*d^2*K1*M^5*Sqrt[Pi/10]*u^5)/(1232*b^3*E^u) + 
      (39*d^4*K1*M^5*Sqrt[Pi/10]*u^5)/(154*b^3*E^u) + 
      (493489*K1^2*M^5*Sqrt[Pi/10]*u^5)/(2882880*b^3) + 
      (322379*d^2*K1^2*M^5*Sqrt[Pi/10]*u^5)/(5765760*b^3) - 
      (1129019*d^4*K1^2*M^5*Sqrt[Pi/10]*u^5)/(1921920*b^3) + 
      (28601*d^6*K1^2*M^5*Sqrt[Pi/10]*u^5)/(88704*b^3) + 
      (43727*d^8*K1^2*M^5*Sqrt[Pi/10]*u^5)/(1153152*b^3) + 
      (3349*d^2*K0^2*M^5*Sqrt[(5*Pi)/2]*u^5)/(384384*b^3) - 
      (39*d^6*K1*M^5*Sqrt[(5*Pi)/2]*u^5)/(1232*b^3*E^u) - 
      (3*K0*M^5*Sqrt[Pi/10]*u^6)/(154*b^3*E^u) - 
      (3*d^2*K0*M^5*Sqrt[Pi/10]*u^6)/(154*b^3*E^u) - 
      (9*d^6*K0*M^5*Sqrt[Pi/10]*u^6)/(154*b^3*E^u) - 
      (3*K1*M^5*Sqrt[Pi/10]*u^6)/(154*b^3*E^u) - 
      (3*d^2*K1*M^5*Sqrt[Pi/10]*u^6)/(154*b^3*E^u) - 
      (9*d^6*K1*M^5*Sqrt[Pi/10]*u^6)/(154*b^3*E^u) + 
      (17293*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(262080*b^3) + 
      (15019*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(110880*b^3) - 
      (317843*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(720720*b^3) + 
      (61037*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(288288*b^3) + 
      (16057*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(576576*b^3) + 
      (3*d^4*K0*M^5*Sqrt[(5*Pi)/2]*u^6)/(154*b^3*E^u) + 
      (3*d^4*K1*M^5*Sqrt[(5*Pi)/2]*u^6)/(154*b^3*E^u) + 
      (103*K0^2*M^5*Sqrt[Pi/10]*u^7)/(8580*b^3) + 
      (12739*d^2*K0^2*M^5*Sqrt[Pi/10]*u^7)/(480480*b^3) - 
      (5821*d^4*K0^2*M^5*Sqrt[Pi/10]*u^7)/(68640*b^3) + 
      (1347*d^6*K0^2*M^5*Sqrt[Pi/10]*u^7)/(32032*b^3) + 
      (37*d^8*K0^2*M^5*Sqrt[Pi/10]*u^7)/(8736*b^3) + 
      (6901*K1^2*M^5*Sqrt[Pi/10]*u^7)/(480480*b^3) + 
      (15083*d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/(480480*b^3) - 
      (144427*d^4*K1^2*M^5*Sqrt[Pi/10]*u^7)/(1441440*b^3) + 
      (14059*d^6*K1^2*M^5*Sqrt[Pi/10]*u^7)/(288288*b^3) + 
      (409*d^8*K1^2*M^5*Sqrt[Pi/10]*u^7)/(72072*b^3) + 
      (103*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(21840*b^3) + 
      (3691*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(360360*b^3) - 
      (313*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(10010*b^3) + 
      (311*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(24024*b^3) + 
      (97*d^8*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^8)/(144144*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(10296*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(10296*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(10296*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(10296*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(10296*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(10296*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(10296*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(10296*b^3))/Pi, 
    ((((2*I)/735)*K0*K1*M^5*Sqrt[2/(5*Pi)]*u^3)/b^3 + 
      (((52*I)/8085)*d^2*K0*K1*M^5*Sqrt[2/(5*Pi)]*u^3)/b^3 + 
      (((32*I)/2695)*d^6*K0*K1*M^5*Sqrt[2/(5*Pi)]*u^3)/b^3 - 
      (3*K1^2*M^5*Sqrt[Pi/10]*u^3)/(77*b^3) - 
      (53*d^2*K1^2*M^5*Sqrt[Pi/10]*u^3)/(462*b^3) - 
      (89*d^6*K1^2*M^5*Sqrt[Pi/10]*u^3)/(462*b^3) - 
      (65*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(3696*b^3) + 
      (13*d^2*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(528*b^3) + 
      (13*d^4*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(3696*b^3) - 
      (13*d^6*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(1232*b^3) - 
      (((47*I)/3234)*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) - 
      (((59*I)/1470)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) + 
      (((9*I)/110)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) - 
      (((373*I)/5390)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) + 
      (8*d^4*K1^2*M^5*Sqrt[10*Pi]*u^3)/(231*b^3) + 
      (((109*I)/28224)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (((8485*I)/465696)*d^2*K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 - 
      (((3391*I)/155232)*d^4*K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 - 
      (((73*I)/2016)*K1^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 - 
      (((751*I)/14112)*d^2*K1^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 - 
      (((1429*I)/12936)*d^6*K1^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 - 
      (163*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(616*b^3) + 
      (1117*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(1848*b^3) - 
      (73*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(168*b^3) + 
      (5*d^2*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(264*b^3) - 
      (((44423*I)/1552320)*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((232789*I)/2328480)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((120223*I)/776160)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((127*I)/4620)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((2347*I)/22176)*K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((162929*I)/776160)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((1041*I)/3080)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((3727*I)/10780)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((3149*I)/465696)*d^2*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 - 
      (((153*I)/1568)*d^4*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 - 
      (17*d^2*K0^2*M^5*Sqrt[Pi/10]*u^5)/(264*b^3) + 
      (19*d^4*K0^2*M^5*Sqrt[Pi/10]*u^5)/(84*b^3) - 
      (239*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/(1848*b^3) + 
      (163*d^2*K1^2*M^5*Sqrt[Pi/10]*u^5)/(616*b^3) + 
      (93*d^4*K1^2*M^5*Sqrt[Pi/10]*u^5)/(308*b^3) - 
      (32*K1^2*M^5*Sqrt[(2*Pi)/5]*u^5)/(231*b^3) - 
      (K0^2*M^5*Sqrt[(5*Pi)/2]*u^5)/(154*b^3) - 
      (107*d^6*K1^2*M^5*Sqrt[(5*Pi)/2]*u^5)/(1848*b^3) - 
      (((17*I)/154)*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) - 
      (((230429*I)/2328480)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) + 
      (((245617*I)/258720)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) - 
      (((1321*I)/4620)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) + 
      ((I/168)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((127*I)/22176)*d^2*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((71*I)/11088)*d^4*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((137*I)/22176)*d^6*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((37*I)/3168)*d^2*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((29*I)/1584)*d^4*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      ((I/72)*d^6*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (9*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(154*b^3) + 
      (27*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(77*b^3) - 
      (3*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(14*b^3) - 
      (3*K0*K1*M^5*Sqrt[(2*Pi)/5]*u^6)/(77*b^3) - 
      (((527*I)/9240)*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((71*I)/15840)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + 
      (((9983*I)/55440)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((239*I)/2016)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((3*I)/110)*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((59*I)/2016)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + 
      (((19331*I)/55440)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((5867*I)/27720)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((3*I)/55)*d^2*K0*K1*M^5*Sqrt[2/(5*Pi)]*u^7)/b^3 - 
      (((3*I)/55)*d^6*K0*K1*M^5*Sqrt[2/(5*Pi)]*u^7)/b^3 - 
      ((I/42)*d^4*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/10]*u^7)/(77*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (77*b^3) - (3*d^6*K0^2*M^5*Sqrt[Pi/10]*u^7)/(77*b^3) - 
      (K1^2*M^5*Sqrt[Pi/10]*u^7)/(77*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (77*b^3) - (3*d^6*K1^2*M^5*Sqrt[Pi/10]*u^7)/(77*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(5*Pi)/2]*u^7)/(77*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(5*Pi)/2]*u^7)/(77*b^3) + 
      (((779*I)/2310)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[10*Pi]))/Pi, 
    ((-4783*d^2*K1*M^5*Sqrt[Pi/10]*u)/(16016*b^3*E^u) + 
      (4201*d^4*K1*M^5*Sqrt[Pi/10]*u)/(4004*b^3*E^u) - 
      (10239*d^6*K1*M^5*Sqrt[Pi/10]*u)/(16016*b^3*E^u) + 
      (43*d^8*K1*M^5*Sqrt[Pi/10]*u)/(1456*b^3*E^u) - 
      (41*K1*M^5*Sqrt[(5*Pi)/2]*u)/(1456*b^3*E^u) + 
      (291*d^2*K0*M^5*Sqrt[Pi/10]*u^2)/(5824*b^3*E^u) - 
      (631*d^4*K0*M^5*Sqrt[Pi/10]*u^2)/(5824*b^3*E^u) + 
      (1159*d^6*K0*M^5*Sqrt[Pi/10]*u^2)/(64064*b^3*E^u) + 
      (1801*d^8*K0*M^5*Sqrt[Pi/10]*u^2)/(64064*b^3*E^u) - 
      (4783*d^2*K1*M^5*Sqrt[Pi/10]*u^2)/(16016*b^3*E^u) + 
      (4201*d^4*K1*M^5*Sqrt[Pi/10]*u^2)/(4004*b^3*E^u) - 
      (10239*d^6*K1*M^5*Sqrt[Pi/10]*u^2)/(16016*b^3*E^u) + 
      (43*d^8*K1*M^5*Sqrt[Pi/10]*u^2)/(1456*b^3*E^u) + 
      (3*K0*M^5*Sqrt[(5*Pi)/2]*u^2)/(1232*b^3*E^u) - 
      (41*K1*M^5*Sqrt[(5*Pi)/2]*u^2)/(1456*b^3*E^u) + 
      (14141*K0*M^5*Sqrt[Pi/10]*u^3)/(388080*b^3*E^u) + 
      (2641*d^2*K0*M^5*Sqrt[Pi/10]*u^3)/(1834560*b^3*E^u) - 
      (154253*d^4*K0*M^5*Sqrt[Pi/10]*u^3)/(1834560*b^3*E^u) + 
      (1159*d^6*K0*M^5*Sqrt[Pi/10]*u^3)/(64064*b^3*E^u) + 
      (1801*d^8*K0*M^5*Sqrt[Pi/10]*u^3)/(64064*b^3*E^u) + 
      (447871*K0^2*M^5*Sqrt[Pi/10]*u^3)/(12300288*b^3) - 
      (4005539*d^2*K0^2*M^5*Sqrt[Pi/10]*u^3)/(12300288*b^3) + 
      (1027841*d^4*K0^2*M^5*Sqrt[Pi/10]*u^3)/(2050048*b^3) - 
      (4557*d^6*K0^2*M^5*Sqrt[Pi/10]*u^3)/(26624*b^3) - 
      (169223*d^8*K0^2*M^5*Sqrt[Pi/10]*u^3)/(4100096*b^3) - 
      (12781*K1*M^5*Sqrt[Pi/10]*u^3)/(73920*b^3*E^u) + 
      (499151*d^2*K1*M^5*Sqrt[Pi/10]*u^3)/(960960*b^3*E^u) - 
      (449923*d^4*K1*M^5*Sqrt[Pi/10]*u^3)/(960960*b^3*E^u) + 
      (4467*d^6*K1*M^5*Sqrt[Pi/10]*u^3)/(64064*b^3*E^u) + 
      (5989*K1^2*M^5*Sqrt[Pi/10]*u^3)/(69888*b^3) - 
      (325579*d^4*K1^2*M^5*Sqrt[Pi/10]*u^3)/(384384*b^3) + 
      (48307*d^6*K1^2*M^5*Sqrt[Pi/10]*u^3)/(109824*b^3) + 
      (11131*d^8*K1^2*M^5*Sqrt[Pi/10]*u^3)/(768768*b^3) + 
      (3673*d^10*K1^2*M^5*Sqrt[Pi/10]*u^3)/(1537536*b^3) + 
      (2*d^8*K1*M^5*Sqrt[(2*Pi)/5]*u^3)/(77*b^3*E^u) + 
      (725*d^10*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(12300288*b^3) + 
      (655*d^2*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(10752*b^3) + 
      (2412871*K0*M^5*Sqrt[Pi/10]*u^4)/(40360320*b^3*E^u) + 
      (707023*d^2*K0*M^5*Sqrt[Pi/10]*u^4)/(40360320*b^3*E^u) - 
      (7652849*d^4*K0*M^5*Sqrt[Pi/10]*u^4)/(40360320*b^3*E^u) + 
      (437*d^6*K0*M^5*Sqrt[Pi/10]*u^4)/(4992*b^3*E^u) + 
      (1587*d^8*K0*M^5*Sqrt[Pi/10]*u^4)/(64064*b^3*E^u) - 
      (1375021*K1*M^5*Sqrt[Pi/10]*u^4)/(20180160*b^3*E^u) + 
      (765659*d^2*K1*M^5*Sqrt[Pi/10]*u^4)/(1552320*b^3*E^u) - 
      (14875711*d^4*K1*M^5*Sqrt[Pi/10]*u^4)/(20180160*b^3*E^u) + 
      (51341*d^6*K1*M^5*Sqrt[Pi/10]*u^4)/(192192*b^3*E^u) + 
      (83*d^8*K1*M^5*Sqrt[Pi/10]*u^4)/(1848*b^3*E^u) + 
      (889033*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(18450432*b^3) - 
      (4902377*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(18450432*b^3) + 
      (119833*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(1317888*b^3) - 
      (2515651*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(18450432*b^3) + 
      (25481*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(6150144*b^3) + 
      (159163*d^4*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(3075072*b^3) + 
      (7128721*K0*M^5*Sqrt[Pi/10]*u^5)/(161441280*b^3*E^u) + 
      (1241857*d^2*K0*M^5*Sqrt[Pi/10]*u^5)/(40360320*b^3*E^u) - 
      (14298397*d^4*K0*M^5*Sqrt[Pi/10]*u^5)/(80720640*b^3*E^u) + 
      (32801*d^6*K0*M^5*Sqrt[Pi/10]*u^5)/(384384*b^3*E^u) - 
      (2251*K0^2*M^5*Sqrt[Pi/10]*u^5)/(88704*b^3) + 
      (614681*d^2*K0^2*M^5*Sqrt[Pi/10]*u^5)/(18450432*b^3) - 
      (3529*d^4*K0^2*M^5*Sqrt[Pi/10]*u^5)/(109824*b^3) + 
      (618857*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/(9225216*b^3) - 
      (25453*d^8*K0^2*M^5*Sqrt[Pi/10]*u^5)/(576576*b^3) + 
      (7727*d^10*K0^2*M^5*Sqrt[Pi/10]*u^5)/(6150144*b^3) + 
      (112069*K1*M^5*Sqrt[Pi/10]*u^5)/(1834560*b^3*E^u) + 
      (419101*d^2*K1*M^5*Sqrt[Pi/10]*u^5)/(10090080*b^3*E^u) - 
      (4953841*d^4*K1*M^5*Sqrt[Pi/10]*u^5)/(20180160*b^3*E^u) + 
      (977*d^6*K1*M^5*Sqrt[Pi/10]*u^5)/(8008*b^3*E^u) + 
      (167*d^8*K1*M^5*Sqrt[Pi/10]*u^5)/(8008*b^3*E^u) + 
      (1382863*K1^2*M^5*Sqrt[Pi/10]*u^5)/(13837824*b^3) - 
      (125106073*d^2*K1^2*M^5*Sqrt[Pi/10]*u^5)/(276756480*b^3) + 
      (379163*d^4*K1^2*M^5*Sqrt[Pi/10]*u^5)/(786240*b^3) - 
      (19343*d^6*K1^2*M^5*Sqrt[Pi/10]*u^5)/(3548160*b^3) - 
      (2936719*d^8*K1^2*M^5*Sqrt[Pi/10]*u^5)/(23063040*b^3) + 
      (244273*d^10*K1^2*M^5*Sqrt[Pi/10]*u^5)/(92252160*b^3) + 
      (5189*d^8*K0*M^5*Sqrt[(5*Pi)/2]*u^5)/(1537536*b^3*E^u) + 
      (21487*K0*M^5*Sqrt[Pi/10]*u^6)/(1345344*b^3*E^u) + 
      (16279*d^2*K0*M^5*Sqrt[Pi/10]*u^6)/(896896*b^3*E^u) - 
      (216173*d^4*K0*M^5*Sqrt[Pi/10]*u^6)/(2690688*b^3*E^u) + 
      (16277*d^6*K0*M^5*Sqrt[Pi/10]*u^6)/(384384*b^3*E^u) + 
      (1489*d^8*K0*M^5*Sqrt[Pi/10]*u^6)/(384384*b^3*E^u) + 
      (297139*K1*M^5*Sqrt[Pi/10]*u^6)/(13453440*b^3*E^u) + 
      (10559*d^2*K1*M^5*Sqrt[Pi/10]*u^6)/(407680*b^3*E^u) - 
      (1497101*d^4*K1*M^5*Sqrt[Pi/10]*u^6)/(13453440*b^3*E^u) + 
      (557*d^6*K1*M^5*Sqrt[Pi/10]*u^6)/(9856*b^3*E^u) + 
      (1303*d^8*K1*M^5*Sqrt[Pi/10]*u^6)/(192192*b^3*E^u) + 
      (3566609*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(69189120*b^3) - 
      (546043*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(3144960*b^3) + 
      (82391*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(823680*b^3) - 
      (2037433*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(23063040*b^3) + 
      (23557*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(11531520*b^3) + 
      (11533*d^4*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^6)/(532224*b^3) + 
      (2493*K0*M^5*Sqrt[Pi/10]*u^7)/(203840*b^3*E^u) + 
      (9301*d^2*K0*M^5*Sqrt[Pi/10]*u^7)/(560560*b^3*E^u) - 
      (211793*d^4*K0*M^5*Sqrt[Pi/10]*u^7)/(3363360*b^3*E^u) + 
      (17*d^6*K0*M^5*Sqrt[Pi/10]*u^7)/(624*b^3*E^u) + 
      (1327*d^8*K0*M^5*Sqrt[Pi/10]*u^7)/(192192*b^3*E^u) + 
      (378991*K0^2*M^5*Sqrt[Pi/10]*u^7)/(34594560*b^3) - 
      (12953*d^2*K0^2*M^5*Sqrt[Pi/10]*u^7)/(628992*b^3) - 
      (1333*d^4*K0^2*M^5*Sqrt[Pi/10]*u^7)/(617760*b^3) + 
      (16301*d^6*K0^2*M^5*Sqrt[Pi/10]*u^7)/(720720*b^3) - 
      (128749*d^8*K0^2*M^5*Sqrt[Pi/10]*u^7)/(11531520*b^3) + 
      (1319*d^10*K0^2*M^5*Sqrt[Pi/10]*u^7)/(3843840*b^3) + 
      (2493*K1*M^5*Sqrt[Pi/10]*u^7)/(203840*b^3*E^u) + 
      (13339*d^2*K1*M^5*Sqrt[Pi/10]*u^7)/(840840*b^3*E^u) - 
      (69781*d^4*K1*M^5*Sqrt[Pi/10]*u^7)/(1121120*b^3*E^u) + 
      (1187*d^8*K1*M^5*Sqrt[Pi/10]*u^7)/(192192*b^3*E^u) + 
      (1409*K1^2*M^5*Sqrt[Pi/10]*u^7)/(160160*b^3) - 
      (66767*d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/(1281280*b^3) + 
      (79741*d^4*K1^2*M^5*Sqrt[Pi/10]*u^7)/(1330560*b^3) + 
      (1061*d^6*K1^2*M^5*Sqrt[Pi/10]*u^7)/(617760*b^3) - 
      (324757*d^8*K1^2*M^5*Sqrt[Pi/10]*u^7)/(17297280*b^3) + 
      (167*d^10*K1^2*M^5*Sqrt[Pi/10]*u^7)/(380160*b^3) + 
      (2*d^6*K1*M^5*Sqrt[(2*Pi)/5]*u^7)/(143*b^3*E^u) - 
      (120511*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(17297280*b^3) - 
      (634141*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(17297280*b^3) + 
      (503*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(6336*b^3) - 
      (35767*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(1729728*b^3) - 
      (3443*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(224640*b^3) + 
      (4243*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(17297280*b^3) - 
      (d^2*K0*M^5*Sqrt[(5*Pi)/2]*u^8)/(3432*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(5*Pi)/2]*u^8)/(3432*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[(5*Pi)/2]*u^8)/(3432*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(5*Pi)/2]*u^8)/(3432*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(5*Pi)/2]*u^8)/(3432*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(5*Pi)/2]*u^8)/(3432*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(5*Pi)/2]*u^8)/(3432*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(5*Pi)/2]*u^8)/(3432*b^3*E^u) - 
      (19*K0^2*M^5*Sqrt[Pi/10]*u^9)/(66528*b^3) - 
      (1523*d^2*K0^2*M^5*Sqrt[Pi/10]*u^9)/(4324320*b^3) + 
      (9641*d^4*K0^2*M^5*Sqrt[Pi/10]*u^9)/(4324320*b^3) - 
      (10249*d^6*K0^2*M^5*Sqrt[Pi/10]*u^9)/(4324320*b^3) + 
      (1921*d^8*K0^2*M^5*Sqrt[Pi/10]*u^9)/(2162160*b^3) - 
      (17*d^10*K0^2*M^5*Sqrt[Pi/10]*u^9)/(154440*b^3) - 
      (19*K1^2*M^5*Sqrt[Pi/10]*u^9)/(66528*b^3) - 
      (1597*d^2*K1^2*M^5*Sqrt[Pi/10]*u^9)/(8648640*b^3) + 
      (3139*d^4*K1^2*M^5*Sqrt[Pi/10]*u^9)/(1441440*b^3) - 
      (1181*d^6*K1^2*M^5*Sqrt[Pi/10]*u^9)/(432432*b^3) + 
      (2369*d^8*K1^2*M^5*Sqrt[Pi/10]*u^9)/(2162160*b^3) - 
      (89*d^10*K1^2*M^5*Sqrt[Pi/10]*u^9)/(1235520*b^3) + 
      (23*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(68640*b^3) - 
      (223*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(308880*b^3) + 
      (47*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(617760*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[(2*Pi)/5]*u^10)/(19305*b^3) + 
      (4*d^8*K0*K1*M^5*Sqrt[(2*Pi)/5]*u^10)/(19305*b^3))/Pi, 
    ((((-239831*I)/48432384)*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^3)/b^3 - 
      (((1242803*I)/207182976)*d^8*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^3)/b^3 + 
      (((63040*I)/3972969)*d^6*K0*K1*M^5*Sqrt[10/Pi]*u^3)/b^3 + 
      (46133*K0^2*M^5*Sqrt[Pi/10]*u^3)/(768768*b^3) + 
      (2371*d^2*K0^2*M^5*Sqrt[Pi/10]*u^3)/(24024*b^3) - 
      (46693*d^4*K0^2*M^5*Sqrt[Pi/10]*u^3)/(128128*b^3) + 
      (18521*d^6*K0^2*M^5*Sqrt[Pi/10]*u^3)/(96096*b^3) - 
      (1537*K1^2*M^5*Sqrt[Pi/10]*u^3)/(12012*b^3) + 
      (48857*d^4*K1^2*M^5*Sqrt[Pi/10]*u^3)/(48048*b^3) - 
      (929*d^6*K1^2*M^5*Sqrt[Pi/10]*u^3)/(1456*b^3) + 
      (701*d^8*K1^2*M^5*Sqrt[Pi/10]*u^3)/(16016*b^3) + 
      (1997*d^8*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(768768*b^3) - 
      (2831*d^2*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(48048*b^3) + 
      (((6837167*I)/242161920)*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) + 
      (((11027*I)/280280)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) - 
      (((2341*I)/35035)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) - 
      (((2267639*I)/14447160)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) + 
      (((10832167*I)/207182976)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) - 
      (((283*I)/4402944)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (((6728705*I)/3196537344)*d^8*K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (((19113433*I)/113008896)*d^6*K1^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (15663*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(128128*b^3) - 
      (779*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(6864*b^3) - 
      (23521*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(576576*b^3) - 
      (53*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(792*b^3) + 
      (22823*d^8*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(1153152*b^3) + 
      (((4828457*I)/242161920)*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((12931*I)/1681680)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((26227*I)/420420)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((3551*I)/152880)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((21154327*I)/15982686720)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((261223*I)/1235520)*K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((42929*I)/3027024)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((21404371*I)/30270240)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((775028161*I)/565044480)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((42727*I)/960960)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((704461*I)/6054048)*d^4*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 - 
      (((325937*I)/4036032)*d^6*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 + 
      (((1938811207*I)/134254568448)*d^8*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 + 
      (837*K0^2*M^5*Sqrt[Pi/10]*u^5)/(32032*b^3) - 
      (1819*d^2*K0^2*M^5*Sqrt[Pi/10]*u^5)/(192192*b^3) - 
      (1349*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/(82368*b^3) + 
      (2437*d^8*K0^2*M^5*Sqrt[Pi/10]*u^5)/(82368*b^3) - 
      (105551*K1^2*M^5*Sqrt[Pi/10]*u^5)/(1441440*b^3) + 
      (1466639*d^2*K1^2*M^5*Sqrt[Pi/10]*u^5)/(2882880*b^3) - 
      (693779*d^4*K1^2*M^5*Sqrt[Pi/10]*u^5)/(960960*b^3) + 
      (9341*d^6*K1^2*M^5*Sqrt[Pi/10]*u^5)/(44352*b^3) + 
      (43727*d^8*K1^2*M^5*Sqrt[Pi/10]*u^5)/(576576*b^3) - 
      (265*d^4*K0^2*M^5*Sqrt[(5*Pi)/2]*u^5)/(44352*b^3) - 
      (((419411*I)/4324320)*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) - 
      (((3623309*I)/30270240)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) - 
      (((9*I)/704)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) - 
      (((13936127599*I)/671272842240)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) + 
      (((4357445*I)/266378112)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((35654273*I)/3487131648)*d^6*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((796093*I)/290594304)*d^8*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((117329*I)/11176704)*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((1524801731*I)/24409921536)*d^2*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((75721895*I)/3051240192)*d^4*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((1616806931*I)/24409921536)*d^6*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (21743*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(1441440*b^3) + 
      (10159*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(55440*b^3) - 
      (18329*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(51480*b^3) + 
      (16057*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(288288*b^3) + 
      (2941*d^6*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^6)/(144144*b^3) - 
      (((10228139*I)/266378112)*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((267539*I)/1235520)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + 
      (((545249*I)/1729728)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((3583424441*I)/17435658240)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((1996213*I)/1452971520)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + 
      (((22919609*I)/726485760)*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((20948011307*I)/122049607680)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((852817957*I)/15256200960)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((7555949503*I)/24409921536)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + 
      (((13907*I)/360360)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + 
      (((8101*I)/12108096)*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 - 
      (((235*I)/63063)*d^2*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 - 
      (((412463*I)/10378368)*d^4*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 + 
      (((360469*I)/12108096)*d^6*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 + 
      (((90295*I)/24216192)*d^8*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 + 
      (8059*d^2*K0^2*M^5*Sqrt[Pi/10]*u^7)/(240240*b^3) - 
      (1577*d^4*K0^2*M^5*Sqrt[Pi/10]*u^7)/(21840*b^3) + 
      (411*d^6*K0^2*M^5*Sqrt[Pi/10]*u^7)/(16016*b^3) + 
      (37*d^8*K0^2*M^5*Sqrt[Pi/10]*u^7)/(4368*b^3) + 
      (2221*K1^2*M^5*Sqrt[Pi/10]*u^7)/(240240*b^3) + 
      (10403*d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/(240240*b^3) - 
      (74227*d^4*K1^2*M^5*Sqrt[Pi/10]*u^7)/(720720*b^3) + 
      (409*d^8*K1^2*M^5*Sqrt[Pi/10]*u^7)/(36036*b^3) + 
      (34*K0^2*M^5*Sqrt[(2*Pi)/5]*u^7)/(15015*b^3) + 
      (161*d^6*K1^2*M^5*Sqrt[(5*Pi)/2]*u^7)/(20592*b^3) + 
      (((1855979*I)/60540480)*K0*K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) + 
      (((12581*I)/2522520)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) + 
      (((712357*I)/4717440)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) - 
      (((8991061*I)/60540480)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) + 
      (((92083*I)/11007360)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) + 
      (((73*I)/157248)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((1153*I)/1729728)*d^4*K0^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((73*I)/157248)*K1^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((293*I)/288288)*d^4*K1^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (103*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(10920*b^3) + 
      (3691*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(180180*b^3) - 
      (313*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(5005*b^3) + 
      (311*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(12012*b^3) + 
      (97*d^8*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^8)/(72072*b^3) - 
      (((293*I)/95040)*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((23117*I)/720720)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((484213*I)/8648640)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((1249*I)/102960)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((3319*I)/360360)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((293*I)/95040)*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((23267*I)/720720)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((85783*I)/1441440)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((10853*I)/720720)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((943*I)/120120)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((16*I)/9009)*d^4*K0*K1*M^5*Sqrt[2/(5*Pi)]*u^9)/b^3 + 
      ((I/12012)*d^2*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^9)/b^3 + 
      (((389*I)/216216)*d^6*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^9)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(5148*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(5148*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(5148*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(5148*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(5148*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(5148*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(5148*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(5*Pi)/2]*u^9)/(5148*b^3) - 
      (((97*I)/30888)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) - 
      (((7*I)/2574)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]))/Pi, 
    ((-123*K1*M^5*Sqrt[Pi/10]*u)/(4928*b^3*E^u) + 
      (9379*d^2*K1*M^5*Sqrt[Pi/10]*u)/(64064*b^3*E^u) + 
      (1709*d^8*K1*M^5*Sqrt[Pi/10]*u)/(64064*b^3*E^u) + 
      (551*d^10*K1*M^5*Sqrt[Pi/10]*u)/(64064*b^3*E^u) - 
      (1115*d^4*K1*M^5*Sqrt[(5*Pi)/2]*u)/(32032*b^3*E^u) + 
      (111*d^6*K1*M^5*Sqrt[(5*Pi)/2]*u)/(32032*b^3*E^u) + 
      (24701*K0*M^5*Sqrt[Pi/10]*u^2)/(256256*b^3*E^u) - 
      (70823*d^2*K0*M^5*Sqrt[Pi/10]*u^2)/(256256*b^3*E^u) + 
      (29793*d^4*K0*M^5*Sqrt[Pi/10]*u^2)/(128128*b^3*E^u) - 
      (1847*d^6*K0*M^5*Sqrt[Pi/10]*u^2)/(128128*b^3*E^u) - 
      (81*d^8*K0*M^5*Sqrt[Pi/10]*u^2)/(1792*b^3*E^u) + 
      (259*d^10*K0*M^5*Sqrt[Pi/10]*u^2)/(36608*b^3*E^u) - 
      (123*K1*M^5*Sqrt[Pi/10]*u^2)/(4928*b^3*E^u) + 
      (9379*d^2*K1*M^5*Sqrt[Pi/10]*u^2)/(64064*b^3*E^u) + 
      (1709*d^8*K1*M^5*Sqrt[Pi/10]*u^2)/(64064*b^3*E^u) + 
      (551*d^10*K1*M^5*Sqrt[Pi/10]*u^2)/(64064*b^3*E^u) - 
      (1115*d^4*K1*M^5*Sqrt[(5*Pi)/2]*u^2)/(32032*b^3*E^u) + 
      (111*d^6*K1*M^5*Sqrt[(5*Pi)/2]*u^2)/(32032*b^3*E^u) + 
      (12682759*K0*M^5*Sqrt[Pi/10]*u^3)/(295975680*b^3*E^u) - 
      (61022821*d^2*K0*M^5*Sqrt[Pi/10]*u^3)/(295975680*b^3*E^u) + 
      (7480703*d^4*K0*M^5*Sqrt[Pi/10]*u^3)/(29597568*b^3*E^u) - 
      (690119*d^6*K0*M^5*Sqrt[Pi/10]*u^3)/(13453440*b^3*E^u) - 
      (81*d^8*K0*M^5*Sqrt[Pi/10]*u^3)/(1792*b^3*E^u) + 
      (259*d^10*K0*M^5*Sqrt[Pi/10]*u^3)/(36608*b^3*E^u) - 
      (8176249*K0^2*M^5*Sqrt[Pi/10]*u^3)/(73531392*b^3) + 
      (907250989*d^2*K0^2*M^5*Sqrt[Pi/10]*u^3)/(3345678336*b^3) - 
      (270171511*d^4*K0^2*M^5*Sqrt[Pi/10]*u^3)/(2230452224*b^3) - 
      (71547583*d^6*K0^2*M^5*Sqrt[Pi/10]*u^3)/(557613056*b^3) + 
      (203610273*d^8*K0^2*M^5*Sqrt[Pi/10]*u^3)/(2230452224*b^3) - 
      (6084227*d^10*K0^2*M^5*Sqrt[Pi/10]*u^3)/(3345678336*b^3) - 
      (22613*K1*M^5*Sqrt[Pi/10]*u^3)/(384384*b^3*E^u) + 
      (1843*d^2*K1*M^5*Sqrt[Pi/10]*u^3)/(69888*b^3*E^u) + 
      (257*d^4*K1*M^5*Sqrt[Pi/10]*u^3)/(4368*b^3*E^u) + 
      (97079*d^6*K1*M^5*Sqrt[Pi/10]*u^3)/(1921920*b^3*E^u) - 
      (170803*d^8*K1*M^5*Sqrt[Pi/10]*u^3)/(1921920*b^3*E^u) + 
      (2193*d^10*K1*M^5*Sqrt[Pi/10]*u^3)/(183040*b^3*E^u) + 
      (512899*K1^2*M^5*Sqrt[Pi/10]*u^3)/(3734016*b^3) + 
      (3792983*d^2*K1^2*M^5*Sqrt[Pi/10]*u^3)/(19009536*b^3) + 
      (73845449*d^6*K1^2*M^5*Sqrt[Pi/10]*u^3)/(104552448*b^3) + 
      (47979*d^10*K1^2*M^5*Sqrt[Pi/10]*u^3)/(69701632*b^3) + 
      (3911*d^12*K1^2*M^5*Sqrt[Pi/10]*u^3)/(16084992*b^3) - 
      (2677*d^12*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(2230452224*b^3) - 
      (2980793*d^4*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(16084992*b^3) - 
      (2457929*d^8*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(104552448*b^3) + 
      (28961*K0*M^5*Sqrt[Pi/10]*u^4)/(2845920*b^3*E^u) - 
      (55077587*d^2*K0*M^5*Sqrt[Pi/10]*u^4)/(591951360*b^3*E^u) + 
      (7811*d^6*K0*M^5*Sqrt[Pi/10]*u^4)/(489216*b^3*E^u) - 
      (33863*d^8*K0*M^5*Sqrt[Pi/10]*u^4)/(640640*b^3*E^u) + 
      (14571*d^10*K0*M^5*Sqrt[Pi/10]*u^4)/(2562560*b^3*E^u) - 
      (38487511*K1*M^5*Sqrt[Pi/10]*u^4)/(295975680*b^3*E^u) + 
      (2234273*d^2*K1*M^5*Sqrt[Pi/10]*u^4)/(110990880*b^3*E^u) + 
      (17596979*d^4*K1*M^5*Sqrt[Pi/10]*u^4)/(63423360*b^3*E^u) - 
      (1733131*d^6*K1*M^5*Sqrt[Pi/10]*u^4)/(20180160*b^3*E^u) - 
      (3841*d^8*K1*M^5*Sqrt[Pi/10]*u^4)/(42240*b^3*E^u) + 
      (2969*d^10*K1*M^5*Sqrt[Pi/10]*u^4)/(320320*b^3*E^u) - 
      (4173096413*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(50185175040*b^3) + 
      (20203037339*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(25092587520*b^3) - 
      (6664362163*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(5576130560*b^3) + 
      (3771828773*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(12546293760*b^3) + 
      (257711359*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(1433862144*b^3) + 
      (345911*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(1115226112*b^3) + 
      (51943*d^4*K0*M^5*Sqrt[(5*Pi)/2]*u^4)/(2276736*b^3*E^u) - 
      (119523*d^10*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(79659008*b^3) - 
      (505888763*d^2*K0*M^5*Sqrt[Pi/10]*u^5)/(4735610880*b^3*E^u) + 
      (104618861*d^4*K0*M^5*Sqrt[Pi/10]*u^5)/(789268480*b^3*E^u) - 
      (1594031*d^6*K0*M^5*Sqrt[Pi/10]*u^5)/(129153024*b^3*E^u) - 
      (2128453*d^8*K0*M^5*Sqrt[Pi/10]*u^5)/(61501440*b^3*E^u) + 
      (211349*d^10*K0*M^5*Sqrt[Pi/10]*u^5)/(61501440*b^3*E^u) + 
      (25853521*K0^2*M^5*Sqrt[Pi/10]*u^5)/(896163840*b^3) + 
      (1180739111*d^2*K0^2*M^5*Sqrt[Pi/10]*u^5)/(12546293760*b^3) - 
      (923651063*d^4*K0^2*M^5*Sqrt[Pi/10]*u^5)/(4182097920*b^3) + 
      (37259141*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/(896163840*b^3) + 
      (36904913*d^8*K0^2*M^5*Sqrt[Pi/10]*u^5)/(627314688*b^3) - 
      (2177267*d^10*K0^2*M^5*Sqrt[Pi/10]*u^5)/(836419584*b^3) + 
      (79837*d^12*K0^2*M^5*Sqrt[Pi/10]*u^5)/(836419584*b^3) + 
      (1626587*K1*M^5*Sqrt[Pi/10]*u^5)/(68302080*b^3*E^u) - 
      (53878663*d^2*K1*M^5*Sqrt[Pi/10]*u^5)/(355170816*b^3*E^u) + 
      (25261981*d^4*K1*M^5*Sqrt[Pi/10]*u^5)/(126846720*b^3*E^u) - 
      (1381333*d^6*K1*M^5*Sqrt[Pi/10]*u^5)/(40360320*b^3*E^u) - 
      (238081*d^8*K1*M^5*Sqrt[Pi/10]*u^5)/(5765760*b^3*E^u) + 
      (10883*d^10*K1*M^5*Sqrt[Pi/10]*u^5)/(2562560*b^3*E^u) + 
      (1918455239*K1^2*M^5*Sqrt[Pi/10]*u^5)/(8554291200*b^3) - 
      (36901696651*d^2*K1^2*M^5*Sqrt[Pi/10]*u^5)/(188194406400*b^3) - 
      (23399539487*d^4*K1^2*M^5*Sqrt[Pi/10]*u^5)/(188194406400*b^3) - 
      (1269148267*d^6*K1^2*M^5*Sqrt[Pi/10]*u^5)/(18819440640*b^3) + 
      (1609160479*d^8*K1^2*M^5*Sqrt[Pi/10]*u^5)/(9409720320*b^3) - 
      (7289341*d^10*K1^2*M^5*Sqrt[Pi/10]*u^5)/(965099520*b^3) + 
      (184559*d^12*K1^2*M^5*Sqrt[Pi/10]*u^5)/(1394032640*b^3) + 
      (10108849*K0*M^5*Sqrt[(5*Pi)/2]*u^5)/(2841366528*b^3*E^u) + 
      (233360051*K0*M^5*Sqrt[Pi/10]*u^6)/(42620497920*b^3*E^u) - 
      (34406593*d^2*K0*M^5*Sqrt[Pi/10]*u^6)/(3278499840*b^3*E^u) + 
      (5157007*d^6*K0*M^5*Sqrt[Pi/10]*u^6)/(645765120*b^3*E^u) - 
      (903103*d^8*K0*M^5*Sqrt[Pi/10]*u^6)/(184504320*b^3*E^u) + 
      (15441*d^10*K0*M^5*Sqrt[Pi/10]*u^6)/(20500480*b^3*E^u) - 
      (284491*K1*M^5*Sqrt[Pi/10]*u^6)/(49674240*b^3*E^u) - 
      (464699*d^2*K1*M^5*Sqrt[Pi/10]*u^6)/(29352960*b^3*E^u) - 
      (872189*d^8*K1*M^5*Sqrt[Pi/10]*u^6)/(92252160*b^3*E^u) + 
      (63881*d^10*K1*M^5*Sqrt[Pi/10]*u^6)/(46126080*b^3*E^u) + 
      (2010274339*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(94097203200*b^3) + 
      (108264419*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(11762150400*b^3) + 
      (429002219*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(94097203200*b^3) - 
      (301028723*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(2352430080*b^3) + 
      (109295941*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(1107025920*b^3) - 
      (18687*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(3111680*b^3) + 
      (237709*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(2091048960*b^3) + 
      (1001563*d^4*K0*M^5*Sqrt[(5*Pi)/2]*u^6)/(4262049792*b^3*E^u) + 
      (41885*d^4*K1*M^5*Sqrt[(5*Pi)/2]*u^6)/(4967424*b^3*E^u) - 
      (2075*d^6*K1*M^5*Sqrt[(5*Pi)/2]*u^6)/(827904*b^3*E^u) - 
      (1388287*K0*M^5*Sqrt[Pi/10]*u^7)/(710341632*b^3*E^u) + 
      (22693009*d^4*K0*M^5*Sqrt[Pi/10]*u^7)/(532756224*b^3*E^u) - 
      (1320379*d^6*K0*M^5*Sqrt[Pi/10]*u^7)/(88058880*b^3*E^u) - 
      (109579*d^8*K0*M^5*Sqrt[Pi/10]*u^7)/(15375360*b^3*E^u) + 
      (157277*d^10*K0*M^5*Sqrt[Pi/10]*u^7)/(92252160*b^3*E^u) - 
      (106665569*K0^2*M^5*Sqrt[Pi/10]*u^7)/(5881075200*b^3) - 
      (692785321*d^2*K0^2*M^5*Sqrt[Pi/10]*u^7)/(47048601600*b^3) + 
      (324809071*d^4*K0^2*M^5*Sqrt[Pi/10]*u^7)/(3619123200*b^3) - 
      (22958113*d^6*K0^2*M^5*Sqrt[Pi/10]*u^7)/(361912320*b^3) + 
      (34069031*d^8*K0^2*M^5*Sqrt[Pi/10]*u^7)/(4704860160*b^3) - 
      (452191*d^10*K0^2*M^5*Sqrt[Pi/10]*u^7)/(627314688*b^3) + 
      (71*d^12*K0^2*M^5*Sqrt[Pi/10]*u^7)/(2437120*b^3) - 
      (7535107*K1*M^5*Sqrt[Pi/10]*u^7)/(1775854080*b^3*E^u) - 
      (478553279*d^2*K1*M^5*Sqrt[Pi/10]*u^7)/(21310248960*b^3*E^u) + 
      (56334557*d^4*K1*M^5*Sqrt[Pi/10]*u^7)/(1065512448*b^3*E^u) - 
      (19378343*d^6*K1*M^5*Sqrt[Pi/10]*u^7)/(968647680*b^3*E^u) - 
      (87179*d^8*K1*M^5*Sqrt[Pi/10]*u^7)/(11531520*b^3*E^u) + 
      (42877*d^10*K1*M^5*Sqrt[Pi/10]*u^7)/(30750720*b^3*E^u) - 
      (357467767*K1^2*M^5*Sqrt[Pi/10]*u^7)/(15682867200*b^3) + 
      (245927849*d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/(15682867200*b^3) + 
      (44290111*d^4*K1^2*M^5*Sqrt[Pi/10]*u^7)/(871270400*b^3) - 
      (278693761*d^6*K1^2*M^5*Sqrt[Pi/10]*u^7)/(4704860160*b^3) + 
      (14743961*d^8*K1^2*M^5*Sqrt[Pi/10]*u^7)/(855429120*b^3) - 
      (16436957*d^10*K1^2*M^5*Sqrt[Pi/10]*u^7)/(9409720320*b^3) + 
      (3*d^12*K1^2*M^5*Sqrt[Pi/10]*u^7)/(121856*b^3) - 
      (1326137*d^2*K0*M^5*Sqrt[(5*Pi)/2]*u^7)/(327849984*b^3*E^u) - 
      (2709593*K0*M^5*Sqrt[Pi/10]*u^8)/(591951360*b^3*E^u) - 
      (4491719*d^2*K0*M^5*Sqrt[Pi/10]*u^8)/(887927040*b^3*E^u) + 
      (887309*d^4*K0*M^5*Sqrt[Pi/10]*u^8)/(42282240*b^3*E^u) - 
      (46433*d^6*K0*M^5*Sqrt[Pi/10]*u^8)/(5045040*b^3*E^u) - 
      (6583*d^8*K0*M^5*Sqrt[Pi/10]*u^8)/(4612608*b^3*E^u) - 
      (1657*d^10*K0*M^5*Sqrt[Pi/10]*u^8)/(2306304*b^3*E^u) - 
      (2709593*K1*M^5*Sqrt[Pi/10]*u^8)/(591951360*b^3*E^u) - 
      (6209089*d^2*K1*M^5*Sqrt[Pi/10]*u^8)/(1331890560*b^3*E^u) + 
      (605809*d^4*K1*M^5*Sqrt[Pi/10]*u^8)/(29272320*b^3*E^u) - 
      (1180493*d^6*K1*M^5*Sqrt[Pi/10]*u^8)/(121080960*b^3*E^u) - 
      (2699*d^8*K1*M^5*Sqrt[Pi/10]*u^8)/(2562560*b^3*E^u) - 
      (157*d^10*K1*M^5*Sqrt[Pi/10]*u^8)/(240240*b^3*E^u) - 
      (24894173*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(2352430080*b^3) + 
      (3512143*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(180956160*b^3) - 
      (18061*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(8225280*b^3) - 
      (261529*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(18095616*b^3) + 
      (25298831*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(2352430080*b^3) - 
      (13*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(887040*b^3) - 
      (274553*d^10*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^8)/(470486016*b^3) + 
      (1961*d^2*K0*M^5*Sqrt[Pi/10]*u^9)/(2471040*b^3*E^u) - 
      (179*d^4*K0*M^5*Sqrt[Pi/10]*u^9)/(308880*b^3*E^u) - 
      (1349*d^6*K0*M^5*Sqrt[Pi/10]*u^9)/(1235520*b^3*E^u) + 
      (7*d^8*K0*M^5*Sqrt[Pi/10]*u^9)/(9360*b^3*E^u) + 
      (107*d^10*K0*M^5*Sqrt[Pi/10]*u^9)/(823680*b^3*E^u) + 
      (593217*K0^2*M^5*Sqrt[Pi/10]*u^9)/(1742540800*b^3) + 
      (17976289*d^2*K0^2*M^5*Sqrt[Pi/10]*u^9)/(2613811200*b^3) - 
      (3347723*d^4*K0^2*M^5*Sqrt[Pi/10]*u^9)/(402124800*b^3) - 
      (9282737*d^6*K0^2*M^5*Sqrt[Pi/10]*u^9)/(2352430080*b^3) + 
      (34489657*d^8*K0^2*M^5*Sqrt[Pi/10]*u^9)/(9409720320*b^3) + 
      (1296697*d^10*K0^2*M^5*Sqrt[Pi/10]*u^9)/(940972032*b^3) + 
      (2819*d^12*K0^2*M^5*Sqrt[Pi/10]*u^9)/(285143040*b^3) + 
      (1961*d^2*K1*M^5*Sqrt[Pi/10]*u^9)/(2471040*b^3*E^u) - 
      (179*d^4*K1*M^5*Sqrt[Pi/10]*u^9)/(308880*b^3*E^u) - 
      (1349*d^6*K1*M^5*Sqrt[Pi/10]*u^9)/(1235520*b^3*E^u) + 
      (7*d^8*K1*M^5*Sqrt[Pi/10]*u^9)/(9360*b^3*E^u) + 
      (107*d^10*K1*M^5*Sqrt[Pi/10]*u^9)/(823680*b^3*E^u) + 
      (180157*K1^2*M^5*Sqrt[Pi/10]*u^9)/(553512960*b^3) + 
      (30383623*d^2*K1^2*M^5*Sqrt[Pi/10]*u^9)/(4704860160*b^3) - 
      (2156023*d^4*K1^2*M^5*Sqrt[Pi/10]*u^9)/(241274880*b^3) - 
      (4281923*d^6*K1^2*M^5*Sqrt[Pi/10]*u^9)/(2352430080*b^3) + 
      (28178587*d^8*K1^2*M^5*Sqrt[Pi/10]*u^9)/(9409720320*b^3) + 
      (1525541*d^10*K1^2*M^5*Sqrt[Pi/10]*u^9)/(1568286720*b^3) + 
      (269*d^12*K1^2*M^5*Sqrt[Pi/10]*u^9)/(49786880*b^3) - 
      (43013*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(1470268800*b^3) - 
      (278717*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(326726400*b^3) - 
      (3634921*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(2940537600*b^3) + 
      (1257329*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(294053760*b^3) - 
      (3671*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(2827440*b^3) - 
      (23677*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(28005120*b^3) - 
      (7993*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(588107520*b^3) - 
      (71*K0^2*M^5*Sqrt[Pi/10]*u^11)/(140025600*b^3) + 
      (433*d^2*K0^2*M^5*Sqrt[Pi/10]*u^11)/(28274400*b^3) + 
      (58129*d^4*K0^2*M^5*Sqrt[Pi/10]*u^11)/(2940537600*b^3) - 
      (163*d^6*K0^2*M^5*Sqrt[Pi/10]*u^11)/(5250960*b^3) + 
      (2909*d^10*K0^2*M^5*Sqrt[Pi/10]*u^11)/(73513440*b^3) - 
      (709*K1^2*M^5*Sqrt[Pi/10]*u^11)/(1176215040*b^3) + 
      (1211*d^2*K1^2*M^5*Sqrt[Pi/10]*u^11)/(84015360*b^3) + 
      (49*d^4*K1^2*M^5*Sqrt[Pi/10]*u^11)/(3055104*b^3) - 
      (703*d^6*K1^2*M^5*Sqrt[Pi/10]*u^11)/(26732160*b^3) - 
      (52931*d^8*K1^2*M^5*Sqrt[Pi/10]*u^11)/(1176215040*b^3) + 
      (21341*d^10*K1^2*M^5*Sqrt[Pi/10]*u^11)/(588107520*b^3) + 
      (467*d^12*K1^2*M^5*Sqrt[Pi/10]*u^11)/(90478080*b^3) - 
      (1165*d^8*K0^2*M^5*Sqrt[(5*Pi)/2]*u^11)/(117621504*b^3) + 
      (151*d^12*K0^2*M^5*Sqrt[(5*Pi)/2]*u^11)/(117621504*b^3) - 
      (563*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(2940537600*b^3) - 
      (257*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(133660800*b^3) - 
      (7591*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(980179200*b^3) + 
      (97*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(9801792*b^3) + 
      (109*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(11531520*b^3) - 
      (31*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(4523904*b^3) - 
      (47*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(17821440*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/10]*u^13)/(8168160*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/10]*u^13)/(3500640*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/10]*u^13)/(2450448*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/10]*u^13)/(2450448*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/10]*u^13)/(3500640*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/10]*u^13)/(8168160*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/10]*u^13)/(8168160*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/10]*u^13)/(3500640*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/10]*u^13)/(2450448*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/10]*u^13)/(2450448*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/10]*u^13)/(3500640*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/10]*u^13)/(8168160*b^3))/Pi, 
    ((((1545529*I)/163924992)*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^3)/b^3 + 
      (((24568832927*I)/2327079186432)*d^2*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^3)/
       b^3 - (((28471459673*I)/96961632768)*d^4*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^3)/
       b^3 + (((3976756913*I)/775693062144)*d^6*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^3)/
       b^3 + (115769*K0^2*M^5*Sqrt[Pi/10]*u^3)/(2050048*b^3) - 
      (115393*d^6*K0^2*M^5*Sqrt[Pi/10]*u^3)/(1025024*b^3) - 
      (1679*d^8*K0^2*M^5*Sqrt[Pi/10]*u^3)/(26624*b^3) + 
      (29389*d^2*K1^2*M^5*Sqrt[Pi/10]*u^3)/(768768*b^3) + 
      (42443*d^4*K1^2*M^5*Sqrt[Pi/10]*u^3)/(192192*b^3) - 
      (113039*d^6*K1^2*M^5*Sqrt[Pi/10]*u^3)/(384384*b^3) + 
      (36367*d^8*K1^2*M^5*Sqrt[Pi/10]*u^3)/(384384*b^3) + 
      (3673*d^10*K1^2*M^5*Sqrt[Pi/10]*u^3)/(768768*b^3) - 
      (143453*d^2*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(2050048*b^3) + 
      (288107*d^4*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(3075072*b^3) + 
      (725*d^10*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(6150144*b^3) - 
      (707*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(54912*b^3) - 
      (((128427209*I)/10655124480)*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) + 
      (((310795957513*I)/11635395932160)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10*Pi]) + (((189455123327*I)/161602721280)*d^4*K0*K1*M^5*
        u^3)/(b^3*Sqrt[10*Pi]) + (((727240478743*I)/3878465310720)*d^6*K0*K1*
        M^5*u^3)/(b^3*Sqrt[10*Pi]) - (((289087*I)/8968960)*d^8*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10*Pi]) + (((61*I)/183040)*d^10*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10*Pi]) - (((8381*I)/114162048)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/
       b^3 + (((69311900731*I)/2327079186432)*d^4*K0^2*M^5*Sqrt[5/(2*Pi)]*
        u^4)/b^3 - (((1789841195*I)/23745705984)*d^6*K0^2*M^5*Sqrt[5/(2*Pi)]*
        u^4)/b^3 - (((976782725*I)/1163539593216)*d^8*K0^2*M^5*Sqrt[5/(2*Pi)]*
        u^4)/b^3 - (((1637567*I)/72721224576)*d^10*K0^2*M^5*Sqrt[5/(2*Pi)]*
        u^4)/b^3 - (((53942233*I)/8136640512)*K1^2*M^5*Sqrt[5/(2*Pi)]*u^4)/
       b^3 + (((180497411813*I)/997319651328)*d^2*K1^2*M^5*Sqrt[5/(2*Pi)]*
        u^4)/b^3 - (((417069019*I)/166219941888)*d^10*K1^2*M^5*Sqrt[5/(2*Pi)]*
        u^4)/b^3 - (302867*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(9225216*b^3) - 
      (5215481*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(9225216*b^3) + 
      (1724363*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(1537536*b^3) - 
      (1879001*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(4612608*b^3) - 
      (163753*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(1317888*b^3) + 
      (25481*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(3075072*b^3) + 
      (((10073051*I)/2283240960)*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((1914907*I)/69189120)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((2750094134611*I)/11635395932160)*d^4*K0^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((376300025069*I)/831099709440)*d^6*K0^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) - (((94430367079*I)/5817697966080)*d^8*K0^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((516215807*I)/1454424491520)*d^10*K0^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) - (((14165732401*I)/203416012800)*K1^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) - (((18958987353949*I)/24932991283200)*d^2*K1^2*M^5*
        u^4)/(b^3*Sqrt[10*Pi]) + (((3788381*I)/96864768)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) - (((786853*I)/8153600)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((55951981*I)/4843238400)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((69225988661*I)/4155498547200)*d^10*K1^2*M^5*
        u^4)/(b^3*Sqrt[10*Pi]) + (((1348848797*I)/89503045632)*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^5)/b^3 + (((1355446849693*I)/27924950237184)*d^2*K0*
        K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 - (((375959997559*I)/6981237559296)*
        d^6*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 - 
      (((324102979*I)/1551386124288)*d^10*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 - 
      (6931*K0^2*M^5*Sqrt[Pi/10]*u^5)/(144144*b^3) - 
      (16781*d^2*K0^2*M^5*Sqrt[Pi/10]*u^5)/(838656*b^3) + 
      (4657*d^4*K0^2*M^5*Sqrt[Pi/10]*u^5)/(32032*b^3) - 
      (23653*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/(658944*b^3) + 
      (7727*d^10*K0^2*M^5*Sqrt[Pi/10]*u^5)/(3075072*b^3) - 
      (1095463*K1^2*M^5*Sqrt[Pi/10]*u^5)/(4942080*b^3) + 
      (4337059*d^2*K1^2*M^5*Sqrt[Pi/10]*u^5)/(27675648*b^3) + 
      (546697*d^4*K1^2*M^5*Sqrt[Pi/10]*u^5)/(2471040*b^3) - 
      (36683*d^6*K1^2*M^5*Sqrt[Pi/10]*u^5)/(1774080*b^3) - 
      (11363*d^8*K1^2*M^5*Sqrt[Pi/10]*u^5)/(80640*b^3) + 
      (244273*d^10*K1^2*M^5*Sqrt[Pi/10]*u^5)/(46126080*b^3) - 
      (779*d^8*K0^2*M^5*Sqrt[(5*Pi)/2]*u^5)/(88704*b^3) + 
      (((332939884391*I)/2237576140800)*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) - 
      (((22056015942641*I)/27924950237184)*d^2*K0*K1*M^5*u^5)/
       (b^3*Sqrt[10*Pi]) + (((122517211*I)/302702400)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[10*Pi]) + (((36697288479083*I)/174530938982400)*d^6*K0*K1*
        M^5*u^5)/(b^3*Sqrt[10*Pi]) - (((17203003*I)/605404800)*d^8*K0*K1*M^5*
        u^5)/(b^3*Sqrt[10*Pi]) + (((260167523591*I)/38784653107200)*d^10*K0*
        K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) + (((329845715*I)/89503045632)*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 + (((935567137*I)/14364686336)*d^2*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 - (((50683846711*I)/1163539593216)*d^4*K0^2*
        M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - (((258252905*I)/33563642112)*d^6*K0^2*
        M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + (((16011408451*I)/1745309389824)*d^8*
        K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - (((1405782271*I)/1269315919872)*
        d^10*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((641318285*I)/153433792512)*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((185043980321*I)/13962475118592)*d^2*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/
       b^3 - (((631740895087*I)/13962475118592)*d^4*K1^2*M^5*Sqrt[5/(2*Pi)]*
        u^6)/b^3 - (((509370913313*I)/6444219285504)*d^8*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 - (((46003949989*I)/13962475118592)*d^10*K1^2*
        M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + (1316717*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (34594560*b^3) - (2389301*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (17297280*b^3) + (121259*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (1572480*b^3) + (24839*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(221760*b^3) - 
      (1074013*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(11531520*b^3) + 
      (23557*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(5765760*b^3) + 
      (((149694715397*I)/2237576140800)*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((4241602383691*I)/9696163276800)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) + (((5097027470723*I)/29088489830400)*d^4*K0^2*M^5*
        u^6)/(b^3*Sqrt[10*Pi]) + (((12551653883*I)/104886381600)*d^6*K0^2*M^5*
        u^6)/(b^3*Sqrt[10*Pi]) - (((2616164234429*I)/43632734745600)*d^8*K0^2*
        M^5*u^6)/(b^3*Sqrt[10*Pi]) + (((237405002291*I)/31732897996800)*d^10*
        K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + (((214620887977*I)/3835844812800)*
        K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((5773980266029*I)/349061877964800)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) - (((13678875936013*I)/349061877964800)*d^4*K1^2*M^5*
        u^6)/(b^3*Sqrt[10*Pi]) + (((13452791*I)/55036800)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) + (((52913653308541*I)/161105482137600)*d^8*K1^2*M^5*
        u^6)/(b^3*Sqrt[10*Pi]) + (((6791211843041*I)/349061877964800)*d^10*
        K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - (((13319167*I)/12786149376)*K0*K1*
        M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 - (((32052668009*I)/3490618779648)*d^2*K0*
        K1*M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 - (94763*d^2*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (17297280*b^3) - (171131*d^4*K0^2*M^5*Sqrt[Pi/10]*u^7)/(4324320*b^3) + 
      (57509*d^6*K0^2*M^5*Sqrt[Pi/10]*u^7)/(1441440*b^3) - 
      (7927*d^8*K0^2*M^5*Sqrt[Pi/10]*u^7)/(823680*b^3) + 
      (1319*d^10*K0^2*M^5*Sqrt[Pi/10]*u^7)/(1921920*b^3) + 
      (2699*K1^2*M^5*Sqrt[Pi/10]*u^7)/(160160*b^3) - 
      (531*d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/(9856*b^3) + 
      (332347*d^4*K1^2*M^5*Sqrt[Pi/10]*u^7)/(8648640*b^3) + 
      (78889*d^6*K1^2*M^5*Sqrt[Pi/10]*u^7)/(4324320*b^3) - 
      (177517*d^8*K1^2*M^5*Sqrt[Pi/10]*u^7)/(8648640*b^3) + 
      (167*d^10*K1^2*M^5*Sqrt[Pi/10]*u^7)/(190080*b^3) + 
      (1393*K0^2*M^5*Sqrt[(5*Pi)/2]*u^7)/(494208*b^3) - 
      (((7475051*I)/8196249600)*K0*K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) + 
      (((14229119392693*I)/87265469491200)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10*Pi]) - (((5340767*I)/22702680)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10*Pi]) + (((1831993*I)/12612600)*d^6*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10*Pi]) - (((4586297*I)/201801600)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10*Pi]) + (((16351*I)/9609600)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10*Pi]) - (((2125*I)/5588352)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^8)/
       b^3 + (((29696999*I)/3078147072)*d^2*K0^2*M^5*Sqrt[5/(2*Pi)]*u^8)/
       b^3 - (((168308423*I)/27703323648)*d^4*K0^2*M^5*Sqrt[5/(2*Pi)]*u^8)/
       b^3 + (((208916003*I)/15583119552)*d^6*K0^2*M^5*Sqrt[5/(2*Pi)]*u^8)/
       b^3 - (((10979*I)/20490624)*K1^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((419003087*I)/38358448128)*d^2*K1^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((1652780299*I)/62332478208)*d^6*K1^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (1853*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(8648640*b^3) - 
      (52627*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(1235520*b^3) + 
      (93649*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(1441440*b^3) - 
      (2179*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(864864*b^3) - 
      (177811*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(8648640*b^3) + 
      (4243*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(8648640*b^3) - 
      (((692089*I)/100900800)*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((59867088233*I)/2077749273600)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((3815976797*I)/415549854720)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((18116665387*I)/389577988800)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((196759*I)/17297280)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((991*I)/720720)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((17285627*I)/3329726400)*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((9044531927*I)/191792240640)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((95933*I)/20638800)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((25279579133*I)/222615993600)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((3783137*I)/259459200)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((29*I)/46800)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((17*I)/5005)*d^8*K0*K1*M^5*Sqrt[2/(5*Pi)]*u^9)/b^3 - 
      (((23*I)/127008)*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^9)/b^3 - 
      (19*K0^2*M^5*Sqrt[Pi/10]*u^9)/(33264*b^3) - 
      (4673*d^2*K0^2*M^5*Sqrt[Pi/10]*u^9)/(2162160*b^3) + 
      (12791*d^4*K0^2*M^5*Sqrt[Pi/10]*u^9)/(2162160*b^3) - 
      (7099*d^6*K0^2*M^5*Sqrt[Pi/10]*u^9)/(2162160*b^3) + 
      (173*d^8*K0^2*M^5*Sqrt[Pi/10]*u^9)/(540540*b^3) - 
      (17*d^10*K0^2*M^5*Sqrt[Pi/10]*u^9)/(77220*b^3) - 
      (19*K1^2*M^5*Sqrt[Pi/10]*u^9)/(33264*b^3) - 
      (7897*d^2*K1^2*M^5*Sqrt[Pi/10]*u^9)/(4324320*b^3) + 
      (4189*d^4*K1^2*M^5*Sqrt[Pi/10]*u^9)/(720720*b^3) - 
      (433*d^6*K1^2*M^5*Sqrt[Pi/10]*u^9)/(108108*b^3) + 
      (397*d^8*K1^2*M^5*Sqrt[Pi/10]*u^9)/(540540*b^3) - 
      (89*d^10*K1^2*M^5*Sqrt[Pi/10]*u^9)/(617760*b^3) + 
      (((20323*I)/7567560)*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) - 
      (((771217*I)/32432400)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) + 
      (((2079043*I)/64864800)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) - 
      (((4859*I)/3088800)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) - 
      (((17*I)/10080)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) + 
      (23*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(34320*b^3) - 
      (223*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(154440*b^3) + 
      (47*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(308880*b^3) - 
      (2*d^4*K0*K1*M^5*Sqrt[(2*Pi)/5]*u^10)/(19305*b^3) + 
      (8*d^8*K0*K1*M^5*Sqrt[(2*Pi)/5]*u^10)/(19305*b^3) - 
      (((43*I)/280800)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) + 
      (((16859*I)/16216200)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) - 
      (((9367*I)/6486480)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) + 
      (((6191*I)/16216200)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) + 
      (((181*I)/1029600)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) - 
      (((43*I)/280800)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) + 
      (((16859*I)/16216200)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) - 
      (((9367*I)/6486480)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) + 
      (((6191*I)/16216200)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) + 
      (((181*I)/1029600)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[10*Pi]))/Pi, 
    ((123001*K1*M^5*Sqrt[Pi/10]*u)/(4356352*b^3*E^u) + 
      (9087*d^2*K1*M^5*Sqrt[Pi/10]*u)/(335104*b^3*E^u) - 
      (736751*d^4*K1*M^5*Sqrt[Pi/10]*u)/(4356352*b^3*E^u) - 
      (204959*d^8*K1*M^5*Sqrt[Pi/10]*u)/(4356352*b^3*E^u) + 
      (25281*d^10*K1*M^5*Sqrt[Pi/10]*u)/(4356352*b^3*E^u) + 
      (1091*d^12*K1*M^5*Sqrt[Pi/10]*u)/(622336*b^3*E^u) + 
      (4769*d^6*K1*M^5*Sqrt[(5*Pi)/2]*u)/(155584*b^3*E^u) - 
      (96221*K0*M^5*Sqrt[Pi/10]*u^2)/(2489344*b^3*E^u) + 
      (487889*d^4*K0*M^5*Sqrt[Pi/10]*u^2)/(17425408*b^3*E^u) - 
      (542569*d^6*K0*M^5*Sqrt[Pi/10]*u^2)/(4356352*b^3*E^u) + 
      (1213441*d^8*K0*M^5*Sqrt[Pi/10]*u^2)/(17425408*b^3*E^u) - 
      (143853*d^10*K0*M^5*Sqrt[Pi/10]*u^2)/(17425408*b^3*E^u) + 
      (251*d^12*K0*M^5*Sqrt[Pi/10]*u^2)/(191488*b^3*E^u) + 
      (123001*K1*M^5*Sqrt[Pi/10]*u^2)/(4356352*b^3*E^u) + 
      (9087*d^2*K1*M^5*Sqrt[Pi/10]*u^2)/(335104*b^3*E^u) - 
      (736751*d^4*K1*M^5*Sqrt[Pi/10]*u^2)/(4356352*b^3*E^u) - 
      (204959*d^8*K1*M^5*Sqrt[Pi/10]*u^2)/(4356352*b^3*E^u) + 
      (25281*d^10*K1*M^5*Sqrt[Pi/10]*u^2)/(4356352*b^3*E^u) + 
      (1091*d^12*K1*M^5*Sqrt[Pi/10]*u^2)/(622336*b^3*E^u) + 
      (252701*d^2*K0*M^5*Sqrt[(5*Pi)/2]*u^2)/(17425408*b^3*E^u) + 
      (4769*d^6*K1*M^5*Sqrt[(5*Pi)/2]*u^2)/(155584*b^3*E^u) - 
      (6057877691*K0*M^5*Sqrt[Pi/10]*u^3)/(214071137280*b^3*E^u) + 
      (360929592239*d^2*K0*M^5*Sqrt[Pi/10]*u^3)/(2354782510080*b^3*E^u) - 
      (374664081817*d^4*K0*M^5*Sqrt[Pi/10]*u^3)/(2354782510080*b^3*E^u) - 
      (954527771*d^6*K0*M^5*Sqrt[Pi/10]*u^3)/(28033125120*b^3*E^u) + 
      (412364647*d^8*K0*M^5*Sqrt[Pi/10]*u^3)/(5489003520*b^3*E^u) - 
      (143853*d^10*K0*M^5*Sqrt[Pi/10]*u^3)/(17425408*b^3*E^u) + 
      (251*d^12*K0*M^5*Sqrt[Pi/10]*u^3)/(191488*b^3*E^u) + 
      (26413532303*K0^2*M^5*Sqrt[Pi/10]*u^3)/(1017086214144*b^3) + 
      (13194804937*d^2*K0^2*M^5*Sqrt[Pi/10]*u^3)/(92462383104*b^3) - 
      (438367115261*d^4*K0^2*M^5*Sqrt[Pi/10]*u^3)/(1017086214144*b^3) + 
      (16169383739*d^6*K0^2*M^5*Sqrt[Pi/10]*u^3)/(48432676864*b^3) - 
      (25528364097*d^8*K0^2*M^5*Sqrt[Pi/10]*u^3)/(339028738048*b^3) + 
      (3766701017*d^10*K0^2*M^5*Sqrt[Pi/10]*u^3)/(1017086214144*b^3) - 
      (5303699*d^14*K0^2*M^5*Sqrt[Pi/10]*u^3)/(1017086214144*b^3) + 
      (453269*K1*M^5*Sqrt[Pi/10]*u^3)/(43563520*b^3*E^u) + 
      (40068001*d^2*K1*M^5*Sqrt[Pi/10]*u^3)/(261381120*b^3*E^u) - 
      (472391*d^4*K1*M^5*Sqrt[Pi/10]*u^3)/(2042040*b^3*E^u) - 
      (21339*d^6*K1*M^5*Sqrt[Pi/10]*u^3)/(418880*b^3*E^u) + 
      (788947*d^8*K1*M^5*Sqrt[Pi/10]*u^3)/(5940480*b^3*E^u) + 
      (13203*d^12*K1*M^5*Sqrt[Pi/10]*u^3)/(6223360*b^3*E^u) - 
      (1981222921*K1^2*M^5*Sqrt[Pi/10]*u^3)/(63567888384*b^3) - 
      (31347894043*d^6*K1^2*M^5*Sqrt[Pi/10]*u^3)/(127135776768*b^3) - 
      (1640912813*d^8*K1^2*M^5*Sqrt[Pi/10]*u^3)/(63567888384*b^3) - 
      (142193*d^12*K1^2*M^5*Sqrt[Pi/10]*u^3)/(10594648064*b^3) + 
      (949089*d^14*K1^2*M^5*Sqrt[Pi/10]*u^3)/(42378592256*b^3) + 
      (15473021*d^12*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(1017086214144*b^3) - 
      (10057*d^10*K1*M^5*Sqrt[(5*Pi)/2]*u^3)/(3075072*b^3*E^u) - 
      (6982567045*d^2*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(127135776768*b^3) + 
      (56930599*d^4*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(481574912*b^3) - 
      (15662199*d^10*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(6054084608*b^3) + 
      (21561859*K0*M^5*Sqrt[Pi/10]*u^4)/(2432626560*b^3*E^u) + 
      (559127194057*d^2*K0*M^5*Sqrt[Pi/10]*u^4)/(4709565020160*b^3*E^u) - 
      (465589792693*d^4*K0*M^5*Sqrt[Pi/10]*u^4)/(2354782510080*b^3*E^u) - 
      (57119947*d^6*K0*M^5*Sqrt[Pi/10]*u^4)/(14016562560*b^3*E^u) + 
      (456175141*d^8*K0*M^5*Sqrt[Pi/10]*u^4)/(5489003520*b^3*E^u) - 
      (31349*d^10*K0*M^5*Sqrt[Pi/10]*u^4)/(3168256*b^3*E^u) + 
      (239*d^12*K0*M^5*Sqrt[Pi/10]*u^4)/(239360*b^3*E^u) + 
      (29867571497*K1*M^5*Sqrt[Pi/10]*u^4)/(523285002240*b^3*E^u) + 
      (479490485839*d^2*K1*M^5*Sqrt[Pi/10]*u^4)/(2354782510080*b^3*E^u) - 
      (9218597977*d^4*K1*M^5*Sqrt[Pi/10]*u^4)/(20387727360*b^3*E^u) + 
      (54558983*d^6*K1*M^5*Sqrt[Pi/10]*u^4)/(1078197120*b^3*E^u) + 
      (5168187473*d^8*K1*M^5*Sqrt[Pi/10]*u^4)/(32934021120*b^3*E^u) - 
      (919211*d^10*K1*M^5*Sqrt[Pi/10]*u^4)/(52276224*b^3*E^u) + 
      (264709*d^12*K1*M^5*Sqrt[Pi/10]*u^4)/(174254080*b^3*E^u) + 
      (595814018743*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(10679405248512*b^3) - 
      (19930591876141*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(53397026242560*b^3) + 
      (1654126027511*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(5933002915840*b^3) + 
      (18017891925343*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(53397026242560*b^3) - 
      (2267155072289*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(7628146606080*b^3) - 
      (11822078017*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(7628146606080*b^3) - 
      (201818317*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(7628146606080*b^3) + 
      (21382567*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(1525629321216*b^3) + 
      (2314380333527*K0*M^5*Sqrt[Pi/10]*u^5)/(43058880184320*b^3*E^u) + 
      (4173494467657*d^2*K0*M^5*Sqrt[Pi/10]*u^5)/(150706080645120*b^3*E^u) - 
      (1040759694569*d^4*K0*M^5*Sqrt[Pi/10]*u^5)/(6151268597760*b^3*E^u) + 
      (2599839161879*d^6*K0*M^5*Sqrt[Pi/10]*u^5)/(75353040322560*b^3*E^u) + 
      (125663709937*d^8*K0*M^5*Sqrt[Pi/10]*u^5)/(2107777351680*b^3*E^u) - 
      (7725273*d^10*K0*M^5*Sqrt[Pi/10]*u^5)/(1115226112*b^3*E^u) + 
      (6224003*d^12*K0*M^5*Sqrt[Pi/10]*u^5)/(11152261120*b^3*E^u) + 
      (2370710819*K0^2*M^5*Sqrt[Pi/10]*u^5)/(205373177856*b^3) - 
      (9975413712083*d^2*K0^2*M^5*Sqrt[Pi/10]*u^5)/(53397026242560*b^3) + 
      (130255358581*d^4*K0^2*M^5*Sqrt[Pi/10]*u^5)/(523500257280*b^3) + 
      (871292715539*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/(53397026242560*b^3) - 
      (21350763341*d^8*K0^2*M^5*Sqrt[Pi/10]*u^5)/(238379581440*b^3) - 
      (1988954171*d^10*K0^2*M^5*Sqrt[Pi/10]*u^5)/(7628146606080*b^3) - 
      (146916643*d^12*K0^2*M^5*Sqrt[Pi/10]*u^5)/(3814073303040*b^3) + 
      (6278758947*K1*M^5*Sqrt[Pi/10]*u^5)/(87214167040*b^3*E^u) - 
      (1245691301*d^2*K1*M^5*Sqrt[Pi/10]*u^5)/(941913004032*b^3*E^u) - 
      (18502943*d^4*K1*M^5*Sqrt[Pi/10]*u^5)/(119927808*b^3*E^u) + 
      (149366221*d^6*K1*M^5*Sqrt[Pi/10]*u^5)/(8625576960*b^3*E^u) + 
      (1222430059*d^8*K1*M^5*Sqrt[Pi/10]*u^5)/(16467010560*b^3*E^u) - 
      (346877*d^10*K1*M^5*Sqrt[Pi/10]*u^5)/(40212480*b^3*E^u) + 
      (179947*d^12*K1*M^5*Sqrt[Pi/10]*u^5)/(261381120*b^3*E^u) + 
      (49428405799*K1^2*M^5*Sqrt[Pi/10]*u^5)/(5889377894400*b^3) - 
      (2094220621223*d^2*K1^2*M^5*Sqrt[Pi/10]*u^5)/(4283183923200*b^3) + 
      (59399309600123*d^4*K1^2*M^5*Sqrt[Pi/10]*u^5)/(80095539363840*b^3) - 
      (35983327388171*d^6*K1^2*M^5*Sqrt[Pi/10]*u^5)/(800955393638400*b^3) - 
      (44302711399361*d^8*K1^2*M^5*Sqrt[Pi/10]*u^5)/(200238848409600*b^3) + 
      (593808982747*d^10*K1^2*M^5*Sqrt[Pi/10]*u^5)/(114422199091200*b^3) - 
      (543517633*d^12*K1^2*M^5*Sqrt[Pi/10]*u^5)/(8173014220800*b^3) - 
      (58551503*d^14*K1^2*M^5*Sqrt[Pi/10]*u^5)/(8801707622400*b^3) + 
      (1372051*d^14*K0^2*M^5*Sqrt[(5*Pi)/2]*u^5)/(1525629321216*b^3) - 
      (270245256893*K0*M^5*Sqrt[Pi/10]*u^6)/(53190381404160*b^3*E^u) + 
      (11565659222851*d^2*K0*M^5*Sqrt[Pi/10]*u^6)/(452118241935360*b^3*E^u) - 
      (14215054235563*d^4*K0*M^5*Sqrt[Pi/10]*u^6)/(904236483870720*b^3*E^u) - 
      (42199927541*d^6*K0*M^5*Sqrt[Pi/10]*u^6)/(1674512007168*b^3*E^u) + 
      (43720573889*d^8*K0*M^5*Sqrt[Pi/10]*u^6)/(2107777351680*b^3*E^u) - 
      (7024991*d^10*K0*M^5*Sqrt[Pi/10]*u^6)/(16728391680*b^3*E^u) + 
      (662069*d^12*K0*M^5*Sqrt[Pi/10]*u^6)/(6691356672*b^3*E^u) - 
      (42307357999*K1*M^5*Sqrt[Pi/10]*u^6)/(10275414589440*b^3*E^u) + 
      (4220942020459*d^2*K1*M^5*Sqrt[Pi/10]*u^6)/(113029560483840*b^3*E^u) - 
      (342777884717*d^4*K1*M^5*Sqrt[Pi/10]*u^6)/(7064347530240*b^3*E^u) - 
      (1898733457*d^6*K1*M^5*Sqrt[Pi/10]*u^6)/(2691180011520*b^3*E^u) + 
      (4849934759*d^8*K1*M^5*Sqrt[Pi/10]*u^6)/(263472168960*b^3*E^u) - 
      (10975819*d^10*K1*M^5*Sqrt[Pi/10]*u^6)/(4182097920*b^3*E^u) + 
      (152029*d^12*K1*M^5*Sqrt[Pi/10]*u^6)/(697016320*b^3*E^u) - 
      (1491131461007*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(9101765836800*b^3) - 
      (7230340257479*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(200238848409600*b^3) + 
      (4423838115409*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(10011942420480*b^3) - 
      (23401772890829*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(200238848409600*b^3) - 
      (12858314027413*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(100119424204800*b^3) + 
      (101716898953*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(28605549772800*b^3) - 
      (77200577*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(446961715200*b^3) - 
      (1041553*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(371500646400*b^3) - 
      (1411827473389*K0*M^5*Sqrt[Pi/10]*u^7)/(301412161290240*b^3*E^u) - 
      (49841071793*d^2*K0*M^5*Sqrt[Pi/10]*u^7)/(30141216129024*b^3*E^u) - 
      (1186224700699*d^4*K0*M^5*Sqrt[Pi/10]*u^7)/(301412161290240*b^3*E^u) + 
      (132656864987*d^6*K0*M^5*Sqrt[Pi/10]*u^7)/(5023536021504*b^3*E^u) - 
      (22421330941*d^8*K0*M^5*Sqrt[Pi/10]*u^7)/(2107777351680*b^3*E^u) - 
      (292676959*d^10*K0*M^5*Sqrt[Pi/10]*u^7)/(50185175040*b^3*E^u) + 
      (204077*d^12*K0*M^5*Sqrt[Pi/10]*u^7)/(608305152*b^3*E^u) - 
      (1041844135153*K0^2*M^5*Sqrt[Pi/10]*u^7)/(100119424204800*b^3) - 
      (50946870323*d^2*K0^2*M^5*Sqrt[Pi/10]*u^7)/(9101765836800*b^3) + 
      (599563216067*d^4*K0^2*M^5*Sqrt[Pi/10]*u^7)/(20023884840960*b^3) - 
      (10184663701*d^6*K0^2*M^5*Sqrt[Pi/10]*u^7)/(7701494169600*b^3) - 
      (115898048417*d^8*K0^2*M^5*Sqrt[Pi/10]*u^7)/(9101765836800*b^3) + 
      (1311039971*d^10*K0^2*M^5*Sqrt[Pi/10]*u^7)/(14302774886400*b^3) + 
      (2203333*d^12*K0^2*M^5*Sqrt[Pi/10]*u^7)/(100019404800*b^3) + 
      (4415233*d^14*K0^2*M^5*Sqrt[Pi/10]*u^7)/(1300252262400*b^3) - 
      (484461130627*K1*M^5*Sqrt[Pi/10]*u^7)/(80735400345600*b^3*E^u) + 
      (31548094121*d^2*K1*M^5*Sqrt[Pi/10]*u^7)/(17125690982400*b^3*E^u) - 
      (23516906663*d^4*K1*M^5*Sqrt[Pi/10]*u^7)/(31397100134400*b^3*E^u) + 
      (127759919179*d^6*K1*M^5*Sqrt[Pi/10]*u^7)/(8073540034560*b^3*E^u) - 
      (1712638001*d^8*K1*M^5*Sqrt[Pi/10]*u^7)/(263472168960*b^3*E^u) - 
      (58768271*d^10*K1*M^5*Sqrt[Pi/10]*u^7)/(12546293760*b^3*E^u) + 
      (279491*d^12*K1*M^5*Sqrt[Pi/10]*u^7)/(1045524480*b^3*E^u) - 
      (18849643391*K1^2*M^5*Sqrt[Pi/10]*u^7)/(1756481126400*b^3) + 
      (77272747963*d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/(3033921945600*b^3) - 
      (2731733522827*d^4*K1^2*M^5*Sqrt[Pi/10]*u^7)/(100119424204800*b^3) + 
      (135557414903*d^6*K1^2*M^5*Sqrt[Pi/10]*u^7)/(5889377894400*b^3) - 
      (1253493261077*d^8*K1^2*M^5*Sqrt[Pi/10]*u^7)/(100119424204800*b^3) + 
      (10331667901*d^10*K1^2*M^5*Sqrt[Pi/10]*u^7)/(4767591628800*b^3) - 
      (47686741*d^12*K1^2*M^5*Sqrt[Pi/10]*u^7)/(408650711040*b^3) - 
      (224293*d^14*K1^2*M^5*Sqrt[Pi/10]*u^7)/(220042690560*b^3) - 
      (170936848561*K0*M^5*Sqrt[Pi/10]*u^8)/(282573901209600*b^3*E^u) + 
      (9284771462119*d^2*K0*M^5*Sqrt[Pi/10]*u^8)/(565147802419200*b^3*E^u) - 
      (572240497291*d^4*K0*M^5*Sqrt[Pi/10]*u^8)/(33243988377600*b^3*E^u) - 
      (185320029091*d^6*K0*M^5*Sqrt[Pi/10]*u^8)/(18838260080640*b^3*E^u) + 
      (16419773*d^8*K0*M^5*Sqrt[Pi/10]*u^8)/(1937295360*b^3*E^u) + 
      (5196673*d^10*K0*M^5*Sqrt[Pi/10]*u^8)/(1792327680*b^3*E^u) + 
      (1830063811*K1*M^5*Sqrt[Pi/10]*u^8)/(17125690982400*b^3*E^u) + 
      (550037144147*d^2*K1*M^5*Sqrt[Pi/10]*u^8)/(33243988377600*b^3*E^u) - 
      (1941122269837*d^4*K1*M^5*Sqrt[Pi/10]*u^8)/(94191300403200*b^3*E^u) - 
      (4636805409*d^6*K1*M^5*Sqrt[Pi/10]*u^8)/(697713336320*b^3*E^u) + 
      (6527651861*d^8*K1*M^5*Sqrt[Pi/10]*u^8)/(790416506880*b^3*E^u) + 
      (13361111*d^10*K1*M^5*Sqrt[Pi/10]*u^8)/(5376983040*b^3*E^u) - 
      (34183*d^12*K1*M^5*Sqrt[Pi/10]*u^8)/(241274880*b^3*E^u) + 
      (4915329373*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(446961715200*b^3) + 
      (234552252563*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(6257464012800*b^3) - 
      (169117360199*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(2085821337600*b^3) + 
      (955303837*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(104291066880*b^3) + 
      (160634839*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(8277068800*b^3) + 
      (823757833*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(178784686080*b^3) - 
      (167198809*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(297974476800*b^3) - 
      (740483*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(49662412800*b^3) - 
      (24797*d^12*K0*M^5*Sqrt[(5*Pi)/2]*u^8)/(836419584*b^3*E^u) + 
      (100660106033*K0*M^5*Sqrt[Pi/10]*u^9)/(70643475302400*b^3*E^u) + 
      (17251653961*d^2*K0*M^5*Sqrt[Pi/10]*u^9)/(47095650201600*b^3*E^u) - 
      (996742663799*d^4*K0*M^5*Sqrt[Pi/10]*u^9)/(141286950604800*b^3*E^u) + 
      (30164474707*d^6*K0*M^5*Sqrt[Pi/10]*u^9)/(4709565020160*b^3*E^u) - 
      (524729*d^8*K0*M^5*Sqrt[Pi/10]*u^9)/(2245501440*b^3*E^u) - 
      (8557859*d^10*K0*M^5*Sqrt[Pi/10]*u^9)/(9409720320*b^3*E^u) + 
      (5449*d^12*K0*M^5*Sqrt[Pi/10]*u^9)/(3136573440*b^3*E^u) + 
      (43727046227*K0^2*M^5*Sqrt[Pi/10]*u^9)/(50059712102400*b^3) - 
      (278247690241*d^2*K0^2*M^5*Sqrt[Pi/10]*u^9)/(50059712102400*b^3) + 
      (161713687711*d^4*K0^2*M^5*Sqrt[Pi/10]*u^9)/(50059712102400*b^3) + 
      (12235884971*d^6*K0^2*M^5*Sqrt[Pi/10]*u^9)/(1516960972800*b^3) - 
      (8107387619*d^8*K0^2*M^5*Sqrt[Pi/10]*u^9)/(1112438046720*b^3) + 
      (10321067*d^10*K0^2*M^5*Sqrt[Pi/10]*u^9)/(420669849600*b^3) + 
      (503690123*d^12*K0^2*M^5*Sqrt[Pi/10]*u^9)/(794598604800*b^3) + 
      (42595733*d^14*K0^2*M^5*Sqrt[Pi/10]*u^9)/(2383795814400*b^3) + 
      (4734128681*K1*M^5*Sqrt[Pi/10]*u^9)/(3324398837760*b^3*E^u) + 
      (109025129*d^2*K1*M^5*Sqrt[Pi/10]*u^9)/(392463751680*b^3*E^u) - 
      (129547525753*d^4*K1*M^5*Sqrt[Pi/10]*u^9)/(18838260080640*b^3*E^u) + 
      (410303813*d^6*K1*M^5*Sqrt[Pi/10]*u^9)/(64221341184*b^3*E^u) - 
      (48611657*d^8*K1*M^5*Sqrt[Pi/10]*u^9)/(131736084480*b^3*E^u) - 
      (703*d^10*K1*M^5*Sqrt[Pi/10]*u^9)/(822528*b^3*E^u) + 
      (8753*d^12*K1*M^5*Sqrt[Pi/10]*u^9)/(896163840*b^3*E^u) + 
      (977986837*K1^2*M^5*Sqrt[Pi/10]*u^9)/(1112438046720*b^3) - 
      (20868535001*d^2*K1^2*M^5*Sqrt[Pi/10]*u^9)/(3337314140160*b^3) + 
      (34080032521*d^4*K1^2*M^5*Sqrt[Pi/10]*u^9)/(10011942420480*b^3) + 
      (29433456331*d^6*K1^2*M^5*Sqrt[Pi/10]*u^9)/(3337314140160*b^3) - 
      (172222103*d^8*K1^2*M^5*Sqrt[Pi/10]*u^9)/(25092587520*b^3) - 
      (2492455267*d^10*K1^2*M^5*Sqrt[Pi/10]*u^9)/(7151387443200*b^3) + 
      (2533966249*d^12*K1^2*M^5*Sqrt[Pi/10]*u^9)/(7151387443200*b^3) + 
      (8349559*d^14*K1^2*M^5*Sqrt[Pi/10]*u^9)/(1021626777600*b^3) - 
      (9*K0*M^5*Sqrt[Pi/10]*u^10)/(6092800*b^3*E^u) - 
      (42004769*d^2*K0*M^5*Sqrt[Pi/10]*u^10)/(240283929600*b^3*E^u) + 
      (3680210969*d^4*K0*M^5*Sqrt[Pi/10]*u^10)/(10091925043200*b^3*E^u) - 
      (21889289*d^6*K0*M^5*Sqrt[Pi/10]*u^10)/(504596252160*b^3*E^u) - 
      (61133*d^8*K0*M^5*Sqrt[Pi/10]*u^10)/(217147392*b^3*E^u) + 
      (25117*d^10*K0*M^5*Sqrt[Pi/10]*u^10)/(213857280*b^3*E^u) - 
      (6361*K1*M^5*Sqrt[Pi/10]*u^10)/(3920716800*b^3*E^u) - 
      (21185353*d^2*K1*M^5*Sqrt[Pi/10]*u^10)/(120141964800*b^3*E^u) + 
      (258541549*d^4*K1*M^5*Sqrt[Pi/10]*u^10)/(720851788800*b^3*E^u) - 
      (18917*d^6*K1*M^5*Sqrt[Pi/10]*u^10)/(530038080*b^3*E^u) - 
      (1934591*d^8*K1*M^5*Sqrt[Pi/10]*u^10)/(7057290240*b^3*E^u) + 
      (3767*d^10*K1*M^5*Sqrt[Pi/10]*u^10)/(33606144*b^3*E^u) + 
      (1483*d^12*K1*M^5*Sqrt[Pi/10]*u^10)/(87127040*b^3*E^u) + 
      (166738727*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(1564366003200*b^3) - 
      (2158806943*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(962686771200*b^3) + 
      (5553253903*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(3754478407680*b^3) + 
      (7419201917*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(7508956815360*b^3) + 
      (12463161247*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(9386196019200*b^3) - 
      (5301022817*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(5363540582400*b^3) - 
      (31482637*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(48759459840*b^3) - 
      (3839437*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(153244016640*b^3) + 
      (19*d^12*K0*M^5*Sqrt[(5*Pi)/2]*u^10)/(4978688*b^3*E^u) - 
      (67*K0*M^5*Sqrt[Pi/10]*u^11)/(230630400*b^3*E^u) - 
      (383*d^2*K0*M^5*Sqrt[Pi/10]*u^11)/(115315200*b^3*E^u) - 
      (16543*d^4*K0*M^5*Sqrt[Pi/10]*u^11)/(1306905600*b^3*E^u) + 
      (71*d^6*K0*M^5*Sqrt[Pi/10]*u^11)/(4356352*b^3*E^u) + 
      (587*d^8*K0*M^5*Sqrt[Pi/10]*u^11)/(37340160*b^3*E^u) - 
      (4451*d^10*K0*M^5*Sqrt[Pi/10]*u^11)/(392071680*b^3*E^u) - 
      (383*d^12*K0*M^5*Sqrt[Pi/10]*u^11)/(87127040*b^3*E^u) + 
      (369253*K0^2*M^5*Sqrt[Pi/10]*u^11)/(29940019200*b^3) + 
      (54024577*d^2*K0^2*M^5*Sqrt[Pi/10]*u^11)/(463515852800*b^3) + 
      (731500339*d^4*K0^2*M^5*Sqrt[Pi/10]*u^11)/(1877239203840*b^3) - 
      (23800284637*d^6*K0^2*M^5*Sqrt[Pi/10]*u^11)/(37544784076800*b^3) - 
      (5529947897*d^8*K0^2*M^5*Sqrt[Pi/10]*u^11)/(18772392038400*b^3) + 
      (89690977*d^10*K0^2*M^5*Sqrt[Pi/10]*u^11)/(315502387200*b^3) + 
      (374837*d^12*K0^2*M^5*Sqrt[Pi/10]*u^11)/(3207859200*b^3) + 
      (2487377*d^14*K0^2*M^5*Sqrt[Pi/10]*u^11)/(282291609600*b^3) - 
      (67*K1*M^5*Sqrt[Pi/10]*u^11)/(230630400*b^3*E^u) - 
      (6151*d^2*K1*M^5*Sqrt[Pi/10]*u^11)/(1960358400*b^3*E^u) - 
      (1453*d^4*K1*M^5*Sqrt[Pi/10]*u^11)/(118809600*b^3*E^u) + 
      (359*d^8*K1*M^5*Sqrt[Pi/10]*u^11)/(23761920*b^3*E^u) - 
      (4283*d^10*K1*M^5*Sqrt[Pi/10]*u^11)/(392071680*b^3*E^u) - 
      (367*d^12*K1*M^5*Sqrt[Pi/10]*u^11)/(87127040*b^3*E^u) + 
      (120140023*K1^2*M^5*Sqrt[Pi/10]*u^11)/(9386196019200*b^3) + 
      (288544411*d^2*K1^2*M^5*Sqrt[Pi/10]*u^11)/(2888060313600*b^3) + 
      (6613465609*d^4*K1^2*M^5*Sqrt[Pi/10]*u^11)/(18772392038400*b^3) - 
      (7420824893*d^6*K1^2*M^5*Sqrt[Pi/10]*u^11)/(12514928025600*b^3) - 
      (39315433*d^8*K1^2*M^5*Sqrt[Pi/10]*u^11)/(173818444800*b^3) + 
      (450975037*d^10*K1^2*M^5*Sqrt[Pi/10]*u^11)/(1787846860800*b^3) + 
      (255736211*d^12*K1^2*M^5*Sqrt[Pi/10]*u^11)/(2681770291200*b^3) + 
      (35036689*d^14*K1^2*M^5*Sqrt[Pi/10]*u^11)/(5363540582400*b^3) + 
      (41*d^6*K1*M^5*Sqrt[(5*Pi)/2]*u^11)/(13069056*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/10]*u^12)/(2722720*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/10]*u^12)/(1166880*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/10]*u^12)/(816816*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/10]*u^12)/(816816*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/10]*u^12)/(1166880*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/10]*u^12)/(2722720*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/10]*u^12)/(2722720*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/10]*u^12)/(1166880*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/10]*u^12)/(816816*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/10]*u^12)/(816816*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/10]*u^12)/(1166880*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/10]*u^12)/(2722720*b^3*E^u) + 
      (8171431*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(9386196019200*b^3) - 
      (159570001*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(4693098009600*b^3) - 
      (739820479*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(9386196019200*b^3) + 
      (17904709*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(213322636800*b^3) + 
      (79711369*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(552129177600*b^3) - 
      (43881599*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(670442572800*b^3) - 
      (61583063*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(1340885145600*b^3) - 
      (119101*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(23944377600*b^3) + 
      (36199*K0^2*M^5*Sqrt[Pi/10]*u^13)/(586637251200*b^3) + 
      (762781*d^2*K0^2*M^5*Sqrt[Pi/10]*u^13)/(938619601920*b^3) + 
      (10595617*d^4*K0^2*M^5*Sqrt[Pi/10]*u^13)/(2346549004800*b^3) - 
      (59677*d^6*K0^2*M^5*Sqrt[Pi/10]*u^13)/(28443018240*b^3) - 
      (3360361*d^8*K0^2*M^5*Sqrt[Pi/10]*u^13)/(391091500800*b^3) + 
      (8389*d^10*K0^2*M^5*Sqrt[Pi/10]*u^13)/(5730278400*b^3) + 
      (2273*d^12*K0^2*M^5*Sqrt[Pi/10]*u^13)/(677214720*b^3) + 
      (159*d^14*K0^2*M^5*Sqrt[Pi/10]*u^13)/(331082752*b^3) + 
      (48677*K1^2*M^5*Sqrt[Pi/10]*u^13)/(782183001600*b^3) + 
      (11651*d^2*K1^2*M^5*Sqrt[Pi/10]*u^13)/(15643660032*b^3) + 
      (1414291*d^4*K1^2*M^5*Sqrt[Pi/10]*u^13)/(335221286400*b^3) - 
      (598879*d^6*K1^2*M^5*Sqrt[Pi/10]*u^13)/(293318625600*b^3) - 
      (18561527*d^8*K1^2*M^5*Sqrt[Pi/10]*u^13)/(2346549004800*b^3) + 
      (33733*d^10*K1^2*M^5*Sqrt[Pi/10]*u^13)/(23944377600*b^3) + 
      (1032677*d^12*K1^2*M^5*Sqrt[Pi/10]*u^13)/(335221286400*b^3) + 
      (36581*d^14*K1^2*M^5*Sqrt[Pi/10]*u^13)/(83805321600*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/10]*u^14)/(1002798720*b^3) - 
      (47191*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(78218300160*b^3) + 
      (619*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(5469811200*b^3) + 
      (407131*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(293318625600*b^3) - 
      (12373*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(111740428800*b^3) - 
      (2851*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(5079110400*b^3) - 
      (29977*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(335221286400*b^3) - 
      (2579*d^2*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^14)/(93861960192*b^3) + 
      (K0^2*M^5*Sqrt[Pi/10]*u^15)/(18050376960*b^3) + 
      (29*d^2*K0^2*M^5*Sqrt[Pi/10]*u^15)/(18050376960*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/10]*u^15)/(95504640*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/10]*u^15)/(2578625280*b^3) - 
      (13*d^8*K0^2*M^5*Sqrt[Pi/10]*u^15)/(546981120*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/10]*u^15)/(2578625280*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/10]*u^15)/(515725056*b^3) + 
      (K1^2*M^5*Sqrt[Pi/10]*u^15)/(18050376960*b^3) + 
      (29*d^2*K1^2*M^5*Sqrt[Pi/10]*u^15)/(18050376960*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/10]*u^15)/(95504640*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/10]*u^15)/(2578625280*b^3) - 
      (13*d^8*K1^2*M^5*Sqrt[Pi/10]*u^15)/(546981120*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/10]*u^15)/(2578625280*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/10]*u^15)/(515725056*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(5*Pi)/2]*u^15)/(515725056*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(5*Pi)/2]*u^15)/(515725056*b^3))/Pi, 
    ((((36399129659*I)/22605912096768)*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^3)/b^3 + 
      (((5840885741*I)/7535304032256)*d^4*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^3)/b^3 - 
      (((157*I)/4978688)*d^12*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^3)/b^3 - 
      (43254641*K0^2*M^5*Sqrt[Pi/10]*u^3)/(1115226112*b^3) + 
      (45876343*d^2*K0^2*M^5*Sqrt[Pi/10]*u^3)/(557613056*b^3) - 
      (53578583*d^6*K0^2*M^5*Sqrt[Pi/10]*u^3)/(278806528*b^3) - 
      (418657*d^10*K0^2*M^5*Sqrt[Pi/10]*u^3)/(152076288*b^3) + 
      (61593*d^2*K1^2*M^5*Sqrt[Pi/10]*u^3)/(382976*b^3) - 
      (50831321*d^4*K1^2*M^5*Sqrt[Pi/10]*u^3)/(104552448*b^3) + 
      (297743*d^10*K1^2*M^5*Sqrt[Pi/10]*u^3)/(34850816*b^3) + 
      (3911*d^12*K1^2*M^5*Sqrt[Pi/10]*u^3)/(8042496*b^3) + 
      (228625*d^4*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(23396352*b^3) + 
      (22882173*d^8*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(1115226112*b^3) - 
      (2677*d^12*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(1115226112*b^3) + 
      (8659*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(933504*b^3) + 
      (1093891*d^6*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(17425408*b^3) - 
      (459341*d^8*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(52276224*b^3) - 
      (((2436049209611*I)/113029560483840)*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) - 
      (((188267887*I)/1372250880)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) + 
      (((1363709238181*I)/5382360023040)*d^4*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10*Pi]) - (((67246717*I)/1372250880)*d^6*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10*Pi]) - (((210709519*I)/3659335680)*d^8*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10*Pi]) + (((22819*I)/114354240)*d^10*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10*Pi]) - (((216041229113*I)/345253930205184)*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 - (((367486129698979*I)/26584552625799168)*
        d^2*K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (((1224947092315*I)/949448308064256)*d^6*K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/
       b^3 - (((22415956758451*I)/17723035083866112)*d^8*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 - (((72599045569*I)/1898896616128512)*d^10*
        K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 + (((26911192859*I)/316482769354752)*
        d^12*K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 - 
      (((1173356558321*I)/2848344924192768)*K1^2*M^5*Sqrt[5/(2*Pi)]*u^4)/
       b^3 + (44719861*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(3584655360*b^3) + 
      (672206089*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(1140572160*b^3) - 
      (7820686649*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(8364195840*b^3) + 
      (45460139*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(896163840*b^3) + 
      (1427329417*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(5018517504*b^3) - 
      (717889*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(278806528*b^3) + 
      (345911*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(557613056*b^3) - 
      (((21399837920911*I)/1726269651025920)*K0^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((5468330368436203*I)/132922763128995840)*d^2*
        K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + (((1823386399*I)/21956014080)*d^4*
        K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((7537622696819*I)/279249502371840)*d^6*K0^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) - (((1087251100990661*I)/88615175419330560)*d^8*K0^2*
        M^5*u^4)/(b^3*Sqrt[10*Pi]) - (((1404528533159*I)/9494483080642560)*
        d^10*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((784511817851*I)/1582413846773760)*d^12*K0^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((130566842869721*I)/4188742535577600)*K1^2*M^5*
        u^4)/(b^3*Sqrt[10*Pi]) - (((39205516607*I)/988020633600)*d^2*K1^2*M^5*
        u^4)/(b^3*Sqrt[10*Pi]) - (((18930891599*I)/395208253440)*d^4*K1^2*M^5*
        u^4)/(b^3*Sqrt[10*Pi]) + (((227441867*I)/2195601408)*d^6*K1^2*M^5*
        u^4)/(b^3*Sqrt[10*Pi]) - (((32913720013*I)/658680422400)*d^8*K1^2*M^5*
        u^4)/(b^3*Sqrt[10*Pi]) + (((7859759*I)/1742540800)*d^10*K1^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((710179*I)/2091048960)*d^12*K1^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) - (((21891408210115*I)/11393379696771072)*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^5)/b^3 + (((55105162595117*I)/1424172462096384)*d^2*
        K0*K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 + 
      (((829790282689411*I)/11393379696771072)*d^4*K0*K1*M^5*Sqrt[5/(2*Pi)]*
        u^5)/b^3 - (((11960481656093*I)/237362077016064)*d^6*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^5)/b^3 + (((7035681197*I)/25431651108864)*d^10*K0*K1*
        M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 - (((1059075175853*I)/22786759393542144)*
        d^12*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 + 
      (78774727*K0^2*M^5*Sqrt[Pi/10]*u^5)/(3136573440*b^3) + 
      (1051897811*d^2*K0^2*M^5*Sqrt[Pi/10]*u^5)/(6273146880*b^3) - 
      (685720423*d^4*K0^2*M^5*Sqrt[Pi/10]*u^5)/(2091048960*b^3) + 
      (160906007*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/(3136573440*b^3) + 
      (26685941*d^8*K0^2*M^5*Sqrt[Pi/10]*u^5)/(313657344*b^3) - 
      (600959*d^10*K0^2*M^5*Sqrt[Pi/10]*u^5)/(418209792*b^3) + 
      (79837*d^12*K0^2*M^5*Sqrt[Pi/10]*u^5)/(418209792*b^3) + 
      (5657435269*K1^2*M^5*Sqrt[Pi/10]*u^5)/(47048601600*b^3) + 
      (31291320329*d^2*K1^2*M^5*Sqrt[Pi/10]*u^5)/(94097203200*b^3) - 
      (77477797487*d^4*K1^2*M^5*Sqrt[Pi/10]*u^5)/(94097203200*b^3) + 
      (303960733*d^6*K1^2*M^5*Sqrt[Pi/10]*u^5)/(1881944064*b^3) + 
      (145161433*d^8*K1^2*M^5*Sqrt[Pi/10]*u^5)/(672122880*b^3) - 
      (44929741*d^10*K1^2*M^5*Sqrt[Pi/10]*u^5)/(6273146880*b^3) + 
      (184559*d^12*K1^2*M^5*Sqrt[Pi/10]*u^5)/(697016320*b^3) + 
      (((33893852738932631*I)/284834492419276800)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[10*Pi]) - (((15843682949347549*I)/35604311552409600)*d^2*K0*
        K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) - 
      (((43790164089028727*I)/284834492419276800)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[10*Pi]) + (((894089203694941*I)/5934051925401600)*d^6*K0*K1*
        M^5*u^5)/(b^3*Sqrt[10*Pi]) + (((929993531*I)/29940019200)*d^8*K0*K1*
        M^5*u^5)/(b^3*Sqrt[10*Pi]) - (((5989544641*I)/254316511088640)*d^10*
        K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) + 
      (((462532726724857*I)/569668984838553600)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[10*Pi]) - (((2427435823499*I)/2848344924192768)*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 + (((276870105046679*I)/11393379696771072)*
        d^2*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((557910991144307*I)/22786759393542144)*d^4*K0^2*M^5*Sqrt[5/(2*Pi)]*
        u^6)/b^3 + (((259385731764193*I)/11393379696771072)*d^8*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 - (((71991987729223*I)/11393379696771072)*
        d^10*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((1349521412845*I)/3255251341934592)*d^12*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/
       b^3 - (((2947282097569*I)/670198805692416)*K1^2*M^5*Sqrt[5/(2*Pi)]*
        u^6)/b^3 - (((1824021788084117*I)/159507315754795008)*d^2*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 - (((494343838620733*I)/68360278180626432)*
        d^4*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((639475764217*I)/24660995014656)*d^6*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/
       b^3 + (((948567167429449*I)/34180139090313216)*d^8*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 + (((3023223992081*I)/751211848138752)*d^10*
        K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + (510803383*K0*K1*M^5*Sqrt[Pi/10]*
        u^6)/(3619123200*b^3) + (209501969*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (5881075200*b^3) - (18129526501*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (47048601600*b^3) + (110346661*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (1176215040*b^3) - (76877*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (13069056*b^3) + (237709*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (1045524480*b^3) + (2666005*d^8*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^6)/
       (110702592*b^3) - (((269647278074893*I)/4188742535577600)*K0^2*M^5*
        u^6)/(b^3*Sqrt[10*Pi]) + (((1796252272793509*I)/16754970142310400)*
        d^2*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((198199210647420007*I)/569668984838553600)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) + (((38163448403*I)/988020633600)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) - (((24482186615670029*I)/284834492419276800)*d^8*
        K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + 
      (((8604557709026459*I)/284834492419276800)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) - (((8474277299881*I)/4787134326374400)*d^12*K0^2*
        M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((3627022595613511*I)/56966898483855360)*K1^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) + (((1182197004967603297*I)/3987682893869875200)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((190132785317094007*I)/1709006954515660800)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) - (((3723379749367*I)/17614996439040)*d^6*K1^2*M^5*
        u^6)/(b^3*Sqrt[10*Pi]) - (((52775057541666389*I)/854503477257830400)*
        d^8*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((409324142322541*I)/18780296203468800)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) + (((1401641*I)/7841433600)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) + (((424448392192697*I)/136720556361252864)*K0*K1*
        M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 + (((1490297775185*I)/135635472580608)*
        d^2*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 - 
      (((1153542242326769*I)/136720556361252864)*d^4*K0*K1*M^5*Sqrt[5/(2*Pi)]*
        u^7)/b^3 + (((4720312747*I)/41887425355776)*d^6*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^7)/b^3 + (((9188577316057*I)/282480488349696)*d^8*K0*
        K1*M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 + 
      (((15495107865943*I)/4272517386289152)*d^10*K0*K1*M^5*Sqrt[5/(2*Pi)]*
        u^7)/b^3 - (((5608559442127*I)/7595586464514048)*d^12*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^7)/b^3 - (1099199*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (183783600*b^3) + (97149599*d^2*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (23524300800*b^3) + (437783443*d^4*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (23524300800*b^3) - (8731171*d^6*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (336061440*b^3) + (247553*d^8*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (25850880*b^3) - (92357*d^10*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (224040960*b^3) + (71*d^12*K0^2*M^5*Sqrt[Pi/10]*u^7)/(1218560*b^3) - 
      (6553441*K1^2*M^5*Sqrt[Pi/10]*u^7)/(1120204800*b^3) + 
      (3722087*d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/(1120204800*b^3) + 
      (90777719*d^4*K1^2*M^5*Sqrt[Pi/10]*u^7)/(3920716800*b^3) - 
      (82220137*d^6*K1^2*M^5*Sqrt[Pi/10]*u^7)/(2352430080*b^3) + 
      (77403619*d^8*K1^2*M^5*Sqrt[Pi/10]*u^7)/(4704860160*b^3) - 
      (10236581*d^10*K1^2*M^5*Sqrt[Pi/10]*u^7)/(4704860160*b^3) + 
      (3*d^12*K1^2*M^5*Sqrt[Pi/10]*u^7)/(60928*b^3) - 
      (((285763732673359957*I)/3418013909031321600)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10*Pi]) + (((1046383784119*I)/678177362903040)*d^2*K0*K1*M^5*
        u^7)/(b^3*Sqrt[10*Pi]) + 
      (((542599056205469101*I)/3418013909031321600)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10*Pi]) - (((2221999975931167*I)/17802155776204800)*d^6*K0*
        K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) - 
      (((1054989629608181*I)/7062012208742400)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10*Pi]) - (((1284671043785291*I)/106812934657228800)*d^10*K0*
        K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) + 
      (((689031964357907*I)/189889661612851200)*d^12*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10*Pi]) + (((491407551149*I)/48689656823808)*d^2*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 + (((1541687935595*I)/632965538709504)*d^4*
        K0^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 - 
      (((283614796579885*I)/17090069545156608)*d^6*K0^2*M^5*Sqrt[5/(2*Pi)]*
        u^8)/b^3 + (((42435606116879*I)/8545034772578304)*d^8*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 - (((44652486003011*I)/34180139090313216)*
        d^10*K0^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((480647794771*I)/670198805692416)*d^12*K0^2*M^5*Sqrt[5/(2*Pi)]*u^8)/
       b^3 + (((105731168189*I)/4882877012901888)*K1^2*M^5*Sqrt[5/(2*Pi)]*
        u^8)/b^3 - (((33686102818091*I)/5696689848385536)*d^2*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 + (((405688035141007*I)/22786759393542144)*
        d^4*K1^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 - 
      (((87378605237585*I)/8545034772578304)*d^6*K1^2*M^5*Sqrt[5/(2*Pi)]*u^8)/
       b^3 + (((19966758888575*I)/17090069545156608)*d^8*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 + (((11793176371937*I)/17090069545156608)*
        d^10*K1^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((29727708305*I)/375605924069376)*d^12*K1^2*M^5*Sqrt[5/(2*Pi)]*u^8)/
       b^3 - (12035033*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(1176215040*b^3) - 
      (2386793*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(1176215040*b^3) + 
      (1907767*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(84015360*b^3) - 
      (418417*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(117621504*b^3) - 
      (188183*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(106928640*b^3) - 
      (5998253*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(1176215040*b^3) - 
      (13*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(443520*b^3) - 
      (((194793073*I)/70572902400)*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((79240617770009*I)/1217241420595200)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[10*Pi]) + (((156691271308673*I)/15824138467737600)*d^4*K0^2*
        M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((37312001006170169*I)/427251738628915200)*d^6*K0^2*M^5*u^8)/
       (b^3*Sqrt[10*Pi]) - (((5811559247338723*I)/213625869314457600)*d^8*
        K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((62484835883317*I)/170900695451566080)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[10*Pi]) - (((955087208339959*I)/284834492419276800)*d^12*
        K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((23573072994983*I)/2491263782092800)*K1^2*M^5*u^8)/
       (b^3*Sqrt[10*Pi]) - (((1902520126389473*I)/142417246209638400)*d^2*
        K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((18436175127931859*I)/569668984838553600)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[10*Pi]) + (((5066712322713709*I)/213625869314457600)*d^6*
        K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((250195554960889*I)/85450347725783040)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[10*Pi]) - (((3493591868991229*I)/427251738628915200)*d^10*
        K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - (((237599167681*I)/722319084748800)*
        d^12*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((33225859*I)/610359626612736)*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^9)/b^3 + 
      (((1101479281853*I)/8545034772578304)*d^2*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^9)/
       b^3 - (((2062371255775*I)/178021557762048)*d^6*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^9)/b^3 + (((2810905638451*I)/1068129346572288)*d^8*
        K0*K1*M^5*Sqrt[5/(2*Pi)]*u^9)/b^3 - 
      (((7115469472543*I)/8545034772578304)*d^10*K0*K1*M^5*Sqrt[5/(2*Pi)]*
        u^9)/b^3 + (((147053915035*I)/610359626612736)*d^12*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^9)/b^3 - (1379447*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (7841433600*b^3) + (36934307*d^2*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (3920716800*b^3) - (52410157*d^4*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (7841433600*b^3) - (13790321*d^6*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (1176215040*b^3) + (6321509*d^8*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (940972032*b^3) + (5706653*d^10*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (2352430080*b^3) + (2819*d^12*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (142571520*b^3) - (56963*K1^2*M^5*Sqrt[Pi/10]*u^9)/(276756480*b^3) + 
      (277523*d^2*K1^2*M^5*Sqrt[Pi/10]*u^9)/(30551040*b^3) - 
      (12641803*d^4*K1^2*M^5*Sqrt[Pi/10]*u^9)/(1568286720*b^3) - 
      (10063283*d^6*K1^2*M^5*Sqrt[Pi/10]*u^9)/(1176215040*b^3) + 
      (28221019*d^8*K1^2*M^5*Sqrt[Pi/10]*u^9)/(4704860160*b^3) + 
      (271217*d^10*K1^2*M^5*Sqrt[Pi/10]*u^9)/(156828672*b^3) + 
      (269*d^12*K1^2*M^5*Sqrt[Pi/10]*u^9)/(24893440*b^3) + 
      (((6840496219591*I)/897587686195200)*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) - 
      (((3189304303005577*I)/213625869314457600)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[10*Pi]) + (((1956001231*I)/92626934400)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[10*Pi]) + (((145853746614347*I)/4450538944051200)*d^6*K0*K1*
        M^5*u^9)/(b^3*Sqrt[10*Pi]) - (((201461282924663*I)/26703233664307200)*
        d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) + 
      (((2056429407016931*I)/213625869314457600)*d^10*K0*K1*M^5*u^9)/
       (b^3*Sqrt[10*Pi]) - (((24128698389167*I)/15258990665318400)*d^12*K0*K1*
        M^5*u^9)/(b^3*Sqrt[10*Pi]) + (((1784624813*I)/203453208870912)*K0^2*
        M^5*Sqrt[5/(2*Pi)]*u^10)/b^3 - (((150328731337*I)/1424172462096384)*
        d^2*K0^2*M^5*Sqrt[5/(2*Pi)]*u^10)/b^3 - 
      (((7617997489*I)/97102667870208)*d^4*K0^2*M^5*Sqrt[5/(2*Pi)]*u^10)/
       b^3 + (((4573312854493*I)/4272517386289152)*d^8*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 - (((605857181173*I)/2136258693144576)*d^10*
        K0^2*M^5*Sqrt[5/(2*Pi)]*u^10)/b^3 + 
      (((21086567*I)/711374856192)*d^12*K0^2*M^5*Sqrt[5/(2*Pi)]*u^10)/b^3 + 
      (((476704757*I)/50863302217728)*K1^2*M^5*Sqrt[5/(2*Pi)]*u^10)/b^3 + 
      (((4369970485*I)/406906417741824)*d^2*K1^2*M^5*Sqrt[5/(2*Pi)]*u^10)/
       b^3 - (((850163719711*I)/4272517386289152)*d^4*K1^2*M^5*Sqrt[5/(2*Pi)]*
        u^10)/b^3 + (((122036285209*I)/267032336643072)*d^10*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 + (((337*I)/39207168)*d^12*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 - (43013*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (735134400*b^3) - (114497*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (163363200*b^3) - (4091881*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (1470268800*b^3) + (187777*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (29405376*b^3) - (6827*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (4667520*b^3) - (7993*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (294053760*b^3) - (995*d^8*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^10)/
       (3675672*b^3) - (((513118818917*I)/1017266044354560)*K0^2*M^5*u^10)/
       (b^3*Sqrt[10*Pi]) + (((140144975780837*I)/35604311552409600)*d^2*K0^2*
        M^5*u^10)/(b^3*Sqrt[10*Pi]) - (((7741491647971*I)/2427566696755200)*
        d^4*K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) - 
      (((139480657*I)/92626934400)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) - 
      (((308922837877481*I)/106812934657228800)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[10*Pi]) + (((11345617762573*I)/10681293465722880)*d^10*K0^2*
        M^5*u^10)/(b^3*Sqrt[10*Pi]) - (((2008939627*I)/17784371404800)*d^12*
        K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) - 
      (((129195771917*I)/254316511088640)*K1^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) + 
      (((35014004303263*I)/10172660443545600)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[10*Pi]) - (((63268802231993*I)/21362586931445760)*d^4*K1^2*
        M^5*u^10)/(b^3*Sqrt[10*Pi]) - (((94940501*I)/92626934400)*d^6*K1^2*
        M^5*u^10)/(b^3*Sqrt[10*Pi]) + (((3207929*I)/1403438400)*d^8*K1^2*M^5*
        u^10)/(b^3*Sqrt[10*Pi]) - (((3560533971949*I)/1335161683215360)*d^10*
        K1^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) + (((43471*I)/176608688256)*d^4*K0*
        K1*M^5*Sqrt[5/(2*Pi)]*u^11)/b^3 + (((507583*I)/18113711616)*d^6*K0*K1*
        M^5*Sqrt[5/(2*Pi)]*u^11)/b^3 + (((1937859037*I)/6357912777216)*d^8*K0*
        K1*M^5*Sqrt[5/(2*Pi)]*u^11)/b^3 - (71*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (70012800*b^3) + (433*d^2*K0^2*M^5*Sqrt[Pi/10]*u^11)/(14137200*b^3) + 
      (58129*d^4*K0^2*M^5*Sqrt[Pi/10]*u^11)/(1470268800*b^3) - 
      (163*d^6*K0^2*M^5*Sqrt[Pi/10]*u^11)/(2625480*b^3) + 
      (2909*d^10*K0^2*M^5*Sqrt[Pi/10]*u^11)/(36756720*b^3) - 
      (709*K1^2*M^5*Sqrt[Pi/10]*u^11)/(588107520*b^3) + 
      (1211*d^2*K1^2*M^5*Sqrt[Pi/10]*u^11)/(42007680*b^3) + 
      (49*d^4*K1^2*M^5*Sqrt[Pi/10]*u^11)/(1527552*b^3) - 
      (703*d^6*K1^2*M^5*Sqrt[Pi/10]*u^11)/(13366080*b^3) - 
      (52931*d^8*K1^2*M^5*Sqrt[Pi/10]*u^11)/(588107520*b^3) + 
      (21341*d^10*K1^2*M^5*Sqrt[Pi/10]*u^11)/(294053760*b^3) + 
      (467*d^12*K1^2*M^5*Sqrt[Pi/10]*u^11)/(45239040*b^3) - 
      (1165*d^8*K0^2*M^5*Sqrt[(5*Pi)/2]*u^11)/(58810752*b^3) + 
      (151*d^12*K0^2*M^5*Sqrt[(5*Pi)/2]*u^11)/(58810752*b^3) - 
      (((4223*I)/3562574400)*K0*K1*M^5*u^11)/(b^3*Sqrt[10*Pi]) + 
      (((1013741*I)/5789183400)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[10*Pi]) - 
      (((9977386187*I)/13245651619200)*d^4*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10*Pi]) + (((44997583*I)/54341134848)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10*Pi]) - (((298819226513*I)/158947819430400)*d^8*K0*K1*M^5*
        u^11)/(b^3*Sqrt[10*Pi]) - (((109*I)/2063880)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10*Pi]) + (((13789*I)/735134400)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10*Pi]) - (((7597*I)/2470051584)*d^10*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^12)/b^3 - (((7597*I)/2470051584)*d^10*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^12)/b^3 - (563*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (1470268800*b^3) - (257*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (66830400*b^3) - (7591*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (490089600*b^3) + (97*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(4900896*b^3) + 
      (109*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(5765760*b^3) - 
      (31*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(2261952*b^3) - 
      (47*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^12)/(8910720*b^3) - 
      (((197*I)/15437822400)*K0^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) - 
      (((25111*I)/46313467200)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) + 
      (((6823*I)/9262693440)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) - 
      (((130199*I)/23156733600)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) + 
      (((3287*I)/441080640)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) + 
      (((212209*I)/12350257920)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) - 
      ((I/262080)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) - 
      (((197*I)/15437822400)*K1^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) - 
      (((26293*I)/46313467200)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) + 
      (((7673*I)/6616209600)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) - 
      (((143081*I)/23156733600)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) + 
      (((71*I)/9172800)*d^8*K1^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) + 
      (((206377*I)/12350257920)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) - 
      (((851*I)/245044800)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) + 
      (d^2*K0^2*M^5*Sqrt[Pi/10]*u^13)/(4084080*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/10]*u^13)/(1750320*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/10]*u^13)/(1225224*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/10]*u^13)/(1225224*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/10]*u^13)/(1750320*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/10]*u^13)/(4084080*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/10]*u^13)/(4084080*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/10]*u^13)/(1750320*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/10]*u^13)/(1225224*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/10]*u^13)/(1225224*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/10]*u^13)/(1750320*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/10]*u^13)/(4084080*b^3) - 
      (((197*I)/3859455600)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[10*Pi]) + 
      (((1633*I)/1929727800)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[10*Pi]) - 
      (((2147*I)/1929727800)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[10*Pi]) + 
      (((139*I)/241215975)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[10*Pi]) - 
      (((9*I)/9529520)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[10*Pi]) + 
      ((I/1458600)*d^12*K0*K1*M^5*u^13)/(b^3*Sqrt[10*Pi]))/Pi, 
    ((-7166389*K1*M^5*Sqrt[Pi/10]*u)/(331082752*b^3*E^u) + 
      (78559027*d^4*K1*M^5*Sqrt[Pi/10]*u)/(331082752*b^3*E^u) - 
      (7414599*d^6*K1*M^5*Sqrt[Pi/10]*u)/(47297536*b^3*E^u) + 
      (11694939*d^8*K1*M^5*Sqrt[Pi/10]*u)/(331082752*b^3*E^u) + 
      (21729*d^12*K1*M^5*Sqrt[Pi/10]*u)/(47297536*b^3*E^u) + 
      (15999*d^14*K1*M^5*Sqrt[Pi/10]*u)/(47297536*b^3*E^u) - 
      (1341995*d^2*K1*M^5*Sqrt[(5*Pi)/2]*u)/(82770688*b^3*E^u) - 
      (230479*d^10*K1*M^5*Sqrt[(5*Pi)/2]*u)/(82770688*b^3*E^u) + 
      (24350839*K0*M^5*Sqrt[Pi/10]*u^2)/(1324331008*b^3*E^u) - 
      (4946971*d^2*K0*M^5*Sqrt[Pi/10]*u^2)/(331082752*b^3*E^u) - 
      (92788697*d^4*K0*M^5*Sqrt[Pi/10]*u^2)/(1324331008*b^3*E^u) + 
      (157552713*d^6*K0*M^5*Sqrt[Pi/10]*u^2)/(1324331008*b^3*E^u) - 
      (80726741*d^8*K0*M^5*Sqrt[Pi/10]*u^2)/(1324331008*b^3*E^u) - 
      (286639*d^12*K0*M^5*Sqrt[Pi/10]*u^2)/(189190144*b^3*E^u) + 
      (44409*d^14*K0*M^5*Sqrt[Pi/10]*u^2)/(189190144*b^3*E^u) - 
      (7166389*K1*M^5*Sqrt[Pi/10]*u^2)/(331082752*b^3*E^u) + 
      (78559027*d^4*K1*M^5*Sqrt[Pi/10]*u^2)/(331082752*b^3*E^u) - 
      (7414599*d^6*K1*M^5*Sqrt[Pi/10]*u^2)/(47297536*b^3*E^u) + 
      (11694939*d^8*K1*M^5*Sqrt[Pi/10]*u^2)/(331082752*b^3*E^u) + 
      (21729*d^12*K1*M^5*Sqrt[Pi/10]*u^2)/(47297536*b^3*E^u) + 
      (15999*d^14*K1*M^5*Sqrt[Pi/10]*u^2)/(47297536*b^3*E^u) + 
      (654769*d^10*K0*M^5*Sqrt[(5*Pi)/2]*u^2)/(331082752*b^3*E^u) - 
      (1341995*d^2*K1*M^5*Sqrt[(5*Pi)/2]*u^2)/(82770688*b^3*E^u) - 
      (230479*d^10*K1*M^5*Sqrt[(5*Pi)/2]*u^2)/(82770688*b^3*E^u) + 
      (3324115071727*K0*M^5*Sqrt[Pi/10]*u^3)/(178963470766080*b^3*E^u) - 
      (7918797748217*d^2*K0*M^5*Sqrt[Pi/10]*u^3)/(89481735383040*b^3*E^u) + 
      (23951323849*d^4*K0*M^5*Sqrt[Pi/10]*u^3)/(417164267520*b^3*E^u) + 
      (18155204923*d^6*K0*M^5*Sqrt[Pi/10]*u^3)/(214842101760*b^3*E^u) + 
      (2183519119*d^10*K0*M^5*Sqrt[Pi/10]*u^3)/(208582133760*b^3*E^u) - 
      (286639*d^12*K0*M^5*Sqrt[Pi/10]*u^3)/(189190144*b^3*E^u) + 
      (44409*d^14*K0*M^5*Sqrt[Pi/10]*u^3)/(189190144*b^3*E^u) - 
      (14044273127*K0^2*M^5*Sqrt[Pi/10]*u^3)/(5424459808768*b^3) + 
      (4024633663*d^4*K0^2*M^5*Sqrt[Pi/10]*u^3)/(15891972096*b^3) - 
      (517478198123*d^6*K0^2*M^5*Sqrt[Pi/10]*u^3)/(4068344856576*b^3) + 
      (21729305567*d^8*K0^2*M^5*Sqrt[Pi/10]*u^3)/(8136689713152*b^3) - 
      (253896543*d^12*K0^2*M^5*Sqrt[Pi/10]*u^3)/(678057476096*b^3) + 
      (61115237*d^14*K0^2*M^5*Sqrt[Pi/10]*u^3)/(1356114952192*b^3) + 
      (35420041*K1*M^5*Sqrt[Pi/10]*u^3)/(13905475584*b^3*E^u) - 
      (334936981*d^2*K1*M^5*Sqrt[Pi/10]*u^3)/(2317579264*b^3*E^u) + 
      (11907788527*d^4*K1*M^5*Sqrt[Pi/10]*u^3)/(69527377920*b^3*E^u) + 
      (4444940891*d^6*K1*M^5*Sqrt[Pi/10]*u^3)/(46351585280*b^3*E^u) - 
      (37215803*d^8*K1*M^5*Sqrt[Pi/10]*u^3)/(261381120*b^3*E^u) + 
      (97776587*d^10*K1*M^5*Sqrt[Pi/10]*u^3)/(4966241280*b^3*E^u) - 
      (677437*d^12*K1*M^5*Sqrt[Pi/10]*u^3)/(236487680*b^3*E^u) + 
      (347037*d^14*K1*M^5*Sqrt[Pi/10]*u^3)/(945950720*b^3*E^u) + 
      (1859433827*K1^2*M^5*Sqrt[Pi/10]*u^3)/(254271553536*b^3) + 
      (170206090781*d^2*K1^2*M^5*Sqrt[Pi/10]*u^3)/(1017086214144*b^3) - 
      (8187449423*d^4*K1^2*M^5*Sqrt[Pi/10]*u^3)/(30820794368*b^3) + 
      (92487572053*d^8*K1^2*M^5*Sqrt[Pi/10]*u^3)/(1017086214144*b^3) - 
      (5734139*d^12*K1^2*M^5*Sqrt[Pi/10]*u^3)/(4402970624*b^3) - 
      (5878861*d^14*K1^2*M^5*Sqrt[Pi/10]*u^3)/(1017086214144*b^3) + 
      (1319947*d^16*K1^2*M^5*Sqrt[Pi/10]*u^3)/(1017086214144*b^3) - 
      (581169854165*d^8*K0*M^5*Sqrt[(5*Pi)/2]*u^3)/(35792694153216*b^3*E^u) - 
      (4798411771*d^2*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(193730707456*b^3) - 
      (84011311*d^10*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(214123413504*b^3) - 
      (4098797*d^16*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(16273379426304*b^3) - 
      (6073823*d^6*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(48432676864*b^3) + 
      (36751441*d^10*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(92462383104*b^3) - 
      (648849211*K0*M^5*Sqrt[Pi/10]*u^4)/(1826157864960*b^3*E^u) - 
      (530963805287*d^2*K0*M^5*Sqrt[Pi/10]*u^4)/(5592608461440*b^3*E^u) + 
      (1205005964521*d^6*K0*M^5*Sqrt[Pi/10]*u^4)/(18838260080640*b^3*E^u) - 
      (17226546395561*d^8*K0*M^5*Sqrt[Pi/10]*u^4)/(178963470766080*b^3*E^u) + 
      (103787111*d^10*K0*M^5*Sqrt[Pi/10]*u^4)/(8022389760*b^3*E^u) - 
      (33615599*d^12*K0*M^5*Sqrt[Pi/10]*u^4)/(19864965120*b^3*E^u) + 
      (323577*d^14*K0*M^5*Sqrt[Pi/10]*u^4)/(1891901440*b^3*E^u) - 
      (219835551144589*K1*M^5*Sqrt[Pi/10]*u^4)/(8590246596771840*b^3*E^u) - 
      (1942707767954579*d^2*K1*M^5*Sqrt[Pi/10]*u^4)/(8590246596771840*b^3*
        E^u) + (42159193001423*d^4*K1*M^5*Sqrt[Pi/10]*u^4)/
       (111561644113920*b^3*E^u) + (29958720756761*d^6*K1*M^5*Sqrt[Pi/10]*
        u^4)/(660788199751680*b^3*E^u) - (556204818171077*d^8*K1*M^5*
        Sqrt[Pi/10]*u^4)/(2863415532257280*b^3*E^u) + 
      (13057450957*d^10*K1*M^5*Sqrt[Pi/10]*u^4)/(513432944640*b^3*E^u) - 
      (929898973*d^12*K1*M^5*Sqrt[Pi/10]*u^4)/(317839441920*b^3*E^u) + 
      (2359829*d^14*K1*M^5*Sqrt[Pi/10]*u^4)/(9631498240*b^3*E^u) - 
      (452780260351*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(9388488130560*b^3) + 
      (2429003577733*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(30512586424320*b^3) + 
      (487260398011*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(2373201166336*b^3) - 
      (2527266161867*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(5476618076160*b^3) + 
      (97064135241083*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(427176209940480*b^3) + 
      (3668073223*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(30512586424320*b^3) + 
      (3565630463*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(30512586424320*b^3) - 
      (17631073*d^16*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(8136689713152*b^3) + 
      (88113457*d^4*K0*M^5*Sqrt[(5*Pi)/2]*u^4)/(3792402432*b^3*E^u) - 
      (3946225*d^12*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/(7334756352*b^3) - 
      (1738390874183363*K0*M^5*Sqrt[Pi/10]*u^5)/(137443945548349440*b^3*
        E^u) - (2280374633996293*d^2*K0*M^5*Sqrt[Pi/10]*u^5)/
       (19634849364049920*b^3*E^u) + (28436903495188961*d^4*K0*M^5*
        Sqrt[Pi/10]*u^5)/(137443945548349440*b^3*E^u) - 
      (6632747023393*d^6*K0*M^5*Sqrt[Pi/10]*u^5)/(961146472366080*b^3*E^u) - 
      (733805167556039*d^8*K0*M^5*Sqrt[Pi/10]*u^5)/(9162929703223296*b^3*
        E^u) + (1062702756529*d^10*K0*M^5*Sqrt[Pi/10]*u^5)/
       (106794052485120*b^3*E^u) - (1976786013*d^12*K0*M^5*Sqrt[Pi/10]*u^5)/
       (1695143690240*b^3*E^u) + (13736537*d^14*K0*M^5*Sqrt[Pi/10]*u^5)/
       (154103971840*b^3*E^u) - (2461039793*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (123532738560*b^3) + (4264548329443*d^2*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (61025172848640*b^3) + (35004716479*d^4*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (28478413996032*b^3) - (6296219654247*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (47464023326720*b^3) + (34569943988809*d^8*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (427176209940480*b^3) + (82015211353*d^10*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (61025172848640*b^3) - (10253084111*d^12*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (12205034569728*b^3) + (187235623*d^14*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (5547742986240*b^3) - (65013*d^16*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (104316534784*b^3) - (299339450070469*K1*M^5*Sqrt[Pi/10]*u^5)/
       (8590246596771840*b^3*E^u) - (126237556221989*d^2*K1*M^5*Sqrt[Pi/10]*
        u^5)/(1227178085253120*b^3*E^u) + (25600382709191*d^4*K1*M^5*
        Sqrt[Pi/10]*u^5)/(111561644113920*b^3*E^u) - 
      (10324971637*d^6*K1*M^5*Sqrt[Pi/10]*u^5)/(7261408788480*b^3*E^u) - 
      (289622887732253*d^8*K1*M^5*Sqrt[Pi/10]*u^5)/(2863415532257280*b^3*
        E^u) + (27131292499*d^10*K1*M^5*Sqrt[Pi/10]*u^5)/
       (2224876093440*b^3*E^u) - (83824127*d^12*K1*M^5*Sqrt[Pi/10]*u^5)/
       (56089313280*b^3*E^u) + (11593047*d^14*K1*M^5*Sqrt[Pi/10]*u^5)/
       (105946480640*b^3*E^u) - (2019444732300491*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (67280253065625600*b^3) + (8582103051375583*d^2*K1^2*M^5*Sqrt[Pi/10]*
        u^5)/(26912101226250240*b^3) - (8224764990303821*d^4*K1^2*M^5*
        Sqrt[Pi/10]*u^5)/(26912101226250240*b^3) - 
      (293972742564713*d^6*K1^2*M^5*Sqrt[Pi/10]*u^5)/(1281528629821440*b^3) + 
      (63822660212243*d^8*K1^2*M^5*Sqrt[Pi/10]*u^5)/(256305725964288*b^3) - 
      (10586445083267*d^10*K1^2*M^5*Sqrt[Pi/10]*u^5)/(6407643149107200*b^3) - 
      (45310996963*d^12*K1^2*M^5*Sqrt[Pi/10]*u^5)/(33902873804800*b^3) + 
      (11479034527*d^14*K1^2*M^5*Sqrt[Pi/10]*u^5)/(101708621414400*b^3) - 
      (8844313*d^16*K1^2*M^5*Sqrt[Pi/10]*u^5)/(2011818885120*b^3) - 
      (443416081535179*K0*M^5*Sqrt[Pi/10]*u^6)/(15271549505372160*b^3*E^u) + 
      (145527820054367*d^2*K0*M^5*Sqrt[Pi/10]*u^6)/(45814648516116480*b^3*
        E^u) + (6805807919805953*d^4*K0*M^5*Sqrt[Pi/10]*u^6)/
       (137443945548349440*b^3*E^u) + (1488860284372817*d^6*K0*M^5*
        Sqrt[Pi/10]*u^6)/(137443945548349440*b^3*E^u) - 
      (1030969759801589*d^8*K0*M^5*Sqrt[Pi/10]*u^6)/(27488789109669888*b^3*
        E^u) + (59533663229*d^10*K0*M^5*Sqrt[Pi/10]*u^6)/
       (21358810497024*b^3*E^u) + (3283360027*d^12*K0*M^5*Sqrt[Pi/10]*u^6)/
       (15256293212160*b^3*E^u) + (61529401*d^14*K0*M^5*Sqrt[Pi/10]*u^6)/
       (5085431070720*b^3*E^u) - (8506385298443467*K1*M^5*Sqrt[Pi/10]*u^6)/
       (343609863870873600*b^3*E^u) - (77444042449811*d^2*K1*M^5*Sqrt[Pi/10]*
        u^6)/(5053086233395200*b^3*E^u) + (26058561636728807*d^4*K1*M^5*
        Sqrt[Pi/10]*u^6)/(343609863870873600*b^3*E^u) - 
      (231323864950837*d^6*K1*M^5*Sqrt[Pi/10]*u^6)/(57268310645145600*b^3*
        E^u) - (796319006572051*d^8*K1*M^5*Sqrt[Pi/10]*u^6)/
       (22907324258058240*b^3*E^u) + (3495717637*d^10*K1*M^5*Sqrt[Pi/10]*u^6)/
       (1001194242048*b^3*E^u) - (3646893251*d^12*K1*M^5*Sqrt[Pi/10]*u^6)/
       (7628146606080*b^3*E^u) + (41776187*d^14*K1*M^5*Sqrt[Pi/10]*u^6)/
       (1271357767680*b^3*E^u) + (1306333311997099*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (67280253065625600*b^3) + (1758767609683081*d^2*K0*K1*M^5*Sqrt[Pi/10]*
        u^6)/(6728025306562560*b^3) - (529566757604569*d^4*K0*K1*M^5*
        Sqrt[Pi/10]*u^6)/(1345605061312512*b^3) - 
      (491471219399*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(6538411376640*b^3) + 
      (30057605919449*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(160191078727680*b^3) + 
      (1527538534507*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(1601910787276800*b^3) - 
      (19215862181*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(25427155353600*b^3) + 
      (20932789*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(330222796800*b^3) - 
      (39553463*d^16*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(13076822753280*b^3) + 
      (500117825513149*K0*M^5*Sqrt[Pi/10]*u^7)/(343609863870873600*b^3*E^u) - 
      (1407468462077009*d^2*K0*M^5*Sqrt[Pi/10]*u^7)/(343609863870873600*b^3*
        E^u) + (47302342432027*d^4*K0*M^5*Sqrt[Pi/10]*u^7)/
       (5454124823347200*b^3*E^u) - (322932854216299*d^6*K0*M^5*Sqrt[Pi/10]*
        u^7)/(18084729677414400*b^3*E^u) + 
      (161113336862437*d^8*K0*M^5*Sqrt[Pi/10]*u^7)/(9817424682024960*b^3*
        E^u) - (3471146153*d^10*K0*M^5*Sqrt[Pi/10]*u^7)/
       (1618091704320*b^3*E^u) - (345523099*d^12*K0*M^5*Sqrt[Pi/10]*u^7)/
       (138693574656*b^3*E^u) + (18183493*d^14*K0*M^5*Sqrt[Pi/10]*u^7)/
       (363245076480*b^3*E^u) + (102436746544861*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (4205015816601600*b^3) + (214972049961901*d^2*K0^2*M^5*Sqrt[Pi/10]*
        u^7)/(6728025306562560*b^3) - (731833641173849*d^4*K0^2*M^5*
        Sqrt[Pi/10]*u^7)/(6728025306562560*b^3) + 
      (7604887482337*d^6*K0^2*M^5*Sqrt[Pi/10]*u^7)/(320382157455360*b^3) + 
      (9310168721563*d^8*K0^2*M^5*Sqrt[Pi/10]*u^7)/(320382157455360*b^3) - 
      (16290082709*d^10*K0^2*M^5*Sqrt[Pi/10]*u^7)/(123223906713600*b^3) - 
      (17269756247*d^12*K0^2*M^5*Sqrt[Pi/10]*u^7)/(76281466060800*b^3) + 
      (1751517331*d^14*K0^2*M^5*Sqrt[Pi/10]*u^7)/(76281466060800*b^3) + 
      (32405759*d^16*K0^2*M^5*Sqrt[Pi/10]*u^7)/(45768879636480*b^3) - 
      (5551141386295481*K1*M^5*Sqrt[Pi/10]*u^7)/(1030829591612620800*b^3*
        E^u) + (3871275700609829*d^2*K1*M^5*Sqrt[Pi/10]*u^7)/
       (257707397903155200*b^3*E^u) - (8090622430096099*d^4*K1*M^5*
        Sqrt[Pi/10]*u^7)/(1030829591612620800*b^3*E^u) - 
      (5560287564893857*d^6*K1*M^5*Sqrt[Pi/10]*u^7)/(515414795806310400*b^3*
        E^u) + (3570128366099147*d^8*K1*M^5*Sqrt[Pi/10]*u^7)/
       (343609863870873600*b^3*E^u) + (1729465819*d^10*K1*M^5*Sqrt[Pi/10]*
        u^7)/(7701494169600*b^3*E^u) - (2532786943*d^12*K1*M^5*Sqrt[Pi/10]*
        u^7)/(1525629321216*b^3*E^u) + (34562713*d^14*K1*M^5*Sqrt[Pi/10]*u^7)/
       (762814660608*b^3*E^u) + (2790856568963*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (113266419302400*b^3) + (269258013143131*d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (11213375510937600*b^3) - (3184074475110169*d^4*K1^2*M^5*Sqrt[Pi/10]*
        u^7)/(33640126532812800*b^3) + (88138264873199*d^6*K1^2*M^5*
        Sqrt[Pi/10]*u^7)/(4805732361830400*b^3) + 
      (135532349017379*d^8*K1^2*M^5*Sqrt[Pi/10]*u^7)/(4805732361830400*b^3) - 
      (383591074507*d^10*K1^2*M^5*Sqrt[Pi/10]*u^7)/(533970262425600*b^3) + 
      (39395040551*d^12*K1^2*M^5*Sqrt[Pi/10]*u^7)/(228844398182400*b^3) + 
      (849625241*d^14*K1^2*M^5*Sqrt[Pi/10]*u^7)/(228844398182400*b^3) - 
      (15867751*d^16*K1^2*M^5*Sqrt[Pi/10]*u^7)/(19070366515200*b^3) + 
      (672583361590507*K0*M^5*Sqrt[Pi/10]*u^8)/(294522740460748800*b^3*E^u) + 
      (8416564683158441*d^2*K0*M^5*Sqrt[Pi/10]*u^8)/(2061659183225241600*b^3*
        E^u) - (734434730667269*d^4*K0*M^5*Sqrt[Pi/10]*u^8)/
       (187423562111385600*b^3*E^u) - (4009031528060219*d^6*K0*M^5*
        Sqrt[Pi/10]*u^8)/(2061659183225241600*b^3*E^u) - 
      (2212146368229121*d^8*K0*M^5*Sqrt[Pi/10]*u^8)/(229073242580582400*b^3*
        E^u) + (3586203827807*d^10*K0*M^5*Sqrt[Pi/10]*u^8)/
       (533970262425600*b^3*E^u) + (1951011743*d^12*K0*M^5*Sqrt[Pi/10]*u^8)/
       (802962800640*b^3*E^u) + (124321753*d^14*K0*M^5*Sqrt[Pi/10]*u^8)/
       (15256293212160*b^3*E^u) + (704897999701369*K1*M^5*Sqrt[Pi/10]*u^8)/
       (147261370230374400*b^3*E^u) - (486192636131711*d^2*K1*M^5*Sqrt[Pi/10]*
        u^8)/(93711781055692800*b^3*E^u) + 
      (2531367888221723*d^4*K1*M^5*Sqrt[Pi/10]*u^8)/(1030829591612620800*b^3*
        E^u) + (12707946806263*d^6*K1*M^5*Sqrt[Pi/10]*u^8)/
       (21037338604339200*b^3*E^u) - (308779329184243*d^8*K1*M^5*Sqrt[Pi/10]*
        u^8)/(31237260351897600*b^3*E^u) + 
      (2571092461121*d^10*K1*M^5*Sqrt[Pi/10]*u^8)/(480573236183040*b^3*E^u) + 
      (12668912233*d^12*K1*M^5*Sqrt[Pi/10]*u^8)/(6730717593600*b^3*E^u) - 
      (12583633*d^14*K1*M^5*Sqrt[Pi/10]*u^8)/(2243572531200*b^3*E^u) + 
      (68886500150821*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(16820063266406400*b^3) - 
      (158147543734603*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (8410031633203200*b^3) + (17149492848659*d^4*K0*K1*M^5*Sqrt[Pi/10]*
        u^8)/(764548330291200*b^3) - (74734968839*d^6*K0*K1*M^5*Sqrt[Pi/10]*
        u^8)/(109221190041600*b^3) - (6086714826677*d^8*K0*K1*M^5*Sqrt[Pi/10]*
        u^8)/(600716545228800*b^3) + (153789531887*d^10*K0*K1*M^5*Sqrt[Pi/10]*
        u^8)/(80095539363840*b^3) + (73992661541*d^12*K0*K1*M^5*Sqrt[Pi/10]*
        u^8)/(57211099545600*b^3) - (6450844987*d^14*K0*K1*M^5*Sqrt[Pi/10]*
        u^8)/(57211099545600*b^3) - (59462441*d^16*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (10402018099200*b^3) + (5023618643809*K0*M^5*Sqrt[Pi/10]*u^9)/
       (9042364838707200*b^3*E^u) - (7910984802851453*d^2*K0*M^5*Sqrt[Pi/10]*
        u^9)/(1030829591612620800*b^3*E^u) + 
      (79939404838309*d^4*K0*M^5*Sqrt[Pi/10]*u^9)/(19823645992550400*b^3*
        E^u) + (1365720406308101*d^6*K0*M^5*Sqrt[Pi/10]*u^9)/
       (206165918322524160*b^3*E^u) + (233661488377*d^8*K0*M^5*Sqrt[Pi/10]*
        u^9)/(209774031667200*b^3*E^u) - (1555792433483*d^10*K0*M^5*
        Sqrt[Pi/10]*u^9)/(480573236183040*b^3*E^u) - 
      (88641899*d^12*K0*M^5*Sqrt[Pi/10]*u^9)/(64718438400*b^3*E^u) - 
      (1713701963*d^14*K0*M^5*Sqrt[Pi/10]*u^9)/(38140733030400*b^3*E^u) - 
      (13791939978199*K0^2*M^5*Sqrt[Pi/10]*u^9)/(16820063266406400*b^3) - 
      (68069028894617*d^2*K0^2*M^5*Sqrt[Pi/10]*u^9)/(8410031633203200*b^3) + 
      (185608665787*d^4*K0^2*M^5*Sqrt[Pi/10]*u^9)/(54967527014400*b^3) + 
      (17242876440809*d^6*K0^2*M^5*Sqrt[Pi/10]*u^9)/(1201433090457600*b^3) - 
      (378154950077*d^8*K0^2*M^5*Sqrt[Pi/10]*u^9)/(150179136307200*b^3) - 
      (787548184733*d^10*K0^2*M^5*Sqrt[Pi/10]*u^9)/(133492565606400*b^3) - 
      (35812046233*d^12*K0^2*M^5*Sqrt[Pi/10]*u^9)/(57211099545600*b^3) + 
      (12541420943*d^14*K0^2*M^5*Sqrt[Pi/10]*u^9)/(57211099545600*b^3) + 
      (1084798541*d^16*K0^2*M^5*Sqrt[Pi/10]*u^9)/(114422199091200*b^3) + 
      (4898594088419*K1*M^5*Sqrt[Pi/10]*u^9)/(13215763995033600*b^3*E^u) - 
      (288686342447927*d^2*K1*M^5*Sqrt[Pi/10]*u^9)/(38178873763430400*b^3*
        E^u) + (1387444275951403*d^4*K1*M^5*Sqrt[Pi/10]*u^9)/
       (257707397903155200*b^3*E^u) + (108293179911529*d^6*K1*M^5*Sqrt[Pi/10]*
        u^9)/(21037338604339200*b^3*E^u) + 
      (7392319284101*d^8*K1*M^5*Sqrt[Pi/10]*u^9)/(10518669302169600*b^3*
        E^u) - (618877502389*d^10*K1*M^5*Sqrt[Pi/10]*u^9)/
       (218442380083200*b^3*E^u) - (601665041*d^12*K1*M^5*Sqrt[Pi/10]*u^9)/
       (510813388800*b^3*E^u) - (1239378731*d^14*K1*M^5*Sqrt[Pi/10]*u^9)/
       (38140733030400*b^3*E^u) - (2823558647579*d^2*K1^2*M^5*Sqrt[Pi/10]*
        u^9)/(442633243852800*b^3) + (9461765702563*d^4*K1^2*M^5*Sqrt[Pi/10]*
        u^9)/(1682006326640640*b^3) + (8064214938289*d^6*K1^2*M^5*Sqrt[Pi/10]*
        u^9)/(1201433090457600*b^3) - (9218305079*d^8*K1^2*M^5*Sqrt[Pi/10]*
        u^9)/(9241793003520*b^3) - (213903516569*d^10*K1^2*M^5*Sqrt[Pi/10]*
        u^9)/(57211099545600*b^3) - (1170262333*d^12*K1^2*M^5*Sqrt[Pi/10]*
        u^9)/(2288443981824*b^3) + (5833183303*d^14*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (57211099545600*b^3) + (12492593*d^16*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (3269205688320*b^3) - (109874324585*K1^2*M^5*Sqrt[(5*Pi)/2]*u^9)/
       (672802530656256*b^3) - (64968198167*K0*M^5*Sqrt[Pi/10]*u^10)/
       (175311155036160*b^3*E^u) + (7028727978551*d^2*K0*M^5*Sqrt[Pi/10]*
        u^10)/(32213424737894400*b^3*E^u) + 
      (5886605430799*d^4*K0*M^5*Sqrt[Pi/10]*u^10)/(2045296808755200*b^3*
        E^u) - (1288873974209*d^6*K0*M^5*Sqrt[Pi/10]*u^10)/
       (421090519449600*b^3*E^u) - (132218539984919*d^8*K0*M^5*Sqrt[Pi/10]*
        u^10)/(128853698951577600*b^3*E^u) + 
      (1029527*d^10*K0*M^5*Sqrt[Pi/10]*u^10)/(1162377216*b^3*E^u) + 
      (489040987*d^12*K0*M^5*Sqrt[Pi/10]*u^10)/(1100213452800*b^3*E^u) + 
      (73866137*d^14*K0*M^5*Sqrt[Pi/10]*u^10)/(2383795814400*b^3*E^u) - 
      (7947970057901*K1*M^5*Sqrt[Pi/10]*u^10)/(21475616491929600*b^3*E^u) + 
      (2210374709269*d^2*K1*M^5*Sqrt[Pi/10]*u^10)/(9911822996275200*b^3*
        E^u) + (5228525109173*d^4*K1*M^5*Sqrt[Pi/10]*u^10)/
       (1894907337523200*b^3*E^u) - (385028263742933*d^6*K1*M^5*Sqrt[Pi/10]*
        u^10)/(128853698951577600*b^3*E^u) - 
      (19047381718789*d^8*K1*M^5*Sqrt[Pi/10]*u^10)/(21475616491929600*b^3*
        E^u) + (50066784343*d^10*K1*M^5*Sqrt[Pi/10]*u^10)/
       (60071654522880*b^3*E^u) + (719924507*d^12*K1*M^5*Sqrt[Pi/10]*u^10)/
       (1787846860800*b^3*E^u) + (382522397*d^14*K1*M^5*Sqrt[Pi/10]*u^10)/
       (14302774886400*b^3*E^u) - (53030531509*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (350417984716800*b^3) + (179345771569*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (36886103654400*b^3) + (3911444020789*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (2102507908300800*b^3) - (238798570669*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (17668133683200*b^3) + (684535943779*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (300358272614400*b^3) + (1449250992317*d^10*K0*K1*M^5*Sqrt[Pi/10]*
        u^10)/(300358272614400*b^3) + (95985007*d^12*K0*K1*M^5*Sqrt[Pi/10]*
        u^10)/(660128071680*b^3) - (12443136313*d^14*K0*K1*M^5*Sqrt[Pi/10]*
        u^10)/(42908324659200*b^3) - (213925321*d^16*K0*K1*M^5*Sqrt[Pi/10]*
        u^10)/(14302774886400*b^3) + (2632753*K0*M^5*Sqrt[Pi/10]*u^11)/
       (3190079692800*b^3*E^u) + (6048756529*d^2*K0*M^5*Sqrt[Pi/10]*u^11)/
       (836712330854400*b^3*E^u) - (4976622439*d^4*K0*M^5*Sqrt[Pi/10]*u^11)/
       (19946393026560*b^3*E^u) + (9825322703803*d^6*K0*M^5*Sqrt[Pi/10]*u^11)/
       (64426849475788800*b^3*E^u) + (185577765463*d^8*K0*M^5*Sqrt[Pi/10]*
        u^11)/(619488937267200*b^3*E^u) - (5473518811*d^10*K0*M^5*Sqrt[Pi/10]*
        u^11)/(50059712102400*b^3*E^u) - (109279367*d^12*K0*M^5*Sqrt[Pi/10]*
        u^11)/(1191897907200*b^3*E^u) - (68646859*d^14*K0*M^5*Sqrt[Pi/10]*
        u^11)/(7151387443200*b^3*E^u) - (93030697*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (3822741651456*b^3) - (22472522543*d^2*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (420501581660160*b^3) - (196230806621*d^4*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (700835969433600*b^3) + (252419692687*d^6*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (300358272614400*b^3) - (250798619*d^8*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (1606193971200*b^3) - (10178492647*d^10*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (17668133683200*b^3) + (957897229*d^12*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (6129760665600*b^3) + (287479711*d^14*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (3300640358400*b^3) + (3309841*d^16*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (529732403200*b^3) + (58720447*K1*M^5*Sqrt[Pi/10]*u^11)/
       (62794200268800*b^3*E^u) + (570870523331*d^2*K1*M^5*Sqrt[Pi/10]*u^11)/
       (64426849475788800*b^3*E^u) - (149628162847*d^4*K1*M^5*Sqrt[Pi/10]*
        u^11)/(619488937267200*b^3*E^u) + 
      (500840128843*d^6*K1*M^5*Sqrt[Pi/10]*u^11)/(3390886814515200*b^3*E^u) + 
      (9186713372923*d^8*K1*M^5*Sqrt[Pi/10]*u^11)/(32213424737894400*b^3*
        E^u) - (58358327*d^10*K1*M^5*Sqrt[Pi/10]*u^11)/
       (550106726400*b^3*E^u) - (22021369*d^12*K1*M^5*Sqrt[Pi/10]*u^11)/
       (255406694400*b^3*E^u) - (21071203*d^14*K1*M^5*Sqrt[Pi/10]*u^11)/
       (2383795814400*b^3*E^u) - (137245207*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (5059511009280*b^3) - (10316223637*d^2*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (199184959733760*b^3) - (45396184417*d^4*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (132325672550400*b^3) + (14619787463*d^6*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (17668133683200*b^3) - (5493425153*d^8*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (128724973977600*b^3) - (108919481*d^10*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (205302988800*b^3) + (12807297313*d^12*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (128724973977600*b^3) + (329093113*d^14*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (5148998959104*b^3) + (555398401*d^16*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (128724973977600*b^3) + (130388221*K0*M^5*Sqrt[Pi/10]*u^12)/
       (596544902553600*b^3*E^u) + (3116681527*d^2*K0*M^5*Sqrt[Pi/10]*u^12)/
       (894817353830400*b^3*E^u) + (2714562083*d^4*K0*M^5*Sqrt[Pi/10]*u^12)/
       (162694064332800*b^3*E^u) - (892154113*d^6*K0*M^5*Sqrt[Pi/10]*u^12)/
       (89481735383040*b^3*E^u) - (212880361*d^8*K0*M^5*Sqrt[Pi/10]*u^12)/
       (7018175324160*b^3*E^u) + (42134321*d^10*K0*M^5*Sqrt[Pi/10]*u^12)/
       (6257464012800*b^3*E^u) + (20665063*d^12*K0*M^5*Sqrt[Pi/10]*u^12)/
       (1787846860800*b^3*E^u) + (362977*d^14*K0*M^5*Sqrt[Pi/10]*u^12)/
       (223480857600*b^3*E^u) + (392428783*K1*M^5*Sqrt[Pi/10]*u^12)/
       (1789634707660800*b^3*E^u) + (62186507*d^2*K1*M^5*Sqrt[Pi/10]*u^12)/
       (18642028204800*b^3*E^u) + (97482661*d^4*K1*M^5*Sqrt[Pi/10]*u^12)/
       (6025706086400*b^3*E^u) - (73131181*d^6*K1*M^5*Sqrt[Pi/10]*u^12)/
       (7519473561600*b^3*E^u) - (52399653143*d^8*K1*M^5*Sqrt[Pi/10]*u^12)/
       (1789634707660800*b^3*E^u) + (6865951*d^10*K1*M^5*Sqrt[Pi/10]*u^12)/
       (1042910668800*b^3*E^u) + (28727*d^12*K1*M^5*Sqrt[Pi/10]*u^12)/
       (2579865600*b^3*E^u) + (1388861*d^14*K1*M^5*Sqrt[Pi/10]*u^12)/
       (893923430400*b^3*E^u) - (749874929*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (139136552755200*b^3) - (2494621*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (147832587302400*b^3) - (328449513907*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (2365321396838400*b^3) - (1614352627*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (56317176115200*b^3) + (9688096991*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (37544784076800*b^3) + (914562757*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (9386196019200*b^3) - (2036424727*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (16090621747200*b^3) - (415399637*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (8045310873600*b^3) - (1751341*d^16*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (402265543680*b^3) + (31*K0*M^5*Sqrt[Pi/10]*u^13)/
       (24067169280*b^3*E^u) - (101869*d^2*K0*M^5*Sqrt[Pi/10]*u^13)/
       (341794252800*b^3*E^u) - (10555837*d^4*K0*M^5*Sqrt[Pi/10]*u^13)/
       (10168379020800*b^3*E^u) + (19938271*d^6*K0*M^5*Sqrt[Pi/10]*u^13)/
       (40673516083200*b^3*E^u) + (43924763*d^8*K0*M^5*Sqrt[Pi/10]*u^13)/
       (20336758041600*b^3*E^u) - (188269*d^10*K0*M^5*Sqrt[Pi/10]*u^13)/
       (625746401280*b^3*E^u) - (48547*d^12*K0*M^5*Sqrt[Pi/10]*u^13)/
       (55870214400*b^3*E^u) - (64997*d^14*K0*M^5*Sqrt[Pi/10]*u^13)/
       (446961715200*b^3*E^u) - (40866017*K0^2*M^5*Sqrt[Pi/10]*u^13)/
       (248981199667200*b^3) + (904872751*d^2*K0^2*M^5*Sqrt[Pi/10]*u^13)/
       (248981199667200*b^3) + (72819992419*d^4*K0^2*M^5*Sqrt[Pi/10]*u^13)/
       (4730642793676800*b^3) + (1402189*d^6*K0^2*M^5*Sqrt[Pi/10]*u^13)/
       (353640038400*b^3) - (8334371767*d^8*K0^2*M^5*Sqrt[Pi/10]*u^13)/
       (225268704460800*b^3) + (101475623*d^12*K0^2*M^5*Sqrt[Pi/10]*u^13)/
       (6436248698880*b^3) + (3271853*d^14*K0^2*M^5*Sqrt[Pi/10]*u^13)/
       (495096053760*b^3) + (9898751*d^16*K0^2*M^5*Sqrt[Pi/10]*u^13)/
       (16090621747200*b^3) + (K1*M^5*Sqrt[Pi/10]*u^13)/(729308160*b^3*E^u) - 
      (12024391*d^2*K1*M^5*Sqrt[Pi/10]*u^13)/(40673516083200*b^3*E^u) - 
      (2599033*d^4*K1*M^5*Sqrt[Pi/10]*u^13)/(2542094755200*b^3*E^u) + 
      (19914611*d^6*K1*M^5*Sqrt[Pi/10]*u^13)/(40673516083200*b^3*E^u) + 
      (43199753*d^8*K1*M^5*Sqrt[Pi/10]*u^13)/(20336758041600*b^3*E^u) - 
      (12527*d^10*K1*M^5*Sqrt[Pi/10]*u^13)/(41716426752*b^3*E^u) - 
      (2893*d^12*K1*M^5*Sqrt[Pi/10]*u^13)/(3386073600*b^3*E^u) - 
      (63697*d^14*K1*M^5*Sqrt[Pi/10]*u^13)/(446961715200*b^3*E^u) - 
      (34368953*K1^2*M^5*Sqrt[Pi/10]*u^13)/(189225711747072*b^3) + 
      (16145261863*d^2*K1^2*M^5*Sqrt[Pi/10]*u^13)/(4730642793676800*b^3) + 
      (64108218029*d^4*K1^2*M^5*Sqrt[Pi/10]*u^13)/(4730642793676800*b^3) + 
      (302986063*d^6*K1^2*M^5*Sqrt[Pi/10]*u^13)/(96543730483200*b^3) - 
      (1170681497*d^8*K1^2*M^5*Sqrt[Pi/10]*u^13)/(35568742809600*b^3) - 
      (24435671*d^10*K1^2*M^5*Sqrt[Pi/10]*u^13)/(3465672376320*b^3) + 
      (445664861*d^12*K1^2*M^5*Sqrt[Pi/10]*u^13)/(32181243494400*b^3) + 
      (36486019*d^14*K1^2*M^5*Sqrt[Pi/10]*u^13)/(6436248698880*b^3) + 
      (241477*d^16*K1^2*M^5*Sqrt[Pi/10]*u^13)/(459732049920*b^3) - 
      (7151*d^10*K0^2*M^5*Sqrt[(5*Pi)/2]*u^13)/(4053417984*b^3) + 
      (K0*M^5*Sqrt[Pi/10]*u^14)/(6016792320*b^3*E^u) + 
      (29*d^2*K0*M^5*Sqrt[Pi/10]*u^14)/(6016792320*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/10]*u^14)/(31834880*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/10]*u^14)/(859541760*b^3*E^u) - 
      (13*d^8*K0*M^5*Sqrt[Pi/10]*u^14)/(182327040*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/10]*u^14)/(859541760*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[Pi/10]*u^14)/(171908352*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/10]*u^14)/(6016792320*b^3*E^u) + 
      (29*d^2*K1*M^5*Sqrt[Pi/10]*u^14)/(6016792320*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/10]*u^14)/(31834880*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/10]*u^14)/(859541760*b^3*E^u) - 
      (13*d^8*K1*M^5*Sqrt[Pi/10]*u^14)/(182327040*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/10]*u^14)/(859541760*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[Pi/10]*u^14)/(171908352*b^3*E^u) - 
      (7458931*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(215029217894400*b^3) - 
      (28842409*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(62245299916800*b^3) - 
      (167145467*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(43802248089600*b^3) - 
      (27246859*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(15359229849600*b^3) + 
      (102604907*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(12067966310400*b^3) + 
      (211383251*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(56317176115200*b^3) - 
      (826051*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(206290022400*b^3) - 
      (5294621*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(2681770291200*b^3) - 
      (276667*d^16*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(1462783795200*b^3) + 
      (d^12*K0*M^5*Sqrt[(5*Pi)/2]*u^14)/(171908352*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[(5*Pi)/2]*u^14)/(171908352*b^3*E^u) - 
      (31931*K0^2*M^5*Sqrt[Pi/10]*u^15)/(118266069841920*b^3) + 
      (25643677*d^2*K0^2*M^5*Sqrt[Pi/10]*u^15)/(1182660698419200*b^3) + 
      (169553687*d^4*K0^2*M^5*Sqrt[Pi/10]*u^15)/(1182660698419200*b^3) + 
      (890947*d^6*K0^2*M^5*Sqrt[Pi/10]*u^15)/(6758061133824*b^3) - 
      (60719819*d^8*K0^2*M^5*Sqrt[Pi/10]*u^15)/(168951528345600*b^3) - 
      (13137469*d^10*K0^2*M^5*Sqrt[Pi/10]*u^15)/(56317176115200*b^3) + 
      (58727*d^12*K0^2*M^5*Sqrt[Pi/10]*u^15)/(321812434944*b^3) + 
      (832109*d^14*K0^2*M^5*Sqrt[Pi/10]*u^15)/(8045310873600*b^3) + 
      (1483*d^16*K0^2*M^5*Sqrt[Pi/10]*u^15)/(146278379520*b^3) - 
      (16517*K1^2*M^5*Sqrt[Pi/10]*u^15)/(56317176115200*b^3) + 
      (505481*d^2*K1^2*M^5*Sqrt[Pi/10]*u^15)/(24135932620800*b^3) + 
      (4603733*d^4*K1^2*M^5*Sqrt[Pi/10]*u^15)/(33790305669120*b^3) + 
      (119953*d^6*K1^2*M^5*Sqrt[Pi/10]*u^15)/(965437304832*b^3) - 
      (57801013*d^8*K1^2*M^5*Sqrt[Pi/10]*u^15)/(168951528345600*b^3) - 
      (2473957*d^10*K1^2*M^5*Sqrt[Pi/10]*u^15)/(11263435223040*b^3) + 
      (1394863*d^12*K1^2*M^5*Sqrt[Pi/10]*u^15)/(8045310873600*b^3) + 
      (157189*d^14*K1^2*M^5*Sqrt[Pi/10]*u^15)/(1609062174720*b^3) + 
      (1201*d^16*K1^2*M^5*Sqrt[Pi/10]*u^15)/(125707982400*b^3) - 
      (2119*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(45486949939200*b^3) - 
      (88481*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(59133034920960*b^3) - 
      (4251941*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(295665174604800*b^3) - 
      (14423*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(938619601920*b^3) + 
      (33499*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(959951865600*b^3) + 
      (388693*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(14079294028800*b^3) - 
      (12347*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(670442572800*b^3) - 
      (23357*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(2011327718400*b^3) - 
      (227*d^16*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(191555020800*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/10]*u^17)/(60949324800*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/10]*u^17)/(7313918976*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/10]*u^17)/(5224227840*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/10]*u^17)/(2902348800*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/10]*u^17)/(2902348800*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/10]*u^17)/(5224227840*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/10]*u^17)/(7313918976*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/10]*u^17)/(60949324800*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/10]*u^17)/(60949324800*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/10]*u^17)/(7313918976*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/10]*u^17)/(5224227840*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/10]*u^17)/(2902348800*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/10]*u^17)/(2902348800*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/10]*u^17)/(5224227840*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/10]*u^17)/(7313918976*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/10]*u^17)/(60949324800*b^3))/Pi, 
    ((((-9480916458599177*I)/4938819110037356544)*K0*K1*M^5*Sqrt[5/(2*Pi)]*
        u^3)/b^3 + (((122741377606338297371*I)/9823311209864302166016)*d^2*K0*
        K1*M^5*Sqrt[5/(2*Pi)]*u^3)/b^3 + 
      (((141800866639848860641*I)/19646622419728604332032)*d^4*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^3)/b^3 + 
      (((29058174916188602845*I)/1637218534977383694336)*d^6*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^3)/b^3 - 
      (((16497542697428871565*I)/1403330172837757452288)*d^8*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^3)/b^3 + 
      (((102882224682372053*I)/136434877914781974528)*d^10*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^3)/b^3 - 
      (((4011798797327507*I)/28639391282403213312)*d^12*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^3)/b^3 - (((5260885387081*I)/1193307970100133888)*
        d^14*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^3)/b^3 - 
      (4410793249*d^4*K0^2*M^5*Sqrt[Pi/10]*u^3)/(29914300416*b^3) + 
      (93528960199*d^6*K0^2*M^5*Sqrt[Pi/10]*u^3)/(508543107072*b^3) - 
      (5210203601*d^8*K0^2*M^5*Sqrt[Pi/10]*u^3)/(72649015296*b^3) - 
      (5303699*d^14*K0^2*M^5*Sqrt[Pi/10]*u^3)/(508543107072*b^3) - 
      (13041421*K1^2*M^5*Sqrt[Pi/10]*u^3)/(412778496*b^3) - 
      (1741134799*d^2*K1^2*M^5*Sqrt[Pi/10]*u^3)/(9081126912*b^3) + 
      (499919111*d^4*K1^2*M^5*Sqrt[Pi/10]*u^3)/(1135140864*b^3) - 
      (11783956411*d^6*K1^2*M^5*Sqrt[Pi/10]*u^3)/(63567888384*b^3) + 
      (949089*d^14*K1^2*M^5*Sqrt[Pi/10]*u^3)/(21189296128*b^3) + 
      (169001603*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(39118700544*b^3) + 
      (974802095*d^2*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(508543107072*b^3) + 
      (400785901*d^10*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(508543107072*b^3) + 
      (1049381*d^12*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(39118700544*b^3) - 
      (12111325*d^8*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(2444918784*b^3) - 
      (422709*d^10*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(275185664*b^3) + 
      (744375*d^12*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(5297324032*b^3) + 
      (((362733258626306353*I)/24694095550186782720)*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10*Pi]) + (((2083728383015030331469*I)/
         49116556049321510830080)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) - 
      (((15997072815792316377049*I)/98233112098643021660160)*d^4*K0*K1*M^5*
        u^3)/(b^3*Sqrt[10*Pi]) - (((1407693774667967779501*I)/
         8186092674886918471680)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) + 
      (((225765576482159922641*I)/1403330172837757452288)*d^8*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10*Pi]) - (((4330380372899231603*I)/682174389573909872640)*
        d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) + 
      (((1213382434522852397*I)/1002378694884112465920)*d^12*K0*K1*M^5*u^3)/
       (b^3*Sqrt[10*Pi]) - (((22750607306809*I)/1193307970100133888)*d^14*K0*
        K1*M^5*u^3)/(b^3*Sqrt[10*Pi]) + 
      (((965038258462697*I)/529159190361145344)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/
       b^3 - (((23380170889606297379*I)/935553448558504968192)*d^2*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (((251775049681859043253*I)/19646622419728604332032)*d^4*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 - 
      (((33990131889249330761*I)/1403330172837757452288)*d^6*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (((371630083489605379*I)/49239655187289735168)*d^8*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (((6112563449648557939*I)/4911655604932151083008)*d^10*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 - 
      (((293380790764967351*I)/2806660345675514904576)*d^12*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 - (((5855749449469*I)/3237209164562300928)*
        d^14*K0^2*M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (((23849595404671445*I)/19049730853001232384)*K1^2*M^5*Sqrt[5/(2*Pi)]*
        u^4)/b^3 + (((8402015668544134193*I)/297676097268615217152)*d^2*K1^2*
        M^5*Sqrt[5/(2*Pi)]*u^4)/b^3 - 
      (((29607125057545884617*I)/2266917971507146653696)*d^4*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (((184058992853118937321*I)/7367483407398226624512)*d^6*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (((60496120797802253*I)/204652316872172961792)*d^10*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 - 
      (((345832101734014061*I)/701665086418878726144)*d^12*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 + 
      (((56576025381268769*I)/1403330172837757452288)*d^14*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^4)/b^3 + (179527941287*K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (26698513121280*b^3) - (11679007198693*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (26698513121280*b^3) + (13981027463387*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (26698513121280*b^3) + (33174232453*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (136915451904*b^3) - (430367456143*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (1271357767680*b^3) + (9002007863*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (3814073303040*b^3) + (3347228543*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (3814073303040*b^3) + (21382567*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (762814660608*b^3) - (((772298461513043*I)/2645795951805726720)*K0^2*
        M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((758536340875925961659*I)/4677767242792524840960)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) - (((12429159946007727636541*I)/
         98233112098643021660160)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) + 
      (((139112907736388336581*I)/1403330172837757452288)*d^6*K0^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((735709304998590259*I)/935553448558504968192)*
        d^8*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((160613673178931967919*I)/24558278024660755415040)*d^10*K0^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((10269386466033579023*I)/
         14033301728377574522880)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((2909096083369867*I)/275162778987795578880)*d^14*K0^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) - (((8980539712606998181*I)/476243271325030809600)*
        K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((594845562587782736513*I)/7441902431715380428800)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((3282665185281897867481*I)/
         56672949287678666342400)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((5730937040972927224429*I)/23023385648119458201600)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((2753509394020769*I)/30836782655078400)*d^8*K1^2*
        M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((383543010880708219*I)/43084698288878518272)*d^10*K1^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((58989203924710681351*I)/
         17541627160471968153600)*d^12*K1^2*M^5*u^4)/(b^3*Sqrt[10*Pi]) - 
      (((1277160456776466653*I)/7016650864188787261440)*d^14*K1^2*M^5*u^4)/
       (b^3*Sqrt[10*Pi]) + (((194610127001312717*I)/133348115971008626688)*K0*
        K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 - 
      (((110422957815938692867*I)/4533835943014293307392)*d^2*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^5)/b^3 - 
      (((27974404051579459675*I)/1511278647671431102464)*d^4*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^5)/b^3 + 
      (((9442623283654382807*I)/1133458985753573326848)*d^6*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^5)/b^3 - 
      (((12024474882694885*I)/3353428951933648896)*d^10*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^5)/b^3 - (((517481820005273*I)/45026636561639276544)*
        d^12*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^5)/b^3 + 
      (((775972992503850431*I)/4209990518513272356864)*d^14*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^5)/b^3 - (45571035221*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (6674628280320*b^3) - (4064191806179*d^2*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (26698513121280*b^3) + (2879965755383*d^4*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (13349256560640*b^3) + (5559800461*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (104700051456*b^3) - (4376542057*d^8*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (39729930240*b^3) + (571873429*d^10*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (3814073303040*b^3) + (399168437*d^12*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (1907036651520*b^3) - (3743650867213*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (50059712102400*b^3) - (2577452005741*d^2*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (6161195335680*b^3) + (154622412313951*d^4*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (200238848409600*b^3) + (6346058549269*d^6*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (400477696819200*b^3) - (2316305684117*d^8*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (7701494169600*b^3) + (320018899147*d^10*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (57211099545600*b^3) + (686984419*d^12*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (2600504524800*b^3) - (58551503*d^14*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (4400853811200*b^3) + (1372051*d^14*K0^2*M^5*Sqrt[(5*Pi)/2]*u^5)/
       (762814660608*b^3) - (((154966349472013492201*I)/
         3333702899275215667200)*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) + 
      (((23807841208337652587879*I)/113345898575357332684800)*d^2*K0*K1*M^5*
        u^5)/(b^3*Sqrt[10*Pi]) + (((1692536265928425184367*I)/
         37781966191785777561600)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) - 
      (((322530093837947196827*I)/5667294928767866634240)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[10*Pi]) + (((44627021215151*I)/2569731887923200)*d^8*K0*K1*
        M^5*u^5)/(b^3*Sqrt[10*Pi]) + 
      (((15060484666561342199*I)/1089864409378435891200)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[10*Pi]) + (((152158666577614769*I)/225133182808196382720)*
        d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[10*Pi]) - 
      (((91224691043274041467*I)/105249762962831808921600)*d^14*K0*K1*M^5*
        u^5)/(b^3*Sqrt[10*Pi]) + (((2076860557182847*I)/6349910284333744128)*
        K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((11542205035229582513*I)/7367483407398226624512)*d^2*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((686002560774766324547*I)/58939867259185812996096)*d^4*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((66757004905574134663*I)/4209990518513272356864)*d^6*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 - (((592540277015*I)/462551739826176)*d^8*
        K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((7100018311981055953*I)/19646622419728604332032)*d^10*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((9075054695176865215*I)/3683741703699113312256)*d^12*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 + (((643282509693389*I)/25987595793291804672)*
        d^14*K0^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((306595423834771*I)/28574596279501848576)*K1^2*M^5*Sqrt[5/(2*Pi)]*
        u^6)/b^3 - (((688271550294140317103*I)/25259943111079634141184)*d^2*
        K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((45777783037879355227*I)/3683741703699113312256)*d^4*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 - 
      (((15891321197711276263*I)/1511278647671431102464)*d^6*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 + (((1748341102273046620103*I)/
         44204900444389359747072)*d^8*K1^2*M^5*Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((1972693867049957537*I)/2600288261434668220416)*d^10*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((27842959325597039075*I)/29469933629592906498048)*d^12*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 + 
      (((526293802962856057*I)/4209990518513272356864)*d^14*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^6)/b^3 - (412429807523*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (4550882918400*b^3) - (965280013151*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (4004776968192*b^3) + (14048049288527*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (25029856051200*b^3) - (3408340878989*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (100119424204800*b^3) - (9933096846793*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (50059712102400*b^3) + (41256606793*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (14302774886400*b^3) - (7881031*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (1787846860800*b^3) - (1041553*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (185750323200*b^3) - (((1138741635188067943*I)/31749551421668720640)*
        K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + 
      (((13193530146384807418099*I)/184187085184955665612800)*d^2*K0^2*M^5*
        u^6)/(b^3*Sqrt[10*Pi]) + 
      (((89642628790690655221*I)/3102098276799253315584)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) - (((7815920046567777884819*I)/
         105249762962831808921600)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + 
      (((1566360524682545486333*I)/491165560493215108300800)*d^10*K0^2*M^5*
        u^6)/(b^3*Sqrt[10*Pi]) + (((1104539343485357946689*I)/
         92093542592477832806400)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((44998604494897733*I)/649689894832295116800)*d^14*K0^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) + (((6930897772563538157*I)/3571824534937731072000)*
        K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + 
      (((322698120631132191735791*I)/3157492888884954267648000)*d^2*K1^2*M^5*
        u^6)/(b^3*Sqrt[10*Pi]) + (((25160622316657627673521*I)/
         460467712962389164032000)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) + 
      (((1575874281480481110301*I)/9942622682048888832000)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) - (((1439625412924237775355767*I)/
         5525612555548669968384000)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((133417408889328302183*I)/17107159614701764608000)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) - (((3181643609384072331943*I)/
         736748340739822662451200)*d^12*K1^2*M^5*u^6)/(b^3*Sqrt[10*Pi]) - 
      (((65987204183531831309*I)/105249762962831808921600)*d^14*K1^2*M^5*u^6)/
       (b^3*Sqrt[10*Pi]) + (((1594081781580021649*I)/400044347913025880064)*
        K0*K1*M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 + 
      (((189317874981284898725*I)/6800753914521439961088)*d^2*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^7)/b^3 - 
      (((3454421889678936823*I)/150356804232616869888)*d^4*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^7)/b^3 + 
      (((895475140940559507001*I)/44204900444389359747072)*d^6*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^7)/b^3 - (((2826768476034180038125*I)/
         88409800888778719494144)*d^8*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^7)/b^3 + 
      (((439703522246005988395*I)/58939867259185812996096)*d^10*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^7)/b^3 + 
      (((15549347027440603295*I)/22102450222194679873536)*d^12*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^7)/b^3 + 
      (((2299940858926887745*I)/12629971555539817070592)*d^14*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^7)/b^3 - (874766466577*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (50059712102400*b^3) - (238056965813*d^2*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (10011942420480*b^3) + (3829407931831*d^4*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (50059712102400*b^3) - (42910867141*d^6*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (3850747084800*b^3) - (1230308987707*d^8*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (50059712102400*b^3) + (2410426331*d^10*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (7151387443200*b^3) + (6574093*d^12*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (50009702400*b^3) + (4415233*d^14*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (650126131200*b^3) - (76550741*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (4696473600*b^3) - (26120649883*d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (1283582361600*b^3) + (3315426827621*d^4*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (50059712102400*b^3) - (224130107849*d^6*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (50059712102400*b^3) - (1351617208397*d^8*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (50059712102400*b^3) + (4908009221*d^10*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (2383795814400*b^3) - (228170227*d^12*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (1430277488640*b^3) - (224293*d^14*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (110021345280*b^3) + (((158372190079368942799*I)/
         2941502558184013824000)*K0*K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) - 
      (((272746635771544152613973*I)/850094239315179995136000)*d^2*K0*K1*M^5*
        u^7)/(b^3*Sqrt[10*Pi]) + (((23264238349359959332321*I)/
         131562203703539761152000)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) + 
      (((82441262106136127190167*I)/5525612555548669968384000)*d^6*K0*K1*M^5*
        u^7)/(b^3*Sqrt[10*Pi]) + (((1123849323291076374325981*I)/
         11051225111097339936768000)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) - 
      (((381543773134509294776827*I)/7367483407398226624512000)*d^10*K0*K1*
        M^5*u^7)/(b^3*Sqrt[10*Pi]) - 
      (((23491560606403261963*I)/22102450222194679873536)*d^12*K0*K1*M^5*u^7)/
       (b^3*Sqrt[10*Pi]) - (((309314496450854277437*I)/
         315749288888495426764800)*d^14*K0*K1*M^5*u^7)/(b^3*Sqrt[10*Pi]) + 
      (((2595297876839*I)/4233273522889162752)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^8)/
       b^3 + (((8956503564053393989*I)/25259943111079634141184)*d^2*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 - 
      (((194551094874766921*I)/44741802069219999744)*d^4*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 - (((2472473564276725488763*I)/
         353639203555114877976576)*d^6*K0^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 - 
      (((33738460593419549999*I)/32149018505010443452416)*d^8*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 - 
      (((206125255180800693457*I)/58939867259185812996096)*d^10*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((472302642516049979005*I)/353639203555114877976576)*d^12*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((8033050717614119851*I)/25259943111079634141184)*d^14*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 + (((6601439392907*I)/4396091735307976704)*
        K1^2*M^5*Sqrt[5/(2*Pi)]*u^8)/b^3 - 
      (((9172498857055149397*I)/2266917971507146653696)*d^2*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((473741759602836304859*I)/44204900444389359747072)*d^4*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((289126974176434962349*I)/20402261743564319883264)*d^6*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 - 
      (((121550298841458953903*I)/20402261743564319883264)*d^8*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 - 
      (((282947283950950469*I)/176642958818738700288)*d^10*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 + 
      (((576455117859046313*I)/451070412697850609664)*d^12*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 - 
      (((216134605004793781*I)/1578746444442477133824)*d^14*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^8)/b^3 + (440242739*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (111740428800*b^3) + (4236396221*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (240671692800*b^3) - (4109626691*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (115878963200*b^3) + (4128937*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (2005597440*b^3) + (90570253*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (8277068800*b^3) + (5408417*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (2554066944*b^3) - (173749249*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (148987238400*b^3) - (740483*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (24831206400*b^3) + (((3845216592652164361*I)/529159190361145344000)*
        K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((21308801098646218343819*I)/3157492888884954267648000)*d^2*K0^2*M^5*
        u^8)/(b^3*Sqrt[10*Pi]) - (((1707202165944017136221*I)/
         106261779914397499392000)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((2140619612727739506379339*I)/44204900444389359747072000)*d^6*K0^2*
        M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((72260994045659924820671*I)/4018627313126305431552000)*d^8*K0^2*M^5*
        u^8)/(b^3*Sqrt[10*Pi]) + (((122721226167016205315137*I)/
         7367483407398226624512000)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((89043935755778270670857*I)/8840980088877871949414400)*d^12*K0^2*M^5*
        u^8)/(b^3*Sqrt[10*Pi]) - (((980432699140672268159*I)/
         631498577776990853529600)*d^14*K0^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((673477754517997589*I)/32324203936088064000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[10*Pi]) - (((1795275709350972641531*I)/
         283364746438393331712000)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((19612719269264397179177*I)/290821713449929998336000)*d^4*K1^2*M^5*
        u^8)/(b^3*Sqrt[10*Pi]) - (((25088807176203050869241*I)/
         510056543589107997081600)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) + 
      (((72434546995255722103679*I)/2550282717945539985408000)*d^8*K1^2*M^5*
        u^8)/(b^3*Sqrt[10*Pi]) + (((198410633651977904501*I)/
         22080369852342337536000)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((18235745013944833553*I)/2255352063489253048320)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[10*Pi]) + (((5520431717380270333*I)/7893732222212385669120)*
        d^14*K1^2*M^5*u^8)/(b^3*Sqrt[10*Pi]) - 
      (((7410575524955245*I)/57149192559003697152)*K0*K1*M^5*Sqrt[5/(2*Pi)]*
        u^9)/b^3 - (((267710952146251*I)/314006552521998336)*d^2*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^9)/b^3 - 
      (((4751385404602837687*I)/3683741703699113312256)*d^4*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^9)/b^3 + 
      (((9008853909947366227*I)/715868833107519995904)*d^6*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^9)/b^3 - 
      (((10930960281699730003*I)/1700188478630359990272)*d^8*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^9)/b^3 + 
      (((29154894892333050077*I)/6800753914521439961088)*d^10*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^9)/b^3 + 
      (((51507979716736831*I)/66674057985504313344)*d^12*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^9)/b^3 + 
      (((7408235901124855*I)/323845424501020950528)*d^14*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^9)/b^3 + (21038404391*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (25029856051200*b^3) + (22174032311*d^2*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (25029856051200*b^3) + (13951738751*d^4*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (5005971210240*b^3) - (45484211639*d^6*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (8343285350400*b^3) - (6399673909*d^8*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (1668657070080*b^3) + (12301038499*d^10*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (3575693721600*b^3) + (39651811*d^12*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (30561484800*b^3) + (42595733*d^14*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (1191897907200*b^3) + (1346530499*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (1668657070080*b^3) - (5632883*d^2*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (8923299840*b^3) + (4764600781*d^4*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (5005971210240*b^3) - (6493733*d^6*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (1668657070080*b^3) - (15054521*d^8*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (4182097920*b^3) + (6203626613*d^10*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (3575693721600*b^3) + (2591924989*d^12*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (3575693721600*b^3) + (8349559*d^14*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (510813388800*b^3) - (((4011031401058550597*I)/1020521295696494592000)*
        K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) + 
      (((4880227146633015997*I)/274755733456748544000)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[10*Pi]) + (((1899648255182349724999*I)/
         460467712962389164032000)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) - 
      (((114332426596232514584857*I)/1700188478630359990272000)*d^6*K0*K1*M^5*
        u^9)/(b^3*Sqrt[10*Pi]) + (((4512687321170672732131*I)/
         212523559828794998784000)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) - 
      (((14797114815733929979277*I)/850094239315179995136000)*d^10*K0*K1*M^5*
        u^9)/(b^3*Sqrt[10*Pi]) + 
      (((1315413914914924861*I)/1666851449637607833600)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[10*Pi]) - (((1253072632379189147*I)/8096135612525523763200)*
        d^14*K0*K1*M^5*u^9)/(b^3*Sqrt[10*Pi]) + 
      (((5666482375*I)/2381216356625154048)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^10)/
       b^3 - (((8829752791700381*I)/377819661917857775616)*d^2*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 + 
      (((10018400622022453*I)/242884068375765712896)*d^4*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 - 
      (((11095936626748597153*I)/3400376957260719980544)*d^6*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 + 
      (((58658820150487979*I)/1700188478630359990272)*d^8*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 - 
      (((481568235054504911*I)/566729492876786663424)*d^10*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 - 
      (((28995561341896927*I)/566729492876786663424)*d^12*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 - 
      (((4847429962475333*I)/485768136751531425792)*d^14*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 - (((36440237*I)/74413011144536064)*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 + (((332760040416781*I)/1840030821028528128)*
        d^2*K1^2*M^5*Sqrt[5/(2*Pi)]*u^10)/b^3 + 
      (((512389360300655465*I)/566729492876786663424)*d^4*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 - 
      (((8990467500449471*I)/3010959525319409664)*d^6*K1^2*M^5*Sqrt[5/(2*Pi)]*
        u^10)/b^3 + (((8156533510649909765*I)/9472478666654862802944)*d^8*
        K1^2*M^5*Sqrt[5/(2*Pi)]*u^10)/b^3 - 
      (((11038492261439661709*I)/10201130871782159941632)*d^10*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 + 
      (((8005822381373899*I)/47840801346741731328)*d^12*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 - 
      (((24353047102417427*I)/80961356125255237632)*d^14*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^10)/b^3 + (7545383*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (60167923200*b^3) - (29925317731*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (6257464012800*b^3) - (1236864311*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (853290547200*b^3) + (37283413469*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (3754478407680*b^3) + (7310890207*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (4693098009600*b^3) - (10725731057*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (2681770291200*b^3) - (357243431*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (268177029120*b^3) - (3839437*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (76622008320*b^3) - (((415465040358350887*I)/297652044578144256000)*
        K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) + 
      (((158910852256097591437*I)/47227457739732221952000)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[10*Pi]) - (((157921037155896012997*I)/
         30360508546970714112000)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) + 
      (((8061286203236569104721*I)/425047119657589997568000)*d^6*K0^2*M^5*
        u^10)/(b^3*Sqrt[10*Pi]) + 
      (((98648733037085177249*I)/42504711965758999756800)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[10*Pi]) + (((2535960199868807137*I)/745696701153666662400)*
        d^10*K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) - 
      (((12309882399930481213*I)/14168237321919666585600)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[10*Pi]) + (((10818808859271577*I)/485768136751531425792)*
        d^14*K0^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) - 
      (((23181312608617991*I)/18603252786134016000)*K1^2*M^5*u^10)/
       (b^3*Sqrt[10*Pi]) + (((363609036499362443*I)/230003852628566016000)*
        d^2*K1^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) - 
      (((637313138650337850809*I)/70841186609598332928000)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[10*Pi]) + (((642034853698463389*I)/34215449151356928000)*d^6*
        K1^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) - 
      (((3753103041653866520597*I)/1184059833331857850368000)*d^8*K1^2*M^5*
        u^10)/(b^3*Sqrt[10*Pi]) + (((5838161162018018523133*I)/
         1275141358972769992704000)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) - 
      (((108807272573975093*I)/62948422824660172800)*d^12*K1^2*M^5*u^10)/
       (b^3*Sqrt[10*Pi]) + (((3023802683240457319*I)/2024033903131380940800)*
        d^14*K1^2*M^5*u^10)/(b^3*Sqrt[10*Pi]) + 
      (((793909*I)/158241384677376)*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^11)/b^3 + 
      (((10075222578649073*I)/850094239315179995136)*d^2*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^11)/b^3 + (((946688534539609*I)/9376039404211544064)*
        d^4*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^11)/b^3 + 
      (((674342245012967*I)/3571824534937731072)*d^6*K0*K1*M^5*Sqrt[5/(2*Pi)]*
        u^11)/b^3 + (((9073632564663313*I)/23613728869866110976)*d^10*K0*K1*
        M^5*Sqrt[5/(2*Pi)]*u^11)/b^3 - 
      (((10079486642874575*I)/15180254273485357056)*d^12*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^11)/b^3 - 
      (((2868433222739219*I)/34697724053680816128)*d^14*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^11)/b^3 + (762259*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (32934021120*b^3) + (582049289*d^2*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (2085821337600*b^3) + (3935823347*d^4*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (4693098009600*b^3) - (25548479197*d^6*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (18772392038400*b^3) - (6924452897*d^8*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (9386196019200*b^3) + (1843107569*d^10*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (2681770291200*b^3) + (4462957*d^12*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (17643225600*b^3) + (2487377*d^14*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (141145804800*b^3) + (111653293*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (4693098009600*b^3) + (4562834863*d^2*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (18772392038400*b^3) + (7065093709*d^4*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (9386196019200*b^3) - (7914499613*d^6*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (6257464012800*b^3) - (76572707*d^8*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (130363833600*b^3) + (548289997*d^10*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (893923430400*b^3) + (276499031*d^12*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (1340885145600*b^3) + (35036689*d^14*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (2681770291200*b^3) + (((1043588677577*I)/3490618779648000)*K0*K1*M^5*
        u^11)/(b^3*Sqrt[10*Pi]) - 
      (((164940558740133443489*I)/106261779914397499392000)*d^2*K0*K1*M^5*
        u^11)/(b^3*Sqrt[10*Pi]) + 
      (((495139531745521451*I)/1172004925526443008000)*d^4*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10*Pi]) + (((715366069152121129*I)/446478066867216384000)*
        d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[10*Pi]) - 
      (((554090422477*I)/197110116403200)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10*Pi]) - (((1142046543477538493*I)/590343221746652774400)*
        d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[10*Pi]) + 
      (((1450853308134914443*I)/379506356837133926400)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[10*Pi]) + (((15789374688540127*I)/34697724053680816128)*d^14*
        K0*K1*M^5*u^11)/(b^3*Sqrt[10*Pi]) + 
      (((444786451*I)/3382409597478912)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^12)/b^3 + 
      (((225817906091*I)/3220053936799924224)*d^2*K0^2*M^5*Sqrt[5/(2*Pi)]*
        u^12)/b^3 - (((2007568767109*I)/1073351312266641408)*d^4*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^12)/b^3 + (((3126471385783*I)/2070034673657094144)*
        d^6*K0^2*M^5*Sqrt[5/(2*Pi)]*u^12)/b^3 + 
      (((5521731110569*I)/4830080905199886336)*d^8*K0^2*M^5*Sqrt[5/(2*Pi)]*
        u^12)/b^3 + (((66561671879*I)/29815314229628928)*d^10*K0^2*M^5*
        Sqrt[5/(2*Pi)]*u^12)/b^3 + (((3163981724087*I)/189414937458819072)*
        d^12*K0^2*M^5*Sqrt[5/(2*Pi)]*u^12)/b^3 + 
      (((25271078087*I)/460007705257132032)*d^14*K0^2*M^5*Sqrt[5/(2*Pi)]*
        u^12)/b^3 + (((1213*I)/40028515946496)*K1^2*M^5*Sqrt[5/(2*Pi)]*u^12)/
       b^3 + (((562609764445*I)/3220053936799924224)*d^2*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^12)/b^3 + (((1391291154217*I)/743089370030751744)*
        d^4*K1^2*M^5*Sqrt[5/(2*Pi)]*u^12)/b^3 + 
      (((34187530005793*I)/9660161810399772672)*d^6*K1^2*M^5*Sqrt[5/(2*Pi)]*
        u^12)/b^3 - (((52449619764469*I)/57960970862398636032)*d^8*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^12)/b^3 + (((2133142146517*I)/805013484199981056)*
        d^10*K1^2*M^5*Sqrt[5/(2*Pi)]*u^12)/b^3 + 
      (((217517100752851*I)/9660161810399772672)*d^12*K1^2*M^5*Sqrt[5/(2*Pi)]*
        u^12)/b^3 + (((1434660358049*I)/1380023115771396096)*d^14*K1^2*M^5*
        Sqrt[5/(2*Pi)]*u^12)/b^3 + (5475787*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (4693098009600*b^3) - (173105677*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (2346549004800*b^3) - (77168873*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (426645273600*b^3) + (231784499*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (1173274502400*b^3) + (7958159*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (25096780800*b^3) - (50772899*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (335221286400*b^3) - (5145191*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (51572505600*b^3) - (119101*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (11972188800*b^3) - (((50719565711*I)/211400599842432000)*K0^2*M^5*
        u^12)/(b^3*Sqrt[10*Pi]) - 
      (((13458483921080963*I)/402506742099990528000)*d^2*K0^2*M^5*u^12)/
       (b^3*Sqrt[10*Pi]) + (((16345574430802301*I)/134168914033330176000)*d^4*
        K0^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) - 
      (((50147561819722723*I)/258754334207136768000)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[10*Pi]) + (((59930326728152051*I)/603760113149985792000)*d^8*
        K0^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) + 
      (((74361351482501*I)/1765380447806976000)*d^10*K0^2*M^5*u^12)/
       (b^3*Sqrt[10*Pi]) - (((600459641407603*I)/4735373436470476800)*d^12*
        K0^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) - 
      (((101312551003507*I)/11500192631428300800)*d^14*K0^2*M^5*u^12)/
       (b^3*Sqrt[10*Pi]) + (((26977984001*I)/65046338413056000)*K1^2*M^5*
        u^12)/(b^3*Sqrt[10*Pi]) - 
      (((13579957614762709*I)/402506742099990528000)*d^2*K1^2*M^5*u^12)/
       (b^3*Sqrt[10*Pi]) + (((9542213295869039*I)/92886171253843968000)*d^4*
        K1^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) - 
      (((238251165532255273*I)/1207520226299971584000)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[10*Pi]) + (((748591988320128373*I)/7245121357799829504000)*
        d^8*K1^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) + 
      (((3451863526515893*I)/100626685524997632000)*d^10*K1^2*M^5*u^12)/
       (b^3*Sqrt[10*Pi]) - (((36664380322669487*I)/241504045259994316800)*
        d^12*K1^2*M^5*u^12)/(b^3*Sqrt[10*Pi]) - 
      (((426021716661301*I)/34500577894284902400)*d^14*K1^2*M^5*u^12)/
       (b^3*Sqrt[10*Pi]) + (((271*I)/20014257973248)*K0*K1*M^5*Sqrt[5/(2*Pi)]*
        u^13)/b^3 - (((35930575*I)/130092676826112)*d^2*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^13)/b^3 - (((2738105189*I)/13269453036263424)*d^4*K0*
        K1*M^5*Sqrt[5/(2*Pi)]*u^13)/b^3 + (((73120867*I)/240171095678976)*d^6*
        K0*K1*M^5*Sqrt[5/(2*Pi)]*u^13)/b^3 + 
      (((9945533365*I)/4035155309273088)*d^10*K0*K1*M^5*Sqrt[5/(2*Pi)]*u^13)/
       b^3 + (((582566091311*I)/172502889471424512)*d^12*K0*K1*M^5*
        Sqrt[5/(2*Pi)]*u^13)/b^3 + (((13479305029*I)/10952564410884096)*d^14*
        K0*K1*M^5*Sqrt[5/(2*Pi)]*u^13)/b^3 + 
      (36199*K0^2*M^5*Sqrt[Pi/10]*u^13)/(293318625600*b^3) + 
      (935149*d^2*K0^2*M^5*Sqrt[Pi/10]*u^13)/(469309800960*b^3) + 
      (11601097*d^4*K0^2*M^5*Sqrt[Pi/10]*u^13)/(1173274502400*b^3) - 
      (847967*d^6*K0^2*M^5*Sqrt[Pi/10]*u^13)/(156436600320*b^3) - 
      (327251*d^8*K0^2*M^5*Sqrt[Pi/10]*u^13)/(17776886400*b^3) + 
      (140977*d^10*K0^2*M^5*Sqrt[Pi/10]*u^13)/(37246809600*b^3) + 
      (26371*d^12*K0^2*M^5*Sqrt[Pi/10]*u^13)/(3724680960*b^3) + 
      (159*d^14*K0^2*M^5*Sqrt[Pi/10]*u^13)/(165541376*b^3) + 
      (48677*K1^2*M^5*Sqrt[Pi/10]*u^13)/(391091500800*b^3) + 
      (72619*d^2*K1^2*M^5*Sqrt[Pi/10]*u^13)/(39109150080*b^3) + 
      (91643*d^4*K1^2*M^5*Sqrt[Pi/10]*u^13)/(9859449600*b^3) - 
      (778429*d^6*K1^2*M^5*Sqrt[Pi/10]*u^13)/(146659312800*b^3) - 
      (19997927*d^8*K1^2*M^5*Sqrt[Pi/10]*u^13)/(1173274502400*b^3) + 
      (43993*d^10*K1^2*M^5*Sqrt[Pi/10]*u^13)/(11972188800*b^3) + 
      (1094237*d^12*K1^2*M^5*Sqrt[Pi/10]*u^13)/(167610643200*b^3) + 
      (36581*d^14*K1^2*M^5*Sqrt[Pi/10]*u^13)/(41902660800*b^3) - 
      (((1276433*I)/221246049024000)*K0*K1*M^5*u^13)/(b^3*Sqrt[10*Pi]) + 
      (((29138303449*I)/16261584603264000)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[10*Pi]) + (((883176222917*I)/1658681629532928000)*d^4*K0*K1*
        M^5*u^13)/(b^3*Sqrt[10*Pi]) + (((181760142209*I)/15611121219133440)*
        d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[10*Pi]) - 
      (((10316983*I)/836157168000)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[10*Pi]) - 
      (((697635599662669*I)/28750481578570752000)*d^10*K0*K1*M^5*u^13)/
       (b^3*Sqrt[10*Pi]) - (((36988524381283*I)/4312572236785612800)*d^12*K0*
        K1*M^5*u^13)/(b^3*Sqrt[10*Pi]) - 
      (((178160105869*I)/54762822054420480)*d^14*K0*K1*M^5*u^13)/
       (b^3*Sqrt[10*Pi]) - (((5*I)/17838019584)*K0^2*M^5*Sqrt[5/(2*Pi)]*u^14)/
       b^3 - (((10182287*I)/137562112816128)*d^6*K0^2*M^5*Sqrt[5/(2*Pi)]*
        u^14)/b^3 - ((I/5607756)*d^12*K0^2*M^5*Sqrt[5/(2*Pi)]*u^14)/b^3 + 
      (((26518703*I)/516991676737536)*d^4*K1^2*M^5*Sqrt[5/(2*Pi)]*u^14)/b^3 + 
      (((377*I)/11814792192)*d^10*K1^2*M^5*Sqrt[5/(2*Pi)]*u^14)/b^3 - 
      (((2951*I)/38760809472)*d^12*K1^2*M^5*Sqrt[5/(2*Pi)]*u^14)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/10]*u^14)/(501399360*b^3) - 
      (47191*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(39109150080*b^3) + 
      (619*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(2734905600*b^3) + 
      (407131*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(146659312800*b^3) - 
      (12373*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(55870214400*b^3) - 
      (2851*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(2539555200*b^3) - 
      (29977*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(167610643200*b^3) - 
      (2579*d^2*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^14)/(46930980096*b^3) + 
      (((5689*I)/3249067852800)*K0^2*M^5*u^14)/(b^3*Sqrt[10*Pi]) + 
      (((71329*I)/2346549004800)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[10*Pi]) - 
      (((1534091*I)/5685868742400)*d^4*K0^2*M^5*u^14)/(b^3*Sqrt[10*Pi]) + 
      (((5606217761*I)/12100371034752000)*d^6*K0^2*M^5*u^14)/
       (b^3*Sqrt[10*Pi]) + (((6798109*I)/369581468256000)*d^8*K0^2*M^5*u^14)/
       (b^3*Sqrt[10*Pi]) + (((2917679*I)/6211453248000)*d^10*K0^2*M^5*u^14)/
       (b^3*Sqrt[10*Pi]) + (((2745917*I)/3989133308160)*d^12*K0^2*M^5*u^14)/
       (b^3*Sqrt[10*Pi]) - (((9319*I)/67044257280)*d^14*K0^2*M^5*u^14)/
       (b^3*Sqrt[10*Pi]) + (((1987*I)/5685868742400)*K1^2*M^5*u^14)/
       (b^3*Sqrt[10*Pi]) + (((4597051*I)/147832587302400)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[10*Pi]) - (((47638316413*I)/90473543429068800)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[10*Pi]) + (((1277417*I)/11732745024000)*d^6*K1^2*M^5*
        u^14)/(b^3*Sqrt[10*Pi]) - (((2407451*I)/369581468256000)*d^8*K1^2*M^5*
        u^14)/(b^3*Sqrt[10*Pi]) + (((2022287*I)/6399679104000)*d^10*K1^2*M^5*
        u^14)/(b^3*Sqrt[10*Pi]) + (((8375141*I)/47869599697920)*d^12*K1^2*M^5*
        u^14)/(b^3*Sqrt[10*Pi]) - (((199*I)/1489872384)*d^14*K1^2*M^5*u^14)/
       (b^3*Sqrt[10*Pi]) + (K0^2*M^5*Sqrt[Pi/10]*u^15)/(9025188480*b^3) + 
      (29*d^2*K0^2*M^5*Sqrt[Pi/10]*u^15)/(9025188480*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/10]*u^15)/(47752320*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/10]*u^15)/(1289312640*b^3) - 
      (13*d^8*K0^2*M^5*Sqrt[Pi/10]*u^15)/(273490560*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/10]*u^15)/(1289312640*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/10]*u^15)/(257862528*b^3) + 
      (K1^2*M^5*Sqrt[Pi/10]*u^15)/(9025188480*b^3) + 
      (29*d^2*K1^2*M^5*Sqrt[Pi/10]*u^15)/(9025188480*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/10]*u^15)/(47752320*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/10]*u^15)/(1289312640*b^3) - 
      (13*d^8*K1^2*M^5*Sqrt[Pi/10]*u^15)/(273490560*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/10]*u^15)/(1289312640*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/10]*u^15)/(257862528*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(5*Pi)/2]*u^15)/(257862528*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(5*Pi)/2]*u^15)/(257862528*b^3) + 
      (((1987*I)/1421467185600)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[10*Pi]) - 
      (((377*I)/710733592800)*d^4*K0*K1*M^5*u^15)/(b^3*Sqrt[10*Pi]) + 
      (((44533*I)/1421467185600)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[10*Pi]) - 
      (((281*I)/5640742800)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[10*Pi]) + 
      (((139*I)/11945102400)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[10*Pi]) - 
      ((I/205117920)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[10*Pi]) + 
      ((I/92093760)*d^14*K0*K1*M^5*u^15)/(b^3*Sqrt[10*Pi]))/Pi, 
    ((5387799*K1*M^5*Sqrt[Pi/10]*u)/(331082752*b^3*E^u) + 
      (3196951*d^2*K1*M^5*Sqrt[Pi/10]*u)/(34850816*b^3*E^u) - 
      (23256879*d^4*K1*M^5*Sqrt[Pi/10]*u)/(101871616*b^3*E^u) - 
      (19946841*d^8*K1*M^5*Sqrt[Pi/10]*u)/(1324331008*b^3*E^u) + 
      (9154531*d^10*K1*M^5*Sqrt[Pi/10]*u)/(662165504*b^3*E^u) - 
      (547189*d^12*K1*M^5*Sqrt[Pi/10]*u)/(189190144*b^3*E^u) - 
      (903*d^14*K1*M^5*Sqrt[Pi/10]*u)/(14553088*b^3*E^u) + 
      (1119*d^16*K1*M^5*Sqrt[Pi/10]*u)/(17199104*b^3*E^u) + 
      (4707663*d^6*K1*M^5*Sqrt[(5*Pi)/2]*u)/(189190144*b^3*E^u) + 
      (1177023*d^2*K0*M^5*Sqrt[Pi/10]*u^2)/(2648662016*b^3*E^u) + 
      (299107181*d^4*K0*M^5*Sqrt[Pi/10]*u^2)/(5297324032*b^3*E^u) - 
      (434236877*d^6*K0*M^5*Sqrt[Pi/10]*u^2)/(5297324032*b^3*E^u) + 
      (224763611*d^8*K0*M^5*Sqrt[Pi/10]*u^2)/(5297324032*b^3*E^u) - 
      (2068821*d^10*K0*M^5*Sqrt[Pi/10]*u^2)/(240787456*b^3*E^u) + 
      (949303*d^12*K0*M^5*Sqrt[Pi/10]*u^2)/(756760576*b^3*E^u) - 
      (224709*d^14*K0*M^5*Sqrt[Pi/10]*u^2)/(756760576*b^3*E^u) + 
      (2919*d^16*K0*M^5*Sqrt[Pi/10]*u^2)/(68796416*b^3*E^u) + 
      (5387799*K1*M^5*Sqrt[Pi/10]*u^2)/(331082752*b^3*E^u) + 
      (3196951*d^2*K1*M^5*Sqrt[Pi/10]*u^2)/(34850816*b^3*E^u) - 
      (23256879*d^4*K1*M^5*Sqrt[Pi/10]*u^2)/(101871616*b^3*E^u) - 
      (19946841*d^8*K1*M^5*Sqrt[Pi/10]*u^2)/(1324331008*b^3*E^u) + 
      (9154531*d^10*K1*M^5*Sqrt[Pi/10]*u^2)/(662165504*b^3*E^u) - 
      (547189*d^12*K1*M^5*Sqrt[Pi/10]*u^2)/(189190144*b^3*E^u) - 
      (903*d^14*K1*M^5*Sqrt[Pi/10]*u^2)/(14553088*b^3*E^u) + 
      (1119*d^16*K1*M^5*Sqrt[Pi/10]*u^2)/(17199104*b^3*E^u) - 
      (136239*K0*M^5*Sqrt[(5*Pi)/2]*u^2)/(69701632*b^3*E^u) + 
      (4707663*d^6*K1*M^5*Sqrt[(5*Pi)/2]*u^2)/(189190144*b^3*E^u) - 
      (611379335447927*K0*M^5*Sqrt[Pi/10]*u^3)/(48678064048373760*b^3*E^u) + 
      (1280694404346653*d^2*K0*M^5*Sqrt[Pi/10]*u^3)/(24339032024186880*b^3*
        E^u) - (728940696961429*d^4*K0*M^5*Sqrt[Pi/10]*u^3)/
       (48678064048373760*b^3*E^u) - (15499431652291*d^6*K0*M^5*Sqrt[Pi/10]*
        u^3)/(178963470766080*b^3*E^u) + (3470943379348603*d^8*K0*M^5*
        Sqrt[Pi/10]*u^3)/(48678064048373760*b^3*E^u) - 
      (132624242879*d^10*K0*M^5*Sqrt[Pi/10]*u^3)/(12236818513920*b^3*E^u) + 
      (265099969*d^12*K0*M^5*Sqrt[Pi/10]*u^3)/(202261463040*b^3*E^u) - 
      (224709*d^14*K0*M^5*Sqrt[Pi/10]*u^3)/(756760576*b^3*E^u) + 
      (2919*d^16*K0*M^5*Sqrt[Pi/10]*u^3)/(68796416*b^3*E^u) - 
      (1505040317311*K0^2*M^5*Sqrt[Pi/10]*u^3)/(998100604813312*b^3) + 
      (76206596546823*d^2*K0^2*M^5*Sqrt[Pi/10]*u^3)/(998100604813312*b^3) + 
      (1707583951391*d^6*K0^2*M^5*Sqrt[Pi/10]*u^3)/(106939350515712*b^3) + 
      (21929768823*d^12*K0^2*M^5*Sqrt[Pi/10]*u^3)/(22684104654848*b^3) - 
      (5895833959*d^14*K0^2*M^5*Sqrt[Pi/10]*u^3)/(35646450171904*b^3) + 
      (32943601531*d^16*K0^2*M^5*Sqrt[Pi/10]*u^3)/(2994301814439936*b^3) - 
      (65500781*K1*M^5*Sqrt[Pi/10]*u^3)/(10696519680*b^3*E^u) + 
      (1462883573*d^2*K1*M^5*Sqrt[Pi/10]*u^3)/(13243310080*b^3*E^u) - 
      (23121731*d^4*K1*M^5*Sqrt[Pi/10]*u^3)/(221777920*b^3*E^u) - 
      (12839659633*d^6*K1*M^5*Sqrt[Pi/10]*u^3)/(111243804672*b^3*E^u) + 
      (2869716247*d^8*K1*M^5*Sqrt[Pi/10]*u^3)/(21393039360*b^3*E^u) - 
      (166589539*d^10*K1*M^5*Sqrt[Pi/10]*u^3)/(7945986048*b^3*E^u) + 
      (4951673*d^12*K1*M^5*Sqrt[Pi/10]*u^3)/(1891901440*b^3*E^u) + 
      (1107*d^16*K1*M^5*Sqrt[Pi/10]*u^3)/(17199104*b^3*E^u) - 
      (35917460282107*d^2*K1^2*M^5*Sqrt[Pi/10]*u^3)/(374287726804992*b^3) + 
      (3896278662509*d^6*K1^2*M^5*Sqrt[Pi/10]*u^3)/(46785965850624*b^3) - 
      (692888101109*d^8*K1^2*M^5*Sqrt[Pi/10]*u^3)/(6683709407232*b^3) + 
      (1567772436037*d^10*K1^2*M^5*Sqrt[Pi/10]*u^3)/(187143863402496*b^3) + 
      (233203*d^16*K1^2*M^5*Sqrt[Pi/10]*u^3)/(387461414912*b^3) - 
      (62064983*d^18*K1^2*M^5*Sqrt[Pi/10]*u^3)/(374287726804992*b^3) - 
      (2567043579263*d^4*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/(106939350515712*b^3) + 
      (9263005017449*d^8*K0^2*M^5*Sqrt[(5*Pi)/2]*u^3)/
       (1497150907219968*b^3) - (44662511081*d^10*K0^2*M^5*Sqrt[(5*Pi)/2]*
        u^3)/(88067700424704*b^3) - (50970333*d^18*K0^2*M^5*Sqrt[(5*Pi)/2]*
        u^3)/(998100604813312*b^3) - (79025*d^14*K1*M^5*Sqrt[(5*Pi)/2]*u^3)/
       (756760576*b^3*E^u) - (18329595049*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/
       (187143863402496*b^3) + (673331526005*d^4*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/
       (31190643900416*b^3) + (12083536529*d^12*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/
       (93571931701248*b^3) - (281311109*d^14*K1^2*M^5*Sqrt[(5*Pi)/2]*u^3)/
       (11696491462656*b^3) - (182163271598783*K0*M^5*Sqrt[Pi/10]*u^4)/
       (48678064048373760*b^3*E^u) + (1661573028746927*d^2*K0*M^5*Sqrt[Pi/10]*
        u^4)/(24339032024186880*b^3*E^u) - 
      (394107741835699*d^4*K0*M^5*Sqrt[Pi/10]*u^4)/(6954009149767680*b^3*
        E^u) - (126047621455733*d^6*K0*M^5*Sqrt[Pi/10]*u^4)/
       (1431707766128640*b^3*E^u) + (4530497154115519*d^8*K0*M^5*Sqrt[Pi/10]*
        u^4)/(48678064048373760*b^3*E^u) - 
      (176820426449*d^10*K0*M^5*Sqrt[Pi/10]*u^4)/(12236818513920*b^3*E^u) + 
      (1359773421*d^12*K0*M^5*Sqrt[Pi/10]*u^4)/(741625364480*b^3*E^u) - 
      (1344311*d^14*K0*M^5*Sqrt[Pi/10]*u^4)/(4540563456*b^3*E^u) + 
      (2043*d^16*K0*M^5*Sqrt[Pi/10]*u^4)/(68796416*b^3*E^u) + 
      (10158134355521597*K1*M^5*Sqrt[Pi/10]*u^4)/(834481097972121600*b^3*
        E^u) + (37440267740689123*d^2*K1*M^5*Sqrt[Pi/10]*u^4)/
       (194712256193495040*b^3*E^u) - (70987908164666291*d^4*K1*M^5*
        Sqrt[Pi/10]*u^4)/(265516712991129600*b^3*E^u) - 
      (335862755088812351*d^6*K1*M^5*Sqrt[Pi/10]*u^4)/
       (2920683842902425600*b^3*E^u) + (59853010963719101*d^8*K1*M^5*
        Sqrt[Pi/10]*u^4)/(292068384290242560*b^3*E^u) - 
      (69429536652731*d^10*K1*M^5*Sqrt[Pi/10]*u^4)/(2290732425805824*b^3*
        E^u) + (121212769*d^12*K1*M^5*Sqrt[Pi/10]*u^4)/
       (32598917120*b^3*E^u) - (122980927*d^14*K1*M^5*Sqrt[Pi/10]*u^4)/
       (254271553536*b^3*E^u) + (20446211*d^16*K1*M^5*Sqrt[Pi/10]*u^4)/
       (508543107072*b^3*E^u) + (1362345685616311*K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (42872957797662720*b^3) + (1371193566354037*d^2*K0*K1*M^5*Sqrt[Pi/10]*
        u^4)/(42872957797662720*b^3) - (33065384325426143*d^4*K0*K1*M^5*
        Sqrt[Pi/10]*u^4)/(117900633943572480*b^3) - 
      (633166913694581*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^4)/
       (4812270773207040*b^3) - (88400567775677*d^10*K0*K1*M^5*Sqrt[Pi/10]*
        u^4)/(78600422629048320*b^3) + (200619965714503*d^12*K0*K1*M^5*
        Sqrt[Pi/10]*u^4)/(39300211314524160*b^3) - 
      (1630565164471*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(2311777136148480*b^3) + 
      (267888224939*d^16*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(7485754536099840*b^3) - 
      (1518118291*d^18*K0*K1*M^5*Sqrt[Pi/10]*u^4)/(1497150907219968*b^3) + 
      (1626821634328223*d^6*K0*K1*M^5*Sqrt[(5*Pi)/2]*u^4)/
       (23580126788714496*b^3) + (2105455882366261289*K0*M^5*Sqrt[Pi/10]*u^5)/
       (186923765945755238400*b^3*E^u) + (17400846076778921*d^2*K0*M^5*
        Sqrt[Pi/10]*u^5)/(207693073273061376*b^3*E^u) - 
      (279535243274474969*d^4*K0*M^5*Sqrt[Pi/10]*u^5)/
       (2124133703929036800*b^3*E^u) - (288671749432106449*d^6*K0*M^5*
        Sqrt[Pi/10]*u^5)/(6675848783776972800*b^3*E^u) + 
      (1437586211208619*d^8*K0*M^5*Sqrt[Pi/10]*u^5)/(15800825523732480*b^3*
        E^u) - (2289751500604691*d^10*K0*M^5*Sqrt[Pi/10]*u^5)/
       (183258594064465920*b^3*E^u) + (13228282187*d^12*K0*M^5*Sqrt[Pi/10]*
        u^5)/(8899504373760*b^3*E^u) - (782514671*d^14*K0*M^5*Sqrt[Pi/10]*
        u^5)/(4068344856576*b^3*E^u) + (12386701*d^16*K0*M^5*Sqrt[Pi/10]*u^5)/
       (856493654016*b^3*E^u) + (44108176586519*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (3102648261672960*b^3) - (3886455396353399*d^2*K0^2*M^5*Sqrt[Pi/10]*
        u^5)/(471602535774289920*b^3) - (9087790135761049*d^4*K0^2*M^5*
        Sqrt[Pi/10]*u^5)/(117900633943572480*b^3) + 
      (181998489847739*d^6*K0^2*M^5*Sqrt[Pi/10]*u^5)/(1473757924294656*b^3) - 
      (882884400469403*d^8*K0^2*M^5*Sqrt[Pi/10]*u^5)/(16842947706224640*
        b^3) - (127316033888041*d^10*K0^2*M^5*Sqrt[Pi/10]*u^5)/
       (78600422629048320*b^3) + (4315643265487*d^12*K0^2*M^5*Sqrt[Pi/10]*
        u^5)/(2311777136148480*b^3) - (4464978252653*d^14*K0^2*M^5*
        Sqrt[Pi/10]*u^5)/(19650105657262080*b^3) + 
      (20742265073*d^16*K0^2*M^5*Sqrt[Pi/10]*u^5)/(1871438634024960*b^3) - 
      (151360267*d^18*K0^2*M^5*Sqrt[Pi/10]*u^5)/(499050302406656*b^3) + 
      (120935709878913899*K1*M^5*Sqrt[Pi/10]*u^5)/(5841367685804851200*b^3*
        E^u) + (21102499972875059*d^2*K1*M^5*Sqrt[Pi/10]*u^5)/
       (194712256193495040*b^3*E^u) - (50317548869793731*d^4*K1*M^5*
        Sqrt[Pi/10]*u^5)/(265516712991129600*b^3*E^u) - 
      (120306472216481951*d^6*K1*M^5*Sqrt[Pi/10]*u^5)/
       (2920683842902425600*b^3*E^u) + (33673165364985989*d^8*K1*M^5*
        Sqrt[Pi/10]*u^5)/(292068384290242560*b^3*E^u) - 
      (175290253823959*d^10*K1*M^5*Sqrt[Pi/10]*u^5)/(11453662129029120*b^3*
        E^u) + (1015893587*d^12*K1*M^5*Sqrt[Pi/10]*u^5)/
       (544867614720*b^3*E^u) - (960374449*d^14*K1*M^5*Sqrt[Pi/10]*u^5)/
       (3814073303040*b^3*E^u) + (8947427*d^16*K1*M^5*Sqrt[Pi/10]*u^5)/
       (508543107072*b^3*E^u) + (42473139262101551*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (1375507396008345600*b^3) - (2842165429379975701*d^2*K1^2*M^5*
        Sqrt[Pi/10]*u^5)/(16506088752100147200*b^3) + 
      (171240474523938437*d^4*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (4126522188025036800*b^3) + (46532189052236887*d^6*K1^2*M^5*
        Sqrt[Pi/10]*u^5)/(147375792429465600*b^3) - 
      (903527856122549953*d^8*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (4126522188025036800*b^3) - (392959877420729*d^10*K1^2*M^5*Sqrt[Pi/10]*
        u^5)/(8253044376050073600*b^3) + (584718007273783*d^12*K1^2*M^5*
        Sqrt[Pi/10]*u^5)/(165060887521001472*b^3) - 
      (12089031917707*d^14*K1^2*M^5*Sqrt[Pi/10]*u^5)/(24273659929559040*
        b^3) + (9164807120083*d^16*K1^2*M^5*Sqrt[Pi/10]*u^5)/
       (257907636751564800*b^3) - (439469900213*d^18*K1^2*M^5*Sqrt[Pi/10]*
        u^5)/(366801972268892160*b^3) + (425285435049920483*K0*M^5*
        Sqrt[Pi/10]*u^6)/(62307921981918412800*b^3*E^u) + 
      (479340598544057717*d^2*K0*M^5*Sqrt[Pi/10]*u^6)/
       (9346188297287761920*b^3*E^u) - (24640768533497859*d^4*K0*M^5*
        Sqrt[Pi/10]*u^6)/(288462601768140800*b^3*E^u) - 
      (246312854852809981*d^6*K0*M^5*Sqrt[Pi/10]*u^6)/(15576980495479603200*
        b^3*E^u) + (914232213683445557*d^8*K0*M^5*Sqrt[Pi/10]*u^6)/
       (18692376594575523840*b^3*E^u) - (1092642512779603*d^10*K0*M^5*
        Sqrt[Pi/10]*u^6)/(183258594064465920*b^3*E^u) + 
      (1052976649*d^14*K0*M^5*Sqrt[Pi/10]*u^6)/(8717881835520*b^3*E^u) + 
      (484527*d^16*K0*M^5*Sqrt[Pi/10]*u^6)/(285497884672*b^3*E^u) + 
      (575882581607976619*K1*M^5*Sqrt[Pi/10]*u^6)/(46730941486438809600*b^3*
        E^u) + (2293284455869199953*d^2*K1*M^5*Sqrt[Pi/10]*u^6)/
       (46730941486438809600*b^3*E^u) - (86241444355126481*d^4*K1*M^5*
        Sqrt[Pi/10]*u^6)/(916292970322329600*b^3*E^u) - 
      (599455678233104491*d^6*K1*M^5*Sqrt[Pi/10]*u^6)/(46730941486438809600*
        b^3*E^u) + (2359577319662911631*d^8*K1*M^5*Sqrt[Pi/10]*u^6)/
       (46730941486438809600*b^3*E^u) - (707107092181577*d^10*K1*M^5*
        Sqrt[Pi/10]*u^6)/(130898995760332800*b^3*E^u) + 
      (378976165699*d^12*K1*M^5*Sqrt[Pi/10]*u^6)/(711960349900800*b^3*E^u) - 
      (1583941207*d^14*K1*M^5*Sqrt[Pi/10]*u^6)/(20341724282880*b^3*E^u) + 
      (147654137*d^16*K1*M^5*Sqrt[Pi/10]*u^6)/(30512586424320*b^3*E^u) + 
      (1468851287019157*K0*K1*M^5*Sqrt[Pi/10]*u^6)/(217185378317107200*b^3) - 
      (15404352424405913*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (85969212250521600*b^3) + (6754131594900017*d^4*K0*K1*M^5*Sqrt[Pi/10]*
        u^6)/(42984606125260800*b^3) + (4185973163046061*d^6*K0*K1*M^5*
        Sqrt[Pi/10]*u^6)/(21053684632780800*b^3) - 
      (379887246817276349*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (2063261094012518400*b^3) - (75036429308741*d^10*K0*K1*M^5*Sqrt[Pi/10]*
        u^6)/(44853502043750400*b^3) + (263264630569903*d^12*K0*K1*M^5*
        Sqrt[Pi/10]*u^6)/(103163054700625920*b^3) - 
      (64661213918029*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^6)/
       (206326109401251840*b^3) + (7496647948351*d^16*K0*K1*M^5*Sqrt[Pi/10]*
        u^6)/(317424783694233600*b^3) - (1539908597*d^18*K0*K1*M^5*
        Sqrt[Pi/10]*u^6)/(1763471020523520*b^3) + 
      (960493*d^12*K0*M^5*Sqrt[(5*Pi)/2]*u^6)/(93678993408*b^3*E^u) + 
      (392378911036420421*K0*M^5*Sqrt[Pi/10]*u^7)/(37384753189151047680*b^3*
        E^u) - (637220210088648101*d^2*K0*M^5*Sqrt[Pi/10]*u^7)/
       (46730941486438809600*b^3*E^u) + (43558837820574187*d^4*K0*M^5*
        Sqrt[Pi/10]*u^7)/(11682735371609702400*b^3*E^u) - 
      (24138561159265759*d^6*K0*M^5*Sqrt[Pi/10]*u^7)/(15576980495479603200*
        b^3*E^u) - (230788407466040113*d^8*K0*M^5*Sqrt[Pi/10]*u^7)/
       (31153960990959206400*b^3*E^u) + (8134917444833363*d^10*K0*M^5*
        Sqrt[Pi/10]*u^7)/(916292970322329600*b^3*E^u) + 
      (1190356021279*d^12*K0*M^5*Sqrt[Pi/10]*u^7)/(3203821574553600*b^3*
        E^u) - (2563158607*d^14*K0*M^5*Sqrt[Pi/10]*u^7)/
       (2905960611840*b^3*E^u) + (33957893*d^16*K0*M^5*Sqrt[Pi/10]*u^7)/
       (18776976261120*b^3*E^u) - (13895929596660109*K0^2*M^5*Sqrt[Pi/10]*
        u^7)/(2063261094012518400*b^3) - (25460817071979001*d^2*K0^2*M^5*
        Sqrt[Pi/10]*u^7)/(687753698004172800*b^3) + 
      (64217203512162317*d^4*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (1031630547006259200*b^3) + (227364613936897*d^6*K0^2*M^5*Sqrt[Pi/10]*
        u^7)/(16375088047718400*b^3) - (8426592379620017*d^8*K0^2*M^5*
        Sqrt[Pi/10]*u^7)/(257907636751564800*b^3) + 
      (8478563034113*d^10*K0^2*M^5*Sqrt[Pi/10]*u^7)/(64476909187891200*b^3) + 
      (51288449521871*d^12*K0^2*M^5*Sqrt[Pi/10]*u^7)/(206326109401251840*
        b^3) - (18987453512491*d^14*K0^2*M^5*Sqrt[Pi/10]*u^7)/
       (206326109401251840*b^3) + (1077960915257*d^16*K0^2*M^5*Sqrt[Pi/10]*
        u^7)/(158712391847116800*b^3) + (9644446663*d^18*K0^2*M^5*Sqrt[Pi/10]*
        u^7)/(45850246533611520*b^3) + (13669250762272813*K1*M^5*Sqrt[Pi/10]*
        u^7)/(1820686031939174400*b^3*E^u) - 
      (2206708778309977*d^2*K1*M^5*Sqrt[Pi/10]*u^7)/(849653481571614720*b^3*
        E^u) - (1671320822402920697*d^4*K1*M^5*Sqrt[Pi/10]*u^7)/
       (140192824459316428800*b^3*E^u) + (831511600657403951*d^6*K1*M^5*
        Sqrt[Pi/10]*u^7)/(140192824459316428800*b^3*E^u) - 
      (68705310190053461*d^8*K1*M^5*Sqrt[Pi/10]*u^7)/(20027546351330918400*
        b^3*E^u) + (1280396514811867*d^10*K1*M^5*Sqrt[Pi/10]*u^7)/
       (305430990107443200*b^3*E^u) + (5288586187211*d^12*K1*M^5*Sqrt[Pi/10]*
        u^7)/(6407643149107200*b^3*E^u) - 
      (31305587413*d^14*K1*M^5*Sqrt[Pi/10]*u^7)/(61025172848640*b^3*E^u) + 
      (16387351*d^16*K1*M^5*Sqrt[Pi/10]*u^7)/(2773871493120*b^3*E^u) - 
      (49555074607333*K1^2*M^5*Sqrt[Pi/10]*u^7)/(4653972392509440*b^3) - 
      (39048208104961729*d^2*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (884254754576793600*b^3) + (35213536274750489*d^4*K1^2*M^5*Sqrt[Pi/10]*
        u^7)/(442127377288396800*b^3) + (6718656757545787*d^6*K1^2*M^5*
        Sqrt[Pi/10]*u^7)/(442127377288396800*b^3) - 
      (121959982954627247*d^8*K1^2*M^5*Sqrt[Pi/10]*u^7)/
       (3094891641018777600*b^3) - (3031041250309*d^10*K1^2*M^5*Sqrt[Pi/10]*
        u^7)/(4485350204375040*b^3) + (18847795610989*d^12*K1^2*M^5*
        Sqrt[Pi/10]*u^7)/(343876849002086400*b^3) - 
      (175862313929*d^14*K1^2*M^5*Sqrt[Pi/10]*u^7)/(16375088047718400*b^3) + 
      (7176018007*d^16*K1^2*M^5*Sqrt[Pi/10]*u^7)/(1674724913971200*b^3) - 
      (486097787*d^18*K1^2*M^5*Sqrt[Pi/10]*u^7)/(2005112822169600*b^3) + 
      (147840518952882449*K0*M^5*Sqrt[Pi/10]*u^8)/(280385648918632857600*b^3*
        E^u) + (2065546057873693*d^2*K0*M^5*Sqrt[Pi/10]*u^8)/
       (389424512386990080*b^3*E^u) - (1713375121323098339*d^4*K0*M^5*
        Sqrt[Pi/10]*u^8)/(70096412229658214400*b^3*E^u) + 
      (16204133080249949*d^6*K0*M^5*Sqrt[Pi/10]*u^8)/(625860823479091200*b^3*
        E^u) + (279789246854140559*d^8*K0*M^5*Sqrt[Pi/10]*u^8)/
       (140192824459316428800*b^3*E^u) - (470825868434213*d^10*K0*M^5*
        Sqrt[Pi/10]*u^8)/(38178873763430400*b^3*E^u) + 
      (1042791293*d^12*K0*M^5*Sqrt[Pi/10]*u^8)/(567751475200*b^3*E^u) + 
      (507268259*d^14*K0*M^5*Sqrt[Pi/10]*u^8)/(423785922560*b^3*E^u) + 
      (572601163*d^16*K0*M^5*Sqrt[Pi/10]*u^8)/(24410069139456*b^3*E^u) + 
      (494580720814845089*K1*M^5*Sqrt[Pi/10]*u^8)/(140192824459316428800*b^3*
        E^u) - (5242492563479714407*d^2*K1*M^5*Sqrt[Pi/10]*u^8)/
       (981349771215215001600*b^3*E^u) - (2267545733664494441*d^4*K1*M^5*
        Sqrt[Pi/10]*u^8)/(196269954243043000320*b^3*E^u) + 
      (6270762917218029203*d^6*K1*M^5*Sqrt[Pi/10]*u^8)/
       (327116590405071667200*b^3*E^u) + (46139986574606927*d^8*K1*M^5*
        Sqrt[Pi/10]*u^8)/(15576980495479603200*b^3*E^u) - 
      (253537353033509*d^10*K1*M^5*Sqrt[Pi/10]*u^8)/(23494691546726400*b^3*
        E^u) + (340877818123*d^12*K1*M^5*Sqrt[Pi/10]*u^8)/
       (295737376112640*b^3*E^u) + (263136911663*d^14*K1*M^5*Sqrt[Pi/10]*u^8)/
       (305125864243200*b^3*E^u) + (128874349*d^16*K1*M^5*Sqrt[Pi/10]*u^8)/
       (10897352294400*b^3*E^u) - (2539088870242627*K0*K1*M^5*Sqrt[Pi/10]*
        u^8)/(281353785547161600*b^3) - (50390225085274463*d^2*K0*K1*M^5*
        Sqrt[Pi/10]*u^8)/(3094891641018777600*b^3) + 
      (3173484442946243*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (77372291025469440*b^3) + (135846807491*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (1004834948382720*b^3) - (3831996017891453*d^8*K0*K1*M^5*Sqrt[Pi/10]*
        u^8)/(309489164101877760*b^3) - (660737292844319*d^10*K0*K1*M^5*
        Sqrt[Pi/10]*u^8)/(171938424501043200*b^3) + 
      (1518189804581*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^8)/(32238454593945600*
        b^3) + (1212272437177*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^8)/
       (3393521536204800*b^3) - (23343933644167*d^16*K0*K1*M^5*Sqrt[Pi/10]*
        u^8)/(1031630547006259200*b^3) - (5373846039*d^18*K0*K1*M^5*
        Sqrt[Pi/10]*u^8)/(2939118367539200*b^3) - 
      (10379776296104119*K0*M^5*Sqrt[Pi/10]*u^9)/(8901131711702630400*b^3*
        E^u) - (1863235356345156697*d^2*K0*M^5*Sqrt[Pi/10]*u^9)/
       (490674885607607500800*b^3*E^u) + (11097918329255697713*d^4*K0*M^5*
        Sqrt[Pi/10]*u^9)/(981349771215215001600*b^3*E^u) - 
      (4325142457425519101*d^6*K0*M^5*Sqrt[Pi/10]*u^9)/
       (490674885607607500800*b^3*E^u) + (247112041269613241*d^8*K0*M^5*
        Sqrt[Pi/10]*u^9)/(280385648918632857600*b^3*E^u) + 
      (6108764113384969*d^10*K0*M^5*Sqrt[Pi/10]*u^9)/(1374439455483494400*b^3*
        E^u) - (36691021046153*d^12*K0*M^5*Sqrt[Pi/10]*u^9)/
       (19222929447321600*b^3*E^u) - (139005469643*d^14*K0*M^5*Sqrt[Pi/10]*
        u^9)/(152562932121600*b^3*E^u) - (44880577211*d^16*K0*M^5*Sqrt[Pi/10]*
        u^9)/(1220503456972800*b^3*E^u) - (2133432413863*K0^2*M^5*Sqrt[Pi/10]*
        u^9)/(10420510575820800*b^3) + (4910056326119389*d^2*K0^2*M^5*
        Sqrt[Pi/10]*u^9)/(1031630547006259200*b^3) - 
      (10100815935167*d^4*K0^2*M^5*Sqrt[Pi/10]*u^9)/(2388033673625600*b^3) - 
      (9171210131747*d^6*K0^2*M^5*Sqrt[Pi/10]*u^9)/(1151373378355200*b^3) + 
      (4118195345455943*d^8*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (515815273503129600*b^3) + (1048045315198729*d^10*K0^2*M^5*Sqrt[Pi/10]*
        u^9)/(515815273503129600*b^3) - (265024615114379*d^12*K0^2*M^5*
        Sqrt[Pi/10]*u^9)/(128953818375782400*b^3) - 
      (50229131275331*d^14*K0^2*M^5*Sqrt[Pi/10]*u^9)/(128953818375782400*
        b^3) + (3561663948149*d^16*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (54296344579276800*b^3) + (443031076001*d^18*K0^2*M^5*Sqrt[Pi/10]*u^9)/
       (114625616334028800*b^3) - (3625327412223703*K1*M^5*Sqrt[Pi/10]*u^9)/
       (1697836974420787200*b^3*E^u) + (2425678178053283*d^2*K1*M^5*
        Sqrt[Pi/10]*u^9)/(7788490247739801600*b^3*E^u) + 
      (909439279271444837*d^4*K1*M^5*Sqrt[Pi/10]*u^9)/(122668721401901875200*
        b^3*E^u) - (276038425336655431*d^6*K1*M^5*Sqrt[Pi/10]*u^9)/
       (32711659040507166720*b^3*E^u) + (3554306281802923*d^8*K1*M^5*
        Sqrt[Pi/10]*u^9)/(3504820611482910720*b^3*E^u) + 
      (5626080769493999*d^10*K1*M^5*Sqrt[Pi/10]*u^9)/(1374439455483494400*b^3*
        E^u) - (137953763107*d^12*K1*M^5*Sqrt[Pi/10]*u^9)/
       (92417930035200*b^3*E^u) - (112770824291*d^14*K1*M^5*Sqrt[Pi/10]*u^9)/
       (152562932121600*b^3*E^u) - (588940067*d^16*K1*M^5*Sqrt[Pi/10]*u^9)/
       (21794704588800*b^3*E^u) - (61510086431*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (596663127244800*b^3) + (15884435797514159*d^2*K1^2*M^5*Sqrt[Pi/10]*
        u^9)/(3094891641018777600*b^3) - (67275835378001*d^4*K1^2*M^5*
        Sqrt[Pi/10]*u^9)/(19343072756367360*b^3) - 
      (1499535712822619*d^6*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (193430727563673600*b^3) + (7258843813052479*d^8*K1^2*M^5*Sqrt[Pi/10]*
        u^9)/(1547445820509388800*b^3) + (1321936687101361*d^10*K1^2*M^5*
        Sqrt[Pi/10]*u^9)/(515815273503129600*b^3) - 
      (108725023399687*d^12*K1^2*M^5*Sqrt[Pi/10]*u^9)/
       (128953818375782400*b^3) - (4365722522323*d^14*K1^2*M^5*Sqrt[Pi/10]*
        u^9)/(18421974053683200*b^3) + (3834231923723*d^16*K1^2*M^5*
        Sqrt[Pi/10]*u^9)/(147375792429465600*b^3) + 
      (22949273423*d^18*K1^2*M^5*Sqrt[Pi/10]*u^9)/(16375088047718400*b^3) - 
      (91163000451977059*K0*M^5*Sqrt[Pi/10]*u^10)/(490674885607607500800*b^3*
        E^u) + (426947258732108119*d^2*K0*M^5*Sqrt[Pi/10]*u^10)/
       (140192824459316428800*b^3*E^u) - (179210377052476771*d^4*K0*M^5*
        Sqrt[Pi/10]*u^10)/(89213615565019545600*b^3*E^u) - 
      (52587624114125183*d^6*K0*M^5*Sqrt[Pi/10]*u^10)/(29737871855006515200*
        b^3*E^u) + (4180196790694741*d^8*K0*M^5*Sqrt[Pi/10]*u^10)/
       (15576980495479603200*b^3*E^u) - (2290074629218097*d^10*K0*M^5*
        Sqrt[Pi/10]*u^10)/(2748878910966988800*b^3*E^u) + 
      (6611697756277*d^12*K0*M^5*Sqrt[Pi/10]*u^10)/(6407643149107200*b^3*
        E^u) + (389053371797*d^14*K0*M^5*Sqrt[Pi/10]*u^10)/
       (915377592729600*b^3*E^u) + (135884963*d^16*K0*M^5*Sqrt[Pi/10]*u^10)/
       (5353085337600*b^3*E^u) - (9900855298126327*K1*M^5*Sqrt[Pi/10]*u^10)/
       (65423318081014333440*b^3*E^u) + (970801959188947001*d^2*K1*M^5*
        Sqrt[Pi/10]*u^10)/(327116590405071667200*b^3*E^u) - 
      (474858075351614419*d^4*K1*M^5*Sqrt[Pi/10]*u^10)/
       (196269954243043000320*b^3*E^u) - (1266770932483550453*d^6*K1*M^5*
        Sqrt[Pi/10]*u^10)/(981349771215215001600*b^3*E^u) + 
      (58718550468556633*d^8*K1*M^5*Sqrt[Pi/10]*u^10)/(140192824459316428800*
        b^3*E^u) - (2219191208291227*d^10*K1*M^5*Sqrt[Pi/10]*u^10)/
       (2748878910966988800*b^3*E^u) + (817070414837*d^12*K1*M^5*Sqrt[Pi/10]*
        u^10)/(915377592729600*b^3*E^u) + (337270379783*d^14*K1*M^5*
        Sqrt[Pi/10]*u^10)/(915377592729600*b^3*E^u) + 
      (1389458827*d^16*K1*M^5*Sqrt[Pi/10]*u^10)/(65384113766400*b^3*E^u) + 
      (67010985384521*K0*K1*M^5*Sqrt[Pi/10]*u^10)/(580292182691020800*b^3) + 
      (929687748957323*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (580292182691020800*b^3) + (1555631932031*d^4*K0*K1*M^5*Sqrt[Pi/10]*
        u^10)/(637683717242880*b^3) - (28420764794027*d^6*K0*K1*M^5*
        Sqrt[Pi/10]*u^10)/(14879286735667200*b^3) - 
      (693727968458659*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (96715363781836800*b^3) + (17417535486671*d^10*K0*K1*M^5*Sqrt[Pi/10]*
        u^10)/(10180564608614400*b^3) + (58068691744571*d^12*K0*K1*M^5*
        Sqrt[Pi/10]*u^10)/(19343072756367360*b^3) + 
      (62486851388063*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^10)/
       (193430727563673600*b^3) - (32195226997*d^16*K0*K1*M^5*Sqrt[Pi/10]*
        u^10)/(311482653081600*b^3) - (71986594763*d^18*K0*K1*M^5*Sqrt[Pi/10]*
        u^10)/(10746151531315200*b^3) + (33955452706087907*K0*M^5*Sqrt[Pi/10]*
        u^11)/(490674885607607500800*b^3*E^u) - 
      (4096830214733561*d^2*K0*M^5*Sqrt[Pi/10]*u^11)/(24533744280380375040*
        b^3*E^u) - (2279686057206263*d^4*K0*M^5*Sqrt[Pi/10]*u^11)/
       (2555598362539622400*b^3*E^u) + (122241497690148667*d^6*K0*M^5*
        Sqrt[Pi/10]*u^11)/(122668721401901875200*b^3*E^u) + 
      (13799344937833313*d^8*K0*M^5*Sqrt[Pi/10]*u^11)/(35048206114829107200*
        b^3*E^u) + (177577441897*d^10*K0*M^5*Sqrt[Pi/10]*u^11)/
       (2936836443340800*b^3*E^u) - (18322574219*d^12*K0*M^5*Sqrt[Pi/10]*
        u^11)/(57211099545600*b^3*E^u) - (427740211*d^14*K0*M^5*Sqrt[Pi/10]*
        u^11)/(3269205688320*b^3*E^u) - (4477844911*d^16*K0*M^5*Sqrt[Pi/10]*
        u^11)/(457688796364800*b^3*E^u) + (689921633101*K0^2*M^5*Sqrt[Pi/10]*
        u^11)/(232116873076408320*b^3) - (95694176101859*d^2*K0^2*M^5*
        Sqrt[Pi/10]*u^11)/(178551440828006400*b^3) - 
      (1071762212309*d^4*K0^2*M^5*Sqrt[Pi/10]*u^11)/(910976738918400*b^3) + 
      (5319556075381*d^6*K0^2*M^5*Sqrt[Pi/10]*u^11)/(3223845459394560*b^3) + 
      (41617264119451*d^8*K0^2*M^5*Sqrt[Pi/10]*u^11)/(24178840945459200*
        b^3) - (2489902713719*d^10*K0^2*M^5*Sqrt[Pi/10]*u^11)/
       (2705324861030400*b^3) - (153969003278693*d^12*K0^2*M^5*Sqrt[Pi/10]*
        u^11)/(193430727563673600*b^3) + (155046628021*d^14*K0^2*M^5*
        Sqrt[Pi/10]*u^11)/(19343072756367360*b^3) + 
      (97760432911*d^16*K0^2*M^5*Sqrt[Pi/10]*u^11)/(2262347690803200*b^3) + 
      (1461391909*d^18*K0^2*M^5*Sqrt[Pi/10]*u^11)/(440867755130880*b^3) + 
      (138236823046277*K1*M^5*Sqrt[Pi/10]*u^11)/(2002754635133091840*b^3*
        E^u) - (4876499821566173*d^2*K1*M^5*Sqrt[Pi/10]*u^11)/
       (30667180350475468800*b^3*E^u) - (2029643230235077*d^4*K1*M^5*
        Sqrt[Pi/10]*u^11)/(2405269047096115200*b^3*E^u) + 
      (173714617168553*d^6*K1*M^5*Sqrt[Pi/10]*u^11)/(179340235967692800*b^3*
        E^u) + (1051604421495827*d^8*K1*M^5*Sqrt[Pi/10]*u^11)/
       (3186200555893555200*b^3*E^u) + (244732785343*d^10*K1*M^5*Sqrt[Pi/10]*
        u^11)/(4521182419353600*b^3*E^u) - 
      (2101982732107*d^12*K1*M^5*Sqrt[Pi/10]*u^11)/(7208598542745600*b^3*
        E^u) - (10182871019*d^14*K1*M^5*Sqrt[Pi/10]*u^11)/
       (85816649318400*b^3*E^u) - (799751941*d^16*K1*M^5*Sqrt[Pi/10]*u^11)/
       (91537759272960*b^3*E^u) + (3284826209891*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (386861455127347200*b^3) - (1125086793768367*d^2*K1^2*M^5*Sqrt[Pi/10]*
        u^11)/(2321168730764083200*b^3) - (1613165137010747*d^4*K1^2*M^5*
        Sqrt[Pi/10]*u^11)/(1740876548073062400*b^3) + 
      (430764843463181*d^6*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (310870812155904000*b^3) + (1447893865262023*d^8*K1^2*M^5*Sqrt[Pi/10]*
        u^11)/(1088047842545664000*b^3) - (4001238772979423*d^10*K1^2*M^5*
        Sqrt[Pi/10]*u^11)/(5802921826910208000*b^3) - 
      (371741167951303*d^12*K1^2*M^5*Sqrt[Pi/10]*u^11)/
       (580292182691020800*b^3) - (49387354241*d^14*K1^2*M^5*Sqrt[Pi/10]*
        u^11)/(3413483427594240*b^3) + (33549158792423*d^16*K1^2*M^5*
        Sqrt[Pi/10]*u^11)/(1160584365382041600*b^3) + 
      (332813760131*d^18*K1^2*M^5*Sqrt[Pi/10]*u^11)/(154744582050938880*
        b^3) - (654092173783*K0*M^5*Sqrt[Pi/10]*u^12)/
       (2453374428038037504*b^3*E^u) + (266229545211743*d^2*K0*M^5*
        Sqrt[Pi/10]*u^12)/(15333590175237734400*b^3*E^u) + 
      (175646708501027*d^4*K0*M^5*Sqrt[Pi/10]*u^12)/(1703732241693081600*b^3*
        E^u) - (876537446606791*d^6*K0*M^5*Sqrt[Pi/10]*u^12)/
       (15333590175237734400*b^3*E^u) - (611159538348823*d^8*K0*M^5*
        Sqrt[Pi/10]*u^12)/(4381025764353638400*b^3*E^u) - 
      (51246467423*d^10*K0*M^5*Sqrt[Pi/10]*u^12)/(3303940998758400*b^3*E^u) + 
      (56529061559*d^12*K0*M^5*Sqrt[Pi/10]*u^12)/(901074817843200*b^3*E^u) + 
      (1154841763*d^14*K0*M^5*Sqrt[Pi/10]*u^12)/(42908324659200*b^3*E^u) + 
      (133659103*d^16*K0*M^5*Sqrt[Pi/10]*u^12)/(57211099545600*b^3*E^u) - 
      (2859290635657*K1*M^5*Sqrt[Pi/10]*u^12)/(8762051528707276800*b^3*E^u) + 
      (10264991868641*d^2*K1*M^5*Sqrt[Pi/10]*u^12)/(625860823479091200*b^3*
        E^u) + (47979055562281*d^4*K1*M^5*Sqrt[Pi/10]*u^12)/
       (486780640483737600*b^3*E^u) - (5028868990397*d^6*K1*M^5*Sqrt[Pi/10]*
        u^12)/(89408689068441600*b^3*E^u) - 
      (425285960021*d^8*K1*M^5*Sqrt[Pi/10]*u^12)/(3240403671859200*b^3*E^u) - 
      (3494778117979*d^10*K1*M^5*Sqrt[Pi/10]*u^12)/(257707397903155200*b^3*
        E^u) + (106446196289*d^12*K1*M^5*Sqrt[Pi/10]*u^12)/
       (1802149635686400*b^3*E^u) + (196408249*d^14*K1*M^5*Sqrt[Pi/10]*u^12)/
       (7801513574400*b^3*E^u) + (24837157*d^16*K1*M^5*Sqrt[Pi/10]*u^12)/
       (11442219909120*b^3*E^u) + (15724662041*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (1551583376179200*b^3) + (7681297723417*d^2*K0*K1*M^5*Sqrt[Pi/10]*
        u^12)/(64476909187891200*b^3) + (52225558881319*d^4*K0*K1*M^5*
        Sqrt[Pi/10]*u^12)/(108804784254566400*b^3) - 
      (1122628094337403*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (2176095685091328000*b^3) - (1807521365296159*d^8*K0*K1*M^5*
        Sqrt[Pi/10]*u^12)/(2176095685091328000*b^3) + 
      (728517687779383*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (1450730456727552000*b^3) + (2965049412317*d^12*K0*K1*M^5*Sqrt[Pi/10]*
        u^12)/(9067065354547200*b^3) - (8158994863693*d^14*K0*K1*M^5*
        Sqrt[Pi/10]*u^12)/(145073045672755200*b^3) - 
      (9574618726441*d^16*K0*K1*M^5*Sqrt[Pi/10]*u^12)/
       (290146091345510400*b^3) - (520282834853*d^18*K0*K1*M^5*Sqrt[Pi/10]*
        u^12)/(193430727563673600*b^3) - (3373489681*K0*M^5*Sqrt[Pi/10]*u^13)/
       (28395537361551360*b^3*E^u) - (31179122261669*d^2*K0*M^5*Sqrt[Pi/10]*
        u^13)/(15333590175237734400*b^3*E^u) - 
      (535029752539*d^4*K0*M^5*Sqrt[Pi/10]*u^13)/(56166996978892800*b^3*
        E^u) + (138471459281*d^6*K0*M^5*Sqrt[Pi/10]*u^13)/
       (78633795770449920*b^3*E^u) + (4260401900179*d^8*K0*M^5*Sqrt[Pi/10]*
        u^13)/(243390320241868800*b^3*E^u) + 
      (3142320449*d^10*K0*M^5*Sqrt[Pi/10]*u^13)/(736306851151872*b^3*E^u) - 
      (7016973857*d^12*K0*M^5*Sqrt[Pi/10]*u^13)/(901074817843200*b^3*E^u) - 
      (1179973*d^14*K0*M^5*Sqrt[Pi/10]*u^13)/(317839441920*b^3*E^u) - 
      (5082347*d^16*K0*M^5*Sqrt[Pi/10]*u^13)/(14302774886400*b^3*E^u) + 
      (474876383*K0^2*M^5*Sqrt[Pi/10]*u^13)/(1401671938867200*b^3) - 
      (307366868717*d^2*K0^2*M^5*Sqrt[Pi/10]*u^13)/(52753834790092800*b^3) - 
      (389830961671*d^4*K0^2*M^5*Sqrt[Pi/10]*u^13)/(31087081215590400*b^3) + 
      (1738583692051*d^6*K0^2*M^5*Sqrt[Pi/10]*u^13)/(57265675923456000*b^3) + 
      (73693139501819*d^8*K0^2*M^5*Sqrt[Pi/10]*u^13)/(2176095685091328000*
        b^3) - (75134637831983*d^10*K0^2*M^5*Sqrt[Pi/10]*u^13)/
       (1450730456727552000*b^3) - (1244472014717*d^12*K0^2*M^5*Sqrt[Pi/10]*
        u^13)/(72536522836377600*b^3) + (294359255143*d^14*K0^2*M^5*
        Sqrt[Pi/10]*u^13)/(18134130709094400*b^3) + 
      (1748578055909*d^16*K0^2*M^5*Sqrt[Pi/10]*u^13)/(290146091345510400*
        b^3) + (294229493*d^18*K0^2*M^5*Sqrt[Pi/10]*u^13)/
       (598856741683200*b^3) - (203101504019*K1*M^5*Sqrt[Pi/10]*u^13)/
       (1703732241693081600*b^3*E^u) - (4290898266937*d^2*K1*M^5*Sqrt[Pi/10]*
        u^13)/(2190512882176819200*b^3*E^u) - 
      (47092312559983*d^4*K1*M^5*Sqrt[Pi/10]*u^13)/(5111196725079244800*b^3*
        E^u) + (2528658412699*d^6*K1*M^5*Sqrt[Pi/10]*u^13)/
       (1393962743203430400*b^3*E^u) + (12293297387681*d^8*K1*M^5*Sqrt[Pi/10]*
        u^13)/(730170960725606400*b^3*E^u) + 
      (517725422413*d^10*K1*M^5*Sqrt[Pi/10]*u^13)/(128853698951577600*b^3*
        E^u) - (18889939*d^12*K1*M^5*Sqrt[Pi/10]*u^13)/
       (2524019097600*b^3*E^u) - (50823923*d^14*K1*M^5*Sqrt[Pi/10]*u^13)/
       (14302774886400*b^3*E^u) - (7273031*d^16*K1*M^5*Sqrt[Pi/10]*u^13)/
       (21454162329600*b^3*E^u) + (3772361*K1^2*M^5*Sqrt[Pi/10]*u^13)/
       (9894154862592*b^3) - (13810316749*d^2*K1^2*M^5*Sqrt[Pi/10]*u^13)/
       (2293644990873600*b^3) - (1348717987*d^4*K1^2*M^5*Sqrt[Pi/10]*u^13)/
       (98555058201600*b^3) + (23664743819*d^6*K1^2*M^5*Sqrt[Pi/10]*u^13)/
       (908978982912000*b^3) + (25921310372171*d^8*K1^2*M^5*Sqrt[Pi/10]*u^13)/
       (725365228363776000*b^3) - (63012128528561*d^10*K1^2*M^5*Sqrt[Pi/10]*
        u^13)/(1450730456727552000*b^3) - (307161238547*d^12*K1^2*M^5*
        Sqrt[Pi/10]*u^13)/(18134130709094400*b^3) + 
      (2051859391*d^14*K1^2*M^5*Sqrt[Pi/10]*u^13)/(161911881331200*b^3) + 
      (3531429971*d^16*K1^2*M^5*Sqrt[Pi/10]*u^13)/(727183186329600*b^3) + 
      (11021799583*d^18*K1^2*M^5*Sqrt[Pi/10]*u^13)/(27632961080524800*b^3) - 
      (59849*K0*M^5*Sqrt[Pi/10]*u^14)/(82598524968960*b^3*E^u) + 
      (581212276343*d^2*K0*M^5*Sqrt[Pi/10]*u^14)/(3833397543809433600*b^3*
        E^u) + (823657925219*d^4*K0*M^5*Sqrt[Pi/10]*u^14)/
       (1277799181269811200*b^3*E^u) + (457784748847*d^6*K0*M^5*Sqrt[Pi/10]*
        u^14)/(3833397543809433600*b^3*E^u) - 
      (252427950367*d^8*K0*M^5*Sqrt[Pi/10]*u^14)/(182542740181401600*b^3*
        E^u) - (16932790949*d^10*K0*M^5*Sqrt[Pi/10]*u^14)/
       (32213424737894400*b^3*E^u) + (28321103*d^12*K0*M^5*Sqrt[Pi/10]*u^14)/
       (45053740892160*b^3*E^u) + (1183243*d^14*K0*M^5*Sqrt[Pi/10]*u^14)/
       (3575693721600*b^3*E^u) + (19231*d^16*K0*M^5*Sqrt[Pi/10]*u^14)/
       (564583219200*b^3*E^u) - (1940681*K1*M^5*Sqrt[Pi/10]*u^14)/
       (2477955749068800*b^3*E^u) + (574658637589*d^2*K1*M^5*Sqrt[Pi/10]*
        u^14)/(3833397543809433600*b^3*E^u) + 
      (483771259987*d^4*K1*M^5*Sqrt[Pi/10]*u^14)/(766679508761886720*b^3*
        E^u) + (38492946487*d^6*K1*M^5*Sqrt[Pi/10]*u^14)/
       (348490685800857600*b^3*E^u) - (740265506537*d^8*K1*M^5*Sqrt[Pi/10]*
        u^14)/(547628220544204800*b^3*E^u) - 
      (5455662293*d^10*K1*M^5*Sqrt[Pi/10]*u^14)/(10737808245964800*b^3*E^u) + 
      (1795769*d^12*K1*M^5*Sqrt[Pi/10]*u^14)/(2925567590400*b^3*E^u) + 
      (691511*d^14*K1*M^5*Sqrt[Pi/10]*u^14)/(2145416232960*b^3*E^u) + 
      (5077*d^16*K1*M^5*Sqrt[Pi/10]*u^14)/(153244016640*b^3*E^u) + 
      (516176669*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(6307523724902400*b^3) - 
      (1712492413*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(4144944162078720*b^3) - 
      (288683476607*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(108804784254566400*
        b^3) - (1262668273963*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^14)/
       (136005980318208000*b^3) + (428157521213*d^8*K0*K1*M^5*Sqrt[Pi/10]*
        u^14)/(98913440231424000*b^3) + (594241971247*d^10*K0*K1*M^5*
        Sqrt[Pi/10]*u^14)/(32971146743808000*b^3) + 
      (1164823913*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(3297114674380800*b^3) - 
      (1472251721*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(190885586411520*b^3) - 
      (366309283253*d^16*K0*K1*M^5*Sqrt[Pi/10]*u^14)/(145073045672755200*
        b^3) - (3204229643*d^18*K0*K1*M^5*Sqrt[Pi/10]*u^14)/
       (16119227296972800*b^3) - (13201*K0*M^5*Sqrt[Pi/10]*u^15)/
       (112634352230400*b^3*E^u) - (374683*d^2*K0*M^5*Sqrt[Pi/10]*u^15)/
       (108410564021760*b^3*E^u) - (59623433*d^4*K0*M^5*Sqrt[Pi/10]*u^15)/
       (2168211280435200*b^3*E^u) - (995131*d^6*K0*M^5*Sqrt[Pi/10]*u^15)/
       (54205282010880*b^3*E^u) + (38983291*d^8*K0*M^5*Sqrt[Pi/10]*u^15)/
       (619488937267200*b^3*E^u) + (2780243*d^10*K0*M^5*Sqrt[Pi/10]*u^15)/
       (77436117158400*b^3*E^u) - (281651*d^12*K0*M^5*Sqrt[Pi/10]*u^15)/
       (9386196019200*b^3*E^u) - (733*d^14*K0*M^5*Sqrt[Pi/10]*u^15)/
       (41902660800*b^3*E^u) - (103*d^16*K0*M^5*Sqrt[Pi/10]*u^15)/
       (54177177600*b^3*E^u) + (4253791*K0^2*M^5*Sqrt[Pi/10]*u^15)/
       (1422284761497600*b^3) + (540133753*d^2*K0^2*M^5*Sqrt[Pi/10]*u^15)/
       (18134130709094400*b^3) + (45268548763*d^4*K0^2*M^5*Sqrt[Pi/10]*u^15)/
       (108804784254566400*b^3) + (404975207933*d^6*K0^2*M^5*Sqrt[Pi/10]*
        u^15)/(544023921272832000*b^3) - (183073958603*d^8*K0^2*M^5*
        Sqrt[Pi/10]*u^15)/(272011960636416000*b^3) - 
      (279313093049*d^10*K0^2*M^5*Sqrt[Pi/10]*u^15)/(181341307090944000*
        b^3) + (1095042853*d^12*K0^2*M^5*Sqrt[Pi/10]*u^15)/
       (12089420472729600*b^3) + (104049987*d^14*K0^2*M^5*Sqrt[Pi/10]*u^15)/
       (149252104601600*b^3) + (5227345853*d^16*K0^2*M^5*Sqrt[Pi/10]*u^15)/
       (24178840945459200*b^3) + (195194317*d^18*K0^2*M^5*Sqrt[Pi/10]*u^15)/
       (12089420472729600*b^3) - (13201*K1*M^5*Sqrt[Pi/10]*u^15)/
       (112634352230400*b^3*E^u) - (7440299*d^2*K1*M^5*Sqrt[Pi/10]*u^15)/
       (2168211280435200*b^3*E^u) - (29589379*d^4*K1*M^5*Sqrt[Pi/10]*u^15)/
       (1084105640217600*b^3*E^u) - (7836539*d^6*K1*M^5*Sqrt[Pi/10]*u^15)/
       (433642256087040*b^3*E^u) + (10960889*d^10*K1*M^5*Sqrt[Pi/10]*u^15)/
       (309744468633600*b^3*E^u) - (69739*d^12*K1*M^5*Sqrt[Pi/10]*u^15)/
       (2346549004800*b^3*E^u) - (7727*d^14*K1*M^5*Sqrt[Pi/10]*u^15)/
       (446961715200*b^3*E^u) - (61*d^16*K1*M^5*Sqrt[Pi/10]*u^15)/
       (32506306560*b^3*E^u) + (17614043*K1^2*M^5*Sqrt[Pi/10]*u^15)/
       (5726567592345600*b^3) + (45511*d^2*K1^2*M^5*Sqrt[Pi/10]*u^15)/
       (1770738278400*b^3) + (41324376227*d^4*K1^2*M^5*Sqrt[Pi/10]*u^15)/
       (108804784254566400*b^3) + (40351592977*d^6*K1^2*M^5*Sqrt[Pi/10]*u^15)/
       (60447102363648000*b^3) - (6820514639*d^8*K1^2*M^5*Sqrt[Pi/10]*u^15)/
       (11102529005568000*b^3) - (26000959*d^10*K1^2*M^5*Sqrt[Pi/10]*u^15)/
       (18813290496000*b^3) + (739483859*d^12*K1^2*M^5*Sqrt[Pi/10]*u^15)/
       (8635300337664000*b^3) + (113457099793*d^14*K1^2*M^5*Sqrt[Pi/10]*u^15)/
       (181341307090944000*b^3) + (54226673*d^16*K1^2*M^5*Sqrt[Pi/10]*u^15)/
       (278986626293760*b^3) + (35254477*d^18*K1^2*M^5*Sqrt[Pi/10]*u^15)/
       (2417884094545920*b^3) + (309305*d^8*K1*M^5*Sqrt[(5*Pi)/2]*u^15)/
       (24779557490688*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/10]*u^16)/
       (20316441600*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/10]*u^16)/
       (2437972992*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/10]*u^16)/
       (1741409280*b^3*E^u) - (d^8*K0*M^5*Sqrt[Pi/10]*u^16)/
       (967449600*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/10]*u^16)/
       (967449600*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/10]*u^16)/
       (1741409280*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/10]*u^16)/
       (2437972992*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/10]*u^16)/
       (20316441600*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/10]*u^16)/
       (20316441600*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/10]*u^16)/
       (2437972992*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/10]*u^16)/
       (1741409280*b^3*E^u) - (d^8*K1*M^5*Sqrt[Pi/10]*u^16)/
       (967449600*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/10]*u^16)/
       (967449600*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/10]*u^16)/
       (1741409280*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/10]*u^16)/
       (2437972992*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/10]*u^16)/
       (20316441600*b^3*E^u) + (541999*K0*K1*M^5*Sqrt[Pi/10]*u^16)/
       (3297114674380800*b^3) - (487007*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^16)/
       (58402997452800*b^3) - (132699293*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^16)/
       (1773991047628800*b^3) - (32431095887*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^16)/
       (204008970477312000*b^3) + (98414443081*d^8*K0*K1*M^5*Sqrt[Pi/10]*
        u^16)/(816035881909248000*b^3) + (89094716443*d^10*K0*K1*M^5*
        Sqrt[Pi/10]*u^16)/(272011960636416000*b^3) - 
      (20766301*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(2125093442472000*b^3) - 
      (629023739*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(4250186884944000*b^3) - 
      (1638780167*d^16*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(36268261418188800*b^3) - 
      (10677181*d^18*K0*K1*M^5*Sqrt[Pi/10]*u^16)/(3297114674380800*b^3) + 
      (153631*K0^2*M^5*Sqrt[Pi/10]*u^17)/(27201196063641600*b^3) + 
      (274247*d^2*K0^2*M^5*Sqrt[Pi/10]*u^17)/(1511177559091200*b^3) + 
      (28225157*d^4*K0^2*M^5*Sqrt[Pi/10]*u^17)/(11657655455846400*b^3) - 
      (38602741*d^8*K0^2*M^5*Sqrt[Pi/10]*u^17)/(11657655455846400*b^3) - 
      (12057281*d^10*K0^2*M^5*Sqrt[Pi/10]*u^17)/(1022601355776000*b^3) - 
      (230099*d^12*K0^2*M^5*Sqrt[Pi/10]*u^17)/(1494571212288000*b^3) + 
      (346169*d^14*K0^2*M^5*Sqrt[Pi/10]*u^17)/(64981357056000*b^3) + 
      (821*d^16*K0^2*M^5*Sqrt[Pi/10]*u^17)/(503222630400*b^3) + 
      (21269*d^18*K0^2*M^5*Sqrt[Pi/10]*u^17)/(185042150092800*b^3) + 
      (51377*K1^2*M^5*Sqrt[Pi/10]*u^17)/(9067065354547200*b^3) + 
      (3165901*d^2*K1^2*M^5*Sqrt[Pi/10]*u^17)/(18134130709094400*b^3) + 
      (63694303*d^4*K1^2*M^5*Sqrt[Pi/10]*u^17)/(27201196063641600*b^3) + 
      (66304447*d^6*K1^2*M^5*Sqrt[Pi/10]*u^17)/(12364180028928000*b^3) - 
      (437429059*d^8*K1^2*M^5*Sqrt[Pi/10]*u^17)/(136005980318208000*b^3) - 
      (183101*d^10*K1^2*M^5*Sqrt[Pi/10]*u^17)/(16145059392000*b^3) - 
      (5788061*d^12*K1^2*M^5*Sqrt[Pi/10]*u^17)/(45335326772736000*b^3) + 
      (232274153*d^14*K1^2*M^5*Sqrt[Pi/10]*u^17)/(45335326772736000*b^3) + 
      (443917*d^16*K1^2*M^5*Sqrt[Pi/10]*u^17)/(283345792329600*b^3) + 
      (1999747*d^18*K1^2*M^5*Sqrt[Pi/10]*u^17)/(18134130709094400*b^3) + 
      (3638989*d^6*K0^2*M^5*Sqrt[(5*Pi)/2]*u^17)/(3264143527636992*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/10]*u^18)/(28334579232960*b^3) - 
      (377389*d^2*K0*K1*M^5*Sqrt[Pi/10]*u^18)/(27201196063641600*b^3) - 
      (239*d^4*K0*K1*M^5*Sqrt[Pi/10]*u^18)/(1490748779520*b^3) - 
      (43493687*d^6*K0*K1*M^5*Sqrt[Pi/10]*u^18)/(102004485238656000*b^3) + 
      (1772789*d^8*K0*K1*M^5*Sqrt[Pi/10]*u^18)/(9273135021696000*b^3) + 
      (61661749*d^10*K0*K1*M^5*Sqrt[Pi/10]*u^18)/(68002990159104000*b^3) + 
      (1821613*d^12*K0*K1*M^5*Sqrt[Pi/10]*u^18)/(34001495079552000*b^3) - 
      (13968029*d^14*K0*K1*M^5*Sqrt[Pi/10]*u^18)/(34001495079552000*b^3) - 
      (2993*d^16*K0*K1*M^5*Sqrt[Pi/10]*u^18)/(22896629683200*b^3) - 
      (211*d^18*K0*K1*M^5*Sqrt[Pi/10]*u^18)/(22387815690240*b^3) + 
      (K0^2*M^5*Sqrt[Pi/10]*u^19)/(680029901591040*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/10]*u^19)/(12364180028928*b^3) + 
      (67*d^4*K0^2*M^5*Sqrt[Pi/10]*u^19)/(56669158465920*b^3) + 
      (37*d^6*K0^2*M^5*Sqrt[Pi/10]*u^19)/(11333831693184*b^3) - 
      (107*d^8*K0^2*M^5*Sqrt[Pi/10]*u^19)/(113338316931840*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/10]*u^19)/(139866289920*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/10]*u^19)/(994195762560*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/10]*u^19)/(299836817280*b^3) + 
      (37*d^16*K0^2*M^5*Sqrt[Pi/10]*u^19)/(32382376266240*b^3) + 
      (d^18*K0^2*M^5*Sqrt[Pi/10]*u^19)/(10794125422080*b^3) + 
      (K1^2*M^5*Sqrt[Pi/10]*u^19)/(680029901591040*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/10]*u^19)/(12364180028928*b^3) + 
      (67*d^4*K1^2*M^5*Sqrt[Pi/10]*u^19)/(56669158465920*b^3) + 
      (37*d^6*K1^2*M^5*Sqrt[Pi/10]*u^19)/(11333831693184*b^3) - 
      (107*d^8*K1^2*M^5*Sqrt[Pi/10]*u^19)/(113338316931840*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/10]*u^19)/(139866289920*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/10]*u^19)/(994195762560*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/10]*u^19)/(299836817280*b^3) + 
      (37*d^16*K1^2*M^5*Sqrt[Pi/10]*u^19)/(32382376266240*b^3) + 
      (d^18*K1^2*M^5*Sqrt[Pi/10]*u^19)/(10794125422080*b^3))/Pi}, -2, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_4_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/12*(d^2*K0^2*M^4*u^2)/(Sqrt[70]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^2)/(3*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^2)/(24*b^2*Sqrt[70*Pi]) + (d^4*K0^2*M^4*u^2)/
       (24*b^2*Sqrt[70*Pi]) - (K1^2*M^4*u^2)/(6*b^2*Sqrt[70*Pi]) - 
      (d^4*K1^2*M^4*u^2)/(6*b^2*Sqrt[70*Pi]) - (K0*K1*M^4*u^3)/
       (6*b^2*Sqrt[70*Pi]) + (d^2*K0*K1*M^4*u^3)/(3*b^2*Sqrt[70*Pi]) - 
      (d^4*K0*K1*M^4*u^3)/(6*b^2*Sqrt[70*Pi]) + (d^2*K0^2*M^4*u^4)/
       (3*Sqrt[70]*b^2*Sqrt[Pi]) - (d^2*K1^2*M^4*u^4)/
       (3*Sqrt[70]*b^2*Sqrt[Pi]) - (K0^2*M^4*u^4)/(6*b^2*Sqrt[70*Pi]) - 
      (d^4*K0^2*M^4*u^4)/(6*b^2*Sqrt[70*Pi]) + (K1^2*M^4*u^4)/
       (6*b^2*Sqrt[70*Pi]) + (d^4*K1^2*M^4*u^4)/(6*b^2*Sqrt[70*Pi]))/Pi, 0, 
    ((-4*d^2*K0^2*M^4*Sqrt[2/(35*Pi)]*u^2)/(231*b^2) - 
      (K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(616*b^2) - 
      (5*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(42*b^2) + 
      (487*d^2*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(1848*b^2) - 
      (25*d^4*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(132*b^2) + 
      (7*d^6*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(264*b^2) + 
      (491*d^2*K0^2*M^4*u^2)/(1848*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (3*d^2*K1^2*M^4*u^2)/(154*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (93*K0^2*M^4*u^2)/(616*b^2*Sqrt[70*Pi]) + (d^4*K0^2*M^4*u^2)/
       (66*b^2*Sqrt[70*Pi]) - (23*d^6*K0^2*M^4*u^2)/(264*b^2*Sqrt[70*Pi]) + 
      (3*K1^2*M^4*u^2)/(154*b^2*Sqrt[70*Pi]) - 
      (17*d^4*K0*K1*M^4*Sqrt[2/(35*Pi)]*u^3)/(33*b^2) - 
      (31*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^3)/(168*b^2) + 
      (d^6*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^3)/(396*b^2) - 
      (73*K0*K1*M^4*u^3)/(1848*b^2*Sqrt[70*Pi]) + (47*d^2*K0*K1*M^4*u^3)/
       (24*b^2*Sqrt[70*Pi]) + (13*d^6*K0*K1*M^4*u^3)/(792*b^2*Sqrt[70*Pi]) + 
      (61*d^2*K0^2*M^4*Sqrt[5/(14*Pi)]*u^4)/(1056*b^2) + 
      (61*d^4*K1^2*M^4*Sqrt[5/(14*Pi)]*u^4)/(528*b^2) - 
      (59*d^2*K1^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(1056*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(32*b^2) - (d^2*K1^2*M^4*u^4)/
       (176*Sqrt[70]*b^2*Sqrt[Pi]) - (9*K0^2*M^4*u^4)/(88*b^2*Sqrt[70*Pi]) - 
      (13*d^4*K0^2*M^4*u^4)/(48*b^2*Sqrt[70*Pi]) + (89*d^6*K0^2*M^4*u^4)/
       (1056*b^2*Sqrt[70*Pi]) + (19*K1^2*M^4*u^4)/(264*b^2*Sqrt[70*Pi]) - 
      (3*d^6*K1^2*M^4*u^4)/(88*b^2*Sqrt[70*Pi]) + 
      (d^4*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^5)/(66*b^2) - 
      (K0*K1*M^4*u^5)/(66*b^2*Sqrt[70*Pi]) - (d^2*K0*K1*M^4*u^5)/
       (66*b^2*Sqrt[70*Pi]) - (d^6*K0*K1*M^4*u^5)/(22*b^2*Sqrt[70*Pi]))/Pi, 
    0, ((499*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(19712*b^2) + 
      (227*d^2*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(226512*b^2) + 
      (159*d^6*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(2288*b^2) + 
      (591*d^2*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(2288*b^2) - 
      (255845*d^4*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(924924*b^2) + 
      (779*d^6*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(6864*b^2) + 
      (23*Sqrt[70]*d^2*K0^2*M^4*u^2)/(14157*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^2)/(23296*b^2*Sqrt[70*Pi]) - (173*d^4*K0^2*M^4*u^2)/
       (286*b^2*Sqrt[70*Pi]) + (167*d^8*K0^2*M^4*u^2)/
       (13728*b^2*Sqrt[70*Pi]) - (1621*K1^2*M^4*u^2)/(4576*b^2*Sqrt[70*Pi]) - 
      (6141*d^4*K1^2*M^4*u^2)/(47432*b^2*Sqrt[70*Pi]) + 
      (107*d^8*K1^2*M^4*u^2)/(13728*b^2*Sqrt[70*Pi]) - 
      (265*d^4*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^3)/(468*b^2) + 
      (2221*K0*K1*M^4*u^3)/(4576*b^2*Sqrt[70*Pi]) + (1619*d^2*K0*K1*M^4*u^3)/
       (2288*b^2*Sqrt[70*Pi]) + (32909*d^6*K0*K1*M^4*u^3)/
       (20592*b^2*Sqrt[70*Pi]) + (127*d^8*K0*K1*M^4*u^3)/
       (3168*b^2*Sqrt[70*Pi]) + (10531*d^6*K1^2*M^4*Sqrt[5/(14*Pi)]*u^4)/
       (82368*b^2) + (63743*K1^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(823680*b^2) - 
      (11191*d^2*K0^2*M^4*u^4)/(27456*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (127331*d^2*K1^2*M^4*u^4)/(411840*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (6943*K0^2*M^4*u^4)/(18304*b^2*Sqrt[70*Pi]) - (12919*d^4*K0^2*M^4*u^4)/
       (41184*b^2*Sqrt[70*Pi]) + (27421*d^6*K0^2*M^4*u^4)/
       (82368*b^2*Sqrt[70*Pi]) + (1493*d^8*K0^2*M^4*u^4)/
       (164736*b^2*Sqrt[70*Pi]) - (193421*d^4*K1^2*M^4*u^4)/
       (205920*b^2*Sqrt[70*Pi]) + (11119*d^8*K1^2*M^4*u^4)/
       (164736*b^2*Sqrt[70*Pi]) + (1195*d^6*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^5)/
       (20592*b^2) - (11129*d^4*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^5)/(137280*b^2) + 
      (116887*K0*K1*M^4*u^5)/(823680*b^2*Sqrt[70*Pi]) + 
      (1189*d^2*K0*K1*M^4*u^5)/(12870*b^2*Sqrt[70*Pi]) + 
      (7087*d^8*K0*K1*M^4*u^5)/(164736*b^2*Sqrt[70*Pi]) - 
      (201*K0^2*M^4*Sqrt[7/(10*Pi)]*u^6)/(91520*b^2) + 
      (1283*d^2*K0^2*M^4*u^6)/(11440*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (397*d^2*K1^2*M^4*u^6)/(25740*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (23593*d^4*K0^2*M^4*u^6)/(137280*b^2*Sqrt[70*Pi]) + 
      (59*d^6*K0^2*M^4*u^6)/(858*b^2*Sqrt[70*Pi]) + (347*d^8*K0^2*M^4*u^6)/
       (54912*b^2*Sqrt[70*Pi]) + (6347*K1^2*M^4*u^6)/
       (74880*b^2*Sqrt[70*Pi]) - (89279*d^4*K1^2*M^4*u^6)/
       (411840*b^2*Sqrt[70*Pi]) + (223*d^6*K1^2*M^4*u^6)/
       (1584*b^2*Sqrt[70*Pi]) + (1097*d^8*K1^2*M^4*u^6)/
       (164736*b^2*Sqrt[70*Pi]) + (K0*K1*M^4*Sqrt[7/(10*Pi)]*u^7)/
       (2860*b^2) + (49*d^2*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^7)/(51480*b^2) - 
      (157*d^4*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^7)/(51480*b^2) + 
      (19*d^6*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^7)/(10296*b^2) - 
      (d^8*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^7)/(10296*b^2) + 
      (K0^2*M^4*Sqrt[7/(10*Pi)]*u^8)/(25740*b^2) - 
      (7*d^4*K0^2*M^4*Sqrt[7/(10*Pi)]*u^8)/(12870*b^2) + 
      (d^8*K0^2*M^4*Sqrt[7/(10*Pi)]*u^8)/(5148*b^2) + 
      (K1^2*M^4*Sqrt[7/(10*Pi)]*u^8)/(25740*b^2) - 
      (7*d^4*K1^2*M^4*Sqrt[7/(10*Pi)]*u^8)/(12870*b^2) + 
      (d^8*K1^2*M^4*Sqrt[7/(10*Pi)]*u^8)/(5148*b^2) + 
      (d^2*K0^2*M^4*Sqrt[14/(5*Pi)]*u^8)/(6435*b^2) + 
      (d^2*K1^2*M^4*Sqrt[14/(5*Pi)]*u^8)/(6435*b^2))/Pi, 0, 
    ((139*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(9152*b^2) + 
      (149*d^4*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(832*b^2) + 
      (1051*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(27456*b^2) + 
      (390361*d^10*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(384768384*b^2) - 
      (207*d^6*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(4576*b^2) + 
      (349*d^6*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(13728*b^2) + 
      (d^10*K0^2*M^4*Sqrt[35/(2*Pi)]*u^2)/(18304*b^2) + 
      (2183*d^8*K1^2*M^4*Sqrt[35/(2*Pi)]*u^2)/(3926208*b^2) - 
      (32509*d^2*K0^2*M^4*u^2)/(54912*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (8597*d^2*K1^2*M^4*u^2)/(54912*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (887*d^8*K0^2*M^4*u^2)/(13728*b^2*Sqrt[70*Pi]) - 
      (6463*d^4*K1^2*M^4*u^2)/(27456*b^2*Sqrt[70*Pi]) + 
      (81*d^8*K1^2*M^4*u^2)/(1308736*b^2*Sqrt[70*Pi]) - 
      (127937*d^10*K1^2*M^4*u^2)/(64128064*b^2*Sqrt[70*Pi]) + 
      (937*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^3)/(82368*b^2) - 
      (8687*d^6*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^3)/(41184*b^2) + 
      (8365*d^4*K0*K1*M^4*Sqrt[35/(2*Pi)]*u^3)/(82368*b^2) - 
      (326323*d^2*K0*K1*M^4*u^3)/(164736*b^2*Sqrt[70*Pi]) - 
      (7619*d^8*K0*K1*M^4*u^3)/(41184*b^2*Sqrt[70*Pi]) + 
      (1367*d^10*K0*K1*M^4*u^3)/(164736*b^2*Sqrt[70*Pi]) - 
      (77299*d^2*K0^2*M^4*Sqrt[5/(14*Pi)]*u^4)/(658944*b^2) - 
      (2833*K0^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(329472*b^2) + 
      (157*d^10*K0^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(658944*b^2) - 
      (42829*d^6*K1^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(274560*b^2) + 
      (1759*d^10*K1^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(1098240*b^2) - 
      (9207893*d^2*K1^2*M^4*u^4)/(9884160*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (430051*d^4*K0^2*M^4*u^4)/(329472*b^2*Sqrt[70*Pi]) - 
      (701*d^6*K0^2*M^4*u^4)/(1152*b^2*Sqrt[70*Pi]) - 
      (4259*d^8*K0^2*M^4*u^4)/(82368*b^2*Sqrt[70*Pi]) - 
      (1032793*K1^2*M^4*u^4)/(4942080*b^2*Sqrt[70*Pi]) + 
      (11697437*d^4*K1^2*M^4*u^4)/(4942080*b^2*Sqrt[70*Pi]) - 
      (59971*d^8*K1^2*M^4*u^4)/(411840*b^2*Sqrt[70*Pi]) - 
      (359*d^2*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^5)/(6912*b^2) + 
      (26707873*d^4*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^5)/(114162048*b^2) + 
      (119*d^10*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^5)/(126720*b^2) - 
      (1716607*K0*K1*M^4*u^5)/(4942080*b^2*Sqrt[70*Pi]) + 
      (12433583*d^4*K0*K1*M^4*u^5)/(35675640*b^2*Sqrt[70*Pi]) - 
      (64507*d^6*K0*K1*M^4*u^5)/(74880*b^2*Sqrt[70*Pi]) - 
      (92773*d^8*K0*K1*M^4*u^5)/(1647360*b^2*Sqrt[70*Pi]) + 
      (431*d^4*K0^2*M^4*Sqrt[5/(14*Pi)]*u^6)/(61776*b^2) - 
      (457*d^6*K0^2*M^4*Sqrt[5/(14*Pi)]*u^6)/(36608*b^2) - 
      (569*K1^2*M^4*Sqrt[7/(10*Pi)]*u^6)/(112320*b^2) + 
      (487507*d^2*K0^2*M^4*u^6)/(9884160*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (20827*d^2*K1^2*M^4*u^6)/(380160*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (4331*K0^2*M^4*u^6)/(112320*b^2*Sqrt[70*Pi]) + 
      (6463*d^8*K0^2*M^4*u^6)/(411840*b^2*Sqrt[70*Pi]) + 
      (323*d^10*K0^2*M^4*u^6)/(299520*b^2*Sqrt[70*Pi]) + 
      (254677*d^4*K1^2*M^4*u^6)/(1235520*b^2*Sqrt[70*Pi]) - 
      (259579*d^6*K1^2*M^4*u^6)/(2471040*b^2*Sqrt[70*Pi]) - 
      (3659*d^8*K1^2*M^4*u^6)/(308880*b^2*Sqrt[70*Pi]) + 
      (4997*d^10*K1^2*M^4*u^6)/(4942080*b^2*Sqrt[70*Pi]) - 
      (18427*K0*K1*M^4*u^7)/(617760*b^2*Sqrt[70*Pi]) - 
      (94427*d^2*K0*K1*M^4*u^7)/(1235520*b^2*Sqrt[70*Pi]) + 
      (40891*d^4*K0*K1*M^4*u^7)/(205920*b^2*Sqrt[70*Pi]) - 
      (139*d^6*K0*K1*M^4*u^7)/(2808*b^2*Sqrt[70*Pi]) - 
      (199*d^8*K0*K1*M^4*u^7)/(4752*b^2*Sqrt[70*Pi]) - 
      (233*d^10*K0*K1*M^4*u^7)/(247104*b^2*Sqrt[70*Pi]) - 
      (d^4*K1^2*M^4*Sqrt[5/(14*Pi)]*u^8)/(30888*b^2) - 
      (K0^2*M^4*Sqrt[7/(10*Pi)]*u^8)/(154440*b^2) + 
      (893*d^10*K0^2*M^4*Sqrt[7/(10*Pi)]*u^8)/(4942080*b^2) + 
      (7*d^8*K1^2*M^4*Sqrt[7/(10*Pi)]*u^8)/(8580*b^2) + 
      (13*d^6*K1^2*M^4*Sqrt[35/(2*Pi)]*u^8)/(114048*b^2) + 
      (647*d^2*K0^2*M^4*u^8)/(109824*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (2113*d^2*K1^2*M^4*u^8)/(449280*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (59*K0^2*M^4*u^8)/(154440*b^2*Sqrt[70*Pi]) - (227*d^4*K0^2*M^4*u^8)/
       (154440*b^2*Sqrt[70*Pi]) - (29059*d^6*K0^2*M^4*u^8)/
       (2471040*b^2*Sqrt[70*Pi]) + (251*d^8*K0^2*M^4*u^8)/
       (38610*b^2*Sqrt[70*Pi]) - (43*K1^2*M^4*u^8)/(77220*b^2*Sqrt[70*Pi]) - 
      (1693*d^6*K1^2*M^4*u^8)/(115830*b^2*Sqrt[70*Pi]) + 
      (4603*d^10*K1^2*M^4*u^8)/(4942080*b^2*Sqrt[70*Pi]) + 
      (d^2*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^9)/(68640*b^2) + 
      (7*d^4*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^9)/(19305*b^2) + 
      (7*d^6*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^9)/(19305*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^9)/(4576*b^2) - 
      (d^10*K0*K1*M^4*Sqrt[14/(5*Pi)]*u^9)/(19305*b^2) - 
      (K0*K1*M^4*u^9)/(3861*b^2*Sqrt[70*Pi]) - (1567*d^2*K0*K1*M^4*u^9)/
       (617760*b^2*Sqrt[70*Pi]) - (179*d^8*K0*K1*M^4*u^9)/
       (56160*b^2*Sqrt[70*Pi]) + (d^4*K0^2*M^4*Sqrt[7/(10*Pi)]*u^10)/
       (51480*b^2) - (d^6*K0^2*M^4*Sqrt[7/(10*Pi)]*u^10)/(25740*b^2) + 
      (d^8*K0^2*M^4*Sqrt[7/(10*Pi)]*u^10)/(51480*b^2) + 
      (d^4*K1^2*M^4*Sqrt[7/(10*Pi)]*u^10)/(51480*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(10*Pi)]*u^10)/(25740*b^2) + 
      (d^8*K1^2*M^4*Sqrt[7/(10*Pi)]*u^10)/(51480*b^2) + 
      (d^2*K0^2*M^4*u^10)/(17160*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^10)/(17160*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^10)/(17160*b^2*Sqrt[70*Pi]) - (d^8*K0^2*M^4*u^10)/
       (17160*b^2*Sqrt[70*Pi]) + (d^10*K0^2*M^4*u^10)/
       (17160*b^2*Sqrt[70*Pi]) - (d^4*K1^2*M^4*u^10)/
       (17160*b^2*Sqrt[70*Pi]) - (d^8*K1^2*M^4*u^10)/
       (17160*b^2*Sqrt[70*Pi]) + (d^10*K1^2*M^4*u^10)/
       (17160*b^2*Sqrt[70*Pi]))/Pi, 0, 
    ((-17081*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(1244672*b^2) + 
      (80441*d^2*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(1867008*b^2) - 
      (3901*d^10*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(1867008*b^2) - 
      (1865*d^6*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(35904*b^2) - 
      (9517*d^6*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(466752*b^2) + 
      (67033*d^8*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(3734016*b^2) - 
      (4291*d^8*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(533964288*b^2) + 
      (449*d^12*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(3734016*b^2) + 
      (25*d^12*K0^2*M^4*Sqrt[35/(2*Pi)]*u^2)/(3734016*b^2) + 
      (42851*d^4*K1^2*M^4*Sqrt[35/(2*Pi)]*u^2)/(3734016*b^2) - 
      (8459*d^2*K1^2*M^4*u^2)/(169728*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (446339*d^4*K0^2*M^4*u^2)/(3734016*b^2*Sqrt[70*Pi]) - 
      (362443*K1^2*M^4*u^2)/(3734016*b^2*Sqrt[70*Pi]) + 
      (4887*d^8*K1^2*M^4*u^2)/(88994048*b^2*Sqrt[70*Pi]) + 
      (593*d^10*K1^2*M^4*u^2)/(143616*b^2*Sqrt[70*Pi]) + 
      (22695501509*d^6*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^3)/(2825739012096*b^2) - 
      (1394529*d^4*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^3)/(6223360*b^2) + 
      (163*d^12*K0*K1*M^4*Sqrt[35/(2*Pi)]*u^3)/(3734016*b^2) - 
      (3244081*K0*K1*M^4*u^3)/(18670080*b^2*Sqrt[70*Pi]) + 
      (35217209*d^2*K0*K1*M^4*u^3)/(28005120*b^2*Sqrt[70*Pi]) - 
      (96727684061*d^6*K0*K1*M^4*u^3)/(14128695060480*b^2*Sqrt[70*Pi]) + 
      (5368687*d^8*K0*K1*M^4*u^3)/(11202048*b^2*Sqrt[70*Pi]) - 
      (1073*d^10*K0*K1*M^4*u^3)/(36608*b^2*Sqrt[70*Pi]) + 
      (223*d^12*K0^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(4978688*b^2) + 
      (4252981*d^2*K0^2*M^4*u^4)/(8616960*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (1693244257*d^2*K1^2*M^4*u^4)/(1680307200*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (40939*K0^2*M^4*u^4)/(2263040*b^2*Sqrt[70*Pi]) - 
      (1795351*d^4*K0^2*M^4*u^4)/(2263040*b^2*Sqrt[70*Pi]) + 
      (1600531*d^6*K0^2*M^4*u^4)/(9335040*b^2*Sqrt[70*Pi]) + 
      (6883757*d^8*K0^2*M^4*u^4)/(44808192*b^2*Sqrt[70*Pi]) - 
      (3307*d^10*K0^2*M^4*u^4)/(439296*b^2*Sqrt[70*Pi]) + 
      (13394309*K1^2*M^4*u^4)/(124467200*b^2*Sqrt[70*Pi]) - 
      (6878347517*d^4*K1^2*M^4*u^4)/(3360614400*b^2*Sqrt[70*Pi]) + 
      (51827053*d^6*K1^2*M^4*u^4)/(84015360*b^2*Sqrt[70*Pi]) + 
      (20727407*d^8*K1^2*M^4*u^4)/(61102080*b^2*Sqrt[70*Pi]) - 
      (2939723*d^10*K1^2*M^4*u^4)/(112020480*b^2*Sqrt[70*Pi]) + 
      (354323*d^12*K1^2*M^4*u^4)/(224040960*b^2*Sqrt[70*Pi]) - 
      (5441*d^10*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^5)/(3111680*b^2) + 
      (50195177*K0*K1*M^4*u^5)/(373401600*b^2*Sqrt[70*Pi]) + 
      (346127233*d^2*K0*K1*M^4*u^5)/(420076800*b^2*Sqrt[70*Pi]) - 
      (6240146867*d^4*K0*K1*M^4*u^5)/(3360614400*b^2*Sqrt[70*Pi]) + 
      (1821101*d^6*K0*K1*M^4*u^5)/(2625480*b^2*Sqrt[70*Pi]) + 
      (145306471*d^8*K0*K1*M^4*u^5)/(672122880*b^2*Sqrt[70*Pi]) + 
      (21961*d^12*K0*K1*M^4*u^5)/(24893440*b^2*Sqrt[70*Pi]) + 
      (835619*K1^2*M^4*Sqrt[7/(10*Pi)]*u^6)/(101836800*b^2) + 
      (23908121*d^2*K0^2*M^4*u^6)/(210038400*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (449919073*d^2*K1^2*M^4*u^6)/(2940537600*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (425847*K0^2*M^4*u^6)/(9574400*b^2*Sqrt[70*Pi]) - 
      (7774021*d^4*K0^2*M^4*u^6)/(23500800*b^2*Sqrt[70*Pi]) + 
      (3053119*d^6*K0^2*M^4*u^6)/(21003840*b^2*Sqrt[70*Pi]) + 
      (3250259*d^8*K0^2*M^4*u^6)/(134424576*b^2*Sqrt[70*Pi]) + 
      (38527*d^10*K0^2*M^4*u^6)/(14002560*b^2*Sqrt[70*Pi]) + 
      (9077*d^12*K0^2*M^4*u^6)/(44808192*b^2*Sqrt[70*Pi]) - 
      (1185417193*d^4*K1^2*M^4*u^6)/(2613811200*b^2*Sqrt[70*Pi]) + 
      (12593233*d^6*K1^2*M^4*u^6)/(58810752*b^2*Sqrt[70*Pi]) + 
      (22328291*d^8*K1^2*M^4*u^6)/(672122880*b^2*Sqrt[70*Pi]) - 
      (123547*d^10*K1^2*M^4*u^6)/(28005120*b^2*Sqrt[70*Pi]) + 
      (18299*d^12*K1^2*M^4*u^6)/(134424576*b^2*Sqrt[70*Pi]) - 
      (469*d^12*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^7)/(7188480*b^2) + 
      (106573693*K0*K1*M^4*u^7)/(5227622400*b^2*Sqrt[70*Pi]) - 
      (11175347*d^2*K0*K1*M^4*u^7)/(23524300800*b^2*Sqrt[70*Pi]) - 
      (5028942493*d^4*K0*K1*M^4*u^7)/(47048601600*b^2*Sqrt[70*Pi]) + 
      (275357783*d^6*K0*K1*M^4*u^7)/(2352430080*b^2*Sqrt[70*Pi]) - 
      (6241757*d^8*K0*K1*M^4*u^7)/(448081920*b^2*Sqrt[70*Pi]) - 
      (1171673*d^10*K0*K1*M^4*u^7)/(74680320*b^2*Sqrt[70*Pi]) + 
      (327895*d^8*K1^2*M^4*Sqrt[5/(14*Pi)]*u^8)/(179232768*b^2) + 
      (54979297*d^2*K0^2*M^4*u^8)/(3619123200*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (914857337*d^2*K1^2*M^4*u^8)/(47048601600*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (15844597*K0^2*M^4*u^8)/(5535129600*b^2*Sqrt[70*Pi]) - 
      (454691327*d^4*K0^2*M^4*u^8)/(31365734400*b^2*Sqrt[70*Pi]) - 
      (92478593*d^6*K0^2*M^4*u^8)/(4704860160*b^2*Sqrt[70*Pi]) + 
      (4525909*d^8*K0^2*M^4*u^8)/(537698304*b^2*Sqrt[70*Pi]) + 
      (626177*d^10*K0^2*M^4*u^8)/(89616384*b^2*Sqrt[70*Pi]) + 
      (1865887*d^12*K0^2*M^4*u^8)/(2688491520*b^2*Sqrt[70*Pi]) + 
      (436654313*K1^2*M^4*u^8)/(94097203200*b^2*Sqrt[70*Pi]) - 
      (3102098257*d^4*K1^2*M^4*u^8)/(94097203200*b^2*Sqrt[70*Pi]) - 
      (25446013*d^6*K1^2*M^4*u^8)/(4704860160*b^2*Sqrt[70*Pi]) + 
      (6360083*d^10*K1^2*M^4*u^8)/(1344245760*b^2*Sqrt[70*Pi]) + 
      (1106267*d^12*K1^2*M^4*u^8)/(2688491520*b^2*Sqrt[70*Pi]) - 
      (41*d^12*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^9)/(313344*b^2) + 
      (49097*K0*K1*M^4*u^9)/(153753600*b^2*Sqrt[70*Pi]) - 
      (72542551*d^2*K0*K1*M^4*u^9)/(11762150400*b^2*Sqrt[70*Pi]) - 
      (101831129*d^4*K0*K1*M^4*u^9)/(23524300800*b^2*Sqrt[70*Pi]) + 
      (23022803*d^6*K0*K1*M^4*u^9)/(1176215040*b^2*Sqrt[70*Pi]) - 
      (838361*d^8*K0*K1*M^4*u^9)/(224040960*b^2*Sqrt[70*Pi]) - 
      (560159*d^10*K0*K1*M^4*u^9)/(112020480*b^2*Sqrt[70*Pi]) + 
      (7963*d^10*K0^2*M^4*Sqrt[5/(14*Pi)]*u^10)/(67212288*b^2) + 
      (51769*K1^2*M^4*Sqrt[5/(14*Pi)]*u^10)/(8468748288*b^2) + 
      (5779049*d^2*K0^2*M^4*u^10)/(11762150400*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (5444249*d^2*K1^2*M^4*u^10)/(11762150400*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (982381*K0^2*M^4*u^10)/(23524300800*b^2*Sqrt[70*Pi]) + 
      (4841171*d^4*K0^2*M^4*u^10)/(23524300800*b^2*Sqrt[70*Pi]) - 
      (1456813*d^6*K0^2*M^4*u^10)/(1176215040*b^2*Sqrt[70*Pi]) - 
      (619*d^8*K0^2*M^4*u^10)/(3041280*b^2*Sqrt[70*Pi]) + 
      (14899*d^12*K0^2*M^4*u^10)/(134424576*b^2*Sqrt[70*Pi]) + 
      (1129*K1^2*M^4*u^10)/(97297200*b^2*Sqrt[70*Pi]) + 
      (960017*d^4*K1^2*M^4*u^10)/(7841433600*b^2*Sqrt[70*Pi]) - 
      (1280957*d^6*K1^2*M^4*u^10)/(1176215040*b^2*Sqrt[70*Pi]) - 
      (11623*d^8*K1^2*M^4*u^10)/(74680320*b^2*Sqrt[70*Pi]) + 
      (937*d^10*K1^2*M^4*u^10)/(1797120*b^2*Sqrt[70*Pi]) + 
      (991*d^12*K1^2*M^4*u^10)/(10340352*b^2*Sqrt[70*Pi]) + 
      (K0*K1*M^4*Sqrt[5/(14*Pi)]*u^11)/(6534528*b^2) + 
      (d^2*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^11)/(297024*b^2) + 
      (607*d^8*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^11)/(42007680*b^2) - 
      (367*d^2*K0*K1*M^4*u^11)/(4900896*b^2*Sqrt[70*Pi]) - 
      (2929*d^4*K0*K1*M^4*u^11)/(17297280*b^2*Sqrt[70*Pi]) + 
      (22207*d^6*K0*K1*M^4*u^11)/(73513440*b^2*Sqrt[70*Pi]) - 
      (1019*d^10*K0*K1*M^4*u^11)/(7001280*b^2*Sqrt[70*Pi]) - 
      (29*d^12*K0*K1*M^4*u^11)/(933504*b^2*Sqrt[70*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[5/(14*Pi)]*u^12)/(4900896*b^2) + 
      (d^4*K0^2*M^4*Sqrt[5/(14*Pi)]*u^12)/(2450448*b^2) - 
      (d^6*K0^2*M^4*Sqrt[5/(14*Pi)]*u^12)/(1633632*b^2) + 
      (d^10*K0^2*M^4*Sqrt[5/(14*Pi)]*u^12)/(1400256*b^2) + 
      (d^2*K1^2*M^4*Sqrt[5/(14*Pi)]*u^12)/(4900896*b^2) + 
      (d^4*K1^2*M^4*Sqrt[5/(14*Pi)]*u^12)/(2450448*b^2) - 
      (d^6*K1^2*M^4*Sqrt[5/(14*Pi)]*u^12)/(1633632*b^2) + 
      (d^10*K1^2*M^4*Sqrt[5/(14*Pi)]*u^12)/(1400256*b^2) - 
      (d^8*K0^2*M^4*Sqrt[7/(10*Pi)]*u^12)/(1400256*b^2) - 
      (d^8*K1^2*M^4*Sqrt[7/(10*Pi)]*u^12)/(1400256*b^2) + 
      (d^2*K0^2*M^4*u^12)/(9801792*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^12)/(9801792*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^12)/(19603584*b^2*Sqrt[70*Pi]) + (d^4*K0^2*M^4*u^12)/
       (1782144*b^2*Sqrt[70*Pi]) - (d^8*K0^2*M^4*u^12)/
       (2800512*b^2*Sqrt[70*Pi]) + (d^12*K0^2*M^4*u^12)/
       (933504*b^2*Sqrt[70*Pi]) + (K1^2*M^4*u^12)/(19603584*b^2*
        Sqrt[70*Pi]) + (d^4*K1^2*M^4*u^12)/(1782144*b^2*Sqrt[70*Pi]) - 
      (d^8*K1^2*M^4*u^12)/(2800512*b^2*Sqrt[70*Pi]) + 
      (d^12*K1^2*M^4*u^12)/(933504*b^2*Sqrt[70*Pi]))/Pi, 0, 
    ((837224667*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(94689667072*b^2) + 
      (3140518725709*d^2*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/
       (393719635685376*b^2) + (138487*d^14*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/
       (27054190592*b^2) + (1919228011*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/
       (154521050112*b^2) + (9854527*d^6*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/
       (283785216*b^2) - (3379*d^12*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/
       (17736576*b^2) + (7151*d^12*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/
       (70946304*b^2) + (2627*d^14*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/
       (94595072*b^2) - (30433777708157*d^2*K0^2*M^4*u^2)/
       (393719635685376*Sqrt[70]*b^2*Sqrt[Pi]) + (10712497*d^2*K1^2*M^4*u^2)/
       (141892608*Sqrt[70]*b^2*Sqrt[Pi]) + (6863463*K0^2*M^4*u^2)/
       (94689667072*b^2*Sqrt[70*Pi]) - (20506093*d^4*K0^2*M^4*u^2)/
       (141892608*b^2*Sqrt[70*Pi]) - (742727*d^8*K0^2*M^4*u^2)/
       (5912192*b^2*Sqrt[70*Pi]) + (3052051*d^10*K0^2*M^4*u^2)/
       (141892608*b^2*Sqrt[70*Pi]) + (2259*d^14*K0^2*M^4*u^2)/
       (27054190592*b^2*Sqrt[70*Pi]) - (212783933*K1^2*M^4*u^2)/
       (38630262528*b^2*Sqrt[70*Pi]) - (47508479*d^4*K1^2*M^4*u^2)/
       (141892608*b^2*Sqrt[70*Pi]) + (60335953*d^6*K1^2*M^4*u^2)/
       (283785216*b^2*Sqrt[70*Pi]) - (328379*d^8*K1^2*M^4*u^2)/
       (70946304*b^2*Sqrt[70*Pi]) - (873241*d^10*K1^2*M^4*u^2)/
       (141892608*b^2*Sqrt[70*Pi]) - (93397*d^12*K0*K1*M^4*Sqrt[7/(10*Pi)]*
        u^3)/(177365760*b^2) + (11257*d^14*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^3)/
       (283785216*b^2) + (755082683*K0*K1*M^4*u^3)/(4966241280*b^2*
        Sqrt[70*Pi]) - (10002212179*d^2*K0*K1*M^4*u^3)/
       (14898723840*b^2*Sqrt[70*Pi]) + (6261739063*d^4*K0*K1*M^4*u^3)/
       (14898723840*b^2*Sqrt[70*Pi]) + (1717326139*d^6*K0*K1*M^4*u^3)/
       (2708858880*b^2*Sqrt[70*Pi]) - (322851421*d^8*K0*K1*M^4*u^3)/
       (532097280*b^2*Sqrt[70*Pi]) + (17786533*d^10*K0*K1*M^4*u^3)/
       (236487680*b^2*Sqrt[70*Pi]) + (10735469926060577*d^10*K1^2*M^4*
        Sqrt[5/(14*Pi)]*u^4)/(2278133397463891968*b^2) - 
      (175003*d^12*K0^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(1418926080*b^2) + 
      (9473*d^14*K0^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(1135140864*b^2) - 
      (18424341623*d^2*K0^2*M^4*u^4)/(59594895360*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (767418103457*d^2*K1^2*M^4*u^4)/(893923430400*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (622295341*K0^2*M^4*u^4)/(19864965120*b^2*Sqrt[70*Pi]) + 
      (21123732341*d^4*K0^2*M^4*u^4)/(59594895360*b^2*Sqrt[70*Pi]) + 
      (13778753713*d^6*K0^2*M^4*u^4)/(119189790720*b^2*Sqrt[70*Pi]) - 
      (916535899*d^8*K0^2*M^4*u^4)/(4256778240*b^2*Sqrt[70*Pi]) + 
      (67800883*d^10*K0^2*M^4*u^4)/(2837852160*b^2*Sqrt[70*Pi]) - 
      (88684303*K1^2*M^4*u^4)/(1702711296*b^2*Sqrt[70*Pi]) + 
      (440424988813*d^4*K1^2*M^4*u^4)/(297974476800*b^2*Sqrt[70*Pi]) - 
      (42732927817*d^6*K1^2*M^4*u^4)/(357569372160*b^2*Sqrt[70*Pi]) - 
      (17334975139*d^8*K1^2*M^4*u^4)/(34381670400*b^2*Sqrt[70*Pi]) + 
      (2063893083711008387*d^10*K1^2*M^4*u^4)/(56953334936597299200*b^2*
        Sqrt[70*Pi]) - (243417661*d^12*K1^2*M^4*u^4)/
       (63851673600*b^2*Sqrt[70*Pi]) + (55720667*d^14*K1^2*M^4*u^4)/
       (255406694400*b^2*Sqrt[70*Pi]) - (1375565777*K0*K1*M^4*u^5)/
       (19864965120*b^2*Sqrt[70*Pi]) - (349228921711*d^2*K0*K1*M^4*u^5)/
       (446961715200*b^2*Sqrt[70*Pi]) + (62376313819*d^4*K0*K1*M^4*u^5)/
       (42567782400*b^2*Sqrt[70*Pi]) - (24585880807*d^6*K0*K1*M^4*u^5)/
       (89392343040*b^2*Sqrt[70*Pi]) - (336193101239*d^8*K0*K1*M^4*u^5)/
       (893923430400*b^2*Sqrt[70*Pi]) + (62539619*d^10*K0*K1*M^4*u^5)/
       (1637222400*b^2*Sqrt[70*Pi]) - (91561*d^12*K0*K1*M^4*u^5)/
       (47001600*b^2*Sqrt[70*Pi]) + (7313513*d^14*K0*K1*M^4*u^5)/
       (63851673600*b^2*Sqrt[70*Pi]) + (886568539*d^4*K0^2*M^4*
        Sqrt[7/(10*Pi)]*u^6)/(21283891200*b^2) + 
      (3010913*d^10*K1^2*M^4*Sqrt[7/(10*Pi)]*u^6)/(2554066944*b^2) - 
      (17162053859*d^2*K0^2*M^4*u^6)/(127703347200*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (17635991057*d^2*K1^2*M^4*u^6)/(89392343040*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (661693847*K0^2*M^4*u^6)/(29797447680*b^2*Sqrt[70*Pi]) - 
      (15410532737*d^6*K0^2*M^4*u^6)/(178784686080*b^2*Sqrt[70*Pi]) - 
      (23677424143*d^8*K0^2*M^4*u^6)/(446961715200*b^2*Sqrt[70*Pi]) + 
      (4446677*d^10*K0^2*M^4*u^6)/(1289932800*b^2*Sqrt[70*Pi]) + 
      (44165921*d^12*K0^2*M^4*u^6)/(63851673600*b^2*Sqrt[70*Pi]) + 
      (541349*d^14*K0^2*M^4*u^6)/(11609395200*b^2*Sqrt[70*Pi]) - 
      (1099233463*K1^2*M^4*u^6)/(29797447680*b^2*Sqrt[70*Pi]) + 
      (775323361*d^4*K1^2*M^4*u^6)/(1752791040*b^2*Sqrt[70*Pi]) - 
      (5640997993*d^6*K1^2*M^4*u^6)/(40632883200*b^2*Sqrt[70*Pi]) - 
      (34263331639*d^8*K1^2*M^4*u^6)/(446961715200*b^2*Sqrt[70*Pi]) - 
      (60124313*d^12*K1^2*M^4*u^6)/(63851673600*b^2*Sqrt[70*Pi]) + 
      (1115929*d^14*K1^2*M^4*u^6)/(63851673600*b^2*Sqrt[70*Pi]) - 
      (6007897*d^8*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^7)/(2321879040*b^2) - 
      (39793573*K0*K1*M^4*u^7)/(1702711296*b^2*Sqrt[70*Pi]) - 
      (175685947*d^2*K0*K1*M^4*u^7)/(1995364800*b^2*Sqrt[70*Pi]) + 
      (9429549757*d^4*K0*K1*M^4*u^7)/(42567782400*b^2*Sqrt[70*Pi]) - 
      (5818647559*d^6*K0*K1*M^4*u^7)/(63851673600*b^2*Sqrt[70*Pi]) + 
      (122006359*d^10*K0*K1*M^4*u^7)/(31925836800*b^2*Sqrt[70*Pi]) - 
      (10104671*d^12*K0*K1*M^4*u^7)/(2240409600*b^2*Sqrt[70*Pi]) - 
      (3659069*d^14*K0*K1*M^4*u^7)/(21283891200*b^2*Sqrt[70*Pi]) + 
      (4060913*d^12*K1^2*M^4*Sqrt[5/(14*Pi)]*u^8)/(10216267776*b^2) - 
      (194979013*d^6*K0^2*M^4*Sqrt[7/(10*Pi)]*u^8)/(63851673600*b^2) + 
      (129980137*d^10*K1^2*M^4*Sqrt[7/(10*Pi)]*u^8)/(255406694400*b^2) + 
      (67894459*d^2*K0^2*M^4*u^8)/(297974476800*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (662881811*d^2*K1^2*M^4*u^8)/(119189790720*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (134335741*K0^2*M^4*u^8)/(71513874432*b^2*Sqrt[70*Pi]) + 
      (1142754689*d^4*K0^2*M^4*u^8)/(54177177600*b^2*Sqrt[70*Pi]) - 
      (14147913971*d^8*K0^2*M^4*u^8)/(1787846860800*b^2*Sqrt[70*Pi]) + 
      (768716423*d^10*K0^2*M^4*u^8)/(127703347200*b^2*Sqrt[70*Pi]) + 
      (299678987*d^12*K0^2*M^4*u^8)/(85135564800*b^2*Sqrt[70*Pi]) + 
      (125603*d^14*K0^2*M^4*u^8)/(409305600*b^2*Sqrt[70*Pi]) - 
      (6007439687*K1^2*M^4*u^8)/(1787846860800*b^2*Sqrt[70*Pi]) + 
      (282639789*d^4*K1^2*M^4*u^8)/(9459507200*b^2*Sqrt[70*Pi]) - 
      (5524683223*d^6*K1^2*M^4*u^8)/(255406694400*b^2*Sqrt[70*Pi]) - 
      (8994460621*d^8*K1^2*M^4*u^8)/(1787846860800*b^2*Sqrt[70*Pi]) + 
      (1580939*d^14*K1^2*M^4*u^8)/(10216267776*b^2*Sqrt[70*Pi]) - 
      (749899*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^9)/(2750533632*b^2) - 
      (1569107729*d^10*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^9)/(1532440166400*b^2) - 
      (1424918273*d^2*K0*K1*M^4*u^9)/(170271129600*b^2*Sqrt[70*Pi]) + 
      (10494761819*d^4*K0*K1*M^4*u^9)/(5363540582400*b^2*Sqrt[70*Pi]) + 
      (119197347751*d^6*K0*K1*M^4*u^9)/(10727081164800*b^2*Sqrt[70*Pi]) + 
      (524861761*d^8*K0*K1*M^4*u^9)/(67044257280*b^2*Sqrt[70*Pi]) - 
      (2779841167*d^12*K0*K1*M^4*u^9)/(766220083200*b^2*Sqrt[70*Pi]) - 
      (51530083*d^14*K0*K1*M^4*u^9)/(139312742400*b^2*Sqrt[70*Pi]) + 
      (19928867*d^10*K1^2*M^4*Sqrt[7/(10*Pi)]*u^10)/(117880012800*b^2) + 
      (3082907413*d^2*K0^2*M^4*u^10)/(3575693721600*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (7921289273*d^2*K1^2*M^4*u^10)/(10727081164800*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (928919*K0^2*M^4*u^10)/(26291865600*b^2*Sqrt[70*Pi]) + 
      (11100434899*d^4*K0^2*M^4*u^10)/(5363540582400*b^2*Sqrt[70*Pi]) - 
      (35734873183*d^6*K0^2*M^4*u^10)/(10727081164800*b^2*Sqrt[70*Pi]) - 
      (4931073661*d^8*K0^2*M^4*u^10)/(2681770291200*b^2*Sqrt[70*Pi]) + 
      (2126254919*d^10*K0^2*M^4*u^10)/(1532440166400*b^2*Sqrt[70*Pi]) + 
      (607222717*d^12*K0^2*M^4*u^10)/(766220083200*b^2*Sqrt[70*Pi]) + 
      (143381753*d^14*K0^2*M^4*u^10)/(1532440166400*b^2*Sqrt[70*Pi]) - 
      (11961601*K1^2*M^4*u^10)/(268177029120*b^2*Sqrt[70*Pi]) + 
      (3258480079*d^4*K1^2*M^4*u^10)/(1787846860800*b^2*Sqrt[70*Pi]) - 
      (32396110297*d^6*K1^2*M^4*u^10)/(10727081164800*b^2*Sqrt[70*Pi]) - 
      (741397883*d^8*K1^2*M^4*u^10)/(536354058240*b^2*Sqrt[70*Pi]) + 
      (28344739*d^12*K1^2*M^4*u^10)/(45071769600*b^2*Sqrt[70*Pi]) + 
      (112803727*d^14*K1^2*M^4*u^10)/(1532440166400*b^2*Sqrt[70*Pi]) - 
      (560083*K0*K1*M^4*u^11)/(30474662400*b^2*Sqrt[70*Pi]) - 
      (68775001*d^2*K0*K1*M^4*u^11)/(268177029120*b^2*Sqrt[70*Pi]) - 
      (119381489*d^4*K0*K1*M^4*u^11)/(223480857600*b^2*Sqrt[70*Pi]) + 
      (292065919*d^6*K0*K1*M^4*u^11)/(446961715200*b^2*Sqrt[70*Pi]) + 
      (18182279*d^8*K0*K1*M^4*u^11)/(18623404800*b^2*Sqrt[70*Pi]) - 
      (27240487*d^10*K0*K1*M^4*u^11)/(63851673600*b^2*Sqrt[70*Pi]) - 
      (2587157*d^12*K0*K1*M^4*u^11)/(7367500800*b^2*Sqrt[70*Pi]) - 
      (632983*d^14*K0*K1*M^4*u^11)/(14735001600*b^2*Sqrt[70*Pi]) - 
      (777899*d^4*K0^2*M^4*Sqrt[7/(10*Pi)]*u^12)/(1119399652800*b^2) + 
      (12629*d^14*K0^2*M^4*Sqrt[7/(10*Pi)]*u^12)/(25540669440*b^2) - 
      (1487*K1^2*M^4*Sqrt[7/(10*Pi)]*u^12)/(105355261440*b^2) + 
      (26048147*d^2*K0^2*M^4*u^12)/(2681770291200*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (8229889*d^2*K1^2*M^4*u^12)/(893923430400*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (18143*K0^2*M^4*u^12)/(134088514560*b^2*Sqrt[70*Pi]) + 
      (12097257563*d^4*K0^2*M^4*u^12)/(250745522227200*b^2*Sqrt[70*Pi]) - 
      (9324659*d^6*K0^2*M^4*u^12)/(297974476800*b^2*Sqrt[70*Pi]) - 
      (117947*d^8*K0^2*M^4*u^12)/(1643241600*b^2*Sqrt[70*Pi]) + 
      (2505497*d^10*K0^2*M^4*u^12)/(127703347200*b^2*Sqrt[70*Pi]) + 
      (345197*d^12*K0^2*M^4*u^12)/(12770334720*b^2*Sqrt[70*Pi]) - 
      (84053*K1^2*M^4*u^12)/(1474973660160*b^2*Sqrt[70*Pi]) + 
      (7886339*d^4*K1^2*M^4*u^12)/(191555020800*b^2*Sqrt[70*Pi]) - 
      (1028411*d^6*K1^2*M^4*u^12)/(33108275200*b^2*Sqrt[70*Pi]) - 
      (81211*d^8*K1^2*M^4*u^12)/(1227916800*b^2*Sqrt[70*Pi]) + 
      (7226971*d^10*K1^2*M^4*u^12)/(383110041600*b^2*Sqrt[70*Pi]) + 
      (955211*d^12*K1^2*M^4*u^12)/(38311004160*b^2*Sqrt[70*Pi]) + 
      (243769*d^14*K1^2*M^4*u^12)/(76622008320*b^2*Sqrt[70*Pi]) + 
      (5*d^2*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^13)/(348281856*b^2) - 
      (43*d^12*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^13)/(50409216*b^2) - 
      (1373*K0*K1*M^4*u^13)/(33522128640*b^2*Sqrt[70*Pi]) - 
      (147013*d^2*K0*K1*M^4*u^13)/(134088514560*b^2*Sqrt[70*Pi]) - 
      (150517*d^4*K0*K1*M^4*u^13)/(33522128640*b^2*Sqrt[70*Pi]) + 
      (15901*d^6*K0*K1*M^4*u^13)/(33522128640*b^2*Sqrt[70*Pi]) + 
      (127579*d^8*K0*K1*M^4*u^13)/(11174042880*b^2*Sqrt[70*Pi]) - 
      (653*d^10*K0*K1*M^4*u^13)/(435352320*b^2*Sqrt[70*Pi]) - 
      (547*d^14*K0*K1*M^4*u^13)/(957775104*b^2*Sqrt[70*Pi]) + 
      (d^2*K0^2*M^4*u^14)/(87070464*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^14)/(87070464*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^14)/(14511744*b^2*Sqrt[70*Pi]) - 
      (d^6*K0^2*M^4*u^14)/(87070464*b^2*Sqrt[70*Pi]) - 
      (d^8*K0^2*M^4*u^14)/(7255872*b^2*Sqrt[70*Pi]) - 
      (d^10*K0^2*M^4*u^14)/(87070464*b^2*Sqrt[70*Pi]) + 
      (d^12*K0^2*M^4*u^14)/(14511744*b^2*Sqrt[70*Pi]) + 
      (d^14*K0^2*M^4*u^14)/(87070464*b^2*Sqrt[70*Pi]) + 
      (d^4*K1^2*M^4*u^14)/(14511744*b^2*Sqrt[70*Pi]) - 
      (d^6*K1^2*M^4*u^14)/(87070464*b^2*Sqrt[70*Pi]) - 
      (d^8*K1^2*M^4*u^14)/(7255872*b^2*Sqrt[70*Pi]) - 
      (d^10*K1^2*M^4*u^14)/(87070464*b^2*Sqrt[70*Pi]) + 
      (d^12*K1^2*M^4*u^14)/(14511744*b^2*Sqrt[70*Pi]) + 
      (d^14*K1^2*M^4*u^14)/(87070464*b^2*Sqrt[70*Pi]))/Pi, 0, 
    ((61154107129*d^8*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(46319957139456*b^2) + 
      (900451*d^8*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(66772992*b^2) + 
      (43403*d^12*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(103194624*b^2) - 
      (367*d^14*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(17199104*b^2) + 
      (11*d^16*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(34398208*b^2) - 
      (5859*d^12*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(19914752*b^2) + 
      (2037*d^14*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(189190144*b^2) + 
      (207*d^16*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/(34398208*b^2) - 
      (7219019*d^2*K0^2*M^4*u^2)/(283785216*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (19042733*d^2*K1^2*M^4*u^2)/(283785216*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (16662433*K0^2*M^4*u^2)/(567570432*b^2*Sqrt[70*Pi]) + 
      (73273131*d^4*K0^2*M^4*u^2)/(378380288*b^2*Sqrt[70*Pi]) - 
      (120368167*d^6*K0^2*M^4*u^2)/(567570432*b^2*Sqrt[70*Pi]) - 
      (2267567*d^10*K0^2*M^4*u^2)/(94595072*b^2*Sqrt[70*Pi]) - 
      (6927867*K1^2*M^4*u^2)/(189190144*b^2*Sqrt[70*Pi]) + 
      (287151413*d^4*K1^2*M^4*u^2)/(1135140864*b^2*Sqrt[70*Pi]) - 
      (5275769*d^6*K1^2*M^4*u^2)/(33386496*b^2*Sqrt[70*Pi]) + 
      (408137881*d^8*K1^2*M^4*u^2)/(1537967326896*b^2*Sqrt[70*Pi]) + 
      (84089*d^10*K1^2*M^4*u^2)/(21829632*b^2*Sqrt[70*Pi]) - 
      (17819807*d^6*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^3)/(154791936*b^2) - 
      (180077*d^14*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^3)/(2837852160*b^2) + 
      (751*d^16*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^3)/(103194624*b^2) - 
      (808129559*K0*K1*M^4*u^3)/(6621655040*b^2*Sqrt[70*Pi]) + 
      (1134325147*d^2*K0*K1*M^4*u^3)/(3310827520*b^2*Sqrt[70*Pi]) + 
      (301334269*d^4*K0*K1*M^4*u^3)/(3405422592*b^2*Sqrt[70*Pi]) + 
      (70835212979*d^8*K0*K1*M^4*u^3)/(119189790720*b^2*Sqrt[70*Pi]) - 
      (13692941*d^10*K0*K1*M^4*u^3)/(128993280*b^2*Sqrt[70*Pi]) + 
      (274159*d^12*K0*K1*M^4*u^3)/(30351360*b^2*Sqrt[70*Pi]) - 
      (140509*d^14*K0^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(11351408640*b^2) + 
      (641*d^16*K0^2*M^4*Sqrt[7/(10*Pi)]*u^4)/(412778496*b^2) + 
      (7255402577*d^2*K0^2*M^4*u^4)/(39729930240*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (5147072400247*d^2*K1^2*M^4*u^4)/(7508956815360*Sqrt[70]*b^2*
        Sqrt[Pi]) - (2472671*K0^2*M^4*u^4)/(82001920*b^2*Sqrt[70*Pi]) - 
      (1561871317*d^4*K0^2*M^4*u^4)/(13621690368*b^2*Sqrt[70*Pi]) - 
      (1564763363*d^6*K0^2*M^4*u^4)/(6810845184*b^2*Sqrt[70*Pi]) + 
      (107936472733*d^8*K0^2*M^4*u^4)/(476759162880*b^2*Sqrt[70*Pi]) - 
      (210822607*d^10*K0^2*M^4*u^4)/(5675704320*b^2*Sqrt[70*Pi]) + 
      (4831367*d^12*K0^2*M^4*u^4)/(1746370560*b^2*Sqrt[70*Pi]) + 
      (2034811607971*K1^2*M^4*u^4)/(75089568153600*b^2*Sqrt[70*Pi]) - 
      (153668714886151*d^4*K1^2*M^4*u^4)/(150179136307200*b^2*Sqrt[70*Pi]) - 
      (100526272163*d^6*K1^2*M^4*u^4)/(510813388800*b^2*Sqrt[70*Pi]) + 
      (4244864431009*d^8*K1^2*M^4*u^4)/(7151387443200*b^2*Sqrt[70*Pi]) - 
      (168302711023*d^10*K1^2*M^4*u^4)/(1787846860800*b^2*Sqrt[70*Pi]) + 
      (966955261*d^12*K1^2*M^4*u^4)/(113514086400*b^2*Sqrt[70*Pi]) - 
      (6637451*d^14*K1^2*M^4*u^4)/(13097779200*b^2*Sqrt[70*Pi]) + 
      (30377951*d^16*K1^2*M^4*u^4)/(1021626777600*b^2*Sqrt[70*Pi]) + 
      (2926082048941*K0*K1*M^4*u^5)/(75089568153600*b^2*Sqrt[70*Pi]) + 
      (32221650191*d^2*K0*K1*M^4*u^5)/(49401031680*b^2*Sqrt[70*Pi]) - 
      (159691677405151*d^4*K0*K1*M^4*u^5)/(150179136307200*b^2*Sqrt[70*Pi]) - 
      (2372225467*d^6*K0*K1*M^4*u^5)/(52583731200*b^2*Sqrt[70*Pi]) + 
      (15577984049*d^8*K0*K1*M^4*u^5)/(32359219200*b^2*Sqrt[70*Pi]) - 
      (15507467891*d^10*K0*K1*M^4*u^5)/(223480857600*b^2*Sqrt[70*Pi]) + 
      (1865157403*d^12*K0*K1*M^4*u^5)/(340542259200*b^2*Sqrt[70*Pi]) - 
      (11421257*d^14*K0*K1*M^4*u^5)/(42567782400*b^2*Sqrt[70*Pi]) + 
      (14468651*d^16*K0*K1*M^4*u^5)/(1021626777600*b^2*Sqrt[70*Pi]) + 
      (52716329*d^12*K1^2*M^4*Sqrt[7/(10*Pi)]*u^6)/(204325355520*b^2) - 
      (3259787*d^14*K1^2*M^4*Sqrt[7/(10*Pi)]*u^6)/(127703347200*b^2) + 
      (234566972203*d^2*K0^2*M^4*u^6)/(1877239203840*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (9533523317*d^2*K1^2*M^4*u^6)/(49401031680*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (1030112748319*K0^2*M^4*u^6)/(75089568153600*b^2*Sqrt[70*Pi]) - 
      (34792293037669*d^4*K0^2*M^4*u^6)/(150179136307200*b^2*Sqrt[70*Pi]) + 
      (1005845077*d^6*K0^2*M^4*u^6)/(40632883200*b^2*Sqrt[70*Pi]) + 
      (79303853113*d^8*K0^2*M^4*u^6)/(1021626777600*b^2*Sqrt[70*Pi]) - 
      (4329695023*d^10*K0^2*M^4*u^6)/(446961715200*b^2*Sqrt[70*Pi]) + 
      (2745389*d^12*K0^2*M^4*u^6)/(26195558400*b^2*Sqrt[70*Pi]) + 
      (4056281*d^14*K0^2*M^4*u^6)/(21283891200*b^2*Sqrt[70*Pi]) + 
      (12632969*d^16*K0^2*M^4*u^6)/(1021626777600*b^2*Sqrt[70*Pi]) + 
      (1870967259079*K1^2*M^4*u^6)/(75089568153600*b^2*Sqrt[70*Pi]) - 
      (18631282620007*d^4*K1^2*M^4*u^6)/(50059712102400*b^2*Sqrt[70*Pi]) + 
      (8349151417*d^6*K1^2*M^4*u^6)/(157751193600*b^2*Sqrt[70*Pi]) + 
      (225531417959*d^8*K1^2*M^4*u^6)/(1950378393600*b^2*Sqrt[70*Pi]) - 
      (323188091*d^10*K1^2*M^4*u^6)/(20316441600*b^2*Sqrt[70*Pi]) + 
      (768293*d^16*K1^2*M^4*u^6)/(376388812800*b^2*Sqrt[70*Pi]) + 
      (373323048577*K0*K1*M^4*u^7)/(21454162329600*b^2*Sqrt[70*Pi]) + 
      (44038224203*d^2*K0*K1*M^4*u^7)/(429083246592*b^2*Sqrt[70*Pi]) - 
      (2322000954101*d^4*K0*K1*M^4*u^7)/(10727081164800*b^2*Sqrt[70*Pi]) + 
      (560455193927*d^6*K0*K1*M^4*u^7)/(10727081164800*b^2*Sqrt[70*Pi]) + 
      (25669917673*d^8*K0*K1*M^4*u^7)/(536354058240*b^2*Sqrt[70*Pi]) - 
      (344457797*d^10*K0*K1*M^4*u^7)/(62731468800*b^2*Sqrt[70*Pi]) + 
      (10936328087*d^12*K0*K1*M^4*u^7)/(3575693721600*b^2*Sqrt[70*Pi]) - 
      (250121713*d^14*K0*K1*M^4*u^7)/(210334924800*b^2*Sqrt[70*Pi]) - 
      (413477507*d^16*K0*K1*M^4*u^7)/(7151387443200*b^2*Sqrt[70*Pi]) + 
      (6052597619*d^2*K0^2*M^4*u^8)/(770149416960*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (1631741536739*d^2*K1^2*M^4*u^8)/(150179136307200*Sqrt[70]*b^2*
        Sqrt[Pi]) + (3464585911*K0^2*M^4*u^8)/(1820353167360*b^2*
        Sqrt[70*Pi]) - (3278444038703*d^4*K0^2*M^4*u^8)/
       (150179136307200*b^2*Sqrt[70*Pi]) + (42342371077*d^6*K0^2*M^4*u^8)/
       (3064880332800*b^2*Sqrt[70*Pi]) + (6578790121*d^8*K0^2*M^4*u^8)/
       (5363540582400*b^2*Sqrt[70*Pi]) - (40757201041*d^10*K0^2*M^4*u^8)/
       (7151387443200*b^2*Sqrt[70*Pi]) + (813813257*d^12*K0^2*M^4*u^8)/
       (650126131200*b^2*Sqrt[70*Pi]) + (1935793471*d^14*K0^2*M^4*u^8)/
       (1430277488640*b^2*Sqrt[70*Pi]) + (1717038497*d^16*K0^2*M^4*u^8)/
       (14302774886400*b^2*Sqrt[70*Pi]) + (36162418777*K1^2*M^4*u^8)/
       (12014330904576*b^2*Sqrt[70*Pi]) - (4730227779917*d^4*K1^2*M^4*u^8)/
       (150179136307200*b^2*Sqrt[70*Pi]) + (365423984777*d^6*K1^2*M^4*u^8)/
       (21454162329600*b^2*Sqrt[70*Pi]) + (19348243391*d^8*K1^2*M^4*u^8)/
       (5363540582400*b^2*Sqrt[70*Pi]) - (28210550651*d^10*K1^2*M^4*u^8)/
       (7151387443200*b^2*Sqrt[70*Pi]) + (1533277241*d^12*K1^2*M^4*u^8)/
       (7151387443200*b^2*Sqrt[70*Pi]) + (1570767691*d^14*K1^2*M^4*u^8)/
       (2383795814400*b^2*Sqrt[70*Pi]) + (14942441*d^16*K1^2*M^4*u^8)/
       (280446566400*b^2*Sqrt[70*Pi]) + (36484364759*K0*K1*M^4*u^9)/
       (33373141401600*b^2*Sqrt[70*Pi]) + (167202167669*d^2*K0*K1*M^4*u^9)/
       (50059712102400*b^2*Sqrt[70*Pi]) - (630497658881*d^4*K0*K1*M^4*u^9)/
       (50059712102400*b^2*Sqrt[70*Pi]) + (2306660821*d^6*K0*K1*M^4*u^9)/
       (858166493184*b^2*Sqrt[70*Pi]) + (6882674093*d^8*K0*K1*M^4*u^9)/
       (1072708116480*b^2*Sqrt[70*Pi]) + (89078785787*d^10*K0*K1*M^4*u^9)/
       (21454162329600*b^2*Sqrt[70*Pi]) - (4027691627*d^12*K0*K1*M^4*u^9)/
       (1262009548800*b^2*Sqrt[70*Pi]) - (1958002987*d^14*K0*K1*M^4*u^9)/
       (1129166438400*b^2*Sqrt[70*Pi]) - (426470321*d^16*K0*K1*M^4*u^9)/
       (2524019097600*b^2*Sqrt[70*Pi]) + (8347454177*d^2*K0^2*M^4*u^10)/
       (15017913630720*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (766755280939*d^2*K1^2*M^4*u^10)/(1351612226764800*Sqrt[70]*b^2*
        Sqrt[Pi]) + (29658198517*K0^2*M^4*u^10)/(300358272614400*b^2*
        Sqrt[70*Pi]) + (8489429789*d^4*K0^2*M^4*u^10)/
       (12514928025600*b^2*Sqrt[70*Pi]) + (1885328581*d^6*K0^2*M^4*u^10)/
       (3575693721600*b^2*Sqrt[70*Pi]) - (102862043*d^8*K0^2*M^4*u^10)/
       (32359219200*b^2*Sqrt[70*Pi]) - (532031683*d^10*K0^2*M^4*u^10)/
       (825160089600*b^2*Sqrt[70*Pi]) + (66067319*d^12*K0^2*M^4*u^10)/
       (48759459840*b^2*Sqrt[70*Pi]) + (5923789061*d^14*K0^2*M^4*u^10)/
       (10727081164800*b^2*Sqrt[70*Pi]) + (2406599*d^16*K0^2*M^4*u^10)/
       (42865459200*b^2*Sqrt[70*Pi]) + (50000007503*K1^2*M^4*u^10)/
       (491495355187200*b^2*Sqrt[70*Pi]) + (24512153489*d^4*K1^2*M^4*u^10)/
       (168951528345600*b^2*Sqrt[70*Pi]) + (141473459*d^6*K1^2*M^4*u^10)/
       (340542259200*b^2*Sqrt[70*Pi]) - (39443705317*d^8*K1^2*M^4*u^10)/
       (18389281996800*b^2*Sqrt[70*Pi]) - (566310659*d^10*K1^2*M^4*u^10)/
       (1129166438400*b^2*Sqrt[70*Pi]) + (21464803*d^12*K1^2*M^4*u^10)/
       (21996748800*b^2*Sqrt[70*Pi]) + (93646247*d^14*K1^2*M^4*u^10)/
       (234045407232*b^2*Sqrt[70*Pi]) + (10550885677*d^16*K1^2*M^4*u^10)/
       (257449947955200*b^2*Sqrt[70*Pi]) + (3180715*K0*K1*M^4*Sqrt[5/(14*Pi)]*
        u^11)/(965437304832*b^2) - (1626824159*d^2*K0*K1*M^4*u^11)/
       (6895980748800*b^2*Sqrt[70*Pi]) - (5925343547*d^4*K0*K1*M^4*u^11)/
       (4827186524160*b^2*Sqrt[70*Pi]) + (7814894107*d^6*K0*K1*M^4*u^11)/
       (16090621747200*b^2*Sqrt[70*Pi]) + (7856028689*d^8*K0*K1*M^4*u^11)/
       (4022655436800*b^2*Sqrt[70*Pi]) + (108062963*d^10*K0*K1*M^4*u^11)/
       (487594598400*b^2*Sqrt[70*Pi]) - (6764737537*d^12*K0*K1*M^4*u^11)/
       (8045310873600*b^2*Sqrt[70*Pi]) - (40995167*d^14*K0*K1*M^4*u^11)/
       (120982118400*b^2*Sqrt[70*Pi]) - (270622873*d^16*K0*K1*M^4*u^11)/
       (8045310873600*b^2*Sqrt[70*Pi]) + (667739507*d^2*K0^2*M^4*u^12)/
       (27032244535296*Sqrt[70]*b^2*Sqrt[Pi]) + (464279629*d^2*K1^2*M^4*u^12)/
       (20478973132800*Sqrt[70]*b^2*Sqrt[Pi]) + (1970742091*K0^2*M^4*u^12)/
       (1351612226764800*b^2*Sqrt[70*Pi]) + (5415114581*d^4*K0^2*M^4*u^12)/
       (51985085644800*b^2*Sqrt[70*Pi]) + (330466891*d^6*K0^2*M^4*u^12)/
       (32181243494400*b^2*Sqrt[70*Pi]) - (642706451*d^8*K0^2*M^4*u^12)/
       (2681770291200*b^2*Sqrt[70*Pi]) - (105305149*d^10*K0^2*M^4*u^12)/
       (2145416232960*b^2*Sqrt[70*Pi]) + (249793343*d^12*K0^2*M^4*u^12)/
       (2475480268800*b^2*Sqrt[70*Pi]) + (1388521913*d^14*K0^2*M^4*u^12)/
       (32181243494400*b^2*Sqrt[70*Pi]) + (263376361*d^16*K0^2*M^4*u^12)/
       (64362486988800*b^2*Sqrt[70*Pi]) + (673621409*K1^2*M^4*u^12)/
       (450537408921600*b^2*Sqrt[70*Pi]) + (190406729*d^4*K1^2*M^4*u^12)/
       (2092278988800*b^2*Sqrt[70*Pi]) + (52623859*d^6*K1^2*M^4*u^12)/
       (7426440806400*b^2*Sqrt[70*Pi]) - (2047928087*d^8*K1^2*M^4*u^12)/
       (9654373048320*b^2*Sqrt[70*Pi]) - (1256326549*d^10*K1^2*M^4*u^12)/
       (32181243494400*b^2*Sqrt[70*Pi]) + (2836574137*d^12*K1^2*M^4*u^12)/
       (32181243494400*b^2*Sqrt[70*Pi]) + (1197532159*d^14*K1^2*M^4*u^12)/
       (32181243494400*b^2*Sqrt[70*Pi]) + (4009669*d^16*K1^2*M^4*u^12)/
       (1129166438400*b^2*Sqrt[70*Pi]) + (46861289*K0*K1*M^4*u^13)/
       (675806113382400*b^2*Sqrt[70*Pi]) - (37264453*d^2*K0*K1*M^4*u^13)/
       (8892185702400*b^2*Sqrt[70*Pi]) - (153179951*d^4*K0*K1*M^4*u^13)/
       (5631717611520*b^2*Sqrt[70*Pi]) - (172015097*d^6*K0*K1*M^4*u^13)/
       (24135932620800*b^2*Sqrt[70*Pi]) + (2768601287*d^8*K0*K1*M^4*u^13)/
       (48271865241600*b^2*Sqrt[70*Pi]) + (171372527*d^10*K0*K1*M^4*u^13)/
       (8045310873600*b^2*Sqrt[70*Pi]) - (5952229*d^12*K0*K1*M^4*u^13)/
       (223480857600*b^2*Sqrt[70*Pi]) - (121313*d^14*K0*K1*M^4*u^13)/
       (9751891968*b^2*Sqrt[70*Pi]) - (7294523*d^16*K0*K1*M^4*u^13)/
       (6436248698880*b^2*Sqrt[70*Pi]) + (K0^2*M^4*Sqrt[7/(10*Pi)]*u^14)/
       (4701805056000*b^2) + (4925057*d^2*K0^2*M^4*Sqrt[7/(10*Pi)]*u^14)/
       (21618899647488000*b^2) + (200879*d^16*K0^2*M^4*Sqrt[7/(10*Pi)]*u^14)/
       (192167996866560*b^2) + (K1^2*M^4*Sqrt[7/(10*Pi)]*u^14)/
       (4701805056000*b^2) + (445976477*d^8*K1^2*M^4*Sqrt[7/(10*Pi)]*u^14)/
       (18736379694489600*b^2) + (143189745799*d^2*K0^2*M^4*u^14)/
       (1059326082726912000*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (22291891*d^2*K1^2*M^4*u^14)/(168951528345600*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (48578833*K0^2*M^4*u^14)/(10137091700736000*b^2*Sqrt[70*Pi]) + 
      (79213031*d^4*K0^2*M^4*u^14)/(84475764172800*b^2*Sqrt[70*Pi]) + 
      (19770067*d^6*K0^2*M^4*u^14)/(24135932620800*b^2*Sqrt[70*Pi]) - 
      (6175129*d^8*K0^2*M^4*u^14)/(2540624486400*b^2*Sqrt[70*Pi]) - 
      (10695241*d^10*K0^2*M^4*u^14)/(8045310873600*b^2*Sqrt[70*Pi]) + 
      (108517*d^12*K0^2*M^4*u^14)/(91423987200*b^2*Sqrt[70*Pi]) + 
      (4979563*d^14*K0^2*M^4*u^14)/(8045310873600*b^2*Sqrt[70*Pi]) + 
      (20319017*d^16*K0^2*M^4*u^14)/(420367493145600*b^2*Sqrt[70*Pi]) + 
      (48782113*K1^2*M^4*u^14)/(10137091700736000*b^2*Sqrt[70*Pi]) + 
      (39037*d^4*K1^2*M^4*u^14)/(43589145600*b^2*Sqrt[70*Pi]) + 
      (1447973*d^6*K1^2*M^4*u^14)/(1856610201600*b^2*Sqrt[70*Pi]) - 
      (1518727591*d^8*K1^2*M^4*u^14)/(607197490099200*b^2*Sqrt[70*Pi]) - 
      (10056427*d^10*K1^2*M^4*u^14)/(8045310873600*b^2*Sqrt[70*Pi]) + 
      (414539*d^12*K1^2*M^4*u^14)/(365695948800*b^2*Sqrt[70*Pi]) + 
      (1571891*d^14*K1^2*M^4*u^14)/(2681770291200*b^2*Sqrt[70*Pi]) + 
      (130303*d^16*K1^2*M^4*u^14)/(2475480268800*b^2*Sqrt[70*Pi]) - 
      (373*d^4*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^15)/(21941756928*b^2) + 
      (d^14*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^15)/(430230528*b^2) + 
      (d^2*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^15)/(5224227840*b^2) - 
      (709*d^6*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^15)/(169787404800*b^2) - 
      (77*d^8*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^15)/(13060569600*b^2) + 
      (K0*K1*M^4*u^15)/(26121139200*b^2*Sqrt[70*Pi]) - 
      (607*d^2*K0*K1*M^4*u^15)/(54854392320*b^2*Sqrt[70*Pi]) - 
      (4217*d^6*K0*K1*M^4*u^15)/(83894952960*b^2*Sqrt[70*Pi]) + 
      (9923*d^8*K0*K1*M^4*u^15)/(42195686400*b^2*Sqrt[70*Pi]) + 
      (5869*d^10*K0*K1*M^4*u^15)/(36569594880*b^2*Sqrt[70*Pi]) - 
      (19697*d^12*K0*K1*M^4*u^15)/(182847974400*b^2*Sqrt[70*Pi]) - 
      (713*d^14*K0*K1*M^4*u^15)/(9142398720*b^2*Sqrt[70*Pi]) - 
      (43*d^16*K0*K1*M^4*u^15)/(7032614400*b^2*Sqrt[70*Pi]) - 
      (5*d^8*K0^2*M^4*Sqrt[5/(14*Pi)]*u^16)/(21941756928*b^2) + 
      (d^12*K0^2*M^4*Sqrt[5/(14*Pi)]*u^16)/(7313918976*b^2) + 
      (d^14*K0^2*M^4*Sqrt[5/(14*Pi)]*u^16)/(7313918976*b^2) - 
      (5*d^8*K1^2*M^4*Sqrt[5/(14*Pi)]*u^16)/(21941756928*b^2) + 
      (d^12*K1^2*M^4*Sqrt[5/(14*Pi)]*u^16)/(7313918976*b^2) + 
      (d^14*K1^2*M^4*Sqrt[5/(14*Pi)]*u^16)/(7313918976*b^2) + 
      (d^6*K0^2*M^4*Sqrt[7/(10*Pi)]*u^16)/(6530284800*b^2) + 
      (d^6*K1^2*M^4*Sqrt[7/(10*Pi)]*u^16)/(6530284800*b^2) + 
      (11*d^2*K0^2*M^4*u^16)/(137135980800*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (11*d^2*K1^2*M^4*u^16)/(137135980800*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^16)/(548543923200*b^2*Sqrt[70*Pi]) + 
      (d^4*K0^2*M^4*u^16)/(1371359808*b^2*Sqrt[70*Pi]) - 
      (151*d^8*K0^2*M^4*u^16)/(182847974400*b^2*Sqrt[70*Pi]) - 
      (11*d^10*K0^2*M^4*u^16)/(6530284800*b^2*Sqrt[70*Pi]) + 
      (43*d^12*K0^2*M^4*u^16)/(182847974400*b^2*Sqrt[70*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(12189864960*b^2*Sqrt[70*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(12189864960*b^2*Sqrt[70*Pi]) + 
      (K1^2*M^4*u^16)/(548543923200*b^2*Sqrt[70*Pi]) + 
      (d^4*K1^2*M^4*u^16)/(1371359808*b^2*Sqrt[70*Pi]) - 
      (151*d^8*K1^2*M^4*u^16)/(182847974400*b^2*Sqrt[70*Pi]) - 
      (11*d^10*K1^2*M^4*u^16)/(6530284800*b^2*Sqrt[70*Pi]) + 
      (43*d^12*K1^2*M^4*u^16)/(182847974400*b^2*Sqrt[70*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(12189864960*b^2*Sqrt[70*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(12189864960*b^2*Sqrt[70*Pi]))/Pi, 0, 
    ((43592841633071*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(10662814029643776*b^2) + 
      (941389667*d^2*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(104432959488*b^2) + 
      (204526093745*d^6*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(6448735248384*b^2) + 
      (435445*d^10*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(105701376*b^2) - 
      (18967379*d^12*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(26108239872*b^2) - 
      (1929*d^16*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(791158784*b^2) - 
      (2668137*d^18*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(258854495584256*b^2) - 
      (27608215*d^8*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(13054119936*b^2) + 
      (7481791*d^10*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/(26108239872*b^2) + 
      (12534791293139*d^12*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/
       (28675913465751552*b^2) - (290804150705*d^14*K1^2*M^4*Sqrt[5/(14*Pi)]*
        u^2)/(3018517206921216*b^2) - (9*d^16*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/
       (17199104*b^2) - (5261797*d^4*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/
       (203970624*b^2) + (8887327*d^14*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/
       (183845522432*b^2) + (5657207951*d^2*K1^2*M^4*u^2)/
       (104432959488*Sqrt[70]*b^2*Sqrt[Pi]) - (12040917221*K0^2*M^4*u^2)/
       (463600609984512*b^2*Sqrt[70*Pi]) + (301437*d^6*K0^2*M^4*u^2)/
       (2149578416128*b^2*Sqrt[70*Pi]) - (1586843989*d^8*K0^2*M^4*u^2)/
       (26108239872*b^2*Sqrt[70*Pi]) - (9*d^14*K0^2*M^4*u^2)/
       (841398272*b^2*Sqrt[70*Pi]) + (22910817*d^18*K0^2*M^4*u^2)/
       (258854495584256*b^2*Sqrt[70*Pi]) + (222213889*K1^2*M^4*u^2)/
       (8702746624*b^2*Sqrt[70*Pi]) - (4920739477*d^4*K1^2*M^4*u^2)/
       (26108239872*b^2*Sqrt[70*Pi]) + (38947961*d^6*K1^2*M^4*u^2)/
       (334721024*b^2*Sqrt[70*Pi]) - (344462881813*d^12*K1^2*M^4*u^2)/
       (2493557692674048*b^2*Sqrt[70*Pi]) - (34085809*d^14*K1^2*M^4*u^2)/
       (1726840507392*b^2*Sqrt[70*Pi]) + (2169*d^18*K1^2*M^4*u^2)/
       (243433472*b^2*Sqrt[70*Pi]) + (73307723929*K0*K1*M^4*u^3)/
       (747645050880*b^2*Sqrt[70*Pi]) - (772559630281*d^2*K0*K1*M^4*u^3)/
       (4699483176960*b^2*Sqrt[70*Pi]) - (1201520953021*d^4*K0*K1*M^4*u^3)/
       (4112047779840*b^2*Sqrt[70*Pi]) + (99854281169*d^6*K0*K1*M^4*u^3)/
       (128501493120*b^2*Sqrt[70*Pi]) - (226291098559*d^8*K0*K1*M^4*u^3)/
       (432847134720*b^2*Sqrt[70*Pi]) + (18956434243*d^10*K0*K1*M^4*u^3)/
       (161256775680*b^2*Sqrt[70*Pi]) - (38512723789*d^12*K0*K1*M^4*u^3)/
       (2741365186560*b^2*Sqrt[70*Pi]) + (539267*d^14*K0*K1*M^4*u^3)/
       (671903232*b^2*Sqrt[70*Pi]) - (40927*d^16*K0*K1*M^4*u^3)/
       (791158784*b^2*Sqrt[70*Pi]) + (2309*d^18*K0*K1*M^4*u^3)/
       (243433472*b^2*Sqrt[70*Pi]) - (116945158381*d^2*K0^2*M^4*u^4)/
       (1105760747520*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (228072444009671*d^2*K1^2*M^4*u^4)/(418681228492800*Sqrt[70]*b^2*
        Sqrt[Pi]) + (37864051571*K0^2*M^4*u^4)/(1430277488640*b^2*
        Sqrt[70*Pi]) - (8006622977*d^4*K0^2*M^4*u^4)/(1935081308160*b^2*
        Sqrt[70*Pi]) + (4180405684391*d^6*K0^2*M^4*u^4)/
       (16448191119360*b^2*Sqrt[70*Pi]) - (1723719341693*d^8*K0^2*M^4*u^4)/
       (8224095559680*b^2*Sqrt[70*Pi]) + (476362539067*d^10*K0^2*M^4*u^4)/
       (10965460746240*b^2*Sqrt[70*Pi]) - (13140957197*d^12*K0^2*M^4*u^4)/
       (2741365186560*b^2*Sqrt[70*Pi]) + (79542469*d^14*K0^2*M^4*u^4)/
       (365515358208*b^2*Sqrt[70*Pi]) - (4759*d^16*K0^2*M^4*u^4)/
       (791158784*b^2*Sqrt[70*Pi]) + (1977*d^18*K0^2*M^4*u^4)/
       (973733888*b^2*Sqrt[70*Pi]) - (390117070991*K1^2*M^4*u^4)/
       (25970828083200*b^2*Sqrt[70*Pi]) + (820542892888597*d^4*K1^2*M^4*u^4)/
       (1151373378355200*b^2*Sqrt[70*Pi]) + (12520827668549*d^6*K1^2*M^4*u^4)/
       (34541201350656*b^2*Sqrt[70*Pi]) - (59596370762521*d^8*K1^2*M^4*u^4)/
       (95947781529600*b^2*Sqrt[70*Pi]) + (136916917988579*d^10*K1^2*M^4*u^4)/
       (1151373378355200*b^2*Sqrt[70*Pi]) - (123627067777*d^12*K1^2*M^4*u^4)/
       (8722525593600*b^2*Sqrt[70*Pi]) + (100933252327*d^14*K1^2*M^4*u^4)/
       (95947781529600*b^2*Sqrt[70*Pi]) - (3340490551*d^16*K1^2*M^4*u^4)/
       (57568668917760*b^2*Sqrt[70*Pi]) + (18043566529*d^18*K1^2*M^4*u^4)/
       (4605493513420800*b^2*Sqrt[70*Pi]) - (11663612839979*K0*K1*M^4*u^5)/
       (493445733580800*b^2*Sqrt[70*Pi]) - (1223661493744813*d^2*K0*K1*M^4*
        u^5)/(2302746756710400*b^2*Sqrt[70*Pi]) + 
      (195717407001001*d^4*K0*K1*M^4*u^5)/(255860750745600*b^2*Sqrt[70*Pi]) + 
      (32404723409207*d^6*K0*K1*M^4*u^5)/(138164805402624*b^2*Sqrt[70*Pi]) - 
      (406238361654053*d^8*K0*K1*M^4*u^5)/(767582252236800*b^2*Sqrt[70*Pi]) + 
      (2473986027601*d^10*K0*K1*M^4*u^5)/(26167576780800*b^2*Sqrt[70*Pi]) - 
      (614221163467*d^12*K0*K1*M^4*u^5)/(59044788633600*b^2*Sqrt[70*Pi]) + 
      (263204480713*d^14*K0*K1*M^4*u^5)/(383791126118400*b^2*Sqrt[70*Pi]) - 
      (13505458763*d^16*K0*K1*M^4*u^5)/(460549351342080*b^2*Sqrt[70*Pi]) + 
      (3540820277*d^18*K0*K1*M^4*u^5)/(2302746756710400*b^2*Sqrt[70*Pi]) - 
      (499904606892469*d^2*K0^2*M^4*u^6)/(4605493513420800*Sqrt[70]*b^2*
        Sqrt[Pi]) - (240234978176813*d^2*K1^2*M^4*u^6)/
       (1381648054026240*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (1143359526929*K0^2*M^4*u^6)/(123361433395200*b^2*Sqrt[70*Pi]) + 
      (1487943411041*d^4*K0^2*M^4*u^6)/(8343285350400*b^2*Sqrt[70*Pi]) + 
      (25371865648967*d^6*K0^2*M^4*u^6)/(1381648054026240*b^2*Sqrt[70*Pi]) - 
      (53316760467359*d^8*K0^2*M^4*u^6)/(575686689177600*b^2*Sqrt[70*Pi]) + 
      (456633625927*d^10*K0^2*M^4*u^6)/(30299299430400*b^2*Sqrt[70*Pi]) - 
      (2043530563*d^12*K0^2*M^4*u^6)/(1640133017600*b^2*Sqrt[70*Pi]) - 
      (118906593691*d^14*K0^2*M^4*u^6)/(767582252236800*b^2*Sqrt[70*Pi]) + 
      (449533969*d^16*K0^2*M^4*u^6)/(8856718295040*b^2*Sqrt[70*Pi]) + 
      (16069157101*d^18*K0^2*M^4*u^6)/(4605493513420800*b^2*Sqrt[70*Pi]) - 
      (240123536299*K1^2*M^4*u^6)/(13492656777600*b^2*Sqrt[70*Pi]) + 
      (73889865865069*d^4*K1^2*M^4*u^6)/(246722866790400*b^2*Sqrt[70*Pi]) + 
      (42726055435183*d^6*K1^2*M^4*u^6)/(3454120135065600*b^2*Sqrt[70*Pi]) - 
      (22162211782969*d^8*K1^2*M^4*u^6)/(157005460684800*b^2*Sqrt[70*Pi]) + 
      (5124544616953*d^10*K1^2*M^4*u^6)/(215882508441600*b^2*Sqrt[70*Pi]) - 
      (13282739901*d^12*K1^2*M^4*u^6)/(4264345845760*b^2*Sqrt[70*Pi]) + 
      (25906873211*d^14*K1^2*M^4*u^6)/(67727845785600*b^2*Sqrt[70*Pi]) - 
      (982444607*d^16*K1^2*M^4*u^6)/(30299299430400*b^2*Sqrt[70*Pi]) + 
      (44889907*d^18*K1^2*M^4*u^6)/(255860750745600*b^2*Sqrt[70*Pi]) - 
      (15100125021461*K0*K1*M^4*u^7)/(1151373378355200*b^2*Sqrt[70*Pi]) - 
      (10783943980783*d^2*K0*K1*M^4*u^7)/(107941254220800*b^2*Sqrt[70*Pi]) + 
      (162138762389531*d^4*K0*K1*M^4*u^7)/(863530033766400*b^2*Sqrt[70*Pi]) - 
      (1225144857941*d^6*K0*K1*M^4*u^7)/(82240955596800*b^2*Sqrt[70*Pi]) - 
      (119207875457633*d^8*K0*K1*M^4*u^7)/(1727060067532800*b^2*
        Sqrt[70*Pi]) + (1076562005461*d^10*K0*K1*M^4*u^7)/
       (101591768678400*b^2*Sqrt[70*Pi]) - (78188750477*d^12*K0*K1*M^4*u^7)/
       (31982593843200*b^2*Sqrt[70*Pi]) + (772664851967*d^14*K0*K1*M^4*u^7)/
       (575686689177600*b^2*Sqrt[70*Pi]) - (10386962437*d^16*K0*K1*M^4*u^7)/
       (34890102374400*b^2*Sqrt[70*Pi]) - (808142623*d^18*K0*K1*M^4*u^7)/
       (44283591475200*b^2*Sqrt[70*Pi]) - (46452194902920784568813*d^14*K1^2*
        M^4*Sqrt[7/(10*Pi)]*u^8)/(136775595752340088946688000*b^2) - 
      (976121481443*d^2*K0^2*M^4*u^8)/(95947781529600*Sqrt[70]*b^2*
        Sqrt[Pi]) - (180168564062881*d^2*K1^2*M^4*u^8)/
       (13816480540262400*Sqrt[70]*b^2*Sqrt[Pi]) - 
      (334143368017*K0^2*M^4*u^8)/(209340614246400*b^2*Sqrt[70*Pi]) + 
      (23976224984311*d^4*K0^2*M^4*u^8)/(1151373378355200*b^2*Sqrt[70*Pi]) - 
      (21480016832633*d^6*K0^2*M^4*u^8)/(3454120135065600*b^2*Sqrt[70*Pi]) - 
      (2484589047029*d^8*K0^2*M^4*u^8)/(863530033766400*b^2*Sqrt[70*Pi]) + 
      (1661522855903*d^10*K0^2*M^4*u^8)/(690824027013120*b^2*Sqrt[70*Pi]) - 
      (1026750369277*d^12*K0^2*M^4*u^8)/(383791126118400*b^2*Sqrt[70*Pi]) - 
      (68946456067*d^14*K0^2*M^4*u^8)/(383791126118400*b^2*Sqrt[70*Pi]) + 
      (343838474129*d^16*K0^2*M^4*u^8)/(767582252236800*b^2*Sqrt[70*Pi]) + 
      (9988065803*d^18*K0^2*M^4*u^8)/(230274675671040*b^2*Sqrt[70*Pi]) - 
      (613673919491*K1^2*M^4*u^8)/(246722866790400*b^2*Sqrt[70*Pi]) + 
      (204628273384817*d^4*K1^2*M^4*u^8)/(6908240270131200*b^2*Sqrt[70*Pi]) - 
      (68251955934499*d^6*K1^2*M^4*u^8)/(6908240270131200*b^2*Sqrt[70*Pi]) - 
      (39900488617723*d^8*K1^2*M^4*u^8)/(6908240270131200*b^2*Sqrt[70*Pi]) + 
      (5096708498143*d^10*K1^2*M^4*u^8)/(1727060067532800*b^2*Sqrt[70*Pi]) - 
      (2951673166031*d^12*K1^2*M^4*u^8)/(2302746756710400*b^2*Sqrt[70*Pi]) + 
      (13812614921257469276417099*d^14*K1^2*M^4*u^8)/
       (6702004191864664358387712000*b^2*Sqrt[70*Pi]) + 
      (16364838619*d^16*K1^2*M^4*u^8)/(85286916915200*b^2*Sqrt[70*Pi]) + 
      (79797827651*d^18*K1^2*M^4*u^8)/(4605493513420800*b^2*Sqrt[70*Pi]) - 
      (39222604377169*K0*K1*M^4*u^9)/(41449441620787200*b^2*Sqrt[70*Pi]) - 
      (300134210931869*d^2*K0*K1*M^4*u^9)/(82898883241574400*b^2*
        Sqrt[70*Pi]) + (1949946359743*d^4*K0*K1*M^4*u^9)/
       (150725242257408*b^2*Sqrt[70*Pi]) - (10507786814159*d^6*K0*K1*M^4*u^9)/
       (1535164504473600*b^2*Sqrt[70*Pi]) - (7551764102497*d^8*K0*K1*M^4*u^9)/
       (1256043685478400*b^2*Sqrt[70*Pi]) + (972204693517*d^10*K0*K1*M^4*u^9)/
       (406367074713600*b^2*Sqrt[70*Pi]) + (48177660809093*d^12*K0*K1*M^4*
        u^9)/(13816480540262400*b^2*Sqrt[70*Pi]) - 
      (9054386983249*d^14*K0*K1*M^4*u^9)/(13816480540262400*b^2*
        Sqrt[70*Pi]) - (1540892161933*d^16*K0*K1*M^4*u^9)/
       (2302746756710400*b^2*Sqrt[70*Pi]) - (627938005111*d^18*K0*K1*M^4*u^9)/
       (9210987026841600*b^2*Sqrt[70*Pi]) - 
      (31737214799011*d^2*K0^2*M^4*u^10)/(82898883241574400*Sqrt[70]*b^2*
        Sqrt[Pi]) - (128837677897*d^2*K1^2*M^4*u^10)/
       (230274675671040*Sqrt[70]*b^2*Sqrt[Pi]) - (231352847501*K0^2*M^4*u^10)/
       (2590590101299200*b^2*Sqrt[70*Pi]) + (1851680382613*d^4*K0^2*M^4*u^10)/
       (3188418586214400*b^2*Sqrt[70*Pi]) + (754237583027*d^6*K0^2*M^4*u^10)/
       (1973782934323200*b^2*Sqrt[70*Pi]) + (220490844593*d^8*K0^2*M^4*u^10)/
       (219309214924800*b^2*Sqrt[70*Pi]) - (285902102261*d^10*K0^2*M^4*u^10)/
       (164481911193600*b^2*Sqrt[70*Pi]) - (5116008691*d^12*K0^2*M^4*u^10)/
       (7177392488448*b^2*Sqrt[70*Pi]) + (686198831383*d^14*K0^2*M^4*u^10)/
       (1062806195404800*b^2*Sqrt[70*Pi]) + 
      (1295959068823*d^16*K0^2*M^4*u^10)/(4605493513420800*b^2*Sqrt[70*Pi]) + 
      (256342895747*d^18*K0^2*M^4*u^10)/(9210987026841600*b^2*Sqrt[70*Pi]) - 
      (24426253877849*K1^2*M^4*u^10)/(248696649724723200*b^2*Sqrt[70*Pi]) + 
      (13358556305839*d^4*K1^2*M^4*u^10)/(17764046408908800*b^2*
        Sqrt[70*Pi]) + (163241413814779*d^6*K1^2*M^4*u^10)/
       (621741624311808000*b^2*Sqrt[70*Pi]) + 
      (8172739245397*d^8*K1^2*M^4*u^10)/(11102529005568000*b^2*Sqrt[70*Pi]) - 
      (2849874018991*d^10*K1^2*M^4*u^10)/(2691522183168000*b^2*Sqrt[70*Pi]) - 
      (3732325153253*d^12*K1^2*M^4*u^10)/(5921348802969600*b^2*Sqrt[70*Pi]) + 
      (849004551797*d^14*K1^2*M^4*u^10)/(2181549558988800*b^2*Sqrt[70*Pi]) + 
      (1416438916297*d^16*K1^2*M^4*u^10)/(7536262112870400*b^2*Sqrt[70*Pi]) + 
      (790374291799*d^18*K1^2*M^4*u^10)/(41449441620787200*b^2*Sqrt[70*Pi]) - 
      (3248427631429*K0*K1*M^4*u^11)/(124348324862361600*b^2*Sqrt[70*Pi]) - 
      (5147215352261*d^2*K0*K1*M^4*u^11)/(82898883241574400*b^2*
        Sqrt[70*Pi]) + (6915948348497*d^4*K0*K1*M^4*u^11)/
       (62174162431180800*b^2*Sqrt[70*Pi]) - 
      (28567751974343*d^6*K0*K1*M^4*u^11)/(28260982923264000*b^2*
        Sqrt[70*Pi]) + (36684053305643*d^8*K0*K1*M^4*u^11)/
       (155435406077952000*b^2*Sqrt[70*Pi]) + 
      (103209260817571*d^10*K0*K1*M^4*u^11)/(69082402701312000*b^2*
        Sqrt[70*Pi]) + (1903673510729*d^12*K0*K1*M^4*u^11)/
       (20724720810393600*b^2*Sqrt[70*Pi]) - 
      (12418228844519*d^14*K0*K1*M^4*u^11)/(20724720810393600*b^2*
        Sqrt[70*Pi]) - (8907486671429*d^16*K0*K1*M^4*u^11)/
       (41449441620787200*b^2*Sqrt[70*Pi]) - 
      (97202252909*d^18*K0*K1*M^4*u^11)/(4876404896563200*b^2*Sqrt[70*Pi]) + 
      (1580059397339*d^2*K0^2*M^4*u^12)/(165797766483148800*Sqrt[70]*b^2*
        Sqrt[Pi]) + (3357874875169*d^2*K1^2*M^4*u^12)/
       (497393299449446400*Sqrt[70]*b^2*Sqrt[Pi]) - (384915677*K0^2*M^4*u^12)/
       (292584293793792*b^2*Sqrt[70*Pi]) + (13187455408111*d^4*K0^2*M^4*u^12)/
       (124348324862361600*b^2*Sqrt[70*Pi]) + 
      (9091781041753*d^6*K0^2*M^4*u^12)/(88820232044544000*b^2*Sqrt[70*Pi]) - 
      (96881356223017*d^8*K0^2*M^4*u^12)/(621741624311808000*b^2*
        Sqrt[70*Pi]) - (105806562639311*d^10*K0^2*M^4*u^12)/
       (414494416207872000*b^2*Sqrt[70*Pi]) + 
      (130418205137*d^12*K0^2*M^4*u^12)/(3768131056435200*b^2*Sqrt[70*Pi]) + 
      (4921792921637*d^14*K0^2*M^4*u^12)/(41449441620787200*b^2*
        Sqrt[70*Pi]) + (46234010047*d^16*K0^2*M^4*u^12)/
       (1219101224140800*b^2*Sqrt[70*Pi]) + (105543260087*d^18*K0^2*M^4*u^12)/
       (33159553296629760*b^2*Sqrt[70*Pi]) - (37467330739*K1^2*M^4*u^12)/
       (24869664972472320*b^2*Sqrt[70*Pi]) + 
      (10975847621803*d^4*K1^2*M^4*u^12)/(124348324862361600*b^2*
        Sqrt[70*Pi]) + (48003820077307*d^6*K1^2*M^4*u^12)/
       (621741624311808000*b^2*Sqrt[70*Pi]) - 
      (73882939013969*d^8*K1^2*M^4*u^12)/(621741624311808000*b^2*
        Sqrt[70*Pi]) - (256872566891461*d^10*K1^2*M^4*u^12)/
       (1243483248623616000*b^2*Sqrt[70*Pi]) + 
      (1063099874983*d^12*K1^2*M^4*u^12)/(41449441620787200*b^2*
        Sqrt[70*Pi]) + (3960207542849*d^14*K1^2*M^4*u^12)/
       (41449441620787200*b^2*Sqrt[70*Pi]) + (7106637641*d^16*K1^2*M^4*u^12)/
       (230274675671040*b^2*Sqrt[70*Pi]) + (5392497283*d^18*K1^2*M^4*u^12)/
       (2046886005964800*b^2*Sqrt[70*Pi]) - (110939089*K0*K1*M^4*u^13)/
       (296067440148480*b^2*Sqrt[70*Pi]) - (10397515949*d^2*K0*K1*M^4*u^13)/
       (1776404640890880*b^2*Sqrt[70*Pi]) - (85028927771*d^4*K0*K1*M^4*u^13)/
       (2220505801113600*b^2*Sqrt[70*Pi]) - (35190576823*d^6*K0*K1*M^4*u^13)/
       (653089941504000*b^2*Sqrt[70*Pi]) + (254822547271*d^8*K0*K1*M^4*u^13)/
       (3238237626624000*b^2*Sqrt[70*Pi]) + 
      (16336810715011*d^10*K0*K1*M^4*u^13)/(155435406077952000*b^2*
        Sqrt[70*Pi]) - (98797887341*d^12*K0*K1*M^4*u^13)/
       (5181180202598400*b^2*Sqrt[70*Pi]) - 
      (258912798691*d^14*K0*K1*M^4*u^13)/(5181180202598400*b^2*Sqrt[70*Pi]) - 
      (31457463361*d^16*K0*K1*M^4*u^13)/(2072472081039360*b^2*Sqrt[70*Pi]) - 
      (1278980743*d^18*K0*K1*M^4*u^13)/(1090774779494400*b^2*Sqrt[70*Pi]) + 
      (2050233917*d^2*K0^2*M^4*u^14)/(6217416243118080*Sqrt[70]*b^2*
        Sqrt[Pi]) + (19025839123*d^2*K1^2*M^4*u^14)/(62174162431180800*
        Sqrt[70]*b^2*Sqrt[Pi]) - (112747*K0^2*M^4*u^14)/
       (18682140153600*b^2*Sqrt[70*Pi]) + (423840577*d^4*K0^2*M^4*u^14)/
       (138781612569600*b^2*Sqrt[70*Pi]) + (3042992501*d^6*K0^2*M^4*u^14)/
       (719608361472000*b^2*Sqrt[70*Pi]) - (34460216803*d^8*K0^2*M^4*u^14)/
       (6476475253248000*b^2*Sqrt[70*Pi]) - (700059697567*d^10*K0^2*M^4*u^14)/
       (77717703038976000*b^2*Sqrt[70*Pi]) + (812355029*d^12*K0^2*M^4*u^14)/
       (647647525324800*b^2*Sqrt[70*Pi]) + (2991893*d^14*K0^2*M^4*u^14)/
       (719608361472*b^2*Sqrt[70*Pi]) + (21119723*d^16*K0^2*M^4*u^14)/
       (17270600675328*b^2*Sqrt[70*Pi]) + (301497269*d^18*K0^2*M^4*u^14)/
       (3454120135065600*b^2*Sqrt[70*Pi]) - (4426969*K1^2*M^4*u^14)/
       (647647525324800*b^2*Sqrt[70*Pi]) + (6275346829*d^4*K1^2*M^4*u^14)/
       (2220505801113600*b^2*Sqrt[70*Pi]) + (97961330713*d^6*K1^2*M^4*u^14)/
       (25905901012992000*b^2*Sqrt[70*Pi]) - (381247507463*d^8*K1^2*M^4*u^14)/
       (77717703038976000*b^2*Sqrt[70*Pi]) - 
      (114760638401*d^10*K1^2*M^4*u^14)/(14130491461632000*b^2*Sqrt[70*Pi]) + 
      (1797438179*d^12*K1^2*M^4*u^14)/(1523876530176000*b^2*Sqrt[70*Pi]) + 
      (32433239347*d^14*K1^2*M^4*u^14)/(8635300337664000*b^2*Sqrt[70*Pi]) + 
      (5728269457*d^16*K1^2*M^4*u^14)/(5181180202598400*b^2*Sqrt[70*Pi]) + 
      (149485619*d^18*K1^2*M^4*u^14)/(1884065528217600*b^2*Sqrt[70*Pi]) - 
      (K0*K1*M^4*Sqrt[7/(10*Pi)]*u^15)/(940361011200*b^2) - 
      (1680463*K0*K1*M^4*u^15)/(1059786859622400*b^2*Sqrt[70*Pi]) - 
      (62959691*d^2*K0*K1*M^4*u^15)/(1295295050649600*b^2*Sqrt[70*Pi]) - 
      (780749821*d^4*K0*K1*M^4*u^15)/(1665379350835200*b^2*Sqrt[70*Pi]) - 
      (53741038193*d^6*K0*K1*M^4*u^15)/(58288277279232000*b^2*Sqrt[70*Pi]) + 
      (3806561677*d^8*K0*K1*M^4*u^15)/(4483713636864000*b^2*Sqrt[70*Pi]) + 
      (11863002601*d^10*K0*K1*M^4*u^15)/(6476475253248000*b^2*Sqrt[70*Pi]) - 
      (154198277*d^12*K0*K1*M^4*u^15)/(1022601355776000*b^2*Sqrt[70*Pi]) - 
      (53937859*d^14*K0*K1*M^4*u^15)/(64981357056000*b^2*Sqrt[70*Pi]) - 
      (5709503*d^16*K0*K1*M^4*u^15)/(23550819102720*b^2*Sqrt[70*Pi]) - 
      (462037*d^18*K0*K1*M^4*u^15)/(28158588057600*b^2*Sqrt[70*Pi]) + 
      (4271*d^2*K1^2*M^4*Sqrt[5/(14*Pi)]*u^16)/(828988832415744*b^2) + 
      (64849*d^4*K1^2*M^4*Sqrt[5/(14*Pi)]*u^16)/(932612436467712*b^2) + 
      (937*d^16*K1^2*M^4*Sqrt[5/(14*Pi)]*u^16)/(13516122267648*b^2) + 
      (4271*d^18*K1^2*M^4*Sqrt[5/(14*Pi)]*u^16)/(828988832415744*b^2) - 
      (d^2*K0^2*M^4*Sqrt[7/(10*Pi)]*u^16)/(188072202240*b^2) + 
      (22306799*d^2*K0^2*M^4*u^16)/(18652248729354240*Sqrt[70]*b^2*
        Sqrt[Pi]) + (3602243*d^2*K1^2*M^4*u^16)/(3272324338483200*Sqrt[70]*
        b^2*Sqrt[Pi]) - (191*K0^2*M^4*u^16)/(28158588057600*b^2*
        Sqrt[70*Pi]) + (316228607*d^4*K0^2*M^4*u^16)/(23315310911692800*b^2*
        Sqrt[70*Pi]) + (678161411*d^6*K0^2*M^4*u^16)/(23315310911692800*b^2*
        Sqrt[70*Pi]) - (447713839*d^8*K0^2*M^4*u^16)/(23315310911692800*b^2*
        Sqrt[70*Pi]) - (4857839009*d^10*K0^2*M^4*u^16)/
       (77717703038976000*b^2*Sqrt[70*Pi]) + (39225799*d^12*K0^2*M^4*u^16)/
       (38858851519488000*b^2*Sqrt[70*Pi]) + (83677681*d^14*K0^2*M^4*u^16)/
       (2989142424576000*b^2*Sqrt[70*Pi]) + (21636299*d^16*K0^2*M^4*u^16)/
       (2590590101299200*b^2*Sqrt[70*Pi]) + (1906649*d^18*K0^2*M^4*u^16)/
       (3454120135065600*b^2*Sqrt[70*Pi]) - (14477*K1^2*M^4*u^16)/
       (1942942575974400*b^2*Sqrt[70*Pi]) + (149401289*d^4*K1^2*M^4*u^16)/
       (11657655455846400*b^2*Sqrt[70*Pi]) + (21344399*d^6*K1^2*M^4*u^16)/
       (761938265088000*b^2*Sqrt[70*Pi]) - (80599297*d^8*K1^2*M^4*u^16)/
       (4317650168832000*b^2*Sqrt[70*Pi]) - (4687015961*d^10*K1^2*M^4*u^16)/
       (77717703038976000*b^2*Sqrt[70*Pi]) + (444461*d^12*K1^2*M^4*u^16)/
       (392513651712000*b^2*Sqrt[70*Pi]) + (116518957*d^14*K1^2*M^4*u^16)/
       (4317650168832000*b^2*Sqrt[70*Pi]) + (2296783*d^16*K1^2*M^4*u^16)/
       (298914242457600*b^2*Sqrt[70*Pi]) + (10458803*d^18*K1^2*M^4*u^16)/
       (20724720810393600*b^2*Sqrt[70*Pi]) + 
      (d^4*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^17)/(4163448377088*b^2) + 
      (d^6*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^17)/(1619118813312*b^2) - 
      (d^8*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^17)/(38858851519488*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^17)/(151792388748*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^17)/(2775632251392*b^2) + 
      (d^16*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^17)/(5551264502784*b^2) - 
      (59*K0*K1*M^4*u^17)/(44157785817600*b^2*Sqrt[70*Pi]) - 
      (683*d^2*K0*K1*M^4*u^17)/(10559470521600*b^2*Sqrt[70*Pi]) - 
      (73433*d^4*K0*K1*M^4*u^17)/(91075433248800*b^2*Sqrt[70*Pi]) - 
      (1126711*d^6*K0*K1*M^4*u^17)/(520431047136000*b^2*Sqrt[70*Pi]) + 
      (2236373*d^8*K0*K1*M^4*u^17)/(2081724188544000*b^2*Sqrt[70*Pi]) + 
      (5341013*d^10*K0*K1*M^4*u^17)/(1214339109984000*b^2*Sqrt[70*Pi]) + 
      (610637*d^12*K0*K1*M^4*u^17)/(2428678219968000*b^2*Sqrt[70*Pi]) - 
      (352129*d^14*K0*K1*M^4*u^17)/(173477015712000*b^2*Sqrt[70*Pi]) - 
      (90143*d^16*K0*K1*M^4*u^17)/(138781612569600*b^2*Sqrt[70*Pi]) - 
      (d^18*K0*K1*M^4*u^17)/(22946695200*b^2*Sqrt[70*Pi]) + 
      (d^2*K0^2*M^4*u^18)/(2372335257600*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^18)/(2372335257600*Sqrt[70]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^18)/(177925144320*b^2*Sqrt[70*Pi]) + 
      (137*d^6*K0^2*M^4*u^18)/(8896257216000*b^2*Sqrt[70*Pi]) - 
      (d^8*K0^2*M^4*u^18)/(261654624000*b^2*Sqrt[70*Pi]) - 
      (d^10*K0^2*M^4*u^18)/(28377216000*b^2*Sqrt[70*Pi]) - 
      (d^12*K0^2*M^4*u^18)/(261654624000*b^2*Sqrt[70*Pi]) + 
      (137*d^14*K0^2*M^4*u^18)/(8896257216000*b^2*Sqrt[70*Pi]) + 
      (d^16*K0^2*M^4*u^18)/(177925144320*b^2*Sqrt[70*Pi]) + 
      (d^18*K0^2*M^4*u^18)/(2372335257600*b^2*Sqrt[70*Pi]) + 
      (d^4*K1^2*M^4*u^18)/(177925144320*b^2*Sqrt[70*Pi]) + 
      (137*d^6*K1^2*M^4*u^18)/(8896257216000*b^2*Sqrt[70*Pi]) - 
      (d^8*K1^2*M^4*u^18)/(261654624000*b^2*Sqrt[70*Pi]) - 
      (d^10*K1^2*M^4*u^18)/(28377216000*b^2*Sqrt[70*Pi]) - 
      (d^12*K1^2*M^4*u^18)/(261654624000*b^2*Sqrt[70*Pi]) + 
      (137*d^14*K1^2*M^4*u^18)/(8896257216000*b^2*Sqrt[70*Pi]) + 
      (d^16*K1^2*M^4*u^18)/(177925144320*b^2*Sqrt[70*Pi]) + 
      (d^18*K1^2*M^4*u^18)/(2372335257600*b^2*Sqrt[70*Pi]))/Pi}, 0, 15, 1], 
  SeriesData[p, 0, {((K0^2*M^5*Sqrt[Pi/70]*u^3)/(24*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/70]*u^3)/(12*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/70]*u^3)/(24*b^3) - (K1^2*M^5*Sqrt[Pi/70]*u^3)/
       (6*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/70]*u^3)/(3*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/70]*u^3)/(6*b^3) - (K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       (6*b^3) + (d^2*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(3*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(6*b^3) - (K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (6*b^3) + (d^2*K0^2*M^5*Sqrt[Pi/70]*u^5)/(3*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/70]*u^5)/(6*b^3) + (K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (6*b^3) - (d^2*K1^2*M^5*Sqrt[Pi/70]*u^5)/(3*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/(6*b^3))/Pi, 0, 
    (-1/2*(K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/70]*u)/
       (b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi/70]*u)/(2*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/70]*u^2)/(4*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/70]*u^2)/
       (2*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/70]*u^2)/(4*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/70]*u^2)/(2*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/70]*u^2)/
       (b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi/70]*u^2)/(2*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/70]*u^3)/(4*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/70]*u^3)/
       (2*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/70]*u^3)/(4*b^3*E^u) - 
      (457*K0^2*M^5*Sqrt[Pi/70]*u^3)/(2112*b^3) + 
      (719*d^2*K0^2*M^5*Sqrt[Pi/70]*u^3)/(2112*b^3) - 
      (67*d^4*K0^2*M^5*Sqrt[Pi/70]*u^3)/(2112*b^3) - 
      (61*K1^2*M^5*Sqrt[Pi/70]*u^3)/(176*b^3) - 
      (401*d^4*K1^2*M^5*Sqrt[Pi/70]*u^3)/(528*b^3) + 
      (109*d^6*K1^2*M^5*Sqrt[Pi/70]*u^3)/(528*b^3) - 
      (13*d^6*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(704*b^3) + 
      (95*d^2*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(528*b^3) - 
      (K0*M^5*Sqrt[Pi/70]*u^4)/(2*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/70]*u^4)/(2*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/70]*u^4)/(2*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/70]*u^4)/(2*b^3*E^u) - 
      (129*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(176*b^3) + 
      (73*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(48*b^3) + 
      (29*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(528*b^3) - 
      (89*d^4*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^4)/(528*b^3) + 
      (67*K0^2*M^5*Sqrt[Pi/70]*u^5)/(528*b^3) - 
      (157*d^2*K0^2*M^5*Sqrt[Pi/70]*u^5)/(1056*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/70]*u^5)/(12*b^3) + 
      (37*d^6*K0^2*M^5*Sqrt[Pi/70]*u^5)/(352*b^3) - 
      (83*K1^2*M^5*Sqrt[Pi/70]*u^5)/(528*b^3) + 
      (43*d^2*K1^2*M^5*Sqrt[Pi/70]*u^5)/(1056*b^3) + 
      (103*d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/(264*b^3) - 
      (289*d^6*K1^2*M^5*Sqrt[Pi/70]*u^5)/(1056*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/70]*u^6)/(66*b^3) - (d^2*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (66*b^3) - (d^6*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(22*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^6)/(66*b^3))/Pi, 
    ((K0^2*M^5*Sqrt[Pi/70]*u^3)/(12*b^3) - (d^2*K0^2*M^5*Sqrt[Pi/70]*u^3)/
       (6*b^3) + (d^4*K0^2*M^5*Sqrt[Pi/70]*u^3)/(12*b^3) - 
      (K1^2*M^5*Sqrt[Pi/70]*u^3)/(3*b^3) - (d^4*K1^2*M^5*Sqrt[Pi/70]*u^3)/
       (3*b^3) + (d^2*K1^2*M^5*Sqrt[(2*Pi)/35]*u^3)/(3*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/70]*u^4)/(3*b^3) - (d^4*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       (3*b^3) + (d^2*K0*K1*M^5*Sqrt[(2*Pi)/35]*u^4)/(3*b^3) - 
      (K0^2*M^5*Sqrt[Pi/70]*u^5)/(3*b^3) - (d^4*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (3*b^3) + (K1^2*M^5*Sqrt[Pi/70]*u^5)/(3*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/(3*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(2*Pi)/35]*u^5)/(3*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(2*Pi)/35]*u^5)/(3*b^3))/Pi, 
    ((-17*K1*M^5*Sqrt[(7*Pi)/10]*u)/(88*b^3*E^u) + 
      (41*d^2*K1*M^5*Sqrt[(7*Pi)/10]*u)/(88*b^3*E^u) - 
      (31*d^4*K1*M^5*Sqrt[(7*Pi)/10]*u)/(88*b^3*E^u) + 
      (7*d^6*K1*M^5*Sqrt[(7*Pi)/10]*u)/(88*b^3*E^u) - 
      (361*K0*M^5*Sqrt[Pi/70]*u^2)/(352*b^3*E^u) - 
      (471*d^4*K0*M^5*Sqrt[Pi/70]*u^2)/(352*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[(5*Pi)/14]*u^2)/(32*b^3*E^u) + 
      (111*d^2*K0*M^5*Sqrt[(7*Pi)/10]*u^2)/(352*b^3*E^u) - 
      (17*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(88*b^3*E^u) + 
      (41*d^2*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(88*b^3*E^u) - 
      (31*d^4*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(88*b^3*E^u) + 
      (7*d^6*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(88*b^3*E^u) - 
      (361*K0*M^5*Sqrt[Pi/70]*u^3)/(352*b^3*E^u) - 
      (471*d^4*K0*M^5*Sqrt[Pi/70]*u^3)/(352*b^3*E^u) + 
      (126941*K0^2*M^5*Sqrt[Pi/70]*u^3)/(439296*b^3) - 
      (283*d^2*K0^2*M^5*Sqrt[Pi/70]*u^3)/(4992*b^3) + 
      (13063*d^6*K0^2*M^5*Sqrt[Pi/70]*u^3)/(27456*b^3) - 
      (101*d^4*K1*M^5*Sqrt[Pi/70]*u^3)/(176*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/70]*u^3)/(11*b^3*E^u) - 
      (4003*d^4*K1^2*M^5*Sqrt[Pi/70]*u^3)/(54912*b^3) + 
      (10679*d^6*K1^2*M^5*Sqrt[Pi/70]*u^3)/(27456*b^3) - 
      (1549*d^8*K1^2*M^5*Sqrt[Pi/70]*u^3)/(109824*b^3) + 
      (d^6*K0*M^5*Sqrt[(5*Pi)/14]*u^3)/(32*b^3*E^u) - 
      (10701*d^4*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(73216*b^3) + 
      (1997*d^8*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(439296*b^3) + 
      (25*d^2*K1*M^5*Sqrt[(5*Pi)/14]*u^3)/(88*b^3*E^u) - 
      (5297*d^2*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(27456*b^3) + 
      (111*d^2*K0*M^5*Sqrt[(7*Pi)/10]*u^3)/(352*b^3*E^u) - 
      (19*K1*M^5*Sqrt[(7*Pi)/10]*u^3)/(176*b^3*E^u) + 
      (10397*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(109824*b^3) - 
      (401*K0*M^5*Sqrt[Pi/70]*u^4)/(1056*b^3*E^u) - 
      (911*d^4*K0*M^5*Sqrt[Pi/70]*u^4)/(1056*b^3*E^u) + 
      (19*K1*M^5*Sqrt[Pi/70]*u^4)/(48*b^3*E^u) - 
      (13*d^6*K1*M^5*Sqrt[Pi/70]*u^4)/(22*b^3*E^u) + 
      (223331*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(109824*b^3) - 
      (64643*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(27456*b^3) - 
      (20287*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(14976*b^3) + 
      (134951*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(82368*b^3) + 
      (941*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(25344*b^3) + 
      (17*d^6*K0*M^5*Sqrt[(5*Pi)/14]*u^4)/(352*b^3*E^u) - 
      (73*d^2*K1*M^5*Sqrt[(5*Pi)/14]*u^4)/(264*b^3*E^u) + 
      (151*d^2*K0*M^5*Sqrt[(7*Pi)/10]*u^4)/(1056*b^3*E^u) + 
      (119*d^4*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/(528*b^3*E^u) + 
      (53*K0*M^5*Sqrt[Pi/70]*u^5)/(528*b^3*E^u) - 
      (31*d^2*K0*M^5*Sqrt[Pi/70]*u^5)/(132*b^3*E^u) + 
      (89*d^4*K0*M^5*Sqrt[Pi/70]*u^5)/(528*b^3*E^u) - 
      (3*d^6*K0*M^5*Sqrt[Pi/70]*u^5)/(88*b^3*E^u) + 
      (81841*K0^2*M^5*Sqrt[Pi/70]*u^5)/(109824*b^3) - 
      (140743*d^2*K0^2*M^5*Sqrt[Pi/70]*u^5)/(109824*b^3) + 
      (9803*d^4*K0^2*M^5*Sqrt[Pi/70]*u^5)/(29952*b^3) - 
      (29*d^4*K1*M^5*Sqrt[Pi/70]*u^5)/(528*b^3*E^u) - 
      (3*d^6*K1*M^5*Sqrt[Pi/70]*u^5)/(88*b^3*E^u) + 
      (358297*K1^2*M^5*Sqrt[Pi/70]*u^5)/(1647360*b^3) - 
      (3276043*d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/(1647360*b^3) + 
      (315101*d^6*K1^2*M^5*Sqrt[Pi/70]*u^5)/(329472*b^3) + 
      (16111*d^8*K1^2*M^5*Sqrt[Pi/70]*u^5)/(164736*b^3) - 
      (13*K1*M^5*Sqrt[(5*Pi)/14]*u^5)/(528*b^3*E^u) + 
      (9847*d^6*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(329472*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(41184*b^3) + 
      (d^2*K1*M^5*Sqrt[(7*Pi)/10]*u^5)/(33*b^3*E^u) + 
      (168733*d^2*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(1647360*b^3) + 
      (134047*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(823680*b^3) + 
      (2963*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(25740*b^3) - 
      (91943*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(137280*b^3) + 
      (7067*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(20592*b^3) + 
      (8023*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(164736*b^3) + 
      (1283*d^2*K0^2*M^5*Sqrt[Pi/70]*u^7)/(11440*b^3) - 
      (23593*d^4*K0^2*M^5*Sqrt[Pi/70]*u^7)/(137280*b^3) + 
      (59*d^6*K0^2*M^5*Sqrt[Pi/70]*u^7)/(858*b^3) + 
      (347*d^8*K0^2*M^5*Sqrt[Pi/70]*u^7)/(54912*b^3) + 
      (6347*K1^2*M^5*Sqrt[Pi/70]*u^7)/(74880*b^3) - 
      (397*d^2*K1^2*M^5*Sqrt[Pi/70]*u^7)/(25740*b^3) - 
      (89279*d^4*K1^2*M^5*Sqrt[Pi/70]*u^7)/(411840*b^3) + 
      (223*d^6*K1^2*M^5*Sqrt[Pi/70]*u^7)/(1584*b^3) + 
      (1097*d^8*K1^2*M^5*Sqrt[Pi/70]*u^7)/(164736*b^3) - 
      (201*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(91520*b^3) + 
      (K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(2860*b^3) + 
      (49*d^2*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(51480*b^3) - 
      (157*d^4*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(51480*b^3) + 
      (19*d^6*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(10296*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(10296*b^3) + 
      (K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(25740*b^3) - 
      (7*d^4*K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(12870*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(5148*b^3) + 
      (K1^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(25740*b^3) - 
      (7*d^4*K1^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(12870*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(5148*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(14*Pi)/5]*u^9)/(6435*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(14*Pi)/5]*u^9)/(6435*b^3))/Pi, 
    ((((-136*I)/385)*d^6*K0*K1*M^5*Sqrt[2/(35*Pi)]*u^3)/b^3 - 
      ((I/110)*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^3)/b^3 - 
      (((3*I)/110)*d^2*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^3)/b^3 + 
      (((9*I)/110)*d^4*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^3)/b^3 + 
      (739*d^2*K1^2*M^5*Sqrt[Pi/70]*u^3)/(264*b^3) - 
      (533*d^4*K1^2*M^5*Sqrt[Pi/70]*u^3)/(264*b^3) + 
      (109*d^6*K1^2*M^5*Sqrt[Pi/70]*u^3)/(264*b^3) - 
      (65*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(1056*b^3) + 
      (13*d^4*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(1056*b^3) - 
      (13*d^6*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(352*b^3) + 
      (13*d^2*K0^2*M^5*Sqrt[(35*Pi)/2]*u^3)/(1056*b^3) - 
      (3*K1^2*M^5*Sqrt[(35*Pi)/2]*u^3)/(88*b^3) + 
      (((299*I)/770)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (((43*I)/1320)*d^2*K1^2*M^5*Sqrt[7/(10*Pi)]*u^4)/b^3 - 
      (173*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(88*b^3) + 
      (97*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(24*b^3) - 
      (577*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(264*b^3) + 
      (29*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(264*b^3) - 
      (((43*I)/660)*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((41*I)/660)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((211*I)/660)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((127*I)/660)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((3*I)/40)*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((61*I)/264)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((103*I)/1320)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (37*d^6*K0^2*M^5*Sqrt[Pi/70]*u^5)/(176*b^3) + 
      (169*d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/(132*b^3) - 
      (289*d^6*K1^2*M^5*Sqrt[Pi/70]*u^5)/(528*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(2*Pi)/35]*u^5)/(3*b^3) - 
      (13*K0^2*M^5*Sqrt[(5*Pi)/14]*u^5)/(264*b^3) - 
      (97*d^2*K1^2*M^5*Sqrt[(5*Pi)/14]*u^5)/(528*b^3) + 
      (53*d^2*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(528*b^3) + 
      (7*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(264*b^3) - 
      (((17*I)/60)*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((53*I)/66)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) - 
      (((499*I)/660)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((13*I)/55)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((13*I)/220)*d^6*K0^2*M^5*Sqrt[7/(10*Pi)]*u^6)/b^3 + 
      (((149*I)/5940)*K1^2*M^5*Sqrt[7/(10*Pi)]*u^6)/b^3 - 
      (((17*I)/220)*d^6*K1^2*M^5*Sqrt[7/(10*Pi)]*u^6)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/70]*u^6)/(33*b^3) - (d^2*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (33*b^3) - (d^6*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(11*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^6)/(33*b^3) - 
      (((29*I)/132)*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((563*I)/660)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((691*I)/660)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((131*I)/2970)*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((647*I)/660)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((859*I)/660)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]))/Pi, 
    ((-2367*K1*M^5*Sqrt[Pi/70]*u)/(4576*b^3*E^u) + 
      (10827*d^2*K1*M^5*Sqrt[Pi/70]*u)/(4576*b^3*E^u) - 
      (7223*d^4*K1*M^5*Sqrt[Pi/70]*u)/(2288*b^3*E^u) + 
      (5879*d^6*K1*M^5*Sqrt[Pi/70]*u)/(4576*b^3*E^u) + 
      (107*d^8*K1*M^5*Sqrt[Pi/70]*u)/(4576*b^3*E^u) + 
      (1571*K0*M^5*Sqrt[Pi/70]*u^2)/(4576*b^3*E^u) + 
      (14991*d^2*K0*M^5*Sqrt[Pi/70]*u^2)/(18304*b^3*E^u) - 
      (48131*d^4*K0*M^5*Sqrt[Pi/70]*u^2)/(18304*b^3*E^u) + 
      (26153*d^6*K0*M^5*Sqrt[Pi/70]*u^2)/(18304*b^3*E^u) + 
      (703*d^8*K0*M^5*Sqrt[Pi/70]*u^2)/(18304*b^3*E^u) - 
      (2367*K1*M^5*Sqrt[Pi/70]*u^2)/(4576*b^3*E^u) + 
      (10827*d^2*K1*M^5*Sqrt[Pi/70]*u^2)/(4576*b^3*E^u) - 
      (7223*d^4*K1*M^5*Sqrt[Pi/70]*u^2)/(2288*b^3*E^u) + 
      (5879*d^6*K1*M^5*Sqrt[Pi/70]*u^2)/(4576*b^3*E^u) + 
      (107*d^8*K1*M^5*Sqrt[Pi/70]*u^2)/(4576*b^3*E^u) + 
      (617273*K0*M^5*Sqrt[Pi/70]*u^3)/(1441440*b^3*E^u) + 
      (3742901*d^2*K0*M^5*Sqrt[Pi/70]*u^3)/(5765760*b^3*E^u) - 
      (14671633*d^4*K0*M^5*Sqrt[Pi/70]*u^3)/(5765760*b^3*E^u) + 
      (26153*d^6*K0*M^5*Sqrt[Pi/70]*u^3)/(18304*b^3*E^u) + 
      (703*d^8*K0*M^5*Sqrt[Pi/70]*u^3)/(18304*b^3*E^u) + 
      (447871*K0^2*M^5*Sqrt[Pi/70]*u^3)/(3514368*b^3) - 
      (4005539*d^2*K0^2*M^5*Sqrt[Pi/70]*u^3)/(3514368*b^3) + 
      (1027841*d^4*K0^2*M^5*Sqrt[Pi/70]*u^3)/(585728*b^3) - 
      (169223*d^8*K0^2*M^5*Sqrt[Pi/70]*u^3)/(1171456*b^3) + 
      (309193*K1*M^5*Sqrt[Pi/70]*u^3)/(274560*b^3*E^u) - 
      (1409*d^2*K1*M^5*Sqrt[Pi/70]*u^3)/(68640*b^3*E^u) - 
      (110269*d^4*K1*M^5*Sqrt[Pi/70]*u^3)/(34320*b^3*E^u) + 
      (349*d^6*K1*M^5*Sqrt[Pi/70]*u^3)/(176*b^3*E^u) + 
      (207*d^8*K1*M^5*Sqrt[Pi/70]*u^3)/(1664*b^3*E^u) + 
      (1243049*K1^2*M^5*Sqrt[Pi/70]*u^3)/(878592*b^3) - 
      (4289*d^8*K1^2*M^5*Sqrt[Pi/70]*u^3)/(292864*b^3) + 
      (239*d^10*K1^2*M^5*Sqrt[Pi/70]*u^3)/(292864*b^3) + 
      (725*d^10*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(3514368*b^3) - 
      (659635*d^2*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(878592*b^3) + 
      (285577*d^4*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(439296*b^3) - 
      (4557*d^6*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(53248*b^3) - 
      (56321*d^6*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(439296*b^3) + 
      (11253577*K0*M^5*Sqrt[Pi/70]*u^4)/(11531520*b^3*E^u) - 
      (5853427*d^2*K0*M^5*Sqrt[Pi/70]*u^4)/(5765760*b^3*E^u) - 
      (2434217*d^4*K0*M^5*Sqrt[Pi/70]*u^4)/(2882880*b^3*E^u) + 
      (149*d^8*K0*M^5*Sqrt[Pi/70]*u^4)/(2816*b^3*E^u) + 
      (61723*K1*M^5*Sqrt[Pi/70]*u^4)/(45760*b^3*E^u) - 
      (32083*d^2*K1*M^5*Sqrt[Pi/70]*u^4)/(22880*b^3*E^u) - 
      (150281*d^4*K1*M^5*Sqrt[Pi/70]*u^4)/(137280*b^3*E^u) + 
      (6869*d^6*K1*M^5*Sqrt[Pi/70]*u^4)/(6864*b^3*E^u) + 
      (1768079*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(2635776*b^3) - 
      (15315133*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(2635776*b^3) - 
      (4775893*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(1317888*b^3) + 
      (2797*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(878592*b^3) + 
      (807221*d^4*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^4)/(439296*b^3) + 
      (6517*d^6*K0*M^5*Sqrt[(7*Pi)/10]*u^4)/(54912*b^3*E^u) + 
      (289*d^8*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/(13728*b^3*E^u) - 
      (160883*d^8*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/(2635776*b^3) + 
      (489497*K0*M^5*Sqrt[Pi/70]*u^5)/(2562560*b^3*E^u) - 
      (163763*d^2*K0*M^5*Sqrt[Pi/70]*u^5)/(1921920*b^3*E^u) - 
      (1339907*d^4*K0*M^5*Sqrt[Pi/70]*u^5)/(3843840*b^3*E^u) + 
      (10363*d^6*K0*M^5*Sqrt[Pi/70]*u^5)/(54912*b^3*E^u) + 
      (11873*d^8*K0*M^5*Sqrt[Pi/70]*u^5)/(219648*b^3*E^u) - 
      (1279277*K0^2*M^5*Sqrt[Pi/70]*u^5)/(2635776*b^3) - 
      (197207*d^2*K0^2*M^5*Sqrt[Pi/70]*u^5)/(479232*b^3) - 
      (3183133*d^6*K0^2*M^5*Sqrt[Pi/70]*u^5)/(2635776*b^3) + 
      (23*d^10*K0^2*M^5*Sqrt[Pi/70]*u^5)/(585728*b^3) + 
      (314227*K1*M^5*Sqrt[Pi/70]*u^5)/(1647360*b^3*E^u) + 
      (206543*d^2*K1*M^5*Sqrt[Pi/70]*u^5)/(823680*b^3*E^u) - 
      (416957*d^4*K1*M^5*Sqrt[Pi/70]*u^5)/(411840*b^3*E^u) + 
      (27983*d^6*K1*M^5*Sqrt[Pi/70]*u^5)/(54912*b^3*E^u) - 
      (7699507*d^2*K1^2*M^5*Sqrt[Pi/70]*u^5)/(79073280*b^3) + 
      (56400521*d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/(19768320*b^3) - 
      (18085681*d^6*K1^2*M^5*Sqrt[Pi/70]*u^5)/(13178880*b^3) - 
      (453697*d^8*K1^2*M^5*Sqrt[Pi/70]*u^5)/(1198080*b^3) + 
      (120907*d^10*K1^2*M^5*Sqrt[Pi/70]*u^5)/(26357760*b^3) + 
      (192571*d^4*K0^2*M^5*Sqrt[(5*Pi)/14]*u^5)/(439296*b^3) - 
      (46037*d^8*K0^2*M^5*Sqrt[(5*Pi)/14]*u^5)/(2635776*b^3) + 
      (449*d^8*K1*M^5*Sqrt[(5*Pi)/14]*u^5)/(36608*b^3*E^u) - 
      (1140103*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(7907328*b^3) - 
      (108413*K0*M^5*Sqrt[Pi/70]*u^6)/(2306304*b^3*E^u) + 
      (174337*d^2*K0*M^5*Sqrt[Pi/70]*u^6)/(576576*b^3*E^u) - 
      (519283*d^4*K0*M^5*Sqrt[Pi/70]*u^6)/(1153152*b^3*E^u) + 
      (1471*d^8*K0*M^5*Sqrt[Pi/70]*u^6)/(109824*b^3*E^u) + 
      (2507587*K1*M^5*Sqrt[Pi/70]*u^6)/(11531520*b^3*E^u) - 
      (255401*d^2*K1*M^5*Sqrt[Pi/70]*u^6)/(2882880*b^3*E^u) - 
      (2661079*d^4*K1*M^5*Sqrt[Pi/70]*u^6)/(5765760*b^3*E^u) + 
      (8759*d^6*K1*M^5*Sqrt[Pi/70]*u^6)/(27456*b^3*E^u) + 
      (1499*d^8*K1*M^5*Sqrt[Pi/70]*u^6)/(109824*b^3*E^u) - 
      (10318879*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(19768320*b^3) - 
      (7660909*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(19768320*b^3) - 
      (3657799*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(3294720*b^3) - 
      (1073977*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(6589440*b^3) + 
      (3407*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(2196480*b^3) + 
      (997*d^6*K0*M^5*Sqrt[(5*Pi)/14]*u^6)/(27456*b^3*E^u) + 
      (862357*d^4*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^6)/(1976832*b^3) - 
      (31307*K0^2*M^5*Sqrt[Pi/70]*u^7)/(1797120*b^3) - 
      (407081*d^2*K0^2*M^5*Sqrt[Pi/70]*u^7)/(3953664*b^3) + 
      (2541943*d^4*K0^2*M^5*Sqrt[Pi/70]*u^7)/(9884160*b^3) - 
      (4509*d^6*K0^2*M^5*Sqrt[Pi/70]*u^7)/(33280*b^3) - 
      (10487*d^8*K0^2*M^5*Sqrt[Pi/70]*u^7)/(6589440*b^3) + 
      (1901*d^10*K0^2*M^5*Sqrt[Pi/70]*u^7)/(6589440*b^3) - 
      (273179*K1^2*M^5*Sqrt[Pi/70]*u^7)/(1797120*b^3) - 
      (67171*d^2*K1^2*M^5*Sqrt[Pi/70]*u^7)/(1520640*b^3) + 
      (454789*d^4*K1^2*M^5*Sqrt[Pi/70]*u^7)/(898560*b^3) - 
      (2683819*d^6*K1^2*M^5*Sqrt[Pi/70]*u^7)/(9884160*b^3) - 
      (58697*d^8*K1^2*M^5*Sqrt[Pi/70]*u^7)/(1520640*b^3) + 
      (3533*d^10*K1^2*M^5*Sqrt[Pi/70]*u^7)/(19768320*b^3) + 
      (K0*M^5*Sqrt[(7*Pi)/10]*u^7)/(2145*b^3*E^u) + 
      (71*d^2*K0*M^5*Sqrt[(7*Pi)/10]*u^7)/(68640*b^3*E^u) - 
      (263*d^4*K0*M^5*Sqrt[(7*Pi)/10]*u^7)/(68640*b^3*E^u) + 
      (37*d^6*K0*M^5*Sqrt[(7*Pi)/10]*u^7)/(13728*b^3*E^u) + 
      (3*K1*M^5*Sqrt[(7*Pi)/10]*u^7)/(5720*b^3*E^u) + 
      (103*d^2*K1*M^5*Sqrt[(7*Pi)/10]*u^7)/(68640*b^3*E^u) - 
      (29*d^4*K1*M^5*Sqrt[(7*Pi)/10]*u^7)/(6240*b^3*E^u) + 
      (37*d^6*K1*M^5*Sqrt[(7*Pi)/10]*u^7)/(13728*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(7*Pi)/10]*u^7)/(13728*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(35*Pi)/2]*u^7)/(13728*b^3*E^u) - 
      (10253*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(308880*b^3) - 
      (26531*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(308880*b^3) + 
      (1299*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(5720*b^3) - 
      (1247*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(19305*b^3) - 
      (239*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(5616*b^3) - 
      (53*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(61776*b^3) + 
      (K0*M^5*Sqrt[(7*Pi)/10]*u^8)/(8580*b^3*E^u) - 
      (7*d^4*K0*M^5*Sqrt[(7*Pi)/10]*u^8)/(4290*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[(7*Pi)/10]*u^8)/(1716*b^3*E^u) + 
      (K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(8580*b^3*E^u) - 
      (7*d^4*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(4290*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(1716*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[(14*Pi)/5]*u^8)/(2145*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(14*Pi)/5]*u^8)/(2145*b^3*E^u) - 
      (K0^2*M^5*Sqrt[Pi/70]*u^9)/(1248*b^3) + 
      (4721*d^2*K0^2*M^5*Sqrt[Pi/70]*u^9)/(1647360*b^3) + 
      (83*d^4*K0^2*M^5*Sqrt[Pi/70]*u^9)/(23760*b^3) - 
      (27883*d^6*K0^2*M^5*Sqrt[Pi/70]*u^9)/(2471040*b^3) + 
      (2861*d^8*K0^2*M^5*Sqrt[Pi/70]*u^9)/(617760*b^3) + 
      (8291*d^2*K1^2*M^5*Sqrt[Pi/70]*u^9)/(4942080*b^3) + 
      (1483*d^4*K1^2*M^5*Sqrt[Pi/70]*u^9)/(308880*b^3) - 
      (929*d^6*K1^2*M^5*Sqrt[Pi/70]*u^9)/(91520*b^3) + 
      (3763*d^10*K1^2*M^5*Sqrt[Pi/70]*u^9)/(4942080*b^3) - 
      (23*K1^2*M^5*Sqrt[(5*Pi)/14]*u^9)/(123552*b^3) + 
      (773*d^10*K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(4942080*b^3) + 
      (113*d^8*K1^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(205920*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/70]*u^10)/(3861*b^3) - 
      (47*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(19305*b^3) - 
      (16*d^8*K0*K1*M^5*Sqrt[(2*Pi)/35]*u^10)/(19305*b^3) + 
      (7*d^4*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^10)/(19305*b^3) + 
      (7*d^6*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^10)/(19305*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[(14*Pi)/5]*u^10)/(19305*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/70]*u^11)/(17160*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/70]*u^11)/(12870*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/70]*u^11)/(12870*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/70]*u^11)/(17160*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/70]*u^11)/(17160*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/70]*u^11)/(12870*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/70]*u^11)/(12870*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/70]*u^11)/(17160*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/10]*u^11)/(25740*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/10]*u^11)/(25740*b^3))/Pi, 
    ((((51*I)/2288)*d^8*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^3)/b^3 + 
      (46133*K0^2*M^5*Sqrt[Pi/70]*u^3)/(219648*b^3) + 
      (2371*d^2*K0^2*M^5*Sqrt[Pi/70]*u^3)/(6864*b^3) - 
      (46693*d^4*K0^2*M^5*Sqrt[Pi/70]*u^3)/(36608*b^3) + 
      (18521*d^6*K0^2*M^5*Sqrt[Pi/70]*u^3)/(27456*b^3) - 
      (46093*K1^2*M^5*Sqrt[Pi/70]*u^3)/(54912*b^3) + 
      (41453*d^2*K1^2*M^5*Sqrt[Pi/70]*u^3)/(13728*b^3) + 
      (19181*d^6*K1^2*M^5*Sqrt[Pi/70]*u^3)/(13728*b^3) - 
      (1549*d^8*K1^2*M^5*Sqrt[Pi/70]*u^3)/(54912*b^3) + 
      (1997*d^8*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(219648*b^3) - 
      (13921*d^4*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(27456*b^3) + 
      (((5843*I)/240240)*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (((11027*I)/40040)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) - 
      (((2341*I)/5005)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (((1439*I)/120120)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (((22749017*I)/67953600)*d^2*K1^2*M^5*Sqrt[7/(10*Pi)]*u^4)/b^3 + 
      (((359*I)/45760)*d^8*K1^2*M^5*Sqrt[7/(10*Pi)]*u^4)/b^3 + 
      (40811*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(54912*b^3) + 
      (28879*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(13728*b^3) - 
      (524081*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(82368*b^3) + 
      (141737*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(41184*b^3) + 
      (941*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(12672*b^3) + 
      (((65981*I)/480480)*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((12931*I)/240240)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((26227*I)/60060)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((3551*I)/21840)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((5693*I)/68640)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((1029389*I)/8648640)*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((150249991*I)/158558400)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((13378457*I)/4324320)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((366131*I)/240240)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((557393*I)/617760)*d^4*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^5)/b^3 - 
      (((967*I)/205920)*d^8*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^5)/b^3 + 
      (40969*K0^2*M^5*Sqrt[Pi/70]*u^5)/(54912*b^3) - 
      (41683*d^2*K0^2*M^5*Sqrt[Pi/70]*u^5)/(54912*b^3) - 
      (10789*d^4*K0^2*M^5*Sqrt[Pi/70]*u^5)/(14976*b^3) + 
      (120877*d^6*K0^2*M^5*Sqrt[Pi/70]*u^5)/(164736*b^3) - 
      (1385323*d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/(823680*b^3) + 
      (179849*d^6*K1^2*M^5*Sqrt[Pi/70]*u^5)/(164736*b^3) + 
      (16111*d^8*K1^2*M^5*Sqrt[Pi/70]*u^5)/(82368*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(20592*b^3) + 
      (128071*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(823680*b^3) - 
      (81647*d^2*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(823680*b^3) - 
      (((91669*I)/308880)*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((2215729*I)/617760)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((16151*I)/5280)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) - 
      (((15017*I)/247104)*d^4*K1^2*M^5*Sqrt[7/(10*Pi)]*u^6)/b^3 + 
      (((593*I)/20592)*d^8*K1^2*M^5*Sqrt[7/(10*Pi)]*u^6)/b^3 + 
      (115327*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(411840*b^3) + 
      (1189*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(6435*b^3) - 
      (76343*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(68640*b^3) + 
      (8023*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(82368*b^3) + 
      (809*d^6*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^6)/(10296*b^3) - 
      (((7453*I)/45760)*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((25133*I)/27456)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((565267*I)/411840)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((267857*I)/411840)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((3127*I)/102960)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((22933*I)/45760)*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((541459*I)/1235520)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((18073*I)/112320)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (1283*d^2*K0^2*M^5*Sqrt[Pi/70]*u^7)/(5720*b^3) - 
      (23593*d^4*K0^2*M^5*Sqrt[Pi/70]*u^7)/(68640*b^3) + 
      (59*d^6*K0^2*M^5*Sqrt[Pi/70]*u^7)/(429*b^3) + 
      (347*d^8*K0^2*M^5*Sqrt[Pi/70]*u^7)/(27456*b^3) + 
      (6347*K1^2*M^5*Sqrt[Pi/70]*u^7)/(37440*b^3) - 
      (397*d^2*K1^2*M^5*Sqrt[Pi/70]*u^7)/(12870*b^3) - 
      (89279*d^4*K1^2*M^5*Sqrt[Pi/70]*u^7)/(205920*b^3) + 
      (223*d^6*K1^2*M^5*Sqrt[Pi/70]*u^7)/(792*b^3) + 
      (1097*d^8*K1^2*M^5*Sqrt[Pi/70]*u^7)/(82368*b^3) - 
      (201*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(45760*b^3) + 
      (((2047*I)/102960)*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) + 
      (((1717*I)/2640)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) - 
      (((132721*I)/102960)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) + 
      (((11273*I)/20592)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) + 
      (((3673*I)/51480)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) - 
      (((7*I)/28080)*K0^2*M^5*Sqrt[7/(10*Pi)]*u^8)/b^3 - 
      ((I/2808)*K1^2*M^5*Sqrt[7/(10*Pi)]*u^8)/b^3 + 
      (((73*I)/11232)*d^2*K1^2*M^5*Sqrt[7/(10*Pi)]*u^8)/b^3 - 
      (((437*I)/51480)*d^4*K1^2*M^5*Sqrt[7/(10*Pi)]*u^8)/b^3 + 
      ((I/2145)*d^8*K1^2*M^5*Sqrt[7/(10*Pi)]*u^8)/b^3 - 
      (((2*I)/6435)*d^8*K0^2*M^5*Sqrt[14/(5*Pi)]*u^8)/b^3 + 
      ((I/1584)*d^2*K0^2*M^5*Sqrt[35/(2*Pi)]*u^8)/b^3 - 
      (((179*I)/370656)*d^6*K0^2*M^5*Sqrt[35/(2*Pi)]*u^8)/b^3 + 
      (K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(1430*b^3) + 
      (49*d^2*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(25740*b^3) - 
      (157*d^4*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(25740*b^3) + 
      (19*d^6*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(5148*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(5148*b^3) + 
      (((271*I)/61776)*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((323*I)/5720)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((19639*I)/370656)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((61*I)/11880)*K1^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((11191*I)/617760)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((23*I)/880)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((34*I)/6435)*d^2*K0*K1*M^5*Sqrt[2/(35*Pi)]*u^9)/b^3 - 
      (((64*I)/6435)*d^6*K0*K1*M^5*Sqrt[2/(35*Pi)]*u^9)/b^3 + 
      (((7*I)/3510)*d^4*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^9)/b^3 + 
      (((7*I)/6435)*d^8*K0*K1*M^5*Sqrt[14/(5*Pi)]*u^9)/b^3 + 
      (K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(12870*b^3) - 
      (7*d^4*K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(6435*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(2574*b^3) + 
      (K1^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(12870*b^3) - 
      (7*d^4*K1^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(6435*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(2574*b^3) + 
      (2*d^2*K0^2*M^5*Sqrt[(14*Pi)/5]*u^9)/(6435*b^3) + 
      (2*d^2*K1^2*M^5*Sqrt[(14*Pi)/5]*u^9)/(6435*b^3) - 
      (((59*I)/2970)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[70*Pi]))/Pi, 
    ((-6563*d^2*K1*M^5*Sqrt[Pi/70]*u)/(18304*b^3*E^u) - 
      (589*d^4*K1*M^5*Sqrt[Pi/70]*u)/(9152*b^3*E^u) + 
      (751*d^8*K1*M^5*Sqrt[Pi/70]*u)/(18304*b^3*E^u) + 
      (13*d^10*K1*M^5*Sqrt[Pi/70]*u)/(1408*b^3*E^u) + 
      (13*d^6*K1*M^5*Sqrt[(5*Pi)/14]*u)/(704*b^3*E^u) + 
      (733*K1*M^5*Sqrt[(7*Pi)/10]*u)/(18304*b^3*E^u) + 
      (30427*K0*M^5*Sqrt[Pi/70]*u^2)/(73216*b^3*E^u) - 
      (148409*d^2*K0*M^5*Sqrt[Pi/70]*u^2)/(73216*b^3*E^u) + 
      (98607*d^4*K0*M^5*Sqrt[Pi/70]*u^2)/(36608*b^3*E^u) - 
      (35121*d^6*K0*M^5*Sqrt[Pi/70]*u^2)/(36608*b^3*E^u) - 
      (9657*d^8*K0*M^5*Sqrt[Pi/70]*u^2)/(73216*b^3*E^u) + 
      (667*d^10*K0*M^5*Sqrt[Pi/70]*u^2)/(73216*b^3*E^u) - 
      (6563*d^2*K1*M^5*Sqrt[Pi/70]*u^2)/(18304*b^3*E^u) - 
      (589*d^4*K1*M^5*Sqrt[Pi/70]*u^2)/(9152*b^3*E^u) + 
      (751*d^8*K1*M^5*Sqrt[Pi/70]*u^2)/(18304*b^3*E^u) + 
      (13*d^10*K1*M^5*Sqrt[Pi/70]*u^2)/(1408*b^3*E^u) + 
      (13*d^6*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(704*b^3*E^u) + 
      (733*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(18304*b^3*E^u) + 
      (19296289*K0*M^5*Sqrt[Pi/70]*u^3)/(84564480*b^3*E^u) - 
      (150634651*d^2*K0*M^5*Sqrt[Pi/70]*u^3)/(84564480*b^3*E^u) + 
      (23376737*d^4*K0*M^5*Sqrt[Pi/70]*u^3)/(8456448*b^3*E^u) - 
      (4183889*d^6*K0*M^5*Sqrt[Pi/70]*u^3)/(3843840*b^3*E^u) - 
      (9657*d^8*K0*M^5*Sqrt[Pi/70]*u^3)/(73216*b^3*E^u) + 
      (667*d^10*K0*M^5*Sqrt[Pi/70]*u^3)/(73216*b^3*E^u) + 
      (907250989*d^2*K0^2*M^5*Sqrt[Pi/70]*u^3)/(955908096*b^3) - 
      (270171511*d^4*K0^2*M^5*Sqrt[Pi/70]*u^3)/(637272064*b^3) - 
      (71547583*d^6*K0^2*M^5*Sqrt[Pi/70]*u^3)/(159318016*b^3) + 
      (203610273*d^8*K0^2*M^5*Sqrt[Pi/70]*u^3)/(637272064*b^3) - 
      (6084227*d^10*K0^2*M^5*Sqrt[Pi/70]*u^3)/(955908096*b^3) - 
      (302261*d^2*K1*M^5*Sqrt[Pi/70]*u^3)/(109824*b^3*E^u) + 
      (510269*d^4*K1*M^5*Sqrt[Pi/70]*u^3)/(109824*b^3*E^u) - 
      (509777*d^6*K1*M^5*Sqrt[Pi/70]*u^3)/(274560*b^3*E^u) - 
      (27049*d^8*K1*M^5*Sqrt[Pi/70]*u^3)/(99840*b^3*E^u) + 
      (4157*d^10*K1*M^5*Sqrt[Pi/70]*u^3)/(183040*b^3*E^u) - 
      (337589353*d^2*K1^2*M^5*Sqrt[Pi/70]*u^3)/(238977024*b^3) + 
      (126676903*d^4*K1^2*M^5*Sqrt[Pi/70]*u^3)/(43450368*b^3) - 
      (62659557*d^6*K1^2*M^5*Sqrt[Pi/70]*u^3)/(39829504*b^3) + 
      (10441*d^12*K1^2*M^5*Sqrt[Pi/70]*u^3)/(43450368*b^3) - 
      (2677*d^12*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(637272064*b^3) + 
      (9265*K1*M^5*Sqrt[(5*Pi)/14]*u^3)/(219648*b^3*E^u) - 
      (163875*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(159318016*b^3) - 
      (8176249*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(147062784*b^3) + 
      (5230267*d^8*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(477954048*b^3) - 
      (14789*d^10*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(79659008*b^3) - 
      (9871469*K0*M^5*Sqrt[Pi/70]*u^4)/(56376320*b^3*E^u) - 
      (53701693*d^2*K0*M^5*Sqrt[Pi/70]*u^4)/(42282240*b^3*E^u) + 
      (16696243*d^4*K0*M^5*Sqrt[Pi/70]*u^4)/(5637632*b^3*E^u) - 
      (899693*d^6*K0*M^5*Sqrt[Pi/70]*u^4)/(640640*b^3*E^u) - 
      (263959*d^8*K0*M^5*Sqrt[Pi/70]*u^4)/(2196480*b^3*E^u) - 
      (49700569*K1*M^5*Sqrt[Pi/70]*u^4)/(169128960*b^3*E^u) - 
      (288956887*d^2*K1*M^5*Sqrt[Pi/70]*u^4)/(169128960*b^3*E^u) + 
      (114951561*d^4*K1*M^5*Sqrt[Pi/70]*u^4)/(28188160*b^3*E^u) - 
      (4689967*d^6*K1*M^5*Sqrt[Pi/70]*u^4)/(2562560*b^3*E^u) - 
      (197931*d^8*K1*M^5*Sqrt[Pi/70]*u^4)/(732160*b^3*E^u) - 
      (8315641459*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(7169310720*b^3) + 
      (12697031617*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(3584655360*b^3) - 
      (5734831327*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(2389770240*b^3) + 
      (1782720743*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(1433862144*b^3) - 
      (21157*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(1081344*b^3) + 
      (27009*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(159318016*b^3) + 
      (213*d^10*K0*M^5*Sqrt[(7*Pi)/10]*u^4)/(183040*b^3*E^u) + 
      (7807*d^10*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/(2196480*b^3*E^u) - 
      (308874143*d^6*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/(1792327680*b^3) - 
      (10575967*K0*M^5*Sqrt[Pi/70]*u^5)/(23063040*b^3*E^u) - 
      (747653*d^2*K0*M^5*Sqrt[Pi/70]*u^5)/(18450432*b^3*E^u) + 
      (16195423*d^4*K0*M^5*Sqrt[Pi/70]*u^5)/(11531520*b^3*E^u) - 
      (4331989*d^6*K0*M^5*Sqrt[Pi/70]*u^5)/(5125120*b^3*E^u) - 
      (74597*d^8*K0*M^5*Sqrt[Pi/70]*u^5)/(1098240*b^3*E^u) + 
      (34319*d^10*K0*M^5*Sqrt[Pi/70]*u^5)/(4392960*b^3*E^u) - 
      (3246607607*K0^2*M^5*Sqrt[Pi/70]*u^5)/(7169310720*b^3) + 
      (1773977399*d^2*K0^2*M^5*Sqrt[Pi/70]*u^5)/(896163840*b^3) - 
      (5343715141*d^4*K0^2*M^5*Sqrt[Pi/70]*u^5)/(2389770240*b^3) + 
      (306854551*d^6*K0^2*M^5*Sqrt[Pi/70]*u^5)/(896163840*b^3) - 
      (1479*d^10*K0^2*M^5*Sqrt[Pi/70]*u^5)/(585728*b^3) - 
      (10811*d^12*K0^2*M^5*Sqrt[Pi/70]*u^5)/(477954048*b^3) - 
      (144682723*K1*M^5*Sqrt[Pi/70]*u^5)/(253693440*b^3*E^u) - 
      (2007419*d^2*K1*M^5*Sqrt[Pi/70]*u^5)/(25369344*b^3*E^u) + 
      (454205039*d^4*K1*M^5*Sqrt[Pi/70]*u^5)/(253693440*b^3*E^u) - 
      (8099909*d^6*K1*M^5*Sqrt[Pi/70]*u^5)/(7687680*b^3*E^u) - 
      (78931*d^8*K1*M^5*Sqrt[Pi/70]*u^5)/(823680*b^3*E^u) + 
      (9349*d^10*K1*M^5*Sqrt[Pi/70]*u^5)/(1098240*b^3*E^u) - 
      (36559090199*K1^2*M^5*Sqrt[Pi/70]*u^5)/(107539660800*b^3) - 
      (416553422059*d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/(107539660800*b^3) + 
      (15910418759*d^8*K1^2*M^5*Sqrt[Pi/70]*u^5)/(21507932160*b^3) - 
      (31129331*d^10*K1^2*M^5*Sqrt[Pi/70]*u^5)/(1792327680*b^3) - 
      (100183*d^12*K1^2*M^5*Sqrt[Pi/70]*u^5)/(796590080*b^3) + 
      (75696073*d^8*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(1433862144*b^3) + 
      (10750119511*d^2*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(26884915200*b^3) + 
      (10225049*d^6*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(103403520*b^3) - 
      (1094124869*K0*M^5*Sqrt[Pi/70]*u^6)/(6088642560*b^3*E^u) + 
      (1405660777*d^2*K0*M^5*Sqrt[Pi/70]*u^6)/(6088642560*b^3*E^u) + 
      (305696819*d^4*K0*M^5*Sqrt[Pi/70]*u^6)/(3044321280*b^3*E^u) - 
      (2283653*d^6*K0*M^5*Sqrt[Pi/70]*u^6)/(13178880*b^3*E^u) + 
      (107269*d^8*K0*M^5*Sqrt[Pi/70]*u^6)/(5271552*b^3*E^u) - 
      (31987*K1*M^5*Sqrt[Pi/70]*u^6)/(24161280*b^3*E^u) - 
      (31966729*d^2*K1*M^5*Sqrt[Pi/70]*u^6)/(169128960*b^3*E^u) - 
      (6661*d^8*K1*M^5*Sqrt[Pi/70]*u^6)/(599040*b^3*E^u) + 
      (11195568499*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(26884915200*b^3) + 
      (15168264791*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(13442457600*b^3) - 
      (83515137331*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(26884915200*b^3) + 
      (1551431597*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(1344245760*b^3) + 
      (2231594297*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(5376983040*b^3) - 
      (6578279*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(896163840*b^3) - 
      (46043*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(199147520*b^3) + 
      (3786737*d^4*K1*M^5*Sqrt[(5*Pi)/14]*u^6)/(50738688*b^3*E^u) - 
      (159463*d^6*K1*M^5*Sqrt[(5*Pi)/14]*u^6)/(4612608*b^3*E^u) + 
      (113*d^10*K0*M^5*Sqrt[(7*Pi)/10]*u^6)/(585728*b^3*E^u) + 
      (83*d^10*K1*M^5*Sqrt[(7*Pi)/10]*u^6)/(506880*b^3*E^u) - 
      (30189317*K0*M^5*Sqrt[Pi/70]*u^7)/(3044321280*b^3*E^u) - 
      (33571781*d^2*K0*M^5*Sqrt[Pi/70]*u^7)/(217451520*b^3*E^u) + 
      (410172937*d^4*K0*M^5*Sqrt[Pi/70]*u^7)/(1522160640*b^3*E^u) - 
      (121531*d^6*K0*M^5*Sqrt[Pi/70]*u^7)/(3144960*b^3*E^u) - 
      (168647*d^8*K0*M^5*Sqrt[Pi/70]*u^7)/(2635776*b^3*E^u) - 
      (3343*d^10*K0*M^5*Sqrt[Pi/70]*u^7)/(1317888*b^3*E^u) - 
      (1402746181*d^2*K0^2*M^5*Sqrt[Pi/70]*u^7)/(13442457600*b^3) + 
      (124650257*d^6*K0^2*M^5*Sqrt[Pi/70]*u^7)/(1344245760*b^3) + 
      (103894127*d^8*K0^2*M^5*Sqrt[Pi/70]*u^7)/(5376983040*b^3) - 
      (105710903*K1*M^5*Sqrt[Pi/70]*u^7)/(1014773760*b^3*E^u) - 
      (5694911*d^2*K1*M^5*Sqrt[Pi/70]*u^7)/(380540160*b^3*E^u) + 
      (433973269*d^4*K1*M^5*Sqrt[Pi/70]*u^7)/(1522160640*b^3*E^u) - 
      (1517059*d^6*K1*M^5*Sqrt[Pi/70]*u^7)/(13837824*b^3*E^u) - 
      (243049*d^8*K1*M^5*Sqrt[Pi/70]*u^7)/(4392960*b^3*E^u) - 
      (369*d^10*K1*M^5*Sqrt[Pi/70]*u^7)/(366080*b^3*E^u) - 
      (20442553*K1^2*M^5*Sqrt[Pi/70]*u^7)/(2444083200*b^3) + 
      (2339422801*d^2*K1^2*M^5*Sqrt[Pi/70]*u^7)/(8554291200*b^3) - 
      (6389702567*d^4*K1^2*M^5*Sqrt[Pi/70]*u^7)/(14476492800*b^3) + 
      (864213817*d^6*K1^2*M^5*Sqrt[Pi/70]*u^7)/(9409720320*b^3) - 
      (10378231*d^10*K1^2*M^5*Sqrt[Pi/70]*u^7)/(2688491520*b^3) + 
      (41296433*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(2444083200*b^3) - 
      (484863967*d^4*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(26884915200*b^3) + 
      (2141*d^10*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(59744256*b^3) + 
      (1571*d^12*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(597442560*b^3) + 
      (5219173*d^8*K1^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(413614080*b^3) - 
      (1203*d^12*K1^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(199147520*b^3) + 
      (2042809*d^2*K0*M^5*Sqrt[Pi/70]*u^8)/(108725760*b^3*E^u) - 
      (14747*d^4*K0*M^5*Sqrt[Pi/70]*u^8)/(2718144*b^3*E^u) - 
      (173119*d^6*K0*M^5*Sqrt[Pi/70]*u^8)/(4942080*b^3*E^u) + 
      (1601*d^8*K0*M^5*Sqrt[Pi/70]*u^8)/(82368*b^3*E^u) + 
      (2557*d^10*K0*M^5*Sqrt[Pi/70]*u^8)/(658944*b^3*E^u) - 
      (26569*K1*M^5*Sqrt[Pi/70]*u^8)/(13590720*b^3*E^u) - 
      (29077*d^4*K1*M^5*Sqrt[Pi/70]*u^8)/(13590720*b^3*E^u) - 
      (55213*d^6*K1*M^5*Sqrt[Pi/70]*u^8)/(1647360*b^3*E^u) + 
      (19*d^8*K1*M^5*Sqrt[Pi/70]*u^8)/(1056*b^3*E^u) + 
      (727*d^10*K1*M^5*Sqrt[Pi/70]*u^8)/(219648*b^3*E^u) + 
      (2733200957*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(47048601600*b^3) + 
      (2350290403*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(23524300800*b^3) - 
      (592433659*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(1742540800*b^3) + 
      (755521*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(5483520*b^3) + 
      (1611661*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(29872128*b^3) - 
      (8791*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(26357760*b^3) - 
      (1603*K0*M^5*Sqrt[(7*Pi)/10]*u^8)/(6795360*b^3*E^u) + 
      (253303*d^2*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(108725760*b^3*E^u) - 
      (82211*d^10*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(61102080*b^3) - 
      (4127*K0*M^5*Sqrt[Pi/70]*u^9)/(6795360*b^3*E^u) - 
      (5767*d^2*K0*M^5*Sqrt[Pi/70]*u^9)/(1132560*b^3*E^u) + 
      (281*d^6*K0*M^5*Sqrt[Pi/70]*u^9)/(77220*b^3*E^u) - 
      (631*d^8*K0*M^5*Sqrt[Pi/70]*u^9)/(205920*b^3*E^u) - 
      (131*d^10*K0*M^5*Sqrt[Pi/70]*u^9)/(102960*b^3*E^u) + 
      (17062597*K0^2*M^5*Sqrt[Pi/70]*u^9)/(5535129600*b^3) + 
      (200782951*d^2*K0^2*M^5*Sqrt[Pi/70]*u^9)/(47048601600*b^3) - 
      (711209041*d^4*K0^2*M^5*Sqrt[Pi/70]*u^9)/(94097203200*b^3) - 
      (19816003*d^6*K0^2*M^5*Sqrt[Pi/70]*u^9)/(4704860160*b^3) - 
      (2311087*d^8*K0^2*M^5*Sqrt[Pi/70]*u^9)/(2688491520*b^3) + 
      (6390829*d^10*K0^2*M^5*Sqrt[Pi/70]*u^9)/(1344245760*b^3) + 
      (470753*d^12*K0^2*M^5*Sqrt[Pi/70]*u^9)/(896163840*b^3) - 
      (4127*K1*M^5*Sqrt[Pi/70]*u^9)/(6795360*b^3*E^u) - 
      (109*d^2*K1*M^5*Sqrt[Pi/70]*u^9)/(21780*b^3*E^u) + 
      (2459*d^4*K1*M^5*Sqrt[Pi/70]*u^9)/(377520*b^3*E^u) + 
      (499*d^6*K1*M^5*Sqrt[Pi/70]*u^9)/(154440*b^3*E^u) - 
      (607*d^8*K1*M^5*Sqrt[Pi/70]*u^9)/(205920*b^3*E^u) - 
      (61*d^10*K1*M^5*Sqrt[Pi/70]*u^9)/(51480*b^3*E^u) + 
      (474115513*K1^2*M^5*Sqrt[Pi/70]*u^9)/(94097203200*b^3) + 
      (478535507*d^2*K1^2*M^5*Sqrt[Pi/70]*u^9)/(47048601600*b^3) - 
      (236771407*d^4*K1^2*M^5*Sqrt[Pi/70]*u^9)/(8554291200*b^3) + 
      (334333*d^6*K1^2*M^5*Sqrt[Pi/70]*u^9)/(40212480*b^3) + 
      (146059*d^8*K1^2*M^5*Sqrt[Pi/70]*u^9)/(179232768*b^3) + 
      (24893*d^10*K1^2*M^5*Sqrt[Pi/70]*u^9)/(8146944*b^3) + 
      (84967*d^12*K1^2*M^5*Sqrt[Pi/70]*u^9)/(298721280*b^3) + 
      (23*d^4*K0*M^5*Sqrt[(7*Pi)/10]*u^9)/(25168*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/70]*u^10)/(5720*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/70]*u^10)/(4290*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/70]*u^10)/(4290*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/70]*u^10)/(5720*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/70]*u^10)/(5720*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/70]*u^10)/(4290*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/70]*u^10)/(4290*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/70]*u^10)/(5720*b^3*E^u) + 
      (934673*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(1383782400*b^3) - 
      (32787031*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(11762150400*b^3) - 
      (176772569*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(23524300800*b^3) + 
      (3708919*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(235243008*b^3) - 
      (398809*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(224040960*b^3) - 
      (141749*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(37340160*b^3) - 
      (378797*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(672122880*b^3) - 
      (d^6*K0*M^5*Sqrt[(7*Pi)/10]*u^10)/(8580*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(7*Pi)/10]*u^10)/(8580*b^3*E^u) + 
      (982381*K0^2*M^5*Sqrt[Pi/70]*u^11)/(23524300800*b^3) + 
      (4836569*d^2*K0^2*M^5*Sqrt[Pi/70]*u^11)/(11762150400*b^3) + 
      (165887*d^4*K0^2*M^5*Sqrt[Pi/70]*u^11)/(1809561600*b^3) - 
      (1028413*d^6*K0^2*M^5*Sqrt[Pi/70]*u^11)/(1176215040*b^3) + 
      (1181*d^10*K0^2*M^5*Sqrt[Pi/70]*u^11)/(2350080*b^3) + 
      (69599*d^12*K0^2*M^5*Sqrt[Pi/70]*u^11)/(672122880*b^3) + 
      (991981*K1^2*M^5*Sqrt[Pi/70]*u^11)/(23524300800*b^3) + 
      (4501769*d^2*K1^2*M^5*Sqrt[Pi/70]*u^11)/(11762150400*b^3) + 
      (65137*d^4*K1^2*M^5*Sqrt[Pi/70]*u^11)/(7841433600*b^3) - 
      (852557*d^6*K1^2*M^5*Sqrt[Pi/70]*u^11)/(1176215040*b^3) - 
      (17063*d^8*K1^2*M^5*Sqrt[Pi/70]*u^11)/(74680320*b^3) + 
      (8531*d^10*K1^2*M^5*Sqrt[Pi/70]*u^11)/(19768320*b^3) + 
      (59519*d^12*K1^2*M^5*Sqrt[Pi/70]*u^11)/(672122880*b^3) - 
      (1561*d^8*K0^2*M^5*Sqrt[(7*Pi)/10]*u^11)/(39536640*b^3) - 
      (569*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(9801792*b^3) - 
      (2929*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(17297280*b^3) + 
      (22207*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(73513440*b^3) - 
      (1019*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(7001280*b^3) - 
      (29*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(933504*b^3) + 
      (K0*K1*M^5*Sqrt[(5*Pi)/14]*u^12)/(6534528*b^3) + 
      (607*d^8*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^12)/(42007680*b^3) + 
      (K0^2*M^5*Sqrt[Pi/70]*u^13)/(19603584*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/70]*u^13)/(891072*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/70]*u^13)/(384384*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/70]*u^13)/(933504*b^3) + 
      (K1^2*M^5*Sqrt[Pi/70]*u^13)/(19603584*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/70]*u^13)/(891072*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/70]*u^13)/(384384*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/70]*u^13)/(933504*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(1633632*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(933504*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(1400256*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(1633632*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(933504*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(1400256*b^3))/Pi, 
    ((((61*I)/183040)*d^10*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^3)/b^3 + 
      (115769*K0^2*M^5*Sqrt[Pi/70]*u^3)/(585728*b^3) - 
      (115393*d^6*K0^2*M^5*Sqrt[Pi/70]*u^3)/(292864*b^3) - 
      (16543*d^2*K1^2*M^5*Sqrt[Pi/70]*u^3)/(439296*b^3) - 
      (217487*d^4*K1^2*M^5*Sqrt[Pi/70]*u^3)/(219648*b^3) + 
      (168121*d^6*K1^2*M^5*Sqrt[Pi/70]*u^3)/(219648*b^3) + 
      (239*d^10*K1^2*M^5*Sqrt[Pi/70]*u^3)/(146432*b^3) - 
      (143453*d^2*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(585728*b^3) + 
      (288107*d^4*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(878592*b^3) + 
      (725*d^10*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(1757184*b^3) - 
      (2097*d^8*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(146432*b^3) - 
      (1679*d^8*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(53248*b^3) + 
      (6953*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(146432*b^3) + 
      (((8497039*I)/34594560)*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (((19251931*I)/34594560)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) - 
      (((35819461*I)/17297280)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (((1228919*I)/823680)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) - 
      (((289087*I)/1281280)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) - 
      (1292773*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(658944*b^3) + 
      (2797*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(439296*b^3) - 
      (1087769*d^2*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^4)/(1317888*b^3) - 
      (17807*d^8*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^4)/(119808*b^3) + 
      (65693*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/(1317888*b^3) + 
      (203227*d^4*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/(219648*b^3) + 
      (((279847*I)/9884160)*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((1914907*I)/9884160)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((21172507*I)/34594560)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((556949*I)/1048320)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((1099363*I)/7687680)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((621*I)/366080)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((7923469*I)/20966400)*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((279754967*I)/691891200)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((56094473*I)/23063040)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((82455511*I)/38438400)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((346288079*I)/691891200)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((19543*I)/3660800)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (2923*K0^2*M^5*Sqrt[Pi/70]*u^5)/(119808*b^3) - 
      (3636037*d^2*K0^2*M^5*Sqrt[Pi/70]*u^5)/(2635776*b^3) + 
      (194547*d^4*K0^2*M^5*Sqrt[Pi/70]*u^5)/(73216*b^3) - 
      (1420921*d^6*K0^2*M^5*Sqrt[Pi/70]*u^5)/(1317888*b^3) - 
      (20987*d^8*K0^2*M^5*Sqrt[Pi/70]*u^5)/(119808*b^3) + 
      (23*d^10*K0^2*M^5*Sqrt[Pi/70]*u^5)/(292864*b^3) - 
      (427781*K1^2*M^5*Sqrt[Pi/70]*u^5)/(1520640*b^3) - 
      (16293839*d^2*K1^2*M^5*Sqrt[Pi/70]*u^5)/(7907328*b^3) + 
      (44671667*d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/(9884160*b^3) - 
      (11352301*d^6*K1^2*M^5*Sqrt[Pi/70]*u^5)/(6589440*b^3) - 
      (3057347*d^8*K1^2*M^5*Sqrt[Pi/70]*u^5)/(6589440*b^3) + 
      (120907*d^10*K1^2*M^5*Sqrt[Pi/70]*u^5)/(13178880*b^3) - 
      (((18755983*I)/49420800)*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((17143463*I)/34594560)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) - 
      (((11468831*I)/15724800)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((129323321*I)/86486400)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) - 
      (((23609449*I)/26611200)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((42883*I)/8236800)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) - 
      (6504067*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(9884160*b^3) - 
      (5258413*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(9884160*b^3) + 
      (14156281*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(4942080*b^3) - 
      (2467159*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(1647360*b^3) - 
      (592597*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(3294720*b^3) + 
      (3407*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(1098240*b^3) - 
      (((9009701*I)/172972800)*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((6765107*I)/12812800)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((212629*I)/225225)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((15627307*I)/172972800)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((16092773*I)/57657600)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((90019*I)/16473600)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((15420781*I)/57657600)*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((62492491*I)/31449600)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((154771919*I)/57657600)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((13309589*I)/28828800)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((3203897*I)/6177600)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((85627*I)/5491200)*d^10*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((3547*I)/4118400)*d^10*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^7)/b^3 - 
      (160049*K0^2*M^5*Sqrt[Pi/70]*u^7)/(1976832*b^3) + 
      (1290131*d^2*K0^2*M^5*Sqrt[Pi/70]*u^7)/(9884160*b^3) - 
      (6101*d^4*K0^2*M^5*Sqrt[Pi/70]*u^7)/(4942080*b^3) - 
      (11839*d^6*K0^2*M^5*Sqrt[Pi/70]*u^7)/(183040*b^3) + 
      (51973*d^8*K0^2*M^5*Sqrt[Pi/70]*u^7)/(3294720*b^3) + 
      (1901*d^10*K0^2*M^5*Sqrt[Pi/70]*u^7)/(3294720*b^3) - 
      (44687*K1^2*M^5*Sqrt[Pi/70]*u^7)/(898560*b^3) + 
      (357727*d^4*K1^2*M^5*Sqrt[Pi/70]*u^7)/(988416*b^3) - 
      (596539*d^6*K1^2*M^5*Sqrt[Pi/70]*u^7)/(4942080*b^3) - 
      (565601*d^8*K1^2*M^5*Sqrt[Pi/70]*u^7)/(9884160*b^3) + 
      (3533*d^10*K1^2*M^5*Sqrt[Pi/70]*u^7)/(9884160*b^3) - 
      (190081*d^2*K1^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(9884160*b^3) - 
      (((5031079*I)/18532800)*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) - 
      (((31833353*I)/259459200)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) + 
      (((141723497*I)/129729600)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) - 
      (((15934811*I)/21621600)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) + 
      (((17267*I)/386100)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) - 
      (((503*I)/1372800)*d^10*K1^2*M^5*Sqrt[7/(10*Pi)]*u^8)/b^3 - 
      (829*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(14040*b^3) - 
      (5861*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(38610*b^3) + 
      (103*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(264*b^3) - 
      (13967*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(154440*b^3) - 
      (673*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(7722*b^3) - 
      (53*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(30888*b^3) - 
      (((21791527*I)/259459200)*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((12550333*I)/129729600)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((3895501*I)/259459200)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((5902531*I)/86486400)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((105373*I)/1801800)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((30913*I)/4118400)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((687881*I)/7862400)*K1^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((92447*I)/199584)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((128879771*I)/259459200)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((11317997*I)/259459200)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((5256409*I)/32432400)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((17*I)/237600)*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^9)/b^3 - 
      (9*K0^2*M^5*Sqrt[Pi/70]*u^9)/(11440*b^3) + 
      (10097*d^2*K0^2*M^5*Sqrt[Pi/70]*u^9)/(823680*b^3) - 
      (137*d^4*K0^2*M^5*Sqrt[Pi/70]*u^9)/(30888*b^3) - 
      (27883*d^6*K0^2*M^5*Sqrt[Pi/70]*u^9)/(1235520*b^3) + 
      (317*d^8*K0^2*M^5*Sqrt[Pi/70]*u^9)/(23760*b^3) - 
      (323*K1^2*M^5*Sqrt[Pi/70]*u^9)/(308880*b^3) + 
      (24419*d^2*K1^2*M^5*Sqrt[Pi/70]*u^9)/(2471040*b^3) - 
      (281*d^4*K1^2*M^5*Sqrt[Pi/70]*u^9)/(154440*b^3) - 
      (929*d^6*K1^2*M^5*Sqrt[Pi/70]*u^9)/(45760*b^3) + 
      (3763*d^10*K1^2*M^5*Sqrt[Pi/70]*u^9)/(2471040*b^3) + 
      (773*d^10*K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(2471040*b^3) + 
      (173*d^8*K1^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(102960*b^3) - 
      (((19771*I)/5896800)*K0*K1*M^5*u^9)/(b^3*Sqrt[70*Pi]) - 
      (((1815523*I)/64864800)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[70*Pi]) + 
      (((377599*I)/3243240)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[70*Pi]) - 
      (((157699*I)/1297296)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[70*Pi]) + 
      (((135491*I)/5405400)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[70*Pi]) + 
      (((12263*I)/1029600)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[70*Pi]) - 
      ((I/386100)*K0^2*M^5*Sqrt[7/(10*Pi)]*u^10)/b^3 + 
      (((17*I)/386100)*d^8*K0^2*M^5*Sqrt[7/(10*Pi)]*u^10)/b^3 - 
      (((821*I)/1235520)*d^10*K0^2*M^5*Sqrt[7/(10*Pi)]*u^10)/b^3 - 
      ((I/386100)*K1^2*M^5*Sqrt[7/(10*Pi)]*u^10)/b^3 - 
      (((7063*I)/18532800)*d^8*K1^2*M^5*Sqrt[7/(10*Pi)]*u^10)/b^3 - 
      (((1337*I)/2059200)*d^10*K1^2*M^5*Sqrt[7/(10*Pi)]*u^10)/b^3 - 
      (K0*K1*M^5*Sqrt[(2*Pi)/35]*u^10)/(3861*b^3) - 
      (47*d^2*K0*K1*M^5*Sqrt[(2*Pi)/35]*u^10)/(19305*b^3) - 
      (32*d^8*K0*K1*M^5*Sqrt[(2*Pi)/35]*u^10)/(19305*b^3) + 
      (7*d^4*K0*K1*M^5*Sqrt[(14*Pi)/5]*u^10)/(19305*b^3) + 
      (7*d^6*K0*K1*M^5*Sqrt[(14*Pi)/5]*u^10)/(19305*b^3) - 
      (2*d^10*K0*K1*M^5*Sqrt[(14*Pi)/5]*u^10)/(19305*b^3) + 
      (((127*I)/2316600)*K0^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) - 
      (((47371*I)/16216200)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) - 
      (((673*I)/1474200)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) + 
      (((361*I)/51480)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) - 
      (((2371*I)/1621620)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) + 
      (((13183*I)/6177600)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) + 
      (((127*I)/2316600)*K1^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) - 
      (((15991*I)/5405400)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) - 
      (((1429*I)/16216200)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) + 
      (((21773*I)/3243240)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) + 
      (((149879*I)/129729600)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) + 
      (((4847*I)/2059200)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) + 
      (((97*I)/386100)*d^6*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^11)/b^3 - 
      (((97*I)/772200)*d^8*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^11)/b^3 + 
      ((I/10725)*d^10*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^11)/b^3 + 
      (d^2*K0^2*M^5*Sqrt[Pi/70]*u^11)/(8580*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/70]*u^11)/(6435*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/70]*u^11)/(6435*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/70]*u^11)/(8580*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/70]*u^11)/(8580*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/70]*u^11)/(6435*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/70]*u^11)/(6435*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/70]*u^11)/(8580*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/10]*u^11)/(12870*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/10]*u^11)/(12870*b^3) - 
      (((43*I)/579150)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) + 
      (((2987*I)/4054050)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) - 
      (((19109*I)/8108100)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) + 
      (((877*I)/5405400)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]))/Pi, 
    ((-166909*K1*M^5*Sqrt[Pi/70]*u)/(1244672*b^3*E^u) + 
      (561283*d^4*K1*M^5*Sqrt[Pi/70]*u)/(1244672*b^3*E^u) - 
      (11021*d^8*K1*M^5*Sqrt[Pi/70]*u)/(1244672*b^3*E^u) + 
      (523*d^10*K1*M^5*Sqrt[Pi/70]*u)/(95744*b^3*E^u) - 
      (4855*d^2*K1*M^5*Sqrt[(5*Pi)/14]*u)/(1244672*b^3*E^u) - 
      (18451*d^6*K1*M^5*Sqrt[(5*Pi)/14]*u)/(311168*b^3*E^u) + 
      (449*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u)/(1244672*b^3*E^u) + 
      (168591*d^2*K0*M^5*Sqrt[Pi/70]*u^2)/(292864*b^3*E^u) - 
      (254041*d^4*K0*M^5*Sqrt[Pi/70]*u^2)/(4978688*b^3*E^u) - 
      (114627*d^10*K0*M^5*Sqrt[Pi/70]*u^2)/(4978688*b^3*E^u) - 
      (166909*K1*M^5*Sqrt[Pi/70]*u^2)/(1244672*b^3*E^u) + 
      (561283*d^4*K1*M^5*Sqrt[Pi/70]*u^2)/(1244672*b^3*E^u) - 
      (11021*d^8*K1*M^5*Sqrt[Pi/70]*u^2)/(1244672*b^3*E^u) + 
      (523*d^10*K1*M^5*Sqrt[Pi/70]*u^2)/(95744*b^3*E^u) + 
      (17819*d^8*K0*M^5*Sqrt[(5*Pi)/14]*u^2)/(292864*b^3*E^u) - 
      (4855*d^2*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(1244672*b^3*E^u) - 
      (18451*d^6*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(311168*b^3*E^u) - 
      (94041*d^6*K0*M^5*Sqrt[(7*Pi)/10]*u^2)/(1244672*b^3*E^u) + 
      (1337*d^12*K0*M^5*Sqrt[(7*Pi)/10]*u^2)/(4978688*b^3*E^u) + 
      (449*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(1244672*b^3*E^u) - 
      (3051*K0*M^5*Sqrt[(35*Pi)/2]*u^2)/(382976*b^3*E^u) - 
      (14837451221*K0*M^5*Sqrt[Pi/70]*u^3)/(61163182080*b^3*E^u) + 
      (33969947377*d^2*K0*M^5*Sqrt[Pi/70]*u^3)/(39576176640*b^3*E^u) - 
      (474924792367*d^4*K0*M^5*Sqrt[Pi/70]*u^3)/(672795002880*b^3*E^u) - 
      (1699173101*d^6*K0*M^5*Sqrt[Pi/70]*u^3)/(8009464320*b^3*E^u) + 
      (29837321*d^8*K0*M^5*Sqrt[Pi/70]*u^3)/(92252160*b^3*E^u) - 
      (114627*d^10*K0*M^5*Sqrt[Pi/70]*u^3)/(4978688*b^3*E^u) + 
      (26413532303*K0^2*M^5*Sqrt[Pi/70]*u^3)/(290596061184*b^3) + 
      (13194804937*d^2*K0^2*M^5*Sqrt[Pi/70]*u^3)/(26417823744*b^3) - 
      (438367115261*d^4*K0^2*M^5*Sqrt[Pi/70]*u^3)/(290596061184*b^3) - 
      (25528364097*d^8*K0^2*M^5*Sqrt[Pi/70]*u^3)/(96865353728*b^3) + 
      (3766701017*d^10*K0^2*M^5*Sqrt[Pi/70]*u^3)/(290596061184*b^3) - 
      (5303699*d^14*K0^2*M^5*Sqrt[Pi/70]*u^3)/(290596061184*b^3) + 
      (11662571*d^2*K1*M^5*Sqrt[Pi/70]*u^3)/(7468032*b^3*E^u) - 
      (43723947*d^4*K1*M^5*Sqrt[Pi/70]*u^3)/(24893440*b^3*E^u) - 
      (7171486687*K1^2*M^5*Sqrt[Pi/70]*u^3)/(72649015296*b^3) + 
      (1110357993*d^2*K1^2*M^5*Sqrt[Pi/70]*u^3)/(1862795264*b^3) + 
      (2120306213*d^6*K1^2*M^5*Sqrt[Pi/70]*u^3)/(6604455936*b^3) - 
      (294700411*d^10*K1^2*M^5*Sqrt[Pi/70]*u^3)/(72649015296*b^3) + 
      (2445029*d^14*K1^2*M^5*Sqrt[Pi/70]*u^3)/(72649015296*b^3) + 
      (15473021*d^12*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(290596061184*b^3) - 
      (857963*K1*M^5*Sqrt[(5*Pi)/14]*u^3)/(14936064*b^3*E^u) - 
      (1451*d^6*K1*M^5*Sqrt[(5*Pi)/14]*u^3)/(113152*b^3*E^u) - 
      (72169*d^10*K1*M^5*Sqrt[(5*Pi)/14]*u^3)/(7468032*b^3*E^u) + 
      (1337*d^12*K0*M^5*Sqrt[(7*Pi)/10]*u^3)/(4978688*b^3*E^u) + 
      (16169383739*d^6*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(96865353728*b^3) + 
      (6301901*d^8*K1*M^5*Sqrt[(7*Pi)/10]*u^3)/(74680320*b^3*E^u) + 
      (13269*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u^3)/(24893440*b^3*E^u) - 
      (174889667*d^4*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(1424490496*b^3) + 
      (156633247*d^8*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(24216338432*b^3) - 
      (2467867*d^12*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(72649015296*b^3) - 
      (12229272877*K0*M^5*Sqrt[Pi/70]*u^4)/(122326364160*b^3*E^u) + 
      (197779508981*d^2*K0*M^5*Sqrt[Pi/70]*u^4)/(168198750720*b^3*E^u) - 
      (2361874578113*d^4*K0*M^5*Sqrt[Pi/70]*u^4)/(1345590005760*b^3*E^u) + 
      (5839004063*d^6*K0*M^5*Sqrt[Pi/70]*u^4)/(16018928640*b^3*E^u) + 
      (95363101*d^8*K0*M^5*Sqrt[Pi/70]*u^4)/(285143040*b^3*E^u) - 
      (155489*d^10*K0*M^5*Sqrt[Pi/70]*u^4)/(7468032*b^3*E^u) + 
      (20292440213*K1*M^5*Sqrt[Pi/70]*u^4)/(2152944009216*b^3*E^u) + 
      (197788788097*d^2*K1*M^5*Sqrt[Pi/70]*u^4)/(119608000512*b^3*E^u) - 
      (558563028943*d^4*K1*M^5*Sqrt[Pi/70]*u^4)/(195722182656*b^3*E^u) + 
      (1796984559163*d^6*K1*M^5*Sqrt[Pi/70]*u^4)/(2691180011520*b^3*E^u) + 
      (42756148009*d^8*K1*M^5*Sqrt[Pi/70]*u^4)/(75277762560*b^3*E^u) - 
      (5793479*d^10*K1*M^5*Sqrt[Pi/70]*u^4)/(119488512*b^3*E^u) + 
      (781468264937*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(1525629321216*b^3) + 
      (2493435419887*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(7628146606080*b^3) - 
      (2930193132787*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(847571845120*b^3) + 
      (29977412374799*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(7628146606080*b^3) - 
      (1477956002167*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(1089735229440*b^3) + 
      (47819576659*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(1089735229440*b^3) + 
      (51007213*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(83825786880*b^3) - 
      (3931489*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(217947045888*b^3) + 
      (8889*d^12*K0*M^5*Sqrt[(7*Pi)/10]*u^4)/(49786880*b^3*E^u) + 
      (202869*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/(398295040*b^3*E^u) + 
      (1061522873563*K0*M^5*Sqrt[Pi/70]*u^5)/(14352960061440*b^3*E^u) + 
      (16027347554077*d^2*K0*M^5*Sqrt[Pi/70]*u^5)/(21529440092160*b^3*E^u) - 
      (21941805920731*d^4*K0*M^5*Sqrt[Pi/70]*u^5)/(14352960061440*b^3*E^u) + 
      (1855982142281*d^6*K0*M^5*Sqrt[Pi/70]*u^5)/(3588240015360*b^3*E^u) + 
      (61773995057*d^8*K0*M^5*Sqrt[Pi/70]*u^5)/(301111050240*b^3*E^u) + 
      (20858618267*K0^2*M^5*Sqrt[Pi/70]*u^5)/(89742901248*b^3) - 
      (272090410849*d^2*K0^2*M^5*Sqrt[Pi/70]*u^5)/(897429012480*b^3) - 
      (373497224497*d^4*K0^2*M^5*Sqrt[Pi/70]*u^5)/(635678883840*b^3) + 
      (1619036725399*d^6*K0^2*M^5*Sqrt[Pi/70]*u^5)/(1386935746560*b^3) - 
      (567706293851*d^8*K0^2*M^5*Sqrt[Pi/70]*u^5)/(1089735229440*b^3) + 
      (1470784127*d^10*K0^2*M^5*Sqrt[Pi/70]*u^5)/(128204144640*b^3) + 
      (254818231*d^12*K0^2*M^5*Sqrt[Pi/70]*u^5)/(544867614720*b^3) - 
      (4823431*d^14*K0^2*M^5*Sqrt[Pi/70]*u^5)/(435894091776*b^3) + 
      (957664540057*K1*M^5*Sqrt[Pi/70]*u^5)/(10764720046080*b^3*E^u) + 
      (19061302307*d^2*K1*M^5*Sqrt[Pi/70]*u^5)/(17086857216*b^3*E^u) - 
      (62385136873*d^4*K1*M^5*Sqrt[Pi/70]*u^5)/(27960311808*b^3*E^u) + 
      (2003151541327*d^6*K1*M^5*Sqrt[Pi/70]*u^5)/(2691180011520*b^3*E^u) + 
      (22501469593*d^8*K1*M^5*Sqrt[Pi/70]*u^5)/(75277762560*b^3*E^u) - 
      (10501583*d^10*K1*M^5*Sqrt[Pi/70]*u^5)/(597442560*b^3*E^u) + 
      (279723321797*K1^2*M^5*Sqrt[Pi/70]*u^5)/(1257386803200*b^3) - 
      (246238903229591*d^2*K1^2*M^5*Sqrt[Pi/70]*u^5)/(228844398182400*b^3) + 
      (61574992279*d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/(134614351872*b^3) + 
      (333283129547539*d^6*K1^2*M^5*Sqrt[Pi/70]*u^5)/(228844398182400*b^3) - 
      (125005743873217*d^8*K1^2*M^5*Sqrt[Pi/70]*u^5)/(114422199091200*b^3) + 
      (4019762381*d^12*K1^2*M^5*Sqrt[Pi/70]*u^5)/(4086507110400*b^3) - 
      (3233200349*d^14*K1^2*M^5*Sqrt[Pi/70]*u^5)/(32692056883200*b^3) - 
      (37803*d^10*K0*M^5*Sqrt[(5*Pi)/14]*u^5)/(14483456*b^3*E^u) + 
      (16123*d^12*K1*M^5*Sqrt[(5*Pi)/14]*u^5)/(79659008*b^3*E^u) + 
      (225293*d^12*K0*M^5*Sqrt[(7*Pi)/10]*u^5)/(1593180160*b^3*E^u) + 
      (146482769311*d^10*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(32692056883200*b^3) + 
      (2414689526677*K0*M^5*Sqrt[Pi/70]*u^6)/(18453805793280*b^3*E^u) + 
      (2599743097517*d^2*K0*M^5*Sqrt[Pi/70]*u^6)/(9226902896640*b^3*E^u) + 
      (3513425612951*d^6*K0*M^5*Sqrt[Pi/70]*u^6)/(10764720046080*b^3*E^u) + 
      (29597608993*d^8*K0*M^5*Sqrt[Pi/70]*u^6)/(301111050240*b^3*E^u) + 
      (1229773*d^10*K0*M^5*Sqrt[Pi/70]*u^6)/(183828480*b^3*E^u) + 
      (165603*d^12*K0*M^5*Sqrt[Pi/70]*u^6)/(1593180160*b^3*E^u) + 
      (2049408581993*K1*M^5*Sqrt[Pi/70]*u^6)/(8073540034560*b^3*E^u) + 
      (463661843497*d^2*K1*M^5*Sqrt[Pi/70]*u^6)/(16147080069120*b^3*E^u) - 
      (180896858893*d^4*K1*M^5*Sqrt[Pi/70]*u^6)/(248416616448*b^3*E^u) + 
      (314470973917*d^6*K1*M^5*Sqrt[Pi/70]*u^6)/(897060003840*b^3*E^u) + 
      (467630729*d^8*K1*M^5*Sqrt[Pi/70]*u^6)/(4704860160*b^3*E^u) - 
      (827*d^12*K1*M^5*Sqrt[Pi/70]*u^6)/(45957120*b^3*E^u) + 
      (7233888380603*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(28605549772800*b^3) - 
      (46617472706257*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(28605549772800*b^3) + 
      (271472511601*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(163460284416*b^3) + 
      (16537046027603*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(28605549772800*b^3) - 
      (25280665864063*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(28605549772800*b^3) + 
      (85874044379*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(4086507110400*b^3) - 
      (335780233*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(4086507110400*b^3) - 
      (4361412114755*d^4*K0*M^5*Sqrt[(5*Pi)/14]*u^6)/(25835328110592*b^3*
        E^u) - (16901*d^10*K1*M^5*Sqrt[(7*Pi)/10]*u^6)/(27574272*b^3*E^u) + 
      (22284407*d^12*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^6)/(215079321600*b^3) - 
      (722531235653*d^2*K0*M^5*Sqrt[Pi/70]*u^7)/(4968332328960*b^3*E^u) - 
      (179473683383*d^4*K0*M^5*Sqrt[Pi/70]*u^7)/(25835328110592*b^3*E^u) + 
      (32679216959*d^6*K0*M^5*Sqrt[Pi/70]*u^7)/(239216001024*b^3*E^u) - 
      (51589913*d^8*K0*M^5*Sqrt[Pi/70]*u^7)/(2230452224*b^3*E^u) - 
      (4799189*d^10*K0*M^5*Sqrt[Pi/70]*u^7)/(159318016*b^3*E^u) - 
      (5872591*d^12*K0*M^5*Sqrt[Pi/70]*u^7)/(4779540480*b^3*E^u) - 
      (1004228922133*K0^2*M^5*Sqrt[Pi/70]*u^7)/(28605549772800*b^3) - 
      (1408578393889*d^2*K0^2*M^5*Sqrt[Pi/70]*u^7)/(4086507110400*b^3) + 
      (538130417753*d^4*K0^2*M^5*Sqrt[Pi/70]*u^7)/(817301422080*b^3) - 
      (4026575505703*d^6*K0^2*M^5*Sqrt[Pi/70]*u^7)/(28605549772800*b^3) - 
      (3981682906567*d^8*K0^2*M^5*Sqrt[Pi/70]*u^7)/(28605549772800*b^3) + 
      (4377596501*d^10*K0^2*M^5*Sqrt[Pi/70]*u^7)/(4086507110400*b^3) + 
      (1019468999*d^12*K0^2*M^5*Sqrt[Pi/70]*u^7)/(4086507110400*b^3) + 
      (27430253*d^14*K0^2*M^5*Sqrt[Pi/70]*u^7)/(4086507110400*b^3) - 
      (362458734919*K1*M^5*Sqrt[Pi/70]*u^7)/(23067257241600*b^3*E^u) + 
      (106143364889*d^2*K1*M^5*Sqrt[Pi/70]*u^7)/(720851788800*b^3*E^u) - 
      (48203896069673*d^4*K1*M^5*Sqrt[Pi/70]*u^7)/(161470800691200*b^3*E^u) - 
      (158830081*d^8*K1*M^5*Sqrt[Pi/70]*u^7)/(25092587520*b^3*E^u) - 
      (3239399*d^10*K1*M^5*Sqrt[Pi/70]*u^7)/(149360640*b^3*E^u) - 
      (1334921002981*K1^2*M^5*Sqrt[Pi/70]*u^7)/(28605549772800*b^3) - 
      (1427262722467*d^2*K1^2*M^5*Sqrt[Pi/70]*u^7)/(4086507110400*b^3) + 
      (20084805157231*d^4*K1^2*M^5*Sqrt[Pi/70]*u^7)/(28605549772800*b^3) - 
      (4588678813393*d^6*K1^2*M^5*Sqrt[Pi/70]*u^7)/(28605549772800*b^3) - 
      (4447381752031*d^8*K1^2*M^5*Sqrt[Pi/70]*u^7)/(28605549772800*b^3) + 
      (1628010367*d^10*K1^2*M^5*Sqrt[Pi/70]*u^7)/(163460284416*b^3) - 
      (1069648637*d^12*K1^2*M^5*Sqrt[Pi/70]*u^7)/(4086507110400*b^3) - 
      (56972189*d^14*K1^2*M^5*Sqrt[Pi/70]*u^7)/(4086507110400*b^3) + 
      (362967285899*K0*M^5*Sqrt[(5*Pi)/14]*u^7)/(25835328110592*b^3*E^u) + 
      (31568158361*d^6*K1*M^5*Sqrt[(5*Pi)/14]*u^7)/(807354003456*b^3*E^u) - 
      (709*d^12*K1*M^5*Sqrt[(5*Pi)/14]*u^7)/(7241728*b^3*E^u) + 
      (80351155499*K0*M^5*Sqrt[Pi/70]*u^8)/(9786109132800*b^3*E^u) + 
      (2110058287709*d^2*K0*M^5*Sqrt[Pi/70]*u^8)/(23067257241600*b^3*E^u) - 
      (42144923147843*d^4*K0*M^5*Sqrt[Pi/70]*u^8)/(322941601382400*b^3*E^u) - 
      (309842612263*d^6*K0*M^5*Sqrt[Pi/70]*u^8)/(16147080069120*b^3*E^u) + 
      (3784146133*d^8*K0*M^5*Sqrt[Pi/70]*u^8)/(150555525120*b^3*E^u) + 
      (5418769*d^10*K0*M^5*Sqrt[Pi/70]*u^8)/(238977024*b^3*E^u) + 
      (350131*d^12*K0*M^5*Sqrt[Pi/70]*u^8)/(159318016*b^3*E^u) + 
      (13879395998749*K1*M^5*Sqrt[Pi/70]*u^8)/(322941601382400*b^3*E^u) + 
      (625627792847*d^2*K1*M^5*Sqrt[Pi/70]*u^8)/(53823600230400*b^3*E^u) - 
      (1695235098773*d^4*K1*M^5*Sqrt[Pi/70]*u^8)/(18996564787200*b^3*E^u) - 
      (2915974331*d^6*K1*M^5*Sqrt[Pi/70]*u^8)/(461345144832*b^3*E^u) + 
      (1866133813*d^8*K1*M^5*Sqrt[Pi/70]*u^8)/(90333315072*b^3*E^u) + 
      (200182027*d^10*K1*M^5*Sqrt[Pi/70]*u^8)/(10753966080*b^3*E^u) + 
      (2415901*d^12*K1*M^5*Sqrt[Pi/70]*u^8)/(1433862144*b^3*E^u) - 
      (74894127773*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(7151387443200*b^3) + 
      (2329138663*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(286055497728*b^3) + 
      (553950859079*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(7151387443200*b^3) - 
      (874226519981*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(7151387443200*b^3) + 
      (42694035749*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(1430277488640*b^3) + 
      (6542592361*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(340542259200*b^3) - 
      (32981293*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(17923276800*b^3) - 
      (36369539*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(340542259200*b^3) + 
      (6824811713*K0*M^5*Sqrt[Pi/70]*u^9)/(13455900057600*b^3*E^u) - 
      (95953456013*d^2*K0*M^5*Sqrt[Pi/70]*u^9)/(6727950028800*b^3*E^u) - 
      (39733100191*d^4*K0*M^5*Sqrt[Pi/70]*u^9)/(40367700172800*b^3*E^u) + 
      (12411211817*d^6*K0*M^5*Sqrt[Pi/70]*u^9)/(403677001728*b^3*E^u) - 
      (298706281*d^8*K0*M^5*Sqrt[Pi/70]*u^9)/(56458321920*b^3*E^u) - 
      (2540953*d^10*K0*M^5*Sqrt[Pi/70]*u^9)/(268849152*b^3*E^u) - 
      (1133149*d^12*K0*M^5*Sqrt[Pi/70]*u^9)/(896163840*b^3*E^u) - 
      (1173422867*K0^2*M^5*Sqrt[Pi/70]*u^9)/(227028172800*b^3) - 
      (45328058863*d^2*K0^2*M^5*Sqrt[Pi/70]*u^9)/(1589197209600*b^3) + 
      (45815494679*d^4*K0^2*M^5*Sqrt[Pi/70]*u^9)/(1100213452800*b^3) + 
      (5025787681*d^6*K0^2*M^5*Sqrt[Pi/70]*u^9)/(220042690560*b^3) - 
      (404663141023*d^8*K0^2*M^5*Sqrt[Pi/70]*u^9)/(14302774886400*b^3) - 
      (1060374883*d^10*K0^2*M^5*Sqrt[Pi/70]*u^9)/(227028172800*b^3) + 
      (12934757*d^14*K0^2*M^5*Sqrt[Pi/70]*u^9)/(61916774400*b^3) + 
      (2635409671*K1*M^5*Sqrt[Pi/70]*u^9)/(4036770017280*b^3*E^u) - 
      (78060067*d^2*K1*M^5*Sqrt[Pi/70]*u^9)/(6007098240*b^3*E^u) - 
      (6369479101*d^4*K1*M^5*Sqrt[Pi/70]*u^9)/(4036770017280*b^3*E^u) + 
      (2641462223*d^6*K1*M^5*Sqrt[Pi/70]*u^9)/(91744773120*b^3*E^u) - 
      (147768113*d^8*K1*M^5*Sqrt[Pi/70]*u^9)/(28229160960*b^3*E^u) - 
      (573827*d^10*K1*M^5*Sqrt[Pi/70]*u^9)/(67212288*b^3*E^u) - 
      (492731*d^12*K1*M^5*Sqrt[Pi/70]*u^9)/(448081920*b^3*E^u) - 
      (61672709227*d^2*K1^2*M^5*Sqrt[Pi/70]*u^9)/(1589197209600*b^3) - 
      (384341225243*d^8*K1^2*M^5*Sqrt[Pi/70]*u^9)/(14302774886400*b^3) - 
      (2629272781*d^10*K1^2*M^5*Sqrt[Pi/70]*u^9)/(681084518400*b^3) + 
      (420573239*d^12*K1^2*M^5*Sqrt[Pi/70]*u^9)/(408650711040*b^3) + 
      (38702309*d^14*K1^2*M^5*Sqrt[Pi/70]*u^9)/(408650711040*b^3) + 
      (8381241475*d^4*K1^2*M^5*Sqrt[(5*Pi)/14]*u^9)/(572110995456*b^3) + 
      (66811471*d^6*K1^2*M^5*Sqrt[(5*Pi)/14]*u^9)/(81730142208*b^3) + 
      (63672041*d^12*K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(227028172800*b^3) - 
      (2603663857*K1^2*M^5*Sqrt[(7*Pi)/10]*u^9)/(2043253555200*b^3) + 
      (5862287071*K0*M^5*Sqrt[Pi/70]*u^10)/(20183850086400*b^3*E^u) + 
      (8839329853*d^2*K0*M^5*Sqrt[Pi/70]*u^10)/(3363975014400*b^3*E^u) - 
      (28699163*d^4*K0*M^5*Sqrt[Pi/70]*u^10)/(29125324800*b^3*E^u) - 
      (67479403*d^6*K0*M^5*Sqrt[Pi/70]*u^10)/(15526038528*b^3*E^u) + 
      (1341409*d^10*K0*M^5*Sqrt[Pi/70]*u^10)/(672122880*b^3*E^u) + 
      (841*d^12*K0*M^5*Sqrt[Pi/70]*u^10)/(2297856*b^3*E^u) + 
      (5873483971*K1*M^5*Sqrt[Pi/70]*u^10)/(20183850086400*b^3*E^u) + 
      (8629148233*d^2*K1*M^5*Sqrt[Pi/70]*u^10)/(3363975014400*b^3*E^u) - 
      (228521801*d^4*K1*M^5*Sqrt[Pi/70]*u^10)/(203877273600*b^3*E^u) - 
      (4090155551*d^6*K1*M^5*Sqrt[Pi/70]*u^10)/(1009192504320*b^3*E^u) + 
      (177113*d^8*K1*M^5*Sqrt[Pi/70]*u^10)/(1881944064*b^3*E^u) + 
      (1265053*d^10*K1*M^5*Sqrt[Pi/70]*u^10)/(672122880*b^3*E^u) - 
      (576958741*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(397299302400*b^3) + 
      (1967600641*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(595948953600*b^3) + 
      (10041708899*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(2145416232960*b^3) - 
      (48479605679*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(2681770291200*b^3) + 
      (153076529*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(11472814080*b^3) + 
      (572960711*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(766220083200*b^3) - 
      (3463894649*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(1532440166400*b^3) - 
      (54103381*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^10)/(191555020800*b^3) + 
      (1145*d^8*K0*M^5*Sqrt[(5*Pi)/14]*u^10)/(110702592*b^3*E^u) + 
      (7283*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u^10)/(149360640*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/70]*u^11)/(1005312*b^3*E^u) - 
      (81223*d^2*K0*M^5*Sqrt[Pi/70]*u^11)/(637116480*b^3*E^u) - 
      (78401*d^4*K0*M^5*Sqrt[Pi/70]*u^11)/(283162880*b^3*E^u) + 
      (31511*d^6*K0*M^5*Sqrt[Pi/70]*u^11)/(53093040*b^3*E^u) + 
      (3797*d^8*K0*M^5*Sqrt[Pi/70]*u^11)/(39207168*b^3*E^u) - 
      (183*d^10*K0*M^5*Sqrt[Pi/70]*u^11)/(777920*b^3*E^u) - 
      (47378659*K0^2*M^5*Sqrt[Pi/70]*u^11)/(510813388800*b^3) + 
      (91742383*d^2*K0^2*M^5*Sqrt[Pi/70]*u^11)/(893923430400*b^3) + 
      (500761033*d^4*K0^2*M^5*Sqrt[Pi/70]*u^11)/(306488033280*b^3) - 
      (1360909603*d^6*K0^2*M^5*Sqrt[Pi/70]*u^11)/(1072708116480*b^3) - 
      (16878232489*d^8*K0^2*M^5*Sqrt[Pi/70]*u^11)/(10727081164800*b^3) + 
      (1989199*d^10*K0^2*M^5*Sqrt[Pi/70]*u^11)/(3683750400*b^3) + 
      (887431019*d^12*K0^2*M^5*Sqrt[Pi/70]*u^11)/(1532440166400*b^3) + 
      (3572147*d^14*K0^2*M^5*Sqrt[Pi/70]*u^11)/(45071769600*b^3) + 
      (K1*M^5*Sqrt[Pi/70]*u^11)/(933504*b^3*E^u) - 
      (160301*d^2*K1*M^5*Sqrt[Pi/70]*u^11)/(1274232960*b^3*E^u) - 
      (4831*d^4*K1*M^5*Sqrt[Pi/70]*u^11)/(17697680*b^3*E^u) + 
      (1051*d^6*K1*M^5*Sqrt[Pi/70]*u^11)/(1784640*b^3*E^u) + 
      (1741*d^8*K1*M^5*Sqrt[Pi/70]*u^11)/(19603584*b^3*E^u) - 
      (1073*d^10*K1*M^5*Sqrt[Pi/70]*u^11)/(4667520*b^3*E^u) - 
      (3*d^12*K1*M^5*Sqrt[Pi/70]*u^11)/(59840*b^3*E^u) - 
      (157205161*K1^2*M^5*Sqrt[Pi/70]*u^11)/(1532440166400*b^3) + 
      (1752433*d^2*K1^2*M^5*Sqrt[Pi/70]*u^11)/(97518919680*b^3) + 
      (5381478757*d^4*K1^2*M^5*Sqrt[Pi/70]*u^11)/(3575693721600*b^3) - 
      (220781849*d^6*K1^2*M^5*Sqrt[Pi/70]*u^11)/(191555020800*b^3) - 
      (2577764957*d^8*K1^2*M^5*Sqrt[Pi/70]*u^11)/(2145416232960*b^3) + 
      (327590581*d^10*K1^2*M^5*Sqrt[Pi/70]*u^11)/(766220083200*b^3) + 
      (681905431*d^12*K1^2*M^5*Sqrt[Pi/70]*u^11)/(1532440166400*b^3) + 
      (23436943*d^14*K1^2*M^5*Sqrt[Pi/70]*u^11)/(383110041600*b^3) - 
      (23*d^12*K0*M^5*Sqrt[(7*Pi)/10]*u^11)/(3111680*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/70]*u^12)/(6534528*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/70]*u^12)/(297024*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/70]*u^12)/(128128*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/70]*u^12)/(311168*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/70]*u^12)/(6534528*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/70]*u^12)/(297024*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/70]*u^12)/(128128*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/70]*u^12)/(311168*b^3*E^u) - 
      (1184291*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(60949324800*b^3) - 
      (47394871*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(268177029120*b^3) - 
      (93627*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(318348800*b^3) + 
      (115876069*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(446961715200*b^3) + 
      (19851917*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(24831206400*b^3) - 
      (15269537*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(63851673600*b^3) - 
      (157951*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(544190400*b^3) - 
      (7484929*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(191555020800*b^3) - 
      (d^6*K0*M^5*Sqrt[(5*Pi)/14]*u^12)/(544544*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(5*Pi)/14]*u^12)/(311168*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(5*Pi)/14]*u^12)/(466752*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(5*Pi)/14]*u^12)/(544544*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(5*Pi)/14]*u^12)/(311168*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(5*Pi)/14]*u^12)/(466752*b^3*E^u) - 
      (6887*K0^2*M^5*Sqrt[Pi/70]*u^13)/(33522128640*b^3) + 
      (21892847*d^2*K0^2*M^5*Sqrt[Pi/70]*u^13)/(2681770291200*b^3) + 
      (53183863*d^4*K0^2*M^5*Sqrt[Pi/70]*u^13)/(1340885145600*b^3) - 
      (8167559*d^6*K0^2*M^5*Sqrt[Pi/70]*u^13)/(297974476800*b^3) - 
      (14309417*d^8*K0^2*M^5*Sqrt[Pi/70]*u^13)/(223480857600*b^3) + 
      (320687*d^12*K0^2*M^5*Sqrt[Pi/70]*u^13)/(12770334720*b^3) + 
      (4999*d^14*K0^2*M^5*Sqrt[Pi/70]*u^13)/(1502392320*b^3) - 
      (K1^2*M^5*Sqrt[Pi/70]*u^13)/(4426240*b^3) + 
      (977827*d^2*K1^2*M^5*Sqrt[Pi/70]*u^13)/(127703347200*b^3) + 
      (50219723*d^4*K1^2*M^5*Sqrt[Pi/70]*u^13)/(1340885145600*b^3) - 
      (2699533*d^6*K1^2*M^5*Sqrt[Pi/70]*u^13)/(99324825600*b^3) - 
      (13049027*d^8*K1^2*M^5*Sqrt[Pi/70]*u^13)/(223480857600*b^3) + 
      (881681*d^12*K1^2*M^5*Sqrt[Pi/70]*u^13)/(38311004160*b^3) + 
      (233509*d^14*K1^2*M^5*Sqrt[Pi/70]*u^13)/(76622008320*b^3) + 
      (280571*d^10*K0^2*M^5*Sqrt[(7*Pi)/10]*u^13)/(127703347200*b^3) + 
      (800353*d^10*K1^2*M^5*Sqrt[(7*Pi)/10]*u^13)/(383110041600*b^3) - 
      (1373*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(33522128640*b^3) - 
      (11449*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(11174042880*b^3) - 
      (150517*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(33522128640*b^3) + 
      (15901*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(33522128640*b^3) + 
      (127579*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(11174042880*b^3) - 
      (653*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(435352320*b^3) - 
      (547*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(957775104*b^3) - 
      (43*d^12*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^14)/(50409216*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/70]*u^15)/(87070464*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/70]*u^15)/(14511744*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/70]*u^15)/(87070464*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/70]*u^15)/(7255872*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/70]*u^15)/(87070464*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/70]*u^15)/(14511744*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/70]*u^15)/(87070464*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/70]*u^15)/(87070464*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/70]*u^15)/(14511744*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/70]*u^15)/(87070464*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/70]*u^15)/(7255872*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/70]*u^15)/(87070464*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/70]*u^15)/(14511744*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/70]*u^15)/(87070464*b^3))/Pi, 
    ((((-157*I)/4978688)*d^12*K0*K1*M^5*Sqrt[35/(2*Pi)]*u^3)/b^3 - 
      (43254641*K0^2*M^5*Sqrt[Pi/70]*u^3)/(318636032*b^3) + 
      (45876343*d^2*K0^2*M^5*Sqrt[Pi/70]*u^3)/(159318016*b^3) - 
      (53578583*d^6*K0^2*M^5*Sqrt[Pi/70]*u^3)/(79659008*b^3) - 
      (418657*d^10*K0^2*M^5*Sqrt[Pi/70]*u^3)/(43450368*b^3) - 
      (10981567*K1^2*M^5*Sqrt[Pi/70]*u^3)/(79659008*b^3) + 
      (20182919*d^4*K1^2*M^5*Sqrt[Pi/70]*u^3)/(21725184*b^3) - 
      (33183607*d^6*K1^2*M^5*Sqrt[Pi/70]*u^3)/(59744256*b^3) - 
      (6011*d^10*K1^2*M^5*Sqrt[Pi/70]*u^3)/(39829504*b^3) + 
      (10441*d^12*K1^2*M^5*Sqrt[Pi/70]*u^3)/(21725184*b^3) + 
      (228625*d^4*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(6684672*b^3) + 
      (22882173*d^8*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(318636032*b^3) - 
      (2677*d^12*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(318636032*b^3) - 
      (1992415*d^2*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(39829504*b^3) + 
      (672137*d^8*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(238977024*b^3) - 
      (((49406597*I)/522762240)*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) - 
      (((188267887*I)/196035840)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (((256727771*I)/142571520)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) - 
      (((67246717*I)/196035840)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) - 
      (((210709519*I)/522762240)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (((22819*I)/16336320)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (3775823977*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(1792327680*b^3) - 
      (175340317*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(108625920*b^3) - 
      (1360417361*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(896163840*b^3) - 
      (207913*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(7028736*b^3) + 
      (27009*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(79659008*b^3) - 
      (15781369*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/(275742720*b^3) + 
      (149062193*d^8*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/(716931072*b^3) - 
      (((340873889*I)/3136573440)*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((1199747*I)/6126120)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((1823386399*I)/3136573440)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((569459*I)/3960320)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((408235123*I)/3136573440)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((310213*I)/130690560)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((73823*I)/149360640)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((63523394533*I)/282291609600)*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((29890197941*I)/20163686400)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((196442121637*I)/56458321920)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((7660677551*I)/4704860160)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((11940469153*I)/94097203200)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (((89322881*I)/5227622400)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((64607*I)/298721280)*d^12*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - 
      (289256327*K0^2*M^5*Sqrt[Pi/70]*u^5)/(3584655360*b^3) - 
      (455345367*d^4*K0^2*M^5*Sqrt[Pi/70]*u^5)/(398295040*b^3) + 
      (341219023*d^8*K0^2*M^5*Sqrt[Pi/70]*u^5)/(716931072*b^3) - 
      (2889*d^10*K0^2*M^5*Sqrt[Pi/70]*u^5)/(585728*b^3) - 
      (10811*d^12*K0^2*M^5*Sqrt[Pi/70]*u^5)/(238977024*b^3) + 
      (6411930841*K1^2*M^5*Sqrt[Pi/70]*u^5)/(53769830400*b^3) + 
      (1968974299*d^2*K1^2*M^5*Sqrt[Pi/70]*u^5)/(1034035200*b^3) - 
      (172343226859*d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/(53769830400*b^3) + 
      (10792416983*d^8*K1^2*M^5*Sqrt[Pi/70]*u^5)/(10753966080*b^3) - 
      (1445909*d^10*K1^2*M^5*Sqrt[Pi/70]*u^5)/(68935680*b^3) - 
      (100183*d^12*K1^2*M^5*Sqrt[Pi/70]*u^5)/(398295040*b^3) + 
      (7406389*d^2*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(56010240*b^3) - 
      (11052677*d^6*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(448081920*b^3) + 
      (4787447*d^6*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(168030720*b^3) - 
      (((14691149687*I)/35286451200)*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) - 
      (((9988857779*I)/141145804800)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((23963444261*I)/12831436800)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) - 
      (((6380178347*I)/3360614400)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((488081969*I)/871270400)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) - 
      (((45153721*I)/1045524480)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((791183*I)/746803200)*d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (2289375259*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(13442457600*b^3) + 
      (11265454091*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(6721228800*b^3) - 
      (3928534601*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(1222041600*b^3) + 
      (476515409*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(672122880*b^3) + 
      (1800860129*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(2688491520*b^3) - 
      (46043*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(99573760*b^3) - 
      (128377*d^10*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^6)/(89616384*b^3) + 
      (((20408411659*I)/282291609600)*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((56768857*I)/344678400)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((149518231*I)/517017600)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((7942995701*I)/20163686400)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((20653321133*I)/94097203200)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((175485241*I)/7238246400)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((176663*I)/93350400)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((635889839*I)/3102105600)*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((11745220121*I)/94097203200)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((5442112681*I)/15682867200)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((160838306323*I)/141145804800)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((2033689043*I)/2851430400)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((14856239*I)/8554291200)*d^10*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((241379*I)/280051200)*d^12*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (83256937*K0^2*M^5*Sqrt[Pi/70]*u^7)/(1034035200*b^3) - 
      (8616949609*d^4*K0^2*M^5*Sqrt[Pi/70]*u^7)/(13442457600*b^3) + 
      (32686417*d^6*K0^2*M^5*Sqrt[Pi/70]*u^7)/(134424576*b^3) + 
      (204203*d^10*K0^2*M^5*Sqrt[Pi/70]*u^7)/(149360640*b^3) + 
      (121457807*K1^2*M^5*Sqrt[Pi/70]*u^7)/(1222041600*b^3) + 
      (1327334941*d^2*K1^2*M^5*Sqrt[Pi/70]*u^7)/(4277145600*b^3) - 
      (7079933281*d^4*K1^2*M^5*Sqrt[Pi/70]*u^7)/(8554291200*b^3) + 
      (300534809*d^6*K1^2*M^5*Sqrt[Pi/70]*u^7)/(940972032*b^3) - 
      (9657499*d^10*K1^2*M^5*Sqrt[Pi/70]*u^7)/(1344245760*b^3) + 
      (1034405*d^8*K1^2*M^5*Sqrt[(5*Pi)/14]*u^7)/(48881664*b^3) + 
      (229887257*d^2*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(6721228800*b^3) + 
      (29390657*d^8*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(2688491520*b^3) + 
      (1571*d^12*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(298721280*b^3) - 
      (1203*d^12*K1^2*M^5*Sqrt[(7*Pi)/10]*u^7)/(99573760*b^3) - 
      (((100224403309*I)/494010316800)*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) + 
      (((588253111763*I)/494010316800)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) - 
      (((5250122873*I)/5489003520)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) - 
      (((7041802991*I)/9148339200)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) + 
      (((15443283907*I)/23524300800)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) + 
      (((6039893681*I)/70572902400)*d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) - 
      (((58217*I)/15558400)*d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) - 
      (((195073694207299*I)/6228159455232000)*d^10*K0^2*M^5*Sqrt[7/(10*Pi)]*
        u^8)/b^3 + (((636341*I)/52509600)*d^8*K1^2*M^5*Sqrt[7/(10*Pi)]*u^8)/
       b^3 + (779239997*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(23524300800*b^3) - 
      (151622717*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(11762150400*b^3) - 
      (124392379*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(871270400*b^3) + 
      (22082869*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(130690560*b^3) - 
      (1091353*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(44808192*b^3) - 
      (7195207*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(336061440*b^3) - 
      (8791*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(13178880*b^3) - 
      (((5067269279*I)/123502579200)*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((142228232357*I)/494010316800)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((56871794453*I)/123502579200)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((3051820349*I)/19000396800)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((12804863*I)/115315200)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((7146519330336691*I)/43597116186624000)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[70*Pi]) - (((761507*I)/280051200)*d^12*K0^2*M^5*u^8)/
       (b^3*Sqrt[70*Pi]) + (((2460943073*I)/18525386880)*K1^2*M^5*u^8)/
       (b^3*Sqrt[70*Pi]) - (((81920651317*I)/1482030950400)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[70*Pi]) - (((1251176257*I)/4071513600)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[70*Pi]) + (((145816205471*I)/741015475200)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[70*Pi]) - (((726431033*I)/14114580480)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[70*Pi]) - (((4031*I)/9884160)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[70*Pi]) + (15490117*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (2767564800*b^3) + (748492351*d^2*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (23524300800*b^3) - (1427265361*d^4*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (47048601600*b^3) - (99449851*d^6*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (2352430080*b^3) + (2207957*d^8*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (103403520*b^3) + (8598517*d^10*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (672122880*b^3) + (470753*d^12*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (448081920*b^3) + (429104953*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (47048601600*b^3) + (942392747*d^2*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (23524300800*b^3) - (3135929957*d^4*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (47048601600*b^3) - (3613343*d^6*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (261381120*b^3) + (10006583*d^8*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (448081920*b^3) + (208987*d^10*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (24893440*b^3) + (84967*d^12*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (149360640*b^3) - (((15107299*I)/2179457280)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[70*Pi]) + (((11844539171*I)/92626934400)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[70*Pi]) - (((247132693*I)/3308104800)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[70*Pi]) - (((174406249*I)/1362160800)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[70*Pi]) + (((84368689*I)/8821612800)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[70*Pi]) + (((291221873*I)/4410806400)*d^10*K0*K1*M^5*u^9)/
       (b^3*Sqrt[70*Pi]) + (((260921*I)/42007680)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[70*Pi]) - (((16908581*I)/1814731776000)*K1^2*M^5*
        Sqrt[7/(10*Pi)]*u^10)/b^3 - (((1781779*I)/1260230400)*d^10*K1^2*M^5*
        Sqrt[7/(10*Pi)]*u^10)/b^3 - (((36701*I)/140025600)*d^12*K1^2*M^5*
        Sqrt[7/(10*Pi)]*u^10)/b^3 + (397073*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (691891200*b^3) - (75741271*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (5881075200*b^3) - (87208409*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (11762150400*b^3) + (23022803*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (588107520*b^3) - (191173*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (22404096*b^3) - (547103*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (56010240*b^3) - (378797*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (336061440*b^3) + (((9091721*I)/8420630400)*K0^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) + (((1657181983*I)/185253868800)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) - (((7349808119*I)/185253868800)*d^4*K0^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) + (((2931677227*I)/92626934400)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) + (((4443311*I)/367567200)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) - (((125339*I)/10771200)*d^10*K0^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) - (((1030543*I)/420076800)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) + (((96820871123*I)/88921857024000)*K1^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) + (((365385401*I)/37050773760)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) - (((7116816593*I)/185253868800)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) + (((2740557713*I)/92626934400)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) + (((1939919*I)/200491200)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) + (((703*I)/315057600)*K0*K1*M^5*Sqrt[7/(10*Pi)]*
        u^11)/b^3 - (((1621*I)/1575288000)*d^2*K0*K1*M^5*Sqrt[7/(10*Pi)]*
        u^11)/b^3 + (((4430639*I)/28355184000)*d^4*K0*K1*M^5*Sqrt[7/(10*Pi)]*
        u^11)/b^3 + (982381*K0^2*M^5*Sqrt[Pi/70]*u^11)/(11762150400*b^3) + 
      (451133*d^2*K0^2*M^5*Sqrt[Pi/70]*u^11)/(452390400*b^3) + 
      (4898291*d^4*K0^2*M^5*Sqrt[Pi/70]*u^11)/(11762150400*b^3) - 
      (10547*d^6*K0^2*M^5*Sqrt[Pi/70]*u^11)/(4112640*b^3) - 
      (6319*d^8*K0^2*M^5*Sqrt[Pi/70]*u^11)/(19768320*b^3) + 
      (198259*d^10*K0^2*M^5*Sqrt[Pi/70]*u^11)/(168030720*b^3) + 
      (69599*d^12*K0^2*M^5*Sqrt[Pi/70]*u^11)/(336061440*b^3) + 
      (991981*K1^2*M^5*Sqrt[Pi/70]*u^11)/(11762150400*b^3) + 
      (5529929*d^2*K1^2*M^5*Sqrt[Pi/70]*u^11)/(5881075200*b^3) + 
      (979057*d^4*K1^2*M^5*Sqrt[Pi/70]*u^11)/(3920716800*b^3) - 
      (266473*d^6*K1^2*M^5*Sqrt[Pi/70]*u^11)/(117621504*b^3) - 
      (643*d^8*K1^2*M^5*Sqrt[Pi/70]*u^11)/(2872320*b^3) + 
      (10259*d^10*K1^2*M^5*Sqrt[Pi/70]*u^11)/(9884160*b^3) + 
      (59519*d^12*K1^2*M^5*Sqrt[Pi/70]*u^11)/(336061440*b^3) - 
      (((5946469*I)/46313467200)*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) + 
      (((415784179*I)/231567336000)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) + 
      (((2326795843*I)/1389404016000)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) - 
      (((16068421*I)/3859455600)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) - 
      (((55007*I)/10501920)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) + 
      (((3999521*I)/1102701600)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) + 
      (((69847*I)/52509600)*d^12*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) + 
      (((4766227*I)/56710368000)*d^8*K0^2*M^5*Sqrt[7/(10*Pi)]*u^12)/b^3 - 
      (((3521*I)/126023040)*d^12*K0^2*M^5*Sqrt[7/(10*Pi)]*u^12)/b^3 + 
      ((I/528000)*d^4*K1^2*M^5*Sqrt[7/(10*Pi)]*u^12)/b^3 + 
      ((I/494208)*d^6*K1^2*M^5*Sqrt[7/(10*Pi)]*u^12)/b^3 + 
      (((359*I)/61776000)*d^10*K1^2*M^5*Sqrt[7/(10*Pi)]*u^12)/b^3 - 
      (((5897*I)/252046080)*d^12*K1^2*M^5*Sqrt[7/(10*Pi)]*u^12)/b^3 - 
      (569*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(4900896*b^3) - 
      (2929*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(8648640*b^3) + 
      (22207*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(36756720*b^3) - 
      (1019*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(3500640*b^3) - 
      (29*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(466752*b^3) + 
      (K0*K1*M^5*Sqrt[(5*Pi)/14]*u^12)/(3267264*b^3) + 
      (607*d^8*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^12)/(21003840*b^3) + 
      (((19*I)/31505760)*K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) + 
      (((1965487*I)/46313467200)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - 
      (((2937749*I)/11578366800)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) + 
      (((700199*I)/23156733600)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - 
      (((4963111*I)/30536352000)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - 
      (((1367*I)/9547200)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) + 
      (((58867*I)/630115200)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) + 
      (((19*I)/31505760)*K1^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) + 
      (((2021347*I)/46313467200)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - 
      (((11222773*I)/42103152000)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) + 
      (((1890341*I)/92626934400)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) + 
      (((5053*I)/12117600)*d^8*K1^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - 
      (((1375037*I)/7351344000)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) + 
      (((85219*I)/1260230400)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - 
      (((1201*I)/58810752)*d^8*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^13)/b^3 + 
      ((I/583440)*d^12*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^13)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/70]*u^13)/(9801792*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/70]*u^13)/(445536*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/70]*u^13)/(192192*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/70]*u^13)/(466752*b^3) + 
      (K1^2*M^5*Sqrt[Pi/70]*u^13)/(9801792*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/70]*u^13)/(445536*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/70]*u^13)/(192192*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/70]*u^13)/(466752*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(816816*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(466752*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(700128*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(816816*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(466752*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(5*Pi)/14]*u^13)/(700128*b^3) + 
      (((19*I)/7876440)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[70*Pi]) + 
      (((19*I)/22054032)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[70*Pi]) + 
      (((239*I)/27567540)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[70*Pi]) + 
      (((3551*I)/42007680)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[70*Pi]) - 
      ((I/157080)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[70*Pi]))/Pi, 
    ((6998697*K1*M^5*Sqrt[Pi/70]*u)/(94595072*b^3*E^u) - 
      (2911723*d^4*K1*M^5*Sqrt[Pi/70]*u)/(7276544*b^3*E^u) + 
      (24295993*d^6*K1*M^5*Sqrt[Pi/70]*u)/(94595072*b^3*E^u) + 
      (361201*d^8*K1*M^5*Sqrt[Pi/70]*u)/(94595072*b^3*E^u) - 
      (65761*d^10*K1*M^5*Sqrt[(5*Pi)/14]*u)/(23648768*b^3*E^u) + 
      (265553*d^2*K1*M^5*Sqrt[(7*Pi)/10]*u)/(23648768*b^3*E^u) + 
      (3011*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u)/(94595072*b^3*E^u) + 
      (7881*d^14*K1*M^5*Sqrt[(7*Pi)/10]*u)/(94595072*b^3*E^u) - 
      (3005281*d^2*K0*M^5*Sqrt[Pi/70]*u^2)/(94595072*b^3*E^u) - 
      (245275647*d^4*K0*M^5*Sqrt[Pi/70]*u^2)/(378380288*b^3*E^u) - 
      (8825951*d^8*K0*M^5*Sqrt[Pi/70]*u^2)/(29106176*b^3*E^u) + 
      (4451607*d^10*K0*M^5*Sqrt[Pi/70]*u^2)/(94595072*b^3*E^u) + 
      (6998697*K1*M^5*Sqrt[Pi/70]*u^2)/(94595072*b^3*E^u) - 
      (2911723*d^4*K1*M^5*Sqrt[Pi/70]*u^2)/(7276544*b^3*E^u) + 
      (24295993*d^6*K1*M^5*Sqrt[Pi/70]*u^2)/(94595072*b^3*E^u) + 
      (361201*d^8*K1*M^5*Sqrt[Pi/70]*u^2)/(94595072*b^3*E^u) - 
      (65761*d^10*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(23648768*b^3*E^u) + 
      (8899431*K0*M^5*Sqrt[(7*Pi)/10]*u^2)/(378380288*b^3*E^u) + 
      (2203611*d^6*K0*M^5*Sqrt[(7*Pi)/10]*u^2)/(19914752*b^3*E^u) - 
      (184137*d^12*K0*M^5*Sqrt[(7*Pi)/10]*u^2)/(378380288*b^3*E^u) + 
      (265553*d^2*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(23648768*b^3*E^u) + 
      (3011*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(94595072*b^3*E^u) + 
      (7881*d^14*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(94595072*b^3*E^u) + 
      (4011*d^14*K0*M^5*Sqrt[(35*Pi)/2]*u^2)/(378380288*b^3*E^u) + 
      (8451836700757*K0*M^5*Sqrt[Pi/70]*u^3)/(51132420218880*b^3*E^u) - 
      (7394017191917*d^2*K0*M^5*Sqrt[Pi/70]*u^3)/(25566210109440*b^3*E^u) - 
      (24082065401*d^4*K0*M^5*Sqrt[Pi/70]*u^3)/(119189790720*b^3*E^u) + 
      (251412038873*d^6*K0*M^5*Sqrt[Pi/70]*u^3)/(384454287360*b^3*E^u) - 
      (3825054351619*d^8*K0*M^5*Sqrt[Pi/70]*u^3)/(10226484043776*b^3*E^u) + 
      (2925509179*d^10*K0*M^5*Sqrt[Pi/70]*u^3)/(59594895360*b^3*E^u) - 
      (14044273127*K0^2*M^5*Sqrt[Pi/70]*u^3)/(1549845659648*b^3) + 
      (4024633663*d^4*K0^2*M^5*Sqrt[Pi/70]*u^3)/(4540563456*b^3) - 
      (517478198123*d^6*K0^2*M^5*Sqrt[Pi/70]*u^3)/(1162384244736*b^3) + 
      (21729305567*d^8*K0^2*M^5*Sqrt[Pi/70]*u^3)/(2324768489472*b^3) - 
      (253896543*d^12*K0^2*M^5*Sqrt[Pi/70]*u^3)/(193730707456*b^3) + 
      (61115237*d^14*K0^2*M^5*Sqrt[Pi/70]*u^3)/(387461414912*b^3) + 
      (69474149*K1*M^5*Sqrt[Pi/70]*u^3)/(298721280*b^3*E^u) - 
      (61178539*d^2*K1*M^5*Sqrt[Pi/70]*u^3)/(83466240*b^3*E^u) + 
      (456782481*d^4*K1*M^5*Sqrt[Pi/70]*u^3)/(1891901440*b^3*E^u) + 
      (1232998199*d^6*K1*M^5*Sqrt[Pi/70]*u^3)/(1418926080*b^3*E^u) - 
      (101737589*d^8*K1*M^5*Sqrt[Pi/70]*u^3)/(145530880*b^3*E^u) + 
      (135579151*d^10*K1*M^5*Sqrt[Pi/70]*u^3)/(1418926080*b^3*E^u) - 
      (166424411*d^2*K1^2*M^5*Sqrt[Pi/70]*u^3)/(698548224*b^3) + 
      (18950185811*d^4*K1^2*M^5*Sqrt[Pi/70]*u^3)/(96865353728*b^3) + 
      (316772377*d^10*K1^2*M^5*Sqrt[Pi/70]*u^3)/(36324507648*b^3) - 
      (335490907*d^12*K1^2*M^5*Sqrt[Pi/70]*u^3)/(290596061184*b^3) + 
      (1136087*d^16*K1^2*M^5*Sqrt[Pi/70]*u^3)/(387461414912*b^3) - 
      (84011311*d^10*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(61178118144*b^3) - 
      (4098797*d^16*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(4649536978944*b^3) + 
      (16974804281*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(1162384244736*b^3) - 
      (266411017*d^8*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(17611882496*b^3) - 
      (192805*d^14*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(24216338432*b^3) - 
      (184137*d^12*K0*M^5*Sqrt[(7*Pi)/10]*u^3)/(378380288*b^3*E^u) - 
      (1917219*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u^3)/(1891901440*b^3*E^u) + 
      (41697*d^14*K1*M^5*Sqrt[(7*Pi)/10]*u^3)/(472975360*b^3*E^u) + 
      (4011*d^14*K0*M^5*Sqrt[(35*Pi)/2]*u^3)/(378380288*b^3*E^u) - 
      (4798411771*d^2*K0^2*M^5*Sqrt[(35*Pi)/2]*u^3)/(387461414912*b^3) + 
      (78245923*d^6*K1^2*M^5*Sqrt[(35*Pi)/2]*u^3)/(72649015296*b^3) + 
      (13027088097923*K0*M^5*Sqrt[Pi/70]*u^4)/(102264840437760*b^3*E^u) - 
      (1072626952169*d^2*K0*M^5*Sqrt[Pi/70]*u^4)/(1597888131840*b^3*E^u) + 
      (13060497421*d^4*K0*M^5*Sqrt[Pi/70]*u^4)/(21670871040*b^3*E^u) - 
      (46580825104819*d^8*K0*M^5*Sqrt[Pi/70]*u^4)/(102264840437760*b^3*E^u) + 
      (157242227*d^10*K0*M^5*Sqrt[Pi/70]*u^4)/(2979744768*b^3*E^u) - 
      (2944489*d^12*K0*M^5*Sqrt[Pi/70]*u^4)/(1031946240*b^3*E^u) + 
      (307952076130903*K1*M^5*Sqrt[Pi/70]*u^4)/(4908712341012480*b^3*E^u) - 
      (160255314957629*d^2*K1*M^5*Sqrt[Pi/70]*u^4)/(140248924028928*b^3*
        E^u) + (7307075839548839*d^4*K1*M^5*Sqrt[Pi/70]*u^4)/
       (4908712341012480*b^3*E^u) + (126028981382867*d^6*K1*M^5*Sqrt[Pi/70]*
        u^4)/(446246576455680*b^3*E^u) - (1275922278599201*d^8*K1*M^5*
        Sqrt[Pi/70]*u^4)/(1636237447004160*b^3*E^u) + 
      (40378852621*d^10*K1*M^5*Sqrt[Pi/70]*u^4)/(423785922560*b^3*E^u) - 
      (3988531*d^12*K1*M^5*Sqrt[Pi/70]*u^4)/(562298880*b^3*E^u) + 
      (30422187*d^14*K1*M^5*Sqrt[Pi/70]*u^4)/(60540846080*b^3*E^u) - 
      (322219262959*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(1585069424640*b^3) - 
      (2133217703873*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(2179470458880*b^3) + 
      (6331795936717*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(2034172428288*b^3) - 
      (12826587044819*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(5085431070720*b^3) + 
      (38642307238519*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(61025172848640*b^3) - 
      (79769390663*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(2179470458880*b^3) - 
      (4785611071*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(871788183552*b^3) + 
      (983658647*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(2179470458880*b^3) - 
      (11622827*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(1162384244736*b^3) + 
      (361678217009*d^6*K0*M^5*Sqrt[(7*Pi)/10]*u^4)/(7304631459840*b^3*E^u) + 
      (53259*d^14*K0*M^5*Sqrt[(7*Pi)/10]*u^4)/(1891901440*b^3*E^u) - 
      (438410376745811*K0*M^5*Sqrt[Pi/70]*u^5)/(9817424682024960*b^3*E^u) + 
      (669519346912991*d^4*K0*M^5*Sqrt[Pi/70]*u^5)/(755186514001920*b^3*
        E^u) - (23356601947187*d^6*K0*M^5*Sqrt[Pi/70]*u^5)/
       (613589042626560*b^3*E^u) - (30678944450389*d^8*K0*M^5*Sqrt[Pi/70]*
        u^5)/(93499282685952*b^3*E^u) + (131371311793*d^10*K0*M^5*Sqrt[Pi/70]*
        u^5)/(3814073303040*b^3*E^u) - (669694673*d^12*K0*M^5*Sqrt[Pi/70]*
        u^5)/(363245076480*b^3*E^u) + (3605983*d^14*K0*M^5*Sqrt[Pi/70]*u^5)/
       (30270423040*b^3*E^u) - (1919168813587*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (17435763671040*b^3) - (3046516890257*d^2*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (17435763671040*b^3) + (237863067863*d^4*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (246566354944*b^3) - (40036197454681*d^6*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (40683448565760*b^3) + (39258170500099*d^8*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (122050345697280*b^3) - (272486841827*d^10*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (17435763671040*b^3) + (2808112913*d^14*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (17435763671040*b^3) - (147937*d^16*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (44707086336*b^3) - (106161446187593*K1*M^5*Sqrt[Pi/70]*u^5)/
       (4908712341012480*b^3*E^u) - (4031408832016183*d^2*K1*M^5*Sqrt[Pi/70]*
        u^5)/(4908712341012480*b^3*E^u) + (924582158578721*d^4*K1*M^5*
        Sqrt[Pi/70]*u^5)/(701244620144640*b^3*E^u) - 
      (20207219637133*d^6*K1*M^5*Sqrt[Pi/70]*u^5)/(446246576455680*b^3*E^u) + 
      (15963686047*d^10*K1*M^5*Sqrt[Pi/70]*u^5)/(346733936640*b^3*E^u) - 
      (272895503*d^12*K1*M^5*Sqrt[Pi/70]*u^5)/(108973522944*b^3*E^u) + 
      (6519307*d^14*K1*M^5*Sqrt[Pi/70]*u^5)/(60540846080*b^3*E^u) - 
      (6551938302755137*K1^2*M^5*Sqrt[Pi/70]*u^5)/(38445858894643200*b^3) + 
      (176389584989119*d^2*K1^2*M^5*Sqrt[Pi/70]*u^5)/(591474752225280*b^3) + 
      (5839838548780459*d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (7689171778928640*b^3) - (11836815821699*d^6*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (6657291583488*b^3) + (342085061480713*d^8*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (366151037091840*b^3) - (74150392073447*d^10*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (1830755185459200*b^3) - (28310831617*d^12*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (7925347123200*b^3) - (329823163*d^16*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (13076822753280*b^3) - (6666899*d^12*K0^2*M^5*Sqrt[(5*Pi)/14]*u^5)/
       (16684941312*b^3) - (50934344491181*d^2*K0*M^5*Sqrt[(7*Pi)/10]*u^5)/
       (701244620144640*b^3*E^u) - (15826253967377*d^8*K1*M^5*Sqrt[(7*Pi)/10]*
        u^5)/(233748206714880*b^3*E^u) + 
      (3512387*d^14*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/(43830476800*b^3) - 
      (23716154306401*K0*M^5*Sqrt[Pi/70]*u^6)/(3272474894008320*b^3*E^u) - 
      (662364917330231*d^2*K0*M^5*Sqrt[Pi/70]*u^6)/(1636237447004160*b^3*
        E^u) + (524172911886671*d^4*K0*M^5*Sqrt[Pi/70]*u^6)/
       (755186514001920*b^3*E^u) - (2444419073069*d^6*K0*M^5*Sqrt[Pi/70]*u^6)/
       (19174657582080*b^3*E^u) - (1664349671377741*d^8*K0*M^5*Sqrt[Pi/70]*
        u^6)/(9817424682024960*b^3*E^u) + (1073000333*d^10*K0*M^5*Sqrt[Pi/70]*
        u^6)/(84757184512*b^3*E^u) + (2506938653*d^12*K0*M^5*Sqrt[Pi/70]*u^6)/
       (1089735229440*b^3*E^u) + (1033321*d^14*K0*M^5*Sqrt[Pi/70]*u^6)/
       (90811269120*b^3*E^u) - (283160425352747*K1*M^5*Sqrt[Pi/70]*u^6)/
       (24543561705062400*b^3*E^u) - (6822623542698349*d^2*K1*M^5*Sqrt[Pi/70]*
        u^6)/(12271780852531200*b^3*E^u) + 
      (2232391049509757*d^4*K1*M^5*Sqrt[Pi/70]*u^6)/(2231232882278400*b^3*
        E^u) - (555319850662891*d^6*K1*M^5*Sqrt[Pi/70]*u^6)/
       (2045296808755200*b^3*E^u) - (290717291894707*d^8*K1*M^5*Sqrt[Pi/70]*
        u^6)/(1636237447004160*b^3*E^u) + 
      (10673507483*d^10*K1*M^5*Sqrt[Pi/70]*u^6)/(635678883840*b^3*E^u) - 
      (29222321*d^12*K1*M^5*Sqrt[Pi/70]*u^6)/(49533419520*b^3*E^u) - 
      (14947*d^14*K1*M^5*Sqrt[Pi/70]*u^6)/(398295040*b^3*E^u) - 
      (2952586978682501*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(19222929447321600*b^3) + 
      (75244700773651*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(480573236183040*b^3) - 
      (3376186307023*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(2408888401920*b^3) + 
      (16147743039143*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(18307551854592*b^3) - 
      (8433153504619*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(228844398182400*b^3) - 
      (47642977*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(30958387200*b^3) - 
      (492141239*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(26153645506560*b^3) + 
      (21322545322103*d^2*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^6)/
       (192229294473216*b^3) + (60219399*d^14*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^6)/
       (1210816921600*b^3) - (4629288185780569*K0*M^5*Sqrt[Pi/70]*u^7)/
       (98174246820249600*b^3*E^u) - (10252949244961261*d^2*K0*M^5*
        Sqrt[Pi/70]*u^7)/(98174246820249600*b^3*E^u) + 
      (2774012633717729*d^4*K0*M^5*Sqrt[Pi/70]*u^7)/(8924931529113600*b^3*
        E^u) - (14144571591431689*d^6*K0*M^5*Sqrt[Pi/70]*u^7)/
       (98174246820249600*b^3*E^u) - (3633994588187*d^8*K0*M^5*Sqrt[Pi/70]*
        u^7)/(1510373028003840*b^3*E^u) - (1335658273*d^10*K0*M^5*Sqrt[Pi/70]*
        u^7)/(832161447936*b^3*E^u) - (4643881471*d^12*K0*M^5*Sqrt[Pi/70]*
        u^7)/(435894091776*b^3*E^u) - (454032641723939*K0^2*M^5*Sqrt[Pi/70]*
        u^7)/(19222929447321600*b^3) + (159843800486717*d^2*K0^2*M^5*
        Sqrt[Pi/70]*u^7)/(961146472366080*b^3) - 
      (27510865367059*d^4*K0^2*M^5*Sqrt[Pi/70]*u^7)/(240286618091520*b^3) - 
      (99440775079*d^6*K0^2*M^5*Sqrt[Pi/70]*u^7)/(538457407488*b^3) + 
      (15135698613361*d^8*K0^2*M^5*Sqrt[Pi/70]*u^7)/(91537759272960*b^3) - 
      (1928368771561*d^10*K0^2*M^5*Sqrt[Pi/70]*u^7)/(228844398182400*b^3) - 
      (2836297393*d^12*K0^2*M^5*Sqrt[Pi/70]*u^7)/(5448676147200*b^3) + 
      (849094703*d^14*K0^2*M^5*Sqrt[Pi/70]*u^7)/(10897352294400*b^3) - 
      (686046739823903*K1*M^5*Sqrt[Pi/70]*u^7)/(6781773629030400*b^3*E^u) + 
      (5751630207134939*d^2*K1*M^5*Sqrt[Pi/70]*u^7)/(515414795806310400*b^3*
        E^u) + (66911694453952423*d^4*K1*M^5*Sqrt[Pi/70]*u^7)/
       (257707397903155200*b^3*E^u) - (137903750890229*d^6*K1*M^5*Sqrt[Pi/70]*
        u^7)/(866243354296320*b^3*E^u) - (9756447848969*d^8*K1*M^5*
        Sqrt[Pi/70]*u^7)/(1533972606566400*b^3*E^u) + 
      (51956333311*d^10*K1*M^5*Sqrt[Pi/70]*u^7)/(19070366515200*b^3*E^u) - 
      (1803953341*d^12*K1*M^5*Sqrt[Pi/70]*u^7)/(272433807360*b^3*E^u) - 
      (20278381*d^14*K1*M^5*Sqrt[Pi/70]*u^7)/(108973522944*b^3*E^u) - 
      (412878246128627*K1^2*M^5*Sqrt[Pi/70]*u^7)/(19222929447321600*b^3) + 
      (1245639731260753*d^2*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (4805732361830400*b^3) - (15463240244227*d^4*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (66746282803200*b^3) - (162271277285917*d^6*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (686533194547200*b^3) + (328503956685991*d^8*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (1373066389094400*b^3) - (2251763884393*d^10*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (228844398182400*b^3) + (14720764111*d^12*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (16346028441600*b^3) + (291059597*d^14*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (32692056883200*b^3) - (2938739227*d^16*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (915377592729600*b^3) - (50349451*d^14*K0*M^5*Sqrt[(7*Pi)/10]*u^7)/
       (726490152960*b^3*E^u) + (10972561*d^16*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/
       (26153645506560*b^3) - (45186941529752611*K0*M^5*Sqrt[Pi/70]*u^8)/
       (2061659183225241600*b^3*E^u) + (112430137951169803*d^2*K0*M^5*
        Sqrt[Pi/70]*u^8)/(2061659183225241600*b^3*E^u) - 
      (16950800862788003*d^4*K0*M^5*Sqrt[Pi/70]*u^8)/(2061659183225241600*b^3*
        E^u) - (1053038066264399*d^6*K0*M^5*Sqrt[Pi/70]*u^8)/
       (58904548092149760*b^3*E^u) - (1107130824464831*d^8*K0*M^5*Sqrt[Pi/70]*
        u^8)/(32724748940083200*b^3*E^u) + 
      (8936765557*d^12*K0*M^5*Sqrt[Pi/70]*u^8)/(726490152960*b^3*E^u) + 
      (2172678593*d^14*K0*M^5*Sqrt[Pi/70]*u^8)/(2179470458880*b^3*E^u) + 
      (13124258058746069*K1*M^5*Sqrt[Pi/70]*u^8)/(1030829591612620800*b^3*
        E^u) - (5568778327233707*d^2*K1*M^5*Sqrt[Pi/70]*u^8)/
       (103082959161262080*b^3*E^u) + (77521300999340923*d^4*K1*M^5*
        Sqrt[Pi/70]*u^8)/(1030829591612620800*b^3*E^u) - 
      (13226019848863*d^6*K1*M^5*Sqrt[Pi/70]*u^8)/(1472613702303744*b^3*
        E^u) - (2186701327518769*d^8*K1*M^5*Sqrt[Pi/70]*u^8)/
       (49087123410124800*b^3*E^u) + (1657155429707*d^10*K1*M^5*Sqrt[Pi/70]*
        u^8)/(171633298636800*b^3*E^u) + (30254432599*d^12*K1*M^5*Sqrt[Pi/70]*
        u^8)/(3269205688320*b^3*E^u) + (218821*d^14*K1*M^5*Sqrt[Pi/70]*u^8)/
       (309583872*b^3*E^u) + (139168390457*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       (9807617064960*b^3) + (36151103246891*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       (171633298636800*b^3) - (4191870598961*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       (13202561433600*b^3) - (6760883717773*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       (171633298636800*b^3) + (952795518011*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       (7801513574400*b^3) + (59805291527*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       (11442219909120*b^3) + (292088891183*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       (57211099545600*b^3) - (809988469*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       (2288443981824*b^3) - (3631255429*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       (114422199091200*b^3) + (65460340489*d^10*K0*M^5*Sqrt[(7*Pi)/10]*u^8)/
       (32692056883200*b^3*E^u) - (6999714674219*K0*M^5*Sqrt[Pi/70]*u^9)/
       (1554795764121600*b^3*E^u) - (1181482353704381*d^2*K0*M^5*Sqrt[Pi/70]*
        u^9)/(32213424737894400*b^3*E^u) + 
      (558637501903471*d^4*K0*M^5*Sqrt[Pi/70]*u^9)/(10850837806448640*b^3*
        E^u) + (40965605680501*d^8*K0*M^5*Sqrt[Pi/70]*u^9)/
       (3775932570009600*b^3*E^u) - (842315722627*d^10*K0*M^5*Sqrt[Pi/70]*
        u^9)/(85816649318400*b^3*E^u) - (1969899247*d^12*K0*M^5*Sqrt[Pi/70]*
        u^9)/(251477360640*b^3*E^u) + (762486801539*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (1601910787276800*b^3) - (2183013925577*d^2*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (200238848409600*b^3) - (2998174669499*d^4*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (109221190041600*b^3) + (5220354892339*d^6*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (85816649318400*b^3) - (2945440987*d^8*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (20192152780800*b^3) - (571433183381*d^10*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (28605549772800*b^3) - (40369280969*d^12*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (11442219909120*b^3) + (17749877443*d^14*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (28605549772800*b^3) + (17123507413*d^16*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (228844398182400*b^3) - (46687433811113*K1*M^5*Sqrt[Pi/70]*u^9)/
       (2936836443340800*b^3*E^u) - (181770825917399*d^2*K1*M^5*Sqrt[Pi/70]*
        u^9)/(17180493193543680*b^3*E^u) + (42472889678678539*d^4*K1*M^5*
        Sqrt[Pi/70]*u^9)/(1030829591612620800*b^3*E^u) - 
      (151447418683241*d^6*K1*M^5*Sqrt[Pi/70]*u^9)/(14726137023037440*b^3*
        E^u) + (1601902068365449*d^8*K1*M^5*Sqrt[Pi/70]*u^9)/
       (147261370230374400*b^3*E^u) - (115389821857*d^10*K1*M^5*Sqrt[Pi/70]*
        u^9)/(14302774886400*b^3*E^u) - (21622320257*d^12*K1*M^5*Sqrt[Pi/70]*
        u^9)/(3269205688320*b^3*E^u) + (5692649915101*K1^2*M^5*Sqrt[Pi/70]*
        u^9)/(4805732361830400*b^3) - (3235636172101*d^2*K1^2*M^5*Sqrt[Pi/70]*
        u^9)/(600716545228800*b^3) - (26736458189017*d^4*K1^2*M^5*Sqrt[Pi/70]*
        u^9)/(1201433090457600*b^3) + (490421869451*d^6*K1^2*M^5*Sqrt[Pi/70]*
        u^9)/(12259521331200*b^3) + (232505946929*d^8*K1^2*M^5*Sqrt[Pi/70]*
        u^9)/(343266597273600*b^3) - (116266300121*d^10*K1^2*M^5*Sqrt[Pi/70]*
        u^9)/(9535183257600*b^3) - (133534317589*d^12*K1^2*M^5*Sqrt[Pi/70]*
        u^9)/(57211099545600*b^3) + (2600469919*d^14*K1^2*M^5*Sqrt[Pi/70]*
        u^9)/(9535183257600*b^3) + (398535673*d^16*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (13461435187200*b^3) - (1608965666845*d^6*K0*M^5*Sqrt[(5*Pi)/14]*u^9)/
       (2945227404607488*b^3*E^u) - (60222193*d^14*K0*M^5*Sqrt[(7*Pi)/10]*
        u^9)/(544867614720*b^3*E^u) - (3307999*d^14*K1*M^5*Sqrt[(7*Pi)/10]*
        u^9)/(36324507648*b^3*E^u) - (151889114123*K0*M^5*Sqrt[Pi/70]*u^10)/
       (2260591209676800*b^3*E^u) + (171069859550207*d^2*K0*M^5*Sqrt[Pi/70]*
        u^10)/(25770739790315520*b^3*E^u) + 
      (114256683203693*d^4*K0*M^5*Sqrt[Pi/70]*u^10)/(128853698951577600*b^3*
        E^u) - (196668146882947*d^6*K0*M^5*Sqrt[Pi/70]*u^10)/
       (18407671278796800*b^3*E^u) - (10518626094209*d^8*K0*M^5*Sqrt[Pi/70]*
        u^10)/(2629667325542400*b^3*E^u) + 
      (173411638891*d^10*K0*M^5*Sqrt[Pi/70]*u^10)/(42908324659200*b^3*E^u) + 
      (4901137*d^14*K0*M^5*Sqrt[Pi/70]*u^10)/(15135211520*b^3*E^u) - 
      (4076639349157*K1*M^5*Sqrt[Pi/70]*u^10)/(32213424737894400*b^3*E^u) + 
      (131133993103109*d^2*K1*M^5*Sqrt[Pi/70]*u^10)/(21475616491929600*b^3*
        E^u) + (904032022627*d^4*K1*M^5*Sqrt[Pi/70]*u^10)/
       (1006669523059200*b^3*E^u) - (10159961763409*d^6*K1*M^5*Sqrt[Pi/70]*
        u^10)/(1022648404377600*b^3*E^u) - 
      (15964097963767*d^8*K1*M^5*Sqrt[Pi/70]*u^10)/(4601917819699200*b^3*
        E^u) + (15736475191*d^10*K1*M^5*Sqrt[Pi/70]*u^10)/
       (4290832465920*b^3*E^u) + (294595577*d^14*K1*M^5*Sqrt[Pi/70]*u^10)/
       (1021626777600*b^3*E^u) + (989589076939*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (400477696819200*b^3) + (4566508940251*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (200238848409600*b^3) - (5593543602593*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (600716545228800*b^3) - (199665798901*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (5048038195200*b^3) + (39548749811*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (10727081164800*b^3) + (144695382319*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (7801513574400*b^3) + (203326257143*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (85816649318400*b^3) - (77066511463*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (85816649318400*b^3) - (6688515437*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (57211099545600*b^3) + (167025899*d^12*K0*M^5*Sqrt[(7*Pi)/10]*u^10)/
       (408650711040*b^3*E^u) + (2404813*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u^10)/
       (6548889600*b^3*E^u) - (7618896319417*K0*M^5*Sqrt[Pi/70]*u^11)/
       (64426849475788800*b^3*E^u) - (549177643057*d^2*K0*M^5*Sqrt[Pi/70]*
        u^11)/(495591149813760*b^3*E^u) - (2023218384373*d^4*K0*M^5*
        Sqrt[Pi/70]*u^11)/(21475616491929600*b^3*E^u) + 
      (3810664119169*d^6*K0*M^5*Sqrt[Pi/70]*u^11)/(2300958909849600*b^3*
        E^u) + (579036720421*d^8*K0*M^5*Sqrt[Pi/70]*u^11)/
       (484412402073600*b^3*E^u) - (152604083*d^10*K0*M^5*Sqrt[Pi/70]*u^11)/
       (188194406400*b^3*E^u) - (654985447*d^12*K0*M^5*Sqrt[Pi/70]*u^11)/
       (1021626777600*b^3*E^u) + (9926165399*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (109221190041600*b^3) - (69076857587*d^2*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (54610595020800*b^3) - (26392164133*d^4*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (10922119004160*b^3) + (186041769127*d^6*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (28605549772800*b^3) - (76902547*d^8*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (317839441920*b^3) - (270191092421*d^10*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (85816649318400*b^3) + (676760039*d^12*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (7801513574400*b^3) + (29767187479*d^14*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (85816649318400*b^3) + (355728229*d^16*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (8173014220800*b^3) - (7638044911297*K1*M^5*Sqrt[Pi/70]*u^11)/
       (64426849475788800*b^3*E^u) - (914161753819*d^2*K1*M^5*Sqrt[Pi/70]*
        u^11)/(847721703628800*b^3*E^u) - (25426828909*d^4*K1*M^5*Sqrt[Pi/70]*
        u^11)/(1651970499379200*b^3*E^u) + 
      (7134918222881*d^6*K1*M^5*Sqrt[Pi/70]*u^11)/(4601917819699200*b^3*
        E^u) + (10163235027823*d^8*K1*M^5*Sqrt[Pi/70]*u^11)/
       (9203835639398400*b^3*E^u) - (114488987*d^10*K1*M^5*Sqrt[Pi/70]*u^11)/
       (148987238400*b^3*E^u) - (613412731*d^12*K1*M^5*Sqrt[Pi/70]*u^11)/
       (1021626777600*b^3*E^u) - (4169699*d^14*K1*M^5*Sqrt[Pi/70]*u^11)/
       (56757043200*b^3*E^u) + (1146890072123*K1^2*M^5*Sqrt[Pi/70]*u^11)/
       (10812897814118400*b^3) - (1128396934939*d^2*K1^2*M^5*Sqrt[Pi/70]*
        u^11)/(1081289781411840*b^3) - (141621203467*d^4*K1^2*M^5*Sqrt[Pi/70]*
        u^11)/(56909988495360*b^3) + (26076499817*d^6*K1^2*M^5*Sqrt[Pi/70]*
        u^11)/(4516665753600*b^3) + (70843649*d^8*K1^2*M^5*Sqrt[Pi/70]*u^11)/
       (735571279872*b^3) - (109394981*d^12*K1^2*M^5*Sqrt[Pi/70]*u^11)/
       (2829120307200*b^3) + (61708077307*d^14*K1^2*M^5*Sqrt[Pi/70]*u^11)/
       (257449947955200*b^3) + (3189837697*d^16*K1^2*M^5*Sqrt[Pi/70]*u^11)/
       (102979979182080*b^3) - (1438669*d^14*K0*M^5*Sqrt[(7*Pi)/10]*u^11)/
       (127703347200*b^3*E^u) - (4686102827*d^10*K1^2*M^5*Sqrt[(7*Pi)/10]*
        u^11)/(12259521331200*b^3) - (23098921*K0*M^5*Sqrt[Pi/70]*u^12)/
       (44740867691520*b^3*E^u) + (328788806351*d^2*K0*M^5*Sqrt[Pi/70]*u^12)/
       (5368904122982400*b^3*E^u) + (146114912453*d^4*K0*M^5*Sqrt[Pi/70]*
        u^12)/(894817353830400*b^3*E^u) - (4204214111*d^6*K0*M^5*Sqrt[Pi/70]*
        u^12)/(19666315468800*b^3*E^u) - (37509193979*d^8*K0*M^5*Sqrt[Pi/70]*
        u^12)/(191746575820800*b^3*E^u) + (156916979*d^10*K0*M^5*Sqrt[Pi/70]*
        u^12)/(1787846860800*b^3*E^u) + (215729*d^12*K0*M^5*Sqrt[Pi/70]*u^12)/
       (2503987200*b^3*E^u) + (266081*d^14*K0*M^5*Sqrt[Pi/70]*u^12)/
       (23218790400*b^3*E^u) - (4238303*K1*M^5*Sqrt[Pi/70]*u^12)/
       (7456811281920*b^3*E^u) + (16976366189*d^2*K1*M^5*Sqrt[Pi/70]*u^12)/
       (282573901209600*b^3*E^u) + (8395238129*d^4*K1*M^5*Sqrt[Pi/70]*u^12)/
       (52636314931200*b^3*E^u) - (6027503507*d^6*K1*M^5*Sqrt[Pi/70]*u^12)/
       (28406900121600*b^3*E^u) - (35783784209*d^8*K1*M^5*Sqrt[Pi/70]*u^12)/
       (191746575820800*b^3*E^u) + (153474619*d^10*K1*M^5*Sqrt[Pi/70]*u^12)/
       (1787846860800*b^3*E^u) + (962989*d^12*K1*M^5*Sqrt[Pi/70]*u^12)/
       (11609395200*b^3*E^u) + (2811491*d^14*K1*M^5*Sqrt[Pi/70]*u^12)/
       (255406694400*b^3*E^u) + (3930236423*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (96543730483200*b^3) + (19081921037*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (96543730483200*b^3) - (199311851*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (811291852800*b^3) - (5107492037*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (6436248698880*b^3) + (14940116707*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (32181243494400*b^3) + (149230087*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (165032017920*b^3) - (1915265993*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (6436248698880*b^3) - (1112714173*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (4597320499200*b^3) - (225469177*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (8045310873600*b^3) - (2330897*K0*M^5*Sqrt[Pi/70]*u^13)/
       (22370433845760*b^3*E^u) - (735107*d^2*K0*M^5*Sqrt[Pi/70]*u^13)/
       (312873200640*b^3*E^u) - (86630839*d^4*K0*M^5*Sqrt[Pi/70]*u^13)/
       (11185216922880*b^3*E^u) + (2932537*d^6*K0*M^5*Sqrt[Pi/70]*u^13)/
       (913078932480*b^3*E^u) + (8357807*d^8*K0*M^5*Sqrt[Pi/70]*u^13)/
       (456539466240*b^3*E^u) - (13151*d^10*K0*M^5*Sqrt[Pi/70]*u^13)/
       (3438167040*b^3*E^u) - (131*d^12*K0*M^5*Sqrt[Pi/70]*u^13)/
       (19953648*b^3*E^u) - (1187*d^14*K0*M^5*Sqrt[Pi/70]*u^13)/
       (1277033472*b^3*E^u) + (112053559*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (71137485619200*b^3) + (13324527259*d^2*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (1351612226764800*b^3) + (54132848227*d^4*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (1351612226764800*b^3) + (307843057*d^6*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (5851135180800*b^3) - (1569291793*d^10*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (21454162329600*b^3) + (3907937197*d^12*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (64362486988800*b^3) + (2267617321*d^14*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (64362486988800*b^3) + (117495383*d^16*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (32181243494400*b^3) - (2330897*K1*M^5*Sqrt[Pi/70]*u^13)/
       (22370433845760*b^3*E^u) - (243239*d^2*K1*M^5*Sqrt[Pi/70]*u^13)/
       (104291066880*b^3*E^u) - (21368671*d^4*K1*M^5*Sqrt[Pi/70]*u^13)/
       (2796304230720*b^3*E^u) + (972269*d^6*K1*M^5*Sqrt[Pi/70]*u^13)/
       (304359644160*b^3*E^u) + (8263427*d^8*K1*M^5*Sqrt[Pi/70]*u^13)/
       (456539466240*b^3*E^u) - (171733*d^10*K1*M^5*Sqrt[Pi/70]*u^13)/
       (44696171520*b^3*E^u) - (2063*d^12*K1*M^5*Sqrt[Pi/70]*u^13)/
       (319258368*b^3*E^u) + (739066439*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (450537408921600*b^3) + (3841631341*d^2*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (450537408921600*b^3) + (8107299667*d^4*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (270322445352960*b^3) + (9536151029*d^6*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (193087460966400*b^3) - (4278874049*d^8*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (38617492193280*b^3) - (4039868927*d^10*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (64362486988800*b^3) + (3278216273*d^12*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (64362486988800*b^3) + (1927280813*d^14*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (64362486988800*b^3) + (33736123*d^16*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (10727081164800*b^3) - (233*d^14*K1*M^5*Sqrt[(5*Pi)/14]*u^13)/
       (1277033472*b^3*E^u) - (3008443*d^8*K0^2*M^5*Sqrt[(7*Pi)/10]*u^13)/
       (161309491200*b^3) + (d^2*K0*M^5*Sqrt[Pi/70]*u^14)/
       (29023488*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/70]*u^14)/(4837248*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/70]*u^14)/(29023488*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/70]*u^14)/(2418624*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/70]*u^14)/(29023488*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/70]*u^14)/(4837248*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[Pi/70]*u^14)/(29023488*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/70]*u^14)/(29023488*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/70]*u^14)/(4837248*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/70]*u^14)/(29023488*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/70]*u^14)/(2418624*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/70]*u^14)/(29023488*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/70]*u^14)/(4837248*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[Pi/70]*u^14)/(29023488*b^3*E^u) + 
      (6532373*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(51985085644800*b^3) - 
      (27596171*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(9938325196800*b^3) - 
      (117689237*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(5631717611520*b^3) - 
      (174210557*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(24135932620800*b^3) + 
      (2007919847*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(48271865241600*b^3) + 
      (176483147*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(8045310873600*b^3) - 
      (67643*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(3286483200*b^3) - 
      (6835043*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(6436248698880*b^3) - 
      (238603*d^14*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^14)/(107270811648*b^3) + 
      (421*K0^2*M^5*Sqrt[Pi/70]*u^15)/(87824056320*b^3) + 
      (1362577*d^2*K0^2*M^5*Sqrt[Pi/70]*u^15)/(11263435223040*b^3) + 
      (35543803*d^4*K0^2*M^5*Sqrt[Pi/70]*u^15)/(42237882086400*b^3) + 
      (19943317*d^6*K0^2*M^5*Sqrt[Pi/70]*u^15)/(24135932620800*b^3) - 
      (5690029*d^8*K0^2*M^5*Sqrt[Pi/70]*u^15)/(2540624486400*b^3) - 
      (10429591*d^10*K0^2*M^5*Sqrt[Pi/70]*u^15)/(8045310873600*b^3) + 
      (399943*d^12*K0^2*M^5*Sqrt[Pi/70]*u^15)/(365695948800*b^3) + 
      (4783213*d^14*K0^2*M^5*Sqrt[Pi/70]*u^15)/(8045310873600*b^3) + 
      (193867*d^16*K0^2*M^5*Sqrt[Pi/70]*u^15)/(3575693721600*b^3) + 
      (3253147*K1^2*M^5*Sqrt[Pi/70]*u^15)/(675806113382400*b^3) + 
      (19623841*d^2*K1^2*M^5*Sqrt[Pi/70]*u^15)/(168951528345600*b^3) + 
      (22509427*d^4*K1^2*M^5*Sqrt[Pi/70]*u^15)/(28158588057600*b^3) + 
      (18996899*d^6*K1^2*M^5*Sqrt[Pi/70]*u^15)/(24135932620800*b^3) - 
      (6086947*d^8*K1^2*M^5*Sqrt[Pi/70]*u^15)/(2839521484800*b^3) - 
      (9790777*d^10*K1^2*M^5*Sqrt[Pi/70]*u^15)/(8045310873600*b^3) + 
      (190207*d^12*K1^2*M^5*Sqrt[Pi/70]*u^15)/(182847974400*b^3) + 
      (502147*d^14*K1^2*M^5*Sqrt[Pi/70]*u^15)/(893923430400*b^3) + 
      (1647739*d^16*K1^2*M^5*Sqrt[Pi/70]*u^15)/(32181243494400*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/70]*u^16)/(26121139200*b^3) - 
      (1067*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^16)/(109708784640*b^3) - 
      (43607*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^16)/(548543923200*b^3) + 
      (106361*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^16)/(548543923200*b^3) + 
      (5869*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^16)/(36569594880*b^3) - 
      (19697*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^16)/(182847974400*b^3) - 
      (809*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^16)/(12189864960*b^3) - 
      (43*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^16)/(7032614400*b^3) - 
      (373*d^4*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^16)/(21941756928*b^3) + 
      (K0^2*M^5*Sqrt[Pi/70]*u^17)/(548543923200*b^3) + 
      (11*d^2*K0^2*M^5*Sqrt[Pi/70]*u^17)/(137135980800*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/70]*u^17)/(1371359808*b^3) - 
      (11*d^10*K0^2*M^5*Sqrt[Pi/70]*u^17)/(6530284800*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/70]*u^17)/(1088380800*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/70]*u^17)/(1306056960*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/70]*u^17)/(12189864960*b^3) + 
      (K1^2*M^5*Sqrt[Pi/70]*u^17)/(548543923200*b^3) + 
      (11*d^2*K1^2*M^5*Sqrt[Pi/70]*u^17)/(137135980800*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/70]*u^17)/(1371359808*b^3) - 
      (11*d^10*K1^2*M^5*Sqrt[Pi/70]*u^17)/(6530284800*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/70]*u^17)/(1088380800*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/70]*u^17)/(1306056960*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/70]*u^17)/(12189864960*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/10]*u^17)/(6530284800*b^3) - 
      (11*d^8*K0^2*M^5*Sqrt[(7*Pi)/10]*u^17)/(39181708800*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/10]*u^17)/(6530284800*b^3) - 
      (11*d^8*K1^2*M^5*Sqrt[(7*Pi)/10]*u^17)/(39181708800*b^3))/Pi, 
    ((((-124437*I)/3027042304)*d^14*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^3)/b^3 - 
      (4410793249*d^4*K0^2*M^5*Sqrt[Pi/70]*u^3)/(8546942976*b^3) + 
      (93528960199*d^6*K0^2*M^5*Sqrt[Pi/70]*u^3)/(145298030592*b^3) - 
      (5303699*d^14*K0^2*M^5*Sqrt[Pi/70]*u^3)/(145298030592*b^3) + 
      (235859879*K1^2*M^5*Sqrt[Pi/70]*u^3)/(3302227968*b^3) + 
      (469898791*d^2*K1^2*M^5*Sqrt[Pi/70]*u^3)/(2136735744*b^3) - 
      (1749707591*d^4*K1^2*M^5*Sqrt[Pi/70]*u^3)/(2794192896*b^3) + 
      (214483453*d^6*K1^2*M^5*Sqrt[Pi/70]*u^3)/(712245248*b^3) + 
      (1449673727*d^8*K1^2*M^5*Sqrt[Pi/70]*u^3)/(36324507648*b^3) - 
      (13895603*d^10*K1^2*M^5*Sqrt[Pi/70]*u^3)/(2136735744*b^3) + 
      (8910959*d^12*K1^2*M^5*Sqrt[Pi/70]*u^3)/(36324507648*b^3) + 
      (2445029*d^14*K1^2*M^5*Sqrt[Pi/70]*u^3)/(36324507648*b^3) + 
      (169001603*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(11176771584*b^3) + 
      (974802095*d^2*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(145298030592*b^3) + 
      (400785901*d^10*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(145298030592*b^3) + 
      (1049381*d^12*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/(11176771584*b^3) - 
      (5210203601*d^8*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/(145298030592*b^3) + 
      (((160184645917*I)/4495157821440)*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (((23105274130333*I)/31466104750080)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[70*Pi]) - (((3988650440387*I)/4495157821440)*d^4*K0*K1*M^5*
        u^3)/(b^3*Sqrt[70*Pi]) - (((555456669899*I)/953518325760)*d^6*K0*K1*
        M^5*u^3)/(b^3*Sqrt[70*Pi]) + (((1499232531703*I)/2097740316672)*d^8*
        K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) - (((17204052689*I)/953518325760)*
        d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (((1134918779*I)/317839441920)*d^12*K0*K1*M^5*u^3)/(b^3*Sqrt[70*Pi]) + 
      (1130620430521*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(3814073303040*b^3) - 
      (200506252777*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(224357253120*b^3) - 
      (1466113902359*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(3814073303040*b^3) + 
      (196469755067*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(84757184512*b^3) - 
      (22927735819*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(16511139840*b^3) + 
      (27546274939*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(544867614720*b^3) + 
      (940206109*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(544867614720*b^3) - 
      (3931489*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^4)/(108973522944*b^3) + 
      (((3888387945397*I)/62932209500160)*K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((16389348644923*I)/62932209500160)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[70*Pi]) - (((27511379771387*I)/62932209500160)*d^4*K0^2*M^5*
        u^4)/(b^3*Sqrt[70*Pi]) - (((30731468279*I)/199784792064)*d^6*K0^2*M^5*
        u^4)/(b^3*Sqrt[70*Pi]) + (((377121697187*I)/1398493544448)*d^8*K0^2*
        M^5*u^4)/(b^3*Sqrt[70*Pi]) - (((4239657479*I)/1907036651520)*d^10*
        K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + (((930602773*I)/635678883840)*d^12*
        K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) - (((12469931*I)/90811269120)*d^14*
        K0^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + (((8299061841557*I)/63233320550400)*
        K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((21541901064283993*I)/13215763995033600)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[70*Pi]) - (((5391933296206361*I)/1887966285004800)*d^4*K1^2*
        M^5*u^4)/(b^3*Sqrt[70*Pi]) + (((1224668079232439*I)/4405254665011200)*
        d^6*K1^2*M^5*u^4)/(b^3*Sqrt[70*Pi]) + 
      (((194209482516151*I)/231855508684800)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[70*Pi]) - (((17611755449*I)/762814660608)*d^10*K1^2*M^5*u^4)/
       (b^3*Sqrt[70*Pi]) + (((42049599679*I)/19070366515200)*d^12*K1^2*M^5*
        u^4)/(b^3*Sqrt[70*Pi]) - (((763523*I)/12108169216)*d^14*K1^2*M^5*u^4)/
       (b^3*Sqrt[70*Pi]) + (297409870643*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (3814073303040*b^3) - (3720118613009*d^2*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (7628146606080*b^3) + (59655830183*d^4*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (238379581440*b^3) - (31781659319*d^8*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (60540846080*b^3) + (1002189407*d^10*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (64102072320*b^3) + (236331421*d^12*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (272433807360*b^3) - (4823431*d^14*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (217947045888*b^3) - (306594087451*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (8173014220800*b^3) - (6762353849711*d^2*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (4576887963648*b^3) + (54120834168773*d^4*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (28605549772800*b^3) + (96433759583059*d^6*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (114422199091200*b^3) - (72241943534317*d^8*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (57211099545600*b^3) + (52292866429*d^10*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (1257386803200*b^3) - (3233200349*d^14*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (16346028441600*b^3) + (3996150887*d^6*K0^2*M^5*Sqrt[(5*Pi)/14]*u^5)/
       (29914300416*b^3) + (116030507*d^12*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/
       (510813388800*b^3) + (((1206743632431377*I)/6607881997516800)*K0*K1*
        M^5*u^5)/(b^3*Sqrt[70*Pi]) + (((3965121622570369*I)/3303940998758400)*
        d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) - 
      (((157816519216607*I)/55528420147200)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[70*Pi]) + (((150521094456781*I)/110131366625280)*d^6*K0*K1*
        M^5*u^5)/(b^3*Sqrt[70*Pi]) + (((176297381151461*I)/2202627332505600)*
        d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[70*Pi]) + 
      (((169437582071*I)/14302774886400)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[70*Pi]) + (((1115327617*I)/1907036651520)*d^12*K0*K1*M^5*
        u^5)/(b^3*Sqrt[70*Pi]) + (((11290523*I)/85135564800)*d^14*K0*K1*M^5*
        u^5)/(b^3*Sqrt[70*Pi]) - (1023097867873*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (14302774886400*b^3) - (4023076230629*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (2860554977280*b^3) + (4279381656637*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (2043253555200*b^3) + (4977694114403*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (14302774886400*b^3) - (14239263631363*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (14302774886400*b^3) + (62271577859*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (2043253555200*b^3) + (81401189*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (107539660800*b^3) - (335780233*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (2043253555200*b^3) + (((50185958203699*I)/440525466501120)*K0^2*M^5*
        u^6)/(b^3*Sqrt[70*Pi]) - (((411026717313617*I)/6607881997516800)*d^2*
        K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((65289213869057*I)/188796628500480)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[70*Pi]) + (((215967566670227*I)/508298615193600)*d^6*K0^2*
        M^5*u^6)/(b^3*Sqrt[70*Pi]) - (((179704365753229*I)/1321576399503360)*
        d^8*K0^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) + 
      (((243879358691*I)/28605549772800)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[70*Pi]) - (((1911834487*I)/501851750400)*d^12*K0^2*M^5*u^6)/
       (b^3*Sqrt[70*Pi]) + (((2004173*I)/4217241600)*d^14*K0^2*M^5*u^6)/
       (b^3*Sqrt[70*Pi]) + (((2852446031555143*I)/33039409987584000)*K1^2*M^5*
        u^6)/(b^3*Sqrt[70*Pi]) - (((8924260736406299*I)/33039409987584000)*
        d^2*K1^2*M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((2750506737938567*I)/11013136662528000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[70*Pi]) + (((1881642599864857*I)/1943494705152000)*d^6*K1^2*
        M^5*u^6)/(b^3*Sqrt[70*Pi]) - 
      (((17610145069954219*I)/33039409987584000)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[70*Pi]) - (((1004605900663*I)/143027748864000)*d^10*K1^2*M^5*
        u^6)/(b^3*Sqrt[70*Pi]) + (((8152636673*I)/1505555251200)*d^12*K1^2*
        M^5*u^6)/(b^3*Sqrt[70*Pi]) - (((31907429*I)/817301422080)*d^14*K1^2*
        M^5*u^6)/(b^3*Sqrt[70*Pi]) - (442119827257*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       (14302774886400*b^3) - (6093707701*d^2*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       (24038277120*b^3) + (942621403993*d^4*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       (2043253555200*b^3) - (465264968023*d^6*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       (14302774886400*b^3) - (2142585972067*d^8*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       (14302774886400*b^3) + (761087057*d^10*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       (157173350400*b^3) + (87099863*d^12*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       (157173350400*b^3) + (27430253*d^14*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       (2043253555200*b^3) - (760533152329*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (14302774886400*b^3) - (5361109652653*d^2*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (14302774886400*b^3) + (10089696129283*d^4*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (14302774886400*b^3) - (937211393953*d^6*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (14302774886400*b^3) - (3157660767451*d^8*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (14302774886400*b^3) - (1328847017*d^12*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (2043253555200*b^3) - (56972189*d^14*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (2043253555200*b^3) + (557222741*d^10*K1^2*M^5*Sqrt[(7*Pi)/10]*u^7)/
       (408650711040*b^3) - (((479677562879*I)/2133226368000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[70*Pi]) + (((33572722420553*I)/217364539392000)*d^2*K0*K1*
        M^5*u^7)/(b^3*Sqrt[70*Pi]) - (((14882768541997*I)/258120390528000)*
        d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) + 
      (((2401543377868043*I)/4129926248448000)*d^6*K0*K1*M^5*u^7)/
       (b^3*Sqrt[70*Pi]) - (((237174479515471*I)/516240781056000)*d^8*K0*K1*
        M^5*u^7)/(b^3*Sqrt[70*Pi]) - (((1034920885003*I)/53635405824000)*d^10*
        K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) + (((11830440773*I)/446961715200)*
        d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) - 
      (((24111683*I)/20432535552)*d^14*K0*K1*M^5*u^7)/(b^3*Sqrt[70*Pi]) - 
      (140217259337*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(3575693721600*b^3) - 
      (636440837657*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(3575693721600*b^3) + 
      (281069079271*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(715138744320*b^3) - 
      (51515508923*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(510813388800*b^3) - 
      (53246846911*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(715138744320*b^3) + 
      (248516747*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(56757043200*b^3) - 
      (41948113*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(8961638400*b^3) - 
      (36369539*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(170271129600*b^3) + 
      (((2323443729709*I)/375447840768000)*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((39037097*I)/1018368000)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((1196076862403*I)/10429106688000)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[70*Pi]) + (((33051008142319*I)/125149280256000)*d^6*K0^2*M^5*
        u^8)/(b^3*Sqrt[70*Pi]) - (((33653656226867*I)/375447840768000)*d^8*
        K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - (((15622394911*I)/26817702912000)*
        d^10*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((46817753351*I)/1787846860800)*d^12*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((23026307*I)/26884915200)*d^14*K0^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) + 
      (((6206740404329*I)/102394865664000)*K1^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((140526959524571*I)/563171761152000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[70*Pi]) + (((1454582159167*I)/31287320064000)*d^4*K1^2*M^5*
        u^8)/(b^3*Sqrt[70*Pi]) + (((37973414481827*I)/102394865664000)*d^6*
        K1^2*M^5*u^8)/(b^3*Sqrt[70*Pi]) - 
      (((76141205409359*I)/375447840768000)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[70*Pi]) - (((360667771213*I)/40226554368000)*d^10*K1^2*M^5*
        u^8)/(b^3*Sqrt[70*Pi]) - (((29813140979*I)/1787846860800)*d^12*K1^2*
        M^5*u^8)/(b^3*Sqrt[70*Pi]) + (((18857*I)/1792327680)*d^14*K1^2*M^5*
        u^8)/(b^3*Sqrt[70*Pi]) - (2381201521*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (794598604800*b^3) + (7419507643*d^2*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (2383795814400*b^3) + (251518112519*d^4*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (7151387443200*b^3) - (61676058947*d^6*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (1430277488640*b^3) - (74348716723*d^8*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (7151387443200*b^3) + (4192669711*d^10*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (340542259200*b^3) + (208196809*d^12*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (37838028800*b^3) + (12934757*d^14*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (30958387200*b^3) - (39372203869*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (7151387443200*b^3) - (2057149713*d^2*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (264866201600*b^3) + (25772468303*d^4*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (550106726400*b^3) - (50632805807*d^6*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (1430277488640*b^3) - (56233462463*d^8*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (7151387443200*b^3) + (2242555979*d^10*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (340542259200*b^3) + (34995619*d^12*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (12019138560*b^3) + (38702309*d^14*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (204325355520*b^3) - (((7554619855759*I)/140792940288000)*K0*K1*M^5*
        u^9)/(b^3*Sqrt[70*Pi]) - (((27682480136191*I)/281585880576000)*d^2*K0*
        K1*M^5*u^9)/(b^3*Sqrt[70*Pi]) + (((896941408409*I)/2470051584000)*d^4*
        K0*K1*M^5*u^9)/(b^3*Sqrt[70*Pi]) - 
      (((2467041394943*I)/21660452352000)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[70*Pi]) - (((79930552561*I)/515725056000)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[70*Pi]) + (((610645145309*I)/40226554368000)*d^10*K0*K1*M^5*
        u^9)/(b^3*Sqrt[70*Pi]) + (((53649150487*I)/1340885145600)*d^12*K0*K1*
        M^5*u^9)/(b^3*Sqrt[70*Pi]) + (((24879871*I)/9823334400)*d^14*K0*K1*
        M^5*u^9)/(b^3*Sqrt[70*Pi]) - (20326591*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (7739596800*b^3) - (5559997*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (305614848*b^3) + (21188935459*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (5363540582400*b^3) + (37916116261*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (1340885145600*b^3) + (10894489871*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (1072708116480*b^3) - (39618443*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (2679091200*b^3) - (4759380389*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (766220083200*b^3) - (54103381*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (95777510400*b^3) - (((272576556041*I)/51197432832000)*K0^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) + (((2835724047133*I)/563171761152000)*d^2*K0^2*M^5*
        u^10)/(b^3*Sqrt[70*Pi]) - (((302604850529*I)/20858213376000)*d^4*K0^2*
        M^5*u^10)/(b^3*Sqrt[70*Pi]) - (((31214543989*I)/80453108736000)*d^6*
        K0^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) + 
      (((6650449246981*I)/187723920384000)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) - (((511254548087*I)/80453108736000)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[70*Pi]) - (((66635875849*I)/5363540582400)*d^12*K0^2*
        M^5*u^10)/(b^3*Sqrt[70*Pi]) - (((1513579*I)/1034035200)*d^14*K0^2*M^5*
        u^10)/(b^3*Sqrt[70*Pi]) + (((1834006499953*I)/187723920384000)*K1^2*
        M^5*u^10)/(b^3*Sqrt[70*Pi]) - (((16808277636167*I)/563171761152000)*
        d^2*K1^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) - 
      (((181217186389*I)/33127750656000)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[70*Pi]) + (((18052370601857*I)/563171761152000)*d^6*K1^2*M^5*
        u^10)/(b^3*Sqrt[70*Pi]) + (((6592036894913*I)/563171761152000)*d^8*
        K1^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) - (((4871459839*I)/604910592000)*
        d^10*K1^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) - 
      (((8699066741*I)/946507161600)*d^12*K1^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) - 
      (((82567403*I)/85135564800)*d^14*K1^2*M^5*u^10)/(b^3*Sqrt[70*Pi]) + 
      (((30741233*I)/30245529600)*d^12*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^11)/b^3 - 
      (21533549*K0^2*M^5*Sqrt[Pi/70]*u^11)/(357569372160*b^3) + 
      (818926609*d^2*K0^2*M^5*Sqrt[Pi/70]*u^11)/(446961715200*b^3) + 
      (21814749119*d^4*K0^2*M^5*Sqrt[Pi/70]*u^11)/(5363540582400*b^3) - 
      (536049229*d^6*K0^2*M^5*Sqrt[Pi/70]*u^11)/(76622008320*b^3) - 
      (18512257189*d^8*K0^2*M^5*Sqrt[Pi/70]*u^11)/(5363540582400*b^3) + 
      (285508033*d^10*K0^2*M^5*Sqrt[Pi/70]*u^11)/(95777510400*b^3) + 
      (102314509*d^12*K0^2*M^5*Sqrt[Pi/70]*u^11)/(69656371200*b^3) + 
      (3572147*d^14*K0^2*M^5*Sqrt[Pi/70]*u^11)/(22535884800*b^3) - 
      (32455471*K1^2*M^5*Sqrt[Pi/70]*u^11)/(412580044800*b^3) + 
      (4230485971*d^2*K1^2*M^5*Sqrt[Pi/70]*u^11)/(2681770291200*b^3) + 
      (181820411*d^4*K1^2*M^5*Sqrt[Pi/70]*u^11)/(51081338880*b^3) - 
      (384913903*d^6*K1^2*M^5*Sqrt[Pi/70]*u^11)/(60949324800*b^3) - 
      (2750434601*d^8*K1^2*M^5*Sqrt[Pi/70]*u^11)/(1072708116480*b^3) + 
      (974281801*d^10*K1^2*M^5*Sqrt[Pi/70]*u^11)/(383110041600*b^3) + 
      (80496401*d^12*K1^2*M^5*Sqrt[Pi/70]*u^11)/(69656371200*b^3) + 
      (23436943*d^14*K1^2*M^5*Sqrt[Pi/70]*u^11)/(191555020800*b^3) - 
      (((145852929043*I)/140792940288000)*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) - 
      (((34420840019*I)/3199839552000)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[70*Pi]) + (((40666015129*I)/1183133952000)*d^4*K0*K1*M^5*
        u^11)/(b^3*Sqrt[70*Pi]) - (((142112218939*I)/14079294028800)*d^6*K0*
        K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) - (((70057842119*I)/2760645888000)*d^8*
        K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) + 
      (((1303004753*I)/279351072000)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) + 
      (((106645411*I)/95777510400)*d^14*K0*K1*M^5*u^11)/(b^3*Sqrt[70*Pi]) + 
      (((2521972436843*I)/197146159395913728)*d^6*K0^2*M^5*Sqrt[5/(14*Pi)]*
        u^12)/b^3 - (12257701*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (335221286400*b^3) - (70746631*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (134088514560*b^3) - (20415029*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (18623404800*b^3) + (318403909*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (223480857600*b^3) + (4168123*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (2190988800*b^3) - (29209457*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (31925836800*b^3) - (8065619*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (11972188800*b^3) - (7484929*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (95777510400*b^3) + (((17506663*I)/549972423000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[70*Pi]) - (((844398173*I)/10830226176000)*d^2*K0^2*M^5*u^12)/
       (b^3*Sqrt[70*Pi]) - (((1858889261*I)/2514159648000)*d^4*K0^2*M^5*u^12)/
       (b^3*Sqrt[70*Pi]) - (((14367597193829843*I)/24643269924489216000)*d^6*
        K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) + (((98554139*I)/42305571000)*d^8*
        K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - (((2041691933*I)/20113277184000)*
        d^10*K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - 
      (((35090953*I)/45711993600)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - 
      (((2714011*I)/17414092800)*d^14*K0^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) + 
      (((553508311*I)/17599117536000)*K1^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - 
      (((1172153963*I)/10830226176000)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - 
      (((170368937*I)/266653296000)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[70*Pi]) - 
      (((61261379203*I)/140792940288000)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[70*Pi]) + (((7416061117*I)/3519823507200)*d^8*K1^2*M^5*u^12)/
       (b^3*Sqrt[70*Pi]) - (((108857923*I)/804531087360)*d^10*K1^2*M^5*u^12)/
       (b^3*Sqrt[70*Pi]) - (((2653187*I)/3867937920)*d^12*K1^2*M^5*u^12)/
       (b^3*Sqrt[70*Pi]) - (((1519823*I)/11267942400)*d^14*K1^2*M^5*u^12)/
       (b^3*Sqrt[70*Pi]) - (2161*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (8380532160*b^3) + (26407247*d^2*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (1340885145600*b^3) + (8345209*d^4*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (95777510400*b^3) - (866869*d^6*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (13544294400*b^3) - (16104917*d^8*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (111740428800*b^3) + (240727*d^10*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (5804697600*b^3) + (20071*d^12*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (375598080*b^3) + (4999*d^14*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (751196160*b^3) - (53*K1^2*M^5*Sqrt[Pi/70]*u^13)/(177365760*b^3) + 
      (8349589*d^2*K1^2*M^5*Sqrt[Pi/70]*u^13)/(446961715200*b^3) + 
      (55452323*d^4*K1^2*M^5*Sqrt[Pi/70]*u^13)/(670442572800*b^3) - 
      (3155533*d^6*K1^2*M^5*Sqrt[Pi/70]*u^13)/(49662412800*b^3) - 
      (14844527*d^8*K1^2*M^5*Sqrt[Pi/70]*u^13)/(111740428800*b^3) + 
      (40933*d^10*K1^2*M^5*Sqrt[Pi/70]*u^13)/(1024358400*b^3) + 
      (72557*d^12*K1^2*M^5*Sqrt[Pi/70]*u^13)/(1473500160*b^3) + 
      (233509*d^14*K1^2*M^5*Sqrt[Pi/70]*u^13)/(38311004160*b^3) - 
      (((8087111*I)/10559470521600)*K0*K1*M^5*u^13)/(b^3*Sqrt[70*Pi]) - 
      (((140850571*I)/2346549004800)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[70*Pi]) + 
      (((424398643*I)/2111894104320)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[70*Pi]) + 
      (((45939191*I)/264648384000)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[70*Pi]) - 
      (((23805208789*I)/52797352608000)*d^8*K0*K1*M^5*u^13)/
       (b^3*Sqrt[70*Pi]) - (((59097217*I)/793945152000)*d^10*K0*K1*M^5*u^13)/
       (b^3*Sqrt[70*Pi]) + (((9380029*I)/55870214400)*d^12*K0*K1*M^5*u^13)/
       (b^3*Sqrt[70*Pi]) + (((418283*I)/9577751040)*d^14*K0*K1*M^5*u^13)/
       (b^3*Sqrt[70*Pi]) - (((5375369*I)/12389778745344)*d^4*K0^2*M^5*
        Sqrt[5/(14*Pi)]*u^14)/b^3 - (((31*I)/769886208)*d^2*K1^2*M^5*
        Sqrt[5/(14*Pi)]*u^14)/b^3 + (((31*I)/128314368)*d^6*K1^2*M^5*
        Sqrt[5/(14*Pi)]*u^14)/b^3 - (((3039701*I)/14222960294400)*d^10*K0^2*
        M^5*Sqrt[7/(10*Pi)]*u^14)/b^3 - (((6547181*I)/9481973529600)*d^14*
        K1^2*M^5*Sqrt[7/(10*Pi)]*u^14)/b^3 - 
      (1373*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(16761064320*b^3) - 
      (11449*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(5587021440*b^3) - 
      (150517*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(16761064320*b^3) + 
      (15901*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(16761064320*b^3) + 
      (127579*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(5587021440*b^3) - 
      (653*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(217676160*b^3) - 
      (547*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(478887552*b^3) - 
      (43*d^12*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^14)/(25204608*b^3) + 
      (((97*I)/24845812992)*K0^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) - 
      (((15581*I)/31426995600)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) + 
      (((143587867*I)/71479492761600)*d^4*K0^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) - 
      (((20184413*I)/3519823507200)*d^6*K0^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) + 
      (((60739001*I)/10559470521600)*d^8*K0^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) + 
      (((168580549*I)/19912144412160)*d^10*K0^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) - 
      (((37787*I)/8380532160)*d^12*K0^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) - 
      (((8747*I)/4788875520)*d^14*K0^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) + 
      (((97*I)/24845812992)*K1^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) - 
      (((327269*I)/1097087846400)*d^2*K1^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) - 
      (((28969*I)/329983453800)*d^4*K1^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) - 
      (((17187193*I)/2484581299200)*d^6*K1^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) + 
      (((59701181*I)/10559470521600)*d^8*K1^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) + 
      (((324553*I)/47140493400)*d^10*K1^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) - 
      (((113*I)/25204608)*d^12*K1^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) + 
      (((29121047*I)/9481973529600)*d^14*K1^2*M^5*u^14)/(b^3*Sqrt[70*Pi]) - 
      (((31*I)/391817088)*d^8*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^15)/b^3 + 
      (((31*I)/391817088)*d^10*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^15)/b^3 + 
      (((371*I)/3918170880)*d^4*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^15)/b^3 - 
      (((371*I)/3918170880)*d^6*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^15)/b^3 + 
      ((I/54419040)*d^14*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^15)/b^3 + 
      (d^2*K0^2*M^5*Sqrt[Pi/70]*u^15)/(43535232*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/70]*u^15)/(7255872*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/70]*u^15)/(43535232*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/70]*u^15)/(3627936*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/70]*u^15)/(43535232*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/70]*u^15)/(7255872*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/70]*u^15)/(43535232*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/70]*u^15)/(43535232*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/70]*u^15)/(7255872*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/70]*u^15)/(43535232*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/70]*u^15)/(3627936*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/70]*u^15)/(43535232*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/70]*u^15)/(7255872*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/70]*u^15)/(43535232*b^3) - 
      (((83*I)/10774969920)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[70*Pi]) - 
      (((156109*I)/301699157760)*d^4*K0*K1*M^5*u^15)/(b^3*Sqrt[70*Pi]) + 
      (((215009*I)/301699157760)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[70*Pi]) + 
      (((4289*I)/21549939840)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[70*Pi]) - 
      (((863*I)/1523733120)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[70*Pi]) + 
      ((I/19535040)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[70*Pi]))/Pi, 
    ((-253731*K1*M^5*Sqrt[Pi/70]*u)/(5564416*b^3*E^u) - 
      (14264917*d^2*K1*M^5*Sqrt[Pi/70]*u)/(189190144*b^3*E^u) - 
      (1662579*d^8*K1*M^5*Sqrt[Pi/70]*u)/(378380288*b^3*E^u) + 
      (3080989*d^10*K1*M^5*Sqrt[Pi/70]*u)/(189190144*b^3*E^u) + 
      (2088833*d^4*K1*M^5*Sqrt[(5*Pi)/14]*u)/(34398208*b^3*E^u) - 
      (14412865*d^6*K1*M^5*Sqrt[(5*Pi)/14]*u)/(378380288*b^3*E^u) - 
      (215031*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u)/(378380288*b^3*E^u) - 
      (11421*d^14*K1*M^5*Sqrt[(7*Pi)/10]*u)/(378380288*b^3*E^u) + 
      (621*d^16*K1*M^5*Sqrt[(7*Pi)/10]*u)/(34398208*b^3*E^u) - 
      (39290399*K0*M^5*Sqrt[Pi/70]*u^2)/(378380288*b^3*E^u) - 
      (51116561*d^6*K0*M^5*Sqrt[Pi/70]*u^2)/(79659008*b^3*E^u) + 
      (329288397*d^8*K0*M^5*Sqrt[Pi/70]*u^2)/(1513521152*b^3*E^u) - 
      (253731*K1*M^5*Sqrt[Pi/70]*u^2)/(5564416*b^3*E^u) - 
      (14264917*d^2*K1*M^5*Sqrt[Pi/70]*u^2)/(189190144*b^3*E^u) - 
      (1662579*d^8*K1*M^5*Sqrt[Pi/70]*u^2)/(378380288*b^3*E^u) + 
      (3080989*d^10*K1*M^5*Sqrt[Pi/70]*u^2)/(189190144*b^3*E^u) + 
      (19351645*d^4*K0*M^5*Sqrt[(5*Pi)/14]*u^2)/(137592832*b^3*E^u) + 
      (2088833*d^4*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(34398208*b^3*E^u) - 
      (14412865*d^6*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(378380288*b^3*E^u) + 
      (1228401*d^12*K0*M^5*Sqrt[(7*Pi)/10]*u^2)/(1513521152*b^3*E^u) - 
      (118347*d^14*K0*M^5*Sqrt[(7*Pi)/10]*u^2)/(1513521152*b^3*E^u) - 
      (215031*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(378380288*b^3*E^u) - 
      (11421*d^14*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(378380288*b^3*E^u) + 
      (621*d^16*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(34398208*b^3*E^u) - 
      (13445*d^2*K0*M^5*Sqrt[(35*Pi)/2]*u^2)/(3620864*b^3*E^u) - 
      (1091891*d^10*K0*M^5*Sqrt[(35*Pi)/2]*u^2)/(756760576*b^3*E^u) + 
      (15*d^16*K0*M^5*Sqrt[(35*Pi)/2]*u^2)/(7241728*b^3*E^u) - 
      (1579834146451607*K0*M^5*Sqrt[Pi/70]*u^3)/(13908018299535360*b^3*E^u) + 
      (366121067029013*d^2*K0*M^5*Sqrt[Pi/70]*u^3)/(6954009149767680*b^3*
        E^u) + (6302925783597491*d^4*K0*M^5*Sqrt[Pi/70]*u^3)/
       (13908018299535360*b^3*E^u) - (67281109589867*d^6*K0*M^5*Sqrt[Pi/70]*
        u^3)/(102264840437760*b^3*E^u) + (4431440452364083*d^8*K0*M^5*
        Sqrt[Pi/70]*u^3)/(13908018299535360*b^3*E^u) - 
      (204045534359*d^10*K0*M^5*Sqrt[Pi/70]*u^3)/(3496233861120*b^3*E^u) + 
      (3736647779*d^12*K0*M^5*Sqrt[Pi/70]*u^3)/(635678883840*b^3*E^u) - 
      (1505040317311*K0^2*M^5*Sqrt[Pi/70]*u^3)/(285171601375232*b^3) + 
      (76206596546823*d^2*K0^2*M^5*Sqrt[Pi/70]*u^3)/(285171601375232*b^3) + 
      (21929768823*d^12*K0^2*M^5*Sqrt[Pi/70]*u^3)/(6481172758528*b^3) + 
      (32943601531*d^16*K0^2*M^5*Sqrt[Pi/70]*u^3)/(855514804125696*b^3) - 
      (509365693*K1*M^5*Sqrt[Pi/70]*u^3)/(2837852160*b^3*E^u) + 
      (1093906547*d^2*K1*M^5*Sqrt[Pi/70]*u^3)/(3611811840*b^3*E^u) + 
      (8362097251*d^4*K1*M^5*Sqrt[Pi/70]*u^3)/(22702817280*b^3*E^u) - 
      (13579398983*d^6*K1*M^5*Sqrt[Pi/70]*u^3)/(13243310080*b^3*E^u) + 
      (1790540489*d^8*K1*M^5*Sqrt[Pi/70]*u^3)/(2788065280*b^3*E^u) - 
      (226729401*d^10*K1*M^5*Sqrt[Pi/70]*u^3)/(1891901440*b^3*E^u) + 
      (21263006782873*d^2*K1^2*M^5*Sqrt[Pi/70]*u^3)/(213878701031424*b^3) + 
      (185558063557*d^4*K1^2*M^5*Sqrt[Pi/70]*u^3)/(17823225085952*b^3) - 
      (1986242705803*d^6*K1^2*M^5*Sqrt[Pi/70]*u^3)/(17823225085952*b^3) + 
      (176194800239*d^8*K1^2*M^5*Sqrt[Pi/70]*u^3)/(3240586379264*b^3) - 
      (274381205821*d^10*K1^2*M^5*Sqrt[Pi/70]*u^3)/(106939350515712*b^3) + 
      (31229198677*d^12*K1^2*M^5*Sqrt[Pi/70]*u^3)/(17823225085952*b^3) - 
      (157532019*d^14*K1^2*M^5*Sqrt[Pi/70]*u^3)/(1048425005056*b^3) - 
      (11877647*d^16*K1^2*M^5*Sqrt[Pi/70]*u^3)/(3099691319296*b^3) - 
      (29802743*d^18*K1^2*M^5*Sqrt[Pi/70]*u^3)/(213878701031424*b^3) + 
      (9263005017449*d^8*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/
       (427757402062848*b^3) - (44662511081*d^10*K0^2*M^5*Sqrt[(5*Pi)/14]*
        u^3)/(25162200121344*b^3) - (50970333*d^18*K0^2*M^5*Sqrt[(5*Pi)/14]*
        u^3)/(285171601375232*b^3) - (67131211951*K1^2*M^5*Sqrt[(5*Pi)/14]*
        u^3)/(6481172758528*b^3) - (118347*d^14*K0*M^5*Sqrt[(7*Pi)/10]*u^3)/
       (1513521152*b^3*E^u) + (1707583951391*d^6*K0^2*M^5*Sqrt[(7*Pi)/10]*
        u^3)/(213878701031424*b^3) - (5895833959*d^14*K0^2*M^5*
        Sqrt[(7*Pi)/10]*u^3)/(71292900343808*b^3) + 
      (13214293*d^12*K1*M^5*Sqrt[(7*Pi)/10]*u^3)/(7567605760*b^3*E^u) - 
      (21449*d^14*K1*M^5*Sqrt[(7*Pi)/10]*u^3)/(145530880*b^3*E^u) + 
      (15*d^16*K0*M^5*Sqrt[(35*Pi)/2]*u^3)/(7241728*b^3*E^u) - 
      (2567043579263*d^4*K0^2*M^5*Sqrt[(35*Pi)/2]*u^3)/
       (213878701031424*b^3) + (411*d^16*K1*M^5*Sqrt[(35*Pi)/2]*u^3)/
       (137592832*b^3*E^u) - (1426162295943431*K0*M^5*Sqrt[Pi/70]*u^4)/
       (13908018299535360*b^3*E^u) + (453510323146597*d^2*K0*M^5*Sqrt[Pi/70]*
        u^4)/(1390801829953536*b^3*E^u) - (301539351804643*d^4*K0*M^5*
        Sqrt[Pi/70]*u^4)/(13908018299535360*b^3*E^u) - 
      (5996285007287*d^6*K0*M^5*Sqrt[Pi/70]*u^4)/(10226484043776*b^3*E^u) + 
      (898013413642531*d^8*K0*M^5*Sqrt[Pi/70]*u^4)/(1986859757076480*b^3*
        E^u) - (257383484563*d^10*K0*M^5*Sqrt[Pi/70]*u^4)/
       (3496233861120*b^3*E^u) + (4109374021*d^12*K0*M^5*Sqrt[Pi/70]*u^4)/
       (635678883840*b^3*E^u) + (8781*d^16*K0*M^5*Sqrt[Pi/70]*u^4)/
       (275185664*b^3*E^u) - (43191165706994009*K1*M^5*Sqrt[Pi/70]*u^4)/
       (606895343979724800*b^3*E^u) + (41371428571324913*d^2*K1*M^5*
        Sqrt[Pi/70]*u^4)/(55632073198141440*b^3*E^u) - 
      (65739682525369561*d^4*K1*M^5*Sqrt[Pi/70]*u^4)/(98174246820249600*b^3*
        E^u) - (595473916368316451*d^6*K1*M^5*Sqrt[Pi/70]*u^4)/
       (834481097972121600*b^3*E^u) + (553007592210201571*d^8*K1*M^5*
        Sqrt[Pi/70]*u^4)/(667584878377697280*b^3*E^u) - 
      (47130309943369*d^10*K1*M^5*Sqrt[Pi/70]*u^4)/(363608321556480*b^3*
        E^u) + (28017096403*d^12*K1*M^5*Sqrt[Pi/70]*u^4)/
       (2179470458880*b^3*E^u) - (350009683*d^14*K1*M^5*Sqrt[Pi/70]*u^4)/
       (363245076480*b^3*E^u) + (559068369010433*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       (6124708256808960*b^3) + (58326713613719731*d^2*K0*K1*M^5*Sqrt[Pi/70]*
        u^4)/(67371790824898560*b^3) - (35139928574318539*d^4*K0*K1*M^5*
        Sqrt[Pi/70]*u^4)/(16842947706224640*b^3) + 
      (4124863025010269*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       (3368589541244928*b^3) - (5276376770333*d^10*K0*K1*M^5*Sqrt[Pi/70]*
        u^4)/(660507753185280*b^3) + (79011100148879*d^12*K0*K1*M^5*
        Sqrt[Pi/70]*u^4)/(5614315902074880*b^3) - 
      (12003812718181*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       (5614315902074880*b^3) + (42347801879*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       (356464501719040*b^3) - (617568311*d^18*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       (213878701031424*b^3) + (8222923*d^16*K1*M^5*Sqrt[(5*Pi)/14]*u^4)/
       (581192122368*b^3*E^u) - (1172767*d^14*K0*M^5*Sqrt[(7*Pi)/10]*u^4)/
       (22702817280*b^3*E^u) - (308787427043*d^8*K0*K1*M^5*Sqrt[(7*Pi)/10]*
        u^4)/(21774980874240*b^3) - (268590560326790393*K0*M^5*Sqrt[Pi/70]*
        u^5)/(26703395135107891200*b^3*E^u) + 
      (2715727406977813*d^2*K0*M^5*Sqrt[Pi/70]*u^5)/(6357951222644736*b^3*
        E^u) - (277551152156230483*d^4*K0*M^5*Sqrt[Pi/70]*u^5)/
       (513526829521305600*b^3*E^u) - (686411109763627177*d^6*K0*M^5*
        Sqrt[Pi/70]*u^5)/(3337924391888486400*b^3*E^u) - 
      (33421311365051*d^10*K0*M^5*Sqrt[Pi/70]*u^5)/(623328551239680*b^3*
        E^u) + (4870748117*d^12*K0*M^5*Sqrt[Pi/70]*u^5)/
       (1109548597248*b^3*E^u) - (306007201*d^14*K0*M^5*Sqrt[Pi/70]*u^5)/
       (1452980305920*b^3*E^u) + (30198101*d^16*K0*M^5*Sqrt[Pi/70]*u^5)/
       (2324768489472*b^3*E^u) + (167223622251373*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (2929208296734720*b^3) + (33101579241636211*d^2*K0^2*M^5*Sqrt[Pi/70]*
        u^5)/(134743581649797120*b^3) - (25856722095420019*d^4*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/(33685895412449280*b^3) + 
      (1951797977725657*d^6*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (3368589541244928*b^3) - (11185705962929*d^8*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (92543668715520*b^3) + (52942585656809*d^10*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       (22457263608299520*b^3) + (51668187106889*d^12*K0^2*M^5*Sqrt[Pi/70]*
        u^5)/(11228631804149760*b^3) - (1982882817049*d^14*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/(2807157951037440*b^3) + 
      (40554296771*d^16*K0^2*M^5*Sqrt[Pi/70]*u^5)/(1069393505157120*b^3) - 
      (361701331*d^18*K0^2*M^5*Sqrt[Pi/70]*u^5)/(427757402062848*b^3) - 
      (5935307996845529*K1*M^5*Sqrt[Pi/70]*u^5)/(606895343979724800*b^3*
        E^u) + (32840532021343393*d^2*K1*M^5*Sqrt[Pi/70]*u^5)/
       (55632073198141440*b^3*E^u) - (72828288438524041*d^4*K1*M^5*
        Sqrt[Pi/70]*u^5)/(98174246820249600*b^3*E^u) - 
      (36979581864631493*d^6*K1*M^5*Sqrt[Pi/70]*u^5)/(119211585424588800*b^3*
        E^u) + (359686785996457219*d^8*K1*M^5*Sqrt[Pi/70]*u^5)/
       (667584878377697280*b^3*E^u) - (79465330457899*d^10*K1*M^5*Sqrt[Pi/70]*
        u^5)/(1090824964669440*b^3*E^u) + (4242844097*d^12*K1*M^5*Sqrt[Pi/70]*
        u^5)/(726490152960*b^3*E^u) - (323153657*d^14*K1*M^5*Sqrt[Pi/70]*u^5)/
       (1089735229440*b^3*E^u) + (30595494657681599*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (262001408763494400*b^3) + (9379095613589171*d^2*K1^2*M^5*Sqrt[Pi/70]*
        u^5)/(248211860933836800*b^3) - (1174977165274550713*d^4*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/(1179006339435724800*b^3) + 
      (121956865609509479*d^6*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (84214738531123200*b^3) - (1160475727701553*d^8*K1^2*M^5*Sqrt[Pi/70]*
        u^5)/(1825087212748800*b^3) + (4835400614656571*d^10*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/(214364788988313600*b^3) + 
      (408464244794737*d^12*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       (47160253577428992*b^3) - (48870399720713*d^14*K1^2*M^5*Sqrt[Pi/70]*
        u^5)/(29475158485893120*b^3) + (345758684377781*d^16*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/(2358012678871449600*b^3) - 
      (572101451951*d^18*K1^2*M^5*Sqrt[Pi/70]*u^5)/(104800563505397760*b^3) + 
      (5775032258882927*d^8*K0*M^5*Sqrt[(5*Pi)/14]*u^5)/
       (76295414671736832*b^3*E^u) + (6840781*d^16*K1*M^5*Sqrt[(5*Pi)/14]*
        u^5)/(4068344856576*b^3*E^u) + (16015569130444957*K0*M^5*Sqrt[Pi/70]*
        u^6)/(523595983041331200*b^3*E^u) + 
      (147312252683062349*d^2*K0*M^5*Sqrt[Pi/70]*u^6)/(667584878377697280*b^3*
        E^u) - (862721059078372493*d^4*K0*M^5*Sqrt[Pi/70]*u^6)/
       (2225282927925657600*b^3*E^u) - (37590781686738899*d^6*K0*M^5*
        Sqrt[Pi/70]*u^6)/(1112641463962828800*b^3*E^u) + 
      (525418181543082433*d^8*K0*M^5*Sqrt[Pi/70]*u^6)/
       (2670339513510789120*b^3*E^u) - (360415855655783*d^10*K0*M^5*
        Sqrt[Pi/70]*u^6)/(13089899576033280*b^3*E^u) + 
      (3450829559*d^12*K0*M^5*Sqrt[Pi/70]*u^6)/(12205034569728*b^3*E^u) + 
      (3092452397*d^14*K0*M^5*Sqrt[Pi/70]*u^6)/(4358940917760*b^3*E^u) + 
      (24185969*d^16*K0*M^5*Sqrt[Pi/70]*u^6)/(5424459808768*b^3*E^u) + 
      (49741441850020259*K1*M^5*Sqrt[Pi/70]*u^6)/(2225282927925657600*b^3*
        E^u) + (262811738826400219*d^2*K1*M^5*Sqrt[Pi/70]*u^6)/
       (741760975975219200*b^3*E^u) - (62760141860777633*d^4*K1*M^5*
        Sqrt[Pi/70]*u^6)/(105965853710745600*b^3*E^u) + 
      (1201948977191987*d^6*K1*M^5*Sqrt[Pi/70]*u^6)/(202298447993241600*b^3*
        E^u) + (176533255382903563*d^8*K1*M^5*Sqrt[Pi/70]*u^6)/
       (741760975975219200*b^3*E^u) - (442851582274957*d^10*K1*M^5*
        Sqrt[Pi/70]*u^6)/(14544332862259200*b^3*E^u) + 
      (659955929429*d^12*K1*M^5*Sqrt[Pi/70]*u^6)/(305125864243200*b^3*E^u) - 
      (27717363*d^14*K1*M^5*Sqrt[Pi/70]*u^6)/(968653537280*b^3*E^u) - 
      (47949569*d^16*K1*M^5*Sqrt[Pi/70]*u^6)/(3814073303040*b^3*E^u) + 
      (124371906076283903*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(1179006339435724800*
        b^3) - (146179217565659639*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (1179006339435724800*b^3) - (197119316566887977*d^4*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/(294751584858931200*b^3) + 
      (172469260075769*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(130363372339200*b^3) - 
      (393751709020630559*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (589503169717862400*b^3) + (16635937242515599*d^10*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/(589503169717862400*b^3) + 
      (283774920482159*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       (58950316971786240*b^3) - (53731525486339*d^14*K0*K1*M^5*Sqrt[Pi/70]*
        u^6)/(58950316971786240*b^3) + (107879016761143*d^16*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/(1179006339435724800*b^3) - 
      (102527306107*d^18*K0*K1*M^5*Sqrt[Pi/70]*u^6)/(26200140876349440*b^3) + 
      (344203525093312541*d^2*K0*M^5*Sqrt[Pi/70]*u^7)/
       (2225282927925657600*b^3*E^u) - (688644846167972077*d^4*K0*M^5*
        Sqrt[Pi/70]*u^7)/(3337924391888486400*b^3*E^u) - 
      (112670388496419529*d^6*K0*M^5*Sqrt[Pi/70]*u^7)/
       (6675848783776972800*b^3*E^u) + (844447216301091527*d^8*K0*M^5*
        Sqrt[Pi/70]*u^7)/(13351697567553945600*b^3*E^u) + 
      (516880310101717*d^10*K0*M^5*Sqrt[Pi/70]*u^7)/(43632998586777600*b^3*
        E^u) + (28881035993*d^12*K0*M^5*Sqrt[Pi/70]*u^7)/
       (8173014220800*b^3*E^u) - (3246903687*d^14*K0*M^5*Sqrt[Pi/70]*u^7)/
       (968653537280*b^3*E^u) - (8437168979*d^16*K0*M^5*Sqrt[Pi/70]*u^7)/
       (48820138278912*b^3*E^u) + (727187432497011*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       (43666901460582400*b^3) - (84323321134990351*d^2*K0^2*M^5*Sqrt[Pi/70]*
        u^7)/(1179006339435724800*b^3) - (484116948095581*d^4*K0^2*M^5*
        Sqrt[Pi/70]*u^7)/(12815286298214400*b^3) + 
      (3236607852497431*d^6*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       (14035789755187200*b^3) - (85751879717866321*d^8*K0^2*M^5*Sqrt[Pi/70]*
        u^7)/(589503169717862400*b^3) + (4550991637040011*d^10*K0^2*M^5*
        Sqrt[Pi/70]*u^7)/(589503169717862400*b^3) + 
      (267478153081*d^12*K0^2*M^5*Sqrt[Pi/70]*u^7)/(11790063394357248*b^3) - 
      (2951522630237*d^14*K0^2*M^5*Sqrt[Pi/70]*u^7)/(11790063394357248*b^3) + 
      (21905060464297*d^16*K0^2*M^5*Sqrt[Pi/70]*u^7)/(1179006339435724800*
        b^3) + (1830550347*d^18*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       (1746676058423296*b^3) - (218106774859129087*K1*M^5*Sqrt[Pi/70]*u^7)/
       (70096412229658214400*b^3*E^u) + (655012483412377249*d^2*K1*M^5*
        Sqrt[Pi/70]*u^7)/(3594687806649139200*b^3*E^u) - 
      (35874661779873552271*d^4*K1*M^5*Sqrt[Pi/70]*u^7)/
       (140192824459316428800*b^3*E^u) - (453549774676610389*d^6*K1*M^5*
        Sqrt[Pi/70]*u^7)/(28038564891863285760*b^3*E^u) + 
      (344770373507977423*d^8*K1*M^5*Sqrt[Pi/70]*u^7)/
       (4005509270266183680*b^3*E^u) + (2181816414087209*d^10*K1*M^5*
        Sqrt[Pi/70]*u^7)/(392696987280998400*b^3*E^u) + 
      (995218787209*d^12*K1*M^5*Sqrt[Pi/70]*u^7)/(305125864243200*b^3*E^u) - 
      (37883199703*d^14*K1*M^5*Sqrt[Pi/70]*u^7)/(20341724282880*b^3*E^u) - 
      (17549177*d^16*K1*M^5*Sqrt[Pi/70]*u^7)/(276132003840*b^3*E^u) + 
      (82446246936300019*K1^2*M^5*Sqrt[Pi/70]*u^7)/(3537019018307174400*
        b^3) - (475191783516678311*d^2*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (3537019018307174400*b^3) - (1036651541453953*d^4*K1^2*M^5*Sqrt[Pi/70]*
        u^7)/(294751584858931200*b^3) + (2173989429968471*d^6*K1^2*M^5*
        Sqrt[Pi/70]*u^7)/(6648531989299200*b^3) - 
      (393959636130432623*d^8*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (1768509509153587200*b^3) + (6222909716814809*d^10*K1^2*M^5*
        Sqrt[Pi/70]*u^7)/(589503169717862400*b^3) - 
      (25306301174579*d^12*K1^2*M^5*Sqrt[Pi/70]*u^7)/(98250528286310400*
        b^3) + (2330402942939*d^14*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (98250528286310400*b^3) + (50865696641*d^16*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (5240028175269888*b^3) - (14091896597*d^18*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       (20684321744486400*b^3) - (718632904438997*K0*M^5*Sqrt[(7*Pi)/10]*u^7)/
       (762954146717368320*b^3*E^u) + (5406390035656353889*K0*M^5*Sqrt[Pi/70]*
        u^8)/(280385648918632857600*b^3*E^u) + 
      (170025637699261381*d^2*K0*M^5*Sqrt[Pi/70]*u^8)/
       (4248267407858073600*b^3*E^u) - (4075967112005110429*d^4*K0*M^5*
        Sqrt[Pi/70]*u^8)/(28038564891863285760*b^3*E^u) + 
      (11073495399474661553*d^6*K0*M^5*Sqrt[Pi/70]*u^8)/
       (140192824459316428800*b^3*E^u) + (17018694935834653*d^8*K0*M^5*
        Sqrt[Pi/70]*u^8)/(500688658783272960*b^3*E^u) - 
      (1875702479058059*d^10*K0*M^5*Sqrt[Pi/70]*u^8)/(56099569611571200*b^3*
        E^u) + (996524559761*d^12*K0*M^5*Sqrt[Pi/70]*u^8)/
       (915377592729600*b^3*E^u) + (34147194717*d^14*K0*M^5*Sqrt[Pi/70]*u^8)/
       (6780574760960*b^3*E^u) + (48586418977*d^16*K0*M^5*Sqrt[Pi/70]*u^8)/
       (122050345697280*b^3*E^u) + (10186405683420040601*K1*M^5*Sqrt[Pi/70]*
        u^8)/(280385648918632857600*b^3*E^u) + 
      (1931385047140318981*d^2*K1*M^5*Sqrt[Pi/70]*u^8)/
       (70096412229658214400*b^3*E^u) - (660463270180268927*d^4*K1*M^5*
        Sqrt[Pi/70]*u^8)/(3337924391888486400*b^3*E^u) + 
      (2071773037908512231*d^6*K1*M^5*Sqrt[Pi/70]*u^8)/
       (14019282445931642880*b^3*E^u) + (2323844333895683*d^8*K1*M^5*
        Sqrt[Pi/70]*u^8)/(168298708834713600*b^3*E^u) - 
      (6122067754457969*d^10*K1*M^5*Sqrt[Pi/70]*u^8)/(196348493640499200*b^3*
        E^u) + (537991768367*d^14*K1*M^5*Sqrt[Pi/70]*u^8)/
       (152562932121600*b^3*E^u) + (161988844307*d^16*K1*M^5*Sqrt[Pi/70]*u^8)/
       (610251728486400*b^3*E^u) + (1583067274713677*K0*K1*M^5*Sqrt[Pi/70]*
        u^8)/(442127377288396800*b^3) - (52051639561967389*d^2*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/(442127377288396800*b^3) + 
      (24759143909579*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(240810118348800*b^3) + 
      (2225542827250489*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       (15790263474585600*b^3) - (29787600023740693*d^8*K0*K1*M^5*Sqrt[Pi/70]*
        u^8)/(221063688644198400*b^3) + (92236592942509*d^10*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/(24562632071577600*b^3) + 
      (3922891873391*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^8)/(36843948107366400*
        b^3) + (49673157337049*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       (36843948107366400*b^3) - (502031906323*d^16*K0*K1*M^5*Sqrt[Pi/70]*
        u^8)/(7756620654182400*b^3) - (49512235749*d^18*K0*K1*M^5*Sqrt[Pi/70]*
        u^8)/(5458362682572800*b^3) - (6083523713*d^12*K1*M^5*Sqrt[(7*Pi)/10]*
        u^8)/(196152341299200*b^3*E^u) + (12994062739938439*K0*M^5*
        Sqrt[Pi/70]*u^9)/(2875750245319311360*b^3*E^u) - 
      (66580179784750939*d^2*K0*M^5*Sqrt[Pi/70]*u^9)/(2803856489186328576*b^3*
        E^u) + (592018797174224591*d^4*K0*M^5*Sqrt[Pi/70]*u^9)/
       (20027546351330918400*b^3*E^u) - (474203274244769159*d^6*K0*M^5*
        Sqrt[Pi/70]*u^9)/(70096412229658214400*b^3*E^u) - 
      (640215834581495131*d^8*K0*M^5*Sqrt[Pi/70]*u^9)/(40055092702661836800*
        b^3*E^u) + (4803958293247*d^10*K0*M^5*Sqrt[Pi/70]*u^9)/
       (232365081231360*b^3*E^u) - (10079848994393*d^12*K0*M^5*Sqrt[Pi/70]*
        u^9)/(2746132778188800*b^3*E^u) - (214128764413*d^14*K0*M^5*
        Sqrt[Pi/70]*u^9)/(50854310707200*b^3*E^u) - 
      (65799918439*d^16*K0*M^5*Sqrt[Pi/70]*u^9)/(174357636710400*b^3*E^u) - 
      (23609590780499*K0^2*M^5*Sqrt[Pi/70]*u^9)/(26795598623539200*b^3) - 
      (144041871442237*d^2*K0^2*M^5*Sqrt[Pi/70]*u^9)/(7756620654182400*b^3) + 
      (100805136644521*d^4*K0^2*M^5*Sqrt[Pi/70]*u^9)/(5526592216104960*b^3) + 
      (266953463059*d^6*K0^2*M^5*Sqrt[Pi/70]*u^9)/(35886962442240*b^3) - 
      (1582571933491*d^8*K0^2*M^5*Sqrt[Pi/70]*u^9)/(17685095091535872*b^3) + 
      (130901772539339*d^10*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (73687896214732800*b^3) - (13942304717983*d^12*K0^2*M^5*Sqrt[Pi/70]*
        u^9)/(2167291065139200*b^3) - (15417899271821*d^14*K0^2*M^5*
        Sqrt[Pi/70]*u^9)/(9210987026841600*b^3) + 
      (49352577702523*d^16*K0^2*M^5*Sqrt[Pi/70]*u^9)/(294751584858931200*
        b^3) + (1231271966731*d^18*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       (49125264143155200*b^3) - (90288478628454059*K1*M^5*Sqrt[Pi/70]*u^9)/
       (14757139416770150400*b^3*E^u) - (108905875615530887*d^2*K1*M^5*
        Sqrt[Pi/70]*u^9)/(140192824459316428800*b^3*E^u) + 
      (5342525596755726019*d^4*K1*M^5*Sqrt[Pi/70]*u^9)/
       (140192824459316428800*b^3*E^u) - (6516971686198393267*d^6*K1*M^5*
        Sqrt[Pi/70]*u^9)/(140192824459316428800*b^3*E^u) + 
      (677371507003643*d^8*K1*M^5*Sqrt[Pi/70]*u^9)/(303447671989862400*b^3*
        E^u) + (137067106490921*d^10*K1*M^5*Sqrt[Pi/70]*u^9)/
       (7139945223290880*b^3*E^u) - (527783447461*d^12*K1*M^5*Sqrt[Pi/70]*
        u^9)/(211240982937600*b^3*E^u) - (3076723309873*d^14*K1*M^5*
        Sqrt[Pi/70]*u^9)/(915377592729600*b^3*E^u) - 
      (77767254197*d^16*K1*M^5*Sqrt[Pi/70]*u^9)/(261536455065600*b^3*E^u) - 
      (732990042376223*K1^2*M^5*Sqrt[Pi/70]*u^9)/(884254754576793600*b^3) - 
      (7486435511670851*d^2*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (442127377288396800*b^3) + (408898242262717*d^4*K1^2*M^5*Sqrt[Pi/70]*
        u^9)/(18421974053683200*b^3) + (16504389101261*d^6*K1^2*M^5*
        Sqrt[Pi/70]*u^9)/(2908732745318400*b^3) - 
      (4500406104967471*d^8*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (442127377288396800*b^3) + (252331644397933*d^10*K1^2*M^5*Sqrt[Pi/70]*
        u^9)/(73687896214732800*b^3) - (560444153221*d^12*K1^2*M^5*
        Sqrt[Pi/70]*u^9)/(223296655196160*b^3) - 
      (887577361747*d^14*K1^2*M^5*Sqrt[Pi/70]*u^9)/(969577581772800*b^3) + 
      (18407737937527*d^16*K1^2*M^5*Sqrt[Pi/70]*u^9)/(294751584858931200*
        b^3) + (436100796653*d^18*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       (49125264143155200*b^3) + (22053712088643077*K0*M^5*Sqrt[Pi/70]*u^10)/
       (10384653663653068800*b^3*E^u) + (91609465244782699*d^2*K0*M^5*
        Sqrt[Pi/70]*u^10)/(5841367685804851200*b^3*E^u) - 
      (138484801353445567*d^4*K0*M^5*Sqrt[Pi/70]*u^10)/
       (5392031709973708800*b^3*E^u) + (3708455267356291*d^6*K0*M^5*
        Sqrt[Pi/70]*u^10)/(1593100277946777600*b^3*E^u) + 
      (140047929039095251*d^8*K0*M^5*Sqrt[Pi/70]*u^10)/
       (20027546351330918400*b^3*E^u) - (67423888874449*d^10*K0*M^5*
        Sqrt[Pi/70]*u^10)/(9817424682024960*b^3*E^u) + 
      (472929922063*d^12*K0*M^5*Sqrt[Pi/70]*u^10)/(152562932121600*b^3*E^u) + 
      (80977676149*d^14*K0*M^5*Sqrt[Pi/70]*u^10)/(38140733030400*b^3*E^u) + 
      (4774942819*d^16*K0*M^5*Sqrt[Pi/70]*u^10)/(23776041369600*b^3*E^u) + 
      (486499678322600561*K1*M^5*Sqrt[Pi/70]*u^10)/(93461882972877619200*b^3*
        E^u) + (5810559193580857*d^2*K1*M^5*Sqrt[Pi/70]*u^10)/
       (637240111178711040*b^3*E^u) - (1890837827764415597*d^4*K1*M^5*
        Sqrt[Pi/70]*u^10)/(70096412229658214400*b^3*E^u) + 
      (14696273556031547*d^6*K1*M^5*Sqrt[Pi/70]*u^10)/
       (1401928244593164288*b^3*E^u) + (6467046476348743*d^8*K1*M^5*
        Sqrt[Pi/70]*u^10)/(1540580488563916800*b^3*E^u) - 
      (215890588489013*d^10*K1*M^5*Sqrt[Pi/70]*u^10)/(32724748940083200*b^3*
        E^u) + (1175595705463*d^12*K1*M^5*Sqrt[Pi/70]*u^10)/
       (457688796364800*b^3*E^u) + (27869379719*d^14*K1*M^5*Sqrt[Pi/70]*u^10)/
       (15256293212160*b^3*E^u) + (3467199569*d^16*K1*M^5*Sqrt[Pi/70]*u^10)/
       (20118188851200*b^3*E^u) - (327969757532173*K0*K1*M^5*Sqrt[Pi/70]*
        u^10)/(663191065932595200*b^3) + (94215104953457*d^2*K0*K1*M^5*
        Sqrt[Pi/70]*u^10)/(66319106593259520*b^3) + 
      (1961406987807667*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (82898883241574400*b^3) - (118158511131071*d^6*K0*K1*M^5*Sqrt[Pi/70]*
        u^10)/(6140658017894400*b^3) - (2566713497816359*d^8*K0*K1*M^5*
        Sqrt[Pi/70]*u^10)/(110531844322099200*b^3) + 
      (44230406222551*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (6908240270131200*b^3) + (121857883097*d^12*K0*K1*M^5*Sqrt[Pi/70]*
        u^10)/(12077343129600*b^3) + (8619826674229*d^14*K0*K1*M^5*
        Sqrt[Pi/70]*u^10)/(5024174741913600*b^3) - 
      (21182467735001*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (73687896214732800*b^3) - (6272547011*d^18*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       (144486071009280*b^3) - (31059125104313*K0*M^5*Sqrt[Pi/70]*u^11)/
       (1001377317566545920*b^3*E^u) - (106511319803368553*d^2*K0*M^5*
        Sqrt[Pi/70]*u^11)/(35048206114829107200*b^3*E^u) + 
      (2846006375405341*d^4*K0*M^5*Sqrt[Pi/70]*u^11)/(2696015854986854400*b^3*
        E^u) + (23109624574985107*d^6*K0*M^5*Sqrt[Pi/70]*u^11)/
       (7009641222965821440*b^3*E^u) - (95727541345613*d^8*K0*M^5*Sqrt[Pi/70]*
        u^11)/(333792439188848640*b^3*E^u) + 
      (100094936390633*d^10*K0*M^5*Sqrt[Pi/70]*u^11)/(98174246820249600*b^3*
        E^u) - (96078236887*d^12*K0*M^5*Sqrt[Pi/70]*u^11)/
       (76281466060800*b^3*E^u) - (1186164871*d^14*K0*M^5*Sqrt[Pi/70]*u^11)/
       (1720634572800*b^3*E^u) - (3795061397*d^16*K0*M^5*Sqrt[Pi/70]*u^11)/
       (57211099545600*b^3*E^u) - (10059003807343*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (60290096902963200*b^3) - (73453893313513*d^2*K0^2*M^5*Sqrt[Pi/70]*
        u^11)/(33159553296629760*b^3) - (17491804188281*d^4*K0^2*M^5*
        Sqrt[Pi/70]*u^11)/(5921348802969600*b^3) + 
      (2026999526317*d^6*K0^2*M^5*Sqrt[Pi/70]*u^11)/(472358309068800*b^3) + 
      (1099848246769*d^8*K0^2*M^5*Sqrt[Pi/70]*u^11)/(159497610854400*b^3) - 
      (20731355304887*d^10*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (7895131737292800*b^3) - (12548850386791*d^12*K0^2*M^5*Sqrt[Pi/70]*
        u^11)/(3947565868646400*b^3) - (12085633182197*d^14*K0^2*M^5*
        Sqrt[Pi/70]*u^11)/(55265922161049600*b^3) + 
      (11240100492983*d^16*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (73687896214732800*b^3) + (30648232789*d^18*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       (1535164504473600*b^3) - (3289436772023*K1*M^5*Sqrt[Pi/70]*u^11)/
       (365085480362803200*b^3*E^u) - (98983937700795229*d^2*K1*M^5*
        Sqrt[Pi/70]*u^11)/(35048206114829107200*b^3*E^u) + 
      (384876606494903*d^4*K1*M^5*Sqrt[Pi/70]*u^11)/(368928485419253760*b^3*
        E^u) + (725573189665369*d^6*K1*M^5*Sqrt[Pi/70]*u^11)/
       (238423170849177600*b^3*E^u) - (2119402145217361*d^8*K1*M^5*
        Sqrt[Pi/70]*u^11)/(5006886587832729600*b^3*E^u) + 
      (5046140159791*d^10*K1*M^5*Sqrt[Pi/70]*u^11)/(5167065622118400*b^3*
        E^u) - (2314556625509*d^12*K1*M^5*Sqrt[Pi/70]*u^11)/
       (2059599583641600*b^3*E^u) - (61084950379*d^14*K1*M^5*Sqrt[Pi/70]*
        u^11)/(98076170649600*b^3*E^u) - (217545899*d^16*K1*M^5*Sqrt[Pi/70]*
        u^11)/(3632450764800*b^3*E^u) - (36968217348781*K1^2*M^5*Sqrt[Pi/70]*
        u^11)/(221063688644198400*b^3) - (20724656405177*d^2*K1^2*M^5*
        Sqrt[Pi/70]*u^11)/(9210987026841600*b^3) - 
      (109935440697703*d^4*K1^2*M^5*Sqrt[Pi/70]*u^11)/
       (62174162431180800*b^3) + (9818069261957951*d^6*K1^2*M^5*Sqrt[Pi/70]*
        u^11)/(2486966497247232000*b^3) + (303211753332623*d^8*K1^2*M^5*
        Sqrt[Pi/70]*u^11)/(64596532396032000*b^3) - 
      (20510906710199*d^10*K1^2*M^5*Sqrt[Pi/70]*u^11)/
       (10766088732672000*b^3) - (28770497598329*d^12*K1^2*M^5*Sqrt[Pi/70]*
        u^11)/(11842697605939200*b^3) - (38203057891981*d^14*K1^2*M^5*
        Sqrt[Pi/70]*u^11)/(165797766483148800*b^3) + 
      (63231512734981*d^16*K1^2*M^5*Sqrt[Pi/70]*u^11)/
       (663191065932595200*b^3) + (244423544773*d^18*K1^2*M^5*Sqrt[Pi/70]*
        u^11)/(18421974053683200*b^3) + (13974202609537*K0*M^5*Sqrt[Pi/70]*
        u^12)/(318620055589355520*b^3*E^u) + 
      (280340206708951*d^2*K0*M^5*Sqrt[Pi/70]*u^12)/(625860823479091200*b^3*
        E^u) + (1359584103191*d^4*K0*M^5*Sqrt[Pi/70]*u^12)/
       (60847580060467200*b^3*E^u) - (128024154647861*d^6*K0*M^5*Sqrt[Pi/70]*
        u^12)/(230580303387033600*b^3*E^u) - 
      (58682173232597*d^8*K0*M^5*Sqrt[Pi/70]*u^12)/(178817378136883200*b^3*
        E^u) - (385275853867*d^10*K0*M^5*Sqrt[Pi/70]*u^12)/
       (4090593617510400*b^3*E^u) + (706255733*d^12*K0*M^5*Sqrt[Pi/70]*u^12)/
       (2340454072320*b^3*E^u) + (164294173*d^14*K0*M^5*Sqrt[Pi/70]*u^12)/
       (1114501939200*b^3*E^u) + (65334419*d^16*K0*M^5*Sqrt[Pi/70]*u^12)/
       (4576887963648*b^3*E^u) + (3485415056429*K1*M^5*Sqrt[Pi/70]*u^12)/
       (79294583970201600*b^3*E^u) + (70671327596893*d^2*K1*M^5*Sqrt[Pi/70]*
        u^12)/(162260213494579200*b^3*E^u) - 
      (1307522605159*d^4*K1*M^5*Sqrt[Pi/70]*u^12)/(136907055136051200*b^3*
        E^u) - (2292376998479441*d^6*K1*M^5*Sqrt[Pi/70]*u^12)/
       (4381025764353638400*b^3*E^u) - (51684239059*d^10*K1*M^5*Sqrt[Pi/70]*
        u^12)/(584370516787200*b^3*E^u) + (3289817411*d^12*K1*M^5*Sqrt[Pi/70]*
        u^12)/(11702270361600*b^3*E^u) + (11813113127*d^14*K1*M^5*Sqrt[Pi/70]*
        u^12)/(85816649318400*b^3*E^u) + (4576103039*d^16*K1*M^5*Sqrt[Pi/70]*
        u^12)/(343266597273600*b^3*E^u) - (492045447767*K0*K1*M^5*Sqrt[Pi/70]*
        u^12)/(20724720810393600*b^3) + (12186043849267*d^2*K0*K1*M^5*
        Sqrt[Pi/70]*u^12)/(20724720810393600*b^3) + 
      (152048326934069*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (62174162431180800*b^3) - (95760044671351*d^6*K0*K1*M^5*Sqrt[Pi/70]*
        u^12)/(38858851519488000*b^3) - (1130528397320759*d^8*K0*K1*M^5*
        Sqrt[Pi/70]*u^12)/(310870812155904000*b^3) + 
      (2783525814631*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       (1619118813312000*b^3) + (32634748351657*d^12*K0*K1*M^5*Sqrt[Pi/70]*
        u^12)/(20724720810393600*b^3) - (275877925493*d^14*K0*K1*M^5*
        Sqrt[Pi/70]*u^12)/(5181180202598400*b^3) - 
      (43408946593*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(323823762662400*b^3) - 
      (7075219891*d^18*K0*K1*M^5*Sqrt[Pi/70]*u^12)/(460549351342080*b^3) - 
      (7417478516893*d^8*K1*M^5*Sqrt[(7*Pi)/10]*u^12)/(178817378136883200*b^3*
        E^u) + (14356925617*K0*M^5*Sqrt[Pi/70]*u^13)/(91271370090700800*b^3*
        E^u) - (1142789476183*d^2*K0*M^5*Sqrt[Pi/70]*u^13)/
       (44704344534220800*b^3*E^u) - (146067851315657*d^4*K0*M^5*Sqrt[Pi/70]*
        u^13)/(2190512882176819200*b^3*E^u) + 
      (9312862187063*d^6*K0*M^5*Sqrt[Pi/70]*u^13)/(146034192145121280*b^3*
        E^u) + (25703636201273*d^8*K0*M^5*Sqrt[Pi/70]*u^13)/
       (312930411739545600*b^3*E^u) + (80444991703*d^10*K0*M^5*Sqrt[Pi/70]*
        u^13)/(6135890426265600*b^3*E^u) - 
      (5670717707*d^12*K0*M^5*Sqrt[Pi/70]*u^13)/(128724973977600*b^3*E^u) - 
      (298384549*d^14*K0*M^5*Sqrt[Pi/70]*u^13)/(14302774886400*b^3*E^u) - 
      (17316749*d^16*K0*M^5*Sqrt[Pi/70]*u^13)/(8581664931840*b^3*E^u) - 
      (1947648587*K0^2*M^5*Sqrt[Pi/70]*u^13)/(623299873996800*b^3) - 
      (777021712037*d^2*K0^2*M^5*Sqrt[Pi/70]*u^13)/(20724720810393600*b^3) - 
      (2981727484829*d^4*K0^2*M^5*Sqrt[Pi/70]*u^13)/(31087081215590400*b^3) + 
      (78945326908391*d^6*K0^2*M^5*Sqrt[Pi/70]*u^13)/(621741624311808000*
        b^3) + (161857485450953*d^8*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (621741624311808000*b^3) - (41514342002533*d^10*K0^2*M^5*Sqrt[Pi/70]*
        u^13)/(207247208103936000*b^3) - (1337227847491*d^12*K0^2*M^5*
        Sqrt[Pi/70]*u^13)/(10362360405196800*b^3) + 
      (105639940229*d^14*K0^2*M^5*Sqrt[Pi/70]*u^13)/(2181549558988800*b^3) + 
      (2281471453049*d^16*K0^2*M^5*Sqrt[Pi/70]*u^13)/(82898883241574400*
        b^3) + (12173675243*d^18*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       (4605493513420800*b^3) + (26495725499*K1*M^5*Sqrt[Pi/70]*u^13)/
       (146034192145121280*b^3*E^u) - (18276587993309*d^2*K1*M^5*Sqrt[Pi/70]*
        u^13)/(730170960725606400*b^3*E^u) - 
      (12890820294239*d^4*K1*M^5*Sqrt[Pi/70]*u^13)/(199137534743347200*b^3*
        E^u) + (46657596937139*d^6*K1*M^5*Sqrt[Pi/70]*u^13)/
       (730170960725606400*b^3*E^u) + (8109240037169*d^8*K1*M^5*Sqrt[Pi/70]*
        u^13)/(104310137246515200*b^3*E^u) + 
      (220901644853*d^10*K1*M^5*Sqrt[Pi/70]*u^13)/(18407671278796800*b^3*
        E^u) - (1809634637*d^12*K1*M^5*Sqrt[Pi/70]*u^13)/
       (42908324659200*b^3*E^u) - (24463877*d^14*K1*M^5*Sqrt[Pi/70]*u^13)/
       (1225952133120*b^3*E^u) - (1182971*d^16*K1*M^5*Sqrt[Pi/70]*u^13)/
       (612976066560*b^3*E^u) - (75491279831*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (22608786338611200*b^3) - (143017583347*d^2*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (3885885151948800*b^3) - (34225338997*d^4*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (370084300185600*b^3) + (66536532889747*d^6*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (621741624311808000*b^3) + (156870541034101*d^8*K1^2*M^5*Sqrt[Pi/70]*
        u^13)/(621741624311808000*b^3) - (34513559536061*d^10*K1^2*M^5*
        Sqrt[Pi/70]*u^13)/(207247208103936000*b^3) - 
      (617083166729*d^12*K1^2*M^5*Sqrt[Pi/70]*u^13)/(5181180202598400*b^3) + 
      (1445483397419*d^14*K1^2*M^5*Sqrt[Pi/70]*u^13)/(41449441620787200*
        b^3) + (1815044676089*d^16*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (82898883241574400*b^3) + (1759335563*d^18*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       (812734149427200*b^3) + (17608247599*K0*M^5*Sqrt[Pi/70]*u^14)/
       (365085480362803200*b^3*E^u) + (592881763079*d^2*K0*M^5*Sqrt[Pi/70]*
        u^14)/(547628220544204800*b^3*E^u) + 
      (169362058403*d^4*K0*M^5*Sqrt[Pi/70]*u^14)/(42125247734169600*b^3*
        E^u) + (19151108479*d^6*K0*M^5*Sqrt[Pi/70]*u^14)/
       (60847580060467200*b^3*E^u) - (2528610823*d^8*K0*M^5*Sqrt[Pi/70]*u^14)/
       (279402153338880*b^3*E^u) - (10929111269*d^10*K0*M^5*Sqrt[Pi/70]*u^14)/
       (4601917819699200*b^3*E^u) + (125140633*d^12*K0*M^5*Sqrt[Pi/70]*u^14)/
       (32181243494400*b^3*E^u) + (20243551*d^14*K0*M^5*Sqrt[Pi/70]*u^14)/
       (10727081164800*b^3*E^u) + (3929753*d^16*K0*M^5*Sqrt[Pi/70]*u^14)/
       (21454162329600*b^3*E^u) + (5872660441*K1*M^5*Sqrt[Pi/70]*u^14)/
       (121695160120934400*b^3*E^u) + (195528077639*d^2*K1*M^5*Sqrt[Pi/70]*
        u^14)/(182542740181401600*b^3*E^u) + 
      (2156695196489*d^4*K1*M^5*Sqrt[Pi/70]*u^14)/(547628220544204800*b^3*
        E^u) + (150519195349*d^6*K1*M^5*Sqrt[Pi/70]*u^14)/
       (547628220544204800*b^3*E^u) - (347292359903*d^8*K1*M^5*Sqrt[Pi/70]*
        u^14)/(39116301467443200*b^3*E^u) - 
      (387082973*d^10*K1*M^5*Sqrt[Pi/70]*u^14)/(170441400729600*b^3*E^u) + 
      (1881647*d^12*K1*M^5*Sqrt[Pi/70]*u^14)/(495096053760*b^3*E^u) + 
      (1037759*d^14*K1*M^5*Sqrt[Pi/70]*u^14)/(564583219200*b^3*E^u) + 
      (3826441*d^16*K1*M^5*Sqrt[Pi/70]*u^14)/(21454162329600*b^3*E^u) - 
      (2714038583*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(6544648676966400*b^3) + 
      (22660478341*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(17764046408908800*b^3) + 
      (169715782237*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(31087081215590400*b^3) - 
      (2195224424363*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(51811802025984000*
        b^3) - (88779567049*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^14)/
       (6095506120704000*b^3) + (844474681051*d^10*K0*K1*M^5*Sqrt[Pi/70]*
        u^14)/(11513733783552000*b^3) + (3808556953*d^12*K0*K1*M^5*
        Sqrt[Pi/70]*u^14)/(188406552821760*b^3) - 
      (308317511483*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^14)/(10362360405196800*
        b^3) - (5308102649*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^14)/
       (436309911797760*b^3) - (4727137391*d^18*K0*K1*M^5*Sqrt[Pi/70]*u^14)/
       (4605493513420800*b^3) + (K0*M^5*Sqrt[Pi/70]*u^15)/
       (20316441600*b^3*E^u) - (433831*d^2*K0*M^5*Sqrt[Pi/70]*u^15)/
       (18715933716480*b^3*E^u) - (3936001*d^4*K0*M^5*Sqrt[Pi/70]*u^15)/
       (23706849374208*b^3*E^u) - (1021759*d^6*K0*M^5*Sqrt[Pi/70]*u^15)/
       (12433662259200*b^3*E^u) + (68683189*d^8*K0*M^5*Sqrt[Pi/70]*u^15)/
       (197557078118400*b^3*E^u) + (232819*d^10*K0*M^5*Sqrt[Pi/70]*u^15)/
       (1100937277440*b^3*E^u) - (14479*d^12*K0*M^5*Sqrt[Pi/70]*u^15)/
       (81265766400*b^3*E^u) - (4867*d^14*K0*M^5*Sqrt[Pi/70]*u^15)/
       (48759459840*b^3*E^u) - (2393*d^16*K0*M^5*Sqrt[Pi/70]*u^15)/
       (243797299200*b^3*E^u) - (1570061567*K0^2*M^5*Sqrt[Pi/70]*u^15)/
       (124348324862361600*b^3) + (3123193859*d^2*K0^2*M^5*Sqrt[Pi/70]*u^15)/
       (24869664972472320*b^3) + (51515401747*d^4*K0^2*M^5*Sqrt[Pi/70]*u^15)/
       (31087081215590400*b^3) + (14209474297*d^6*K0^2*M^5*Sqrt[Pi/70]*u^15)/
       (4710163820544000*b^3) - (11570262859*d^8*K0^2*M^5*Sqrt[Pi/70]*u^15)/
       (6095506120704000*b^3) - (238082242487*d^10*K0^2*M^5*Sqrt[Pi/70]*u^15)/
       (34541201350656000*b^3) - (1058128517*d^12*K0^2*M^5*Sqrt[Pi/70]*u^15)/
       (3454120135065600*b^3) + (641851421*d^14*K0^2*M^5*Sqrt[Pi/70]*u^15)/
       (203183537356800*b^3) + (467346197*d^16*K0^2*M^5*Sqrt[Pi/70]*u^15)/
       (436309911797760*b^3) + (221726443*d^18*K0^2*M^5*Sqrt[Pi/70]*u^15)/
       (2763296108052480*b^3) + (K1*M^5*Sqrt[Pi/70]*u^15)/
       (19247155200*b^3*E^u) - (41000017*d^2*K1*M^5*Sqrt[Pi/70]*u^15)/
       (1778013703065600*b^3*E^u) - (11730211*d^4*K1*M^5*Sqrt[Pi/70]*u^15)/
       (71120548122624*b^3*E^u) - (77059*d^6*K1*M^5*Sqrt[Pi/70]*u^15)/
       (956435558400*b^3*E^u) + (122581493*d^8*K1*M^5*Sqrt[Pi/70]*u^15)/
       (355602740613120*b^3*E^u) + (21853541*d^10*K1*M^5*Sqrt[Pi/70]*u^15)/
       (104589041356800*b^3*E^u) - (4789*d^12*K1*M^5*Sqrt[Pi/70]*u^15)/
       (27088588800*b^3*E^u) - (283*d^14*K1*M^5*Sqrt[Pi/70]*u^15)/
       (2868203520*b^3*E^u) - (139*d^16*K1*M^5*Sqrt[Pi/70]*u^15)/
       (14341017600*b^3*E^u) - (1673024239*K1^2*M^5*Sqrt[Pi/70]*u^15)/
       (124348324862361600*b^3) + (13487249273*d^2*K1^2*M^5*Sqrt[Pi/70]*u^15)/
       (124348324862361600*b^3) + (1185890443*d^4*K1^2*M^5*Sqrt[Pi/70]*u^15)/
       (797104646553600*b^3) + (408593432003*d^6*K1^2*M^5*Sqrt[Pi/70]*u^15)/
       (155435406077952000*b^3) - (26341034663*d^8*K1^2*M^5*Sqrt[Pi/70]*u^15)/
       (16361621692416000*b^3) - (48843711503*d^10*K1^2*M^5*Sqrt[Pi/70]*u^15)/
       (7971046465536000*b^3) - (16457232769*d^12*K1^2*M^5*Sqrt[Pi/70]*u^15)/
       (51811802025984000*b^3) + (145537856977*d^14*K1^2*M^5*Sqrt[Pi/70]*
        u^15)/(51811802025984000*b^3) + (1595142187*d^16*K1^2*M^5*Sqrt[Pi/70]*
        u^15)/(1657977664831488*b^3) + (111564457*d^18*K1^2*M^5*Sqrt[Pi/70]*
        u^15)/(1535164504473600*b^3) + (K0*M^5*Sqrt[Pi/70]*u^16)/
       (182847974400*b^3*E^u) + (11*d^2*K0*M^5*Sqrt[Pi/70]*u^16)/
       (45711993600*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/70]*u^16)/
       (457119936*b^3*E^u) - (11*d^10*K0*M^5*Sqrt[Pi/70]*u^16)/
       (2176761600*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/70]*u^16)/
       (362793600*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/70]*u^16)/
       (435352320*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/70]*u^16)/
       (4063288320*b^3*E^u) + (K1*M^5*Sqrt[Pi/70]*u^16)/
       (182847974400*b^3*E^u) + (11*d^2*K1*M^5*Sqrt[Pi/70]*u^16)/
       (45711993600*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/70]*u^16)/
       (457119936*b^3*E^u) - (11*d^10*K1*M^5*Sqrt[Pi/70]*u^16)/
       (2176761600*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/70]*u^16)/
       (362793600*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/70]*u^16)/
       (435352320*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/70]*u^16)/
       (4063288320*b^3*E^u) - (89443*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       (54348044083200*b^3) - (136932101*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       (3885885151948800*b^3) - (292044563*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       (832689675417600*b^3) - (23375215939*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       (29144138639616000*b^3) + (1817072209*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       (3067804067328000*b^3) + (963455309*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       (607169554992000*b^3) - (220831399*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       (9714712879872000*b^3) - (306364781*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       (422378820864000*b^3) - (5906813*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       (26167576780800*b^3) - (293677*d^18*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       (18772392038400*b^3) + (d^6*K0*M^5*Sqrt[(7*Pi)/10]*u^16)/
       (2176761600*b^3*E^u) - (11*d^8*K0*M^5*Sqrt[(7*Pi)/10]*u^16)/
       (13060569600*b^3*E^u) + (d^6*K1*M^5*Sqrt[(7*Pi)/10]*u^16)/
       (2176761600*b^3*E^u) - (11*d^8*K1*M^5*Sqrt[(7*Pi)/10]*u^16)/
       (13060569600*b^3*E^u) - (3139*K0^2*M^5*Sqrt[Pi/70]*u^17)/
       (337903056691200*b^3) + (2172347*d^2*K0^2*M^5*Sqrt[Pi/70]*u^17)/
       (2072472081039360*b^3) + (58523527*d^4*K0^2*M^5*Sqrt[Pi/70]*u^17)/
       (4663062182338560*b^3) + (641671727*d^6*K0^2*M^5*Sqrt[Pi/70]*u^17)/
       (23315310911692800*b^3) - (387836329*d^8*K0^2*M^5*Sqrt[Pi/70]*u^17)/
       (23315310911692800*b^3) - (274043717*d^10*K0^2*M^5*Sqrt[Pi/70]*u^17)/
       (4571629590528000*b^3) - (1684301*d^12*K0^2*M^5*Sqrt[Pi/70]*u^17)/
       (38858851519488000*b^3) + (1042436833*d^14*K0^2*M^5*Sqrt[Pi/70]*u^17)/
       (38858851519488000*b^3) + (146501*d^16*K0^2*M^5*Sqrt[Pi/70]*u^17)/
       (17990209036800*b^3) + (623743*d^18*K0^2*M^5*Sqrt[Pi/70]*u^17)/
       (1151373378355200*b^3) - (5953*K1^2*M^5*Sqrt[Pi/70]*u^17)/
       (597828484915200*b^3) + (31586381*d^2*K1^2*M^5*Sqrt[Pi/70]*u^17)/
       (31087081215590400*b^3) + (94432577*d^4*K1^2*M^5*Sqrt[Pi/70]*u^17)/
       (7771770303897600*b^3) + (3181883*d^6*K1^2*M^5*Sqrt[Pi/70]*u^17)/
       (120306041856000*b^3) - (625597823*d^8*K1^2*M^5*Sqrt[Pi/70]*u^17)/
       (38858851519488000*b^3) - (4487920141*d^10*K1^2*M^5*Sqrt[Pi/70]*u^17)/
       (77717703038976000*b^3) + (93683*d^12*K1^2*M^5*Sqrt[Pi/70]*u^17)/
       (1177540955136000*b^3) + (334432531*d^14*K1^2*M^5*Sqrt[Pi/70]*u^17)/
       (12952950506496000*b^3) + (194839*d^16*K1^2*M^5*Sqrt[Pi/70]*u^17)/
       (24909520204800*b^3) + (1796693*d^18*K1^2*M^5*Sqrt[Pi/70]*u^17)/
       (3454120135065600*b^3) - (59*K0*K1*M^5*Sqrt[Pi/70]*u^18)/
       (44157785817600*b^3) - (683*d^2*K0*K1*M^5*Sqrt[Pi/70]*u^18)/
       (10559470521600*b^3) - (586589*d^4*K0*K1*M^5*Sqrt[Pi/70]*u^18)/
       (728603465990400*b^3) - (7875727*d^6*K0*K1*M^5*Sqrt[Pi/70]*u^18)/
       (3643017329952000*b^3) + (11117*d^8*K0*K1*M^5*Sqrt[Pi/70]*u^18)/
       (10349481051000*b^3) + (163061*d^10*K0*K1*M^5*Sqrt[Pi/70]*u^18)/
       (36798154848000*b^3) + (303131*d^12*K0*K1*M^5*Sqrt[Pi/70]*u^18)/
       (1214339109984000*b^3) - (352129*d^14*K0*K1*M^5*Sqrt[Pi/70]*u^18)/
       (173477015712000*b^3) - (1667*d^16*K0*K1*M^5*Sqrt[Pi/70]*u^18)/
       (2570029862400*b^3) - (d^18*K0*K1*M^5*Sqrt[Pi/70]*u^18)/
       (22946695200*b^3) + (d^2*K0^2*M^5*Sqrt[Pi/70]*u^19)/
       (2372335257600*b^3) + (d^4*K0^2*M^5*Sqrt[Pi/70]*u^19)/
       (177925144320*b^3) + (137*d^6*K0^2*M^5*Sqrt[Pi/70]*u^19)/
       (8896257216000*b^3) - (d^8*K0^2*M^5*Sqrt[Pi/70]*u^19)/
       (261654624000*b^3) - (d^10*K0^2*M^5*Sqrt[Pi/70]*u^19)/
       (28377216000*b^3) - (d^12*K0^2*M^5*Sqrt[Pi/70]*u^19)/
       (261654624000*b^3) + (137*d^14*K0^2*M^5*Sqrt[Pi/70]*u^19)/
       (8896257216000*b^3) + (d^16*K0^2*M^5*Sqrt[Pi/70]*u^19)/
       (177925144320*b^3) + (d^18*K0^2*M^5*Sqrt[Pi/70]*u^19)/
       (2372335257600*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/70]*u^19)/
       (2372335257600*b^3) + (d^4*K1^2*M^5*Sqrt[Pi/70]*u^19)/
       (177925144320*b^3) + (137*d^6*K1^2*M^5*Sqrt[Pi/70]*u^19)/
       (8896257216000*b^3) - (d^8*K1^2*M^5*Sqrt[Pi/70]*u^19)/
       (261654624000*b^3) - (d^10*K1^2*M^5*Sqrt[Pi/70]*u^19)/
       (28377216000*b^3) - (d^12*K1^2*M^5*Sqrt[Pi/70]*u^19)/
       (261654624000*b^3) + (137*d^14*K1^2*M^5*Sqrt[Pi/70]*u^19)/
       (8896257216000*b^3) + (d^16*K1^2*M^5*Sqrt[Pi/70]*u^19)/
       (177925144320*b^3) + (d^18*K1^2*M^5*Sqrt[Pi/70]*u^19)/
       (2372335257600*b^3))/Pi}, -2, 13, 1]}, 3, 5, 1]


==> anc/spectrum_5_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/84*I)*d*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 + 
      ((I/42)*d^3*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      ((I/84)*d^5*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      ((I/14)*d*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + ((I/7)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - ((I/14)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      ((I/48)*d*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^3)/b^2 + 
      ((I/24)*d^3*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^3)/b^2 - 
      ((I/48)*d^5*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^3)/b^2 - 
      (((47*I)/336)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + 
      (((47*I)/168)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((47*I)/336)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      ((I/21)*d*K1^2*M^4*Sqrt[2/(165*Pi)]*u^4)/b^2 + 
      (((2*I)/21)*d^3*K1^2*M^4*Sqrt[2/(165*Pi)]*u^4)/b^2 - 
      ((I/21)*d^5*K1^2*M^4*Sqrt[2/(165*Pi)]*u^4)/b^2 - 
      ((I/84)*d*K0^2*M^4*Sqrt[5/(66*Pi)]*u^4)/b^2 + 
      ((I/42)*d^3*K0^2*M^4*Sqrt[5/(66*Pi)]*u^4)/b^2 - 
      ((I/84)*d^5*K0^2*M^4*Sqrt[5/(66*Pi)]*u^4)/b^2 - 
      ((I/84)*d*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + ((I/42)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) - ((I/84)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      ((I/21)*d^3*K0*K1*M^4*Sqrt[2/(165*Pi)]*u^5)/b^2 - 
      ((I/21)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      ((I/21)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]))/Pi, 0, 
    ((((223*I)/4368)*d*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((395*I)/4368)*d^3*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 + 
      (((17*I)/1456)*d^7*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((361*I)/3822)*d^5*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 + 
      (((155*I)/3822)*d^7*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 + 
      (((11*I)/294)*d^3*K1^2*M^4*Sqrt[11/(30*Pi)]*u^2)/b^2 - 
      (((17*I)/5096)*d*K1^2*M^4*Sqrt[15/(22*Pi)]*u^2)/b^2 + 
      (((11*I)/4368)*d^5*K0^2*M^4*Sqrt[55/(6*Pi)]*u^2)/b^2 + 
      (((43*I)/7644)*d*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((43*I)/15288)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((3413*I)/15288)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((1877*I)/15288)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((1831*I)/7280)*d*K0*K1*M^4*Sqrt[3/(110*Pi)]*u^3)/b^2 - 
      (((71*I)/3360)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((22301*I)/26208)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((13061*I)/26208)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + 
      (((16141*I)/26208)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + 
      (((3427*I)/20384)*d*K1^2*M^4*Sqrt[3/(110*Pi)]*u^4)/b^2 + 
      (((173*I)/4368)*d*K0^2*M^4*Sqrt[5/(66*Pi)]*u^4)/b^2 - 
      (((467*I)/8736)*d^3*K1^2*M^4*Sqrt[11/(30*Pi)]*u^4)/b^2 - 
      (((2663*I)/13104)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((2459*I)/13104)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((361*I)/1872)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((551*I)/91728)*d*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((929*I)/2912)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((10711*I)/26208)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((851*I)/13104)*d^7*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^5)/b^2 + 
      (((3463*I)/13104)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((2671*I)/13104)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((721*I)/1872)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((46*I)/819)*d^5*K1^2*M^4*Sqrt[2/(165*Pi)]*u^6)/b^2 + 
      (((5*I)/468)*d^7*K0^2*M^4*Sqrt[5/(66*Pi)]*u^6)/b^2 + 
      (((47*I)/3276)*d^7*K1^2*M^4*Sqrt[5/(66*Pi)]*u^6)/b^2 + 
      ((I/3276)*d^3*K0^2*M^4*Sqrt[11/(30*Pi)]*u^6)/b^2 + 
      (((41*I)/1638)*d*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((67*I)/819)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((17*I)/546)*d*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((31*I)/3276)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      ((I/819)*d*K0*K1*M^4*Sqrt[10/(33*Pi)]*u^7)/b^2 + 
      ((I/819)*d^3*K0*K1*M^4*Sqrt[10/(33*Pi)]*u^7)/b^2 - 
      (((5*I)/819)*d^5*K0*K1*M^4*Sqrt[10/(33*Pi)]*u^7)/b^2 + 
      ((I/273)*d^7*K0*K1*M^4*Sqrt[10/(33*Pi)]*u^7)/b^2)/Pi, 0, 
    ((((-685453*I)/16144128)*d*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((941*I)/17472)*d^7*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 + 
      (((53*I)/624)*d*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((661*I)/2912)*d^5*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((1438519*I)/16144128)*d*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((5729*I)/17472)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((613*I)/2496)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((7*I)/2496)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((29*I)/416)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((6817*I)/8736)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      ((I/2912)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((2599*I)/4160)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + 
      (((60167*I)/58240)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((104987*I)/524160)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((104639*I)/524160)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((629*I)/74880)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((223*I)/2184)*d^7*K1^2*M^4*Sqrt[5/(66*Pi)]*u^4)/b^2 - 
      (((19*I)/17472)*d^9*K1^2*M^4*Sqrt[11/(30*Pi)]*u^4)/b^2 - 
      (((431*I)/2730)*d*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((1973*I)/10920)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((3599*I)/32760)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((4267*I)/32760)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((79*I)/32760)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((246943*I)/262080)*d*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((44227*I)/32760)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((15031*I)/131040)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((581*I)/7488)*d^7*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^5)/b^2 - 
      (((87643*I)/174720)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) + 
      (((22357*I)/37440)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) + 
      (((39509*I)/131040)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((317*I)/34944)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) + 
      (((1877*I)/262080)*d^5*K0^2*M^4*Sqrt[11/(30*Pi)]*u^6)/b^2 - 
      (((7529*I)/149760)*d*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((6151*I)/174720)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((10847*I)/174720)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((1709*I)/1048320)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((37571*I)/628992)*d*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((2467*I)/104832)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((33949*I)/262080)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((142693*I)/1572480)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((2719*I)/1048320)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((31*I)/8736)*d^3*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^7)/b^2 - 
      (((61*I)/6048)*d^7*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^7)/b^2 - 
      (((2711*I)/157248)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) + 
      (((29*I)/336)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) - 
      (((47*I)/52416)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) + 
      ((I/1134)*d^3*K1^2*M^4*Sqrt[5/(66*Pi)]*u^8)/b^2 - 
      (((269*I)/235872)*d^5*K1^2*M^4*Sqrt[5/(66*Pi)]*u^8)/b^2 - 
      (((193*I)/157248)*d^7*K1^2*M^4*Sqrt[5/(66*Pi)]*u^8)/b^2 - 
      (((1655*I)/3459456)*d^9*K1^2*M^4*Sqrt[5/(66*Pi)]*u^8)/b^2 + 
      ((I/7371)*d*K0^2*M^4*Sqrt[11/(30*Pi)]*u^8)/b^2 - 
      ((I/2184)*d^7*K0^2*M^4*Sqrt[11/(30*Pi)]*u^8)/b^2 - 
      (((1013*I)/294840)*d*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((67*I)/10920)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((41*I)/2520)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      ((I/756)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      ((I/546)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((347*I)/196560)*d*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((751*I)/73710)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((25073*I)/1179360)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      ((I/1728)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((541*I)/494208)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      ((I/2808)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      ((I/1404)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) - 
      ((I/702)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) - 
      ((I/1404)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      ((I/936)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]))/Pi, 0, 
    ((((-25833*I)/99008)*d^5*K0^2*M^4*Sqrt[3/(110*Pi)]*u^2)/b^2 + 
      (((27*I)/4352)*d^9*K0^2*M^4*Sqrt[3/(110*Pi)]*u^2)/b^2 + 
      (((7615*I)/99008)*d^7*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 + 
      (((13492741*I)/509693184)*d*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((15539*I)/15247232)*d^11*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 + 
      (((821*I)/1188096)*d*K0^2*M^4*Sqrt[55/(6*Pi)]*u^2)/b^2 + 
      (((31313*I)/91392)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((1249*I)/1188096)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((3324379*I)/72813312)*d*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((323179*I)/594048)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((41359*I)/74256)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((569*I)/2856)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((2683*I)/198016)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((43*I)/224224)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((55857605563*I)/513770729472)*d*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^3)/b^2 + 
      (((17432281*I)/2919151872)*d^9*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^3)/b^2 + 
      (((247671874469*I)/2568853647360)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((8097673*I)/35642880)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((6234979*I)/4455360)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + 
      (((2028197*I)/2227680)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + 
      (((34984163*I)/1717148160)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((3019*I)/304640)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + 
      (((3844913*I)/17821440)*d*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((2367457*I)/17821440)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((1596017*I)/4455360)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((158471*I)/636480)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((523091*I)/17821440)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((5963*I)/1980160)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((78628439*I)/106928640)*d*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((4135367*I)/7128576)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((1174171*I)/1188096)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((41058737*I)/53464320)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((2590349*I)/35642880)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((54071*I)/7128576)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((52741643*I)/106928640)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((1920967*I)/3960320)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((8310221*I)/17821440)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) + 
      (((4370917*I)/10692864)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) + 
      (((1973953*I)/35642880)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((71693*I)/11880960)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((38905*I)/7128576)*d^5*K1^2*M^4*Sqrt[5/(66*Pi)]*u^6)/b^2 + 
      (((11988619*I)/213857280)*d*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((512423*I)/7920640)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((1158959*I)/35642880)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((3617983*I)/106928640)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((85139*I)/10183680)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((4379*I)/4193280)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((6642271*I)/71285760)*d*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((26163899*I)/213857280)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((723343*I)/15275520)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((2275177*I)/213857280)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((329143*I)/213857280)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((6883*I)/106928640)*d^11*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^7)/b^2 + 
      (((15281*I)/898560)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) - 
      (((210809*I)/8225280)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) + 
      (((5497*I)/7637760)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) + 
      (((359083*I)/53464320)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) + 
      (((202667*I)/106928640)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) - 
      (((49*I)/381888)*d^11*K0^2*M^4*Sqrt[5/(66*Pi)]*u^8)/b^2 + 
      (((2273*I)/1782144)*d^7*K1^2*M^4*Sqrt[5/(66*Pi)]*u^8)/b^2 + 
      (((143167*I)/53464320)*d*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((10379*I)/3341520)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((50587*I)/3818880)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((11117*I)/1909440)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((122011*I)/53464320)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((75167*I)/26732160)*d*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((227713*I)/53464320)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((4033*I)/262080)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((2947*I)/1272960)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((20039*I)/53464320)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((1811*I)/4455360)*d^5*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^9)/b^2 + 
      (((2879*I)/8910720)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      (((3203*I)/1272960)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      (((9307*I)/13366080)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      (((701*I)/2056320)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      (((1223*I)/2056320)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      (((44465*I)/2293619328)*d^5*K1^2*M^4*Sqrt[5/(66*Pi)]*u^10)/b^2 + 
      (((1657*I)/54609984)*d^9*K1^2*M^4*Sqrt[5/(66*Pi)]*u^10)/b^2 + 
      (((7*I)/8401536)*d^11*K1^2*M^4*Sqrt[5/(66*Pi)]*u^10)/b^2 - 
      ((I/159120)*d^11*K0^2*M^4*Sqrt[11/(30*Pi)]*u^10)/b^2 - 
      ((I/17680)*d*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((107*I)/477360)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((47*I)/238680)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      ((I/2295)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      ((I/3536)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((53*I)/954720)*d*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((41*I)/190944)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((1074559*I)/11468096640)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((67*I)/159120)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((1379*I)/3212352)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((953*I)/14002560)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      ((I/477360)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[330*Pi]) + 
      ((I/53040)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[330*Pi]) - 
      ((I/79560)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[330*Pi]) - 
      (((7*I)/238680)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[330*Pi]) + 
      ((I/95472)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[330*Pi]) + 
      ((I/95472)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[330*Pi]))/Pi, 0, 
    ((((602515*I)/45147648)*d*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((3032717*I)/90295296)*d^7*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 + 
      (((116581*I)/90295296)*d^11*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 + 
      (((14191*I)/3734016)*d^9*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((5711*I)/6449664)*d^11*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((30812225*I)/106525875456)*d^13*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((75967*I)/198016)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((3411919*I)/6449664)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((650411*I)/12899328)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((2501*I)/12899328)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((6663521*I)/22573824)*d*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((1077353*I)/3762304)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) + 
      (((7186759*I)/22573824)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((856367*I)/2655744)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((49*I)/311168)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((520339*I)/11213250048)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((63468983*I)/1354429440)*d*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^3)/b^2 - 
      (((6912247*I)/386979840)*d^9*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^3)/b^2 + 
      (((355763*I)/180590592)*d^11*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^3)/b^2 - 
      (((40709323*I)/96744960)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + 
      (((9577433*I)/4299776)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((3017378347*I)/2708858880)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((16751*I)/6789120)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + 
      (((8598571*I)/4063288320)*d^11*K1^2*M^4*Sqrt[11/(30*Pi)]*u^4)/b^2 - 
      (((4085293*I)/19918080)*d*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((8822207*I)/169303680)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((14860273*I)/22573824)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((225594959*I)/677214720)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((51085063*I)/677214720)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((53011*I)/6449664)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((1267*I)/1697280)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((3046124101*I)/4063288320)*d*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((679953193*I)/4063288320)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((53169713*I)/29877120)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((141237359*I)/135442944)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((238427867*I)/1354429440)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((708997*I)/406328832)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((4340441*I)/232187904)*d^3*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^5)/b^2 - 
      (((638966663*I)/1160939520)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) + 
      (((329394277*I)/290234880)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((906673973*I)/1354429440)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((373631443*I)/2708858880)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) + 
      (((11616313*I)/625121280)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((5708401*I)/4063288320)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) + 
      (((102623*I)/8225280)*d^5*K0^2*M^4*Sqrt[11/(30*Pi)]*u^6)/b^2 - 
      (((172937003*I)/81265766400)*d^9*K1^2*M^4*Sqrt[11/(30*Pi)]*u^6)/b^2 - 
      (((266249*I)/8126576640)*d^13*K1^2*M^4*Sqrt[11/(30*Pi)]*u^6)/b^2 - 
      (((58562941*I)/855429120)*d*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((61744933*I)/2321879040)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((30113533*I)/386979840)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((6502949*I)/318689280)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((7179209*I)/2321879040)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((1983929*I)/8126576640)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((7047695761*I)/81265766400)*d*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((205231223*I)/4277145600)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((1509494297*I)/10158220800)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((94320113*I)/1041868800)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((8020253*I)/1805905920)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((31784729*I)/13544294400)*d^5*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^7)/b^2 - 
      (((246733321*I)/13544294400)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) + 
      (((802949363*I)/20316441600)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) + 
      (((4286011*I)/597542400)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) - 
      (((165808229*I)/40632883200)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) + 
      (((6456059*I)/4063288320)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) - 
      (((5131*I)/29767680)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) - 
      (((8348701*I)/20316441600)*d*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((27873983*I)/3125606400)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((130229111*I)/13544294400)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((6759853*I)/1562803200)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((12554057*I)/3386073600)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((811537*I)/427714560)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((464371*I)/2708858880)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((68657833*I)/54177177600)*d*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((178472543*I)/27088588800)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((930122093*I)/162531532800)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((28616971*I)/13544294400)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((23327539*I)/18059059200)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((21246833*I)/16253153280)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((916813*I)/10835435520)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((142994981*I)/81265766400)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) - 
      (((85662691*I)/17414092800)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      (((101330401*I)/12831436800)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      (((315066109*I)/60949324800)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) - 
      (((10959967*I)/2048716800)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) - 
      (((2331797*I)/1875363840)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      (((589297*I)/2868203520)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      (((310291*I)/13544294400)*d^3*K1^2*M^4*Sqrt[11/(30*Pi)]*u^10)/b^2 - 
      (((73501553*I)/19016189337600)*d^13*K1^2*M^4*Sqrt[11/(30*Pi)]*u^10)/
       b^2 + (((94253*I)/2321879040)*d*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((5629691*I)/24379729920)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((6199229*I)/48759459840)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((7845323*I)/12189864960)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((24481399*I)/48759459840)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((69431*I)/1875363840)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((1944779*I)/48759459840)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((10950851*I)/243797299200)*d*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((500527*I)/4277145600)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((2901911*I)/4063288320)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((8330011*I)/16253153280)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((455687*I)/8126576640)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((156082573*I)/19016189337600)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) + (((253619297*I)/56573163279360)*d^9*K0*K1*M^4*
        Sqrt[11/(30*Pi)]*u^11)/b^2 + (((77459*I)/8707046400)*d*K0*K1*M^4*
        u^11)/(b^2*Sqrt[330*Pi]) + (((10379*I)/229132800)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[330*Pi]) + (((181177*I)/8707046400)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[330*Pi]) - (((2262383*I)/15237331200)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[330*Pi]) - (((2042091581*I)/70716454099200)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[330*Pi]) + (((50543*I)/1218986496)*d^11*K0*K1*M^4*
        u^11)/(b^2*Sqrt[330*Pi]) + (((141109*I)/12189864960)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[330*Pi]) + (((7405*I)/15846824448)*d^11*K0^2*M^4*
        Sqrt[5/(66*Pi)]*u^12)/b^2 + (((1481*I)/21129099264)*d^13*K0^2*M^4*
        Sqrt[5/(66*Pi)]*u^12)/b^2 + (((53*I)/609493248)*d^9*K1^2*M^4*
        Sqrt[5/(66*Pi)]*u^12)/b^2 + (((1481*I)/21129099264)*d^13*K1^2*M^4*
        Sqrt[5/(66*Pi)]*u^12)/b^2 - ((I/17926272)*d^5*K0^2*M^4*
        Sqrt[11/(30*Pi)]*u^12)/b^2 + ((I/46335744)*d*K1^2*M^4*
        Sqrt[11/(30*Pi)]*u^12)/b^2 - ((I/4001400)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((1849*I)/586051200)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + (((4033*I)/544190400)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + (((101*I)/224078400)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((151651*I)/26411374080)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((249811*I)/316936488960)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((2531*I)/5212771200)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((853*I)/272095200)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((1283*I)/2176761600)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + (((2797*I)/380933280)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((643*I)/190466640)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((247003*I)/316936488960)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + ((I/94057600)*d^3*K0*K1*M^4*Sqrt[3/(110*Pi)]*
        u^13)/b^2 - ((I/94057600)*d^9*K0*K1*M^4*Sqrt[3/(110*Pi)]*u^13)/b^2 + 
      ((I/282172800)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) + 
      ((I/120931200)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) + 
      (((41*I)/846518400)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) - 
      (((29*I)/211629600)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) + 
      ((I/16930368)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) + 
      ((I/56434560)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[330*Pi]))/Pi, 0, 
    ((((-693625329*I)/26607013888)*d*K0^2*M^4*Sqrt[3/(110*Pi)]*u^2)/b^2 + 
      (((3119665*I)/60196864)*d^3*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((12714310232693*I)/3955092703930368)*d^11*K0^2*M^4*Sqrt[5/(66*Pi)]*
        u^2)/b^2 - (((107*I)/17199104)*d^15*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/
       b^2 + (((81791*I)/30098432)*d^11*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((36618635*I)/558747291648)*d^15*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 + 
      (((182213*I)/25798656)*d^9*K0^2*M^4*Sqrt[11/(30*Pi)]*u^2)/b^2 - 
      (((59167*I)/361181184)*d^7*K0^2*M^4*Sqrt[55/(6*Pi)]*u^2)/b^2 - 
      (((49*I)/3801001984)*d*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((12107309*I)/51597312)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[330*Pi]) - 
      (((147031003447*I)/1977546351965184)*d^11*K0^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) + (((1631*I)/1323008)*d^13*K0^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) + (((26203081*I)/90295296)*d*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((1151299*I)/30098432)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((144813187*I)/180590592)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) + (((14670341*I)/25798656)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((2809361*I)/90295296)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((21611*I)/25798656)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((6565931*I)/558747291648)*d^15*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) + (((2473054237*I)/37924024320)*d^3*K0*K1*M^4*
        Sqrt[11/(30*Pi)]*u^3)/b^2 - (((4847*I)/103194624)*d^15*K0*K1*M^4*
        Sqrt[11/(30*Pi)]*u^3)/b^2 - (((586699571*I)/8427560960)*d^5*K0*K1*M^4*
        Sqrt[33/(10*Pi)]*u^3)/b^2 + (((2730646861*I)/7584804864)*d*K0*K1*M^4*
        u^3)/(b^2*Sqrt[330*Pi]) + (((5603095031*I)/5834465280)*d^7*K0*K1*M^4*
        u^3)/(b^2*Sqrt[330*Pi]) + (((87095851*I)/285143040)*d^9*K0*K1*M^4*
        u^3)/(b^2*Sqrt[330*Pi]) - (((29925193*I)/601968640)*d^11*K0*K1*M^4*
        u^3)/(b^2*Sqrt[330*Pi]) + (((2300281*I)/515973120)*d^13*K0*K1*M^4*
        u^3)/(b^2*Sqrt[330*Pi]) + 
      (((649622109047872865*I)/14428178183937982464)*d^3*K0^2*M^4*
        Sqrt[5/(66*Pi)]*u^4)/b^2 - (((1553761*I)/902952960)*d^11*K0^2*M^4*
        Sqrt[11/(30*Pi)]*u^4)/b^2 + (((1524091873*I)/56886036480)*d^9*K1^2*
        M^4*Sqrt[11/(30*Pi)]*u^4)/b^2 + (((550332331*I)/3792402432)*d*K0^2*
        M^4*u^4)/(b^2*Sqrt[330*Pi]) - 
      (((2332675295718265529*I)/72140890919689912320)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) - (((3111780037*I)/4213780480)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) + (((881537549*I)/2917232640)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) + (((313560601*I)/2708858880)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) + (((148073*I)/85995520)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) - (((8011*I)/51597312)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) + (((376537050067*I)/568860364800)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) + (((13937675723*I)/63206707200)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) - (((100990393583*I)/45508829184)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) + (((1237495476137*I)/1137720729600)*d^7*K1^2*M^4*
        u^4)/(b^2*Sqrt[330*Pi]) - (((409128283*I)/8126576640)*d^11*K1^2*M^4*
        u^4)/(b^2*Sqrt[330*Pi]) + (((162425639*I)/32506306560)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[330*Pi]) - (((1612447*I)/4643758080)*d^15*K1^2*M^4*
        u^4)/(b^2*Sqrt[330*Pi]) + (((4027869487*I)/7485004800)*d*K0*K1*M^4*
        u^5)/(b^2*Sqrt[330*Pi]) + (((241285409*I)/3386073600)*d^3*K0*K1*M^4*
        u^5)/(b^2*Sqrt[330*Pi]) - (((2261297743*I)/1422150912)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[330*Pi]) + (((222635544713*I)/284430182400)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[330*Pi]) + (((13230400979*I)/56886036480)*d^9*K0*
        K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - (((312763993*I)/8126576640)*d^11*K0*
        K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) + (((33482837*I)/8126576640)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - (((1145363*I)/4063288320)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[330*Pi]) + 
      (((53201130875655863*I)/53658513907207372800)*d*K1^2*M^4*
        Sqrt[11/(30*Pi)]*u^6)/b^2 + (((16168813*I)/162531532800)*d^13*K1^2*
        M^4*Sqrt[11/(30*Pi)]*u^6)/b^2 + (((1022092267*I)/11609395200)*d*K0^2*
        M^4*u^6)/(b^2*Sqrt[330*Pi]) - (((28124221*I)/4862054400)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[330*Pi]) - (((51386644189*I)/227544145920)*d^5*K0^2*
        M^4*u^6)/(b^2*Sqrt[330*Pi]) + (((127799960003*I)/1137720729600)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + (((2070415973*I)/56886036480)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - (((47318419*I)/8126576640)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + (((4694713*I)/6501261312)*d^13*
        K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - (((1600831*I)/32506306560)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) + 
      (((5166464894986172003*I)/53658513907207372800)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[330*Pi]) - (((248007533*I)/37924024320)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[330*Pi]) - (((18465010679*I)/66924748800)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[330*Pi]) + (((155898269341*I)/1137720729600)*d^7*K1^2*M^4*
        u^6)/(b^2*Sqrt[330*Pi]) + (((12748784963*I)/284430182400)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[330*Pi]) - (((61876349*I)/8126576640)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[330*Pi]) - (((1694827*I)/23218790400)*d^15*K1^2*
        M^4*u^6)/(b^2*Sqrt[330*Pi]) - (((876279*I)/1203937280)*d^11*K0*K1*M^4*
        Sqrt[3/(110*Pi)]*u^7)/b^2 - (((71889*I)/6019686400)*d^15*K0*K1*M^4*
        Sqrt[3/(110*Pi)]*u^7)/b^2 + (((739478821*I)/29172326400)*d*K0*K1*M^4*
        u^7)/(b^2*Sqrt[330*Pi]) - (((2400503123*I)/1137720729600)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[330*Pi]) - (((67046876723*I)/1137720729600)*d^5*K0*
        K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) + (((24289829647*I)/1137720729600)*d^7*
        K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) + 
      (((6120996559*I)/379240243200)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) + 
      (((7617437*I)/18059059200)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) - 
      (((26137091*I)/42137804800)*d^9*K0^2*M^4*Sqrt[11/(30*Pi)]*u^8)/b^2 + 
      (((16484564951*I)/13652648755200)*d^5*K1^2*M^4*Sqrt[11/(30*Pi)]*u^8)/
       b^2 + (((25318133*I)/278625484800)*d^7*K1^2*M^4*Sqrt[11/(30*Pi)]*u^8)/
       b^2 - (((46854097*I)/87516979200)*d*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((1425472907*I)/162531532800)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((17990702473*I)/1137720729600)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((1174008103*I)/1137720729600)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((159439*I)/309583872)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((47256019*I)/54177177600)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((2137117*I)/54177177600)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((2184127681*I)/4550882918400)*d*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((116317664513*I)/13652648755200)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[330*Pi]) - (((644105593*I)/130025226240)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[330*Pi]) - (((98381443*I)/130025226240)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[330*Pi]) + (((289955531*I)/650126131200)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[330*Pi]) - (((3723301*I)/216708710400)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[330*Pi]) + (((1647912031*I)/2275441459200)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[330*Pi]) - (((19409244661*I)/6826324377600)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[330*Pi]) - (((2898340903*I)/1365264875520)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[330*Pi]) + (((4595288197*I)/975189196800)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + (((1990919867*I)/525101875200)*d^9*
        K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) - 
      (((644112221*I)/195037839360)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) - 
      (((988321567*I)/975189196800)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      (((581501*I)/10716364800)*d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) + 
      (((1185995099*I)/13652648755200)*d^3*K0^2*M^4*Sqrt[11/(30*Pi)]*u^10)/
       b^2 - (((1819081*I)/114728140800)*d^9*K0^2*M^4*Sqrt[11/(30*Pi)]*u^10)/
       b^2 + (((10389079*I)/718560460800)*d*K1^2*M^4*Sqrt[11/(30*Pi)]*u^10)/
       b^2 + (((47026003*I)/267698995200)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) + (((146390549*I)/1516960972800)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) - (((2107227613*I)/910176583680)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) + (((415117321*I)/390075678720)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) + (((409634441*I)/1950378393600)*d^13*K0^2*M^4*
        u^10)/(b^2*Sqrt[330*Pi]) - (((24106183*I)/1950378393600)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[330*Pi]) + (((10473293459*I)/13652648755200)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((53808367*I)/2730529751040)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((1452782489*I)/803096985600)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((410981183*I)/2730529751040)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((1655270447*I)/1950378393600)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) + (((114092773*I)/650126131200)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) - (((327179*I)/30958387200)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) + (((727*I)/601968640)*d^15*K0*K1*M^4*
        Sqrt[3/(110*Pi)]*u^11)/b^2 - (((512107*I)/14970009600)*d*K0*K1*M^4*
        u^11)/(b^2*Sqrt[330*Pi]) - (((221597471*I)/568860364800)*d^3*K0*K1*
        M^4*u^11)/(b^2*Sqrt[330*Pi]) - (((5429807*I)/32818867200)*d^5*K0*K1*
        M^4*u^11)/(b^2*Sqrt[330*Pi]) + (((1791353897*I)/1706581094400)*d^7*K0*
        K1*M^4*u^11)/(b^2*Sqrt[330*Pi]) + (((10285057*I)/170658109440)*d^9*K0*
        K1*M^4*u^11)/(b^2*Sqrt[330*Pi]) - (((36663647*I)/81265766400)*d^11*K0*
        K1*M^4*u^11)/(b^2*Sqrt[330*Pi]) - (((4903*I)/66977280)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[330*Pi]) + (((20827*I)/3009843200)*d^11*K0^2*M^4*
        Sqrt[3/(110*Pi)]*u^12)/b^2 + (((213011*I)/182847974400)*d^3*K1^2*M^4*
        Sqrt[11/(30*Pi)]*u^12)/b^2 - (((271*I)/121898649600)*d^15*K1^2*M^4*
        Sqrt[11/(30*Pi)]*u^12)/b^2 + (((52303*I)/53330659200)*d*K0^2*M^4*
        u^12)/(b^2*Sqrt[330*Pi]) + (((3196783*I)/243797299200)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[330*Pi]) + (((1554863*I)/121898649600)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[330*Pi]) - (((21918803*I)/568860364800)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[330*Pi]) - (((5891833*I)/426645273600)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[330*Pi]) + (((115043*I)/24379729920)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[330*Pi]) + (((101*I)/6965637120)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + (((547571*I)/568860364800)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + (((12426389*I)/1023948656640)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((1285631*I)/34131621888)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((21980129*I)/1706581094400)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + (((11071*I)/544190400)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + (((450751*I)/104484556800)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((12455*I)/102394865664)*d^3*K0*K1*M^4*
        Sqrt[5/(66*Pi)]*u^13)/b^2 + (((149092481*I)/6449340613847040)*d*K0*K1*
        M^4*Sqrt[11/(30*Pi)]*u^13)/b^2 - (((29354179*I)/100770947091360)*d*K0*
        K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) - (((3280213*I)/2559871641600)*d^5*K0*
        K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) + (((1498127*I)/853290547200)*d^7*K0*
        K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) + (((1657379*I)/853290547200)*d^9*K0*
        K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) - (((289*I)/341452800)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[330*Pi]) - (((307897*I)/365695948800)*d^13*K0*K1*M^4*
        u^13)/(b^2*Sqrt[330*Pi]) - (((10133*I)/121898649600)*d^15*K0*K1*M^4*
        u^13)/(b^2*Sqrt[330*Pi]) + ((I/1333266480)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + (((461*I)/33682521600)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + (((2077*I)/45711993600)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) - (((2111*I)/71107545600)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) - (((529*I)/5925628800)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + (((113*I)/6094932480)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + (((1597*I)/45711993600)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + ((I/178214400)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + ((I/1403438400)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + (((2741*I)/213322636800)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + (((659*I)/15237331200)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) - (((5989*I)/213322636800)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) - (((347*I)/4102358400)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + ((I/58046976)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + (((13*I)/390700800)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + (((163*I)/30474662400)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + ((I/533306592)*d^9*K0*K1*M^4*Sqrt[5/(66*Pi)]*
        u^15)/b^2 + ((I/3076768800)*d^7*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^15)/
       b^2 - ((I/2856999600)*d^11*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^15)/b^2 - 
      ((I/13332664800)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[330*Pi]) - 
      (((67*I)/39997994400)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[330*Pi]) - 
      ((I/228559968)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[330*Pi]) - 
      ((I/2856999600)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[330*Pi]) + 
      ((I/816285600)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[330*Pi]) - 
      ((I/300736800)*d^13*K0*K1*M^4*u^15)/(b^2*Sqrt[330*Pi]) - 
      ((I/1904666400)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[330*Pi]))/Pi, 0, 
    ((((-51475095587*I)/47290725154816)*d^13*K0^2*M^4*Sqrt[3/(110*Pi)]*u^2)/
       b^2 - (((1113*I)/60858368)*d^15*K1^2*M^4*Sqrt[3/(110*Pi)]*u^2)/b^2 + 
      (((240575609943703*I)/42808062207246336)*d*K0^2*M^4*Sqrt[5/(66*Pi)]*
        u^2)/b^2 + (((55052765*I)/4746952704)*d^5*K0^2*M^4*Sqrt[5/(66*Pi)]*
        u^2)/b^2 + (((47782687*I)/2556051456)*d^7*K0^2*M^4*Sqrt[5/(66*Pi)]*
        u^2)/b^2 + (((65387*I)/1582317568)*d^15*K0^2*M^4*Sqrt[5/(66*Pi)]*u^2)/
       b^2 - (((12656297*I)/244328448)*d*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 + 
      (((1845703*I)/2373476352)*d^13*K1^2*M^4*Sqrt[5/(66*Pi)]*u^2)/b^2 - 
      (((1739*I)/791158784)*d^17*K1^2*M^4*Sqrt[33/(10*Pi)]*u^2)/b^2 - 
      (((45*I)/1582317568)*d^17*K0^2*M^4*Sqrt[165/(2*Pi)]*u^2)/b^2 + 
      (((76598829098567*I)/1861220095967232)*d*K0^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((5189551349*I)/33228668928)*d^3*K0^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((405071839*I)/4746952704)*d^9*K0^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) + (((46640899*I)/1954627584)*d^11*K0^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((1421*I)/60474073088)*d^13*K0^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((1916806351*I)/16614334464)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) + (((5597405323*I)/5538111488)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((3569838821*I)/5538111488)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) + (((16733909*I)/977313792)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((69903853*I)/5538111488)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[330*Pi]) - (((2206848407069135917*I)/39040952733008658432)*
        d^9*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^3)/b^2 - 
      (((180036690327224219*I)/165924049115286798336)*d^13*K0*K1*M^4*
        Sqrt[5/(66*Pi)]*u^3)/b^2 - (((9917*I)/3164635136)*d^17*K0*K1*M^4*
        Sqrt[33/(10*Pi)]*u^3)/b^2 - (((33997197623*I)/134192701440)*d*K0*K1*
        M^4*u^3)/(b^2*Sqrt[330*Pi]) - (((331217772883*I)/427225743360)*d^3*K0*
        K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + (((43306673573693*I)/20934061424640)*
        d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((15247490826259*I)/20934061424640)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[330*Pi]) - (((20776557894546543059*I)/195204763665043292160)*
        d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + 
      (((17044564829*I)/199372013568)*d^11*K0*K1*M^4*u^3)/
       (b^2*Sqrt[330*Pi]) - (((2937421374173269771*I)/829620245576433991680)*
        d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) + 
      (((8610757*I)/9493905408)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[330*Pi]) - 
      (((289726508164085227115*I)/18583493500912121413632)*d*K0^2*M^4*
        Sqrt[5/(66*Pi)]*u^4)/b^2 - (((4149141683*I)/201289052160)*d^7*K0^2*
        M^4*Sqrt[11/(30*Pi)]*u^4)/b^2 - (((13387301*I)/41535836160)*d^13*K0^2*
        M^4*Sqrt[11/(30*Pi)]*u^4)/b^2 - (((1109*I)/395579392)*d^17*K0^2*M^4*
        Sqrt[11/(30*Pi)]*u^4)/b^2 - (((811690223*I)/9181605888)*d^7*K1^2*M^4*
        Sqrt[11/(30*Pi)]*u^4)/b^2 - (((9051773*I)/1495290101760)*d^17*K1^2*
        M^4*Sqrt[11/(30*Pi)]*u^4)/b^2 - 
      (((1996498340989216848781*I)/92917467504560607068160)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) - (((12760766353*I)/53403217920)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) + (((94125561317*I)/137724088320)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) - (((128017850627*I)/872252559360)*d^9*K0^2*M^4*
        u^4)/(b^2*Sqrt[330*Pi]) + (((789837299*I)/24921501696)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[330*Pi]) + (((24191*I)/69808128)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) - (((61349263311211*I)/109903822479360)*d*K1^2*M^4*
        u^4)/(b^2*Sqrt[330*Pi]) - (((503202040409671*I)/1099038224793600)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[330*Pi]) + 
      (((51076725965773*I)/21980764495872)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) - (((87361137233*I)/211883212800)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[330*Pi]) + (((647008138631*I)/7476450508800)*d^11*K1^2*M^4*
        u^4)/(b^2*Sqrt[330*Pi]) - (((1934977987*I)/186911262720)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[330*Pi]) + (((744060173*I)/747645050880)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[330*Pi]) - (((14789521*I)/2990580203520)*d^17*K0*
        K1*M^4*Sqrt[11/(30*Pi)]*u^5)/b^2 - 
      (((104644114903001*I)/219807644958720)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[330*Pi]) - (((627182074070687*I)/2198076449587200)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[330*Pi]) + (((97810341173989*I)/54951911239680)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - 
      (((2607170243179*I)/3489010237440)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[330*Pi]) - (((2658384439939*I)/8051562086400)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[330*Pi]) + (((141442160521*I)/2136128716800)*d^11*K0*
        K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) - (((637644743*I)/78699479040)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[330*Pi]) + (((3910063*I)/4643758080)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[330*Pi]) - (((156081517*I)/598116040704)*d^13*K0^2*
        M^4*Sqrt[5/(66*Pi)]*u^6)/b^2 - (((33130614889*I)/2990580203520)*d^7*
        K0^2*M^4*Sqrt[11/(30*Pi)]*u^6)/b^2 - 
      (((5192483*I)/5981160407040)*d^17*K0^2*M^4*Sqrt[11/(30*Pi)]*u^6)/b^2 - 
      (((38184102377527*I)/439615289917440)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[330*Pi]) - (((134445913694821*I)/4396152899174400)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[330*Pi]) + (((62534789283949*I)/219807644958720)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((11341479923621*I)/209340614246400)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[330*Pi]) + (((17842965373*I)/1759164825600)*d^11*K0^2*M^4*
        u^6)/(b^2*Sqrt[330*Pi]) + (((114401267*I)/747645050880)*d^15*K0^2*M^4*
        u^6)/(b^2*Sqrt[330*Pi]) - (((12985564979587*I)/115688234188800)*d*
        K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((177708509889943*I)/4396152899174400)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[330*Pi]) + (((4995427048627*I)/13568373145600)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[330*Pi]) - (((3775467251957*I)/24154686259200)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[330*Pi]) - 
      (((44226928303157*I)/628021842739200)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[330*Pi]) + (((3672961031*I)/284817162240)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[330*Pi]) - (((28304455147*I)/14952901017600)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[330*Pi]) + (((898717133*I)/3738225254400)*d^15*K1^2*
        M^4*u^6)/(b^2*Sqrt[330*Pi]) - (((32643491*I)/2300446310400)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[330*Pi]) - (((161249797*I)/4072140800)*d*K0*K1*M^4*
        u^7)/(b^2*Sqrt[330*Pi]) - (((136175246759*I)/8971740610560)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[330*Pi]) + (((39885571633267*I)/314010921369600)*
        d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) - 
      (((771234001409*I)/16526890598400)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[330*Pi]) - (((9269215829899*I)/314010921369600)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[330*Pi]) + (((67461226681*I)/14952901017600)*d^11*
        K0*K1*M^4*u^7)/(b^2*Sqrt[330*Pi]) - 
      (((1085676103*I)/1661433446400)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[330*Pi]) + (((19518403*I)/216708710400)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[330*Pi]) - (((107473169*I)/14952901017600)*d^17*K0*K1*M^4*
        u^7)/(b^2*Sqrt[330*Pi]) + (((620517005851*I)/2198076449587200)*d^3*
        K0^2*M^4*Sqrt[11/(30*Pi)]*u^8)/b^2 + 
      (((2401567039*I)/8051562086400)*d^7*K0^2*M^4*Sqrt[11/(30*Pi)]*u^8)/
       b^2 - (((4033527647*I)/35886962442240)*d^7*K1^2*M^4*Sqrt[11/(30*Pi)]*
        u^8)/b^2 - (((68144445679*I)/274759556198400)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[330*Pi]) - (((15149537524529*I)/2198076449587200)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[330*Pi]) + (((1051953562277*I)/314010921369600)*
        d^9*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((134903333*I)/50009702400)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((144034391*I)/650126131200)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((1647642911*I)/4984300339200)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((114277421*I)/14952901017600)*d^17*K0^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((1404098903*I)/11214675763200)*d*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) + 
      (((2008960314547*I)/418681228492800)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[330*Pi]) - (((9370243647469*I)/1256043685478400)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[330*Pi]) + (((2007770019601*I)/418681228492800)*
        d^9*K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - 
      (((827223659453*I)/1256043685478400)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[330*Pi]) - (((9820795793*I)/19937201356800)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[330*Pi]) + (((2628799933*I)/19937201356800)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[330*Pi]) - (((189470923*I)/59811604070400)*d^17*
        K1^2*M^4*u^8)/(b^2*Sqrt[330*Pi]) - (((7468280977*I)/89717406105600)*
        d^13*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^9)/b^2 + 
      (((2245609*I)/2300446310400)*d^17*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^9)/b^2 + 
      (((60979277759*I)/183173037465600)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[330*Pi]) + (((26303570271917*I)/4396152899174400)*d^3*K0*K1*
        M^4*u^9)/(b^2*Sqrt[330*Pi]) - (((6394424909963*I)/1465384299724800)*
        d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) - 
      (((1165738021577*I)/125604368547840)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[330*Pi]) + (((124357524037*I)/29905802035200)*d^9*K0*K1*M^4*
        u^9)/(b^2*Sqrt[330*Pi]) + (((959159444483*I)/209340614246400)*d^11*K0*
        K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) - (((45462720833*I)/89717406105600)*
        d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[330*Pi]) - 
      (((3825640963*I)/37681310564352)*d^11*K1^2*M^4*Sqrt[5/(66*Pi)]*u^10)/
       b^2 + (((1539980383*I)/134576109158400)*d^15*K1^2*M^4*Sqrt[11/(30*Pi)]*
        u^10)/b^2 - (((555943885411*I)/4396152899174400)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) - (((1220441101387*I)/4396152899174400)*d^3*K0^2*
        M^4*u^10)/(b^2*Sqrt[330*Pi]) + (((1336341246173*I)/1465384299724800)*
        d^5*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((114112441*I)/117277655040)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((20906656241*I)/11017927065600)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) - (((286671229343*I)/628021842739200)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[330*Pi]) + (((63080534213*I)/89717406105600)*d^13*
        K0^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((15391814927*I)/89717406105600)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) - (((23245799*I)/14952901017600)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[330*Pi]) - (((11079629684833*I)/79130752185139200)*d*
        K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) - 
      (((20793409757*I)/57341124771840)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) + (((7133086204859*I)/10990382247936000)*d^5*K1^2*
        M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((15965079406379*I)/14130491461632000)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[330*Pi]) - (((748775459819*I)/554136920064000)*d^9*K1^2*M^4*
        u^10)/(b^2*Sqrt[330*Pi]) + (((6857281573*I)/14952901017600)*d^13*K1^2*
        M^4*u^10)/(b^2*Sqrt[330*Pi]) - (((973412443*I)/538304436633600)*d^17*
        K1^2*M^4*u^10)/(b^2*Sqrt[330*Pi]) + 
      (((1035093937523*I)/28260982923264000)*d^7*K0*K1*M^4*Sqrt[11/(30*Pi)]*
        u^11)/b^2 + (((131721147109*I)/1177540955136000)*d^9*K0*K1*M^4*
        Sqrt[11/(30*Pi)]*u^11)/b^2 - (((24452090501*I)/1884065528217600)*d^11*
        K0*K1*M^4*Sqrt[11/(30*Pi)]*u^11)/b^2 - 
      (((332098780003*I)/11304393169305600)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[330*Pi]) - (((133061020831*I)/628021842739200)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[330*Pi]) - (((5639821443923*I)/9420327641088000)*d^5*
        K0*K1*M^4*u^11)/(b^2*Sqrt[330*Pi]) - 
      (((260106361*I)/474695270400)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[330*Pi]) - 
      (((3918456539*I)/38450316902400)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[330*Pi]) - (((435547417*I)/538304436633600)*d^17*K0*K1*M^4*
        u^11)/(b^2*Sqrt[330*Pi]) + (((23673989*I)/5383044366336)*d^11*K0^2*
        M^4*Sqrt[11/(30*Pi)]*u^12)/b^2 - (((95374188773*I)/7065245730816000)*
        d^9*K1^2*M^4*Sqrt[11/(30*Pi)]*u^12)/b^2 + 
      (((5708063533*I)/2082388215398400)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + (((325697556077*I)/6594229348761600)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[330*Pi]) + (((131521262711*I)/1433528119296000)*d^5*
        K0^2*M^4*u^12)/(b^2*Sqrt[330*Pi]) - 
      (((1504408804699*I)/14130491461632000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) - (((45134678027*I)/261675767808000)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[330*Pi]) + (((251035189*I)/3450669465600)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[330*Pi]) + (((139578083*I)/10352008396800)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[330*Pi]) + 
      (((123834391*I)/269152218316800)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + (((47959423*I)/19832268718080)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + (((13880391859*I)/314010921369600)*d^3*K1^2*M^4*
        u^12)/(b^2*Sqrt[330*Pi]) + (((65406247847*I)/831205380096000)*d^5*
        K1^2*M^4*u^12)/(b^2*Sqrt[330*Pi]) - 
      (((1338880710473*I)/14130491461632000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[330*Pi]) + (((40556462803*I)/942032764108800)*d^11*K1^2*M^4*
        u^12)/(b^2*Sqrt[330*Pi]) + (((2831703403*I)/44858703052800)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[330*Pi]) + (((118087009*I)/10352008396800)*d^15*
        K1^2*M^4*u^12)/(b^2*Sqrt[330*Pi]) + 
      (((18650081*I)/53830443663360)*d^17*K1^2*M^4*u^12)/(b^2*Sqrt[330*Pi]) - 
      (((15863414759272121*I)/5701753687779855433728)*d^11*K0*K1*M^4*
        Sqrt[5/(66*Pi)]*u^13)/b^2 + (((8043314899*I)/1766311432704000)*d^9*K0*
        K1*M^4*Sqrt[11/(30*Pi)]*u^13)/b^2 - 
      (((6534651239*I)/9891344023142400)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[330*Pi]) - (((346454861*I)/32324653670400)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[330*Pi]) - (((671178113399*I)/24728360057856000)*d^5*
        K0*K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) + 
      (((28144833863*I)/1177540955136000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[330*Pi]) + (((92406760618589441*I)/28508768438899277168640)*
        d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) - 
      (((9821491*I)/487594598400)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) - 
      (((5499587*I)/1246075084800)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[330*Pi]) - 
      (((16544503*I)/67288054579200)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[330*Pi]) - (((58418430149*I)/1958019810363961344)*d^15*K0^2*
        M^4*Sqrt[5/(66*Pi)]*u^14)/b^2 + (((7517*I)/3845031690240)*d^17*K0^2*
        M^4*Sqrt[11/(30*Pi)]*u^14)/b^2 + (((8091119*I)/507248411443200)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[330*Pi]) + 
      (((211870093*I)/581843766067200)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + (((3679044757*I)/3297114674380800)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[330*Pi]) - (((74144657*I)/157005460684800)*d^7*K0^2*
        M^4*u^14)/(b^2*Sqrt[330*Pi]) - (((81215261*I)/35326228654080)*d^9*
        K0^2*M^4*u^14)/(b^2*Sqrt[330*Pi]) - 
      (((81287*I)/3204193075200)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[330*Pi]) + 
      (((145309*I)/147885834240)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[330*Pi]) + 
      (((17457368255219*I)/39160396207279226880)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + (((15882697*I)/1041194107699200)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) + (((3456012143*I)/9891344023142400)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[330*Pi]) + (((52156383233*I)/49456720115712000)*d^5*
        K1^2*M^4*u^14)/(b^2*Sqrt[330*Pi]) - 
      (((3342338303*I)/7065245730816000)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[330*Pi]) - (((1913014837*I)/883155716352000)*d^9*K1^2*M^4*
        u^14)/(b^2*Sqrt[330*Pi]) + (((153667*I)/24790335897600)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[330*Pi]) + (((12403037*I)/13457610915840)*d^13*K1^2*
        M^4*u^14)/(b^2*Sqrt[330*Pi]) + (((2620213*I)/9612579225600)*d^15*K1^2*
        M^4*u^14)/(b^2*Sqrt[330*Pi]) + (((40423*I)/2070401679360)*d^17*K1^2*
        M^4*u^14)/(b^2*Sqrt[330*Pi]) - (((374369823*I)/17217296352256000)*
        d^15*K0*K1*M^4*Sqrt[3/(110*Pi)]*u^15)/b^2 + 
      (((1127217795859*I)/95847123584249856000)*d^9*K0*K1*M^4*
        Sqrt[11/(30*Pi)]*u^15)/b^2 - (((2327471*I)/1648557337190400)*d*K0*K1*
        M^4*u^15)/(b^2*Sqrt[330*Pi]) - (((44575187*I)/1483701603471360)*d^3*
        K0*K1*M^4*u^15)/(b^2*Sqrt[330*Pi]) - 
      (((356765561*I)/2853272314368000)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[330*Pi]) - (((13255577*I)/5298934298112000)*d^7*K0*K1*M^4*
        u^15)/(b^2*Sqrt[330*Pi]) + (((13649900266159*I)/95847123584249856000)*
        d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[330*Pi]) + 
      (((23075879*I)/353262286540800)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[330*Pi]) - (((6294181*I)/50466040934400)*d^13*K0*K1*M^4*
        u^15)/(b^2*Sqrt[330*Pi]) + (((5122729589*I)/321831001046016000)*d^15*
        K0*K1*M^4*u^15)/(b^2*Sqrt[330*Pi]) - 
      (((29*I)/7120429056)*d^17*K0*K1*M^4*u^15)/(b^2*Sqrt[330*Pi]) - 
      (((227*I)/480436709695488)*d*K0^2*M^4*Sqrt[5/(66*Pi)]*u^16)/b^2 - 
      (((5297*I)/240218354847744)*d^3*K0^2*M^4*Sqrt[5/(66*Pi)]*u^16)/b^2 - 
      (((29285*I)/240218354847744)*d^5*K0^2*M^4*Sqrt[5/(66*Pi)]*u^16)/b^2 - 
      (((577*I)/8579226958848)*d^15*K0^2*M^4*Sqrt[5/(66*Pi)]*u^16)/b^2 - 
      (((227*I)/68633815670784)*d^17*K0^2*M^4*Sqrt[5/(66*Pi)]*u^16)/b^2 - 
      (((157*I)/2144806739712)*d^15*K1^2*M^4*Sqrt[5/(66*Pi)]*u^16)/b^2 + 
      ((I/176527303680)*d^13*K0^2*M^4*Sqrt[11/(30*Pi)]*u^16)/b^2 - 
      ((I/3574677899520)*d^13*K1^2*M^4*Sqrt[11/(30*Pi)]*u^16)/b^2 + 
      (((1802813*I)/84076424196710400)*d*K0^2*M^4*u^16)/(b^2*Sqrt[330*Pi]) + 
      (((87508301*I)/126114636295065600)*d^3*K0^2*M^4*u^16)/
       (b^2*Sqrt[330*Pi]) + (((407305049*I)/126114636295065600)*d^5*K0^2*M^4*
        u^16)/(b^2*Sqrt[330*Pi]) + (((12319*I)/13944563942400)*d^7*K0^2*M^4*
        u^16)/(b^2*Sqrt[330*Pi]) - (((272843*I)/44157785817600)*d^9*K0^2*M^4*
        u^16)/(b^2*Sqrt[330*Pi]) - (((201359*I)/88315571635200)*d^11*K0^2*M^4*
        u^16)/(b^2*Sqrt[330*Pi]) + (((154457*I)/53620168492800)*d^13*K0^2*M^4*
        u^16)/(b^2*Sqrt[330*Pi]) + (((21851*I)/13405042123200)*d^15*K0^2*M^4*
        u^16)/(b^2*Sqrt[330*Pi]) + (((9091*I)/68633815670784)*d^17*K0^2*M^4*
        u^16)/(b^2*Sqrt[330*Pi]) + (((607*I)/32537315865600)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[330*Pi]) + (((265483*I)/463656751084800)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[330*Pi]) + (((594221*I)/231828375542400)*d^5*K1^2*M^4*u^16)/
       (b^2*Sqrt[330*Pi]) + (((191*I)/221527353600)*d^7*K1^2*M^4*u^16)/
       (b^2*Sqrt[330*Pi]) - (((20561*I)/3396752755200)*d^9*K1^2*M^4*u^16)/
       (b^2*Sqrt[330*Pi]) - (((3767*I)/1698376377600)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[330*Pi]) + (((154457*I)/53620168492800)*d^13*K1^2*M^4*u^16)/
       (b^2*Sqrt[330*Pi]) + (((21851*I)/13405042123200)*d^15*K1^2*M^4*u^16)/
       (b^2*Sqrt[330*Pi]) + ((I/8853691392)*d^17*K1^2*M^4*u^16)/
       (b^2*Sqrt[330*Pi]) - ((I/294385238784)*d^3*K0*K1*M^4*Sqrt[5/(66*Pi)]*
        u^17)/b^2 - ((I/49064206464)*d^5*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^17)/
       b^2 - (((5*I)/588770477568)*d^7*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^17)/b^2 + 
      (((59*I)/1177540955136)*d^9*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^17)/b^2 + 
      ((I/294385238784)*d^11*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^17)/b^2 - 
      ((I/84110068224)*d^15*K0*K1*M^4*Sqrt[5/(66*Pi)]*u^17)/b^2 - 
      ((I/84110068224)*d^13*K0*K1*M^4*Sqrt[11/(30*Pi)]*u^17)/b^2 - 
      ((I/1177540955136)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[330*Pi]) - 
      ((I/196256825856)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[330*Pi]) - 
      ((I/84110068224)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[330*Pi]) + 
      ((I/1177540955136)*d^9*K0*K1*M^4*u^17)/(b^2*Sqrt[330*Pi]) + 
      ((I/9345563136)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[330*Pi]) - 
      ((I/168220136448)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[330*Pi]))/Pi}, 1, 15, 
   1], SeriesData[p, 0, {(((-1/14*I)*d*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      ((I/14)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      ((I/84)*d*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      ((I/42)*d^3*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      ((I/84)*d^5*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      ((I/7)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) - 
      (((41*I)/168)*d*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((41*I)/84)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((41*I)/168)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      ((I/14)*d*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      ((I/14)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      ((I/21)*d*K1^2*M^5*Sqrt[(2*Pi)/165]*u^5)/b^3 + 
      (((2*I)/21)*d^3*K1^2*M^5*Sqrt[(2*Pi)/165]*u^5)/b^3 - 
      ((I/21)*d^5*K1^2*M^5*Sqrt[(2*Pi)/165]*u^5)/b^3 + 
      ((I/7)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) - 
      ((I/21)*d*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      ((I/21)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      ((I/21)*d^3*K0*K1*M^5*Sqrt[(2*Pi)/165]*u^6)/b^3)/Pi, 0, 
    (((-1/14*I)*d*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) + 
      ((I/7)*d^3*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) - 
      ((I/14)*d^5*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) - 
      (((3*I)/28)*d*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) + 
      (((3*I)/14)*d^3*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((3*I)/28)*d^5*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      ((I/14)*d*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) + 
      ((I/7)*d^3*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      ((I/14)*d^5*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((2687*I)/4368)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((487*I)/1456)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((3*I)/28)*d*K0*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) + 
      (((3*I)/14)*d^3*K0*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) - 
      (((3*I)/28)*d^5*K0*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) + 
      (((589*I)/8736)*d*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((1063*I)/8736)*d^3*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (((359*I)/8736)*d^5*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (((115*I)/8736)*d^7*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (((47*I)/4368)*d*K1^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      ((I/28)*d*K1*M^5*Sqrt[(11*Pi)/30]*u^3)/(b^3*E^u) + 
      ((I/14)*d^3*K1*M^5*Sqrt[(11*Pi)/30]*u^3)/(b^3*E^u) - 
      ((I/28)*d^5*K1*M^5*Sqrt[(11*Pi)/30]*u^3)/(b^3*E^u) + 
      (((991*I)/4368)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) - 
      ((I/4)*d*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      ((I/2)*d^3*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) - 
      ((I/4)*d^5*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((18677*I)/17472)*d*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((78181*I)/52416)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((11731*I)/52416)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((33881*I)/52416)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      ((I/14)*d*K0*M^5*Sqrt[(3*Pi)/110]*u^4)/(b^3*E^u) + 
      ((I/7)*d^3*K0*M^5*Sqrt[(3*Pi)/110]*u^4)/(b^3*E^u) - 
      ((I/14)*d^5*K0*M^5*Sqrt[(3*Pi)/110]*u^4)/(b^3*E^u) - 
      ((I/14)*d*K0*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      ((I/7)*d^3*K0*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      ((I/14)*d^5*K0*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((647*I)/2184)*d*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((703*I)/6552)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((661*I)/3276)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      ((I/14)*d*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      ((I/7)*d^3*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      ((I/14)*d^5*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((16493*I)/26208)*d*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((617*I)/2912)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((11023*I)/26208)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((32*I)/819)*d^3*K0^2*M^5*Sqrt[(10*Pi)/33]*u^5)/b^3 - 
      (((7321*I)/8736)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) + 
      (((4321*I)/13104)*d*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      (((4309*I)/13104)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((619*I)/1872)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      (((79*I)/13104)*d^5*K0*K1*M^5*Sqrt[(55*Pi)/6]*u^6)/b^3 + 
      (((41*I)/1638)*d*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((67*I)/819)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((17*I)/546)*d*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((46*I)/819)*d^5*K1^2*M^5*Sqrt[(2*Pi)/165]*u^7)/b^3 + 
      (((5*I)/468)*d^7*K0^2*M^5*Sqrt[(5*Pi)/66]*u^7)/b^3 + 
      (((47*I)/3276)*d^7*K1^2*M^5*Sqrt[(5*Pi)/66]*u^7)/b^3 + 
      ((I/3276)*d^3*K0^2*M^5*Sqrt[(11*Pi)/30]*u^7)/b^3 + 
      (((31*I)/3276)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) + 
      ((I/819)*d*K0*K1*M^5*Sqrt[(10*Pi)/33]*u^8)/b^3 + 
      ((I/819)*d^3*K0*K1*M^5*Sqrt[(10*Pi)/33]*u^8)/b^3 - 
      (((5*I)/819)*d^5*K0*K1*M^5*Sqrt[(10*Pi)/33]*u^8)/b^3 + 
      ((I/273)*d^7*K0*K1*M^5*Sqrt[(10*Pi)/33]*u^8)/b^3)/Pi, 
    (-1/504*(d*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^3)/b^3 + 
      (d^3*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^3)/(252*b^3) - 
      (d^5*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^3)/(504*b^3) - 
      ((I/7)*d*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      ((I/7)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      ((I/7)*d^3*K1^2*M^5*Sqrt[(2*Pi)/165]*u^3)/b^3 - 
      ((I/42)*d*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      ((I/21)*d^3*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      ((I/42)*d^5*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (97*d*K0*K1*M^5*u^3)/(2520*b^3*Sqrt[330*Pi]) - 
      (97*d^3*K0*K1*M^5*u^3)/(1260*b^3*Sqrt[330*Pi]) + 
      (97*d^5*K0*K1*M^5*u^3)/(2520*b^3*Sqrt[330*Pi]) - 
      (d*K0^2*M^5*Sqrt[11/(30*Pi)]*u^4)/(1008*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(30*Pi)]*u^4)/(504*b^3) - 
      (d^5*K0^2*M^5*Sqrt[11/(30*Pi)]*u^4)/(1008*b^3) - 
      (107*d*K1^2*M^5*Sqrt[11/(30*Pi)]*u^4)/(5040*b^3) + 
      (107*d^3*K1^2*M^5*Sqrt[11/(30*Pi)]*u^4)/(2520*b^3) - 
      (107*d^5*K1^2*M^5*Sqrt[11/(30*Pi)]*u^4)/(5040*b^3) - 
      (((41*I)/84)*d*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((41*I)/42)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((41*I)/84)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (97*d^3*K0^2*M^5*u^4)/(2520*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (1261*d^3*K1^2*M^5*u^4)/(2520*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (97*d*K0^2*M^5*u^4)/(5040*b^3*Sqrt[330*Pi]) + (97*d^5*K0^2*M^5*u^4)/
       (5040*b^3*Sqrt[330*Pi]) + (1261*d*K1^2*M^5*u^4)/
       (5040*b^3*Sqrt[330*Pi]) + (1261*d^5*K1^2*M^5*u^4)/
       (5040*b^3*Sqrt[330*Pi]) - (d*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^5)/
       (126*b^3) + (d^3*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^5)/(63*b^3) - 
      (d^5*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^5)/(126*b^3) - 
      ((I/7)*d*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      ((I/7)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      ((I/7)*d^3*K0^2*M^5*Sqrt[(2*Pi)/165]*u^5)/b^3 - 
      (((2*I)/21)*d*K1^2*M^5*Sqrt[(2*Pi)/165]*u^5)/b^3 + 
      (((4*I)/21)*d^3*K1^2*M^5*Sqrt[(2*Pi)/165]*u^5)/b^3 - 
      (((2*I)/21)*d^5*K1^2*M^5*Sqrt[(2*Pi)/165]*u^5)/b^3 + 
      (97*d*K0*K1*M^5*u^5)/(630*b^3*Sqrt[330*Pi]) - (97*d^3*K0*K1*M^5*u^5)/
       (315*b^3*Sqrt[330*Pi]) + (97*d^5*K0*K1*M^5*u^5)/
       (630*b^3*Sqrt[330*Pi]) - (d*K0^2*M^5*Sqrt[11/(30*Pi)]*u^6)/(252*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(30*Pi)]*u^6)/(126*b^3) - 
      (d^5*K0^2*M^5*Sqrt[11/(30*Pi)]*u^6)/(252*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(30*Pi)]*u^6)/(252*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(30*Pi)]*u^6)/(126*b^3) - 
      (d^5*K1^2*M^5*Sqrt[11/(30*Pi)]*u^6)/(252*b^3) - 
      ((I/21)*d*K0*K1*M^5*Sqrt[(2*Pi)/165]*u^6)/b^3 + 
      (((2*I)/21)*d^3*K0*K1*M^5*Sqrt[(2*Pi)/165]*u^6)/b^3 - 
      ((I/21)*d^5*K0*K1*M^5*Sqrt[(2*Pi)/165]*u^6)/b^3 - 
      (97*d^3*K0^2*M^5*u^6)/(630*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (97*d^3*K1^2*M^5*u^6)/(630*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (97*d*K0^2*M^5*u^6)/(1260*b^3*Sqrt[330*Pi]) + (97*d^5*K0^2*M^5*u^6)/
       (1260*b^3*Sqrt[330*Pi]) + (97*d*K1^2*M^5*u^6)/
       (1260*b^3*Sqrt[330*Pi]) + (97*d^5*K1^2*M^5*u^6)/
       (1260*b^3*Sqrt[330*Pi]))/Pi, 
    ((((-701*I)/364)*d^5*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) + 
      (((237*I)/728)*d^7*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) + 
      ((I/182)*d*K1*M^5*Sqrt[(5*Pi)/66]*u)/(b^3*E^u) + 
      (((61*I)/728)*d^3*K1*M^5*Sqrt[(11*Pi)/30]*u)/(b^3*E^u) - 
      (((701*I)/364)*d^5*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((199*I)/728)*d*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((101*I)/364)*d^5*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) + 
      (((401*I)/1456)*d^7*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) + 
      (((237*I)/728)*d^7*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) + 
      ((I/182)*d*K1*M^5*Sqrt[(5*Pi)/66]*u^2)/(b^3*E^u) + 
      (((61*I)/728)*d^3*K1*M^5*Sqrt[(11*Pi)/30]*u^2)/(b^3*E^u) - 
      (((79*I)/1456)*d^3*K0*M^5*Sqrt[(15*Pi)/22]*u^2)/(b^3*E^u) - 
      (((79943*I)/139776)*d*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((15409*I)/69888)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((449*I)/46592)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((8713*I)/8736)*d*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((1913*I)/2912)*d^3*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((899*I)/672)*d^7*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((1163*I)/11648)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((943*I)/23296)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((199*I)/728)*d*K0*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) - 
      (((101*I)/364)*d^5*K0*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) + 
      (((401*I)/1456)*d^7*K0*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) - 
      (((1629*I)/2912)*d^5*K1*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) - 
      (((9*I)/32)*d^3*K1^2*M^5*Sqrt[(3*Pi)/110]*u^3)/b^3 - 
      (((667*I)/8736)*d^7*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (((2713*I)/23296)*d*K1^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((79*I)/1456)*d^3*K0*M^5*Sqrt[(15*Pi)/22]*u^3)/(b^3*E^u) + 
      (((3*I)/112)*d^7*K1^2*M^5*Sqrt[(15*Pi)/22]*u^3)/b^3 + 
      (((12979*I)/17472)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) + 
      (((2417*I)/4368)*d*K0*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) - 
      (((3461*I)/4368)*d^5*K0*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((2939*I)/4368)*d^7*K0*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) - 
      (((7963*I)/8736)*d^5*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((8429*I)/8736)*d^7*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) - 
      (((607253*I)/465920)*d*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((730963*I)/524160)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((310741*I)/299520)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((16669*I)/199680)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((379*I)/4368)*d^3*K0*M^5*Sqrt[(5*Pi)/66]*u^4)/(b^3*E^u) + 
      (((593*I)/2912)*d*K1*M^5*Sqrt[(5*Pi)/66]*u^4)/(b^3*E^u) - 
      (((851*I)/8736)*d^3*K1*M^5*Sqrt[(11*Pi)/30]*u^4)/(b^3*E^u) - 
      (((12451*I)/131040)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^4)/b^3 + 
      (((5597*I)/17472)*d*K0*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((1543*I)/5824)*d^3*K0*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((38861*I)/116480)*d*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((39227*I)/74880)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((102161*I)/262080)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((9071*I)/349440)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((6421*I)/17472)*d*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((17*I)/64)*d^3*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((8201*I)/17472)*d^7*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((523729*I)/349440)*d*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((59977*I)/74880)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((55373*I)/52416)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((13063*I)/209664)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((837*I)/5824)*d^5*K0*M^5*Sqrt[(3*Pi)/110]*u^5)/(b^3*E^u) - 
      (((1109*I)/5824)*d^5*K1*M^5*Sqrt[(3*Pi)/110]*u^5)/(b^3*E^u) + 
      (((101*I)/1344)*d^7*K0*M^5*Sqrt[(5*Pi)/66]*u^5)/(b^3*E^u) + 
      (((59107*I)/262080)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) + 
      (((476071*I)/262080)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) + 
      (((7*I)/78)*d*K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      ((I/168)*d^3*K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((281*I)/1092)*d^5*K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) + 
      (((379*I)/2184)*d^7*K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((419659*I)/524160)*d*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((92317*I)/131040)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((35329*I)/37440)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      (((6973*I)/8736)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      (((5167*I)/104832)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      ((I/728)*d^3*K0*M^5*Sqrt[(11*Pi)/30]*u^6)/(b^3*E^u) - 
      ((I/52)*d^5*K0*M^5*Sqrt[(11*Pi)/30]*u^6)/(b^3*E^u) + 
      (((29*I)/2184)*d^7*K0*M^5*Sqrt[(11*Pi)/30]*u^6)/(b^3*E^u) + 
      ((I/273)*d*K0*M^5*Sqrt[(22*Pi)/15]*u^6)/(b^3*E^u) - 
      (((88783*I)/1048320)*d*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((2903*I)/349440)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((64499*I)/628992)*d*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((74119*I)/262080)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((275713*I)/1572480)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((12119*I)/1048320)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      ((I/273)*d*K0*M^5*Sqrt[(5*Pi)/66]*u^7)/(b^3*E^u) + 
      ((I/273)*d^3*K0*M^5*Sqrt[(5*Pi)/66]*u^7)/(b^3*E^u) - 
      (((5*I)/273)*d^5*K0*M^5*Sqrt[(5*Pi)/66]*u^7)/(b^3*E^u) + 
      ((I/91)*d^7*K0*M^5*Sqrt[(5*Pi)/66]*u^7)/(b^3*E^u) + 
      ((I/273)*d*K1*M^5*Sqrt[(5*Pi)/66]*u^7)/(b^3*E^u) + 
      ((I/273)*d^3*K1*M^5*Sqrt[(5*Pi)/66]*u^7)/(b^3*E^u) - 
      (((5*I)/273)*d^5*K1*M^5*Sqrt[(5*Pi)/66]*u^7)/(b^3*E^u) + 
      ((I/91)*d^7*K1*M^5*Sqrt[(5*Pi)/66]*u^7)/(b^3*E^u) + 
      (((139*I)/104832)*d^3*K1^2*M^5*Sqrt[(5*Pi)/66]*u^7)/b^3 + 
      (((4547*I)/262080)*d^5*K0^2*M^5*Sqrt[(11*Pi)/30]*u^7)/b^3 - 
      (((853*I)/74880)*d^7*K0^2*M^5*Sqrt[(11*Pi)/30]*u^7)/b^3 + 
      (((14393*I)/524160)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) - 
      (((5351*I)/157248)*d*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((41*I)/7488)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((1465*I)/78624)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/66]*u^8)/b^3 + 
      (((67*I)/4368)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^8)/b^3 - 
      ((I/416)*d^3*K0*K1*M^5*Sqrt[(15*Pi)/22]*u^8)/b^3 - 
      (((191*I)/98280)*d*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((41*I)/2520)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      ((I/546)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((347*I)/196560)*d*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((17*I)/13104)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((25*I)/19656)*d^7*K0^2*M^5*Sqrt[(5*Pi)/66]*u^9)/b^3 + 
      (((139*I)/98280)*d^5*K1^2*M^5*Sqrt[(11*Pi)/30]*u^9)/b^3 - 
      ((I/1638)*d^7*K1^2*M^5*Sqrt[(11*Pi)/30]*u^9)/b^3 - 
      (((67*I)/10920)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) - 
      (((71*I)/12285)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) + 
      ((I/2808)*d*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      ((I/1404)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      ((I/702)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      ((I/1404)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      ((I/936)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3)/Pi, 
    ((18623*d^5*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^3)/(917280*b^3) - 
      (((233*I)/2184)*d*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((487*I)/728)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((433*I)/4368)*d*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((751*I)/4368)*d^3*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (((29*I)/624)*d^5*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (((115*I)/4368)*d^7*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((631*I)/2184)*d^5*K1^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (((1927*I)/2184)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) - 
      (743*d*K0*K1*M^5*u^3)/(18720*b^3*Sqrt[330*Pi]) + 
      (301*d^3*K0*K1*M^5*u^3)/(18720*b^3*Sqrt[330*Pi]) - 
      (4171*d^5*K0*K1*M^5*u^3)/(30576*b^3*Sqrt[330*Pi]) - 
      (79*d^7*K0*K1*M^5*u^3)/(1248*b^3*Sqrt[330*Pi]) + 
      (4513*d^5*K1^2*M^5*Sqrt[5/(66*Pi)]*u^4)/(78624*b^3) - 
      (643*d*K0^2*M^5*Sqrt[11/(30*Pi)]*u^4)/(262080*b^3) + 
      (1182313*d^7*K1^2*M^5*Sqrt[11/(30*Pi)]*u^4)/(18345600*b^3) + 
      (((12281*I)/8736)*d*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((4417*I)/3744)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((33881*I)/26208)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((7961*I)/26208)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/66]*u^4)/b^3 + 
      (5227*d^3*K0^2*M^5*u^4)/(262080*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (6463*d^3*K1^2*M^5*u^4)/(56160*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (2153*d^5*K0^2*M^5*u^4)/(52416*b^3*Sqrt[330*Pi]) - 
      (991*d^7*K0^2*M^5*u^4)/(29120*b^3*Sqrt[330*Pi]) - 
      (5213*d*K1^2*M^5*u^4)/(30240*b^3*Sqrt[330*Pi]) - 
      (17219303*d^7*K1^2*M^5*u^4)/(18345600*b^3*Sqrt[330*Pi]) - 
      (306409*d*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^5)/(7862400*b^3) + 
      (((59*I)/156)*d*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((661*I)/1638)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((1033*I)/1456)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((11023*I)/13104)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((281*I)/3276)*d^5*K0^2*M^5*Sqrt[(5*Pi)/66]*u^5)/b^3 - 
      (((965*I)/4368)*d^3*K1^2*M^5*Sqrt[(5*Pi)/66]*u^5)/b^3 + 
      (((1159*I)/13104)*d*K1^2*M^5*Sqrt[(11*Pi)/30]*u^5)/b^3 - 
      (((289*I)/819)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) + 
      (172583*d*K0*K1*M^5*u^5)/(604800*b^3*Sqrt[330*Pi]) - 
      (323*d^3*K0*K1*M^5*u^5)/(32760*b^3*Sqrt[330*Pi]) + 
      (5893*d^5*K0*K1*M^5*u^5)/(13104*b^3*Sqrt[330*Pi]) - 
      (1619*d^7*K0*K1*M^5*u^5)/(5460*b^3*Sqrt[330*Pi]) - 
      (62057*d^7*K0^2*M^5*Sqrt[11/(30*Pi)]*u^6)/(1834560*b^3) + 
      (19*d*K1^2*M^5*Sqrt[11/(30*Pi)]*u^6)/(14040*b^3) - 
      (((2437*I)/6552)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      (((5281*I)/6552)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((619*I)/936)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((677*I)/6552)*d*K0*K1*M^5*Sqrt[(5*Pi)/66]*u^6)/b^3 - 
      (743*d^3*K0^2*M^5*u^6)/(6240*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (74533*d^3*K1^2*M^5*u^6)/(393120*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (47*d*K0^2*M^5*u^6)/(2730*b^3*Sqrt[330*Pi]) + (4073*d^5*K0^2*M^5*u^6)/
       (21840*b^3*Sqrt[330*Pi]) + (527353*d^7*K0^2*M^5*u^6)/
       (1834560*b^3*Sqrt[330*Pi]) + (13151*d^5*K1^2*M^5*u^6)/
       (39312*b^3*Sqrt[330*Pi]) - (179*d^7*K1^2*M^5*u^6)/
       (1120*b^3*Sqrt[330*Pi]) - (59*d*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^7)/
       (49140*b^3) + (((41*I)/819)*d*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((17*I)/273)*d*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((67*I)/819)*d^5*K0^2*M^5*Sqrt[(2*Pi)/165]*u^7)/b^3 - 
      (((92*I)/819)*d^5*K1^2*M^5*Sqrt[(2*Pi)/165]*u^7)/b^3 + 
      (((5*I)/234)*d^7*K0^2*M^5*Sqrt[(5*Pi)/66]*u^7)/b^3 + 
      (((47*I)/1638)*d^7*K1^2*M^5*Sqrt[(5*Pi)/66]*u^7)/b^3 + 
      ((I/1638)*d^3*K0^2*M^5*Sqrt[(11*Pi)/30]*u^7)/b^3 + 
      (((31*I)/1638)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) - 
      (4831*d^3*K0*K1*M^5*u^7)/(49140*b^3*Sqrt[330*Pi]) + 
      (893*d^5*K0*K1*M^5*u^7)/(3780*b^3*Sqrt[330*Pi]) - 
      (227*d^7*K0*K1*M^5*u^7)/(1820*b^3*Sqrt[330*Pi]) - 
      (d^3*K0^2*M^5*Sqrt[5/(66*Pi)]*u^8)/(117*b^3) - 
      (d^3*K1^2*M^5*Sqrt[5/(66*Pi)]*u^8)/(117*b^3) - 
      (d^5*K0^2*M^5*Sqrt[10/(33*Pi)]*u^8)/(91*b^3) - 
      (d^5*K1^2*M^5*Sqrt[10/(33*Pi)]*u^8)/(91*b^3) - 
      (d*K0^2*M^5*Sqrt[55/(6*Pi)]*u^8)/(4914*b^3) - 
      (d*K1^2*M^5*Sqrt[55/(6*Pi)]*u^8)/(4914*b^3) + 
      (((2*I)/819)*d*K0*K1*M^5*Sqrt[(10*Pi)/33]*u^8)/b^3 + 
      (((2*I)/819)*d^3*K0*K1*M^5*Sqrt[(10*Pi)/33]*u^8)/b^3 - 
      (((10*I)/819)*d^5*K0*K1*M^5*Sqrt[(10*Pi)/33]*u^8)/b^3 + 
      (((2*I)/273)*d^7*K0*K1*M^5*Sqrt[(10*Pi)/33]*u^8)/b^3 + 
      (97*d*K0^2*M^5*u^8)/(4914*b^3*Sqrt[330*Pi]) + (139*d^5*K0^2*M^5*u^8)/
       (819*b^3*Sqrt[330*Pi]) - (d^7*K0^2*M^5*u^8)/(39*b^3*Sqrt[330*Pi]) + 
      (97*d*K1^2*M^5*u^8)/(4914*b^3*Sqrt[330*Pi]) + (139*d^5*K1^2*M^5*u^8)/
       (819*b^3*Sqrt[330*Pi]) - (d^7*K1^2*M^5*u^8)/(39*b^3*Sqrt[330*Pi]))/Pi, 
    ((((1171*I)/728)*d^7*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) - 
      (((1049*I)/1456)*d^5*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) - 
      ((I/2912)*d^9*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) + 
      (((613*I)/2912)*d*K1*M^5*Sqrt[(5*Pi)/66]*u)/(b^3*E^u) - 
      (((11*I)/728)*d^3*K1*M^5*Sqrt[(33*Pi)/10]*u)/(b^3*E^u) + 
      (((391*I)/2912)*d^3*K0*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((607*I)/2912)*d^5*K0*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((1171*I)/728)*d^7*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((9*I)/5824)*d^9*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((1049*I)/1456)*d^5*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      ((I/2912)*d^9*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) + 
      (((613*I)/2912)*d*K1*M^5*Sqrt[(5*Pi)/66]*u^2)/(b^3*E^u) - 
      (((47*I)/2912)*d^7*K0*M^5*Sqrt[(11*Pi)/30]*u^2)/(b^3*E^u) - 
      (((11*I)/728)*d^3*K1*M^5*Sqrt[(33*Pi)/10]*u^2)/(b^3*E^u) - 
      (((17*I)/5824)*d*K0*M^5*Sqrt[(55*Pi)/6]*u^2)/(b^3*E^u) - 
      (((94681*I)/366912)*d*K0*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((60409*I)/183456)*d^3*K0*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((20353*I)/183456)*d^5*K0*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((251143*I)/2715648)*d*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((13947419*I)/9504768)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((6471607*I)/9504768)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((183331*I)/2715648)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((152729*I)/174720)*d*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((74341*I)/58240)*d^3*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((2339*I)/43680)*d^5*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((15373*I)/34944)*d^7*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((557*I)/34944)*d^9*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((3457981*I)/9504768)*d*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((14973727*I)/4752384)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((9*I)/5824)*d^9*K0*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) - 
      (((131029*I)/226304)*d^7*K1^2*M^5*Sqrt[(3*Pi)/110]*u^3)/b^3 - 
      (((3433*I)/3168256)*d^9*K1^2*M^5*Sqrt[(3*Pi)/110]*u^3)/b^3 - 
      (((4177*I)/19009536)*d^11*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((47*I)/2912)*d^7*K0*M^5*Sqrt[(11*Pi)/30]*u^3)/(b^3*E^u) + 
      (((11931191*I)/19009536)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) - 
      (((9875563*I)/9504768)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) - 
      (((57*I)/243712)*d^11*K1^2*M^5*Sqrt[(33*Pi)/10]*u^3)/b^3 + 
      (((1778099*I)/3669120)*d^3*K0*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((215491*I)/458640)*d^5*K0*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) - 
      (((1249*I)/2688)*d^7*K0*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) - 
      (((11165237*I)/7338240)*d*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((7507667*I)/3669120)*d^3*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((1656869*I)/3669120)*d^5*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) - 
      (((11131*I)/11648)*d^7*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((254674571*I)/570286080)*d*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((5959319*I)/43868160)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((16842559*I)/63365120)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((510721*I)/38019072)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((53*I)/34944)*d^9*K0*M^5*Sqrt[(5*Pi)/66]*u^4)/(b^3*E^u) - 
      (((160847*I)/3669120)*d*K0*M^5*Sqrt[(11*Pi)/30]*u^4)/(b^3*E^u) - 
      (((131*I)/69888)*d^9*K1*M^5*Sqrt[(11*Pi)/30]*u^4)/(b^3*E^u) - 
      (((21491819*I)/285143040)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^4)/b^3 + 
      (((6895199*I)/285143040)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^4)/b^3 + 
      (((4699027*I)/7338240)*d^3*K0*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((2231269*I)/7338240)*d^5*K0*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((28283*I)/69888)*d^7*K0*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((601*I)/69888)*d^9*K0*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((5248303*I)/35642880)*d*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((6066287*I)/17821440)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((3952519*I)/35642880)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((1118561*I)/11880960)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((6569*I)/1584128)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((349301*I)/564480)*d*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((5163611*I)/7338240)*d^3*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((3210761*I)/7338240)*d^5*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((535529*I)/1048320)*d^7*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((1009*I)/87360)*d^9*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((1140674761*I)/855429120)*d*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((148642609*I)/142571520)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((27390151*I)/32901120)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((71076367*I)/285143040)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((58231*I)/6336512)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((88579*I)/1834560)*d*K0*M^5*Sqrt[(11*Pi)/30]*u^5)/(b^3*E^u) - 
      (((552257*I)/71285760)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) - 
      (((55539569*I)/40734720)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) - 
      (((2462909*I)/14676480)*d*K0*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) + 
      (((240557*I)/1467648)*d^5*K0*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((20879*I)/131040)*d^7*K0*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((3041*I)/698880)*d^9*K0*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((456349*I)/2446080)*d*K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) + 
      (((635377*I)/3669120)*d^3*K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) + 
      (((764557*I)/3669120)*d^5*K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((7661*I)/40320)*d^7*K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((1739*I)/349440)*d^9*K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) + 
      (((69618187*I)/85542912)*d*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      (((126059303*I)/142571520)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      (((3908423*I)/7920640)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((80559299*I)/213857280)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((9242699*I)/47523840)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      (((1053691*I)/142571520)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((2402*I)/28665)*d^3*K0*M^5*Sqrt[(2*Pi)/165]*u^6)/(b^3*E^u) - 
      (((222133*I)/7338240)*d*K0*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) - 
      (((3629*I)/87360)*d^7*K0*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((943*I)/349440)*d^9*K0*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((39073901*I)/427714560)*d*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((186889*I)/5483520)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((548459*I)/30551040)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((4494043*I)/142571520)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((85997*I)/2446080)*d*K1*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((14159*I)/917280)*d^3*K1*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((21017*I)/282240)*d^5*K1*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) - 
      (((1789*I)/32760)*d^7*K1*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) - 
      (((47*I)/349440)*d^9*K1*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((8140513*I)/61102080)*d*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((1296077*I)/23761920)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((464489*I)/14257152)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((1232909*I)/28514304)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((58409*I)/32901120)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((313*I)/141120)*d^3*K0*M^5*Sqrt[(11*Pi)/30]*u^7)/(b^3*E^u) + 
      (((2983*I)/733824)*d^5*K0*M^5*Sqrt[(11*Pi)/30]*u^7)/(b^3*E^u) - 
      (((137*I)/1198080)*d^11*K0^2*M^5*Sqrt[(11*Pi)/30]*u^7)/b^3 - 
      (((1002647*I)/9504768)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) - 
      (((5024861*I)/32901120)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) - 
      (((2333*I)/229320)*d*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((2147*I)/114660)*d^3*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((3503*I)/57330)*d^5*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((83*I)/3276)*d^7*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((233*I)/23520)*d*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((353*I)/5880)*d^5*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((113*I)/4368)*d^7*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((53*I)/8736)*d^9*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((9517*I)/393120)*d*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((14167*I)/1113840)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((203557*I)/6683040)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((2591*I)/1909440)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((13733*I)/742560)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((907*I)/1028160)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((309*I)/50960)*d^3*K1*M^5*Sqrt[(3*Pi)/110]*u^8)/(b^3*E^u) - 
      ((I/728)*d^9*K0*M^5*Sqrt[(5*Pi)/66]*u^8)/(b^3*E^u) + 
      ((I/1872)*d*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      ((I/936)*d^3*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) - 
      ((I/468)*d^5*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) - 
      ((I/936)*d^7*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      ((I/624)*d^9*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((19069*I)/3564288)*d*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((931633*I)/26732160)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((55837*I)/4455360)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((33239*I)/5940480)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((1103*I)/2673216)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      ((I/1872)*d*K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      ((I/936)*d^3*K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) - 
      ((I/468)*d^5*K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) - 
      ((I/936)*d^7*K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      ((I/624)*d^9*K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((2501*I)/477360)*d*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((365329*I)/26732160)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((3667*I)/742560)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((11369*I)/53464320)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((26575*I)/10692864)*d^3*K1^2*M^5*Sqrt[(5*Pi)/66]*u^9)/b^3 - 
      ((I/416)*d^5*K1^2*M^5*Sqrt[(15*Pi)/22]*u^9)/b^3 + 
      (((13127*I)/1113840)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) - 
      (((4453*I)/26732160)*d*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((5699*I)/3818880)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((11591*I)/4455360)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((2753*I)/1485120)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((9259*I)/8910720)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((12329*I)/26732160)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      ((I/17680)*d*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((47*I)/238680)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      ((I/2295)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      ((I/3536)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((53*I)/954720)*d*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((7*I)/36720)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((67*I)/159120)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((53*I)/190944)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((61*I)/954720)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      ((I/159120)*d^11*K0^2*M^5*Sqrt[(11*Pi)/30]*u^11)/b^3 - 
      (((107*I)/477360)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[330]*b^3) - 
      (((41*I)/190944)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[330]*b^3) + 
      ((I/477360)*d*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      ((I/53040)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 - 
      ((I/79560)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 - 
      (((7*I)/238680)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      ((I/95472)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      ((I/95472)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3)/Pi, 
    ((-3571*d*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^3)/(978432*b^3) + 
      (11*d^9*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^3)/(6656*b^3) - 
      (((37343*I)/69888)*d*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((22909*I)/34944)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((449*I)/23296)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((9829*I)/11648)*d*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((14719*I)/5824)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((943*I)/11648)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((877*I)/1456)*d^7*K1^2*M^5*Sqrt[(3*Pi)/110]*u^3)/b^3 - 
      (((989*I)/8736)*d^7*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (((2027*I)/4368)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) - 
      (((31*I)/728)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) + 
      (317461*d^3*K0*K1*M^5*u^3)/(1834560*b^3*Sqrt[330*Pi]) - 
      (1522463*d^5*K0*K1*M^5*u^3)/(7338240*b^3*Sqrt[330*Pi]) + 
      (3233*d^7*K0*K1*M^5*u^3)/(57330*b^3*Sqrt[330*Pi]) - 
      (60695*d^5*K0^2*M^5*Sqrt[5/(66*Pi)]*u^4)/(2935296*b^3) + 
      (((15061*I)/9360)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((19661*I)/80640)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((39629*I)/262080)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((16669*I)/99840)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((81311*I)/232960)*d*K0*K1*M^5*Sqrt[(3*Pi)/110]*u^4)/b^3 + 
      (21907*d^3*K0^2*M^5*u^4)/(524160*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (5011679*d^3*K1^2*M^5*u^4)/(7862400*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (94891*d*K0^2*M^5*u^4)/(9784320*b^3*Sqrt[330*Pi]) + 
      (9769*d^7*K0^2*M^5*u^4)/(229320*b^3*Sqrt[330*Pi]) + 
      (4331*d^9*K0^2*M^5*u^4)/(465920*b^3*Sqrt[330*Pi]) - 
      (15200123*d*K1^2*M^5*u^4)/(31449600*b^3*Sqrt[330*Pi]) + 
      (3237511*d^5*K1^2*M^5*u^4)/(15724800*b^3*Sqrt[330*Pi]) - 
      (122897*d^7*K1^2*M^5*u^4)/(314496*b^3*Sqrt[330*Pi]) + 
      (7171*d^9*K1^2*M^5*u^4)/(232960*b^3*Sqrt[330*Pi]) + 
      (1803101*d^5*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^5)/(55036800*b^3) - 
      (((15181*I)/58240)*d*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((4913*I)/20160)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((251*I)/1440)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((9071*I)/174720)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((84769*I)/262080)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((697*I)/819)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((13063*I)/104832)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((2617*I)/4480)*d*K1^2*M^5*Sqrt[(3*Pi)/110]*u^5)/b^3 + 
      (((2897*I)/131040)*d^3*K0^2*M^5*Sqrt[(11*Pi)/30]*u^5)/b^3 + 
      (((14323*I)/65520)*d^3*K1^2*M^5*Sqrt[(11*Pi)/30]*u^5)/b^3 - 
      (169861*d*K0*K1*M^5*u^5)/(1019200*b^3*Sqrt[330*Pi]) + 
      (4741063*d^3*K0*K1*M^5*u^5)/(55036800*b^3*Sqrt[330*Pi]) - 
      (3440287*d^7*K0*K1*M^5*u^5)/(11007360*b^3*Sqrt[330*Pi]) + 
      (17131*d^9*K0*K1*M^5*u^5)/(524160*b^3*Sqrt[330*Pi]) - 
      (46957*d*K0^2*M^5*Sqrt[3/(110*Pi)]*u^6)/(4076800*b^3) + 
      (59986331*d^7*K1^2*M^5*Sqrt[5/(66*Pi)]*u^6)/(1888862976*b^3) - 
      (171889*d^7*K0^2*M^5*Sqrt[11/(30*Pi)]*u^6)/(22014720*b^3) + 
      (58965461*d*K1^2*M^5*Sqrt[11/(30*Pi)]*u^6)/(1320883200*b^3) - 
      (((244639*I)/262080)*d*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((34901*I)/32760)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      (((5167*I)/52416)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((6803*I)/131040)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^6)/b^3 - 
      (288661*d^3*K0^2*M^5*u^6)/(110073600*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (33257647*d^3*K1^2*M^5*u^6)/(36691200*Sqrt[330]*b^3*Sqrt[Pi]) - 
      ((I/91)*d^7*K0*K1*M^5*Sqrt[(55*Pi)/6]*u^6)/b^3 + 
      (12766973*d^5*K0^2*M^5*u^6)/(110073600*b^3*Sqrt[330*Pi]) + 
      (53*d^9*K0^2*M^5*u^6)/(7488*b^3*Sqrt[330*Pi]) - 
      (4241*d*K1^2*M^5*u^6)/(37739520*b^3*Sqrt[330*Pi]) + 
      (13300171*d^5*K1^2*M^5*u^6)/(36691200*b^3*Sqrt[330*Pi]) - 
      (12360409*d^7*K1^2*M^5*u^6)/(96370560*b^3*Sqrt[330*Pi]) + 
      (841*d^9*K1^2*M^5*u^6)/(37440*b^3*Sqrt[330*Pi]) + 
      (((2551*I)/18720)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((3383*I)/37440)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((2903*I)/174720)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((29959*I)/131040)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((12119*I)/524160)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((4493*I)/524160)*d*K0^2*M^5*Sqrt[(11*Pi)/30]*u^7)/b^3 - 
      (((3193*I)/314496)*d*K1^2*M^5*Sqrt[(11*Pi)/30]*u^7)/b^3 - 
      (((9683*I)/786240)*d^7*K1^2*M^5*Sqrt[(11*Pi)/30]*u^7)/b^3 + 
      (((17033*I)/262080)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) + 
      (((2183*I)/52416)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) + 
      (405043*d*K0*K1*M^5*u^7)/(3931200*b^3*Sqrt[330*Pi]) - 
      (1434677*d^3*K0*K1*M^5*u^7)/(7862400*b^3*Sqrt[330*Pi]) + 
      (570631*d^5*K0*K1*M^5*u^7)/(7862400*b^3*Sqrt[330*Pi]) - 
      (3103*d^7*K0*K1*M^5*u^7)/(314496*b^3*Sqrt[330*Pi]) + 
      (2923*d^9*K0*K1*M^5*u^7)/(174720*b^3*Sqrt[330*Pi]) - 
      (((353*I)/11232)*d*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((337*I)/2184)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((41*I)/3744)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((31*I)/4368)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/66]*u^8)/b^3 - 
      (((601*I)/39312)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/66]*u^8)/b^3 - 
      (41549*d^3*K0^2*M^5*u^8)/(1572480*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (15623*d^3*K1^2*M^5*u^8)/(23587200*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (4063*d*K0^2*M^5*u^8)/(262080*b^3*Sqrt[330*Pi]) + 
      (10963*d^5*K0^2*M^5*u^8)/(1572480*b^3*Sqrt[330*Pi]) + 
      (5209*d^7*K0^2*M^5*u^8)/(1572480*b^3*Sqrt[330*Pi]) + 
      (37*d^9*K0^2*M^5*u^8)/(58240*b^3*Sqrt[330*Pi]) + 
      (113027*d*K1^2*M^5*u^8)/(11793600*b^3*Sqrt[330*Pi]) - 
      (544631*d^5*K1^2*M^5*u^8)/(23587200*b^3*Sqrt[330*Pi]) + 
      (15461*d^7*K1^2*M^5*u^8)/(1572480*b^3*Sqrt[330*Pi]) + 
      (2273*d^9*K1^2*M^5*u^8)/(524160*b^3*Sqrt[330*Pi]) + 
      (4694*d^3*K0*K1*M^5*Sqrt[2/(165*Pi)]*u^9)/(184275*b^3) + 
      (31*d*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^9)/(1415232*b^3) - 
      (((191*I)/49140)*d*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((41*I)/1260)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      ((I/273)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((347*I)/98280)*d*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((17*I)/6552)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((71*I)/12285)*d^3*K1^2*M^5*Sqrt[(2*Pi)/165]*u^9)/b^3 - 
      (((25*I)/9828)*d^7*K0^2*M^5*Sqrt[(5*Pi)/66]*u^9)/b^3 + 
      (((139*I)/49140)*d^5*K1^2*M^5*Sqrt[(11*Pi)/30]*u^9)/b^3 - 
      ((I/819)*d^7*K1^2*M^5*Sqrt[(11*Pi)/30]*u^9)/b^3 - 
      (((67*I)/5460)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) - 
      (60179*d*K0*K1*M^5*u^9)/(5054400*b^3*Sqrt[330*Pi]) - 
      (43301*d^5*K0*K1*M^5*u^9)/(737100*b^3*Sqrt[330*Pi]) + 
      (139*d^7*K0*K1*M^5*u^9)/(12285*b^3*Sqrt[330*Pi]) + 
      (89*d^9*K0*K1*M^5*u^9)/(10920*b^3*Sqrt[330*Pi]) + 
      (d*K0^2*M^5*Sqrt[11/(30*Pi)]*u^10)/(33696*b^3) - 
      (d^5*K0^2*M^5*Sqrt[11/(30*Pi)]*u^10)/(33696*b^3) + 
      (d^7*K0^2*M^5*Sqrt[11/(30*Pi)]*u^10)/(33696*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(30*Pi)]*u^10)/(33696*b^3) - 
      (d^5*K1^2*M^5*Sqrt[11/(30*Pi)]*u^10)/(33696*b^3) + 
      (d^7*K1^2*M^5*Sqrt[11/(30*Pi)]*u^10)/(33696*b^3) + 
      ((I/1404)*d*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      ((I/702)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      ((I/351)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      ((I/702)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      ((I/468)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (113*d^3*K0^2*M^5*u^10)/(196560*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (113*d^3*K1^2*M^5*u^10)/(196560*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (589*d*K0^2*M^5*u^10)/(1179360*b^3*Sqrt[330*Pi]) - 
      (1241*d^5*K0^2*M^5*u^10)/(1179360*b^3*Sqrt[330*Pi]) + 
      (1649*d^7*K0^2*M^5*u^10)/(1179360*b^3*Sqrt[330*Pi]) - 
      (7*d^9*K0^2*M^5*u^10)/(9360*b^3*Sqrt[330*Pi]) - 
      (589*d*K1^2*M^5*u^10)/(1179360*b^3*Sqrt[330*Pi]) - 
      (1241*d^5*K1^2*M^5*u^10)/(1179360*b^3*Sqrt[330*Pi]) + 
      (1649*d^7*K1^2*M^5*u^10)/(1179360*b^3*Sqrt[330*Pi]) - 
      (7*d^9*K1^2*M^5*u^10)/(9360*b^3*Sqrt[330*Pi]))/Pi, 
    ((((4261*I)/198016)*d*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) - 
      (((2773*I)/3094)*d^3*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) + 
      (((344081*I)/198016)*d^5*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) - 
      (((25133*I)/28288)*d^7*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) + 
      (((1367*I)/99008)*d^9*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) - 
      (((1047*I)/198016)*d^11*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) - 
      (((48449*I)/56576)*d^5*K0*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((379*I)/30464)*d^11*K0*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((4261*I)/198016)*d*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((2773*I)/3094)*d^3*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((344081*I)/198016)*d^5*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((25133*I)/28288)*d^7*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((3083*I)/11648)*d^3*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) + 
      (((1151*I)/49504)*d^9*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) + 
      (((1367*I)/99008)*d^9*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((1047*I)/198016)*d^11*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((8243*I)/396032)*d*K0*M^5*Sqrt[(11*Pi)/30]*u^2)/(b^3*E^u) + 
      (((8423*I)/396032)*d^7*K0*M^5*Sqrt[(11*Pi)/30]*u^2)/(b^3*E^u) + 
      (((334362173*I)/10703556864)*d*K0*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((8061810469*I)/10703556864)*d^5*K0*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((7796083*I)/24950016)*d^7*K0*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((379*I)/30464)*d^11*K0*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((5701757599*I)/11557797888)*d*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((5135815907*I)/3852599296)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((481784111*I)/2889449472)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((14993701*I)/1926299648)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((2788739*I)/11880960)*d^3*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((425983*I)/913920)*d^7*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((1758011*I)/11880960)*d^9*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((6450221207*I)/5778898944)*d*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((1891853701*I)/1926299648)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((153153853*I)/111132672)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((66685453*I)/304152576)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((83267*I)/56655872)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((2188357*I)/1926299648)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((1151*I)/49504)*d^9*K0*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) - 
      (((229857479*I)/3852599296)*d^9*K0^2*M^5*Sqrt[(3*Pi)/110]*u^3)/b^3 - 
      (((14167*I)/1980160)*d^11*K1*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) + 
      (((22173511*I)/314810496)*d^3*K0*M^5*Sqrt[(5*Pi)/66]*u^3)/(b^3*E^u) - 
      (((204565*I)/11557797888)*d^13*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (((746970869*I)/2889449472)*d^3*K1^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((228719*I)/2376192)*d^5*K1*M^5*Sqrt[(11*Pi)/30]*u^3)/(b^3*E^u) - 
      (((150897289*I)/101384192)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) + 
      (((817*I)/116480)*d*K1*M^5*Sqrt[(33*Pi)/10]*u^3)/(b^3*E^u) + 
      (((4194532273*I)/13379446080)*d*K0*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) - 
      (((14118249757*I)/107035568640)*d^3*K0*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) - (((6613883989*I)/10703556864)*d^5*K0*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) + (((45791051*I)/124750080)*d^7*K0*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) + (((67637*I)/848640)*d^9*K0*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) + (((34380648931*I)/47571363840)*d*K1*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) - (((15910982807*I)/85628454912)*d^3*K1*M^5*Sqrt[Pi/330]*
        u^4)/(b^3*E^u) - (((364533681899*I)/214071137280)*d^5*K1*M^5*
        Sqrt[Pi/330]*u^4)/(b^3*E^u) + (((1580555969*I)/1497000960)*d^7*K1*M^5*
        Sqrt[Pi/330]*u^4)/(b^3*E^u) + (((6017819*I)/47523840)*d^9*K1*M^5*
        Sqrt[Pi/330]*u^4)/(b^3*E^u) - (((261113*I)/15841280)*d^11*K1*M^5*
        Sqrt[Pi/330]*u^4)/(b^3*E^u) - (((116688404699*I)/346733936640)*d*K0*
        K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - (((48664761437*I)/24766709760)*d^3*K0*
        K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + (((24346704979*I)/5334368256)*d^5*K0*
        K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - (((160840414181*I)/86683484160)*d^7*K0*
        K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - (((4366124471*I)/9906683904)*d^9*K0*K1*
        M^5*Sqrt[Pi/330]*u^4)/b^3 + (((6117058693*I)/173366968320)*d^11*K0*K1*
        M^5*Sqrt[Pi/330]*u^4)/b^3 - (((370813*I)/214695936)*d^13*K0*K1*M^5*
        Sqrt[Pi/330]*u^4)/b^3 - (((1971*I)/565760)*d^11*K0*M^5*
        Sqrt[(3*Pi)/110]*u^4)/(b^3*E^u) - (((81559420223*I)/244652728320)*d^3*
        K0*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((85304111573*I)/171256909824)*d^5*K0*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) + (((3329941*I)/63365120)*d^9*K0*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) - (((1233413*I)/190095360)*d^11*K0*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) - (((19915913533*I)/86683484160)*d*K0^2*M^5*Sqrt[Pi/330]*
        u^5)/b^3 - (((1216180081*I)/3095838720)*d^7*K0^2*M^5*Sqrt[Pi/330]*
        u^5)/b^3 - (((2928814327*I)/17336696832)*d^9*K0^2*M^5*Sqrt[Pi/330]*
        u^5)/b^3 + (((549671951*I)/43341742080)*d^11*K0^2*M^5*Sqrt[Pi/330]*
        u^5)/b^3 - (((482371*I)/912457728)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^5)/
       b^3 + (((88364301911*I)/142714091520)*d*K1*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) - (((283912355323*I)/428142274560)*d^3*K1*M^5*Sqrt[Pi/330]*
        u^5)/(b^3*E^u) - (((810113221*I)/1672430760)*d^5*K1*M^5*Sqrt[Pi/330]*
        u^5)/(b^3*E^u) + (((4427207*I)/9356256)*d^7*K1*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) + (((1809781*I)/28514304)*d^9*K1*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) - (((56363*I)/6789120)*d^11*K1*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) - (((6506528683*I)/18575032320)*d*K1^2*M^5*Sqrt[Pi/330]*u^5)/
       b^3 + (((61093847719*I)/18575032320)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^5)/
       b^3 - (((38681938681*I)/32506306560)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^5)/
       b^3 - (((60138133691*I)/130025226240)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^5)/
       b^3 + (((2171816429*I)/65012613120)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^5)/
       b^3 + (((3055774339*I)/38057091072)*d*K0*M^5*Sqrt[(5*Pi)/66]*u^5)/
       (b^3*E^u) + (((3518165461*I)/17336696832)*d^5*K0^2*M^5*Sqrt[(5*Pi)/66]*
        u^5)/b^3 - (((3428950531*I)/13002522624)*d^3*K1^2*M^5*Sqrt[(5*Pi)/66]*
        u^5)/b^3 + (((209002331*I)/5988003840)*d^7*K0*M^5*Sqrt[(11*Pi)/30]*
        u^5)/(b^3*E^u) - (((2571839*I)/26005045248)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/30]*u^5)/b^3 - (((10197313873*I)/43341742080)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) + 
      (((1082663558533*I)/5137707294720)*d*K0*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) - (((1335025638059*I)/5137707294720)*d^3*K0*M^5*Sqrt[Pi/330]*
        u^6)/(b^3*E^u) - (((251805543211*I)/2568853647360)*d^5*K0*M^5*
        Sqrt[Pi/330]*u^6)/(b^3*E^u) + (((11371777*I)/570286080)*d^9*K0*M^5*
        Sqrt[Pi/330]*u^6)/(b^3*E^u) - (((13339*I)/4874240)*d^11*K0*M^5*
        Sqrt[Pi/330]*u^6)/(b^3*E^u) + (((134566731743*I)/467064299520)*d*K1*
        M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - (((36748571333*I)/93412859904)*d^3*
        K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((14818089857*I)/233532149760)*d^5*K1*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) + (((906785861*I)/5988003840)*d^7*K1*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) + (((3902203*I)/190095360)*d^9*K1*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) - (((1837247*I)/570286080)*d^11*K1*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) - (((8885375743*I)/18575032320)*d*K0*K1*M^5*Sqrt[Pi/330]*
        u^6)/b^3 + (((191832542929*I)/130025226240)*d^5*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((3390126011*I)/6501261312)*d^7*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((8796604507*I)/26005045248)*d^9*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((16523399*I)/18575032320)*d^13*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((425185393*I)/13002522624)*d^3*K0*K1*M^5*
        Sqrt[(5*Pi)/66]*u^6)/b^3 + (((594401*I)/50319360)*d^7*K0*M^5*
        Sqrt[(11*Pi)/30]*u^6)/(b^3*E^u) + (((2465429*I)/1000194048)*d^11*K0*
        K1*M^5*Sqrt[(11*Pi)/30]*u^6)/b^3 + (((3020297909*I)/56458321920)*d*K0*
        M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) - (((38304334921*I)/395208253440)*d^3*
        K0*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((394127099*I)/11623772160)*d^5*K0*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) - 
      (((33029*I)/570286080)*d^9*K0*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((34747*I)/114057216)*d^11*K0*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) - 
      (((97602647*I)/1368686592)*d*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((98934749*I)/1368686592)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((13537487*I)/1625315328)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((6275864051*I)/130025226240)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((151376353*I)/32506306560)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((19896839*I)/130025226240)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((301669793683*I)/5137707294720)*d*K1*M^5*Sqrt[Pi/330]*u^7)/
       (b^3*E^u) - (((494434623341*I)/5137707294720)*d^3*K1*M^5*Sqrt[Pi/330]*
        u^7)/(b^3*E^u) + (((39118354547*I)/2568853647360)*d^5*K1*M^5*
        Sqrt[Pi/330]*u^7)/(b^3*E^u) + (((10475863*I)/460615680)*d^7*K1*M^5*
        Sqrt[Pi/330]*u^7)/(b^3*E^u) + (((15601*I)/81469440)*d^9*K1*M^5*
        Sqrt[Pi/330]*u^7)/(b^3*E^u) - (((366689*I)/570286080)*d^11*K1*M^5*
        Sqrt[Pi/330]*u^7)/(b^3*E^u) - (((27369874501*I)/216708710400)*d*K1^2*
        M^5*Sqrt[Pi/330]*u^7)/b^3 + (((3327458293*I)/650126131200)*d^5*K1^2*
        M^5*Sqrt[Pi/330]*u^7)/b^3 + (((560953103*I)/40632883200)*d^7*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((40094361589*I)/650126131200)*d^9*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((44008687*I)/6501261312)*d^11*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((1887923*I)/8668348416)*d^13*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((5047409*I)/5988003840)*d^7*K0*M^5*
        Sqrt[(11*Pi)/30]*u^7)/(b^3*E^u) + (((1661676187*I)/32506306560)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) + 
      (((66191731*I)/407347200)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) + 
      (((297746821*I)/37777259520)*d*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((1611810979*I)/642213411840)*d^3*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((1611869599*I)/64221341184)*d^5*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((5873971*I)/249500160)*d^7*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((27541*I)/23761920)*d^9*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((37883*I)/14257152)*d^11*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((6181431041*I)/642213411840)*d*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((106289327*I)/642213411840)*d^3*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((1531928873*I)/45872386560)*d^5*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((19213343*I)/748500480)*d^7*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((857*I)/14257152)*d^9*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((4327*I)/2036736)*d^11*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((3907967131*I)/40632883200)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((3687965299*I)/23218790400)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((938219*I)/10077600)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((2981339411*I)/162531532800)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((2149*I)/661504)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((3661043*I)/32506306560)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((10718927*I)/7739596800)*d*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^8)/b^3 + 
      (((783653*I)/211115520)*d*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((9725269*I)/1646701056)*d^3*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) - 
      (((71443157*I)/4116752640)*d^5*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((1261751*I)/374250240)*d^7*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((43787*I)/35642880)*d^11*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) - 
      (((59578027*I)/40632883200)*d*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((18093913*I)/10158220800)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((4061557*I)/5804697600)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((75373*I)/35642880)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((625133*I)/8126576640)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((87975077*I)/24700515840)*d*K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((27329347*I)/4940103168)*d^3*K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) - 
      (((208037339*I)/12350257920)*d^5*K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((296719*I)/74850048)*d^7*K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((31711*I)/11880960)*d^9*K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((39839*I)/35642880)*d^11*K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) - 
      (((148856453*I)/54177177600)*d*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((1213108093*I)/162531532800)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((154812017*I)/40632883200)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((427576249*I)/162531532800)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((20830543*I)/16253153280)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((179603*I)/6501261312)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((10163*I)/35642880)*d^9*K0*M^5*Sqrt[(11*Pi)/30]*u^9)/(b^3*E^u) - 
      (((56154053*I)/40632883200)*d^5*K0^2*M^5*Sqrt[(11*Pi)/30]*u^9)/b^3 + 
      (((61708313*I)/5079110400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) + 
      (((2860159*I)/367718400)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) - 
      (((4859*I)/16039296)*d*K0*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((61651*I)/80196480)*d^3*K0*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) + 
      (((5429*I)/4455360)*d^7*K0*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((241*I)/254592)*d^9*K0*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((24169*I)/80196480)*d*K1*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((60517*I)/80196480)*d^3*K1*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) + 
      (((41047*I)/40098240)*d^5*K1*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) + 
      (((1777*I)/1485120)*d^7*K1*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((239*I)/254592)*d^9*K1*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((287*I)/1272960)*d^11*K1*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((72737647*I)/27088588800)*d*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((1133472337*I)/121898649600)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((202992481*I)/12831436800)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((46965847*I)/8707046400)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((1829755553*I)/243797299200)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((45049229*I)/24379729920)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((460469*I)/3750727680)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((1657*I)/8019648)*d^5*K0*M^5*Sqrt[(5*Pi)/66]*u^10)/(b^3*E^u) - 
      ((I/141440)*d^11*K0*M^5*Sqrt[(33*Pi)/10]*u^10)/(b^3*E^u) + 
      ((I/318240)*d*K0*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      ((I/35360)*d^3*K0*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) - 
      ((I/53040)*d^5*K0*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) - 
      (((7*I)/159120)*d^7*K0*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      ((I/63648)*d^9*K0*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      ((I/63648)*d^11*K0*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      (((274829*I)/2321879040)*d*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((3607033*I)/9751891968)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((1188359*I)/937681920)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((627479*I)/750145536)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((816367*I)/4875945984)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((304687*I)/9751891968)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      ((I/318240)*d*K1*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      ((I/35360)*d^3*K1*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) - 
      ((I/53040)*d^5*K1*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) - 
      (((7*I)/159120)*d^7*K1*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      ((I/63648)*d^9*K1*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      ((I/63648)*d^11*K1*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      (((29560211*I)/243797299200)*d*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((1506847*I)/4277145600)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((5351239*I)/4063288320)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((1451591*I)/8126576640)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((36671*I)/1393127424)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((13316027*I)/24379729920)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[330]*b^3) + (((22518163*I)/40632883200)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[330]*b^3) + (((16579*I)/1083543552)*d^9*K1^2*M^5*
        Sqrt[(55*Pi)/6]*u^11)/b^3 + (((52379*I)/8707046400)*d*K0*K1*M^5*
        Sqrt[Pi/330]*u^12)/b^3 + (((4379*I)/229132800)*d^3*K0*K1*M^5*
        Sqrt[Pi/330]*u^12)/b^3 + (((311137*I)/8707046400)*d^5*K0*K1*M^5*
        Sqrt[Pi/330]*u^12)/b^3 - (((1623983*I)/15237331200)*d^7*K0*K1*M^5*
        Sqrt[Pi/330]*u^12)/b^3 + (((591211*I)/60949324800)*d^9*K0*K1*M^5*
        Sqrt[Pi/330]*u^12)/b^3 + (((31391*I)/1218986496)*d^11*K0*K1*M^5*
        Sqrt[Pi/330]*u^12)/b^3 + (((125149*I)/12189864960)*d^13*K0*K1*M^5*
        Sqrt[Pi/330]*u^12)/b^3 - ((I/4001400)*d*K0^2*M^5*Sqrt[Pi/330]*u^13)/
       b^3 + (((4033*I)/544190400)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((101*I)/224078400)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((5189*I)/1523733120)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((667*I)/1523733120)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((199*I)/801964800)*d*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((1283*I)/2176761600)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((2797*I)/380933280)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((643*I)/190466640)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((1307*I)/3047466240)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((53*I)/609493248)*d^9*K1^2*M^5*Sqrt[(5*Pi)/66]*u^13)/b^3 - 
      ((I/17926272)*d^5*K0^2*M^5*Sqrt[(11*Pi)/30]*u^13)/b^3 - 
      (((1849*I)/586051200)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[330]*b^3) - 
      (((853*I)/272095200)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[330]*b^3) + 
      ((I/282172800)*d*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 + 
      ((I/24897600)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 + 
      (((41*I)/846518400)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 - 
      (((29*I)/211629600)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 + 
      ((I/16930368)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 + 
      ((I/56434560)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 - 
      ((I/94057600)*d^9*K0*K1*M^5*Sqrt[(3*Pi)/110]*u^14)/b^3)/Pi, 
    ((21414181*d^7*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^3)/(998000640*b^3) - 
      (((7854823*I)/4752384)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((3140287*I)/4752384)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((1008529*I)/9504768)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((2199143*I)/4752384)*d*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((2210059*I)/2376192)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((3277*I)/452608)*d*K0^2*M^5*Sqrt[(3*Pi)/110]*u^3)/b^3 - 
      (((9651*I)/226304)*d^9*K1^2*M^5*Sqrt[(3*Pi)/110]*u^3)/b^3 - 
      (((4177*I)/9504768)*d^11*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((575*I)/792064)*d^7*K1^2*M^5*Sqrt[(15*Pi)/22]*u^3)/b^3 + 
      (((8647879*I)/9504768)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) - 
      (((840877*I)/678912)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) - 
      (((57*I)/121856)*d^11*K1^2*M^5*Sqrt[(33*Pi)/10]*u^3)/b^3 + 
      (57081029*d*K0*K1*M^5*u^3)/(399200256*b^3*Sqrt[330*Pi]) - 
      (239054377*d^3*K0*K1*M^5*u^3)/(1996001280*b^3*Sqrt[330*Pi]) - 
      (223135859*d^5*K0*K1*M^5*u^3)/(998000640*b^3*Sqrt[330*Pi]) - 
      (24739009*d^9*K0*K1*M^5*u^3)/(665333760*b^3*Sqrt[330*Pi]) + 
      (4117*d^11*K0*K1*M^5*u^3)/(2715648*b^3*Sqrt[330*Pi]) - 
      (2983273*d^9*K0^2*M^5*Sqrt[3/(110*Pi)]*u^4)/(443555840*b^3) + 
      (1299*d^11*K0^2*M^5*Sqrt[3/(110*Pi)]*u^4)/(4874240*b^3) + 
      (((301264703*I)/285143040)*d*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((36557509*I)/285143040)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((456028861*I)/142571520)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((50172329*I)/28514304)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((1781623*I)/6336512)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((510721*I)/19009536)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (112766681*d^3*K0^2*M^5*u^4)/(3992002560*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (32461150607*d^3*K1^2*M^5*u^4)/(89820057600*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (153850441*d*K0^2*M^5*u^4)/(3992002560*b^3*Sqrt[330*Pi]) - 
      (155091523*d^5*K0^2*M^5*u^4)/(1996001280*b^3*Sqrt[330*Pi]) + 
      (57742669*d^7*K0^2*M^5*u^4)/(665333760*b^3*Sqrt[330*Pi]) - 
      (589157717*d*K1^2*M^5*u^4)/(5283532800*b^3*Sqrt[330*Pi]) - 
      (512943451*d^5*K1^2*M^5*u^4)/(1283143680*b^3*Sqrt[330*Pi]) + 
      (23724461*d^7*K1^2*M^5*u^4)/(142571520*b^3*Sqrt[330*Pi]) - 
      (215654737*d^9*K1^2*M^5*u^4)/(9980006400*b^3*Sqrt[330*Pi]) + 
      (160513*d^11*K1^2*M^5*u^4)/(31682560*b^3*Sqrt[330*Pi]) + 
      (618156607*d^5*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^5)/(22455014400*b^3) + 
      (((832313*I)/2227680)*d*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((1677617*I)/2227680)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((1476719*I)/3564288)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((32797*I)/297024)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((6569*I)/792064)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((166711297*I)/71285760)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((285453283*I)/213857280)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((44427847*I)/142571520)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((58231*I)/3168256)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((443851*I)/35642880)*d^3*K0^2*M^5*Sqrt[(11*Pi)/30]*u^5)/b^3 + 
      (((46359203*I)/427714560)*d*K1^2*M^5*Sqrt[(11*Pi)/30]*u^5)/b^3 - 
      (((9810113*I)/20367360)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) + 
      (2020317833*d*K0*K1*M^5*u^5)/(8982005760*b^3*Sqrt[330*Pi]) - 
      (5649591347*d^3*K0*K1*M^5*u^5)/(11227507200*b^3*Sqrt[330*Pi]) + 
      (19113667*d^7*K0*K1*M^5*u^5)/(1871251200*b^3*Sqrt[330*Pi]) - 
      (67788013*d^9*K0*K1*M^5*u^5)/(1663334400*b^3*Sqrt[330*Pi]) + 
      (1066981*d^11*K0*K1*M^5*u^5)/(178214400*b^3*Sqrt[330*Pi]) - 
      (3272510764093*d^7*K0^2*M^5*Sqrt[11/(30*Pi)]*u^6)/
       (294250508697600*b^3) + (((179314799*I)/213857280)*d*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((3554963*I)/5483520)*d^3*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((3989207*I)/3960320)*d^5*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 + (((63172379*I)/106928640)*d^7*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((1053691*I)/71285760)*d^11*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 + (((48967*I)/609280)*d^9*K0*K1*M^5*
        Sqrt[(3*Pi)/110]*u^6)/b^3 - (696208691*d^3*K0^2*M^5*u^6)/
       (4277145600*Sqrt[330]*b^3*Sqrt[Pi]) - (14684141191*d^3*K1^2*M^5*u^6)/
       (17964011520*Sqrt[330]*b^3*Sqrt[Pi]) + (33350123*d*K0^2*M^5*u^6)/
       (467812800*b^3*Sqrt[330*Pi]) + (55880633*d^5*K0^2*M^5*u^6)/
       (534643200*b^3*Sqrt[330*Pi]) + (34730302581431*d^7*K0^2*M^5*u^6)/
       (294250508697600*b^3*Sqrt[330*Pi]) - (802717*d^9*K0^2*M^5*u^6)/
       (77968800*b^3*Sqrt[330*Pi]) + (2234779*d^11*K0^2*M^5*u^6)/
       (1425715200*b^3*Sqrt[330*Pi]) + (1397430467*d*K1^2*M^5*u^6)/
       (4491002880*b^3*Sqrt[330*Pi]) + (7349565017*d^5*K1^2*M^5*u^6)/
       (11227507200*b^3*Sqrt[330*Pi]) - (1467469669*d^7*K1^2*M^5*u^6)/
       (14970009600*b^3*Sqrt[330*Pi]) - (2068439*d^9*K1^2*M^5*u^6)/
       (38384640*b^3*Sqrt[330*Pi]) + (15263893*d^11*K1^2*M^5*u^6)/
       (4277145600*b^3*Sqrt[330*Pi]) + (((4174237*I)/42771456)*d*K0^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((1704541*I)/35642880)*d^5*K0^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((314063*I)/15275520)*d^7*K0^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((36139891*I)/213857280)*d*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((224533*I)/11880960)*d^5*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((832361*I)/35642880)*d^7*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((527467*I)/10183680)*d^9*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((58409*I)/16450560)*d^11*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((35291*I)/10183680)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/30]*u^7)/b^3 - (((137*I)/599040)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/30]*u^7)/b^3 - (((2517227*I)/23761920)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) - (((47409953*I)/213857280)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) - (815605801*d*K0*K1*M^5*u^7)/
       (5613753600*b^3*Sqrt[330*Pi]) + (5970185483*d^3*K0*K1*M^5*u^7)/
       (22455014400*b^3*Sqrt[330*Pi]) - (755318149*d^5*K0*K1*M^5*u^7)/
       (5613753600*b^3*Sqrt[330*Pi]) + (207269291*d^7*K0*K1*M^5*u^7)/
       (3742502400*b^3*Sqrt[330*Pi]) - (574097*d^9*K0*K1*M^5*u^7)/
       (12994800*b^3*Sqrt[330*Pi]) + (421321*d^11*K0*K1*M^5*u^7)/
       (152755200*b^3*Sqrt[330*Pi]) - (503393*d*K1^2*M^5*Sqrt[11/(30*Pi)]*
        u^8)/(137479680*b^3) + (6365881*d^7*K1^2*M^5*Sqrt[11/(30*Pi)]*u^8)/
       (2245501440*b^3) + (((3229*I)/112320)*d*K0*K1*M^5*Sqrt[Pi/330]*u^8)/
       b^3 - (((114043*I)/2227680)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((98669*I)/3341520)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((907*I)/514080)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((261*I)/38080)*d^9*K0*K1*M^5*Sqrt[(3*Pi)/110]*u^8)/b^3 + 
      (((5039*I)/1670760)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^8)/b^3 + 
      (653659973*d^3*K0^2*M^5*u^8)/(7485004800*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (197068153*d^3*K1^2*M^5*u^8)/(1924715520*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (7510703*d*K0^2*M^5*u^8)/(233906400*b^3*Sqrt[330*Pi]) - 
      (16695949*d^5*K0^2*M^5*u^8)/(207916800*b^3*Sqrt[330*Pi]) + 
      (100273351*d^7*K0^2*M^5*u^8)/(3742502400*b^3*Sqrt[330*Pi]) - 
      (2714581*d^9*K0^2*M^5*u^8)/(1871251200*b^3*Sqrt[330*Pi]) - 
      (278813*d^11*K0^2*M^5*u^8)/(1069286400*b^3*Sqrt[330*Pi]) - 
      (185935523*d^5*K1^2*M^5*u^8)/(2105157600*b^3*Sqrt[330*Pi]) - 
      (20820629*d^9*K1^2*M^5*u^8)/(3742502400*b^3*Sqrt[330*Pi]) + 
      (632861*d^11*K1^2*M^5*u^8)/(1069286400*b^3*Sqrt[330*Pi]) + 
      (((6199*I)/1272960)*d*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((279241*I)/13366080)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((13337*I)/2227680)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((2417*I)/424320)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((1103*I)/1336608)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((17317*I)/3341520)*d*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((1667*I)/65520)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((96049*I)/13366080)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((11369*I)/26732160)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((101*I)/185640)*d^9*K1^2*M^5*Sqrt[(11*Pi)/30]*u^9)/b^3 + 
      (((719*I)/139230)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) + 
      (((200887*I)/26732160)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) - 
      (79645219*d*K0*K1*M^5*u^9)/(4210315200*b^3*Sqrt[330*Pi]) + 
      (1950191*d^3*K0*K1*M^5*u^9)/(49533120*b^3*Sqrt[330*Pi]) - 
      (102804913*d^5*K0*K1*M^5*u^9)/(4210315200*b^3*Sqrt[330*Pi]) + 
      (12077669*d^7*K0*K1*M^5*u^9)/(1403438400*b^3*Sqrt[330*Pi]) - 
      (34393*d^9*K0*K1*M^5*u^9)/(5012280*b^3*Sqrt[330*Pi]) + 
      (14827*d^11*K0*K1*M^5*u^9)/(6683040*b^3*Sqrt[330*Pi]) - 
      (1923581*d^3*K0^2*M^5*Sqrt[11/(30*Pi)]*u^10)/(2405894400*b^3) + 
      (((9827*I)/13366080)*d*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((7037*I)/742560)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((3499*I)/2227680)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((5021*I)/4455360)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((12329*I)/13366080)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((889*I)/1909440)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^10)/b^3 - 
      (1042183*d^3*K1^2*M^5*u^10)/(114566400*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (5921189*d*K0^2*M^5*u^10)/(2405894400*b^3*Sqrt[330*Pi]) + 
      (8621971*d^5*K0^2*M^5*u^10)/(1202947200*b^3*Sqrt[330*Pi]) + 
      (17291*d^7*K0^2*M^5*u^10)/(11456640*b^3*Sqrt[330*Pi]) - 
      (188687*d^9*K0^2*M^5*u^10)/(114566400*b^3*Sqrt[330*Pi]) - 
      (186047*d^11*K0^2*M^5*u^10)/(267321600*b^3*Sqrt[330*Pi]) + 
      (407551*d*K1^2*M^5*u^10)/(160392960*b^3*Sqrt[330*Pi]) + 
      (3193613*d^5*K1^2*M^5*u^10)/(400982400*b^3*Sqrt[330*Pi]) + 
      (251389*d^7*K1^2*M^5*u^10)/(400982400*b^3*Sqrt[330*Pi]) - 
      (234977*d^9*K1^2*M^5*u^10)/(160392960*b^3*Sqrt[330*Pi]) - 
      (152531*d^11*K1^2*M^5*u^10)/(267321600*b^3*Sqrt[330*Pi]) - 
      (2801*d^3*K0*K1*M^5*Sqrt[2/(165*Pi)]*u^11)/(9398025*b^3) - 
      (15017*d*K0*K1*M^5*Sqrt[5/(66*Pi)]*u^11)/(411675264*b^3) + 
      (7*d^11*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^11)/(298350*b^3) - 
      ((I/8840)*d*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((47*I)/119340)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      ((I/1768)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((53*I)/477360)*d*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((7*I)/18360)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((67*I)/79560)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((53*I)/95472)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((61*I)/477360)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      ((I/2295)*d^7*K0^2*M^5*Sqrt[(2*Pi)/165]*u^11)/b^3 - 
      ((I/79560)*d^11*K0^2*M^5*Sqrt[(11*Pi)/30]*u^11)/b^3 - 
      (((107*I)/238680)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[330]*b^3) - 
      (((41*I)/95472)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[330]*b^3) + 
      (31589729*d*K0*K1*M^5*u^11)/(92626934400*b^3*Sqrt[330*Pi]) + 
      (237917*d^5*K0*K1*M^5*u^11)/(150368400*b^3*Sqrt[330*Pi]) - 
      (7321*d^7*K0*K1*M^5*u^11)/(4176900*b^3*Sqrt[330*Pi]) + 
      (2063*d^9*K0*K1*M^5*u^11)/(5896800*b^3*Sqrt[330*Pi]) - 
      (d^9*K0^2*M^5*Sqrt[5/(66*Pi)]*u^12)/(8019648*b^3) - 
      (d^9*K1^2*M^5*Sqrt[5/(66*Pi)]*u^12)/(8019648*b^3) - 
      (d*K0^2*M^5*Sqrt[11/(30*Pi)]*u^12)/(5728320*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(30*Pi)]*u^12)/(5728320*b^3) - 
      (d^7*K0^2*M^5*Sqrt[11/(30*Pi)]*u^12)/(5728320*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(30*Pi)]*u^12)/(5728320*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(30*Pi)]*u^12)/(5728320*b^3) - 
      (d^7*K1^2*M^5*Sqrt[11/(30*Pi)]*u^12)/(5728320*b^3) + 
      ((I/238680)*d*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      ((I/26520)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 - 
      ((I/39780)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 - 
      (((7*I)/119340)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      ((I/47736)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      ((I/47736)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 - 
      (1951*d^3*K0^2*M^5*u^12)/(200491200*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (1951*d^3*K1^2*M^5*u^12)/(200491200*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (589*d*K0^2*M^5*u^12)/(200491200*b^3*Sqrt[330*Pi]) + 
      (d^5*K0^2*M^5*u^12)/(83538*b^3*Sqrt[330*Pi]) - (2003*d^7*K0^2*M^5*u^12)/
       (200491200*b^3*Sqrt[330*Pi]) + (589*d^9*K0^2*M^5*u^12)/
       (40098240*b^3*Sqrt[330*Pi]) - (7*d^11*K0^2*M^5*u^12)/
       (954720*b^3*Sqrt[330*Pi]) + (589*d*K1^2*M^5*u^12)/
       (200491200*b^3*Sqrt[330*Pi]) + (d^5*K1^2*M^5*u^12)/
       (83538*b^3*Sqrt[330*Pi]) - (2003*d^7*K1^2*M^5*u^12)/
       (200491200*b^3*Sqrt[330*Pi]) + (589*d^9*K1^2*M^5*u^12)/
       (40098240*b^3*Sqrt[330*Pi]) - (7*d^11*K1^2*M^5*u^12)/
       (954720*b^3*Sqrt[330*Pi]))/Pi, 
    ((((-3928369*I)/15049216)*d*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) - 
      (((3246977*I)/7524608)*d^5*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) + 
      (((939833*I)/15049216)*d^7*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) + 
      (((1213*I)/49504)*d^9*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) - 
      (((1303*I)/940576)*d^11*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) - 
      (((3209*I)/2149888)*d^13*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) + 
      (((613465*I)/15049216)*d^3*K1*M^5*Sqrt[(15*Pi)/22]*u)/(b^3*E^u) + 
      (((4795303*I)/30098432)*d*K0*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((16958783*I)/30098432)*d^3*K0*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((514763*I)/940576)*d^5*K0*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((329741*I)/15049216)*d^11*K0*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((3928369*I)/15049216)*d*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((3246977*I)/7524608)*d^5*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((939833*I)/15049216)*d^7*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((1213*I)/49504)*d^9*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((1303*I)/940576)*d^11*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((262281*I)/30098432)*d^7*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((3209*I)/2149888)*d^13*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((204163*I)/7524608)*d^9*K0*M^5*Sqrt[(5*Pi)/66]*u^2)/(b^3*E^u) - 
      (((2809*I)/4299776)*d^13*K0*M^5*Sqrt[(5*Pi)/66]*u^2)/(b^3*E^u) + 
      (((613465*I)/15049216)*d^3*K1*M^5*Sqrt[(15*Pi)/22]*u^2)/(b^3*E^u) - 
      (((623497493*I)/116210045952)*d*K0*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((281473047319*I)/581050229760)*d^3*K0*M^5*Sqrt[Pi/330]*u^3)/
       (b^3*E^u) + (((223183325999*I)/254209475520)*d^5*K0*M^5*Sqrt[Pi/330]*
        u^3)/(b^3*E^u) - (((360365094743*I)/1355783869440)*d^7*K0*M^5*
        Sqrt[Pi/330]*u^3)/(b^3*E^u) - (((111409769*I)/790083840)*d^9*K0*M^5*
        Sqrt[Pi/330]*u^3)/(b^3*E^u) + (((329741*I)/15049216)*d^11*K0*M^5*
        Sqrt[Pi/330]*u^3)/(b^3*E^u) - (((30839157131*I)/92462383104)*d*K0^2*
        M^5*Sqrt[Pi/330]*u^3)/b^3 - (((56387420759*I)/92462383104)*d^7*K0^2*
        M^5*Sqrt[Pi/330]*u^3)/b^3 + (((535856809*I)/2370830336)*d^9*K0^2*M^5*
        Sqrt[Pi/330]*u^3)/b^3 - (((648835211*I)/30820794368)*d^11*K0^2*M^5*
        Sqrt[Pi/330]*u^3)/b^3 + (((57375667*I)/92462383104)*d^13*K0^2*M^5*
        Sqrt[Pi/330]*u^3)/b^3 - (((11577341*I)/60196864)*d*K1*M^5*
        Sqrt[Pi/330]*u^3)/(b^3*E^u) + (((61641181*I)/42997760)*d^5*K1*M^5*
        Sqrt[Pi/330]*u^3)/(b^3*E^u) - (((141046757*I)/300984320)*d^7*K1*M^5*
        Sqrt[Pi/330]*u^3)/(b^3*E^u) - (((6672331*I)/23761920)*d^9*K1*M^5*
        Sqrt[Pi/330]*u^3)/(b^3*E^u) + (((2721869*I)/60196864)*d^11*K1*M^5*
        Sqrt[Pi/330]*u^3)/(b^3*E^u) + (((1367453261*I)/2433220608)*d*K1^2*M^5*
        Sqrt[Pi/330]*u^3)/b^3 + (((3301696711*I)/2201485312)*d^7*K1^2*M^5*
        Sqrt[Pi/330]*u^3)/b^3 - (((3638483003*I)/46231191552)*d^9*K1^2*M^5*
        Sqrt[Pi/330]*u^3)/b^3 - (((2449957*I)/15410397184)*d^15*K1^2*M^5*
        Sqrt[Pi/330]*u^3)/b^3 + (((2971264209*I)/30820794368)*d^5*K0^2*M^5*
        Sqrt[(3*Pi)/110]*u^3)/b^3 - (((19453*I)/10749440)*d^13*K1*M^5*
        Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) - (((715067141*I)/906493952)*d^5*K1^2*
        M^5*Sqrt[(3*Pi)/110]*u^3)/b^3 - (((2809*I)/4299776)*d^13*K0*M^5*
        Sqrt[(5*Pi)/66]*u^3)/(b^3*E^u) - (((1535*I)/2370830336)*d^15*K0^2*M^5*
        Sqrt[(5*Pi)/66]*u^3)/b^3 + (((3163271*I)/388497408)*d^11*K1^2*M^5*
        Sqrt[(5*Pi)/66]*u^3)/b^3 - (((91681*I)/1896960)*d^3*K1*M^5*
        Sqrt[(11*Pi)/30]*u^3)/(b^3*E^u) + (((651493*I)/15410397184)*d^13*K1^2*
        M^5*Sqrt[(15*Pi)/22]*u^3)/b^3 + (((13825404583*I)/30820794368)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) + 
      (((15822399127*I)/46231191552)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[330]*b^3) - (((30867715687*I)/232420091904)*d*K0*M^5*
        Sqrt[Pi/330]*u^4)/(b^3*E^u) - (((52764167143*I)/145262557440)*d^3*K0*
        M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + (((1621185549437*I)/1626940643328)*
        d^5*K0*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) - 
      (((190149861563*I)/542313547776)*d^7*K0*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) - (((8448829*I)/48620544)*d^9*K0*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) + (((4803353*I)/180590592)*d^11*K0*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) - (((35151221359013*I)/61978691174400)*d*K1*M^5*Sqrt[Pi/330]*
        u^4)/(b^3*E^u) - (((228007801957057*I)/650776257331200)*d^3*K1*M^5*
        Sqrt[Pi/330]*u^4)/(b^3*E^u) + (((149937371595931*I)/68502763929600)*
        d^5*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) - 
      (((30213615689221*I)/29580738969600)*d^7*K1*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) - (((880610814547*I)/3033921945600)*d^9*K1*M^5*Sqrt[Pi/330]*
        u^4)/(b^3*E^u) + (((42663277*I)/963149824)*d^11*K1*M^5*Sqrt[Pi/330]*
        u^4)/(b^3*E^u) - (((37671199*I)/9631498240)*d^13*K1*M^5*Sqrt[Pi/330]*
        u^4)/(b^3*E^u) - (((1239495776543*I)/19417100451840)*d*K0*K1*M^5*
        Sqrt[Pi/330]*u^4)/b^3 + (((2209480722611*I)/1021952655360)*d^3*K0*K1*
        M^5*Sqrt[Pi/330]*u^4)/b^3 - (((66235856373499*I)/19417100451840)*d^5*
        K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + (((2181116345657*I)/3883420090368)*
        d^7*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((435428459329*I)/554774298624)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((103012144723*I)/2773871493120)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^4)/
       b^3 - (((18773*I)/21498880)*d^13*K0*M^5*Sqrt[(3*Pi)/110]*u^4)/
       (b^3*E^u) - (((4316593*I)/61641588736)*d^15*K0*K1*M^5*Sqrt[(3*Pi)/110]*
        u^4)/b^3 + (((4395887*I)/12551454720)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/30]*
        u^4)/b^3 - (((1693225411177*I)/1301552514662400)*d^3*K0*M^5*
        Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((2212401365900659*I)/2603105029324800)*d^5*K0*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) - (((279085957148771*I)/650776257331200)*d^7*K0*M^5*
        Sqrt[Pi/330]*u^5)/(b^3*E^u) - (((107575737331*I)/866834841600)*d^9*K0*
        M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + (((108171079*I)/5778898944)*d^11*K0*
        M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + (((159137575417*I)/2427137556480)*d*
        K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - (((2733379919449*I)/2427137556480)*
        d^5*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((13183897939*I)/60678438912)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((18832622077*I)/69346787328)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((69233081*I)/49533419520)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((3427728548659*I)/8854098739200)*d*K1*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) - (((9459469874977*I)/650776257331200)*d^3*K1*M^5*
        Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((1399652918250049*I)/1301552514662400)*d^5*K1*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) - (((15942845040541*I)/29580738969600)*d^7*K1*M^5*
        Sqrt[Pi/330]*u^5)/(b^3*E^u) - (((158089267409*I)/1011307315200)*d^9*
        K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((113282737*I)/4815749120)*d^11*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((11227609*I)/5778898944)*d^13*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((57179939215537*I)/145628253388800)*d*K1^2*M^5*Sqrt[Pi/330]*u^5)/
       b^3 - (((7546602170339*I)/2240434667520)*d^5*K1^2*M^5*Sqrt[Pi/330]*
        u^5)/b^3 + (((131174018281321*I)/145628253388800)*d^7*K1^2*M^5*
        Sqrt[Pi/330]*u^5)/b^3 + (((4179570937403*I)/5825130135552)*d^9*K1^2*
        M^5*Sqrt[Pi/330]*u^5)/b^3 - (((43707657943*I)/832161447936)*d^11*K1^2*
        M^5*Sqrt[Pi/330]*u^5)/b^3 + (((1139202457*I)/320062095360)*d^13*K1^2*
        M^5*Sqrt[Pi/330]*u^5)/b^3 - (((163653349*I)/1386935746560)*d^15*K1^2*
        M^5*Sqrt[Pi/330]*u^5)/b^3 - (((1436292624289*I)/13773042483200)*d*K0*
        M^5*Sqrt[(3*Pi)/110]*u^5)/(b^3*E^u) - 
      (((575879*I)/1133117440)*d^13*K0*M^5*Sqrt[(3*Pi)/110]*u^5)/(b^3*E^u) - 
      (((14863997*I)/10198056960)*d^11*K0^2*M^5*Sqrt[(11*Pi)/30]*u^5)/b^3 + 
      (((711710254027*I)/1213568778240)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[330]*b^3) + (((204833596763837*I)/145628253388800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) - (((131*I)/113311744)*d^15*K0^2*M^5*
        Sqrt[(55*Pi)/6]*u^5)/b^3 - (((189882571604867*I)/1115616441139200)*d*
        K0*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) + 
      (((326285139346589*I)/3904657543987200)*d^3*K0*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) + (((2392317051216217*I)/7809315087974400)*d^5*K0*M^5*
        Sqrt[Pi/330]*u^6)/(b^3*E^u) - (((38190428093897*I)/216925419110400)*
        d^7*K0*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((308119255637*I)/6067843891200)*d^9*K0*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) + (((10679551*I)/1375928320)*d^11*K0*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) - (((36393551*I)/57788989440)*d^13*K0*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) - (((728294617714997*I)/2603105029324800)*d*K1*M^5*
        Sqrt[Pi/330]*u^6)/(b^3*E^u) + 
      (((1034010502986971*I)/3904657543987200)*d^3*K1*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) + (((192447311071193*I)/709937735270400)*d^5*K1*M^5*
        Sqrt[Pi/330]*u^6)/(b^3*E^u) - (((24140327426671*I)/114842868940800)*
        d^7*K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((140243785547*I)/2600504524800)*d^9*K1*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) + (((84418511*I)/9631498240)*d^11*K1*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) - (((128995327*I)/173366968320)*d^13*K1*M^5*Sqrt[Pi/330]*
        u^6)/(b^3*E^u) + (((33903302317721*I)/72814126694400)*d*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 + (((1157354163319*I)/1486002585600)*d^3*K0*K1*
        M^5*Sqrt[Pi/330]*u^6)/b^3 - (((36684110197387*I)/14562825338880)*d^5*
        K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((58611193975583*I)/72814126694400)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^6)/
       b^3 + (((1475522021803*I)/2912565067776)*d^9*K0*K1*M^5*Sqrt[Pi/330]*
        u^6)/b^3 - (((83035384897*I)/2080403619840)*d^11*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 + (((97171033*I)/32006209536)*d^13*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((68337931*I)/693467873280)*d^15*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((140057014320211*I)/1561863017594880)*d*K0*
        M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((109196737964323*I)/780931508797440)*d^3*K0*M^5*Sqrt[Pi/330]*u^7)/
       (b^3*E^u) - (((40405819743361*I)/1561863017594880)*d^5*K0*M^5*
        Sqrt[Pi/330]*u^7)/(b^3*E^u) - (((170163376883*I)/18593607352320)*d^7*
        K0*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) - 
      (((221924821*I)/14860025856)*d^9*K0*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((17595433*I)/173366968320)*d^13*K0*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((471532605151*I)/5201009049600)*d*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((2615515088567*I)/7281412669440)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((4883277445621*I)/36407063347200)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^7)/
       b^3 + (((99138366947*I)/1456282533888)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^7)/
       b^3 - (((1315353379*I)/208040361984)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^7)/
       b^3 + (((576347557*I)/1040201809920)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^7)/
       b^3 - (((395999*I)/23115595776)*d^15*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((21018647555333*I)/236645911756800)*d*K1*M^5*Sqrt[Pi/330]*u^7)/
       (b^3*E^u) + (((42553921435853*I)/300358272614400)*d^3*K1*M^5*
        Sqrt[Pi/330]*u^7)/(b^3*E^u) - (((179145498313751*I)/7809315087974400)*
        d^5*K1*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) - 
      (((44746780932389*I)/1952328771993600)*d^7*K1*M^5*Sqrt[Pi/330]*u^7)/
       (b^3*E^u) - (((7765828597*I)/958080614400)*d^9*K1*M^5*Sqrt[Pi/330]*
        u^7)/(b^3*E^u) + (((2138239*I)/1699676160)*d^11*K1*M^5*Sqrt[Pi/330]*
        u^7)/(b^3*E^u) - (((26174461*I)/173366968320)*d^13*K1*M^5*
        Sqrt[Pi/330]*u^7)/(b^3*E^u) + (((594305246687*I)/7281412669440)*d*
        K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - (((15758000983649*I)/36407063347200)*
        d^5*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((1105840823207*I)/7281412669440)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((75907922999*I)/933514444800)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((6936232643*I)/743001292800)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((163713353*I)/192629964800)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((126560153*I)/5201009049600)*d^15*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((790501*I)/28894494720)*d^11*K0*M^5*Sqrt[(11*Pi)/30]*u^7)/(b^3*E^u) + 
      (((2625748962737*I)/36407063347200)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[330]*b^3) + (((4606681134079*I)/36407063347200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) - (((2258891391847*I)/130155251466240)*
        d*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((214951481219*I)/3828095631360)*d^3*K0*M^5*Sqrt[Pi/330]*u^8)/
       (b^3*E^u) - (((941960709947*I)/26031050293248)*d^5*K0*M^5*Sqrt[Pi/330]*
        u^8)/(b^3*E^u) - (((267327766829*I)/10846270955520)*d^7*K0*M^5*
        Sqrt[Pi/330]*u^8)/(b^3*E^u) + (((78012569*I)/21670871040)*d^11*K0*M^5*
        Sqrt[Pi/330]*u^8)/(b^3*E^u) - (((34398647*I)/43341742080)*d^13*K0*M^5*
        Sqrt[Pi/330]*u^8)/(b^3*E^u) - (((21841905855977*I)/1233049750732800)*
        d*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((584693707530773*I)/11713972631961600)*d^3*K1*M^5*Sqrt[Pi/330]*u^8)/
       (b^3*E^u) - (((88427578873859*I)/3346849323417600)*d^5*K1*M^5*
        Sqrt[Pi/330]*u^8)/(b^3*E^u) - (((9346901421227*I)/390465754398720)*
        d^7*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((618667307*I)/40007761920)*d^9*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((13547311*I)/4127784960)*d^11*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((101797669*I)/173366968320)*d^13*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((10901820157*I)/505653657600)*d*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((103354102469*I)/4550882918400)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((35552271563*I)/4550882918400)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((82941751447*I)/4550882918400)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((866657699*I)/216708710400)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((275790937*I)/650126131200)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((514853*I)/38242713600)*d^15*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((530416069*I)/303392194560)*d^9*K0*M^5*Sqrt[(11*Pi)/30]*u^8)/
       (b^3*E^u) - (((41182163*I)/79840051200)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/30]*
        u^8)/b^3 + (((1353403092259*I)/11713972631961600)*d*K0*M^5*
        Sqrt[Pi/330]*u^9)/(b^3*E^u) - (((72889953963919*I)/5856986315980800)*
        d^3*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((195299647073*I)/11702270361600)*d^5*K0*M^5*Sqrt[Pi/330]*u^9)/
       (b^3*E^u) + (((3863542937561*I)/976164385996800)*d^7*K0*M^5*
        Sqrt[Pi/330]*u^9)/(b^3*E^u) - (((75246700493*I)/9101765836800)*d^9*K0*
        M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) - (((24431881*I)/43341742080)*d^11*K0*
        M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) - (((18555374791*I)/4550882918400)*d*
        K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + (((228941999203*I)/4550882918400)*
        d^5*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((13364596669*I)/2275441459200)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((61108602497*I)/4550882918400)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((2948959*I)/2083737600)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((438720883*I)/650126131200)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((280499*I)/25004851200)*d^15*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((252722038717*I)/557808220569600)*d*K1*M^5*Sqrt[Pi/330]*u^9)/
       (b^3*E^u) - (((73115670353963*I)/5856986315980800)*d^3*K1*M^5*
        Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((218159347402973*I)/11713972631961600)*d^5*K1*M^5*Sqrt[Pi/330]*u^9)/
       (b^3*E^u) + (((191082455077*I)/83671233085440)*d^7*K1*M^5*Sqrt[Pi/330]*
        u^9)/(b^3*E^u) - (((315349553*I)/40452292608)*d^9*K1*M^5*Sqrt[Pi/330]*
        u^9)/(b^3*E^u) - (((80559959*I)/130025226240)*d^11*K1*M^5*
        Sqrt[Pi/330]*u^9)/(b^3*E^u) + (((8884459*I)/20003880960)*d^13*K1*M^5*
        Sqrt[Pi/330]*u^9)/(b^3*E^u) - (((27131320379*I)/9101765836800)*d*K1^2*
        M^5*Sqrt[Pi/330]*u^9)/b^3 + (((1248382385447*I)/27305297510400)*d^5*
        K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - (((34117076293*I)/3900756787200)*d^7*
        K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - (((10800198559*I)/1300252262400)*d^9*
        K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - (((2487400661*I)/1300252262400)*d^11*
        K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + (((27554309*I)/100019404800)*d^13*
        K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - (((3132901*I)/1300252262400)*d^15*
        K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + (((4046291*I)/86683484160)*d^13*K0*
        M^5*Sqrt[(11*Pi)/30]*u^9)/(b^3*E^u) - 
      (((4254582053*I)/162531532800)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[330]*b^3) - (((26263433683*I)/1092211900416)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) - (((22350948287*I)/18303082237440)*d*
        K0*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((7581954671*I)/36606164474880)*d^3*K0*M^5*Sqrt[Pi/330]*u^10)/
       (b^3*E^u) + (((188581986539*I)/45757705593600)*d^5*K0*M^5*Sqrt[Pi/330]*
        u^10)/(b^3*E^u) - (((146985392933*I)/45757705593600)*d^7*K0*M^5*
        Sqrt[Pi/330]*u^10)/(b^3*E^u) + (((9965909*I)/11851257600)*d^9*K0*M^5*
        Sqrt[Pi/330]*u^10)/(b^3*E^u) - (((312713*I)/2031644160)*d^13*K0*M^5*
        Sqrt[Pi/330]*u^10)/(b^3*E^u) - (((1705839959567*I)/1464246578995200)*
        d*K1*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((86847198203*I)/732123289497600)*d^3*K1*M^5*Sqrt[Pi/330]*u^10)/
       (b^3*E^u) + (((1157562443467*I)/292849315799040)*d^5*K1*M^5*
        Sqrt[Pi/330]*u^10)/(b^3*E^u) - (((1210196145341*I)/366061644748800)*
        d^7*K1*M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) + 
      (((1034874361*I)/1137720729600)*d^9*K1*M^5*Sqrt[Pi/330]*u^10)/
       (b^3*E^u) - (((2099567*I)/16253153280)*d^11*K1*M^5*Sqrt[Pi/330]*u^10)/
       (b^3*E^u) - (((933407*I)/6501261312)*d^13*K1*M^5*Sqrt[Pi/330]*u^10)/
       (b^3*E^u) + (((13787191967*I)/13652648755200)*d^3*K0*K1*M^5*
        Sqrt[Pi/330]*u^10)/b^3 - (((16535242877*I)/2730529751040)*d^5*K0*K1*
        M^5*Sqrt[Pi/330]*u^10)/b^3 - (((10961014171*I)/1950378393600)*d^7*K0*
        K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + (((142645921441*I)/13652648755200)*
        d^9*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((3156486197*I)/1950378393600)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((1917804029*I)/1950378393600)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((1653541*I)/72236236800)*d^15*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((1156900379*I)/4550882918400)*d*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^10)/
       b^3 - (((2479*I)/812657664)*d^11*K0*M^5*Sqrt[(55*Pi)/6]*u^10)/
       (b^3*E^u) + (((215788283*I)/1901618933760)*d*K0*M^5*Sqrt[Pi/330]*u^11)/
       (b^3*E^u) + (((1964807563*I)/10458904135680)*d^3*K0*M^5*Sqrt[Pi/330]*
        u^11)/(b^3*E^u) - (((35735535113*I)/104589041356800)*d^5*K0*M^5*
        Sqrt[Pi/330]*u^11)/(b^3*E^u) - (((5383160311*I)/26147260339200)*d^7*
        K0*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      (((41597*I)/297676800)*d^9*K0*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      (((5099*I)/60196864)*d^11*K0*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      (((3889*I)/178606080)*d^13*K0*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      (((37221929*I)/189620121600)*d*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((43110461*I)/568860364800)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((1463591*I)/748500480)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((73508339*I)/243797299200)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((4750523*I)/4875945984)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((60034957*I)/243797299200)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((15427*I)/2257382400)*d^15*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((1684005689*I)/14941291622400)*d*K1*M^5*Sqrt[Pi/330]*u^11)/
       (b^3*E^u) + (((9444942137*I)/52294520678400)*d^3*K1*M^5*Sqrt[Pi/330]*
        u^11)/(b^3*E^u) - (((35418637883*I)/104589041356800)*d^5*K1*M^5*
        Sqrt[Pi/330]*u^11)/(b^3*E^u) - (((5061619897*I)/26147260339200)*d^7*
        K1*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      (((33685181*I)/243797299200)*d^9*K1*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      (((647587*I)/8126576640)*d^11*K1*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      (((342161*I)/16253153280)*d^13*K1*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      (((294057833*I)/1706581094400)*d*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((16898291*I)/106661318400)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((47967233*I)/35928023040)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((5894783*I)/20077424640)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((50538269*I)/69656371200)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((24727519*I)/121898649600)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((30973*I)/5358182400)*d^15*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((71594363*I)/1137720729600)*d^3*K1^2*M^5*Sqrt[(11*Pi)/30]*u^11)/b^3 + 
      (((20187371*I)/21879244800)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[330]*b^3) - (((516181*I)/335221286400)*d*K0*M^5*Sqrt[Pi/330]*
        u^12)/(b^3*E^u) - (((406279*I)/27935107200)*d^3*K0*M^5*Sqrt[Pi/330]*
        u^12)/(b^3*E^u) + (((2013127*I)/335221286400)*d^5*K0*M^5*Sqrt[Pi/330]*
        u^12)/(b^3*E^u) + (((518519*I)/20951330400)*d^7*K0*M^5*Sqrt[Pi/330]*
        u^12)/(b^3*E^u) - (((94597*I)/30474662400)*d^9*K0*M^5*Sqrt[Pi/330]*
        u^12)/(b^3*E^u) - (((733*I)/72558720)*d^11*K0*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) - (((51529*I)/33522128640)*d*K1*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) + (((253163*I)/41902660800)*d^5*K1*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) + (((2065463*I)/83805321600)*d^7*K1*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) - (((601*I)/59754240)*d^11*K1*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) - (((168174577*I)/3413162188800)*d*K0*K1*M^5*Sqrt[Pi/330]*
        u^12)/b^3 - (((326252243*I)/682632437760)*d^3*K0*K1*M^5*Sqrt[Pi/330]*
        u^12)/b^3 - (((35804177*I)/200774246400)*d^5*K0*K1*M^5*Sqrt[Pi/330]*
        u^12)/b^3 + (((879075893*I)/682632437760)*d^7*K0*K1*M^5*Sqrt[Pi/330]*
        u^12)/b^3 + (((101693957*I)/3413162188800)*d^9*K0*K1*M^5*Sqrt[Pi/330]*
        u^12)/b^3 - (((4467019*I)/8554291200)*d^11*K0*K1*M^5*Sqrt[Pi/330]*
        u^12)/b^3 - (((1280711*I)/13931274240)*d^13*K0*K1*M^5*Sqrt[Pi/330]*
        u^12)/b^3 + (((204233*I)/97518919680)*d^15*K0*K1*M^5*Sqrt[Pi/330]*
        u^12)/b^3 - ((I/3414528)*d^13*K0*M^5*Sqrt[(5*Pi)/66]*u^12)/
       (b^3*E^u) - (((499*I)/171908352)*d^3*K1*M^5*Sqrt[(5*Pi)/66]*u^12)/
       (b^3*E^u) - (((619*I)/2176761600)*d^9*K1*M^5*Sqrt[(11*Pi)/30]*u^12)/
       (b^3*E^u) - (((67*I)/507911040)*d^13*K1*M^5*Sqrt[(11*Pi)/30]*u^12)/
       (b^3*E^u) + ((I/188115200)*d*K0*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      ((I/16598400)*d^3*K0*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      (((41*I)/564345600)*d^5*K0*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) - 
      (((29*I)/141086400)*d^7*K0*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      ((I/11286912)*d^11*K0*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      ((I/37623040)*d^13*K0*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      (((1811*I)/1367452800)*d*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((1705787*I)/121898649600)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((5534387*I)/113772072960)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((68963*I)/4491002880)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((2183*I)/85995520)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((28019*I)/4875945984)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      ((I/188115200)*d*K1*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      ((I/16598400)*d^3*K1*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      (((41*I)/564345600)*d^5*K1*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) - 
      (((29*I)/141086400)*d^7*K1*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      ((I/11286912)*d^11*K1*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      ((I/37623040)*d^13*K1*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      (((2224987*I)/1706581094400)*d*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((68287423*I)/5119743283200)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((10173167*I)/213322636800)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((24566699*I)/1706581094400)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((3039119*I)/121898649600)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((3895207*I)/731391897600)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((1777*I)/60949324800)*d^15*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((3*I)/188115200)*d^9*K0*M^5*Sqrt[(3*Pi)/110]*u^13)/(b^3*E^u) - 
      (((3*I)/188115200)*d^9*K1*M^5*Sqrt[(3*Pi)/110]*u^13)/(b^3*E^u) + 
      (((5*I)/361181184)*d^15*K0^2*M^5*Sqrt[(5*Pi)/66]*u^13)/b^3 + 
      (((55351*I)/34828185600)*d^3*K0^2*M^5*Sqrt[(11*Pi)/30]*u^13)/b^3 + 
      (((6273929*I)/365695948800)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[330]*b^3) - (((11911*I)/284430182400)*d*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 - (((1699381*I)/2559871641600)*d^3*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 - (((3463543*I)/2559871641600)*d^5*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 + (((1653737*I)/853290547200)*d^7*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 + (((1709417*I)/853290547200)*d^9*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 - (((37529*I)/40632883200)*d^11*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 - (((319507*I)/365695948800)*d^13*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 - (((10403*I)/121898649600)*d^15*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 + ((I/1333266480)*d*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((2077*I)/45711993600)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 - 
      (((2111*I)/71107545600)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 - 
      (((529*I)/5925628800)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((113*I)/6094932480)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((1597*I)/45711993600)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      ((I/178214400)*d^15*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      ((I/1403438400)*d*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((659*I)/15237331200)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 - 
      (((5989*I)/213322636800)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 - 
      (((347*I)/4102358400)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      ((I/58046976)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((13*I)/390700800)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((163*I)/30474662400)*d^15*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((461*I)/33682521600)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[330]*b^3) + 
      (((2741*I)/213322636800)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[330]*b^3) - 
      ((I/13332664800)*d*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      (((67*I)/39997994400)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      ((I/228559968)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 + 
      (((43*I)/13332664800)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      ((I/380933280)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      ((I/300736800)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      ((I/1904666400)*d^15*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 + 
      ((I/533306592)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/66]*u^16)/b^3)/Pi, 
    ((-84350569889*d^3*K0*K1*M^5*Sqrt[5/(66*Pi)]*u^3)/(4004776968192*b^3) + 
      (12797*d^13*K0*K1*M^5*Sqrt[5/(66*Pi)]*u^3)/(1651113984*b^3) + 
      (((4809913481*I)/5778898944)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((29252599*I)/1444724736)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((24985141*I)/113311744)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((2728068911*I)/2889449472)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((9735029*I)/481574912)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((2188357*I)/963149824)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((206342467*I)/5778898944)*d*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((107651*I)/688128)*d^3*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((204565*I)/5778898944)*d^13*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((6560761*I)/56655872)*d*K1^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (((4730009*I)/152076288)*d^9*K1^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 + 
      (((650937137*I)/1444724736)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[330]*b^3) + (((358157*I)/963149824)*d^11*K0^2*M^5*
        Sqrt[(33*Pi)/10]*u^3)/b^3 - (((1780081*I)/103194624)*d^7*K1^2*M^5*
        Sqrt[(55*Pi)/6]*u^3)/b^3 - (204220671859*d*K0*K1*M^5*u^3)/
       (2107777351680*b^3*Sqrt[330*Pi]) + (1256740942271*d^5*K0*K1*M^5*u^3)/
       (2669851312128*b^3*Sqrt[330*Pi]) - (482475075883*d^7*K0*K1*M^5*u^3)/
       (2002388484096*b^3*Sqrt[330*Pi]) - (17849265569*d^9*K0*K1*M^5*u^3)/
       (728141266944*b^3*Sqrt[330*Pi]) - (1874753129*d^11*K0*K1*M^5*u^3)/
       (606784389120*b^3*Sqrt[330*Pi]) - (217393440983*d^13*K0^2*M^5*
        Sqrt[3/(110*Pi)]*u^4)/(998140490547200*b^3) - 
      (((136204357451*I)/173366968320)*d*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((112041896227*I)/86683484160)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((753219469747*I)/173366968320)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((23776700351*I)/14447247360)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((112259506741*I)/173366968320)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((2623727053*I)/86683484160)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((370813*I)/107347968)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (801425201273*d^3*K0^2*M^5*u^4)/(40047769681920*Sqrt[330]*b^3*
        Sqrt[Pi]) - (4554382434439*d^3*K1^2*M^5*u^4)/
       (23104482508800*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (194275946803*d*K0^2*M^5*u^4)/(4215554703360*b^3*Sqrt[330*Pi]) + 
      (20225590327*d^5*K0^2*M^5*u^4)/(120807751680*b^3*Sqrt[330*Pi]) - 
      (1847183228183*d^7*K0^2*M^5*u^4)/(20023884840960*b^3*Sqrt[330*Pi]) - 
      (52868942437*d^9*K0^2*M^5*u^4)/(7281412669440*b^3*Sqrt[330*Pi]) - 
      (2230911017*d^11*K0^2*M^5*u^4)/(1213568778240*b^3*Sqrt[330*Pi]) + 
      (677831988989*d^13*K0^2*M^5*u^4)/(998140490547200*b^3*Sqrt[330*Pi]) + 
      (33394138293233*d*K1^2*M^5*u^4)/(600716545228800*b^3*Sqrt[330*Pi]) + 
      (4450039420109*d^5*K1^2*M^5*u^4)/(22248760934400*b^3*Sqrt[330*Pi]) - 
      (20393625313*d^7*K1^2*M^5*u^4)/(679543603200*b^3*Sqrt[330*Pi]) - 
      (1574240952899*d^9*K1^2*M^5*u^4)/(54610595020800*b^3*Sqrt[330*Pi]) - 
      (920077577*d^11*K1^2*M^5*u^4)/(3033921945600*b^3*Sqrt[330*Pi]) + 
      (38050147*d^13*K1^2*M^5*u^4)/(57788989440*b^3*Sqrt[330*Pi]) - 
      (((14473810717*I)/43341742080)*d*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((7952895947*I)/6191677440)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((1428132341*I)/6191677440)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((280080191*I)/21670871040)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((482371*I)/456228864)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((4661628137*I)/3824271360)*d*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((47126991749*I)/13002522624)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((25973833939*I)/16253153280)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((427069013*I)/714424320)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((182234477*I)/4643758080)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((15015961*I)/92610560)*d^7*K0^2*M^5*Sqrt[(3*Pi)/110]*u^5)/b^3 - 
      (((2571839*I)/13002522624)*d^13*K1^2*M^5*Sqrt[(11*Pi)/30]*u^5)/b^3 - 
      (((5315730209*I)/21670871040)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[330]*b^3) - (((1603849601*I)/6501261312)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[330]*b^3) + (1862828316487*d*K0*K1*M^5*u^5)/
       (30035827261440*b^3*Sqrt[330*Pi]) - (76953407093*d^3*K0*K1*M^5*u^5)/
       (494010316800*b^3*Sqrt[330*Pi]) + (2481689373139*d^5*K0*K1*M^5*u^5)/
       (16686570700800*b^3*Sqrt[330*Pi]) - (1499460397861*d^7*K0*K1*M^5*u^5)/
       (18772392038400*b^3*Sqrt[330*Pi]) + (374277645883*d^9*K0*K1*M^5*u^5)/
       (13652648755200*b^3*Sqrt[330*Pi]) - (635791423*d^11*K0*K1*M^5*u^5)/
       (189620121600*b^3*Sqrt[330*Pi]) + (60926263*d^13*K0*K1*M^5*u^5)/
       (72236236800*b^3*Sqrt[330*Pi]) + (51381*d^13*K0^2*M^5*Sqrt[33/(10*Pi)]*
        u^6)/(6879641600*b^3) - (((12042801389*I)/13002522624)*d*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 + (((1513348547*I)/32506306560)*d^3*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 + (((150729402433*I)/65012613120)*d^5*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((16957520443*I)/16253153280)*d^7*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((27680461199*I)/65012613120)*d^9*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 + (((1042057091*I)/32506306560)*d^11*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((16523399*I)/9287516160)*d^13*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (1538928566771*d^3*K0^2*M^5*u^6)/
       (75089568153600*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (159367219105249*d^3*K1^2*M^5*u^6)/(375447840768000*Sqrt[330]*b^3*
        Sqrt[Pi]) + (72558162191*d*K0^2*M^5*u^6)/(7701494169600*b^3*
        Sqrt[330*Pi]) + (1625056471033*d^5*K0^2*M^5*u^6)/
       (60071654522880*b^3*Sqrt[330*Pi]) - (579511068589*d^7*K0^2*M^5*u^6)/
       (18772392038400*b^3*Sqrt[330*Pi]) + (428777235641*d^9*K0^2*M^5*u^6)/
       (27305297510400*b^3*Sqrt[330*Pi]) - (802363459*d^11*K0^2*M^5*u^6)/
       (758480486400*b^3*Sqrt[330*Pi]) - (71375588917081*d*K1^2*M^5*u^6)/
       (500597121024000*b^3*Sqrt[330*Pi]) - 
      (511406429785343*d^5*K1^2*M^5*u^6)/(1501791363072000*b^3*
        Sqrt[330*Pi]) - (71902312091*d^7*K1^2*M^5*u^6)/
       (2681770291200*b^3*Sqrt[330*Pi]) + (2476043128081*d^9*K1^2*M^5*u^6)/
       (27305297510400*b^3*Sqrt[330*Pi]) - (38758737419*d^11*K1^2*M^5*u^6)/
       (6826324377600*b^3*Sqrt[330*Pi]) + (762997*d^13*K1^2*M^5*u^6)/
       (1699676160*b^3*Sqrt[330*Pi]) - (((57656701*I)/488816640)*d*K0^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((948737473*I)/3421716480)*d^5*K0^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((539095757*I)/9287516160)*d^9*K0^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((90044467*I)/16253153280)*d^11*K0^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((19896839*I)/65012613120)*d^13*K0^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((1736197349*I)/12039372800)*d*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((100541692453*I)/325063065600)*d^5*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((170910697*I)/1269777600)*d^7*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((23294425549*I)/325063065600)*d^9*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((7851841*I)/956067840)*d^11*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((1887923*I)/4334174208)*d^13*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((4910803*I)/203164416)*d^7*K0^2*M^5*
        Sqrt[(5*Pi)/66]*u^7)/b^3 + (((28289*I)/9318400)*d^3*K1^2*M^5*
        Sqrt[(11*Pi)/30]*u^7)/b^3 + (((1960091*I)/136581120)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) - (4260243572441*d*K0*K1*M^5*u^7)/
       (17065810944000*b^3*Sqrt[330*Pi]) + (22191800275079*d^3*K0*K1*M^5*u^7)/
       (34131621888000*b^3*Sqrt[330*Pi]) - (1822307829613*d^5*K0*K1*M^5*u^7)/
       (3792402432000*b^3*Sqrt[330*Pi]) + (1250062619*d^7*K0*K1*M^5*u^7)/
       (262550937600*b^3*Sqrt[330*Pi]) + (136251933133*d^9*K0*K1*M^5*u^7)/
       (1706581094400*b^3*Sqrt[330*Pi]) - (34119677353*d^11*K0*K1*M^5*u^7)/
       (6826324377600*b^3*Sqrt[330*Pi]) + (39710857*d^13*K0*K1*M^5*u^7)/
       (108354355200*b^3*Sqrt[330*Pi]) + (574243247*d^11*K1^2*M^5*
        Sqrt[11/(30*Pi)]*u^8)/(20478973132800*b^3) - 
      (((821713939*I)/27088588800)*d*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((4563767653*I)/81265766400)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((3992921*I)/120931200)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((401207*I)/104186880)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((3661043*I)/16253153280)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((125615081*I)/20316441600)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^8)/b^3 - 
      (((19169263*I)/11609395200)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^8)/b^3 + 
      (25948515737*d^3*K0^2*M^5*u^8)/(11377207296000*Sqrt[330]*b^3*
        Sqrt[Pi]) - (758104898699*d^3*K1^2*M^5*u^8)/(102394865664000*
        Sqrt[330]*b^3*Sqrt[Pi]) + (603493049*d*K0^2*M^5*u^8)/
       (898200576000*b^3*Sqrt[330*Pi]) + (6416707813*d^5*K0^2*M^5*u^8)/
       (875169792000*b^3*Sqrt[330*Pi]) - (74679168061*d^7*K0^2*M^5*u^8)/
       (3413162188800*b^3*Sqrt[330*Pi]) + (5198342033*d^9*K0^2*M^5*u^8)/
       (568860364800*b^3*Sqrt[330*Pi]) + (845175503*d^11*K0^2*M^5*u^8)/
       (325063065600*b^3*Sqrt[330*Pi]) - (15498911*d^13*K0^2*M^5*u^8)/
       (108354355200*b^3*Sqrt[330*Pi]) + (82800638689*d*K1^2*M^5*u^8)/
       (5688603648000*b^3*Sqrt[330*Pi]) - (1907419212443*d^5*K1^2*M^5*u^8)/
       (102394865664000*b^3*Sqrt[330*Pi]) + (23155907*d^7*K1^2*M^5*u^8)/
       (13931274240*b^3*Sqrt[330*Pi]) + (48389030923*d^9*K1^2*M^5*u^8)/
       (5119743283200*b^3*Sqrt[330*Pi]) + (79763*d^13*K1^2*M^5*u^8)/
       (1470873600*b^3*Sqrt[330*Pi]) + (25251258787*d*K0*K1*M^5*
        Sqrt[11/(30*Pi)]*u^9)/(8532905472000*b^3) - 
      (((11887*I)/20316441600)*d*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((72948169*I)/2902348800)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((1281221*I)/725587200)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((118298239*I)/20316441600)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((1367*I)/456960)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((625133*I)/4063288320)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((1469854333*I)/81265766400)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((5140349*I)/1562803200)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((9248513*I)/11609395200)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((179603*I)/3250630656)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((4170863*I)/27088588800)*d*K1^2*M^5*Sqrt[(11*Pi)/30]*u^9)/b^3 + 
      (((1422389*I)/8126576640)*d^11*K1^2*M^5*Sqrt[(11*Pi)/30]*u^9)/b^3 + 
      (((46321733*I)/2539555200)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) + 
      (((561741179*I)/40632883200)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[330]*b^3) - (537154383263*d^3*K0*K1*M^5*u^9)/
       (6399679104000*b^3*Sqrt[330*Pi]) + (86071942403*d^5*K0*K1*M^5*u^9)/
       (1505806848000*b^3*Sqrt[330*Pi]) + (27447391*d^7*K0*K1*M^5*u^9)/
       (8888443200*b^3*Sqrt[330*Pi]) - (3000621773*d^9*K0*K1*M^5*u^9)/
       (731391897600*b^3*Sqrt[330*Pi]) - (1366555921*d^11*K0*K1*M^5*u^9)/
       (255987164160*b^3*Sqrt[330*Pi]) + (1199173*d^13*K0*K1*M^5*u^9)/
       (2083737600*b^3*Sqrt[330*Pi]) + (2453761*d^11*K0^2*M^5*
        Sqrt[11/(30*Pi)]*u^10)/(52242278400*b^3) + 
      (5471299*d^11*K1^2*M^5*Sqrt[11/(30*Pi)]*u^10)/(102394865664*b^3) - 
      (((5216423*I)/1504921600)*d*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((567578617*I)/60949324800)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((13032823*I)/916531200)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((20689577*I)/1792627200)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((1330668113*I)/121898649600)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((28183157*I)/12189864960)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((460469*I)/1875363840)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (142234941841*d^3*K0^2*M^5*u^10)/(12799358208000*Sqrt[330]*b^3*
        Sqrt[Pi]) - (22138706543*d^3*K1^2*M^5*u^10)/(2559871641600*Sqrt[330]*
        b^3*Sqrt[Pi]) + (84937612469*d*K0^2*M^5*u^10)/
       (17065810944000*b^3*Sqrt[330*Pi]) + (25445892691*d^5*K0^2*M^5*u^10)/
       (3011613696000*b^3*Sqrt[330*Pi]) - (88677833*d^7*K0^2*M^5*u^10)/
       (25096780800*b^3*Sqrt[330*Pi]) + (10175790377*d^9*K0^2*M^5*u^10)/
       (10239486566400*b^3*Sqrt[330*Pi]) - (47241149*d^13*K0^2*M^5*u^10)/
       (162531532800*b^3*Sqrt[330*Pi]) + (1550942177*d*K1^2*M^5*u^10)/
       (379240243200*b^3*Sqrt[330*Pi]) + (24374746637*d^5*K1^2*M^5*u^10)/
       (3413162188800*b^3*Sqrt[330*Pi]) - (5801493281*d^7*K1^2*M^5*u^10)/
       (1279935820800*b^3*Sqrt[330*Pi]) + (16120974193*d^9*K1^2*M^5*u^10)/
       (10239486566400*b^3*Sqrt[330*Pi]) - (34481101*d^13*K1^2*M^5*u^10)/
       (162531532800*b^3*Sqrt[330*Pi]) - 
      (3491483*d^7*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^11)/(16841260800*b^3) + 
      (((77837*I)/1160939520)*d*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((3632861*I)/24379729920)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((115099*I)/93768192)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((1553771*I)/12189864960)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((304687*I)/4875945984)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((9259091*I)/121898649600)*d*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((283807*I)/2138572800)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((2784871*I)/2031644160)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((460709*I)/541771776)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((672743*I)/4063288320)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((36671*I)/696563712)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((804079*I)/4875945984)*d^9*K0^2*M^5*Sqrt[(5*Pi)/66]*u^11)/b^3 + 
      (((35797*I)/937681920)*d^3*K0^2*M^5*Sqrt[(11*Pi)/30]*u^11)/b^3 + 
      (((9430963*I)/20316441600)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[330]*b^3) - (22426546627*d*K0*K1*M^5*u^11)/
       (12799358208000*b^3*Sqrt[330*Pi]) + (1707435559*d^3*K0*K1*M^5*u^11)/
       (355537728000*b^3*Sqrt[330*Pi]) - (29407229927*d^5*K0*K1*M^5*u^11)/
       (12799358208000*b^3*Sqrt[330*Pi]) + (3004919003*d^9*K0*K1*M^5*u^11)/
       (2559871641600*b^3*Sqrt[330*Pi]) + (39450041*d^11*K0*K1*M^5*u^11)/
       (213322636800*b^3*Sqrt[330*Pi]) + (19237*d^13*K0*K1*M^5*u^11)/
       (113817600*b^3*Sqrt[330*Pi]) - (364138303*d^5*K0^2*M^5*
        Sqrt[11/(30*Pi)]*u^12)/(12799358208000*b^3) - 
      (14503*d^9*K0^2*M^5*Sqrt[11/(30*Pi)]*u^12)/(73139189760*b^3) + 
      (((10859*I)/114566400)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      (((146977*I)/4353523200)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      (((50543*I)/609493248)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      (((125149*I)/6094932480)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      (((7249*I)/4353523200)*d*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^12)/b^3 - 
      (((12269*I)/448156800)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^12)/b^3 + 
      (((140801*I)/30474662400)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^12)/b^3 + 
      (130019783*d^3*K0^2*M^5*u^12)/(1066613184000*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (79839847*d^3*K1^2*M^5*u^12)/(639967910400*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (282540113*d*K0^2*M^5*u^12)/(12799358208000*b^3*Sqrt[330*Pi]) + 
      (199717*d^7*K0^2*M^5*u^12)/(725587200*b^3*Sqrt[330*Pi]) - 
      (1421543*d^11*K0^2*M^5*u^12)/(30474662400*b^3*Sqrt[330*Pi]) - 
      (540373*d^13*K0^2*M^5*u^12)/(40632883200*b^3*Sqrt[330*Pi]) - 
      (57670961*d*K1^2*M^5*u^12)/(2559871641600*b^3*Sqrt[330*Pi]) - 
      (115708123*d^5*K1^2*M^5*u^12)/(365695948800*b^3*Sqrt[330*Pi]) + 
      (29840957*d^7*K1^2*M^5*u^12)/(106661318400*b^3*Sqrt[330*Pi]) - 
      (7796209*d^9*K1^2*M^5*u^12)/(853290547200*b^3*Sqrt[330*Pi]) - 
      (5635769*d^11*K1^2*M^5*u^12)/(127993582080*b^3*Sqrt[330*Pi]) - 
      (504929*d^13*K1^2*M^5*u^12)/(40632883200*b^3*Sqrt[330*Pi]) - 
      (28384501*d*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^13)/(232948319385600*b^3) + 
      (27292723*d^3*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^13)/(38824719897600*b^3) - 
      (16744003*d^5*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^13)/(2079895708800*b^3) + 
      (404869*d^7*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^13)/(115549761600*b^3) + 
      (216737*d^9*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^13)/(693298569600*b^3) - 
      ((I/2000700)*d*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((4033*I)/272095200)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((101*I)/112039200)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((5189*I)/761866560)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((667*I)/761866560)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((199*I)/400982400)*d*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((1283*I)/1088380800)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((2797*I)/190466640)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((643*I)/95233320)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((1307*I)/1523733120)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((53*I)/304746624)*d^9*K1^2*M^5*Sqrt[(5*Pi)/66]*u^13)/b^3 - 
      ((I/8963136)*d^5*K0^2*M^5*Sqrt[(11*Pi)/30]*u^13)/b^3 - 
      (((1849*I)/293025600)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[330]*b^3) - 
      (((853*I)/136047600)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[330]*b^3) + 
      (6725977*d*K0*K1*M^5*u^13)/(15529887959040*b^3*Sqrt[330*Pi]) - 
      (236021339*d^3*K0*K1*M^5*u^13)/(116474159692800*b^3*Sqrt[330*Pi]) + 
      (8940671*d^5*K0*K1*M^5*u^13)/(109468195200*b^3*Sqrt[330*Pi]) - 
      (53897*d^7*K0*K1*M^5*u^13)/(1824469920*b^3*Sqrt[330*Pi]) - 
      (94859*d^9*K0*K1*M^5*u^13)/(5473409760*b^3*Sqrt[330*Pi]) + 
      (64189*d^11*K0*K1*M^5*u^13)/(12307075200*b^3*Sqrt[330*Pi]) + 
      (2231*d^13*K0*K1*M^5*u^13)/(1269777600*b^3*Sqrt[330*Pi]) + 
      (d*K0^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(3386073600*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(2539555200*b^3) - 
      (d^5*K0^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(725587200*b^3) + 
      (d^7*K0^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(2539555200*b^3) - 
      (463*d^9*K0^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(23702515200*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(3386073600*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(2539555200*b^3) - 
      (d^5*K1^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(725587200*b^3) + 
      (d^7*K1^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(2539555200*b^3) - 
      (463*d^9*K1^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(23702515200*b^3) + 
      ((I/141086400)*d*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 + 
      ((I/12448800)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 + 
      (((41*I)/423259200)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 - 
      (((29*I)/105814800)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 + 
      ((I/8465184)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 + 
      ((I/28217280)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 - 
      ((I/47028800)*d^9*K0*K1*M^5*Sqrt[(3*Pi)/110]*u^14)/b^3 + 
      (29*d^3*K0^2*M^5*u^14)/(14034384000*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (29*d^3*K1^2*M^5*u^14)/(14034384000*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (701*d*K0^2*M^5*u^14)/(152373312000*b^3*Sqrt[330*Pi]) - 
      (1367*d^5*K0^2*M^5*u^14)/(66663324000*b^3*Sqrt[330*Pi]) + 
      (109*d^7*K0^2*M^5*u^14)/(2539555200*b^3*Sqrt[330*Pi]) + 
      (5977*d^9*K0^2*M^5*u^14)/(30474662400*b^3*Sqrt[330*Pi]) + 
      (43*d^11*K0^2*M^5*u^14)/(2962814400*b^3*Sqrt[330*Pi]) - 
      (d^13*K0^2*M^5*u^14)/(80620800*b^3*Sqrt[330*Pi]) - 
      (701*d*K1^2*M^5*u^14)/(152373312000*b^3*Sqrt[330*Pi]) - 
      (1367*d^5*K1^2*M^5*u^14)/(66663324000*b^3*Sqrt[330*Pi]) + 
      (109*d^7*K1^2*M^5*u^14)/(2539555200*b^3*Sqrt[330*Pi]) + 
      (5977*d^9*K1^2*M^5*u^14)/(30474662400*b^3*Sqrt[330*Pi]) + 
      (43*d^11*K1^2*M^5*u^14)/(2962814400*b^3*Sqrt[330*Pi]) - 
      (d^13*K1^2*M^5*u^14)/(80620800*b^3*Sqrt[330*Pi]))/Pi, 
    ((((1074869*I)/3762304)*d*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) + 
      (((49961*I)/134368)*d^7*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) - 
      (((4314733*I)/60196864)*d^9*K1*M^5*Sqrt[Pi/330]*u)/(b^3*E^u) - 
      (((2647069*I)/30098432)*d^3*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) + 
      (((540363*I)/60196864)*d^11*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) - 
      (((2919*I)/8599552)*d^15*K1*M^5*Sqrt[(3*Pi)/110]*u)/(b^3*E^u) - 
      (((4198793*I)/60196864)*d^5*K1*M^5*Sqrt[(5*Pi)/66]*u)/(b^3*E^u) + 
      (((727*I)/4299776)*d^13*K1*M^5*Sqrt[(5*Pi)/66]*u)/(b^3*E^u) + 
      (((20986481*I)/60196864)*d^3*K0*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((309857*I)/9261056)*d^11*K0*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((23299*I)/4299776)*d^13*K0*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((1074869*I)/3762304)*d*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) + 
      (((49961*I)/134368)*d^7*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((4314733*I)/60196864)*d^9*K1*M^5*Sqrt[Pi/330]*u^2)/(b^3*E^u) - 
      (((933893*I)/30098432)*d*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((134377*I)/1323008)*d^5*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((1783423*I)/60196864)*d^7*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) + 
      (((73553*I)/1323008)*d^9*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((213*I)/905216)*d^15*K0*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((2647069*I)/30098432)*d^3*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) + 
      (((540363*I)/60196864)*d^11*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((2919*I)/8599552)*d^15*K1*M^5*Sqrt[(3*Pi)/110]*u^2)/(b^3*E^u) - 
      (((4198793*I)/60196864)*d^5*K1*M^5*Sqrt[(5*Pi)/66]*u^2)/(b^3*E^u) + 
      (((727*I)/4299776)*d^13*K1*M^5*Sqrt[(5*Pi)/66]*u^2)/(b^3*E^u) - 
      (((120999195139*I)/17286244335360)*d*K0*M^5*Sqrt[Pi/330]*u^3)/
       (b^3*E^u) + (((8795657634851*I)/19755707811840)*d^3*K0*M^5*
        Sqrt[Pi/330]*u^3)/(b^3*E^u) - (((202991823293711*I)/276579909365760)*
        d^5*K0*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((18574973206297*I)/138289954682880)*d^7*K0*M^5*Sqrt[Pi/330]*u^3)/
       (b^3*E^u) + (((1037390110369*I)/5423135477760)*d^9*K0*M^5*Sqrt[Pi/330]*
        u^3)/(b^3*E^u) + (((23299*I)/4299776)*d^13*K0*M^5*Sqrt[Pi/330]*u^3)/
       (b^3*E^u) + (((137107080967*I)/872465563648)*d*K0^2*M^5*Sqrt[Pi/330]*
        u^3)/b^3 - (((1439833530313*I)/2126634811392)*d^5*K0^2*M^5*
        Sqrt[Pi/330]*u^3)/b^3 - (((192795206519*I)/1308698345472)*d^9*K0^2*
        M^5*Sqrt[Pi/330]*u^3)/b^3 + (((234914428949*I)/8506539245568)*d^11*
        K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - (((6917551813*I)/4253269622784)*d^13*
        K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + (((1641652741*I)/12641341440)*d*K1*
        M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - (((35950469699*I)/25282682880)*d^5*
        K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((51309457*I)/138915840)*d^9*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((1522579*I)/21245952)*d^11*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) + 
      (((1826993*I)/171991040)*d^13*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((39521*I)/34398208)*d^15*K1*M^5*Sqrt[Pi/330]*u^3)/(b^3*E^u) - 
      (((1513908089627*I)/5671026163712)*d*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((299968168603*I)/151902486528)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((1043588871701*I)/8506539245568)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((15551469299*I)/607609946112)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((12085173181*I)/2126634811392)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((213*I)/905216)*d^15*K0*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) + 
      (((180581381*I)/842756096)*d^3*K1*M^5*Sqrt[(3*Pi)/110]*u^3)/(b^3*E^u) + 
      (((960985303*I)/8427560960)*d^7*K1*M^5*Sqrt[(3*Pi)/110]*u^3)/
       (b^3*E^u) + (((69974859*I)/1417756540928)*d^15*K1^2*M^5*
        Sqrt[(3*Pi)/110]*u^3)/b^3 - (((40763669*I)/5671026163712)*d^17*K1^2*
        M^5*Sqrt[(3*Pi)/110]*u^3)/b^3 + (((998435559907*I)/8506539245568)*d^7*
        K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((255256789553*I)/1417756540928)*d^7*K1^2*M^5*Sqrt[(5*Pi)/66]*u^3)/
       b^3 - (((119313529*I)/37924024320)*d^11*K0*M^5*Sqrt[(11*Pi)/30]*u^3)/
       (b^3*E^u) + (((11258311*I)/8506539245568)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/30]*u^3)/b^3 + (((462320266127*I)/8506539245568)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[330]*b^3) - 
      (((7089923537*I)/10659823616)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[330]*b^3) + (((43031*I)/2617396690944)*d^17*K0^2*M^5*
        Sqrt[(55*Pi)/6]*u^3)/b^3 + (((38292454153501*I)/553159818731520)*d*K0*
        M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((241873821777593*I)/553159818731520)*d^3*K0*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) - (((12693434545357*I)/13828995468288)*d^5*K0*M^5*
        Sqrt[Pi/330]*u^4)/(b^3*E^u) + (((14616681739199*I)/69144977341440)*
        d^7*K0*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((2611527014321*I)/10846270955520)*d^9*K0*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) - (((3517650793*I)/75848048640)*d^11*K0*M^5*Sqrt[Pi/330]*
        u^4)/(b^3*E^u) + (((397339*I)/64496640)*d^13*K0*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) - (((4723*I)/8599552)*d^15*K0*M^5*Sqrt[Pi/330]*u^4)/
       (b^3*E^u) + (((218057315107646317*I)/531033425982259200)*d*K1*M^5*
        Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((344051681730687017*I)/531033425982259200)*d^3*K1*M^5*Sqrt[Pi/330]*
        u^4)/(b^3*E^u) - (((1179704893709158231*I)/531033425982259200)*d^5*K1*
        M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((84166246452010337*I)/106206685196451840)*d^7*K1*M^5*Sqrt[Pi/330]*
        u^4)/(b^3*E^u) + (((923410794500297*I)/2082484023459840)*d^9*K1*M^5*
        Sqrt[Pi/330]*u^4)/(b^3*E^u) - (((1994483567347*I)/24271375564800)*
        d^11*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((776797279*I)/77051985920)*d^13*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) - 
      (((940637*I)/1185415168)*d^15*K1*M^5*Sqrt[Pi/330]*u^4)/(b^3*E^u) + 
      (((1844525838331277*I)/7145492966277120)*d*K0*K1*M^5*Sqrt[Pi/330]*u^4)/
       b^3 - (((8386091133721387*I)/5359119724707840)*d^3*K0*K1*M^5*
        Sqrt[Pi/330]*u^4)/b^3 + (((135787266027059*I)/83736245698560)*d^5*K0*
        K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((2624219699138021*I)/5359119724707840)*d^7*K0*K1*M^5*Sqrt[Pi/330]*
        u^4)/b^3 - (((1042669917400093*I)/1190915494379520)*d^9*K0*K1*M^5*
        Sqrt[Pi/330]*u^4)/b^3 - (((4044034327*I)/6715688878080)*d^13*K0*K1*
        M^5*Sqrt[Pi/330]*u^4)/b^3 + (((30137007217*I)/85065392455680)*d^15*K0*
        K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + (((550595678939*I)/85065392455680)*
        d^11*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^4)/b^3 - 
      (((3778123*I)/1744931127296)*d^17*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^4)/b^3 + 
      (((59298057647295917*I)/303447671989862400)*d*K0*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) + (((599561502762106909*I)/2124133703929036800)*d^3*K0*M^5*
        Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((2164309999176787877*I)/2124133703929036800)*d^5*K0*M^5*Sqrt[Pi/330]*
        u^5)/(b^3*E^u) + (((162150356245203217*I)/424826740785807360)*d^7*K0*
        M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((1590118870285367*I)/8329936093839360)*d^9*K0*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) - (((3425852405719*I)/97085502259200)*d^11*K0*M^5*
        Sqrt[Pi/330]*u^5)/(b^3*E^u) + (((1311186053*I)/308207943680)*d^13*K0*
        M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - (((56790179*I)/184924766208)*d^15*
        K0*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((127953444063889*I)/1786373241569280)*d*K0^2*M^5*Sqrt[Pi/330]*u^5)/
       b^3 + (((864731612876827*I)/1339779931176960)*d^5*K0^2*M^5*
        Sqrt[Pi/330]*u^5)/b^3 + (((20137367886599*I)/167472491397120)*d^7*
        K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((90256372802851*I)/297728873594880)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^5)/
       b^3 + (((130170859957*I)/5316587028480)*d^11*K0^2*M^5*Sqrt[Pi/330]*
        u^5)/b^3 - (((44737044997*I)/63799044341760)*d^13*K0^2*M^5*
        Sqrt[Pi/330]*u^5)/b^3 + (((56417*I)/432664960)*d^15*K0^2*M^5*
        Sqrt[Pi/330]*u^5)/b^3 - (((1324013*I)/186956906496)*d^17*K0^2*M^5*
        Sqrt[Pi/330]*u^5)/b^3 + (((160360937857774957*I)/531033425982259200)*
        d*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((2617746011023673*I)/10837416856780800)*d^3*K1*M^5*Sqrt[Pi/330]*u^5)/
       (b^3*E^u) - (((647718141337729591*I)/531033425982259200)*d^5*K1*M^5*
        Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((50162273321911937*I)/106206685196451840)*d^7*K1*M^5*Sqrt[Pi/330]*
        u^5)/(b^3*E^u) + (((506346173919689*I)/2082484023459840)*d^9*K1*M^5*
        Sqrt[Pi/330]*u^5)/(b^3*E^u) - (((1074951531827*I)/24271375564800)*
        d^11*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((418500031*I)/77051985920)*d^13*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) - 
      (((6018137*I)/15410397184)*d^15*K1*M^5*Sqrt[Pi/330]*u^5)/(b^3*E^u) + 
      (((370719055782050011*I)/140676892773580800)*d^5*K1^2*M^5*Sqrt[Pi/330]*
        u^5)/b^3 - (((21959626222279*I)/139560409497600)*d^7*K1^2*M^5*
        Sqrt[Pi/330]*u^5)/b^3 - (((2426133261493339*I)/2679559862353920)*d^9*
        K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((127660245062689*I)/1674724913971200)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^5)/
       b^3 - (((148051013659*I)/38279426605056)*d^13*K1^2*M^5*Sqrt[Pi/330]*
        u^5)/b^3 + (((28866749*I)/96860897280)*d^15*K1^2*M^5*Sqrt[Pi/330]*
        u^5)/b^3 - (((25339943*I)/11778285109248)*d^17*K1^2*M^5*
        Sqrt[(5*Pi)/66]*u^5)/b^3 - (((5546610116642671*I)/562707571094323200)*
        d*K1^2*M^5*Sqrt[(11*Pi)/30]*u^5)/b^3 - 
      (((186917687872241*I)/334944982794240)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[330]*b^3) - (((54044590813187699*I)/35169223193395200)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) + 
      (((10408239619729697*I)/78671618664038400)*d*K0*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) + (((12804073507182901*I)/236014855992115200)*d^3*K0*M^5*
        Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((28835296227281029*I)/64367687997849600)*d^5*K0*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) + (((27272936641965659*I)/141608913595269120)*d^7*K0*M^5*
        Sqrt[Pi/330]*u^6)/(b^3*E^u) + (((61953745012421*I)/757266917621760)*
        d^9*K0*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) - 
      (((1424561499799*I)/97085502259200)*d^11*K0*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) + (((80127763*I)/44029706240)*d^13*K0*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) - (((23183651*I)/184924766208)*d^15*K0*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) + (((4913837652636349*I)/28321782719053824)*d*K1*M^5*
        Sqrt[Pi/330]*u^6)/(b^3*E^u) + 
      (((130118643717898637*I)/2124133703929036800)*d^3*K1*M^5*Sqrt[Pi/330]*
        u^6)/(b^3*E^u) - (((175680603584377279*I)/303447671989862400)*d^5*K1*
        M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) + 
      (((33422830607990701*I)/124949041407590400)*d^7*K1*M^5*Sqrt[Pi/330]*
        u^6)/(b^3*E^u) + (((1265275825299469*I)/13883226823065600)*d^9*K1*M^5*
        Sqrt[Pi/330]*u^6)/(b^3*E^u) - (((530445961789*I)/32361834086400)*d^11*
        K1*M^5*Sqrt[Pi/330]*u^6)/(b^3*E^u) + 
      (((1943230427*I)/924623831040)*d^13*K1*M^5*Sqrt[Pi/330]*u^6)/
       (b^3*E^u) - (((73786209842609983*I)/281353785547161600)*d*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((2781521159623013*I)/2705324861030400)*d^3*
        K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - 
      (((187296835010851*I)/558241637990400)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^6)/
       b^3 - (((70179757663229*I)/103059994705920)*d^9*K0*K1*M^5*Sqrt[Pi/330]*
        u^6)/b^3 + (((87310032787729*I)/1674724913971200)*d^11*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((310696201237*I)/95698566512640)*d^13*K0*K1*
        M^5*Sqrt[Pi/330]*u^6)/b^3 + (((582320801*I)/2080403619840)*d^15*K0*K1*
        M^5*Sqrt[Pi/330]*u^6)/b^3 - (((3576671977*I)/382794266050560)*d^17*K0*
        K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - (((15228351*I)/308207943680)*d^15*K1*
        M^5*Sqrt[(3*Pi)/110]*u^6)/(b^3*E^u) + 
      (((1110527955981751*I)/5410649722060800)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/30]*
        u^6)/b^3 + (((2563156757132017*I)/41649680469196800)*d*K0*M^5*
        Sqrt[Pi/330]*u^7)/(b^3*E^u) - 
      (((52955037716927387*I)/2124133703929036800)*d^3*K0*M^5*Sqrt[Pi/330]*
        u^7)/(b^3*E^u) - (((46871004641915737*I)/424826740785807360)*d^5*K0*
        M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((94482566373457981*I)/2124133703929036800)*d^7*K0*M^5*Sqrt[Pi/330]*
        u^7)/(b^3*E^u) + (((1401080296677851*I)/41649680469196800)*d^9*K0*M^5*
        Sqrt[Pi/330]*u^7)/(b^3*E^u) - (((128251410341*I)/32361834086400)*d^11*
        K0*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) - 
      (((1307313851*I)/2773871493120)*d^13*K0*M^5*Sqrt[Pi/330]*u^7)/
       (b^3*E^u) - (((52370282337235589*I)/562707571094323200)*d*K0^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((109746553778090303*I)/281353785547161600)*
        d^5*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((1319646880114631*I)/13397799311769600)*d^7*K0^2*M^5*Sqrt[Pi/330]*
        u^7)/b^3 - (((139153361629019*I)/1339779931176960)*d^9*K0^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 + (((94563566615783*I)/13397799311769600)*d^11*
        K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - (((2505637271*I)/4029413326848)*d^13*
        K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + (((21490085921*I)/382794266050560)*
        d^15*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((66255803*I)/40294133268480)*d^17*K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((76831725234070319*I)/910343015969587200)*d*K1*M^5*Sqrt[Pi/330]*u^7)/
       (b^3*E^u) - (((473706418724573693*I)/6372401111787110400)*d^3*K1*M^5*
        Sqrt[Pi/330]*u^7)/(b^3*E^u) - 
      (((552224361717243983*I)/6372401111787110400)*d^5*K1*M^5*Sqrt[Pi/330]*
        u^7)/(b^3*E^u) + (((51289047593128613*I)/910343015969587200)*d^7*K1*
        M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) + 
      (((2860767355866209*I)/124949041407590400)*d^9*K1*M^5*Sqrt[Pi/330]*u^7)/
       (b^3*E^u) - (((282649218611*I)/97085502259200)*d^11*K1*M^5*
        Sqrt[Pi/330]*u^7)/(b^3*E^u) + (((278521759*I)/924623831040)*d^13*K1*
        M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) - (((26271139*I)/924623831040)*d^15*
        K1*M^5*Sqrt[Pi/330]*u^7)/(b^3*E^u) - 
      (((61406253013363303*I)/562707571094323200)*d*K1^2*M^5*Sqrt[Pi/330]*
        u^7)/b^3 + (((49130660473028879*I)/93784595182387200)*d^5*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((41077912818667*I)/302205999513600)*d^7*
        K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((2639915809208947*I)/20096698967654400)*d^9*K1^2*M^5*Sqrt[Pi/330]*
        u^7)/b^3 + (((9809552165761*I)/1030599947059200)*d^11*K1^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((434041001003*I)/382794266050560)*d^13*K1^2*
        M^5*Sqrt[Pi/330]*u^7)/b^3 + (((58943425741*I)/637990443417600)*d^15*
        K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - (((8678059223*I)/3827942660505600)*
        d^17*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((2791339*I)/924623831040)*d^15*K0*M^5*Sqrt[(11*Pi)/30]*u^7)/
       (b^3*E^u) - (((1673696090791919*I)/16550222679244800)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) - 
      (((2308991608853431*I)/14808093976166400)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[330]*b^3) + (((21276543925339723*I)/637240111178711040)*d*K0*M^5*
        Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((232321911580582847*I)/3186200555893555200)*d^3*K0*M^5*Sqrt[Pi/330]*
        u^8)/(b^3*E^u) + (((121226964697063591*I)/3186200555893555200)*d^5*K0*
        M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((62190762559444457*I)/3186200555893555200)*d^7*K0*M^5*Sqrt[Pi/330]*
        u^8)/(b^3*E^u) - (((97517361337057*I)/3674971806105600)*d^9*K0*M^5*
        Sqrt[Pi/330]*u^8)/(b^3*E^u) + (((44096428777*I)/6934678732800)*d^11*
        K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((171281833*I)/72996618240)*d^13*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) - 
      (((22357303*I)/106687365120)*d^15*K0*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((55585333687808563*I)/1593100277946777600)*d*K1*M^5*Sqrt[Pi/330]*u^8)/
       (b^3*E^u) - (((20544505824194029*I)/265516712991129600)*d^3*K1*M^5*
        Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((2215857065273767*I)/59003713998028800)*d^5*K1*M^5*Sqrt[Pi/330]*u^8)/
       (b^3*E^u) + (((948189759475793*I)/39827506948669440)*d^7*K1*M^5*
        Sqrt[Pi/330]*u^8)/(b^3*E^u) - (((67469149800851*I)/2839750941081600)*
        d^9*K1*M^5*Sqrt[Pi/330]*u^8)/(b^3*E^u) + 
      (((356085190337*I)/109221190041600)*d^11*K1*M^5*Sqrt[Pi/330]*u^8)/
       (b^3*E^u) + (((18391219699*I)/10402018099200)*d^13*K1*M^5*Sqrt[Pi/330]*
        u^8)/(b^3*E^u) - (((127522751*I)/866834841600)*d^15*K1*M^5*
        Sqrt[Pi/330]*u^8)/(b^3*E^u) - (((284370542201579*I)/6698899655884800)*
        d*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((21452926236109*I)/287095699537920)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^8)/
       b^3 - (((791943055826803*I)/10048349483827200)*d^7*K0*K1*M^5*
        Sqrt[Pi/330]*u^8)/b^3 - (((31721917330249*I)/717739248844800)*d^9*K0*
        K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + (((10870625871481*I)/3349449827942400)*
        d^11*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((898950581*I)/1519024865280)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((482410829*I)/318995221708800)*d^17*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((216941919287281*I)/10048349483827200)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/30]*
        u^8)/b^3 + (((84113359*I)/20804036198400)*d^15*K0*K1*M^5*
        Sqrt[(11*Pi)/30]*u^8)/b^3 + 
      (((3645091134987629*I)/708044567976345600)*d*K0*M^5*Sqrt[Pi/330]*u^9)/
       (b^3*E^u) - (((23947912521080173*I)/1274480222357422080)*d^3*K0*M^5*
        Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((6490601806414267*I)/910343015969587200)*d^5*K0*M^5*Sqrt[Pi/330]*u^9)/
       (b^3*E^u) + (((69099851581257823*I)/6372401111787110400)*d^7*K0*M^5*
        Sqrt[Pi/330]*u^9)/(b^3*E^u) + (((34010428437023*I)/6576265337241600)*
        d^9*K0*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) - 
      (((7138190024839*I)/873769520332800)*d^11*K0*M^5*Sqrt[Pi/330]*u^9)/
       (b^3*E^u) + (((2235028687*I)/13869357465600)*d^15*K0*M^5*Sqrt[Pi/330]*
        u^9)/(b^3*E^u) + (((8609160130973*I)/4396152899174400)*d*K0^2*M^5*
        Sqrt[Pi/330]*u^9)/b^3 - (((16097782097431*I)/925505873510400)*d^5*
        K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + (((36463054781*I)/4896856473600)*d^7*
        K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((19618752152869*I)/2512087370956800)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^9)/
       b^3 - (((1941356143*I)/485427511296)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^9)/
       b^3 - (((870500863*I)/1040201809920)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^9)/
       b^3 + (((3460000861*I)/17089029734400)*d^15*K0^2*M^5*Sqrt[Pi/330]*u^9)/
       b^3 - (((6199009*I)/13291467571200)*d^17*K0^2*M^5*Sqrt[Pi/330]*u^9)/
       b^3 + (((2782605649135727*I)/579309191980646400)*d*K1*M^5*Sqrt[Pi/330]*
        u^9)/(b^3*E^u) - (((98938484780740021*I)/6372401111787110400)*d^3*K1*
        M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((1640455657887377*I)/303447671989862400)*d^5*K1*M^5*Sqrt[Pi/330]*u^9)/
       (b^3*E^u) + (((48836525626298387*I)/6372401111787110400)*d^7*K1*M^5*
        Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((160188528773219*I)/28834394170982400)*d^9*K1*M^5*Sqrt[Pi/330]*u^9)/
       (b^3*E^u) - (((151898343269*I)/22404346675200)*d^11*K1*M^5*
        Sqrt[Pi/330]*u^9)/(b^3*E^u) - (((52370422369*I)/41608072396800)*d^13*
        K1*M^5*Sqrt[Pi/330]*u^9)/(b^3*E^u) + 
      (((297858563*I)/2189898547200)*d^15*K1*M^5*Sqrt[Pi/330]*u^9)/
       (b^3*E^u) + (((6881399230091*I)/2009669896765440)*d*K1^2*M^5*
        Sqrt[Pi/330]*u^9)/b^3 - (((4004150694497*I)/193237490073600)*d^5*K1^2*
        M^5*Sqrt[Pi/330]*u^9)/b^3 - (((54464330651*I)/36942461337600)*d^7*
        K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((10176578631733*I)/1004834948382720)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^9)/
       b^3 - (((26490324877*I)/157005460684800)*d^11*K1^2*M^5*Sqrt[Pi/330]*
        u^9)/b^3 - (((1817257667*I)/3067261747200)*d^13*K1^2*M^5*Sqrt[Pi/330]*
        u^9)/b^3 + (((133083917*I)/2300446310400)*d^15*K1^2*M^5*Sqrt[Pi/330]*
        u^9)/b^3 + (((1555949*I)/7595124326400)*d^17*K1^2*M^5*Sqrt[Pi/330]*
        u^9)/b^3 - (((5653592507*I)/41608072396800)*d^13*K0*M^5*
        Sqrt[(11*Pi)/30]*u^9)/(b^3*E^u) + 
      (((4978848724163*I)/1034388917452800)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[330]*b^3) + (((172652020997*I)/18471230668800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) - 
      (((765008092451423*I)/796550138973388800)*d*K0*M^5*Sqrt[Pi/330]*u^10)/
       (b^3*E^u) + (((2718275549856569*I)/398275069486694400)*d^3*K0*M^5*
        Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((1668373013699893*I)/796550138973388800)*d^5*K0*M^5*Sqrt[Pi/330]*
        u^10)/(b^3*E^u) - (((824160059581207*I)/99568767371673600)*d^7*K0*M^5*
        Sqrt[Pi/330]*u^10)/(b^3*E^u) + 
      (((36309082444727*I)/46855890527846400)*d^9*K0*M^5*Sqrt[Pi/330]*u^10)/
       (b^3*E^u) + (((176960916841*I)/54610595020800)*d^11*K0*M^5*
        Sqrt[Pi/330]*u^10)/(b^3*E^u) - (((73400137*I)/1300252262400)*d^15*K0*
        M^5*Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((617492776353781*I)/796550138973388800)*d*K1*M^5*Sqrt[Pi/330]*u^10)/
       (b^3*E^u) + (((659931643625663*I)/99568767371673600)*d^3*K1*M^5*
        Sqrt[Pi/330]*u^10)/(b^3*E^u) - 
      (((481138584024799*I)/159310027794677760)*d^5*K1*M^5*Sqrt[Pi/330]*u^10)/
       (b^3*E^u) - (((2780954549968913*I)/398275069486694400)*d^7*K1*M^5*
        Sqrt[Pi/330]*u^10)/(b^3*E^u) + 
      (((12198451986551*I)/15618630175948800)*d^9*K1*M^5*Sqrt[Pi/330]*u^10)/
       (b^3*E^u) + (((79881516623*I)/27305297510400)*d^11*K1*M^5*Sqrt[Pi/330]*
        u^10)/(b^3*E^u) + (((2578213819*I)/5201009049600)*d^13*K1*M^5*
        Sqrt[Pi/330]*u^10)/(b^3*E^u) + (((1579836437101*I)/901774953676800)*d*
        K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((145801121082493*I)/8792305798348800)*d^3*K0*K1*M^5*Sqrt[Pi/330]*
        u^10)/b^3 - (((5039717862121*I)/366346074931200)*d^5*K0*K1*M^5*
        Sqrt[Pi/330]*u^10)/b^3 - (((27567025523*I)/1349133926400)*d^7*K0*K1*
        M^5*Sqrt[Pi/330]*u^10)/b^3 + (((16756308315073*I)/2512087370956800)*
        d^9*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((3843646890427*I)/418681228492800)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^10)/
       b^3 + (((34617497059*I)/89717406105600)*d^13*K0*K1*M^5*Sqrt[Pi/330]*
        u^10)/b^3 - (((22906740071*I)/59811604070400)*d^15*K0*K1*M^5*
        Sqrt[Pi/330]*u^10)/b^3 + (((384216517*I)/239246416281600)*d^17*K0*K1*
        M^5*Sqrt[Pi/330]*u^10)/b^3 + (((61729*I)/1238630400)*d^13*K0*M^5*
        Sqrt[(11*Pi)/30]*u^10)/(b^3*E^u) - (((12359651*I)/2600504524800)*d^15*
        K1*M^5*Sqrt[(11*Pi)/30]*u^10)/(b^3*E^u) + 
      (((158817314023909*I)/398275069486694400)*d*K0*M^5*Sqrt[Pi/330]*u^11)/
       (b^3*E^u) - (((51548504189059*I)/132758356495564800)*d^3*K0*M^5*
        Sqrt[Pi/330]*u^11)/(b^3*E^u) - 
      (((796469564621923*I)/398275069486694400)*d^5*K0*M^5*Sqrt[Pi/330]*u^11)/
       (b^3*E^u) + (((62958313960103*I)/23427945263923200)*d^7*K0*M^5*
        Sqrt[Pi/330]*u^11)/(b^3*E^u) + (((79628462479*I)/937117810556928)*d^9*
        K0*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) - 
      (((7375633747*I)/10922119004160)*d^11*K0*M^5*Sqrt[Pi/330]*u^11)/
       (b^3*E^u) - (((60445397*I)/520100904960)*d^13*K0*M^5*Sqrt[Pi/330]*
        u^11)/(b^3*E^u) + (((888989*I)/104020180992)*d^15*K0*M^5*Sqrt[Pi/330]*
        u^11)/(b^3*E^u) - (((15371210443349*I)/35169223193395200)*d*K0^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 + (((2707927220501*I)/2930768599449600)*d^5*
        K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + (((533451285803*I)/104670307123200)*
        d^7*K0^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((5638892486261*I)/2512087370956800)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^11)/
       b^3 - (((8923494563*I)/4830937251840)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^11)/
       b^3 + (((2267699251*I)/14952901017600)*d^15*K0^2*M^5*Sqrt[Pi/330]*
        u^11)/b^3 + (((16806322961569*I)/44252785498521600)*d*K1*M^5*
        Sqrt[Pi/330]*u^11)/(b^3*E^u) - 
      (((12033649571477*I)/30636543806668800)*d^3*K1*M^5*Sqrt[Pi/330]*u^11)/
       (b^3*E^u) - (((756663498251959*I)/398275069486694400)*d^5*K1*M^5*
        Sqrt[Pi/330]*u^11)/(b^3*E^u) + 
      (((94943901426677*I)/36206824498790400)*d^7*K1*M^5*Sqrt[Pi/330]*u^11)/
       (b^3*E^u) + (((277715407217*I)/7809315087974400)*d^9*K1*M^5*
        Sqrt[Pi/330]*u^11)/(b^3*E^u) - (((15092087683*I)/23404540723200)*d^11*
        K1*M^5*Sqrt[Pi/330]*u^11)/(b^3*E^u) - 
      (((120983209*I)/1114501939200)*d^13*K1*M^5*Sqrt[Pi/330]*u^11)/
       (b^3*E^u) + (((3128419*I)/371500646400)*d^15*K1*M^5*Sqrt[Pi/330]*u^11)/
       (b^3*E^u) - (((137161660759639*I)/316523008740556800)*d*K1^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 + (((3811455518449*I)/4884614332416000)*d^5*
        K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + 
      (((65857904272529*I)/14130491461632000)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^11)/
       b^3 - (((68758988328577*I)/37681310564352000)*d^9*K1^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 - (((1532180252717*I)/942032764108800)*d^11*
        K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + (((557101667*I)/3518329651200)*d^13*
        K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 + (((14679042407*I)/134576109158400)*
        d^15*K1^2*M^5*Sqrt[Pi/330]*u^11)/b^3 - 
      (((337650661*I)/2153217746534400)*d^17*K1^2*M^5*Sqrt[Pi/330]*u^11)/
       b^3 + (((5403275777*I)/179434812211200)*d^13*K0^2*M^5*Sqrt[(11*Pi)/30]*
        u^11)/b^3 + (((206053*I)/6134523494400)*d^17*K0^2*M^5*
        Sqrt[(11*Pi)/30]*u^11)/b^3 - (((289383743917*I)/146538429972480)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[330]*b^3) - 
      (((522866135083*I)/286705623859200)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[330]*b^3) - (((3818754536189*I)/99568767371673600)*d*K0*M^5*
        Sqrt[Pi/330]*u^12)/(b^3*E^u) - (((1129113497881*I)/99568767371673600)*
        d^3*K0*M^5*Sqrt[Pi/330]*u^12)/(b^3*E^u) + 
      (((620424449159*I)/3017235374899200)*d^5*K0*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) - (((110263736801*I)/851015105740800)*d^7*K0*M^5*
        Sqrt[Pi/330]*u^12)/(b^3*E^u) - (((612117979799*I)/5856986315980800)*
        d^9*K0*M^5*Sqrt[Pi/330]*u^12)/(b^3*E^u) + 
      (((362017069*I)/5851135180800)*d^11*K0*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) + (((6411179*I)/390075678720)*d^13*K0*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) - (((21163*I)/130025226240)*d^15*K0*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) - (((3793063322467*I)/99568767371673600)*d*K1*M^5*
        Sqrt[Pi/330]*u^12)/(b^3*E^u) - (((324671172997*I)/33189589123891200)*
        d^3*K1*M^5*Sqrt[Pi/330]*u^12)/(b^3*E^u) + 
      (((4018351766437*I)/19913753474334720)*d^5*K1*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) - (((391995490259*I)/3017235374899200)*d^7*K1*M^5*
        Sqrt[Pi/330]*u^12)/(b^3*E^u) - (((589696671881*I)/5856986315980800)*
        d^9*K1*M^5*Sqrt[Pi/330]*u^12)/(b^3*E^u) + 
      (((835927871*I)/13652648755200)*d^11*K1*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) + (((257087*I)/16389734400)*d^13*K1*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) - (((145153*I)/650126131200)*d^15*K1*M^5*Sqrt[Pi/330]*u^12)/
       (b^3*E^u) + (((3482556373*I)/565219658465280)*d*K0*K1*M^5*Sqrt[Pi/330]*
        u^12)/b^3 - (((3225200404343*I)/9420327641088000)*d^5*K0*K1*M^5*
        Sqrt[Pi/330]*u^12)/b^3 + (((67635309109*I)/70829531136000)*d^9*K0*K1*
        M^5*Sqrt[Pi/330]*u^12)/b^3 + (((796041850343*I)/1884065528217600)*
        d^11*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 - 
      (((11851604719*I)/29905802035200)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^12)/
       b^3 - (((3659224229*I)/38450316902400)*d^15*K0*K1*M^5*Sqrt[Pi/330]*
        u^12)/b^3 - (((19303379*I)/14165906227200)*d^17*K0*K1*M^5*
        Sqrt[Pi/330]*u^12)/b^3 + (((744155449*I)/29905802035200)*d^3*K0*K1*
        M^5*Sqrt[(11*Pi)/30]*u^12)/b^3 - 
      (((2112121098067*I)/28260982923264000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/30]*
        u^12)/b^3 + (((754644157*I)/1464246578995200)*d*K0*M^5*Sqrt[Pi/330]*
        u^13)/(b^3*E^u) + (((4529044423*I)/1464246578995200)*d^3*K0*M^5*
        Sqrt[Pi/330]*u^13)/(b^3*E^u) - (((11392676227*I)/1464246578995200)*
        d^5*K0*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) - 
      (((5889997*I)/8874221690880)*d^7*K0*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      (((3842203733*I)/488082192998400)*d^9*K0*M^5*Sqrt[Pi/330]*u^13)/
       (b^3*E^u) - (((13536269*I)/10239486566400)*d^11*K0*M^5*Sqrt[Pi/330]*
        u^13)/(b^3*E^u) - (((4343*I)/32506306560)*d^15*K0*M^5*Sqrt[Pi/330]*
        u^13)/(b^3*E^u) - (((460761613607*I)/7065245730816000)*d^7*K0^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 - (((231655236817*I)/1570054606848000)*d^9*
        K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + (((726192367*I)/27706846003200)*
        d^11*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((40665349*I)/640838615040)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((45321733*I)/3541476556800)*d^15*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((124267021*I)/269152218316800)*d^17*K0^2*M^5*Sqrt[Pi/330]*u^13)/b^3 + 
      (((755317933*I)/1464246578995200)*d*K1*M^5*Sqrt[Pi/330]*u^13)/
       (b^3*E^u) + (((413756129*I)/133113325363200)*d^3*K1*M^5*Sqrt[Pi/330]*
        u^13)/(b^3*E^u) - (((1613059453*I)/209178082713600)*d^5*K1*M^5*
        Sqrt[Pi/330]*u^13)/(b^3*E^u) - (((336997207*I)/488082192998400)*d^7*
        K1*M^5*Sqrt[Pi/330]*u^13)/(b^3*E^u) + 
      (((3771133013*I)/488082192998400)*d^9*K1*M^5*Sqrt[Pi/330]*u^13)/
       (b^3*E^u) - (((13285673*I)/10239486566400)*d^11*K1*M^5*Sqrt[Pi/330]*
        u^13)/(b^3*E^u) - (((148823*I)/97518919680)*d^13*K1*M^5*Sqrt[Pi/330]*
        u^13)/(b^3*E^u) - (((581*I)/4643758080)*d^15*K1*M^5*Sqrt[Pi/330]*
        u^13)/(b^3*E^u) + (((2694380009*I)/1884065528217600)*d*K1^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 + (((427191301247*I)/7065245730816000)*d^5*
        K1^2*M^5*Sqrt[Pi/330]*u^13)/b^3 - 
      (((385152719869*I)/7065245730816000)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^13)/
       b^3 - (((1765378470371*I)/14130491461632000)*d^9*K1^2*M^5*Sqrt[Pi/330]*
        u^13)/b^3 + (((15084109*I)/708295311360)*d^11*K1^2*M^5*Sqrt[Pi/330]*
        u^13)/b^3 + (((104079091*I)/9612579225600)*d^15*K1^2*M^5*Sqrt[Pi/330]*
        u^13)/b^3 + (((94974991*I)/269152218316800)*d^17*K1^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 - (((173*I)/1203937280)*d^13*K0*M^5*
        Sqrt[(11*Pi)/30]*u^13)/(b^3*E^u) + (((327575207*I)/2082388215398400)*
        d*K0^2*M^5*Sqrt[(11*Pi)/30]*u^13)/b^3 + 
      (((4734598133*I)/716764059648000)*d^5*K0^2*M^5*Sqrt[(11*Pi)/30]*u^13)/
       b^3 + (((332985173*I)/67288054579200)*d^13*K1^2*M^5*Sqrt[(11*Pi)/30]*
        u^13)/b^3 + (((116865233239*I)/3297114674380800)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[330]*b^3) + (((14432909419*I)/471016382054400)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[330]*b^3) + 
      (((1277*I)/1271047377600)*d*K0*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) + 
      (((394211*I)/12202054824960)*d^3*K0*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) + 
      (((4369319*I)/30505137062400)*d^5*K0*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) - 
      (((4253*I)/74493619200)*d^7*K0*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) - 
      (((306853*I)/1016837902080)*d^9*K0*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) + 
      (((181*I)/1603929600)*d^13*K0*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) + 
      ((I/56908800)*d^15*K0*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) + 
      (((2411*I)/2542094755200)*d*K1*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) + 
      (((631469*I)/20336758041600)*d^3*K1*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) + 
      (((1423073*I)/10168379020800)*d^5*K1*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) - 
      (((85529*I)/1564366003200)*d^7*K1*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) - 
      (((99901*I)/338945967360)*d^9*K1*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) + 
      (((263*I)/5267225600)*d^11*K1*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) + 
      (((59*I)/534643200)*d^13*K1*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) + 
      (((349*I)/20316441600)*d^15*K1*M^5*Sqrt[Pi/330]*u^14)/(b^3*E^u) - 
      (((467596559*I)/760872617164800)*d*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 - 
      (((409277053*I)/41213933429760)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 - 
      (((313557703597*I)/12364180028928000)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^14)/
       b^3 + (((3215229581*I)/147192619392000)*d^7*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 - (((57904997*I)/5887704775680)*d^11*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 - (((13815349*I)/731391897600)*d^13*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 - (((3524459*I)/841100682240)*d^15*K0*K1*M^5*Sqrt[Pi/330]*
        u^14)/b^3 + (((671*I)/142215091200)*d^11*K0*M^5*Sqrt[(11*Pi)/30]*
        u^14)/(b^3*E^u) + (((309425807*I)/72094344192000)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/30]*u^14)/b^3 - (((1441331*I)/67288054579200)*d^17*K0*K1*
        M^5*Sqrt[(11*Pi)/30]*u^14)/b^3 - ((I/8888443200)*d*K0*M^5*
        Sqrt[Pi/330]*u^15)/(b^3*E^u) - (((67*I)/26665329600)*d^3*K0*M^5*
        Sqrt[Pi/330]*u^15)/(b^3*E^u) - ((I/152373312)*d^5*K0*M^5*Sqrt[Pi/330]*
        u^15)/(b^3*E^u) + (((43*I)/8888443200)*d^7*K0*M^5*Sqrt[Pi/330]*u^15)/
       (b^3*E^u) - ((I/253955520)*d^11*K0*M^5*Sqrt[Pi/330]*u^15)/(b^3*E^u) - 
      ((I/200491200)*d^13*K0*M^5*Sqrt[Pi/330]*u^15)/(b^3*E^u) - 
      ((I/1269777600)*d^15*K0*M^5*Sqrt[Pi/330]*u^15)/(b^3*E^u) + 
      (((98383907*I)/6594229348761600)*d*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((3467415409*I)/3297114674380800)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^15)/
       b^3 - (((29411737*I)/67288054579200)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^15)/
       b^3 - (((59036807*I)/27174022041600)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^15)/
       b^3 - (((4889*I)/123141537792)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((536131*I)/575111577600)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((210391*I)/739429171200)*d^15*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((2799653*I)/134576109158400)*d^17*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 - 
      ((I/8888443200)*d*K1*M^5*Sqrt[Pi/330]*u^15)/(b^3*E^u) - 
      (((67*I)/26665329600)*d^3*K1*M^5*Sqrt[Pi/330]*u^15)/(b^3*E^u) - 
      ((I/152373312)*d^5*K1*M^5*Sqrt[Pi/330]*u^15)/(b^3*E^u) + 
      (((43*I)/8888443200)*d^7*K1*M^5*Sqrt[Pi/330]*u^15)/(b^3*E^u) - 
      ((I/253955520)*d^11*K1*M^5*Sqrt[Pi/330]*u^15)/(b^3*E^u) - 
      ((I/200491200)*d^13*K1*M^5*Sqrt[Pi/330]*u^15)/(b^3*E^u) - 
      ((I/1269777600)*d^15*K1*M^5*Sqrt[Pi/330]*u^15)/(b^3*E^u) + 
      (((1143277*I)/80091854438400)*d*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((49135884773*I)/49456720115712000)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^15)/
       b^3 - (((3107794883*I)/7065245730816000)*d^7*K1^2*M^5*Sqrt[Pi/330]*
        u^15)/b^3 - (((3257483*I)/471016382054400)*d^11*K1^2*M^5*Sqrt[Pi/330]*
        u^15)/b^3 + (((58791781*I)/67288054579200)*d^13*K1^2*M^5*Sqrt[Pi/330]*
        u^15)/b^3 + (((2509537*I)/9612579225600)*d^15*K1^2*M^5*Sqrt[Pi/330]*
        u^15)/b^3 + (((2537519*I)/134576109158400)*d^17*K1^2*M^5*Sqrt[Pi/330]*
        u^15)/b^3 + ((I/355537728)*d^9*K0*M^5*Sqrt[(5*Pi)/66]*u^15)/
       (b^3*E^u) + ((I/355537728)*d^9*K1*M^5*Sqrt[(5*Pi)/66]*u^15)/
       (b^3*E^u) - (((328581829*I)/1766311432704000)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/30]*u^15)/b^3 + (((3414717953*I)/9891344023142400)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[330]*b^3) + 
      (((656075191*I)/1978268804628480)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[330]*b^3) - (((431491*I)/329711467438080)*d*K0*K1*M^5*
        Sqrt[Pi/330]*u^16)/b^3 - (((8228791*I)/296740320694272)*d^3*K0*K1*M^5*
        Sqrt[Pi/330]*u^16)/b^3 - (((4407039653*I)/37092540086784000)*d^5*K0*
        K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - (((33856217*I)/5298934298112000)*d^7*
        K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 + (((3170593*I)/12266051616000)*d^9*
        K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 + (((23936999*I)/353262286540800)*
        d^11*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      (((93029*I)/776400629760)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      (((44939*I)/11214675763200)*d^17*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      (((421*I)/96125792256)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^16)/b^3 + 
      (((23591*I)/1236418002892800)*d*K0^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      (((4859293*I)/1854627004339200)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      (((12319*I)/13944563942400)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^17)/b^3 - 
      (((272843*I)/44157785817600)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^17)/b^3 - 
      (((201359*I)/88315571635200)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      (((37129*I)/12616510233600)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      (((5441*I)/4205503411200)*d^15*K0^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      ((I/8626673664)*d^17*K0^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      (((607*I)/32537315865600)*d*K1^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      (((594221*I)/231828375542400)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      (((191*I)/221527353600)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^17)/b^3 - 
      (((20561*I)/3396752755200)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^17)/b^3 - 
      (((3767*I)/1698376377600)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      (((2269*I)/788531889600)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      (((443*I)/350458617600)*d^15*K1^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      ((I/8853691392)*d^17*K1^2*M^5*Sqrt[Pi/330]*u^17)/b^3 + 
      (((63671*I)/109095706137600)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[330]*b^3) + (((265483*I)/463656751084800)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^17)/(Sqrt[330]*b^3) - ((I/1177540955136)*d*K0*K1*M^5*Sqrt[Pi/330]*
        u^18)/b^3 - ((I/45290036736)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^18)/b^3 - 
      (((67*I)/588770477568)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^18)/b^3 + 
      (((37*I)/147192619392)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^18)/b^3 + 
      (((73*I)/588770477568)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^18)/b^3 - 
      ((I/168220136448)*d^17*K0*K1*M^5*Sqrt[Pi/330]*u^18)/b^3 - 
      (((5*I)/588770477568)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/66]*u^18)/b^3 - 
      ((I/84110068224)*d^15*K0*K1*M^5*Sqrt[(5*Pi)/66]*u^18)/b^3 - 
      ((I/84110068224)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^18)/b^3)/Pi, 
    ((((-7528884343*I)/46231191552)*d*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((1233053677*I)/6604455936)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((14247943783*I)/46231191552)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((3801543929*I)/15410397184)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((403269107*I)/15410397184)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((45101767*I)/46231191552)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((11787530627*I)/23115595776)*d*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((988508999*I)/23115595776)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((779803709*I)/23115595776)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 - 
      (((2449957*I)/7705198592)*d^15*K1^2*M^5*Sqrt[Pi/330]*u^3)/b^3 + 
      (((406990173*I)/1100742656)*d^7*K1^2*M^5*Sqrt[(3*Pi)/110]*u^3)/b^3 - 
      (((1535*I)/1185415168)*d^15*K0^2*M^5*Sqrt[(5*Pi)/66]*u^3)/b^3 - 
      (((70152409*I)/453246976)*d^5*K1^2*M^5*Sqrt[(11*Pi)/30]*u^3)/b^3 + 
      (((20168576957*I)/46231191552)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[330]*b^3) + (((2193108751*I)/23115595776)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^3)/(Sqrt[330]*b^3) - (((499633*I)/7705198592)*d^13*K1^2*M^5*
        Sqrt[(33*Pi)/10]*u^3)/b^3 + (2059603800469*d*K0*K1*M^5*u^3)/
       (35598017495040*b^3*Sqrt[330*Pi]) + (4323541887881*d^3*K0*K1*M^5*u^3)/
       (24644781342720*b^3*Sqrt[330*Pi]) - (46123553275973*d^5*K0*K1*M^5*u^3)/
       (106794052485120*b^3*Sqrt[330*Pi]) + (6653413723013*d^7*K0*K1*M^5*u^3)/
       (64076431491072*b^3*Sqrt[330*Pi]) + (2389764216659*d^9*K0*K1*M^5*u^3)/
       (24644781342720*b^3*Sqrt[330*Pi]) - (4944446191*d^11*K0*K1*M^5*u^3)/
       (2240434667520*b^3*Sqrt[330*Pi]) + (3275131*d^13*K0*K1*M^5*u^3)/
       (149362311168*b^3*Sqrt[330*Pi]) - (397973*d^15*K0*K1*M^5*u^3)/
       (22014853120*b^3*Sqrt[330*Pi]) - (1473562332637*d^5*K0^2*M^5*
        Sqrt[5/(66*Pi)]*u^4)/(42717620994048*b^3) - 
      (55920801897557*d^5*K1^2*M^5*Sqrt[5/(66*Pi)]*u^4)/
       (1345605061312512*b^3) + (1241412247*d*K0^2*M^5*Sqrt[11/(30*Pi)]*u^4)/
       (396267356160*b^3) - (1271600537*d^11*K0^2*M^5*Sqrt[11/(30*Pi)]*u^4)/
       (58251301355520*b^3) + (((954950299553*I)/1941710045184)*d*K0*K1*M^5*
        Sqrt[Pi/330]*u^4)/b^3 + (((16256822364529*I)/9708550225920)*d^3*K0*K1*
        M^5*Sqrt[Pi/330]*u^4)/b^3 - (((38540512095359*I)/9708550225920)*d^5*
        K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + (((1341097192553*I)/1386935746560)*
        d^9*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 - 
      (((81962675131*I)/1386935746560)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((205885021*I)/81584455680)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^4)/b^3 + 
      (((321280573111*I)/1078727802880)*d^7*K0*K1*M^5*Sqrt[(3*Pi)/110]*u^4)/
       b^3 - (((4316593*I)/30820794368)*d^15*K0*K1*M^5*Sqrt[(3*Pi)/110]*u^4)/
       b^3 + (2667622707929*d^3*K0^2*M^5*u^4)/(49289562685440*Sqrt[330]*b^3*
        Sqrt[Pi]) + (337032076237117*d^3*K1^2*M^5*u^4)/
       (1978830972518400*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (28461844051561*d^7*K0^2*M^5*u^4)/(640764314910720*b^3*Sqrt[330*Pi]) + 
      (1498540180663*d^9*K0^2*M^5*u^4)/(37692018524160*b^3*Sqrt[330*Pi]) - 
      (633091861*d^13*K0^2*M^5*u^4)/(19417100451840*b^3*Sqrt[330*Pi]) - 
      (192079*d^15*K0^2*M^5*u^4)/(23708303360*b^3*Sqrt[330*Pi]) - 
      (617558858835097*d*K1^2*M^5*u^4)/(33640126532812800*b^3*Sqrt[330*Pi]) - 
      (49534108504801*d^7*K1^2*M^5*u^4)/(1770532975411200*b^3*Sqrt[330*Pi]) + 
      (3036654643900733*d^9*K1^2*M^5*u^4)/(33640126532812800*b^3*
        Sqrt[330*Pi]) - (2975973582581*d^11*K1^2*M^5*u^4)/
       (436884760166400*b^3*Sqrt[330*Pi]) + (39262632091*d^13*K1^2*M^5*u^4)/
       (145628253388800*b^3*Sqrt[330*Pi]) + (12311393*d^15*K1^2*M^5*u^4)/
       (154103971840*b^3*Sqrt[330*Pi]) - (((1582905606839*I)/1213568778240)*
        d^5*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((3687357347*I)/12641341440)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((58530109823*I)/173366968320)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 - 
      (((100413767*I)/4562288640)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((74671016477377*I)/72814126694400)*d*K1^2*M^5*Sqrt[Pi/330]*u^5)/b^3 + 
      (((95383702637161*I)/72814126694400)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^5)/
       b^3 + (((13512165805591*I)/14562825338880)*d^9*K1^2*M^5*Sqrt[Pi/330]*
        u^5)/b^3 - (((139093125491*I)/2080403619840)*d^11*K1^2*M^5*
        Sqrt[Pi/330]*u^5)/b^3 + (((8019976981*I)/2080403619840)*d^13*K1^2*M^5*
        Sqrt[Pi/330]*u^5)/b^3 - (((163653349*I)/693467873280)*d^15*K1^2*M^5*
        Sqrt[Pi/330]*u^5)/b^3 + (((597110303*I)/14277279744)*d*K0^2*M^5*
        Sqrt[(5*Pi)/66]*u^5)/b^3 - (((2404849861391*I)/2912565067776)*d^5*
        K1^2*M^5*Sqrt[(5*Pi)/66]*u^5)/b^3 + 
      (((19061827*I)/173366968320)*d^13*K0^2*M^5*Sqrt[(11*Pi)/30]*u^5)/b^3 + 
      (((17377449601*I)/35693199360)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[330]*b^3) + (((67595428330877*I)/72814126694400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[330]*b^3) - (((131*I)/56655872)*d^15*K0^2*M^5*
        Sqrt[(55*Pi)/6]*u^5)/b^3 - (887650829061089*d*K0*K1*M^5*u^5)/
       (16820063266406400*b^3*Sqrt[330*Pi]) + 
      (1418783466755849*d^3*K0*K1*M^5*u^5)/(8410031633203200*b^3*
        Sqrt[330*Pi]) - (168615457512511*d^5*K0*K1*M^5*u^5)/
       (989415486259200*b^3*Sqrt[330*Pi]) + 
      (48402257542753*d^7*K0*K1*M^5*u^5)/(1051253954150400*b^3*
        Sqrt[330*Pi]) + (27858320246333*d^9*K0*K1*M^5*u^5)/
       (3364012653281280*b^3*Sqrt[330*Pi]) + (1340816899*d^11*K0*K1*M^5*u^5)/
       (5748483686400*b^3*Sqrt[330*Pi]) - (2595373163*d^13*K0*K1*M^5*u^5)/
       (14562825338880*b^3*Sqrt[330*Pi]) + (97576639*d^15*K0*K1*M^5*u^5)/
       (866834841600*b^3*Sqrt[330*Pi]) + (98573317*d^15*K1^2*M^5*
        Sqrt[11/(30*Pi)]*u^6)/(20804036198400*b^3) + 
      (((1866915320353*I)/2141591961600)*d*K0*K1*M^5*Sqrt[Pi/330]*u^6)/b^3 + 
      (((2517994902193*I)/5201009049600)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^6)/
       b^3 + (((36657922740863*I)/36407063347200)*d^7*K0*K1*M^5*Sqrt[Pi/330]*
        u^6)/b^3 + (((4926638760287*I)/7281412669440)*d^9*K0*K1*M^5*
        Sqrt[Pi/330]*u^6)/b^3 - (((10062807197*I)/208040361984)*d^11*K0*K1*
        M^5*Sqrt[Pi/330]*u^6)/b^3 + (((3540186113*I)/1040201809920)*d^13*K0*
        K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - (((68337931*I)/346733936640)*d^15*K0*
        K1*M^5*Sqrt[Pi/330]*u^6)/b^3 - (((3946077143*I)/6589513728)*d^5*K0*K1*
        M^5*Sqrt[(5*Pi)/66]*u^6)/b^3 + (22380168536417*d^3*K0^2*M^5*u^6)/
       (659610324172800*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (33688966518632077*d^3*K1^2*M^5*u^6)/(168200632664064000*Sqrt[330]*b^3*
        Sqrt[Pi]) - (1258271313191*d*K0^2*M^5*u^6)/(58402997452800*b^3*
        Sqrt[330*Pi]) - (26971697043829*d^5*K0^2*M^5*u^6)/
       (1868895918489600*b^3*Sqrt[330*Pi]) + 
      (25119518558231*d^7*K0^2*M^5*u^6)/(1770532975411200*b^3*Sqrt[330*Pi]) - 
      (110308832024803*d^9*K0^2*M^5*u^6)/(8410031633203200*b^3*
        Sqrt[330*Pi]) + (460882916161*d^11*K0^2*M^5*u^6)/
       (436884760166400*b^3*Sqrt[330*Pi]) - (8403243787*d^13*K0^2*M^5*u^6)/
       (72814126694400*b^3*Sqrt[330*Pi]) + (252528841*d^15*K0^2*M^5*u^6)/
       (6934678732800*b^3*Sqrt[330*Pi]) + (401631742387387*d*K1^2*M^5*u^6)/
       (8410031633203200*b^3*Sqrt[330*Pi]) + 
      (49044847623433*d^5*K1^2*M^5*u^6)/(295088829235200*b^3*Sqrt[330*Pi]) + 
      (2012442991208171*d^7*K1^2*M^5*u^6)/(24028661809152000*b^3*
        Sqrt[330*Pi]) - (2188420050406277*d^9*K1^2*M^5*u^6)/
       (21025079083008000*b^3*Sqrt[330*Pi]) + 
      (15440980965233*d^11*K1^2*M^5*u^6)/(2184423800832000*b^3*
        Sqrt[330*Pi]) - (33200935909*d^13*K1^2*M^5*u^6)/
       (72814126694400*b^3*Sqrt[330*Pi]) + 
      (6386504188879*d^5*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^7)/
       (382274165145600*b^3) + (((394933671571*I)/2600504524800)*d*K0^2*M^5*
        Sqrt[Pi/330]*u^7)/b^3 - (((1549968350171*I)/3640706334720)*d^5*K0^2*
        M^5*Sqrt[Pi/330]*u^7)/b^3 + (((218257375657*I)/1400271667200)*d^7*
        K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + (((337585489*I)/520100904960)*d^13*
        K0^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - (((395999*I)/11557797888)*d^15*K0^2*
        M^5*Sqrt[Pi/330]*u^7)/b^3 + (((85022179817*I)/466757222400)*d*K1^2*
        M^5*Sqrt[Pi/330]*u^7)/b^3 - (((9671041507037*I)/18203531673600)*d^5*
        K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + (((3531293225507*I)/18203531673600)*
        d^7*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((146394491491*I)/1213568778240)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((26905573781*I)/2600504524800)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((43192537*I)/41277849600)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 - 
      (((126560153*I)/2600504524800)*d^15*K1^2*M^5*Sqrt[Pi/330]*u^7)/b^3 + 
      (((32158024841*I)/3640706334720)*d^9*K0^2*M^5*Sqrt[(11*Pi)/30]*u^7)/
       b^3 - (((338781613*I)/520100904960)*d^11*K0^2*M^5*Sqrt[(11*Pi)/30]*
        u^7)/b^3 + (((498507927377*I)/18203531673600)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[330]*b^3) + (((798142925023*I)/18203531673600)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[330]*b^3) + (366870602251217*d*K0*K1*M^5*u^7)/
       (4205015816601600*b^3*Sqrt[330*Pi]) - 
      (113536238983373*d^3*K0*K1*M^5*u^7)/(438022480896000*b^3*
        Sqrt[330*Pi]) + (54250430570909*d^7*K0*K1*M^5*u^7)/
       (808656887808000*b^3*Sqrt[330*Pi]) - 
      (1794079111711717*d^9*K0*K1*M^5*u^7)/(21025079083008000*b^3*
        Sqrt[330*Pi]) + (52260756731*d^11*K0*K1*M^5*u^7)/
       (7584804864000*b^3*Sqrt[330*Pi]) - (3102598123*d^13*K0*K1*M^5*u^7)/
       (6067843891200*b^3*Sqrt[330*Pi]) + (62030141*d^15*K0*K1*M^5*u^7)/
       (1300252262400*b^3*Sqrt[330*Pi]) + (3691610326721*d*K1^2*M^5*
        Sqrt[11/(30*Pi)]*u^8)/(955685412864000*b^3) + 
      (((99636252619*I)/2275441459200)*d*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((32082587059*I)/2275441459200)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((22892921873*I)/175033958400)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((92990134583*I)/2275441459200)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((856539527*I)/23952015360)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((455842619*I)/108354355200)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 + 
      (((23708521*I)/46437580800)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (((514853*I)/19121356800)*d^15*K0*K1*M^5*Sqrt[Pi/330]*u^8)/b^3 - 
      (2382934733211751*d^3*K0^2*M^5*u^8)/(21025079083008000*Sqrt[330]*b^3*
        Sqrt[Pi]) - (6903284862507743*d^3*K1^2*M^5*u^8)/
       (63075237249024000*Sqrt[330]*b^3*Sqrt[Pi]) + 
      (24974574691783*d*K0^2*M^5*u^8)/(525626977075200*b^3*Sqrt[330*Pi]) + 
      (126389230069183*d^5*K0^2*M^5*u^8)/(2102507908300800*b^3*
        Sqrt[330*Pi]) + (12530390700881*d^7*K0^2*M^5*u^8)/
       (412256452608000*b^3*Sqrt[330*Pi]) - 
      (126676728342217*d^9*K0^2*M^5*u^8)/(5256269770752000*b^3*
        Sqrt[330*Pi]) - (171007732327*d^11*K0^2*M^5*u^8)/
       (91017658368000*b^3*Sqrt[330*Pi]) + (12204585097*d^13*K0^2*M^5*u^8)/
       (9101765836800*b^3*Sqrt[330*Pi]) - (17198921*d^15*K0^2*M^5*u^8)/
       (371500646400*b^3*Sqrt[330*Pi]) + (30269173400299*d^5*K1^2*M^5*u^8)/
       (463788509184000*b^3*Sqrt[330*Pi]) + (66759901054367*d^7*K1^2*M^5*u^8)/
       (2523009489960960*b^3*Sqrt[330*Pi]) - 
      (145624292292701*d^9*K1^2*M^5*u^8)/(6307523724902400*b^3*
        Sqrt[330*Pi]) - (1625080495861*d^11*K1^2*M^5*u^8)/
       (819158925312000*b^3*Sqrt[330*Pi]) + (4092779687*d^13*K1^2*M^5*u^8)/
       (13652648755200*b^3*Sqrt[330*Pi]) + (33107*d^15*K1^2*M^5*u^8)/
       (57788989440*b^3*Sqrt[330*Pi]) + (652888067443*d^9*K0*K1*M^5*
        Sqrt[11/(30*Pi)]*u^9)/(1433528119296000*b^3) - 
      (((1109194789*I)/758480486400)*d*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((66536546539*I)/2275441459200)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((1397707247*I)/379240243200)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((253140583*I)/23952015360)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((363704923*I)/325063065600)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((280499*I)/12502425600)*d^15*K0^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((1427861819*I)/910176583680)*d*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((354448703771*I)/13652648755200)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((301119131*I)/38242713600)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((920903021*I)/650126131200)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 + 
      (((304325117*I)/650126131200)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((3132901*I)/650126131200)*d^15*K1^2*M^5*Sqrt[Pi/330]*u^9)/b^3 - 
      (((4326617*I)/78015135744)*d^7*K1^2*M^5*Sqrt[(5*Pi)/66]*u^9)/b^3 + 
      (((896923*I)/13544294400)*d^11*K0^2*M^5*Sqrt[(11*Pi)/30]*u^9)/b^3 - 
      (((1247384309*I)/81265766400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[330]*b^3) - (((208731529939*I)/13652648755200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[330]*b^3) + (121336492945009*d*K0*K1*M^5*u^9)/
       (15768809312256000*b^3*Sqrt[330*Pi]) - 
      (326341019588681*d^3*K0*K1*M^5*u^9)/(15768809312256000*b^3*
        Sqrt[330*Pi]) + (27938055810103*d^5*K0*K1*M^5*u^9)/
       (2252687044608000*b^3*Sqrt[330*Pi]) - 
      (3452023082801*d^7*K0*K1*M^5*u^9)/(15768809312256000*b^3*
        Sqrt[330*Pi]) - (310786385983*d^11*K0*K1*M^5*u^9)/
       (204789731328000*b^3*Sqrt[330*Pi]) - (38502562031*d^13*K0*K1*M^5*u^9)/
       (13652648755200*b^3*Sqrt[330*Pi]) + (94484179*d^15*K0*K1*M^5*u^9)/
       (650126131200*b^3*Sqrt[330*Pi]) - (24687431453*d^9*K1^2*M^5*
        Sqrt[11/(30*Pi)]*u^10)/(191137082572800*b^3) + 
      (((151377323*I)/151696097280)*d*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((45274444009*I)/6826324377600)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((3773164789*I)/6826324377600)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((8078980181*I)/975189196800)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((34966221229*I)/6826324377600)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((5526500717*I)/975189196800)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 - 
      (((1558638209*I)/975189196800)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (((1653541*I)/36118118400)*d^15*K0*K1*M^5*Sqrt[Pi/330]*u^10)/b^3 + 
      (60551662289449*d^3*K0^2*M^5*u^10)/(6307523724902400*Sqrt[330]*b^3*
        Sqrt[Pi]) + (1220032639771199*d^3*K1^2*M^5*u^10)/
       (94612855873536000*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (157404920689493*d*K0^2*M^5*u^10)/(31537618624512000*b^3*
        Sqrt[330*Pi]) + (4273128883883*d^5*K0^2*M^5*u^10)/
       (31537618624512000*b^3*Sqrt[330*Pi]) - 
      (58519601470177*d^7*K0^2*M^5*u^10)/(10512539541504000*b^3*
        Sqrt[330*Pi]) - (16980432199*d^9*K0^2*M^5*u^10)/
       (8876335104000*b^3*Sqrt[330*Pi]) + (753207275659*d^11*K0^2*M^5*u^10)/
       (409579462656000*b^3*Sqrt[330*Pi]) + (8991242633*d^13*K0^2*M^5*u^10)/
       (9101765836800*b^3*Sqrt[330*Pi]) - (17008897*d^15*K0^2*M^5*u^10)/
       (185750323200*b^3*Sqrt[330*Pi]) - (7970285318543*d*K1^2*M^5*u^10)/
       (1228738387968000*b^3*Sqrt[330*Pi]) - 
      (53083041495359*d^5*K1^2*M^5*u^10)/(18922571174707200*b^3*
        Sqrt[330*Pi]) - (3505384931029*d^7*K1^2*M^5*u^10)/
       (808656887808000*b^3*Sqrt[330*Pi]) + (118700708407*d^11*K1^2*M^5*u^10)/
       (81915892531200*b^3*Sqrt[330*Pi]) + (20910444311*d^13*K1^2*M^5*u^10)/
       (27305297510400*b^3*Sqrt[330*Pi]) - (81170471*d^15*K1^2*M^5*u^10)/
       (1300252262400*b^3*Sqrt[330*Pi]) + (((69382403*I)/189620121600)*d*K0^2*
        M^5*Sqrt[Pi/330]*u^11)/b^3 + (((38669263*I)/568860364800)*d^5*K0^2*
        M^5*Sqrt[Pi/330]*u^11)/b^3 - (((135717649*I)/28443018240)*d^7*K0^2*
        M^5*Sqrt[Pi/330]*u^11)/b^3 - (((618253*I)/243797299200)*d^9*K0^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 + (((97218389*I)/243797299200)*d^13*K0^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 - (((15427*I)/1128691200)*d^15*K0^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 + (((569394817*I)/1706581094400)*d*K1^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 - (((148472851*I)/1706581094400)*d^5*K1^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 - (((1289802551*I)/341316218880)*d^7*K1^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 + (((21785623*I)/341316218880)*d^9*K1^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 + (((379266593*I)/243797299200)*d^11*K1^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 + (((4685753*I)/14341017600)*d^13*K1^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 - (((30973*I)/2679091200)*d^15*K1^2*M^5*
        Sqrt[Pi/330]*u^11)/b^3 + (((4397677*I)/24379729920)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/30]*u^11)/b^3 + (((560587151*I)/284430182400)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[330]*b^3) + 
      (((908807239*I)/568860364800)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[330]*b^3) - (76457123621521*d*K0*K1*M^5*u^11)/
       (23653213968384000*b^3*Sqrt[330*Pi]) + 
      (5222028831169*d^3*K0*K1*M^5*u^11)/(739162936512000*b^3*Sqrt[330*Pi]) - 
      (138396265849483*d^5*K0*K1*M^5*u^11)/(23653213968384000*b^3*
        Sqrt[330*Pi]) + (396003244069*d^7*K0*K1*M^5*u^11)/
       (207484333056000*b^3*Sqrt[330*Pi]) + (61963341863*d^9*K0*K1*M^5*u^11)/
       (47784270643200*b^3*Sqrt[330*Pi]) - (235042523*d^11*K0*K1*M^5*u^11)/
       (301161369600*b^3*Sqrt[330*Pi]) - (168920839*d^13*K0*K1*M^5*u^11)/
       (359280230400*b^3*Sqrt[330*Pi]) + (31197403*d^15*K0*K1*M^5*u^11)/
       (487594598400*b^3*Sqrt[330*Pi]) - (34359033379*d^5*K0^2*M^5*
        Sqrt[11/(30*Pi)]*u^12)/(2150292178944000*b^3) + 
      (46629762619*d*K1^2*M^5*Sqrt[11/(30*Pi)]*u^12)/(2150292178944000*b^3) - 
      (8713568029*d^9*K1^2*M^5*Sqrt[11/(30*Pi)]*u^12)/(307184596992000*b^3) - 
      (((22648841*I)/341316218880)*d*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 - 
      (((1316233159*I)/1706581094400)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 - 
      (((570511573*I)/1706581094400)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      (((3511879897*I)/1706581094400)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      (((272013281*I)/1706581094400)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 - 
      (((24283187*I)/27088588800)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 - 
      (((7463189*I)/48759459840)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 + 
      (((204233*I)/48759459840)*d^15*K0*K1*M^5*Sqrt[Pi/330]*u^12)/b^3 - 
      (219315293033*d^3*K0^2*M^5*u^12)/(537573044736000*Sqrt[330]*b^3*
        Sqrt[Pi]) - (37391268559*d^3*K1^2*M^5*u^12)/(82703545344000*Sqrt[330]*
        b^3*Sqrt[Pi]) + (501311320813*d*K0^2*M^5*u^12)/
       (2150292178944000*b^3*Sqrt[330*Pi]) + (26215560607*d^7*K0^2*M^5*u^12)/
       (39820225536000*b^3*Sqrt[330*Pi]) - (73649363869*d^9*K0^2*M^5*u^12)/
       (238921353216000*b^3*Sqrt[330*Pi]) - (1407547*d^11*K0^2*M^5*u^12)/
       (67721472000*b^3*Sqrt[330*Pi]) + (62953673*d^13*K0^2*M^5*u^12)/
       (2275441459200*b^3*Sqrt[330*Pi]) - (443653*d^15*K0^2*M^5*u^12)/
       (69656371200*b^3*Sqrt[330*Pi]) - (6331006963*d^5*K1^2*M^5*u^12)/
       (79640451072000*b^3*Sqrt[330*Pi]) + (105813522643*d^7*K1^2*M^5*u^12)/
       (179191014912000*b^3*Sqrt[330*Pi]) - (4234873*d^11*K1^2*M^5*u^12)/
       (694987776000*b^3*Sqrt[330*Pi]) + (544977481*d^13*K1^2*M^5*u^12)/
       (20478973132800*b^3*Sqrt[330*Pi]) - (144611*d^15*K1^2*M^5*u^12)/
       (24379729920*b^3*Sqrt[330*Pi]) - (1071472979*d^3*K0*K1*M^5*
        Sqrt[11/(30*Pi)]*u^13)/(134393261184000*b^3) - 
      (12319316504917*d^15*K0*K1*M^5*Sqrt[11/(30*Pi)]*u^13)/
       (93902399337612902400*b^3) + (((16879*I)/8888443200)*d*K0^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 + (((83873*I)/3207859200)*d^5*K0^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 - (((1123589*I)/14970009600)*d^7*K0^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 - (((6263029*I)/213322636800)*d^9*K0^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 + (((25351*I)/625121280)*d^11*K0^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 + (((124087*I)/12189864960)*d^13*K0^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 + (((1589779*I)/853290547200)*d*K1^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 + (((3750647*I)/150580684800)*d^5*K1^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 - (((411773*I)/5613753600)*d^7*K1^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 - (((23453699*I)/853290547200)*d^9*K1^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 + (((345977*I)/8707046400)*d^11*K1^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 + (((489241*I)/52242278400)*d^13*K1^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 + (((1777*I)/30474662400)*d^15*K1^2*M^5*
        Sqrt[Pi/330]*u^13)/b^3 + (((5*I)/180590592)*d^15*K0^2*M^5*
        Sqrt[(5*Pi)/66]*u^13)/b^3 + (((3108251*I)/121898649600)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[330]*b^3) + (((239699*I)/9623577600)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[330]*b^3) + (2866917839*d*K0*K1*M^5*u^13)/
       (268786522368000*b^3*Sqrt[330*Pi]) + (1049659973*d^5*K0*K1*M^5*u^13)/
       (5485439232000*b^3*Sqrt[330*Pi]) - (561240539*d^7*K0*K1*M^5*u^13)/
       (4199789412000*b^3*Sqrt[330*Pi]) - (53239663*d^9*K0*K1*M^5*u^13)/
       (5485439232000*b^3*Sqrt[330*Pi]) + (580746473*d^11*K0*K1*M^5*u^13)/
       (19199037312000*b^3*Sqrt[330*Pi]) - (3794407*d^13*K0*K1*M^5*u^13)/
       (1828479744000*b^3*Sqrt[330*Pi]) + (1075155271464643*d^15*K0*K1*M^5*
        u^13)/(469511996688064512000*b^3*Sqrt[330*Pi]) + 
      (77702730149*d*K0^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(2257269214846464000*
        b^3) + (3791098306913*d^5*K0^2*M^5*Sqrt[11/(30*Pi)]*u^14)/
       (2528141520628039680*b^3) - (300051053*d^7*K1^2*M^5*Sqrt[11/(30*Pi)]*
        u^14)/(1612719134208000*b^3) - (18231287*d^11*K1^2*M^5*
        Sqrt[11/(30*Pi)]*u^14)/(230388447744000*b^3) - 
      (6439*d^13*K1^2*M^5*Sqrt[11/(30*Pi)]*u^14)/(2133226368000*b^3) - 
      (((10399*I)/142215091200)*d*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 - 
      (((1545157*I)/1279935820800)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 - 
      (((3277567*I)/1279935820800)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 + 
      (((1668593*I)/426645273600)*d^9*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 - 
      (((4847*I)/2902348800)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 - 
      (((309787*I)/182847974400)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 - 
      (((10403*I)/60949324800)*d^15*K0*K1*M^5*Sqrt[Pi/330]*u^14)/b^3 + 
      (((26879*I)/85329054720)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/30]*u^14)/b^3 - 
      (6407267*d^3*K0^2*M^5*u^14)/(10970878464000*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (19109821*d^3*K1^2*M^5*u^14)/(32912635392000*Sqrt[330]*b^3*Sqrt[Pi]) - 
      (541084492133*d*K0^2*M^5*u^14)/(2257269214846464000*b^3*Sqrt[330*Pi]) - 
      (966060001120867*d^5*K0^2*M^5*u^14)/(63203538015700992000*b^3*
        Sqrt[330*Pi]) - (1098689321*d^7*K0^2*M^5*u^14)/
       (537573044736000*b^3*Sqrt[330*Pi]) + (33929263*d^9*K0^2*M^5*u^14)/
       (15810971904000*b^3*Sqrt[330*Pi]) - (3958211*d^11*K0^2*M^5*u^14)/
       (4517420544000*b^3*Sqrt[330*Pi]) - (313*d^13*K0^2*M^5*u^14)/
       (10456992000*b^3*Sqrt[330*Pi]) + (15779*d^15*K0^2*M^5*u^14)/
       (406328832000*b^3*Sqrt[330*Pi]) + (111557503*d*K1^2*M^5*u^14)/
       (806359567104000*b^3*Sqrt[330*Pi]) + (12060449*d^5*K1^2*M^5*u^14)/
       (10079494588800*b^3*Sqrt[330*Pi]) + (1745255731*d^9*K1^2*M^5*u^14)/
       (806359567104000*b^3*Sqrt[330*Pi]) + (5507*d^15*K1^2*M^5*u^14)/
       (174140928000*b^3*Sqrt[330*Pi]) - (1657*d*K0*K1*M^5*Sqrt[11/(30*Pi)]*
        u^15)/(15506914752000*b^3) + (119321*d^3*K0*K1*M^5*Sqrt[11/(30*Pi)]*
        u^15)/(201589891776000*b^3) + ((I/666633240)*d*K0^2*M^5*Sqrt[Pi/330]*
        u^15)/b^3 + (((2077*I)/22855996800)*d^5*K0^2*M^5*Sqrt[Pi/330]*u^15)/
       b^3 - (((2111*I)/35553772800)*d^7*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 - 
      (((529*I)/2962814400)*d^9*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((113*I)/3047466240)*d^11*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((1597*I)/22855996800)*d^13*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      ((I/89107200)*d^15*K0^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      ((I/701719200)*d*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((659*I)/7618665600)*d^5*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 - 
      (((5989*I)/106661318400)*d^7*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 - 
      (((347*I)/2051179200)*d^9*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      ((I/29023488)*d^11*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((13*I)/195350400)*d^13*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((163*I)/15237331200)*d^15*K1^2*M^5*Sqrt[Pi/330]*u^15)/b^3 + 
      (((461*I)/16841260800)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[330]*b^3) + 
      (((2741*I)/106661318400)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[330]*b^3) - 
      (5467559*d^5*K0*K1*M^5*u^15)/(201589891776000*b^3*Sqrt[330*Pi]) - 
      (212243*d^7*K0*K1*M^5*u^15)/(28798555968000*b^3*Sqrt[330*Pi]) + 
      (123587*d^9*K0*K1*M^5*u^15)/(3101382950400*b^3*Sqrt[330*Pi]) + 
      (305623*d^11*K0*K1*M^5*u^15)/(28798555968000*b^3*Sqrt[330*Pi]) - 
      (409*d^13*K0*K1*M^5*u^15)/(62741952000*b^3*Sqrt[330*Pi]) - 
      (751*d^15*K0*K1*M^5*u^15)/(50791104000*b^3*Sqrt[330*Pi]) + 
      (d*K0^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(159991977600*b^3) + 
      (673*d^3*K0^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(25198736472000*b^3) - 
      (d^5*K0^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(34283995200*b^3) + 
      (4117*d^7*K0^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(25198736472000*b^3) + 
      (d^9*K0^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(159991977600*b^3) + 
      (503*d^11*K0^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(7199638992000*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(159991977600*b^3) + 
      (673*d^3*K1^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(25198736472000*b^3) - 
      (d^5*K1^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(34283995200*b^3) + 
      (4117*d^7*K1^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(25198736472000*b^3) + 
      (d^9*K1^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(159991977600*b^3) + 
      (503*d^11*K1^2*M^5*Sqrt[11/(30*Pi)]*u^16)/(7199638992000*b^3) - 
      ((I/6666332400)*d*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      (((67*I)/19998997200)*d^3*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      ((I/114279984)*d^5*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 + 
      (((43*I)/6666332400)*d^7*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      ((I/190466640)*d^11*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      ((I/150368400)*d^13*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 - 
      ((I/952333200)*d^15*K0*K1*M^5*Sqrt[Pi/330]*u^16)/b^3 + 
      ((I/266653296)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/66]*u^16)/b^3 - 
      (701*d*K0^2*M^5*u^16)/(7199638992000*b^3*Sqrt[330*Pi]) + 
      (d^5*K0^2*M^5*u^16)/(92642413500*b^3*Sqrt[330*Pi]) - 
      (21977*d^9*K0^2*M^5*u^16)/(7199638992000*b^3*Sqrt[330*Pi]) + 
      (283*d^11*K0^2*M^5*u^16)/(2399879664000*b^3*Sqrt[330*Pi]) - 
      (d^13*K0^2*M^5*u^16)/(44442216000*b^3*Sqrt[330*Pi]) + 
      (d^15*K0^2*M^5*u^16)/(2720952000*b^3*Sqrt[330*Pi]) - 
      (701*d*K1^2*M^5*u^16)/(7199638992000*b^3*Sqrt[330*Pi]) + 
      (d^5*K1^2*M^5*u^16)/(92642413500*b^3*Sqrt[330*Pi]) - 
      (21977*d^9*K1^2*M^5*u^16)/(7199638992000*b^3*Sqrt[330*Pi]) + 
      (283*d^11*K1^2*M^5*u^16)/(2399879664000*b^3*Sqrt[330*Pi]) - 
      (d^13*K1^2*M^5*u^16)/(44442216000*b^3*Sqrt[330*Pi]) + 
      (d^15*K1^2*M^5*u^16)/(2720952000*b^3*Sqrt[330*Pi]))/Pi}, -1, 13, 1]}, 
 3, 5, 1]


==> anc/spectrum_5_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/72*I)*d*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      ((I/36)*d^3*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      ((I/72)*d^5*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      ((I/12)*d*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - ((I/6)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[385*Pi]) + ((I/12)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      ((I/16)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) + ((I/8)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[385*Pi]) - ((I/16)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) + 
      ((I/72)*d*K0^2*M^4*Sqrt[5/(77*Pi)]*u^4)/b^2 - 
      ((I/36)*d^3*K0^2*M^4*Sqrt[5/(77*Pi)]*u^4)/b^2 + 
      ((I/72)*d^5*K0^2*M^4*Sqrt[5/(77*Pi)]*u^4)/b^2 - 
      ((I/72)*d*K1^2*M^4*Sqrt[5/(77*Pi)]*u^4)/b^2 + 
      ((I/36)*d^3*K1^2*M^4*Sqrt[5/(77*Pi)]*u^4)/b^2 - 
      ((I/72)*d^5*K1^2*M^4*Sqrt[5/(77*Pi)]*u^4)/b^2 - 
      ((I/18)*d*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + ((I/9)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) - ((I/18)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]))/Pi, 
    0, ((((223*I)/3744)*d*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      (((395*I)/3744)*d^3*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      (((17*I)/1248)*d^7*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      (((331*I)/4368)*d*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      (((25*I)/208)*d^3*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      ((I/208)*d^5*K1^2*M^4*Sqrt[11/(35*Pi)]*u^2)/b^2 + 
      (((11*I)/3744)*d^5*K0^2*M^4*Sqrt[55/(7*Pi)]*u^2)/b^2 + 
      (((3*I)/728)*d*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) + 
      (((103*I)/624)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) + 
      (((1387*I)/22464)*d^7*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^3)/b^2 + 
      (((853*I)/7488)*d*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^3)/b^2 - 
      (((46589*I)/22464)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) + 
      (((8731*I)/22464)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) + 
      (((53*I)/936)*d*K0^2*M^4*Sqrt[5/(77*Pi)]*u^4)/b^2 - 
      (((6893*I)/78624)*d^3*K0^2*M^4*Sqrt[5/(77*Pi)]*u^4)/b^2 + 
      ((I/216)*d^5*K0^2*M^4*Sqrt[7/(55*Pi)]*u^4)/b^2 - 
      (((1537*I)/7488)*d^3*K1^2*M^4*Sqrt[7/(55*Pi)]*u^4)/b^2 + 
      (((4*I)/351)*d^7*K0^2*M^4*Sqrt[11/(35*Pi)]*u^4)/b^2 + 
      (((83*I)/2496)*d^7*K1^2*M^4*Sqrt[11/(35*Pi)]*u^4)/b^2 - 
      (((199*I)/78624)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((6749*I)/7488)*d*K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((1271*I)/7488)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((593*I)/11232)*d^7*K0*K1*M^4*Sqrt[5/(77*Pi)]*u^5)/b^2 + 
      (((83*I)/1248)*d*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^5)/b^2 - 
      (((7493*I)/11232)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) - 
      (((701*I)/11232)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) - 
      (((19*I)/1872)*d^3*K0^2*M^4*Sqrt[5/(77*Pi)]*u^6)/b^2 + 
      (((23*I)/1872)*d*K1^2*M^4*Sqrt[5/(77*Pi)]*u^6)/b^2 - 
      ((I/208)*d^5*K1^2*M^4*Sqrt[11/(35*Pi)]*u^6)/b^2 + 
      (((29*I)/624)*d*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((71*I)/1872)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((79*I)/1872)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((41*I)/624)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((107*I)/1872)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      ((I/234)*d*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^7)/b^2 - 
      ((I/234)*d^3*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^7)/b^2 - 
      ((I/234)*d^5*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^7)/b^2 + 
      ((I/234)*d^7*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^7)/b^2)/Pi, 0, 
    ((((-617*I)/9009)*d*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      (((941*I)/14976)*d^7*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      (((37*I)/416)*d*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      (((589*I)/82368)*d^5*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      (((613*I)/14976)*d^5*K0^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 - 
      (((7*I)/14976)*d^9*K0^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 + 
      (((17969*I)/535392)*d^7*K1^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 - 
      ((I/2496)*d^9*K1^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 - 
      (((589*I)/64064)*d*K0^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) + 
      (((5729*I)/14976)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((1277*I)/2496)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((11447*I)/41184)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) + 
      (((158987*I)/1070784)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) + 
      (((27043*I)/149760)*d^3*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^3)/b^2 - 
      (((28669*I)/449280)*d^7*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^3)/b^2 - 
      (((74579*I)/74880)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) + 
      (((200773*I)/449280)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) - 
      (((5843*I)/449280)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) - 
      (((18839*I)/224640)*d*K1^2*M^4*Sqrt[7/(55*Pi)]*u^4)/b^2 - 
      (((301*I)/112320)*d^9*K1^2*M^4*Sqrt[7/(55*Pi)]*u^4)/b^2 - 
      (((4337*I)/12480)*d*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((33989*I)/74880)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((29317*I)/224640)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) - 
      (((52271*I)/224640)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) - 
      (((947*I)/224640)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((29377*I)/74880)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((215143*I)/224640)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) - 
      (((55729*I)/74880)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((40061323*I)/249080832)*d^5*K0*K1*M^4*Sqrt[5/(77*Pi)]*u^5)/b^2 + 
      (((1051*I)/74880)*d^3*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^5)/b^2 - 
      (((3347*I)/74880)*d^7*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^5)/b^2 - 
      (((151873*I)/449280)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) - 
      (((141802819*I)/1245404160)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) - 
      (((6739*I)/449280)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) - 
      (((135931*I)/5660928)*d^7*K1^2*M^4*Sqrt[5/(77*Pi)]*u^6)/b^2 - 
      (((4363*I)/449280)*d^7*K0^2*M^4*Sqrt[7/(55*Pi)]*u^6)/b^2 - 
      (((12647*I)/898560)*d*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((6761*I)/149760)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((29171*I)/224640)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((2389*I)/898560)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((19717*I)/179712)*d*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((3061*I)/29952)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((27193*I)/224640)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((144707*I)/14152320)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((3323*I)/898560)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((8077*I)/224640)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) + 
      (((103*I)/12480)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) + 
      (((5063*I)/56160)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - 
      (((2293*I)/37440)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - 
      (((271*I)/224640)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - 
      ((I/864)*d*K1^2*M^4*Sqrt[5/(77*Pi)]*u^8)/b^2 - 
      (((83*I)/36504)*d^5*K1^2*M^4*Sqrt[5/(77*Pi)]*u^8)/b^2 - 
      (((47*I)/56160)*d*K0^2*M^4*Sqrt[7/(55*Pi)]*u^8)/b^2 + 
      ((I/28080)*d^3*K1^2*M^4*Sqrt[11/(35*Pi)]*u^8)/b^2 - 
      ((I/4563)*d^9*K1^2*M^4*Sqrt[11/(35*Pi)]*u^8)/b^2 - 
      (((5*I)/24336)*d^7*K0^2*M^4*Sqrt[35/(11*Pi)]*u^8)/b^2 - 
      (((5*I)/24336)*d^7*K1^2*M^4*Sqrt[35/(11*Pi)]*u^8)/b^2 + 
      (((23*I)/9360)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((79*I)/7020)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((17*I)/22815)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((79*I)/56160)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((37*I)/14040)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((3947*I)/182520)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((17*I)/22815)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((331*I)/243360)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      ((I/3510)*d^5*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^9)/b^2 + 
      ((I/7020)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) + 
      (((2*I)/1755)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) + 
      ((I/1404)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]))/Pi, 0, 
    ((((-1832165*I)/9993984)*d^5*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      (((7615*I)/84864)*d^7*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      (((27*I)/8704)*d^9*K0^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 + 
      (((31*I)/169728)*d^9*K1^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 + 
      (((1181*I)/63648)*d^5*K1^2*M^4*Sqrt[11/(35*Pi)]*u^2)/b^2 + 
      (((821*I)/1018368)*d*K0^2*M^4*Sqrt[55/(7*Pi)]*u^2)/b^2 + 
      (((31313*I)/78336)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) + 
      (((581027*I)/169897728)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((1249*I)/1018368)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((9857*I)/169728)*d*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((9481*I)/509184)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((1979*I)/15912)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((733*I)/169728)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) + 
      (((1302641*I)/30551040)*d^3*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^3)/b^2 + 
      (((28049*I)/2350080)*d^9*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^3)/b^2 - 
      (((49657*I)/224640)*d^5*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^3)/b^2 + 
      (((19348877*I)/30551040)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) + 
      (((2721557*I)/1909440)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) - 
      (((92621*I)/10183680)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) - 
      (((376001*I)/3818880)*d^5*K0^2*M^4*Sqrt[7/(55*Pi)]*u^4)/b^2 - 
      (((42241*I)/7637760)*d^3*K0^2*M^4*Sqrt[11/(35*Pi)]*u^4)/b^2 + 
      (((2126749*I)/7637760)*d*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((1697117*I)/3818880)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((228433*I)/7637760)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) - 
      (((6917*I)/2545920)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((88696589*I)/91653120)*d*K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) - 
      (((22827949*I)/30551040)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) - 
      (((20636221*I)/15275520)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((48764753*I)/45826560)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((760601*I)/10183680)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) - 
      (((256777*I)/30551040)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((78120061*I)/128314368)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) - 
      (((100737397*I)/213857280)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) - 
      (((90159787*I)/106928640)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) + 
      (((30142457*I)/45826560)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) + 
      (((14137*I)/261120)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) - 
      (((198019*I)/30551040)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) + 
      (((123023*I)/7050240)*d^7*K1^2*M^4*Sqrt[7/(55*Pi)]*u^6)/b^2 + 
      (((32997997*I)/1283143680)*d*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((3771533*I)/142571520)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((8931859*I)/71285760)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((6165007*I)/91653120)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((32729*I)/4700160)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((67307*I)/61102080)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((6898579*I)/256628736)*d*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((35159437*I)/427714560)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((51094907*I)/213857280)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((188381*I)/20367360)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((31763*I)/20367360)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((14279*I)/23761920)*d*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^7)/b^2 - 
      (((1889*I)/30551040)*d^11*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^7)/b^2 - 
      (((9*I)/1131520)*d^9*K0*K1*M^4*Sqrt[77/(5*Pi)]*u^7)/b^2 + 
      (((10206271*I)/213857280)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - 
      (((8296781*I)/106928640)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) + 
      (((44381*I)/1175040)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) + 
      (((3623*I)/3525120)*d^3*K0^2*M^4*Sqrt[7/(55*Pi)]*u^8)/b^2 - 
      (((9277*I)/2864160)*d^5*K0^2*M^4*Sqrt[7/(55*Pi)]*u^8)/b^2 + 
      (((947*I)/1909440)*d^9*K0^2*M^4*Sqrt[7/(55*Pi)]*u^8)/b^2 + 
      (((428607847*I)/700596449280)*d*K0^2*M^4*Sqrt[11/(35*Pi)]*u^8)/b^2 - 
      (((352129*I)/160392960)*d^5*K1^2*M^4*Sqrt[11/(35*Pi)]*u^8)/b^2 - 
      (((2174309933*I)/700596449280)*d*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((202091*I)/22913280)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((149*I)/339456)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((472663*I)/106928640)*d*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((216107*I)/32078592)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((57961*I)/5728320)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((48317*I)/15275520)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((2207*I)/7637760)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((352569013*I)/770656094208)*d*K0*K1*M^4*Sqrt[5/(77*Pi)]*u^9)/b^2 - 
      (((199*I)/22913280)*d^3*K0*K1*M^4*Sqrt[77/(5*Pi)]*u^9)/b^2 + 
      (((3002411393*I)/770656094208)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) - 
      (((37073*I)/11456640)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) + 
      (((1601*I)/673920)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) - 
      (((9413*I)/22913280)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) + 
      (((2531*I)/7637760)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) + 
      (((53*I)/1145664)*d^7*K0^2*M^4*Sqrt[5/(77*Pi)]*u^10)/b^2 - 
      (((265*I)/4582656)*d^9*K1^2*M^4*Sqrt[5/(77*Pi)]*u^10)/b^2 + 
      (((151*I)/68739840)*d*K1^2*M^4*Sqrt[7/(55*Pi)]*u^10)/b^2 + 
      ((I/48960)*d^7*K1^2*M^4*Sqrt[11/(35*Pi)]*u^10)/b^2 - 
      (((97*I)/4717440)*d*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((1541*I)/6168960)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((11359*I)/40098240)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((2411*I)/11456640)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((43*I)/1272960)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((17041*I)/481178880)*d*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((509*I)/2056320)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((2269*I)/8019648)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((23*I)/282880)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((41*I)/1272960)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      ((I/2864160)*d^3*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^11)/b^2 + 
      ((I/2864160)*d^5*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^11)/b^2 - 
      ((I/572832)*d^7*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^11)/b^2 + 
      ((I/954720)*d^9*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^11)/b^2 + 
      ((I/954720)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) + 
      ((I/477360)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      ((I/318240)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      ((I/954720)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      ((I/477360)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) + 
      ((I/318240)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]))/Pi, 0, 
    ((((602515*I)/38697984)*d*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      (((3032717*I)/77395968)*d^7*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      (((116581*I)/77395968)*d^11*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      (((1365149341*I)/71017250304)*d*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      (((5906833*I)/125768448)*d^5*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      (((10429*I)/12899328)*d^11*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      (((17930067217*I)/517411395072)*d^3*K0^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 + 
      (((3411919*I)/38697984)*d^5*K0^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 - 
      (((650411*I)/77395968)*d^9*K0^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 - 
      (((2501*I)/77395968)*d^13*K0^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 - 
      (((807463*I)/38697984)*d^7*K1^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 + 
      (((1121*I)/678912)*d^9*K1^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 - 
      (((2311*I)/12899328)*d^13*K1^2*M^4*Sqrt[7/(55*Pi)]*u^2)/b^2 - 
      (((106072953839*I)/517411395072)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) + 
      (((1033985341*I)/35508625152)*d*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((58999*I)/9674496)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((613133*I)/27948544)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((630696731372627*I)/10952564410884096)*d*K0*K1*M^4*Sqrt[5/(77*Pi)]*
        u^3)/b^2 + (((2577017*I)/4552704)*d^5*K0*K1*M^4*Sqrt[5/(77*Pi)]*u^3)/
       b^2 - (((27381*I)/85995520)*d^13*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^3)/b^2 - 
      (((3534972306499657*I)/54762822054420480)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[385*Pi]) - (((569216941*I)/580469760)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[385*Pi]) - (((2991459787*I)/2321879040)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[385*Pi]) - (((536971499*I)/2321879040)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[385*Pi]) + (((225409*I)/9105408)*d^11*K0*K1*M^4*u^3)/
       (b^2*Sqrt[385*Pi]) + (((137327*I)/77395968)*d^11*K0^2*M^4*
        Sqrt[5/(77*Pi)]*u^4)/b^2 - (((4549673*I)/17860608)*d^7*K1^2*M^4*
        Sqrt[5/(77*Pi)]*u^4)/b^2 - (((1909*I)/20367360)*d^13*K0^2*M^4*
        Sqrt[7/(55*Pi)]*u^4)/b^2 - (((437952661*I)/3482818560)*d*K1^2*M^4*
        Sqrt[7/(55*Pi)]*u^4)/b^2 + (((108857291*I)/348281856)*d^5*K1^2*M^4*
        Sqrt[7/(55*Pi)]*u^4)/b^2 + (((3278573*I)/38697984)*d^5*K0^2*M^4*
        Sqrt[11/(35*Pi)]*u^4)/b^2 - (((110457247*I)/580469760)*d*K0^2*M^4*
        u^4)/(b^2*Sqrt[385*Pi]) - (((62465239*I)/290234880)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) - (((521841193*I)/1160939520)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) - (((98850281*I)/1160939520)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((102388289*I)/696563712)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) - (((118993117*I)/580469760)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((44986993*I)/1741409280)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) - (((6367297*I)/3482818560)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) - (((6872015947*I)/9751891968)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) + (((11255236607*I)/48759459840)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) + (((1437180589*I)/937681920)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) - (((833201279*I)/902952960)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) - (((119107369*I)/773959680)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) + (((1574569*I)/81948672)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) - (((4913053*I)/3482818560)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) + (((203151251*I)/12189864960)*d^5*K0^2*M^4*
        Sqrt[11/(35*Pi)]*u^6)/b^2 - (((900936013*I)/7501455360)*d*K0^2*M^4*
        u^6)/(b^2*Sqrt[385*Pi]) + (((1564703081*I)/19503783936)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[385*Pi]) - (((2023635637*I)/16253153280)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[385*Pi]) - (((6681859*I)/309583872)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) + (((40172039*I)/13931274240)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) - (((332317*I)/1393127424)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) - (((63304041043*I)/487594598400)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) + (((1491705823*I)/28682035200)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) + (((137422759*I)/512179200)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) - (((41361259061*I)/243797299200)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) - (((577018399*I)/23218790400)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) + (((60734633*I)/13931274240)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) - (((2389031*I)/6965637120)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) + (((591361*I)/3482818560)*d^11*K0*K1*M^4*
        Sqrt[7/(55*Pi)]*u^7)/b^2 + (((51615871*I)/11609395200)*d*K0*K1*M^4*
        u^7)/(b^2*Sqrt[385*Pi]) - (((4920515351*I)/121898649600)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[385*Pi]) + (((16069394689*I)/243797299200)*d^5*K0*
        K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - (((1684959239*I)/60949324800)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - (((39197167*I)/11609395200)*d^9*K0*
        K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - (((58777*I)/366612480)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[385*Pi]) + (((3226127*I)/13931274240)*d^11*K1^2*
        M^4*Sqrt[7/(55*Pi)]*u^8)/b^2 + (((161267417*I)/139312742400)*d^5*K1^2*
        M^4*Sqrt[11/(35*Pi)]*u^8)/b^2 + (((402239927*I)/121898649600)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[385*Pi]) + (((16348177*I)/243797299200)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[385*Pi]) - (((2474089*I)/2679091200)*d^5*K0^2*M^4*
        u^8)/(b^2*Sqrt[385*Pi]) - (((1128582547*I)/121898649600)*d^7*K0^2*M^4*
        u^8)/(b^2*Sqrt[385*Pi]) + (((19266997*I)/4353523200)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[385*Pi]) + (((17301143*I)/6965637120)*d^11*K0^2*M^4*
        u^8)/(b^2*Sqrt[385*Pi]) - (((131501*I)/1393127424)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[385*Pi]) + (((404082491*I)/108354355200)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[385*Pi]) - (((1563751823*I)/162531532800)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[385*Pi]) - (((488479699*I)/48759459840)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[385*Pi]) + (((2999729*I)/1857503232)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[385*Pi]) - (((1653959*I)/27862548480)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[385*Pi]) - (((724481*I)/4179382272)*d^11*K0*K1*M^4*
        Sqrt[11/(35*Pi)]*u^9)/b^2 - (((808678753*I)/487594598400)*d*K0*K1*M^4*
        u^9)/(b^2*Sqrt[385*Pi]) - (((7278588901*I)/731391897600)*d^3*K0*K1*
        M^4*u^9)/(b^2*Sqrt[385*Pi]) + (((635521109*I)/41793822720)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[385*Pi]) + (((1582685773*I)/365695948800)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) - (((1273844723*I)/208969113600)*d^9*
        K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) + 
      (((3297059*I)/41793822720)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) + 
      (((55813789*I)/2730529751040)*d*K1^2*M^4*Sqrt[11/(35*Pi)]*u^10)/b^2 - 
      (((14218733*I)/121898649600)*d^7*K1^2*M^4*Sqrt[11/(35*Pi)]*u^10)/b^2 + 
      (((552491*I)/37507276800)*d*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((353253031*I)/731391897600)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((19332889*I)/1462783795200)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((473857591*I)/365695948800)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((129081101*I)/208969113600)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((4209629*I)/20896911360)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((19381*I)/2458460160)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((2881529039*I)/13652648755200)*d*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((117500303*I)/243797299200)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((296623*I)/12502425600)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((14672431*I)/23218790400)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((261617*I)/1393127424)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((4463*I)/515973120)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((20857*I)/5224227840)*d^11*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^11)/b^2 - 
      (((4061*I)/2138572800)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      (((388109*I)/182847974400)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      (((1612649*I)/73139189760)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) + 
      (((2413157*I)/91423987200)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) + 
      (((1540193*I)/52242278400)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      (((19433*I)/10448455680)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) + 
      (((3643*I)/6784240320)*d^11*K1^2*M^4*Sqrt[7/(55*Pi)]*u^12)/b^2 + 
      (((677*I)/6385167360)*d^13*K1^2*M^4*Sqrt[7/(55*Pi)]*u^12)/b^2 + 
      ((I/29023488)*d^13*K0^2*M^4*Sqrt[11/(35*Pi)]*u^12)/b^2 + 
      (((101*I)/5079110400)*d*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((1627*I)/7618665600)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((1909*I)/1693036800)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      (((23*I)/16707600)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      (((2621*I)/2176761600)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((61*I)/72558720)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      ((I/66830400)*d*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((877*I)/7618665600)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((2701*I)/2539555200)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      (((181*I)/158722200)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      (((599*I)/544190400)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      (((8293*I)/2713696128)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      (((2539*I)/6385167360)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      ((I/25395552)*d^3*K0*K1*M^4*Sqrt[5/(77*Pi)]*u^13)/b^2 + 
      ((I/25395552)*d^7*K0*K1*M^4*Sqrt[5/(77*Pi)]*u^13)/b^2 - 
      ((I/101582208)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - 
      ((I/7814016)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) + 
      ((I/3627936)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) + 
      ((I/4837248)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - 
      ((I/3627936)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - 
      ((I/14511744)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]))/Pi, 0, 
    ((((-941573*I)/51597312)*d*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      (((3119665*I)/51597312)*d^3*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      (((73627138552633*I)/1651577173069824)*d^5*K0^2*M^4*Sqrt[5/(77*Pi)]*
        u^2)/b^2 - (((17859473*I)/300778942464)*d^15*K1^2*M^4*Sqrt[5/(77*Pi)]*
        u^2)/b^2 + (((1631*I)/7938048)*d^13*K0^2*M^4*Sqrt[7/(55*Pi)]*u^2)/
       b^2 - (((107*I)/103194624)*d^15*K0^2*M^4*Sqrt[35/(11*Pi)]*u^2)/b^2 + 
      (((7747*I)/25798656)*d^11*K1^2*M^4*Sqrt[35/(11*Pi)]*u^2)/b^2 - 
      (((59167*I)/309583872)*d^7*K0^2*M^4*Sqrt[55/(7*Pi)]*u^2)/b^2 + 
      (((815039*I)/154791936)*d^7*K1^2*M^4*Sqrt[55/(7*Pi)]*u^2)/b^2 + 
      (((182213*I)/154791936)*d^9*K0^2*M^4*Sqrt[77/(5*Pi)]*u^2)/b^2 - 
      (((167994623537087*I)/3303154346139648)*d^5*K0^2*M^4*u^2)/
       (b^2*Sqrt[385*Pi]) - (((224317*I)/11907072)*d^11*K0^2*M^4*u^2)/
       (b^2*Sqrt[385*Pi]) + (((853571*I)/8599552)*d*K1^2*M^4*u^2)/
       (b^2*Sqrt[385*Pi]) + (((6805237*I)/77395968)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[385*Pi]) - (((72923449*I)/154791936)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[385*Pi]) - (((391529*I)/25798656)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[385*Pi]) - (((36781*I)/51597312)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[385*Pi]) + (((67247*I)/67279500288)*d^15*K1^2*M^4*u^2)/
       (b^2*Sqrt[385*Pi]) + (((227019017*I)/6501261312)*d*K0*K1*M^4*
        Sqrt[5/(77*Pi)]*u^3)/b^2 - (((3193*I)/47628288)*d^15*K0*K1*M^4*
        Sqrt[7/(55*Pi)]*u^3)/b^2 + (((160484819*I)/4643758080)*d^9*K0*K1*M^4*
        Sqrt[11/(35*Pi)]*u^3)/b^2 + (((2771115419*I)/2500485120)*d^3*K0*K1*
        M^4*u^3)/(b^2*Sqrt[385*Pi]) - (((53602335769*I)/21670871040)*d^5*K0*
        K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) + (((3324152059*I)/3824271360)*d^7*K0*
        K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) - (((97958779*I)/1547919360)*d^11*K0*
        K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) + (((5183909*I)/1031946240)*d^13*K0*K1*
        M^4*u^3)/(b^2*Sqrt[385*Pi]) + (((21913163*I)/27862548480)*d^13*K1^2*
        M^4*Sqrt[7/(55*Pi)]*u^4)/b^2 - (((9026859091*I)/39007567872)*d^5*K1^2*
        M^4*Sqrt[11/(35*Pi)]*u^4)/b^2 - (((6713*I)/1466449920)*d^15*K1^2*M^4*
        Sqrt[77/(5*Pi)]*u^4)/b^2 + (((88373011*I)/812657664)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((669041551*I)/2031644160)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) - (((2400041719*I)/2708858880)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((51459599*I)/156280320)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((162523703*I)/1160939520)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) - (((2965891*I)/128993280)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((8929*I)/4961280)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) - (((10579*I)/77395968)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((49798241071*I)/69656371200)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((52499320399*I)/162531532800)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((1181863466747*I)/975189196800)*d^7*K1^2*M^4*
        u^4)/(b^2*Sqrt[385*Pi]) + (((19358173*I)/55157760)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) - (((1473149963*I)/24379729920)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((38239605419*I)/60949324800)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) + (((5270186491*I)/40632883200)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) - (((94877537779*I)/48759459840)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) + (((3641597867*I)/3809332800)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) + (((13331661257*I)/48759459840)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) - (((435011201*I)/9751891968)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) + (((14705233*I)/3482818560)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) - (((13301557*I)/48759459840)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) + (((761465*I)/5572509696)*d^13*K0^2*M^4*
        Sqrt[5/(77*Pi)]*u^6)/b^2 + (((96001819*I)/975189196800)*d^13*K1^2*M^4*
        Sqrt[11/(35*Pi)]*u^6)/b^2 + (((57889049983*I)/487594598400)*d*K0^2*
        M^4*u^6)/(b^2*Sqrt[385*Pi]) - (((294280951*I)/18059059200)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[385*Pi]) - (((56984738257*I)/195037839360)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + (((11490654251*I)/75014553600)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + (((2063237741*I)/48759459840)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - (((62278913*I)/9751891968)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - (((8977597*I)/195037839360)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + (((76016397521*I)/487594598400)*d*
        K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - (((812350547*I)/54177177600)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - (((1084267451*I)/2731622400)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + (((203348872381*I)/975189196800)*
        d^7*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((13450817087*I)/243797299200)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((24911207*I)/2868203520)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((65355547*I)/975189196800)*d^15*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((34442777*I)/3572121600)*d^7*K0*K1*M^4*Sqrt[7/(55*Pi)]*u^7)/b^2 + 
      (((1486229*I)/46437580800)*d^13*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^7)/b^2 + 
      (((17692972993*I)/325063065600)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - 
      (((617495771*I)/108354355200)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - 
      (((6925220273*I)/51325747200)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) + 
      (((748553879*I)/36118118400)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - 
      (((456850577*I)/195037839360)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - 
      (((400487*I)/12039372800)*d^15*K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) + 
      (((271729*I)/5572509696)*d^11*K0^2*M^4*Sqrt[11/(35*Pi)]*u^8)/b^2 - 
      (((27926033*I)/1300252262400)*d^5*K1^2*M^4*Sqrt[11/(35*Pi)]*u^8)/b^2 - 
      (((2707483381*I)/975189196800)*d*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((1043193493*I)/975189196800)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((2582827519*I)/325063065600)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((347043439*I)/325063065600)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((2198654041*I)/325063065600)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((348780097*I)/325063065600)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((4130831*I)/325063065600)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((3988705547*I)/1300252262400)*d*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((1766792561*I)/780151357440)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((3397797163*I)/557250969600)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((1220710277*I)/260050452480)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((691687189*I)/780151357440)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((692449631*I)/1300252262400)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((1003231*I)/100019404800)*d^15*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((4330675159*I)/5851135180800)*d^7*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^9)/
       b^2 + (((2235514699*I)/5851135180800)*d^9*K0*K1*M^4*Sqrt[11/(35*Pi)]*
        u^9)/b^2 - (((1969336007*I)/1950378393600)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[385*Pi]) + (((841417931*I)/390075678720)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[385*Pi]) - (((49484451589*I)/5851135180800)*d^5*K0*K1*M^4*
        u^9)/(b^2*Sqrt[385*Pi]) - (((4358859077*I)/1170227036160)*d^11*K0*K1*
        M^4*u^9)/(b^2*Sqrt[385*Pi]) - (((7682400991*I)/5851135180800)*d^13*K0*
        K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) + (((2828369*I)/835876454400)*d^15*K0*
        K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) + (((8508187*I)/468090814464)*d*K1^2*
        M^4*Sqrt[5/(77*Pi)]*u^10)/b^2 + (((41340973*I)/3900756787200)*d*K0^2*
        M^4*Sqrt[11/(35*Pi)]*u^10)/b^2 + (((91963393*I)/3900756787200)*d^13*
        K1^2*M^4*Sqrt[11/(35*Pi)]*u^10)/b^2 + 
      (((6386219111*I)/3900756787200)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((5142620191*I)/11702270361600)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[385*Pi]) - (((4264764577*I)/1671752908800)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[385*Pi]) - (((617969503*I)/1671752908800)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[385*Pi]) + (((2975127091*I)/2340454072320)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((296222231*I)/900174643200)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((4254403*I)/688368844800)*d^15*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((926921*I)/651755520)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((7393784269*I)/11702270361600)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[385*Pi]) - (((2394703321*I)/1300252262400)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[385*Pi]) - (((233205901*I)/780151357440)*d^9*K1^2*M^4*
        u^10)/(b^2*Sqrt[385*Pi]) + (((3889308587*I)/3900756787200)*d^11*K1^2*
        M^4*u^10)/(b^2*Sqrt[385*Pi]) + (((35095013*I)/11702270361600)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((3850003*I)/28682035200)*d^7*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^11)/b^2 - 
      (((7687313*I)/146278379520)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      (((24539533*I)/54177177600)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      (((148627547*I)/365695948800)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) + 
      (((42542777*I)/243797299200)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      (((10477193*I)/18059059200)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      (((2310461*I)/15237331200)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      (((10700747*I)/1462783795200)*d^15*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) + 
      (((35933*I)/208969113600)*d^15*K0^2*M^4*Sqrt[7/(55*Pi)]*u^12)/b^2 - 
      (((2582501*I)/731391897600)*d^9*K0^2*M^4*Sqrt[11/(35*Pi)]*u^12)/b^2 + 
      (((964157*I)/731391897600)*d*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((266999*I)/10835435520)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((17153*I)/672235200)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      (((92155781*I)/1462783795200)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((50764183*I)/1462783795200)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((310997*I)/21511526400)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((136043*I)/112521830400)*d*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((2864767*I)/121898649600)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((858563*I)/37507276800)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      (((14502703*I)/243797299200)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      (((559781*I)/16074547200)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((6000139*I)/182847974400)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((6273313*I)/487594598400)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((107537*I)/104484556800)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      (((17933*I)/81265766400)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - 
      (((245789*I)/104484556800)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - 
      (((1317079*I)/243797299200)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) + 
      (((5244781*I)/731391897600)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) + 
      (((6105881*I)/731391897600)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - 
      (((567253*I)/146278379520)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - 
      (((161009*I)/48759459840)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - 
      (((7603*I)/20896911360)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - 
      (((463*I)/6948223027200)*d*K0^2*M^4*Sqrt[11/(35*Pi)]*u^14)/b^2 - 
      (((11*I)/35631912960)*d^3*K0^2*M^4*Sqrt[11/(35*Pi)]*u^14)/b^2 + 
      (((1151*I)/121898649600)*d^11*K0^2*M^4*Sqrt[11/(35*Pi)]*u^14)/b^2 - 
      (((73*I)/154404956160)*d^3*K1^2*M^4*Sqrt[11/(35*Pi)]*u^14)/b^2 + 
      (((1123*I)/121898649600)*d^11*K1^2*M^4*Sqrt[11/(35*Pi)]*u^14)/b^2 - 
      (((11*I)/992603289600)*d*K1^2*M^4*Sqrt[77/(5*Pi)]*u^14)/b^2 + 
      (((10973*I)/3474111513600)*d*K0^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((272297*I)/3474111513600)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((58367*I)/365695948800)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) - 
      (((851*I)/5626091520)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) - 
      (((4843*I)/14627837952)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((45949*I)/365695948800)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((5783*I)/365695948800)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((10973*I)/3474111513600)*d*K1^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((272297*I)/3474111513600)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((18737*I)/121898649600)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) - 
      (((17837*I)/121898649600)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) - 
      (((23467*I)/73139189760)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((14803*I)/121898649600)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((5563*I)/365695948800)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) - 
      ((I/45711993600)*d*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^15)/b^2 - 
      ((I/3047466240)*d^3*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^15)/b^2 + 
      (((41*I)/45711993600)*d^7*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^15)/b^2 + 
      ((I/537788160)*d^9*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^15)/b^2 - 
      ((I/2176761600)*d^11*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^15)/b^2 - 
      ((I/1306056960)*d^13*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^15)/b^2 - 
      ((I/9142398720)*d^15*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^15)/b^2 - 
      ((I/6530284800)*d^5*K0*K1*M^4*Sqrt[77/(5*Pi)]*u^15)/b^2)/Pi, 0, 
    ((((15098259551*I)/934333800192)*d*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 + 
      (((47782687*I)/2190901248)*d^7*K0^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      (((24277885*I)/1186738176)*d*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/b^2 - 
      (((19041387190013*I)/657770995335168)*d^3*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/
       b^2 + (((1689213595*I)/14240858112)*d^5*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/
       b^2 - (((985717301*I)/14240858112)*d^7*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/
       b^2 + (((9181079*I)/14240858112)*d^13*K1^2*M^4*Sqrt[5/(77*Pi)]*u^2)/
       b^2 - (((405071839*I)/28481716224)*d^9*K0^2*M^4*Sqrt[7/(55*Pi)]*u^2)/
       b^2 - (((5167009*I)/9493905408)*d^13*K0^2*M^4*Sqrt[7/(55*Pi)]*u^2)/
       b^2 + (((55052765*I)/28481716224)*d^5*K0^2*M^4*Sqrt[35/(11*Pi)]*u^2)/
       b^2 + (((65387*I)/9493905408)*d^15*K0^2*M^4*Sqrt[35/(11*Pi)]*u^2)/
       b^2 - (((1341*I)/1582317568)*d^17*K1^2*M^4*Sqrt[77/(5*Pi)]*u^2)/b^2 - 
      (((45*I)/3164635136)*d^17*K0^2*M^4*Sqrt[385/Pi]*u^2)/b^2 - 
      (((33169*I)/9966227202048)*d*K0^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((5189551349*I)/28481716224)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) + 
      (((46640899*I)/1675395072)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((1160667*I)/794409414656)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) + 
      (((89343091*I)/14240858112)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((133269761*I)/14240858112)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) - 
      (((65557*I)/1582317568)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[385*Pi]) + 
      (((3227720764663*I)/17943481221120)*d^5*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^3)/
       b^2 + (((337611179*I)/170890297344)*d^11*K0*K1*M^4*Sqrt[55/(7*Pi)]*
        u^3)/b^2 - (((23383*I)/18987810816)*d^17*K0*K1*M^4*Sqrt[77/(5*Pi)]*
        u^3)/b^2 - (((120528500459*I)/1495290101760)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[385*Pi]) - (((2605119809701*I)/2563354460160)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[385*Pi]) - (((8941033810099*I)/17943481221120)*d^7*K0*
        K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) - (((2879149631957*I)/5981160407040)*
        d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) - 
      (((21770377*I)/1861550080)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) + 
      (((55798531*I)/56963432448)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[385*Pi]) + 
      (((1411417*I)/28481716224)*d^15*K0^2*M^4*Sqrt[7/(55*Pi)]*u^4)/b^2 - 
      (((39080937659*I)/1281677230080)*d^3*K0^2*M^4*Sqrt[11/(35*Pi)]*u^4)/
       b^2 - (((164207149861*I)/1794348122112)*d^7*K1^2*M^4*Sqrt[11/(35*Pi)]*
        u^4)/b^2 - (((960781*I)/160209653760)*d^17*K1^2*M^4*Sqrt[11/(35*Pi)]*
        u^4)/b^2 - (((4721*I)/9493905408)*d^17*K0^2*M^4*Sqrt[55/(7*Pi)]*u^4)/
       b^2 - (((44394177071*I)/747645050880)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((6605879602577*I)/8971740610560)*d^5*K0^2*M^4*
        u^4)/(b^2*Sqrt[385*Pi]) - (((1766602501711*I)/8971740610560)*d^7*K0^2*
        M^4*u^4)/(b^2*Sqrt[385*Pi]) - (((539054751593*I)/2990580203520)*d^9*
        K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + (((3388388369*I)/85445148672)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) - (((615842869*I)/142408581120)*d^13*
        K0^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) - (((180008289359*I)/315061125120)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) - 
      (((267196672034723*I)/471016382054400)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((25172998336669*I)/9916134359040)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[385*Pi]) - (((10925230542883*I)/22429351526400)*d^9*
        K1^2*M^4*u^4)/(b^2*Sqrt[385*Pi]) + 
      (((2358805311451*I)/22429351526400)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) - (((934632133*I)/75392778240)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((105683857*I)/98590556160)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[385*Pi]) + (((654461387579*I)/89717406105600)*d^11*K0*K1*M^4*
        Sqrt[11/(35*Pi)]*u^5)/b^2 - (((83517127*I)/17943481221120)*d^17*K0*K1*
        M^4*Sqrt[11/(35*Pi)]*u^5)/b^2 - (((19686095454997*I)/37681310564352)*
        d*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) - 
      (((696046052362607*I)/1884065528217600)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) + (((5679117038141*I)/2770684600320)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[385*Pi]) - (((7512903659713*I)/8971740610560)*d^7*K0*
        K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) - (((35185556528407*I)/89717406105600)*
        d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[385*Pi]) - 
      (((11916118469*I)/1281677230080)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[385*Pi]) + (((3786358841*I)/4485870305280)*d^15*K0*K1*M^4*
        u^5)/(b^2*Sqrt[385*Pi]) - 
      (((678084081912208266805*I)/1338011532065672741781504)*d*K0^2*M^4*
        Sqrt[5/(77*Pi)]*u^6)/b^2 - (((388417005151*I)/12816772300800)*d^7*
        K1^2*M^4*Sqrt[7/(55*Pi)]*u^6)/b^2 - 
      (((2163377*I)/2760535572480)*d^17*K0^2*M^4*Sqrt[11/(35*Pi)]*u^6)/b^2 + 
      (((480688099*I)/22429351526400)*d^15*K1^2*M^4*Sqrt[11/(35*Pi)]*u^6)/
       b^2 - (((692961032316712560469331*I)/6690057660328363708907520)*d*K0^2*
        M^4*u^6)/(b^2*Sqrt[385*Pi]) - (((133904332105741*I)/3768131056435200)*
        d^3*K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((65112569920681*I)/188406552821760)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) - (((141983099431*I)/944393748480)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[385*Pi]) - (((11579526367181*I)/179434812211200)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((2190187836467*I)/179434812211200)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) - (((3614664997*I)/2563354460160)*d^13*K0^2*M^4*
        u^6)/(b^2*Sqrt[385*Pi]) + (((644717279*I)/4485870305280)*d^15*K0^2*
        M^4*u^6)/(b^2*Sqrt[385*Pi]) - (((284535302380669*I)/1884065528217600)*
        d*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) - 
      (((9059028345137*I)/198322687180800)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) + (((455055714765811*I)/942032764108800)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[385*Pi]) - (((15927853606099*I)/179434812211200)*
        d^9*K1^2*M^4*u^6)/(b^2*Sqrt[385*Pi]) + 
      (((25229598169*I)/1533630873600)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[385*Pi]) - (((3741022451*I)/1759164825600)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[385*Pi]) - (((2274173029*I)/179434812211200)*d^17*K1^2*
        M^4*u^6)/(b^2*Sqrt[385*Pi]) - (((26074633889*I)/4131722649600)*d*K0*
        K1*M^4*Sqrt[11/(35*Pi)]*u^7)/b^2 - (((2551510357*I)/2462830755840)*
        d^3*K0*K1*M^4*Sqrt[11/(35*Pi)]*u^7)/b^2 + 
      (((127182859353959*I)/628021842739200)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[385*Pi]) - (((417052978571*I)/4721968742400)*d^7*K0*K1*M^4*
        u^7)/(b^2*Sqrt[385*Pi]) - (((386597200777*I)/9968600678400)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[385*Pi]) + (((77325828913*I)/12816772300800)*d^11*
        K0*K1*M^4*u^7)/(b^2*Sqrt[385*Pi]) - 
      (((62570941241*I)/89717406105600)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[385*Pi]) + (((759909649*I)/9968600678400)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[385*Pi]) - (((8816723*I)/1300252262400)*d^17*K0*K1*M^4*
        u^7)/(b^2*Sqrt[385*Pi]) + (((7769522821*I)/14354784976896)*d^9*K1^2*
        M^4*Sqrt[5/(77*Pi)]*u^8)/b^2 + (((2582023751*I)/12816772300800)*d^9*
        K0^2*M^4*Sqrt[7/(55*Pi)]*u^8)/b^2 + 
      (((237388777*I)/4272257433600)*d^15*K0^2*M^4*Sqrt[7/(55*Pi)]*u^8)/b^2 - 
      (((148077223496174788267*I)/975227064187808120832000)*d^15*K1^2*M^4*
        Sqrt[7/(55*Pi)]*u^8)/b^2 - (((808792343*I)/29905802035200)*d^13*K0^2*
        M^4*Sqrt[11/(35*Pi)]*u^8)/b^2 - (((637998245407*I)/235508191027200)*d*
        K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((285723844547*I)/628021842739200)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[385*Pi]) + (((2658074703301*I)/628021842739200)*d^5*K0^2*M^4*
        u^8)/(b^2*Sqrt[385*Pi]) - (((2146868027*I)/2261783347200)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[385*Pi]) - (((227165001313*I)/89717406105600)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + (((34411319*I)/29905802035200)*
        d^17*K0^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((40782943739*I)/17445051187200)*d*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) + 
      (((619999852547*I)/1507252422574080)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[385*Pi]) + (((52976555442949*I)/7536262112870400)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[385*Pi]) - (((580737299291*I)/82816067174400)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - (((44599909877*I)/119623208140800)*
        d^11*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((12159659861*I)/21109977907200)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[385*Pi]) + (((1185794254501488328429*I)/
         975227064187808120832000)*d^15*K1^2*M^4*u^8)/(b^2*Sqrt[385*Pi]) - 
      (((140016143*I)/119623208140800)*d^17*K1^2*M^4*u^8)/
       (b^2*Sqrt[385*Pi]) + (((3525547271*I)/27706846003200)*d*K0*K1*M^4*
        Sqrt[11/(35*Pi)]*u^9)/b^2 - (((528169745653*I)/538304436633600)*d^7*
        K0*K1*M^4*Sqrt[11/(35*Pi)]*u^9)/b^2 + 
      (((3387019123949*I)/1256043685478400)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[385*Pi]) - (((3505417823203*I)/3768131056435200)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[385*Pi]) + (((2351635240859*I)/538304436633600)*
        d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) + 
      (((28720185601*I)/5915433369600)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[385*Pi]) - (((526533809111*I)/538304436633600)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[385*Pi]) - (((19343532997*I)/31664966860800)*d^15*
        K0*K1*M^4*u^9)/(b^2*Sqrt[385*Pi]) - 
      (((466280543*I)/59811604070400)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[385*Pi]) - (((1064823421679*I)/8074566549504000)*d^9*K1^2*
        M^4*Sqrt[11/(35*Pi)]*u^10)/b^2 + (((47834832589*I)/3768131056435200)*
        d*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((207409790081*I)/289856235110400)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[385*Pi]) + (((5956025774753*I)/3768131056435200)*d^5*K0^2*
        M^4*u^10)/(b^2*Sqrt[385*Pi]) + (((386026363477*I)/538304436633600)*
        d^7*K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((11844889501*I)/5666362490880)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[385*Pi]) - (((294586139257*I)/538304436633600)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[385*Pi]) + (((61960514387*I)/76900633804800)*d^13*
        K0^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((123731350511*I)/538304436633600)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[385*Pi]) + (((107349023*I)/14952901017600)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[385*Pi]) - (((288160885081*I)/67826359015833600)*d*
        K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((573220022269*I)/706524573081600)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[385*Pi]) + (((1948829130817*I)/1570054606848000)*d^5*K1^2*
        M^4*u^10)/(b^2*Sqrt[385*Pi]) + (((5590548253621*I)/6055924912128000)*
        d^7*K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) - 
      (((117158065553*I)/201864163737600)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[385*Pi]) + (((991094761*I)/1922515845120)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[385*Pi]) + (((65621128147*I)/403728327475200)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[385*Pi]) + 
      (((1893507641*I)/461403802828800)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[385*Pi]) - (((1717780573*I)/124224100761600)*d^15*K0*K1*M^4*
        Sqrt[11/(35*Pi)]*u^11)/b^2 - (((84630821*I)/129193064792064)*d^17*K0*
        K1*M^4*Sqrt[11/(35*Pi)]*u^11)/b^2 + 
      (((10493774051*I)/2713054360633344)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[385*Pi]) - (((4832731160371*I)/11304393169305600)*d^3*K0*K1*
        M^4*u^11)/(b^2*Sqrt[385*Pi]) - (((3050425355797*I)/6280218427392000)*
        d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) + 
      (((8087309210569*I)/24223699648512000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[385*Pi]) + (((8311005071*I)/5545718784000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[385*Pi]) - (((174653862847*I)/1614913309900800)*d^11*
        K0*K1*M^4*u^11)/(b^2*Sqrt[385*Pi]) - 
      (((352948812731*I)/538304436633600)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[385*Pi]) + (((13478931883*I)/2826098292326400)*d^3*K0^2*M^4*
        Sqrt[11/(35*Pi)]*u^12)/b^2 + (((16168387*I)/3069066018816)*d*K0^2*M^4*
        u^12)/(b^2*Sqrt[385*Pi]) + (((25906813591*I)/196256825856000)*d^5*
        K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) - 
      (((804434366441*I)/6055924912128000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[385*Pi]) - (((446838940399*I)/2018641637376000)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[385*Pi]) + (((3630650797*I)/80745665495040)*d^11*K0^2*
        M^4*u^12)/(b^2*Sqrt[385*Pi]) + (((76283443*I)/801048268800)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[385*Pi]) + (((9214816231*I)/403728327475200)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((46376987*I)/32298266198016)*d^17*K0^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((1852365793*I)/368621516390400)*d*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((660048421*I)/14719261939200)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((60211711597*I)/523351535616000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[385*Pi]) - (((27933491297*I)/232920188928000)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[385*Pi]) - (((125809093841*I)/672880545792000)*d^9*
        K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((4090998979*I)/100932081868800)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[385*Pi]) + (((10933124017*I)/134576109158400)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[385*Pi]) + (((3843796909*I)/201864163737600)*d^15*
        K1^2*M^4*u^12)/(b^2*Sqrt[385*Pi]) + 
      (((117636149*I)/100932081868800)*d^17*K1^2*M^4*u^12)/
       (b^2*Sqrt[385*Pi]) - (((736724803*I)/1413049146163200)*d*K0*K1*M^4*
        u^13)/(b^2*Sqrt[385*Pi]) - (((11116422167*I)/706524573081600)*d^3*K0*
        K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - 
      (((125975592761*I)/3532622865408000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[385*Pi]) + (((1909605473*I)/72094344192000)*d^7*K0*K1*M^4*
        u^13)/(b^2*Sqrt[385*Pi]) + (((650751247*I)/9011793024000)*d^9*K0*K1*
        M^4*u^13)/(b^2*Sqrt[385*Pi]) - (((97128859*I)/11214675763200)*d^11*K0*
        K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - (((76304219*I)/2588002099200)*d^13*
        K0*K1*M^4*u^13)/(b^2*Sqrt[385*Pi]) - 
      (((271154077*I)/33644027289600)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[385*Pi]) - (((38925977*I)/67288054579200)*d^17*K0*K1*M^4*
        u^13)/(b^2*Sqrt[385*Pi]) + (((413813899*I)/8478294876979200)*d^3*K0^2*
        M^4*Sqrt[11/(35*Pi)]*u^14)/b^2 + (((617450749*I)/16956589753958400)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((4773906023*I)/2493616140288000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[385*Pi]) - (((149357963*I)/224293515264000)*d^7*K0^2*M^4*
        u^14)/(b^2*Sqrt[385*Pi]) - (((106932157*I)/28036689408000)*d^9*K0^2*
        M^4*u^14)/(b^2*Sqrt[385*Pi]) - (((38869771*I)/134576109158400)*d^11*
        K0^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((135472573*I)/80745665495040)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[385*Pi]) + (((6462289*I)/11535095070720)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[385*Pi]) + (((4958497*I)/115350950707200)*d^17*K0^2*M^4*
        u^14)/(b^2*Sqrt[385*Pi]) + (((28754351*I)/807456654950400)*d*K1^2*M^4*
        u^14)/(b^2*Sqrt[385*Pi]) + (((612685441*I)/1211184982425600)*d^3*K1^2*
        M^4*u^14)/(b^2*Sqrt[385*Pi]) + (((10922154743*I)/6055924912128000)*
        d^5*K1^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) - 
      (((4066909351*I)/6055924912128000)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[385*Pi]) - (((898199623*I)/252330204672000)*d^9*K1^2*M^4*
        u^14)/(b^2*Sqrt[385*Pi]) - (((30896213*I)/134576109158400)*d^11*K1^2*
        M^4*u^14)/(b^2*Sqrt[385*Pi]) + (((210136669*I)/134576109158400)*d^13*
        K1^2*M^4*u^14)/(b^2*Sqrt[385*Pi]) + 
      (((69293759*I)/134576109158400)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[385*Pi]) + (((27101*I)/688368844800)*d^17*K1^2*M^4*u^14)/
       (b^2*Sqrt[385*Pi]) - (((7020653*I)/4239147438489600)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[385*Pi]) - (((401047099*I)/6358721157734400)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[385*Pi]) - (((7212849593*I)/31793605788672000)*d^5*K0*
        K1*M^4*u^15)/(b^2*Sqrt[385*Pi]) - (((56038637*I)/4541943684096000)*
        d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[385*Pi]) + 
      (((65576281*I)/126165102336000)*d^9*K0*K1*M^4*u^15)/
       (b^2*Sqrt[385*Pi]) + (((37073219*I)/302796245606400)*d^11*K0*K1*M^4*
        u^15)/(b^2*Sqrt[385*Pi]) - (((4237391*I)/17811543859200)*d^13*K0*K1*
        M^4*u^15)/(b^2*Sqrt[385*Pi]) - (((9381371*I)/100932081868800)*d^15*K0*
        K1*M^4*u^15)/(b^2*Sqrt[385*Pi]) - (((1537*I)/207040167936)*d^17*K0*K1*
        M^4*u^15)/(b^2*Sqrt[385*Pi]) + (((317*I)/60559249121280)*d*K0^2*M^4*
        Sqrt[11/(35*Pi)]*u^16)/b^2 + (((79*I)/159031641600)*d^13*K0^2*M^4*
        Sqrt[11/(35*Pi)]*u^16)/b^2 + ((I/56886036480)*d^17*K0^2*M^4*
        Sqrt[11/(35*Pi)]*u^16)/b^2 + (((317*I)/60559249121280)*d*K1^2*M^4*
        Sqrt[11/(35*Pi)]*u^16)/b^2 + ((I/56886036480)*d^17*K1^2*M^4*
        Sqrt[11/(35*Pi)]*u^16)/b^2 - (((1763*I)/302796245606400)*d*K0^2*M^4*
        u^16)/(b^2*Sqrt[385*Pi]) + (((11621*I)/11354859210240)*d^3*K0^2*M^4*
        u^16)/(b^2*Sqrt[385*Pi]) + (((1475399*I)/283871480256000)*d^5*K0^2*
        M^4*u^16)/(b^2*Sqrt[385*Pi]) + (((311687*I)/283871480256000)*d^7*K0^2*
        M^4*u^16)/(b^2*Sqrt[385*Pi]) - (((178667*I)/15770637792000)*d^9*K0^2*
        M^4*u^16)/(b^2*Sqrt[385*Pi]) - (((77219*I)/18924765350400)*d^11*K0^2*
        M^4*u^16)/(b^2*Sqrt[385*Pi]) + (((1153*I)/485250393600)*d^15*K0^2*M^4*
        u^16)/(b^2*Sqrt[385*Pi]) + (((887*I)/176631143270400)*d^17*K0^2*M^4*
        u^16)/(b^2*Sqrt[385*Pi]) - (((1927*I)/302796245606400)*d*K1^2*M^4*
        u^16)/(b^2*Sqrt[385*Pi]) + (((56957*I)/56774296051200)*d^3*K1^2*M^4*
        u^16)/(b^2*Sqrt[385*Pi]) + (((51763*I)/10138267152000)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[385*Pi]) + (((298567*I)/283871480256000)*d^7*K1^2*M^4*
        u^16)/(b^2*Sqrt[385*Pi]) - (((2101159*I)/189247653504000)*d^9*K1^2*
        M^4*u^16)/(b^2*Sqrt[385*Pi]) - (((15083*I)/3784953070080)*d^11*K1^2*
        M^4*u^16)/(b^2*Sqrt[385*Pi]) + (((7243*I)/1351768953600)*d^13*K1^2*
        M^4*u^16)/(b^2*Sqrt[385*Pi]) + (((181*I)/77879692800)*d^15*K1^2*M^4*
        u^16)/(b^2*Sqrt[385*Pi]) + ((I/6793505510400)*d^17*K1^2*M^4*u^16)/
       (b^2*Sqrt[385*Pi]) - (((41*I)/3244245488640)*d^5*K0*K1*M^4*
        Sqrt[7/(55*Pi)]*u^17)/b^2 + (((41*I)/3244245488640)*d^7*K0*K1*M^4*
        Sqrt[7/(55*Pi)]*u^17)/b^2 + (((287*I)/5407075814400)*d^9*K0*K1*M^4*
        Sqrt[7/(55*Pi)]*u^17)/b^2 - (((41*I)/2703537907200)*d^11*K0*K1*M^4*
        Sqrt[7/(55*Pi)]*u^17)/b^2 - (((41*I)/1351768953600)*d^13*K0*K1*M^4*
        Sqrt[7/(55*Pi)]*u^17)/b^2 - (((41*I)/37849530700800)*d*K0*K1*M^4*
        u^17)/(b^2*Sqrt[385*Pi]) - (((41*I)/1013826715200)*d^3*K0*K1*M^4*
        u^17)/(b^2*Sqrt[385*Pi]) - (((10783*I)/113548592102400)*d^5*K0*K1*M^4*
        u^17)/(b^2*Sqrt[385*Pi]) - (((6847*I)/37849530700800)*d^7*K0*K1*M^4*
        u^17)/(b^2*Sqrt[385*Pi]) + (((41*I)/504660409344)*d^9*K0*K1*M^4*u^17)/
       (b^2*Sqrt[385*Pi]) + (((5617*I)/18924765350400)*d^11*K0*K1*M^4*u^17)/
       (b^2*Sqrt[385*Pi]) - (((41*I)/394265944800)*d^15*K0*K1*M^4*u^17)/
       (b^2*Sqrt[385*Pi]) - (((41*I)/4205503411200)*d^17*K0*K1*M^4*u^17)/
       (b^2*Sqrt[385*Pi]))/Pi}, 1, 15, 1], 
  SeriesData[p, 0, {(((I/12)*d*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      ((I/12)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      ((I/72)*d*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      ((I/36)*d^3*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      ((I/72)*d^5*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      ((I/6)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) - 
      ((I/16)*d*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      ((I/8)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      ((I/16)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      ((I/72)*d*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      ((I/72)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      ((I/72)*d*K1^2*M^5*Sqrt[(5*Pi)/77]*u^5)/b^3 + 
      ((I/36)*d^3*K1^2*M^5*Sqrt[(5*Pi)/77]*u^5)/b^3 - 
      ((I/72)*d^5*K1^2*M^5*Sqrt[(5*Pi)/77]*u^5)/b^3 - 
      ((I/36)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[385]*b^3))/Pi, 0, 
    (((I/4)*d*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) - 
      ((I/2)*d^3*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) + 
      ((I/4)*d^5*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) - 
      ((I/24)*d*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      ((I/12)*d^3*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      ((I/24)*d^5*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      ((I/4)*d*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      ((I/2)*d^3*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      ((I/4)*d^5*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      ((I/24)*d*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      ((I/12)*d^3*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      ((I/24)*d^5*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      ((I/48)*d*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      ((I/24)*d^3*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      ((I/48)*d^5*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((17*I)/416)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((193*I)/1248)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((589*I)/7488)*d*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      (((1063*I)/7488)*d^3*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      (((359*I)/7488)*d^5*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      (((115*I)/7488)*d^7*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      (((67*I)/1248)*d*K1^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      (((159*I)/416)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) + 
      ((I/16)*d*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      ((I/8)*d^3*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      ((I/16)*d^5*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((100549*I)/44928)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((20621*I)/44928)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((19769*I)/44928)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      ((I/48)*d*K1*M^5*Sqrt[(7*Pi)/55]*u^4)/(b^3*E^u) + 
      ((I/24)*d^3*K1*M^5*Sqrt[(7*Pi)/55]*u^4)/(b^3*E^u) - 
      ((I/48)*d^5*K1*M^5*Sqrt[(7*Pi)/55]*u^4)/(b^3*E^u) + 
      (((1823*I)/14976)*d*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^4)/b^3 + 
      (((659*I)/2496)*d*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((29*I)/1728)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((2777*I)/22464)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((311*I)/312)*d*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((29*I)/117)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((701*I)/1872)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((1817*I)/22464)*d^3*K0^2*M^5*Sqrt[(5*Pi)/77]*u^5)/b^3 - 
      (((433*I)/1872)*d^3*K1^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 - 
      (((7493*I)/11232)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((701*I)/11232)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((593*I)/11232)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/77]*u^6)/b^3 + 
      (((83*I)/1248)*d*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^6)/b^3 + 
      (((29*I)/624)*d*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((71*I)/1872)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((79*I)/1872)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((107*I)/1872)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((19*I)/1872)*d^3*K0^2*M^5*Sqrt[(5*Pi)/77]*u^7)/b^3 + 
      (((23*I)/1872)*d*K1^2*M^5*Sqrt[(5*Pi)/77]*u^7)/b^3 - 
      ((I/208)*d^5*K1^2*M^5*Sqrt[(11*Pi)/35]*u^7)/b^3 - 
      (((41*I)/624)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[385]*b^3) + 
      ((I/234)*d*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^8)/b^3 - 
      ((I/234)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^8)/b^3 - 
      ((I/234)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^8)/b^3 + 
      ((I/234)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^8)/b^3)/Pi, 
    (-1/144*(d*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^3)/b^3 + 
      (d^3*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^3)/(72*b^3) - 
      (d^5*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^3)/(144*b^3) + 
      ((I/6)*d*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      ((I/6)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      ((I/36)*d*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      ((I/18)*d^3*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      ((I/36)*d^5*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      ((I/3)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) + 
      (97*d*K0*K1*M^5*u^3)/(720*b^3*Sqrt[385*Pi]) - (97*d^3*K0*K1*M^5*u^3)/
       (360*b^3*Sqrt[385*Pi]) + (97*d^5*K0*K1*M^5*u^3)/
       (720*b^3*Sqrt[385*Pi]) + (d*K0^2*M^5*Sqrt[7/(55*Pi)]*u^4)/(240*b^3) - 
      (d^3*K0^2*M^5*Sqrt[7/(55*Pi)]*u^4)/(120*b^3) + 
      (d^5*K0^2*M^5*Sqrt[7/(55*Pi)]*u^4)/(240*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(35*Pi)]*u^4)/(432*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(35*Pi)]*u^4)/(216*b^3) - 
      (d^5*K1^2*M^5*Sqrt[11/(35*Pi)]*u^4)/(432*b^3) - 
      ((I/8)*d*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      ((I/4)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      ((I/8)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - (97*d^3*K1^2*M^5*u^4)/
       (1080*Sqrt[385]*b^3*Sqrt[Pi]) + (97*d*K1^2*M^5*u^4)/
       (2160*b^3*Sqrt[385*Pi]) + (97*d^5*K1^2*M^5*u^4)/
       (2160*b^3*Sqrt[385*Pi]) - (d*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^5)/
       (108*b^3) + (d^3*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^5)/(54*b^3) - 
      (d^5*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^5)/(108*b^3) + 
      ((I/36)*d*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      ((I/36)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      ((I/36)*d*K1^2*M^5*Sqrt[(5*Pi)/77]*u^5)/b^3 + 
      ((I/18)*d^3*K1^2*M^5*Sqrt[(5*Pi)/77]*u^5)/b^3 - 
      ((I/36)*d^5*K1^2*M^5*Sqrt[(5*Pi)/77]*u^5)/b^3 - 
      ((I/18)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[385]*b^3) + 
      (97*d*K0*K1*M^5*u^5)/(540*b^3*Sqrt[385*Pi]) - (97*d^3*K0*K1*M^5*u^5)/
       (270*b^3*Sqrt[385*Pi]) + (97*d^5*K0*K1*M^5*u^5)/
       (540*b^3*Sqrt[385*Pi]))/Pi, 
    ((((-3*I)/104)*d^5*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) + 
      (((103*I)/208)*d^7*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) + 
      (((5*I)/26)*d*K1*M^5*Sqrt[(5*Pi)/77]*u)/(b^3*E^u) - 
      (((27*I)/208)*d^3*K1*M^5*Sqrt[(11*Pi)/35]*u)/(b^3*E^u) + 
      (((271*I)/208)*d*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((73*I)/312)*d^5*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((667*I)/1248)*d^7*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((3*I)/104)*d^5*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((103*I)/208)*d^7*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((5*I)/26)*d*K1*M^5*Sqrt[(5*Pi)/77]*u^2)/(b^3*E^u) - 
      (((27*I)/208)*d^3*K1*M^5*Sqrt[(11*Pi)/35]*u^2)/(b^3*E^u) - 
      (((47*I)/1248)*d^3*K0*M^5*Sqrt[(55*Pi)/7]*u^2)/(b^3*E^u) + 
      (((271*I)/208)*d*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((73*I)/312)*d^5*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((667*I)/1248)*d^7*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((79943*I)/119808)*d*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((15409*I)/59904)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((449*I)/39936)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((6169*I)/2496)*d*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((593*I)/624)*d^7*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((1543*I)/3328)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((71*I)/416)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((37*I)/1536)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((667*I)/7488)*d^7*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      (((95*I)/832)*d^5*K1*M^5*Sqrt[(5*Pi)/77]*u^3)/(b^3*E^u) - 
      (((151*I)/416)*d^3*K1*M^5*Sqrt[(11*Pi)/35]*u^3)/(b^3*E^u) + 
      (((12979*I)/14976)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) + 
      (((1277*I)/2496)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) - 
      (((37*I)/6656)*d*K1^2*M^5*Sqrt[(35*Pi)/11]*u^3)/b^3 - 
      (((47*I)/1248)*d^3*K0*M^5*Sqrt[(55*Pi)/7]*u^3)/(b^3*E^u) + 
      (((27*I)/208)*d^5*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((373*I)/832)*d^7*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((1933*I)/624)*d^3*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((779*I)/2496)*d^5*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((3156319*I)/1198080)*d*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((1696243*I)/449280)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((513907*I)/1797120)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((267*I)/832)*d^3*K0*M^5*Sqrt[(5*Pi)/77]*u^4)/(b^3*E^u) + 
      (((61*I)/416)*d*K0*M^5*Sqrt[(7*Pi)/55]*u^4)/(b^3*E^u) + 
      (((49*I)/416)*d^7*K1*M^5*Sqrt[(7*Pi)/55]*u^4)/(b^3*E^u) - 
      (((11389*I)/1198080)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^4)/b^3 - 
      (((13891*I)/112320)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^4)/b^3 + 
      (((89*I)/2496)*d*K1*M^5*Sqrt[(55*Pi)/7]*u^4)/(b^3*E^u) + 
      (((1423*I)/2496)*d*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((67*I)/2496)*d^5*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((34817*I)/46080)*d*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((103933*I)/898560)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((91121*I)/224640)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((313*I)/3744)*d^5*K1*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) + 
      (((29*I)/78)*d^7*K1*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((3113479*I)/1797120)*d*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((32093*I)/24960)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((8839*I)/138240)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((149*I)/2496)*d^7*K0*M^5*Sqrt[(5*Pi)/77]*u^5)/(b^3*E^u) - 
      (((355*I)/1872)*d^3*K1*M^5*Sqrt[(5*Pi)/77]*u^5)/(b^3*E^u) - 
      (((1711*I)/599040)*d^9*K0^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 + 
      (((353*I)/3744)*d*K1*M^5*Sqrt[(7*Pi)/55]*u^5)/(b^3*E^u) + 
      (((132331*I)/898560)*d^5*K1^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 - 
      (((191*I)/2496)*d^3*K0*M^5*Sqrt[(11*Pi)/35]*u^5)/(b^3*E^u) + 
      (((119681*I)/112320)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[385]*b^3) + 
      (((76801*I)/37440)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[385]*b^3) + 
      (((173*I)/1248)*d*K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((109*I)/1248)*d^5*K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((47*I)/416)*d^7*K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((67*I)/416)*d*K1*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((233*I)/1248)*d^3*K1*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((137*I)/1248)*d^5*K1*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((13*I)/96)*d^7*K1*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((109867*I)/112320)*d*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((48271*I)/56160)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((15853*I)/18720)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((599*I)/12480)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((41*I)/1248)*d^3*K0*M^5*Sqrt[(5*Pi)/77]*u^6)/(b^3*E^u) + 
      (((8131*I)/56160)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^6)/b^3 - 
      (((70067*I)/898560)*d*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((42311*I)/224640)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((7129*I)/898560)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((34897*I)/179712)*d*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((45373*I)/224640)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((27229*I)/149760)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((9743*I)/898560)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      ((I/156)*d*K0*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) - 
      ((I/156)*d^3*K0*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) - 
      ((I/156)*d^5*K0*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) + 
      ((I/156)*d^7*K0*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) - 
      (((7783*I)/449280)*d^7*K0^2*M^5*Sqrt[(7*Pi)/55]*u^7)/b^3 + 
      ((I/156)*d*K1*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) - 
      ((I/156)*d^3*K1*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) - 
      ((I/156)*d^5*K1*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) + 
      ((I/156)*d^7*K1*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) + 
      (((791*I)/29952)*d^3*K1^2*M^5*Sqrt[(7*Pi)/55]*u^7)/b^3 + 
      (((2819*I)/149760)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[385]*b^3) - 
      (((17317*I)/224640)*d*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((1709*I)/37440)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((7583*I)/56160)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((1231*I)/12480)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((101*I)/224640)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^8)/b^3 + 
      (((79*I)/7020)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((181*I)/28080)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((79*I)/56160)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((2*I)/195)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((181*I)/28080)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((59*I)/56160)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      ((I/864)*d*K1^2*M^5*Sqrt[(5*Pi)/77]*u^9)/b^3 - 
      (((47*I)/56160)*d*K0^2*M^5*Sqrt[(7*Pi)/55]*u^9)/b^3 + 
      (((23*I)/9360)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) + 
      (((17*I)/5616)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) + 
      ((I/7020)*d*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((2*I)/1755)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      ((I/1404)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      ((I/3510)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^10)/b^3)/Pi, 
    ((-743*d*K0*K1*M^5*Sqrt[7/(55*Pi)]*u^3)/(37440*b^3) + 
      (301*d^3*K0*K1*M^5*Sqrt[7/(55*Pi)]*u^3)/(37440*b^3) + 
      (1627*d^5*K0*K1*M^5*Sqrt[7/(55*Pi)]*u^3)/(37440*b^3) - 
      (79*d^7*K0*K1*M^5*Sqrt[7/(55*Pi)]*u^3)/(2496*b^3) + 
      (((491*I)/624)*d*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((193*I)/624)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((433*I)/3744)*d*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      (((751*I)/3744)*d^3*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      (((115*I)/3744)*d^7*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      (((263*I)/208)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) + 
      (((29*I)/3744)*d^5*K0^2*M^5*Sqrt[(35*Pi)/11]*u^3)/b^3 + 
      ((I/208)*d^5*K1^2*M^5*Sqrt[(35*Pi)/11]*u^3)/b^3 - 
      (643*d*K0^2*M^5*Sqrt[11/(35*Pi)]*u^4)/(74880*b^3) + 
      (13243*d^5*K0^2*M^5*Sqrt[11/(35*Pi)]*u^4)/(7862400*b^3) - 
      (205*d*K1^2*M^5*Sqrt[55/(7*Pi)]*u^4)/(22464*b^3) + 
      (((18649*I)/7488)*d*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((16409*I)/22464)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((19769*I)/22464)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (5227*d^3*K0^2*M^5*u^4)/(74880*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (10919*d^3*K1^2*M^5*u^4)/(22464*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (((1675*I)/22464)*d^3*K0*K1*M^5*Sqrt[(55*Pi)/7]*u^4)/b^3 + 
      (246163*d^5*K0^2*M^5*u^4)/(1965600*b^3*Sqrt[385*Pi]) - 
      (991*d^7*K0^2*M^5*u^4)/(8320*b^3*Sqrt[385*Pi]) + 
      (11987*d^5*K1^2*M^5*u^4)/(22464*b^3*Sqrt[385*Pi]) - 
      (3877*d^7*K1^2*M^5*u^4)/(7488*b^3*Sqrt[385*Pi]) + 
      (5045249*d^3*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^5)/(23587200*b^3) - 
      (12949*d^5*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^5)/(2246400*b^3) + 
      (((237*I)/416)*d*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((2777*I)/11232)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((557*I)/312)*d*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((269*I)/936)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((701*I)/936)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((13*I)/864)*d^5*K0^2*M^5*Sqrt[(5*Pi)/77]*u^5)/b^3 - 
      (((911*I)/11232)*d^3*K0^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 - 
      (((2641*I)/936)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[385]*b^3) - 
      (11941*d*K0*K1*M^5*u^5)/(18720*b^3*Sqrt[385*Pi]) - 
      (39979579*d^3*K0*K1*M^5*u^5)/(23587200*b^3*Sqrt[385*Pi]) + 
      (1485359*d^5*K0*K1*M^5*u^5)/(2246400*b^3*Sqrt[385*Pi]) - 
      (5783*d^7*K0*K1*M^5*u^5)/(9360*b^3*Sqrt[385*Pi]) + 
      (23819*d^3*K0^2*M^5*Sqrt[11/(35*Pi)]*u^6)/(2358720*b^3) + 
      (2521*d^3*K1^2*M^5*Sqrt[11/(35*Pi)]*u^6)/(22464*b^3) + 
      (37*d^5*K1^2*M^5*Sqrt[11/(35*Pi)]*u^6)/(56160*b^3) - 
      (109*d^7*K1^2*M^5*Sqrt[11/(35*Pi)]*u^6)/(2880*b^3) - 
      (301*d*K1^2*M^5*Sqrt[77/(5*Pi)]*u^6)/(28080*b^3) - 
      (((7493*I)/5616)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((701*I)/5616)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((593*I)/5616)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/77]*u^6)/b^3 + 
      (((83*I)/624)*d*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^6)/b^3 - 
      (30427*d^3*K0^2*M^5*u^6)/(131040*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (1013*d*K0^2*M^5*u^6)/(84240*b^3*Sqrt[385*Pi]) + 
      (46889*d^5*K0^2*M^5*u^6)/(168480*b^3*Sqrt[385*Pi]) - 
      (1087*d^7*K0^2*M^5*u^6)/(7488*b^3*Sqrt[385*Pi]) + 
      (31*d^5*K0*K1*M^5*Sqrt[5/(77*Pi)]*u^7)/(468*b^3) - 
      (953*d^7*K0*K1*M^5*Sqrt[7/(55*Pi)]*u^7)/(14040*b^3) + 
      (((29*I)/312)*d*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((71*I)/936)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((79*I)/936)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((107*I)/936)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((19*I)/936)*d^3*K0^2*M^5*Sqrt[(5*Pi)/77]*u^7)/b^3 + 
      (((23*I)/936)*d*K1^2*M^5*Sqrt[(5*Pi)/77]*u^7)/b^3 - 
      ((I/104)*d^5*K1^2*M^5*Sqrt[(11*Pi)/35]*u^7)/b^3 - 
      (((41*I)/312)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[385]*b^3) - 
      (131*d*K0*K1*M^5*u^7)/(585*b^3*Sqrt[385*Pi]) + 
      (797*d^3*K0*K1*M^5*u^7)/(4680*b^3*Sqrt[385*Pi]) + 
      (1387*d^7*K0*K1*M^5*u^7)/(7020*b^3*Sqrt[385*Pi]) - 
      (7*d^7*K0^2*M^5*Sqrt[7/(55*Pi)]*u^8)/(780*b^3) - 
      (7*d^7*K1^2*M^5*Sqrt[7/(55*Pi)]*u^8)/(780*b^3) + 
      (d*K0^2*M^5*Sqrt[77/(5*Pi)]*u^8)/(2808*b^3) - 
      (d^3*K0^2*M^5*Sqrt[77/(5*Pi)]*u^8)/(2808*b^3) - 
      (d^5*K0^2*M^5*Sqrt[77/(5*Pi)]*u^8)/(2808*b^3) + 
      (d*K1^2*M^5*Sqrt[77/(5*Pi)]*u^8)/(2808*b^3) - 
      (d^3*K1^2*M^5*Sqrt[77/(5*Pi)]*u^8)/(2808*b^3) - 
      (d^5*K1^2*M^5*Sqrt[77/(5*Pi)]*u^8)/(2808*b^3) + 
      ((I/117)*d*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^8)/b^3 - 
      ((I/117)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^8)/b^3 - 
      ((I/117)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^8)/b^3 + 
      ((I/117)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^8)/b^3 - 
      (89*d^3*K0^2*M^5*u^8)/(14040*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (89*d^3*K1^2*M^5*u^8)/(14040*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (589*d*K0^2*M^5*u^8)/(14040*b^3*Sqrt[385*Pi]) + 
      (389*d^5*K0^2*M^5*u^8)/(2808*b^3*Sqrt[385*Pi]) - 
      (589*d*K1^2*M^5*u^8)/(14040*b^3*Sqrt[385*Pi]) + 
      (389*d^5*K1^2*M^5*u^8)/(2808*b^3*Sqrt[385*Pi]))/Pi, 
    ((((-97*I)/104)*d^3*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) + 
      (((81*I)/104)*d^7*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) + 
      (((141*I)/832)*d*K1*M^5*Sqrt[(5*Pi)/77]*u)/(b^3*E^u) - 
      (((57*I)/416)*d^5*K1*M^5*Sqrt[(5*Pi)/77]*u)/(b^3*E^u) - 
      ((I/832)*d^9*K1*M^5*Sqrt[(7*Pi)/55]*u)/(b^3*E^u) - 
      (((2671*I)/4992)*d*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((1151*I)/2496)*d^3*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((1679*I)/2496)*d^5*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((113*I)/192)*d^7*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((17*I)/1664)*d^9*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((97*I)/104)*d^3*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((81*I)/104)*d^7*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((141*I)/832)*d*K1*M^5*Sqrt[(5*Pi)/77]*u^2)/(b^3*E^u) - 
      (((57*I)/416)*d^5*K1*M^5*Sqrt[(5*Pi)/77]*u^2)/(b^3*E^u) - 
      ((I/832)*d^9*K1*M^5*Sqrt[(7*Pi)/55]*u^2)/(b^3*E^u) - 
      (((204049*I)/314496)*d*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((108289*I)/157248)*d^3*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((87889*I)/157248)*d^5*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((113*I)/192)*d^7*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((17*I)/1664)*d^9*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((13947419*I)/8146944)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((6471607*I)/8146944)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((10489*I)/24960)*d*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((64847*I)/149760)*d^3*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((78373*I)/37440)*d^5*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((180707*I)/149760)*d^7*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((139*I)/4160)*d^9*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((3167273*I)/2715648)*d*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((2543*I)/905216)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((4833*I)/905216)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((4177*I)/16293888)*d^11*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      (((406709*I)/4073472)*d^5*K1^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      (((666313*I)/4073472)*d^7*K1^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      (((251143*I)/16293888)*d*K0^2*M^5*Sqrt[(7*Pi)/55]*u^3)/b^3 + 
      (((183331*I)/16293888)*d^9*K0^2*M^5*Sqrt[(7*Pi)/55]*u^3)/b^3 + 
      (((133673*I)/626688)*d^3*K1^2*M^5*Sqrt[(7*Pi)/55]*u^3)/b^3 + 
      (((11931191*I)/16293888)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) - 
      (((507823*I)/786240)*d*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((131123*I)/241920)*d^3*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((1315123*I)/1572480)*d^5*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((107101*I)/149760)*d^7*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((9*I)/520)*d^9*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((251429*I)/299520)*d*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((205727*I)/149760)*d^7*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((3551*I)/99840)*d^9*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((884904373*I)/488816640)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((60908777*I)/14376960)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((453959029*I)/244408320)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((5180533*I)/18104320)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((351457*I)/32587776)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((1669*I)/49920)*d^3*K1*M^5*Sqrt[(7*Pi)/55]*u^4)/(b^3*E^u) + 
      (((9143*I)/49920)*d^5*K1*M^5*Sqrt[(11*Pi)/35]*u^4)/(b^3*E^u) + 
      (((13043041*I)/488816640)*d*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^4)/b^3 - 
      (((10325243*I)/25159680)*d*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) + 
      (((1824829*I)/6289920)*d^3*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) + 
      (((7988303*I)/12579840)*d^5*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((149407*I)/299520)*d^7*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((163*I)/10240)*d^9*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((131029321*I)/122204160)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((72067321*I)/122204160)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((17287*I)/5431296)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((83861*I)/149760)*d^3*K1*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) + 
      (((2383*I)/3328)*d^5*K1*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((1531*I)/74880)*d^9*K1*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((4484443*I)/1357824)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((6757717*I)/24440832)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((360497*I)/40734720)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((1096379*I)/81469440)*d^9*K0^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 - 
      (((1471*I)/16640)*d*K1*M^5*Sqrt[(7*Pi)/55]*u^5)/(b^3*E^u) - 
      (((4541*I)/49920)*d^7*K1*M^5*Sqrt[(7*Pi)/55]*u^5)/(b^3*E^u) + 
      (((28245929*I)/366612480)*d*K1^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 + 
      (((613957*I)/2820096)*d^7*K1^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 + 
      (((8379169*I)/244408320)*d*K0^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 + 
      (((318827*I)/244408320)*d^3*K0^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 + 
      (((239903*I)/2715648)*d^3*K1^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 - 
      (((1187239*I)/8386560)*d*K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((64949*I)/698880)*d^3*K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((970247*I)/4193280)*d^5*K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((7434743*I)/25159680)*d*K1*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((2188309*I)/6289920)*d^3*K1*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((67927*I)/299520)*d^7*K1*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((3257*I)/399360)*d^9*K1*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((1140470417*I)/2566287360)*d*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((316225603*I)/855429120)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((807229369*I)/427714560)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((161551847*I)/183306240)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((4853501*I)/24440832)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((577*I)/23040)*d^7*K0*M^5*Sqrt[(7*Pi)/55]*u^6)/(b^3*E^u) - 
      (((811*I)/1198080)*d^9*K0*M^5*Sqrt[(11*Pi)/35]*u^6)/(b^3*E^u) + 
      (((208753*I)/12579840)*d^5*K1*M^5*Sqrt[(11*Pi)/35]*u^6)/(b^3*E^u) - 
      (((4657*I)/24440832)*d^11*K0*K1*M^5*Sqrt[(35*Pi)/11]*u^6)/b^3 - 
      (((308629*I)/6289920)*d*K0*M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) + 
      (((136429*I)/3144960)*d^3*K0*M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) + 
      (((4891*I)/78624)*d^5*K0*M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) + 
      (((529*I)/299520)*d^9*K0*M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) - 
      (((45535447*I)/2566287360)*d*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((14476043*I)/183306240)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((397889*I)/13578240)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((134291*I)/122204160)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((397361*I)/6289920)*d*K1*M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) + 
      (((172241*I)/3144960)*d^3*K1*M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) + 
      (((601*I)/7560)*d^5*K1*M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) - 
      (((10573*I)/149760)*d^7*K1*M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) - 
      (((17229467*I)/47523840)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((30961297*I)/183306240)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((204683*I)/24440832)*d^9*K1^2*M^5*Sqrt[(5*Pi)/77]*u^7)/b^3 - 
      (((1247*I)/149760)*d^7*K0*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) - 
      (((7*I)/99840)*d^9*K1*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) - 
      (((26951*I)/122204160)*d^11*K1^2*M^5*Sqrt[(7*Pi)/55]*u^7)/b^3 - 
      (((2015719*I)/85542912)*d^5*K0^2*M^5*Sqrt[(11*Pi)/35]*u^7)/b^3 + 
      (((4419157*I)/513257472)*d*K1^2*M^5*Sqrt[(11*Pi)/35]*u^7)/b^3 + 
      (((29045147*I)/171085824)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[385]*b^3) + 
      (((16709183*I)/285143040)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[385]*b^3) - 
      (((3187*I)/112320)*d*K0*M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) + 
      (((1207*I)/56160)*d^3*K0*M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) - 
      (((461*I)/18720)*d^7*K0*M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) - 
      (((199*I)/37440)*d^9*K0*M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) + 
      (((251*I)/11232)*d^3*K1*M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) + 
      (((62*I)/1755)*d^5*K1*M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) - 
      (((461*I)/18720)*d^7*K1*M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) - 
      (((179*I)/37440)*d^9*K1*M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) + 
      (((64079*I)/26732160)*d*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((786937*I)/8910720)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((754727*I)/4455360)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((80837*I)/1272960)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((60899*I)/3818880)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((1457*I)/1909440)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((127*I)/22464)*d*K1*M^5*Sqrt[(5*Pi)/77]*u^8)/(b^3*E^u) + 
      (((47*I)/14040)*d^5*K0*M^5*Sqrt[(11*Pi)/35]*u^8)/(b^3*E^u) + 
      ((I/4680)*d*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      ((I/585)*d^3*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      ((I/936)*d^9*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((267653*I)/22913280)*d*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((440551*I)/11456640)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((372941*I)/22913280)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((4019*I)/15275520)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      ((I/4680)*d*K1*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      ((I/585)*d^3*K1*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      ((I/936)*d^9*K1*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((49019*I)/3960320)*d*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((6196061*I)/160392960)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((8111*I)/2291328)*d^7*K1^2*M^5*Sqrt[(5*Pi)/77]*u^9)/b^3 - 
      ((I/2340)*d^5*K0*M^5*Sqrt[(7*Pi)/55]*u^9)/(b^3*E^u) - 
      ((I/2340)*d^5*K1*M^5*Sqrt[(7*Pi)/55]*u^9)/(b^3*E^u) + 
      (((11813*I)/15275520)*d^9*K1^2*M^5*Sqrt[(7*Pi)/55]*u^9)/b^3 - 
      (((43*I)/1909440)*d^11*K1^2*M^5*Sqrt[(7*Pi)/55]*u^9)/b^3 + 
      (((4313*I)/7637760)*d^9*K0^2*M^5*Sqrt[(11*Pi)/35]*u^9)/b^3 + 
      (((41683*I)/9165312)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) + 
      (((4069*I)/1233792)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) + 
      (((10789*I)/7637760)*d*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((10327*I)/4582656)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((7289*I)/11456640)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((1769*I)/673920)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((31853*I)/22913280)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((617*I)/2545920)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((97*I)/4717440)*d*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((11359*I)/40098240)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((2411*I)/11456640)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((43*I)/1272960)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((1607*I)/80196480)*d*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((2269*I)/8019648)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((2381*I)/11456640)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((41*I)/1272960)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((53*I)/1145664)*d^7*K0^2*M^5*Sqrt[(5*Pi)/77]*u^11)/b^3 + 
      ((I/48960)*d^7*K1^2*M^5*Sqrt[(11*Pi)/35]*u^11)/b^3 - 
      (((1541*I)/6168960)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[385]*b^3) - 
      (((509*I)/2056320)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[385]*b^3) + 
      ((I/954720)*d*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      ((I/220320)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      ((I/1432080)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      (((19*I)/1432080)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      ((I/190944)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      ((I/318240)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3)/Pi, 
    ((-3571*d*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^3)/(279552*b^3) + 
      (11*d^9*K0*K1*M^5*Sqrt[77/(5*Pi)]*u^3)/(13312*b^3) - 
      (((37343*I)/59904)*d*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((22909*I)/29952)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((449*I)/19968)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((3257*I)/3328)*d*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((811*I)/1664)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((37*I)/768)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((989*I)/7488)*d^7*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      (((67*I)/416)*d^7*K1^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      (((2027*I)/3744)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) - 
      (((779*I)/624)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) + 
      (317461*d^3*K0*K1*M^5*u^3)/(524160*b^3*Sqrt[385*Pi]) - 
      (1522463*d^5*K0*K1*M^5*u^3)/(2096640*b^3*Sqrt[385*Pi]) + 
      (3233*d^7*K0*K1*M^5*u^3)/(16380*b^3*Sqrt[385*Pi]) - 
      (60695*d^5*K0^2*M^5*Sqrt[5/(77*Pi)]*u^4)/(838656*b^3) + 
      (619*d^9*K1^2*M^5*Sqrt[5/(77*Pi)]*u^4)/(39936*b^3) - 
      (165833*d^7*K1^2*M^5*Sqrt[11/(35*Pi)]*u^4)/(3144960*b^3) - 
      (((1002679*I)/599040)*d*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((94387*I)/56160)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((1372087*I)/898560)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((314669*I)/224640)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((11389*I)/599040)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^4)/b^3 + 
      (21907*d^3*K0^2*M^5*u^4)/(149760*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (25474373*d^3*K1^2*M^5*u^4)/(15724800*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (94891*d*K0^2*M^5*u^4)/(2795520*b^3*Sqrt[385*Pi]) + 
      (9769*d^7*K0^2*M^5*u^4)/(65520*b^3*Sqrt[385*Pi]) + 
      (4331*d^9*K0^2*M^5*u^4)/(133120*b^3*Sqrt[385*Pi]) - 
      (64315751*d*K1^2*M^5*u^4)/(62899200*b^3*Sqrt[385*Pi]) - 
      (2986553*d^5*K1^2*M^5*u^4)/(31449600*b^3*Sqrt[385*Pi]) - 
      (((187301*I)/299520)*d*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((168673*I)/449280)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((24733*I)/56160)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((65203*I)/69120)*d*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((8839*I)/69120)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((1711*I)/299520)*d^9*K0^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 + 
      (((149971*I)/449280)*d^5*K1^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 + 
      (((7457*I)/112320)*d^3*K0^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 + 
      (((311*I)/18720)*d^3*K1^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 - 
      (((1643*I)/12480)*d^7*K1^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 - 
      (1877237*d*K0*K1*M^5*u^5)/(7862400*b^3*Sqrt[385*Pi]) + 
      (7319783*d^3*K0*K1*M^5*u^5)/(15724800*b^3*Sqrt[385*Pi]) - 
      (2254009*d^5*K0*K1*M^5*u^5)/(15724800*b^3*Sqrt[385*Pi]) - 
      (162229*d^7*K0*K1*M^5*u^5)/(1048320*b^3*Sqrt[385*Pi]) + 
      (10687*d^9*K0*K1*M^5*u^5)/(149760*b^3*Sqrt[385*Pi]) - 
      (((3929*I)/7020)*d*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((1439*I)/56160)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((86027*I)/56160)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((5627*I)/6240)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((599*I)/6240)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (112789*d^3*K0^2*M^5*u^6)/(13478400*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (105450733*d^3*K1^2*M^5*u^6)/(94348800*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (430103*d*K0^2*M^5*u^6)/(47174400*b^3*Sqrt[385*Pi]) + 
      (5205149*d^5*K0^2*M^5*u^6)/(94348800*b^3*Sqrt[385*Pi]) - 
      (306727*d^7*K0^2*M^5*u^6)/(6289920*b^3*Sqrt[385*Pi]) + 
      (3319*d^9*K0^2*M^5*u^6)/(299520*b^3*Sqrt[385*Pi]) - 
      (11555447*d*K1^2*M^5*u^6)/(47174400*b^3*Sqrt[385*Pi]) - 
      (19333697*d^5*K1^2*M^5*u^6)/(13478400*b^3*Sqrt[385*Pi]) + 
      (9352627*d^7*K1^2*M^5*u^6)/(18869760*b^3*Sqrt[385*Pi]) + 
      (19787*d^9*K1^2*M^5*u^6)/(299520*b^3*Sqrt[385*Pi]) - 
      (809177737*d^5*K0*K1*M^5*Sqrt[5/(77*Pi)]*u^7)/(1888862976*b^3) + 
      (158191*d^7*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^7)/(9434880*b^3) + 
      (((29531*I)/112320)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((26041*I)/224640)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((7129*I)/449280)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((27553*I)/112320)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((14389*I)/74880)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((9743*I)/449280)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((1061*I)/449280)*d*K0^2*M^5*Sqrt[(7*Pi)/55]*u^7)/b^3 - 
      (((1667*I)/89856)*d*K1^2*M^5*Sqrt[(11*Pi)/35]*u^7)/b^3 - 
      (((8581*I)/74880)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[385]*b^3) + 
      (((47*I)/14976)*d^3*K1^2*M^5*Sqrt[(55*Pi)/7]*u^7)/b^3 + 
      (1387079*d*K0*K1*M^5*u^7)/(7862400*b^3*Sqrt[385*Pi]) - 
      (3286853*d^3*K0*K1*M^5*u^7)/(47174400*b^3*Sqrt[385*Pi]) + 
      (21266557801*d^5*K0*K1*M^5*u^7)/(11805393600*b^3*Sqrt[385*Pi]) + 
      (7393*d^9*K0*K1*M^5*u^7)/(149760*b^3*Sqrt[385*Pi]) + 
      (47*d^9*K1^2*M^5*Sqrt[7/(55*Pi)]*u^8)/(29952*b^3) - 
      (((7237*I)/112320)*d*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((29*I)/18720)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((5063*I)/28080)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((61*I)/6240)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^8)/b^3 - 
      (((101*I)/112320)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^8)/b^3 - 
      (528421*d^3*K0^2*M^5*u^8)/(9434880*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (1338833*d^3*K1^2*M^5*u^8)/(47174400*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (31897*d*K0^2*M^5*u^8)/(673920*b^3*Sqrt[385*Pi]) - 
      (52673*d^5*K0^2*M^5*u^8)/(1886976*b^3*Sqrt[385*Pi]) + 
      (108587*d^7*K0^2*M^5*u^8)/(3144960*b^3*Sqrt[385*Pi]) + 
      (103*d^9*K0^2*M^5*u^8)/(49920*b^3*Sqrt[385*Pi]) + 
      (1247747*d*K1^2*M^5*u^8)/(23587200*b^3*Sqrt[385*Pi]) - 
      (4290641*d^5*K1^2*M^5*u^8)/(47174400*b^3*Sqrt[385*Pi]) + 
      (58129*d^7*K1^2*M^5*u^8)/(1048320*b^3*Sqrt[385*Pi]) - 
      (43487*d*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^9)/(41277600*b^3) + 
      (1663*d^3*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^9)/(327600*b^3) + 
      (((79*I)/3510)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((181*I)/14040)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((79*I)/28080)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((4*I)/195)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((181*I)/14040)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((59*I)/28080)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      ((I/432)*d*K1^2*M^5*Sqrt[(5*Pi)/77]*u^9)/b^3 - 
      (((47*I)/28080)*d*K0^2*M^5*Sqrt[(7*Pi)/55]*u^9)/b^3 + 
      (((23*I)/4680)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) + 
      (((17*I)/2808)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) + 
      (933973*d*K0*K1*M^5*u^9)/(41277600*b^3*Sqrt[385*Pi]) - 
      (41099*d^5*K0*K1*M^5*u^9)/(327600*b^3*Sqrt[385*Pi]) + 
      (857*d^7*K0*K1*M^5*u^9)/(21840*b^3*Sqrt[385*Pi]) + 
      (181*d^9*K0*K1*M^5*u^9)/(9360*b^3*Sqrt[385*Pi]) - 
      (97*d^5*K0^2*M^5*Sqrt[7/(55*Pi)]*u^10)/(210600*b^3) - 
      (d^9*K0^2*M^5*Sqrt[7/(55*Pi)]*u^10)/(4680*b^3) - 
      (97*d^5*K1^2*M^5*Sqrt[7/(55*Pi)]*u^10)/(210600*b^3) - 
      (d^9*K1^2*M^5*Sqrt[7/(55*Pi)]*u^10)/(4680*b^3) - 
      (d*K0^2*M^5*Sqrt[11/(35*Pi)]*u^10)/(84240*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(35*Pi)]*u^10)/(42120*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(35*Pi)]*u^10)/(84240*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(35*Pi)]*u^10)/(42120*b^3) + 
      ((I/3510)*d*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((4*I)/1755)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      ((I/702)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      ((I/1755)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^10)/b^3 - 
      (1249*d^3*K0^2*M^5*u^10)/(1474200*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (1249*d^3*K1^2*M^5*u^10)/(1474200*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (97*d*K0^2*M^5*u^10)/(421200*b^3*Sqrt[385*Pi]) + 
      (59*d^5*K0^2*M^5*u^10)/(22680*b^3*Sqrt[385*Pi]) + 
      (32*d^7*K0^2*M^5*u^10)/(12285*b^3*Sqrt[385*Pi]) + 
      (97*d*K1^2*M^5*u^10)/(421200*b^3*Sqrt[385*Pi]) + 
      (59*d^5*K1^2*M^5*u^10)/(22680*b^3*Sqrt[385*Pi]) + 
      (32*d^7*K1^2*M^5*u^10)/(12285*b^3*Sqrt[385*Pi]))/Pi, 
    ((((-11387*I)/56576)*d*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) + 
      (((136823*I)/169728)*d^5*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) - 
      (((733*I)/56576)*d^11*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) - 
      (((661*I)/42432)*d^3*K1*M^5*Sqrt[(7*Pi)/55]*u)/(b^3*E^u) + 
      (((41*I)/28288)*d^9*K1*M^5*Sqrt[(7*Pi)/55]*u)/(b^3*E^u) - 
      (((7607*I)/169728)*d^7*K1*M^5*Sqrt[(11*Pi)/35]*u)/(b^3*E^u) - 
      (((4841*I)/19968)*d*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((237973*I)/339456)*d^7*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((149*I)/2496)*d^9*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((3671*I)/339456)*d^11*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((11387*I)/56576)*d*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((136823*I)/169728)*d^5*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((733*I)/56576)*d^11*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((30863*I)/169728)*d^3*K0*M^5*Sqrt[(7*Pi)/55]*u^2)/(b^3*E^u) - 
      (((661*I)/42432)*d^3*K1*M^5*Sqrt[(7*Pi)/55]*u^2)/(b^3*E^u) + 
      (((41*I)/28288)*d^9*K1*M^5*Sqrt[(7*Pi)/55]*u^2)/(b^3*E^u) - 
      (((54941*I)/339456)*d^5*K0*M^5*Sqrt[(11*Pi)/35]*u^2)/(b^3*E^u) - 
      (((7607*I)/169728)*d^7*K1*M^5*Sqrt[(11*Pi)/35]*u^2)/(b^3*E^u) + 
      (((3474152251*I)/4587238656)*d^3*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((16951243*I)/21385728)*d^7*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((149*I)/2496)*d^9*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((3671*I)/339456)*d^11*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((5701757599*I)/9906683904)*d*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((5135815907*I)/3302227968)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((481784111*I)/2476670976)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((229857479*I)/1100742656)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((14993701*I)/1651113984)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((4946537*I)/10183680)*d*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((489919*I)/212160)*d^5*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((71399*I)/3394560)*d^11*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((276549697*I)/550371328)*d*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((1109298193*I)/4953341952)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((690453479*I)/1238335488)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((33684499*I)/260702208)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((1117517*I)/825556992)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((110023*I)/127008768)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((6596945*I)/539675136)*d*K0*M^5*Sqrt[(5*Pi)/77]*u^3)/(b^3*E^u) - 
      (((3045917417*I)/9174477312)*d^5*K0*M^5*Sqrt[(5*Pi)/77]*u^3)/
       (b^3*E^u) - (((204565*I)/9906683904)*d^13*K0^2*M^5*Sqrt[(5*Pi)/77]*
        u^3)/b^3 + (((685211*I)/10183680)*d^3*K1*M^5*Sqrt[(7*Pi)/55]*u^3)/
       (b^3*E^u) + (((8683*I)/48960)*d^7*K1*M^5*Sqrt[(7*Pi)/55]*u^3)/
       (b^3*E^u) + (((192121*I)/10183680)*d^9*K1*M^5*Sqrt[(7*Pi)/55]*u^3)/
       (b^3*E^u) - (((150897289*I)/86900736)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[385]*b^3) + (((5554037*I)/275185664)*d^3*K1^2*M^5*
        Sqrt[(35*Pi)/11]*u^3)/b^3 + (((2237620117*I)/5396751360)*d*K0*M^5*
        Sqrt[Pi/385]*u^4)/(b^3*E^u) + (((9364465499*I)/91744773120)*d^3*K0*
        M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - (((127887165529*I)/91744773120)*d^5*
        K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((173890279*I)/213857280)*d^7*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((47231*I)/636480)*d^9*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((5697*I)/565760)*d^11*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((1600006043*I)/1439133696)*d*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((24356436007*I)/52425584640)*d^3*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((424777514867*I)/183489546240)*d^5*K1*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) + (((117655309*I)/75479040)*d^7*K1*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) + (((5167873*I)/40734720)*d^9*K1*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) - (((242311*I)/13578240)*d^11*K1*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) + (((132292040581*I)/297200517120)*d*K0*K1*M^5*Sqrt[Pi/385]*
        u^4)/b^3 - (((578189234219*I)/148600258560)*d^3*K0*K1*M^5*
        Sqrt[Pi/385]*u^4)/b^3 - (((134759846981*I)/74300129280)*d^7*K0*K1*M^5*
        Sqrt[Pi/385]*u^4)/b^3 + (((5453436133*I)/148600258560)*d^11*K0*K1*M^5*
        Sqrt[Pi/385]*u^4)/b^3 - (((7676157997*I)/59440103424)*d^9*K0*K1*M^5*
        Sqrt[(5*Pi)/77]*u^4)/b^3 - (((16677163*I)/59440103424)*d^13*K0*K1*M^5*
        Sqrt[(5*Pi)/77]*u^4)/b^3 + (((49843994929*I)/59440103424)*d^5*K0*K1*
        M^5*Sqrt[(7*Pi)/55]*u^4)/b^3 + (((58329090889*I)/122326364160)*d*K0*
        M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - (((204506773441*I)/733958184960)*
        d^3*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((21894791179*I)/26212792320)*d^5*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) + 
      (((1519493069*I)/2566287360)*d^7*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) + 
      (((4144961341*I)/2286157824)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((22612776419*I)/37150064640)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((68791999*I)/5715394560)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((49103*I)/120324096)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((113716977727*I)/91744773120)*d^5*K1*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) + (((102850967*I)/128314368)*d^7*K1*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) + (((2619451*I)/40734720)*d^9*K1*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) - (((360769*I)/40734720)*d^11*K1*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) - (((28256876243*I)/22290038784)*d^7*K1^2*M^5*Sqrt[Pi/385]*
        u^5)/b^3 - (((435840497*I)/445800775680)*d^13*K1^2*M^5*Sqrt[Pi/385]*
        u^5)/b^3 + (((2549798011*I)/24465272832)*d*K1*M^5*Sqrt[(5*Pi)/77]*
        u^5)/(b^3*E^u) - (((290680981*I)/10485116928)*d^3*K1*M^5*
        Sqrt[(5*Pi)/77]*u^5)/(b^3*E^u) + (((52451960377*I)/89160155136)*d^5*
        K1^2*M^5*Sqrt[(5*Pi)/77]*u^5)/b^3 - 
      (((10266805151*I)/89160155136)*d^9*K1^2*M^5*Sqrt[(5*Pi)/77]*u^5)/b^3 - 
      (((75312754111*I)/445800775680)*d*K1^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 + 
      (((14813*I)/3133440)*d^9*K0*M^5*Sqrt[(11*Pi)/35]*u^5)/(b^3*E^u) - 
      (((17341*I)/27156480)*d^11*K0*M^5*Sqrt[(11*Pi)/35]*u^5)/(b^3*E^u) - 
      (((461331151*I)/148600258560)*d*K0^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 + 
      (((727003981*I)/222900387840)*d^11*K1^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 - 
      (((4180666573*I)/4370595840)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[385]*b^3) + (((11069837951*I)/222900387840)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[385]*b^3) - (((86966299*I)/29720051712)*d^9*K0^2*
        M^5*Sqrt[(77*Pi)/5]*u^5)/b^3 + (((67009974659*I)/550468638720)*d*K0*
        M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + (((30798387029*I)/2201874554880)*
        d^3*K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((209007949237*I)/550468638720)*d^5*K0*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) + (((584049463*I)/2566287360)*d^7*K0*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) + (((1637*I)/84864)*d^9*K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((7790929021*I)/52425584640)*d*K1*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((12094896739*I)/733958184960)*d^3*K1*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) - (((21371518331*I)/45872386560)*d^5*K1*M^5*Sqrt[Pi/385]*
        u^6)/(b^3*E^u) + (((730356359*I)/2566287360)*d^7*K1*M^5*Sqrt[Pi/385]*
        u^6)/(b^3*E^u) - (((26973498547*I)/27862548480)*d*K0*K1*M^5*
        Sqrt[Pi/385]*u^6)/b^3 + (((8960817953*I)/24379729920)*d^3*K0*K1*M^5*
        Sqrt[Pi/385]*u^6)/b^3 + (((355050029167*I)/195037839360)*d^5*K0*K1*
        M^5*Sqrt[Pi/385]*u^6)/b^3 - (((1586483783*I)/1875363840)*d^7*K0*K1*
        M^5*Sqrt[Pi/385]*u^6)/b^3 + (((46397209*I)/1741409280)*d^11*K0*K1*M^5*
        Sqrt[Pi/385]*u^6)/b^3 - (((10789*I)/16293888)*d^11*K1*M^5*
        Sqrt[(5*Pi)/77]*u^6)/(b^3*E^u) - (((825917*I)/5572509696)*d^13*K0*K1*
        M^5*Sqrt[(5*Pi)/77]*u^6)/b^3 - (((33799*I)/81469440)*d^11*K0*M^5*
        Sqrt[(7*Pi)/55]*u^6)/(b^3*E^u) + (((26209*I)/9400320)*d^9*K1*M^5*
        Sqrt[(7*Pi)/55]*u^6)/(b^3*E^u) - (((93613111*I)/1638973440)*d^9*K0*K1*
        M^5*Sqrt[(7*Pi)/55]*u^6)/b^3 + (((21260736239*I)/550468638720)*d*K0*
        M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) - (((7701826577*I)/157276753920)*d^3*
        K0*M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) - 
      (((12227573473*I)/550468638720)*d^5*K0*M^5*Sqrt[Pi/385]*u^7)/
       (b^3*E^u) + (((23750759*I)/641571840)*d^7*K0*M^5*Sqrt[Pi/385]*u^7)/
       (b^3*E^u) - (((141619*I)/30551040)*d^9*K0*M^5*Sqrt[Pi/385]*u^7)/
       (b^3*E^u) - (((13906181293*I)/111450193920)*d*K0^2*M^5*Sqrt[Pi/385]*
        u^7)/b^3 - (((1724436023*I)/24379729920)*d^7*K0^2*M^5*Sqrt[Pi/385]*
        u^7)/b^3 + (((23715491*I)/5572509696)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^7)/
       b^3 + (((1162719263*I)/34950389760)*d*K1*M^5*Sqrt[Pi/385]*u^7)/
       (b^3*E^u) - (((2388637919*I)/146791636992)*d^3*K1*M^5*Sqrt[Pi/385]*
        u^7)/(b^3*E^u) - (((25959512459*I)/366979092480)*d^5*K1*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) + (((145454429*I)/2566287360)*d^7*K1*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) - (((44971*I)/18800640)*d^9*K1*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) - (((8863*I)/16293888)*d^11*K1*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) - (((12043882369*I)/3900756787200)*d*K1^2*
        M^5*Sqrt[Pi/385]*u^7)/b^3 + (((1687977898259*I)/3900756787200)*d^5*
        K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - (((4915577801*I)/40632883200)*d^7*
        K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - (((40641820061*I)/557250969600)*d^9*
        K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + (((179749657*I)/27862548480)*d^11*
        K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - (((1499969*I)/8573091840)*d^13*K1^2*
        M^5*Sqrt[Pi/385]*u^7)/b^3 - (((1931069*I)/111450193920)*d^13*K0^2*M^5*
        Sqrt[(7*Pi)/55]*u^7)/b^3 + (((648445027*I)/45891256320)*d^5*K0^2*M^5*
        Sqrt[(11*Pi)/35]*u^7)/b^3 - (((524009293*I)/111450193920)*d^9*K0^2*
        M^5*Sqrt[(11*Pi)/35]*u^7)/b^3 + (((3419458547*I)/39007567872)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[385]*b^3) - 
      (((78669022721*I)/325063065600)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[385]*b^3) + (((31*I)/13578240)*d^11*K0*M^5*Sqrt[(77*Pi)/5]*u^7)/
       (b^3*E^u) + (((385576859*I)/30581591040)*d*K0*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) + (((13143829*I)/2548465920)*d^3*K0*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) - (((1469703997*I)/30581591040)*d^5*K0*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) + (((672811*I)/23761920)*d^7*K0*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) + (((11839*I)/3055104)*d^9*K0*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) - (((19319*I)/10183680)*d^11*K0*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) + (((411473*I)/1132651520)*d^3*K1*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) - (((1621054843*I)/30581591040)*d^5*K1*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) + (((6848693*I)/213857280)*d^7*K1*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) + (((133447*I)/30551040)*d^9*K1*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) - (((8039*I)/5091840)*d^11*K1*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) + (((7545649861*I)/108354355200)*d*K0*K1*M^5*Sqrt[Pi/385]*
        u^8)/b^3 - (((31921792447*I)/243797299200)*d^3*K0*K1*M^5*Sqrt[Pi/385]*
        u^8)/b^3 + (((5396455663*I)/139312742400)*d^5*K0*K1*M^5*Sqrt[Pi/385]*
        u^8)/b^3 + (((301473617*I)/7618665600)*d^7*K0*K1*M^5*Sqrt[Pi/385]*
        u^8)/b^3 - (((139453*I)/1466449920)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^8)/
       b^3 + (((139103*I)/54609984)*d*K1*M^5*Sqrt[(7*Pi)/55]*u^8)/(b^3*E^u) - 
      (((131980379*I)/46437580800)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^8)/b^3 + 
      (((1887247*I)/6965637120)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^8)/b^3 + 
      (((591809*I)/56216160)*d*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) - 
      (((4995373*I)/566325760)*d^3*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) - 
      (((2001941*I)/182033280)*d^5*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((75577*I)/10692864)*d^7*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((1913*I)/1272960)*d^9*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((3667*I)/5091840)*d^11*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((56270407*I)/9029529600)*d*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((30247969*I)/2048716800)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((55015517*I)/7618665600)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((13326253*I)/11609395200)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((8268301*I)/3482818560)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((198769*I)/6965637120)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((4459859*I)/477837360)*d^3*K1*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) - 
      (((15695291*I)/1529079552)*d^5*K1*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((585839*I)/80196480)*d^7*K1*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((13*I)/19584)*d^11*K1*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((1779010633*I)/325063065600)*d*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((31195875169*I)/975189196800)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((28165649*I)/2868203520)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((525733*I)/126074880)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((19881203*I)/13931274240)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((418883*I)/27862548480)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((9803609*I)/6553198080)*d*K1*M^5*Sqrt[(7*Pi)/55]*u^9)/(b^3*E^u) - 
      (((608380933*I)/40632883200)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[385]*b^3) - (((12133532479*I)/487594598400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) + (((101*I)/3055104)*d^9*K1*M^5*
        Sqrt[(35*Pi)/11]*u^9)/(b^3*E^u) - (((19741*I)/176432256)*d*K0*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) - (((1457*I)/1413720)*d^3*K0*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) + (((43139*I)/29405376)*d^5*K0*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) + (((1961*I)/4009824)*d^7*K0*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) - (((2663*I)/3818880)*d^9*K0*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) - (((37*I)/318240)*d^11*K0*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) - (((24503*I)/220540320)*d*K1*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) - (((1549*I)/1507968)*d^3*K1*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) + (((8293*I)/5654880)*d^5*K1*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) + (((19211*I)/40098240)*d^7*K1*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) - (((331*I)/477360)*d^9*K1*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) - (((29*I)/254592)*d^11*K1*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) - (((1980932773*I)/487594598400)*d*K0*K1*
        M^5*Sqrt[Pi/385]*u^10)/b^3 - (((462071513*I)/43023052800)*d^3*K0*K1*
        M^5*Sqrt[Pi/385]*u^10)/b^3 + (((361865473*I)/365695948800)*d^7*K0*K1*
        M^5*Sqrt[Pi/385]*u^10)/b^3 - (((1415769023*I)/208969113600)*d^9*K0*K1*
        M^5*Sqrt[Pi/385]*u^10)/b^3 - (((8961319*I)/4179382272)*d^11*K0*K1*M^5*
        Sqrt[Pi/385]*u^10)/b^3 + (((266659*I)/8358764544)*d^13*K0*K1*M^5*
        Sqrt[Pi/385]*u^10)/b^3 + (((135534479*I)/41793822720)*d^5*K0*K1*M^5*
        Sqrt[(7*Pi)/55]*u^10)/b^3 + ((I/636480)*d*K0*M^5*Sqrt[Pi/385]*u^11)/
       (b^3*E^u) + ((I/146880)*d^3*K0*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) - 
      ((I/954720)*d^5*K0*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) - 
      (((19*I)/954720)*d^7*K0*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + 
      ((I/127296)*d^9*K0*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + 
      ((I/212160)*d^11*K0*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + 
      (((6989341*I)/162531532800)*d*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((543425089*I)/1462783795200)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((603115351*I)/365695948800)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((30601*I)/8358764544)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      ((I/636480)*d*K1*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + 
      ((I/146880)*d^3*K1*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) - 
      ((I/954720)*d^5*K1*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) - 
      (((19*I)/954720)*d^7*K1*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + 
      ((I/127296)*d^9*K1*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + 
      ((I/212160)*d^11*K1*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + 
      (((959857*I)/23218790400)*d*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((186169937*I)/487594598400)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((198374783*I)/121898649600)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((61966213*I)/69656371200)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((421*I)/91054080)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((2663*I)/51597312)*d^11*K1^2*M^5*Sqrt[(5*Pi)/77]*u^11)/b^3 + 
      (((26215283*I)/208969113600)*d^9*K0^2*M^5*Sqrt[(7*Pi)/55]*u^11)/b^3 + 
      (((520903*I)/20896911360)*d^11*K0^2*M^5*Sqrt[(11*Pi)/35]*u^11)/b^3 + 
      (((606346711*I)/731391897600)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[385]*b^3) + (((7447709*I)/9029529600)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[385]*b^3) - (((7141*I)/2138572800)*d*K0*K1*M^5*
        Sqrt[Pi/385]*u^12)/b^3 - (((1583921*I)/73139189760)*d^5*K0*K1*M^5*
        Sqrt[Pi/385]*u^12)/b^3 + (((4088957*I)/91423987200)*d^7*K0*K1*M^5*
        Sqrt[Pi/385]*u^12)/b^3 + (((1250633*I)/52242278400)*d^9*K0*K1*M^5*
        Sqrt[Pi/385]*u^12)/b^3 - (((171991*I)/5224227840)*d^11*K0*K1*M^5*
        Sqrt[Pi/385]*u^12)/b^3 - (((23537*I)/10448455680)*d^13*K0*K1*M^5*
        Sqrt[Pi/385]*u^12)/b^3 - (((141199*I)/182847974400)*d^3*K0*K1*M^5*
        Sqrt[(11*Pi)/35]*u^12)/b^3 + (((101*I)/5079110400)*d*K0^2*M^5*
        Sqrt[Pi/385]*u^13)/b^3 + (((1909*I)/1693036800)*d^5*K0^2*M^5*
        Sqrt[Pi/385]*u^13)/b^3 - (((23*I)/16707600)*d^7*K0^2*M^5*Sqrt[Pi/385]*
        u^13)/b^3 - (((2621*I)/2176761600)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^13)/
       b^3 + (((61*I)/72558720)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      ((I/66830400)*d*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((2701*I)/2539555200)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((181*I)/158722200)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((599*I)/544190400)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      ((I/1422720)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      ((I/14511744)*d^13*K1^2*M^5*Sqrt[(5*Pi)/77]*u^13)/b^3 + 
      ((I/29023488)*d^13*K0^2*M^5*Sqrt[(11*Pi)/35]*u^13)/b^3 + 
      (((1627*I)/7618665600)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[385]*b^3) + 
      (((877*I)/7618665600)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[385]*b^3) - 
      ((I/101582208)*d*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - 
      ((I/7814016)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 + 
      ((I/2116296)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 + 
      ((I/4837248)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - 
      ((I/3627936)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - 
      ((I/14511744)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - 
      ((I/25395552)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/77]*u^14)/b^3)/Pi, 
    ((4117*d^11*K0*K1*M^5*Sqrt[7/(55*Pi)]*u^3)/(5431296*b^3) + 
      (21414181*d^7*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^3)/(285143040*b^3) - 
      (((7854823*I)/4073472)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((3140287*I)/4073472)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((1008529*I)/8146944)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((14247*I)/452608)*d*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((824029*I)/2036736)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((162629*I)/2036736)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((35251*I)/452608)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((4833*I)/452608)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((4177*I)/8146944)*d^11*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      (((3277*I)/905216)*d*K0^2*M^5*Sqrt[(7*Pi)/55]*u^3)/b^3 + 
      (((8647879*I)/8146944)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) - 
      (((833821*I)/4073472)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) + 
      (57081029*d*K0*K1*M^5*u^3)/(114057216*b^3*Sqrt[385*Pi]) - 
      (239054377*d^3*K0*K1*M^5*u^3)/(570286080*b^3*Sqrt[385*Pi]) - 
      (223135859*d^5*K0*K1*M^5*u^3)/(285143040*b^3*Sqrt[385*Pi]) - 
      (24739009*d^9*K0*K1*M^5*u^3)/(190095360*b^3*Sqrt[385*Pi]) + 
      (((224172383*I)/244408320)*d*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((354358309*I)/244408320)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((63635081*I)/24440832)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((155699*I)/417792)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((351457*I)/16293888)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((5465099*I)/7188480)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^4)/b^3 - 
      (112766681*d^3*K0^2*M^5*u^4)/(1140572160*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (11113976477*d^3*K1^2*M^5*u^4)/(25662873600*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (153850441*d*K0^2*M^5*u^4)/(1140572160*b^3*Sqrt[385*Pi]) - 
      (155091523*d^5*K0^2*M^5*u^4)/(570286080*b^3*Sqrt[385*Pi]) + 
      (57742669*d^7*K0^2*M^5*u^4)/(190095360*b^3*Sqrt[385*Pi]) - 
      (8949819*d^9*K0^2*M^5*u^4)/(126730240*b^3*Sqrt[385*Pi]) + 
      (3897*d^11*K0^2*M^5*u^4)/(1392640*b^3*Sqrt[385*Pi]) - 
      (572068339*d*K1^2*M^5*u^4)/(25662873600*b^3*Sqrt[385*Pi]) - 
      (2300111659*d^5*K1^2*M^5*u^4)/(2566287360*b^3*Sqrt[385*Pi]) + 
      (14546401*d^7*K1^2*M^5*u^4)/(24440832*b^3*Sqrt[385*Pi]) - 
      (20520631*d^9*K1^2*M^5*u^4)/(167731200*b^3*Sqrt[385*Pi]) + 
      (1032203*d^11*K1^2*M^5*u^4)/(81469440*b^3*Sqrt[385*Pi]) + 
      (((54805607*I)/122204160)*d*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((91979029*I)/61102080)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((9739661*I)/12220416)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((17287*I)/2715648)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((314454689*I)/183306240)*d*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((12113879*I)/7050240)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((22068071*I)/61102080)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((360497*I)/20367360)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((149467*I)/8146944)*d^9*K0^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 - 
      (((2530817*I)/10183680)*d^5*K1^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 + 
      (((16839721*I)/122204160)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[385]*b^3) - 
      (((21252613*I)/20367360)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[385]*b^3) + 
      (1335913027*d*K0*K1*M^5*u^5)/(2566287360*b^3*Sqrt[385*Pi]) - 
      (1008146551*d^3*K0*K1*M^5*u^5)/(712857600*b^3*Sqrt[385*Pi]) + 
      (2360036629*d^5*K0*K1*M^5*u^5)/(2138572800*b^3*Sqrt[385*Pi]) - 
      (105214583*d^7*K0*K1*M^5*u^5)/(3207859200*b^3*Sqrt[385*Pi]) - 
      (816738887*d^9*K0*K1*M^5*u^5)/(4277145600*b^3*Sqrt[385*Pi]) + 
      (156903*d^11*K0*K1*M^5*u^5)/(11315200*b^3*Sqrt[385*Pi]) + 
      (1827547*d^11*K1^2*M^5*Sqrt[7/(55*Pi)]*u^6)/(1222041600*b^3) + 
      (((1407295073*I)/1283143680)*d*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((309335501*I)/427714560)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((69174797*I)/42771456)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((7078091*I)/7050240)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((15469393*I)/61102080)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (27390518273*d^3*K0^2*M^5*u^6)/(76988620800*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (45365623697*d^3*K1^2*M^5*u^6)/(76988620800*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (((4657*I)/12220416)*d^11*K0*K1*M^5*Sqrt[(35*Pi)/11]*u^6)/b^3 + 
      (17580061*d*K0^2*M^5*u^6)/(171849600*b^3*Sqrt[385*Pi]) + 
      (499716797*d^5*K0^2*M^5*u^6)/(1374796800*b^3*Sqrt[385*Pi]) - 
      (49550843*d^7*K0^2*M^5*u^6)/(754790400*b^3*Sqrt[385*Pi]) - 
      (6356447*d^9*K0^2*M^5*u^6)/(133660800*b^3*Sqrt[385*Pi]) + 
      (76567*d^11*K0^2*M^5*u^6)/(23961600*b^3*Sqrt[385*Pi]) + 
      (160078717*d*K1^2*M^5*u^6)/(4811788800*b^3*Sqrt[385*Pi]) + 
      (331577797*d^5*K1^2*M^5*u^6)/(370137600*b^3*Sqrt[385*Pi]) - 
      (1879763687*d^7*K1^2*M^5*u^6)/(12831436800*b^3*Sqrt[385*Pi]) - 
      (653799319*d^9*K1^2*M^5*u^6)/(3207859200*b^3*Sqrt[385*Pi]) + 
      (10028093*d^7*K0*K1*M^5*Sqrt[7/(55*Pi)]*u^7)/(458265600*b^3) + 
      (((11364433*I)/256628736)*d*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((44773849*I)/213857280)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((134291*I)/61102080)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((5526539*I)/256628736)*d*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((6788053*I)/14257152)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((16330213*I)/91653120)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((240731*I)/4700160)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((1034513*I)/91653120)*d^7*K0^2*M^5*Sqrt[(7*Pi)/55]*u^7)/b^3 - 
      (((26951*I)/61102080)*d^11*K1^2*M^5*Sqrt[(7*Pi)/55]*u^7)/b^3 + 
      (((12889*I)/4073472)*d^9*K0^2*M^5*Sqrt[(11*Pi)/35]*u^7)/b^3 + 
      (((22866127*I)/427714560)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[385]*b^3) + 
      (((32545703*I)/142571520)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[385]*b^3) + 
      (19522296113*d*K0*K1*M^5*u^7)/(67365043200*b^3*Sqrt[385*Pi]) - 
      (96806101937*d^3*K0*K1*M^5*u^7)/(134730086400*b^3*Sqrt[385*Pi]) + 
      (3583964851*d^5*K0*K1*M^5*u^7)/(8420630400*b^3*Sqrt[385*Pi]) - 
      (507249929*d^9*K0*K1*M^5*u^7)/(3207859200*b^3*Sqrt[385*Pi]) + 
      (2459759*d^11*K0*K1*M^5*u^7)/(305510400*b^3*Sqrt[385*Pi]) - 
      (((656171*I)/26732160)*d*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((49741*I)/445536)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((65137*I)/3818880)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((1457*I)/954720)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((1501*I)/318240)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^8)/b^3 - 
      (((2747*I)/222768)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^8)/b^3 + 
      (12256055291*d^3*K0^2*M^5*u^8)/(134730086400*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (5947470629*d^3*K1^2*M^5*u^8)/(80838051840*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (39756733*d*K0^2*M^5*u^8)/(2105157600*b^3*Sqrt[385*Pi]) - 
      (4176819637*d^5*K0^2*M^5*u^8)/(33682521600*b^3*Sqrt[385*Pi]) + 
      (160133089*d^7*K0^2*M^5*u^8)/(3207859200*b^3*Sqrt[385*Pi]) + 
      (208951*d^9*K0^2*M^5*u^8)/(76377600*b^3*Sqrt[385*Pi]) - 
      (74471*d^11*K0^2*M^5*u^8)/(101836800*b^3*Sqrt[385*Pi]) + 
      (74849083*d*K1^2*M^5*u^8)/(15545779200*b^3*Sqrt[385*Pi]) + 
      (608277499*d^5*K1^2*M^5*u^8)/(5052378240*b^3*Sqrt[385*Pi]) - 
      (122512261*d^7*K1^2*M^5*u^8)/(3207859200*b^3*Sqrt[385*Pi]) - 
      (46781573*d^9*K1^2*M^5*u^8)/(3207859200*b^3*Sqrt[385*Pi]) + 
      (1043311*d^11*K1^2*M^5*u^8)/(916531200*b^3*Sqrt[385*Pi]) + 
      (11291803*d^3*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^9)/(2971987200*b^3) + 
      (1358647*d^5*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^9)/(1010475648*b^3) + 
      (((13261*I)/2291328)*d*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((151397*I)/11456640)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((31327*I)/3818880)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((4019*I)/7637760)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((131771*I)/17821440)*d*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((3728477*I)/80196480)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((92003*I)/5728320)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((25145*I)/8019648)*d^3*K1^2*M^5*Sqrt[(5*Pi)/77]*u^9)/b^3 - 
      (((43*I)/954720)*d^11*K1^2*M^5*Sqrt[(7*Pi)/55]*u^9)/b^3 - 
      (((22469*I)/5728320)*d^5*K0^2*M^5*Sqrt[(11*Pi)/35]*u^9)/b^3 + 
      (((5329*I)/7637760)*d^9*K1^2*M^5*Sqrt[(11*Pi)/35]*u^9)/b^3 + 
      (((377327*I)/22913280)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) - 
      (248269471*d*K0*K1*M^5*u^9)/(6315472800*b^3*Sqrt[385*Pi]) + 
      (156061*d^7*K0*K1*M^5*u^9)/(22276800*b^3*Sqrt[385*Pi]) - 
      (35779*d^9*K0*K1*M^5*u^9)/(1233792*b^3*Sqrt[385*Pi]) + 
      (540899*d^11*K0*K1*M^5*u^9)/(114566400*b^3*Sqrt[385*Pi]) + 
      (865*d*K0^2*M^5*Sqrt[5/(77*Pi)]*u^10)/(310915584*b^3) - 
      (3500219*d^11*K0^2*M^5*Sqrt[5/(77*Pi)]*u^10)/(13344694272*b^3) - 
      (11783*d^11*K1^2*M^5*Sqrt[7/(55*Pi)]*u^10)/(76377600*b^3) + 
      (4175221*d^5*K1^2*M^5*Sqrt[11/(35*Pi)]*u^10)/(2020951296*b^3) - 
      (111079*d^7*K1^2*M^5*Sqrt[11/(35*Pi)]*u^10)/(267321600*b^3) + 
      (((12421*I)/3818880)*d*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((3197*I)/440640)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((1769*I)/336960)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((7373*I)/11456640)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((617*I)/1272960)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((137*I)/881280)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^10)/b^3 - 
      (1427401207*d^3*K0^2*M^5*u^10)/(101047564800*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (1406932451*d^3*K1^2*M^5*u^10)/(101047564800*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (1109917951*d^5*K0^2*M^5*u^10)/(50523782400*b^3*Sqrt[385*Pi]) - 
      (2325299*d^7*K0^2*M^5*u^10)/(801964800*b^3*Sqrt[385*Pi]) - 
      (1177637*d^9*K0^2*M^5*u^10)/(320785920*b^3*Sqrt[385*Pi]) + 
      (8661119*d^11*K0^2*M^5*u^10)/(333617356800*b^3*Sqrt[385*Pi]) - 
      (4800407*d*K1^2*M^5*u^10)/(101047564800*b^3*Sqrt[385*Pi]) - 
      (97619*d^9*K1^2*M^5*u^10)/(31449600*b^3*Sqrt[385*Pi]) + 
      (2309*d^11*K0*K1*M^5*Sqrt[7/(55*Pi)]*u^11)/(16110900*b^3) + 
      (1837*d^5*K0*K1*M^5*Sqrt[77/(5*Pi)]*u^11)/(190944000*b^3) - 
      (((97*I)/2358720)*d*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((11359*I)/20049120)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((2411*I)/5728320)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((43*I)/636480)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((1607*I)/40098240)*d*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((2269*I)/4009824)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((2381*I)/5728320)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((41*I)/636480)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((53*I)/572832)*d^7*K0^2*M^5*Sqrt[(5*Pi)/77]*u^11)/b^3 + 
      ((I/24480)*d^7*K1^2*M^5*Sqrt[(11*Pi)/35]*u^11)/b^3 - 
      (((1541*I)/3084480)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[385]*b^3) - 
      (((509*I)/1028160)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[385]*b^3) - 
      (24547*d*K0*K1*M^5*u^11)/(200491200*b^3*Sqrt[385*Pi]) + 
      (24433*d^3*K0*K1*M^5*u^11)/(60147360*b^3*Sqrt[385*Pi]) + 
      (9322193*d^5*K0*K1*M^5*u^11)/(12029472000*b^3*Sqrt[385*Pi]) - 
      (14783*d^7*K0*K1*M^5*u^11)/(4422600*b^3*Sqrt[385*Pi]) + 
      (225613*d^9*K0*K1*M^5*u^11)/(200491200*b^3*Sqrt[385*Pi]) - 
      (75457*d^11*K0*K1*M^5*u^11)/(128887200*b^3*Sqrt[385*Pi]) + 
      (1081*d^5*K0^2*M^5*Sqrt[7/(55*Pi)]*u^12)/(515548800*b^3) - 
      (d^11*K0^2*M^5*Sqrt[7/(55*Pi)]*u^12)/(1060800*b^3) + 
      (1081*d^5*K1^2*M^5*Sqrt[7/(55*Pi)]*u^12)/(515548800*b^3) - 
      (d^11*K1^2*M^5*Sqrt[7/(55*Pi)]*u^12)/(1060800*b^3) + 
      (d*K0^2*M^5*Sqrt[11/(35*Pi)]*u^12)/(11456640*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(35*Pi)]*u^12)/(8592480*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(35*Pi)]*u^12)/(11456640*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(35*Pi)]*u^12)/(8592480*b^3) + 
      ((I/477360)*d*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      ((I/110160)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      ((I/716040)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      (((19*I)/716040)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      ((I/95472)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      ((I/159120)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      (4273*d^3*K0^2*M^5*u^12)/(1804420800*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (4273*d^3*K1^2*M^5*u^12)/(1804420800*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (701*d*K0^2*M^5*u^12)/(515548800*b^3*Sqrt[385*Pi]) - 
      (18727*d^5*K0^2*M^5*u^12)/(1202947200*b^3*Sqrt[385*Pi]) + 
      (d^7*K0^2*M^5*u^12)/(23133600*b^3*Sqrt[385*Pi]) + 
      (199*d^9*K0^2*M^5*u^12)/(22276800*b^3*Sqrt[385*Pi]) - 
      (701*d*K1^2*M^5*u^12)/(515548800*b^3*Sqrt[385*Pi]) - 
      (18727*d^5*K1^2*M^5*u^12)/(1202947200*b^3*Sqrt[385*Pi]) + 
      (d^7*K1^2*M^5*u^12)/(23133600*b^3*Sqrt[385*Pi]) + 
      (199*d^9*K1^2*M^5*u^12)/(22276800*b^3*Sqrt[385*Pi]))/Pi, 
    ((((-69777*I)/4299776)*d*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) - 
      (((1342727*I)/6449664)*d^5*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) + 
      (((1050503*I)/12899328)*d^7*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) - 
      (((2591*I)/1074944)*d^11*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) + 
      (((335305*I)/12899328)*d^3*K1*M^5*Sqrt[(5*Pi)/77]*u)/(b^3*E^u) - 
      (((2311*I)/4299776)*d^13*K1*M^5*Sqrt[(7*Pi)/55]*u)/(b^3*E^u) + 
      (((31*I)/56576)*d^9*K1*M^5*Sqrt[(35*Pi)/11]*u)/(b^3*E^u) - 
      (((26527607*I)/25798656)*d^3*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((1693733*I)/1612416)*d^5*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((1626129*I)/8599552)*d^7*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((321569*I)/2149888)*d^9*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((69777*I)/4299776)*d*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((1342727*I)/6449664)*d^5*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((1050503*I)/12899328)*d^7*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((2591*I)/1074944)*d^11*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((1534147*I)/25798656)*d*K0*M^5*Sqrt[(5*Pi)/77]*u^2)/(b^3*E^u) + 
      (((2987*I)/678912)*d^11*K0*M^5*Sqrt[(5*Pi)/77]*u^2)/(b^3*E^u) + 
      (((335305*I)/12899328)*d^3*K1*M^5*Sqrt[(5*Pi)/77]*u^2)/(b^3*E^u) - 
      (((10453*I)/25798656)*d^13*K0*M^5*Sqrt[(7*Pi)/55]*u^2)/(b^3*E^u) - 
      (((2311*I)/4299776)*d^13*K1*M^5*Sqrt[(7*Pi)/55]*u^2)/(b^3*E^u) + 
      (((31*I)/56576)*d^9*K1*M^5*Sqrt[(35*Pi)/11]*u^2)/(b^3*E^u) + 
      (((616385027*I)/5859330048)*d*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((466199194639*I)/498043054080)*d^3*K0*M^5*Sqrt[Pi/385]*u^3)/
       (b^3*E^u) + (((4889702171*I)/3404591190)*d^5*K0*M^5*Sqrt[Pi/385]*u^3)/
       (b^3*E^u) - (((544668694223*I)/1162100459520)*d^7*K0*M^5*Sqrt[Pi/385]*
        u^3)/(b^3*E^u) - (((105518429*I)/677214720)*d^9*K0*M^5*Sqrt[Pi/385]*
        u^3)/(b^3*E^u) - (((30839157131*I)/79253471232)*d*K0^2*M^5*
        Sqrt[Pi/385]*u^3)/b^3 + (((2971264209*I)/8805941248)*d^5*K0^2*M^5*
        Sqrt[Pi/385]*u^3)/b^3 - (((56387420759*I)/79253471232)*d^7*K0^2*M^5*
        Sqrt[Pi/385]*u^3)/b^3 + (((535856809*I)/2032140288)*d^9*K0^2*M^5*
        Sqrt[Pi/385]*u^3)/b^3 - (((648835211*I)/26417823744)*d^11*K0^2*M^5*
        Sqrt[Pi/385]*u^3)/b^3 + (((57375667*I)/79253471232)*d^13*K0^2*M^5*
        Sqrt[Pi/385]*u^3)/b^3 - (((734519983*I)/773959680)*d^3*K1*M^5*
        Sqrt[Pi/385]*u^3)/(b^3*E^u) + (((593912653*I)/257986560)*d^5*K1*M^5*
        Sqrt[Pi/385]*u^3)/(b^3*E^u) - (((110280739*I)/128993280)*d^7*K1*M^5*
        Sqrt[Pi/385]*u^3)/(b^3*E^u) - (((2411833*I)/7441920)*d^9*K1*M^5*
        Sqrt[Pi/385]*u^3)/(b^3*E^u) + (((12202699*I)/257986560)*d^11*K1*M^5*
        Sqrt[Pi/385]*u^3)/(b^3*E^u) + (((4493510347*I)/13208911872)*d*K1^2*
        M^5*Sqrt[Pi/385]*u^3)/b^3 + (((29195446229*I)/39626735616)*d^7*K1^2*
        M^5*Sqrt[Pi/385]*u^3)/b^3 + (((1102712243*I)/39626735616)*d^11*K1^2*
        M^5*Sqrt[Pi/385]*u^3)/b^3 + (((147871*I)/258998272)*d^13*K1^2*M^5*
        Sqrt[Pi/385]*u^3)/b^3 - (((1717939*I)/13208911872)*d^15*K1^2*M^5*
        Sqrt[Pi/385]*u^3)/b^3 + (((2987*I)/678912)*d^11*K0*M^5*
        Sqrt[(5*Pi)/77]*u^3)/(b^3*E^u) - (((1535*I)/2032140288)*d^15*K0^2*M^5*
        Sqrt[(5*Pi)/77]*u^3)/b^3 - (((10453*I)/25798656)*d^13*K0*M^5*
        Sqrt[(7*Pi)/55]*u^3)/(b^3*E^u) - (((1328367*I)/42997760)*d*K1*M^5*
        Sqrt[(7*Pi)/55]*u^3)/(b^3*E^u) - (((37493*I)/51597312)*d^13*K1*M^5*
        Sqrt[(7*Pi)/55]*u^3)/(b^3*E^u) - (((34538621*I)/338690048)*d^5*K1^2*
        M^5*Sqrt[(11*Pi)/35]*u^3)/b^3 + (((13825404583*I)/26417823744)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) + 
      (((2305779793*I)/39626735616)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[385]*b^3) - (((30013355*I)/39626735616)*d^9*K1^2*M^5*
        Sqrt[(55*Pi)/7]*u^3)/b^3 - (((94993480531*I)/498043054080)*d*K0*M^5*
        Sqrt[Pi/385]*u^4)/(b^3*E^u) - (((590540505911*I)/996086108160)*d^3*K0*
        M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + (((11249739324091*I)/6972602757120)*
        d^5*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((385427688973*I)/581050229760)*d^7*K0*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) - (((517067167*I)/2708858880)*d^9*K0*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) + (((6906847*I)/257986560)*d^11*K0*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) - (((847959800214343*I)/1115616441139200)*d*K1*M^5*
        Sqrt[Pi/385]*u^4)/(b^3*E^u) - (((80336963375029*I)/185936073523200)*
        d^3*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((119640240079357*I)/41319127449600)*d^5*K1*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) - (((394613823884801*I)/278904110284800)*d^7*K1*M^5*
        Sqrt[Pi/385]*u^4)/(b^3*E^u) - (((863682183037*I)/2600504524800)*d^9*
        K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((65523333*I)/1375928320)*d^11*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((2198751*I)/550371328)*d^13*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((10121374803263*I)/16643228958720)*d*K0*K1*M^5*Sqrt[Pi/385]*u^4)/
       b^3 + (((45649139002409*I)/16643228958720)*d^3*K0*K1*M^5*Sqrt[Pi/385]*
        u^4)/b^3 + (((498344913697*I)/475520827392)*d^9*K0*K1*M^5*
        Sqrt[Pi/385]*u^4)/b^3 - (((150077889523*I)/2377604136960)*d^11*K0*K1*
        M^5*Sqrt[Pi/385]*u^4)/b^3 + (((527551201*I)/139859066880)*d^13*K0*K1*
        M^5*Sqrt[Pi/385]*u^4)/b^3 - (((532099*I)/3107979264)*d^15*K0*K1*M^5*
        Sqrt[Pi/385]*u^4)/b^3 - (((15442320715*I)/195802693632)*d^7*K0*K1*M^5*
        Sqrt[(5*Pi)/77]*u^4)/b^3 - (((5869*I)/17199104)*d^13*K0*M^5*
        Sqrt[(7*Pi)/55]*u^4)/(b^3*E^u) - (((4128748531889*I)/16643228958720)*
        d^5*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^4)/b^3 - 
      (((23044811011331*I)/55092169932800)*d*K0*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) - (((2676575482967*I)/131248993075200)*d^3*K0*M^5*
        Sqrt[Pi/385]*u^5)/(b^3*E^u) + 
      (((5329575141605683*I)/4462465764556800)*d^5*K0*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) - (((711818574993857*I)/1115616441139200)*d^7*K0*M^5*
        Sqrt[Pi/385]*u^5)/(b^3*E^u) - (((82796905057*I)/611883417600)*d^9*K0*
        M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) + (((106059341*I)/5503713280)*d^11*K0*
        M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - (((10099129*I)/6604455936)*d^13*K0*
        M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - (((1060526484947*I)/8321614479360)*
        d*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - (((9731928509431*I)/8321614479360)*
        d^5*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((20978581457*I)/1664322895872)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((87331974493*I)/237760413696)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((27029673427*I)/1188802068480)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((1457938133*I)/1188802068480)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((666437170205623*I)/1115616441139200)*d*K1*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) + (((5365851687457*I)/61978691174400)*d^3*K1*M^5*
        Sqrt[Pi/385]*u^5)/(b^3*E^u) + (((184212698727191*I)/123957382348800)*
        d^5*K1*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((229282611352601*I)/278904110284800)*d^7*K1*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) - (((456356293997*I)/2600504524800)*d^9*K1*M^5*Sqrt[Pi/385]*
        u^5)/(b^3*E^u) + (((99841831*I)/4127784960)*d^11*K1*M^5*Sqrt[Pi/385]*
        u^5)/(b^3*E^u) - (((9498967*I)/4953341952)*d^13*K1*M^5*Sqrt[Pi/385]*
        u^5)/(b^3*E^u) + (((82564055671*I)/234631987200)*d*K1^2*M^5*
        Sqrt[Pi/385]*u^5)/b^3 + (((11915035435187*I)/15603027148800)*d^7*K1^2*
        M^5*Sqrt[Pi/385]*u^5)/b^3 + (((5694348111313*I)/6241210859520)*d^9*
        K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - (((3073581947*I)/45891256320)*d^11*
        K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - (((13959089*I)/148600258560)*d^15*
        K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - (((2077721978089*I)/6241210859520)*
        d^5*K1^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 + 
      (((7810351475321*I)/8321614479360)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[385]*b^3) + (((13243306467257*I)/7801513574400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[385]*b^3) - (((36857*I)/26417823744)*d^15*K0^2*
        M^5*Sqrt[(35*Pi)/11]*u^5)/b^3 + (((41417153*I)/891601551360)*d^13*
        K1^2*M^5*Sqrt[(77*Pi)/5]*u^5)/b^3 - 
      (((3334532883613753*I)/13387397293670400)*d*K0*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) + (((898714515370363*I)/6693698646835200)*d^3*K0*M^5*
        Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((5849480609837849*I)/13387397293670400)*d^5*K0*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) - (((23514922509109*I)/85816649318400)*d^7*K0*M^5*
        Sqrt[Pi/385]*u^6)/(b^3*E^u) - (((572656109969*I)/10402018099200)*d^9*
        K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((374182373*I)/49533419520)*d^11*K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((12092651*I)/19813367808)*d^13*K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((134803945107379*I)/495829529395200)*d*K1*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) + (((81462760418947*I)/743744294092800)*d^3*K1*M^5*
        Sqrt[Pi/385]*u^6)/(b^3*E^u) + (((190211036138951*I)/343266597273600)*
        d^5*K1*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((54519893405911*I)/159373777305600)*d^7*K1*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) - (((1798354550987*I)/31206054297600)*d^9*K1*M^5*
        Sqrt[Pi/385]*u^6)/(b^3*E^u) + (((1283942447*I)/148600258560)*d^11*K1*
        M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - (((23085077*I)/33022279680)*d^13*K1*
        M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((39350679234221*I)/62412108595200)*d*K0*K1*M^5*Sqrt[Pi/385]*u^6)/
       b^3 + (((48105052053631*I)/62412108595200)*d^3*K0*K1*M^5*Sqrt[Pi/385]*
        u^6)/b^3 - (((5093159697337*I)/1783203102720)*d^5*K0*K1*M^5*
        Sqrt[Pi/385]*u^6)/b^3 + (((52148554574783*I)/62412108595200)*d^7*K0*
        K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + (((8295009930899*I)/12482421719040)*
        d^9*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((119488047491*I)/2496484343808)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^6)/
       b^3 + (((988086769*I)/356640620544)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^6)/
       b^3 - (((99113503*I)/1386935746560)*d^15*K0*K1*M^5*Sqrt[Pi/385]*u^6)/
       b^3 - (((69282915211*I)/1867661452800)*d*K0*M^5*Sqrt[Pi/385]*u^7)/
       (b^3*E^u) + (((89622072443*I)/119530332979200)*d^3*K0*M^5*Sqrt[Pi/385]*
        u^7)/(b^3*E^u) + (((76090931129039*I)/836712330854400)*d^5*K0*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) - (((30741837481*I)/825160089600)*d^7*K0*
        M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) - (((152642194819*I)/445800775680)*
        d^5*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((2579692335323*I)/15603027148800)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^7)/
       b^3 + (((288141552557*I)/3120605429760)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^7)/
       b^3 - (((21712887223*I)/3120605429760)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^7)/
       b^3 + (((213772607*I)/445800775680)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^7)/
       b^3 - (((11909881*I)/1040201809920)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^7)/
       b^3 - (((7231053939251*I)/243407223521280)*d*K1*M^5*Sqrt[Pi/385]*u^7)/
       (b^3*E^u) - (((36268662320621*I)/1338739729367040)*d^3*K1*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) + 
      (((1796711282064997*I)/13387397293670400)*d^5*K1*M^5*Sqrt[Pi/385]*u^7)/
       (b^3*E^u) - (((75723795047357*I)/1115616441139200)*d^7*K1*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) + (((98999939*I)/148600258560)*d^11*K1*
        M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) - (((2274479*I)/19813367808)*d^13*K1*
        M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) + (((1025410892491*I)/3900756787200)*
        d*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - (((379435937123*I)/975189196800)*
        d^5*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((1260892923821*I)/7801513574400)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((160091615261*I)/1300252262400)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((9630873383*I)/866834841600)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((133196341*I)/7801513574400)*d^15*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((4344157*I)/18575032320)*d^11*K0*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) + 
      (((56291*I)/6191677440)*d^13*K0*M^5*Sqrt[(7*Pi)/55]*u^7)/(b^3*E^u) - 
      (((1397625211*I)/975189196800)*d^9*K0*M^5*Sqrt[(11*Pi)/35]*u^7)/
       (b^3*E^u) + (((340101064801*I)/15603027148800)*d*K0^2*M^5*
        Sqrt[(11*Pi)/35]*u^7)/b^3 - (((28610563157*I)/31206054297600)*d^9*K1*
        M^5*Sqrt[(11*Pi)/35]*u^7)/(b^3*E^u) + 
      (((138113543*I)/1950378393600)*d^13*K1^2*M^5*Sqrt[(11*Pi)/35]*u^7)/
       b^3 - (((331110564167*I)/2229003878400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[385]*b^3) - (((6760484459*I)/45622886400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[385]*b^3) + (((24325746699433*I)/4462465764556800)*d*K0*
        M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) + 
      (((34761459686711*I)/6693698646835200)*d^3*K0*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) + (((31911386925637*I)/13387397293670400)*d^5*K0*M^5*
        Sqrt[Pi/385]*u^8)/(b^3*E^u) - (((124399895937599*I)/3346849323417600)*
        d^7*K0*M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) + 
      (((582251448137*I)/31206054297600)*d^9*K0*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) + (((889148891*I)/148600258560)*d^11*K0*M^5*Sqrt[Pi/385]*
        u^8)/(b^3*E^u) - (((3305957*I)/6604455936)*d^13*K0*M^5*Sqrt[Pi/385]*
        u^8)/(b^3*E^u) - (((2342226126971*I)/637495109222400)*d*K1*M^5*
        Sqrt[Pi/385]*u^8)/(b^3*E^u) + (((67420244489341*I)/6693698646835200)*
        d^3*K1*M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) + 
      (((191044350286967*I)/13387397293670400)*d^5*K1*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) - (((133343666837749*I)/3346849323417600)*d^7*K1*M^5*
        Sqrt[Pi/385]*u^8)/(b^3*E^u) + (((745791433*I)/148600258560)*d^11*K1*
        M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) - (((7917893*I)/19813367808)*d^13*K1*
        M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) + (((1522304941*I)/34217164800)*d*K0*
        K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - (((26558046037*I)/1950378393600)*d^3*
        K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - (((7957028069*I)/102651494400)*d^5*
        K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + (((9126734387*I)/650126131200)*d^7*
        K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + (((71892359039*I)/1950378393600)*
        d^9*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((9051287563*I)/1950378393600)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((36712223*I)/92875161600)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((1694893*I)/150029107200)*d^15*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((809568947*I)/611883417600)*d^9*K1*M^5*Sqrt[(11*Pi)/35]*u^8)/
       (b^3*E^u) - (((2019525479*I)/825160089600)*d*K0*M^5*Sqrt[Pi/385]*u^9)/
       (b^3*E^u) - (((7007577484829*I)/418356165427200)*d^3*K0*M^5*
        Sqrt[Pi/385]*u^9)/(b^3*E^u) + (((53082311537*I)/1867661452800)*d^5*K0*
        M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + (((297568077749*I)/209178082713600)*
        d^7*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) - 
      (((8424842381*I)/975189196800)*d^9*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) - 
      (((20809433*I)/9287516160)*d^11*K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) - 
      (((1270964711*I)/92875161600)*d*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((3325580551*I)/75014553600)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((1671536387*I)/114728140800)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((1274099297*I)/557250969600)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((30168839*I)/40632883200)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((15190423*I)/3900756787200)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((66869255459*I)/16406124134400)*d*K1*M^5*Sqrt[Pi/385]*u^9)/
       (b^3*E^u) - (((462894508667*I)/32181243494400)*d^3*K1*M^5*Sqrt[Pi/385]*
        u^9)/(b^3*E^u) + (((24691593077341*I)/836712330854400)*d^5*K1*M^5*
        Sqrt[Pi/385]*u^9)/(b^3*E^u) - (((6989387227*I)/5976516648960)*d^7*K1*
        M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) - (((496681807*I)/61590896640)*d^9*K1*
        M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) - (((6281521*I)/3095838720)*d^11*K1*
        M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) - (((40625566607*I)/2600504524800)*d*
        K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + (((7519774111*I)/371500646400)*d^5*
        K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - (((17262862807*I)/7801513574400)*d^7*
        K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - (((4023945841*I)/520100904960)*d^9*
        K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - (((3807649889*I)/1560302714880)*d^11*
        K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + (((5252347*I)/7801513574400)*d^15*
        K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + (((2713*I)/81469440)*d^13*K0*M^5*
        Sqrt[(7*Pi)/55]*u^9)/(b^3*E^u) - (((354197959*I)/557250969600)*d^7*
        K0^2*M^5*Sqrt[(7*Pi)/55]*u^9)/b^3 - 
      (((397519571*I)/433417420800)*d^3*K0^2*M^5*Sqrt[(11*Pi)/35]*u^9)/b^3 + 
      (((119503*I)/6191677440)*d^13*K1*M^5*Sqrt[(11*Pi)/35]*u^9)/(b^3*E^u) + 
      (((24106699*I)/866834841600)*d^13*K1^2*M^5*Sqrt[(11*Pi)/35]*u^9)/b^3 + 
      (((58229927809*I)/7801513574400)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[385]*b^3) - (((915324149317*I)/278904110284800)*d*K0*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) + (((636144809327*I)/139452055142400)*
        d^3*K0*M^5*Sqrt[Pi/385]*u^10)/(b^3*E^u) + 
      (((2136623034991*I)/836712330854400)*d^5*K0*M^5*Sqrt[Pi/385]*u^10)/
       (b^3*E^u) - (((1107990293021*I)/209178082713600)*d^7*K0*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) + (((6170621489*I)/5851135180800)*d^9*K0*
        M^5*Sqrt[Pi/385]*u^10)/(b^3*E^u) + (((245561*I)/546324480)*d^11*K0*
        M^5*Sqrt[Pi/385]*u^10)/(b^3*E^u) - (((50381*I)/1238335488)*d^13*K0*
        M^5*Sqrt[Pi/385]*u^10)/(b^3*E^u) - (((49672679971*I)/15212951470080)*
        d*K1*M^5*Sqrt[Pi/385]*u^10)/(b^3*E^u) + 
      (((78244782991*I)/16734246617088)*d^3*K1*M^5*Sqrt[Pi/385]*u^10)/
       (b^3*E^u) + (((1926027450709*I)/836712330854400)*d^5*K1*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) - (((12002497237*I)/2298660249600)*d^7*
        K1*M^5*Sqrt[Pi/385]*u^10)/(b^3*E^u) + 
      (((935180749*I)/835876454400)*d^9*K1*M^5*Sqrt[Pi/385]*u^10)/(b^3*E^u) + 
      (((267269*I)/619167744)*d^11*K1*M^5*Sqrt[Pi/385]*u^10)/(b^3*E^u) - 
      (((15083*I)/364216320)*d^13*K1*M^5*Sqrt[Pi/385]*u^10)/(b^3*E^u) - 
      (((483387743*I)/557250969600)*d*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((29458048663*I)/1671752908800)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((285128081951*I)/11702270361600)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^10)/
       b^3 - (((43774627619*I)/11702270361600)*d^7*K0*K1*M^5*Sqrt[Pi/385]*
        u^10)/b^3 + (((155891554927*I)/11702270361600)*d^9*K0*K1*M^5*
        Sqrt[Pi/385]*u^10)/b^3 - (((10185982349*I)/11702270361600)*d^11*K0*K1*
        M^5*Sqrt[Pi/385]*u^10)/b^3 - (((12743825477*I)/11702270361600)*d^13*
        K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - (((604421*I)/61916774400)*d^15*K0*
        K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + (((7041140797*I)/209178082713600)*d*
        K0*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + 
      (((3411145679*I)/14941291622400)*d^3*K0*M^5*Sqrt[Pi/385]*u^11)/
       (b^3*E^u) - (((35346931951*I)/69726027571200)*d^5*K0*M^5*Sqrt[Pi/385]*
        u^11)/(b^3*E^u) + (((318552251*I)/2091780827136)*d^7*K0*M^5*
        Sqrt[Pi/385]*u^11)/(b^3*E^u) + (((38753801*I)/292556759040)*d^9*K0*
        M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) - (((87107*I)/2321879040)*d^11*K0*
        M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) - (((389*I)/171991040)*d^13*K0*M^5*
        Sqrt[Pi/385]*u^11)/(b^3*E^u) - (((5400078587*I)/5851135180800)*d^5*
        K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - (((5921461463*I)/5851135180800)*d^7*
        K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - (((4216303757*I)/5851135180800)*d^9*
        K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + (((5333290999*I)/5851135180800)*
        d^11*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((1804827799*I)/5851135180800)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((123853*I)/16669900800)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((7005782881*I)/209178082713600)*d*K1*M^5*Sqrt[Pi/385]*u^11)/
       (b^3*E^u) + (((3408321407*I)/14941291622400)*d^3*K1*M^5*Sqrt[Pi/385]*
        u^11)/(b^3*E^u) - (((7036029383*I)/13945205514240)*d^5*K1*M^5*
        Sqrt[Pi/385]*u^11)/(b^3*E^u) + (((1129188149*I)/7470645811200)*d^7*K1*
        M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + (((189747553*I)/1462783795200)*d^9*
        K1*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) - 
      (((84083*I)/2321879040)*d^11*K1*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) - 
      (((883*I)/515973120)*d^13*K1*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + 
      (((579307087*I)/5851135180800)*d*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((338658587*I)/307954483200)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((604484417*I)/1950378393600)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((1318632617*I)/1950378393600)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((8323261*I)/12747571200)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((471655759*I)/1950378393600)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((25346119*I)/5851135180800)*d^15*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((92219*I)/3715006464)*d*K0^2*M^5*Sqrt[(5*Pi)/77]*u^11)/b^3 + 
      (((7630027981*I)/5851135180800)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[385]*b^3) + (((111646789*I)/102651494400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[385]*b^3) - (((16193*I)/49521326400)*d*K0*M^5*
        Sqrt[Pi/385]*u^12)/(b^3*E^u) - (((10337*I)/66028435200)*d^3*K0*M^5*
        Sqrt[Pi/385]*u^12)/(b^3*E^u) + (((325387*I)/66028435200)*d^5*K0*M^5*
        Sqrt[Pi/385]*u^12)/(b^3*E^u) - (((69497*I)/24760663200)*d^7*K0*M^5*
        Sqrt[Pi/385]*u^12)/(b^3*E^u) - (((383*I)/66830400)*d^9*K0*M^5*
        Sqrt[Pi/385]*u^12)/(b^3*E^u) + (((47*I)/16124160)*d^11*K0*M^5*
        Sqrt[Pi/385]*u^12)/(b^3*E^u) + ((I/848640)*d^13*K0*M^5*Sqrt[Pi/385]*
        u^12)/(b^3*E^u) - (((132469*I)/396170611200)*d*K1*M^5*Sqrt[Pi/385]*
        u^12)/(b^3*E^u) - (((20087*I)/66028435200)*d^3*K1*M^5*Sqrt[Pi/385]*
        u^12)/(b^3*E^u) - (((30361*I)/12380331600)*d^7*K1*M^5*Sqrt[Pi/385]*
        u^12)/(b^3*E^u) - (((4357*I)/781401600)*d^9*K1*M^5*Sqrt[Pi/385]*u^12)/
       (b^3*E^u) + (((131*I)/48372480)*d^11*K1*M^5*Sqrt[Pi/385]*u^12)/
       (b^3*E^u) + (((109*I)/96744960)*d^13*K1*M^5*Sqrt[Pi/385]*u^12)/
       (b^3*E^u) - (((150249139*I)/2925567590400)*d*K0*K1*M^5*Sqrt[Pi/385]*
        u^12)/b^3 - (((102548521*I)/225043660800)*d^3*K0*K1*M^5*Sqrt[Pi/385]*
        u^12)/b^3 + (((1424488561*I)/975189196800)*d^7*K0*K1*M^5*Sqrt[Pi/385]*
        u^12)/b^3 + (((372991*I)/3095838720)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^12)/
       b^3 - (((59414741*I)/108354355200)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^12)/
       b^3 - (((141290659*I)/975189196800)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^12)/
       b^3 - (((45301*I)/6373785600)*d^15*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      (((8287*I)/18865267200)*d^5*K1*M^5*Sqrt[(11*Pi)/35]*u^12)/(b^3*E^u) - 
      (((99427193*I)/2925567590400)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^12)/
       b^3 - ((I/67721472)*d*K0*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) - 
      ((I/5209344)*d^5*K0*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) + 
      ((I/1410864)*d^7*K0*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) + 
      ((I/3224832)*d^9*K0*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) - 
      ((I/2418624)*d^11*K0*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) - 
      ((I/9674496)*d^13*K0*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) + 
      (((944159*I)/731391897600)*d*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((460763*I)/19247155200)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((89593121*I)/1462783795200)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((27070753*I)/731391897600)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((49293427*I)/1462783795200)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((632243*I)/45711993600)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((18587*I)/16074547200)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      ((I/67721472)*d*K1*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) - 
      ((I/5209344)*d^5*K1*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) + 
      ((I/1410864)*d^7*K1*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) + 
      ((I/3224832)*d^9*K1*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) - 
      ((I/2418624)*d^11*K1*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) - 
      ((I/9674496)*d^13*K1*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) + 
      (((1738463*I)/1462783795200)*d*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((3480413*I)/162531532800)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((14152843*I)/243797299200)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((9703531*I)/292556759040)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((2924291*I)/91423987200)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((5999473*I)/487594598400)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      ((I/16930368)*d^3*K0*M^5*Sqrt[(5*Pi)/77]*u^13)/(b^3*E^u) - 
      ((I/16930368)*d^3*K1*M^5*Sqrt[(5*Pi)/77]*u^13)/(b^3*E^u) + 
      (((29*I)/323481600)*d^15*K1^2*M^5*Sqrt[(11*Pi)/35]*u^13)/b^3 + 
      (((11870567*I)/487594598400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[385]*b^3) + (((14591*I)/625121280)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[385]*b^3) - (((5611*I)/27088588800)*d*K0*K1*M^5*Sqrt[Pi/385]*
        u^14)/b^3 - (((1521623*I)/731391897600)*d^3*K0*K1*M^5*Sqrt[Pi/385]*
        u^14)/b^3 + (((4781281*I)/731391897600)*d^7*K0*K1*M^5*Sqrt[Pi/385]*
        u^14)/b^3 + (((5854781*I)/731391897600)*d^9*K0*K1*M^5*Sqrt[Pi/385]*
        u^14)/b^3 - (((2333*I)/661893120)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^14)/
       b^3 - (((154709*I)/48759459840)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^14)/
       b^3 - (((571*I)/1607454720)*d^15*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - 
      (((115289*I)/243797299200)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^14)/b^3 + 
      (((887*I)/365695948800)*d*K0^2*M^5*Sqrt[Pi/385]*u^15)/b^3 + 
      (((58367*I)/365695948800)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^15)/b^3 - 
      (((851*I)/5626091520)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^15)/b^3 - 
      (((4843*I)/14627837952)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^15)/b^3 + 
      (((45949*I)/365695948800)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^15)/b^3 + 
      (((5783*I)/365695948800)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^15)/b^3 + 
      (((281*I)/121898649600)*d*K1^2*M^5*Sqrt[Pi/385]*u^15)/b^3 + 
      (((18737*I)/121898649600)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^15)/b^3 - 
      (((17837*I)/121898649600)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^15)/b^3 - 
      (((23467*I)/73139189760)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^15)/b^3 + 
      (((14803*I)/121898649600)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^15)/b^3 + 
      (((5563*I)/365695948800)*d^15*K1^2*M^5*Sqrt[Pi/385]*u^15)/b^3 + 
      (((1151*I)/121898649600)*d^11*K0^2*M^5*Sqrt[(11*Pi)/35]*u^15)/b^3 + 
      (((1123*I)/121898649600)*d^11*K1^2*M^5*Sqrt[(11*Pi)/35]*u^15)/b^3 + 
      (((1613*I)/21511526400)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[385]*b^3) + 
      (((3823*I)/52242278400)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[385]*b^3) - 
      ((I/45711993600)*d*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 - 
      ((I/3047466240)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 + 
      (((41*I)/45711993600)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 + 
      ((I/537788160)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 - 
      ((I/2176761600)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 - 
      ((I/1306056960)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 - 
      ((I/9142398720)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 - 
      ((I/6530284800)*d^5*K0*K1*M^5*Sqrt[(77*Pi)/5]*u^16)/b^3)/Pi, 
    ((-84350569889*d^3*K0*K1*M^5*Sqrt[5/(77*Pi)]*u^3)/(1144221990912*b^3) + 
      (12797*d^13*K0*K1*M^5*Sqrt[35/(11*Pi)]*u^3)/(3302227968*b^3) + 
      (((4809913481*I)/4953341952)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((29252599*I)/1238335488)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((24985141*I)/97124352)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((1191850609*I)/2476670976)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((263523023*I)/619167744)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((670067*I)/7667712)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((110023*I)/63504384)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((206342467*I)/4953341952)*d*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      (((107651*I)/589824)*d^3*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      (((204565*I)/4953341952)*d^13*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      (((28023319*I)/825556992)*d*K1^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      (((358157*I)/275185664)*d^11*K0^2*M^5*Sqrt[(11*Pi)/35]*u^3)/b^3 + 
      (((17235781*I)/412778496)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) - 
      (((71351*I)/412778496)*d^11*K1^2*M^5*Sqrt[(77*Pi)/5]*u^3)/b^3 - 
      (204220671859*d*K0*K1*M^5*u^3)/(602222100480*b^3*Sqrt[385*Pi]) + 
      (1256740942271*d^5*K0*K1*M^5*u^3)/(762814660608*b^3*Sqrt[385*Pi]) - 
      (482475075883*d^7*K0*K1*M^5*u^3)/(572110995456*b^3*Sqrt[385*Pi]) - 
      (17849265569*d^9*K0*K1*M^5*u^3)/(208040361984*b^3*Sqrt[385*Pi]) - 
      (1874753129*d^11*K0*K1*M^5*u^3)/(173366968320*b^3*Sqrt[385*Pi]) - 
      (((177849878467*I)/74300129280)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((776613185107*I)/148600258560)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((131083876501*I)/148600258560)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((3049470253*I)/74300129280)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((16677163*I)/29720051712)*d^13*K0*K1*M^5*Sqrt[(5*Pi)/77]*u^4)/b^3 - 
      (((8826212093*I)/148600258560)*d*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^4)/b^3 - 
      (((1770667261*I)/12383354880)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^4)/b^3 - 
      (801425201273*d^3*K0^2*M^5*u^4)/(11442219909120*Sqrt[385]*b^3*
        Sqrt[Pi]) - (34900442960737*d^3*K1^2*M^5*u^4)/
       (85816649318400*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (194275946803*d*K0^2*M^5*u^4)/(1204444200960*b^3*Sqrt[385*Pi]) + 
      (20225590327*d^5*K0^2*M^5*u^4)/(34516500480*b^3*Sqrt[385*Pi]) - 
      (1847183228183*d^7*K0^2*M^5*u^4)/(5721109954560*b^3*Sqrt[385*Pi]) - 
      (52868942437*d^9*K0^2*M^5*u^4)/(2080403619840*b^3*Sqrt[385*Pi]) - 
      (2230911017*d^11*K0^2*M^5*u^4)/(346733936640*b^3*Sqrt[385*Pi]) + 
      (58241*d^13*K0^2*M^5*u^4)/(647495680*b^3*Sqrt[385*Pi]) - 
      (21244375153717*d*K1^2*M^5*u^4)/(171633298636800*b^3*Sqrt[385*Pi]) + 
      (5903982588181*d^5*K1^2*M^5*u^4)/(5201009049600*b^3*Sqrt[385*Pi]) - 
      (24038801235863*d^7*K1^2*M^5*u^4)/(42908324659200*b^3*Sqrt[385*Pi]) - 
      (589014656849*d^9*K1^2*M^5*u^4)/(15603027148800*b^3*Sqrt[385*Pi]) - 
      (7227696107*d^11*K1^2*M^5*u^4)/(866834841600*b^3*Sqrt[385*Pi]) + 
      (80601923*d^13*K1^2*M^5*u^4)/(49533419520*b^3*Sqrt[385*Pi]) - 
      (((20251799189*I)/74300129280)*d*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((131625835933*I)/74300129280)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((3681517769*I)/6191677440)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((539566747*I)/37150064640)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((49103*I)/60162048)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((319609830649*I)/222900387840)*d*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((167980970567*I)/222900387840)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((435840497*I)/222900387840)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((3264486019*I)/37150064640)*d^3*K0^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 - 
      (((3215930077*I)/74300129280)*d^9*K0^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 - 
      (((1060257659*I)/22290038784)*d^3*K1^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 + 
      (((11072713*I)/1714618368)*d^11*K1^2*M^5*Sqrt[(7*Pi)/55]*u^5)/b^3 + 
      (((6700205663*I)/17146183680)*d^5*K1^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 - 
      (((542728477*I)/3277946880)*d^7*K1^2*M^5*Sqrt[(11*Pi)/35]*u^5)/b^3 - 
      (209101520081*d*K0*K1*M^5*u^5)/(2860554977280*b^3*Sqrt[385*Pi]) - 
      (128065613231*d^3*K0*K1*M^5*u^5)/(3575693721600*b^3*Sqrt[385*Pi]) + 
      (2649762648763*d^5*K0*K1*M^5*u^5)/(6129760665600*b^3*Sqrt[385*Pi]) - 
      (643385680369*d^7*K0*K1*M^5*u^5)/(1340885145600*b^3*Sqrt[385*Pi]) + 
      (677110430753*d^9*K0*K1*M^5*u^5)/(3900756787200*b^3*Sqrt[385*Pi]) - 
      (6224884283*d^11*K0*K1*M^5*u^5)/(325063065600*b^3*Sqrt[385*Pi]) + 
      (125228539*d^13*K0*K1*M^5*u^5)/(61916774400*b^3*Sqrt[385*Pi]) + 
      (824151*d^13*K1^2*M^5*Sqrt[11/(35*Pi)]*u^6)/(6879641600*b^3) - 
      (((23632006967*I)/19503783936)*d*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((4682454869*I)/48759459840)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((58066043687*I)/19503783936)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((33289665109*I)/24379729920)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((1470780991*I)/2786254848)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((13636291*I)/409743360)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((825917*I)/2786254848)*d^13*K0*K1*M^5*Sqrt[(5*Pi)/77]*u^6)/b^3 + 
      (6225717627859*d^3*K0^2*M^5*u^6)/(128724973977600*Sqrt[385]*b^3*
        Sqrt[Pi]) + (2486666092249193*d^3*K1^2*M^5*u^6)/
       (4505374089216000*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (2789785081*d*K0^2*M^5*u^6)/(9194640998400*b^3*Sqrt[385*Pi]) - 
      (40763684407*d^5*K0^2*M^5*u^6)/(1354999726080*b^3*Sqrt[385*Pi]) - 
      (1887672138691*d^7*K0^2*M^5*u^6)/(21454162329600*b^3*Sqrt[385*Pi]) + 
      (6082425281*d^9*K0^2*M^5*u^6)/(81265766400*b^3*Sqrt[385*Pi]) - 
      (7020918299*d^11*K0^2*M^5*u^6)/(1300252262400*b^3*Sqrt[385*Pi]) + 
      (34839577*d^13*K0^2*M^5*u^6)/(61916774400*b^3*Sqrt[385*Pi]) - 
      (50149505996377*d*K1^2*M^5*u^6)/(2252687044608000*b^3*Sqrt[385*Pi]) - 
      (3271175702731999*d^5*K1^2*M^5*u^6)/(4505374089216000*b^3*
        Sqrt[385*Pi]) - (60006406251167*d^7*K1^2*M^5*u^6)/
       (450537408921600*b^3*Sqrt[385*Pi]) + (85196043809*d^9*K1^2*M^5*u^6)/
       (243797299200*b^3*Sqrt[385*Pi]) - (16534574893*d^11*K1^2*M^5*u^6)/
       (780151357440*b^3*Sqrt[385*Pi]) - (((18003404423*I)/78015135744)*d*
        K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + (((123382408033*I)/390075678720)*d^5*
        K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - (((4381955491*I)/24379729920)*d^7*
        K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - (((3849549287*I)/55725096960)*d^9*
        K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + (((72649933*I)/13931274240)*d^11*
        K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - (((471693193369*I)/1950378393600)*d*
        K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + (((897784011779*I)/1950378393600)*
        d^5*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((9207178787*I)/40632883200)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((115228963*I)/13931274240)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((1499969*I)/4286545920)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((1931069*I)/55725096960)*d^13*K0^2*M^5*Sqrt[(7*Pi)/55]*u^7)/b^3 - 
      (((286082591*I)/21432729600)*d^9*K1^2*M^5*Sqrt[(7*Pi)/55]*u^7)/b^3 + 
      (((15438292801*I)/97518919680)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[385]*b^3) + (((2174271487*I)/23218790400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[385]*b^3) - (18231235290571*d*K0*K1*M^5*u^7)/
       (102394865664000*b^3*Sqrt[385*Pi]) + 
      (61207247634413*d^3*K0*K1*M^5*u^7)/(68263243776000*b^3*Sqrt[385*Pi]) - 
      (68754352005179*d^5*K0*K1*M^5*u^7)/(68263243776000*b^3*Sqrt[385*Pi]) + 
      (438849176431*d^7*K0*K1*M^5*u^7)/(20478973132800*b^3*Sqrt[385*Pi]) + 
      (3190133911*d^9*K0*K1*M^5*u^7)/(11252183040*b^3*Sqrt[385*Pi]) - 
      (2912666629*d^11*K0*K1*M^5*u^7)/(167175290880*b^3*Sqrt[385*Pi]) + 
      (33691817*d^13*K0*K1*M^5*u^7)/(30958387200*b^3*Sqrt[385*Pi]) + 
      (220937677927*d^3*K1^2*M^5*Sqrt[7/(55*Pi)]*u^8)/(12538146816000*b^3) + 
      (6006220183*d^11*K0^2*M^5*Sqrt[11/(35*Pi)]*u^8)/(5851135180800*b^3) + 
      (((67875149*I)/6019686400)*d*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((9016554487*I)/121898649600)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((46588994761*I)/487594598400)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((167692957*I)/15237331200)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((588187373*I)/23218790400)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((12787013*I)/3482818560)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((139453*I)/733224960)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (2165797701871*d^3*K0^2*M^5*u^8)/(9751891968000*Sqrt[385]*b^3*
        Sqrt[Pi]) - (540434543419*d*K0^2*M^5*u^8)/(4875945984000*b^3*
        Sqrt[385*Pi]) - (2265011219*d^5*K0^2*M^5*u^8)/
       (39481344000*b^3*Sqrt[385*Pi]) - (285774161147*d^7*K0^2*M^5*u^8)/
       (2925567590400*b^3*Sqrt[385*Pi]) + (6015793789*d^9*K0^2*M^5*u^8)/
       (182847974400*b^3*Sqrt[385*Pi]) - (12211679*d^13*K0^2*M^5*u^8)/
       (30958387200*b^3*Sqrt[385*Pi]) - (320267844899*d*K1^2*M^5*u^8)/
       (6023227392000*b^3*Sqrt[385*Pi]) - (24516349337603*d^5*K1^2*M^5*u^8)/
       (614369193984000*b^3*Sqrt[385*Pi]) - (1534691833613*d^7*K1^2*M^5*u^8)/
       (20478973132800*b^3*Sqrt[385*Pi]) + (92302714451*d^9*K1^2*M^5*u^8)/
       (2194175692800*b^3*Sqrt[385*Pi]) + (45541306183*d^11*K1^2*M^5*u^8)/
       (17553405542400*b^3*Sqrt[385*Pi]) + (22929*d^13*K1^2*M^5*u^8)/
       (3439820800*b^3*Sqrt[385*Pi]) + (((323590583*I)/40632883200)*d*K0^2*
        M^5*Sqrt[Pi/385]*u^9)/b^3 - (((171895807*I)/17414092800)*d^5*K0^2*M^5*
        Sqrt[Pi/385]*u^9)/b^3 - (((139015193*I)/15237331200)*d^7*K0^2*M^5*
        Sqrt[Pi/385]*u^9)/b^3 + (((39727067*I)/5804697600)*d^9*K0^2*M^5*
        Sqrt[Pi/385]*u^9)/b^3 - (((198769*I)/3482818560)*d^13*K0^2*M^5*
        Sqrt[Pi/385]*u^9)/b^3 + (((8444347969*I)/487594598400)*d^5*K1^2*M^5*
        Sqrt[Pi/385]*u^9)/b^3 + (((2252819*I)/2786254848)*d^9*K1^2*M^5*
        Sqrt[Pi/385]*u^9)/b^3 + (((16587059*I)/6965637120)*d^11*K1^2*M^5*
        Sqrt[Pi/385]*u^9)/b^3 - (((418883*I)/13931274240)*d^13*K1^2*M^5*
        Sqrt[Pi/385]*u^9)/b^3 + (((984829*I)/1741409280)*d^11*K0^2*M^5*
        Sqrt[(7*Pi)/55]*u^9)/b^3 + (((29904937*I)/23218790400)*d*K1^2*M^5*
        Sqrt[(7*Pi)/55]*u^9)/b^3 - (((4455511*I)/4875945984)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/35]*u^9)/b^3 + (((5790457*I)/20316441600)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) - (((4739994079*I)/243797299200)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) + 
      (445423258297*d*K0*K1*M^5*u^9)/(51197432832000*b^3*Sqrt[385*Pi]) - 
      (1220516428583*d^3*K0*K1*M^5*u^9)/(38398074624000*b^3*Sqrt[385*Pi]) + 
      (123695424571*d^5*K0*K1*M^5*u^9)/(153592298496000*b^3*Sqrt[385*Pi]) + 
      (18131633*d^7*K0*K1*M^5*u^9)/(455817600*b^3*Sqrt[385*Pi]) + 
      (12164594971*d^9*K0*K1*M^5*u^9)/(4388351385600*b^3*Sqrt[385*Pi]) - 
      (23446418507*d^11*K0*K1*M^5*u^9)/(1097087846400*b^3*Sqrt[385*Pi]) + 
      (25578719*d^13*K0*K1*M^5*u^9)/(23218790400*b^3*Sqrt[385*Pi]) - 
      (777910747*d^3*K0^2*M^5*Sqrt[11/(35*Pi)]*u^10)/(599969916000*b^3) - 
      (426290461*d^7*K0^2*M^5*Sqrt[11/(35*Pi)]*u^10)/(426645273600*b^3) - 
      (401313779*d^7*K1^2*M^5*Sqrt[11/(35*Pi)]*u^10)/(426645273600*b^3) - 
      (((713357653*I)/243797299200)*d*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((7514453761*I)/365695948800)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((627551369*I)/20896911360)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((1801760713*I)/182847974400)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((37210091*I)/10448455680)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((266659*I)/4179382272)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((192741209*I)/104484556800)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/55]*u^10)/b^3 - 
      (177567592613*d^3*K1^2*M^5*u^10)/(19199037312000*Sqrt[385]*b^3*
        Sqrt[Pi]) + (131316693107*d*K0^2*M^5*u^10)/(14627837952000*b^3*
        Sqrt[385*Pi]) + (3147461689727*d^5*K0^2*M^5*u^10)/
       (307184596992000*b^3*Sqrt[385*Pi]) + (26138755463*d^9*K0^2*M^5*u^10)/
       (8776702771200*b^3*Sqrt[385*Pi]) + (1909223243*d^11*K0^2*M^5*u^10)/
       (548543923200*b^3*Sqrt[385*Pi]) - (19912309*d^13*K0^2*M^5*u^10)/
       (46437580800*b^3*Sqrt[385*Pi]) + (2569965854879*d*K1^2*M^5*u^10)/
       (307184596992000*b^3*Sqrt[385*Pi]) + (4957036379*d^5*K1^2*M^5*u^10)/
       (1389975552000*b^3*Sqrt[385*Pi]) + (42296888951*d^9*K1^2*M^5*u^10)/
       (8776702771200*b^3*Sqrt[385*Pi]) + (43661843*d^11*K1^2*M^5*u^10)/
       (13713598080*b^3*Sqrt[385*Pi]) - (47347247*d^13*K1^2*M^5*u^10)/
       (139312742400*b^3*Sqrt[385*Pi]) + 
      (576263*d^13*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^11)/(34828185600*b^3) + 
      (((117542021*I)/104484556800)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((4671101*I)/10448455680)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((30601*I)/4179382272)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((1833719*I)/81265766400)*d*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((157293743*I)/60949324800)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((40251493*I)/34828185600)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((1061*I)/2529280)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((421*I)/45527040)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((179671*I)/81265766400)*d*K0^2*M^5*Sqrt[(11*Pi)/35]*u^11)/b^3 + 
      (((4315523*I)/52242278400)*d^3*K0^2*M^5*Sqrt[(11*Pi)/35]*u^11)/b^3 + 
      (((7103581*I)/731391897600)*d^5*K0^2*M^5*Sqrt[(11*Pi)/35]*u^11)/b^3 - 
      (((43293941*I)/182847974400)*d^7*K0^2*M^5*Sqrt[(11*Pi)/35]*u^11)/b^3 + 
      (((1887533*I)/243797299200)*d^5*K1^2*M^5*Sqrt[(11*Pi)/35]*u^11)/b^3 + 
      (((1755041*I)/1934899200)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[385]*b^3) - 
      (95712607801*d*K0*K1*M^5*u^11)/(76796149248000*b^3*Sqrt[385*Pi]) + 
      (64039238071*d^3*K0*K1*M^5*u^11)/(6399679104000*b^3*Sqrt[385*Pi]) - 
      (110482719869*d^5*K0*K1*M^5*u^11)/(8532905472000*b^3*Sqrt[385*Pi]) + 
      (48080869*d^7*K0*K1*M^5*u^11)/(71107545600*b^3*Sqrt[385*Pi]) + 
      (1215655633*d^9*K0*K1*M^5*u^11)/(313453670400*b^3*Sqrt[385*Pi]) - 
      (60219997*d^11*K0*K1*M^5*u^11)/(109708784640*b^3*Sqrt[385*Pi]) + 
      (2730571*d^7*K0^2*M^5*Sqrt[11/(35*Pi)]*u^12)/(49228300800*b^3) - 
      (((3781*I)/1069286400)*d*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      (((308309*I)/91423987200)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      (((127733*I)/2813045760)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      (((133501*I)/2688940800)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      (((23537*I)/5224227840)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      (((151003*I)/26121139200)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^12)/b^3 - 
      (((13397*I)/2612113920)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^12)/b^3 + 
      (19807573*d^3*K0^2*M^5*u^12)/(1010475648000*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (11119487*d^3*K1^2*M^5*u^12)/(548543923200*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (267646823*d*K0^2*M^5*u^12)/(10970878464000*b^3*Sqrt[385*Pi]) - 
      (31490140139*d^5*K0^2*M^5*u^12)/(76796149248000*b^3*Sqrt[385*Pi]) - 
      (423306271*d^9*K0^2*M^5*u^12)/(2194175692800*b^3*Sqrt[385*Pi]) - 
      (26755999*d^11*K0^2*M^5*u^12)/(548543923200*b^3*Sqrt[385*Pi]) - 
      (83357*d^13*K0^2*M^5*u^12)/(34828185600*b^3*Sqrt[385*Pi]) + 
      (124768751*d*K1^2*M^5*u^12)/(5119743283200*b^3*Sqrt[385*Pi]) - 
      (486024787*d^5*K1^2*M^5*u^12)/(1181479219200*b^3*Sqrt[385*Pi]) + 
      (90283181*d^7*K1^2*M^5*u^12)/(147684902400*b^3*Sqrt[385*Pi]) - 
      (4506113*d^9*K1^2*M^5*u^12)/(23096586240*b^3*Sqrt[385*Pi]) - 
      (25160677*d^11*K1^2*M^5*u^12)/(548543923200*b^3*Sqrt[385*Pi]) - 
      (126341*d^13*K1^2*M^5*u^12)/(34828185600*b^3*Sqrt[385*Pi]) + 
      (d^11*K0*K1*M^5*Sqrt[7/(55*Pi)]*u^13)/(1185600*b^3) - 
      (98947*d^3*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^13)/(543972723840*b^3) + 
      (((101*I)/2539555200)*d*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((1909*I)/846518400)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((23*I)/8353800)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((2621*I)/1088380800)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((61*I)/36279360)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      ((I/33415200)*d*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((2701*I)/1269777600)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((181*I)/79361100)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((599*I)/272095200)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      ((I/711360)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      ((I/7255872)*d^13*K1^2*M^5*Sqrt[(5*Pi)/77]*u^13)/b^3 + 
      ((I/14511744)*d^13*K0^2*M^5*Sqrt[(11*Pi)/35]*u^13)/b^3 + 
      (((1627*I)/3809332800)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[385]*b^3) + 
      (((877*I)/3809332800)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[385]*b^3) - 
      (56653*d*K0*K1*M^5*u^13)/(1199939832000*b^3*Sqrt[385*Pi]) + 
      (785429*d^3*K0*K1*M^5*u^13)/(238584528000*b^3*Sqrt[385*Pi]) - 
      (372007*d^5*K0*K1*M^5*u^13)/(133326648000*b^3*Sqrt[385*Pi]) + 
      (617681*d^7*K0*K1*M^5*u^13)/(239987966400*b^3*Sqrt[385*Pi]) - 
      (24677*d^9*K0*K1*M^5*u^13)/(5713999200*b^3*Sqrt[385*Pi]) - 
      (79*d^13*K0*K1*M^5*u^13)/(30232800*b^3*Sqrt[385*Pi]) - 
      (d^9*K0^2*M^5*Sqrt[7/(55*Pi)]*u^14)/(1306056960*b^3) + 
      (d^13*K0^2*M^5*Sqrt[7/(55*Pi)]*u^14)/(48372480*b^3) - 
      (d^9*K1^2*M^5*Sqrt[7/(55*Pi)]*u^14)/(1306056960*b^3) + 
      (d^13*K1^2*M^5*Sqrt[7/(55*Pi)]*u^14)/(48372480*b^3) + 
      (d*K0^2*M^5*Sqrt[11/(35*Pi)]*u^14)/(1218986496*b^3) - 
      (d^3*K0^2*M^5*Sqrt[11/(35*Pi)]*u^14)/(1218986496*b^3) - 
      (d^5*K0^2*M^5*Sqrt[11/(35*Pi)]*u^14)/(1218986496*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(35*Pi)]*u^14)/(1218986496*b^3) - 
      (d^3*K1^2*M^5*Sqrt[11/(35*Pi)]*u^14)/(1218986496*b^3) - 
      (d^5*K1^2*M^5*Sqrt[11/(35*Pi)]*u^14)/(1218986496*b^3) - 
      ((I/50791104)*d*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - 
      ((I/3907008)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 + 
      ((I/1058148)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 + 
      ((I/2418624)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - 
      ((I/1813968)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - 
      ((I/7255872)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - 
      ((I/12697776)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/77]*u^14)/b^3 + 
      (7069*d^3*K0^2*M^5*u^14)/(127993582080*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (7069*d^3*K1^2*M^5*u^14)/(127993582080*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (31*d*K0^2*M^5*u^14)/(2245501440*b^3*Sqrt[385*Pi]) + 
      (211*d^5*K0^2*M^5*u^14)/(1347300864*b^3*Sqrt[385*Pi]) - 
      (139*d^7*K0^2*M^5*u^14)/(653028480*b^3*Sqrt[385*Pi]) - 
      (d^9*K0^2*M^5*u^14)/(35852544*b^3*Sqrt[385*Pi]) - 
      (89*d^11*K0^2*M^5*u^14)/(1015822080*b^3*Sqrt[385*Pi]) - 
      (31*d*K1^2*M^5*u^14)/(2245501440*b^3*Sqrt[385*Pi]) + 
      (211*d^5*K1^2*M^5*u^14)/(1347300864*b^3*Sqrt[385*Pi]) - 
      (139*d^7*K1^2*M^5*u^14)/(653028480*b^3*Sqrt[385*Pi]) - 
      (d^9*K1^2*M^5*u^14)/(35852544*b^3*Sqrt[385*Pi]) - 
      (89*d^11*K1^2*M^5*u^14)/(1015822080*b^3*Sqrt[385*Pi]))/Pi, 
    ((((169839*I)/2149888)*d*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) - 
      (((10247407*I)/51597312)*d^5*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) - 
      (((697273*I)/17199104)*d^9*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) + 
      (((19183*I)/905216)*d^11*K1*M^5*Sqrt[Pi/385]*u)/(b^3*E^u) + 
      (((1175*I)/8599552)*d^13*K1*M^5*Sqrt[(5*Pi)/77]*u)/(b^3*E^u) + 
      (((291497*I)/12899328)*d^7*K1*M^5*Sqrt[(7*Pi)/55]*u)/(b^3*E^u) - 
      (((2181*I)/17199104)*d^15*K1*M^5*Sqrt[(7*Pi)/55]*u)/(b^3*E^u) - 
      (((44623*I)/25798656)*d^3*K1*M^5*Sqrt[(11*Pi)/35]*u)/(b^3*E^u) + 
      (((10962883*I)/17199104)*d^3*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((44895953*I)/103194624)*d^5*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((2448071*I)/17199104)*d^7*K0*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((169839*I)/2149888)*d*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((10247407*I)/51597312)*d^5*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((697273*I)/17199104)*d^9*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) + 
      (((19183*I)/905216)*d^11*K1*M^5*Sqrt[Pi/385]*u^2)/(b^3*E^u) - 
      (((1201979*I)/25798656)*d*K0*M^5*Sqrt[(5*Pi)/77]*u^2)/(b^3*E^u) - 
      (((280843*I)/34398208)*d^11*K0*M^5*Sqrt[(5*Pi)/77]*u^2)/(b^3*E^u) + 
      (((1175*I)/8599552)*d^13*K1*M^5*Sqrt[(5*Pi)/77]*u^2)/(b^3*E^u) - 
      (((3063*I)/34398208)*d^15*K0*M^5*Sqrt[(7*Pi)/55]*u^2)/(b^3*E^u) + 
      (((291497*I)/12899328)*d^7*K1*M^5*Sqrt[(7*Pi)/55]*u^2)/(b^3*E^u) - 
      (((2181*I)/17199104)*d^15*K1*M^5*Sqrt[(7*Pi)/55]*u^2)/(b^3*E^u) + 
      (((1961291*I)/103194624)*d^9*K0*M^5*Sqrt[(11*Pi)/35]*u^2)/(b^3*E^u) + 
      (((12487*I)/25798656)*d^13*K0*M^5*Sqrt[(11*Pi)/35]*u^2)/(b^3*E^u) - 
      (((44623*I)/25798656)*d^3*K1*M^5*Sqrt[(11*Pi)/35]*u^2)/(b^3*E^u) - 
      (((1963553839069*I)/14816780858880)*d*K0*M^5*Sqrt[Pi/385]*u^3)/
       (b^3*E^u) + (((12701770639931*I)/16933463838720)*d^3*K0*M^5*
        Sqrt[Pi/385]*u^3)/(b^3*E^u) - (((221854986052151*I)/237068493742080)*
        d^5*K0*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((13994295624817*I)/118534246871040)*d^7*K0*M^5*Sqrt[Pi/385]*u^3)/
       (b^3*E^u) + (((1104697790809*I)/4648401838080)*d^9*K0*M^5*Sqrt[Pi/385]*
        u^3)/(b^3*E^u) - (((1370567579*I)/32506306560)*d^11*K0*M^5*
        Sqrt[Pi/385]*u^3)/(b^3*E^u) + (((137107080967*I)/747827625984)*d*K0^2*
        M^5*Sqrt[Pi/385]*u^3)/b^3 - (((1439833530313*I)/1822829838336)*d^5*
        K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - (((192795206519*I)/1121741438976)*
        d^9*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((234914428949*I)/7291319353344)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((6917551813*I)/3645659676672)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((615439303*I)/10835435520)*d*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((5413830437*I)/5417717760)*d^3*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((3338844391*I)/1805905920)*d^5*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((1245614311*I)/3095838720)*d^7*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((598560227*I)/1274757120)*d^9*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((214373083*I)/2407874560)*d^11*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) + 
      (((3770253*I)/343982080)*d^13*K1*M^5*Sqrt[Pi/385]*u^3)/(b^3*E^u) - 
      (((937452463093*I)/4860879568896)*d*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((1758247048489*I)/3645659676672)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((166685766809*I)/2430439784448)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((70229738707*I)/3645659676672)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((197838937*I)/46739226624)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((30222971*I)/1620293189632)*d^17*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((998435559907*I)/7291319353344)*d^7*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/
       b^3 + (((3302387345*I)/15989735424)*d^5*K1^2*M^5*Sqrt[(5*Pi)/77]*u^3)/
       b^3 - (((3063*I)/34398208)*d^15*K0*M^5*Sqrt[(7*Pi)/55]*u^3)/
       (b^3*E^u) - (((5229*I)/34398208)*d^15*K1*M^5*Sqrt[(7*Pi)/55]*u^3)/
       (b^3*E^u) + (((12487*I)/25798656)*d^13*K0*M^5*Sqrt[(11*Pi)/35]*u^3)/
       (b^3*E^u) + (((11258311*I)/7291319353344)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/35]*u^3)/b^3 + (((462320266127*I)/7291319353344)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[385]*b^3) - 
      (((998991375337*I)/3645659676672)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[385]*b^3) + (((43031*I)/2243482877952)*d^17*K0^2*M^5*
        Sqrt[(55*Pi)/7]*u^3)/b^3 + (((77879*I)/31159484416)*d^15*K1^2*M^5*
        Sqrt[(55*Pi)/7]*u^3)/b^3 + (((28244344695829*I)/474136987484160)*d*K0*
        M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((314933356849259*I)/474136987484160)*d^3*K0*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) - (((618630826368601*I)/474136987484160)*d^5*K0*M^5*
        Sqrt[Pi/385]*u^4)/(b^3*E^u) + (((19876547586149*I)/59267123435520)*
        d^7*K0*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((1365928205683*I)/4648401838080)*d^9*K0*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) - (((218785981*I)/4063288320)*d^11*K0*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) + (((61441*I)/10117120)*d^13*K0*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) - (((33903*I)/68796416)*d^15*K0*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) + (((216568502614515847*I)/455171507984793600)*d*K1*M^5*
        Sqrt[Pi/385]*u^4)/(b^3*E^u) - 
      (((8806628831055947*I)/3183017538355200)*d^5*K1*M^5*Sqrt[Pi/385]*u^4)/
       (b^3*E^u) + (((90300875068670099*I)/91034301596958720)*d^7*K1*M^5*
        Sqrt[Pi/385]*u^4)/(b^3*E^u) + (((316815802223497*I)/594995435274240)*
        d^9*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((704418941*I)/66044559360)*d^13*K1*M^5*Sqrt[Pi/385]*u^4)/(b^3*E^u) + 
      (((3313567805089517*I)/6124708256808960)*d*K0*K1*M^5*Sqrt[Pi/385]*u^4)/
       b^3 - (((6779056625744587*I)/4593531192606720)*d^3*K0*K1*M^5*
        Sqrt[Pi/385]*u^4)/b^3 + (((35299507806419*I)/71773924884480)*d^5*K0*
        K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((6342557693914181*I)/4593531192606720)*d^7*K0*K1*M^5*Sqrt[Pi/385]*
        u^4)/b^3 - (((1062962974270333*I)/1020784709468160)*d^9*K0*K1*M^5*
        Sqrt[Pi/385]*u^4)/b^3 + (((7742536755529*I)/72913193533440)*d^11*K0*
        K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - (((324089757973*I)/109369790300160)*
        d^13*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((371620421*I)/19443518275584)*d^17*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((692917*I)/4402970624)*d^15*K1*M^5*Sqrt[(5*Pi)/77]*u^4)/(b^3*E^u) + 
      (((7928402371194683*I)/65024501140684800)*d^3*K1*M^5*Sqrt[(7*Pi)/55]*
        u^4)/(b^3*E^u) - (((41114227993*I)/2972005171200)*d^11*K1*M^5*
        Sqrt[(7*Pi)/55]*u^4)/(b^3*E^u) + (((290190101*I)/72913193533440)*d^15*
        K0*K1*M^5*Sqrt[(77*Pi)/5]*u^4)/b^3 + 
      (((14255608688838071*I)/53549589174681600)*d*K0*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) + (((511633192052881*I)/1591508769177600)*d^3*K0*M^5*
        Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((89968941192331567*I)/70026385843814400)*d^5*K0*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) + (((46260575282771287*I)/91034301596958720)*d^7*K0*M^5*
        Sqrt[Pi/385]*u^5)/(b^3*E^u) + (((89155459921991*I)/396663623516160)*
        d^9*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((1301771*I)/4402970624)*d^15*K0*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) + 
      (((560591407027343*I)/3062354128404480)*d*K0^2*M^5*Sqrt[Pi/385]*u^5)/
       b^3 + (((35012423676619*I)/88337138319360)*d^5*K0^2*M^5*Sqrt[Pi/385]*
        u^5)/b^3 + (((913010800939709*I)/2296765596303360)*d^7*K0^2*M^5*
        Sqrt[Pi/385]*u^5)/b^3 - (((195815156454707*I)/510392354734080)*d^9*
        K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + (((450119582867*I)/12152198922240)*
        d^11*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((2550659747*I)/2103265198080)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((153364909*I)/29165277413376)*d^17*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((196233237553868167*I)/455171507984793600)*d*K1*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) + (((18227015152260701*I)/65024501140684800)*d^3*K1*M^5*
        Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((5223583763938187*I)/3183017538355200)*d^5*K1*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) + (((61521173711030867*I)/91034301596958720)*d^7*K1*M^5*
        Sqrt[Pi/385]*u^5)/(b^3*E^u) + (((178204706835017*I)/594995435274240)*
        d^9*K1*M^5*Sqrt[Pi/385]*u^5)/(b^3*E^u) - 
      (((117280679233*I)/2311559577600)*d^11*K1*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) - (((34128317*I)/92462383104)*d^15*K1*M^5*Sqrt[Pi/385]*u^5)/
       (b^3*E^u) + (((1099791891873511*I)/41940936975974400)*d*K1^2*M^5*
        Sqrt[Pi/385]*u^5)/b^3 + (((16367788352679529*I)/6346325989785600)*d^5*
        K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((1775413646777101*I)/11483827981516800)*d^7*K1^2*M^5*Sqrt[Pi/385]*
        u^5)/b^3 - (((4968722686931327*I)/4593531192606720)*d^9*K1^2*M^5*
        Sqrt[Pi/385]*u^5)/b^3 + (((1168335116304887*I)/11483827981516800)*
        d^11*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((2919941015671*I)/574191399075840)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^5)/
       b^3 + (((80749716701*I)/328109370900480)*d^15*K1^2*M^5*Sqrt[Pi/385]*
        u^5)/b^3 - (((7839754213*I)/1312437483601920)*d^17*K1^2*M^5*
        Sqrt[Pi/385]*u^5)/b^3 + (((2081527*I)/3386900480)*d^13*K0*M^5*
        Sqrt[(7*Pi)/55]*u^5)/(b^3*E^u) - (((588659287*I)/162531532800)*d^11*
        K0*M^5*Sqrt[(11*Pi)/35]*u^5)/(b^3*E^u) - 
      (((6914378401787*I)/120882399805440)*d^3*K0^2*M^5*Sqrt[(11*Pi)/35]*u^5)/
       b^3 + (((318492043*I)/36456596766720)*d^15*K0^2*M^5*Sqrt[(11*Pi)/35]*
        u^5)/b^3 + (((686842979*I)/1386935746560)*d^13*K1*M^5*
        Sqrt[(11*Pi)/35]*u^5)/(b^3*E^u) - 
      (((428092079001278647*I)/241160387611852800)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[385]*b^3) + (((61627855359619949*I)/303447671989862400)*d*K0*M^5*
        Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((642028954132207*I)/25287305999155200)*d^3*K0*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) - (((178268222234614817*I)/303447671989862400)*d^5*K0*M^5*
        Sqrt[Pi/385]*u^6)/(b^3*E^u) + (((638123306662001*I)/2334212861460480)*
        d^7*K0*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((71511196844051*I)/713994522329088)*d^9*K0*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) - (((21010938761*I)/1300252262400)*d^11*K0*M^5*Sqrt[Pi/385]*
        u^6)/(b^3*E^u) + (((4808640307*I)/2773871493120)*d^13*K0*M^5*
        Sqrt[Pi/385]*u^6)/(b^3*E^u) - (((10622503*I)/92462383104)*d^15*K0*M^5*
        Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((2800293060706991*I)/11238802666291200)*d*K1*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) + (((358953963191*I)/9725886922752)*d^3*K1*M^5*Sqrt[Pi/385]*
        u^6)/(b^3*E^u) - (((74934606290155627*I)/101149223996620800)*d^5*K1*
        M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + 
      (((18181323510375769*I)/50574611998310400)*d^7*K1*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) + (((8871112221091*I)/79332724703232)*d^9*K1*M^5*
        Sqrt[Pi/385]*u^6)/(b^3*E^u) - (((5481524549*I)/297200517120)*d^11*K1*
        M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) + (((16817204809*I)/8321614479360)*
        d^13*K1*M^5*Sqrt[Pi/385]*u^6)/(b^3*E^u) - 
      (((182347943*I)/1386935746560)*d^15*K1*M^5*Sqrt[Pi/385]*u^6)/
       (b^3*E^u) - (((3030685030396603*I)/15072524225740800)*d*K0*K1*M^5*
        Sqrt[Pi/385]*u^6)/b^3 - (((1440786008515999*I)/1159424940441600)*d^3*
        K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((71319418801009129*I)/30145048451481600)*d^5*K0*K1*M^5*Sqrt[Pi/385]*
        u^6)/b^3 - (((706020676139*I)/5277494476800)*d^7*K0*K1*M^5*
        Sqrt[Pi/385]*u^6)/b^3 + (((3071610940261*I)/42219955814400)*d^11*K0*
        K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - (((1105438644041*I)/287095699537920)*
        d^13*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + 
      (((2986377509*I)/14354784976896)*d^15*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((258896149*I)/57419139907584)*d^17*K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - 
      (((22379235534811*I)/287095699537920)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/35]*
        u^6)/b^3 + (((22784941605321613*I)/303447671989862400)*d*K0*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) - 
      (((1047387624854201*I)/101149223996620800)*d^3*K0*M^5*Sqrt[Pi/385]*u^7)/
       (b^3*E^u) - (((7595151870860297*I)/43349667427123200)*d^5*K0*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) + 
      (((1090318221413717*I)/14449889142374400)*d^7*K0*M^5*Sqrt[Pi/385]*u^7)/
       (b^3*E^u) + (((4068950412281*I)/101999217475584)*d^9*K0*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) - (((538690393*I)/640124190720)*d^13*K0*
        M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) + (((4121797*I)/213374730240)*d^15*K0*
        M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) - 
      (((45902558887206209*I)/482320775223705600)*d*K0^2*M^5*Sqrt[Pi/385]*
        u^7)/b^3 + (((114023335068237263*I)/241160387611852800)*d^5*K0^2*M^5*
        Sqrt[Pi/385]*u^7)/b^3 - (((1098415900739791*I)/11483827981516800)*d^7*
        K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((158656018284761*I)/1148382798151680)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^7)/
       b^3 + (((117512043570863*I)/11483827981516800)*d^11*K0^2*M^5*
        Sqrt[Pi/385]*u^7)/b^3 + (((95516501999*I)/2296765596303360)*d^15*K0^2*
        M^5*Sqrt[Pi/385]*u^7)/b^3 - (((2979361523*I)/4593531192606720)*d^17*
        K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((142438481945640781*I)/1470554102720102400)*d*K1*M^5*Sqrt[Pi/385]*
        u^7)/(b^3*E^u) - (((106679346409362481*I)/1911720333536133120)*d^3*K1*
        M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) - 
      (((2946375203162044057*I)/19117203335361331200)*d^5*K1*M^5*Sqrt[Pi/385]*
        u^7)/(b^3*E^u) + (((29014497655892939*I)/341378630988595200)*d^7*K1*
        M^5*Sqrt[Pi/385]*u^7)/(b^3*E^u) + 
      (((7279907636429*I)/231816403353600)*d^9*K1*M^5*Sqrt[Pi/385]*u^7)/
       (b^3*E^u) - (((72094561171*I)/20804036198400)*d^11*K1*M^5*Sqrt[Pi/385]*
        u^7)/(b^3*E^u) + (((1274986087*I)/8321614479360)*d^13*K1*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) - (((15937*I)/811073536)*d^15*K1*M^5*
        Sqrt[Pi/385]*u^7)/(b^3*E^u) - 
      (((15881298030814187*I)/96464155044741120)*d*K1^2*M^5*Sqrt[Pi/385]*u^7)/
       b^3 + (((145136331716667073*I)/241160387611852800)*d^5*K1^2*M^5*
        Sqrt[Pi/385]*u^7)/b^3 - (((95338917330439*I)/765588532101120)*d^7*
        K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((40517815943597*I)/212663481139200)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^7)/
       b^3 + (((173278060641529*I)/11483827981516800)*d^11*K1^2*M^5*
        Sqrt[Pi/385]*u^7)/b^3 - (((609500048413*I)/459353119260672)*d^13*K1^2*
        M^5*Sqrt[Pi/385]*u^7)/b^3 + (((296070792943*I)/3827942660505600)*d^15*
        K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - (((8087355763*I)/7655885321011200)*
        d^17*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((62319794455*I)/459353119260672)*d^13*K0^2*M^5*Sqrt[(5*Pi)/77]*u^7)/
       b^3 - (((1702232839*I)/4623119155200)*d^11*K0*M^5*Sqrt[(11*Pi)/35]*
        u^7)/(b^3*E^u) - (((37001594140072423*I)/241160387611852800)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[385]*b^3) - 
      (((32791373856808481*I)/241160387611852800)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[385]*b^3) + (((7940175764261161*I)/382344066707226624)*d*K0*M^5*
        Sqrt[Pi/385]*u^8)/(b^3*E^u) - 
      (((152664233270979373*I)/3823440667072266240)*d^3*K0*M^5*Sqrt[Pi/385]*
        u^8)/(b^3*E^u) + (((10882524931030661*I)/955860166768066560)*d^5*K0*
        M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) - 
      (((17857458832861*I)/686533194547200)*d^9*K0*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) + (((95427048943*I)/17832031027200)*d^11*K0*M^5*Sqrt[Pi/385]*
        u^8)/(b^3*E^u) + (((3316498531*I)/1040201809920)*d^13*K0*M^5*
        Sqrt[Pi/385]*u^8)/(b^3*E^u) - (((32934169*I)/308207943680)*d^15*K0*
        M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) + 
      (((25027235581387387*I)/2731029047908761600)*d*K1*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) - (((1886155505397029*I)/195073503422054400)*d^3*K1*M^5*
        Sqrt[Pi/385]*u^8)/(b^3*E^u) - 
      (((55518274321496587*I)/2731029047908761600)*d^5*K1*M^5*Sqrt[Pi/385]*
        u^8)/(b^3*E^u) - (((59770686071557*I)/2549980436889600)*d^9*K1*M^5*
        Sqrt[Pi/385]*u^8)/(b^3*E^u) + (((145752937823*I)/62412108595200)*d^11*
        K1*M^5*Sqrt[Pi/385]*u^8)/(b^3*E^u) + 
      (((10699551367*I)/4623119155200)*d^13*K1*M^5*Sqrt[Pi/385]*u^8)/
       (b^3*E^u) - (((906467851*I)/10402018099200)*d^15*K1*M^5*Sqrt[Pi/385]*
        u^8)/(b^3*E^u) - (((5831476979329649*I)/40193397935308800)*d*K0*K1*
        M^5*Sqrt[Pi/385]*u^8)/b^3 + (((1116743949177049*I)/20096698967654400)*
        d^3*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((5191538733797267*I)/20096698967654400)*d^5*K0*K1*M^5*Sqrt[Pi/385]*
        u^8)/b^3 - (((282489154920773*I)/2870956995379200)*d^7*K0*K1*M^5*
        Sqrt[Pi/385]*u^8)/b^3 + (((1133070387443*I)/191397133025280)*d^11*K0*
        K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - (((135340116803*I)/191397133025280)*
        d^13*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((118403357161*I)/2870956995379200)*d^15*K0*K1*M^5*Sqrt[Pi/385]*u^8)/
       b^3 - (((17352833*I)/13139391283200)*d^17*K0*K1*M^5*Sqrt[Pi/385]*u^8)/
       b^3 + (((4889758683299*I)/1349989643059200)*d^7*K0*M^5*Sqrt[(7*Pi)/55]*
        u^8)/(b^3*E^u) + (((138330582638659*I)/24384187927756800)*d^7*K1*M^5*
        Sqrt[(7*Pi)/55]*u^8)/(b^3*E^u) - (((519714309509*I)/75551499878400)*
        d^9*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^8)/b^3 - 
      (((16597060894446701*I)/2731029047908761600)*d*K0*M^5*Sqrt[Pi/385]*u^9)/
       (b^3*E^u) + (((68200938400261*I)/14005277168762880)*d^3*K0*M^5*
        Sqrt[Pi/385]*u^9)/(b^3*E^u) - 
      (((6508528826278987*I)/910343015969587200)*d^5*K0*M^5*Sqrt[Pi/385]*u^9)/
       (b^3*E^u) + (((31304077594251947*I)/2731029047908761600)*d^7*K0*M^5*
        Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((383004651891779*I)/53549589174681600)*d^9*K0*M^5*Sqrt[Pi/385]*u^9)/
       (b^3*E^u) - (((330433285879*I)/41608072396800)*d^11*K0*M^5*
        Sqrt[Pi/385]*u^9)/(b^3*E^u) - (((736158947*I)/312842649600)*d^13*K0*
        M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + (((118672921*I)/3200620953600)*d^15*
        K0*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) - 
      (((638755295753*I)/52886049914880)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((22852119780907*I)/2153217746534400)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^9)/
       b^3 + (((322326477701*I)/89717406105600)*d^9*K0^2*M^5*Sqrt[Pi/385]*
        u^9)/b^3 - (((163378841531*I)/143547849768960)*d^13*K0^2*M^5*
        Sqrt[Pi/385]*u^9)/b^3 + (((155233296331*I)/717739248844800)*d^15*K0^2*
        M^5*Sqrt[Pi/385]*u^9)/b^3 - (((31415635503877*I)/10212181268889600)*d*
        K1*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((54208788735733*I)/55898255366553600)*d^3*K1*M^5*Sqrt[Pi/385]*u^9)/
       (b^3*E^u) - (((6064950536888569*I)/1593100277946777600)*d^5*K1*M^5*
        Sqrt[Pi/385]*u^9)/(b^3*E^u) + 
      (((619166614703653*I)/91034301596958720)*d^7*K1*M^5*Sqrt[Pi/385]*u^9)/
       (b^3*E^u) + (((769601718953*I)/102979979182080)*d^9*K1*M^5*
        Sqrt[Pi/385]*u^9)/(b^3*E^u) - (((12760926547*I)/1970908692480)*d^11*
        K1*M^5*Sqrt[Pi/385]*u^9)/(b^3*E^u) - 
      (((60105575899*I)/31206054297600)*d^13*K1*M^5*Sqrt[Pi/385]*u^9)/
       (b^3*E^u) + (((821234153*I)/20804036198400)*d^15*K1*M^5*Sqrt[Pi/385]*
        u^9)/(b^3*E^u) - (((523252210451*I)/394052920934400)*d*K1^2*M^5*
        Sqrt[Pi/385]*u^9)/b^3 - (((8623102450483*I)/443309536051200)*d^5*K1^2*
        M^5*Sqrt[Pi/385]*u^9)/b^3 + (((410713688887*I)/126659867443200)*d^7*
        K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + (((2318317962011*I)/478492832563200)*
        d^9*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((468412891*I)/5396535705600)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((3493430579*I)/55210711449600)*d^15*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((11502083*I)/11623307673600)*d^17*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((4685096056549*I)/30145048451481600)*d*K0^2*M^5*Sqrt[(11*Pi)/35]*u^9)/
       b^3 - (((1140636433*I)/2905826918400)*d^11*K0^2*M^5*Sqrt[(11*Pi)/35]*
        u^9)/b^3 + (((537634609*I)/1435478497689600)*d^17*K0^2*M^5*
        Sqrt[(11*Pi)/35]*u^9)/b^3 - (((846004553*I)/12816772300800)*d^13*K1^2*
        M^5*Sqrt[(11*Pi)/35]*u^9)/b^3 + 
      (((24203892059551*I)/5024174741913600)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[385]*b^3) + (((199964951404121*I)/15072524225740800)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) + 
      (((1025043366467993*I)/9558601667680665600)*d*K0*M^5*Sqrt[Pi/385]*u^10)/
       (b^3*E^u) + (((211516888015603*I)/22281122768486400)*d^3*K0*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) - 
      (((949984488818033*I)/195073503422054400)*d^7*K0*M^5*Sqrt[Pi/385]*u^10)/
       (b^3*E^u) - (((633849717*I)/15740619980800)*d^9*K0*M^5*Sqrt[Pi/385]*
        u^10)/(b^3*E^u) + (((654350363687*I)/187236325785600)*d^11*K0*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) + (((4936642727*I)/4800931430400)*d^13*
        K0*M^5*Sqrt[Pi/385]*u^10)/(b^3*E^u) + 
      (((757517058232079*I)/1365514523954380800)*d*K1*M^5*Sqrt[Pi/385]*u^10)/
       (b^3*E^u) + (((11721251977516729*I)/1365514523954380800)*d^3*K1*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) - 
      (((638734734622301*I)/65024501140684800)*d^5*K1*M^5*Sqrt[Pi/385]*u^10)/
       (b^3*E^u) - (((354971114510843*I)/105039578765721600)*d^7*K1*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) + (((129002510653*I)/3212975350480896)*
        d^9*K1*M^5*Sqrt[Pi/385]*u^10)/(b^3*E^u) + 
      (((582198799327*I)/187236325785600)*d^11*K1*M^5*Sqrt[Pi/385]*u^10)/
       (b^3*E^u) + (((56633480923*I)/62412108595200)*d^13*K1*M^5*Sqrt[Pi/385]*
        u^10)/(b^3*E^u) + (((47732429*I)/6934678732800)*d^15*K1*M^5*
        Sqrt[Pi/385]*u^10)/(b^3*E^u) + 
      (((163251184512239*I)/30145048451481600)*d*K0*K1*M^5*Sqrt[Pi/385]*u^10)/
       b^3 + (((47757293399407*I)/3768131056435200)*d^3*K0*K1*M^5*
        Sqrt[Pi/385]*u^10)/b^3 - (((98317373341751*I)/7536262112870400)*d^5*
        K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((12185213843567*I)/538304436633600)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^10)/
       b^3 + (((566447360651*I)/86128709861376)*d^9*K0*K1*M^5*Sqrt[Pi/385]*
        u^10)/b^3 + (((5731776880723*I)/538304436633600)*d^11*K0*K1*M^5*
        Sqrt[Pi/385]*u^10)/b^3 + (((847103127863*I)/1076608873267200)*d^13*K0*
        K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - (((73474202959*I)/179434812211200)*
        d^15*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((13303149149*I)/1435478497689600)*d^17*K0*K1*M^5*Sqrt[Pi/385]*u^10)/
       b^3 - (((1064029844165*I)/576687883419648)*d^5*K0*M^5*Sqrt[(5*Pi)/77]*
        u^10)/(b^3*E^u) + (((3272987*I)/2972005171200)*d^15*K0*M^5*
        Sqrt[(11*Pi)/35]*u^10)/(b^3*E^u) + 
      (((25638042466877*I)/28448219249049600)*d*K0*M^5*Sqrt[Pi/385]*u^11)/
       (b^3*E^u) - (((28461202699*I)/15688356203520)*d^3*K0*M^5*Sqrt[Pi/385]*
        u^11)/(b^3*E^u) - (((1858349706949*I)/1354677107097600)*d^5*K0*M^5*
        Sqrt[Pi/385]*u^11)/(b^3*E^u) + (((14930709308507*I)/4741369874841600)*
        d^7*K0*M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + 
      (((103330763429*I)/386174921932800)*d^9*K0*M^5*Sqrt[Pi/385]*u^11)/
       (b^3*E^u) - (((2470772519*I)/2925567590400)*d^11*K0*M^5*Sqrt[Pi/385]*
        u^11)/(b^3*E^u) - (((1069961723*I)/3900756787200)*d^13*K0*M^5*
        Sqrt[Pi/385]*u^11)/(b^3*E^u) - (((2820947*I)/216708710400)*d^15*K0*
        M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) - 
      (((5205220984903*I)/30145048451481600)*d*K0^2*M^5*Sqrt[Pi/385]*u^11)/
       b^3 + (((16360625356477*I)/7536262112870400)*d^5*K0^2*M^5*Sqrt[Pi/385]*
        u^11)/b^3 - (((640579401983*I)/269152218316800)*d^11*K0^2*M^5*
        Sqrt[Pi/385]*u^11)/b^3 + (((37185941041*I)/153801267609600)*d^13*K0^2*
        M^5*Sqrt[Pi/385]*u^11)/b^3 + (((2260610279*I)/12816772300800)*d^15*
        K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((56414365259851*I)/62885537287372800)*d*K1*M^5*Sqrt[Pi/385]*u^11)/
       (b^3*E^u) - (((2170790890660943*I)/1194825208460083200)*d^3*K1*M^5*
        Sqrt[Pi/385]*u^11)/(b^3*E^u) - 
      (((1497093554713051*I)/1194825208460083200)*d^5*K1*M^5*Sqrt[Pi/385]*
        u^11)/(b^3*E^u) + (((518176511831659*I)/170689315494297600)*d^7*K1*
        M^5*Sqrt[Pi/385]*u^11)/(b^3*E^u) + 
      (((1955034770981*I)/10040547970252800)*d^9*K1*M^5*Sqrt[Pi/385]*u^11)/
       (b^3*E^u) - (((18596204503*I)/23404540723200)*d^11*K1*M^5*Sqrt[Pi/385]*
        u^11)/(b^3*E^u) - (((12537271*I)/1114501939200)*d^15*K1*M^5*
        Sqrt[Pi/385]*u^11)/(b^3*E^u) - 
      (((41475585845641*I)/271305436063334400)*d*K1^2*M^5*Sqrt[Pi/385]*u^11)/
       b^3 + (((80521616436883*I)/37681310564352000)*d^5*K1^2*M^5*
        Sqrt[Pi/385]*u^11)/b^3 + (((1007476553243*I)/189247653504000)*d^7*
        K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((64621982298151*I)/32298266198016000)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^11)/
       b^3 - (((472374967*I)/233503948800)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^11)/
       b^3 + (((24649324907*I)/201864163737600)*d^15*K1^2*M^5*Sqrt[Pi/385]*
        u^11)/b^3 + (((49454489459*I)/12919306479206400)*d^17*K1^2*M^5*
        Sqrt[Pi/385]*u^11)/b^3 - (((210911469343*I)/628021842739200)*d^3*K0^2*
        M^5*Sqrt[(11*Pi)/35]*u^11)/b^3 + (((149014953511*I)/269152218316800)*
        d^7*K0^2*M^5*Sqrt[(11*Pi)/35]*u^11)/b^3 - 
      (((477395663653*I)/2153217746534400)*d^9*K0^2*M^5*Sqrt[(11*Pi)/35]*
        u^11)/b^3 + (((848389831*I)/1435478497689600)*d^17*K0^2*M^5*
        Sqrt[(11*Pi)/35]*u^11)/b^3 - (((178714651*I)/7801513574400)*d^13*K1*
        M^5*Sqrt[(11*Pi)/35]*u^11)/(b^3*E^u) + 
      (((7788687799*I)/1076608873267200)*d^13*K1^2*M^5*Sqrt[(11*Pi)/35]*u^11)/
       b^3 - (((9861296477077*I)/2826098292326400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[385]*b^3) - (((15127119019*I)/1849574626099200)*d*K0*M^5*
        Sqrt[Pi/385]*u^12)/(b^3*E^u) - (((6345195743*I)/2096184576245760)*d^3*
        K0*M^5*Sqrt[Pi/385]*u^12)/(b^3*E^u) + 
      (((146258074499063*I)/597412604230041600)*d^5*K0*M^5*Sqrt[Pi/385]*u^12)/
       (b^3*E^u) - (((2854650451427*I)/12192093963878400)*d^7*K0*M^5*
        Sqrt[Pi/385]*u^12)/(b^3*E^u) - (((787031033597*I)/5020273985126400)*
        d^9*K0*M^5*Sqrt[Pi/385]*u^12)/(b^3*E^u) + 
      (((409009759*I)/3900756787200)*d^11*K0*M^5*Sqrt[Pi/385]*u^12)/
       (b^3*E^u) - (((701814994129*I)/85344657747148800)*d*K1*M^5*
        Sqrt[Pi/385]*u^12)/(b^3*E^u) - (((392493724219*I)/85344657747148800)*
        d^3*K1*M^5*Sqrt[Pi/385]*u^12)/(b^3*E^u) + 
      (((20481049671127*I)/85344657747148800)*d^5*K1*M^5*Sqrt[Pi/385]*u^12)/
       (b^3*E^u) - (((2791553285197*I)/12192093963878400)*d^7*K1*M^5*
        Sqrt[Pi/385]*u^12)/(b^3*E^u) - (((749483092091*I)/5020273985126400)*
        d^9*K1*M^5*Sqrt[Pi/385]*u^12)/(b^3*E^u) + 
      (((79232749*I)/780151357440)*d^11*K1*M^5*Sqrt[Pi/385]*u^12)/(b^3*E^u) + 
      (((178902851*I)/3900756787200)*d^13*K1*M^5*Sqrt[Pi/385]*u^12)/
       (b^3*E^u) + (((4775699*I)/1300252262400)*d^15*K1*M^5*Sqrt[Pi/385]*
        u^12)/(b^3*E^u) + (((2677687842091*I)/33913179507916800)*d*K0*K1*M^5*
        Sqrt[Pi/385]*u^12)/b^3 + (((2322765913151*I)/11304393169305600)*d^3*
        K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      (((999141901463*I)/6280218427392000)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^12)/
       b^3 - (((307746028217*I)/182133080064000)*d^7*K0*K1*M^5*Sqrt[Pi/385]*
        u^12)/b^3 + (((8408493441371*I)/8074566549504000)*d^9*K0*K1*M^5*
        Sqrt[Pi/385]*u^12)/b^3 + (((46057902227*I)/64596532396032)*d^11*K0*K1*
        M^5*Sqrt[Pi/385]*u^12)/b^3 - (((203840913971*I)/538304436633600)*d^13*
        K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - (((39811075357*I)/322982661980160)*
        d^15*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      (((5070762517*I)/807456654950400)*d^17*K0*K1*M^5*Sqrt[Pi/385]*u^12)/
       b^3 + (((3859253*I)/557250969600)*d^13*K0*M^5*Sqrt[(7*Pi)/55]*u^12)/
       (b^3*E^u) + (((1405669*I)/3900756787200)*d^15*K0*M^5*Sqrt[(11*Pi)/35]*
        u^12)/(b^3*E^u) - (((7278671747*I)/74676575528755200)*d*K0*M^5*
        Sqrt[Pi/385]*u^13)/(b^3*E^u) - (((19292167483*I)/5744351963750400)*
        d^3*K0*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) - 
      (((748371201631*I)/74676575528755200)*d^5*K0*M^5*Sqrt[Pi/385]*u^13)/
       (b^3*E^u) + (((16437604621*I)/1524011745484800)*d^7*K0*M^5*
        Sqrt[Pi/385]*u^13)/(b^3*E^u) + (((172509017*I)/11009372774400)*d^9*K0*
        M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) - (((3340541*I)/487594598400)*d^11*
        K0*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) - 
      (((179051*I)/32506306560)*d^13*K0*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) - 
      (((60301*I)/97518919680)*d^15*K0*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) + 
      (((58139210543*I)/16956589753958400)*d*K0^2*M^5*Sqrt[Pi/385]*u^13)/
       b^3 + (((870112467923*I)/9420327641088000)*d^5*K0^2*M^5*Sqrt[Pi/385]*
        u^13)/b^3 - (((44045439049*I)/931680755712000)*d^7*K0^2*M^5*
        Sqrt[Pi/385]*u^13)/b^3 - (((641039057963*I)/4037283274752000)*d^9*
        K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + (((112013219*I)/161491330990080)*
        d^11*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((3140094499*I)/161491330990080)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^13)/
       b^3 + (((32360761*I)/25233020467200)*d^17*K0^2*M^5*Sqrt[Pi/385]*u^13)/
       b^3 - (((1715943461*I)/18669143882188800)*d*K1*M^5*Sqrt[Pi/385]*u^13)/
       (b^3*E^u) - (((120030699533*I)/37338287764377600)*d^3*K1*M^5*
        Sqrt[Pi/385]*u^13)/(b^3*E^u) - (((91384971059*I)/9334571941094400)*
        d^5*K1*M^5*Sqrt[Pi/385]*u^13)/(b^3*E^u) + 
      (((55974018263*I)/5334041109196800)*d^7*K1*M^5*Sqrt[Pi/385]*u^13)/
       (b^3*E^u) + (((794437907*I)/52294520678400)*d^9*K1*M^5*Sqrt[Pi/385]*
        u^13)/(b^3*E^u) - (((85633*I)/12831436800)*d^11*K1*M^5*Sqrt[Pi/385]*
        u^13)/(b^3*E^u) - (((162161*I)/30474662400)*d^13*K1*M^5*Sqrt[Pi/385]*
        u^13)/(b^3*E^u) - (((5363*I)/9029529600)*d^15*K1*M^5*Sqrt[Pi/385]*
        u^13)/(b^3*E^u) + (((144953551*I)/43367237222400)*d*K1^2*M^5*
        Sqrt[Pi/385]*u^13)/b^3 + (((248782734037*I)/3140109213696000)*d^5*
        K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - (((58513641499*I)/448587030528000)*
        d^9*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((1158173473*I)/807456654950400)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^13)/
       b^3 + (((2274584761*I)/38450316902400)*d^13*K1^2*M^5*Sqrt[Pi/385]*
        u^13)/b^3 + (((12994694743*I)/807456654950400)*d^15*K1^2*M^5*
        Sqrt[Pi/385]*u^13)/b^3 + (((16700699*I)/16149133099008)*d^17*K1^2*M^5*
        Sqrt[Pi/385]*u^13)/b^3 + (((43154107*I)/4272257433600)*d^13*K0^2*M^5*
        Sqrt[(7*Pi)/55]*u^13)/b^3 - (((43167450679*I)/12111849824256000)*d^7*
        K1^2*M^5*Sqrt[(11*Pi)/35]*u^13)/b^3 + 
      (((102493694923*I)/5652196584652800)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[385]*b^3) + (((1771762621*I)/144928117555200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[385]*b^3) + (((7781*I)/683588505600)*d*K0*M^5*
        Sqrt[Pi/385]*u^14)/(b^3*E^u) + (((10166573*I)/34863013785600)*d^3*K0*
        M^5*Sqrt[Pi/385]*u^14)/(b^3*E^u) + (((16591*I)/34828185600)*d^5*K0*
        M^5*Sqrt[Pi/385]*u^14)/(b^3*E^u) - (((72799*I)/122326364160)*d^7*K0*
        M^5*Sqrt[Pi/385]*u^14)/(b^3*E^u) - (((974537*I)/996086108160)*d^9*K0*
        M^5*Sqrt[Pi/385]*u^14)/(b^3*E^u) + (((1723*I)/4780339200)*d^11*K0*M^5*
        Sqrt[Pi/385]*u^14)/(b^3*E^u) + (((703*I)/1833062400)*d^13*K0*M^5*
        Sqrt[Pi/385]*u^14)/(b^3*E^u) + (((941*I)/18753638400)*d^15*K0*M^5*
        Sqrt[Pi/385]*u^14)/(b^3*E^u) + (((390539*I)/34863013785600)*d*K1*M^5*
        Sqrt[Pi/385]*u^14)/(b^3*E^u) + (((10072193*I)/34863013785600)*d^3*K1*
        M^5*Sqrt[Pi/385]*u^14)/(b^3*E^u) + (((857*I)/1833062400)*d^5*K1*M^5*
        Sqrt[Pi/385]*u^14)/(b^3*E^u) - (((1205279*I)/2050765516800)*d^7*K1*
        M^5*Sqrt[Pi/385]*u^14)/(b^3*E^u) - (((447653*I)/464840183808)*d^9*K1*
        M^5*Sqrt[Pi/385]*u^14)/(b^3*E^u) + (((9661*I)/27088588800)*d^11*K1*
        M^5*Sqrt[Pi/385]*u^14)/(b^3*E^u) + (((4379*I)/11609395200)*d^13*K1*
        M^5*Sqrt[Pi/385]*u^14)/(b^3*E^u) + (((12013*I)/243797299200)*d^15*K1*
        M^5*Sqrt[Pi/385]*u^14)/(b^3*E^u) - (((115669159*I)/565219658465280)*d*
        K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - 
      (((17250542359*I)/1413049146163200)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^14)/
       b^3 - (((196494779797*I)/7065245730816000)*d^5*K0*K1*M^5*Sqrt[Pi/385]*
        u^14)/b^3 + (((16790773807*I)/1009320818688000)*d^7*K0*K1*M^5*
        Sqrt[Pi/385]*u^14)/b^3 + (((15056070811*I)/252330204672000)*d^9*K0*K1*
        M^5*Sqrt[Pi/385]*u^14)/b^3 - (((266123713*I)/67288054579200)*d^11*K0*
        K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - (((481813669*I)/67288054579200)*d^15*
        K0*K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - (((419059*I)/786994790400)*d^17*K0*
        K1*M^5*Sqrt[Pi/385]*u^14)/b^3 - (((149451529*I)/67288054579200)*d^13*
        K0*K1*M^5*Sqrt[(11*Pi)/35]*u^14)/b^3 + 
      (((560899177*I)/16956589753958400)*d*K0^2*M^5*Sqrt[Pi/385]*u^15)/b^3 + 
      (((71455955971*I)/42391474384896000)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^15)/
       b^3 - (((15311969*I)/32041930752000)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^15)/
       b^3 + (((86052947*I)/57675475353600)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^15)/
       b^3 + (((12415327*I)/23748725145600)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^15)/
       b^3 + (((1742809*I)/42497718681600)*d^17*K0^2*M^5*Sqrt[Pi/385]*u^15)/
       b^3 + (((26195003*I)/807456654950400)*d*K1^2*M^5*Sqrt[Pi/385]*u^15)/
       b^3 + (((9586835003*I)/6055924912128000)*d^5*K1^2*M^5*Sqrt[Pi/385]*
        u^15)/b^3 - (((228063127*I)/465840377856000)*d^7*K1^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 - (((1210933*I)/390604032000)*d^9*K1^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 + (((185961001*I)/134576109158400)*d^13*K1^2*
        M^5*Sqrt[Pi/385]*u^15)/b^3 + (((265169*I)/553811148800)*d^15*K1^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 + (((29231*I)/780151357440)*d^17*K1^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 - (((357277*I)/6408386150400)*d^11*K0^2*M^5*
        Sqrt[(7*Pi)/55]*u^15)/b^3 - ((I/30474662400)*d*K0*M^5*
        Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) - 
      ((I/2031644160)*d^3*K0*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) + 
      (((41*I)/30474662400)*d^7*K0*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) + 
      ((I/358525440)*d^9*K0*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) - 
      ((I/1451174400)*d^11*K0*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) - 
      ((I/870704640)*d^13*K0*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) - 
      ((I/6094932480)*d^15*K0*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) - 
      (((2128153*I)/7009172352000)*d^9*K0^2*M^5*Sqrt[(11*Pi)/35]*u^15)/b^3 - 
      ((I/30474662400)*d*K1*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) - 
      ((I/2031644160)*d^3*K1*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) + 
      (((41*I)/30474662400)*d^7*K1*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) + 
      ((I/358525440)*d^9*K1*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) - 
      ((I/1451174400)*d^11*K1*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) - 
      ((I/870704640)*d^13*K1*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) - 
      ((I/6094932480)*d^15*K1*M^5*Sqrt[(11*Pi)/35]*u^15)/(b^3*E^u) + 
      (((8917579*I)/242236996485120)*d^3*K1^2*M^5*Sqrt[(11*Pi)/35]*u^15)/
       b^3 - (((1340929*I)/44858703052800)*d^11*K1^2*M^5*Sqrt[(11*Pi)/35]*
        u^15)/b^3 + (((147010229*I)/339131795079168)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[385]*b^3) - ((I/4353523200)*d^5*K0*M^5*Sqrt[(77*Pi)/5]*
        u^15)/(b^3*E^u) - ((I/4353523200)*d^5*K1*M^5*Sqrt[(77*Pi)/5]*u^15)/
       (b^3*E^u) - (((5618021*I)/4239147438489600)*d*K0*K1*M^5*Sqrt[Pi/385]*
        u^16)/b^3 - (((369296611*I)/6358721157734400)*d^3*K0*K1*M^5*
        Sqrt[Pi/385]*u^16)/b^3 - (((6683037233*I)/31793605788672000)*d^5*K0*
        K1*M^5*Sqrt[Pi/385]*u^16)/b^3 - (((15851411*I)/648849097728000)*d^7*
        K0*K1*M^5*Sqrt[Pi/385]*u^16)/b^3 + (((61872361*I)/126165102336000)*
        d^9*K0*K1*M^5*Sqrt[Pi/385]*u^16)/b^3 + 
      (((5486141*I)/43256606515200)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^16)/b^3 - 
      (((68337799*I)/302796245606400)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^16)/b^3 - 
      (((9108131*I)/100932081868800)*d^15*K0*K1*M^5*Sqrt[Pi/385]*u^16)/b^3 - 
      (((4661*I)/640838615040)*d^17*K0*K1*M^5*Sqrt[Pi/385]*u^16)/b^3 + 
      (((653*I)/12616510233600)*d*K0^2*M^5*Sqrt[Pi/385]*u^17)/b^3 + 
      (((1475399*I)/283871480256000)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^17)/b^3 + 
      (((311687*I)/283871480256000)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^17)/b^3 - 
      (((178667*I)/15770637792000)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^17)/b^3 - 
      (((77219*I)/18924765350400)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^17)/b^3 + 
      (((1153*I)/485250393600)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^17)/b^3 + 
      (((2503*I)/12616510233600)*d^17*K0^2*M^5*Sqrt[Pi/385]*u^17)/b^3 + 
      (((3877*I)/75699061401600)*d*K1^2*M^5*Sqrt[Pi/385]*u^17)/b^3 + 
      (((51763*I)/10138267152000)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^17)/b^3 + 
      (((298567*I)/283871480256000)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^17)/b^3 - 
      (((2101159*I)/189247653504000)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^17)/b^3 - 
      (((15083*I)/3784953070080)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^17)/b^3 + 
      (((7243*I)/1351768953600)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^17)/b^3 + 
      (((181*I)/77879692800)*d^15*K1^2*M^5*Sqrt[Pi/385]*u^17)/b^3 + 
      (((257*I)/1328053708800)*d^17*K1^2*M^5*Sqrt[Pi/385]*u^17)/b^3 + 
      (((79*I)/159031641600)*d^13*K0^2*M^5*Sqrt[(11*Pi)/35]*u^17)/b^3 + 
      (((11621*I)/11354859210240)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[385]*b^3) + (((56957*I)/56774296051200)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^17)/(Sqrt[385]*b^3) - (((41*I)/37849530700800)*d*K0*K1*M^5*
        Sqrt[Pi/385]*u^18)/b^3 - (((41*I)/1013826715200)*d^3*K0*K1*M^5*
        Sqrt[Pi/385]*u^18)/b^3 - (((5207*I)/28387148025600)*d^5*K0*K1*M^5*
        Sqrt[Pi/385]*u^18)/b^3 - (((41*I)/443549187900)*d^7*K0*K1*M^5*
        Sqrt[Pi/385]*u^18)/b^3 - (((41*I)/394265944800)*d^15*K0*K1*M^5*
        Sqrt[Pi/385]*u^18)/b^3 - (((41*I)/4205503411200)*d^17*K0*K1*M^5*
        Sqrt[Pi/385]*u^18)/b^3 - (((41*I)/1351768953600)*d^13*K0*K1*M^5*
        Sqrt[(7*Pi)/55]*u^18)/b^3 + (((41*I)/996040281600)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/35]*u^18)/b^3 + (((41*I)/2365595668800)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/35]*u^18)/b^3)/Pi, 
    ((-397973*d^15*K0*K1*M^5*Sqrt[7/(55*Pi)]*u^3)/(44029706240*b^3) - 
      (((7528884343*I)/39626735616)*d*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((14247943783*I)/39626735616)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((3801543929*I)/13208911872)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((403269107*I)/13208911872)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((45101767*I)/39626735616)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((68151229*I)/347602944)*d*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 + 
      (((10785846341*I)/19813367808)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((491299121*I)/19813367808)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((3207389*I)/2201485312)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((1717939*I)/6604455936)*d^15*K1^2*M^5*Sqrt[Pi/385]*u^3)/b^3 - 
      (((1535*I)/1016070144)*d^15*K0^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 + 
      (((93825343*I)/19813367808)*d^11*K1^2*M^5*Sqrt[(5*Pi)/77]*u^3)/b^3 - 
      (((1233053677*I)/39626735616)*d^5*K0^2*M^5*Sqrt[(7*Pi)/55]*u^3)/b^3 - 
      (((50180467*I)/388497408)*d^5*K1^2*M^5*Sqrt[(7*Pi)/55]*u^3)/b^3 + 
      (((20168576957*I)/39626735616)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[385]*b^3) + (((3300153049*I)/19813367808)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^3)/(Sqrt[385]*b^3) + (2059603800469*d*K0*K1*M^5*u^3)/
       (10170862141440*b^3*Sqrt[385*Pi]) + (4323541887881*d^3*K0*K1*M^5*u^3)/
       (7041366097920*b^3*Sqrt[385*Pi]) - (46123553275973*d^5*K0*K1*M^5*u^3)/
       (30512586424320*b^3*Sqrt[385*Pi]) + (6653413723013*d^7*K0*K1*M^5*u^3)/
       (18307551854592*b^3*Sqrt[385*Pi]) + (2389764216659*d^9*K0*K1*M^5*u^3)/
       (7041366097920*b^3*Sqrt[385*Pi]) - (4944446191*d^11*K0*K1*M^5*u^3)/
       (640124190720*b^3*Sqrt[385*Pi]) + (3275131*d^13*K0*K1*M^5*u^3)/
       (42674946048*b^3*Sqrt[385*Pi]) - (1473562332637*d^5*K0^2*M^5*
        Sqrt[5/(77*Pi)]*u^4)/(12205034569728*b^3) - 
      (1271600537*d^11*K0^2*M^5*Sqrt[11/(35*Pi)]*u^4)/(16643228958720*b^3) - 
      (147795281701*d^11*K1^2*M^5*Sqrt[11/(35*Pi)]*u^4)/
       (124824217190400*b^3) + (1241412247*d*K0^2*M^5*Sqrt[77/(5*Pi)]*u^4)/
       (792534712320*b^3) + (109199*d^15*K1^2*M^5*Sqrt[77/(5*Pi)]*u^4)/
       (44029706240*b^3) + (((227637411713*I)/1664322895872)*d*K0*K1*M^5*
        Sqrt[Pi/385]*u^4)/b^3 + (((19154706535249*I)/8321614479360)*d^3*K0*K1*
        M^5*Sqrt[Pi/385]*u^4)/b^3 - (((32866445127839*I)/8321614479360)*d^5*
        K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + (((1466570249033*I)/1188802068480)*
        d^9*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 - 
      (((105738194011*I)/1188802068480)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^4)/
       b^3 + (((3965221517*I)/1188802068480)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^4)/
       b^3 - (((532099*I)/1553989632)*d^15*K0*K1*M^5*Sqrt[Pi/385]*u^4)/b^3 + 
      (((4821084511*I)/145993236480)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^4)/
       b^3 + (2667622707929*d^3*K0^2*M^5*u^4)/(14082732195840*Sqrt[385]*b^3*
        Sqrt[Pi]) + (5813328905074319*d^3*K1^2*M^5*u^4)/
       (9611464723660800*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (28461844051561*d^7*K0^2*M^5*u^4)/(183075518545920*b^3*Sqrt[385*Pi]) + 
      (1498540180663*d^9*K0^2*M^5*u^4)/(10769148149760*b^3*Sqrt[385*Pi]) - 
      (633091861*d^13*K0^2*M^5*u^4)/(5547742986240*b^3*Sqrt[385*Pi]) - 
      (192079*d^15*K0^2*M^5*u^4)/(6773800960*b^3*Sqrt[385*Pi]) + 
      (1629770589134873*d*K1^2*M^5*u^4)/(9611464723660800*b^3*Sqrt[385*Pi]) - 
      (2771050256619611*d^5*K1^2*M^5*u^4)/(1922292944732160*b^3*
        Sqrt[385*Pi]) + (3634397003931191*d^7*K1^2*M^5*u^4)/
       (9611464723660800*b^3*Sqrt[385*Pi]) + 
      (152620109444417*d^9*K1^2*M^5*u^4)/(505866564403200*b^3*Sqrt[385*Pi]) + 
      (5713481581*d^13*K1^2*M^5*u^4)/(41608072396800*b^3*Sqrt[385*Pi]) + 
      (((5551644023*I)/43797970944)*d*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((6170675315891*I)/4160807239680)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((16980608903*I)/81584455680)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((259827161837*I)/594401034240)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((18336822379*I)/594401034240)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((730231673*I)/594401034240)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((1209455978567*I)/1114501939200)*d*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((1779698542871*I)/1560302714880)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((134272873129*I)/1560302714880)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 + 
      (((188159929*I)/44580077568)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((13959089*I)/74300129280)*d^15*K1^2*M^5*Sqrt[Pi/385]*u^5)/b^3 - 
      (((655323756221*I)/1560302714880)*d^5*K1^2*M^5*Sqrt[(11*Pi)/35]*u^5)/
       b^3 + (((924687820447*I)/7801513574400)*d^7*K1^2*M^5*Sqrt[(11*Pi)/35]*
        u^5)/b^3 + (((3082120430161*I)/4160807239680)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[385]*b^3) + (((9146458085329*I)/7801513574400)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[385]*b^3) - 
      (((36857*I)/13208911872)*d^15*K0^2*M^5*Sqrt[(35*Pi)/11]*u^5)/b^3 + 
      (5028298607461*d*K0*K1*M^5*u^5)/(59330029158400*b^3*Sqrt[385*Pi]) + 
      (20010113877151*d^3*K0*K1*M^5*u^5)/(54610595020800*b^3*Sqrt[385*Pi]) - 
      (426881392937347*d^5*K0*K1*M^5*u^5)/(436884760166400*b^3*
        Sqrt[385*Pi]) + (1267758737124959*d^7*K0*K1*M^5*u^5)/
       (2402866180915200*b^3*Sqrt[385*Pi]) - 
      (4530690246179*d^9*K0*K1*M^5*u^5)/(320382157455360*b^3*Sqrt[385*Pi]) + 
      (23545863127*d^11*K0*K1*M^5*u^5)/(1733669683200*b^3*Sqrt[385*Pi]) - 
      (100796341*d^13*K0*K1*M^5*u^5)/(72996618240*b^3*Sqrt[385*Pi]) + 
      (136341773*d^15*K0*K1*M^5*u^5)/(495334195200*b^3*Sqrt[385*Pi]) + 
      (((31362399525101*I)/31206054297600)*d*K0*K1*M^5*Sqrt[Pi/385]*u^6)/
       b^3 + (((1059431230789*I)/1642423910400)*d^3*K0*K1*M^5*Sqrt[Pi/385]*
        u^6)/b^3 - (((3178798726297*I)/891601551360)*d^5*K0*K1*M^5*
        Sqrt[Pi/385]*u^6)/b^3 + (((4996397890889*I)/4458007756800)*d^7*K0*K1*
        M^5*Sqrt[Pi/385]*u^6)/b^3 + (((1063605702583*I)/1248242171904)*d^9*K0*
        K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - (((379528667887*I)/6241210859520)*d^11*
        K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + (((591646609*I)/178320310272)*d^13*
        K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 - (((99113503*I)/693467873280)*d^15*
        K0*K1*M^5*Sqrt[Pi/385]*u^6)/b^3 + (1088991321841921*d^3*K0^2*M^5*u^6)/
       (28834394170982400*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (52483284144193571*d^3*K1^2*M^5*u^6)/(144171970854912000*Sqrt[385]*b^3*
        Sqrt[Pi]) - (107482850693567*d*K0^2*M^5*u^6)/(7208598542745600*b^3*
        Sqrt[385*Pi]) - (106624329551483*d^5*K0^2*M^5*u^6)/
       (1310654280499200*b^3*Sqrt[385*Pi]) + 
      (65129952877237*d^7*K0^2*M^5*u^6)/(565380277862400*b^3*Sqrt[385*Pi]) - 
      (75964015502959*d^9*K0^2*M^5*u^6)/(1201433090457600*b^3*Sqrt[385*Pi]) + 
      (872462859641*d^11*K0^2*M^5*u^6)/(124824217190400*b^3*Sqrt[385*Pi]) - 
      (11494208417*d^13*K0^2*M^5*u^6)/(20804036198400*b^3*Sqrt[385*Pi]) + 
      (177019081*d^15*K0^2*M^5*u^6)/(1981336780800*b^3*Sqrt[385*Pi]) - 
      (7104394321103*d*K1^2*M^5*u^6)/(480573236183040*b^3*Sqrt[385*Pi]) + 
      (500014156345783*d^5*K1^2*M^5*u^6)/(1109015160422400*b^3*
        Sqrt[385*Pi]) + (39792333145057651*d^7*K1^2*M^5*u^6)/
       (144171970854912000*b^3*Sqrt[385*Pi]) - 
      (33199294401569*d^9*K1^2*M^5*u^6)/(88340668416000*b^3*Sqrt[385*Pi]) + 
      (42468292507217*d^11*K1^2*M^5*u^6)/(1456282533888000*b^3*
        Sqrt[385*Pi]) - (226846254403*d^13*K1^2*M^5*u^6)/
       (145628253388800*b^3*Sqrt[385*Pi]) + (2777447*d^15*K1^2*M^5*u^6)/
       (18289262592*b^3*Sqrt[385*Pi]) + (4948267*d^15*K0*K1*M^5*
        Sqrt[11/(35*Pi)]*u^7)/(371500646400*b^3) + 
      (((1560454989803*I)/7801513574400)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((195292850303*I)/1560302714880)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((13365610327*I)/1560302714880)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((6982511*I)/11731599360)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((11909881*I)/520100904960)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((42305371991*I)/156030271488)*d*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((2798214287047*I)/3900756787200)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((1024349910533*I)/3900756787200)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((985246627*I)/5778898944)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((17277013909*I)/1300252262400)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((4029538207*I)/3900756787200)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 - 
      (((133196341*I)/3900756787200)*d^15*K1^2*M^5*Sqrt[Pi/385]*u^7)/b^3 + 
      (((88109603*I)/17336696832)*d^3*K1^2*M^5*Sqrt[(5*Pi)/77]*u^7)/b^3 - 
      (((17210614543*I)/222900387840)*d^5*K0^2*M^5*Sqrt[(7*Pi)/55]*u^7)/b^3 + 
      (((153509727391*I)/7801513574400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[385]*b^3) + (((2947189099*I)/1114501939200)*d*K0^2*M^5*
        Sqrt[(77*Pi)/5]*u^7)/b^3 - (64688667224183*d*K0*K1*M^5*u^7)/
       (1802149635686400*b^3*Sqrt[385*Pi]) - 
      (2552804815168261*d^3*K0*K1*M^5*u^7)/(9010748178432000*b^3*
        Sqrt[385*Pi]) + (66079332362881*d^5*K0*K1*M^5*u^7)/
       (163831785062400*b^3*Sqrt[385*Pi]) + 
      (170767054166251*d^7*K0*K1*M^5*u^7)/(819158925312000*b^3*
        Sqrt[385*Pi]) - (2843949718635373*d^9*K0*K1*M^5*u^7)/
       (9010748178432000*b^3*Sqrt[385*Pi]) + 
      (6701146814981*d^11*K0*K1*M^5*u^7)/(273052975104000*b^3*Sqrt[385*Pi]) - 
      (18255846223*d^13*K0*K1*M^5*u^7)/(10922119004160*b^3*Sqrt[385*Pi]) - 
      (2639179*d^15*K0^2*M^5*Sqrt[7/(55*Pi)]*u^8)/(148600258560*b^3) + 
      (((2931760639*I)/27088588800)*d*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((22318727881*I)/975189196800)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((4322098589*I)/18753638400)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((9982810001*I)/108354355200)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((43510367*I)/750145536)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((5355009943*I)/975189196800)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 - 
      (((1694893*I)/75014553600)*d^15*K0*K1*M^5*Sqrt[Pi/385]*u^8)/b^3 + 
      (((19751*I)/429977600)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^8)/b^3 - 
      (3083578475389883*d^3*K0^2*M^5*u^8)/(18021496356864000*Sqrt[385]*b^3*
        Sqrt[Pi]) - (13824600200901407*d^3*K1^2*M^5*u^8)/
       (54064489070592000*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (149432187341*d*K0^2*M^5*u^8)/(3575693721600*b^3*Sqrt[385*Pi]) + 
      (12029967090299*d^5*K0^2*M^5*u^8)/(85816649318400*b^3*Sqrt[385*Pi]) + 
      (32402721041777*d^7*K0^2*M^5*u^8)/(462089650176000*b^3*Sqrt[385*Pi]) - 
      (361950869039251*d^9*K0^2*M^5*u^8)/(4505374089216000*b^3*
        Sqrt[385*Pi]) - (3147309051517*d^11*K0^2*M^5*u^8)/
       (546105950208000*b^3*Sqrt[385*Pi]) + (716535137*d^13*K0^2*M^5*u^8)/
       (136868659200*b^3*Sqrt[385*Pi]) + (657393057251897*d*K1^2*M^5*u^8)/
       (9010748178432000*b^3*Sqrt[385*Pi]) + 
      (1315779135133361*d^5*K1^2*M^5*u^8)/(6758061133824000*b^3*
        Sqrt[385*Pi]) + (4538088979952791*d^7*K1^2*M^5*u^8)/
       (54064489070592000*b^3*Sqrt[385*Pi]) - 
      (833930976468683*d^9*K1^2*M^5*u^8)/(9010748178432000*b^3*
        Sqrt[385*Pi]) - (7790806741937*d^11*K1^2*M^5*u^8)/
       (1638317850624000*b^3*Sqrt[385*Pi]) + (23794635481*d^13*K1^2*M^5*u^8)/
       (16383178506240*b^3*Sqrt[385*Pi]) - (26386579*d^15*K1^2*M^5*u^8)/
       (743001292800*b^3*Sqrt[385*Pi]) - (2773594996217*d^3*K0*K1*M^5*
        Sqrt[5/(77*Pi)]*u^9)/(108128978141184*b^3) - 
      (8808059921*d^13*K0*K1*M^5*Sqrt[11/(35*Pi)]*u^9)/(9101765836800*b^3) - 
      (((1707019981*I)/325063065600)*d*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((8915492629*I)/487594598400)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((7193636407*I)/1950378393600)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((1709581187*I)/195037839360)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((215473663*I)/278625484800)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((37906147*I)/27088588800)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((15190423*I)/1950378393600)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((2507606657*I)/433417420800)*d*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((10073439773*I)/1300252262400)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((1445843519*I)/557250969600)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((258491657*I)/52010090496)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((736877447*I)/1300252262400)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 + 
      (((5252347*I)/3900756787200)*d^15*K1^2*M^5*Sqrt[Pi/385]*u^9)/b^3 - 
      (((117975643*I)/780151357440)*d^11*K1^2*M^5*Sqrt[(11*Pi)/35]*u^9)/b^3 - 
      (((199375963*I)/72236236800)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[385]*b^3) + (((5886885913*I)/3900756787200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[385]*b^3) + (967993337033*d*K0*K1*M^5*u^9)/
       (12620095488000*b^3*Sqrt[385*Pi]) - (51798375950333*d^5*K0*K1*M^5*u^9)/
       (13516122267648000*b^3*Sqrt[385*Pi]) + 
      (5952154465997*d^7*K0*K1*M^5*u^9)/(94518337536000*b^3*Sqrt[385*Pi]) + 
      (2005609618549*d^9*K0*K1*M^5*u^9)/(409579462656000*b^3*Sqrt[385*Pi]) - 
      (44960909209*d^11*K0*K1*M^5*u^9)/(21556813824000*b^3*Sqrt[385*Pi]) + 
      (15123239*d^15*K0*K1*M^5*u^9)/(61916774400*b^3*Sqrt[385*Pi]) + 
      (78180611*d^13*K1^2*M^5*Sqrt[11/(35*Pi)]*u^10)/(284265676800*b^3) - 
      (((4981041077*I)/1950378393600)*d*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((14528935657*I)/5851135180800)*d^3*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((4770923207*I)/450087321600)*d^5*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((15453474473*I)/1170227036160)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 + 
      (((7143764231*I)/1170227036160)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^10)/b^3 - 
      (((12183841577*I)/5851135180800)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^10)/
       b^3 - (((604421*I)/30958387200)*d^15*K0*K1*M^5*Sqrt[Pi/385]*u^10)/
       b^3 - (((3477447919*I)/5851135180800)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/35]*
        u^10)/b^3 + (54643352985119*d^3*K0^2*M^5*u^10)/
       (27032244535296000*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (3706359957191*d^3*K1^2*M^5*u^10)/(474249904128000*Sqrt[385]*b^3*
        Sqrt[Pi]) - (26841933524437*d*K0^2*M^5*u^10)/(9010748178432000*b^3*
        Sqrt[385*Pi]) + (496585497174161*d^5*K0^2*M^5*u^10)/
       (27032244535296000*b^3*Sqrt[385*Pi]) - 
      (463439062166401*d^7*K0^2*M^5*u^10)/(27032244535296000*b^3*
        Sqrt[385*Pi]) - (2747660298983*d^9*K0^2*M^5*u^10)/
       (273052975104000*b^3*Sqrt[385*Pi]) + 
      (1573199239751*d^11*K0^2*M^5*u^10)/(273052975104000*b^3*Sqrt[385*Pi]) + 
      (674005504391*d^13*K0^2*M^5*u^10)/(163831785062400*b^3*Sqrt[385*Pi]) - 
      (10092997*d^15*K0^2*M^5*u^10)/(123833548800*b^3*Sqrt[385*Pi]) - 
      (3305082495961*d*K1^2*M^5*u^10)/(530044010496000*b^3*Sqrt[385*Pi]) + 
      (314461235173693*d^5*K1^2*M^5*u^10)/(27032244535296000*b^3*
        Sqrt[385*Pi]) - (20811501150679*d^7*K1^2*M^5*u^10)/
       (1802149635686400*b^3*Sqrt[385*Pi]) - 
      (22136881416427*d^9*K1^2*M^5*u^10)/(2457476775936000*b^3*
        Sqrt[385*Pi]) + (3597877096661*d^11*K1^2*M^5*u^10)/
       (819158925312000*b^3*Sqrt[385*Pi]) - (9146861*d^15*K1^2*M^5*u^10)/
       (123833548800*b^3*Sqrt[385*Pi]) - (3106472141*d^11*K0*K1*M^5*
        Sqrt[11/(35*Pi)]*u^11)/(10239486566400*b^3) + 
      (((5962387*I)/25004851200)*d*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((3066548801*I)/2925567590400)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((15828477887*I)/2925567590400)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((10227739*I)/45008732160)*d^9*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((7072798699*I)/2925567590400)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((1772696749*I)/2925567590400)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((123853*I)/8334950400)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((546425353*I)/2925567590400)*d*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((246963907*I)/172092211200)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((3886561769*I)/975189196800)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 - 
      (((84079031*I)/975189196800)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((201822977*I)/108354355200)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((458129029*I)/975189196800)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((25346119*I)/2925567590400)*d^15*K1^2*M^5*Sqrt[Pi/385]*u^11)/b^3 + 
      (((1424751799*I)/417938227200)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[385]*b^3) + (((414996661*I)/139312742400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[385]*b^3) - (40200128196497*d*K0*K1*M^5*u^11)/
       (6758061133824000*b^3*Sqrt[385*Pi]) + 
      (8374264343509*d^3*K0*K1*M^5*u^11)/(844757641728000*b^3*Sqrt[385*Pi]) - 
      (717613089829*d^5*K0*K1*M^5*u^11)/(71137485619200*b^3*Sqrt[385*Pi]) + 
      (20751695729521*d^7*K0*K1*M^5*u^11)/(3379030566912000*b^3*
        Sqrt[385*Pi]) + (269271814951*d^9*K0*K1*M^5*u^11)/
       (47259168768000*b^3*Sqrt[385*Pi]) - (293141316491*d^13*K0*K1*M^5*u^11)/
       (122873838796800*b^3*Sqrt[385*Pi]) + (943231*d^15*K0*K1*M^5*u^11)/
       (139312742400*b^3*Sqrt[385*Pi]) - (((154560391*I)/1462783795200)*d*K0*
        K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - (((1325591629*I)/1462783795200)*d^3*
        K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - (((1195629103*I)/1462783795200)*
        d^5*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      (((482081771*I)/162531532800)*d^7*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 + 
      (((24249527*I)/69656371200)*d^9*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      (((572548069*I)/487594598400)*d^11*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      (((7609781*I)/25662873600)*d^13*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      (((45301*I)/3186892800)*d^15*K0*K1*M^5*Sqrt[Pi/385]*u^12)/b^3 - 
      (139361811443*d^3*K0^2*M^5*u^12)/(102394865664000*Sqrt[385]*b^3*
        Sqrt[Pi]) - (639424970461*d^3*K1^2*M^5*u^12)/
       (460776895488000*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (37180654739*d*K0^2*M^5*u^12)/(122873838796800*b^3*Sqrt[385*Pi]) + 
      (30889659371*d^5*K0^2*M^5*u^12)/(22754414592000*b^3*Sqrt[385*Pi]) + 
      (127277426057*d^7*K0^2*M^5*u^12)/(153592298496000*b^3*Sqrt[385*Pi]) - 
      (37281300487*d^9*K0^2*M^5*u^12)/(24574767759360*b^3*Sqrt[385*Pi]) + 
      (37550385199*d^11*K0^2*M^5*u^12)/(307184596992000*b^3*Sqrt[385*Pi]) + 
      (31011091963*d^13*K0^2*M^5*u^12)/(122873838796800*b^3*Sqrt[385*Pi]) + 
      (255481*d^15*K0^2*M^5*u^12)/(17414092800*b^3*Sqrt[385*Pi]) + 
      (108558104689*d*K1^2*M^5*u^12)/(368621516390400*b^3*Sqrt[385*Pi]) + 
      (2753286067607*d^5*K1^2*M^5*u^12)/(1843107581952000*b^3*Sqrt[385*Pi]) + 
      (190594756423*d^7*K1^2*M^5*u^12)/(307184596992000*b^3*Sqrt[385*Pi]) - 
      (95695574423*d^9*K1^2*M^5*u^12)/(68263243776000*b^3*Sqrt[385*Pi]) + 
      (326573231*d^11*K1^2*M^5*u^12)/(2194175692800*b^3*Sqrt[385*Pi]) + 
      (3027108407*d^13*K1^2*M^5*u^12)/(13652648755200*b^3*Sqrt[385*Pi]) + 
      (1425103*d^15*K1^2*M^5*u^12)/(139312742400*b^3*Sqrt[385*Pi]) + 
      (((38639*I)/14627837952)*d*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((721001*I)/14065228800)*d^5*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((18522733*I)/146278379520)*d^7*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((51138067*I)/731391897600)*d^11*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((1316461*I)/45711993600)*d^13*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((18587*I)/8037273600)*d^15*K0^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((354259*I)/146278379520)*d*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((3739709*I)/81265766400)*d^5*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((65927*I)/551577600)*d^7*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((50932823*I)/731391897600)*d^9*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((3020681*I)/45711993600)*d^11*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 + 
      (((6251473*I)/243797299200)*d^13*K1^2*M^5*Sqrt[Pi/385]*u^13)/b^3 - 
      (((2581067*I)/365695948800)*d^9*K0^2*M^5*Sqrt[(11*Pi)/35]*u^13)/b^3 + 
      (((29*I)/161740800)*d^15*K1^2*M^5*Sqrt[(11*Pi)/35]*u^13)/b^3 + 
      (((12026759*I)/243797299200)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[385]*b^3) + (((106159*I)/2257382400)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[385]*b^3) - (3747015037*d*K0*K1*M^5*u^13)/
       (230388447744000*b^3*Sqrt[385*Pi]) - (938515891*d^3*K0*K1*M^5*u^13)/
       (17722188288000*b^3*Sqrt[385*Pi]) + (62205175247*d^5*K0*K1*M^5*u^13)/
       (230388447744000*b^3*Sqrt[385*Pi]) - (96031411379*d^7*K0*K1*M^5*u^13)/
       (230388447744000*b^3*Sqrt[385*Pi]) + (53786197009*d^9*K0*K1*M^5*u^13)/
       (230388447744000*b^3*Sqrt[385*Pi]) + (12965017939*d^11*K0*K1*M^5*u^13)/
       (230388447744000*b^3*Sqrt[385*Pi]) - (4918504289*d^13*K0*K1*M^5*u^13)/
       (76796149248000*b^3*Sqrt[385*Pi]) - (1679323*d^15*K0*K1*M^5*u^13)/
       (174140928000*b^3*Sqrt[385*Pi]) + (39469*d^15*K1^2*M^5*Sqrt[7/(55*Pi)]*
        u^14)/(348281856000*b^3) - (((6011*I)/13544294400)*d*K0*K1*M^5*
        Sqrt[Pi/385]*u^14)/b^3 - (((1737623*I)/365695948800)*d^3*K0*K1*M^5*
        Sqrt[Pi/385]*u^14)/b^3 - (((1314979*I)/121898649600)*d^5*K0*K1*M^5*
        Sqrt[Pi/385]*u^14)/b^3 + (((5299681*I)/365695948800)*d^7*K0*K1*M^5*
        Sqrt[Pi/385]*u^14)/b^3 - (((576073*I)/73139189760)*d^11*K0*K1*M^5*
        Sqrt[Pi/385]*u^14)/b^3 - (((9397*I)/1434101760)*d^13*K0*K1*M^5*
        Sqrt[Pi/385]*u^14)/b^3 - (((571*I)/803727360)*d^15*K0*K1*M^5*
        Sqrt[Pi/385]*u^14)/b^3 + (((552871*I)/365695948800)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/35]*u^14)/b^3 - (59197741*d^3*K0^2*M^5*u^14)/
       (153592298496000*Sqrt[385]*b^3*Sqrt[Pi]) - 
      (187394219*d^3*K1^2*M^5*u^14)/(460776895488000*Sqrt[385]*b^3*
        Sqrt[Pi]) + (5120461*d*K0^2*M^5*u^14)/(76796149248000*b^3*
        Sqrt[385*Pi]) + (2765899*d^5*K0^2*M^5*u^14)/(984566016000*b^3*
        Sqrt[385*Pi]) + (201477259*d^7*K0^2*M^5*u^14)/
       (460776895488000*b^3*Sqrt[385*Pi]) - (60506197*d^9*K0^2*M^5*u^14)/
       (17722188288000*b^3*Sqrt[385*Pi]) - (219272903*d^11*K0^2*M^5*u^14)/
       (65825270784000*b^3*Sqrt[385*Pi]) + (18912379*d^13*K0^2*M^5*u^14)/
       (6399679104000*b^3*Sqrt[385*Pi]) + (100109*d^15*K0^2*M^5*u^14)/
       (116093952000*b^3*Sqrt[385*Pi]) + (5524021*d*K1^2*M^5*u^14)/
       (76796149248000*b^3*Sqrt[385*Pi]) + (61584317*d^5*K1^2*M^5*u^14)/
       (23038844774400*b^3*Sqrt[385*Pi]) + (187905391*d^7*K1^2*M^5*u^14)/
       (460776895488000*b^3*Sqrt[385*Pi]) - (34855453*d^9*K1^2*M^5*u^14)/
       (10970878464000*b^3*Sqrt[385*Pi]) - (486324911*d^11*K1^2*M^5*u^14)/
       (153592298496000*b^3*Sqrt[385*Pi]) + (263897*d^13*K1^2*M^5*u^14)/
       (94112928000*b^3*Sqrt[385*Pi]) - (91423*d*K0*K1*M^5*Sqrt[11/(35*Pi)]*
        u^15)/(232948319385600*b^3) - (721979*d^5*K0*K1*M^5*Sqrt[11/(35*Pi)]*
        u^15)/(28798555968000*b^3) - (3888617*d^7*K0*K1*M^5*Sqrt[11/(35*Pi)]*
        u^15)/(81294209418240*b^3) + (5063*d^9*K0*K1*M^5*Sqrt[11/(35*Pi)]*
        u^15)/(114279984000*b^3) + (((887*I)/182847974400)*d*K0^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 + (((58367*I)/182847974400)*d^5*K0^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 - (((851*I)/2813045760)*d^7*K0^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 - (((4843*I)/7313918976)*d^9*K0^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 + (((45949*I)/182847974400)*d^13*K0^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 + (((5783*I)/182847974400)*d^15*K0^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 + (((281*I)/60949324800)*d*K1^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 + (((18737*I)/60949324800)*d^5*K1^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 - (((17837*I)/60949324800)*d^7*K1^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 - (((23467*I)/36569594880)*d^9*K1^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 + (((14803*I)/60949324800)*d^13*K1^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 + (((5563*I)/182847974400)*d^15*K1^2*M^5*
        Sqrt[Pi/385]*u^15)/b^3 + (((1151*I)/60949324800)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/35]*u^15)/b^3 + (((1123*I)/60949324800)*d^11*K1^2*M^5*
        Sqrt[(11*Pi)/35]*u^15)/b^3 + (((1613*I)/10755763200)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[385]*b^3) + (((3823*I)/26121139200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[385]*b^3) + (154624009*d*K0*K1*M^5*u^15)/
       (10482674372352000*b^3*Sqrt[385*Pi]) - (50243*d^3*K0*K1*M^5*u^15)/
       (1175451264000*b^3*Sqrt[385*Pi]) + (219640783*d^7*K0*K1*M^5*u^15)/
       (474216221606400*b^3*Sqrt[385*Pi]) + (6296161*d^11*K0*K1*M^5*u^15)/
       (19199037312000*b^3*Sqrt[385*Pi]) - (138779*d^13*K0*K1*M^5*u^15)/
       (457119936000*b^3*Sqrt[385*Pi]) - (6121*d^15*K0*K1*M^5*u^15)/
       (43535232000*b^3*Sqrt[385*Pi]) - (11*d*K0^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (548543923200*b^3) - (5693*d^3*K0^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (28798555968000*b^3) + (19751*d^5*K0^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (28798555968000*b^3) + (10729*d^7*K0^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (28798555968000*b^3) - (25661*d^9*K0^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (19199037312000*b^3) + (4337*d^11*K0^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (28798555968000*b^3) + (37*d^13*K0^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (319983955200*b^3) + (d^15*K0^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (4353523200*b^3) - (11*d*K1^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (548543923200*b^3) - (5693*d^3*K1^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (28798555968000*b^3) + (19751*d^5*K1^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (28798555968000*b^3) + (10729*d^7*K1^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (28798555968000*b^3) - (25661*d^9*K1^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (19199037312000*b^3) + (4337*d^11*K1^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (28798555968000*b^3) + (37*d^13*K1^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (319983955200*b^3) + (d^15*K1^2*M^5*Sqrt[11/(35*Pi)]*u^16)/
       (4353523200*b^3) - ((I/22855996800)*d*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/
       b^3 - ((I/1523733120)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 + 
      (((41*I)/22855996800)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 + 
      ((I/268894080)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 - 
      ((I/1088380800)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 - 
      ((I/653028480)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 - 
      ((I/4571199360)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/35]*u^16)/b^3 + 
      (17113*d^3*K0^2*M^5*u^16)/(7199638992000*Sqrt[385]*b^3*Sqrt[Pi]) + 
      (17113*d^3*K1^2*M^5*u^16)/(7199638992000*Sqrt[385]*b^3*Sqrt[Pi]) - 
      ((I/3265142400)*d^5*K0*K1*M^5*Sqrt[(77*Pi)/5]*u^16)/b^3 + 
      (17113*d*K0^2*M^5*u^16)/(57597111936000*b^3*Sqrt[385*Pi]) - 
      (17113*d^5*K0^2*M^5*u^16)/(4114079424000*b^3*Sqrt[385*Pi]) + 
      (17113*d^9*K0^2*M^5*u^16)/(11519422387200*b^3*Sqrt[385*Pi]) + 
      (17113*d*K1^2*M^5*u^16)/(57597111936000*b^3*Sqrt[385*Pi]) - 
      (17113*d^5*K1^2*M^5*u^16)/(4114079424000*b^3*Sqrt[385*Pi]) + 
      (17113*d^9*K1^2*M^5*u^16)/(11519422387200*b^3*Sqrt[385*Pi]))/Pi}, -1, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_5_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/24*I)*d*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      ((I/12)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - ((I/24)*d^5*K0^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) + ((I/4)*d*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      ((I/2)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + ((I/4)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) - ((I/48)*d*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^3)/b^2 + 
      ((I/24)*d^3*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^3)/b^2 - 
      ((I/48)*d^5*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^3)/b^2 + 
      (((3*I)/8)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) - 
      (((3*I)/4)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((3*I)/8)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) - 
      ((I/24)*d*K1^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 + 
      ((I/12)*d^3*K1^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 - 
      ((I/24)*d^5*K1^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 + 
      ((I/8)*d*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - ((I/4)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + ((I/8)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      ((I/6)*d*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - ((I/3)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + ((I/6)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]))/Pi, 0, 
    (((-1/468*I)*d^3*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      ((I/468)*d^7*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((67*I)/624)*d*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      ((I/312)*d^3*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      ((I/312)*d^5*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      ((I/312)*d^7*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((11*I)/1248)*d^5*K0^2*M^4*Sqrt[11/(7*Pi)]*u^2)/b^2 + 
      (((223*I)/1248)*d*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((1129*I)/3744)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((97*I)/3744)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((1051*I)/624)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((653*I)/624)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((85*I)/624)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((2719*I)/7488)*d^3*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^3)/b^2 + 
      (((3067*I)/2496)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((10463*I)/7488)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) - 
      (((631*I)/7488)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((97*I)/12480)*d*K0^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 + 
      (((17*I)/18720)*d^5*K0^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 + 
      (((19*I)/2880)*d*K1^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 + 
      ((I/2880)*d^3*K1^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 + 
      (((37*I)/8640)*d^7*K1^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 + 
      (((2221*I)/12480)*d*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((953*I)/1872)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((5891*I)/18720)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((83*I)/1872)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((3533*I)/18720)*d*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((3349*I)/9360)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((5*I)/832)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((593*I)/7020)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((589*I)/56160)*d*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^5)/b^2 - 
      (((589*I)/56160)*d^3*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^5)/b^2 - 
      ((I/2340)*d^5*K0*K1*M^4*Sqrt[77/Pi]*u^5)/b^2 + 
      ((I/2340)*d^7*K0*K1*M^4*Sqrt[77/Pi]*u^5)/b^2 - 
      (((551*I)/7020)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) + 
      (((433*I)/3510)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((323*I)/6240)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) + 
      (((43*I)/6240)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) + 
      (((19*I)/28080)*d*K0^2*M^4*Sqrt[7/(11*Pi)]*u^6)/b^2 - 
      (((19*I)/28080)*d^3*K0^2*M^4*Sqrt[7/(11*Pi)]*u^6)/b^2 + 
      ((I/1872)*d^7*K0^2*M^4*Sqrt[7/(11*Pi)]*u^6)/b^2 + 
      ((I/1872)*d^7*K1^2*M^4*Sqrt[7/(11*Pi)]*u^6)/b^2 + 
      ((I/28080)*d*K1^2*M^4*Sqrt[77/Pi]*u^6)/b^2 - 
      ((I/28080)*d^3*K1^2*M^4*Sqrt[77/Pi]*u^6)/b^2 - 
      (((58*I)/1755)*d*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((457*I)/7020)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) - 
      (((67*I)/1872)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((58*I)/1755)*d*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) - 
      (((457*I)/7020)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((53*I)/1872)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]))/Pi, 0, 
    ((((-161371*I)/5353920)*d*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((613*I)/24960)*d^5*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((7*I)/24960)*d^9*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((157537*I)/5353920)*d*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((1337*I)/68640)*d^5*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((3173*I)/1784640)*d^9*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      ((I/133848)*d*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((5729*I)/24960)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((941*I)/4992)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((229*I)/5353920)*d*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((685*I)/832)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((24379*I)/27456)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((5021*I)/12480)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((703*I)/89232)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((65152591*I)/642470400)*d^3*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^3)/b^2 - 
      (((105257*I)/748800)*d^7*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^3)/b^2 - 
      (((61*I)/57600)*d^9*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^3)/b^2 - 
      (((38193*I)/41600)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((76495037*I)/642470400)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((812293*I)/748800)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((10057*I)/124800)*d^3*K0^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 - 
      (((25241*I)/62400)*d*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((30367*I)/374400)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((88541*I)/374400)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((1577*I)/374400)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((285253*I)/374400)*d*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((371081*I)/374400)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((21589*I)/74880)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((62707*I)/124800)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((157*I)/10400)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((12269*I)/374400)*d^7*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^5)/b^2 - 
      (((438721*I)/748800)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) + 
      (((342851*I)/374400)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((16307*I)/187200)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((3329*I)/249600)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((241*I)/124800)*d^5*K0^2*M^4*Sqrt[7/(11*Pi)]*u^6)/b^2 - 
      (((281*I)/249600)*d^7*K0^2*M^4*Sqrt[7/(11*Pi)]*u^6)/b^2 - 
      (((1237363*I)/74131200)*d*K1^2*M^4*Sqrt[7/(11*Pi)]*u^6)/b^2 - 
      (((18671761*I)/963705600)*d^7*K1^2*M^4*Sqrt[7/(11*Pi)]*u^6)/b^2 - 
      (((3292747*I)/963705600)*d^9*K1^2*M^4*Sqrt[7/(11*Pi)]*u^6)/b^2 - 
      (((3673*I)/99840)*d*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((9089*I)/149760)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) - 
      (((3749*I)/1497600)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((7825319*I)/148262400)*d*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((45907*I)/748800)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((4973*I)/74880)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((36196109*I)/481852800)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((40019957*I)/1927411200)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) - 
      (((119*I)/93600)*d^7*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^7)/b^2 + 
      (((227*I)/561600)*d^9*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^7)/b^2 - 
      (((4327*I)/124800)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) + 
      (((5591*I)/187200)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) + 
      (((447*I)/10400)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) - 
      (((5237*I)/187200)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) - 
      (((4639*I)/1123200)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) - 
      ((I/15600)*d*K0^2*M^4*Sqrt[7/(11*Pi)]*u^8)/b^2 + 
      ((I/11700)*d^5*K0^2*M^4*Sqrt[7/(11*Pi)]*u^8)/b^2 - 
      (((19*I)/93600)*d^7*K0^2*M^4*Sqrt[7/(11*Pi)]*u^8)/b^2 + 
      ((I/23400)*d^3*K1^2*M^4*Sqrt[7/(11*Pi)]*u^8)/b^2 + 
      ((I/5850)*d^5*K1^2*M^4*Sqrt[7/(11*Pi)]*u^8)/b^2 - 
      (((23*I)/93600)*d^7*K1^2*M^4*Sqrt[7/(11*Pi)]*u^8)/b^2 - 
      ((I/561600)*d^9*K1^2*M^4*Sqrt[7/(11*Pi)]*u^8)/b^2 + 
      ((I/23400)*d^3*K0^2*M^4*Sqrt[11/(7*Pi)]*u^8)/b^2 + 
      (((19*I)/31200)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      ((I/5200)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) - 
      (((3*I)/5200)*d*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((23*I)/31200)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((43*I)/561600)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) - 
      ((I/11700)*d^3*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^9)/b^2 + 
      ((I/5850)*d^5*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^9)/b^2 - 
      ((I/11700)*d^7*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^9)/b^2 - 
      ((I/3900)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) + 
      ((I/3900)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) + 
      ((I/3900)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) - 
      ((I/3900)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]))/Pi, 0, 
    ((((-8590261*I)/291253248)*d^5*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((81*I)/43520)*d^9*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((298819*I)/728133120)*d^9*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((3*I)/56576)*d^11*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((821*I)/339456)*d*K0^2*M^4*Sqrt[11/(7*Pi)]*u^2)/b^2 + 
      (((31313*I)/130560)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((497270569*I)/1456266240)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((7615*I)/28288)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((1249*I)/1697280)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((60043*I)/169728)*d*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((123583*I)/169728)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((673*I)/1632)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((73*I)/1326)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((14228143*I)/728133120)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((12422477*I)/50918400)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((43550807*I)/50918400)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) - 
      (((1183663*I)/489600)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((4108277*I)/3182400)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((1522379*I)/50918400)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) - 
      (((831*I)/332800)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((2173*I)/198900)*d^3*K0^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 + 
      (((11382047*I)/152755200)*d*K1^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 + 
      (((189781*I)/50918400)*d^9*K1^2*M^4*Sqrt[11/(7*Pi)]*u^4)/b^2 + 
      (((1267667*I)/6364800)*d*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((4703987*I)/6364800)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((2872757*I)/6364800)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((5069*I)/397800)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((477*I)/707200)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((1130977*I)/50918400)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((4209637*I)/2828800)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((2908985*I)/3055104)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((17257*I)/3916800)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((1134820879*I)/26884915200)*d^5*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^5)/b^2 - 
      (((30078617603*I)/28023857971200)*d^7*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^5)/
       b^2 + (((562470473*I)/1069286400)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((34163743*I)/118809600)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((129486697601*I)/188194406400)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) + 
      (((4114894316717*I)/5604771594240)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) + (((77573*I)/2995200)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) - (((54713*I)/16972800)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) + (((3116651*I)/152755200)*d^7*K1^2*M^4*
        Sqrt[7/(11*Pi)]*u^6)/b^2 + (((47082953*I)/427714560)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((3397697*I)/28514304)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((2164727*I)/23761920)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) + (((3018563*I)/30551040)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) + (((3013*I)/1566720)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((11183*I)/20367360)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) + (((108936461*I)/712857600)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((4057133*I)/25159680)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((144893897*I)/1069286400)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) + (((1207*I)/665600)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((210739*I)/305510400)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((2707*I)/50918400)*d^9*K0*K1*M^4*Sqrt[77/Pi]*
        u^7)/b^2 + (((38360513*I)/1069286400)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[77*Pi]) - (((50096323*I)/1069286400)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[77*Pi]) - (((1987451*I)/106928640)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[77*Pi]) + (((864089*I)/25459200)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[77*Pi]) - (((43457*I)/152755200)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[77*Pi]) + (((130727*I)/76377600)*d*K1^2*M^4*Sqrt[7/(11*Pi)]*
        u^8)/b^2 - (((3889*I)/3182400)*d^3*K1^2*M^4*Sqrt[7/(11*Pi)]*u^8)/
       b^2 + (((281*I)/848640)*d^9*K0^2*M^4*Sqrt[11/(7*Pi)]*u^8)/b^2 + 
      (((3001*I)/822528)*d*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((912983*I)/178214400)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) - 
      (((2301911*I)/133660800)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((177377*I)/38188800)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((12491*I)/76377600)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) - 
      (((610391*I)/38188800)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((186157*I)/19094400)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((70351*I)/25459200)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((841*I)/19094400)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((1589*I)/6364800)*d^7*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^9)/b^2 - 
      (((3409*I)/12729600)*d^9*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^9)/b^2 - 
      (((941*I)/38188800)*d^11*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^9)/b^2 + 
      (((10027*I)/89107200)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) - 
      (((270871*I)/89107200)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) + 
      (((444473*I)/133660800)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) + 
      (((11*I)/17821440)*d*K0^2*M^4*Sqrt[11/(7*Pi)]*u^10)/b^2 + 
      (((253*I)/19094400)*d^3*K0^2*M^4*Sqrt[11/(7*Pi)]*u^10)/b^2 + 
      (((37*I)/9900800)*d^11*K0^2*M^4*Sqrt[11/(7*Pi)]*u^10)/b^2 + 
      ((I/3564288)*d*K1^2*M^4*Sqrt[11/(7*Pi)]*u^10)/b^2 + 
      (((5009*I)/89107200)*d*K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      (((101*I)/381888)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      (((89*I)/734400)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((877*I)/6364800)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      (((59*I)/29702400)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((5279*I)/89107200)*d*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((1367*I)/10281600)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      (((3481*I)/13366080)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      (((887*I)/9547200)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((787*I)/6364800)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((73*I)/2121600)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      ((I/742560)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) - 
      (((19*I)/742560)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) + 
      ((I/123760)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) + 
      ((I/17680)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) - 
      ((I/35360)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) - 
      ((I/106080)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]))/Pi, 0, 
    ((((3411919*I)/64496640)*d^5*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((650411*I)/128993280)*d^9*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((4779913*I)/7378415616)*d^11*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((2501*I)/128993280)*d^13*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((269663*I)/6449664)*d*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((541*I)/678912)*d^9*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((103*I)/4299776)*d^13*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((602515*I)/12899328)*d*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((75967*I)/282880)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((3032717*I)/25798656)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((39075*I)/2459471872)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((34057*I)/82688)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((403159*I)/6449664)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((2431951*I)/12899328)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((13907*I)/12899328)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((1417813*I)/113817600)*d*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^3)/b^2 - 
      (((102749*I)/1289932800)*d^13*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^3)/b^2 + 
      (((7723853*I)/42997760)*d^5*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^3)/b^2 - 
      (((1137720301*I)/967449600)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) - 
      (((2939622667*I)/3869798400)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) - 
      (((546428459*I)/3869798400)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((3669073*I)/257986560)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) - 
      (((659*I)/33945600)*d^13*K0^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 + 
      (((729341341*I)/2902348800)*d^5*K1^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 - 
      (((13827899*I)/483724800)*d^3*K0^2*M^4*Sqrt[11/(7*Pi)]*u^4)/b^2 - 
      (((441199*I)/101836800)*d^9*K0^2*M^4*Sqrt[11/(7*Pi)]*u^4)/b^2 + 
      (((52327*I)/128993280)*d^11*K0^2*M^4*Sqrt[11/(7*Pi)]*u^4)/b^2 - 
      (((4120909*I)/74419200)*d*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((48751817*I)/64496640)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((663143743*I)/1934899200)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((1917672079*I)/5804697600)*d*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((2487249731*I)/5804697600)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((347687407*I)/386979840)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((27886741*I)/241862400)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((1230337*I)/85363200)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((289823*I)/341452800)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((29934817751*I)/81265766400)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((15786255649*I)/81265766400)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) + 
      (((5812667669*I)/4063288320)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((3599733517*I)/4514764800)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((60935423*I)/773959680)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) + 
      (((101259997*I)/11609395200)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((3405517*I)/5804697600)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((9223*I)/682905600)*d^13*K0^2*M^4*Sqrt[7/(11*Pi)]*u^6)/b^2 - 
      (((122555767*I)/6251212800)*d^7*K1^2*M^4*Sqrt[11/(7*Pi)]*u^6)/b^2 - 
      (((12696815641*I)/162531532800)*d*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((15717181*I)/162531532800)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((4588045129*I)/20316441600)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) - 
      (((3760725317*I)/27088588800)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) - 
      (((75168349*I)/7739596800)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((19284311*I)/23218790400)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) - 
      (((6792908741*I)/54177177600)*d*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((1901527259*I)/162531532800)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((2314111691*I)/6772147200)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) - 
      (((320864993*I)/23218790400)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((2428159*I)/1547919360)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) - 
      (((1388143*I)/11609395200)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) - 
      (((3319*I)/429977600)*d^13*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^7)/b^2 + 
      (((1066082023*I)/81265766400)*d^5*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^7)/b^2 - 
      (((2070409547*I)/27088588800)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) + 
      (((1666791629*I)/40632883200)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) - 
      (((719276849*I)/6772147200)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) - 
      (((28663321*I)/11609395200)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) - 
      (((921457*I)/5804697600)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) + 
      (((3237649*I)/11609395200)*d^11*K0^2*M^4*Sqrt[7/(11*Pi)]*u^8)/b^2 - 
      (((15120479*I)/40632883200)*d*K0^2*M^4*Sqrt[11/(7*Pi)]*u^8)/b^2 - 
      (((2483681*I)/3572121600)*d*K1^2*M^4*Sqrt[11/(7*Pi)]*u^8)/b^2 + 
      (((343693*I)/23218790400)*d^11*K1^2*M^4*Sqrt[77/Pi]*u^8)/b^2 + 
      (((243684479*I)/27088588800)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((156711497*I)/81265766400)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) - 
      (((501718583*I)/40632883200)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((560969*I)/161241600)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((110311*I)/1289932800)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((944633953*I)/97518919680)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((1513914407*I)/195037839360)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) - 
      (((3123041849*I)/243797299200)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((9539623*I)/5159731200)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((97*I)/4669440)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) - 
      (((655230073*I)/162531532800)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) - 
      (((154716017*I)/48759459840)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) + 
      (((4967373559*I)/487594598400)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) + 
      (((370129693*I)/121898649600)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) - 
      (((274869211*I)/69656371200)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) - 
      (((66638531*I)/34828185600)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) - 
      (((857341*I)/5358182400)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) + 
      (((5358763*I)/69656371200)*d^9*K0^2*M^4*Sqrt[7/(11*Pi)]*u^10)/b^2 - 
      (((4468859*I)/69656371200)*d^5*K1^2*M^4*Sqrt[7/(11*Pi)]*u^10)/b^2 + 
      (((91213649*I)/104442762977280)*d*K0^2*M^4*Sqrt[11/(7*Pi)]*u^10)/b^2 + 
      (((1216387*I)/34828185600)*d^11*K0^2*M^4*Sqrt[11/(7*Pi)]*u^10)/b^2 - 
      (((8263589*I)/975189196800)*d*K1^2*M^4*Sqrt[11/(7*Pi)]*u^10)/b^2 + 
      (((17388061*I)/6871234406400)*d*K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((25424863*I)/27088588800)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      (((2857801*I)/6019686400)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      (((19539823*I)/13544294400)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((3063847*I)/69656371200)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((82593029*I)/975189196800)*d*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((210421037*I)/243797299200)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      (((5739959*I)/4514764800)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((11950109*I)/23218790400)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((216313*I)/682905600)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((2400149*I)/69656371200)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      (((5236811*I)/4662623347200)*d*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^11)/b^2 - 
      (((108626083*I)/3730098677760)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) - 
      (((385993*I)/2437972992)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) + 
      (((1145411*I)/24379729920)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) + 
      (((136777*I)/376230400)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) - 
      (((63799*I)/1339545600)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) - 
      (((65453*I)/458265600)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) - 
      (((353009*I)/17414092800)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) + 
      (((113*I)/6094932480)*d*K0^2*M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 - 
      (((983*I)/6094932480)*d^5*K0^2*M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 - 
      (((25*I)/87070464)*d^11*K0^2*M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 - 
      (((47*I)/870704640)*d^13*K0^2*M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 + 
      (((11*I)/677214720)*d*K1^2*M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 - 
      (((1109*I)/6094932480)*d^5*K1^2*M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 + 
      (((229*I)/870704640)*d^9*K1^2*M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 - 
      (((47*I)/145117440)*d^11*K1^2*M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 - 
      (((53*I)/870704640)*d^13*K1^2*M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 + 
      (((29*I)/870704640)*d^9*K0^2*M^4*Sqrt[77/Pi]*u^12)/b^2 + 
      (((23347*I)/3047466240)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((503*I)/78140160)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      ((I/45696)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      (((151*I)/48372480)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((71*I)/6046560)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((31*I)/16124160)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((7577*I)/1015822080)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((503*I)/78140160)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      (((10807*I)/507911040)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      (((151*I)/48372480)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((71*I)/6046560)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((31*I)/16124160)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      ((I/217676160)*d*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^13)/b^2 - 
      ((I/27209520)*d^3*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^13)/b^2 - 
      ((I/24186240)*d^5*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^13)/b^2 + 
      ((I/9069840)*d^7*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^13)/b^2 + 
      ((I/16744320)*d^9*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^13)/b^2 - 
      ((I/13604760)*d^11*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^13)/b^2 - 
      ((I/72558720)*d^13*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^13)/b^2)/Pi, 0, 
    ((((-12107309*I)/515973120)*d^5*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((1631*I)/13230080)*d^13*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((107*I)/34398208)*d^15*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((10580397861499*I)/786465320509440)*d^5*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/
       b^2 - (((141*I)/17199104)*d^15*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((59167*I)/103194624)*d^7*K0^2*M^4*Sqrt[11/(7*Pi)]*u^2)/b^2 + 
      (((9741*I)/505856)*d^3*K1^2*M^4*Sqrt[11/(7*Pi)]*u^2)/b^2 + 
      (((11203*I)/7587840)*d^9*K1^2*M^4*Sqrt[11/(7*Pi)]*u^2)/b^2 + 
      (((182213*I)/257986560)*d^9*K0^2*M^4*Sqrt[77/Pi]*u^2)/b^2 - 
      (((941573*I)/17199104)*d*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((3119665*I)/17199104)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((224317*I)/19845120)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((5871949*I)/25798656)*d*K1^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((28387994204461*I)/157293064101888)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) - (((5454103*I)/19845120)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) - (((895*I)/8599552)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) - (((335*I)/3035136)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) - (((17893*I)/1031946240)*d^15*K0*K1*M^4*
        Sqrt[7/(11*Pi)]*u^3)/b^2 - (((2056008467*I)/10835435520)*d*K0*K1*M^4*
        u^3)/(b^2*Sqrt[77*Pi]) + (((2824542533*I)/2851430400)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[77*Pi]) - (((14880164083*I)/12039372800)*d^5*K0*K1*M^4*
        u^3)/(b^2*Sqrt[77*Pi]) + (((23851284203*I)/108354355200)*d^7*K0*K1*
        M^4*u^3)/(b^2*Sqrt[77*Pi]) + (((1986356689*I)/7739596800)*d^9*K0*K1*
        M^4*u^3)/(b^2*Sqrt[77*Pi]) - (((38108393*I)/859955200)*d^11*K0*K1*M^4*
        u^3)/(b^2*Sqrt[77*Pi]) + (((14451247*I)/5159731200)*d^13*K0*K1*M^4*
        u^3)/(b^2*Sqrt[77*Pi]) + (((6214661*I)/483724800)*d^9*K0^2*M^4*
        Sqrt[7/(11*Pi)]*u^4)/b^2 - (((85729*I)/40310400)*d^11*K0^2*M^4*
        Sqrt[7/(11*Pi)]*u^4)/b^2 - (((90647*I)/46437580800)*d^15*K1^2*M^4*
        Sqrt[77/Pi]*u^4)/b^2 - (((4018853*I)/541771776)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + (((4372855639*I)/13544294400)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) - (((1688303401*I)/3009843200)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + (((353492827*I)/2083737600)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + (((356413*I)/429977600)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) - (((569*I)/19845120)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + (((165871927957*I)/812657664000)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + (((17277844851*I)/30098432000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) - (((230600035*I)/142884864)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + (((152513075081*I)/232187904000)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + (((1737942839*I)/8126576640)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) - (((383597867*I)/10158220800)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + (((27244453*I)/9287516160)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + (((38262899*I)/157248000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) + (((9351297707*I)/22573824000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) - (((117409770157*I)/81265766400)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) + (((10167100213*I)/15628032000)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) + (((13091502653*I)/81265766400)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) - (((163675741*I)/6251212800)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) + (((2613103*I)/1451174400)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) - (((8140687*I)/81265766400)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) + (((173457967*I)/81265766400)*d^9*K0^2*M^4*
        Sqrt[11/(7*Pi)]*u^6)/b^2 + (((3660352291*I)/62512128000)*d*K0^2*M^4*
        u^6)/(b^2*Sqrt[77*Pi]) + (((14047670761*I)/270885888000)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[77*Pi]) - (((85206654553*I)/325063065600)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[77*Pi]) + (((11242770557*I)/85542912000)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[77*Pi]) - (((274814509*I)/81265766400)*d^11*K0^2*M^4*
        u^6)/(b^2*Sqrt[77*Pi]) + (((1862053*I)/9287516160)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((4974757*I)/325063065600)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) + (((26611599227*I)/270885888000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) + (((56443017781*I)/812657664000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((132878905547*I)/325063065600)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) + (((344316573101*I)/1625315328000)*d^7*K1^2*M^4*
        u^6)/(b^2*Sqrt[77*Pi]) + (((920902673*I)/27088588800)*d^9*K1^2*M^4*
        u^6)/(b^2*Sqrt[77*Pi]) - (((83594347*I)/16253153280)*d^11*K1^2*M^4*
        u^6)/(b^2*Sqrt[77*Pi]) + (((753547*I)/1857503232)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((6351119*I)/325063065600)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((468966089*I)/25004851200)*d^5*K0*K1*M^4*
        Sqrt[11/(7*Pi)]*u^7)/b^2 + (((101789937859*I)/1625315328000)*d*K0*K1*
        M^4*u^7)/(b^2*Sqrt[77*Pi]) + (((3219531787*I)/232187904000)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[77*Pi]) + (((64612793909*I)/541771776000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) + (((85234381*I)/7223623680)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[77*Pi]) - (((45956489*I)/36118118400)*d^11*K0*K1*
        M^4*u^7)/(b^2*Sqrt[77*Pi]) + (((90971*I)/2778316800)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[77*Pi]) - (((127409*I)/12039372800)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[77*Pi]) + (((27563*I)/8334950400)*d^15*K0^2*M^4*
        Sqrt[11/(7*Pi)]*u^8)/b^2 - (((4005946883*I)/19503783936000)*d^3*K1^2*
        M^4*Sqrt[11/(7*Pi)]*u^8)/b^2 + (((939347303*I)/125024256000)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[77*Pi]) - (((193535443*I)/232187904000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[77*Pi]) - (((6164945551*I)/325063065600)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[77*Pi]) + (((1553373209*I)/125024256000)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[77*Pi]) - (((446721263*I)/325063065600)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[77*Pi]) + (((49889467*I)/108354355200)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[77*Pi]) + (((3200669*I)/4334174208)*d^13*K0^2*M^4*
        u^8)/(b^2*Sqrt[77*Pi]) + (((11058737*I)/1089536000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[77*Pi]) - (((3732086581*I)/144472473600)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[77*Pi]) + (((118214678797*I)/6501261312000)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[77*Pi]) - (((876337837*I)/3900756787200)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[77*Pi]) - (((17612303*I)/48157491200)*d^11*K1^2*M^4*
        u^8)/(b^2*Sqrt[77*Pi]) + (((147748147*I)/433417420800)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[77*Pi]) + (((386721*I)/48157491200)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[77*Pi]) - (((75637*I)/11145019392)*d^15*K0*K1*M^4*
        Sqrt[11/(7*Pi)]*u^9)/b^2 + (((1872553993*I)/650126131200)*d*K0*K1*M^4*
        u^9)/(b^2*Sqrt[77*Pi]) - (((7673850683*I)/1950378393600)*d^3*K0*K1*
        M^4*u^9)/(b^2*Sqrt[77*Pi]) - (((4397797223*I)/650126131200)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[77*Pi]) + (((674996039*I)/72236236800)*d^7*K0*K1*
        M^4*u^9)/(b^2*Sqrt[77*Pi]) + (((3485956169*I)/1950378393600)*d^9*K0*
        K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) - (((871068901*I)/390075678720)*d^11*K0*
        K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) - (((103174901*I)/102651494400)*d^13*K0*
        K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) + (((116404181*I)/3900756787200)*d^13*
        K0^2*M^4*Sqrt[11/(7*Pi)]*u^10)/b^2 + 
      (((299263*I)/111450193920)*d^15*K0^2*M^4*Sqrt[11/(7*Pi)]*u^10)/b^2 + 
      (((423247483*I)/11702270361600)*d*K1^2*M^4*Sqrt[11/(7*Pi)]*u^10)/b^2 - 
      (((619257713*I)/11702270361600)*d^5*K1^2*M^4*Sqrt[11/(7*Pi)]*u^10)/
       b^2 + (((417768859*I)/1300252262400)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[77*Pi]) + (((786571171*I)/1300252262400)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[77*Pi]) + (((25846189*I)/433417420800)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[77*Pi]) - (((234338617*I)/144472473600)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[77*Pi]) - (((248674469*I)/433417420800)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[77*Pi]) + (((3323914843*I)/3900756787200)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[77*Pi]) + (((930778907*I)/1671752908800)*d^3*K1^2*M^4*
        u^10)/(b^2*Sqrt[77*Pi]) - (((3554863469*I)/3900756787200)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[77*Pi]) - (((472489453*I)/1300252262400)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[77*Pi]) + (((2493646733*I)/3900756787200)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + (((34939511*I)/144472473600)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + (((156581*I)/7430012928)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[77*Pi]) - (((4585381*I)/69656371200)*d^11*K0*K1*
        M^4*Sqrt[7/(11*Pi)]*u^11)/b^2 - (((11071*I)/6501261312)*d^15*K0*K1*
        M^4*Sqrt[11/(7*Pi)]*u^11)/b^2 + (((3142871*I)/731391897600)*d*K0*K1*
        M^4*u^11)/(b^2*Sqrt[77*Pi]) - (((773721209*I)/1462783795200)*d^3*K0*
        K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) - (((2844899*I)/10755763200)*d^5*K0*K1*
        M^4*u^11)/(b^2*Sqrt[77*Pi]) + (((194972933*I)/162531532800)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[77*Pi]) + (((12681629*I)/48759459840)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[77*Pi]) - (((1108777*I)/5804697600)*d^13*K0*K1*
        M^4*u^11)/(b^2*Sqrt[77*Pi]) + (((17439691*I)/285242840064000)*d*K0^2*
        M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 + (((793010623*I)/37937297728512000)*d*
        K1^2*M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 + 
      (((162004177*I)/40748977152000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((2493677*I)/86046105600)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((23767661*I)/731391897600)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      (((2984603*I)/37507276800)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      (((6237851*I)/121898649600)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((19735601*I)/487594598400)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((214135*I)/9751891968)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((1066511*I)/487594598400)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((2439622169*I)/557901437184000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((57791401*I)/2194175692800)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((123795251*I)/4388351385600)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      (((79620757*I)/1097087846400)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      (((65311703*I)/1462783795200)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((26912579*I)/731391897600)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((28307599*I)/1462783795200)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((3449*I)/1792627200)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((69211*I)/5955619737600)*d*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^13)/b^2 + 
      (((11147*I)/219417569280)*d^3*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^13)/b^2 - 
      (((92893*I)/115482931200)*d^5*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^13)/b^2 - 
      (((953807*I)/4168933816320)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) - 
      (((870427*I)/146278379520)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) + 
      (((4472107*I)/313453670400)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) + 
      (((9935099*I)/731391897600)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) - 
      (((221131*I)/29255675904)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) - 
      (((564763*I)/104484556800)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) - 
      (((133201*I)/243797299200)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) + 
      (((341*I)/365695948800)*d*K0^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((445*I)/43883513856)*d^3*K0^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((1501*I)/57741465600)*d^5*K0^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 - 
      (((27707*I)/1097087846400)*d^7*K0^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 - 
      (((3701*I)/73139189760)*d^9*K0^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((971*I)/52242278400)*d^11*K0^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((103*I)/5626091520)*d^13*K0^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((11*I)/5804697600)*d^15*K0^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((29*I)/31345367040)*d*K1^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((241*I)/24379729920)*d^3*K1^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((713*I)/28130457600)*d^5*K1^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 - 
      (((27091*I)/1097087846400)*d^7*K1^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 - 
      (((3613*I)/73139189760)*d^9*K1^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((6709*I)/365695948800)*d^11*K1^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((433*I)/24379729920)*d^13*K1^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((223*I)/121898649600)*d^15*K1^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 - 
      ((I/68567990400)*d*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^15)/b^2 - 
      ((I/1959085440)*d^3*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^15)/b^2 - 
      (((89*I)/68567990400)*d^5*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^15)/b^2 + 
      (((11*I)/9795427200)*d^7*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^15)/b^2 + 
      (((11*I)/4571199360)*d^9*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^15)/b^2 - 
      (((11*I)/22855996800)*d^11*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^15)/b^2 - 
      ((I/914239872)*d^13*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^15)/b^2 - 
      ((I/7618665600)*d^15*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^15)/b^2)/Pi, 0, 
    ((((55052765*I)/9493905408)*d^5*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((405071839*I)/47469527040)*d^9*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 + 
      (((760138539471043*I)/313537507776430080)*d^11*K0^2*M^4*Sqrt[7/(11*Pi)]*
        u^2)/b^2 - (((5167009*I)/15823175680)*d^13*K0^2*M^4*Sqrt[7/(11*Pi)]*
        u^2)/b^2 + (((65387*I)/3164635136)*d^15*K0^2*M^4*Sqrt[7/(11*Pi)]*u^2)/
       b^2 + (((30259019*I)/1186738176)*d*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((67148303*I)/4746952704)*d^3*K1^2*M^4*Sqrt[7/(11*Pi)]*u^2)/b^2 - 
      (((135*I)/3164635136)*d^17*K0^2*M^4*Sqrt[77/Pi]*u^2)/b^2 - 
      (((327*I)/1582317568)*d^17*K1^2*M^4*Sqrt[77/Pi]*u^2)/b^2 + 
      (((2603207*I)/53698560)*d*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((5189551349*I)/47469527040)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) + 
      (((47782687*I)/730300416)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[77*Pi]) - 
      (((1397917065161*I)/5225625129607168)*d^11*K0^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) - (((2748742671*I)/7911587840)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) + (((2211091137*I)/7911587840)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) - (((300923633*I)/23734763520)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) + (((76917*I)/93077504)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) + (((1703395*I)/4746952704)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) + (((3537*I)/1582317568)*d^15*K1^2*M^4*u^2)/
       (b^2*Sqrt[77*Pi]) - (((7035064985915094991*I)/338620508398544486400)*
        d^3*K0*K1*M^4*Sqrt[7/(11*Pi)]*u^3)/b^2 - 
      (((819*I)/2434334720)*d^17*K0*K1*M^4*Sqrt[77/Pi]*u^3)/b^2 + 
      (((522341636821*I)/2492150169600)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) - 
      (((202668473720043227147*I)/338620508398544486400)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[77*Pi]) + (((19901438086493*I)/29905802035200)*d^5*K0*K1*M^4*
        u^3)/(b^2*Sqrt[77*Pi]) + (((3671880222221*I)/29905802035200)*d^7*K0*
        K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) - (((3207611317397*I)/9968600678400)*
        d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((21616714877*I)/284817162240)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) - 
      (((4034067361*I)/474695270400)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((9368999*I)/18987810816)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[77*Pi]) + 
      (((8453773*I)/2190901248)*d^11*K0^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 + 
      (((188855*I)/9493905408)*d^15*K0^2*M^4*Sqrt[7/(11*Pi)]*u^4)/b^2 - 
      (((8711*I)/15823175680)*d^17*K0^2*M^4*Sqrt[11/(7*Pi)]*u^4)/b^2 - 
      (((2530519*I)/1068064358400)*d^17*K1^2*M^4*Sqrt[11/(7*Pi)]*u^4)/b^2 + 
      (((2120530681*I)/65582899200)*d*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((575068026979*I)/2136128716800)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((5510553487547*I)/14952901017600)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) - (((553189419781*I)/14952901017600)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[77*Pi]) - (((593021449763*I)/4984300339200)*d^9*K0^2*
        M^4*u^4)/(b^2*Sqrt[77*Pi]) - (((29106353*I)/10319462400)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[77*Pi]) - (((20284214357401*I)/157005460684800)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((226197804833149*I)/392513651712000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[77*Pi]) + (((425448047069953*I)/314010921369600)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[77*Pi]) - (((7177793767*I)/17488773120)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[77*Pi]) - (((5597690172749*I)/18691126272000)*d^9*
        K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + (((316597430117*I)/4672781568000)*
        d^11*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) - 
      (((975556783*I)/125654630400)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((1141906771*I)/2136128716800)*d^15*K1^2*M^4*u^4)/(b^2*Sqrt[77*Pi]) + 
      (((30418785133*I)/6501261312000)*d^11*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^5)/
       b^2 - (((45690487*I)/29905802035200)*d^17*K0*K1*M^4*Sqrt[11/(7*Pi)]*
        u^5)/b^2 - (((117819547429*I)/718560460800)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) - (((113788670938619*I)/241546862592000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[77*Pi]) + (((5292567399877*I)/4131722649600)*d^5*
        K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - (((449724261143*I)/996860067840)*
        d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[77*Pi]) - 
      (((36064244004007*I)/149529010176000)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[77*Pi]) - (((11462279693*I)/2136128716800)*d^13*K0*K1*M^4*
        u^5)/(b^2*Sqrt[77*Pi]) + (((2478060701*I)/7476450508800)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[77*Pi]) - (((238508424749*I)/42722574336000)*d^9*
        K0^2*M^4*Sqrt[7/(11*Pi)]*u^6)/b^2 + 
      (((1441357082071*I)/62802184273920)*d^5*K0^2*M^4*Sqrt[11/(7*Pi)]*u^6)/
       b^2 - (((21384107*I)/328635187200)*d^13*K0^2*M^4*Sqrt[11/(7*Pi)]*u^6)/
       b^2 - (((13128461*I)/59811604070400)*d^17*K0^2*M^4*Sqrt[11/(7*Pi)]*
        u^6)/b^2 - (((11360906286149110519697*I)/6911216591248309616640000)*d*
        K1^2*M^4*Sqrt[11/(7*Pi)]*u^6)/b^2 - 
      (((27142543947919*I)/628021842739200)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((466215358357981*I)/6280218427392000)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[77*Pi]) - (((162042000359*I)/1573989580800)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((2303621376227*I)/299058020352000)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) + (((303601979*I)/7476450508800)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((398710781474053482101573*I)/
         6911216591248309616640000)*d*K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) - 
      (((4224381757723*I)/39007567872000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) + (((90931427363717*I)/224293515264000)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[77*Pi]) - (((5988092567993*I)/34506694656000)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[77*Pi]) - (((7451967752951*I)/128167723008000)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[77*Pi]) + 
      (((3419575428629*I)/299058020352000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((416774489*I)/351832965120)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) + (((644123281*I)/7476450508800)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((37277333*I)/11962320814080)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[77*Pi]) - (((19929851304007*I)/392513651712000)*d*K0*K1*M^4*
        u^7)/(b^2*Sqrt[77*Pi]) - (((636998599291*I)/13956040949760)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[77*Pi]) + (((709279683858773*I)/3140109213696000)*
        d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) - 
      (((6920983615157*I)/64083861504000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[77*Pi]) - (((1634630584837*I)/64083861504000)*d^9*K0*K1*M^4*
        u^7)/(b^2*Sqrt[77*Pi]) + (((653937892679*I)/149529010176000)*d^11*K0*
        K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) - (((133027855*I)/398744027136)*d^13*K0*
        K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) + (((3918223*I)/398744027136)*d^15*K0*
        K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) - (((67144579*I)/29905802035200)*d^17*
        K0*K1*M^4*u^7)/(b^2*Sqrt[77*Pi]) + 
      (((7217430999757*I)/3140109213696000)*d^5*K0^2*M^4*Sqrt[11/(7*Pi)]*u^8)/
       b^2 - (((222003264109*I)/261675767808000)*d*K1^2*M^4*Sqrt[11/(7*Pi)]*
        u^8)/b^2 - (((2641770948653*I)/392513651712000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[77*Pi]) - (((3661279285813*I)/1046703071232000)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[77*Pi]) - (((657181845589*I)/49843003392000)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[77*Pi]) - (((667790530483*I)/448587030528000)*d^9*
        K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) - (((7852921*I)/17145856000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) - (((1073096863*I)/5981160407040)*
        d^13*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((805823351*I)/3322866892800)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + 
      (((412562153*I)/29905802035200)*d^17*K0^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) - 
      (((45842088440593*I)/12560436854784000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[77*Pi]) + (((423097312153861*I)/12560436854784000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[77*Pi]) - (((34040130327263*I)/1794348122112000)*
        d^7*K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) - 
      (((3544435127437*I)/1794348122112000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[77*Pi]) + (((276606678529*I)/598116040704000)*d^11*K1^2*M^4*
        u^8)/(b^2*Sqrt[77*Pi]) - (((37483989601*I)/119623208140800)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[77*Pi]) + (((2184182569*I)/23924641628160)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + (((47402353*I)/17089029734400)*d^17*
        K1^2*M^4*u^8)/(b^2*Sqrt[77*Pi]) + (((51497660509*I)/897174061056000)*
        d^9*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^9)/b^2 - 
      (((2601269402579*I)/785027303424000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[77*Pi]) + (((340260043303*I)/483093725184000)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[77*Pi]) + (((899656893829*I)/91017658368000)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[77*Pi]) - (((1150149744749*I)/128167723008000)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[77*Pi]) + 
      (((361566436787*I)/179434812211200)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[77*Pi]) - (((3998341001*I)/7801513574400)*d^13*K0*K1*M^4*
        u^9)/(b^2*Sqrt[77*Pi]) - (((294056107*I)/726456729600)*d^15*K0*K1*M^4*
        u^9)/(b^2*Sqrt[77*Pi]) - (((364912609*I)/11962320814080)*d^17*K0*K1*
        M^4*u^9)/(b^2*Sqrt[77*Pi]) + (((16641258937*I)/147192619392000)*d^5*
        K1^2*M^4*Sqrt[11/(7*Pi)]*u^10)/b^2 - 
      (((26228058539*I)/538304436633600)*d^9*K1^2*M^4*Sqrt[11/(7*Pi)]*u^10)/
       b^2 - (((1528658635667*I)/6280218427392000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[77*Pi]) + (((1253665264079*I)/6280218427392000)*d^3*K0^2*M^4*
        u^10)/(b^2*Sqrt[77*Pi]) + (((5500069801301*I)/6280218427392000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - (((22842011009*I)/128167723008000)*
        d^7*K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      (((287140659677*I)/299058020352000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[77*Pi]) - (((66571376681*I)/179434812211200)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[77*Pi]) + (((17158289297*I)/35886962442240)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[77*Pi]) + (((32968423903*I)/179434812211200)*d^15*
        K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + (((170761*I)/10994780160)*d^17*
        K0^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) - 
      (((40908009620809*I)/113043931693056000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[77*Pi]) + (((24661652893*I)/523351535616000)*d^3*K1^2*M^4*
        u^10)/(b^2*Sqrt[77*Pi]) - (((14509992967*I)/28837737676800)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[77*Pi]) - (((42303052601*I)/134576109158400)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + (((13084029407*I)/44858703052800)*
        d^13*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((24276667*I)/197906042880)*d^15*K1^2*M^4*u^10)/(b^2*Sqrt[77*Pi]) + 
      (((2205147887*I)/215321774653440)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[77*Pi]) - (((265403363*I)/153801267609600)*d^17*K0*K1*M^4*
        Sqrt[7/(11*Pi)]*u^11)/b^2 - (((168501903893*I)/1739137410662400)*d*K0*
        K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) - (((479345220247*I)/3768131056435200)*
        d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) - 
      (((1799893545587*I)/6280218427392000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[77*Pi]) + (((350990803253*I)/8074566549504000)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[77*Pi]) + (((171726942617*I)/168220136448000)*d^9*K0*
        K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) + (((14795118157*I)/538304436633600)*
        d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[77*Pi]) - 
      (((10996717961*I)/25633544601600)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[77*Pi]) - (((75377432407*I)/538304436633600)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[77*Pi]) + (((675823*I)/2403144806400)*d^17*K0^2*M^4*
        Sqrt[7/(11*Pi)]*u^12)/b^2 + (((142871747*I)/134576109158400)*d^11*
        K1^2*M^4*Sqrt[11/(7*Pi)]*u^12)/b^2 - 
      (((144771619*I)/118743625728000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((178913629*I)/3697145856000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + 
      (((668237503*I)/7082953113600)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      (((44909953423*I)/504660409344000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[77*Pi]) - (((12333651151*I)/74764505088000)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[77*Pi]) + (((4242944023*I)/336440272896000)*d^11*K0^2*
        M^4*u^12)/(b^2*Sqrt[77*Pi]) + (((255575797*I)/3450669465600)*d^13*
        K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) + (((400263649*I)/16822013644800)*
        d^15*K0^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      (((11018713751*I)/5652196584652800)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[77*Pi]) + (((120819406291*I)/2826098292326400)*d^3*K1^2*M^4*
        u^12)/(b^2*Sqrt[77*Pi]) + (((560796057617*I)/7065245730816000)*d^5*
        K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - (((53417935343*I)/672880545792000)*
        d^7*K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - 
      (((272703015253*I)/2018641637376000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[77*Pi]) + (((4129788347*I)/67288054579200)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[77*Pi]) + (((879835849*I)/44858703052800)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[77*Pi]) + (((440660449*I)/269152218316800)*d^17*
        K1^2*M^4*u^12)/(b^2*Sqrt[77*Pi]) - (((2683498243*I)/1093430886912000)*
        d^13*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^13)/b^2 - 
      (((10365499271*I)/7065245730816000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[77*Pi]) - (((42044347141*I)/3532622865408000)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[77*Pi]) - (((29499392101*I)/929637596160000)*d^5*K0*
        K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) + (((50285296069*I)/2523302046720000)*
        d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) + 
      (((878140799*I)/13864296960000)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) - 
      (((20080799*I)/12940010496000)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) + 
      (((52511*I)/6942418329600)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[77*Pi]) - 
      (((300115003*I)/33644027289600)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[77*Pi]) - (((2062187*I)/2925567590400)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[77*Pi]) - (((19306875709*I)/125648330076831744000)*d*K0^2*
        M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((367324243493*I)/13960925564092416000)*d^3*K0^2*M^4*Sqrt[11/(7*Pi)]*
        u^14)/b^2 + (((110566571*I)/672880545792000)*d^13*K0^2*M^4*
        Sqrt[11/(7*Pi)]*u^14)/b^2 + (((198923*I)/3450669465600)*d^15*K0^2*M^4*
        Sqrt[11/(7*Pi)]*u^14)/b^2 - (((489894397*I)/7853020629801984000)*d*
        K1^2*M^4*Sqrt[11/(7*Pi)]*u^14)/b^2 + 
      (((1484854786901*I)/125648330076831744000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[77*Pi]) + (((352083417451*I)/930728370939494400)*d^3*K0^2*
        M^4*u^14)/(b^2*Sqrt[77*Pi]) + (((46888738789*I)/23550819102720000)*
        d^5*K0^2*M^4*u^14)/(b^2*Sqrt[77*Pi]) - 
      (((7273346417*I)/10093208186880000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[77*Pi]) - (((5089890913*I)/1261651023360000)*d^9*K0^2*M^4*
        u^14)/(b^2*Sqrt[77*Pi]) - (((271289897*I)/672880545792000)*d^11*K0^2*
        M^4*u^14)/(b^2*Sqrt[77*Pi]) + (((12834307*I)/269152218316800)*d^17*
        K0^2*M^4*u^14)/(b^2*Sqrt[77*Pi]) + 
      (((530310916237*I)/62824165038415872000)*d*K1^2*M^4*u^14)/
       (b^2*Sqrt[77*Pi]) + (((6516343*I)/10261794816000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[77*Pi]) + (((131056474673*I)/70652457308160000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[77*Pi]) - (((7283357303*I)/10093208186880000)*d^7*
        K1^2*M^4*u^14)/(b^2*Sqrt[77*Pi]) - (((4708313447*I)/1261651023360000)*
        d^9*K1^2*M^4*u^14)/(b^2*Sqrt[77*Pi]) - 
      (((230130319*I)/672880545792000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[77*Pi]) + (((374772301*I)/224293515264000)*d^13*K1^2*M^4*
        u^14)/(b^2*Sqrt[77*Pi]) + (((78451337*I)/134576109158400)*d^15*K1^2*
        M^4*u^14)/(b^2*Sqrt[77*Pi]) + (((11821357*I)/269152218316800)*d^17*
        K1^2*M^4*u^14)/(b^2*Sqrt[77*Pi]) - (((7866283*I)/275544583501824000)*
        d*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^15)/b^2 - 
      (((20320463*I)/3280292660736000)*d^3*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^15)/
       b^2 - (((2068327*I)/7569906140160000)*d^7*K0*K1*M^4*Sqrt[11/(7*Pi)]*
        u^15)/b^2 + (((5979749*I)/4592409725030400)*d^15*K0*K1*M^4*
        Sqrt[11/(7*Pi)]*u^15)/b^2 - (((694361*I)/18369638900121600)*d^17*K0*
        K1*M^4*Sqrt[11/(7*Pi)]*u^15)/b^2 - 
      (((613916741*I)/137772291750912000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[77*Pi]) + (((5618929*I)/3936351192883200)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[77*Pi]) - (((2101096799*I)/7569906140160000)*d^5*K0*
        K1*M^4*u^15)/(b^2*Sqrt[77*Pi]) + (((389351353*I)/630825511680000)*d^9*
        K0*K1*M^4*u^15)/(b^2*Sqrt[77*Pi]) + 
      (((63941411*I)/504660409344000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[77*Pi]) - (((28185587*I)/100932081868800)*d^13*K0*K1*M^4*
        u^15)/(b^2*Sqrt[77*Pi]) - (((1094977757*I)/9184819450060800)*d^15*K0*
        K1*M^4*u^15)/(b^2*Sqrt[77*Pi]) - (((16762783*I)/2296204862515200)*
        d^17*K0*K1*M^4*u^15)/(b^2*Sqrt[77*Pi]) - 
      (((43*I)/4313336832000)*d^3*K0^2*M^4*Sqrt[11/(7*Pi)]*u^16)/b^2 + 
      (((2778163*I)/14058397117440000)*d^5*K0^2*M^4*Sqrt[11/(7*Pi)]*u^16)/
       b^2 + (((87949*I)/1892476535040000)*d^7*K0^2*M^4*Sqrt[11/(7*Pi)]*u^16)/
       b^2 - (((181681*I)/157706377920000)*d^9*K0^2*M^4*Sqrt[11/(7*Pi)]*u^16)/
       b^2 + (((7169*I)/30616064833536)*d^15*K0^2*M^4*Sqrt[11/(7*Pi)]*u^16)/
       b^2 + (((389*I)/18223848115200)*d^17*K0^2*M^4*Sqrt[11/(7*Pi)]*u^16)/
       b^2 - (((47*I)/4313336832000)*d^3*K1^2*M^4*Sqrt[11/(7*Pi)]*u^16)/b^2 + 
      (((1738447*I)/8200731651840000)*d^5*K1^2*M^4*Sqrt[11/(7*Pi)]*u^16)/
       b^2 + (((120499*I)/4278642600960000)*d^7*K1^2*M^4*Sqrt[11/(7*Pi)]*
        u^16)/b^2 - (((356693*I)/315412755840000)*d^9*K1^2*M^4*
        Sqrt[11/(7*Pi)]*u^16)/b^2 - (((15601*I)/38820031488000)*d^11*K1^2*M^4*
        Sqrt[11/(7*Pi)]*u^16)/b^2 + (((751*I)/3288513945600)*d^15*K1^2*M^4*
        Sqrt[11/(7*Pi)]*u^16)/b^2 + (((751*I)/44371108454400)*d^17*K1^2*M^4*
        Sqrt[11/(7*Pi)]*u^16)/b^2 - (((13*I)/221828751360)*d^11*K0^2*M^4*
        Sqrt[77/Pi]*u^16)/b^2 + (((6761*I)/252330204672000)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((2205139*I)/1513981228032000)*d^3*K0^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((1533421*I)/437372354764800)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((953*I)/1660067136000)*d^7*K0^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((43*I)/4313336832000)*d^11*K0^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((783373*I)/126165102336000)*d^13*K0^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((587*I)/10630578067200)*d^15*K0^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) - (((41*I)/1056454963200)*d^17*K0^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((6527*I)/252330204672000)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((2192503*I)/1513981228032000)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((228343*I)/70291985587200)*d^5*K1^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((14430593*I)/19681755964416000)*d^7*K1^2*M^4*
        u^16)/(b^2*Sqrt[77*Pi]) + (((47*I)/4313336832000)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((770269*I)/126165102336000)*d^13*K1^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((1627*I)/25727785574400)*d^15*K1^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) + (((587*I)/113392832716800)*d^17*K1^2*M^4*u^16)/
       (b^2*Sqrt[77*Pi]) - ((I/539167104000)*d^3*K0*K1*M^4*Sqrt[11/(7*Pi)]*
        u^17)/b^2 - ((I/52859520000)*d^5*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^17)/
       b^2 - ((I/117210240000)*d^7*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^17)/b^2 + 
      ((I/23647680000)*d^9*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^17)/b^2 + 
      ((I/59907456000)*d^11*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^17)/b^2 - 
      (((11*I)/539167104000)*d^13*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^17)/b^2 - 
      ((I/107833420800)*d^15*K0*K1*M^4*Sqrt[11/(7*Pi)]*u^17)/b^2 - 
      ((I/539167104000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[77*Pi]) - 
      ((I/59907456000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[77*Pi]) + 
      ((I/107833420800)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[77*Pi]) + 
      ((I/107833420800)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[77*Pi]) + 
      ((I/539167104000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[77*Pi]) + 
      ((I/59907456000)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[77*Pi]) - 
      ((I/107833420800)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[77*Pi]) - 
      ((I/107833420800)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[77*Pi]))/Pi}, 1, 15, 
   1], SeriesData[p, 0, {(((-1/24*I)*d*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      ((I/24)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      ((I/4)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      ((I/4)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      ((I/12)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) - 
      ((I/2)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) + 
      ((I/48)*d*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^4)/b^3 - 
      ((I/24)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^4)/b^3 + 
      ((I/48)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^4)/b^3 + 
      ((I/8)*d*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      ((I/8)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      ((I/8)*d*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      ((I/8)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      ((I/4)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) + 
      ((I/4)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3))/Pi, 0, 
    ((((3*I)/4)*d*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) - 
      (((3*I)/2)*d^3*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) + 
      (((3*I)/4)*d^5*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) + 
      (((3*I)/8)*d*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((3*I)/4)*d^3*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((3*I)/8)*d^5*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((3*I)/4)*d*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((3*I)/2)*d^3*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((3*I)/4)*d^5*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((3*I)/8)*d*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((3*I)/4)*d^3*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((3*I)/8)*d^5*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((589*I)/2496)*d*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((359*I)/2496)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((115*I)/2496)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((3*I)/16)*d*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((3*I)/8)*d^3*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((3*I)/16)*d^5*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((509*I)/1248)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((983*I)/1248)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((79*I)/416)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((1063*I)/2496)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) - 
      (((1255*I)/1248)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) + 
      (((5*I)/16)*d*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((5*I)/8)*d^3*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((5*I)/16)*d^5*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((5*I)/16)*d*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((5*I)/8)*d^3*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((5*I)/16)*d^5*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((4561*I)/4992)*d*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((17065*I)/14976)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((1691*I)/14976)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((4151*I)/14976)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^4)/b^3 + 
      (((151*I)/2496)*d*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((449*I)/7488)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((1523*I)/3744)*d*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((61*I)/416)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((487*I)/3744)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((193*I)/7488)*d^5*K0^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 - 
      (((1355*I)/7488)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) - 
      (((853*I)/1248)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) - 
      (((19*I)/3744)*d*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((317*I)/3744)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (((149*I)/3744)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (((17*I)/3744)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^6)/b^3 - 
      (((53*I)/1872)*d*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((67*I)/1872)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((67*I)/1872)*d*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((53*I)/1872)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      ((I/1872)*d^7*K0^2*M^5*Sqrt[(7*Pi)/11]*u^7)/b^3 + 
      ((I/1872)*d^7*K1^2*M^5*Sqrt[(7*Pi)/11]*u^7)/b^3 + 
      (((113*I)/1872)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) - 
      (((127*I)/1872)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3))/Pi, 
    (-1/144*(d*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^3)/b^3 + 
      (d^3*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^3)/(72*b^3) - 
      (d^5*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^3)/(144*b^3) - 
      ((I/12)*d*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      ((I/12)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      ((I/2)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      ((I/2)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      ((I/6)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) - 
      (I*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) + 
      (97*d*K0*K1*M^5*u^3)/(720*b^3*Sqrt[77*Pi]) - (97*d^3*K0*K1*M^5*u^3)/
       (360*b^3*Sqrt[77*Pi]) + (97*d^5*K0*K1*M^5*u^3)/(720*b^3*Sqrt[77*Pi]) - 
      (d*K0^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(288*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(144*b^3) - 
      (d^5*K0^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(288*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(144*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(12*b^3) + 
      (d^5*K1^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(144*b^3) - 
      (97*d^3*K0^2*M^5*u^4)/(720*Sqrt[77]*b^3*Sqrt[Pi]) - 
      (4*d^3*K1^2*M^5*u^4)/(5*Sqrt[77]*b^3*Sqrt[Pi]) + 
      ((I/24)*d*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^4)/b^3 - 
      ((I/12)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^4)/b^3 + 
      ((I/24)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^4)/b^3 + 
      (97*d*K0^2*M^5*u^4)/(1440*b^3*Sqrt[77*Pi]) + (97*d^5*K0^2*M^5*u^4)/
       (1440*b^3*Sqrt[77*Pi]) - (97*d*K1^2*M^5*u^4)/(720*b^3*Sqrt[77*Pi]) - 
      (97*d^5*K1^2*M^5*u^4)/(720*b^3*Sqrt[77*Pi]) + 
      (d*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^5)/(36*b^3) - 
      (d^3*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^5)/(18*b^3) + 
      (d^5*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^5)/(36*b^3) + 
      ((I/4)*d*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      ((I/4)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      ((I/4)*d*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      ((I/4)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      ((I/2)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) + 
      ((I/2)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) - 
      (97*d*K0*K1*M^5*u^5)/(180*b^3*Sqrt[77*Pi]) + (97*d^3*K0*K1*M^5*u^5)/
       (90*b^3*Sqrt[77*Pi]) - (97*d^5*K0*K1*M^5*u^5)/(180*b^3*Sqrt[77*Pi]) + 
      (d*K0^2*M^5*Sqrt[11/(7*Pi)]*u^6)/(36*b^3) - 
      (d^3*K0^2*M^5*Sqrt[11/(7*Pi)]*u^6)/(18*b^3) + 
      (d^5*K0^2*M^5*Sqrt[11/(7*Pi)]*u^6)/(36*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(7*Pi)]*u^6)/(36*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(7*Pi)]*u^6)/(18*b^3) - 
      (d^5*K1^2*M^5*Sqrt[11/(7*Pi)]*u^6)/(36*b^3) + (97*d^3*K0^2*M^5*u^6)/
       (90*Sqrt[77]*b^3*Sqrt[Pi]) - (97*d^3*K1^2*M^5*u^6)/
       (90*Sqrt[77]*b^3*Sqrt[Pi]) - (97*d*K0^2*M^5*u^6)/
       (180*b^3*Sqrt[77*Pi]) - (97*d^5*K0^2*M^5*u^6)/(180*b^3*Sqrt[77*Pi]) + 
      (97*d*K1^2*M^5*u^6)/(180*b^3*Sqrt[77*Pi]) + (97*d^5*K1^2*M^5*u^6)/
       (180*b^3*Sqrt[77*Pi]))/Pi, 
    ((((2*I)/13)*d*K1*M^5*Sqrt[(11*Pi)/7]*u)/(b^3*E^u) - 
      (((73*I)/208)*d^3*K1*M^5*Sqrt[(11*Pi)/7]*u)/(b^3*E^u) + 
      (((25*I)/104)*d^5*K1*M^5*Sqrt[(11*Pi)/7]*u)/(b^3*E^u) - 
      (((9*I)/208)*d^7*K1*M^5*Sqrt[(11*Pi)/7]*u)/(b^3*E^u) + 
      (((249*I)/208)*d*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((1077*I)/416)*d^3*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((81*I)/416)*d^7*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((15*I)/104)*d^5*K0*M^5*Sqrt[(11*Pi)/7]*u^2)/(b^3*E^u) + 
      (((2*I)/13)*d*K1*M^5*Sqrt[(11*Pi)/7]*u^2)/(b^3*E^u) - 
      (((73*I)/208)*d^3*K1*M^5*Sqrt[(11*Pi)/7]*u^2)/(b^3*E^u) + 
      (((25*I)/104)*d^5*K1*M^5*Sqrt[(11*Pi)/7]*u^2)/(b^3*E^u) - 
      (((9*I)/208)*d^7*K1*M^5*Sqrt[(11*Pi)/7]*u^2)/(b^3*E^u) + 
      (((249*I)/208)*d*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((1077*I)/416)*d^3*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((81*I)/416)*d^7*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((79943*I)/199680)*d*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((15409*I)/99840)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((667*I)/2496)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((449*I)/66560)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((3203*I)/2496)*d*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((97*I)/1248)*d^7*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((7757*I)/6656)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((531*I)/2080)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((443*I)/33280)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((171*I)/832)*d^5*K1*M^5*Sqrt[(7*Pi)/11]*u^3)/(b^3*E^u) + 
      (((12979*I)/24960)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) + 
      (((15*I)/104)*d^5*K0*M^5*Sqrt[(11*Pi)/7]*u^3)/(b^3*E^u) - 
      (((25*I)/104)*d^3*K1*M^5*Sqrt[(11*Pi)/7]*u^3)/(b^3*E^u) + 
      (((159*I)/832)*d^3*K1^2*M^5*Sqrt[(11*Pi)/7]*u^3)/b^3 - 
      (((1051*I)/16640)*d^5*K1^2*M^5*Sqrt[(11*Pi)/7]*u^3)/b^3 + 
      (((547*I)/1248)*d*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((265*I)/2496)*d^7*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((279*I)/832)*d*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((565*I)/1248)*d^3*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((251*I)/2496)*d^5*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((17*I)/78)*d^7*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((1941813*I)/665600)*d*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((3626803*I)/748800)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((2808653*I)/2995200)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((29*I)/312)*d^5*K0*M^5*Sqrt[(7*Pi)/11]*u^4)/(b^3*E^u) - 
      (((829*I)/1996800)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^4)/b^3 - 
      (((223*I)/2496)*d^3*K0*M^5*Sqrt[(11*Pi)/7]*u^4)/(b^3*E^u) - 
      (((16771*I)/187200)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^4)/b^3 - 
      (((71*I)/1248)*d*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((2*I)/13)*d^3*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((57*I)/416)*d^5*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((25*I)/624)*d^7*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((297177*I)/332800)*d*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((786557*I)/1497600)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((353*I)/998400)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((51*I)/832)*d*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((199*I)/2496)*d^3*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((61*I)/2496)*d^5*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((107*I)/2496)*d^7*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((914483*I)/998400)*d*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((165631*I)/299520)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((103*I)/450)*d^3*K0^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 - 
      (((9863*I)/374400)*d^7*K0^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 - 
      (((37003*I)/374400)*d^7*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 - 
      (((12163*I)/2995200)*d^9*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 + 
      (((101389*I)/93600)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) - 
      (((31*I)/416)*d*K0*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((193*I)/1248)*d^3*K0*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((107*I)/1248)*d^5*K0*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((107*I)/1248)*d*K1*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((69*I)/416)*d^3*K1*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((31*I)/416)*d^5*K1*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((551*I)/650)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (((2159*I)/93600)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((4267*I)/15600)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((857*I)/46800)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      ((I/1248)*d^7*K0*M^5*Sqrt[(7*Pi)/11]*u^6)/(b^3*E^u) + 
      ((I/1248)*d^7*K1*M^5*Sqrt[(7*Pi)/11]*u^6)/(b^3*E^u) - 
      (((7741*I)/93600)*d*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^6)/b^3 + 
      (((641*I)/299520)*d*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((1171*I)/41600)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((6401*I)/748800)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((1483*I)/499200)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((13049*I)/115200)*d*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((2693*I)/74880)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((2467*I)/249600)*d^7*K1^2*M^5*Sqrt[(7*Pi)/11]*u^7)/b^3 - 
      (((937*I)/49920)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) + 
      (((37469*I)/249600)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) - 
      (((493*I)/1497600)*d^9*K1^2*M^5*Sqrt[(11*Pi)/7]*u^7)/b^3 - 
      (((4327*I)/124800)*d*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((5591*I)/187200)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((447*I)/10400)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((59*I)/1600)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((487*I)/374400)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((19*I)/23400)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      ((I/5200)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((3*I)/5200)*d*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((23*I)/23400)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      ((I/15600)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      ((I/15600)*d*K0^2*M^5*Sqrt[(7*Pi)/11]*u^9)/b^3 + 
      ((I/11700)*d^5*K0^2*M^5*Sqrt[(7*Pi)/11]*u^9)/b^3 + 
      ((I/23400)*d^3*K1^2*M^5*Sqrt[(7*Pi)/11]*u^9)/b^3 + 
      ((I/5850)*d^5*K1^2*M^5*Sqrt[(7*Pi)/11]*u^9)/b^3 + 
      ((I/23400)*d^3*K0^2*M^5*Sqrt[(11*Pi)/7]*u^9)/b^3 - 
      ((I/3900)*d*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      ((I/2925)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      ((I/2925)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      ((I/3900)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      ((I/5850)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^10)/b^3)/Pi, 
    ((-743*d*K0*K1*M^5*Sqrt[7/(11*Pi)]*u^3)/(37440*b^3) + 
      (301*d^3*K0*K1*M^5*Sqrt[7/(11*Pi)]*u^3)/(37440*b^3) + 
      (1627*d^5*K0*K1*M^5*Sqrt[7/(11*Pi)]*u^3)/(37440*b^3) - 
      (79*d^7*K0*K1*M^5*Sqrt[7/(11*Pi)]*u^3)/(2496*b^3) + 
      (((433*I)/1248)*d*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((115*I)/1248)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((977*I)/624)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((1451*I)/624)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((79*I)/208)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((29*I)/1248)*d^5*K0^2*M^5*Sqrt[(7*Pi)/11]*u^3)/b^3 - 
      (((313*I)/624)*d^3*K1^2*M^5*Sqrt[(7*Pi)/11]*u^3)/b^3 - 
      (((751*I)/1248)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) - 
      (643*d*K0^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(74880*b^3) + 
      (6659*d^5*K0^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(314496*b^3) + 
      (((6277*I)/2496)*d*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((39353*I)/7488)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((22213*I)/7488)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((1691*I)/7488)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (25015*d^3*K0^2*M^5*u^4)/(44928*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (457*Sqrt[77]*d^3*K0^2*M^5*u^4)/(56160*b^3*Sqrt[Pi]) + 
      (1123*d^3*K1^2*M^5*u^4)/(1728*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (Sqrt[77]*d^3*K1^2*M^5*u^4)/(28080*b^3*Sqrt[Pi]) - 
      (7009*d^5*K0^2*M^5*u^4)/(78624*b^3*Sqrt[77*Pi]) - 
      (991*d^7*K0^2*M^5*u^4)/(8320*b^3*Sqrt[77*Pi]) - 
      (33587*d*K1^2*M^5*u^4)/(112320*b^3*Sqrt[77*Pi]) - 
      (9169*d^5*K1^2*M^5*u^4)/(22464*b^3*Sqrt[77*Pi]) + 
      (227*d^7*K1^2*M^5*u^4)/(4160*b^3*Sqrt[77*Pi]) + 
      (3*d^7*K0*K1*M^5*Sqrt[77/Pi]*u^5)/(1040*b^3) + 
      (((619*I)/1248)*d*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((2755*I)/3744)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((449*I)/3744)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((821*I)/1872)*d*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((17*I)/208)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((487*I)/1872)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((4163*I)/3744)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) - 
      (((5*I)/624)*Sqrt[77]*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/b^3 - 
      (17041*d*K0*K1*M^5*u^5)/(18720*b^3*Sqrt[77*Pi]) + 
      (239*d^3*K0*K1*M^5*u^5)/(117*b^3*Sqrt[77*Pi]) - 
      (25357*d^5*K0*K1*M^5*u^5)/(18720*b^3*Sqrt[77*Pi]) - 
      (755*d^5*K0^2*M^5*Sqrt[7/(11*Pi)]*u^6)/(11232*b^3) + 
      (72299*d^5*K1^2*M^5*Sqrt[11/(7*Pi)]*u^6)/(1179360*b^3) - 
      (((19*I)/1872)*d*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((317*I)/1872)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (((149*I)/1872)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (201881*d^3*K0^2*M^5*u^6)/(673920*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (1493*Sqrt[77]*d^3*K0^2*M^5*u^6)/(673920*b^3*Sqrt[Pi]) - 
      (10589*d^3*K1^2*M^5*u^6)/(22464*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (((17*I)/1872)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^6)/b^3 - 
      (4397*d*K0^2*M^5*u^6)/(28080*b^3*Sqrt[77*Pi]) + 
      (653*d^7*K0^2*M^5*u^6)/(4160*b^3*Sqrt[77*Pi]) + 
      (3089*d*K1^2*M^5*u^6)/(28080*b^3*Sqrt[77*Pi]) - 
      (36329*d^5*K1^2*M^5*u^6)/(589680*b^3*Sqrt[77*Pi]) - 
      (3137*d^7*K1^2*M^5*u^6)/(12480*b^3*Sqrt[77*Pi]) - 
      (7*d^7*K0*K1*M^5*Sqrt[7/(11*Pi)]*u^7)/(1560*b^3) + 
      (d*K0*K1*M^5*Sqrt[77/Pi]*u^7)/(5616*b^3) - 
      (d^3*K0*K1*M^5*Sqrt[77/Pi]*u^7)/(5616*b^3) - 
      (d^5*K0*K1*M^5*Sqrt[77/Pi]*u^7)/(5616*b^3) - 
      (((53*I)/936)*d*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((67*I)/936)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((67*I)/936)*d*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((53*I)/936)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      ((I/936)*d^7*K0^2*M^5*Sqrt[(7*Pi)/11]*u^7)/b^3 + 
      ((I/936)*d^7*K1^2*M^5*Sqrt[(7*Pi)/11]*u^7)/b^3 + 
      (((113*I)/936)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) - 
      (((127*I)/936)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) - 
      (589*d*K0*K1*M^5*u^7)/(28080*b^3*Sqrt[77*Pi]) - 
      (89*d^3*K0*K1*M^5*u^7)/(28080*b^3*Sqrt[77*Pi]) + 
      (389*d^5*K0*K1*M^5*u^7)/(5616*b^3*Sqrt[77*Pi]))/Pi, 
    ((((43*I)/832)*d*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) - 
      (((51*I)/52)*d^3*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) - 
      (((17*I)/20)*d^7*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) - 
      (((57*I)/4160)*d^9*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) + 
      (((339*I)/2080)*d^5*K1*M^5*Sqrt[(11*Pi)/7]*u)/(b^3*E^u) - 
      (((6143*I)/8320)*d*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((2671*I)/4160)*d^3*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((3823*I)/4160)*d^5*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((3373*I)/4160)*d^7*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((43*I)/832)*d*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((51*I)/52)*d^3*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((17*I)/20)*d^7*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((57*I)/4160)*d^9*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((9*I)/8320)*d^9*K0*M^5*Sqrt[(11*Pi)/7]*u^2)/(b^3*E^u) + 
      (((339*I)/2080)*d^5*K1*M^5*Sqrt[(11*Pi)/7]*u^2)/(b^3*E^u) + 
      (((204049*I)/262080)*d^3*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((222961*I)/262080)*d^5*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((3373*I)/4160)*d^7*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((13947419*I)/13578240)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((6471607*I)/13578240)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((4177*I)/5431296)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((25799*I)/15600)*d*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((312551*I)/249600)*d^7*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((4001*I)/124800)*d^9*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((4317899*I)/2715648)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((23846819*I)/6789120)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((5409*I)/4526080)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((251143*I)/27156480)*d*K0^2*M^5*Sqrt[(7*Pi)/11]*u^3)/b^3 + 
      (((183331*I)/27156480)*d^9*K0^2*M^5*Sqrt[(7*Pi)/11]*u^3)/b^3 - 
      (((327*I)/4526080)*d^9*K1^2*M^5*Sqrt[(7*Pi)/11]*u^3)/b^3 + 
      (((11931191*I)/27156480)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) + 
      (((11248771*I)/2715648)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) - 
      (((7687*I)/104832)*d*K0*M^5*Sqrt[(11*Pi)/7]*u^3)/(b^3*E^u) - 
      (((9*I)/8320)*d^9*K0*M^5*Sqrt[(11*Pi)/7]*u^3)/(b^3*E^u) + 
      (((15061*I)/83200)*d^3*K1*M^5*Sqrt[(11*Pi)/7]*u^3)/(b^3*E^u) + 
      (((5371*I)/62400)*d^5*K1*M^5*Sqrt[(11*Pi)/7]*u^3)/(b^3*E^u) + 
      (((197423*I)/2263040)*d^7*K1^2*M^5*Sqrt[(11*Pi)/7]*u^3)/b^3 - 
      (((2947961*I)/2620800)*d*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((9025199*I)/5241600)*d^3*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((231359*I)/2620800)*d^5*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((2383*I)/124800)*d^9*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((15746033*I)/10483200)*d*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((11082353*I)/5241600)*d^3*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((1300319*I)/5241600)*d^5*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((69137*I)/83200)*d^7*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((14669*I)/499200)*d^9*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((78928789*I)/814694400)*d*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((2809655413*I)/814694400)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((2633527609*I)/407347200)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((1210182709*I)/407347200)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((12939679*I)/90521600)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((149*I)/245760)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((1343*I)/19200)*d^7*K0*M^5*Sqrt[(7*Pi)/11]*u^4)/(b^3*E^u) - 
      (((26521361*I)/41932800)*d*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((11011633*I)/10483200)*d^3*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((91951*I)/499200)*d^7*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((30293*I)/1996800)*d^9*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((192539729*I)/407347200)*d*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((296027371*I)/203673600)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((184581811*I)/203673600)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((5126983*I)/135782400)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((691*I)/9052160)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((217303*I)/291200)*d*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((58637*I)/50400)*d^3*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((10841*I)/100800)*d^5*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((27169*I)/93600)*d^7*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((2419*I)/124800)*d^9*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((186410087*I)/152755200)*d*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((7575497*I)/50918400)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((7726547*I)/25459200)*d^5*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 - 
      (((15959*I)/33945600)*d^11*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 + 
      (((14939347*I)/407347200)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) - 
      (((70998071*I)/101836800)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) - 
      (((416597*I)/20966400)*d^5*K0*M^5*Sqrt[(11*Pi)/7]*u^5)/(b^3*E^u) + 
      (((20216201*I)/152755200)*d^7*K1^2*M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 - 
      (((635251*I)/4659200)*d*K0*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((2379007*I)/10483200)*d^3*K0*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((16853*I)/322560)*d^5*K0*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((46331*I)/1497600)*d^7*K0*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((3099653*I)/41932800)*d*K1*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((236539*I)/10483200)*d^3*K1*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((5724933101*I)/4277145600)*d*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((2198657129*I)/1425715200)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((15573731*I)/18278400)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (((22904951*I)/23500800)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (((8489*I)/102400)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((380323*I)/203673600)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((2113*I)/1996800)*d^9*K0*M^5*Sqrt[(7*Pi)/11]*u^6)/(b^3*E^u) - 
      (((153*I)/133120)*d^9*K1*M^5*Sqrt[(7*Pi)/11]*u^6)/(b^3*E^u) + 
      (((321331*I)/20966400)*d^5*K1*M^5*Sqrt[(11*Pi)/7]*u^6)/(b^3*E^u) - 
      (((991*I)/99840)*d^7*K1*M^5*Sqrt[(11*Pi)/7]*u^6)/(b^3*E^u) - 
      (((71879*I)/4492800)*d*K0*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((31489*I)/748800)*d^7*K0*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((697*I)/499200)*d^9*K0*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) + 
      (((170170849*I)/855429120)*d*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((4124639*I)/237619200)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((29761463*I)/305510400)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((1528837*I)/203673600)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((101597*I)/1497600)*d*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) + 
      (((4273*I)/187200)*d^5*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((32521*I)/748800)*d^7*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((211*I)/166400)*d^9*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((617901853*I)/2138572800)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((5166097*I)/23500800)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((19127*I)/1331200)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((39691*I)/122204160)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((4123*I)/2246400)*d^3*K0*M^5*Sqrt[(7*Pi)/11]*u^7)/(b^3*E^u) - 
      (((7721*I)/203673600)*d^11*K0^2*M^5*Sqrt[(7*Pi)/11]*u^7)/b^3 - 
      (((81616121*I)/285143040)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) - 
      (((34585637*I)/251596800)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) + 
      (((3691*I)/561600)*d^5*K0*M^5*Sqrt[(11*Pi)/7]*u^7)/(b^3*E^u) + 
      (((6107*I)/748800)*d^3*K1*M^5*Sqrt[(11*Pi)/7]*u^7)/(b^3*E^u) + 
      (((4990691*I)/285143040)*d*K1^2*M^5*Sqrt[(11*Pi)/7]*u^7)/b^3 - 
      (((41*I)/31200)*d*K0*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) - 
      (((37*I)/15600)*d^7*K0*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + 
      (((17*I)/31200)*d^9*K0*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) - 
      (((47*I)/31200)*d*K1*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + 
      (((17*I)/15600)*d^3*K1*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) - 
      (((41*I)/15600)*d^7*K1*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + 
      (((893369*I)/10692864)*d*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((4468691*I)/53464320)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((10882471*I)/133660800)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((252271*I)/3182400)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((29333*I)/12729600)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      ((I/5200)*d^3*K0*M^5*Sqrt[(7*Pi)/11]*u^8)/(b^3*E^u) + 
      ((I/3900)*d^5*K0*M^5*Sqrt[(7*Pi)/11]*u^8)/(b^3*E^u) + 
      ((I/2600)*d^5*K1*M^5*Sqrt[(7*Pi)/11]*u^8)/(b^3*E^u) - 
      (((133*I)/7637760)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^8)/b^3 + 
      ((I/31200)*d^9*K1*M^5*Sqrt[(11*Pi)/7]*u^8)/(b^3*E^u) - 
      ((I/2600)*d*K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      ((I/1950)*d^3*K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      ((I/1950)*d^7*K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      ((I/2600)*d^9*K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) + 
      (((1140259*I)/267321600)*d*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((2419721*I)/133660800)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((217157*I)/38188800)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((3407*I)/979200)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((2131*I)/15275520)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      ((I/2600)*d*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      ((I/1950)*d^3*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      ((I/1950)*d^7*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      ((I/2600)*d^9*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) + 
      (((975677*I)/76377600)*d*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((674651*I)/38188800)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((209107*I)/19094400)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((1583*I)/565760)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((43*I)/1193400)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      ((I/3900)*d^5*K0*M^5*Sqrt[(7*Pi)/11]*u^9)/(b^3*E^u) + 
      ((I/3900)*d^5*K1*M^5*Sqrt[(7*Pi)/11]*u^9)/(b^3*E^u) + 
      (((807787*I)/178214400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[77]*b^3) - 
      (((11321*I)/1272960)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[77]*b^3) + 
      (((41443*I)/89107200)*d*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (((230273*I)/133660800)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (((13163*I)/6364800)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((6277*I)/4243200)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((9127*I)/38188800)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((20557*I)/89107200)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^10)/b^3 + 
      (((401*I)/6364800)*d*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((101*I)/381888)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((89*I)/734400)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((877*I)/6364800)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((83*I)/2121600)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((2777*I)/44553600)*d*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((3481*I)/13366080)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((887*I)/9547200)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((787*I)/6364800)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((73*I)/2121600)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((1367*I)/10281600)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[77]*b^3) + 
      (((253*I)/19094400)*d^3*K0^2*M^5*Sqrt[(11*Pi)/7]*u^11)/b^3 - 
      ((I/742560)*d*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (((19*I)/742560)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 + 
      ((I/123760)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 + 
      ((I/17680)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      ((I/35360)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      ((I/106080)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3)/Pi, 
    ((-3571*d*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^3)/(279552*b^3) + 
      (11*d^9*K0*K1*M^5*Sqrt[77/Pi]*u^3)/(13312*b^3) - 
      (((37343*I)/99840)*d*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((22909*I)/49920)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((989*I)/2496)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((449*I)/33280)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((1931*I)/3328)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((1703*I)/640)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((443*I)/16640)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((5*I)/16)*d^3*K1^2*M^5*Sqrt[(7*Pi)/11]*u^3)/b^3 - 
      (((321*I)/2080)*d^7*K1^2*M^5*Sqrt[(7*Pi)/11]*u^3)/b^3 + 
      (((2027*I)/6240)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) + 
      (317461*d^3*K0*K1*M^5*u^3)/(524160*b^3*Sqrt[77*Pi]) - 
      (1522463*d^5*K0*K1*M^5*u^3)/(2096640*b^3*Sqrt[77*Pi]) + 
      (3233*d^7*K0*K1*M^5*u^3)/(16380*b^3*Sqrt[77*Pi]) - 
      (4934983*d^5*K1^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(31449600*b^3) + 
      (103*d^9*K1^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(66560*b^3) - 
      (((39601*I)/25600)*d*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((72307*I)/93600)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((864749*I)/374400)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((829*I)/998400)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^4)/b^3 + 
      (21907*d^3*K0^2*M^5*u^4)/(149760*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (6259613*d^3*K1^2*M^5*u^4)/(15724800*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (((420677*I)/1497600)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^4)/b^3 + 
      (94891*d*K0^2*M^5*u^4)/(2795520*b^3*Sqrt[77*Pi]) - 
      (303475*d^5*K0^2*M^5*u^4)/(838656*b^3*Sqrt[77*Pi]) + 
      (9769*d^7*K0^2*M^5*u^4)/(65520*b^3*Sqrt[77*Pi]) + 
      (4331*d^9*K0^2*M^5*u^4)/(133120*b^3*Sqrt[77*Pi]) + 
      (19854469*d*K1^2*M^5*u^4)/(62899200*b^3*Sqrt[77*Pi]) + 
      (3130301*d^7*K1^2*M^5*u^4)/(3144960*b^3*Sqrt[77*Pi]) + 
      (1134293*d^3*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^5)/(15724800*b^3) + 
      (((250543*I)/748800)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((25679*I)/46800)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((353*I)/499200)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((242161*I)/166400)*d*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((105151*I)/149760)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((185971*I)/187200)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((12163*I)/1497600)*d^9*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 + 
      (((168803*I)/93600)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) - 
      (((11507*I)/166400)*d*K0^2*M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 + 
      (((16577*I)/187200)*d^3*K0^2*M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 + 
      (1180261*d*K0*K1*M^5*u^5)/(2620800*b^3*Sqrt[77*Pi]) - 
      (46430249*d^5*K0*K1*M^5*u^5)/(15724800*b^3*Sqrt[77*Pi]) + 
      (774359*d^7*K0*K1*M^5*u^5)/(449280*b^3*Sqrt[77*Pi]) - 
      (2201*d^9*K0*K1*M^5*u^5)/(149760*b^3*Sqrt[77*Pi]) + 
      (853940017*d^7*K0^2*M^5*Sqrt[7/(11*Pi)]*u^6)/(23128934400*b^3) - 
      (9025631*d^5*K1^2*M^5*Sqrt[7/(11*Pi)]*u^6)/(321235200*b^3) + 
      (153337*d*K0^2*M^5*Sqrt[11/(7*Pi)]*u^6)/(7862400*b^3) - 
      (19291*d^3*K0^2*M^5*Sqrt[11/(7*Pi)]*u^6)/(31449600*b^3) - 
      (((109799*I)/93600)*d*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (((57571*I)/31200)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((19457*I)/93600)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((857*I)/23400)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (12603161*d^3*K1^2*M^5*u^6)/(31449600*Sqrt[77]*b^3*Sqrt[Pi]) - 
      (((1213*I)/31200)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^6)/b^3 - 
      (20328797*d^5*K0^2*M^5*u^6)/(31449600*b^3*Sqrt[77*Pi]) + 
      (31808783147*d^7*K0^2*M^5*u^6)/(161902540800*b^3*Sqrt[77*Pi]) - 
      (4883*d^9*K0^2*M^5*u^6)/(299520*b^3*Sqrt[77*Pi]) + 
      (280727*d*K1^2*M^5*u^6)/(491400*b^3*Sqrt[77*Pi]) - 
      (1015272331*d^5*K1^2*M^5*u^6)/(1499097600*b^3*Sqrt[77*Pi]) + 
      (4182601*d^7*K1^2*M^5*u^6)/(6289920*b^3*Sqrt[77*Pi]) + 
      (11509*d^9*K1^2*M^5*u^6)/(299520*b^3*Sqrt[77*Pi]) + 
      (1169*d^9*K0*K1*M^5*Sqrt[7/(11*Pi)]*u^7)/(249600*b^3) - 
      (((12079*I)/149760)*d*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((3187*I)/62400)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((2201*I)/374400)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((1483*I)/249600)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((89237*I)/748800)*d*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((839*I)/37440)*d^5*K1^2*M^5*Sqrt[(7*Pi)/11]*u^7)/b^3 - 
      (((2267*I)/124800)*d^7*K1^2*M^5*Sqrt[(7*Pi)/11]*u^7)/b^3 + 
      (((3583*I)/24960)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) + 
      (((4023*I)/41600)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) - 
      (((493*I)/748800)*d^9*K1^2*M^5*Sqrt[(11*Pi)/7]*u^7)/b^3 + 
      (2114891*d*K0*K1*M^5*u^7)/(7862400*b^3*Sqrt[77*Pi]) - 
      (147017*d^3*K0*K1*M^5*u^7)/(403200*b^3*Sqrt[77*Pi]) - 
      (78499*d^5*K0*K1*M^5*u^7)/(1747200*b^3*Sqrt[77*Pi]) + 
      (1694843*d^7*K0*K1*M^5*u^7)/(15724800*b^3*Sqrt[77*Pi]) + 
      (149*d*K0^2*M^5*Sqrt[7/(11*Pi)]*u^8)/(124800*b^3) + 
      (5379641*d^7*K1^2*M^5*Sqrt[7/(11*Pi)]*u^8)/(262828800*b^3) + 
      (7681*d*K1^2*M^5*Sqrt[77/Pi]*u^8)/(16848000*b^3) - 
      (((4327*I)/62400)*d*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((5591*I)/93600)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((447*I)/5200)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((59*I)/800)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((487*I)/187200)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (18503*d^3*K0^2*M^5*u^8)/(3144960*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (19934659*d^3*K1^2*M^5*u^8)/(235872000*Sqrt[77]*b^3*Sqrt[Pi]) - 
      (114787*d^5*K0^2*M^5*u^8)/(15724800*b^3*Sqrt[77*Pi]) - 
      (18553*d^7*K0^2*M^5*u^8)/(15724800*b^3*Sqrt[77*Pi]) + 
      (1499*d^9*K0^2*M^5*u^8)/(249600*b^3*Sqrt[77*Pi]) - 
      (63444317*d^5*K1^2*M^5*u^8)/(235872000*b^3*Sqrt[77*Pi]) + 
      (659117*d^7*K1^2*M^5*u^8)/(919900800*b^3*Sqrt[77*Pi]) + 
      (103*d^9*K1^2*M^5*u^8)/(19200*b^3*Sqrt[77*Pi]) + 
      (551*d^9*K0*K1*M^5*Sqrt[7/(11*Pi)]*u^9)/(421200*b^3) - 
      (d^7*K0*K1*M^5*Sqrt[77/Pi]*u^9)/(23400*b^3) - 
      (((19*I)/11700)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      ((I/2600)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((3*I)/2600)*d*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((23*I)/11700)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      ((I/7800)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      ((I/7800)*d*K0^2*M^5*Sqrt[(7*Pi)/11]*u^9)/b^3 + 
      ((I/5850)*d^5*K0^2*M^5*Sqrt[(7*Pi)/11]*u^9)/b^3 + 
      ((I/11700)*d^3*K1^2*M^5*Sqrt[(7*Pi)/11]*u^9)/b^3 + 
      ((I/2925)*d^5*K1^2*M^5*Sqrt[(7*Pi)/11]*u^9)/b^3 + 
      ((I/11700)*d^3*K0^2*M^5*Sqrt[(11*Pi)/7]*u^9)/b^3 + 
      (2279*d*K0*K1*M^5*u^9)/(614250*b^3*Sqrt[77*Pi]) + 
      (6023*d^3*K0*K1*M^5*u^9)/(2457000*b^3*Sqrt[77*Pi]) - 
      (44749*d^5*K0*K1*M^5*u^9)/(2457000*b^3*Sqrt[77*Pi]) + 
      (41*d^7*K0*K1*M^5*u^9)/(2340*b^3*Sqrt[77*Pi]) - 
      (191*d^9*K0*K1*M^5*u^9)/(16848*b^3*Sqrt[77*Pi]) - 
      (d*K0^2*M^5*Sqrt[11/(7*Pi)]*u^10)/(46800*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(7*Pi)]*u^10)/(46800*b^3) - 
      (d^7*K0^2*M^5*Sqrt[11/(7*Pi)]*u^10)/(35100*b^3) - 
      (d^9*K0^2*M^5*Sqrt[11/(7*Pi)]*u^10)/(46800*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(7*Pi)]*u^10)/(46800*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(7*Pi)]*u^10)/(46800*b^3) - 
      (d^7*K1^2*M^5*Sqrt[11/(7*Pi)]*u^10)/(35100*b^3) - 
      (d^9*K1^2*M^5*Sqrt[11/(7*Pi)]*u^10)/(46800*b^3) + 
      (d^5*K0^2*M^5*Sqrt[77/Pi]*u^10)/(70200*b^3) + 
      (d^5*K1^2*M^5*Sqrt[77/Pi]*u^10)/(70200*b^3) - 
      ((I/1950)*d*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((2*I)/2925)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((2*I)/2925)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      ((I/1950)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      ((I/2925)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^10)/b^3 + 
      (12011*d^3*K0^2*M^5*u^10)/(14742000*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (12011*d^3*K1^2*M^5*u^10)/(14742000*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (701*d*K0^2*M^5*u^10)/(2106000*b^3*Sqrt[77*Pi]) - 
      (19109*d^5*K0^2*M^5*u^10)/(7371000*b^3*Sqrt[77*Pi]) - 
      (29*d^7*K0^2*M^5*u^10)/(122850*b^3*Sqrt[77*Pi]) + 
      (53*d^9*K0^2*M^5*u^10)/(46800*b^3*Sqrt[77*Pi]) + 
      (701*d*K1^2*M^5*u^10)/(2106000*b^3*Sqrt[77*Pi]) - 
      (19109*d^5*K1^2*M^5*u^10)/(7371000*b^3*Sqrt[77*Pi]) - 
      (29*d^7*K1^2*M^5*u^10)/(122850*b^3*Sqrt[77*Pi]) + 
      (53*d^9*K1^2*M^5*u^10)/(46800*b^3*Sqrt[77*Pi]))/Pi, 
    ((((-22201*I)/56576)*d*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) - 
      (((21361*I)/21760)*d^5*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) + 
      (((100831*I)/282880)*d^7*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) - 
      (((5619*I)/141440)*d^9*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) - 
      (((9*I)/56576)*d^11*K1*M^5*Sqrt[(7*Pi)/11]*u)/(b^3*E^u) + 
      (((1361*I)/14144)*d^3*K1*M^5*Sqrt[(11*Pi)/7]*u)/(b^3*E^u) - 
      (((13109*I)/113152)*d*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((333657*I)/282880)*d^3*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((66751*I)/33280)*d^5*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((528613*I)/565760)*d^7*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((1159*I)/565760)*d^11*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((22201*I)/56576)*d*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((21361*I)/21760)*d^5*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((100831*I)/282880)*d^7*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((5619*I)/141440)*d^9*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((9*I)/56576)*d^11*K1*M^5*Sqrt[(7*Pi)/11]*u^2)/(b^3*E^u) + 
      (((1361*I)/14144)*d^3*K1*M^5*Sqrt[(11*Pi)/7]*u^2)/(b^3*E^u) + 
      (((9*I)/70720)*d^9*K0*M^5*Sqrt[77*Pi]*u^2)/(b^3*E^u) + 
      (((1013496629*I)/15290795520)*d*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((6652959883*I)/7645397760)*d^3*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((1739125901*I)/899458560)*d^5*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((35261563*I)/35642880)*d^7*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((1159*I)/565760)*d^11*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((5701757599*I)/16511139840)*d*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((5135815907*I)/5503713280)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((481784111*I)/4127784960)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((689572437*I)/5503713280)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((14993701*I)/2751856640)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((204565*I)/3302227968)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((2141829*I)/5657600)*d*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((27863503*I)/8486400)*d^5*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((15014453*I)/8486400)*d^7*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((867959*I)/16972800)*d^9*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((42433*I)/5657600)*d^11*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((1086720119*I)/1651113984)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((2674409209*I)/2751856640)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((112390573*I)/121405440)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((32317409*I)/434503680)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((521473*I)/1375928320)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((85817*I)/2751856640)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((150897289*I)/144834560)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) - 
      (((444228745*I)/825556992)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) + 
      (((1684723*I)/16972800)*d^3*K1*M^5*Sqrt[(11*Pi)/7]*u^3)/(b^3*E^u) + 
      (((9*I)/70720)*d^9*K0*M^5*Sqrt[77*Pi]*u^3)/(b^3*E^u) + 
      (((74724640439*I)/152907955200)*d*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((15955882331*I)/152907955200)*d^3*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((252587058847*I)/152907955200)*d^5*K0*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) + (((368001553*I)/356428800)*d^7*K0*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) + (((126793*I)/4243200)*d^9*K0*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) - (((4951*I)/1414400)*d^11*K0*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) + (((18523746491*I)/22653030400)*d*K1*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) - (((2105408077*I)/611631820800)*d^3*K1*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) + (((3239625941*I)/2138572800)*d^7*K1*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) + (((4865741*I)/67891200)*d^9*K1*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) - (((197667*I)/22630400)*d^11*K1*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) + (((630252931141*I)/495334195200)*d*K0*K1*M^5*Sqrt[Pi/77]*
        u^4)/b^3 - (((1053261042539*I)/247667097600)*d^3*K0*K1*M^5*
        Sqrt[Pi/77]*u^4)/b^3 + (((82741912811*I)/19813367808)*d^5*K0*K1*M^5*
        Sqrt[Pi/77]*u^4)/b^3 - (((54016627361*I)/99066839040)*d^9*K0*K1*M^5*
        Sqrt[Pi/77]*u^4)/b^3 - (((10612247*I)/99066839040)*d^13*K0*K1*M^5*
        Sqrt[Pi/77]*u^4)/b^3 - (((14929202867*I)/43687987200)*d^5*K1*M^5*
        Sqrt[(7*Pi)/11]*u^4)/(b^3*E^u) + (((589455859*I)/247667097600)*d^11*
        K0*K1*M^5*Sqrt[(7*Pi)/11]*u^4)/b^3 - 
      (((1072710553*I)/123833548800)*d^7*K0*K1*M^5*Sqrt[77*Pi]*u^4)/b^3 + 
      (((1966742951*I)/4118732800)*d*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((16618022191*I)/55602892800)*d^3*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((45261239983*I)/55602892800)*d^5*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((1263697*I)/45260800)*d^9*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((242153*I)/67891200)*d^11*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((64439726149*I)/247667097600)*d*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((91290183079*I)/49533419520)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((33785286989*I)/61916774400)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((33902663*I)/200540160)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((851*I)/153354240)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((144859537499*I)/203877273600)*d*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((324312896251*I)/611631820800)*d^3*K1*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) - (((159795933397*I)/152907955200)*d^5*K1*M^5*Sqrt[Pi/77]*
        u^5)/(b^3*E^u) + (((892152817*I)/1069286400)*d^7*K1*M^5*Sqrt[Pi/77]*
        u^5)/(b^3*E^u) + (((1417709*I)/40734720)*d^9*K1*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) - (((99171*I)/22630400)*d^11*K1*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) + (((2715398327611*I)/743001292800)*d^5*K1^2*M^5*Sqrt[Pi/77]*
        u^5)/b^3 - (((284734076717*I)/743001292800)*d^9*K1^2*M^5*Sqrt[Pi/77]*
        u^5)/b^3 + (((69171451*I)/123833548800)*d^11*K0^2*M^5*Sqrt[(7*Pi)/11]*
        u^5)/b^3 + (((6026453291*I)/743001292800)*d*K1^2*M^5*Sqrt[(7*Pi)/11]*
        u^5)/b^3 - (((33390982291*I)/185750323200)*d^7*K1^2*M^5*
        Sqrt[(7*Pi)/11]*u^5)/b^3 + (((926742563*I)/371500646400)*d^11*K1^2*
        M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 - (((28957133*I)/743001292800)*d^13*K1^2*
        M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 - (((172424739731*I)/123833548800)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) - 
      (((775336807867*I)/371500646400)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[77]*b^3) + (((118790573*I)/2138572800)*d^7*K0*M^5*
        Sqrt[(11*Pi)/7]*u^5)/(b^3*E^u) + (((1175399640959*I)/3669790924800)*d*
        K0*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((41468202379*I)/107935027200)*d^3*K0*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((340288507859*I)/1834895462400)*d^5*K0*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) + (((128766389*I)/534643200)*d^7*K0*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) + (((4074079*I)/407347200)*d^9*K0*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) + (((1264815376333*I)/3669790924800)*d*K1*M^5*Sqrt[Pi/77]*
        u^6)/(b^3*E^u) - (((751788554311*I)/1834895462400)*d^3*K1*M^5*
        Sqrt[Pi/77]*u^6)/(b^3*E^u) - (((77444269037*I)/366979092480)*d^5*K1*
        M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + (((3409477*I)/12579840)*d^7*K1*M^5*
        Sqrt[Pi/77]*u^6)/(b^3*E^u) + (((2701117*I)/407347200)*d^9*K1*M^5*
        Sqrt[Pi/77]*u^6)/(b^3*E^u) - (((318713*I)/203673600)*d^11*K1*M^5*
        Sqrt[Pi/77]*u^6)/(b^3*E^u) - (((49868981251*I)/40632883200)*d^3*K0*K1*
        M^5*Sqrt[Pi/77]*u^6)/b^3 + (((1019594289997*I)/325063065600)*d^5*K0*
        K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - (((55991421197*I)/40632883200)*d^7*K0*
        K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - (((11124893387*I)/46437580800)*d^9*K0*
        K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + (((13647611*I)/1451174400)*d^11*K0*K1*
        M^5*Sqrt[Pi/77]*u^6)/b^3 - (((5498351*I)/46437580800)*d^13*K0*K1*M^5*
        Sqrt[Pi/77]*u^6)/b^3 - (((14429*I)/67891200)*d^11*K0*M^5*
        Sqrt[(7*Pi)/11]*u^6)/(b^3*E^u) - (((1997048839*I)/46437580800)*d*K0*
        K1*M^5*Sqrt[(7*Pi)/11]*u^6)/b^3 + (((43711372267*I)/1223263641600)*d*
        K0*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((79648333747*I)/1223263641600)*d^3*K0*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) + (((8450720917*I)/611631820800)*d^5*K0*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) + (((104840677*I)/4277145600)*d^7*K0*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) - (((393559*I)/45260800)*d^9*K0*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) - (((34709809909*I)/185750323200)*d*K0^2*M^5*Sqrt[Pi/77]*
        u^7)/b^3 + (((39198976909*I)/100019404800)*d^5*K0^2*M^5*Sqrt[Pi/77]*
        u^7)/b^3 + (((42922339*I)/46437580800)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^7)/
       b^3 - (((1857491*I)/185750323200)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((4840438649*I)/83404339200)*d*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((11609987027*I)/166808678400)*d^3*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((3323303119*I)/83404339200)*d^5*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) + 
      (((536513*I)/9547200)*d^7*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((15721*I)/3394560)*d^9*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((31391*I)/203673600)*d^11*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((103994890063*I)/433417420800)*d*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((621628974727*I)/1300252262400)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((223738847*I)/752460800)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((1628911909*I)/37150064640)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((95927813*I)/46437580800)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((85031*I)/6879641600)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((626872001*I)/185750323200)*d^9*K0^2*M^5*Sqrt[(7*Pi)/11]*u^7)/b^3 + 
      (((23870902987*I)/325063065600)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[77]*b^3) + (((32829607997*I)/325063065600)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[77]*b^3) - (((727*I)/31334400)*d^11*K0*M^5*Sqrt[(11*Pi)/7]*
        u^7)/(b^3*E^u) - (((27788581*I)/1195084800)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/7]*u^7)/b^3 + (((3651624469*I)/183489546240)*d*K0*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) - (((34087765*I)/36697909248)*d^3*K0*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) - (((5373882617*I)/114680966400)*d^5*K0*
        M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + (((3098383*I)/178214400)*d^7*K0*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) + (((68009*I)/6789120)*d^9*K0*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) + (((32687352793*I)/917447731200)*d*K1*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) - (((6049325749*I)/183489546240)*d^3*K1*
        M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) - (((3631721671*I)/114680966400)*d^5*
        K1*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + 
      (((79249*I)/3960320)*d^7*K1*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + 
      (((28949*I)/101836800)*d^11*K1*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) - 
      (((1972841363*I)/25004851200)*d*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((4263443581*I)/81265766400)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((1933285121*I)/15479193600)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((57696319*I)/634888800)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((385577419*I)/46437580800)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((43303*I)/59535360)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((77179*I)/9287516160)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((4483*I)/101836800)*d^11*K0*M^5*Sqrt[(11*Pi)/7]*u^8)/(b^3*E^u) + 
      (((3841*I)/33945600)*d^9*K1*M^5*Sqrt[77*Pi]*u^8)/(b^3*E^u) + 
      (((3906443*I)/25484659200)*d*K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((766483*I)/149909760)*d^3*K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) + 
      (((74870423*I)/12742329600)*d^5*K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) + 
      (((110917*I)/44553600)*d^7*K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((23035037*I)/2708858880)*d*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((164382817*I)/6772147200)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((4454347*I)/290234880)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((14886659*I)/5804697600)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((2560703*I)/1934899200)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((184507*I)/2902348800)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((75253*I)/254846592)*d*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((2760993*I)/566325760)*d^3*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) + 
      (((2816017*I)/530930400)*d^5*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) + 
      (((30683*I)/12729600)*d^7*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((383*I)/141440)*d^9*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((216794239*I)/9287516160)*d*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((28540009747*I)/975189196800)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((5512444571*I)/243797299200)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((162330589*I)/46437580800)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((137149*I)/9287516160)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((3541*I)/8486400)*d^9*K0*M^5*Sqrt[(7*Pi)/11]*u^9)/(b^3*E^u) + 
      (((2509333*I)/23218790400)*d^11*K1^2*M^5*Sqrt[(7*Pi)/11]*u^9)/b^3 + 
      (((9464980727*I)/487594598400)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[77]*b^3) - (((11*I)/249600)*d^11*K0*M^5*Sqrt[(11*Pi)/7]*u^9)/
       (b^3*E^u) + (((557927*I)/8126576640)*d^3*K0^2*M^5*Sqrt[(11*Pi)/7]*u^9)/
       b^3 - (((47*I)/8486400)*d^11*K1*M^5*Sqrt[77*Pi]*u^9)/(b^3*E^u) + 
      (((165371*I)/579196800)*d*K0*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((29201*I)/57919680)*d^3*K0*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) - 
      (((66763*I)/57919680)*d^5*K0*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) - 
      (((103*I)/464100)*d^7*K0*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((971*I)/2121600)*d^9*K0*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((9*I)/70720)*d^11*K0*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((82393*I)/289598400)*d*K1*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((56179*I)/115839360)*d^3*K1*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) - 
      (((16603*I)/14479920)*d^5*K1*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) - 
      (((1333*I)/7425600)*d^7*K1*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((463*I)/1060800)*d^9*K1*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      ((I/8320)*d^11*K1*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) - 
      (((89150251*I)/23218790400)*d*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (((340008167*I)/243797299200)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (((161270383*I)/37507276800)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (((4695385*I)/4875945984)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((92633143*I)/69656371200)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((8645869*I)/69656371200)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((6785321*I)/34828185600)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^10)/b^3 - 
      ((I/495040)*d*K0*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      (((19*I)/495040)*d^3*K0*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) + 
      (((3*I)/247520)*d^5*K0*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) + 
      (((3*I)/35360)*d^7*K0*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      (((3*I)/70720)*d^9*K0*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      ((I/70720)*d^11*K0*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      (((37253*I)/500097024)*d*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((137363*I)/1062297600)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((3367027*I)/2708858880)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((25369429*I)/69656371200)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((10906913*I)/34828185600)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      ((I/495040)*d*K1*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      (((19*I)/495040)*d^3*K1*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) + 
      (((3*I)/247520)*d^5*K1*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) + 
      (((3*I)/35360)*d^7*K1*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      (((3*I)/70720)*d^9*K1*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      ((I/70720)*d^11*K1*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      (((45941521*I)/487594598400)*d*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((52470707*I)/487594598400)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((1157593*I)/1041868800)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((173449*I)/682905600)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((2100557*I)/69656371200)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((59348477*I)/81265766400)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[77]*b^3) + (((163951901*I)/243797299200)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[77]*b^3) + (((49513*I)/13931274240)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/7]*u^11)/b^3 + (((150403*I)/4643758080)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/7]*u^11)/b^3 - (((371551*I)/9376819200)*d*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 - (((299809*I)/2437972992)*d^3*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 + (((107137*I)/376230400)*d^7*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 - (((275347*I)/17414092800)*d^9*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 - (((332489*I)/17414092800)*d^13*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 + (((6661*I)/1875363840)*d^5*K0*K1*M^5*
        Sqrt[(11*Pi)/7]*u^12)/b^3 - (((5263*I)/458265600)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/7]*u^12)/b^3 + (((28421*I)/6094932480)*d^5*K0^2*M^5*
        Sqrt[Pi/77]*u^13)/b^3 - ((I/45696)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^13)/
       b^3 - (((97*I)/174140928)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((3737*I)/435352320)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((89*I)/66977280)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((5407*I)/1218986496)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - 
      (((10807*I)/507911040)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - 
      (((199*I)/870704640)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((1187*I)/145117440)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((1091*I)/870704640)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((23347*I)/3047466240)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[77]*b^3) + 
      (((7577*I)/1015822080)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[77]*b^3) + 
      (((113*I)/6094932480)*d*K0^2*M^5*Sqrt[(11*Pi)/7]*u^13)/b^3 + 
      (((11*I)/677214720)*d*K1^2*M^5*Sqrt[(11*Pi)/7]*u^13)/b^3 - 
      ((I/217676160)*d*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 - 
      ((I/27209520)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 - 
      ((I/24186240)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 + 
      ((I/9069840)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 + 
      ((I/16744320)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 - 
      ((I/13604760)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 - 
      ((I/72558720)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3)/Pi, 
    ((4117*d^11*K0*K1*M^5*Sqrt[7/(11*Pi)]*u^3)/(5431296*b^3) + 
      (21414181*d^7*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^3)/(285143040*b^3) - 
      (((7854823*I)/6789120)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((3140287*I)/6789120)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((1008529*I)/13578240)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((4177*I)/2715648)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((956591*I)/1357824)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((1948031*I)/3394560)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((11183*I)/87040)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((88083*I)/2263040)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((5409*I)/2263040)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((9831*I)/4526080)*d*K0^2*M^5*Sqrt[(7*Pi)/11]*u^3)/b^3 + 
      (((8647879*I)/13578240)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) + 
      (((1854163*I)/1357824)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) + 
      (57081029*d*K0*K1*M^5*u^3)/(114057216*b^3*Sqrt[77*Pi]) - 
      (239054377*d^3*K0*K1*M^5*u^3)/(570286080*b^3*Sqrt[77*Pi]) - 
      (223135859*d^5*K0*K1*M^5*u^3)/(285143040*b^3*Sqrt[77*Pi]) - 
      (24739009*d^9*K0*K1*M^5*u^3)/(190095360*b^3*Sqrt[77*Pi]) + 
      (3611869*d^7*K1^2*M^5*Sqrt[7/(11*Pi)]*u^4)/(40734720*b^3) + 
      (1975*d^11*K1^2*M^5*Sqrt[7/(11*Pi)]*u^4)/(5431296*b^3) + 
      (((989959909*I)/407347200)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((1038982621*I)/203673600)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((18112117*I)/8146944)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((501803*I)/1810432)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((149*I)/122880)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((9998249*I)/407347200)*d*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^4)/b^3 - 
      (112766681*d^3*K0^2*M^5*u^4)/(1140572160*Sqrt[77]*b^3*Sqrt[Pi]) - 
      (31580371783*d^3*K1^2*M^5*u^4)/(25662873600*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (153850441*d*K0^2*M^5*u^4)/(1140572160*b^3*Sqrt[77*Pi]) - 
      (155091523*d^5*K0^2*M^5*u^4)/(570286080*b^3*Sqrt[77*Pi]) + 
      (57742669*d^7*K0^2*M^5*u^4)/(190095360*b^3*Sqrt[77*Pi]) - 
      (8949819*d^9*K0^2*M^5*u^4)/(126730240*b^3*Sqrt[77*Pi]) + 
      (3897*d^11*K0^2*M^5*u^4)/(1392640*b^3*Sqrt[77*Pi]) + 
      (18315157361*d*K1^2*M^5*u^4)/(25662873600*b^3*Sqrt[77*Pi]) + 
      (16521961*d^5*K1^2*M^5*u^4)/(150958080*b^3*Sqrt[77*Pi]) - 
      (615242707*d^9*K1^2*M^5*u^4)/(2851430400*b^3*Sqrt[77*Pi]) + 
      (((17405231*I)/20367360)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((1039799*I)/13578240)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((691*I)/4526080)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((126666277*I)/152755200)*d*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((81710053*I)/25459200)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((10808803*I)/50918400)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((15959*I)/16972800)*d^11*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 + 
      (((89578051*I)/203673600)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) + 
      (((23446177*I)/50918400)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) + 
      (((5261887*I)/203673600)*d*K0^2*M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 - 
      (((15324509*I)/101836800)*d^5*K0^2*M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 + 
      (((11901569*I)/76377600)*d^7*K1^2*M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 - 
      (6579317*d*K0*K1*M^5*u^5)/(513257472*b^3*Sqrt[77*Pi]) - 
      (4621591489*d^3*K0*K1*M^5*u^5)/(6415718400*b^3*Sqrt[77*Pi]) + 
      (1091554901*d^5*K0*K1*M^5*u^5)/(916531200*b^3*Sqrt[77*Pi]) - 
      (60556417*d^7*K0*K1*M^5*u^5)/(356428800*b^3*Sqrt[77*Pi]) - 
      (31539293*d^9*K0*K1*M^5*u^5)/(109670400*b^3*Sqrt[77*Pi]) - 
      (31543*d^11*K0*K1*M^5*u^5)/(101836800*b^3*Sqrt[77*Pi]) - 
      (212402346493*d^3*K0^2*M^5*Sqrt[11/(7*Pi)]*u^6)/(18163611648000*b^3) - 
      (7333*d^11*K0^2*M^5*Sqrt[77/Pi]*u^6)/(407347200*b^3) + 
      (((1937482973*I)/2138572800)*d*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((145473017*I)/712857600)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((87379477*I)/39603200)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (((213451571*I)/152755200)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((380323*I)/101836800)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (32813904093937*d^3*K0^2*M^5*u^6)/(163472504832000*Sqrt[77]*b^3*
        Sqrt[Pi]) - (37796839*d^3*K1^2*M^5*u^6)/(63365120*Sqrt[77]*b^3*
        Sqrt[Pi]) - (4531783*d*K0^2*M^5*u^6)/(23587200*b^3*Sqrt[77*Pi]) + 
      (164432999*d^5*K0^2*M^5*u^6)/(458265600*b^3*Sqrt[77*Pi]) - 
      (26422771*d^7*K0^2*M^5*u^6)/(158412800*b^3*Sqrt[77*Pi]) - 
      (3145579*d^9*K0^2*M^5*u^6)/(44553600*b^3*Sqrt[77*Pi]) - 
      (1953727*d*K1^2*M^5*u^6)/(9547200*b^3*Sqrt[77*Pi]) + 
      (279743081*d^5*K1^2*M^5*u^6)/(178214400*b^3*Sqrt[77*Pi]) - 
      (19185889*d^7*K1^2*M^5*u^6)/(36556800*b^3*Sqrt[77*Pi]) - 
      (38232457*d^9*K1^2*M^5*u^6)/(152755200*b^3*Sqrt[77*Pi]) + 
      (7994341*d^11*K1^2*M^5*u^6)/(1222041600*b^3*Sqrt[77*Pi]) + 
      (((115*I)/79872)*d^9*K0*K1*M^5*Sqrt[77*Pi]*u^6)/b^3 + 
      (((91178173*I)/427714560)*d*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((22794311*I)/118809600)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((29699651*I)/152755200)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((621241*I)/101836800)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((204463169*I)/712857600)*d*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((39308977*I)/152755200)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((35689*I)/1996800)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((39691*I)/61102080)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((7721*I)/101836800)*d^11*K0^2*M^5*Sqrt[(7*Pi)/11]*u^7)/b^3 - 
      (((31553297*I)/142571520)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) - 
      (((35539709*I)/125798400)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) - 
      (((27107903*I)/1069286400)*d^5*K1^2*M^5*Sqrt[(11*Pi)/7]*u^7)/b^3 - 
      (12889837*d*K0*K1*M^5*u^7)/(63974400*b^3*Sqrt[77*Pi]) - 
      (76234549*d^3*K0*K1*M^5*u^7)/(127948800*b^3*Sqrt[77*Pi]) + 
      (3075753619*d^5*K0*K1*M^5*u^7)/(1871251200*b^3*Sqrt[77*Pi]) - 
      (81796097*d^7*K0*K1*M^5*u^7)/(118809600*b^3*Sqrt[77*Pi]) - 
      (11650439*d^9*K0*K1*M^5*u^7)/(71285760*b^3*Sqrt[77*Pi]) + 
      (1684399*d^11*K0*K1*M^5*u^7)/(305510400*b^3*Sqrt[77*Pi]) - 
      (23*d^11*K1^2*M^5*Sqrt[7/(11*Pi)]*u^8)/(460800*b^3) - 
      (28186057*d*K0^2*M^5*Sqrt[11/(7*Pi)]*u^8)/(5613753600*b^3) + 
      (776725847*d^5*K0^2*M^5*Sqrt[11/(7*Pi)]*u^8)/(56137536000*b^3) - 
      (10121641*d^7*K0^2*M^5*Sqrt[11/(7*Pi)]*u^8)/(763776000*b^3) + 
      (((4215787*I)/66830400)*d*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((453041*I)/13366080)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((152489*I)/3182400)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((281*I)/397800)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((133*I)/3818880)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^8)/b^3 + 
      (4700783401*d^3*K0^2*M^5*u^8)/(224550144000*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (4186183229*d^3*K1^2*M^5*u^8)/(26946017280*Sqrt[77]*b^3*Sqrt[Pi]) - 
      (((942503*I)/133660800)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^8)/b^3 + 
      (14631319*d^9*K0^2*M^5*u^8)/(534643200*b^3*Sqrt[77*Pi]) + 
      (30851*d^11*K0^2*M^5*u^8)/(61102080*b^3*Sqrt[77*Pi]) - 
      (39997014047*d*K1^2*M^5*u^8)/(336825216000*b^3*Sqrt[77*Pi]) + 
      (1100938711*d^5*K1^2*M^5*u^8)/(21051576000*b^3*Sqrt[77*Pi]) - 
      (513357743*d^7*K1^2*M^5*u^8)/(5346432000*b^3*Sqrt[77*Pi]) + 
      (4788431*d^9*K1^2*M^5*u^8)/(641571840*b^3*Sqrt[77*Pi]) - 
      (37511*d^9*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^9)/(8910720*b^3) - 
      (673*d^11*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^9)/(2937600*b^3) + 
      (((960331*I)/133660800)*d*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((2299769*I)/66830400)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((34129*I)/3818880)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((47963*I)/6364800)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((2131*I)/7637760)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((909581*I)/38188800)*d*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((606107*I)/19094400)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((36191*I)/1909440)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((8187*I)/1414400)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((43*I)/596700)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((933451*I)/89107200)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[77]*b^3) - 
      (((53749*I)/3182400)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[77]*b^3) - 
      (18491749*d*K0*K1*M^5*u^9)/(1238328000*b^3*Sqrt[77*Pi]) - 
      (5958257177*d^3*K0*K1*M^5*u^9)/(84206304000*b^3*Sqrt[77*Pi]) + 
      (1136514871*d^5*K0*K1*M^5*u^9)/(8420630400*b^3*Sqrt[77*Pi]) - 
      (21529*d^7*K0*K1*M^5*u^9)/(47736000*b^3*Sqrt[77*Pi]) + 
      (79307*d^3*K0^2*M^5*Sqrt[7/(11*Pi)]*u^10)/(381888000*b^3) + 
      (276751*d*K1^2*M^5*Sqrt[11/(7*Pi)]*u^10)/(5346432000*b^3) + 
      (((7171*I)/44553600)*d*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((271823*I)/44553600)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (((470177*I)/66830400)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (((9899*I)/3182400)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((9127*I)/19094400)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (5573*Sqrt[77]*d^3*K0^2*M^5*u^10)/(1718496000*b^3*Sqrt[Pi]) + 
      (60360457*d^3*K1^2*M^5*u^10)/(56137536000*Sqrt[77]*b^3*Sqrt[Pi]) - 
      (((719*I)/2121600)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^10)/b^3 - 
      (4717957*d*K0^2*M^5*u^10)/(3436992000*b^3*Sqrt[77*Pi]) + 
      (15394679*d^5*K0^2*M^5*u^10)/(2405894400*b^3*Sqrt[77*Pi]) - 
      (1663061*d^7*K0^2*M^5*u^10)/(148512000*b^3*Sqrt[77*Pi]) + 
      (5212771*d^9*K0^2*M^5*u^10)/(1603929600*b^3*Sqrt[77*Pi]) + 
      (93083*d^11*K0^2*M^5*u^10)/(76377600*b^3*Sqrt[77*Pi]) - 
      (222506231*d*K1^2*M^5*u^10)/(112275072000*b^3*Sqrt[77*Pi]) + 
      (21464447*d^5*K1^2*M^5*u^10)/(3118752000*b^3*Sqrt[77*Pi]) - 
      (41742787*d^7*K1^2*M^5*u^10)/(4009824000*b^3*Sqrt[77*Pi]) + 
      (4706227*d^9*K1^2*M^5*u^10)/(1603929600*b^3*Sqrt[77*Pi]) + 
      (71087*d^11*K1^2*M^5*u^10)/(76377600*b^3*Sqrt[77*Pi]) - 
      (150133*d*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^11)/(21051576000*b^3) + 
      (44437*d^7*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^11)/(935625600*b^3) - 
      (16451*d^9*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^11)/(534643200*b^3) + 
      (((401*I)/3182400)*d*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((101*I)/190944)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((89*I)/367200)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((877*I)/3182400)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((83*I)/1060800)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((2777*I)/22276800)*d*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((3481*I)/6683040)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((887*I)/4773600)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((787*I)/3182400)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((73*I)/1060800)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((1367*I)/5140800)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[77]*b^3) + 
      (((253*I)/9547200)*d^3*K0^2*M^5*Sqrt[(11*Pi)/7]*u^11)/b^3 - 
      (780161*d^3*K0*K1*M^5*u^11)/(619164000*b^3*Sqrt[77*Pi]) + 
      (9612371*d^5*K0*K1*M^5*u^11)/(10525788000*b^3*Sqrt[77*Pi]) + 
      (637727*d^7*K0*K1*M^5*u^11)/(561375360*b^3*Sqrt[77*Pi]) - 
      (97*d^9*K0*K1*M^5*u^11)/(339456*b^3*Sqrt[77*Pi]) - 
      (19*d^11*K0*K1*M^5*u^11)/(31200*b^3*Sqrt[77*Pi]) + 
      (d^11*K0^2*M^5*Sqrt[7/(11*Pi)]*u^12)/(212160*b^3) + 
      (d^11*K1^2*M^5*Sqrt[7/(11*Pi)]*u^12)/(212160*b^3) + 
      (d*K0^2*M^5*Sqrt[11/(7*Pi)]*u^12)/(8910720*b^3) - 
      (d^3*K0^2*M^5*Sqrt[11/(7*Pi)]*u^12)/(4455360*b^3) - 
      (d^9*K0^2*M^5*Sqrt[11/(7*Pi)]*u^12)/(1485120*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(7*Pi)]*u^12)/(8910720*b^3) - 
      (d^3*K1^2*M^5*Sqrt[11/(7*Pi)]*u^12)/(4455360*b^3) - 
      (d^9*K1^2*M^5*Sqrt[11/(7*Pi)]*u^12)/(1485120*b^3) - 
      ((I/371280)*d*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (((19*I)/371280)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 + 
      ((I/61880)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 + 
      ((I/8840)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      ((I/17680)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      ((I/53040)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 + 
      (41*d^3*K0^2*M^5*u^12)/(6683040*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (41*d^3*K1^2*M^5*u^12)/(6683040*Sqrt[77]*b^3*Sqrt[Pi]) - 
      (97*d*K0^2*M^5*u^12)/(44553600*b^3*Sqrt[77*Pi]) + 
      (139*d^5*K0^2*M^5*u^12)/(2570400*b^3*Sqrt[77*Pi]) - 
      (2753*d^7*K0^2*M^5*u^12)/(33415200*b^3*Sqrt[77*Pi]) - 
      (97*d*K1^2*M^5*u^12)/(44553600*b^3*Sqrt[77*Pi]) + 
      (139*d^5*K1^2*M^5*u^12)/(2570400*b^3*Sqrt[77*Pi]) - 
      (2753*d^7*K1^2*M^5*u^12)/(33415200*b^3*Sqrt[77*Pi]))/Pi, 
    ((((1445749*I)/4299776)*d*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) + 
      (((2465773*I)/10749440)*d^5*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) + 
      (((1271843*I)/21498880)*d^7*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) + 
      (((61*I)/282880)*d^9*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) - 
      (((2579*I)/1074944)*d^11*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) - 
      (((382125*I)/4299776)*d^3*K1*M^5*Sqrt[(7*Pi)/11]*u)/(b^3*E^u) - 
      (((309*I)/4299776)*d^13*K1*M^5*Sqrt[(7*Pi)/11]*u)/(b^3*E^u) + 
      (((13421599*I)/42997760)*d*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((9133051*I)/8599552)*d^3*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((3022147*I)/2687360)*d^5*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((852491*I)/10749440)*d^9*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((191813*I)/21498880)*d^11*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((1445749*I)/4299776)*d*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((2465773*I)/10749440)*d^5*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((1271843*I)/21498880)*d^7*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((61*I)/282880)*d^9*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((2579*I)/1074944)*d^11*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((373185*I)/8599552)*d^7*K0*M^5*Sqrt[(7*Pi)/11]*u^2)/(b^3*E^u) - 
      (((3269*I)/42997760)*d^13*K0*M^5*Sqrt[(7*Pi)/11]*u^2)/(b^3*E^u) - 
      (((382125*I)/4299776)*d^3*K1*M^5*Sqrt[(7*Pi)/11]*u^2)/(b^3*E^u) - 
      (((309*I)/4299776)*d^13*K1*M^5*Sqrt[(7*Pi)/11]*u^2)/(b^3*E^u) + 
      (((32682631363*I)/166014351360)*d*K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((835651489279*I)/830071756800)*d^3*K0*M^5*Sqrt[Pi/77]*u^3)/
       (b^3*E^u) + (((246228082417*I)/181578196800)*d^5*K0*M^5*Sqrt[Pi/77]*
        u^3)/(b^3*E^u) - (((913275893183*I)/1936834099200)*d^7*K0*M^5*
        Sqrt[Pi/77]*u^3)/(b^3*E^u) - (((93735749*I)/1128691200)*d^9*K0*M^5*
        Sqrt[Pi/77]*u^3)/(b^3*E^u) + (((191813*I)/21498880)*d^11*K0*M^5*
        Sqrt[Pi/77]*u^3)/(b^3*E^u) - (((30839157131*I)/132089118720)*d*K0^2*
        M^5*Sqrt[Pi/77]*u^3)/b^3 + (((8913792627*I)/44029706240)*d^5*K0^2*M^5*
        Sqrt[Pi/77]*u^3)/b^3 - (((56387420759*I)/132089118720)*d^7*K0^2*M^5*
        Sqrt[Pi/77]*u^3)/b^3 + (((535856809*I)/3386900480)*d^9*K0^2*M^5*
        Sqrt[Pi/77]*u^3)/b^3 - (((648835211*I)/44029706240)*d^11*K0^2*M^5*
        Sqrt[Pi/77]*u^3)/b^3 + (((57375667*I)/132089118720)*d^13*K0^2*M^5*
        Sqrt[Pi/77]*u^3)/b^3 - (((1535*I)/677380096)*d^15*K0^2*M^5*
        Sqrt[Pi/77]*u^3)/b^3 + (((1626809*I)/13436800)*d*K1*M^5*Sqrt[Pi/77]*
        u^3)/(b^3*E^u) + (((227174813*I)/85995520)*d^5*K1*M^5*Sqrt[Pi/77]*
        u^3)/(b^3*E^u) - (((11123649*I)/10749440)*d^7*K1*M^5*Sqrt[Pi/77]*u^3)/
       (b^3*E^u) - (((11515897*I)/64496640)*d^9*K1*M^5*Sqrt[Pi/77]*u^3)/
       (b^3*E^u) + (((9935647*I)/429977600)*d^11*K1*M^5*Sqrt[Pi/77]*u^3)/
       (b^3*E^u) - (((2304326159*I)/13208911872)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/
       b^3 + (((5697128631*I)/4402970624)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((2324762431*I)/66044559360)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((456155761*I)/66044559360)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((3079473*I)/22014853120)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((19531*I)/1693450240)*d^15*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((3269*I)/42997760)*d^13*K0*M^5*Sqrt[(7*Pi)/11]*u^3)/(b^3*E^u) - 
      (((289491091*I)/1289932800)*d^3*K1*M^5*Sqrt[(7*Pi)/11]*u^3)/(b^3*E^u) - 
      (((95683*I)/429977600)*d^13*K1*M^5*Sqrt[(7*Pi)/11]*u^3)/(b^3*E^u) - 
      (((706498825*I)/13208911872)*d^3*K1^2*M^5*Sqrt[(7*Pi)/11]*u^3)/b^3 + 
      (((13825404583*I)/44029706240)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[77]*b^3) - (((23815815*I)/338690048)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/7]*u^3)/b^3 - (((2170036751*I)/21843993600)*d*K0*M^5*
        Sqrt[Pi/77]*u^4)/(b^3*E^u) - (((244364830009*I)/332028702720)*d^3*K0*
        M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + (((19677632049343*I)/11621004595200)*
        d^5*K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((1494052069163*I)/1936834099200)*d^7*K0*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) - (((438420011*I)/4514764800)*d^9*K0*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) + (((14429773*I)/1289932800)*d^11*K0*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) - (((329226277243*I)/988495872000)*d*K1*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) - (((831312804867547*I)/929680367616000)*d^3*K1*M^5*
        Sqrt[Pi/77]*u^4)/(b^3*E^u) + (((704586265312477*I)/265622962176000)*
        d^5*K1*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((589795953134741*I)/464840183808000)*d^7*K1*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) - (((779166872017*I)/4334174208000)*d^9*K1*M^5*Sqrt[Pi/77]*
        u^4)/(b^3*E^u) + (((171817067*I)/6879641600)*d^11*K1*M^5*Sqrt[Pi/77]*
        u^4)/(b^3*E^u) - (((1818249*I)/1058406400)*d^13*K1*M^5*Sqrt[Pi/77]*
        u^4)/(b^3*E^u) - (((27885132856703*I)/27738714931200)*d*K0*K1*M^5*
        Sqrt[Pi/77]*u^4)/b^3 + (((52987149548009*I)/27738714931200)*d^3*K0*K1*
        M^5*Sqrt[Pi/77]*u^4)/b^3 - (((3776988805339*I)/27738714931200)*d^5*K0*
        K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - (((8300024473639*I)/5547742986240)*d^7*
        K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - (((12853125217*I)/208561766400)*d^11*
        K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + (((325429921*I)/233098444800)*d^13*
        K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - (((1237491*I)/88059412480)*d^15*K0*
        K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - (((40149*I)/429977600)*d^13*K0*M^5*
        Sqrt[(7*Pi)/11]*u^4)/(b^3*E^u) + (((56743438403*I)/792534712320)*d^9*
        K0*K1*M^5*Sqrt[(11*Pi)/7]*u^4)/b^3 - 
      (((212297824772309*I)/826382548992000)*d*K0*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) - (((60711853443893*I)/286055497728000)*d^3*K0*M^5*
        Sqrt[Pi/77]*u^5)/(b^3*E^u) + (((8508892486936013*I)/7437442940928000)*
        d^5*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((1146057729800887*I)/1859360735232000)*d^7*K0*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) - (((275088361*I)/4128768000)*d^9*K0*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) - (((35190339*I)/55037132800)*d^13*K0*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) - (((4454680058177*I)/13869357465600)*d*K0^2*M^5*Sqrt[Pi/77]*
        u^5)/b^3 - (((7328746172701*I)/13869357465600)*d^5*K0^2*M^5*
        Sqrt[Pi/77]*u^5)/b^3 + (((38212451*I)/152410521600)*d^13*K0^2*M^5*
        Sqrt[Pi/77]*u^5)/b^3 + (((9907*I)/8805941248)*d^15*K0^2*M^5*
        Sqrt[Pi/77]*u^5)/b^3 - (((302271247749187*I)/929680367616000)*d^3*K1*
        M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((3081772046705899*I)/1859360735232000)*d^5*K1*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) - (((21636203386079*I)/24465272832000)*d^7*K1*M^5*
        Sqrt[Pi/77]*u^5)/(b^3*E^u) - (((139524709579*I)/1444724736000)*d^9*K1*
        M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + (((5740319*I)/529203200)*d^11*K1*M^5*
        Sqrt[Pi/77]*u^5)/(b^3*E^u) - (((10504757*I)/13759283200)*d^13*K1*M^5*
        Sqrt[Pi/77]*u^5)/(b^3*E^u) - (((5554454197141*I)/2972005171200)*d^5*
        K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - (((1056456610411*I)/14860025856000)*
        d^7*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((13242727576583*I)/20804036198400)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^5)/
       b^3 - (((949035938467*I)/20804036198400)*d^11*K1^2*M^5*Sqrt[Pi/77]*
        u^5)/b^3 + (((43983487*I)/31284264960)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^5)/
       b^3 + (((102784021*I)/82555699200)*d^11*K0*M^5*Sqrt[(7*Pi)/11]*u^5)/
       (b^3*E^u) + (((15904992409*I)/396267356160)*d^9*K0^2*M^5*
        Sqrt[(7*Pi)/11]*u^5)/b^3 - (((275307829*I)/104280883200)*d^11*K0^2*
        M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 - (((24448284787*I)/473481216000)*d*K1*
        M^5*Sqrt[(7*Pi)/11]*u^5)/(b^3*E^u) - 
      (((1297577*I)/990668390400)*d^15*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 + 
      (((12043690361531*I)/13869357465600)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[77]*b^3) + (((168997935016531*I)/104020180992000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) - (((747209305*I)/29198647296)*d^7*K0^2*
        M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 - (((2619144673589*I)/104020180992000)*d*
        K1^2*M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 - 
      (((307435924016371*I)/1716332986368000)*d*K0*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) - (((202361352529667*I)/11156164411392000)*d^3*K0*M^5*
        Sqrt[Pi/77]*u^6)/(b^3*E^u) + (((721608822714487*I)/1312489930752000)*
        d^5*K0*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((22476127887461*I)/68865212416000)*d^7*K0*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) - (((497742850399*I)/17336696832000)*d^9*K0*M^5*Sqrt[Pi/77]*
        u^6)/(b^3*E^u) + (((230147843*I)/82555699200)*d^11*K0*M^5*Sqrt[Pi/77]*
        u^6)/(b^3*E^u) - (((13077891*I)/55037132800)*d^13*K0*M^5*Sqrt[Pi/77]*
        u^6)/(b^3*E^u) - (((1194494997989203*I)/4462465764556800)*d*K1*M^5*
        Sqrt[Pi/77]*u^6)/(b^3*E^u) + (((220690557469513*I)/2231232882278400)*
        d^3*K1*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((2577976180189331*I)/4462465764556800)*d^5*K1*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) - (((10836358172903*I)/28605549772800)*d^7*K1*M^5*
        Sqrt[Pi/77]*u^6)/(b^3*E^u) - (((342893281937*I)/10402018099200)*d^9*
        K1*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((84962897*I)/27518566400)*d^11*K1*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((118432403*I)/495334195200)*d^13*K1*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((1598168866297*I)/14860025856000)*d*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (((8794883318843*I)/6118834176000)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((43965113569723*I)/20804036198400)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^6)/
       b^3 + (((33000635520683*I)/104020180992000)*d^7*K0*K1*M^5*Sqrt[Pi/77]*
        u^6)/b^3 + (((10285815379727*I)/20804036198400)*d^9*K0*K1*M^5*
        Sqrt[Pi/77]*u^6)/b^3 - (((599845515067*I)/20804036198400)*d^11*K0*K1*
        M^5*Sqrt[Pi/77]*u^6)/b^3 + (((392557381*I)/594401034240)*d^13*K0*K1*
        M^5*Sqrt[Pi/77]*u^6)/b^3 + (((36740447*I)/6934678732800)*d^15*K0*K1*
        M^5*Sqrt[Pi/77]*u^6)/b^3 - (((224818534028197*I)/1859360735232000)*d*
        K0*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) + 
      (((8367572085799*I)/71513874432000)*d^3*K0*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) + (((70080520831807*I)/619786911744000)*d^5*K0*M^5*
        Sqrt[Pi/77]*u^7)/(b^3*E^u) - (((44740708453619*I)/464840183808000)*
        d^7*K0*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((10239689833*I)/1000194048000)*d^9*K0*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) - (((271027*I)/4953341952)*d^13*K0*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) + (((583633573*I)/50791104000)*d*K0^2*M^5*Sqrt[Pi/77]*u^7)/
       b^3 + (((16136642827*I)/116093952000)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^7)/
       b^3 + (((24206461931*I)/325063065600)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^7)/
       b^3 - (((2124423263*I)/650126131200)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^7)/
       b^3 + (((96689*I)/36118118400)*d^15*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((183497297784979*I)/1312489930752000)*d*K1*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) + (((119873418966341*I)/858166493184000)*d^3*K1*M^5*
        Sqrt[Pi/77]*u^7)/(b^3*E^u) + 
      (((2881312314582979*I)/22312328822784000)*d^5*K1*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) - (((220726850012467*I)/1859360735232000)*d^7*K1*M^5*
        Sqrt[Pi/77]*u^7)/(b^3*E^u) - (((503878303457*I)/52010090496000)*d^9*
        K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((50228161*I)/82555699200)*d^11*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((36199*I)/7620526080)*d^13*K1*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) + 
      (((377521133189*I)/8668348416000)*d*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((748103636209*I)/1040201809920)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((665114807069*I)/2889449472000)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((189373618459*I)/1733669683200)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((34294269701*I)/5201009049600)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((152253911*I)/743001292800)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((830209502957*I)/3250630656000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[77]*b^3) + (((8909446442357*I)/26005045248000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) - (((28200632839*I)/650126131200)*d^5*
        K0^2*M^5*Sqrt[(11*Pi)/7]*u^7)/b^3 + 
      (((39071*I)/7144243200)*d^13*K0^2*M^5*Sqrt[(11*Pi)/7]*u^7)/b^3 + 
      (((1563353*I)/5201009049600)*d^15*K1^2*M^5*Sqrt[(11*Pi)/7]*u^7)/b^3 - 
      (((140689*I)/4127784960)*d^11*K0*M^5*Sqrt[77*Pi]*u^7)/(b^3*E^u) - 
      (((84242406368651*I)/4462465764556800)*d*K0*M^5*Sqrt[Pi/77]*u^8)/
       (b^3*E^u) + (((1230659550475*I)/29749771763712)*d^3*K0*M^5*Sqrt[Pi/77]*
        u^8)/(b^3*E^u) - (((1350961189763*I)/225377058816000)*d^5*K0*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) - (((167645852515829*I)/5578082205696000)*
        d^7*K0*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + 
      (((378362525027*I)/52010090496000)*d^9*K0*M^5*Sqrt[Pi/77]*u^8)/
       (b^3*E^u) + (((1491782569*I)/247667097600)*d^11*K0*M^5*Sqrt[Pi/77]*
        u^8)/(b^3*E^u) - (((2002623185179*I)/225377058816000)*d*K1*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) + (((7945330828651*I)/11156164411392000)*
        d^3*K1*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + 
      (((17429401185643*I)/437496643584000)*d^5*K1*M^5*Sqrt[Pi/77]*u^8)/
       (b^3*E^u) - (((3665267162989*I)/88540987392000)*d^7*K1*M^5*Sqrt[Pi/77]*
        u^8)/(b^3*E^u) + (((779839762223*I)/156030271488000)*d^9*K1*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) + (((227361139*I)/49533419520)*d^11*K1*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) + (((23568929*I)/165111398400)*d^13*K1*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) + (((26614636383*I)/240787456000)*d*K0*K1*
        M^5*Sqrt[Pi/77]*u^8)/b^3 + (((290721667111*I)/6501261312000)*d^3*K0*
        K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - (((499989609391*I)/1300252262400)*d^5*
        K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + (((95330450351*I)/500097024000)*d^7*
        K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + (((53212403627*I)/1300252262400)*d^9*
        K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - (((205346993*I)/86683484160)*d^11*K0*
        K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + (((135306403*I)/1300252262400)*d^13*K0*
        K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - (((436547*I)/1300252262400)*d^15*K0*K1*
        M^5*Sqrt[Pi/77]*u^8)/b^3 + (((18501251*I)/495334195200)*d^13*K0*M^5*
        Sqrt[(7*Pi)/11]*u^8)/(b^3*E^u) - (((4182654652807*I)/464840183808000)*
        d*K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((3130015627129*I)/697260275712000)*d^3*K0*M^5*Sqrt[Pi/77]*u^9)/
       (b^3*E^u) + (((10338548584967*I)/464840183808000)*d^5*K0*M^5*
        Sqrt[Pi/77]*u^9)/(b^3*E^u) + (((10911430319*I)/16601435136000)*d^7*K0*
        M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - (((52839409661*I)/9751891968000)*d^9*
        K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((56746057*I)/15479193600)*d^11*K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((10121497*I)/30958387200)*d^13*K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) + 
      (((30392491*I)/16253153280)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((121177351453*I)/6501261312000)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((1078029709*I)/130025226240)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((896979637*I)/433417420800)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((25426523*I)/65012613120)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((1657549*I)/68434329600)*d^15*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((5661102651697*I)/348630137856000)*d*K1*M^5*Sqrt[Pi/77]*u^9)/
       (b^3*E^u) + (((2840087919941*I)/232420091904000)*d^3*K1*M^5*
        Sqrt[Pi/77]*u^9)/(b^3*E^u) - (((193518003113*I)/348630137856000)*d^7*
        K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((1893278747*I)/406328832000)*d^9*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((23381*I)/7520256)*d^11*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((644869*I)/2444083200)*d^13*K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) + 
      (((18759502441*I)/4334174208000)*d*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((1034963021*I)/57788989440)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((231220451089*I)/13002522624000)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((6490017403*I)/2600504524800)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((867876949*I)/520100904960)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((418002437*I)/2600504524800)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((13072663*I)/2600504524800)*d^15*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((4599500849*I)/2554066944000)*d^5*K1*M^5*Sqrt[(7*Pi)/11]*u^9)/
       (b^3*E^u) - (((121324816469*I)/6501261312000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[77]*b^3) - (((203126419*I)/1000194048000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[77]*b^3) + (((341860579*I)/464375808000)*d*K0^2*
        M^5*Sqrt[(11*Pi)/7]*u^9)/b^3 + (((28411289737*I)/199217221632000)*d*
        K0*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((143960805223*I)/41015310336000)*d^3*K0*M^5*Sqrt[Pi/77]*u^10)/
       (b^3*E^u) - (((1302446650733*I)/464840183808000)*d^5*K0*M^5*
        Sqrt[Pi/77]*u^10)/(b^3*E^u) - (((124151004701*I)/31693648896000)*d^7*
        K0*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((15968248399*I)/9751891968000)*d^9*K0*M^5*Sqrt[Pi/77]*u^10)/
       (b^3*E^u) + (((11879869*I)/9287516160)*d^11*K0*M^5*Sqrt[Pi/77]*u^10)/
       (b^3*E^u) + (((13933793*I)/92875161600)*d^13*K0*M^5*Sqrt[Pi/77]*u^10)/
       (b^3*E^u) + (((34707769339*I)/464840183808000)*d*K1*M^5*Sqrt[Pi/77]*
        u^10)/(b^3*E^u) + (((212313738883*I)/63387297792000)*d^3*K1*M^5*
        Sqrt[Pi/77]*u^10)/(b^3*E^u) - (((408055890353*I)/154946727936000)*d^5*
        K1*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) - 
      (((423795695251*I)/116210045952000)*d^7*K1*M^5*Sqrt[Pi/77]*u^10)/
       (b^3*E^u) + (((2168600311*I)/1393127424000)*d^9*K1*M^5*Sqrt[Pi/77]*
        u^10)/(b^3*E^u) + (((54141463*I)/46437580800)*d^11*K1*M^5*Sqrt[Pi/77]*
        u^10)/(b^3*E^u) + (((12413503*I)/92875161600)*d^13*K1*M^5*Sqrt[Pi/77]*
        u^10)/(b^3*E^u) + (((10671211207*I)/1300252262400)*d*K0*K1*M^5*
        Sqrt[Pi/77]*u^10)/b^3 + (((6462442379*I)/1300252262400)*d^3*K0*K1*M^5*
        Sqrt[Pi/77]*u^10)/b^3 - (((10966755911*I)/433417420800)*d^5*K0*K1*M^5*
        Sqrt[Pi/77]*u^10)/b^3 + (((331953383*I)/144472473600)*d^7*K0*K1*M^5*
        Sqrt[Pi/77]*u^10)/b^3 + (((37814115791*I)/3900756787200)*d^9*K0*K1*
        M^5*Sqrt[Pi/77]*u^10)/b^3 + (((3064372211*I)/3900756787200)*d^11*K0*
        K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - (((2337439333*I)/3900756787200)*d^13*
        K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - (((3237263*I)/61916774400)*d^15*K0*
        K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - (((47654136221*I)/348630137856000)*d*
        K0*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      (((61778581*I)/179891712000)*d^3*K0*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) + 
      (((38528422087*I)/116210045952000)*d^5*K0*M^5*Sqrt[Pi/77]*u^11)/
       (b^3*E^u) + (((4001493533*I)/6704425728000)*d^7*K0*M^5*Sqrt[Pi/77]*
        u^11)/(b^3*E^u) - (((1490957*I)/8930304000)*d^9*K0*M^5*Sqrt[Pi/77]*
        u^11)/(b^3*E^u) - (((167683*I)/682905600)*d^11*K0*M^5*Sqrt[Pi/77]*
        u^11)/(b^3*E^u) - (((33227*I)/928751616)*d^13*K0*M^5*Sqrt[Pi/77]*
        u^11)/(b^3*E^u) + (((142674997*I)/650126131200)*d*K0^2*M^5*
        Sqrt[Pi/77]*u^11)/b^3 + (((113043743*I)/216708710400)*d^7*K0^2*M^5*
        Sqrt[Pi/77]*u^11)/b^3 - (((375156037*I)/278625484800)*d^9*K0^2*M^5*
        Sqrt[Pi/77]*u^11)/b^3 + (((462094313*I)/1950378393600)*d^11*K0^2*M^5*
        Sqrt[Pi/77]*u^11)/b^3 + (((444386729*I)/1950378393600)*d^13*K0^2*M^5*
        Sqrt[Pi/77]*u^11)/b^3 + (((244913*I)/10319462400)*d^15*K0^2*M^5*
        Sqrt[Pi/77]*u^11)/b^3 - (((2792155813*I)/20507655168000)*d*K1*M^5*
        Sqrt[Pi/77]*u^11)/(b^3*E^u) - (((19078485163*I)/58105022976000)*d^3*
        K1*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) + 
      (((38945710487*I)/116210045952000)*d^5*K1*M^5*Sqrt[Pi/77]*u^11)/
       (b^3*E^u) + (((48744640829*I)/87157534464000)*d^7*K1*M^5*Sqrt[Pi/77]*
        u^11)/(b^3*E^u) - (((132886487*I)/812657664000)*d^9*K1*M^5*
        Sqrt[Pi/77]*u^11)/(b^3*E^u) - (((300119*I)/1289932800)*d^11*K1*M^5*
        Sqrt[Pi/77]*u^11)/(b^3*E^u) - (((156599*I)/4643758080)*d^13*K1*M^5*
        Sqrt[Pi/77]*u^11)/(b^3*E^u) + (((1903477423*I)/5851135180800)*d*K1^2*
        M^5*Sqrt[Pi/77]*u^11)/b^3 + (((139610899*I)/450087321600)*d^5*K1^2*
        M^5*Sqrt[Pi/77]*u^11)/b^3 + (((621807553*I)/650126131200)*d^7*K1^2*
        M^5*Sqrt[Pi/77]*u^11)/b^3 - (((102069557*I)/92875161600)*d^9*K1^2*M^5*
        Sqrt[Pi/77]*u^11)/b^3 + (((3678809*I)/30005821440)*d^11*K1^2*M^5*
        Sqrt[Pi/77]*u^11)/b^3 + (((315898423*I)/1950378393600)*d^13*K1^2*M^5*
        Sqrt[Pi/77]*u^11)/b^3 + (((919363*I)/55725096960)*d^15*K1^2*M^5*
        Sqrt[Pi/77]*u^11)/b^3 - (((43476107*I)/50009702400)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[77]*b^3) - (((929180227*I)/1170227036160)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[77]*b^3) + 
      (((11657407*I)/130025226240)*d^5*K0^2*M^5*Sqrt[(11*Pi)/7]*u^11)/b^3 + 
      (((657991*I)/581050229760)*d*K0*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((8892097*I)/290525114880)*d^3*K0*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((4470181*I)/581050229760)*d^5*K0*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) - 
      (((740941*I)/9684170496)*d^7*K0*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((2767*I)/451476480)*d^9*K0*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((7741*I)/290234880)*d^11*K0*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((191*I)/44651520)*d^13*K0*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((635969*I)/581050229760)*d*K1*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((8804009*I)/290525114880)*d^3*K1*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((4271983*I)/581050229760)*d^5*K1*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) - 
      (((215333*I)/2848285440)*d^7*K1*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((5381*I)/812657664)*d^9*K1*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((89*I)/3414528)*d^11*K1*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((2417*I)/580469760)*d^13*K1*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((26391509*I)/417938227200)*d*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (((113590837*I)/417938227200)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (((954369853*I)/2925567590400)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 + 
      (((120825979*I)/195037839360)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 + 
      (((107773417*I)/325063065600)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (((4103471*I)/27862548480)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (((63661*I)/3948134400)*d^15*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (((5030939*I)/139312742400)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^12)/b^3 + 
      (((3194561*I)/731391897600)*d*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((1312699*I)/52242278400)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - 
      (((24412249*I)/487594598400)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - 
      (((11622077*I)/243797299200)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((737609*I)/25662873600)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((25813*I)/1354429440)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((328507*I)/162531532800)*d^15*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((6373517*I)/1462783795200)*d*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((13277003*I)/626907340800)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - 
      (((60961493*I)/1462783795200)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((4676891*I)/182847974400)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((24291769*I)/1462783795200)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((430879*I)/243797299200)*d^15*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((202603*I)/10998374400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[77]*b^3) + 
      (((17619353*I)/1097087846400)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[77]*b^3) - ((I/145117440)*d*K0*M^5*Sqrt[(11*Pi)/7]*u^13)/
       (b^3*E^u) - ((I/18139680)*d^3*K0*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) - 
      ((I/16124160)*d^5*K0*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) + 
      ((I/6046560)*d^7*K0*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) + 
      ((I/11162880)*d^9*K0*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) - 
      ((I/9069840)*d^11*K0*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) - 
      ((I/48372480)*d^13*K0*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) - 
      ((I/145117440)*d*K1*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) - 
      ((I/18139680)*d^3*K1*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) - 
      ((I/16124160)*d^5*K1*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) + 
      ((I/6046560)*d^7*K1*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) + 
      ((I/11162880)*d^9*K1*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) - 
      ((I/9069840)*d^11*K1*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) - 
      ((I/48372480)*d^13*K1*M^5*Sqrt[(11*Pi)/7]*u^13)/(b^3*E^u) - 
      (((8751319*I)/2194175692800)*d^7*K1^2*M^5*Sqrt[(11*Pi)/7]*u^13)/b^3 - 
      (((7673*I)/243797299200)*d*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (((124667*I)/25813831680)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 + 
      (((3967207*I)/313453670400)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 + 
      (((9163559*I)/731391897600)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (((56179*I)/8604610560)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (((31319*I)/6146150400)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (((128581*I)/243797299200)*d^15*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (((95891*I)/129069158400)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 + 
      (((341*I)/365695948800)*d*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((445*I)/43883513856)*d^3*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((1501*I)/57741465600)*d^5*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 - 
      (((27707*I)/1097087846400)*d^7*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 - 
      (((3701*I)/73139189760)*d^9*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((971*I)/52242278400)*d^11*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((103*I)/5626091520)*d^13*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((11*I)/5804697600)*d^15*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((29*I)/31345367040)*d*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((241*I)/24379729920)*d^3*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((713*I)/28130457600)*d^5*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 - 
      (((27091*I)/1097087846400)*d^7*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 - 
      (((3613*I)/73139189760)*d^9*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((6709*I)/365695948800)*d^11*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((433*I)/24379729920)*d^13*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((223*I)/121898649600)*d^15*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 - 
      ((I/68567990400)*d*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 - 
      ((I/1959085440)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 - 
      (((89*I)/68567990400)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 + 
      (((11*I)/9795427200)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 + 
      (((11*I)/4571199360)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 - 
      (((11*I)/22855996800)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 - 
      ((I/914239872)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 - 
      ((I/7618665600)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3)/Pi, 
    ((63985*d^13*K0*K1*M^5*Sqrt[7/(11*Pi)]*u^3)/(3302227968*b^3) + 
      (((206342467*I)/1651113984)*d*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((4809913481*I)/8255569920)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((29252599*I)/2063892480)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((24985141*I)/161873920)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((204565*I)/1651113984)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((138995917*I)/275185664)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((376117199*I)/825556992)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((580093301*I)/1031946240)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((2987977*I)/687964160)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((85817*I)/1375928320)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((1875239*I)/217251840)*d^9*K1^2*M^5*Sqrt[(7*Pi)/11]*u^3)/b^3 - 
      (((107651*I)/196608)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) - 
      (((229350449*I)/412778496)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) + 
      (((1074471*I)/1375928320)*d^11*K0^2*M^5*Sqrt[(11*Pi)/7]*u^3)/b^3 - 
      (204220671859*d*K0*K1*M^5*u^3)/(602222100480*b^3*Sqrt[77*Pi]) - 
      (421752849445*d^3*K0*K1*M^5*u^3)/(1144221990912*b^3*Sqrt[77*Pi]) + 
      (1256740942271*d^5*K0*K1*M^5*u^3)/(762814660608*b^3*Sqrt[77*Pi]) - 
      (482475075883*d^7*K0*K1*M^5*u^3)/(572110995456*b^3*Sqrt[77*Pi]) - 
      (17849265569*d^9*K0*K1*M^5*u^3)/(208040361984*b^3*Sqrt[77*Pi]) - 
      (1874753129*d^11*K0*K1*M^5*u^3)/(173366968320*b^3*Sqrt[77*Pi]) + 
      (125585266841*d^9*K1^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(15603027148800*b^3) + 
      (136413*d^13*K1^2*M^5*Sqrt[11/(7*Pi)]*u^4)/(5503713280*b^3) - 
      (((309465842947*I)/123833548800)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((823400615827*I)/247667097600)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((10878618911*I)/20638924800)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((168732616021*I)/247667097600)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((10612247*I)/49533419520)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (801425201273*d^3*K0^2*M^5*u^4)/(11442219909120*Sqrt[77]*b^3*
        Sqrt[Pi]) + (13712614413203*d^3*K1^2*M^5*u^4)/
       (85816649318400*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (((7914387359*I)/247667097600)*d*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^4)/b^3 + 
      (((354632423*I)/123833548800)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^4)/b^3 - 
      (194275946803*d*K0^2*M^5*u^4)/(1204444200960*b^3*Sqrt[77*Pi]) + 
      (20225590327*d^5*K0^2*M^5*u^4)/(34516500480*b^3*Sqrt[77*Pi]) - 
      (1847183228183*d^7*K0^2*M^5*u^4)/(5721109954560*b^3*Sqrt[77*Pi]) - 
      (52868942437*d^9*K0^2*M^5*u^4)/(2080403619840*b^3*Sqrt[77*Pi]) - 
      (2230911017*d^11*K0^2*M^5*u^4)/(346733936640*b^3*Sqrt[77*Pi]) + 
      (58241*d^13*K0^2*M^5*u^4)/(647495680*b^3*Sqrt[77*Pi]) - 
      (18645914578231*d*K1^2*M^5*u^4)/(24519042662400*b^3*Sqrt[77*Pi]) + 
      (38243571949337*d^5*K1^2*M^5*u^4)/(19070366515200*b^3*Sqrt[77*Pi]) - 
      (63102421319243*d^7*K1^2*M^5*u^4)/(42908324659200*b^3*Sqrt[77*Pi]) - 
      (19842933167*d^11*K1^2*M^5*u^4)/(866834841600*b^3*Sqrt[77*Pi]) - 
      (((2860154699*I)/123833548800)*d*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((172196421283*I)/123833548800)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((1339027853*I)/3439820800)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((498379477*I)/61916774400)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((851*I)/76677120)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((34022381399*I)/74300129280)*d*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((1214626803067*I)/371500646400)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((14631000449*I)/28576972800)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((207118993*I)/6517555200)*d^9*K0^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 - 
      (((178643431*I)/1092648960)*d^7*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 + 
      (((39103507*I)/10926489600)*d^11*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 - 
      (((28957133*I)/371500646400)*d^13*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 - 
      (((47291285563*I)/61916774400)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[77]*b^3) - (((43824445919*I)/37150064640)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[77]*b^3) - (5607570313703*d*K0*K1*M^5*u^5)/
       (8581664931840*b^3*Sqrt[77*Pi]) + (10544327359057*d^3*K0*K1*M^5*u^5)/
       (10727081164800*b^3*Sqrt[77*Pi]) + (3658202302507*d^5*K0*K1*M^5*u^5)/
       (14302774886400*b^3*Sqrt[77*Pi]) - (2360853684353*d^7*K0*K1*M^5*u^5)/
       (2681770291200*b^3*Sqrt[77*Pi]) + (98675076961*d^9*K0*K1*M^5*u^5)/
       (300058214400*b^3*Sqrt[77*Pi]) - (3681718591*d^11*K0*K1*M^5*u^5)/
       (108354355200*b^3*Sqrt[77*Pi]) + (198589*d^13*K0*K1*M^5*u^5)/
       (1214054400*b^3*Sqrt[77*Pi]) - (((1070113081*I)/1912135680)*d*K0*K1*
        M^5*Sqrt[Pi/77]*u^6)/b^3 - (((11638176947*I)/16253153280)*d^3*K0*K1*
        M^5*Sqrt[Pi/77]*u^6)/b^3 + (((452277746257*I)/162531532800)*d^5*K0*K1*
        M^5*Sqrt[Pi/77]*u^6)/b^3 - (((47375535469*I)/40632883200)*d^7*K0*K1*
        M^5*Sqrt[Pi/77]*u^6)/b^3 + (((153326543*I)/11609395200)*d^11*K0*K1*
        M^5*Sqrt[Pi/77]*u^6)/b^3 - (((5498351*I)/23218790400)*d^13*K0*K1*M^5*
        Sqrt[Pi/77]*u^6)/b^3 - (((1174332779*I)/23218790400)*d^9*K0*K1*M^5*
        Sqrt[(7*Pi)/11]*u^6)/b^3 + (4127143964981*d^3*K0^2*M^5*u^6)/
       (14302774886400*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (626257831896761*d^3*K1^2*M^5*u^6)/(1501791363072000*Sqrt[77]*b^3*
        Sqrt[Pi]) - (2868825316583*d*K0^2*M^5*u^6)/(42908324659200*b^3*
        Sqrt[77*Pi]) - (1199783237383*d^5*K0^2*M^5*u^6)/
       (4290832465920*b^3*Sqrt[77*Pi]) - (93357078851*d^7*K0^2*M^5*u^6)/
       (1950378393600*b^3*Sqrt[77*Pi]) + (447092004823*d^9*K0^2*M^5*u^6)/
       (3900756787200*b^3*Sqrt[77*Pi]) - (3811464463*d^11*K0^2*M^5*u^6)/
       (433417420800*b^3*Sqrt[77*Pi]) - (23983*d^13*K0^2*M^5*u^6)/
       (644966400*b^3*Sqrt[77*Pi]) + (150040207497137*d*K1^2*M^5*u^6)/
       (1501791363072000*b^3*Sqrt[77*Pi]) - 
      (298162513961947*d^5*K1^2*M^5*u^6)/(375447840768000*b^3*Sqrt[77*Pi]) - 
      (230787869461*d^7*K1^2*M^5*u^6)/(2730529751040*b^3*Sqrt[77*Pi]) + 
      (214422044591*d^9*K1^2*M^5*u^6)/(557250969600*b^3*Sqrt[77*Pi]) - 
      (5479758107*d^11*K1^2*M^5*u^6)/(229456281600*b^3*Sqrt[77*Pi]) + 
      (8815717*d^13*K1^2*M^5*u^6)/(10319462400*b^3*Sqrt[77*Pi]) + 
      (731843*d^13*K0*K1*M^5*Sqrt[7/(11*Pi)]*u^7)/(6191677440*b^3) - 
      (((82569403963*I)/650126131200)*d*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((17628167273*I)/38242713600)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((9299388733*I)/40632883200)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((4159041983*I)/92875161600)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((287509*I)/273162240)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((1857491*I)/92875161600)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((26641636103*I)/38242713600)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((1598556079*I)/4514764800)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((6411313121*I)/92875161600)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((73303943*I)/23218790400)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((85031*I)/3439820800)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((586429339*I)/9560678400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) - 
      (((34118723*I)/1821081600)*d*K1^2*M^5*Sqrt[(11*Pi)/7]*u^7)/b^3 - 
      (((1042926383*I)/162531532800)*d^3*K1^2*M^5*Sqrt[(11*Pi)/7]*u^7)/b^3 + 
      (590377843619*d*K0*K1*M^5*u^7)/(2007742464000*b^3*Sqrt[77*Pi]) - 
      (24061229593*d^3*K0*K1*M^5*u^7)/(3592802304000*b^3*Sqrt[77*Pi]) - 
      (41590917927499*d^5*K0*K1*M^5*u^7)/(68263243776000*b^3*Sqrt[77*Pi]) + 
      (112058185727*d^7*K0*K1*M^5*u^7)/(2275441459200*b^3*Sqrt[77*Pi]) + 
      (1294322927*d^9*K0*K1*M^5*u^7)/(4514764800*b^3*Sqrt[77*Pi]) - 
      (9649081951*d^11*K0*K1*M^5*u^7)/(650126131200*b^3*Sqrt[77*Pi]) - 
      (37913760061*d^5*K0^2*M^5*Sqrt[7/(11*Pi)]*u^8)/(1393127424000*b^3) + 
      (397194827*d*K1^2*M^5*Sqrt[11/(7*Pi)]*u^8)/(102394865664000*b^3) - 
      (523667*d^13*K1^2*M^5*Sqrt[11/(7*Pi)]*u^8)/(18575032320*b^3) - 
      (((4589392891*I)/32506306560)*d*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((2266358749*I)/40632883200)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((3203560859*I)/10835435520)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((979489879*I)/5079110400)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((428929339*I)/23218790400)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((421427*I)/386979840)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((77179*I)/4643758080)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (110479301351*d^3*K0^2*M^5*u^8)/(1083543552000*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (1516017097733*d^3*K1^2*M^5*u^8)/(5251018752000*Sqrt[77]*b^3*
        Sqrt[Pi]) + (118554639769*d*K0^2*M^5*u^8)/(4875945984000*b^3*
        Sqrt[77*Pi]) - (22376434813*d^7*K0^2*M^5*u^8)/
       (4875945984000*b^3*Sqrt[77*Pi]) + (20832699497*d^9*K0^2*M^5*u^8)/
       (406328832000*b^3*Sqrt[77*Pi]) + (34232353391*d^11*K0^2*M^5*u^8)/
       (1950378393600*b^3*Sqrt[77*Pi]) - (134711*d^13*K0^2*M^5*u^8)/
       (30958387200*b^3*Sqrt[77*Pi]) - (98290925457649*d^5*K1^2*M^5*u^8)/
       (204789731328000*b^3*Sqrt[77*Pi]) + (10243162126103*d^7*K1^2*M^5*u^8)/
       (102394865664000*b^3*Sqrt[77*Pi]) + (3027706841*d^9*K1^2*M^5*u^8)/
       (35852544000*b^3*Sqrt[77*Pi]) + (41155495637*d^11*K1^2*M^5*u^8)/
       (5851135180800*b^3*Sqrt[77*Pi]) - (3179933*d^11*K0*K1*M^5*
        Sqrt[11/(7*Pi)]*u^9)/(1202947200*b^3) - 
      (((6935281*I)/362793600)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((19175857*I)/2902348800)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((988531*I)/322483200)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((184507*I)/1451174400)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((284573099*I)/23218790400)*d*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((6636441907*I)/487594598400)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((2316377963*I)/121898649600)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((42614963*I)/23218790400)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((1447711*I)/893030400)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((137149*I)/4643758080)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((111173*I)/107494400)*d*K0^2*M^5*Sqrt[(7*Pi)/11]*u^9)/b^3 + 
      (((4081481*I)/223257600)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[77]*b^3) + 
      (((138106799*I)/9751891968)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[77]*b^3) - 
      (((75863*I)/483724800)*d^5*K0^2*M^5*Sqrt[(11*Pi)/7]*u^9)/b^3 + 
      (4671247344857*d*K0*K1*M^5*u^9)/(51197432832000*b^3*Sqrt[77*Pi]) - 
      (584637777223*d^3*K0*K1*M^5*u^9)/(6399679104000*b^3*Sqrt[77*Pi]) - 
      (209337017*d^5*K0*K1*M^5*u^9)/(1509580800*b^3*Sqrt[77*Pi]) + 
      (993723088723*d^7*K0*K1*M^5*u^9)/(6399679104000*b^3*Sqrt[77*Pi]) + 
      (11079762301*d^9*K0*K1*M^5*u^9)/(812657664000*b^3*Sqrt[77*Pi]) - 
      (8098639*d^13*K0*K1*M^5*u^9)/(7739596800*b^3*Sqrt[77*Pi]) - 
      (((651315997*I)/81265766400)*d*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((869321617*I)/121898649600)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (((5325700867*I)/243797299200)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (((354879001*I)/60949324800)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((307477543*I)/34828185600)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((59982983*I)/17414092800)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((8645869*I)/34828185600)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (2468687491*d^3*K0^2*M^5*u^10)/(319983955200*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (23922709831*d^3*K1^2*M^5*u^10)/(639967910400*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (148528385321*d*K0^2*M^5*u^10)/(20478973132800*b^3*Sqrt[77*Pi]) + 
      (1301076213917*d^5*K0^2*M^5*u^10)/(102394865664000*b^3*Sqrt[77*Pi]) - 
      (46078872823*d^7*K0^2*M^5*u^10)/(2133226368000*b^3*Sqrt[77*Pi]) + 
      (2549894947*d^9*K0^2*M^5*u^10)/(4875945984000*b^3*Sqrt[77*Pi]) + 
      (1460724409*d^11*K0^2*M^5*u^10)/(182847974400*b^3*Sqrt[77*Pi]) + 
      (7845287*d^13*K0^2*M^5*u^10)/(9287516160*b^3*Sqrt[77*Pi]) - 
      (351956958757*d*K1^2*M^5*u^10)/(61436919398400*b^3*Sqrt[77*Pi]) - 
      (11033571810073*d^5*K1^2*M^5*u^10)/(307184596992000*b^3*Sqrt[77*Pi]) - 
      (194571593999*d^7*K1^2*M^5*u^10)/(19199037312000*b^3*Sqrt[77*Pi]) + 
      (337192218491*d^9*K1^2*M^5*u^10)/(43883513856000*b^3*Sqrt[77*Pi]) + 
      (1129308251*d^11*K1^2*M^5*u^10)/(182847974400*b^3*Sqrt[77*Pi]) + 
      (25097203*d^13*K1^2*M^5*u^10)/(46437580800*b^3*Sqrt[77*Pi]) + 
      (((3252679*I)/81265766400)*d*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((28498313*I)/27088588800)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((19297231*I)/6772147200)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((39766261*I)/34828185600)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((2590141*I)/3482818560)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((27253*I)/18753638400)*d*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((376361*I)/150492160)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((2100557*I)/34828185600)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((1796947*I)/11609395200)*d^9*K1^2*M^5*Sqrt[(7*Pi)/11]*u^11)/b^3 + 
      (((38987*I)/446515200)*d^11*K1^2*M^5*Sqrt[(7*Pi)/11]*u^11)/b^3 + 
      (((77115149*I)/40632883200)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[77]*b^3) + (((212573357*I)/121898649600)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[77]*b^3) + (((49513*I)/6965637120)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/7]*u^11)/b^3 - (((22086457*I)/243797299200)*d^5*K1^2*M^5*
        Sqrt[(11*Pi)/7]*u^11)/b^3 + (1180712971*d*K0*K1*M^5*u^11)/
       (731391897600*b^3*Sqrt[77*Pi]) - (929325911*d^3*K0*K1*M^5*u^11)/
       (1129355136000*b^3*Sqrt[77*Pi]) - (912527327801*d^5*K0*K1*M^5*u^11)/
       (76796149248000*b^3*Sqrt[77*Pi]) + (139299353087*d^7*K0*K1*M^5*u^11)/
       (9599518656000*b^3*Sqrt[77*Pi]) + (12745277759*d^9*K0*K1*M^5*u^11)/
       (10970878464000*b^3*Sqrt[77*Pi]) - (28513087*d^11*K0*K1*M^5*u^11)/
       (7313918976*b^3*Sqrt[77*Pi]) - (7933141*d^13*K0*K1*M^5*u^11)/
       (11609395200*b^3*Sqrt[77*Pi]) - (36023011*d*K0^2*M^5*Sqrt[11/(7*Pi)]*
        u^12)/(40797954288000*b^3) + (334544114179*d^3*K0^2*M^5*
        Sqrt[11/(7*Pi)]*u^12)/(10966490112614400*b^3) + 
      (1182072319*d^11*K0^2*M^5*Sqrt[11/(7*Pi)]*u^12)/(104442762977280*b^3) + 
      (29499263*d*K1^2*M^5*Sqrt[11/(7*Pi)]*u^12)/(28693066752000*b^3) - 
      (9542734681*d^5*K1^2*M^5*Sqrt[11/(7*Pi)]*u^12)/(290118786048000*b^3) - 
      (((5076403*I)/60949324800)*d*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (((1966901*I)/6094932480)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 + 
      (((1248011*I)/12189864960)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 + 
      (((139057*I)/188115200)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (((59651*I)/512179200)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (((64373*I)/229132800)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (((332489*I)/8707046400)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - 
      (5918184771469*d^3*K0^2*M^5*u^12)/(54832450563072000*Sqrt[77]*b^3*
        Sqrt[Pi]) + (4392766981*d^3*K1^2*M^5*u^12)/(19199037312000*Sqrt[77]*
        b^3*Sqrt[Pi]) + (487381637*d*K0^2*M^5*u^12)/(100425733632000*b^3*
        Sqrt[77*Pi]) + (3974752007*d^5*K0^2*M^5*u^12)/
       (25598716416000*b^3*Sqrt[77*Pi]) - (4664560309*d^7*K0^2*M^5*u^12)/
       (9599518656000*b^3*Sqrt[77*Pi]) - (91113257*d^9*K0^2*M^5*u^12)/
       (313453670400*b^3*Sqrt[77*Pi]) + (96349162799*d^11*K0^2*M^5*u^12)/
       (522213814886400*b^3*Sqrt[77*Pi]) + (10943*d^13*K0^2*M^5*u^12)/
       (122204160*b^3*Sqrt[77*Pi]) - (7865334721*d*K1^2*M^5*u^12)/
       (522213814886400*b^3*Sqrt[77*Pi]) + (94892559401*d^5*K1^2*M^5*u^12)/
       (200851467264000*b^3*Sqrt[77*Pi]) - (28146203*d^7*K1^2*M^5*u^12)/
       (62741952000*b^3*Sqrt[77*Pi]) - (552232711*d^9*K1^2*M^5*u^12)/
       (2194175692800*b^3*Sqrt[77*Pi]) + (14519*d^11*K1^2*M^5*u^12)/
       (50918400*b^3*Sqrt[77*Pi]) + (184493*d^13*K1^2*M^5*u^12)/
       (2321879040*b^3*Sqrt[77*Pi]) - (8119*d*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^13)/
       (548543923200*b^3) + (92711*d^3*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^13)/
       (21097843200*b^3) + (613007*d^5*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^13)/
       (548543923200*b^3) - (233*d^11*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^13)/
       (79361100*b^3) + (((28421*I)/3047466240)*d^5*K0^2*M^5*Sqrt[Pi/77]*
        u^13)/b^3 - ((I/22848)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - 
      (((97*I)/87070464)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((3737*I)/217676160)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((89*I)/33488640)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((5407*I)/609493248)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - 
      (((10807*I)/253955520)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - 
      (((199*I)/435352320)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((1187*I)/72558720)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((1091*I)/435352320)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((23347*I)/1523733120)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[77]*b^3) + 
      (((7577*I)/507911040)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[77]*b^3) + 
      (((113*I)/3047466240)*d*K0^2*M^5*Sqrt[(11*Pi)/7]*u^13)/b^3 + 
      (((11*I)/338607360)*d*K1^2*M^5*Sqrt[(11*Pi)/7]*u^13)/b^3 + 
      (3021509*d*K0*K1*M^5*u^13)/(1279935820800*b^3*Sqrt[77*Pi]) - 
      (52159*d^3*K0*K1*M^5*u^13)/(1128691200*b^3*Sqrt[77*Pi]) - 
      (10012097*d^5*K0*K1*M^5*u^13)/(98456601600*b^3*Sqrt[77*Pi]) + 
      (74219*d^7*K0*K1*M^5*u^13)/(999949860*b^3*Sqrt[77*Pi]) + 
      (641701*d^9*K0*K1*M^5*u^13)/(8066822400*b^3*Sqrt[77*Pi]) - 
      (899*d^11*K0*K1*M^5*u^13)/(57283200*b^3*Sqrt[77*Pi]) - 
      (601*d^13*K0*K1*M^5*u^13)/(29023488*b^3*Sqrt[77*Pi]) - 
      (11*d*K0^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(2612113920*b^3) - 
      (173*d^3*K0^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(3265142400*b^3) + 
      (773*d^7*K0^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(39181708800*b^3) - 
      (463*d^9*K0^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(3265142400*b^3) + 
      (11*d^11*K0^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(435352320*b^3) - 
      (11*d*K1^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(2612113920*b^3) - 
      (173*d^3*K1^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(3265142400*b^3) + 
      (773*d^7*K1^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(39181708800*b^3) - 
      (463*d^9*K1^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(3265142400*b^3) + 
      (11*d^11*K1^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(435352320*b^3) + 
      (d^5*K0^2*M^5*Sqrt[77/Pi]*u^14)/(177292800*b^3) + 
      (d^13*K0^2*M^5*Sqrt[77/Pi]*u^14)/(145117440*b^3) + 
      (d^5*K1^2*M^5*Sqrt[77/Pi]*u^14)/(177292800*b^3) + 
      (d^13*K1^2*M^5*Sqrt[77/Pi]*u^14)/(145117440*b^3) + 
      (108541*d^3*K0^2*M^5*u^14)/(137135980800*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (108541*d^3*K1^2*M^5*u^14)/(137135980800*Sqrt[77]*b^3*Sqrt[Pi]) - 
      ((I/108838080)*d*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 - 
      ((I/13604760)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 - 
      ((I/12093120)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 + 
      ((I/4534920)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 + 
      ((I/8372160)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 - 
      ((I/6802380)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 - 
      ((I/36279360)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/b^3 + 
      (17113*d*K0^2*M^5*u^14)/(274271961600*b^3*Sqrt[77*Pi]) - 
      (17113*d^5*K0^2*M^5*u^14)/(54854392320*b^3*Sqrt[77*Pi]) + 
      (17113*d^7*K0^2*M^5*u^14)/(91423987200*b^3*Sqrt[77*Pi]) + 
      (17113*d*K1^2*M^5*u^14)/(274271961600*b^3*Sqrt[77*Pi]) - 
      (17113*d^5*K1^2*M^5*u^14)/(54854392320*b^3*Sqrt[77*Pi]) + 
      (17113*d^7*K1^2*M^5*u^14)/(91423987200*b^3*Sqrt[77*Pi]))/Pi, 
    ((((-554185*I)/2149888)*d*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) + 
      (((2881971*I)/8599552)*d^3*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) + 
      (((11245709*I)/85995520)*d^5*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) + 
      (((397*I)/8599552)*d^13*K1*M^5*Sqrt[Pi/77]*u)/(b^3*E^u) - 
      (((38119*I)/1131520)*d^7*K1*M^5*Sqrt[(7*Pi)/11]*u)/(b^3*E^u) + 
      (((336287*I)/85995520)*d^9*K1*M^5*Sqrt[(7*Pi)/11]*u)/(b^3*E^u) - 
      (((423*I)/17199104)*d^15*K1*M^5*Sqrt[(7*Pi)/11]*u)/(b^3*E^u) + 
      (((99*I)/17199104)*d^11*K1*M^5*Sqrt[77*Pi]*u)/(b^3*E^u) - 
      (((12426327*I)/42997760)*d*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((11338597*I)/17199104)*d^3*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((61318017*I)/171991040)*d^5*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((4912533*I)/34398208)*d^9*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((269509*I)/10117120)*d^11*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((17177*I)/8599552)*d^13*K0*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((554185*I)/2149888)*d*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((2881971*I)/8599552)*d^3*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((11245709*I)/85995520)*d^5*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) + 
      (((397*I)/8599552)*d^13*K1*M^5*Sqrt[Pi/77]*u^2)/(b^3*E^u) - 
      (((657*I)/34398208)*d^15*K0*M^5*Sqrt[(7*Pi)/11]*u^2)/(b^3*E^u) - 
      (((38119*I)/1131520)*d^7*K1*M^5*Sqrt[(7*Pi)/11]*u^2)/(b^3*E^u) + 
      (((336287*I)/85995520)*d^9*K1*M^5*Sqrt[(7*Pi)/11]*u^2)/(b^3*E^u) - 
      (((423*I)/17199104)*d^15*K1*M^5*Sqrt[(7*Pi)/11]*u^2)/(b^3*E^u) - 
      (((1030191*I)/85995520)*d^7*K0*M^5*Sqrt[(11*Pi)/7]*u^2)/(b^3*E^u) + 
      (((99*I)/17199104)*d^11*K1*M^5*Sqrt[77*Pi]*u^2)/(b^3*E^u) - 
      (((5648663126929*I)/24694634764800)*d*K0*M^5*Sqrt[Pi/77]*u^3)/
       (b^3*E^u) - (((259581311569031*I)/395114156236800)*d^5*K0*M^5*
        Sqrt[Pi/77]*u^3)/(b^3*E^u) + (((4832940461857*I)/197557078118400)*d^7*
        K0*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((1239313151689*I)/7747336396800)*d^9*K0*M^5*Sqrt[Pi/77]*u^3)/
       (b^3*E^u) - (((114369623*I)/4167475200)*d^11*K0*M^5*Sqrt[Pi/77]*u^3)/
       (b^3*E^u) + (((17177*I)/8599552)*d^13*K0*M^5*Sqrt[Pi/77]*u^3)/
       (b^3*E^u) + (((137107080967*I)/1246379376640)*d*K0^2*M^5*Sqrt[Pi/77]*
        u^3)/b^3 - (((1439833530313*I)/3038049730560)*d^5*K0^2*M^5*
        Sqrt[Pi/77]*u^3)/b^3 + (((998435559907*I)/2430439784448)*d^7*K0^2*M^5*
        Sqrt[Pi/77]*u^3)/b^3 - (((192795206519*I)/1869569064960)*d^9*K0^2*M^5*
        Sqrt[Pi/77]*u^3)/b^3 + (((234914428949*I)/12152198922240)*d^11*K0^2*
        M^5*Sqrt[Pi/77]*u^3)/b^3 - (((6917551813*I)/6076099461120)*d^13*K0^2*
        M^5*Sqrt[Pi/77]*u^3)/b^3 - (((678493859*I)/2579865600)*d*K1*M^5*
        Sqrt[Pi/77]*u^3)/(b^3*E^u) + (((21436831*I)/16537600)*d^3*K1*M^5*
        Sqrt[Pi/77]*u^3)/(b^3*E^u) + (((275168483*I)/926105600)*d^7*K1*M^5*
        Sqrt[Pi/77]*u^3)/(b^3*E^u) + (((11415027629*I)/36118118400)*d^9*K1*
        M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - (((2131786901*I)/36118118400)*d^11*
        K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) + 
      (((99499*I)/20234240)*d^13*K1*M^5*Sqrt[Pi/77]*u^3)/(b^3*E^u) - 
      (((1376013180467*I)/1519024865280)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((794320847041*I)/2025366487040)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((587005842121*I)/12152198922240)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((1406270813*I)/1215219892224)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((1023190733*I)/3038049730560)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((4782483*I)/119139205120)*d^15*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((5484945*I)/1620293189632)*d^17*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((2930570950013*I)/28222439731200)*d^3*K0*M^5*Sqrt[(7*Pi)/11]*u^3)/
       (b^3*E^u) - (((657*I)/34398208)*d^15*K0*M^5*Sqrt[(7*Pi)/11]*u^3)/
       (b^3*E^u) - (((586737211*I)/2579865600)*d^5*K1*M^5*Sqrt[(7*Pi)/11]*
        u^3)/(b^3*E^u) - (((113*I)/2529280)*d^15*K1*M^5*Sqrt[(7*Pi)/11]*u^3)/
       (b^3*E^u) + (((462320266127*I)/12152198922240)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^3)/(Sqrt[77]*b^3) + (((177385657101*I)/405073297408)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[77]*b^3) + (((11258311*I)/12152198922240)*d^15*
        K0^2*M^5*Sqrt[(11*Pi)/7]*u^3)/b^3 + 
      (((43031*I)/747827625984)*d^17*K0^2*M^5*Sqrt[(11*Pi)/7]*u^3)/b^3 + 
      (((301340965*I)/124637937664)*d*K1^2*M^5*Sqrt[(11*Pi)/7]*u^3)/b^3 - 
      (((9771089064799*I)/158045662494720)*d*K0*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) + (((4488652793267*I)/5941566259200)*d^3*K0*M^5*Sqrt[Pi/77]*
        u^4)/(b^3*E^u) - (((944958452377843*I)/790228312473600)*d^5*K0*M^5*
        Sqrt[Pi/77]*u^4)/(b^3*E^u) + (((34064739305279*I)/98778539059200)*d^7*
        K0*M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((362147938627*I)/1936834099200)*d^9*K0*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) + (((69079*I)/30351360)*d^13*K0*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) - (((42583*I)/343982080)*d^15*K0*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) + (((778918081957645967*I)/758619179974656000)*d^3*K1*M^5*
        Sqrt[Pi/77]*u^4)/(b^3*E^u) - 
      (((1611927867810604801*I)/758619179974656000)*d^5*K1*M^5*Sqrt[Pi/77]*
        u^4)/(b^3*E^u) + (((110431473733613303*I)/151723835994931200)*d^7*K1*
        M^5*Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((968698656022079*I)/2974977176371200)*d^9*K1*M^5*Sqrt[Pi/77]*u^4)/
       (b^3*E^u) - (((2023577993077*I)/34673393664000)*d^11*K1*M^5*
        Sqrt[Pi/77]*u^4)/(b^3*E^u) + (((1332369*I)/258998272)*d^13*K1*M^5*
        Sqrt[Pi/77]*u^4)/(b^3*E^u) - (((6853727*I)/22014853120)*d^15*K1*M^5*
        Sqrt[Pi/77]*u^4)/(b^3*E^u) + 
      (((6251651738605997*I)/10207847094681600)*d*K0*K1*M^5*Sqrt[Pi/77]*u^4)/
       b^3 - (((3564987609790987*I)/7655885321011200)*d^3*K0*K1*M^5*
        Sqrt[Pi/77]*u^4)/b^3 - (((165676008634861*I)/119623208140800)*d^5*K0*
        K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((13779233683466501*I)/7655885321011200)*d^7*K0*K1*M^5*Sqrt[Pi/77]*
        u^4)/b^3 - (((1103549088010813*I)/1701307849113600)*d^9*K0*K1*M^5*
        Sqrt[Pi/77]*u^4)/b^3 + (((11114505329929*I)/121521989222400)*d^11*K0*
        K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - (((818595969493*I)/182282983833600)*
        d^13*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((6759898897*I)/121521989222400)*d^15*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((361243*I)/341114355712)*d^17*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 - 
      (((156762481*I)/54177177600)*d^11*K0*M^5*Sqrt[(11*Pi)/7]*u^4)/
       (b^3*E^u) + (((615220837875667*I)/68965379997696000)*d*K1*M^5*
        Sqrt[(11*Pi)/7]*u^4)/(b^3*E^u) + 
      (((7788568579964177*I)/58355321536512000)*d*K0*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) + (((77057538894789041*I)/216748337135616000)*d^3*K0*M^5*
        Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((386299230543323809*I)/379309589987328000)*d^5*K0*M^5*Sqrt[Pi/77]*
        u^5)/(b^3*E^u) + (((3619502989969459*I)/8669933485424640)*d^7*K0*M^5*
        Sqrt[Pi/77]*u^5)/(b^3*E^u) + (((78815117617543*I)/594995435274240)*
        d^9*K0*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((1535844662057*I)/69346787328000)*d^11*K0*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) + (((4835839*I)/2751856640)*d^13*K0*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) + (((1169960444826473*I)/5103923547340800)*d*K0^2*M^5*
        Sqrt[Pi/77]*u^5)/b^3 - (((363978702365513*I)/1913971330252800)*d^5*
        K0^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((161125894649843*I)/294457127731200)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^5)/
       b^3 - (((226419978152717*I)/850653924556800)*d^9*K0^2*M^5*Sqrt[Pi/77]*
        u^5)/b^3 + (((1968342486491*I)/60760994611200)*d^11*K0^2*M^5*
        Sqrt[Pi/77]*u^5)/b^3 - (((148746427*I)/123833548800)*d^13*K0^2*M^5*
        Sqrt[Pi/77]*u^5)/b^3 + (((4369201*I)/9721759137792)*d^17*K0^2*M^5*
        Sqrt[Pi/77]*u^5)/b^3 + (((632776999879883*I)/3629756841984000)*d*K1*
        M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((420918978505575887*I)/758619179974656000)*d^3*K1*M^5*Sqrt[Pi/77]*
        u^5)/(b^3*E^u) - (((1133435567233937281*I)/758619179974656000)*d^5*K1*
        M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((91160644704312311*I)/151723835994931200)*d^7*K1*M^5*Sqrt[Pi/77]*u^5)/
       (b^3*E^u) + (((29975694602981*I)/156577746124800)*d^9*K1*M^5*
        Sqrt[Pi/77]*u^5)/(b^3*E^u) - (((1020335602037*I)/34673393664000)*d^11*
        K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((1675319759*I)/770519859200)*d^13*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) - 
      (((3851077*I)/30820794368)*d^15*K1*M^5*Sqrt[Pi/77]*u^5)/(b^3*E^u) + 
      (((24380107591957757*I)/84617679863808000)*d*K1^2*M^5*Sqrt[Pi/77]*u^5)/
       b^3 + (((4747167099733757*I)/6379904434176000)*d^7*K1^2*M^5*
        Sqrt[Pi/77]*u^5)/b^3 - (((1063829957718061*I)/1531177064202240)*d^9*
        K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 + 
      (((1487361441925637*I)/19139713302528000)*d^11*K1^2*M^5*Sqrt[Pi/77]*
        u^5)/b^3 + (((7728895661*I)/2187395806003200)*d^17*K1^2*M^5*
        Sqrt[Pi/77]*u^5)/b^3 - (((2035993*I)/132089118720)*d^15*K0*M^5*
        Sqrt[(7*Pi)/11]*u^5)/(b^3*E^u) - (((1629681*I)/1191392051200)*d^15*
        K0^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 + 
      (((1571060801*I)/546848951500800)*d^15*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/
       b^3 - (((1344632251964593*I)/3827942660505600)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[77]*b^3) - (((23702614137425621*I)/23643175256064000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) + 
      (((10795018346127521*I)/200966989676544000)*d^5*K1^2*M^5*
        Sqrt[(11*Pi)/7]*u^5)/b^3 - (((76392386117*I)/239246416281600)*d^13*
        K1^2*M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 + 
      (((147905122418363*I)/1337952698368000)*d*K0*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) + (((588291246259817*I)/4322616410112000)*d^3*K0*M^5*
        Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((70454557384765483*I)/126436529995776000)*d^5*K0*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) + (((25928490061063699*I)/101149223996620800)*d^7*K0*M^5*
        Sqrt[Pi/77]*u^6)/(b^3*E^u) + (((26515070761813*I)/424996739481600)*
        d^9*K0*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((600208403657*I)/69346787328000)*d^11*K0*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) + (((159842107*I)/288944947200)*d^13*K0*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) - (((32582857*I)/924623831040)*d^15*K0*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) + (((123222441139903789*I)/758619179974656000)*d*K1*M^5*
        Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((205927620714072143*I)/1517238359949312000)*d^3*K1*M^5*Sqrt[Pi/77]*
        u^6)/(b^3*E^u) - (((267920293227393409*I)/379309589987328000)*d^5*K1*
        M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((25017579300111649*I)/72249445711872000)*d^7*K1*M^5*Sqrt[Pi/77]*u^6)/
       (b^3*E^u) + (((1071245408824639*I)/14874885881856000)*d^9*K1*M^5*
        Sqrt[Pi/77]*u^6)/(b^3*E^u) - (((743835033233*I)/69346787328000)*d^11*
        K1*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) - 
      (((10177547*I)/308207943680)*d^15*K1*M^5*Sqrt[Pi/77]*u^6)/(b^3*E^u) + 
      (((891767296642441*I)/4368847601664000)*d*K0*K1*M^5*Sqrt[Pi/77]*u^6)/
       b^3 - (((51957146922871859*I)/50241747419136000)*d^3*K0*K1*M^5*
        Sqrt[Pi/77]*u^6)/b^3 + (((24308687581844597*I)/25120873709568000)*d^5*
        K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + (((6244984738793*I)/104020180992000)*
        d^11*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - 
      (((516410861497*I)/239246416281600)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^6)/
       b^3 - (((12602035847*I)/478492832563200)*d^15*K0*K1*M^5*Sqrt[Pi/77]*
        u^6)/b^3 + (((4229546627*I)/956985665126400)*d^17*K0*K1*M^5*
        Sqrt[Pi/77]*u^6)/b^3 + (((1291557*I)/13759283200)*d^13*K1*M^5*
        Sqrt[(7*Pi)/11]*u^6)/(b^3*E^u) - (((5876400537173*I)/68356118937600)*
        d^9*K0*K1*M^5*Sqrt[(7*Pi)/11]*u^6)/b^3 + 
      (((4207740347597*I)/113926864896000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^6)/
       b^3 + (((2822542066804477*I)/50574611998310400)*d*K0*M^5*Sqrt[Pi/77]*
        u^7)/(b^3*E^u) + (((3351671705619271*I)/75861917997465600)*d^3*K0*M^5*
        Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((26112668688162509*I)/108374168567808000)*d^5*K0*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) + (((23201026295218489*I)/189654794993664000)*d^7*K0*M^5*
        Sqrt[Pi/77]*u^7)/(b^3*E^u) + (((35551803746983*I)/1652765097984000)*
        d^9*K0*M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((20834674573*I)/10402018099200)*d^11*K0*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) - (((856821761*I)/990668390400)*d^13*K0*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) - (((25967*I)/1520762880)*d^15*K0*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) + (((9525241101178951*I)/803867958706176000)*d*K0^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 + (((110235208883673983*I)/401933979353088000)*
        d^5*K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((165826263306289*I)/19139713302528000)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^7)/
       b^3 + (((113745811309*I)/12372148224000)*d^11*K0^2*M^5*Sqrt[Pi/77]*
        u^7)/b^3 - (((43890397543*I)/153117706420224)*d^13*K0^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 - (((1591290881*I)/225173097676800)*d^15*K0^2*
        M^5*Sqrt[Pi/77]*u^7)/b^3 + (((8080322389*I)/7655885321011200)*d^17*
        K0^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((49927737557063389*I)/796550138973388800)*d*K1*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) + (((518600206372267141*I)/6372401111787110400)*d^3*K1*M^5*
        Sqrt[Pi/77]*u^7)/(b^3*E^u) - 
      (((279511216784216129*I)/838473830498304000)*d^5*K1*M^5*Sqrt[Pi/77]*
        u^7)/(b^3*E^u) + (((769928328049379017*I)/4551715079847936000)*d^7*K1*
        M^5*Sqrt[Pi/77]*u^7)/(b^3*E^u) + 
      (((38950672320877*I)/1716332986368000)*d^9*K1*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) - (((653008813*I)/271948185600)*d^11*K1*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) + (((15209893*I)/4623119155200)*d^15*K1*M^5*Sqrt[Pi/77]*u^7)/
       (b^3*E^u) + (((297808096475381*I)/38279426605056000)*d*K1^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 + (((5202200243987827*I)/11483827981516800)*d^5*
        K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((580488586324723*I)/57419139907584000)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^7)/
       b^3 - (((4563750558995137*I)/28709569953792000)*d^9*K1^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 + (((265874141184161*I)/19139713302528000)*d^11*
        K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - (((38209778395*I)/51039235473408)*
        d^13*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((3831045961*I)/425326962278400)*d^15*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 + 
      (((287680777*I)/218739580600320)*d^17*K1^2*M^5*Sqrt[Pi/77]*u^7)/b^3 - 
      (((79848413469736423*I)/401933979353088000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[77]*b^3) - (((3654493431611*I)/382794266050560)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/7]*u^7)/b^3 - (((96157567*I)/6934678732800)*d^13*K1*M^5*
        Sqrt[(11*Pi)/7]*u^7)/(b^3*E^u) - 
      (((13837907344351*I)/499296868761600)*d^3*K1^2*M^5*Sqrt[(11*Pi)/7]*u^7)/
       b^3 + (((149018873444694937*I)/3982750694866944000)*d*K0*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) - 
      (((154071550584437257*I)/6372401111787110400)*d^3*K0*M^5*Sqrt[Pi/77]*
        u^8)/(b^3*E^u) - (((15202010747069297*I)/245092350453350400)*d^5*K0*
        M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + 
      (((22038166320110329*I)/413792279986176000)*d^7*K0*M^5*Sqrt[Pi/77]*u^8)/
       (b^3*E^u) - (((5460401183249*I)/676131176448000)*d^9*K0*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) + (((205028546669*I)/208040361984000)*d^11*
        K0*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + 
      (((17365581193*I)/6934678732800)*d^13*K0*M^5*Sqrt[Pi/77]*u^8)/
       (b^3*E^u) + (((1591801877*I)/13869357465600)*d^15*K0*M^5*Sqrt[Pi/77]*
        u^8)/(b^3*E^u) + (((709361586617098621*I)/10620668519645184000)*d*K1*
        M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) - 
      (((1616145923362525501*I)/15931002779467776000)*d^3*K1*M^5*Sqrt[Pi/77]*
        u^8)/(b^3*E^u) - (((482388059063389*I)/2896545959903232000)*d^5*K1*
        M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + 
      (((548261977649809*I)/13387397293670400)*d^7*K1*M^5*Sqrt[Pi/77]*u^8)/
       (b^3*E^u) - (((2712451277461*I)/349997314867200)*d^9*K1*M^5*
        Sqrt[Pi/77]*u^8)/(b^3*E^u) - (((6545137433*I)/44580077568000)*d^11*K1*
        M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + (((71007275411*I)/41608072396800)*
        d^13*K1*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) + 
      (((102341333*I)/1733669683200)*d^15*K1*M^5*Sqrt[Pi/77]*u^8)/(b^3*E^u) - 
      (((4070043017702243*I)/200966989676544000)*d*K0*K1*M^5*Sqrt[Pi/77]*u^8)/
       b^3 - (((1770734700922141*I)/11164832759808000)*d^3*K0*K1*M^5*
        Sqrt[Pi/77]*u^8)/b^3 + (((31227043156841689*I)/100483494838272000)*
        d^5*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((854738228423071*I)/14354784976896000)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^8)/
       b^3 - (((29436900431437*I)/377757499392000)*d^9*K0*K1*M^5*Sqrt[Pi/77]*
        u^8)/b^3 - (((370390210537*I)/956985665126400)*d^13*K0*K1*M^5*
        Sqrt[Pi/77]*u^8)/b^3 + (((9143654213*I)/956985665126400)*d^15*K0*K1*
        M^5*Sqrt[Pi/77]*u^8)/b^3 - (((2181373*I)/91141491916800)*d^17*K0*K1*
        M^5*Sqrt[Pi/77]*u^8)/b^3 + (((52646617847*I)/683561189376000)*d^11*K0*
        K1*M^5*Sqrt[77*Pi]*u^8)/b^3 + 
      (((490084447689877*I)/63724011117871104)*d*K0*M^5*Sqrt[Pi/77]*u^9)/
       (b^3*E^u) - (((32540786990736173*I)/1448272979951616000)*d^3*K0*M^5*
        Sqrt[Pi/77]*u^9)/(b^3*E^u) + 
      (((61202564043648707*I)/3982750694866944000)*d^5*K0*M^5*Sqrt[Pi/77]*
        u^9)/(b^3*E^u) - (((5087957191203527*I)/2275857539923968000)*d^7*K0*
        M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) + 
      (((160487237735269*I)/22312328822784000)*d^9*K0*M^5*Sqrt[Pi/77]*u^9)/
       (b^3*E^u) - (((972397479667*I)/312060542976000)*d^11*K0*M^5*
        Sqrt[Pi/77]*u^9)/(b^3*E^u) - (((1470109031*I)/650126131200)*d^13*K0*
        M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - (((1170410209*I)/6934678732800)*d^15*
        K0*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((2121614403751*I)/200966989676544)*d*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((588849846560939*I)/12560436854784000)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^9)/
       b^3 - (((1226315488763*I)/119623208140800)*d^7*K0^2*M^5*Sqrt[Pi/77]*
        u^9)/b^3 - (((420521671447*I)/52774944768000)*d^9*K0^2*M^5*
        Sqrt[Pi/77]*u^9)/b^3 - (((1400311060859*I)/598116040704000)*d^11*K0^2*
        M^5*Sqrt[Pi/77]*u^9)/b^3 - (((15362057*I)/17635737600)*d^13*K0^2*M^5*
        Sqrt[Pi/77]*u^9)/b^3 + (((12574227979*I)/119623208140800)*d^15*K0^2*
        M^5*Sqrt[Pi/77]*u^9)/b^3 + (((223063303*I)/26582935142400)*d^17*K0^2*
        M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((175200977474748899*I)/31862005558935552000)*d*K1*M^5*Sqrt[Pi/77]*
        u^9)/(b^3*E^u) + (((234223002362110439*I)/10620668519645184000)*d^3*
        K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((24540272766752929*I)/816974501511168000)*d^5*K1*M^5*Sqrt[Pi/77]*u^9)/
       (b^3*E^u) + (((3377151367243523*I)/350131929219072000)*d^7*K1*M^5*
        Sqrt[Pi/77]*u^9)/(b^3*E^u) + (((106060924709*I)/13157793792000)*d^9*
        K1*M^5*Sqrt[Pi/77]*u^9)/(b^3*E^u) - 
      (((1440635237299*I)/624121085952000)*d^11*K1*M^5*Sqrt[Pi/77]*u^9)/
       (b^3*E^u) - (((1180162727*I)/660445593600)*d^13*K1*M^5*Sqrt[Pi/77]*
        u^9)/(b^3*E^u) - (((330669230573203*I)/33494498279424000)*d*K1^2*M^5*
        Sqrt[Pi/77]*u^9)/b^3 + (((286403797268713*I)/5024174741913600)*d^5*
        K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - (((2765401370159*I)/138026778624000)*
        d^7*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((64458387473*I)/199372013568000)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((112792775827*I)/239246416281600)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^9)/
       b^3 + (((201810863*I)/6295958323200)*d^15*K1^2*M^5*Sqrt[Pi/77]*u^9)/
       b^3 + (((99205553*I)/63799044341760)*d^17*K1^2*M^5*Sqrt[Pi/77]*u^9)/
       b^3 - (((62826577948723*I)/4186812284928000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[77]*b^3) - (((808023411067*I)/44071708262400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[77]*b^3) - (((482855603*I)/41608072396800)*d^15*
        K1*M^5*Sqrt[(11*Pi)/7]*u^9)/(b^3*E^u) - 
      (((5643207081199*I)/7177392488448000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/7]*u^9)/
       b^3 + (((57933185783193949*I)/15931002779467776000)*d*K0*M^5*
        Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((3951521926776019*I)/1225461752266752000)*d^3*K0*M^5*Sqrt[Pi/77]*
        u^10)/(b^3*E^u) - (((175566164947495787*I)/15931002779467776000)*d^5*
        K0*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((129844922858501*I)/50574611998310400)*d^7*K0*M^5*Sqrt[Pi/77]*u^10)/
       (b^3*E^u) - (((78832756830941*I)/44624657645568000)*d^9*K0*M^5*
        Sqrt[Pi/77]*u^10)/(b^3*E^u) + (((647728632503*I)/312060542976000)*
        d^11*K0*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((24512356787*I)/20804036198400)*d^13*K0*M^5*Sqrt[Pi/77]*u^10)/
       (b^3*E^u) + (((311068631*I)/2972005171200)*d^15*K0*M^5*Sqrt[Pi/77]*
        u^10)/(b^3*E^u) + (((107559680883563737*I)/15931002779467776000)*d*K1*
        M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) - 
      (((19176044401487537*I)/3186200555893555200)*d^3*K1*M^5*Sqrt[Pi/77]*
        u^10)/(b^3*E^u) - (((51451071983485423*I)/15931002779467776000)*d^5*
        K1*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((602939375543*I)/384760361779200)*d^7*K1*M^5*Sqrt[Pi/77]*u^10)/
       (b^3*E^u) - (((86263029499993*I)/44624657645568000)*d^9*K1*M^5*
        Sqrt[Pi/77]*u^10)/(b^3*E^u) + (((547745997707*I)/312060542976000)*
        d^11*K1*M^5*Sqrt[Pi/77]*u^10)/(b^3*E^u) + 
      (((21183847703*I)/20804036198400)*d^13*K1*M^5*Sqrt[Pi/77]*u^10)/
       (b^3*E^u) + (((1851716557*I)/20804036198400)*d^15*K1*M^5*Sqrt[Pi/77]*
        u^10)/(b^3*E^u) - (((4667312293199*I)/2644302495744000)*d*K0*K1*M^5*
        Sqrt[Pi/77]*u^10)/b^3 + (((52701396410609*I)/6280218427392000)*d^3*K0*
        K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + (((1049169951853*I)/182035316736000)*
        d^5*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((19860738225233*I)/897174061056000)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^10)/
       b^3 + (((9606247520351*I)/3588696244224000)*d^9*K0*K1*M^5*Sqrt[Pi/77]*
        u^10)/b^3 + (((1147131789929*I)/179434812211200)*d^11*K0*K1*M^5*
        Sqrt[Pi/77]*u^10)/b^3 - (((12136728797*I)/59811604070400)*d^15*K0*K1*
        M^5*Sqrt[Pi/77]*u^10)/b^3 - (((9387885973*I)/478492832563200)*d^17*K0*
        K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + (((1275957367*I)/15603027148800)*d^13*
        K0*K1*M^5*Sqrt[(11*Pi)/7]*u^10)/b^3 - 
      (((16806370705043*I)/124460959214592000)*d*K0*M^5*Sqrt[Pi/77]*u^11)/
       (b^3*E^u) - (((99121968670397*I)/66379178247782400)*d^3*K0*M^5*
        Sqrt[Pi/77]*u^11)/(b^3*E^u) + 
      (((159146933571377*I)/165947945619456000)*d^5*K0*M^5*Sqrt[Pi/77]*u^11)/
       (b^3*E^u) + (((30922400381539*I)/20320156606464000)*d^7*K0*M^5*
        Sqrt[Pi/77]*u^11)/(b^3*E^u) + (((9518524199*I)/33202870272000)*d^9*K0*
        M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - (((2046390433*I)/2786254848000)*
        d^11*K0*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      (((239502433*I)/650126131200)*d^13*K0*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      (((34455073894411*I)/50241747419136000)*d*K0^2*M^5*Sqrt[Pi/77]*u^11)/
       b^3 + (((19103042871937*I)/12560436854784000)*d^5*K0^2*M^5*Sqrt[Pi/77]*
        u^11)/b^3 - (((190113616681*I)/188878749696000)*d^9*K0^2*M^5*
        Sqrt[Pi/77]*u^11)/b^3 - (((32994914741*I)/17943481221120)*d^11*K0^2*
        M^5*Sqrt[Pi/77]*u^11)/b^3 - (((17572450057*I)/358869624422400)*d^13*
        K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + (((3289296347*I)/29905802035200)*
        d^15*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((1827387479*I)/159497610854400)*d^17*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((213294949933679*I)/1991375347433472000)*d*K1*M^5*Sqrt[Pi/77]*u^11)/
       (b^3*E^u) - (((565023048338663*I)/398275069486694400)*d^3*K1*M^5*
        Sqrt[Pi/77]*u^11)/(b^3*E^u) + 
      (((1842771464524181*I)/1991375347433472000)*d^5*K1*M^5*Sqrt[Pi/77]*
        u^11)/(b^3*E^u) + (((132218006453189*I)/94827397496832000)*d^7*K1*M^5*
        Sqrt[Pi/77]*u^11)/(b^3*E^u) + (((4092767530021*I)/16734246617088000)*
        d^9*K1*M^5*Sqrt[Pi/77]*u^11)/(b^3*E^u) - 
      (((825815423*I)/1231817932800)*d^11*K1*M^5*Sqrt[Pi/77]*u^11)/
       (b^3*E^u) - (((871651973*I)/2600504524800)*d^13*K1*M^5*Sqrt[Pi/77]*
        u^11)/(b^3*E^u) - (((398711489187061*I)/452175726772224000)*d*K1^2*
        M^5*Sqrt[Pi/77]*u^11)/b^3 + (((102696066538097*I)/37681310564352000)*
        d^5*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((76696492363*I)/86128709861376)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((192830515133*I)/134576109158400)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^11)/
       b^3 - (((11151895481*I)/119623208140800)*d^13*K1^2*M^5*Sqrt[Pi/77]*
        u^11)/b^3 + (((585232541*I)/8411006822400)*d^15*K1^2*M^5*Sqrt[Pi/77]*
        u^11)/b^3 - (((963239*I)/185750323200)*d^15*K0*M^5*Sqrt[(7*Pi)/11]*
        u^11)/(b^3*E^u) - (((1744889*I)/371500646400)*d^15*K1*M^5*
        Sqrt[(7*Pi)/11]*u^11)/(b^3*E^u) - 
      (((5962091146373*I)/3140109213696000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[77]*b^3) - (((2984021449141*I)/1570054606848000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[77]*b^3) + (((9203153273*I)/26387472384000)*d^7*
        K0^2*M^5*Sqrt[(11*Pi)/7]*u^11)/b^3 + 
      (((2859517217*I)/4306435493068800)*d^17*K1^2*M^5*Sqrt[(11*Pi)/7]*u^11)/
       b^3 + (((897589207*I)/28837737676800)*d^7*K1^2*M^5*Sqrt[77*Pi]*u^11)/
       b^3 + (((2072999916467*I)/36877321248768000)*d*K0*M^5*Sqrt[Pi/77]*
        u^12)/(b^3*E^u) + (((31890574695787*I)/199137534743347200)*d^3*K0*M^5*
        Sqrt[Pi/77]*u^12)/(b^3*E^u) - 
      (((59514162975103*I)/995687673716736000)*d^5*K0*M^5*Sqrt[Pi/77]*u^12)/
       (b^3*E^u) - (((39782344637639*I)/142241096245248000)*d^7*K0*M^5*
        Sqrt[Pi/77]*u^12)/(b^3*E^u) - (((14513834021*I)/152129514700800)*d^9*
        K0*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((8100668501*I)/58511351808000)*d^11*K0*M^5*Sqrt[Pi/77]*u^12)/
       (b^3*E^u) + (((94341239*I)/1300252262400)*d^13*K0*M^5*Sqrt[Pi/77]*
        u^12)/(b^3*E^u) + (((1765*I)/235339776)*d^15*K0*M^5*Sqrt[Pi/77]*u^12)/
       (b^3*E^u) + (((55722040585999*I)/995687673716736000)*d*K1*M^5*
        Sqrt[Pi/77]*u^12)/(b^3*E^u) + (((1217002748669*I)/7965501389733888)*
        d^3*K1*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) - 
      (((64602475881233*I)/995687673716736000)*d^5*K1*M^5*Sqrt[Pi/77]*u^12)/
       (b^3*E^u) - (((12471237066803*I)/47413698748416000)*d^7*K1*M^5*
        Sqrt[Pi/77]*u^12)/(b^3*E^u) - (((48945305939*I)/557808220569600)*d^9*
        K1*M^5*Sqrt[Pi/77]*u^12)/(b^3*E^u) + 
      (((134950243*I)/1026514944000)*d^11*K1*M^5*Sqrt[Pi/77]*u^12)/
       (b^3*E^u) + (((9172439*I)/1300252262400)*d^15*K1*M^5*Sqrt[Pi/77]*u^12)/
       (b^3*E^u) - (((40936817737*I)/869568705331200)*d*K0*K1*M^5*Sqrt[Pi/77]*
        u^12)/b^3 + (((158127897353*I)/198322687180800)*d^3*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 + (((275093255993*I)/6280218427392000)*d^5*K0*
        K1*M^5*Sqrt[Pi/77]*u^12)/b^3 - (((2350793730391*I)/1153509507072000)*
        d^7*K0*K1*M^5*Sqrt[Pi/77]*u^12)/b^3 + 
      (((1771161471407*I)/2691522183168000)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^12)/
       b^3 + (((433359135991*I)/538304436633600)*d^11*K0*K1*M^5*Sqrt[Pi/77]*
        u^12)/b^3 - (((2959456649*I)/25633544601600)*d^13*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 - (((7242271411*I)/76900633804800)*d^15*K0*K1*
        M^5*Sqrt[Pi/77]*u^12)/b^3 - (((39628783*I)/4140803358720)*d^17*K0*K1*
        M^5*Sqrt[Pi/77]*u^12)/b^3 + (((24252737*I)/3900756787200)*d^13*K1*M^5*
        Sqrt[(11*Pi)/7]*u^12)/(b^3*E^u) - (((3348851893*I)/6223047960729600)*
        d*K0*M^5*Sqrt[Pi/77]*u^13)/(b^3*E^u) - 
      (((187398509689*I)/12446095921459200)*d^3*K0*M^5*Sqrt[Pi/77]*u^13)/
       (b^3*E^u) - (((33800604349*I)/3111523980364800)*d^5*K0*M^5*Sqrt[Pi/77]*
        u^13)/(b^3*E^u) + (((12151259359*I)/355602740613120)*d^7*K0*M^5*
        Sqrt[Pi/77]*u^13)/(b^3*E^u) + (((863705569*I)/52294520678400)*d^9*K0*
        M^5*Sqrt[Pi/77]*u^13)/(b^3*E^u) - (((124931*I)/8604610560)*d^11*K0*
        M^5*Sqrt[Pi/77]*u^13)/(b^3*E^u) - (((26729*I)/3047466240)*d^13*K0*M^5*
        Sqrt[Pi/77]*u^13)/(b^3*E^u) - (((25439*I)/27088588800)*d^15*K0*M^5*
        Sqrt[Pi/77]*u^13)/(b^3*E^u) - (((31838450911*I)/4037283274752000)*d*
        K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + (((11178107621*I)/269152218316800)*
        d^5*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((189639351841*I)/4037283274752000)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^13)/
       b^3 - (((39955828811*I)/448587030528000)*d^9*K0^2*M^5*Sqrt[Pi/77]*
        u^13)/b^3 - (((64875205223*I)/1345761091584000)*d^11*K0^2*M^5*
        Sqrt[Pi/77]*u^13)/b^3 + (((389111341*I)/9968600678400)*d^13*K0^2*M^5*
        Sqrt[Pi/77]*u^13)/b^3 + (((15143833*I)/828160671744)*d^15*K0^2*M^5*
        Sqrt[Pi/77]*u^13)/b^3 + (((226730909*I)/134576109158400)*d^17*K0^2*
        M^5*Sqrt[Pi/77]*u^13)/b^3 - (((12762959063*I)/24892191842918400)*d*K1*
        M^5*Sqrt[Pi/77]*u^13)/(b^3*E^u) - 
      (((369157130123*I)/24892191842918400)*d^3*K1*M^5*Sqrt[Pi/77]*u^13)/
       (b^3*E^u) - (((259678736563*I)/24892191842918400)*d^5*K1*M^5*
        Sqrt[Pi/77]*u^13)/(b^3*E^u) + (((780721631*I)/23242009190400)*d^7*K1*
        M^5*Sqrt[Pi/77]*u^13)/(b^3*E^u) + (((365179109*I)/23242009190400)*d^9*
        K1*M^5*Sqrt[Pi/77]*u^13)/(b^3*E^u) - 
      (((2956399*I)/208969113600)*d^11*K1*M^5*Sqrt[Pi/77]*u^13)/(b^3*E^u) - 
      (((118049*I)/13931274240)*d^13*K1*M^5*Sqrt[Pi/77]*u^13)/(b^3*E^u) - 
      (((29473*I)/32506306560)*d^15*K1*M^5*Sqrt[Pi/77]*u^13)/(b^3*E^u) - 
      (((48155478647*I)/5652196584652800)*d*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((71836399181*I)/2173921763328000)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^13)/
       b^3 + (((20911302833*I)/448587030528000)*d^7*K1^2*M^5*Sqrt[Pi/77]*
        u^13)/b^3 - (((39992685493*I)/576754753536000)*d^9*K1^2*M^5*
        Sqrt[Pi/77]*u^13)/b^3 - (((11917629931*I)/269152218316800)*d^11*K1^2*
        M^5*Sqrt[Pi/77]*u^13)/b^3 + (((8180007347*I)/269152218316800)*d^13*
        K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + (((13331959*I)/9612579225600)*d^17*
        K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - (((3154215509*I)/1345761091584000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[77]*b^3) - 
      (((7685002967*I)/1884065528217600)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[77]*b^3) + (((5563279*I)/4140803358720)*d^15*K1^2*M^5*
        Sqrt[(11*Pi)/7]*u^13)/b^3 + (((433831*I)/8507242598400)*d*K0*M^5*
        Sqrt[Pi/77]*u^14)/(b^3*E^u) + (((28379257*I)/32327521873920)*d^5*K0*
        M^5*Sqrt[Pi/77]*u^14)/(b^3*E^u) - (((27102503*I)/23091087052800)*d^7*
        K0*M^5*Sqrt[Pi/77]*u^14)/(b^3*E^u) - 
      (((3114997*I)/1901618933760)*d^9*K0*M^5*Sqrt[Pi/77]*u^14)/(b^3*E^u) + 
      (((1174763*I)/23091087052800)*d*K1*M^5*Sqrt[Pi/77]*u^14)/(b^3*E^u) + 
      (((7377127*I)/8507242598400)*d^5*K1*M^5*Sqrt[Pi/77]*u^14)/(b^3*E^u) - 
      (((615449*I)/380323786752)*d^9*K1*M^5*Sqrt[Pi/77]*u^14)/(b^3*E^u) - 
      (((17804359057*I)/14130491461632000)*d*K0*K1*M^5*Sqrt[Pi/77]*u^14)/
       b^3 - (((648995373563*I)/35326228654080000)*d^5*K0*K1*M^5*Sqrt[Pi/77]*
        u^14)/b^3 - (((1643311687*I)/5046604093440000)*d^7*K0*K1*M^5*
        Sqrt[Pi/77]*u^14)/b^3 + (((26669434217*I)/630825511680000)*d^9*K0*K1*
        M^5*Sqrt[Pi/77]*u^14)/b^3 + (((2819538521*I)/336440272896000)*d^11*K0*
        K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - (((481403633*I)/25880020992000)*d^13*
        K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - (((101236523*I)/13457610915840)*
        d^15*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (((3717841*I)/5851135180800)*d^17*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (((153649*I)/923643482112)*d^7*K1*M^5*Sqrt[(7*Pi)/11]*u^14)/(b^3*E^u) + 
      (((3847*I)/92101201920)*d^3*K0*M^5*Sqrt[(11*Pi)/7]*u^14)/(b^3*E^u) + 
      (((1277*I)/18753638400)*d^11*K0*M^5*Sqrt[(11*Pi)/7]*u^14)/(b^3*E^u) + 
      (((491*I)/81265766400)*d^15*K0*M^5*Sqrt[(11*Pi)/7]*u^14)/(b^3*E^u) + 
      (((102917*I)/2486732451840)*d^3*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/
       (b^3*E^u) + (((59*I)/1083543552)*d^13*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/
       (b^3*E^u) + (((23*I)/3869798400)*d^15*K1*M^5*Sqrt[(11*Pi)/7]*u^14)/
       (b^3*E^u) - (((64905413*I)/181160146944000)*d^3*K0*K1*M^5*
        Sqrt[(11*Pi)/7]*u^14)/b^3 + (((11*I)/1393127424)*d^13*K0*M^5*
        Sqrt[77*Pi]*u^14)/(b^3*E^u) + (((337*I)/34828185600)*d^11*K1*M^5*
        Sqrt[77*Pi]*u^14)/(b^3*E^u) - (((112373623*I)/28260982923264000)*d*
        K0^2*M^5*Sqrt[Pi/77]*u^15)/b^3 + (((12433573963*I)/7850273034240000)*
        d^5*K0^2*M^5*Sqrt[Pi/77]*u^15)/b^3 - 
      (((3778682717*I)/10093208186880000)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^15)/
       b^3 - (((60006841*I)/18553691520000)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^15)/
       b^3 - (((413632757*I)/672880545792000)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^15)/
       b^3 + (((933307*I)/20704016793600)*d^17*K0^2*M^5*Sqrt[Pi/77]*u^15)/
       b^3 - (((58766971*I)/9420327641088000)*d*K1^2*M^5*Sqrt[Pi/77]*u^15)/
       b^3 + (((103010741573*I)/70652457308160000)*d^5*K1^2*M^5*Sqrt[Pi/77]*
        u^15)/b^3 - (((227376659*I)/593718128640000)*d^7*K1^2*M^5*Sqrt[Pi/77]*
        u^15)/b^3 - (((265915823*I)/90117930240000)*d^9*K1^2*M^5*Sqrt[Pi/77]*
        u^15)/b^3 - (((371137339*I)/672880545792000)*d^11*K1^2*M^5*
        Sqrt[Pi/77]*u^15)/b^3 + (((926587283*I)/672880545792000)*d^13*K1^2*
        M^5*Sqrt[Pi/77]*u^15)/b^3 + (((71441213*I)/134576109158400)*d^15*K1^2*
        M^5*Sqrt[Pi/77]*u^15)/b^3 + (((1592047*I)/38450316902400)*d^17*K1^2*
        M^5*Sqrt[Pi/77]*u^15)/b^3 + (((7249659821*I)/14130491461632000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[77]*b^3) + 
      (((6842314211*I)/14130491461632000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[77]*b^3) - ((I/45711993600)*d*K0*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) - ((I/1306056960)*d^3*K0*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) - (((89*I)/45711993600)*d^5*K0*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) + (((11*I)/6530284800)*d^7*K0*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) + (((11*I)/3047466240)*d^9*K0*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) - (((11*I)/15237331200)*d^11*K0*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) - ((I/609493248)*d^13*K0*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) - ((I/5079110400)*d^15*K0*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) + (((5415583*I)/39581208576000)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/7]*u^15)/b^3 + (((373651*I)/7082953113600)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/7]*u^15)/b^3 - ((I/45711993600)*d*K1*M^5*Sqrt[(11*Pi)/7]*
        u^15)/(b^3*E^u) - ((I/1306056960)*d^3*K1*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) - (((89*I)/45711993600)*d^5*K1*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) + (((11*I)/6530284800)*d^7*K1*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) + (((11*I)/3047466240)*d^9*K1*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) - (((11*I)/15237331200)*d^11*K1*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) - ((I/609493248)*d^13*K1*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) - ((I/5079110400)*d^15*K1*M^5*Sqrt[(11*Pi)/7]*u^15)/
       (b^3*E^u) - (((12245*I)/2691522183168)*d*K0*K1*M^5*Sqrt[Pi/77]*u^16)/
       b^3 - (((89285341*I)/1513981228032000)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^16)/
       b^3 - (((1947171599*I)/7569906140160000)*d^5*K0*K1*M^5*Sqrt[Pi/77]*
        u^16)/b^3 + (((121805851*I)/210275170560000)*d^9*K0*K1*M^5*
        Sqrt[Pi/77]*u^16)/b^3 + (((65945171*I)/504660409344000)*d^11*K0*K1*
        M^5*Sqrt[Pi/77]*u^16)/b^3 - (((5289799*I)/20186416373760)*d^13*K0*K1*
        M^5*Sqrt[Pi/77]*u^16)/b^3 - (((3411631*I)/33644027289600)*d^15*K0*K1*
        M^5*Sqrt[Pi/77]*u^16)/b^3 - (((56339*I)/7476450508800)*d^17*K0*K1*M^5*
        Sqrt[Pi/77]*u^16)/b^3 - (((12528727*I)/7569906140160000)*d^7*K0*K1*
        M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 + (((6761*I)/252330204672000)*d*K0^2*
        M^5*Sqrt[Pi/77]*u^17)/b^3 + (((565727*I)/99604028160000)*d^5*K0^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 + (((2053859*I)/1892476535040000)*d^7*K0^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 - (((43697*I)/9705007872000)*d^11*K0^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 + (((783373*I)/126165102336000)*d^13*K0^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 + (((22129*I)/8411006822400)*d^15*K0^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 + (((157*I)/801048268800)*d^17*K0^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 + (((6527*I)/252330204672000)*d*K1^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 + (((10560677*I)/1892476535040000)*d^5*K1^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 + (((1973831*I)/1892476535040000)*d^7*K1^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 - (((42797*I)/9705007872000)*d^11*K1^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 + (((770269*I)/126165102336000)*d^13*K1^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 + (((21661*I)/8411006822400)*d^15*K1^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 + (((1073*I)/5607337881600)*d^17*K1^2*M^5*
        Sqrt[Pi/77]*u^17)/b^3 + (((29987*I)/22264429824000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[77]*b^3) + (((26461*I)/19920805632000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^17)/(Sqrt[77]*b^3) - 
      (((181681*I)/157706377920000)*d^9*K0^2*M^5*Sqrt[(11*Pi)/7]*u^17)/b^3 - 
      (((356693*I)/315412755840000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/7]*u^17)/b^3 - 
      ((I/539167104000)*d*K0*K1*M^5*Sqrt[Pi/77]*u^18)/b^3 - 
      ((I/26958355200)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^18)/b^3 - 
      (((67*I)/336979440000)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^18)/b^3 - 
      ((I/11823840000)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^18)/b^3 + 
      ((I/5391671040)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^18)/b^3 - 
      ((I/4813992000)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^18)/b^3 - 
      ((I/8986118400)*d^15*K0*K1*M^5*Sqrt[Pi/77]*u^18)/b^3 - 
      ((I/107833420800)*d^17*K0*K1*M^5*Sqrt[Pi/77]*u^18)/b^3 + 
      ((I/23647680000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^18)/b^3)/Pi, 
    ((-397973*d^15*K0*K1*M^5*Sqrt[7/(11*Pi)]*u^3)/(44029706240*b^3) - 
      (((7528884343*I)/66044559360)*d*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((14247943783*I)/66044559360)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((3801543929*I)/22014853120)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((403269107*I)/22014853120)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((45101767*I)/66044559360)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((1535*I)/338690048)*d^15*K0^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((2384240219*I)/6604455936)*d*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((37658707*I)/49807360)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((1261548185*I)/2201485312)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((100624127*I)/6604455936)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 + 
      (((4109277*I)/11007426560)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((19531*I)/846725120)*d^15*K1^2*M^5*Sqrt[Pi/77]*u^3)/b^3 - 
      (((1233053677*I)/66044559360)*d^5*K0^2*M^5*Sqrt[(7*Pi)/11]*u^3)/b^3 + 
      (((20168576957*I)/66044559360)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[77]*b^3) + (((100258939*I)/6604455936)*d^3*K1^2*M^5*
        Sqrt[(11*Pi)/7]*u^3)/b^3 - (((13838843*I)/33022279680)*d^11*K1^2*M^5*
        Sqrt[(11*Pi)/7]*u^3)/b^3 + (2059603800469*d*K0*K1*M^5*u^3)/
       (10170862141440*b^3*Sqrt[77*Pi]) + (4323541887881*d^3*K0*K1*M^5*u^3)/
       (7041366097920*b^3*Sqrt[77*Pi]) - (46123553275973*d^5*K0*K1*M^5*u^3)/
       (30512586424320*b^3*Sqrt[77*Pi]) + (6653413723013*d^7*K0*K1*M^5*u^3)/
       (18307551854592*b^3*Sqrt[77*Pi]) + (2389764216659*d^9*K0*K1*M^5*u^3)/
       (7041366097920*b^3*Sqrt[77*Pi]) - (4944446191*d^11*K0*K1*M^5*u^3)/
       (640124190720*b^3*Sqrt[77*Pi]) + (3275131*d^13*K0*K1*M^5*u^3)/
       (42674946048*b^3*Sqrt[77*Pi]) - (1271600537*d^11*K0^2*M^5*
        Sqrt[11/(7*Pi)]*u^4)/(16643228958720*b^3) + 
      (1241412247*d*K0^2*M^5*Sqrt[77/Pi]*u^4)/(792534712320*b^3) - 
      (((1226988363967*I)/2773871493120)*d*K0*K1*M^5*Sqrt[Pi/77]*u^4)/b^3 + 
      (((24950474876689*I)/13869357465600)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^4)/
       b^3 - (((21518311192799*I)/13869357465600)*d^5*K0*K1*M^5*Sqrt[Pi/77]*
        u^4)/b^3 - (((920076775867*I)/1541039718400)*d^7*K0*K1*M^5*
        Sqrt[Pi/77]*u^4)/b^3 + (((1717516361993*I)/1981336780800)*d^9*K0*K1*
        M^5*Sqrt[Pi/77]*u^4)/b^3 - (((11791479367*I)/152410521600)*d^11*K0*K1*
        M^5*Sqrt[Pi/77]*u^4)/b^3 - (((1237491*I)/44029706240)*d^15*K0*K1*M^5*
        Sqrt[Pi/77]*u^4)/b^3 + (2667622707929*d^3*K0^2*M^5*u^4)/
       (14082732195840*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (5980896123160979*d^3*K1^2*M^5*u^4)/(9611464723660800*Sqrt[77]*b^3*
        Sqrt[Pi]) - (7367811663185*d^5*K0^2*M^5*u^4)/(12205034569728*b^3*
        Sqrt[77*Pi]) + (28461844051561*d^7*K0^2*M^5*u^4)/
       (183075518545920*b^3*Sqrt[77*Pi]) + (1498540180663*d^9*K0^2*M^5*u^4)/
       (10769148149760*b^3*Sqrt[77*Pi]) - (633091861*d^13*K0^2*M^5*u^4)/
       (5547742986240*b^3*Sqrt[77*Pi]) - (192079*d^15*K0^2*M^5*u^4)/
       (6773800960*b^3*Sqrt[77*Pi]) + (556766316824983*d*K1^2*M^5*u^4)/
       (873769520332800*b^3*Sqrt[77*Pi]) - (424393128844691*d^5*K1^2*M^5*u^4)/
       (147868688056320*b^3*Sqrt[77*Pi]) + (12785487134976011*d^7*K1^2*M^5*
        u^4)/(9611464723660800*b^3*Sqrt[77*Pi]) + 
      (2626036950530303*d^9*K1^2*M^5*u^4)/(9611464723660800*b^3*
        Sqrt[77*Pi]) + (1074702869029*d^11*K1^2*M^5*u^4)/
       (124824217190400*b^3*Sqrt[77*Pi]) - (61384819439*d^13*K1^2*M^5*u^4)/
       (41608072396800*b^3*Sqrt[77*Pi]) + (602183*d^15*K1^2*M^5*u^4)/
       (44029706240*b^3*Sqrt[77*Pi]) + (((63578881*I)/1981336780800)*d^13*K0*
        K1*M^5*Sqrt[77*Pi]*u^4)/b^3 + (2674109*d^15*K0*K1*M^5*Sqrt[7/(11*Pi)]*
        u^5)/(495334195200*b^3) - (((5848781092961*I)/6934678732800)*d^5*K0^2*
        M^5*Sqrt[Pi/77]*u^5)/b^3 - (((77952426779*I)/2311559577600)*d^7*K0^2*
        M^5*Sqrt[Pi/77]*u^5)/b^3 + (((311240606927*I)/990668390400)*d^9*K0^2*
        M^5*Sqrt[Pi/77]*u^5)/b^3 + (((513254243*I)/990668390400)*d^13*K0^2*
        M^5*Sqrt[Pi/77]*u^5)/b^3 + (((9907*I)/4402970624)*d^15*K0^2*M^5*
        Sqrt[Pi/77]*u^5)/b^3 + (((12750905274851*I)/52010090496000)*d*K1^2*
        M^5*Sqrt[Pi/77]*u^5)/b^3 + (((241518581873*I)/571539456000)*d^7*K1^2*
        M^5*Sqrt[Pi/77]*u^5)/b^3 + (((7923127321061*I)/10402018099200)*d^9*
        K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - (((635180268031*I)/10402018099200)*
        d^11*K1^2*M^5*Sqrt[Pi/77]*u^5)/b^3 - 
      (((1297577*I)/495334195200)*d^15*K1^2*M^5*Sqrt[(7*Pi)/11]*u^5)/b^3 + 
      (((4519694999011*I)/6934678732800)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[77]*b^3) + (((66589893430471*I)/52010090496000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[77]*b^3) - (((8144663339*I)/1386935746560)*d*K0^2*
        M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 - (((2225880179*I)/990668390400)*d^11*
        K0^2*M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 - 
      (((27544745117*I)/114307891200)*d^5*K1^2*M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 + 
      (((269293789*I)/1486002585600)*d^13*K1^2*M^5*Sqrt[(11*Pi)/7]*u^5)/b^3 + 
      (2997178219735201*d*K0*K1*M^5*u^5)/(4805732361830400*b^3*Sqrt[77*Pi]) - 
      (98115950863883*d^3*K0*K1*M^5*u^5)/(1201433090457600*b^3*Sqrt[77*Pi]) - 
      (8354160411507077*d^5*K0*K1*M^5*u^5)/(4805732361830400*b^3*
        Sqrt[77*Pi]) + (3028840090690829*d^7*K0*K1*M^5*u^5)/
       (2402866180915200*b^3*Sqrt[77*Pi]) - 
      (96492852708277*d^9*K0*K1*M^5*u^5)/(961146472366080*b^3*Sqrt[77*Pi]) + 
      (152565695837*d^11*K0*K1*M^5*u^5)/(3900756787200*b^3*Sqrt[77*Pi]) - 
      (2409085597*d^13*K0*K1*M^5*u^5)/(832161447936*b^3*Sqrt[77*Pi]) + 
      (34604545849*d^11*K0^2*M^5*Sqrt[7/(11*Pi)]*u^6)/(17832031027200*b^3) + 
      (3714223*d^15*K0^2*M^5*Sqrt[7/(11*Pi)]*u^6)/(1981336780800*b^3) - 
      (1606921607*d^13*K0^2*M^5*Sqrt[11/(7*Pi)]*u^6)/(20804036198400*b^3) + 
      (14461643645881*d^11*K1^2*M^5*Sqrt[11/(7*Pi)]*u^6)/
       (4368847601664000*b^3) + (((17141158423601*I)/52010090496000)*d*K0*K1*
        M^5*Sqrt[Pi/77]*u^6)/b^3 + (((52571006408971*I)/52010090496000)*d^3*
        K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 - (((25979303812507*I)/10402018099200)*
        d^5*K0*K1*M^5*Sqrt[Pi/77]*u^6)/b^3 + 
      (((31430093099243*I)/52010090496000)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^6)/
       b^3 + (((6178175706191*I)/10402018099200)*d^9*K0*K1*M^5*Sqrt[Pi/77]*
        u^6)/b^3 - (((437478317851*I)/10402018099200)*d^11*K0*K1*M^5*
        Sqrt[Pi/77]*u^6)/b^3 + (((1434945209*I)/1486002585600)*d^13*K0*K1*M^5*
        Sqrt[Pi/77]*u^6)/b^3 + (((36740447*I)/3467339366400)*d^15*K0*K1*M^5*
        Sqrt[Pi/77]*u^6)/b^3 - (1193785868872613*d^3*K0^2*M^5*u^6)/
       (9611464723660800*Sqrt[77]*b^3*Sqrt[Pi]) - 
      (223766799441107*d^3*K1^2*M^5*u^6)/(528102457344000*Sqrt[77]*b^3*
        Sqrt[Pi]) + (254899287505441*d*K0^2*M^5*u^6)/(2402866180915200*b^3*
        Sqrt[77*Pi]) - (40433945781023*d^5*K0^2*M^5*u^6)/
       (282690138931200*b^3*Sqrt[77*Pi]) + (2367085891526309*d^7*K0^2*M^5*
        u^6)/(9611464723660800*b^3*Sqrt[77*Pi]) - 
      (58791607242037*d^9*K0^2*M^5*u^6)/(600716545228800*b^3*Sqrt[77*Pi]) + 
      (19621972176539*d*K1^2*M^5*u^6)/(266985131212800*b^3*Sqrt[77*Pi]) + 
      (1415506551971117*d^5*K1^2*M^5*u^6)/(4805732361830400*b^3*
        Sqrt[77*Pi]) + (6760629335896939*d^7*K1^2*M^5*u^6)/
       (16019107872768000*b^3*Sqrt[77*Pi]) - 
      (2411802618403127*d^9*K1^2*M^5*u^6)/(6007165452288000*b^3*
        Sqrt[77*Pi]) - (201051507703*d^13*K1^2*M^5*u^6)/
       (145628253388800*b^3*Sqrt[77*Pi]) + (591130931*d^15*K1^2*M^5*u^6)/
       (5944010342400*b^3*Sqrt[77*Pi]) + (621853*d^15*K0*K1*M^5*Sqrt[77/Pi]*
        u^7)/(371500646400*b^3) + (((81926253649*I)/928751616000)*d*K0^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 - (((123390407293*I)/260050452480)*d^5*K0^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 + (((127173788123*I)/812657664000)*d^7*K0^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 + (((9049963453*I)/100019404800)*d^9*K0^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 - (((72212099*I)/13002522624)*d^11*K0^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 + (((16776139*I)/185750323200)*d^13*K0^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 + (((96689*I)/18059059200)*d^15*K0^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 + (((49886036503*I)/333398016000)*d*K1^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 - (((1942229403227*I)/2600504524800)*d^5*K1^2*
        M^5*Sqrt[Pi/77]*u^7)/b^3 + (((119006710309*I)/866834841600)*d^9*K1^2*
        M^5*Sqrt[Pi/77]*u^7)/b^3 - (((1256821703*I)/136868659200)*d^11*K1^2*
        M^5*Sqrt[Pi/77]*u^7)/b^3 + (((8145817*I)/21852979200)*d^13*K1^2*M^5*
        Sqrt[Pi/77]*u^7)/b^3 + (((235280638487*I)/1625315328000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) + (((2717834748677*I)/13002522624000)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[77]*b^3) + 
      (((34112338439*I)/1444724736000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/7]*u^7)/
       b^3 + (((1563353*I)/2600504524800)*d^15*K1^2*M^5*Sqrt[(11*Pi)/7]*u^7)/
       b^3 + (6767801069*d*K0*K1*M^5*u^7)/(3003582726144*b^3*Sqrt[77*Pi]) - 
      (510990421798159*d^3*K0*K1*M^5*u^7)/(1001194242048000*b^3*
        Sqrt[77*Pi]) + (5106881423089*d^5*K0*K1*M^5*u^7)/
       (7151387443200*b^3*Sqrt[77*Pi]) + (51282018231721*d^7*K0*K1*M^5*u^7)/
       (429083246592000*b^3*Sqrt[77*Pi]) - (6290048221967*d^9*K0*K1*M^5*u^7)/
       (17878468608000*b^3*Sqrt[77*Pi]) + (190232356549*d^11*K0*K1*M^5*u^7)/
       (7001358336000*b^3*Sqrt[77*Pi]) - (887749133*d^13*K0*K1*M^5*u^7)/
       (910176583680*b^3*Sqrt[77*Pi]) - (1209017*d^15*K0^2*M^5*
        Sqrt[7/(11*Pi)]*u^8)/(743001292800*b^3) - 
      (7306673077*d^11*K0^2*M^5*Sqrt[11/(7*Pi)]*u^8)/(109221190041600*b^3) + 
      (73832436029*d^11*K1^2*M^5*Sqrt[11/(7*Pi)]*u^8)/(546105950208000*b^3) + 
      (((110438070577*I)/1083543552000)*d*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((218351009311*I)/3250630656000)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((253923861361*I)/650126131200)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((78447229829*I)/464375808000)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((1907502479*I)/34217164800)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((29286853*I)/8668348416)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (((119098813*I)/650126131200)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 - 
      (((436547*I)/650126131200)*d^15*K0*K1*M^5*Sqrt[Pi/77]*u^8)/b^3 + 
      (12784892930099*d^3*K0^2*M^5*u^8)/(316166602752000*Sqrt[77]*b^3*
        Sqrt[Pi]) + (826808964260327*d^3*K1^2*M^5*u^8)/
       (10812897814118400*Sqrt[77]*b^3*Sqrt[Pi]) - 
      (21648871338421*d*K0^2*M^5*u^8)/(300358272614400*b^3*Sqrt[77*Pi]) + 
      (101632259113087*d^5*K0^2*M^5*u^8)/(1001194242048000*b^3*Sqrt[77*Pi]) - 
      (213623555099*d^7*K0^2*M^5*u^8)/(9060581376000*b^3*Sqrt[77*Pi]) - 
      (39164070154787*d^9*K0^2*M^5*u^8)/(750895681536000*b^3*Sqrt[77*Pi]) + 
      (3437649023*d^13*K0^2*M^5*u^8)/(520100904960*b^3*Sqrt[77*Pi]) - 
      (643741354547927*d*K1^2*M^5*u^8)/(5406448907059200*b^3*Sqrt[77*Pi]) + 
      (764637600578153*d^5*K1^2*M^5*u^8)/(6758061133824000*b^3*Sqrt[77*Pi]) + 
      (43536561752141*d^7*K1^2*M^5*u^8)/(1638317850624000*b^3*Sqrt[77*Pi]) - 
      (909191685613613*d^9*K1^2*M^5*u^8)/(9010748178432000*b^3*Sqrt[77*Pi]) + 
      (21875254463*d^13*K1^2*M^5*u^8)/(9101765836800*b^3*Sqrt[77*Pi]) - 
      (25795547*d^15*K1^2*M^5*u^8)/(247667097600*b^3*Sqrt[77*Pi]) + 
      (((22266584783*I)/1625315328000)*d*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((220202797*I)/5804697600)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((548087479*I)/325063065600)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((167481131*I)/216708710400)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((158129791*I)/162531532800)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((1657549*I)/34217164800)*d^15*K0^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((12589440407*I)/722362368000)*d*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((3549085487*I)/68434329600)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((8977621469*I)/309583872000)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((57943231*I)/13686865920)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 - 
      (((1072171313*I)/1300252262400)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((25031843*I)/68434329600)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((13072663*I)/1300252262400)*d^15*K1^2*M^5*Sqrt[Pi/77]*u^9)/b^3 + 
      (((5168511211*I)/3250630656000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[77]*b^3) + (((10722540193*I)/6501261312000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[77]*b^3) + (((5663520983*I)/3250630656000)*d^7*
        K0^2*M^5*Sqrt[(11*Pi)/7]*u^9)/b^3 + (43866659438621*d*K0*K1*M^5*u^9)/
       (1228738387968000*b^3*Sqrt[77*Pi]) - 
      (2792418270138961*d^3*K0*K1*M^5*u^9)/(13516122267648000*b^3*
        Sqrt[77*Pi]) + (2689561696338059*d^5*K0*K1*M^5*u^9)/
       (13516122267648000*b^3*Sqrt[77*Pi]) + 
      (671734786511083*d^7*K0*K1*M^5*u^9)/(13516122267648000*b^3*
        Sqrt[77*Pi]) - (3622828085189*d^9*K0*K1*M^5*u^9)/
       (58511351808000*b^3*Sqrt[77*Pi]) - (1145040158131*d^11*K0*K1*M^5*u^9)/
       (409579462656000*b^3*Sqrt[77*Pi]) - (347026808489*d^13*K0*K1*M^5*u^9)/
       (27305297510400*b^3*Sqrt[77*Pi]) - (13670263*d^15*K0*K1*M^5*u^9)/
       (37150064640*b^3*Sqrt[77*Pi]) + (291955284149*d^13*K1^2*M^5*
        Sqrt[11/(7*Pi)]*u^10)/(819158925312000*b^3) + 
      (((3077325259*I)/650126131200)*d*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((321030739*I)/43341742080)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((6938052617*I)/650126131200)*d^5*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (((1582798297*I)/92875161600)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 + 
      (((4119011747*I)/1950378393600)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((8061570757*I)/1950378393600)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((3063692329*I)/1950378393600)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (((3237263*I)/30958387200)*d^15*K0*K1*M^5*Sqrt[Pi/77]*u^10)/b^3 - 
      (188227171223731*d^3*K0^2*M^5*u^10)/(9010748178432000*Sqrt[77]*b^3*
        Sqrt[Pi]) + (5822065817801*d^3*K1^2*M^5*u^10)/
       (127310413824000*Sqrt[77]*b^3*Sqrt[Pi]) - 
      (144095643682399*d*K0^2*M^5*u^10)/(27032244535296000*b^3*Sqrt[77*Pi]) + 
      (197835530213081*d^5*K0^2*M^5*u^10)/(3003582726144000*b^3*
        Sqrt[77*Pi]) - (162389480440981*d^7*K0^2*M^5*u^10)/
       (5406448907059200*b^3*Sqrt[77*Pi]) - (3384254630129*d^9*K0^2*M^5*u^10)/
       (163831785062400*b^3*Sqrt[77*Pi]) + (563694473483*d^11*K0^2*M^5*u^10)/
       (117022703616000*b^3*Sqrt[77*Pi]) + (316623297373*d^13*K0^2*M^5*u^10)/
       (54610595020800*b^3*Sqrt[77*Pi]) + (12331421*d^15*K0^2*M^5*u^10)/
       (28576972800*b^3*Sqrt[77*Pi]) - (2695053964258769*d*K1^2*M^5*u^10)/
       (81096733605888000*b^3*Sqrt[77*Pi]) + 
      (1536460386960743*d^5*K1^2*M^5*u^10)/(81096733605888000*b^3*
        Sqrt[77*Pi]) - (66440435615041*d^7*K1^2*M^5*u^10)/
       (2317049531596800*b^3*Sqrt[77*Pi]) - 
      (29121062761579*d^9*K1^2*M^5*u^10)/(2457476775936000*b^3*Sqrt[77*Pi]) + 
      (48941673073*d^11*K1^2*M^5*u^10)/(9949298688000*b^3*Sqrt[77*Pi]) + 
      (446301733*d^15*K1^2*M^5*u^10)/(1857503232000*b^3*Sqrt[77*Pi]) + 
      (((29752969*I)/46437580800)*d*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((65247449*I)/325063065600)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((19980787*I)/5702860800)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((3734719*I)/5572509696)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((1635792797*I)/975189196800)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((558761759*I)/975189196800)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((244913*I)/5159731200)*d^15*K0^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((2307385309*I)/2925567590400)*d*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((13678391*I)/46437580800)*d^9*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((1208669653*I)/975189196800)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 + 
      (((919363*I)/27862548480)*d^15*K1^2*M^5*Sqrt[Pi/77]*u^11)/b^3 - 
      (((87193871*I)/417938227200)*d^5*K1^2*M^5*Sqrt[(7*Pi)/11]*u^11)/b^3 + 
      (((466792429*I)/325063065600)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[77]*b^3) + (((155277037*I)/117022703616)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[77]*b^3) - (((3559109*I)/19121356800)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/7]*u^11)/b^3 + (((36738347*I)/975189196800)*d^13*K1^2*
        M^5*Sqrt[(11*Pi)/7]*u^11)/b^3 + (2595999457511*d*K0*K1*M^5*u^11)/
       (1843107581952000*b^3*Sqrt[77*Pi]) - 
      (1621053040069*d^3*K0*K1*M^5*u^11)/(230388447744000*b^3*Sqrt[77*Pi]) - 
      (1529181633269*d^5*K0*K1*M^5*u^11)/(263301083136000*b^3*Sqrt[77*Pi]) + 
      (10709536355377*d^7*K0*K1*M^5*u^11)/(921553790976000*b^3*Sqrt[77*Pi]) + 
      (888441242189*d^9*K0*K1*M^5*u^11)/(87767027712000*b^3*Sqrt[77*Pi]) - 
      (66143049881*d^11*K0*K1*M^5*u^11)/(11814792192000*b^3*Sqrt[77*Pi]) - 
      (872394516989*d^13*K0*K1*M^5*u^11)/(204789731328000*b^3*Sqrt[77*Pi]) - 
      (313596397*d^15*K0*K1*M^5*u^11)/(696563712000*b^3*Sqrt[77*Pi]) - 
      (16934984393*d^3*K0^2*M^5*Sqrt[11/(7*Pi)]*u^12)/(921553790976000*b^3) + 
      (556687928201*d^5*K0^2*M^5*Sqrt[11/(7*Pi)]*u^12)/
       (1843107581952000*b^3) + (531877234709*d^5*K1^2*M^5*Sqrt[11/(7*Pi)]*
        u^12)/(1843107581952000*b^3) - (((69779*I)/41793822720)*d*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 - (((703133953*I)/1462783795200)*d^5*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 + (((1206835991*I)/487594598400)*d^7*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 + (((2556943*I)/6019686400)*d^9*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 - (((1885171*I)/5358182400)*d^13*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 - (((63661*I)/1974067200)*d^15*K0*K1*M^5*
        Sqrt[Pi/77]*u^12)/b^3 - (((9435443*I)/69656371200)*d^11*K0*K1*M^5*
        Sqrt[(7*Pi)/11]*u^12)/b^3 - (15680685263*d^3*K1^2*M^5*u^12)/
       (65825270784000*Sqrt[77]*b^3*Sqrt[Pi]) - 
      (((144312209*I)/1462783795200)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^12)/
       b^3 - (743286585739*d*K0^2*M^5*u^12)/(1843107581952000*b^3*
        Sqrt[77*Pi]) - (960495108589*d^7*K0^2*M^5*u^12)/
       (460776895488000*b^3*Sqrt[77*Pi]) - (101187936403*d^9*K0^2*M^5*u^12)/
       (47259168768000*b^3*Sqrt[77*Pi]) + (235900872839*d^11*K0^2*M^5*u^12)/
       (307184596992000*b^3*Sqrt[77*Pi]) + (1461157279*d^13*K0^2*M^5*u^12)/
       (2250436608000*b^3*Sqrt[77*Pi]) + (7960409*d^15*K0^2*M^5*u^12)/
       (87070464000*b^3*Sqrt[77*Pi]) - (80755773379*d*K1^2*M^5*u^12)/
       (204789731328000*b^3*Sqrt[77*Pi]) - (1880457320659*d^7*K1^2*M^5*u^12)/
       (921553790976000*b^3*Sqrt[77*Pi]) - (44717394487*d^9*K1^2*M^5*u^12)/
       (24574767759360*b^3*Sqrt[77*Pi]) + (10678984171*d^11*K1^2*M^5*u^12)/
       (15359229849600*b^3*Sqrt[77*Pi]) + (37438409699*d^13*K1^2*M^5*u^12)/
       (68263243776000*b^3*Sqrt[77*Pi]) + (4000687*d^15*K1^2*M^5*u^12)/
       (53581824000*b^3*Sqrt[77*Pi]) + (8886157882817*d^5*K0*K1*M^5*
        Sqrt[11/(7*Pi)]*u^13)/(171728004510720000*b^3) + 
      (632452987*d^7*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^13)/(76796149248000*b^3) + 
      (276186487*d^9*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^13)/(4517420544000*b^3) - 
      (493736303*d^13*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^13)/(25598716416000*b^3) - 
      (62687*d^15*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^13)/(19348992000*b^3) + 
      (((3418301*I)/365695948800)*d*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((11746783*I)/182847974400)*d^5*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - 
      (((40417849*I)/243797299200)*d^7*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - 
      (((11825777*I)/121898649600)*d^9*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((20292731*I)/243797299200)*d^11*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((2251*I)/53464320)*d^13*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((328507*I)/81265766400)*d^15*K0^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((6765557*I)/731391897600)*d*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((122136821*I)/2194175692800)*d^5*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 - 
      (((23756267*I)/156726835200)*d^7*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((6920321*I)/91423987200)*d^11*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((27041089*I)/731391897600)*d^13*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((430879*I)/121898649600)*d^15*K1^2*M^5*Sqrt[Pi/77]*u^13)/b^3 + 
      (((43756039*I)/731391897600)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[77]*b^3) + (((29894093*I)/548543923200)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[77]*b^3) - (((25283*I)/3309465600)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/7]*u^13)/b^3 + (1425820631*d*K0*K1*M^5*u^13)/
       (76796149248000*b^3*Sqrt[77*Pi]) - (13084087*d^3*K0*K1*M^5*u^13)/
       (189620121600*b^3*Sqrt[77*Pi]) - (1980616977909301*d^5*K0*K1*M^5*u^13)/
       (2232464058639360000*b^3*Sqrt[77*Pi]) - 
      (3760076923*d^11*K0*K1*M^5*u^13)/(25598716416000*b^3*Sqrt[77*Pi]) + 
      (18922381*d*K0^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(4863756119040000*b^3) - 
      (126386497*d^3*K0^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(460776895488000*b^3) - 
      (148326001*d^7*K0^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(255987164160000*b^3) + 
      (89227763*d^13*K0^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(972751223808000*b^3) - 
      (9048925757*d^3*K1^2*M^5*Sqrt[11/(7*Pi)]*u^14)/(131321415214080000*
        b^3) - (453797179*d^7*K1^2*M^5*Sqrt[11/(7*Pi)]*u^14)/
       (658252707840000*b^3) - (30287836723*d^9*K1^2*M^5*Sqrt[11/(7*Pi)]*
        u^14)/(17509522028544000*b^3) - (2176591*d^13*K1^2*M^5*
        Sqrt[11/(7*Pi)]*u^14)/(37413508608000*b^3) - 
      (((26153*I)/121898649600)*d*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (((2385451*I)/219417569280)*d^3*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 + 
      (((238813*I)/8248780800)*d^7*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 + 
      (((9884279*I)/365695948800)*d^9*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (((1132451*I)/73139189760)*d^11*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (((556183*I)/52242278400)*d^13*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (((128581*I)/121898649600)*d^15*K0*K1*M^5*Sqrt[Pi/77]*u^14)/b^3 - 
      (Sqrt[77]*d^3*K0^2*M^5*u^14)/(3348864000*b^3*Sqrt[Pi]) - 
      (25764147679*d^3*K1^2*M^5*u^14)/(10943451267840000*Sqrt[77]*b^3*
        Sqrt[Pi]) - (((1766227*I)/1097087846400)*d^5*K0*K1*M^5*
        Sqrt[(11*Pi)/7]*u^14)/b^3 - (3463511761*d*K0^2*M^5*u^14)/
       (4863756119040000*b^3*Sqrt[77*Pi]) + (635925463*d^5*K0^2*M^5*u^14)/
       (28798555968000*b^3*Sqrt[77*Pi]) + (5459907367*d^7*K0^2*M^5*u^14)/
       (1151942238720000*b^3*Sqrt[77*Pi]) - (141897577*d^9*K0^2*M^5*u^14)/
       (4517420544000*b^3*Sqrt[77*Pi]) + (148331753*d^11*K0^2*M^5*u^14)/
       (153592298496000*b^3*Sqrt[77*Pi]) + (10064030987*d^13*K0^2*M^5*u^14)/
       (972751223808000*b^3*Sqrt[77*Pi]) + (4201*d^15*K0^2*M^5*u^14)/
       (1786060800*b^3*Sqrt[77*Pi]) - (466785721*d*K1^2*M^5*u^14)/
       (691165343232000*b^3*Sqrt[77*Pi]) + (378652103*d^5*K1^2*M^5*u^14)/
       (17279133580800*b^3*Sqrt[77*Pi]) + (1875444481*d^7*K1^2*M^5*u^14)/
       (354443765760000*b^3*Sqrt[77*Pi]) - (65025093473*d^9*K1^2*M^5*u^14)/
       (5836507342848000*b^3*Sqrt[77*Pi]) + (629303911*d^11*K1^2*M^5*u^14)/
       (460776895488000*b^3*Sqrt[77*Pi]) + (1850721101*d^13*K1^2*M^5*u^14)/
       (162125203968000*b^3*Sqrt[77*Pi]) + (30559*d^15*K1^2*M^5*u^14)/
       (13931274240*b^3*Sqrt[77*Pi]) + (83947*d*K0*K1*M^5*Sqrt[11/(7*Pi)]*
        u^15)/(57597111936000*b^3) - (1585861*d^3*K0*K1*M^5*Sqrt[11/(7*Pi)]*
        u^15)/(38398074624000*b^3) + (2178289*d^9*K0*K1*M^5*Sqrt[11/(7*Pi)]*
        u^15)/(9599518656000*b^3) + (471557*d^11*K0*K1*M^5*Sqrt[11/(7*Pi)]*
        u^15)/(6399679104000*b^3) - (6791*d^13*K0*K1*M^5*Sqrt[11/(7*Pi)]*
        u^15)/(63996791040*b^3) - (d^15*K0*K1*M^5*Sqrt[11/(7*Pi)]*u^15)/
       (34145280*b^3) + (((341*I)/182847974400)*d*K0^2*M^5*Sqrt[(11*Pi)/7]*
        u^15)/b^3 + (((445*I)/21941756928)*d^3*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/
       b^3 + (((1501*I)/28870732800)*d^5*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 - 
      (((27707*I)/548543923200)*d^7*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 - 
      (((3701*I)/36569594880)*d^9*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((971*I)/26121139200)*d^11*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((103*I)/2813045760)*d^13*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((11*I)/2902348800)*d^15*K0^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((29*I)/15672683520)*d*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((241*I)/12189864960)*d^3*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((713*I)/14065228800)*d^5*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 - 
      (((27091*I)/548543923200)*d^7*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 - 
      (((3613*I)/36569594880)*d^9*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((6709*I)/182847974400)*d^11*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((433*I)/12189864960)*d^13*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 + 
      (((223*I)/60949324800)*d^15*K1^2*M^5*Sqrt[(11*Pi)/7]*u^15)/b^3 - 
      (4847357*d*K0*K1*M^5*u^15)/(172791335808000*b^3*Sqrt[77*Pi]) + 
      (235027*d^3*K0*K1*M^5*u^15)/(759522355200*b^3*Sqrt[77*Pi]) - 
      (7504831*d^5*K0*K1*M^5*u^15)/(21598916976000*b^3*Sqrt[77*Pi]) - 
      (15123233*d^7*K0*K1*M^5*u^15)/(11519422387200*b^3*Sqrt[77*Pi]) - 
      (d*K0^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(141169392000*b^3) - 
      (3613*d^3*K0^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(4799759328000*b^3) + 
      (1027*d^5*K0^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(553818384000*b^3) + 
      (7171*d^7*K0^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(14399277984000*b^3) - 
      (3319*d^9*K0^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(1799909748000*b^3) - 
      (2759*d^11*K0^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(2879855596800*b^3) + 
      (d^13*K0^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(1333266480*b^3) + 
      (d^15*K0^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(2176761600*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(141169392000*b^3) - 
      (3613*d^3*K1^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(4799759328000*b^3) + 
      (1027*d^5*K1^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(553818384000*b^3) + 
      (7171*d^7*K1^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(14399277984000*b^3) - 
      (3319*d^9*K1^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(1799909748000*b^3) - 
      (2759*d^11*K1^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(2879855596800*b^3) + 
      (d^13*K1^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(1333266480*b^3) + 
      (d^15*K1^2*M^5*Sqrt[11/(7*Pi)]*u^16)/(2176761600*b^3) + 
      (21521*d^3*K0^2*M^5*u^16)/(2399879664000*Sqrt[77]*b^3*Sqrt[Pi]) + 
      (21521*d^3*K1^2*M^5*u^16)/(2399879664000*Sqrt[77]*b^3*Sqrt[Pi]) - 
      ((I/34283995200)*d*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 - 
      ((I/979542720)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 - 
      (((89*I)/34283995200)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 + 
      (((11*I)/4897713600)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 + 
      (((11*I)/2285599680)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 - 
      (((11*I)/11427998400)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 - 
      ((I/457119936)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 - 
      ((I/3809332800)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/7]*u^16)/b^3 - 
      (21521*d^5*K0^2*M^5*u^16)/(2399879664000*b^3*Sqrt[77*Pi]) - 
      (21521*d^7*K0^2*M^5*u^16)/(2399879664000*b^3*Sqrt[77*Pi]) + 
      (21521*d^9*K0^2*M^5*u^16)/(2399879664000*b^3*Sqrt[77*Pi]) - 
      (21521*d^5*K1^2*M^5*u^16)/(2399879664000*b^3*Sqrt[77*Pi]) - 
      (21521*d^7*K1^2*M^5*u^16)/(2399879664000*b^3*Sqrt[77*Pi]) + 
      (21521*d^9*K1^2*M^5*u^16)/(2399879664000*b^3*Sqrt[77*Pi]))/Pi}, -1, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_6_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((-5*d^2*K0^2*M^4*u^2)/(1232*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (Sqrt[13]*d^2*K1^2*M^4*u^2)/(1848*b^2*Sqrt[Pi]) - 
      (5*K0^2*M^4*u^2)/(3696*b^2*Sqrt[13*Pi]) + (15*d^4*K0^2*M^4*u^2)/
       (1232*b^2*Sqrt[13*Pi]) - (25*d^6*K0^2*M^4*u^2)/
       (3696*b^2*Sqrt[13*Pi]) - (K1^2*M^4*u^2)/(462*b^2*Sqrt[13*Pi]) + 
      (19*d^4*K1^2*M^4*u^2)/(924*b^2*Sqrt[13*Pi]) - (d^6*K1^2*M^4*u^2)/
       (88*b^2*Sqrt[13*Pi]) - (145*K0*K1*M^4*u^3)/(22176*b^2*Sqrt[13*Pi]) - 
      (457*d^2*K0*K1*M^4*u^3)/(22176*b^2*Sqrt[13*Pi]) + 
      (1349*d^4*K0*K1*M^4*u^3)/(22176*b^2*Sqrt[13*Pi]) - 
      (83*d^6*K0*K1*M^4*u^3)/(2464*b^2*Sqrt[13*Pi]) - 
      (Sqrt[13]*d^2*K0^2*M^4*u^4)/(2016*b^2*Sqrt[Pi]) - 
      (27*d^2*K1^2*M^4*u^4)/(2464*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^4)/(504*b^2*Sqrt[13*Pi]) + (19*d^4*K0^2*M^4*u^4)/
       (1008*b^2*Sqrt[13*Pi]) - (d^6*K0^2*M^4*u^4)/(96*b^2*Sqrt[13*Pi]) - 
      (5*K1^2*M^4*u^4)/(1848*b^2*Sqrt[13*Pi]) + (37*d^4*K1^2*M^4*u^4)/
       (1232*b^2*Sqrt[13*Pi]) - (11*d^6*K1^2*M^4*u^4)/(672*b^2*Sqrt[13*Pi]) - 
      (K0*K1*M^4*u^5)/(693*b^2*Sqrt[13*Pi]) - (d^2*K0*K1*M^4*u^5)/
       (126*b^2*Sqrt[13*Pi]) + (2*d^4*K0*K1*M^4*u^5)/(99*b^2*Sqrt[13*Pi]) - 
      (5*d^6*K0*K1*M^4*u^5)/(462*b^2*Sqrt[13*Pi]) - (d^2*K0^2*M^4*u^6)/
       (924*Sqrt[13]*b^2*Sqrt[Pi]) - (d^2*K1^2*M^4*u^6)/
       (924*Sqrt[13]*b^2*Sqrt[Pi]) + (d^4*K0^2*M^4*u^6)/
       (462*b^2*Sqrt[13*Pi]) - (d^6*K0^2*M^4*u^6)/(924*b^2*Sqrt[13*Pi]) + 
      (d^4*K1^2*M^4*u^6)/(462*b^2*Sqrt[13*Pi]) - (d^6*K1^2*M^4*u^6)/
       (924*b^2*Sqrt[13*Pi]))/Pi, 0, 
    ((1223*K0^2*M^4*Sqrt[13/Pi]*u^2)/(2845920*b^2) + 
      (17*d^8*K0^2*M^4*Sqrt[13/Pi]*u^2)/(142296*b^2) + 
      (23*d^2*K0^2*M^4*u^2)/(1056*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (85*d^2*K1^2*M^4*u^2)/(11088*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (613*K0^2*M^4*u^2)/(5691840*b^2*Sqrt[13*Pi]) - 
      (619*d^4*K0^2*M^4*u^2)/(11088*b^2*Sqrt[13*Pi]) + 
      (541*d^6*K0^2*M^4*u^2)/(22176*b^2*Sqrt[13*Pi]) + 
      (8941*d^8*K0^2*M^4*u^2)/(3415104*b^2*Sqrt[13*Pi]) - 
      (53*K1^2*M^4*u^2)/(11088*b^2*Sqrt[13*Pi]) + (283*d^4*K1^2*M^4*u^2)/
       (11088*b^2*Sqrt[13*Pi]) - (29*d^6*K1^2*M^4*u^2)/
       (528*b^2*Sqrt[13*Pi]) + (7*d^8*K1^2*M^4*u^2)/(264*b^2*Sqrt[13*Pi]) + 
      (3077*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(10245312*b^2) + 
      (68281*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(17075520*b^2) - 
      (42439*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(11383680*b^2) + 
      (1901*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(665280*b^2) + 
      (10495*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(6830208*b^2) + 
      (289573*K0*K1*M^4*u^3)/(34151040*b^2*Sqrt[13*Pi]) + 
      (53561*d^2*K0*K1*M^4*u^3)/(1600830*b^2*Sqrt[13*Pi]) - 
      (426759*d^4*K0*K1*M^4*u^3)/(3794560*b^2*Sqrt[13*Pi]) - 
      (3517*d^6*K0*K1*M^4*u^3)/(166320*b^2*Sqrt[13*Pi]) + 
      (277945*d^8*K0*K1*M^4*u^3)/(10245312*b^2*Sqrt[13*Pi]) + 
      (241*K0^2*M^4*Sqrt[13/Pi]*u^4)/(6830208*b^2) - 
      (271*d^4*K0^2*M^4*Sqrt[13/Pi]*u^4)/(232320*b^2) - 
      (2609*d^8*K0^2*M^4*Sqrt[13/Pi]*u^4)/(409812480*b^2) + 
      (145*K1^2*M^4*Sqrt[13/Pi]*u^4)/(836352*b^2) - 
      (662729*d^4*K1^2*M^4*Sqrt[13/Pi]*u^4)/(204906240*b^2) + 
      (439*d^6*K1^2*M^4*Sqrt[13/Pi]*u^4)/(332640*b^2) + 
      (500911*d^8*K1^2*M^4*Sqrt[13/Pi]*u^4)/(136604160*b^2) + 
      (1453*Sqrt[13]*d^2*K0^2*M^4*u^4)/(665280*b^2*Sqrt[Pi]) + 
      (8809*d^2*K1^2*M^4*u^4)/(142560*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (313057*K0^2*M^4*u^4)/(102453120*b^2*Sqrt[13*Pi]) - 
      (36635*d^4*K0^2*M^4*u^4)/(975744*b^2*Sqrt[13*Pi]) + 
      (823*d^6*K0^2*M^4*u^4)/(133056*b^2*Sqrt[13*Pi]) + 
      (6024517*d^8*K0^2*M^4*u^4)/(409812480*b^2*Sqrt[13*Pi]) + 
      (664717*K1^2*M^4*u^4)/(87816960*b^2*Sqrt[13*Pi]) - 
      (48480437*d^4*K1^2*M^4*u^4)/(614718720*b^2*Sqrt[13*Pi]) - 
      (707101*d^8*K1^2*M^4*u^4)/(45534720*b^2*Sqrt[13*Pi]) - 
      (53*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(522720*b^2) + 
      (19427*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(4656960*b^2) - 
      (11051*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(6985440*b^2) + 
      (13*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(60480*b^2) - 
      (97*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(104544*b^2) + 
      (34337*K0*K1*M^4*u^5)/(4390848*b^2*Sqrt[13*Pi]) - 
      (43633*d^2*K0*K1*M^4*u^5)/(3492720*b^2*Sqrt[13*Pi]) - 
      (87617*d^4*K0*K1*M^4*u^5)/(1552320*b^2*Sqrt[13*Pi]) + 
      (27835*d^8*K0*K1*M^4*u^5)/(731808*b^2*Sqrt[13*Pi]) - 
      (149*K0^2*M^4*Sqrt[13/Pi]*u^6)/(6985440*b^2) - 
      (8123*d^4*K0^2*M^4*Sqrt[13/Pi]*u^6)/(12806640*b^2) + 
      (53*d^8*K0^2*M^4*Sqrt[13/Pi]*u^6)/(70560*b^2) + 
      (1081*K1^2*M^4*Sqrt[13/Pi]*u^6)/(38419920*b^2) + 
      (89*d^6*K1^2*M^4*Sqrt[13/Pi]*u^6)/(166320*b^2) - 
      (491*d^8*K1^2*M^4*Sqrt[13/Pi]*u^6)/(931392*b^2) + 
      (457*d^2*K0^2*M^4*u^6)/(99792*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (31*Sqrt[13]*d^2*K1^2*M^4*u^6)/(71280*b^2*Sqrt[Pi]) + 
      (6973*K0^2*M^4*u^6)/(4656960*b^2*Sqrt[13*Pi]) - 
      (11281*d^4*K0^2*M^4*u^6)/(76839840*b^2*Sqrt[13*Pi]) - 
      (61*d^6*K0^2*M^4*u^6)/(33264*b^2*Sqrt[13*Pi]) - 
      (24859*d^8*K0^2*M^4*u^6)/(4656960*b^2*Sqrt[13*Pi]) + 
      (165163*K1^2*M^4*u^6)/(153679680*b^2*Sqrt[13*Pi]) - 
      (9367*d^4*K1^2*M^4*u^6)/(997920*b^2*Sqrt[13*Pi]) - 
      (907*d^6*K1^2*M^4*u^6)/(83160*b^2*Sqrt[13*Pi]) + 
      (30493*d^8*K1^2*M^4*u^6)/(2328480*b^2*Sqrt[13*Pi]) + 
      (4*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^7)/(10395*b^2) - 
      (47*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^7)/(166320*b^2) + 
      (K0*K1*M^4*u^7)/(2520*b^2*Sqrt[13*Pi]) - (d^2*K0*K1*M^4*u^7)/
       (330*b^2*Sqrt[13*Pi]) + (59*d^4*K0*K1*M^4*u^7)/
       (33264*b^2*Sqrt[13*Pi]) - (d^6*K0*K1*M^4*u^7)/(270*b^2*Sqrt[13*Pi]) + 
      (269*d^8*K0*K1*M^4*u^7)/(83160*b^2*Sqrt[13*Pi]) + 
      (d^2*K0^2*M^4*u^8)/(5670*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^8)/(5670*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^8)/(22680*b^2*Sqrt[13*Pi]) - (d^4*K0^2*M^4*u^8)/
       (11340*b^2*Sqrt[13*Pi]) - (d^6*K0^2*M^4*u^8)/(1890*b^2*Sqrt[13*Pi]) + 
      (d^8*K0^2*M^4*u^8)/(2520*b^2*Sqrt[13*Pi]) + 
      (K1^2*M^4*u^8)/(22680*b^2*Sqrt[13*Pi]) - (d^4*K1^2*M^4*u^8)/
       (11340*b^2*Sqrt[13*Pi]) - (d^6*K1^2*M^4*u^8)/(1890*b^2*Sqrt[13*Pi]) + 
      (d^8*K1^2*M^4*u^8)/(2520*b^2*Sqrt[13*Pi]))/Pi, 0, 
    ((34219*d^4*K0^2*M^4*Sqrt[13/Pi]*u^2)/(82938240*b^2) - 
      (211*d^8*K0^2*M^4*Sqrt[13/Pi]*u^2)/(125664*b^2) + 
      (K1^2*M^4*Sqrt[13/Pi]*u^2)/(3388*b^2) - 
      (961*d^4*K1^2*M^4*Sqrt[13/Pi]*u^2)/(921536*b^2) - 
      (2403*d^6*K1^2*M^4*Sqrt[13/Pi]*u^2)/(921536*b^2) + 
      (d^10*K1^2*M^4*Sqrt[13/Pi]*u^2)/(6528*b^2) - (123385*d^2*K0^2*M^4*u^2)/
       (3015936*Sqrt[13]*b^2*Sqrt[Pi]) + (5765*d^2*K1^2*M^4*u^2)/
       (88704*Sqrt[13]*b^2*Sqrt[Pi]) - (8297*K0^2*M^4*u^2)/
       (1507968*b^2*Sqrt[13*Pi]) + (1479787*d^4*K0^2*M^4*u^2)/
       (20734560*b^2*Sqrt[13*Pi]) - (103*d^6*K0^2*M^4*u^2)/
       (11968*b^2*Sqrt[13*Pi]) + (349*d^10*K0^2*M^4*u^2)/
       (3015936*b^2*Sqrt[13*Pi]) - (499*K1^2*M^4*u^2)/
       (592416*b^2*Sqrt[13*Pi]) - (298999*d^4*K1^2*M^4*u^2)/
       (4146912*b^2*Sqrt[13*Pi]) + (701*d^6*K1^2*M^4*u^2)/
       (2764608*b^2*Sqrt[13*Pi]) + (161*d^8*K1^2*M^4*u^2)/
       (3264*b^2*Sqrt[13*Pi]) + (54127*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (1990517760*b^2) - (29794447*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (13933624320*b^2) + (5690009*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (1548180480*b^2) + (617377*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (774090240*b^2) - (4993381*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (1990517760*b^2) - (103619*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (83601745920*b^2) - (337255*K0*K1*M^4*u^3)/(18957312*b^2*
        Sqrt[13*Pi]) - (53661437*d^2*K0*K1*M^4*u^3)/
       (928908288*b^2*Sqrt[13*Pi]) + (2003848783*d^4*K0*K1*M^4*u^3)/
       (13933624320*b^2*Sqrt[13*Pi]) - (447625049*d^6*K0*K1*M^4*u^3)/
       (6966812160*b^2*Sqrt[13*Pi]) - (579767*d^8*K0*K1*M^4*u^3)/
       (117089280*b^2*Sqrt[13*Pi]) + (240148379*d^10*K0*K1*M^4*u^3)/
       (83601745920*b^2*Sqrt[13*Pi]) - (31*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (32901120*b^2) + (15850379*d^4*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (5573449728*b^2) + (9686489*d^6*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (20490624000*b^2) - (448879*d^8*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (796207104*b^2) - (17623337*d^10*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (232227072000*b^2) - (1082579*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (633346560*b^2) + (786283*d^4*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (189573120*b^2) - (645*d^6*K1^2*M^4*Sqrt[13/Pi]*u^4)/(167552*b^2) + 
      (1985657*d^8*K1^2*M^4*Sqrt[13/Pi]*u^4)/(2388621312*b^2) - 
      (10608413*d^10*K1^2*M^4*Sqrt[13/Pi]*u^4)/(32656932000*b^2) - 
      (2985317*d^2*K0^2*M^4*u^4)/(90478080*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (31862423*d^2*K1^2*M^4*u^4)/(271434240*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (1609871*K0^2*M^4*u^4)/(361912320*b^2*Sqrt[13*Pi]) + 
      (237266207*d^4*K0^2*M^4*u^4)/(9289082880*b^2*Sqrt[13*Pi]) - 
      (1564524023*d^6*K0^2*M^4*u^4)/(116113536000*b^2*Sqrt[13*Pi]) - 
      (1661931*d^8*K0^2*M^4*u^4)/(147445760*b^2*Sqrt[13*Pi]) + 
      (1294293443*d^10*K0^2*M^4*u^4)/(696681216000*b^2*Sqrt[13*Pi]) + 
      (2311*K1^2*M^4*u^4)/(11515392*b^2*Sqrt[13*Pi]) + 
      (458602603*d^4*K1^2*M^4*u^4)/(2388621312*b^2*Sqrt[13*Pi]) - 
      (273967891*d^8*K1^2*M^4*u^4)/(3981035520*b^2*Sqrt[13*Pi]) + 
      (1004962093*d^10*K1^2*M^4*u^4)/(174170304000*b^2*Sqrt[13*Pi]) - 
      (255523*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(1900039680*b^2) + 
      (3721*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(39494400*b^2) + 
      (692413*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(1492888320*b^2) + 
      (2445887*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(1809561600*b^2) - 
      (1689241*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(1393362432*b^2) + 
      (1341911*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(16720349184*b^2) - 
      (16086989*K0*K1*M^4*u^5)/(1900039680*b^2*Sqrt[13*Pi]) - 
      (338493161*d^2*K0*K1*M^4*u^5)/(3732220800*b^2*Sqrt[13*Pi]) + 
      (78768007*d^4*K0*K1*M^4*u^5)/(497629440*b^2*Sqrt[13*Pi]) - 
      (21519697*d^6*K0*K1*M^4*u^5)/(603187200*b^2*Sqrt[13*Pi]) - 
      (669275069*d^8*K0*K1*M^4*u^5)/(20900436480*b^2*Sqrt[13*Pi]) + 
      (1189999*d^10*K0*K1*M^4*u^5)/(5573449728*b^2*Sqrt[13*Pi]) - 
      (5297*K0^2*M^4*Sqrt[13/Pi]*u^6)/(3512678400*b^2) + 
      (1698281*d^4*K0^2*M^4*Sqrt[13/Pi]*u^6)/(1548180480*b^2) - 
      (117722003*d^6*K0^2*M^4*Sqrt[13/Pi]*u^6)/(170615808000*b^2) - 
      (437483*d^8*K0^2*M^4*Sqrt[13/Pi]*u^6)/(1229437440*b^2) - 
      (17942453*d^10*K0^2*M^4*Sqrt[13/Pi]*u^6)/(334406983680*b^2) + 
      (787*K1^2*M^4*Sqrt[13/Pi]*u^6)/(7527168*b^2) + 
      (12849589*d^4*K1^2*M^4*Sqrt[13/Pi]*u^6)/(35829319680*b^2) - 
      (13202983*d^6*K1^2*M^4*Sqrt[13/Pi]*u^6)/(21326976000*b^2) + 
      (16427*d^8*K1^2*M^4*Sqrt[13/Pi]*u^6)/(35126784*b^2) + 
      (190244489*d^10*K1^2*M^4*Sqrt[13/Pi]*u^6)/(2006441902080*b^2) - 
      (8189263*d^2*K0^2*M^4*u^6)/(542868480*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (3294029*d^2*K1^2*M^4*u^6)/(180956160*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (17612633*K0^2*M^4*u^6)/(59715532800*b^2*Sqrt[13*Pi]) + 
      (380487439*d^4*K0^2*M^4*u^6)/(41800872960*b^2*Sqrt[13*Pi]) + 
      (10706089073*d^6*K0^2*M^4*u^6)/(1194310656000*b^2*Sqrt[13*Pi]) - 
      (147887351*d^8*K0^2*M^4*u^6)/(41800872960*b^2*Sqrt[13*Pi]) + 
      (33582449*d^10*K0^2*M^4*u^6)/(37156331520*b^2*Sqrt[13*Pi]) - 
      (33207607*K1^2*M^4*u^6)/(17914659840*b^2*Sqrt[13*Pi]) + 
      (159996439*d^4*K1^2*M^4*u^6)/(7165863936*b^2*Sqrt[13*Pi]) + 
      (544323001*d^6*K1^2*M^4*u^6)/(49762944000*b^2*Sqrt[13*Pi]) - 
      (104762027*d^8*K1^2*M^4*u^6)/(5971553280*b^2*Sqrt[13*Pi]) - 
      (1907731013*d^10*K1^2*M^4*u^6)/(2006441902080*b^2*Sqrt[13*Pi]) - 
      (47489*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^7)/(1290150400*b^2) + 
      (34613*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^7)/(426539520*b^2) - 
      (191*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^7)/(592416*b^2) + 
      (115747*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^7)/(129015040*b^2) + 
      (89*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^7)/(7318080*b^2) - 
      (887*K0*K1*M^4*u^7)/(3015936*b^2*Sqrt[13*Pi]) - 
      (561350213*d^2*K0*K1*M^4*u^7)/(104502182400*b^2*Sqrt[13*Pi]) + 
      (867569*d^4*K0*K1*M^4*u^7)/(142179840*b^2*Sqrt[13*Pi]) + 
      (6532453*d^6*K0*K1*M^4*u^7)/(746444160*b^2*Sqrt[13*Pi]) - 
      (90825997*d^8*K0*K1*M^4*u^7)/(5225109120*b^2*Sqrt[13*Pi]) - 
      (16787*d^10*K0*K1*M^4*u^7)/(1492888320*b^2*Sqrt[13*Pi]) + 
      (173*d^4*K0^2*M^4*Sqrt[13/Pi]*u^8)/(11309760*b^2) - 
      (d^10*K0^2*M^4*Sqrt[13/Pi]*u^8)/(47520*b^2) + 
      (317*d^4*K1^2*M^4*Sqrt[13/Pi]*u^8)/(33929280*b^2) - 
      (7*d^8*K1^2*M^4*Sqrt[13/Pi]*u^8)/(114048*b^2) + 
      (23*d^10*K1^2*M^4*Sqrt[13/Pi]*u^8)/(1774080*b^2) - 
      (277*d^2*K0^2*M^4*u^8)/(887040*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (3323*d^2*K1^2*M^4*u^8)/(9047808*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (29*K0^2*M^4*u^8)/(685440*b^2*Sqrt[13*Pi]) + (50753*d^6*K0^2*M^4*u^8)/
       (67858560*b^2*Sqrt[13*Pi]) - (42871*d^8*K0^2*M^4*u^8)/
       (67858560*b^2*Sqrt[13*Pi]) + (42499*d^10*K0^2*M^4*u^8)/
       (135717120*b^2*Sqrt[13*Pi]) - (3929*K1^2*M^4*u^8)/
       (67858560*b^2*Sqrt[13*Pi]) + (41*d^4*K1^2*M^4*u^8)/
       (4241160*b^2*Sqrt[13*Pi]) + (73393*d^6*K1^2*M^4*u^8)/
       (67858560*b^2*Sqrt[13*Pi]) - (505*d^10*K1^2*M^4*u^8)/
       (3193344*b^2*Sqrt[13*Pi]) + (7*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (2423520*b^2) + (d^10*K0*K1*M^4*Sqrt[13/Pi]*u^9)/(73440*b^2) - 
      (529*K0*K1*M^4*u^9)/(16964640*b^2*Sqrt[13*Pi]) - 
      (137*d^2*K0*K1*M^4*u^9)/(1130976*b^2*Sqrt[13*Pi]) - 
      (587*d^4*K0*K1*M^4*u^9)/(3392928*b^2*Sqrt[13*Pi]) + 
      (5849*d^6*K0*K1*M^4*u^9)/(8482320*b^2*Sqrt[13*Pi]) - 
      (1879*d^8*K0*K1*M^4*u^9)/(5654880*b^2*Sqrt[13*Pi]) - 
      (41*d^10*K0*K1*M^4*u^9)/(166320*b^2*Sqrt[13*Pi]) + 
      (d^2*K0^2*M^4*u^10)/(89760*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^10)/(89760*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^10)/(44880*b^2*Sqrt[13*Pi]) + (d^10*K0^2*M^4*u^10)/
       (89760*b^2*Sqrt[13*Pi]) - (d^6*K1^2*M^4*u^10)/
       (44880*b^2*Sqrt[13*Pi]) + (d^10*K1^2*M^4*u^10)/
       (89760*b^2*Sqrt[13*Pi]))/Pi, 0, 
    ((-349*d^4*K0^2*M^4*Sqrt[13/Pi]*u^2)/(691152*b^2) - 
      (5405*d^6*K0^2*M^4*Sqrt[13/Pi]*u^2)/(31332224*b^2) + 
      (2689769*d^8*K0^2*M^4*Sqrt[13/Pi]*u^2)/(3781983744*b^2) - 
      (3431*d^12*K0^2*M^4*Sqrt[13/Pi]*u^2)/(840440832*b^2) + 
      (15569*K1^2*M^4*Sqrt[13/Pi]*u^2)/(57302784*b^2) - 
      (66431*d^4*K1^2*M^4*Sqrt[13/Pi]*u^2)/(61282144*b^2) + 
      (121*d^6*K1^2*M^4*Sqrt[13/Pi]*u^2)/(91392*b^2) - 
      (65509*d^8*K1^2*M^4*Sqrt[13/Pi]*u^2)/(630330624*b^2) + 
      (23*d^10*K1^2*M^4*Sqrt[13/Pi]*u^2)/(82688*b^2) + 
      (3756635*d^2*K0^2*M^4*u^2)/(114605568*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (8747*d^2*K1^2*M^4*u^2)/(3370752*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (48733*K0^2*M^4*u^2)/(76403712*b^2*Sqrt[13*Pi]) - 
      (836347*d^4*K0^2*M^4*u^2)/(49437696*b^2*Sqrt[13*Pi]) - 
      (553187*d^6*K0^2*M^4*u^2)/(11749584*b^2*Sqrt[13*Pi]) + 
      (241114205*d^8*K0^2*M^4*u^2)/(7563967488*b^2*Sqrt[13*Pi]) - 
      (6769*d^10*K0^2*M^4*u^2)/(16372224*b^2*Sqrt[13*Pi]) + 
      (11041*d^12*K0^2*M^4*u^2)/(1260661248*b^2*Sqrt[13*Pi]) - 
      (348133*d^4*K1^2*M^4*u^2)/(13660416*b^2*Sqrt[13*Pi]) + 
      (1127047*d^6*K1^2*M^4*u^2)/(19100928*b^2*Sqrt[13*Pi]) - 
      (6261737*d^8*K1^2*M^4*u^2)/(157582656*b^2*Sqrt[13*Pi]) - 
      (287*d^12*K1^2*M^4*u^2)/(2728704*b^2*Sqrt[13*Pi]) + 
      (6354031*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(6876334080*b^2) + 
      (907073627*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(264738862080*b^2) - 
      (1188772523*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(4500560655360*b^2) + 
      (25667783*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(26473886208*b^2) - 
      (200600783*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(90767609856*b^2) - 
      (34392031*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(226919024640*b^2) - 
      (40463*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(21611335680*b^2) + 
      (5939991179*d^2*K0*K1*M^4*u^3)/(66184715520*b^2*Sqrt[13*Pi]) - 
      (347493536851*d^4*K0*K1*M^4*u^3)/(1800224262144*b^2*Sqrt[13*Pi]) - 
      (1018407433*d^6*K0*K1*M^4*u^3)/(14707714560*b^2*Sqrt[13*Pi]) + 
      (60767138137*d^8*K0*K1*M^4*u^3)/(453838049280*b^2*Sqrt[13*Pi]) + 
      (879303277*d^10*K0*K1*M^4*u^3)/(226919024640*b^2*Sqrt[13*Pi]) - 
      (1073015*d^12*K0*K1*M^4*u^3)/(4322267136*b^2*Sqrt[13*Pi]) - 
      (923412451*d^4*K0^2*M^4*Sqrt[13/Pi]*u^4)/(7715246837760*b^2) - 
      (268727*d^6*K0^2*M^4*Sqrt[13/Pi]*u^4)/(311018400*b^2) + 
      (60585169*d^8*K0^2*M^4*Sqrt[13/Pi]*u^4)/(38507470848*b^2) - 
      (1490449*d^10*K0^2*M^4*Sqrt[13/Pi]*u^4)/(23886213120*b^2) + 
      (9893*d^12*K0^2*M^4*Sqrt[13/Pi]*u^4)/(3412316160*b^2) + 
      (249263287223*K1^2*M^4*Sqrt[13/Pi]*u^4)/(317686634496000*b^2) - 
      (771123313999*d^4*K1^2*M^4*Sqrt[13/Pi]*u^4)/(158843317248000*b^2) - 
      (36708751*d^6*K1^2*M^4*Sqrt[13/Pi]*u^4)/(50426449920*b^2) - 
      (12141569281*d^8*K1^2*M^4*Sqrt[13/Pi]*u^4)/(7059702988800*b^2) + 
      (40980164567*d^10*K1^2*M^4*Sqrt[13/Pi]*u^4)/(108013455728640*b^2) - 
      (39103*d^12*K1^2*M^4*Sqrt[13/Pi]*u^4)/(1875363840*b^2) + 
      (13637903*d^2*K0^2*M^4*u^4)/(312560640*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (365977*d^2*K1^2*M^4*u^4)/(2467584*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (8360321*K0^2*M^4*u^4)/(1719083520*b^2*Sqrt[13*Pi]) - 
      (477095674529*d^4*K0^2*M^4*u^4)/(7715246837760*b^2*Sqrt[13*Pi]) - 
      (27429733*d^6*K0^2*M^4*u^4)/(2251180800*b^2*Sqrt[13*Pi]) + 
      (3394512623*d^8*K0^2*M^4*u^4)/(192537354240*b^2*Sqrt[13*Pi]) + 
      (511282627*d^10*K0^2*M^4*u^4)/(453838049280*b^2*Sqrt[13*Pi]) - 
      (465571*d^12*K0^2*M^4*u^4)/(3813765120*b^2*Sqrt[13*Pi]) + 
      (2320811359901*K1^2*M^4*u^4)/(317686634496000*b^2*Sqrt[13*Pi]) - 
      (28091280038713*d^4*K1^2*M^4*u^4)/(158843317248000*b^2*Sqrt[13*Pi]) - 
      (11737635269*d^6*K1^2*M^4*u^4)/(453838049280*b^2*Sqrt[13*Pi]) + 
      (8376408979277*d^8*K1^2*M^4*u^4)/(63537326899200*b^2*Sqrt[13*Pi]) - 
      (100913511695*d^10*K1^2*M^4*u^4)/(21602691145728*b^2*Sqrt[13*Pi]) + 
      (1128732193*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(5606234726400*b^2) + 
      (1271837363*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(432226713600*b^2) - 
      (13504838343481*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(6480807343718400*b^2) - 
      (4823166248479*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(953059903488000*b^2) + 
      (471693607853*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(476529951744000*b^2) + 
      (14935*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(2062900224*b^2) - 
      (6702823*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(4706468659200*b^2) + 
      (60897752651*K0*K1*M^4*u^5)/(5606234726400*b^2*Sqrt[13*Pi]) + 
      (589905937741*d^2*K0*K1*M^4*u^5)/(9076760985600*b^2*Sqrt[13*Pi]) - 
      (914696524796987*d^4*K0*K1*M^4*u^5)/(6480807343718400*b^2*
        Sqrt[13*Pi]) + (36456337209427*d^6*K0*K1*M^4*u^5)/
       (953059903488000*b^2*Sqrt[13*Pi]) + (31594093350511*d^8*K0*K1*M^4*u^5)/
       (476529951744000*b^2*Sqrt[13*Pi]) - (25552047527*d^12*K0*K1*M^4*u^5)/
       (127074653798400*b^2*Sqrt[13*Pi]) + (445548557*K0^2*M^4*Sqrt[13/Pi]*
        u^6)/(15884331724800*b^2) - (4753029820277*d^4*K0^2*M^4*Sqrt[13/Pi]*
        u^6)/(5400672786432000*b^2) - (59207*d^6*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (184187520*b^2) + (28884610609*d^8*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (462914810265600*b^2) + (27832753*d^10*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (14440301568000*b^2) + (181439831*d^12*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (28932175641600*b^2) + (27572429*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (235129910400*b^2) - (11477383849*d^4*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (15048314265600*b^2) - (641998757*d^6*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (940519641600*b^2) + (502809743951*d^8*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (3471861076992000*b^2) - (163897061*d^10*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (1672034918400*b^2) + (37023563*d^12*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (3713220403200*b^2) + (4569665*d^2*K0^2*M^4*u^6)/
       (294700032*Sqrt[13]*b^2*Sqrt[Pi]) + (424397*d^2*K1^2*M^4*u^6)/
       (21488544*Sqrt[13]*b^2*Sqrt[Pi]) + (3312792449*K0^2*M^4*u^6)/
       (2647388620800*b^2*Sqrt[13*Pi]) - (867068461379*d^4*K0^2*M^4*u^6)/
       (66674972672000*b^2*Sqrt[13*Pi]) + (4970833708583*d^8*K0^2*M^4*u^6)/
       (462914810265600*b^2*Sqrt[13*Pi]) - (736007*d^10*K0^2*M^4*u^6)/
       (23030784000*b^2*Sqrt[13*Pi]) - (14089597607*d^12*K0^2*M^4*u^6)/
       (115728702566400*b^2*Sqrt[13*Pi]) + (277184721839*K1^2*M^4*u^6)/
       (142958985523200*b^2*Sqrt[13*Pi]) - (7223331772067*d^4*K1^2*M^4*u^6)/
       (285917971046400*b^2*Sqrt[13*Pi]) + (53042401147*d^6*K1^2*M^4*u^6)/
       (8934936595200*b^2*Sqrt[13*Pi]) + (45655387976587*d^8*K1^2*M^4*u^6)/
       (3471861076992000*b^2*Sqrt[13*Pi]) + (38309652547*d^10*K1^2*M^4*u^6)/
       (31768663449600*b^2*Sqrt[13*Pi]) - (710198189*d^12*K1^2*M^4*u^6)/
       (3713220403200*b^2*Sqrt[13*Pi]) + (1597437539*K0*K1*M^4*Sqrt[13/Pi]*
        u^7)/(136151414784000*b^2) + (21505615573*d^2*K0*K1*M^4*Sqrt[13/Pi]*
        u^7)/(238264975872000*b^2) - (83106313*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (37132204032000*b^2) - (26089686559*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (178698731904000*b^2) + (29770103141*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (28591797104640*b^2) - (439320779*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (4332090470400*b^2) - (237398287*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (11670121267200*b^2) - (37551880607*K0*K1*M^4*u^7)/
       (136151414784000*b^2*Sqrt[13*Pi]) + (2039826198131*d^2*K0*K1*M^4*u^7)/
       (238264975872000*b^2*Sqrt[13*Pi]) - (513194068691*d^4*K0*K1*M^4*u^7)/
       (37132204032000*b^2*Sqrt[13*Pi]) + (126101460577*d^6*K0*K1*M^4*u^7)/
       (178698731904000*b^2*Sqrt[13*Pi]) - (227497295219*d^8*K0*K1*M^4*u^7)/
       (28591797104640*b^2*Sqrt[13*Pi]) + (16142089*d^10*K0*K1*M^4*u^7)/
       (13412044800*b^2*Sqrt[13*Pi]) + (993644383*d^12*K0*K1*M^4*u^7)/
       (4299518361600*b^2*Sqrt[13*Pi]) - (8853671*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (4254731712000*b^2) - (83688421*d^4*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (25528390272000*b^2) - (187315154927*d^6*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (714794927616000*b^2) + (4657*d^8*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (229211136*b^2) - (2866751*d^10*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (291753031680*b^2) + (3886929749*d^12*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (1429589855232000*b^2) + (1631*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (592416000*b^2) + (145765597*d^4*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (6006680064000*b^2) - (926528431*d^6*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (7524157132800*b^2) + (3786734993*d^8*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (40845424435200*b^2) + (21310183*d^10*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (1074879590400*b^2) + (2357129707*d^12*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (285917971046400*b^2) + (783011*d^2*K0^2*M^4*u^8)/
       (1375266816*Sqrt[13]*b^2*Sqrt[Pi]) + (363945943*d^2*K1^2*M^4*u^8)/
       (515725056000*Sqrt[13]*b^2*Sqrt[Pi]) - (3674447*K0^2*M^4*u^8)/
       (75977352000*b^2*Sqrt[13*Pi]) - (37271299999*d^4*K0^2*M^4*u^8)/
       (51056780544000*b^2*Sqrt[13*Pi]) + (2491367879471*d^6*K0^2*M^4*u^8)/
       (714794927616000*b^2*Sqrt[13*Pi]) + (30375857*d^10*K0^2*M^4*u^8)/
       (510567805440*b^2*Sqrt[13*Pi]) - (44713529837*d^12*K0^2*M^4*u^8)/
       (1429589855232000*b^2*Sqrt[13*Pi]) - (41339*K1^2*M^4*u^8)/
       (386232000*b^2*Sqrt[13*Pi]) - (114712090679*d^4*K1^2*M^4*u^8)/
       (102113561088000*b^2*Sqrt[13*Pi]) + (189901600909*d^6*K1^2*M^4*u^8)/
       (142958985523200*b^2*Sqrt[13*Pi]) - (29027872901*d^8*K1^2*M^4*u^8)/
       (40845424435200*b^2*Sqrt[13*Pi]) - (6103445071*d^10*K1^2*M^4*u^8)/
       (20422712217600*b^2*Sqrt[13*Pi]) - (32789503171*d^12*K1^2*M^4*u^8)/
       (285917971046400*b^2*Sqrt[13*Pi]) + (20789*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (9330552000*b^2) + (552421*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (8104250880*b^2) - (12289*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (829382400*b^2) + (13394191*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (31723876800*b^2) - (1833163*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (283648780800*b^2) + (85333*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (2488147200*b^2) - (257*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (193881600*b^2) - (32284289*K0*K1*M^4*u^9)/(1418243904000*b^2*
        Sqrt[13*Pi]) - (29071193*d^2*K0*K1*M^4*u^9)/(47274796800*b^2*
        Sqrt[13*Pi]) + (13711051*d^4*K0*K1*M^4*u^9)/(141824390400*b^2*
        Sqrt[13*Pi]) - (987882859*d^6*K0*K1*M^4*u^9)/(160734309120*b^2*
        Sqrt[13*Pi]) + (25565801*d^8*K0*K1*M^4*u^9)/(47274796800*b^2*
        Sqrt[13*Pi]) - (112572541*d^10*K0*K1*M^4*u^9)/
       (283648780800*b^2*Sqrt[13*Pi]) - (108799*d^12*K0*K1*M^4*u^9)/
       (8595417600*b^2*Sqrt[13*Pi]) - (103*K0^2*M^4*Sqrt[13/Pi]*u^10)/
       (15995232000*b^2) + (6703*d^8*K0^2*M^4*Sqrt[13/Pi]*u^10)/
       (1500787200*b^2) + (d^12*K0^2*M^4*Sqrt[13/Pi]*u^10)/(491166720*b^2) + 
      (887*K1^2*M^4*Sqrt[13/Pi]*u^10)/(121563763200*b^2) + 
      (7967*d^4*K1^2*M^4*Sqrt[13/Pi]*u^10)/(3089856000*b^2) - 
      (211*d^6*K1^2*M^4*Sqrt[13/Pi]*u^10)/(61395840*b^2) + 
      (487*d^8*K1^2*M^4*Sqrt[13/Pi]*u^10)/(8595417600*b^2) + 
      (25*d^10*K1^2*M^4*Sqrt[13/Pi]*u^10)/(36837504*b^2) + 
      (709*d^12*K1^2*M^4*Sqrt[13/Pi]*u^10)/(736750080*b^2) + 
      (2087*d^2*K0^2*M^4*u^10)/(282744000*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (36683*d^2*K1^2*M^4*u^10)/(10744272000*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (9225221*K0^2*M^4*u^10)/(4254731712000*b^2*Sqrt[13*Pi]) + 
      (240907*d^4*K0^2*M^4*u^10)/(7584192000*b^2*Sqrt[13*Pi]) - 
      (193451*d^6*K0^2*M^4*u^10)/(3223281600*b^2*Sqrt[13*Pi]) - 
      (4567897*d^8*K0^2*M^4*u^10)/(70912195200*b^2*Sqrt[13*Pi]) + 
      (25*d^10*K0^2*M^4*u^10)/(1534896*b^2*Sqrt[13*Pi]) + 
      (30347*d^12*K0^2*M^4*u^10)/(3438167040*b^2*Sqrt[13*Pi]) + 
      (4314043*K1^2*M^4*u^10)/(2127365856000*b^2*Sqrt[13*Pi]) - 
      (16501*d^4*K1^2*M^4*u^10)/(2665872000*b^2*Sqrt[13*Pi]) - 
      (33073*d^6*K1^2*M^4*u^10)/(6446563200*b^2*Sqrt[13*Pi]) - 
      (2645*d^12*K1^2*M^4*u^10)/(515725056*b^2*Sqrt[13*Pi]) - 
      (d^8*K0*K1*M^4*Sqrt[13/Pi]*u^11)/(2790720*b^2) + 
      (K0*K1*M^4*u^11)/(13953600*b^2*Sqrt[13*Pi]) - (1231*d^2*K0*K1*M^4*u^11)/
       (153489600*b^2*Sqrt[13*Pi]) - (53*d^4*K0*K1*M^4*u^11)/
       (5755860*b^2*Sqrt[13*Pi]) + (283*d^6*K0*K1*M^4*u^11)/
       (13543200*b^2*Sqrt[13*Pi]) + (4409*d^8*K0*K1*M^4*u^11)/
       (230234400*b^2*Sqrt[13*Pi]) - (127*d^10*K0*K1*M^4*u^11)/
       (8372160*b^2*Sqrt[13*Pi]) - (47*d^12*K0*K1*M^4*u^11)/
       (15348960*b^2*Sqrt[13*Pi]) - (d^8*K0^2*M^4*Sqrt[13/Pi]*u^12)/
       (41860800*b^2) - (d^8*K1^2*M^4*Sqrt[13/Pi]*u^12)/(41860800*b^2) + 
      (d^2*K0^2*M^4*u^12)/(11628000*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^12)/(11628000*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^12)/(209304000*b^2*Sqrt[13*Pi]) + (71*d^4*K0^2*M^4*u^12)/
       (209304000*b^2*Sqrt[13*Pi]) - (d^6*K0^2*M^4*u^12)/
       (2093040*b^2*Sqrt[13*Pi]) + (d^10*K0^2*M^4*u^12)/
       (4186080*b^2*Sqrt[13*Pi]) + (d^12*K0^2*M^4*u^12)/
       (8372160*b^2*Sqrt[13*Pi]) + (K1^2*M^4*u^12)/(209304000*b^2*
        Sqrt[13*Pi]) + (71*d^4*K1^2*M^4*u^12)/(209304000*b^2*Sqrt[13*Pi]) - 
      (d^6*K1^2*M^4*u^12)/(2093040*b^2*Sqrt[13*Pi]) + 
      (d^10*K1^2*M^4*u^12)/(4186080*b^2*Sqrt[13*Pi]) + 
      (d^12*K1^2*M^4*u^12)/(8372160*b^2*Sqrt[13*Pi]))/Pi, 0, 
    ((-619187*d^4*K0^2*M^4*Sqrt[13/Pi]*u^2)/(834983424*b^2) + 
      (239009230259*d^6*K0^2*M^4*Sqrt[13/Pi]*u^2)/(113156953620480*b^2) - 
      (5285673203*d^8*K0^2*M^4*Sqrt[13/Pi]*u^2)/(6980461424640*b^2) + 
      (160613*d^10*K0^2*M^4*Sqrt[13/Pi]*u^2)/(77345832960*b^2) + 
      (727765*d^12*K0^2*M^4*Sqrt[13/Pi]*u^2)/(44201935008*b^2) + 
      (1739*d^14*K0^2*M^4*Sqrt[13/Pi]*u^2)/(23772469248*b^2) + 
      (K1^2*M^4*Sqrt[13/Pi]*u^2)/(23696640*b^2) + 
      (84817*d^4*K1^2*M^4*Sqrt[13/Pi]*u^2)/(15308029440*b^2) - 
      (51871*d^6*K1^2*M^4*Sqrt[13/Pi]*u^2)/(21829632*b^2) - 
      (57427115129*d^8*K1^2*M^4*Sqrt[13/Pi]*u^2)/(44791294141440*b^2) + 
      (1522457*d^10*K1^2*M^4*Sqrt[13/Pi]*u^2)/(311727144960*b^2) - 
      (d^12*K1^2*M^4*Sqrt[13/Pi]*u^2)/(121968*b^2) + 
      (59*d^14*K1^2*M^4*Sqrt[13/Pi]*u^2)/(495259776*b^2) - 
      (5604415*d^2*K0^2*M^4*u^2)/(458422272*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (8354453*d^2*K1^2*M^4*u^2)/(229211136*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (4903*K0^2*M^4*u^2)/(2996224*b^2*Sqrt[13*Pi]) - 
      (27755683*d^4*K0^2*M^4*u^2)/(3339933696*b^2*Sqrt[13*Pi]) + 
      (4424466159493*d^6*K0^2*M^4*u^2)/(113156953620480*b^2*Sqrt[13*Pi]) - 
      (198332357581*d^8*K0^2*M^4*u^2)/(6980461424640*b^2*Sqrt[13*Pi]) - 
      (962232077*d^10*K0^2*M^4*u^2)/(10286995783680*b^2*Sqrt[13*Pi]) + 
      (145677817*d^12*K0^2*M^4*u^2)/(1414461920256*b^2*Sqrt[13*Pi]) - 
      (686635*d^14*K0^2*M^4*u^2)/(47544938496*b^2*Sqrt[13*Pi]) - 
      (9729901*K1^2*M^4*u^2)/(2101102080*b^2*Sqrt[13*Pi]) + 
      (145757299*d^4*K1^2*M^4*u^2)/(1879933440*b^2*Sqrt[13*Pi]) + 
      (325162241821*d^8*K1^2*M^4*u^2)/(22395647070720*b^2*Sqrt[13*Pi]) - 
      (1115096501*d^10*K1^2*M^4*u^2)/(311727144960*b^2*Sqrt[13*Pi]) + 
      (550325*d^12*K1^2*M^4*u^2)/(2521322496*b^2*Sqrt[13*Pi]) - 
      (690719*d^14*K1^2*M^4*u^2)/(7924156416*b^2*Sqrt[13*Pi]) - 
      (1586409817*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(19638810132480*b^2) + 
      (10237952965147*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(11881480130150400*
        b^2) + (8300468749163*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (2376296026030080*b^2) + (55712141*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (3929333760*b^2) - (413293772925007*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (112874061236428800*b^2) - (516829123*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (2571748945920*b^2) + (10851503309483*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (112874061236428800*b^2) - (4665865*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (685799718912*b^2) - (124937271983*K0*K1*M^4*u^3)/
       (19638810132480*b^2*Sqrt[13*Pi]) - (1786800757221811*d^2*K0*K1*M^4*
        u^3)/(11881480130150400*b^2*Sqrt[13*Pi]) + 
      (199871074485253*d^4*K0*K1*M^4*u^3)/(2376296026030080*b^2*
        Sqrt[13*Pi]) - (12942582234439349*d^8*K0*K1*M^4*u^3)/
       (112874061236428800*b^2*Sqrt[13*Pi]) - (1568287271*d^10*K0*K1*M^4*u^3)/
       (428624824320*b^2*Sqrt[13*Pi]) + (21267086240761*d^12*K0*K1*M^4*u^3)/
       (112874061236428800*b^2*Sqrt[13*Pi]) - (67767383*d^14*K0*K1*M^4*u^3)/
       (1142999531520*b^2*Sqrt[13*Pi]) - (257481465091*K0^2*M^4*Sqrt[13/Pi]*
        u^4)/(13681704392294400*b^2) - (193612244615*d^4*K0^2*M^4*Sqrt[13/Pi]*
        u^4)/(334441662922752*b^2) + (922544849813*d^6*K0^2*M^4*Sqrt[13/Pi]*
        u^4)/(1003324988768256*b^2) + (191147073462439*d^8*K0^2*M^4*
        Sqrt[13/Pi]*u^4)/(902992489891430400*b^2) - 
      (1828622864591*d^10*K0^2*M^4*Sqrt[13/Pi]*u^4)/(6270781179801600*b^2) + 
      (663424472159*d^12*K0^2*M^4*Sqrt[13/Pi]*u^4)/(56437030618214400*b^2) - 
      (31601*d^14*K0^2*M^4*Sqrt[13/Pi]*u^4)/(9168445440*b^2) - 
      (1050302283187489*K1^2*M^4*Sqrt[13/Pi]*u^4)/(3386221837092864000*b^2) + 
      (162022122661029317*d^4*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (94814211438600192000*b^2) - (482693254017865351*d^6*K1^2*M^4*
        Sqrt[13/Pi]*u^4)/(189628422877200384000*b^2) + 
      (23731872380090129*d^8*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (12641894858480025600*b^2) - (2159493592277299*d^10*K1^2*M^4*
        Sqrt[13/Pi]*u^4)/(3869967813820416000*b^2) - 
      (1821917556097763*d^12*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (13544887348371456000*b^2) - (80238416752337*d^14*K1^2*M^4*Sqrt[13/Pi]*
        u^4)/(9029924898914304000*b^2) - (6363127*d^2*K0^2*M^4*u^4)/
       (130977792*Sqrt[13]*b^2*Sqrt[Pi]) - (34893146591*d^2*K1^2*M^4*u^4)/
       (206290022400*Sqrt[13]*b^2*Sqrt[Pi]) - (41202515798777*K0^2*M^4*u^4)/
       (13681704392294400*b^2*Sqrt[13*Pi]) + 
      (833376332452583*d^4*K0^2*M^4*u^4)/(15049874831523840*b^2*
        Sqrt[13*Pi]) + (746599874491351*d^6*K0^2*M^4*u^4)/
       (15049874831523840*b^2*Sqrt[13*Pi]) - 
      (52721154947399467*d^8*K0^2*M^4*u^4)/(902992489891430400*b^2*
        Sqrt[13*Pi]) + (3242493589103*d^10*K0^2*M^4*u^4)/
       (2351542942425600*b^2*Sqrt[13*Pi]) + 
      (10294871384459*d^12*K0^2*M^4*u^4)/(28218515309107200*b^2*
        Sqrt[13*Pi]) - (36689662342390823*K1^2*M^4*u^4)/
       (3386221837092864000*b^2*Sqrt[13*Pi]) + 
      (17975359063551955759*d^4*K1^2*M^4*u^4)/(94814211438600192000*b^2*
        Sqrt[13*Pi]) + (33072965140340596843*d^6*K1^2*M^4*u^4)/
       (189628422877200384000*b^2*Sqrt[13*Pi]) - 
      (2405952429837229277*d^8*K1^2*M^4*u^4)/(12641894858480025600*b^2*
        Sqrt[13*Pi]) + (10615419079376887*d^10*K1^2*M^4*u^4)/
       (3869967813820416000*b^2*Sqrt[13*Pi]) + 
      (43072283001286919*d^12*K1^2*M^4*u^4)/(13544887348371456000*b^2*
        Sqrt[13*Pi]) + (6235663081327*d^14*K1^2*M^4*u^4)/
       (3009974966304768000*b^2*Sqrt[13*Pi]) - 
      (2911961*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(3125606400*b^2) + 
      (423634106549953*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (419346357534720000*b^2) - (2253563305327907*d^4*K0*K1*M^4*Sqrt[13/Pi]*
        u^5)/(2962944107456256000*b^2) + (55744183302377681*d^6*K0*K1*M^4*
        Sqrt[13/Pi]*u^5)/(11154613110423552000*b^2) + 
      (1076354609522131*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (3160473714620006400*b^2) - (16784329461249019*d^10*K0*K1*M^4*
        Sqrt[13/Pi]*u^5)/(27089774696742912000*b^2) + 
      (359603054964023*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (6772443674185728000*b^2) - (29989916839667*d^14*K0*K1*M^4*Sqrt[13/Pi]*
        u^5)/(6772443674185728000*b^2) - (59198778486538189*d^2*K0*K1*M^4*
        u^5)/(419346357534720000*b^2*Sqrt[13*Pi]) + 
      (258079975909291603*d^4*K0*K1*M^4*u^5)/(1481472053728128000*b^2*
        Sqrt[13*Pi]) + (24051732100679411*d^6*K0*K1*M^4*u^5)/
       (656153712377856000*b^2*Sqrt[13*Pi]) - 
      (401155238975158183*d^8*K0*K1*M^4*u^5)/(3160473714620006400*b^2*
        Sqrt[13*Pi]) + (99659468005427647*d^10*K0*K1*M^4*u^5)/
       (27089774696742912000*b^2*Sqrt[13*Pi]) + 
      (3300514040112901*d^12*K0*K1*M^4*u^5)/(6772443674185728000*b^2*
        Sqrt[13*Pi]) - (235220440286329*d^14*K0*K1*M^4*u^5)/
       (6772443674185728000*b^2*Sqrt[13*Pi]) + 
      (1291948981*K0^2*M^4*Sqrt[13/Pi]*u^6)/(46594039726080*b^2) - 
      (531286024394689*d^4*K0^2*M^4*Sqrt[13/Pi]*u^6)/(3009974966304768000*
        b^2) + (158362751*d^6*K0^2*M^4*Sqrt[13/Pi]*u^6)/(137526681600*b^2) - 
      (607650572075751641*d^8*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (758513691508801536000*b^2) + (45594654982549*d^10*K0^2*M^4*
        Sqrt[13/Pi]*u^6)/(1719985695031296000*b^2) - 
      (73299551886089*d^12*K0^2*M^4*Sqrt[13/Pi]*u^6)/(2167181975739432960*
        b^2) + (406747590034769*d^14*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (108359098786971648000*b^2) + (7652892205379*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (7128888078090240000*b^2) + (1654163381272993*d^4*K1^2*M^4*Sqrt[13/Pi]*
        u^6)/(3326814436442112000*b^2) + (3254112644372113961*d^6*K1^2*M^4*
        Sqrt[13/Pi]*u^6)/(1137770537263202304000*b^2) - 
      (526447510711739*d^8*K1^2*M^4*Sqrt[13/Pi]*u^6)/(7388120371838976000*
        b^2) - (6005097207404969*d^10*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (8554665693708288000*b^2) - (352773137281*d^12*K1^2*M^4*Sqrt[13/Pi]*
        u^6)/(11109955446374400*b^2) + (769078715681*d^14*K1^2*M^4*
        Sqrt[13/Pi]*u^6)/(63367894027468800*b^2) - 
      (8108175253*d^2*K0^2*M^4*u^6)/(412580044800*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (644694599*d^2*K1^2*M^4*u^6)/(24269414400*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (139105221133*K0^2*M^4*u^6)/(58242549657600*b^2*Sqrt[13*Pi]) + 
      (253952446379384111*d^4*K0^2*M^4*u^6)/(9029924898914304000*b^2*
        Sqrt[13*Pi]) - (6136533503083987867*d^8*K0^2*M^4*u^6)/
       (758513691508801536000*b^2*Sqrt[13*Pi]) - 
      (5916073153050611*d^10*K0^2*M^4*u^6)/(5159957085093888000*b^2*
        Sqrt[13*Pi]) + (1396912499986181*d^12*K0^2*M^4*u^6)/
       (2167181975739432960*b^2*Sqrt[13*Pi]) - 
      (7072312046309597*d^14*K0^2*M^4*u^6)/(108359098786971648000*b^2*
        Sqrt[13*Pi]) - (21661134967978127*K1^2*M^4*u^6)/
       (7128888078090240000*b^2*Sqrt[13*Pi]) + 
      (101126825030086411*d^4*K1^2*M^4*u^6)/(3326814436442112000*b^2*
        Sqrt[13*Pi]) - (22289447770973893493*d^6*K1^2*M^4*u^6)/
       (1137770537263202304000*b^2*Sqrt[13*Pi]) - 
      (171561318965189833*d^8*K1^2*M^4*u^6)/(7388120371838976000*b^2*
        Sqrt[13*Pi]) + (69690117086085557*d^10*K1^2*M^4*u^6)/
       (8554665693708288000*b^2*Sqrt[13*Pi]) + 
      (7787476879333*d^12*K1^2*M^4*u^6)/(11109955446374400*b^2*Sqrt[13*Pi]) - 
      (34702056801319*d^14*K1^2*M^4*u^6)/(190103682082406400*b^2*
        Sqrt[13*Pi]) - (13575487*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (137526681600*b^2) - (288575957*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (412580044800*b^2) + (196826021450515729*d^4*K0*K1*M^4*Sqrt[13/Pi]*
        u^7)/(1896284228772003840000*b^2) + 
      (5117983170058476941*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (1517027383017603072000*b^2) + (380984979544651859*d^8*K0*K1*M^4*
        Sqrt[13/Pi]*u^7)/(2844426343158005760000*b^2) - 
      (11548183*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^7)/(412580044800*b^2) - 
      (6476607710981*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^7)/(140726102320742400*
        b^2) + (1301959433869*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (167738543013888000*b^2) + (22215721807522929923*d^4*K0*K1*M^4*u^7)/
       (1896284228772003840000*b^2*Sqrt[13*Pi]) - 
      (57206562015510552233*d^6*K0*K1*M^4*u^7)/(1517027383017603072000*b^2*
        Sqrt[13*Pi]) - (29401146572640036167*d^8*K0*K1*M^4*u^7)/
       (2844426343158005760000*b^2*Sqrt[13*Pi]) + 
      (103253593633313*d^12*K0*K1*M^4*u^7)/(140726102320742400*b^2*
        Sqrt[13*Pi]) - (19184448066697*d^14*K0*K1*M^4*u^7)/
       (167738543013888000*b^2*Sqrt[13*Pi]) + 
      (545947*K0^2*M^4*Sqrt[13/Pi]*u^8)/(275053363200*b^2) - 
      (30331611095054167*d^4*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (1517027383017603072000*b^2) + (1605389374505297*d^6*K0^2*M^4*
        Sqrt[13/Pi]*u^8)/(67423439245226803200*b^2) - 
      (254624758299198571*d^8*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (2275541074526404608000*b^2) + (751462787451709*d^10*K0^2*M^4*
        Sqrt[13/Pi]*u^8)/(16887132278489088000*b^2) - 
      (127453*d^12*K0^2*M^4*Sqrt[13/Pi]*u^8)/(165032017920*b^2) - 
      (2392734710580721*d^14*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (1300309185443659776000*b^2) - (3138445141279*K1^2*M^4*Sqrt[13/Pi]*
        u^8)/(1105705089662976000*b^2) - (290325130313003*d^4*K1^2*M^4*
        Sqrt[13/Pi]*u^8)/(73881203718389760000*b^2) - 
      (7502337944214541*d^6*K1^2*M^4*Sqrt[13/Pi]*u^8)/(162538648180457472000*
        b^2) - (11741187847273579*d^8*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (46439613765844992000*b^2) + (9487902532864537*d^10*K1^2*M^4*
        Sqrt[13/Pi]*u^8)/(162538648180457472000*b^2) + 
      (680784533683399*d^12*K1^2*M^4*Sqrt[13/Pi]*u^8)/(162538648180457472000*
        b^2) + (1084092998321491*d^14*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (866872790295773184000*b^2) - (24335329*d^2*K0^2*M^4*u^8)/
       (48538828800*Sqrt[13]*b^2*Sqrt[Pi]) - (65663131*d^2*K1^2*M^4*u^8)/
       (110021345280*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (1585032676767777451*d^4*K0^2*M^4*u^8)/(1517027383017603072000*b^2*
        Sqrt[13*Pi]) - (102824355317193431*d^6*K0^2*M^4*u^8)/
       (202270317735680409600*b^2*Sqrt[13*Pi]) + 
      (3107104409911362703*d^8*K0^2*M^4*u^8)/(2275541074526404608000*b^2*
        Sqrt[13*Pi]) - (9972095400097177*d^10*K0^2*M^4*u^8)/
       (16887132278489088000*b^2*Sqrt[13*Pi]) + 
      (32076488893360573*d^14*K0^2*M^4*u^8)/(1300309185443659776000*b^2*
        Sqrt[13*Pi]) + (671927302175197*K1^2*M^4*u^8)/
       (7739935627640832000*b^2*Sqrt[13*Pi]) + 
      (80229023854413719*d^4*K1^2*M^4*u^8)/(73881203718389760000*b^2*
        Sqrt[13*Pi]) + (36668151783101089*d^6*K1^2*M^4*u^8)/
       (162538648180457472000*b^2*Sqrt[13*Pi]) + 
      (143190150941437087*d^8*K1^2*M^4*u^8)/(46439613765844992000*b^2*
        Sqrt[13*Pi]) - (111519076078392061*d^10*K1^2*M^4*u^8)/
       (162538648180457472000*b^2*Sqrt[13*Pi]) - 
      (5626496565331987*d^12*K1^2*M^4*u^8)/(162538648180457472000*b^2*
        Sqrt[13*Pi]) - (16404985937363383*d^14*K1^2*M^4*u^8)/
       (866872790295773184000*b^2*Sqrt[13*Pi]) + 
      (223959409*K0*K1*M^4*Sqrt[13/Pi]*u^9)/(308609873510400*b^2) + 
      (26550915739*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^9)/(1364380493414400*b^2) + 
      (16102927847814043*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (379256845754400768000*b^2) - (406700500883881*d^6*K0*K1*M^4*
        Sqrt[13/Pi]*u^9)/(5417954939348582400*b^2) - 
      (1039939179662233*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (31604737146200064000*b^2) + (212502050413*d^10*K0*K1*M^4*Sqrt[13/Pi]*
        u^9)/(67894172172288000*b^2) + (13903022074069*d^12*K0*K1*M^4*
        Sqrt[13/Pi]*u^9)/(1710933138741657600*b^2) - 
      (263604136987*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^9)/(285155523123609600*
        b^2) + (175842368579*K0*K1*M^4*u^9)/(4629148102656000*b^2*
        Sqrt[13*Pi]) - (5711368217209*d^2*K0*K1*M^4*u^9)/
       (14401794097152000*b^2*Sqrt[13*Pi]) - 
      (11232191801733583*d^4*K0*K1*M^4*u^9)/(379256845754400768000*b^2*
        Sqrt[13*Pi]) + (13740724860004697*d^6*K0*K1*M^4*u^9)/
       (27089774696742912000*b^2*Sqrt[13*Pi]) + 
      (1948220367434923*d^8*K0*K1*M^4*u^9)/(10534912382066688000*b^2*
        Sqrt[13*Pi]) + (1798034606513*d^10*K0*K1*M^4*u^9)/
       (9699167453184000*b^2*Sqrt[13*Pi]) - 
      (63231293054977*d^12*K0*K1*M^4*u^9)/(1710933138741657600*b^2*
        Sqrt[13*Pi]) + (723337858031*d^14*K0*K1*M^4*u^9)/
       (285155523123609600*b^2*Sqrt[13*Pi]) + 
      (8557*K0^2*M^4*Sqrt[13/Pi]*u^10)/(773587584000*b^2) + 
      (1088531*d^4*K0^2*M^4*Sqrt[13/Pi]*u^10)/(352985149440*b^2) - 
      (65217979*d^6*K0^2*M^4*Sqrt[13/Pi]*u^10)/(23826497587200*b^2) - 
      (1881597541573*d^8*K0^2*M^4*Sqrt[13/Pi]*u^10)/(178222201952256000*
        b^2) - (300961*d^10*K0^2*M^4*Sqrt[13/Pi]*u^10)/(51572505600*b^2) - 
      (249281*d^12*K0^2*M^4*Sqrt[13/Pi]*u^10)/(495096053760*b^2) - 
      (19291667*d^14*K0^2*M^4*Sqrt[13/Pi]*u^10)/(168332658278400*b^2) - 
      (111592717*K1^2*M^4*Sqrt[13/Pi]*u^10)/(8795381395046400*b^2) + 
      (211416047089*d^4*K1^2*M^4*Sqrt[13/Pi]*u^10)/(76959587206656000*b^2) + 
      (1035473*d^6*K1^2*M^4*Sqrt[13/Pi]*u^10)/(108573696000*b^2) - 
      (89320651927*d^8*K1^2*M^4*Sqrt[13/Pi]*u^10)/(153919174413312000*b^2) + 
      (767738854471*d^10*K1^2*M^4*Sqrt[13/Pi]*u^10)/(351815255801856000*
        b^2) - (55702427777*d^12*K1^2*M^4*Sqrt[13/Pi]*u^10)/
       (4397690697523200*b^2) + (147232705247*d^14*K1^2*M^4*Sqrt[13/Pi]*u^10)/
       (273634087845888000*b^2) - (14625011*d^2*K0^2*M^4*u^10)/
       (281304576000*Sqrt[13]*b^2*Sqrt[Pi]) - (30369329*d^2*K1^2*M^4*u^10)/
       (618870067200*Sqrt[13]*b^2*Sqrt[Pi]) + (1183969*K0^2*M^4*u^10)/
       (1768200192000*b^2*Sqrt[13*Pi]) - (22378962601*d^4*K0^2*M^4*u^10)/
       (317686634496000*b^2*Sqrt[13*Pi]) + (82189297919*d^6*K0^2*M^4*u^10)/
       (476529951744000*b^2*Sqrt[13*Pi]) + (1783979082889*d^8*K0^2*M^4*u^10)/
       (11138887622016000*b^2*Sqrt[13*Pi]) + (315914917*d^14*K0^2*M^4*u^10)/
       (56110886092800*b^2*Sqrt[13*Pi]) + (340547569*K1^2*M^4*u^10)/
       (349023071232000*b^2*Sqrt[13*Pi]) - (18840152140487*d^4*K1^2*M^4*u^10)/
       (307838348826624000*b^2*Sqrt[13*Pi]) + 
      (7983401719847*d^8*K1^2*M^4*u^10)/(307838348826624000*b^2*
        Sqrt[13*Pi]) - (32214538947163*d^10*K1^2*M^4*u^10)/
       (351815255801856000*b^2*Sqrt[13*Pi]) + 
      (457842662609*d^12*K1^2*M^4*u^10)/(2931793798348800*b^2*Sqrt[13*Pi]) - 
      (3218653896233*d^14*K1^2*M^4*u^10)/(820902263537664000*b^2*
        Sqrt[13*Pi]) + (K0*K1*M^4*Sqrt[13/Pi]*u^11)/(4688409600*b^2) + 
      (1632363059*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^11)/(1620201835929600*b^2) - 
      (283978817*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^11)/(122742563328000*b^2) - 
      (15542123*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^11)/(77152468377600*b^2) - 
      (137945403599*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^11)/(25653195735552000*b^2) + 
      (4598579*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^11)/(2504950272000*b^2) - 
      (76478771*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^11)/(231457405132800*b^2) + 
      (4366853*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^11)/(147291075993600*b^2) + 
      (6157*K0*K1*M^4*u^11)/(3094350336000*b^2*Sqrt[13*Pi]) - 
      (6904738097*d^2*K0*K1*M^4*u^11)/(900112131072000*b^2*Sqrt[13*Pi]) + 
      (7148548301*d^4*K0*K1*M^4*u^11)/(184113844992000*b^2*Sqrt[13*Pi]) - 
      (8813428891*d^6*K0*K1*M^4*u^11)/(385762341888000*b^2*Sqrt[13*Pi]) + 
      (814009547101*d^8*K0*K1*M^4*u^11)/(12826597867776000*b^2*Sqrt[13*Pi]) + 
      (1043101*d^10*K0*K1*M^4*u^11)/(1095915744000*b^2*Sqrt[13*Pi]) - 
      (5410747*d^12*K0*K1*M^4*u^11)/(11021781196800*b^2*Sqrt[13*Pi]) - 
      (396101159*d^14*K0*K1*M^4*u^11)/(147291075993600*b^2*Sqrt[13*Pi]) - 
      (121081*d^4*K0^2*M^4*Sqrt[13/Pi]*u^12)/(834983424000*b^2) + 
      (d^6*K0^2*M^4*Sqrt[13/Pi]*u^12)/(46512000*b^2) + 
      (2783741*d^8*K0^2*M^4*Sqrt[13/Pi]*u^12)/(52603955712000*b^2) - 
      (d^10*K0^2*M^4*Sqrt[13/Pi]*u^12)/(9302400*b^2) - 
      (46319*d^12*K0^2*M^4*Sqrt[13/Pi]*u^12)/(500990054400*b^2) + 
      (97*d^14*K0^2*M^4*Sqrt[13/Pi]*u^12)/(6514421760*b^2) + 
      (K1^2*M^4*Sqrt[13/Pi]*u^12)/(85954176000*b^2) - 
      (8975009*d^4*K1^2*M^4*Sqrt[13/Pi]*u^12)/(52603955712000*b^2) + 
      (1103*d^6*K1^2*M^4*Sqrt[13/Pi]*u^12)/(884100096000*b^2) - 
      (13663*d^8*K1^2*M^4*Sqrt[13/Pi]*u^12)/(81430272000*b^2) + 
      (1247*d^10*K1^2*M^4*Sqrt[13/Pi]*u^12)/(884100096000*b^2) + 
      (8117*d^12*K1^2*M^4*Sqrt[13/Pi]*u^12)/(701386076160*b^2) + 
      (58913*d^14*K1^2*M^4*Sqrt[13/Pi]*u^12)/(21041582284800*b^2) + 
      (1387879*d^2*K0^2*M^4*u^12)/(3094350336000*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (261031*d^2*K1^2*M^4*u^12)/(618870067200*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (2081*K0^2*M^4*u^12)/(257862528000*b^2*Sqrt[13*Pi]) + 
      (2970547*d^4*K0^2*M^4*u^12)/(956435558400*b^2*Sqrt[13*Pi]) - 
      (774133*d^6*K0^2*M^4*u^12)/(1031450112000*b^2*Sqrt[13*Pi]) - 
      (195492233*d^8*K0^2*M^4*u^12)/(52603955712000*b^2*Sqrt[13*Pi]) + 
      (15157*d^10*K0^2*M^4*u^12)/(7640371200*b^2*Sqrt[13*Pi]) + 
      (23779577*d^12*K0^2*M^4*u^12)/(10520791142400*b^2*Sqrt[13*Pi]) - 
      (167*K1^2*M^4*u^12)/(17581536000*b^2*Sqrt[13*Pi]) + 
      (2238923*d^4*K1^2*M^4*u^12)/(683168256000*b^2*Sqrt[13*Pi]) - 
      (2529419*d^6*K1^2*M^4*u^12)/(6188700672000*b^2*Sqrt[13*Pi]) - 
      (50527*d^8*K1^2*M^4*u^12)/(91010304000*b^2*Sqrt[13*Pi]) + 
      (3220213*d^10*K1^2*M^4*u^12)/(6188700672000*b^2*Sqrt[13*Pi]) + 
      (237409*d^12*K1^2*M^4*u^12)/(300594032640*b^2*Sqrt[13*Pi]) + 
      (38773*d^14*K1^2*M^4*u^12)/(273267302400*b^2*Sqrt[13*Pi]) - 
      (K0*K1*M^4*Sqrt[13/Pi]*u^13)/(5089392000*b^2) - 
      (173*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^13)/(6907032000*b^2) - 
      (d^8*K0*K1*M^4*Sqrt[13/Pi]*u^13)/(27907200*b^2) - 
      (10453*d^2*K0*K1*M^4*u^13)/(193396896000*b^2*Sqrt[13*Pi]) + 
      (4327*d^6*K0*K1*M^4*u^13)/(27628128000*b^2*Sqrt[13*Pi]) + 
      (10223*d^8*K0*K1*M^4*u^13)/(9669844800*b^2*Sqrt[13*Pi]) - 
      (529*d^10*K0*K1*M^4*u^13)/(5525625600*b^2*Sqrt[13*Pi]) - 
      (d^12*K0*K1*M^4*u^13)/(4186080*b^2*Sqrt[13*Pi]) - 
      (241*d^14*K0*K1*M^4*u^13)/(7735875840*b^2*Sqrt[13*Pi]) + 
      (d^2*K0^2*M^4*u^14)/(1719083520*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^14)/(1719083520*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (d^4*K0^2*M^4*u^14)/(368375040*b^2*Sqrt[13*Pi]) + 
      (d^6*K0^2*M^4*u^14)/(2210250240*b^2*Sqrt[13*Pi]) - 
      (29*d^8*K0^2*M^4*u^14)/(3867937920*b^2*Sqrt[13*Pi]) + 
      (d^10*K0^2*M^4*u^14)/(2210250240*b^2*Sqrt[13*Pi]) + 
      (d^12*K0^2*M^4*u^14)/(368375040*b^2*Sqrt[13*Pi]) + 
      (d^14*K0^2*M^4*u^14)/(1719083520*b^2*Sqrt[13*Pi]) + 
      (d^4*K1^2*M^4*u^14)/(368375040*b^2*Sqrt[13*Pi]) + 
      (d^6*K1^2*M^4*u^14)/(2210250240*b^2*Sqrt[13*Pi]) - 
      (29*d^8*K1^2*M^4*u^14)/(3867937920*b^2*Sqrt[13*Pi]) + 
      (d^10*K1^2*M^4*u^14)/(2210250240*b^2*Sqrt[13*Pi]) + 
      (d^12*K1^2*M^4*u^14)/(368375040*b^2*Sqrt[13*Pi]) + 
      (d^14*K1^2*M^4*u^14)/(1719083520*b^2*Sqrt[13*Pi]))/Pi, 0, 
    ((-4277879*K0^2*M^4*Sqrt[13/Pi]*u^2)/(283508707328*b^2) + 
      (27528251*d^4*K0^2*M^4*Sqrt[13/Pi]*u^2)/(12049956864*b^2) + 
      (440503398169*d^6*K0^2*M^4*Sqrt[13/Pi]*u^2)/(1236239718303744*b^2) + 
      (54055681844141*d^8*K0^2*M^4*Sqrt[13/Pi]*u^2)/(173073560562524160*
        b^2) - (212530935985*d^10*K0^2*M^4*Sqrt[13/Pi]*u^2)/
       (1236239718303744*b^2) + (29787283*d^12*K0^2*M^4*Sqrt[13/Pi]*u^2)/
       (7568042352640*b^2) + (445*d^14*K0^2*M^4*Sqrt[13/Pi]*u^2)/
       (60858368*b^2) + (22578667*d^16*K0^2*M^4*Sqrt[13/Pi]*u^2)/
       (1236239718303744*b^2) - (9634369847*d^4*K1^2*M^4*Sqrt[13/Pi]*u^2)/
       (35833035313152*b^2) - (4778374669*d^6*K1^2*M^4*Sqrt[13/Pi]*u^2)/
       (89582588282880*b^2) + (24097490093*d^8*K1^2*M^4*Sqrt[13/Pi]*u^2)/
       (80799981588480*b^2) - (6857*d^10*K1^2*M^4*Sqrt[13/Pi]*u^2)/
       (502081536*b^2) + (144846322469*d^12*K1^2*M^4*Sqrt[13/Pi]*u^2)/
       (16483196244049920*b^2) - (2123509*d^14*K1^2*M^4*Sqrt[13/Pi]*u^2)/
       (2035967915520*b^2) - (47521*d^16*K1^2*M^4*Sqrt[13/Pi]*u^2)/
       (1135206352896*b^2) + (2648609*d^2*K0^2*M^4*u^2)/
       (3012489216*Sqrt[13]*b^2*Sqrt[Pi]) + (50848307*d^2*K1^2*M^4*u^2)/
       (958519296*Sqrt[13]*b^2*Sqrt[Pi]) - (6774310111*K0^2*M^4*u^2)/
       (5103156731904*b^2*Sqrt[13*Pi]) - (297539912289073*d^6*K0^2*M^4*u^2)/
       (4944958873214976*b^2*Sqrt[13*Pi]) + 
      (7346707451887709*d^8*K0^2*M^4*u^2)/(346147121125048320*b^2*
        Sqrt[13*Pi]) + (10683201510155*d^10*K0^2*M^4*u^2)/
       (2472479436607488*b^2*Sqrt[13*Pi]) - (140293333757*d^12*K0^2*M^4*u^2)/
       (136224762347520*b^2*Sqrt[13*Pi]) - (30651503723*d^16*K0^2*M^4*u^2)/
       (9889917746429952*b^2*Sqrt[13*Pi]) + (46130779*K1^2*M^4*u^2)/
       (10543712256*b^2*Sqrt[13*Pi]) - (8394625592107*d^4*K1^2*M^4*u^2)/
       (117737116028928*b^2*Sqrt[13*Pi]) - (106921188372683*d^6*K1^2*M^4*u^2)/
       (4120799061012480*b^2*Sqrt[13*Pi]) + (1077051038697*d^8*K1^2*M^4*u^2)/
       (26933327196160*b^2*Sqrt[13*Pi]) + (3820242425743*d^12*K1^2*M^4*u^2)/
       (16483196244049920*b^2*Sqrt[13*Pi]) + (5778930403*d^14*K1^2*M^4*u^2)/
       (374618096455680*b^2*Sqrt[13*Pi]) - (28630523*d^16*K1^2*M^4*u^2)/
       (1135206352896*b^2*Sqrt[13*Pi]) + (8114648305417*K0*K1*M^4*Sqrt[13/Pi]*
        u^3)/(134862514724044800*b^2) + (162273438473*d^2*K0*K1*M^4*
        Sqrt[13/Pi]*u^3)/(1131199742238720*b^2) - 
      (238035665627171*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (2076882726750289920*b^2) - (463733784588113*d^6*K0*K1*M^4*Sqrt[13/Pi]*
        u^3)/(2966975323928985600*b^2) + (306952763364709603*d^8*K0*K1*M^4*
        Sqrt[13/Pi]*u^3)/(41537654535005798400*b^2) - 
      (3971811841225843*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (10384413633751449600*b^2) - (11038761779989*d^12*K0*K1*M^4*
        Sqrt[13/Pi]*u^3)/(546548085986918400*b^2) - 
      (2218792562359*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(5192206816875724800*
        b^2) - (3183997768439*d^16*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (11867901295715942400*b^2) + (3599768242107143*K0*K1*M^4*u^3)/
       (944037603068313600*b^2*Sqrt[13*Pi]) + 
      (12016643590813*d^2*K0*K1*M^4*u^3)/(99811741962240*b^2*Sqrt[13*Pi]) - 
      (628776318791791*d^4*K0*K1*M^4*u^3)/(10596340442603520*b^2*
        Sqrt[13*Pi]) - (5336123261313313297*d^6*K0*K1*M^4*u^3)/
       (20768827267502899200*b^2*Sqrt[13*Pi]) + 
      (3701425996089633101*d^8*K0*K1*M^4*u^3)/(41537654535005798400*b^2*
        Sqrt[13*Pi]) + (7355569821267413*d^10*K0*K1*M^4*u^3)/
       (451496244945715200*b^2*Sqrt[13*Pi]) - 
      (1003511716640149*d^12*K0*K1*M^4*u^3)/(273274042993459200*b^2*
        Sqrt[13*Pi]) + (1093879195854521*d^14*K0*K1*M^4*u^3)/
       (2596103408437862400*b^2*Sqrt[13*Pi]) - 
      (436593298792093*d^16*K0*K1*M^4*u^3)/(11867901295715942400*b^2*
        Sqrt[13*Pi]) + (342362509*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (2214179573760*b^2) - (2326314049481*d^4*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (17981668629872640*b^2) + (193558908805903*d^6*K0^2*M^4*Sqrt[13/Pi]*
        u^4)/(12216957216178176000*b^2) - (12032402948765893*d^8*K0^2*M^4*
        Sqrt[13/Pi]*u^4)/(415376545350057984000*b^2) - 
      (1445215138274977*d^10*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (5192206816875724800*b^2) - (5922509886426223*d^12*K0^2*M^4*
        Sqrt[13/Pi]*u^4)/(51922068168757248000*b^2) - 
      (367292550467*d^14*K0^2*M^4*Sqrt[13/Pi]*u^4)/(105963404426035200*b^2) + 
      (209159805287*d^16*K0^2*M^4*Sqrt[13/Pi]*u^4)/(814463814411878400*b^2) + 
      (2751090947799203*K1^2*M^4*Sqrt[13/Pi]*u^4)/(27824266195697664000*
        b^2) - (202119796002364937*d^4*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (158598317315476684800*b^2) + (5534948068400312399*d^6*K1^2*M^4*
        Sqrt[13/Pi]*u^4)/(2907635817450405888000*b^2) + 
      (10082634269689491709*d^8*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (2180726863087804416000*b^2) - (2644022826866778883*d^10*K1^2*M^4*
        Sqrt[13/Pi]*u^4)/(4361453726175608832000*b^2) - 
      (75489466414085921*d^12*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (311532409012543488000*b^2) + (168430923330497*d^14*K1^2*M^4*
        Sqrt[13/Pi]*u^4)/(12980517042189312000*b^2) + 
      (40940864078441*d^16*K1^2*M^4*Sqrt[13/Pi]*u^4)/(55383539380007731200*
        b^2) + (214793587*Sqrt[13]*d^2*K0^2*M^4*u^4)/
       (64179118080*b^2*Sqrt[Pi]) + (13147255761701*d^2*K1^2*M^4*u^4)/
       (77496285081600*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (13803579423871*d^4*K0^2*M^4*u^4)/(608075750768640*b^2*Sqrt[13*Pi]) - 
      (1072761421728808939*d^6*K0^2*M^4*u^4)/(12216957216178176000*b^2*
        Sqrt[13*Pi]) + (26332698522953321809*d^8*K0^2*M^4*u^4)/
       (415376545350057984000*b^2*Sqrt[13*Pi]) + 
      (43873566828922111*d^10*K0^2*M^4*u^4)/(5192206816875724800*b^2*
        Sqrt[13*Pi]) - (2187127878871151*d^12*K0^2*M^4*u^4)/
       (51922068168757248000*b^2*Sqrt[13*Pi]) + 
      (18518683447609*d^14*K0^2*M^4*u^4)/(92717978872780800*b^2*
        Sqrt[13*Pi]) - (12560104680131*d^16*K0^2*M^4*u^4)/
       (814463814411878400*b^2*Sqrt[13*Pi]) + 
      (299072206272100441*K1^2*M^4*u^4)/(27824266195697664000*b^2*
        Sqrt[13*Pi]) - (22772587671622258627*d^4*K1^2*M^4*u^4)/
       (158598317315476684800*b^2*Sqrt[13*Pi]) - 
      (83211424068316981963*d^6*K1^2*M^4*u^4)/(323070646383378432000*b^2*
        Sqrt[13*Pi]) + (314133672238134503093*d^8*K1^2*M^4*u^4)/
       (2180726863087804416000*b^2*Sqrt[13*Pi]) + 
      (80964348854710698439*d^10*K1^2*M^4*u^4)/(4361453726175608832000*b^2*
        Sqrt[13*Pi]) - (252441138930308077*d^12*K1^2*M^4*u^4)/
       (311532409012543488000*b^2*Sqrt[13*Pi]) + 
      (1749096593847457*d^14*K1^2*M^4*u^4)/(6490258521094656000*b^2*
        Sqrt[13*Pi]) - (710108037626711*d^16*K1^2*M^4*u^4)/
       (18461179793335910400*b^2*Sqrt[13*Pi]) - 
      (295123477608519179*K0*K1*M^4*Sqrt[13/Pi]*u^5)/(5451817157719511040000*
        b^2) + (60572212624297027543*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (21807268630878044160000*b^2) - (117127301139371557*d^4*K0*K1*M^4*
        Sqrt[13/Pi]*u^5)/(69783259618809741312*b^2) + 
      (126244231508925689*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (138458848450019328000*b^2) + (35152861267259359*d^8*K0*K1*M^4*
        Sqrt[13/Pi]*u^5)/(87229074523512176640*b^2) - 
      (1388284850617553659*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (14538179087252029440000*b^2) - (6417001788816887*d^12*K0*K1*M^4*
        Sqrt[13/Pi]*u^5)/(54179549393485824000*b^2) + 
      (621117714722797*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (34614712112504832000*b^2) - (565311101715559*d^16*K0*K1*M^4*
        Sqrt[13/Pi]*u^5)/(415376545350057984000*b^2) + 
      (60159699595578344627*K0*K1*M^4*u^5)/(5451817157719511040000*b^2*
        Sqrt[13*Pi]) + (2174301501436686457541*d^2*K0*K1*M^4*u^5)/
       (21807268630878044160000*b^2*Sqrt[13*Pi]) - 
      (195880381940555560583*d^4*K0*K1*M^4*u^5)/(1744581490470243532800*b^2*
        Sqrt[13*Pi]) - (484880402805166751*d^6*K0*K1*M^4*u^5)/
       (2579978542546944000*b^2*Sqrt[13*Pi]) + 
      (66162309103653132697*d^8*K0*K1*M^4*u^5)/(436145372617560883200*b^2*
        Sqrt[13*Pi]) + (54692190332376001589*d^10*K0*K1*M^4*u^5)/
       (4846059695750676480000*b^2*Sqrt[13*Pi]) - 
      (2174826957971137187*d^12*K0*K1*M^4*u^5)/(1246129636050173952000*b^2*
        Sqrt[13*Pi]) + (13930596608645417*d^14*K0*K1*M^4*u^5)/
       (103844136337514496000*b^2*Sqrt[13*Pi]) - 
      (2425607568085733*d^16*K0*K1*M^4*u^5)/(415376545350057984000*b^2*
        Sqrt[13*Pi]) - (4709412237067*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (5184645874974720000*b^2) + (13552531579578381601*d^4*K0^2*M^4*
        Sqrt[13/Pi]*u^6)/(34891629809404870656000*b^2) + 
      (17361496243250144707*d^6*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (17445814904702435328000*b^2) - (16553217499023019*d^8*K0^2*M^4*
        Sqrt[13/Pi]*u^6)/(85018591153520640000*b^2) - 
      (48366727396048654897*d^10*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (87229074523512176640000*b^2) - (64978127*d^12*K0^2*M^4*Sqrt[13/Pi]*
        u^6)/(1518294564864*b^2) - (835725860175251*d^14*K0^2*M^4*Sqrt[13/Pi]*
        u^6)/(43343639514788659200*b^2) + (64621707626947*d^16*K0^2*M^4*
        Sqrt[13/Pi]*u^6)/(156377052367080652800*b^2) + 
      (337808882932008701*K1^2*M^4*Sqrt[13/Pi]*u^6)/(23261086539603247104000*
        b^2) + (592083968513904859*d^4*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (830753090700115968000*b^2) - (19754418270167432381*d^6*K1^2*M^4*
        Sqrt[13/Pi]*u^6)/(22755410745264046080000*b^2) + 
      (11422037996976601039*d^8*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (27913303847523896524800*b^2) - (35687763322856110177*d^10*K1^2*M^4*
        Sqrt[13/Pi]*u^6)/(523374447141073059840000*b^2) - 
      (2169633869*d^12*K1^2*M^4*Sqrt[13/Pi]*u^6)/(37957364121600*b^2) - 
      (824562868636019*d^14*K1^2*M^4*Sqrt[13/Pi]*u^6)/(99690370884013916160*
        b^2) + (8194713597688501*d^16*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (59814222530408349696000*b^2) + (3571785388793*d^2*K0^2*M^4*u^6)/
       (154992570163200*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (1637426341981*d^2*K1^2*M^4*u^6)/(51664190054400*Sqrt[13]*b^2*
        Sqrt[Pi]) + (1613041769214302831*K0^2*M^4*u^6)/
       (834727985870929920000*b^2*Sqrt[13*Pi]) - 
      (145701289751091815179*d^4*K0^2*M^4*u^6)/(4984518544200695808000*b^2*
        Sqrt[13*Pi]) - (705748475479616241511*d^6*K0^2*M^4*u^6)/
       (17445814904702435328000*b^2*Sqrt[13*Pi]) + 
      (21339167438208290623*d^8*K0^2*M^4*u^6)/(765167320381685760000*b^2*
        Sqrt[13*Pi]) + (791895433457479094461*d^10*K0^2*M^4*u^6)/
       (87229074523512176640000*b^2*Sqrt[13*Pi]) + 
      (315404706205257649*d^14*K0^2*M^4*u^6)/(996903708840139161600*b^2*
        Sqrt[13*Pi]) - (1494348392654311*d^16*K0^2*M^4*u^6)/
       (156377052367080652800*b^2*Sqrt[13*Pi]) + 
      (6799637131832497583*K1^2*M^4*u^6)/(2584565171067027456000*b^2*
        Sqrt[13*Pi]) - (255316532140400056489*d^4*K1^2*M^4*u^6)/
       (5815271634900811776000*b^2*Sqrt[13*Pi]) - 
      (12825419628426778396481*d^6*K1^2*M^4*u^6)/(523374447141073059840000*
        b^2*Sqrt[13*Pi]) + (802164695714838447869*d^8*K1^2*M^4*u^6)/
       (27913303847523896524800*b^2*Sqrt[13*Pi]) + 
      (1778962637085665870701*d^10*K1^2*M^4*u^6)/(523374447141073059840000*
        b^2*Sqrt[13*Pi]) + (20320045441603031*d^14*K1^2*M^4*u^6)/
       (99690370884013916160*b^2*Sqrt[13*Pi]) - 
      (483098199508209073*d^16*K1^2*M^4*u^6)/(59814222530408349696000*b^2*
        Sqrt[13*Pi]) - (5314865006150234867*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (380635961557144043520000*b^2) + (1817555975916209597*d^2*K0*K1*M^4*
        Sqrt[13/Pi]*u^7)/(8307530907001159680000*b^2) + 
      (4147058807186640901*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (9102164298105618432000*b^2) - (33243739836651844669*d^6*K0*K1*M^4*
        Sqrt[13/Pi]*u^7)/(174458149047024353280000*b^2) - 
      (375993624678991080701*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (2093497788564292239360000*b^2) - (304272857283578610491*d^10*K0*K1*
        M^4*Sqrt[13/Pi]*u^7)/(1046748894282146119680000*b^2) - 
      (9190356665960561719*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (74767778163010437120000*b^2) - (5982264371610377*d^14*K0*K1*M^4*
        Sqrt[13/Pi]*u^7)/(29907111265204174848000*b^2) + 
      (243503435090309089*d^16*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (119628445060816699392000*b^2) + (556421508523634634071*K0*K1*M^4*u^7)/
       (380635961557144043520000*b^2*Sqrt[13*Pi]) + 
      (592906975150540067473*d^2*K0*K1*M^4*u^7)/(58152716349008117760000*b^2*
        Sqrt[13*Pi]) - (617410862726822326577*d^4*K0*K1*M^4*u^7)/
       (29907111265204174848000*b^2*Sqrt[13*Pi]) - 
      (2023353958103594075303*d^6*K0*K1*M^4*u^7)/(174458149047024353280000*
        b^2*Sqrt[13*Pi]) + (33192334939709780817113*d^8*K0*K1*M^4*u^7)/
       (2093497788564292239360000*b^2*Sqrt[13*Pi]) + 
      (5244650800212008352383*d^10*K0*K1*M^4*u^7)/(1046748894282146119680000*
        b^2*Sqrt[13*Pi]) + (95458208867011319947*d^12*K0*K1*M^4*u^7)/
       (74767778163010437120000*b^2*Sqrt[13*Pi]) + 
      (1550822030469037301*d^14*K0*K1*M^4*u^7)/(29907111265204174848000*b^2*
        Sqrt[13*Pi]) - (3578304408521434477*d^16*K0*K1*M^4*u^7)/
       (119628445060816699392000*b^2*Sqrt[13*Pi]) + 
      (1580223603080702707*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (1522543846228576174080000*b^2) - (2963270700117451429*d^4*K0^2*M^4*
        Sqrt[13/Pi]*u^8)/(23261086539603247104000*b^2) - 
      (21353994945773682281*d^6*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (126878653852381347840000*b^2) + (3469218386200761406673*d^8*K0^2*M^4*
        Sqrt[13/Pi]*u^8)/(41869955771285844787200000*b^2) + 
      (413747033473360468033*d^10*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (4186995577128584478720000*b^2) + (2008583763565293787*d^12*K0^2*M^4*
        Sqrt[13/Pi]*u^8)/(59814222530408349696000*b^2) - 
      (224841557901101*d^14*K0^2*M^4*Sqrt[13/Pi]*u^8)/(97655873519034040320*
        b^2) + (200905830125554387*d^16*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (95702756048653359513600*b^2) + (100639198740856729*K1^2*M^4*
        Sqrt[13/Pi]*u^8)/(37383889081505218560000*b^2) - 
      (21587209157776878271*d^4*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (209349778856429223936000*b^2) - (475915867140573919*d^6*K1^2*M^4*
        Sqrt[13/Pi]*u^8)/(3323012362800463872000*b^2) + 
      (37100982147084226633*d^8*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (1196284450608166993920000*b^2) - (275756415312868503907*d^10*K1^2*M^4*
        Sqrt[13/Pi]*u^8)/(2093497788564292239360000*b^2) - 
      (257830132809310571*d^12*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (3935146219105812480000*b^2) + (43804311588906503*d^14*K1^2*M^4*
        Sqrt[13/Pi]*u^8)/(2392568901216333987840*b^2) - 
      (39039247074648803*d^16*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (29907111265204174848000*b^2) + (97642452443*d^2*K0^2*M^4*u^8)/
       (169082803814400*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (148356822491*d^2*K1^2*M^4*u^8)/(247988112261120*Sqrt[13]*b^2*
        Sqrt[Pi]) + (17336704537089236687*K0^2*M^4*u^8)/
       (217506263746939453440000*b^2*Sqrt[13*Pi]) + 
      (7866674293152895819*d^4*K0^2*M^4*u^8)/(7753695513201082368000*b^2*
        Sqrt[13*Pi]) + (189944184004191175253*d^6*K0^2*M^4*u^8)/
       (126878653852381347840000*b^2*Sqrt[13*Pi]) - 
      (23998749279040192110749*d^8*K0^2*M^4*u^8)/(41869955771285844787200000*
        b^2*Sqrt[13*Pi]) - (4623671522234909553229*d^10*K0^2*M^4*u^8)/
       (4186995577128584478720000*b^2*Sqrt[13*Pi]) - 
      (27219052347149959711*d^12*K0^2*M^4*u^8)/(59814222530408349696000*b^2*
        Sqrt[13*Pi]) + (2505093451734089*d^14*K0^2*M^4*u^8)/
       (97655873519034040320*b^2*Sqrt[13*Pi]) - 
      (518239495955750027*d^16*K0^2*M^4*u^8)/(19140551209730671902720*b^2*
        Sqrt[13*Pi]) + (8660582465754160841*K1^2*M^4*u^8)/
       (261687223570536529920000*b^2*Sqrt[13*Pi]) + 
      (83899090622611277203*d^4*K1^2*M^4*u^8)/(209349778856429223936000*b^2*
        Sqrt[13*Pi]) + (1106290636715384599*d^6*K1^2*M^4*u^8)/
       (664602472560092774400*b^2*Sqrt[13*Pi]) + 
      (12941178836654972573*d^8*K1^2*M^4*u^8)/(170897778658309570560000*b^2*
        Sqrt[13*Pi]) + (3586859543882789169991*d^10*K1^2*M^4*u^8)/
       (2093497788564292239360000*b^2*Sqrt[13*Pi]) + 
      (3282074375632775423*d^12*K1^2*M^4*u^8)/(3935146219105812480000*b^2*
        Sqrt[13*Pi]) - (2737421066726321671*d^14*K1^2*M^4*u^8)/
       (11962844506081669939200*b^2*Sqrt[13*Pi]) + 
      (487159696837615799*d^16*K1^2*M^4*u^8)/(29907111265204174848000*b^2*
        Sqrt[13*Pi]) + (1182922879903141*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (2798793834979000320000*b^2) - (24768342469984909*d^2*K0*K1*M^4*
        Sqrt[13/Pi]*u^9)/(2093497788564292239360*b^2) - 
      (1352410596135832799*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (52337444714107305984000*b^2) - (298068517455865973*d^6*K0*K1*M^4*
        Sqrt[13/Pi]*u^9)/(38768477566005411840000*b^2) + 
      (11750032379255276201*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (220368188269925498880000*b^2) - (506079481*d^10*K0*K1*M^4*Sqrt[13/Pi]*
        u^9)/(16606346803200*b^2) + (1180338954065613869*d^12*K0*K1*M^4*
        Sqrt[13/Pi]*u^9)/(149535556326020874240000*b^2) + 
      (6220570494351467*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (2718828296836743168000*b^2) - (14375152824634493*d^16*K0*K1*M^4*
        Sqrt[13/Pi]*u^9)/(59814222530408349696000*b^2) - 
      (80210519341210033*K0*K1*M^4*u^9)/(2798793834979000320000*b^2*
        Sqrt[13*Pi]) + (1945754370456783361*d^2*K0*K1*M^4*u^9)/
       (52337444714107305984000*b^2*Sqrt[13*Pi]) - 
      (3939625702357049101*d^4*K0*K1*M^4*u^9)/(52337444714107305984000*b^2*
        Sqrt[13*Pi]) + (395211068881615299961*d^6*K0*K1*M^4*u^9)/
       (348916298094048706560000*b^2*Sqrt[13*Pi]) - 
      (186388818556592227733*d^8*K0*K1*M^4*u^9)/(220368188269925498880000*b^2*
        Sqrt[13*Pi]) - (10168791429684586697*d^12*K0*K1*M^4*u^9)/
       (149535556326020874240000*b^2*Sqrt[13*Pi]) + 
      (14596197072198289*d^14*K0*K1*M^4*u^9)/(2718828296836743168000*b^2*
        Sqrt[13*Pi]) + (28638137893383449*d^16*K0*K1*M^4*u^9)/
       (59814222530408349696000*b^2*Sqrt[13*Pi]) - 
      (6889044460089283*K0^2*M^4*Sqrt[13/Pi]*u^10)/(380635961557144043520000*
        b^2) - (20602537280344387*d^4*K0^2*M^4*Sqrt[13/Pi]*u^10)/
       (8373991154257168957440*b^2) + (32640808528970281*d^6*K0^2*M^4*
        Sqrt[13/Pi]*u^10)/(3078673218476900352000*b^2) + 
      (496294011737611489*d^8*K0^2*M^4*Sqrt[13/Pi]*u^10)/
       (46522173079206494208000*b^2) - (1911233485018853*d^10*K0^2*M^4*
        Sqrt[13/Pi]*u^10)/(6542180589263413248000*b^2) - 
      (42603644074308367*d^12*K0^2*M^4*Sqrt[13/Pi]*u^10)/
       (29907111265204174848000*b^2) + (2025510619351883*d^14*K0^2*M^4*
        Sqrt[13/Pi]*u^10)/(2990711126520417484800*b^2) + 
      (12365616179334629*d^16*K0^2*M^4*Sqrt[13/Pi]*u^10)/
       (119628445060816699392000*b^2) - (5358226319*K1^2*M^4*Sqrt[13/Pi]*
        u^10)/(7356137166766080000*b^2) - (29792704849123387*d^4*K1^2*M^4*
        Sqrt[13/Pi]*u^10)/(26168722357053652992000*b^2) + 
      (3141557675905908097*d^6*K1^2*M^4*Sqrt[13/Pi]*u^10)/
       (523374447141073059840000*b^2) + (433534387068792767*d^8*K1^2*M^4*
        Sqrt[13/Pi]*u^10)/(36728031378320916480000*b^2) + 
      (236802319630268141*d^10*K1^2*M^4*Sqrt[13/Pi]*u^10)/
       (34891629809404870656000*b^2) - (57868552776544039*d^12*K1^2*M^4*
        Sqrt[13/Pi]*u^10)/(24922592721003479040000*b^2) - 
      (1528677983741*d^14*K1^2*M^4*Sqrt[13/Pi]*u^10)/(2069696281329008640*
        b^2) + (3846007887718201*d^16*K1^2*M^4*Sqrt[13/Pi]*u^10)/
       (14953555632602087424000*b^2) + (73691683073*Sqrt[13]*d^2*K0^2*M^4*
        u^10)/(55797325258752000*b^2*Sqrt[Pi]) + 
      (303960691*Sqrt[13]*d^2*K1^2*M^4*u^10)/(145558239805440*b^2*Sqrt[Pi]) - 
      (1101275557773294041*K0^2*M^4*u^10)/(380635961557144043520000*b^2*
        Sqrt[13*Pi]) - (8996690694661658321*d^4*K0^2*M^4*u^10)/
       (209349778856429223936000*b^2*Sqrt[13*Pi]) - 
      (20889335623746011*d^6*K0^2*M^4*u^10)/(133855357325082624000*b^2*
        Sqrt[13*Pi]) - (1693528109133463111*d^8*K0^2*M^4*u^10)/
       (139566519237619482624000*b^2*Sqrt[13*Pi]) + 
      (12188689406719769*d^10*K0^2*M^4*u^10)/(408886286828963328000*b^2*
        Sqrt[13*Pi]) - (1347399223596867869*d^12*K0^2*M^4*u^10)/
       (29907111265204174848000*b^2*Sqrt[13*Pi]) - 
      (12049987274689843*d^14*K0^2*M^4*u^10)/(598142225304083496960*b^2*
        Sqrt[13*Pi]) + (815174025039161*d^16*K0^2*M^4*u^10)/
       (5201236741774639104000*b^2*Sqrt[13*Pi]) - 
      (3738945769920941*K1^2*M^4*u^10)/(1081352163514613760000*b^2*
        Sqrt[13*Pi]) - (118501509892314313*d^4*K1^2*M^4*u^10)/
       (2907635817450405888000*b^2*Sqrt[13*Pi]) - 
      (56689619128010775341*d^6*K1^2*M^4*u^10)/(523374447141073059840000*b^2*
        Sqrt[13*Pi]) - (355379297270011151*d^8*K1^2*M^4*u^10)/
       (4790612788476641280000*b^2*Sqrt[13*Pi]) - 
      (5835832292908505339*d^10*K1^2*M^4*u^10)/(104674889428214611968000*b^2*
        Sqrt[13*Pi]) - (841005052029640079*d^12*K1^2*M^4*u^10)/
       (74767778163010437120000*b^2*Sqrt[13*Pi]) + 
      (74174163561709*d^14*K1^2*M^4*u^10)/(175924183912965734400*b^2*
        Sqrt[13*Pi]) - (34635070317204173*d^16*K1^2*M^4*u^10)/
       (14953555632602087424000*b^2*Sqrt[13*Pi]) - 
      (6395223357707*K0*K1*M^4*Sqrt[13/Pi]*u^11)/(1699267685522964480000*
        b^2) - (82463975461837*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^11)/
       (98304742137692160000*b^2) + (43973848087451*d^4*K0*K1*M^4*Sqrt[13/Pi]*
        u^11)/(67970707420918579200*b^2) + (547155292213362883*d^6*K0*K1*M^4*
        Sqrt[13/Pi]*u^11)/(93459722703763046400000*b^2) + 
      (9832142319548981*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^11)/
       (1699267685522964480000*b^2) - (22173547820899*d^10*K0*K1*M^4*
        Sqrt[13/Pi]*u^11)/(9369395759775744000*b^2) - 
      (43733207566619*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^11)/
       (25640527490744320000*b^2) + (1173482522137097*d^14*K0*K1*M^4*
        Sqrt[13/Pi]*u^11)/(415376545350057984000*b^2) + 
      (80127916397*d^16*K0*K1*M^4*Sqrt[13/Pi]*u^11)/(9440376030683136000*
        b^2) - (6870445194793343*K0*K1*M^4*u^11)/(11894873798660751360000*b^2*
        Sqrt[13*Pi]) + (11512600893704857*d^2*K0*K1*M^4*u^11)/
       (360450721171537920000*b^2*Sqrt[13*Pi]) + 
      (1138108985874017*d^4*K0*K1*M^4*u^11)/(31719663463095336960*b^2*
        Sqrt[13*Pi]) - (51107205860746811*d^6*K0*K1*M^4*u^11)/
       (494495887321497600000*b^2*Sqrt[13*Pi]) - 
      (306938848846799593*d^8*K0*K1*M^4*u^11)/(1699267685522964480000*b^2*
        Sqrt[13*Pi]) + (9255005550714667*d^10*K0*K1*M^4*u^11)/
       (196757310955290624000*b^2*Sqrt[13*Pi]) + 
      (1318098507034364863*d^12*K0*K1*M^4*u^11)/(18691944540752609280000*b^2*
        Sqrt[13*Pi]) - (120888293530575829*d^14*K0*K1*M^4*u^11)/
       (3738388908150521856000*b^2*Sqrt[13*Pi]) - 
      (98456916691349*d^16*K0*K1*M^4*u^11)/(84963384276148224000*b^2*
        Sqrt[13*Pi]) + (89*K0^2*M^4*Sqrt[13/Pi]*u^12)/(119417811148800*b^2) - 
      (3874737044357*d^4*K0^2*M^4*Sqrt[13/Pi]*u^12)/(14160564046024704000*
        b^2) + (3090580747*d^6*K0^2*M^4*Sqrt[13/Pi]*u^12)/
       (11956569698304000*b^2) - (2660551689473*d^8*K0^2*M^4*Sqrt[13/Pi]*
        u^12)/(6068813162582016000*b^2) + (12625530359*d^10*K0^2*M^4*
        Sqrt[13/Pi]*u^12)/(1517203290645504000*b^2) - 
      (903965779*d^12*K0^2*M^4*Sqrt[13/Pi]*u^12)/(10114688604303360*b^2) - 
      (937660816853*d^14*K0^2*M^4*Sqrt[13/Pi]*u^12)/(7723944025104384000*
        b^2) - (18863443*d^16*K0^2*M^4*Sqrt[13/Pi]*u^12)/
       (128732400418406400*b^2) + (7529633*K1^2*M^4*Sqrt[13/Pi]*u^12)/
       (2059718406694502400*b^2) + (54743666074253*d^4*K1^2*M^4*Sqrt[13/Pi]*
        u^12)/(509780305656889344000*b^2) + 
      (395978411117*d^6*K1^2*M^4*Sqrt[13/Pi]*u^12)/(3166337302216704000*
        b^2) - (816451291477*d^8*K1^2*M^4*Sqrt[13/Pi]*u^12)/
       (21240846069037056000*b^2) - (15171483392183*d^10*K1^2*M^4*Sqrt[13/Pi]*
        u^12)/(33985353710459289600*b^2) - 
      (4513832219201*d^12*K1^2*M^4*Sqrt[13/Pi]*u^12)/(10403679707283456000*
        b^2) - (448616157919*d^14*K1^2*M^4*Sqrt[13/Pi]*u^12)/
       (9268732830125260800*b^2) + (14247636253*d^16*K1^2*M^4*Sqrt[13/Pi]*
        u^12)/(6179155220083507200*b^2) - (19348823171*d^2*K0^2*M^4*u^12)/
       (16739197577625600*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (92451906301*d^2*K1^2*M^4*u^12)/(83695987888128000*Sqrt[13]*b^2*
        Sqrt[Pi]) - (279439287691*K0^2*M^4*u^12)/(5406760817573068800*b^2*
        Sqrt[13*Pi]) - (43418038284367*d^4*K0^2*M^4*u^12)/
       (18585740310407424000*b^2*Sqrt[13*Pi]) + 
      (41273232048073*d^8*K0^2*M^4*u^12)/(2360094007670784000*b^2*
        Sqrt[13*Pi]) - (163508599196791*d^10*K0^2*M^4*u^12)/
       (42481692138074112000*b^2*Sqrt[13*Pi]) - 
      (3978511378043*d^12*K0^2*M^4*u^12)/(1213762632516403200*b^2*
        Sqrt[13*Pi]) + (12260621810719*d^14*K0^2*M^4*u^12)/
       (7723944025104384000*b^2*Sqrt[13*Pi]) + 
      (48222620707*d^16*K0^2*M^4*u^12)/(386197201255219200*b^2*Sqrt[13*Pi]) - 
      (11046686335213*K1^2*M^4*u^12)/(216270432702922752000*b^2*
        Sqrt[13*Pi]) - (25060246088350259*d^4*K1^2*M^4*u^12)/
       (3568462139598225408000*b^2*Sqrt[13*Pi]) + 
      (806772437307443*d^6*K1^2*M^4*u^12)/(509780305656889344000*b^2*
        Sqrt[13*Pi]) + (7187189692679*d^8*K1^2*M^4*u^12)/
       (615676697653248000*b^2*Sqrt[13*Pi]) + 
      (79459131124279*d^10*K1^2*M^4*u^12)/(33985353710459289600*b^2*
        Sqrt[13*Pi]) + (105059815774751*d^12*K1^2*M^4*u^12)/
       (72825757950984192000*b^2*Sqrt[13*Pi]) + 
      (5408809810783*d^14*K1^2*M^4*u^12)/(9268732830125260800*b^2*
        Sqrt[13*Pi]) + (2947133771*d^16*K1^2*M^4*u^12)/
       (37449425576263680*b^2*Sqrt[13*Pi]) + (871*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (490970253312000*b^2) + (8347595449*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (563204251830528000*b^2) - (1741290307*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (225281700732211200*b^2) - (461260223*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (26819250087168000*b^2) - (14683477*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (7662642882048000*b^2) + (5264153*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (119565696983040*b^2) - (40048969*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (11493964323072000*b^2) + (1141319*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (32997026764800*b^2) - (12151*d^16*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (5337754329600*b^2) + (34087099*K0*K1*M^4*u^13)/
       (28456635881963520*b^2*Sqrt[13*Pi]) - 
      (616526148361*d^2*K0*K1*M^4*u^13)/(6758451021966336000*b^2*
        Sqrt[13*Pi]) + (4199931431027*d^4*K0*K1*M^4*u^13)/
       (6758451021966336000*b^2*Sqrt[13*Pi]) - 
      (86070476423*d^6*K0*K1*M^4*u^13)/(965493003138048000*b^2*Sqrt[13*Pi]) - 
      (1139337663509*d^8*K0*K1*M^4*u^13)/(965493003138048000*b^2*
        Sqrt[13*Pi]) + (3087019993*d^12*K0*K1*M^4*u^13)/
       (5996850951168000*b^2*Sqrt[13*Pi]) - (24981797*d^14*K0*K1*M^4*u^13)/
       (43996035686400*b^2*Sqrt[13*Pi]) + (196706863*K0^2*M^4*Sqrt[13/Pi]*
        u^14)/(6758451021966336000*b^2) + (5402303*d^4*K0^2*M^4*Sqrt[13/Pi]*
        u^14)/(5230999243008000*b^2) + (2587*d^6*K0^2*M^4*Sqrt[13/Pi]*u^14)/
       (358663334400*b^2) - (405503017*d^8*K0^2*M^4*Sqrt[13/Pi]*u^14)/
       (20988978329088000*b^2) + (13471453*d^10*K0^2*M^4*Sqrt[13/Pi]*u^14)/
       (40228875130752000*b^2) + (862079*d^12*K0^2*M^4*Sqrt[13/Pi]*u^14)/
       (394078776791040*b^2) + (13*d^16*K0^2*M^4*Sqrt[13/Pi]*u^14)/
       (135032475600*b^2) + (2571733*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (88926987131136000*b^2) - (36403231*d^4*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (5928465808742400*b^2) + (21527251*d^6*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (2540771060889600*b^2) - (2835655799*d^8*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (120686625392256000*b^2) - (148139149*d^10*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (80457750261504000*b^2) + (47529379*d^12*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (13792757187686400*b^2) - (33709*d^14*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (1149396432307200*b^2) + (229*d^16*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (2122615756800*b^2) + (3367627*d^2*K0^2*M^4*u^14)/
       (2615499621504000*Sqrt[13]*b^2*Sqrt[Pi]) + (160813*d^2*K1^2*M^4*u^14)/
       (137657874816000*Sqrt[13]*b^2*Sqrt[Pi]) - (44118257*K0^2*M^4*u^14)/
       (140801062957632000*b^2*Sqrt[13*Pi]) - (9338159*d^6*K0^2*M^4*u^14)/
       (111437327232000*b^2*Sqrt[13*Pi]) + (102594641*d^8*K0^2*M^4*u^14)/
       (459758572922880*b^2*Sqrt[13*Pi]) - (21508673*d^10*K0^2*M^4*u^14)/
       (783679385664000*b^2*Sqrt[13*Pi]) - (56777557*d^12*K0^2*M^4*u^14)/
       (4597585729228800*b^2*Sqrt[13*Pi]) + (98159*d^14*K0^2*M^4*u^14)/
       (10675508659200*b^2*Sqrt[13*Pi]) - (265651*d^16*K0^2*M^4*u^14)/
       (1451869177651200*b^2*Sqrt[13*Pi]) - (36858473*K1^2*M^4*u^14)/
       (118569316174848000*b^2*Sqrt[13*Pi]) + (2055465547*d^4*K1^2*M^4*u^14)/
       (22231746782784000*b^2*Sqrt[13*Pi]) - (7497431*d^6*K1^2*M^4*u^14)/
       (74291551488000*b^2*Sqrt[13*Pi]) + (163627883*d^8*K1^2*M^4*u^14)/
       (585147274629120*b^2*Sqrt[13*Pi]) + (457445621*d^10*K1^2*M^4*u^14)/
       (241373250784512000*b^2*Sqrt[13*Pi]) - (19552961*d^12*K1^2*M^4*u^14)/
       (656797961318400*b^2*Sqrt[13*Pi]) + (17023*d^14*K1^2*M^4*u^14)/
       (1874015922240*b^2*Sqrt[13*Pi]) - (536647*d^16*K1^2*M^4*u^14)/
       (1451869177651200*b^2*Sqrt[13*Pi]) - (d^6*K0*K1*M^4*Sqrt[13/Pi]*u^15)/
       (8721820800*b^2) - (23*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^15)/
       (52603955712*b^2) + (K0*K1*M^4*u^15)/(8303173401600*b^2*Sqrt[13*Pi]) - 
      (31*d^2*K0*K1*M^4*u^15)/(129737084400*b^2*Sqrt[13*Pi]) - 
      (4957*d^4*K0*K1*M^4*u^15)/(3113690025600*b^2*Sqrt[13*Pi]) + 
      (18253*d^8*K0*K1*M^4*u^15)/(4151586700800*b^2*Sqrt[13*Pi]) + 
      (73*d^10*K0*K1*M^4*u^15)/(34596555840*b^2*Sqrt[13*Pi]) + 
      (809*d^12*K0*K1*M^4*u^15)/(227423116800*b^2*Sqrt[13*Pi]) - 
      (439*d^14*K0*K1*M^4*u^15)/(444812860800*b^2*Sqrt[13*Pi]) - 
      (d^16*K0*K1*M^4*u^15)/(13954913280*b^2*Sqrt[13*Pi]) + 
      (d^2*K0^2*M^4*u^16)/(4359166035840*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^16)/(4359166035840*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^16)/(174366641433600*b^2*Sqrt[13*Pi]) + 
      (107*d^4*K0^2*M^4*u^16)/(43591660358400*b^2*Sqrt[13*Pi]) + 
      (d^6*K0^2*M^4*u^16)/(345965558400*b^2*Sqrt[13*Pi]) - 
      (67*d^8*K0^2*M^4*u^16)/(12454760102400*b^2*Sqrt[13*Pi]) - 
      (d^10*K0^2*M^4*u^16)/(163878422400*b^2*Sqrt[13*Pi]) + 
      (d^12*K0^2*M^4*u^16)/(296541907200*b^2*Sqrt[13*Pi]) + 
      (d^14*K0^2*M^4*u^16)/(444812860800*b^2*Sqrt[13*Pi]) + 
      (d^16*K0^2*M^4*u^16)/(3558502886400*b^2*Sqrt[13*Pi]) + 
      (K1^2*M^4*u^16)/(174366641433600*b^2*Sqrt[13*Pi]) + 
      (107*d^4*K1^2*M^4*u^16)/(43591660358400*b^2*Sqrt[13*Pi]) + 
      (d^6*K1^2*M^4*u^16)/(345965558400*b^2*Sqrt[13*Pi]) - 
      (67*d^8*K1^2*M^4*u^16)/(12454760102400*b^2*Sqrt[13*Pi]) - 
      (d^10*K1^2*M^4*u^16)/(163878422400*b^2*Sqrt[13*Pi]) + 
      (d^12*K1^2*M^4*u^16)/(296541907200*b^2*Sqrt[13*Pi]) + 
      (d^14*K1^2*M^4*u^16)/(444812860800*b^2*Sqrt[13*Pi]) + 
      (d^16*K1^2*M^4*u^16)/(3558502886400*b^2*Sqrt[13*Pi]))/Pi, 0, 
    ((-5875469663*K0^2*M^4*Sqrt[13/Pi]*u^2)/(3282368083230720*b^2) - 
      (263826767738911*d^4*K0^2*M^4*Sqrt[13/Pi]*u^2)/(1516454054452592640*
        b^2) - (1044029128719*d^6*K0^2*M^4*Sqrt[13/Pi]*u^2)/
       (130200600634818560*b^2) + (196346862214081*d^8*K0^2*M^4*Sqrt[13/Pi]*
        u^2)/(837003861223833600*b^2) - (138262441*d^10*K0^2*M^4*Sqrt[13/Pi]*
        u^2)/(421748490240*b^2) - (235594073227*d^12*K0^2*M^4*Sqrt[13/Pi]*
        u^2)/(42611105662304256*b^2) + (12928169561003*d^14*K0^2*M^4*
        Sqrt[13/Pi]*u^2)/(17577081085700505600*b^2) - 
      (7162042357*d^16*K0^2*M^4*Sqrt[13/Pi]*u^2)/(468722162285346816*b^2) - 
      (61*d^18*K0^2*M^4*Sqrt[13/Pi]*u^2)/(1460600832*b^2) - 
      (235893*K1^2*M^4*Sqrt[13/Pi]*u^2)/(3108303109120*b^2) + 
      (4722395210636011*d^4*K1^2*M^4*Sqrt[13/Pi]*u^2)/
       (2148309910474506240*b^2) + (1010173319*d^6*K1^2*M^4*Sqrt[13/Pi]*u^2)/
       (13379217730560*b^2) - (2445747822775289*d^8*K1^2*M^4*Sqrt[13/Pi]*u^2)/
       (7582270272262963200*b^2) - (6091461038489*d^10*K1^2*M^4*Sqrt[13/Pi]*
        u^2)/(19147147152179200*b^2) - (31093419571*d^12*K1^2*M^4*Sqrt[13/Pi]*
        u^2)/(1230888031211520*b^2) - (24526070395*d^14*K1^2*M^4*Sqrt[13/Pi]*
        u^2)/(39060180190445568*b^2) + (5135026609*d^16*K1^2*M^4*Sqrt[13/Pi]*
        u^2)/(5744144145653760*b^2) - (601*d^18*K1^2*M^4*Sqrt[13/Pi]*u^2)/
       (1217167360*b^2) + (7200894047*d^2*K0^2*M^4*u^2)/
       (1686993960960*Sqrt[13]*b^2*Sqrt[Pi]) - (2886090371*d^2*K1^2*M^4*u^2)/
       (49617469440*Sqrt[13]*b^2*Sqrt[Pi]) + (29302738973147*K0^2*M^4*u^2)/
       (22976576582615040*b^2*Sqrt[13*Pi]) - 
      (8106107722521205*d^4*K0^2*M^4*u^2)/(303290810890518528*b^2*
        Sqrt[13*Pi]) + (15197741660704853*d^6*K0^2*M^4*u^2)/
       (390601801904455680*b^2*Sqrt[13*Pi]) - 
      (91990076918038771*d^8*K0^2*M^4*u^2)/(5859027028566835200*b^2*
        Sqrt[13*Pi]) + (136365993109961*d^12*K0^2*M^4*u^2)/
       (71018509437173760*b^2*Sqrt[13*Pi]) - 
      (5295866701310699*d^14*K0^2*M^4*u^2)/(17577081085700505600*b^2*
        Sqrt[13*Pi]) + (49331218388741*d^16*K0^2*M^4*u^2)/
       (2343610811426734080*b^2*Sqrt[13*Pi]) - (3018752696447*K1^2*M^4*u^2)/
       (783292383498240*b^2*Sqrt[13*Pi]) + (10263801703891999*d^4*K1^2*M^4*
        u^2)/(322246486571175936*b^2*Sqrt[13*Pi]) + 
      (7618863863573*d^6*K1^2*M^4*u^2)/(107033741844480*b^2*Sqrt[13*Pi]) - 
      (529316498192052463*d^8*K1^2*M^4*u^2)/(7582270272262963200*b^2*
        Sqrt[13*Pi]) + (466743278447821*d^10*K1^2*M^4*u^2)/
       (57441441456537600*b^2*Sqrt[13*Pi]) - 
      (2223164490419*d^12*K1^2*M^4*u^2)/(4923552124846080*b^2*Sqrt[13*Pi]) + 
      (45110768738429*d^14*K1^2*M^4*u^2)/(195300900952227840*b^2*
        Sqrt[13*Pi]) - (42768525011*d^16*K1^2*M^4*u^2)/
       (11488288291307520*b^2*Sqrt[13*Pi]) + 
      (173017062284809*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(2443391443235635200*b^2) - 
      (2792007102293*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^3)/(354268731801600*b^2) + 
      (22940867080774801*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (81206114615936335872000*b^2) - (90545431326377578877*d^6*K0*K1*M^4*
        Sqrt[13/Pi]*u^3)/(14764748111988424704000*b^2) - 
      (542879323814713097*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (244045423338651648000*b^2) - (65445040992327023359*d^10*K0*K1*M^4*
        Sqrt[13/Pi]*u^3)/(54137409743957557248000*b^2) + 
      (4589364867803901817*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (23201747033124667392000*b^2) + (16542462467768591*d^14*K0*K1*M^4*
        Sqrt[13/Pi]*u^3)/(7061401270950985728000*b^2) + 
      (16437939463399189*d^16*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (54137409743957557248000*b^2) - (74047*d^18*K0*K1*M^4*Sqrt[13/Pi]*u^3)/
       (102242058240*b^2) - (22423095411065*K0*K1*M^4*u^3)/
       (5749156337025024*b^2*Sqrt[13*Pi]) + 
      (1137199183086645583787*d^4*K0*K1*M^4*u^3)/(81206114615936335872000*b^2*
        Sqrt[13*Pi]) + (5406589793903414011481*d^6*K0*K1*M^4*u^3)/
       (14764748111988424704000*b^2*Sqrt[13*Pi]) - 
      (417589882814913152969*d^8*K0*K1*M^4*u^3)/(2684499656725168128000*b^2*
        Sqrt[13*Pi]) - (78011463827493719893*d^10*K0*K1*M^4*u^3)/
       (54137409743957557248000*b^2*Sqrt[13*Pi]) + 
      (114921747729084688019*d^12*K0*K1*M^4*u^3)/(23201747033124667392000*b^2*
        Sqrt[13*Pi]) - (7424230869145348163*d^14*K0*K1*M^4*u^3)/
       (7061401270950985728000*b^2*Sqrt[13*Pi]) + 
      (5360045460581389943*d^16*K0*K1*M^4*u^3)/(54137409743957557248000*b^2*
        Sqrt[13*Pi]) - (710388223*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (7380598579200*b^2) - (64132299590645226553*d^4*K0^2*M^4*Sqrt[13/Pi]*
        u^4)/(324824458463745343488000*b^2) + 
      (933949664179531*d^6*K0^2*M^4*Sqrt[13/Pi]*u^4)/(2043563752524349440*
        b^2) - (17830511232588258583*d^8*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (216549638975830228992000*b^2) + (31214229974691380293*d^10*K0^2*M^4*
        Sqrt[13/Pi]*u^4)/(114643926516616003584000*b^2) + 
      (11458349306668657*d^12*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (143664068316561408000*b^2) - (3221358154417993*d^14*K0^2*M^4*
        Sqrt[13/Pi]*u^4)/(1592276757175222272000*b^2) + 
      (31608597414770699*d^16*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (38214642172205334528000*b^2) - (1467*d^18*K0^2*M^4*Sqrt[13/Pi]*u^4)/
       (6816137216*b^2) + (93249225246255910159*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (1070009980821749366784000*b^2) - (954764660216227869313*d^4*K1^2*M^4*
        Sqrt[13/Pi]*u^4)/(2728525451095460885299200*b^2) + 
      (35732252522325766441883*d^6*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (13642627255477304426496000*b^2) + (8090490683217729234101*d^8*K1^2*
        M^4*Sqrt[13/Pi]*u^4)/(1705328406934663053312000*b^2) - 
      (13357048595541529597193*d^10*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (9095084836984869617664000*b^2) + (204750422013666884429*d^12*K1^2*M^4*
        Sqrt[13/Pi]*u^4)/(1605014971232624050176000*b^2) - 
      (30696877595204991887*d^14*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (1705328406934663053312000*b^2) - (165772803264167388937*d^16*K1^2*M^4*
        Sqrt[13/Pi]*u^4)/(18190169673969739235328000*b^2) - 
      (1358789898666980671*d^18*K1^2*M^4*Sqrt[13/Pi]*u^4)/
       (2372630827039531204608000*b^2) - (12832645731187*d^2*K0^2*M^4*u^4)/
       (354268731801600*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (538683901126373*d^2*K1^2*M^4*u^4)/(3381656076288000*Sqrt[13]*b^2*
        Sqrt[Pi]) + (2956274476972059895789*d^4*K0^2*M^4*u^4)/
       (324824458463745343488000*b^2*Sqrt[13*Pi]) + 
      (134316567572742811*d^6*K0^2*M^4*u^4)/(1459688394660249600*b^2*
        Sqrt[13*Pi]) - (13224920889765398786501*d^8*K0^2*M^4*u^4)/
       (216549638975830228992000*b^2*Sqrt[13*Pi]) - 
      (1259386433119415708449*d^10*K0^2*M^4*u^4)/(114643926516616003584000*
        b^2*Sqrt[13*Pi]) + (273110059573343339*d^12*K0^2*M^4*u^4)/
       (143664068316561408000*b^2*Sqrt[13*Pi]) - 
      (602433158738177951*d^14*K0^2*M^4*u^4)/(1592276757175222272000*b^2*
        Sqrt[13*Pi]) + (1036826638093492513*d^16*K0^2*M^4*u^4)/
       (38214642172205334528000*b^2*Sqrt[13*Pi]) - 
      (3867011996896949827009*K1^2*M^4*u^4)/(356669993607249788928000*b^2*
        Sqrt[13*Pi]) + (1549265672611610988050657*d^4*K1^2*M^4*u^4)/
       (13642627255477304426496000*b^2*Sqrt[13*Pi]) + 
      (3527281868235638818203169*d^6*K1^2*M^4*u^4)/
       (13642627255477304426496000*b^2*Sqrt[13*Pi]) - 
      (481430181022579940753249*d^8*K1^2*M^4*u^4)/(1705328406934663053312000*
        b^2*Sqrt[13*Pi]) + (2916772537300087188661*d^10*K1^2*M^4*u^4)/
       (9095084836984869617664000*b^2*Sqrt[13*Pi]) + 
      (9902504938552409581591*d^12*K1^2*M^4*u^4)/(1605014971232624050176000*
        b^2*Sqrt[13*Pi]) - (304703813298289693241*d^14*K1^2*M^4*u^4)/
       (341065681386932610662400*b^2*Sqrt[13*Pi]) + 
      (1364876768632870338343*d^16*K1^2*M^4*u^4)/(6063389891323246411776000*
        b^2*Sqrt[13*Pi]) + (2335323838355209363*d^18*K1^2*M^4*u^4)/
       (2372630827039531204608000*b^2*Sqrt[13*Pi]) - 
      (2352516320024194357861*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (16050149712326240501760000*b^2) - (214594795798398698224939*d^2*K0*K1*
        M^4*Sqrt[13/Pi]*u^5)/(272852545109546088529920000*b^2) - 
      (346080892935032199733*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (210534371226501611520000*b^2) + (1188747221812634354249*d^6*K0*K1*M^4*
        Sqrt[13/Pi]*u^5)/(3410656813869326106624000*b^2) + 
      (163327302973698052293389*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (272852545109546088529920000*b^2) - (107990358248319471011*d^10*K0*K1*
        M^4*Sqrt[13/Pi]*u^5)/(563744927912285306880000*b^2) + 
      (1555946971358015147221*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (5052824909436038676480000*b^2) - (4831086194792606910347*d^14*K0*K1*
        M^4*Sqrt[13/Pi]*u^5)/(68213136277386522132480000*b^2) + 
      (1051698093556951342357*d^16*K0*K1*M^4*Sqrt[13/Pi]*u^5)/
       (90950848369848696176640000*b^2) - (165400484746526185663*d^18*K0*K1*
        M^4*Sqrt[13/Pi]*u^5)/(68213136277386522132480000*b^2) - 
      (106983836483747268170207*K0*K1*M^4*u^5)/(16050149712326240501760000*
        b^2*Sqrt[13*Pi]) - (33217203481319064827988113*d^2*K0*K1*M^4*u^5)/
       (272852545109546088529920000*b^2*Sqrt[13*Pi]) + 
      (670757187345501185595163*d^4*K0*K1*M^4*u^5)/(5684428023115543511040000*
        b^2*Sqrt[13*Pi]) + (4401909473257038072373*d^6*K0*K1*M^4*u^5)/
       (19489467507824720609280*b^2*Sqrt[13*Pi]) - 
      (49890922157191447204603817*d^8*K0*K1*M^4*u^5)/
       (272852545109546088529920000*b^2*Sqrt[13*Pi]) - 
      (747652800469244766347*d^10*K0*K1*M^4*u^5)/(51249538901116846080000*b^2*
        Sqrt[13*Pi]) + (114086518947943441051303*d^12*K0*K1*M^4*u^5)/
       (45475424184924348088320000*b^2*Sqrt[13*Pi]) - 
      (1049439474901883671729*d^14*K0*K1*M^4*u^5)/(68213136277386522132480000*
        b^2*Sqrt[13*Pi]) - (1816284550830288197467*d^16*K0*K1*M^4*u^5)/
       (30316949456616232058880000*b^2*Sqrt[13*Pi]) + 
      (1790221060613926914019*d^18*K0*K1*M^4*u^5)/(68213136277386522132480000*
        b^2*Sqrt[13*Pi]) - (495747501848041111*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (1528585686888213381120000*b^2) + (5961491540412674919787*d^4*K0^2*M^4*
        Sqrt[13/Pi]*u^6)/(136426272554773044264960000*b^2) - 
      (29334914826611557344529*d^6*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (38978935015649441218560000*b^2) - (304944993490684179337*d^8*K0^2*M^4*
        Sqrt[13/Pi]*u^6)/(9095084836984869617664000*b^2) + 
      (4175871458458944891443*d^10*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (8268258942713517834240000*b^2) - (529899111420585605969*d^12*K0^2*M^4*
        Sqrt[13/Pi]*u^6)/(38978935015649441218560000*b^2) + 
      (708129282152034893831*d^14*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (54570509021909217705984000*b^2) - (270786520066338090217*d^16*K0^2*
        M^4*Sqrt[13/Pi]*u^6)/(60633898913232464117760000*b^2) - 
      (12246319290182161937*d^18*K0^2*M^4*Sqrt[13/Pi]*u^6)/
       (77957870031298882437120000*b^2) - (7274646370951*K1^2*M^4*Sqrt[13/Pi]*
        u^6)/(37198216839168000*b^2) - (98033748076637111297*d^4*K1^2*M^4*
        Sqrt[13/Pi]*u^6)/(1146439265166160035840000*b^2) + 
      (234316952161250218788433*d^6*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (1637115270657276531179520000*b^2) + 
      (3133796331028942495034411*d^8*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (16371152706572765311795200000*b^2) - 
      (412977694443586497462203*d^10*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (4092788176643191327948800000*b^2) + 
      (87654931478655513193547*d^12*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (227377120924621740441600000*b^2) - (322583408286902807267*d^14*K1^2*
        M^4*Sqrt[13/Pi]*u^6)/(4772930818242788720640000*b^2) - 
      (63999400873239195191*d^16*K1^2*M^4*Sqrt[13/Pi]*u^6)/
       (47452616540790624092160000*b^2) + (234601840421570723*d^18*K1^2*M^4*
        Sqrt[13/Pi]*u^6)/(609045859619522519040000*b^2) - 
      (1778186743520219*d^2*K0^2*M^4*u^6)/(74396433678336000*Sqrt[13]*b^2*
        Sqrt[Pi]) - (839233263740077*d^2*K1^2*M^4*u^6)/
       (24798811226112000*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (18060454133068160196499*K0^2*M^4*u^6)/(10700099808217493667840000*b^2*
        Sqrt[13*Pi]) + (2562039036638549427661049*d^4*K0^2*M^4*u^6)/
       (136426272554773044264960000*b^2*Sqrt[13*Pi]) + 
      (13147791167558895912246379*d^6*K0^2*M^4*u^6)/
       (272852545109546088529920000*b^2*Sqrt[13*Pi]) - 
      (268404586059749224880947*d^8*K0^2*M^4*u^6)/(9095084836984869617664000*
        b^2*Sqrt[13*Pi]) - (80556720175288187651479*d^10*K0^2*M^4*u^6)/
       (8268258942713517834240000*b^2*Sqrt[13*Pi]) + 
      (50280995636694710847917*d^12*K0^2*M^4*u^6)/(38978935015649441218560000*
        b^2*Sqrt[13*Pi]) - (18026546852569010944571*d^14*K0^2*M^4*u^6)/
       (54570509021909217705984000*b^2*Sqrt[13*Pi]) + 
      (13554539253567070994783*d^16*K0^2*M^4*u^6)/
       (181901696739697392353280000*b^2*Sqrt[13*Pi]) + 
      (86095988806950363581*d^18*K0^2*M^4*u^6)/(77957870031298882437120000*
        b^2*Sqrt[13*Pi]) + (238713118810339079475827*d^4*K1^2*M^4*u^6)/
       (8025074856163120250880000*b^2*Sqrt[13*Pi]) + 
      (82642124055375878553647651*d^6*K1^2*M^4*u^6)/
       (1637115270657276531179520000*b^2*Sqrt[13*Pi]) - 
      (718443395373708020751996143*d^8*K1^2*M^4*u^6)/
       (16371152706572765311795200000*b^2*Sqrt[13*Pi]) - 
      (12991139532162978221400961*d^10*K1^2*M^4*u^6)/
       (4092788176643191327948800000*b^2*Sqrt[13*Pi]) - 
      (799915801187922803199511*d^12*K1^2*M^4*u^6)/
       (227377120924621740441600000*b^2*Sqrt[13*Pi]) + 
      (152634899087218659430679*d^14*K1^2*M^4*u^6)/
       (233873610093896647311360000*b^2*Sqrt[13*Pi]) + 
      (2006031560889293809163*d^16*K1^2*M^4*u^6)/(47452616540790624092160000*
        b^2*Sqrt[13*Pi]) - (2235208546770215903*d^18*K1^2*M^4*u^6)/
       (348026205496870010880000*b^2*Sqrt[13*Pi]) + 
      (568692362822652959783*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (77040718619165954408448000*b^2) + (632848963527163448359249*d^2*K0*K1*
        M^4*Sqrt[13/Pi]*u^7)/(6548461082629106124718080000*b^2) - 
      (15563892101279435281561*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (121267797826464928235520000*b^2) - (11076459116538021646157*d^6*K0*K1*
        M^4*Sqrt[13/Pi]*u^7)/(181901696739697392353280000*b^2) - 
      (94672100644610276377039*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (297657321937686642032640000*b^2) - 
      (59801630569*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^7)/(332126936064000*b^2) + 
      (269581014617976968783*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (19843821462512442802176000*b^2) + (1056674866150695343561*d^14*K0*K1*
        M^4*Sqrt[13/Pi]*u^7)/(142357849622371872276480000*b^2) - 
      (10153730908565818590211*d^16*K0*K1*M^4*Sqrt[13/Pi]*u^7)/
       (727606786958789569413120000*b^2) - (1580163061837136573*d^18*K0*K1*
        M^4*Sqrt[13/Pi]*u^7)/(1443664259838868193280000*b^2) - 
      (2138224896473750922731*K0*K1*M^4*u^7)/(1572259563656448049152000*b^2*
        Sqrt[13*Pi]) - (110682357730399789749045277*d^2*K0*K1*M^4*u^7)/
       (6548461082629106124718080000*b^2*Sqrt[13*Pi]) + 
      (1881076762298013136310213*d^4*K0*K1*M^4*u^7)/
       (121267797826464928235520000*b^2*Sqrt[13*Pi]) + 
      (1444897734369700353324067*d^6*K0*K1*M^4*u^7)/
       (60633898913232464117760000*b^2*Sqrt[13*Pi]) - 
      (4189144767486649325119613*d^8*K0*K1*M^4*u^7)/
       (297657321937686642032640000*b^2*Sqrt[13*Pi]) + 
      (9815067433854320679421*d^12*K0*K1*M^4*u^7)/(19843821462512442802176000*
        b^2*Sqrt[13*Pi]) - (28862005432644011970613*d^14*K0*K1*M^4*u^7)/
       (142357849622371872276480000*b^2*Sqrt[13*Pi]) + 
      (141573727319067228719143*d^16*K0*K1*M^4*u^7)/
       (727606786958789569413120000*b^2*Sqrt[13*Pi]) + 
      (6471499357997921683*d^18*K0*K1*M^4*u^7)/(481221419946289397760000*b^2*
        Sqrt[13*Pi]) - (100690752201632492327*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (107000998082174936678400000*b^2) - (31752108462909955733*d^4*K0^2*M^4*
        Sqrt[13/Pi]*u^8)/(25680239539721984802816000*b^2) + 
      (2322641086590265791433*d^6*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (85044949125053326295040000*b^2) - (472485381089*d^8*K0^2*M^4*
        Sqrt[13/Pi]*u^8)/(5314030977024000*b^2) + 
      (9233683677486666841687*d^10*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (79375285850049771208704000*b^2) - (1526049592697257406539*d^12*K0^2*
        M^4*Sqrt[13/Pi]*u^8)/(25680239539721984802816000*b^2) + 
      (8965053356469558072817*d^14*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (385203593095829772042240000*b^2) + (4315290663127059481351*d^16*K0^2*
        M^4*Sqrt[13/Pi]*u^8)/(1455213573917579138826240000*b^2) + 
      (3435483466727490071*d^18*K0^2*M^4*Sqrt[13/Pi]*u^8)/
       (770407186191659544084480000*b^2) + (31383834642494148691*K1^2*M^4*
        Sqrt[13/Pi]*u^8)/(23345672308838168002560000*b^2) + 
      (2209651155947992721827*d^4*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (25579926104019945799680000*b^2) + (1690027677629*d^6*K1^2*M^4*
        Sqrt[13/Pi]*u^8)/(17713436590080000*b^2) - 
      (236138122671048866572537*d^8*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (1637115270657276531179520000*b^2) - 
      (1487120232545065793461*d^10*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (54419344176973181091840000*b^2) + (2223360172378202814133*d^12*K1^2*
        M^4*Sqrt[13/Pi]*u^8)/(218282036087636870823936000*b^2) + 
      (4075116587642844367*d^14*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (494298088966569000960000*b^2) - (9386255505585275274893*d^16*K1^2*M^4*
        Sqrt[13/Pi]*u^8)/(13096922165258212249436160000*b^2) + 
      (396207087011308673633*d^18*K1^2*M^4*Sqrt[13/Pi]*u^8)/
       (2806483321126759767736320000*b^2) - (28328718749*d^2*K0^2*M^4*u^8)/
       (26522792755200*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (782226096425677*d^2*K1^2*M^4*u^8)/(743964336783360000*Sqrt[13]*b^2*
        Sqrt[Pi]) - (3244469368329950487383*K0^2*M^4*u^8)/
       (35666999360724978892800000*b^2*Sqrt[13*Pi]) + 
      (22744324250459096584337*d^4*K0^2*M^4*u^8)/(25680239539721984802816000*
        b^2*Sqrt[13*Pi]) + (800311842558640325152397*d^6*K0^2*M^4*u^8)/
       (595314643875373284065280000*b^2*Sqrt[13*Pi]) - 
      (28980321355950215078831*d^10*K0^2*M^4*u^8)/(15875057170009954241740800*
        b^2*Sqrt[13*Pi]) + (21829253505128454962383*d^12*K0^2*M^4*u^8)/
       (25680239539721984802816000*b^2*Sqrt[13*Pi]) - 
      (118129528685841566538301*d^14*K0^2*M^4*u^8)/
       (385203593095829772042240000*b^2*Sqrt[13*Pi]) - 
      (19698844497020049230281*d^16*K0^2*M^4*u^8)/
       (485071191305859712942080000*b^2*Sqrt[13*Pi]) + 
      (3775455719648069077*d^18*K0^2*M^4*u^8)/(770407186191659544084480000*
        b^2*Sqrt[13*Pi]) - (527333445408739279883*K1^2*M^4*u^8)/
       (4669134461767633600512000*b^2*Sqrt[13*Pi]) - 
      (1562561498542655977727*d^4*K1^2*M^4*u^8)/(51159852208039891599360000*
        b^2*Sqrt[13*Pi]) + (1326092389558077259387141*d^8*K1^2*M^4*u^8)/
       (1637115270657276531179520000*b^2*Sqrt[13*Pi]) + 
      (224179481859591596925859*d^10*K1^2*M^4*u^8)/
       (1033967539362490440744960000*b^2*Sqrt[13*Pi]) - 
      (113833883846460989439029*d^12*K1^2*M^4*u^8)/
       (1091410180438184354119680000*b^2*Sqrt[13*Pi]) - 
      (59447477092046814721*d^14*K1^2*M^4*u^8)/(494298088966569000960000*b^2*
        Sqrt[13*Pi]) + (31797323266261391858389*d^16*K1^2*M^4*u^8)/
       (2619384433051642449887232000*b^2*Sqrt[13*Pi]) - 
      (5588403256847548329389*d^18*K1^2*M^4*u^8)/
       (2806483321126759767736320000*b^2*Sqrt[13*Pi]) - 
      (6145779562371627251*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (20273873320833145896960000*b^2) + (2921605866948135533*d^2*K0*K1*M^4*
        Sqrt[13/Pi]*u^9)/(4943789430106906165248000*b^2) + 
      (3553333486063131470929*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (51360479079443969605632000*b^2) + (132180728373647092454369*d^6*K0*K1*
        M^4*Sqrt[13/Pi]*u^9)/(3638033934793947847065600000*b^2) - 
      (84244776124860786591991*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (513604790794439696056320000*b^2) + (739133970679840412101*d^10*K0*K1*
        M^4*Sqrt[13/Pi]*u^9)/(36927412120088944312320000*b^2) + 
      (24532965025302809870149*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (779578700312988824371200000*b^2) - (206261257419672580035751*d^14*K0*
        K1*M^4*Sqrt[13/Pi]*u^9)/(16371152706572765311795200000*b^2) + 
      (354719780015307829999*d^16*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (1455213573917579138826240000*b^2) - 
      (379731592664763192107*d^18*K0*K1*M^4*Sqrt[13/Pi]*u^9)/
       (1155610779287489316126720000*b^2) - 
      (16925963833115140009*K0*K1*M^4*u^9)/(20273873320833145896960000*b^2*
        Sqrt[13*Pi]) + (3023714185004739162707*d^2*K0*K1*M^4*u^9)/
       (24718947150534530826240000*b^2*Sqrt[13*Pi]) - 
      (1184074523298044130343*d^4*K0*K1*M^4*u^9)/(1902239965905332207616000*
        b^2*Sqrt[13*Pi]) - (101718769230240274071293*d^6*K0*K1*M^4*u^9)/
       (74245590505998935654400000*b^2*Sqrt[13*Pi]) + 
      (423493363905824448874201*d^8*K0*K1*M^4*u^9)/
       (171201596931479898685440000*b^2*Sqrt[13*Pi]) + 
      (201961152900580952393*d^10*K0*K1*M^4*u^9)/(5275344588584134901760000*
        b^2*Sqrt[13*Pi]) - (144936161735319053369899*d^12*K0*K1*M^4*u^9)/
       (259859566770996274790400000*b^2*Sqrt[13*Pi]) + 
      (2533828761792675186557563*d^14*K0*K1*M^4*u^9)/
       (16371152706572765311795200000*b^2*Sqrt[13*Pi]) + 
      (15874910209326654894557*d^16*K0*K1*M^4*u^9)/
       (1455213573917579138826240000*b^2*Sqrt[13*Pi]) + 
      (4151975259999398410031*d^18*K0*K1*M^4*u^9)/
       (1155610779287489316126720000*b^2*Sqrt[13*Pi]) - 
      (1636548224560567369*K0^2*M^4*Sqrt[13/Pi]*u^10)/
       (140074033853029008015360000*b^2) + (28442745045694275812741*d^4*K0^2*
        M^4*Sqrt[13/Pi]*u^10)/(3274230541314553062359040000*b^2) - 
      (54888936483075560333597*d^6*K0^2*M^4*Sqrt[13/Pi]*u^10)/
       (6548461082629106124718080000*b^2) - 
      (3234689799594240192299*d^8*K0^2*M^4*Sqrt[13/Pi]*u^10)/
       (114885282151387826749440000*b^2) + (3649212094413006905971457*d^10*
        K0^2*M^4*Sqrt[13/Pi]*u^10)/(392907664957746367483084800000*b^2) - 
      (107462480377632886111*d^12*K0^2*M^4*Sqrt[13/Pi]*u^10)/
       (53896799033984412549120000*b^2) - (664534877007513090653*d^14*K0^2*
        M^4*Sqrt[13/Pi]*u^10)/(467747220187793294622720000*b^2) - 
      (3876630731*d^16*K0^2*M^4*Sqrt[13/Pi]*u^10)/(6642538721280000*b^2) + 
      (10624367922231760358611*d^18*K0^2*M^4*Sqrt[13/Pi]*u^10)/
       (78581532991549273496616960000*b^2) - 
      (362240448448540603*K1^2*M^4*Sqrt[13/Pi]*u^10)/
       (4531806977597997318144000*b^2) + (101100795214801298382077*d^4*K1^2*
        M^4*Sqrt[13/Pi]*u^10)/(19645383247887318374154240000*b^2) + 
      (1008659677141293635141*d^6*K1^2*M^4*Sqrt[13/Pi]*u^10)/
       (157163065983098546993233920*b^2) - (215151329103738288089707*d^8*K1^2*
        M^4*Sqrt[13/Pi]*u^10)/(32742305413145530623590400000*b^2) + 
      (8059629521*d^10*K1^2*M^4*Sqrt[13/Pi]*u^10)/(1398429204480000*b^2) + 
      (160416870694664229811219*d^12*K1^2*M^4*Sqrt[13/Pi]*u^10)/
       (19645383247887318374154240000*b^2) - 
      (43850582931499549892773*d^14*K1^2*M^4*Sqrt[13/Pi]*u^10)/
       (26193844330516424498872320000*b^2) - 
      (465526118074049001983*d^16*K1^2*M^4*Sqrt[13/Pi]*u^10)/
       (785815329915492734966169600*b^2) + (1961964844430702655587*d^18*K1^2*
        M^4*Sqrt[13/Pi]*u^10)/(26193844330516424498872320000*b^2) + 
      (24386783182673*d^2*K0^2*M^4*u^10)/(1115946505175040000*Sqrt[13]*b^2*
        Sqrt[Pi]) + (42404123119123*d^2*K1^2*M^4*u^10)/
       (3347839515525120000*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (5343473329410451141*K0^2*M^4*u^10)/(2858653752102632816640000*b^2*
        Sqrt[13*Pi]) - (46342205173208504406593*d^4*K0^2*M^4*u^10)/
       (3274230541314553062359040000*b^2*Sqrt[13*Pi]) - 
      (194353668464297619045511*d^6*K0^2*M^4*u^10)/
       (6548461082629106124718080000*b^2*Sqrt[13*Pi]) + 
      (27059768292398307945007*d^8*K0^2*M^4*u^10)/
       (114885282151387826749440000*b^2*Sqrt[13*Pi]) - 
      (37494817578426920044301*d^10*K0^2*M^4*u^10)/
       (392907664957746367483084800000*b^2*Sqrt[13*Pi]) + 
      (379747279645816232322499*d^12*K0^2*M^4*u^10)/
       (4365640721752737416478720000*b^2*Sqrt[13*Pi]) - 
      (4361046834006658847431*d^14*K0^2*M^4*u^10)/
       (467747220187793294622720000*b^2*Sqrt[13*Pi]) - 
      (102206250326198422036663*d^18*K0^2*M^4*u^10)/
       (78581532991549273496616960000*b^2*Sqrt[13*Pi]) + 
      (7846652670169259747*K1^2*M^4*u^10)/(2517670543109998510080000*b^2*
        Sqrt[13*Pi]) + (489684602120231759008039*d^4*K1^2*M^4*u^10)/
       (19645383247887318374154240000*b^2*Sqrt[13*Pi]) - 
      (3704747387416091126586877*d^6*K1^2*M^4*u^10)/
       (19645383247887318374154240000*b^2*Sqrt[13*Pi]) - 
      (891472701683332037432209*d^8*K1^2*M^4*u^10)/
       (32742305413145530623590400000*b^2*Sqrt[13*Pi]) - 
      (1016040822277970912027383*d^12*K1^2*M^4*u^10)/
       (19645383247887318374154240000*b^2*Sqrt[13*Pi]) + 
      (223020380041264841838689*d^14*K1^2*M^4*u^10)/
       (26193844330516424498872320000*b^2*Sqrt[13*Pi]) + 
      (49556210758431345531707*d^16*K1^2*M^4*u^10)/
       (19645383247887318374154240000*b^2*Sqrt[13*Pi]) - 
      (17720112259486983024391*d^18*K1^2*M^4*u^10)/
       (26193844330516424498872320000*b^2*Sqrt[13*Pi]) - 
      (457920496690001*K0*K1*M^4*Sqrt[13/Pi]*u^11)/(34620374160412508160000*
        b^2) - (1294753292893*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^11)/
       (956525575864320000*b^2) + (4199477224177811606021*d^4*K0*K1*M^4*
        Sqrt[13/Pi]*u^11)/(1403241660563379883868160000*b^2) + 
      (173758853666751405817*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^11)/
       (81179269619369084190720000*b^2) - (20270781527979818640347*d^8*K0*K1*
        M^4*Sqrt[13/Pi]*u^11)/(4677472201877932946227200000*b^2) - 
      (30187061006260012051*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^11)/
       (14496298146315907891200000*b^2) - (288737803910276193006043*d^12*K0*
        K1*M^4*Sqrt[13/Pi]*u^11)/(39290766495774636748308480000*b^2) - 
      (6402390013004326330189*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^11)/
       (3274230541314553062359040000*b^2) - 
      (32157554406672685559839*d^16*K0*K1*M^4*Sqrt[13/Pi]*u^11)/
       (39290766495774636748308480000*b^2) - 
      (220058268480527806697*d^18*K0*K1*M^4*Sqrt[13/Pi]*u^11)/
       (7858153299154927349661696000*b^2) + 
      (3342902978748070139*K0*K1*M^4*u^11)/(4119824525089088471040000*b^2*
        Sqrt[13*Pi]) - (495341218590741963394631*d^4*K0*K1*M^4*u^11)/
       (9822691623943659187077120000*b^2*Sqrt[13*Pi]) + 
      (3715160134892030390747*d^6*K0*K1*M^4*u^11)/(81179269619369084190720000*
        b^2*Sqrt[13*Pi]) + (132751676917818468182837*d^8*K0*K1*M^4*u^11)/
       (1559157400625977648742400000*b^2*Sqrt[13*Pi]) - 
      (1116797876916801763097*d^10*K0*K1*M^4*u^11)/
       (14496298146315907891200000*b^2*Sqrt[13*Pi]) + 
      (678616816993037953692371*d^12*K0*K1*M^4*u^11)/
       (7858153299154927349661696000*b^2*Sqrt[13*Pi]) + 
      (65238676235192526987299*d^14*K0*K1*M^4*u^11)/
       (1091410180438184354119680000*b^2*Sqrt[13*Pi]) + 
      (125851240374977050938167*d^16*K0*K1*M^4*u^11)/
       (7858153299154927349661696000*b^2*Sqrt[13*Pi]) + 
      (44094047463147522389*d^18*K0*K1*M^4*u^11)/
       (7858153299154927349661696000*b^2*Sqrt[13*Pi]) + 
      (13278672697387*K0^2*M^4*Sqrt[13/Pi]*u^12)/(39083156767028183040000*
        b^2) + (38155999313631473*d^4*K0^2*M^4*Sqrt[13/Pi]*u^12)/
       (322139958807020175360000*b^2) - (715550952373247*d^6*K0^2*M^4*
        Sqrt[13/Pi]*u^12)/(205186573026897960960000*b^2) - 
      (90498223339240910449*d^8*K0^2*M^4*Sqrt[13/Pi]*u^12)/
       (446485982906529963048960000*b^2) - (60820876361258309*d^10*K0^2*M^4*
        Sqrt[13/Pi]*u^12)/(307779859540346941440000*b^2) - 
      (47118733891241276603*d^12*K0^2*M^4*Sqrt[13/Pi]*u^12)/
       (111621495726632490762240000*b^2) + (1527806914875557*d^14*K0^2*M^4*
        Sqrt[13/Pi]*u^12)/(11369645604953653248000*b^2) - 
      (22996582061941211363*d^16*K0^2*M^4*Sqrt[13/Pi]*u^12)/
       (223242991453264981524480000*b^2) + (15767503831007*d^18*K0^2*M^4*
        Sqrt[13/Pi]*u^12)/(842691380131859005440000*b^2) - 
      (1056330997063*K1^2*M^4*Sqrt[13/Pi]*u^12)/(62832252027375452160000*
        b^2) + (555270652345498379*d^4*K1^2*M^4*Sqrt[13/Pi]*u^12)/
       (4134129471356758917120000*b^2) + (6543646812539744267*d^6*K1^2*M^4*
        Sqrt[13/Pi]*u^12)/(15945927960947498680320000*b^2) - 
      (30363253457007387821*d^8*K1^2*M^4*Sqrt[13/Pi]*u^12)/
       (44648598290652996304896000*b^2) + (730139093406707560253*d^10*K1^2*
        M^4*Sqrt[13/Pi]*u^12)/(2232429914532649815244800000*b^2) - 
      (30860345090713267*d^12*K1^2*M^4*Sqrt[13/Pi]*u^12)/
       (103353236783918972928000*b^2) + (3700059556878940789*d^14*K1^2*M^4*
        Sqrt[13/Pi]*u^12)/(10147408702421135523840000*b^2) + 
      (4977361121617717331*d^16*K1^2*M^4*Sqrt[13/Pi]*u^12)/
       (111621495726632490762240000*b^2) - (1300314573329929217*d^18*K1^2*M^4*
        Sqrt[13/Pi]*u^12)/(148828660968843321016320000*b^2) - 
      (980102994769*d^2*K0^2*M^4*u^12)/(956525575864320000*Sqrt[13]*b^2*
        Sqrt[Pi]) - (1894119207809*d^2*K1^2*M^4*u^12)/
       (2231893010350080000*Sqrt[13]*b^2*Sqrt[Pi]) + 
      (8304460701666341*K0^2*M^4*u^12)/(136791048684598640640000*b^2*
        Sqrt[13*Pi]) - (1263569820254691073*d^4*K0^2*M^4*u^12)/
       (204998155604467384320000*b^2*Sqrt[13*Pi]) - 
      (673952632362093037*d^6*K0^2*M^4*u^12)/(82074629210759184384000*b^2*
        Sqrt[13*Pi]) + (6428978379811459439677*d^8*K0^2*M^4*u^12)/
       (446485982906529963048960000*b^2*Sqrt[13*Pi]) + 
      (9274995431487217937*d^10*K0^2*M^4*u^12)/(492447775264555106304000*b^2*
        Sqrt[13*Pi]) - (123318853819531941553*d^12*K0^2*M^4*u^12)/
       (111621495726632490762240000*b^2*Sqrt[13*Pi]) - 
      (263416235217479*d^14*K0^2*M^4*u^12)/(30319054946543075328*b^2*
        Sqrt[13*Pi]) + (142099776211639720247*d^16*K0^2*M^4*u^12)/
       (223242991453264981524480000*b^2*Sqrt[13*Pi]) + 
      (39470654070467149*d^18*K0^2*M^4*u^12)/(842691380131859005440000*b^2*
        Sqrt[13*Pi]) + (4758916150907371*K1^2*M^4*u^12)/
       (62832252027375452160000*b^2*Sqrt[13*Pi]) - 
      (178307264107172323063*d^4*K1^2*M^4*u^12)/(37207165242210830254080000*
        b^2*Sqrt[13*Pi]) - (28259082078507838697*d^6*K1^2*M^4*u^12)/
       (2277989708706785525760000*b^2*Sqrt[13*Pi]) + 
      (765577707853446985481*d^8*K1^2*M^4*u^12)/(44648598290652996304896000*
        b^2*Sqrt[13*Pi]) + (21158955888933509156551*d^10*K1^2*M^4*u^12)/
       (2232429914532649815244800000*b^2*Sqrt[13*Pi]) - 
      (4364819924828257967*d^12*K1^2*M^4*u^12)/(4650895655276353781760000*b^2*
        Sqrt[13*Pi]) - (106605927276607700737*d^14*K1^2*M^4*u^12)/
       (10147408702421135523840000*b^2*Sqrt[13*Pi]) - 
      (131879944233380651327*d^16*K1^2*M^4*u^12)/(111621495726632490762240000*
        b^2*Sqrt[13*Pi]) + (7693806659250532927*d^18*K1^2*M^4*u^12)/
       (49609553656281107005440000*b^2*Sqrt[13*Pi]) + 
      (143458402543*K0*K1*M^4*Sqrt[13/Pi]*u^13)/(4325408654058455040000*
        b^2) - (397717406819165647*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (502296730769846208430080000*b^2) - (659506403400605303*d^4*K0*K1*M^4*
        Sqrt[13/Pi]*u^13)/(20929030448743592017920000*b^2) - 
      (76161860863454831*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (845617391868427960320000*b^2) + (1086207549416682901*d^8*K0*K1*M^4*
        Sqrt[13/Pi]*u^13)/(5979722985355312005120000*b^2) + 
      (2203932002884356923*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (71756675824263744061440000*b^2) + (29313309336981659*d^12*K0*K1*M^4*
        Sqrt[13/Pi]*u^13)/(395353585808615669760000*b^2) + 
      (958642324088333*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^13)/
       (20762927032483722240000*b^2) + (2342237*d^16*K0*K1*M^4*Sqrt[13/Pi]*
        u^13)/(142340115456000*b^2) - (51327381353650361*d^18*K0*K1*M^4*
        Sqrt[13/Pi]*u^13)/(143513351648527488122880000*b^2) + 
      (87437816909533*K0*K1*M^4*u^13)/(4325408654058455040000*b^2*
        Sqrt[13*Pi]) + (193479677391676089523*d^2*K0*K1*M^4*u^13)/
       (502296730769846208430080000*b^2*Sqrt[13*Pi]) + 
      (15613078793066523247*d^4*K0*K1*M^4*u^13)/(4185806089748718403584000*
        b^2*Sqrt[13*Pi]) + (3144519352182830627*d^6*K0*K1*M^4*u^13)/
       (845617391868427960320000*b^2*Sqrt[13*Pi]) - 
      (57985460398620814321*d^8*K0*K1*M^4*u^13)/(5979722985355312005120000*
        b^2*Sqrt[13*Pi]) - (82883145004989523219*d^10*K0*K1*M^4*u^13)/
       (14351335164852748812288000*b^2*Sqrt[13*Pi]) + 
      (2434873834897494703*d^12*K0*K1*M^4*u^13)/(869777888778954473472000*b^2*
        Sqrt[13*Pi]) + (19536758968087961*d^14*K0*K1*M^4*u^13)/
       (10381463516241861120000*b^2*Sqrt[13*Pi]) - 
      (964864164792557947*d^18*K0*K1*M^4*u^13)/(143513351648527488122880000*
        b^2*Sqrt[13*Pi]) - (365449753*K0^2*M^4*Sqrt[13/Pi]*u^14)/
       (280501125122211840000*b^2) - (2308886838301*d^4*K0^2*M^4*Sqrt[13/Pi]*
        u^14)/(8099469987903866880000*b^2) + 
      (19618010471093*d^6*K0^2*M^4*Sqrt[13/Pi]*u^14)/(51296643256724490240000*
        b^2) - (1097865711431*d^8*K0^2*M^4*Sqrt[13/Pi]*u^14)/
       (1157067141129123840000*b^2) + (17020585799861953*d^10*K0^2*M^4*
        Sqrt[13/Pi]*u^14)/(815416770730269818880000*b^2) - 
      (369346824853669*d^12*K0^2*M^4*Sqrt[13/Pi]*u^14)/
       (1494930746338828001280000*b^2) - (589732072381019*d^14*K0^2*M^4*
        Sqrt[13/Pi]*u^14)/(124577562194902333440000*b^2) - 
      (3190633381087*d^16*K0^2*M^4*Sqrt[13/Pi]*u^14)/(2198427568145335296000*
        b^2) + (888945601781*d^18*K0^2*M^4*Sqrt[13/Pi]*u^14)/
       (358783379121318720307200*b^2) - (164967559*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (211969600234398720000*b^2) + (31166022053410591*d^4*K1^2*M^4*
        Sqrt[13/Pi]*u^14)/(6976343482914530672640000*b^2) + 
      (260754359911153*d^6*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (68395524342299320320000*b^2) - (512703511498579*d^8*K1^2*M^4*
        Sqrt[13/Pi]*u^14)/(35593589198543523840000*b^2) + 
      (3529474330519*d^10*K1^2*M^4*Sqrt[13/Pi]*u^14)/(470251886234296320000*
        b^2) + (1515104250049*d^12*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (5862473515054227456000*b^2) - (1220265714300113*d^14*K1^2*M^4*
        Sqrt[13/Pi]*u^14)/(166103416259869777920000*b^2) - 
      (248046472434323*d^16*K1^2*M^4*Sqrt[13/Pi]*u^14)/
       (159459279609474986803200*b^2) + (3845456520401*d^18*K1^2*M^4*
        Sqrt[13/Pi]*u^14)/(175874205451626823680000*b^2) - 
      (40459324343*d^2*K0^2*M^4*u^14)/(1673919757762560000*Sqrt[13]*b^2*
        Sqrt[Pi]) - (143027543*Sqrt[13]*d^2*K1^2*M^4*u^14)/
       (79710464655360000*b^2*Sqrt[Pi]) + (450969817*K0^2*M^4*u^14)/
       (3570014319737241600*b^2*Sqrt[13*Pi]) - 
      (112605381716767*d^4*K0^2*M^4*u^14)/(647957599032309350400*b^2*
        Sqrt[13*Pi]) - (4042878601264913*d^6*K0^2*M^4*u^14)/
       (20518657302689796096000*b^2*Sqrt[13*Pi]) + 
      (642203789387*d^8*K0^2*M^4*u^14)/(1391960470531276800*b^2*
        Sqrt[13*Pi]) + (10573800086901613*d^10*K0^2*M^4*u^14)/
       (163083354146053963776000*b^2*Sqrt[13*Pi]) - 
      (9836734144946827*d^12*K0^2*M^4*u^14)/(42712307038252228608000*b^2*
        Sqrt[13*Pi]) - (4106312310210199*d^14*K0^2*M^4*u^14)/
       (49831024877960933376000*b^2*Sqrt[13*Pi]) + 
      (160526956116859*d^16*K0^2*M^4*u^14)/(35174841090325364736000*b^2*
        Sqrt[13*Pi]) + (108604041980173*d^18*K0^2*M^4*u^14)/
       (896958447803296800768000*b^2*Sqrt[13*Pi]) + 
      (5342510672519*K1^2*M^4*u^14)/(37306649641254174720000*b^2*
        Sqrt[13*Pi]) - (1583344319378843143*d^4*K1^2*M^4*u^14)/
       (6976343482914530672640000*b^2*Sqrt[13*Pi]) - 
      (15743408480397847*d^6*K1^2*M^4*u^14)/(68395524342299320320000*b^2*
        Sqrt[13*Pi]) + (307207283945391827*d^8*K1^2*M^4*u^14)/
       (498310248779609333760000*b^2*Sqrt[13*Pi]) + 
      (51040903225849*d^10*K1^2*M^4*u^14)/(235125943117148160000*b^2*
        Sqrt[13*Pi]) - (6652657088590871*d^12*K1^2*M^4*u^14)/
       (29312367575271137280000*b^2*Sqrt[13*Pi]) - 
      (1308780818036141*d^14*K1^2*M^4*u^14)/(33220683251973955584000*b^2*
        Sqrt[13*Pi]) + (29190781731464651*d^16*K1^2*M^4*u^14)/
       (3986481990236874670080000*b^2*Sqrt[13*Pi]) - 
      (3610321433417*d^18*K1^2*M^4*u^14)/(43968551362906705920000*b^2*
        Sqrt[13*Pi]) - (410909*K0*K1*M^4*Sqrt[13/Pi]*u^15)/
       (12917814972733440000*b^2) + (139255111*d^2*K0*K1*M^4*Sqrt[13/Pi]*
        u^15)/(1255439818321920000*b^2) + (8409803036009*d^4*K0*K1*M^4*
        Sqrt[13/Pi]*u^15)/(1424906757131235840000*b^2) - 
      (17672782973233*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^15)/(2230288837248890880000*
        b^2) + (79849525831*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^15)/
       (1617890418115614720000*b^2) + (36813245227*d^10*K0*K1*M^4*Sqrt[13/Pi]*
        u^15)/(5719814609499648000*b^2) - (23770096547641*d^12*K0*K1*M^4*
        Sqrt[13/Pi]*u^15)/(20762927032483722240000*b^2) + 
      (68213087455679*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^15)/
       (5932264866423920640000*b^2) - (72227313299*d^16*K0*K1*M^4*Sqrt[13/Pi]*
        u^15)/(190340049190072320000*b^2) - 
      (102166379443*d^18*K0*K1*M^4*Sqrt[13/Pi]*u^15)/(10832831495208898560000*
        b^2) + (668994661*K0*K1*M^4*u^15)/(14025056256110592000*b^2*
        Sqrt[13*Pi]) + (485039*d^2*K0*K1*M^4*u^15)/(1819477997568000*b^2*
        Sqrt[13*Pi]) - (31045652037251*d^4*K0*K1*M^4*u^15)/
       (523435135272698880000*b^2*Sqrt[13*Pi]) + 
      (281767075715747*d^6*K0*K1*M^4*u^15)/(2230288837248890880000*b^2*
        Sqrt[13*Pi]) - (52488634633*d^8*K0*K1*M^4*u^15)/
       (1294312334492491776*b^2*Sqrt[13*Pi]) - 
      (1445723092239059*d^10*K0*K1*M^4*u^15)/(11325232926809303040000*b^2*
        Sqrt[13*Pi]) + (90242210358301*d^12*K0*K1*M^4*u^15)/
       (2595365879060465280000*b^2*Sqrt[13*Pi]) - 
      (5439796375323203*d^14*K0*K1*M^4*u^15)/(41525854064967444480000*b^2*
        Sqrt[13*Pi]) + (5234476381231*d^16*K0*K1*M^4*u^15)/
       (666190172165253120000*b^2*Sqrt[13*Pi]) + 
      (1236074557307*d^18*K0*K1*M^4*u^15)/(5416415747604449280000*b^2*
        Sqrt[13*Pi]) + (53*K0^2*M^4*Sqrt[13/Pi]*u^16)/
       (6607577991168000*b^2) - (36481*d^4*K0^2*M^4*Sqrt[13/Pi]*u^16)/
       (200806317879552000*b^2) - (2252071*d^6*K0^2*M^4*Sqrt[13/Pi]*u^16)/
       (62771990916096000*b^2) + (32210441*d^8*K0^2*M^4*Sqrt[13/Pi]*u^16)/
       (11245153801254912000*b^2) - (3912703999*d^10*K0^2*M^4*Sqrt[13/Pi]*
        u^16)/(88632257688072806400*b^2) + 
      (14919223873*d^12*K0^2*M^4*Sqrt[13/Pi]*u^16)/(1624924724281334784000*
        b^2) + (9542098463*d^14*K0^2*M^4*Sqrt[13/Pi]*u^16)/
       (154754735645841408000*b^2) + (603541*d^16*K0^2*M^4*Sqrt[13/Pi]*u^16)/
       (14887420456550400*b^2) - (60127*d^18*K0^2*M^4*Sqrt[13/Pi]*u^16)/
       (4216932675470592000*b^2) - (12833*K1^2*M^4*Sqrt[13/Pi]*u^16)/
       (11926678274058240000*b^2) - (153733*d^4*K1^2*M^4*Sqrt[13/Pi]*u^16)/
       (739812750082560000*b^2) - (24354383*d^6*K1^2*M^4*Sqrt[13/Pi]*u^16)/
       (6559673050732032000*b^2) - (162314633*d^8*K1^2*M^4*Sqrt[13/Pi]*u^16)/
       (41033452633367040000*b^2) - (16568047231*d^10*K1^2*M^4*Sqrt[13/Pi]*
        u^16)/(316543777457402880000*b^2) + 
      (39813066721*d^12*K1^2*M^4*Sqrt[13/Pi]*u^16)/(4062311810703336960000*
        b^2) + (6797348233*d^14*K1^2*M^4*Sqrt[13/Pi]*u^16)/
       (110539096889886720000*b^2) + (546785459519*d^16*K1^2*M^4*Sqrt[13/Pi]*
        u^16)/(16249247242813347840000*b^2) - 
      (2585953*d^18*K1^2*M^4*Sqrt[13/Pi]*u^16)/(168677307018823680000*b^2) - 
      (408479*Sqrt[13]*d^2*K0^2*M^4*u^16)/(251087963664384000*b^2*Sqrt[Pi]) - 
      (1735457*d^2*K1^2*M^4*u^16)/(83695987888128000*Sqrt[13]*b^2*Sqrt[Pi]) - 
      (1622843743*d^4*K0^2*M^4*u^16)/(7871607660878438400*b^2*Sqrt[13*Pi]) + 
      (482073421*d^8*K0^2*M^4*u^16)/(1606450543036416000*b^2*Sqrt[13*Pi]) + 
      (1361682812089*d^10*K0^2*M^4*u^16)/(886322576880728064000*b^2*
        Sqrt[13*Pi]) - (16805434663*d^12*K0^2*M^4*u^16)/
       (101557795267583424000*b^2*Sqrt[13*Pi]) - 
      (1326252323087*d^14*K0^2*M^4*u^16)/(1083283149520889856000*b^2*
        Sqrt[13*Pi]) - (18647611*d^16*K0^2*M^4*u^16)/(28545010527559680*b^2*
        Sqrt[13*Pi]) - (575217677*d^18*K0^2*M^4*u^16)/(67470922807529472000*
        b^2*Sqrt[13*Pi]) + (192217*K1^2*M^4*u^16)/(1490834784257280000*b^2*
        Sqrt[13*Pi]) - (2063648011*d^4*K1^2*M^4*u^16)/(10357378501155840000*
        b^2*Sqrt[13*Pi]) - (41994713*d^6*K1^2*M^4*u^16)/
       (104954768811712512*b^2*Sqrt[13*Pi]) + (2365563373*d^8*K1^2*M^4*u^16)/
       (6155017895005056000*b^2*Sqrt[13*Pi]) + 
      (129123709079*d^10*K1^2*M^4*u^16)/(80574779716429824000*b^2*
        Sqrt[13*Pi]) - (291695157421*d^12*K1^2*M^4*u^16)/
       (1624924724281334784000*b^2*Sqrt[13*Pi]) - 
      (6518554226839*d^14*K1^2*M^4*u^16)/(5416415747604449280000*b^2*
        Sqrt[13*Pi]) - (2263317653147*d^16*K1^2*M^4*u^16)/
       (4062311810703336960000*b^2*Sqrt[13*Pi]) - 
      (2691441703*d^18*K1^2*M^4*u^16)/(337354614037647360000*b^2*
        Sqrt[13*Pi]) - (29*K0*K1*M^4*Sqrt[13/Pi]*u^17)/
       (425952795502080000*b^2) + (10159*d^2*K0*K1*M^4*Sqrt[13/Pi]*u^17)/
       (156929977290240000*b^2) - (1943*d^4*K0*K1*M^4*Sqrt[13/Pi]*u^17)/
       (35496066291840000*b^2) + (9841*d^6*K0*K1*M^4*Sqrt[13/Pi]*u^17)/
       (2615499621504000*b^2) - (7*d^8*K0*K1*M^4*Sqrt[13/Pi]*u^17)/
       (6932148480000*b^2) - (30917*d^10*K0*K1*M^4*Sqrt[13/Pi]*u^17)/
       (3380577742080000*b^2) + (12497*d^12*K0*K1*M^4*Sqrt[13/Pi]*u^17)/
       (8874016572960000*b^2) - (199*d^14*K0*K1*M^4*Sqrt[13/Pi]*u^17)/
       (298286271360000*b^2) - (3673*d^16*K0*K1*M^4*Sqrt[13/Pi]*u^17)/
       (20283466452480000*b^2) + (13*d^18*K0*K1*M^4*Sqrt[13/Pi]*u^17)/
       (118616762880000*b^2) + (2209*K0*K1*M^4*u^17)/(99388985617152000*b^2*
        Sqrt[13*Pi]) + (581593*d^4*K0*K1*M^4*u^17)/(41412077340480000*b^2*
        Sqrt[13*Pi]) - (107*d^6*K0*K1*M^4*u^17)/(8649138960000*b^2*
        Sqrt[13*Pi]) + (107*d^8*K0*K1*M^4*u^17)/(25947416880000*b^2*
        Sqrt[13*Pi]) + (17669*d^10*K0*K1*M^4*u^17)/(475393744980000*b^2*
        Sqrt[13*Pi]) - (1081049*d^12*K0*K1*M^4*u^17)/(35496066291840000*b^2*
        Sqrt[13*Pi]) + (824731*d^14*K0*K1*M^4*u^17)/(17748033145920000*b^2*
        Sqrt[13*Pi]) + (1108543*d^16*K0*K1*M^4*u^17)/(70992132583680000*b^2*
        Sqrt[13*Pi]) - (107*d^18*K0*K1*M^4*u^17)/(311369002560000*b^2*
        Sqrt[13*Pi]) - (107*d^2*K0^2*M^4*u^18)/(7472856061440000*Sqrt[13]*b^2*
        Sqrt[Pi]) - (107*d^2*K1^2*M^4*u^18)/(7472856061440000*Sqrt[13]*b^2*
        Sqrt[Pi]) - (107*d^4*K0^2*M^4*u^18)/(622738005120000*b^2*
        Sqrt[13*Pi]) - (107*d^6*K0^2*M^4*u^18)/(207579335040000*b^2*
        Sqrt[13*Pi]) + (107*d^8*K0^2*M^4*u^18)/(622738005120000*b^2*
        Sqrt[13*Pi]) + (3959*d^10*K0^2*M^4*u^18)/(3736428030720000*b^2*
        Sqrt[13*Pi]) + (107*d^12*K0^2*M^4*u^18)/(622738005120000*b^2*
        Sqrt[13*Pi]) - (107*d^14*K0^2*M^4*u^18)/(207579335040000*b^2*
        Sqrt[13*Pi]) - (107*d^16*K0^2*M^4*u^18)/(622738005120000*b^2*
        Sqrt[13*Pi]) - (107*d^18*K0^2*M^4*u^18)/(7472856061440000*b^2*
        Sqrt[13*Pi]) - (107*d^4*K1^2*M^4*u^18)/(622738005120000*b^2*
        Sqrt[13*Pi]) - (107*d^6*K1^2*M^4*u^18)/(207579335040000*b^2*
        Sqrt[13*Pi]) + (107*d^8*K1^2*M^4*u^18)/(622738005120000*b^2*
        Sqrt[13*Pi]) + (3959*d^10*K1^2*M^4*u^18)/(3736428030720000*b^2*
        Sqrt[13*Pi]) + (107*d^12*K1^2*M^4*u^18)/(622738005120000*b^2*
        Sqrt[13*Pi]) - (107*d^14*K1^2*M^4*u^18)/(207579335040000*b^2*
        Sqrt[13*Pi]) - (107*d^16*K1^2*M^4*u^18)/(622738005120000*b^2*
        Sqrt[13*Pi]) - (107*d^18*K1^2*M^4*u^18)/(7472856061440000*b^2*
        Sqrt[13*Pi]))/Pi}, 2, 15, 1], SeriesData[p, 0, 
   {((-5*K0^2*M^5*Sqrt[Pi/13]*u^3)/(3696*b^3) - 
      (5*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/(1232*b^3) + 
      (15*d^4*K0^2*M^5*Sqrt[Pi/13]*u^3)/(1232*b^3) - 
      (25*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/(3696*b^3) - 
      (K1^2*M^5*Sqrt[Pi/13]*u^3)/(462*b^3) + 
      (19*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/(924*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^3)/(88*b^3) - 
      (d^2*K1^2*M^5*Sqrt[13*Pi]*u^3)/(1848*b^3) - 
      (145*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(22176*b^3) - 
      (457*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(22176*b^3) + 
      (1349*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(22176*b^3) - 
      (83*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(2464*b^3) - 
      (K0^2*M^5*Sqrt[Pi/13]*u^5)/(504*b^3) + 
      (19*d^4*K0^2*M^5*Sqrt[Pi/13]*u^5)/(1008*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^5)/(96*b^3) - (5*K1^2*M^5*Sqrt[Pi/13]*u^5)/
       (1848*b^3) - (27*d^2*K1^2*M^5*Sqrt[Pi/13]*u^5)/(2464*b^3) + 
      (37*d^4*K1^2*M^5*Sqrt[Pi/13]*u^5)/(1232*b^3) - 
      (11*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/(672*b^3) - 
      (d^2*K0^2*M^5*Sqrt[13*Pi]*u^5)/(2016*b^3) - (K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (693*b^3) - (d^2*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(126*b^3) + 
      (2*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(99*b^3) - 
      (5*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(462*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/13]*u^7)/(924*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/13]*u^7)/(462*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/(924*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/13]*u^7)/(924*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/13]*u^7)/(462*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^7)/(924*b^3))/Pi, 0, 
    (-1/154*(K1*M^5*Sqrt[Pi/13]*u)/(b^3*E^u) + (19*d^4*K1*M^5*Sqrt[Pi/13]*u)/
       (308*b^3*E^u) - (3*d^6*K1*M^5*Sqrt[Pi/13]*u)/(88*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[13*Pi]*u)/(616*b^3*E^u) - (5*K0*M^5*Sqrt[Pi/13]*u^2)/
       (616*b^3*E^u) - (31*d^2*K0*M^5*Sqrt[Pi/13]*u^2)/(1232*b^3*E^u) + 
      (23*d^4*K0*M^5*Sqrt[Pi/13]*u^2)/(308*b^3*E^u) - 
      (51*d^6*K0*M^5*Sqrt[Pi/13]*u^2)/(1232*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/13]*u^2)/(154*b^3*E^u) + 
      (19*d^4*K1*M^5*Sqrt[Pi/13]*u^2)/(308*b^3*E^u) - 
      (3*d^6*K1*M^5*Sqrt[Pi/13]*u^2)/(88*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[13*Pi]*u^2)/(616*b^3*E^u) - (5*K0*M^5*Sqrt[Pi/13]*u^3)/
       (616*b^3*E^u) - (31*d^2*K0*M^5*Sqrt[Pi/13]*u^3)/(1232*b^3*E^u) + 
      (23*d^4*K0*M^5*Sqrt[Pi/13]*u^3)/(308*b^3*E^u) - 
      (51*d^6*K0*M^5*Sqrt[Pi/13]*u^3)/(1232*b^3*E^u) + 
      (31*K0^2*M^5*Sqrt[Pi/13]*u^3)/(4224*b^3) + 
      (37*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/(1344*b^3) - 
      (799*d^4*K0^2*M^5*Sqrt[Pi/13]*u^3)/(11088*b^3) + 
      (1427*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/(44352*b^3) + 
      (445*d^8*K0^2*M^5*Sqrt[Pi/13]*u^3)/(88704*b^3) - 
      (d^2*K1*M^5*Sqrt[Pi/13]*u^3)/(28*b^3*E^u) + 
      (127*d^4*K1*M^5*Sqrt[Pi/13]*u^3)/(1232*b^3*E^u) - 
      (5*d^6*K1*M^5*Sqrt[Pi/13]*u^3)/(88*b^3*E^u) - 
      (5*K1^2*M^5*Sqrt[Pi/13]*u^3)/(2772*b^3) + 
      (71*d^2*K1^2*M^5*Sqrt[Pi/13]*u^3)/(4032*b^3) - 
      (83*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/(44352*b^3) - 
      (619*d^6*K1^2*M^5*Sqrt[Pi/13]*u^3)/(14784*b^3) + 
      (59*d^8*K1^2*M^5*Sqrt[Pi/13]*u^3)/(2112*b^3) - (K1*M^5*Sqrt[13*Pi]*u^3)/
       (1232*b^3*E^u) - (5*K0*M^5*Sqrt[Pi/13]*u^4)/(924*b^3*E^u) - 
      (37*d^2*K0*M^5*Sqrt[Pi/13]*u^4)/(1848*b^3*E^u) - 
      (19*d^6*K0*M^5*Sqrt[Pi/13]*u^4)/(616*b^3*E^u) - 
      (23*K1*M^5*Sqrt[Pi/13]*u^4)/(3696*b^3*E^u) - 
      (7*d^2*K1*M^5*Sqrt[Pi/13]*u^4)/(264*b^3*E^u) + 
      (265*d^4*K1*M^5*Sqrt[Pi/13]*u^4)/(3696*b^3*E^u) - 
      (3*d^6*K1*M^5*Sqrt[Pi/13]*u^4)/(77*b^3*E^u) + 
      (56879*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(2661120*b^3) + 
      (38119*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(332640*b^3) - 
      (5111*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(21120*b^3) + 
      (27311*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(532224*b^3) + 
      (d^4*K0*M^5*Sqrt[13*Pi]*u^4)/(231*b^3*E^u) + 
      (5*d^6*K0*K1*M^5*Sqrt[13*Pi]*u^4)/(1188*b^3) - (K0*M^5*Sqrt[Pi/13]*u^5)/
       (616*b^3*E^u) + (2*d^4*K0*M^5*Sqrt[Pi/13]*u^5)/(77*b^3*E^u) - 
      (17*d^6*K0*M^5*Sqrt[Pi/13]*u^5)/(1232*b^3*E^u) + 
      (4153*K0^2*M^5*Sqrt[Pi/13]*u^5)/(665280*b^3) + 
      (99811*d^2*K0^2*M^5*Sqrt[Pi/13]*u^5)/(2661120*b^3) - 
      (69031*d^4*K0^2*M^5*Sqrt[Pi/13]*u^5)/(887040*b^3) + 
      (9661*d^6*K0^2*M^5*Sqrt[Pi/13]*u^5)/(532224*b^3) + 
      (8473*d^8*K0^2*M^5*Sqrt[Pi/13]*u^5)/(532224*b^3) - 
      (K1*M^5*Sqrt[Pi/13]*u^5)/(616*b^3*E^u) - 
      (15*d^2*K1*M^5*Sqrt[Pi/13]*u^5)/(1232*b^3*E^u) + 
      (9*d^4*K1*M^5*Sqrt[Pi/13]*u^5)/(308*b^3*E^u) - 
      (19*d^6*K1*M^5*Sqrt[Pi/13]*u^5)/(1232*b^3*E^u) + 
      (7723*K1^2*M^5*Sqrt[Pi/13]*u^5)/(570240*b^3) + 
      (616289*d^2*K1^2*M^5*Sqrt[Pi/13]*u^5)/(7983360*b^3) - 
      (116729*d^4*K1^2*M^5*Sqrt[Pi/13]*u^5)/(725760*b^3) + 
      (95561*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/(2661120*b^3) + 
      (6065*d^8*K1^2*M^5*Sqrt[Pi/13]*u^5)/(177408*b^3) - 
      (d^2*K0*M^5*Sqrt[13*Pi]*u^5)/(1232*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/13]*u^6)/(308*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/13]*u^6)/(154*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/13]*u^6)/(308*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/13]*u^6)/(308*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/13]*u^6)/(154*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/13]*u^6)/(308*b^3*E^u) + 
      (16937*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(1995840*b^3) - 
      (207157*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(1995840*b^3) + 
      (10079*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(665280*b^3) + 
      (101*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(3696*b^3) + 
      (8111*d^2*K0*K1*M^5*Sqrt[13*Pi]*u^6)/(1995840*b^3) + 
      (487*K0^2*M^5*Sqrt[Pi/13]*u^7)/(399168*b^3) + 
      (173*d^2*K0^2*M^5*Sqrt[Pi/13]*u^7)/(28512*b^3) - 
      (1121*d^4*K0^2*M^5*Sqrt[Pi/13]*u^7)/(99792*b^3) - 
      (41*d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/(66528*b^3) + 
      (607*d^8*K0^2*M^5*Sqrt[Pi/13]*u^7)/(133056*b^3) + 
      (575*K1^2*M^5*Sqrt[Pi/13]*u^7)/(399168*b^3) + 
      (7127*d^2*K1^2*M^5*Sqrt[Pi/13]*u^7)/(997920*b^3) - 
      (6101*d^4*K1^2*M^5*Sqrt[Pi/13]*u^7)/(498960*b^3) - 
      (101*d^6*K1^2*M^5*Sqrt[Pi/13]*u^7)/(36960*b^3) + 
      (4243*d^8*K1^2*M^5*Sqrt[Pi/13]*u^7)/(665280*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/13]*u^8)/(2520*b^3) + 
      (41*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(20790*b^3) - 
      (79*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(41580*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(270*b^3) + 
      (269*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(83160*b^3) + 
      (K0^2*M^5*Sqrt[Pi/13]*u^9)/(22680*b^3) + (d^2*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (5670*b^3) - (d^4*K0^2*M^5*Sqrt[Pi/13]*u^9)/(11340*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^9)/(1890*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/13]*u^9)/(2520*b^3) + (K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (22680*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/13]*u^9)/(5670*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/13]*u^9)/(11340*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^9)/(1890*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/13]*u^9)/(2520*b^3))/Pi, 
    ((-5*K0^2*M^5*Sqrt[Pi/13]*u^3)/(1848*b^3) - 
      (5*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/(616*b^3) + 
      (15*d^4*K0^2*M^5*Sqrt[Pi/13]*u^3)/(616*b^3) - 
      (25*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/(1848*b^3) - 
      (K1^2*M^5*Sqrt[Pi/13]*u^3)/(231*b^3) + 
      (19*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/(462*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^3)/(44*b^3) - 
      (d^2*K1^2*M^5*Sqrt[13*Pi]*u^3)/(924*b^3) - 
      (145*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(11088*b^3) - 
      (457*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(11088*b^3) + 
      (1349*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(11088*b^3) - 
      (83*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(1232*b^3) - 
      (K0^2*M^5*Sqrt[Pi/13]*u^5)/(252*b^3) + 
      (19*d^4*K0^2*M^5*Sqrt[Pi/13]*u^5)/(504*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^5)/(48*b^3) - (5*K1^2*M^5*Sqrt[Pi/13]*u^5)/
       (924*b^3) - (27*d^2*K1^2*M^5*Sqrt[Pi/13]*u^5)/(1232*b^3) + 
      (37*d^4*K1^2*M^5*Sqrt[Pi/13]*u^5)/(616*b^3) - 
      (11*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/(336*b^3) - 
      (d^2*K0^2*M^5*Sqrt[13*Pi]*u^5)/(1008*b^3) - 
      (2*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(693*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(63*b^3) + 
      (4*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(99*b^3) - 
      (5*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(231*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/13]*u^7)/(462*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/13]*u^7)/(231*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/(462*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/13]*u^7)/(462*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/13]*u^7)/(231*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^7)/(462*b^3))/Pi, 
    ((-5*K1*M^5*Sqrt[Pi/13]*u)/(528*b^3*E^u) + (41*d^2*K1*M^5*Sqrt[Pi/13]*u)/
       (1056*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/13]*u)/(33*b^3*E^u) - 
      (49*d^6*K1*M^5*Sqrt[Pi/13]*u)/(352*b^3*E^u) + 
      (7*d^8*K1*M^5*Sqrt[Pi/13]*u)/(88*b^3*E^u) + (23*K0*M^5*Sqrt[Pi/13]*u^2)/
       (2112*b^3*E^u) + (1373*d^2*K0*M^5*Sqrt[Pi/13]*u^2)/(14784*b^3*E^u) - 
      (193*d^4*K0*M^5*Sqrt[Pi/13]*u^2)/(1232*b^3*E^u) - 
      (131*d^6*K0*M^5*Sqrt[Pi/13]*u^2)/(14784*b^3*E^u) + 
      (83*d^8*K0*M^5*Sqrt[Pi/13]*u^2)/(1344*b^3*E^u) - 
      (5*K1*M^5*Sqrt[Pi/13]*u^2)/(528*b^3*E^u) + 
      (41*d^2*K1*M^5*Sqrt[Pi/13]*u^2)/(1056*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/13]*u^2)/(33*b^3*E^u) - 
      (49*d^6*K1*M^5*Sqrt[Pi/13]*u^2)/(352*b^3*E^u) + 
      (7*d^8*K1*M^5*Sqrt[Pi/13]*u^2)/(88*b^3*E^u) + 
      (23*K0*M^5*Sqrt[Pi/13]*u^3)/(2112*b^3*E^u) + 
      (1373*d^2*K0*M^5*Sqrt[Pi/13]*u^3)/(14784*b^3*E^u) - 
      (193*d^4*K0*M^5*Sqrt[Pi/13]*u^3)/(1232*b^3*E^u) - 
      (131*d^6*K0*M^5*Sqrt[Pi/13]*u^3)/(14784*b^3*E^u) + 
      (83*d^8*K0*M^5*Sqrt[Pi/13]*u^3)/(1344*b^3*E^u) - 
      (270401*K0^2*M^5*Sqrt[Pi/13]*u^3)/(24127488*b^3) - 
      (1601477*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/(24127488*b^3) + 
      (536329*d^4*K0^2*M^5*Sqrt[Pi/13]*u^3)/(4021248*b^3) - 
      (8461*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/(365568*b^3) - 
      (86573*d^8*K0^2*M^5*Sqrt[Pi/13]*u^3)/(2680832*b^3) - 
      (8513*d^10*K0^2*M^5*Sqrt[Pi/13]*u^3)/(24127488*b^3) + 
      (2143*d^2*K1*M^5*Sqrt[Pi/13]*u^3)/(15840*b^3*E^u) - 
      (4369*d^4*K1*M^5*Sqrt[Pi/13]*u^3)/(21120*b^3*E^u) - 
      (2369*d^6*K1*M^5*Sqrt[Pi/13]*u^3)/(55440*b^3*E^u) + 
      (18035*d^8*K1*M^5*Sqrt[Pi/13]*u^3)/(177408*b^3*E^u) + 
      (12559*K1^2*M^5*Sqrt[Pi/13]*u^3)/(1005312*b^3) + 
      (6493*d^2*K1^2*M^5*Sqrt[Pi/13]*u^3)/(101376*b^3) - 
      (16279*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/(107712*b^3) + 
      (355387*d^6*K1^2*M^5*Sqrt[Pi/13]*u^3)/(6031872*b^3) + 
      (16999*d^8*K1^2*M^5*Sqrt[Pi/13]*u^3)/(1005312*b^3) - 
      (709*d^10*K1^2*M^5*Sqrt[Pi/13]*u^3)/(574464*b^3) + 
      (863*K1*M^5*Sqrt[13*Pi]*u^3)/(887040*b^3*E^u) + 
      (4139*K0*M^5*Sqrt[Pi/13]*u^4)/(443520*b^3*E^u) + 
      (33461*d^2*K0*M^5*Sqrt[Pi/13]*u^4)/(443520*b^3*E^u) - 
      (271*d^6*K0*M^5*Sqrt[Pi/13]*u^4)/(40320*b^3*E^u) + 
      (5393*K1*M^5*Sqrt[Pi/13]*u^4)/(295680*b^3*E^u) + 
      (717*d^2*K1*M^5*Sqrt[Pi/13]*u^4)/(6160*b^3*E^u) - 
      (95269*d^4*K1*M^5*Sqrt[Pi/13]*u^4)/(443520*b^3*E^u) + 
      (827*d^6*K1*M^5*Sqrt[Pi/13]*u^4)/(110880*b^3*E^u) + 
      (12899*d^8*K1*M^5*Sqrt[Pi/13]*u^4)/(177408*b^3*E^u) - 
      (18549257*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(723824640*b^3) - 
      (129041291*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(723824640*b^3) + 
      (203339*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(645120*b^3) + 
      (1512157*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(361912320*b^3) - 
      (7416023*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(65802240*b^3) - 
      (667957*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(241274880*b^3) - 
      (487*d^4*K0*M^5*Sqrt[13*Pi]*u^4)/(49280*b^3*E^u) + 
      (43*d^8*K0*M^5*Sqrt[13*Pi]*u^4)/(11088*b^3*E^u) + 
      (881*K0*M^5*Sqrt[Pi/13]*u^5)/(110880*b^3*E^u) + 
      (18071*d^2*K0*M^5*Sqrt[Pi/13]*u^5)/(443520*b^3*E^u) - 
      (33989*d^4*K0*M^5*Sqrt[Pi/13]*u^5)/(443520*b^3*E^u) - 
      (331*d^6*K0*M^5*Sqrt[Pi/13]*u^5)/(443520*b^3*E^u) + 
      (2545*d^8*K0*M^5*Sqrt[Pi/13]*u^5)/(88704*b^3*E^u) - 
      (46486603*d^2*K0^2*M^5*Sqrt[Pi/13]*u^5)/(723824640*b^3) + 
      (787679*d^4*K0^2*M^5*Sqrt[Pi/13]*u^5)/(7539840*b^3) + 
      (3366581*d^6*K0^2*M^5*Sqrt[Pi/13]*u^5)/(361912320*b^3) - 
      (7611371*d^8*K0^2*M^5*Sqrt[Pi/13]*u^5)/(180956160*b^3) - 
      (12413*d^10*K0^2*M^5*Sqrt[Pi/13]*u^5)/(14192640*b^3) + 
      (4421*K1*M^5*Sqrt[Pi/13]*u^5)/(443520*b^3*E^u) + 
      (1411*d^2*K1*M^5*Sqrt[Pi/13]*u^5)/(29568*b^3*E^u) - 
      (877*d^4*K1*M^5*Sqrt[Pi/13]*u^5)/(9856*b^3*E^u) + 
      (2*d^8*K1*M^5*Sqrt[Pi/13]*u^5)/(55*b^3*E^u) - 
      (8650679*K1^2*M^5*Sqrt[Pi/13]*u^5)/(271434240*b^3) - 
      (37388963*d^2*K1^2*M^5*Sqrt[Pi/13]*u^5)/(197406720*b^3) + 
      (98070913*d^4*K1^2*M^5*Sqrt[Pi/13]*u^5)/(271434240*b^3) - 
      (31782073*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/(1085736960*b^3) - 
      (29429011*d^8*K1^2*M^5*Sqrt[Pi/13]*u^5)/(271434240*b^3) - 
      (1017409*d^10*K1^2*M^5*Sqrt[Pi/13]*u^5)/(434294784*b^3) - 
      (92023*K0^2*M^5*Sqrt[13*Pi]*u^5)/(180956160*b^3) - 
      (173*d^6*K1*M^5*Sqrt[13*Pi]*u^5)/(443520*b^3*E^u) + 
      (787*K0*M^5*Sqrt[Pi/13]*u^6)/(221760*b^3*E^u) + 
      (733*d^2*K0*M^5*Sqrt[Pi/13]*u^6)/(63360*b^3*E^u) - 
      (653*d^4*K0*M^5*Sqrt[Pi/13]*u^6)/(29568*b^3*E^u) - 
      (2099*d^6*K0*M^5*Sqrt[Pi/13]*u^6)/(443520*b^3*E^u) + 
      (5189*d^8*K0*M^5*Sqrt[Pi/13]*u^6)/(443520*b^3*E^u) + 
      (257*K1*M^5*Sqrt[Pi/13]*u^6)/(66528*b^3*E^u) + 
      (17419*d^2*K1*M^5*Sqrt[Pi/13]*u^6)/(1330560*b^3*E^u) - 
      (3169*d^6*K1*M^5*Sqrt[Pi/13]*u^6)/(443520*b^3*E^u) - 
      (338761*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(2467584*b^3) + 
      (4000813*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(16964640*b^3) + 
      (963973*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(135717120*b^3) - 
      (3355723*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(38776320*b^3) - 
      (25859*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(13571712*b^3) - 
      (487*d^4*K1*M^5*Sqrt[13*Pi]*u^6)/(266112*b^3*E^u) + 
      (53*d^8*K1*M^5*Sqrt[13*Pi]*u^6)/(49280*b^3*E^u) - 
      (359231*K0*K1*M^5*Sqrt[13*Pi]*u^6)/(271434240*b^3) + 
      (K0*M^5*Sqrt[Pi/13]*u^7)/(1890*b^3*E^u) + 
      (881*d^2*K0*M^5*Sqrt[Pi/13]*u^7)/(332640*b^3*E^u) - 
      (1069*d^4*K0*M^5*Sqrt[Pi/13]*u^7)/(332640*b^3*E^u) + 
      (37*d^8*K0*M^5*Sqrt[Pi/13]*u^7)/(10080*b^3*E^u) - 
      (1081447*K0^2*M^5*Sqrt[Pi/13]*u^7)/(542868480*b^3) - 
      (10896343*d^2*K0^2*M^5*Sqrt[Pi/13]*u^7)/(542868480*b^3) + 
      (241583*d^4*K0^2*M^5*Sqrt[Pi/13]*u^7)/(7755264*b^3) + 
      (1504697*d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/(271434240*b^3) - 
      (1108373*d^8*K0^2*M^5*Sqrt[Pi/13]*u^7)/(77552640*b^3) - 
      (183803*d^10*K0^2*M^5*Sqrt[Pi/13]*u^7)/(542868480*b^3) + 
      (K1*M^5*Sqrt[Pi/13]*u^7)/(1680*b^3*E^u) + 
      (323*d^2*K1*M^5*Sqrt[Pi/13]*u^7)/(110880*b^3*E^u) - 
      (53*d^4*K1*M^5*Sqrt[Pi/13]*u^7)/(15840*b^3*E^u) - 
      (491*d^6*K1*M^5*Sqrt[Pi/13]*u^7)/(110880*b^3*E^u) + 
      (43*d^8*K1*M^5*Sqrt[Pi/13]*u^7)/(10080*b^3*E^u) - 
      (1343669*K1^2*M^5*Sqrt[Pi/13]*u^7)/(542868480*b^3) - 
      (4468661*d^2*K1^2*M^5*Sqrt[Pi/13]*u^7)/(180956160*b^3) + 
      (465451*d^4*K1^2*M^5*Sqrt[Pi/13]*u^7)/(12925440*b^3) + 
      (1038119*d^6*K1^2*M^5*Sqrt[Pi/13]*u^7)/(90478080*b^3) - 
      (10761977*d^8*K1^2*M^5*Sqrt[Pi/13]*u^7)/(542868480*b^3) - 
      (266027*d^10*K1^2*M^5*Sqrt[Pi/13]*u^7)/(542868480*b^3) - 
      (31*d^6*K0*M^5*Sqrt[13*Pi]*u^7)/(110880*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/13]*u^8)/(7560*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/13]*u^8)/
       (1890*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/13]*u^8)/(3780*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/13]*u^8)/(630*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/13]*u^8)/(840*b^3*E^u) + (K1*M^5*Sqrt[Pi/13]*u^8)/
       (7560*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/13]*u^8)/(1890*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/13]*u^8)/(3780*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/13]*u^8)/(630*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/13]*u^8)/(840*b^3*E^u) - 
      (201*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(239360*b^3) - 
      (106247*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(12337920*b^3) + 
      (646201*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(67858560*b^3) + 
      (134227*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(13571712*b^3) - 
      (6989*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(27143424*b^3) - 
      (14473*d^8*K0*K1*M^5*Sqrt[13*Pi]*u^8)/(19388160*b^3) - 
      (127*K0^2*M^5*Sqrt[Pi/13]*u^9)/(1233792*b^3) - 
      (71*d^2*K0^2*M^5*Sqrt[Pi/13]*u^9)/(126720*b^3) + 
      (3371*d^4*K0^2*M^5*Sqrt[Pi/13]*u^9)/(11309760*b^3) + 
      (33623*d^6*K0^2*M^5*Sqrt[Pi/13]*u^9)/(22619520*b^3) - 
      (75409*d^8*K0^2*M^5*Sqrt[Pi/13]*u^9)/(67858560*b^3) - 
      (1361*d^10*K0^2*M^5*Sqrt[Pi/13]*u^9)/(135717120*b^3) - 
      (383*K1^2*M^5*Sqrt[Pi/13]*u^9)/(3231360*b^3) - 
      (5567*d^2*K1^2*M^5*Sqrt[Pi/13]*u^9)/(9047808*b^3) + 
      (521*d^4*K1^2*M^5*Sqrt[Pi/13]*u^9)/(2261952*b^3) + 
      (123509*d^6*K1^2*M^5*Sqrt[Pi/13]*u^9)/(67858560*b^3) - 
      (5099*d^8*K1^2*M^5*Sqrt[Pi/13]*u^9)/(3991680*b^3) - 
      (313*d^10*K1^2*M^5*Sqrt[Pi/13]*u^9)/(7983360*b^3) - 
      (529*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(16964640*b^3) - 
      (137*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(1130976*b^3) - 
      (383*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(2827440*b^3) + 
      (5849*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(8482320*b^3) - 
      (1879*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(5654880*b^3) - 
      (131*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(1884960*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/13]*u^11)/(89760*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^11)/(44880*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/13]*u^11)/(89760*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/13]*u^11)/(89760*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^11)/(44880*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/13]*u^11)/(89760*b^3))/Pi, 
    ((157*K0^2*M^5*Sqrt[Pi/13]*u^3)/(14784*b^3) + 
      (317*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/(7392*b^3) - 
      (1193*d^4*K0^2*M^5*Sqrt[Pi/13]*u^3)/(11088*b^3) + 
      (977*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/(22176*b^3) + 
      (445*d^8*K0^2*M^5*Sqrt[Pi/13]*u^3)/(44352*b^3) - 
      (K1^2*M^5*Sqrt[Pi/13]*u^3)/(99*b^3) + 
      (313*d^2*K1^2*M^5*Sqrt[Pi/13]*u^3)/(22176*b^3) + 
      (1285*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/(22176*b^3) + 
      (59*d^8*K1^2*M^5*Sqrt[Pi/13]*u^3)/(1056*b^3) - 
      (67*d^6*K1^2*M^5*Sqrt[13*Pi]*u^3)/(7392*b^3) + 
      (4397*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(190080*b^3) + 
      (55673*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(332640*b^3) - 
      (7429*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(24640*b^3) + 
      (557*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(66528*b^3) + 
      (27311*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(266112*b^3) + 
      (2173*K0^2*M^5*Sqrt[Pi/13]*u^5)/(332640*b^3) + 
      (74071*d^2*K0^2*M^5*Sqrt[Pi/13]*u^5)/(1330560*b^3) - 
      (43951*d^4*K0^2*M^5*Sqrt[Pi/13]*u^5)/(443520*b^3) + 
      (1345*d^6*K0^2*M^5*Sqrt[Pi/13]*u^5)/(266112*b^3) + 
      (8473*d^8*K0^2*M^5*Sqrt[Pi/13]*u^5)/(266112*b^3) + 
      (37861*K1^2*M^5*Sqrt[Pi/13]*u^5)/(1995840*b^3) - 
      (924379*d^4*K1^2*M^5*Sqrt[Pi/13]*u^5)/(3991680*b^3) + 
      (30221*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/(1330560*b^3) + 
      (6065*d^8*K1^2*M^5*Sqrt[Pi/13]*u^5)/(88704*b^3) + 
      (37313*d^2*K1^2*M^5*Sqrt[13*Pi]*u^5)/(3991680*b^3) + 
      (1147*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(90720*b^3) + 
      (11669*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(142560*b^3) - 
      (146677*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(997920*b^3) - 
      (103*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(47520*b^3) + 
      (101*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(1848*b^3) + 
      (487*K0^2*M^5*Sqrt[Pi/13]*u^7)/(199584*b^3) + 
      (887*d^2*K0^2*M^5*Sqrt[Pi/13]*u^7)/(99792*b^3) - 
      (797*d^4*K0^2*M^5*Sqrt[Pi/13]*u^7)/(49896*b^3) - 
      (149*d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/(33264*b^3) + 
      (607*d^8*K0^2*M^5*Sqrt[Pi/13]*u^7)/(66528*b^3) + 
      (575*K1^2*M^5*Sqrt[Pi/13]*u^7)/(199584*b^3) + 
      (5507*d^2*K1^2*M^5*Sqrt[Pi/13]*u^7)/(498960*b^3) - 
      (4481*d^4*K1^2*M^5*Sqrt[Pi/13]*u^7)/(249480*b^3) - 
      (23*d^6*K1^2*M^5*Sqrt[Pi/13]*u^7)/(2640*b^3) + 
      (4243*d^8*K1^2*M^5*Sqrt[Pi/13]*u^7)/(332640*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/13]*u^8)/(1260*b^3) + 
      (41*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(10395*b^3) - 
      (79*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(20790*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(135*b^3) + 
      (269*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(41580*b^3) + 
      (K0^2*M^5*Sqrt[Pi/13]*u^9)/(11340*b^3) + (d^2*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (2835*b^3) - (d^4*K0^2*M^5*Sqrt[Pi/13]*u^9)/(5670*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^9)/(945*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/13]*u^9)/(1260*b^3) + (K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (11340*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/13]*u^9)/(2835*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/13]*u^9)/(5670*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^9)/(945*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/13]*u^9)/(1260*b^3))/Pi, 
    ((359*K1*M^5*Sqrt[Pi/13]*u)/(35904*b^3*E^u) + 
      (617*d^2*K1*M^5*Sqrt[Pi/13]*u)/(4224*b^3*E^u) - 
      (3983*d^4*K1*M^5*Sqrt[Pi/13]*u)/(17952*b^3*E^u) - 
      (31*d^6*K1*M^5*Sqrt[Pi/13]*u)/(1088*b^3*E^u) + 
      (1057*d^8*K1*M^5*Sqrt[Pi/13]*u)/(11968*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[13*Pi]*u)/(2176*b^3*E^u) - 
      (5231*K0*M^5*Sqrt[Pi/13]*u^2)/(1005312*b^3*E^u) - 
      (38417*d^2*K0*M^5*Sqrt[Pi/13]*u^2)/(1005312*b^3*E^u) + 
      (4093*d^4*K0*M^5*Sqrt[Pi/13]*u^2)/(62832*b^3*E^u) + 
      (337*d^6*K0*M^5*Sqrt[Pi/13]*u^2)/(35904*b^3*E^u) - 
      (2089*d^8*K0*M^5*Sqrt[Pi/13]*u^2)/(59136*b^3*E^u) + 
      (4237*d^10*K0*M^5*Sqrt[Pi/13]*u^2)/(1005312*b^3*E^u) + 
      (359*K1*M^5*Sqrt[Pi/13]*u^2)/(35904*b^3*E^u) + 
      (617*d^2*K1*M^5*Sqrt[Pi/13]*u^2)/(4224*b^3*E^u) - 
      (3983*d^4*K1*M^5*Sqrt[Pi/13]*u^2)/(17952*b^3*E^u) - 
      (31*d^6*K1*M^5*Sqrt[Pi/13]*u^2)/(1088*b^3*E^u) + 
      (1057*d^8*K1*M^5*Sqrt[Pi/13]*u^2)/(11968*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[13*Pi]*u^2)/(2176*b^3*E^u) - 
      (4921435*K0*M^5*Sqrt[Pi/13]*u^3)/(696681216*b^3*E^u) - 
      (30618661*d^2*K0*M^5*Sqrt[Pi/13]*u^3)/(696681216*b^3*E^u) + 
      (3578975*d^4*K0*M^5*Sqrt[Pi/13]*u^3)/(43542576*b^3*E^u) - 
      (373*d^6*K0*M^5*Sqrt[Pi/13]*u^3)/(5277888*b^3*E^u) - 
      (2089*d^8*K0*M^5*Sqrt[Pi/13]*u^3)/(59136*b^3*E^u) + 
      (4237*d^10*K0*M^5*Sqrt[Pi/13]*u^3)/(1005312*b^3*E^u) - 
      (2996375*K0^2*M^5*Sqrt[Pi/13]*u^3)/(3667378176*b^3) + 
      (13864495*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/(229211136*b^3) - 
      (16506111*d^4*K0^2*M^5*Sqrt[Pi/13]*u^3)/(407486464*b^3) - 
      (760379*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/(8042496*b^3) + 
      (88824665*d^8*K0^2*M^5*Sqrt[Pi/13]*u^3)/(1222459392*b^3) + 
      (1286141*d^10*K0^2*M^5*Sqrt[Pi/13]*u^3)/(458422272*b^3) - 
      (6095*d^12*K0^2*M^5*Sqrt[Pi/13]*u^3)/(71909376*b^3) - 
      (151761*K1*M^5*Sqrt[Pi/13]*u^3)/(6702080*b^3*E^u) - 
      (414247*d^2*K1*M^5*Sqrt[Pi/13]*u^3)/(3769920*b^3*E^u) + 
      (3332957*d^4*K1*M^5*Sqrt[Pi/13]*u^3)/(15079680*b^3*E^u) - 
      (51627*d^6*K1*M^5*Sqrt[Pi/13]*u^3)/(3351040*b^3*E^u) - 
      (4795859*d^8*K1*M^5*Sqrt[Pi/13]*u^3)/(60318720*b^3*E^u) + 
      (193559*d^10*K1*M^5*Sqrt[Pi/13]*u^3)/(30159360*b^3*E^u) + 
      (1222021*K1^2*M^5*Sqrt[Pi/13]*u^3)/(229211136*b^3) - 
      (21530461*d^2*K1^2*M^5*Sqrt[Pi/13]*u^3)/(203743232*b^3) + 
      (11062039*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/(261955584*b^3) + 
      (193696975*d^6*K1^2*M^5*Sqrt[Pi/13]*u^3)/(916844544*b^3) - 
      (140941891*d^8*K1^2*M^5*Sqrt[Pi/13]*u^3)/(916844544*b^3) - 
      (16013*d^12*K1^2*M^5*Sqrt[Pi/13]*u^3)/(29106176*b^3) + 
      (17627*d^10*K1^2*M^5*Sqrt[13*Pi]*u^3)/(203743232*b^3) - 
      (1201048769*d^2*K0*M^5*Sqrt[Pi/13]*u^4)/(13933624320*b^3*E^u) + 
      (683671*d^6*K0*M^5*Sqrt[Pi/13]*u^4)/(105557760*b^3*E^u) - 
      (3596797*d^8*K0*M^5*Sqrt[Pi/13]*u^4)/(60318720*b^3*E^u) + 
      (17209*d^10*K0*M^5*Sqrt[Pi/13]*u^4)/(5483520*b^3*E^u) - 
      (87816559*d^2*K1*M^5*Sqrt[Pi/13]*u^4)/(497629440*b^3*E^u) + 
      (1223459753*d^4*K1*M^5*Sqrt[Pi/13]*u^4)/(3483406080*b^3*E^u) - 
      (261769*d^6*K1*M^5*Sqrt[Pi/13]*u^4)/(6397440*b^3*E^u) - 
      (6383759*d^8*K1*M^5*Sqrt[Pi/13]*u^4)/(60318720*b^3*E^u) + 
      (17327*d^10*K1*M^5*Sqrt[Pi/13]*u^4)/(4308480*b^3*E^u) + 
      (25161953*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(1428848640*b^3) + 
      (7486199093*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(55010672640*b^3) - 
      (1998747637*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(27505336320*b^3) + 
      (149402911*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(1428848640*b^3) + 
      (236602999*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(18336890880*b^3) - 
      (7076213*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(7334756352*b^3) - 
      (541273*K0*M^5*Sqrt[13*Pi]*u^4)/(819624960*b^3*E^u) + 
      (2424949*d^4*K0*M^5*Sqrt[13*Pi]*u^4)/(217712880*b^3*E^u) - 
      (34325359*K1*M^5*Sqrt[13*Pi]*u^4)/(13933624320*b^3*E^u) - 
      (111448087*d^4*K0*K1*M^5*Sqrt[13*Pi]*u^4)/(7334756352*b^3) - 
      (5465113*K0*M^5*Sqrt[Pi/13]*u^5)/(580567680*b^3*E^u) - 
      (60939257*d^2*K0*M^5*Sqrt[Pi/13]*u^5)/(774090240*b^3*E^u) + 
      (15708229*d^4*K0*M^5*Sqrt[Pi/13]*u^5)/(110584320*b^3*E^u) - 
      (1844393*d^6*K0*M^5*Sqrt[Pi/13]*u^5)/(211115520*b^3*E^u) - 
      (1408681*d^8*K0*M^5*Sqrt[Pi/13]*u^5)/(30159360*b^3*E^u) + 
      (23131*d^10*K0*M^5*Sqrt[Pi/13]*u^5)/(15079680*b^3*E^u) + 
      (158117987*K0^2*M^5*Sqrt[Pi/13]*u^5)/(27505336320*b^3) + 
      (5534310893*d^2*K0^2*M^5*Sqrt[Pi/13]*u^5)/(110021345280*b^3) - 
      (153899689*d^4*K0^2*M^5*Sqrt[Pi/13]*u^5)/(2444918784*b^3) - 
      (2420116087*d^6*K0^2*M^5*Sqrt[Pi/13]*u^5)/(55010672640*b^3) + 
      (2562303593*d^8*K0^2*M^5*Sqrt[Pi/13]*u^5)/(55010672640*b^3) + 
      (15364849*d^10*K0^2*M^5*Sqrt[Pi/13]*u^5)/(3333980160*b^3) - 
      (2180791*d^12*K0^2*M^5*Sqrt[Pi/13]*u^5)/(7334756352*b^3) - 
      (342267997*K1*M^5*Sqrt[Pi/13]*u^5)/(55734497280*b^3*E^u) - 
      (850534297*d^2*K1*M^5*Sqrt[Pi/13]*u^5)/(7962071040*b^3*E^u) + 
      (4910557699*d^4*K1*M^5*Sqrt[Pi/13]*u^5)/(27867248640*b^3*E^u) - 
      (928055*d^6*K1*M^5*Sqrt[Pi/13]*u^5)/(168892416*b^3*E^u) - 
      (4797301*d^8*K1*M^5*Sqrt[Pi/13]*u^5)/(80424960*b^3*E^u) + 
      (152497*d^10*K1*M^5*Sqrt[Pi/13]*u^5)/(80424960*b^3*E^u) + 
      (3967535249*d^2*K1^2*M^5*Sqrt[Pi/13]*u^5)/(17371791360*b^3) - 
      (124957721221*d^4*K1^2*M^5*Sqrt[Pi/13]*u^5)/(330064035840*b^3) - 
      (8623602049*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/(165032017920*b^3) + 
      (6472224197*d^8*K1^2*M^5*Sqrt[Pi/13]*u^5)/(41258004480*b^3) + 
      (4109618671*d^10*K1^2*M^5*Sqrt[Pi/13]*u^5)/(330064035840*b^3) - 
      (76965703*d^12*K1^2*M^5*Sqrt[Pi/13]*u^5)/(110021345280*b^3) + 
      (721735*K1^2*M^5*Sqrt[13*Pi]*u^5)/(277364736*b^3) - 
      (17221517*K0*M^5*Sqrt[Pi/13]*u^6)/(11943106560*b^3*E^u) - 
      (1478057029*d^2*K0*M^5*Sqrt[Pi/13]*u^6)/(41800872960*b^3*E^u) + 
      (2345805989*d^4*K0*M^5*Sqrt[Pi/13]*u^6)/(41800872960*b^3*E^u) + 
      (37033*d^6*K0*M^5*Sqrt[Pi/13]*u^6)/(211115520*b^3*E^u) - 
      (115231*d^8*K0*M^5*Sqrt[Pi/13]*u^6)/(5744640*b^3*E^u) + 
      (34159*d^10*K0*M^5*Sqrt[Pi/13]*u^6)/(60318720*b^3*E^u) - 
      (20366803*K1*M^5*Sqrt[Pi/13]*u^6)/(9835499520*b^3*E^u) - 
      (6581949797*d^2*K1*M^5*Sqrt[Pi/13]*u^6)/(167203491840*b^3*E^u) + 
      (1047150217*d^4*K1*M^5*Sqrt[Pi/13]*u^6)/(16720349184*b^3*E^u) + 
      (505471*d^6*K1*M^5*Sqrt[Pi/13]*u^6)/(281487360*b^3*E^u) - 
      (1141711*d^8*K1*M^5*Sqrt[Pi/13]*u^6)/(48254976*b^3*E^u) + 
      (14753*d^10*K1*M^5*Sqrt[Pi/13]*u^6)/(21934080*b^3*E^u) + 
      (1516260593*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(82516008960*b^3) + 
      (14077102889*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(82516008960*b^3) - 
      (1558794041*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(5894000640*b^3) - 
      (1951840063*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(41258004480*b^3) + 
      (9340039573*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(82516008960*b^3) + 
      (9886465*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(970776576*b^3) - 
      (130433*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(229211136*b^3) - 
      (87532411*K0*M^5*Sqrt[Pi/13]*u^7)/(83601745920*b^3*E^u) + 
      (496628611*d^4*K0*M^5*Sqrt[Pi/13]*u^7)/(41800872960*b^3*E^u) + 
      (31547*d^6*K0*M^5*Sqrt[Pi/13]*u^7)/(15079680*b^3*E^u) - 
      (714631*d^8*K0*M^5*Sqrt[Pi/13]*u^7)/(120637440*b^3*E^u) + 
      (3296771*K0^2*M^5*Sqrt[Pi/13]*u^7)/(8251600896*b^3) + 
      (248475467*d^2*K0^2*M^5*Sqrt[Pi/13]*u^7)/(8251600896*b^3) - 
      (430952399*d^4*K0^2*M^5*Sqrt[Pi/13]*u^7)/(10314501120*b^3) - 
      (140533061*d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/(20629002240*b^3) + 
      (677525759*d^8*K0^2*M^5*Sqrt[Pi/13]*u^7)/(41258004480*b^3) + 
      (72595427*d^10*K0^2*M^5*Sqrt[Pi/13]*u^7)/(41258004480*b^3) - 
      (684443*d^12*K0^2*M^5*Sqrt[Pi/13]*u^7)/(6876334080*b^3) - 
      (98393833*K1*M^5*Sqrt[Pi/13]*u^7)/(83601745920*b^3*E^u) - 
      (64390687*d^2*K1*M^5*Sqrt[Pi/13]*u^7)/(8360174592*b^3*E^u) + 
      (2158037*d^4*K1*M^5*Sqrt[Pi/13]*u^7)/(170615808*b^3*E^u) + 
      (862559*d^6*K1*M^5*Sqrt[Pi/13]*u^7)/(316673280*b^3*E^u) - 
      (2424887*d^8*K1*M^5*Sqrt[Pi/13]*u^7)/(361912320*b^3*E^u) + 
      (12479*d^10*K1*M^5*Sqrt[Pi/13]*u^7)/(60318720*b^3*E^u) + 
      (9061469*K1^2*M^5*Sqrt[Pi/13]*u^7)/(4125800448*b^3) - 
      (1145288153*d^4*K1^2*M^5*Sqrt[Pi/13]*u^7)/(20629002240*b^3) - 
      (6926657*d^6*K1^2*M^5*Sqrt[Pi/13]*u^7)/(937681920*b^3) + 
      (436070293*d^8*K1^2*M^5*Sqrt[Pi/13]*u^7)/(20629002240*b^3) + 
      (371453*d^10*K1^2*M^5*Sqrt[Pi/13]*u^7)/(151683840*b^3) - 
      (426083*d^12*K1^2*M^5*Sqrt[Pi/13]*u^7)/(2947000320*b^3) - 
      (23044841*d^2*K0*M^5*Sqrt[13*Pi]*u^7)/(41800872960*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[13*Pi]*u^7)/(78848*b^3*E^u) + 
      (29567767*d^2*K1^2*M^5*Sqrt[13*Pi]*u^7)/(10314501120*b^3) - 
      (62437*K0*M^5*Sqrt[Pi/13]*u^8)/(316673280*b^3*E^u) - 
      (138419*d^2*K0*M^5*Sqrt[Pi/13]*u^8)/(158336640*b^3*E^u) + 
      (3827*d^4*K0*M^5*Sqrt[Pi/13]*u^8)/(2399040*b^3*E^u) + 
      (31459*d^6*K0*M^5*Sqrt[Pi/13]*u^8)/(79168320*b^3*E^u) - 
      (49661*d^8*K0*M^5*Sqrt[Pi/13]*u^8)/(45239040*b^3*E^u) + 
      (121*d^10*K0*M^5*Sqrt[Pi/13]*u^8)/(685440*b^3*E^u) - 
      (18917*K1*M^5*Sqrt[Pi/13]*u^8)/(79168320*b^3*E^u) - 
      (319567*d^2*K1*M^5*Sqrt[Pi/13]*u^8)/(316673280*b^3*E^u) + 
      (1303*d^4*K1*M^5*Sqrt[Pi/13]*u^8)/(837760*b^3*E^u) + 
      (155677*d^6*K1*M^5*Sqrt[Pi/13]*u^8)/(158336640*b^3*E^u) - 
      (31693*d^8*K1*M^5*Sqrt[Pi/13]*u^8)/(22619520*b^3*E^u) + 
      (1669*d^10*K1*M^5*Sqrt[Pi/13]*u^8)/(15079680*b^3*E^u) - 
      (26591*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(104186880*b^3) + 
      (393056717*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(25786252800*b^3) - 
      (342651061*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(17190835200*b^3) - 
      (6143573*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(1611640800*b^3) + 
      (185239*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(156280320*b^3) - 
      (158789*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(2062900224*b^3) + 
      (356957*d^8*K0*K1*M^5*Sqrt[13*Pi]*u^8)/(606735360*b^3) - 
      (13231*K0*M^5*Sqrt[Pi/13]*u^9)/(158336640*b^3*E^u) - 
      (7783*d^2*K0*M^5*Sqrt[Pi/13]*u^9)/(26389440*b^3*E^u) - 
      (421*d^4*K0*M^5*Sqrt[Pi/13]*u^9)/(5277888*b^3*E^u) + 
      (12091*d^6*K0*M^5*Sqrt[Pi/13]*u^9)/(9896040*b^3*E^u) - 
      (305*d^8*K0*M^5*Sqrt[Pi/13]*u^9)/(502656*b^3*E^u) - 
      (197*d^10*K0*M^5*Sqrt[Pi/13]*u^9)/(1256640*b^3*E^u) - 
      (990611*K0^2*M^5*Sqrt[Pi/13]*u^9)/(12893126400*b^3) + 
      (400193*d^2*K0^2*M^5*Sqrt[Pi/13]*u^9)/(515725056*b^3) - 
      (6239009*d^4*K0^2*M^5*Sqrt[Pi/13]*u^9)/(7367500800*b^3) - 
      (9703*d^6*K0^2*M^5*Sqrt[Pi/13]*u^9)/(34473600*b^3) + 
      (1958041*d^8*K0^2*M^5*Sqrt[Pi/13]*u^9)/(5157250560*b^3) + 
      (137833*d^10*K0^2*M^5*Sqrt[Pi/13]*u^9)/(2578625280*b^3) - 
      (8207*d^12*K0^2*M^5*Sqrt[Pi/13]*u^9)/(2062900224*b^3) - 
      (13231*K1*M^5*Sqrt[Pi/13]*u^9)/(158336640*b^3*E^u) - 
      (3671*d^2*K1*M^5*Sqrt[Pi/13]*u^9)/(13194720*b^3*E^u) - 
      (421*d^4*K1*M^5*Sqrt[Pi/13]*u^9)/(5277888*b^3*E^u) + 
      (47041*d^6*K1*M^5*Sqrt[Pi/13]*u^9)/(39584160*b^3*E^u) - 
      (305*d^8*K1*M^5*Sqrt[Pi/13]*u^9)/(502656*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/13]*u^9)/(7140*b^3*E^u) - 
      (412751*K1^2*M^5*Sqrt[Pi/13]*u^9)/(8058204000*b^3) + 
      (15015127*d^2*K1^2*M^5*Sqrt[Pi/13]*u^9)/(15168384000*b^3) - 
      (16806521*d^4*K1^2*M^5*Sqrt[Pi/13]*u^9)/(21488544000*b^3) - 
      (443249*d^6*K1^2*M^5*Sqrt[Pi/13]*u^9)/(409305600*b^3) + 
      (733819*d^8*K1^2*M^5*Sqrt[Pi/13]*u^9)/(920937600*b^3) + 
      (8843*d^10*K1^2*M^5*Sqrt[Pi/13]*u^9)/(62512128*b^3) - 
      (30707*d^12*K1^2*M^5*Sqrt[Pi/13]*u^9)/(2578625280*b^3) + 
      (d^2*K0*M^5*Sqrt[Pi/13]*u^10)/(29920*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/13]*u^10)/(14960*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/13]*u^10)/(29920*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/13]*u^10)/(29920*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/13]*u^10)/(14960*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/13]*u^10)/(29920*b^3*E^u) + 
      (253103*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(5157250560*b^3) + 
      (1626941*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(3683750400*b^3) + 
      (1359599*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(12893126400*b^3) - 
      (6826957*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(4297708800*b^3) + 
      (139459*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(168537600*b^3) + 
      (959591*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(5157250560*b^3) - 
      (27337*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(1289312640*b^3) + 
      (268759*K0^2*M^5*Sqrt[Pi/13]*u^11)/(128931264000*b^3) - 
      (8977*d^2*K0^2*M^5*Sqrt[Pi/13]*u^11)/(1130976000*b^3) + 
      (3915869*d^4*K0^2*M^5*Sqrt[Pi/13]*u^11)/(128931264000*b^3) + 
      (7*d^10*K0^2*M^5*Sqrt[Pi/13]*u^11)/(7223040*b^3) + 
      (5*d^12*K0^2*M^5*Sqrt[Pi/13]*u^11)/(670208*b^3) + 
      (91229*K1^2*M^5*Sqrt[Pi/13]*u^11)/(42977088000*b^3) - 
      (255809*d^2*K1^2*M^5*Sqrt[Pi/13]*u^11)/(21488544000*b^3) + 
      (3344137*d^4*K1^2*M^5*Sqrt[Pi/13]*u^11)/(128931264000*b^3) - 
      (123583*d^6*K1^2*M^5*Sqrt[Pi/13]*u^11)/(6446563200*b^3) + 
      (30271*d^8*K1^2*M^5*Sqrt[Pi/13]*u^11)/(8595417600*b^3) - 
      (2393*d^10*K1^2*M^5*Sqrt[Pi/13]*u^11)/(368375040*b^3) + 
      (30887*d^12*K1^2*M^5*Sqrt[Pi/13]*u^11)/(5157250560*b^3) - 
      (857*d^6*K0^2*M^5*Sqrt[13*Pi]*u^11)/(379209600*b^3) - 
      (7079*d^8*K0^2*M^5*Sqrt[13*Pi]*u^11)/(25786252800*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/13]*u^12)/(13953600*b^3) - 
      (1231*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(153489600*b^3) - 
      (53*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(5755860*b^3) + 
      (283*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(13543200*b^3) + 
      (6673*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(460468800*b^3) - 
      (127*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(8372160*b^3) - 
      (47*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(15348960*b^3) + 
      (K0^2*M^5*Sqrt[Pi/13]*u^13)/(209304000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/13]*u^13)/(11628000*b^3) + 
      (71*d^4*K0^2*M^5*Sqrt[Pi/13]*u^13)/(209304000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^13)/(2093040*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/13]*u^13)/(4186080*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/13]*u^13)/(8372160*b^3) + 
      (K1^2*M^5*Sqrt[Pi/13]*u^13)/(209304000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/13]*u^13)/(11628000*b^3) + 
      (71*d^4*K1^2*M^5*Sqrt[Pi/13]*u^13)/(209304000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^13)/(2093040*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/13]*u^13)/(4186080*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/13]*u^13)/(8372160*b^3) - 
      (d^8*K0^2*M^5*Sqrt[13*Pi]*u^13)/(41860800*b^3) - 
      (d^8*K1^2*M^5*Sqrt[13*Pi]*u^13)/(41860800*b^3))/Pi, 
    ((-114953*K0^2*M^5*Sqrt[Pi/13]*u^3)/(12063744*b^3) - 
      (935621*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/(12063744*b^3) + 
      (88971*d^4*K0^2*M^5*Sqrt[Pi/13]*u^3)/(670208*b^3) + 
      (3067*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/(670208*b^3) - 
      (8513*d^10*K0^2*M^5*Sqrt[Pi/13]*u^3)/(12063744*b^3) + 
      (2495*K1^2*M^5*Sqrt[Pi/13]*u^3)/(502656*b^3) + 
      (47347*d^2*K1^2*M^5*Sqrt[Pi/13]*u^3)/(354816*b^3) - 
      (127487*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/(753984*b^3) - 
      (254777*d^6*K1^2*M^5*Sqrt[Pi/13]*u^3)/(3015936*b^3) + 
      (5375*d^8*K1^2*M^5*Sqrt[Pi/13]*u^3)/(45696*b^3) - 
      (709*d^10*K1^2*M^5*Sqrt[Pi/13]*u^3)/(287232*b^3) - 
      (199*d^8*K0^2*M^5*Sqrt[13*Pi]*u^3)/(52224*b^3) - 
      (2263165*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(72382464*b^3) - 
      (10992799*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(72382464*b^3) + 
      (223541*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(709632*b^3) - 
      (9930203*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(180956160*b^3) - 
      (25861813*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(361912320*b^3) - 
      (667957*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(120637440*b^3) - 
      (4303319*d^2*K0^2*M^5*Sqrt[Pi/13]*u^5)/(72382464*b^3) + 
      (45211*d^6*K0^2*M^5*Sqrt[Pi/13]*u^5)/(16450560*b^3) - 
      (3290141*d^8*K0^2*M^5*Sqrt[Pi/13]*u^5)/(90478080*b^3) - 
      (12413*d^10*K0^2*M^5*Sqrt[Pi/13]*u^5)/(7096320*b^3) - 
      (802151*K1^2*M^5*Sqrt[Pi/13]*u^5)/(19388160*b^3) - 
      (240139321*d^2*K1^2*M^5*Sqrt[Pi/13]*u^5)/(1085736960*b^3) + 
      (15024601*d^4*K1^2*M^5*Sqrt[Pi/13]*u^5)/(33929280*b^3) - 
      (33280861*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/(542868480*b^3) - 
      (3877459*d^8*K1^2*M^5*Sqrt[Pi/13]*u^5)/(33929280*b^3) - 
      (1017409*d^10*K1^2*M^5*Sqrt[Pi/13]*u^5)/(217147392*b^3) - 
      (10979*K0^2*M^5*Sqrt[13*Pi]*u^5)/(18095616*b^3) + 
      (23827*d^4*K0^2*M^5*Sqrt[13*Pi]*u^5)/(3015936*b^3) - 
      (507355*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(27143424*b^3) - 
      (11511949*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(67858560*b^3) + 
      (2012993*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(6785856*b^3) - 
      (909053*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(67858560*b^3) - 
      (1123991*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(12337920*b^3) - 
      (25859*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(6785856*b^3) - 
      (7997*K0^2*M^5*Sqrt[Pi/13]*u^7)/(24675840*b^3) - 
      (1134049*d^2*K0^2*M^5*Sqrt[Pi/13]*u^7)/(38776320*b^3) + 
      (1172921*d^4*K0^2*M^5*Sqrt[Pi/13]*u^7)/(27143424*b^3) + 
      (262337*d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/(135717120*b^3) - 
      (4043771*d^8*K0^2*M^5*Sqrt[Pi/13]*u^7)/(271434240*b^3) - 
      (183803*d^10*K0^2*M^5*Sqrt[Pi/13]*u^7)/(271434240*b^3) - 
      (170669*K1^2*M^5*Sqrt[Pi/13]*u^7)/(271434240*b^3) - 
      (3191077*d^2*K1^2*M^5*Sqrt[Pi/13]*u^7)/(90478080*b^3) + 
      (150643*d^4*K1^2*M^5*Sqrt[Pi/13]*u^7)/(3015936*b^3) + 
      (336767*d^6*K1^2*M^5*Sqrt[Pi/13]*u^7)/(45239040*b^3) - 
      (1113709*d^8*K1^2*M^5*Sqrt[Pi/13]*u^7)/(54286848*b^3) - 
      (266027*d^10*K1^2*M^5*Sqrt[Pi/13]*u^7)/(271434240*b^3) - 
      (1229*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(2513280*b^3) - 
      (153449*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(13571712*b^3) + 
      (64687*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(4847040*b^3) + 
      (294143*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(33929280*b^3) - 
      (658531*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(67858560*b^3) - 
      (6989*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(13571712*b^3) - 
      (227*K0^2*M^5*Sqrt[Pi/13]*u^9)/(3084480*b^3) - 
      (787*d^2*K0^2*M^5*Sqrt[Pi/13]*u^9)/(1330560*b^3) + 
      (125*d^4*K0^2*M^5*Sqrt[Pi/13]*u^9)/(376992*b^3) + 
      (15671*d^6*K0^2*M^5*Sqrt[Pi/13]*u^9)/(11309760*b^3) - 
      (35017*d^8*K0^2*M^5*Sqrt[Pi/13]*u^9)/(33929280*b^3) - 
      (1361*d^10*K0^2*M^5*Sqrt[Pi/13]*u^9)/(67858560*b^3) - 
      (79*K1^2*M^5*Sqrt[Pi/13]*u^9)/(753984*b^3) - 
      (1763*d^2*K1^2*M^5*Sqrt[Pi/13]*u^9)/(2513280*b^3) + 
      (1109*d^4*K1^2*M^5*Sqrt[Pi/13]*u^9)/(5654880*b^3) + 
      (69653*d^6*K1^2*M^5*Sqrt[Pi/13]*u^9)/(33929280*b^3) - 
      (389*d^8*K1^2*M^5*Sqrt[Pi/13]*u^9)/(285120*b^3) - 
      (313*d^10*K1^2*M^5*Sqrt[Pi/13]*u^9)/(3991680*b^3) - 
      (529*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(8482320*b^3) - 
      (137*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(565488*b^3) - 
      (383*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(1413720*b^3) + 
      (5849*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(4241160*b^3) - 
      (1879*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(2827440*b^3) - 
      (131*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(942480*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/13]*u^11)/(44880*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^11)/(22440*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/13]*u^11)/(44880*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/13]*u^11)/(44880*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^11)/(22440*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/13]*u^11)/(44880*b^3))/Pi, 
    ((-126307*d^2*K1*M^5*Sqrt[Pi/13]*u)/(2247168*b^3*E^u) + 
      (36187*d^4*K1*M^5*Sqrt[Pi/13]*u)/(9550464*b^3*E^u) + 
      (2133*d^6*K1*M^5*Sqrt[Pi/13]*u)/(13376*b^3*E^u) - 
      (52267*d^8*K1*M^5*Sqrt[Pi/13]*u)/(454784*b^3*E^u) - 
      (287*d^12*K1*M^5*Sqrt[Pi/13]*u)/(909568*b^3*E^u) + 
      (2687*K1*M^5*Sqrt[13*Pi]*u)/(19100928*b^3*E^u) + 
      (81*d^10*K1*M^5*Sqrt[13*Pi]*u)/(165376*b^3*E^u) - 
      (103661*K0*M^5*Sqrt[Pi/13]*u^2)/(25467904*b^3*E^u) + 
      (545101*d^2*K0*M^5*Sqrt[Pi/13]*u^2)/(25467904*b^3*E^u) + 
      (833981*d^4*K0*M^5*Sqrt[Pi/13]*u^2)/(76403712*b^3*E^u) - 
      (1339939*d^6*K0*M^5*Sqrt[Pi/13]*u^2)/(19100928*b^3*E^u) + 
      (291883*d^8*K0*M^5*Sqrt[Pi/13]*u^2)/(6945792*b^3*E^u) + 
      (3767*d^10*K0*M^5*Sqrt[Pi/13]*u^2)/(25467904*b^3*E^u) - 
      (89*d^12*K0*M^5*Sqrt[Pi/13]*u^2)/(330752*b^3*E^u) - 
      (126307*d^2*K1*M^5*Sqrt[Pi/13]*u^2)/(2247168*b^3*E^u) + 
      (36187*d^4*K1*M^5*Sqrt[Pi/13]*u^2)/(9550464*b^3*E^u) + 
      (2133*d^6*K1*M^5*Sqrt[Pi/13]*u^2)/(13376*b^3*E^u) - 
      (52267*d^8*K1*M^5*Sqrt[Pi/13]*u^2)/(454784*b^3*E^u) - 
      (287*d^12*K1*M^5*Sqrt[Pi/13]*u^2)/(909568*b^3*E^u) + 
      (2687*K1*M^5*Sqrt[13*Pi]*u^2)/(19100928*b^3*E^u) + 
      (81*d^10*K1*M^5*Sqrt[13*Pi]*u^2)/(165376*b^3*E^u) + 
      (578053477*K0*M^5*Sqrt[Pi/13]*u^3)/(938619601920*b^3*E^u) + 
      (437891899673*d^2*K0*M^5*Sqrt[Pi/13]*u^3)/(10324815621120*b^3*E^u) - 
      (412839913117*d^4*K0*M^5*Sqrt[Pi/13]*u^3)/(10324815621120*b^3*E^u) - 
      (43121628839*d^6*K0*M^5*Sqrt[Pi/13]*u^3)/(860401301760*b^3*E^u) + 
      (3767*d^10*K0*M^5*Sqrt[Pi/13]*u^3)/(25467904*b^3*E^u) - 
      (89*d^12*K0*M^5*Sqrt[Pi/13]*u^3)/(330752*b^3*E^u) + 
      (1348880417*K0^2*M^5*Sqrt[Pi/13]*u^3)/(117356101632*b^3) + 
      (32526469*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/(10668736512*b^3) - 
      (13770126527*d^4*K0^2*M^5*Sqrt[Pi/13]*u^3)/(117356101632*b^3) + 
      (1185740015*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/(6903300096*b^3) - 
      (7105683029*d^8*K0^2*M^5*Sqrt[Pi/13]*u^3)/(117356101632*b^3) - 
      (1064503091*d^10*K0^2*M^5*Sqrt[Pi/13]*u^3)/(117356101632*b^3) + 
      (77457011*d^12*K0^2*M^5*Sqrt[Pi/13]*u^3)/(117356101632*b^3) - 
      (1396195*d^14*K0^2*M^5*Sqrt[Pi/13]*u^3)/(117356101632*b^3) + 
      (32499157*K1*M^5*Sqrt[Pi/13]*u^3)/(4584222720*b^3*E^u) + 
      (26203587*d^2*K1*M^5*Sqrt[Pi/13]*u^3)/(254679040*b^3*E^u) - 
      (117708275*d^4*K1*M^5*Sqrt[Pi/13]*u^3)/(916844544*b^3*E^u) - 
      (2704927*d^6*K1*M^5*Sqrt[Pi/13]*u^3)/(33707520*b^3*E^u) + 
      (4282739*d^8*K1*M^5*Sqrt[Pi/13]*u^3)/(43659264*b^3*E^u) + 
      (2541377*d^10*K1*M^5*Sqrt[Pi/13]*u^3)/(2292111360*b^3*E^u) - 
      (24025*d^12*K1*M^5*Sqrt[Pi/13]*u^3)/(43659264*b^3*E^u) - 
      (2303941397*d^2*K1^2*M^5*Sqrt[Pi/13]*u^3)/(19559350272*b^3) + 
      (7853322311*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/(29339025408*b^3) - 
      (6901696913*d^6*K1^2*M^5*Sqrt[Pi/13]*u^3)/(58678050816*b^3) - 
      (176953001*d^8*K1^2*M^5*Sqrt[Pi/13]*u^3)/(7334756352*b^3) + 
      (354538543*d^10*K1^2*M^5*Sqrt[Pi/13]*u^3)/(58678050816*b^3) + 
      (3875273*d^12*K1^2*M^5*Sqrt[Pi/13]*u^3)/(9779675136*b^3) - 
      (313475*d^14*K1^2*M^5*Sqrt[Pi/13]*u^3)/(2794192896*b^3) + 
      (17475347*d^8*K0*M^5*Sqrt[13*Pi]*u^3)/(4813433856*b^3*E^u) - 
      (1483753*K1^2*M^5*Sqrt[13*Pi]*u^3)/(1333592064*b^3) + 
      (3058155337*K0*M^5*Sqrt[Pi/13]*u^4)/(375447840768*b^3*E^u) + 
      (2802030683363*d^2*K0*M^5*Sqrt[Pi/13]*u^4)/(41299262484480*b^3*E^u) - 
      (723279741089*d^4*K0*M^5*Sqrt[Pi/13]*u^4)/(8259852496896*b^3*E^u) - 
      (426440555851*d^6*K0*M^5*Sqrt[Pi/13]*u^4)/(6883210414080*b^3*E^u) + 
      (18803159*d^8*K0*M^5*Sqrt[Pi/13]*u^4)/(253338624*b^3*E^u) - 
      (1952833*d^10*K0*M^5*Sqrt[Pi/13]*u^4)/(4584222720*b^3*E^u) - 
      (11717*d^12*K0*M^5*Sqrt[Pi/13]*u^4)/(43659264*b^3*E^u) + 
      (9838866344641*K1*M^5*Sqrt[Pi/13]*u^4)/(619488937267200*b^3*E^u) + 
      (53653662283229*d^2*K1*M^5*Sqrt[Pi/13]*u^4)/(309744468633600*b^3*E^u) - 
      (13786082032609*d^4*K1*M^5*Sqrt[Pi/13]*u^4)/(56317176115200*b^3*E^u) - 
      (4700105975*d^6*K1*M^5*Sqrt[Pi/13]*u^4)/(49165788672*b^3*E^u) + 
      (44127684743*d^8*K1*M^5*Sqrt[Pi/13]*u^4)/(288806031360*b^3*E^u) - 
      (2316103*d^10*K1*M^5*Sqrt[Pi/13]*u^4)/(2292111360*b^3*E^u) - 
      (150893*d^12*K1*M^5*Sqrt[Pi/13]*u^4)/(305614848*b^3*E^u) + 
      (2508394349*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(704136609792*b^3) - 
      (665350522019*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(3520683048960*b^3) + 
      (213915395597*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(3520683048960*b^3) - 
      (890731478381*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(3520683048960*b^3) - 
      (15765168607*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(502954721280*b^3) - 
      (124517417*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(704136609792*b^3) + 
      (5785473343*d^6*K0*K1*M^5*Sqrt[13*Pi]*u^4)/(185299107840*b^3) + 
      (891652667*d^12*K0*K1*M^5*Sqrt[13*Pi]*u^4)/(3520683048960*b^3) + 
      (15076362319*K0*M^5*Sqrt[Pi/13]*u^5)/(1693749657600*b^3*E^u) + 
      (92102252967553*d^2*K0*M^5*Sqrt[Pi/13]*u^5)/(1238977874534400*b^3*
        E^u) - (277425152616133*d^4*K0*M^5*Sqrt[Pi/13]*u^5)/
       (2477955749068800*b^3*E^u) - (163428944759*d^6*K0*M^5*Sqrt[Pi/13]*u^5)/
       (4588806942720*b^3*E^u) + (75138610783*d^8*K0*M^5*Sqrt[Pi/13]*u^5)/
       (1155224125440*b^3*E^u) - (1544107*d^10*K0*M^5*Sqrt[Pi/13]*u^5)/
       (3056148480*b^3*E^u) - (83009*d^12*K0*M^5*Sqrt[Pi/13]*u^5)/
       (407486464*b^3*E^u) - (490193489*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (176034152448*b^3) - (2628198941*d^2*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (45723156480*b^3) + (41086107353*d^4*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (1760341524480*b^3) + (446926309673*d^6*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (3520683048960*b^3) - (34762483181*d^8*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (440085381120*b^3) - (42777487607*d^10*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (3520683048960*b^3) + (2071629269*d^12*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (1760341524480*b^3) - (37848325*d^14*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (704136609792*b^3) + (2669580328999*K1*M^5*Sqrt[Pi/13]*u^5)/
       (154872234316800*b^3*E^u) + (224752761256087*d^2*K1*M^5*Sqrt[Pi/13]*
        u^5)/(2477955749068800*b^3*E^u) - (34417160958361*d^4*K1*M^5*
        Sqrt[Pi/13]*u^5)/(225268704460800*b^3*E^u) - 
      (28912639787*d^6*K1*M^5*Sqrt[Pi/13]*u^5)/(786652618752*b^3*E^u) + 
      (561270049*d^8*K1*M^5*Sqrt[Pi/13]*u^5)/(6795436032*b^3*E^u) - 
      (13306963*d^10*K1*M^5*Sqrt[Pi/13]*u^5)/(18336890880*b^3*E^u) - 
      (709711*d^12*K1*M^5*Sqrt[Pi/13]*u^5)/(2619555840*b^3*E^u) - 
      (9347549693*K1^2*M^5*Sqrt[Pi/13]*u^5)/(1466951270400*b^3) - 
      (1199205366539*d^2*K1^2*M^5*Sqrt[Pi/13]*u^5)/(5867805081600*b^3) + 
      (61471303319*d^4*K1^2*M^5*Sqrt[Pi/13]*u^5)/(463247769600*b^3) + 
      (18339766093763*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/(52810245734400*b^3) - 
      (298329983*d^8*K1^2*M^5*Sqrt[Pi/13]*u^5)/(1240842240*b^3) - 
      (335883562537*d^10*K1^2*M^5*Sqrt[Pi/13]*u^5)/(10562049146880*b^3) + 
      (2351041481*d^12*K1^2*M^5*Sqrt[Pi/13]*u^5)/(754432081920*b^3) - 
      (1273119767*d^14*K1^2*M^5*Sqrt[Pi/13]*u^5)/(10562049146880*b^3) + 
      (77828794319*K0*M^5*Sqrt[Pi/13]*u^6)/(17328361881600*b^3*E^u) + 
      (44684476330211*d^2*K0*M^5*Sqrt[Pi/13]*u^6)/(1238977874534400*b^3*
        E^u) - (146323295509403*d^4*K0*M^5*Sqrt[Pi/13]*u^6)/
       (2477955749068800*b^3*E^u) - (585174279523*d^6*K0*M^5*Sqrt[Pi/13]*u^6)/
       (68832104140800*b^3*E^u) - (117961*d^10*K0*M^5*Sqrt[Pi/13]*u^6)/
       (482549760*b^3*E^u) - (254873*d^12*K0*M^5*Sqrt[Pi/13]*u^6)/
       (2619555840*b^3*E^u) + (3331523570153*K1*M^5*Sqrt[Pi/13]*u^6)/
       (550656833126400*b^3*E^u) + (3107751054073*d^2*K1*M^5*Sqrt[Pi/13]*u^6)/
       (68832104140800*b^3*E^u) - (42749921531011*d^4*K1*M^5*Sqrt[Pi/13]*u^6)/
       (550656833126400*b^3*E^u) - (404730427*d^6*K1*M^5*Sqrt[Pi/13]*u^6)/
       (81265766400*b^3*E^u) + (6464511983*d^8*K1*M^5*Sqrt[Pi/13]*u^6)/
       (202670899200*b^3*E^u) - (312649*d^10*K1*M^5*Sqrt[Pi/13]*u^6)/
       (859541760*b^3*E^u) - (2423*d^12*K1*M^5*Sqrt[Pi/13]*u^6)/
       (20545536*b^3*E^u) - (1503090791*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (100019404800*b^3) - (14137579517*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (100019404800*b^3) + (132184212577*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (1100213452800*b^3) + (735981265913*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (3300640358400*b^3) - (107915821973*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (660128071680*b^3) - (17001651607*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (660128071680*b^3) + (1704062089*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (660128071680*b^3) + (12145945891*d^8*K0*M^5*Sqrt[13*Pi]*u^6)/
       (5776120627200*b^3*E^u) - (999157*d^14*K0*K1*M^5*Sqrt[13*Pi]*u^6)/
       (132025614336*b^3) + (3703223423*K0*M^5*Sqrt[Pi/13]*u^7)/
       (49559114981376*b^3*E^u) + (1831746470369*d^2*K0*M^5*Sqrt[Pi/13]*u^7)/
       (123897787453440*b^3*E^u) - (319724709847*d^4*K0*M^5*Sqrt[Pi/13]*u^7)/
       (14079294028800*b^3*E^u) + (9972842951*d^6*K0*M^5*Sqrt[Pi/13]*u^7)/
       (17208026035200*b^3*E^u) + (3062254193*d^8*K0*M^5*Sqrt[Pi/13]*u^7)/
       (412580044800*b^3*E^u) - (8651*d^10*K0*M^5*Sqrt[Pi/13]*u^7)/
       (73543680*b^3*E^u) - (617*d^12*K0*M^5*Sqrt[Pi/13]*u^7)/
       (17977344*b^3*E^u) - (1106051159*K0^2*M^5*Sqrt[Pi/13]*u^7)/
       (314346700800*b^3) - (21478757623*d^2*K0^2*M^5*Sqrt[Pi/13]*u^7)/
       (1100213452800*b^3) + (4957940969*d^4*K0^2*M^5*Sqrt[Pi/13]*u^7)/
       (244491878400*b^3) + (2959679551*d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/
       (103145011200*b^3) - (29207722249*d^8*K0^2*M^5*Sqrt[Pi/13]*u^7)/
       (1320256143360*b^3) - (560546345*d^10*K0^2*M^5*Sqrt[Pi/13]*u^7)/
       (132025614336*b^3) + (54459403*d^12*K0^2*M^5*Sqrt[Pi/13]*u^7)/
       (120023285760*b^3) - (811543*d^14*K0^2*M^5*Sqrt[Pi/13]*u^7)/
       (47152005120*b^3) + (268374032819*K1*M^5*Sqrt[Pi/13]*u^7)/
       (1517115764736000*b^3*E^u) + (45897193844653*d^2*K1*M^5*Sqrt[Pi/13]*
        u^7)/(2859179710464000*b^3*E^u) - (1870581302067319*d^4*K1*M^5*
        Sqrt[Pi/13]*u^7)/(74338672472064000*b^3*E^u) + 
      (208823294959*d^6*K1*M^5*Sqrt[Pi/13]*u^7)/(176996839219200*b^3*E^u) + 
      (92408605063*d^8*K1*M^5*Sqrt[Pi/13]*u^7)/(11552241254400*b^3*E^u) - 
      (1051343*d^10*K1*M^5*Sqrt[Pi/13]*u^7)/(5000970240*b^3*E^u) - 
      (184871*d^12*K1*M^5*Sqrt[Pi/13]*u^7)/(5239111680*b^3*E^u) - 
      (92577859279*d^2*K1^2*M^5*Sqrt[Pi/13]*u^7)/(3300640358400*b^3) + 
      (87377036291*d^4*K1^2*M^5*Sqrt[Pi/13]*u^7)/(2200426905600*b^3) + 
      (1504827719*d^6*K1^2*M^5*Sqrt[Pi/13]*u^7)/(55010672640*b^3) - 
      (18584311387*d^10*K1^2*M^5*Sqrt[Pi/13]*u^7)/(3300640358400*b^3) + 
      (862650491*d^12*K1^2*M^5*Sqrt[Pi/13]*u^7)/(1320256143360*b^3) - 
      (8315233*d^14*K1^2*M^5*Sqrt[Pi/13]*u^7)/(330064035840*b^3) - 
      (1143688591*K1^2*M^5*Sqrt[13*Pi]*u^7)/(2200426905600*b^3) - 
      (13840706659*d^8*K1^2*M^5*Sqrt[13*Pi]*u^7)/(6601280716800*b^3) + 
      (5646368554889*K0*M^5*Sqrt[Pi/13]*u^8)/(37169336236032000*b^3*E^u) + 
      (3894623353421*d^2*K0*M^5*Sqrt[Pi/13]*u^8)/(1689515283456000*b^3*E^u) - 
      (173547238227901*d^4*K0*M^5*Sqrt[Pi/13]*u^8)/(37169336236032000*b^3*
        E^u) + (22358587219*d^6*K0*M^5*Sqrt[Pi/13]*u^8)/
       (12642631372800*b^3*E^u) - (3391403*d^10*K0*M^5*Sqrt[Pi/13]*u^8)/
       (27505336320*b^3*E^u) + (100547*d^12*K0*M^5*Sqrt[Pi/13]*u^8)/
       (2619555840*b^3*E^u) + (138538115977*K1*M^5*Sqrt[Pi/13]*u^8)/
       (758557882368000*b^3*E^u) + (45568072972007*d^2*K1*M^5*Sqrt[Pi/13]*
        u^8)/(18584668118016000*b^3*E^u) - 
      (16321537782247*d^4*K1*M^5*Sqrt[Pi/13]*u^8)/(3379030566912000*b^3*
        E^u) + (35220849515*d^6*K1*M^5*Sqrt[Pi/13]*u^8)/
       (24779557490688*b^3*E^u) + (15142129*d^8*K1*M^5*Sqrt[Pi/13]*u^8)/
       (16179609600*b^3*E^u) - (246497*d^10*K1*M^5*Sqrt[Pi/13]*u^8)/
       (1447649280*b^3*E^u) + (68537*d^12*K1*M^5*Sqrt[Pi/13]*u^8)/
       (7858667520*b^3*E^u) - (339219319*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (550106726400*b^3) - (4657860709*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (330064035840*b^3) + (3569616287*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (183368908800*b^3) + (398210723*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (97077657600*b^3) - (177139697*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (26195558400*b^3) - (1321773017*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (550106726400*b^3) + (1175591*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (3474358272*b^3) - (4490627*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (330064035840*b^3) + (234788153*d^8*K0*M^5*Sqrt[13*Pi]*u^8)/
       (5776120627200*b^3*E^u) + (3338173*K0*M^5*Sqrt[Pi/13]*u^9)/
       (92303064000*b^3*E^u) + (268226959241*d^2*K0*M^5*Sqrt[Pi/13]*u^9)/
       (1161541757376000*b^3*E^u) - (785455997861*d^4*K0*M^5*Sqrt[Pi/13]*u^9)/
       (2323083514752000*b^3*E^u) - (10410664081*d^6*K0*M^5*Sqrt[Pi/13]*u^9)/
       (22124604902400*b^3*E^u) + (39753011*d^8*K0*M^5*Sqrt[Pi/13]*u^9)/
       (51572505600*b^3*E^u) - (170953*d^10*K0*M^5*Sqrt[Pi/13]*u^9)/
       (1146055680*b^3*E^u) - (137671*d^12*K0*M^5*Sqrt[Pi/13]*u^9)/
       (1719083520*b^3*E^u) + (3399427*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (17190835200*b^3) - (269479549*d^2*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (330064035840*b^3) + (234492901*d^4*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (165032017920*b^3) - (126757991*d^6*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (97077657600*b^3) + (37716793*d^8*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (58940006400*b^3) - (249036959*d^10*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (1650320179200*b^3) + (3569*d^12*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (238141440*b^3) - (10091*d^14*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (22004269056*b^3) + (402847*K1*M^5*Sqrt[Pi/13]*u^9)/
       (7600158720*b^3*E^u) + (4732817279*d^2*K1*M^5*Sqrt[Pi/13]*u^9)/
       (17208026035200*b^3*E^u) - (33736354501*d^4*K1*M^5*Sqrt[Pi/13]*u^9)/
       (103248156211200*b^3*E^u) - (6447453899*d^6*K1*M^5*Sqrt[Pi/13]*u^9)/
       (10324815621120*b^3*E^u) - (62743*d^10*K1*M^5*Sqrt[Pi/13]*u^9)/
       (573027840*b^3*E^u) - (3345*d^12*K1*M^5*Sqrt[Pi/13]*u^9)/
       (50935808*b^3*E^u) - (1061598871*d^2*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (1031450112000*b^3) + (2939343031*d^4*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (1650320179200*b^3) - (35237087*d^6*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (24127488000*b^3) - (18474587*d^10*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (137526681600*b^3) + (17113157*d^12*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (330064035840*b^3) - (362573*d^14*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (165032017920*b^3) + (2333647*d^8*K1*M^5*Sqrt[13*Pi]*u^9)/
       (38000793600*b^3*E^u) + (50184763*K1^2*M^5*Sqrt[13*Pi]*u^9)/
       (2750533632000*b^3) + (70595827*d^8*K1^2*M^5*Sqrt[13*Pi]*u^9)/
       (1650320179200*b^3) + (545824259*K0*M^5*Sqrt[Pi/13]*u^10)/
       (16245339264000*b^3*E^u) + (835569211*d^2*K0*M^5*Sqrt[Pi/13]*u^10)/
       (8122669632000*b^3*E^u) + (463882649*d^4*K0*M^5*Sqrt[Pi/13]*u^10)/
       (16245339264000*b^3*E^u) - (107579*d^6*K0*M^5*Sqrt[Pi/13]*u^10)/
       (318536064*b^3*E^u) + (5165527*d^8*K0*M^5*Sqrt[Pi/13]*u^10)/
       (120335846400*b^3*E^u) + (55687*d^10*K0*M^5*Sqrt[Pi/13]*u^10)/
       (573027840*b^3*E^u) + (112087*d^12*K0*M^5*Sqrt[Pi/13]*u^10)/
       (3438167040*b^3*E^u) + (546668333*K1*M^5*Sqrt[Pi/13]*u^10)/
       (16245339264000*b^3*E^u) + (39789823*d^2*K1*M^5*Sqrt[Pi/13]*u^10)/
       (427508928000*b^3*E^u) + (36236653*d^4*K1*M^5*Sqrt[Pi/13]*u^10)/
       (1476849024000*b^3*E^u) - (42998341*d^6*K1*M^5*Sqrt[Pi/13]*u^10)/
       (135377827200*b^3*E^u) + (227819*d^8*K1*M^5*Sqrt[Pi/13]*u^10)/
       (4456883200*b^3*E^u) + (146467*d^10*K1*M^5*Sqrt[Pi/13]*u^10)/
       (1719083520*b^3*E^u) + (34427*d^12*K1*M^5*Sqrt[Pi/13]*u^10)/
       (1146055680*b^3*E^u) + (1003046641*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (12377401344000*b^3) - (159513791*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (442050048000*b^3) + (355419929*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (458422272000*b^3) - (1063632821*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (2062900224000*b^3) - (146022599*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (825160089600*b^3) + (11583203*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (103145011200*b^3) + (44541437*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (495096053760*b^3) - (1287659*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (247548026880*b^3) - (1687*d^2*K0*M^5*Sqrt[Pi/13]*u^11)/
       (85272000*b^3*E^u) + (2113*d^6*K0*M^5*Sqrt[Pi/13]*u^11)/
       (51163200*b^3*E^u) + (5243*d^8*K0*M^5*Sqrt[Pi/13]*u^11)/
       (306979200*b^3*E^u) - (47*d^10*K0*M^5*Sqrt[Pi/13]*u^11)/
       (1918620*b^3*E^u) - (331*d^12*K0*M^5*Sqrt[Pi/13]*u^11)/
       (61395840*b^3*E^u) - (25408549*K0^2*M^5*Sqrt[Pi/13]*u^11)/
       (12377401344000*b^3) - (239679799*d^2*K0^2*M^5*Sqrt[Pi/13]*u^11)/
       (3094350336000*b^3) - (33163093*d^4*K0^2*M^5*Sqrt[Pi/13]*u^11)/
       (458422272000*b^3) + (8037827*d^6*K0^2*M^5*Sqrt[Pi/13]*u^11)/
       (32744448000*b^3) + (5598823*d^8*K0^2*M^5*Sqrt[Pi/13]*u^11)/
       (165032017920*b^3) - (2317643*d^10*K0^2*M^5*Sqrt[Pi/13]*u^11)/
       (20629002240*b^3) - (1283231*d^12*K0^2*M^5*Sqrt[Pi/13]*u^11)/
       (70728007680*b^3) + (7*K1*M^5*Sqrt[Pi/13]*u^11)/(69768000*b^3*E^u) - 
      (419*d^2*K1*M^5*Sqrt[Pi/13]*u^11)/(21318000*b^3*E^u) - 
      (707*d^4*K1*M^5*Sqrt[Pi/13]*u^11)/(85272000*b^3*E^u) + 
      (6229*d^6*K1*M^5*Sqrt[Pi/13]*u^11)/(153489600*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/13]*u^11)/(60192*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/13]*u^11)/(191862*b^3*E^u) - 
      (26091371*K1^2*M^5*Sqrt[Pi/13]*u^11)/(12377401344000*b^3) - 
      (30541057*d^2*K1^2*M^5*Sqrt[Pi/13]*u^11)/(442050048000*b^3) - 
      (1133201*d^4*K1^2*M^5*Sqrt[Pi/13]*u^11)/(18612633600*b^3) + 
      (64562561*d^6*K1^2*M^5*Sqrt[Pi/13]*u^11)/(294700032000*b^3) + 
      (1685221*d^8*K1^2*M^5*Sqrt[Pi/13]*u^11)/(91684454400*b^3) - 
      (72769*d^10*K1^2*M^5*Sqrt[Pi/13]*u^11)/(805820400*b^3) - 
      (8485223*d^12*K1^2*M^5*Sqrt[Pi/13]*u^11)/(495096053760*b^3) + 
      (8111*d^14*K1^2*M^5*Sqrt[Pi/13]*u^11)/(3929333760*b^3) + 
      (K0*M^5*Sqrt[13*Pi]*u^11)/(139536000*b^3*E^u) - 
      (1039*d^4*K0*M^5*Sqrt[13*Pi]*u^11)/(1534896000*b^3*E^u) + 
      (5101*d^14*K0^2*M^5*Sqrt[13*Pi]*u^11)/(22504366080*b^3) - 
      (d^10*K1*M^5*Sqrt[13*Pi]*u^11)/(538560*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/13]*u^12)/(69768000*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/13]*u^12)/(3876000*b^3*E^u) + 
      (71*d^4*K0*M^5*Sqrt[Pi/13]*u^12)/(69768000*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/13]*u^12)/(697680*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/13]*u^12)/(1395360*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/13]*u^12)/(2790720*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/13]*u^12)/(69768000*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/13]*u^12)/(3876000*b^3*E^u) + 
      (71*d^4*K1*M^5*Sqrt[Pi/13]*u^12)/(69768000*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/13]*u^12)/(697680*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/13]*u^12)/(1395360*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/13]*u^12)/(2790720*b^3*E^u) - 
      (290183*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(3094350336000*b^3) + 
      (2993377*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(182020608000*b^3) - 
      (54715049*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(1031450112000*b^3) + 
      (1809721*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(41258004480*b^3) + 
      (163399*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(123774013440*b^3) - 
      (79259*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(41258004480*b^3) - 
      (d^8*K0*M^5*Sqrt[13*Pi]*u^12)/(13953600*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[13*Pi]*u^12)/(13953600*b^3*E^u) + 
      (5334977*d^4*K0*K1*M^5*Sqrt[13*Pi]*u^12)/(3094350336000*b^3) - 
      (21899*d^8*K0*K1*M^5*Sqrt[13*Pi]*u^12)/(9823334400*b^3) - 
      (151*K0^2*M^5*Sqrt[Pi/13]*u^13)/(10314501120*b^3) + 
      (1020127*d^2*K0^2*M^5*Sqrt[Pi/13]*u^13)/(3094350336000*b^3) + 
      (60547*d^4*K0^2*M^5*Sqrt[Pi/13]*u^13)/(81430272000*b^3) + 
      (8707*d^6*K0^2*M^5*Sqrt[Pi/13]*u^13)/(60673536000*b^3) - 
      (65539*d^8*K0^2*M^5*Sqrt[Pi/13]*u^13)/(25786252800*b^3) + 
      (3221*d^10*K0^2*M^5*Sqrt[Pi/13]*u^13)/(10857369600*b^3) + 
      (563*d^12*K0^2*M^5*Sqrt[Pi/13]*u^13)/(651442176*b^3) + 
      (22111*d^14*K0^2*M^5*Sqrt[Pi/13]*u^13)/(123774013440*b^3) - 
      (1759*K1^2*M^5*Sqrt[Pi/13]*u^13)/(110512512000*b^3) + 
      (49337*d^2*K1^2*M^5*Sqrt[Pi/13]*u^13)/(162860544000*b^3) + 
      (180121*d^4*K1^2*M^5*Sqrt[Pi/13]*u^13)/(309435033600*b^3) + 
      (25447*d^6*K1^2*M^5*Sqrt[Pi/13]*u^13)/(114605568000*b^3) - 
      (19337*d^8*K1^2*M^5*Sqrt[Pi/13]*u^13)/(8595417600*b^3) + 
      (51371*d^10*K1^2*M^5*Sqrt[Pi/13]*u^13)/(206290022400*b^3) + 
      (46177*d^12*K1^2*M^5*Sqrt[Pi/13]*u^13)/(61887006720*b^3) + 
      (20219*d^14*K1^2*M^5*Sqrt[Pi/13]*u^13)/(123774013440*b^3) - 
      (10453*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(193396896000*b^3) + 
      (4327*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(27628128000*b^3) + 
      (11437*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(19339689600*b^3) - 
      (529*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(5525625600*b^3) - 
      (d^12*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(4186080*b^3) - 
      (241*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(7735875840*b^3) - 
      (K0*K1*M^5*Sqrt[13*Pi]*u^14)/(5089392000*b^3) - 
      (173*d^4*K0*K1*M^5*Sqrt[13*Pi]*u^14)/(6907032000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/13]*u^15)/(1719083520*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/13]*u^15)/(368375040*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^15)/(2210250240*b^3) - 
      (29*d^8*K0^2*M^5*Sqrt[Pi/13]*u^15)/(3867937920*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/13]*u^15)/(2210250240*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/13]*u^15)/(368375040*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/13]*u^15)/(1719083520*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/13]*u^15)/(1719083520*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/13]*u^15)/(368375040*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^15)/(2210250240*b^3) - 
      (29*d^8*K1^2*M^5*Sqrt[Pi/13]*u^15)/(3867937920*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/13]*u^15)/(2210250240*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/13]*u^15)/(368375040*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/13]*u^15)/(1719083520*b^3))/Pi, 
    ((-5748107*K0^2*M^5*Sqrt[Pi/13]*u^3)/(1833689088*b^3) + 
      (25406839*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/(458422272*b^3) - 
      (43039*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/(335104*b^3) + 
      (50306573*d^8*K0^2*M^5*Sqrt[Pi/13]*u^3)/(611229696*b^3) + 
      (189731*d^10*K0^2*M^5*Sqrt[Pi/13]*u^3)/(41674752*b^3) - 
      (6095*d^12*K0^2*M^5*Sqrt[Pi/13]*u^3)/(35954688*b^3) + 
      (84365*K1^2*M^5*Sqrt[Pi/13]*u^3)/(10418688*b^3) + 
      (925791*d^2*K1^2*M^5*Sqrt[Pi/13]*u^3)/(101871616*b^3) - 
      (107117135*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/(916844544*b^3) + 
      (11156533*d^6*K1^2*M^5*Sqrt[Pi/13]*u^3)/(65488896*b^3) - 
      (148037*d^10*K1^2*M^5*Sqrt[Pi/13]*u^3)/(101871616*b^3) - 
      (16013*d^12*K1^2*M^5*Sqrt[Pi/13]*u^3)/(14553088*b^3) - 
      (15017*d^4*K0^2*M^5*Sqrt[13*Pi]*u^3)/(18522112*b^3) - 
      (2403439*d^8*K1^2*M^5*Sqrt[13*Pi]*u^3)/(458422272*b^3) + 
      (1013863129*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(55010672640*b^3) + 
      (1350699043*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(5501067264*b^3) - 
      (610724151*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(2037432320*b^3) - 
      (387388237*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(1964666880*b^3) + 
      (11958976943*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(55010672640*b^3) + 
      (160455901*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(9168445440*b^3) - 
      (7076213*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(3667378176*b^3) + 
      (16219169*K0^2*M^5*Sqrt[Pi/13]*u^5)/(1964666880*b^3) + 
      (859084957*d^2*K0^2*M^5*Sqrt[Pi/13]*u^5)/(11002134528*b^3) - 
      (1743837527*d^4*K0^2*M^5*Sqrt[Pi/13]*u^5)/(18336890880*b^3) - 
      (1971259099*d^6*K0^2*M^5*Sqrt[Pi/13]*u^5)/(27505336320*b^3) + 
      (2047239737*d^8*K0^2*M^5*Sqrt[Pi/13]*u^5)/(27505336320*b^3) + 
      (120900551*d^10*K0^2*M^5*Sqrt[Pi/13]*u^5)/(18336890880*b^3) - 
      (2180791*d^12*K0^2*M^5*Sqrt[Pi/13]*u^5)/(3667378176*b^3) + 
      (2362215073*K1^2*M^5*Sqrt[Pi/13]*u^5)/(82516008960*b^3) + 
      (2332798709*d^2*K1^2*M^5*Sqrt[Pi/13]*u^5)/(8685895680*b^3) - 
      (61430647573*d^4*K1^2*M^5*Sqrt[Pi/13]*u^5)/(165032017920*b^3) - 
      (1205362439*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/(7501455360*b^3) + 
      (4522767539*d^8*K1^2*M^5*Sqrt[Pi/13]*u^5)/(20629002240*b^3) + 
      (2949772411*d^10*K1^2*M^5*Sqrt[Pi/13]*u^5)/(165032017920*b^3) - 
      (76965703*d^12*K1^2*M^5*Sqrt[Pi/13]*u^5)/(55010672640*b^3) + 
      (983542697*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(41258004480*b^3) + 
      (689281627*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(3750727680*b^3) - 
      (491263429*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(1875363840*b^3) - 
      (207012269*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(1875363840*b^3) + 
      (6238865197*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(41258004480*b^3) + 
      (120903089*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(8251600896*b^3) - 
      (130433*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(114605568*b^3) + 
      (5734907*K0^2*M^5*Sqrt[Pi/13]*u^7)/(1875363840*b^3) + 
      (557640553*d^2*K0^2*M^5*Sqrt[Pi/13]*u^7)/(20629002240*b^3) - 
      (14022991*d^4*K0^2*M^5*Sqrt[Pi/13]*u^7)/(368375040*b^3) - 
      (22232429*d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/(1473500160*b^3) + 
      (85656349*d^8*K0^2*M^5*Sqrt[Pi/13]*u^7)/(4125800448*b^3) + 
      (10328377*d^10*K0^2*M^5*Sqrt[Pi/13]*u^7)/(4125800448*b^3) - 
      (684443*d^12*K0^2*M^5*Sqrt[Pi/13]*u^7)/(3438167040*b^3) + 
      (4313107*K1^2*M^5*Sqrt[Pi/13]*u^7)/(644656320*b^3) + 
      (358135367*d^2*K1^2*M^5*Sqrt[Pi/13]*u^7)/(10314501120*b^3) - 
      (118972687*d^4*K1^2*M^5*Sqrt[Pi/13]*u^7)/(2062900224*b^3) + 
      (6666901*d^8*K1^2*M^5*Sqrt[Pi/13]*u^7)/(257862528*b^3) + 
      (35354069*d^10*K1^2*M^5*Sqrt[Pi/13]*u^7)/(10314501120*b^3) - 
      (426083*d^12*K1^2*M^5*Sqrt[Pi/13]*u^7)/(1473500160*b^3) - 
      (2525561*d^6*K1^2*M^5*Sqrt[13*Pi]*u^7)/(2578625280*b^3) - 
      (28741*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(81861120*b^3) + 
      (57900413*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(3223281600*b^3) + 
      (41350147*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(5157250560*b^3) + 
      (686837*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(429770880*b^3) - 
      (158789*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(1031450112*b^3) - 
      (207121*d^4*K0*K1*M^5*Sqrt[13*Pi]*u^8)/(111628800*b^3) - 
      (1464553*d^6*K0*K1*M^5*Sqrt[13*Pi]*u^8)/(6446563200*b^3) - 
      (265679*K0^2*M^5*Sqrt[Pi/13]*u^9)/(1611640800*b^3) + 
      (78211*d^2*K0^2*M^5*Sqrt[Pi/13]*u^9)/(73675008*b^3) + 
      (299329*d^6*K0^2*M^5*Sqrt[Pi/13]*u^9)/(920937600*b^3) + 
      (15791*d^8*K0^2*M^5*Sqrt[Pi/13]*u^9)/(151683840*b^3) + 
      (198089*d^10*K0^2*M^5*Sqrt[Pi/13]*u^9)/(2578625280*b^3) - 
      (8207*d^12*K0^2*M^5*Sqrt[Pi/13]*u^9)/(1031450112*b^3) - 
      (5170183*K1^2*M^5*Sqrt[Pi/13]*u^9)/(32232816000*b^3) - 
      (1190479*d^6*K1^2*M^5*Sqrt[Pi/13]*u^9)/(4297708800*b^3) + 
      (2836391*d^8*K1^2*M^5*Sqrt[Pi/13]*u^9)/(6446563200*b^3) - 
      (30707*d^12*K1^2*M^5*Sqrt[Pi/13]*u^9)/(1289312640*b^3) - 
      (395213*d^4*K0^2*M^5*Sqrt[13*Pi]*u^9)/(3683750400*b^3) + 
      (13135193*d^2*K1^2*M^5*Sqrt[13*Pi]*u^9)/(128931264000*b^3) - 
      (173381*d^4*K1^2*M^5*Sqrt[13*Pi]*u^9)/(1534896000*b^3) + 
      (21859*d^10*K1^2*M^5*Sqrt[13*Pi]*u^9)/(1719083520*b^3) + 
      (1697*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(368375040*b^3) + 
      (6703187*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(12893126400*b^3) - 
      (1260121*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(6446563200*b^3) + 
      (942763*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(1432569600*b^3) - 
      (27337*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(644656320*b^3) - 
      (10777*d^6*K0*K1*M^5*Sqrt[13*Pi]*u^10)/(126403200*b^3) + 
      (4637*d^10*K0*K1*M^5*Sqrt[13*Pi]*u^10)/(368375040*b^3) + 
      (268759*K0^2*M^5*Sqrt[Pi/13]*u^11)/(64465632000*b^3) + 
      (9923*d^2*K0^2*M^5*Sqrt[Pi/13]*u^11)/(565488000*b^3) + 
      (3915869*d^4*K0^2*M^5*Sqrt[Pi/13]*u^11)/(64465632000*b^3) - 
      (404857*d^6*K0^2*M^5*Sqrt[Pi/13]*u^11)/(3223281600*b^3) + 
      (5*d^12*K0^2*M^5*Sqrt[Pi/13]*u^11)/(335104*b^3) + 
      (91229*K1^2*M^5*Sqrt[Pi/13]*u^11)/(21488544000*b^3) + 
      (103291*d^2*K1^2*M^5*Sqrt[Pi/13]*u^11)/(10744272000*b^3) + 
      (3344137*d^4*K1^2*M^5*Sqrt[Pi/13]*u^11)/(64465632000*b^3) - 
      (339043*d^6*K1^2*M^5*Sqrt[Pi/13]*u^11)/(3223281600*b^3) + 
      (30271*d^8*K1^2*M^5*Sqrt[Pi/13]*u^11)/(4297708800*b^3) + 
      (3763*d^10*K1^2*M^5*Sqrt[Pi/13]*u^11)/(184187520*b^3) + 
      (30887*d^12*K1^2*M^5*Sqrt[Pi/13]*u^11)/(2578625280*b^3) - 
      (7079*d^8*K0^2*M^5*Sqrt[13*Pi]*u^11)/(12893126400*b^3) + 
      (167*d^10*K0^2*M^5*Sqrt[13*Pi]*u^11)/(61395840*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/13]*u^12)/(6976800*b^3) - 
      (1231*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(76744800*b^3) - 
      (53*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(2877930*b^3) + 
      (283*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(6771600*b^3) + 
      (6673*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(230234400*b^3) - 
      (127*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(4186080*b^3) - 
      (47*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(7674480*b^3) + 
      (K0^2*M^5*Sqrt[Pi/13]*u^13)/(104652000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/13]*u^13)/(5814000*b^3) + 
      (71*d^4*K0^2*M^5*Sqrt[Pi/13]*u^13)/(104652000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^13)/(1046520*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/13]*u^13)/(2093040*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/13]*u^13)/(4186080*b^3) + 
      (K1^2*M^5*Sqrt[Pi/13]*u^13)/(104652000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/13]*u^13)/(5814000*b^3) + 
      (71*d^4*K1^2*M^5*Sqrt[Pi/13]*u^13)/(104652000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^13)/(1046520*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/13]*u^13)/(2093040*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/13]*u^13)/(4186080*b^3) - 
      (d^8*K0^2*M^5*Sqrt[13*Pi]*u^13)/(20930400*b^3) - 
      (d^8*K1^2*M^5*Sqrt[13*Pi]*u^13)/(20930400*b^3))/Pi, 
    ((-328781*K1*M^5*Sqrt[Pi/13]*u)/(76403712*b^3*E^u) - 
      (31817*d^2*K1*M^5*Sqrt[Pi/13]*u)/(4775232*b^3*E^u) + 
      (5869621*d^4*K1*M^5*Sqrt[Pi/13]*u)/(76403712*b^3*E^u) - 
      (915307*d^6*K1*M^5*Sqrt[Pi/13]*u)/(7276544*b^3*E^u) + 
      (31531*d^8*K1*M^5*Sqrt[Pi/13]*u)/(454784*b^3*E^u) - 
      (8837*d^10*K1*M^5*Sqrt[Pi/13]*u)/(909568*b^3*E^u) - 
      (1869*d^14*K1*M^5*Sqrt[Pi/13]*u)/(7276544*b^3*E^u) + 
      (5*d^12*K1*M^5*Sqrt[13*Pi]*u)/(113696*b^3*E^u) + 
      (922787*K0*M^5*Sqrt[Pi/13]*u^2)/(305614848*b^3*E^u) - 
      (102659*d^4*K0*M^5*Sqrt[Pi/13]*u^2)/(2568192*b^3*E^u) + 
      (1252739*d^6*K0*M^5*Sqrt[Pi/13]*u^2)/(14553088*b^3*E^u) - 
      (3822635*d^8*K0*M^5*Sqrt[Pi/13]*u^2)/(101871616*b^3*E^u) - 
      (818005*d^10*K0*M^5*Sqrt[Pi/13]*u^2)/(152807424*b^3*E^u) + 
      (51685*d^12*K0*M^5*Sqrt[Pi/13]*u^2)/(43659264*b^3*E^u) - 
      (2675*d^14*K0*M^5*Sqrt[Pi/13]*u^2)/(14553088*b^3*E^u) - 
      (328781*K1*M^5*Sqrt[Pi/13]*u^2)/(76403712*b^3*E^u) - 
      (31817*d^2*K1*M^5*Sqrt[Pi/13]*u^2)/(4775232*b^3*E^u) + 
      (5869621*d^4*K1*M^5*Sqrt[Pi/13]*u^2)/(76403712*b^3*E^u) - 
      (915307*d^6*K1*M^5*Sqrt[Pi/13]*u^2)/(7276544*b^3*E^u) + 
      (31531*d^8*K1*M^5*Sqrt[Pi/13]*u^2)/(454784*b^3*E^u) - 
      (8837*d^10*K1*M^5*Sqrt[Pi/13]*u^2)/(909568*b^3*E^u) - 
      (1869*d^14*K1*M^5*Sqrt[Pi/13]*u^2)/(7276544*b^3*E^u) - 
      (1495*d^2*K0*M^5*Sqrt[13*Pi]*u^2)/(2680832*b^3*E^u) + 
      (5*d^12*K1*M^5*Sqrt[13*Pi]*u^2)/(113696*b^3*E^u) + 
      (146469838499*K0*M^5*Sqrt[Pi/13]*u^3)/(234029154078720*b^3*E^u) - 
      (451034886941*d^2*K0*M^5*Sqrt[Pi/13]*u^3)/(13001619671040*b^3*E^u) + 
      (28890143393*d^4*K0*M^5*Sqrt[Pi/13]*u^3)/(9118018990080*b^3*E^u) + 
      (64369211118313*d^6*K0*M^5*Sqrt[Pi/13]*u^3)/(702087462236160*b^3*E^u) - 
      (2330147565139*d^8*K0*M^5*Sqrt[Pi/13]*u^3)/(41299262484480*b^3*E^u) - 
      (258252329*d^10*K0*M^5*Sqrt[Pi/13]*u^3)/(48134338560*b^3*E^u) + 
      (51685*d^12*K0*M^5*Sqrt[Pi/13]*u^3)/(43659264*b^3*E^u) - 
      (2675*d^14*K0*M^5*Sqrt[Pi/13]*u^3)/(14553088*b^3*E^u) - 
      (36587931269*K0^2*M^5*Sqrt[Pi/13]*u^3)/(7197840900096*b^3) - 
      (146628120829*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/(3598920450048*b^3) + 
      (22676172775*d^4*K0^2*M^5*Sqrt[Pi/13]*u^3)/(189416865792*b^3) - 
      (916807992931*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/(10796761350144*b^3) - 
      (477994651*d^8*K0^2*M^5*Sqrt[Pi/13]*u^3)/(168699396096*b^3) + 
      (57047609225*d^10*K0^2*M^5*Sqrt[Pi/13]*u^3)/(3598920450048*b^3) - 
      (7507864565*d^12*K0^2*M^5*Sqrt[Pi/13]*u^3)/(3598920450048*b^3) + 
      (113324807*d^14*K0^2*M^5*Sqrt[Pi/13]*u^3)/(1199640150016*b^3) - 
      (30190865*d^16*K0^2*M^5*Sqrt[Pi/13]*u^3)/(21593522700288*b^3) - 
      (59304677*K1*M^5*Sqrt[Pi/13]*u^3)/(18336890880*b^3*E^u) - 
      (853774627*d^2*K1*M^5*Sqrt[Pi/13]*u^3)/(9168445440*b^3*E^u) + 
      (1148469671*d^4*K1*M^5*Sqrt[Pi/13]*u^3)/(18336890880*b^3*E^u) + 
      (244599137*d^6*K1*M^5*Sqrt[Pi/13]*u^3)/(1528074240*b^3*E^u) - 
      (239152619*d^8*K1*M^5*Sqrt[Pi/13]*u^3)/(2037432320*b^3*E^u) - 
      (14782631*d^10*K1*M^5*Sqrt[Pi/13]*u^3)/(1309777920*b^3*E^u) + 
      (767551*d^12*K1*M^5*Sqrt[Pi/13]*u^3)/(291061760*b^3*E^u) - 
      (69413*d^14*K1*M^5*Sqrt[Pi/13]*u^3)/(218296320*b^3*E^u) - 
      (1561983961397*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/(10796761350144*b^3) - 
      (133887726789*d^6*K1^2*M^5*Sqrt[Pi/13]*u^3)/(1199640150016*b^3) + 
      (474528082597*d^8*K1^2*M^5*Sqrt[Pi/13]*u^3)/(3598920450048*b^3) - 
      (92989515299*d^10*K1^2*M^5*Sqrt[Pi/13]*u^3)/(10796761350144*b^3) + 
      (4119854983*d^12*K1^2*M^5*Sqrt[Pi/13]*u^3)/(1542394478592*b^3) + 
      (5512151*d^14*K1^2*M^5*Sqrt[Pi/13]*u^3)/(46739226624*b^3) - 
      (931421*d^16*K1^2*M^5*Sqrt[Pi/13]*u^3)/(46739226624*b^3) + 
      (92740741*K1^2*M^5*Sqrt[13*Pi]*u^3)/(168699396096*b^3) + 
      (14607926813*d^2*K1^2*M^5*Sqrt[13*Pi]*u^3)/(1542394478592*b^3) - 
      (1014452387981*K0*M^5*Sqrt[Pi/13]*u^4)/(468058308157440*b^3*E^u) - 
      (958091068901*d^2*K0*M^5*Sqrt[Pi/13]*u^4)/(15601943605248*b^3*E^u) + 
      (98646805129*d^4*K0*M^5*Sqrt[Pi/13]*u^4)/(2605148282880*b^3*E^u) + 
      (160216425596429*d^6*K0*M^5*Sqrt[Pi/13]*u^4)/(1404174924472320*b^3*
        E^u) - (6953431837139*d^8*K0*M^5*Sqrt[Pi/13]*u^4)/
       (82598524968960*b^3*E^u) - (529873741*d^10*K0*M^5*Sqrt[Pi/13]*u^4)/
       (96268677120*b^3*E^u) + (211049*d^12*K0*M^5*Sqrt[Pi/13]*u^4)/
       (145530880*b^3*E^u) - (66773*d^14*K0*M^5*Sqrt[Pi/13]*u^4)/
       (436592640*b^3*E^u) - (87927651015881*K1*M^5*Sqrt[Pi/13]*u^4)/
       (8868473207193600*b^3*E^u) - (5394016638865159*d^2*K1*M^5*Sqrt[Pi/13]*
        u^4)/(33700198187335680*b^3*E^u) + (26008169022812897*d^4*K1*M^5*
        Sqrt[Pi/13]*u^4)/(168500990936678400*b^3*E^u) + 
      (7009609009731869*d^6*K1*M^5*Sqrt[Pi/13]*u^4)/(33700198187335680*b^3*
        E^u) - (1856535642098833*d^8*K1*M^5*Sqrt[Pi/13]*u^4)/
       (9911822996275200*b^3*E^u) - (55774677263*d^10*K1*M^5*Sqrt[Pi/13]*u^4)/
       (7701494169600*b^3*E^u) + (19624893*d^12*K1*M^5*Sqrt[Pi/13]*u^4)/
       (8149729280*b^3*E^u) - (5784041*d^14*K1*M^5*Sqrt[Pi/13]*u^4)/
       (24449187840*b^3*E^u) - (7151972155297*K0*K1*M^5*Sqrt[Pi/13]*u^4)/
       (906927953412096*b^3) + (114206086937377*d^2*K0*K1*M^5*Sqrt[Pi/13]*
        u^4)/(1133659941765120*b^3) + (2657701808155*d^4*K0*K1*M^5*
        Sqrt[Pi/13]*u^4)/(18894332362752*b^3) - 
      (24836170076273*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(49289562685440*b^3) + 
      (493093613559607*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^4)/
       (2267319883530240*b^3) + (70820327033*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^4)/
       (1217679851520*b^3) - (449769653*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^4)/
       (77488717824*b^3) + (12977150027*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^4)/
       (23135917178880*b^3) - (8684663*d^16*K0*K1*M^5*Sqrt[13*Pi]*u^4)/
       (3926095036416*b^3) - (57122814678733*K0*M^5*Sqrt[Pi/13]*u^5)/
       (8868473207193600*b^3*E^u) - (2443072591931723*d^2*K0*M^5*Sqrt[Pi/13]*
        u^5)/(33700198187335680*b^3*E^u) + (13346992618695511*d^4*K0*M^5*
        Sqrt[Pi/13]*u^5)/(168500990936678400*b^3*E^u) + 
      (401589040247809*d^6*K0*M^5*Sqrt[Pi/13]*u^5)/(4814314026762240*b^3*
        E^u) - (62085240123173*d^8*K0*M^5*Sqrt[Pi/13]*u^5)/
       (762447922790400*b^3*E^u) - (8229683893*d^10*K0*M^5*Sqrt[Pi/13]*u^5)/
       (2567164723200*b^3*E^u) + (25383637*d^12*K0*M^5*Sqrt[Pi/13]*u^5)/
       (24449187840*b^3*E^u) - (6896749*d^14*K0*M^5*Sqrt[Pi/13]*u^5)/
       (73347563520*b^3*E^u) - (408129022823*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (226731988353024*b^3) + (7921489263073*d^2*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (197158250741760*b^3) + (9917175873901*d^4*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (302309317804032*b^3) - (729855583429733*d^6*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (4534639767060480*b^3) + (316325640968047*d^8*K0^2*M^5*Sqrt[Pi/13]*
        u^5)/(4534639767060480*b^3) + (14386896676483*d^10*K0^2*M^5*
        Sqrt[Pi/13]*u^5)/(647805681008640*b^3) - 
      (309311525101*d^12*K0^2*M^5*Sqrt[Pi/13]*u^5)/(129561136201728*b^3) + 
      (5573748281*d^14*K0^2*M^5*Sqrt[Pi/13]*u^5)/(28165464391680*b^3) - 
      (124174829*d^16*K0^2*M^5*Sqrt[Pi/13]*u^5)/(14395681800192*b^3) - 
      (1384127948592239*K1*M^5*Sqrt[Pi/13]*u^5)/(168500990936678400*b^3*
        E^u) - (3296122967950117*d^2*K1*M^5*Sqrt[Pi/13]*u^5)/
       (33700198187335680*b^3*E^u) + (18554855583881537*d^4*K1*M^5*
        Sqrt[Pi/13]*u^5)/(168500990936678400*b^3*E^u) + 
      (3508088378625371*d^6*K1*M^5*Sqrt[Pi/13]*u^5)/(33700198187335680*b^3*
        E^u) - (1042309383352933*d^8*K1*M^5*Sqrt[Pi/13]*u^5)/
       (9911822996275200*b^3*E^u) - (573259229*d^10*K1*M^5*Sqrt[Pi/13]*u^5)/
       (135113932800*b^3*E^u) + (97568813*d^12*K1*M^5*Sqrt[Pi/13]*u^5)/
       (73347563520*b^3*E^u) - (8934949*d^14*K1*M^5*Sqrt[Pi/13]*u^5)/
       (73347563520*b^3*E^u) + (440545490100407*K1^2*M^5*Sqrt[Pi/13]*u^5)/
       (238068587770675200*b^3) + (80139348180902287*d^2*K1^2*M^5*Sqrt[Pi/13]*
        u^5)/(476137175541350400*b^3) - (89390361381029*d^4*K1^2*M^5*
        Sqrt[Pi/13]*u^5)/(476137175541350400*b^3) - 
      (31699852197126011*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/
       (68019596505907200*b^3) + (19113988776373*d^10*K1^2*M^5*Sqrt[Pi/13]*
        u^5)/(328597084569600*b^3) - (4441897163729*d^12*K1^2*M^5*Sqrt[Pi/13]*
        u^5)/(647805681008640*b^3) + (332599455119*d^14*K1^2*M^5*Sqrt[Pi/13]*
        u^5)/(647805681008640*b^3) - (3274614467*d^16*K1^2*M^5*Sqrt[Pi/13]*
        u^5)/(176674276638720*b^3) + (1278031931263873*d^8*K1^2*M^5*
        Sqrt[13*Pi]*u^5)/(68019596505907200*b^3) - 
      (668577873558019*K0*M^5*Sqrt[Pi/13]*u^6)/(168500990936678400*b^3*E^u) - 
      (6169354747669147*d^2*K0*M^5*Sqrt[Pi/13]*u^6)/(168500990936678400*b^3*
        E^u) + (414745601462861*d^4*K0*M^5*Sqrt[Pi/13]*u^6)/
       (8868473207193600*b^3*E^u) + (1768855726950113*d^6*K0*M^5*Sqrt[Pi/13]*
        u^6)/(56166996978892800*b^3*E^u) - 
      (274311665687*d^8*K0*M^5*Sqrt[Pi/13]*u^6)/(7491929702400*b^3*E^u) - 
      (195838831*d^10*K0*M^5*Sqrt[Pi/13]*u^6)/(132025614336*b^3*E^u) + 
      (1986791*d^12*K0*M^5*Sqrt[Pi/13]*u^6)/(4314562560*b^3*E^u) - 
      (333981*d^14*K0*M^5*Sqrt[Pi/13]*u^6)/(8149729280*b^3*E^u) - 
      (11698877157956017*K1*M^5*Sqrt[Pi/13]*u^6)/(1348007927493427200*b^3*
        E^u) - (58961199653662549*d^2*K1*M^5*Sqrt[Pi/13]*u^6)/
       (1348007927493427200*b^3*E^u) + (1608778717627667*d^4*K1*M^5*
        Sqrt[Pi/13]*u^6)/(23649261885849600*b^3*E^u) + 
      (39358696833731239*d^6*K1*M^5*Sqrt[Pi/13]*u^6)/(1348007927493427200*b^3*
        E^u) - (3463973279970787*d^8*K1*M^5*Sqrt[Pi/13]*u^6)/
       (79294583970201600*b^3*E^u) - (27048659681*d^10*K1*M^5*Sqrt[Pi/13]*
        u^6)/(16803260006400*b^3*E^u) + (3006031*d^12*K1*M^5*Sqrt[Pi/13]*u^6)/
       (5588385792*b^3*E^u) - (17404619*d^14*K1*M^5*Sqrt[Pi/13]*u^6)/
       (352068304896*b^3*E^u) + (628036596057811*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (119034293885337600*b^3) + (17616190756835413*d^2*K0*K1*M^5*
        Sqrt[Pi/13]*u^6)/(119034293885337600*b^3) - 
      (321741171887953*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (7002017287372800*b^3) - (336731849836477*d^6*K0*K1*M^5*Sqrt[Pi/13]*
        u^6)/(1000288183910400*b^3) + (3196716698806291*d^8*K0*K1*M^5*
        Sqrt[Pi/13]*u^6)/(17004899126476800*b^3) + 
      (87875992393081*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (1889433236275200*b^3) - (906494330909*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (161951420252160*b^3) + (4108736017*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (9526554132480*b^3) - (21693109*d^16*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (1428983119872*b^3) - (915708154469677*K0*M^5*Sqrt[Pi/13]*u^7)/
       (337001981873356800*b^3*E^u) - (3922437139657*d^2*K0*M^5*Sqrt[Pi/13]*
        u^7)/(312617793945600*b^3*E^u) + (211168855670243*d^4*K0*M^5*
        Sqrt[Pi/13]*u^7)/(9628628053524480*b^3*E^u) + 
      (94330657025261*d^6*K0*M^5*Sqrt[Pi/13]*u^7)/(21062623867084800*b^3*
        E^u) - (30763679463437*d^8*K0*M^5*Sqrt[Pi/13]*u^7)/
       (2831949427507200*b^3*E^u) - (1894978567*d^10*K0*M^5*Sqrt[Pi/13]*u^7)/
       (4620896501760*b^3*E^u) + (20721697*d^12*K0*M^5*Sqrt[Pi/13]*u^7)/
       (146695127040*b^3*E^u) - (1511651*d^14*K0*M^5*Sqrt[Pi/13]*u^7)/
       (110021345280*b^3*E^u) + (273010899284899*K0^2*M^5*Sqrt[Pi/13]*u^7)/
       (119034293885337600*b^3) + (1502344492441031*d^2*K0^2*M^5*Sqrt[Pi/13]*
        u^7)/(59517146942668800*b^3) - (854730048451087*d^4*K0^2*M^5*
        Sqrt[Pi/13]*u^7)/(59517146942668800*b^3) - 
      (427882954583083*d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/(8502449563238400*b^3) + 
      (64817497203863*d^8*K0^2*M^5*Sqrt[Pi/13]*u^7)/(2125612390809600*b^3) + 
      (21343348021441*d^10*K0^2*M^5*Sqrt[Pi/13]*u^7)/(2834149854412800*b^3) - 
      (76844588783*d^12*K0^2*M^5*Sqrt[Pi/13]*u^7)/(80975710126080*b^3) + 
      (13633869*d^14*K0^2*M^5*Sqrt[Pi/13]*u^7)/(176417669120*b^3) - 
      (75994799*d^16*K0^2*M^5*Sqrt[Pi/13]*u^7)/(28579662397440*b^3) - 
      (250438517856641*K1*M^5*Sqrt[Pi/13]*u^7)/(141399432953856000*b^3*E^u) - 
      (341999104888912459*d^2*K1*M^5*Sqrt[Pi/13]*u^7)/(20220118912401408000*
        b^3*E^u) + (550503637436400517*d^4*K1*M^5*Sqrt[Pi/13]*u^7)/
       (20220118912401408000*b^3*E^u) + (774908964391637*d^6*K1*M^5*
        Sqrt[Pi/13]*u^7)/(237883751910604800*b^3*E^u) - 
      (2752078949000569*d^8*K1*M^5*Sqrt[Pi/13]*u^7)/(237883751910604800*b^3*
        E^u) - (1126952159*d^10*K1*M^5*Sqrt[Pi/13]*u^7)/
       (3168614744064*b^3*E^u) + (82981399*d^12*K1*M^5*Sqrt[Pi/13]*u^7)/
       (586780508160*b^3*E^u) - (475441*d^14*K1*M^5*Sqrt[Pi/13]*u^7)/
       (32006209536*b^3*E^u) + (47457673680227*K1^2*M^5*Sqrt[Pi/13]*u^7)/
       (23806858777067520*b^3) + (14503528252537*d^2*K1^2*M^5*Sqrt[Pi/13]*
        u^7)/(389000960409600*b^3) - (71366379309439*d^4*K1^2*M^5*Sqrt[Pi/13]*
        u^7)/(3132481418035200*b^3) - (567012312940837*d^6*K1^2*M^5*
        Sqrt[Pi/13]*u^7)/(8502449563238400*b^3) + 
      (11766791669041*d^8*K1^2*M^5*Sqrt[Pi/13]*u^7)/(283414985441280*b^3) + 
      (730840979111*d^10*K1^2*M^5*Sqrt[Pi/13]*u^7)/(73934344028160*b^3) - 
      (534444195049*d^12*K1^2*M^5*Sqrt[Pi/13]*u^7)/(404878550630400*b^3) + 
      (5556399127*d^14*K1^2*M^5*Sqrt[Pi/13]*u^7)/(48585426075648*b^3) - 
      (352441897*d^16*K1^2*M^5*Sqrt[Pi/13]*u^7)/(89973011251200*b^3) + 
      (147366811595551*K0*M^5*Sqrt[Pi/13]*u^8)/(1263757432025088000*b^3*
        E^u) - (23756390467954073*d^2*K0*M^5*Sqrt[Pi/13]*u^8)/
       (5055029728100352000*b^3*E^u) + (19279942732616737*d^4*K0*M^5*
        Sqrt[Pi/13]*u^8)/(2527514864050176000*b^3*E^u) - 
      (103787535961429*d^6*K0*M^5*Sqrt[Pi/13]*u^8)/(53210839243161600*b^3*
        E^u) - (5826640142443*d^8*K0*M^5*Sqrt[Pi/13]*u^8)/
       (7433867247206400*b^3*E^u) - (919873*d^12*K0*M^5*Sqrt[Pi/13]*u^8)/
       (24449187840*b^3*E^u) + (13397*d^14*K0*M^5*Sqrt[Pi/13]*u^8)/
       (1232732160*b^3*E^u) + (48668753149*K1*M^5*Sqrt[Pi/13]*u^8)/
       (386987921768448*b^3*E^u) - (14788059813563011*d^2*K1*M^5*Sqrt[Pi/13]*
        u^8)/(2888588416057344000*b^3*E^u) + 
      (572030668391993*d^4*K1*M^5*Sqrt[Pi/13]*u^8)/(65649736728576000*b^3*
        E^u) - (3083559899424911*d^6*K1*M^5*Sqrt[Pi/13]*u^8)/
       (1189418759553024000*b^3*E^u) - (26551243554151*d^8*K1*M^5*Sqrt[Pi/13]*
        u^8)/(23788375191060480*b^3*E^u) + (25977373*d^10*K1*M^5*Sqrt[Pi/13]*
        u^8)/(554507580211200*b^3*E^u) - (2649463*d^12*K1*M^5*Sqrt[Pi/13]*
        u^8)/(220042690560*b^3*E^u) + (89911*d^14*K1*M^5*Sqrt[Pi/13]*u^8)/
       (92649553920*b^3*E^u) + (45947474476567*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (14879286735667200*b^3) + (801678995107*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (74396433678336*b^3) - (16456060830721*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (1859910841958400*b^3) + (16479231766873*d^8*K0*K1*M^5*Sqrt[Pi/13]*
        u^8)/(1062806195404800*b^3) + (1075892200531*d^10*K0*K1*M^5*
        Sqrt[Pi/13]*u^8)/(265701548851200*b^3) - 
      (658240001*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(1054371225600*b^3) + 
      (42707279*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(690133893120*b^3) - 
      (59170103*d^16*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(27605355724800*b^3) - 
      (3028779883*d^10*K0*M^5*Sqrt[13*Pi]*u^8)/(138626895052800*b^3*E^u) - 
      (490650807931*d^6*K0*K1*M^5*Sqrt[13*Pi]*u^8)/(265701548851200*b^3) + 
      (494854171561*K0*M^5*Sqrt[Pi/13]*u^9)/(19442422031155200*b^3*E^u) - 
      (16780936299465031*d^2*K0*M^5*Sqrt[Pi/13]*u^9)/(20220118912401408000*
        b^3*E^u) + (3507425938449443*d^4*K0*M^5*Sqrt[Pi/13]*u^9)/
       (1444294208028672000*b^3*E^u) - (35444805629151001*d^6*K0*M^5*
        Sqrt[Pi/13]*u^9)/(20220118912401408000*b^3*E^u) - 
      (2746913520889*d^8*K0*M^5*Sqrt[Pi/13]*u^9)/(4574687536742400*b^3*E^u) + 
      (56486633569*d^10*K0*M^5*Sqrt[Pi/13]*u^9)/(79215368601600*b^3*E^u) + 
      (3678509*d^12*K0*M^5*Sqrt[Pi/13]*u^9)/(80015523840*b^3*E^u) - 
      (1491383*d^14*K0*M^5*Sqrt[Pi/13]*u^9)/(50295472128*b^3*E^u) + 
      (2135482457401*K0^2*M^5*Sqrt[Pi/13]*u^9)/(14879286735667200*b^3) + 
      (2772295664587*d^2*K0^2*M^5*Sqrt[Pi/13]*u^9)/(7439643367833600*b^3) - 
      (1636196748097*d^4*K0^2*M^5*Sqrt[Pi/13]*u^9)/(3719821683916800*b^3) - 
      (23331195869*d^6*K0^2*M^5*Sqrt[Pi/13]*u^9)/(42512247816192*b^3) + 
      (59249815033*d^8*K0^2*M^5*Sqrt[Pi/13]*u^9)/(354268731801600*b^3) + 
      (17563023367*d^10*K0^2*M^5*Sqrt[Pi/13]*u^9)/(50609818828800*b^3) - 
      (3168310163*d^12*K0^2*M^5*Sqrt[Pi/13]*u^9)/(75914728243200*b^3) - 
      (535081*d^14*K0^2*M^5*Sqrt[Pi/13]*u^9)/(30365891297280*b^3) - 
      (36671*d^16*K0^2*M^5*Sqrt[Pi/13]*u^9)/(3943622246400*b^3) + 
      (112309241515853*K1*M^5*Sqrt[Pi/13]*u^9)/(5055029728100352000*b^3*
        E^u) - (16873321332351277*d^2*K1*M^5*Sqrt[Pi/13]*u^9)/
       (20220118912401408000*b^3*E^u) + (7586738663338463*d^4*K1*M^5*
        Sqrt[Pi/13]*u^9)/(3370019818733568000*b^3*E^u) - 
      (4166101448350349*d^6*K1*M^5*Sqrt[Pi/13]*u^9)/(2888588416057344000*b^3*
        E^u) - (1894550357131*d^8*K1*M^5*Sqrt[Pi/13]*u^9)/
       (2973546898882560*b^3*E^u) + (339651512477*d^10*K1*M^5*Sqrt[Pi/13]*
        u^9)/(554507580211200*b^3*E^u) + (334487*d^12*K1*M^5*Sqrt[Pi/13]*u^9)/
       (6617825280*b^3*E^u) - (6296831*d^14*K1*M^5*Sqrt[Pi/13]*u^9)/
       (277948661760*b^3*E^u) + (33131755663*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (437626080460800*b^3) - (37565896402847*d^4*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (37198216839168000*b^3) + (465071977763*d^6*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (664253872128000*b^3) - (534430285069*d^8*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (5314030977024000*b^3) + (13657625741*d^10*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (177134365900800*b^3) - (780359323*d^12*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (10121963765760*b^3) + (60186721*d^14*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (5422480588800*b^3) - (6816209*d^16*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (18978682060800*b^3) + (463341399317*d^2*K1^2*M^5*Sqrt[13*Pi]*u^9)/
       (18599108419584000*b^3) + (9381655487*K0*M^5*Sqrt[Pi/13]*u^10)/
       (3539936784384000*b^3*E^u) + (16252046297089*d^2*K0*M^5*Sqrt[Pi/13]*
        u^10)/(1685009909366784000*b^3*E^u) - 
      (979015711532071*d^4*K0*M^5*Sqrt[Pi/13]*u^10)/(2527514864050176000*b^3*
        E^u) + (3036337521981109*d^6*K0*M^5*Sqrt[Pi/13]*u^10)/
       (5055029728100352000*b^3*E^u) - (41239516699*d^8*K0*M^5*Sqrt[Pi/13]*
        u^10)/(1061981035315200*b^3*E^u) - (258616133*d^10*K0*M^5*Sqrt[Pi/13]*
        u^10)/(1164931891200*b^3*E^u) + (1332517*d^12*K0*M^5*Sqrt[Pi/13]*
        u^10)/(73347563520*b^3*E^u) + (22520579*d^14*K0*M^5*Sqrt[Pi/13]*u^10)/
       (1320256143360*b^3*E^u) - (84824845129*K1*M^5*Sqrt[Pi/13]*u^10)/
       (24779557490688000*b^3*E^u) - (44223741437*d^2*K1*M^5*Sqrt[Pi/13]*
        u^10)/(11783286079488000*b^3*E^u) - 
      (83957022245093*d^4*K1*M^5*Sqrt[Pi/13]*u^10)/(229774078550016000*b^3*
        E^u) + (24900042842357*d^6*K1*M^5*Sqrt[Pi/13]*u^10)/
       (40440237824802816*b^3*E^u) - (28555066543*d^8*K1*M^5*Sqrt[Pi/13]*
        u^10)/(464616702950400*b^3*E^u) - (5779290443*d^10*K1*M^5*Sqrt[Pi/13]*
        u^10)/(27725379010560*b^3*E^u) + (19730647*d^14*K1*M^5*Sqrt[Pi/13]*
        u^10)/(1320256143360*b^3*E^u) - (11669940890617*K0*K1*M^5*Sqrt[Pi/13]*
        u^10)/(111594650517504000*b^3) - (7186060602317*d^2*K0*K1*M^5*
        Sqrt[Pi/13]*u^10)/(22318930103500800*b^3) - 
      (9720824440583*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(10144968228864000*
        b^3) + (6013517774491*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (2277441847296000*b^3) - (849761486167*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (1449281175552000*b^3) - (690592500971*d^10*K0*K1*M^5*Sqrt[Pi/13]*
        u^10)/(1062806195404800*b^3) - (57860501*d^12*K0*K1*M^5*Sqrt[Pi/13]*
        u^10)/(1164931891200*b^3) + (14215818229*d^14*K0*K1*M^5*Sqrt[Pi/13]*
        u^10)/(455488369459200*b^3) - (1833049*d^16*K0*K1*M^5*Sqrt[Pi/13]*
        u^10)/(1581556838400*b^3) + (39959*d^12*K1*M^5*Sqrt[13*Pi]*u^10)/
       (44008538112*b^3*E^u) - (2274089567*K0*M^5*Sqrt[Pi/13]*u^11)/
       (187723920384000*b^3*E^u) - (31896059537*d^2*K0*M^5*Sqrt[Pi/13]*u^11)/
       (991182299627520*b^3*E^u) + (538846276201*d^4*K0*M^5*Sqrt[Pi/13]*u^11)/
       (12389778745344000*b^3*E^u) + (135404706071*d^6*K0*M^5*Sqrt[Pi/13]*
        u^11)/(3539936784384000*b^3*E^u) - 
      (13072200061*d^8*K0*M^5*Sqrt[Pi/13]*u^11)/(309744468633600*b^3*E^u) + 
      (11354513*d^10*K0*M^5*Sqrt[Pi/13]*u^11)/(462089650176*b^3*E^u) - 
      (831547*d^12*K0*M^5*Sqrt[Pi/13]*u^11)/(55010672640*b^3*E^u) - 
      (394168808743*K0^2*M^5*Sqrt[Pi/13]*u^11)/(55797325258752000*b^3) + 
      (9135370927261*d^2*K0^2*M^5*Sqrt[Pi/13]*u^11)/(111594650517504000*
        b^3) - (60217109191*d^4*K0^2*M^5*Sqrt[Pi/13]*u^11)/
       (892757204140032*b^3) - (1905759885217*d^6*K0^2*M^5*Sqrt[Pi/13]*u^11)/
       (15942092931072000*b^3) + (1135403798387*d^8*K0^2*M^5*Sqrt[Pi/13]*
        u^11)/(15942092931072000*b^3) + (6677507359*d^10*K0^2*M^5*Sqrt[Pi/13]*
        u^11)/(62518011494400*b^3) - (6404896009*d^14*K0^2*M^5*Sqrt[Pi/13]*
        u^11)/(455488369459200*b^3) + (137088491*d^16*K0^2*M^5*Sqrt[Pi/13]*
        u^11)/(151829456486400*b^3) - (10579*K1*M^5*Sqrt[Pi/13]*u^11)/
       (871782912*b^3*E^u) - (236015307809*d^2*K1*M^5*Sqrt[Pi/13]*u^11)/
       (8259852496896000*b^3*E^u) + (13929313703*d^4*K1*M^5*Sqrt[Pi/13]*u^11)/
       (317686634496000*b^3*E^u) + (115987097189*d^6*K1*M^5*Sqrt[Pi/13]*u^11)/
       (3539936784384000*b^3*E^u) - (18310903159*d^8*K1*M^5*Sqrt[Pi/13]*u^11)/
       (412992624844800*b^3*E^u) + (33750427*d^10*K1*M^5*Sqrt[Pi/13]*u^11)/
       (1283582361600*b^3*E^u) - (2129*d^12*K1*M^5*Sqrt[Pi/13]*u^11)/
       (157925376*b^3*E^u) - (43793*d^14*K1*M^5*Sqrt[Pi/13]*u^11)/
       (10001940480*b^3*E^u) - (1247230163327*K1^2*M^5*Sqrt[Pi/13]*u^11)/
       (167391975776256000*b^3) + (1356591135013*d^2*K1^2*M^5*Sqrt[Pi/13]*
        u^11)/(14555823980544000*b^3) - (16752261310297*d^4*K1^2*M^5*
        Sqrt[Pi/13]*u^11)/(334783951552512000*b^3) - 
      (5710556441*d^12*K1^2*M^5*Sqrt[Pi/13]*u^11)/(195209301196800*b^3) - 
      (2045183417*d^14*K1^2*M^5*Sqrt[Pi/13]*u^11)/(195209301196800*b^3) + 
      (785156191*d^16*K1^2*M^5*Sqrt[Pi/13]*u^11)/(1366465108377600*b^3) - 
      (119351*d^14*K0*M^5*Sqrt[13*Pi]*u^11)/(330064035840*b^3*E^u) - 
      (1845624241*d^12*K0^2*M^5*Sqrt[13*Pi]*u^11)/(455488369459200*b^3) - 
      (475541331107*d^6*K1^2*M^5*Sqrt[13*Pi]*u^11)/(47826278793216000*b^3) + 
      (90546481189*d^8*K1^2*M^5*Sqrt[13*Pi]*u^11)/(47826278793216000*b^3) + 
      (4678524559*d^10*K1^2*M^5*Sqrt[13*Pi]*u^11)/(562662103449600*b^3) - 
      (347*K0*M^5*Sqrt[Pi/13]*u^12)/(9669844800*b^3*E^u) + 
      (3237213719*d^2*K0*M^5*Sqrt[Pi/13]*u^12)/(442492098048000*b^3*E^u) + 
      (37339433*d^4*K0*M^5*Sqrt[Pi/13]*u^12)/(31606578432000*b^3*E^u) - 
      (240643411*d^6*K0*M^5*Sqrt[Pi/13]*u^12)/(21071052288000*b^3*E^u) - 
      (21642871*d^8*K0*M^5*Sqrt[Pi/13]*u^12)/(4424920980480*b^3*E^u) + 
      (107183*d^10*K0*M^5*Sqrt[Pi/13]*u^12)/(29470003200*b^3*E^u) + 
      (2081*d^12*K0*M^5*Sqrt[Pi/13]*u^12)/(589400064*b^3*E^u) + 
      (28163*d^14*K0*M^5*Sqrt[Pi/13]*u^12)/(41258004480*b^3*E^u) - 
      (61603*K1*M^5*Sqrt[Pi/13]*u^12)/(1547175168000*b^3*E^u) + 
      (6985813*d^2*K1*M^5*Sqrt[Pi/13]*u^12)/(964035072000*b^3*E^u) + 
      (79829*d^4*K1*M^5*Sqrt[Pi/13]*u^12)/(92185853760*b^3*E^u) - 
      (702978157*d^6*K1*M^5*Sqrt[Pi/13]*u^12)/(63213156864000*b^3*E^u) - 
      (197918933*d^8*K1*M^5*Sqrt[Pi/13]*u^12)/(44249209804800*b^3*E^u) + 
      (2170963*d^10*K1*M^5*Sqrt[Pi/13]*u^12)/(618870067200*b^3*E^u) + 
      (989*d^12*K1*M^5*Sqrt[Pi/13]*u^12)/(294700032*b^3*E^u) + 
      (1291*d^14*K1*M^5*Sqrt[Pi/13]*u^12)/(1964666880*b^3*E^u) - 
      (15273107209*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(20923996972032000*b^3) + 
      (2044571053703*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(83695987888128000*
        b^3) + (705494187397*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^12)/
       (16739197577625600*b^3) - (56580083227*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^12)/
       (2391313939660800*b^3) - (1291143222521*d^8*K0*K1*M^5*Sqrt[Pi/13]*
        u^12)/(11956569698304000*b^3) + (639840791*d^10*K0*K1*M^5*Sqrt[Pi/13]*
        u^12)/(95652557586432*b^3) + (17864145319*d^12*K0*K1*M^5*Sqrt[Pi/13]*
        u^12)/(341616277094400*b^3) + (112232111*d^14*K0*K1*M^5*Sqrt[Pi/13]*
        u^12)/(14852881612800*b^3) - (50325169*d^16*K0*K1*M^5*Sqrt[Pi/13]*
        u^12)/(68323255418880*b^3) - (79*K0*M^5*Sqrt[Pi/13]*u^13)/
       (10046592000*b^3*E^u) - (216889*d^2*K0*M^5*Sqrt[Pi/13]*u^13)/
       (1547175168000*b^3*E^u) - (246371*d^4*K0*M^5*Sqrt[Pi/13]*u^13)/
       (386793792000*b^3*E^u) + (132307*d^6*K0*M^5*Sqrt[Pi/13]*u^13)/
       (221025024000*b^3*E^u) + (132049*d^8*K0*M^5*Sqrt[Pi/13]*u^13)/
       (154717516800*b^3*E^u) - (16039*d^10*K0*M^5*Sqrt[Pi/13]*u^13)/
       (61887006720*b^3*E^u) - (131*d^12*K0*M^5*Sqrt[Pi/13]*u^13)/
       (368375040*b^3*E^u) - (31492805*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (669567903105024*b^3) - (39477711277*d^2*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (20923996972032000*b^3) - (19856088631*d^4*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (2461646702592000*b^3) + (3422524951*d^6*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (747285606144000*b^3) + (9754629671*d^8*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (597828484915200*b^3) - (109051123*d^10*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (23913139396608*b^3) - (18854671*d^12*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (3105602519040*b^3) - (2215177*d^14*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (6100290662400*b^3) + (190975*d^16*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (1952093011968*b^3) - (79*K1*M^5*Sqrt[Pi/13]*u^13)/
       (10046592000*b^3*E^u) - (215539*d^2*K1*M^5*Sqrt[Pi/13]*u^13)/
       (1547175168000*b^3*E^u) - (3221*d^4*K1*M^5*Sqrt[Pi/13]*u^13)/
       (5089392000*b^3*E^u) + (130309*d^8*K1*M^5*Sqrt[Pi/13]*u^13)/
       (154717516800*b^3*E^u) - (941*d^10*K1*M^5*Sqrt[Pi/13]*u^13)/
       (3640412160*b^3*E^u) - (259*d^12*K1*M^5*Sqrt[Pi/13]*u^13)/
       (736750080*b^3*E^u) - (1061*d^14*K1*M^5*Sqrt[Pi/13]*u^13)/
       (20629002240*b^3*E^u) - (67923691*K1^2*M^5*Sqrt[Pi/13]*u^13)/
       (1521745234329600*b^3) - (75264342779*d^2*K1^2*M^5*Sqrt[Pi/13]*u^13)/
       (41847993944064000*b^3) - (158483692921*d^4*K1^2*M^5*Sqrt[Pi/13]*u^13)/
       (20923996972032000*b^3) + (25946960033*d^6*K1^2*M^5*Sqrt[Pi/13]*u^13)/
       (5978284849152000*b^3) + (18282424057*d^8*K1^2*M^5*Sqrt[Pi/13]*u^13)/
       (1195656969830400*b^3) - (462596269*d^10*K1^2*M^5*Sqrt[Pi/13]*u^13)/
       (108696088166400*b^3) - (483461159*d^12*K1^2*M^5*Sqrt[Pi/13]*u^13)/
       (85404069273600*b^3) - (65283331*d^14*K1^2*M^5*Sqrt[Pi/13]*u^13)/
       (170808138547200*b^3) + (29191963*d^16*K1^2*M^5*Sqrt[Pi/13]*u^13)/
       (341616277094400*b^3) - (83*d^14*K0*M^5*Sqrt[13*Pi]*u^13)/
       (20629002240*b^3*E^u) + (10189*d^6*K1*M^5*Sqrt[13*Pi]*u^13)/
       (221025024000*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/13]*u^14)/
       (573027840*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/13]*u^14)/
       (122791680*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/13]*u^14)/
       (736750080*b^3*E^u) - (29*d^8*K0*M^5*Sqrt[Pi/13]*u^14)/
       (1289312640*b^3*E^u) + (d^10*K0*M^5*Sqrt[Pi/13]*u^14)/
       (736750080*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/13]*u^14)/
       (122791680*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/13]*u^14)/
       (573027840*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/13]*u^14)/
       (573027840*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/13]*u^14)/
       (122791680*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/13]*u^14)/
       (736750080*b^3*E^u) - (29*d^8*K1*M^5*Sqrt[Pi/13]*u^14)/
       (1289312640*b^3*E^u) + (d^10*K1*M^5*Sqrt[Pi/13]*u^14)/
       (736750080*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/13]*u^14)/
       (122791680*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/13]*u^14)/
       (573027840*b^3*E^u) + (99036019*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (20923996972032000*b^3) + (3684617269*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (20923996972032000*b^3) + (20409729919*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (20923996972032000*b^3) - (1456839493*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (2989142424576000*b^3) - (6090933733*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (2989142424576000*b^3) + (376673533*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (597828484915200*b^3) + (69169913*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (85404069273600*b^3) - (1093*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (24037171200*b^3) - (548707*d^16*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (21351017318400*b^3) + (1360721*K0^2*M^5*Sqrt[Pi/13]*u^15)/
       (20923996972032000*b^3) + (300149*d^2*K0^2*M^5*Sqrt[Pi/13]*u^15)/
       (615411675648000*b^3) + (9149873*d^4*K0^2*M^5*Sqrt[Pi/13]*u^15)/
       (951090771456000*b^3) + (13464239*d^6*K0^2*M^5*Sqrt[Pi/13]*u^15)/
       (1494571212288000*b^3) - (6634399*d^8*K0^2*M^5*Sqrt[Pi/13]*u^15)/
       (373642803072000*b^3) - (272339*d^10*K0^2*M^5*Sqrt[Pi/13]*u^15)/
       (11956569698304*b^3) + (525233*d^12*K0^2*M^5*Sqrt[Pi/13]*u^15)/
       (42702034636800*b^3) + (343991*d^14*K0^2*M^5*Sqrt[Pi/13]*u^15)/
       (42702034636800*b^3) + (5003*d^16*K0^2*M^5*Sqrt[Pi/13]*u^15)/
       (5023768780800*b^3) + (1362041*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (20923996972032000*b^3) + (3853813*d^2*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (10461998486016000*b^3) + (12352559*d^6*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (1494571212288000*b^3) - (306001*d^8*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (19665410688000*b^3) - (282349*d^10*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (12996271411200*b^3) + (43627*d^12*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (3882003148800*b^3) + (322967*d^14*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (42702034636800*b^3) + (82003*d^16*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (85404069273600*b^3) + (7102591*d^4*K1^2*M^5*Sqrt[13*Pi]*u^15)/
       (10461998486016000*b^3) + (K0*K1*M^5*Sqrt[Pi/13]*u^16)/
       (8303173401600*b^3) - (31*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^16)/
       (129737084400*b^3) - (4957*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^16)/
       (3113690025600*b^3) + (18253*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^16)/
       (4151586700800*b^3) + (73*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^16)/
       (34596555840*b^3) - (43*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^16)/
       (20218766400*b^3) - (439*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^16)/
       (444812860800*b^3) - (d^16*K0*K1*M^5*Sqrt[Pi/13]*u^16)/
       (13954913280*b^3) - (d^6*K0*K1*M^5*Sqrt[13*Pi]*u^16)/
       (8721820800*b^3) + (K0^2*M^5*Sqrt[Pi/13]*u^17)/(174366641433600*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/13]*u^17)/(4359166035840*b^3) + 
      (107*d^4*K0^2*M^5*Sqrt[Pi/13]*u^17)/(43591660358400*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^17)/(345965558400*b^3) - 
      (67*d^8*K0^2*M^5*Sqrt[Pi/13]*u^17)/(12454760102400*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/13]*u^17)/(163878422400*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/13]*u^17)/(296541907200*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/13]*u^17)/(444812860800*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/13]*u^17)/(3558502886400*b^3) + 
      (K1^2*M^5*Sqrt[Pi/13]*u^17)/(174366641433600*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/13]*u^17)/(4359166035840*b^3) + 
      (107*d^4*K1^2*M^5*Sqrt[Pi/13]*u^17)/(43591660358400*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^17)/(345965558400*b^3) - 
      (67*d^8*K1^2*M^5*Sqrt[Pi/13]*u^17)/(12454760102400*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/13]*u^17)/(163878422400*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/13]*u^17)/(296541907200*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/13]*u^17)/(444812860800*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/13]*u^17)/(3558502886400*b^3))/Pi, 
    ((223171505*K0^2*M^5*Sqrt[Pi/13]*u^3)/(58678050816*b^3) - 
      (106902415*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/(8382578688*b^3) + 
      (2739040181*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/(19559350272*b^3) - 
      (1105189367*d^8*K0^2*M^5*Sqrt[Pi/13]*u^3)/(19559350272*b^3) - 
      (710374355*d^10*K0^2*M^5*Sqrt[Pi/13]*u^3)/(58678050816*b^3) + 
      (62536451*d^12*K0^2*M^5*Sqrt[Pi/13]*u^3)/(58678050816*b^3) - 
      (1396195*d^14*K0^2*M^5*Sqrt[Pi/13]*u^3)/(58678050816*b^3) - 
      (1945031*K1^2*M^5*Sqrt[Pi/13]*u^3)/(222265344*b^3) - 
      (329229049*d^2*K1^2*M^5*Sqrt[Pi/13]*u^3)/(4191289344*b^3) + 
      (775139317*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/(4889837568*b^3) - 
      (71874337*d^6*K1^2*M^5*Sqrt[Pi/13]*u^3)/(1725825024*b^3) - 
      (6874895*d^8*K1^2*M^5*Sqrt[Pi/13]*u^3)/(193019904*b^3) + 
      (209113951*d^10*K1^2*M^5*Sqrt[Pi/13]*u^3)/(29339025408*b^3) - 
      (381389*d^12*K1^2*M^5*Sqrt[Pi/13]*u^3)/(444530688*b^3) - 
      (313475*d^14*K1^2*M^5*Sqrt[Pi/13]*u^3)/(1397096448*b^3) - 
      (1676641*d^4*K0^2*M^5*Sqrt[13*Pi]*u^3)/(343146496*b^3) - 
      (17214836623*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(1760341524480*b^3) - 
      (421751093539*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(1760341524480*b^3) + 
      (247252331741*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(1760341524480*b^3) + 
      (86180373569*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(195593502720*b^3) - 
      (171557908351*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(586780508160*b^3) - 
      (75110062873*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(1760341524480*b^3) + 
      (6496611311*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(1760341524480*b^3) - 
      (124517417*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(352068304896*b^3) - 
      (2091256421*K0^2*M^5*Sqrt[Pi/13]*u^5)/(440085381120*b^3) - 
      (1925692621*d^2*K0^2*M^5*Sqrt[Pi/13]*u^5)/(22861578240*b^3) + 
      (49927670369*d^4*K0^2*M^5*Sqrt[Pi/13]*u^5)/(880170762240*b^3) + 
      (84776980291*d^6*K0^2*M^5*Sqrt[Pi/13]*u^5)/(586780508160*b^3) - 
      (2376317257*d^8*K0^2*M^5*Sqrt[Pi/13]*u^5)/(24449187840*b^3) - 
      (28831928999*d^10*K0^2*M^5*Sqrt[Pi/13]*u^5)/(1760341524480*b^3) + 
      (1286544509*d^12*K0^2*M^5*Sqrt[Pi/13]*u^5)/(880170762240*b^3) - 
      (37848325*d^14*K0^2*M^5*Sqrt[Pi/13]*u^5)/(352068304896*b^3) - 
      (152911699117*K1^2*M^5*Sqrt[Pi/13]*u^5)/(6601280716800*b^3) - 
      (711197539961*d^2*K1^2*M^5*Sqrt[Pi/13]*u^5)/(2400465715200*b^3) + 
      (3794897414983*d^4*K1^2*M^5*Sqrt[Pi/13]*u^5)/(13202561433600*b^3) + 
      (9825080757923*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/(26405122867200*b^3) - 
      (24913105829*d^8*K1^2*M^5*Sqrt[Pi/13]*u^5)/(82516008960*b^3) - 
      (31732971007*d^10*K1^2*M^5*Sqrt[Pi/13]*u^5)/(754432081920*b^3) - 
      (1273119767*d^14*K1^2*M^5*Sqrt[Pi/13]*u^5)/(5281024573440*b^3) + 
      (839673827*d^12*K1^2*M^5*Sqrt[13*Pi]*u^5)/(2640512286720*b^3) - 
      (32594383483*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(1650320179200*b^3) + 
      (20293794329*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(86858956800*b^3) + 
      (433110707153*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(1650320179200*b^3) - 
      (11162470747*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(330064035840*b^3) + 
      (14812877*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^6)/(4286545920*b^3) - 
      (2609039567*d^2*K0*K1*M^5*Sqrt[13*Pi]*u^6)/(150029107200*b^3) - 
      (1115605033*d^8*K0*K1*M^5*Sqrt[13*Pi]*u^6)/(66012807168*b^3) - 
      (999157*d^14*K0*K1*M^5*Sqrt[13*Pi]*u^6)/(66012807168*b^3) - 
      (621427601*K0^2*M^5*Sqrt[Pi/13]*u^7)/(173717913600*b^3) - 
      (56987739829*d^2*K0^2*M^5*Sqrt[Pi/13]*u^7)/(1650320179200*b^3) + 
      (61203203*d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/(1611640800*b^3) - 
      (392657119*d^8*K0^2*M^5*Sqrt[Pi/13]*u^7)/(12002328576*b^3) - 
      (9704647*d^10*K0^2*M^5*Sqrt[Pi/13]*u^7)/(1765048320*b^3) + 
      (401933849*d^12*K0^2*M^5*Sqrt[Pi/13]*u^7)/(660128071680*b^3) - 
      (811543*d^14*K0^2*M^5*Sqrt[Pi/13]*u^7)/(23576002560*b^3) - 
      (16785545209*K1^2*M^5*Sqrt[Pi/13]*u^7)/(3300640358400*b^3) - 
      (8132001*d^2*K1^2*M^5*Sqrt[Pi/13]*u^7)/(171212800*b^3) + 
      (9628356467*d^4*K1^2*M^5*Sqrt[Pi/13]*u^7)/(173717913600*b^3) + 
      (141664051*d^6*K1^2*M^5*Sqrt[Pi/13]*u^7)/(3056148480*b^3) - 
      (141259077367*d^8*K1^2*M^5*Sqrt[Pi/13]*u^7)/(3300640358400*b^3) + 
      (115264543*d^12*K1^2*M^5*Sqrt[Pi/13]*u^7)/(132025614336*b^3) - 
      (8315233*d^14*K1^2*M^5*Sqrt[Pi/13]*u^7)/(165032017920*b^3) + 
      (9590060671*d^4*K0^2*M^5*Sqrt[13*Pi]*u^7)/(3300640358400*b^3) - 
      (130977577*d^10*K1^2*M^5*Sqrt[13*Pi]*u^7)/(235760025600*b^3) - 
      (703606039*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(275053363200*b^3) - 
      (12568518953*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(825160089600*b^3) + 
      (306666749*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(16179609600*b^3) + 
      (13071903283*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(825160089600*b^3) - 
      (821758697*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(275053363200*b^3) + 
      (2102051*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(4715200512*b^3) - 
      (4490627*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(165032017920*b^3) - 
      (305453849*d^8*K0*K1*M^5*Sqrt[13*Pi]*u^8)/(275053363200*b^3) + 
      (19529*K0^2*M^5*Sqrt[Pi/13]*u^9)/(515725056*b^3) - 
      (14966309*d^2*K0^2*M^5*Sqrt[Pi/13]*u^9)/(18336890880*b^3) + 
      (161986171*d^4*K0^2*M^5*Sqrt[Pi/13]*u^9)/(137526681600*b^3) - 
      (27634513*d^6*K0^2*M^5*Sqrt[Pi/13]*u^9)/(117880012800*b^3) + 
      (504701*d^8*K0^2*M^5*Sqrt[Pi/13]*u^9)/(18753638400*b^3) - 
      (15688429*d^10*K0^2*M^5*Sqrt[Pi/13]*u^9)/(75014553600*b^3) + 
      (496159*d^12*K0^2*M^5*Sqrt[Pi/13]*u^9)/(27505336320*b^3) - 
      (10091*d^14*K0^2*M^5*Sqrt[Pi/13]*u^9)/(11002134528*b^3) + 
      (364510621*K1^2*M^5*Sqrt[Pi/13]*u^9)/(4125800448000*b^3) - 
      (500890367*d^2*K1^2*M^5*Sqrt[Pi/13]*u^9)/(515725056000*b^3) + 
      (2248811953*d^4*K1^2*M^5*Sqrt[Pi/13]*u^9)/(1375266816000*b^3) - 
      (478748519*d^6*K1^2*M^5*Sqrt[Pi/13]*u^9)/(687633408000*b^3) - 
      (8841737*d^8*K1^2*M^5*Sqrt[Pi/13]*u^9)/(825160089600*b^3) - 
      (7490507*d^10*K1^2*M^5*Sqrt[Pi/13]*u^9)/(68763340800*b^3) + 
      (11217413*d^12*K1^2*M^5*Sqrt[Pi/13]*u^9)/(165032017920*b^3) - 
      (362573*d^14*K1^2*M^5*Sqrt[Pi/13]*u^9)/(82516008960*b^3) - 
      (331708877*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(1547175168000*b^3) + 
      (655062827*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(687633408000*b^3) - 
      (1178182661*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(1031450112000*b^3) - 
      (47205623*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(412580044800*b^3) + 
      (16177853*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(51572505600*b^3) - 
      (1287659*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(123774013440*b^3) + 
      (47046757*K0*K1*M^5*Sqrt[13*Pi]*u^10)/(6188700672000*b^3) + 
      (443005*d^12*K0*K1*M^5*Sqrt[13*Pi]*u^10)/(49509605376*b^3) - 
      (160173007*d^2*K0^2*M^5*Sqrt[Pi/13]*u^11)/(1547175168000*b^3) - 
      (294683*d^4*K0^2*M^5*Sqrt[Pi/13]*u^11)/(5501067264*b^3) + 
      (3368117*d^8*K0^2*M^5*Sqrt[Pi/13]*u^11)/(58940006400*b^3) - 
      (1511999*d^10*K0^2*M^5*Sqrt[Pi/13]*u^11)/(10314501120*b^3) - 
      (3442217*d^12*K0^2*M^5*Sqrt[Pi/13]*u^11)/(247548026880*b^3) + 
      (13319557*K1^2*M^5*Sqrt[Pi/13]*u^11)/(6188700672000*b^3) - 
      (152693743*d^2*K1^2*M^5*Sqrt[Pi/13]*u^11)/(1547175168000*b^3) - 
      (272022937*d^4*K1^2*M^5*Sqrt[Pi/13]*u^11)/(6188700672000*b^3) + 
      (21589717*d^6*K1^2*M^5*Sqrt[Pi/13]*u^11)/(93768192000*b^3) - 
      (1610303*d^10*K1^2*M^5*Sqrt[Pi/13]*u^11)/(12893126400*b^3) - 
      (10487*d^12*K1^2*M^5*Sqrt[Pi/13]*u^11)/(642981888*b^3) + 
      (8111*d^14*K1^2*M^5*Sqrt[Pi/13]*u^11)/(1964666880*b^3) + 
      (1022519*K0^2*M^5*Sqrt[13*Pi]*u^11)/(6188700672000*b^3) + 
      (6675419*d^6*K0^2*M^5*Sqrt[13*Pi]*u^11)/(343816704000*b^3) + 
      (5101*d^14*K0^2*M^5*Sqrt[13*Pi]*u^11)/(11252183040*b^3) + 
      (9817*d^8*K1^2*M^5*Sqrt[13*Pi]*u^11)/(2696601600*b^3) + 
      (42457*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(1547175168000*b^3) + 
      (719051*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(81430272000*b^3) + 
      (2419591*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(140652288000*b^3) - 
      (23717*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(1637222400*b^3) + 
      (870937*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(20629002240*b^3) - 
      (405113*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(61887006720*b^3) - 
      (79259*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(20629002240*b^3) - 
      (1721933*d^6*K0*K1*M^5*Sqrt[13*Pi]*u^12)/(515725056000*b^3) - 
      (1927*K0^2*M^5*Sqrt[Pi/13]*u^13)/(128931264000*b^3) + 
      (283859*d^2*K0^2*M^5*Sqrt[Pi/13]*u^13)/(309435033600*b^3) + 
      (1937641*d^4*K0^2*M^5*Sqrt[Pi/13]*u^13)/(773587584000*b^3) - 
      (591181*d^6*K0^2*M^5*Sqrt[Pi/13]*u^13)/(515725056000*b^3) - 
      (77551*d^8*K0^2*M^5*Sqrt[Pi/13]*u^13)/(12893126400*b^3) + 
      (135119*d^10*K0^2*M^5*Sqrt[Pi/13]*u^13)/(103145011200*b^3) + 
      (64573*d^12*K0^2*M^5*Sqrt[Pi/13]*u^13)/(30943503360*b^3) + 
      (22111*d^14*K0^2*M^5*Sqrt[Pi/13]*u^13)/(61887006720*b^3) - 
      (967*K1^2*M^5*Sqrt[Pi/13]*u^13)/(55256256000*b^3) + 
      (1336571*d^2*K1^2*M^5*Sqrt[Pi/13]*u^13)/(1547175168000*b^3) + 
      (1687853*d^4*K1^2*M^5*Sqrt[Pi/13]*u^13)/(773587584000*b^3) - 
      (170059*d^6*K1^2*M^5*Sqrt[Pi/13]*u^13)/(171908352000*b^3) - 
      (1373*d^8*K1^2*M^5*Sqrt[Pi/13]*u^13)/(252806400*b^3) + 
      (125291*d^10*K1^2*M^5*Sqrt[Pi/13]*u^13)/(103145011200*b^3) + 
      (20219*d^14*K1^2*M^5*Sqrt[Pi/13]*u^13)/(61887006720*b^3) + 
      (881*d^12*K1^2*M^5*Sqrt[13*Pi]*u^13)/(6188700672*b^3) - 
      (10453*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(96698448000*b^3) + 
      (4327*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(13814064000*b^3) + 
      (11437*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(9669844800*b^3) - 
      (529*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(2762812800*b^3) - 
      (d^12*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(2093040*b^3) - 
      (241*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(3867937920*b^3) - 
      (K0*K1*M^5*Sqrt[13*Pi]*u^14)/(2544696000*b^3) - 
      (173*d^4*K0*K1*M^5*Sqrt[13*Pi]*u^14)/(3453516000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/13]*u^15)/(859541760*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/13]*u^15)/(184187520*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/13]*u^15)/(1105125120*b^3) - 
      (29*d^8*K0^2*M^5*Sqrt[Pi/13]*u^15)/(1933968960*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/13]*u^15)/(1105125120*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/13]*u^15)/(184187520*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/13]*u^15)/(859541760*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/13]*u^15)/(859541760*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/13]*u^15)/(184187520*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/13]*u^15)/(1105125120*b^3) - 
      (29*d^8*K1^2*M^5*Sqrt[Pi/13]*u^15)/(1933968960*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/13]*u^15)/(1105125120*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/13]*u^15)/(184187520*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/13]*u^15)/(859541760*b^3))/Pi, 
    ((7676423*K1*M^5*Sqrt[Pi/13]*u)/(1757285376*b^3*E^u) + 
      (251569907*d^2*K1*M^5*Sqrt[Pi/13]*u)/(7029141504*b^3*E^u) - 
      (305813069*d^4*K1*M^5*Sqrt[Pi/13]*u)/(3514570752*b^3*E^u) + 
      (37367257*d^6*K1*M^5*Sqrt[Pi/13]*u)/(669442048*b^3*E^u) - 
      (5061047*d^8*K1*M^5*Sqrt[Pi/13]*u)/(334721024*b^3*E^u) + 
      (1915385*d^10*K1*M^5*Sqrt[Pi/13]*u)/(334721024*b^3*E^u) + 
      (104909*d^12*K1*M^5*Sqrt[Pi/13]*u)/(334721024*b^3*E^u) + 
      (132711*d^14*K1*M^5*Sqrt[Pi/13]*u)/(669442048*b^3*E^u) - 
      (147*d^16*K1*M^5*Sqrt[Pi/13]*u)/(1901824*b^3*E^u) - 
      (4368277*K0*M^5*Sqrt[Pi/13]*u^2)/(2343047168*b^3*E^u) + 
      (44466187*d^2*K0*M^5*Sqrt[Pi/13]*u^2)/(14058283008*b^3*E^u) + 
      (1129241359*d^4*K0*M^5*Sqrt[Pi/13]*u^2)/(28116566016*b^3*E^u) - 
      (6033801*d^6*K0*M^5*Sqrt[Pi/13]*u^2)/(78757888*b^3*E^u) + 
      (257545415*d^8*K0*M^5*Sqrt[Pi/13]*u^2)/(9372188672*b^3*E^u) + 
      (139503005*d^10*K0*M^5*Sqrt[Pi/13]*u^2)/(14058283008*b^3*E^u) - 
      (10571311*d^12*K0*M^5*Sqrt[Pi/13]*u^2)/(4016652288*b^3*E^u) + 
      (30451*d^14*K0*M^5*Sqrt[Pi/13]*u^2)/(70467584*b^3*E^u) + 
      (7676423*K1*M^5*Sqrt[Pi/13]*u^2)/(1757285376*b^3*E^u) + 
      (251569907*d^2*K1*M^5*Sqrt[Pi/13]*u^2)/(7029141504*b^3*E^u) - 
      (305813069*d^4*K1*M^5*Sqrt[Pi/13]*u^2)/(3514570752*b^3*E^u) + 
      (37367257*d^6*K1*M^5*Sqrt[Pi/13]*u^2)/(669442048*b^3*E^u) - 
      (5061047*d^8*K1*M^5*Sqrt[Pi/13]*u^2)/(334721024*b^3*E^u) + 
      (1915385*d^10*K1*M^5*Sqrt[Pi/13]*u^2)/(334721024*b^3*E^u) + 
      (104909*d^12*K1*M^5*Sqrt[Pi/13]*u^2)/(334721024*b^3*E^u) + 
      (132711*d^14*K1*M^5*Sqrt[Pi/13]*u^2)/(669442048*b^3*E^u) - 
      (147*d^16*K1*M^5*Sqrt[Pi/13]*u^2)/(1901824*b^3*E^u) - 
      (29*d^16*K0*M^5*Sqrt[13*Pi]*u^2)/(7159808*b^3*E^u) - 
      (146995172064541*K0*M^5*Sqrt[Pi/13]*u^3)/(204541480664801280*b^3*E^u) + 
      (597819904482569*d^2*K0*M^5*Sqrt[Pi/13]*u^3)/(22726831184977920*b^3*
        E^u) + (602462333693219*d^4*K0*M^5*Sqrt[Pi/13]*u^3)/
       (35064253828251648*b^3*E^u) - (128167972462309049*d^6*K0*M^5*
        Sqrt[Pi/13]*u^3)/(1227248883988807680*b^3*E^u) + 
      (99139663457795*d^8*K0*M^5*Sqrt[Pi/13]*u^3)/(1845487043592192*b^3*
        E^u) + (29383692881*d^10*K0*M^5*Sqrt[Pi/13]*u^3)/
       (2865408860160*b^3*E^u) - (7931358359*d^12*K0*M^5*Sqrt[Pi/13]*u^3)/
       (2952239431680*b^3*E^u) + (30451*d^14*K0*M^5*Sqrt[Pi/13]*u^3)/
       (70467584*b^3*E^u) + (1248439040833*K0^2*M^5*Sqrt[Pi/13]*u^3)/
       (575827272007680*b^3) + (20593522515961*d^2*K0^2*M^5*Sqrt[Pi/13]*u^3)/
       (575827272007680*b^3) - (410193459103*d^4*K0^2*M^5*Sqrt[Pi/13]*u^3)/
       (6258992087040*b^3) + (1687191195649*d^6*K0^2*M^5*Sqrt[Pi/13]*u^3)/
       (431870454005760*b^3) + (344667452911*d^8*K0^2*M^5*Sqrt[Pi/13]*u^3)/
       (9092009558016*b^3) - (1679699218711*d^10*K0^2*M^5*Sqrt[Pi/13]*u^3)/
       (95971212001280*b^3) + (46961901197*d^12*K0^2*M^5*Sqrt[Pi/13]*u^3)/
       (13086983454720*b^3) - (44303440037*d^14*K0^2*M^5*Sqrt[Pi/13]*u^3)/
       (143956818001920*b^3) + (2773282069*d^16*K0^2*M^5*Sqrt[Pi/13]*u^3)/
       (246783116574720*b^3) - (5055753*d^18*K0^2*M^5*Sqrt[Pi/13]*u^3)/
       (38388484800512*b^3) + (810827599*K1*M^5*Sqrt[Pi/13]*u^3)/
       (536770805760*b^3*E^u) + (114216031871*d^2*K1*M^5*Sqrt[Pi/13]*u^3)/
       (1476119715840*b^3*E^u) - (3411233547*d^4*K1*M^5*Sqrt[Pi/13]*u^3)/
       (262421282816*b^3*E^u) - (593966560193*d^6*K1*M^5*Sqrt[Pi/13]*u^3)/
       (2952239431680*b^3*E^u) + (94384669975*d^8*K1*M^5*Sqrt[Pi/13]*u^3)/
       (787263848448*b^3*E^u) + (4335780767*d^10*K1*M^5*Sqrt[Pi/13]*u^3)/
       (210874245120*b^3*E^u) - (2005824071*d^12*K1*M^5*Sqrt[Pi/13]*u^3)/
       (337398792192*b^3*E^u) + (124727821*d^14*K1*M^5*Sqrt[Pi/13]*u^3)/
       (140582830080*b^3*E^u) - (901973*d^16*K1*M^5*Sqrt[Pi/13]*u^3)/
       (10224205824*b^3*E^u) - (48312755789*K1^2*M^5*Sqrt[Pi/13]*u^3)/
       (14395681800192*b^3) - (78846778177033*d^2*K1^2*M^5*Sqrt[Pi/13]*u^3)/
       (863740908011520*b^3) + (841694720611*d^4*K1^2*M^5*Sqrt[Pi/13]*u^3)/
       (19630475182080*b^3) + (325599495707*d^6*K1^2*M^5*Sqrt[Pi/13]*u^3)/
       (1635872931840*b^3) - (10575746677751*d^8*K1^2*M^5*Sqrt[Pi/13]*u^3)/
       (71978409000960*b^3) + (1258572151*d^10*K1^2*M^5*Sqrt[Pi/13]*u^3)/
       (536485036032*b^3) - (693456912461*d^12*K1^2*M^5*Sqrt[Pi/13]*u^3)/
       (215935227002880*b^3) + (7663686487*d^14*K1^2*M^5*Sqrt[Pi/13]*u^3)/
       (15423944785920*b^3) + (1288809*d^16*K1^2*M^5*Sqrt[Pi/13]*u^3)/
       (45099253760*b^3) - (46365227*d^18*K1^2*M^5*Sqrt[Pi/13]*u^3)/
       (13710173143040*b^3) - (29*d^16*K0*M^5*Sqrt[13*Pi]*u^3)/
       (7159808*b^3*E^u) + (1120923088895923*K0*M^5*Sqrt[Pi/13]*u^4)/
       (1636331845318410240*b^3*E^u) + (2557822349733323*d^2*K0*M^5*
        Sqrt[Pi/13]*u^4)/(54544394843947008*b^3*E^u) - 
      (3279111988524941*d^4*K0*M^5*Sqrt[Pi/13]*u^4)/(4908995535955230720*b^3*
        E^u) - (83434984087850959*d^6*K0*M^5*Sqrt[Pi/13]*u^4)/
       (613624441994403840*b^3*E^u) + (4145167173039059*d^8*K0*M^5*
        Sqrt[Pi/13]*u^4)/(51673637220581376*b^3*E^u) + 
      (2333821207297*d^10*K0*M^5*Sqrt[Pi/13]*u^4)/(194847802490880*b^3*E^u) - 
      (2231352709*d^12*K0*M^5*Sqrt[Pi/13]*u^4)/(621524090880*b^3*E^u) + 
      (1583717*d^14*K0*M^5*Sqrt[Pi/13]*u^4)/(3195064320*b^3*E^u) - 
      (214841*d^16*K0*M^5*Sqrt[Pi/13]*u^4)/(5112102912*b^3*E^u) + 
      (3724811761264451057*K1*M^5*Sqrt[Pi/13]*u^4)/(589079464314627686400*b^3*
        E^u) + (40419996201188953087*d^2*K1*M^5*Sqrt[Pi/13]*u^4)/
       (294539732157313843200*b^3*E^u) - (22791058388851937293*d^4*K1*M^5*
        Sqrt[Pi/13]*u^4)/(294539732157313843200*b^3*E^u) - 
      (80572109925559330433*d^6*K1*M^5*Sqrt[Pi/13]*u^4)/
       (294539732157313843200*b^3*E^u) + (15043746363730841*d^8*K1*M^5*
        Sqrt[Pi/13]*u^4)/(77510455830872064*b^3*E^u) + 
      (49133717753663*d^10*K1*M^5*Sqrt[Pi/13]*u^4)/(2643152799006720*b^3*
        E^u) + (606667497*d^14*K1*M^5*Sqrt[Pi/13]*u^4)/
       (749775093760*b^3*E^u) - (5106977*d^16*K1*M^5*Sqrt[Pi/13]*u^4)/
       (81793646592*b^3*E^u) + (2629204890056429*K0*K1*M^5*Sqrt[Pi/13]*u^4)/
       (362771181364838400*b^3) - (11216337043844341*d^2*K0*K1*M^5*
        Sqrt[Pi/13]*u^4)/(362771181364838400*b^3) - 
      (66819274872785*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(329791983058944*b^3) + 
      (59396835430061*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(144645606604800*b^3) - 
      (7015907987877727*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^4)/
       (60461863560806400*b^3) - (14312358769735139*d^10*K0*K1*M^5*
        Sqrt[Pi/13]*u^4)/(181385590682419200*b^3) + 
      (146241695048591*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^4)/
       (12956113620172800*b^3) - (10128558940603*d^14*K0*K1*M^5*Sqrt[Pi/13]*
        u^4)/(12956113620172800*b^3) + (14374612217*d^16*K0*K1*M^5*
        Sqrt[Pi/13]*u^4)/(164522077716480*b^3) - 
      (15496275877*d^18*K0*K1*M^5*Sqrt[Pi/13]*u^4)/(3454963632046080*b^3) - 
      (329492966219*d^12*K1*M^5*Sqrt[13*Pi]*u^4)/(708537463603200*b^3*E^u) + 
      (14230665759476020913*K0*M^5*Sqrt[Pi/13]*u^5)/(4712635714517021491200*
        b^3*E^u) + (344751644673293071*d^2*K0*M^5*Sqrt[Pi/13]*u^5)/
       (5259638074237747200*b^3*E^u) - (663505943768553191*d^4*K0*M^5*
        Sqrt[Pi/13]*u^5)/(15502091166174412800*b^3*E^u) - 
      (70262805077232390503*d^6*K0*M^5*Sqrt[Pi/13]*u^5)/
       (589079464314627686400*b^3*E^u) + (2173274737651509071*d^8*K0*M^5*
        Sqrt[Pi/13]*u^5)/(24803345865879060480*b^3*E^u) + 
      (500749131386503*d^10*K0*M^5*Sqrt[Pi/13]*u^5)/(60792514377154560*b^3*
        E^u) - (343861080397*d^12*K0*M^5*Sqrt[Pi/13]*u^5)/
       (128824993382400*b^3*E^u) + (4680624853*d^14*K0*M^5*Sqrt[Pi/13]*u^5)/
       (13495951687680*b^3*E^u) - (529537595*d^16*K0*M^5*Sqrt[Pi/13]*u^5)/
       (21593522700288*b^3*E^u) - (4802722392601313*d^2*K0^2*M^5*Sqrt[Pi/13]*
        u^5)/(362771181364838400*b^3) + (353547007176761*d^6*K0^2*M^5*
        Sqrt[Pi/13]*u^5)/(2519244315033600*b^3) - 
      (5349959154557077*d^10*K0^2*M^5*Sqrt[Pi/13]*u^5)/
       (181385590682419200*b^3) + (56487847325053*d^12*K0^2*M^5*Sqrt[Pi/13]*
        u^5)/(12956113620172800*b^3) - (2198054633077*d^14*K0^2*M^5*
        Sqrt[Pi/13]*u^5)/(6478056810086400*b^3) - 
      (916413793*d^18*K0^2*M^5*Sqrt[Pi/13]*u^5)/(690992726409216*b^3) + 
      (3161630548585694099*K1*M^5*Sqrt[Pi/13]*u^5)/(589079464314627686400*b^3*
        E^u) + (5189205377440533797*d^2*K1*M^5*Sqrt[Pi/13]*u^5)/
       (58907946431462768640*b^3*E^u) - (9618904420552304861*d^4*K1*M^5*
        Sqrt[Pi/13]*u^5)/(147269866078656921600*b^3*E^u) - 
      (44159181456033698123*d^6*K1*M^5*Sqrt[Pi/13]*u^5)/
       (294539732157313843200*b^3*E^u) + (50472315950890073*d^8*K1*M^5*
        Sqrt[Pi/13]*u^5)/(442916890462126080*b^3*E^u) + 
      (132055672120067*d^10*K1*M^5*Sqrt[Pi/13]*u^5)/(12158502875430912*b^3*
        E^u) - (1221754366901*d^12*K1*M^5*Sqrt[Pi/13]*u^5)/
       (354268731801600*b^3*E^u) + (3026020411*d^14*K1*M^5*Sqrt[Pi/13]*u^5)/
       (6747975843840*b^3*E^u) - (336977*d^16*K1*M^5*Sqrt[Pi/13]*u^5)/
       (10668736512*b^3*E^u) + (16188738111941*K1^2*M^5*Sqrt[Pi/13]*u^5)/
       (8502449563238400*b^3) - (14075449934759321*d^2*K1^2*M^5*Sqrt[Pi/13]*
        u^5)/(128252437856256000*b^3) - (339460821088802233*d^4*K1^2*M^5*
        Sqrt[Pi/13]*u^5)/(3174247836942336000*b^3) + 
      (22086465095095901*d^6*K1^2*M^5*Sqrt[Pi/13]*u^5)/
       (46680115249152000*b^3) - (252343154857833877*d^8*K1^2*M^5*Sqrt[Pi/13]*
        u^5)/(1360391930118144000*b^3) - (32751053760496693*d^10*K1^2*M^5*
        Sqrt[Pi/13]*u^5)/(388683408605184000*b^3) + 
      (5606151909383659*d^12*K1^2*M^5*Sqrt[Pi/13]*u^5)/
       (453463976706048000*b^3) - (78643304609249*d^14*K1^2*M^5*Sqrt[Pi/13]*
        u^5)/(75577329451008000*b^3) + (103282652765329*d^16*K1^2*M^5*
        Sqrt[Pi/13]*u^5)/(1360391930118144000*b^3) - 
      (328334111671*d^18*K1^2*M^5*Sqrt[Pi/13]*u^5)/(120923727121612800*b^3) + 
      (17786694332611*K0^2*M^5*Sqrt[13*Pi]*u^5)/(90692795341209600*b^3) - 
      (92435885278279*d^4*K0^2*M^5*Sqrt[13*Pi]*u^5)/(18138559068241920*b^3) - 
      (516147724621*d^8*K0^2*M^5*Sqrt[13*Pi]*u^5)/(176789074739200*b^3) + 
      (200785511*d^16*K0^2*M^5*Sqrt[13*Pi]*u^5)/(86374090801152*b^3) + 
      (16269667689160307729*K0*M^5*Sqrt[Pi/13]*u^6)/(4712635714517021491200*
        b^3*E^u) + (606509899435324067*d^2*K0*M^5*Sqrt[Pi/13]*u^6)/
       (18408733259832115200*b^3*E^u) - (775540636178636849*d^4*K0*M^5*
        Sqrt[Pi/13]*u^6)/(26776339287028531200*b^3*E^u) - 
      (415543594377228197*d^6*K0*M^5*Sqrt[Pi/13]*u^6)/
       (7854392857528369152*b^3*E^u) + (196269084562397953*d^8*K0*M^5*
        Sqrt[Pi/13]*u^6)/(4593212197385011200*b^3*E^u) + 
      (67901440633067*d^10*K0*M^5*Sqrt[Pi/13]*u^6)/(17880151287398400*b^3*
        E^u) - (189279975403*d^12*K0*M^5*Sqrt[Pi/13]*u^6)/
       (157452769689600*b^3*E^u) + (6644223*d^14*K0*M^5*Sqrt[Pi/13]*u^6)/
       (42844291072*b^3*E^u) - (225482107*d^16*K0*M^5*Sqrt[Pi/13]*u^6)/
       (21593522700288*b^3*E^u) + (6641056180227572297*K1*M^5*Sqrt[Pi/13]*
        u^6)/(1885054285806808596480*b^3*E^u) + 
      (5579185578301730761*d^2*K1*M^5*Sqrt[Pi/13]*u^6)/
       (112205612250405273600*b^3*E^u) - (119765702094806757079*d^4*K1*M^5*
        Sqrt[Pi/13]*u^6)/(2356317857258510745600*b^3*E^u) - 
      (140575474694101489429*d^6*K1*M^5*Sqrt[Pi/13]*u^6)/
       (2356317857258510745600*b^3*E^u) + (298850919705217801*d^8*K1*M^5*
        Sqrt[Pi/13]*u^6)/(5511854636862013440*b^3*E^u) + 
      (1633398188331659*d^10*K1*M^5*Sqrt[Pi/13]*u^6)/(383952722382028800*b^3*
        E^u) - (23891044299313*d^12*K1*M^5*Sqrt[Pi/13]*u^6)/
       (17004899126476800*b^3*E^u) - (8154558157*d^16*K1*M^5*Sqrt[Pi/13]*u^6)/
       (647805681008640*b^3*E^u) - (157388760557659*K0*K1*M^5*Sqrt[Pi/13]*
        u^6)/(136039193011814400*b^3) - (85575829255105019*d^2*K0*K1*M^5*
        Sqrt[Pi/13]*u^6)/(793561959235584000*b^3) - 
      (38601181583517977*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (793561959235584000*b^3) + (297344102994880517*d^6*K0*K1*M^5*
        Sqrt[Pi/13]*u^6)/(793561959235584000*b^3) - 
      (13443691641906697*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (85024495632384000*b^3) - (3298989340245551*d^10*K0*K1*M^5*Sqrt[Pi/13]*
        u^6)/(48585426075648000*b^3) + (58265920156069*d^12*K0*K1*M^5*
        Sqrt[Pi/13]*u^6)/(5966631272448000*b^3) + 
      (44038941931727*d^16*K0*K1*M^5*Sqrt[Pi/13]*u^6)/
       (680195965059072000*b^3) - (12648801337*d^18*K0*K1*M^5*Sqrt[Pi/13]*
        u^6)/(5668299708825600*b^3) + (2295596263*d^14*K1*M^5*Sqrt[13*Pi]*
        u^6)/(161951420252160*b^3*E^u) - (7582620718187*d^14*K0*K1*M^5*
        Sqrt[13*Pi]*u^6)/(113365994176512000*b^3) + 
      (1170604097621485001*K0*M^5*Sqrt[Pi/13]*u^7)/(785439285752836915200*b^3*
        E^u) + (8855348926915054147*d^2*K0*M^5*Sqrt[Pi/13]*u^7)/
       (589079464314627686400*b^3*E^u) - (662057345408664367*d^4*K0*M^5*
        Sqrt[Pi/13]*u^7)/(36817466519664230400*b^3*E^u) - 
      (8592654070789676711*d^6*K0*M^5*Sqrt[Pi/13]*u^7)/
       (589079464314627686400*b^3*E^u) + (45057098140821101*d^8*K0*M^5*
        Sqrt[Pi/13]*u^7)/(2952779269747507200*b^3*E^u) + 
      (404155405696979*d^10*K0*M^5*Sqrt[Pi/13]*u^7)/(364755086262927360*b^3*
        E^u) - (781920549877*d^12*K0*M^5*Sqrt[Pi/13]*u^7)/
       (2125612390809600*b^3*E^u) + (2021007641*d^14*K0*M^5*Sqrt[Pi/13]*u^7)/
       (40487855063040*b^3*E^u) - (560956439*d^16*K0*M^5*Sqrt[Pi/13]*u^7)/
       (161951420252160*b^3*E^u) - (286041458653931*K0^2*M^5*Sqrt[Pi/13]*u^7)/
       (272078386023628800*b^3) - (3233965675050613*d^2*K0^2*M^5*Sqrt[Pi/13]*
        u^7)/(138010775519232000*b^3) + (1401912279285587*d^4*K0^2*M^5*
        Sqrt[Pi/13]*u^7)/(793561959235584000*b^3) + 
      (868136400427139*d^6*K0^2*M^5*Sqrt[Pi/13]*u^7)/(13922139635712000*
        b^3) - (20209667429887709*d^8*K0^2*M^5*Sqrt[Pi/13]*u^7)/
       (680195965059072000*b^3) - (407139733903879*d^10*K0^2*M^5*Sqrt[Pi/13]*
        u^7)/(35799787634688000*b^3) - (17417908836299*d^14*K0^2*M^5*
        Sqrt[Pi/13]*u^7)/(113365994176512000*b^3) - 
      (35469948593*d^18*K0^2*M^5*Sqrt[Pi/13]*u^7)/(90692795341209600*b^3) + 
      (22821992882979320197*K1*M^5*Sqrt[Pi/13]*u^7)/(6146916149370028032000*
        b^3*E^u) + (429861700223678516867*d^2*K1*M^5*Sqrt[Pi/13]*u^7)/
       (35344767858877661184000*b^3*E^u) - (12509277755290751537*d^4*K1*M^5*
        Sqrt[Pi/13]*u^7)/(721321793038319616000*b^3*E^u) - 
      (24720409147375537517*d^6*K1*M^5*Sqrt[Pi/13]*u^7)/
       (1536729037342507008000*b^3*E^u) + (62124089929050036859*d^8*K1*M^5*
        Sqrt[Pi/13]*u^7)/(3720501879881859072000*b^3*E^u) + 
      (2895614392347211*d^10*K1*M^5*Sqrt[Pi/13]*u^7)/(2431700575086182400*b^3*
        E^u) - (6519108848297*d^12*K1*M^5*Sqrt[Pi/13]*u^7)/
       (17004899126476800*b^3*E^u) + (1697608079*d^14*K1*M^5*Sqrt[Pi/13]*u^7)/
       (32390284050432*b^3*E^u) - (2441382877*d^16*K1*M^5*Sqrt[Pi/13]*u^7)/
       (647805681008640*b^3*E^u) - (12258681519536003*K1^2*M^5*Sqrt[Pi/13]*
        u^7)/(9522743510827008000*b^3) - (6467453793832243*d^2*K1^2*M^5*
        Sqrt[Pi/13]*u^7)/(186720460996608000*b^3) + 
      (2362808405009033*d^4*K1^2*M^5*Sqrt[Pi/13]*u^7)/
       (476137175541350400*b^3) + (207921768305984113*d^6*K1^2*M^5*
        Sqrt[Pi/13]*u^7)/(2380685877706752000*b^3) - 
      (29145737769581443*d^8*K1^2*M^5*Sqrt[Pi/13]*u^7)/
       (680195965059072000*b^3) - (3501791645667103*d^10*K1^2*M^5*Sqrt[Pi/13]*
        u^7)/(226731988353024000*b^3) + (42550499923783*d^12*K1^2*M^5*
        Sqrt[Pi/13]*u^7)/(20005763678208000*b^3) - 
      (15346012959653*d^14*K1^2*M^5*Sqrt[Pi/13]*u^7)/(68019596505907200*
        b^3) + (1062581334229*d^16*K1^2*M^5*Sqrt[Pi/13]*u^7)/
       (59147475222528000*b^3) - (157433461667*d^18*K1^2*M^5*Sqrt[Pi/13]*u^7)/
       (272078386023628800*b^3) + (139819068107*d^12*K0^2*M^5*Sqrt[13*Pi]*
        u^7)/(1145111052288000*b^3) + (1237576885597*d^16*K0^2*M^5*
        Sqrt[13*Pi]*u^7)/(1360391930118144000*b^3) + 
      (70656844482905087189*K0*M^5*Sqrt[Pi/13]*u^8)/(70689535717755322368000*
        b^3*E^u) + (12223629928027203197*d^2*K0*M^5*Sqrt[Pi/13]*u^8)/
       (4418095982359707648000*b^3*E^u) - (44021681552137780531*d^4*K0*M^5*
        Sqrt[Pi/13]*u^8)/(8836191964719415296000*b^3*E^u) - 
      (16868420851954832477*d^6*K0*M^5*Sqrt[Pi/13]*u^8)/
       (8836191964719415296000*b^3*E^u) + (4705908811755598171*d^8*K0*M^5*
        Sqrt[Pi/13]*u^8)/(1860250939940929536000*b^3*E^u) + 
      (802269925907*d^10*K0*M^5*Sqrt[Pi/13]*u^8)/(1072809077243904*b^3*E^u) - 
      (56440768597*d^12*K0*M^5*Sqrt[Pi/13]*u^8)/(425122478161920*b^3*E^u) - 
      (940133897*d^14*K0*M^5*Sqrt[Pi/13]*u^8)/(40487855063040*b^3*E^u) + 
      (31186529*d^16*K0*M^5*Sqrt[Pi/13]*u^8)/(9815237591040*b^3*E^u) + 
      (6657987132240124951*K1*M^5*Sqrt[Pi/13]*u^8)/(12852642857773694976000*
        b^3*E^u) + (50506786126949907247*d^2*K1*M^5*Sqrt[Pi/13]*u^8)/
       (10098505102536474624000*b^3*E^u) - (587105821521559334179*d^4*K1*M^5*
        Sqrt[Pi/13]*u^8)/(70689535717755322368000*b^3*E^u) - 
      (17759802513837302951*d^6*K1*M^5*Sqrt[Pi/13]*u^8)/
       (70689535717755322368000*b^3*E^u) + (5150232099915520181*d^8*K1*M^5*
        Sqrt[Pi/13]*u^8)/(1860250939940929536000*b^3*E^u) + 
      (1560926428186949*d^10*K1*M^5*Sqrt[Pi/13]*u^8)/(4863401150172364800*b^3*
        E^u) - (959975423*d^12*K1*M^5*Sqrt[Pi/13]*u^8)/
       (19203725721600*b^3*E^u) - (4171662409*d^14*K1*M^5*Sqrt[Pi/13]*u^8)/
       (1619514202521600*b^3*E^u) + (4737661*d^16*K1*M^5*Sqrt[Pi/13]*u^8)/
       (18508733743104*b^3*E^u) - (39774658771919*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (31742478369423360*b^3) - (2086266040777031*d^2*K0*K1*M^5*Sqrt[Pi/13]*
        u^8)/(113365994176512000*b^3) - (384775241712761*d^8*K0*K1*M^5*
        Sqrt[Pi/13]*u^8)/(18894332362752000*b^3) + 
      (15513606641479*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^8)/
       (17004899126476800*b^3) - (524904309949*d^14*K0*K1*M^5*Sqrt[Pi/13]*
        u^8)/(4474973454336000*b^3) + (228457935731*d^16*K0*K1*M^5*
        Sqrt[Pi/13]*u^8)/(22673198835302400*b^3) - 
      (21820565297*d^18*K0*K1*M^5*Sqrt[Pi/13]*u^8)/(68019596505907200*b^3) + 
      (404735166740161*d^4*K0*K1*M^5*Sqrt[13*Pi]*u^8)/
       (595171469426688000*b^3) + (1703722644458827*d^6*K0*K1*M^5*Sqrt[13*Pi]*
        u^8)/(595171469426688000*b^3) - (89446811333563*d^10*K0*K1*M^5*
        Sqrt[13*Pi]*u^8)/(170048991264768000*b^3) - 
      (2062266058352691187*K0*M^5*Sqrt[Pi/13]*u^9)/(35344767858877661184000*
        b^3*E^u) + (110700982475979320083*d^2*K0*M^5*Sqrt[Pi/13]*u^9)/
       (70689535717755322368000*b^3*E^u) - (7069022386528572479*d^4*K0*M^5*
        Sqrt[Pi/13]*u^9)/(2019701020507294924800*b^3*E^u) + 
      (168171437376356341327*d^6*K0*M^5*Sqrt[Pi/13]*u^9)/
       (70689535717755322368000*b^3*E^u) + 
      (4883403830260679*d^8*K0*M^5*Sqrt[Pi/13]*u^9)/(31264721679679488000*b^3*
        E^u) - (1860958797565061*d^10*K0*M^5*Sqrt[Pi/13]*u^9)/
       (2084314778645299200*b^3*E^u) + (10340216740177*d^12*K0*M^5*
        Sqrt[Pi/13]*u^9)/(34009798252953600*b^3*E^u) + 
      (89814052873*d^14*K0*M^5*Sqrt[Pi/13]*u^9)/(1619514202521600*b^3*E^u) - 
      (3076904569*d^16*K0*M^5*Sqrt[Pi/13]*u^9)/(323902840504320*b^3*E^u) - 
      (329010571750061*K0^2*M^5*Sqrt[Pi/13]*u^9)/(1190342938853376000*b^3) - 
      (52642226208163*d^2*K0^2*M^5*Sqrt[Pi/13]*u^9)/(52904130615705600*b^3) + 
      (428689315097*d^4*K0^2*M^5*Sqrt[Pi/13]*u^9)/(1361948442624000*b^3) + 
      (24130686229759*d^6*K0^2*M^5*Sqrt[Pi/13]*u^9)/(7935619592355840*b^3) - 
      (66842777914051*d^8*K0^2*M^5*Sqrt[Pi/13]*u^9)/(42512247816192000*b^3) - 
      (103567988722963*d^10*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (170048991264768000*b^3) - (2488690961*d^14*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (639281922048000*b^3) - (2697144287*d^16*K0^2*M^5*Sqrt[Pi/13]*u^9)/
       (2699190337536000*b^3) - (211120839071047427*K1*M^5*Sqrt[Pi/13]*u^9)/
       (2718828296836743168000*b^3*E^u) + (40568301706138072619*d^2*K1*M^5*
        Sqrt[Pi/13]*u^9)/(23563178572585107456000*b^3*E^u) - 
      (271458510209792537279*d^4*K1*M^5*Sqrt[Pi/13]*u^9)/
       (70689535717755322368000*b^3*E^u) + (6984869770844770093*d^6*K1*M^5*
        Sqrt[Pi/13]*u^9)/(2827581428710212894720*b^3*E^u) + 
      (25993537054440161*d^8*K1*M^5*Sqrt[Pi/13]*u^9)/(72951017252585472000*
        b^3*E^u) - (38232316268949043*d^10*K1*M^5*Sqrt[Pi/13]*u^9)/
       (43770610351551283200*b^3*E^u) + (6948254126651*d^12*K1*M^5*
        Sqrt[Pi/13]*u^9)/(34009798252953600*b^3*E^u) + 
      (8201355179*d^14*K1*M^5*Sqrt[Pi/13]*u^9)/(179946022502400*b^3*E^u) - 
      (606485303*d^16*K1*M^5*Sqrt[Pi/13]*u^9)/(88337138319360*b^3*E^u) - 
      (112119328443079*K1^2*M^5*Sqrt[Pi/13]*u^9)/(425122478161920000*b^3) - 
      (9847744047932597*d^2*K1^2*M^5*Sqrt[Pi/13]*u^9)/(11903429388533760000*
        b^3) + (352568542350979*d^4*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (595171469426688000*b^3) + (6281543348201131*d^6*K1^2*M^5*Sqrt[Pi/13]*
        u^9)/(2975857347133440000*b^3) - (12720865173851*d^8*K1^2*M^5*
        Sqrt[Pi/13]*u^9)/(9447166181376000*b^3) - 
      (261103811417017*d^10*K1^2*M^5*Sqrt[Pi/13]*u^9)/
       (850244956323840000*b^3) + (2336937683789*d^12*K1^2*M^5*Sqrt[Pi/13]*
        u^9)/(38647498014720000*b^3) + (148823910997*d^16*K1^2*M^5*
        Sqrt[Pi/13]*u^9)/(70853746360320000*b^3) - 
      (18679191383*d^18*K1^2*M^5*Sqrt[Pi/13]*u^9)/(340097982529536000*b^3) + 
      (667961437093*d^12*K0^2*M^5*Sqrt[13*Pi]*u^9)/(85024495632384000*b^3) + 
      (7139641*d^18*K0^2*M^5*Sqrt[13*Pi]*u^9)/(9717085215129600*b^3) - 
      (27564941599*d^14*K1^2*M^5*Sqrt[13*Pi]*u^9)/(17004899126476800*b^3) - 
      (326615024395425509*K0*M^5*Sqrt[Pi/13]*u^10)/(8836191964719415296000*
        b^3*E^u) + (23826943003898251813*d^2*K0*M^5*Sqrt[Pi/13]*u^10)/
       (70689535717755322368000*b^3*E^u) - (60398995624208193509*d^4*K0*M^5*
        Sqrt[Pi/13]*u^10)/(70689535717755322368000*b^3*E^u) + 
      (979296841267148017*d^6*K0*M^5*Sqrt[Pi/13]*u^10)/
       (3366168367512158208000*b^3*E^u) + (2006083449125200609*d^8*K0*M^5*
        Sqrt[Pi/13]*u^10)/(3720501879881859072000*b^3*E^u) - 
      (5263132820087*d^10*K0*M^5*Sqrt[Pi/13]*u^10)/(893277762276556800*b^3*
        E^u) - (2882326906757*d^12*K0*M^5*Sqrt[Pi/13]*u^10)/
       (11336599417651200*b^3*E^u) - (92853667*d^14*K0*M^5*Sqrt[Pi/13]*u^10)/
       (4141980057600*b^3*E^u) + (1314519287*d^16*K0*M^5*Sqrt[Pi/13]*u^10)/
       (194341704302592*b^3*E^u) - (1059634013818059821*K1*M^5*Sqrt[Pi/13]*
        u^10)/(27490375001349292032000*b^3*E^u) + 
      (52602877720859866979*d^2*K1*M^5*Sqrt[Pi/13]*u^10)/
       (164942250008095752192000*b^3*E^u) - 
      (121149530025875987803*d^4*K1*M^5*Sqrt[Pi/13]*u^10)/
       (164942250008095752192000*b^3*E^u) + 
      (15588446379082670287*d^6*K1*M^5*Sqrt[Pi/13]*u^10)/
       (70689535717755322368000*b^3*E^u) + (233414812738970641*d^8*K1*M^5*
        Sqrt[Pi/13]*u^10)/(531500268554551296000*b^3*E^u) + 
      (1119807573556939*d^10*K1*M^5*Sqrt[Pi/13]*u^10)/(43770610351551283200*
        b^3*E^u) - (2005452268621*d^12*K1*M^5*Sqrt[Pi/13]*u^10)/
       (9275399523532800*b^3*E^u) - (100320682589*d^14*K1*M^5*Sqrt[Pi/13]*
        u^10)/(4858542607564800*b^3*E^u) + 
      (5558201087*d^16*K1*M^5*Sqrt[Pi/13]*u^10)/(971708521512960*b^3*E^u) + 
      (325300848041501*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (557973252587520000*b^3) + (4023558926801*d^4*K0*K1*M^5*Sqrt[Pi/13]*
        u^10)/(31884185862144000*b^3) - (230306008705079*d^6*K0*K1*M^5*
        Sqrt[Pi/13]*u^10)/(131287824138240000*b^3) + 
      (94151552744861*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (127536743448576000*b^3) + (24542394408229*d^10*K0*K1*M^5*Sqrt[Pi/13]*
        u^10)/(45548836945920000*b^3) - (631098765499*d^12*K0*K1*M^5*
        Sqrt[Pi/13]*u^10)/(3623202938880000*b^3) - 
      (46688566247*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(1301395341312000*b^3) + 
      (198814032787*d^16*K0*K1*M^5*Sqrt[Pi/13]*u^10)/(20243927531520000*
        b^3) - (237199393*d^18*K0*K1*M^5*Sqrt[Pi/13]*u^10)/
       (1012196376576000*b^3) - (21676418426533*K0*K1*M^5*Sqrt[13*Pi]*u^10)/
       (8927572041400320000*b^3) - (2205342638390263*K0*M^5*Sqrt[Pi/13]*u^11)/
       (363843198547270041600*b^3*E^u) - (239080149334867921*d^2*K0*M^5*
        Sqrt[Pi/13]*u^11)/(5378551630698774528000*b^3*E^u) + 
      (32724406049140617871*d^4*K0*M^5*Sqrt[Pi/13]*u^11)/
       (123706687506071814144000*b^3*E^u) - 
      (2221882490492153569*d^6*K0*M^5*Sqrt[Pi/13]*u^11)/
       (17672383929438830592000*b^3*E^u) - 
      (3079758221117351*d^8*K0*M^5*Sqrt[Pi/13]*u^11)/(12401672932939530240*
        b^3*E^u) + (2533896982081*d^10*K0*M^5*Sqrt[Pi/13]*u^11)/
       (34738579644088320*b^3*E^u) + (731929269739*d^12*K0*M^5*Sqrt[Pi/13]*
        u^11)/(8502449563238400*b^3*E^u) + (831813079*d^14*K0*M^5*Sqrt[Pi/13]*
        u^11)/(242927130378240*b^3*E^u) - (53234249*d^16*K0*M^5*Sqrt[Pi/13]*
        u^11)/(22084284579840*b^3*E^u) + (2112689379863*K0^2*M^5*Sqrt[Pi/13]*
        u^11)/(388155306147840000*b^3) + (310890881001947*d^2*K0^2*M^5*
        Sqrt[Pi/13]*u^11)/(4463786020700160000*b^3) + 
      (13194884077849*d^4*K0^2*M^5*Sqrt[Pi/13]*u^11)/(55797325258752000*
        b^3) - (684656599289387*d^6*K0^2*M^5*Sqrt[Pi/13]*u^11)/
       (2231893010350080000*b^3) - (38732842677041*d^8*K0^2*M^5*Sqrt[Pi/13]*
        u^11)/(127536743448576000*b^3) + (3155174452013*d^12*K0^2*M^5*
        Sqrt[Pi/13]*u^11)/(22774418472960000*b^3) - 
      (648321471583*d^14*K0^2*M^5*Sqrt[Pi/13]*u^11)/(63768371724288000*b^3) - 
      (996381403789*d^16*K0^2*M^5*Sqrt[Pi/13]*u^11)/(141707492720640000*
        b^3) - (85193852436621769*K1*M^5*Sqrt[Pi/13]*u^11)/
       (20617781251011969024000*b^3*E^u) - (4789395383078884783*d^2*K1*M^5*
        Sqrt[Pi/13]*u^11)/(123706687506071814144000*b^3*E^u) + 
      (266614488017138917*d^4*K1*M^5*Sqrt[Pi/13]*u^11)/
       (1075710326139754905600*b^3*E^u) - (481787712510197029*d^6*K1*M^5*
        Sqrt[Pi/13]*u^11)/(3534476785887766118400*b^3*E^u) - 
      (2204148707251651*d^8*K1*M^5*Sqrt[Pi/13]*u^11)/(10221159010664448000*
        b^3*E^u) + (241956519211969*d^10*K1*M^5*Sqrt[Pi/13]*u^11)/
       (3647550862629273600*b^3*E^u) + (39658274587*d^12*K1*M^5*Sqrt[Pi/13]*
        u^11)/(500144091955200*b^3*E^u) + (610139821*d^14*K1*M^5*Sqrt[Pi/13]*
        u^11)/(173519378841600*b^3*E^u) - (886388123*d^16*K1*M^5*Sqrt[Pi/13]*
        u^11)/(404878550630400*b^3*E^u) + (168242197389949*K1^2*M^5*
        Sqrt[Pi/13]*u^11)/(26782716124200960000*b^3) + 
      (560361136819027*d^2*K1^2*M^5*Sqrt[Pi/13]*u^11)/(13391358062100480000*
        b^3) + (43394013957199*d^4*K1^2*M^5*Sqrt[Pi/13]*u^11)/
       (223189301035008000*b^3) - (93840886740281*d^6*K1^2*M^5*Sqrt[Pi/13]*
        u^11)/(393863472414720000*b^3) - (3277447304009*d^8*K1^2*M^5*
        Sqrt[Pi/13]*u^11)/(15304409213829120*b^3) + 
      (5801647912769*d^10*K1^2*M^5*Sqrt[Pi/13]*u^11)/(53140309770240000*
        b^3) + (6320635737797*d^12*K1^2*M^5*Sqrt[Pi/13]*u^11)/
       (59782848491520000*b^3) - (131378841677*d^14*K1^2*M^5*Sqrt[Pi/13]*
        u^11)/(191305115172864000*b^3) - (1564344644411*d^16*K1^2*M^5*
        Sqrt[Pi/13]*u^11)/(347827482132480000*b^3) + 
      (17329292137*d^18*K1^2*M^5*Sqrt[Pi/13]*u^11)/(127536743448576000*b^3) + 
      (98842083541*d^10*K0^2*M^5*Sqrt[13*Pi]*u^11)/(7246405877760000*b^3) + 
      (1896287*d^18*K0^2*M^5*Sqrt[13*Pi]*u^11)/(108726976512000*b^3) + 
      (119067674577467519*K0*M^5*Sqrt[Pi/13]*u^12)/(30926671876517953536000*
        b^3*E^u) + (17886946233815413*d^2*K0*M^5*Sqrt[Pi/13]*u^12)/
       (1344637907674693632000*b^3*E^u) - (983092988756527*d^4*K0*M^5*
        Sqrt[Pi/13]*u^12)/(28399147728666624000*b^3*E^u) - 
      (108691667351638571*d^6*K0*M^5*Sqrt[Pi/13]*u^12)/
       (4418095982359707648000*b^3*E^u) + (15898888371373459*d^8*K0*M^5*
        Sqrt[Pi/13]*u^12)/(232531367492616192000*b^3*E^u) - 
      (3898004861743*d^10*K0*M^5*Sqrt[Pi/13]*u^12)/(303962571885772800*b^3*
        E^u) - (30316643843*d^12*K0*M^5*Sqrt[Pi/13]*u^12)/
       (2125612390809600*b^3*E^u) + (30055771*d^14*K0*M^5*Sqrt[Pi/13]*u^12)/
       (101219637657600*b^3*E^u) + (73260431*d^16*K0*M^5*Sqrt[Pi/13]*u^12)/
       (151829456486400*b^3*E^u) + (119228090959566733*K1*M^5*Sqrt[Pi/13]*
        u^12)/(30926671876517953536000*b^3*E^u) + 
      (373431926547100469*d^2*K1*M^5*Sqrt[Pi/13]*u^12)/
       (30926671876517953536000*b^3*E^u) - (348469973105968547*d^4*K1*M^5*
        Sqrt[Pi/13]*u^12)/(10308890625505984512000*b^3*E^u) - 
      (98437551941623981*d^6*K1*M^5*Sqrt[Pi/13]*u^12)/(4418095982359707648000*
        b^3*E^u) + (270824327144981*d^8*K1*M^5*Sqrt[Pi/13]*u^12)/
       (4079497675309056000*b^3*E^u) - (35824069833841*d^10*K1*M^5*
        Sqrt[Pi/13]*u^12)/(2735663146971955200*b^3*E^u) - 
      (264243037181*d^12*K1*M^5*Sqrt[Pi/13]*u^12)/(19130511517286400*b^3*
        E^u) + (22192061*d^14*K1*M^5*Sqrt[Pi/13]*u^12)/
       (101219637657600*b^3*E^u) + (4067051*d^16*K1*M^5*Sqrt[Pi/13]*u^12)/
       (8931144499200*b^3*E^u) + (230162072573*K0*K1*M^5*Sqrt[Pi/13]*u^12)/
       (152174523432960000*b^3) - (1569365641321*d^2*K0*K1*M^5*Sqrt[Pi/13]*
        u^12)/(28133105172480000*b^3) - (9850268884213*d^4*K0*K1*M^5*
        Sqrt[Pi/13]*u^12)/(111594650517504000*b^3) + 
      (245451326142119*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^12)/
       (1673919757762560000*b^3) + (8810235445853*d^8*K0*K1*M^5*Sqrt[Pi/13]*
        u^12)/(47826278793216000*b^3) - (11749162097*d^10*K0*K1*M^5*
        Sqrt[Pi/13]*u^12)/(77842250640000*b^3) - 
      (15910058256559*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^12)/
       (239131393966080000*b^3) + (1130811828691*d^14*K0*K1*M^5*Sqrt[Pi/13]*
        u^12)/(47826278793216000*b^3) + (684385383169*d^16*K0*K1*M^5*
        Sqrt[Pi/13]*u^12)/(119565696983040000*b^3) - 
      (6580580233*d^18*K0*K1*M^5*Sqrt[Pi/13]*u^12)/(31884185862144000*b^3) + 
      (2990403527*K0*M^5*Sqrt[Pi/13]*u^13)/(374016445875072000*b^3*E^u) - 
      (21124546927553*d^2*K0*M^5*Sqrt[Pi/13]*u^13)/(8477706106501632000*b^3*
        E^u) + (1414723853863*d^4*K0*M^5*Sqrt[Pi/13]*u^13)/
       (941967345166848000*b^3*E^u) + (338031035159*d^6*K0*M^5*Sqrt[Pi/13]*
        u^13)/(69871204174464000*b^3*E^u) - 
      (7080125535031*d^8*K0*M^5*Sqrt[Pi/13]*u^13)/(1816651308536064000*b^3*
        E^u) - (25723800041*d^10*K0*M^5*Sqrt[Pi/13]*u^13)/
       (42744736671436800*b^3*E^u) + (52144633*d^12*K0*M^5*Sqrt[Pi/13]*u^13)/
       (59782848491520*b^3*E^u) - (408209*d^14*K0*M^5*Sqrt[Pi/13]*u^13)/
       (2372335257600*b^3*E^u) - (151*d^16*K0*M^5*Sqrt[Pi/13]*u^13)/
       (2647695600*b^3*E^u) + (248214843463*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (1673919757762560000*b^3) - (7235876777*d^2*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (478262787932160000*b^3) + (241939250227*d^4*K0^2*M^5*Sqrt[Pi/13]*
        u^13)/(111594650517504000*b^3) - (592395978773*d^6*K0^2*M^5*
        Sqrt[Pi/13]*u^13)/(52309992430080000*b^3) - 
      (495977003*d^8*K0^2*M^5*Sqrt[Pi/13]*u^13)/(503434513612800*b^3) + 
      (1472572607587*d^10*K0^2*M^5*Sqrt[Pi/13]*u^13)/(79710464655360000*
        b^3) - (299989029139*d^12*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (239131393966080000*b^3) - (9575886379*d^14*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (1494571212288000*b^3) - (366504373*d^16*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (439579768320000*b^3) + (35524987*d^18*K0^2*M^5*Sqrt[Pi/13]*u^13)/
       (1180895772672000*b^3) + (843173081*K1*M^5*Sqrt[Pi/13]*u^13)/
       (88003869617664000*b^3*E^u) - (5704860631073*d^2*K1*M^5*Sqrt[Pi/13]*
        u^13)/(2312101665409536000*b^3*E^u) + 
      (40351918166893*d^4*K1*M^5*Sqrt[Pi/13]*u^13)/(25433118319504896000*b^3*
        E^u) + (712633162699*d^6*K1*M^5*Sqrt[Pi/13]*u^13)/
       (151387609044672000*b^3*E^u) - (3586839967507*d^8*K1*M^5*Sqrt[Pi/13]*
        u^13)/(908325654268032000*b^3*E^u) - 
      (205451941*d^10*K1*M^5*Sqrt[Pi/13]*u^13)/(365339629670400*b^3*E^u) + 
      (266347597*d^12*K1*M^5*Sqrt[Pi/13]*u^13)/(298914242457600*b^3*E^u) - 
      (1144289*d^14*K1*M^5*Sqrt[Pi/13]*u^13)/(7117005772800*b^3*E^u) - 
      (15401*d^16*K1*M^5*Sqrt[Pi/13]*u^13)/(279098265600*b^3*E^u) + 
      (38146520021*K1^2*M^5*Sqrt[Pi/13]*u^13)/(239131393966080000*b^3) + 
      (46905960251*d^2*K1^2*M^5*Sqrt[Pi/13]*u^13)/(371982168391680000*b^3) + 
      (70596275051*d^4*K1^2*M^5*Sqrt[Pi/13]*u^13)/(19693173620736000*b^3) - 
      (367776090949*d^6*K1^2*M^5*Sqrt[Pi/13]*u^13)/(36389559951360000*b^3) - 
      (189090119711*d^8*K1^2*M^5*Sqrt[Pi/13]*u^13)/(47826278793216000*b^3) + 
      (24645580573*d^10*K1^2*M^5*Sqrt[Pi/13]*u^13)/(1562950287360000*b^3) + 
      (23658459493*d^12*K1^2*M^5*Sqrt[Pi/13]*u^13)/(79710464655360000*b^3) - 
      (124177400351*d^14*K1^2*M^5*Sqrt[Pi/13]*u^13)/(23913139396608000*b^3) - 
      (84783643429*d^16*K1^2*M^5*Sqrt[Pi/13]*u^13)/(119565696983040000*b^3) + 
      (109846267*d^18*K1^2*M^5*Sqrt[Pi/13]*u^13)/(4158806851584000*b^3) + 
      (37066121*K0*M^5*Sqrt[Pi/13]*u^14)/(11688013933596000*b^3*E^u) + 
      (12841372963*d^2*K0*M^5*Sqrt[Pi/13]*u^14)/(260185353652224000*b^3*
        E^u) + (1030196526283*d^4*K0*M^5*Sqrt[Pi/13]*u^14)/
       (5984263134001152000*b^3*E^u) - (17124780641*d^6*K0*M^5*Sqrt[Pi/13]*
        u^14)/(65761133340672000*b^3*E^u) - 
      (8560730209*d^8*K0*M^5*Sqrt[Pi/13]*u^14)/(77717703038976000*b^3*E^u) + 
      (13378838269*d^10*K0*M^5*Sqrt[Pi/13]*u^14)/(170978946685747200*b^3*
        E^u) + (48185101*d^12*K0*M^5*Sqrt[Pi/13]*u^14)/
       (1195656969830400*b^3*E^u) + (1340623*d^14*K0*M^5*Sqrt[Pi/13]*u^14)/
       (56936046182400*b^3*E^u) + (2179*d^16*K0*M^5*Sqrt[Pi/13]*u^14)/
       (575111577600*b^3*E^u) + (9489177941*K1*M^5*Sqrt[Pi/13]*u^14)/
       (2992131567000576000*b^3*E^u) + (293014353479*d^2*K1*M^5*Sqrt[Pi/13]*
        u^14)/(5984263134001152000*b^3*E^u) + 
      (1019275408273*d^4*K1*M^5*Sqrt[Pi/13]*u^14)/(5984263134001152000*b^3*
        E^u) - (223045305023*d^6*K1*M^5*Sqrt[Pi/13]*u^14)/
       (854894733428736000*b^3*E^u) - (8189856319*d^8*K1*M^5*Sqrt[Pi/13]*
        u^14)/(77717703038976000*b^3*E^u) + 
      (707978581*d^10*K1*M^5*Sqrt[Pi/13]*u^14)/(8998891930828800*b^3*E^u) + 
      (2424061*d^12*K1*M^5*Sqrt[Pi/13]*u^14)/(62929314201600*b^3*E^u) + 
      (260753*d^14*K1*M^5*Sqrt[Pi/13]*u^14)/(11387209236480*b^3*E^u) + 
      (2621*d^16*K1*M^5*Sqrt[Pi/13]*u^14)/(702914150400*b^3*E^u) + 
      (367928549*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(16410978017280000*b^3) + 
      (257525748187*d^2*K0*K1*M^5*Sqrt[Pi/13]*u^14)/(836959878881280000*
        b^3) + (180472370501*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (59782848491520000*b^3) + (47762402531*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (18194779975680000*b^3) - (21255092371*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (3321269360640000*b^3) - (28624047269*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^14)/
       (4981904040960000*b^3) + (199796465339*d^12*K0*K1*M^5*Sqrt[Pi/13]*
        u^14)/(59782848491520000*b^3) + (90421873*d^14*K0*K1*M^5*Sqrt[Pi/13]*
        u^14)/(35145707520000*b^3) + (300559243*d^16*K0*K1*M^5*Sqrt[Pi/13]*
        u^14)/(1138720923648000*b^3) - (25382167*d^18*K0*K1*M^5*Sqrt[Pi/13]*
        u^14)/(3416162770944000*b^3) + (K0*M^5*Sqrt[Pi/13]*u^15)/
       (6458023756800*b^3*E^u) - (214763*d^2*K0*M^5*Sqrt[Pi/13]*u^15)/
       (274759556198400*b^3*E^u) - (1949669*d^4*K0*M^5*Sqrt[Pi/13]*u^15)/
       (533356785561600*b^3*E^u) - (143413*d^6*K0*M^5*Sqrt[Pi/13]*u^15)/
       (143921672294400*b^3*E^u) + (1375349*d^8*K0*M^5*Sqrt[Pi/13]*u^15)/
       (143921672294400*b^3*E^u) + (1120129*d^10*K0*M^5*Sqrt[Pi/13]*u^15)/
       (1295295050649600*b^3*E^u) - (118471*d^12*K0*M^5*Sqrt[Pi/13]*u^15)/
       (33212693606400*b^3*E^u) - (881*d^14*K0*M^5*Sqrt[Pi/13]*u^15)/
       (677810073600*b^3*E^u) - (191*d^16*K0*M^5*Sqrt[Pi/13]*u^15)/
       (1581556838400*b^3*E^u) + (530503*K0^2*M^5*Sqrt[Pi/13]*u^15)/
       (26570154885120000*b^3) - (44752497563*d^2*K0^2*M^5*Sqrt[Pi/13]*u^15)/
       (1673919757762560000*b^3) - (83547399269*d^4*K0^2*M^5*Sqrt[Pi/13]*
        u^15)/(418479939440640000*b^3) + (3124536383*d^8*K0^2*M^5*Sqrt[Pi/13]*
        u^15)/(6292931420160000*b^3) + (44128462817*d^10*K0^2*M^5*Sqrt[Pi/13]*
        u^15)/(119565696983040000*b^3) - (464230691*d^12*K0^2*M^5*Sqrt[Pi/13]*
        u^15)/(1811601469440000*b^3) - (9490665731*d^14*K0^2*M^5*Sqrt[Pi/13]*
        u^15)/(59782848491520000*b^3) - (803818957*d^16*K0^2*M^5*Sqrt[Pi/13]*
        u^15)/(47826278793216000*b^3) + (725671*d^18*K0^2*M^5*Sqrt[Pi/13]*
        u^15)/(47826278793216000*b^3) + (K1*M^5*Sqrt[Pi/13]*u^15)/
       (6118127769600*b^3*E^u) - (2361353*d^2*K1*M^5*Sqrt[Pi/13]*u^15)/
       (3022355118182400*b^3*E^u) - (33110989*d^4*K1*M^5*Sqrt[Pi/13]*u^15)/
       (9067065354547200*b^3*E^u) - (142789*d^6*K1*M^5*Sqrt[Pi/13]*u^15)/
       (143921672294400*b^3*E^u) + (216977*d^8*K1*M^5*Sqrt[Pi/13]*u^15)/
       (22724474572800*b^3*E^u) + (1108273*d^10*K1*M^5*Sqrt[Pi/13]*u^15)/
       (1295295050649600*b^3*E^u) - (6959*d^12*K1*M^5*Sqrt[Pi/13]*u^15)/
       (1953687859200*b^3*E^u) - (6151*d^14*K1*M^5*Sqrt[Pi/13]*u^15)/
       (4744670515200*b^3*E^u) - (571*d^16*K1*M^5*Sqrt[Pi/13]*u^15)/
       (4744670515200*b^3*E^u) - (292959097*d^2*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (11387209236480000*b^3) - (15896316893*d^4*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (83695987888128000*b^3) - (81547083721*d^6*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (418479939440640000*b^3) + (18883361297*d^8*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (39855232327680000*b^3) + (1653882761*d^10*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (4782627879321600*b^3) - (14647374299*d^12*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (59782848491520000*b^3) - (269743543*d^14*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (1811601469440000*b^3) - (110816203*d^16*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (7246405877760000*b^3) + (3274919*d^18*K1^2*M^5*Sqrt[Pi/13]*u^15)/
       (47826278793216000*b^3) - (35707571*d^6*K0^2*M^5*Sqrt[13*Pi]*u^15)/
       (2237860638720000*b^3) + (5611847*K1^2*M^5*Sqrt[13*Pi]*u^15)/
       (1673919757762560000*b^3) + (K0*M^5*Sqrt[Pi/13]*u^16)/
       (58122213811200*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/13]*u^16)/
       (1453055345280*b^3*E^u) + (107*d^4*K0*M^5*Sqrt[Pi/13]*u^16)/
       (14530553452800*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/13]*u^16)/
       (115321852800*b^3*E^u) - (67*d^8*K0*M^5*Sqrt[Pi/13]*u^16)/
       (4151586700800*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/13]*u^16)/
       (54626140800*b^3*E^u) + (d^12*K0*M^5*Sqrt[Pi/13]*u^16)/
       (98847302400*b^3*E^u) + (d^14*K0*M^5*Sqrt[Pi/13]*u^16)/
       (148270953600*b^3*E^u) + (d^16*K0*M^5*Sqrt[Pi/13]*u^16)/
       (1186167628800*b^3*E^u) + (K1*M^5*Sqrt[Pi/13]*u^16)/
       (58122213811200*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/13]*u^16)/
       (1453055345280*b^3*E^u) + (107*d^4*K1*M^5*Sqrt[Pi/13]*u^16)/
       (14530553452800*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/13]*u^16)/
       (115321852800*b^3*E^u) - (67*d^8*K1*M^5*Sqrt[Pi/13]*u^16)/
       (4151586700800*b^3*E^u) - (d^10*K1*M^5*Sqrt[Pi/13]*u^16)/
       (54626140800*b^3*E^u) + (d^12*K1*M^5*Sqrt[Pi/13]*u^16)/
       (98847302400*b^3*E^u) + (d^14*K1*M^5*Sqrt[Pi/13]*u^16)/
       (148270953600*b^3*E^u) + (d^16*K1*M^5*Sqrt[Pi/13]*u^16)/
       (1186167628800*b^3*E^u) + (59157379*K0*K1*M^5*Sqrt[Pi/13]*u^16)/
       (1255439818321920000*b^3) + (2557448053*d^2*K0*K1*M^5*Sqrt[Pi/13]*
        u^16)/(1255439818321920000*b^3) + 
      (267920911*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^16)/(13646084981760000*b^3) + 
      (8026401203*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^16)/(313859954580480000*b^3) - 
      (4104458753*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^16)/(89674272737280000*b^3) - 
      (4253855503*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^16)/(89674272737280000*b^3) + 
      (14479*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^16)/(642135859200*b^3) + 
      (33391399*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^16)/(1660634680320000*b^3) + 
      (11064007*d^16*K0*K1*M^5*Sqrt[Pi/13]*u^16)/(3516638146560000*b^3) + 
      (1369757*d^18*K0*K1*M^5*Sqrt[Pi/13]*u^16)/(11956569698304000*b^3) + 
      (12101*K0^2*M^5*Sqrt[Pi/13]*u^17)/(125543981832192000*b^3) - 
      (5389607*d^2*K0^2*M^5*Sqrt[Pi/13]*u^17)/(251087963664384000*b^3) - 
      (700171*d^4*K0^2*M^5*Sqrt[Pi/13]*u^17)/(3303788995584000*b^3) - 
      (4220809*d^6*K0^2*M^5*Sqrt[Pi/13]*u^17)/(8967427273728000*b^3) + 
      (308801*d^8*K0^2*M^5*Sqrt[Pi/13]*u^17)/(896742727372800*b^3) + 
      (917039*d^10*K0^2*M^5*Sqrt[Pi/13]*u^17)/(943939713024000*b^3) - 
      (6497*d^12*K0^2*M^5*Sqrt[Pi/13]*u^17)/(129962714112000*b^3) - 
      (1274059*d^14*K0^2*M^5*Sqrt[Pi/13]*u^17)/(2989142424576000*b^3) - 
      (2759*d^16*K0^2*M^5*Sqrt[Pi/13]*u^17)/(21739217633280*b^3) - 
      (1291*d^18*K0^2*M^5*Sqrt[Pi/13]*u^17)/(147611971584000*b^3) + 
      (131*K1^2*M^5*Sqrt[Pi/13]*u^17)/(1223625553920000*b^3) - 
      (1761917*d^2*K1^2*M^5*Sqrt[Pi/13]*u^17)/(83695987888128000*b^3) - 
      (64450949*d^4*K1^2*M^5*Sqrt[Pi/13]*u^17)/(313859954580480000*b^3) - 
      (28414927*d^6*K1^2*M^5*Sqrt[Pi/13]*u^17)/(62771990916096000*b^3) + 
      (1905257*d^8*K1^2*M^5*Sqrt[Pi/13]*u^17)/(5604642046080000*b^3) + 
      (403391*d^10*K1^2*M^5*Sqrt[Pi/13]*u^17)/(433209047040000*b^3) - 
      (836651*d^12*K1^2*M^5*Sqrt[Pi/13]*u^17)/(14945712122880000*b^3) - 
      (6091703*d^14*K1^2*M^5*Sqrt[Pi/13]*u^17)/(14945712122880000*b^3) - 
      (70549*d^16*K1^2*M^5*Sqrt[Pi/13]*u^17)/(586106357760000*b^3) - 
      (490967*d^18*K1^2*M^5*Sqrt[Pi/13]*u^17)/(59782848491520000*b^3) + 
      (197*K0*K1*M^5*Sqrt[Pi/13]*u^18)/(9231175134720000*b^3) + 
      (34871*d^4*K0*K1*M^5*Sqrt[Pi/13]*u^18)/(2615499621504000*b^3) + 
      (477881*d^6*K0*K1*M^5*Sqrt[Pi/13]*u^18)/(13077498107520000*b^3) - 
      (33641*d^8*K0*K1*M^5*Sqrt[Pi/13]*u^18)/(3736428030720000*b^3) - 
      (11897*d^10*K0*K1*M^5*Sqrt[Pi/13]*u^18)/(145575118080000*b^3) - 
      (89*d^12*K0*K1*M^5*Sqrt[Pi/13]*u^18)/(7326329472000*b^3) + 
      (23537*d^14*K0*K1*M^5*Sqrt[Pi/13]*u^18)/(622738005120000*b^3) + 
      (99097*d^16*K0*K1*M^5*Sqrt[Pi/13]*u^18)/(7472856061440000*b^3) + 
      (2693*d^18*K0*K1*M^5*Sqrt[Pi/13]*u^18)/(2490952020480000*b^3) + 
      (10159*d^2*K0*K1*M^5*Sqrt[13*Pi]*u^18)/(156929977290240000*b^3) - 
      (107*d^2*K0^2*M^5*Sqrt[Pi/13]*u^19)/(7472856061440000*b^3) - 
      (107*d^4*K0^2*M^5*Sqrt[Pi/13]*u^19)/(622738005120000*b^3) - 
      (107*d^6*K0^2*M^5*Sqrt[Pi/13]*u^19)/(207579335040000*b^3) + 
      (107*d^8*K0^2*M^5*Sqrt[Pi/13]*u^19)/(622738005120000*b^3) + 
      (3959*d^10*K0^2*M^5*Sqrt[Pi/13]*u^19)/(3736428030720000*b^3) + 
      (107*d^12*K0^2*M^5*Sqrt[Pi/13]*u^19)/(622738005120000*b^3) - 
      (107*d^14*K0^2*M^5*Sqrt[Pi/13]*u^19)/(207579335040000*b^3) - 
      (107*d^16*K0^2*M^5*Sqrt[Pi/13]*u^19)/(622738005120000*b^3) - 
      (107*d^18*K0^2*M^5*Sqrt[Pi/13]*u^19)/(7472856061440000*b^3) - 
      (107*d^2*K1^2*M^5*Sqrt[Pi/13]*u^19)/(7472856061440000*b^3) - 
      (107*d^4*K1^2*M^5*Sqrt[Pi/13]*u^19)/(622738005120000*b^3) - 
      (107*d^6*K1^2*M^5*Sqrt[Pi/13]*u^19)/(207579335040000*b^3) + 
      (107*d^8*K1^2*M^5*Sqrt[Pi/13]*u^19)/(622738005120000*b^3) + 
      (3959*d^10*K1^2*M^5*Sqrt[Pi/13]*u^19)/(3736428030720000*b^3) + 
      (107*d^12*K1^2*M^5*Sqrt[Pi/13]*u^19)/(622738005120000*b^3) - 
      (107*d^14*K1^2*M^5*Sqrt[Pi/13]*u^19)/(207579335040000*b^3) - 
      (107*d^16*K1^2*M^5*Sqrt[Pi/13]*u^19)/(622738005120000*b^3) - 
      (107*d^18*K1^2*M^5*Sqrt[Pi/13]*u^19)/(7472856061440000*b^3))/Pi}, 0, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_6_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/176*(d^2*K1^2*M^4*Sqrt[3/(455*Pi)]*u^2)/b^2 - 
      (d^6*K1^2*M^4*Sqrt[3/(455*Pi)]*u^2)/(176*b^2) - 
      (5*d^6*K0^2*M^4*Sqrt[5/(273*Pi)]*u^2)/(352*b^2) - 
      (K0^2*M^4*Sqrt[7/(195*Pi)]*u^2)/(528*b^2) - 
      (d^2*K0^2*M^4*Sqrt[15/(91*Pi)]*u^2)/(352*b^2) + 
      (3*d^4*K0^2*M^4*Sqrt[15/(91*Pi)]*u^2)/(352*b^2) - 
      (d^2*K1^2*M^4*u^2)/(132*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^2)/(1056*b^2*Sqrt[1365*Pi]) - (K1^2*M^4*u^2)/
       (132*b^2*Sqrt[1365*Pi]) + (19*d^4*K1^2*M^4*u^2)/
       (264*b^2*Sqrt[1365*Pi]) - (d^6*K1^2*M^4*u^2)/(44*b^2*Sqrt[1365*Pi]) - 
      (47*d^2*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^3)/(2112*b^2) + 
      (139*d^4*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^3)/(2112*b^2) - 
      (31*d^6*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^3)/(2112*b^2) - 
      (K0*K1*M^4*Sqrt[35/(39*Pi)]*u^3)/(704*b^2) - (17*d^6*K0*K1*M^4*u^3)/
       (264*b^2*Sqrt[1365*Pi]) + (19*d^4*K0^2*M^4*Sqrt[5/(273*Pi)]*u^4)/
       (1056*b^2) - (5*K1^2*M^4*Sqrt[5/(273*Pi)]*u^4)/(1584*b^2) + 
      (17*d^4*K1^2*M^4*Sqrt[5/(273*Pi)]*u^4)/(396*b^2) - 
      (41*d^2*K0^2*M^4*Sqrt[7/(195*Pi)]*u^4)/(6336*b^2) - 
      (K0^2*M^4*Sqrt[13/(105*Pi)]*u^4)/(1584*b^2) - 
      (d^2*K1^2*M^4*Sqrt[35/(39*Pi)]*u^4)/(576*b^2) - 
      (d^6*K1^2*M^4*Sqrt[65/(21*Pi)]*u^4)/(704*b^2) - 
      (d^2*K0^2*M^4*u^4)/(396*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (101*d^2*K1^2*M^4*u^4)/(3168*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^4)/(198*b^2*Sqrt[1365*Pi]) + (d^4*K0^2*M^4*u^4)/
       (22*b^2*Sqrt[1365*Pi]) - (157*d^6*K0^2*M^4*u^4)/
       (2112*b^2*Sqrt[1365*Pi]) - (29*K1^2*M^4*u^4)/
       (3168*b^2*Sqrt[1365*Pi]) + (d^4*K1^2*M^4*u^4)/(22*b^2*Sqrt[1365*Pi]) - 
      (53*d^6*K1^2*M^4*u^4)/(1056*b^2*Sqrt[1365*Pi]) + 
      (d^4*K0*K1*M^4*Sqrt[5/(273*Pi)]*u^5)/(33*b^2) - 
      (d^2*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^5)/(132*b^2) - 
      (K0*K1*M^4*u^5)/(66*b^2*Sqrt[1365*Pi]) - (d^6*K0*K1*M^4*u^5)/
       (12*b^2*Sqrt[1365*Pi]) + (d^4*K0^2*M^4*Sqrt[5/(273*Pi)]*u^6)/
       (396*b^2) + (d^4*K1^2*M^4*Sqrt[5/(273*Pi)]*u^6)/(396*b^2) - 
      (d^2*K0^2*M^4*u^6)/(396*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^6)/(396*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^6)/(396*b^2*Sqrt[1365*Pi]) - (d^6*K0^2*M^4*u^6)/
       (132*b^2*Sqrt[1365*Pi]) - (K1^2*M^4*u^6)/(396*b^2*Sqrt[1365*Pi]) - 
      (d^6*K1^2*M^4*u^6)/(132*b^2*Sqrt[1365*Pi]))/Pi, 0, 
    ((27*K0^2*M^4*Sqrt[3/(455*Pi)]*u^2)/(1408*b^2) + 
      (37*d^8*K0^2*M^4*Sqrt[5/(273*Pi)]*u^2)/(4224*b^2) - 
      (17*d^4*K1^2*M^4*Sqrt[5/(273*Pi)]*u^2)/(1056*b^2) + 
      (23*d^2*K0^2*M^4*Sqrt[7/(195*Pi)]*u^2)/(704*b^2) + 
      (d^8*K1^2*M^4*Sqrt[7/(195*Pi)]*u^2)/(32*b^2) + 
      (167*d^2*K1^2*M^4*u^2)/(1056*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (619*d^4*K0^2*M^4*u^2)/(1056*b^2*Sqrt[1365*Pi]) + 
      (541*d^6*K0^2*M^4*u^2)/(2112*b^2*Sqrt[1365*Pi]) - 
      (K1^2*M^4*u^2)/(176*b^2*Sqrt[1365*Pi]) - (307*d^6*K1^2*M^4*u^2)/
       (1056*b^2*Sqrt[1365*Pi]) - (589*d^4*K0*K1*M^4*Sqrt[3/(455*Pi)]*u^3)/
       (880*b^2) + (1165*d^6*K0*K1*M^4*Sqrt[5/(273*Pi)]*u^3)/(12672*b^2) + 
      (21997*K0*K1*M^4*u^3)/(126720*b^2*Sqrt[1365*Pi]) + 
      (60443*d^2*K0*K1*M^4*u^3)/(63360*b^2*Sqrt[1365*Pi]) + 
      (10663*d^8*K0*K1*M^4*u^3)/(25344*b^2*Sqrt[1365*Pi]) + 
      (46609*K1^2*M^4*Sqrt[3/(455*Pi)]*u^4)/(1084160*b^2) + 
      (43*d^6*K1^2*M^4*Sqrt[3/(455*Pi)]*u^4)/(352*b^2) + 
      (409*K0^2*M^4*Sqrt[7/(195*Pi)]*u^4)/(63360*b^2) - 
      (41383*d^4*K1^2*M^4*Sqrt[7/(195*Pi)]*u^4)/(190080*b^2) - 
      (7489*d^4*K0^2*M^4*Sqrt[13/(105*Pi)]*u^4)/(243936*b^2) + 
      (599*d^8*K1^2*M^4*Sqrt[13/(105*Pi)]*u^4)/(25344*b^2) + 
      (19039*d^2*K0^2*M^4*u^4)/(63360*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (34193*d^2*K1^2*M^4*u^4)/(47520*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (1011739*d^4*K0^2*M^4*u^4)/(4878720*b^2*Sqrt[1365*Pi]) + 
      (1657*d^6*K0^2*M^4*u^4)/(12672*b^2*Sqrt[1365*Pi]) + 
      (103*d^8*K0^2*M^4*u^4)/(792*b^2*Sqrt[1365*Pi]) + 
      (6379*K1^2*M^4*u^4)/(3659040*b^2*Sqrt[1365*Pi]) + 
      (67*d^6*K0*K1*M^4*Sqrt[3/(455*Pi)]*u^5)/(1408*b^2) - 
      (105143*d^4*K0*K1*M^4*Sqrt[5/(273*Pi)]*u^5)/(731808*b^2) + 
      (43*d^8*K0*K1*M^4*Sqrt[91/(15*Pi)]*u^5)/(17424*b^2) + 
      (1129*K0*K1*M^4*u^5)/(17280*b^2*Sqrt[1365*Pi]) + 
      (98177*d^2*K0*K1*M^4*u^5)/(190080*b^2*Sqrt[1365*Pi]) - 
      (432583*d^4*K0*K1*M^4*u^5)/(1626240*b^2*Sqrt[1365*Pi]) + 
      (d^6*K0*K1*M^4*u^5)/(66*b^2*Sqrt[1365*Pi]) + (233*d^8*K0*K1*M^4*u^5)/
       (11616*b^2*Sqrt[1365*Pi]) + (233*d^2*K1^2*M^4*Sqrt[3/(455*Pi)]*u^6)/
       (7040*b^2) - (83*K0^2*M^4*Sqrt[5/(273*Pi)]*u^6)/(731808*b^2) + 
      (5*d^6*K0^2*M^4*Sqrt[5/(273*Pi)]*u^6)/(12672*b^2) - 
      (1349*d^4*K1^2*M^4*Sqrt[7/(195*Pi)]*u^6)/(63360*b^2) - 
      (3301*d^4*K0^2*M^4*Sqrt[13/(105*Pi)]*u^6)/(813120*b^2) + 
      (15209*d^2*K0^2*M^4*u^6)/(190080*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (3823*K0^2*M^4*u^6)/(1219680*b^2*Sqrt[1365*Pi]) - 
      (214759*d^4*K0^2*M^4*u^6)/(2927232*b^2*Sqrt[1365*Pi]) + 
      (527*d^8*K0^2*M^4*u^6)/(12672*b^2*Sqrt[1365*Pi]) + 
      (K1^2*M^4*u^6)/(330*b^2*Sqrt[1365*Pi]) - (151*d^6*K1^2*M^4*u^6)/
       (12672*b^2*Sqrt[1365*Pi]) + (743*d^8*K1^2*M^4*u^6)/
       (12672*b^2*Sqrt[1365*Pi]) - (d^6*K0*K1*M^4*Sqrt[5/(273*Pi)]*u^7)/
       (22176*b^2) + (59*d^2*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^7)/(11880*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^7)/(352*b^2) + 
      (K0*K1*M^4*u^7)/(1080*b^2*Sqrt[1365*Pi]) - (499*d^4*K0*K1*M^4*u^7)/
       (11880*b^2*Sqrt[1365*Pi]) - (527*d^6*K0*K1*M^4*u^7)/
       (22176*b^2*Sqrt[1365*Pi]) + (d^8*K0*K1*M^4*u^7)/
       (96*b^2*Sqrt[1365*Pi]) + (d^2*K0^2*M^4*u^8)/(264*Sqrt[1365]*b^2*
        Sqrt[Pi]) + (d^2*K1^2*M^4*u^8)/(264*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^8)/(264*b^2*Sqrt[1365*Pi]) - (d^6*K0^2*M^4*u^8)/
       (264*b^2*Sqrt[1365*Pi]) + (d^8*K0^2*M^4*u^8)/(264*b^2*Sqrt[1365*Pi]) - 
      (d^4*K1^2*M^4*u^8)/(264*b^2*Sqrt[1365*Pi]) - (d^6*K1^2*M^4*u^8)/
       (264*b^2*Sqrt[1365*Pi]) + (d^8*K1^2*M^4*u^8)/(264*b^2*Sqrt[1365*Pi]))/
     Pi, 0, ((-68483*d^4*K1^2*M^4*Sqrt[3/(455*Pi)]*u^2)/(263296*b^2) - 
      (2121115*K0^2*M^4*Sqrt[5/(273*Pi)]*u^2)/(287519232*b^2) - 
      (24677*d^2*K0^2*M^4*Sqrt[5/(273*Pi)]*u^2)/(287232*b^2) + 
      (149*K1^2*M^4*Sqrt[5/(273*Pi)]*u^2)/(17952*b^2) + 
      (661*d^2*K1^2*M^4*Sqrt[7/(195*Pi)]*u^2)/(8448*b^2) + 
      (113*d^10*K1^2*M^4*Sqrt[7/(195*Pi)]*u^2)/(47872*b^2) - 
      (211*d^8*K0^2*M^4*Sqrt[13/(105*Pi)]*u^2)/(11968*b^2) - 
      (183*d^6*K1^2*M^4*Sqrt[15/(91*Pi)]*u^2)/(11968*b^2) - 
      (103*d^6*K0^2*M^4*Sqrt[21/(65*Pi)]*u^2)/(23936*b^2) - 
      (2001673*K0^2*M^4*u^2)/(95839744*b^2*Sqrt[1365*Pi]) + 
      (10519*d^4*K0^2*M^4*u^2)/(13056*b^2*Sqrt[1365*Pi]) + 
      (349*d^10*K0^2*M^4*u^2)/(287232*b^2*Sqrt[1365*Pi]) - 
      (701*d^4*K1^2*M^4*u^2)/(394944*b^2*Sqrt[1365*Pi]) + 
      (d^6*K1^2*M^4*u^2)/(1088*b^2*Sqrt[1365*Pi]) + (9689*d^8*K1^2*M^4*u^2)/
       (23936*b^2*Sqrt[1365*Pi]) + (6968123711*d^4*K0*K1*M^4*Sqrt[5/(273*Pi)]*
        u^3)/(20701384704*b^2) - (46573*d^6*K0*K1*M^4*Sqrt[5/(273*Pi)]*u^3)/
       (430848*b^2) + (43073*d^10*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^3)/
       (24127488*b^2) - (811141*K0*K1*M^4*u^3)/(4308480*b^2*Sqrt[1365*Pi]) - 
      (9187879*d^2*K0*K1*M^4*u^3)/(8616960*b^2*Sqrt[1365*Pi]) + 
      (59560685473*d^4*K0*K1*M^4*u^3)/(103506923520*b^2*Sqrt[1365*Pi]) - 
      (95569*d^8*K0*K1*M^4*u^3)/(195840*b^2*Sqrt[1365*Pi]) + 
      (54419*d^10*K0*K1*M^4*u^3)/(40212480*b^2*Sqrt[1365*Pi]) - 
      (41551*d^8*K1^2*M^4*Sqrt[5/(273*Pi)]*u^4)/(323136*b^2) + 
      (9859*d^10*K1^2*M^4*Sqrt[7/(195*Pi)]*u^4)/(5170176*b^2) - 
      (3378707*d^2*K0^2*M^4*u^4)/(8616960*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (43748527*d^2*K1^2*M^4*u^4)/(36191232*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (118819*K0^2*M^4*u^4)/(2154240*b^2*Sqrt[1365*Pi]) + 
      (3252031*d^4*K0^2*M^4*u^4)/(4308480*b^2*Sqrt[1365*Pi]) - 
      (1031*d^6*K0^2*M^4*u^4)/(9792*b^2*Sqrt[1365*Pi]) - 
      (903209*d^8*K0^2*M^4*u^4)/(4308480*b^2*Sqrt[1365*Pi]) + 
      (63619*d^10*K0^2*M^4*u^4)/(8616960*b^2*Sqrt[1365*Pi]) - 
      (5820937*K1^2*M^4*u^4)/(30159360*b^2*Sqrt[1365*Pi]) + 
      (215375123*d^4*K1^2*M^4*u^4)/(90478080*b^2*Sqrt[1365*Pi]) - 
      (751841*d^6*K1^2*M^4*u^4)/(2154240*b^2*Sqrt[1365*Pi]) - 
      (62269*K0*K1*M^4*Sqrt[3/(455*Pi)]*u^5)/(1675520*b^2) - 
      (2462191399*d^6*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^5)/(238862131200*b^2) - 
      (76916419*d^2*K0*K1*M^4*u^5)/(90478080*b^2*Sqrt[1365*Pi]) + 
      (69940141*d^4*K0*K1*M^4*u^5)/(45239040*b^2*Sqrt[1365*Pi]) + 
      (11646928507*d^6*K0*K1*M^4*u^5)/(238862131200*b^2*Sqrt[1365*Pi]) - 
      (411713*d^8*K0*K1*M^4*u^5)/(807840*b^2*Sqrt[1365*Pi]) + 
      (135469*d^10*K0*K1*M^4*u^5)/(12925440*b^2*Sqrt[1365*Pi]) - 
      (26884739*d^2*K1^2*M^4*Sqrt[7/(195*Pi)]*u^6)/(17061580800*b^2) - 
      (67093*d^8*K0^2*M^4*Sqrt[13/(105*Pi)]*u^6)/(10340352*b^2) + 
      (31*d^6*K1^2*M^4*Sqrt[35/(39*Pi)]*u^6)/(33792*b^2) - 
      (9086573*d^2*K0^2*M^4*u^6)/(72382464*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (1617959857*d^2*K1^2*M^4*u^6)/(17061580800*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (950357*K0^2*M^4*u^6)/(120637440*b^2*Sqrt[1365*Pi]) + 
      (35050369*d^4*K0^2*M^4*u^6)/(180956160*b^2*Sqrt[1365*Pi]) + 
      (64333*d^6*K0^2*M^4*u^6)/(2872320*b^2*Sqrt[1365*Pi]) + 
      (17273*d^10*K0^2*M^4*u^6)/(10340352*b^2*Sqrt[1365*Pi]) - 
      (813797*K1^2*M^4*u^6)/(17233920*b^2*Sqrt[1365*Pi]) + 
      (136909*d^4*K1^2*M^4*u^6)/(574464*b^2*Sqrt[1365*Pi]) - 
      (2061937*d^8*K1^2*M^4*u^6)/(17233920*b^2*Sqrt[1365*Pi]) + 
      (39511*d^10*K1^2*M^4*u^6)/(17233920*b^2*Sqrt[1365*Pi]) + 
      (4721*d^6*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^7)/(718080*b^2) - 
      (41246027*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^7)/(59715532800*b^2) + 
      (25244033*K0*K1*M^4*u^7)/(8530790400*b^2*Sqrt[1365*Pi]) - 
      (1681567*d^2*K0*K1*M^4*u^7)/(30159360*b^2*Sqrt[1365*Pi]) + 
      (552439*d^4*K0*K1*M^4*u^7)/(7539840*b^2*Sqrt[1365*Pi]) - 
      (379531*d^8*K0*K1*M^4*u^7)/(6462720*b^2*Sqrt[1365*Pi]) + 
      (15661*d^10*K0*K1*M^4*u^7)/(12925440*b^2*Sqrt[1365*Pi]) + 
      (2143*d^6*K0^2*M^4*Sqrt[7/(195*Pi)]*u^8)/(2154240*b^2) - 
      (1181*d^8*K1^2*M^4*Sqrt[91/(15*Pi)]*u^8)/(12925440*b^2) - 
      (449887*d^2*K0^2*M^4*u^8)/(90478080*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (116471*d^2*K1^2*M^4*u^8)/(18095616*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (10561*K0^2*M^4*u^8)/(90478080*b^2*Sqrt[1365*Pi]) + 
      (198871*d^4*K0^2*M^4*u^8)/(45239040*b^2*Sqrt[1365*Pi]) - 
      (9539*d^8*K0^2*M^4*u^8)/(1436160*b^2*Sqrt[1365*Pi]) + 
      (1601*d^10*K0^2*M^4*u^8)/(4308480*b^2*Sqrt[1365*Pi]) - 
      (6557*K1^2*M^4*u^8)/(90478080*b^2*Sqrt[1365*Pi]) + 
      (224603*d^4*K1^2*M^4*u^8)/(45239040*b^2*Sqrt[1365*Pi]) + 
      (63103*d^6*K1^2*M^4*u^8)/(6462720*b^2*Sqrt[1365*Pi]) + 
      (1223*d^10*K1^2*M^4*u^8)/(12925440*b^2*Sqrt[1365*Pi]) + 
      (K0*K1*M^4*Sqrt[7/(195*Pi)]*u^9)/(293760*b^2) - 
      (7243*d^2*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^9)/(22619520*b^2) - 
      (d^8*K0*K1*M^4*Sqrt[91/(15*Pi)]*u^9)/(26928*b^2) + 
      (K0*K1*M^4*u^9)/(17280*b^2*Sqrt[1365*Pi]) + (1543*d^2*K0*K1*M^4*u^9)/
       (1330560*b^2*Sqrt[1365*Pi]) + (d^4*K0*K1*M^4*u^9)/
       (935*b^2*Sqrt[1365*Pi]) + (1189*d^6*K0*K1*M^4*u^9)/
       (201960*b^2*Sqrt[1365*Pi]) - (53*d^10*K0*K1*M^4*u^9)/
       (80784*b^2*Sqrt[1365*Pi]) - (d^6*K0^2*M^4*Sqrt[7/(195*Pi)]*u^10)/
       (24480*b^2) - (d^6*K1^2*M^4*Sqrt[7/(195*Pi)]*u^10)/(24480*b^2) + 
      (11*d^2*K0^2*M^4*u^10)/(146880*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (11*d^2*K1^2*M^4*u^10)/(146880*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^10)/(146880*b^2*Sqrt[1365*Pi]) + (d^4*K0^2*M^4*u^10)/
       (14688*b^2*Sqrt[1365*Pi]) + (d^8*K0^2*M^4*u^10)/
       (29376*b^2*Sqrt[1365*Pi]) + (d^10*K0^2*M^4*u^10)/
       (9792*b^2*Sqrt[1365*Pi]) + (K1^2*M^4*u^10)/
       (146880*b^2*Sqrt[1365*Pi]) + (d^4*K1^2*M^4*u^10)/
       (14688*b^2*Sqrt[1365*Pi]) + (d^8*K1^2*M^4*u^10)/
       (29376*b^2*Sqrt[1365*Pi]) + (d^10*K1^2*M^4*u^10)/
       (9792*b^2*Sqrt[1365*Pi]))/Pi, 0, 
    ((-598027*d^4*K0^2*M^4*Sqrt[3/(455*Pi)]*u^2)/(7276544*b^2) + 
      (751327*d^2*K0^2*M^4*Sqrt[5/(273*Pi)]*u^2)/(10914816*b^2) - 
      (25855*d^2*K1^2*M^4*Sqrt[5/(273*Pi)]*u^2)/(1819136*b^2) + 
      (448843*d^8*K0^2*M^4*Sqrt[7/(195*Pi)]*u^2)/(7276544*b^2) - 
      (6769*d^10*K0^2*M^4*Sqrt[7/(195*Pi)]*u^2)/(10914816*b^2) - 
      (1451*d^12*K0^2*M^4*Sqrt[7/(195*Pi)]*u^2)/(21829632*b^2) + 
      (3467*K1^2*M^4*Sqrt[13/(105*Pi)]*u^2)/(2728704*b^2) - 
      (5167*d^8*K1^2*M^4*Sqrt[15/(91*Pi)]*u^2)/(227392*b^2) - 
      (7*d^12*K1^2*M^4*Sqrt[35/(39*Pi)]*u^2)/(227392*b^2) - 
      (48733*K0^2*M^4*u^2)/(7276544*b^2*Sqrt[1365*Pi]) - 
      (24793*d^6*K0^2*M^4*u^2)/(47872*b^2*Sqrt[1365*Pi]) - 
      (527591*d^4*K1^2*M^4*u^2)/(2728704*b^2*Sqrt[1365*Pi]) + 
      (765047*d^6*K1^2*M^4*u^2)/(1364352*b^2*Sqrt[1365*Pi]) + 
      (158677*d^10*K1^2*M^4*u^2)/(5457408*b^2*Sqrt[1365*Pi]) - 
      (88219*d^12*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^3)/(218296320*b^2) + 
      (8880527*d^8*K0*K1*M^4*Sqrt[91/(15*Pi)]*u^3)/(654888960*b^2) + 
      (71812243*K0*K1*M^4*u^3)/(654888960*b^2*Sqrt[1365*Pi]) + 
      (472656071*d^2*K0*K1*M^4*u^3)/(327444480*b^2*Sqrt[1365*Pi]) - 
      (429090619*d^4*K0*K1*M^4*u^3)/(218296320*b^2*Sqrt[1365*Pi]) - 
      (68029673*d^6*K0*K1*M^4*u^3)/(81861120*b^2*Sqrt[1365*Pi]) + 
      (1351583*d^10*K0*K1*M^4*u^3)/(109148160*b^2*Sqrt[1365*Pi]) - 
      (13811*d^12*K0^2*M^4*Sqrt[7/(195*Pi)]*u^4)/(109148160*b^2) - 
      (40943*d^10*K1^2*M^4*Sqrt[7/(195*Pi)]*u^4)/(491166720*b^2) - 
      (1851133*d^6*K0^2*M^4*Sqrt[13/(105*Pi)]*u^4)/(81861120*b^2) - 
      (48283*d^4*K0^2*M^4*Sqrt[91/(15*Pi)]*u^4)/(6420480*b^2) + 
      (160188883*d^2*K0^2*M^4*u^4)/(327444480*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (1061868499*d^2*K1^2*M^4*u^4)/(687633408*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (15991957*K0^2*M^4*u^4)/(327444480*b^2*Sqrt[1365*Pi]) + 
      (143756693*d^8*K0^2*M^4*u^4)/(327444480*b^2*Sqrt[1365*Pi]) + 
      (230939*d^10*K0^2*M^4*u^4)/(109148160*b^2*Sqrt[1365*Pi]) + 
      (502394597*K1^2*M^4*u^4)/(2750533632*b^2*Sqrt[1365*Pi]) - 
      (22927829*d^4*K1^2*M^4*u^4)/(9400320*b^2*Sqrt[1365*Pi]) - 
      (5283637*d^6*K1^2*M^4*u^4)/(10744272*b^2*Sqrt[1365*Pi]) + 
      (2372297029*d^8*K1^2*M^4*u^4)/(1964666880*b^2*Sqrt[1365*Pi]) - 
      (5846879*d^12*K1^2*M^4*u^4)/(1964666880*b^2*Sqrt[1365*Pi]) + 
      (8069454999259*d^2*K0*K1*M^4*Sqrt[5/(273*Pi)]*u^5)/
       (62407774420992*b^2) - (68219*d^12*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^5)/
       (196466688*b^2) + (260257757*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^5)/
       (226919024640*b^2) - (4301441*d^6*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^5)/
       (156280320*b^2) + (173541149*K0*K1*M^4*u^5)/(1492888320*b^2*
        Sqrt[1365*Pi]) + (437829037533887*d^2*K0*K1*M^4*u^5)/
       (936116616314880*b^2*Sqrt[1365*Pi]) - (710877751*d^4*K0*K1*M^4*u^5)/
       (404490240*b^2*Sqrt[1365*Pi]) + (857517131*d^8*K0*K1*M^4*u^5)/
       (982333440*b^2*Sqrt[1365*Pi]) - (594799*d^10*K0*K1*M^4*u^5)/
       (982333440*b^2*Sqrt[1365*Pi]) + (26984869*d^8*K1^2*M^4*
        Sqrt[5/(273*Pi)]*u^6)/(785866752*b^2) + 
      (10859615033*d^10*K0^2*M^4*Sqrt[7/(195*Pi)]*u^6)/(9797138841600*b^2) - 
      (149623*d^10*K1^2*M^4*Sqrt[7/(195*Pi)]*u^6)/(982333440*b^2) + 
      (106869799*d^2*K0^2*M^4*u^6)/(687633408*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (5784817*d^2*K1^2*M^4*u^6)/(23152640*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (102317797*K0^2*M^4*u^6)/(5501067264*b^2*Sqrt[1365*Pi]) - 
      (6673455779*d^4*K0^2*M^4*u^6)/(27505336320*b^2*Sqrt[1365*Pi]) - 
      (97296601*d^6*K0^2*M^4*u^6)/(1719083520*b^2*Sqrt[1365*Pi]) + 
      (29112829*d^8*K0^2*M^4*u^6)/(231137280*b^2*Sqrt[1365*Pi]) - 
      (236907218413*d^10*K0^2*M^4*u^6)/(29391416524800*b^2*Sqrt[1365*Pi]) - 
      (159989*d^12*K0^2*M^4*u^6)/(357212160*b^2*Sqrt[1365*Pi]) + 
      (23975921*K1^2*M^4*u^6)/(1617960960*b^2*Sqrt[1365*Pi]) - 
      (10359247111*d^4*K1^2*M^4*u^6)/(27505336320*b^2*Sqrt[1365*Pi]) - 
      (39881221*d^6*K1^2*M^4*u^6)/(687633408*b^2*Sqrt[1365*Pi]) - 
      (2640467*d^12*K1^2*M^4*u^6)/(3929333760*b^2*Sqrt[1365*Pi]) + 
      (203211347*K0*K1*M^4*u^7)/(13752668160*b^2*Sqrt[1365*Pi]) + 
      (23326871*d^2*K0*K1*M^4*u^7)/(404490240*b^2*Sqrt[1365*Pi]) - 
      (1170409*d^4*K0*K1*M^4*u^7)/(11907072*b^2*Sqrt[1365*Pi]) - 
      (43235359*d^6*K0*K1*M^4*u^7)/(1146055680*b^2*Sqrt[1365*Pi]) + 
      (22777*d^8*K0*K1*M^4*u^7)/(348160*b^2*Sqrt[1365*Pi]) - 
      (1464443*d^10*K0*K1*M^4*u^7)/(982333440*b^2*Sqrt[1365*Pi]) - 
      (232873*d^12*K0*K1*M^4*u^7)/(654888960*b^2*Sqrt[1365*Pi]) + 
      (223699*d^8*K1^2*M^4*Sqrt[7/(195*Pi)]*u^8)/(245583360*b^2) + 
      (126221*d^2*K0^2*M^4*u^8)/(305614848*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (126520729*d^2*K1^2*M^4*u^8)/(68763340800*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (610991*K0^2*M^4*u^8)/(573027840*b^2*Sqrt[1365*Pi]) - 
      (2253241*d^4*K0^2*M^4*u^8)/(1250242560*b^2*Sqrt[1365*Pi]) - 
      (118889*d^6*K0^2*M^4*u^8)/(44943360*b^2*Sqrt[1365*Pi]) + 
      (3683737*d^8*K0^2*M^4*u^8)/(982333440*b^2*Sqrt[1365*Pi]) - 
      (1606337*d^10*K0^2*M^4*u^8)/(1964666880*b^2*Sqrt[1365*Pi]) + 
      (70571*d^12*K0^2*M^4*u^8)/(1964666880*b^2*Sqrt[1365*Pi]) + 
      (40137499*K1^2*M^4*u^8)/(34381670400*b^2*Sqrt[1365*Pi]) - 
      (12534127*d^4*K1^2*M^4*u^8)/(6251212800*b^2*Sqrt[1365*Pi]) - 
      (15621247*d^6*K1^2*M^4*u^8)/(2292111360*b^2*Sqrt[1365*Pi]) - 
      (963997*d^10*K1^2*M^4*u^8)/(1964666880*b^2*Sqrt[1365*Pi]) - 
      (1441*d^12*K1^2*M^4*u^8)/(19845120*b^2*Sqrt[1365*Pi]) + 
      (14530265917*d^8*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^9)/(9769306060800*b^2) - 
      (1049*d^12*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^9)/(49116672*b^2) + 
      (147863*K0*K1*M^4*u^9)/(687633408*b^2*Sqrt[1365*Pi]) + 
      (3090739*d^2*K0*K1*M^4*u^9)/(1146055680*b^2*Sqrt[1365*Pi]) - 
      (26861*d^4*K0*K1*M^4*u^9)/(57302784*b^2*Sqrt[1365*Pi]) - 
      (911539*d^6*K0*K1*M^4*u^9)/(114605568*b^2*Sqrt[1365*Pi]) - 
      (51170555929*d^8*K0*K1*M^4*u^9)/(9769306060800*b^2*Sqrt[1365*Pi]) + 
      (301943*d^10*K0*K1*M^4*u^9)/(491166720*b^2*Sqrt[1365*Pi]) - 
      (257*d^8*K0^2*M^4*Sqrt[7/(195*Pi)]*u^10)/(245583360*b^2) + 
      (1093*d^8*K1^2*M^4*Sqrt[7/(195*Pi)]*u^10)/(147350016*b^2) + 
      (15469*d^10*K1^2*M^4*Sqrt[7/(195*Pi)]*u^10)/(1473500160*b^2) + 
      (2531917*d^12*K1^2*M^4*Sqrt[7/(195*Pi)]*u^10)/(238805259264*b^2) + 
      (3379531*d^2*K0^2*M^4*u^10)/(17190835200*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (1750381*d^2*K1^2*M^4*u^10)/(10314501120*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (41087*K0^2*M^4*u^10)/(4297708800*b^2*Sqrt[1365*Pi]) + 
      (903629*d^4*K0^2*M^4*u^10)/(5730278400*b^2*Sqrt[1365*Pi]) - 
      (50893*d^6*K0^2*M^4*u^10)/(90478080*b^2*Sqrt[1365*Pi]) + 
      (71593*d^10*K0^2*M^4*u^10)/(491166720*b^2*Sqrt[1365*Pi]) + 
      (7793*d^12*K0^2*M^4*u^10)/(98233344*b^2*Sqrt[1365*Pi]) - 
      (30071*K1^2*M^4*u^10)/(2578625280*b^2*Sqrt[1365*Pi]) + 
      (87611*d^4*K1^2*M^4*u^10)/(937681920*b^2*Sqrt[1365*Pi]) - 
      (12223*d^6*K1^2*M^4*u^10)/(27578880*b^2*Sqrt[1365*Pi]) - 
      (41369*d^12*K1^2*M^4*u^10)/(5236957440*b^2*Sqrt[1365*Pi]) + 
      (7061*d^6*K0*K1*M^4*Sqrt[5/(273*Pi)]*u^11)/(128931264*b^2) + 
      (401*d^8*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^11)/(23023440*b^2) + 
      (43*d^12*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^11)/(6821760*b^2) - 
      (713*K0*K1*M^4*u^11)/(169646400*b^2*Sqrt[1365*Pi]) - 
      (32117*d^2*K0*K1*M^4*u^11)/(586051200*b^2*Sqrt[1365*Pi]) - 
      (843949*d^4*K0*K1*M^4*u^11)/(6446563200*b^2*Sqrt[1365*Pi]) - 
      (d^6*K0*K1*M^4*u^11)/(31416*b^2*Sqrt[1365*Pi]) - 
      (5413*d^10*K0*K1*M^4*u^11)/(36837504*b^2*Sqrt[1365*Pi]) - 
      (23*d^12*K0*K1*M^4*u^11)/(323136*b^2*Sqrt[1365*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(6821760*b^2) + 
      (7*d^4*K0^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(20465280*b^2) - 
      (d^6*K0^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(2046528*b^2) - 
      (d^8*K0^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(2046528*b^2) + 
      (7*d^10*K0^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(20465280*b^2) + 
      (d^12*K0^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(6821760*b^2) + 
      (d^2*K1^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(6821760*b^2) + 
      (7*d^4*K1^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(20465280*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(2046528*b^2) - 
      (d^8*K1^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(2046528*b^2) + 
      (7*d^10*K1^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(20465280*b^2) + 
      (d^12*K1^2*M^4*Sqrt[7/(195*Pi)]*u^12)/(6821760*b^2))/Pi, 0, 
    ((-1244677190473*d^8*K0^2*M^4*Sqrt[3/(455*Pi)]*u^2)/
       (10896595533824*b^2) + (855382257251*K0^2*M^4*Sqrt[5/(273*Pi)]*u^2)/
       (310552972713984*b^2) - (1120883*d^2*K0^2*M^4*Sqrt[5/(273*Pi)]*u^2)/
       (43659264*b^2) - (6101*d^10*K0^2*M^4*Sqrt[5/(273*Pi)]*u^2)/
       (43659264*b^2) - (398201*d^14*K1^2*M^4*Sqrt[5/(273*Pi)]*u^2)/
       (2459471872*b^2) + (512807*d^6*K0^2*M^4*Sqrt[7/(195*Pi)]*u^2)/
       (5136384*b^2) + (10381*d^12*K0^2*M^4*Sqrt[7/(195*Pi)]*u^2)/
       (21829632*b^2) - (31*d^14*K0^2*M^4*Sqrt[7/(195*Pi)]*u^2)/
       (1531904*b^2) + (271481*d^4*K1^2*M^4*Sqrt[7/(195*Pi)]*u^2)/
       (3638272*b^2) - (22274879769*d^4*K0^2*M^4*Sqrt[15/(91*Pi)]*u^2)/
       (3044636987392*b^2) - (1095755239*d^8*K1^2*M^4*Sqrt[15/(91*Pi)]*u^2)/
       (1413581458432*b^2) + (223*d^12*K1^2*M^4*Sqrt[65/(21*Pi)]*u^2)/
       (21829632*b^2) - (291001*d^2*K1^2*M^4*u^2)/(1148928*Sqrt[1365]*b^2*
        Sqrt[Pi]) + (1059049197599*K0^2*M^4*u^2)/(310552972713984*b^2*
        Sqrt[1365*Pi]) - (359595070643*d^4*K0^2*M^4*u^2)/
       (4566955481088*b^2*Sqrt[1365*Pi]) - (1929077828231*d^8*K0^2*M^4*u^2)/
       (32689786601472*b^2*Sqrt[1365*Pi]) - (162419*K1^2*M^4*u^2)/
       (5457408*b^2*Sqrt[1365*Pi]) - (8602733*d^6*K1^2*M^4*u^2)/
       (43659264*b^2*Sqrt[1365*Pi]) - (801713131*d^8*K1^2*M^4*u^2)/
       (2827162916864*b^2*Sqrt[1365*Pi]) - (659077*d^10*K1^2*M^4*u^2)/
       (21829632*b^2*Sqrt[1365*Pi]) + (d^14*K1^2*M^4*u^2)/
       (173056*b^2*Sqrt[1365*Pi]) - (2189021*d^2*K0*K1*M^4*Sqrt[5/(273*Pi)]*
        u^3)/(7938048*b^2) + (1570539603043*d^12*K0*K1*M^4*Sqrt[5/(273*Pi)]*
        u^3)/(610667190042624*b^2) + (12136951*d^4*K0*K1*M^4*Sqrt[7/(195*Pi)]*
        u^3)/(77045760*b^2) - (7475161*d^8*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^3)/
       (29767680*b^2) + (430346507*d^6*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^3)/
       (2619555840*b^2) - (25740691*K0*K1*M^4*u^3)/(436592640*b^2*
        Sqrt[1365*Pi]) - (14615927*d^10*K0*K1*M^4*u^3)/
       (261955584*b^2*Sqrt[1365*Pi]) + (4845971224973*d^12*K0*K1*M^4*u^3)/
       (3053335950213120*b^2*Sqrt[1365*Pi]) - (1251541*d^14*K0*K1*M^4*u^3)/
       (873185280*b^2*Sqrt[1365*Pi]) + (4730082355546237*d^4*K0^2*M^4*
        Sqrt[3/(455*Pi)]*u^4)/(58875667743692800*b^2) - 
      (114735607*d^8*K0^2*M^4*Sqrt[7/(195*Pi)]*u^4)/(1309777920*b^2) - 
      (44041559*d^2*K0^2*M^4*u^4)/(87318528*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (4581465023123*d^2*K1^2*M^4*u^4)/(2613006950400*Sqrt[1365]*b^2*
        Sqrt[Pi]) + (683*Sqrt[1365]*d^2*K1^2*M^4*u^4)/
       (276508672*b^2*Sqrt[Pi]) - (6493829*K0^2*M^4*u^4)/
       (218296320*b^2*Sqrt[1365*Pi]) + (14140774848363587*d^4*K0^2*M^4*u^4)/
       (66235126211654400*b^2*Sqrt[1365*Pi]) + (1860257173*d^6*K0^2*M^4*u^4)/
       (2619555840*b^2*Sqrt[1365*Pi]) - (5802571*d^10*K0^2*M^4*u^4)/
       (261955584*b^2*Sqrt[1365*Pi]) + (764131*d^12*K0^2*M^4*u^4)/
       (145530880*b^2*Sqrt[1365*Pi]) - (19997*d^14*K0^2*M^4*u^4)/
       (45957120*b^2*Sqrt[1365*Pi]) - (2323942939*K1^2*M^4*u^4)/
       (15280742400*b^2*Sqrt[1365*Pi]) + (26702442497*d^4*K1^2*M^4*u^4)/
       (12502425600*b^2*Sqrt[1365*Pi]) + (143884523599*d^6*K1^2*M^4*u^4)/
       (91684454400*b^2*Sqrt[1365*Pi]) - (451667971*d^8*K1^2*M^4*u^4)/
       (254679040*b^2*Sqrt[1365*Pi]) - (1184679557*d^10*K1^2*M^4*u^4)/
       (27505336320*b^2*Sqrt[1365*Pi]) + (4790711*d^12*K1^2*M^4*u^4)/
       (327444480*b^2*Sqrt[1365*Pi]) - (5822507*d^14*K1^2*M^4*u^4)/
       (5000970240*b^2*Sqrt[1365*Pi]) + (433127481554258087*d^4*K0*K1*M^4*
        Sqrt[3/(455*Pi)]*u^5)/(2355026709747712000*b^2) - 
      (219851257*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^5)/(22921113600*b^2) - 
      (23206449859*d^2*K0*K1*M^4*u^5)/(17190835200*b^2*Sqrt[1365*Pi]) + 
      (72640430627267144333*d^4*K0*K1*M^4*u^5)/(63585721163188224000*b^2*
        Sqrt[1365*Pi]) + (2901131509*d^6*K0*K1*M^4*u^5)/
       (2546790400*b^2*Sqrt[1365*Pi]) - (96594163*d^8*K0*K1*M^4*u^5)/
       (72765440*b^2*Sqrt[1365*Pi]) - (145056619*d^10*K0*K1*M^4*u^5)/
       (3438167040*b^2*Sqrt[1365*Pi]) + (54773071*d^12*K0*K1*M^4*u^5)/
       (4584222720*b^2*Sqrt[1365*Pi]) - (1855813*d^14*K0*K1*M^4*u^5)/
       (1964666880*b^2*Sqrt[1365*Pi]) + (4218989*d^12*K1^2*M^4*
        Sqrt[5/(273*Pi)]*u^6)/(7334756352*b^2) - 
      (373747*K0^2*M^4*Sqrt[7/(195*Pi)]*u^6)/(125337600*b^2) - 
      (4500590827*d^2*K0^2*M^4*Sqrt[13/(105*Pi)]*u^6)/(275053363200*b^2) - 
      (211560851*K1^2*M^4*Sqrt[13/(105*Pi)]*u^6)/(110021345280*b^2) - 
      (5503249123*d^2*K1^2*M^4*u^6)/(18336890880*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (21669245341*d^4*K0^2*M^4*u^6)/(78586675200*b^2*Sqrt[1365*Pi]) + 
      (88978151*d^6*K0^2*M^4*u^6)/(536166400*b^2*Sqrt[1365*Pi]) - 
      (7414961821*d^8*K0^2*M^4*u^6)/(36673781760*b^2*Sqrt[1365*Pi]) - 
      (428509321*d^10*K0^2*M^4*u^6)/(55010672640*b^2*Sqrt[1365*Pi]) + 
      (74941487*d^12*K0^2*M^4*u^6)/(36673781760*b^2*Sqrt[1365*Pi]) - 
      (9291151*d^14*K0^2*M^4*u^6)/(55010672640*b^2*Sqrt[1365*Pi]) + 
      (2872803179*d^4*K1^2*M^4*u^6)/(7334756352*b^2*Sqrt[1365*Pi]) + 
      (58610170469*d^6*K1^2*M^4*u^6)/(275053363200*b^2*Sqrt[1365*Pi]) - 
      (21481255303*d^8*K1^2*M^4*u^6)/(78586675200*b^2*Sqrt[1365*Pi]) - 
      (272591279*d^10*K1^2*M^4*u^6)/(30561484800*b^2*Sqrt[1365*Pi]) - 
      (728111*d^14*K1^2*M^4*u^6)/(2895298560*b^2*Sqrt[1365*Pi]) + 
      (110549291*d^6*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^7)/(18336890880*b^2) - 
      (574564127*K0*K1*M^4*u^7)/(91684454400*b^2*Sqrt[1365*Pi]) - 
      (32219653327*d^2*K0*K1*M^4*u^7)/(275053363200*b^2*Sqrt[1365*Pi]) + 
      (40892363747*d^4*K0*K1*M^4*u^7)/(275053363200*b^2*Sqrt[1365*Pi]) - 
      (28011650063*d^8*K0*K1*M^4*u^7)/(275053363200*b^2*Sqrt[1365*Pi]) - 
      (814183541*d^10*K0*K1*M^4*u^7)/(275053363200*b^2*Sqrt[1365*Pi]) + 
      (466429*d^12*K0*K1*M^4*u^7)/(359546880*b^2*Sqrt[1365*Pi]) - 
      (2474291*d^14*K0*K1*M^4*u^7)/(18336890880*b^2*Sqrt[1365*Pi]) - 
      (3328207*d^2*K1^2*M^4*Sqrt[5/(273*Pi)]*u^8)/(4889837568*b^2) - 
      (6675287*d^6*K1^2*M^4*Sqrt[7/(195*Pi)]*u^8)/(157173350400*b^2) - 
      (92879363*d^2*K0^2*M^4*u^8)/(61122969600*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (52235011*K0^2*M^4*u^8)/(50009702400*b^2*Sqrt[1365*Pi]) + 
      (118305091*d^4*K0^2*M^4*u^8)/(32359219200*b^2*Sqrt[1365*Pi]) + 
      (6598667*d^6*K0^2*M^4*u^8)/(5556633600*b^2*Sqrt[1365*Pi]) - 
      (397568753*d^8*K0^2*M^4*u^8)/(183368908800*b^2*Sqrt[1365*Pi]) + 
      (338719*d^10*K0^2*M^4*u^8)/(16669900800*b^2*Sqrt[1365*Pi]) - 
      (2161717*d^12*K0^2*M^4*u^8)/(15717335040*b^2*Sqrt[1365*Pi]) + 
      (646687*d^14*K0^2*M^4*u^8)/(110021345280*b^2*Sqrt[1365*Pi]) - 
      (1020450023*K1^2*M^4*u^8)/(1100213452800*b^2*Sqrt[1365*Pi]) + 
      (1212125867*d^4*K1^2*M^4*u^8)/(157173350400*b^2*Sqrt[1365*Pi]) - 
      (4570950101*d^8*K1^2*M^4*u^8)/(1100213452800*b^2*Sqrt[1365*Pi]) + 
      (142772009*d^10*K1^2*M^4*u^8)/(157173350400*b^2*Sqrt[1365*Pi]) + 
      (5901157*d^12*K1^2*M^4*u^8)/(31434670080*b^2*Sqrt[1365*Pi]) - 
      (14087*d^14*K1^2*M^4*u^8)/(551485440*b^2*Sqrt[1365*Pi]) - 
      (63023857*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^9)/(1650320179200*b^2) + 
      (1246924099*d^2*K0*K1*M^4*u^9)/(825160089600*b^2*Sqrt[1365*Pi]) + 
      (986924359*d^4*K0*K1*M^4*u^9)/(550106726400*b^2*Sqrt[1365*Pi]) - 
      (22821637*d^6*K0*K1*M^4*u^9)/(9168445440*b^2*Sqrt[1365*Pi]) - 
      (620369227*d^8*K0*K1*M^4*u^9)/(183368908800*b^2*Sqrt[1365*Pi]) + 
      (73180561*d^10*K0*K1*M^4*u^9)/(30561484800*b^2*Sqrt[1365*Pi]) + 
      (249252719*d^12*K0*K1*M^4*u^9)/(330064035840*b^2*Sqrt[1365*Pi]) - 
      (3552683*d^14*K0*K1*M^4*u^9)/(41258004480*b^2*Sqrt[1365*Pi]) + 
      (544165*d^6*K0^2*M^4*Sqrt[5/(273*Pi)]*u^10)/(1571733504*b^2) + 
      (2009327*d^8*K0^2*M^4*Sqrt[13/(105*Pi)]*u^10)/(137526681600*b^2) - 
      (40331*K1^2*M^4*Sqrt[13/(105*Pi)]*u^10)/(13097779200*b^2) - 
      (65571461*d^2*K0^2*M^4*u^10)/(165032017920*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (303410719*d^2*K1^2*M^4*u^10)/(825160089600*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (220219*K0^2*M^4*u^10)/(5358182400*b^2*Sqrt[1365*Pi]) - 
      (83857*d^4*K0^2*M^4*u^10)/(134041600*b^2*Sqrt[1365*Pi]) - 
      (6681317*d^10*K0^2*M^4*u^10)/(8334950400*b^2*Sqrt[1365*Pi]) - 
      (1883897*d^12*K0^2*M^4*u^10)/(20629002240*b^2*Sqrt[1365*Pi]) + 
      (5928071*d^14*K0^2*M^4*u^10)/(165032017920*b^2*Sqrt[1365*Pi]) - 
      (10377589*d^4*K1^2*M^4*u^10)/(18336890880*b^2*Sqrt[1365*Pi]) + 
      (1323700921*d^6*K1^2*M^4*u^10)/(825160089600*b^2*Sqrt[1365*Pi]) + 
      (91625509*d^8*K1^2*M^4*u^10)/(825160089600*b^2*Sqrt[1365*Pi]) - 
      (548977157*d^10*K1^2*M^4*u^10)/(825160089600*b^2*Sqrt[1365*Pi]) - 
      (810347*d^12*K1^2*M^4*u^10)/(7858667520*b^2*Sqrt[1365*Pi]) + 
      (886819*d^14*K1^2*M^4*u^10)/(33006403584*b^2*Sqrt[1365*Pi]) + 
      (26712595963*d^10*K0*K1*M^4*Sqrt[35/(39*Pi)]*u^11)/
       (1960113568038912*b^2) + (9991*K0*K1*M^4*u^11)/
       (5157250560*b^2*Sqrt[1365*Pi]) + (237203*d^2*K0*K1*M^4*u^11)/
       (4167475200*b^2*Sqrt[1365*Pi]) + (22483753*d^4*K0*K1*M^4*u^11)/
       (206290022400*b^2*Sqrt[1365*Pi]) - (11410657*d^6*K0*K1*M^4*u^11)/
       (45842227200*b^2*Sqrt[1365*Pi]) - (187471*d^8*K0*K1*M^4*u^11)/
       (1375266816*b^2*Sqrt[1365*Pi]) - (2871585830657*d^10*K0*K1*M^4*u^11)/
       (13720794976272384*b^2*Sqrt[1365*Pi]) - (141283*d^12*K0*K1*M^4*u^11)/
       (4584222720*b^2*Sqrt[1365*Pi]) - (2419*d^14*K0*K1*M^4*u^11)/
       (124084224*b^2*Sqrt[1365*Pi]) + (1597304569*d^10*K0^2*M^4*
        Sqrt[7/(195*Pi)]*u^12)/(340297494451200*b^2) + 
      (382651*d^2*K0^2*M^4*u^12)/(137526681600*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (113809*d^2*K1^2*M^4*u^12)/(45842227200*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (4861*K0^2*M^4*u^12)/(24269414400*b^2*Sqrt[1365*Pi]) + 
      (5008873*d^4*K0^2*M^4*u^12)/(412580044800*b^2*Sqrt[1365*Pi]) - 
      (2360243*d^6*K0^2*M^4*u^12)/(412580044800*b^2*Sqrt[1365*Pi]) - 
      (189599*d^8*K0^2*M^4*u^12)/(7501455360*b^2*Sqrt[1365*Pi]) - 
      (519441489313*d^10*K0^2*M^4*u^12)/(19056659689267200*b^2*
        Sqrt[1365*Pi]) + (718807*d^12*K0^2*M^4*u^12)/
       (82516008960*b^2*Sqrt[1365*Pi]) + (1357*d^14*K0^2*M^4*u^12)/
       (868589568*b^2*Sqrt[1365*Pi]) + (83093*K1^2*M^4*u^12)/
       (412580044800*b^2*Sqrt[1365*Pi]) + (4508209*d^4*K1^2*M^4*u^12)/
       (412580044800*b^2*Sqrt[1365*Pi]) - (306301*d^6*K1^2*M^4*u^12)/
       (58940006400*b^2*Sqrt[1365*Pi]) - (9372817*d^8*K1^2*M^4*u^12)/
       (412580044800*b^2*Sqrt[1365*Pi]) + (303053*d^10*K1^2*M^4*u^12)/
       (58940006400*b^2*Sqrt[1365*Pi]) + (636751*d^12*K1^2*M^4*u^12)/
       (82516008960*b^2*Sqrt[1365*Pi]) + (119243*d^14*K1^2*M^4*u^12)/
       (82516008960*b^2*Sqrt[1365*Pi]) + (d^2*K0*K1*M^4*Sqrt[3/(455*Pi)]*
        u^13)/(159174400*b^2) - (2087*d^14*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^13)/
       (21709569024*b^2) + (K0*K1*M^4*u^13)/(477523200*b^2*Sqrt[1365*Pi]) - 
      (167*d^2*K0*K1*M^4*u^13)/(268606800*b^2*Sqrt[1365*Pi]) - 
      (421*d^4*K0*K1*M^4*u^13)/(171908352*b^2*Sqrt[1365*Pi]) + 
      (1229*d^6*K0*K1*M^4*u^13)/(1172102400*b^2*Sqrt[1365*Pi]) + 
      (3917*d^8*K0*K1*M^4*u^13)/(758419200*b^2*Sqrt[1365*Pi]) - 
      (11807*d^10*K0*K1*M^4*u^13)/(12893126400*b^2*Sqrt[1365*Pi]) - 
      (157*d^12*K0*K1*M^4*u^13)/(78140160*b^2*Sqrt[1365*Pi]) + 
      (66019*d^14*K0*K1*M^4*u^13)/(151966983168*b^2*Sqrt[1365*Pi]) + 
      (d^6*K0^2*M^4*Sqrt[7/(195*Pi)]*u^14)/(613958400*b^2) + 
      (d^6*K1^2*M^4*Sqrt[7/(195*Pi)]*u^14)/(613958400*b^2) - 
      (d^8*K0^2*M^4*Sqrt[13/(105*Pi)]*u^14)/(260467200*b^2) - 
      (d^8*K1^2*M^4*Sqrt[13/(105*Pi)]*u^14)/(260467200*b^2) + 
      (29*d^2*K0^2*M^4*u^14)/(8595417600*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (29*d^2*K1^2*M^4*u^14)/(8595417600*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^14)/(8595417600*b^2*Sqrt[1365*Pi]) + 
      (d^4*K0^2*M^4*u^14)/(45478400*b^2*Sqrt[1365*Pi]) - 
      (d^6*K0^2*M^4*u^14)/(81861120*b^2*Sqrt[1365*Pi]) + 
      (d^10*K0^2*M^4*u^14)/(1227916800*b^2*Sqrt[1365*Pi]) + 
      (d^12*K0^2*M^4*u^14)/(49116672*b^2*Sqrt[1365*Pi]) + 
      (d^14*K0^2*M^4*u^14)/(245583360*b^2*Sqrt[1365*Pi]) + 
      (K1^2*M^4*u^14)/(8595417600*b^2*Sqrt[1365*Pi]) + 
      (d^4*K1^2*M^4*u^14)/(45478400*b^2*Sqrt[1365*Pi]) - 
      (d^6*K1^2*M^4*u^14)/(81861120*b^2*Sqrt[1365*Pi]) + 
      (d^10*K1^2*M^4*u^14)/(1227916800*b^2*Sqrt[1365*Pi]) + 
      (d^12*K1^2*M^4*u^14)/(49116672*b^2*Sqrt[1365*Pi]) + 
      (d^14*K1^2*M^4*u^14)/(245583360*b^2*Sqrt[1365*Pi]))/Pi, 0, 
    ((53160250471791*d^2*K0^2*M^4*Sqrt[3/(455*Pi)]*u^2)/
       (9523624496562176*b^2) + (699*d^10*K0^2*M^4*Sqrt[3/(455*Pi)]*u^2)/
       (95744*b^2) + (1686913*K1^2*M^4*Sqrt[3/(455*Pi)]*u^2)/
       (167360512*b^2) - (37506712956301*d^6*K1^2*M^4*Sqrt[3/(455*Pi)]*u^2)/
       (255799831519232*b^2) - (4027*d^14*K1^2*M^4*Sqrt[3/(455*Pi)]*u^2)/
       (669442048*b^2) - (488304878742875*K0^2*M^4*Sqrt[5/(273*Pi)]*u^2)/
       (247614236910616576*b^2) - (1072117*d^12*K0^2*M^4*Sqrt[7/(195*Pi)]*
        u^2)/(730300416*b^2) + (462692291*d^10*K1^2*M^4*Sqrt[7/(195*Pi)]*u^2)/
       (2884960505856*b^2) + (45733139293*d^8*K1^2*M^4*Sqrt[15/(91*Pi)]*u^2)/
       (1923307003904*b^2) - (37*d^16*K1^2*M^4*Sqrt[21/(65*Pi)]*u^2)/
       (3203072*b^2) + (20311805*d^8*K0^2*M^4*Sqrt[35/(39*Pi)]*u^2)/
       (2677768192*b^2) - (11*d^16*K0^2*M^4*Sqrt[35/(39*Pi)]*u^2)/
       (12812288*b^2) + (62531*d^12*K1^2*M^4*Sqrt[35/(39*Pi)]*u^2)/
       (669442048*b^2) + (27528251*d^4*K0^2*M^4*Sqrt[91/(15*Pi)]*u^2)/
       (8033304576*b^2) - (7435911*d^6*K0^2*M^4*Sqrt[105/(13*Pi)]*u^2)/
       (1338884096*b^2) + (89*d^14*K0^2*M^4*Sqrt[1365/Pi]*u^2)/
       (121716736*b^2) - (9334110533581*d^2*K0^2*M^4*u^2)/
       (1242211890855936*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (400795019*d^2*K1^2*M^4*u^2)/(1004163072*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (198240300269929*K0^2*M^4*u^2)/(32297509162254336*b^2*Sqrt[1365*Pi]) + 
      (d^10*K0^2*M^4*u^2)/(60858368*b^2*Sqrt[1365*Pi]) - 
      (1048099813*d^4*K1^2*M^4*u^2)/(2008326144*b^2*Sqrt[1365*Pi]) + 
      (1430614988917*d^6*K1^2*M^4*u^2)/(8341298853888*b^2*Sqrt[1365*Pi]) + 
      (128437*d^8*K1^2*M^4*u^2)/(275072512*b^2*Sqrt[1365*Pi]) - 
      (27701*d^10*K1^2*M^4*u^2)/(68768128*b^2*Sqrt[1365*Pi]) - 
      (7261111201092174827*d^6*K0*K1*M^4*Sqrt[5/(273*Pi)]*u^3)/
       (13371168793173295104*b^2) - (81019*d^16*K0*K1*M^4*Sqrt[7/(195*Pi)]*
        u^3)/(1460600832*b^2) + (1403983409*K0*K1*M^4*u^3)/
       (44394577920*b^2*Sqrt[1365*Pi]) + (161602273451*d^2*K0*K1*M^4*u^3)/
       (140582830080*b^2*Sqrt[1365*Pi]) - (620696562611*d^4*K0*K1*M^4*u^3)/
       (1686993960960*b^2*Sqrt[1365*Pi]) - (5277850733483843929*d^6*K0*K1*M^4*
        u^3)/(66855843965866475520*b^2*Sqrt[1365*Pi]) + 
      (291681662563*d^8*K0*K1*M^4*u^3)/(153363087360*b^2*Sqrt[1365*Pi]) + 
      (7020234049*d^10*K0*K1*M^4*u^3)/(60249784320*b^2*Sqrt[1365*Pi]) - 
      (9961283483*d^12*K0*K1*M^4*u^3)/(240999137280*b^2*Sqrt[1365*Pi]) + 
      (34098643*d^14*K0*K1*M^4*u^3)/(8033304576*b^2*Sqrt[1365*Pi]) + 
      (420002291*d^10*K0^2*M^4*Sqrt[7/(195*Pi)]*u^4)/(60249784320*b^2) - 
      (73694317*d^12*K0^2*M^4*Sqrt[13/(105*Pi)]*u^4)/(60249784320*b^2) + 
      (60656407943*d^2*K0^2*M^4*u^4)/(140582830080*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (2129584605241*d^2*K1^2*M^4*u^4)/(1230099763200*Sqrt[1365]*b^2*
        Sqrt[Pi]) + (7090097429*K0^2*M^4*u^4)/(421748490240*b^2*
        Sqrt[1365*Pi]) - (40198937411*d^4*K0^2*M^4*u^4)/
       (210874245120*b^2*Sqrt[1365*Pi]) - (14193543019*d^6*K0^2*M^4*u^4)/
       (14798192640*b^2*Sqrt[1365*Pi]) + (281368056391*d^8*K0^2*M^4*u^4)/
       (421748490240*b^2*Sqrt[1365*Pi]) + (12601643*d^14*K0^2*M^4*u^4)/
       (8033304576*b^2*Sqrt[1365*Pi]) - (42461*d^16*K0^2*M^4*u^4)/
       (365150208*b^2*Sqrt[1365*Pi]) + (3557672374463*K1^2*M^4*u^4)/
       (29522394316800*b^2*Sqrt[1365*Pi]) - (941337094207*d^4*K1^2*M^4*u^4)/
       (596412006400*b^2*Sqrt[1365*Pi]) - (1960627174921*d^6*K1^2*M^4*u^4)/
       (790778419200*b^2*Sqrt[1365*Pi]) + (53972855577967*d^8*K1^2*M^4*u^4)/
       (25304909414400*b^2*Sqrt[1365*Pi]) + (174544763021*d^10*K1^2*M^4*u^4)/
       (1581556838400*b^2*Sqrt[1365*Pi]) - (1765997393*d^12*K1^2*M^4*u^4)/
       (42529259520*b^2*Sqrt[1365*Pi]) + (142739903*d^14*K1^2*M^4*u^4)/
       (31631136768*b^2*Sqrt[1365*Pi]) - (98247731*d^16*K1^2*M^4*u^4)/
       (337398792192*b^2*Sqrt[1365*Pi]) + (1553646474529*K0*K1*M^4*u^5)/
       (14761197158400*b^2*Sqrt[1365*Pi]) + 
      (20795381306647*d^2*K0*K1*M^4*u^5)/(14761197158400*b^2*Sqrt[1365*Pi]) - 
      (9981222442141*d^4*K0*K1*M^4*u^5)/(7380598579200*b^2*Sqrt[1365*Pi]) - 
      (24020099527681*d^6*K0*K1*M^4*u^5)/(12652454707200*b^2*Sqrt[1365*Pi]) + 
      (10534476456433*d^8*K0*K1*M^4*u^5)/(6326227353600*b^2*Sqrt[1365*Pi]) + 
      (646555293509*d^10*K0*K1*M^4*u^5)/(6326227353600*b^2*Sqrt[1365*Pi]) - 
      (43188852841*d^12*K0*K1*M^4*u^5)/(1265245470720*b^2*Sqrt[1365*Pi]) + 
      (497577679*d^14*K0*K1*M^4*u^5)/(133183733760*b^2*Sqrt[1365*Pi]) - 
      (19918709*d^16*K0*K1*M^4*u^5)/(84349698048*b^2*Sqrt[1365*Pi]) + 
      (2298879113*d^10*K0^2*M^4*Sqrt[13/(105*Pi)]*u^6)/(1581556838400*b^2) + 
      (225651990413*d^2*K0^2*M^4*u^6)/(922574822400*Sqrt[1365]*b^2*
        Sqrt[Pi]) + (450562088323*d^2*K1^2*M^4*u^6)/(1302458572800*Sqrt[1365]*
        b^2*Sqrt[Pi]) + (73335569959*K0^2*M^4*u^6)/(3690299289600*b^2*
        Sqrt[1365*Pi]) - (4987704821929*d^4*K0^2*M^4*u^6)/
       (19681596211200*b^2*Sqrt[1365*Pi]) - (537084435847*d^6*K0^2*M^4*u^6)/
       (1807493529600*b^2*Sqrt[1365*Pi]) + (6890586767473*d^8*K0^2*M^4*u^6)/
       (25304909414400*b^2*Sqrt[1365*Pi]) - (28917683461*d^12*K0^2*M^4*u^6)/
       (5060981882880*b^2*Sqrt[1365*Pi]) + (1665776533*d^14*K0^2*M^4*u^6)/
       (2530490941440*b^2*Sqrt[1365*Pi]) - (14156579*d^16*K0^2*M^4*u^6)/
       (337398792192*b^2*Sqrt[1365*Pi]) + (62244947239*K1^2*M^4*u^6)/
       (2330715340800*b^2*Sqrt[1365*Pi]) - (3807828033739*d^4*K1^2*M^4*u^6)/
       (10419668582400*b^2*Sqrt[1365*Pi]) - (298587343757*d^6*K1^2*M^4*u^6)/
       (744262041600*b^2*Sqrt[1365*Pi]) + (9503929232827*d^8*K1^2*M^4*u^6)/
       (25304909414400*b^2*Sqrt[1365*Pi]) + (26497324379*d^10*K1^2*M^4*u^6)/
       (1054371225600*b^2*Sqrt[1365*Pi]) - (64245589241*d^12*K1^2*M^4*u^6)/
       (8434969804800*b^2*Sqrt[1365*Pi]) + (162864047*d^14*K1^2*M^4*u^6)/
       (168699396096*b^2*Sqrt[1365*Pi]) - (1585802159*d^16*K1^2*M^4*u^6)/
       (25304909414400*b^2*Sqrt[1365*Pi]) + (80678073181*K0*K1*M^4*u^7)/
       (7701494169600*b^2*Sqrt[1365*Pi]) + (2710309003009*d^2*K0*K1*M^4*u^7)/
       (17713436590080*b^2*Sqrt[1365*Pi]) - (2935032134821*d^4*K0*K1*M^4*u^7)/
       (17713436590080*b^2*Sqrt[1365*Pi]) - (293595280091*d^6*K0*K1*M^4*u^7)/
       (1807493529600*b^2*Sqrt[1365*Pi]) + (109084354103*d^8*K0*K1*M^4*u^7)/
       (702914150400*b^2*Sqrt[1365*Pi]) + (154575917497*d^10*K0*K1*M^4*u^7)/
       (12652454707200*b^2*Sqrt[1365*Pi]) - (160550053*d^12*K0*K1*M^4*u^7)/
       (50009702400*b^2*Sqrt[1365*Pi]) + (1219125181*d^14*K0*K1*M^4*u^7)/
       (2530490941440*b^2*Sqrt[1365*Pi]) - (859638569*d^16*K0*K1*M^4*u^7)/
       (25304909414400*b^2*Sqrt[1365*Pi]) - 
      (791783197*d^6*K1^2*M^4*Sqrt[3/(455*Pi)]*u^8)/(374887546880*b^2) - 
      (455655074313698021*d^16*K0^2*M^4*Sqrt[7/(195*Pi)]*u^8)/
       (55012808749055842713600*b^2) + (251542117*d^8*K1^2*M^4*
        Sqrt[13/(105*Pi)]*u^8)/(401665228800*b^2) + 
      (1594900207193*d^2*K0^2*M^4*u^8)/(177134365900800*Sqrt[1365]*b^2*
        Sqrt[Pi]) + (9483681406327*d^2*K1^2*M^4*u^8)/(1062806195404800*
        Sqrt[1365]*b^2*Sqrt[Pi]) + (109115723291*K0^2*M^4*u^8)/
       (354268731801600*b^2*Sqrt[1365*Pi]) - (1234722043*d^4*K0^2*M^4*u^8)/
       (145669708800*b^2*Sqrt[1365*Pi]) - (3356607743*d^6*K0^2*M^4*u^8)/
       (337398792192*b^2*Sqrt[1365*Pi]) + (63330443107*d^8*K0^2*M^4*u^8)/
       (8434969804800*b^2*Sqrt[1365*Pi]) + (2420083087*d^10*K0^2*M^4*u^8)/
       (1331837337600*b^2*Sqrt[1365*Pi]) - (340526821*d^12*K0^2*M^4*u^8)/
       (2108742451200*b^2*Sqrt[1365*Pi]) - (24152881*d^14*K0^2*M^4*u^8)/
       (460089262080*b^2*Sqrt[1365*Pi]) + (22926593344333064021*d^16*K0^2*M^4*
        u^8)/(385089661243390898995200*b^2*Sqrt[1365*Pi]) + 
      (140835293551*K1^2*M^4*u^8)/(425122478161920*b^2*Sqrt[1365*Pi]) - 
      (11626248104773*d^4*K1^2*M^4*u^8)/(1062806195404800*b^2*
        Sqrt[1365*Pi]) - (6565408189*d^10*K1^2*M^4*u^8)/
       (151829456486400*b^2*Sqrt[1365*Pi]) - (118431307*d^12*K1^2*M^4*u^8)/
       (733475635200*b^2*Sqrt[1365*Pi]) + (919027649*d^14*K1^2*M^4*u^8)/
       (10121963765760*b^2*Sqrt[1365*Pi]) - (655644523*d^16*K1^2*M^4*u^8)/
       (101219637657600*b^2*Sqrt[1365*Pi]) - 
      (1091755247*d^10*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^9)/(3450669465600*b^2) + 
      (9393044257*K0*K1*M^4*u^9)/(55937168179200*b^2*Sqrt[1365*Pi]) - 
      (352023583*d^2*K0*K1*M^4*u^9)/(172645580800*b^2*Sqrt[1365*Pi]) - 
      (133029485651*d^4*K0*K1*M^4*u^9)/(44283591475200*b^2*Sqrt[1365*Pi]) + 
      (344235611641*d^6*K0*K1*M^4*u^9)/(37957364121600*b^2*Sqrt[1365*Pi]) - 
      (59263794643*d^8*K0*K1*M^4*u^9)/(75914728243200*b^2*Sqrt[1365*Pi]) + 
      (235533863*d^12*K0*K1*M^4*u^9)/(677810073600*b^2*Sqrt[1365*Pi]) + 
      (2851572487*d^14*K0*K1*M^4*u^9)/(7591472824320*b^2*Sqrt[1365*Pi]) - 
      (3536606519*d^16*K0*K1*M^4*u^9)/(151829456486400*b^2*Sqrt[1365*Pi]) - 
      (4075718071*d^2*K0^2*M^4*Sqrt[13/(105*Pi)]*u^10)/
       (1062806195404800*b^2) - (7788736771*d^12*K0^2*M^4*Sqrt[13/(105*Pi)]*
        u^10)/(151829456486400*b^2) + (11975002763*d^2*K1^2*M^4*u^10)/
       (797104646553600*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (89221976279*K0^2*M^4*u^10)/(2125612390809600*b^2*Sqrt[1365*Pi]) - 
      (548497890359*d^4*K0^2*M^4*u^10)/(1062806195404800*b^2*Sqrt[1365*Pi]) - 
      (685469881*d^6*K0^2*M^4*u^10)/(1786228899840*b^2*Sqrt[1365*Pi]) + 
      (53855299853*d^8*K0^2*M^4*u^10)/(37957364121600*b^2*Sqrt[1365*Pi]) + 
      (1650418697*d^10*K0^2*M^4*u^10)/(6073178259456*b^2*Sqrt[1365*Pi]) - 
      (3898589419*d^14*K0^2*M^4*u^10)/(30365891297280*b^2*Sqrt[1365*Pi]) + 
      (3765664087*d^16*K0^2*M^4*u^10)/(303658912972800*b^2*Sqrt[1365*Pi]) + 
      (317950397179*K1^2*M^4*u^10)/(6376837172428800*b^2*Sqrt[1365*Pi]) - 
      (6932450753*d^4*K1^2*M^4*u^10)/(28985623511040*b^2*Sqrt[1365*Pi]) - 
      (2803240159*d^6*K1^2*M^4*u^10)/(4950960537600*b^2*Sqrt[1365*Pi]) + 
      (424955442607*d^8*K1^2*M^4*u^10)/(455488369459200*b^2*Sqrt[1365*Pi]) + 
      (3431694089*d^10*K1^2*M^4*u^10)/(10352008396800*b^2*Sqrt[1365*Pi]) - 
      (98335348649*d^12*K1^2*M^4*u^10)/(227744184729600*b^2*Sqrt[1365*Pi]) - 
      (2296420187*d^14*K1^2*M^4*u^10)/(22774418472960*b^2*Sqrt[1365*Pi]) + 
      (7864247197*d^16*K1^2*M^4*u^10)/(910976738918400*b^2*Sqrt[1365*Pi]) + 
      (25291507*d^14*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^11)/(5693604618240*b^2) + 
      (781147553*K0*K1*M^4*u^11)/(49819040409600*b^2*Sqrt[1365*Pi]) + 
      (846033647*d^2*K0*K1*M^4*u^11)/(5861063577600*b^2*Sqrt[1365*Pi]) + 
      (4405700617*d^4*K0*K1*M^4*u^11)/(7246405877760*b^2*Sqrt[1365*Pi]) - 
      (11093324369*d^6*K0*K1*M^4*u^11)/(28468023091200*b^2*Sqrt[1365*Pi]) - 
      (3666398993*d^8*K0*K1*M^4*u^11)/(3349179187200*b^2*Sqrt[1365*Pi]) + 
      (2807671*d^10*K0*K1*M^4*u^11)/(18485729280*b^2*Sqrt[1365*Pi]) + 
      (29324037991*d^12*K0*K1*M^4*u^11)/(56936046182400*b^2*Sqrt[1365*Pi]) - 
      (471700727*d^16*K0*K1*M^4*u^11)/(56936046182400*b^2*Sqrt[1365*Pi]) - 
      (144797*d^2*K0^2*M^4*Sqrt[13/(105*Pi)]*u^12)/(121788334080*b^2) - 
      (436290889*d^12*K0^2*M^4*Sqrt[13/(105*Pi)]*u^12)/
       (113872092364800*b^2) + (7686053*d^16*K0^2*M^4*Sqrt[13/(105*Pi)]*u^12)/
       (113872092364800*b^2) + (1111685077*d^8*K1^2*M^4*Sqrt[13/(105*Pi)]*
        u^12)/(113872092364800*b^2) - (3954639061*d^2*K1^2*M^4*u^12)/
       (265701548851200*Sqrt[1365]*b^2*Sqrt[Pi]) + (3803377*K0^2*M^4*u^12)/
       (56936046182400*b^2*Sqrt[1365*Pi]) - (968849473*d^4*K0^2*M^4*u^12)/
       (16267441766400*b^2*Sqrt[1365*Pi]) + (3028362877*d^6*K0^2*M^4*u^12)/
       (113872092364800*b^2*Sqrt[1365*Pi]) + (15342048889*d^8*K0^2*M^4*u^12)/
       (113872092364800*b^2*Sqrt[1365*Pi]) - (3975684221*d^10*K0^2*M^4*u^12)/
       (113872092364800*b^2*Sqrt[1365*Pi]) - (57703517*d^14*K0^2*M^4*u^12)/
       (22774418472960*b^2*Sqrt[1365*Pi]) + (1300129*K1^2*M^4*u^12)/
       (15629502873600*b^2*Sqrt[1365*Pi]) - (14870894737*d^4*K1^2*M^4*u^12)/
       (265701548851200*b^2*Sqrt[1365*Pi]) + (577842623*d^6*K1^2*M^4*u^12)/
       (22774418472960*b^2*Sqrt[1365*Pi]) - (3779448587*d^10*K1^2*M^4*u^12)/
       (113872092364800*b^2*Sqrt[1365*Pi]) - (117662851*d^12*K1^2*M^4*u^12)/
       (2530490941440*b^2*Sqrt[1365*Pi]) - (5229919*d^14*K1^2*M^4*u^12)/
       (1997756006400*b^2*Sqrt[1365*Pi]) + (14979449*d^16*K1^2*M^4*u^12)/
       (18978682060800*b^2*Sqrt[1365*Pi]) - 
      (445979*d^8*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^13)/(372131020800*b^2) + 
      (170201*K0*K1*M^4*u^13)/(5176004198400*b^2*Sqrt[1365*Pi]) + 
      (12989621*d^2*K0*K1*M^4*u^13)/(11387209236480*b^2*Sqrt[1365*Pi]) + 
      (81348287*d^4*K0*K1*M^4*u^13)/(11387209236480*b^2*Sqrt[1365*Pi]) - 
      (6698099*d^6*K0*K1*M^4*u^13)/(2711240294400*b^2*Sqrt[1365*Pi]) + 
      (6100883*d^10*K0*K1*M^4*u^13)/(1725334732800*b^2*Sqrt[1365*Pi]) + 
      (74871341*d^12*K0*K1*M^4*u^13)/(11387209236480*b^2*Sqrt[1365*Pi]) - 
      (11254541*d^14*K0*K1*M^4*u^13)/(56936046182400*b^2*Sqrt[1365*Pi]) - 
      (1285093*d^16*K0*K1*M^4*u^13)/(7117005772800*b^2*Sqrt[1365*Pi]) - 
      (521*K1^2*M^4*Sqrt[13/(105*Pi)]*u^14)/(3155205892608000*b^2) + 
      (53077*d^4*K1^2*M^4*Sqrt[13/(105*Pi)]*u^14)/(18978682060800*b^2) + 
      (119989*d^6*K1^2*M^4*Sqrt[13/(105*Pi)]*u^14)/(56936046182400*b^2) + 
      (199583*d^2*K0^2*M^4*u^14)/(44283591475200*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (45709*d^2*K1^2*M^4*u^14)/(11387209236480*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (271*K0^2*M^4*u^14)/(2767724467200*b^2*Sqrt[1365*Pi]) + 
      (5308007*d^4*K0^2*M^4*u^14)/(132850774425600*b^2*Sqrt[1365*Pi]) + 
      (4621*d^6*K0^2*M^4*u^14)/(159484723200*b^2*Sqrt[1365*Pi]) - 
      (68573*d^8*K0^2*M^4*u^14)/(998878003200*b^2*Sqrt[1365*Pi]) - 
      (91981*d^10*K0^2*M^4*u^14)/(998878003200*b^2*Sqrt[1365*Pi]) + 
      (4789*d^12*K0^2*M^4*u^14)/(91684454400*b^2*Sqrt[1365*Pi]) + 
      (84103*d^14*K0^2*M^4*u^14)/(2711240294400*b^2*Sqrt[1365*Pi]) + 
      (78619*d^16*K0^2*M^4*u^14)/(18978682060800*b^2*Sqrt[1365*Pi]) - 
      (1019741*K1^2*M^4*u^14)/(9465617677824000*b^2*Sqrt[1365*Pi]) - 
      (481267*d^8*K1^2*M^4*u^14)/(8133720883200*b^2*Sqrt[1365*Pi]) - 
      (5148853*d^10*K1^2*M^4*u^14)/(56936046182400*b^2*Sqrt[1365*Pi]) + 
      (2725441*d^12*K1^2*M^4*u^14)/(56936046182400*b^2*Sqrt[1365*Pi]) + 
      (567361*d^14*K1^2*M^4*u^14)/(18978682060800*b^2*Sqrt[1365*Pi]) + 
      (34007*d^16*K1^2*M^4*u^14)/(8133720883200*b^2*Sqrt[1365*Pi]) - 
      (K0*K1*M^4*Sqrt[13/(105*Pi)]*u^15)/(10244174976000*b^2) - 
      (1871*d^2*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^15)/(24909520204800*b^2) + 
      (467*d^8*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^15)/(323500262400*b^2) - 
      (d^14*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^15)/(5980677120*b^2) - 
      (d^16*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^15)/(227648332800*b^2) - 
      (53617*K0*K1*M^4*u^15)/(2366404419456000*b^2*Sqrt[1365*Pi]) - 
      (7093*d^4*K0*K1*M^4*u^15)/(996380808192*b^2*Sqrt[1365*Pi]) - 
      (241*d^6*K0*K1*M^4*u^15)/(79077841920*b^2*Sqrt[1365*Pi]) + 
      (2213*d^10*K0*K1*M^4*u^15)/(711700577280*b^2*Sqrt[1365*Pi]) - 
      (487*d^12*K0*K1*M^4*u^15)/(56484172800*b^2*Sqrt[1365*Pi]) + 
      (4847*d^16*K0*K1*M^4*u^15)/(33805777420800*b^2*Sqrt[1365*Pi]) - 
      (d^2*K0^2*M^4*u^16)/(107833420800*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^16)/(107833420800*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^16)/(12940010496*b^2*Sqrt[1365*Pi]) - 
      (d^6*K0^2*M^4*u^16)/(9242864640*b^2*Sqrt[1365*Pi]) + 
      (d^8*K0^2*M^4*u^16)/(5134924800*b^2*Sqrt[1365*Pi]) + 
      (d^10*K0^2*M^4*u^16)/(5134924800*b^2*Sqrt[1365*Pi]) - 
      (d^12*K0^2*M^4*u^16)/(9242864640*b^2*Sqrt[1365*Pi]) - 
      (d^14*K0^2*M^4*u^16)/(12940010496*b^2*Sqrt[1365*Pi]) - 
      (d^16*K0^2*M^4*u^16)/(107833420800*b^2*Sqrt[1365*Pi]) - 
      (d^4*K1^2*M^4*u^16)/(12940010496*b^2*Sqrt[1365*Pi]) - 
      (d^6*K1^2*M^4*u^16)/(9242864640*b^2*Sqrt[1365*Pi]) + 
      (d^8*K1^2*M^4*u^16)/(5134924800*b^2*Sqrt[1365*Pi]) + 
      (d^10*K1^2*M^4*u^16)/(5134924800*b^2*Sqrt[1365*Pi]) - 
      (d^12*K1^2*M^4*u^16)/(9242864640*b^2*Sqrt[1365*Pi]) - 
      (d^14*K1^2*M^4*u^16)/(12940010496*b^2*Sqrt[1365*Pi]) - 
      (d^16*K1^2*M^4*u^16)/(107833420800*b^2*Sqrt[1365*Pi]))/Pi, 0, 
    ((58672751*K0^2*M^4*Sqrt[3/(455*Pi)]*u^2)/(13388840960*b^2) - 
      (79908571*d^4*K0^2*M^4*Sqrt[3/(455*Pi)]*u^2)/(787578880*b^2) + 
      (12580398903801*d^16*K0^2*M^4*Sqrt[3/(455*Pi)]*u^2)/
       (201408709448826880*b^2) - (7787863503929*d^8*K1^2*M^4*
        Sqrt[3/(455*Pi)]*u^2)/(38466140078080*b^2) + 
      (4633429*d^14*K1^2*M^4*Sqrt[3/(455*Pi)]*u^2)/(6694420480*b^2) + 
      (1199966910137055569*d^2*K0^2*M^4*Sqrt[5/(273*Pi)]*u^2)/
       (410049176323981049856*b^2) + (389658323*d^6*K0^2*M^4*Sqrt[7/(195*Pi)]*
        u^2)/(6694420480*b^2) + (27839483*d^12*K0^2*M^4*Sqrt[7/(195*Pi)]*u^2)/
       (10041630720*b^2) - (138262441*d^10*K0^2*M^4*Sqrt[13/(105*Pi)]*u^2)/
       (40166522880*b^2) - (976489*d^14*K0^2*M^4*Sqrt[21/(65*Pi)]*u^2)/
       (6694420480*b^2) + (587930196483*d^6*K1^2*M^4*Sqrt[21/(65*Pi)]*u^2)/
       (19233070039040*b^2) - (61*d^18*K0^2*M^4*Sqrt[91/(15*Pi)]*u^2)/
       (973733888*b^2) - (543*d^18*K1^2*M^4*Sqrt[273/(5*Pi)]*u^2)/
       (2434334720*b^2) + (61890803682611098483*d^2*K0^2*M^4*u^2)/
       (2050245881619905249280*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (12040472407*d^2*K1^2*M^4*u^2)/(26777681920*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (5230919*d^8*K0^2*M^4*u^2)/(39378944*b^2*Sqrt[1365*Pi]) + 
      (1270693702241*d^16*K0^2*M^4*u^2)/(40281741889765376*b^2*
        Sqrt[1365*Pi]) - (27656491*K1^2*M^4*u^2)/(1004163072*b^2*
        Sqrt[1365*Pi]) + (16964000429*d^4*K1^2*M^4*u^2)/
       (40166522880*b^2*Sqrt[1365*Pi]) - (24589987*d^6*K1^2*M^4*u^2)/
       (7602003968*b^2*Sqrt[1365*Pi]) - (70668781*d^8*K1^2*M^4*u^2)/
       (20905510912*b^2*Sqrt[1365*Pi]) + (11519243*d^10*K1^2*M^4*u^2)/
       (365150208*b^2*Sqrt[1365*Pi]) - (270512939*d^12*K1^2*M^4*u^2)/
       (40166522880*b^2*Sqrt[1365*Pi]) + (86831*d^16*K1^2*M^4*u^2)/
       (1217167360*b^2*Sqrt[1365*Pi]) - 
      (5408054593*K0*K1*M^4*Sqrt[3/(455*Pi)]*u^3)/(937218867200*b^2) - 
      (39102257*d^14*K0*K1*M^4*Sqrt[7/(195*Pi)]*u^3)/(25104076800*b^2) - 
      (393288049153*d^8*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^3)/
       (2811656601600*b^2) - (6379706959*d^10*K0*K1*M^4*Sqrt[13/(105*Pi)]*
        u^3)/(443945779200*b^2) - (13603*d^18*K0*K1*M^4*Sqrt[13/(105*Pi)]*
        u^3)/(1947467776*b^2) + (15*d^16*K0*K1*M^4*Sqrt[105/(13*Pi)]*u^3)/
       (1507328*b^2) - (31220289166049*d^2*K0*K1*M^4*u^3)/
       (33739879219200*b^2*Sqrt[1365*Pi]) - (73428859321*d^4*K0*K1*M^4*u^3)/
       (843496980480*b^2*Sqrt[1365*Pi]) + (195349575881*d^6*K0*K1*M^4*u^3)/
       (65898201600*b^2*Sqrt[1365*Pi]) + (32313093503*d^12*K0*K1*M^4*u^3)/
       (401665228800*b^2*Sqrt[1365*Pi]) - 
      (1470002647*K0^2*M^4*Sqrt[3/(455*Pi)]*u^4)/(468609433600*b^2) + 
      (618119*d^16*K0^2*M^4*Sqrt[3/(455*Pi)]*u^4)/(4868669440*b^2) + 
      (672958514153*d^6*K0^2*M^4*Sqrt[13/(105*Pi)]*u^4)/(8434969804800*b^2) - 
      (20147*d^18*K0^2*M^4*Sqrt[13/(105*Pi)]*u^4)/(9737338880*b^2) + 
      (71086786428673*d^4*K1^2*M^4*Sqrt[13/(105*Pi)]*u^4)/
       (885671829504000*b^2) - (11704476152917*d^2*K0^2*M^4*u^4)/
       (33739879219200*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (1897082273717671*d^2*K1^2*M^4*u^4)/(1180895772672000*Sqrt[1365]*b^2*
        Sqrt[Pi]) + (4520658491*d^4*K0^2*M^4*u^4)/(674797584384*b^2*
        Sqrt[1365*Pi]) - (108396899593*d^8*K0^2*M^4*u^4)/
       (170403430400*b^2*Sqrt[1365*Pi]) - (663426193559*d^10*K0^2*M^4*u^4)/
       (8434969804800*b^2*Sqrt[1365*Pi]) + (25004021683*d^12*K0^2*M^4*u^4)/
       (803330457600*b^2*Sqrt[1365*Pi]) - (1710715777*d^14*K0^2*M^4*u^4)/
       (401665228800*b^2*Sqrt[1365*Pi]) - (5651283184823*K1^2*M^4*u^4)/
       (59044788633600*b^2*Sqrt[1365*Pi]) + 
      (675667696246429*d^6*K1^2*M^4*u^4)/(221417957376000*b^2*
        Sqrt[1365*Pi]) - (23900529566659*d^8*K1^2*M^4*u^4)/
       (10543712256000*b^2*Sqrt[1365*Pi]) - 
      (25044911824307*d^10*K1^2*M^4*u^4)/(126524547072000*b^2*
        Sqrt[1365*Pi]) + (238141261307*d^12*K1^2*M^4*u^4)/
       (2875557888000*b^2*Sqrt[1365*Pi]) - (375661808447*d^14*K1^2*M^4*u^4)/
       (31631136768000*b^2*Sqrt[1365*Pi]) + (1821583151*d^16*K1^2*M^4*u^4)/
       (1664796672000*b^2*Sqrt[1365*Pi]) - (6542766941*d^18*K1^2*M^4*u^4)/
       (101219637657600*b^2*Sqrt[1365*Pi]) + 
      (82834243096091*d^6*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^5)/
       (442835914752000*b^2) + (234390379*d^16*K0*K1*M^4*Sqrt[13/(105*Pi)]*
        u^5)/(3329593344000*b^2) - (7635299722247*K0*K1*M^4*u^5)/
       (88567182950400*b^2*Sqrt[1365*Pi]) - 
      (2394067062513319*d^2*K0*K1*M^4*u^5)/(1771343659008000*b^2*
        Sqrt[1365*Pi]) + (105235179952153*d^4*K0*K1*M^4*u^5)/
       (110708978688000*b^2*Sqrt[1365*Pi]) - 
      (38511341283293*d^8*K0*K1*M^4*u^5)/(21087424512000*b^2*Sqrt[1365*Pi]) - 
      (1607303721013*d^10*K0*K1*M^4*u^5)/(9037467648000*b^2*Sqrt[1365*Pi]) + 
      (56291161327*d^12*K0*K1*M^4*u^5)/(821587968000*b^2*Sqrt[1365*Pi]) - 
      (617078028169*d^14*K0*K1*M^4*u^5)/(63262273536000*b^2*Sqrt[1365*Pi]) - 
      (6786193*d^18*K0*K1*M^4*u^5)/(129436876800*b^2*Sqrt[1365*Pi]) + 
      (36071975854757*d^4*K0^2*M^4*Sqrt[13/(105*Pi)]*u^6)/
       (2361791545344000*b^2) - (1769742098859179*d^2*K0^2*M^4*u^6)/
       (7085374636032000*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (7705231366160189*d^2*K1^2*M^4*u^6)/(21256123908096000*Sqrt[1365]*b^2*
        Sqrt[Pi]) - (144889844969*K0^2*M^4*u^6)/(8335734865920*b^2*
        Sqrt[1365*Pi]) + (1444867150204981*d^6*K0^2*M^4*u^6)/
       (3542687318016000*b^2*Sqrt[1365*Pi]) - 
      (106808511306017*d^8*K0^2*M^4*u^6)/(337398792192000*b^2*
        Sqrt[1365*Pi]) - (1037804753747*d^10*K0^2*M^4*u^6)/
       (31631136768000*b^2*Sqrt[1365*Pi]) + 
      (11782948005431*d^12*K0^2*M^4*u^6)/(1012196376576000*b^2*
        Sqrt[1365*Pi]) - (841112382323*d^14*K0^2*M^4*u^6)/
       (506098188288000*b^2*Sqrt[1365*Pi]) + (166411308277*d^16*K0^2*M^4*u^6)/
       (1012196376576000*b^2*Sqrt[1365*Pi]) - (1880892583*d^18*K0^2*M^4*u^6)/
       (202439275315200*b^2*Sqrt[1365*Pi]) - (624043221677*K1^2*M^4*u^6)/
       (25007204597760*b^2*Sqrt[1365*Pi]) + 
      (576872900381093*d^4*K1^2*M^4*u^6)/(1932374900736000*b^2*
        Sqrt[1365*Pi]) + (864215875185713*d^6*K1^2*M^4*u^6)/
       (1518294564864000*b^2*Sqrt[1365*Pi]) - 
      (9511904096282177*d^8*K1^2*M^4*u^6)/(21256123908096000*b^2*
        Sqrt[1365*Pi]) - (2681323076431*d^10*K1^2*M^4*u^6)/
       (57761206272000*b^2*Sqrt[1365*Pi]) + 
      (111392387769919*d^12*K1^2*M^4*u^6)/(7085374636032000*b^2*
        Sqrt[1365*Pi]) - (1177681854091*d^14*K1^2*M^4*u^6)/
       (506098188288000*b^2*Sqrt[1365*Pi]) + (22755696529*d^16*K1^2*M^4*u^6)/
       (92017852416000*b^2*Sqrt[1365*Pi]) - (2820525083*d^18*K1^2*M^4*u^6)/
       (202439275315200*b^2*Sqrt[1365*Pi]) - 
      (29886974861*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^7)/(33212693606400*b^2) - 
      (7561794705667*d^8*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^7)/
       (483093725184000*b^2) - (6591451*d^18*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^7)/
       (11246626406400*b^2) - (1872152179952209*d^2*K0*K1*M^4*u^7)/
       (10628061954048000*b^2*Sqrt[1365*Pi]) + 
      (116172697231177*d^4*K0*K1*M^4*u^7)/(759147282432000*b^2*
        Sqrt[1365*Pi]) + (1362385775932201*d^6*K0*K1*M^4*u^7)/
       (5314030977024000*b^2*Sqrt[1365*Pi]) - 
      (4012581425137*d^10*K0*K1*M^4*u^7)/(166063468032000*b^2*
        Sqrt[1365*Pi]) + (4160423999429*d^12*K0*K1*M^4*u^7)/
       (590447886336000*b^2*Sqrt[1365*Pi]) - (30179912029*d^14*K0*K1*M^4*u^7)/
       (28116566016000*b^2*Sqrt[1365*Pi]) + (10893095519*d^16*K0*K1*M^4*u^7)/
       (84349698048000*b^2*Sqrt[1365*Pi]) - 
      (10353293*d^16*K0^2*M^4*Sqrt[7/(195*Pi)]*u^8)/(3143467008000*b^2) - 
      (297004208086823*d^2*K0^2*M^4*u^8)/(21256123908096000*Sqrt[1365]*b^2*
        Sqrt[Pi]) - (202013405173841*d^2*K1^2*M^4*u^8)/
       (14170749272064000*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (150631528991*K0^2*M^4*u^8)/(212561239080960*b^2*Sqrt[1365*Pi]) + 
      (120266107070273*d^4*K0^2*M^4*u^8)/(10628061954048000*b^2*
        Sqrt[1365*Pi]) + (216220582904507*d^6*K0^2*M^4*u^8)/
       (10628061954048000*b^2*Sqrt[1365*Pi]) - 
      (8131021564693*d^8*K0^2*M^4*u^8)/(559371681792000*b^2*Sqrt[1365*Pi]) - 
      (498341946251*d^10*K0^2*M^4*u^8)/(156295028736000*b^2*Sqrt[1365*Pi]) + 
      (258405264979*d^12*K0^2*M^4*u^8)/(322062483456000*b^2*Sqrt[1365*Pi]) - 
      (17291865407*d^14*K0^2*M^4*u^8)/(506098188288000*b^2*Sqrt[1365*Pi]) + 
      (1537457*d^18*K0^2*M^4*u^8)/(3680714096640*b^2*Sqrt[1365*Pi]) - 
      (1792739320523*K1^2*M^4*u^8)/(2657015488512000*b^2*Sqrt[1365*Pi]) + 
      (114403495123*d^4*K1^2*M^4*u^8)/(8588332892160*b^2*Sqrt[1365*Pi]) + 
      (75034865424199*d^6*K1^2*M^4*u^8)/(4251224781619200*b^2*
        Sqrt[1365*Pi]) - (104410982456017*d^8*K1^2*M^4*u^8)/
       (7085374636032000*b^2*Sqrt[1365*Pi]) - 
      (1341402514027*d^10*K1^2*M^4*u^8)/(885671829504000*b^2*Sqrt[1365*Pi]) + 
      (6695819985347*d^12*K1^2*M^4*u^8)/(21256123908096000*b^2*
        Sqrt[1365*Pi]) - (133223083831*d^14*K1^2*M^4*u^8)/
       (1012196376576000*b^2*Sqrt[1365*Pi]) + (4073912813*d^16*K1^2*M^4*u^8)/
       (144599482368000*b^2*Sqrt[1365*Pi]) - (199034471*d^18*K1^2*M^4*u^8)/
       (134959516876800*b^2*Sqrt[1365*Pi]) - 
      (164708672951*d^6*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^9)/
       (312590057472000*b^2) + (128900892563*K0*K1*M^4*u^9)/
       (5314030977024000*b^2*Sqrt[1365*Pi]) + 
      (440504775677*d^2*K0*K1*M^4*u^9)/(1180895772672000*b^2*Sqrt[1365*Pi]) + 
      (15220326809533*d^4*K0*K1*M^4*u^9)/(5314030977024000*b^2*
        Sqrt[1365*Pi]) + (3918705912493*d^8*K0*K1*M^4*u^9)/
       (1771343659008000*b^2*Sqrt[1365*Pi]) + 
      (7528397142137*d^10*K0*K1*M^4*u^9)/(2657015488512000*b^2*
        Sqrt[1365*Pi]) - (1590180656797*d^12*K0*K1*M^4*u^9)/
       (1062806195404800*b^2*Sqrt[1365*Pi]) - 
      (78486422299*d^14*K0*K1*M^4*u^9)/(759147282432000*b^2*Sqrt[1365*Pi]) + 
      (892161733*d^16*K0*K1*M^4*u^9)/(6024978432000*b^2*Sqrt[1365*Pi]) - 
      (578531441*d^18*K0*K1*M^4*u^9)/(101219637657600*b^2*Sqrt[1365*Pi]) + 
      (188556653413*d^10*K1^2*M^4*Sqrt[13/(105*Pi)]*u^10)/
       (3125900574720000*b^2) - (38606270389*d^16*K1^2*M^4*Sqrt[13/(105*Pi)]*
        u^10)/(9109767389184000*b^2) + (5937920169541*d^2*K0^2*M^4*u^10)/
       (21256123908096000*Sqrt[1365]*b^2*Sqrt[Pi]) + 
      (80159907419521*d^2*K1^2*M^4*u^10)/(318841858621440000*Sqrt[1365]*b^2*
        Sqrt[Pi]) - (15153656249*K0^2*M^4*u^10)/(1771343659008000*b^2*
        Sqrt[1365*Pi]) + (376445160673*d^4*K0^2*M^4*u^10)/
       (393631924224000*b^2*Sqrt[1365*Pi]) - 
      (14574039760799*d^6*K0^2*M^4*u^10)/(10628061954048000*b^2*
        Sqrt[1365*Pi]) - (232420542787*d^8*K0^2*M^4*u^10)/
       (168699396096000*b^2*Sqrt[1365*Pi]) + 
      (954256069853*d^10*K0^2*M^4*u^10)/(759147282432000*b^2*Sqrt[1365*Pi]) + 
      (5603958709*d^12*K0^2*M^4*u^10)/(8878915584000*b^2*Sqrt[1365*Pi]) - 
      (18986885033*d^14*K0^2*M^4*u^10)/(66012807168000*b^2*Sqrt[1365*Pi]) - 
      (41580367637*d^16*K0^2*M^4*u^10)/(506098188288000*b^2*Sqrt[1365*Pi]) + 
      (78368527*d^18*K0^2*M^4*u^10)/(22493252812800*b^2*Sqrt[1365*Pi]) - 
      (1992179823041*K1^2*M^4*u^10)/(106280619540480000*b^2*Sqrt[1365*Pi]) + 
      (60499944776563*d^4*K1^2*M^4*u^10)/(79710464655360000*b^2*
        Sqrt[1365*Pi]) - (14497583126153*d^6*K1^2*M^4*u^10)/
       (15942092931072000*b^2*Sqrt[1365*Pi]) - 
      (2630760549187*d^8*K1^2*M^4*u^10)/(2125612390809600*b^2*
        Sqrt[1365*Pi]) + (44601714661211*d^12*K1^2*M^4*u^10)/
       (79710464655360000*b^2*Sqrt[1365*Pi]) - 
      (1544065776059*d^14*K1^2*M^4*u^10)/(11387209236480000*b^2*
        Sqrt[1365*Pi]) + (171271207*d^18*K1^2*M^4*u^10)/
       (72878139113472*b^2*Sqrt[1365*Pi]) - (9771623838881*K0*K1*M^4*u^11)/
       (637683717242880000*b^2*Sqrt[1365*Pi]) - 
      (2608260867469*d^2*K0*K1*M^4*u^11)/(23617915453440000*b^2*
        Sqrt[1365*Pi]) - (10748596231063*d^4*K0*K1*M^4*u^11)/
       (53140309770240000*b^2*Sqrt[1365*Pi]) + 
      (1548979933181*d^6*K0*K1*M^4*u^11)/(1875540344832000*b^2*
        Sqrt[1365*Pi]) + (3380215299089*d^8*K0*K1*M^4*u^11)/
       (12753674344857600*b^2*Sqrt[1365*Pi]) - 
      (344272136055217*d^10*K0*K1*M^4*u^11)/(318841858621440000*b^2*
        Sqrt[1365*Pi]) - (16237226362793*d^12*K0*K1*M^4*u^11)/
       (159420929310720000*b^2*Sqrt[1365*Pi]) + 
      (8202383701307*d^14*K0*K1*M^4*u^11)/(22774418472960000*b^2*
        Sqrt[1365*Pi]) + (1112242125517*d^16*K0*K1*M^4*u^11)/
       (18219534778368000*b^2*Sqrt[1365*Pi]) - 
      (477642307*d^18*K0*K1*M^4*u^11)/(191784576614400*b^2*Sqrt[1365*Pi]) - 
      (19789165327*d^2*K0^2*M^4*u^12)/(3960768430080000*Sqrt[1365]*b^2*
        Sqrt[Pi]) - (22020897853*d^2*K1^2*M^4*u^12)/(9153354792960000*
        Sqrt[1365]*b^2*Sqrt[Pi]) - (305328527447*K0^2*M^4*u^12)/
       (318841858621440000*b^2*Sqrt[1365*Pi]) - 
      (9356723040131*d^4*K0^2*M^4*u^12)/(159420929310720000*b^2*
        Sqrt[1365*Pi]) - (95078827091*d^6*K0^2*M^4*u^12)/
       (1180895772672000*b^2*Sqrt[1365*Pi]) + (9747980189*d^8*K0^2*M^4*u^12)/
       (81337208832000*b^2*Sqrt[1365*Pi]) + 
      (7987519392241*d^10*K0^2*M^4*u^12)/(45548836945920000*b^2*
        Sqrt[1365*Pi]) - (1516387862111*d^12*K0^2*M^4*u^12)/
       (22774418472960000*b^2*Sqrt[1365*Pi]) - 
      (1701454954207*d^14*K0^2*M^4*u^12)/(22774418472960000*b^2*
        Sqrt[1365*Pi]) - (16388137679*d^16*K0^2*M^4*u^12)/
       (1821953477836800*b^2*Sqrt[1365*Pi]) + (173922667*d^18*K0^2*M^4*u^12)/
       (728781391134720*b^2*Sqrt[1365*Pi]) - (240975085783*K1^2*M^4*u^12)/
       (239131393966080000*b^2*Sqrt[1365*Pi]) - 
      (20616601174361*d^4*K1^2*M^4*u^12)/(478262787932160000*b^2*
        Sqrt[1365*Pi]) - (33450966103*d^6*K1^2*M^4*u^12)/
       (506098188288000*b^2*Sqrt[1365*Pi]) + (3199244903*d^8*K1^2*M^4*u^12)/
       (38647498014720*b^2*Sqrt[1365*Pi]) + 
      (2762386759967*d^10*K1^2*M^4*u^12)/(18755403448320000*b^2*
        Sqrt[1365*Pi]) - (7741615414069*d^12*K1^2*M^4*u^12)/
       (159420929310720000*b^2*Sqrt[1365*Pi]) - 
      (1402878970079*d^14*K1^2*M^4*u^12)/(22774418472960000*b^2*
        Sqrt[1365*Pi]) - (34245709987*d^16*K1^2*M^4*u^12)/
       (4554883694592000*b^2*Sqrt[1365*Pi]) + (4186374659*d^18*K1^2*M^4*u^12)/
       (18219534778368000*b^2*Sqrt[1365*Pi]) + 
      (23083201*d^16*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^13)/(94893410304000*b^2) - 
      (5529095491*K0*K1*M^4*u^13)/(59782848491520000*b^2*Sqrt[1365*Pi]) + 
      (45982204211*d^2*K0*K1*M^4*u^13)/(8540406927360000*b^2*Sqrt[1365*Pi]) + 
      (1977766720799*d^4*K0*K1*M^4*u^13)/(59782848491520000*b^2*
        Sqrt[1365*Pi]) + (613222778579*d^6*K0*K1*M^4*u^13)/
       (19927616163840000*b^2*Sqrt[1365*Pi]) - 
      (1565488954573*d^8*K0*K1*M^4*u^13)/(19927616163840000*b^2*
        Sqrt[1365*Pi]) - (47676164831*d^10*K0*K1*M^4*u^13)/
       (797104646553600*b^2*Sqrt[1365*Pi]) + 
      (762774535343*d^12*K0*K1*M^4*u^13)/(19927616163840000*b^2*
        Sqrt[1365*Pi]) + (8792441527*d^14*K0*K1*M^4*u^13)/
       (316311367680000*b^2*Sqrt[1365*Pi]) - (118831*d^18*K0*K1*M^4*u^13)/
       (9489341030400*b^2*Sqrt[1365*Pi]) + 
      (25099686167*d^10*K0^2*M^4*Sqrt[13/(105*Pi)]*u^14)/
       (79710464655360000*b^2) + (83491312063*d^8*K1^2*M^4*Sqrt[13/(105*Pi)]*
        u^14)/(239131393966080000*b^2) - (3020895487*d^2*K0^2*M^4*u^14)/
       (13664651083776000*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (99917441861*d^2*K1^2*M^4*u^14)/(478262787932160000*Sqrt[1365]*b^2*
        Sqrt[Pi]) - (727084861*K0^2*M^4*u^14)/(95652557586432000*b^2*
        Sqrt[1365*Pi]) - (49365752113*d^4*K0^2*M^4*u^14)/
       (23913139396608000*b^2*Sqrt[1365*Pi]) - 
      (86469787381*d^6*K0^2*M^4*u^14)/(39855232327680000*b^2*Sqrt[1365*Pi]) + 
      (79132957*d^8*K0^2*M^4*u^14)/(16582164480000*b^2*Sqrt[1365*Pi]) - 
      (95040665483*d^12*K0^2*M^4*u^14)/(39855232327680000*b^2*
        Sqrt[1365*Pi]) - (62401243*d^14*K0^2*M^4*u^14)/
       (35364003840000*b^2*Sqrt[1365*Pi]) - (1123557073*d^16*K0^2*M^4*u^14)/
       (4554883694592000*b^2*Sqrt[1365*Pi]) - (174847*d^18*K0^2*M^4*u^14)/
       (24357666816000*b^2*Sqrt[1365*Pi]) - (3664479527*K1^2*M^4*u^14)/
       (478262787932160000*b^2*Sqrt[1365*Pi]) - 
      (26063981737*d^4*K1^2*M^4*u^14)/(13285077442560000*b^2*Sqrt[1365*Pi]) - 
      (240359423611*d^6*K1^2*M^4*u^14)/(119565696983040000*b^2*
        Sqrt[1365*Pi]) + (302570472499*d^10*K1^2*M^4*u^14)/
       (79710464655360000*b^2*Sqrt[1365*Pi]) - 
      (3370357849*d^12*K1^2*M^4*u^14)/(1476119715840000*b^2*Sqrt[1365*Pi]) - 
      (490229437*d^14*K1^2*M^4*u^14)/(299663400960000*b^2*Sqrt[1365*Pi]) - 
      (7568371*d^16*K1^2*M^4*u^14)/(34247245824000*b^2*Sqrt[1365*Pi]) - 
      (1764803*d^18*K1^2*M^4*u^14)/(303658912972800*b^2*Sqrt[1365*Pi]) + 
      (895044809*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^15)/(231718320753131520000*
        b^2) - (7575230581*K0*K1*M^4*u^15)/(46343664150626304000*b^2*
        Sqrt[1365*Pi]) + (2939705267*d^2*K0*K1*M^4*u^15)/
       (119565696983040000*b^2*Sqrt[1365*Pi]) + 
      (2077089407*d^4*K0*K1*M^4*u^15)/(9963808081920000*b^2*Sqrt[1365*Pi]) + 
      (9745525411*d^6*K0*K1*M^4*u^15)/(29891424245760000*b^2*Sqrt[1365*Pi]) - 
      (7051691981*d^8*K0*K1*M^4*u^15)/(14945712122880000*b^2*Sqrt[1365*Pi]) - 
      (36524032183*d^10*K0*K1*M^4*u^15)/(59782848491520000*b^2*
        Sqrt[1365*Pi]) + (405238201*d^12*K0*K1*M^4*u^15)/
       (1992761616384000*b^2*Sqrt[1365*Pi]) + (25065857*d^14*K0*K1*M^4*u^15)/
       (94893410304000*b^2*Sqrt[1365*Pi]) + (10138411*d^16*K0*K1*M^4*u^15)/
       (189786820608000*b^2*Sqrt[1365*Pi]) + (467741*d^18*K0*K1*M^4*u^15)/
       (162674417664000*b^2*Sqrt[1365*Pi]) + 
      (1433*K0^2*M^4*Sqrt[13/(105*Pi)]*u^16)/(49565416203878400*b^2) + 
      (12517897901*d^2*K0^2*M^4*Sqrt[13/(105*Pi)]*u^16)/
       (11724947030108454912000*b^2) - (89407358317*d^8*K0^2*M^4*
        Sqrt[13/(105*Pi)]*u^16)/(1274450764142223360000*b^2) - 
      (8291480557*d^18*K0^2*M^4*Sqrt[13/(105*Pi)]*u^16)/
       (509780305656889344000*b^2) + (5237*K1^2*M^4*Sqrt[13/(105*Pi)]*u^16)/
       (286072000929792000*b^2) - (2078181953*d^6*K1^2*M^4*Sqrt[13/(105*Pi)]*
        u^16)/(7241197523535360000*b^2) - (236217984997*d^14*K1^2*M^4*
        Sqrt[13/(105*Pi)]*u^16)/(222063390721751040000*b^2) - 
      (3543515856359*d^2*K0^2*M^4*u^16)/(11724947030108454912000*Sqrt[1365]*
        b^2*Sqrt[Pi]) - (19990829*d^2*K1^2*M^4*u^16)/(71739418189824000*
        Sqrt[1365]*b^2*Sqrt[Pi]) - (2124511*K0^2*M^4*u^16)/
       (247827081019392000*b^2*Sqrt[1365*Pi]) - (21974231*d^4*K0^2*M^4*u^16)/
       (5978284849152000*b^2*Sqrt[1365*Pi]) - (234845417*d^6*K0^2*M^4*u^16)/
       (29891424245760000*b^2*Sqrt[1365*Pi]) + 
      (45900766369*d^8*K0^2*M^4*u^16)/(7282575795098419200*b^2*
        Sqrt[1365*Pi]) + (110769443*d^10*K0^2*M^4*u^16)/
       (6642538721280000*b^2*Sqrt[1365*Pi]) - (4595737*d^12*K0^2*M^4*u^16)/
       (9963808081920000*b^2*Sqrt[1365*Pi]) - (10535197*d^14*K0^2*M^4*u^16)/
       (1423401154560000*b^2*Sqrt[1365*Pi]) - (3649*d^16*K0^2*M^4*u^16)/
       (1643175936000*b^2*Sqrt[1365*Pi]) + (29080739671*d^18*K0^2*M^4*u^16)/
       (509780305656889344000*b^2*Sqrt[1365*Pi]) - (4269217*K1^2*M^4*u^16)/
       (503735479898112000*b^2*Sqrt[1365*Pi]) - (63873217*d^4*K1^2*M^4*u^16)/
       (17934854547456000*b^2*Sqrt[1365*Pi]) - 
      (22032980821*d^6*K1^2*M^4*u^16)/(5792958018828288000*b^2*
        Sqrt[1365*Pi]) + (946312343*d^8*K1^2*M^4*u^16)/
       (179348545474560000*b^2*Sqrt[1365*Pi]) + 
      (2867236357*d^10*K1^2*M^4*u^16)/(179348545474560000*b^2*
        Sqrt[1365*Pi]) - (592861*d^12*K1^2*M^4*u^16)/(1107089786880000*b^2*
        Sqrt[1365*Pi]) + (18718910471*d^14*K1^2*M^4*u^16)/
       (2775792384021888000*b^2*Sqrt[1365*Pi]) - (7221667*d^16*K1^2*M^4*u^16)/
       (3416162770944000*b^2*Sqrt[1365*Pi]) - (166499*d^18*K1^2*M^4*u^16)/
       (1138720923648000*b^2*Sqrt[1365*Pi]) - 
      (29*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^17)/(17934854547456000*b^2) - 
      (23809*d^2*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^17)/(197283400022016000*b^2) - 
      (158369*d^4*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^17)/(49320850005504000*b^2) - 
      (110461*d^16*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^17)/(65761133340672000*
        b^2) + (13*d^18*K0*K1*M^4*Sqrt[13/(105*Pi)]*u^17)/
       (149118216192000*b^2) - (29*K0*K1*M^4*u^17)/(512424415641600*b^2*
        Sqrt[1365*Pi]) + (4164841*d^2*K0*K1*M^4*u^17)/(197283400022016000*b^2*
        Sqrt[1365*Pi]) + (13459153*d^4*K0*K1*M^4*u^17)/
       (49320850005504000*b^2*Sqrt[1365*Pi]) + (3652793*d^6*K0*K1*M^4*u^17)/
       (5604642046080000*b^2*Sqrt[1365*Pi]) - (117671*d^8*K0*K1*M^4*u^17)/
       (509512913280000*b^2*Sqrt[1365*Pi]) - (1735397*d^10*K0*K1*M^4*u^17)/
       (1245476010240000*b^2*Sqrt[1365*Pi]) - (61*d^12*K0*K1*M^4*u^17)/
       (404638080000*b^2*Sqrt[1365*Pi]) + (56951*d^14*K0*K1*M^4*u^17)/
       (88962572160000*b^2*Sqrt[1365*Pi]) + (15638489*d^16*K0*K1*M^4*u^17)/
       (65761133340672000*b^2*Sqrt[1365*Pi]) + (16109*d^18*K0*K1*M^4*u^17)/
       (1043827513344000*b^2*Sqrt[1365*Pi]) - 
      (29*d^8*K0^2*M^4*Sqrt[13/(105*Pi)]*u^18)/(427020346368000*b^2) + 
      (29*d^10*K0^2*M^4*Sqrt[13/(105*Pi)]*u^18)/(23977078272000*b^2) - 
      (29*d^12*K0^2*M^4*Sqrt[13/(105*Pi)]*u^18)/(213510173184000*b^2) - 
      (29*d^8*K1^2*M^4*Sqrt[13/(105*Pi)]*u^18)/(427020346368000*b^2) + 
      (29*d^10*K1^2*M^4*Sqrt[13/(105*Pi)]*u^18)/(23977078272000*b^2) - 
      (29*d^12*K1^2*M^4*Sqrt[13/(105*Pi)]*u^18)/(213510173184000*b^2) - 
      (29*d^2*K0^2*M^4*u^18)/(163044132249600*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (29*d^2*K1^2*M^4*u^18)/(163044132249600*Sqrt[1365]*b^2*Sqrt[Pi]) - 
      (29*K0^2*M^4*u^18)/(8967427273728000*b^2*Sqrt[1365*Pi]) - 
      (1943*d^4*K0^2*M^4*u^18)/(747285606144000*b^2*Sqrt[1365*Pi]) - 
      (1073*d^6*K0^2*M^4*u^18)/(149457121228800*b^2*Sqrt[1365*Pi]) + 
      (1769*d^8*K0^2*M^4*u^18)/(597828484915200*b^2*Sqrt[1365*Pi]) + 
      (1189*d^12*K0^2*M^4*u^18)/(298914242457600*b^2*Sqrt[1365*Pi]) - 
      (29*d^14*K0^2*M^4*u^18)/(3953892096000*b^2*Sqrt[1365*Pi]) - 
      (1073*d^16*K0^2*M^4*u^18)/(427020346368000*b^2*Sqrt[1365*Pi]) - 
      (29*d^18*K0^2*M^4*u^18)/(142340115456000*b^2*Sqrt[1365*Pi]) - 
      (29*K1^2*M^4*u^18)/(8967427273728000*b^2*Sqrt[1365*Pi]) - 
      (1943*d^4*K1^2*M^4*u^18)/(747285606144000*b^2*Sqrt[1365*Pi]) - 
      (1073*d^6*K1^2*M^4*u^18)/(149457121228800*b^2*Sqrt[1365*Pi]) + 
      (1769*d^8*K1^2*M^4*u^18)/(597828484915200*b^2*Sqrt[1365*Pi]) + 
      (1189*d^12*K1^2*M^4*u^18)/(298914242457600*b^2*Sqrt[1365*Pi]) - 
      (29*d^14*K1^2*M^4*u^18)/(3953892096000*b^2*Sqrt[1365*Pi]) - 
      (1073*d^16*K1^2*M^4*u^18)/(427020346368000*b^2*Sqrt[1365*Pi]) - 
      (29*d^18*K1^2*M^4*u^18)/(142340115456000*b^2*Sqrt[1365*Pi]))/Pi}, 2, 
   15, 1], SeriesData[p, 0, {(-1/132*(K1^2*M^5*Sqrt[Pi/1365]*u^3)/b^3 + 
      (19*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(264*b^3) - 
      (K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(352*b^3) - 
      (5*d^6*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(352*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/195]*u^3)/(176*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/105]*u^3)/(528*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(15*Pi)/91]*u^3)/(352*b^3) + 
      (3*d^4*K0^2*M^5*Sqrt[(15*Pi)/91]*u^3)/(352*b^3) - 
      (47*d^2*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(2112*b^3) + 
      (139*d^4*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(2112*b^3) - 
      (7*d^6*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(192*b^3) - 
      (K0*K1*M^5*Sqrt[(35*Pi)/39]*u^4)/(704*b^3) - 
      (101*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(2112*b^3) - 
      (157*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(2112*b^3) - 
      (79*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(3168*b^3) - 
      (587*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(6336*b^3) + 
      (103*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(396*b^3) - 
      (K0^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(528*b^3) - 
      (43*d^6*K1^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(2112*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(13*Pi)/105]*u^5)/(96*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(66*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(12*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[(5*Pi)/273]*u^6)/(33*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^6)/(132*b^3) - 
      (K0^2*M^5*Sqrt[Pi/1365]*u^7)/(396*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(396*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(132*b^3) - 
      (K1^2*M^5*Sqrt[Pi/1365]*u^7)/(396*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(396*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(132*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(5*Pi)/273]*u^7)/(396*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(5*Pi)/273]*u^7)/(396*b^3))/Pi, 0, 
    (-1/44*(K1*M^5*Sqrt[Pi/1365]*u)/(b^3*E^u) + 
      (19*d^4*K1*M^5*Sqrt[Pi/1365]*u)/(88*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(13*Pi)/105]*u)/(176*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(21*Pi)/65]*u)/(176*b^3*E^u) - 
      (61*d^2*K0*M^5*Sqrt[Pi/1365]*u^2)/(352*b^3*E^u) - 
      (101*d^6*K0*M^5*Sqrt[Pi/1365]*u^2)/(352*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/1365]*u^2)/(44*b^3*E^u) + 
      (19*d^4*K1*M^5*Sqrt[Pi/1365]*u^2)/(88*b^3*E^u) - 
      (K0*M^5*Sqrt[(5*Pi)/273]*u^2)/(88*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(13*Pi)/105]*u^2)/(176*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(21*Pi)/65]*u^2)/(176*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(91*Pi)/15]*u^2)/(176*b^3*E^u) - 
      (61*d^2*K0*M^5*Sqrt[Pi/1365]*u^3)/(352*b^3*E^u) - 
      (101*d^6*K0*M^5*Sqrt[Pi/1365]*u^3)/(352*b^3*E^u) + 
      (37*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(128*b^3) - 
      (799*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(1056*b^3) + 
      (1427*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(4224*b^3) - 
      (151*K1*M^5*Sqrt[Pi/1365]*u^3)/(2112*b^3*E^u) - 
      (493*d^2*K1*M^5*Sqrt[Pi/1365]*u^3)/(2112*b^3*E^u) + 
      (1439*d^4*K1*M^5*Sqrt[Pi/1365]*u^3)/(2112*b^3*E^u) - 
      (K0*M^5*Sqrt[(5*Pi)/273]*u^3)/(88*b^3*E^u) + 
      (89*d^8*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(8448*b^3) - 
      (53*d^6*K1*M^5*Sqrt[(5*Pi)/273]*u^3)/(704*b^3*E^u) + 
      (K1^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(1056*b^3) + 
      (163*d^2*K1^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(4224*b^3) - 
      (149*d^4*K1^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(4224*b^3) + 
      (31*K0^2*M^5*Sqrt[(7*Pi)/195]*u^3)/(2816*b^3) - 
      (23*d^6*K1^2*M^5*Sqrt[(15*Pi)/91]*u^3)/(1408*b^3) + 
      (d^4*K0*M^5*Sqrt[(91*Pi)/15]*u^3)/(176*b^3*E^u) + 
      (3*d^8*K1^2*M^5*Sqrt[(105*Pi)/13]*u^3)/(1408*b^3) - 
      (41*K0*M^5*Sqrt[Pi/1365]*u^4)/(1056*b^3*E^u) - 
      (67*d^2*K0*M^5*Sqrt[Pi/1365]*u^4)/(528*b^3*E^u) + 
      (391*d^4*K0*M^5*Sqrt[Pi/1365]*u^4)/(1056*b^3*E^u) + 
      (1207*d^4*K1*M^5*Sqrt[Pi/1365]*u^4)/(2112*b^3*E^u) + 
      (61319*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(253440*b^3) + 
      (9301*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(7920*b^3) - 
      (36917*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(14080*b^3) + 
      (22943*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(50688*b^3) - 
      (3*d^6*K0*M^5*Sqrt[(3*Pi)/455]*u^4)/(44*b^3*E^u) - 
      (85*d^2*K1*M^5*Sqrt[(5*Pi)/273]*u^4)/(2112*b^3*E^u) - 
      (17*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(2112*b^3*E^u) - 
      (17*d^6*K1*M^5*Sqrt[(13*Pi)/105]*u^4)/(704*b^3*E^u) + 
      (367*d^6*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^4)/(6336*b^3) - 
      (K0*M^5*Sqrt[Pi/1365]*u^5)/(48*b^3*E^u) - 
      (2*d^2*K0*M^5*Sqrt[Pi/1365]*u^5)/(33*b^3*E^u) + 
      (97*d^4*K0*M^5*Sqrt[Pi/1365]*u^5)/(528*b^3*E^u) + 
      (93241*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(253440*b^3) - 
      (66461*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(84480*b^3) + 
      (10951*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(50688*b^3) - 
      (17*d^2*K1*M^5*Sqrt[Pi/1365]*u^5)/(264*b^3*E^u) + 
      (107*d^4*K1*M^5*Sqrt[Pi/1365]*u^5)/(528*b^3*E^u) + 
      (7841*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(47520*b^3) + 
      (646313*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(760320*b^3) - 
      (1421839*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(760320*b^3) + 
      (26861*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(50688*b^3) + 
      (16477*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(50688*b^3) - 
      (3*d^6*K0*M^5*Sqrt[(3*Pi)/455]*u^5)/(88*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(5*Pi)/273]*u^5)/(44*b^3*E^u) + 
      (287*K0^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(31680*b^3) + 
      (1009*d^8*K0^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(50688*b^3) - 
      (K1*M^5*Sqrt[(13*Pi)/105]*u^5)/(528*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/1365]*u^6)/(132*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/1365]*u^6)/(132*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/1365]*u^6)/(44*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/1365]*u^6)/(132*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/1365]*u^6)/(132*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/1365]*u^6)/(44*b^3*E^u) + 
      (1489*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(17280*b^3) + 
      (112397*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(190080*b^3) - 
      (225451*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(190080*b^3) + 
      (101*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(396*b^3) + 
      (d^4*K0*M^5*Sqrt[(5*Pi)/273]*u^6)/(132*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(5*Pi)/273]*u^6)/(132*b^3*E^u) + 
      (17*d^6*K0*K1*M^5*Sqrt[(21*Pi)/65]*u^6)/(1408*b^3) + 
      (15929*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(190080*b^3) - 
      (27217*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(190080*b^3) + 
      (137*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(12672*b^3) + 
      (103*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(15840*b^3) - 
      (10523*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(63360*b^3) + 
      (151*d^8*K1^2*M^5*Sqrt[(5*Pi)/273]*u^7)/(12672*b^3) + 
      (41*K0^2*M^5*Sqrt[(7*Pi)/195]*u^7)/(47520*b^3) + 
      (7*d^8*K0^2*M^5*Sqrt[(7*Pi)/195]*u^7)/(1152*b^3) + 
      (311*d^2*K1^2*M^5*Sqrt[(7*Pi)/195]*u^7)/(21120*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(13*Pi)/105]*u^7)/(4224*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(1080*b^3) - 
      (499*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(11880*b^3) - 
      (19*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(792*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(33*b^3) + 
      (59*d^2*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^8)/(11880*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(264*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(264*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(264*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(264*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(264*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(264*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(264*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(264*b^3))/Pi, 
    (((-1/528*I)*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^3)/b^3 - 
      ((I/176)*d^2*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^3)/b^3 + 
      ((I/176)*d^4*K0*K1*M^5*Sqrt[21/(65*Pi)]*u^3)/b^3 - 
      ((I/528)*d^6*K0*K1*M^5*Sqrt[35/(39*Pi)]*u^3)/b^3 - 
      (K1^2*M^5*Sqrt[Pi/1365]*u^3)/(66*b^3) + 
      (19*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(132*b^3) - 
      (K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(176*b^3) - 
      (5*d^6*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(176*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/195]*u^3)/(88*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/105]*u^3)/(264*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(15*Pi)/91]*u^3)/(176*b^3) + 
      (3*d^4*K0^2*M^5*Sqrt[(15*Pi)/91]*u^3)/(176*b^3) - 
      ((I/288)*d^2*K1^2*M^5*Sqrt[5/(273*Pi)]*u^4)/b^3 - 
      (((23*I)/1728)*d^4*K1^2*M^5*Sqrt[5/(273*Pi)]*u^4)/b^3 - 
      ((I/1056)*K0^2*M^5*Sqrt[7/(195*Pi)]*u^4)/b^3 - 
      ((I/352)*d^2*K0^2*M^5*Sqrt[7/(195*Pi)]*u^4)/b^3 - 
      ((I/880)*K1^2*M^5*Sqrt[7/(195*Pi)]*u^4)/b^3 - 
      ((I/132)*d^6*K1^2*M^5*Sqrt[7/(195*Pi)]*u^4)/b^3 + 
      ((I/352)*d^4*K0^2*M^5*Sqrt[21/(65*Pi)]*u^4)/b^3 - 
      ((I/1056)*d^6*K0^2*M^5*Sqrt[35/(39*Pi)]*u^4)/b^3 - 
      (47*d^2*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(1056*b^3) + 
      (139*d^4*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(1056*b^3) - 
      (7*d^6*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(96*b^3) - 
      (K0*K1*M^5*Sqrt[(35*Pi)/39]*u^4)/(352*b^3) - 
      (((313*I)/15840)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((15649*I)/95040)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      ((I/220)*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^5)/b^3 - 
      (((23*I)/2640)*d^2*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^5)/b^3 + 
      (((41*I)/1320)*d^4*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^5)/b^3 - 
      (((47*I)/2640)*d^6*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^5)/b^3 - 
      (101*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(1056*b^3) - 
      (157*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(1056*b^3) - 
      (79*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(1584*b^3) - 
      (587*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(3168*b^3) + 
      (103*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(198*b^3) - 
      (K0^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(264*b^3) - 
      (43*d^6*K1^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(1056*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(13*Pi)/105]*u^5)/(48*b^3) + 
      ((I/432)*K0^2*M^5*Sqrt[5/(273*Pi)]*u^6)/b^3 - 
      (((5*I)/432)*d^4*K0^2*M^5*Sqrt[5/(273*Pi)]*u^6)/b^3 - 
      ((I/330)*d^2*K0^2*M^5*Sqrt[7/(195*Pi)]*u^6)/b^3 - 
      ((I/165)*d^6*K0^2*M^5*Sqrt[7/(195*Pi)]*u^6)/b^3 - 
      ((I/660)*K1^2*M^5*Sqrt[7/(195*Pi)]*u^6)/b^3 - 
      ((I/165)*d^2*K1^2*M^5*Sqrt[7/(195*Pi)]*u^6)/b^3 + 
      ((I/60)*d^4*K1^2*M^5*Sqrt[7/(195*Pi)]*u^6)/b^3 - 
      ((I/110)*d^6*K1^2*M^5*Sqrt[7/(195*Pi)]*u^6)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(33*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(6*b^3) + 
      (2*d^4*K0*K1*M^5*Sqrt[(5*Pi)/273]*u^6)/(33*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^6)/(66*b^3) - 
      (((527*I)/23760)*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((3139*I)/23760)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      ((I/108)*d^4*K0*K1*M^5*Sqrt[5/(273*Pi)]*u^7)/b^3 - 
      ((I/165)*d^2*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^7)/b^3 - 
      ((I/165)*d^6*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^7)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/1365]*u^7)/(198*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(198*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(66*b^3) - 
      (K1^2*M^5*Sqrt[Pi/1365]*u^7)/(198*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(198*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(66*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(5*Pi)/273]*u^7)/(198*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(5*Pi)/273]*u^7)/(198*b^3) + 
      (((779*I)/5940)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]))/Pi, 
    ((373*d^2*K1*M^5*Sqrt[Pi/1365]*u)/(704*b^3*E^u) - 
      (71*d^4*K1*M^5*Sqrt[Pi/1365]*u)/(176*b^3*E^u) - 
      (551*d^6*K1*M^5*Sqrt[Pi/1365]*u)/(704*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(21*Pi)/65]*u)/(32*b^3*E^u) + 
      (223*K0*M^5*Sqrt[Pi/1365]*u^2)/(1408*b^3*E^u) + 
      (127*d^2*K0*M^5*Sqrt[Pi/1365]*u^2)/(128*b^3*E^u) + 
      (757*d^8*K0*M^5*Sqrt[Pi/1365]*u^2)/(1408*b^3*E^u) + 
      (373*d^2*K1*M^5*Sqrt[Pi/1365]*u^2)/(704*b^3*E^u) - 
      (71*d^4*K1*M^5*Sqrt[Pi/1365]*u^2)/(176*b^3*E^u) - 
      (551*d^6*K1*M^5*Sqrt[Pi/1365]*u^2)/(704*b^3*E^u) - 
      (41*d^4*K0*M^5*Sqrt[(3*Pi)/455]*u^2)/(64*b^3*E^u) + 
      (47*d^6*K0*M^5*Sqrt[(7*Pi)/195]*u^2)/(1408*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(21*Pi)/65]*u^2)/(32*b^3*E^u) + 
      (223*K0*M^5*Sqrt[Pi/1365]*u^3)/(1408*b^3*E^u) + 
      (127*d^2*K0*M^5*Sqrt[Pi/1365]*u^3)/(128*b^3*E^u) + 
      (757*d^8*K0*M^5*Sqrt[Pi/1365]*u^3)/(1408*b^3*E^u) - 
      (270401*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(2297856*b^3) - 
      (1601477*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(2297856*b^3) + 
      (536329*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(382976*b^3) - 
      (8461*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(34816*b^3) - 
      (8513*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(2297856*b^3) + 
      (68209*d^2*K1*M^5*Sqrt[Pi/1365]*u^3)/(42240*b^3*E^u) - 
      (32443*d^4*K1*M^5*Sqrt[Pi/1365]*u^3)/(10560*b^3*E^u) + 
      (841*d^6*K1*M^5*Sqrt[Pi/1365]*u^3)/(2816*b^3*E^u) + 
      (15349*d^8*K1*M^5*Sqrt[Pi/1365]*u^3)/(16896*b^3*E^u) + 
      (2227*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(6144*b^3) - 
      (28513*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(35904*b^3) + 
      (12491*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(95744*b^3) - 
      (41*d^4*K0*M^5*Sqrt[(3*Pi)/455]*u^3)/(64*b^3*E^u) - 
      (86573*d^8*K0^2*M^5*Sqrt[(3*Pi)/455]*u^3)/(765952*b^3) + 
      (311*K1^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(26112*b^3) + 
      (47*d^6*K0*M^5*Sqrt[(7*Pi)/195]*u^3)/(1408*b^3*E^u) + 
      (1627*K1*M^5*Sqrt[(13*Pi)/105]*u^3)/(84480*b^3*E^u) + 
      (4139*d^6*K1^2*M^5*Sqrt[(35*Pi)/39]*u^3)/(574464*b^3) - 
      (115*d^10*K1^2*M^5*Sqrt[(35*Pi)/39]*u^3)/(382976*b^3) + 
      (4859*K0*M^5*Sqrt[Pi/1365]*u^4)/(42240*b^3*E^u) - 
      (70891*d^4*K0*M^5*Sqrt[Pi/1365]*u^4)/(42240*b^3*E^u) + 
      (58909*d^2*K1*M^5*Sqrt[Pi/1365]*u^4)/(42240*b^3*E^u) - 
      (30223*d^4*K1*M^5*Sqrt[Pi/1365]*u^4)/(10560*b^3*E^u) + 
      (4519*d^6*K1*M^5*Sqrt[Pi/1365]*u^4)/(8448*b^3*E^u) + 
      (11509*d^8*K1*M^5*Sqrt[Pi/1365]*u^4)/(16896*b^3*E^u) - 
      (24799937*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(68935680*b^3) - 
      (151710971*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(68935680*b^3) + 
      (48729953*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(11489280*b^3) - 
      (16110803*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(34467840*b^3) - 
      (81852373*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(68935680*b^3) - 
      (598277*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(22978560*b^3) + 
      (4183*d^2*K0*M^5*Sqrt[(3*Pi)/455]*u^4)/(14080*b^3*E^u) + 
      (19*d^6*K0*M^5*Sqrt[(3*Pi)/455]*u^4)/(256*b^3*E^u) + 
      (73*d^8*K0*M^5*Sqrt[(13*Pi)/105]*u^4)/(2112*b^3*E^u) + 
      (337*K1*M^5*Sqrt[(21*Pi)/65]*u^4)/(28160*b^3*E^u) + 
      (3299*K0*M^5*Sqrt[Pi/1365]*u^5)/(42240*b^3*E^u) + 
      (22487*d^2*K0*M^5*Sqrt[Pi/1365]*u^5)/(42240*b^3*E^u) - 
      (14527*d^4*K0*M^5*Sqrt[Pi/1365]*u^5)/(14080*b^3*E^u) + 
      (1301*d^6*K0*M^5*Sqrt[Pi/1365]*u^5)/(8448*b^3*E^u) + 
      (1129*d^8*K0*M^5*Sqrt[Pi/1365]*u^5)/(4224*b^3*E^u) - 
      (1712509*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(17233920*b^3) - 
      (51659953*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(68935680*b^3) - 
      (2643409*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(34467840*b^3) - 
      (63517*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(7659520*b^3) + 
      (1013*K1*M^5*Sqrt[Pi/1365]*u^5)/(23040*b^3*E^u) + 
      (92777*d^2*K1*M^5*Sqrt[Pi/1365]*u^5)/(126720*b^3*E^u) - 
      (39829*d^4*K1*M^5*Sqrt[Pi/1365]*u^5)/(31680*b^3*E^u) + 
      (1201*d^6*K1*M^5*Sqrt[Pi/1365]*u^5)/(8448*b^3*E^u) + 
      (1909*d^8*K1*M^5*Sqrt[Pi/1365]*u^5)/(5632*b^3*E^u) - 
      (245403167*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(723824640*b^3) - 
      (3033063697*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(1447649280*b^3) + 
      (132028909*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(32901120*b^3) - 
      (990391*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(41361408*b^3) - 
      (1687975*d^6*K1^2*M^5*Sqrt[(5*Pi)/273]*u^5)/(20680704*b^3) - 
      (3387647*d^8*K1^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(20680704*b^3) + 
      (12493*d^4*K0^2*M^5*Sqrt[(13*Pi)/105]*u^5)/(119680*b^3) - 
      (561137*d^8*K0^2*M^5*Sqrt[(13*Pi)/105]*u^5)/(17233920*b^3) + 
      (547*K0*M^5*Sqrt[Pi/1365]*u^6)/(88704*b^3*E^u) + 
      (38153*d^2*K0*M^5*Sqrt[Pi/1365]*u^6)/(177408*b^3*E^u) + 
      (3307*K1*M^5*Sqrt[Pi/1365]*u^6)/(443520*b^3*E^u) + 
      (19387*d^2*K1*M^5*Sqrt[Pi/1365]*u^6)/(80640*b^3*E^u) - 
      (330541*d^4*K1*M^5*Sqrt[Pi/1365]*u^6)/(887040*b^3*E^u) + 
      (1103*d^8*K1*M^5*Sqrt[Pi/1365]*u^6)/(8448*b^3*E^u) - 
      (32725967*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(180956160*b^3) - 
      (12340781*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(8225280*b^3) + 
      (5921519*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(2261952*b^3) - 
      (22916071*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(25850880*b^3) - 
      (125683*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(6462720*b^3) - 
      (12041*d^4*K0*M^5*Sqrt[(5*Pi)/273]*u^6)/(177408*b^3*E^u) + 
      (5*d^6*K0*M^5*Sqrt[(5*Pi)/273]*u^6)/(2816*b^3*E^u) - 
      (15905*d^6*K0*K1*M^5*Sqrt[(5*Pi)/273]*u^6)/(2585088*b^3) - 
      (7*d^6*K1*M^5*Sqrt[(7*Pi)/195]*u^6)/(8448*b^3*E^u) + 
      (71*d^8*K0*M^5*Sqrt[(13*Pi)/105]*u^6)/(8448*b^3*E^u) + 
      (2339*d^2*K0*M^5*Sqrt[Pi/1365]*u^7)/(55440*b^3*E^u) - 
      (3217*d^4*K0*M^5*Sqrt[Pi/1365]*u^7)/(55440*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/1365]*u^7)/(48*b^3*E^u) - 
      (578687*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(72382464*b^3) - 
      (7667741*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(32901120*b^3) + 
      (61434811*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(180956160*b^3) + 
      (1258181*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(25850880*b^3) - 
      (1485433*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(10340352*b^3) - 
      (35869*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(10340352*b^3) + 
      (1327*d^2*K1*M^5*Sqrt[Pi/1365]*u^7)/(27720*b^3*E^u) - 
      (883*d^4*K1*M^5*Sqrt[Pi/1365]*u^7)/(13860*b^3*E^u) - 
      (18373*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(382976*b^3) - 
      (4135139*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(17233920*b^3) + 
      (3560549*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(8616960*b^3) + 
      (40723*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(506880*b^3) - 
      (1152659*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(5744640*b^3) + 
      (d^8*K0*M^5*Sqrt[(3*Pi)/455]*u^7)/(88*b^3*E^u) - 
      (3177*d^10*K1^2*M^5*Sqrt[(3*Pi)/455]*u^7)/(1914880*b^3) - 
      (d^6*K1*M^5*Sqrt[(7*Pi)/195]*u^7)/(264*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(7*Pi)/195]*u^7)/(176*b^3*E^u) + 
      (K0*M^5*Sqrt[(13*Pi)/105]*u^7)/(5040*b^3*E^u) + 
      (K1*M^5*Sqrt[(13*Pi)/105]*u^7)/(5040*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/1365]*u^8)/(88*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/1365]*u^8)/(88*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/1365]*u^8)/(88*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/1365]*u^8)/(88*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/1365]*u^8)/(88*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/1365]*u^8)/(88*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/1365]*u^8)/(88*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/1365]*u^8)/(88*b^3*E^u) - 
      (109979*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(15079680*b^3) - 
      (3126703*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(30159360*b^3) + 
      (191027*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(1507968*b^3) + 
      (108907*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(1292544*b^3) - 
      (57221*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(587520*b^3) - 
      (4757*d^10*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^8)/(12925440*b^3) - 
      (10561*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(90478080*b^3) - 
      (921127*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(90478080*b^3) + 
      (413071*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(45239040*b^3) + 
      (27241*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(2154240*b^3) - 
      (16339*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(1436160*b^3) - 
      (439*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(4308480*b^3) - 
      (6557*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(90478080*b^3) - 
      (210719*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(18095616*b^3) + 
      (438803*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(45239040*b^3) + 
      (99823*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(6462720*b^3) - 
      (168671*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(12925440*b^3) - 
      (4897*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(12925440*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(12240*b^3) - 
      (1213*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(403920*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(935*b^3) + 
      (1189*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(201960*b^3) - 
      (53*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(80784*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(91*Pi)/15]*u^10)/(26928*b^3) + 
      (K0^2*M^5*Sqrt[Pi/1365]*u^11)/(146880*b^3) + 
      (11*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(146880*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(14688*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(29376*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(9792*b^3) + 
      (K1^2*M^5*Sqrt[Pi/1365]*u^11)/(146880*b^3) + 
      (11*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(146880*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(14688*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(29376*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(9792*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/195]*u^11)/(24480*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/195]*u^11)/(24480*b^3))/Pi, 
    ((((83*I)/88704)*K0*K1*M^5*Sqrt[13/(105*Pi)]*u^3)/b^3 - 
      (((73*I)/4620)*d^4*K0*K1*M^5*Sqrt[13/(105*Pi)]*u^3)/b^3 + 
      (((2221*I)/316800)*d^8*K0*K1*M^5*Sqrt[13/(105*Pi)]*u^3)/b^3 + 
      (157*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(1408*b^3) + 
      (317*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(704*b^3) - 
      (1193*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(1056*b^3) + 
      (977*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(2112*b^3) + 
      (659*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(2112*b^3) - 
      (289*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(2112*b^3) + 
      (89*d^8*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(4224*b^3) - 
      (K1^2*M^5*Sqrt[(7*Pi)/195]*u^3)/(528*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(39*Pi)/35]*u^3)/(64*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(105*Pi)/13]*u^3)/(704*b^3) + 
      (((3449*I)/24640)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) - 
      (((12809*I)/221760)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) + 
      (((3151*I)/158400)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) + 
      (((283*I)/177408)*K0^2*M^5*Sqrt[5/(273*Pi)]*u^4)/b^3 + 
      (((97*I)/8448)*d^8*K0^2*M^5*Sqrt[5/(273*Pi)]*u^4)/b^3 - 
      (((11141*I)/571725)*d^4*K0^2*M^5*Sqrt[13/(105*Pi)]*u^4)/b^3 + 
      (((11873*I)/443520)*d^2*K1^2*M^5*Sqrt[13/(105*Pi)]*u^4)/b^3 + 
      (59603*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(31680*b^3) - 
      (27187*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(7040*b^3) + 
      (4691*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(6336*b^3) + 
      (22943*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(25344*b^3) + 
      (3263*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^4)/(126720*b^3) + 
      (((11467*I)/147840)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((150571*I)/1143450)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((859*I)/40320)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((41131*I)/1330560)*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((45841*I)/88704)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((35687*I)/266112)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((359*I)/1320)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((61760737*I)/878169600)*d^4*K0*K1*M^5*Sqrt[13/(105*Pi)]*u^5)/b^3 + 
      (12127*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(47520*b^3) + 
      (540653*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(380160*b^3) - 
      (1125199*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(380160*b^3) + 
      (16477*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(25344*b^3) + 
      (3205*d^6*K1^2*M^5*Sqrt[(5*Pi)/273]*u^5)/(25344*b^3) + 
      (197*K0^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(15840*b^3) + 
      (10723*d^2*K0^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(126720*b^3) - 
      (7043*d^4*K0^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(42240*b^3) + 
      (757*d^6*K0^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(25344*b^3) + 
      (1009*d^8*K0^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(25344*b^3) + 
      (((937*I)/166320)*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) + 
      (((574963*I)/1330560)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) + 
      (((310579081*I)/878169600)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) - 
      (((263023*I)/1330560)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) + 
      (((20309*I)/63360)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) - 
      (((158211*I)/985600)*d^4*K1^2*M^5*Sqrt[3/(455*Pi)]*u^6)/b^3 - 
      (((3973*I)/266112)*d^4*K0^2*M^5*Sqrt[5/(273*Pi)]*u^6)/b^3 - 
      (((10651*I)/1330560)*d^6*K0^2*M^5*Sqrt[13/(105*Pi)]*u^6)/b^3 + 
      (((3311807*I)/292723200)*d^8*K0^2*M^5*Sqrt[13/(105*Pi)]*u^6)/b^3 + 
      (((3309947*I)/878169600)*K1^2*M^5*Sqrt[13/(105*Pi)]*u^6)/b^3 + 
      (((63*I)/7040)*d^8*K1^2*M^5*Sqrt[21/(65*Pi)]*u^6)/b^3 + 
      (((551163*I)/43366400)*d^6*K1^2*M^5*Sqrt[39/(35*Pi)]*u^6)/b^3 + 
      (12059*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(95040*b^3) + 
      (97277*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(95040*b^3) - 
      (182251*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(95040*b^3) + 
      (181*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(704*b^3) + 
      (101*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(198*b^3) - 
      (((4007*I)/110880)*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((176483*I)/1330560)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((18987911*I)/292723200)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((5427229*I)/878169600)*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((34943*I)/147840)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((4399*I)/140800)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((204830453*I)/390297600)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (107*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(23760*b^3) + 
      (15209*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(95040*b^3) - 
      (2147*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(8640*b^3) + 
      (43*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(7920*b^3) - 
      (9323*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(31680*b^3) - 
      (61*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(2112*b^3) + 
      (233*d^2*K1^2*M^5*Sqrt[(3*Pi)/455]*u^7)/(3520*b^3) + 
      (151*d^8*K1^2*M^5*Sqrt[(5*Pi)/273]*u^7)/(6336*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/195]*u^7)/(6336*b^3) + 
      (7*d^8*K0^2*M^5*Sqrt[(7*Pi)/195]*u^7)/(576*b^3) + 
      (((53*I)/23760)*K0*K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) + 
      (((1769*I)/12096)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) - 
      (((6547*I)/41580)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) - 
      (((3271*I)/24640)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) + 
      (((449*I)/3168)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) - 
      (((7157*I)/2286900)*d^6*K0^2*M^5*Sqrt[13/(105*Pi)]*u^8)/b^3 - 
      ((I/6160)*d^4*K1^2*M^5*Sqrt[13/(105*Pi)]*u^8)/b^3 - 
      (((619*I)/166320)*d^6*K1^2*M^5*Sqrt[13/(105*Pi)]*u^8)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(540*b^3) - 
      (499*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(5940*b^3) - 
      (19*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(396*b^3) + 
      (2*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(33*b^3) + 
      (59*d^2*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^8)/(5940*b^3) - 
      (((191*I)/166320)*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((1147*I)/55440)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((59*I)/3696)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((138469*I)/9147600)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((29*I)/1320)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((191*I)/166320)*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((151*I)/7920)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((43*I)/1320)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      ((I/330)*d^8*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^9)/b^3 + 
      (d^2*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(132*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(132*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(132*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(132*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(132*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(132*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(132*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(132*b^3) - 
      ((I/308)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]) + 
      (((32*I)/1155)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]) - 
      (((211*I)/4620)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]))/Pi, 
    ((3313*d^2*K1*M^5*Sqrt[Pi/1365]*u)/(2816*b^3*E^u) + 
      (2881*d^8*K1*M^5*Sqrt[(3*Pi)/455]*u)/(11968*b^3*E^u) - 
      (787*d^4*K1*M^5*Sqrt[(7*Pi)/195]*u)/(2992*b^3*E^u) + 
      (113*d^10*K1*M^5*Sqrt[(21*Pi)/65]*u)/(47872*b^3*E^u) - 
      (129*d^6*K1*M^5*Sqrt[(39*Pi)/35]*u)/(23936*b^3*E^u) + 
      (19*K1*M^5*Sqrt[(65*Pi)/21]*u)/(11968*b^3*E^u) - 
      (3727*d^8*K0*M^5*Sqrt[Pi/1365]*u^2)/(8704*b^3*E^u) + 
      (3457*d^10*K0*M^5*Sqrt[Pi/1365]*u^2)/(95744*b^3*E^u) + 
      (3313*d^2*K1*M^5*Sqrt[Pi/1365]*u^2)/(2816*b^3*E^u) - 
      (18527*d^2*K0*M^5*Sqrt[(3*Pi)/455]*u^2)/(95744*b^3*E^u) + 
      (239*d^6*K0*M^5*Sqrt[(3*Pi)/455]*u^2)/(23936*b^3*E^u) + 
      (2881*d^8*K1*M^5*Sqrt[(3*Pi)/455]*u^2)/(11968*b^3*E^u) - 
      (941*K0*M^5*Sqrt[(7*Pi)/195]*u^2)/(95744*b^3*E^u) - 
      (787*d^4*K1*M^5*Sqrt[(7*Pi)/195]*u^2)/(2992*b^3*E^u) + 
      (807*d^4*K0*M^5*Sqrt[(15*Pi)/91]*u^2)/(11968*b^3*E^u) + 
      (113*d^10*K1*M^5*Sqrt[(21*Pi)/65]*u^2)/(47872*b^3*E^u) - 
      (129*d^6*K1*M^5*Sqrt[(39*Pi)/35]*u^2)/(23936*b^3*E^u) + 
      (19*K1*M^5*Sqrt[(65*Pi)/21]*u^2)/(11968*b^3*E^u) - 
      (5861143*K0*M^5*Sqrt[Pi/1365]*u^3)/(66350592*b^3*E^u) - 
      (42513313*d^2*K0*M^5*Sqrt[Pi/1365]*u^3)/(66350592*b^3*E^u) + 
      (9873817*d^4*K0*M^5*Sqrt[Pi/1365]*u^3)/(8293824*b^3*E^u) - 
      (3727*d^8*K0*M^5*Sqrt[Pi/1365]*u^3)/(8704*b^3*E^u) + 
      (3457*d^10*K0*M^5*Sqrt[Pi/1365]*u^3)/(95744*b^3*E^u) - 
      (760379*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(765952*b^3) + 
      (1286141*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(43659264*b^3) - 
      (435689*K1*M^5*Sqrt[Pi/1365]*u^3)/(2365440*b^3*E^u) + 
      (214241*d^4*K1*M^5*Sqrt[Pi/1365]*u^3)/(91392*b^3*E^u) - 
      (1820267*d^8*K1*M^5*Sqrt[Pi/1365]*u^3)/(1914880*b^3*E^u) + 
      (19433*d^10*K1*M^5*Sqrt[Pi/1365]*u^3)/(359040*b^3*E^u) - 
      (1517881*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(43659264*b^3) - 
      (5561551*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(5292032*b^3) + 
      (170494151*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(174637056*b^3) + 
      (38948831*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(29106176*b^3) - 
      (107613299*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(87318528*b^3) + 
      (494231*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(58212352*b^3) - 
      (16506111*d^4*K0^2*M^5*Sqrt[(3*Pi)/455]*u^3)/(116424704*b^3) - 
      (267471*d^2*K1*M^5*Sqrt[(3*Pi)/455]*u^3)/(609280*b^3*E^u) - 
      (6971*d^6*K0*M^5*Sqrt[(5*Pi)/273]*u^3)/(502656*b^3*E^u) - 
      (599275*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(349274112*b^3) + 
      (2772899*d^2*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(21829632*b^3) + 
      (17764933*d^8*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(116424704*b^3) - 
      (1219*d^12*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(6848512*b^3) + 
      (21929*d^6*K1*M^5*Sqrt[(7*Pi)/195]*u^3)/(2872320*b^3*E^u) - 
      (8005*d^12*K1^2*M^5*Sqrt[(35*Pi)/39]*u^3)/(58212352*b^3) - 
      (21785831*K0*M^5*Sqrt[Pi/1365]*u^4)/(189573120*b^3*E^u) - 
      (1197700457*d^2*K0*M^5*Sqrt[Pi/1365]*u^4)/(1327011840*b^3*E^u) + 
      (103260419*d^4*K0*M^5*Sqrt[Pi/1365]*u^4)/(66350592*b^3*E^u) + 
      (36997*d^6*K0*M^5*Sqrt[Pi/1365]*u^4)/(456960*b^3*E^u) - 
      (3710813*d^8*K0*M^5*Sqrt[Pi/1365]*u^4)/(5744640*b^3*E^u) + 
      (150439*d^10*K0*M^5*Sqrt[Pi/1365]*u^4)/(5744640*b^3*E^u) + 
      (12394873*d^4*K1*M^5*Sqrt[Pi/1365]*u^4)/(3659040*b^3*E^u) - 
      (1377839*d^6*K1*M^5*Sqrt[Pi/1365]*u^4)/(8616960*b^3*E^u) - 
      (2219447*d^8*K1*M^5*Sqrt[Pi/1365]*u^4)/(1914880*b^3*E^u) + 
      (49727*d^10*K1*M^5*Sqrt[Pi/1365]*u^4)/(1436160*b^3*E^u) + 
      (1272368341*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(10478223360*b^3) + 
      (8608743593*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(5239111680*b^3) - 
      (1322868683*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(698548224*b^3) + 
      (15977305787*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(10478223360*b^3) - 
      (122407*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(13697024*b^3) + 
      (25117291*d^10*K0*K1*M^5*Sqrt[(3*Pi)/455]*u^4)/(582123520*b^3) - 
      (43152775*K1*M^5*Sqrt[(5*Pi)/273]*u^4)/(796207104*b^3*E^u) - 
      (567386551*d^6*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(2619555840*b^3) - 
      (280532837*d^2*K1*M^5*Sqrt[(13*Pi)/105]*u^4)/(1990517760*b^3*E^u) - 
      (55259801*K0*M^5*Sqrt[Pi/1365]*u^5)/(530804736*b^3*E^u) - 
      (220546913*d^2*K0*M^5*Sqrt[Pi/1365]*u^5)/(294891520*b^3*E^u) + 
      (197588513*d^4*K0*M^5*Sqrt[Pi/1365]*u^5)/(147445760*b^3*E^u) - 
      (1890337*d^8*K0*M^5*Sqrt[Pi/1365]*u^5)/(3829760*b^3*E^u) + 
      (146873*d^10*K0*M^5*Sqrt[Pi/1365]*u^5)/(11489280*b^3*E^u) + 
      (39475823*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(654888960*b^3) + 
      (6571066703*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(10478223360*b^3) + 
      (3140020613*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(5239111680*b^3) + 
      (161071529*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(3492741120*b^3) - 
      (640811*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(232849408*b^3) - 
      (2904262807*K1*M^5*Sqrt[Pi/1365]*u^5)/(15924142080*b^3*E^u) - 
      (13168830553*d^2*K1*M^5*Sqrt[Pi/1365]*u^5)/(15924142080*b^3*E^u) + 
      (12769147861*d^4*K1*M^5*Sqrt[Pi/1365]*u^5)/(7962071040*b^3*E^u) + 
      (360799*d^10*K1*M^5*Sqrt[Pi/1365]*u^5)/(22978560*b^3*E^u) + 
      (1325793709*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(5000970240*b^3) - 
      (37903735267*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(11581194240*b^3) - 
      (7724732123*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(6471843840*b^3) + 
      (5709548959*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(3143467008*b^3) + 
      (4013579611*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(31434670080*b^3) - 
      (4256489*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(616366080*b^3) - 
      (58348237*d^4*K0^2*M^5*Sqrt[(3*Pi)/455]*u^5)/(232849408*b^3) + 
      (2857*d^6*K1*M^5*Sqrt[(5*Pi)/273]*u^5)/(765952*b^3*E^u) + 
      (19929320849*d^2*K1^2*M^5*Sqrt[(5*Pi)/273]*u^5)/(44008538112*b^3) - 
      (432863371*d^6*K0^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(5239111680*b^3) - 
      (67469*d^6*K0*M^5*Sqrt[(13*Pi)/105]*u^5)/(120637440*b^3*E^u) - 
      (3334073*d^8*K1*M^5*Sqrt[(13*Pi)/105]*u^5)/(68935680*b^3*E^u) - 
      (4020829*K0*M^5*Sqrt[Pi/1365]*u^6)/(117089280*b^3*E^u) - 
      (476884873*d^2*K0*M^5*Sqrt[Pi/1365]*u^6)/(1592414208*b^3*E^u) + 
      (31384127*d^4*K0*M^5*Sqrt[Pi/1365]*u^6)/(62203680*b^3*E^u) + 
      (3768871*d^6*K0*M^5*Sqrt[Pi/1365]*u^6)/(120637440*b^3*E^u) - 
      (355891*d^8*K0*M^5*Sqrt[Pi/1365]*u^6)/(1723392*b^3*E^u) - 
      (53639401*K1*M^5*Sqrt[Pi/1365]*u^6)/(542868480*b^3*E^u) - 
      (555721357*d^2*K1*M^5*Sqrt[Pi/1365]*u^6)/(2171473920*b^3*E^u) + 
      (155660137*d^4*K1*M^5*Sqrt[Pi/1365]*u^6)/(271434240*b^3*E^u) + 
      (517663*d^6*K1*M^5*Sqrt[Pi/1365]*u^6)/(24127488*b^3*E^u) + 
      (2116246609*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(11002134528*b^3) + 
      (88034041817*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(55010672640*b^3) + 
      (2039515547*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(1571733504*b^3) + 
      (47659331*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(462274560*b^3) - 
      (3648077*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(654888960*b^3) + 
      (1159*d^10*K0*M^5*Sqrt[(3*Pi)/455]*u^6)/(765952*b^3*E^u) + 
      (7465*d^10*K1*M^5*Sqrt[(5*Pi)/273]*u^6)/(6893568*b^3*E^u) - 
      (2520102665*d^4*K0*K1*M^5*Sqrt[(5*Pi)/273]*u^6)/(5501067264*b^3) - 
      (32561*d^8*K1*M^5*Sqrt[(13*Pi)/105]*u^6)/(1723392*b^3*E^u) - 
      (1898392603*d^6*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^6)/(27505336320*b^3) - 
      (189403393*K0*M^5*Sqrt[Pi/1365]*u^7)/(23886213120*b^3*E^u) + 
      (1533209407*d^4*K0*M^5*Sqrt[Pi/1365]*u^7)/(11943106560*b^3*E^u) + 
      (73249*d^6*K0*M^5*Sqrt[Pi/1365]*u^7)/(3655680*b^3*E^u) - 
      (2085913*d^8*K0*M^5*Sqrt[Pi/1365]*u^7)/(34467840*b^3*E^u) + 
      (44579*d^10*K0*M^5*Sqrt[Pi/1365]*u^7)/(34467840*b^3*E^u) + 
      (12142308797*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(55010672640*b^3) - 
      (8279950961*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(27505336320*b^3) + 
      (1448191711*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(7858667520*b^3) - 
      (19333*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(19845120*b^3) - 
      (719628769*d^2*K1*M^5*Sqrt[Pi/1365]*u^7)/(7962071040*b^3*E^u) + 
      (560494303*d^4*K1*M^5*Sqrt[Pi/1365]*u^7)/(3981035520*b^3*E^u) + 
      (435481*d^6*K1*M^5*Sqrt[Pi/1365]*u^7)/(17233920*b^3*E^u) - 
      (2373851*d^8*K1*M^5*Sqrt[Pi/1365]*u^7)/(34467840*b^3*E^u) + 
      (58453*d^10*K1*M^5*Sqrt[Pi/1365]*u^7)/(34467840*b^3*E^u) + 
      (4126767599*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(55010672640*b^3) + 
      (4897526273*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(18336890880*b^3) - 
      (12745950199*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(27505336320*b^3) - 
      (4206365089*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(27505336320*b^3) + 
      (179473831*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(714424320*b^3) + 
      (191903209*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(7858667520*b^3) - 
      (77639197*d^2*K0*M^5*Sqrt[(5*Pi)/273]*u^7)/(4777242624*b^3*E^u) + 
      (55732181*K0^2*M^5*Sqrt[(5*Pi)/273]*u^7)/(11002134528*b^3) - 
      (9439403*d^6*K0^2*M^5*Sqrt[(5*Pi)/273]*u^7)/(323592192*b^3) - 
      (35957*d^12*K1^2*M^5*Sqrt[(7*Pi)/195]*u^7)/(178606080*b^3) + 
      (10593739*d^10*K0^2*M^5*Sqrt[(13*Pi)/105]*u^7)/(7858667520*b^3) - 
      (5207317*K1*M^5*Sqrt[(13*Pi)/105]*u^7)/(7962071040*b^3*E^u) - 
      (741271*K0*M^5*Sqrt[Pi/1365]*u^8)/(597155328*b^3*E^u) - 
      (2301547*d^2*K0*M^5*Sqrt[Pi/1365]*u^8)/(175633920*b^3*E^u) + 
      (31593329*d^4*K0*M^5*Sqrt[Pi/1365]*u^8)/(1492888320*b^3*E^u) + 
      (54793*d^6*K0*M^5*Sqrt[Pi/1365]*u^8)/(15079680*b^3*E^u) - 
      (52267*d^8*K0*M^5*Sqrt[Pi/1365]*u^8)/(4308480*b^3*E^u) - 
      (49443683*d^2*K1*M^5*Sqrt[Pi/1365]*u^8)/(2985776640*b^3*E^u) + 
      (7041049*d^4*K1*M^5*Sqrt[Pi/1365]*u^8)/(298577664*b^3*E^u) - 
      (3851*d^8*K1*M^5*Sqrt[Pi/1365]*u^8)/(253440*b^3*E^u) + 
      (4561*d^10*K1*M^5*Sqrt[Pi/1365]*u^8)/(4308480*b^3*E^u) + 
      (299839153*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(13752668160*b^3) + 
      (242920969*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(2750533632*b^3) - 
      (92003*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(723520*b^3) - 
      (120824953*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(1375266816*b^3) + 
      (3245699*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(34467840*b^3) + 
      (22541963*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(1964666880*b^3) - 
      (730649*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(982333440*b^3) + 
      (557*d^10*K0*M^5*Sqrt[(13*Pi)/105]*u^8)/(4308480*b^3*E^u) - 
      (15943*K1*M^5*Sqrt[(13*Pi)/105]*u^8)/(175633920*b^3*E^u) + 
      (1069*d^6*K1*M^5*Sqrt[(13*Pi)/105]*u^8)/(1675520*b^3*E^u) - 
      (15251*d^2*K0*M^5*Sqrt[Pi/1365]*u^9)/(2154240*b^3*E^u) + 
      (10733*d^6*K0*M^5*Sqrt[Pi/1365]*u^9)/(1077120*b^3*E^u) + 
      (16871033*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(13752668160*b^3) + 
      (9833149*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(4584222720*b^3) - 
      (2093617*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(1719083520*b^3) + 
      (11855939*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(1964666880*b^3) + 
      (164669*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(392933376*b^3) - 
      (3583*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(89303040*b^3) + 
      (23*K1*M^5*Sqrt[Pi/1365]*u^9)/(195840*b^3*E^u) - 
      (5003*d^2*K1*M^5*Sqrt[Pi/1365]*u^9)/(718080*b^3*E^u) + 
      (10271*d^6*K1*M^5*Sqrt[Pi/1365]*u^9)/(1077120*b^3*E^u) - 
      (241*d^8*K1*M^5*Sqrt[Pi/1365]*u^9)/(39168*b^3*E^u) - 
      (569*d^10*K1*M^5*Sqrt[Pi/1365]*u^9)/(430848*b^3*E^u) + 
      (87127063*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(68763340800*b^3) + 
      (127888973*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(22921113600*b^3) - 
      (114555307*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(6876334080*b^3) + 
      (20846389*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(1964666880*b^3) - 
      (56009*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(491166720*b^3) - 
      (9*d^8*K0*M^5*Sqrt[(3*Pi)/455]*u^9)/(4352*b^3*E^u) + 
      (191*d^4*K1*M^5*Sqrt[(3*Pi)/455]*u^9)/(119680*b^3*E^u) - 
      (127*d^10*K0*M^5*Sqrt[(5*Pi)/273]*u^9)/(430848*b^3*E^u) - 
      (2356495*d^6*K0^2*M^5*Sqrt[(5*Pi)/273]*u^9)/(1375266816*b^3) + 
      (K0*M^5*Sqrt[(7*Pi)/195]*u^9)/(65280*b^3*E^u) + 
      (721*d^4*K0*M^5*Sqrt[(7*Pi)/195]*u^9)/(1077120*b^3*E^u) + 
      (24997*d^10*K1^2*M^5*Sqrt[(7*Pi)/195]*u^9)/(130977792*b^3) - 
      (5341817*d^4*K1^2*M^5*Sqrt[(13*Pi)/105]*u^9)/(34381670400*b^3) + 
      (K0*M^5*Sqrt[Pi/1365]*u^10)/(48960*b^3*E^u) + 
      (11*d^2*K0*M^5*Sqrt[Pi/1365]*u^10)/(48960*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/1365]*u^10)/(4896*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/1365]*u^10)/(9792*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/1365]*u^10)/(3264*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/1365]*u^10)/(48960*b^3*E^u) + 
      (11*d^2*K1*M^5*Sqrt[Pi/1365]*u^10)/(48960*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/1365]*u^10)/(4896*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/1365]*u^10)/(9792*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/1365]*u^10)/(3264*b^3*E^u) + 
      (353083*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(3438167040*b^3) + 
      (23434057*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(3438167040*b^3) - 
      (1344289*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(859541760*b^3) - 
      (5563793*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(343816704*b^3) + 
      (46967*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(5170176*b^3) + 
      (317501*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(163722240*b^3) - 
      (3203*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(16372224*b^3) - 
      (d^6*K0*M^5*Sqrt[(7*Pi)/195]*u^10)/(8160*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(7*Pi)/195]*u^10)/(8160*b^3*E^u) - 
      (1063*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(56179200*b^3) + 
      (940657*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(17190835200*b^3) - 
      (5363*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(30159360*b^3) - 
      (1129*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(61395840*b^3) - 
      (108421*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(5157250560*b^3) + 
      (135893*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(2062900224*b^3) - 
      (8947*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(937681920*b^3) + 
      (3763*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(92093760*b^3) + 
      (26303*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(491166720*b^3) + 
      (40889*d^2*K0^2*M^5*Sqrt[(13*Pi)/105]*u^11)/(5730278400*b^3) + 
      (41*d^10*K0^2*M^5*Sqrt[(13*Pi)/105]*u^11)/(491166720*b^3) + 
      (503*d^12*K0^2*M^5*Sqrt[(13*Pi)/105]*u^11)/(98233344*b^3) - 
      (2111*d^6*K1^2*M^5*Sqrt[(13*Pi)/105]*u^11)/(468840960*b^3) - 
      (8069*d^10*K1^2*M^5*Sqrt[(13*Pi)/105]*u^11)/(1473500160*b^3) - 
      (713*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(169646400*b^3) - 
      (32117*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(586051200*b^3) - 
      (843949*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(6446563200*b^3) + 
      (31201*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(128931264*b^3) - 
      (5413*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(36837504*b^3) - 
      (151*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(5581440*b^3) + 
      (401*d^8*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^12)/(23023440*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(6821760*b^3) + 
      (7*d^4*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(20465280*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(2046528*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(2046528*b^3) + 
      (7*d^10*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(20465280*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(6821760*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(6821760*b^3) + 
      (7*d^4*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(20465280*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(2046528*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(2046528*b^3) + 
      (7*d^10*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(20465280*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(6821760*b^3))/Pi, 
    ((((-127*I)/1914880)*d^10*K0*K1*M^5*Sqrt[273/(5*Pi)]*u^3)/b^3 - 
      (114953*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(1148928*b^3) - 
      (935621*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(1148928*b^3) - 
      (8513*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(1148928*b^3) + 
      (11801*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(143616*b^3) - 
      (117163*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(71808*b^3) - 
      (143387*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(287232*b^3) + 
      (44621*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(47872*b^3) + 
      (88971*d^4*K0^2*M^5*Sqrt[(3*Pi)/455]*u^3)/(191488*b^3) + 
      (3067*d^6*K0^2*M^5*Sqrt[(3*Pi)/455]*u^3)/(191488*b^3) + 
      (2957*d^2*K1^2*M^5*Sqrt[(13*Pi)/105]*u^3)/(33792*b^3) - 
      (115*d^10*K1^2*M^5*Sqrt[(35*Pi)/39]*u^3)/(191488*b^3) - 
      (199*d^8*K0^2*M^5*Sqrt[(91*Pi)/15]*u^3)/(34816*b^3) + 
      (((5560223*I)/120637440)*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) + 
      (((1820939*I)/120637440)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) - 
      (((23224693*I)/60318720)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) + 
      (((6301079*I)/12063744)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) - 
      (((21758293*I)/120637440)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) - 
      (((79183*I)/34467840)*d^2*K0^2*M^5*Sqrt[13/(105*Pi)]*u^4)/b^3 + 
      (((199421*I)/10967040)*d^6*K0^2*M^5*Sqrt[13/(105*Pi)]*u^4)/b^3 + 
      (((20003351*I)/1809561600)*d^8*K1^2*M^5*Sqrt[13/(105*Pi)]*u^4)/b^3 + 
      (((16067*I)/2680832)*K1^2*M^5*Sqrt[15/(91*Pi)]*u^4)/b^3 - 
      (2269717*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(6893568*b^3) - 
      (13303951*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(6893568*b^3) - 
      (6867563*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(17233920*b^3) - 
      (35048653*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(34467840*b^3) - 
      (598277*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(11489280*b^3) + 
      (856313*d^4*K0*K1*M^5*Sqrt[(5*Pi)/273]*u^4)/(1148928*b^3) + 
      (((3671999*I)/241274880)*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((2615057*I)/24127488)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((5030897*I)/48254976)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((104557*I)/11489280)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((18093941*I)/30159360)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((246762049*I)/180956160)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((2822273*I)/5140800)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((45209*I)/2393600)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (449887*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(626688*b^3) + 
      (121403*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(95744*b^3) - 
      (120949*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(17233920*b^3) - 
      (3692651*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(8616960*b^3) - 
      (63517*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(3829760*b^3) - 
      (127170479*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(361912320*b^3) - 
      (1639841209*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(723824640*b^3) + 
      (754826393*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(180956160*b^3) - 
      (1948391*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(10340352*b^3) - 
      (990391*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(20680704*b^3) - 
      (247811*d^8*K1^2*M^5*Sqrt[(5*Pi)/273]*u^5)/(940032*b^3) - 
      (12989*K0^2*M^5*Sqrt[(13*Pi)/105]*u^5)/(1723392*b^3) - 
      (((18206443*I)/452390400)*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) + 
      (((621509939*I)/1809561600)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) - 
      (((1024733*I)/1767150)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) + 
      (((248225947*I)/904780800)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) + 
      (((8291273*I)/452390400)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) - 
      (((125431*I)/7833600)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) - 
      (((81769*I)/2585088)*d^8*K1^2*M^5*Sqrt[7/(195*Pi)]*u^6)/b^3 - 
      (71690653*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(45239040*b^3) + 
      (5552543*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(2056320*b^3) + 
      (176597*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(1292544*b^3) - 
      (13026151*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(12925440*b^3) - 
      (125683*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(3231360*b^3) - 
      (286003*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^6)/(18095616*b^3) - 
      (((5672287*I)/226195200)*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((7848601*I)/82252800)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((1392029*I)/12566400)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((127513*I)/3801600)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((2022343*I)/226195200)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((88421*I)/43084800)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((256186937*I)/2714342400)*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((276073573*I)/678585600)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((92506763*I)/108573696)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((29040601*I)/246758400)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((5927*I)/506880)*d^10*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((54850507*I)/1357171200)*d^4*K0*K1*M^5*Sqrt[13/(105*Pi)]*u^7)/b^3 - 
      (((14141*I)/21542400)*d^10*K0*K1*M^5*Sqrt[13/(105*Pi)]*u^7)/b^3 - 
      (2699227*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(180956160*b^3) - 
      (41936407*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(180956160*b^3) + 
      (6056027*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(18095616*b^3) + 
      (1016441*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(12925440*b^3) - 
      (825697*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(5170176*b^3) - 
      (35869*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(5170176*b^3) - 
      (268523*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(2872320*b^3) + 
      (1781057*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(4308480*b^3) + 
      (25423*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(253440*b^3) - 
      (639259*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(2872320*b^3) - 
      (3177*d^10*K1^2*M^5*Sqrt[(3*Pi)/455]*u^7)/(957440*b^3) - 
      (231053*d^2*K1^2*M^5*Sqrt[(7*Pi)/195]*u^7)/(8616960*b^3) - 
      (((731327*I)/30844800)*K0*K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) - 
      (((26372231*I)/84823200)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) - 
      (((43114021*I)/1357171200)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) - 
      (((68075669*I)/452390400)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) - 
      (((379*I)/979200)*d^10*K1^2*M^5*Sqrt[7/(195*Pi)]*u^8)/b^3 - 
      (((89087*I)/33929280)*d^2*K0^2*M^5*Sqrt[13/(105*Pi)]*u^8)/b^3 - 
      (((216089*I)/61689600)*d^2*K1^2*M^5*Sqrt[13/(105*Pi)]*u^8)/b^3 - 
      (17807*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(1507968*b^3) - 
      (1553999*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(15079680*b^3) + 
      (17781*d^4*K0*K1*M^5*Sqrt[(3*Pi)/455]*u^8)/(418880*b^3) + 
      (12479*d^6*K0*K1*M^5*Sqrt[(5*Pi)/273]*u^8)/(646272*b^3) - 
      (47953*d^8*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^8)/(3231360*b^3) - 
      (4757*d^10*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^8)/(6462720*b^3) - 
      (((2177503*I)/1357171200)*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((4590821*I)/96940800)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((3994469*I)/339292800)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((3175751*I)/150796800)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((12559*I)/5385600)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((1186847*I)/1357171200)*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((3561877*I)/61689600)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((1239671*I)/56548800)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((13816013*I)/452390400)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((2187*I)/418880)*d^8*K0*K1*M^5*Sqrt[3/(455*Pi)]*u^9)/b^3 - 
      (10561*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(45239040*b^3) - 
      (407047*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(45239040*b^3) + 
      (156031*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(22619520*b^3) - 
      (8179*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(718080*b^3) - 
      (439*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(2154240*b^3) - 
      (6557*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(45239040*b^3) - 
      (107903*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(9047808*b^3) + 
      (181763*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(22619520*b^3) + 
      (63103*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(3231360*b^3) - 
      (95231*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(6462720*b^3) - 
      (4897*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(6462720*b^3) + 
      (2143*d^6*K0^2*M^5*Sqrt[(7*Pi)/195]*u^9)/(1077120*b^3) + 
      (((48259*I)/33929280)*K0*K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]) - 
      (((395887*I)/16156800)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]) + 
      (((861937*I)/28274400)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]) + 
      (((1281559*I)/169646400)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]) + 
      (((23*I)/32640)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]) + 
      (((62809*I)/420076800)*d^4*K0^2*M^5*Sqrt[7/(195*Pi)]*u^10)/b^3 + 
      (((3497*I)/169646400)*d^2*K0^2*M^5*Sqrt[13/(105*Pi)]*u^10)/b^3 - 
      (((1129*I)/32313600)*d^2*K1^2*M^5*Sqrt[13/(105*Pi)]*u^10)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(6120*b^3) - 
      (1213*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(201960*b^3) + 
      (2*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(935*b^3) + 
      (1189*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(100980*b^3) - 
      (53*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(40392*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[(91*Pi)/15]*u^10)/(13464*b^3) + 
      (((193*I)/5140800)*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((27899*I)/21205800)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((31069553*I)/2940537600)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((6791*I)/554400)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((3979*I)/1615680)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((113*I)/59840)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((193*I)/5140800)*K1^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((17701*I)/8377600)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((272959*I)/28274400)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((355669*I)/28274400)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((6829*I)/2261952)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((863*I)/538560)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      ((I/12240)*d^10*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^11)/b^3 + 
      (((61*I)/1542240)*d^2*K0*K1*M^5*Sqrt[13/(105*Pi)]*u^11)/b^3 - 
      (((11*I)/128520)*d^8*K0*K1*M^5*Sqrt[13/(105*Pi)]*u^11)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/1365]*u^11)/(73440*b^3) + 
      (11*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(73440*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(7344*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(14688*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(4896*b^3) + 
      (K1^2*M^5*Sqrt[Pi/1365]*u^11)/(73440*b^3) + 
      (11*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(73440*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(7344*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(14688*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(4896*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/195]*u^11)/(12240*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/195]*u^11)/(12240*b^3) - 
      (((401*I)/1101600)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[1365*Pi]) - 
      (((173*I)/642600)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[1365*Pi]) + 
      (((53*I)/80325)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[1365*Pi]))/Pi, 
    ((308657*d^4*K1*M^5*Sqrt[Pi/1365]*u)/(1819136*b^3*E^u) + 
      (182093*d^10*K1*M^5*Sqrt[Pi/1365]*u)/(3638272*b^3*E^u) - 
      (621279*d^2*K1*M^5*Sqrt[(3*Pi)/455]*u)/(3638272*b^3*E^u) - 
      (575409*d^8*K1*M^5*Sqrt[(3*Pi)/455]*u)/(1819136*b^3*E^u) + 
      (56663*d^6*K1*M^5*Sqrt[(5*Pi)/273]*u)/(227392*b^3*E^u) - 
      (157*K1*M^5*Sqrt[(7*Pi)/195]*u)/(909568*b^3*E^u) - 
      (7*d^12*K1*M^5*Sqrt[(105*Pi)/13]*u)/(227392*b^3*E^u) - 
      (355387*K0*M^5*Sqrt[Pi/1365]*u^2)/(7276544*b^3*E^u) + 
      (2319491*d^2*K0*M^5*Sqrt[Pi/1365]*u^2)/(7276544*b^3*E^u) - 
      (1648967*d^6*K0*M^5*Sqrt[Pi/1365]*u^2)/(1819136*b^3*E^u) + 
      (4183733*d^8*K0*M^5*Sqrt[Pi/1365]*u^2)/(7276544*b^3*E^u) - 
      (27367*d^10*K0*M^5*Sqrt[Pi/1365]*u^2)/(7276544*b^3*E^u) + 
      (308657*d^4*K1*M^5*Sqrt[Pi/1365]*u^2)/(1819136*b^3*E^u) + 
      (182093*d^10*K1*M^5*Sqrt[Pi/1365]*u^2)/(3638272*b^3*E^u) - 
      (621279*d^2*K1*M^5*Sqrt[(3*Pi)/455]*u^2)/(3638272*b^3*E^u) - 
      (575409*d^8*K1*M^5*Sqrt[(3*Pi)/455]*u^2)/(1819136*b^3*E^u) + 
      (56663*d^6*K1*M^5*Sqrt[(5*Pi)/273]*u^2)/(227392*b^3*E^u) + 
      (70799*d^4*K0*M^5*Sqrt[(7*Pi)/195]*u^2)/(7276544*b^3*E^u) - 
      (157*K1*M^5*Sqrt[(7*Pi)/195]*u^2)/(909568*b^3*E^u) - 
      (577*d^12*K0*M^5*Sqrt[(35*Pi)/39]*u^2)/(7276544*b^3*E^u) - 
      (7*d^12*K1*M^5*Sqrt[(105*Pi)/13]*u^2)/(227392*b^3*E^u) + 
      (32550337*K0*M^5*Sqrt[Pi/1365]*u^3)/(89392343040*b^3*E^u) + 
      (530349645053*d^2*K0*M^5*Sqrt[Pi/1365]*u^3)/(983315773440*b^3*E^u) - 
      (458567975497*d^4*K0*M^5*Sqrt[Pi/1365]*u^3)/(983315773440*b^3*E^u) - 
      (57041795099*d^6*K0*M^5*Sqrt[Pi/1365]*u^3)/(81942981120*b^3*E^u) + 
      (288479771*d^8*K0*M^5*Sqrt[Pi/1365]*u^3)/(458422272*b^3*E^u) - 
      (27367*d^10*K0*M^5*Sqrt[Pi/1365]*u^3)/(7276544*b^3*E^u) + 
      (1348880417*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(11176771584*b^3) + 
      (32526469*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(1016070144*b^3) - 
      (13770126527*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(11176771584*b^3) - 
      (7105683029*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(11176771584*b^3) - 
      (1064503091*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(11176771584*b^3) + 
      (77457011*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(11176771584*b^3) + 
      (128444821*d^2*K1*M^5*Sqrt[Pi/1365]*u^3)/(109148160*b^3*E^u) + 
      (6791*d^10*K1*M^5*Sqrt[Pi/1365]*u^3)/(21829632*b^3*E^u) - 
      (116366617*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(698548224*b^3) + 
      (288035317*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(5588385792*b^3) - 
      (450351591*d^4*K1*M^5*Sqrt[(3*Pi)/455]*u^3)/(1018716160*b^3*E^u) + 
      (1114551*d^8*K1*M^5*Sqrt[(3*Pi)/455]*u^3)/(2646016*b^3*E^u) - 
      (554901843*d^6*K1^2*M^5*Sqrt[(3*Pi)/455]*u^3)/(1862795264*b^3) + 
      (237148003*d^6*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(657457152*b^3) - 
      (279239*d^14*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(11176771584*b^3) - 
      (4513147*d^6*K1*M^5*Sqrt[(5*Pi)/273]*u^3)/(19100928*b^3*E^u) + 
      (33203297*d^4*K1^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(84672512*b^3) - 
      (25171*d^12*K1*M^5*Sqrt[(7*Pi)/195]*u^3)/(29106176*b^3*E^u) - 
      (224967569*d^2*K1^2*M^5*Sqrt[(7*Pi)/195]*u^3)/(1862795264*b^3) + 
      (5714299*K1*M^5*Sqrt[(13*Pi)/105]*u^3)/(1018716160*b^3*E^u) + 
      (213685*d^12*K1^2*M^5*Sqrt[(15*Pi)/91]*u^3)/(931397632*b^3) - 
      (89211*d^14*K1^2*M^5*Sqrt[(21*Pi)/65]*u^3)/(1862795264*b^3) - 
      (577*d^12*K0*M^5*Sqrt[(35*Pi)/39]*u^3)/(7276544*b^3*E^u) - 
      (1674083*K1^2*M^5*Sqrt[(91*Pi)/15]*u^3)/(1397096448*b^3) + 
      (13265823287*K0*M^5*Sqrt[Pi/1365]*u^4)/(178784686080*b^3*E^u) + 
      (637822650247*d^2*K0*M^5*Sqrt[Pi/1365]*u^4)/(786652618752*b^3*E^u) - 
      (3909952795417*d^4*K0*M^5*Sqrt[Pi/1365]*u^4)/(3933263093760*b^3*E^u) - 
      (494493368107*d^6*K0*M^5*Sqrt[Pi/1365]*u^4)/(655543848960*b^3*E^u) - 
      (19309*d^10*K0*M^5*Sqrt[Pi/1365]*u^4)/(2646016*b^3*E^u) + 
      (10133939835751*K1*M^5*Sqrt[Pi/1365]*u^4)/(58998946406400*b^3*E^u) + 
      (2086502528179*d^2*K1*M^5*Sqrt[Pi/1365]*u^4)/(1134595123200*b^3*E^u) - 
      (113852624441*d^4*K1*M^5*Sqrt[Pi/1365]*u^4)/(45071769600*b^3*E^u) - 
      (20694643349*d^6*K1*M^5*Sqrt[Pi/1365]*u^4)/(17559210240*b^3*E^u) + 
      (9434165593*d^8*K1*M^5*Sqrt[Pi/1365]*u^4)/(5501067264*b^3*E^u) - 
      (341437*d^10*K1*M^5*Sqrt[Pi/1365]*u^4)/(21829632*b^3*E^u) - 
      (9391*d^12*K1*M^5*Sqrt[Pi/1365]*u^4)/(1712128*b^3*E^u) + 
      (6336908069*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(67060629504*b^3) - 
      (574062284099*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(335303147520*b^3) - 
      (62506292203*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(335303147520*b^3) + 
      (1627446354361*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(335303147520*b^3) - 
      (54094629493*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(19723714560*b^3) - 
      (113443386649*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(335303147520*b^3) + 
      (2355937*d^8*K0*M^5*Sqrt[(5*Pi)/273]*u^4)/(13483008*b^3*E^u) + 
      (1577263313*d^12*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(335303147520*b^3) - 
      (15744959*d^14*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(67060629504*b^3) - 
      (2477*d^12*K0*M^5*Sqrt[(35*Pi)/39]*u^4)/(29106176*b^3*E^u) + 
      (5021229527543*K0*M^5*Sqrt[Pi/1365]*u^5)/(58998946406400*b^3*E^u) + 
      (95561458640023*d^2*K0*M^5*Sqrt[Pi/1365]*u^5)/(117997892812800*b^3*
        E^u) - (139125313831199*d^4*K0*M^5*Sqrt[Pi/1365]*u^5)/
       (117997892812800*b^3*E^u) + (2460230519*d^8*K0*M^5*Sqrt[Pi/1365]*u^5)/
       (3438167040*b^3*E^u) - (1105831*d^10*K0*M^5*Sqrt[Pi/1365]*u^5)/
       (174637056*b^3*E^u) - (156882857*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (16765157376*b^3) - (11484915251*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (19723714560*b^3) + (11630018303*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (167651573760*b^3) + (515943576803*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (335303147520*b^3) - (43114916237*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (335303147520*b^3) + (1949486459*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (167651573760*b^3) - (33379063*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (67060629504*b^3) + (6927787198921*K1*M^5*Sqrt[Pi/1365]*u^5)/
       (58998946406400*b^3*E^u) + (19662962114239*d^2*K1*M^5*Sqrt[Pi/1365]*
        u^5)/(18153521971200*b^3*E^u) - (34838233440961*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^5)/(21454162329600*b^3*E^u) - 
      (3822485787047*d^6*K1*M^5*Sqrt[Pi/1365]*u^5)/(7866526187520*b^3*E^u) + 
      (50643643327*d^8*K1*M^5*Sqrt[Pi/1365]*u^5)/(55010672640*b^3*E^u) - 
      (43864973*d^10*K1*M^5*Sqrt[Pi/1365]*u^5)/(5239111680*b^3*E^u) - 
      (5326873*d^12*K1*M^5*Sqrt[Pi/1365]*u^5)/(1746370560*b^3*E^u) - 
      (89233008763*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(838257868800*b^3) - 
      (321401372897*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(152410521600*b^3) + 
      (694272046961*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(488983756800*b^3) + 
      (128047831907291*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(35206830489600*b^3) - 
      (472715721209*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(1408273219584*b^3) + 
      (471153833*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(14792785920*b^3) - 
      (8272628999*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(7041366097920*b^3) - 
      (2933251669*d^6*K0*M^5*Sqrt[(3*Pi)/455]*u^5)/(20810915840*b^3*E^u) - 
      (80489*d^12*K0*M^5*Sqrt[(5*Pi)/273]*u^5)/(174637056*b^3*E^u) - 
      (724614323*d^8*K0^2*M^5*Sqrt[(13*Pi)/105]*u^5)/(10478223360*b^3) - 
      (137393854967*d^8*K1^2*M^5*Sqrt[(13*Pi)/105]*u^5)/(704136609792*b^3) + 
      (1743044616389*K0*M^5*Sqrt[Pi/1365]*u^6)/(29499473203200*b^3*E^u) + 
      (2097927074987*d^2*K0*M^5*Sqrt[Pi/1365]*u^6)/(6210415411200*b^3*E^u) - 
      (33144386294597*d^4*K0*M^5*Sqrt[Pi/1365]*u^6)/(58998946406400*b^3*
        E^u) - (2020227239*d^6*K0*M^5*Sqrt[Pi/1365]*u^6)/
       (15424561152*b^3*E^u) - (6703247*d^10*K0*M^5*Sqrt[Pi/1365]*u^6)/
       (2619555840*b^3*E^u) + (52093745189*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (1262009548800*b^3*E^u) + (59357326262107*d^2*K1*M^5*Sqrt[Pi/1365]*
        u^6)/(117997892812800*b^3*E^u) - (185755636980637*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(235995785625600*b^3*E^u) - 
      (139665322591*d^6*K1*M^5*Sqrt[Pi/1365]*u^6)/(1311087697920*b^3*E^u) + 
      (2294482909*d^8*K1*M^5*Sqrt[Pi/1365]*u^6)/(6471843840*b^3*E^u) - 
      (10181609*d^10*K1*M^5*Sqrt[Pi/1365]*u^6)/(2619555840*b^3*E^u) - 
      (6922987*d^12*K1*M^5*Sqrt[Pi/1365]*u^6)/(5239111680*b^3*E^u) - 
      (1295977001*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(9525657600*b^3) - 
      (1199875204309*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(733475635200*b^3) + 
      (1058670112949*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(733475635200*b^3) + 
      (5163005192531*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(2200426905600*b^3) - 
      (781160031557*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(440085381120*b^3) - 
      (117838454029*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(440085381120*b^3) + 
      (11412207493*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(440085381120*b^3) - 
      (53399*d^12*K0*M^5*Sqrt[(3*Pi)/455]*u^6)/(145530880*b^3*E^u) + 
      (21016219*d^8*K0*M^5*Sqrt[(7*Pi)/195]*u^6)/(491166720*b^3*E^u) - 
      (59593*d^14*K0*K1*M^5*Sqrt[(91*Pi)/15]*u^6)/(5715394560*b^3) + 
      (128285050567*K0*M^5*Sqrt[Pi/1365]*u^7)/(5244350791680*b^3*E^u) + 
      (2634741887*d^2*K0*M^5*Sqrt[Pi/1365]*u^7)/(28815114240*b^3*E^u) - 
      (6061526707*d^4*K0*M^5*Sqrt[Pi/1365]*u^7)/(34276802560*b^3*E^u) - 
      (8940966277*d^6*K0*M^5*Sqrt[Pi/1365]*u^7)/(437029232640*b^3*E^u) + 
      (3044234983*d^8*K0*M^5*Sqrt[Pi/1365]*u^7)/(36673781760*b^3*E^u) - 
      (1073509*d^10*K0*M^5*Sqrt[Pi/1365]*u^7)/(873185280*b^3*E^u) - 
      (557*d^12*K0*M^5*Sqrt[Pi/1365]*u^7)/(1474560*b^3*E^u) - 
      (7301402893*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(209564467200*b^3) - 
      (10682808389*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(44453068800*b^3) + 
      (131634096019*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(488983756800*b^3) - 
      (3877322353*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(16003104768*b^3) - 
      (38063405321*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(880170762240*b^3) + 
      (359588287*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(80015523840*b^3) + 
      (4642091121529*K1*M^5*Sqrt[Pi/1365]*u^7)/(141597471375360*b^3*E^u) + 
      (29032118303*d^2*K1*M^5*Sqrt[Pi/1365]*u^7)/(321812434944*b^3*E^u) - 
      (5494227229291*d^4*K1*M^5*Sqrt[Pi/1365]*u^7)/(28319494275072*b^3*E^u) - 
      (99141336851*d^6*K1*M^5*Sqrt[Pi/1365]*u^7)/(5899894640640*b^3*E^u) + 
      (1105993397*d^8*K1*M^5*Sqrt[Pi/1365]*u^7)/(12224593920*b^3*E^u) - 
      (41359*d^10*K1*M^5*Sqrt[Pi/1365]*u^7)/(18191360*b^3*E^u) - 
      (2016031*d^12*K1*M^5*Sqrt[Pi/1365]*u^7)/(5239111680*b^3*E^u) + 
      (336954451*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(17258250240*b^3) - 
      (1115774743*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(2286157824*b^3) + 
      (217538529707*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(628693401600*b^3) - 
      (1422791858113*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(4400853811200*b^3) - 
      (253997237761*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(4400853811200*b^3) + 
      (5705002811*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(880170762240*b^3) - 
      (7872511*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(32598917120*b^3) + 
      (17508001265*d^4*K1^2*M^5*Sqrt[(5*Pi)/273]*u^7)/(176034152448*b^3) + 
      (13887383863*d^6*K0^2*M^5*Sqrt[(13*Pi)/105]*u^7)/(628693401600*b^3) - 
      (1018163*d^14*K0^2*M^5*Sqrt[(13*Pi)/105]*u^7)/(80015523840*b^3) + 
      (219862835041*K0*M^5*Sqrt[Pi/1365]*u^8)/(54460565913600*b^3*E^u) + 
      (741725245571*d^2*K0*M^5*Sqrt[Pi/1365]*u^8)/(50570525491200*b^3*E^u) - 
      (25566429957857*d^4*K0*M^5*Sqrt[Pi/1365]*u^8)/(707987356876800*b^3*
        E^u) + (131323124039*d^6*K0*M^5*Sqrt[Pi/1365]*u^8)/
       (11799789281280*b^3*E^u) + (119221303*d^8*K0*M^5*Sqrt[Pi/1365]*u^8)/
       (15717335040*b^3*E^u) - (4377689*d^10*K0*M^5*Sqrt[Pi/1365]*u^8)/
       (2619555840*b^3*E^u) + (1905551*d^12*K0*M^5*Sqrt[Pi/1365]*u^8)/
       (5239111680*b^3*E^u) + (272054293213*K1*M^5*Sqrt[Pi/1365]*u^8)/
       (64362486988800*b^3*E^u) + (3003087201161*d^2*K1*M^5*Sqrt[Pi/1365]*
        u^8)/(176996839219200*b^3*E^u) - (27223494875557*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^8)/(707987356876800*b^3*E^u) + 
      (8577420359*d^6*K1*M^5*Sqrt[Pi/1365]*u^8)/(1179978928128*b^3*E^u) + 
      (785686361*d^8*K1*M^5*Sqrt[Pi/1365]*u^8)/(66012807168*b^3*E^u) - 
      (523801*d^10*K1*M^5*Sqrt[Pi/1365]*u^8)/(261955584*b^3*E^u) + 
      (453527*d^12*K1*M^5*Sqrt[Pi/1365]*u^8)/(5239111680*b^3*E^u) - 
      (835020631*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(45842227200*b^3) - 
      (127151747243*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(1100213452800*b^3) + 
      (85581271049*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(550106726400*b^3) + 
      (1330793693*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(14669512704*b^3) - 
      (8412536681*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(91684454400*b^3) - 
      (26318688989*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(1100213452800*b^3) + 
      (363182957*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(110021345280*b^3) - 
      (28505419*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(220042690560*b^3) + 
      (1956207787*K0*M^5*Sqrt[Pi/1365]*u^9)/(4657811558400*b^3*E^u) + 
      (62277563311*d^2*K0*M^5*Sqrt[Pi/1365]*u^9)/(22124604902400*b^3*E^u) - 
      (305891183567*d^4*K0*M^5*Sqrt[Pi/1365]*u^9)/(88498419609600*b^3*E^u) - 
      (5759020469*d^6*K0*M^5*Sqrt[Pi/1365]*u^9)/(983315773440*b^3*E^u) + 
      (1575629*d^8*K0*M^5*Sqrt[Pi/1365]*u^9)/(197406720*b^3*E^u) - 
      (380299*d^10*K0*M^5*Sqrt[Pi/1365]*u^9)/(327444480*b^3*E^u) - 
      (161947*d^12*K0*M^5*Sqrt[Pi/1365]*u^9)/(218296320*b^3*E^u) - 
      (862872149*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(366737817600*b^3) + 
      (5966472271*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(1100213452800*b^3) - 
      (116992163*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(64718438400*b^3) - 
      (433999399*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(100019404800*b^3) + 
      (4721396947*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(1100213452800*b^3) - 
      (1147379*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(220042690560*b^3) + 
      (6983710847*K1*M^5*Sqrt[Pi/1365]*u^9)/(17699683921920*b^3*E^u) + 
      (2223644671*d^2*K1*M^5*Sqrt[Pi/1365]*u^9)/(553115122560*b^3*E^u) - 
      (1312237*d^6*K1*M^5*Sqrt[Pi/1365]*u^9)/(183306240*b^3*E^u) + 
      (1100677*d^8*K1*M^5*Sqrt[Pi/1365]*u^9)/(130977792*b^3*E^u) - 
      (71207*d^10*K1*M^5*Sqrt[Pi/1365]*u^9)/(89303040*b^3*E^u) - 
      (4217*d^12*K1*M^5*Sqrt[Pi/1365]*u^9)/(6893568*b^3*E^u) - 
      (669683921*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(275053363200*b^3) + 
      (1955008333*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(550106726400*b^3) + 
      (13605113*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(11002134528*b^3) - 
      (2038438547*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(550106726400*b^3) + 
      (195080147*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(91684454400*b^3) - 
      (99571943*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(78586675200*b^3) + 
      (4008077*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(7858667520*b^3) - 
      (328579*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(15717335040*b^3) - 
      (113211247*d^10*K0^2*M^5*Sqrt[(13*Pi)/105]*u^9)/(1100213452800*b^3) + 
      (103363*d^12*K0^2*M^5*Sqrt[(13*Pi)/105]*u^9)/(10478223360*b^3) - 
      (445164733*d^4*K1*M^5*Sqrt[(13*Pi)/105]*u^9)/(1361514147840*b^3*E^u) - 
      (4316699*K0*M^5*Sqrt[Pi/1365]*u^10)/(103145011200*b^3*E^u) + 
      (18490350367*d^2*K0*M^5*Sqrt[Pi/1365]*u^10)/(7374868300800*b^3*E^u) - 
      (21347999627*d^4*K0*M^5*Sqrt[Pi/1365]*u^10)/(14749736601600*b^3*E^u) - 
      (1095616519*d^6*K0*M^5*Sqrt[Pi/1365]*u^10)/(368743415040*b^3*E^u) + 
      (15649427*d^8*K0*M^5*Sqrt[Pi/1365]*u^10)/(20629002240*b^3*E^u) + 
      (96179*d^12*K0*M^5*Sqrt[Pi/1365]*u^10)/(327444480*b^3*E^u) - 
      (704923*K1*M^5*Sqrt[Pi/1365]*u^10)/(14735001600*b^3*E^u) + 
      (9006578039*d^2*K1*M^5*Sqrt[Pi/1365]*u^10)/(3687434150400*b^3*E^u) - 
      (22745468843*d^4*K1*M^5*Sqrt[Pi/1365]*u^10)/(14749736601600*b^3*E^u) - 
      (669907093*d^6*K1*M^5*Sqrt[Pi/1365]*u^10)/(245828943360*b^3*E^u) + 
      (3369493*d^8*K1*M^5*Sqrt[Pi/1365]*u^10)/(4125800448*b^3*E^u) + 
      (16061*d^10*K1*M^5*Sqrt[Pi/1365]*u^10)/(20465280*b^3*E^u) - 
      (1489489321*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(1650320179200*b^3) - 
      (3812363*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(78586675200*b^3) + 
      (44119*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(53616640*b^3) - 
      (1960343501*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(550106726400*b^3) + 
      (87215503*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(91684454400*b^3) + 
      (27986977*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(30005821440*b^3) - 
      (119333*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(2578625280*b^3) + 
      (1609*d^10*K0*M^5*Sqrt[(5*Pi)/273]*u^10)/(8930304*b^3*E^u) + 
      (6827*d^12*K1*M^5*Sqrt[(13*Pi)/105]*u^10)/(327444480*b^3*E^u) + 
      (117684883*d^2*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^10)/(825160089600*b^3) - 
      (308881*K0*M^5*Sqrt[Pi/1365]*u^11)/(25786252800*b^3*E^u) - 
      (51463*d^2*K0*M^5*Sqrt[Pi/1365]*u^11)/(390700800*b^3*E^u) - 
      (1675057*d^4*K0*M^5*Sqrt[Pi/1365]*u^11)/(8595417600*b^3*E^u) + 
      (212903*d^8*K0*M^5*Sqrt[Pi/1365]*u^11)/(1719083520*b^3*E^u) - 
      (29167*d^10*K0*M^5*Sqrt[Pi/1365]*u^11)/(122791680*b^3*E^u) - 
      (1301*d^12*K0*M^5*Sqrt[Pi/1365]*u^11)/(27287040*b^3*E^u) - 
      (174203*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(4688409600*b^3) - 
      (632126233*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(825160089600*b^3) - 
      (25896977*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(27505336320*b^3) + 
      (793984991*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(275053363200*b^3) + 
      (10779313*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(68763340800*b^3) - 
      (310514101*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(275053363200*b^3) - 
      (1462441*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(7501455360*b^3) + 
      (4159871*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(165032017920*b^3) - 
      (308881*K1*M^5*Sqrt[Pi/1365]*u^11)/(25786252800*b^3*E^u) - 
      (279739*d^2*K1*M^5*Sqrt[Pi/1365]*u^11)/(2148854400*b^3*E^u) - 
      (1644187*d^4*K1*M^5*Sqrt[Pi/1365]*u^11)/(8595417600*b^3*E^u) + 
      (159491*d^6*K1*M^5*Sqrt[Pi/1365]*u^11)/(322328160*b^3*E^u) + 
      (18553*d^8*K1*M^5*Sqrt[Pi/1365]*u^11)/(156280320*b^3*E^u) - 
      (14363*d^10*K1*M^5*Sqrt[Pi/1365]*u^11)/(61395840*b^3*E^u) - 
      (1259*d^12*K1*M^5*Sqrt[Pi/1365]*u^11)/(27287040*b^3*E^u) - 
      (27392819*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(825160089600*b^3) - 
      (576955759*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(825160089600*b^3) + 
      (2148506881*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(825160089600*b^3) - 
      (15278321*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(825160089600*b^3) - 
      (743178437*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(825160089600*b^3) - 
      (847879*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(4715200512*b^3) + 
      (2934359*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(165032017920*b^3) - 
      (536621*d^4*K1^2*M^5*Sqrt[(3*Pi)/455]*u^11)/(2037432320*b^3) + 
      (49583*d^6*K0*M^5*Sqrt[(13*Pi)/105]*u^11)/(1289312640*b^3*E^u) + 
      (5527*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(716284800*b^3) + 
      (61030657*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(206290022400*b^3) - 
      (7067537*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(12502425600*b^3) - 
      (2298103*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(6876334080*b^3) + 
      (12501233*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(27505336320*b^3) + 
      (60061*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(2426941440*b^3) - 
      (11173*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(693411840*b^3) + 
      (d^2*K0*M^5*Sqrt[(7*Pi)/195]*u^12)/(2273920*b^3*E^u) + 
      (7*d^4*K0*M^5*Sqrt[(7*Pi)/195]*u^12)/(6821760*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[(7*Pi)/195]*u^12)/(682176*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(7*Pi)/195]*u^12)/(682176*b^3*E^u) + 
      (7*d^10*K0*M^5*Sqrt[(7*Pi)/195]*u^12)/(6821760*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[(7*Pi)/195]*u^12)/(2273920*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(7*Pi)/195]*u^12)/(2273920*b^3*E^u) + 
      (7*d^4*K1*M^5*Sqrt[(7*Pi)/195]*u^12)/(6821760*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(7*Pi)/195]*u^12)/(682176*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(7*Pi)/195]*u^12)/(682176*b^3*E^u) + 
      (7*d^10*K1*M^5*Sqrt[(7*Pi)/195]*u^12)/(6821760*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[(7*Pi)/195]*u^12)/(2273920*b^3*E^u) + 
      (74543*d^2*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^12)/(3929333760*b^3) + 
      (4861*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(24269414400*b^3) + 
      (188611*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(137526681600*b^3) + 
      (3597673*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(412580044800*b^3) - 
      (49393*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(37507276800*b^3) - 
      (1662229*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(82516008960*b^3) + 
      (225647*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(82516008960*b^3) + 
      (52517*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(7501455360*b^3) + 
      (118331*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(82516008960*b^3) + 
      (83093*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(412580044800*b^3) + 
      (49129*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(45842227200*b^3) + 
      (182177*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(24269414400*b^3) - 
      (46741*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(58940006400*b^3) - 
      (7256017*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(412580044800*b^3) + 
      (134213*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(58940006400*b^3) + 
      (495631*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(82516008960*b^3) + 
      (108659*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(82516008960*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(477523200*b^3) - 
      (2591*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(4297708800*b^3) - 
      (421*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(171908352*b^3) + 
      (1229*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(1172102400*b^3) + 
      (3917*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(758419200*b^3) - 
      (11807*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(12893126400*b^3) - 
      (157*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(78140160*b^3) - 
      (41*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(171908352*b^3) + 
      (K0^2*M^5*Sqrt[Pi/1365]*u^15)/(8595417600*b^3) + 
      (29*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(8595417600*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(45478400*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(1227916800*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(1227916800*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(49116672*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(245583360*b^3) + 
      (K1^2*M^5*Sqrt[Pi/1365]*u^15)/(8595417600*b^3) + 
      (29*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(8595417600*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(45478400*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(1227916800*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(1227916800*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(49116672*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(245583360*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/105]*u^15)/(260467200*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/105]*u^15)/(260467200*b^3))/Pi, 
    ((((-76387*I)/174637056)*d^12*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^3)/b^3 - 
      (5748107*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(174637056*b^3) + 
      (25406839*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(43659264*b^3) + 
      (50306573*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(58212352*b^3) + 
      (189731*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(3969024*b^3) - 
      (2538779*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(87318528*b^3) - 
      (24594851*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(43659264*b^3) - 
      (423469*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(29106176*b^3) - 
      (43039*d^6*K0^2*M^5*Sqrt[(3*Pi)/455]*u^3)/(95744*b^3) - 
      (395953*d^4*K1^2*M^5*Sqrt[(3*Pi)/455]*u^3)/(1712128*b^3) - 
      (1219*d^12*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(3424256*b^3) + 
      (45263*K1^2*M^5*Sqrt[(7*Pi)/195]*u^3)/(7276544*b^3) + 
      (526753*d^6*K1^2*M^5*Sqrt[(35*Pi)/39]*u^3)/(14553088*b^3) - 
      (8005*d^12*K1^2*M^5*Sqrt[(35*Pi)/39]*u^3)/(29106176*b^3) - 
      (15017*d^4*K0^2*M^5*Sqrt[(39*Pi)/35]*u^3)/(5292032*b^3) - 
      (((2469892781*I)/55010672640)*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) - 
      (((39481387*I)/89303040)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) + 
      (((45713193739*I)/55010672640)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) - 
      (((259003961*I)/2292111360)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) - 
      (((15244222951*I)/55010672640)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) + 
      (((18791561*I)/382018560)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) + 
      (820675489*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(5239111680*b^3) + 
      (52617347*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(291061760*b^3) - 
      (122407*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/(6848512*b^3) - 
      (493536097*d^6*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(1309777920*b^3) + 
      (9545513*d^2*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^4)/(47628288*b^3) - 
      (78450033*d^4*K0*K1*M^5*Sqrt[(21*Pi)/65]*u^4)/(582123520*b^3) + 
      (146393813*d^8*K0*K1*M^5*Sqrt[(91*Pi)/15]*u^4)/(5239111680*b^3) - 
      (((1540518269*I)/110021345280)*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((2182415387*I)/13752668160)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((33729076891*I)/110021345280)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((270677713*I)/4584222720)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((127369531*I)/1294368768)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((1129507*I)/44943360)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((544741*I)/349274112)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((387902953*I)/825160089600)*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((29489312341*I)/128358236160)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((541604453009*I)/2888060313600)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[1365*Pi]) + (((1046789575879*I)/2888060313600)*d^6*K1^2*M^5*
        u^4)/(b^3*Sqrt[1365*Pi]) - (((61403277769*I)/165032017920)*d^8*K1^2*
        M^5*u^4)/(b^3*Sqrt[1365*Pi]) + (((1066804969*I)/18336890880)*d^10*
        K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((642149*I)/109148160)*d^12*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((17510363279*I)/231044825088)*d^4*K0*K1*M^5*Sqrt[5/(273*Pi)]*u^5)/
       b^3 + (13067401*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(163722240*b^3) + 
      (915462271*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(1047822336*b^3) - 
      (1744977497*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(1746370560*b^3) - 
      (2319745849*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(2619555840*b^3) + 
      (2277457397*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(2619555840*b^3) + 
      (117625901*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(1746370560*b^3) - 
      (640811*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(116424704*b^3) + 
      (8411696129*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(27505336320*b^3) - 
      (21894816067*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(5790597120*b^3) - 
      (102837440071*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(55010672640*b^3) + 
      (169678463*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(924549120*b^3) - 
      (4256489*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(308183040*b^3) + 
      (12269911421*d^2*K1^2*M^5*Sqrt[(5*Pi)/273]*u^5)/(22004269056*b^3) + 
      (750313271*d^8*K1^2*M^5*Sqrt[(5*Pi)/273]*u^5)/(1571733504*b^3) - 
      (((17534162147*I)/180503769600)*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) - 
      (((342328171*I)/30561484800)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) - 
      (((162187658119*I)/577612062720)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[1365*Pi]) - (((1906702841*I)/37507276800)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[1365*Pi]) + (((6155108459*I)/91684454400)*d^10*K0*K1*M^5*
        u^5)/(b^3*Sqrt[1365*Pi]) - (((15993293*I)/2619555840)*d^12*K0*K1*M^5*
        u^5)/(b^3*Sqrt[1365*Pi]) - (((33696427577*I)/2888060313600)*d^6*K0^2*
        M^5*Sqrt[13/(105*Pi)]*u^6)/b^3 + (((390804419*I)/91684454400)*d^10*
        K1^2*M^5*Sqrt[13/(105*Pi)]*u^6)/b^3 + 
      (6290788781*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(27505336320*b^3) + 
      (55235636249*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(27505336320*b^3) - 
      (38270796041*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(13752668160*b^3) - 
      (17166508399*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(13752668160*b^3) + 
      (6512554639*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(3929333760*b^3) + 
      (116192567*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(785866752*b^3) - 
      (3648077*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(327444480*b^3) + 
      (((3333353209*I)/722015078400)*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((141820847219*I)/1925373542400)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[1365*Pi]) + (((151241504779*I)/825160089600)*d^4*K0^2*M^5*
        u^6)/(b^3*Sqrt[1365*Pi]) + (((9777424367*I)/412580044800)*d^8*K0^2*
        M^5*u^6)/(b^3*Sqrt[1365*Pi]) + (((1382588717*I)/91684454400)*d^10*
        K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((705191*I)/523911168)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((6531800987*I)/385074708480)*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((30287064793*I)/275053363200)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((88850853983*I)/304006348800)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((2308746940127*I)/2888060313600)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[1365*Pi]) + (((27191351977*I)/75014553600)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[1365*Pi]) - (((153242263*I)/39293337600)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[1365*Pi]) + (((4381177067*I)/722015078400)*K0*K1*M^5*
        Sqrt[13/(105*Pi)]*u^7)/b^3 + (960641921*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (27505336320*b^3) + (7576026257*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (27505336320*b^3) - (8956751*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (23113728*b^3) - (2341482799*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (13752668160*b^3) + (882946651*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (3929333760*b^3) + (96827947*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (3929333760*b^3) - (19333*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (9922560*b^3) + (481115771*K1^2*M^5*Sqrt[Pi/1365]*u^7)/
       (27505336320*b^3) + (4378921501*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^7)/
       (9168445440*b^3) - (8879906731*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^7)/
       (13752668160*b^3) - (2518781821*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^7)/
       (13752668160*b^3) + (1189201073*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^7)/
       (3929333760*b^3) + (133230373*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^7)/
       (3929333760*b^3) - (35957*d^12*K1^2*M^5*Sqrt[(7*Pi)/195]*u^7)/
       (89303040*b^3) - (((8566292321*I)/82516008960)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1365*Pi]) + (((195150479807*I)/722015078400)*d^4*K0*K1*M^5*
        u^7)/(b^3*Sqrt[1365*Pi]) - (((81235658807*I)/160447795200)*d^6*K0*K1*
        M^5*u^7)/(b^3*Sqrt[1365*Pi]) + (((228838867*I)/1041868800)*d^8*K0*K1*
        M^5*u^7)/(b^3*Sqrt[1365*Pi]) + (((6086149109*I)/137526681600)*d^10*K0*
        K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) - (((14475353*I)/4911667200)*d^12*K0*
        K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) + (((834058033*I)/96268677120)*d^2*
        K1^2*M^5*Sqrt[13/(105*Pi)]*u^8)/b^3 + 
      (192364969*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(6876334080*b^3) + 
      (40560841*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(404490240*b^3) - 
      (7535699*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(47752320*b^3) - 
      (58359109*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(687633408*b^3) + 
      (14949791*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(982333440*b^3) - 
      (730649*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(491166720*b^3) + 
      (5843*d^8*K0*K1*M^5*Sqrt[(3*Pi)/455]*u^8)/(174080*b^3) + 
      (((1153064239*I)/76001587200)*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((3296188943*I)/288806031360)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((5528604073*I)/361007539200)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((677600153*I)/14157158400)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((204787217*I)/10857369600)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((731903917*I)/68763340800)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((36991*I)/51701760)*d^12*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((9892307333*I)/1444030156800)*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((1287383743*I)/8204716800)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((122723851*I)/8913766400)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((5394979669*I)/206290022400)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((8317417*I)/694579200)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((8207*I)/10700800)*d^12*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((139973483725877*I)/10110059456200704)*d^10*K0*K1*M^5*
        Sqrt[5/(273*Pi)]*u^9)/b^3 + (((439*I)/15348960)*d^12*K0*K1*M^5*
        Sqrt[13/(105*Pi)]*u^9)/b^3 - (30733*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (44943360*b^3) - (7507*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (12279168*b^3) - (16390147*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (3438167040*b^3) + (523069*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (982333440*b^3) - (3583*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (44651520*b^3) + (11378869*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (4911667200*b^3) + (622681*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (347289600*b^3) - (8746601*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (17190835200*b^3) + (7505881*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (982333440*b^3) - (56009*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (245583360*b^3) + (578525*K0^2*M^5*Sqrt[(5*Pi)/273]*u^9)/
       (1375266816*b^3) + (492113*d^8*K0^2*M^5*Sqrt[(7*Pi)/195]*u^9)/
       (982333440*b^3) - (3318883*d^6*K1^2*M^5*Sqrt[(13*Pi)/105]*u^9)/
       (3438167040*b^3) + (38671*d^10*K1^2*M^5*Sqrt[(13*Pi)/105]*u^9)/
       (327444480*b^3) + (((20418107*I)/240671692800)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1365*Pi]) + (((2693921639*I)/72201507840)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1365*Pi]) - (((1676645947*I)/21235737600)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1365*Pi]) + (((14255369*I)/303878400)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1365*Pi]) - (((645472397*I)/103145011200)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1365*Pi]) + (((17631314563826113*I)/252751486405017600)*d^10*
        K0*K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]) + 
      (((7423*I)/545740800)*d^10*K1^2*M^5*Sqrt[91/(15*Pi)]*u^10)/b^3 + 
      (774427*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(1719083520*b^3) + 
      (7946473*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(1719083520*b^3) + 
      (6931*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(85954176*b^3) - 
      (12637813*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(859541760*b^3) + 
      (20759*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(2585088*b^3) + 
      (52127*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(27287040*b^3) - 
      (3203*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(8186112*b^3) - 
      (((15398203*I)/42471475200)*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((5237457677*I)/722015078400)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((122066251*I)/9025188480)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((2029373587*I)/361007539200)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((130784431*I)/103145011200)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((12494431*I)/20629002240)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((2115413*I)/2455833600)*d^12*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((276473147*I)/722015078400)*K1^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((4507473263*I)/722015078400)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((1024807081*I)/108302261760)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((1952473871*I)/1083022617600)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[1365*Pi]) + (((4594721*I)/4018636800)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[1365*Pi]) - (((475961*I)/818611200)*d^12*K1^2*M^5*u^10)/
       (b^3*Sqrt[1365*Pi]) - (24953*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (1432569600*b^3) + (391759*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (955046400*b^3) + (2696257*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (8595417600*b^3) - (18299*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (15079680*b^3) + (59*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(902880*b^3) + 
      (75773*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(245583360*b^3) - 
      (55753*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(2578625280*b^3) + 
      (86813*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(468840960*b^3) - 
      (228539*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(234420480*b^3) + 
      (16931*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(92093760*b^3) + 
      (120823*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(736750080*b^3) + 
      (26303*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(245583360*b^3) + 
      (503*d^12*K0^2*M^5*Sqrt[(13*Pi)/105]*u^11)/(49116672*b^3) + 
      (141397*d^2*K1^2*M^5*Sqrt[(13*Pi)/105]*u^11)/(5157250560*b^3) - 
      (((227093*I)/5525625600)*K0*K1*M^5*u^11)/(b^3*Sqrt[1365*Pi]) - 
      (((119882597*I)/60167923200)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[1365*Pi]) + 
      (((2183588873*I)/270755654400)*d^4*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1365*Pi]) - (((401235253*I)/54151130880)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1365*Pi]) - (((22869631*I)/38679379200)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1365*Pi]) + (((55969*I)/41126400)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1365*Pi]) + (((124567*I)/204652800)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1365*Pi]) - (((88523*I)/17581536000)*d^2*K0^2*M^5*
        Sqrt[13/(105*Pi)]*u^12)/b^3 - (713*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (84823200*b^3) - (32117*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (293025600*b^3) - (843949*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (3223281600*b^3) + (31201*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (64465632*b^3) - (5413*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (18418752*b^3) - (151*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (2790720*b^3) + (401*d^8*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^12)/
       (11511720*b^3) + (((2851*I)/7735875840)*K0^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) + (((102863*I)/2844072000)*d^2*K0^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) + (((532517*I)/9669844800)*d^4*K0^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) - (((1422703*I)/6446563200)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) + (((1621*I)/4790016)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) - (((1170731*I)/12893126400)*d^10*K0^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) - (((1481*I)/27907200)*d^12*K0^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) + (((2851*I)/7735875840)*K1^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) - (((76073*I)/2578625280)*d^2*K1^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) + (((56681*I)/966984480)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) - (((1452761*I)/6446563200)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) + (((1198453*I)/3516307200)*d^8*K1^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) - (((1221761*I)/12893126400)*d^10*K1^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) - (((811*I)/16156800)*d^12*K1^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) - (((3*I)/1136960)*d^10*K0*K1*M^5*Sqrt[3/(455*Pi)]*
        u^13)/b^3 + (((701*I)/920937600)*d^2*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^13)/
       b^3 - (((241*I)/54172800)*d^4*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^13)/b^3 + 
      (((1523*I)/460468800)*d^6*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^13)/b^3 + 
      (((7*I)/8527200)*d^12*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^13)/b^3 + 
      (d^2*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(3410880*b^3) + 
      (7*d^4*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(10232640*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(1023264*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(1023264*b^3) + 
      (7*d^10*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(10232640*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(3410880*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(3410880*b^3) + 
      (7*d^4*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(10232640*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(1023264*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(1023264*b^3) + 
      (7*d^10*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(10232640*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(3410880*b^3) - 
      (((31*I)/5385600)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[1365*Pi]) + 
      (((1067*I)/27907200)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[1365*Pi]) - 
      (((997*I)/30697920)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[1365*Pi]) + 
      (((139*I)/28779300)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[1365*Pi]))/Pi, 
    ((-90691*K1*M^5*Sqrt[Pi/1365]*u)/(3638272*b^3*E^u) - 
      (37129*d^10*K1*M^5*Sqrt[Pi/1365]*u)/(454784*b^3*E^u) + 
      (304753*d^4*K1*M^5*Sqrt[(3*Pi)/455]*u)/(1819136*b^3*E^u) + 
      (6427*d^12*K1*M^5*Sqrt[(5*Pi)/273]*u)/(7276544*b^3*E^u) - 
      (457*d^2*K1*M^5*Sqrt[(7*Pi)/195]*u)/(1819136*b^3*E^u) - 
      (1097321*d^6*K1*M^5*Sqrt[(13*Pi)/105]*u)/(14553088*b^3*E^u) + 
      (202343*d^8*K1*M^5*Sqrt[(21*Pi)/65]*u)/(7276544*b^3*E^u) - 
      (1671*d^14*K1*M^5*Sqrt[(21*Pi)/65]*u)/(14553088*b^3*E^u) + 
      (1202543*K0*M^5*Sqrt[Pi/1365]*u^2)/(29106176*b^3*E^u) + 
      (32043971*d^6*K0*M^5*Sqrt[Pi/1365]*u^2)/(29106176*b^3*E^u) - 
      (90691*K1*M^5*Sqrt[Pi/1365]*u^2)/(3638272*b^3*E^u) - 
      (37129*d^10*K1*M^5*Sqrt[Pi/1365]*u^2)/(454784*b^3*E^u) - 
      (376417*d^2*K0*M^5*Sqrt[(3*Pi)/455]*u^2)/(14553088*b^3*E^u) - 
      (5145139*d^4*K0*M^5*Sqrt[(3*Pi)/455]*u^2)/(29106176*b^3*E^u) - 
      (217223*d^10*K0*M^5*Sqrt[(3*Pi)/455]*u^2)/(14553088*b^3*E^u) - 
      (17009*d^14*K0*M^5*Sqrt[(3*Pi)/455]*u^2)/(29106176*b^3*E^u) + 
      (304753*d^4*K1*M^5*Sqrt[(3*Pi)/455]*u^2)/(1819136*b^3*E^u) + 
      (6427*d^12*K1*M^5*Sqrt[(5*Pi)/273]*u^2)/(7276544*b^3*E^u) - 
      (457*d^2*K1*M^5*Sqrt[(7*Pi)/195]*u^2)/(1819136*b^3*E^u) + 
      (25547*d^12*K0*M^5*Sqrt[(13*Pi)/105]*u^2)/(29106176*b^3*E^u) - 
      (1097321*d^6*K1*M^5*Sqrt[(13*Pi)/105]*u^2)/(14553088*b^3*E^u) - 
      (691921*d^8*K0*M^5*Sqrt[(21*Pi)/65]*u^2)/(29106176*b^3*E^u) + 
      (202343*d^8*K1*M^5*Sqrt[(21*Pi)/65]*u^2)/(7276544*b^3*E^u) - 
      (1671*d^14*K1*M^5*Sqrt[(21*Pi)/65]*u^2)/(14553088*b^3*E^u) + 
      (360697191839*K0*M^5*Sqrt[Pi/1365]*u^3)/(22288490864640*b^3*E^u) - 
      (452860470701*d^2*K0*M^5*Sqrt[Pi/1365]*u^3)/(1238249492480*b^3*E^u) - 
      (67148602267*d^4*K0*M^5*Sqrt[Pi/1365]*u^3)/(868382760960*b^3*E^u) + 
      (77547533615653*d^6*K0*M^5*Sqrt[Pi/1365]*u^3)/(66865472593920*b^3*
        E^u) - (2743989853999*d^8*K0*M^5*Sqrt[Pi/1365]*u^3)/
       (3933263093760*b^3*E^u) - (205856489*d^10*K0*M^5*Sqrt[Pi/1365]*u^3)/
       (4584222720*b^3*E^u) - (36587931269*K0^2*M^5*Sqrt[Pi/1365]*u^3)/
       (685508657152*b^3) - (146628120829*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^3)/
       (342754328576*b^3) - (916807992931*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^3)/
       (1028262985728*b^3) - (477994651*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^3)/
       (16066609152*b^3) + (6421789259*d^4*K1*M^5*Sqrt[Pi/1365]*u^3)/
       (12224593920*b^3*E^u) + (12220087057*d^6*K1*M^5*Sqrt[Pi/1365]*u^3)/
       (6112296960*b^3*E^u) - (40852501*d^10*K1*M^5*Sqrt[Pi/1365]*u^3)/
       (407486464*b^3*E^u) + (15122669*d^12*K1*M^5*Sqrt[Pi/1365]*u^3)/
       (582123520*b^3*E^u) - (6399839*d^14*K1*M^5*Sqrt[Pi/1365]*u^3)/
       (2037432320*b^3*E^u) + (897698639*K1^2*M^5*Sqrt[Pi/1365]*u^3)/
       (15121514496*b^3) + (996005819957*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^3)/
       (1028262985728*b^3) - (35077267079*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^3)/
       (31159484416*b^3) - (935983678111*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^3)/
       (1028262985728*b^3) + (367375721*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^3)/
       (342754328576*b^3) - (17009*d^14*K0*M^5*Sqrt[(3*Pi)/455]*u^3)/
       (29106176*b^3*E^u) + (113324807*d^14*K0^2*M^5*Sqrt[(3*Pi)/455]*u^3)/
       (342754328576*b^3) - (113498443*d^8*K1*M^5*Sqrt[(3*Pi)/455]*u^3)/
       (239697920*b^3*E^u) + (4535234555*d^4*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/
       (18039701504*b^3) + (11409521845*d^10*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/
       (342754328576*b^3) - (1501572913*d^12*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/
       (342754328576*b^3) - (6038173*d^16*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/
       (2056525971456*b^3) - (244236833*d^2*K1*M^5*Sqrt[(5*Pi)/273]*u^3)/
       (1222459392*b^3*E^u) + (12717560201*d^8*K1^2*M^5*Sqrt[(5*Pi)/273]*u^3)/
       (60486057984*b^3) + (435895741*d^12*K1^2*M^5*Sqrt[(5*Pi)/273]*u^3)/
       (93478453248*b^3) - (901266901*d^10*K1^2*M^5*Sqrt[(7*Pi)/195]*u^3)/
       (93478453248*b^3) - (8918777*d^16*K1^2*M^5*Sqrt[(7*Pi)/195]*u^3)/
       (342754328576*b^3) + (25547*d^12*K0*M^5*Sqrt[(13*Pi)/105]*u^3)/
       (29106176*b^3*E^u) - (2892837*K1*M^5*Sqrt[(39*Pi)/35]*u^3)/
       (4074864640*b^3*E^u) - (60326318639*d^2*K0*M^5*Sqrt[Pi/1365]*u^4)/
       (88446392320*b^3*E^u) + (4594556279671*d^4*K0*M^5*Sqrt[Pi/1365]*u^4)/
       (12157358653440*b^3*E^u) + (35962493598529*d^6*K0*M^5*Sqrt[Pi/1365]*
        u^4)/(26746189037568*b^3*E^u) - (1547814976837*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^4)/(1573305237504*b^3*E^u) - 
      (227536649*d^10*K0*M^5*Sqrt[Pi/1365]*u^4)/(4584222720*b^3*E^u) - 
      (3078277*d^14*K0*M^5*Sqrt[Pi/1365]*u^4)/(2037432320*b^3*E^u) - 
      (1677078295923689*K1*M^5*Sqrt[Pi/1365]*u^4)/(16047713422540800*b^3*
        E^u) - (5460164284588669*d^2*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (3209542684508160*b^3*E^u) + (2301967178819857*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^4)/(1458883038412800*b^3*E^u) + 
      (7511082715652567*d^6*K1*M^5*Sqrt[Pi/1365]*u^4)/(3209542684508160*b^3*
        E^u) - (1951387200885883*d^8*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (943983142502400*b^3*E^u) - (49255111573*d^10*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(733475635200*b^3*E^u) - (3563927*d^14*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (1481768960*b^3*E^u) - (9358991868937*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (86374090801152*b^3) + (76971035320747*d^2*K0*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(107967613501440*b^3) + (7367813473409*d^4*K0*K1*M^5*
        Sqrt[Pi/1365]*u^4)/(3598920450048*b^3) - 
      (569580556817509*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (107967613501440*b^3) + (23236840254913*d^8*K0*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(11365011947520*b^3) - (12551590169*d^12*K0*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(192799309824*b^3) + (85596229799*d^14*K0*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(15423944785920*b^3) + (1397257*d^12*K0*M^5*Sqrt[(3*Pi)/455]*
        u^4)/(291061760*b^3*E^u) + (18895647*d^12*K1*M^5*Sqrt[(3*Pi)/455]*
        u^4)/(2328494080*b^3*E^u) - (1867452053*K0*M^5*Sqrt[(5*Pi)/273]*u^4)/
       (469231386624*b^3*E^u) + (1407807537497*d^10*K0*K1*M^5*
        Sqrt[(7*Pi)/195]*u^4)/(15423944785920*b^3) - 
      (4043641*d^16*K0*K1*M^5*Sqrt[(91*Pi)/15]*u^4)/(1371017314304*b^3) - 
      (8453666757741311*K0*M^5*Sqrt[Pi/1365]*u^5)/(128381707380326400*b^3*
        E^u) - (20036115759019753*d^2*K0*M^5*Sqrt[Pi/1365]*u^5)/
       (25676341476065280*b^3*E^u) + (106271524377006953*d^4*K0*M^5*
        Sqrt[Pi/1365]*u^5)/(128381707380326400*b^3*E^u) + 
      (18374069006147*d^6*K0*M^5*Sqrt[Pi/1365]*u^5)/(19615234129920*b^3*
        E^u) - (6778773260238517*d^8*K0*M^5*Sqrt[Pi/1365]*u^5)/
       (7551865140019200*b^3*E^u) - (177394924457*d^10*K0*M^5*Sqrt[Pi/1365]*
        u^5)/(5867805081600*b^3*E^u) + (30889303*d^12*K0*M^5*Sqrt[Pi/1365]*
        u^5)/(2941255680*b^3*E^u) - (311196050293*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (10796761350144*b^3) + (144638376827429*d^2*K0^2*M^5*Sqrt[Pi/1365]*
        u^5)/(431870454005760*b^3) + (806442454733*d^4*K0^2*M^5*Sqrt[Pi/1365]*
        u^5)/(1515334926336*b^3) - (759836929238063*d^6*K0^2*M^5*
        Sqrt[Pi/1365]*u^5)/(431870454005760*b^3) + 
      (304291323749557*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (431870454005760*b^3) + (780781456627*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (3247146270720*b^3) - (329218969*d^16*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (4113051942912*b^3) - (1290660447078089*K1*M^5*Sqrt[Pi/1365]*u^5)/
       (16047713422540800*b^3*E^u) - (3436604423056603*d^2*K1*M^5*
        Sqrt[Pi/1365]*u^5)/(3209542684508160*b^3*E^u) + 
      (1703401188405517*d^4*K1*M^5*Sqrt[Pi/1365]*u^5)/(1458883038412800*b^3*
        E^u) + (3791926575664421*d^6*K1*M^5*Sqrt[Pi/1365]*u^5)/
       (3209542684508160*b^3*E^u) - (157727147688709*d^8*K1*M^5*Sqrt[Pi/1365]*
        u^5)/(134854734643200*b^3*E^u) - (29726426843*d^10*K1*M^5*
        Sqrt[Pi/1365]*u^5)/(733475635200*b^3*E^u) - 
      (60843661*d^14*K1*M^5*Sqrt[Pi/1365]*u^5)/(48898375680*b^3*E^u) + 
      (90844933559903*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(5668299708825600*b^3) + 
      (76993174952253487*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^5)/
       (45346397670604800*b^3) + (3801912954828931*d^4*K1^2*M^5*Sqrt[Pi/1365]*
        u^5)/(45346397670604800*b^3) - (31292603896044731*d^6*K1^2*M^5*
        Sqrt[Pi/1365]*u^5)/(6478056810086400*b^3) + 
      (120526463300653*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(48707194060800*b^3) + 
      (450946787088419*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^5)/
       (719784090009600*b^3) - (31626896034863*d^12*K1^2*M^5*Sqrt[Pi/1365]*
        u^5)/(431870454005760*b^3) + (747664428451*d^14*K1^2*M^5*
        Sqrt[Pi/1365]*u^5)/(143956818001920*b^3) - 
      (231292400809*d^16*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(1295611362017280*b^3) - 
      (3800101*d^14*K0*M^5*Sqrt[(3*Pi)/455]*u^5)/(11854151680*b^3*E^u) + 
      (1547606609*d^14*K0^2*M^5*Sqrt[(7*Pi)/195]*u^5)/(5608707194880*b^3) - 
      (24449570611*d^12*K0^2*M^5*Sqrt[(13*Pi)/105]*u^5)/
       (12339155828736*b^3) + (1496029*d^12*K1*M^5*Sqrt[(21*Pi)/65]*u^5)/
       (2328494080*b^3*E^u) - (4185648931730111*K0*M^5*Sqrt[Pi/1365]*u^6)/
       (128381707380326400*b^3*E^u) - (304089494974883*d^2*K0*M^5*
        Sqrt[Pi/1365]*u^6)/(733609756459008*b^3*E^u) + 
      (9279212603633839*d^4*K0*M^5*Sqrt[Pi/1365]*u^6)/(18340243911475200*b^3*
        E^u) + (1014849748768159*d^6*K0*M^5*Sqrt[Pi/1365]*u^6)/
       (2852926830673920*b^3*E^u) - (145433126642977*d^8*K0*M^5*Sqrt[Pi/1365]*
        u^6)/(359612625715200*b^3*E^u) - (253015621211*d^10*K0*M^5*
        Sqrt[Pi/1365]*u^6)/(17603415244800*b^3*E^u) - 
      (164626831*d^14*K0*M^5*Sqrt[Pi/1365]*u^6)/(391187005440*b^3*E^u) - 
      (14798732694067711*K1*M^5*Sqrt[Pi/1365]*u^6)/(256763414760652800*b^3*
        E^u) - (134844297530054429*d^2*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (256763414760652800*b^3*E^u) + (10879345347881753*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(15103730280038400*b^3*E^u) + 
      (92431412458454051*d^6*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (256763414760652800*b^3*E^u) - (2454921549302119*d^8*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(5034576760012800*b^3*E^u) + 
      (12768304217*d^12*K1*M^5*Sqrt[Pi/1365]*u^6)/(2347122032640*b^3*E^u) - 
      (236942809*d^14*K1*M^5*Sqrt[Pi/1365]*u^6)/(469424406528*b^3*E^u) + 
      (704055983686681*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(11336599417651200*b^3) + 
      (17183170116433483*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (11336599417651200*b^3) - (5788624450096259*d^6*K0*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(1619514202521600*b^3) + 
      (3185022093596221*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (1619514202521600*b^3) + (269070038284693*d^10*K0*K1*M^5*Sqrt[Pi/1365]*
        u^6)/(539838067507200*b^3) - (2113566511423*d^12*K0*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(35989204500480*b^3) + 
      (4672412611*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(1090581954560*b^3) - 
      (5847219563*d^16*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(40487855063040*b^3) + 
      (12384769*d^12*K0*M^5*Sqrt[(7*Pi)/195]*u^6)/(18627952640*b^3*E^u) - 
      (2111414573*d^10*K1*M^5*Sqrt[(13*Pi)/105]*u^6)/(1852991078400*b^3*
        E^u) - (361049189624147*d^4*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^6)/
       (11336599417651200*b^3) - (268178638865309*K0*M^5*Sqrt[Pi/1365]*u^7)/
       (16047713422540800*b^3*E^u) - (19750154709128621*d^2*K0*M^5*
        Sqrt[Pi/1365]*u^7)/(128381707380326400*b^3*E^u) + 
      (876121739790307*d^4*K0*M^5*Sqrt[Pi/1365]*u^7)/(3775932570009600*b^3*
        E^u) + (8092634473950749*d^6*K0*M^5*Sqrt[Pi/1365]*u^7)/
       (128381707380326400*b^3*E^u) - (76848385872287*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^7)/(629322095001600*b^3*E^u) - 
      (345200941*d^10*K0*M^5*Sqrt[Pi/1365]*u^7)/(94135910400*b^3*E^u) + 
      (14997727*d^12*K0*M^5*Sqrt[Pi/1365]*u^7)/(10668736512*b^3*E^u) - 
      (162818687*d^14*K0*M^5*Sqrt[Pi/1365]*u^7)/(1173561016320*b^3*E^u) + 
      (118686698629607*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(5668299708825600*b^3) + 
      (3307832172316387*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (11336599417651200*b^3) - (852265265852291*d^6*K0^2*M^5*Sqrt[Pi/1365]*
        u^7)/(1619514202521600*b^3) + (31168953044507*d^8*K0^2*M^5*
        Sqrt[Pi/1365]*u^7)/(95265541324800*b^3) - 
      (351095072623*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(35989204500480*b^3) + 
      (81845376601*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(107967613501440*b^3) - 
      (8136942493*d^16*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(323902840504320*b^3) - 
      (2386193701128553*K1*M^5*Sqrt[Pi/1365]*u^7)/(283791142630195200*b^3*
        E^u) - (1025740334368908673*d^2*K1*M^5*Sqrt[Pi/1365]*u^7)/
       (5392031709973708800*b^3*E^u) + (1454330682796826557*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^7)/(5392031709973708800*b^3*E^u) + 
      (3799168328755757*d^6*K1*M^5*Sqrt[Pi/1365]*u^7)/(59253095713996800*b^3*
        E^u) - (6041634559640447*d^8*K1*M^5*Sqrt[Pi/1365]*u^7)/
       (45311190840115200*b^3*E^u) - (326338257121*d^10*K1*M^5*Sqrt[Pi/1365]*
        u^7)/(105620491468800*b^3*E^u) + (647579813*d^12*K1*M^5*Sqrt[Pi/1365]*
        u^7)/(469424406528*b^3*E^u) - (69733177*d^14*K1*M^5*Sqrt[Pi/1365]*
        u^7)/(469424406528*b^3*E^u) + (4916273060501*K1^2*M^5*Sqrt[Pi/1365]*
        u^7)/(171766657843200*b^3) + (85820856585757*d^2*K1^2*M^5*
        Sqrt[Pi/1365]*u^7)/(222286263091200*b^3) - 
      (2592143510775307*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^7)/
       (11336599417651200*b^3) + (732436764798287*d^8*K1^2*M^5*Sqrt[Pi/1365]*
        u^7)/(1619514202521600*b^3) + (173184622713563*d^10*K1^2*M^5*
        Sqrt[Pi/1365]*u^7)/(1619514202521600*b^3) - 
      (2463041324599*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(179946022502400*b^3) + 
      (121366705093*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(107967613501440*b^3) - 
      (59867154761*d^16*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(1619514202521600*b^3) - 
      (161278183684043*d^4*K0^2*M^5*Sqrt[(13*Pi)/105]*u^7)/
       (11336599417651200*b^3) + (3334975250209*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/105]*u^7)/(539838067507200*b^3) - 
      (13038770392741*d^6*K1^2*M^5*Sqrt[(13*Pi)/105]*u^7)/
       (231359171788800*b^3) - (215304402364589*K0*M^5*Sqrt[Pi/1365]*u^8)/
       (28379114263019520*b^3*E^u) - (33815151823177841*d^2*K0*M^5*
        Sqrt[Pi/1365]*u^8)/(1348007927493427200*b^3*E^u) + 
      (13588630638401729*d^4*K0*M^5*Sqrt[Pi/1365]*u^8)/
       (245092350453350400*b^3*E^u) - (7971355712627*d^6*K0*M^5*Sqrt[Pi/1365]*
        u^8)/(925829620531200*b^3*E^u) - (252756029755739*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^8)/(22655595420057600*b^3*E^u) - 
      (68139607751*d^10*K0*M^5*Sqrt[Pi/1365]*u^8)/(26405122867200*b^3*E^u) - 
      (205575287*d^12*K0*M^5*Sqrt[Pi/1365]*u^8)/(391187005440*b^3*E^u) + 
      (29799361*d^14*K0*M^5*Sqrt[Pi/1365]*u^8)/(293390254080*b^3*E^u) - 
      (9493215913185113*K1*M^5*Sqrt[Pi/1365]*u^8)/(770290244281958400*b^3*
        E^u) - (306712277006561*d^2*K1*M^5*Sqrt[Pi/1365]*u^8)/
       (14005277168762880*b^3*E^u) + (7209924959591297*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^8)/(110041463468851200*b^3*E^u) - 
      (12469222956401759*d^6*K1*M^5*Sqrt[Pi/1365]*u^8)/
       (770290244281958400*b^3*E^u) - (333591812171*d^8*K1*M^5*Sqrt[Pi/1365]*
        u^8)/(22027803033600*b^3*E^u) + (23813922959*d^10*K1*M^5*
        Sqrt[Pi/1365]*u^8)/(105620491468800*b^3*E^u) - 
      (9210049*d^12*K1*M^5*Sqrt[Pi/1365]*u^8)/(46022000640*b^3*E^u) + 
      (4868671*d^14*K1*M^5*Sqrt[Pi/1365]*u^8)/(469424406528*b^3*E^u) - 
      (51445844903*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(20537317785600*b^3) + 
      (104743206511579*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/
       (472358309068800*b^3) - (1492671801097*d^6*K0*K1*M^5*Sqrt[Pi/1365]*
        u^8)/(6134523494400*b^3) + (787568223301*d^8*K0*K1*M^5*Sqrt[Pi/1365]*
        u^8)/(4498650562560*b^3) + (357561128453*d^10*K0*K1*M^5*Sqrt[Pi/1365]*
        u^8)/(8097571012608*b^3) - (2665239749*d^12*K0*K1*M^5*Sqrt[Pi/1365]*
        u^8)/(419128934400*b^3) + (477937403*d^14*K0*K1*M^5*Sqrt[Pi/1365]*
        u^8)/(793879511040*b^3) - (2724457*d^16*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/
       (135320371200*b^3) - (125101757651*d^4*K0*K1*M^5*Sqrt[(13*Pi)/105]*
        u^8)/(8588332892160*b^3) - (56222844467689*K0*M^5*Sqrt[Pi/1365]*u^9)/
       (32095426845081600*b^3*E^u) - (7235814869533*d^2*K0*M^5*Sqrt[Pi/1365]*
        u^9)/(4279390246010880*b^3*E^u) + (12968159513251*d^4*K0*M^5*
        Sqrt[Pi/1365]*u^9)/(764176829644800*b^3*E^u) - 
      (916228536247001*d^6*K0*M^5*Sqrt[Pi/1365]*u^9)/(64190853690163200*b^3*
        E^u) - (2537000018957*d^8*K0*M^5*Sqrt[Pi/1365]*u^9)/
       (377593257000960*b^3*E^u) + (37352209249*d^10*K0*M^5*Sqrt[Pi/1365]*
        u^9)/(5281024573440*b^3*E^u) + (16175371*d^12*K0*M^5*Sqrt[Pi/1365]*
        u^9)/(24449187840*b^3*E^u) - (52739047*d^14*K0*M^5*Sqrt[Pi/1365]*u^9)/
       (195593502720*b^3*E^u) + (387978175771*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (1417074927206400*b^3) + (2604395144873*d^2*K0^2*M^5*Sqrt[Pi/1365]*
        u^9)/(283414985441280*b^3) - (13554229906409*d^4*K0^2*M^5*
        Sqrt[Pi/1365]*u^9)/(1417074927206400*b^3) - 
      (261617575357*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(40487855063040*b^3) + 
      (89301204217*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(28919896473600*b^3) + 
      (784388485921*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(202439275315200*b^3) - 
      (79910482373*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(202439275315200*b^3) - 
      (23052361*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(5783979294720*b^3) - 
      (439487*d^16*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(1100213452800*b^3) - 
      (2574152337227*K1*M^5*Sqrt[Pi/1365]*u^9)/(1481327392849920*b^3*E^u) - 
      (395475145394873*d^2*K1*M^5*Sqrt[Pi/1365]*u^9)/(192572561070489600*b^3*
        E^u) + (246020438973983*d^4*K1*M^5*Sqrt[Pi/1365]*u^9)/
       (16047713422540800*b^3*E^u) - (2075824034629771*d^6*K1*M^5*
        Sqrt[Pi/1365]*u^9)/(192572561070489600*b^3*E^u) - 
      (2170959645889*d^8*K1*M^5*Sqrt[Pi/1365]*u^9)/(298099939737600*b^3*
        E^u) + (9718757*d^12*K1*M^5*Sqrt[Pi/1365]*u^9)/
       (14669512704*b^3*E^u) - (365801951*d^14*K1*M^5*Sqrt[Pi/1365]*u^9)/
       (1760341524480*b^3*E^u) + (22491143981*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (2125612390809600*b^3) + (40019606775751*d^2*K1^2*M^5*Sqrt[Pi/1365]*
        u^9)/(4251224781619200*b^3) - (2836848436423*d^4*K1^2*M^5*
        Sqrt[Pi/1365]*u^9)/(170048991264768*b^3) + 
      (200950434803*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(40487855063040*b^3) + 
      (370064083357*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(202439275315200*b^3) + 
      (702168543971*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(607317825945600*b^3) - 
      (2335709429*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(2933902540800*b^3) + 
      (4468047217*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(40487855063040*b^3) - 
      (685779091*d^16*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(202439275315200*b^3) + 
      (1120500203*d^10*K1*M^5*Sqrt[(13*Pi)/105]*u^9)/(2400465715200*b^3*
        E^u) + (5920054390463*K0*M^5*Sqrt[Pi/1365]*u^10)/
       (337001981873356800*b^3*E^u) - (15244954757569*d^2*K0*M^5*
        Sqrt[Pi/1365]*u^10)/(84250495468339200*b^3*E^u) - 
      (451321219093709*d^4*K0*M^5*Sqrt[Pi/1365]*u^10)/(112333993957785600*b^3*
        E^u) + (165573985728821*d^6*K0*M^5*Sqrt[Pi/1365]*u^10)/
       (24071570133811200*b^3*E^u) - (21717769147*d^8*K0*M^5*Sqrt[Pi/1365]*
        u^10)/(31120323379200*b^3*E^u) - (915749111*d^10*K0*M^5*Sqrt[Pi/1365]*
        u^10)/(412580044800*b^3*E^u) + (201907*d^12*K0*M^5*Sqrt[Pi/1365]*
        u^10)/(2876375040*b^3*E^u) + (32981419*d^14*K0*M^5*Sqrt[Pi/1365]*
        u^10)/(220042690560*b^3*E^u) + (4031786582129*K1*M^5*Sqrt[Pi/1365]*
        u^10)/(168500990936678400*b^3*E^u) - 
      (14243288078783*d^2*K1*M^5*Sqrt[Pi/1365]*u^10)/(25923229374873600*b^3*
        E^u) - (297378954389189*d^4*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (84250495468339200*b^3*E^u) + (15973433691533*d^6*K1*M^5*Sqrt[Pi/1365]*
        u^10)/(2292530488934400*b^3*E^u) - 
      (463765342627*d^8*K1*M^5*Sqrt[Pi/1365]*u^10)/(471991571251200*b^3*
        E^u) - (4584360757*d^10*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (2200426905600*b^3*E^u) + (199531*d^12*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (9168445440*b^3*E^u) + (58011517*d^14*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (440085381120*b^3*E^u) + (411251532449*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (708537463603200*b^3) - (5951299484701*d^2*K0*K1*M^5*Sqrt[Pi/1365]*
        u^10)/(708537463603200*b^3) + (7395644187467*d^6*K0*K1*M^5*
        Sqrt[Pi/1365]*u^10)/(303658912972800*b^3) - 
      (83699105797*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(15982048051200*b^3) - 
      (2047821334931*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (303658912972800*b^3) - (26398454969*d^12*K0*K1*M^5*Sqrt[Pi/1365]*
        u^10)/(43379844710400*b^3) + (19487844773*d^14*K0*K1*M^5*
        Sqrt[Pi/1365]*u^10)/(60731782594560*b^3) - 
      (23424803*d^16*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(2409991372800*b^3) - 
      (696194202871*d^4*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^10)/
       (2125612390809600*b^3) + (1025358163*K0*M^5*Sqrt[Pi/1365]*u^11)/
       (112634352230400*b^3*E^u) - (5904549731659*d^2*K0*M^5*Sqrt[Pi/1365]*
        u^11)/(7659135951667200*b^3*E^u) + 
      (2096037622267*d^4*K0*M^5*Sqrt[Pi/1365]*u^11)/(2217118301798400*b^3*
        E^u) + (3353264376103*d^6*K0*M^5*Sqrt[Pi/1365]*u^11)/
       (12035785066905600*b^3*E^u) - (1285418089*d^8*K0*M^5*Sqrt[Pi/1365]*
        u^11)/(2328905779200*b^3*E^u) + (406724107*d^10*K0*M^5*Sqrt[Pi/1365]*
        u^11)/(1650320179200*b^3*E^u) - (2139589*d^12*K0*M^5*Sqrt[Pi/1365]*
        u^11)/(18336890880*b^3*E^u) - (46339*d^14*K0*M^5*Sqrt[Pi/1365]*u^11)/
       (1158119424*b^3*E^u) + (4371672289*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (38647498014720*b^3) + (14138621771*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (55937168179200*b^3) + (29204612231*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (118089577267200*b^3) - (297212164273*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (151829456486400*b^3) + (5626595573*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (6901338931200*b^3) + (10517706013*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (8931144499200*b^3) - (11034181727*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (21689922355200*b^3) - (235010557*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (1598204805120*b^3) + (727907569*d^16*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (101219637657600*b^3) + (57066204109*K1*M^5*Sqrt[Pi/1365]*u^11)/
       (4955911498137600*b^3*E^u) - (15756843001687*d^2*K1*M^5*Sqrt[Pi/1365]*
        u^11)/(21062623867084800*b^3*E^u) + 
      (6262440281299*d^4*K1*M^5*Sqrt[Pi/1365]*u^11)/(6480807343718400*b^3*
        E^u) + (1271378172067*d^6*K1*M^5*Sqrt[Pi/1365]*u^11)/
       (6017892533452800*b^3*E^u) - (4702034471*d^8*K1*M^5*Sqrt[Pi/1365]*
        u^11)/(8329263022080*b^3*E^u) - (11344819*d^12*K1*M^5*Sqrt[Pi/1365]*
        u^11)/(110021345280*b^3*E^u) + (70940279603*K1^2*M^5*Sqrt[Pi/1365]*
        u^11)/(579712470220800*b^3) + (996743326031*d^2*K1^2*M^5*
        Sqrt[Pi/1365]*u^11)/(3188418586214400*b^3) + 
      (150449886337*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(289856235110400*b^3) - 
      (42558516709*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(19803842150400*b^3) + 
      (45793556293*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(113872092364800*b^3) + 
      (48466835153*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(41408033587200*b^3) - 
      (1469620921*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(5358686699520*b^3) - 
      (9843727469*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(91097673891840*b^3) + 
      (4241886577*d^16*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(910976738918400*b^3) - 
      (25387*d^14*K1*M^5*Sqrt[(3*Pi)/455]*u^11)/(2037432320*b^3*E^u) + 
      (55577*d^10*K1*M^5*Sqrt[(7*Pi)/195]*u^11)/(1473500160*b^3*E^u) + 
      (11944769267*K0*M^5*Sqrt[Pi/1365]*u^12)/(2477955749068800*b^3*E^u) + 
      (116113634867*d^2*K0*M^5*Sqrt[Pi/1365]*u^12)/(2477955749068800*b^3*
        E^u) + (156544693*d^4*K0*M^5*Sqrt[Pi/1365]*u^12)/
       (3465672376320*b^3*E^u) - (48803130823*d^6*K0*M^5*Sqrt[Pi/1365]*u^12)/
       (353993678438400*b^3*E^u) - (10932149713*d^8*K0*M^5*Sqrt[Pi/1365]*
        u^12)/(353993678438400*b^3*E^u) + (8731*d^14*K0*M^5*Sqrt[Pi/1365]*
        u^12)/(1571733504*b^3*E^u) + (11948444939*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (2477955749068800*b^3*E^u) + (114100431059*d^2*K1*M^5*Sqrt[Pi/1365]*
        u^12)/(2477955749068800*b^3*E^u) + 
      (1934526457*d^4*K1*M^5*Sqrt[Pi/1365]*u^12)/(45053740892160*b^3*E^u) - 
      (48052230871*d^6*K1*M^5*Sqrt[Pi/1365]*u^12)/(353993678438400*b^3*E^u) - 
      (9574645081*d^8*K1*M^5*Sqrt[Pi/1365]*u^12)/(353993678438400*b^3*E^u) + 
      (29514427*d^10*K1*M^5*Sqrt[Pi/1365]*u^12)/(825160089600*b^3*E^u) + 
      (1639*d^12*K1*M^5*Sqrt[Pi/1365]*u^12)/(58834944*b^3*E^u) + 
      (3103*d^14*K1*M^5*Sqrt[Pi/1365]*u^12)/(579059712*b^3*E^u) + 
      (745148431*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(39855232327680*b^3) + 
      (980653409563*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (1594209293107200*b^3) - (223919840983*d^8*K0*K1*M^5*Sqrt[Pi/1365]*
        u^12)/(227744184729600*b^3) + (1190064619*d^10*K0*K1*M^5*
        Sqrt[Pi/1365]*u^12)/(45548836945920*b^3) + 
      (119593549399*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (227744184729600*b^3) + (3790219079*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (45548836945920*b^3) - (1283688053*d^16*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (227744184729600*b^3) + (64529*d^12*K0*M^5*Sqrt[(5*Pi)/273]*u^12)/
       (11002134528*b^3*E^u) + (1771842167*d^2*K0*K1*M^5*Sqrt[(5*Pi)/273]*
        u^12)/(63768371724288*b^3) + (2349607*d^10*K0*M^5*Sqrt[(13*Pi)/105]*
        u^12)/(825160089600*b^3*E^u) - (1047063877*d^6*K0*K1*M^5*
        Sqrt[(13*Pi)/105]*u^12)/(32534883532800*b^3) + 
      (31*K0*M^5*Sqrt[Pi/1365]*u^13)/(11460556800*b^3*E^u) - 
      (251*d^2*K0*M^5*Sqrt[Pi/1365]*u^13)/(153753600*b^3*E^u) - 
      (2017243*d^4*K0*M^5*Sqrt[Pi/1365]*u^13)/(446961715200*b^3*E^u) + 
      (1897031*d^6*K0*M^5*Sqrt[Pi/1365]*u^13)/(446961715200*b^3*E^u) + 
      (36613*d^8*K0*M^5*Sqrt[Pi/1365]*u^13)/(4704860160*b^3*E^u) - 
      (337*d^10*K0*M^5*Sqrt[Pi/1365]*u^13)/(134830080*b^3*E^u) - 
      (1367*d^12*K0*M^5*Sqrt[Pi/1365]*u^13)/(458422272*b^3*E^u) - 
      (307*d^14*K0*M^5*Sqrt[Pi/1365]*u^13)/(764037120*b^3*E^u) - 
      (1900319*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(9109767389184*b^3) - 
      (471286637*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(22774418472960*b^3) + 
      (4340678707*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(113872092364800*b^3) + 
      (1981388707*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(11387209236480*b^3) - 
      (4949348051*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(113872092364800*b^3) - 
      (7206399517*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(113872092364800*b^3) - 
      (126374387*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(22774418472960*b^3) + 
      (K1*M^5*Sqrt[Pi/1365]*u^13)/(347289600*b^3*E^u) - 
      (48493*d^2*K1*M^5*Sqrt[Pi/1365]*u^13)/(29797447680*b^3*E^u) - 
      (2002501*d^4*K1*M^5*Sqrt[Pi/1365]*u^13)/(446961715200*b^3*E^u) + 
      (19963*d^6*K1*M^5*Sqrt[Pi/1365]*u^13)/(4704860160*b^3*E^u) + 
      (3444773*d^8*K1*M^5*Sqrt[Pi/1365]*u^13)/(446961715200*b^3*E^u) - 
      (28631*d^10*K1*M^5*Sqrt[Pi/1365]*u^13)/(11460556800*b^3*E^u) - 
      (41*d^12*K1*M^5*Sqrt[Pi/1365]*u^13)/(13891584*b^3*E^u) - 
      (907*d^14*K1*M^5*Sqrt[Pi/1365]*u^13)/(2292111360*b^3*E^u) - 
      (102953317*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(531403097702400*b^3) - 
      (1745608021*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(88567182950400*b^3) - 
      (6580429879*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(88567182950400*b^3) + 
      (4136778241*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(113872092364800*b^3) + 
      (9257933207*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(56936046182400*b^3) - 
      (55504541*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(1339671674880*b^3) - 
      (740803703*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(12652454707200*b^3) - 
      (202984151*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(37957364121600*b^3) + 
      (2171251*d^16*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(3614987059200*b^3) + 
      (3133387*d^16*K0^2*M^5*Sqrt[(7*Pi)/195]*u^13)/(32534883532800*b^3) - 
      (697194391*d^4*K0^2*M^5*Sqrt[(13*Pi)/105]*u^13)/(113872092364800*b^3) + 
      (K0*M^5*Sqrt[Pi/1365]*u^14)/(2865139200*b^3*E^u) + 
      (29*d^2*K0*M^5*Sqrt[Pi/1365]*u^14)/(2865139200*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/1365]*u^14)/(409305600*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/1365]*u^14)/(409305600*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/1365]*u^14)/(16372224*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[Pi/1365]*u^14)/(81861120*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/1365]*u^14)/(2865139200*b^3*E^u) + 
      (29*d^2*K1*M^5*Sqrt[Pi/1365]*u^14)/(2865139200*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/1365]*u^14)/(409305600*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/1365]*u^14)/(409305600*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/1365]*u^14)/(16372224*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[Pi/1365]*u^14)/(81861120*b^3*E^u) + 
      (155297*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(5176004198400*b^3) + 
      (112130857*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(56936046182400*b^3) + 
      (86107933*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(8133720883200*b^3) - 
      (327461*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(90807091200*b^3) - 
      (48105301*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(2108742451200*b^3) + 
      (15750941*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(3795736412160*b^3) + 
      (538169329*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(56936046182400*b^3) + 
      (21716419*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(56936046182400*b^3) - 
      (6967*d^16*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(46214323200*b^3) + 
      (d^4*K0*M^5*Sqrt[(3*Pi)/455]*u^14)/(45478400*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(3*Pi)/455]*u^14)/(45478400*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(13*Pi)/105]*u^14)/(86822400*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(13*Pi)/105]*u^14)/(86822400*b^3*E^u) - 
      (571*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(2214179573760*b^3) - 
      (6497*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(44283591475200*b^3) + 
      (74141*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(2711240294400*b^3) + 
      (1489*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(18978682060800*b^3) - 
      (1650487*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(18978682060800*b^3) + 
      (2213*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(91684454400*b^3) + 
      (6269*d^16*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(1725334732800*b^3) - 
      (167*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(618870067200*b^3) - 
      (7283*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(11387209236480*b^3) + 
      (108193*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(18978682060800*b^3) + 
      (1467121*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(56936046182400*b^3) + 
      (544259*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(56936046182400*b^3) - 
      (4857397*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(56936046182400*b^3) + 
      (225149*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(11387209236480*b^3) + 
      (412801*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(18978682060800*b^3) + 
      (29867*d^16*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(8133720883200*b^3) + 
      (95027*d^4*K0^2*M^5*Sqrt[(13*Pi)/105]*u^15)/(132850774425600*b^3) + 
      (4771*d^14*K0^2*M^5*Sqrt[(13*Pi)/105]*u^15)/(2711240294400*b^3) - 
      (149*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/(6227380051200*b^3) - 
      (7093*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/(996380808192*b^3) - 
      (241*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/(79077841920*b^3) + 
      (2213*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/(711700577280*b^3) - 
      (487*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/(56484172800*b^3) + 
      (307*d^16*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/(3558502886400*b^3) - 
      (1871*d^2*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^16)/(24909520204800*b^3) + 
      (467*d^8*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^16)/(323500262400*b^3) - 
      (d^14*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^16)/(5980677120*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/1365]*u^17)/(107833420800*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/1365]*u^17)/(12940010496*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/1365]*u^17)/(9242864640*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/1365]*u^17)/(5134924800*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/1365]*u^17)/(5134924800*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/1365]*u^17)/(9242864640*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/1365]*u^17)/(12940010496*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/1365]*u^17)/(107833420800*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/1365]*u^17)/(107833420800*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/1365]*u^17)/(12940010496*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/1365]*u^17)/(9242864640*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/1365]*u^17)/(5134924800*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/1365]*u^17)/(5134924800*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/1365]*u^17)/(9242864640*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/1365]*u^17)/(12940010496*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/1365]*u^17)/(107833420800*b^3))/Pi, 
    ((((-261037*I)/5588385792)*d^14*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^3)/b^3 + 
      (2739040181*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(1862795264*b^3) - 
      (1105189367*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(1862795264*b^3) + 
      (62536451*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(5588385792*b^3) - 
      (1565275541*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(2794192896*b^3) + 
      (1552875437*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(1397096448*b^3) - 
      (94093261*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(349274112*b^3) + 
      (860863*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(14942208*b^3) - 
      (4432993*d^6*K1^2*M^5*Sqrt[(3*Pi)/455]*u^3)/(49020928*b^3) + 
      (44634301*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(5588385792*b^3) - 
      (142074871*d^10*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(5588385792*b^3) - 
      (279239*d^14*K0^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(5588385792*b^3) - 
      (745159*K1^2*M^5*Sqrt[(5*Pi)/273]*u^3)/(63504384*b^3) - 
      (234595*d^12*K1^2*M^5*Sqrt[(15*Pi)/91]*u^3)/(465698816*b^3) - 
      (89211*d^14*K1^2*M^5*Sqrt[(21*Pi)/65]*u^3)/(931397632*b^3) - 
      (21380483*d^2*K0^2*M^5*Sqrt[(35*Pi)/39]*u^3)/(5588385792*b^3) - 
      (1676641*d^4*K0^2*M^5*Sqrt[(39*Pi)/35]*u^3)/(98041856*b^3) + 
      (((499373711569*I)/19363756769280)*K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) + 
      (((9408773234983*I)/19363756769280)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[1365*Pi]) - (((563499916801*I)/1290917117952)*d^4*K0*K1*M^5*
        u^3)/(b^3*Sqrt[1365*Pi]) - (((79758048413*I)/117356101632)*d^6*K0*K1*
        M^5*u^3)/(b^3*Sqrt[1365*Pi]) + (((3899403064169*I)/6454585589760)*d^8*
        K0*K1*M^5*u^3)/(b^3*Sqrt[1365*Pi]) - 
      (((13875391753*I)/1760341524480)*d^10*K0*K1*M^5*u^3)/
       (b^3*Sqrt[1365*Pi]) + (((5005495843*I)/586780508160)*d^12*K0*K1*M^5*
        u^3)/(b^3*Sqrt[1365*Pi]) + (((985474573*I)/12053381120)*d^8*K0^2*M^5*
        Sqrt[3/(455*Pi)]*u^4)/b^3 + (((37585797013*I)/38727513538560)*K0^2*
        M^5*Sqrt[13/(105*Pi)]*u^4)/b^3 - (11295110263*K0*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(167651573760*b^3) - (389992799299*d^2*K0*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(167651573760*b^3) + (156323656421*d^4*K0*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(167651573760*b^3) + (278715702547*d^6*K0*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(55883857920*b^3) - (4094911267*d^10*K0*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(8823767040*b^3) + (6546058151*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (167651573760*b^3) - (19236093519*d^8*K0*K1*M^5*Sqrt[(3*Pi)/455]*u^4)/
       (18627952640*b^3) - (15744959*d^14*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/
       (33530314752*b^3) + (((7693617129703*I)/38727513538560)*d^2*K0^2*M^5*
        u^4)/(b^3*Sqrt[1365*Pi]) - (((490017249473*I)/2581834235904)*d^4*K0^2*
        M^5*u^4)/(b^3*Sqrt[1365*Pi]) - (((683477107583*I)/2581834235904)*d^6*
        K0^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((22438091593*I)/3520683048960)*d^10*K0^2*M^5*u^4)/
       (b^3*Sqrt[1365*Pi]) + (((5290292323*I)/1173561016320)*d^12*K0^2*M^5*
        u^4)/(b^3*Sqrt[1365*Pi]) - (((1895291*I)/11176771584)*d^14*K0^2*M^5*
        u^4)/(b^3*Sqrt[1365*Pi]) + (((12285976820591*I)/2033194460774400)*
        K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((6662783952667*I)/29045635153920)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[1365*Pi]) - (((31801388956933*I)/677731486924800)*d^4*K1^2*
        M^5*u^4)/(b^3*Sqrt[1365*Pi]) - (((542322718339*I)/864453427200)*d^6*
        K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) + 
      (((184836714835469*I)/406638892154880)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[1365*Pi]) - (((2178749443033*I)/92417930035200)*d^10*K1^2*
        M^5*u^4)/(b^3*Sqrt[1365*Pi]) + (((549579502559*I)/61611953356800)*
        d^12*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((7286687*I)/6985482240)*d^14*K1^2*M^5*u^4)/(b^3*Sqrt[1365*Pi]) - 
      (((4627319*I)/27941928960)*d^14*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^5)/b^3 - 
      (1709054381*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(41912893440*b^3) - 
      (144594544307*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(167651573760*b^3) + 
      (39867926519*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(83825786880*b^3) + 
      (92293627201*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(55883857920*b^3) - 
      (29304871709*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(167651573760*b^3) + 
      (1257410579*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(83825786880*b^3) - 
      (33379063*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(33530314752*b^3) + 
      (371616771947*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(129436876800*b^3) + 
      (70652773244411*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(17603415244800*b^3) - 
      (1119190843451*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(352068304896*b^3) - 
      (1584054909709*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(3520683048960*b^3) + 
      (28901839*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(672399360*b^3) - 
      (8272628999*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(3520683048960*b^3) - 
      (51570899*d^8*K0^2*M^5*Sqrt[(3*Pi)/455]*u^5)/(145530880*b^3) - 
      (160739437811*K1^2*M^5*Sqrt[(13*Pi)/105]*u^5)/(8801707622400*b^3) - 
      (4142223009619*d^2*K1^2*M^5*Sqrt[(13*Pi)/105]*u^5)/
       (17603415244800*b^3) - (((86481483173*I)/29899918540800)*K0*K1*M^5*
        u^5)/(b^3*Sqrt[1365*Pi]) + (((74252480688647*I)/406638892154880)*d^2*
        K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) - 
      (((90982778498089*I)/338865743462400)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[1365*Pi]) - (((1452940493581*I)/32272927948800)*d^6*K0*K1*
        M^5*u^5)/(b^3*Sqrt[1365*Pi]) + (((1923642173861*I)/10165972303872)*
        d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[1365*Pi]) - 
      (((12240813859481*I)/184835860070400)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[1365*Pi]) + (((33509263427*I)/2800543334400)*d^12*K0*K1*M^5*
        u^5)/(b^3*Sqrt[1365*Pi]) - (((5413423287*I)/142620262400)*d^10*K1^2*
        M^5*Sqrt[3/(455*Pi)]*u^6)/b^3 + (((279633203569*I)/1848358600704)*d^6*
        K1^2*M^5*Sqrt[5/(273*Pi)]*u^6)/b^3 - 
      (((81203470367*I)/46208965017600)*d^10*K0^2*M^5*Sqrt[13/(105*Pi)]*u^6)/
       b^3 - (2617997318467*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (1100213452800*b^3) + (2639710826087*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (1100213452800*b^3) + (3153653454251*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (1100213452800*b^3) - (518658535433*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (220042690560*b^3) - (78665899153*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (220042690560*b^3) + (7734945877*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (220042690560*b^3) - (13241563*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^6)/
       (840499200*b^3) - (59593*d^14*K0*K1*M^5*Sqrt[(91*Pi)/15]*u^6)/
       (2857697280*b^3) + (((8793015742451*I)/508298615193600)*K0^2*M^5*u^6)/
       (b^3*Sqrt[1365*Pi]) - (((4218579229303*I)/101659723038720)*d^2*K0^2*
        M^5*u^6)/(b^3*Sqrt[1365*Pi]) - (((7900390283*I)/8068231987200)*d^4*
        K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((45335334437*I)/1152604569600)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[1365*Pi]) + (((618333970157*I)/101659723038720)*d^8*K0^2*M^5*
        u^6)/(b^3*Sqrt[1365*Pi]) + (((44622504449*I)/15402988339200)*d^12*
        K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((2025613*I)/6985482240)*d^14*K0^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((374076015541*I)/7942165862400)*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) - 
      (((42078054409333*I)/254149307596800)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[1365*Pi]) - (((137795942440837*I)/508298615193600)*d^4*K1^2*
        M^5*u^6)/(b^3*Sqrt[1365*Pi]) - (((3936003488969*I)/14949959270400)*
        d^8*K1^2*M^5*u^6)/(b^3*Sqrt[1365*Pi]) + 
      (((56370605741*I)/5134329446400)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[1365*Pi]) - (((14871911*I)/20956446720)*d^14*K1^2*M^5*u^6)/
       (b^3*Sqrt[1365*Pi]) + (((13764782567*I)/5776120627200)*K0*K1*M^5*
        Sqrt[13/(105*Pi)]*u^7)/b^3 - (((353866156297*I)/25414930759680)*d^8*
        K0*K1*M^5*Sqrt[13/(105*Pi)]*u^7)/b^3 - 
      (79897791593*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(2200426905600*b^3) - 
      (834028354631*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(2200426905600*b^3) + 
      (130591055053*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(314346700800*b^3) + 
      (891754724893*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(2200426905600*b^3) - 
      (155685755167*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(440085381120*b^3) - 
      (5046225133*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(88017076224*b^3) - 
      (565595263*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(13335920640*b^3) - 
      (234893236159*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(440085381120*b^3) + 
      (258424862681*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(440085381120*b^3) + 
      (1180972544669*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(2200426905600*b^3) - 
      (1056740573353*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(2200426905600*b^3) + 
      (3844443803*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(440085381120*b^3) - 
      (7872511*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^7)/(16299458560*b^3) + 
      (18666331*d^12*K0^2*M^5*Sqrt[(13*Pi)/105]*u^7)/(40007761920*b^3) - 
      (1018163*d^14*K0^2*M^5*Sqrt[(13*Pi)/105]*u^7)/(40007761920*b^3) - 
      (12825101197*d^10*K1^2*M^5*Sqrt[(13*Pi)/105]*u^7)/(2200426905600*b^3) - 
      (((2127794108087*I)/21179108966400)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1365*Pi]) - (((62132732930183*I)/254149307596800)*d^4*K0*K1*
        M^5*u^7)/(b^3*Sqrt[1365*Pi]) + (((148561356996583*I)/254149307596800)*
        d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[1365*Pi]) - 
      (((1129994743217*I)/11552241254400)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[1365*Pi]) + (((67660385029*I)/7701494169600)*d^12*K0*K1*M^5*
        u^7)/(b^3*Sqrt[1365*Pi]) - (((28624703*I)/52391116800)*d^14*K0*K1*M^5*
        u^7)/(b^3*Sqrt[1365*Pi]) - (((28698732061*I)/3300640358400)*d^4*K0^2*
        M^5*Sqrt[13/(105*Pi)]*u^8)/b^3 + (((24929547397*I)/1650320179200)*d^6*
        K1^2*M^5*Sqrt[13/(105*Pi)]*u^8)/b^3 - 
      (15075791*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(1809561600*b^3) - 
      (17162328709*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(78586675200*b^3) + 
      (67099102249*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(275053363200*b^3) + 
      (25562399*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(143818752*b^3) - 
      (7713939551*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(45842227200*b^3) - 
      (16949576789*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(550106726400*b^3) - 
      (28505419*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(110021345280*b^3) + 
      (9617357*d^12*K0*K1*M^5*Sqrt[(5*Pi)/273]*u^8)/(11002134528*b^3) - 
      (((5483307617*I)/4620896501760)*K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) + 
      (((91978589363*I)/3850747084800)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[1365*Pi]) + (((54878100049*I)/385074708480)*d^6*K0^2*M^5*
        u^8)/(b^3*Sqrt[1365*Pi]) - (((768514400659*I)/23104482508800)*d^8*
        K0^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((82156915957*I)/3850747084800)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[1365*Pi]) + (((6587979887*I)/2567164723200)*d^12*K0^2*M^5*
        u^8)/(b^3*Sqrt[1365*Pi]) - (((480769*I)/3274444800)*d^14*K0^2*M^5*
        u^8)/(b^3*Sqrt[1365*Pi]) - (((42383940047*I)/1216025395200)*K1^2*M^5*
        u^8)/(b^3*Sqrt[1365*Pi]) + (((19446089297*I)/240671692800)*d^2*K1^2*
        M^5*u^8)/(b^3*Sqrt[1365*Pi]) - (((3748402842803*I)/23104482508800)*
        d^4*K1^2*M^5*u^8)/(b^3*Sqrt[1365*Pi]) - 
      (((409102771057*I)/7701494169600)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[1365*Pi]) - (((23880986593*I)/825160089600)*d^10*K1^2*M^5*
        u^8)/(b^3*Sqrt[1365*Pi]) + (((772706173*I)/366737817600)*d^12*K1^2*
        M^5*u^8)/(b^3*Sqrt[1365*Pi]) - (((310147*I)/2381414400)*d^14*K1^2*M^5*
        u^8)/(b^3*Sqrt[1365*Pi]) + (((234301*I)/9823334400)*d^14*K0*K1*M^5*
        Sqrt[7/(195*Pi)]*u^9)/b^3 - (110835103*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (61122969600*b^3) - (1468524569*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (550106726400*b^3) + (3078006989*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (550106726400*b^3) + (1213681891*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (550106726400*b^3) - (736303973*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (550106726400*b^3) - (1147379*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (110021345280*b^3) - (214196363*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (137526681600*b^3) - (149699749*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (25004851200*b^3) + (1804011533*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (137526681600*b^3) - (521984747*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (275053363200*b^3) - (49326521*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (15280742400*b^3) + (2663861*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (3929333760*b^3) - (328579*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (7858667520*b^3) + (101873*d^12*K0^2*M^5*Sqrt[(7*Pi)/195]*u^9)/
       (5239111680*b^3) - (6082469*d^10*K1^2*M^5*Sqrt[(7*Pi)/195]*u^9)/
       (39293337600*b^3) - (89114167*d^10*K0^2*M^5*Sqrt[(13*Pi)/105]*u^9)/
       (550106726400*b^3) - (((93958159*I)/22504366080)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1365*Pi]) - (((79038660391*I)/17328361881600)*d^2*K0*K1*M^5*
        u^9)/(b^3*Sqrt[1365*Pi]) - (((149336698099*I)/17328361881600)*d^4*K0*
        K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]) + (((262564557113*I)/8664180940800)*
        d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]) + 
      (((262990037*I)/103145011200)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[1365*Pi]) - 
      (((26025784159*I)/1925373542400)*d^10*K0*K1*M^5*u^9)/
       (b^3*Sqrt[1365*Pi]) - (((12416463613*I)/5776120627200)*d^12*K0*K1*M^5*
        u^9)/(b^3*Sqrt[1365*Pi]) - (((46521831997*I)/173283618816000)*d^8*
        K1^2*M^5*Sqrt[13/(105*Pi)]*u^10)/b^3 - 
      (780218041*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(825160089600*b^3) + 
      (1602868639*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(412580044800*b^3) - 
      (32833547*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(4584222720*b^3) - 
      (738605501*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(275053363200*b^3) + 
      (150905143*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(45842227200*b^3) + 
      (210998027*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(165032017920*b^3) - 
      (119333*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/(1289312640*b^3) + 
      (4674653*d^4*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^10)/(25004851200*b^3) + 
      (((202164283*I)/630122250240)*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((12681784189*I)/1824038092800)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[1365*Pi]) + (((49498722703*I)/3150611251200)*d^4*K0^2*M^5*
        u^10)/(b^3*Sqrt[1365*Pi]) - (((54216309163*I)/6931344752640)*d^6*K0^2*
        M^5*u^10)/(b^3*Sqrt[1365*Pi]) - (((51657210107*I)/11552241254400)*d^8*
        K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((384070751*I)/183368908800)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) + 
      (((2358225251*I)/1650320179200)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[1365*Pi]) - (((476191*I)/1540915200)*d^14*K0^2*M^5*u^10)/
       (b^3*Sqrt[1365*Pi]) + (((17389370321*I)/34656723763200)*K1^2*M^5*u^10)/
       (b^3*Sqrt[1365*Pi]) - (((52151687821*I)/5251018752000)*d^2*K1^2*M^5*
        u^10)/(b^3*Sqrt[1365*Pi]) + (((3601943639501*I)/173283618816000)*d^4*
        K1^2*M^5*u^10)/(b^3*Sqrt[1365*Pi]) - 
      (((14366052689*I)/1386268950528)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[1365*Pi]) + (((80581433771*I)/57761206272000)*d^10*K1^2*M^5*
        u^10)/(b^3*Sqrt[1365*Pi]) + (((466478357*I)/364807618560)*d^12*K1^2*
        M^5*u^10)/(b^3*Sqrt[1365*Pi]) - (((1264313*I)/7144243200)*d^14*K1^2*
        M^5*u^10)/(b^3*Sqrt[1365*Pi]) + (((1174581223*I)/43320904704000)*K0*
        K1*M^5*Sqrt[13/(105*Pi)]*u^11)/b^3 - 
      (1097477*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(12893126400*b^3) - 
      (308744641*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(412580044800*b^3) - 
      (86596201*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(68763340800*b^3) + 
      (65024633*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(19646668800*b^3) + 
      (16782793*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(34381670400*b^3) - 
      (215263981*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(137526681600*b^3) - 
      (7847711*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(41258004480*b^3) + 
      (4159871*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(82516008960*b^3) - 
      (34453379*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(412580044800*b^3) - 
      (286854679*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(412580044800*b^3) - 
      (31613317*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(27505336320*b^3) + 
      (182816743*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(58940006400*b^3) + 
      (130098799*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(412580044800*b^3) - 
      (546884717*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(412580044800*b^3) - 
      (2345579*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(11788001280*b^3) + 
      (2934359*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(82516008960*b^3) - 
      (((12591346051*I)/1969132032000)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1365*Pi]) + (((495018655487*I)/43320904704000)*d^4*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1365*Pi]) - (((127384558447*I)/21660452352000)*d^6*K0*
        K1*M^5*u^11)/(b^3*Sqrt[1365*Pi]) + (((14400796717*I)/8664180940800)*
        d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[1365*Pi]) - 
      (((5327496019*I)/4332090470400)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[1365*Pi]) - (((2061610559*I)/8664180940800)*d^12*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1365*Pi]) + (((808259*I)/2679091200)*d^14*K0*K1*M^5*
        u^11)/(b^3*Sqrt[1365*Pi]) - (((272674937*I)/2888060313600)*d^4*K0^2*
        M^5*Sqrt[13/(105*Pi)]*u^12)/b^3 - (((2171*I)/4911667200)*d^14*K1^2*
        M^5*Sqrt[91/(15*Pi)]*u^12)/b^3 + (1517*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (537213600*b^3) + (6957851*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (68763340800*b^3) + (373111*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (1875363840*b^3) - (9273769*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (22921113600*b^3) - (94597*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (312560640*b^3) + (6438673*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (13752668160*b^3) - (653251*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (20629002240*b^3) - (11173*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (346705920*b^3) + (((16039321*I)/1604477952000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) + (((1156909907*I)/2707556544000)*d^2*K0^2*M^5*
        u^12)/(b^3*Sqrt[1365*Pi]) + (((13487869459*I)/21660452352000)*d^6*
        K0^2*M^5*u^12)/(b^3*Sqrt[1365*Pi]) + 
      (((21266947421*I)/43320904704000)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) - (((1981239287*I)/10830226176000)*d^10*K0^2*M^5*
        u^12)/(b^3*Sqrt[1365*Pi]) - (((818120561*I)/8664180940800)*d^12*K0^2*
        M^5*u^12)/(b^3*Sqrt[1365*Pi]) - (((271991*I)/5894000640)*d^14*K0^2*
        M^5*u^12)/(b^3*Sqrt[1365*Pi]) + (((244087*I)/25467904000)*K1^2*M^5*
        u^12)/(b^3*Sqrt[1365*Pi]) + (((493701797*I)/1140023808000)*d^2*K1^2*
        M^5*u^12)/(b^3*Sqrt[1365*Pi]) - (((18177456221*I)/14440301568000)*d^4*
        K1^2*M^5*u^12)/(b^3*Sqrt[1365*Pi]) + 
      (((2001919789*I)/2707556544000)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[1365*Pi]) + (((1435568527*I)/3938264064000)*d^8*K1^2*M^5*
        u^12)/(b^3*Sqrt[1365*Pi]) - (((74334943*I)/424714752000)*d^10*K1^2*
        M^5*u^12)/(b^3*Sqrt[1365*Pi]) - (((125632393*I)/1732836188160)*d^12*
        K1^2*M^5*u^12)/(b^3*Sqrt[1365*Pi]) - 
      (((61359427*I)/247990076928000)*d^14*K0*K1*M^5*Sqrt[7/(195*Pi)]*u^13)/
       b^3 + (4861*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(12134707200*b^3) + 
      (400291*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(68763340800*b^3) + 
      (5079433*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(206290022400*b^3) - 
      (2660123*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(206290022400*b^3) - 
      (189599*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(3750727680*b^3) + 
      (521999*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(41258004480*b^3) + 
      (140939*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(8251600896*b^3) + 
      (118331*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(41258004480*b^3) + 
      (83093*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(206290022400*b^3) + 
      (119689*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(22921113600*b^3) - 
      (9372817*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(206290022400*b^3) + 
      (345893*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(29470003200*b^3) + 
      (622639*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(41258004480*b^3) + 
      (108659*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(41258004480*b^3) + 
      (352213*d^4*K1^2*M^5*Sqrt[(13*Pi)/105]*u^13)/(206290022400*b^3) - 
      (26857*d^6*K1^2*M^5*Sqrt[(13*Pi)/105]*u^13)/(29470003200*b^3) - 
      (((2235697*I)/2707556544000)*K0*K1*M^5*u^13)/(b^3*Sqrt[1365*Pi]) + 
      (((123148771*I)/10830226176000)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[1365*Pi]) - (((47433277*I)/773587584000)*d^4*K0*K1*M^5*u^13)/
       (b^3*Sqrt[1365*Pi]) + (((503172457*I)/2166045235200)*d^6*K0*K1*M^5*
        u^13)/(b^3*Sqrt[1365*Pi]) - (((22766297*I)/90251884800)*d^8*K0*K1*M^5*
        u^13)/(b^3*Sqrt[1365*Pi]) + (((562531*I)/42471475200)*d^10*K0*K1*M^5*
        u^13)/(b^3*Sqrt[1365*Pi]) + (((59341*I)/1312754688)*d^12*K0*K1*M^5*
        u^13)/(b^3*Sqrt[1365*Pi]) + (((3473675899*I)/247990076928000)*d^14*K0*
        K1*M^5*u^13)/(b^3*Sqrt[1365*Pi]) - 
      ((I/1698859008)*K0^2*M^5*Sqrt[5/(273*Pi)]*u^14)/b^3 + 
      (((2669971*I)/368227689984000)*d^2*K0^2*M^5*Sqrt[13/(105*Pi)]*u^14)/
       b^3 + (((30473*I)/386793792000)*d^6*K0^2*M^5*Sqrt[13/(105*Pi)]*u^14)/
       b^3 + (((463*I)/1547175168000)*K1^2*M^5*Sqrt[13/(105*Pi)]*u^14)/b^3 - 
      (((1849*I)/446336593920)*d^2*K1^2*M^5*Sqrt[13/(105*Pi)]*u^14)/b^3 - 
      (((23*I)/221205600)*d^12*K1^2*M^5*Sqrt[13/(105*Pi)]*u^14)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(238761600*b^3) - 
      (2591*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(2148854400*b^3) - 
      (421*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(85954176*b^3) + 
      (1229*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(586051200*b^3) + 
      (3917*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(379209600*b^3) - 
      (11807*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(6446563200*b^3) - 
      (157*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(39070080*b^3) - 
      (41*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(85954176*b^3) + 
      (((5689*I)/1547175168000)*K0^2*M^5*u^14)/(b^3*Sqrt[1365*Pi]) + 
      (((234301*I)/2945821519872)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[1365*Pi]) - 
      (((2037881*I)/1353778272000)*d^4*K0^2*M^5*u^14)/(b^3*Sqrt[1365*Pi]) - 
      (((60017*I)/128931264000)*d^8*K0^2*M^5*u^14)/(b^3*Sqrt[1365*Pi]) + 
      (((3469073*I)/1353778272000)*d^10*K0^2*M^5*u^14)/(b^3*Sqrt[1365*Pi]) - 
      (((4051*I)/3008396160)*d^12*K0^2*M^5*u^14)/(b^3*Sqrt[1365*Pi]) - 
      (((109*I)/245583360)*d^14*K0^2*M^5*u^14)/(b^3*Sqrt[1365*Pi]) - 
      (((2279*I)/722015078400)*K1^2*M^5*u^14)/(b^3*Sqrt[1365*Pi]) + 
      (((84368237*I)/368227689984000)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[1365*Pi]) - (((15101*I)/10027987200)*d^4*K1^2*M^5*u^14)/
       (b^3*Sqrt[1365*Pi]) + (((2862109*I)/2707556544000)*d^6*K1^2*M^5*u^14)/
       (b^3*Sqrt[1365*Pi]) - (((66761*I)/128931264000)*d^8*K1^2*M^5*u^14)/
       (b^3*Sqrt[1365*Pi]) + (((158437*I)/61535376000)*d^10*K1^2*M^5*u^14)/
       (b^3*Sqrt[1365*Pi]) - (((59*I)/136435200)*d^14*K1^2*M^5*u^14)/
       (b^3*Sqrt[1365*Pi]) + ((I/306979200)*d^14*K0*K1*M^5*Sqrt[7/(195*Pi)]*
        u^15)/b^3 - (((61*I)/90251884800)*d^2*K0*K1*M^5*Sqrt[13/(105*Pi)]*
        u^15)/b^3 - (((29*I)/338444568000)*d^4*K0*K1*M^5*Sqrt[13/(105*Pi)]*
        u^15)/b^3 + (((61*I)/15041980800)*d^6*K0*K1*M^5*Sqrt[13/(105*Pi)]*
        u^15)/b^3 + (((61*I)/2148854400)*d^8*K0*K1*M^5*Sqrt[13/(105*Pi)]*
        u^15)/b^3 - (((9991*I)/386793792000)*d^10*K0*K1*M^5*Sqrt[13/(105*Pi)]*
        u^15)/b^3 - (((61*I)/12893126400)*d^12*K0*K1*M^5*Sqrt[13/(105*Pi)]*
        u^15)/b^3 + (K0^2*M^5*Sqrt[Pi/1365]*u^15)/(4297708800*b^3) + 
      (29*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(4297708800*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(22739200*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(613958400*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(613958400*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(24558336*b^3) + 
      (d^14*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(122791680*b^3) + 
      (K1^2*M^5*Sqrt[Pi/1365]*u^15)/(4297708800*b^3) + 
      (29*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(4297708800*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(22739200*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(613958400*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(613958400*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(24558336*b^3) + 
      (d^14*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(122791680*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(13*Pi)/105]*u^15)/(130233600*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/105]*u^15)/(130233600*b^3) + 
      (((2267*I)/193396896000)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[1365*Pi]) + 
      (((79*I)/6043653000)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[1365*Pi]) - 
      (((727*I)/1534896000)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[1365*Pi]) + 
      (((1327*I)/3683750400)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[1365*Pi]) + 
      (((661*I)/12893126400)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[1365*Pi]))/Pi, 
    ((-409741207*d^4*K1*M^5*Sqrt[Pi/1365]*u)/(669442048*b^3*E^u) + 
      (557545127*d^6*K1*M^5*Sqrt[Pi/1365]*u)/(1338884096*b^3*E^u) + 
      (34959611*d^10*K1*M^5*Sqrt[Pi/1365]*u)/(669442048*b^3*E^u) + 
      (403967*K1*M^5*Sqrt[(3*Pi)/455]*u)/(41840128*b^3*E^u) + 
      (782931*d^14*K1*M^5*Sqrt[(3*Pi)/455]*u)/(1338884096*b^3*E^u) + 
      (24015331*d^2*K1*M^5*Sqrt[(7*Pi)/195]*u)/(669442048*b^3*E^u) + 
      (4833*d^12*K1*M^5*Sqrt[(15*Pi)/91]*u)/(20920064*b^3*E^u) - 
      (132347*d^8*K1*M^5*Sqrt[(21*Pi)/65]*u)/(19689472*b^3*E^u) - 
      (111*d^16*K1*M^5*Sqrt[(21*Pi)/65]*u)/(3203072*b^3*E^u) - 
      (18987599*K0*M^5*Sqrt[Pi/1365]*u^2)/(669442048*b^3*E^u) - 
      (13697137*d^2*K0*M^5*Sqrt[Pi/1365]*u^2)/(1338884096*b^3*E^u) + 
      (511661*d^10*K0*M^5*Sqrt[Pi/1365]*u^2)/(5292032*b^3*E^u) - 
      (71899517*d^12*K0*M^5*Sqrt[Pi/1365]*u^2)/(2677768192*b^3*E^u) - 
      (409741207*d^4*K1*M^5*Sqrt[Pi/1365]*u^2)/(669442048*b^3*E^u) + 
      (557545127*d^6*K1*M^5*Sqrt[Pi/1365]*u^2)/(1338884096*b^3*E^u) + 
      (34959611*d^10*K1*M^5*Sqrt[Pi/1365]*u^2)/(669442048*b^3*E^u) + 
      (298084627*d^8*K0*M^5*Sqrt[(3*Pi)/455]*u^2)/(2677768192*b^3*E^u) + 
      (3769267*d^14*K0*M^5*Sqrt[(3*Pi)/455]*u^2)/(2677768192*b^3*E^u) + 
      (403967*K1*M^5*Sqrt[(3*Pi)/455]*u^2)/(41840128*b^3*E^u) + 
      (782931*d^14*K1*M^5*Sqrt[(3*Pi)/455]*u^2)/(1338884096*b^3*E^u) - 
      (501079253*d^6*K0*M^5*Sqrt[(5*Pi)/273]*u^2)/(2677768192*b^3*E^u) + 
      (24015331*d^2*K1*M^5*Sqrt[(7*Pi)/195]*u^2)/(669442048*b^3*E^u) + 
      (4833*d^12*K1*M^5*Sqrt[(15*Pi)/91]*u^2)/(20920064*b^3*E^u) + 
      (72262847*d^4*K0*M^5*Sqrt[(21*Pi)/65]*u^2)/(2677768192*b^3*E^u) - 
      (132347*d^8*K1*M^5*Sqrt[(21*Pi)/65]*u^2)/(19689472*b^3*E^u) - 
      (111*d^16*K1*M^5*Sqrt[(21*Pi)/65]*u^2)/(3203072*b^3*E^u) - 
      (3127*d^16*K0*M^5*Sqrt[(39*Pi)/35]*u^2)/(243433472*b^3*E^u) - 
      (318178249890301*K0*M^5*Sqrt[Pi/1365]*u^3)/(19480141015695360*b^3*
        E^u) + (503792202454309*d^2*K0*M^5*Sqrt[Pi/1365]*u^3)/
       (2164460112855040*b^3*E^u) + (1086685526087303*d^4*K0*M^5*
        Sqrt[Pi/1365]*u^3)/(3339452745547776*b^3*E^u) - 
      (143503006652124389*d^6*K0*M^5*Sqrt[Pi/1365]*u^3)/
       (116880846094172160*b^3*E^u) + (107122280231927*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^3)/(175760670818304*b^3*E^u) - 
      (700990369*d^12*K0*M^5*Sqrt[Pi/1365]*u^3)/(25560514560*b^3*E^u) + 
      (1248439040833*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(54840692572160*b^3) + 
      (20593522515961*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(54840692572160*b^3) - 
      (410193459103*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(596094484480*b^3) + 
      (1687191195649*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(41130519429120*b^3) + 
      (344667452911*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(865905672192*b^3) + 
      (46961901197*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(1246379376640*b^3) - 
      (44303440037*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^3)/(13710173143040*b^3) + 
      (619583707*K1*M^5*Sqrt[Pi/1365]*u^3)/(80333045760*b^3*E^u) + 
      (218331163769*d^2*K1*M^5*Sqrt[Pi/1365]*u^3)/(281165660160*b^3*E^u) + 
      (1524998625791*d^8*K1*M^5*Sqrt[Pi/1365]*u^3)/(1124662640640*b^3*E^u) + 
      (57832504351*d^10*K1*M^5*Sqrt[Pi/1365]*u^3)/(281165660160*b^3*E^u) - 
      (5857981*d^16*K1*M^5*Sqrt[Pi/1365]*u^3)/(6816137216*b^3*E^u) - 
      (20292531588073*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(27420346286080*b^3) + 
      (8343579186583*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(5141314928640*b^3) - 
      (24528707985539*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(20565259714560*b^3) + 
      (138951873877*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(8226103885824*b^3) - 
      (573468291943*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^3)/(20565259714560*b^3) + 
      (3769267*d^14*K0*M^5*Sqrt[(3*Pi)/455]*u^3)/(2677768192*b^3*E^u) - 
      (1679699218711*d^10*K0^2*M^5*Sqrt[(3*Pi)/455]*u^3)/
       (27420346286080*b^3) - (5055753*d^18*K0^2*M^5*Sqrt[(3*Pi)/455]*u^3)/
       (10968138514432*b^3) + (426374009*d^4*K1*M^5*Sqrt[(3*Pi)/455]*u^3)/
       (34080686080*b^3*E^u) + (110719307*d^14*K1*M^5*Sqrt[(3*Pi)/455]*u^3)/
       (37488754688*b^3*E^u) + (791137861467*d^4*K1^2*M^5*Sqrt[(3*Pi)/455]*
        u^3)/(6855086571520*b^3) - (24646126187*K1^2*M^5*Sqrt[(5*Pi)/273]*
        u^3)/(4113051942912*b^3) + (2773282069*d^16*K0^2*M^5*Sqrt[(7*Pi)/195]*
        u^3)/(164522077716480*b^3) - (1407233813*d^6*K1*M^5*Sqrt[(7*Pi)/195]*
        u^3)/(4228055040*b^3*E^u) + (2165986987*d^14*K1^2*M^5*
        Sqrt[(7*Pi)/195]*u^3)/(3427543285760*b^3) - 
      (123017603*d^18*K1^2*M^5*Sqrt[(7*Pi)/195]*u^3)/(27420346286080*b^3) + 
      (1554146903*d^10*K0*M^5*Sqrt[(13*Pi)/105]*u^3)/(201705799680*b^3*E^u) + 
      (70068307*d^16*K1^2*M^5*Sqrt[(13*Pi)/105]*u^3)/(3427543285760*b^3) - 
      (3127*d^16*K0*M^5*Sqrt[(39*Pi)/35]*u^3)/(243433472*b^3*E^u) - 
      (36246629*d^12*K1*M^5*Sqrt[(91*Pi)/15]*u^3)/(53555363840*b^3*E^u) + 
      (125381662549463*K0*M^5*Sqrt[Pi/1365]*u^4)/(31168225625112576*b^3*
        E^u) + (186539643219871*d^2*K0*M^5*Sqrt[Pi/1365]*u^4)/
       (376427845713920*b^3*E^u) + (25369396684780723*d^4*K0*M^5*
        Sqrt[Pi/1365]*u^4)/(467523384376688640*b^3*E^u) - 
      (181438502853509171*d^6*K0*M^5*Sqrt[Pi/1365]*u^4)/
       (116880846094172160*b^3*E^u) + (22423975486559767*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^4)/(24606493914562560*b^3*E^u) + 
      (2218876999501*d^10*K0*M^5*Sqrt[Pi/1365]*u^4)/(18556933570560*b^3*
        E^u) - (41500456183*d^12*K0*M^5*Sqrt[Pi/1365]*u^4)/
       (1124662640640*b^3*E^u) + (277420937*d^14*K0*M^5*Sqrt[Pi/1365]*u^4)/
       (56233132032*b^3*E^u) - (1392103*d^16*K0*M^5*Sqrt[Pi/1365]*u^4)/
       (3408068608*b^3*E^u) + (22147261967822707*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (348464634318028800*b^3*E^u) + (40212873057878859817*d^2*K1*M^5*
        Sqrt[Pi/1365]*u^4)/(28051403062601318400*b^3*E^u) - 
      (1883938755774571673*d^4*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (2550127551145574400*b^3*E^u) - (83911082236401978143*d^6*K1*M^5*
        Sqrt[Pi/1365]*u^4)/(28051403062601318400*b^3*E^u) + 
      (154923432478591277*d^8*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (73819481743687680*b^3*E^u) + (365925566601253*d^10*K1*M^5*
        Sqrt[Pi/1365]*u^4)/(1929921091338240*b^3*E^u) - 
      (1414413996379*d^12*K1*M^5*Sqrt[Pi/1365]*u^4)/(22493252812800*b^3*
        E^u) - (374002543*d^16*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (599820075008*b^3*E^u) + (2982447996429509*K0*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(34549636320460800*b^3) - (2217432152633701*d^2*K0*K1*M^5*
        Sqrt[Pi/1365]*u^4)/(34549636320460800*b^3) - 
      (816870317489419*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (345496363204608*b^3) + (11383547315761429*d^6*K0*K1*M^5*Sqrt[Pi/1365]*
        u^4)/(2879136360038400*b^3) - (5058337958374807*d^8*K0*K1*M^5*
        Sqrt[Pi/1365]*u^4)/(5758272720076800*b^3) - 
      (14709232124911619*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^4)/
       (17274818160230400*b^3) + (821313709*d^14*K1*M^5*Sqrt[(3*Pi)/455]*u^4)/
       (299910037504*b^3*E^u) - (1561570770229*d^14*K0*K1*M^5*
        Sqrt[(7*Pi)/195]*u^4)/(1233915582873600*b^3) + 
      (2112650081*d^16*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(17318113443840*b^3) - 
      (394975879*d^18*K0*K1*M^5*Sqrt[(7*Pi)/195]*u^4)/(65808831086592*b^3) + 
      (1713483659741*d^12*K0*K1*M^5*Sqrt[(91*Pi)/15]*u^4)/
       (1233915582873600*b^3) + (1036452638056765597*K0*M^5*Sqrt[Pi/1365]*
        u^5)/(32058746357258649600*b^3*E^u) + 
      (155670875253496705783*d^2*K0*M^5*Sqrt[Pi/1365]*u^5)/
       (224411224500810547200*b^3*E^u) - (8859793435368733097*d^4*K0*M^5*
        Sqrt[Pi/1365]*u^5)/(20401020409164595200*b^3*E^u) - 
      (41801045641645016351*d^6*K0*M^5*Sqrt[Pi/1365]*u^5)/
       (32058746357258649600*b^3*E^u) + (450220769454983353*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^5)/(472444683159601152*b^3*E^u) - 
      (1652263326157*d^12*K0*M^5*Sqrt[Pi/1365]*u^5)/(59982007500800*b^3*
        E^u) - (882731263*d^16*K0*M^5*Sqrt[Pi/1365]*u^5)/
       (3598920450048*b^3*E^u) + (268728527173693*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (8637409080115200*b^3) + (93035022537143*d^6*K0^2*M^5*Sqrt[Pi/1365]*
        u^5)/(65434917273600*b^3) - (926423449059593*d^8*K0^2*M^5*
        Sqrt[Pi/1365]*u^5)/(2879136360038400*b^3) - 
      (323648137490831*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^5)/
       (1016165774131200*b^3) + (59241072005383*d^12*K0^2*M^5*Sqrt[Pi/1365]*
        u^5)/(1233915582873600*b^3) - (2251341856567*d^14*K0^2*M^5*
        Sqrt[Pi/1365]*u^5)/(616957791436800*b^3) - 
      (176322569*d^18*K0^2*M^5*Sqrt[Pi/1365]*u^5)/(14306267627520*b^3) + 
      (3028483506208327757*K1*M^5*Sqrt[Pi/1365]*u^5)/(56102806125202636800*
        b^3*E^u) + (3840981737268717661*d^2*K1*M^5*Sqrt[Pi/1365]*u^5)/
       (4007343294657331200*b^3*E^u) - (55062267969939409*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^5)/(79691485973299200*b^3*E^u) - 
      (46473040856040526313*d^6*K1*M^5*Sqrt[Pi/1365]*u^5)/
       (28051403062601318400*b^3*E^u) + (16109504512293733*d^8*K1*M^5*
        Sqrt[Pi/1365]*u^5)/(12838170738032640*b^3*E^u) + 
      (215877651920303*d^10*K1*M^5*Sqrt[Pi/1365]*u^5)/(1929921091338240*b^3*
        E^u) - (31696055357*d^12*K1*M^5*Sqrt[Pi/1365]*u^5)/
       (887891558400*b^3*E^u) + (20371225519*d^14*K1*M^5*Sqrt[Pi/1365]*u^5)/
       (4498650562560*b^3*E^u) + (444732554452139*K1^2*M^5*Sqrt[Pi/1365]*u^5)/
       (17274818160230400*b^3) - (3822030825044796527*d^2*K1^2*M^5*
        Sqrt[Pi/1365]*u^5)/(3627711813648384000*b^3) - 
      (3387451363698863*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^5)/
       (2807826481152000*b^3) - (38957134170684427*d^8*K1^2*M^5*Sqrt[Pi/1365]*
        u^5)/(21593522700288000*b^3) - (232241320972980721*d^10*K1^2*M^5*
        Sqrt[Pi/1365]*u^5)/(259122272403456000*b^3) + 
      (5773244413048009*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^5)/
       (43187045400576000*b^3) - (119741658205601*d^14*K1^2*M^5*Sqrt[Pi/1365]*
        u^5)/(10796761350144000*b^3) + (196060710088223*d^16*K1^2*M^5*
        Sqrt[Pi/1365]*u^5)/(259122272403456000*b^3) - 
      (98911451707*d^18*K1^2*M^5*Sqrt[Pi/1365]*u^5)/(3838848480051200*b^3) + 
      (2803194747*d^14*K0*M^5*Sqrt[(3*Pi)/455]*u^5)/(2399280300032*b^3*E^u) + 
      (2455057543495*d^10*K0*M^5*Sqrt[(5*Pi)/273]*u^5)/
       (147041606959104*b^3*E^u) - (113499781*d^16*K1*M^5*Sqrt[(5*Pi)/273]*
        u^5)/(1799460225024*b^3*E^u) - (170126193190991*d^2*K0^2*M^5*
        Sqrt[(13*Pi)/105]*u^5)/(34549636320460800*b^3) - 
      (105411348663877*d^4*K0^2*M^5*Sqrt[(13*Pi)/105]*u^5)/
       (1727481816023040*b^3) + (920711173*d^16*K0^2*M^5*Sqrt[(13*Pi)/105]*
        u^5)/(41130519429120*b^3) + (167827216083145859*d^6*K1^2*M^5*
        Sqrt[(13*Pi)/105]*u^5)/(453463976706048000*b^3) + 
      (439476432354383147*K0*M^5*Sqrt[Pi/1365]*u^6)/(13200660264753561600*b^3*
        E^u) + (4846691128502876999*d^2*K0*M^5*Sqrt[Pi/1365]*u^6)/
       (13200660264753561600*b^3*E^u) - (5501701181885347679*d^4*K0*M^5*
        Sqrt[Pi/1365]*u^6)/(17262401884677734400*b^3*E^u) - 
      (6181903080158336117*d^6*K0*M^5*Sqrt[Pi/1365]*u^6)/
       (10686248785752883200*b^3*E^u) + (368879992200942511*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^6)/(787407805266001920*b^3*E^u) + 
      (1815062006762897*d^10*K0*M^5*Sqrt[Pi/1365]*u^6)/
       (46318106192117760*b^3*E^u) + (18681172597*d^14*K0*M^5*Sqrt[Pi/1365]*
        u^6)/(11996401500160*b^3*E^u) + (790701686162325683*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(22441122450081054720*b^3*E^u) + 
      (13745001420427533947*d^2*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (26401320529507123200*b^3*E^u) - (8328809778840939461*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(16623053666726707200*b^3*E^u) - 
      (305824737442131475037*d^6*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (448822449001621094400*b^3*E^u) + (2816590363214258063*d^8*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(4724446831596011520*b^3*E^u) + 
      (59884218709062883*d^10*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (1389543185763532800*b^3*E^u) - (46690875506347*d^12*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(3239028405043200*b^3*E^u) + 
      (79953207533*d^14*K1*M^5*Sqrt[Pi/1365]*u^6)/(43187045400576*b^3*E^u) - 
      (27060175409*d^16*K1*M^5*Sqrt[Pi/1365]*u^6)/(215935227002880*b^3*E^u) - 
      (7305072521041*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(762124330598400*b^3) - 
      (241581994050264547*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (226731988353024000*b^3) - (788558410728211*d^4*K0*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(1325918060544000*b^3) + 
      (46358775478466959*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (11933262544896000*b^3) - (23483773299036587*d^10*K0*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(32390284050432000*b^3) + 
      (1135722906211021*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/
       (10796761350144000*b^3) - (97996766237501*d^14*K0*K1*M^5*Sqrt[Pi/1365]*
        u^6)/(10796761350144000*b^3) + (41017706109437*d^16*K0*K1*M^5*
        Sqrt[Pi/1365]*u^6)/(64780568100864000*b^3) - 
      (662784571*d^18*K0*K1*M^5*Sqrt[Pi/1365]*u^6)/(31755180441600*b^3) - 
      (247110528319*d^12*K0*M^5*Sqrt[(3*Pi)/455]*u^6)/
       (59982007500800*b^3*E^u) - (59897*d^16*K0*M^5*Sqrt[(13*Pi)/105]*u^6)/
       (7451181056*b^3*E^u) - (29950271250983*d^8*K0*K1*M^5*Sqrt[(13*Pi)/105]*
        u^6)/(245380939776000*b^3) + (3985273617344094359*K0*M^5*
        Sqrt[Pi/1365]*u^7)/(448822449001621094400*b^3*E^u) + 
      (1543180738905756919*d^2*K0*M^5*Sqrt[Pi/1365]*u^7)/
       (8976448980032421888*b^3*E^u) - (186266320546709783*d^4*K0*M^5*
        Sqrt[Pi/1365]*u^7)/(984259756582502400*b^3*E^u) - 
      (37631584696401057239*d^6*K0*M^5*Sqrt[Pi/1365]*u^7)/
       (224411224500810547200*b^3*E^u) + (397358364378229691*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^7)/(2362223415798005760*b^3*E^u) + 
      (1111769172097021*d^10*K0*M^5*Sqrt[Pi/1365]*u^7)/
       (99253084697395200*b^3*E^u) - (43188244829*d^12*K0*M^5*Sqrt[Pi/1365]*
        u^7)/(11567958589440*b^3*E^u) + (53340165119*d^14*K0*M^5*
        Sqrt[Pi/1365]*u^7)/(107967613501440*b^3*E^u) - 
      (1051145791*d^16*K0*M^5*Sqrt[Pi/1365]*u^7)/(30847889571840*b^3*E^u) - 
      (272104412780969*K0^2*M^5*Sqrt[Pi/1365]*u^7)/(25912227240345600*b^3) + 
      (342894741525767*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (28341498544128000*b^3) + (37221569274141871*d^6*K0^2*M^5*
        Sqrt[Pi/1365]*u^7)/(56682997088256000*b^3) - 
      (7887351917232241*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (64780568100864000*b^3) + (4365590645077*d^12*K0^2*M^5*Sqrt[Pi/1365]*
        u^7)/(257065746432000*b^3) - (2828649394379*d^14*K0^2*M^5*
        Sqrt[Pi/1365]*u^7)/(1799460225024000*b^3) + 
      (2116015368433*d^16*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (18508733743104000*b^3) - (1644277237*d^18*K0^2*M^5*Sqrt[Pi/1365]*u^7)/
       (454600477900800*b^3) + (71415045953732699*K1*M^5*Sqrt[Pi/1365]*u^7)/
       (3295549450711203840*b^3*E^u) + (143699773076592956053*d^2*K1*M^5*
        Sqrt[Pi/1365]*u^7)/(856842857184912998400*b^3*E^u) - 
      (1894805004382645567859*d^4*K1*M^5*Sqrt[Pi/1365]*u^7)/
       (9425271429034042982400*b^3*E^u) - (48973693280787904523*d^6*K1*M^5*
        Sqrt[Pi/1365]*u^7)/(269293469400972656640*b^3*E^u) + 
      (18320953647261814123*d^8*K1*M^5*Sqrt[Pi/1365]*u^7)/
       (99213383463516241920*b^3*E^u) + (119339443174822229*d^10*K1*M^5*
        Sqrt[Pi/1365]*u^7)/(9726802300344729600*b^3*E^u) - 
      (17642562314921*d^12*K1*M^5*Sqrt[Pi/1365]*u^7)/(4534639767060480*b^3*
        E^u) - (721384747*d^16*K1*M^5*Sqrt[Pi/1365]*u^7)/
       (19630475182080*b^3*E^u) - (1391044328972213*K1^2*M^5*Sqrt[Pi/1365]*
        u^7)/(77736681721036800*b^3) - (967023664146897457*d^2*K1^2*M^5*
        Sqrt[Pi/1365]*u^7)/(2720783860236288000*b^3) + 
      (6712031408018309*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^7)/
       (170048991264768000*b^3) - (610086864709251323*d^8*K1^2*M^5*
        Sqrt[Pi/1365]*u^7)/(1360391930118144000*b^3) + 
      (2623194409715909*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^7)/
       (113365994176512000*b^3) + (2053082459147*d^16*K1^2*M^5*Sqrt[Pi/1365]*
        u^7)/(11778285109248000*b^3) - (2727957423216867*d^2*K0^2*M^5*
        Sqrt[(3*Pi)/455]*u^7)/(33589924200448000*b^3) - 
      (170746749979837*d^8*K0^2*M^5*Sqrt[(13*Pi)/105]*u^7)/
       (7197840900096000*b^3) + (500265589*d^14*K1*M^5*Sqrt[(13*Pi)/105]*u^7)/
       (12702072176640*b^3*E^u) + (12166317072273827*d^6*K1^2*M^5*
        Sqrt[(13*Pi)/105]*u^7)/(170048991264768000*b^3) - 
      (17661169829777849*d^10*K1^2*M^5*Sqrt[(13*Pi)/105]*u^7)/
       (1360391930118144000*b^3) - (2897641312399*d^14*K1^2*M^5*
        Sqrt[(13*Pi)/105]*u^7)/(16195142025216000*b^3) - 
      (10675576969*d^18*K1^2*M^5*Sqrt[(13*Pi)/105]*u^7)/
       (25912227240345600*b^3) + (2075903530910278129*K0*M^5*Sqrt[Pi/1365]*
        u^8)/(377010857161361719296*b^3*E^u) + 
      (3571320449732582923*d^2*K0*M^5*Sqrt[Pi/1365]*u^8)/
       (94252714290340429824*b^3*E^u) - (49741093602537636583*d^4*K0*M^5*
        Sqrt[Pi/1365]*u^8)/(942527142903404298240*b^3*E^u) - 
      (2162152140473190167*d^6*K0*M^5*Sqrt[Pi/1365]*u^8)/
       (84154209187803955200*b^3*E^u) + (896110770549767713*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^8)/(31004182332348825600*b^3*E^u) + 
      (18621152226550183*d^10*K0*M^5*Sqrt[Pi/1365]*u^8)/
       (2431700575086182400*b^3*E^u) - (67368695477*d^12*K0*M^5*Sqrt[Pi/1365]*
        u^8)/(54242102476800*b^3*E^u) + (6290135659*d^16*K0*M^5*Sqrt[Pi/1365]*
        u^8)/(215935227002880*b^3*E^u) - (2991688119008489539*K1*M^5*
        Sqrt[Pi/1365]*u^8)/(2094504762007565107200*b^3*E^u) + 
      (3021178413211604341*d^2*K1*M^5*Sqrt[Pi/1365]*u^8)/
       (44882244900162109440*b^3*E^u) - (437536973000906206243*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^8)/(4712635714517021491200*b^3*E^u) - 
      (38968057487018978677*d^6*K1*M^5*Sqrt[Pi/1365]*u^8)/
       (4712635714517021491200*b^3*E^u) + (16074455363461125781*d^8*K1*M^5*
        Sqrt[Pi/1365]*u^8)/(496066917317581209600*b^3*E^u) + 
      (3242585867576383*d^10*K1*M^5*Sqrt[Pi/1365]*u^8)/
       (972680230034472960*b^3*E^u) - (117404091643*d^12*K1*M^5*Sqrt[Pi/1365]*
        u^8)/(251924431503360*b^3*E^u) - (4005584291*d^14*K1*M^5*
        Sqrt[Pi/1365]*u^8)/(85237589606400*b^3*E^u) + 
      (1157195129*d^16*K1*M^5*Sqrt[Pi/1365]*u^8)/(431870454005760*b^3*E^u) - 
      (127285633725751*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(9717085215129600*b^3) + 
      (17339148440018423*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/
       (170048991264768000*b^3) + (69163053430045727*d^6*K0*K1*M^5*
        Sqrt[Pi/1365]*u^8)/(170048991264768000*b^3) - 
      (2361642094822837*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/
       (10628061954048000*b^3) - (25957170418942181*d^10*K0*K1*M^5*
        Sqrt[Pi/1365]*u^8)/(340097982529536000*b^3) + 
      (24601729853633*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/
       (2464478134272000*b^3) - (9674762348777*d^14*K0*K1*M^5*Sqrt[Pi/1365]*
        u^8)/(8097571012608000*b^3) + (1576390683193*d^16*K0*K1*M^5*
        Sqrt[Pi/1365]*u^8)/(16195142025216000*b^3) - 
      (3841866383*d^18*K0*K1*M^5*Sqrt[Pi/1365]*u^8)/(1295611362017280*b^3) - 
      (577004423*d^14*K0*M^5*Sqrt[(13*Pi)/105]*u^8)/(26991903375360*b^3*
        E^u) - (10775459003388967*d^2*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^8)/
       (680195965059072000*b^3) + (19664978713745656507*K0*M^5*Sqrt[Pi/1365]*
        u^9)/(9425271429034042982400*b^3*E^u) + 
      (44399757267453593*d^2*K0*M^5*Sqrt[Pi/1365]*u^9)/
       (4168629557290598400*b^3*E^u) - (303683209064265588401*d^4*K0*M^5*
        Sqrt[Pi/1365]*u^9)/(9425271429034042982400*b^3*E^u) + 
      (14130693352434023363*d^6*K0*M^5*Sqrt[Pi/1365]*u^9)/
       (628351428602269532160*b^3*E^u) + (427396203250394557*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^9)/(165355639105860403200*b^3*E^u) - 
      (88116379555708201*d^10*K0*M^5*Sqrt[Pi/1365]*u^9)/
       (9726802300344729600*b^3*E^u) + (66110567800889*d^12*K0*M^5*
        Sqrt[Pi/1365]*u^9)/(22673198835302400*b^3*E^u) + 
      (2063979263821*d^14*K0*M^5*Sqrt[Pi/1365]*u^9)/(3239028405043200*b^3*
        E^u) - (216842627*d^16*K0*M^5*Sqrt[Pi/1365]*u^9)/
       (2570657464320*b^3*E^u) + (574569837841*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (1022851075276800*b^3) - (15990849167396281*d^2*K0^2*M^5*Sqrt[Pi/1365]*
        u^9)/(680195965059072000*b^3) + (2647140709147793*d^4*K0^2*M^5*
        Sqrt[Pi/1365]*u^9)/(170048991264768000*b^3) + 
      (5481750578412767*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (170048991264768000*b^3) - (2384203504297991*d^10*K0^2*M^5*
        Sqrt[Pi/1365]*u^9)/(340097982529536000*b^3) + 
      (21158891766773*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^9)/
       (18894332362752000*b^3) - (87541507379*d^14*K0^2*M^5*Sqrt[Pi/1365]*
        u^9)/(2699190337536000*b^3) - (343595798419*d^16*K0^2*M^5*
        Sqrt[Pi/1365]*u^9)/(32390284050432000*b^3) - 
      (5996489*d^18*K0^2*M^5*Sqrt[Pi/1365]*u^9)/(381062165299200*b^3) + 
      (83315650971956242981*K1*M^5*Sqrt[Pi/1365]*u^9)/
       (18850542858068085964800*b^3*E^u) + (15007289518914278857*d^2*K1*M^5*
        Sqrt[Pi/1365]*u^9)/(3141757143011347660800*b^3*E^u) - 
      (12574314352259953927*d^4*K1*M^5*Sqrt[Pi/1365]*u^9)/
       (448822449001621094400*b^3*E^u) + (191842561967038834847*d^6*K1*M^5*
        Sqrt[Pi/1365]*u^9)/(9425271429034042982400*b^3*E^u) + 
      (52959870097834429*d^8*K1*M^5*Sqrt[Pi/1365]*u^9)/
       (10784063419947417600*b^3*E^u) - (257702161837039573*d^10*K1*M^5*
        Sqrt[Pi/1365]*u^9)/(29180406901034188800*b^3*E^u) + 
      (26311400032873*d^12*K1*M^5*Sqrt[Pi/1365]*u^9)/(13603919301181440*b^3*
        E^u) + (1663931541127*d^14*K1*M^5*Sqrt[Pi/1365]*u^9)/
       (3239028405043200*b^3*E^u) - (80020108583*d^16*K1*M^5*Sqrt[Pi/1365]*
        u^9)/(1295611362017280*b^3*E^u) + 
      (96449500293889*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(226731988353024000*b^3) - 
      (1554400649152147*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (75577329451008000*b^3) + (11112800167649*d^6*K1^2*M^5*Sqrt[Pi/1365]*
        u^9)/(419874052505600*b^3) - (181027433209507*d^8*K1^2*M^5*
        Sqrt[Pi/1365]*u^9)/(10305999470592000*b^3) - 
      (1468066349374693*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^9)/
       (340097982529536000*b^3) + (714164093021*d^12*K1^2*M^5*Sqrt[Pi/1365]*
        u^9)/(994438545408000*b^3) - (1778180439523*d^14*K1^2*M^5*
        Sqrt[Pi/1365]*u^9)/(8097571012608000*b^3) + 
      (25187028541*d^16*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(1199640150016000*b^3) - 
      (3305139179*d^18*K1^2*M^5*Sqrt[Pi/1365]*u^9)/(6478056810086400*b^3) - 
      (495031974794573*d^8*K0^2*M^5*Sqrt[(13*Pi)/105]*u^9)/
       (340097982529536000*b^3) + (39340035662299*d^4*K1^2*M^5*
        Sqrt[(13*Pi)/105]*u^9)/(34009798252953600*b^3) + 
      (16477044468875407*K0*M^5*Sqrt[Pi/1365]*u^10)/(24044059767943987200*b^3*
        E^u) + (423411549129751981*d^2*K0*M^5*Sqrt[Pi/1365]*u^10)/
       (9425271429034042982400*b^3*E^u) - (182152218171242467*d^4*K0*M^5*
        Sqrt[Pi/1365]*u^10)/(34273714287396519936*b^3*E^u) + 
      (1826882538495413807*d^6*K0*M^5*Sqrt[Pi/1365]*u^10)/
       (856842857184912998400*b^3*E^u) + (2552129876440306013*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^10)/(496066917317581209600*b^3*E^u) + 
      (1723266599419861*d^10*K0*M^5*Sqrt[Pi/1365]*u^10)/
       (29180406901034188800*b^3*E^u) - (171187877692277*d^12*K0*M^5*
        Sqrt[Pi/1365]*u^10)/(68019596505907200*b^3*E^u) - 
      (946080607019*d^14*K0*M^5*Sqrt[Pi/1365]*u^10)/(3239028405043200*b^3*
        E^u) + (37159507699*d^16*K0*M^5*Sqrt[Pi/1365]*u^10)/
       (647805681008640*b^3*E^u) + (57794779506239891*K1*M^5*Sqrt[Pi/1365]*
        u^10)/(87271031750315212800*b^3*E^u) - 
      (638275028066850067*d^2*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (9425271429034042982400*b^3*E^u) - (7595945868102973397*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^10)/(1885054285806808596480*b^3*E^u) + 
      (10492396724315203781*d^6*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (9425271429034042982400*b^3*E^u) + (31015225845896657*d^8*K1*M^5*
        Sqrt[Pi/1365]*u^10)/(7189375613298278400*b^3*E^u) + 
      (685068487770523*d^10*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (1945360460068945920*b^3*E^u) - (48338954842103*d^12*K1*M^5*
        Sqrt[Pi/1365]*u^10)/(22673198835302400*b^3*E^u) - 
      (846275481451*d^14*K1*M^5*Sqrt[Pi/1365]*u^10)/(3239028405043200*b^3*
        E^u) + (158351577763*d^16*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (3239028405043200*b^3*E^u) + (86404981882421*K0*K1*M^5*Sqrt[Pi/1365]*
        u^10)/(170048991264768000*b^3) + (4854599964419*d^2*K0*K1*M^5*
        Sqrt[Pi/1365]*u^10)/(2361791545344000*b^3) + 
      (36546610267429*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (7085374636032000*b^3) - (760527411485873*d^6*K0*K1*M^5*Sqrt[Pi/1365]*
        u^10)/(42512247816192000*b^3) + (18721189010773*d^8*K0*K1*M^5*
        Sqrt[Pi/1365]*u^10)/(2576499867648000*b^3) + 
      (211403586294727*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (42512247816192000*b^3) - (150397915513*d^12*K0*K1*M^5*Sqrt[Pi/1365]*
        u^10)/(85024495632384*b^3) - (347277753731*d^14*K0*K1*M^5*
        Sqrt[Pi/1365]*u^10)/(867596894208000*b^3) + 
      (809692978837*d^16*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (8097571012608000*b^3) - (33932141*d^18*K0*K1*M^5*Sqrt[Pi/1365]*u^10)/
       (19279930982400*b^3) - (13170052829746529*K0*M^5*Sqrt[Pi/1365]*u^11)/
       (294539732157313843200*b^3*E^u) - (472174443703493957*d^2*K0*M^5*
        Sqrt[Pi/1365]*u^11)/(1178158928629255372800*b^3*E^u) + 
      (690548635139453773*d^4*K0*M^5*Sqrt[Pi/1365]*u^11)/
       (235631785725851074560*b^3*E^u) - (757510972549248823*d^6*K0*M^5*
        Sqrt[Pi/1365]*u^11)/(392719642876418457600*b^3*E^u) - 
      (2623454033325847*d^8*K0*M^5*Sqrt[Pi/1365]*u^11)/
       (1215850287543091200*b^3*E^u) + (2477807762594947*d^10*K0*M^5*
        Sqrt[Pi/1365]*u^11)/(3647550862629273600*b^3*E^u) + 
      (7441440870509*d^12*K0*M^5*Sqrt[Pi/1365]*u^11)/(8502449563238400*b^3*
        E^u) + (766879369*d^14*K0*M^5*Sqrt[Pi/1365]*u^11)/
       (11567958589440*b^3*E^u) - (7836283667*d^16*K0*M^5*Sqrt[Pi/1365]*u^11)/
       (404878550630400*b^3*E^u) - (5823047903*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (416786743296000*b^3) + (77317700460859*d^2*K0^2*M^5*Sqrt[Pi/1365]*
        u^11)/(85024495632384000*b^3) - (35710934906749*d^6*K0^2*M^5*
        Sqrt[Pi/1365]*u^11)/(10628061954048000*b^3) - 
      (3183503206087*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^11)/
       (1012196376576000*b^3) + (1012739108639*d^10*K0^2*M^5*Sqrt[Pi/1365]*
        u^11)/(552107114496000*b^3) + (637836088609*d^12*K0^2*M^5*
        Sqrt[Pi/1365]*u^11)/(433798447104000*b^3) - 
      (8141921899*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(94893410304000*b^3) - 
      (2617904843*d^16*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(36149870592000*b^3) + 
      (74320639*d^18*K0^2*M^5*Sqrt[Pi/1365]*u^11)/(47632770662400*b^3) - 
      (10699674950684767*K1*M^5*Sqrt[Pi/1365]*u^11)/(235631785725851074560*
        b^3*E^u) - (332255126527389697*d^2*K1*M^5*Sqrt[Pi/1365]*u^11)/
       (1178158928629255372800*b^3*E^u) + (243727371064199713*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^11)/(90627609894558105600*b^3*E^u) - 
      (2365246714731577673*d^6*K1*M^5*Sqrt[Pi/1365]*u^11)/
       (1178158928629255372800*b^3*E^u) - (18299752482289*d^8*K1*M^5*
        Sqrt[Pi/1365]*u^11)/(10048349483827200*b^3*E^u) + 
      (450861588109483*d^10*K1*M^5*Sqrt[Pi/1365]*u^11)/
       (729510172525854720*b^3*E^u) + (6830362344049*d^12*K1*M^5*
        Sqrt[Pi/1365]*u^11)/(8502449563238400*b^3*E^u) + 
      (76736676437*d^14*K1*M^5*Sqrt[Pi/1365]*u^11)/(1214635651891200*b^3*
        E^u) - (292911356797*K1^2*M^5*Sqrt[Pi/1365]*u^11)/
       (7921536860160000*b^3) + (949630758247909*d^2*K1^2*M^5*Sqrt[Pi/1365]*
        u^11)/(1275367434485760000*b^3) + (25863086654491*d^4*K1^2*M^5*
        Sqrt[Pi/1365]*u^11)/(14492811755520000*b^3) - 
      (972272549251*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(393631924224000*b^3) - 
      (3773096391083*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^11)/
       (1700489912647680*b^3) + (79715896874389*d^10*K1^2*M^5*Sqrt[Pi/1365]*
        u^11)/(70853746360320000*b^3) + (88561581142861*d^12*K1^2*M^5*
        Sqrt[Pi/1365]*u^11)/(79710464655360000*b^3) + 
      (4382036369*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^11)/(813372088320000*b^3) - 
      (1669474314763*d^16*K1^2*M^5*Sqrt[Pi/1365]*u^11)/
       (36439069556736000*b^3) + (340360123*d^18*K1^2*M^5*Sqrt[Pi/1365]*u^11)/
       (347038757683200*b^3) + (63893182433*d^4*K0^2*M^5*Sqrt[(13*Pi)/105]*
        u^11)/(337398792192000*b^3) - (9849079*d^16*K1*M^5*Sqrt[(13*Pi)/105]*
        u^11)/(7229974118400*b^3*E^u) - (94531346941*K0*M^5*Sqrt[Pi/1365]*
        u^12)/(1090887896878940160*b^3*E^u) + 
      (29295307648728851*d^2*K0*M^5*Sqrt[Pi/1365]*u^12)/
       (117815892862925537280*b^3*E^u) - (287251151157047459*d^4*K0*M^5*
        Sqrt[Pi/1365]*u^12)/(589079464314627686400*b^3*E^u) - 
      (115422507641696041*d^6*K0*M^5*Sqrt[Pi/1365]*u^12)/
       (589079464314627686400*b^3*E^u) + (21908283524557063*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^12)/(31004182332348825600*b^3*E^u) - 
      (213021931669321*d^10*K0*M^5*Sqrt[Pi/1365]*u^12)/
       (1823775431314636800*b^3*E^u) - (28122189377*d^12*K0*M^5*Sqrt[Pi/1365]*
        u^12)/(184835860070400*b^3*E^u) - 
      (3779607499*d^14*K0*M^5*Sqrt[Pi/1365]*u^12)/(607317825945600*b^3*E^u) + 
      (12597841*d^16*K0*M^5*Sqrt[Pi/1365]*u^12)/(3551566233600*b^3*E^u) - 
      (422846831851*K1*M^5*Sqrt[Pi/1365]*u^12)/(442916890462126080*b^3*E^u) + 
      (142064192063618371*d^2*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (589079464314627686400*b^3*E^u) - (171204089724472193*d^4*K1*M^5*
        Sqrt[Pi/1365]*u^12)/(353447678588776611840*b^3*E^u) - 
      (300386209617097727*d^6*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (1767238392943883059200*b^3*E^u) + (63650505147070957*d^8*K1*M^5*
        Sqrt[Pi/1365]*u^12)/(93012546997046476800*b^3*E^u) - 
      (132144598142563*d^10*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (1094265258788782080*b^3*E^u) - (23074555601*d^12*K1*M^5*Sqrt[Pi/1365]*
        u^12)/(157452769689600*b^3*E^u) - (38255173*d^14*K1*M^5*Sqrt[Pi/1365]*
        u^12)/(6134523494400*b^3*E^u) - (2873570863609*K0*K1*M^5*
        Sqrt[Pi/1365]*u^12)/(70853746360320000*b^3) - 
      (42649021301773*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (106280619540480000*b^3) - (5427468026899*d^4*K0*K1*M^5*Sqrt[Pi/1365]*
        u^12)/(4428359147520000*b^3) + (4930980172267*d^6*K0*K1*M^5*
        Sqrt[Pi/1365]*u^12)/(2898562351104000*b^3) + 
      (25289130062699*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (12753674344857600*b^3) - (125183186823973*d^10*K0*K1*M^5*
        Sqrt[Pi/1365]*u^12)/(79710464655360000*b^3) - 
      (58568883557759*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/
       (79710464655360000*b^3) + (5223892141757*d^14*K0*K1*M^5*Sqrt[Pi/1365]*
        u^12)/(22774418472960000*b^3) + (1102883265697*d^16*K0*K1*M^5*
        Sqrt[Pi/1365]*u^12)/(18219534778368000*b^3) - 
      (45591641*d^18*K0*K1*M^5*Sqrt[Pi/1365]*u^12)/(35724577996800*b^3) + 
      (157628017*d^16*K1*M^5*Sqrt[(13*Pi)/105]*u^12)/(607317825945600*b^3*
        E^u) - (255580801406291*K0*M^5*Sqrt[Pi/1365]*u^13)/
       (147269866078656921600*b^3*E^u) - (756001819606651*d^2*K0*M^5*
        Sqrt[Pi/1365]*u^13)/(49089955359552307200*b^3*E^u) + 
      (513105739831523*d^4*K0*M^5*Sqrt[Pi/1365]*u^13)/(88361919647194152960*
        b^3*E^u) + (482436267570749*d^6*K0*M^5*Sqrt[Pi/1365]*u^13)/
       (9016522412978995200*b^3*E^u) - (1027957701478849*d^8*K0*M^5*
        Sqrt[Pi/1365]*u^13)/(23253136749261619200*b^3*E^u) - 
      (11893378826011*d^10*K0*M^5*Sqrt[Pi/1365]*u^13)/
       (1367831573485977600*b^3*E^u) + (11846647097*d^12*K0*M^5*Sqrt[Pi/1365]*
        u^13)/(1062806195404800*b^3*E^u) - (9574387*d^14*K0*M^5*Sqrt[Pi/1365]*
        u^13)/(151829456486400*b^3*E^u) - (3397699*d^16*K0*M^5*Sqrt[Pi/1365]*
        u^13)/(9489341030400*b^3*E^u) - (841855687769*K0^2*M^5*Sqrt[Pi/1365]*
        u^13)/(637683717242880000*b^3) + (72828510019*d^2*K0^2*M^5*
        Sqrt[Pi/1365]*u^13)/(5693604618240000*b^3) + 
      (798685645997*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(79710464655360000*
        b^3) - (1591267190641*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^13)/
       (15942092931072000*b^3) - (48115935121*d^8*K0^2*M^5*Sqrt[Pi/1365]*
        u^13)/(1301395341312000*b^3) + (275377655363*d^10*K0^2*M^5*
        Sqrt[Pi/1365]*u^13)/(1423401154560000*b^3) - 
      (1314327649*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^13)/(355850288640000*b^3) - 
      (740395498391*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^13)/
       (11387209236480000*b^3) - (34871487499*d^16*K0^2*M^5*Sqrt[Pi/1365]*
        u^13)/(3643906955673600*b^3) + (1464623*d^18*K0^2*M^5*Sqrt[Pi/1365]*
        u^13)/(12652454707200*b^3) - (7303930706977*K1*M^5*Sqrt[Pi/1365]*
        u^13)/(4207710459390197760*b^3*E^u) - 
      (742237680516193*d^2*K1*M^5*Sqrt[Pi/1365]*u^13)/(49089955359552307200*
        b^3*E^u) + (110695173146293*d^4*K1*M^5*Sqrt[Pi/1365]*u^13)/
       (17672383929438830592*b^3*E^u) + (2106651430915573*d^6*K1*M^5*
        Sqrt[Pi/1365]*u^13)/(40164508930542796800*b^3*E^u) - 
      (1034237365377847*d^8*K1*M^5*Sqrt[Pi/1365]*u^13)/
       (23253136749261619200*b^3*E^u) - (2236352423597*d^10*K1*M^5*
        Sqrt[Pi/1365]*u^13)/(273566314697195520*b^3*E^u) + 
      (699027403*d^12*K1*M^5*Sqrt[Pi/1365]*u^13)/(62518011494400*b^3*E^u) - 
      (300227*d^14*K1*M^5*Sqrt[Pi/1365]*u^13)/(7991024025600*b^3*E^u) - 
      (199789*d^16*K1*M^5*Sqrt[Pi/1365]*u^13)/(570787430400*b^3*E^u) - 
      (381049999427*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(273293021675520000*b^3) + 
      (230478214159*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(10397017128960000*
        b^3) - (1357558850267*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^13)/
       (15942092931072000*b^3) - (94181604779*d^8*K1^2*M^5*Sqrt[Pi/1365]*
        u^13)/(1417074927206400*b^3) + (13168880670391*d^10*K1^2*M^5*
        Sqrt[Pi/1365]*u^13)/(79710464655360000*b^3) + 
      (107393277391*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^13)/
       (9963808081920000*b^3) - (595310421577*d^14*K1^2*M^5*Sqrt[Pi/1365]*
        u^13)/(11387209236480000*b^3) - (145416885193*d^16*K1^2*M^5*
        Sqrt[Pi/1365]*u^13)/(18219534778368000*b^3) + 
      (541222301*d^18*K1^2*M^5*Sqrt[Pi/1365]*u^13)/(4554883694592000*b^3) + 
      (551779848649*d^2*K1^2*M^5*Sqrt[(13*Pi)/105]*u^13)/
       (478262787932160000*b^3) - (4242961*K0*M^5*Sqrt[Pi/1365]*u^14)/
       (6332553580953600*b^3*E^u) + (121353833137*d^2*K0*M^5*Sqrt[Pi/1365]*
        u^14)/(215306821752422400*b^3*E^u) + 
      (200201807083*d^4*K0*M^5*Sqrt[Pi/1365]*u^14)/(215306821752422400*b^3*
        E^u) - (1366876574533*d^6*K0*M^5*Sqrt[Pi/1365]*u^14)/
       (645920465257267200*b^3*E^u) - (4079526161*d^8*K0*M^5*Sqrt[Pi/1365]*
        u^14)/(7098027090739200*b^3*E^u) + 
      (5692694279*d^10*K0*M^5*Sqrt[Pi/1365]*u^14)/(5427903069388800*b^3*
        E^u) + (16271*d^12*K0*M^5*Sqrt[Pi/1365]*u^14)/
       (200832614400*b^3*E^u) + (79393*d^14*K0*M^5*Sqrt[Pi/1365]*u^14)/
       (1518294564864*b^3*E^u) + (607741*d^16*K0*M^5*Sqrt[Pi/1365]*u^14)/
       (37957364121600*b^3*E^u) - (7519*K1*M^5*Sqrt[Pi/1365]*u^14)/
       (10197348761600*b^3*E^u) + (4837762717*d^2*K1*M^5*Sqrt[Pi/1365]*u^14)/
       (8612272870096896*b^3*E^u) + (45668579881*d^4*K1*M^5*Sqrt[Pi/1365]*
        u^14)/(49686189635174400*b^3*E^u) - 
      (2176066051*d^6*K1*M^5*Sqrt[Pi/1365]*u^14)/(1030176180633600*b^3*E^u) - 
      (3394028023*d^8*K1*M^5*Sqrt[Pi/1365]*u^14)/(6151623478640640*b^3*E^u) + 
      (209716153*d^10*K1*M^5*Sqrt[Pi/1365]*u^14)/(201033447014400*b^3*E^u) + 
      (84239*d^12*K1*M^5*Sqrt[Pi/1365]*u^14)/(1150223155200*b^3*E^u) + 
      (650911*d^14*K1*M^5*Sqrt[Pi/1365]*u^14)/(12652454707200*b^3*E^u) + 
      (609149*d^16*K1*M^5*Sqrt[Pi/1365]*u^14)/(37957364121600*b^3*E^u) - 
      (1768696231*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(12585862840320000*b^3) + 
      (79029435847*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(17080813854720000*
        b^3) + (3142878412573*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/
       (119565696983040000*b^3) + (73357113649*d^6*K0*K1*M^5*Sqrt[Pi/1365]*
        u^14)/(2344425431040000*b^3) - (13763754569*d^8*K0*K1*M^5*
        Sqrt[Pi/1365]*u^14)/(216604523520000*b^3) - 
      (8737178783*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(144928117555200*b^3) + 
      (1905269981*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(70291415040000*b^3) + 
      (2577372079*d^16*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(759147282432000*b^3) + 
      (1356389*d^18*K0*K1*M^5*Sqrt[Pi/1365]*u^14)/(113872092364800*b^3) + 
      (126247283*d^12*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^14)/
       (52510187520000*b^3) - (19379*K0*M^5*Sqrt[Pi/1365]*u^15)/
       (143921672294400*b^3*E^u) - (43427*d^2*K0*M^5*Sqrt[Pi/1365]*u^15)/
       (11472017356800*b^3*E^u) - (2653919*d^4*K0*M^5*Sqrt[Pi/1365]*u^15)/
       (124984610150400*b^3*E^u) + (18836611*d^6*K0*M^5*Sqrt[Pi/1365]*u^15)/
       (2374707592857600*b^3*E^u) + (3866183*d^8*K0*M^5*Sqrt[Pi/1365]*u^15)/
       (84810985459200*b^3*E^u) - (3943417*d^10*K0*M^5*Sqrt[Pi/1365]*u^15)/
       (339243941836800*b^3*E^u) - (12113*d^12*K0*M^5*Sqrt[Pi/1365]*u^15)/
       (790778419200*b^3*E^u) - (3599*d^14*K0*M^5*Sqrt[Pi/1365]*u^15)/
       (2372335257600*b^3*E^u) + (41*d^16*K0*M^5*Sqrt[Pi/1365]*u^15)/
       (431333683200*b^3*E^u) - (104178223*K0^2*M^5*Sqrt[Pi/1365]*u^15)/
       (13664651083776000*b^3) - (137710739*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^15)/
       (594115264512000*b^3) - (3670338377*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^15)/
       (1708081385472000*b^3) - (571483489*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^15)/
       (258800209920000*b^3) + (392975713849*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^15)/
       (79710464655360000*b^3) + (336052889771*d^10*K0^2*M^5*Sqrt[Pi/1365]*
        u^15)/(79710464655360000*b^3) - (24629479877*d^12*K0^2*M^5*
        Sqrt[Pi/1365]*u^15)/(9963808081920000*b^3) - 
      (3997997*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(2203407360000*b^3) - 
      (1163540473*d^16*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(4554883694592000*b^3) - 
      (35199859*d^18*K0^2*M^5*Sqrt[Pi/1365]*u^15)/(4554883694592000*b^3) - 
      (19379*K1*M^5*Sqrt[Pi/1365]*u^15)/(143921672294400*b^3*E^u) - 
      (1503737*d^2*K1*M^5*Sqrt[Pi/1365]*u^15)/(395784598809600*b^3*E^u) - 
      (234721*d^4*K1*M^5*Sqrt[Pi/1365]*u^15)/(10994016633600*b^3*E^u) + 
      (9225613*d^6*K1*M^5*Sqrt[Pi/1365]*u^15)/(1187353796428800*b^3*E^u) + 
      (819149*d^8*K1*M^5*Sqrt[Pi/1365]*u^15)/(17854944307200*b^3*E^u) - 
      (1922159*d^10*K1*M^5*Sqrt[Pi/1365]*u^15)/(169621970918400*b^3*E^u) - 
      (9181*d^12*K1*M^5*Sqrt[Pi/1365]*u^15)/(593083814400*b^3*E^u) + 
      (d^16*K1*M^5*Sqrt[Pi/1365]*u^15)/(12323819520*b^3*E^u) - 
      (104718416711*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(478262787932160000*
        b^3) - (1768636741*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^15)/
       (866418094080000*b^3) + (1120067692669*d^8*K1^2*M^5*Sqrt[Pi/1365]*
        u^15)/(239131393966080000*b^3) + (312051905299*d^10*K1^2*M^5*
        Sqrt[Pi/1365]*u^15)/(79710464655360000*b^3) - 
      (23561484587*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(9963808081920000*b^3) - 
      (266296273*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(158155683840000*b^3) - 
      (1046177063*d^16*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(4554883694592000*b^3) - 
      (5799487*d^18*K1^2*M^5*Sqrt[Pi/1365]*u^15)/(910976738918400*b^3) - 
      (149*d^14*K1*M^5*Sqrt[(13*Pi)/105]*u^15)/(1186167628800*b^3*E^u) - 
      (16594687*K1^2*M^5*Sqrt[(13*Pi)/105]*u^15)/(28133105172480000*b^3) - 
      (9410086361*d^6*K1^2*M^5*Sqrt[(13*Pi)/105]*u^15)/
       (59782848491520000*b^3) - (d^2*K0*M^5*Sqrt[Pi/1365]*u^16)/
       (35944473600*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/1365]*u^16)/
       (4313336832*b^3*E^u) - (d^6*K0*M^5*Sqrt[Pi/1365]*u^16)/
       (3080954880*b^3*E^u) + (d^8*K0*M^5*Sqrt[Pi/1365]*u^16)/
       (1711641600*b^3*E^u) + (d^10*K0*M^5*Sqrt[Pi/1365]*u^16)/
       (1711641600*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi/1365]*u^16)/
       (3080954880*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/1365]*u^16)/
       (4313336832*b^3*E^u) - (d^16*K0*M^5*Sqrt[Pi/1365]*u^16)/
       (35944473600*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (35944473600*b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (4313336832*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (3080954880*b^3*E^u) + (d^8*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (1711641600*b^3*E^u) + (d^10*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (1711641600*b^3*E^u) - (d^12*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (3080954880*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (4313336832*b^3*E^u) - (d^16*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (35944473600*b^3*E^u) - (1601071*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (19927616163840000*b^3) + (163189193*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (6292931420160000*b^3) + (2175834307*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (9963808081920000*b^3) + (9897383911*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/
       (29891424245760000*b^3) - (7431658631*d^8*K0*K1*M^5*Sqrt[Pi/1365]*
        u^16)/(14945712122880000*b^3) + (142696007*d^12*K0*K1*M^5*
        Sqrt[Pi/1365]*u^16)/(664253872128000*b^3) + 
      (76355231*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/(284680230912000*b^3) + 
      (1326191*d^16*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/(24754802688000*b^3) + 
      (296537*d^18*K0*K1*M^5*Sqrt[Pi/1365]*u^16)/(103520083968000*b^3) - 
      (2839990291*d^10*K0*K1*M^5*Sqrt[(13*Pi)/105]*u^16)/
       (59782848491520000*b^3) - (17819*K0^2*M^5*Sqrt[Pi/1365]*u^17)/
       (2173921763328000*b^3) - (6590219*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^17)/
       (23913139396608000*b^3) - (10004779*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^17)/
       (1299627141120000*b^3) + (102359651*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^17)/
       (19927616163840000*b^3) + (108829043*d^10*K0^2*M^5*Sqrt[Pi/1365]*u^17)/
       (6642538721280000*b^3) - (372893*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^17)/
       (1107089786880000*b^3) - (7153*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^17)/
       (982333440000*b^3) - (227567*d^16*K0^2*M^5*Sqrt[Pi/1365]*u^17)/
       (103520083968000*b^3) - (11633*d^18*K0^2*M^5*Sqrt[Pi/1365]*u^17)/
       (75914728243200*b^3) - (590927*K1^2*M^5*Sqrt[Pi/1365]*u^17)/
       (71739418189824000*b^3) - (19076069*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^17)/
       (71739418189824000*b^3) - (8589991*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^17)/
       (1164600944640000*b^3) + (2814845557*d^10*K1^2*M^5*Sqrt[Pi/1365]*u^17)/
       (179348545474560000*b^3) - (4096049*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^17)/
       (9963808081920000*b^3) - (9914309*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^17)/
       (1423401154560000*b^3) - (7145107*d^16*K1^2*M^5*Sqrt[Pi/1365]*u^17)/
       (3416162770944000*b^3) - (3371*d^18*K1^2*M^5*Sqrt[(7*Pi)/195]*u^17)/
       (162674417664000*b^3) - (1640927*d^4*K0^2*M^5*Sqrt[(13*Pi)/105]*u^17)/
       (5978284849152000*b^3) - (4765129*d^4*K1^2*M^5*Sqrt[(13*Pi)/105]*u^17)/
       (17934854547456000*b^3) + (69285611*d^8*K1^2*M^5*Sqrt[(13*Pi)/105]*
        u^17)/(179348545474560000*b^3) - (29*K0*K1*M^5*Sqrt[Pi/1365]*u^18)/
       (373642803072000*b^3) + (29207*d^2*K0*K1*M^5*Sqrt[Pi/1365]*u^18)/
       (1494571212288000*b^3) + (259099*d^4*K0*K1*M^5*Sqrt[Pi/1365]*u^18)/
       (1120928409216000*b^3) + (3652793*d^6*K0*K1*M^5*Sqrt[Pi/1365]*u^18)/
       (5604642046080000*b^3) - (117671*d^8*K0*K1*M^5*Sqrt[Pi/1365]*u^18)/
       (509512913280000*b^3) - (1735397*d^10*K0*K1*M^5*Sqrt[Pi/1365]*u^18)/
       (1245476010240000*b^3) - (61*d^12*K0*K1*M^5*Sqrt[Pi/1365]*u^18)/
       (404638080000*b^3) + (56951*d^14*K0*K1*M^5*Sqrt[Pi/1365]*u^18)/
       (88962572160000*b^3) + (131*d^16*K0*K1*M^5*Sqrt[Pi/1365]*u^18)/
       (606562992000*b^3) + (131*d^18*K0*K1*M^5*Sqrt[Pi/1365]*u^18)/
       (7907784192000*b^3) - (29*K0^2*M^5*Sqrt[Pi/1365]*u^19)/
       (8967427273728000*b^3) - (29*d^2*K0^2*M^5*Sqrt[Pi/1365]*u^19)/
       (163044132249600*b^3) - (1943*d^4*K0^2*M^5*Sqrt[Pi/1365]*u^19)/
       (747285606144000*b^3) - (1073*d^6*K0^2*M^5*Sqrt[Pi/1365]*u^19)/
       (149457121228800*b^3) + (3103*d^8*K0^2*M^5*Sqrt[Pi/1365]*u^19)/
       (1494571212288000*b^3) + (29*d^12*K0^2*M^5*Sqrt[Pi/1365]*u^19)/
       (13110273792000*b^3) - (29*d^14*K0^2*M^5*Sqrt[Pi/1365]*u^19)/
       (3953892096000*b^3) - (1073*d^16*K0^2*M^5*Sqrt[Pi/1365]*u^19)/
       (427020346368000*b^3) - (29*d^18*K0^2*M^5*Sqrt[Pi/1365]*u^19)/
       (142340115456000*b^3) - (29*K1^2*M^5*Sqrt[Pi/1365]*u^19)/
       (8967427273728000*b^3) - (29*d^2*K1^2*M^5*Sqrt[Pi/1365]*u^19)/
       (163044132249600*b^3) - (1943*d^4*K1^2*M^5*Sqrt[Pi/1365]*u^19)/
       (747285606144000*b^3) - (1073*d^6*K1^2*M^5*Sqrt[Pi/1365]*u^19)/
       (149457121228800*b^3) + (3103*d^8*K1^2*M^5*Sqrt[Pi/1365]*u^19)/
       (1494571212288000*b^3) + (29*d^12*K1^2*M^5*Sqrt[Pi/1365]*u^19)/
       (13110273792000*b^3) - (29*d^14*K1^2*M^5*Sqrt[Pi/1365]*u^19)/
       (3953892096000*b^3) - (1073*d^16*K1^2*M^5*Sqrt[Pi/1365]*u^19)/
       (427020346368000*b^3) - (29*d^18*K1^2*M^5*Sqrt[Pi/1365]*u^19)/
       (142340115456000*b^3) + (29*d^10*K0^2*M^5*Sqrt[(13*Pi)/105]*u^19)/
       (23977078272000*b^3) + (29*d^10*K1^2*M^5*Sqrt[(13*Pi)/105]*u^19)/
       (23977078272000*b^3))/Pi}, 0, 13, 1]}, 3, 5, 1]


==> anc/spectrum_6_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/528*(d^2*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/b^2 - 
      (d^4*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(66*b^2) + 
      (d^6*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(88*b^2) + 
      (d^2*K1^2*M^4*Sqrt[13/(14*Pi)]*u^2)/(264*b^2) - 
      (d^2*K0^2*M^4*u^2)/(264*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^2)/(176*b^2*Sqrt[182*Pi]) + (9*d^4*K0^2*M^4*u^2)/
       (176*b^2*Sqrt[182*Pi]) - (5*d^6*K0^2*M^4*u^2)/(176*b^2*Sqrt[182*Pi]) + 
      (K1^2*M^4*u^2)/(66*b^2*Sqrt[182*Pi]) - (5*d^4*K1^2*M^4*u^2)/
       (132*b^2*Sqrt[182*Pi]) + (d^4*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^3)/
       (88*b^2) - (d^6*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^3)/(176*b^2) + 
      (K0*K1*M^4*u^3)/(352*b^2*Sqrt[182*Pi]) + (d^2*K0*K1*M^4*u^3)/
       (96*b^2*Sqrt[182*Pi]) - (115*d^4*K0*K1*M^4*u^3)/
       (1056*b^2*Sqrt[182*Pi]) + (59*d^6*K0*K1*M^4*u^3)/
       (1056*b^2*Sqrt[182*Pi]) + (K0^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(792*b^2) - 
      (5*d^4*K0^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(792*b^2) + 
      (d^6*K0^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(264*b^2) - 
      (K1^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(792*b^2) - 
      (19*d^2*K1^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(3168*b^2) + 
      (25*d^4*K1^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(1584*b^2) - 
      (3*d^6*K1^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(352*b^2) + 
      (5*d^2*K0^2*M^4*u^4)/(1056*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^4)/(44*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^4)/(198*b^2*Sqrt[182*Pi]) + (37*d^4*K0^2*M^4*u^4)/
       (1584*b^2*Sqrt[182*Pi]) - (5*d^6*K0^2*M^4*u^4)/
       (352*b^2*Sqrt[182*Pi]) - (d^4*K1^2*M^4*u^4)/(22*b^2*Sqrt[182*Pi]) + 
      (d^6*K1^2*M^4*u^4)/(44*b^2*Sqrt[182*Pi]) - (K0*K1*M^4*u^5)/
       (396*b^2*Sqrt[182*Pi]) - (d^2*K0*K1*M^4*u^5)/(396*b^2*Sqrt[182*Pi]) + 
      (5*d^4*K0*K1*M^4*u^5)/(396*b^2*Sqrt[182*Pi]) - 
      (d^6*K0*K1*M^4*u^5)/(132*b^2*Sqrt[182*Pi]))/Pi, 0, 
    ((23*d^2*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(1760*b^2) + 
      (59*d^2*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(2640*b^2) - 
      (323*d^4*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(9680*b^2) + 
      (d^8*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(440*b^2) + 
      (K0^2*M^4*Sqrt[13/(14*Pi)]*u^2)/(29040*b^2) - 
      (d^6*K0^2*M^4*Sqrt[13/(14*Pi)]*u^2)/(3696*b^2) + 
      (29*d^8*K0^2*M^4*Sqrt[13/(14*Pi)]*u^2)/(54208*b^2) + 
      (2621*K0^2*M^4*u^2)/(116160*b^2*Sqrt[182*Pi]) - 
      (619*d^4*K0^2*M^4*u^2)/(2640*b^2*Sqrt[182*Pi]) + 
      (3917*d^6*K0^2*M^4*u^2)/(36960*b^2*Sqrt[182*Pi]) + 
      (859*d^8*K0^2*M^4*u^2)/(81312*b^2*Sqrt[182*Pi]) + 
      (9*K1^2*M^4*u^2)/(176*b^2*Sqrt[182*Pi]) - (787*d^4*K1^2*M^4*u^2)/
       (3630*b^2*Sqrt[182*Pi]) + (599*d^6*K1^2*M^4*u^2)/
       (2640*b^2*Sqrt[182*Pi]) - (27727*d^4*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^3)/
       (158400*b^2) + (9*d^6*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^3)/(320*b^2) + 
      (721*d^8*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^3)/(63360*b^2) + 
      (38557*K0*K1*M^4*u^3)/(316800*b^2*Sqrt[182*Pi]) + 
      (71243*d^2*K0*K1*M^4*u^3)/(158400*b^2*Sqrt[182*Pi]) + 
      (1277*d^4*K0*K1*M^4*u^3)/(31680*b^2*Sqrt[182*Pi]) + 
      (2669*d^6*K0*K1*M^4*u^3)/(7920*b^2*Sqrt[182*Pi]) + 
      (1619*d^8*K1^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(174240*b^2) + 
      (K0^2*M^4*Sqrt[13/(14*Pi)]*u^4)/(73920*b^2) + 
      (14029*d^2*K1^2*M^4*Sqrt[13/(14*Pi)]*u^4)/(7318080*b^2) + 
      (19489*d^2*K0^2*M^4*u^4)/(158400*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (11250881*d^2*K1^2*M^4*u^4)/(36590400*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (30871*K0^2*M^4*u^4)/(1108800*b^2*Sqrt[182*Pi]) - 
      (16169*d^4*K0^2*M^4*u^4)/(52800*b^2*Sqrt[182*Pi]) + 
      (4159*d^6*K0^2*M^4*u^4)/(31680*b^2*Sqrt[182*Pi]) + 
      (757*d^8*K0^2*M^4*u^4)/(31680*b^2*Sqrt[182*Pi]) + 
      (66307*K1^2*M^4*u^4)/(950400*b^2*Sqrt[182*Pi]) - 
      (373129*d^4*K1^2*M^4*u^4)/(475200*b^2*Sqrt[182*Pi]) + 
      (1553*d^6*K1^2*M^4*u^4)/(5280*b^2*Sqrt[182*Pi]) + 
      (16631*d^8*K1^2*M^4*u^4)/(696960*b^2*Sqrt[182*Pi]) + 
      (73*d^8*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^5)/(7040*b^2) + 
      (13301*K0*K1*M^4*u^5)/(475200*b^2*Sqrt[182*Pi]) + 
      (107543*d^2*K0*K1*M^4*u^5)/(475200*b^2*Sqrt[182*Pi]) - 
      (223609*d^4*K0*K1*M^4*u^5)/(475200*b^2*Sqrt[182*Pi]) + 
      (4759*d^6*K0*K1*M^4*u^5)/(31680*b^2*Sqrt[182*Pi]) - 
      (83*d^8*K0*K1*M^4*u^5)/(12672*b^2*Sqrt[182*Pi]) - 
      (307*K0^2*M^4*Sqrt[7/(26*Pi)]*u^6)/(475200*b^2) + 
      (d^6*K0^2*M^4*Sqrt[7/(26*Pi)]*u^6)/(660*b^2) + 
      (d^6*K1^2*M^4*Sqrt[7/(26*Pi)]*u^6)/(396*b^2) + 
      (13*K1^2*M^4*Sqrt[13/(14*Pi)]*u^6)/(8640*b^2) + 
      (2491*d^2*K0^2*M^4*u^6)/(59400*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (23*d^2*K1^2*M^4*u^6)/(2376*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (14057*d^4*K0^2*M^4*u^6)/(237600*b^2*Sqrt[182*Pi]) + 
      (353*d^8*K0^2*M^4*u^6)/(31680*b^2*Sqrt[182*Pi]) - 
      (2969*d^4*K1^2*M^4*u^6)/(47520*b^2*Sqrt[182*Pi]) + 
      (493*d^8*K1^2*M^4*u^6)/(31680*b^2*Sqrt[182*Pi]) + 
      (2*d^2*K0*K1*M^4*Sqrt[2/(91*Pi)]*u^7)/(275*b^2) - 
      (d^4*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^7)/(275*b^2) + 
      (K0*K1*M^4*u^7)/(550*b^2*Sqrt[182*Pi]) - (d^2*K0*K1*M^4*u^7)/
       (792*b^2*Sqrt[182*Pi]) + (d^4*K0*K1*M^4*u^7)/(792*b^2*Sqrt[182*Pi]) + 
      (d^6*K0*K1*M^4*u^7)/(792*b^2*Sqrt[182*Pi]) + (31*d^8*K0*K1*M^4*u^7)/
       (3960*b^2*Sqrt[182*Pi]) + (2*d^2*K0^2*M^4*Sqrt[2/(91*Pi)]*u^8)/
       (2475*b^2) + (2*d^2*K1^2*M^4*Sqrt[2/(91*Pi)]*u^8)/(2475*b^2) - 
      (d^4*K0^2*M^4*Sqrt[7/(26*Pi)]*u^8)/(2475*b^2) - 
      (d^4*K1^2*M^4*Sqrt[7/(26*Pi)]*u^8)/(2475*b^2) + 
      (K0^2*M^4*u^8)/(4950*b^2*Sqrt[182*Pi]) + (d^8*K0^2*M^4*u^8)/
       (990*b^2*Sqrt[182*Pi]) + (K1^2*M^4*u^8)/(4950*b^2*Sqrt[182*Pi]) + 
      (d^8*K1^2*M^4*u^8)/(990*b^2*Sqrt[182*Pi]))/Pi, 0, 
    ((-309*d^6*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(59840*b^2) - 
      (360577*d^8*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(77014080*b^2) + 
      (23*d^10*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(119680*b^2) - 
      (325*K0^2*M^4*Sqrt[13/(14*Pi)]*u^2)/(182784*b^2) - 
      (24677*d^2*K0^2*M^4*u^2)/(143616*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (1213*d^2*K1^2*M^4*u^2)/(21120*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (59*K0^2*M^4*u^2)/(10053120*b^2*Sqrt[182*Pi]) + 
      (10519*d^4*K0^2*M^4*u^2)/(32640*b^2*Sqrt[182*Pi]) - 
      (4536443*d^8*K0^2*M^4*u^2)/(77014080*b^2*Sqrt[182*Pi]) + 
      (349*d^10*K0^2*M^4*u^2)/(718080*b^2*Sqrt[182*Pi]) + 
      (2573*K1^2*M^4*u^2)/(89760*b^2*Sqrt[182*Pi]) - (30881*d^4*K1^2*M^4*u^2)/
       (179520*b^2*Sqrt[182*Pi]) + (437*d^6*K1^2*M^4*u^2)/
       (7480*b^2*Sqrt[182*Pi]) + (313*d^8*K1^2*M^4*u^2)/
       (11968*b^2*Sqrt[182*Pi]) - (24886681*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^3)/
       (19905177600*b^2) - (259840759*K0*K1*M^4*u^3)/
       (3981035520*b^2*Sqrt[182*Pi]) - (13525879*d^2*K0*K1*M^4*u^3)/
       (21542400*b^2*Sqrt[182*Pi]) + (12919307*d^4*K0*K1*M^4*u^3)/
       (10771200*b^2*Sqrt[182*Pi]) - (200177*d^6*K0*K1*M^4*u^3)/
       (1077120*b^2*Sqrt[182*Pi]) - (1656059*d^8*K0*K1*M^4*u^3)/
       (5385600*b^2*Sqrt[182*Pi]) + (71243*d^10*K0*K1*M^4*u^3)/
       (21542400*b^2*Sqrt[182*Pi]) - (17186621*d^2*K1^2*M^4*Sqrt[13/(14*Pi)]*
        u^4)/(452390400*b^2) - (4558877*d^2*K0^2*M^4*u^4)/
       (21542400*Sqrt[182]*b^2*Sqrt[Pi]) - (86297*K0^2*M^4*u^4)/
       (2692800*b^2*Sqrt[182*Pi]) + (4524001*d^4*K0^2*M^4*u^4)/
       (10771200*b^2*Sqrt[182*Pi]) - (3727*d^6*K0^2*M^4*u^4)/
       (48960*b^2*Sqrt[182*Pi]) - (1088429*d^8*K0^2*M^4*u^4)/
       (10771200*b^2*Sqrt[182*Pi]) + (17989*d^10*K0^2*M^4*u^4)/
       (21542400*b^2*Sqrt[182*Pi]) - (4094179*K1^2*M^4*u^4)/
       (75398400*b^2*Sqrt[182*Pi]) + (195796649*d^4*K1^2*M^4*u^4)/
       (226195200*b^2*Sqrt[182*Pi]) - (162719*d^6*K1^2*M^4*u^4)/
       (5385600*b^2*Sqrt[182*Pi]) - (116887*d^8*K1^2*M^4*u^4)/
       (403920*b^2*Sqrt[182*Pi]) + (27991*d^10*K1^2*M^4*u^4)/
       (12925440*b^2*Sqrt[182*Pi]) - (147919*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^5)/
       (37699200*b^2) + (2887*d^10*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^5)/
       (32313600*b^2) - (6338639*d^2*K0*K1*M^4*u^5)/
       (20563200*b^2*Sqrt[182*Pi]) + (64186807*d^4*K0*K1*M^4*u^5)/
       (113097600*b^2*Sqrt[182*Pi]) - (209*d^6*K0*K1*M^4*u^5)/
       (40800*b^2*Sqrt[182*Pi]) - (1650533*d^8*K0*K1*M^4*u^5)/
       (8078400*b^2*Sqrt[182*Pi]) - (77233*d^2*K1^2*M^4*Sqrt[13/(14*Pi)]*u^6)/
       (10644480*b^2) + (34523*d^10*K1^2*M^4*Sqrt[13/(14*Pi)]*u^6)/
       (51093504*b^2) - (26895961*d^2*K0^2*M^4*u^6)/(904780800*Sqrt[182]*b^2*
        Sqrt[Pi]) - (212851*K0^2*M^4*u^6)/(27417600*b^2*Sqrt[182*Pi]) + 
      (24145753*d^4*K0^2*M^4*u^6)/(452390400*b^2*Sqrt[182*Pi]) + 
      (32547*d^6*K0^2*M^4*u^6)/(2393600*b^2*Sqrt[182*Pi]) - 
      (3825113*d^8*K0^2*M^4*u^6)/(129254400*b^2*Sqrt[182*Pi]) + 
      (1319*d^10*K0^2*M^4*u^6)/(11750400*b^2*Sqrt[182*Pi]) + 
      (15377*K1^2*M^4*u^6)/(82252800*b^2*Sqrt[182*Pi]) + 
      (64881967*d^4*K1^2*M^4*u^6)/(452390400*b^2*Sqrt[182*Pi]) - 
      (57719*d^6*K1^2*M^4*u^6)/(12925440*b^2*Sqrt[182*Pi]) - 
      (1937477*d^8*K1^2*M^4*u^6)/(43084800*b^2*Sqrt[182*Pi]) - 
      (11026943*d^10*K1^2*M^4*u^6)/(1277337600*b^2*Sqrt[182*Pi]) + 
      (1903*d^6*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^7)/(1468800*b^2) - 
      (17707*K0*K1*M^4*u^7)/(6462720*b^2*Sqrt[182*Pi]) - 
      (846161*d^2*K0*K1*M^4*u^7)/(32313600*b^2*Sqrt[182*Pi]) + 
      (650561*d^4*K0*K1*M^4*u^7)/(16156800*b^2*Sqrt[182*Pi]) - 
      (662171*d^8*K0*K1*M^4*u^7)/(32313600*b^2*Sqrt[182*Pi]) + 
      (2683*d^10*K0*K1*M^4*u^7)/(32313600*b^2*Sqrt[182*Pi]) - 
      (503*d^8*K0^2*M^4*Sqrt[7/(26*Pi)]*u^8)/(1346400*b^2) + 
      (131*K1^2*M^4*Sqrt[13/(14*Pi)]*u^8)/(26611200*b^2) - 
      (7*d^8*K1^2*M^4*Sqrt[91/(2*Pi)]*u^8)/(201960*b^2) - 
      (203563*d^2*K0^2*M^4*u^8)/(75398400*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (69827*d^2*K1^2*M^4*u^8)/(20563200*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (31*K0^2*M^4*u^8)/(142800*b^2*Sqrt[182*Pi]) + (6791*d^4*K0^2*M^4*u^8)/
       (1884960*b^2*Sqrt[182*Pi]) + (9941*d^6*K0^2*M^4*u^8)/
       (5385600*b^2*Sqrt[182*Pi]) + (899*d^10*K0^2*M^4*u^8)/
       (10771200*b^2*Sqrt[182*Pi]) - (53197*K1^2*M^4*u^8)/
       (150796800*b^2*Sqrt[182*Pi]) + (128083*d^4*K1^2*M^4*u^8)/
       (28274400*b^2*Sqrt[182*Pi]) + (37087*d^6*K1^2*M^4*u^8)/
       (16156800*b^2*Sqrt[182*Pi]) + (d^10*K1^2*M^4*u^8)/
       (76032*b^2*Sqrt[182*Pi]) + (d^8*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^9)/
       (11968*b^2) - (47*d^10*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^9)/(2019600*b^2) + 
      (563*d^6*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^9)/(4039200*b^2) - 
      (2027*K0*K1*M^4*u^9)/(14137200*b^2*Sqrt[182*Pi]) - 
      (19991*d^2*K0*K1*M^4*u^9)/(14137200*b^2*Sqrt[182*Pi]) + 
      (12899*d^4*K0*K1*M^4*u^9)/(7068600*b^2*Sqrt[182*Pi]) - 
      (11*d^6*K0*K1*M^4*u^9)/(13600*b^2*Sqrt[182*Pi]) - 
      (1243*d^8*K0*K1*M^4*u^9)/(734400*b^2*Sqrt[182*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[7/(26*Pi)]*u^10)/(134640*b^2) - 
      (d^6*K0^2*M^4*Sqrt[7/(26*Pi)]*u^10)/(67320*b^2) + 
      (d^8*K0^2*M^4*Sqrt[7/(26*Pi)]*u^10)/(134640*b^2) + 
      (d^4*K1^2*M^4*Sqrt[7/(26*Pi)]*u^10)/(134640*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(26*Pi)]*u^10)/(67320*b^2) + 
      (d^8*K1^2*M^4*Sqrt[7/(26*Pi)]*u^10)/(134640*b^2) + 
      (d^2*K0^2*M^4*u^10)/(44880*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^10)/(44880*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^10)/(44880*b^2*Sqrt[182*Pi]) - 
      (d^8*K0^2*M^4*u^10)/(44880*b^2*Sqrt[182*Pi]) + 
      (d^10*K0^2*M^4*u^10)/(44880*b^2*Sqrt[182*Pi]) - 
      (d^4*K1^2*M^4*u^10)/(44880*b^2*Sqrt[182*Pi]) - 
      (d^8*K1^2*M^4*u^10)/(44880*b^2*Sqrt[182*Pi]) + 
      (d^10*K1^2*M^4*u^10)/(44880*b^2*Sqrt[182*Pi]))/Pi, 0, 
    ((448843*d^8*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(18191360*b^2) - 
      (6769*d^10*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(27287040*b^2) - 
      (1451*d^12*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(54574080*b^2) - 
      (259*d^12*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(4547840*b^2) - 
      (18971*K1^2*M^4*Sqrt[13/(14*Pi)]*u^2)/(13643520*b^2) - 
      (16567*d^6*K1^2*M^4*Sqrt[13/(14*Pi)]*u^2)/(3410880*b^2) + 
      (751327*d^2*K0^2*M^4*u^2)/(5457408*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (33491*d^2*K1^2*M^4*u^2)/(413440*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (48733*K0^2*M^4*u^2)/(18191360*b^2*Sqrt[182*Pi]) - 
      (1794081*d^4*K0^2*M^4*u^2)/(18191360*b^2*Sqrt[182*Pi]) - 
      (24793*d^6*K0^2*M^4*u^2)/(119680*b^2*Sqrt[182*Pi]) + 
      (2582897*d^4*K1^2*M^4*u^2)/(13643520*b^2*Sqrt[182*Pi]) - 
      (25149*d^8*K1^2*M^4*u^2)/(909568*b^2*Sqrt[182*Pi]) + 
      (13087*d^10*K1^2*M^4*u^2)/(13643520*b^2*Sqrt[182*Pi]) - 
      (85099*d^12*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^3)/(545740800*b^2) + 
      (39441763*K0*K1*M^4*u^3)/(1637222400*b^2*Sqrt[182*Pi]) + 
      (505484471*d^2*K0*K1*M^4*u^3)/(818611200*b^2*Sqrt[182*Pi]) - 
      (365426059*d^4*K0*K1*M^4*u^3)/(545740800*b^2*Sqrt[182*Pi]) - 
      (126068153*d^6*K0*K1*M^4*u^3)/(204652800*b^2*Sqrt[182*Pi]) + 
      (1063053317*d^8*K0*K1*M^4*u^3)/(1637222400*b^2*Sqrt[182*Pi]) - 
      (1142257*d^10*K0*K1*M^4*u^3)/(272870400*b^2*Sqrt[182*Pi]) - 
      (3449*d^12*K0^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(68217600*b^2) - 
      (55889789*d^6*K1^2*M^4*Sqrt[13/(14*Pi)]*u^4)/(2148854400*b^2) + 
      (190704733*d^2*K0^2*M^4*u^4)/(818611200*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (2680111921*d^2*K1^2*M^4*u^4)/(4297708800*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (627541*K0^2*M^4*u^4)/(37209600*b^2*Sqrt[182*Pi]) - 
      (3673463*d^4*K0^2*M^4*u^4)/(12403200*b^2*Sqrt[182*Pi]) - 
      (35875519*d^6*K0^2*M^4*u^4)/(204652800*b^2*Sqrt[182*Pi]) + 
      (45552917*d^8*K0^2*M^4*u^4)/(204652800*b^2*Sqrt[182*Pi]) - 
      (160651*d^10*K0^2*M^4*u^4)/(272870400*b^2*Sqrt[182*Pi]) + 
      (2329495303*K1^2*M^4*u^4)/(34381670400*b^2*Sqrt[182*Pi]) - 
      (4443827419*d^4*K1^2*M^4*u^4)/(4911667200*b^2*Sqrt[182*Pi]) + 
      (248237369*d^8*K1^2*M^4*u^4)/(446515200*b^2*Sqrt[182*Pi]) - 
      (113033*d^10*K1^2*M^4*u^4)/(36115200*b^2*Sqrt[182*Pi]) - 
      (6456089*d^12*K1^2*M^4*u^4)/(4911667200*b^2*Sqrt[182*Pi]) + 
      (16235591*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^5)/(2455833600*b^2) + 
      (7458953*d^8*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^5)/(129254400*b^2) + 
      (8451353299*d^2*K0*K1*M^4*u^5)/(17190835200*b^2*Sqrt[182*Pi]) - 
      (12439389929*d^4*K0*K1*M^4*u^5)/(17190835200*b^2*Sqrt[182*Pi]) - 
      (928522069*d^6*K0*K1*M^4*u^5)/(4297708800*b^2*Sqrt[182*Pi]) - 
      (2682313*d^10*K0*K1*M^4*u^5)/(2455833600*b^2*Sqrt[182*Pi]) - 
      (540803*d^12*K0*K1*M^4*u^5)/(491166720*b^2*Sqrt[182*Pi]) - 
      (1753*d^10*K0^2*M^4*Sqrt[7/(26*Pi)]*u^6)/(98233344*b^2) - 
      (290857*d^12*K0^2*M^4*Sqrt[7/(26*Pi)]*u^6)/(9823334400*b^2) + 
      (48609821*K0^2*M^4*Sqrt[13/(14*Pi)]*u^6)/(68763340800*b^2) + 
      (219641381*d^2*K0^2*M^4*u^6)/(3438167040*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (382824401*d^2*K1^2*M^4*u^6)/(4297708800*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (123549893*d^4*K0^2*M^4*u^6)/(1250242560*b^2*Sqrt[182*Pi]) - 
      (67274969*d^6*K0^2*M^4*u^6)/(2148854400*b^2*Sqrt[182*Pi]) + 
      (563732789*d^8*K0^2*M^4*u^6)/(9823334400*b^2*Sqrt[182*Pi]) + 
      (80719267*K1^2*M^4*u^6)/(6251212800*b^2*Sqrt[182*Pi]) - 
      (9177488599*d^4*K1^2*M^4*u^6)/(68763340800*b^2*Sqrt[182*Pi]) - 
      (457178987*d^6*K1^2*M^4*u^6)/(8595417600*b^2*Sqrt[182*Pi]) + 
      (280311511*d^8*K1^2*M^4*u^6)/(3274444800*b^2*Sqrt[182*Pi]) - 
      (2773*d^10*K1^2*M^4*u^6)/(4308480*b^2*Sqrt[182*Pi]) - 
      (2923787*d^12*K1^2*M^4*u^6)/(9823334400*b^2*Sqrt[182*Pi]) - 
      (3233*d^12*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^7)/(148838400*b^2) - 
      (21919*d^10*K0*K1*M^4*Sqrt[91/(2*Pi)]*u^7)/(2455833600*b^2) + 
      (27842371*K0*K1*M^4*u^7)/(34381670400*b^2*Sqrt[182*Pi]) + 
      (503699641*d^2*K0*K1*M^4*u^7)/(17190835200*b^2*Sqrt[182*Pi]) - 
      (143317897*d^4*K0*K1*M^4*u^7)/(4911667200*b^2*Sqrt[182*Pi]) - 
      (11654971*d^6*K0*K1*M^4*u^7)/(343816704*b^2*Sqrt[182*Pi]) + 
      (166661899*d^8*K0*K1*M^4*u^7)/(4911667200*b^2*Sqrt[182*Pi]) - 
      (35389*d^10*K0^2*M^4*Sqrt[7/(26*Pi)]*u^8)/(545740800*b^2) + 
      (46811*d^8*K0^2*M^4*Sqrt[13/(14*Pi)]*u^8)/(272870400*b^2) - 
      (52121*d^2*K0^2*M^4*u^8)/(1637222400*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (139030169*d^2*K1^2*M^4*u^8)/(34381670400*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (131*K0^2*M^4*u^8)/(13643520*b^2*Sqrt[182*Pi]) + 
      (746497*d^4*K0^2*M^4*u^8)/(545740800*b^2*Sqrt[182*Pi]) - 
      (7675513*d^6*K0^2*M^4*u^8)/(2455833600*b^2*Sqrt[182*Pi]) + 
      (17489*d^12*K0^2*M^4*u^8)/(4911667200*b^2*Sqrt[182*Pi]) - 
      (349651*K1^2*M^4*u^8)/(1227916800*b^2*Sqrt[182*Pi]) - 
      (143545951*d^4*K1^2*M^4*u^8)/(34381670400*b^2*Sqrt[182*Pi]) - 
      (50640493*d^6*K1^2*M^4*u^8)/(17190835200*b^2*Sqrt[182*Pi]) + 
      (8947319*d^8*K1^2*M^4*u^8)/(2455833600*b^2*Sqrt[182*Pi]) - 
      (1272521*d^10*K1^2*M^4*u^8)/(4911667200*b^2*Sqrt[182*Pi]) - 
      (36563*d^12*K1^2*M^4*u^8)/(1637222400*b^2*Sqrt[182*Pi]) + 
      (10819*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^9)/(2865139200*b^2) - 
      (6907*d^6*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^9)/(24558336*b^2) + 
      (1927637*d^2*K0*K1*M^4*u^9)/(955046400*b^2*Sqrt[182*Pi]) - 
      (4979099*d^4*K0*K1*M^4*u^9)/(4297708800*b^2*Sqrt[182*Pi]) + 
      (155489*d^8*K0*K1*M^4*u^9)/(64627200*b^2*Sqrt[182*Pi]) + 
      (165617*d^10*K0*K1*M^4*u^9)/(409305600*b^2*Sqrt[182*Pi]) - 
      (353*d^12*K0*K1*M^4*u^9)/(5581440*b^2*Sqrt[182*Pi]) + 
      (26887*d^2*K1^2*M^4*Sqrt[7/(26*Pi)]*u^10)/(1841875200*b^2) - 
      (24361103*d^6*K0^2*M^4*Sqrt[13/(14*Pi)]*u^10)/(4602846124800*b^2) + 
      (39167*d^10*K1^2*M^4*Sqrt[13/(14*Pi)]*u^10)/(263019778560*b^2) + 
      (3959*d^2*K0^2*M^4*u^10)/(36115200*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (74357*K0^2*M^4*u^10)/(8595417600*b^2*Sqrt[182*Pi]) - 
      (45973*d^4*K0^2*M^4*u^10)/(343816704*b^2*Sqrt[182*Pi]) + 
      (59527961*d^6*K0^2*M^4*u^10)/(4602846124800*b^2*Sqrt[182*Pi]) + 
      (56213*d^8*K0^2*M^4*u^10)/(1227916800*b^2*Sqrt[182*Pi]) + 
      (6691*d^10*K0^2*M^4*u^10)/(613958400*b^2*Sqrt[182*Pi]) + 
      (17971*d^12*K0^2*M^4*u^10)/(1227916800*b^2*Sqrt[182*Pi]) + 
      (224351*K1^2*M^4*u^10)/(25786252800*b^2*Sqrt[182*Pi]) - 
      (793571*d^4*K1^2*M^4*u^10)/(5157250560*b^2*Sqrt[182*Pi]) - 
      (98297*d^6*K1^2*M^4*u^10)/(6446563200*b^2*Sqrt[182*Pi]) + 
      (192799*d^8*K1^2*M^4*u^10)/(3683750400*b^2*Sqrt[182*Pi]) - 
      (11161693*d^10*K1^2*M^4*u^10)/(1315098892800*b^2*Sqrt[182*Pi]) + 
      (1699*d^12*K1^2*M^4*u^10)/(136435200*b^2*Sqrt[182*Pi]) - 
      (463*d^4*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^11)/(391398480*b^2) - 
      (517*d^12*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^11)/(1707920640*b^2) - 
      (211*d^10*K0*K1*M^4*Sqrt[91/(2*Pi)]*u^11)/(391398480*b^2) + 
      (K0*K1*M^4*u^11)/(10744272*b^2*Sqrt[182*Pi]) - 
      (1613*d^2*K0*K1*M^4*u^11)/(107442720*b^2*Sqrt[182*Pi]) - 
      (199*d^4*K0*K1*M^4*u^11)/(6149920*b^2*Sqrt[182*Pi]) + 
      (6577*d^6*K0*K1*M^4*u^11)/(80582040*b^2*Sqrt[182*Pi]) + 
      (317*d^8*K0*K1*M^4*u^11)/(23023440*b^2*Sqrt[182*Pi]) + 
      (3581*d^10*K0*K1*M^4*u^11)/(260932320*b^2*Sqrt[182*Pi]) - 
      (44647*d^12*K0*K1*M^4*u^11)/(18787127040*b^2*Sqrt[182*Pi]) - 
      (d^8*K0^2*M^4*Sqrt[7/(26*Pi)]*u^12)/(11511720*b^2) - 
      (d^8*K1^2*M^4*Sqrt[7/(26*Pi)]*u^12)/(11511720*b^2) + 
      (d^2*K0^2*M^4*u^12)/(7325640*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^12)/(7325640*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^12)/(161164080*b^2*Sqrt[182*Pi]) + 
      (d^4*K0^2*M^4*u^12)/(3160080*b^2*Sqrt[182*Pi]) - 
      (d^6*K0^2*M^4*u^12)/(2686068*b^2*Sqrt[182*Pi]) - 
      (d^8*K0^2*M^4*u^12)/(23023440*b^2*Sqrt[182*Pi]) + 
      (d^10*K0^2*M^4*u^12)/(2302344*b^2*Sqrt[182*Pi]) + 
      (d^12*K0^2*M^4*u^12)/(7674480*b^2*Sqrt[182*Pi]) + 
      (K1^2*M^4*u^12)/(161164080*b^2*Sqrt[182*Pi]) + 
      (d^4*K1^2*M^4*u^12)/(3160080*b^2*Sqrt[182*Pi]) - 
      (d^6*K1^2*M^4*u^12)/(2686068*b^2*Sqrt[182*Pi]) - 
      (d^8*K1^2*M^4*u^12)/(23023440*b^2*Sqrt[182*Pi]) + 
      (d^10*K1^2*M^4*u^12)/(2302344*b^2*Sqrt[182*Pi]) + 
      (d^12*K1^2*M^4*u^12)/(7674480*b^2*Sqrt[182*Pi]))/Pi, 0, 
    ((-1175557*d^4*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(109148160*b^2) + 
      (512807*d^6*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(12840960*b^2) - 
      (73687*d^8*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(3210240*b^2) + 
      (10381*d^12*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(54574080*b^2) - 
      (31*d^14*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(3829760*b^2) - 
      (1077*d^14*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(36382720*b^2) - 
      (1120883*d^2*K0^2*M^4*u^2)/(21829632*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (2947283*d^2*K1^2*M^4*u^2)/(54574080*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (14709*K0^2*M^4*u^2)/(2140160*b^2*Sqrt[182*Pi]) - 
      (6101*d^10*K0^2*M^4*u^2)/(21829632*b^2*Sqrt[182*Pi]) + 
      (58525*K1^2*M^4*u^2)/(5457408*b^2*Sqrt[182*Pi]) - 
      (646263*d^4*K1^2*M^4*u^2)/(4547840*b^2*Sqrt[182*Pi]) + 
      (8071417*d^6*K1^2*M^4*u^2)/(109148160*b^2*Sqrt[182*Pi]) + 
      (29149*d^8*K1^2*M^4*u^2)/(3638272*b^2*Sqrt[182*Pi]) - 
      (44039*d^10*K1^2*M^4*u^2)/(10914816*b^2*Sqrt[182*Pi]) - 
      (18817*d^12*K1^2*M^4*u^2)/(54574080*b^2*Sqrt[182*Pi]) + 
      (50130097*d^6*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^3)/(595353600*b^2) - 
      (60563*K0*K1*M^4*u^3)/(64204800*b^2*Sqrt[182*Pi]) - 
      (98755403*d^2*K0*K1*M^4*u^3)/(218296320*b^2*Sqrt[182*Pi]) + 
      (433463969*d^4*K0*K1*M^4*u^3)/(3274444800*b^2*Sqrt[182*Pi]) - 
      (628676957*d^8*K0*K1*M^4*u^3)/(818611200*b^2*Sqrt[182*Pi]) - 
      (6714503*d^10*K0*K1*M^4*u^3)/(654888960*b^2*Sqrt[182*Pi]) + 
      (1362349*d^12*K0*K1*M^4*u^3)/(272870400*b^2*Sqrt[182*Pi]) - 
      (942661*d^14*K0*K1*M^4*u^3)/(2182963200*b^2*Sqrt[182*Pi]) + 
      (29079923*d^4*K0^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(1637222400*b^2) - 
      (131041087*d^8*K0^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(3274444800*b^2) + 
      (181630891*d^6*K0^2*M^4*Sqrt[13/(14*Pi)]*u^4)/(6548889600*b^2) - 
      (17537537189*d^2*K1^2*M^4*Sqrt[13/(14*Pi)]*u^4)/(343816704000*b^2) - 
      (42540569*d^2*K0^2*M^4*u^4)/(218296320*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (1792447*K0^2*M^4*u^4)/(272870400*b^2*Sqrt[182*Pi]) - 
      (3306997*d^10*K0^2*M^4*u^4)/(654888960*b^2*Sqrt[182*Pi]) + 
      (683531*d^12*K0^2*M^4*u^4)/(363827200*b^2*Sqrt[182*Pi]) - 
      (287333*d^14*K0^2*M^4*u^4)/(2182963200*b^2*Sqrt[182*Pi]) - 
      (103337851*K1^2*M^4*u^4)/(2010624000*b^2*Sqrt[182*Pi]) + 
      (246382818457*d^4*K1^2*M^4*u^4)/(343816704000*b^2*Sqrt[182*Pi]) + 
      (174130259449*d^6*K1^2*M^4*u^4)/(229211136000*b^2*Sqrt[182*Pi]) - 
      (721230791*d^8*K1^2*M^4*u^4)/(955046400*b^2*Sqrt[182*Pi]) - 
      (802944827*d^10*K1^2*M^4*u^4)/(68763340800*b^2*Sqrt[182*Pi]) + 
      (2245669*d^12*K1^2*M^4*u^4)/(409305600*b^2*Sqrt[182*Pi]) - 
      (59201887*d^14*K1^2*M^4*u^4)/(137526681600*b^2*Sqrt[182*Pi]) + 
      (2475018137*d^6*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^5)/(57302784000*b^2) - 
      (286005749*K0*K1*M^4*u^5)/(6366976000*b^2*Sqrt[182*Pi]) - 
      (23507620429*d^2*K0*K1*M^4*u^5)/(42977088000*b^2*Sqrt[182*Pi]) + 
      (107865158441*d^4*K0*K1*M^4*u^5)/(171908352000*b^2*Sqrt[182*Pi]) - 
      (12861097*d^8*K0*K1*M^4*u^5)/(21829632*b^2*Sqrt[182*Pi]) - 
      (102489601*d^10*K0*K1*M^4*u^5)/(8595417600*b^2*Sqrt[182*Pi]) + 
      (506637*d^12*K0*K1*M^4*u^5)/(115763200*b^2*Sqrt[182*Pi]) - 
      (1704397*d^14*K0*K1*M^4*u^5)/(4911667200*b^2*Sqrt[182*Pi]) - 
      (20499246767*d^2*K1^2*M^4*Sqrt[13/(14*Pi)]*u^6)/(2062900224000*b^2) - 
      (63853971091*d^2*K0^2*M^4*u^6)/(687633408000*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (529956641*K0^2*M^4*u^6)/(65488896000*b^2*Sqrt[182*Pi]) + 
      (22537202761*d^4*K0^2*M^4*u^6)/(196466688000*b^2*Sqrt[182*Pi]) + 
      (18451380221*d^6*K0^2*M^4*u^6)/(229211136000*b^2*Sqrt[182*Pi]) - 
      (2831479699*d^8*K0^2*M^4*u^6)/(30561484800*b^2*Sqrt[182*Pi]) - 
      (28231247*d^10*K0^2*M^4*u^6)/(12502425600*b^2*Sqrt[182*Pi]) + 
      (65112739*d^12*K0^2*M^4*u^6)/(91684454400*b^2*Sqrt[182*Pi]) - 
      (784877*d^14*K0^2*M^4*u^6)/(12502425600*b^2*Sqrt[182*Pi]) - 
      (2787999479*K1^2*M^4*u^6)/(217147392000*b^2*Sqrt[182*Pi]) + 
      (658984813247*d^4*K1^2*M^4*u^6)/(4125800448000*b^2*Sqrt[182*Pi]) + 
      (22345466413*d^6*K1^2*M^4*u^6)/(187536384000*b^2*Sqrt[182*Pi]) - 
      (4148568113*d^8*K1^2*M^4*u^6)/(30561484800*b^2*Sqrt[182*Pi]) - 
      (39366497*d^10*K1^2*M^4*u^6)/(19646668800*b^2*Sqrt[182*Pi]) + 
      (90340673*d^12*K1^2*M^4*u^6)/(91684454400*b^2*Sqrt[182*Pi]) - 
      (131347*d^14*K1^2*M^4*u^6)/(1447649280*b^2*Sqrt[182*Pi]) - 
      (14657*d^14*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^7)/(2182963200*b^2) - 
      (13306379701*K0*K1*M^4*u^7)/(2062900224000*b^2*Sqrt[182*Pi]) - 
      (106425819077*d^2*K0*K1*M^4*u^7)/(2062900224000*b^2*Sqrt[182*Pi]) + 
      (8043016691*d^4*K0*K1*M^4*u^7)/(121347072000*b^2*Sqrt[182*Pi]) + 
      (99720995651*d^6*K0*K1*M^4*u^7)/(2062900224000*b^2*Sqrt[182*Pi]) - 
      (707978027*d^8*K0*K1*M^4*u^7)/(12502425600*b^2*Sqrt[182*Pi]) - 
      (12999011*d^10*K0*K1*M^4*u^7)/(45842227200*b^2*Sqrt[182*Pi]) + 
      (17293453*d^12*K0*K1*M^4*u^7)/(45842227200*b^2*Sqrt[182*Pi]) - 
      (6317419909*d^2*K0^2*M^4*u^8)/(4125800448000*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (17100213497*d^2*K1^2*M^4*u^8)/(8251600896000*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (563441833*K0^2*M^4*u^8)/(4125800448000*b^2*Sqrt[182*Pi]) - 
      (74788001*d^4*K0^2*M^4*u^8)/(375072768000*b^2*Sqrt[182*Pi]) + 
      (18039961567*d^6*K0^2*M^4*u^8)/(4125800448000*b^2*Sqrt[182*Pi]) - 
      (28543873*d^8*K0^2*M^4*u^8)/(10187161600*b^2*Sqrt[182*Pi]) + 
      (3669847*d^10*K0^2*M^4*u^8)/(30561484800*b^2*Sqrt[182*Pi]) - 
      (26408839*d^12*K0^2*M^4*u^8)/(275053363200*b^2*Sqrt[182*Pi]) - 
      (31249*d^14*K0^2*M^4*u^8)/(55010672640*b^2*Sqrt[182*Pi]) - 
      (37410007*K1^2*M^4*u^8)/(2750533632000*b^2*Sqrt[182*Pi]) + 
      (1712954429*d^4*K1^2*M^4*u^8)/(2750533632000*b^2*Sqrt[182*Pi]) + 
      (15409650257*d^6*K1^2*M^4*u^8)/(2750533632000*b^2*Sqrt[182*Pi]) - 
      (7722673379*d^8*K1^2*M^4*u^8)/(1650320179200*b^2*Sqrt[182*Pi]) + 
      (273238843*d^10*K1^2*M^4*u^8)/(550106726400*b^2*Sqrt[182*Pi]) + 
      (27980467*d^12*K1^2*M^4*u^8)/(550106726400*b^2*Sqrt[182*Pi]) - 
      (446617*d^14*K1^2*M^4*u^8)/(61122969600*b^2*Sqrt[182*Pi]) + 
      (128458703*K0*K1*M^4*u^9)/(825160089600*b^2*Sqrt[182*Pi]) - 
      (8148787*d^2*K0*K1*M^4*u^9)/(103145011200*b^2*Sqrt[182*Pi]) + 
      (196802029*d^4*K0*K1*M^4*u^9)/(825160089600*b^2*Sqrt[182*Pi]) + 
      (47601271*d^6*K0*K1*M^4*u^9)/(58940006400*b^2*Sqrt[182*Pi]) - 
      (226900351*d^8*K0*K1*M^4*u^9)/(91684454400*b^2*Sqrt[182*Pi]) + 
      (209728049*d^10*K0*K1*M^4*u^9)/(206290022400*b^2*Sqrt[182*Pi]) + 
      (41533517*d^12*K0*K1*M^4*u^9)/(117880012800*b^2*Sqrt[182*Pi]) - 
      (637813*d^14*K0*K1*M^4*u^9)/(37507276800*b^2*Sqrt[182*Pi]) - 
      (55333774305587*d^10*K1^2*M^4*Sqrt[7/(26*Pi)]*u^10)/
       (980056784019456000*b^2) - (5407*d^12*K1^2*M^4*Sqrt[91/(2*Pi)]*u^10)/
       (7858667520*b^2) - (56692697*d^2*K0^2*M^4*u^10)/
       (206290022400*Sqrt[182]*b^2*Sqrt[Pi]) - (62615869*d^2*K1^2*M^4*u^10)/
       (232076275200*Sqrt[182]*b^2*Sqrt[Pi]) + (254753*K0^2*M^4*u^10)/
       (165032017920*b^2*Sqrt[182*Pi]) - (217098841*d^4*K0^2*M^4*u^10)/
       (825160089600*b^2*Sqrt[182*Pi]) + (854257*d^6*K0^2*M^4*u^10)/
       (970776576*b^2*Sqrt[182*Pi]) + (7046773*d^8*K0^2*M^4*u^10)/
       (117880012800*b^2*Sqrt[182*Pi]) - (34791607*d^10*K0^2*M^4*u^10)/
       (103145011200*b^2*Sqrt[182*Pi]) - (58587743*d^12*K0^2*M^4*u^10)/
       (825160089600*b^2*Sqrt[182*Pi]) + (2035301*d^14*K0^2*M^4*u^10)/
       (412580044800*b^2*Sqrt[182*Pi]) + (13712191*K1^2*M^4*u^10)/
       (7426440806400*b^2*Sqrt[182*Pi]) - (1467490307*d^4*K1^2*M^4*u^10)/
       (7426440806400*b^2*Sqrt[182*Pi]) + (37077109*d^6*K1^2*M^4*u^10)/
       (45842227200*b^2*Sqrt[182*Pi]) - (246739*d^8*K1^2*M^4*u^10)/
       (26057687040*b^2*Sqrt[182*Pi]) + (823926085307123*d^10*K1^2*M^4*u^10)/
       (6860397488136192000*b^2*Sqrt[182*Pi]) + (1636013*d^14*K1^2*M^4*u^10)/
       (412580044800*b^2*Sqrt[182*Pi]) + (102911*K0*K1*M^4*u^11)/
       (168782745600*b^2*Sqrt[182*Pi]) + (3751751*d^2*K0*K1*M^4*u^11)/
       (371322040320*b^2*Sqrt[182*Pi]) + (241038229*d^4*K0*K1*M^4*u^11)/
       (1856610201600*b^2*Sqrt[182*Pi]) - (12418657*d^6*K0*K1*M^4*u^11)/
       (88410009600*b^2*Sqrt[182*Pi]) - (12293909*d^8*K0*K1*M^4*u^11)/
       (88410009600*b^2*Sqrt[182*Pi]) + (76761019*d^10*K0*K1*M^4*u^11)/
       (618870067200*b^2*Sqrt[182*Pi]) + (1164797*d^12*K0*K1*M^4*u^11)/
       (68763340800*b^2*Sqrt[182*Pi]) - (82171*d^14*K0*K1*M^4*u^11)/
       (41258004480*b^2*Sqrt[182*Pi]) - (12173*K1^2*M^4*Sqrt[7/(26*Pi)]*u^12)/
       (4619423001600*b^2) + (3497777*d^2*K0^2*M^4*Sqrt[13/(14*Pi)]*u^12)/
       (31562373427200*b^2) - (618883823*d^10*K0^2*M^4*Sqrt[13/(14*Pi)]*u^12)/
       (989480406942720*b^2) + (12833707*d^12*K1^2*M^4*Sqrt[13/(14*Pi)]*u^12)/
       (35275593830400*b^2) - (3903293*d^2*K0^2*M^4*u^12)/
       (2630197785600*Sqrt[182]*b^2*Sqrt[Pi]) - (1163*d^2*K1^2*M^4*u^12)/
       (17682001920*Sqrt[182]*b^2*Sqrt[Pi]) - (3121*K0^2*M^4*u^12)/
       (928305100800*b^2*Sqrt[182*Pi]) + (116471*d^4*K0^2*M^4*u^12)/
       (92830510080*b^2*Sqrt[182*Pi]) - (1223567*d^6*K0^2*M^4*u^12)/
       (618870067200*b^2*Sqrt[182*Pi]) + (16139*d^8*K0^2*M^4*u^12)/
       (44205004800*b^2*Sqrt[182*Pi]) + (170151818497*d^10*K0^2*M^4*u^12)/
       (19789608138854400*b^2*Sqrt[182*Pi]) - (2851*d^12*K0^2*M^4*u^12)/
       (25786252800*b^2*Sqrt[182*Pi]) + (1403*d^14*K0^2*M^4*u^12)/
       (29470003200*b^2*Sqrt[182*Pi]) + (187553*K1^2*M^4*u^12)/
       (12934384404480*b^2*Sqrt[182*Pi]) + (9259*d^4*K1^2*M^4*u^12)/
       (7735875840*b^2*Sqrt[182*Pi]) - (47395*d^6*K1^2*M^4*u^12)/
       (24754802688*b^2*Sqrt[182*Pi]) + (10097*d^8*K1^2*M^4*u^12)/
       (20629002240*b^2*Sqrt[182*Pi]) + (3767*d^10*K1^2*M^4*u^12)/
       (9823334400*b^2*Sqrt[182*Pi]) - (171748627*d^12*K1^2*M^4*u^12)/
       (35275593830400*b^2*Sqrt[182*Pi]) + (3691*d^14*K1^2*M^4*u^12)/
       (68763340800*b^2*Sqrt[182*Pi]) - (523*d^4*K0*K1*M^4*Sqrt[7/(26*Pi)]*
        u^13)/(33153753600*b^2) - (11*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^13)/
       (1002147552000*b^2) + (739*d^6*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^13)/
       (77358758400*b^2) - (31*K0*K1*M^4*u^13)/(30243136000*b^2*
        Sqrt[182*Pi]) - (10207*d^2*K0*K1*M^4*u^13)/(232076275200*b^2*
        Sqrt[182*Pi]) + (971*d^8*K0*K1*M^4*u^13)/(4071513600*b^2*
        Sqrt[182*Pi]) - (1181*d^10*K0*K1*M^4*u^13)/(7032614400*b^2*
        Sqrt[182*Pi]) - (269*d^12*K0*K1*M^4*u^13)/(5157250560*b^2*
        Sqrt[182*Pi]) + (67*d^14*K0*K1*M^4*u^13)/(5157250560*b^2*
        Sqrt[182*Pi]) - (d^2*K0^2*M^4*u^14)/(1172102400*Sqrt[182]*b^2*
        Sqrt[Pi]) - (d^2*K1^2*M^4*u^14)/(1172102400*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^14)/(195350400*b^2*Sqrt[182*Pi]) + 
      (d^6*K0^2*M^4*u^14)/(1172102400*b^2*Sqrt[182*Pi]) + 
      (d^8*K0^2*M^4*u^14)/(97675200*b^2*Sqrt[182*Pi]) + 
      (d^10*K0^2*M^4*u^14)/(1172102400*b^2*Sqrt[182*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(195350400*b^2*Sqrt[182*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(1172102400*b^2*Sqrt[182*Pi]) - 
      (d^4*K1^2*M^4*u^14)/(195350400*b^2*Sqrt[182*Pi]) + 
      (d^6*K1^2*M^4*u^14)/(1172102400*b^2*Sqrt[182*Pi]) + 
      (d^8*K1^2*M^4*u^14)/(97675200*b^2*Sqrt[182*Pi]) + 
      (d^10*K1^2*M^4*u^14)/(1172102400*b^2*Sqrt[182*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(195350400*b^2*Sqrt[182*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(1172102400*b^2*Sqrt[182*Pi]))/Pi, 0, 
    ((-9179851*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(10041630720*b^2) + 
      (2648609*d^2*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(5020815360*b^2) - 
      (22307733*d^6*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(669442048*b^2) + 
      (20311805*d^8*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(1338884096*b^2) + 
      (418921*d^10*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(334721024*b^2) - 
      (1072117*d^12*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(1825751040*b^2) - 
      (11*d^16*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(6406144*b^2) - 
      (5167928657*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(3316262101481472*b^2) + 
      (283*d^12*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(2273920*b^2) - 
      (3*d^16*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(330752*b^2) + 
      (27528251*d^4*K0^2*M^4*Sqrt[91/(2*Pi)]*u^2)/(20083261440*b^2) + 
      (267*d^14*K0^2*M^4*Sqrt[91/(2*Pi)]*u^2)/(60858368*b^2) - 
      (650557*d^2*K1^2*M^4*u^2)/(21829632*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (13959077417029*K1^2*M^4*u^2)/(2072663813425920*b^2*Sqrt[182*Pi]) + 
      (2344801*d^4*K1^2*M^4*u^2)/(21829632*b^2*Sqrt[182*Pi]) - 
      (20458657*d^6*K1^2*M^4*u^2)/(218296320*b^2*Sqrt[182*Pi]) + 
      (170173*d^8*K1^2*M^4*u^2)/(9095680*b^2*Sqrt[182*Pi]) + 
      (369881*d^10*K1^2*M^4*u^2)/(109148160*b^2*Sqrt[182*Pi]) - 
      (3813*d^14*K1^2*M^4*u^2)/(72765440*b^2*Sqrt[182*Pi]) + 
      (4453861*d^14*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^3)/(20083261440*b^2) + 
      (230279854901*d^8*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^3)/(4217484902400*b^2) + 
      (46142303*d^10*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^3)/(13693132800*b^2) - 
      (905701757*K0*K1*M^4*u^3)/(124043673600*b^2*Sqrt[182*Pi]) + 
      (105006902171*d^2*K0*K1*M^4*u^3)/(351457075200*b^2*Sqrt[182*Pi]) + 
      (749683676029*d^4*K0*K1*M^4*u^3)/(4217484902400*b^2*Sqrt[182*Pi]) - 
      (77175900587*d^6*K0*K1*M^4*u^3)/(63901286400*b^2*Sqrt[182*Pi]) - 
      (906784033*d^12*K0*K1*M^4*u^3)/(54772531200*b^2*Sqrt[182*Pi]) - 
      (415501*d^16*K0*K1*M^4*u^3)/(3651502080*b^2*Sqrt[182*Pi]) - 
      (267973301*d^12*K0^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(301248921600*b^2) - 
      (250745069*d^12*K1^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(106323148800*b^2) - 
      (584749674779*d^4*K1^2*M^4*Sqrt[13/(14*Pi)]*u^4)/(16401330176000*b^2) + 
      (49955784233*d^2*K0^2*M^4*u^4)/(351457075200*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (1265336406249*d^2*K1^2*M^4*u^4)/(2050166272000*Sqrt[182]*b^2*
        Sqrt[Pi]) + (828057007*K0^2*M^4*u^4)/(527185612800*b^2*
        Sqrt[182*Pi]) + (4657316491*d^4*K0^2*M^4*u^4)/
       (2108742451200*b^2*Sqrt[182*Pi]) - (302831963431*d^6*K0^2*M^4*u^4)/
       (702914150400*b^2*Sqrt[182*Pi]) + (576541431617*d^8*K0^2*M^4*u^4)/
       (2108742451200*b^2*Sqrt[182*Pi]) + (2590651787*d^10*K0^2*M^4*u^4)/
       (150624460800*b^2*Sqrt[182*Pi]) + (11267357*d^14*K0^2*M^4*u^4)/
       (20083261440*b^2*Sqrt[182*Pi]) - (61729*d^16*K0^2*M^4*u^4)/
       (1825751040*b^2*Sqrt[182*Pi]) + (163077154729*K1^2*M^4*u^4)/
       (4341528576000*b^2*Sqrt[182*Pi]) - (2399918856539*d^6*K1^2*M^4*u^4)/
       (2259366912000*b^2*Sqrt[182*Pi]) + (7635876990451*d^8*K1^2*M^4*u^4)/
       (9037467648000*b^2*Sqrt[182*Pi]) + (323663544907*d^10*K1^2*M^4*u^4)/
       (7907784192000*b^2*Sqrt[182*Pi]) + (5409066329*d^14*K1^2*M^4*u^4)/
       (3163113676800*b^2*Sqrt[182*Pi]) - (86151713*d^16*K1^2*M^4*u^4)/
       (843496980480*b^2*Sqrt[182*Pi]) - (70068391803*d^4*K0*K1*M^4*
        Sqrt[13/(14*Pi)]*u^5)/(2050166272000*b^2) + 
      (437438842333*K0*K1*M^4*u^5)/(12300997632000*b^2*Sqrt[182*Pi]) + 
      (19707111080177*d^2*K0*K1*M^4*u^5)/(36902992896000*b^2*Sqrt[182*Pi]) - 
      (26649096292471*d^6*K0*K1*M^4*u^5)/(31631136768000*b^2*Sqrt[182*Pi]) + 
      (10964248691983*d^8*K0*K1*M^4*u^5)/(15815568384000*b^2*Sqrt[182*Pi]) + 
      (567398956499*d^10*K0*K1*M^4*u^5)/(15815568384000*b^2*Sqrt[182*Pi]) - 
      (41744568247*d^12*K0*K1*M^4*u^5)/(3163113676800*b^2*Sqrt[182*Pi]) + 
      (372920189*d^14*K0*K1*M^4*u^5)/(275053363200*b^2*Sqrt[182*Pi]) - 
      (1009387*d^16*K0*K1*M^4*u^5)/(12404367360*b^2*Sqrt[182*Pi]) + 
      (159091004131*d^2*K0^2*M^4*u^6)/(1604477952000*Sqrt[182]*b^2*
        Sqrt[Pi]) + (48459723605387*d^2*K1^2*M^4*u^6)/
       (332126936064000*Sqrt[182]*b^2*Sqrt[Pi]) + (270661129561*K0^2*M^4*u^6)/
       (36902992896000*b^2*Sqrt[182*Pi]) - (13999992973027*d^4*K0^2*M^4*u^6)/
       (147611971584000*b^2*Sqrt[182*Pi]) - (24148332659*d^6*K0^2*M^4*u^6)/
       (179722368000*b^2*Sqrt[182*Pi]) + (7480770818413*d^8*K0^2*M^4*u^6)/
       (63262273536000*b^2*Sqrt[182*Pi]) + (100994435651*d^10*K0^2*M^4*u^6)/
       (15815568384000*b^2*Sqrt[182*Pi]) - (26933365873*d^12*K0^2*M^4*u^6)/
       (12652454707200*b^2*Sqrt[182*Pi]) + (179042063*d^14*K0^2*M^4*u^6)/
       (790778419200*b^2*Sqrt[182*Pi]) - (143771*d^16*K0^2*M^4*u^6)/
       (9923493888*b^2*Sqrt[182*Pi]) + (1971234238877*K1^2*M^4*u^6)/
       (166063468032000*b^2*Sqrt[182*Pi]) - 
      (190939871473777*d^4*K1^2*M^4*u^6)/(1328507744256000*b^2*
        Sqrt[182*Pi]) - (4608907573771*d^6*K1^2*M^4*u^6)/
       (23723352576000*b^2*Sqrt[182*Pi]) + (1003619809741*d^8*K1^2*M^4*u^6)/
       (5751115776000*b^2*Sqrt[182*Pi]) + (439103181*d^10*K1^2*M^4*u^6)/
       (53251072000*b^2*Sqrt[182*Pi]) - (35941461923*d^12*K1^2*M^4*u^6)/
       (12652454707200*b^2*Sqrt[182*Pi]) + (174945073*d^14*K1^2*M^4*u^6)/
       (527185612800*b^2*Sqrt[182*Pi]) - (266695423*d^16*K1^2*M^4*u^6)/
       (12652454707200*b^2*Sqrt[182*Pi]) + (514289501189*K0*K1*M^4*u^7)/
       (78147514368000*b^2*Sqrt[182*Pi]) + (46347189020707*d^2*K0*K1*M^4*u^7)/
       (664253872128000*b^2*Sqrt[182*Pi]) - 
      (48964773438809*d^4*K0*K1*M^4*u^7)/(664253872128000*b^2*Sqrt[182*Pi]) - 
      (8182135893163*d^6*K0*K1*M^4*u^7)/(94893410304000*b^2*Sqrt[182*Pi]) + 
      (638569481609*d^8*K0*K1*M^4*u^7)/(7907784192000*b^2*Sqrt[182*Pi]) + 
      (40076319511*d^10*K0*K1*M^4*u^7)/(10543712256000*b^2*Sqrt[182*Pi]) - 
      (2336973517*d^12*K0*K1*M^4*u^7)/(2108742451200*b^2*Sqrt[182*Pi]) + 
      (951531193*d^14*K0*K1*M^4*u^7)/(6326227353600*b^2*Sqrt[182*Pi]) - 
      (139691269*d^16*K0*K1*M^4*u^7)/(12652454707200*b^2*Sqrt[182*Pi]) + 
      (1430569501663*d^2*K0^2*M^4*u^8)/(265701548851200*Sqrt[182]*b^2*
        Sqrt[Pi]) + (218183434643*d^2*K1^2*M^4*u^8)/(38507470848000*Sqrt[182]*
        b^2*Sqrt[Pi]) + (5003659123*K0^2*M^4*u^8)/(9661874503680*b^2*
        Sqrt[182*Pi]) - (3457226433293*d^4*K0^2*M^4*u^8)/
       (664253872128000*b^2*Sqrt[182*Pi]) - (1405381193831*d^6*K0^2*M^4*u^8)/
       (189786820608000*b^2*Sqrt[182*Pi]) + (392424853607*d^8*K0^2*M^4*u^8)/
       (63262273536000*b^2*Sqrt[182*Pi]) + (11986304047*d^10*K0^2*M^4*u^8)/
       (21087424512000*b^2*Sqrt[182*Pi]) - (273947*d^12*K0^2*M^4*u^8)/
       (8334950400*b^2*Sqrt[182*Pi]) - (55331909*d^14*K0^2*M^4*u^8)/
       (1807493529600*b^2*Sqrt[182*Pi]) - (1733827*d^16*K0^2*M^4*u^8)/
       (5060981882880*b^2*Sqrt[182*Pi]) + (3217098431203*K1^2*M^4*u^8)/
       (5314030977024000*b^2*Sqrt[182*Pi]) - (215353742761*d^4*K1^2*M^4*u^8)/
       (38507470848000*b^2*Sqrt[182*Pi]) - (3174514563643*d^6*K1^2*M^4*u^8)/
       (379573641216000*b^2*Sqrt[182*Pi]) + (1485888206069*d^8*K1^2*M^4*u^8)/
       (189786820608000*b^2*Sqrt[182*Pi]) - (51146829941*d^10*K1^2*M^4*u^8)/
       (379573641216000*b^2*Sqrt[182*Pi]) - (50282801*d^12*K1^2*M^4*u^8)/
       (1331837337600*b^2*Sqrt[182*Pi]) + (747036553*d^14*K1^2*M^4*u^8)/
       (25304909414400*b^2*Sqrt[182*Pi]) - (90052103*d^16*K1^2*M^4*u^8)/
       (50609818828800*b^2*Sqrt[182*Pi]) + 
      (58615411*d^14*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^9)/(4744670515200*b^2) - 
      (26582207117*K0*K1*M^4*u^9)/(318841858621440*b^2*Sqrt[182*Pi]) - 
      (41408016721*d^2*K0*K1*M^4*u^9)/(99638080819200*b^2*Sqrt[182*Pi]) + 
      (42209408243*d^4*K0*K1*M^4*u^9)/(398552323276800*b^2*Sqrt[182*Pi]) + 
      (2682979373*d^6*K0*K1*M^4*u^9)/(4744670515200*b^2*Sqrt[182*Pi]) + 
      (8152784753*d^8*K0*K1*M^4*u^9)/(7591472824320*b^2*Sqrt[182*Pi]) - 
      (7289366191*d^10*K0*K1*M^4*u^9)/(4744670515200*b^2*Sqrt[182*Pi]) + 
      (504600983*d^12*K0*K1*M^4*u^9)/(3795736412160*b^2*Sqrt[182*Pi]) - 
      (271508821*d^16*K0*K1*M^4*u^9)/(75914728243200*b^2*Sqrt[182*Pi]) - 
      (379817443*d^14*K0^2*M^4*Sqrt[13/(14*Pi)]*u^10)/(75914728243200*b^2) + 
      (47614977581*d^8*K1^2*M^4*Sqrt[13/(14*Pi)]*u^10)/
       (1138720923648000*b^2) + (262282588523*d^2*K0^2*M^4*u^10)/
       (7971046465536000*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (57162071641*d^2*K1^2*M^4*u^10)/(1708081385472000*Sqrt[182]*b^2*
        Sqrt[Pi]) - (14334098659*K0^2*M^4*u^10)/(937770172416000*b^2*
        Sqrt[182*Pi]) - (1368300681169*d^4*K0^2*M^4*u^10)/
       (7971046465536000*b^2*Sqrt[182*Pi]) - (7904379071*d^6*K0^2*M^4*u^10)/
       (25304909414400*b^2*Sqrt[182*Pi]) + (407607439*d^8*K0^2*M^4*u^10)/
       (593083814400*b^2*Sqrt[182*Pi]) + (8572718417*d^10*K0^2*M^4*u^10)/
       (75914728243200*b^2*Sqrt[182*Pi]) - (1860168701*d^12*K0^2*M^4*u^10)/
       (6901338931200*b^2*Sqrt[182*Pi]) + (10915297*d^16*K0^2*M^4*u^10)/
       (13802677862400*b^2*Sqrt[182*Pi]) - (2440592533*K1^2*M^4*u^10)/
       (207040167936000*b^2*Sqrt[182*Pi]) + (52627857089*d^4*K1^2*M^4*u^10)/
       (854040692736000*b^2*Sqrt[182*Pi]) - (182076036271*d^6*K1^2*M^4*u^10)/
       (341616277094400*b^2*Sqrt[182*Pi]) + (14025885221*d^10*K1^2*M^4*u^10)/
       (113872092364800*b^2*Sqrt[182*Pi]) - (442023451*d^12*K1^2*M^4*u^10)/
       (2588002099200*b^2*Sqrt[182*Pi]) - (486975173*d^14*K1^2*M^4*u^10)/
       (10352008396800*b^2*Sqrt[182*Pi]) + (69510613*d^16*K1^2*M^4*u^10)/
       (91097673891840*b^2*Sqrt[182*Pi]) + 
      (85789099273*d^2*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^11)/
       (11956569698304000*b^2) - (10154594761*K0*K1*M^4*u^11)/
       (3985523232768000*b^2*Sqrt[182*Pi]) + 
      (640328245019*d^4*K0*K1*M^4*u^11)/(2391313939660800*b^2*Sqrt[182*Pi]) - 
      (74605058497*d^6*K0*K1*M^4*u^11)/(341616277094400*b^2*Sqrt[182*Pi]) - 
      (243973812491*d^8*K0*K1*M^4*u^11)/(569360461824000*b^2*Sqrt[182*Pi]) + 
      (308949661*d^10*K0*K1*M^4*u^11)/(10352008396800*b^2*Sqrt[182*Pi]) + 
      (4981715273*d^12*K0*K1*M^4*u^11)/(22774418472960*b^2*Sqrt[182*Pi]) + 
      (4527892991*d^14*K0*K1*M^4*u^11)/(113872092364800*b^2*Sqrt[182*Pi]) + 
      (2501131*d^16*K0*K1*M^4*u^11)/(56936046182400*b^2*Sqrt[182*Pi]) - 
      (12260252947*K0^2*M^4*Sqrt[7/(26*Pi)]*u^12)/(10566237202709760000*
        b^2) + (143914607*d^8*K1^2*M^4*Sqrt[13/(14*Pi)]*u^12)/
       (29966340096000*b^2) - (62145964877*d^2*K0^2*M^4*u^12)/
       (11956569698304000*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (5161606321*d^2*K1^2*M^4*u^12)/(1086960881664000*Sqrt[182]*b^2*
        Sqrt[Pi]) - (2222350570227059*K0^2*M^4*u^12)/(8283929966924451840000*
        b^2*Sqrt[182*Pi]) - (373656336839*d^4*K0^2*M^4*u^12)/
       (11956569698304000*b^2*Sqrt[182*Pi]) + (19705811*d^6*K0^2*M^4*u^12)/
       (2970576322560*b^2*Sqrt[182*Pi]) + (7737336647*d^8*K0^2*M^4*u^12)/
       (113872092364800*b^2*Sqrt[182*Pi]) - (4634352707*d^10*K0^2*M^4*u^12)/
       (569360461824000*b^2*Sqrt[182*Pi]) - (2832887597*d^12*K0^2*M^4*u^12)/
       (113872092364800*b^2*Sqrt[182*Pi]) - (533262679*d^14*K0^2*M^4*u^12)/
       (113872092364800*b^2*Sqrt[182*Pi]) - (1773349*d^16*K0^2*M^4*u^12)/
       (11387209236480*b^2*Sqrt[182*Pi]) - (670691893*K1^2*M^4*u^12)/
       (2391313939660800*b^2*Sqrt[182*Pi]) - (346101473801*d^4*K1^2*M^4*u^12)/
       (11956569698304000*b^2*Sqrt[182*Pi]) + (3979066537*d^6*K1^2*M^4*u^12)/
       (569360461824000*b^2*Sqrt[182*Pi]) - (144594343*d^10*K1^2*M^4*u^12)/
       (16267441766400*b^2*Sqrt[182*Pi]) - (4252003573*d^12*K1^2*M^4*u^12)/
       (189786820608000*b^2*Sqrt[182*Pi]) - (153266891*d^14*K1^2*M^4*u^12)/
       (37957364121600*b^2*Sqrt[182*Pi]) - (11911*d^16*K1^2*M^4*u^12)/
       (103145011200*b^2*Sqrt[182*Pi]) + (5046714919057*d^12*K0*K1*M^4*
        Sqrt[7/(26*Pi)]*u^13)/(2167433272350720000*b^2) + 
      (26125963*d^6*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^13)/(427020346368000*b^2) - 
      (22500077*K0*K1*M^4*u^13)/(2989142424576000*b^2*Sqrt[182*Pi]) + 
      (545656477*d^2*K0*K1*M^4*u^13)/(597828484915200*b^2*Sqrt[182*Pi]) + 
      (14116868411*d^4*K0*K1*M^4*u^13)/(2989142424576000*b^2*Sqrt[182*Pi]) - 
      (19871627*d^8*K0*K1*M^4*u^13)/(1757285376000*b^2*Sqrt[182*Pi]) - 
      (234207937*d^10*K0*K1*M^4*u^13)/(142340115456000*b^2*Sqrt[182*Pi]) - 
      (170166408175963*d^12*K0*K1*M^4*u^13)/(15172032906455040000*b^2*
        Sqrt[182*Pi]) + (704117*d^14*K0*K1*M^4*u^13)/(517600419840*b^2*
        Sqrt[182*Pi]) + (2683*d^16*K0*K1*M^4*u^13)/(30943503360*b^2*
        Sqrt[182*Pi]) - (18409*d^12*K1^2*M^4*Sqrt[7/(26*Pi)]*u^14)/
       (924286464000*b^2) + (173*K0^2*M^4*Sqrt[13/(14*Pi)]*u^14)/
       (52684328448000*b^2) + (299309653*d^4*K0^2*M^4*Sqrt[13/(14*Pi)]*u^14)/
       (127785838650624000*b^2) - (47573*K1^2*M^4*Sqrt[13/(14*Pi)]*u^14)/
       (996380808192000*b^2) - (2805976121*d^6*K1^2*M^4*Sqrt[13/(14*Pi)]*
        u^14)/(390456729210240000*b^2) - (4703099*d^2*K0^2*M^4*u^14)/
       (298914242457600*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (22536517*d^2*K1^2*M^4*u^14)/(1494571212288000*Sqrt[182]*b^2*
        Sqrt[Pi]) - (37418527*K0^2*M^4*u^14)/(56793706066944000*b^2*
        Sqrt[182*Pi]) - (39024453959*d^4*K0^2*M^4*u^14)/
       (255571677301248000*b^2*Sqrt[182*Pi]) - (6727739*d^6*K0^2*M^4*u^14)/
       (71170057728000*b^2*Sqrt[182*Pi]) + (186469*d^8*K0^2*M^4*u^14)/
       (624298752000*b^2*Sqrt[182*Pi]) + (11814119*d^10*K0^2*M^4*u^14)/
       (71170057728000*b^2*Sqrt[182*Pi]) - (1811*d^12*K0^2*M^4*u^14)/
       (12323819520*b^2*Sqrt[182*Pi]) - (368399*d^14*K0^2*M^4*u^14)/
       (4744670515200*b^2*Sqrt[182*Pi]) - (66067*d^16*K0^2*M^4*u^14)/
       (9489341030400*b^2*Sqrt[182*Pi]) - (173923801*d^4*K1^2*M^4*u^14)/
       (1494571212288000*b^2*Sqrt[182*Pi]) + (7988927707*d^6*K1^2*M^4*u^14)/
       (1561826916840960000*b^2*Sqrt[182*Pi]) + (846169*d^8*K1^2*M^4*u^14)/
       (2965419072000*b^2*Sqrt[182*Pi]) + (1213213*d^10*K1^2*M^4*u^14)/
       (7907784192000*b^2*Sqrt[182*Pi]) - (147473*d^14*K1^2*M^4*u^14)/
       (2033430220800*b^2*Sqrt[182*Pi]) - (183461*d^16*K1^2*M^4*u^14)/
       (28468023091200*b^2*Sqrt[182*Pi]) - 
      (281*d^10*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^15)/(77023872000*b^2) - 
      (K0*K1*M^4*Sqrt[13/(14*Pi)]*u^15)/(4852503936000*b^2) + 
      (31*d^16*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^15)/(3558502886400*b^2) - 
      (29*K0*K1*M^4*u^15)/(4852503936000*b^2*Sqrt[182*Pi]) + 
      (1289*d^2*K0*K1*M^4*u^15)/(970500787200*b^2*Sqrt[182*Pi]) + 
      (11563*d^4*K0*K1*M^4*u^15)/(970500787200*b^2*Sqrt[182*Pi]) + 
      (1759*d^6*K0*K1*M^4*u^15)/(138642969600*b^2*Sqrt[182*Pi]) - 
      (18803*d^8*K0*K1*M^4*u^15)/(693214848000*b^2*Sqrt[182*Pi]) + 
      (3529*d^12*K0*K1*M^4*u^15)/(231071616000*b^2*Sqrt[182*Pi]) + 
      (1123*d^14*K0*K1*M^4*u^15)/(107833420800*b^2*Sqrt[182*Pi]) + 
      (31*d^16*K0*K1*M^4*u^15)/(32949100800*b^2*Sqrt[182*Pi]) - 
      (d^6*K0^2*M^4*Sqrt[7/(26*Pi)]*u^16)/(28883952000*b^2) + 
      (11*d^8*K0^2*M^4*Sqrt[7/(26*Pi)]*u^16)/(173303712000*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(26*Pi)]*u^16)/(28883952000*b^2) + 
      (11*d^8*K1^2*M^4*Sqrt[7/(26*Pi)]*u^16)/(173303712000*b^2) - 
      (d^12*K0^2*M^4*Sqrt[13/(14*Pi)]*u^16)/(53916710400*b^2) - 
      (d^12*K1^2*M^4*Sqrt[13/(14*Pi)]*u^16)/(53916710400*b^2) - 
      (11*d^2*K0^2*M^4*u^16)/(606562992000*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (11*d^2*K1^2*M^4*u^16)/(606562992000*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^16)/(2426251968000*b^2*Sqrt[182*Pi]) - 
      (d^4*K0^2*M^4*u^16)/(6065629920*b^2*Sqrt[182*Pi]) + 
      (11*d^10*K0^2*M^4*u^16)/(28883952000*b^2*Sqrt[182*Pi]) + 
      (d^12*K0^2*M^4*u^16)/(29953728000*b^2*Sqrt[182*Pi]) - 
      (d^14*K0^2*M^4*u^16)/(5776790400*b^2*Sqrt[182*Pi]) - 
      (d^16*K0^2*M^4*u^16)/(53916710400*b^2*Sqrt[182*Pi]) - 
      (K1^2*M^4*u^16)/(2426251968000*b^2*Sqrt[182*Pi]) - 
      (d^4*K1^2*M^4*u^16)/(6065629920*b^2*Sqrt[182*Pi]) + 
      (11*d^10*K1^2*M^4*u^16)/(28883952000*b^2*Sqrt[182*Pi]) + 
      (d^12*K1^2*M^4*u^16)/(29953728000*b^2*Sqrt[182*Pi]) - 
      (d^14*K1^2*M^4*u^16)/(5776790400*b^2*Sqrt[182*Pi]) - 
      (d^16*K1^2*M^4*u^16)/(53916710400*b^2*Sqrt[182*Pi]))/Pi, 0, 
    ((389658323*d^6*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(16736051200*b^2) + 
      (27839483*d^12*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(25104076800*b^2) - 
      (2929467*d^14*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(16736051200*b^2) + 
      (9517*d^16*K0^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(760729600*b^2) - 
      (12595393*d^8*K1^2*M^4*Sqrt[7/(26*Pi)]*u^2)/(1968947200*b^2) - 
      (138262441*d^10*K0^2*M^4*Sqrt[13/(14*Pi)]*u^2)/(100416307200*b^2) - 
      (61*d^18*K0^2*M^4*Sqrt[91/(2*Pi)]*u^2)/(2434334720*b^2) - 
      (1107*d^18*K1^2*M^4*Sqrt[91/(2*Pi)]*u^2)/(6085836800*b^2) + 
      (7200894047*d^2*K0^2*M^4*u^2)/(401665228800*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (901646679*d^2*K1^2*M^4*u^2)/(66944204800*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (176018253*K0^2*M^4*u^2)/(33472102400*b^2*Sqrt[182*Pi]) - 
      (239725713*d^4*K0^2*M^4*u^2)/(1968947200*b^2*Sqrt[182*Pi]) - 
      (5230919*d^8*K0^2*M^4*u^2)/(98447360*b^2*Sqrt[182*Pi]) + 
      (22618753*K1^2*M^4*u^2)/(5020815360*b^2*Sqrt[182*Pi]) - 
      (8599315843*d^4*K1^2*M^4*u^2)/(100416307200*b^2*Sqrt[182*Pi]) + 
      (1885718953*d^6*K1^2*M^4*u^2)/(16736051200*b^2*Sqrt[182*Pi]) + 
      (2046907*d^10*K1^2*M^4*u^2)/(10041630720*b^2*Sqrt[182*Pi]) - 
      (95249807*d^12*K1^2*M^4*u^2)/(100416307200*b^2*Sqrt[182*Pi]) + 
      (783141*d^14*K1^2*M^4*u^2)/(1521459200*b^2*Sqrt[182*Pi]) + 
      (44483*d^16*K1^2*M^4*u^2)/(3042918400*b^2*Sqrt[182*Pi]) - 
      (49919*d^18*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^3)/(24343347200*b^2) + 
      (23071467981*K0*K1*M^4*u^3)/(2343047168000*b^2*Sqrt[182*Pi]) - 
      (15992879674769*d^2*K0*K1*M^4*u^3)/(84349698048000*b^2*Sqrt[182*Pi]) - 
      (665897786161*d^4*K0*K1*M^4*u^3)/(2108742451200*b^2*Sqrt[182*Pi]) + 
      (1910670329*d^6*K0*K1*M^4*u^3)/(1685376000*b^2*Sqrt[182*Pi]) - 
      (4112595255469*d^8*K0*K1*M^4*u^3)/(7029141504000*b^2*Sqrt[182*Pi]) - 
      (1744698163753*d^10*K0*K1*M^4*u^3)/(21087424512000*b^2*Sqrt[182*Pi]) + 
      (34047917663*d^12*K0*K1*M^4*u^3)/(1004163072000*b^2*Sqrt[182*Pi]) - 
      (287535749*d^14*K0*K1*M^4*u^3)/(62760192000*b^2*Sqrt[182*Pi]) + 
      (2279721*d^16*K0*K1*M^4*u^3)/(6085836800*b^2*Sqrt[182*Pi]) + 
      (215740817*d^12*K0^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(118136832000*b^2) + 
      (229623*d^16*K0^2*M^4*Sqrt[7/(26*Pi)]*u^4)/(12171673600*b^2) - 
      (767*d^18*K0^2*M^4*Sqrt[13/(14*Pi)]*u^4)/(1281228800*b^2) - 
      (8319967418107*d^2*K0^2*M^4*u^4)/(84349698048000*Sqrt[182]*b^2*
        Sqrt[Pi]) - (537038420880007*d^2*K1^2*M^4*u^4)/
       (984079810560000*Sqrt[182]*b^2*Sqrt[Pi]) + (415031017*K0^2*M^4*u^4)/
       (585761792000*b^2*Sqrt[182*Pi]) - (35533764193*d^4*K0^2*M^4*u^4)/
       (496174694400*b^2*Sqrt[182*Pi]) + (8966104510949*d^6*K0^2*M^4*u^4)/
       (21087424512000*b^2*Sqrt[182*Pi]) - (1100332354903*d^8*K0^2*M^4*u^4)/
       (4686094336000*b^2*Sqrt[182*Pi]) - (675377334509*d^10*K0^2*M^4*u^4)/
       (21087424512000*b^2*Sqrt[182*Pi]) - (90688363*d^14*K0^2*M^4*u^4)/
       (52850688000*b^2*Sqrt[182*Pi]) - (459707592293*K1^2*M^4*u^4)/
       (16401330176000*b^2*Sqrt[182*Pi]) + (562824005149279*d^4*K1^2*M^4*u^4)/
       (2214179573760000*b^2*Sqrt[182*Pi]) + 
      (14633570439799*d^6*K1^2*M^4*u^4)/(12033584640000*b^2*Sqrt[182*Pi]) - 
      (7436349472823*d^8*K1^2*M^4*u^4)/(8786426880000*b^2*Sqrt[182*Pi]) - 
      (25145105244737*d^10*K1^2*M^4*u^4)/(316311367680000*b^2*Sqrt[182*Pi]) + 
      (34662510611*d^12*K1^2*M^4*u^4)/(1026984960000*b^2*Sqrt[182*Pi]) - 
      (189563282341*d^14*K1^2*M^4*u^4)/(39538920960000*b^2*Sqrt[182*Pi]) + 
      (32276803319*d^16*K1^2*M^4*u^4)/(79077841920000*b^2*Sqrt[182*Pi]) - 
      (5573694551*d^18*K1^2*M^4*u^4)/(253049094144000*b^2*Sqrt[182*Pi]) + 
      (85771512828341*d^6*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^5)/
       (1107089786880000*b^2) - (364188016447*d^8*K0*K1*M^4*Sqrt[13/(14*Pi)]*
        u^5)/(6589820160000*b^2) - (10813360781*d^10*K0*K1*M^4*
        Sqrt[13/(14*Pi)]*u^5)/(2053969920000*b^2) - 
      (1221268283959*K0*K1*M^4*u^5)/(44283591475200*b^2*Sqrt[182*Pi]) - 
      (196160995839299*d^2*K0*K1*M^4*u^5)/(402578104320000*b^2*
        Sqrt[182*Pi]) + (27234145624097*d^4*K0*K1*M^4*u^5)/
       (100644526080000*b^2*Sqrt[182*Pi]) + (271443621509*d^12*K0*K1*M^4*u^5)/
       (9884730240000*b^2*Sqrt[182*Pi]) - (602518048039*d^14*K0*K1*M^4*u^5)/
       (158155683840000*b^2*Sqrt[182*Pi]) + (12866789497*d^16*K0*K1*M^4*u^5)/
       (39538920960000*b^2*Sqrt[182*Pi]) - (2206336273*d^18*K0*K1*M^4*u^5)/
       (126524547072000*b^2*Sqrt[182*Pi]) - 
      (16069070687*d^14*K0^2*M^4*Sqrt[7/(26*Pi)]*u^6)/(180749352960000*b^2) - 
      (1698178763107019*d^2*K0^2*M^4*u^6)/(17713436590080000*Sqrt[182]*b^2*
        Sqrt[Pi]) - (1115716155366643*d^2*K1^2*M^4*u^6)/
       (7591472824320000*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (2173287623653*K0^2*M^4*u^6)/(354268731801600*b^2*Sqrt[182*Pi]) + 
      (131700937188967*d^4*K0^2*M^4*u^6)/(1968159621120000*b^2*
        Sqrt[182*Pi]) + (80936515048099*d^6*K0^2*M^4*u^6)/
       (466143068160000*b^2*Sqrt[182*Pi]) - 
      (109970927902597*d^8*K0^2*M^4*u^6)/(843496980480000*b^2*Sqrt[182*Pi]) - 
      (274939367947*d^10*K0^2*M^4*u^6)/(22593669120000*b^2*Sqrt[182*Pi]) + 
      (11568731383091*d^12*K0^2*M^4*u^6)/(2530490941440000*b^2*
        Sqrt[182*Pi]) + (140822174377*d^16*K0^2*M^4*u^6)/
       (2530490941440000*b^2*Sqrt[182*Pi]) - (1554406423*d^18*K0^2*M^4*u^6)/
       (506098188288000*b^2*Sqrt[182*Pi]) - (4771790104201*K1^2*M^4*u^6)/
       (466143068160000*b^2*Sqrt[182*Pi]) + 
      (648946607535691*d^4*K1^2*M^4*u^6)/(5904478863360000*b^2*
        Sqrt[182*Pi]) + (6776501380424011*d^6*K1^2*M^4*u^6)/
       (26570154885120000*b^2*Sqrt[182*Pi]) - 
      (68059358820109*d^8*K1^2*M^4*u^6)/(347322286080000*b^2*Sqrt[182*Pi]) - 
      (3591411192799*d^10*K1^2*M^4*u^6)/(207579335040000*b^2*Sqrt[182*Pi]) + 
      (37265247435881*d^12*K1^2*M^4*u^6)/(5904478863360000*b^2*
        Sqrt[182*Pi]) - (1110675215599*d^14*K1^2*M^4*u^6)/
       (1265245470720000*b^2*Sqrt[182*Pi]) + (70763551693*d^16*K1^2*M^4*u^6)/
       (843496980480000*b^2*Sqrt[182*Pi]) - (325001381*d^18*K1^2*M^4*u^6)/
       (72299741184000*b^2*Sqrt[182*Pi]) + 
      (90147847*d^16*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^7)/(28755578880000*b^2) - 
      (524468039219*K0*K1*M^4*u^7)/(86266736640000*b^2*Sqrt[182*Pi]) - 
      (137003367870779*d^2*K0*K1*M^4*u^7)/(1771343659008000*b^2*
        Sqrt[182*Pi]) + (26662429910789*d^4*K0*K1*M^4*u^7)/
       (415158670080000*b^2*Sqrt[182*Pi]) + 
      (1644356924456321*d^6*K0*K1*M^4*u^7)/(13285077442560000*b^2*
        Sqrt[182*Pi]) - (36272036921801*d^8*K0*K1*M^4*u^7)/
       (369029928960000*b^2*Sqrt[182*Pi]) - (631010899447*d^10*K0*K1*M^4*u^7)/
       (72201507840000*b^2*Sqrt[182*Pi]) + (1549242256321*d^12*K0*K1*M^4*u^7)/
       (553544893440000*b^2*Sqrt[182*Pi]) - (1782588123*d^14*K0*K1*M^4*u^7)/
       (4686094336000*b^2*Sqrt[182*Pi]) - (22303097*d^18*K0*K1*M^4*u^7)/
       (9372188672000*b^2*Sqrt[182*Pi]) - (2346088795313*d^8*K1^2*M^4*
        Sqrt[13/(14*Pi)]*u^8)/(2796858408960000*b^2) - 
      (392363537556491*d^2*K0^2*M^4*u^8)/(53140309770240000*Sqrt[182]*b^2*
        Sqrt[Pi]) - (2673747605639713*d^2*K1^2*M^4*u^8)/
       (318841858621440000*Sqrt[182]*b^2*Sqrt[Pi]) - 
      (8289651929929*K0^2*M^4*u^8)/(13285077442560000*b^2*Sqrt[182*Pi]) + 
      (1322366818943*d^4*K0^2*M^4*u^8)/(212561239080960*b^2*Sqrt[182*Pi]) + 
      (310312649902327*d^6*K0^2*M^4*u^8)/(26570154885120000*b^2*
        Sqrt[182*Pi]) - (26898498831173*d^8*K0^2*M^4*u^8)/
       (2952239431680000*b^2*Sqrt[182*Pi]) - 
      (1413049004131*d^10*K0^2*M^4*u^8)/(1328507744256000*b^2*Sqrt[182*Pi]) + 
      (877377284129*d^12*K0^2*M^4*u^8)/(2952239431680000*b^2*Sqrt[182*Pi]) - 
      (4737368459*d^14*K0^2*M^4*u^8)/(1265245470720000*b^2*Sqrt[182*Pi]) - 
      (13944308921*d^16*K0^2*M^4*u^8)/(1265245470720000*b^2*Sqrt[182*Pi]) - 
      (76960021*d^18*K0^2*M^4*u^8)/(506098188288000*b^2*Sqrt[182*Pi]) - 
      (7582716039623*K1^2*M^4*u^8)/(9963808081920000*b^2*Sqrt[182*Pi]) + 
      (105840974558117*d^4*K1^2*M^4*u^8)/(14492811755520000*b^2*
        Sqrt[182*Pi]) + (702154132679851*d^6*K1^2*M^4*u^8)/
       (53140309770240000*b^2*Sqrt[182*Pi]) - 
      (423959613797*d^10*K1^2*M^4*u^8)/(738059857920000*b^2*Sqrt[182*Pi]) + 
      (517734663977*d^12*K1^2*M^4*u^8)/(3542687318016000*b^2*Sqrt[182*Pi]) - 
      (38291926133*d^14*K1^2*M^4*u^8)/(843496980480000*b^2*Sqrt[182*Pi]) + 
      (8001928301*d^16*K1^2*M^4*u^8)/(843496980480000*b^2*Sqrt[182*Pi]) - 
      (131291231*d^18*K1^2*M^4*u^8)/(337398792192000*b^2*Sqrt[182*Pi]) - 
      (183620547431*K0*K1*M^4*u^9)/(1811601469440000*b^2*Sqrt[182*Pi]) - 
      (5939463367141*d^2*K0*K1*M^4*u^9)/(5693604618240000*b^2*Sqrt[182*Pi]) + 
      (2286664002157*d^4*K0*K1*M^4*u^9)/(1992761616384000*b^2*Sqrt[182*Pi]) + 
      (22406910576779*d^6*K0*K1*M^4*u^9)/(19927616163840000*b^2*
        Sqrt[182*Pi]) - (14185184953*d^8*K0*K1*M^4*u^9)/
       (9884730240000*b^2*Sqrt[182*Pi]) + (189948874613*d^10*K0*K1*M^4*u^9)/
       (237233525760000*b^2*Sqrt[182*Pi]) - (239015320681*d^12*K0*K1*M^4*u^9)/
       (474467051520000*b^2*Sqrt[182*Pi]) - (9231570499*d^14*K0*K1*M^4*u^9)/
       (189786820608000*b^2*Sqrt[182*Pi]) + (1114722251*d^16*K0*K1*M^4*u^9)/
       (18606551040000*b^2*Sqrt[182*Pi]) - (3303109*d^18*K0*K1*M^4*u^9)/
       (6659186688000*b^2*Sqrt[182*Pi]) + (96772909949*d^2*K0^2*M^4*u^10)/
       (1084496117760000*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (203461657094221*d^2*K1^2*M^4*u^10)/(2391313939660800000*Sqrt[182]*b^2*
        Sqrt[Pi]) + (755387255759*K0^2*M^4*u^10)/(79710464655360000*b^2*
        Sqrt[182*Pi]) + (1284168932093*d^4*K0^2*M^4*u^10)/
       (5314030977024000*b^2*Sqrt[182*Pi]) - 
      (25935934219427*d^6*K0^2*M^4*u^10)/(79710464655360000*b^2*
        Sqrt[182*Pi]) - (15185932923377*d^8*K0^2*M^4*u^10)/
       (26570154885120000*b^2*Sqrt[182*Pi]) + 
      (3088888129477*d^10*K0^2*M^4*u^10)/(6642538721280000*b^2*
        Sqrt[182*Pi]) + (577287540769*d^12*K0^2*M^4*u^10)/
       (2415468625920000*b^2*Sqrt[182*Pi]) - 
      (419839601977*d^14*K0^2*M^4*u^10)/(3795736412160000*b^2*Sqrt[182*Pi]) - 
      (965254141*d^16*K0^2*M^4*u^10)/(26359280640000*b^2*Sqrt[182*Pi]) - 
      (1872851*d^18*K0^2*M^4*u^10)/(8033304576000*b^2*Sqrt[182*Pi]) + 
      (1954153099867*K1^2*M^4*u^10)/(217392176332800000*b^2*Sqrt[182*Pi]) + 
      (221327062531*d^4*K1^2*M^4*u^10)/(2362958438400000*b^2*Sqrt[182*Pi]) - 
      (363320814547*d^6*K1^2*M^4*u^10)/(23913139396608000*b^2*Sqrt[182*Pi]) - 
      (5313329140699*d^8*K1^2*M^4*u^10)/(8856718295040000*b^2*Sqrt[182*Pi]) + 
      (627635950819*d^10*K1^2*M^4*u^10)/(2131295846400000*b^2*Sqrt[182*Pi]) + 
      (41155618009637*d^12*K1^2*M^4*u^10)/(199276161638400000*b^2*
        Sqrt[182*Pi]) - (1433810632883*d^14*K1^2*M^4*u^10)/
       (28468023091200000*b^2*Sqrt[182*Pi]) - (6877019819*d^16*K1^2*M^4*u^10)/
       (295771668480000*b^2*Sqrt[182*Pi]) - (82921079*d^18*K1^2*M^4*u^10)/
       (4554883694592000*b^2*Sqrt[182*Pi]) + (16690591180129*K0*K1*M^4*u^11)/
       (4782627879321600000*b^2*Sqrt[182*Pi]) - 
      (229504323011053*d^2*K0*K1*M^4*u^11)/(4782627879321600000*b^2*
        Sqrt[182*Pi]) - (126595039130089*d^4*K0*K1*M^4*u^11)/
       (1195656969830400000*b^2*Sqrt[182*Pi]) + 
      (18812643320677*d^6*K0*K1*M^4*u^11)/(47826278793216000*b^2*
        Sqrt[182*Pi]) + (6189247027813*d^8*K0*K1*M^4*u^11)/
       (159420929310720000*b^2*Sqrt[182*Pi]) - 
      (5698147116797*d^10*K0*K1*M^4*u^11)/(13984292044800000*b^2*
        Sqrt[182*Pi]) - (19924925915051*d^12*K0*K1*M^4*u^11)/
       (398552323276800000*b^2*Sqrt[182*Pi]) + 
      (8207994645329*d^14*K0*K1*M^4*u^11)/(56936046182400000*b^2*
        Sqrt[182*Pi]) + (201260953519*d^16*K0*K1*M^4*u^11)/
       (6506976706560000*b^2*Sqrt[182*Pi]) + (5179465391*d^18*K0*K1*M^4*u^11)/
       (9109767389184000*b^2*Sqrt[182*Pi]) - 
      (18949294803877*d^2*K0^2*M^4*u^12)/(4782627879321600000*Sqrt[182]*b^2*
        Sqrt[Pi]) - (14904505270441*d^2*K1^2*M^4*u^12)/
       (4782627879321600000*Sqrt[182]*b^2*Sqrt[Pi]) + 
      (725363069663*K0^2*M^4*u^12)/(2391313939660800000*b^2*Sqrt[182*Pi]) - 
      (31610688656431*d^4*K0^2*M^4*u^12)/(1195656969830400000*b^2*
        Sqrt[182*Pi]) - (190054583111*d^6*K0^2*M^4*u^12)/
       (6832325541888000*b^2*Sqrt[182*Pi]) + (342222659137*d^8*K0^2*M^4*u^12)/
       (7971046465536000*b^2*Sqrt[182*Pi]) + 
      (3587560478147*d^10*K0^2*M^4*u^12)/(46888508620800000*b^2*
        Sqrt[182*Pi]) - (831583802269*d^12*K0^2*M^4*u^12)/
       (36232029388800000*b^2*Sqrt[182*Pi]) - 
      (1854065724949*d^14*K0^2*M^4*u^12)/(56936046182400000*b^2*
        Sqrt[182*Pi]) - (132076525627*d^16*K0^2*M^4*u^12)/
       (22774418472960000*b^2*Sqrt[182*Pi]) - (1978246873*d^18*K0^2*M^4*u^12)/
       (9109767389184000*b^2*Sqrt[182*Pi]) + (853520255239*K1^2*M^4*u^12)/
       (2391313939660800000*b^2*Sqrt[182*Pi]) - 
      (3356815376749*d^4*K1^2*M^4*u^12)/(170808138547200000*b^2*
        Sqrt[182*Pi]) - (981540927797*d^6*K1^2*M^4*u^12)/
       (47826278793216000*b^2*Sqrt[182*Pi]) + 
      (295190665283*d^8*K1^2*M^4*u^12)/(10869608816640000*b^2*Sqrt[182*Pi]) + 
      (151334368537901*d^10*K1^2*M^4*u^12)/(2391313939660800000*b^2*
        Sqrt[182*Pi]) - (6558663254747*d^12*K1^2*M^4*u^12)/
       (398552323276800000*b^2*Sqrt[182*Pi]) - 
      (1494156413417*d^14*K1^2*M^4*u^12)/(56936046182400000*b^2*
        Sqrt[182*Pi]) - (105862901003*d^16*K1^2*M^4*u^12)/
       (22774418472960000*b^2*Sqrt[182*Pi]) - (7294616353*d^18*K1^2*M^4*u^12)/
       (45548836945920000*b^2*Sqrt[182*Pi]) + (5733068197*K0*K1*M^4*u^13)/
       (54348044083200000*b^2*Sqrt[182*Pi]) + 
      (48956315413*d^2*K0*K1*M^4*u^13)/(27174022041600000*b^2*Sqrt[182*Pi]) + 
      (2161597979953*d^4*K0*K1*M^4*u^13)/(149457121228800000*b^2*
        Sqrt[182*Pi]) + (212355229937*d^6*K0*K1*M^4*u^13)/
       (13587011020800000*b^2*Sqrt[182*Pi]) - 
      (10003111259663*d^8*K0*K1*M^4*u^13)/(298914242457600000*b^2*
        Sqrt[182*Pi]) - (1066172577091*d^10*K0*K1*M^4*u^13)/
       (37364280307200000*b^2*Sqrt[182*Pi]) + 
      (688850926999*d^12*K0*K1*M^4*u^13)/(49819040409600000*b^2*
        Sqrt[182*Pi]) + (32156221063*d^14*K0*K1*M^4*u^13)/
       (2372335257600000*b^2*Sqrt[182*Pi]) + (30923941*d^16*K0*K1*M^4*u^13)/
       (12404367360000*b^2*Sqrt[182*Pi]) + (118890251*d^18*K0*K1*M^4*u^13)/
       (948934103040000*b^2*Sqrt[182*Pi]) - 
      (21208571413*d^4*K1^2*M^4*Sqrt[13/(14*Pi)]*u^14)/
       (298914242457600000*b^2) + (30272348527*d^8*K1^2*M^4*Sqrt[13/(14*Pi)]*
        u^14)/(199276161638400000*b^2) - (6562668731*d^12*K1^2*M^4*
        Sqrt[13/(14*Pi)]*u^14)/(99638080819200000*b^2) - 
      (143137260983*d^2*K0^2*M^4*u^14)/(1195656969830400000*Sqrt[182]*b^2*
        Sqrt[Pi]) - (5884326121*d^2*K1^2*M^4*u^14)/(51985085644800000*
        Sqrt[182]*b^2*Sqrt[Pi]) + (1638290209*K0^2*M^4*u^14)/
       (1195656969830400000*b^2*Sqrt[182*Pi]) - 
      (295085422589*d^4*K0^2*M^4*u^14)/(298914242457600000*b^2*
        Sqrt[182*Pi]) - (359904962663*d^6*K0^2*M^4*u^14)/
       (298914242457600000*b^2*Sqrt[182*Pi]) + 
      (1258259517467*d^8*K0^2*M^4*u^14)/(597828484915200000*b^2*
        Sqrt[182*Pi]) + (1431718901471*d^10*K0^2*M^4*u^14)/
       (597828484915200000*b^2*Sqrt[182*Pi]) - 
      (89361850439*d^12*K0^2*M^4*u^14)/(99638080819200000*b^2*Sqrt[182*Pi]) - 
      (14987056439*d^14*K0^2*M^4*u^14)/(14234011545600000*b^2*Sqrt[182*Pi]) - 
      (2581236919*d^16*K0^2*M^4*u^14)/(11387209236480000*b^2*Sqrt[182*Pi]) - 
      (154395271*d^18*K0^2*M^4*u^14)/(11387209236480000*b^2*Sqrt[182*Pi]) + 
      (1897759639*K1^2*M^4*u^14)/(1195656969830400000*b^2*Sqrt[182*Pi]) - 
      (36283472483*d^6*K1^2*M^4*u^14)/(33212693606400000*b^2*Sqrt[182*Pi]) + 
      (249173423*d^10*K1^2*M^4*u^14)/(114416934912000*b^2*Sqrt[182*Pi]) - 
      (13607519483*d^14*K1^2*M^4*u^14)/(14234011545600000*b^2*Sqrt[182*Pi]) - 
      (2299871881*d^16*K1^2*M^4*u^14)/(11387209236480000*b^2*Sqrt[182*Pi]) - 
      (4132319*d^18*K1^2*M^4*u^14)/(345066946560000*b^2*Sqrt[182*Pi]) + 
      (30133*d^16*K0*K1*M^4*Sqrt[7/(26*Pi)]*u^15)/(4107939840000*b^2) + 
      (43029421*K0*K1*M^4*u^15)/(99638080819200000*b^2*Sqrt[182*Pi]) + 
      (16392683*d^2*K0*K1*M^4*u^15)/(1230099763200000*b^2*Sqrt[182*Pi]) + 
      (9925695677*d^4*K0*K1*M^4*u^15)/(74728560614400000*b^2*Sqrt[182*Pi]) + 
      (17184189367*d^6*K0*K1*M^4*u^15)/(74728560614400000*b^2*Sqrt[182*Pi]) - 
      (39514158763*d^8*K0*K1*M^4*u^15)/(149457121228800000*b^2*
        Sqrt[182*Pi]) - (67063044821*d^10*K0*K1*M^4*u^15)/
       (149457121228800000*b^2*Sqrt[182*Pi]) + (5891383*d^12*K0*K1*M^4*u^15)/
       (72201507840000*b^2*Sqrt[182*Pi]) + (142568311*d^14*K0*K1*M^4*u^15)/
       (711700577280000*b^2*Sqrt[182*Pi]) + (1340063*d^18*K0*K1*M^4*u^15)/
       (406686044160000*b^2*Sqrt[182*Pi]) + 
      (587*K0^2*M^4*Sqrt[13/(14*Pi)]*u^16)/(26374786099200000*b^2) + 
      (48359*d^12*K0^2*M^4*Sqrt[13/(14*Pi)]*u^16)/(47554538572800000*b^2) + 
      (40163*d^16*K0^2*M^4*Sqrt[13/(14*Pi)]*u^16)/(8369598788812800*b^2) - 
      (10079*d^18*K0^2*M^4*Sqrt[13/(14*Pi)]*u^16)/(948934103040000*b^2) + 
      (144979853*d^2*K1^2*M^4*Sqrt[13/(14*Pi)]*u^16)/(36093894776755200000*
        b^2) + (3210121*d^4*K1^2*M^4*Sqrt[13/(14*Pi)]*u^16)/
       (6015649129459200000*b^2) - (115715297*d^6*K1^2*M^4*Sqrt[13/(14*Pi)]*
        u^16)/(736610097484800000*b^2) - 
      (1812697*d^14*K1^2*M^4*Sqrt[13/(14*Pi)]*u^16)/(3558502886400000*b^2) + 
      (2946359*d^16*K1^2*M^4*Sqrt[13/(14*Pi)]*u^16)/(69746656573440000*b^2) - 
      (36151*d^18*K1^2*M^4*Sqrt[13/(14*Pi)]*u^16)/(66840545882880000*b^2) - 
      (29472427*d^2*K0^2*M^4*u^16)/(99638080819200000*Sqrt[182]*b^2*
        Sqrt[Pi]) - (9797213539*d^2*K1^2*M^4*u^16)/(28875115821404160000*
        Sqrt[182]*b^2*Sqrt[Pi]) + (142837*K0^2*M^4*u^16)/
       (89674272737280000*b^2*Sqrt[182*Pi]) - (250936783*d^4*K0^2*M^4*u^16)/
       (74728560614400000*b^2*Sqrt[182*Pi]) - (77250319*d^6*K0^2*M^4*u^16)/
       (10675508659200000*b^2*Sqrt[182*Pi]) + (363200951*d^8*K0^2*M^4*u^16)/
       (74728560614400000*b^2*Sqrt[182*Pi]) + (40464637*d^10*K0^2*M^4*u^16)/
       (2622054758400000*b^2*Sqrt[182*Pi]) - (4999481*d^12*K0^2*M^4*u^16)/
       (16346872634400000*b^2*Sqrt[182*Pi]) - (140443*d^14*K0^2*M^4*u^16)/
       (20334302208000*b^2*Sqrt[182*Pi]) - (445589009*d^16*K0^2*M^4*u^16)/
       (209239969720320000*b^2*Sqrt[182*Pi]) + (25771*K1^2*M^4*u^16)/
       (12454760102400000*b^2*Sqrt[182*Pi]) - (4699079507*d^4*K1^2*M^4*u^16)/
       (1443755791070208000*b^2*Sqrt[182*Pi]) - (221322977*d^6*K1^2*M^4*u^16)/
       (45230444582400000*b^2*Sqrt[182*Pi]) + (9202163*d^8*K1^2*M^4*u^16)/
       (1949440711680000*b^2*Sqrt[182*Pi]) + (2214022973*d^10*K1^2*M^4*u^16)/
       (149457121228800000*b^2*Sqrt[182*Pi]) - (3147*d^12*K1^2*M^4*u^16)/
       (9318937600000*b^2*Sqrt[182*Pi]) - (384017*d^16*K1^2*M^4*u^16)/
       (152174523432960*b^2*Sqrt[182*Pi]) - (14811653*d^18*K1^2*M^4*u^16)/
       (118827637125120000*b^2*Sqrt[182*Pi]) + 
      (173*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^17)/(81845566387200000*b^2) - 
      (3727*d^2*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^17)/(27281855462400000*b^2) - 
      (40903*d^4*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^17)/(20461391596800000*b^2) - 
      (20161*d^6*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^17)/(4092278319360000*b^2) + 
      (18559*d^8*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^17)/(9821467966464000*b^2) - 
      (363263*d^10*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^17)/(58593985027200000*b^2) + 
      (406579*d^12*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^17)/(122768349580800000*
        b^2) - (6067*d^16*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^17)/
       (3273822655488000*b^2) - (359*d^18*K0*K1*M^4*Sqrt[13/(14*Pi)]*u^17)/
       (2338444753920000*b^2) + (2647*K0*K1*M^4*u^17)/(7638919529472000*b^2*
        Sqrt[182*Pi]) + (1330649*d^2*K0*K1*M^4*u^17)/(68750275765248000*b^2*
        Sqrt[182*Pi]) + (12800069*d^4*K0*K1*M^4*u^17)/(51562706823936000*b^2*
        Sqrt[182*Pi]) + (172987483*d^6*K0*K1*M^4*u^17)/
       (257813534119680000*b^2*Sqrt[182*Pi]) - (28650649*d^8*K0*K1*M^4*u^17)/
       (93750376043520000*b^2*Sqrt[182*Pi]) - (1712287*d^10*K0*K1*M^4*u^17)/
       (1464849625680000*b^2*Sqrt[182*Pi]) - (308327*d^12*K0*K1*M^4*u^17)/
       (2291675858841600*b^2*Sqrt[182*Pi]) + (13687*d^14*K0*K1*M^4*u^17)/
       (23829260400000*b^2*Sqrt[182*Pi]) + (40763*d^16*K0*K1*M^4*u^17)/
       (192577803264000*b^2*Sqrt[182*Pi]) + (137*d^18*K0*K1*M^4*u^17)/
       (9170371584000*b^2*Sqrt[182*Pi]) - (d^2*K0^2*M^4*Sqrt[13/(14*Pi)]*
        u^18)/(88962572160000*b^2) - (d^4*K0^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (6672192912000*b^2) - (137*d^6*K0^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (333609645600000*b^2) + (d^8*K0^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (9812048400000*b^2) + (d^10*K0^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (1064145600000*b^2) + (d^12*K0^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (9812048400000*b^2) - (137*d^14*K0^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (333609645600000*b^2) - (d^16*K0^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (6672192912000*b^2) - (d^18*K0^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (88962572160000*b^2) - (d^2*K1^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (88962572160000*b^2) - (d^4*K1^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (6672192912000*b^2) - (137*d^6*K1^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (333609645600000*b^2) + (d^8*K1^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (9812048400000*b^2) + (d^10*K1^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (1064145600000*b^2) + (d^12*K1^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (9812048400000*b^2) - (137*d^14*K1^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (333609645600000*b^2) - (d^16*K1^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (6672192912000*b^2) - (d^18*K1^2*M^4*Sqrt[13/(14*Pi)]*u^18)/
       (88962572160000*b^2))/Pi}, 2, 15, 1], 
  SeriesData[p, 0, {(-1/176*(K0^2*M^5*Sqrt[Pi/182]*u^3)/b^3 - 
      (3*d^2*K0^2*M^5*Sqrt[Pi/182]*u^3)/(176*b^3) + 
      (9*d^4*K0^2*M^5*Sqrt[Pi/182]*u^3)/(176*b^3) - 
      (5*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/(176*b^3) + 
      (K1^2*M^5*Sqrt[Pi/182]*u^3)/(66*b^3) - 
      (19*d^4*K1^2*M^5*Sqrt[Pi/182]*u^3)/(132*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(88*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(264*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/182]*u^4)/(352*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(96*b^3) - 
      (31*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(1056*b^3) + 
      (17*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(1056*b^3) + 
      (K0^2*M^5*Sqrt[Pi/182]*u^5)/(264*b^3) + 
      (5*d^2*K0^2*M^5*Sqrt[Pi/182]*u^5)/(1056*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/182]*u^5)/(48*b^3) - 
      (61*d^2*K1^2*M^5*Sqrt[Pi/182]*u^5)/(3168*b^3) + 
      (103*d^4*K1^2*M^5*Sqrt[Pi/182]*u^5)/(1584*b^3) - 
      (K1^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(792*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(13*Pi)/14]*u^5)/(1056*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(13*Pi)/14]*u^5)/(352*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/182]*u^6)/(396*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(396*b^3) + 
      (5*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(396*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(132*b^3))/Pi, 0, 
    ((K1*M^5*Sqrt[Pi/182]*u)/(22*b^3*E^u) - (19*d^4*K1*M^5*Sqrt[Pi/182]*u)/
       (44*b^3*E^u) + (3*d^6*K1*M^5*Sqrt[(7*Pi)/26]*u)/(88*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(13*Pi)/14]*u)/(88*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/182]*u^2)/(88*b^3*E^u) - 
      (5*d^4*K0*M^5*Sqrt[Pi/182]*u^2)/(44*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/182]*u^2)/(16*b^3*E^u) + (K1*M^5*Sqrt[Pi/182]*u^2)/
       (22*b^3*E^u) - (19*d^4*K1*M^5*Sqrt[Pi/182]*u^2)/(44*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[(7*Pi)/26]*u^2)/(176*b^3*E^u) + 
      (3*d^6*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(88*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(13*Pi)/14]*u^2)/(88*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/182]*u^3)/(88*b^3*E^u) - 
      (5*d^4*K0*M^5*Sqrt[Pi/182]*u^3)/(44*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/182]*u^3)/(16*b^3*E^u) + 
      (37*d^2*K0^2*M^5*Sqrt[Pi/182]*u^3)/(320*b^3) - 
      (799*d^4*K0^2*M^5*Sqrt[Pi/182]*u^3)/(2640*b^3) + 
      (1427*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/(10560*b^3) + 
      (89*d^8*K0^2*M^5*Sqrt[Pi/182]*u^3)/(4224*b^3) + 
      (5*K1*M^5*Sqrt[Pi/182]*u^3)/(528*b^3*E^u) - 
      (67*d^4*K1*M^5*Sqrt[Pi/182]*u^3)/(528*b^3*E^u) + 
      (3*d^6*K1*M^5*Sqrt[Pi/182]*u^3)/(44*b^3*E^u) + 
      (K1^2*M^5*Sqrt[Pi/182]*u^3)/(33*b^3) - 
      (2731*d^4*K1^2*M^5*Sqrt[Pi/182]*u^3)/(10560*b^3) + 
      (477*d^6*K1^2*M^5*Sqrt[Pi/182]*u^3)/(3520*b^3) + 
      (d^2*K0*M^5*Sqrt[(7*Pi)/26]*u^3)/(176*b^3*E^u) + 
      (31*K0^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(7040*b^3) + 
      (131*d^2*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(10560*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(3520*b^3) + 
      (d^2*K1*M^5*Sqrt[(13*Pi)/14]*u^3)/(264*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/182]*u^4)/(88*b^3*E^u) + (d^2*K0*M^5*Sqrt[Pi/182]*u^4)/
       (44*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/182]*u^4)/(22*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/182]*u^4)/(48*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/182]*u^4)/
       (66*b^3*E^u) - (5*d^6*K1*M^5*Sqrt[Pi/182]*u^4)/(88*b^3*E^u) + 
      (74639*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(633600*b^3) + 
      (34459*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(79200*b^3) - 
      (3667*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(3200*b^3) + 
      (9839*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(126720*b^3) - 
      (d^4*K0*M^5*Sqrt[(7*Pi)/26]*u^4)/(88*b^3*E^u) + 
      (7*d^4*K1*M^5*Sqrt[(7*Pi)/26]*u^4)/(528*b^3*E^u) + 
      (157*d^6*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^4)/(3960*b^3) - 
      (K0*M^5*Sqrt[Pi/182]*u^5)/(132*b^3*E^u) + 
      (5*d^2*K0*M^5*Sqrt[Pi/182]*u^5)/(528*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/182]*u^5)/(264*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/182]*u^5)/(176*b^3*E^u) + 
      (3613*K0^2*M^5*Sqrt[Pi/182]*u^5)/(158400*b^3) + 
      (73531*d^2*K0^2*M^5*Sqrt[Pi/182]*u^5)/(633600*b^3) + 
      (14821*d^6*K0^2*M^5*Sqrt[Pi/182]*u^5)/(126720*b^3) + 
      (2833*d^8*K0^2*M^5*Sqrt[Pi/182]*u^5)/(126720*b^3) + 
      (K1*M^5*Sqrt[Pi/182]*u^5)/(264*b^3*E^u) + (d^4*K1*M^5*Sqrt[Pi/182]*u^5)/
       (66*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi/182]*u^5)/(176*b^3*E^u) - 
      (1657891*d^4*K1^2*M^5*Sqrt[Pi/182]*u^5)/(1900800*b^3) + 
      (42677*d^6*K1^2*M^5*Sqrt[Pi/182]*u^5)/(126720*b^3) - 
      (763*d^4*K0^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(19200*b^3) - 
      (d^2*K1*M^5*Sqrt[(7*Pi)/26]*u^5)/(528*b^3*E^u) + 
      (97751*d^2*K1^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(1900800*b^3) + 
      (1693*d^8*K1^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(126720*b^3) + 
      (5989*K1^2*M^5*Sqrt[(13*Pi)/14]*u^5)/(950400*b^3) + 
      (14951*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(475200*b^3) - 
      (231709*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(475200*b^3) + 
      (5039*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(31680*b^3) + 
      (1061*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(15840*b^3) + 
      (8411*d^2*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^6)/(475200*b^3) + 
      (2491*d^2*K0^2*M^5*Sqrt[Pi/182]*u^7)/(59400*b^3) - 
      (14057*d^4*K0^2*M^5*Sqrt[Pi/182]*u^7)/(237600*b^3) + 
      (353*d^8*K0^2*M^5*Sqrt[Pi/182]*u^7)/(31680*b^3) + 
      (23*d^2*K1^2*M^5*Sqrt[Pi/182]*u^7)/(2376*b^3) - 
      (2969*d^4*K1^2*M^5*Sqrt[Pi/182]*u^7)/(47520*b^3) + 
      (493*d^8*K1^2*M^5*Sqrt[Pi/182]*u^7)/(31680*b^3) - 
      (307*K0^2*M^5*Sqrt[(7*Pi)/26]*u^7)/(475200*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/26]*u^7)/(660*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/26]*u^7)/(396*b^3) + 
      (13*K1^2*M^5*Sqrt[(13*Pi)/14]*u^7)/(8640*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/182]*u^8)/(550*b^3) + 
      (263*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(19800*b^3) - 
      (479*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(19800*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(792*b^3) + 
      (31*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(3960*b^3) + 
      (K0^2*M^5*Sqrt[Pi/182]*u^9)/(4950*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/182]*u^9)/(990*b^3) + (K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (4950*b^3) + (d^8*K1^2*M^5*Sqrt[Pi/182]*u^9)/(990*b^3) + 
      (2*d^2*K0^2*M^5*Sqrt[(2*Pi)/91]*u^9)/(2475*b^3) + 
      (2*d^2*K1^2*M^5*Sqrt[(2*Pi)/91]*u^9)/(2475*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(7*Pi)/26]*u^9)/(2475*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(7*Pi)/26]*u^9)/(2475*b^3))/Pi, 
    ((((-37*I)/495)*d^2*K0*K1*M^5*Sqrt[2/(91*Pi)]*u^3)/b^3 - 
      (((16*I)/165)*d^6*K0*K1*M^5*Sqrt[2/(91*Pi)]*u^3)/b^3 - 
      ((I/660)*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^3)/b^3 + 
      (((3*I)/220)*d^4*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^3)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/182]*u^3)/(88*b^3) - 
      (3*d^2*K0^2*M^5*Sqrt[Pi/182]*u^3)/(88*b^3) + 
      (9*d^4*K0^2*M^5*Sqrt[Pi/182]*u^3)/(88*b^3) - 
      (5*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/(88*b^3) + 
      (K1^2*M^5*Sqrt[Pi/182]*u^3)/(33*b^3) - 
      (19*d^4*K1^2*M^5*Sqrt[Pi/182]*u^3)/(66*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(44*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(132*b^3) + 
      (((233*I)/1980)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) + 
      (((31*I)/220)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) - 
      (((16*I)/165)*d^6*K1^2*M^5*Sqrt[2/(91*Pi)]*u^4)/b^3 - 
      ((I/1320)*K0^2*M^5*Sqrt[7/(26*Pi)]*u^4)/b^3 - 
      ((I/440)*d^2*K0^2*M^5*Sqrt[7/(26*Pi)]*u^4)/b^3 - 
      ((I/264)*d^6*K0^2*M^5*Sqrt[7/(26*Pi)]*u^4)/b^3 + 
      ((I/330)*d^4*K1^2*M^5*Sqrt[7/(26*Pi)]*u^4)/b^3 + 
      (((37*I)/15840)*d^4*K0^2*M^5*Sqrt[13/(14*Pi)]*u^4)/b^3 - 
      (((2*I)/495)*d^2*K1^2*M^5*Sqrt[26/(7*Pi)]*u^4)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/182]*u^4)/(176*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(48*b^3) - 
      (31*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(528*b^3) + 
      (17*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(528*b^3) + 
      (((5*I)/288)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((17*I)/180)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((11*I)/60)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      ((I/660)*d^2*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^5)/b^3 + 
      ((I/330)*d^4*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^5)/b^3 - 
      ((I/660)*d^6*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^5)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/182]*u^5)/(132*b^3) + 
      (5*d^2*K0^2*M^5*Sqrt[Pi/182]*u^5)/(528*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/182]*u^5)/(24*b^3) - 
      (61*d^2*K1^2*M^5*Sqrt[Pi/182]*u^5)/(1584*b^3) + 
      (103*d^4*K1^2*M^5*Sqrt[Pi/182]*u^5)/(792*b^3) - 
      (K1^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(396*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(13*Pi)/14]*u^5)/(528*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(13*Pi)/14]*u^5)/(176*b^3) + 
      ((I/660)*K0^2*M^5*Sqrt[7/(26*Pi)]*u^6)/b^3 - 
      ((I/660)*d^2*K0^2*M^5*Sqrt[7/(26*Pi)]*u^6)/b^3 - 
      ((I/660)*d^4*K0^2*M^5*Sqrt[7/(26*Pi)]*u^6)/b^3 + 
      ((I/660)*d^6*K0^2*M^5*Sqrt[7/(26*Pi)]*u^6)/b^3 - 
      ((I/660)*K1^2*M^5*Sqrt[7/(26*Pi)]*u^6)/b^3 + 
      ((I/132)*d^4*K1^2*M^5*Sqrt[7/(26*Pi)]*u^6)/b^3 - 
      ((I/220)*d^6*K1^2*M^5*Sqrt[7/(26*Pi)]*u^6)/b^3 - 
      (((19*I)/9504)*d^2*K1^2*M^5*Sqrt[13/(14*Pi)]*u^6)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/182]*u^6)/(198*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(198*b^3) + 
      (5*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(198*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(66*b^3) + 
      (((731*I)/47520)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]))/Pi, 
    ((631*d^2*K1*M^5*Sqrt[Pi/182]*u)/(1760*b^3*E^u) - 
      (113*d^4*K1*M^5*Sqrt[Pi/182]*u)/(110*b^3*E^u) + 
      (883*d^6*K1*M^5*Sqrt[Pi/182]*u)/(1760*b^3*E^u) + 
      (3*K1*M^5*Sqrt[(7*Pi)/26]*u)/(176*b^3*E^u) + 
      (3*d^8*K1*M^5*Sqrt[(7*Pi)/26]*u)/(440*b^3*E^u) + 
      (409*K0*M^5*Sqrt[Pi/182]*u^2)/(3520*b^3*E^u) - 
      (969*d^4*K0*M^5*Sqrt[Pi/182]*u^2)/(880*b^3*E^u) + 
      (1709*d^6*K0*M^5*Sqrt[Pi/182]*u^2)/(3520*b^3*E^u) + 
      (289*d^8*K0*M^5*Sqrt[Pi/182]*u^2)/(3520*b^3*E^u) + 
      (631*d^2*K1*M^5*Sqrt[Pi/182]*u^2)/(1760*b^3*E^u) - 
      (113*d^4*K1*M^5*Sqrt[Pi/182]*u^2)/(110*b^3*E^u) + 
      (883*d^6*K1*M^5*Sqrt[Pi/182]*u^2)/(1760*b^3*E^u) + 
      (3*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(176*b^3*E^u) + 
      (3*d^8*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(440*b^3*E^u) + 
      (113*d^2*K0*M^5*Sqrt[(13*Pi)/14]*u^2)/(3520*b^3*E^u) + 
      (409*K0*M^5*Sqrt[Pi/182]*u^3)/(3520*b^3*E^u) - 
      (969*d^4*K0*M^5*Sqrt[Pi/182]*u^3)/(880*b^3*E^u) + 
      (1709*d^6*K0*M^5*Sqrt[Pi/182]*u^3)/(3520*b^3*E^u) + 
      (289*d^8*K0*M^5*Sqrt[Pi/182]*u^3)/(3520*b^3*E^u) - 
      (270401*K0^2*M^5*Sqrt[Pi/182]*u^3)/(5744640*b^3) - 
      (1601477*d^2*K0^2*M^5*Sqrt[Pi/182]*u^3)/(5744640*b^3) + 
      (536329*d^4*K0^2*M^5*Sqrt[Pi/182]*u^3)/(957440*b^3) - 
      (8461*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/(87040*b^3) - 
      (259719*d^8*K0^2*M^5*Sqrt[Pi/182]*u^3)/(1914880*b^3) - 
      (8513*d^10*K0^2*M^5*Sqrt[Pi/182]*u^3)/(5744640*b^3) + 
      (42499*K1*M^5*Sqrt[Pi/182]*u^3)/(211200*b^3*E^u) + 
      (10277*d^2*K1*M^5*Sqrt[Pi/182]*u^3)/(13200*b^3*E^u) - 
      (209233*d^4*K1*M^5*Sqrt[Pi/182]*u^3)/(105600*b^3*E^u) + 
      (1447*d^6*K1*M^5*Sqrt[Pi/182]*u^3)/(1760*b^3*E^u) - 
      (7673*d^2*K1^2*M^5*Sqrt[Pi/182]*u^3)/(33792*b^3) + 
      (22751*d^4*K1^2*M^5*Sqrt[Pi/182]*u^3)/(35904*b^3) - 
      (486701*d^6*K1^2*M^5*Sqrt[Pi/182]*u^3)/(1436160*b^3) - 
      (1033*d^8*K1^2*M^5*Sqrt[Pi/182]*u^3)/(239360*b^3) - 
      (6373*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(718080*b^3) - 
      (173*d^10*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(957440*b^3) + 
      (113*d^2*K0*M^5*Sqrt[(13*Pi)/14]*u^3)/(3520*b^3*E^u) + 
      (53*d^8*K1*M^5*Sqrt[(13*Pi)/14]*u^3)/(3840*b^3*E^u) + 
      (7451*K0*M^5*Sqrt[Pi/182]*u^4)/(105600*b^3*E^u) + 
      (40553*d^2*K0*M^5*Sqrt[Pi/182]*u^4)/(105600*b^3*E^u) - 
      (94319*d^4*K0*M^5*Sqrt[Pi/182]*u^4)/(105600*b^3*E^u) + 
      (1487*d^6*K0*M^5*Sqrt[Pi/182]*u^4)/(4224*b^3*E^u) + 
      (457*d^8*K0*M^5*Sqrt[Pi/182]*u^4)/(5280*b^3*E^u) + 
      (9313*K1*M^5*Sqrt[Pi/182]*u^4)/(70400*b^3*E^u) + 
      (17539*d^2*K1*M^5*Sqrt[Pi/182]*u^4)/(26400*b^3*E^u) - 
      (163153*d^4*K1*M^5*Sqrt[Pi/182]*u^4)/(105600*b^3*E^u) + 
      (1499*d^6*K1*M^5*Sqrt[Pi/182]*u^4)/(2640*b^3*E^u) + 
      (7627*d^8*K1*M^5*Sqrt[Pi/182]*u^4)/(42240*b^3*E^u) - 
      (68979683*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(86169600*b^3) - 
      (82680733*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(172339200*b^3) - 
      (389237*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(57446400*b^3) - 
      (365983*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^4)/(10137600*b^3) - 
      (31388573*d^2*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^4)/(172339200*b^3) + 
      (11549519*d^4*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^4)/(28723200*b^3) + 
      (191*K0*M^5*Sqrt[Pi/182]*u^5)/(6600*b^3*E^u) + 
      (26083*d^2*K0*M^5*Sqrt[Pi/182]*u^5)/(105600*b^3*E^u) - 
      (54049*d^4*K0*M^5*Sqrt[Pi/182]*u^5)/(105600*b^3*E^u) + 
      (235*d^6*K0*M^5*Sqrt[Pi/182]*u^5)/(1408*b^3*E^u) + 
      (1457*d^8*K0*M^5*Sqrt[Pi/182]*u^5)/(21120*b^3*E^u) - 
      (6107273*d^2*K0^2*M^5*Sqrt[Pi/182]*u^5)/(15667200*b^3) + 
      (511593*d^4*K0^2*M^5*Sqrt[Pi/182]*u^5)/(598400*b^3) - 
      (20673379*d^6*K0^2*M^5*Sqrt[Pi/182]*u^5)/(86169600*b^3) - 
      (6345011*d^8*K0^2*M^5*Sqrt[Pi/182]*u^5)/(43084800*b^3) - 
      (43047*d^10*K0^2*M^5*Sqrt[Pi/182]*u^5)/(19148800*b^3) + 
      (5983*K1*M^5*Sqrt[Pi/182]*u^5)/(105600*b^3*E^u) + 
      (26309*d^2*K1*M^5*Sqrt[Pi/182]*u^5)/(105600*b^3*E^u) - 
      (20439*d^4*K1*M^5*Sqrt[Pi/182]*u^5)/(35200*b^3*E^u) + 
      (185*d^8*K1*M^5*Sqrt[Pi/182]*u^5)/(2112*b^3*E^u) - 
      (31279459*K1^2*M^5*Sqrt[Pi/182]*u^5)/(226195200*b^3) - 
      (3386418367*d^2*K1^2*M^5*Sqrt[Pi/182]*u^5)/(3619123200*b^3) + 
      (819453157*d^4*K1^2*M^5*Sqrt[Pi/182]*u^5)/(452390400*b^3) - 
      (268823*d^8*K1^2*M^5*Sqrt[Pi/182]*u^5)/(587520*b^3) - 
      (895369*d^10*K1^2*M^5*Sqrt[Pi/182]*u^5)/(103403520*b^3) - 
      (465877*K0^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(43084800*b^3) + 
      (113*d^6*K1*M^5*Sqrt[(7*Pi)/26]*u^5)/(4224*b^3*E^u) - 
      (400591*d^6*K1^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(10340352*b^3) - 
      (229*K0*M^5*Sqrt[Pi/182]*u^6)/(36960*b^3*E^u) + 
      (14957*d^2*K0*M^5*Sqrt[Pi/182]*u^6)/(147840*b^3*E^u) + 
      (223*d^6*K0*M^5*Sqrt[Pi/182]*u^6)/(7040*b^3*E^u) + 
      (201*d^8*K0*M^5*Sqrt[Pi/182]*u^6)/(7040*b^3*E^u) + 
      (1189*K1*M^5*Sqrt[Pi/182]*u^6)/(26400*b^3*E^u) + 
      (2593*d^2*K1*M^5*Sqrt[Pi/182]*u^6)/(105600*b^3*E^u) + 
      (239*d^8*K1*M^5*Sqrt[Pi/182]*u^6)/(7040*b^3*E^u) - 
      (9735587*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(113097600*b^3) - 
      (280530389*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(452390400*b^3) + 
      (264337421*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(226195200*b^3) - 
      (141007*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(1009800*b^3) - 
      (10203497*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(32313600*b^3) - 
      (2267*d^4*K1*M^5*Sqrt[(7*Pi)/26]*u^6)/(105600*b^3*E^u) + 
      (47*d^6*K1*M^5*Sqrt[(7*Pi)/26]*u^6)/(7040*b^3*E^u) - 
      (64939*d^10*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^6)/(64627200*b^3) - 
      (353*d^4*K0*M^5*Sqrt[(13*Pi)/14]*u^6)/(29568*b^3*E^u) + 
      (139*d^2*K0*M^5*Sqrt[Pi/182]*u^7)/(8800*b^3*E^u) - 
      (267*d^4*K0*M^5*Sqrt[Pi/182]*u^7)/(8800*b^3*E^u) + 
      (19*d^6*K0*M^5*Sqrt[Pi/182]*u^7)/(5280*b^3*E^u) + 
      (3*d^8*K0*M^5*Sqrt[Pi/182]*u^7)/(352*b^3*E^u) - 
      (127091*K0^2*M^5*Sqrt[Pi/182]*u^7)/(82252800*b^3) - 
      (78556003*d^2*K0^2*M^5*Sqrt[Pi/182]*u^7)/(904780800*b^3) + 
      (58575547*d^4*K0^2*M^5*Sqrt[Pi/182]*u^7)/(452390400*b^3) + 
      (37657*d^6*K0^2*M^5*Sqrt[Pi/182]*u^7)/(5875200*b^3) - 
      (165521*d^10*K0^2*M^5*Sqrt[Pi/182]*u^7)/(129254400*b^3) + 
      (3*K1*M^5*Sqrt[Pi/182]*u^7)/(1100*b^3*E^u) - 
      (83*d^4*K1*M^5*Sqrt[Pi/182]*u^7)/(2400*b^3*E^u) + 
      (19*d^6*K1*M^5*Sqrt[Pi/182]*u^7)/(5280*b^3*E^u) + 
      (53*d^8*K1*M^5*Sqrt[Pi/182]*u^7)/(5280*b^3*E^u) - 
      (2196833*K1^2*M^5*Sqrt[Pi/182]*u^7)/(82252800*b^3) - 
      (234347*d^2*K1^2*M^5*Sqrt[Pi/182]*u^7)/(2128896*b^3) + 
      (9381707*d^4*K1^2*M^5*Sqrt[Pi/182]*u^7)/(41126400*b^3) - 
      (2954587*d^8*K1^2*M^5*Sqrt[Pi/182]*u^7)/(43084800*b^3) - 
      (4547*d^10*K1^2*M^5*Sqrt[Pi/182]*u^7)/(2534400*b^3) + 
      (K0*M^5*Sqrt[(2*Pi)/91]*u^7)/(825*b^3*E^u) - 
      (853829*d^8*K0^2*M^5*Sqrt[(7*Pi)/26]*u^7)/(129254400*b^3) + 
      (37*d^2*K1*M^5*Sqrt[(13*Pi)/14]*u^7)/(26400*b^3*E^u) - 
      (6947*d^6*K1^2*M^5*Sqrt[(13*Pi)/14]*u^7)/(4308480*b^3) + 
      (K0*M^5*Sqrt[Pi/182]*u^8)/(1650*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/182]*u^8)/(330*b^3*E^u) + (K1*M^5*Sqrt[Pi/182]*u^8)/
       (1650*b^3*E^u) + (d^8*K1*M^5*Sqrt[Pi/182]*u^8)/(330*b^3*E^u) - 
      (169319*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(32313600*b^3) - 
      (1443677*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(32313600*b^3) + 
      (167339*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(16156800*b^3) - 
      (28937*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(32313600*b^3) + 
      (2*d^2*K0*M^5*Sqrt[(2*Pi)/91]*u^8)/(825*b^3*E^u) + 
      (2*d^2*K1*M^5*Sqrt[(2*Pi)/91]*u^8)/(825*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[(7*Pi)/26]*u^8)/(825*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[(7*Pi)/26]*u^8)/(825*b^3*E^u) - 
      (13183*d^8*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^8)/(2937600*b^3) + 
      (89321*d^4*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^8)/(16156800*b^3) - 
      (53*K0^2*M^5*Sqrt[Pi/182]*u^9)/(107100*b^3) - 
      (373019*d^2*K0^2*M^5*Sqrt[Pi/182]*u^9)/(75398400*b^3) + 
      (22901*d^4*K0^2*M^5*Sqrt[Pi/182]*u^9)/(3141600*b^3) + 
      (2369*d^6*K0^2*M^5*Sqrt[Pi/182]*u^9)/(1077120*b^3) - 
      (599*d^8*K0^2*M^5*Sqrt[Pi/182]*u^9)/(149600*b^3) - 
      (461*d^10*K0^2*M^5*Sqrt[Pi/182]*u^9)/(10771200*b^3) - 
      (16019*K1^2*M^5*Sqrt[Pi/182]*u^9)/(28274400*b^3) - 
      (255293*d^2*K1^2*M^5*Sqrt[Pi/182]*u^9)/(45239040*b^3) + 
      (232327*d^4*K1^2*M^5*Sqrt[Pi/182]*u^9)/(28274400*b^3) + 
      (42799*d^6*K1^2*M^5*Sqrt[Pi/182]*u^9)/(16156800*b^3) - 
      (367*d^8*K1^2*M^5*Sqrt[Pi/182]*u^9)/(80784*b^3) - 
      (43*d^10*K1^2*M^5*Sqrt[Pi/182]*u^9)/(380160*b^3) - 
      (2027*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(14137200*b^3) - 
      (19991*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(14137200*b^3) + 
      (12899*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(7068600*b^3) + 
      (1013*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(1009800*b^3) - 
      (2237*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(2019600*b^3) - 
      (47*d^10*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^10)/(2019600*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/182]*u^11)/(44880*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/182]*u^11)/(33660*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/182]*u^11)/(33660*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/182]*u^11)/(44880*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/182]*u^11)/(44880*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/182]*u^11)/(33660*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/182]*u^11)/(33660*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/182]*u^11)/(44880*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/26]*u^11)/(67320*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/26]*u^11)/(67320*b^3))/Pi, 
    ((((67*I)/5280)*d^8*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^3)/b^3 + 
      (((83*I)/110880)*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^3)/b^3 + 
      (((39*I)/4400)*d^2*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^3)/b^3 - 
      (((73*I)/5775)*d^4*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^3)/b^3 + 
      (157*K0^2*M^5*Sqrt[Pi/182]*u^3)/(3520*b^3) + 
      (317*d^2*K0^2*M^5*Sqrt[Pi/182]*u^3)/(1760*b^3) - 
      (1193*d^4*K0^2*M^5*Sqrt[Pi/182]*u^3)/(2640*b^3) + 
      (977*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/(5280*b^3) + 
      (89*d^8*K0^2*M^5*Sqrt[Pi/182]*u^3)/(2112*b^3) + 
      (1697*d^2*K1^2*M^5*Sqrt[Pi/182]*u^3)/(5280*b^3) - 
      (5011*d^4*K1^2*M^5*Sqrt[Pi/182]*u^3)/(5280*b^3) + 
      (K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(66*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(1760*b^3) + 
      (69*d^6*K1^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(1760*b^3) - 
      ((I/308)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) - 
      (((12809*I)/277200)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) - 
      (((281*I)/5775)*d^4*K0^2*M^5*Sqrt[2/(91*Pi)]*u^4)/b^3 + 
      (((487*I)/26400)*d^8*K1^2*M^5*Sqrt[7/(26*Pi)]*u^4)/b^3 + 
      (((127*I)/25200)*K1^2*M^5*Sqrt[13/(14*Pi)]*u^4)/b^3 + 
      (77339*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(316800*b^3) - 
      (41887*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(17600*b^3) + 
      (17093*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(15840*b^3) + 
      (9839*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(63360*b^3) + 
      (10199*d^2*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^4)/(79200*b^3) + 
      (((283*I)/44352)*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((11467*I)/184800)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((859*I)/50400)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((97*I)/2112)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((25957*I)/831600)*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((121439*I)/554400)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((228341*I)/554400)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((48887*I)/1663200)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (4513*K0^2*M^5*Sqrt[Pi/182]*u^5)/(79200*b^3) + 
      (78031*d^2*K0^2*M^5*Sqrt[Pi/182]*u^5)/(316800*b^3) + 
      (17161*d^6*K0^2*M^5*Sqrt[Pi/182]*u^5)/(63360*b^3) + 
      (2833*d^8*K0^2*M^5*Sqrt[Pi/182]*u^5)/(63360*b^3) + 
      (65257*K1^2*M^5*Sqrt[Pi/182]*u^5)/(475200*b^3) + 
      (629357*d^2*K1^2*M^5*Sqrt[Pi/182]*u^5)/(950400*b^3) - 
      (1472491*d^4*K1^2*M^5*Sqrt[Pi/182]*u^5)/(950400*b^3) + 
      (35657*d^6*K1^2*M^5*Sqrt[Pi/182]*u^5)/(63360*b^3) + 
      (1693*d^8*K1^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(63360*b^3) - 
      (457*d^4*K0^2*M^5*Sqrt[(13*Pi)/14]*u^5)/(9600*b^3) + 
      (((7351*I)/118800)*K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) + 
      (((440053*I)/1663200)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) - 
      (((970511*I)/1663200)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) + 
      (((209207*I)/1663200)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) + 
      (((10397*I)/79200)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) + 
      (((247*I)/47520)*d^2*K0^2*M^5*Sqrt[13/(14*Pi)]*u^6)/b^3 + 
      (((104647*I)/109771200)*d^4*K0^2*M^5*Sqrt[13/(14*Pi)]*u^6)/b^3 + 
      (((14809*I)/15681600)*d^2*K1^2*M^5*Sqrt[91/(2*Pi)]*u^6)/b^3 + 
      (13151*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(237600*b^3) + 
      (107543*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(237600*b^3) - 
      (222709*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(237600*b^3) + 
      (4679*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(15840*b^3) + 
      (1061*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(7920*b^3) - 
      (((317*I)/92400)*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((2493893*I)/21954240)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((22307*I)/1663200)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((1873*I)/79200)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((41507*I)/554400)*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((19165589*I)/109771200)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((25309*I)/39600)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((9937*I)/50400)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((2813*I)/26400)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((839*I)/831600)*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^7)/b^3 - 
      (((60331*I)/2217600)*d^4*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^7)/b^3 + 
      (2491*d^2*K0^2*M^5*Sqrt[Pi/182]*u^7)/(29700*b^3) - 
      (14057*d^4*K0^2*M^5*Sqrt[Pi/182]*u^7)/(118800*b^3) + 
      (353*d^8*K0^2*M^5*Sqrt[Pi/182]*u^7)/(15840*b^3) + 
      (23*d^2*K1^2*M^5*Sqrt[Pi/182]*u^7)/(1188*b^3) - 
      (2969*d^4*K1^2*M^5*Sqrt[Pi/182]*u^7)/(23760*b^3) + 
      (493*d^8*K1^2*M^5*Sqrt[Pi/182]*u^7)/(15840*b^3) - 
      (307*K0^2*M^5*Sqrt[(7*Pi)/26]*u^7)/(237600*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/26]*u^7)/(330*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/26]*u^7)/(198*b^3) + 
      (13*K1^2*M^5*Sqrt[(13*Pi)/14]*u^7)/(4320*b^3) + 
      (((5659*I)/30800)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) + 
      (((39287*I)/2217600)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) + 
      (((11351*I)/166320)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) + 
      (((1403*I)/19800)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) + 
      (((17*I)/17325)*K0^2*M^5*Sqrt[2/(91*Pi)]*u^8)/b^3 + 
      (((7*I)/3300)*d^4*K0^2*M^5*Sqrt[7/(26*Pi)]*u^8)/b^3 - 
      ((I/1188)*d^6*K0^2*M^5*Sqrt[7/(26*Pi)]*u^8)/b^3 + 
      (((61*I)/207900)*K1^2*M^5*Sqrt[13/(14*Pi)]*u^8)/b^3 + 
      ((I/825)*d^8*K1^2*M^5*Sqrt[13/(14*Pi)]*u^8)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/182]*u^8)/(275*b^3) + 
      (263*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(9900*b^3) - 
      (479*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(9900*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(396*b^3) + 
      (31*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(1980*b^3) + 
      (((4517*I)/277200)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((1997*I)/46200)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((983*I)/166320)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      ((I/99)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      ((I/540)*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((1121*I)/55440)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((4237*I)/138600)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((227*I)/30800)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((68*I)/17325)*d^2*K0*K1*M^5*Sqrt[2/(91*Pi)]*u^9)/b^3 - 
      (((38*I)/17325)*d^4*K0*K1*M^5*Sqrt[2/(91*Pi)]*u^9)/b^3 - 
      (((128*I)/17325)*d^6*K0*K1*M^5*Sqrt[2/(91*Pi)]*u^9)/b^3 + 
      (((2*I)/2475)*d^8*K0*K1*M^5*Sqrt[14/(13*Pi)]*u^9)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/182]*u^9)/(2475*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/182]*u^9)/(495*b^3) + (K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (2475*b^3) + (d^8*K1^2*M^5*Sqrt[Pi/182]*u^9)/(495*b^3) + 
      (4*d^2*K0^2*M^5*Sqrt[(2*Pi)/91]*u^9)/(2475*b^3) + 
      (4*d^2*K1^2*M^5*Sqrt[(2*Pi)/91]*u^9)/(2475*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(14*Pi)/13]*u^9)/(2475*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(14*Pi)/13]*u^9)/(2475*b^3))/Pi, 
    ((2341*K1*M^5*Sqrt[Pi/182]*u)/(59840*b^3*E^u) + 
      (59*d^2*K1*M^5*Sqrt[Pi/182]*u)/(1408*b^3*E^u) + 
      (1359*d^6*K1*M^5*Sqrt[Pi/182]*u)/(59840*b^3*E^u) + 
      (2553*d^8*K1*M^5*Sqrt[Pi/182]*u)/(59840*b^3*E^u) - 
      (643*d^4*K1*M^5*Sqrt[(7*Pi)/26]*u)/(29920*b^3*E^u) + 
      (69*d^10*K1*M^5*Sqrt[(7*Pi)/26]*u)/(119680*b^3*E^u) - 
      (2131*K0*M^5*Sqrt[Pi/182]*u^2)/(47872*b^3*E^u) - 
      (107073*d^2*K0*M^5*Sqrt[Pi/182]*u^2)/(239360*b^3*E^u) + 
      (11931*d^4*K0*M^5*Sqrt[Pi/182]*u^2)/(14960*b^3*E^u) - 
      (4209*d^6*K0*M^5*Sqrt[Pi/182]*u^2)/(59840*b^3*E^u) + 
      (1117*d^10*K0*M^5*Sqrt[Pi/182]*u^2)/(239360*b^3*E^u) + 
      (2341*K1*M^5*Sqrt[Pi/182]*u^2)/(59840*b^3*E^u) + 
      (59*d^2*K1*M^5*Sqrt[Pi/182]*u^2)/(1408*b^3*E^u) + 
      (1359*d^6*K1*M^5*Sqrt[Pi/182]*u^2)/(59840*b^3*E^u) + 
      (2553*d^8*K1*M^5*Sqrt[Pi/182]*u^2)/(59840*b^3*E^u) - 
      (8207*d^8*K0*M^5*Sqrt[(7*Pi)/26]*u^2)/(239360*b^3*E^u) - 
      (643*d^4*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(29920*b^3*E^u) + 
      (69*d^10*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(119680*b^3*E^u) - 
      (8680267*K0*M^5*Sqrt[Pi/182]*u^3)/(165876480*b^3*E^u) - 
      (78197269*d^2*K0*M^5*Sqrt[Pi/182]*u^3)/(165876480*b^3*E^u) + 
      (9010709*d^4*K0*M^5*Sqrt[Pi/182]*u^3)/(10367280*b^3*E^u) - 
      (138301*d^6*K0*M^5*Sqrt[Pi/182]*u^3)/(1256640*b^3*E^u) + 
      (1117*d^10*K0*M^5*Sqrt[Pi/182]*u^3)/(239360*b^3*E^u) - 
      (599275*K0^2*M^5*Sqrt[Pi/182]*u^3)/(174637056*b^3) + 
      (2772899*d^2*K0^2*M^5*Sqrt[Pi/182]*u^3)/(10914816*b^3) - 
      (49518333*d^4*K0^2*M^5*Sqrt[Pi/182]*u^3)/(291061760*b^3) - 
      (760379*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/(1914880*b^3) + 
      (17764933*d^8*K0^2*M^5*Sqrt[Pi/182]*u^3)/(58212352*b^3) + 
      (1286141*d^10*K0^2*M^5*Sqrt[Pi/182]*u^3)/(109148160*b^3) - 
      (1219*d^12*K0^2*M^5*Sqrt[Pi/182]*u^3)/(3424256*b^3) - 
      (5705143*K1*M^5*Sqrt[Pi/182]*u^3)/(100531200*b^3*E^u) - 
      (3306553*d^2*K1*M^5*Sqrt[Pi/182]*u^3)/(4188800*b^3*E^u) + 
      (542117*d^6*K1*M^5*Sqrt[Pi/182]*u^3)/(7180800*b^3*E^u) - 
      (217227*d^8*K1*M^5*Sqrt[Pi/182]*u^3)/(435200*b^3*E^u) + 
      (47659*d^10*K1*M^5*Sqrt[Pi/182]*u^3)/(7180800*b^3*E^u) - 
      (10186819*d^2*K1^2*M^5*Sqrt[Pi/182]*u^3)/(29106176*b^3) + 
      (8175887*d^4*K1^2*M^5*Sqrt[Pi/182]*u^3)/(7938048*b^3) - 
      (37901651*d^6*K1^2*M^5*Sqrt[Pi/182]*u^3)/(72765440*b^3) - 
      (7627523*d^8*K1^2*M^5*Sqrt[Pi/182]*u^3)/(218296320*b^3) - 
      (8207*d^8*K0*M^5*Sqrt[(7*Pi)/26]*u^3)/(239360*b^3*E^u) - 
      (2441*d^10*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(29106176*b^3) - 
      (1453*d^12*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(13230080*b^3) + 
      (2442019*d^4*K1*M^5*Sqrt[(13*Pi)/14]*u^3)/(25132800*b^3*E^u) - 
      (6065*K1^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(642048*b^3) - 
      (251436797*K0*M^5*Sqrt[Pi/182]*u^4)/(3317529600*b^3*E^u) - 
      (1417895993*d^2*K0*M^5*Sqrt[Pi/182]*u^4)/(3317529600*b^3*E^u) + 
      (21170489*d^4*K0*M^5*Sqrt[Pi/182]*u^4)/(25918200*b^3*E^u) - 
      (1145849*d^6*K0*M^5*Sqrt[Pi/182]*u^4)/(25132800*b^3*E^u) - 
      (3888293*d^8*K0*M^5*Sqrt[Pi/182]*u^4)/(14361600*b^3*E^u) - 
      (770561377*K1*M^5*Sqrt[Pi/182]*u^4)/(9952588800*b^3*E^u) - 
      (1927414537*d^2*K1*M^5*Sqrt[Pi/182]*u^4)/(2488147200*b^3*E^u) + 
      (459177449*d^4*K1*M^5*Sqrt[Pi/182]*u^4)/(355449600*b^3*E^u) + 
      (8383597*d^6*K1*M^5*Sqrt[Pi/182]*u^4)/(150796800*b^3*E^u) - 
      (2398317*d^8*K1*M^5*Sqrt[Pi/182]*u^4)/(4787200*b^3*E^u) + 
      (40429*d^10*K1*M^5*Sqrt[Pi/182]*u^4)/(7180800*b^3*E^u) - 
      (722937779*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(26195558400*b^3) + 
      (11976377093*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(13097779200*b^3) - 
      (944999339*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(1746370560*b^3) - 
      (9890580517*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(6548889600*b^3) + 
      (29397150707*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(26195558400*b^3) - 
      (178209*d^12*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^4)/(582123520*b^3) + 
      (2983*d^10*K0*M^5*Sqrt[(13*Pi)/14]*u^4)/(14361600*b^3*E^u) + 
      (293233*d^10*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^4)/(85606400*b^3) - 
      (60889*K0*M^5*Sqrt[Pi/182]*u^5)/(1267200*b^3*E^u) + 
      (2310107*d^4*K0*M^5*Sqrt[Pi/182]*u^5)/(4569600*b^3*E^u) + 
      (741911*d^6*K0*M^5*Sqrt[Pi/182]*u^5)/(150796800*b^3*E^u) - 
      (113557*d^8*K0*M^5*Sqrt[Pi/182]*u^5)/(598400*b^3*E^u) + 
      (10547*d^10*K0*M^5*Sqrt[Pi/182]*u^5)/(7180800*b^3*E^u) + 
      (9681334133*d^2*K0^2*M^5*Sqrt[Pi/182]*u^5)/(26195558400*b^3) - 
      (238479777*d^4*K0^2*M^5*Sqrt[Pi/182]*u^5)/(582123520*b^3) + 
      (4873171673*d^8*K0^2*M^5*Sqrt[Pi/182]*u^5)/(13097779200*b^3) + 
      (137246099*d^10*K0^2*M^5*Sqrt[Pi/182]*u^5)/(8731852800*b^3) - 
      (382453*d^12*K0^2*M^5*Sqrt[Pi/182]*u^5)/(582123520*b^3) - 
      (275539921*K1*M^5*Sqrt[Pi/182]*u^5)/(5687193600*b^3*E^u) - 
      (16302180541*d^2*K1*M^5*Sqrt[Pi/182]*u^5)/(39810355200*b^3*E^u) + 
      (14446424569*d^4*K1*M^5*Sqrt[Pi/182]*u^5)/(19905177600*b^3*E^u) - 
      (3331429*d^6*K1*M^5*Sqrt[Pi/182]*u^5)/(120637440*b^3*E^u) - 
      (1667045*d^8*K1*M^5*Sqrt[Pi/182]*u^5)/(6893568*b^3*E^u) + 
      (6221*d^10*K1*M^5*Sqrt[Pi/182]*u^5)/(3829760*b^3*E^u) + 
      (12626051467*K1^2*M^5*Sqrt[Pi/182]*u^5)/(275053363200*b^3) + 
      (479336744741*d^2*K1^2*M^5*Sqrt[Pi/182]*u^5)/(550106726400*b^3) - 
      (483710524459*d^4*K1^2*M^5*Sqrt[Pi/182]*u^5)/(550106726400*b^3) - 
      (273870186199*d^6*K1^2*M^5*Sqrt[Pi/182]*u^5)/(275053363200*b^3) + 
      (4480094503*d^8*K1^2*M^5*Sqrt[Pi/182]*u^5)/(4911667200*b^3) + 
      (3760815007*d^10*K1^2*M^5*Sqrt[Pi/182]*u^5)/(78586675200*b^3) - 
      (58773343*d^12*K1^2*M^5*Sqrt[Pi/182]*u^5)/(26195558400*b^3) + 
      (22465601*K0^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(6548889600*b^3) - 
      (529933*d^2*K0*M^5*Sqrt[(13*Pi)/14]*u^5)/(25132800*b^3*E^u) - 
      (373832779*d^6*K0^2*M^5*Sqrt[(13*Pi)/14]*u^5)/(13097779200*b^3) - 
      (24161807*K0*M^5*Sqrt[Pi/182]*u^6)/(796207104*b^3*E^u) + 
      (1806319049*d^4*K0*M^5*Sqrt[Pi/182]*u^6)/(9952588800*b^3*E^u) + 
      (189349*d^6*K0*M^5*Sqrt[Pi/182]*u^6)/(150796800*b^3*E^u) - 
      (6184469*d^8*K0*M^5*Sqrt[Pi/182]*u^6)/(86169600*b^3*E^u) + 
      (3457*d^10*K0*M^5*Sqrt[Pi/182]*u^6)/(14361600*b^3*E^u) + 
      (130541461*K1*M^5*Sqrt[Pi/182]*u^6)/(17061580800*b^3*E^u) - 
      (26254908467*d^2*K1*M^5*Sqrt[Pi/182]*u^6)/(119431065600*b^3*E^u) + 
      (19561569059*d^4*K1*M^5*Sqrt[Pi/182]*u^6)/(59715532800*b^3*E^u) - 
      (15664133*d^6*K1*M^5*Sqrt[Pi/182]*u^6)/(603187200*b^3*E^u) - 
      (1405711*d^8*K1*M^5*Sqrt[Pi/182]*u^6)/(15667200*b^3*E^u) + 
      (10719966221*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(137526681600*b^3) + 
      (85511830919*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(137526681600*b^3) - 
      (26598089269*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(34381670400*b^3) + 
      (656676961*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(1034035200*b^3) + 
      (726938557*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(19646668800*b^3) - 
      (5745811*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(3274444800*b^3) + 
      (427*d^10*K1*M^5*Sqrt[(7*Pi)/26]*u^6)/(10137600*b^3*E^u) - 
      (61914079*d^2*K0*M^5*Sqrt[(13*Pi)/14]*u^6)/(9952588800*b^3*E^u) - 
      (3154796989*d^6*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^6)/(68763340800*b^3) - 
      (250489247*K0*M^5*Sqrt[Pi/182]*u^7)/(59715532800*b^3*E^u) - 
      (479187419*d^2*K0*M^5*Sqrt[Pi/182]*u^7)/(14928883200*b^3*E^u) + 
      (240098717*d^4*K0*M^5*Sqrt[Pi/182]*u^7)/(4265395200*b^3*E^u) - 
      (23*d^10*K0*M^5*Sqrt[Pi/182]*u^7)/(10771200*b^3*E^u) + 
      (32477059*K0^2*M^5*Sqrt[Pi/182]*u^7)/(1250242560*b^3) + 
      (1649926253*d^2*K0^2*M^5*Sqrt[Pi/182]*u^7)/(34381670400*b^3) - 
      (5409469577*d^4*K0^2*M^5*Sqrt[Pi/182]*u^7)/(68763340800*b^3) - 
      (1464731959*d^6*K0^2*M^5*Sqrt[Pi/182]*u^7)/(17190835200*b^3) + 
      (165556009*d^8*K0^2*M^5*Sqrt[Pi/182]*u^7)/(1964666880*b^3) - 
      (641217671*K1*M^5*Sqrt[Pi/182]*u^7)/(59715532800*b^3*E^u) - 
      (804024721*d^2*K1*M^5*Sqrt[Pi/182]*u^7)/(29857766400*b^3*E^u) + 
      (266100833*d^4*K1*M^5*Sqrt[Pi/182]*u^7)/(4265395200*b^3*E^u) - 
      (277*d^6*K1*M^5*Sqrt[Pi/182]*u^7)/(295680*b^3*E^u) + 
      (4229*d^10*K1*M^5*Sqrt[Pi/182]*u^7)/(43084800*b^3*E^u) - 
      (21537443*K1^2*M^5*Sqrt[Pi/182]*u^7)/(1562803200*b^3) + 
      (1314314467*d^2*K1^2*M^5*Sqrt[Pi/182]*u^7)/(6251212800*b^3) - 
      (939699941*d^4*K1^2*M^5*Sqrt[Pi/182]*u^7)/(4044902400*b^3) - 
      (508782431*d^6*K1^2*M^5*Sqrt[Pi/182]*u^7)/(4911667200*b^3) + 
      (1426783*d^10*K1^2*M^5*Sqrt[Pi/182]*u^7)/(172339200*b^3) - 
      (4303643*d^12*K1^2*M^5*Sqrt[Pi/182]*u^7)/(9823334400*b^3) - 
      (252181*d^8*K0*M^5*Sqrt[(7*Pi)/26]*u^7)/(86169600*b^3*E^u) - 
      (48079*d^12*K0^2*M^5*Sqrt[(7*Pi)/26]*u^7)/(1091481600*b^3) - 
      (97991*d^8*K1*M^5*Sqrt[(7*Pi)/26]*u^7)/(28723200*b^3*E^u) + 
      (6155701*d^8*K1^2*M^5*Sqrt[(7*Pi)/26]*u^7)/(327444480*b^3) + 
      (1553*d^6*K0*M^5*Sqrt[(13*Pi)/14]*u^7)/(41126400*b^3*E^u) + 
      (2247523*d^10*K0^2*M^5*Sqrt[(13*Pi)/14]*u^7)/(4911667200*b^3) - 
      (332561*K0*M^5*Sqrt[Pi/182]*u^8)/(355449600*b^3*E^u) - 
      (32086121*d^2*K0*M^5*Sqrt[Pi/182]*u^8)/(4976294400*b^3*E^u) + 
      (13951681*d^4*K0*M^5*Sqrt[Pi/182]*u^8)/(1244073600*b^3*E^u) + 
      (244331*d^6*K0*M^5*Sqrt[Pi/182]*u^8)/(226195200*b^3*E^u) - 
      (57461*d^8*K0*M^5*Sqrt[Pi/182]*u^8)/(10771200*b^3*E^u) - 
      (39822389*d^2*K1*M^5*Sqrt[Pi/182]*u^8)/(4976294400*b^3*E^u) + 
      (16916551*d^4*K1*M^5*Sqrt[Pi/182]*u^8)/(1244073600*b^3*E^u) - 
      (7559*d^8*K1*M^5*Sqrt[Pi/182]*u^8)/(1196800*b^3*E^u) + 
      (5741*d^10*K1*M^5*Sqrt[Pi/182]*u^8)/(21542400*b^3*E^u) + 
      (827259913*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(17190835200*b^3) - 
      (111679019*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(2455833600*b^3) - 
      (9202183*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(156280320*b^3) + 
      (772477*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(223257600*b^3) - 
      (109819*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(491166720*b^3) + 
      (1303*d^10*K0*M^5*Sqrt[(7*Pi)/26]*u^8)/(21542400*b^3*E^u) + 
      (1115633*d^8*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^8)/(153489600*b^3) - 
      (215377*K1*M^5*Sqrt[(13*Pi)/14]*u^8)/(2488147200*b^3*E^u) + 
      (9161*d^6*K1*M^5*Sqrt[(13*Pi)/14]*u^8)/(75398400*b^3*E^u) + 
      (1401539*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^8)/(8595417600*b^3) - 
      (235987*K0*M^5*Sqrt[Pi/182]*u^9)/(622036800*b^3*E^u) - 
      (163771*d^2*K0*M^5*Sqrt[Pi/182]*u^9)/(51836400*b^3*E^u) + 
      (10827*d^4*K0*M^5*Sqrt[Pi/182]*u^9)/(2303840*b^3*E^u) + 
      (8713*d^6*K0*M^5*Sqrt[Pi/182]*u^9)/(7068600*b^3*E^u) - 
      (1093*d^8*K0*M^5*Sqrt[Pi/182]*u^9)/(538560*b^3*E^u) + 
      (6277*K0^2*M^5*Sqrt[Pi/182]*u^9)/(179071200*b^3) - 
      (29178469*d^6*K0^2*M^5*Sqrt[Pi/182]*u^9)/(4297708800*b^3) + 
      (1740407*d^8*K0^2*M^5*Sqrt[Pi/182]*u^9)/(409305600*b^3) - 
      (235987*K1*M^5*Sqrt[Pi/182]*u^9)/(622036800*b^3*E^u) + 
      (32789*d^4*K1*M^5*Sqrt[Pi/182]*u^9)/(6911520*b^3*E^u) + 
      (15221*d^6*K1*M^5*Sqrt[Pi/182]*u^9)/(14137200*b^3*E^u) - 
      (1069*d^8*K1*M^5*Sqrt[Pi/182]*u^9)/(538560*b^3*E^u) - 
      (89*d^10*K1*M^5*Sqrt[Pi/182]*u^9)/(269280*b^3*E^u) - 
      (16253*K1^2*M^5*Sqrt[Pi/182]*u^9)/(101122560*b^3) + 
      (113665033*d^2*K1^2*M^5*Sqrt[Pi/182]*u^9)/(17190835200*b^3) - 
      (903229*d^4*K1^2*M^5*Sqrt[Pi/182]*u^9)/(156280320*b^3) - 
      (63122789*d^6*K1^2*M^5*Sqrt[Pi/182]*u^9)/(8595417600*b^3) + 
      (1559483*d^8*K1^2*M^5*Sqrt[Pi/182]*u^9)/(245583360*b^3) + 
      (78997*d^10*K1^2*M^5*Sqrt[Pi/182]*u^9)/(223257600*b^3) - 
      (39131*d^12*K1^2*M^5*Sqrt[Pi/182]*u^9)/(1227916800*b^3) - 
      (7*d^10*K0*M^5*Sqrt[(7*Pi)/26]*u^9)/(134640*b^3*E^u) + 
      (18367*d^2*K0^2*M^5*Sqrt[(7*Pi)/26]*u^9)/(81861120*b^3) + 
      (139789*d^4*K0^2*M^5*Sqrt[(13*Pi)/14]*u^9)/(1910092800*b^3) - 
      (53*d^10*K0^2*M^5*Sqrt[(13*Pi)/14]*u^9)/(136435200*b^3) - 
      (2789*d^12*K0^2*M^5*Sqrt[(13*Pi)/14]*u^9)/(2455833600*b^3) - 
      (24929*d^2*K1*M^5*Sqrt[(13*Pi)/14]*u^9)/(103672800*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/182]*u^10)/(14960*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/182]*u^10)/(11220*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/182]*u^10)/(11220*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/182]*u^10)/(14960*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/182]*u^10)/(14960*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/182]*u^10)/(11220*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/182]*u^10)/(11220*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/182]*u^10)/(14960*b^3*E^u) + 
      (302359*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(1227916800*b^3) + 
      (11405087*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(2865139200*b^3) - 
      (3000601*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(859541760*b^3) - 
      (904873*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(171908352*b^3) + 
      (245813*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(64627200*b^3) + 
      (313969*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(409305600*b^3) - 
      (1097*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(25581600*b^3) - 
      (d^6*K0*M^5*Sqrt[(7*Pi)/26]*u^10)/(22440*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(7*Pi)/26]*u^10)/(22440*b^3*E^u) + 
      (74357*K0^2*M^5*Sqrt[Pi/182]*u^11)/(8595417600*b^3) + 
      (48493*d^2*K0^2*M^5*Sqrt[Pi/182]*u^11)/(613958400*b^3) - 
      (304877*d^4*K0^2*M^5*Sqrt[Pi/182]*u^11)/(1719083520*b^3) + 
      (179191*d^6*K0^2*M^5*Sqrt[Pi/182]*u^11)/(2148854400*b^3) + 
      (22013*d^8*K0^2*M^5*Sqrt[Pi/182]*u^11)/(1227916800*b^3) + 
      (14551*d^12*K0^2*M^5*Sqrt[Pi/182]*u^11)/(1227916800*b^3) + 
      (224351*K1^2*M^5*Sqrt[Pi/182]*u^11)/(25786252800*b^3) + 
      (131779*d^2*K1^2*M^5*Sqrt[Pi/182]*u^11)/(1841875200*b^3) - 
      (1018607*d^4*K1^2*M^5*Sqrt[Pi/182]*u^11)/(5157250560*b^3) + 
      (799453*d^6*K1^2*M^5*Sqrt[Pi/182]*u^11)/(6446563200*b^3) + 
      (90199*d^8*K1^2*M^5*Sqrt[Pi/182]*u^11)/(3683750400*b^3) - 
      (75337*d^10*K1^2*M^5*Sqrt[Pi/182]*u^11)/(1841875200*b^3) + 
      (1319*d^12*K1^2*M^5*Sqrt[Pi/182]*u^11)/(136435200*b^3) - 
      (11*d^10*K0^2*M^5*Sqrt[(7*Pi)/26]*u^11)/(3283200*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/182]*u^12)/(10744272*b^3) - 
      (1613*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(107442720*b^3) - 
      (13099*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(322328160*b^3) + 
      (6577*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(80582040*b^3) + 
      (317*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(23023440*b^3) - 
      (1627*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(46046880*b^3) - 
      (23*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(5116320*b^3) + 
      (K0^2*M^5*Sqrt[Pi/182]*u^13)/(161164080*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/182]*u^13)/(7325640*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/182]*u^13)/(3160080*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/182]*u^13)/(2686068*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/182]*u^13)/(1534896*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/182]*u^13)/(2302344*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/182]*u^13)/(7674480*b^3) + 
      (K1^2*M^5*Sqrt[Pi/182]*u^13)/(161164080*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/182]*u^13)/(7325640*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/182]*u^13)/(3160080*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/182]*u^13)/(2686068*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/182]*u^13)/(1534896*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/182]*u^13)/(2302344*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/182]*u^13)/(7674480*b^3))/Pi, 
    ((((-381*I)/2393600)*d^10*K0*K1*M^5*Sqrt[91/(2*Pi)]*u^3)/b^3 - 
      (114953*K0^2*M^5*Sqrt[Pi/182]*u^3)/(2872320*b^3) - 
      (935621*d^2*K0^2*M^5*Sqrt[Pi/182]*u^3)/(2872320*b^3) + 
      (266913*d^4*K0^2*M^5*Sqrt[Pi/182]*u^3)/(478720*b^3) + 
      (9201*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/(478720*b^3) - 
      (8513*d^10*K0^2*M^5*Sqrt[Pi/182]*u^3)/(2872320*b^3) + 
      (24749*K1^2*M^5*Sqrt[Pi/182]*u^3)/(359040*b^3) + 
      (11723*d^2*K1^2*M^5*Sqrt[Pi/182]*u^3)/(84480*b^3) + 
      (190783*d^6*K1^2*M^5*Sqrt[Pi/182]*u^3)/(718080*b^3) + 
      (1109*d^8*K1^2*M^5*Sqrt[Pi/182]*u^3)/(119680*b^3) - 
      (12313*d^4*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(179520*b^3) - 
      (173*d^10*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(478720*b^3) - 
      (199*d^8*K0^2*M^5*Sqrt[(91*Pi)/2]*u^3)/(87040*b^3) + 
      (((5560223*I)/150796800)*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) + 
      (((1820939*I)/150796800)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) - 
      (((23224693*I)/75398400)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) + 
      (((6301079*I)/15079680)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) - 
      (((21758293*I)/150796800)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) - 
      (((79183*I)/43084800)*d^2*K0^2*M^5*Sqrt[13/(14*Pi)]*u^4)/b^3 + 
      (((199421*I)/13708800)*d^6*K0^2*M^5*Sqrt[13/(14*Pi)]*u^4)/b^3 - 
      (134669*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(1013760*b^3) - 
      (20237407*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(17233920*b^3) + 
      (5725669*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(2872320*b^3) - 
      (5691743*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(7833600*b^3) - 
      (389237*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(28723200*b^3) + 
      (178489*d^6*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^4)/(43084800*b^3) + 
      (((3671999*I)/301593600)*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((2615057*I)/30159360)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((5030897*I)/60318720)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((104557*I)/14361600)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((4429*I)/95200)*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((26794919*I)/150796800)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((3322477*I)/5654880)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((502853413*I)/1130976000)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((19787699*I)/282744000)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((405893*I)/35904000)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((721771*I)/565488000)*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^5)/b^3 - 
      (6885071*d^2*K0^2*M^5*Sqrt[Pi/182]*u^5)/(17233920*b^3) - 
      (1975759*d^6*K0^2*M^5*Sqrt[Pi/182]*u^5)/(43084800*b^3) - 
      (43047*d^10*K0^2*M^5*Sqrt[Pi/182]*u^5)/(9574400*b^3) - 
      (1023181*K1^2*M^5*Sqrt[Pi/182]*u^5)/(11309760*b^3) - 
      (66694879*d^2*K1^2*M^5*Sqrt[Pi/182]*u^5)/(72382464*b^3) + 
      (32686777*d^4*K1^2*M^5*Sqrt[Pi/182]*u^5)/(22619520*b^3) + 
      (5653279*d^6*K1^2*M^5*Sqrt[Pi/182]*u^5)/(25850880*b^3) - 
      (4100903*d^8*K1^2*M^5*Sqrt[Pi/182]*u^5)/(6462720*b^3) - 
      (895369*d^10*K1^2*M^5*Sqrt[Pi/182]*u^5)/(51701760*b^3) + 
      (25123*d^4*K0^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(239360*b^3) - 
      (34267*d^8*K0^2*M^5*Sqrt[(13*Pi)/14]*u^5)/(1958400*b^3) - 
      (247*K0^2*M^5*Sqrt[(91*Pi)/2]*u^5)/(391680*b^3) - 
      (((170401771*I)/2261952000)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) - 
      (((99847*I)/12852000)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) + 
      (((339129997*I)/1130976000)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) - 
      (((108633307*I)/565488000)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) - 
      (((867611*I)/107712000)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) - 
      (((4951*I)/107712000)*d^10*K0^2*M^5*Sqrt[7/(26*Pi)]*u^6)/b^3 - 
      (25648837*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(45239040*b^3) + 
      (21707239*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(22619520*b^3) + 
      (1185623*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(8078400*b^3) - 
      (6956837*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(16156800*b^3) - 
      (64939*d^10*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^6)/(32313600*b^3) - 
      (20623*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^6)/(2827440*b^3) - 
      (((55057031*I)/2261952000)*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((13233967*I)/2261952000)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((18270697*I)/1130976000)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((53357819*I)/1130976000)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((100706171*I)/2261952000)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((195753923*I)/6785856000)*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((168287299*I)/616896000)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((36950447*I)/212058000)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((29458153*I)/84823200)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((611558617*I)/2261952000)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((45737*I)/6336000)*d^10*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((21985283*I)/1696464000)*d^8*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^7)/b^3 - 
      (((11657*I)/26928000)*d^10*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^7)/b^3 - 
      (1507109*K0^2*M^5*Sqrt[Pi/182]*u^7)/(90478080*b^3) - 
      (4328327*d^2*K0^2*M^5*Sqrt[Pi/182]*u^7)/(90478080*b^3) + 
      (3685751*d^4*K0^2*M^5*Sqrt[Pi/182]*u^7)/(45239040*b^3) + 
      (1442387*d^6*K0^2*M^5*Sqrt[Pi/182]*u^7)/(32313600*b^3) - 
      (3816443*d^8*K0^2*M^5*Sqrt[Pi/182]*u^7)/(64627200*b^3) - 
      (165521*d^10*K0^2*M^5*Sqrt[Pi/182]*u^7)/(64627200*b^3) + 
      (216487*K1^2*M^5*Sqrt[Pi/182]*u^7)/(41126400*b^3) - 
      (203435*d^2*K1^2*M^5*Sqrt[Pi/182]*u^7)/(1064448*b^3) + 
      (60801457*d^4*K1^2*M^5*Sqrt[Pi/182]*u^7)/(226195200*b^3) + 
      (23929*d^6*K1^2*M^5*Sqrt[Pi/182]*u^7)/(2154240*b^3) - 
      (1948867*d^8*K1^2*M^5*Sqrt[Pi/182]*u^7)/(21542400*b^3) - 
      (4547*d^10*K1^2*M^5*Sqrt[Pi/182]*u^7)/(1267200*b^3) - 
      (((12916789*I)/565488000)*K0*K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) - 
      (((69166663*I)/1696464000)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) - 
      (((8386403*I)/282744000)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) + 
      (((15119707*I)/56548800)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) - 
      (((34361*I)/24948000)*d^8*K0^2*M^5*Sqrt[13/(14*Pi)]*u^8)/b^3 - 
      (7381*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(1468800*b^3) - 
      (799853*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(16156800*b^3) + 
      (574877*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(8078400*b^3) - 
      (635651*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(16156800*b^3) - 
      (28937*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(16156800*b^3) + 
      (28277*d^6*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^8)/(8078400*b^3) - 
      (((1071703*I)/99792000)*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((4087777*I)/188496000)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((55416313*I)/1696464000)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((70279423*I)/1696464000)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((12139*I)/6732000)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((148511*I)/17136000)*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((29580059*I)/339292800)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((63980281*I)/565488000)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((811831*I)/565488000)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((13215827*I)/424116000)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((67*I)/33000)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((27441547*I)/6301152000)*d^4*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^9)/b^3 + 
      (((40541*I)/3392928000)*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^9)/b^3 - 
      (((473387*I)/424116000)*d^2*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^9)/b^3 - 
      (113*K0^2*M^5*Sqrt[Pi/182]*u^9)/(294525*b^3) - 
      (38047*d^2*K0^2*M^5*Sqrt[Pi/182]*u^9)/(7539840*b^3) + 
      (3191*d^4*K0^2*M^5*Sqrt[Pi/182]*u^9)/(523600*b^3) + 
      (2369*d^6*K0^2*M^5*Sqrt[Pi/182]*u^9)/(538560*b^3) - 
      (1117*d^8*K0^2*M^5*Sqrt[Pi/182]*u^9)/(224400*b^3) - 
      (461*d^10*K0^2*M^5*Sqrt[Pi/182]*u^9)/(5385600*b^3) - 
      (7451*K1^2*M^5*Sqrt[Pi/182]*u^9)/(14137200*b^3) - 
      (728113*d^2*K1^2*M^5*Sqrt[Pi/182]*u^9)/(113097600*b^3) + 
      (4495*d^4*K1^2*M^5*Sqrt[Pi/182]*u^9)/(565488*b^3) + 
      (42799*d^6*K1^2*M^5*Sqrt[Pi/182]*u^9)/(8078400*b^3) - 
      (1223*d^8*K1^2*M^5*Sqrt[Pi/182]*u^9)/(201960*b^3) - 
      (43*d^10*K1^2*M^5*Sqrt[Pi/182]*u^9)/(190080*b^3) - 
      (((1206391*I)/484704000)*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) - 
      (((36724049*I)/4009824000)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) + 
      (((65543*I)/6237000)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) - 
      (((6483907*I)/424116000)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) + 
      (((1997*I)/6732000)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) + 
      (((109*I)/3590400)*d^10*K1^2*M^5*Sqrt[7/(26*Pi)]*u^10)/b^3 - 
      ((I/5702400)*K0^2*M^5*Sqrt[13/(14*Pi)]*u^10)/b^3 + 
      (((221*I)/2217600)*d^2*K0^2*M^5*Sqrt[13/(14*Pi)]*u^10)/b^3 - 
      (((9*I)/238000)*d^4*K0^2*M^5*Sqrt[13/(14*Pi)]*u^10)/b^3 + 
      (((1620623*I)/1979208000)*d^6*K0^2*M^5*Sqrt[13/(14*Pi)]*u^10)/b^3 - 
      ((I/5702400)*K1^2*M^5*Sqrt[13/(14*Pi)]*u^10)/b^3 + 
      (((2643017*I)/2968812000)*d^6*K1^2*M^5*Sqrt[13/(14*Pi)]*u^10)/b^3 - 
      (2027*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(7068600*b^3) - 
      (19991*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(7068600*b^3) + 
      (12899*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(3534300*b^3) + 
      (1013*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(504900*b^3) - 
      (2237*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(1009800*b^3) - 
      (47*d^10*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^10)/(1009800*b^3) + 
      (((40973*I)/1130976000)*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((152203*I)/48470400)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((30885353*I)/5937624000)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((5839*I)/2650725)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((421*I)/448800)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) + 
      (((40973*I)/1130976000)*K1^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((157667*I)/84823200)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((74377*I)/212058000)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((18539249*I)/2968812000)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((49619*I)/21205800)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((3683*I)/3590400)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) + 
      (((97*I)/1009800)*d^6*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^11)/b^3 - 
      (((97*I)/2019600)*d^8*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^11)/b^3 + 
      ((I/28050)*d^10*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^11)/b^3 + 
      (((449*I)/42411600)*d^4*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^11)/b^3 + 
      (d^2*K0^2*M^5*Sqrt[Pi/182]*u^11)/(22440*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/182]*u^11)/(16830*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/182]*u^11)/(16830*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/182]*u^11)/(22440*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/182]*u^11)/(22440*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/182]*u^11)/(16830*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/182]*u^11)/(16830*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/182]*u^11)/(22440*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/26]*u^11)/(33660*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/26]*u^11)/(33660*b^3) - 
      (((43*I)/1514700)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[182*Pi]) + 
      (((97*I)/673200)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[182*Pi]) - 
      (((19109*I)/21205800)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[182*Pi]) + 
      (((877*I)/14137200)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[182*Pi]))/Pi, 
    ((-22717*K1*M^5*Sqrt[Pi/182]*u)/(909568*b^3*E^u) - 
      (17923*d^6*K1*M^5*Sqrt[Pi/182]*u)/(1136960*b^3*E^u) - 
      (159633*d^8*K1*M^5*Sqrt[Pi/182]*u)/(2273920*b^3*E^u) - 
      (1357*d^10*K1*M^5*Sqrt[Pi/182]*u)/(9095680*b^3*E^u) - 
      (144813*d^2*K1*M^5*Sqrt[(7*Pi)/26]*u)/(9095680*b^3*E^u) + 
      (72679*d^4*K1*M^5*Sqrt[(7*Pi)/26]*u)/(2273920*b^3*E^u) - 
      (777*d^12*K1*M^5*Sqrt[(7*Pi)/26]*u)/(4547840*b^3*E^u) - 
      (488599*K0*M^5*Sqrt[Pi/182]*u^2)/(18191360*b^3*E^u) + 
      (874411*d^2*K0*M^5*Sqrt[Pi/182]*u^2)/(3638272*b^3*E^u) - 
      (2576051*d^6*K0*M^5*Sqrt[Pi/182]*u^2)/(4547840*b^3*E^u) + 
      (7102793*d^8*K0*M^5*Sqrt[Pi/182]*u^2)/(18191360*b^3*E^u) - 
      (143371*d^10*K0*M^5*Sqrt[Pi/182]*u^2)/(18191360*b^3*E^u) - 
      (22717*K1*M^5*Sqrt[Pi/182]*u^2)/(909568*b^3*E^u) - 
      (17923*d^6*K1*M^5*Sqrt[Pi/182]*u^2)/(1136960*b^3*E^u) - 
      (159633*d^8*K1*M^5*Sqrt[Pi/182]*u^2)/(2273920*b^3*E^u) - 
      (1357*d^10*K1*M^5*Sqrt[Pi/182]*u^2)/(9095680*b^3*E^u) - 
      (2729*d^12*K0*M^5*Sqrt[(7*Pi)/26]*u^2)/(18191360*b^3*E^u) - 
      (144813*d^2*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(9095680*b^3*E^u) + 
      (72679*d^4*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(2273920*b^3*E^u) - 
      (777*d^12*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(4547840*b^3*E^u) - 
      (2351*d^4*K0*M^5*Sqrt[(13*Pi)/14]*u^2)/(1070080*b^3*E^u) - 
      (1603959083*K0*M^5*Sqrt[Pi/182]*u^3)/(223480857600*b^3*E^u) + 
      (807722881193*d^2*K0*M^5*Sqrt[Pi/182]*u^3)/(2458289433600*b^3*E^u) - 
      (35044244861*d^4*K0*M^5*Sqrt[Pi/182]*u^3)/(144605260800*b^3*E^u) - 
      (98802293879*d^6*K0*M^5*Sqrt[Pi/182]*u^3)/(204857452800*b^3*E^u) + 
      (472380551*d^8*K0*M^5*Sqrt[Pi/182]*u^3)/(1146055680*b^3*E^u) - 
      (143371*d^10*K0*M^5*Sqrt[Pi/182]*u^3)/(18191360*b^3*E^u) + 
      (1348880417*K0^2*M^5*Sqrt[Pi/182]*u^3)/(27941928960*b^3) + 
      (32526469*d^2*K0^2*M^5*Sqrt[Pi/182]*u^3)/(2540175360*b^3) - 
      (13770126527*d^4*K0^2*M^5*Sqrt[Pi/182]*u^3)/(27941928960*b^3) + 
      (237148003*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/(328728576*b^3) - 
      (7105683029*d^8*K0^2*M^5*Sqrt[Pi/182]*u^3)/(27941928960*b^3) - 
      (1064503091*d^10*K0^2*M^5*Sqrt[Pi/182]*u^3)/(27941928960*b^3) + 
      (77457011*d^12*K0^2*M^5*Sqrt[Pi/182]*u^3)/(27941928960*b^3) - 
      (279239*d^14*K0^2*M^5*Sqrt[Pi/182]*u^3)/(5588385792*b^3) + 
      (3633017*K1*M^5*Sqrt[Pi/182]*u^3)/(149811200*b^3*E^u) + 
      (348765383*d^2*K1*M^5*Sqrt[Pi/182]*u^3)/(545740800*b^3*E^u) + 
      (612732259*d^2*K1^2*M^5*Sqrt[Pi/182]*u^3)/(4656988160*b^3) + 
      (22079527*d^6*K1^2*M^5*Sqrt[Pi/182]*u^3)/(423362560*b^3) + 
      (88525639*d^10*K1^2*M^5*Sqrt[Pi/182]*u^3)/(13970964480*b^3) + 
      (1195281*d^12*K1^2*M^5*Sqrt[Pi/182]*u^3)/(2328494080*b^3) - 
      (2729*d^12*K0*M^5*Sqrt[(7*Pi)/26]*u^3)/(18191360*b^3*E^u) - 
      (848077*d^10*K1*M^5*Sqrt[(7*Pi)/26]*u^3)/(545740800*b^3*E^u) - 
      (27617*d^12*K1*M^5*Sqrt[(7*Pi)/26]*u^3)/(72765440*b^3*E^u) - 
      (130107*d^14*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(4656988160*b^3) - 
      (116216423*d^4*K1*M^5*Sqrt[(13*Pi)/14]*u^3)/(2546790400*b^3*E^u) - 
      (5636459*d^6*K1*M^5*Sqrt[(13*Pi)/14]*u^3)/(86822400*b^3*E^u) + 
      (231963*d^8*K1*M^5*Sqrt[(13*Pi)/14]*u^3)/(3829760*b^3*E^u) + 
      (21995*K1^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(36765696*b^3) - 
      (42199767*d^4*K1^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(2328494080*b^3) + 
      (1006039*d^8*K1^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(349274112*b^3) + 
      (2072948413*K0*M^5*Sqrt[Pi/182]*u^4)/(89392343040*b^3*E^u) + 
      (262870357627*d^2*K0*M^5*Sqrt[Pi/182]*u^4)/(578421043200*b^3*E^u) - 
      (1039533108233*d^4*K0*M^5*Sqrt[Pi/182]*u^4)/(1966631546880*b^3*E^u) - 
      (666440473723*d^6*K0*M^5*Sqrt[Pi/182]*u^4)/(1638859622400*b^3*E^u) + 
      (48333073*d^8*K0*M^5*Sqrt[Pi/182]*u^4)/(104186880*b^3*E^u) - 
      (1808803*d^10*K0*M^5*Sqrt[Pi/182]*u^4)/(363827200*b^3*E^u) + 
      (10562317522681*K1*M^5*Sqrt[Pi/182]*u^4)/(147497366016000*b^3*E^u) + 
      (59914145715569*d^2*K1*M^5*Sqrt[Pi/182]*u^4)/(73748683008000*b^3*E^u) - 
      (14027515064569*d^4*K1*M^5*Sqrt[Pi/182]*u^4)/(13408851456000*b^3*E^u) - 
      (4537378301*d^6*K1*M^5*Sqrt[Pi/182]*u^4)/(7023684096*b^3*E^u) + 
      (56405764991*d^8*K1*M^5*Sqrt[Pi/182]*u^4)/(68763340800*b^3*E^u) - 
      (5293219*d^10*K1*M^5*Sqrt[Pi/182]*u^4)/(545740800*b^3*E^u) - 
      (35793*d^12*K1*M^5*Sqrt[Pi/182]*u^4)/(14553088*b^3*E^u) - 
      (300197570339*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(838257868800*b^3) - 
      (891771355603*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(838257868800*b^3) - 
      (1006240370381*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(838257868800*b^3) - 
      (122705005849*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(838257868800*b^3) + 
      (9388918751*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(838257868800*b^3) - 
      (67306601*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(167651573760*b^3) - 
      (14061*d^12*K0*M^5*Sqrt[(7*Pi)/26]*u^4)/(72765440*b^3*E^u) + 
      (317535667183*d^6*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^4)/(838257868800*b^3) + 
      (1370957633*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^4)/(167651573760*b^3) + 
      (18358906465637*K0*M^5*Sqrt[Pi/182]*u^5)/(589989464064000*b^3*E^u) + 
      (109492129401673*d^2*K0*M^5*Sqrt[Pi/182]*u^5)/(294994732032000*b^3*
        E^u) - (16060530597427*d^4*K0*M^5*Sqrt[Pi/182]*u^5)/
       (31052077056000*b^3*E^u) - (227418365543*d^6*K0*M^5*Sqrt[Pi/182]*u^5)/
       (1092573081600*b^3*E^u) + (89831283523*d^8*K0*M^5*Sqrt[Pi/182]*u^5)/
       (275053363200*b^3*E^u) - (481963*d^10*K0*M^5*Sqrt[Pi/182]*u^5)/
       (198451200*b^3*E^u) - (190153*d^12*K0*M^5*Sqrt[Pi/182]*u^5)/
       (174637056*b^3*E^u) - (173860281697*d^2*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (838257868800*b^3) + (65726852563*d^6*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (76205260800*b^3) - (46432329641*d^8*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (104782233600*b^3) - (44127202127*d^10*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (838257868800*b^3) - (1174781*d^14*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (9861857280*b^3) + (739979206457*K1*M^5*Sqrt[Pi/182]*u^5)/
       (18437170752000*b^3*E^u) + (283903201784647*d^2*K1*M^5*Sqrt[Pi/182]*
        u^5)/(589989464064000*b^3*E^u) - (35361089172121*d^4*K1*M^5*
        Sqrt[Pi/182]*u^5)/(53635405824000*b^3*E^u) - 
      (1145199321943*d^6*K1*M^5*Sqrt[Pi/182]*u^5)/(3933263093760*b^3*E^u) + 
      (59585147437*d^8*K1*M^5*Sqrt[Pi/182]*u^5)/(137526681600*b^3*E^u) - 
      (55066197629*K1^2*M^5*Sqrt[Pi/182]*u^5)/(1047822336000*b^3) - 
      (3290423258137*d^2*K1^2*M^5*Sqrt[Pi/182]*u^5)/(4191289344000*b^3) + 
      (117609175637*d^4*K1^2*M^5*Sqrt[Pi/182]*u^5)/(287637504000*b^3) + 
      (143744702603741*d^6*K1^2*M^5*Sqrt[Pi/182]*u^5)/(88017076224000*b^3) + 
      (14714207507*d^12*K1^2*M^5*Sqrt[Pi/182]*u^5)/(1257386803200*b^3) + 
      (120435577*K0^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(41912893440*b^3) + 
      (226151147*d^12*K0^2*M^5*Sqrt[(7*Pi)/26]*u^5)/(419128934400*b^3) - 
      (565559*d^10*K1*M^5*Sqrt[(7*Pi)/26]*u^5)/(1455308800*b^3*E^u) - 
      (52607*d^12*K1*M^5*Sqrt[(7*Pi)/26]*u^5)/(256819200*b^3*E^u) - 
      (5902942219*d^4*K0^2*M^5*Sqrt[(13*Pi)/14]*u^5)/(419128934400*b^3) - 
      (182625773173*d^8*K1^2*M^5*Sqrt[(13*Pi)/14]*u^5)/(2200426905600*b^3) - 
      (185249098339*d^10*K1^2*M^5*Sqrt[(13*Pi)/14]*u^5)/
       (17603415244800*b^3) - (493267853*d^14*K1^2*M^5*Sqrt[(13*Pi)/14]*u^5)/
       (17603415244800*b^3) + (7982792173357*K0*M^5*Sqrt[Pi/182]*u^6)/
       (589989464064000*b^3*E^u) + (47346230576123*d^2*K0*M^5*Sqrt[Pi/182]*
        u^6)/(294994732032000*b^3*E^u) - (134978771319023*d^4*K0*M^5*
        Sqrt[Pi/182]*u^6)/(589989464064000*b^3*E^u) - 
      (10414235807*d^6*K0*M^5*Sqrt[Pi/182]*u^6)/(131108769792*b^3*E^u) - 
      (139831*d^10*K0*M^5*Sqrt[Pi/182]*u^6)/(436592640*b^3*E^u) + 
      (12875117436959*K1*M^5*Sqrt[Pi/182]*u^6)/(393326309376000*b^3*E^u) + 
      (7892832369049*d^2*K1*M^5*Sqrt[Pi/182]*u^6)/(49165788672000*b^3*E^u) - 
      (11317363114829*d^4*K1*M^5*Sqrt[Pi/182]*u^6)/(43702923264000*b^3*E^u) - 
      (953653020227*d^6*K1*M^5*Sqrt[Pi/182]*u^6)/(9833157734400*b^3*E^u) + 
      (90446381167*d^8*K1*M^5*Sqrt[Pi/182]*u^6)/(550106726400*b^3*E^u) - 
      (3272197*d^12*K1*M^5*Sqrt[Pi/182]*u^6)/(5239111680*b^3*E^u) - 
      (16907142827*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(523911168000*b^3) - 
      (2807904582523*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(3667378176000*b^3) + 
      (2247921859303*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(3667378176000*b^3) + 
      (12246206210347*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(11002134528000*b^3) - 
      (1832265407857*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(2200426905600*b^3) - 
      (45810333883*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(440085381120*b^3) + 
      (19695512411*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(2200426905600*b^3) - 
      (109959*d^12*K0*M^5*Sqrt[(7*Pi)/26]*u^6)/(1455308800*b^3*E^u) - 
      (260983*d^10*K1*M^5*Sqrt[(7*Pi)/26]*u^6)/(1637222400*b^3*E^u) - 
      (12653947*d^14*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^6)/(314346700800*b^3) + 
      (2857040891*d^8*K0*M^5*Sqrt[(13*Pi)/14]*u^6)/(275053363200*b^3*E^u) + 
      (38852541803*K0*M^5*Sqrt[Pi/182]*u^7)/(5462865408000*b^3*E^u) + 
      (846211229503*d^2*K0*M^5*Sqrt[Pi/182]*u^7)/(24582894336000*b^3*E^u) - 
      (578444919769*d^4*K0*M^5*Sqrt[Pi/182]*u^7)/(10925730816000*b^3*E^u) - 
      (8683216963*d^6*K0*M^5*Sqrt[Pi/182]*u^7)/(327771924480*b^3*E^u) + 
      (19408969*d^8*K0*M^5*Sqrt[Pi/182]*u^7)/(505612800*b^3*E^u) - 
      (63893*d^10*K0*M^5*Sqrt[Pi/182]*u^7)/(204652800*b^3*E^u) - 
      (45763*d^12*K0*M^5*Sqrt[Pi/182]*u^7)/(261955584*b^3*E^u) - 
      (8567819651*d^2*K0^2*M^5*Sqrt[Pi/182]*u^7)/(64339968000*b^3) + 
      (551837324117*d^4*K0^2*M^5*Sqrt[Pi/182]*u^7)/(3667378176000*b^3) + 
      (206066859109*d^6*K0^2*M^5*Sqrt[Pi/182]*u^7)/(1571733504000*b^3) - 
      (270104396323*d^8*K0^2*M^5*Sqrt[Pi/182]*u^7)/(2200426905600*b^3) - 
      (34567423991*d^10*K0^2*M^5*Sqrt[Pi/182]*u^7)/(2200426905600*b^3) + 
      (3222928097*d^12*K0^2*M^5*Sqrt[Pi/182]*u^7)/(2200426905600*b^3) - 
      (5631793*d^14*K0^2*M^5*Sqrt[Pi/182]*u^7)/(115811942400*b^3) - 
      (13799250881957*K1*M^5*Sqrt[Pi/182]*u^7)/(3539936784384000*b^3*E^u) + 
      (6555988291883*d^2*K1*M^5*Sqrt[Pi/182]*u^7)/(93156231168000*b^3*E^u) - 
      (309978394184687*d^4*K1*M^5*Sqrt[Pi/182]*u^7)/(3539936784384000*b^3*
        E^u) - (1271901947663*d^6*K1*M^5*Sqrt[Pi/182]*u^7)/
       (58998946406400*b^3*E^u) + (2666423687*d^8*K1*M^5*Sqrt[Pi/182]*u^7)/
       (61122969600*b^3*E^u) - (2100269*d^10*K1*M^5*Sqrt[Pi/182]*u^7)/
       (2619555840*b^3*E^u) - (856104270613*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (33006403584000*b^3) - (237760415023*d^2*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (1941553152000*b^3) + (196601597123*d^4*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (1941553152000*b^3) + (487733774089*d^6*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (1941553152000*b^3) - (58053364639*d^8*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (314346700800*b^3) - (1348896953*d^10*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (62869340160*b^3) + (4694099671*d^12*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (2200426905600*b^3) - (51273161*d^14*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (733475635200*b^3) - (94560351*K0^2*M^5*Sqrt[(7*Pi)/26]*u^7)/
       (58212352000*b^3) - (59923*d^12*K1*M^5*Sqrt[(7*Pi)/26]*u^7)/
       (2381414400*b^3*E^u) + (1593646213*K0*M^5*Sqrt[Pi/182]*u^8)/
       (32181243494400*b^3*E^u) + (270150465731*d^2*K0*M^5*Sqrt[Pi/182]*u^8)/
       (35399367843840*b^3*E^u) - (635564164033*d^4*K0*M^5*Sqrt[Pi/182]*u^8)/
       (50570525491200*b^3*E^u) + (32571415027*d^6*K0*M^5*Sqrt[Pi/182]*u^8)/
       (29499473203200*b^3*E^u) + (88211041*d^8*K0*M^5*Sqrt[Pi/182]*u^8)/
       (18336890880*b^3*E^u) - (430187*d^10*K0*M^5*Sqrt[Pi/182]*u^8)/
       (385228800*b^3*E^u) + (6815617017917*K1*M^5*Sqrt[Pi/182]*u^8)/
       (1769968392192000*b^3*E^u) + (3542004336523*d^2*K1*M^5*Sqrt[Pi/182]*
        u^8)/(884984196096000*b^3*E^u) - (26198406198553*d^4*K1*M^5*
        Sqrt[Pi/182]*u^8)/(1769968392192000*b^3*E^u) + 
      (1855819481*d^8*K1*M^5*Sqrt[Pi/182]*u^8)/(275053363200*b^3*E^u) - 
      (4046821*d^10*K1*M^5*Sqrt[Pi/182]*u^8)/(3929333760*b^3*E^u) + 
      (296111*d^12*K1*M^5*Sqrt[Pi/182]*u^8)/(13097779200*b^3*E^u) - 
      (4013085007*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(1178800128000*b^3) - 
      (444071860733*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(8251600896000*b^3) + 
      (303233172283*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(8251600896000*b^3) - 
      (12465516023*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(183368908800*b^3) - 
      (163057483*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(20374323200*b^3) + 
      (20606709*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(20374323200*b^3) - 
      (114067*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(3143467008*b^3) + 
      (33247*d^12*K0*M^5*Sqrt[(7*Pi)/26]*u^8)/(2619555840*b^3*E^u) + 
      (242568901*d^6*K1*M^5*Sqrt[(7*Pi)/26]*u^8)/(1404736819200*b^3*E^u) + 
      (16078989671*d^6*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^8)/(1178800128000*b^3) + 
      (1935861601*K0*M^5*Sqrt[Pi/182]*u^9)/(12291447168000*b^3*E^u) + 
      (204160861*d^2*K0*M^5*Sqrt[Pi/182]*u^9)/(80336256000*b^3*E^u) - 
      (2815073627*d^4*K0*M^5*Sqrt[Pi/182]*u^9)/(1024287264000*b^3*E^u) - 
      (2459550887*d^6*K0*M^5*Sqrt[Pi/182]*u^9)/(819429811200*b^3*E^u) + 
      (2686811*d^8*K0*M^5*Sqrt[Pi/182]*u^9)/(859541760*b^3*E^u) + 
      (58057*d^10*K0*M^5*Sqrt[Pi/182]*u^9)/(613958400*b^3*E^u) + 
      (1928696113*K0^2*M^5*Sqrt[Pi/182]*u^9)/(4125800448000*b^3) + 
      (20826896977*d^2*K0^2*M^5*Sqrt[Pi/182]*u^9)/(8251600896000*b^3) - 
      (16939868453*d^4*K0^2*M^5*Sqrt[Pi/182]*u^9)/(2062900224000*b^3) + 
      (55905830339*d^6*K0^2*M^5*Sqrt[Pi/182]*u^9)/(8251600896000*b^3) - 
      (73675757*d^8*K0^2*M^5*Sqrt[Pi/182]*u^9)/(55010672640*b^3) - 
      (41724157*d^10*K0^2*M^5*Sqrt[Pi/182]*u^9)/(183368908800*b^3) + 
      (500771*d^12*K0^2*M^5*Sqrt[Pi/182]*u^9)/(34381670400*b^3) - 
      (132607*d^14*K0^2*M^5*Sqrt[Pi/182]*u^9)/(50009702400*b^3) + 
      (3402071863*K1*M^5*Sqrt[Pi/182]*u^9)/(14749736601600*b^3*E^u) + 
      (508050793*d^2*K1*M^5*Sqrt[Pi/182]*u^9)/(163885962240*b^3*E^u) - 
      (1196713339*d^4*K1*M^5*Sqrt[Pi/182]*u^9)/(327771924480*b^3*E^u) - 
      (157520917*d^6*K1*M^5*Sqrt[Pi/182]*u^9)/(51572505600*b^3*E^u) + 
      (23136299*d^8*K1*M^5*Sqrt[Pi/182]*u^9)/(6876334080*b^3*E^u) + 
      (189089*d^10*K1*M^5*Sqrt[Pi/182]*u^9)/(1227916800*b^3*E^u) + 
      (2252507753*K1^2*M^5*Sqrt[Pi/182]*u^9)/(2750533632000*b^3) - 
      (10976832961*d^2*K1^2*M^5*Sqrt[Pi/182]*u^9)/(4125800448000*b^3) - 
      (4657274701*d^4*K1^2*M^5*Sqrt[Pi/182]*u^9)/(2750533632000*b^3) + 
      (792357409*d^6*K1^2*M^5*Sqrt[Pi/182]*u^9)/(98233344000*b^3) - 
      (1026922289*d^8*K1^2*M^5*Sqrt[Pi/182]*u^9)/(235760025600*b^3) - 
      (18168443*d^10*K1^2*M^5*Sqrt[Pi/182]*u^9)/(55010672640*b^3) + 
      (29416379*d^12*K1^2*M^5*Sqrt[Pi/182]*u^9)/(183368908800*b^3) - 
      (48173*d^14*K1^2*M^5*Sqrt[Pi/182]*u^9)/(8595417600*b^3) - 
      (2201*d^12*K0*M^5*Sqrt[(7*Pi)/26]*u^9)/(90956800*b^3*E^u) - 
      (33653*d^12*K1*M^5*Sqrt[(7*Pi)/26]*u^9)/(1637222400*b^3*E^u) + 
      (414717593*K0*M^5*Sqrt[Pi/182]*u^10)/(2836487808000*b^3*E^u) + 
      (1172822207*d^2*K0*M^5*Sqrt[Pi/182]*u^10)/(1024287264000*b^3*E^u) - 
      (93401467*d^4*K0*M^5*Sqrt[Pi/182]*u^10)/(53209728000*b^3*E^u) - 
      (61965997*d^6*K0*M^5*Sqrt[Pi/182]*u^10)/(263388153600*b^3*E^u) + 
      (1657879*d^8*K0*M^5*Sqrt[Pi/182]*u^10)/(3438167040*b^3*E^u) + 
      (821*d^10*K0*M^5*Sqrt[Pi/182]*u^10)/(5116320*b^3*E^u) + 
      (9287*d^12*K0*M^5*Sqrt[Pi/182]*u^10)/(163722240*b^3*E^u) + 
      (414908993*K1*M^5*Sqrt[Pi/182]*u^10)/(2836487808000*b^3*E^u) + 
      (182196359*d^2*K1*M^5*Sqrt[Pi/182]*u^10)/(161729568000*b^3*E^u) - 
      (1998896407*d^4*K1*M^5*Sqrt[Pi/182]*u^10)/(1117404288000*b^3*E^u) - 
      (274174309*d^6*K1*M^5*Sqrt[Pi/182]*u^10)/(1843717075200*b^3*E^u) + 
      (1648007*d^8*K1*M^5*Sqrt[Pi/182]*u^10)/(3438167040*b^3*E^u) + 
      (2713*d^10*K1*M^5*Sqrt[Pi/182]*u^10)/(20465280*b^3*E^u) + 
      (577*d^12*K1*M^5*Sqrt[Pi/182]*u^10)/(10914816*b^3*E^u) + 
      (232668467*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(825160089600*b^3) - 
      (12671339*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(12893126400*b^3) + 
      (417750329*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(82516008960*b^3) - 
      (5306939*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(1470873600*b^3) + 
      (4632919*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(41258004480*b^3) + 
      (42341777*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(117880012800*b^3) - 
      (3229139*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(412580044800*b^3) - 
      (77277371*d^4*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^10)/(825160089600*b^3) - 
      (52007*d^2*K0*M^5*Sqrt[Pi/182]*u^11)/(1396755360*b^3*E^u) - 
      (189317*d^4*K0*M^5*Sqrt[Pi/182]*u^11)/(2793510720*b^3*E^u) + 
      (485939*d^6*K0*M^5*Sqrt[Pi/182]*u^11)/(2793510720*b^3*E^u) - 
      (919*d^8*K0*M^5*Sqrt[Pi/182]*u^11)/(214885440*b^3*E^u) - 
      (41*d^12*K0*M^5*Sqrt[Pi/182]*u^11)/(5116320*b^3*E^u) - 
      (8541359*K0^2*M^5*Sqrt[Pi/182]*u^11)/(825160089600*b^3) - 
      (1682539*d^2*K0^2*M^5*Sqrt[Pi/182]*u^11)/(3683750400*b^3) - 
      (21103721*d^4*K0^2*M^5*Sqrt[Pi/182]*u^11)/(165032017920*b^3) + 
      (462434411*d^6*K0^2*M^5*Sqrt[Pi/182]*u^11)/(412580044800*b^3) - 
      (50284649*d^8*K0^2*M^5*Sqrt[Pi/182]*u^11)/(825160089600*b^3) - 
      (78463379*d^10*K0^2*M^5*Sqrt[Pi/182]*u^11)/(206290022400*b^3) - 
      (14439871*d^12*K0^2*M^5*Sqrt[Pi/182]*u^11)/(165032017920*b^3) + 
      (1208699*d^14*K0^2*M^5*Sqrt[Pi/182]*u^11)/(412580044800*b^3) + 
      (K1*M^5*Sqrt[Pi/182]*u^11)/(7674480*b^3*E^u) - 
      (51721*d^2*K1*M^5*Sqrt[Pi/182]*u^11)/(1396755360*b^3*E^u) - 
      (187991*d^4*K1*M^5*Sqrt[Pi/182]*u^11)/(2793510720*b^3*E^u) + 
      (69197*d^6*K1*M^5*Sqrt[Pi/182]*u^11)/(399072960*b^3*E^u) - 
      (1129*d^8*K1*M^5*Sqrt[Pi/182]*u^11)/(214885440*b^3*E^u) - 
      (1723*d^10*K1*M^5*Sqrt[Pi/182]*u^11)/(30697920*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/182]*u^11)/(127908*b^3*E^u) - 
      (15026161*K1^2*M^5*Sqrt[Pi/182]*u^11)/(1485288161280*b^3) - 
      (14903921*d^2*K1^2*M^5*Sqrt[Pi/182]*u^11)/(33756549120*b^3) + 
      (411063487*d^6*K1^2*M^5*Sqrt[Pi/182]*u^11)/(412580044800*b^3) - 
      (71434093*d^8*K1^2*M^5*Sqrt[Pi/182]*u^11)/(495096053760*b^3) - 
      (4804273*d^10*K1^2*M^5*Sqrt[Pi/182]*u^11)/(16286054400*b^3) - 
      (8714191*d^12*K1^2*M^5*Sqrt[Pi/182]*u^11)/(117880012800*b^3) + 
      (921971*d^14*K1^2*M^5*Sqrt[Pi/182]*u^11)/(412580044800*b^3) - 
      (83*d^10*K0*M^5*Sqrt[(7*Pi)/26]*u^11)/(10232640*b^3*E^u) + 
      (K0*M^5*Sqrt[(13*Pi)/14]*u^11)/(107442720*b^3*E^u) - 
      (1133443*d^4*K1^2*M^5*Sqrt[(13*Pi)/14]*u^11)/(436849459200*b^3) + 
      (K0*M^5*Sqrt[Pi/182]*u^12)/(53721360*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/182]*u^12)/(2441880*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/182]*u^12)/(1053360*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/182]*u^12)/(895356*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/182]*u^12)/(511632*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/182]*u^12)/(767448*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[Pi/182]*u^12)/(2558160*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/182]*u^12)/(53721360*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/182]*u^12)/(2441880*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/182]*u^12)/(1053360*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/182]*u^12)/(895356*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/182]*u^12)/(511632*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/182]*u^12)/(767448*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/182]*u^12)/(2558160*b^3*E^u) + 
      (4783*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(9928396800*b^3) + 
      (600653*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(19543265280*b^3) + 
      (348266389*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(1856610201600*b^3) - 
      (8065261*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(32572108800*b^3) - 
      (104087603*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(618870067200*b^3) + 
      (105762859*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(618870067200*b^3) + 
      (516421*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(18753638400*b^3) - 
      (58987*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(41258004480*b^3) - 
      (11041*K0^2*M^5*Sqrt[Pi/182]*u^13)/(928305100800*b^3) - 
      (86083*d^2*K0^2*M^5*Sqrt[Pi/182]*u^13)/(371322040320*b^3) + 
      (14899*d^4*K0^2*M^5*Sqrt[Pi/182]*u^13)/(18566102016*b^3) - 
      (49013*d^6*K0^2*M^5*Sqrt[Pi/182]*u^13)/(32572108800*b^3) - 
      (30179*d^10*K0^2*M^5*Sqrt[Pi/182]*u^13)/(618870067200*b^3) - 
      (2957*d^12*K0^2*M^5*Sqrt[Pi/182]*u^13)/(8595417600*b^3) - 
      (31469*d^2*K1^2*M^5*Sqrt[Pi/182]*u^13)/(123774013440*b^3) + 
      (823*d^4*K1^2*M^5*Sqrt[Pi/182]*u^13)/(1105125120*b^3) - 
      (178511*d^6*K1^2*M^5*Sqrt[Pi/182]*u^13)/(123774013440*b^3) + 
      (29537*d^8*K1^2*M^5*Sqrt[Pi/182]*u^13)/(20629002240*b^3) - 
      (19219*d^12*K1^2*M^5*Sqrt[Pi/182]*u^13)/(51572505600*b^3) + 
      (857*d^14*K1^2*M^5*Sqrt[Pi/182]*u^13)/(22921113600*b^3) - 
      (557*d^10*K1^2*M^5*Sqrt[(7*Pi)/26]*u^13)/(29470003200*b^3) + 
      (31121*d^8*K0^2*M^5*Sqrt[(13*Pi)/14]*u^13)/(309435033600*b^3) + 
      (71*d^14*K0^2*M^5*Sqrt[(13*Pi)/14]*u^13)/(29470003200*b^3) - 
      (K1^2*M^5*Sqrt[(13*Pi)/14]*u^13)/(1041868800*b^3) - 
      (271*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(232076275200*b^3) - 
      (10207*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(232076275200*b^3) + 
      (971*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(4071513600*b^3) - 
      (1181*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(7032614400*b^3) - 
      (269*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(5157250560*b^3) + 
      (67*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(5157250560*b^3) - 
      (523*d^4*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^14)/(33153753600*b^3) + 
      (739*d^6*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^14)/(77358758400*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/182]*u^15)/(1172102400*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/182]*u^15)/(195350400*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/182]*u^15)/(1172102400*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/182]*u^15)/(97675200*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/182]*u^15)/(1172102400*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/182]*u^15)/(195350400*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/182]*u^15)/(1172102400*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/182]*u^15)/(1172102400*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/182]*u^15)/(195350400*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/182]*u^15)/(1172102400*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/182]*u^15)/(97675200*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/182]*u^15)/(1172102400*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/182]*u^15)/(195350400*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/182]*u^15)/(1172102400*b^3))/Pi, 
    ((((-76387*I)/218296320)*d^12*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^3)/b^3 - 
      (5748107*K0^2*M^5*Sqrt[Pi/182]*u^3)/(436592640*b^3) + 
      (25406839*d^2*K0^2*M^5*Sqrt[Pi/182]*u^3)/(109148160*b^3) - 
      (129117*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/(239360*b^3) + 
      (50306573*d^8*K0^2*M^5*Sqrt[Pi/182]*u^3)/(145530880*b^3) + 
      (189731*d^10*K0^2*M^5*Sqrt[Pi/182]*u^3)/(9922560*b^3) - 
      (1219*d^12*K0^2*M^5*Sqrt[Pi/182]*u^3)/(1712128*b^3) + 
      (2394793*d^4*K1^2*M^5*Sqrt[Pi/182]*u^3)/(6615040*b^3) - 
      (4645283*d^8*K1^2*M^5*Sqrt[Pi/182]*u^3)/(109148160*b^3) - 
      (5021639*d^2*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(218296320*b^3) - 
      (621473*d^6*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(36382720*b^3) - 
      (1453*d^12*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(6615040*b^3) - 
      (45051*d^4*K0^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(13230080*b^3) - 
      (22641*K1^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(9095680*b^3) - 
      (3973*d^10*K1^2*M^5*Sqrt[(91*Pi)/2]*u^3)/(72765440*b^3) - 
      (((2469892781*I)/68763340800)*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) - 
      (((39481387*I)/111628800)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) + 
      (((45713193739*I)/68763340800)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) - 
      (((259003961*I)/2865139200)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) - 
      (((15244222951*I)/68763340800)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) + 
      (((18791561*I)/477523200)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) + 
      (241112569*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(13097779200*b^3) + 
      (1407936307*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(1309777920*b^3) - 
      (99389583*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(132300800*b^3) + 
      (17410417103*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(13097779200*b^3) + 
      (50013487*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(727654400*b^3) - 
      (811979677*d^6*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^4)/(3274444800*b^3) - 
      (178209*d^12*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^4)/(291061760*b^3) - 
      (((1540518269*I)/137526681600)*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((2182415387*I)/17190835200)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((33729076891*I)/137526681600)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((270677713*I)/5730278400)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((127369531*I)/1617960960)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((1129507*I)/56179200)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((544741*I)/436592640)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((5902446877*I)/257862528000)*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((36484105517*I)/160447795200)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((3115872139213*I)/7220150784000)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[182*Pi]) - (((173906912741*I)/3610075392000)*d^6*K1^2*M^5*
        u^4)/(b^3*Sqrt[182*Pi]) - (((18316241387*I)/103145011200)*d^8*K1^2*
        M^5*u^4)/(b^3*Sqrt[182*Pi]) + (((1094481049*I)/22921113600)*d^10*K1^2*
        M^5*u^4)/(b^3*Sqrt[182*Pi]) - (((3572137*I)/1091481600)*d^12*K1^2*M^5*
        u^4)/(b^3*Sqrt[182*Pi]) + (77554283*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (3274444800*b^3) + (1084594213*d^2*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (2619555840*b^3) - (1748397407*d^4*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (4365926400*b^3) - (3365206099*d^6*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (6548889600*b^3) + (2968110377*d^8*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (6548889600*b^3) + (107801951*d^10*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (4365926400*b^3) - (382453*d^12*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (291061760*b^3) + (3193912223*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (27505336320*b^3) + (307394607929*d^2*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (275053363200*b^3) - (378101605723*d^4*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (275053363200*b^3) + (332417831*d^8*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (306979200*b^3) + (2740094347*d^10*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (39293337600*b^3) - (58773343*d^12*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (13097779200*b^3) - (10654804663*d^6*K1^2*M^5*Sqrt[(13*Pi)/14]*u^5)/
       (137526681600*b^3) - (((193974139607*I)/3610075392000)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[182*Pi]) + (((3212043397*I)/114605568000)*d^2*K0*K1*M^5*u^5)/
       (b^3*Sqrt[182*Pi]) + (((41567726917*I)/131275468800)*d^4*K0*K1*M^5*
        u^5)/(b^3*Sqrt[182*Pi]) - (((329029676917*I)/722015078400)*d^6*K0*K1*
        M^5*u^5)/(b^3*Sqrt[182*Pi]) + (((14831090171*I)/128931264000)*d^8*K0*
        K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) + (((2014837523*I)/38201856000)*d^10*
        K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) - 
      (((9834017*I)/3274444800)*d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) + 
      (((3908183893*I)/1031450112000)*d^4*K0^2*M^5*Sqrt[13/(14*Pi)]*u^6)/
       b^3 - (((38885264447*I)/3610075392000)*d^6*K0^2*M^5*Sqrt[13/(14*Pi)]*
        u^6)/b^3 + (((763998288824653*I)/618622519173120000)*d^10*K1^2*M^5*
        Sqrt[13/(14*Pi)]*u^6)/b^3 + (((395482597592323*I)/388848440623104000)*
        d^12*K1^2*M^5*Sqrt[13/(14*Pi)]*u^6)/b^3 + 
      (1065999577*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(13752668160*b^3) + 
      (62155290671*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(68763340800*b^3) - 
      (107567479*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(91929600*b^3) - 
      (4370999021*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(6876334080*b^3) + 
      (519653269*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(9823334400*b^3) - 
      (5745811*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(1637222400*b^3) + 
      (2289535*d^8*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^6)/(20680704*b^3) + 
      (((2482651609*I)/902518848000)*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((32799841051*I)/2406716928000)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((1926817621*I)/30336768000)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((144870563*I)/12733952000)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((1638457*I)/3274444800)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((2508106589*I)/76001587200)*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) + 
      (((210204509209*I)/2406716928000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[182*Pi]) + (((278133880033*I)/2406716928000)*d^4*K1^2*M^5*
        u^6)/(b^3*Sqrt[182*Pi]) - (((2110221613769*I)/3610075392000)*d^6*K1^2*
        M^5*u^6)/(b^3*Sqrt[182*Pi]) + (((71820179*I)/235008000)*d^8*K1^2*M^5*
        u^6)/(b^3*Sqrt[182*Pi]) + (((18168664020867431*I)/618622519173120000)*
        d^10*K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((6075429520314823*I)/388848440623104000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[182*Pi]) - (((799417*I)/3069792000)*d^12*K0*K1*M^5*
        Sqrt[7/(26*Pi)]*u^7)/b^3 + (((302439013*I)/20629002240)*d^8*K0*K1*M^5*
        Sqrt[13/(14*Pi)]*u^7)/b^3 + (1019206273*d^2*K0^2*M^5*Sqrt[Pi/182]*
        u^7)/(8595417600*b^3) - (33053987*d^4*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (196466688*b^3) + (515846063*d^8*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (4911667200*b^3) + (9891551*d^10*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (1227916800*b^3) + (38044493*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (1562803200*b^3) + (486352417*d^2*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (3125606400*b^3) - (631405571*d^4*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (3125606400*b^3) - (370188641*d^6*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (2455833600*b^3) + (188959*d^8*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (1162800*b^3) + (962989*d^10*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (86169600*b^3) - (4303643*d^12*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (4911667200*b^3) - (48079*d^12*K0^2*M^5*Sqrt[(7*Pi)/26]*u^7)/
       (545740800*b^3) + (44411239*K0^2*M^5*Sqrt[(13*Pi)/14]*u^7)/
       (34381670400*b^3) - (26311601*d^6*K0^2*M^5*Sqrt[(13*Pi)/14]*u^7)/
       (4297708800*b^3) - (((100089800053*I)/3610075392000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[182*Pi]) + (((108069408907*I)/515725056000)*d^2*K0*K1*M^5*
        u^7)/(b^3*Sqrt[182*Pi]) - (((144600306497*I)/1805037696000)*d^4*K0*K1*
        M^5*u^7)/(b^3*Sqrt[182*Pi]) - (((196043513789*I)/601679232000)*d^6*K0*
        K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) + (((6076079981*I)/171908352000)*d^10*
        K0*K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) - 
      (((1691141087*I)/1805037696000)*K0^2*M^5*Sqrt[13/(14*Pi)]*u^8)/b^3 - 
      (((16085413679*I)/1805037696000)*d^6*K1^2*M^5*Sqrt[13/(14*Pi)]*u^8)/
       b^3 + (1703167*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(2148854400*b^3) + 
      (5245447*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(101122560*b^3) - 
      (2790871*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(72230400*b^3) - 
      (19762079*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(252806400*b^3) + 
      (37057381*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(613958400*b^3) + 
      (5198429*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(1227916800*b^3) - 
      (109819*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(245583360*b^3) + 
      (((110461669*I)/4333824000)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((16910423171*I)/902518848000)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((6923274997*I)/120335846400)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((1487297653*I)/85954176000)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((1492387349*I)/171908352000)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((190793*I)/383724000)*d^12*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((61656418931*I)/5415113088000)*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((1619853407*I)/61887006720)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((212263907461*I)/2707556544000)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[182*Pi]) + (((3762599177*I)/85954176000)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[182*Pi]) + (((4623047279*I)/515725056000)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[182*Pi]) - (((12763*I)/25581600)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[182*Pi]) - (4553*K0^2*M^5*Sqrt[Pi/182]*u^9)/(89535600*b^3) - 
      (141767*d^2*K0^2*M^5*Sqrt[Pi/182]*u^9)/(179071200*b^3) + 
      (894053*d^4*K0^2*M^5*Sqrt[Pi/182]*u^9)/(191009280*b^3) - 
      (3750001*d^6*K0^2*M^5*Sqrt[Pi/182]*u^9)/(537213600*b^3) + 
      (677471*d^8*K0^2*M^5*Sqrt[Pi/182]*u^9)/(204652800*b^3) - 
      (1181*d^10*K0^2*M^5*Sqrt[Pi/182]*u^9)/(8527200*b^3) - 
      (2825657*K1^2*M^5*Sqrt[Pi/182]*u^9)/(4297708800*b^3) + 
      (12383243*d^2*K1^2*M^5*Sqrt[Pi/182]*u^9)/(1719083520*b^3) - 
      (25783651*d^4*K1^2*M^5*Sqrt[Pi/182]*u^9)/(4297708800*b^3) + 
      (723179*d^8*K1^2*M^5*Sqrt[Pi/182]*u^9)/(122791680*b^3) + 
      (452297*d^10*K1^2*M^5*Sqrt[Pi/182]*u^9)/(1227916800*b^3) - 
      (39131*d^12*K1^2*M^5*Sqrt[Pi/182]*u^9)/(613958400*b^3) - 
      (2789*d^12*K0^2*M^5*Sqrt[(13*Pi)/14]*u^9)/(1227916800*b^3) - 
      (2228399*d^6*K1^2*M^5*Sqrt[(13*Pi)/14]*u^9)/(4297708800*b^3) - 
      (((1467218419*I)/2707556544000)*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) + 
      (((673290109*I)/45125942400)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) - 
      (((7255274177*I)/451259424000)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) - 
      (((8029269233*I)/676889136000)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) + 
      (((1960887373*I)/128931264000)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) - 
      (((30137981*I)/16116408000)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) + 
      (((170941*I)/767448000)*d^12*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) + 
      (((78889*I)/1809864000)*K0^2*M^5*Sqrt[13/(14*Pi)]*u^10)/b^3 - 
      (((1881167*I)/30083961600)*d^6*K0^2*M^5*Sqrt[13/(14*Pi)]*u^10)/b^3 + 
      (267889*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(4297708800*b^3) + 
      (1775941*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(477523200*b^3) - 
      (462731*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(306979200*b^3) - 
      (16154833*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(2148854400*b^3) + 
      (213953*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(204652800*b^3) - 
      (1097*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(12790800*b^3) + 
      (10649*d^8*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^10)/(32313600*b^3) + 
      (((5835509753*I)/2707556544000)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((8683457*I)/2275257600)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) + 
      (((19947227*I)/16116408000)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) + 
      (((135758801*I)/128931264000)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((1176341*I)/3069792000)*d^12*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) + 
      (((17108765*I)/32490678528)*K1^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) + 
      (((4185909263*I)/1624533926400)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((30705911*I)/10178784000)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((12159427561*I)/4061334816000)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[182*Pi]) + (((13773899*I)/7534944000)*d^8*K1^2*M^5*u^10)/
       (b^3*Sqrt[182*Pi]) + (((174006793*I)/128931264000)*d^10*K1^2*M^5*u^10)/
       (b^3*Sqrt[182*Pi]) - (((48803*I)/180576000)*d^12*K1^2*M^5*u^10)/
       (b^3*Sqrt[182*Pi]) + (74357*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (4297708800*b^3) - (228269*d^4*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (859541760*b^3) - (14179*d^6*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (97675200*b^3) + (76733*d^8*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (613958400*b^3) + (6121*d^10*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (306979200*b^3) + (14551*d^12*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (613958400*b^3) + (224351*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (12893126400*b^3) + (193339*d^2*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (920937600*b^3) - (46399*d^4*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (151683840*b^3) - (206027*d^6*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (3223281600*b^3) - (13777*d^10*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (920937600*b^3) + (1319*d^12*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (68217600*b^3) + (9859*d^2*K0^2*M^5*Sqrt[(7*Pi)/26]*u^11)/
       (306979200*b^3) + (36337*d^8*K1^2*M^5*Sqrt[(7*Pi)/26]*u^11)/
       (1841875200*b^3) - (((54301081*I)/676889136000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[182*Pi]) + (((1686690403*I)/2030667408000)*d^2*K0*K1*M^5*
        u^11)/(b^3*Sqrt[182*Pi]) + (((1309703*I)/783436500)*d^4*K0*K1*M^5*
        u^11)/(b^3*Sqrt[182*Pi]) - (((493081867*I)/112814856000)*d^6*K0*K1*
        M^5*u^11)/(b^3*Sqrt[182*Pi]) + (((304109111*I)/290095344000)*d^8*K0*
        K1*M^5*u^11)/(b^3*Sqrt[182*Pi]) + (((21172381*I)/32232816000)*d^10*K0*
        K1*M^5*u^11)/(b^3*Sqrt[182*Pi]) + (((37363*I)/153489600)*d^12*K0*K1*
        M^5*u^11)/(b^3*Sqrt[182*Pi]) + (((53*I)/2072109600)*K0^2*M^5*
        Sqrt[7/(26*Pi)]*u^12)/b^3 - (((3714377*I)/313118784000)*d^12*K0^2*M^5*
        Sqrt[7/(26*Pi)]*u^12)/b^3 + (((44093339*I)/994612608000)*d^8*K1^2*M^5*
        Sqrt[7/(26*Pi)]*u^12)/b^3 - (((311182453*I)/59179450176000)*d^4*K1^2*
        M^5*Sqrt[13/(14*Pi)]*u^12)/b^3 - (((697841*I)/104372928000)*d^12*K1^2*
        M^5*Sqrt[13/(14*Pi)]*u^12)/b^3 + (K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (5372136*b^3) - (1613*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (53721360*b^3) - (13099*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (161164080*b^3) + (6577*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (40291020*b^3) + (317*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (11511720*b^3) - (1627*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (23023440*b^3) - (23*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(2558160*b^3) - 
      (((73*I)/690703200)*K0^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) + 
      (((4874249*I)/406133481600)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) - 
      (((610823*I)/8461114200)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) + 
      (((317761*I)/40613348160)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) + 
      (((176573*I)/1318615200)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) - 
      (((12301*I)/195350400)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) + 
      (((20162159*I)/313118784000)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) + 
      ((I/13632300)*K1^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) + 
      (((1644611*I)/135377827200)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) - 
      (((1566585257*I)/414256151232000)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[182*Pi]) + (((1695877*I)/203066740800)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[182*Pi]) - (((16048183*I)/90419328000)*d^8*K1^2*M^5*u^12)/
       (b^3*Sqrt[182*Pi]) - (((2161*I)/34108800)*d^10*K1^2*M^5*u^12)/
       (b^3*Sqrt[182*Pi]) + (((7201933*I)/104372928000)*d^12*K1^2*M^5*u^12)/
       (b^3*Sqrt[182*Pi]) + ((I/4796550)*d^12*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^13)/
       b^3 - (((139*I)/518027400)*d^6*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^13)/b^3 - 
      ((I/16787925)*d^10*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^13)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/182]*u^13)/(80582040*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/182]*u^13)/(3662820*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/182]*u^13)/(1580040*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/182]*u^13)/(1343034*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/182]*u^13)/(767448*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/182]*u^13)/(1151172*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/182]*u^13)/(3837240*b^3) + 
      (K1^2*M^5*Sqrt[Pi/182]*u^13)/(80582040*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/182]*u^13)/(3662820*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/182]*u^13)/(1580040*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/182]*u^13)/(1343034*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/182]*u^13)/(767448*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/182]*u^13)/(1151172*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/182]*u^13)/(3837240*b^3) + 
      ((I/3408075)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[182*Pi]) + 
      ((I/9542610)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[182*Pi]) + 
      (((17*I)/3742200)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[182*Pi]) - 
      ((I/467775)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[182*Pi]))/Pi, 
    ((52163*K1*M^5*Sqrt[Pi/182]*u)/(3638272*b^3*E^u) + 
      (23063*d^2*K1*M^5*Sqrt[Pi/182]*u)/(284240*b^3*E^u) + 
      (31771*d^6*K1*M^5*Sqrt[Pi/182]*u)/(1914880*b^3*E^u) - 
      (37333*d^10*K1*M^5*Sqrt[Pi/182]*u)/(4547840*b^3*E^u) - 
      (125*d^12*K1*M^5*Sqrt[Pi/182]*u)/(909568*b^3*E^u) - 
      (425817*d^4*K1*M^5*Sqrt[(7*Pi)/26]*u)/(18191360*b^3*E^u) + 
      (39471*d^8*K1*M^5*Sqrt[(7*Pi)/26]*u)/(4547840*b^3*E^u) - 
      (3231*d^14*K1*M^5*Sqrt[(7*Pi)/26]*u)/(36382720*b^3*E^u) + 
      (2041811*K0*M^5*Sqrt[Pi/182]*u^2)/(72765440*b^3*E^u) + 
      (49253327*d^6*K0*M^5*Sqrt[Pi/182]*u^2)/(72765440*b^3*E^u) - 
      (23717649*d^8*K0*M^5*Sqrt[Pi/182]*u^2)/(72765440*b^3*E^u) - 
      (152661*d^10*K0*M^5*Sqrt[Pi/182]*u^2)/(36382720*b^3*E^u) + 
      (243059*d^12*K0*M^5*Sqrt[Pi/182]*u^2)/(72765440*b^3*E^u) - 
      (35583*d^14*K0*M^5*Sqrt[Pi/182]*u^2)/(72765440*b^3*E^u) + 
      (52163*K1*M^5*Sqrt[Pi/182]*u^2)/(3638272*b^3*E^u) + 
      (23063*d^2*K1*M^5*Sqrt[Pi/182]*u^2)/(284240*b^3*E^u) + 
      (31771*d^6*K1*M^5*Sqrt[Pi/182]*u^2)/(1914880*b^3*E^u) - 
      (37333*d^10*K1*M^5*Sqrt[Pi/182]*u^2)/(4547840*b^3*E^u) - 
      (125*d^12*K1*M^5*Sqrt[Pi/182]*u^2)/(909568*b^3*E^u) - 
      (170517*d^2*K0*M^5*Sqrt[(7*Pi)/26]*u^2)/(36382720*b^3*E^u) - 
      (425817*d^4*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(18191360*b^3*E^u) + 
      (39471*d^8*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(4547840*b^3*E^u) - 
      (3231*d^14*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(36382720*b^3*E^u) - 
      (386037*d^4*K0*M^5*Sqrt[(13*Pi)/14]*u^2)/(14553088*b^3*E^u) + 
      (1003379251859*K0*M^5*Sqrt[Pi/182]*u^3)/(55721227161600*b^3*E^u) - 
      (458337221981*d^2*K0*M^5*Sqrt[Pi/182]*u^3)/(3095623731200*b^3*E^u) - 
      (355264839247*d^4*K0*M^5*Sqrt[Pi/182]*u^3)/(2170956902400*b^3*E^u) + 
      (117082501107673*d^6*K0*M^5*Sqrt[Pi/182]*u^3)/(167163681484800*b^3*
        E^u) - (3985516720579*d^8*K0*M^5*Sqrt[Pi/182]*u^3)/
       (9833157734400*b^3*E^u) - (48668969*d^10*K0*M^5*Sqrt[Pi/182]*u^3)/
       (11460556800*b^3*E^u) + (243059*d^12*K0*M^5*Sqrt[Pi/182]*u^3)/
       (72765440*b^3*E^u) - (35583*d^14*K0*M^5*Sqrt[Pi/182]*u^3)/
       (72765440*b^3*E^u) - (36587931269*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (1713771642880*b^3) - (146628120829*d^2*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (856885821440*b^3) + (4535234555*d^4*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (9019850752*b^3) - (916807992931*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (2570657464320*b^3) - (477994651*d^8*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (40166522880*b^3) + (11409521845*d^10*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (171377164288*b^3) - (1501572913*d^12*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (171377164288*b^3) + (339974421*d^14*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (856885821440*b^3) - (6038173*d^16*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (1028262985728*b^3) + (17975959*K1*M^5*Sqrt[Pi/182]*u^3)/
       (10187161600*b^3*E^u) - (6608576837*d^2*K1*M^5*Sqrt[Pi/182]*u^3)/
       (15280742400*b^3*E^u) + (224109829*d^4*K1*M^5*Sqrt[Pi/182]*u^3)/
       (6112296960*b^3*E^u) + (9268604603*d^6*K1*M^5*Sqrt[Pi/182]*u^3)/
       (7640371200*b^3*E^u) - (1647353987*d^8*K1*M^5*Sqrt[Pi/182]*u^3)/
       (2037432320*b^3*E^u) + (12521811*d^12*K1*M^5*Sqrt[Pi/182]*u^3)/
       (1455308800*b^3*E^u) - (2573287*d^14*K1*M^5*Sqrt[Pi/182]*u^3)/
       (2546790400*b^3*E^u) + (34492229*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (6985482240*b^3) - (171336527*d^2*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (111767715840*b^3) + (808009127*d^4*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (37255905280*b^3) - (5607221267*d^6*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (111767715840*b^3) + (11070881*d^8*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (534773760*b^3) + (3154097*d^10*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (5882511360*b^3) + (23990047*d^12*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (6574571520*b^3) + (8530261*d^14*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (37255905280*b^3) - (42941*d^16*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/
       (7451181056*b^3) - (7096289*d^10*K1*M^5*Sqrt[(13*Pi)/14]*u^3)/
       (5093580800*b^3*E^u) - (444851322233*K0*M^5*Sqrt[Pi/182]*u^4)/
       (111442454323200*b^3*E^u) - (6016152426829*d^2*K0*M^5*Sqrt[Pi/182]*
        u^4)/(18573742387200*b^3*E^u) + (4024417413517*d^4*K0*M^5*
        Sqrt[Pi/182]*u^4)/(30393396633600*b^3*E^u) + 
      (241086547109753*d^6*K0*M^5*Sqrt[Pi/182]*u^4)/(334327362969600*b^3*
        E^u) - (10225522274183*d^8*K0*M^5*Sqrt[Pi/182]*u^4)/
       (19666315468800*b^3*E^u) - (46187381*d^10*K0*M^5*Sqrt[Pi/182]*u^4)/
       (4584222720*b^3*E^u) + (970937*d^12*K0*M^5*Sqrt[Pi/182]*u^4)/
       (198451200*b^3*E^u) - (2486977*d^14*K0*M^5*Sqrt[Pi/182]*u^4)/
       (5093580800*b^3*E^u) - (1483277799219299*K1*M^5*Sqrt[Pi/182]*u^4)/
       (40119283556352000*b^3*E^u) - (5718552550786783*d^2*K1*M^5*
        Sqrt[Pi/182]*u^4)/(8023856711270400*b^3*E^u) + 
      (22672963550883017*d^4*K1*M^5*Sqrt[Pi/182]*u^4)/(40119283556352000*b^3*
        E^u) + (842330408111791*d^6*K1*M^5*Sqrt[Pi/182]*u^4)/
       (729441519206400*b^3*E^u) - (2270621972296633*d^8*K1*M^5*Sqrt[Pi/182]*
        u^4)/(2359957856256000*b^3*E^u) - 
      (4219235809*d^10*K1*M^5*Sqrt[Pi/182]*u^4)/(261955584000*b^3*E^u) + 
      (51671119*d^12*K1*M^5*Sqrt[Pi/182]*u^4)/(5821235200*b^3*E^u) - 
      (34985047*d^14*K1*M^5*Sqrt[Pi/182]*u^4)/(40748646400*b^3*E^u) - 
      (1452731909987*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(19630475182080*b^3) - 
      (34734119529143*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(269919033753600*b^3) + 
      (355922185387*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(236771082240*b^3) - 
      (33213323059247*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(15877590220800*b^3) + 
      (286719018694567*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^4)/
       (539838067507200*b^3) - (119645312977*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^4)/
       (3855986196480*b^3) + (69864768629*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^4)/
       (38559861964800*b^3) + (1594471509107*d^10*K0*K1*M^5*Sqrt[(7*Pi)/26]*
        u^4)/(38559861964800*b^3) - (3538131*d^16*K0*K1*M^5*Sqrt[(13*Pi)/14]*
        u^4)/(685508657152*b^3) - (1898501585908469*K0*M^5*Sqrt[Pi/182]*u^5)/
       (80238567112704000*b^3*E^u) - (219180982039615*d^2*K0*M^5*Sqrt[Pi/182]*
        u^5)/(641908536901632*b^3*E^u) + (1398861497771333*d^4*K0*M^5*
        Sqrt[Pi/182]*u^5)/(4223082479616000*b^3*E^u) + 
      (41738527606883*d^6*K0*M^5*Sqrt[Pi/182]*u^5)/(91701219557376*b^3*E^u) - 
      (1967208910357423*d^8*K0*M^5*Sqrt[Pi/182]*u^5)/(4719915712512000*b^3*
        E^u) - (4186143449*d^10*K0*M^5*Sqrt[Pi/182]*u^5)/
       (523911168000*b^3*E^u) + (134268347*d^12*K0*M^5*Sqrt[Pi/182]*u^5)/
       (34927411200*b^3*E^u) - (253036266775*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (10796761350144*b^3) + (31970748157679*d^2*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (1079676135014400*b^3) + (573419980691*d^4*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (1308698345472*b^3) - (849780966663053*d^6*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (1079676135014400*b^3) + (268188372094087*d^8*K0^2*M^5*Sqrt[Pi/182]*
        u^5)/(1079676135014400*b^3) + (16178700674203*d^10*K0^2*M^5*
        Sqrt[Pi/182]*u^5)/(154239447859200*b^3) - 
      (31222099679*d^12*K0^2*M^5*Sqrt[Pi/182]*u^5)/(2804353597440*b^3) - 
      (210257552865617*K1*M^5*Sqrt[Pi/182]*u^5)/(5731326222336000*b^3*E^u) - 
      (3721388379279421*d^2*K1*M^5*Sqrt[Pi/182]*u^5)/(8023856711270400*b^3*
        E^u) + (18776336856042137*d^4*K1*M^5*Sqrt[Pi/182]*u^5)/
       (40119283556352000*b^3*E^u) + (437045544752233*d^6*K1*M^5*Sqrt[Pi/182]*
        u^5)/(729441519206400*b^3*E^u) - (1320840953558653*d^8*K1*M^5*
        Sqrt[Pi/182]*u^5)/(2359957856256000*b^3*E^u) - 
      (639852781*d^10*K1*M^5*Sqrt[Pi/182]*u^5)/(55566336000*b^3*E^u) + 
      (86803109*d^12*K1*M^5*Sqrt[Pi/182]*u^5)/(17463705600*b^3*E^u) - 
      (7937597*d^14*K1*M^5*Sqrt[Pi/182]*u^5)/(17463705600*b^3*E^u) - 
      (361614475145533*K1^2*M^5*Sqrt[Pi/182]*u^5)/(56682997088256000*b^3) + 
      (32611715629669531*d^4*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (113365994176512000*b^3) - (2867653568091121*d^6*K1^2*M^5*Sqrt[Pi/182]*
        u^5)/(1472285638656000*b^3) + (14441115395670109*d^8*K1^2*M^5*
        Sqrt[Pi/182]*u^5)/(16195142025216000*b^3) + 
      (480993141210019*d^10*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (1799460225024000*b^3) - (3012846691333*d^12*K1^2*M^5*Sqrt[Pi/182]*
        u^5)/(98152375910400*b^3) + (661937481091*d^14*K1^2*M^5*Sqrt[Pi/182]*
        u^5)/(359892045004800*b^3) - (170866060159*d^16*K1^2*M^5*Sqrt[Pi/182]*
        u^5)/(3239028405043200*b^3) - (2206219*d^14*K0*M^5*Sqrt[(13*Pi)/14]*
        u^5)/(81497292800*b^3*E^u) + (7082631091*d^14*K0^2*M^5*
        Sqrt[(13*Pi)/14]*u^5)/(154239447859200*b^3) - 
      (3066191*d^16*K0^2*M^5*Sqrt[(13*Pi)/14]*u^5)/(2056525971456*b^3) + 
      (4677520794751339*d^2*K1^2*M^5*Sqrt[(13*Pi)/14]*u^5)/
       (113365994176512000*b^3) - (1075387499140109*K0*M^5*Sqrt[Pi/182]*u^6)/
       (80238567112704000*b^3*E^u) - (2944467596084239*d^2*K0*M^5*
        Sqrt[Pi/182]*u^6)/(16047713422540800*b^3*E^u) + 
      (17000797334929567*d^4*K0*M^5*Sqrt[Pi/182]*u^6)/(80238567112704000*b^3*
        E^u) + (956616818460367*d^6*K0*M^5*Sqrt[Pi/182]*u^6)/
       (5349237807513600*b^3*E^u) - (300448185372301*d^8*K0*M^5*Sqrt[Pi/182]*
        u^6)/(1573305237504000*b^3*E^u) - (364802513*d^10*K0*M^5*Sqrt[Pi/182]*
        u^6)/(82722816000*b^3*E^u) + (11928047*d^12*K0*M^5*Sqrt[Pi/182]*u^6)/
       (6985482240*b^3*E^u) - (38486717*d^14*K0*M^5*Sqrt[Pi/182]*u^6)/
       (244491878400*b^3*E^u) - (4031908652124503*K1*M^5*Sqrt[Pi/182]*u^6)/
       (320954268450816000*b^3*E^u) - (77552851869507871*d^2*K1*M^5*
        Sqrt[Pi/182]*u^6)/(320954268450816000*b^3*E^u) + 
      (2761245721330357*d^4*K1*M^5*Sqrt[Pi/182]*u^6)/(9725886922752000*b^3*
        E^u) + (9490691109958379*d^6*K1*M^5*Sqrt[Pi/182]*u^6)/
       (45850609778688000*b^3*E^u) - (1333049703049*d^8*K1*M^5*Sqrt[Pi/182]*
        u^6)/(5678094090240*b^3*E^u) - (32677446941*d^10*K1*M^5*Sqrt[Pi/182]*
        u^6)/(8801707622400*b^3*E^u) + (27583037*d^12*K1*M^5*Sqrt[Pi/182]*
        u^6)/(14037811200*b^3*E^u) - (28681561*d^14*K1*M^5*Sqrt[Pi/182]*u^6)/
       (154415923200*b^3*E^u) + (518182929896341*K0*K1*M^5*Sqrt[Pi/182]*u^6)/
       (28341498544128000*b^3) + (14993152237735393*d^2*K0*K1*M^5*
        Sqrt[Pi/182]*u^6)/(28341498544128000*b^3) + 
      (956550133007059*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^6)/
       (28341498544128000*b^3) + (40422481473289*d^10*K0*K1*M^5*Sqrt[Pi/182]*
        u^6)/(192799309824000*b^3) - (572444475997*d^12*K0*K1*M^5*
        Sqrt[Pi/182]*u^6)/(24538093977600*b^3) + 
      (16613838589*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(11735610163200*b^3) - 
      (16358473613*d^16*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(404878550630400*b^3) - 
      (128949690302681*d^6*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^6)/
       (578397929472000*b^3) + (35230690328641*d^8*K0*K1*M^5*Sqrt[(13*Pi)/14]*
        u^6)/(578397929472000*b^3) - (270553871286217*K0*M^5*Sqrt[Pi/182]*
        u^7)/(53492378075136000*b^3*E^u) - (10850452892554699*d^2*K0*M^5*
        Sqrt[Pi/182]*u^7)/(160477134225408000*b^3*E^u) + 
      (39840398315827*d^4*K0*M^5*Sqrt[Pi/182]*u^7)/(442085769216000*b^3*
        E^u) + (2289016202105779*d^6*K0*M^5*Sqrt[Pi/182]*u^7)/
       (53492378075136000*b^3*E^u) - (80660417615719*d^8*K0*M^5*Sqrt[Pi/182]*
        u^7)/(1348547346432000*b^3*E^u) - (101167727*d^10*K0*M^5*Sqrt[Pi/182]*
        u^7)/(117669888000*b^3*E^u) + (708840841*d^12*K0*M^5*Sqrt[Pi/182]*
        u^7)/(1466951270400*b^3*E^u) - (72955807*d^14*K0*M^5*Sqrt[Pi/182]*
        u^7)/(1466951270400*b^3*E^u) + (131988638618059*K0^2*M^5*Sqrt[Pi/182]*
        u^7)/(28341498544128000*b^3) + (2369850658423*d^2*K0^2*M^5*
        Sqrt[Pi/182]*u^7)/(18121162752000*b^3) - 
      (264264519329203*d^4*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (3542687318016000*b^3) - (237963558613349*d^6*K0^2*M^5*Sqrt[Pi/182]*
        u^7)/(1012196376576000*b^3) + (292350916609757*d^8*K0^2*M^5*
        Sqrt[Pi/182]*u^7)/(2024392753152000*b^3) + 
      (11211235888183*d^10*K0^2*M^5*Sqrt[Pi/182]*u^7)/(337398792192000*b^3) - 
      (61023480853*d^12*K0^2*M^5*Sqrt[Pi/182]*u^7)/(16869939609600*b^3) + 
      (3198637147*d^14*K0^2*M^5*Sqrt[Pi/182]*u^7)/(13495951687680*b^3) - 
      (5531711539*d^16*K0^2*M^5*Sqrt[Pi/182]*u^7)/(809757101260800*b^3) - 
      (3685807702110251*K1*M^5*Sqrt[Pi/182]*u^7)/(269601585498685440*b^3*
        E^u) - (344926290157716347*d^2*K1*M^5*Sqrt[Pi/182]*u^7)/
       (6740039637467136000*b^3*E^u) + (496708835938071209*d^4*K1*M^5*
        Sqrt[Pi/182]*u^7)/(6740039637467136000*b^3*E^u) + 
      (11720371122984011*d^6*K1*M^5*Sqrt[Pi/182]*u^7)/(192572561070489600*b^3*
        E^u) - (3931537507778431*d^8*K1*M^5*Sqrt[Pi/182]*u^7)/
       (56638988550144000*b^3*E^u) - (90389501603*d^10*K1*M^5*Sqrt[Pi/182]*
        u^7)/(132025614336000*b^3*E^u) + (1290992701*d^12*K1*M^5*Sqrt[Pi/182]*
        u^7)/(2933902540800*b^3*E^u) - (30357071*d^14*K1*M^5*Sqrt[Pi/182]*
        u^7)/(586780508160*b^3*E^u) + (18281784116069*K1^2*M^5*Sqrt[Pi/182]*
        u^7)/(1889433236275200*b^3) + (387323508237667*d^2*K1^2*M^5*
        Sqrt[Pi/182]*u^7)/(2125612390809600*b^3) - 
      (133601240753831*d^4*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (1250360229888000*b^3) - (508298074968617*d^6*K1^2*M^5*Sqrt[Pi/182]*
        u^7)/(1518294564864000*b^3) + (1265126587230017*d^8*K1^2*M^5*
        Sqrt[Pi/182]*u^7)/(6073178259456000*b^3) + 
      (23439888420989*d^10*K1^2*M^5*Sqrt[Pi/182]*u^7)/(506098188288000*b^3) - 
      (6056831701*d^12*K1^2*M^5*Sqrt[Pi/182]*u^7)/(1156795858944*b^3) + 
      (7215295579*d^14*K1^2*M^5*Sqrt[Pi/182]*u^7)/(20243927531520*b^3) - 
      (473183519*d^16*K1^2*M^5*Sqrt[Pi/182]*u^7)/(47632770662400*b^3) - 
      (7332814071838091*K0*M^5*Sqrt[Pi/182]*u^8)/(3370019818733568000*b^3*
        E^u) - (24660232977091403*d^2*K0*M^5*Sqrt[Pi/182]*u^8)/
       (3370019818733568000*b^3*E^u) + (33892398940582409*d^4*K0*M^5*
        Sqrt[Pi/182]*u^8)/(3370019818733568000*b^3*E^u) + 
      (4415292388524727*d^6*K0*M^5*Sqrt[Pi/182]*u^8)/(481431402676224000*b^3*
        E^u) - (245989426447207*d^8*K0*M^5*Sqrt[Pi/182]*u^8)/
       (28319494275072000*b^3*E^u) - (46389335891*d^10*K0*M^5*Sqrt[Pi/182]*
        u^8)/(66012807168000*b^3*E^u) - (31863971*d^12*K0*M^5*Sqrt[Pi/182]*
        u^8)/(86291251200*b^3*E^u) + (34380053*d^14*K0*M^5*Sqrt[Pi/182]*u^8)/
       (1466951270400*b^3*E^u) + (736178174922401*K1*M^5*Sqrt[Pi/182]*u^8)/
       (421252477341696000*b^3*E^u) - (609598181103987*d^2*K1*M^5*
        Sqrt[Pi/182]*u^8)/(27736788631552000*b^3*E^u) + 
      (93890608464746507*d^4*K1*M^5*Sqrt[Pi/182]*u^8)/
       (3370019818733568000*b^3*E^u) + (86083046432197*d^6*K1*M^5*
        Sqrt[Pi/182]*u^8)/(27510365867212800*b^3*E^u) - 
      (153301961534233*d^8*K1*M^5*Sqrt[Pi/182]*u^8)/(14159747137536000*b^3*
        E^u) + (30525247019*d^10*K1*M^5*Sqrt[Pi/182]*u^8)/
       (132025614336000*b^3*E^u) - (35033917*d^12*K1*M^5*Sqrt[Pi/182]*u^8)/
       (209564467200*b^3*E^u) + (291497*d^14*K1*M^5*Sqrt[Pi/182]*u^8)/
       (88906137600*b^3*E^u) + (23808559043543*K0*K1*M^5*Sqrt[Pi/182]*u^8)/
       (1771343659008000*b^3) + (995742127954289*d^2*K0*K1*M^5*Sqrt[Pi/182]*
        u^8)/(10628061954048000*b^3) - (1069739230413869*d^4*K0*K1*M^5*
        Sqrt[Pi/182]*u^8)/(10628061954048000*b^3) - 
      (25609410154127*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(216899223552000*b^3) + 
      (13003114785691*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(138026778624000*b^3) + 
      (580010202559*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(29770481664000*b^3) - 
      (230231793527*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(101219637657600*b^3) - 
      (531742117*d^16*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(101219637657600*b^3) + 
      (83324119*d^14*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^8)/(5954096332800*b^3) - 
      (419889526227559*K0*M^5*Sqrt[Pi/182]*u^9)/(3370019818733568000*b^3*
        E^u) - (3316503948787417*d^2*K0*M^5*Sqrt[Pi/182]*u^9)/
       (2246679879155712000*b^3*E^u) + (257911050331973*d^4*K0*M^5*
        Sqrt[Pi/182]*u^9)/(44342366035968000*b^3*E^u) - 
      (45095852296493*d^6*K0*M^5*Sqrt[Pi/182]*u^9)/(12838170738032640*b^3*
        E^u) - (99332906054453*d^8*K0*M^5*Sqrt[Pi/182]*u^9)/
       (28319494275072000*b^3*E^u) + (103913000099*d^10*K0*M^5*Sqrt[Pi/182]*
        u^9)/(44008538112000*b^3*E^u) + (73106317*d^12*K0*M^5*Sqrt[Pi/182]*
        u^9)/(146695127040*b^3*E^u) - (161127713*d^14*K0*M^5*Sqrt[Pi/182]*
        u^9)/(2933902540800*b^3*E^u) + (140174807033*K0^2*M^5*Sqrt[Pi/182]*
        u^9)/(590447886336000*b^3) + (35187874346071*d^2*K0^2*M^5*
        Sqrt[Pi/182]*u^9)/(5314030977024000*b^3) - 
      (1332911620267*d^4*K0^2*M^5*Sqrt[Pi/182]*u^9)/(241546862592000*b^3) - 
      (6215832835357*d^6*K0^2*M^5*Sqrt[Pi/182]*u^9)/(759147282432000*b^3) + 
      (457406730349*d^10*K0^2*M^5*Sqrt[Pi/182]*u^9)/(253049094144000*b^3) - 
      (5123743*d^12*K0^2*M^5*Sqrt[Pi/182]*u^9)/(52391116800*b^3) - 
      (65899121*d^14*K0^2*M^5*Sqrt[Pi/182]*u^9)/(10121963765760*b^3) - 
      (27078011*d^16*K0^2*M^5*Sqrt[Pi/182]*u^9)/(50609818828800*b^3) - 
      (2196456622861*K1*M^5*Sqrt[Pi/182]*u^9)/(2865663111168000*b^3*E^u) + 
      (128761648171333*d^2*K1*M^5*Sqrt[Pi/182]*u^9)/(137551829336064000*b^3*
        E^u) + (738022960384663*d^4*K1*M^5*Sqrt[Pi/182]*u^9)/
       (481431402676224000*b^3*E^u) - (78394554724483*d^6*K1*M^5*Sqrt[Pi/182]*
        u^9)/(962862805352448000*b^3*E^u) - 
      (56692000654867*d^8*K1*M^5*Sqrt[Pi/182]*u^9)/(14159747137536000*b^3*
        E^u) + (263193548081*d^10*K1*M^5*Sqrt[Pi/182]*u^9)/
       (132025614336000*b^3*E^u) + (636306367*d^12*K1*M^5*Sqrt[Pi/182]*u^9)/
       (1466951270400*b^3*E^u) - (393440191*d^14*K1*M^5*Sqrt[Pi/182]*u^9)/
       (8801707622400*b^3*E^u) + (9684793197917*K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (10628061954048000*b^3) + (220792824613*d^2*K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (115522412544000*b^3) + (22846664387*d^4*K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (13590872064000*b^3) - (69066714713*d^6*K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (5581965312000*b^3) + (345229328167*d^8*K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (47446705152000*b^3) + (6354746899*d^10*K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (7442620416000*b^3) - (14961617969*d^12*K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (50609818828800*b^3) + (21786617*d^14*K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (602497843200*b^3) - (86895533*d^16*K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (101219637657600*b^3) + (150203505653*d^8*K0^2*M^5*Sqrt[(13*Pi)/14]*
        u^9)/(379573641216000*b^3) + (1410420836183*K0*M^5*Sqrt[Pi/182]*u^10)/
       (46805830815744000*b^3*E^u) - (139117851043253*d^2*K0*M^5*Sqrt[Pi/182]*
        u^10)/(140417492447232000*b^3*E^u) - 
      (4350485534183*d^4*K0*M^5*Sqrt[Pi/182]*u^10)/(8259852496896000*b^3*
        E^u) + (6384110791753*d^6*K0*M^5*Sqrt[Pi/182]*u^10)/
       (2228849086464000*b^3*E^u) - (506409187127*d^8*K0*M^5*Sqrt[Pi/182]*
        u^10)/(1179978928128000*b^3*E^u) - 
      (6859216583*d^10*K0*M^5*Sqrt[Pi/182]*u^10)/(8251600896000*b^3*E^u) - 
      (450913*d^12*K0*M^5*Sqrt[Pi/182]*u^10)/(3216998400*b^3*E^u) + 
      (12981403*d^14*K0*M^5*Sqrt[Pi/182]*u^10)/(550106726400*b^3*E^u) + 
      (1240409871803*K1*M^5*Sqrt[Pi/182]*u^10)/(210626238670848000*b^3*E^u) - 
      (19480950966047*d^2*K1*M^5*Sqrt[Pi/182]*u^10)/(16850099093667840*b^3*
        E^u) - (1278756800441*d^4*K1*M^5*Sqrt[Pi/182]*u^10)/
       (8776093277952000*b^3*E^u) + (166508118901049*d^6*K1*M^5*Sqrt[Pi/182]*
        u^10)/(60178925334528000*b^3*E^u) - 
      (1046904027319*d^8*K1*M^5*Sqrt[Pi/182]*u^10)/(1769968392192000*b^3*
        E^u) - (6337784539*d^10*K1*M^5*Sqrt[Pi/182]*u^10)/
       (8251600896000*b^3*E^u) - (18268933*d^12*K1*M^5*Sqrt[Pi/182]*u^10)/
       (137526681600*b^3*E^u) + (11803469*d^14*K1*M^5*Sqrt[Pi/182]*u^10)/
       (550106726400*b^3*E^u) - (254920148239*K0*K1*M^5*Sqrt[Pi/182]*u^10)/
       (637683717242880*b^3) - (10853574387611*d^2*K0*K1*M^5*Sqrt[Pi/182]*
        u^10)/(3188418586214400*b^3) + (7076858231473*d^4*K0*K1*M^5*
        Sqrt[Pi/182]*u^10)/(3188418586214400*b^3) + 
      (10568704283*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(2409991372800*b^3) + 
      (1307595139*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(16869939609600*b^3) - 
      (5229338657*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(1971811123200*b^3) - 
      (10499916797*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(30365891297280*b^3) + 
      (18221945207*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(151829456486400*b^3) - 
      (336419*d^16*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(421748490240*b^3) - 
      (729124590349*K0*M^5*Sqrt[Pi/182]*u^11)/(15044731333632000*b^3*E^u) - 
      (20391420915961*d^2*K0*M^5*Sqrt[Pi/182]*u^11)/(60178925334528000*b^3*
        E^u) + (1511134977871*d^4*K0*M^5*Sqrt[Pi/182]*u^11)/
       (2005964177817600*b^3*E^u) - (9555295596479*d^6*K0*M^5*Sqrt[Pi/182]*
        u^11)/(60178925334528000*b^3*E^u) - 
      (11539845101*d^8*K0*M^5*Sqrt[Pi/182]*u^11)/(34037853696000*b^3*E^u) + 
      (1003867853*d^10*K0*M^5*Sqrt[Pi/182]*u^11)/(8251600896000*b^3*E^u) + 
      (114901*d^12*K0*M^5*Sqrt[Pi/182]*u^11)/(7858667520*b^3*E^u) - 
      (2463259*d^14*K0*M^5*Sqrt[Pi/182]*u^11)/(550106726400*b^3*E^u) - 
      (1109840051*K0^2*M^5*Sqrt[Pi/182]*u^11)/(38138978304000*b^3) + 
      (391376810141*d^2*K0^2*M^5*Sqrt[Pi/182]*u^11)/(1449281175552000*b^3) + 
      (37445814541*d^4*K0^2*M^5*Sqrt[Pi/182]*u^11)/(85251833856000*b^3) + 
      (64461854767*d^8*K0^2*M^5*Sqrt[Pi/182]*u^11)/(151829456486400*b^3) + 
      (4559895559*d^10*K0^2*M^5*Sqrt[Pi/182]*u^11)/(7991024025600*b^3) - 
      (2011031521*d^12*K0^2*M^5*Sqrt[Pi/182]*u^11)/(13802677862400*b^3) - 
      (1284479921*d^14*K0^2*M^5*Sqrt[Pi/182]*u^11)/(21689922355200*b^3) + 
      (385381*d^16*K0^2*M^5*Sqrt[Pi/182]*u^11)/(10121963765760*b^3) - 
      (10211044101481*K1*M^5*Sqrt[Pi/182]*u^11)/(210626238670848000*b^3*
        E^u) - (140465121283967*d^2*K1*M^5*Sqrt[Pi/182]*u^11)/
       (421252477341696000*b^3*E^u) + (5329770642697*d^4*K1*M^5*Sqrt[Pi/182]*
        u^11)/(7020874622361600*b^3*E^u) - 
      (11005941931819*d^6*K1*M^5*Sqrt[Pi/182]*u^11)/(60178925334528000*b^3*
        E^u) - (583179498247*d^8*K1*M^5*Sqrt[Pi/182]*u^11)/
       (1769968392192000*b^3*E^u) + (1030327093*d^10*K1*M^5*Sqrt[Pi/182]*
        u^11)/(8251600896000*b^3*E^u) + (1007527*d^12*K1*M^5*Sqrt[Pi/182]*
        u^11)/(68763340800*b^3*E^u) - (341801*d^14*K1*M^5*Sqrt[Pi/182]*u^11)/
       (78586675200*b^3*E^u) + (1870308130759*d^2*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (6832325541888000*b^3) + (4149550940467*d^4*K1^2*M^5*Sqrt[Pi/182]*
        u^11)/(6832325541888000*b^3) - (1137702443*d^6*K1^2*M^5*Sqrt[Pi/182]*
        u^11)/(684944916480*b^3) + (878670602081*d^8*K1^2*M^5*Sqrt[Pi/182]*
        u^11)/(2277441847296000*b^3) + (240873657083*d^10*K1^2*M^5*
        Sqrt[Pi/182]*u^11)/(455488369459200*b^3) - 
      (30727538521*d^12*K1^2*M^5*Sqrt[Pi/182]*u^11)/(455488369459200*b^3) - 
      (18817757137*d^14*K1^2*M^5*Sqrt[Pi/182]*u^11)/(455488369459200*b^3) + 
      (67558793*d^16*K1^2*M^5*Sqrt[Pi/182]*u^11)/(455488369459200*b^3) - 
      (911287009*d^6*K0^2*M^5*Sqrt[(7*Pi)/26]*u^11)/(4337984471040*b^3) - 
      (6854915839*K1^2*M^5*Sqrt[(13*Pi)/14]*u^11)/(3416162770944000*b^3) - 
      (852109*K0*M^5*Sqrt[Pi/182]*u^12)/(32604680908800*b^3*E^u) + 
      (45995727367*d^2*K0*M^5*Sqrt[Pi/182]*u^12)/(4212524773416960*b^3*E^u) + 
      (4145813039*d^4*K0*M^5*Sqrt[Pi/182]*u^12)/(351043731118080*b^3*E^u) - 
      (146161442849*d^6*K0*M^5*Sqrt[Pi/182]*u^12)/(3008946266726400*b^3*
        E^u) + (1661236663*d^8*K0*M^5*Sqrt[Pi/182]*u^12)/
       (88498419609600*b^3*E^u) + (2785439*d^10*K0*M^5*Sqrt[Pi/182]*u^12)/
       (412580044800*b^3*E^u) + (73*d^12*K0*M^5*Sqrt[Pi/182]*u^12)/
       (687633408*b^3*E^u) + (3053*d^14*K0*M^5*Sqrt[Pi/182]*u^12)/
       (12502425600*b^3*E^u) - (9168613*K1*M^5*Sqrt[Pi/182]*u^12)/
       (309744468633600*b^3*E^u) + (228321292861*d^2*K1*M^5*Sqrt[Pi/182]*
        u^12)/(21062623867084800*b^3*E^u) + 
      (41024928961*d^4*K1*M^5*Sqrt[Pi/182]*u^12)/(3510437311180800*b^3*E^u) - 
      (29086239863*d^6*K1*M^5*Sqrt[Pi/182]*u^12)/(601789253345280*b^3*E^u) + 
      (41989223*d^8*K1*M^5*Sqrt[Pi/182]*u^12)/(2212460490240*b^3*E^u) + 
      (2692297*d^10*K1*M^5*Sqrt[Pi/182]*u^12)/(412580044800*b^3*E^u) + 
      (29*d^12*K1*M^5*Sqrt[Pi/182]*u^12)/(367718400*b^3*E^u) + 
      (1831*d^14*K1*M^5*Sqrt[Pi/182]*u^12)/(7238246400*b^3*E^u) - 
      (20995946119*K0*K1*M^5*Sqrt[Pi/182]*u^12)/(5978284849152000*b^3) + 
      (1191104258719*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (11956569698304000*b^3) + (13334332433*d^4*K0*K1*M^5*Sqrt[Pi/182]*
        u^12)/(95652557586432*b^3) - (6118552147*d^6*K0*K1*M^5*Sqrt[Pi/182]*
        u^12)/(37957364121600*b^3) - (4616193793*d^8*K0*K1*M^5*Sqrt[Pi/182]*
        u^12)/(21087424512000*b^3) - (1187128021*d^10*K0*K1*M^5*Sqrt[Pi/182]*
        u^12)/(16267441766400*b^3) + (1189849447*d^12*K0*K1*M^5*Sqrt[Pi/182]*
        u^12)/(6698358374400*b^3) + (4510075397*d^14*K0*K1*M^5*Sqrt[Pi/182]*
        u^12)/(113872092364800*b^3) + (37350497*d^16*K0*K1*M^5*Sqrt[Pi/182]*
        u^12)/(113872092364800*b^3) - (429431*K0*M^5*Sqrt[Pi/182]*u^13)/
       (61948893726720*b^3*E^u) - (19807*d^2*K0*M^5*Sqrt[Pi/182]*u^13)/
       (127414425600*b^3*E^u) - (24293249*d^4*K0*M^5*Sqrt[Pi/182]*u^13)/
       (103248156211200*b^3*E^u) + (21392809*d^6*K0*M^5*Sqrt[Pi/182]*u^13)/
       (44249209804800*b^3*E^u) + (145487*d^8*K0*M^5*Sqrt[Pi/182]*u^13)/
       (371842099200*b^3*E^u) - (46769*d^10*K0*M^5*Sqrt[Pi/182]*u^13)/
       (103145011200*b^3*E^u) - (1481*d^12*K0*M^5*Sqrt[Pi/182]*u^13)/
       (34381670400*b^3*E^u) + (223*d^14*K0*M^5*Sqrt[Pi/182]*u^13)/
       (11460556800*b^3*E^u) - (3349731107*K0^2*M^5*Sqrt[Pi/182]*u^13)/
       (11956569698304000*b^3) - (31808363221*d^2*K0^2*M^5*Sqrt[Pi/182]*u^13)/
       (5978284849152000*b^3) - (1466729437*d^4*K0^2*M^5*Sqrt[Pi/182]*u^13)/
       (43957976832000*b^3) + (779836763*d^8*K0^2*M^5*Sqrt[Pi/182]*u^13)/
       (11387209236480*b^3) - (2722734031*d^10*K0^2*M^5*Sqrt[Pi/182]*u^13)/
       (284680230912000*b^3) - (11055103*d^12*K0^2*M^5*Sqrt[Pi/182]*u^13)/
       (444812860800*b^3) - (1089827*d^16*K0^2*M^5*Sqrt[Pi/182]*u^13)/
       (6698358374400*b^3) - (429431*K1*M^5*Sqrt[Pi/182]*u^13)/
       (61948893726720*b^3*E^u) - (339491*d^2*K1*M^5*Sqrt[Pi/182]*u^13)/
       (2166045235200*b^3*E^u) - (25086041*d^4*K1*M^5*Sqrt[Pi/182]*u^13)/
       (103248156211200*b^3*E^u) + (21449437*d^6*K1*M^5*Sqrt[Pi/182]*u^13)/
       (44249209804800*b^3*E^u) + (17992489*d^8*K1*M^5*Sqrt[Pi/182]*u^13)/
       (44249209804800*b^3*E^u) - (46637*d^10*K1*M^5*Sqrt[Pi/182]*u^13)/
       (103145011200*b^3*E^u) - (349*d^12*K1*M^5*Sqrt[Pi/182]*u^13)/
       (6876334080*b^3*E^u) + (25*d^14*K1*M^5*Sqrt[Pi/182]*u^13)/
       (1375266816*b^3*E^u) - (677771707*K1^2*M^5*Sqrt[Pi/182]*u^13)/
       (2391313939660800*b^3) - (28261237*d^2*K1^2*M^5*Sqrt[Pi/182]*u^13)/
       (5838168798000*b^3) - (185206126213*d^4*K1^2*M^5*Sqrt[Pi/182]*u^13)/
       (5978284849152000*b^3) + (1430214853*d^6*K1^2*M^5*Sqrt[Pi/182]*u^13)/
       (142340115456000*b^3) + (2979187817*d^8*K1^2*M^5*Sqrt[Pi/182]*u^13)/
       (47446705152000*b^3) - (145384193*d^10*K1^2*M^5*Sqrt[Pi/182]*u^13)/
       (14234011545600*b^3) - (2118956369*d^12*K1^2*M^5*Sqrt[Pi/182]*u^13)/
       (94893410304000*b^3) - (12864791*d^14*K1^2*M^5*Sqrt[Pi/182]*u^13)/
       (3163113676800*b^3) - (29047*d^16*K1^2*M^5*Sqrt[Pi/182]*u^13)/
       (235760025600*b^3) - (5469917*d^14*K0^2*M^5*Sqrt[(7*Pi)/26]*u^13)/
       (8133720883200*b^3) + (8903*d^6*K0^2*M^5*Sqrt[(13*Pi)/14]*u^13)/
       (11844403200*b^3) - (d^2*K0*M^5*Sqrt[Pi/182]*u^14)/
       (390700800*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/182]*u^14)/
       (65116800*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/182]*u^14)/
       (390700800*b^3*E^u) + (d^8*K0*M^5*Sqrt[Pi/182]*u^14)/
       (32558400*b^3*E^u) + (d^10*K0*M^5*Sqrt[Pi/182]*u^14)/
       (390700800*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi/182]*u^14)/
       (65116800*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/182]*u^14)/
       (390700800*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/182]*u^14)/
       (390700800*b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi/182]*u^14)/
       (65116800*b^3*E^u) + (d^6*K1*M^5*Sqrt[Pi/182]*u^14)/
       (390700800*b^3*E^u) + (d^8*K1*M^5*Sqrt[Pi/182]*u^14)/
       (32558400*b^3*E^u) + (d^10*K1*M^5*Sqrt[Pi/182]*u^14)/
       (390700800*b^3*E^u) - (d^12*K1*M^5*Sqrt[Pi/182]*u^14)/
       (65116800*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/182]*u^14)/
       (390700800*b^3*E^u) - (17700667*K0*K1*M^5*Sqrt[Pi/182]*u^14)/
       (2989142424576000*b^3) + (581896933*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^14)/
       (597828484915200*b^3) + (14587155851*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^14)/
       (2989142424576000*b^3) + (10096837*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^14)/
       (15815568384000*b^3) - (1658487367*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^14)/
       (142340115456000*b^3) - (205583977*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^14)/
       (142340115456000*b^3) + (7680703*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^14)/
       (5693604618240*b^3) + (10531*d^16*K0*K1*M^5*Sqrt[Pi/182]*u^14)/
       (123774013440*b^3) + (15035533*d^12*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^14)/
       (20334302208000*b^3) - (368359*K0^2*M^5*Sqrt[Pi/182]*u^15)/
       (597828484915200*b^3) - (4352441*d^2*K0^2*M^5*Sqrt[Pi/182]*u^15)/
       (298914242457600*b^3) - (7479347*d^4*K0^2*M^5*Sqrt[Pi/182]*u^15)/
       (64981357056000*b^3) - (966527*d^6*K0^2*M^5*Sqrt[Pi/182]*u^15)/
       (10167151104000*b^3) + (88807*d^8*K0^2*M^5*Sqrt[Pi/182]*u^15)/
       (312149376000*b^3) + (11639549*d^10*K0^2*M^5*Sqrt[Pi/182]*u^15)/
       (71170057728000*b^3) - (12079*d^12*K0^2*M^5*Sqrt[Pi/182]*u^15)/
       (86266736640*b^3) - (359797*d^14*K0^2*M^5*Sqrt[Pi/182]*u^15)/
       (4744670515200*b^3) - (4337*d^16*K0^2*M^5*Sqrt[Pi/182]*u^15)/
       (632622735360*b^3) - (20783227*d^2*K1^2*M^5*Sqrt[Pi/182]*u^15)/
       (1494571212288000*b^3) - (163244671*d^4*K1^2*M^5*Sqrt[Pi/182]*u^15)/
       (1494571212288000*b^3) - (2709787*d^6*K1^2*M^5*Sqrt[Pi/182]*u^15)/
       (30501453312000*b^3) + (3216431*d^8*K1^2*M^5*Sqrt[Pi/182]*u^15)/
       (11861676288000*b^3) + (3581449*d^10*K1^2*M^5*Sqrt[Pi/182]*u^15)/
       (23723352576000*b^3) - (50423*d^12*K1^2*M^5*Sqrt[Pi/182]*u^15)/
       (380588544000*b^3) - (201301*d^14*K1^2*M^5*Sqrt[Pi/182]*u^15)/
       (2846802309120*b^3) - (1031*d^16*K1^2*M^5*Sqrt[Pi/182]*u^15)/
       (162674417664*b^3) - (47573*K1^2*M^5*Sqrt[(13*Pi)/14]*u^15)/
       (996380808192000*b^3) - (K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (115535808000*b^3) + (1289*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (970500787200*b^3) + (11563*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (970500787200*b^3) + (1759*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (138642969600*b^3) - (18803*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (693214848000*b^3) + (3529*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (231071616000*b^3) + (1123*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (107833420800*b^3) + (341*d^16*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (323500262400*b^3) - (281*d^10*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^16)/
       (77023872000*b^3) - (K0^2*M^5*Sqrt[Pi/182]*u^17)/(2426251968000*b^3) - 
      (11*d^2*K0^2*M^5*Sqrt[Pi/182]*u^17)/(606562992000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/182]*u^17)/(6065629920*b^3) + 
      (11*d^10*K0^2*M^5*Sqrt[Pi/182]*u^17)/(28883952000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/182]*u^17)/(4813992000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/182]*u^17)/(5776790400*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/182]*u^17)/(53916710400*b^3) - 
      (K1^2*M^5*Sqrt[Pi/182]*u^17)/(2426251968000*b^3) - 
      (11*d^2*K1^2*M^5*Sqrt[Pi/182]*u^17)/(606562992000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/182]*u^17)/(6065629920*b^3) + 
      (11*d^10*K1^2*M^5*Sqrt[Pi/182]*u^17)/(28883952000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/182]*u^17)/(4813992000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/182]*u^17)/(5776790400*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/182]*u^17)/(53916710400*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/26]*u^17)/(28883952000*b^3) + 
      (11*d^8*K0^2*M^5*Sqrt[(7*Pi)/26]*u^17)/(173303712000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/26]*u^17)/(28883952000*b^3) + 
      (11*d^8*K1^2*M^5*Sqrt[(7*Pi)/26]*u^17)/(173303712000*b^3))/Pi, 
    ((((-261037*I)/6985482240)*d^14*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^3)/b^3 + 
      (44634301*K0^2*M^5*Sqrt[Pi/182]*u^3)/(2794192896*b^3) + 
      (2739040181*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/(4656988160*b^3) - 
      (1105189367*d^8*K0^2*M^5*Sqrt[Pi/182]*u^3)/(4656988160*b^3) - 
      (142074871*d^10*K0^2*M^5*Sqrt[Pi/182]*u^3)/(2794192896*b^3) + 
      (62536451*d^12*K0^2*M^5*Sqrt[Pi/182]*u^3)/(13970964480*b^3) - 
      (279239*d^14*K0^2*M^5*Sqrt[Pi/182]*u^3)/(2794192896*b^3) + 
      (2602099*K1^2*M^5*Sqrt[Pi/182]*u^3)/(158760960*b^3) + 
      (130541573*d^2*K1^2*M^5*Sqrt[Pi/182]*u^3)/(1397096448*b^3) + 
      (42228265*d^6*K1^2*M^5*Sqrt[Pi/182]*u^3)/(465698816*b^3) + 
      (15495971*d^8*K1^2*M^5*Sqrt[Pi/182]*u^3)/(873185280*b^3) - 
      (87639*d^12*K1^2*M^5*Sqrt[Pi/182]*u^3)/(68485120*b^3) - 
      (21380483*d^2*K0^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(2794192896*b^3) - 
      (130107*d^14*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/(2328494080*b^3) - 
      (5029923*d^4*K0^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(245104640*b^3) - 
      (11765417*d^4*K1^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(698548224*b^3) + 
      (1275667*d^10*K1^2*M^5*Sqrt[(13*Pi)/14]*u^3)/(6985482240*b^3) + 
      (((499373711569*I)/24204695961600)*K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) + 
      (((9408773234983*I)/24204695961600)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[182*Pi]) - (((563499916801*I)/1613646397440)*d^4*K0*K1*M^5*
        u^3)/(b^3*Sqrt[182*Pi]) - (((79758048413*I)/146695127040)*d^6*K0*K1*
        M^5*u^3)/(b^3*Sqrt[182*Pi]) + (((3899403064169*I)/8068231987200)*d^8*
        K0*K1*M^5*u^3)/(b^3*Sqrt[182*Pi]) - 
      (((13875391753*I)/2200426905600)*d^10*K0*K1*M^5*u^3)/
       (b^3*Sqrt[182*Pi]) + (((5005495843*I)/733475635200)*d^12*K0*K1*M^5*
        u^3)/(b^3*Sqrt[182*Pi]) + (((37585797013*I)/48409391923200)*K0^2*M^5*
        Sqrt[13/(14*Pi)]*u^4)/b^3 + (((3378961889*I)/1805037696000)*K1^2*M^5*
        Sqrt[13/(14*Pi)]*u^4)/b^3 + (6464068817*K0*K1*M^5*Sqrt[Pi/182]*u^4)/
       (419128934400*b^3) - (294717916579*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^4)/
       (419128934400*b^3) - (116462369539*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^4)/
       (419128934400*b^3) - (5388655807*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^4)/
       (4233625600*b^3) + (6694398671*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^4)/
       (419128934400*b^3) - (67306601*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^4)/
       (83825786880*b^3) + (80790533*d^6*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^4)/
       (432537600*b^3) - (6606389821*d^10*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^4)/
       (419128934400*b^3) + (((7693617129703*I)/48409391923200)*d^2*K0^2*M^5*
        u^4)/(b^3*Sqrt[182*Pi]) - (((490017249473*I)/3227292794880)*d^4*K0^2*
        M^5*u^4)/(b^3*Sqrt[182*Pi]) - (((683477107583*I)/3227292794880)*d^6*
        K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + (((2956423719*I)/15066726400)*d^8*
        K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - (((22438091593*I)/4400853811200)*
        d^10*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((5290292323*I)/1466951270400)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - 
      (((1895291*I)/13970964480)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((25546790515619*I)/72614087884800)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[182*Pi]) - (((162219093540389*I)/423582179328000)*d^4*K1^2*
        M^5*u^4)/(b^3*Sqrt[182*Pi]) - (((48848603162173*I)/121023479808000)*
        d^6*K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) + 
      (((55192507675523*I)/127074653798400)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[182*Pi]) - (((7291571278331*I)/231044825088000)*d^10*K1^2*
        M^5*u^4)/(b^3*Sqrt[182*Pi]) + (((317483973217*I)/38507470848000)*d^12*
        K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - (((19896523*I)/34927411200)*d^14*
        K1^2*M^5*u^4)/(b^3*Sqrt[182*Pi]) - (562448261*K0^2*M^5*Sqrt[Pi/182]*
        u^5)/(104782233600*b^3) - (7855481281*d^2*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (24654643200*b^3) + (9688694969*d^4*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (209564467200*b^3) + (114843567931*d^6*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (139709644800*b^3) - (2772660837*d^8*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (5821235200*b^3) + (1170008789*d^12*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (209564467200*b^3) - (1174781*d^14*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (4930928640*b^3) - (863866781209*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (11002134528000*b^3) - (50328576022717*d^2*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (44008538112000*b^3) + (19517678945701*d^4*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (22004269056000*b^3) + (79813009063421*d^6*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (44008538112000*b^3) - (1436770000753*d^8*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (1100213452800*b^3) - (331809529739*d^10*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (1760341524480*b^3) + (10482526811*d^12*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (628693401600*b^3) - (4389099977*d^10*K0^2*M^5*Sqrt[(7*Pi)/26]*u^5)/
       (419128934400*b^3) - (493267853*d^14*K1^2*M^5*Sqrt[(13*Pi)/14]*u^5)/
       (8801707622400*b^3) + (((6362013136537*I)/317686634496000)*K0*K1*M^5*
        u^5)/(b^3*Sqrt[182*Pi]) + (((106905712390493*I)/508298615193600)*d^2*
        K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) - 
      (((6969443396627*I)/15688228864000)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[182*Pi]) + (((274991248691*I)/2123218944000)*d^6*K0*K1*M^5*
        u^5)/(b^3*Sqrt[182*Pi]) + (((17977933653497*I)/127074653798400)*d^8*
        K0*K1*M^5*u^5)/(b^3*Sqrt[182*Pi]) - 
      (((15446116762451*I)/231044825088000)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[182*Pi]) + (((398265071797*I)/38507470848000)*d^12*K0*K1*M^5*
        u^5)/(b^3*Sqrt[182*Pi]) - (((20287843*I)/34927411200)*d^14*K0*K1*M^5*
        u^5)/(b^3*Sqrt[182*Pi]) - (((1411099495391*I)/363070439424000)*d^4*
        K0^2*M^5*Sqrt[13/(14*Pi)]*u^6)/b^3 - 
      (5256493058249*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(5501067264000*b^3) + 
      (274220252357*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(323592192000*b^3) + 
      (7387812412987*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(5501067264000*b^3) - 
      (1132339808953*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(1100213452800*b^3) - 
      (1675388257*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(11581194240*b^3) - 
      (8203543583*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^6)/(785866752000*b^3) - 
      (12653947*d^14*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^6)/(157173350400*b^3) + 
      (1069518071*d^12*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^6)/(1100213452800*b^3) + 
      (((2833805968531*I)/282388119552000)*K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((9036631578071*I)/508298615193600)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[182*Pi]) + (((1678081295479*I)/17289068544000)*d^6*K0^2*M^5*
        u^6)/(b^3*Sqrt[182*Pi]) - (((9888073792411*I)/508298615193600)*d^8*
        K0^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((4994559086819*I)/231044825088000)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[182*Pi]) + (((185122629761*I)/77014941696000)*d^12*K0^2*M^5*
        u^6)/(b^3*Sqrt[182*Pi]) - (((4363637*I)/34927411200)*d^14*K0^2*M^5*
        u^6)/(b^3*Sqrt[182*Pi]) + (((10385151937*I)/44587597824000)*K1^2*M^5*
        u^6)/(b^3*Sqrt[182*Pi]) - (((361544770514959*I)/2541493075968000)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((219270736363831*I)/2541493075968000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[182*Pi]) + (((17492504357467*I)/33886574346240)*d^6*K1^2*M^5*
        u^6)/(b^3*Sqrt[182*Pi]) - (((100356770096953*I)/508298615193600)*d^8*
        K1^2*M^5*u^6)/(b^3*Sqrt[182*Pi]) - 
      (((4583890860707*I)/46208965017600)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[182*Pi]) + (((235422910889*I)/25671647232000)*d^12*K1^2*M^5*
        u^6)/(b^3*Sqrt[182*Pi]) - (((46311851*I)/104782233600)*d^14*K1^2*M^5*
        u^6)/(b^3*Sqrt[182*Pi]) + (((60828193*I)/113257267200)*d^12*K0*K1*M^5*
        Sqrt[13/(14*Pi)]*u^7)/b^3 - (74078089493*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (5501067264000*b^3) + (139266523993*d^4*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (785866752000*b^3) + (1025511003043*d^6*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (5501067264000*b^3) - (177534712291*d^8*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (1100213452800*b^3) - (24443237639*d^10*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (1100213452800*b^3) + (88207673*d^12*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (44008538112*b^3) - (5631793*d^14*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (57905971200*b^3) - (51071737459*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (2357600256000*b^3) - (3838174942751*d^2*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (16503201792000*b^3) + (568073983333*d^4*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (2357600256000*b^3) + (4583875311833*d^6*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (16503201792000*b^3) - (37266544207*d^8*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (157173350400*b^3) - (4744217053*d^10*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (157173350400*b^3) - (51273161*d^14*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (366737817600*b^3) - (71299982357*d^2*K0^2*M^5*Sqrt[(13*Pi)/14]*u^7)/
       (5501067264000*b^3) + (249851971*d^12*K1^2*M^5*Sqrt[(13*Pi)/14]*u^7)/
       (1100213452800*b^3) - (((8238828321991*I)/259925428224000)*K0*K1*M^5*
        u^7)/(b^3*Sqrt[182*Pi]) - (((107683994937977*I)/2859179710464000)*d^2*
        K0*K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) - 
      (((397491359072141*I)/2859179710464000)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[182*Pi]) + (((2911784656843*I)/6483400704000)*d^6*K0*K1*M^5*
        u^7)/(b^3*Sqrt[182*Pi]) - (((157943756449397*I)/953059903488000)*d^8*
        K0*K1*M^5*u^7)/(b^3*Sqrt[182*Pi]) - 
      (((157207636823*I)/1925373542400)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[182*Pi]) - (((22283117*I)/65488896000)*d^14*K0*K1*M^5*u^7)/
       (b^3*Sqrt[182*Pi]) + (((769314419*I)/4813433856000)*d^12*K0^2*M^5*
        Sqrt[13/(14*Pi)]*u^8)/b^3 - (((19179254201*I)/4560095232000)*d^2*K1^2*
        M^5*Sqrt[13/(14*Pi)]*u^8)/b^3 - (387083710973*d^2*K0*K1*M^5*
        Sqrt[Pi/182]*u^8)/(4125800448000*b^3) + 
      (456794568523*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(4125800448000*b^3) + 
      (414566791799*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(4125800448000*b^3) - 
      (8671241063*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(91684454400*b^3) - 
      (62942771*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(5393203200*b^3) + 
      (123961741*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(91684454400*b^3) - 
      (114067*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(1571733504*b^3) - 
      (3938418013*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^8)/(4125800448000*b^3) + 
      (((832481788351*I)/259925428224000)*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((6453607836017*I)/259925428224000)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[182*Pi]) - (((648341594491*I)/32490678528000)*d^4*K0^2*M^5*
        u^8)/(b^3*Sqrt[182*Pi]) + (((427706731159*I)/4813433856000)*d^6*K0^2*
        M^5*u^8)/(b^3*Sqrt[182*Pi]) - (((566147293951*I)/17328361881600)*d^8*
        K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - (((159632336063*I)/9626867712000)*
        d^10*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((1642789*I)/16372224000)*d^14*K0^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (((582961321403*I)/51985085644800)*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((1131120539849*I)/64981357056000)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[182*Pi]) + (((644503749523*I)/4813433856000)*d^6*K1^2*M^5*
        u^8)/(b^3*Sqrt[182*Pi]) - (((41519842363*I)/804722688000)*d^8*K1^2*
        M^5*u^8)/(b^3*Sqrt[182*Pi]) - (((660037145321*I)/28880603136000)*d^10*
        K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + (((21684149671*I)/14440301568000)*
        d^12*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) - 
      (((784991*I)/9823334400)*d^14*K1^2*M^5*u^8)/(b^3*Sqrt[182*Pi]) + 
      (620473393*K0^2*M^5*Sqrt[Pi/182]*u^9)/(2062900224000*b^3) - 
      (11661778943*d^2*K0^2*M^5*Sqrt[Pi/182]*u^9)/(4125800448000*b^3) - 
      (114714599*d^4*K0^2*M^5*Sqrt[Pi/182]*u^9)/(147350016000*b^3) + 
      (33122808419*d^6*K0^2*M^5*Sqrt[Pi/182]*u^9)/(4125800448000*b^3) - 
      (542450641*d^8*K0^2*M^5*Sqrt[Pi/182]*u^9)/(137526681600*b^3) - 
      (4094141*d^10*K0^2*M^5*Sqrt[Pi/182]*u^9)/(5393203200*b^3) - 
      (130313*d^12*K0^2*M^5*Sqrt[Pi/182]*u^9)/(8595417600*b^3) - 
      (132607*d^14*K0^2*M^5*Sqrt[Pi/182]*u^9)/(25004851200*b^3) - 
      (92889847*K1^2*M^5*Sqrt[Pi/182]*u^9)/(1375266816000*b^3) - 
      (5711611921*d^2*K1^2*M^5*Sqrt[Pi/182]*u^9)/(2062900224000*b^3) - 
      (329154283*d^4*K1^2*M^5*Sqrt[Pi/182]*u^9)/(196466688000*b^3) + 
      (4119415543*d^6*K1^2*M^5*Sqrt[Pi/182]*u^9)/(343816704000*b^3) - 
      (863034449*d^8*K1^2*M^5*Sqrt[Pi/182]*u^9)/(117880012800*b^3) + 
      (4130207*d^12*K1^2*M^5*Sqrt[Pi/182]*u^9)/(18336890880*b^3) - 
      (48173*d^14*K1^2*M^5*Sqrt[Pi/182]*u^9)/(4297708800*b^3) - 
      (3835123*d^10*K1^2*M^5*Sqrt[(13*Pi)/14]*u^9)/(137526681600*b^3) + 
      (((38820751027*I)/21660452352000)*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) + 
      (((75302144087*I)/5907396096000)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[182*Pi]) - (((1808418355571*I)/32490678528000)*d^4*K0*K1*M^5*
        u^9)/(b^3*Sqrt[182*Pi]) + (((12992484551*I)/253833426000)*d^6*K0*K1*
        M^5*u^9)/(b^3*Sqrt[182*Pi]) + (((159006481009*I)/64981357056000)*d^8*
        K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) - 
      (((8182104439*I)/802238976000)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) - 
      (((1452003979*I)/601679232000)*d^12*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) + 
      (((164657*I)/1637222400)*d^14*K0*K1*M^5*u^9)/(b^3*Sqrt[182*Pi]) + 
      (2511701*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(7501455360*b^3) + 
      (11122801*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(25786252800*b^3) - 
      (243471647*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(412580044800*b^3) + 
      (32582731*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(29470003200*b^3) - 
      (451359977*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(137526681600*b^3) + 
      (2674673*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(1875363840*b^3) + 
      (34759313*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(58940006400*b^3) - 
      (3229139*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(206290022400*b^3) + 
      (((2588102477*I)/8664180940800)*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((85942939981*I)/43320904704000)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[182*Pi]) + (((14712615271*I)/3713220403200)*d^4*K0^2*M^5*
        u^10)/(b^3*Sqrt[182*Pi]) + (((64448374751*I)/129962714112000)*d^6*
        K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((96063096277*I)/18566102016000)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[182*Pi]) + (((1632511399*I)/1604477952000)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[182*Pi]) + (((21731018147*I)/14440301568000)*d^12*
        K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((11907437*I)/98233344000)*d^14*K0^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((34995859*I)/318276034560)*K1^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) - 
      (((202938551911*I)/77977628467200)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[182*Pi]) + (((71764129643*I)/22934596608000)*d^4*K1^2*M^5*
        u^10)/(b^3*Sqrt[182*Pi]) + (((15393779641*I)/3276370944000)*d^6*K1^2*
        M^5*u^10)/(b^3*Sqrt[182*Pi]) - (((879742206407*I)/129962714112000)*
        d^8*K1^2*M^5*u^10)/(b^3*Sqrt[182*Pi]) + 
      (((9717539743*I)/18566102016000)*d^10*K1^2*M^5*u^10)/
       (b^3*Sqrt[182*Pi]) + (((2488884169*I)/2062900224000)*d^12*K1^2*M^5*
        u^10)/(b^3*Sqrt[182*Pi]) - (((7439687*I)/98233344000)*d^14*K1^2*M^5*
        u^10)/(b^3*Sqrt[182*Pi]) + (2166049*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (412580044800*b^3) - (484541*d^2*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (920937600*b^3) - (48458681*d^4*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (82516008960*b^3) + (10928219*d^8*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (82516008960*b^3) - (14041471*d^10*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (20629002240*b^3) - (5230177*d^12*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (37507276800*b^3) + (1208699*d^14*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (206290022400*b^3) + (21788827*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (3713220403200*b^3) - (480847727*d^2*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (928305100800*b^3) - (1706052263*d^4*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (3713220403200*b^3) + (6236761*d^6*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (3750727680*b^3) - (18039953*d^8*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (1237740134400*b^3) - (86996431*d^10*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (154717516800*b^3) + (921971*d^14*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (206290022400*b^3) - (90971*d^12*K1^2*M^5*Sqrt[(7*Pi)/26]*u^11)/
       (5358182400*b^3) + (28404023*d^6*K0^2*M^5*Sqrt[(13*Pi)/14]*u^11)/
       (206290022400*b^3) - (((718882937*I)/1433412288000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[182*Pi]) - (((3116265227*I)/1772218828800)*d^2*K0*K1*M^5*
        u^11)/(b^3*Sqrt[182*Pi]) + (((10445660623*I)/3481144128000)*d^4*K0*K1*
        M^5*u^11)/(b^3*Sqrt[182*Pi]) - (((3913619009*I)/5733649152000)*d^6*K0*
        K1*M^5*u^11)/(b^3*Sqrt[182*Pi]) + (((12156150031*I)/8122669632000)*
        d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[182*Pi]) - 
      (((33974960429*I)/32490678528000)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[182*Pi]) - (((550761391*I)/902518848000)*d^12*K0*K1*M^5*
        u^11)/(b^3*Sqrt[182*Pi]) + (((7456511*I)/73675008000)*d^14*K0*K1*M^5*
        u^11)/(b^3*Sqrt[182*Pi]) + (((30945881*I)/19494407116800)*K0^2*M^5*
        Sqrt[13/(14*Pi)]*u^12)/b^3 - (((61574213*I)/19494407116800)*d^2*K1^2*
        M^5*Sqrt[13/(14*Pi)]*u^12)/b^3 - 
      (((69471885272128403*I)/1163628958564638720000)*d^4*K1^2*M^5*
        Sqrt[13/(14*Pi)]*u^12)/b^3 - (((961*I)/8186112000)*d^14*K1^2*M^5*
        Sqrt[91/(2*Pi)]*u^12)/b^3 + (164803*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (132615014400*b^3) + (610123*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (37132204032*b^3) + (235091029*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (928305100800*b^3) - (77472919*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (309435033600*b^3) + (4289591*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (103145011200*b^3) - (58987*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (20629002240*b^3) - (7023551*d^8*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^12)/
       (309435033600*b^3) + (5612503*d^10*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^12)/
       (309435033600*b^3) - (((221599463*I)/6498135705600)*d^2*K0^2*M^5*u^12)/
       (b^3*Sqrt[182*Pi]) - (((794457619*I)/1911216384000)*d^4*K0^2*M^5*u^12)/
       (b^3*Sqrt[182*Pi]) + (((3985274089*I)/5733649152000)*d^6*K0^2*M^5*
        u^12)/(b^3*Sqrt[182*Pi]) - (((593033813*I)/4641525504000)*d^8*K0^2*
        M^5*u^12)/(b^3*Sqrt[182*Pi]) - (((4282401821*I)/32490678528000)*d^10*
        K0^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) + 
      (((1707649*I)/328188672000)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) - 
      (((77377*I)/6697728000)*d^14*K0^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) + 
      (((80376139*I)/3898881423360)*K1^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) + 
      (((439757796061687319*I)/1163628958564638720000)*d^4*K1^2*M^5*u^12)/
       (b^3*Sqrt[182*Pi]) + (((2781714721*I)/3898881423360)*d^6*K1^2*M^5*
        u^12)/(b^3*Sqrt[182*Pi]) - (((655501433*I)/3610075392000)*d^8*K1^2*
        M^5*u^12)/(b^3*Sqrt[182*Pi]) - (((72271643*I)/637072128000)*d^10*K1^2*
        M^5*u^12)/(b^3*Sqrt[182*Pi]) + (((118049219*I)/10830226176000)*d^12*
        K1^2*M^5*u^12)/(b^3*Sqrt[182*Pi]) - 
      (((9339901*I)/5991663363840000)*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^13)/b^3 - 
      (((26029427*I)/24368008896000)*d^2*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^13)/
       b^3 - (529*d^2*K0^2*M^5*Sqrt[Pi/182]*u^13)/(9771632640*b^3) + 
      (16937*d^4*K0^2*M^5*Sqrt[Pi/182]*u^13)/(6630750720*b^3) + 
      (102173*d^8*K0^2*M^5*Sqrt[Pi/182]*u^13)/(154717516800*b^3) + 
      (33911*d^10*K0^2*M^5*Sqrt[Pi/182]*u^13)/(28130457600*b^3) - 
      (1277*d^12*K0^2*M^5*Sqrt[Pi/182]*u^13)/(4297708800*b^3) - 
      (109*K1^2*M^5*Sqrt[Pi/182]*u^13)/(17190835200*b^3) + 
      (9433*d^4*K1^2*M^5*Sqrt[Pi/182]*u^13)/(3867937920*b^3) - 
      (247631*d^6*K1^2*M^5*Sqrt[Pi/182]*u^13)/(61887006720*b^3) + 
      (9377*d^8*K1^2*M^5*Sqrt[Pi/182]*u^13)/(10314501120*b^3) + 
      (857*d^14*K1^2*M^5*Sqrt[Pi/182]*u^13)/(11460556800*b^3) - 
      (49*K0^2*M^5*Sqrt[(7*Pi)/26]*u^13)/(66307507200*b^3) - 
      (25*d^2*K1^2*M^5*Sqrt[(7*Pi)/26]*u^13)/(1768200192*b^3) - 
      (8929*d^6*K0^2*M^5*Sqrt[(13*Pi)/14]*u^13)/(28130457600*b^3) + 
      (71*d^14*K0^2*M^5*Sqrt[(13*Pi)/14]*u^13)/(14735001600*b^3) + 
      (107*d^10*K1^2*M^5*Sqrt[(13*Pi)/14]*u^13)/(1339545600*b^3) - 
      (37*d^12*K1^2*M^5*Sqrt[(13*Pi)/14]*u^13)/(1357171200*b^3) - 
      (((2367354859*I)/101858277185280000)*K0*K1*M^5*u^13)/
       (b^3*Sqrt[182*Pi]) + (((852092051*I)/24368008896000)*d^4*K0*K1*M^5*
        u^13)/(b^3*Sqrt[182*Pi]) + (((900415613*I)/24368008896000)*d^6*K0*K1*
        M^5*u^13)/(b^3*Sqrt[182*Pi]) - (((2627371763*I)/24368008896000)*d^8*
        K0*K1*M^5*u^13)/(b^3*Sqrt[182*Pi]) + 
      (((98396099*I)/2707556544000)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[182*Pi]) + 
      (((31842137*I)/2707556544000)*d^12*K0*K1*M^5*u^13)/(b^3*Sqrt[182*Pi]) + 
      (((3541*I)/2046528000)*d^14*K0*K1*M^5*u^13)/(b^3*Sqrt[182*Pi]) - 
      (((28121*I)/12184004448000)*d^4*K0^2*M^5*Sqrt[13/(14*Pi)]*u^14)/b^3 - 
      (((4559*I)/207874035072000)*K0^2*M^5*Sqrt[91/(2*Pi)]*u^14)/b^3 - 
      (((4559*I)/207874035072000)*K1^2*M^5*Sqrt[91/(2*Pi)]*u^14)/b^3 - 
      (271*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(116038137600*b^3) - 
      (10207*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(116038137600*b^3) + 
      (971*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(2035756800*b^3) - 
      (1181*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(3516307200*b^3) - 
      (269*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(2578625280*b^3) + 
      (67*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(2578625280*b^3) - 
      (523*d^4*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^14)/(16576876800*b^3) + 
      (739*d^6*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^14)/(38679379200*b^3) + 
      (((29008769*I)/10185827718528000)*K0^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) - 
      (((264619*I)/8122669632000)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) - 
      (((534811*I)/3481144128000)*d^6*K0^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) + 
      (((2345293*I)/12184004448000)*d^8*K0^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) + 
      (((3008431*I)/8122669632000)*d^10*K0^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) - 
      (((493007*I)/1353778272000)*d^12*K0^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) + 
      (((307*I)/18418752000)*d^14*K0^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) + 
      (((29008769*I)/10185827718528000)*K1^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) - 
      (((251*I)/7772889600)*d^2*K1^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) - 
      (((431363*I)/12184004448000)*d^4*K1^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) - 
      (((3788797*I)/24368008896000)*d^6*K1^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) + 
      (((2434249*I)/12184004448000)*d^8*K1^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) + 
      (((67999*I)/180503769600)*d^10*K1^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) - 
      (((495581*I)/1353778272000)*d^12*K1^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) + 
      (((73*I)/6139584000)*d^14*K1^2*M^5*u^14)/(b^3*Sqrt[182*Pi]) + 
      (((53*I)/7534944000)*d^6*K0*K1*M^5*Sqrt[7/(26*Pi)]*u^15)/b^3 + 
      (((41*I)/10548921600)*d^10*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^15)/b^3 - 
      ((I/3418632000)*d^12*K0*K1*M^5*Sqrt[13/(14*Pi)]*u^15)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[Pi/182]*u^15)/(586051200*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/182]*u^15)/(97675200*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/182]*u^15)/(586051200*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/182]*u^15)/(48837600*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/182]*u^15)/(586051200*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/182]*u^15)/(97675200*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/182]*u^15)/(586051200*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/182]*u^15)/(586051200*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/182]*u^15)/(97675200*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/182]*u^15)/(586051200*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/182]*u^15)/(48837600*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/182]*u^15)/(586051200*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/182]*u^15)/(97675200*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/182]*u^15)/(586051200*b^3) + 
      (((83*I)/145047672000)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[182*Pi]) - 
      (((43*I)/3981700800)*d^4*K0*K1*M^5*u^15)/(b^3*Sqrt[182*Pi]) - 
      (((215009*I)/4061334816000)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[182*Pi]) + 
      (((353*I)/24174612000)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[182*Pi]) - 
      (((4657*I)/123070752000)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[182*Pi]) - 
      ((I/104652000)*d^14*K0*K1*M^5*u^15)/(b^3*Sqrt[182*Pi]))/Pi, 
    ((-158211*K1*M^5*Sqrt[Pi/182]*u)/(18191360*b^3*E^u) - 
      (3577411*d^2*K1*M^5*Sqrt[Pi/182]*u)/(72765440*b^3*E^u) + 
      (387181*d^4*K1*M^5*Sqrt[Pi/182]*u)/(3307520*b^3*E^u) - 
      (5389421*d^6*K1*M^5*Sqrt[Pi/182]*u)/(145530880*b^3*E^u) + 
      (116091*d^12*K1*M^5*Sqrt[Pi/182]*u)/(72765440*b^3*E^u) + 
      (2367*d^14*K1*M^5*Sqrt[Pi/182]*u)/(7659520*b^3*E^u) - 
      (367311*d^8*K1*M^5*Sqrt[(7*Pi)/26]*u)/(72765440*b^3*E^u) - 
      (9*d^16*K1*M^5*Sqrt[(7*Pi)/26]*u)/(330752*b^3*E^u) + 
      (64111*d^10*K1*M^5*Sqrt[(13*Pi)/14]*u)/(72765440*b^3*E^u) - 
      (36635903*K0*M^5*Sqrt[Pi/182]*u^2)/(1673605120*b^3*E^u) - 
      (17107919*d^2*K0*M^5*Sqrt[Pi/182]*u^2)/(304291840*b^3*E^u) + 
      (243850461*d^4*K0*M^5*Sqrt[Pi/182]*u^2)/(608583680*b^3*E^u) - 
      (3559384189*d^6*K0*M^5*Sqrt[Pi/182]*u^2)/(6694420480*b^3*E^u) + 
      (1259106789*d^8*K0*M^5*Sqrt[Pi/182]*u^2)/(6694420480*b^3*E^u) + 
      (5840701*d^10*K0*M^5*Sqrt[Pi/182]*u^2)/(196894720*b^3*E^u) - 
      (65600537*d^12*K0*M^5*Sqrt[Pi/182]*u^2)/(6694420480*b^3*E^u) - 
      (158211*K1*M^5*Sqrt[Pi/182]*u^2)/(18191360*b^3*E^u) - 
      (3577411*d^2*K1*M^5*Sqrt[Pi/182]*u^2)/(72765440*b^3*E^u) + 
      (387181*d^4*K1*M^5*Sqrt[Pi/182]*u^2)/(3307520*b^3*E^u) - 
      (5389421*d^6*K1*M^5*Sqrt[Pi/182]*u^2)/(145530880*b^3*E^u) + 
      (116091*d^12*K1*M^5*Sqrt[Pi/182]*u^2)/(72765440*b^3*E^u) + 
      (2367*d^14*K1*M^5*Sqrt[Pi/182]*u^2)/(7659520*b^3*E^u) - 
      (367311*d^8*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(72765440*b^3*E^u) - 
      (9*d^16*K1*M^5*Sqrt[(7*Pi)/26]*u^2)/(330752*b^3*E^u) + 
      (675489*d^14*K0*M^5*Sqrt[(13*Pi)/14]*u^2)/(6694420480*b^3*E^u) - 
      (1293*d^16*K0*M^5*Sqrt[(13*Pi)/14]*u^2)/(121716736*b^3*E^u) + 
      (64111*d^10*K1*M^5*Sqrt[(13*Pi)/14]*u^2)/(72765440*b^3*E^u) - 
      (831727483367581*K0*M^5*Sqrt[Pi/182]*u^3)/(48700352539238400*b^3*E^u) + 
      (221709096369529*d^2*K0*M^5*Sqrt[Pi/182]*u^3)/(5411150282137600*b^3*
        E^u) + (507871020653911*d^4*K0*M^5*Sqrt[Pi/182]*u^3)/
       (1669726372773888*b^3*E^u) - (189508109221570409*d^6*K0*M^5*
        Sqrt[Pi/182]*u^3)/(292202115235430400*b^3*E^u) + 
      (131070130554323*d^8*K0*M^5*Sqrt[Pi/182]*u^3)/(439401677045760*b^3*
        E^u) + (360191359057*d^10*K0*M^5*Sqrt[Pi/182]*u^3)/
       (11598083481600*b^3*E^u) - (7049501159*d^12*K0*M^5*Sqrt[Pi/182]*u^3)/
       (702914150400*b^3*E^u) + (1248439040833*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (137101731430400*b^3) + (20593522515961*d^2*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (137101731430400*b^3) - (410193459103*d^4*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (1490236211200*b^3) + (1687191195649*d^6*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (102826298572800*b^3) + (344667452911*d^8*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (2164764180480*b^3) - (5039097656133*d^10*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (68550865715200*b^3) + (46961901197*d^12*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (3115948441600*b^3) - (44303440037*d^14*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (34275432857600*b^3) - (15167259*d^18*K0^2*M^5*Sqrt[Pi/182]*u^3)/
       (27420346286080*b^3) - (3063441151*K1*M^5*Sqrt[Pi/182]*u^3)/
       (281165660160*b^3*E^u) + (8237509031*d^2*K1*M^5*Sqrt[Pi/182]*u^3)/
       (31950643200*b^3*E^u) + (248449258419*d^4*K1*M^5*Sqrt[Pi/182]*u^3)/
       (937218867200*b^3*E^u) - (865403750179*d^6*K1*M^5*Sqrt[Pi/182]*u^3)/
       (702914150400*b^3*E^u) + (1889017305041*d^8*K1*M^5*Sqrt[Pi/182]*u^3)/
       (2811656601600*b^3*E^u) + (4793595199*d^10*K1*M^5*Sqrt[Pi/182]*u^3)/
       (70291415040*b^3*E^u) - (3167693337*d^12*K1*M^5*Sqrt[Pi/182]*u^3)/
       (133888409600*b^3*E^u) + (708379761*d^14*K1*M^5*Sqrt[Pi/182]*u^3)/
       (234304716800*b^3*E^u) - (5282520149*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (934784532480*b^3) - (2323348175259*d^2*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (68550865715200*b^3) + (12369074257*d^4*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (901985075200*b^3) + (1139966671339*d^6*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (12853287321600*b^3) - (266646531127*d^8*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (4673922662400*b^3) - (10416570685*d^10*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (4113051942912*b^3) - (213502430389*d^12*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (51413149286400*b^3) + (16415977*d^16*K1^2*M^5*Sqrt[Pi/182]*u^3)/
       (252025241600*b^3) + (2773282069*d^16*K0^2*M^5*Sqrt[(7*Pi)/26]*u^3)/
       (411305194291200*b^3) + (1000261461*d^14*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/
       (8568858214400*b^3) - (74783369*d^18*K1^2*M^5*Sqrt[(7*Pi)/26]*u^3)/
       (68550865715200*b^3) + (675489*d^14*K0*M^5*Sqrt[(13*Pi)/14]*u^3)/
       (6694420480*b^3*E^u) - (1293*d^16*K0*M^5*Sqrt[(13*Pi)/14]*u^3)/
       (121716736*b^3*E^u) - (344647*d^16*K1*M^5*Sqrt[(13*Pi)/14]*u^3)/
       (17040343040*b^3*E^u) - (1386892358800493*K0*M^5*Sqrt[Pi/182]*u^4)/
       (389602820313907200*b^3*E^u) + (13045053623185231*d^2*K0*M^5*
        Sqrt[Pi/182]*u^4)/(64933803385651200*b^3*E^u) + 
      (124268458009383691*d^4*K0*M^5*Sqrt[Pi/182]*u^4)/
       (1168808460941721600*b^3*E^u) - (28659345606846667*d^6*K0*M^5*
        Sqrt[Pi/182]*u^4)/(36525264404428800*b^3*E^u) + 
      (27906988245806647*d^8*K0*M^5*Sqrt[Pi/182]*u^4)/(61516234786406400*b^3*
        E^u) + (262617136879*d^10*K0*M^5*Sqrt[Pi/182]*u^4)/
       (6627476275200*b^3*E^u) - (38873486887*d^12*K0*M^5*Sqrt[Pi/182]*u^4)/
       (2811656601600*b^3*E^u) + (582659807*d^14*K0*M^5*Sqrt[Pi/182]*u^4)/
       (351457075200*b^3*E^u) - (1057339*d^16*K0*M^5*Sqrt[Pi/182]*u^4)/
       (8520171520*b^3*E^u) + (20652453210785537*K1*M^5*Sqrt[Pi/182]*u^4)/
       (1159148886884352000*b^3*E^u) + (5558964833697702241*d^2*K1*M^5*
        Sqrt[Pi/182]*u^4)/(10018358236643328000*b^3*E^u) - 
      (11627171911150194853*d^4*K1*M^5*Sqrt[Pi/182]*u^4)/
       (70128507656503296000*b^3*E^u) - (96625140847846085753*d^6*K1*M^5*
        Sqrt[Pi/182]*u^4)/(70128507656503296000*b^3*E^u) + 
      (12197580349353493*d^8*K1*M^5*Sqrt[Pi/182]*u^4)/(13182050311372800*b^3*
        E^u) + (108254486275321*d^10*K1*M^5*Sqrt[Pi/182]*u^4)/
       (1608267576115200*b^3*E^u) + (11156126901*d^14*K1*M^5*Sqrt[Pi/182]*
        u^4)/(3748875468800*b^3*E^u) - (63082289*d^16*K1*M^5*Sqrt[Pi/182]*
        u^4)/(299910037504*b^3*E^u) + (24779282520998219*d^2*K0*K1*M^5*
        Sqrt[Pi/182]*u^4)/(86374090801152000*b^3) - 
      (1062445199155771*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^4)/
       (863740908011520*b^3) + (8292373448397469*d^6*K0*K1*M^5*Sqrt[Pi/182]*
        u^4)/(7197840900096000*b^3) + (814372130133953*d^8*K0*K1*M^5*
        Sqrt[Pi/182]*u^4)/(14395681800192000*b^3) - 
      (15899852190441059*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^4)/
       (43187045400576000*b^3) + (184982966999951*d^12*K0*K1*M^5*Sqrt[Pi/182]*
        u^4)/(3084788957184000*b^3) - (13338304744603*d^14*K0*K1*M^5*
        Sqrt[Pi/182]*u^4)/(3084788957184000*b^3) - 
      (8807795429*d^18*K0*K1*M^5*Sqrt[Pi/182]*u^4)/(822610388582400*b^3) - 
      (28071929261*d^12*K1*M^5*Sqrt[(7*Pi)/26]*u^4)/(8033304576000*b^3*E^u) + 
      (31189896203*d^16*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^4)/
       (822610388582400*b^3) + (310936716580673*K0*K1*M^5*Sqrt[(13*Pi)/14]*
        u^4)/(86374090801152000*b^3) + (13817892184617096773*K0*M^5*
        Sqrt[Pi/182]*u^5)/(1122056122504052736000*b^3*E^u) + 
      (39677608898751702727*d^2*K0*M^5*Sqrt[Pi/182]*u^5)/
       (140257015313006592000*b^3*E^u) - (881027215777334051*d^4*K0*M^5*
        Sqrt[Pi/182]*u^5)/(6098131100565504000*b^3*E^u) - 
      (20950405021095574457*d^6*K0*M^5*Sqrt[Pi/182]*u^5)/
       (35064253828251648000*b^3*E^u) + (2521896190079872391*d^8*K0*M^5*
        Sqrt[Pi/182]*u^5)/(5905558539495014400*b^3*E^u) + 
      (279976268626189*d^10*K0*M^5*Sqrt[Pi/182]*u^5)/(9649605456691200*b^3*
        E^u) - (13371235873*d^12*K0*M^5*Sqrt[Pi/182]*u^5)/
       (1278025728000*b^3*E^u) + (4678917073*d^14*K0*M^5*Sqrt[Pi/182]*u^5)/
       (3748875468800*b^3*E^u) - (601178885*d^16*K0*M^5*Sqrt[Pi/182]*u^5)/
       (7197840900096*b^3*E^u) + (381233029722943*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (21593522700288000*b^3) + (5561605131872407*d^2*K0^2*M^5*Sqrt[Pi/182]*
        u^5)/(86374090801152000*b^3) + (911617927043443*d^6*K0^2*M^5*
        Sqrt[Pi/182]*u^5)/(1799460225024000*b^3) - 
      (263504620740923*d^8*K0^2*M^5*Sqrt[Pi/182]*u^5)/
       (7197840900096000*b^3) - (313589257142383*d^10*K0^2*M^5*Sqrt[Pi/182]*
        u^5)/(2273002389504000*b^3) + (67500746046373*d^12*K0^2*M^5*
        Sqrt[Pi/182]*u^5)/(3084788957184000*b^3) - 
      (2411203527037*d^14*K0^2*M^5*Sqrt[Pi/182]*u^5)/(1542394478592000*b^3) - 
      (2475469453*d^18*K0^2*M^5*Sqrt[Pi/182]*u^5)/(822610388582400*b^3) + 
      (280341203088040657*K1*M^5*Sqrt[Pi/182]*u^5)/(12750637755727872000*b^3*
        E^u) + (28356733588218919297*d^2*K1*M^5*Sqrt[Pi/182]*u^5)/
       (70128507656503296000*b^3*E^u) - (8639850126823171769*d^4*K1*M^5*
        Sqrt[Pi/182]*u^5)/(35064253828251648000*b^3*E^u) - 
      (55423820916971186243*d^6*K1*M^5*Sqrt[Pi/182]*u^5)/
       (70128507656503296000*b^3*E^u) + (429387378939765791*d^8*K1*M^5*
        Sqrt[Pi/182]*u^5)/(738194817436876800*b^3*E^u) + 
      (611198572367*d^10*K1*M^5*Sqrt[Pi/182]*u^5)/(14937469747200*b^3*E^u) - 
      (128506909249*d^12*K1*M^5*Sqrt[Pi/182]*u^5)/(9372188672000*b^3*E^u) + 
      (6025481463*d^14*K1*M^5*Sqrt[Pi/182]*u^5)/(3748875468800*b^3*E^u) - 
      (160285617*d^16*K1*M^5*Sqrt[Pi/182]*u^5)/(1499550187520*b^3*E^u) + 
      (23450853823773*K1^2*M^5*Sqrt[Pi/182]*u^5)/(1199640150016000*b^3) - 
      (103553764628748799*d^2*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (394316501483520000*b^3) - (1483470003958850179*d^4*K1^2*M^5*
        Sqrt[Pi/182]*u^5)/(2267319883530240000*b^3) + 
      (991359307793531221*d^6*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (566829970882560000*b^3) - (8217706579324477*d^8*K1^2*M^5*Sqrt[Pi/182]*
        u^5)/(15423944785920000*b^3) - (21936084882732401*d^10*K1^2*M^5*
        Sqrt[Pi/182]*u^5)/(58891425546240000*b^3) + 
      (6265779545724499*d^12*K1^2*M^5*Sqrt[Pi/182]*u^5)/
       (107967613501440000*b^3) - (14640972372311*d^14*K1^2*M^5*Sqrt[Pi/182]*
        u^5)/(3175518044160000*b^3) + (4835251752647*d^16*K1^2*M^5*
        Sqrt[Pi/182]*u^5)/(19053108264960000*b^3) - 
      (13121612620061*d^4*K0^2*M^5*Sqrt[(13*Pi)/14]*u^5)/
       (392609503641600*b^3) + (671062027*d^16*K0^2*M^5*Sqrt[(13*Pi)/14]*u^5)/
       (102826298572800*b^3) - (2256455741*d^18*K1^2*M^5*Sqrt[(13*Pi)/14]*
        u^5)/(4113051942912000*b^3) + (620951789164858531*K0*M^5*Sqrt[Pi/182]*
        u^6)/(48785048804524032000*b^3*E^u) + 
      (22873976370059118487*d^2*K0*M^5*Sqrt[Pi/182]*u^6)/
       (140257015313006592000*b^3*E^u) - (18442118428777728593*d^4*K0*M^5*
        Sqrt[Pi/182]*u^6)/(140257015313006592000*b^3*E^u) - 
      (3162874590422848039*d^6*K0*M^5*Sqrt[Pi/182]*u^6)/
       (11688084609417216000*b^3*E^u) + (425231261266842013*d^8*K0*M^5*
        Sqrt[Pi/182]*u^6)/(1968519513165004800*b^3*E^u) + 
      (417185084515799*d^10*K0*M^5*Sqrt[Pi/182]*u^6)/(28948816370073600*b^3*
        E^u) - (56074016569*d^12*K0*M^5*Sqrt[Pi/182]*u^6)/
       (12049956864000*b^3*E^u) + (2034768553*d^14*K0*M^5*Sqrt[Pi/182]*u^6)/
       (3748875468800*b^3*E^u) - (1291860697*d^16*K0*M^5*Sqrt[Pi/182]*u^6)/
       (35989204500480*b^3*E^u) + (37131286118482202849*K1*M^5*Sqrt[Pi/182]*
        u^6)/(2244112245008105472000*b^3*E^u) + 
      (117698380633588478051*d^2*K1*M^5*Sqrt[Pi/182]*u^6)/
       (561028061252026368000*b^3*E^u) - (7663873164298230497*d^4*K1*M^5*
        Sqrt[Pi/182]*u^6)/(43156004711694336000*b^3*E^u) - 
      (5684767451194316743*d^6*K1*M^5*Sqrt[Pi/182]*u^6)/
       (17000850340970496000*b^3*E^u) + (59568244767289373*d^8*K1*M^5*
        Sqrt[Pi/182]*u^6)/(216320825622528000*b^3*E^u) + 
      (26182636749453143*d^10*K1*M^5*Sqrt[Pi/182]*u^6)/
       (1736928982204416000*b^3*E^u) - (21920114273927*d^12*K1*M^5*
        Sqrt[Pi/182]*u^6)/(4048785506304000*b^3*E^u) - 
      (9128657651*d^16*K1*M^5*Sqrt[Pi/182]*u^6)/(215935227002880*b^3*E^u) + 
      (73896651079061*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(16195142025216000*b^3) - 
      (354654183596844539*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^6)/
       (1133659941765120000*b^3) - (25933245183666169*d^4*K0*K1*M^5*
        Sqrt[Pi/182]*u^6)/(62981107875840000*b^3) + 
      (861492925818103921*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^6)/
       (566829970882560000*b^3) - (536183705625377*d^10*K0*K1*M^5*
        Sqrt[Pi/182]*u^6)/(1760341524480000*b^3) + 
      (407125205106827*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^6)/
       (8997301125120000*b^3) - (95527045882181*d^14*K0*K1*M^5*Sqrt[Pi/182]*
        u^6)/(26991903375360000*b^3) + (3978614777089*d^16*K0*K1*M^5*
        Sqrt[Pi/182]*u^6)/(20243927531520000*b^3) - 
      (8302219663*d^18*K0*K1*M^5*Sqrt[Pi/182]*u^6)/(1542394478592000*b^3) + 
      (13336594307*d^14*K1*M^5*Sqrt[(13*Pi)/14]*u^6)/(269919033753600*b^3*
        E^u) - (65600738429071*d^8*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^6)/
       (1587759022080000*b^3) + (75128839386585409*K0*M^5*Sqrt[Pi/182]*u^7)/
       (28051403062601318400*b^3*E^u) + (400862821457464033*d^2*K0*M^5*
        Sqrt[Pi/182]*u^7)/(5394500588961792000*b^3*E^u) - 
      (541799592133526789*d^4*K0*M^5*Sqrt[Pi/182]*u^7)/
       (7381948174368768000*b^3*E^u) - (5975260633522260931*d^6*K0*M^5*
        Sqrt[Pi/182]*u^7)/(70128507656503296000*b^3*E^u) + 
      (582401197988575969*d^8*K0*M^5*Sqrt[Pi/182]*u^7)/
       (7381948174368768000*b^3*E^u) + (852544770766313*d^10*K0*M^5*
        Sqrt[Pi/182]*u^7)/(217116122775552000*b^3*E^u) - 
      (459398296289*d^12*K0*M^5*Sqrt[Pi/182]*u^7)/(337398792192000*b^3*E^u) + 
      (783344869*d^14*K0*M^5*Sqrt[Pi/182]*u^7)/(4819982745600*b^3*E^u) - 
      (1624283*d^16*K0*M^5*Sqrt[Pi/182]*u^7)/(146695127040*b^3*E^u) - 
      (950133071659*K0^2*M^5*Sqrt[Pi/182]*u^7)/(402363777024000*b^3) - 
      (64932145267933949*d^2*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (755773294510080000*b^3) - (1174140027343639*d^4*K0^2*M^5*Sqrt[Pi/182]*
        u^7)/(51529997352960000*b^3) + (155355245871291709*d^6*K0^2*M^5*
        Sqrt[Pi/182]*u^7)/(566829970882560000*b^3) - 
      (6380652307608763*d^8*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (53983806750720000*b^3) - (8334423938439031*d^10*K0^2*M^5*Sqrt[Pi/182]*
        u^7)/(161951420252160000*b^3) + (193829287052899*d^12*K0^2*M^5*
        Sqrt[Pi/182]*u^7)/(26991903375360000*b^3) - 
      (5138206398673*d^14*K0^2*M^5*Sqrt[Pi/182]*u^7)/(8997301125120000*b^3) + 
      (10873358352481*d^16*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (323902840504320000*b^3) - (2721319969*d^18*K0^2*M^5*Sqrt[Pi/182]*u^7)/
       (3084788957184000*b^3) + (32474516017770258209*K1*M^5*Sqrt[Pi/182]*
        u^7)/(9425271429034042982400*b^3*E^u) + 
      (1043327181483803244463*d^2*K1*M^5*Sqrt[Pi/182]*u^7)/
       (11781589286292553728000*b^3*E^u) - (1075808386354839766633*d^4*K1*M^5*
        Sqrt[Pi/182]*u^7)/(11781589286292553728000*b^3*E^u) - 
      (159401402217623225669*d^6*K1*M^5*Sqrt[Pi/182]*u^7)/
       (1683084183756079104000*b^3*E^u) + (5923878089894939627*d^8*K1*M^5*
        Sqrt[Pi/182]*u^7)/(65271962804944896000*b^3*E^u) + 
      (55272681643884241*d^10*K1*M^5*Sqrt[Pi/182]*u^7)/
       (12158502875430912000*b^3*E^u) - (40578550717337*d^12*K1*M^5*
        Sqrt[Pi/182]*u^7)/(28341498544128000*b^3*E^u) + 
      (1232824189*d^14*K1*M^5*Sqrt[Pi/182]*u^7)/(7711972392960*b^3*E^u) - 
      (12480693679*d^16*K1*M^5*Sqrt[Pi/182]*u^7)/(1079676135014400*b^3*E^u) - 
      (30274152230758417*K1^2*M^5*Sqrt[Pi/182]*u^7)/(6801959650590720000*
        b^3) - (7237647411359801*d^2*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (51142553763840000*b^3) - (9086017185036227*d^4*K1^2*M^5*Sqrt[Pi/182]*
        u^7)/(1700489912647680000*b^3) + (673297987845576239*d^6*K1^2*M^5*
        Sqrt[Pi/182]*u^7)/(1700489912647680000*b^3) - 
      (67599782761751587*d^8*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (377886647255040000*b^3) - (3704086247403719*d^10*K1^2*M^5*
        Sqrt[Pi/182]*u^7)/(49289562685440000*b^3) + 
      (5797402136095991*d^12*K1^2*M^5*Sqrt[Pi/182]*u^7)/
       (566829970882560000*b^3) - (2611468990443*d^14*K1^2*M^5*Sqrt[Pi/182]*
        u^7)/(2999100375040000*b^3) + (16961534120387*d^16*K1^2*M^5*
        Sqrt[Pi/182]*u^7)/(323902840504320000*b^3) - 
      (84181206301*d^18*K1^2*M^5*Sqrt[Pi/182]*u^7)/(64780568100864000*b^3) + 
      (11973671075741640449*K0*M^5*Sqrt[Pi/182]*u^8)/(4712635714517021491200*
        b^3*E^u) + (260368209739941703*d^2*K0*M^5*Sqrt[Pi/182]*u^8)/
       (16735212054392832000*b^3*E^u) - (52033567370667603767*d^4*K0*M^5*
        Sqrt[Pi/182]*u^8)/(2945397321573138432000*b^3*E^u) - 
      (8363993911607449417*d^6*K0*M^5*Sqrt[Pi/182]*u^8)/
       (420771045939019776000*b^3*E^u) + (10661086726008887771*d^8*K0*M^5*
        Sqrt[Pi/182]*u^8)/(620083646646976512000*b^3*E^u) + 
      (4158657309732911*d^10*K0*M^5*Sqrt[Pi/182]*u^8)/
       (1519812859428864000*b^3*E^u) - (44347481369*d^12*K0*M^5*Sqrt[Pi/182]*
        u^8)/(131210641408000*b^3*E^u) - (1142631571*d^14*K0*M^5*Sqrt[Pi/182]*
        u^8)/(7497750937600*b^3*E^u) + (468936067*d^16*K0*M^5*Sqrt[Pi/182]*
        u^8)/(77119723929600*b^3*E^u) + (531714616741787191*K1*M^5*
        Sqrt[Pi/182]*u^8)/(172624018846777344000*b^3*E^u) + 
      (378597977482426168319*d^2*K1*M^5*Sqrt[Pi/182]*u^8)/
       (23563178572585107456000*b^3*E^u) - (461935006987661997389*d^4*K1*M^5*
        Sqrt[Pi/182]*u^8)/(23563178572585107456000*b^3*E^u) - 
      (483777747468551451217*d^6*K1*M^5*Sqrt[Pi/182]*u^8)/
       (23563178572585107456000*b^3*E^u) + (4131105285457927099*d^8*K1*M^5*
        Sqrt[Pi/182]*u^8)/(206694548882325504000*b^3*E^u) + 
      (85927608250536167*d^10*K1*M^5*Sqrt[Pi/182]*u^8)/
       (72951017252585472000*b^3*E^u) + (48899659*d^16*K1*M^5*Sqrt[Pi/182]*
        u^8)/(56825059737600*b^3*E^u) - (9730381226454263*K0*K1*M^5*
        Sqrt[Pi/182]*u^8)/(1700489912647680000*b^3) - 
      (10661246096534023*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^8)/
       (113365994176512000*b^3) + (2057692230719369*d^4*K0*K1*M^5*
        Sqrt[Pi/182]*u^8)/(47235830906880000*b^3) + 
      (80793839131795787*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^8)/
       (425122478161920000*b^3) - (10093319813621269*d^10*K0*K1*M^5*
        Sqrt[Pi/182]*u^8)/(283414985441280000*b^3) - 
      (574873129739*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(1349595168768000*b^3) + 
      (256431919589*d^16*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(8997301125120000*b^3) - 
      (11428318201*d^18*K0*K1*M^5*Sqrt[Pi/182]*u^8)/(16195142025216000*b^3) - 
      (588833378803*d^12*K1*M^5*Sqrt[(13*Pi)/14]*u^8)/(56682997088256000*b^3*
        E^u) - (212122649*d^14*K1*M^5*Sqrt[(13*Pi)/14]*u^8)/
       (64780568100864*b^3*E^u) - (2230314718735471*d^8*K0*K1*M^5*
        Sqrt[(13*Pi)/14]*u^8)/(283414985441280000*b^3) + 
      (124571074637*d^12*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^8)/
       (362423255040000*b^3) + (57463506220365859*K0*M^5*Sqrt[Pi/182]*u^9)/
       (561028061252026368000*b^3*E^u) + (102051008650788905893*d^2*K0*M^5*
        Sqrt[Pi/182]*u^9)/(23563178572585107456000*b^3*E^u) - 
      (23759986766733942707*d^4*K0*M^5*Sqrt[Pi/182]*u^9)/
       (2618130952509456384000*b^3*E^u) + (7279448480283784109*d^6*K0*M^5*
        Sqrt[Pi/182]*u^9)/(1812552197891162112000*b^3*E^u) + 
      (3483085457012679031*d^8*K0*M^5*Sqrt[Pi/182]*u^9)/
       (1240167293293953024000*b^3*E^u) - (48700284991413439*d^10*K0*M^5*
        Sqrt[Pi/182]*u^9)/(14590203450517094400*b^3*E^u) + 
      (526458578141*d^14*K0*M^5*Sqrt[Pi/182]*u^9)/(1619514202521600*b^3*
        E^u) - (1110535333*d^16*K0*M^5*Sqrt[Pi/182]*u^9)/
       (77119723929600*b^3*E^u) - (12297175840223*K0^2*M^5*Sqrt[Pi/182]*u^9)/
       (8335734865920000*b^3) - (1228397398502291*d^2*K0^2*M^5*Sqrt[Pi/182]*
        u^9)/(100028818391040000*b^3) + (150880447076479*d^4*K0^2*M^5*
        Sqrt[Pi/182]*u^9)/(12146356518912000*b^3) + 
      (6561794933573417*d^6*K0^2*M^5*Sqrt[Pi/182]*u^9)/
       (425122478161920000*b^3) - (1580918049471869*d^8*K0^2*M^5*Sqrt[Pi/182]*
        u^9)/(141707492720640000*b^3) - (38965839632227*d^10*K0^2*M^5*
        Sqrt[Pi/182]*u^9)/(11336599417651200*b^3) + 
      (70551002303737*d^12*K0^2*M^5*Sqrt[Pi/182]*u^9)/
       (141707492720640000*b^3) - (23503849819*d^14*K0^2*M^5*Sqrt[Pi/182]*
        u^9)/(20243927531520000*b^3) - (7496220503*d^16*K0^2*M^5*Sqrt[Pi/182]*
        u^9)/(1686993960960000*b^3) - (126142633*d^18*K0^2*M^5*Sqrt[Pi/182]*
        u^9)/(852375896064000*b^3) + (146805440309752129*K1*M^5*Sqrt[Pi/182]*
        u^9)/(310041823323488256000*b^3*E^u) + 
      (733082278975492559*d^2*K1*M^5*Sqrt[Pi/182]*u^9)/
       (188505428580680859648*b^3*E^u) - (215717563869624501037*d^4*K1*M^5*
        Sqrt[Pi/182]*u^9)/(23563178572585107456000*b^3*E^u) + 
      (3736964507260211443*d^6*K1*M^5*Sqrt[Pi/182]*u^9)/
       (1122056122504052736000*b^3*E^u) + (145434063302893709*d^8*K1*M^5*
        Sqrt[Pi/182]*u^9)/(37580827069513728000*b^3*E^u) - 
      (21031218804888007*d^10*K1*M^5*Sqrt[Pi/182]*u^9)/
       (6631910659325952000*b^3*E^u) + (29786948595253*d^12*K1*M^5*
        Sqrt[Pi/182]*u^9)/(56682997088256000*b^3*E^u) + 
      (403972359611*d^14*K1*M^5*Sqrt[Pi/182]*u^9)/(1619514202521600*b^3*
        E^u) - (18866630353*d^16*K1*M^5*Sqrt[Pi/182]*u^9)/
       (1619514202521600*b^3*E^u) - (581050765142039*K1^2*M^5*Sqrt[Pi/182]*
        u^9)/(364390695567360000*b^3) - (60634409724745243*d^2*K1^2*M^5*
        Sqrt[Pi/182]*u^9)/(5101469737943040000*b^3) + 
      (14611015099620941*d^4*K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (1275367434485760000*b^3) + (7084113803308543*d^6*K1^2*M^5*
        Sqrt[Pi/182]*u^9)/(425122478161920000*b^3) - 
      (2539564238343409*d^8*K1^2*M^5*Sqrt[Pi/182]*u^9)/
       (212561239080960000*b^3) - (849177620249953*d^10*K1^2*M^5*Sqrt[Pi/182]*
        u^9)/(283414985441280000*b^3) + (982453849417*d^12*K1^2*M^5*
        Sqrt[Pi/182]*u^9)/(2576499867648000*b^3) - 
      (63196872471*d^14*K1^2*M^5*Sqrt[Pi/182]*u^9)/(749775093760000*b^3) + 
      (3681362147807*d^12*K0*M^5*Sqrt[(13*Pi)/14]*u^9)/
       (56682997088256000*b^3*E^u) + (1284278263*d^16*K1^2*M^5*
        Sqrt[(13*Pi)/14]*u^9)/(2381638533120000*b^3) - 
      (2969429*d^18*K1^2*M^5*Sqrt[(91*Pi)/2]*u^9)/(2313591717888000*b^3) + 
      (574111909890440419*K0*M^5*Sqrt[Pi/182]*u^10)/(3927196428764184576000*
        b^3*E^u) - (38130069867572987*d^2*K0*M^5*Sqrt[Pi/182]*u^10)/
       (62835142860226953216*b^3*E^u) - (338970174836213857*d^4*K0*M^5*
        Sqrt[Pi/182]*u^10)/(872710317503152128000*b^3*E^u) + 
      (337083307524853*d^6*K0*M^5*Sqrt[Pi/182]*u^10)/(3091063698358272000*b^3*
        E^u) + (197664676595090707*d^8*K0*M^5*Sqrt[Pi/182]*u^10)/
       (137796365921550336000*b^3*E^u) + (8118630169936009*d^10*K0*M^5*
        Sqrt[Pi/182]*u^10)/(24317005750861824000*b^3*E^u) - 
      (2806198734901*d^12*K0*M^5*Sqrt[Pi/182]*u^10)/(3334293946368000*b^3*
        E^u) - (312164603209*d^14*K0*M^5*Sqrt[Pi/182]*u^10)/
       (1619514202521600*b^3*E^u) + (888028637*d^16*K0*M^5*Sqrt[Pi/182]*u^10)/
       (147228563865600*b^3*E^u) - (489109100681527357*K1*M^5*Sqrt[Pi/182]*
        u^10)/(11781589286292553728000*b^3*E^u) - 
      (369923608278418489*d^2*K1*M^5*Sqrt[Pi/182]*u^10)/
       (2142107142962282496000*b^3*E^u) + (34408525640426923*d^4*K1*M^5*
        Sqrt[Pi/182]*u^10)/(2618130952509456384000*b^3*E^u) - 
      (19108461966155292803*d^6*K1*M^5*Sqrt[Pi/182]*u^10)/
       (23563178572585107456000*b^3*E^u) + (1825144579123548877*d^8*K1*M^5*
        Sqrt[Pi/182]*u^10)/(1240167293293953024000*b^3*E^u) + 
      (28970886427502053*d^10*K1*M^5*Sqrt[Pi/182]*u^10)/
       (72951017252585472000*b^3*E^u) - (118831438100009*d^12*K1*M^5*
        Sqrt[Pi/182]*u^10)/(170048991264768000*b^3*E^u) - 
      (13953899741*d^14*K1*M^5*Sqrt[Pi/182]*u^10)/(85237589606400*b^3*E^u) + 
      (1847041741*d^16*K1*M^5*Sqrt[Pi/182]*u^10)/(323902840504320*b^3*E^u) - 
      (19350893948359*K0*K1*M^5*Sqrt[Pi/182]*u^10)/(115942494044160000*b^3) + 
      (1474480015303*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^10)/
       (3960768430080000*b^3) + (241185267593*d^4*K0*K1*M^5*Sqrt[Pi/182]*
        u^10)/(724640587776000*b^3) - (192558206154037*d^6*K0*K1*M^5*
        Sqrt[Pi/182]*u^10)/(106280619540480000*b^3) + 
      (32073748457459*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^10)/
       (30365891297280000*b^3) + (1928646162529*d^10*K0*K1*M^5*Sqrt[Pi/182]*
        u^10)/(1897868206080000*b^3) - (446513365211*d^12*K0*K1*M^5*
        Sqrt[Pi/182]*u^10)/(690133893120000*b^3) + 
      (243990131971*d^16*K0*K1*M^5*Sqrt[Pi/182]*u^10)/
       (6747975843840000*b^3) + (115060633*d^18*K0*K1*M^5*Sqrt[Pi/182]*u^10)/
       (674797584384000*b^3) - (3996551543*d^14*K0*K1*M^5*Sqrt[(13*Pi)/14]*
        u^10)/(276053557248000*b^3) - (170667222225557*K0*M^5*Sqrt[Pi/182]*
        u^11)/(4925413581225984000*b^3*E^u) + 
      (599920900438985369*d^2*K0*M^5*Sqrt[Pi/182]*u^11)/
       (1963598214382092288000*b^3*E^u) + (771338940160736621*d^4*K0*M^5*
        Sqrt[Pi/182]*u^11)/(1178158928629255372800*b^3*E^u) - 
      (429815585547223219*d^6*K0*M^5*Sqrt[Pi/182]*u^11)/
       (392719642876418457600*b^3*E^u) - (110464327537896109*d^8*K0*M^5*
        Sqrt[Pi/182]*u^11)/(310041823323488256000*b^3*E^u) + 
      (2273973748020803*d^10*K0*M^5*Sqrt[Pi/182]*u^11)/
       (18237754313146368000*b^3*E^u) + (4716629736607*d^12*K0*M^5*
        Sqrt[Pi/182]*u^11)/(14170749272064000*b^3*E^u) + 
      (27560930231*d^14*K0*M^5*Sqrt[Pi/182]*u^11)/(404878550630400*b^3*E^u) - 
      (170681447*d^16*K0*M^5*Sqrt[Pi/182]*u^11)/(404878550630400*b^3*E^u) + 
      (1444411110137*K0^2*M^5*Sqrt[Pi/182]*u^11)/(47235830906880000*b^3) + 
      (3361566767233*d^2*K0^2*M^5*Sqrt[Pi/182]*u^11)/(7591472824320000*b^3) + 
      (7776326291257*d^4*K0^2*M^5*Sqrt[Pi/182]*u^11)/(10628061954048000*
        b^3) - (40009225203707*d^6*K0^2*M^5*Sqrt[Pi/182]*u^11)/
       (35426873180160000*b^3) - (285635128313191*d^8*K0^2*M^5*Sqrt[Pi/182]*
        u^11)/(212561239080960000*b^3) + (73088902847407*d^10*K0^2*M^5*
        Sqrt[Pi/182]*u^11)/(106280619540480000*b^3) + 
      (430513270843*d^12*K0^2*M^5*Sqrt[Pi/182]*u^11)/(699214602240000*b^3) - 
      (348469271*d^14*K0^2*M^5*Sqrt[Pi/182]*u^11)/(47006023680000*b^3) - 
      (557648323663*d^16*K0^2*M^5*Sqrt[Pi/182]*u^11)/(20243927531520000*
        b^3) - (853396312424303*K1*M^5*Sqrt[Pi/182]*u^11)/
       (30681222099720192000*b^3*E^u) + (6222664912833202817*d^2*K1*M^5*
        Sqrt[Pi/182]*u^11)/(17672383929438830592000*b^3*E^u) + 
      (2996489023283971729*d^4*K1*M^5*Sqrt[Pi/182]*u^11)/
       (5890794643146276864000*b^3*E^u) - (700302694911022261*d^6*K1*M^5*
        Sqrt[Pi/182]*u^11)/(654532738127364096000*b^3*E^u) - 
      (218101570290589823*d^8*K1*M^5*Sqrt[Pi/182]*u^11)/
       (930125469970464768000*b^3*E^u) + (80527138373531*d^10*K1*M^5*
        Sqrt[Pi/182]*u^11)/(729510172525854720*b^3*E^u) + 
      (12773681550893*d^12*K1*M^5*Sqrt[Pi/182]*u^11)/(42512247816192000*b^3*
        E^u) + (74311817093*d^14*K1*M^5*Sqrt[Pi/182]*u^11)/
       (1214635651891200*b^3*E^u) - (26671627*d^16*K1*M^5*Sqrt[Pi/182]*u^11)/
       (44986505625600*b^3*E^u) + (110689471771*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (4447921766400000*b^3) + (60328743831263*d^2*K1^2*M^5*Sqrt[Pi/182]*
        u^11)/(140665525862400000*b^3) + (18491519451451*d^4*K1^2*M^5*
        Sqrt[Pi/182]*u^11)/(108696088166400000*b^3) - 
      (27056477840851*d^6*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (63768371724288000*b^3) - (75640336118507*d^8*K1^2*M^5*Sqrt[Pi/182]*
        u^11)/(70853746360320000*b^3) + (60579167549167*d^10*K1^2*M^5*
        Sqrt[Pi/182]*u^11)/(144928117555200000*b^3) + 
      (357687626555923*d^12*K1^2*M^5*Sqrt[Pi/182]*u^11)/
       (797104646553600000*b^3) + (4122000923561*d^14*K1^2*M^5*Sqrt[Pi/182]*
        u^11)/(227744184729600000*b^3) - (22885490513*d^16*K1^2*M^5*
        Sqrt[Pi/182]*u^11)/(1369889832960000*b^3) - 
      (486230911*d^18*K1^2*M^5*Sqrt[Pi/182]*u^11)/(3036589129728000*b^3) - 
      (30227237*d^18*K0^2*M^5*Sqrt[(13*Pi)/14]*u^11)/(1012196376576000*b^3) + 
      (45758618318683*K0*M^5*Sqrt[Pi/182]*u^12)/(3347042410878566400*b^3*
        E^u) + (420115842349790641*d^2*K0*M^5*Sqrt[Pi/182]*u^12)/
       (4418095982359707648000*b^3*E^u) - (86899255247256503*d^4*K0*M^5*
        Sqrt[Pi/182]*u^12)/(294539732157313843200*b^3*E^u) + 
      (4108833249760999*d^6*K0*M^5*Sqrt[Pi/182]*u^12)/(113284512368197632000*
        b^3*E^u) + (4672483908659129*d^8*K0*M^5*Sqrt[Pi/182]*u^12)/
       (17887028268662784000*b^3*E^u) - (113448397618301*d^10*K0*M^5*
        Sqrt[Pi/182]*u^12)/(4559438578286592000*b^3*E^u) - 
      (425313097*d^14*K0*M^5*Sqrt[Pi/182]*u^12)/(27605355724800*b^3*E^u) - 
      (44556023*d^16*K0*M^5*Sqrt[Pi/182]*u^12)/(101219637657600*b^3*E^u) + 
      (15099710498922899*K1*M^5*Sqrt[Pi/182]*u^12)/(1104523995589926912000*
        b^3*E^u) + (1842157181456227*d^2*K1*M^5*Sqrt[Pi/182]*u^12)/
       (19635982143820922880*b^3*E^u) - (99580590768063791*d^4*K1*M^5*
        Sqrt[Pi/182]*u^12)/(339853537104592896000*b^3*E^u) + 
      (198197923554042323*d^6*K1*M^5*Sqrt[Pi/182]*u^12)/
       (4418095982359707648000*b^3*E^u) + (2319523555428007*d^8*K1*M^5*
        Sqrt[Pi/182]*u^12)/(9301254699704647680*b^3*E^u) - 
      (125111110323527*d^10*K1*M^5*Sqrt[Pi/182]*u^12)/
       (4559438578286592000*b^3*E^u) - (193054030069*d^12*K1*M^5*Sqrt[Pi/182]*
        u^12)/(2898562351104000*b^3*E^u) - 
      (1447203203*d^14*K1*M^5*Sqrt[Pi/182]*u^12)/(101219637657600*b^3*E^u) - 
      (113197963*d^16*K1*M^5*Sqrt[Pi/182]*u^12)/(303658912972800*b^3*E^u) - 
      (42000055548499*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (217392176332800000*b^3) - (800718605550889*d^4*K0*K1*M^5*Sqrt[Pi/182]*
        u^12)/(1195656969830400000*b^3) + (4776170539583*d^6*K0*K1*M^5*
        Sqrt[Pi/182]*u^12)/(5314030977024000*b^3) + 
      (32506941826687*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (39855232327680000*b^3) - (6301144026329*d^10*K0*K1*M^5*Sqrt[Pi/182]*
        u^12)/(10488219033600000*b^3) - (139388259231301*d^12*K0*K1*M^5*
        Sqrt[Pi/182]*u^12)/(398552323276800000*b^3) + 
      (3813074515829*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^12)/
       (56936046182400000*b^3) + (575081807129*d^16*K0*K1*M^5*Sqrt[Pi/182]*
        u^12)/(22774418472960000*b^3) + (885196691*d^18*K0*K1*M^5*
        Sqrt[Pi/182]*u^12)/(1518294564864000*b^3) - 
      (5238954457*d^12*K0*M^5*Sqrt[(13*Pi)/14]*u^12)/(966187450368000*b^3*
        E^u) + (162725922097*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^12)/
       (341616277094400000*b^3) - (1283124018661*K0*M^5*Sqrt[Pi/182]*u^13)/
       (552261997794963456000*b^3*E^u) - (1415446753641457*d^2*K0*M^5*
        Sqrt[Pi/182]*u^13)/(552261997794963456000*b^3*E^u) + 
      (2361270992992459*d^4*K0*M^5*Sqrt[Pi/182]*u^13)/(552261997794963456000*
        b^3*E^u) + (9701266902999803*d^6*K0*M^5*Sqrt[Pi/182]*u^13)/
       (552261997794963456000*b^3*E^u) - (707067243969337*d^8*K0*M^5*
        Sqrt[Pi/182]*u^13)/(29066420936577024000*b^3*E^u) - 
      (3206302699867*d^10*K0*M^5*Sqrt[Pi/182]*u^13)/(569929822285824000*b^3*
        E^u) + (32403144031*d^12*K0*M^5*Sqrt[Pi/182]*u^13)/
       (3985523232768000*b^3*E^u) + (90879287*d^14*K0*M^5*Sqrt[Pi/182]*u^13)/
       (37957364121600*b^3*E^u) + (1428209*d^16*K0*M^5*Sqrt[Pi/182]*u^13)/
       (9489341030400*b^3*E^u) + (1648754785963*K0^2*M^5*Sqrt[Pi/182]*u^13)/
       (2391313939660800000*b^3) + (7918932178099*d^2*K0^2*M^5*Sqrt[Pi/182]*
        u^13)/(2391313939660800000*b^3) + (18606492604019*d^4*K0^2*M^5*
        Sqrt[Pi/182]*u^13)/(1195656969830400000*b^3) - 
      (48053132207*d^6*K0^2*M^5*Sqrt[Pi/182]*u^13)/(1594209293107200*b^3) - 
      (209099383849*d^8*K0^2*M^5*Sqrt[Pi/182]*u^13)/(3985523232768000*b^3) + 
      (31387596582737*d^10*K0^2*M^5*Sqrt[Pi/182]*u^13)/
       (398552323276800000*b^3) - (657458862287*d^14*K0^2*M^5*Sqrt[Pi/182]*
        u^13)/(28468023091200000*b^3) - (113549056627*d^16*K0^2*M^5*
        Sqrt[Pi/182]*u^13)/(22774418472960000*b^3) - 
      (14329043*d^18*K0^2*M^5*Sqrt[Pi/182]*u^13)/(72299741184000*b^3) - 
      (849111898571*K1*M^5*Sqrt[Pi/182]*u^13)/(552261997794963456000*b^3*
        E^u) - (1410405930251911*d^2*K1*M^5*Sqrt[Pi/182]*u^13)/
       (552261997794963456000*b^3*E^u) + (1970463821071*d^4*K1*M^5*
        Sqrt[Pi/182]*u^13)/(478148915839795200*b^3*E^u) + 
      (187416810402271*d^6*K1*M^5*Sqrt[Pi/182]*u^13)/(10828666623430656000*
        b^3*E^u) - (27782590051063*d^8*K1*M^5*Sqrt[Pi/182]*u^13)/
       (1162656837463080960*b^3*E^u) - (531187680887*d^10*K1*M^5*Sqrt[Pi/182]*
        u^13)/(100575850991616000*b^3*E^u) + 
      (31442203769*d^12*K1*M^5*Sqrt[Pi/182]*u^13)/(3985523232768000*b^3*
        E^u) + (1515097*d^14*K1*M^5*Sqrt[Pi/182]*u^13)/
       (665918668800*b^3*E^u) + (1327129*d^16*K1*M^5*Sqrt[Pi/182]*u^13)/
       (9489341030400*b^3*E^u) + (1792198730489*K1^2*M^5*Sqrt[Pi/182]*u^13)/
       (2391313939660800000*b^3) + (8538389264617*d^2*K1^2*M^5*Sqrt[Pi/182]*
        u^13)/(2391313939660800000*b^3) - 
      (8103968393*d^6*K1^2*M^5*Sqrt[Pi/182]*u^13)/(341616277094400*b^3) - 
      (3638105298241*d^8*K1^2*M^5*Sqrt[Pi/182]*u^13)/(59782848491520000*
        b^3) + (80572011453463*d^10*K1^2*M^5*Sqrt[Pi/182]*u^13)/
       (1195656969830400000*b^3) + (369827388109*d^12*K1^2*M^5*Sqrt[Pi/182]*
        u^13)/(23444254310400000*b^3) - (3930218311*d^16*K1^2*M^5*
        Sqrt[Pi/182]*u^13)/(990192107520000*b^3) - 
      (3331013039*d^18*K1^2*M^5*Sqrt[Pi/182]*u^13)/(22774418472960000*b^3) + 
      (385335967007*d^12*K0^2*M^5*Sqrt[(13*Pi)/14]*u^13)/
       (398552323276800000*b^3) + (1765435344089*d^4*K1^2*M^5*
        Sqrt[(13*Pi)/14]*u^13)/(1195656969830400000*b^3) - 
      (19690979471*d^14*K1^2*M^5*Sqrt[(13*Pi)/14]*u^13)/
       (14234011545600000*b^3) + (75925711*K0*M^5*Sqrt[Pi/182]*u^14)/
       (48022782416953344*b^3*E^u) + (30571179559*d^2*K0*M^5*Sqrt[Pi/182]*
        u^14)/(1878442169370624000*b^3*E^u) - 
      (89701530554029*d^4*K0*M^5*Sqrt[Pi/182]*u^14)/(276130998897481728000*
        b^3*E^u) - (146406103402763*d^6*K0*M^5*Sqrt[Pi/182]*u^14)/
       (276130998897481728000*b^3*E^u) + (50959243723*d^8*K0*M^5*Sqrt[Pi/182]*
        u^14)/(56992982228582400*b^3*E^u) + 
      (122407726297*d^10*K0*M^5*Sqrt[Pi/182]*u^14)/(170978946685747200*b^3*
        E^u) - (997202873*d^12*K0*M^5*Sqrt[Pi/182]*u^14)/
       (1992761616384000*b^3*E^u) - (677561*d^14*K0*M^5*Sqrt[Pi/182]*u^14)/
       (2711240294400*b^3*E^u) - (61093*d^16*K0*M^5*Sqrt[Pi/182]*u^14)/
       (2711240294400*b^3*E^u) + (217454185723*K1*M^5*Sqrt[Pi/182]*u^14)/
       (138065499448740864000*b^3*E^u) + (77149437853*d^2*K1*M^5*Sqrt[Pi/182]*
        u^14)/(4383031728531456000*b^3*E^u) - 
      (86806958500579*d^4*K1*M^5*Sqrt[Pi/182]*u^14)/(276130998897481728000*
        b^3*E^u) - (144116654418941*d^6*K1*M^5*Sqrt[Pi/182]*u^14)/
       (276130998897481728000*b^3*E^u) + (4221369797977*d^8*K1*M^5*
        Sqrt[Pi/182]*u^14)/(4844403489429504000*b^3*E^u) + 
      (4770953095*d^10*K1*M^5*Sqrt[Pi/182]*u^14)/(6839157867429888*b^3*E^u) - 
      (972872567*d^12*K1*M^5*Sqrt[Pi/182]*u^14)/(1992761616384000*b^3*E^u) - 
      (199663*d^14*K1*M^5*Sqrt[Pi/182]*u^14)/(825160089600*b^3*E^u) - 
      (82393*d^16*K1*M^5*Sqrt[Pi/182]*u^14)/(3795736412160*b^3*E^u) + 
      (70194791717*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(597828484915200000*b^3) + 
      (103893752797*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(12996271411200000*
        b^3) + (53385034957*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^14)/
       (3882003148800000*b^3) - (1368123730247*d^8*K0*K1*M^5*Sqrt[Pi/182]*
        u^14)/(74728560614400000*b^3) - (3673161089839*d^10*K0*K1*M^5*
        Sqrt[Pi/182]*u^14)/(149457121228800000*b^3) + 
      (64063655693*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(9058007347200000*b^3) + 
      (52287776201*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(4744670515200000*b^3) + 
      (155145499*d^16*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(70291415040000*b^3) + 
      (651054631*d^18*K0*K1*M^5*Sqrt[Pi/182]*u^14)/(5693604618240000*b^3) + 
      (27899778097*d^2*K0*K1*M^5*Sqrt[(13*Pi)/14]*u^14)/
       (597828484915200000*b^3) - (K0*M^5*Sqrt[Pi/182]*u^15)/
       (89861184000*b^3*E^u) + (42388331*d^2*K0*M^5*Sqrt[Pi/182]*u^15)/
       (15728582757888000*b^3*E^u) + (4474499*d^4*K0*M^5*Sqrt[Pi/182]*u^15)/
       (209714436771840*b^3*E^u) - (48739121*d^8*K0*M^5*Sqrt[Pi/182]*u^15)/
       (1048572183859200*b^3*E^u) - (1826813*d^10*K0*M^5*Sqrt[Pi/182]*u^15)/
       (48695302656000*b^3*E^u) + (53671*d^12*K0*M^5*Sqrt[Pi/182]*u^15)/
       (2156668416000*b^3*E^u) + (2339*d^14*K0*M^5*Sqrt[Pi/182]*u^15)/
       (143777894400*b^3*E^u) + (43*d^16*K0*M^5*Sqrt[Pi/182]*u^15)/
       (25372569600*b^3*E^u) + (38424311*K0^2*M^5*Sqrt[Pi/182]*u^15)/
       (17328361881600000*b^3) - (115799403233*d^2*K0^2*M^5*Sqrt[Pi/182]*
        u^15)/(1195656969830400000*b^3) - (12749767931*d^4*K0^2*M^5*
        Sqrt[Pi/182]*u^15)/(15732328550400000*b^3) - 
      (45312283309*d^6*K0^2*M^5*Sqrt[Pi/182]*u^15)/(42702034636800000*b^3) + 
      (1011671021117*d^8*K0^2*M^5*Sqrt[Pi/182]*u^15)/(597828484915200000*
        b^3) + (1273686651221*d^10*K0^2*M^5*Sqrt[Pi/182]*u^15)/
       (597828484915200000*b^3) - (70595344639*d^12*K0^2*M^5*Sqrt[Pi/182]*
        u^15)/(99638080819200000*b^3) - (13206706439*d^14*K0^2*M^5*
        Sqrt[Pi/182]*u^15)/(14234011545600000*b^3) - 
      (2363528269*d^16*K0^2*M^5*Sqrt[Pi/182]*u^15)/(11387209236480000*b^3) - 
      (K1*M^5*Sqrt[Pi/182]*u^15)/(85131648000*b^3*E^u) + 
      (186491*d^2*K1*M^5*Sqrt[Pi/182]*u^15)/(69904812257280*b^3*E^u) + 
      (13267913*d^4*K1*M^5*Sqrt[Pi/182]*u^15)/(629143310315520*b^3*E^u) + 
      (368777*d^6*K1*M^5*Sqrt[Pi/182]*u^15)/(21998017843200*b^3*E^u) - 
      (720604343*d^8*K1*M^5*Sqrt[Pi/182]*u^15)/(15728582757888000*b^3*E^u) - 
      (34180919*d^10*K1*M^5*Sqrt[Pi/182]*u^15)/(925210750464000*b^3*E^u) + 
      (52999*d^12*K1*M^5*Sqrt[Pi/182]*u^15)/(2156668416000*b^3*E^u) + 
      (1381*d^14*K1*M^5*Sqrt[Pi/182]*u^15)/(86266736640*b^3*E^u) + 
      (719*d^16*K1*M^5*Sqrt[Pi/182]*u^15)/(431333683200*b^3*E^u) + 
      (2918200489*K1^2*M^5*Sqrt[Pi/182]*u^15)/(1195656969830400000*b^3) - 
      (12119760137*d^2*K1^2*M^5*Sqrt[Pi/182]*u^15)/(132850774425600000*b^3) - 
      (225310656169*d^4*K1^2*M^5*Sqrt[Pi/182]*u^15)/(298914242457600000*
        b^3) - (95536418249*d^6*K1^2*M^5*Sqrt[Pi/182]*u^15)/
       (99638080819200000*b^3) + (944533786403*d^8*K1^2*M^5*Sqrt[Pi/182]*
        u^15)/(597828484915200000*b^3) + (46209413941*d^10*K1^2*M^5*
        Sqrt[Pi/182]*u^15)/(23913139396608000*b^3) - 
      (3966086459*d^12*K1^2*M^5*Sqrt[Pi/182]*u^15)/(5861063577600000*b^3) - 
      (11940789583*d^14*K1^2*M^5*Sqrt[Pi/182]*u^15)/(14234011545600000*b^3) - 
      (699186277*d^16*K1^2*M^5*Sqrt[Pi/182]*u^15)/(3795736412160000*b^3) - 
      (127117577*d^18*K1^2*M^5*Sqrt[Pi/182]*u^15)/(11387209236480000*b^3) - 
      (2947129*d^18*K0^2*M^5*Sqrt[(7*Pi)/26]*u^15)/(1626744176640000*b^3) + 
      (7627*d^6*K0*M^5*Sqrt[(13*Pi)/14]*u^15)/(5788952064000*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/182]*u^16)/(808750656000*b^3*E^u) - 
      (11*d^2*K0*M^5*Sqrt[Pi/182]*u^16)/(202187664000*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/182]*u^16)/(2021876640*b^3*E^u) + 
      (11*d^10*K0*M^5*Sqrt[Pi/182]*u^16)/(9627984000*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/182]*u^16)/(1604664000*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/182]*u^16)/(1925596800*b^3*E^u) - 
      (d^16*K0*M^5*Sqrt[Pi/182]*u^16)/(17972236800*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/182]*u^16)/(808750656000*b^3*E^u) - 
      (11*d^2*K1*M^5*Sqrt[Pi/182]*u^16)/(202187664000*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/182]*u^16)/(2021876640*b^3*E^u) + 
      (11*d^10*K1*M^5*Sqrt[Pi/182]*u^16)/(9627984000*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/182]*u^16)/(1604664000*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/182]*u^16)/(1925596800*b^3*E^u) - 
      (d^16*K1*M^5*Sqrt[Pi/182]*u^16)/(17972236800*b^3*E^u) + 
      (14738407*K0*K1*M^5*Sqrt[Pi/182]*u^16)/(33212693606400000*b^3) + 
      (3437853869*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^16)/(298914242457600000*b^3) + 
      (8689056427*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^16)/(74728560614400000*b^3) + 
      (15769256617*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^16)/(74728560614400000*b^3) - 
      (34177034663*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^16)/(149457121228800000*
        b^3) - (20436083207*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (49819040409600000*b^3) + (317791417*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (4981904040960000*b^3) + (43672807*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (237233525760000*b^3) + (546811*d^16*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (11252183040000*b^3) + (9005341*d^18*K0*K1*M^5*Sqrt[Pi/182]*u^16)/
       (2846802309120000*b^3) - (d^6*K0*M^5*Sqrt[(7*Pi)/26]*u^16)/
       (9627984000*b^3*E^u) + (11*d^8*K0*M^5*Sqrt[(7*Pi)/26]*u^16)/
       (57767904000*b^3*E^u) - (d^6*K1*M^5*Sqrt[(7*Pi)/26]*u^16)/
       (9627984000*b^3*E^u) + (11*d^8*K1*M^5*Sqrt[(7*Pi)/26]*u^16)/
       (57767904000*b^3*E^u) + (91501*K0^2*M^5*Sqrt[Pi/182]*u^17)/
       (37364280307200000*b^3) - (80948281*d^2*K0^2*M^5*Sqrt[Pi/182]*u^17)/
       (298914242457600000*b^3) - (77942461*d^4*K0^2*M^5*Sqrt[Pi/182]*u^17)/
       (24909520204800000*b^3) + (106603817*d^8*K0^2*M^5*Sqrt[Pi/182]*u^17)/
       (24909520204800000*b^3) + (2219920909*d^10*K0^2*M^5*Sqrt[Pi/182]*u^17)/
       (149457121228800000*b^3) - (271991*d^12*K0^2*M^5*Sqrt[Pi/182]*u^17)/
       (4981904040960000*b^3) - (1801*d^14*K0^2*M^5*Sqrt[Pi/182]*u^17)/
       (271124029440*b^3) - (62507*d^16*K0^2*M^5*Sqrt[Pi/182]*u^17)/
       (30943503360000*b^3) - (128827*d^18*K0^2*M^5*Sqrt[Pi/182]*u^17)/
       (948934103040000*b^3) - (4123307*d^2*K1^2*M^5*Sqrt[Pi/182]*u^17)/
       (15732328550400000*b^3) - (676787317*d^4*K1^2*M^5*Sqrt[Pi/182]*u^17)/
       (224185681843200000*b^3) - (295099367*d^6*K1^2*M^5*Sqrt[Pi/182]*u^17)/
       (44837136368640000*b^3) + (8070263*d^8*K1^2*M^5*Sqrt[Pi/182]*u^17)/
       (1949440711680000*b^3) + (26264933*d^10*K1^2*M^5*Sqrt[Pi/182]*u^17)/
       (1845149644800000*b^3) - (225721*d^12*K1^2*M^5*Sqrt[Pi/182]*u^17)/
       (2264501836800000*b^3) - (7541887*d^14*K1^2*M^5*Sqrt[Pi/182]*u^17)/
       (1186167628800000*b^3) - (4114813*d^16*K1^2*M^5*Sqrt[Pi/182]*u^17)/
       (2135101731840000*b^3) - (24551*d^18*K1^2*M^5*Sqrt[Pi/182]*u^17)/
       (189786820608000*b^3) - (1883921*d^6*K0^2*M^5*Sqrt[(13*Pi)/14]*u^17)/
       (3558502886400000*b^3) + (947*K1^2*M^5*Sqrt[(13*Pi)/14]*u^17)/
       (4670535038400000*b^3) + (137*K0*K1*M^5*Sqrt[Pi/182]*u^18)/
       (366316473600000*b^3) + (328411*d^2*K0*K1*M^5*Sqrt[Pi/182]*u^18)/
       (18682140153600000*b^3) + (67699*d^4*K0*K1*M^5*Sqrt[Pi/182]*u^18)/
       (304600111200000*b^3) + (850411*d^6*K0*K1*M^5*Sqrt[Pi/182]*u^18)/
       (1401160511520000*b^3) - (1575131*d^8*K0*K1*M^5*Sqrt[Pi/182]*u^18)/
       (5604642046080000*b^3) - (1061071*d^10*K0*K1*M^5*Sqrt[Pi/182]*u^18)/
       (849188188800000*b^3) - (53413*d^12*K0*K1*M^5*Sqrt[Pi/182]*u^18)/
       (583816879800000*b^3) + (13687*d^14*K0*K1*M^5*Sqrt[Pi/182]*u^18)/
       (23829260400000*b^3) + (89*d^16*K0*K1*M^5*Sqrt[Pi/182]*u^18)/
       (474467051520*b^3) + (47*d^18*K0*K1*M^5*Sqrt[(7*Pi)/26]*u^18)/
       (25417877760000*b^3) - (d^2*K0^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (88962572160000*b^3) - (d^4*K0^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (6672192912000*b^3) - (137*d^6*K0^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (333609645600000*b^3) + (d^8*K0^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (9812048400000*b^3) + (d^10*K0^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (1064145600000*b^3) + (d^12*K0^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (9812048400000*b^3) - (137*d^14*K0^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (333609645600000*b^3) - (d^16*K0^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (6672192912000*b^3) - (d^18*K0^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (88962572160000*b^3) - (d^2*K1^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (88962572160000*b^3) - (d^4*K1^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (6672192912000*b^3) - (137*d^6*K1^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (333609645600000*b^3) + (d^8*K1^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (9812048400000*b^3) + (d^10*K1^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (1064145600000*b^3) + (d^12*K1^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (9812048400000*b^3) - (137*d^14*K1^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (333609645600000*b^3) - (d^16*K1^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (6672192912000*b^3) - (d^18*K1^2*M^5*Sqrt[(13*Pi)/14]*u^19)/
       (88962572160000*b^3))/Pi}, 0, 13, 1]}, 3, 5, 1]


==> anc/spectrum_6_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(-1/32*(d^2*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/b^2 + 
      (3*d^4*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(32*b^2) - 
      (d^6*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(32*b^2) + 
      (3*d^2*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(16*b^2) - 
      (5*d^4*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(8*b^2) + 
      (d^6*K1^2*M^4*Sqrt[21/(143*Pi)]*u^2)/(16*b^2) + 
      (d^2*K1^2*M^4*u^2)/(4*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^2)/(32*b^2*Sqrt[3003*Pi]) - (d^6*K0^2*M^4*u^2)/
       (16*b^2*Sqrt[3003*Pi]) + (K1^2*M^4*u^2)/(4*b^2*Sqrt[3003*Pi]) - 
      (d^4*K1^2*M^4*u^2)/(2*b^2*Sqrt[3003*Pi]) - 
      (37*d^4*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^3)/(192*b^2) + 
      (d^6*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^3)/(8*b^2) + 
      (43*K0*K1*M^4*u^3)/(192*b^2*Sqrt[3003*Pi]) + (139*d^2*K0*K1*M^4*u^3)/
       (192*b^2*Sqrt[3003*Pi]) - (29*d^6*K0*K1*M^4*u^3)/
       (64*b^2*Sqrt[3003*Pi]) + (K0^2*M^4*Sqrt[3/(1001*Pi)]*u^4)/(16*b^2) + 
      (15*d^6*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^4)/(64*b^2) - 
      (K1^2*M^4*Sqrt[3/(1001*Pi)]*u^4)/(32*b^2) - 
      (d^2*K1^2*M^4*Sqrt[7/(429*Pi)]*u^4)/(64*b^2) + 
      (d^2*K0^2*M^4*Sqrt[21/(143*Pi)]*u^4)/(64*b^2) - 
      (d^4*K0^2*M^4*Sqrt[39/(77*Pi)]*u^4)/(32*b^2) - 
      (d^2*K0^2*M^4*u^4)/(12*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^4)/(12*b^2*Sqrt[3003*Pi]) + (5*d^4*K0^2*M^4*u^4)/
       (12*b^2*Sqrt[3003*Pi]) - (d^6*K0^2*M^4*u^4)/(4*b^2*Sqrt[3003*Pi]) + 
      (d^4*K1^2*M^4*u^4)/(2*b^2*Sqrt[3003*Pi]) - (19*d^6*K1^2*M^4*u^4)/
       (64*b^2*Sqrt[3003*Pi]) - (d^2*K0*K1*M^4*Sqrt[7/(429*Pi)]*u^5)/
       (8*b^2) + (d^4*K0*K1*M^4*Sqrt[7/(429*Pi)]*u^5)/(24*b^2) + 
      (K0*K1*M^4*u^5)/(12*b^2*Sqrt[3003*Pi]) + (17*d^2*K0*K1*M^4*u^5)/
       (24*b^2*Sqrt[3003*Pi]) - (5*d^4*K0*K1*M^4*u^5)/
       (24*b^2*Sqrt[3003*Pi]) + (d^4*K0^2*M^4*Sqrt[7/(429*Pi)]*u^6)/
       (24*b^2) - (d^4*K1^2*M^4*Sqrt[7/(429*Pi)]*u^6)/(24*b^2) - 
      (d^2*K0^2*M^4*u^6)/(6*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^6)/(6*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^6)/(12*b^2*Sqrt[3003*Pi]) - (5*d^4*K0^2*M^4*u^6)/
       (24*b^2*Sqrt[3003*Pi]) - (K1^2*M^4*u^6)/(12*b^2*Sqrt[3003*Pi]) + 
      (5*d^4*K1^2*M^4*u^6)/(24*b^2*Sqrt[3003*Pi]))/Pi, 0, 
    ((27*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(640*b^2) - 
      (307*d^8*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(1760*b^2) + 
      (23*d^2*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(320*b^2) + 
      (d^8*K0^2*M^4*Sqrt[11/(273*Pi)]*u^2)/(128*b^2) - 
      (K1^2*M^4*Sqrt[11/(273*Pi)]*u^2)/(840*b^2) - 
      (233*d^4*K1^2*M^4*Sqrt[13/(231*Pi)]*u^2)/(480*b^2) + 
      (823*d^2*K1^2*M^4*u^2)/(480*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (619*d^4*K0^2*M^4*u^2)/(480*b^2*Sqrt[3003*Pi]) + 
      (541*d^6*K0^2*M^4*u^2)/(960*b^2*Sqrt[3003*Pi]) + 
      (d^8*K0^2*M^4*u^2)/(96*b^2*Sqrt[3003*Pi]) + (439*K1^2*M^4*u^2)/
       (560*b^2*Sqrt[3003*Pi]) + (703*d^6*K1^2*M^4*u^2)/
       (160*b^2*Sqrt[3003*Pi]) - (d^8*K1^2*M^4*u^2)/(22*b^2*Sqrt[3003*Pi]) + 
      (1159*d^2*K0*K1*M^4*Sqrt[77/(39*Pi)]*u^3)/(28800*b^2) + 
      (727*K0*K1*M^4*Sqrt[91/(33*Pi)]*u^3)/(57600*b^2) - 
      (4007*d^4*K0*K1*M^4*u^3)/(400*b^2*Sqrt[3003*Pi]) + 
      (35393*d^6*K0*K1*M^4*u^3)/(5760*b^2*Sqrt[3003*Pi]) - 
      (4313*d^8*K0*K1*M^4*u^3)/(11520*b^2*Sqrt[3003*Pi]) + 
      (1009*K0^2*M^4*Sqrt[7/(429*Pi)]*u^4)/(28800*b^2) - 
      (1979*d^4*K0^2*M^4*Sqrt[11/(273*Pi)]*u^4)/(9600*b^2) - 
      (17*K1^2*M^4*Sqrt[11/(273*Pi)]*u^4)/(241920*b^2) + 
      (2489*d^2*K1^2*M^4*Sqrt[13/(231*Pi)]*u^4)/(21600*b^2) - 
      (1223*d^6*K1^2*M^4*Sqrt[13/(231*Pi)]*u^4)/(20160*b^2) + 
      (129*d^2*K0^2*M^4*Sqrt[33/(91*Pi)]*u^4)/(6400*b^2) - 
      (d^8*K0^2*M^4*Sqrt[91/(33*Pi)]*u^4)/(720*b^2) + 
      (433*d^2*K0^2*M^4*u^4)/(11520*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (8329*d^6*K0^2*M^4*u^4)/(5760*b^2*Sqrt[3003*Pi]) + 
      (52139*K1^2*M^4*u^4)/(201600*b^2*Sqrt[3003*Pi]) - 
      (306769*d^4*K1^2*M^4*u^4)/(86400*b^2*Sqrt[3003*Pi]) + 
      (9533*d^6*K1^2*M^4*u^4)/(4032*b^2*Sqrt[3003*Pi]) + 
      (841*d^8*K1^2*M^4*u^4)/(3840*b^2*Sqrt[3003*Pi]) - 
      (11*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^5)/(15120*b^2) + 
      (18653*K0*K1*M^4*u^5)/(67200*b^2*Sqrt[3003*Pi]) + 
      (5633*d^2*K0*K1*M^4*u^5)/(86400*b^2*Sqrt[3003*Pi]) - 
      (71959*d^4*K0*K1*M^4*u^5)/(86400*b^2*Sqrt[3003*Pi]) + 
      (2257*d^6*K0*K1*M^4*u^5)/(5760*b^2*Sqrt[3003*Pi]) + 
      (17*d^8*K0*K1*M^4*u^5)/(160*b^2*Sqrt[3003*Pi]) + 
      (3353*d^4*K0^2*M^4*Sqrt[7/(429*Pi)]*u^6)/(86400*b^2) + 
      (53*d^6*K1^2*M^4*Sqrt[7/(429*Pi)]*u^6)/(2880*b^2) + 
      (17*d^8*K1^2*M^4*Sqrt[7/(429*Pi)]*u^6)/(5760*b^2) + 
      (K1^2*M^4*Sqrt[11/(273*Pi)]*u^6)/(30240*b^2) + 
      (391*d^2*K1^2*M^4*Sqrt[11/(273*Pi)]*u^6)/(17280*b^2) + 
      (41*K0^2*M^4*Sqrt[13/(231*Pi)]*u^6)/(151200*b^2) - 
      (17167*d^2*K0^2*M^4*u^6)/(86400*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (149*K0^2*M^4*u^6)/(3360*b^2*Sqrt[3003*Pi]) - (799*d^6*K0^2*M^4*u^6)/
       (5760*b^2*Sqrt[3003*Pi]) + (103*d^8*K0^2*M^4*u^6)/
       (5760*b^2*Sqrt[3003*Pi]) - (149*K1^2*M^4*u^6)/
       (3360*b^2*Sqrt[3003*Pi]) - (1193*d^4*K1^2*M^4*u^6)/
       (3456*b^2*Sqrt[3003*Pi]) - (53*d^6*K1^2*M^4*u^6)/
       (5760*b^2*Sqrt[3003*Pi]) - (d^4*K0*K1*M^4*Sqrt[7/(429*Pi)]*u^7)/
       (450*b^2) + (K0*K1*M^4*u^7)/(900*b^2*Sqrt[3003*Pi]) + 
      (2*d^2*K0*K1*M^4*u^7)/(225*b^2*Sqrt[3003*Pi]) + 
      (d^8*K0*K1*M^4*u^7)/(180*b^2*Sqrt[3003*Pi]))/Pi, 0, 
    ((-11731*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(17425408*b^2) - 
      (839229*d^8*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(6702080*b^2) + 
      (1455*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(15232*b^2) + 
      (361*d^6*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(640*b^2) - 
      (166181*d^8*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(777920*b^2) + 
      (5509*d^4*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(21760*b^2) - 
      (127*d^10*K1^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(21760*b^2) - 
      (407*d^2*K1^2*M^4*Sqrt[11/(273*Pi)]*u^2)/(3840*b^2) + 
      (47153*d^4*K1^2*M^4*Sqrt[13/(231*Pi)]*u^2)/(2513280*b^2) - 
      (103*d^6*K0^2*M^4*Sqrt[21/(143*Pi)]*u^2)/(10880*b^2) - 
      (24677*d^2*K0^2*M^4*u^2)/(26112*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (32693293*K0^2*M^4*u^2)/(261381120*b^2*Sqrt[3003*Pi]) + 
      (d^4*K0^2*M^4*u^2)/(3264*b^2*Sqrt[3003*Pi]) - (861689*d^8*K0^2*M^4*u^2)/
       (6702080*b^2*Sqrt[3003*Pi]) + (349*d^10*K0^2*M^4*u^2)/
       (130560*b^2*Sqrt[3003*Pi]) - (4183*K1^2*M^4*u^2)/
       (228480*b^2*Sqrt[3003*Pi]) + (1978*d^4*K1^2*M^4*u^2)/
       (19635*b^2*Sqrt[3003*Pi]) + (5*d^6*K1^2*M^4*u^2)/
       (2176*b^2*Sqrt[3003*Pi]) - (715339*d^8*K1^2*M^4*u^2)/
       (1555840*b^2*Sqrt[3003*Pi]) - (23251*d^10*K0*K1*M^4*Sqrt[7/(429*Pi)]*
        u^3)/(3916800*b^2) - (989701*K0*K1*M^4*u^3)/
       (1958400*b^2*Sqrt[3003*Pi]) - (20755879*d^2*K0*K1*M^4*u^3)/
       (3916800*b^2*Sqrt[3003*Pi]) + (18234107*d^4*K0*K1*M^4*u^3)/
       (1958400*b^2*Sqrt[3003*Pi]) - (145697*d^6*K0*K1*M^4*u^3)/
       (195840*b^2*Sqrt[3003*Pi]) - (2664059*d^8*K0*K1*M^4*u^3)/
       (979200*b^2*Sqrt[3003*Pi]) - (3917*d^10*K1^2*M^4*Sqrt[7/(429*Pi)]*u^4)/
       (2350080*b^2) - (3251*d^6*K0^2*M^4*Sqrt[11/(273*Pi)]*u^4)/
       (48960*b^2) - (22291271*d^2*K1^2*M^4*Sqrt[13/(231*Pi)]*u^4)/
       (82252800*b^2) - (84751*d^2*K0^2*M^4*Sqrt[77/(39*Pi)]*u^4)/
       (3916800*b^2) - (262219*K0^2*M^4*u^4)/(979200*b^2*Sqrt[3003*Pi]) + 
      (6643951*d^4*K0^2*M^4*u^4)/(1958400*b^2*Sqrt[3003*Pi]) - 
      (1397129*d^8*K0^2*M^4*u^4)/(1958400*b^2*Sqrt[3003*Pi]) - 
      (58061*d^10*K0^2*M^4*u^4)/(3916800*b^2*Sqrt[3003*Pi]) - 
      (6983129*K1^2*M^4*u^4)/(13708800*b^2*Sqrt[3003*Pi]) + 
      (280386179*d^4*K1^2*M^4*u^4)/(41126400*b^2*Sqrt[3003*Pi]) - 
      (113161*d^6*K1^2*M^4*u^4)/(108800*b^2*Sqrt[3003*Pi]) - 
      (254603*d^8*K1^2*M^4*u^4)/(146880*b^2*Sqrt[3003*Pi]) - 
      (32107*d^8*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^5)/(367200*b^2) - 
      (48877*K0*K1*M^4*u^5)/(134400*b^2*Sqrt[3003*Pi]) - 
      (114586939*d^2*K0*K1*M^4*u^5)/(41126400*b^2*Sqrt[3003*Pi]) + 
      (116535877*d^4*K0*K1*M^4*u^5)/(20563200*b^2*Sqrt[3003*Pi]) - 
      (376577*d^6*K0*K1*M^4*u^5)/(244800*b^2*Sqrt[3003*Pi]) - 
      (5947*d^10*K0*K1*M^4*u^5)/(345600*b^2*Sqrt[3003*Pi]) + 
      (21381959*d^8*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^6)/(435635200*b^2) - 
      (19631059*d^10*K0^2*M^4*Sqrt[7/(429*Pi)]*u^6)/(2444083200*b^2) - 
      (18701*d^10*K1^2*M^4*Sqrt[7/(429*Pi)]*u^6)/(23500800*b^2) - 
      (56383*d^8*K1^2*M^4*Sqrt[77/(39*Pi)]*u^6)/(23500800*b^2) - 
      (53131201*d^2*K0^2*M^4*u^6)/(164505600*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (84421*d^2*K1^2*M^4*u^6)/(215040*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (1259047*K0^2*M^4*u^6)/(18278400*b^2*Sqrt[3003*Pi]) + 
      (63020833*d^4*K0^2*M^4*u^6)/(82252800*b^2*Sqrt[3003*Pi]) - 
      (380819*d^6*K0^2*M^4*u^6)/(1305600*b^2*Sqrt[3003*Pi]) - 
      (312914363*d^8*K0^2*M^4*u^6)/(1383782400*b^2*Sqrt[3003*Pi]) + 
      (14246501*d^10*K0^2*M^4*u^6)/(271564800*b^2*Sqrt[3003*Pi]) - 
      (2376097*K1^2*M^4*u^6)/(18278400*b^2*Sqrt[3003*Pi]) + 
      (26849269*d^4*K1^2*M^4*u^6)/(27417600*b^2*Sqrt[3003*Pi]) - 
      (626027*d^6*K1^2*M^4*u^6)/(2350080*b^2*Sqrt[3003*Pi]) - 
      (16871*K0*K1*M^4*u^7)/(1370880*b^2*Sqrt[3003*Pi]) - 
      (4946749*d^2*K0*K1*M^4*u^7)/(41126400*b^2*Sqrt[3003*Pi]) + 
      (2149577*d^4*K0*K1*M^4*u^7)/(10281600*b^2*Sqrt[3003*Pi]) - 
      (33457*d^6*K0*K1*M^4*u^7)/(2937600*b^2*Sqrt[3003*Pi]) - 
      (181463*d^8*K0*K1*M^4*u^7)/(2937600*b^2*Sqrt[3003*Pi]) - 
      (19507*d^10*K0*K1*M^4*u^7)/(5875200*b^2*Sqrt[3003*Pi]) - 
      (6323*d^8*K0^2*M^4*Sqrt[13/(231*Pi)]*u^8)/(5875200*b^2) - 
      (263*d^8*K1^2*M^4*Sqrt[13/(231*Pi)]*u^8)/(235008*b^2) + 
      (1861*K0^2*M^4*Sqrt[143/(21*Pi)]*u^8)/(41126400*b^2) - 
      (1018403*d^2*K0^2*M^4*u^8)/(41126400*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (715271*d^2*K1^2*M^4*u^8)/(41126400*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (316451*d^4*K0^2*M^4*u^8)/(20563200*b^2*Sqrt[3003*Pi]) + 
      (16901*d^6*K0^2*M^4*u^8)/(979200*b^2*Sqrt[3003*Pi]) - 
      (2153*d^10*K0^2*M^4*u^8)/(5875200*b^2*Sqrt[3003*Pi]) - 
      (156979*K1^2*M^4*u^8)/(13708800*b^2*Sqrt[3003*Pi]) + 
      (1110719*d^4*K1^2*M^4*u^8)/(20563200*b^2*Sqrt[3003*Pi]) - 
      (6073*d^6*K1^2*M^4*u^8)/(587520*b^2*Sqrt[3003*Pi]) - 
      (337*d^10*K1^2*M^4*u^8)/(1175040*b^2*Sqrt[3003*Pi]) + 
      (d^10*K0*K1*M^4*Sqrt[3/(1001*Pi)]*u^9)/(13600*b^2) - 
      (3*d^2*K0*K1*M^4*Sqrt[33/(91*Pi)]*u^9)/(95200*b^2) - 
      (K0*K1*M^4*u^9)/(9520*b^2*Sqrt[3003*Pi]) + (d^4*K0*K1*M^4*u^9)/
       (525*b^2*Sqrt[3003*Pi]) - (d^6*K0*K1*M^4*u^9)/
       (20400*b^2*Sqrt[3003*Pi]) - (19*d^8*K0*K1*M^4*u^9)/
       (20400*b^2*Sqrt[3003*Pi]) - (19*d^2*K0^2*M^4*u^10)/
       (114240*Sqrt[3003]*b^2*Sqrt[Pi]) - (19*d^2*K1^2*M^4*u^10)/
       (114240*Sqrt[3003]*b^2*Sqrt[Pi]) - (K0^2*M^4*u^10)/
       (114240*b^2*Sqrt[3003*Pi]) + (d^4*K0^2*M^4*u^10)/
       (19040*b^2*Sqrt[3003*Pi]) + (d^6*K0^2*M^4*u^10)/
       (2720*b^2*Sqrt[3003*Pi]) - (d^8*K0^2*M^4*u^10)/
       (5440*b^2*Sqrt[3003*Pi]) - (d^10*K0^2*M^4*u^10)/
       (16320*b^2*Sqrt[3003*Pi]) - (K1^2*M^4*u^10)/
       (114240*b^2*Sqrt[3003*Pi]) + (d^4*K1^2*M^4*u^10)/
       (19040*b^2*Sqrt[3003*Pi]) + (d^6*K1^2*M^4*u^10)/
       (2720*b^2*Sqrt[3003*Pi]) - (d^8*K1^2*M^4*u^10)/
       (5440*b^2*Sqrt[3003*Pi]) - (d^10*K1^2*M^4*u^10)/
       (16320*b^2*Sqrt[3003*Pi]))/Pi, 0, 
    ((108842939*d^2*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(472975360*b^2) - 
      (598027*d^4*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(3307520*b^2) - 
      (93337*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(25865840*b^2) - 
      (205489*d^6*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(206720*b^2) - 
      (25507*d^10*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(826880*b^2) + 
      (448843*d^8*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(3307520*b^2) - 
      (6769*d^10*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(4961280*b^2) - 
      (1451*d^12*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(9922560*b^2) - 
      (7*d^12*K1^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(25840*b^2) + 
      (293533*d^2*K0^2*M^4*u^2)/(4392960*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (2300833*d^2*K1^2*M^4*u^2)/(2480640*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (48733*K0^2*M^4*u^2)/(3307520*b^2*Sqrt[3003*Pi]) - 
      (24793*d^6*K0^2*M^4*u^2)/(21760*b^2*Sqrt[3003*Pi]) - 
      (390912421*K1^2*M^4*u^2)/(1241560320*b^2*Sqrt[3003*Pi]) + 
      (4323181*d^4*K1^2*M^4*u^2)/(1240320*b^2*Sqrt[3003*Pi]) + 
      (4363*d^8*K1^2*M^4*u^2)/(5168*b^2*Sqrt[3003*Pi]) + 
      (80028353*d^2*K0*K1*M^4*Sqrt[7/(429*Pi)]*u^3)/(148838400*b^2) - 
      (26633*d^12*K0*K1*M^4*Sqrt[7/(429*Pi)]*u^3)/(33075200*b^2) - 
      (17138381*d^6*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^3)/(37209600*b^2) - 
      (19409*d^10*K0*K1*M^4*Sqrt[91/(33*Pi)]*u^3)/(16537600*b^2) - 
      (14509037*K0*K1*M^4*u^3)/(297676800*b^2*Sqrt[3003*Pi]) - 
      (15254027*d^4*K0*K1*M^4*u^3)/(5836800*b^2*Sqrt[3003*Pi]) + 
      (1487928917*d^8*K0*K1*M^4*u^3)/(297676800*b^2*Sqrt[3003*Pi]) - 
      (7937167*d^6*K0^2*M^4*Sqrt[7/(429*Pi)]*u^4)/(37209600*b^2) - 
      (13771*d^12*K0^2*M^4*Sqrt[7/(429*Pi)]*u^4)/(49612800*b^2) + 
      (781729*K0^2*M^4*Sqrt[13/(231*Pi)]*u^4)/(148838400*b^2) - 
      (11608963*d^6*K1^2*M^4*Sqrt[13/(231*Pi)]*u^4)/(48837600*b^2) + 
      (241564483*d^2*K0^2*M^4*u^4)/(148838400*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (6063640727*d^2*K1^2*M^4*u^4)/(1562803200*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (91020161*d^4*K0^2*M^4*u^4)/(49612800*b^2*Sqrt[3003*Pi]) + 
      (14488429*d^8*K0^2*M^4*u^4)/(8755200*b^2*Sqrt[3003*Pi]) - 
      (813301*d^10*K0^2*M^4*u^4)/(49612800*b^2*Sqrt[3003*Pi]) + 
      (4878371*K1^2*M^4*u^4)/(19353600*b^2*Sqrt[3003*Pi]) - 
      (4285367509*d^4*K1^2*M^4*u^4)/(893030400*b^2*Sqrt[3003*Pi]) + 
      (3383124469*d^8*K1^2*M^4*u^4)/(893030400*b^2*Sqrt[3003*Pi]) - 
      (5307377*d^10*K1^2*M^4*u^4)/(223257600*b^2*Sqrt[3003*Pi]) - 
      (6950639*d^12*K1^2*M^4*u^4)/(893030400*b^2*Sqrt[3003*Pi]) + 
      (938682959*d^2*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^5)/(3125606400*b^2) + 
      (139703567*K0*K1*M^4*u^5)/(446515200*b^2*Sqrt[3003*Pi]) - 
      (14826352559*d^4*K0*K1*M^4*u^5)/(3125606400*b^2*Sqrt[3003*Pi]) - 
      (77361887*d^6*K0*K1*M^4*u^5)/(45964800*b^2*Sqrt[3003*Pi]) + 
      (1255312259*d^8*K0*K1*M^4*u^5)/(446515200*b^2*Sqrt[3003*Pi]) + 
      (2535857*d^10*K0*K1*M^4*u^5)/(446515200*b^2*Sqrt[3003*Pi]) - 
      (35989*d^12*K0*K1*M^4*u^5)/(5253120*b^2*Sqrt[3003*Pi]) + 
      (13349756347267*d^8*K1^2*M^4*Sqrt[7/(429*Pi)]*u^6)/
       (312617793945600*b^2) - (27091*d^10*K1^2*M^4*Sqrt[7/(429*Pi)]*u^6)/
       (89303040*b^2) + (938209*d^2*K0^2*M^4*Sqrt[11/(273*Pi)]*u^6)/
       (18385920*b^2) - (9286163*d^6*K0^2*M^4*Sqrt[11/(273*Pi)]*u^6)/
       (781401600*b^2) + (3431*d^10*K0^2*M^4*Sqrt[11/(273*Pi)]*u^6)/
       (8930304*b^2) - (1376971*d^6*K1^2*M^4*Sqrt[11/(273*Pi)]*u^6)/
       (91929600*b^2) + (60369341*K0^2*M^4*Sqrt[13/(231*Pi)]*u^6)/
       (12502425600*b^2) + (314884441*d^2*K1^2*M^4*u^6)/
       (347289600*Sqrt[3003]*b^2*Sqrt[Pi]) - (2253918439*d^4*K0^2*M^4*u^6)/
       (2500485120*b^2*Sqrt[3003*Pi]) + (723628589*d^8*K0^2*M^4*u^6)/
       (1786060800*b^2*Sqrt[3003*Pi]) - (2412199*d^12*K0^2*M^4*u^6)/
       (1786060800*b^2*Sqrt[3003*Pi]) + (1098703297*K1^2*M^4*u^6)/
       (12502425600*b^2*Sqrt[3003*Pi]) - (18208043719*d^4*K1^2*M^4*u^6)/
       (12502425600*b^2*Sqrt[3003*Pi]) + (103677129045827*d^8*K1^2*M^4*u^6)/
       (312617793945600*b^2*Sqrt[3003*Pi]) - (3368147*d^12*K1^2*M^4*u^6)/
       (1786060800*b^2*Sqrt[3003*Pi]) + 
      (172581*d^6*K0*K1*M^4*Sqrt[3/(1001*Pi)]*u^7)/(8268800*b^2) + 
      (1225885*d^8*K0*K1*M^4*Sqrt[7/(429*Pi)]*u^7)/(35721216*b^2) - 
      (31813*d^10*K0*K1*M^4*Sqrt[7/(429*Pi)]*u^7)/(49612800*b^2) - 
      (20570573*d^4*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^7)/(297676800*b^2) + 
      (6239693*K0*K1*M^4*u^7)/(99225600*b^2*Sqrt[3003*Pi]) + 
      (178557217*d^2*K0*K1*M^4*u^7)/(446515200*b^2*Sqrt[3003*Pi]) - 
      (32609*d^12*K0*K1*M^4*u^7)/(33075200*b^2*Sqrt[3003*Pi]) + 
      (87793*d^8*K1^2*M^4*Sqrt[7/(429*Pi)]*u^8)/(27907200*b^2) - 
      (3199*d^12*K1^2*M^4*Sqrt[7/(429*Pi)]*u^8)/(297676800*b^2) - 
      (10391*d^12*K0^2*M^4*Sqrt[11/(273*Pi)]*u^8)/(893030400*b^2) - 
      (266389*d^10*K0^2*M^4*Sqrt[13/(231*Pi)]*u^8)/(893030400*b^2) + 
      (80986201*d^2*K0^2*M^4*u^8)/(6251212800*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (41720321*d^2*K1^2*M^4*u^8)/(1250242560*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (499991*K0^2*M^4*u^8)/(130233600*b^2*Sqrt[3003*Pi]) - 
      (48644639*d^4*K0^2*M^4*u^8)/(1250242560*b^2*Sqrt[3003*Pi]) + 
      (60823951*d^6*K0^2*M^4*u^8)/(3125606400*b^2*Sqrt[3003*Pi]) + 
      (22027*d^8*K0^2*M^4*u^8)/(3307520*b^2*Sqrt[3003*Pi]) + 
      (87041*K1^2*M^4*u^8)/(18278400*b^2*Sqrt[3003*Pi]) - 
      (5249467*d^4*K1^2*M^4*u^8)/(83349504*b^2*Sqrt[3003*Pi]) + 
      (4979489*d^6*K1^2*M^4*u^8)/(1041868800*b^2*Sqrt[3003*Pi]) - 
      (558367*d^10*K1^2*M^4*u^8)/(297676800*b^2*Sqrt[3003*Pi]) + 
      (1421677*d^2*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^9)/(729308160*b^2) - 
      (1295201*d^6*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^9)/(781401600*b^2) + 
      (223571*d^10*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^9)/(334886400*b^2) + 
      (293*d^12*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^9)/(22325760*b^2) + 
      (646483*K0*K1*M^4*u^9)/(312560640*b^2*Sqrt[3003*Pi]) - 
      (104827*d^2*K0*K1*M^4*u^9)/(287884800*b^2*Sqrt[3003*Pi]) - 
      (549551*d^4*K0*K1*M^4*u^9)/(24418800*b^2*Sqrt[3003*Pi]) + 
      (3600173*d^8*K0*K1*M^4*u^9)/(223257600*b^2*Sqrt[3003*Pi]) - 
      (2725273*d^10*K0*K1*M^4*u^9)/(669772800*b^2*Sqrt[3003*Pi]) - 
      (361*d^4*K0^2*M^4*Sqrt[11/(273*Pi)]*u^10)/(3290112*b^2) + 
      (54413*d^6*K0^2*M^4*Sqrt[11/(273*Pi)]*u^10)/(260467200*b^2) - 
      (107*d^2*K1^2*M^4*Sqrt[11/(273*Pi)]*u^10)/(5483520*b^2) - 
      (113*d^12*K1^2*M^4*Sqrt[143/(21*Pi)]*u^10)/(223257600*b^2) - 
      (91969*d^2*K0^2*M^4*u^10)/(312560640*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^10)/(171360*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (233*K0^2*M^4*u^10)/(11162880*b^2*Sqrt[3003*Pi]) + 
      (283*d^8*K0^2*M^4*u^10)/(37209600*b^2*Sqrt[3003*Pi]) - 
      (54721*d^10*K0^2*M^4*u^10)/(74419200*b^2*Sqrt[3003*Pi]) - 
      (2231*d^12*K0^2*M^4*u^10)/(24806400*b^2*Sqrt[3003*Pi]) + 
      (23*K1^2*M^4*u^10)/(919296*b^2*Sqrt[3003*Pi]) - 
      (40741*d^4*K1^2*M^4*u^10)/(34728960*b^2*Sqrt[3003*Pi]) + 
      (542783*d^6*K1^2*M^4*u^10)/(260467200*b^2*Sqrt[3003*Pi]) - 
      (397*d^8*K1^2*M^4*u^10)/(37209600*b^2*Sqrt[3003*Pi]) - 
      (47921*d^10*K1^2*M^4*u^10)/(74419200*b^2*Sqrt[3003*Pi]) + 
      (K0*K1*M^4*Sqrt[3/(1001*Pi)]*u^11)/(361760*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[7/(429*Pi)]*u^11)/(206720*b^2) + 
      (149*d^2*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^11)/(18232704*b^2) - 
      (5*d^4*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^11)/(372096*b^2) + 
      (d^6*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^11)/(62016*b^2) + 
      (d^12*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^11)/(685440*b^2) + 
      (199*d^2*K0*K1*M^4*u^11)/(2399040*b^2*Sqrt[3003*Pi]) + 
      (2201*d^4*K0*K1*M^4*u^11)/(9767520*b^2*Sqrt[3003*Pi]) - 
      (67*d^6*K0*K1*M^4*u^11)/(108528*b^2*Sqrt[3003*Pi]) - 
      (d^8*K0*K1*M^4*u^11)/(20672*b^2*Sqrt[3003*Pi]) + 
      (443*d^10*K0*K1*M^4*u^11)/(2790720*b^2*Sqrt[3003*Pi]) + 
      (137*d^12*K0*K1*M^4*u^11)/(6511680*b^2*Sqrt[3003*Pi]) - 
      (d^2*K0^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(5581440*b^2) - 
      (d^4*K0^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(1116288*b^2) + 
      (d^6*K0^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(930240*b^2) + 
      (d^8*K0^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(930240*b^2) - 
      (d^10*K0^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(1116288*b^2) - 
      (d^12*K0^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(5581440*b^2) - 
      (d^2*K1^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(5581440*b^2) - 
      (d^4*K1^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(1116288*b^2) + 
      (d^6*K1^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(930240*b^2) + 
      (d^8*K1^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(930240*b^2) - 
      (d^10*K1^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(1116288*b^2) - 
      (d^12*K1^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(5581440*b^2))/Pi, 0, 
    ((4903*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(389120*b^2) - 
      (330223*d^2*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(8186112*b^2) - 
      (1175557*d^4*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(19845120*b^2) + 
      (512807*d^6*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(2334720*b^2) - 
      (73687*d^8*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(583680*b^2) + 
      (10381*d^12*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(9922560*b^2) - 
      (31*d^14*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(696320*b^2) - 
      (20556287*d^12*K1^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(296555550720*b^2) + 
      (1552223*d^2*K1^2*M^4*Sqrt[11/(273*Pi)]*u^2)/(9922560*b^2) - 
      (89783*d^4*K1^2*M^4*Sqrt[13/(231*Pi)]*u^2)/(291840*b^2) - 
      (29*d^14*K1^2*M^4*Sqrt[21/(143*Pi)]*u^2)/(6615040*b^2) - 
      (4163*d^2*K0^2*M^4*u^2)/(130977792*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (6101*d^10*K0^2*M^4*u^2)/(3969024*b^2*Sqrt[3003*Pi]) + 
      (132173*K1^2*M^4*u^2)/(496128*b^2*Sqrt[3003*Pi]) + 
      (11953889*d^6*K1^2*M^4*u^2)/(6615040*b^2*Sqrt[3003*Pi]) + 
      (106621*d^8*K1^2*M^4*u^2)/(661504*b^2*Sqrt[3003*Pi]) + 
      (2005*d^10*K1^2*M^4*u^2)/(38912*b^2*Sqrt[3003*Pi]) - 
      (207781591*d^12*K1^2*M^4*u^2)/(29655555072*b^2*Sqrt[3003*Pi]) - 
      (3217*d^14*K0*K1*M^4*Sqrt[7/(429*Pi)]*u^3)/(20889600*b^2) + 
      (753238667*d^6*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^3)/(1190707200*b^2) + 
      (10151*d^12*K0*K1*M^4*Sqrt[33/(91*Pi)]*u^3)/(16537600*b^2) + 
      (40155629*K0*K1*M^4*u^3)/(198451200*b^2*Sqrt[3003*Pi]) - 
      (3687499*d^2*K0*K1*M^4*u^3)/(2334720*b^2*Sqrt[3003*Pi]) - 
      (1251258031*d^4*K0*K1*M^4*u^3)/(595353600*b^2*Sqrt[3003*Pi]) - 
      (717159557*d^8*K0*K1*M^4*u^3)/(148838400*b^2*Sqrt[3003*Pi]) + 
      (6454537*d^10*K0*K1*M^4*u^3)/(119070720*b^2*Sqrt[3003*Pi]) + 
      (1353093804946647*d^6*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^4)/
       (4893561994280960*b^2) - (158216887*d^8*K0^2*M^4*Sqrt[7/(429*Pi)]*u^4)/
       (595353600*b^2) + (1797361*d^4*K0^2*M^4*Sqrt[13/(231*Pi)]*u^4)/
       (148838400*b^2) + (65561*d^10*K0^2*M^4*Sqrt[13/(231*Pi)]*u^4)/
       (119070720*b^2) + (10065328039*d^4*K1^2*M^4*Sqrt[13/(231*Pi)]*u^4)/
       (62512128000*b^2) - (40038919*d^2*K0^2*M^4*u^4)/
       (39690240*Sqrt[3003]*b^2*Sqrt[Pi]) - (200457502607*d^2*K1^2*M^4*u^4)/
       (62512128000*Sqrt[3003]*b^2*Sqrt[Pi]) + (1263331*K0^2*M^4*u^4)/
       (99225600*b^2*Sqrt[3003*Pi]) + (408423138659576003*d^6*K0^2*M^4*u^4)/
       (220210289742643200*b^2*Sqrt[3003*Pi]) + (1647593*d^12*K0^2*M^4*u^4)/
       (198451200*b^2*Sqrt[3003*Pi]) - (132983*d^14*K0^2*M^4*u^4)/
       (396902400*b^2*Sqrt[3003*Pi]) - (2326332257*K1^2*M^4*u^4)/
       (20837376000*b^2*Sqrt[3003*Pi]) + (82321865333*d^6*K1^2*M^4*u^4)/
       (13891584000*b^2*Sqrt[3003*Pi]) - (1639792897*d^8*K1^2*M^4*u^4)/
       (347289600*b^2*Sqrt[3003*Pi]) - (75943157*d^10*K1^2*M^4*u^4)/
       (12502425600*b^2*Sqrt[3003*Pi]) + (226277*d^12*K1^2*M^4*u^4)/
       (7833600*b^2*Sqrt[3003*Pi]) - (49764937*d^14*K1^2*M^4*u^4)/
       (25004851200*b^2*Sqrt[3003*Pi]) + (1393151257*d^6*K0*K1*M^4*
        Sqrt[11/(273*Pi)]*u^5)/(3472896000*b^2) - 
      (2001523*d^8*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^5)/(6615040*b^2) - 
      (1722044941*K0*K1*M^4*u^5)/(10418688000*b^2*Sqrt[3003*Pi]) - 
      (24059232529*d^2*K0*K1*M^4*u^5)/(7814016000*b^2*Sqrt[3003*Pi]) + 
      (86156901641*d^4*K0*K1*M^4*u^5)/(31256064000*b^2*Sqrt[3003*Pi]) - 
      (18750181*d^10*K0*K1*M^4*u^5)/(1562803200*b^2*Sqrt[3003*Pi]) + 
      (46185103*d^12*K0*K1*M^4*u^5)/(2083737600*b^2*Sqrt[3003*Pi]) - 
      (1429537*d^14*K0*K1*M^4*u^5)/(893030400*b^2*Sqrt[3003*Pi]) - 
      (73080882991*d^2*K0^2*M^4*u^6)/(125024256000*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (119863276877*d^2*K1^2*M^4*u^6)/(125024256000*Sqrt[3003]*b^2*
        Sqrt[Pi]) - (555715541*K0^2*M^4*u^6)/(11907072000*b^2*
        Sqrt[3003*Pi]) + (23313638461*d^4*K0^2*M^4*u^6)/
       (35721216000*b^2*Sqrt[3003*Pi]) + (26589427421*d^6*K0^2*M^4*u^6)/
       (41674752000*b^2*Sqrt[3003*Pi]) - (10998734077*d^8*K0^2*M^4*u^6)/
       (16669900800*b^2*Sqrt[3003*Pi]) - (67619017*d^10*K0^2*M^4*u^6)/
       (25004851200*b^2*Sqrt[3003*Pi]) + (55505999*d^12*K0^2*M^4*u^6)/
       (16669900800*b^2*Sqrt[3003*Pi]) - (398053*d^14*K0^2*M^4*u^6)/
       (1316044800*b^2*Sqrt[3003*Pi]) - (17252614387*K1^2*M^4*u^6)/
       (250048512000*b^2*Sqrt[3003*Pi]) + (276459708089*d^4*K1^2*M^4*u^6)/
       (250048512000*b^2*Sqrt[3003*Pi]) + (16951311043*d^6*K1^2*M^4*u^6)/
       (17860608000*b^2*Sqrt[3003*Pi]) - (2064171877*d^8*K1^2*M^4*u^6)/
       (2000388096*b^2*Sqrt[3003*Pi]) + (29348933*d^10*K1^2*M^4*u^6)/
       (25004851200*b^2*Sqrt[3003*Pi]) + (68875973*d^12*K1^2*M^4*u^6)/
       (16669900800*b^2*Sqrt[3003*Pi]) - (2080777*d^14*K1^2*M^4*u^6)/
       (5000970240*b^2*Sqrt[3003*Pi]) - (114490973*K0*K1*M^4*Sqrt[7/(429*Pi)]*
        u^7)/(17860608000*b^2) + (2004731*d^4*K0*K1*M^4*Sqrt[13/(231*Pi)]*
        u^7)/(38912000*b^2) - (3062895379*d^2*K0*K1*M^4*u^7)/
       (5953536000*b^2*Sqrt[3003*Pi]) + (6916100791*d^6*K0*K1*M^4*u^7)/
       (17860608000*b^2*Sqrt[3003*Pi]) - (12528359699*d^8*K0*K1*M^4*u^7)/
       (25004851200*b^2*Sqrt[3003*Pi]) + (9750457*d^10*K0*K1*M^4*u^7)/
       (3572121600*b^2*Sqrt[3003*Pi]) + (7281143*d^12*K0*K1*M^4*u^7)/
       (8334950400*b^2*Sqrt[3003*Pi]) - (1742579*d^14*K0*K1*M^4*u^7)/
       (8334950400*b^2*Sqrt[3003*Pi]) - (253668844107218959*d^10*K1^2*M^4*
        Sqrt[7/(429*Pi)]*u^8)/(254814763845058560000*b^2) + 
      (16529205397*d^4*K1^2*M^4*Sqrt[11/(273*Pi)]*u^8)/(1500291072000*b^2) - 
      (1412731*d^8*K1^2*M^4*Sqrt[11/(273*Pi)]*u^8)/(235339776*b^2) - 
      (43081*d^14*K1^2*M^4*Sqrt[11/(273*Pi)]*u^8)/(33339801600*b^2) - 
      (663407663*d^2*K0^2*M^4*u^8)/(11907072000*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (117062482177*d^2*K1^2*M^4*u^8)/(1500291072000*Sqrt[3003]*b^2*
        Sqrt[Pi]) - (28325657*K0^2*M^4*u^8)/(4386816000*b^2*Sqrt[3003*Pi]) + 
      (2895531109*d^4*K0^2*M^4*u^8)/(35721216000*b^2*Sqrt[3003*Pi]) + 
      (423303857*d^6*K0^2*M^4*u^8)/(14708736000*b^2*Sqrt[3003*Pi]) - 
      (259118863*d^8*K0^2*M^4*u^8)/(5556633600*b^2*Sqrt[3003*Pi]) - 
      (1509901*d^10*K0^2*M^4*u^8)/(50009702400*b^2*Sqrt[3003*Pi]) - 
      (48160579*d^12*K0^2*M^4*u^8)/(50009702400*b^2*Sqrt[3003*Pi]) - 
      (402349*d^14*K0^2*M^4*u^8)/(10001940480*b^2*Sqrt[3003*Pi]) - 
      (1760591683*K1^2*M^4*u^8)/(214327296000*b^2*Sqrt[3003*Pi]) + 
      (1988972831*d^6*K1^2*M^4*u^8)/(71442432000*b^2*Sqrt[3003*Pi]) + 
      (18114086102766577291*d^10*K1^2*M^4*u^8)/(1783703346915409920000*b^2*
        Sqrt[3003*Pi]) + (2330849*d^12*K1^2*M^4*u^8)/
       (33339801600*b^2*Sqrt[3003*Pi]) + (8029631*d^12*K0*K1*M^4*
        Sqrt[7/(429*Pi)]*u^9)/(21432729600*b^2) - (64959749*K0*K1*M^4*u^9)/
       (30005821440*b^2*Sqrt[3003*Pi]) - (144265399*d^2*K0*K1*M^4*u^9)/
       (10716364800*b^2*Sqrt[3003*Pi]) + (5334495281*d^4*K0*K1*M^4*u^9)/
       (150029107200*b^2*Sqrt[3003*Pi]) - (16562549*d^6*K0*K1*M^4*u^9)/
       (1786060800*b^2*Sqrt[3003*Pi]) - (619511707*d^8*K0*K1*M^4*u^9)/
       (30005821440*b^2*Sqrt[3003*Pi]) + (545912119*d^10*K0*K1*M^4*u^9)/
       (75014553600*b^2*Sqrt[3003*Pi]) + (1694443*d^14*K0*K1*M^4*u^9)/
       (18753638400*b^2*Sqrt[3003*Pi]) - 
      (51158599*d^2*K1^2*M^4*Sqrt[7/(429*Pi)]*u^10)/(96447283200*b^2) - 
      (1654351*d^2*K0^2*M^4*Sqrt[11/(273*Pi)]*u^10)/(8334950400*b^2) - 
      (381853*d^14*K0^2*M^4*Sqrt[13/(231*Pi)]*u^10)/(75014553600*b^2) - 
      (599069*d^8*K1^2*M^4*Sqrt[13/(231*Pi)]*u^10)/(45008732160*b^2) - 
      (6218197*K0^2*M^4*u^10)/(37507276800*b^2*Sqrt[3003*Pi]) - 
      (11204827*d^4*K0^2*M^4*u^10)/(9376819200*b^2*Sqrt[3003*Pi]) + 
      (280673*d^6*K0^2*M^4*u^10)/(52641792*b^2*Sqrt[3003*Pi]) + 
      (55921751*d^8*K0^2*M^4*u^10)/(37507276800*b^2*Sqrt[3003*Pi]) - 
      (35290319*d^10*K0^2*M^4*u^10)/(15002910720*b^2*Sqrt[3003*Pi]) - 
      (16132771*d^12*K0^2*M^4*u^10)/(18753638400*b^2*Sqrt[3003*Pi]) - 
      (208022389*K1^2*M^4*u^10)/(675130982400*b^2*Sqrt[3003*Pi]) + 
      (1631359571*d^4*K1^2*M^4*u^10)/(675130982400*b^2*Sqrt[3003*Pi]) + 
      (9199643*d^6*K1^2*M^4*u^10)/(2143272960*b^2*Sqrt[3003*Pi]) - 
      (411443551*d^10*K1^2*M^4*u^10)/(225043660800*b^2*Sqrt[3003*Pi]) - 
      (9609923*d^12*K1^2*M^4*u^10)/(15002910720*b^2*Sqrt[3003*Pi]) - 
      (1142879*d^14*K1^2*M^4*u^10)/(25004851200*b^2*Sqrt[3003*Pi]) - 
      (261067*K0*K1*M^4*u^11)/(16878274560*b^2*Sqrt[3003*Pi]) + 
      (105457333*d^2*K0*K1*M^4*u^11)/(337565491200*b^2*Sqrt[3003*Pi]) + 
      (281247731*d^4*K0*K1*M^4*u^11)/(168782745600*b^2*Sqrt[3003*Pi]) - 
      (25267703*d^6*K0*K1*M^4*u^11)/(12502425600*b^2*Sqrt[3003*Pi]) - 
      (21918553*d^8*K0*K1*M^4*u^11)/(14065228800*b^2*Sqrt[3003*Pi]) + 
      (122722393*d^10*K0*K1*M^4*u^11)/(112521830400*b^2*Sqrt[3003*Pi]) + 
      (9002303*d^12*K0*K1*M^4*u^11)/(18753638400*b^2*Sqrt[3003*Pi]) + 
      (113579*d^14*K0*K1*M^4*u^11)/(2500485120*b^2*Sqrt[3003*Pi]) - 
      (3127*K0^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(641374433280*b^2) - 
      (161723*d^12*K0^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(37507276800*b^2) - 
      (18523*K1^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(3206872166400*b^2) + 
      (1153963*d^8*K1^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(176063569920*b^2) - 
      (48617*d^12*K1^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(12502425600*b^2) - 
      (1586447*d^4*K0^2*M^4*Sqrt[13/(231*Pi)]*u^12)/(337565491200*b^2) + 
      (525187*d^8*K0^2*M^4*Sqrt[143/(21*Pi)]*u^12)/(880317849600*b^2) - 
      (10597427*d^2*K0^2*M^4*u^12)/(337565491200*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (10301659*d^2*K1^2*M^4*u^12)/(337565491200*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (2794009*K0^2*M^4*u^12)/(2137914777600*b^2*Sqrt[3003*Pi]) + 
      (2402977*d^6*K0^2*M^4*u^12)/(37507276800*b^2*Sqrt[3003*Pi]) + 
      (27591661*d^8*K0^2*M^4*u^12)/(623558476800*b^2*Sqrt[3003*Pi]) - 
      (1059463*d^10*K0^2*M^4*u^12)/(22504366080*b^2*Sqrt[3003*Pi]) - 
      (197669*d^14*K0^2*M^4*u^12)/(37507276800*b^2*Sqrt[3003*Pi]) - 
      (2794009*K1^2*M^4*u^12)/(2137914777600*b^2*Sqrt[3003*Pi]) - 
      (18293923*d^4*K1^2*M^4*u^12)/(337565491200*b^2*Sqrt[3003*Pi]) + 
      (6915451*d^6*K1^2*M^4*u^12)/(112521830400*b^2*Sqrt[3003*Pi]) + 
      (27591661*d^8*K1^2*M^4*u^12)/(623558476800*b^2*Sqrt[3003*Pi]) - 
      (4975147*d^10*K1^2*M^4*u^12)/(112521830400*b^2*Sqrt[3003*Pi]) - 
      (9343*d^14*K1^2*M^4*u^12)/(1974067200*b^2*Sqrt[3003*Pi]) - 
      (K0*K1*M^4*Sqrt[11/(273*Pi)]*u^13)/(586051200*b^2) + 
      (229*d^2*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^13)/(1406522880*b^2) + 
      (47*d^4*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^13)/(37013760*b^2) - 
      (3313*d^6*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^13)/(7032614400*b^2) - 
      (179*d^8*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^13)/(73256400*b^2) + 
      (1213*d^10*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^13)/(2344204800*b^2) + 
      (29*d^12*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^13)/(33488640*b^2) + 
      (47*d^14*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^13)/(468840960*b^2) - 
      (K0^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(10548921600*b^2) - 
      (37*d^2*K0^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(10548921600*b^2) - 
      (157*d^4*K0^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(10548921600*b^2) - 
      (11*d^6*K0^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(3516307200*b^2) + 
      (11*d^10*K0^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(3516307200*b^2) - 
      (23*d^12*K0^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(1172102400*b^2) - 
      (d^14*K0^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(390700800*b^2) - 
      (K1^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(10548921600*b^2) - 
      (37*d^2*K1^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(10548921600*b^2) - 
      (157*d^4*K1^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(10548921600*b^2) - 
      (11*d^6*K1^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(3516307200*b^2) + 
      (11*d^10*K1^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(3516307200*b^2) - 
      (23*d^12*K1^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(1172102400*b^2) - 
      (d^14*K1^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(390700800*b^2) + 
      (11*d^8*K0^2*M^4*Sqrt[143/(21*Pi)]*u^14)/(3516307200*b^2) + 
      (11*d^8*K1^2*M^4*Sqrt[143/(21*Pi)]*u^14)/(3516307200*b^2))/Pi, 0, 
    ((-71243*d^14*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(304291840*b^2) - 
      (9179851*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(1825751040*b^2) + 
      (2648609*d^2*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(912875520*b^2) + 
      (20311805*d^8*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(243433472*b^2) + 
      (418921*d^10*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(60858368*b^2) + 
      (90999361*d^4*K1^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(182575104*b^2) + 
      (34343*d^12*K1^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(304291840*b^2) - 
      (7435911*d^6*K0^2*M^4*Sqrt[21/(143*Pi)]*u^2)/(121716736*b^2) - 
      (5659067*d^6*K1^2*M^4*Sqrt[21/(143*Pi)]*u^2)/(304291840*b^2) - 
      (1072117*d^12*K0^2*M^4*Sqrt[77/(39*Pi)]*u^2)/(3651502080*b^2) - 
      (11*d^16*K0^2*M^4*Sqrt[77/(39*Pi)]*u^2)/(12812288*b^2) + 
      (27528251*d^4*K0^2*M^4*Sqrt[91/(33*Pi)]*u^2)/(3651502080*b^2) - 
      (11*d^16*K1^2*M^4*Sqrt[231/(13*Pi)]*u^2)/(60858368*b^2) + 
      (89*d^14*K0^2*M^4*Sqrt[3003/Pi]*u^2)/(121716736*b^2) - 
      (173499169*d^2*K1^2*M^4*u^2)/(91287552*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (47883163*K1^2*M^4*u^2)/(228218880*b^2*Sqrt[3003*Pi]) + 
      (5*d^6*K1^2*M^4*u^2)/(7607296*b^2*Sqrt[3003*Pi]) - 
      (314979053*d^8*K1^2*M^4*u^2)/(304291840*b^2*Sqrt[3003*Pi]) + 
      (7160431*d^10*K1^2*M^4*u^2)/(152145920*b^2*Sqrt[3003*Pi]) - 
      (7774359479*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^3)/(383407718400*b^2) + 
      (51106619*d^2*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^3)/(3363225600*b^2) - 
      (162781*d^16*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^3)/(7303004160*b^2) + 
      (3033650740429*d^4*K0*K1*M^4*u^3)/(766815436800*b^2*Sqrt[3003*Pi]) - 
      (318152914819*d^6*K0*K1*M^4*u^3)/(42600857600*b^2*Sqrt[3003*Pi]) + 
      (2635537822913*d^8*K0*K1*M^4*u^3)/(766815436800*b^2*Sqrt[3003*Pi]) + 
      (5895208129*d^10*K0*K1*M^4*u^3)/(27386265600*b^2*Sqrt[3003*Pi]) - 
      (588050539*d^12*K0*K1*M^4*u^3)/(6443827200*b^2*Sqrt[3003*Pi]) + 
      (26307667*d^14*K0*K1*M^4*u^3)/(3651502080*b^2*Sqrt[3003*Pi]) - 
      (39787745209*d^6*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^4)/(42600857600*b^2) - 
      (7005045729006181*d^12*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^4)/
       (1575726962158469120*b^2) - (29251087*K0^2*M^4*Sqrt[11/(273*Pi)]*u^4)/
       (8334950400*b^2) - (11537*d^16*K0^2*M^4*Sqrt[11/(273*Pi)]*u^4)/
       (1825751040*b^2) - (114609400723*d^6*K1^2*M^4*Sqrt[11/(273*Pi)]*u^4)/
       (179722368000*b^2) + (313004195491*d^2*K1^2*M^4*Sqrt[13/(231*Pi)]*u^4)/
       (1677408768000*b^2) + (32121411383*d^2*K0^2*M^4*u^4)/
       (63901286400*Sqrt[3003]*b^2*Sqrt[Pi]) + (70103106679*d^4*K0^2*M^4*u^4)/
       (95851929600*b^2*Sqrt[3003*Pi]) + (299775148171*d^8*K0^2*M^4*u^4)/
       (191703859200*b^2*Sqrt[3003*Pi]) + (2008378037*d^10*K0^2*M^4*u^4)/
       (27386265600*b^2*Sqrt[3003*Pi]) - (1395897231557517109*d^12*K0^2*M^4*
        u^4)/(70907713297131110400*b^2*Sqrt[3003*Pi]) + 
      (9043547*d^14*K0^2*M^4*u^4)/(3651502080*b^2*Sqrt[3003*Pi]) + 
      (572303393743*K1^2*M^4*u^4)/(13419270144000*b^2*Sqrt[3003*Pi]) - 
      (1838501134031*d^4*K1^2*M^4*u^4)/(8946180096000*b^2*Sqrt[3003*Pi]) + 
      (53558976912607*d^8*K1^2*M^4*u^4)/(11502231552000*b^2*Sqrt[3003*Pi]) + 
      (126823510241*d^10*K1^2*M^4*u^4)/(718889472000*b^2*Sqrt[3003*Pi]) - 
      (29358075121*d^12*K1^2*M^4*u^4)/(328635187200*b^2*Sqrt[3003*Pi]) + 
      (39241633*d^14*K1^2*M^4*u^4)/(4493059200*b^2*Sqrt[3003*Pi]) - 
      (65437283*d^16*K1^2*M^4*u^4)/(153363087360*b^2*Sqrt[3003*Pi]) - 
      (308315611441*d^4*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^5)/
       (3354817536000*b^2) + (18744834391*d^2*K0*K1*M^4*Sqrt[13/(231*Pi)]*
        u^5)/(97241088000*b^2) - (3003592849*d^12*K0*K1*M^4*Sqrt[13/(231*Pi)]*
        u^5)/(575111577600*b^2) + (25286523263*K0*K1*M^4*u^5)/
       (291723264000*b^2*Sqrt[3003*Pi]) - (33525420582721*d^6*K0*K1*M^4*u^5)/
       (5751115776000*b^2*Sqrt[3003*Pi]) + (12014201020933*d^8*K0*K1*M^4*u^5)/
       (2875557888000*b^2*Sqrt[3003*Pi]) + (378168207749*d^10*K0*K1*M^4*u^5)/
       (2875557888000*b^2*Sqrt[3003*Pi]) + (428049101*d^14*K0*K1*M^4*u^5)/
       (67660185600*b^2*Sqrt[3003*Pi]) - (12593369*d^16*K0*K1*M^4*u^5)/
       (38340771840*b^2*Sqrt[3003*Pi]) + (115048612771*d^2*K1^2*M^4*
        Sqrt[11/(273*Pi)]*u^6)/(1437778944000*b^2) + 
      (3035560271*d^10*K1^2*M^4*Sqrt[11/(273*Pi)]*u^6)/(1437778944000*b^2) - 
      (684625*d^16*K1^2*M^4*Sqrt[11/(273*Pi)]*u^6)/(92017852416*b^2) + 
      (439491844861*d^2*K0^2*M^4*u^6)/(838704384000*Sqrt[3003]*b^2*
        Sqrt[Pi]) + (50157941359*K0^2*M^4*u^6)/(1677408768000*b^2*
        Sqrt[3003*Pi]) - (411752983949*d^4*K0^2*M^4*u^6)/
       (1166893056000*b^2*Sqrt[3003*Pi]) - (5662752703609*d^6*K0^2*M^4*u^6)/
       (5751115776000*b^2*Sqrt[3003*Pi]) + (8900088940513*d^8*K0^2*M^4*u^6)/
       (11502231552000*b^2*Sqrt[3003*Pi]) + (13767202919*d^10*K0^2*M^4*u^6)/
       (718889472000*b^2*Sqrt[3003*Pi]) - (23485421173*d^12*K0^2*M^4*u^6)/
       (2300446310400*b^2*Sqrt[3003*Pi]) + (1070919229*d^14*K0^2*M^4*u^6)/
       (1150223155200*b^2*Sqrt[3003*Pi]) - (1839415*d^16*K0^2*M^4*u^6)/
       (30672617472*b^2*Sqrt[3003*Pi]) + (138092838619*K1^2*M^4*u^6)/
       (2875557888000*b^2*Sqrt[3003*Pi]) - (7556166300077*d^4*K1^2*M^4*u^6)/
       (11502231552000*b^2*Sqrt[3003*Pi]) - (971480238077*d^6*K1^2*M^4*u^6)/
       (639012864000*b^2*Sqrt[3003*Pi]) + (4749217373897*d^8*K1^2*M^4*u^6)/
       (3834077184000*b^2*Sqrt[3003*Pi]) - (32602942927*d^12*K1^2*M^4*u^6)/
       (2300446310400*b^2*Sqrt[3003*Pi]) + (1533595561*d^14*K1^2*M^4*u^6)/
       (1150223155200*b^2*Sqrt[3003*Pi]) + (2772058128571*K0*K1*M^4*u^7)/
       (80515620864000*b^2*Sqrt[3003*Pi]) + 
      (20979865770629*d^2*K0*K1*M^4*u^7)/(40257810432000*b^2*Sqrt[3003*Pi]) - 
      (19204563243913*d^4*K0*K1*M^4*u^7)/(40257810432000*b^2*Sqrt[3003*Pi]) - 
      (4314984058381*d^6*K0*K1*M^4*u^7)/(5751115776000*b^2*Sqrt[3003*Pi]) + 
      (1928711092663*d^8*K0*K1*M^4*u^7)/(2875557888000*b^2*Sqrt[3003*Pi]) + 
      (32545751993*d^10*K0*K1*M^4*u^7)/(5751115776000*b^2*Sqrt[3003*Pi]) - 
      (5775939853*d^12*K0*K1*M^4*u^7)/(1150223155200*b^2*Sqrt[3003*Pi]) + 
      (501783053*d^14*K0*K1*M^4*u^7)/(1150223155200*b^2*Sqrt[3003*Pi]) - 
      (92757461*d^16*K0*K1*M^4*u^7)/(2300446310400*b^2*Sqrt[3003*Pi]) - 
      (403423*d^16*K1^2*M^4*Sqrt[7/(429*Pi)]*u^8)/(1314540748800*b^2) + 
      (64662824269*d^8*K0^2*M^4*Sqrt[13/(231*Pi)]*u^8)/(11502231552000*b^2) + 
      (3244079258963*d^2*K1^2*M^4*Sqrt[13/(231*Pi)]*u^8)/
       (483093725184000*b^2) + (330804480023*d^2*K0^2*M^4*u^8)/
       (5367708057600*Sqrt[3003]*b^2*Sqrt[Pi]) + (51446383349*K0^2*M^4*u^8)/
       (10735416115200*b^2*Sqrt[3003*Pi]) - (41626202729*d^4*K0^2*M^4*u^8)/
       (629028288000*b^2*Sqrt[3003*Pi]) - (837958858837*d^6*K0^2*M^4*u^8)/
       (11502231552000*b^2*Sqrt[3003*Pi]) - (126712331*d^10*K0^2*M^4*u^8)/
       (1278025728000*b^2*Sqrt[3003*Pi]) - (55379843*d^12*K0^2*M^4*u^8)/
       (575111577600*b^2*Sqrt[3003*Pi]) - (205549481*d^14*K0^2*M^4*u^8)/
       (766815436800*b^2*Sqrt[3003*Pi]) - (59849851*d^16*K0^2*M^4*u^8)/
       (4600892620800*b^2*Sqrt[3003*Pi]) + (6630890964331*K1^2*M^4*u^8)/
       (966187450368000*b^2*Sqrt[3003*Pi]) - (9634848327329*d^4*K1^2*M^4*u^8)/
       (96618745036800*b^2*Sqrt[3003*Pi]) - (706548862667*d^6*K1^2*M^4*u^8)/
       (7668154368000*b^2*Sqrt[3003*Pi]) + (6736166573*d^8*K1^2*M^4*u^8)/
       (67264512000*b^2*Sqrt[3003*Pi]) - (284022481*d^10*K1^2*M^4*u^8)/
       (111132672000*b^2*Sqrt[3003*Pi]) + (499351*d^12*K1^2*M^4*u^8)/
       (40007761920*b^2*Sqrt[3003*Pi]) + (465235009*d^14*K1^2*M^4*u^8)/
       (4600892620800*b^2*Sqrt[3003*Pi]) + 
      (1986791*d^12*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^9)/(21566684160*b^2) + 
      (4010616595273*K0*K1*M^4*u^9)/(1449281175552000*b^2*Sqrt[3003*Pi]) + 
      (10951713632401*d^2*K0*K1*M^4*u^9)/(362320293888000*b^2*
        Sqrt[3003*Pi]) - (7141898802919*d^4*K0*K1*M^4*u^9)/
       (181160146944000*b^2*Sqrt[3003*Pi]) - (15878899063*d^6*K0*K1*M^4*u^9)/
       (690133893120*b^2*Sqrt[3003*Pi]) + (225856580489*d^8*K0*K1*M^4*u^9)/
       (6901338931200*b^2*Sqrt[3003*Pi]) - (2057898541*d^10*K0*K1*M^4*u^9)/
       (383407718400*b^2*Sqrt[3003*Pi]) + (3539138719*d^14*K0*K1*M^4*u^9)/
       (3450669465600*b^2*Sqrt[3003*Pi]) + (545788037*d^16*K0*K1*M^4*u^9)/
       (13802677862400*b^2*Sqrt[3003*Pi]) - 
      (1789874642971813*d^16*K0^2*M^4*Sqrt[7/(429*Pi)]*u^10)/
       (1562863884916359168000*b^2) + (1588984027*d^8*K0^2*M^4*
        Sqrt[11/(273*Pi)]*u^10)/(3450669465600*b^2) + 
      (3610879019*d^8*K1^2*M^4*Sqrt[11/(273*Pi)]*u^10)/(9001746432000*b^2) + 
      (1770218998271*d^2*K0^2*M^4*u^10)/(1449281175552000*Sqrt[3003]*b^2*
        Sqrt[Pi]) + (2884661806841*d^2*K1^2*M^4*u^10)/
       (1086960881664000*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (485089962949*K0^2*M^4*u^10)/(2898562351104000*b^2*Sqrt[3003*Pi]) - 
      (5325840181093*d^4*K0^2*M^4*u^10)/(1449281175552000*b^2*
        Sqrt[3003*Pi]) - (207969733*d^6*K0^2*M^4*u^10)/
       (162384445440*b^2*Sqrt[3003*Pi]) + (3179180783*d^10*K0^2*M^4*u^10)/
       (4600892620800*b^2*Sqrt[3003*Pi]) - (22328948347*d^12*K0^2*M^4*u^10)/
       (13802677862400*b^2*Sqrt[3003*Pi]) - (1055610781*d^14*K0^2*M^4*u^10)/
       (1971811123200*b^2*Sqrt[3003*Pi]) - (311832961654313903*d^16*K0^2*M^4*
        u^10)/(10940047194414514176000*b^2*Sqrt[3003*Pi]) + 
      (1464633173*K1^2*M^4*u^10)/(5040978001920*b^2*Sqrt[3003*Pi]) - 
      (11865092246213*d^4*K1^2*M^4*u^10)/(2173921763328000*b^2*
        Sqrt[3003*Pi]) - (4127363873*d^6*K1^2*M^4*u^10)/
       (4436575027200*b^2*Sqrt[3003*Pi]) + (295571*d^10*K1^2*M^4*u^10)/
       (756449280*b^2*Sqrt[3003*Pi]) - (20443858709*d^12*K1^2*M^4*u^10)/
       (20704016793600*b^2*Sqrt[3003*Pi]) - (723738151*d^14*K1^2*M^4*u^10)/
       (2070401679360*b^2*Sqrt[3003*Pi]) - (97529293*d^16*K1^2*M^4*u^10)/
       (4358740377600*b^2*Sqrt[3003*Pi]) - 
      (53234431*d^10*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^11)/(2588002099200*b^2) + 
      (672263783*d^12*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^11)/(5176004198400*b^2) + 
      (2324567449*K0*K1*M^4*u^11)/(30193357824000*b^2*Sqrt[3003*Pi]) + 
      (14973466853*d^2*K0*K1*M^4*u^11)/(14302116864000*b^2*Sqrt[3003*Pi]) + 
      (70344010343*d^4*K0*K1*M^4*u^11)/(108696088166400*b^2*Sqrt[3003*Pi]) - 
      (13733285*d^6*K0*K1*M^4*u^11)/(19410015744*b^2*Sqrt[3003*Pi]) - 
      (70477713791*d^8*K0*K1*M^4*u^11)/(25880020992000*b^2*Sqrt[3003*Pi]) + 
      (109891867*d^14*K0*K1*M^4*u^11)/(258800209920*b^2*Sqrt[3003*Pi]) + 
      (168989609*d^16*K0*K1*M^4*u^11)/(5176004198400*b^2*Sqrt[3003*Pi]) - 
      (106303*d^4*K1^2*M^4*Sqrt[11/(273*Pi)]*u^12)/(4118446080*b^2) - 
      (25954601107*d^4*K0^2*M^4*Sqrt[13/(231*Pi)]*u^12)/
       (1086960881664000*b^2) - (40326273199*d^2*K0^2*M^4*u^12)/
       (1086960881664000*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (10771348183*d^2*K1^2*M^4*u^12)/(362320293888000*Sqrt[3003]*b^2*
        Sqrt[Pi]) + (52700887*K0^2*M^4*u^12)/(30193357824000*b^2*
        Sqrt[3003*Pi]) + (2601790831*d^6*K0^2*M^4*u^12)/
       (31056025190400*b^2*Sqrt[3003*Pi]) + (1462093811*d^8*K0^2*M^4*u^12)/
       (2724212736000*b^2*Sqrt[3003*Pi]) + (580795799*d^10*K0^2*M^4*u^12)/
       (51760041984000*b^2*Sqrt[3003*Pi]) - (62375759*d^12*K0^2*M^4*u^12)/
       (295771668480*b^2*Sqrt[3003*Pi]) - (42228841*d^14*K0^2*M^4*u^12)/
       (608941670400*b^2*Sqrt[3003*Pi]) - (58919717*d^16*K0^2*M^4*u^12)/
       (10352008396800*b^2*Sqrt[3003*Pi]) + (246997463*K1^2*M^4*u^12)/
       (120773431296000*b^2*Sqrt[3003*Pi]) + (309316061*d^6*K1^2*M^4*u^12)/
       (3450669465600*b^2*Sqrt[3003*Pi]) + (24332674909*d^8*K1^2*M^4*u^12)/
       (51760041984000*b^2*Sqrt[3003*Pi]) - (15316493*d^10*K1^2*M^4*u^12)/
       (3450669465600*b^2*Sqrt[3003*Pi]) - (493258573*d^12*K1^2*M^4*u^12)/
       (2724212736000*b^2*Sqrt[3003*Pi]) - (599155187*d^14*K1^2*M^4*u^12)/
       (10352008396800*b^2*Sqrt[3003*Pi]) - (12303077*d^16*K1^2*M^4*u^12)/
       (2588002099200*b^2*Sqrt[3003*Pi]) - 
      (62588862097*d^10*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^13)/
       (13423966888550400*b^2) + (35359*d^14*K0*K1*M^4*Sqrt[11/(273*Pi)]*
        u^13)/(16024780800*b^2) - (163049972137*d^4*K0*K1*M^4*
        Sqrt[13/(231*Pi)]*u^13)/(61956770254848000*b^2) + 
      (3141422928923*d^6*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^13)/
       (1703811182008320000*b^2) + (107840669*K0*K1*M^4*u^13)/
       (181160146944000*b^2*Sqrt[3003*Pi]) + (479842757*d^2*K0*K1*M^4*u^13)/
       (31969437696000*b^2*Sqrt[3003*Pi]) + 
      (1114034157671*d^4*K0*K1*M^4*u^13)/(12391354050969600*b^2*
        Sqrt[3003*Pi]) - (4658865024431*d^6*K0*K1*M^4*u^13)/
       (425952795502080000*b^2*Sqrt[3003*Pi]) - (14821669*d^8*K0*K1*M^4*u^13)/
       (106502144000*b^2*Sqrt[3003*Pi]) + (2333051841311*d^10*K0*K1*M^4*u^13)/
       (134239668885504000*b^2*Sqrt[3003*Pi]) + 
      (179696833*d^12*K0*K1*M^4*u^13)/(2875557888000*b^2*Sqrt[3003*Pi]) + 
      (15101*d^16*K0*K1*M^4*u^13)/(7611770880*b^2*Sqrt[3003*Pi]) - 
      (K1^2*M^4*Sqrt[7/(429*Pi)]*u^14)/(1386429696000*b^2) - 
      (1088531*d^6*K1^2*M^4*Sqrt[7/(429*Pi)]*u^14)/(5545718784000*b^2) + 
      (129163*d^8*K1^2*M^4*Sqrt[7/(429*Pi)]*u^14)/(147885834240*b^2) - 
      (647747*d^14*K1^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(5176004198400*b^2) - 
      (52721*d^16*K1^2*M^4*Sqrt[11/(273*Pi)]*u^14)/(5176004198400*b^2) + 
      (4601*K0^2*M^4*Sqrt[13/(231*Pi)]*u^14)/(19410015744000*b^2) - 
      (679391*d^4*K1^2*M^4*Sqrt[13/(231*Pi)]*u^14)/(3196943769600*b^2) - 
      (7550167*d^2*K0^2*M^4*u^14)/(25880020992000*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (1423979*d^2*K1^2*M^4*u^14)/(5176004198400*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (7549*K0^2*M^4*u^14)/(19410015744000*b^2*Sqrt[3003*Pi]) - 
      (14864833*d^4*K0^2*M^4*u^14)/(5176004198400*b^2*Sqrt[3003*Pi]) - 
      (312275*d^6*K0^2*M^4*u^14)/(207040167936*b^2*Sqrt[3003*Pi]) + 
      (165784403*d^8*K0^2*M^4*u^14)/(25880020992000*b^2*Sqrt[3003*Pi]) + 
      (25274881*d^10*K0^2*M^4*u^14)/(8626673664000*b^2*Sqrt[3003*Pi]) - 
      (15933499*d^12*K0^2*M^4*u^14)/(5176004198400*b^2*Sqrt[3003*Pi]) - 
      (63911*d^14*K0^2*M^4*u^14)/(43495833600*b^2*Sqrt[3003*Pi]) - 
      (36419*d^16*K0^2*M^4*u^14)/(304470835200*b^2*Sqrt[3003*Pi]) + 
      (547*K1^2*M^4*u^14)/(140652288000*b^2*Sqrt[3003*Pi]) - 
      (33827*d^4*K1^2*M^4*u^14)/(21739217633280*b^2*Sqrt[3003*Pi]) + 
      (79*d^6*K1^2*M^4*u^14)/(63901286400*b^2*Sqrt[3003*Pi]) + 
      (23284673*d^10*K1^2*M^4*u^14)/(8626673664000*b^2*Sqrt[3003*Pi]) - 
      (2795141*d^12*K1^2*M^4*u^14)/(958519296000*b^2*Sqrt[3003*Pi]) + 
      (641*d^4*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^15)/(32350026240*b^2) + 
      (3181*d^6*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^15)/(127697472000*b^2) - 
      (21691*d^8*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^15)/(404375328000*b^2) - 
      (3817*d^10*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^15)/(89861184000*b^2) + 
      (20369*d^12*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^15)/(808750656000*b^2) + 
      (d^16*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^15)/(945907200*b^2) + 
      (4013*K0*K1*M^4*u^15)/(4852503936000*b^2*Sqrt[3003*Pi]) + 
      (9029*d^2*K0*K1*M^4*u^15)/(269583552000*b^2*Sqrt[3003*Pi]) + 
      (10147*d^14*K0*K1*M^4*u^15)/(53916710400*b^2*Sqrt[3003*Pi]) + 
      (59*d^16*K0*K1*M^4*u^15)/(35944473600*b^2*Sqrt[3003*Pi]) - 
      (d^2*K0^2*M^4*Sqrt[13/(231*Pi)]*u^16)/(53916710400*b^2) - 
      (61*d^6*K0^2*M^4*Sqrt[13/(231*Pi)]*u^16)/(269583552000*b^2) - 
      (61*d^12*K0^2*M^4*Sqrt[13/(231*Pi)]*u^16)/(269583552000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[13/(231*Pi)]*u^16)/(53916710400*b^2) - 
      (d^2*K1^2*M^4*Sqrt[13/(231*Pi)]*u^16)/(53916710400*b^2) - 
      (61*d^6*K1^2*M^4*Sqrt[13/(231*Pi)]*u^16)/(269583552000*b^2) - 
      (61*d^12*K1^2*M^4*Sqrt[13/(231*Pi)]*u^16)/(269583552000*b^2) - 
      (d^16*K1^2*M^4*Sqrt[13/(231*Pi)]*u^16)/(53916710400*b^2) - 
      (d^4*K0^2*M^4*Sqrt[143/(21*Pi)]*u^16)/(53916710400*b^2) + 
      (11*d^8*K0^2*M^4*Sqrt[143/(21*Pi)]*u^16)/(269583552000*b^2) + 
      (11*d^10*K0^2*M^4*Sqrt[143/(21*Pi)]*u^16)/(269583552000*b^2) - 
      (d^14*K0^2*M^4*Sqrt[143/(21*Pi)]*u^16)/(53916710400*b^2) - 
      (d^4*K1^2*M^4*Sqrt[143/(21*Pi)]*u^16)/(53916710400*b^2) + 
      (11*d^8*K1^2*M^4*Sqrt[143/(21*Pi)]*u^16)/(269583552000*b^2) + 
      (11*d^10*K1^2*M^4*Sqrt[143/(21*Pi)]*u^16)/(269583552000*b^2) - 
      (d^14*K1^2*M^4*Sqrt[143/(21*Pi)]*u^16)/(53916710400*b^2))/Pi, 0, 
    ((58672751*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(6085836800*b^2) - 
      (79908571*d^4*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(357990400*b^2) + 
      (432164592650071097*d^2*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/
       (1617933934359142400*b^2) - (85946733508325733*d^4*K1^2*M^4*
        Sqrt[3/(1001*Pi)]*u^2)/(367958219185356800*b^2) - 
      (65003*d^14*K1^2*M^4*Sqrt[3/(1001*Pi)]*u^2)/(3042918400*b^2) + 
      (389658323*d^6*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(3042918400*b^2) + 
      (27839483*d^12*K0^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(4564377600*b^2) + 
      (1376004779*d^8*K1^2*M^4*Sqrt[7/(429*Pi)]*u^2)/(6085836800*b^2) - 
      (190701757*d^6*K1^2*M^4*Sqrt[11/(273*Pi)]*u^2)/(3042918400*b^2) - 
      (138262441*d^10*K0^2*M^4*Sqrt[13/(231*Pi)]*u^2)/(18257510400*b^2) - 
      (976489*d^14*K0^2*M^4*Sqrt[21/(143*Pi)]*u^2)/(3042918400*b^2) - 
      (8699*d^16*K1^2*M^4*Sqrt[33/(91*Pi)]*u^2)/(6085836800*b^2) + 
      (9517*d^16*K0^2*M^4*Sqrt[77/(39*Pi)]*u^2)/(1521459200*b^2) - 
      (61*d^18*K0^2*M^4*Sqrt[1001/(3*Pi)]*u^2)/(4868669440*b^2) - 
      (79*d^18*K1^2*M^4*Sqrt[3003/Pi]*u^2)/(12171673600*b^2) + 
      (7200894047*d^2*K0^2*M^4*u^2)/(73030041600*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (8114891975562538213*d^2*K1^2*M^4*u^2)/(7766082884923883520*Sqrt[3003]*
        b^2*Sqrt[Pi]) - (5230919*d^8*K0^2*M^4*u^2)/
       (17899520*b^2*Sqrt[3003*Pi]) + (76252489*K1^2*M^4*u^2)/
       (456437760*b^2*Sqrt[3003*Pi]) - (1161197970976519783*d^4*K1^2*M^4*u^2)/
       (551937328778035200*b^2*Sqrt[3003*Pi]) - (68575901*d^10*K1^2*M^4*u^2)/
       (608583680*b^2*Sqrt[3003*Pi]) + (2852977*d^12*K1^2*M^4*u^2)/
       (264601600*b^2*Sqrt[3003*Pi]) + (5277041609*d^12*K0*K1*M^4*
        Sqrt[7/(429*Pi)]*u^3)/(182575104000*b^2) + 
      (1839881*d^16*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^3)/(12171673600*b^2) - 
      (23889923*d^14*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^3)/(11410944000*b^2) - 
      (19759*d^18*K0*K1*M^4*Sqrt[143/(21*Pi)]*u^3)/(48686694400*b^2) + 
      (5209658093*K0*K1*M^4*u^3)/(25059328000*b^2*Sqrt[3003*Pi]) + 
      (9386136144031*d^2*K0*K1*M^4*u^3)/(15336308736000*b^2*Sqrt[3003*Pi]) - 
      (1653345997561*d^4*K0*K1*M^4*u^3)/(383407718400*b^2*Sqrt[3003*Pi]) + 
      (172465439291*d^6*K0*K1*M^4*u^3)/(29953728000*b^2*Sqrt[3003*Pi]) - 
      (2445679616269*d^8*K0*K1*M^4*u^3)/(1278025728000*b^2*Sqrt[3003*Pi]) - 
      (2026215738553*d^10*K0*K1*M^4*u^3)/(3834077184000*b^2*Sqrt[3003*Pi]) + 
      (89258800747983547027*d^12*K0^2*M^4*Sqrt[3/(1001*Pi)]*u^4)/
       (3624172012964478976000*b^2) - (2233875927817*d^10*K1^2*M^4*
        Sqrt[11/(273*Pi)]*u^4)/(57511157760000*b^2) + 
      (1333*d^16*K0^2*M^4*Sqrt[429/(7*Pi)]*u^4)/(1058406400*b^2) - 
      (1761*d^18*K0^2*M^4*Sqrt[429/(7*Pi)]*u^4)/(48686694400*b^2) - 
      (2679119526757*d^2*K0^2*M^4*u^4)/(15336308736000*Sqrt[3003]*b^2*
        Sqrt[Pi]) - (2886601534126213*d^2*K1^2*M^4*u^4)/
       (1610312417280000*Sqrt[3003]*b^2*Sqrt[Pi]) + 
      (28690535977*K0^2*M^4*u^4)/(639012864000*b^2*Sqrt[3003*Pi]) - 
      (1648536130841*d^4*K0^2*M^4*u^4)/(1533630873600*b^2*Sqrt[3003*Pi]) + 
      (9328844222549*d^6*K0^2*M^4*u^4)/(3834077184000*b^2*Sqrt[3003*Pi]) - 
      (2840829361609*d^8*K0^2*M^4*u^4)/(2556051456000*b^2*Sqrt[3003*Pi]) - 
      (695295902759*d^10*K0^2*M^4*u^4)/(3834077184000*b^2*Sqrt[3003*Pi]) - 
      (75903074925665389*d^12*K0^2*M^4*u^4)/(144966880518579159040*b^2*
        Sqrt[3003*Pi]) - (1743684097*d^14*K0^2*M^4*u^4)/
       (182575104000*b^2*Sqrt[3003*Pi]) - (744832409141*K1^2*M^4*u^4)/
       (80515620864000*b^2*Sqrt[3003*Pi]) - 
      (347377321749571*d^4*K1^2*M^4*u^4)/(402578104320000*b^2*
        Sqrt[3003*Pi]) + (235473359619943*d^6*K1^2*M^4*u^4)/
       (33548175360000*b^2*Sqrt[3003*Pi]) - (58824714333457*d^8*K1^2*M^4*u^4)/
       (14377789440000*b^2*Sqrt[3003*Pi]) + (160005228641*d^12*K1^2*M^4*u^4)/
       (845752320000*b^2*Sqrt[3003*Pi]) - (384214256807*d^14*K1^2*M^4*u^4)/
       (14377789440000*b^2*Sqrt[3003*Pi]) + (4092911267*d^16*K1^2*M^4*u^4)/
       (2053969920000*b^2*Sqrt[3003*Pi]) - (3965781101*d^18*K1^2*M^4*u^4)/
       (46008926208000*b^2*Sqrt[3003*Pi]) - 
      (196415802619*d^10*K0*K1*M^4*Sqrt[7/(429*Pi)]*u^5)/
       (4107939840000*b^2) - (536501909407*d^4*K0*K1*M^4*Sqrt[11/(273*Pi)]*
        u^5)/(50322263040000*b^2) - (27929943983*K0*K1*M^4*Sqrt[13/(231*Pi)]*
        u^5)/(8051562086400*b^2) - (8587967538803*d^8*K0*K1*M^4*
        Sqrt[13/(231*Pi)]*u^5)/(28755578880000*b^2) - 
      (1579898934105839*d^2*K0*K1*M^4*u^5)/(805156208640000*b^2*
        Sqrt[3003*Pi]) + (416737568813861*d^6*K0*K1*M^4*u^5)/
       (67096350720000*b^2*Sqrt[3003*Pi]) + 
      (4297975670819*d^12*K0*K1*M^4*u^5)/(28755578880000*b^2*Sqrt[3003*Pi]) - 
      (82420665727*d^14*K0*K1*M^4*u^5)/(4107939840000*b^2*Sqrt[3003*Pi]) + 
      (40964473213*d^16*K0*K1*M^4*u^5)/(28755578880000*b^2*Sqrt[3003*Pi]) - 
      (1481047423*d^18*K0*K1*M^4*u^5)/(23004463104000*b^2*Sqrt[3003*Pi]) + 
      (844797117107*d^12*K0^2*M^4*Sqrt[13/(231*Pi)]*u^6)/
       (460089262080000*b^2) - (77789168983*d^14*K1^2*M^4*Sqrt[13/(231*Pi)]*
        u^6)/(230044631040000*b^2) - (1424808530956619*d^2*K0^2*M^4*u^6)/
       (3220624834560000*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (2459054423075167*d^2*K1^2*M^4*u^6)/(3220624834560000*Sqrt[3003]*b^2*
        Sqrt[Pi]) - (1269956614681*K0^2*M^4*u^6)/(64412496691200*b^2*
        Sqrt[3003*Pi]) + (403764435049603*d^4*K0^2*M^4*u^6)/
       (3220624834560000*b^2*Sqrt[3003*Pi]) + 
      (612976303241927*d^6*K0^2*M^4*u^6)/(536770805760000*b^2*
        Sqrt[3003*Pi]) - (355860305290691*d^8*K0^2*M^4*u^6)/
       (460089262080000*b^2*Sqrt[3003*Pi]) - (759184803227*d^10*K0^2*M^4*u^6)/
       (14377789440000*b^2*Sqrt[3003*Pi]) - (36700394177*d^14*K0^2*M^4*u^6)/
       (12107612160000*b^2*Sqrt[3003*Pi]) + (98003971477*d^16*K0^2*M^4*u^6)/
       (460089262080000*b^2*Sqrt[3003*Pi]) - (1046298823*d^18*K0^2*M^4*u^6)/
       (92017852416000*b^2*Sqrt[3003*Pi]) - (54178815939719*K1^2*M^4*u^6)/
       (1610312417280000*b^2*Sqrt[3003*Pi]) + 
      (45720731730313*d^4*K1^2*M^4*u^6)/(153363087360000*b^2*Sqrt[3003*Pi]) + 
      (2917346249963837*d^6*K1^2*M^4*u^6)/(1610312417280000*b^2*
        Sqrt[3003*Pi]) - (1362042049691353*d^8*K1^2*M^4*u^6)/
       (1073541611520000*b^2*Sqrt[3003*Pi]) - 
      (14948790545123*d^10*K1^2*M^4*u^6)/(201289052160000*b^2*
        Sqrt[3003*Pi]) + (111060907522783*d^12*K1^2*M^4*u^6)/
       (3220624834560000*b^2*Sqrt[3003*Pi]) + 
      (148197541979*d^16*K1^2*M^4*u^6)/(460089262080000*b^2*Sqrt[3003*Pi]) - 
      (1419287867*d^18*K1^2*M^4*u^6)/(92017852416000*b^2*Sqrt[3003*Pi]) - 
      (1308415750237*K0*K1*M^4*u^7)/(50322263040000*b^2*Sqrt[3003*Pi]) - 
      (154622528624671*d^2*K0*K1*M^4*u^7)/(322062483456000*b^2*
        Sqrt[3003*Pi]) + (24914702186389*d^4*K0*K1*M^4*u^7)/
       (89461800960000*b^2*Sqrt[3003*Pi]) + 
      (790238477405347*d^6*K0*K1*M^4*u^7)/(805156208640000*b^2*
        Sqrt[3003*Pi]) - (592828672429607*d^8*K0*K1*M^4*u^7)/
       (805156208640000*b^2*Sqrt[3003*Pi]) - 
      (258194012641*d^10*K0*K1*M^4*u^7)/(8387043840000*b^2*Sqrt[3003*Pi]) + 
      (3970182989741*d^12*K0*K1*M^4*u^7)/(268385402880000*b^2*
        Sqrt[3003*Pi]) - (13023186091*d^14*K0*K1*M^4*u^7)/
       (7668154368000*b^2*Sqrt[3003*Pi]) + (4686834599*d^16*K0*K1*M^4*u^7)/
       (38340771840000*b^2*Sqrt[3003*Pi]) - (5500073*d^18*K0*K1*M^4*u^7)/
       (730300416000*b^2*Sqrt[3003*Pi]) - (362299480827*d^2*K1^2*M^4*
        Sqrt[3/(1001*Pi)]*u^8)/(12556042240000*b^2) - 
      (30288877*d^18*K0^2*M^4*Sqrt[13/(231*Pi)]*u^8)/(92017852416000*b^2) - 
      (206915441*K1^2*M^4*Sqrt[13/(231*Pi)]*u^8)/(483287040000*b^2) + 
      (101673907001*d^4*K0^2*M^4*Sqrt[143/(21*Pi)]*u^8)/
       (322062483456000*b^2) - (196823355098077*d^2*K0^2*M^4*u^8)/
       (3220624834560000*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (131514671011*K0^2*M^4*u^8)/(35006791680000*b^2*Sqrt[3003*Pi]) + 
      (2765492744743*d^6*K0^2*M^4*u^8)/(25560514560000*b^2*Sqrt[3003*Pi]) - 
      (6130209951883*d^8*K0^2*M^4*u^8)/(70013583360000*b^2*Sqrt[3003*Pi]) - 
      (165975465269*d^10*K0^2*M^4*u^8)/(80515620864000*b^2*Sqrt[3003*Pi]) + 
      (1911933159977*d^12*K0^2*M^4*u^8)/(1610312417280000*b^2*
        Sqrt[3003*Pi]) + (10707513841*d^14*K0^2*M^4*u^8)/
       (230044631040000*b^2*Sqrt[3003*Pi]) - (18170121091*d^16*K0^2*M^4*u^8)/
       (230044631040000*b^2*Sqrt[3003*Pi]) + 
      (2470745569167769*d^4*K1^2*M^4*u^8)/(35426873180160000*b^2*
        Sqrt[3003*Pi]) + (5074816571288843*d^6*K1^2*M^4*u^8)/
       (35426873180160000*b^2*Sqrt[3003*Pi]) - 
      (4282893502527659*d^8*K1^2*M^4*u^8)/(35426873180160000*b^2*
        Sqrt[3003*Pi]) - (36295722131*d^10*K1^2*M^4*u^8)/
       (44730900480000*b^2*Sqrt[3003*Pi]) + (1054493013083*d^12*K1^2*M^4*u^8)/
       (1073541611520000*b^2*Sqrt[3003*Pi]) - (26475099421*d^14*K1^2*M^4*u^8)/
       (153363087360000*b^2*Sqrt[3003*Pi]) + (5483245657*d^16*K1^2*M^4*u^8)/
       (153363087360000*b^2*Sqrt[3003*Pi]) - (4120301*d^18*K1^2*M^4*u^8)/
       (20448411648000*b^2*Sqrt[3003*Pi]) + 
      (19915411949*d^10*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^9)/
       (80515620864000*b^2) - (261972657853*d^12*K0*K1*M^4*Sqrt[13/(231*Pi)]*
        u^9)/(2415468625920000*b^2) - (123465564371*K0*K1*M^4*u^9)/
       (50609818828800*b^2*Sqrt[3003*Pi]) - 
      (5421272121367523*d^2*K0*K1*M^4*u^9)/(159420929310720000*b^2*
        Sqrt[3003*Pi]) + (2589678294220613*d^4*K0*K1*M^4*u^9)/
       (79710464655360000*b^2*Sqrt[3003*Pi]) + 
      (3776464653746333*d^6*K0*K1*M^4*u^9)/(79710464655360000*b^2*
        Sqrt[3003*Pi]) - (397061529047929*d^8*K0*K1*M^4*u^9)/
       (8856718295040000*b^2*Sqrt[3003*Pi]) - (556428227*d^14*K0*K1*M^4*u^9)/
       (2143272960000*b^2*Sqrt[3003*Pi]) + (31924253*d^16*K0*K1*M^4*u^9)/
       (92610560000*b^2*Sqrt[3003*Pi]) + (78839071*d^18*K0*K1*M^4*u^9)/
       (5112102912000*b^2*Sqrt[3003*Pi]) - 
      (28617679*d^18*K0^2*M^4*Sqrt[11/(273*Pi)]*u^10)/(18403570483200*b^2) - 
      (3412217546593*d^8*K1^2*M^4*Sqrt[13/(231*Pi)]*u^10)/
       (8390575226880000*b^2) - (101101212899*d^14*K1^2*M^4*Sqrt[13/(231*Pi)]*
        u^10)/(5176004198400000*b^2) - (740619717130043*d^2*K0^2*M^4*u^10)/
       (318841858621440000*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (16160725135209751*d^2*K1^2*M^4*u^10)/(4782627879321600000*Sqrt[3003]*
        b^2*Sqrt[Pi]) - (559737922501*K0^2*M^4*u^10)/(2952239431680000*b^2*
        Sqrt[3003*Pi]) + (8865704527949*d^4*K0^2*M^4*u^10)/
       (2898562351104000*b^2*Sqrt[3003*Pi]) + 
      (660417189611*d^6*K0^2*M^4*u^10)/(267934334976000*b^2*Sqrt[3003*Pi]) - 
      (3359036964029*d^8*K0^2*M^4*u^10)/(708537463603200*b^2*Sqrt[3003*Pi]) + 
      (1175963845649*d^10*K0^2*M^4*u^10)/(805156208640000*b^2*
        Sqrt[3003*Pi]) + (5445589271009*d^12*K0^2*M^4*u^10)/
       (4830937251840000*b^2*Sqrt[3003*Pi]) - 
      (16272363031*d^14*K0^2*M^4*u^10)/(27605355724800*b^2*Sqrt[3003*Pi]) - 
      (57847672957*d^16*K0^2*M^4*u^10)/(230044631040000*b^2*Sqrt[3003*Pi]) - 
      (127165834347577*K1^2*M^4*u^10)/(434784352665600000*b^2*
        Sqrt[3003*Pi]) + (5682444873672767*d^4*K1^2*M^4*u^10)/
       (1195656969830400000*b^2*Sqrt[3003*Pi]) + 
      (703658019367739*d^6*K1^2*M^4*u^10)/(239131393966080000*b^2*
        Sqrt[3003*Pi]) + (3089423834513*d^10*K1^2*M^4*u^10)/
       (3813897830400000*b^2*Sqrt[3003*Pi]) + 
      (31272425348543*d^12*K1^2*M^4*u^10)/(36232029388800000*b^2*
        Sqrt[3003*Pi]) - (607025850097*d^16*K1^2*M^4*u^10)/
       (4140803358720000*b^2*Sqrt[3003*Pi]) - (7863819401*d^18*K1^2*M^4*u^10)/
       (828160671744000*b^2*Sqrt[3003*Pi]) + 
      (51236973956017*d^6*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^11)/
       (478262787932160000*b^2) + (3886577*d^18*K0*K1*M^4*Sqrt[13/(231*Pi)]*
        u^11)/(2783733350400*b^2) - (744478722455329*K0*K1*M^4*u^11)/
       (9565255758643200000*b^2*Sqrt[3003*Pi]) - 
      (8149646046762047*d^2*K0*K1*M^4*u^11)/(9565255758643200000*b^2*
        Sqrt[3003*Pi]) + (423412749760477*d^4*K0*K1*M^4*u^11)/
       (341616277094400000*b^2*Sqrt[3003*Pi]) - 
      (67128097297907*d^8*K0*K1*M^4*u^11)/(106280619540480000*b^2*
        Sqrt[3003*Pi]) - (256904101672721*d^10*K0*K1*M^4*u^11)/
       (144928117555200000*b^2*Sqrt[3003*Pi]) - 
      (27929377295129*d^12*K0*K1*M^4*u^11)/(72464058777600000*b^2*
        Sqrt[3003*Pi]) + (8487054876491*d^14*K0*K1*M^4*u^11)/
       (10352008396800000*b^2*Sqrt[3003*Pi]) + 
      (2065091925997*d^16*K0*K1*M^4*u^11)/(8281606717440000*b^2*
        Sqrt[3003*Pi]) - (554277517*d^18*K1^2*M^4*Sqrt[7/(429*Pi)]*u^12)/
       (1183086673920000*b^2) - (203313744461*d^14*K0^2*M^4*Sqrt[11/(273*Pi)]*
        u^12)/(10352008396800000*b^2) - (3584213*d^18*K0^2*M^4*
        Sqrt[11/(273*Pi)]*u^12)/(9464693391360*b^2) - 
      (8378842877*d^16*K1^2*M^4*Sqrt[11/(273*Pi)]*u^12)/
       (2070401679360000*b^2) + (67745458993*d^8*K0^2*M^4*Sqrt[13/(231*Pi)]*
        u^12)/(3985523232768000*b^2) - (3638591339*d^16*K0^2*M^4*
        Sqrt[13/(231*Pi)]*u^12)/(828160671744000*b^2) - 
      (5205818104717*d^6*K1^2*M^4*Sqrt[13/(231*Pi)]*u^12)/
       (478262787932160000*b^2) - (50885432562253*d^2*K0^2*M^4*u^12)/
       (869568705331200000*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (3081128916737*d^2*K1^2*M^4*u^12)/(46208965017600000*Sqrt[3003]*b^2*
        Sqrt[Pi]) - (2273478057733*K0^2*M^4*u^12)/(434784352665600000*b^2*
        Sqrt[3003*Pi]) - (5578803970693*d^4*K0^2*M^4*u^12)/
       (103970171289600000*b^2*Sqrt[3003*Pi]) - 
      (121048013096273*d^6*K0^2*M^4*u^12)/(478262787932160000*b^2*
        Sqrt[3003*Pi]) + (74373883013431*d^10*K0^2*M^4*u^12)/
       (144928117555200000*b^2*Sqrt[3003*Pi]) - 
      (6255359550281*d^12*K0^2*M^4*u^12)/(72464058777600000*b^2*
        Sqrt[3003*Pi]) - (5983369646431*K1^2*M^4*u^12)/
       (1195656969830400000*b^2*Sqrt[3003*Pi]) - 
      (57073375936627*d^4*K1^2*M^4*u^12)/(2391313939660800000*b^2*
        Sqrt[3003*Pi]) + (51770570229319*d^8*K1^2*M^4*u^12)/
       (478262787932160000*b^2*Sqrt[3003*Pi]) + 
      (58029848846863*d^10*K1^2*M^4*u^12)/(144928117555200000*b^2*
        Sqrt[3003*Pi]) - (4071034593013*d^12*K1^2*M^4*u^12)/
       (72464058777600000*b^2*Sqrt[3003*Pi]) - 
      (247890519049*d^14*K1^2*M^4*u^12)/(1478858342400000*b^2*
        Sqrt[3003*Pi]) - (11077088441*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^13)/
       (199276161638400000*b^2) + (25490957*d^18*K0*K1*M^4*Sqrt[13/(231*Pi)]*
        u^13)/(172533473280000*b^2) + (3667499545903*d^2*K0*K1*M^4*u^13)/
       (597828484915200000*b^2*Sqrt[3003*Pi]) + 
      (11799320122841*d^4*K0*K1*M^4*u^13)/(99638080819200000*b^2*
        Sqrt[3003*Pi]) + (9776801731559*d^6*K0*K1*M^4*u^13)/
       (99638080819200000*b^2*Sqrt[3003*Pi]) - 
      (3865851077609*d^8*K0*K1*M^4*u^13)/(18682140153600000*b^2*
        Sqrt[3003*Pi]) - (243049357361*d^10*K0*K1*M^4*u^13)/
       (1132250918400000*b^2*Sqrt[3003*Pi]) + 
      (8535764521*d^12*K0*K1*M^4*u^13)/(131275468800000*b^2*Sqrt[3003*Pi]) + 
      (136206916229*d^14*K0*K1*M^4*u^13)/(1294001049600000*b^2*
        Sqrt[3003*Pi]) + (525809327*d^16*K0*K1*M^4*u^13)/
       (19170385920000*b^2*Sqrt[3003*Pi]) - 
      (15580739521*d^2*K0^2*M^4*Sqrt[13/(231*Pi)]*u^14)/
       (159420929310720000*b^2) - (6305714113*d^4*K0^2*M^4*Sqrt[13/(231*Pi)]*
        u^14)/(10869608816640000*b^2) - (2899402500299*d^2*K1^2*M^4*u^14)/
       (2391313939660800000*Sqrt[3003]*b^2*Sqrt[Pi]) - 
      (4363051883*K0^2*M^4*u^14)/(95652557586432000*b^2*Sqrt[3003*Pi]) - 
      (6605732649713*d^6*K0^2*M^4*u^14)/(597828484915200000*b^2*
        Sqrt[3003*Pi]) + (19379145758587*d^8*K0^2*M^4*u^14)/
       (1195656969830400000*b^2*Sqrt[3003*Pi]) + 
      (787117434991*d^10*K0^2*M^4*u^14)/(36232029388800000*b^2*
        Sqrt[3003*Pi]) - (94676085943*d^12*K0^2*M^4*u^14)/
       (18116014694400000*b^2*Sqrt[3003*Pi]) - 
      (25807058863*d^14*K0^2*M^4*u^14)/(2588002099200000*b^2*Sqrt[3003*Pi]) - 
      (5490619177*d^16*K0^2*M^4*u^14)/(2070401679360000*b^2*Sqrt[3003*Pi]) - 
      (362612881*d^18*K0^2*M^4*u^14)/(2070401679360000*b^2*Sqrt[3003*Pi]) - 
      (6547574669*K1^2*M^4*u^14)/(140665525862400000*b^2*Sqrt[3003*Pi]) - 
      (4063215380527*d^4*K1^2*M^4*u^14)/(597828484915200000*b^2*
        Sqrt[3003*Pi]) - (1976281916519*d^6*K1^2*M^4*u^14)/
       (199276161638400000*b^2*Sqrt[3003*Pi]) + 
      (1048043603449*d^8*K1^2*M^4*u^14)/(70332762931200000*b^2*
        Sqrt[3003*Pi]) + (78041612783*d^10*K1^2*M^4*u^14)/
       (4025781043200000*b^2*Sqrt[3003*Pi]) - (5910614273*d^12*K1^2*M^4*u^14)/
       (1207734312960000*b^2*Sqrt[3003*Pi]) - (658392569*d^14*K1^2*M^4*u^14)/
       (73942917120000*b^2*Sqrt[3003*Pi]) - (108534427*d^16*K1^2*M^4*u^14)/
       (46008926208000*b^2*Sqrt[3003*Pi]) - (36049633*d^18*K1^2*M^4*u^14)/
       (230044631040000*b^2*Sqrt[3003*Pi]) + 
      (43406231*d^14*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^15)/
       (215666841600000*b^2) + (14316859*d^16*K0*K1*M^4*Sqrt[11/(273*Pi)]*
        u^15)/(258800209920000*b^2) - (529304407*K0*K1*M^4*u^15)/
       (298914242457600000*b^2*Sqrt[3003*Pi]) + 
      (3421430813*d^2*K0*K1*M^4*u^15)/(28468023091200000*b^2*Sqrt[3003*Pi]) + 
      (228171534839*d^4*K0*K1*M^4*u^15)/(149457121228800000*b^2*
        Sqrt[3003*Pi]) + (351429926377*d^6*K0*K1*M^4*u^15)/
       (149457121228800000*b^2*Sqrt[3003*Pi]) - 
      (199941939167*d^8*K0*K1*M^4*u^15)/(74728560614400000*b^2*
        Sqrt[3003*Pi]) - (977108113*d^10*K0*K1*M^4*u^15)/
       (201289052160000*b^2*Sqrt[3003*Pi]) + (1015531031*d^12*K0*K1*M^4*u^15)/
       (1509667891200000*b^2*Sqrt[3003*Pi]) + (19796411*d^18*K0*K1*M^4*u^15)/
       (517600419840000*b^2*Sqrt[3003*Pi]) - 
      (1086329*d^14*K0^2*M^4*Sqrt[7/(429*Pi)]*u^16)/(89005363200000*b^2) - 
      (296623*d^18*K0^2*M^4*Sqrt[11/(273*Pi)]*u^16)/(10467030712320000*b^2) - 
      (2437*K0^2*M^4*Sqrt[13/(231*Pi)]*u^16)/(13227566284800000*b^2) - 
      (273463*K1^2*M^4*Sqrt[13/(231*Pi)]*u^16)/(1309529062195200000*b^2) - 
      (109364159*d^2*K0^2*M^4*u^16)/(25992542822400000*Sqrt[3003]*b^2*
        Sqrt[Pi]) - (2457439597*d^2*K1^2*M^4*u^16)/(597828484915200000*
        Sqrt[3003]*b^2*Sqrt[Pi]) - (102851171*K0^2*M^4*u^16)/
       (1100004412243968000*b^2*Sqrt[3003*Pi]) - 
      (5804204981*d^4*K0^2*M^4*u^16)/(149457121228800000*b^2*Sqrt[3003*Pi]) - 
      (1525227287*d^6*K0^2*M^4*u^16)/(16606346803200000*b^2*Sqrt[3003*Pi]) + 
      (839053049*d^8*K0^2*M^4*u^16)/(12996271411200000*b^2*Sqrt[3003*Pi]) + 
      (339223673*d^10*K0^2*M^4*u^16)/(1811601469440000*b^2*Sqrt[3003*Pi]) - 
      (1858783*d^12*K0^2*M^4*u^16)/(238368614400000*b^2*Sqrt[3003*Pi]) + 
      (453931*d^14*K0^2*M^4*u^16)/(224293515264000*b^2*Sqrt[3003*Pi]) - 
      (77617*d^16*K0^2*M^4*u^16)/(3214909440000*b^2*Sqrt[3003*Pi]) - 
      (7297243*d^18*K0^2*M^4*u^16)/(6280218427392000*b^2*Sqrt[3003*Pi]) - 
      (102851171*K1^2*M^4*u^16)/(1100004412243968000*b^2*Sqrt[3003*Pi]) - 
      (243083047*d^4*K1^2*M^4*u^16)/(6498135705600000*b^2*Sqrt[3003*Pi]) - 
      (176385017*d^6*K1^2*M^4*u^16)/(1992761616384000*b^2*Sqrt[3003*Pi]) + 
      (3761372543*d^8*K1^2*M^4*u^16)/(59782848491520000*b^2*Sqrt[3003*Pi]) + 
      (1630413089*d^10*K1^2*M^4*u^16)/(9058007347200000*b^2*Sqrt[3003*Pi]) - 
      (37243529*d^12*K1^2*M^4*u^16)/(4529003673600000*b^2*Sqrt[3003*Pi]) - 
      (17267423*d^14*K1^2*M^4*u^16)/(215666841600000*b^2*Sqrt[3003*Pi]) - 
      (11950597*d^16*K1^2*M^4*u^16)/(517600419840000*b^2*Sqrt[3003*Pi]) - 
      (729439*d^18*K1^2*M^4*u^16)/(517600419840000*b^2*Sqrt[3003*Pi]) - 
      (583*d^16*K0*K1*M^4*Sqrt[11/(273*Pi)]*u^17)/(16175013120000*b^2) - 
      (K0*K1*M^4*Sqrt[13/(231*Pi)]*u^17)/(21181564800000*b^2) + 
      (743*d^2*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^17)/(49423651200000*b^2) + 
      (24581*d^4*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^17)/(111203215200000*b^2) + 
      (11507*d^6*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^17)/(22240643040000*b^2) - 
      (2263*d^8*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^17)/(8896257216000*b^2) - 
      (3251*d^10*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^17)/(2888395200000*b^2) - 
      (673*d^12*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^17)/(10109383200000*b^2) + 
      (5249*d^14*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^17)/(10109383200000*b^2) + 
      (d^18*K0*K1*M^4*Sqrt[13/(231*Pi)]*u^17)/(99845760000*b^2) + 
      (13621*d^16*K0*K1*M^4*u^17)/(5391671040000*b^2*Sqrt[3003*Pi]) - 
      (K0^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(508357555200000*b^2) - 
      (53*d^6*K0^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(11553580800000*b^2) + 
      (377*d^8*K0^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(254178777600000*b^2) + 
      (13*d^10*K0^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(1359244800000*b^2) + 
      (13*d^12*K0^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(11553580800000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(616190976000*b^2) - 
      (d^18*K0^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(9242864640000*b^2) - 
      (K1^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(508357555200000*b^2) - 
      (53*d^6*K1^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(11553580800000*b^2) + 
      (377*d^8*K1^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(254178777600000*b^2) + 
      (13*d^10*K1^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(1359244800000*b^2) + 
      (13*d^12*K1^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(11553580800000*b^2) - 
      (d^16*K1^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(616190976000*b^2) - 
      (d^18*K1^2*M^4*Sqrt[13/(231*Pi)]*u^18)/(9242864640000*b^2) - 
      (d^2*K0^2*M^4*Sqrt[91/(33*Pi)]*u^18)/(56484172800000*b^2) - 
      (d^4*K0^2*M^4*Sqrt[91/(33*Pi)]*u^18)/(4707014400000*b^2) - 
      (7*d^14*K0^2*M^4*Sqrt[91/(33*Pi)]*u^18)/(11553580800000*b^2) - 
      (d^2*K1^2*M^4*Sqrt[91/(33*Pi)]*u^18)/(56484172800000*b^2) - 
      (d^4*K1^2*M^4*Sqrt[91/(33*Pi)]*u^18)/(4707014400000*b^2) - 
      (7*d^14*K1^2*M^4*Sqrt[91/(33*Pi)]*u^18)/(11553580800000*b^2))/Pi}, 2, 
   15, 1], SeriesData[p, 0, {(-1/32*(K0^2*M^5*Sqrt[Pi/3003]*u^3)/b^3 - 
      (5*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(32*b^3) + 
      (K1^2*M^5*Sqrt[Pi/3003]*u^3)/(4*b^3) - 
      (19*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(8*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(32*b^3) + 
      (3*d^4*K0^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(32*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/231]*u^3)/(16*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(21*Pi)/143]*u^3)/(16*b^3) + 
      (43*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(192*b^3) + 
      (139*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(192*b^3) + 
      (25*d^6*K0*K1*M^5*Sqrt[(3*Pi)/1001]*u^4)/(64*b^3) - 
      (37*d^4*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^4)/(192*b^3) + 
      (5*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(48*b^3) + 
      (47*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(192*b^3) + 
      (29*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(64*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(2*b^3) - 
      (19*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(64*b^3) - 
      (K1^2*M^5*Sqrt[(3*Pi)/1001]*u^5)/(32*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(7*Pi)/429]*u^5)/(64*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(77*Pi)/39]*u^5)/(96*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(12*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(6*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(12*b^3) + 
      (K0^2*M^5*Sqrt[Pi/3003]*u^7)/(12*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(6*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(12*b^3) - 
      (K1^2*M^5*Sqrt[Pi/3003]*u^7)/(12*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(6*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(12*b^3))/Pi, 0, 
    ((K1*M^5*Sqrt[(3*Pi)/1001]*u)/(4*b^3*E^u) - 
      (19*d^4*K1*M^5*Sqrt[(3*Pi)/1001]*u)/(8*b^3*E^u) + 
      (3*d^6*K1*M^5*Sqrt[(21*Pi)/143]*u)/(16*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(39*Pi)/77]*u)/(16*b^3*E^u) + 
      (K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(8*b^3*E^u) - 
      (19*d^4*K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(16*b^3*E^u) + 
      (K1*M^5*Sqrt[(3*Pi)/1001]*u^2)/(4*b^3*E^u) - 
      (19*d^4*K1*M^5*Sqrt[(3*Pi)/1001]*u^2)/(8*b^3*E^u) + 
      (3*d^6*K0*M^5*Sqrt[(21*Pi)/143]*u^2)/(32*b^3*E^u) + 
      (3*d^6*K1*M^5*Sqrt[(21*Pi)/143]*u^2)/(16*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[(39*Pi)/77]*u^2)/(32*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(39*Pi)/77]*u^2)/(16*b^3*E^u) - 
      (799*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(480*b^3) + 
      (1427*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(1920*b^3) + 
      (89*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(768*b^3) + 
      (41*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(96*b^3) + 
      (1087*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(1920*b^3) + 
      (1847*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(640*b^3) + 
      (K0*M^5*Sqrt[(3*Pi)/1001]*u^3)/(8*b^3*E^u) - 
      (19*d^4*K0*M^5*Sqrt[(3*Pi)/1001]*u^3)/(16*b^3*E^u) + 
      (5*K1*M^5*Sqrt[(3*Pi)/1001]*u^3)/(64*b^3*E^u) + 
      (23*d^2*K1*M^5*Sqrt[(3*Pi)/1001]*u^3)/(64*b^3*E^u) - 
      (61*d^4*K1*M^5*Sqrt[(3*Pi)/1001]*u^3)/(64*b^3*E^u) + 
      (31*K0^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(1280*b^3) - 
      (863*d^4*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(1920*b^3) - 
      (67*d^8*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(640*b^3) + 
      (37*d^2*K0^2*M^5*Sqrt[(11*Pi)/273]*u^3)/(640*b^3) + 
      (3*d^6*K0*M^5*Sqrt[(21*Pi)/143]*u^3)/(32*b^3*E^u) + 
      (3*d^6*K1*M^5*Sqrt[(33*Pi)/91]*u^3)/(64*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[(39*Pi)/77]*u^3)/(32*b^3*E^u) + 
      (5*d^2*K0*M^5*Sqrt[Pi/3003]*u^4)/(16*b^3*E^u) - 
      (59*d^4*K0*M^5*Sqrt[Pi/3003]*u^4)/(32*b^3*E^u) - 
      (17*K1*M^5*Sqrt[Pi/3003]*u^4)/(64*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/3003]*u^4)/(64*b^3*E^u) + 
      (96839*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(115200*b^3) + 
      (7471*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(3600*b^3) - 
      (46037*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(6400*b^3) + 
      (3*d^6*K0*M^5*Sqrt[(3*Pi)/1001]*u^4)/(8*b^3*E^u) + 
      (7*d^4*K1*M^5*Sqrt[(7*Pi)/429]*u^4)/(64*b^3*E^u) - 
      (1091*d^8*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^4)/(23040*b^3) + 
      (K0*M^5*Sqrt[(13*Pi)/231]*u^4)/(32*b^3*E^u) + 
      (1063*d^6*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^4)/(2880*b^3) - 
      (d^6*K1*M^5*Sqrt[(33*Pi)/91]*u^4)/(64*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/3003]*u^5)/(16*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/3003]*u^5)/(8*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/3003]*u^5)/(16*b^3*E^u) + 
      (40681*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(115200*b^3) - 
      (45901*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(38400*b^3) + 
      (21271*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(23040*b^3) - 
      (4217*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(23040*b^3) + 
      (K1*M^5*Sqrt[Pi/3003]*u^5)/(16*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/3003]*u^5)/(8*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/3003]*u^5)/(16*b^3*E^u) + 
      (4177*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(10800*b^3) + 
      (573737*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(345600*b^3) - 
      (1459951*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(345600*b^3) + 
      (44269*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(23040*b^3) + 
      (281*d^8*K1^2*M^5*Sqrt[(7*Pi)/429]*u^5)/(7680*b^3) + 
      (113*K0^2*M^5*Sqrt[(13*Pi)/231]*u^5)/(14400*b^3) + 
      (K0*M^5*Sqrt[Pi/3003]*u^6)/(4*b^3*E^u) - (d^2*K0*M^5*Sqrt[Pi/3003]*u^6)/
       (2*b^3*E^u) + (d^4*K0*M^5*Sqrt[Pi/3003]*u^6)/(4*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/3003]*u^6)/(4*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (2*b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi/3003]*u^6)/(4*b^3*E^u) + 
      (24533*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(86400*b^3) + 
      (17*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(160*b^3) + 
      (1913*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^6)/(86400*b^3) - 
      (11437*d^4*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^6)/(86400*b^3) + 
      (169*d^6*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^6)/(5760*b^3) + 
      (1733*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(86400*b^3) + 
      (15371*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(86400*b^3) - 
      (859*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(5760*b^3) + 
      (103*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(5760*b^3) + 
      (61*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(864*b^3) + 
      (521*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(17280*b^3) + 
      (107*d^6*K1^2*M^5*Sqrt[(7*Pi)/429]*u^7)/(5760*b^3) + 
      (17*d^8*K1^2*M^5*Sqrt[(7*Pi)/429]*u^7)/(5760*b^3) - 
      (131*K0^2*M^5*Sqrt[(11*Pi)/273]*u^7)/(21600*b^3) - 
      (79*d^4*K1^2*M^5*Sqrt[(11*Pi)/273]*u^7)/(3456*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(900*b^3) + 
      (2*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(225*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(180*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^8)/(450*b^3))/Pi, 
    (((I/96)*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^3)/b^3 + 
      ((I/32)*d^6*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^3)/b^3 - 
      ((I/80)*d^2*K0*K1*M^5*Sqrt[21/(143*Pi)]*u^3)/b^3 + 
      (((3*I)/80)*d^4*K0*K1*M^5*Sqrt[21/(143*Pi)]*u^3)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/3003]*u^3)/(16*b^3) - 
      (5*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(16*b^3) + 
      (K1^2*M^5*Sqrt[Pi/3003]*u^3)/(2*b^3) - 
      (19*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(4*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(16*b^3) + 
      (3*d^4*K0^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(16*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/231]*u^3)/(8*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(21*Pi)/143]*u^3)/(8*b^3) - 
      (((97*I)/480)*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) - 
      (((25*I)/32)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) + 
      ((I/20)*d^6*K1^2*M^5*Sqrt[7/(429*Pi)]*u^4)/b^3 + 
      ((I/192)*K0^2*M^5*Sqrt[11/(273*Pi)]*u^4)/b^3 - 
      (((5*I)/192)*d^4*K0^2*M^5*Sqrt[11/(273*Pi)]*u^4)/b^3 + 
      ((I/64)*d^6*K0^2*M^5*Sqrt[11/(273*Pi)]*u^4)/b^3 - 
      (((5*I)/576)*K1^2*M^5*Sqrt[11/(273*Pi)]*u^4)/b^3 - 
      (((5*I)/576)*d^2*K1^2*M^5*Sqrt[11/(273*Pi)]*u^4)/b^3 - 
      (((137*I)/240)*d^4*K1^2*M^5*Sqrt[11/(273*Pi)]*u^4)/b^3 - 
      ((I/160)*d^2*K0^2*M^5*Sqrt[21/(143*Pi)]*u^4)/b^3 + 
      (43*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(96*b^3) + 
      (139*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(96*b^3) + 
      (25*d^6*K0*K1*M^5*Sqrt[(3*Pi)/1001]*u^4)/(32*b^3) - 
      (37*d^4*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^4)/(96*b^3) - 
      (((97*I)/960)*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((653*I)/960)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((25*I)/64)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((527*I)/2880)*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((779*I)/2880)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((17*I)/3)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      ((I/36)*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^5)/b^3 - 
      (((17*I)/576)*d^2*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^5)/b^3 - 
      (((17*I)/192)*d^6*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^5)/b^3 - 
      ((I/40)*d^4*K0*K1*M^5*Sqrt[77/(39*Pi)]*u^5)/b^3 + 
      (5*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(24*b^3) + 
      (47*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(96*b^3) + 
      (29*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(32*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/3003]*u^5)/b^3 - 
      (19*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(32*b^3) - 
      (K1^2*M^5*Sqrt[(3*Pi)/1001]*u^5)/(16*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(7*Pi)/429]*u^5)/(32*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(77*Pi)/39]*u^5)/(48*b^3) + 
      (((59*I)/90)*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + 
      (((439*I)/576)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + 
      (((2027*I)/960)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + 
      ((I/10)*d^6*K0^2*M^5*Sqrt[7/(429*Pi)]*u^6)/b^3 - 
      ((I/10)*d^6*K1^2*M^5*Sqrt[7/(429*Pi)]*u^6)/b^3 - 
      ((I/36)*K0^2*M^5*Sqrt[11/(273*Pi)]*u^6)/b^3 + 
      (((5*I)/144)*K1^2*M^5*Sqrt[11/(273*Pi)]*u^6)/b^3 - 
      ((I/20)*d^4*K0^2*M^5*Sqrt[21/(143*Pi)]*u^6)/b^3 - 
      ((I/144)*d^4*K1^2*M^5*Sqrt[143/(21*Pi)]*u^6)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(6*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(3*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(6*b^3) + (((59*I)/90)*K0^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) - (((527*I)/720)*K1^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) + (((1471*I)/720)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) + (K0^2*M^5*Sqrt[Pi/3003]*u^7)/(6*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(3*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(6*b^3) - (K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (6*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(3*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(6*b^3))/Pi, 
    ((1061*d^2*K1*M^5*Sqrt[Pi/3003]*u)/(320*b^3*E^u) - 
      (1087*d^4*K1*M^5*Sqrt[Pi/3003]*u)/(80*b^3*E^u) + 
      (1091*d^6*K1*M^5*Sqrt[(3*Pi)/1001]*u)/(320*b^3*E^u) + 
      (K1*M^5*Sqrt[(7*Pi)/429]*u)/(4*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(273*Pi)/11]*u)/(160*b^3*E^u) + 
      (719*K0*M^5*Sqrt[Pi/3003]*u^2)/(640*b^3*E^u) + 
      (4009*d^6*K0*M^5*Sqrt[Pi/3003]*u^2)/(640*b^3*E^u) - 
      (491*d^8*K0*M^5*Sqrt[Pi/3003]*u^2)/(640*b^3*E^u) + 
      (1061*d^2*K1*M^5*Sqrt[Pi/3003]*u^2)/(320*b^3*E^u) - 
      (1087*d^4*K1*M^5*Sqrt[Pi/3003]*u^2)/(80*b^3*E^u) - 
      (971*d^4*K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(320*b^3*E^u) + 
      (1091*d^6*K1*M^5*Sqrt[(3*Pi)/1001]*u^2)/(320*b^3*E^u) + 
      (227*d^2*K0*M^5*Sqrt[(7*Pi)/429]*u^2)/(640*b^3*E^u) + 
      (K1*M^5*Sqrt[(7*Pi)/429]*u^2)/(4*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(273*Pi)/11]*u^2)/(160*b^3*E^u) + 
      (719*K0*M^5*Sqrt[Pi/3003]*u^3)/(640*b^3*E^u) + 
      (4009*d^6*K0*M^5*Sqrt[Pi/3003]*u^3)/(640*b^3*E^u) - 
      (491*d^8*K0*M^5*Sqrt[Pi/3003]*u^3)/(640*b^3*E^u) - 
      (270401*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(1044480*b^3) - 
      (1601477*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(1044480*b^3) + 
      (536329*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(174080*b^3) - 
      (8513*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(1044480*b^3) + 
      (49919*K1*M^5*Sqrt[Pi/3003]*u^3)/(38400*b^3*E^u) + 
      (70201*d^2*K1*M^5*Sqrt[Pi/3003]*u^3)/(19200*b^3*E^u) - 
      (18859*d^4*K1*M^5*Sqrt[Pi/3003]*u^3)/(1600*b^3*E^u) - 
      (49157*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(43520*b^3) - 
      (28627*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(6144*b^3) + 
      (39839*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(3264*b^3) - 
      (1539311*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(261120*b^3) - 
      (971*d^4*K0*M^5*Sqrt[(3*Pi)/1001]*u^3)/(320*b^3*E^u) - 
      (86573*d^8*K0^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(348160*b^3) + 
      (227*d^2*K0*M^5*Sqrt[(7*Pi)/429]*u^3)/(640*b^3*E^u) + 
      (497*d^10*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(174080*b^3) - 
      (8461*d^6*K0^2*M^5*Sqrt[(11*Pi)/273]*u^3)/(174080*b^3) + 
      (517*d^6*K1*M^5*Sqrt[(11*Pi)/273]*u^3)/(768*b^3*E^u) - 
      (401*d^8*K1*M^5*Sqrt[(11*Pi)/273]*u^3)/(7680*b^3*E^u) - 
      (2143*d^8*K1^2*M^5*Sqrt[(11*Pi)/273]*u^3)/(43520*b^3) - 
      (24113*d^4*K0*M^5*Sqrt[Pi/3003]*u^4)/(6400*b^3*E^u) + 
      (10433*d^6*K0*M^5*Sqrt[Pi/3003]*u^4)/(3840*b^3*E^u) - 
      (313*d^8*K0*M^5*Sqrt[Pi/3003]*u^4)/(960*b^3*E^u) + 
      (10783*d^6*K1*M^5*Sqrt[Pi/3003]*u^4)/(3840*b^3*E^u) + 
      (2117*d^8*K1*M^5*Sqrt[Pi/3003]*u^4)/(7680*b^3*E^u) - 
      (74805377*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(31334400*b^3) + 
      (134374433*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(5222400*b^3) - 
      (84061333*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(31334400*b^3) - 
      (40837*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(10444800*b^3) + 
      (5949*d^2*K1*M^5*Sqrt[(3*Pi)/1001]*u^4)/(6400*b^3*E^u) + 
      (1889*d^2*K0*M^5*Sqrt[(7*Pi)/429]*u^4)/(19200*b^3*E^u) + 
      (1201*K0*M^5*Sqrt[(11*Pi)/273]*u^4)/(19200*b^3*E^u) - 
      (2687*d^4*K1*M^5*Sqrt[(11*Pi)/273]*u^4)/(4800*b^3*E^u) + 
      (281*K1*M^5*Sqrt[(13*Pi)/231]*u^4)/(12800*b^3*E^u) - 
      (25620647*d^2*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^4)/(31334400*b^3) - 
      (1726313*d^6*K0*K1*M^5*Sqrt[(91*Pi)/33]*u^4)/(15667200*b^3) + 
      (4091*K0*M^5*Sqrt[Pi/3003]*u^5)/(19200*b^3*E^u) - 
      (97*d^2*K0*M^5*Sqrt[Pi/3003]*u^5)/(19200*b^3*E^u) - 
      (10469*d^4*K0*M^5*Sqrt[Pi/3003]*u^5)/(19200*b^3*E^u) - 
      (5842189*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(7833600*b^3) - 
      (93046753*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(31334400*b^3) + 
      (1234327*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(163200*b^3) - 
      (50723329*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(15667200*b^3) - 
      (4762061*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(7833600*b^3) - 
      (26791*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(10444800*b^3) + 
      (659*d^2*K1*M^5*Sqrt[Pi/3003]*u^5)/(19200*b^3*E^u) - 
      (4573*d^4*K1*M^5*Sqrt[Pi/3003]*u^5)/(4800*b^3*E^u) + 
      (619*d^6*K1*M^5*Sqrt[Pi/3003]*u^5)/(1280*b^3*E^u) + 
      (269*d^8*K1*M^5*Sqrt[Pi/3003]*u^5)/(2560*b^3*E^u) - 
      (242556647*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(329011200*b^3) - 
      (3612056257*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(658022400*b^3) + 
      (1778595719*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(164505600*b^3) - 
      (21090131*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(9400320*b^3) - 
      (21667697*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(9400320*b^3) - 
      (690439*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(18800640*b^3) + 
      (139*d^6*K0*M^5*Sqrt[(7*Pi)/429]*u^5)/(3840*b^3*E^u) + 
      (23*d^8*K0*M^5*Sqrt[(7*Pi)/429]*u^5)/(1920*b^3*E^u) + 
      (1151*K1*M^5*Sqrt[(11*Pi)/273]*u^5)/(38400*b^3*E^u) - 
      (31027*d^2*K0*M^5*Sqrt[Pi/3003]*u^6)/(44800*b^3*E^u) + 
      (97973*d^4*K0*M^5*Sqrt[Pi/3003]*u^6)/(134400*b^3*E^u) - 
      (1181*d^6*K0*M^5*Sqrt[Pi/3003]*u^6)/(3840*b^3*E^u) + 
      (151*d^8*K0*M^5*Sqrt[Pi/3003]*u^6)/(3840*b^3*E^u) - 
      (52237*K1*M^5*Sqrt[Pi/3003]*u^6)/(201600*b^3*E^u) + 
      (343033*d^2*K1*M^5*Sqrt[Pi/3003]*u^6)/(403200*b^3*E^u) + 
      (53*d^8*K1*M^5*Sqrt[Pi/3003]*u^6)/(1280*b^3*E^u) - 
      (13699019*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(5140800*b^3) + 
      (136784203*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(20563200*b^3) - 
      (11469239*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(5875200*b^3) - 
      (13601509*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(11750400*b^3) - 
      (10537*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(345600*b^3) + 
      (1731*K0*M^5*Sqrt[(3*Pi)/1001]*u^6)/(22400*b^3*E^u) + 
      (137*d^6*K1*M^5*Sqrt[(7*Pi)/429]*u^6)/(3840*b^3*E^u) - 
      (32359*d^4*K1*M^5*Sqrt[(11*Pi)/273]*u^6)/(403200*b^3*E^u) - 
      (372539*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^6)/(4838400*b^3) - 
      (317*K0*M^5*Sqrt[Pi/3003]*u^7)/(5040*b^3*E^u) - 
      (19*d^4*K0*M^5*Sqrt[Pi/3003]*u^7)/(252*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/3003]*u^7)/(240*b^3*E^u) - 
      (40687771*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(164505600*b^3) + 
      (31097237*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(164505600*b^3) + 
      (21809467*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(82252800*b^3) - 
      (8293*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(1382400*b^3) + 
      (1627*K1*M^5*Sqrt[Pi/3003]*u^7)/(25200*b^3*E^u) - 
      (761*d^2*K1*M^5*Sqrt[Pi/3003]*u^7)/(6300*b^3*E^u) + 
      (82*d^4*K1*M^5*Sqrt[Pi/3003]*u^7)/(1575*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/3003]*u^7)/(240*b^3*E^u) + 
      (7091827*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(164505600*b^3) - 
      (628421*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(645120*b^3) + 
      (4798531*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(3046400*b^3) - 
      (106679*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(261120*b^3) - 
      (27371*d^10*K1^2*M^5*Sqrt[(7*Pi)/429]*u^7)/(23500800*b^3) - 
      (121853*d^6*K0^2*M^5*Sqrt[(11*Pi)/273]*u^7)/(11750400*b^3) + 
      (13*d^2*K0*M^5*Sqrt[(13*Pi)/231]*u^7)/(1260*b^3*E^u) - 
      (156881*d^8*K0^2*M^5*Sqrt[(13*Pi)/231]*u^7)/(23500800*b^3) - 
      (411167*d^8*K1^2*M^5*Sqrt[(13*Pi)/231]*u^7)/(23500800*b^3) - 
      (31609*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(2284800*b^3) - 
      (5455117*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(41126400*b^3) + 
      (471613*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(2056320*b^3) - 
      (5549*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(587520*b^3) - 
      (23587*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(5875200*b^3) - 
      (29129*d^8*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^8)/(2937600*b^3) - 
      (1018403*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(41126400*b^3) + 
      (316451*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(20563200*b^3) + 
      (16901*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(979200*b^3) - 
      (2153*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(5875200*b^3) - 
      (156979*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(13708800*b^3) - 
      (715271*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(41126400*b^3) + 
      (1110719*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(20563200*b^3) - 
      (6073*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(587520*b^3) - 
      (337*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(1175040*b^3) - 
      (6323*d^8*K0^2*M^5*Sqrt[(13*Pi)/231]*u^9)/(5875200*b^3) - 
      (263*d^8*K1^2*M^5*Sqrt[(13*Pi)/231]*u^9)/(235008*b^3) + 
      (1861*K0^2*M^5*Sqrt[(143*Pi)/21]*u^9)/(41126400*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(9520*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(525*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(20400*b^3) - 
      (19*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(20400*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[(3*Pi)/1001]*u^10)/(13600*b^3) - 
      (3*d^2*K0*K1*M^5*Sqrt[(33*Pi)/91]*u^10)/(95200*b^3) - 
      (K0^2*M^5*Sqrt[Pi/3003]*u^11)/(114240*b^3) - 
      (19*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(114240*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(19040*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(2720*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(5440*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(16320*b^3) - 
      (K1^2*M^5*Sqrt[Pi/3003]*u^11)/(114240*b^3) - 
      (19*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(114240*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(19040*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(2720*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(5440*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(16320*b^3))/Pi, 
    ((((3449*I)/11200)*d^2*K0*K1*M^5*Sqrt[3/(1001*Pi)]*u^3)/b^3 + 
      (((67*I)/640)*d^8*K0*K1*M^5*Sqrt[7/(429*Pi)]*u^3)/b^3 + 
      (((83*I)/13440)*K0*K1*M^5*Sqrt[13/(231*Pi)]*u^3)/b^3 - 
      (((73*I)/700)*d^4*K0*K1*M^5*Sqrt[13/(231*Pi)]*u^3)/b^3 + 
      (157*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(640*b^3) + 
      (317*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(320*b^3) - 
      (1193*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(480*b^3) + 
      (977*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(960*b^3) + 
      (89*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(384*b^3) + 
      (3427*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(960*b^3) - 
      (67*d^8*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(320*b^3) - 
      (1171*d^4*K1^2*M^5*Sqrt[(11*Pi)/273]*u^3)/(960*b^3) + 
      (239*d^6*K1^2*M^5*Sqrt[(13*Pi)/231]*u^3)/(320*b^3) + 
      (K1^2*M^5*Sqrt[(77*Pi)/39]*u^3)/(48*b^3) - 
      (((12809*I)/33600)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) - 
      (((27*I)/896)*d^6*K0^2*M^5*Sqrt[3/(1001*Pi)]*u^4)/b^3 + 
      (((38887*I)/201600)*d^6*K1^2*M^5*Sqrt[11/(273*Pi)]*u^4)/b^3 + 
      (135539*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(57600*b^3) + 
      (91043*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(14400*b^3) - 
      (22129*d^4*K0*K1*M^5*Sqrt[(3*Pi)/1001]*u^4)/(3200*b^3) + 
      (3433*d^6*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^4)/(2880*b^3) - 
      (1091*d^8*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^4)/(11520*b^3) + 
      (((283*I)/5376)*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((11467*I)/22400)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((281*I)/350)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((241*I)/4800)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((97*I)/256)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((11941*I)/28800)*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((66589*I)/67200)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((226901*I)/67200)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((181*I)/1200)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((157*I)/3200)*d^8*K0*K1*M^5*Sqrt[13/(231*Pi)]*u^5)/b^3 + 
      (3719*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(7200*b^3) + 
      (82981*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(57600*b^3) - 
      (92101*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(19200*b^3) + 
      (36931*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(11520*b^3) - 
      (4217*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(11520*b^3) + 
      (517037*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(172800*b^3) - 
      (1200751*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(172800*b^3) + 
      (34009*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(11520*b^3) + 
      (1519*K1^2*M^5*Sqrt[(7*Pi)/429]*u^5)/(21600*b^3) + 
      (281*d^8*K1^2*M^5*Sqrt[(7*Pi)/429]*u^5)/(3840*b^3) + 
      (((32743*I)/25200)*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + 
      (((215203*I)/201600)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) - 
      (((1344821*I)/201600)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + 
      (((996257*I)/201600)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + 
      (((101*I)/40320)*d^2*K0^2*M^5*Sqrt[11/(273*Pi)]*u^6)/b^3 + 
      (((26387*I)/201600)*d^6*K0^2*M^5*Sqrt[11/(273*Pi)]*u^6)/b^3 - 
      (((21793*I)/201600)*d^4*K0^2*M^5*Sqrt[13/(231*Pi)]*u^6)/b^3 + 
      (((11707*I)/201600)*d^6*K1^2*M^5*Sqrt[13/(231*Pi)]*u^6)/b^3 - 
      (((11*I)/8960)*K1^2*M^5*Sqrt[33/(91*Pi)]*u^6)/b^3 + 
      (((41*I)/3200)*d^8*K1^2*M^5*Sqrt[33/(91*Pi)]*u^6)/b^3 + 
      (24191*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(43200*b^3) - 
      (69259*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(43200*b^3) + 
      (17*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(80*b^3) + 
      (419*d^2*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^6)/(43200*b^3) + 
      (169*d^6*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^6)/(2880*b^3) + 
      (((16231*I)/50400)*K0^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) - 
      (((1229*I)/3200)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) - 
      (((106123*I)/403200)*K1^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) + 
      (((445127*I)/201600)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) - 
      (((38833*I)/12600)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) + 
      (((71*I)/7200)*d^8*K0*K1*M^5*Sqrt[13/(231*Pi)]*u^7)/b^3 + 
      (1259*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(10800*b^3) - 
      (19867*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(43200*b^3) + 
      (26171*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(43200*b^3) - 
      (859*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(2880*b^3) + 
      (103*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(2880*b^3) - 
      (47*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(432*b^3) + 
      (4841*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(8640*b^3) - 
      (1301*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(1728*b^3) + 
      (107*d^6*K1^2*M^5*Sqrt[(7*Pi)/429]*u^7)/(2880*b^3) + 
      (17*d^8*K1^2*M^5*Sqrt[(7*Pi)/429]*u^7)/(2880*b^3) + 
      (((3233*I)/25200)*K0*K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) - 
      (((14803*I)/33600)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) + 
      (((281*I)/450)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) - 
      (((44389*I)/100800)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) - 
      (((489*I)/2800)*d^2*K0^2*M^5*Sqrt[3/(1001*Pi)]*u^8)/b^3 + 
      ((I/450)*d^8*K0^2*M^5*Sqrt[7/(429*Pi)]*u^8)/b^3 + 
      ((I/450)*d^8*K1^2*M^5*Sqrt[7/(429*Pi)]*u^8)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(450*b^3) + 
      (4*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(225*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(90*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^8)/(225*b^3) + 
      (((47*I)/400)*K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) + 
      (((3583*I)/5040)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((1613*I)/5040)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((47*I)/400)*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) + 
      (((13747*I)/25200)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((6073*I)/8400)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) + 
      (((2347*I)/8400)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]))/Pi, 
    ((1063*K1*M^5*Sqrt[Pi/3003]*u)/(5440*b^3*E^u) - 
      (947*d^2*K1*M^5*Sqrt[Pi/3003]*u)/(256*b^3*E^u) + 
      (4003*d^6*K1*M^5*Sqrt[(3*Pi)/1001]*u)/(10880*b^3*E^u) - 
      (3667*d^8*K1*M^5*Sqrt[(3*Pi)/1001]*u)/(5440*b^3*E^u) + 
      (883*d^4*K1*M^5*Sqrt[(7*Pi)/429]*u)/(1360*b^3*E^u) - 
      (127*d^10*K1*M^5*Sqrt[(21*Pi)/143]*u)/(21760*b^3*E^u) - 
      (192893*d^2*K0*M^5*Sqrt[Pi/3003]*u^2)/(43520*b^3*E^u) + 
      (43457*d^4*K0*M^5*Sqrt[Pi/3003]*u^2)/(5440*b^3*E^u) - 
      (84869*d^8*K0*M^5*Sqrt[Pi/3003]*u^2)/(43520*b^3*E^u) + 
      (1063*K1*M^5*Sqrt[Pi/3003]*u^2)/(5440*b^3*E^u) - 
      (947*d^2*K1*M^5*Sqrt[Pi/3003]*u^2)/(256*b^3*E^u) + 
      (4003*d^6*K1*M^5*Sqrt[(3*Pi)/1001]*u^2)/(10880*b^3*E^u) - 
      (3667*d^8*K1*M^5*Sqrt[(3*Pi)/1001]*u^2)/(5440*b^3*E^u) + 
      (883*d^4*K1*M^5*Sqrt[(7*Pi)/429]*u^2)/(1360*b^3*E^u) - 
      (317*K0*M^5*Sqrt[(11*Pi)/273]*u^2)/(8704*b^3*E^u) - 
      (1129*d^6*K0*M^5*Sqrt[(11*Pi)/273]*u^2)/(10880*b^3*E^u) - 
      (253*d^10*K0*M^5*Sqrt[(11*Pi)/273]*u^2)/(43520*b^3*E^u) - 
      (127*d^10*K1*M^5*Sqrt[(21*Pi)/143]*u^2)/(21760*b^3*E^u) - 
      (137670529*d^2*K0*M^5*Sqrt[Pi/3003]*u^3)/(30159360*b^3*E^u) + 
      (31600753*d^4*K0*M^5*Sqrt[Pi/3003]*u^3)/(3769920*b^3*E^u) - 
      (310711*d^6*K0*M^5*Sqrt[Pi/3003]*u^3)/(228480*b^3*E^u) - 
      (84869*d^8*K0*M^5*Sqrt[Pi/3003]*u^3)/(43520*b^3*E^u) - 
      (599275*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(31752192*b^3) + 
      (2772899*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(1984512*b^3) - 
      (760379*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(348160*b^3) + 
      (17764933*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(10584064*b^3) + 
      (1286141*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(19845120*b^3) - 
      (1219*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(622592*b^3) - 
      (72855701*d^2*K1*M^5*Sqrt[Pi/3003]*u^3)/(9139200*b^3*E^u) + 
      (35143411*d^4*K1*M^5*Sqrt[Pi/3003]*u^3)/(2284800*b^3*E^u) - 
      (6901*d^10*K1*M^5*Sqrt[Pi/3003]*u^3)/(81600*b^3*E^u) - 
      (6642653*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(3969024*b^3) + 
      (182994635*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(15876096*b^3) - 
      (497957363*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(39690240*b^3) - 
      (16506111*d^4*K0^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(52920320*b^3) - 
      (122481*K1*M^5*Sqrt[(3*Pi)/1001]*u^3)/(358400*b^3*E^u) - 
      (2257499*d^2*K1^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(5292032*b^3) + 
      (22716491*d^8*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(39690240*b^3) - 
      (253*d^10*K0*M^5*Sqrt[(11*Pi)/273]*u^3)/(43520*b^3*E^u) - 
      (823411*d^8*K1*M^5*Sqrt[(11*Pi)/273]*u^3)/(2611200*b^3*E^u) - 
      (1029139*K0*M^5*Sqrt[(13*Pi)/231]*u^3)/(30159360*b^3*E^u) - 
      (58671*d^6*K1*M^5*Sqrt[(21*Pi)/143]*u^3)/(435200*b^3*E^u) + 
      (8029*d^12*K1^2*M^5*Sqrt[(21*Pi)/143]*u^3)/(26460160*b^3) - 
      (6373*d^10*K1^2*M^5*Sqrt[(33*Pi)/91]*u^3)/(5292032*b^3) - 
      (417321857*K0*M^5*Sqrt[Pi/3003]*u^4)/(603187200*b^3*E^u) - 
      (364622399*d^2*K0*M^5*Sqrt[Pi/3003]*u^4)/(86169600*b^3*E^u) - 
      (6123697*d^6*K0*M^5*Sqrt[Pi/3003]*u^4)/(2284800*b^3*E^u) - 
      (55392959*K1*M^5*Sqrt[Pi/3003]*u^4)/(54835200*b^3*E^u) - 
      (7130737*d^6*K1*M^5*Sqrt[Pi/3003]*u^4)/(3046400*b^3*E^u) - 
      (1069*d^10*K1*M^5*Sqrt[Pi/3003]*u^4)/(38400*b^3*E^u) - 
      (4048447979*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(4762828800*b^3) - 
      (315217099*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(317521920*b^3) - 
      (19755371617*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(1190707200*b^3) + 
      (51763558907*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(4762828800*b^3) + 
      (424891*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(317521920*b^3) - 
      (18703*d^10*K0*M^5*Sqrt[(7*Pi)/429]*u^4)/(2611200*b^3*E^u) - 
      (1018883*d^8*K1*M^5*Sqrt[(7*Pi)/429]*u^4)/(2611200*b^3*E^u) - 
      (330503*d^8*K0*M^5*Sqrt[(11*Pi)/273]*u^4)/(2611200*b^3*E^u) + 
      (12879689*d^10*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^4)/(793804800*b^3) + 
      (104930491*d^4*K0*M^5*Sqrt[(13*Pi)/231]*u^4)/(150796800*b^3*E^u) - 
      (12373021*d^2*K1*M^5*Sqrt[(13*Pi)/231]*u^4)/(27417600*b^3*E^u) + 
      (1578719*d^4*K1*M^5*Sqrt[(13*Pi)/231]*u^4)/(1713600*b^3*E^u) + 
      (1353007661*d^2*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^4)/(2381414400*b^3) - 
      (130552663*K0*M^5*Sqrt[Pi/3003]*u^5)/(402124800*b^3*E^u) - 
      (20109017*d^2*K0*M^5*Sqrt[Pi/3003]*u^5)/(7884800*b^3*E^u) + 
      (353416153*d^4*K0*M^5*Sqrt[Pi/3003]*u^5)/(67020800*b^3*E^u) - 
      (29534731*d^6*K0*M^5*Sqrt[Pi/3003]*u^5)/(18278400*b^3*E^u) - 
      (3986491*d^8*K0*M^5*Sqrt[Pi/3003]*u^5)/(5222400*b^3*E^u) - 
      (99487*d^10*K0*M^5*Sqrt[Pi/3003]*u^5)/(5222400*b^3*E^u) + 
      (2296849*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(17510400*b^3) + 
      (14865113183*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(4762828800*b^3) - 
      (7909463677*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(2381414400*b^3) + 
      (7761756773*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(2381414400*b^3) + 
      (97537049*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(1587609600*b^3) - 
      (90919799*K1*M^5*Sqrt[Pi/3003]*u^5)/(219340800*b^3*E^u) - 
      (105889631*d^2*K1*M^5*Sqrt[Pi/3003]*u^5)/(31334400*b^3*E^u) + 
      (760673813*d^4*K1*M^5*Sqrt[Pi/3003]*u^5)/(109670400*b^3*E^u) - 
      (5123941*d^6*K1*M^5*Sqrt[Pi/3003]*u^5)/(2437120*b^3*E^u) - 
      (2116427*d^8*K1*M^5*Sqrt[Pi/3003]*u^5)/(2088960*b^3*E^u) - 
      (1087*d^10*K1*M^5*Sqrt[Pi/3003]*u^5)/(40960*b^3*E^u) + 
      (39961590073*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(5883494400*b^3) - 
      (846739081129*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(100019404800*b^3) - 
      (277066569259*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(50009702400*b^3) + 
      (45717332099*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(7144243200*b^3) + 
      (3457382587*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(14288486400*b^3) - 
      (36892393*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(4762828800*b^3) + 
      (20633*d^12*K0^2*M^5*Sqrt[(7*Pi)/429]*u^5)/(317521920*b^3) + 
      (69444499*K1^2*M^5*Sqrt[(11*Pi)/273]*u^5)/(1316044800*b^3) - 
      (26477299*d^4*K0^2*M^5*Sqrt[(13*Pi)/231]*u^5)/(105840640*b^3) - 
      (131394227*K0*M^5*Sqrt[Pi/3003]*u^6)/(904780800*b^3*E^u) - 
      (3135101477*d^2*K0*M^5*Sqrt[Pi/3003]*u^6)/(3619123200*b^3*E^u) + 
      (442287613*d^4*K0*M^5*Sqrt[Pi/3003]*u^6)/(226195200*b^3*E^u) - 
      (57661*d^10*K0*M^5*Sqrt[Pi/3003]*u^6)/(5222400*b^3*E^u) - 
      (21539207*K1*M^5*Sqrt[Pi/3003]*u^6)/(56548800*b^3*E^u) - 
      (197688791*d^2*K1*M^5*Sqrt[Pi/3003]*u^6)/(517017600*b^3*E^u) + 
      (352147753*d^4*K1*M^5*Sqrt[Pi/3003]*u^6)/(226195200*b^3*E^u) - 
      (8345243*d^6*K1*M^5*Sqrt[Pi/3003]*u^6)/(18278400*b^3*E^u) - 
      (70379*d^8*K1*M^5*Sqrt[Pi/3003]*u^6)/(217600*b^3*E^u) - 
      (70897*d^10*K1*M^5*Sqrt[Pi/3003]*u^6)/(5222400*b^3*E^u) + 
      (11739543161*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(25004851200*b^3) + 
      (177957560489*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(25004851200*b^3) - 
      (137947651943*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(12502425600*b^3) - 
      (12516411967*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(12502425600*b^3) + 
      (15297903259*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(3572121600*b^3) + 
      (611997187*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(3572121600*b^3) - 
      (16139*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(2918400*b^3) - 
      (1507043*d^6*K0*M^5*Sqrt[(3*Pi)/1001]*u^6)/(6092800*b^3*E^u) - 
      (161*d^8*K0*M^5*Sqrt[(91*Pi)/33]*u^6)/(76800*b^3*E^u) - 
      (75443629*K0*M^5*Sqrt[Pi/3003]*u^7)/(1206374400*b^3*E^u) + 
      (4400257*d^2*K0*M^5*Sqrt[Pi/3003]*u^7)/(80424960*b^3*E^u) + 
      (3634417*d^4*K0*M^5*Sqrt[Pi/3003]*u^7)/(201062400*b^3*E^u) + 
      (145781*d^6*K0*M^5*Sqrt[Pi/3003]*u^7)/(3225600*b^3*E^u) + 
      (568606153*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(5000970240*b^3) + 
      (31396425017*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(25004851200*b^3) - 
      (28924224767*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(12502425600*b^3) + 
      (5347998569*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(12502425600*b^3) + 
      (352200011*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(714424320*b^3) + 
      (87356611*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(3572121600*b^3) - 
      (75893*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(74419200*b^3) - 
      (1169002097*d^2*K1*M^5*Sqrt[Pi/3003]*u^7)/(3619123200*b^3*E^u) + 
      (841071767*d^4*K1*M^5*Sqrt[Pi/3003]*u^7)/(1809561600*b^3*E^u) - 
      (1054211*d^8*K1*M^5*Sqrt[Pi/3003]*u^7)/(15667200*b^3*E^u) - 
      (25769*d^10*K1*M^5*Sqrt[Pi/3003]*u^7)/(5222400*b^3*E^u) - 
      (28051544377*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(12502425600*b^3) - 
      (122010797*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(735436800*b^3) + 
      (656539553*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(714424320*b^3) + 
      (6853621*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(210124800*b^3) - 
      (301601*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(223257600*b^3) - 
      (2707*d^10*K0*M^5*Sqrt[(3*Pi)/1001]*u^7)/(1740800*b^3*E^u) + 
      (512411*K1*M^5*Sqrt[(7*Pi)/429]*u^7)/(103403520*b^3*E^u) - 
      (24109*d^8*K0*M^5*Sqrt[(11*Pi)/273]*u^7)/(5222400*b^3*E^u) - 
      (173233*d^6*K1*M^5*Sqrt[(11*Pi)/273]*u^7)/(18278400*b^3*E^u) + 
      (693659741*K1^2*M^5*Sqrt[(11*Pi)/273]*u^7)/(25004851200*b^3) + 
      (2220039443*d^2*K1^2*M^5*Sqrt[(13*Pi)/231]*u^7)/(25004851200*b^3) + 
      (4545337*K0*M^5*Sqrt[Pi/3003]*u^8)/(150796800*b^3*E^u) - 
      (86389*d^2*K0*M^5*Sqrt[Pi/3003]*u^8)/(831600*b^3*E^u) + 
      (19025437*d^4*K0*M^5*Sqrt[Pi/3003]*u^8)/(226195200*b^3*E^u) + 
      (56929*d^6*K0*M^5*Sqrt[Pi/3003]*u^8)/(2570400*b^3*E^u) - 
      (62291*d^8*K0*M^5*Sqrt[Pi/3003]*u^8)/(1958400*b^3*E^u) - 
      (29*d^10*K0*M^5*Sqrt[Pi/3003]*u^8)/(40800*b^3*E^u) - 
      (19146037*K1*M^5*Sqrt[Pi/3003]*u^8)/(452390400*b^3*E^u) + 
      (8119*d^2*K1*M^5*Sqrt[Pi/3003]*u^8)/(1900800*b^3*E^u) + 
      (19166621*d^4*K1*M^5*Sqrt[Pi/3003]*u^8)/(226195200*b^3*E^u) - 
      (139511*d^6*K1*M^5*Sqrt[Pi/3003]*u^8)/(10281600*b^3*E^u) - 
      (63731*d^8*K1*M^5*Sqrt[Pi/3003]*u^8)/(1958400*b^3*E^u) + 
      (163164719*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(2083737600*b^3) + 
      (495687799*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(893030400*b^3) - 
      (164335*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(162792*b^3) + 
      (151358023*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(3125606400*b^3) + 
      (300997*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(33075200*b^3) - 
      (d^10*K1*M^5*Sqrt[(11*Pi)/273]*u^8)/(19200*b^3*E^u) - 
      (4987*d^12*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^8)/(89303040*b^3) + 
      (21927371*d^8*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^8)/(893030400*b^3) + 
      (29*d^4*K0*M^5*Sqrt[Pi/3003]*u^9)/(10880*b^3*E^u) - 
      (23*d^8*K0*M^5*Sqrt[Pi/3003]*u^9)/(21760*b^3*E^u) - 
      (31620139*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(6251212800*b^3) + 
      (96258697*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(2083737600*b^3) - 
      (44518757*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(781401600*b^3) - 
      (19367107*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(3125606400*b^3) + 
      (21200167*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(893030400*b^3) - 
      (1451299*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(893030400*b^3) - 
      (36697*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(446515200*b^3) - 
      (23*K1*M^5*Sqrt[Pi/3003]*u^9)/(152320*b^3*E^u) - 
      (227*d^2*K1*M^5*Sqrt[Pi/3003]*u^9)/(152320*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/3003]*u^9)/(10880*b^3*E^u) - 
      (29*d^8*K1*M^5*Sqrt[Pi/3003]*u^9)/(21760*b^3*E^u) + 
      (26459*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(1290240*b^3) + 
      (367041047*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(6251212800*b^3) - 
      (140733403*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(1041868800*b^3) + 
      (5465543*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(446515200*b^3) + 
      (100363*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(297676800*b^3) - 
      (8791*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(223257600*b^3) - 
      (K0*M^5*Sqrt[(3*Pi)/1001]*u^9)/(21760*b^3*E^u) - 
      (9*d^2*K0*M^5*Sqrt[(3*Pi)/1001]*u^9)/(21760*b^3*E^u) + 
      (3*d^10*K0*M^5*Sqrt[(3*Pi)/1001]*u^9)/(21760*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[(7*Pi)/429]*u^9)/(10880*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(7*Pi)/429]*u^9)/(21760*b^3*E^u) + 
      (19*d^4*K1*M^5*Sqrt[(11*Pi)/273]*u^9)/(76160*b^3*E^u) + 
      (3516707*d^8*K1^2*M^5*Sqrt[(11*Pi)/273]*u^9)/(893030400*b^3) - 
      (K0*M^5*Sqrt[Pi/3003]*u^10)/(38080*b^3*E^u) - 
      (19*d^2*K0*M^5*Sqrt[Pi/3003]*u^10)/(38080*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/3003]*u^10)/(5440*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/3003]*u^10)/(38080*b^3*E^u) - 
      (19*d^2*K1*M^5*Sqrt[Pi/3003]*u^10)/(38080*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/3003]*u^10)/(5440*b^3*E^u) + 
      (691627*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(312560640*b^3) - 
      (574429*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(22982400*b^3) + 
      (3887453*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(223257600*b^3) + 
      (d^4*K0*M^5*Sqrt[(3*Pi)/1001]*u^10)/(19040*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[(3*Pi)/1001]*u^10)/(2720*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(3*Pi)/1001]*u^10)/(5440*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(3*Pi)/1001]*u^10)/(19040*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(3*Pi)/1001]*u^10)/(2720*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(3*Pi)/1001]*u^10)/(5440*b^3*E^u) + 
      (2281*d^12*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^10)/(111628800*b^3) + 
      (541493*d^2*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^10)/(312560640*b^3) - 
      (1305461*d^6*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^10)/(781401600*b^3) + 
      (75959*d^10*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^10)/(223257600*b^3) + 
      (5143*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(156280320*b^3) - 
      (20149*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(312560640*b^3) - 
      (20701*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(16450560*b^3) + 
      (465163*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(260467200*b^3) + 
      (3989*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(18604800*b^3) - 
      (46741*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(74419200*b^3) + 
      (5791*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(156280320*b^3) + 
      (23*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(1096704*b^3) - 
      (42527*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(34728960*b^3) + 
      (409403*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(260467200*b^3) + 
      (3649*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(18604800*b^3) - 
      (14449*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(223257600*b^3) - 
      (3631*d^10*K1^2*M^5*Sqrt[(11*Pi)/273]*u^11)/(74419200*b^3) - 
      (157*d^12*K0^2*M^5*Sqrt[(13*Pi)/231]*u^11)/(24806400*b^3) + 
      (2251*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(13023360*b^3) - 
      (191*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(434112*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(20672*b^3) + 
      (215*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(1116288*b^3) + 
      (23*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(620160*b^3) + 
      (K0*K1*M^5*Sqrt[(3*Pi)/1001]*u^12)/(361760*b^3) + 
      (233*d^4*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^12)/(39070080*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(5581440*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(1116288*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(930240*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(930240*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(1116288*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(5581440*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(5581440*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(1116288*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(930240*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(930240*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(1116288*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(5581440*b^3))/Pi, 
    ((((-381*I)/870400)*d^10*K0*K1*M^5*Sqrt[273/(11*Pi)]*u^3)/b^3 - 
      (114953*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(522240*b^3) - 
      (935621*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(522240*b^3) - 
      (8513*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(522240*b^3) + 
      (15443*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(21760*b^3) - 
      (32807*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(15360*b^3) - 
      (34571*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(32640*b^3) - 
      (71411*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(21760*b^3) + 
      (88971*d^4*K0^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(87040*b^3) + 
      (3067*d^6*K0^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(87040*b^3) + 
      (106819*d^6*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(130560*b^3) + 
      (497*d^10*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(87040*b^3) - 
      (199*d^8*K0^2*M^5*Sqrt[(1001*Pi)/3]*u^3)/(174080*b^3) + 
      (((5560223*I)/18278400)*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) + 
      (((1820939*I)/18278400)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) - 
      (((23224693*I)/9139200)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) + 
      (((6301079*I)/1827840)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) - 
      (((21758293*I)/18278400)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) - 
      (((1365921*I)/1523200)*d^2*K1^2*M^5*Sqrt[3/(1001*Pi)]*u^4)/b^3 - 
      (((19093*I)/3264000)*d^10*K1^2*M^5*Sqrt[7/(429*Pi)]*u^4)/b^3 - 
      (((79183*I)/5222400)*d^2*K0^2*M^5*Sqrt[13/(231*Pi)]*u^4)/b^3 + 
      (((199421*I)/18278400)*d^6*K0^2*M^5*Sqrt[143/(21*Pi)]*u^4)/b^3 + 
      (17633557*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(7833600*b^3) - 
      (108543373*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(15667200*b^3) - 
      (40837*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(5222400*b^3) - 
      (4541881*d^2*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^4)/(3133440*b^3) - 
      (211103*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^4)/(3133440*b^3) + 
      (105617*d^4*K0*K1*M^5*Sqrt[(77*Pi)/39]*u^4)/(522240*b^3) + 
      (((3671999*I)/36556800)*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((2615057*I)/3655680)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((5030897*I)/7311360)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((104557*I)/1740800)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((210907*I)/6092800)*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((11374507*I)/5483520)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((64134461*I)/17136000)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((855543517*I)/274176000)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((23346739*I)/68544000)*d^8*K0*K1*M^5*Sqrt[13/(231*Pi)]*u^5)/b^3 - 
      (10112261*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(3133440*b^3) + 
      (799873*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(130560*b^3) - 
      (5067109*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(7833600*b^3) - 
      (26791*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(5222400*b^3) - 
      (31157131*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(32901120*b^3) + 
      (202758781*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(16450560*b^3) - 
      (3416183*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(4700160*b^3) - 
      (690439*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(9400320*b^3) - 
      (987533*d^8*K0^2*M^5*Sqrt[(7*Pi)/429]*u^5)/(3916800*b^3) - 
      (40297567*d^2*K1^2*M^5*Sqrt[(11*Pi)/273]*u^5)/(65802240*b^3) - 
      (29069*K0^2*M^5*Sqrt[(13*Pi)/231]*u^5)/(783360*b^3) - 
      (277789*d^8*K1^2*M^5*Sqrt[(13*Pi)/231]*u^5)/(940032*b^3) + 
      (((5322677*I)/68544000)*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) - 
      (((1490254621*I)/274176000)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + 
      (((13297001*I)/2142000)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + 
      (((490636747*I)/137088000)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) - 
      (((4687*I)/4352000)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) - 
      (((12377*I)/6528000)*d^10*K1^2*M^5*Sqrt[11/(273*Pi)]*u^6)/b^3 - 
      (((1959103*I)/14688000)*d^2*K1^2*M^5*Sqrt[13/(231*Pi)]*u^6)/b^3 - 
      (322457*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(483840*b^3) - 
      (11520919*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(2056320*b^3) + 
      (5699327*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(514080*b^3) - 
      (8107829*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(2937600*b^3) - 
      (11728789*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(5875200*b^3) - 
      (10537*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(172800*b^3) - 
      (((2224633*I)/8568000)*K0^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) - 
      (((126245729*I)/137088000)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) + 
      (((40456001*I)/25704000)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) + 
      (((137561041*I)/205632000)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) - 
      (((55408943*I)/51408000)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) + 
      (((101159*I)/6528000)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) - 
      (((283611001*I)/411264000)*K1^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) + 
      (((1072071347*I)/411264000)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) + 
      (((711787*I)/261120)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) - 
      (((197972353*I)/68544000)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) - 
      (2176511*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(16450560*b^3) - 
      (11297543*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(16450560*b^3) + 
      (13378571*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(8225280*b^3) - 
      (8293*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(691200*b^3) - 
      (21753773*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(82252800*b^3) - 
      (47273*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(64512*b^3) + 
      (25134479*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(13708800*b^3) - 
      (55747*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(130560*b^3) - 
      (4616891*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(11750400*b^3) - 
      (566989*d^6*K0^2*M^5*Sqrt[(7*Pi)/429]*u^7)/(5875200*b^3) - 
      (201299*d^8*K0^2*M^5*Sqrt[(7*Pi)/429]*u^7)/(11750400*b^3) - 
      (27371*d^10*K1^2*M^5*Sqrt[(7*Pi)/429]*u^7)/(11750400*b^3) + 
      (((3985193*I)/22032000)*K0*K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) - 
      (((498960031*I)/154224000)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) + 
      (((2803142341*I)/616896000)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) - 
      (((15863027*I)/123379200)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) - 
      (((48550781*I)/36288000)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) - 
      (((75181*I)/3264000)*d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) + 
      (((146351*I)/6854400)*d^2*K1^2*M^5*Sqrt[13/(231*Pi)]*u^8)/b^3 - 
      (981353*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(4112640*b^3) + 
      (2118161*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(5140800*b^3) - 
      (5549*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(293760*b^3) - 
      (179423*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(1468800*b^3) - 
      (23587*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(2937600*b^3) - 
      (3089*K0*K1*M^5*Sqrt[(3*Pi)/1001]*u^8)/(380800*b^3) + 
      (((103482163*I)/616896000)*K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((56236639*I)/77112000)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) + 
      (((12220861*I)/12337920)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((14672431*I)/30844800)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) + 
      (((35929723*I)/616896000)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((9409*I)/816000)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((15157613*I)/68544000)*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((808417*I)/6048000)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) + 
      (((7808107*I)/25704000)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((43414543*I)/205632000)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((75433*I)/4896000)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((152717*I)/246758400)*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^9)/b^3 - 
      (((1889*I)/2448000)*d^10*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^9)/b^3 - 
      (1018403*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(20563200*b^3) + 
      (316451*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(10281600*b^3) + 
      (16901*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(489600*b^3) - 
      (2153*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(2937600*b^3) - 
      (156979*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(6854400*b^3) - 
      (715271*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(20563200*b^3) + 
      (1110719*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(10281600*b^3) - 
      (6073*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(293760*b^3) - 
      (337*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(587520*b^3) - 
      (6323*d^8*K0^2*M^5*Sqrt[(13*Pi)/231]*u^9)/(2937600*b^3) - 
      (263*d^8*K1^2*M^5*Sqrt[(13*Pi)/231]*u^9)/(117504*b^3) + 
      (1861*K0^2*M^5*Sqrt[(143*Pi)/21]*u^9)/(20563200*b^3) + 
      (((945613*I)/176256000)*K0*K1*M^5*u^9)/(b^3*Sqrt[3003*Pi]) - 
      (((17135081*I)/154224000)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[3003*Pi]) + 
      (((1240357*I)/19278000)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[3003*Pi]) + 
      (((15570263*I)/77112000)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[3003*Pi]) - 
      (((11198353*I)/77112000)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[3003*Pi]) - 
      (((353*I)/190400)*d^8*K1^2*M^5*Sqrt[3/(1001*Pi)]*u^10)/b^3 + 
      (((9*I)/27200)*d^10*K1^2*M^5*Sqrt[3/(1001*Pi)]*u^10)/b^3 + 
      (((541*I)/979200)*d^10*K0^2*M^5*Sqrt[7/(429*Pi)]*u^10)/b^3 + 
      ((I/137088)*K0^2*M^5*Sqrt[11/(273*Pi)]*u^10)/b^3 + 
      (((11*I)/1370880)*K1^2*M^5*Sqrt[11/(273*Pi)]*u^10)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(4760*b^3) + 
      (2*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(525*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(10200*b^3) - 
      (19*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(10200*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[(3*Pi)/1001]*u^10)/(6800*b^3) - 
      (3*d^2*K0*K1*M^5*Sqrt[(33*Pi)/91]*u^10)/(47600*b^3) - 
      (((2267*I)/10281600)*K0^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) - 
      (((2701*I)/952000)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) + 
      (((15889*I)/4284000)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) + 
      (((40639*I)/12852000)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) - 
      (((617*I)/114240)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) - 
      (((2311*I)/979200)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) - 
      (((4699*I)/20563200)*K1^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) - 
      (((80137*I)/25704000)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) + 
      (((39577*I)/12852000)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) + 
      (((8717*I)/1836000)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) + 
      ((I/16320)*d^2*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^11)/b^3 - 
      ((I/57120)*d^4*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^11)/b^3 - 
      ((I/8160)*d^6*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^11)/b^3 + 
      ((I/16320)*d^8*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^11)/b^3 + 
      ((I/48960)*d^10*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^11)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/3003]*u^11)/(57120*b^3) - 
      (19*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(57120*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(9520*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(1360*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(2720*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(8160*b^3) - 
      (K1^2*M^5*Sqrt[Pi/3003]*u^11)/(57120*b^3) - 
      (19*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(57120*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(9520*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(1360*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(2720*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(8160*b^3) - 
      (((907*I)/734400)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) - 
      (((2741*I)/2570400)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) + 
      (((11617*I)/2570400)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) - 
      (((569*I)/571200)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) - 
      (((307*I)/244800)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]))/Pi, 
    ((-29923*K1*M^5*Sqrt[Pi/3003]*u)/(82688*b^3*E^u) + 
      (403219*d^2*K1*M^5*Sqrt[Pi/3003]*u)/(1653760*b^3*E^u) + 
      (2198921*d^4*K1*M^5*Sqrt[Pi/3003]*u)/(826880*b^3*E^u) + 
      (39719*d^8*K1*M^5*Sqrt[(3*Pi)/1001]*u)/(48640*b^3*E^u) - 
      (102369*d^10*K1*M^5*Sqrt[(3*Pi)/1001]*u)/(1653760*b^3*E^u) - 
      (7*d^12*K1*M^5*Sqrt[(21*Pi)/143]*u)/(25840*b^3*E^u) - 
      (15033*d^6*K1*M^5*Sqrt[(33*Pi)/91]*u)/(103360*b^3*E^u) - 
      (2211511*d^4*K0*M^5*Sqrt[Pi/3003]*u^2)/(3307520*b^3*E^u) - 
      (242423*d^6*K0*M^5*Sqrt[Pi/3003]*u^2)/(48640*b^3*E^u) - 
      (29923*K1*M^5*Sqrt[Pi/3003]*u^2)/(82688*b^3*E^u) + 
      (403219*d^2*K1*M^5*Sqrt[Pi/3003]*u^2)/(1653760*b^3*E^u) + 
      (2198921*d^4*K1*M^5*Sqrt[Pi/3003]*u^2)/(826880*b^3*E^u) - 
      (112237*d^10*K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(3307520*b^3*E^u) + 
      (39719*d^8*K1*M^5*Sqrt[(3*Pi)/1001]*u^2)/(48640*b^3*E^u) - 
      (102369*d^10*K1*M^5*Sqrt[(3*Pi)/1001]*u^2)/(1653760*b^3*E^u) + 
      (1709699*d^8*K0*M^5*Sqrt[(7*Pi)/429]*u^2)/(3307520*b^3*E^u) + 
      (74219*d^2*K0*M^5*Sqrt[(21*Pi)/143]*u^2)/(661504*b^3*E^u) - 
      (823*d^12*K0*M^5*Sqrt[(21*Pi)/143]*u^2)/(3307520*b^3*E^u) - 
      (7*d^12*K1*M^5*Sqrt[(21*Pi)/143]*u^2)/(25840*b^3*E^u) - 
      (15033*d^6*K1*M^5*Sqrt[(33*Pi)/91]*u^2)/(103360*b^3*E^u) - 
      (137*K0*M^5*Sqrt[(273*Pi)/11]*u^2)/(174080*b^3*E^u) - 
      (227972357*K0*M^5*Sqrt[Pi/3003]*u^3)/(2138572800*b^3*E^u) + 
      (1270011608093*d^2*K0*M^5*Sqrt[Pi/3003]*u^3)/(446961715200*b^3*E^u) - 
      (824392474537*d^4*K0*M^5*Sqrt[Pi/3003]*u^3)/(446961715200*b^3*E^u) - 
      (9906066187*d^6*K0*M^5*Sqrt[Pi/3003]*u^3)/(2190988800*b^3*E^u) + 
      (1348880417*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(5080350720*b^3) - 
      (13770126527*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(5080350720*b^3) + 
      (237148003*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(59768832*b^3) - 
      (7105683029*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(5080350720*b^3) - 
      (1064503091*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(5080350720*b^3) + 
      (77457011*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(5080350720*b^3) - 
      (279239*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(1016070144*b^3) + 
      (43779277*K1*M^5*Sqrt[Pi/3003]*u^3)/(1389158400*b^3*E^u) - 
      (7595074447*d^4*K1*M^5*Sqrt[Pi/3003]*u^3)/(1389158400*b^3*E^u) - 
      (321306113*d^6*K1*M^5*Sqrt[Pi/3003]*u^3)/(43411200*b^3*E^u) + 
      (224135491*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(44564480*b^3) - 
      (13519682443*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(1270087680*b^3) + 
      (10266526021*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(2540175360*b^3) + 
      (73664891*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(63504384*b^3) - 
      (243990491*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(2540175360*b^3) - 
      (2154709*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(423362560*b^3) - 
      (112237*d^10*K0*M^5*Sqrt[(3*Pi)/1001]*u^3)/(3307520*b^3*E^u) - 
      (28387*d^12*K1*M^5*Sqrt[(7*Pi)/429]*u^3)/(13230080*b^3*E^u) + 
      (99103*d^14*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(846725120*b^3) + 
      (70807441*d^8*K0*M^5*Sqrt[(11*Pi)/273]*u^3)/(208373760*b^3*E^u) + 
      (32526469*d^2*K0^2*M^5*Sqrt[(11*Pi)/273]*u^3)/(5080350720*b^3) - 
      (30011*d^10*K1*M^5*Sqrt[(11*Pi)/273]*u^3)/(2918400*b^3*E^u) + 
      (5020607*K1^2*M^5*Sqrt[(13*Pi)/231]*u^3)/(127008768*b^3) - 
      (823*d^12*K0*M^5*Sqrt[(21*Pi)/143]*u^3)/(3307520*b^3*E^u) + 
      (4742623*d^2*K1*M^5*Sqrt[(21*Pi)/143]*u^3)/(16537600*b^3*E^u) + 
      (1192963*d^8*K1*M^5*Sqrt[(77*Pi)/39]*u^3)/(13230080*b^3*E^u) + 
      (3221773987*K0*M^5*Sqrt[Pi/3003]*u^4)/(16253153280*b^3*E^u) + 
      (6996384543059*d^2*K0*M^5*Sqrt[Pi/3003]*u^4)/(1787846860800*b^3*E^u) - 
      (248591096291*d^4*K0*M^5*Sqrt[Pi/3003]*u^4)/(51081338880*b^3*E^u) - 
      (845647879243*d^6*K0*M^5*Sqrt[Pi/3003]*u^4)/(297974476800*b^3*E^u) + 
      (377471839*d^8*K0*M^5*Sqrt[Pi/3003]*u^4)/(104186880*b^3*E^u) - 
      (4297009*d^10*K0*M^5*Sqrt[Pi/3003]*u^4)/(198451200*b^3*E^u) + 
      (886679186021*K1*M^5*Sqrt[Pi/3003]*u^4)/(2437972992000*b^3*E^u) + 
      (3740250506177*d^2*K1*M^5*Sqrt[Pi/3003]*u^4)/(609493248000*b^3*E^u) - 
      (218097031*d^6*K1*M^5*Sqrt[Pi/3003]*u^4)/(48372480*b^3*E^u) + 
      (72149017901*d^8*K1*M^5*Sqrt[Pi/3003]*u^4)/(12502425600*b^3*E^u) - 
      (1852397*d^10*K1*M^5*Sqrt[Pi/3003]*u^4)/(49612800*b^3*E^u) - 
      (37603*d^12*K1*M^5*Sqrt[Pi/3003]*u^4)/(2646016*b^3*E^u) + 
      (36965017829*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(30482104320*b^3) + 
      (9190801133*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(8965324800*b^3) - 
      (2273879794603*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(152410521600*b^3) + 
      (189113050793*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(8965324800*b^3) - 
      (1150626485381*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(152410521600*b^3) - 
      (138141037849*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(152410521600*b^3) + 
      (6635711351*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(152410521600*b^3) + 
      (4206919*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/(30482104320*b^3) - 
      (15761*d^12*K0*M^5*Sqrt[(7*Pi)/429]*u^4)/(13230080*b^3*E^u) - 
      (131461371233*d^4*K1*M^5*Sqrt[(11*Pi)/273]*u^4)/
       (187536384000*b^3*E^u) + (7361711967053*K0*M^5*Sqrt[Pi/3003]*u^5)/
       (26817702912000*b^3*E^u) + (20650489497889*d^2*K0*M^5*Sqrt[Pi/3003]*
        u^5)/(7662200832000*b^3*E^u) - (215696299666019*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^5)/(53635405824000*b^3*E^u) - 
      (226876813643*d^6*K0*M^5*Sqrt[Pi/3003]*u^5)/(198649651200*b^3*E^u) + 
      (1954699283*d^8*K0*M^5*Sqrt[Pi/3003]*u^5)/(893030400*b^3*E^u) + 
      (94207*d^10*K0*M^5*Sqrt[Pi/3003]*u^5)/(7782400*b^3*E^u) - 
      (138221485747*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(152410521600*b^3) + 
      (1068081713843*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(152410521600*b^3) - 
      (15254909429*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(4762828800*b^3) - 
      (45814345277*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(152410521600*b^3) + 
      (972343979*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(76205260800*b^3) + 
      (2375033*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(30482104320*b^3) + 
      (948596305571*K1*M^5*Sqrt[Pi/3003]*u^5)/(2437972992000*b^3*E^u) + 
      (37708739498777*d^2*K1*M^5*Sqrt[Pi/3003]*u^5)/(9751891968000*b^3*E^u) - 
      (4424095565317*d^4*K1*M^5*Sqrt[Pi/3003]*u^5)/(750145536000*b^3*E^u) - 
      (29513827579*d^6*K1*M^5*Sqrt[Pi/3003]*u^5)/(21670871040*b^3*E^u) + 
      (74884973167*d^8*K1*M^5*Sqrt[Pi/3003]*u^5)/(25004851200*b^3*E^u) + 
      (14354801*d^10*K1*M^5*Sqrt[Pi/3003]*u^5)/(793804800*b^3*E^u) - 
      (7338073*d^12*K1*M^5*Sqrt[Pi/3003]*u^5)/(793804800*b^3*E^u) + 
      (38949259439*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(127008768000*b^3) - 
      (895824672329*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(254017536000*b^3) - 
      (1805931823447*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(666796032000*b^3) + 
      (225534363576491*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(16003104768000*b^3) - 
      (699923598383*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(94135910400*b^3) + 
      (6284846941*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(114307891200*b^3) - 
      (3503841239*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(3200620953600*b^3) - 
      (12245*d^12*K0*M^5*Sqrt[(3*Pi)/1001]*u^5)/(5292032*b^3*E^u) - 
      (1197960931*d^4*K0^2*M^5*Sqrt[(11*Pi)/273]*u^5)/(4482662400*b^3) - 
      (227963632487*d^10*K1^2*M^5*Sqrt[(11*Pi)/273]*u^5)/
       (3200620953600*b^3) + (193046323*K0^2*M^5*Sqrt[(13*Pi)/231]*u^5)/
       (7620526080*b^3) + (3739346321*K0*M^5*Sqrt[Pi/3003]*u^6)/
       (24648624000*b^3*E^u) + (75831928109153*d^2*K0*M^5*Sqrt[Pi/3003]*u^6)/
       (53635405824000*b^3*E^u) - (63952640923487*d^4*K0*M^5*Sqrt[Pi/3003]*
        u^6)/(26817702912000*b^3*E^u) - (41275985459*d^6*K0*M^5*Sqrt[Pi/3003]*
        u^6)/(595948953600*b^3*E^u) + (5470914541*d^8*K0*M^5*Sqrt[Pi/3003]*
        u^6)/(6251212800*b^3*E^u) + (78719*d^10*K0*M^5*Sqrt[Pi/3003]*u^6)/
       (4669440*b^3*E^u) + (374679592151*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (5108133888000*b^3*E^u) + (34080240944833*d^2*K1*M^5*Sqrt[Pi/3003]*
        u^6)/(17878468608000*b^3*E^u) - (105117639768763*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^6)/(35756937216000*b^3*E^u) - 
      (2426536319*d^6*K1*M^5*Sqrt[Pi/3003]*u^6)/(18059059200*b^3*E^u) + 
      (18207192779*d^8*K1*M^5*Sqrt[Pi/3003]*u^6)/(16669900800*b^3*E^u) - 
      (44951*d^12*K1*M^5*Sqrt[Pi/3003]*u^6)/(10584064*b^3*E^u) - 
      (1112605163*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(23814144000*b^3) + 
      (5406114678493*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(500097024000*b^3) - 
      (1096938103*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(2000388096*b^3) + 
      (1796942767*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(50009702400*b^3) - 
      (10198021*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(14288486400*b^3) + 
      (1124473*d^10*K1*M^5*Sqrt[(7*Pi)/429]*u^6)/(1190707200*b^3*E^u) - 
      (65011*d^12*K0*M^5*Sqrt[(11*Pi)/273]*u^6)/(198451200*b^3*E^u) - 
      (60613785833*d^8*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^6)/(100019404800*b^3) - 
      (6305393803*d^2*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^6)/(20837376000*b^3) + 
      (280309529*d^4*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^6)/(10418688000*b^3) + 
      (6682709906479*K0*M^5*Sqrt[Pi/3003]*u^7)/(107270811648000*b^3*E^u) + 
      (188585209577*d^2*K0*M^5*Sqrt[Pi/3003]*u^7)/(403273728000*b^3*E^u) - 
      (95495631032051*d^4*K0*M^5*Sqrt[Pi/3003]*u^7)/(107270811648000*b^3*
        E^u) + (15310284641*d^6*K0*M^5*Sqrt[Pi/3003]*u^7)/
       (119189790720*b^3*E^u) - (64973*d^12*K0*M^5*Sqrt[Pi/3003]*u^7)/
       (52920320*b^3*E^u) - (3646350413*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (95256576000*b^3) - (649230235307*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (666796032000*b^3) + (170330811439*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (222265344000*b^3) + (422556214009*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (285769728000*b^3) - (466375994143*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (400077619200*b^3) + (1939241537*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (400077619200*b^3) + (647680211699*K1*M^5*Sqrt[Pi/3003]*u^7)/
       (3536400384000*b^3*E^u) + (3007653432841*d^2*K1*M^5*Sqrt[Pi/3003]*u^7)/
       (10056638592000*b^3*E^u) - (39564738237313*d^4*K1*M^5*Sqrt[Pi/3003]*
        u^7)/(45973204992000*b^3*E^u) + (4305781037*d^6*K1*M^5*Sqrt[Pi/3003]*
        u^7)/(48759459840*b^3*E^u) - (1004401*d^12*K1*M^5*Sqrt[Pi/3003]*u^7)/
       (793804800*b^3*E^u) - (29534064431*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (2000388096000*b^3) + (3018431603717*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (2000388096000*b^3) - (677673749177*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (400077619200*b^3) - (42092167723*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (400077619200*b^3) + (2963424731*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (400077619200*b^3) - (62815183*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (400077619200*b^3) + (275719*d^10*K0*M^5*Sqrt[(11*Pi)/273]*u^7)/
       (1190707200*b^3*E^u) - (4426277*d^14*K0^2*M^5*Sqrt[(11*Pi)/273]*u^7)/
       (400077619200*b^3) - (101453405549*d^2*K1^2*M^5*Sqrt[(11*Pi)/273]*u^7)/
       (666796032000*b^3) + (886801733*d^8*K0*M^5*Sqrt[(13*Pi)/231]*u^7)/
       (50009702400*b^3*E^u) - (130479211*d^10*K0^2*M^5*Sqrt[(13*Pi)/231]*
        u^7)/(23533977600*b^3) + (224593553*d^8*K1*M^5*Sqrt[(13*Pi)/231]*u^7)/
       (10001940480*b^3*E^u) + (303337798507*d^6*K1^2*M^5*Sqrt[(13*Pi)/231]*
        u^7)/(2000388096000*b^3) - (373*d^10*K1*M^5*Sqrt[(91*Pi)/33]*u^7)/
       (59535360*b^3*E^u) + (135265260149*K0*M^5*Sqrt[Pi/3003]*u^8)/
       (2574499479552*b^3*E^u) - (1855684019807*d^2*K0*M^5*Sqrt[Pi/3003]*u^8)/
       (32181243494400*b^3*E^u) - (2541643732153*d^4*K0*M^5*Sqrt[Pi/3003]*
        u^8)/(64362486988800*b^3*E^u) + (1160471617*d^6*K0*M^5*Sqrt[Pi/3003]*
        u^8)/(37507276800*b^3*E^u) + (135229037*d^8*K0*M^5*Sqrt[Pi/3003]*u^8)/
       (5556633600*b^3*E^u) - (11905318309921*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (321812434944000*b^3*E^u) + (13353353637653*d^2*K1*M^5*Sqrt[Pi/3003]*
        u^8)/(80453108736000*b^3*E^u) - (9042866751283*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^8)/(45973204992000*b^3*E^u) + 
      (8728717709*d^6*K1*M^5*Sqrt[Pi/3003]*u^8)/(243797299200*b^3*E^u) + 
      (394667347*d^8*K1*M^5*Sqrt[Pi/3003]*u^8)/(10001940480*b^3*E^u) - 
      (228649*d^12*K1*M^5*Sqrt[Pi/3003]*u^8)/(2381414400*b^3*E^u) + 
      (337766291833*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(250048512000*b^3) - 
      (6325327961*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(8334950400*b^3) - 
      (5861917*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(190513152*b^3) + 
      (129913229*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(50009702400*b^3) - 
      (42241*d^10*K1*M^5*Sqrt[(7*Pi)/429]*u^8)/(39690240*b^3*E^u) - 
      (650268161*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^8)/(62512128000*b^3) - 
      (4597928249*d^2*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^8)/(55566336000*b^3) + 
      (20956968493*d^6*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^8)/(500097024000*b^3) - 
      (499*d^12*K0*M^5*Sqrt[(13*Pi)/231]*u^8)/(31752192*b^3*E^u) - 
      (136859*d^10*K0*M^5*Sqrt[(91*Pi)/33]*u^8)/(1190707200*b^3*E^u) - 
      (9137*d^14*K0*K1*M^5*Sqrt[(143*Pi)/21]*u^8)/(20003880960*b^3) - 
      (2703835447*K0*M^5*Sqrt[Pi/3003]*u^9)/(262918656000*b^3*E^u) + 
      (66051101357*d^2*K0*M^5*Sqrt[Pi/3003]*u^9)/(1117404288000*b^3*E^u) - 
      (228119966339*d^4*K0*M^5*Sqrt[Pi/3003]*u^9)/(4469617152000*b^3*E^u) - 
      (1288043569*d^6*K0*M^5*Sqrt[Pi/3003]*u^9)/(49662412800*b^3*E^u) + 
      (127231007*d^8*K0*M^5*Sqrt[Pi/3003]*u^9)/(6251212800*b^3*E^u) + 
      (116819*d^12*K0*M^5*Sqrt[Pi/3003]*u^9)/(297676800*b^3*E^u) - 
      (10242808883*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(500097024000*b^3) - 
      (6505231927*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(166699008000*b^3) + 
      (53152650361*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(500097024000*b^3) - 
      (2107480139*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(166699008000*b^3) - 
      (5948599*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(168099840*b^3) + 
      (10340419*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(6667960320*b^3) + 
      (247482170443*K1*M^5*Sqrt[Pi/3003]*u^9)/(13408851456000*b^3*E^u) + 
      (18847450549*d^2*K1*M^5*Sqrt[Pi/3003]*u^9)/(2234808576000*b^3*E^u) - 
      (57036101623*d^4*K1*M^5*Sqrt[Pi/3003]*u^9)/(1489872384000*b^3*E^u) - 
      (1228654967*d^6*K1*M^5*Sqrt[Pi/3003]*u^9)/(78875596800*b^3*E^u) + 
      (126607727*d^8*K1*M^5*Sqrt[Pi/3003]*u^9)/(6251212800*b^3*E^u) + 
      (26683*d^12*K1*M^5*Sqrt[Pi/3003]*u^9)/(99225600*b^3*E^u) + 
      (16749371*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(23442048000*b^3) - 
      (77777063591*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(750145536000*b^3) + 
      (23747271109*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(187536384000*b^3) + 
      (3595469*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(50009702400*b^3) + 
      (5679319*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(12502425600*b^3) + 
      (21809*d^10*K1*M^5*Sqrt[(11*Pi)/273]*u^9)/(37209600*b^3*E^u) + 
      (84737*d^10*K0*M^5*Sqrt[(13*Pi)/231]*u^9)/(148838400*b^3*E^u) - 
      (54793*d^14*K0^2*M^5*Sqrt[(13*Pi)/231]*u^9)/(33339801600*b^3) + 
      (1075353047*d^6*K1^2*M^5*Sqrt[(13*Pi)/231]*u^9)/(250048512000*b^3) - 
      (4279169*d^8*K1^2*M^5*Sqrt[(13*Pi)/231]*u^9)/(694579200*b^3) - 
      (9887*d^14*K1^2*M^5*Sqrt[(13*Pi)/231]*u^9)/(50009702400*b^3) - 
      (65021*d^12*K0^2*M^5*Sqrt[(143*Pi)/21]*u^9)/(33339801600*b^3) + 
      (21713*K0*M^5*Sqrt[Pi/3003]*u^10)/(283785216*b^3*E^u) - 
      (964169*d^2*K0*M^5*Sqrt[Pi/3003]*u^10)/(1064194560*b^3*E^u) - 
      (113028439*d^4*K0*M^5*Sqrt[Pi/3003]*u^10)/(29797447680*b^3*E^u) + 
      (54279221*d^6*K0*M^5*Sqrt[Pi/3003]*u^10)/(7449361920*b^3*E^u) - 
      (50423*d^8*K0*M^5*Sqrt[Pi/3003]*u^10)/(208373760*b^3*E^u) - 
      (8641*d^12*K0*M^5*Sqrt[Pi/3003]*u^10)/(29767680*b^3*E^u) + 
      (171421*K1*M^5*Sqrt[Pi/3003]*u^10)/(1986496512*b^3*E^u) - 
      (3572299*d^2*K1*M^5*Sqrt[Pi/3003]*u^10)/(4966241280*b^3*E^u) - 
      (112571363*d^4*K1*M^5*Sqrt[Pi/3003]*u^10)/(29797447680*b^3*E^u) + 
      (25582553*d^6*K1*M^5*Sqrt[Pi/3003]*u^10)/(3724680960*b^3*E^u) - 
      (45433*d^8*K1*M^5*Sqrt[Pi/3003]*u^10)/(208373760*b^3*E^u) - 
      (9817*d^10*K1*M^5*Sqrt[Pi/3003]*u^10)/(4961280*b^3*E^u) - 
      (146035553*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(30005821440*b^3) - 
      (182342969*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(4412620800*b^3) + 
      (9159120197*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(150029107200*b^3) + 
      (59234449*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(2500485120*b^3) - 
      (5835114059*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(150029107200*b^3) - 
      (119492369*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(75014553600*b^3) + 
      (1262179*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(18753638400*b^3) + 
      (5727611*d^12*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^10)/(21432729600*b^3) - 
      (199*d^12*K1*M^5*Sqrt[(13*Pi)/231]*u^10)/(9922560*b^3*E^u) - 
      (103*d^10*K0*M^5*Sqrt[(77*Pi)/39]*u^10)/(3720960*b^3*E^u) + 
      (9715*K0*M^5*Sqrt[Pi/3003]*u^11)/(496624128*b^3*E^u) + 
      (1407251*d^2*K0*M^5*Sqrt[Pi/3003]*u^11)/(3724680960*b^3*E^u) + 
      (23159*d^4*K0*M^5*Sqrt[Pi/3003]*u^11)/(438197760*b^3*E^u) - 
      (1606607*d^6*K0*M^5*Sqrt[Pi/3003]*u^11)/(1862340480*b^3*E^u) + 
      (1109*d^8*K0*M^5*Sqrt[Pi/3003]*u^11)/(52093440*b^3*E^u) + 
      (1219*d^10*K0*M^5*Sqrt[Pi/3003]*u^11)/(3720960*b^3*E^u) - 
      (214091*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(1172102400*b^3) - 
      (4330307*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(2778316800*b^3) + 
      (2097671*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(5358182400*b^3) + 
      (15333293*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(8334950400*b^3) + 
      (28645447*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(18753638400*b^3) - 
      (19582907*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(15002910720*b^3) - 
      (4932931*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(7501455360*b^3) + 
      (9715*K1*M^5*Sqrt[Pi/3003]*u^11)/(496624128*b^3*E^u) + 
      (17453*d^2*K1*M^5*Sqrt[Pi/3003]*u^11)/(46558512*b^3*E^u) + 
      (94531*d^4*K1*M^5*Sqrt[Pi/3003]*u^11)/(2483120640*b^3*E^u) - 
      (786787*d^6*K1*M^5*Sqrt[Pi/3003]*u^11)/(931170240*b^3*E^u) + 
      (107*d^8*K1*M^5*Sqrt[Pi/3003]*u^11)/(2741760*b^3*E^u) + 
      (97*d^10*K1*M^5*Sqrt[Pi/3003]*u^11)/(310080*b^3*E^u) - 
      (223260379*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(675130982400*b^3) + 
      (2663792861*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(675130982400*b^3) + 
      (81791797*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(75014553600*b^3) - 
      (1120451*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(13237862400*b^3) - 
      (203592691*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(225043660800*b^3) - 
      (35515681*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(75014553600*b^3) - 
      (44176939*d^2*K1^2*M^5*Sqrt[(7*Pi)/429]*u^11)/(96447283200*b^3) + 
      (43*d^12*K0*M^5*Sqrt[(11*Pi)/273]*u^11)/(7441920*b^3*E^u) - 
      (371351*d^14*K0^2*M^5*Sqrt[(11*Pi)/273]*u^11)/(75014553600*b^3) + 
      (41*d^12*K1*M^5*Sqrt[(11*Pi)/273]*u^11)/(7441920*b^3*E^u) - 
      (23197*d^14*K1^2*M^5*Sqrt[(13*Pi)/231]*u^11)/(8334950400*b^3) - 
      (64789*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(2411182080*b^3) + 
      (187081*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(2538086400*b^3) + 
      (259608851*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(168782745600*b^3) - 
      (17825263*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(12502425600*b^3) + 
      (93603793*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(112521830400*b^3) + 
      (7594463*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(18753638400*b^3) + 
      (101987*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(2500485120*b^3) - 
      (d^2*K0*M^5*Sqrt[(11*Pi)/273]*u^12)/(1860480*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[(11*Pi)/273]*u^12)/(372096*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[(11*Pi)/273]*u^12)/(310080*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[(11*Pi)/273]*u^12)/(310080*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[(11*Pi)/273]*u^12)/(372096*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[(11*Pi)/273]*u^12)/(1860480*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(11*Pi)/273]*u^12)/(1860480*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[(11*Pi)/273]*u^12)/(372096*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(11*Pi)/273]*u^12)/(310080*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(11*Pi)/273]*u^12)/(310080*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[(11*Pi)/273]*u^12)/(372096*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[(11*Pi)/273]*u^12)/(1860480*b^3*E^u) - 
      (1837223*d^8*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^12)/(14065228800*b^3) - 
      (65609*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(48223641600*b^3) - 
      (9682667*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(337565491200*b^3) - 
      (15966851*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(337565491200*b^3) + 
      (1839337*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(37507276800*b^3) + 
      (1797511*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(16074547200*b^3) - 
      (787807*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(22504366080*b^3) - 
      (188429*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(37507276800*b^3) - 
      (462607*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(337565491200*b^3) - 
      (9386899*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(337565491200*b^3) - 
      (13636963*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(337565491200*b^3) + 
      (1585079*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(16074547200*b^3) - 
      (3616867*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(112521830400*b^3) - 
      (168277*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(37507276800*b^3) - 
      (148283*d^12*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(37507276800*b^3) - 
      (2323*d^12*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(658022400*b^3) + 
      (401887*d^6*K1^2*M^5*Sqrt[(13*Pi)/231]*u^13)/(112521830400*b^3) - 
      (K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/(586051200*b^3) + 
      (229*d^2*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/(1406522880*b^3) + 
      (47*d^4*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/(37013760*b^3) - 
      (3313*d^6*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/(7032614400*b^3) - 
      (179*d^8*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/(73256400*b^3) + 
      (1213*d^10*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/(2344204800*b^3) + 
      (29*d^12*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/(33488640*b^3) + 
      (47*d^14*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/(468840960*b^3) - 
      (K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(10548921600*b^3) - 
      (37*d^2*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(10548921600*b^3) - 
      (157*d^4*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(10548921600*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(3516307200*b^3) + 
      (11*d^10*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(3516307200*b^3) - 
      (23*d^12*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(1172102400*b^3) - 
      (d^14*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(390700800*b^3) - 
      (K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(10548921600*b^3) - 
      (37*d^2*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(10548921600*b^3) - 
      (157*d^4*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(10548921600*b^3) - 
      (11*d^6*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(3516307200*b^3) + 
      (11*d^10*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(3516307200*b^3) - 
      (23*d^12*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(1172102400*b^3) - 
      (d^14*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(390700800*b^3) + 
      (11*d^8*K0^2*M^5*Sqrt[(143*Pi)/21]*u^15)/(3516307200*b^3) + 
      (11*d^8*K1^2*M^5*Sqrt[(143*Pi)/21]*u^15)/(3516307200*b^3))/Pi, 
    ((((-39481387*I)/148838400)*d^2*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^3)/b^3 - 
      (((848241389*I)/379240243200)*d^12*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^3)/
       b^3 - (5748107*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(79380480*b^3) + 
      (25406839*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(19845120*b^3) + 
      (50306573*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(26460160*b^3) - 
      (1219*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(311296*b^3) - 
      (6293533*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(9922560*b^3) + 
      (311709799*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(39690240*b^3) + 
      (28603997*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(19845120*b^3) - 
      (43039*d^6*K0^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(43520*b^3) - 
      (9945107*d^2*K1^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(13230080*b^3) - 
      (86111*d^10*K1^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(13230080*b^3) - 
      (18140609*d^6*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(19845120*b^3) + 
      (189731*d^10*K0^2*M^5*Sqrt[(11*Pi)/273]*u^3)/(19845120*b^3) + 
      (8029*d^12*K1^2*M^5*Sqrt[(21*Pi)/143]*u^3)/(13230080*b^3) - 
      (15017*d^4*K0^2*M^5*Sqrt[(429*Pi)/7]*u^3)/(26460160*b^3) - 
      (((2469892781*I)/8334950400)*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) + 
      (((45713193739*I)/8334950400)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) - 
      (((259003961*I)/347289600)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) - 
      (((15244222951*I)/8334950400)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) + 
      (((18791561*I)/57881600)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) + 
      (((3333877073*I)/758480486400)*d^12*K0*K1*M^5*u^3)/
       (b^3*Sqrt[3003*Pi]) - (((1939588083*I)/1854063411200)*d^12*K0^2*M^5*
        Sqrt[3/(1001*Pi)]*u^4)/b^3 - (((1271692417*I)/17860608000)*K1^2*M^5*
        Sqrt[7/(429*Pi)]*u^4)/b^3 - (724825631*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (2381414400*b^3) + (1479482887*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (238141440*b^3) + (24224717303*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (2381414400*b^3) + (137021161*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (396902400*b^3) + (424891*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (158760960*b^3) - (56558871*d^4*K0*K1*M^5*Sqrt[(3*Pi)/1001]*u^4)/
       (264601600*b^3) - (1342718977*d^6*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^4)/
       (595353600*b^3) - (((1540518269*I)/16669900800)*K0^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) - (((2182415387*I)/2083737600)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) + (((33729076891*I)/16669900800)*d^4*K0^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) - (((270677713*I)/694579200)*d^6*K0^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) - (((127369531*I)/196116480)*d^8*K0^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) + (((1129507*I)/6809600)*d^10*K0^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) - (((6633118343*I)/927031705600)*d^12*K0^2*M^5*
        u^4)/(b^3*Sqrt[3003*Pi]) - (((144426282431*I)/58344652800)*d^2*K1^2*
        M^5*u^4)/(b^3*Sqrt[3003*Pi]) + (((3251822097269*I)/437584896000)*d^4*
        K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((2208401060441*I)/437584896000)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) + (((4652175551*I)/25004851200)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) + (((1140607849*I)/2778316800)*d^10*K1^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) - (((7529*I)/1033600)*d^12*K1^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) + (2036213*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (37209600*b^3) + (1366480783*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (476282880*b^3) + (46429147*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (131604480*b^3) + (345773147669*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (50009702400*b^3) - (328732385353*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (50009702400*b^3) - (216642240679*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (25004851200*b^3) + (2670282127*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (7144243200*b^3) - (36892393*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (2381414400*b^3) + (20633*d^12*K0^2*M^5*Sqrt[(7*Pi)/429]*u^5)/
       (158760960*b^3) + (3884524577*d^8*K1^2*M^5*Sqrt[(7*Pi)/429]*u^5)/
       (3572121600*b^3) - (159463387*d^4*K0^2*M^5*Sqrt[(11*Pi)/273]*u^5)/
       (793804800*b^3) + (374472607*d^8*K0^2*M^5*Sqrt[(11*Pi)/273]*u^5)/
       (1190707200*b^3) - (392895373*d^6*K0^2*M^5*Sqrt[(13*Pi)/231]*u^5)/
       (1190707200*b^3) + (1004711*d^10*K0^2*M^5*Sqrt[(91*Pi)/33]*u^5)/
       (793804800*b^3) - (((2070279793*I)/18232704000)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[3003*Pi]) + (((30831269741*I)/41674752000)*d^2*K0*K1*M^5*
        u^5)/(b^3*Sqrt[3003*Pi]) + (((489721519607*I)/175033958400)*d^4*K0*K1*
        M^5*u^5)/(b^3*Sqrt[3003*Pi]) - (((607099708247*I)/87516979200)*d^6*K0*
        K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + (((27593501987*I)/8930304000)*d^8*
        K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + 
      (((17580558257*I)/41674752000)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[3003*Pi]) + (((25379*I)/23347200)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[3003*Pi]) + (((12667*I)/23347200)*d^12*K0^2*M^5*
        Sqrt[7/(429*Pi)]*u^6)/b^3 + (((218558545447*I)/875169792000)*d^2*K1^2*
        M^5*Sqrt[11/(273*Pi)]*u^6)/b^3 - (((114467439041*I)/875169792000)*d^4*
        K1^2*M^5*Sqrt[11/(273*Pi)]*u^6)/b^3 - 
      (((47533325897*I)/437584896000)*d^6*K0^2*M^5*Sqrt[13/(231*Pi)]*u^6)/
       b^3 + (((5465642939*I)/62512128000)*d^8*K0^2*M^5*Sqrt[13/(231*Pi)]*
        u^6)/b^3 + (((7446263*I)/109396224000)*K0^2*M^5*Sqrt[143/(21*Pi)]*
        u^6)/b^3 + (1293228877*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (2500485120*b^3) + (75144053081*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (12502425600*b^3) - (45592322591*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (6251212800*b^3) - (77721863*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (14708736*b^3) + (2075311127*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (357212160*b^3) + (448631539*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (1786060800*b^3) - (16139*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (1459200*b^3) + (((323834321501*I)/291723264000)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) - (((116585466341*I)/125024256000)*d^4*K0^2*M^5*
        u^6)/(b^3*Sqrt[3003*Pi]) + (((206925703*I)/2451456000)*d^10*K0^2*M^5*
        u^6)/(b^3*Sqrt[3003*Pi]) - (((4242882139*I)/525101875200)*K1^2*M^5*
        u^6)/(b^3*Sqrt[3003*Pi]) - (((6454750795037*I)/1312754688000)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) + 
      (((399180379531*I)/125024256000)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) + (((2006626541*I)/4630528000)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) - (((56316847*I)/5953536000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) - (((228907074191*I)/656377344000)*d^6*K0*K1*M^5*
        Sqrt[11/(273*Pi)]*u^7)/b^3 + (1350281249*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (12502425600*b^3) + (13351184669*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (12502425600*b^3) - (278223097*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (178606080*b^3) - (3083977459*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (6251212800*b^3) + (55212943*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (1786060800*b^3) - (75893*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (37209600*b^3) + (105371771*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (735436800*b^3) + (3099525197*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (1786060800*b^3) - (15828786541*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (6251212800*b^3) - (4248964969*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (6251212800*b^3) + (2313070537*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (1786060800*b^3) + (72827441*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (1786060800*b^3) - (301601*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (111628800*b^3) + (137417081*d^8*K0^2*M^5*Sqrt[(11*Pi)/273]*u^7)/
       (1786060800*b^3) + (((202959510679*I)/328188672000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[3003*Pi]) + (((174991493321*I)/187536384000)*d^2*K0*K1*M^5*
        u^7)/(b^3*Sqrt[3003*Pi]) - (((183635670133*I)/328188672000)*d^4*K0*K1*
        M^5*u^7)/(b^3*Sqrt[3003*Pi]) + (((7873071259*I)/3125606400)*d^8*K0*K1*
        M^5*u^7)/(b^3*Sqrt[3003*Pi]) + (((20806058983*I)/62512128000)*d^10*K0*
        K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) - (((5610743*I)/744192000)*d^12*K0*K1*
        M^5*u^7)/(b^3*Sqrt[3003*Pi]) - (((533*I)/16537600)*d^12*K1^2*M^5*
        Sqrt[91/(33*Pi)]*u^8)/b^3 + (2413584301*d^2*K0*K1*M^5*Sqrt[Pi/3003]*
        u^8)/(3125606400*b^3) - (31167343*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (21705600*b^3) + (8352815*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (17860608*b^3) + (916361*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (148838400*b^3) + (9734273*d^6*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^8)/
       (1562803200*b^3) - (4987*d^12*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^8)/
       (44651520*b^3) + (9825971*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^8)/
       (1041868800*b^3) + (((3729009883*I)/31256064000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[3003*Pi]) + (((50858715767*I)/656377344000)*d^2*K0^2*M^5*
        u^8)/(b^3*Sqrt[3003*Pi]) + (((8978712157*I)/82047168000)*d^4*K0^2*M^5*
        u^8)/(b^3*Sqrt[3003*Pi]) - (((278111012393*I)/328188672000)*d^6*K0^2*
        M^5*u^8)/(b^3*Sqrt[3003*Pi]) + (((2858227103*I)/6251212800)*d^8*K0^2*
        M^5*u^8)/(b^3*Sqrt[3003*Pi]) + (((2712893791*I)/31256064000)*d^10*
        K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((2109083*I)/744192000)*d^12*K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((23810192143*I)/131275468800)*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) + 
      (((803254989409*I)/656377344000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[3003*Pi]) - (((4277756173*I)/4136832000)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[3003*Pi]) - (((807058715077*I)/984566016000)*d^6*K1^2*M^5*
        u^8)/(b^3*Sqrt[3003*Pi]) + (((211114280137*I)/281304576000)*d^8*K1^2*
        M^5*u^8)/(b^3*Sqrt[3003*Pi]) + (((1995120217*I)/31256064000)*d^10*
        K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((3053*I)/23256000)*d^12*K0*K1*M^5*Sqrt[7/(429*Pi)]*u^9)/b^3 + 
      (((1645117001*I)/328188672000)*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^9)/b^3 + 
      (((40854889*I)/1930521600)*d^2*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^9)/b^3 + 
      (5811181*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(625121280*b^3) + 
      (18860069*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(1041868800*b^3) - 
      (529621*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(7814016*b^3) + 
      (61554881*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(1562803200*b^3) + 
      (28927*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(5253120*b^3) - 
      (1942183*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(446515200*b^3) - 
      (36697*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(223257600*b^3) + 
      (52181*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(7833600*b^3) + 
      (29137037*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(446515200*b^3) - 
      (8045537*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(74419200*b^3) - 
      (27697*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(148838400*b^3) - 
      (8791*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(111628800*b^3) + 
      (2742211*d^8*K1^2*M^5*Sqrt[(7*Pi)/429]*u^9)/(446515200*b^3) - 
      (112129*d^6*K1^2*M^5*Sqrt[(13*Pi)/231]*u^9)/(223257600*b^3) - 
      (((263998655171*I)/492283008000)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[3003*Pi]) + (((5452437191*I)/61535376000)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[3003*Pi]) + (((31483023419*I)/140652288000)*d^8*K0*K1*M^5*
        u^9)/(b^3*Sqrt[3003*Pi]) - (((1481020817*I)/23442048000)*d^10*K0*K1*
        M^5*u^9)/(b^3*Sqrt[3003*Pi]) + (((19746239*I)/5209344000)*d^8*K1^2*
        M^5*Sqrt[11/(273*Pi)]*u^10)/b^3 - (((8719327*I)/7402752000)*d^8*K0^2*
        M^5*Sqrt[13/(231*Pi)]*u^10)/b^3 - (((169954349*I)/984566016000)*K1^2*
        M^5*Sqrt[143/(21*Pi)]*u^10)/b^3 + (37787*K0*K1*M^5*Sqrt[Pi/3003]*
        u^10)/(9192960*b^3) + (32759269*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (781401600*b^3) - (101753*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (2298240*b^3) - (17028449*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (390700800*b^3) + (3575549*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (111628800*b^3) + (1061339*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (111628800*b^3) + (2281*d^12*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^10)/
       (55814400*b^3) + (((227140549*I)/9376819200)*K0^2*M^5*u^10)/
       (b^3*Sqrt[3003*Pi]) - (((50470027*I)/1016064000)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[3003*Pi]) + (((3849974321*I)/61535376000)*d^4*K0^2*M^5*u^10)/
       (b^3*Sqrt[3003*Pi]) - (((22909553501*I)/492283008000)*d^6*K0^2*M^5*
        u^10)/(b^3*Sqrt[3003*Pi]) + (((1078053913*I)/46884096000)*d^10*K0^2*
        M^5*u^10)/(b^3*Sqrt[3003*Pi]) + (((646939*I)/372096000)*d^12*K0^2*M^5*
        u^10)/(b^3*Sqrt[3003*Pi]) + (((13857910873*I)/140652288000)*d^2*K1^2*
        M^5*u^10)/(b^3*Sqrt[3003*Pi]) - (((1886239939*I)/49228300800)*d^4*
        K1^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) - 
      (((48352437659*I)/492283008000)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[3003*Pi]) + (((938233819*I)/46884096000)*d^10*K1^2*M^5*u^10)/
       (b^3*Sqrt[3003*Pi]) + (((122503*I)/124032000)*d^12*K1^2*M^5*u^10)/
       (b^3*Sqrt[3003*Pi]) - (19625*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^11)/
       (31256064*b^3) - (3881*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^11)/
       (1645056*b^3) + (3739*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(78140160*b^3) - 
      (179*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(391680*b^3) - 
      (39791*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(17364480*b^3) + 
      (553043*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(130233600*b^3) - 
      (1481*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(9302400*b^3) - 
      (14449*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(111628800*b^3) - 
      (163*d^8*K0^2*M^5*Sqrt[(7*Pi)/429]*u^11)/(9302400*b^3) - 
      (6683*d^10*K1^2*M^5*Sqrt[(7*Pi)/429]*u^11)/(37209600*b^3) + 
      (281*K0^2*M^5*Sqrt[(11*Pi)/273]*u^11)/(78140160*b^3) - 
      (4871*d^10*K0^2*M^5*Sqrt[(11*Pi)/273]*u^11)/(37209600*b^3) + 
      (46831*d^6*K0^2*M^5*Sqrt[(13*Pi)/231]*u^11)/(130233600*b^3) - 
      (157*d^12*K0^2*M^5*Sqrt[(13*Pi)/231]*u^11)/(12403200*b^3) + 
      (((1637417*I)/8204716800)*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) + 
      (((198937301*I)/49228300800)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) - 
      (((154783049*I)/13674528000)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) + 
      (((175027*I)/1953504000)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) + 
      (((15454709*I)/1034208000)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) - 
      (((24545869*I)/3907008000)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) - 
      (((31111*I)/18604800)*d^12*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) + 
      (((10667*I)/246141504)*d^4*K0^2*M^5*Sqrt[11/(273*Pi)]*u^12)/b^3 + 
      (((11*I)/620160)*d^12*K0^2*M^5*Sqrt[11/(273*Pi)]*u^12)/b^3 + 
      (((151*I)/9302400)*d^12*K1^2*M^5*Sqrt[11/(273*Pi)]*u^12)/b^3 - 
      (((26947*I)/8204716800)*d^2*K1^2*M^5*Sqrt[13/(231*Pi)]*u^12)/b^3 + 
      (((3259*I)/130233600)*d^10*K1^2*M^5*Sqrt[13/(231*Pi)]*u^12)/b^3 + 
      (2251*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(6511680*b^3) - 
      (191*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(217056*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(10336*b^3) + 
      (215*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(558144*b^3) + 
      (23*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(310080*b^3) + 
      (K0*K1*M^5*Sqrt[(3*Pi)/1001]*u^12)/(180880*b^3) + 
      (233*d^4*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^12)/(19535040*b^3) - 
      (((34823*I)/24614150400)*K0^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) + 
      (((669833*I)/4922830080)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) - 
      (((2567381*I)/4102358400)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) - 
      (((610123*I)/1172102400)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) + 
      (((132799*I)/390700800)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) - 
      (((34823*I)/24614150400)*K1^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) + 
      (((369763*I)/2051179200)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) + 
      (((37361*I)/80967600)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) - 
      (((1593749*I)/2461415040)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) - 
      (((1596289*I)/3516307200)*d^8*K1^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) + 
      (((97*I)/83721600)*d^2*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^13)/b^3 - 
      (((571*I)/125582400)*d^4*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^13)/b^3 + 
      ((I/82620)*d^8*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^13)/b^3 - 
      (((37*I)/13953600)*d^10*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^13)/b^3 - 
      ((I/2325600)*d^12*K0*K1*M^5*Sqrt[77/(39*Pi)]*u^13)/b^3 - 
      (((59*I)/251164800)*d^6*K0*K1*M^5*Sqrt[143/(21*Pi)]*u^13)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(2790720*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(558144*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(465120*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(465120*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(558144*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(2790720*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(2790720*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(558144*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(465120*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(465120*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(558144*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(2790720*b^3) - 
      (((17113*I)/1758153600)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[3003*Pi]) + 
      (((17113*I)/879076800)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[3003*Pi]) - 
      (((17113*I)/1758153600)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[3003*Pi]))/Pi, 
    ((989353*d^2*K1*M^5*Sqrt[Pi/3003]*u)/(826880*b^3*E^u) - 
      (3510911*d^4*K1*M^5*Sqrt[Pi/3003]*u)/(826880*b^3*E^u) + 
      (9071*K1*M^5*Sqrt[(11*Pi)/273]*u)/(330752*b^3*E^u) - 
      (10363*d^8*K1*M^5*Sqrt[(21*Pi)/143]*u)/(174080*b^3*E^u) - 
      (87*d^14*K1*M^5*Sqrt[(21*Pi)/143]*u)/(6615040*b^3*E^u) + 
      (769243*d^6*K1*M^5*Sqrt[(33*Pi)/91]*u)/(6615040*b^3*E^u) + 
      (59*d^10*K1*M^5*Sqrt[(33*Pi)/91]*u)/(10880*b^3*E^u) - 
      (365*d^12*K1*M^5*Sqrt[(33*Pi)/91]*u)/(661504*b^3*E^u) - 
      (8237477*d^4*K0*M^5*Sqrt[Pi/3003]*u^2)/(2646016*b^3*E^u) + 
      (293*d^12*K0*M^5*Sqrt[Pi/3003]*u^2)/(40960*b^3*E^u) + 
      (989353*d^2*K1*M^5*Sqrt[Pi/3003]*u^2)/(826880*b^3*E^u) - 
      (3510911*d^4*K1*M^5*Sqrt[Pi/3003]*u^2)/(826880*b^3*E^u) - 
      (433633*d^2*K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(6615040*b^3*E^u) + 
      (1367291*d^6*K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(696320*b^3*E^u) - 
      (13009943*d^8*K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(13230080*b^3*E^u) - 
      (193*d^14*K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(778240*b^3*E^u) + 
      (61729*d^10*K0*M^5*Sqrt[(11*Pi)/273]*u^2)/(6615040*b^3*E^u) + 
      (9071*K1*M^5*Sqrt[(11*Pi)/273]*u^2)/(330752*b^3*E^u) - 
      (10363*d^8*K1*M^5*Sqrt[(21*Pi)/143]*u^2)/(174080*b^3*E^u) - 
      (87*d^14*K1*M^5*Sqrt[(21*Pi)/143]*u^2)/(6615040*b^3*E^u) + 
      (769243*d^6*K1*M^5*Sqrt[(33*Pi)/91]*u^2)/(6615040*b^3*E^u) + 
      (59*d^10*K1*M^5*Sqrt[(33*Pi)/91]*u^2)/(10880*b^3*E^u) - 
      (365*d^12*K1*M^5*Sqrt[(33*Pi)/91]*u^2)/(661504*b^3*E^u) + 
      (44683*K0*M^5*Sqrt[(77*Pi)/39]*u^2)/(13230080*b^3*E^u) + 
      (2074516018559*K0*M^5*Sqrt[Pi/3003]*u^3)/(10131132211200*b^3*E^u) - 
      (467465140781*d^2*K0*M^5*Sqrt[Pi/3003]*u^3)/(562840678400*b^3*E^u) - 
      (835458567547*d^4*K0*M^5*Sqrt[Pi/3003]*u^3)/(394719436800*b^3*E^u) + 
      (9630216504967*d^6*K0*M^5*Sqrt[Pi/3003]*u^3)/(1599652454400*b^3*E^u) - 
      (356160480287*d^8*K0*M^5*Sqrt[Pi/3003]*u^3)/(105167462400*b^3*E^u) + 
      (213310231*d^10*K0*M^5*Sqrt[Pi/3003]*u^3)/(2083737600*b^3*E^u) + 
      (293*d^12*K0*M^5*Sqrt[Pi/3003]*u^3)/(40960*b^3*E^u) - 
      (36587931269*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(311594844160*b^3) - 
      (146628120829*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(155797422080*b^3) + 
      (4535234555*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(1639972864*b^3) - 
      (916807992931*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(467392266240*b^3) - 
      (477994651*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(7303004160*b^3) + 
      (11409521845*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(31159484416*b^3) - 
      (1501572913*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(31159484416*b^3) - 
      (6038173*d^16*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(186956906496*b^3) + 
      (1249168807*K1*M^5*Sqrt[Pi/3003]*u^3)/(5556633600*b^3*E^u) - 
      (1842133409*d^4*K1*M^5*Sqrt[Pi/3003]*u^3)/(1111326720*b^3*E^u) + 
      (10217862307*d^6*K1*M^5*Sqrt[Pi/3003]*u^3)/(926105600*b^3*E^u) + 
      (287791909*d^10*K1*M^5*Sqrt[Pi/3003]*u^3)/(2778316800*b^3*E^u) - 
      (2906599*d^14*K1*M^5*Sqrt[Pi/3003]*u^3)/(926105600*b^3*E^u) - 
      (16972701257*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(116848066560*b^3) - 
      (1670518340251*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(467392266240*b^3) + 
      (109364387827*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(24599592960*b^3) + 
      (119338159999*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(467392266240*b^3) - 
      (14943487253*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(467392266240*b^3) - 
      (89103527*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(155797422080*b^3) - 
      (193*d^14*K0*M^5*Sqrt[(3*Pi)/1001]*u^3)/(778240*b^3*E^u) + 
      (113324807*d^14*K0^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(155797422080*b^3) - 
      (854424047*d^8*K1*M^5*Sqrt[(3*Pi)/1001]*u^3)/(370442240*b^3*E^u) + 
      (3158847*d^12*K1*M^5*Sqrt[(3*Pi)/1001]*u^3)/(264601600*b^3*E^u) + 
      (135118136201*d^6*K1^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(155797422080*b^3) - 
      (79035258503*d^8*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(155797422080*b^3) + 
      (339211*d^16*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(31159484416*b^3) - 
      (711533867*d^2*K1*M^5*Sqrt[(11*Pi)/273]*u^3)/(2778316800*b^3*E^u) + 
      (70280580631*K0*M^5*Sqrt[Pi/3003]*u^4)/(2894609203200*b^3*E^u) - 
      (1997576630221*d^2*K0*M^5*Sqrt[Pi/3003]*u^4)/(844261017600*b^3*E^u) + 
      (3565094799247*d^4*K0*M^5*Sqrt[Pi/3003]*u^4)/(5526072115200*b^3*E^u) + 
      (351496518733133*d^6*K0*M^5*Sqrt[Pi/3003]*u^4)/(60786793267200*b^3*
        E^u) - (779017302827*d^8*K0*M^5*Sqrt[Pi/3003]*u^4)/
       (188194406400*b^3*E^u) + (14174063*d^10*K0*M^5*Sqrt[Pi/3003]*u^4)/
       (416747520*b^3*E^u) + (2804339*d^12*K0*M^5*Sqrt[Pi/3003]*u^4)/
       (132300800*b^3*E^u) - (77183*d^14*K0*M^5*Sqrt[Pi/3003]*u^4)/
       (48742400*b^3*E^u) - (449746049477849*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (7294415192064000*b^3*E^u) - (6349017424542253*d^2*K1*M^5*
        Sqrt[Pi/3003]*u^4)/(1458883038412800*b^3*E^u) + 
      (16294887028150667*d^4*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (7294415192064000*b^3*E^u) + (13023656297908391*d^6*K1*M^5*
        Sqrt[Pi/3003]*u^4)/(1458883038412800*b^3*E^u) - 
      (416897177354269*d^8*K1*M^5*Sqrt[Pi/3003]*u^4)/(61297606656000*b^3*
        E^u) + (3871996987*d^10*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (333398016000*b^3*E^u) - (26745197*d^14*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (7408844800*b^3*E^u) - (27015149578057*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (39260950364160*b^3) - (220909377612293*d^2*K0*K1*M^5*Sqrt[Pi/3003]*
        u^4)/(49076187955200*b^3) + (23787092330201*d^4*K0*K1*M^5*
        Sqrt[Pi/3003]*u^4)/(1635872931840*b^3) - 
      (556369717323349*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (49076187955200*b^3) + (28750775113267*d^8*K0*K1*M^5*Sqrt[Pi/3003]*
        u^4)/(98152375910400*b^3) - (4740613511*d^12*K0*K1*M^5*Sqrt[Pi/3003]*
        u^4)/(21909012480*b^3) + (43645666679*d^14*K0*K1*M^5*Sqrt[Pi/3003]*
        u^4)/(7010883993600*b^3) + (16156463*d^12*K1*M^5*Sqrt[(3*Pi)/1001]*
        u^4)/(1058406400*b^3*E^u) + (1905578128457*d^10*K0*K1*M^5*
        Sqrt[(7*Pi)/429]*u^4)/(7010883993600*b^3) + 
      (439*d^16*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^4)/(373913812992*b^3) - 
      (797959286765393*K0*M^5*Sqrt[Pi/3003]*u^5)/(8336474505216000*b^3*E^u) - 
      (5282532038602109*d^2*K0*M^5*Sqrt[Pi/3003]*u^5)/(2334212861460480*b^3*
        E^u) + (6562787460250849*d^4*K0*M^5*Sqrt[Pi/3003]*u^5)/
       (3432665972736000*b^3*E^u) + (1126195244342437*d^6*K0*M^5*
        Sqrt[Pi/3003]*u^5)/(333458980208640*b^3*E^u) - 
      (10100064673100317*d^8*K0*M^5*Sqrt[Pi/3003]*u^5)/
       (3432665972736000*b^3*E^u) - (5824122299*d^10*K0*M^5*Sqrt[Pi/3003]*
        u^5)/(889061376000*b^3*E^u) + (170353951*d^12*K0*M^5*Sqrt[Pi/3003]*
        u^5)/(8467251200*b^3*E^u) - (284050439*d^14*K0*M^5*Sqrt[Pi/3003]*u^5)/
       (177812275200*b^3*E^u) - (155808632958571*d^2*K0^2*M^5*Sqrt[Pi/3003]*
        u^5)/(196304751820800*b^3) + (11712850553627*d^4*K0^2*M^5*
        Sqrt[Pi/3003]*u^5)/(2617396690944*b^3) - 
      (999687695704703*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (196304751820800*b^3) + (10948251894823*d^8*K0^2*M^5*Sqrt[Pi/3003]*
        u^5)/(10331829043200*b^3) + (18418455671353*d^10*K0^2*M^5*
        Sqrt[Pi/3003]*u^5)/(28043535974400*b^3) - 
      (386107560679*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(5608707194880*b^3) + 
      (46921696333*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(28043535974400*b^3) - 
      (867721093226969*K1*M^5*Sqrt[Pi/3003]*u^5)/(7294415192064000*b^3*E^u) - 
      (692797436713693*d^2*K1*M^5*Sqrt[Pi/3003]*u^5)/(208411862630400*b^3*
        E^u) + (20983899860445887*d^4*K1*M^5*Sqrt[Pi/3003]*u^5)/
       (7294415192064000*b^3*E^u) + (6880015617856373*d^6*K1*M^5*
        Sqrt[Pi/3003]*u^5)/(1458883038412800*b^3*E^u) + 
      (82375379*d^12*K1*M^5*Sqrt[Pi/3003]*u^5)/(3175219200*b^3*E^u) - 
      (142943*d^14*K1*M^5*Sqrt[Pi/3003]*u^5)/(68812800*b^3*E^u) - 
      (803731990865827*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(2576499867648000*b^3) + 
      (137747695841772931*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (20611998941184000*b^3) + (12340549153521409*d^8*K1^2*M^5*
        Sqrt[Pi/3003]*u^5)/(2944571277312000*b^3) + 
      (517974459499619*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (327174586368000*b^3) - (35377242566063*d^12*K1^2*M^5*Sqrt[Pi/3003]*
        u^5)/(196304751820800*b^3) + (1551937237673*d^14*K1^2*M^5*
        Sqrt[Pi/3003]*u^5)/(196304751820800*b^3) - 
      (77263488409*d^16*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(588914255462400*b^3) - 
      (17900097*d^10*K1*M^5*Sqrt[(3*Pi)/1001]*u^5)/(2179072000*b^3*E^u) - 
      (36329740212547*d^8*K1*M^5*Sqrt[(7*Pi)/429]*u^5)/
       (61297606656000*b^3*E^u) + (104395*d^16*K0^2*M^5*Sqrt[(11*Pi)/273]*
        u^5)/(124637937664*b^3) + (3192366877519*d^2*K1^2*M^5*
        Sqrt[(11*Pi)/273]*u^5)/(63814238208000*b^3) - 
      (3352236274963921*d^6*K1^2*M^5*Sqrt[(11*Pi)/273]*u^5)/
       (2944571277312000*b^3) - (781437031*K0^2*M^5*Sqrt[(13*Pi)/231]*u^5)/
       (42674946048*b^3) - (5612326077343991*K0*M^5*Sqrt[Pi/3003]*u^6)/
       (58355321536512000*b^3*E^u) - (14919611288346577*d^2*K0*M^5*
        Sqrt[Pi/3003]*u^6)/(11671064307302400*b^3*E^u) + 
      (82732503186153553*d^4*K0*M^5*Sqrt[Pi/3003]*u^6)/
       (58355321536512000*b^3*E^u) + (5385418380756101*d^6*K0*M^5*
        Sqrt[Pi/3003]*u^6)/(3890354769100800*b^3*E^u) - 
      (180538754485031*d^8*K0*M^5*Sqrt[Pi/3003]*u^6)/(127135776768000*b^3*
        E^u) - (126170866931*d^10*K0*M^5*Sqrt[Pi/3003]*u^6)/
       (8001552384000*b^3*E^u) - (45847661*d^14*K0*M^5*Sqrt[Pi/3003]*u^6)/
       (59270758400*b^3*E^u) - (21267954063518711*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (116710643073024000*b^3*E^u) - (175920828369904997*d^2*K1*M^5*
        Sqrt[Pi/3003]*u^6)/(116710643073024000*b^3*E^u) + 
      (10221156361386797*d^4*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (5557649670144000*b^3*E^u) + (184562764068045851*d^6*K1*M^5*
        Sqrt[Pi/3003]*u^6)/(116710643073024000*b^3*E^u) - 
      (2378114119608697*d^8*K1*M^5*Sqrt[Pi/3003]*u^6)/(1373066389094400*b^3*
        E^u) - (24085976263*d^10*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (3200620953600*b^3*E^u) - (951918533*d^14*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (1066873651200*b^3*E^u) - (50929400667133*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (224043466752000*b^3) + (364055184707141*d^2*K0*K1*M^5*Sqrt[Pi/3003]*
        u^6)/(224043466752000*b^3) - (8326256669745419*d^6*K0*K1*M^5*
        Sqrt[Pi/3003]*u^6)/(736142819328000*b^3) + 
      (3427792503557581*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (736142819328000*b^3) - (322391871863*d^12*K0*K1*M^5*Sqrt[Pi/3003]*
        u^6)/(2582957260800*b^3) - (2732832499*d^16*K0*K1*M^5*Sqrt[Pi/3003]*
        u^6)/(36807140966400*b^3) + (19669857*d^12*K1*M^5*Sqrt[(3*Pi)/1001]*
        u^6)/(6239027200*b^3*E^u) + (6581599*d^12*K0*M^5*Sqrt[(7*Pi)/429]*
        u^6)/(5080350720*b^3*E^u) + (1949808504890819*d^4*K0*K1*M^5*
        Sqrt[(11*Pi)/273]*u^6)/(5152999735296000*b^3) + 
      (9029497557581*d^10*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^6)/
       (81793646592000*b^3) + (22142987107*d^14*K0*K1*M^5*Sqrt[(11*Pi)/273]*
        u^6)/(49076187955200*b^3) - (117441395376619*K0*M^5*Sqrt[Pi/3003]*
        u^7)/(2084118626304000*b^3*E^u) - (29037092942897233*d^2*K0*M^5*
        Sqrt[Pi/3003]*u^7)/(58355321536512000*b^3*E^u) + 
      (20488231007437181*d^4*K0*M^5*Sqrt[Pi/3003]*u^7)/
       (29177660768256000*b^3*E^u) + (18284113678803449*d^6*K0*M^5*
        Sqrt[Pi/3003]*u^7)/(58355321536512000*b^3*E^u) - 
      (11596772742551*d^8*K0*M^5*Sqrt[Pi/3003]*u^7)/(25240190976000*b^3*
        E^u) - (31935096283*d^10*K0*M^5*Sqrt[Pi/3003]*u^7)/
       (8001552384000*b^3*E^u) + (187893137*d^12*K0*M^5*Sqrt[Pi/3003]*u^7)/
       (88906137600*b^3*E^u) - (126238499*d^14*K0*M^5*Sqrt[Pi/3003]*u^7)/
       (533436825600*b^3*E^u) - (19280067165433*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (2576499867648000*b^3) + (2668085842716247*d^2*K0^2*M^5*Sqrt[Pi/3003]*
        u^7)/(5152999735296000*b^3) - (78147658452509*d^6*K0^2*M^5*
        Sqrt[Pi/3003]*u^7)/(38744358912000*b^3) + 
      (745527749276839*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (736142819328000*b^3) + (45616447954457*d^10*K0^2*M^5*Sqrt[Pi/3003]*
        u^7)/(245380939776000*b^3) - (817218323473*d^12*K0^2*M^5*
        Sqrt[Pi/3003]*u^7)/(49076187955200*b^3) + 
      (2151215371*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(3271745863680*b^3) + 
      (3674111109982477*K1*M^5*Sqrt[Pi/3003]*u^7)/(144171970854912000*b^3*
        E^u) - (459167120643511061*d^2*K1*M^5*Sqrt[Pi/3003]*u^7)/
       (490184700906700800*b^3*E^u) + (3013847350907674213*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^7)/(2450923504533504000*b^3*E^u) + 
      (86488090943398961*d^6*K1*M^5*Sqrt[Pi/3003]*u^7)/
       (350131929219072000*b^3*E^u) - (609718025858573*d^8*K1*M^5*
        Sqrt[Pi/3003]*u^7)/(1083999780864000*b^3*E^u) - 
      (208720651081*d^10*K1*M^5*Sqrt[Pi/3003]*u^7)/(48009314304000*b^3*E^u) + 
      (81239677*d^12*K1*M^5*Sqrt[Pi/3003]*u^7)/(50803507200*b^3*E^u) - 
      (2656123*d^14*K1*M^5*Sqrt[Pi/3003]*u^7)/(11230248960*b^3*E^u) - 
      (703885850729*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(73614281932800*b^3) + 
      (739798057615*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(841306079232*b^3) + 
      (280683429300167*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (736142819328000*b^3) - (2301557031529747*d^6*K1^2*M^5*Sqrt[Pi/3003]*
        u^7)/(736142819328000*b^3) + (1189323137884163*d^8*K1^2*M^5*
        Sqrt[Pi/3003]*u^7)/(736142819328000*b^3) - 
      (1280485973581*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(49076187955200*b^3) + 
      (375024899*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(346420150272*b^3) - 
      (209587969*d^16*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(16358729318400*b^3) + 
      (6600584670217*d^4*K0^2*M^5*Sqrt[(11*Pi)/273]*u^7)/
       (224043466752000*b^3) - (142722059*d^16*K0^2*M^5*Sqrt[(11*Pi)/273]*
        u^7)/(147228563865600*b^3) + (19062346871957*d^10*K1^2*M^5*
        Sqrt[(11*Pi)/273]*u^7)/(736142819328000*b^3) - 
      (335508739463389*K0*M^5*Sqrt[Pi/3003]*u^8)/(64497986961408000*b^3*
        E^u) - (31582427633312659*d^2*K0*M^5*Sqrt[Pi/3003]*u^8)/
       (122546175226675200*b^3*E^u) + (503200955044765303*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^8)/(1225461752266752000*b^3*E^u) - 
      (1709290419848233*d^6*K0*M^5*Sqrt[Pi/3003]*u^8)/(43766491152384000*b^3*
        E^u) - (1035669449709119*d^8*K0*M^5*Sqrt[Pi/3003]*u^8)/
       (10297997918208000*b^3*E^u) - (53358061301*d^10*K0*M^5*Sqrt[Pi/3003]*
        u^8)/(12002328576000*b^3*E^u) - (90499909*d^12*K0*M^5*Sqrt[Pi/3003]*
        u^8)/(25401753600*b^3*E^u) - (226461765484253863*K1*M^5*Sqrt[Pi/3003]*
        u^8)/(2450923504533504000*b^3*E^u) - 
      (75472084768697161*d^2*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (2450923504533504000*b^3*E^u) + (525118238961013561*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^8)/(2450923504533504000*b^3*E^u) + 
      (10439757675654473*d^6*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (350131929219072000*b^3*E^u) - (128926890388601*d^8*K1*M^5*
        Sqrt[Pi/3003]*u^8)/(1083999780864000*b^3*E^u) - 
      (106033883*d^12*K1*M^5*Sqrt[Pi/3003]*u^8)/(62757273600*b^3*E^u) - 
      (555487*d^14*K1*M^5*Sqrt[Pi/3003]*u^8)/(56151244800*b^3*E^u) + 
      (5094050663671*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(644124966912000*b^3) + 
      (145254901981121*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (214708322304000*b^3) - (11769564692597*d^4*K0*K1*M^5*Sqrt[Pi/3003]*
        u^8)/(71569440768000*b^3) + (30507402735949*d^8*K0*K1*M^5*
        Sqrt[Pi/3003]*u^8)/(30672617472000*b^3) + 
      (11245902557543*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (92017852416000*b^3) - (2325667943*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (245380939776*b^3) - (137261*d^14*K0*M^5*Sqrt[(11*Pi)/273]*u^8)/
       (22226534400*b^3*E^u) - (4538877644971*d^6*K0*K1*M^5*Sqrt[(11*Pi)/273]*
        u^8)/(30672617472000*b^3) + (5444773*d^14*K0*K1*M^5*Sqrt[(11*Pi)/273]*
        u^8)/(138372710400*b^3) - (127796827*d^10*K1*M^5*Sqrt[(13*Pi)/231]*
        u^8)/(6858473472000*b^3*E^u) - (1447799*d^16*K0*K1*M^5*
        Sqrt[(13*Pi)/231]*u^8)/(4600892620800*b^3) - 
      (3792737840051189*K0*M^5*Sqrt[Pi/3003]*u^9)/(153182719033344000*b^3*
        E^u) + (2806271155051373*d^2*K0*M^5*Sqrt[Pi/3003]*u^9)/
       (55702806921216000*b^3*E^u) - (1683137682951553*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^9)/(102121812688896000*b^3*E^u) + 
      (185112221046911*d^6*K0*M^5*Sqrt[Pi/3003]*u^9)/(87532982304768000*b^3*
        E^u) - (17184480959521*d^8*K0*M^5*Sqrt[Pi/3003]*u^9)/
       (643624869888000*b^3*E^u) + (16937019413*d^10*K0*M^5*Sqrt[Pi/3003]*
        u^9)/(1714618368000*b^3*E^u) + (142232683*d^12*K0*M^5*Sqrt[Pi/3003]*
        u^9)/(26671841280*b^3*E^u) + (6509343638023*K0^2*M^5*Sqrt[Pi/3003]*
        u^9)/(644124966912000*b^3) - (72257875915531*d^4*K0^2*M^5*
        Sqrt[Pi/3003]*u^9)/(644124966912000*b^3) - 
      (14127932276123*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(92017852416000*b^3) + 
      (1669805642191*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(13145407488000*b^3) + 
      (1106040624323*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(92017852416000*b^3) - 
      (313613473*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(3680714096640*b^3) - 
      (60935323*d^16*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(9201785241600*b^3) + 
      (19509899997121*K1*M^5*Sqrt[Pi/3003]*u^9)/(942662886359040*b^3*E^u) - 
      (52903316355523819*d^2*K1*M^5*Sqrt[Pi/3003]*u^9)/
       (612730876133376000*b^3*E^u) + (645478388892023*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^9)/(6382613293056000*b^3*E^u) - 
      (76767095104573*d^6*K1*M^5*Sqrt[Pi/3003]*u^9)/(7957543845888000*b^3*
        E^u) - (97109952805337*d^8*K1*M^5*Sqrt[Pi/3003]*u^9)/
       (2574499479552000*b^3*E^u) + (4756002547*d^10*K1*M^5*Sqrt[Pi/3003]*
        u^9)/(631701504000*b^3*E^u) + (280182563*d^12*K1*M^5*Sqrt[Pi/3003]*
        u^9)/(66679603200*b^3*E^u) + (119316077*d^14*K1*M^5*Sqrt[Pi/3003]*
        u^9)/(800155238400*b^3*E^u) + (2849567933393*K1^2*M^5*Sqrt[Pi/3003]*
        u^9)/(322062483456000*b^3) + (283590753442589*d^2*K1^2*M^5*
        Sqrt[Pi/3003]*u^9)/(1932374900736000*b^3) - 
      (58403054959673*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(386474980147200*b^3) - 
      (46262014736281*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(276053557248000*b^3) + 
      (14375184136223*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(92017852416000*b^3) + 
      (32085046349*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(4000776192000*b^3) - 
      (1011753049*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(800155238400*b^3) + 
      (9133259*d^16*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(18403570483200*b^3) + 
      (336523*d^14*K0*M^5*Sqrt[(11*Pi)/273]*u^9)/(15689318400*b^3*E^u) + 
      (2274032539543*d^2*K0^2*M^5*Sqrt[(11*Pi)/273]*u^9)/
       (214708322304000*b^3) + (39428101*d^14*K1^2*M^5*Sqrt[(11*Pi)/273]*u^9)/
       (3680714096640*b^3) + (214003073*d^12*K0^2*M^5*Sqrt[(13*Pi)/231]*u^9)/
       (18403570483200*b^3) + (499085009998919*K0*M^5*Sqrt[Pi/3003]*u^10)/
       (153182719033344000*b^3*E^u) - (4238134237293091*d^2*K0*M^5*
        Sqrt[Pi/3003]*u^10)/(153182719033344000*b^3*E^u) + 
      (78323739157319*d^4*K0*M^5*Sqrt[Pi/3003]*u^10)/(3404060422963200*b^3*
        E^u) + (258134721274723*d^6*K0*M^5*Sqrt[Pi/3003]*u^10)/
       (21883245576192000*b^3*E^u) - (1931097809437*d^8*K0*M^5*Sqrt[Pi/3003]*
        u^10)/(1287249739776000*b^3*E^u) - 
      (17593001891*d^10*K0*M^5*Sqrt[Pi/3003]*u^10)/(3000582144000*b^3*E^u) - 
      (187055017*d^12*K0*M^5*Sqrt[Pi/3003]*u^10)/(66679603200*b^3*E^u) - 
      (45445469*d^14*K0*M^5*Sqrt[Pi/3003]*u^10)/(200038809600*b^3*E^u) - 
      (53440367069387*K1*M^5*Sqrt[Pi/3003]*u^10)/(7659135951667200*b^3*E^u) - 
      (286250497569341*d^2*K1*M^5*Sqrt[Pi/3003]*u^10)/(76591359516672000*b^3*
        E^u) + (117315711327757*d^4*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (12765226586112000*b^3*E^u) + (22433460462199*d^6*K1*M^5*Sqrt[Pi/3003]*
        u^10)/(2188324557619200*b^3*E^u) - 
      (336190969879*d^8*K1*M^5*Sqrt[Pi/3003]*u^10)/(321812434944000*b^3*
        E^u) - (7598727649*d^10*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (1500291072000*b^3*E^u) - (40469657*d^12*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (16669900800*b^3*E^u) - (18979241*d^14*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (100019404800*b^3*E^u) + (8470175858321*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (2898562351104000*b^3) + (35626648513*d^6*K0*K1*M^5*Sqrt[Pi/3003]*
        u^10)/(3943622246400*b^3) + (977383340629*d^8*K0*K1*M^5*Sqrt[Pi/3003]*
        u^10)/(27605355724800*b^3) - (415850556559*d^10*K0*K1*M^5*
        Sqrt[Pi/3003]*u^10)/(27605355724800*b^3) - 
      (76906746619*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(27605355724800*b^3) + 
      (16081908173*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(27605355724800*b^3) + 
      (40947607*d^16*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/(1533630873600*b^3) + 
      (4623794248511*d^2*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^10)/
       (2898562351104000*b^3) - (11339754847213*d^4*K0*K1*M^5*
        Sqrt[(13*Pi)/231]*u^10)/(2898562351104000*b^3) - 
      (15636139619*K0*M^5*Sqrt[Pi/3003]*u^11)/(638261329305600*b^3*E^u) + 
      (436236601303*d^2*K0*M^5*Sqrt[Pi/3003]*u^11)/(510609063444480*b^3*
        E^u) + (1148976587963*d^4*K0*M^5*Sqrt[Pi/3003]*u^11)/
       (425507552870400*b^3*E^u) - (688005716371*d^6*K0*M^5*Sqrt[Pi/3003]*
        u^11)/(165782163456000*b^3*E^u) - 
      (6919439707*d^8*K0*M^5*Sqrt[Pi/3003]*u^11)/(3352212864000*b^3*E^u) + 
      (32621*d^14*K0*M^5*Sqrt[Pi/3003]*u^11)/(376012800*b^3*E^u) + 
      (1057696818469*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(2898562351104000*b^3) - 
      (276801540643*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(1449281175552000*b^3) - 
      (7727810033*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(657270374400*b^3) + 
      (46404595*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(16238444544*b^3) + 
      (3414272747*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(726456729600*b^3) - 
      (2735158693*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(13802677862400*b^3) - 
      (4874014879*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(13802677862400*b^3) - 
      (252922403*d^16*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(9201785241600*b^3) - 
      (74714981779*K1*M^5*Sqrt[Pi/3003]*u^11)/(2553045317222400*b^3*E^u) + 
      (30404487079*d^2*K1*M^5*Sqrt[Pi/3003]*u^11)/(39891333081600*b^3*E^u) + 
      (2234391885181*d^4*K1*M^5*Sqrt[Pi/3003]*u^11)/(851015105740800*b^3*
        E^u) - (328803914233*d^6*K1*M^5*Sqrt[Pi/3003]*u^11)/
       (82891081728000*b^3*E^u) - (203896577359*d^8*K1*M^5*Sqrt[Pi/3003]*
        u^11)/(107270811648000*b^3*E^u) + (655279*d^14*K1*M^5*Sqrt[Pi/3003]*
        u^11)/(8334950400*b^3*E^u) + (51281920441*K1^2*M^5*Sqrt[Pi/3003]*
        u^11)/(75614670028800*b^3) + (34972935062189*d^2*K1^2*M^5*
        Sqrt[Pi/3003]*u^11)/(4347843526656000*b^3) - 
      (29453063786551*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^11)/
       (4347843526656000*b^3) - (419571909527*d^6*K1^2*M^5*Sqrt[Pi/3003]*
        u^11)/(41408033587200*b^3) + (10345187231*d^8*K1^2*M^5*Sqrt[Pi/3003]*
        u^11)/(2250436608000*b^3) + (6771296921*d^10*K1^2*M^5*Sqrt[Pi/3003]*
        u^11)/(1800349286400*b^3) + (2582304271*d^12*K1^2*M^5*Sqrt[Pi/3003]*
        u^11)/(41408033587200*b^3) - (1818153577*d^14*K1^2*M^5*Sqrt[Pi/3003]*
        u^11)/(8281606717440*b^3) + (486323*d^12*K1*M^5*Sqrt[(3*Pi)/1001]*
        u^11)/(1852211200*b^3*E^u) + (39541193*d^10*K0*M^5*Sqrt[(11*Pi)/273]*
        u^11)/(250048512000*b^3*E^u) + (31930567099*d^2*K0^2*M^5*
        Sqrt[(11*Pi)/273]*u^11)/(76277956608000*b^3) + 
      (9335197*d^10*K1*M^5*Sqrt[(11*Pi)/273]*u^11)/(62512128000*b^3*E^u) - 
      (120738209*d^16*K1^2*M^5*Sqrt[(11*Pi)/273]*u^11)/(82816067174400*b^3) + 
      (449*d^12*K0*M^5*Sqrt[(91*Pi)/33]*u^11)/(47628288*b^3*E^u) - 
      (12144217123*K0*M^5*Sqrt[Pi/3003]*u^12)/(1276522658611200*b^3*E^u) - 
      (79711317299*d^2*K0*M^5*Sqrt[Pi/3003]*u^12)/(425507552870400*b^3*E^u) - 
      (215303016323*d^4*K0*M^5*Sqrt[Pi/3003]*u^12)/(1276522658611200*b^3*
        E^u) + (369659363*d^6*K0*M^5*Sqrt[Pi/3003]*u^12)/
       (975189196800*b^3*E^u) + (3845178041*d^8*K0*M^5*Sqrt[Pi/3003]*u^12)/
       (10727081164800*b^3*E^u) - (27997*d^12*K0*M^5*Sqrt[Pi/3003]*u^12)/
       (185221120*b^3*E^u) - (439457*d^14*K0*M^5*Sqrt[Pi/3003]*u^12)/
       (25004851200*b^3*E^u) - (36483566233*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (3829567975833600*b^3*E^u) - (709670211463*d^2*K1*M^5*Sqrt[Pi/3003]*
        u^12)/(3829567975833600*b^3*E^u) - 
      (596435653921*d^4*K1*M^5*Sqrt[Pi/3003]*u^12)/(3829567975833600*b^3*
        E^u) + (2049334013*d^6*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (5526072115200*b^3*E^u) + (133950331*d^8*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (397299302400*b^3*E^u) - (171319*d^12*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (1190707200*b^3*E^u) - (2209*d^14*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (132300800*b^3*E^u) + (842724206341*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (2173921763328000*b^3) - (759755084383*d^4*K0*K1*M^5*Sqrt[Pi/3003]*
        u^12)/(434784352665600*b^3) + (51233323369*d^6*K0*K1*M^5*
        Sqrt[Pi/3003]*u^12)/(20704016793600*b^3) - 
      (37912437499*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(103520083968000*b^3) - 
      (7450701701*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(4140803358720*b^3) + 
      (1856588897*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(2957716684800*b^3) + 
      (552405311*d^16*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(20704016793600*b^3) - 
      (66013*d^10*K0*M^5*Sqrt[(11*Pi)/273]*u^12)/(3572121600*b^3*E^u) + 
      (4300864037*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^12)/(543480440832000*b^3) + 
      (582249721*d^14*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^12)/
       (20704016793600*b^3) - (1639*d^10*K1*M^5*Sqrt[(143*Pi)/21]*u^12)/
       (1190707200*b^3*E^u) + (25642423*d^2*K0*M^5*Sqrt[Pi/3003]*u^13)/
       (6216831129600*b^3*E^u) + (40729477*d^4*K0*M^5*Sqrt[Pi/3003]*u^13)/
       (1554207782400*b^3*E^u) - (33891337*d^6*K0*M^5*Sqrt[Pi/3003]*u^13)/
       (2072277043200*b^3*E^u) - (531631*d^8*K0*M^5*Sqrt[Pi/3003]*u^13)/
       (12189864960*b^3*E^u) + (7861237729*K0^2*M^5*Sqrt[Pi/3003]*u^13)/
       (2173921763328000*b^3) - (227857908571*d^4*K0^2*M^5*Sqrt[Pi/3003]*
        u^13)/(1086960881664000*b^3) - (5733487*d^6*K0^2*M^5*Sqrt[Pi/3003]*
        u^13)/(383407718400*b^3) + (8732310887*d^8*K0^2*M^5*Sqrt[Pi/3003]*
        u^13)/(25880020992000*b^3) - (585485783*d^14*K0^2*M^5*Sqrt[Pi/3003]*
        u^13)/(10352008396800*b^3) - (5467447*d^16*K0^2*M^5*Sqrt[Pi/3003]*
        u^13)/(1089685094400*b^3) + (12673*d^2*K1*M^5*Sqrt[Pi/3003]*u^13)/
       (3116206080*b^3*E^u) + (448309*d^4*K1*M^5*Sqrt[Pi/3003]*u^13)/
       (17268975360*b^3*E^u) - (3777589*d^6*K1*M^5*Sqrt[Pi/3003]*u^13)/
       (230253004800*b^3*E^u) - (872419*d^8*K1*M^5*Sqrt[Pi/3003]*u^13)/
       (20316441600*b^3*E^u) + (8542339319*K1^2*M^5*Sqrt[Pi/3003]*u^13)/
       (2173921763328000*b^3) + (5459356447*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^13)/
       (362320293888000*b^3) - (11906731*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^13)/
       (61776691200*b^3) - (197776781*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^13)/
       (31056025190400*b^3) + (2495822009*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^13)/
       (8626673664000*b^3) + (199487269*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^13)/
       (3450669465600*b^3) - (861145541*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^13)/
       (7394291712000*b^3) - (68631683*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^13)/
       (1478858342400*b^3) - (1752187*d^16*K1^2*M^5*Sqrt[(7*Pi)/429]*u^13)/
       (2957716684800*b^3) - (31*K0*M^5*Sqrt[(11*Pi)/273]*u^13)/
       (14065228800*b^3*E^u) + (1213*d^10*K0*M^5*Sqrt[(11*Pi)/273]*u^13)/
       (1041868800*b^3*E^u) + (89*d^12*K0*M^5*Sqrt[(11*Pi)/273]*u^13)/
       (65116800*b^3*E^u) + (517*d^14*K0*M^5*Sqrt[(11*Pi)/273]*u^13)/
       (3125606400*b^3*E^u) + (356465419*d^10*K0^2*M^5*Sqrt[(11*Pi)/273]*
        u^13)/(51760041984000*b^3) - (11*K1*M^5*Sqrt[(11*Pi)/273]*u^13)/
       (4688409600*b^3*E^u) + (10961*d^10*K1*M^5*Sqrt[(11*Pi)/273]*u^13)/
       (9376819200*b^3*E^u) + (11*d^12*K1*M^5*Sqrt[(11*Pi)/273]*u^13)/
       (8225280*b^3*E^u) + (101*d^14*K1*M^5*Sqrt[(11*Pi)/273]*u^13)/
       (625121280*b^3*E^u) + (744154427*d^2*K0^2*M^5*Sqrt[(13*Pi)/231]*u^13)/
       (1086960881664000*b^3) - (15872639*d^12*K0^2*M^5*Sqrt[(13*Pi)/231]*
        u^13)/(1478858342400*b^3) + (112516109*K0*K1*M^5*Sqrt[Pi/3003]*u^14)/
       (181160146944000*b^3) + (6820257289*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^14)/
       (543480440832000*b^3) + (19708141891*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^14)/
       (543480440832000*b^3) + (285881147*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^14)/
       (15528012595200*b^3) - (993120857*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^14)/
       (25880020992000*b^3) + (419962919*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^14)/
       (8626673664000*b^3) + (477761*d^16*K0*K1*M^5*Sqrt[Pi/3003]*u^14)/
       (258800209920*b^3) - (K0*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (3516307200*b^3*E^u) - (37*d^2*K0*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (3516307200*b^3*E^u) - (157*d^4*K0*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (3516307200*b^3*E^u) - (11*d^6*K0*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (1172102400*b^3*E^u) + (11*d^10*K0*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (1172102400*b^3*E^u) - (23*d^12*K0*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (390700800*b^3*E^u) - (d^14*K0*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (130233600*b^3*E^u) - (K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (3516307200*b^3*E^u) - (37*d^2*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (3516307200*b^3*E^u) - (157*d^4*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (3516307200*b^3*E^u) - (11*d^6*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (1172102400*b^3*E^u) + (11*d^10*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (1172102400*b^3*E^u) - (23*d^12*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (390700800*b^3*E^u) - (d^14*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (130233600*b^3*E^u) + (10147217*d^14*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (5176004198400*b^3) - (202187719*d^8*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^14)/
       (25880020992000*b^3) + (11*d^8*K0*M^5*Sqrt[(143*Pi)/21]*u^14)/
       (1172102400*b^3*E^u) + (11*d^8*K1*M^5*Sqrt[(143*Pi)/21]*u^14)/
       (1172102400*b^3*E^u) + (11899*K0^2*M^5*Sqrt[Pi/3003]*u^15)/
       (2426251968000*b^3) - (228661*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^15)/
       (958519296000*b^3) - (13674721*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^15)/
       (5176004198400*b^3) - (4473629*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^15)/
       (3105602519040*b^3) + (16664107*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^15)/
       (2875557888000*b^3) - (14419547*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^15)/
       (5176004198400*b^3) - (600907*d^16*K0^2*M^5*Sqrt[Pi/3003]*u^15)/
       (5176004198400*b^3) + (17203*K1^2*M^5*Sqrt[Pi/3003]*u^15)/
       (3235002624000*b^3) - (8509*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^15)/
       (38340771840*b^3) - (138079*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^15)/
       (54484254720*b^3) - (11257517*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^15)/
       (8626673664000*b^3) + (28483447*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^15)/
       (5176004198400*b^3) + (3199159*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^15)/
       (1232381952000*b^3) - (67899047*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^15)/
       (25880020992000*b^3) - (148273*d^14*K0^2*M^5*Sqrt[(7*Pi)/429]*u^15)/
       (739429171200*b^3) - (6493*d^14*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/
       (54484254720*b^3) - (1459*d^16*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/
       (147885834240*b^3) + (7719*d^10*K0^2*M^5*Sqrt[(39*Pi)/77]*u^15)/
       (106502144000*b^3) + (4013*K0*K1*M^5*Sqrt[Pi/3003]*u^16)/
       (4852503936000*b^3) + (9029*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^16)/
       (269583552000*b^3) + (10147*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^16)/
       (53916710400*b^3) + (79*d^16*K0*K1*M^5*Sqrt[Pi/3003]*u^16)/
       (5134924800*b^3) + (641*d^4*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^16)/
       (32350026240*b^3) + (3181*d^6*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^16)/
       (127697472000*b^3) - (21691*d^8*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^16)/
       (404375328000*b^3) - (3817*d^10*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^16)/
       (89861184000*b^3) + (20369*d^12*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^16)/
       (808750656000*b^3) - (d^2*K0^2*M^5*Sqrt[(13*Pi)/231]*u^17)/
       (53916710400*b^3) - (61*d^6*K0^2*M^5*Sqrt[(13*Pi)/231]*u^17)/
       (269583552000*b^3) - (61*d^12*K0^2*M^5*Sqrt[(13*Pi)/231]*u^17)/
       (269583552000*b^3) - (d^16*K0^2*M^5*Sqrt[(13*Pi)/231]*u^17)/
       (53916710400*b^3) - (d^2*K1^2*M^5*Sqrt[(13*Pi)/231]*u^17)/
       (53916710400*b^3) - (61*d^6*K1^2*M^5*Sqrt[(13*Pi)/231]*u^17)/
       (269583552000*b^3) - (61*d^12*K1^2*M^5*Sqrt[(13*Pi)/231]*u^17)/
       (269583552000*b^3) - (d^16*K1^2*M^5*Sqrt[(13*Pi)/231]*u^17)/
       (53916710400*b^3) - (d^4*K0^2*M^5*Sqrt[(143*Pi)/21]*u^17)/
       (53916710400*b^3) + (11*d^8*K0^2*M^5*Sqrt[(143*Pi)/21]*u^17)/
       (269583552000*b^3) + (11*d^10*K0^2*M^5*Sqrt[(143*Pi)/21]*u^17)/
       (269583552000*b^3) - (d^14*K0^2*M^5*Sqrt[(143*Pi)/21]*u^17)/
       (53916710400*b^3) - (d^4*K1^2*M^5*Sqrt[(143*Pi)/21]*u^17)/
       (53916710400*b^3) + (11*d^8*K1^2*M^5*Sqrt[(143*Pi)/21]*u^17)/
       (269583552000*b^3) + (11*d^10*K1^2*M^5*Sqrt[(143*Pi)/21]*u^17)/
       (269583552000*b^3) - (d^14*K1^2*M^5*Sqrt[(143*Pi)/21]*u^17)/
       (53916710400*b^3))/Pi, 
    ((((39834842212480001*I)/922248221999104000)*K0*K1*M^5*Sqrt[3/(1001*Pi)]*
        u^3)/b^3 - (((261037*I)/846725120)*d^14*K0*K1*M^5*Sqrt[7/(429*Pi)]*
        u^3)/b^3 + (44634301*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(508035072*b^3) + 
      (2739040181*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(846725120*b^3) - 
      (1105189367*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(846725120*b^3) - 
      (142074871*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(508035072*b^3) + 
      (62536451*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(2540175360*b^3) - 
      (279239*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^3)/(508035072*b^3) + 
      (869869375*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(254017536*b^3) - 
      (308497645*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(42336256*b^3) + 
      (198144691*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(158760960*b^3) - 
      (11793641*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(66846720*b^3) + 
      (1891907*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^3)/(211681280*b^3) - 
      (21380483*d^2*K0^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(508035072*b^3) + 
      (84358103*d^6*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(254017536*b^3) + 
      (99103*d^14*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(423362560*b^3) + 
      (230677*K1^2*M^5*Sqrt[(11*Pi)/273]*u^3)/(5570560*b^3) - 
      (1676641*d^4*K0^2*M^5*Sqrt[(39*Pi)/77]*u^3)/(44564480*b^3) + 
      (((1348902270148992437*I)/33200935991967744000)*K0*K1*M^5*u^3)/
       (b^3*Sqrt[3003*Pi]) + (((9408773234983*I)/2933902540800)*d^2*K0*K1*M^5*
        u^3)/(b^3*Sqrt[3003*Pi]) - (((563499916801*I)/195593502720)*d^4*K0*K1*
        M^5*u^3)/(b^3*Sqrt[3003*Pi]) - (((79758048413*I)/17781227520)*d^6*K0*
        K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) + (((3899403064169*I)/977967513600)*
        d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[3003*Pi]) - 
      (((13875391753*I)/266718412800)*d^10*K0*K1*M^5*u^3)/
       (b^3*Sqrt[3003*Pi]) + (((5005495843*I)/88906137600)*d^12*K0*K1*M^5*
        u^3)/(b^3*Sqrt[3003*Pi]) + (((2956423719*I)/5478809600)*d^8*K0^2*M^5*
        Sqrt[3/(1001*Pi)]*u^4)/b^3 + (((37585797013*I)/5867805081600)*K0^2*
        M^5*Sqrt[13/(231*Pi)]*u^4)/b^3 - 
      (((3411959221732708961*I)/121686688477347840000)*d^4*K1^2*M^5*
        Sqrt[13/(231*Pi)]*u^4)/b^3 + (36062700617*K0*K1*M^5*Sqrt[Pi/3003]*
        u^4)/(76205260800*b^3) - (7154023441*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (4010803200*b^3) - (571105746139*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (76205260800*b^3) - (185660308231*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (25401753600*b^3) - (99349323673*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (76205260800*b^3) + (6941632871*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (76205260800*b^3) + (4206919*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (15241052160*b^3) + (13336738099*d^6*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^4)/
       (8467251200*b^3) + (((7693617129703*I)/5867805081600)*d^2*K0^2*M^5*
        u^4)/(b^3*Sqrt[3003*Pi]) - (((490017249473*I)/391187005440)*d^4*K0^2*
        M^5*u^4)/(b^3*Sqrt[3003*Pi]) - (((683477107583*I)/391187005440)*d^6*
        K0^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((22438091593*I)/533436825600)*d^10*K0^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) + (((5290292323*I)/177812275200)*d^12*K0^2*M^5*
        u^4)/(b^3*Sqrt[3003*Pi]) - (((1895291*I)/1693450240)*d^14*K0^2*M^5*
        u^4)/(b^3*Sqrt[3003*Pi]) + (((144452754409031*I)/308059766784000)*
        K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((3279678204721*I)/628693401600)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) - (((918085823088309204097*I)/
         121686688477347840000)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) - 
      (((3628670959481*I)/1833689088000)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) + (((280658890479797*I)/61611953356800)*d^8*K1^2*
        M^5*u^4)/(b^3*Sqrt[3003*Pi]) - (((6090845966053*I)/14002716672000)*
        d^10*K1^2*M^5*u^4)/(b^3*Sqrt[3003*Pi]) + 
      (((777282019559*I)/9335144448000)*d^12*K1^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) - (((3359611*I)/3175219200)*d^14*K1^2*M^5*u^4)/
       (b^3*Sqrt[3003*Pi]) + (((1258035186383*I)/4889837568000)*d^6*K0*K1*M^5*
        Sqrt[13/(231*Pi)]*u^5)/b^3 + (1348561939*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (19051315200*b^3) - (115124244227*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (76205260800*b^3) - (2137369699*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (2005401600*b^3) + (152426802481*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (25401753600*b^3) - (408511289*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (132300800*b^3) - (33088413389*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (76205260800*b^3) + (1024339139*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (38102630400*b^3) + (2375033*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (15241052160*b^3) - (429848877743*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (4000776192000*b^3) - (41860075030567*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (8001552384000*b^3) + (924946334269*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (1000194048000*b^3) + (106842108768971*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (8001552384000*b^3) - (6348523816207*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (800155238400*b^3) + (4956720793*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (57153945600*b^3) - (3503841239*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (1600310476800*b^3) - (31683964363*d^10*K1^2*M^5*Sqrt[(11*Pi)/273]*
        u^5)/(320062095360*b^3) + (((36381045418099*I)/77014941696000)*K0*K1*
        M^5*u^5)/(b^3*Sqrt[3003*Pi]) + (((287571774023*I)/109825228800)*d^2*
        K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) - 
      (((55288730588473*I)/8106835968000)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[3003*Pi]) + (((417906671359*I)/405341798400)*d^8*K0*K1*M^5*
        u^5)/(b^3*Sqrt[3003*Pi]) - (((2309809807489*I)/3111714816000)*d^10*K0*
        K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + (((49744855033*I)/518619136000)*
        d^12*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) - 
      (((1073*I)/39321600)*d^14*K0*K1*M^5*u^5)/(b^3*Sqrt[3003*Pi]) + 
      (((200113*I)/3175219200)*d^14*K0^2*M^5*Sqrt[7/(429*Pi)]*u^6)/b^3 + 
      (((541802209331*I)/231044825088000)*K0^2*M^5*Sqrt[13/(231*Pi)]*u^6)/
       b^3 + (172539617059*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (62512128000*b^3) + (2588192462953*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (250048512000*b^3) - (28996367*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (36771840*b^3) + (1382105911*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (25004851200*b^3) - (10198021*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (7144243200*b^3) - (1097475377*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^6)/
       (35721216000*b^3) - (59454669623*d^2*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^6)/
       (125024256000*b^3) - (31506558887*d^8*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^6)/
       (50009702400*b^3) + (((3019632990373*I)/46208965017600)*d^2*K0^2*M^5*
        u^6)/(b^3*Sqrt[3003*Pi]) - (((36333069317431*I)/33006403584000)*d^4*
        K0^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) + 
      (((2676132574403*I)/1571733504000)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) - (((7622605811869*I)/15402988339200)*d^8*K0^2*M^5*
        u^6)/(b^3*Sqrt[3003*Pi]) - (((30790147711*I)/137281536000)*d^10*K0^2*
        M^5*u^6)/(b^3*Sqrt[3003*Pi]) + (((49044245759*I)/2333786112000)*d^12*
        K0^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) - 
      (((5412243197503*I)/57761206272000)*K1^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) - 
      (((33885579271763*I)/38507470848000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) - (((2344092393961*I)/1571733504000)*d^4*K1^2*M^5*
        u^6)/(b^3*Sqrt[3003*Pi]) + (((243534137835941*I)/46208965017600)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[3003*Pi]) - 
      (((15386911178971*I)/7701494169600)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) - (((3705856109*I)/4167475200)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) + (((3994258427*I)/47628288000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) - (((6085459*I)/3175219200)*d^14*K1^2*M^5*u^6)/
       (b^3*Sqrt[3003*Pi]) - (((1734971*I)/7938048000)*d^14*K0*K1*M^5*
        Sqrt[7/(429*Pi)]*u^7)/b^3 + (((193113394613*I)/23629584384000)*K0*K1*
        M^5*Sqrt[11/(273*Pi)]*u^7)/b^3 + (((1018714189919*I)/3500679168000)*
        d^6*K0*K1*M^5*Sqrt[13/(231*Pi)]*u^7)/b^3 - 
      (72500372393*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(1000194048000*b^3) - 
      (1029256880441*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(1000194048000*b^3) + 
      (1550836326943*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(1000194048000*b^3) - 
      (241651854391*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(200038809600*b^3) - 
      (22260199319*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(200038809600*b^3) + 
      (265448077*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^7)/(40007761920*b^3) - 
      (3907810453*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(37044224000*b^3) - 
      (1689326787637*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(1000194048000*b^3) + 
      (1490536694197*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(1000194048000*b^3) - 
      (33526623379*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(200038809600*b^3) + 
      (2152721243*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(200038809600*b^3) - 
      (62815183*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(200038809600*b^3) + 
      (590627777*d^4*K0^2*M^5*Sqrt[(11*Pi)/273]*u^7)/(7520256000*b^3) - 
      (4426277*d^14*K0^2*M^5*Sqrt[(11*Pi)/273]*u^7)/(200038809600*b^3) + 
      (181684797787*d^6*K1^2*M^5*Sqrt[(13*Pi)/231]*u^7)/(1000194048000*b^3) - 
      (29237197061*d^8*K1^2*M^5*Sqrt[(13*Pi)/231]*u^7)/(200038809600*b^3) - 
      (((105679284156403*I)/47259168768000)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[3003*Pi]) + (((95020950505717*I)/94518337536000)*d^4*K0*K1*
        M^5*u^7)/(b^3*Sqrt[3003*Pi]) - (((31996863637603*I)/15753056256000)*
        d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[3003*Pi]) - 
      (((350895461489*I)/525101875200)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[3003*Pi]) + (((41177190919*I)/700135833600)*d^12*K0*K1*M^5*
        u^7)/(b^3*Sqrt[3003*Pi]) + (((105197310121*I)/2625509376000)*d^6*K0^2*
        M^5*Sqrt[11/(273*Pi)]*u^8)/b^3 - (((14183*I)/330752000)*d^14*K0^2*M^5*
        Sqrt[13/(231*Pi)]*u^8)/b^3 - (((23939717069*I)/1575305625600)*d^10*
        K1^2*M^5*Sqrt[13/(231*Pi)]*u^8)/b^3 + 
      (((205949029*I)/3500679168000)*d^12*K1^2*M^5*Sqrt[143/(21*Pi)]*u^8)/
       b^3 - (570544279*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(7814016000*b^3) - 
      (26008720459*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(27783168000*b^3) + 
      (127648846873*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(125024256000*b^3) + 
      (250911411743*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(250048512000*b^3) - 
      (29213321*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(476282880*b^3) + 
      (83833349*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(25004851200*b^3) - 
      (147741901*d^8*K0*K1*M^5*Sqrt[(3*Pi)/1001]*u^8)/(463052800*b^3) - 
      (9137*d^14*K0*K1*M^5*Sqrt[(143*Pi)/21]*u^8)/(10001940480*b^3) - 
      (((635948675377*I)/13502619648000)*K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((19944364610501*I)/47259168768000)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[3003*Pi]) + (((44362762874483*I)/94518337536000)*d^4*K0^2*
        M^5*u^8)/(b^3*Sqrt[3003*Pi]) - (((1570882506013*I)/4500873216000)*d^8*
        K0^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((574866100909*I)/5251018752000)*d^10*K0^2*M^5*u^8)/
       (b^3*Sqrt[3003*Pi]) + (((63269789887*I)/3500679168000)*d^12*K0^2*M^5*
        u^8)/(b^3*Sqrt[3003*Pi]) - (((20332401498599*I)/94518337536000)*K1^2*
        M^5*u^8)/(b^3*Sqrt[3003*Pi]) - (((1356792557051*I)/11814792192000)*
        d^2*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((646968920033*I)/3780733501440)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[3003*Pi]) + (((21506881309163*I)/15753056256000)*d^6*K1^2*
        M^5*u^8)/(b^3*Sqrt[3003*Pi]) - (((2550538583473*I)/3780733501440)*d^8*
        K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((173617*I)/420249600)*d^14*K1^2*M^5*u^8)/(b^3*Sqrt[3003*Pi]) - 
      (((942521988701*I)/23629584384000)*d^2*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^9)/
       b^3 - (((105468298069*I)/23629584384000)*d^4*K0*K1*M^5*
        Sqrt[11/(273*Pi)]*u^9)/b^3 - (((299*I)/446515200)*d^14*K0*K1*M^5*
        Sqrt[13/(231*Pi)]*u^9)/b^3 - (3115537643*K0^2*M^5*Sqrt[Pi/3003]*u^9)/
       (250048512000*b^3) - (522702431*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^9)/
       (4902912000*b^3) + (45517217*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^9)/
       (626688000*b^3) - (671516299*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^9)/
       (7144243200*b^3) - (4720327*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^9)/
       (1111326720*b^3) - (13408067*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^9)/
       (16669900800*b^3) - (192143141*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (13395456000*b^3) - (55741757891*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (375072768000*b^3) + (2848169017*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (13395456000*b^3) + (9847388531*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (125024256000*b^3) - (14085047*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (109670400*b^3) - (3903947*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (5000970240*b^3) + (197635*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (250048512*b^3) + (174109769*d^4*K0^2*M^5*Sqrt[(11*Pi)/273]*u^9)/
       (13160448000*b^3) - (54793*d^14*K0^2*M^5*Sqrt[(13*Pi)/231]*u^9)/
       (16669900800*b^3) - (9887*d^14*K1^2*M^5*Sqrt[(13*Pi)/231]*u^9)/
       (25004851200*b^3) + (((113741275871*I)/1687827456000)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[3003*Pi]) + (((3769943749877*I)/3938264064000)*d^6*K0*K1*M^5*
        u^9)/(b^3*Sqrt[3003*Pi]) - (((11516083081*I)/30139776000)*d^8*K0*K1*
        M^5*u^9)/(b^3*Sqrt[3003*Pi]) - (((958975868797*I)/7876528128000)*d^10*
        K0*K1*M^5*u^9)/(b^3*Sqrt[3003*Pi]) - 
      (((9609935371*I)/291723264000)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[3003*Pi]) + (((2288497*I)/35721216000)*d^14*K1^2*M^5*
        Sqrt[7/(429*Pi)]*u^10)/b^3 - (8154119*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (2143272960*b^3) - (828923041*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (37507276800*b^3) + (236778119*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (3948134400*b^3) - (16171429*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (893030400*b^3) - (2388160283*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (75014553600*b^3) + (1262179*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (9376819200*b^3) + (6384539*d^12*K0*K1*M^5*Sqrt[(7*Pi)/429]*u^10)/
       (10716364800*b^3) + (39458021*d^10*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^10)/
       (37507276800*b^3) + (((89184296627*I)/3150611251200)*K0^2*M^5*u^10)/
       (b^3*Sqrt[3003*Pi]) - (((59798756921*I)/397135872000)*d^2*K0^2*M^5*
        u^10)/(b^3*Sqrt[3003*Pi]) + (((2691771809767*I)/15753056256000)*d^4*
        K0^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) + 
      (((707362057979*I)/15753056256000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[3003*Pi]) - (((5673747350273*I)/47259168768000)*d^8*K0^2*M^5*
        u^10)/(b^3*Sqrt[3003*Pi]) + (((13331419663*I)/2250436608000)*d^10*
        K0^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) + 
      (((545774179*I)/27783168000)*d^12*K0^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) + 
      (((1842371*I)/1880064000)*d^14*K0^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) - 
      (((135798901873*I)/3150611251200)*K1^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) - 
      (((36169444417*I)/47259168768000)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[3003*Pi]) + (((4687772555929*I)/47259168768000)*d^4*K1^2*M^5*
        u^10)/(b^3*Sqrt[3003*Pi]) + (((13667113519*I)/964472832000)*d^6*K1^2*
        M^5*u^10)/(b^3*Sqrt[3003*Pi]) - (((626559347203*I)/6751309824000)*d^8*
        K1^2*M^5*u^10)/(b^3*Sqrt[3003*Pi]) + 
      (((9680380249*I)/1050203750400)*d^10*K1^2*M^5*u^10)/
       (b^3*Sqrt[3003*Pi]) + (((71644044739*I)/5251018752000)*d^12*K1^2*M^5*
        u^10)/(b^3*Sqrt[3003*Pi]) - (((43852153*I)/31256064000)*d^10*K0*K1*
        M^5*Sqrt[11/(273*Pi)]*u^11)/b^3 - (((76325777*I)/62512128000)*d^12*K0*
        K1*M^5*Sqrt[11/(273*Pi)]*u^11)/b^3 - 
      (40181*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(123379200*b^3) - 
      (18475441*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(4167475200*b^3) - 
      (49465243*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(18753638400*b^3) - 
      (184100047*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(37507276800*b^3) - 
      (29293643*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(18753638400*b^3) - 
      (29382877*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(48223641600*b^3) - 
      (2522395171*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(337565491200*b^3) + 
      (1543378181*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(337565491200*b^3) + 
      (351732613*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(37507276800*b^3) - 
      (5438723*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(6618931200*b^3) - 
      (22700233*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(5922201600*b^3) - 
      (42797977*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^11)/(37507276800*b^3) + 
      (4363927*d^6*K0^2*M^5*Sqrt[(11*Pi)/273]*u^11)/(4167475200*b^3) + 
      (83789*d^8*K0^2*M^5*Sqrt[(11*Pi)/273]*u^11)/(375072768*b^3) - 
      (371351*d^14*K0^2*M^5*Sqrt[(11*Pi)/273]*u^11)/(37507276800*b^3) - 
      (23197*d^14*K1^2*M^5*Sqrt[(13*Pi)/231]*u^11)/(4167475200*b^3) + 
      (((9322570199*I)/11814792192000)*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) - 
      (((1106383529*I)/103638528000)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[3003*Pi]) - (((96099602927*I)/3938264064000)*d^4*K0*K1*M^5*
        u^11)/(b^3*Sqrt[3003*Pi]) + (((186509493749*I)/5907396096000)*d^6*K0*
        K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) + (((129364692343*I)/3938264064000)*
        d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) - 
      (((5665367*I)/4465152000)*d^14*K0*K1*M^5*u^11)/(b^3*Sqrt[3003*Pi]) + 
      (((36131*I)/1116288000)*d^14*K1^2*M^5*Sqrt[7/(429*Pi)]*u^12)/b^3 + 
      (((209048737*I)/1312754688000)*d^12*K0^2*M^5*Sqrt[11/(273*Pi)]*u^12)/
       b^3 - (((560091084250123*I)/13890887475978240000)*d^2*K1^2*M^5*
        Sqrt[11/(273*Pi)]*u^12)/b^3 - (((16129451*I)/3938264064000)*K1^2*M^5*
        Sqrt[13/(231*Pi)]*u^12)/b^3 + (((1385359*I)/5922201600)*d^4*K1^2*M^5*
        Sqrt[13/(231*Pi)]*u^12)/b^3 - (243571*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (8439137280*b^3) + (112400653*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (168782745600*b^3) - (3725209*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (893030400*b^3) + (126111793*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (56260915200*b^3) + (8637743*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (9376819200*b^3) + (101987*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (1250242560*b^3) + (25385161*d^4*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^12)/
       (84391372800*b^3) - (1633081*d^8*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^12)/
       (7032614400*b^3) - (((1963874183*I)/35444376576000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[3003*Pi]) - (((444994751*I)/354443765760)*d^2*K0^2*M^5*u^12)/
       (b^3*Sqrt[3003*Pi]) + (((115587640327*I)/35444376576000)*d^4*K0^2*M^5*
        u^12)/(b^3*Sqrt[3003*Pi]) + (((1575149269*I)/656377344000)*d^6*K0^2*
        M^5*u^12)/(b^3*Sqrt[3003*Pi]) - (((3299549339*I)/472591687680)*d^8*
        K0^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) + 
      (((99270029*I)/164094336000)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) + 
      (((136531*I)/496128000)*d^14*K0^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) - 
      (((11646524891005687*I)/13890887475978240000)*d^2*K1^2*M^5*u^12)/
       (b^3*Sqrt[3003*Pi]) + (((2352343739*I)/984566016000)*d^6*K1^2*M^5*
        u^12)/(b^3*Sqrt[3003*Pi]) - (((25699274137*I)/3938264064000)*d^8*K1^2*
        M^5*u^12)/(b^3*Sqrt[3003*Pi]) + (((265853251*I)/393826406400)*d^10*
        K1^2*M^5*u^12)/(b^3*Sqrt[3003*Pi]) + 
      (((2007005599*I)/1312754688000)*d^12*K1^2*M^5*u^12)/
       (b^3*Sqrt[3003*Pi]) - (((97919*I)/6697728000)*d^14*K0*K1*M^5*
        Sqrt[7/(429*Pi)]*u^13)/b^3 + (((40278127*I)/56120262912000)*K0*K1*M^5*
        Sqrt[11/(273*Pi)]*u^13)/b^3 - (((11586293*I)/2953698048000)*d^2*K0*K1*
        M^5*Sqrt[13/(231*Pi)]*u^13)/b^3 + 
      (((511890952123*I)/43212602442240000)*d^4*K0*K1*M^5*Sqrt[13/(231*Pi)]*
        u^13)/b^3 - (65609*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(24111820800*b^3) - 
      (10680587*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(168782745600*b^3) - 
      (20956451*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(168782745600*b^3) + 
      (2504617*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(18753638400*b^3) + 
      (2082631*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(8037273600*b^3) - 
      (1120447*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(11252183040*b^3) - 
      (188429*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^13)/(18753638400*b^3) - 
      (462607*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(168782745600*b^3) - 
      (10384819*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(168782745600*b^3) - 
      (18626563*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(168782745600*b^3) + 
      (7220371*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(56260915200*b^3) + 
      (1870199*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(8037273600*b^3) - 
      (168277*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(18753638400*b^3) - 
      (158363*d^12*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(18753638400*b^3) - 
      (47497*d^12*K1^2*M^5*Sqrt[(11*Pi)/273]*u^13)/(6251212800*b^3) - 
      (406159*d^10*K1^2*M^5*Sqrt[(13*Pi)/231]*u^13)/(56260915200*b^3) - 
      (((119395099*I)/33672157747200)*K0*K1*M^5*u^13)/(b^3*Sqrt[3003*Pi]) - 
      (((78058285285217*I)/129637807326720000)*d^4*K0*K1*M^5*u^13)/
       (b^3*Sqrt[3003*Pi]) - (((22157567*I)/466373376000)*d^6*K0*K1*M^5*u^13)/
       (b^3*Sqrt[3003*Pi]) + (((301754459*I)/316467648000)*d^8*K0*K1*M^5*
        u^13)/(b^3*Sqrt[3003*Pi]) + (((456561041*I)/2953698048000)*d^10*K0*K1*
        M^5*u^13)/(b^3*Sqrt[3003*Pi]) - (((8450081*I)/18232704000)*d^12*K0*K1*
        M^5*u^13)/(b^3*Sqrt[3003*Pi]) + (((967*I)/632935296000)*K0^2*M^5*
        Sqrt[11/(273*Pi)]*u^14)/b^3 + (((6303541*I)/2461415040000)*d^6*K0^2*
        M^5*Sqrt[11/(273*Pi)]*u^14)/b^3 + (((8463829*I)/1582338240000)*d^8*
        K0^2*M^5*Sqrt[11/(273*Pi)]*u^14)/b^3 - 
      (((7807*I)/5429592000)*d^10*K0^2*M^5*Sqrt[11/(273*Pi)]*u^14)/b^3 + 
      (((137429*I)/82047168000)*d^12*K0^2*M^5*Sqrt[11/(273*Pi)]*u^14)/b^3 + 
      (((829*I)/1674432000)*d^14*K0^2*M^5*Sqrt[11/(273*Pi)]*u^14)/b^3 + 
      (((73*I)/45209664000)*K1^2*M^5*Sqrt[11/(273*Pi)]*u^14)/b^3 + 
      (((39604619*I)/22152735360000)*d^6*K1^2*M^5*Sqrt[11/(273*Pi)]*u^14)/
       b^3 + (((8527049*I)/1582338240000)*d^8*K1^2*M^5*Sqrt[11/(273*Pi)]*
        u^14)/b^3 - (((249401*I)/184606128000)*d^10*K1^2*M^5*
        Sqrt[11/(273*Pi)]*u^14)/b^3 + (((134237*I)/82047168000)*d^12*K1^2*M^5*
        Sqrt[11/(273*Pi)]*u^14)/b^3 + (((61*I)/1674432000)*d^14*K1^2*M^5*
        Sqrt[143/(21*Pi)]*u^14)/b^3 - (K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (293025600*b^3) + (229*d^2*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (703261440*b^3) + (47*d^4*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (18506880*b^3) - (3313*d^6*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (3516307200*b^3) - (179*d^8*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (36628200*b^3) + (1213*d^10*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (1172102400*b^3) + (29*d^12*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (16744320*b^3) + (47*d^14*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^14)/
       (234420480*b^3) - (((160847*I)/4430547072000)*K0^2*M^5*u^14)/
       (b^3*Sqrt[3003*Pi]) - (((2121271*I)/1107636768000)*d^2*K0^2*M^5*u^14)/
       (b^3*Sqrt[3003*Pi]) + (((18258209*I)/2215273536000)*d^4*K0^2*M^5*u^14)/
       (b^3*Sqrt[3003*Pi]) - (((32327509*I)/22152735360000)*d^6*K0^2*M^5*
        u^14)/(b^3*Sqrt[3003*Pi]) - (((368884631*I)/3692122560000)*d^8*K0^2*
        M^5*u^14)/(b^3*Sqrt[3003*Pi]) - (((82541*I)/2215273536000)*K1^2*M^5*
        u^14)/(b^3*Sqrt[3003*Pi]) - (((432893*I)/221527353600)*d^2*K1^2*M^5*
        u^14)/(b^3*Sqrt[3003*Pi]) + (((5974627*I)/738424512000)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[3003*Pi]) + (((151841561*I)/22152735360000)*d^6*K1^2*
        M^5*u^14)/(b^3*Sqrt[3003*Pi]) - (((370175891*I)/3692122560000)*d^8*
        K1^2*M^5*u^14)/(b^3*Sqrt[3003*Pi]) + 
      (((31*I)/2197692000)*d^2*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^15)/b^3 - 
      (((2783*I)/19779228000)*d^6*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^15)/b^3 + 
      (((3161*I)/39558456000)*d^8*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^15)/b^3 + 
      (((2291*I)/13186152000)*d^10*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^15)/b^3 - 
      ((I/12852000)*d^12*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^15)/b^3 - 
      ((I/23256000)*d^14*K0*K1*M^5*Sqrt[11/(273*Pi)]*u^15)/b^3 - 
      ((I/2082024000)*d^4*K0*K1*M^5*Sqrt[143/(21*Pi)]*u^15)/b^3 - 
      (K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(5274460800*b^3) - 
      (37*d^2*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(5274460800*b^3) - 
      (157*d^4*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(5274460800*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(1758153600*b^3) + 
      (11*d^10*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(1758153600*b^3) - 
      (23*d^12*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(586051200*b^3) - 
      (d^14*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(195350400*b^3) - 
      (K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(5274460800*b^3) - 
      (37*d^2*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(5274460800*b^3) - 
      (157*d^4*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(5274460800*b^3) - 
      (11*d^6*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(1758153600*b^3) + 
      (11*d^10*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(1758153600*b^3) - 
      (23*d^12*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(586051200*b^3) - 
      (d^14*K1^2*M^5*Sqrt[(11*Pi)/273]*u^15)/(195350400*b^3) + 
      (11*d^8*K0^2*M^5*Sqrt[(143*Pi)/21]*u^15)/(1758153600*b^3) + 
      (11*d^8*K1^2*M^5*Sqrt[(143*Pi)/21]*u^15)/(1758153600*b^3) - 
      (((21521*I)/92303064000)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[3003*Pi]) - 
      (((21521*I)/92303064000)*d^4*K0*K1*M^5*u^15)/(b^3*Sqrt[3003*Pi]) + 
      (((21521*I)/18460612800)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[3003*Pi]) - 
      (((21521*I)/30767688000)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[3003*Pi]))/Pi, 
    ((-4445737*K1*M^5*Sqrt[Pi/3003]*u)/(19018240*b^3*E^u) - 
      (499593403*d^2*K1*M^5*Sqrt[Pi/3003]*u)/(304291840*b^3*E^u) + 
      (1205338241*d^4*K1*M^5*Sqrt[Pi/3003]*u)/(304291840*b^3*E^u) - 
      (419931011*d^6*K1*M^5*Sqrt[(3*Pi)/1001]*u)/(608583680*b^3*E^u) - 
      (2382727*d^10*K1*M^5*Sqrt[(3*Pi)/1001]*u)/(304291840*b^3*E^u) - 
      (4903*d^8*K1*M^5*Sqrt[(21*Pi)/143]*u)/(152145920*b^3*E^u) + 
      (10429*d^12*K1*M^5*Sqrt[(39*Pi)/77]*u)/(38036480*b^3*E^u) - 
      (29649*d^14*K1*M^5*Sqrt[(39*Pi)/77]*u)/(608583680*b^3*E^u) - 
      (33*d^16*K1*M^5*Sqrt[(231*Pi)/13]*u)/(60858368*b^3*E^u) - 
      (479003729*d^2*K0*M^5*Sqrt[Pi/3003]*u^2)/(608583680*b^3*E^u) + 
      (4623747211*d^4*K0*M^5*Sqrt[Pi/3003]*u^2)/(1217167360*b^3*E^u) - 
      (55102237*d^12*K0*M^5*Sqrt[Pi/3003]*u^2)/(1217167360*b^3*E^u) - 
      (4445737*K1*M^5*Sqrt[Pi/3003]*u^2)/(19018240*b^3*E^u) - 
      (499593403*d^2*K1*M^5*Sqrt[Pi/3003]*u^2)/(304291840*b^3*E^u) + 
      (1205338241*d^4*K1*M^5*Sqrt[Pi/3003]*u^2)/(304291840*b^3*E^u) - 
      (1295093*K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(17899520*b^3*E^u) - 
      (93263697*d^6*K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(64061440*b^3*E^u) + 
      (622398323*d^8*K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(1217167360*b^3*E^u) + 
      (1523539*d^14*K0*M^5*Sqrt[(3*Pi)/1001]*u^2)/(1217167360*b^3*E^u) - 
      (419931011*d^6*K1*M^5*Sqrt[(3*Pi)/1001]*u^2)/(608583680*b^3*E^u) - 
      (2382727*d^10*K1*M^5*Sqrt[(3*Pi)/1001]*u^2)/(304291840*b^3*E^u) + 
      (3771389*d^10*K0*M^5*Sqrt[(13*Pi)/231]*u^2)/(608583680*b^3*E^u) - 
      (4903*d^8*K1*M^5*Sqrt[(21*Pi)/143]*u^2)/(152145920*b^3*E^u) + 
      (10429*d^12*K1*M^5*Sqrt[(39*Pi)/77]*u^2)/(38036480*b^3*E^u) - 
      (29649*d^14*K1*M^5*Sqrt[(39*Pi)/77]*u^2)/(608583680*b^3*E^u) - 
      (33*d^16*K1*M^5*Sqrt[(231*Pi)/13]*u^2)/(60858368*b^3*E^u) - 
      (107*d^16*K0*M^5*Sqrt[(429*Pi)/7]*u^2)/(243433472*b^3*E^u) - 
      (1687642872496381*K0*M^5*Sqrt[Pi/3003]*u^3)/(8854609552588800*b^3*
        E^u) - (248429413771771*d^2*K0*M^5*Sqrt[Pi/3003]*u^3)/
       (983845505843200*b^3*E^u) + (992094213047995*d^4*K0*M^5*Sqrt[Pi/3003]*
        u^3)/(303586613231616*b^3*E^u) - (266183280170647109*d^6*K0*M^5*
        Sqrt[Pi/3003]*u^3)/(53127657315532800*b^3*E^u) + 
      (170983214424983*d^8*K0*M^5*Sqrt[Pi/3003]*u^3)/(79891214008320*b^3*
        E^u) + (186027084157*d^10*K0*M^5*Sqrt[Pi/3003]*u^3)/
       (2108742451200*b^3*E^u) - (5947179659*d^12*K0*M^5*Sqrt[Pi/3003]*u^3)/
       (127802572800*b^3*E^u) + (1248439040833*K0^2*M^5*Sqrt[Pi/3003]*u^3)/
       (24927587532800*b^3) + (20593522515961*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^3)/
       (24927587532800*b^3) - (410193459103*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^3)/
       (270952038400*b^3) + (1687191195649*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^3)/
       (18695690649600*b^3) + (344667452911*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^3)/
       (393593487360*b^3) - (44303440037*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^3)/
       (6231896883200*b^3) + (96704372977*d^2*K1*M^5*Sqrt[Pi/3003]*u^3)/
       (127802572800*b^3*E^u) - (2612156007463*d^6*K1*M^5*Sqrt[Pi/3003]*u^3)/
       (255605145600*b^3*E^u) + (124610711411*d^8*K1*M^5*Sqrt[Pi/3003]*u^3)/
       (24343347200*b^3*E^u) + (5427490811*d^10*K1*M^5*Sqrt[Pi/3003]*u^3)/
       (25560514560*b^3*E^u) - (8879737861*d^12*K1*M^5*Sqrt[Pi/3003]*u^3)/
       (73030041600*b^3*E^u) + (1050607997*d^14*K1*M^5*Sqrt[Pi/3003]*u^3)/
       (85201715200*b^3*E^u) + (82875872538293*d^2*K1^2*M^5*Sqrt[Pi/3003]*
        u^3)/(37391381299200*b^3) - (9986968634941*d^4*K1^2*M^5*Sqrt[Pi/3003]*
        u^3)/(9347845324800*b^3) - (74094813119*d^10*K1^2*M^5*Sqrt[Pi/3003]*
        u^3)/(747827625984*b^3) + (386440672201*d^12*K1^2*M^5*Sqrt[Pi/3003]*
        u^3)/(9347845324800*b^3) + (1523539*d^14*K0*M^5*Sqrt[(3*Pi)/1001]*
        u^3)/(1217167360*b^3*E^u) - (1679699218711*d^10*K0^2*M^5*
        Sqrt[(3*Pi)/1001]*u^3)/(12463793766400*b^3) - 
      (5055753*d^18*K0^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(4985517506560*b^3) - 
      (431373*d^16*K1^2*M^5*Sqrt[(3*Pi)/1001]*u^3)/(67738009600*b^3) + 
      (2773282069*d^16*K0^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(74782762598400*b^3) + 
      (2401450501*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(623189688320*b^3) - 
      (517431151781*d^6*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(778987110400*b^3) - 
      (2827843247*d^14*K1^2*M^5*Sqrt[(7*Pi)/429]*u^3)/(4673922662400*b^3) + 
      (46961901197*d^12*K0^2*M^5*Sqrt[(11*Pi)/273]*u^3)/(6231896883200*b^3) - 
      (246430865*K1*M^5*Sqrt[(11*Pi)/273]*u^3)/(10224205824*b^3*E^u) - 
      (2150861*d^16*K1*M^5*Sqrt[(11*Pi)/273]*u^3)/(34080686080*b^3*E^u) + 
      (847680728107*d^8*K1^2*M^5*Sqrt[(13*Pi)/231]*u^3)/(3115948441600*b^3) + 
      (1869007*d^18*K1^2*M^5*Sqrt[(21*Pi)/143]*u^3)/(12463793766400*b^3) + 
      (23271375273*d^4*K1*M^5*Sqrt[(33*Pi)/91]*u^3)/(170403430400*b^3*E^u) - 
      (107*d^16*K0*M^5*Sqrt[(429*Pi)/7]*u^3)/(243433472*b^3*E^u) - 
      (6515747955053453*K0*M^5*Sqrt[Pi/3003]*u^4)/(70836876420710400*b^3*
        E^u) + (13092908493211051*d^2*K0*M^5*Sqrt[Pi/3003]*u^4)/
       (11806146070118400*b^3*E^u) + (332278677899341891*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^4)/(212510629262131200*b^3*E^u) - 
      (46110104011860233*d^6*K0*M^5*Sqrt[Pi/3003]*u^4)/
       (7589665330790400*b^3*E^u) + (1084976829373*d^10*K0*M^5*Sqrt[Pi/3003]*
        u^4)/(8434969804800*b^3*E^u) - (34691093287*d^12*K0*M^5*Sqrt[Pi/3003]*
        u^4)/(511210291200*b^3*E^u) + (272964163*d^14*K0*M^5*Sqrt[Pi/3003]*
        u^4)/(42600857600*b^3*E^u) - (1243839008617026973*K1*M^5*
        Sqrt[Pi/3003]*u^4)/(25501275511455744000*b^3*E^u) + 
      (34483389159010127737*d^2*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (12750637755727872000*b^3*E^u) + (13176279347383783997*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^4)/(12750637755727872000*b^3*E^u) - 
      (6673984778770534037*d^6*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (671086197669888000*b^3*E^u) + (205119898539908357*d^8*K1*M^5*
        Sqrt[Pi/3003]*u^4)/(33554309883494400*b^3*E^u) + 
      (679846845153439*d^10*K1*M^5*Sqrt[Pi/3003]*u^4)/(2631710579097600*b^3*
        E^u) - (3944897379617*d^12*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (30672617472000*b^3*E^u) - (42960563*d^16*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (54529097728*b^3*E^u) + (5808392847414149*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (15704380145664000*b^3) + (3140417002790869*d^6*K0*K1*M^5*
        Sqrt[Pi/3003]*u^4)/(1308698345472000*b^3) + 
      (10602222277648553*d^8*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (2617396690944000*b^3) - (17884218966323459*d^10*K0*K1*M^5*
        Sqrt[Pi/3003]*u^4)/(7852190072832000*b^3) + 
      (233409556939151*d^12*K0*K1*M^5*Sqrt[Pi/3003]*u^4)/
       (560870719488000*b^3) - (17350486999603*d^14*K0*K1*M^5*Sqrt[Pi/3003]*
        u^4)/(560870719488000*b^3) + (3180450417*d^14*K1*M^5*
        Sqrt[(3*Pi)/1001]*u^4)/(681613721600*b^3*E^u) + 
      (782462363844823*d^8*K0*M^5*Sqrt[(7*Pi)/429]*u^4)/
       (1597824280166400*b^3*E^u) - (501359*d^16*K0*M^5*Sqrt[(11*Pi)/273]*
        u^4)/(17040343040*b^3*E^u) + (6343073361550129*d^2*K0*K1*M^5*
        Sqrt[(11*Pi)/273]*u^4)/(15704380145664000*b^3) - 
      (40654079*d^18*K0*K1*M^5*Sqrt[(11*Pi)/273]*u^4)/(149565525196800*b^3) - 
      (113210512969207*d^4*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^4)/
       (157043801456640*b^3) + (37931167*d^16*K0*K1*M^5*Sqrt[(1001*Pi)/3]*
        u^4)/(49855175065600*b^3) + (3779478355271007199*K0*M^5*Sqrt[Pi/3003]*
        u^5)/(102005102045822976000*b^3*E^u) + 
      (161686852903943236783*d^2*K0*M^5*Sqrt[Pi/3003]*u^5)/
       (102005102045822976000*b^3*E^u) - (32990140801448285467*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^5)/(102005102045822976000*b^3*E^u) - 
      (25449487808337885361*d^6*K0*M^5*Sqrt[Pi/3003]*u^5)/
       (6000300120342528000*b^3*E^u) + (3097566807870573581*d^8*K0*M^5*
        Sqrt[Pi/3003]*u^5)/(1073737916271820800*b^3*E^u) + 
      (2217487386936473*d^10*K0*M^5*Sqrt[Pi/3003]*u^5)/
       (21053684632780800*b^3*E^u) - (12963476834813*d^12*K0*M^5*
        Sqrt[Pi/3003]*u^5)/(245380939776000*b^3*E^u) + 
      (92182563127*d^14*K0*M^5*Sqrt[Pi/3003]*u^5)/(16358729318400*b^3*E^u) - 
      (106956121*d^16*K0*M^5*Sqrt[Pi/3003]*u^5)/(327174586368*b^3*E^u) + 
      (568740533971693*K0^2*M^5*Sqrt[Pi/3003]*u^5)/(3926095036416000*b^3) + 
      (1089236149262621*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^5)/
       (923787067392000*b^3) - (6718491799640527*d^10*K0^2*M^5*Sqrt[Pi/3003]*
        u^5)/(7852190072832000*b^3) - (2677639644487*d^14*K0^2*M^5*
        Sqrt[Pi/3003]*u^5)/(280435359744000*b^3) + 
      (744731846760077597*K1*M^5*Sqrt[Pi/3003]*u^5)/(25501275511455744000*b^3*
        E^u) + (29642587783964953627*d^2*K1*M^5*Sqrt[Pi/3003]*u^5)/
       (12750637755727872000*b^3*E^u) - (373006523815206133*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^5)/(796914859732992000*b^3*E^u) - 
      (4099841861462910947*d^6*K1*M^5*Sqrt[Pi/3003]*u^5)/
       (671086197669888000*b^3*E^u) + (29098716360565409*d^8*K1*M^5*
        Sqrt[Pi/3003]*u^5)/(7064065238630400*b^3*E^u) + 
      (443922336576253*d^10*K1*M^5*Sqrt[Pi/3003]*u^5)/(2631710579097600*b^3*
        E^u) - (547298191483*d^12*K1*M^5*Sqrt[Pi/3003]*u^5)/
       (7668154368000*b^3*E^u) + (14676768319*d^14*K1*M^5*Sqrt[Pi/3003]*u^5)/
       (2044841164800*b^3*E^u) - (48645743*d^16*K1*M^5*Sqrt[Pi/3003]*u^5)/
       (116848066560*b^3*E^u) + (137328505629936697*d^2*K1^2*M^5*
        Sqrt[Pi/3003]*u^5)/(183217768366080000*b^3) + 
      (566066318102250389*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (68706663137280000*b^3) + (1008218596066207*d^12*K1^2*M^5*
        Sqrt[Pi/3003]*u^5)/(2804353597440000*b^3) - 
      (6200680335361*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^5)/(233696133120000*b^3) + 
      (111133761523223*d^16*K1^2*M^5*Sqrt[Pi/3003]*u^5)/
       (117782851092480000*b^3) + (93484454791503*d^8*K0^2*M^5*
        Sqrt[(3*Pi)/1001]*u^5)/(436232781824000*b^3) + 
      (11609552778289*d^12*K0^2*M^5*Sqrt[(7*Pi)/429]*u^5)/
       (560870719488000*b^3) + (22539991*d^18*K0^2*M^5*Sqrt[(7*Pi)/429]*u^5)/
       (149565525196800*b^3) - (23339595536399651*d^10*K1^2*M^5*
        Sqrt[(11*Pi)/273]*u^5)/(117782851092480000*b^3) - 
      (209215055748661*d^4*K0^2*M^5*Sqrt[(13*Pi)/231]*u^5)/
       (785219007283200*b^3) + (18598437408587*d^6*K0^2*M^5*Sqrt[(13*Pi)/231]*
        u^5)/(109058195456000*b^3) + (426460055315453*K1^2*M^5*
        Sqrt[(13*Pi)/231]*u^5)/(23556570218496000*b^3) - 
      (3606535491627769*d^4*K1^2*M^5*Sqrt[(13*Pi)/231]*u^5)/
       (7232280330240000*b^3) - (2027711623524017*d^8*K1^2*M^5*
        Sqrt[(13*Pi)/231]*u^5)/(29445712773120000*b^3) + 
      (36425731*d^16*K0^2*M^5*Sqrt[(91*Pi)/33]*u^5)/(18695690649600*b^3) - 
      (450004367*d^18*K1^2*M^5*Sqrt[(143*Pi)/21]*u^5)/
       (5234793381888000*b^3) + (2979153957266994799*K0*M^5*Sqrt[Pi/3003]*
        u^6)/(102005102045822976000*b^3*E^u) + 
      (15550264014030106969*d^2*K0*M^5*Sqrt[Pi/3003]*u^6)/
       (14572157435117568000*b^3*E^u) - (9079368303824316221*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^6)/(14572157435117568000*b^3*E^u) + 
      (61373128241993287*d^8*K0*M^5*Sqrt[Pi/3003]*u^6)/
       (39768070973030400*b^3*E^u) + (248075032044869*d^10*K0*M^5*
        Sqrt[Pi/3003]*u^6)/(4210736926556160*b^3*E^u) - 
      (276196070393*d^12*K0*M^5*Sqrt[Pi/3003]*u^6)/(11684806656000*b^3*E^u) + 
      (12738414589*d^14*K0*M^5*Sqrt[Pi/3003]*u^6)/(5452909772800*b^3*E^u) - 
      (242328973*d^16*K0*M^5*Sqrt[Pi/3003]*u^6)/(1635872931840*b^3*E^u) + 
      (126806764188457*K1*M^5*Sqrt[Pi/3003]*u^6)/(2995920525312000*b^3*E^u) + 
      (5964375392435473297*d^2*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (4000200080228352000*b^3*E^u) - (227959724366466124607*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^6)/(204010204091645952000*b^3*E^u) - 
      (69861747608976108179*d^6*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (29144314870235136000*b^3*E^u) + (6970961248797704233*d^8*K1*M^5*
        Sqrt[Pi/3003]*u^6)/(3579126387572736000*b^3*E^u) + 
      (37129568062276891*d^10*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (631610538983424000*b^3*E^u) - (40924516806179*d^12*K1*M^5*
        Sqrt[Pi/3003]*u^6)/(1472285638656000*b^3*E^u) + 
      (11318523199*d^14*K1*M^5*Sqrt[Pi/3003]*u^6)/(4267494604800*b^3*E^u) - 
      (93924395*d^16*K1*M^5*Sqrt[Pi/3003]*u^6)/(560870719488*b^3*E^u) + 
      (1175665700237597*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/(5889142554624000*b^3) - 
      (1251252948285997*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (17176665784320000*b^3) - (178592787968550407*d^4*K0*K1*M^5*
        Sqrt[Pi/3003]*u^6)/(34353331568640000*b^3) + 
      (292343211130651907*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (34353331568640000*b^3) - (1984815796200707*d^8*K0*K1*M^5*
        Sqrt[Pi/3003]*u^6)/(1051632599040000*b^3) - 
      (26659357084243817*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (14722856386560000*b^3) + (1362934928410681*d^12*K0*K1*M^5*
        Sqrt[Pi/3003]*u^6)/(4907618795520000*b^3) - 
      (12707353584983*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^6)/
       (701088399360000*b^3) + (16097336975987*d^16*K0*K1*M^5*Sqrt[Pi/3003]*
        u^6)/(29445712773120000*b^3) - (4258403983*d^18*K0*K1*M^5*
        Sqrt[Pi/3003]*u^6)/(981523759104000*b^3) - 
      (1425300558851408411*d^6*K0*M^5*Sqrt[(7*Pi)/429]*u^6)/
       (4857385811705856000*b^3*E^u) + (679421844588268189*K0*M^5*
        Sqrt[Pi/3003]*u^7)/(13600680272776396800*b^3*E^u) + 
      (3469966329554739379*d^2*K0*M^5*Sqrt[Pi/3003]*u^7)/
       (7846546311217152000*b^3*E^u) - (11261801317808262601*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^7)/(25501275511455744000*b^3*E^u) - 
      (65324890022207821583*d^6*K0*M^5*Sqrt[Pi/3003]*u^7)/
       (102005102045822976000*b^3*E^u) + (1039878951507129697*d^8*K0*M^5*
        Sqrt[Pi/3003]*u^7)/(1789563193786368000*b^3*E^u) + 
      (4787537782407619*d^10*K0*M^5*Sqrt[Pi/3003]*u^7)/
       (315805269491712000*b^3*E^u) + (28506149879*d^14*K0*M^5*Sqrt[Pi/3003]*
        u^7)/(49076187955200*b^3*E^u) - (805552409*d^16*K0*M^5*Sqrt[Pi/3003]*
        u^7)/(19630475182080*b^3*E^u) + (17842532820743*K0^2*M^5*
        Sqrt[Pi/3003]*u^7)/(692840300544000*b^3) - 
      (277475515975379*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (373405777920000*b^3) + (5093071208601269*d^6*K0^2*M^5*Sqrt[Pi/3003]*
        u^7)/(2862777630720000*b^3) - (17287869621220889*d^8*K0^2*M^5*
        Sqrt[Pi/3003]*u^7)/(29445712773120000*b^3) - 
      (9052814313887581*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^7)/
       (29445712773120000*b^3) + (35354170409329*d^12*K0^2*M^5*Sqrt[Pi/3003]*
        u^7)/(817936465920000*b^3) - (375912083*d^18*K0^2*M^5*Sqrt[Pi/3003]*
        u^7)/(3926095036416000*b^3) + (327363322434973163*K1*M^5*
        Sqrt[Pi/3003]*u^7)/(4284214285924564992*b^3*E^u) + 
      (413967691508608160179*d^2*K1*M^5*Sqrt[Pi/3003]*u^7)/
       (856842857184912998400*b^3*E^u) - (1735832605922737176011*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^7)/(4284214285924564992000*b^3*E^u) - 
      (82020714800085286297*d^6*K1*M^5*Sqrt[Pi/3003]*u^7)/
       (87432944610705408000*b^3*E^u) + (79500390844597007*d^8*K1*M^5*
        Sqrt[Pi/3003]*u^7)/(103196779138252800*b^3*E^u) + 
      (30203645833422239*d^10*K1*M^5*Sqrt[Pi/3003]*u^7)/
       (1473757924294656000*b^3*E^u) - (78180272201749*d^12*K1*M^5*
        Sqrt[Pi/3003]*u^7)/(10305999470592000*b^3*E^u) - 
      (227176381*d^16*K1*M^5*Sqrt[Pi/3003]*u^7)/(5773669171200*b^3*E^u) + 
      (13615899630728611*K1^2*M^5*Sqrt[Pi/3003]*u^7)/(412239978823680000*
        b^3) - (166698498322682111*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (412239978823680000*b^3) + (3230269785492539*d^6*K1^2*M^5*
        Sqrt[Pi/3003]*u^7)/(1120217333760000*b^3) - 
      (459094917214379*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (449063157760000*b^3) - (97493549431877867*d^10*K1^2*M^5*Sqrt[Pi/3003]*
        u^7)/(206119989411840000*b^3) + (3368541430200823*d^12*K1^2*M^5*
        Sqrt[Pi/3003]*u^7)/(51529997352960000*b^3) - 
      (30182696750303*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (7361428193280000*b^3) + (2315654479*d^18*K1^2*M^5*Sqrt[Pi/3003]*u^7)/
       (11778285109248000*b^3) - (116069561047*d^12*K0*M^5*Sqrt[(11*Pi)/273]*
        u^7)/(184035704832000*b^3*E^u) - (78495831461*d^14*K0^2*M^5*
        Sqrt[(11*Pi)/273]*u^7)/(350544199680000*b^3) + 
      (358502868821*d^16*K0^2*M^5*Sqrt[(11*Pi)/273]*u^7)/
       (58891425546240000*b^3) + (855307967*d^14*K1*M^5*Sqrt[(11*Pi)/273]*
        u^7)/(19630475182080*b^3*E^u) - (180410080648549*d^4*K1^2*M^5*
        Sqrt[(11*Pi)/273]*u^7)/(1840357048320000*b^3) - 
      (2198632343570273*d^2*K0^2*M^5*Sqrt[(13*Pi)/231]*u^7)/
       (137413326274560000*b^3) + (569315865749*d^16*K1^2*M^5*
        Sqrt[(13*Pi)/231]*u^7)/(58891425546240000*b^3) + 
      (7199688710668035161*K0*M^5*Sqrt[Pi/3003]*u^8)/(856842857184912998400*
        b^3*E^u) + (13647635077250055463*d^2*K0*M^5*Sqrt[Pi/3003]*u^8)/
       (82388736267780096000*b^3*E^u) - (297424143265311654563*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^8)/(2142107142962282496000*b^3*E^u) - 
      (9490034313137921759*d^6*K0*M^5*Sqrt[Pi/3003]*u^8)/
       (38251913267183616000*b^3*E^u) + (5768652145149909161*d^8*K0*M^5*
        Sqrt[Pi/3003]*u^8)/(28185620302135296000*b^3*E^u) + 
      (11486647800796079*d^10*K0*M^5*Sqrt[Pi/3003]*u^8)/
       (1105318443220992000*b^3*E^u) - (4737171259829*d^12*K0*M^5*
        Sqrt[Pi/3003]*u^8)/(5152999735296000*b^3*E^u) - 
      (15029230499*d^14*K0*M^5*Sqrt[Pi/3003]*u^8)/(12269046988800*b^3*E^u) - 
      (871946027*d^16*K0*M^5*Sqrt[Pi/3003]*u^8)/(32717458636800*b^3*E^u) - 
      (157713157264906452107*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (8568428571849129984000*b^3*E^u) + (39688436325746675921*d^2*K1*M^5*
        Sqrt[Pi/3003]*u^8)/(126006302527193088000*b^3*E^u) - 
      (66208622759473831589*d^4*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (194737012996571136000*b^3*E^u) - (24043777614760751041*d^6*K1*M^5*
        Sqrt[Pi/3003]*u^8)/(126006302527193088000*b^3*E^u) + 
      (4760184954611380423*d^8*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (20498632947007488000*b^3*E^u) + (6840476815533607*d^10*K1*M^5*
        Sqrt[Pi/3003]*u^8)/(2210636886441984000*b^3*E^u) - 
      (3242954351947*d^12*K1*M^5*Sqrt[Pi/3003]*u^8)/(5152999735296000*b^3*
        E^u) - (1285382027*d^14*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (2886834585600*b^3*E^u) - (176096359*d^16*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (196304751820800*b^3*E^u) + (242888527400777*K0*K1*M^5*Sqrt[Pi/3003]*
        u^8)/(51529997352960000*b^3) - (8179782947620181*d^2*K0*K1*M^5*
        Sqrt[Pi/3003]*u^8)/(20611998941184000*b^3) - 
      (3014765502812741*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (8588332892160000*b^3) + (6237422563524487*d^6*K0*K1*M^5*Sqrt[Pi/3003]*
        u^8)/(3680714096640000*b^3) - (4810421334867391*d^8*K0*K1*M^5*
        Sqrt[Pi/3003]*u^8)/(6441249669120000*b^3) - 
      (234191625855749*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/
       (1010392104960000*b^3) + (742218529803731*d^12*K0*K1*M^5*Sqrt[Pi/3003]*
        u^8)/(25764998676480000*b^3) - (1271096450681*d^14*K0*K1*M^5*
        Sqrt[Pi/3003]*u^8)/(736142819328000*b^3) + 
      (46117165337*d^16*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(817936465920000*b^3) + 
      (80259797*d^18*K0*K1*M^5*Sqrt[Pi/3003]*u^8)/(173210075136000*b^3) + 
      (13015482478016813131*K0*M^5*Sqrt[Pi/3003]*u^9)/(4284214285924564992000*
        b^3*E^u) + (394264725586889134597*d^2*K0*M^5*Sqrt[Pi/3003]*u^9)/
       (4284214285924564992000*b^3*E^u) - (224184622883803117619*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^9)/(1428071428641521664000*b^3*E^u) + 
      (4819362684690340679*d^6*K0*M^5*Sqrt[Pi/3003]*u^9)/
       (225484962417082368000*b^3*E^u) + (11793940617738015743*d^8*K0*M^5*
        Sqrt[Pi/3003]*u^9)/(225484962417082368000*b^3*E^u) - 
      (2899735991303401*d^10*K0*M^5*Sqrt[Pi/3003]*u^9)/
       (176850950915358720*b^3*E^u) + (20513127484001*d^12*K0*M^5*
        Sqrt[Pi/3003]*u^9)/(10305999470592000*b^3*E^u) + 
      (248598756683*d^14*K0*M^5*Sqrt[Pi/3003]*u^9)/(98152375910400*b^3*E^u) + 
      (399853793*d^16*K0*M^5*Sqrt[Pi/3003]*u^9)/(3505441996800*b^3*E^u) - 
      (150860020357169*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(103059994705920000*b^3) - 
      (2280172291315253*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^9)/
       (34353331568640000*b^3) - (2497962810689*d^4*K0^2*M^5*Sqrt[Pi/3003]*
        u^9)/(572555526144000*b^3) + (100071959154239*d^6*K0^2*M^5*
        Sqrt[Pi/3003]*u^9)/(505196052480000*b^3) - 
      (612869407608127*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^9)/
       (5725555261440000*b^3) - (226702148235461*d^10*K0^2*M^5*Sqrt[Pi/3003]*
        u^9)/(10305999470592000*b^3) + (69740153233*d^14*K0^2*M^5*
        Sqrt[Pi/3003]*u^9)/(525816299520000*b^3) - 
      (6354082157*d^18*K0^2*M^5*Sqrt[Pi/3003]*u^9)/(2944571277312000*b^3) + 
      (3765651274848658609*K1*M^5*Sqrt[Pi/3003]*u^9)/(111278293140897792000*
        b^3*E^u) + (12661274199457763459*d^2*K1*M^5*Sqrt[Pi/3003]*u^9)/
       (476023809547173888000*b^3*E^u) - (113659352124554159639*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^9)/(856842857184912998400*b^3*E^u) + 
      (184205357190419325311*d^6*K1*M^5*Sqrt[Pi/3003]*u^9)/
       (4284214285924564992000*b^3*E^u) + (140092182252424783*d^8*K1*M^5*
        Sqrt[Pi/3003]*u^9)/(3416438824501248000*b^3*E^u) - 
      (191988298621938517*d^10*K1*M^5*Sqrt[Pi/3003]*u^9)/
       (13263821318651904000*b^3*E^u) + (24526549848589*d^12*K1*M^5*
        Sqrt[Pi/3003]*u^9)/(30917998411776000*b^3*E^u) + 
      (59643333283*d^14*K1*M^5*Sqrt[Pi/3003]*u^9)/(32717458636800*b^3*E^u) - 
      (394056190713937*K1^2*M^5*Sqrt[Pi/3003]*u^9)/(309179984117760000*b^3) - 
      (28682202540712319*d^2*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (309179984117760000*b^3) - (603510388179911*d^4*K1^2*M^5*Sqrt[Pi/3003]*
        u^9)/(94471661813760000*b^3) + (13620930834355711*d^6*K1^2*M^5*
        Sqrt[Pi/3003]*u^9)/(50014409195520000*b^3) - 
      (248209533054997117*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (1700489912647680000*b^3) - (1463473147580467*d^10*K1^2*M^5*
        Sqrt[Pi/3003]*u^9)/(51529997352960000*b^3) + 
      (8102526115133*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (2862777630720000*b^3) - (70003580599*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (175272099840000*b^3) + (869547281*d^18*K1^2*M^5*Sqrt[Pi/3003]*u^9)/
       (2944571277312000*b^3) + (3628608899*d^16*K1*M^5*Sqrt[(11*Pi)/273]*
        u^9)/(588914255462400*b^3*E^u) + (6044904909979*d^12*K0^2*M^5*
        Sqrt[(13*Pi)/231]*u^9)/(25764998676480000*b^3) - 
      (10184543641*d^16*K0^2*M^5*Sqrt[(13*Pi)/231]*u^9)/
       (4907618795520000*b^3) + (28097551*d^16*K1^2*M^5*Sqrt[(13*Pi)/231]*
        u^9)/(15193866240000*b^3) + (2702207426300585911*K0*M^5*Sqrt[Pi/3003]*
        u^10)/(357017857160380416000*b^3*E^u) - 
      (5848904576870352119*d^2*K0*M^5*Sqrt[Pi/3003]*u^10)/
       (329554945071120384000*b^3*E^u) + (186567618944570497*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^10)/(24481224490997514240*b^3*E^u) + 
      (504785121835188067*d^6*K0*M^5*Sqrt[Pi/3003]*u^10)/
       (285614285728304332800*b^3*E^u) - (234302009886351811*d^8*K0*M^5*
        Sqrt[Pi/3003]*u^10)/(225484962417082368000*b^3*E^u) + 
      (5191498067900623*d^10*K0*M^5*Sqrt[Pi/3003]*u^10)/
       (698095858876416000*b^3*E^u) - (109932051729901*d^12*K0*M^5*
        Sqrt[Pi/3003]*u^10)/(30917998411776000*b^3*E^u) - 
      (188420441197*d^14*K0*M^5*Sqrt[Pi/3003]*u^10)/(98152375910400*b^3*
        E^u) - (38700974993*d^16*K0*M^5*Sqrt[Pi/3003]*u^10)/
       (294457127731200*b^3*E^u) - (7998855282642150371*K1*M^5*Sqrt[Pi/3003]*
        u^10)/(1071053571481141248000*b^3*E^u) + 
      (82388307759296698109*d^2*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (4284214285924564992000*b^3*E^u) - (24507197435401409161*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^10)/(4284214285924564992000*b^3*E^u) - 
      (2539630153121193707*d^6*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (129824675331047424000*b^3*E^u) + (2374900122113487029*d^8*K1*M^5*
        Sqrt[Pi/3003]*u^10)/(225484962417082368000*b^3*E^u) + 
      (97951394813706853*d^10*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (13263821318651904000*b^3*E^u) - (84330395335429*d^12*K1*M^5*
        Sqrt[Pi/3003]*u^10)/(30917998411776000*b^3*E^u) - 
      (461122397887*d^14*K1*M^5*Sqrt[Pi/3003]*u^10)/(294457127731200*b^3*
        E^u) - (1608916051*d^16*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (15497743564800*b^3*E^u) - (1421465342080687*K0*K1*M^5*Sqrt[Pi/3003]*
        u^10)/(510146973794304000*b^3) + (503347109338441*d^4*K0*K1*M^5*
        Sqrt[Pi/3003]*u^10)/(18755403448320000*b^3) + 
      (21012258536329633*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (212561239080960000*b^3) - (24970430985360017*d^8*K0*K1*M^5*
        Sqrt[Pi/3003]*u^10)/(425122478161920000*b^3) - 
      (3554830089401*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (2760535572480000*b^3) + (293632601*d^18*K0*K1*M^5*Sqrt[Pi/3003]*u^10)/
       (30672617472000*b^3) - (2585624449439279*d^2*K0*K1*M^5*
        Sqrt[(13*Pi)/231]*u^10)/(637683717242880000*b^3) - 
      (41350893901*d^10*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^10)/
       (75779407872000*b^3) - (603090126853*d^12*K0*K1*M^5*Sqrt[(13*Pi)/231]*
        u^10)/(2415468625920000*b^3) + (2187572309*d^16*K0*K1*M^5*
        Sqrt[(13*Pi)/231]*u^10)/(175272099840000*b^3) - 
      (32103210394721857*K0*M^5*Sqrt[Pi/3003]*u^11)/(44627232145047552000*b^3*
        E^u) + (5242527282290651149*d^2*K0*M^5*Sqrt[Pi/3003]*u^11)/
       (535526785740570624000*b^3*E^u) - (859115271461657473*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^11)/(107105357148114124800*b^3*E^u) - 
      (2558929047611939147*d^6*K0*M^5*Sqrt[Pi/3003]*u^11)/
       (535526785740570624000*b^3*E^u) + (129889885001881*d^8*K0*M^5*
        Sqrt[Pi/3003]*u^11)/(63912971206656000*b^3*E^u) - 
      (101264713085951*d^10*K0*M^5*Sqrt[Pi/3003]*u^11)/
       (78951317372928000*b^3*E^u) + (31556609633*d^14*K0*M^5*Sqrt[Pi/3003]*
        u^11)/(36807140966400*b^3*E^u) + (500324159*d^16*K0*M^5*Sqrt[Pi/3003]*
        u^11)/(7361428193280*b^3*E^u) - (120719080167151*K0^2*M^5*
        Sqrt[Pi/3003]*u^11)/(637683717242880000*b^3) - 
      (1483337464273127*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^11)/
       (1275367434485760000*b^3) + (50709202091419*d^4*K0^2*M^5*Sqrt[Pi/3003]*
        u^11)/(5797124702208000*b^3) - (1024015105807*d^6*K0^2*M^5*
        Sqrt[Pi/3003]*u^11)/(442835914752000*b^3) - 
      (8652371964829*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^11)/(708537463603200*b^3) + 
      (20840553172367*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^11)/
       (6441249669120000*b^3) + (6551024267*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^11)/
       (27605355724800*b^3) - (14744523217*d^16*K0^2*M^5*Sqrt[Pi/3003]*u^11)/
       (102242058240000*b^3) - (175582331*d^18*K0^2*M^5*Sqrt[Pi/3003]*u^11)/
       (14722856386560*b^3) + (251805746019829*K1*M^5*Sqrt[Pi/3003]*u^11)/
       (113339002273136640*b^3*E^u) + (1914929713141999759*d^2*K1*M^5*
        Sqrt[Pi/3003]*u^11)/(535526785740570624000*b^3*E^u) - 
      (3509587945007142023*d^4*K1*M^5*Sqrt[Pi/3003]*u^11)/
       (535526785740570624000*b^3*E^u) - (188100984061746589*d^6*K1*M^5*
        Sqrt[Pi/3003]*u^11)/(107105357148114124800*b^3*E^u) + 
      (1641847984229749*d^8*K1*M^5*Sqrt[Pi/3003]*u^11)/
       (1342172395339776000*b^3*E^u) - (20550283370081*d^10*K1*M^5*
        Sqrt[Pi/3003]*u^11)/(15790263474585600*b^3*E^u) + 
      (981681954107*d^12*K1*M^5*Sqrt[Pi/3003]*u^11)/(552107114496000*b^3*
        E^u) + (80361979*d^14*K1*M^5*Sqrt[Pi/3003]*u^11)/
       (106687365120*b^3*E^u) + (30223667*d^16*K1*M^5*Sqrt[Pi/3003]*u^11)/
       (511210291200*b^3*E^u) - (466370775041933*K1^2*M^5*Sqrt[Pi/3003]*u^11)/
       (1739137410662400000*b^3) - (41102280776925829*d^2*K1^2*M^5*
        Sqrt[Pi/3003]*u^11)/(19130511517286400000*b^3) + 
      (1279000459655231*d^4*K1^2*M^5*Sqrt[Pi/3003]*u^11)/
       (170808138547200000*b^3) + (9477460764283*d^6*K1^2*M^5*Sqrt[Pi/3003]*
        u^11)/(79710464655360000*b^3) - (372853276072637*d^8*K1^2*M^5*
        Sqrt[Pi/3003]*u^11)/(37510806896640000*b^3) + 
      (21551896500269*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^11)/
       (10735416115200000*b^3) + (9787682620169*d^12*K1^2*M^5*Sqrt[Pi/3003]*
        u^11)/(3813897830400000*b^3) - (1303533987313*d^16*K1^2*M^5*
        Sqrt[Pi/3003]*u^11)/(16563213434880000*b^3) + 
      (34372121113*d^12*K0*M^5*Sqrt[(11*Pi)/273]*u^11)/
       (184035704832000*b^3*E^u) + (3348643497713*d^12*K0^2*M^5*
        Sqrt[(11*Pi)/273]*u^11)/(9661874503680000*b^3) + 
      (207698936327*d^14*K1^2*M^5*Sqrt[(13*Pi)/231]*u^11)/
       (10352008396800000*b^3) - (531846121*d^18*K1^2*M^5*Sqrt[(13*Pi)/231]*
        u^11)/(1104214228992000*b^3) + (11836532710129*K0*M^5*Sqrt[Pi/3003]*
        u^12)/(3523202537766912000*b^3*E^u) - 
      (122520525533406851*d^2*K0*M^5*Sqrt[Pi/3003]*u^12)/
       (267763392870285312000*b^3*E^u) - (286980881810187449*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^12)/(267763392870285312000*b^3*E^u) + 
      (127743252863092151*d^6*K0*M^5*Sqrt[Pi/3003]*u^12)/
       (89254464290095104000*b^3*E^u) + (35577485671723*d^8*K0*M^5*
        Sqrt[Pi/3003]*u^12)/(35320326193152000*b^3*E^u) - 
      (1182855199951*d^10*K0*M^5*Sqrt[Pi/3003]*u^12)/(39475658686464000*b^3*
        E^u) - (172859109763*d^12*K0*M^5*Sqrt[Pi/3003]*u^12)/
       (276053557248000*b^3*E^u) - (4348058863*d^14*K0*M^5*Sqrt[Pi/3003]*
        u^12)/(18403570483200*b^3*E^u) - (370274881*d^16*K0*M^5*Sqrt[Pi/3003]*
        u^12)/(18403570483200*b^3*E^u) + (65027305051717*K1*M^5*Sqrt[Pi/3003]*
        u^12)/(12171063312285696000*b^3*E^u) - 
      (112165173366994703*d^2*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (267763392870285312000*b^3*E^u) - (275279220484522333*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^12)/(267763392870285312000*b^3*E^u) + 
      (369176085641068361*d^6*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (267763392870285312000*b^3*E^u) + (1832131220285651*d^8*K1*M^5*
        Sqrt[Pi/3003]*u^12)/(2013258593009664000*b^3*E^u) - 
      (183087843047*d^10*K1*M^5*Sqrt[Pi/3003]*u^12)/(5148998959104000*b^3*
        E^u) - (159026925599*d^12*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (276053557248000*b^3*E^u) - (159790067*d^14*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (736142819328*b^3*E^u) - (48520553*d^16*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (2629081497600*b^3*E^u) - (1537185946807229*K0*K1*M^5*Sqrt[Pi/3003]*
        u^12)/(9565255758643200000*b^3) - (1155529000246559*d^4*K0*K1*M^5*
        Sqrt[Pi/3003]*u^12)/(597828484915200000*b^3) + 
      (845011045824607*d^6*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (159420929310720000*b^3) + (1527444429616169*d^8*K0*K1*M^5*
        Sqrt[Pi/3003]*u^12)/(318841858621440000*b^3) - 
      (35104865121533*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/
       (12077343129600000*b^3) + (64092405073*d^14*K0*K1*M^5*Sqrt[Pi/3003]*
        u^12)/(608941670400000*b^3) + (1314996313597*d^16*K0*K1*M^5*
        Sqrt[Pi/3003]*u^12)/(8281606717440000*b^3) + 
      (755177627*d^18*K0*K1*M^5*Sqrt[Pi/3003]*u^12)/(55210711449600*b^3) - 
      (987167081519947*d^2*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^12)/
       (4782627879321600000*b^3) - (7484081339279*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/231]*u^12)/(36232029388800000*b^3) + 
      (29416833775289*K0*M^5*Sqrt[Pi/3003]*u^13)/(7437872024174592000*b^3*
        E^u) + (117194290533823*d^2*K0*M^5*Sqrt[Pi/3003]*u^13)/
       (1487574404834918400*b^3*E^u) + (6513052555327193*d^4*K0*M^5*
        Sqrt[Pi/3003]*u^13)/(66940848217571328000*b^3*E^u) - 
      (419296629276493*d^6*K0*M^5*Sqrt[Pi/3003]*u^13)/
       (3937696953974784000*b^3*E^u) - (57461817011267*d^8*K0*M^5*
        Sqrt[Pi/3003]*u^13)/(271015579828224000*b^3*E^u) - 
      (273284314159*d^10*K0*M^5*Sqrt[Pi/3003]*u^13)/(18840655282176000*b^3*
        E^u) + (52060764829*d^12*K0*M^5*Sqrt[Pi/3003]*u^13)/
       (483093725184000*b^3*E^u) + (51881*d^16*K0*M^5*Sqrt[Pi/3003]*u^13)/
       (14377789440*b^3*E^u) - (5034929698291*K0^2*M^5*Sqrt[Pi/3003]*u^13)/
       (869568705331200000*b^3) + (921019299721*d^2*K0^2*M^5*Sqrt[Pi/3003]*
        u^13)/(27174022041600000*b^3) + (538606579685093*d^4*K0^2*M^5*
        Sqrt[Pi/3003]*u^13)/(1195656969830400000*b^3) - 
      (11362928855501*d^6*K0^2*M^5*Sqrt[Pi/3003]*u^13)/
       (26570154885120000*b^3) - (14534440842109*d^8*K0^2*M^5*Sqrt[Pi/3003]*
        u^13)/(21256123908096000*b^3) + (788697122461*d^10*K0^2*M^5*
        Sqrt[Pi/3003]*u^13)/(1509667891200000*b^3) - 
      (508449407723*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^13)/
       (5176004198400000*b^3) - (68759995699*d^16*K0^2*M^5*Sqrt[Pi/3003]*
        u^13)/(1656321343488000*b^3) - (2615663*d^18*K0^2*M^5*Sqrt[Pi/3003]*
        u^13)/(766815436800*b^3) + (265240812527309*K1*M^5*Sqrt[Pi/3003]*
        u^13)/(66940848217571328000*b^3*E^u) + 
      (5209047333084229*d^2*K1*M^5*Sqrt[Pi/3003]*u^13)/
       (66940848217571328000*b^3*E^u) + (674249783868487*d^4*K1*M^5*
        Sqrt[Pi/3003]*u^13)/(7437872024174592000*b^3*E^u) - 
      (415493608852939*d^6*K1*M^5*Sqrt[Pi/3003]*u^13)/
       (3937696953974784000*b^3*E^u) - (705373255256413*d^8*K1*M^5*
        Sqrt[Pi/3003]*u^13)/(3523202537766912000*b^3*E^u) - 
      (1112173703*d^10*K1*M^5*Sqrt[Pi/3003]*u^13)/(91017658368000*b^3*E^u) + 
      (49596597451*d^12*K1*M^5*Sqrt[Pi/3003]*u^13)/(483093725184000*b^3*
        E^u) + (1573093*d^16*K1*M^5*Sqrt[Pi/3003]*u^13)/
       (460089262080*b^3*E^u) - (57048115832023*K1^2*M^5*Sqrt[Pi/3003]*u^13)/
       (9565255758643200000*b^3) + (1494446578973*d^2*K1^2*M^5*Sqrt[Pi/3003]*
        u^13)/(103970171289600000*b^3) + (4358538139721*d^4*K1^2*M^5*
        Sqrt[Pi/3003]*u^13)/(10047537561600000*b^3) - 
      (8563479642647*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^13)/
       (26570154885120000*b^3) - (28631990307049*d^8*K1^2*M^5*Sqrt[Pi/3003]*
        u^13)/(41588068515840000*b^3) + (15672798050647*d^10*K1^2*M^5*
        Sqrt[Pi/3003]*u^13)/(36232029388800000*b^3) + 
      (2166309791839*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^13)/
       (9058007347200000*b^3) - (118998853903*d^14*K1^2*M^5*Sqrt[Pi/3003]*
        u^13)/(1725334732800000*b^3) - (261262157113*d^16*K1^2*M^5*
        Sqrt[Pi/3003]*u^13)/(8281606717440000*b^3) - 
      (322297231*d^18*K1^2*M^5*Sqrt[Pi/3003]*u^13)/(121788334080000*b^3) + 
      (52204542347*d^12*K0^2*M^5*Sqrt[(11*Pi)/273]*u^13)/
       (2264501836800000*b^3) + (14724707*d^14*K0*M^5*Sqrt[(13*Pi)/231]*u^13)/
       (4600892620800*b^3*E^u) + (41866351*d^14*K1*M^5*Sqrt[(13*Pi)/231]*
        u^13)/(13802677862400*b^3*E^u) + (2477369239*K0*M^5*Sqrt[Pi/3003]*
        u^14)/(190172864254464000*b^3*E^u) - 
      (3030530881541*d^2*K0*M^5*Sqrt[Pi/3003]*u^14)/(1521382914035712000*b^3*
        E^u) - (4136580791587*d^4*K0*M^5*Sqrt[Pi/3003]*u^14)/
       (304276582807142400*b^3*E^u) + (282404216459*d^6*K0*M^5*Sqrt[Pi/3003]*
        u^14)/(169042546003968000*b^3*E^u) + 
      (391285194959*d^8*K0*M^5*Sqrt[Pi/3003]*u^14)/(16014556989849600*b^3*
        E^u) + (4740553591*d^10*K0*M^5*Sqrt[Pi/3003]*u^14)/
       (942032764108800*b^3*E^u) - (10141*d^16*K0*M^5*Sqrt[Pi/3003]*u^14)/
       (25560514560*b^3*E^u) + (153098927*K1*M^5*Sqrt[Pi/3003]*u^14)/
       (10867020814540800*b^3*E^u) - (5543323109*d^4*K1*M^5*Sqrt[Pi/3003]*
        u^14)/(413981745315840*b^3*E^u) + 
      (401146086493*d^6*K1*M^5*Sqrt[Pi/3003]*u^14)/(217340416290816000*b^3*
        E^u) + (273356146237*d^8*K1*M^5*Sqrt[Pi/3003]*u^14)/
       (11438969278464000*b^3*E^u) + (635582921*d^10*K1*M^5*Sqrt[Pi/3003]*
        u^14)/(134576109158400*b^3*E^u) - (59444149*d^12*K1*M^5*Sqrt[Pi/3003]*
        u^14)/(5751115776000*b^3*E^u) - (11845327141*K0*K1*M^5*Sqrt[Pi/3003]*
        u^14)/(7814751436800000*b^3) - (10164656761297*d^2*K0*K1*M^5*
        Sqrt[Pi/3003]*u^14)/(597828484915200000*b^3) + 
      (204117049217*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^14)/
       (9489341030400000*b^3) + (16640939758343*d^6*K0*K1*M^5*Sqrt[Pi/3003]*
        u^14)/(199276161638400000*b^3) + (280083815399*d^8*K0*K1*M^5*
        Sqrt[Pi/3003]*u^14)/(15732328550400000*b^3) - 
      (2981781808801*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^14)/
       (18116014694400000*b^3) - (26693015933*d^12*K0*K1*M^5*Sqrt[Pi/3003]*
        u^14)/(953474457600000*b^3) + (63360119*d^16*K0*K1*M^5*Sqrt[Pi/3003]*
        u^14)/(2899722240000*b^3) + (22666571*d^18*K0*K1*M^5*Sqrt[Pi/3003]*
        u^14)/(13621063680000*b^3) - (5461*d^16*K1*M^5*Sqrt[(3*Pi)/1001]*
        u^14)/(42600857600*b^3*E^u) - (2043403*d^12*K0*M^5*Sqrt[(11*Pi)/273]*
        u^14)/(2118832128000*b^3*E^u) - (5511162151*d^2*K1*M^5*
        Sqrt[(11*Pi)/273]*u^14)/(31048630898688000*b^3*E^u) - 
      (1209613*d^14*K0*M^5*Sqrt[(13*Pi)/231]*u^14)/(3450669465600*b^3*E^u) - 
      (1172197*d^14*K1*M^5*Sqrt[(13*Pi)/231]*u^14)/(3450669465600*b^3*E^u) + 
      (1172256031*d^14*K0*K1*M^5*Sqrt[(143*Pi)/21]*u^14)/
       (2588002099200000*b^3) + (403723967*K0*M^5*Sqrt[Pi/3003]*u^15)/
       (190172864254464000*b^3*E^u) + (18513223*d^2*K0*M^5*Sqrt[Pi/3003]*
        u^15)/(233054980704000*b^3*E^u) + 
      (3946637341*d^4*K0*M^5*Sqrt[Pi/3003]*u^15)/(9508643212723200*b^3*E^u) + 
      (4240926961*d^6*K0*M^5*Sqrt[Pi/3003]*u^15)/(11885804015904000*b^3*
        E^u) - (603591281*d^8*K0*M^5*Sqrt[Pi/3003]*u^15)/
       (556061006592000*b^3*E^u) - (23254447*d^10*K0*M^5*Sqrt[Pi/3003]*u^15)/
       (36798154848000*b^3*E^u) + (693463*d^12*K0*M^5*Sqrt[Pi/3003]*u^15)/
       (1258056576000*b^3*E^u) + (1193*d^16*K0*M^5*Sqrt[Pi/3003]*u^15)/
       (47925964800*b^3*E^u) - (187387531*K0^2*M^5*Sqrt[Pi/3003]*u^15)/
       (3826102303457280*b^3) - (18174394907*d^4*K0^2*M^5*Sqrt[Pi/3003]*u^15)/
       (5434804408320000*b^3) - (857707784723*d^6*K0^2*M^5*Sqrt[Pi/3003]*
        u^15)/(99638080819200000*b^3) + (8342090548637*d^8*K0^2*M^5*
        Sqrt[Pi/3003]*u^15)/(1195656969830400000*b^3) + 
      (614266155691*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^15)/
       (36232029388800000*b^3) - (4815719317*d^12*K0^2*M^5*Sqrt[Pi/3003]*
        u^15)/(4529003673600000*b^3) - (102164789*d^14*K0^2*M^5*Sqrt[Pi/3003]*
        u^15)/(13479177600000*b^3) - (17431649*d^18*K0^2*M^5*Sqrt[Pi/3003]*
        u^15)/(108968509440000*b^3) + (403723967*K1*M^5*Sqrt[Pi/3003]*u^15)/
       (190172864254464000*b^3*E^u) + (73715737*d^2*K1*M^5*Sqrt[Pi/3003]*
        u^15)/(932219922816000*b^3*E^u) + (78176171*d^4*K1*M^5*Sqrt[Pi/3003]*
        u^15)/(190172864254464*b^3*E^u) + 
      (16753930003*d^6*K1*M^5*Sqrt[Pi/3003]*u^15)/(47543216063616000*b^3*
        E^u) - (598724419*d^8*K1*M^5*Sqrt[Pi/3003]*u^15)/
       (556061006592000*b^3*E^u) - (5395853*d^10*K1*M^5*Sqrt[Pi/3003]*u^15)/
       (8658389376000*b^3*E^u) + (28663*d^12*K1*M^5*Sqrt[Pi/3003]*u^15)/
       (52419024000*b^3*E^u) + (3527*d^16*K1*M^5*Sqrt[Pi/3003]*u^15)/
       (143777894400*b^3*E^u) - (120709283573*K1^2*M^5*Sqrt[Pi/3003]*u^15)/
       (2391313939660800000*b^3) - (1871867364749*d^2*K1^2*M^5*Sqrt[Pi/3003]*
        u^15)/(2391313939660800000*b^3) - (821774252951*d^4*K1^2*M^5*
        Sqrt[Pi/3003]*u^15)/(298914242457600000*b^3) - 
      (2294408819491*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^15)/
       (298914242457600000*b^3) + (7239660856283*d^8*K1^2*M^5*Sqrt[Pi/3003]*
        u^15)/(1195656969830400000*b^3) - 
      (44117929*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^15)/(47673722880000*b^3) - 
      (861746807*d^14*K1^2*M^5*Sqrt[Pi/3003]*u^15)/(129400104960000*b^3) - 
      (4464547*d^16*K1^2*M^5*Sqrt[Pi/3003]*u^15)/(2190901248000*b^3) - 
      (294994747*d^18*K1^2*M^5*Sqrt[Pi/3003]*u^15)/(2070401679360000*b^3) - 
      (434545607*d^16*K0^2*M^5*Sqrt[(11*Pi)/273]*u^15)/
       (2070401679360000*b^3) + (49303603577*d^10*K1^2*M^5*Sqrt[(11*Pi)/273]*
        u^15)/(36232029388800000*b^3) + (199*d^14*K0*M^5*Sqrt[(13*Pi)/231]*
        u^15)/(8986118400*b^3*E^u) - (30091067893*d^2*K0^2*M^5*
        Sqrt[(13*Pi)/231]*u^15)/(478262787932160000*b^3) + 
      (157*d^14*K1*M^5*Sqrt[(13*Pi)/231]*u^15)/(7188894720*b^3*E^u) - 
      (289735169*K0*K1*M^5*Sqrt[Pi/3003]*u^16)/(99638080819200000*b^3) + 
      (6322431439*d^2*K0*K1*M^5*Sqrt[Pi/3003]*u^16)/(85404069273600000*b^3) + 
      (182754347639*d^4*K0*K1*M^5*Sqrt[Pi/3003]*u^16)/
       (149457121228800000*b^3) + (291046957577*d^6*K0*K1*M^5*Sqrt[Pi/3003]*
        u^16)/(149457121228800000*b^3) - (141873016717*d^8*K0*K1*M^5*
        Sqrt[Pi/3003]*u^16)/(74728560614400000*b^3) - 
      (7496476817*d^10*K0*K1*M^5*Sqrt[Pi/3003]*u^16)/(1811601469440000*b^3) + 
      (1238500423*d^14*K0*K1*M^5*Sqrt[Pi/3003]*u^16)/(647000524800000*b^3) + 
      (145922549*d^16*K0*K1*M^5*Sqrt[Pi/3003]*u^16)/(258800209920000*b^3) + 
      (18801011*d^18*K0*K1*M^5*Sqrt[Pi/3003]*u^16)/(517600419840000*b^3) - 
      (d^2*K0*M^5*Sqrt[(13*Pi)/231]*u^16)/(17972236800*b^3*E^u) - 
      (61*d^6*K0*M^5*Sqrt[(13*Pi)/231]*u^16)/(89861184000*b^3*E^u) - 
      (61*d^12*K0*M^5*Sqrt[(13*Pi)/231]*u^16)/(89861184000*b^3*E^u) - 
      (d^16*K0*M^5*Sqrt[(13*Pi)/231]*u^16)/(17972236800*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(13*Pi)/231]*u^16)/(17972236800*b^3*E^u) - 
      (61*d^6*K1*M^5*Sqrt[(13*Pi)/231]*u^16)/(89861184000*b^3*E^u) - 
      (61*d^12*K1*M^5*Sqrt[(13*Pi)/231]*u^16)/(89861184000*b^3*E^u) - 
      (d^16*K1*M^5*Sqrt[(13*Pi)/231]*u^16)/(17972236800*b^3*E^u) + 
      (97859561*d^12*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^16)/
       (4529003673600000*b^3) - (d^4*K0*M^5*Sqrt[(143*Pi)/21]*u^16)/
       (17972236800*b^3*E^u) + (11*d^8*K0*M^5*Sqrt[(143*Pi)/21]*u^16)/
       (89861184000*b^3*E^u) + (11*d^10*K0*M^5*Sqrt[(143*Pi)/21]*u^16)/
       (89861184000*b^3*E^u) - (d^14*K0*M^5*Sqrt[(143*Pi)/21]*u^16)/
       (17972236800*b^3*E^u) - (d^4*K1*M^5*Sqrt[(143*Pi)/21]*u^16)/
       (17972236800*b^3*E^u) + (11*d^8*K1*M^5*Sqrt[(143*Pi)/21]*u^16)/
       (89861184000*b^3*E^u) + (11*d^10*K1*M^5*Sqrt[(143*Pi)/21]*u^16)/
       (89861184000*b^3*E^u) - (d^14*K1*M^5*Sqrt[(143*Pi)/21]*u^16)/
       (17972236800*b^3*E^u) - (3372307*K0^2*M^5*Sqrt[Pi/3003]*u^17)/
       (35166381465600000*b^3) - (2317177657*d^2*K0^2*M^5*Sqrt[Pi/3003]*u^17)/
       (597828484915200000*b^3) - (5254655981*d^4*K0^2*M^5*Sqrt[Pi/3003]*
        u^17)/(149457121228800000*b^3) - (1452554687*d^6*K0^2*M^5*
        Sqrt[Pi/3003]*u^17)/(16606346803200000*b^3) + 
      (17009934127*d^8*K0^2*M^5*Sqrt[Pi/3003]*u^17)/(298914242457600000*
        b^3) + (14059471*d^10*K0^2*M^5*Sqrt[Pi/3003]*u^17)/
       (78765281280000*b^3) - (20301877*d^12*K0^2*M^5*Sqrt[Pi/3003]*u^17)/
       (4529003673600000*b^3) - (1007267*d^14*K0^2*M^5*Sqrt[Pi/3003]*u^17)/
       (12686284800000*b^3) - (12153137*d^16*K0^2*M^5*Sqrt[Pi/3003]*u^17)/
       (517600419840000*b^3) - (27673*d^18*K0^2*M^5*Sqrt[Pi/3003]*u^17)/
       (19170385920000*b^3) - (57520319*K1^2*M^5*Sqrt[Pi/3003]*u^17)/
       (597828484915200000*b^3) - (2259241597*d^2*K1^2*M^5*Sqrt[Pi/3003]*
        u^17)/(597828484915200000*b^3) - (5041361081*d^4*K1^2*M^5*
        Sqrt[Pi/3003]*u^17)/(149457121228800000*b^3) - 
      (33532861*d^6*K1^2*M^5*Sqrt[Pi/3003]*u^17)/(398552323276800*b^3) + 
      (3303715343*d^8*K1^2*M^5*Sqrt[Pi/3003]*u^17)/(59782848491520000*b^3) + 
      (1551133889*d^10*K1^2*M^5*Sqrt[Pi/3003]*u^17)/(9058007347200000*b^3) - 
      (22228529*d^12*K1^2*M^5*Sqrt[Pi/3003]*u^17)/(4529003673600000*b^3) - 
      (11607397*d^16*K1^2*M^5*Sqrt[Pi/3003]*u^17)/(517600419840000*b^3) - 
      (101977*d^18*K1^2*M^5*Sqrt[Pi/3003]*u^17)/(73942917120000*b^3) - 
      (334727*d^14*K1^2*M^5*Sqrt[(7*Pi)/429]*u^17)/(30809548800000*b^3) - 
      (K0*K1*M^5*Sqrt[(13*Pi)/231]*u^18)/(21181564800000*b^3) + 
      (743*d^2*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^18)/(49423651200000*b^3) + 
      (24581*d^4*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^18)/(111203215200000*b^3) + 
      (11507*d^6*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^18)/(22240643040000*b^3) - 
      (2263*d^8*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^18)/(8896257216000*b^3) - 
      (3251*d^10*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^18)/(2888395200000*b^3) - 
      (673*d^12*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^18)/(10109383200000*b^3) + 
      (5249*d^14*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^18)/(10109383200000*b^3) + 
      (53*d^16*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^18)/(323500262400*b^3) + 
      (d^18*K0*K1*M^5*Sqrt[(13*Pi)/231]*u^18)/(99845760000*b^3) - 
      (K0^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(508357555200000*b^3) - 
      (53*d^6*K0^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(11553580800000*b^3) + 
      (377*d^8*K0^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(254178777600000*b^3) + 
      (13*d^10*K0^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(1359244800000*b^3) + 
      (13*d^12*K0^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(11553580800000*b^3) - 
      (d^16*K0^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(616190976000*b^3) - 
      (d^18*K0^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(9242864640000*b^3) - 
      (K1^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(508357555200000*b^3) - 
      (53*d^6*K1^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(11553580800000*b^3) + 
      (377*d^8*K1^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(254178777600000*b^3) + 
      (13*d^10*K1^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(1359244800000*b^3) + 
      (13*d^12*K1^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(11553580800000*b^3) - 
      (d^16*K1^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(616190976000*b^3) - 
      (d^18*K1^2*M^5*Sqrt[(13*Pi)/231]*u^19)/(9242864640000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(91*Pi)/33]*u^19)/(56484172800000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(91*Pi)/33]*u^19)/(4707014400000*b^3) - 
      (7*d^14*K0^2*M^5*Sqrt[(91*Pi)/33]*u^19)/(11553580800000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(91*Pi)/33]*u^19)/(56484172800000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(91*Pi)/33]*u^19)/(4707014400000*b^3) - 
      (7*d^14*K1^2*M^5*Sqrt[(91*Pi)/33]*u^19)/(11553580800000*b^3))/Pi}, 0, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_7_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/429*I)*d^3*K1^2*M^4*Sqrt[2/(105*Pi)]*u^2)/b^2 - 
      ((I/832)*d^3*K0^2*M^4*Sqrt[3/(70*Pi)]*u^2)/b^2 + 
      ((I/429)*d*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((5*I)/858)*d^5*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      ((I/4576)*d*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 - 
      (((7*I)/13728)*d^5*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 + 
      (((5*I)/13728)*d^7*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 + 
      ((I/1716)*d^7*K1^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 + 
      (((29*I)/27456)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[210*Pi]) + 
      ((I/572)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[210*Pi]) + 
      (((19*I)/2496)*d*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^3)/b^2 - 
      (((179*I)/82368)*d^3*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^3)/b^2 - 
      (((1523*I)/82368)*d^5*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^3)/b^2 + 
      (((1075*I)/82368)*d^7*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^3)/b^2 - 
      (((19*I)/18304)*d^3*K1^2*M^4*Sqrt[3/(70*Pi)]*u^4)/b^2 + 
      (((43*I)/18304)*d*K0^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 - 
      (((95*I)/164736)*d^3*K0^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 - 
      (((1517*I)/164736)*d^5*K1^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 + 
      (((1249*I)/164736)*d^7*K1^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 - 
      (((199*I)/54912)*d^5*K0^2*M^4*Sqrt[7/(30*Pi)]*u^4)/b^2 + 
      (((469*I)/164736)*d*K1^2*M^4*Sqrt[7/(30*Pi)]*u^4)/b^2 + 
      (((97*I)/164736)*d^7*K0^2*M^4*Sqrt[35/(6*Pi)]*u^4)/b^2 - 
      (((13*I)/3168)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      ((I/858)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((811*I)/82368)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((31*I)/13728)*d*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^5)/b^2 + 
      ((I/13728)*d^3*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^5)/b^2 + 
      ((I/468)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) - 
      (((563*I)/13728)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) + 
      (((1121*I)/41184)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) + 
      ((I/1287)*d*K0^2*M^4*Sqrt[2/(105*Pi)]*u^6)/b^2 + 
      ((I/1287)*d*K1^2*M^4*Sqrt[2/(105*Pi)]*u^6)/b^2 + 
      ((I/10296)*d^3*K1^2*M^4*Sqrt[5/(42*Pi)]*u^6)/b^2 - 
      (((25*I)/20592)*d^5*K1^2*M^4*Sqrt[5/(42*Pi)]*u^6)/b^2 + 
      ((I/41184)*d^3*K0^2*M^4*Sqrt[7/(30*Pi)]*u^6)/b^2 - 
      ((I/6864)*d^5*K0^2*M^4*Sqrt[35/(6*Pi)]*u^6)/b^2 + 
      ((I/3168)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      ((I/1872)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((37*I)/10296)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      ((I/5148)*d*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      ((I/5148)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      ((I/1872)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((43*I)/10296)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      ((I/2574)*d^5*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^7)/b^2 + 
      ((I/2574)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) + 
      ((I/2574)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) + 
      ((I/858)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]))/Pi, 0, 
    ((((-10611*I)/544544)*d^7*K0^2*M^4*Sqrt[3/(70*Pi)]*u^2)/b^2 - 
      (((65523*I)/2994992)*d^3*K1^2*M^4*Sqrt[3/(70*Pi)]*u^2)/b^2 + 
      (((2257*I)/136136)*d^7*K1^2*M^4*Sqrt[3/(70*Pi)]*u^2)/b^2 + 
      (((853*I)/233376)*d*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((151*I)/155584)*d*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 + 
      (((331*I)/116688)*d^5*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 - 
      (((71*I)/466752)*d^9*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 + 
      (((29*I)/38896)*d^5*K1^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 - 
      (((241*I)/233376)*d^9*K1^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 - 
      ((I/77792)*d^3*K0^2*M^4*Sqrt[105/(2*Pi)]*u^2)/b^2 - 
      (((37*I)/204204)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[210*Pi]) + 
      (((63797*I)/8984976)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[210*Pi]) + 
      (((29*I)/51051)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[210*Pi]) + 
      (((9301*I)/164736)*d^5*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^3)/b^2 - 
      (((3613*I)/164736)*d^7*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^3)/b^2 - 
      (((277637*I)/2800512)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) - 
      (((224381*I)/2800512)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) - 
      (((87427*I)/1400256)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) + 
      (((52119143*I)/1557395840)*d^5*K0^2*M^4*Sqrt[3/(70*Pi)]*u^4)/b^2 - 
      (((556411*I)/33606144)*d*K1^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 - 
      (((13230221*I)/2402839296)*d^3*K1^2*M^4*Sqrt[7/(30*Pi)]*u^4)/b^2 - 
      (((180647*I)/5601024)*d*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((160691*I)/5601024)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((966488423*I)/28033125120)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((306197*I)/5601024)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((53947*I)/2800512)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((13049837*I)/800946432)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((5262263*I)/16803072)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((122011*I)/933504)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((502421*I)/11202048)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((95779*I)/8401536)*d*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^5)/b^2 - 
      (((3733*I)/509184)*d^9*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^5)/b^2 + 
      (((562973*I)/16803072)*d^5*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^5)/b^2 - 
      (((841693*I)/16803072)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) - 
      (((169487*I)/1867008)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) - 
      (((11673*I)/3111680)*d^7*K1^2*M^4*Sqrt[3/(70*Pi)]*u^6)/b^2 + 
      (((116881*I)/16803072)*d^5*K0^2*M^4*Sqrt[5/(42*Pi)]*u^6)/b^2 - 
      (((1201*I)/933504)*d^9*K0^2*M^4*Sqrt[5/(42*Pi)]*u^6)/b^2 + 
      (((147481*I)/16803072)*d^5*K1^2*M^4*Sqrt[5/(42*Pi)]*u^6)/b^2 - 
      (((9443*I)/5601024)*d^7*K0^2*M^4*Sqrt[7/(30*Pi)]*u^6)/b^2 - 
      (((136471*I)/16803072)*d*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((141541*I)/16803072)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((172297*I)/16803072)*d*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((188761*I)/16803072)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((8399*I)/4667520)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((3271*I)/350064)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((2515*I)/4077216)*d*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^7)/b^2 - 
      (((137*I)/190944)*d^3*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^7)/b^2 + 
      (((389*I)/161568)*d^5*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^7)/b^2 - 
      (((3529*I)/4077216)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) - 
      ((I/352)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) - 
      (((3529*I)/700128)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) - 
      (((25*I)/466752)*d^9*K1^2*M^4*Sqrt[5/(42*Pi)]*u^8)/b^2 + 
      (((469*I)/138625344)*d*K0^2*M^4*Sqrt[7/(30*Pi)]*u^8)/b^2 + 
      (((859*I)/43320420)*d^3*K1^2*M^4*Sqrt[7/(30*Pi)]*u^8)/b^2 + 
      (((5*I)/161568)*d^5*K0^2*M^4*Sqrt[35/(6*Pi)]*u^8)/b^2 + 
      ((I/175032)*d^7*K0^2*M^4*Sqrt[35/(6*Pi)]*u^8)/b^2 + 
      ((I/466752)*d^9*K0^2*M^4*Sqrt[35/(6*Pi)]*u^8)/b^2 - 
      (((35*I)/4200768)*d*K1^2*M^4*Sqrt[35/(6*Pi)]*u^8)/b^2 - 
      (((9343*I)/34656336)*d*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((11*I)/23868)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((19*I)/29172)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((14969*I)/21660210)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((2659*I)/2100384)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      ((I/3432)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      ((I/2244)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      ((I/21879)*d*K0*K1*M^4*Sqrt[2/(105*Pi)]*u^9)/b^2 - 
      (((2*I)/21879)*d^3*K0*K1*M^4*Sqrt[2/(105*Pi)]*u^9)/b^2 + 
      (((4*I)/21879)*d^5*K0*K1*M^4*Sqrt[2/(105*Pi)]*u^9)/b^2 + 
      (((2*I)/21879)*d^7*K0*K1*M^4*Sqrt[2/(105*Pi)]*u^9)/b^2 - 
      ((I/7293)*d^9*K0*K1*M^4*Sqrt[2/(105*Pi)]*u^9)/b^2)/Pi, 0, 
    ((((6696449*I)/622958336)*d^3*K0^2*M^4*Sqrt[3/(70*Pi)]*u^2)/b^2 - 
      (((353231*I)/17736576)*d^3*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((3049*I)/65208)*d^5*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((5*I)/528)*d^7*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((58865*I)/5912192)*d^9*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((12501*I)/5912192)*d*K1^2*M^4*Sqrt[15/(14*Pi)]*u^2)/b^2 + 
      (((90821*I)/70946304)*d*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 - 
      (((202831*I)/35473152)*d^5*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 + 
      (((7075*I)/3224832)*d^7*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 + 
      (((4861*I)/5457408)*d^9*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 - 
      (((1099*I)/70946304)*d^11*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 - 
      (((2719*I)/17736576)*d^11*K1^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 + 
      (((1111607837*I)/71017250304)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[210*Pi]) - 
      (((10061*I)/3638272)*d^11*K0*K1*M^4*Sqrt[3/(70*Pi)]*u^3)/b^2 + 
      (((99109*I)/2086656)*d^7*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^3)/b^2 + 
      (((7029151*I)/425677824)*d^9*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^3)/b^2 + 
      (((61599233*I)/425677824)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) + 
      (((12529997*I)/141892608)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) - 
      (((57973687*I)/106419456)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) - 
      (((4167*I)/4978688)*d^11*K0^2*M^4*Sqrt[3/(70*Pi)]*u^4)/b^2 + 
      (((279275*I)/17736576)*d^7*K0^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 + 
      (((6194359*I)/851355648)*d^9*K0^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 - 
      (((571863631*I)/4469617152)*d^5*K1^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 + 
      (((527689*I)/77395968)*d*K0^2*M^4*Sqrt[7/(30*Pi)]*u^4)/b^2 + 
      (((1251287*I)/25798656)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((22223081*I)/106419456)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((1477781023*I)/8939234304)*d*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((1077623033*I)/8939234304)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((53457451*I)/212838912)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((7263803*I)/67212288)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((6866641*I)/1277033472)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((17704723*I)/812657664)*d*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^5)/b^2 + 
      (((1114557971*I)/8939234304)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) - 
      (((2203241177*I)/4469617152)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) + 
      (((36553921*I)/212838912)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) + 
      (((10673857*I)/116093952)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) - 
      (((5569579*I)/1277033472)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) - 
      (((54751*I)/2554066944)*d^11*K0^2*M^4*Sqrt[35/(6*Pi)]*u^6)/b^2 + 
      (((35015963*I)/2554066944)*d*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((68819887*I)/2554066944)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((102288313*I)/1277033472)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((10118909*I)/425677824)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((2467271*I)/150239232)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((494735531*I)/22348085760)*d*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((316984903*I)/11174042880)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((227338789*I)/2234808576)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((603107*I)/21003840)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((15062717*I)/638516736)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((345977*I)/319258368)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((54479969*I)/7449361920)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) + 
      (((56082611*I)/3438167040)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) - 
      (((242465291*I)/5587021440)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) + 
      (((25624969*I)/3192583680)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) + 
      (((2623681*I)/212838912)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) - 
      (((22471*I)/38697984)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) + 
      (((213397*I)/638516736)*d^9*K1^2*M^4*Sqrt[5/(42*Pi)]*u^8)/b^2 - 
      (((46127*I)/3192583680)*d^7*K0^2*M^4*Sqrt[7/(30*Pi)]*u^8)/b^2 + 
      (((165293*I)/349188840)*d*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((5753711*I)/4063288320)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((1795889*I)/588107520)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((425377*I)/319258368)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((85517*I)/1277033472)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((12251497*I)/22348085760)*d*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((73331339*I)/44696171520)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((3819073*I)/1117404288)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((104677*I)/290234880)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((104003*I)/1277033472)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((304771*I)/2234808576)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) + 
      (((915023*I)/2234808576)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) - 
      (((774173*I)/1117404288)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) - 
      (((67987*I)/159629184)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) + 
      (((4999*I)/8186112)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) - 
      (((103*I)/2728704)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) + 
      (((151*I)/53209728)*d^11*K0^2*M^4*Sqrt[5/(42*Pi)]*u^10)/b^2 + 
      (((479*I)/33256080)*d*K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((719*I)/14511744)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((4181*I)/99768240)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((3323*I)/30697920)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((479*I)/6651216)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((5461*I)/399072960)*d*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((34379*I)/798145920)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((577*I)/15348960)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((39181*I)/399072960)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((5461*I)/79814592)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((89*I)/8401536)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((41*I)/199536480)*d*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^11)/b^2 - 
      (((41*I)/22170720)*d^3*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^11)/b^2 + 
      (((41*I)/33256080)*d^5*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^11)/b^2 + 
      (((287*I)/99768240)*d^7*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^11)/b^2 - 
      (((41*I)/39907296)*d^9*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^11)/b^2 - 
      (((41*I)/39907296)*d^11*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^11)/b^2)/Pi, 0, 
    ((((-453307*I)/141892608)*d*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((2901949*I)/141892608)*d^3*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((1324573*I)/35473152)*d^5*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((5123*I)/70946304)*d^7*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((87991*I)/141892608)*d^11*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((59*I)/70946304)*d^13*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((135073*I)/70946304)*d*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((1055185*I)/70946304)*d^3*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((200071*I)/17736576)*d^5*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((560057*I)/35473152)*d^7*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((1089643*I)/70946304)*d^9*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((226795*I)/47297536)*d^9*K0^2*M^4*Sqrt[15/(14*Pi)]*u^2)/b^2 - 
      (((9255*I)/23648768)*d^11*K1^2*M^4*Sqrt[15/(14*Pi)]*u^2)/b^2 - 
      (((433*I)/35473152)*d^13*K1^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 + 
      (((231259627*I)/1489872384)*d^5*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^3)/b^2 - 
      (((15218017*I)/496624128)*d^7*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^3)/b^2 - 
      (((794219611*I)/5959489536)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) - 
      (((189693653*I)/662165504)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) - 
      (((73672097*I)/350558208)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) + 
      (((14952083*I)/1986496512)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) - 
      (((64159*I)/124156032)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) + 
      (((164608777*I)/2979744768)*d^5*K0^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 - 
      (((8883031*I)/993248256)*d^7*K0^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 - 
      (((3371562107*I)/71513874432)*d^9*K1^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 + 
      (((15068759*I)/10216267776)*d^11*K1^2*M^4*Sqrt[7/(30*Pi)]*u^4)/b^2 - 
      (((592382941*I)/11918979072)*d*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((134962403*I)/1324331008)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((991786039*I)/11918979072)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((13807093*I)/3972993024)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((18587*I)/124156032)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((63870406123*I)/357569372160)*d*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((102332531689*I)/357569372160)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((39891684619*I)/44696171520)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((7225418441*I)/35756937216)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((2638267*I)/11918979072)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((205987*I)/5959489536)*d^13*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^5)/b^2 - 
      (((1732185751*I)/12770334720)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) - 
      (((9947443853*I)/44696171520)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) + 
      (((60758972633*I)/89392343040)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) - 
      (((57142259*I)/406328832)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) - 
      (((3388744171*I)/17878468608)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) + 
      (((6089863*I)/687633408)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) - 
      (((18466757*I)/4469617152)*d^7*K0^2*M^4*Sqrt[5/(42*Pi)]*u^6)/b^2 - 
      (((3690868151*I)/178784686080)*d*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((199395377*I)/5258373120)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((88396559*I)/808980480)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((1130551217*I)/35756937216)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((28543121*I)/17878468608)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((310153*I)/11918979072)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((148996481*I)/4704860160)*d*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((1735574593*I)/35756937216)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((9117344791*I)/59594895360)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((30850577*I)/982333440)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((15499619*I)/354731520)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((84091199*I)/35756937216)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((136403*I)/3972993024)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((20454107*I)/8939234304)*d^7*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^7)/b^2 - 
      (((159519089*I)/13243310080)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) - 
      (((1089668191*I)/44696171520)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) + 
      (((3422941679*I)/51081338880)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) - 
      (((7301590217*I)/357569372160)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) + 
      (((175037*I)/135442944)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) - 
      (((1597*I)/96509952)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) + 
      (((76249*I)/3405422592)*d^11*K0^2*M^4*Sqrt[7/(30*Pi)]*u^8)/b^2 - 
      (((15686513*I)/51081338880)*d^9*K1^2*M^4*Sqrt[7/(30*Pi)]*u^8)/b^2 - 
      (((236668331*I)/357569372160)*d*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((67121309*I)/27505336320)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((955197967*I)/178784686080)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((2585521*I)/4584222720)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((654859883*I)/357569372160)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((1507*I)/812657664)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((1235493289*I)/1787846860800)*d*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((4942182337*I)/1787846860800)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((109233911*I)/18623404800)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((844633*I)/1805905920)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((14920039*I)/71513874432)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((47969*I)/35756937216)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((1766489*I)/40632883200)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) - 
      (((766952191*I)/1340885145600)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) + 
      (((91964167*I)/95777510400)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) + 
      (((9317507*I)/134088514560)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) - 
      (((138728981*I)/268177029120)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) + 
      (((437837*I)/4125800448)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) - 
      (((5099*I)/1676106432)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) + 
      (((4093501999*I)/239044064523264)*d^11*K1^2*M^4*Sqrt[5/(42*Pi)]*u^10)/
       b^2 + (((124130857507*I)/4519740715776000)*d^3*K0^2*M^4*
        Sqrt[7/(30*Pi)]*u^10)/b^2 - (((2047523816537*I)/102447456224256000)*
        d^9*K0^2*M^4*Sqrt[7/(30*Pi)]*u^10)/b^2 + 
      (((886118089*I)/525371570380800)*d^13*K0^2*M^4*Sqrt[7/(30*Pi)]*u^10)/
       b^2 - (((679*I)/39907296)*d^9*K1^2*M^4*Sqrt[7/(30*Pi)]*u^10)/b^2 - 
      (((718891*I)/55870214400)*d*K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((218687137391*I)/832583816064000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) + (((127306141*I)/1340885145600)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) + (((12712669*I)/134088514560)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) + (((4688967359371*I)/239044064523264000)*d^9*K0^2*
        M^4*u^10)/(b^2*Sqrt[210*Pi]) + (((2117*I)/375072768)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[210*Pi]) - (((40100843383*I)/11032802977996800)*d^13*
        K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((34843*I)/2437972992)*d*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((6746231*I)/89392343040)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((2626499*I)/29797447680)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((157939*I)/1354429440)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((41469064501*I)/478088129046528)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) + (((40021*I)/7662200832)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) - (((15949*I)/5237832600)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[210*Pi]) - (((34093*I)/2660486400)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[210*Pi]) - (((800291*I)/55870214400)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[210*Pi]) + (((10327*I)/206926720)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[210*Pi]) + (((6077*I)/1862340480)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[210*Pi]) - (((12371*I)/744936192)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[210*Pi]) - (((2251*I)/352864512)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[210*Pi]) + (((31*I)/43535232)*d^11*K0^2*M^4*Sqrt[5/(42*Pi)]*
        u^12)/b^2 - (((1081*I)/838053216)*d^7*K1^2*M^4*Sqrt[5/(42*Pi)]*u^12)/
       b^2 - (((62537*I)/249021527040)*d^9*K0^2*M^4*Sqrt[7/(30*Pi)]*u^12)/
       b^2 + (((137*I)/1915550208)*d^13*K1^2*M^4*Sqrt[7/(30*Pi)]*u^12)/b^2 + 
      (((69383*I)/335221286400)*d*K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((18247*I)/6446563200)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((296563*I)/335221286400)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) - 
      (((28243*I)/4190266080)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((21181*I)/27669058560)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) - 
      (((23*I)/79814592)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((1031*I)/1915550208)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((66863*I)/335221286400)*d*K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((12109*I)/4410806400)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((15419*I)/19718899200)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) - 
      (((521*I)/563397120)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((137*I)/43535232)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) - 
      ((I/199536480)*d^3*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^13)/b^2 - 
      ((I/24942060)*d^5*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^13)/b^2 + 
      (((7*I)/99768240)*d^7*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^13)/b^2 - 
      ((I/39907296)*d^11*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^13)/b^2 - 
      ((I/66512160)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) - 
      ((I/7390240)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) + 
      ((I/13302432)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) + 
      ((I/11085360)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) + 
      ((I/7390240)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) - 
      ((I/13302432)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) - 
      ((I/13302432)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]))/Pi, 0, 
    ((((277300159*I)/1405493579776)*d*K0^2*M^4*Sqrt[3/(70*Pi)]*u^2)/b^2 + 
      (((61342609*I)/3263529984)*d^9*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((29*I)/3579904)*d^13*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((1915*I)/791158784)*d^15*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((3277249*I)/543921664)*d*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((158713*I)/74171136)*d^3*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((40712489*I)/1631764992)*d^5*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((71194757*I)/3263529984)*d^7*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((1070837*I)/141892608)*d^9*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((8497319*I)/3263529984)*d^11*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((305713*I)/3263529984)*d^13*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((1753082397437*I)/141872175464448)*d^3*K0^2*M^4*Sqrt[7/(30*Pi)]*u^2)/
       b^2 - (((123576547392589*I)/9948786304444416)*d^5*K0^2*M^4*
        Sqrt[7/(30*Pi)]*u^2)/b^2 - (((720965942369*I)/63469131128832)*d^7*
        K0^2*M^4*Sqrt[7/(30*Pi)]*u^2)/b^2 - 
      (((24349*I)/125520384)*d^11*K0^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 + 
      (((125*I)/135980416)*d^15*K1^2*M^4*Sqrt[35/(6*Pi)]*u^2)/b^2 + 
      (((643*I)/47914553856)*d*K0^2*M^4*u^2)/(b^2*Sqrt[210*Pi]) + 
      (((39504607*I)/6168355454976)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[210*Pi]) - 
      (((298642681838933*I)/39795145217777664)*d^5*K0^2*M^4*u^2)/
       (b^2*Sqrt[210*Pi]) - (((27541*I)/94556176)*d^7*K0^2*M^4*u^2)/
       (b^2*Sqrt[210*Pi]) - (((9080305781*I)/57712951296)*d^5*K0*K1*M^4*
        Sqrt[5/(42*Pi)]*u^3)/b^2 - (((1384009765*I)/84349698048)*d^7*K0*K1*
        M^4*Sqrt[5/(42*Pi)]*u^3)/b^2 + (((13929829*I)/188604416)*d^9*K0*K1*
        M^4*Sqrt[5/(42*Pi)]*u^3)/b^2 + (((5900107*I)/365515358208)*d^15*K0*K1*
        M^4*Sqrt[5/(42*Pi)]*u^3)/b^2 + (((6436873477*I)/60919226368)*d*K0*K1*
        M^4*u^3)/(b^2*Sqrt[210*Pi]) + (((222881619299*I)/548273037312)*d^3*K0*
        K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) - (((6696092003*I)/548273037312)*d^11*
        K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) - 
      (((224574631*I)/365515358208)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) - 
      (((14337159*I)/243676905472)*d^13*K0^2*M^4*Sqrt[3/(70*Pi)]*u^4)/b^2 - 
      (((125153381099*I)/2193092149248)*d^5*K0^2*M^4*Sqrt[5/(42*Pi)]*u^4)/
       b^2 - (((1114285765*I)/168699396096)*d^7*K0^2*M^4*Sqrt[5/(42*Pi)]*u^4)/
       b^2 + (((531737249*I)/19237650432)*d^9*K0^2*M^4*Sqrt[5/(42*Pi)]*u^4)/
       b^2 + (((17903*I)/3497754624)*d^15*K0^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 - 
      (((767416379122220143*I)/187196363104426131456)*d^11*K1^2*M^4*
        Sqrt[5/(42*Pi)]*u^4)/b^2 + (((111349247*I)/6579276447744)*d^15*K1^2*
        M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 + (((15046305551*I)/365515358208)*d*K0^2*
        M^4*u^4)/(b^2*Sqrt[210*Pi]) + (((158425451999*I)/1096546074624)*d^3*
        K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - (((5846255813*I)/1096546074624)*
        d^11*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((2825197021063*I)/16448191119360)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[210*Pi]) + (((474851053513*I)/1096546074624)*d^3*K1^2*M^4*
        u^4)/(b^2*Sqrt[210*Pi]) - (((43697883497*I)/43001806848)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[210*Pi]) + (((916304499871*I)/32896382238720)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[210*Pi]) + (((47856527623*I)/119189790720)*d^9*
        K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((61246115763886451*I)/20799595900491792384)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[210*Pi]) - (((148720279*I)/286055497728)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[210*Pi]) - (((7374558271*I)/45689419776)*d^5*K0*K1*M^4*
        Sqrt[5/(42*Pi)]*u^5)/b^2 - (((264145025*I)/96754065408)*d^11*K0*K1*
        M^4*Sqrt[5/(42*Pi)]*u^5)/b^2 - (((35189017*I)/411204777984)*d^13*K0*
        K1*M^4*Sqrt[5/(42*Pi)]*u^5)/b^2 + (((76577*I)/5410589184)*d^15*K0*K1*
        M^4*Sqrt[5/(42*Pi)]*u^5)/b^2 + (((1145884757639*I)/8224095559680)*d*
        K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) + 
      (((11009209951*I)/32251355136)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) + 
      (((18883345163*I)/1028011944960)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[210*Pi]) + (((126095282837*I)/391623598080)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[210*Pi]) + (((33191*I)/12367060992)*d^15*K0^2*M^4*
        Sqrt[5/(42*Pi)]*u^6)/b^2 + (((7046236865*I)/469948317696)*d^9*K1^2*
        M^4*Sqrt[5/(42*Pi)]*u^6)/b^2 + (((56149048171*I)/2349741588480)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + (((1603925303*I)/28116566016)*d^3*
        K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - (((4397395703*I)/32251355136)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + (((14913870623*I)/4112047779840)*
        d^7*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((296488727347*I)/5482730373120)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[210*Pi]) - (((1049496907*I)/469948317696)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[210*Pi]) - (((63891193*I)/822409555968)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[210*Pi]) + (((83441581799*I)/2349741588480)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[210*Pi]) + (((259791426247*I)/3289638223872)*d^3*K1^2*M^4*
        u^6)/(b^2*Sqrt[210*Pi]) - (((645173245777*I)/3289638223872)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[210*Pi]) + (((4673782303*I)/469948317696)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[210*Pi]) - (((4768682033*I)/1495290101760)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - (((348404591*I)/3289638223872)*
        d^13*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((68343679*I)/3289638223872)*d^15*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((495764361*I)/93721886720)*d*K0*K1*M^4*Sqrt[3/(70*Pi)]*u^7)/b^2 + 
      (((749135*I)/313298878464)*d^15*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^7)/b^2 + 
      (((1197092967211*I)/32896382238720)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[210*Pi]) - (((3128446583*I)/35183296512)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[210*Pi]) + (((117542034989*I)/32896382238720)*d^7*K0*K1*M^4*
        u^7)/(b^2*Sqrt[210*Pi]) + (((1140898659763*I)/32896382238720)*d^9*K0*
        K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) - (((5704886339*I)/3655153582080)*d^11*
        K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) - 
      (((33895507*I)/731030716416)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) - 
      (((22469*I)/170890297344)*d^13*K1^2*M^4*Sqrt[7/(30*Pi)]*u^8)/b^2 + 
      (((594756047*I)/506098188288)*d*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((102264073579*I)/32896382238720)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[210*Pi]) - (((235605830087*I)/32896382238720)*d^5*K0^2*M^4*
        u^8)/(b^2*Sqrt[210*Pi]) + (((4128130333*I)/32896382238720)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[210*Pi]) + (((8749994339*I)/2990580203520)*d^9*
        K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - (((210693697*I)/1218384527360)*
        d^11*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((10833461*I)/6579276447744)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((9488503*I)/6579276447744)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((85282023347*I)/65792764477440)*d*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((1093454226701*I)/328963822387200)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[210*Pi]) - (((2600768097757*I)/328963822387200)*d^5*K1^2*M^4*
        u^8)/(b^2*Sqrt[210*Pi]) + (((131706951641*I)/328963822387200)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + (((206824962857*I)/65792764477440)*
        d^9*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((5688505607*I)/21930921492480)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[210*Pi]) + (((28093691*I)/13158552895488)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[210*Pi]) + (((89171540173090421*I)/409689010161201971200)*
        d^13*K0*K1*M^4*Sqrt[3/(70*Pi)]*u^9)/b^2 + 
      (((60834614341*I)/986891467161600)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[210*Pi]) + (((31875041659*I)/58052439244800)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[210*Pi]) - (((20131740947*I)/17313885388800)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[210*Pi]) + (((21499192237*I)/65792764477440)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) + 
      (((739586257*I)/2168992235520)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) - 
      (((24957241451*I)/197378293432320)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[210*Pi]) - (((21314429915252810503*I)/
         33184809823057359667200)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) + 
      (((154549*I)/3036589129728)*d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) - 
      (((8289611497*I)/986891467161600)*d*K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((5569016209*I)/493445733580800)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) - (((4284489563*I)/46994831769600)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[210*Pi]) + (((12499908259*I)/82240955596800)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[210*Pi]) + (((10264696037*I)/197378293432320)*d^9*
        K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((8407435853*I)/98689146716160)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) - (((443617633*I)/39475658686464)*d^13*K0^2*M^4*
        u^10)/(b^2*Sqrt[210*Pi]) + (((4055431*I)/1233614333952)*d^15*K0^2*M^4*
        u^10)/(b^2*Sqrt[210*Pi]) - (((776581327*I)/140984495308800)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[210*Pi]) + (((585944071*I)/32896382238720)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((1220150539*I)/12816772300800)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) + (((5317805447*I)/61680716697600)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[210*Pi]) + (((1375070509*I)/21930921492480)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[210*Pi]) - (((1889401909*I)/32896382238720)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((45641969*I)/4386184298496)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((45979*I)/25240190976)*d^15*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((292269973*I)/49344573358080)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[210*Pi]) + 
      (((680275537*I)/11214675763200)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[210*Pi]) - (((154462261*I)/18978682060800)*d^5*K0*K1*M^4*
        u^11)/(b^2*Sqrt[210*Pi]) - (((1430544019*I)/10280119449600)*d^7*K0*K1*
        M^4*u^11)/(b^2*Sqrt[210*Pi]) + (((393726649*I)/16448191119360)*d^9*K0*
        K1*M^4*u^11)/(b^2*Sqrt[210*Pi]) + (((493232777*I)/8224095559680)*d^11*
        K0*K1*M^4*u^11)/(b^2*Sqrt[210*Pi]) + 
      (((1699*I)/12049956864)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[210*Pi]) - 
      (((8240159*I)/2467228667904)*d^15*K0*K1*M^4*u^11)/(b^2*Sqrt[210*Pi]) + 
      (((2162921*I)/4934457335808)*d^13*K0^2*M^4*Sqrt[5/(42*Pi)]*u^12)/b^2 + 
      (((212461*I)/616807166976)*d^13*K1^2*M^4*Sqrt[5/(42*Pi)]*u^12)/b^2 - 
      (((1455007*I)/12336143339520)*d*K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) - 
      (((159219691*I)/82240955596800)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((744281*I)/806283878400)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((1619305537*I)/246722866790400)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[210*Pi]) - (((6719789*I)/1542017917440)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[210*Pi]) - (((186154819*I)/49344573358080)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[210*Pi]) + (((237931*I)/469948317696)*d^15*K0^2*M^4*
        u^12)/(b^2*Sqrt[210*Pi]) - (((785737*I)/5874353971200)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[210*Pi]) - (((24705277*I)/10727081164800)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[210*Pi]) + (((19886441*I)/61680716697600)*d^5*
        K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((200173679*I)/27413651865600)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) - 
      (((1210487*I)/391623598080)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) - 
      (((70024931*I)/16448191119360)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((32533*I)/74202365952)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) - 
      (((2077307*I)/61680716697600)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) - 
      (((47214109*I)/61680716697600)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) - 
      (((7172401*I)/5607337881600)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) + 
      (((1402783*I)/893923430400)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) + 
      (((2187013*I)/822409555968)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) - 
      (((840109*I)/822409555968)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) - 
      (((35317*I)/35756937216)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) - 
      (((1861*I)/13193736192)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) - 
      (((25*I)/211832764416)*d*K0^2*M^4*Sqrt[5/(42*Pi)]*u^14)/b^2 - 
      (((8849*I)/748980131328)*d^5*K0^2*M^4*Sqrt[5/(42*Pi)]*u^14)/b^2 - 
      ((I/11256813568)*d*K1^2*M^4*Sqrt[5/(42*Pi)]*u^14)/b^2 - 
      (((569*I)/46811258208)*d^5*K1^2*M^4*Sqrt[5/(42*Pi)]*u^14)/b^2 - 
      (((254377*I)/20971443677184)*d^9*K1^2*M^4*Sqrt[5/(42*Pi)]*u^14)/b^2 + 
      ((I/128823552)*d^13*K0^2*M^4*Sqrt[7/(30*Pi)]*u^14)/b^2 + 
      (((142127*I)/14979602626560)*d^11*K1^2*M^4*Sqrt[7/(30*Pi)]*u^14)/b^2 + 
      ((I/141210432)*d^13*K1^2*M^4*Sqrt[7/(30*Pi)]*u^14)/b^2 + 
      (((6271*I)/2330160408576)*d*K0^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((33221*I)/1028011944960)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((2269*I)/16282176768)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) - 
      (((41281*I)/440576547840)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) - 
      (((101047*I)/771008958720)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((23591*I)/440576547840)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) - 
      ((I/287958528)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((43*I)/7614903296)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((41*I)/16294828032)*d*K1^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((32551*I)/1028011944960)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((2269*I)/16282176768)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) - 
      (((285097*I)/3084035834880)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) - 
      (((2333489*I)/34952406128640)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) - 
      (((13873*I)/998640175104)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((373*I)/68534129664)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) - 
      ((I/4283383104)*d^3*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^15)/b^2 - 
      (((5*I)/7342942464)*d^5*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^15)/b^2 + 
      (((25*I)/17133532416)*d^9*K0*K1*M^4*Sqrt[5/(42*Pi)]*u^15)/b^2 - 
      ((I/2447647488)*d^11*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^15)/b^2 - 
      ((I/7342942464)*d^13*K0*K1*M^4*Sqrt[7/(30*Pi)]*u^15)/b^2 - 
      ((I/17133532416)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[210*Pi]) - 
      ((I/7342942464)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[210*Pi]) + 
      (((43*I)/17133532416)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[210*Pi]) + 
      ((I/1223823744)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[210*Pi]) - 
      ((I/611911872)*d^13*K0*K1*M^4*u^15)/(b^2*Sqrt[210*Pi]) - 
      ((I/2447647488)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[210*Pi]))/Pi, 0, 
    ((((62965317559*I)/8598313664512)*d^5*K0^2*M^4*Sqrt[3/(70*Pi)]*u^2)/b^2 + 
      (((72977626873*I)/961653501952)*d^5*K1^2*M^4*Sqrt[3/(70*Pi)]*u^2)/b^2 - 
      (((502869369431021*I)/44985816333139968)*d^3*K0^2*M^4*Sqrt[5/(42*Pi)]*
        u^2)/b^2 + (((2408683*I)/105701376)*d^7*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/
       b^2 - (((965392465*I)/52216479744)*d^9*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/
       b^2 + (((1217*I)/1582317568)*d^17*K0^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((852386801787049*I)/114726224436375552)*d*K1^2*M^4*Sqrt[5/(42*Pi)]*
        u^2)/b^2 - (((2697979100014501*I)/164607191582625792)*d^3*K1^2*M^4*
        Sqrt[5/(42*Pi)]*u^2)/b^2 - 
      (((98714931447126829*I)/7242716429635534848)*d^7*K1^2*M^4*
        Sqrt[5/(42*Pi)]*u^2)/b^2 - (((178294087*I)/26108239872)*d^9*K1^2*M^4*
        Sqrt[5/(42*Pi)]*u^2)/b^2 - (((481806912341*I)/266943698571264)*d^11*
        K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/b^2 + 
      (((1123716887*I)/212808263196672)*d^17*K1^2*M^4*Sqrt[5/(42*Pi)]*u^2)/
       b^2 + (((501407*I)/8702746624)*d^13*K0^2*M^4*Sqrt[7/(30*Pi)]*u^2)/
       b^2 - (((1301*I)/334721024)*d^15*K1^2*M^4*Sqrt[15/(14*Pi)]*u^2)/b^2 + 
      (((10812481*I)/2008326144)*d*K0^2*M^4*u^2)/(b^2*Sqrt[210*Pi]) - 
      (((554993813807441*I)/517336887831109632)*d^3*K0^2*M^4*u^2)/
       (b^2*Sqrt[210*Pi]) - (((1567223407*I)/25794940993536)*d^5*K0^2*M^4*
        u^2)/(b^2*Sqrt[210*Pi]) + (((410763323*I)/52216479744)*d^11*K0^2*M^4*
        u^2)/(b^2*Sqrt[210*Pi]) - (((425081*I)/4351373312)*d^15*K0^2*M^4*u^2)/
       (b^2*Sqrt[210*Pi]) - (((3280824497689*I)/7170389027273472)*d*K1^2*M^4*
        u^2)/(b^2*Sqrt[210*Pi]) - (((44273618769353*I)/329214383165251584)*
        d^3*K1^2*M^4*u^2)/(b^2*Sqrt[210*Pi]) - 
      (((737*I)/1024488816)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[210*Pi]) + 
      (((17872759952613737*I)/7242716429635534848)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[210*Pi]) - (((93422503*I)/407236763648)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[210*Pi]) + (((196109*I)/171764736)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[210*Pi]) - (((36203*I)/272133328896)*d^17*K1^2*M^4*u^2)/
       (b^2*Sqrt[210*Pi]) + (((97837*I)/11076222976)*d^17*K0*K1*M^4*
        Sqrt[5/(42*Pi)]*u^3)/b^2 + (((30255350243*I)/313298878464)*d^5*K0*K1*
        M^4*Sqrt[7/(30*Pi)]*u^3)/b^2 - (((11338404421*I)/140582830080)*d*K0*
        K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) - (((52376578897*I)/119189790720)*d^3*
        K0*K1*M^4*u^3)/(b^2*Sqrt[210*Pi]) + 
      (((1151627187043*I)/3655153582080)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[210*Pi]) - (((5945410021*I)/12023531520)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[210*Pi]) + (((3745857551*I)/182757679104)*d^11*K0*K1*M^4*
        u^3)/(b^2*Sqrt[210*Pi]) + (((98527993*I)/28481716224)*d^13*K0*K1*M^4*
        u^3)/(b^2*Sqrt[210*Pi]) - (((18795269*I)/38475300864)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[210*Pi]) + (((211793628259*I)/24367690547200)*d^11*
        K1^2*M^4*Sqrt[3/(70*Pi)]*u^4)/b^2 + 
      (((158884585*I)/626597756928)*d^13*K0^2*M^4*Sqrt[5/(42*Pi)]*u^4)/b^2 + 
      (((6771880412263*I)/46994831769600)*d^5*K1^2*M^4*Sqrt[7/(30*Pi)]*u^4)/
       b^2 - (((114844889123*I)/3655153582080)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[210*Pi]) - (((2459927273*I)/15575938560)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[210*Pi]) + (((155041642979*I)/626597756928)*d^5*K0^2*M^4*
        u^4)/(b^2*Sqrt[210*Pi]) + (((64228001281*I)/562331320320)*d^7*K0^2*
        M^4*u^4)/(b^2*Sqrt[210*Pi]) - (((110238722807*I)/609192263680)*d^9*
        K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + (((690346199*I)/91378839552)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - (((259345241*I)/1462061432832)*
        d^15*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((296657*I)/22152445952)*d^17*K0^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((891431969321*I)/5771295129600)*d*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - 
      (((343423580475037*I)/657927644774400)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[210*Pi]) + (((39761213461*I)/201570969600)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[210*Pi]) - (((28250428991089*I)/50609818828800)*d^9*K1^2*M^4*
        u^4)/(b^2*Sqrt[210*Pi]) + (((509964872143*I)/164481911193600)*d^13*
        K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) - (((56821642601*I)/109654607462400)*
        d^15*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((39171767*I)/1105760747520)*d^17*K1^2*M^4*u^4)/(b^2*Sqrt[210*Pi]) + 
      (((78019035137*I)/12183845273600)*d^11*K0*K1*M^4*Sqrt[3/(70*Pi)]*u^5)/
       b^2 - (((234564404243*I)/3614987059200)*d^9*K0*K1*M^4*Sqrt[7/(30*Pi)]*
        u^5)/b^2 - (((89662819*I)/1424085811200)*d^15*K0*K1*M^4*
        Sqrt[7/(30*Pi)]*u^5)/b^2 - (((3572244373331*I)/27413651865600)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) - (((12692597893471*I)/29905802035200)*
        d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) + 
      (((273236217303037*I)/328963822387200)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[210*Pi]) + (((17193263958109*I)/109654607462400)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[210*Pi]) + (((902847849191*I)/328963822387200)*
        d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[210*Pi]) + 
      (((1924143323*I)/65792764477440)*d^17*K0*K1*M^4*u^5)/
       (b^2*Sqrt[210*Pi]) - (((1320328459843*I)/54827303731200)*d*K0^2*M^4*
        u^6)/(b^2*Sqrt[210*Pi]) - (((204913728661*I)/2764401868800)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[210*Pi]) + (((12255347953417*I)/82240955596800)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((1339397289833*I)/54827303731200)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[210*Pi]) - (((25870892479139*I)/328963822387200)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[210*Pi]) + (((1909306901*I)/641255014400)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + (((82595920117*I)/164481911193600)*
        d^13*K0^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((1108525603*I)/13706825932800)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[210*Pi]) + (((351946043*I)/65792764477440)*d^17*K0^2*M^4*
        u^6)/(b^2*Sqrt[210*Pi]) - (((13919167437823*I)/383791126118400)*d*
        K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((4426597773569*I)/41868122849280)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[210*Pi]) + (((251943820950271*I)/1151373378355200)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[210*Pi]) + (((54871101349*I)/1845149644800)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((7760456514067*I)/69780204748800)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[210*Pi]) + (((3123392985247*I)/767582252236800)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[210*Pi]) + (((5166098579*I)/7476450508800)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - (((2174108861*I)/18275767910400)*
        d^15*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) + 
      (((206276393*I)/25304909414400)*d^17*K1^2*M^4*u^6)/(b^2*Sqrt[210*Pi]) - 
      (((2289302180969*I)/127930375372800)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[210*Pi]) - (((12403146945461*I)/242394395443200)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[210*Pi]) + (((10928075866307*I)/102344300298240)*
        d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) + 
      (((21091379240119*I)/1535164504473600)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[210*Pi]) - (((49218191341889*I)/921098702684160)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[210*Pi]) + (((522943022333*I)/307032900894720)*
        d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[210*Pi]) + 
      (((1346463527*I)/3987440271360)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[210*Pi]) - (((132671453*I)/2088659189760)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[210*Pi]) + (((6630977*I)/1433393561600)*d^17*K0*K1*M^4*
        u^7)/(b^2*Sqrt[210*Pi]) - (((106400343211*I)/67727845785600)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[210*Pi]) - (((3567311718967*I)/767582252236800)*
        d^3*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((432642630977*I)/45151897190400)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[210*Pi]) + (((8731225369*I)/7085374636032)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[210*Pi]) - (((1215627121279*I)/255860750745600)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[210*Pi]) + (((23980798817*I)/177134365900800)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + (((954765899*I)/36551535820800)*
        d^13*K0^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((734387761*I)/109654607462400)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[210*Pi]) + (((16753241*I)/29905802035200)*d^17*K0^2*M^4*u^8)/
       (b^2*Sqrt[210*Pi]) - (((10022972969749*I)/5756866891776000)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[210*Pi]) - (((6112650244637*I)/1211971977216000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((245569300680439*I)/23027467567104000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[210*Pi]) + (((414809838659*I)/418681228492800)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[210*Pi]) - (((78956394001*I)/15506712166400)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[210*Pi]) + (((4862906216491*I)/23027467567104000)*
        d^11*K1^2*M^4*u^8)/(b^2*Sqrt[210*Pi]) + 
      (((20188606033*I)/1096546074624000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[210*Pi]) - (((1092867101*I)/121838452736000)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[210*Pi]) + (((523850023*I)/657927644774400)*d^17*K1^2*
        M^4*u^8)/(b^2*Sqrt[210*Pi]) - 
      (((969284679006909099743*I)/493464894479030909140992000)*d^17*K0*K1*M^4*
        Sqrt[7/(30*Pi)]*u^9)/b^2 - (((4161416729557*I)/17270600675328000)*d*
        K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) - 
      (((51212798972899*I)/69082402701312000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[210*Pi]) + (((114659886251087*I)/69082402701312000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) - 
      (((1298501369623*I)/13816480540262400)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[210*Pi]) - (((323407744967*I)/511721501491200)*d^9*K0*K1*M^4*
        u^9)/(b^2*Sqrt[210*Pi]) + (((4123373463103*I)/69082402701312000)*d^11*
        K0*K1*M^4*u^9)/(b^2*Sqrt[210*Pi]) - 
      (((490634363*I)/42722574336000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[210*Pi]) + (((304455367*I)/1409844953088000)*d^15*K0*K1*M^4*
        u^9)/(b^2*Sqrt[210*Pi]) + (((47804763680466314666927*I)/
         3454254261353216363986944000)*d^17*K0*K1*M^4*u^9)/
       (b^2*Sqrt[210*Pi]) + (((36618551*I)/97470762188800)*d^17*K0^2*M^4*
        Sqrt[3/(70*Pi)]*u^10)/b^2 + (((159638014379*I)/12014330904576000)*d*
        K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((10601437162133*I)/138164805402624000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) + (((27024318313*I)/8127341494272000)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[210*Pi]) - (((1511140044251*I)/5526592216104960)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((538541605111*I)/4605493513420800)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) + (((14245895710999*I)/138164805402624000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((211779107413*I)/6579276447744000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) - (((15957008173*I)/1794348122112000)*d^15*K0^2*M^4*
        u^10)/(b^2*Sqrt[210*Pi]) + (((10803666752807*I)/828988832415744000)*d*
        K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((13796242260599*I)/207247208103936000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) + (((411978337787*I)/10907747794944000)*d^5*K1^2*
        M^4*u^10)/(b^2*Sqrt[210*Pi]) - (((643025993903*I)/2438202448281600)*
        d^7*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) + 
      (((1035041415113*I)/16579776648314880)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) + (((20587131385297*I)/207247208103936000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((295286330077*I)/29606744014848000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[210*Pi]) - (((177138388459*I)/29606744014848000)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[210*Pi]) + (((2612253041*I)/4737079042375680)*
        d^17*K1^2*M^4*u^10)/(b^2*Sqrt[210*Pi]) - 
      (((18305151107*I)/103623604051968000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[210*Pi]) - (((738987538963*I)/51811802025984000)*d^3*K0*K1*
        M^4*u^11)/(b^2*Sqrt[210*Pi]) + (((3990618415379*I)/51811802025984000)*
        d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[210*Pi]) + 
      (((79531373417*I)/10362360405196800)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[210*Pi]) - (((330270401947*I)/2590590101299200)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[210*Pi]) - (((1288310171*I)/2726936948736000)*
        d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[210*Pi]) + 
      (((392692947539*I)/7401686003712000)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[210*Pi]) + (((6357206519*I)/1057383714816000)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[210*Pi]) - (((806891291*I)/592134880296960)*d^17*K0*
        K1*M^4*u^11)/(b^2*Sqrt[210*Pi]) + (((3947226599*I)/828988832415744)*
        d^9*K0^2*M^4*Sqrt[5/(42*Pi)]*u^12)/b^2 - 
      (((89795427979*I)/207247208103936000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[210*Pi]) - (((24863790403*I)/3238237626624000)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[210*Pi]) - (((584963717341*I)/51811802025984000)*d^5*
        K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((21651057031*I)/1295295050649600)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[210*Pi]) - (((35572111829*I)/3238237626624000)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[210*Pi]) - (((5964713647*I)/569360461824000)*d^13*
        K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((4000387*I)/71170057728000)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) + 
      (((1681494487*I)/5921348802969600)*d^17*K0^2*M^4*u^12)/
       (b^2*Sqrt[210*Pi]) - (((75705955541*I)/207247208103936000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[210*Pi]) - (((85229858183*I)/12952950506496000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) - 
      (((473708863409*I)/51811802025984000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[210*Pi]) + (((17222092331*I)/1295295050649600)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[210*Pi]) + (((418503304529*I)/20724720810393600)*d^9*
        K1^2*M^4*u^12)/(b^2*Sqrt[210*Pi]) - 
      (((9745504289*I)/1177540955136000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[210*Pi]) - (((68300053739*I)/7401686003712000)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[210*Pi]) - (((22159*I)/170263296000)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[210*Pi]) + (((81065329*I)/348314635468800)*d^17*K1^2*
        M^4*u^12)/(b^2*Sqrt[210*Pi]) + (((135491*I)/979058995200)*d*K0*K1*M^4*
        u^13)/(b^2*Sqrt[210*Pi]) + (((1101132421*I)/493445733580800)*d^3*K0*
        K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) + (((10763441329*I)/2467228667904000)*
        d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) - 
      (((121380358381*I)/17270600675328000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[210*Pi]) - (((126274895477*I)/17270600675328000)*d^9*K0*K1*
        M^4*u^13)/(b^2*Sqrt[210*Pi]) + (((6482379923*I)/1151373378355200)*
        d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[210*Pi]) + 
      (((412422221*I)/164481911193600)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[210*Pi]) - (((207910229*I)/493445733580800)*d^15*K0*K1*M^4*
        u^13)/(b^2*Sqrt[210*Pi]) - (((53763013*I)/493445733580800)*d^17*K0*K1*
        M^4*u^13)/(b^2*Sqrt[210*Pi]) - (((1419241403*I)/1842842174460198912)*
        d*K0^2*M^4*Sqrt[5/(42*Pi)]*u^14)/b^2 + 
      (((75933214837*I)/46071054361504972800)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[210*Pi]) - (((319264147*I)/10362360405196800)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[210*Pi]) - (((2494411583*I)/51811802025984000)*d^5*
        K0^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((9923368421*I)/51811802025984000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[210*Pi]) + (((2172280367*I)/51811802025984000)*d^9*K0^2*M^4*
        u^14)/(b^2*Sqrt[210*Pi]) - (((2350475033*I)/10362360405196800)*d^11*
        K0^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((163259*I)/16267441766400)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((84709853*I)/1480337200742400)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[210*Pi]) + (((2691071*I)/370084300185600)*d^17*K0^2*M^4*
        u^14)/(b^2*Sqrt[210*Pi]) - (((121839413*I)/51811802025984000)*d*K1^2*
        M^4*u^14)/(b^2*Sqrt[210*Pi]) - (((1747984379*I)/51811802025984000)*
        d^3*K1^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) - 
      (((3199824659*I)/51811802025984000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[210*Pi]) + (((9853977017*I)/51811802025984000)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[210*Pi]) + (((3654255599*I)/51811802025984000)*d^9*
        K1^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) - 
      (((11242254097*I)/51811802025984000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[210*Pi]) - (((29335703*I)/7401686003712000)*d^13*K1^2*M^4*
        u^14)/(b^2*Sqrt[210*Pi]) + (((380015509*I)/7401686003712000)*d^15*
        K1^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) + 
      (((383419*I)/56936046182400)*d^17*K1^2*M^4*u^14)/(b^2*Sqrt[210*Pi]) - 
      (((54829*I)/179902090368000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[210*Pi]) - 
      (((522107*I)/86353003376640)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[210*Pi]) - 
      (((930491*I)/33212693606400)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[210*Pi]) - 
      (((6051263*I)/2158825084416000)*d^7*K0*K1*M^4*u^15)/
       (b^2*Sqrt[210*Pi]) + (((42498347*I)/719608361472000)*d^9*K0*K1*M^4*
        u^15)/(b^2*Sqrt[210*Pi]) + (((4830367*I)/239869453824000)*d^11*K0*K1*
        M^4*u^15)/(b^2*Sqrt[210*Pi]) - (((104651*I)/3628277452800)*d^13*K0*K1*
        M^4*u^15)/(b^2*Sqrt[210*Pi]) - (((3726467*I)/308403583488000)*d^15*K0*
        K1*M^4*u^15)/(b^2*Sqrt[210*Pi]) - (((112949*I)/102801194496000)*d^17*
        K0*K1*M^4*u^15)/(b^2*Sqrt[210*Pi]) - 
      (((43*I)/4163448377088)*d^3*K0^2*M^4*Sqrt[5/(42*Pi)]*u^16)/b^2 + 
      (((921121*I)/10758350606395392)*d^15*K0^2*M^4*Sqrt[5/(42*Pi)]*u^16)/
       b^2 - (((43*I)/4163448377088)*d^3*K1^2*M^4*Sqrt[5/(42*Pi)]*u^16)/b^2 + 
      (((921121*I)/10758350606395392)*d^15*K1^2*M^4*Sqrt[5/(42*Pi)]*u^16)/
       b^2 + (((59*I)/6324721108992)*d^17*K0^2*M^4*Sqrt[7/(30*Pi)]*u^16)/
       b^2 + (((59*I)/6324721108992)*d^17*K1^2*M^4*Sqrt[7/(30*Pi)]*u^16)/
       b^2 + (((29147*I)/4317650168832000)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[210*Pi]) + (((1435891*I)/5828827727923200)*d^3*K0^2*M^4*
        u^16)/(b^2*Sqrt[210*Pi]) + (((53*I)/66140474400)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[210*Pi]) + (((1733*I)/13326080768000)*d^7*K0^2*M^4*u^16)/
       (b^2*Sqrt[210*Pi]) - (((4068737*I)/2158825084416000)*d^9*K0^2*M^4*
        u^16)/(b^2*Sqrt[210*Pi]) - (((29369*I)/63494855424000)*d^11*K0^2*M^4*
        u^16)/(b^2*Sqrt[210*Pi]) + (((13289*I)/15420179174400)*d^13*K0^2*M^4*
        u^16)/(b^2*Sqrt[210*Pi]) - (((219103*I)/2183106860064000)*d^15*K0^2*
        M^4*u^16)/(b^2*Sqrt[210*Pi]) - (((8050481*I)/199228714933248000)*d^17*
        K0^2*M^4*u^16)/(b^2*Sqrt[210*Pi]) + 
      (((86473*I)/12952950506496000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[210*Pi]) + 
      (((7122827*I)/29144138639616000)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[210*Pi]) + (((640613*I)/809559406656000)*d^5*K1^2*M^4*u^16)/
       (b^2*Sqrt[210*Pi]) + (((31463*I)/249095202048000)*d^7*K1^2*M^4*u^16)/
       (b^2*Sqrt[210*Pi]) - (((927919*I)/498190404096000)*d^9*K1^2*M^4*u^16)/
       (b^2*Sqrt[210*Pi]) - (((5921*I)/13110273792000)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[210*Pi]) + (((503*I)/591566976000)*d^13*K1^2*M^4*u^16)/
       (b^2*Sqrt[210*Pi]) - (((3227327*I)/30563496040896000)*d^15*K1^2*M^4*
        u^16)/(b^2*Sqrt[210*Pi]) - (((24464107*I)/597686144799744000)*d^17*
        K1^2*M^4*u^16)/(b^2*Sqrt[210*Pi]) - 
      (((11*I)/73596309696000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[210*Pi]) - 
      (((11*I)/2830627296000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[210*Pi]) - 
      (((737*I)/36798154848000)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[210*Pi]) - 
      (((11*I)/1471926193920)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[210*Pi]) + 
      (((407*I)/9199538712000)*d^9*K0*K1*M^4*u^17)/(b^2*Sqrt[210*Pi]) + 
      (((803*I)/36798154848000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[210*Pi]) - 
      (((121*I)/5256879264000)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[210*Pi]) - 
      (((11*I)/1051375852800)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[210*Pi]) - 
      (((11*I)/10513758528000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[210*Pi]))/Pi}, 
   3, 15, 1], SeriesData[p, 0, 
   {(((I/429)*d*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      ((I/1716)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((5*I)/858)*d^5*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      ((I/4576)*d*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      ((I/13728)*d^3*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((7*I)/13728)*d^5*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((5*I)/13728)*d^7*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      ((I/1716)*d^7*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((19*I)/2496)*d*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 - 
      (((179*I)/82368)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 - 
      (((1523*I)/82368)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 + 
      (((1075*I)/82368)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 - 
      (((31*I)/1664)*d^5*K1^2*M^5*Sqrt[(3*Pi)/70]*u^5)/b^3 + 
      (((43*I)/18304)*d*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 - 
      (((95*I)/164736)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 - 
      (((971*I)/164736)*d^5*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + 
      (((1249*I)/164736)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + 
      (((469*I)/164736)*d*K1^2*M^5*Sqrt[(7*Pi)/30]*u^5)/b^3 - 
      (((107*I)/54912)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[210]*b^3) + 
      (((97*I)/164736)*d^7*K0^2*M^5*Sqrt[(35*Pi)/6]*u^5)/b^3 - 
      (((563*I)/13728)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + 
      (((1121*I)/41184)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + 
      ((I/13728)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^6)/b^3 + 
      (((79*I)/41184)*d*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^6)/b^3 - 
      (((29*I)/5148)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((37*I)/10296)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      ((I/572)*d*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((17*I)/2574)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((43*I)/10296)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      ((I/1287)*d*K0^2*M^5*Sqrt[(2*Pi)/105]*u^7)/b^3 + 
      ((I/10296)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 + 
      ((I/10296)*d^3*K1^2*M^5*Sqrt[(7*Pi)/30]*u^7)/b^3 + 
      ((I/2574)*d*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + 
      ((I/2574)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + 
      ((I/858)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      ((I/2574)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^8)/b^3)/Pi, 0, 
    (((I/143)*d*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) - 
      ((I/572)*d^3*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) - 
      (((5*I)/286)*d^5*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) + 
      ((I/572)*d^7*K1*M^5*Sqrt[(35*Pi)/6]*u)/(b^3*E^u) + 
      (((5*I)/572)*d*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((17*I)/1144)*d^7*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      ((I/143)*d*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      ((I/572)*d^3*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((5*I)/286)*d^5*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      ((I/1144)*d^3*K0*M^5*Sqrt[(15*Pi)/14]*u^2)/(b^3*E^u) - 
      ((I/143)*d^5*K0*M^5*Sqrt[(15*Pi)/14]*u^2)/(b^3*E^u) + 
      ((I/572)*d^7*K1*M^5*Sqrt[(35*Pi)/6]*u^2)/(b^3*E^u) + 
      (((563*I)/9152)*d*K1*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) - 
      (((97*I)/6864)*d^3*K1*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) + 
      (((5*I)/572)*d*K0*M^5*Sqrt[(5*Pi)/42]*u^3)/(b^3*E^u) + 
      (((17*I)/1144)*d^7*K0*M^5*Sqrt[(5*Pi)/42]*u^3)/(b^3*E^u) + 
      (((23*I)/1056)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u^3)/(b^3*E^u) - 
      (((67*I)/5984)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((31*I)/5984)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((613*I)/27456)*d^5*K1*M^5*Sqrt[(7*Pi)/30]*u^3)/(b^3*E^u) - 
      ((I/1144)*d^3*K0*M^5*Sqrt[(15*Pi)/14]*u^3)/(b^3*E^u) - 
      ((I/143)*d^5*K0*M^5*Sqrt[(15*Pi)/14]*u^3)/(b^3*E^u) + 
      (((345*I)/77792)*d^5*K1^2*M^5*Sqrt[(15*Pi)/14]*u^3)/b^3 - 
      (((791*I)/622336)*d*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      ((I/29172)*d^3*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((301*I)/84864)*d^5*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((29*I)/13728)*d^7*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((5*I)/77792)*d*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((43*I)/38896)*d^9*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((41*I)/622336)*d^9*K0^2*M^5*Sqrt[(105*Pi)/2]*u^3)/b^3 - 
      (((4663*I)/54912)*d^5*K0*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((1097*I)/9152)*d^5*K1*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((76337*I)/329472)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((263597*I)/3734016)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + 
      (((337*I)/1287)*d^5*K0*K1*M^5*Sqrt[(2*Pi)/105]*u^4)/b^3 + 
      (((199*I)/18304)*d*K0*M^5*Sqrt[(3*Pi)/70]*u^4)/(b^3*E^u) - 
      (((3*I)/2288)*d^3*K1*M^5*Sqrt[(3*Pi)/70]*u^4)/(b^3*E^u) - 
      (((71*I)/54912)*d^3*K0*M^5*Sqrt[(5*Pi)/42]*u^4)/(b^3*E^u) + 
      (((223*I)/13728)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/(b^3*E^u) + 
      (((461*I)/54912)*d^7*K0*M^5*Sqrt[(7*Pi)/30]*u^4)/(b^3*E^u) + 
      (((167*I)/27456)*d*K1*M^5*Sqrt[(7*Pi)/30]*u^4)/(b^3*E^u) - 
      (((242399*I)/11202048)*d*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^4)/b^3 - 
      (((55961*I)/5601024)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^4)/b^3 + 
      (((821*I)/54912)*d*K0*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((2533*I)/54912)*d^5*K0*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) + 
      (((43*I)/1408)*d^7*K0*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) + 
      (((57907*I)/329472)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((14827*I)/678912)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((7405873*I)/67212288)*d*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((1111007*I)/22404096)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((2623055*I)/33606144)*d^5*K1^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 - 
      (((98489*I)/2800512)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 - 
      (((154919*I)/22404096)*d*K0^2*M^5*Sqrt[(7*Pi)/30]*u^5)/b^3 - 
      (((126937*I)/11202048)*d^7*K0^2*M^5*Sqrt[(7*Pi)/30]*u^5)/b^3 + 
      ((I/4224)*d^3*K1*M^5*Sqrt[(7*Pi)/30]*u^5)/(b^3*E^u) - 
      (((431*I)/54912)*d^5*K1*M^5*Sqrt[(7*Pi)/30]*u^5)/(b^3*E^u) + 
      (((283*I)/54912)*d^7*K1*M^5*Sqrt[(7*Pi)/30]*u^5)/(b^3*E^u) - 
      (((293417*I)/11202048)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[210]*b^3) - 
      (((229561*I)/4200768)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[210]*b^3) + 
      ((I/54912)*d^3*K0*M^5*Sqrt[(35*Pi)/6]*u^5)/(b^3*E^u) + 
      (((3*I)/18304)*d*K1*M^5*Sqrt[(105*Pi)/2]*u^5)/(b^3*E^u) + 
      ((I/624)*d^3*K0*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) - 
      (((53*I)/3432)*d^5*K0*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) + 
      (((67*I)/6864)*d^7*K0*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) + 
      ((I/528)*d^3*K1*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) - 
      (((29*I)/1716)*d^5*K1*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) + 
      (((73*I)/6864)*d^7*K1*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) - 
      (((1268023*I)/16803072)*d*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 - 
      (((56093*I)/1400256)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + 
      ((I/1144)*d*K1*M^5*Sqrt[(5*Pi)/42]*u^6)/(b^3*E^u) - 
      (((137875*I)/5601024)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^6)/b^3 + 
      ((I/1716)*d*K0*M^5*Sqrt[(7*Pi)/30]*u^6)/(b^3*E^u) - 
      (((125473*I)/16803072)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^6)/b^3 + 
      (((12695*I)/1527552)*d^5*K0*K1*M^5*Sqrt[(35*Pi)/6]*u^6)/b^3 + 
      ((I/1716)*d*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      ((I/1716)*d^3*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      ((I/572)*d^7*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      (((64867*I)/1527552)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((89833*I)/5601024)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((19273*I)/2800512)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      ((I/1716)*d*K1*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      ((I/1716)*d^3*K1*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      ((I/572)*d^7*K1*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) - 
      (((212689*I)/16803072)*d*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((80779*I)/1527552)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      ((I/1716)*d^5*K0*M^5*Sqrt[(5*Pi)/42]*u^7)/(b^3*E^u) - 
      (((31205*I)/16803072)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 - 
      ((I/1716)*d^5*K1*M^5*Sqrt[(5*Pi)/42]*u^7)/(b^3*E^u) - 
      (((307*I)/155584)*d^9*K1^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 - 
      (((4793*I)/1867008)*d^7*K1^2*M^5*Sqrt[(7*Pi)/30]*u^7)/b^3 - 
      (((208141*I)/16803072)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[210]*b^3) - 
      (((4925*I)/16803072)*d*K0^2*M^5*Sqrt[(35*Pi)/6]*u^7)/b^3 - 
      (((277*I)/61776)*d*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((11773*I)/2100384)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + 
      (((40907*I)/2100384)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((173*I)/41184)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((3631*I)/700128)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((1033*I)/4200768)*d*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((269*I)/466752)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((2659*I)/2100384)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      ((I/3432)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((37*I)/155584)*d^9*K1^2*M^5*Sqrt[(3*Pi)/70]*u^9)/b^3 - 
      (((29*I)/262548)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*u^9)/b^3 - 
      (((11*I)/23868)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[210]*b^3) + 
      (((5*I)/161568)*d^5*K0^2*M^5*Sqrt[(35*Pi)/6]*u^9)/b^3 + 
      ((I/175032)*d^7*K0^2*M^5*Sqrt[(35*Pi)/6]*u^9)/b^3 - 
      (((35*I)/4200768)*d*K1^2*M^5*Sqrt[(35*Pi)/6]*u^9)/b^3 - 
      ((I/21879)*d*K0*K1*M^5*Sqrt[(2*Pi)/105]*u^10)/b^3 - 
      (((2*I)/21879)*d^3*K0*K1*M^5*Sqrt[(2*Pi)/105]*u^10)/b^3 + 
      (((4*I)/21879)*d^5*K0*K1*M^5*Sqrt[(2*Pi)/105]*u^10)/b^3 + 
      (((2*I)/21879)*d^7*K0*K1*M^5*Sqrt[(2*Pi)/105]*u^10)/b^3 - 
      ((I/7293)*d^9*K0*K1*M^5*Sqrt[(2*Pi)/105]*u^10)/b^3)/Pi, 
    (-1/4576*(d^7*K0*K1*M^5*Sqrt[35/(6*Pi)]*u^3)/b^3 - 
      ((I/858)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((5*I)/429)*d^5*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      ((I/429)*d*K1^2*M^5*Sqrt[(10*Pi)/21]*u^3)/b^3 + 
      ((I/2288)*d*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      ((I/6864)*d^3*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((7*I)/6864)*d^5*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((5*I)/6864)*d^7*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      ((I/858)*d^7*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (449*d*K0*K1*M^5*u^3)/(96096*b^3*Sqrt[210*Pi]) + 
      (163*d^3*K0*K1*M^5*u^3)/(96096*b^3*Sqrt[210*Pi]) + 
      (1021*d^5*K0*K1*M^5*u^3)/(96096*b^3*Sqrt[210*Pi]) - 
      (29*d^7*K1^2*M^5*Sqrt[7/(30*Pi)]*u^4)/(27456*b^3) - 
      (d^7*K0^2*M^5*Sqrt[35/(6*Pi)]*u^4)/(9152*b^3) + 
      (((19*I)/1248)*d*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 - 
      (((179*I)/41184)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 - 
      (((1523*I)/41184)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 + 
      (((1075*I)/41184)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 + 
      (163*d^3*K0^2*M^5*u^4)/(192192*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (281*d^3*K1^2*M^5*u^4)/(2882880*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (449*d*K0^2*M^5*u^4)/(192192*b^3*Sqrt[210*Pi]) + 
      (1021*d^5*K0^2*M^5*u^4)/(192192*b^3*Sqrt[210*Pi]) - 
      (809*d*K1^2*M^5*u^4)/(221760*b^3*Sqrt[210*Pi]) + 
      (32113*d^5*K1^2*M^5*u^4)/(2882880*b^3*Sqrt[210*Pi]) - 
      (23*d^7*K0*K1*M^5*Sqrt[7/(30*Pi)]*u^5)/(12480*b^3) - 
      (((31*I)/832)*d^5*K1^2*M^5*Sqrt[(3*Pi)/70]*u^5)/b^3 + 
      (((43*I)/9152)*d*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 - 
      (((95*I)/82368)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 - 
      (((971*I)/82368)*d^5*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + 
      (((1249*I)/82368)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + 
      (((469*I)/82368)*d*K1^2*M^5*Sqrt[(7*Pi)/30]*u^5)/b^3 - 
      (((107*I)/27456)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[210]*b^3) + 
      (((97*I)/82368)*d^7*K0^2*M^5*Sqrt[(35*Pi)/6]*u^5)/b^3 - 
      (53197*d*K0*K1*M^5*u^5)/(5765760*b^3*Sqrt[210*Pi]) + 
      (8003*d^3*K0*K1*M^5*u^5)/(1441440*b^3*Sqrt[210*Pi]) + 
      (95567*d^5*K0*K1*M^5*u^5)/(5765760*b^3*Sqrt[210*Pi]) - 
      (683*d^3*K0^2*M^5*Sqrt[5/(42*Pi)]*u^6)/(494208*b^3) - 
      (79*d^7*K0^2*M^5*Sqrt[7/(30*Pi)]*u^6)/(137280*b^3) + 
      (133*d^3*K1^2*M^5*Sqrt[7/(30*Pi)]*u^6)/(190080*b^3) + 
      (133*d^5*K1^2*M^5*Sqrt[7/(30*Pi)]*u^6)/(154440*b^3) - 
      (d^7*K1^2*M^5*Sqrt[7/(30*Pi)]*u^6)/(960*b^3) - 
      (((563*I)/6864)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + 
      (((1121*I)/20592)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + 
      ((I/6864)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^6)/b^3 + 
      (((79*I)/20592)*d*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^6)/b^3 + 
      (157007*d^3*K0^2*M^5*u^6)/(17297280*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (78679*d^3*K1^2*M^5*u^6)/(17297280*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (893*d*K0^2*M^5*u^6)/(288288*b^3*Sqrt[210*Pi]) + 
      (1787*d^5*K0^2*M^5*u^6)/(360360*b^3*Sqrt[210*Pi]) - 
      (5507*d*K1^2*M^5*u^6)/(1441440*b^3*Sqrt[210*Pi]) + 
      (10237*d^5*K1^2*M^5*u^6)/(2162160*b^3*Sqrt[210*Pi]) - 
      (1153*d^5*K0*K1*M^5*Sqrt[7/(30*Pi)]*u^7)/(308880*b^3) - 
      (7*d^7*K0*K1*M^5*Sqrt[7/(30*Pi)]*u^7)/(8580*b^3) - 
      (((29*I)/2574)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((37*I)/5148)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      ((I/286)*d*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((17*I)/1287)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((43*I)/5148)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((2*I)/1287)*d*K0^2*M^5*Sqrt[(2*Pi)/105]*u^7)/b^3 + 
      ((I/5148)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 + 
      ((I/5148)*d^3*K1^2*M^5*Sqrt[(7*Pi)/30]*u^7)/b^3 - 
      (619*d*K0*K1*M^5*u^7)/(360360*b^3*Sqrt[210*Pi]) - 
      (41*d^3*K0*K1*M^5*u^7)/(18018*b^3*Sqrt[210*Pi]) + 
      (77479*d^5*K0*K1*M^5*u^7)/(2162160*b^3*Sqrt[210*Pi]) + 
      (d*K0^2*M^5*Sqrt[7/(30*Pi)]*u^8)/(25740*b^3) - 
      (d^3*K0^2*M^5*Sqrt[7/(30*Pi)]*u^8)/(5148*b^3) + 
      (7*d^5*K0^2*M^5*Sqrt[7/(30*Pi)]*u^8)/(25740*b^3) - 
      (d^7*K0^2*M^5*Sqrt[7/(30*Pi)]*u^8)/(8580*b^3) + 
      (d*K1^2*M^5*Sqrt[7/(30*Pi)]*u^8)/(25740*b^3) - 
      (d^3*K1^2*M^5*Sqrt[7/(30*Pi)]*u^8)/(5148*b^3) + 
      (7*d^5*K1^2*M^5*Sqrt[7/(30*Pi)]*u^8)/(25740*b^3) - 
      (d^7*K1^2*M^5*Sqrt[7/(30*Pi)]*u^8)/(8580*b^3) + 
      ((I/1287)*d*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + 
      ((I/1287)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + 
      ((I/429)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      ((I/1287)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^8)/b^3)/Pi, 
    ((((445*I)/77792)*d*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) - 
      (((1315*I)/38896)*d^3*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) + 
      (((817*I)/38896)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) + 
      (((373*I)/38896)*d^5*K1*M^5*Sqrt[(15*Pi)/14]*u)/(b^3*E^u) - 
      (((241*I)/77792)*d^9*K1*M^5*Sqrt[(35*Pi)/6]*u)/(b^3*E^u) - 
      (((10313*I)/622336)*d*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((1691*I)/77792)*d^3*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((223*I)/9724)*d^7*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((9941*I)/622336)*d^9*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((445*I)/77792)*d*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((1315*I)/38896)*d^3*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((817*I)/38896)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((8009*I)/311168)*d^5*K0*M^5*Sqrt[(15*Pi)/14]*u^2)/(b^3*E^u) + 
      (((373*I)/38896)*d^5*K1*M^5*Sqrt[(15*Pi)/14]*u^2)/(b^3*E^u) - 
      (((241*I)/77792)*d^9*K1*M^5*Sqrt[(35*Pi)/6]*u^2)/(b^3*E^u) - 
      (((958333*I)/7468032)*d*K1*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) - 
      (((115051*I)/622336)*d^3*K1*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) + 
      (((2315251*I)/3734016)*d^5*K1*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) - 
      (((107153*I)/622336)*d^7*K1*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) - 
      (((1005721*I)/7468032)*d^9*K1*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) - 
      (((10313*I)/622336)*d*K0*M^5*Sqrt[(5*Pi)/42]*u^3)/(b^3*E^u) - 
      (((1691*I)/77792)*d^3*K0*M^5*Sqrt[(5*Pi)/42]*u^3)/(b^3*E^u) - 
      (((223*I)/9724)*d^7*K0*M^5*Sqrt[(5*Pi)/42]*u^3)/(b^3*E^u) - 
      (((9941*I)/622336)*d^9*K0*M^5*Sqrt[(5*Pi)/42]*u^3)/(b^3*E^u) - 
      (((208723*I)/70946304)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((864953*I)/17736576)*d^5*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((9689*I)/35473152)*d^9*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((8009*I)/311168)*d^5*K0*M^5*Sqrt[(15*Pi)/14]*u^3)/(b^3*E^u) + 
      (((1316347*I)/567570432)*d*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((960677*I)/567570432)*d^3*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((2537897*I)/283785216)*d^5*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((1002277*I)/283785216)*d^7*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((793831*I)/567570432)*d^9*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((35*I)/51597312)*d^11*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((6689*I)/3224832)*d*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((2741*I)/622336)*d^7*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((157*I)/5457408)*d^11*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((68807*I)/878592)*d*K0*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((14489*I)/155584)*d^3*K0*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) + 
      (((2653549*I)/7468032)*d^5*K0*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((983947*I)/14936064)*d^9*K0*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((96263*I)/678912)*d*K1*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((210073*I)/1867008)*d^3*K1*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) + 
      (((688817*I)/1244672)*d^5*K1*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((377339*I)/1867008)*d^7*K1*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((65851*I)/678912)*d^9*K1*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) + 
      (((260607421*I)/1135140864)*d*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + 
      (((61421203*I)/261955584)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + 
      (((1510713*I)/22257664)*d^9*K0*K1*M^5*Sqrt[(3*Pi)/70]*u^4)/b^3 - 
      (((325582001*I)/1702711296)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 - 
      (((4457*I)/22257664)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 + 
      (((4140817*I)/100159488)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^4)/b^3 - 
      (((269*I)/47872)*d^7*K0*M^5*Sqrt[(21*Pi)/10]*u^4)/(b^3*E^u) - 
      (((841999*I)/14936064)*d*K0*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((81173*I)/1867008)*d^3*K0*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) + 
      (((1624369*I)/7468032)*d^5*K0*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((24611*I)/311168)*d^7*K0*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) + 
      (((172990781*I)/2270281728)*d*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((3327979*I)/44515328)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((4283*I)/67584)*d*K1*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((122359*I)/1867008)*d^3*K1*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((14519*I)/155584)*d^7*K1*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) + 
      (((36072616331*I)/143027748864)*d*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((70695441497*I)/71513874432)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((210134411*I)/1075396608)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((1365673*I)/20432535552)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((64003*I)/4978688)*d^9*K0*M^5*Sqrt[(3*Pi)/70]*u^5)/(b^3*E^u) - 
      (((239486465*I)/3405422592)*d^5*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + 
      (((51460499*I)/785866752)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + 
      (((49767389*I)/3405422592)*d^7*K0^2*M^5*Sqrt[(7*Pi)/30]*u^5)/b^3 + 
      (((289879*I)/7468032)*d^5*K1*M^5*Sqrt[(7*Pi)/30]*u^5)/(b^3*E^u) - 
      (((105581*I)/14936064)*d^9*K1*M^5*Sqrt[(7*Pi)/30]*u^5)/(b^3*E^u) + 
      (((61069649*I)/619167744)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[210]*b^3) + 
      (((30550895621*I)/143027748864)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[210]*b^3) - (((701*I)/39829504)*d^11*K0^2*M^5*Sqrt[(15*Pi)/14]*
        u^5)/b^3 - (((2097727*I)/104552448)*d*K0*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) + (((4268599*I)/52276224)*d^5*K0*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) - (((22163*I)/1357824)*d^9*K0*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) - (((7192777*I)/313657344)*d*K1*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) - (((1723223*I)/78414336)*d^3*K1*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) + (((14592401*I)/156828672)*d^5*K1*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) - (((17309*I)/878592)*d^9*K1*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) + (((6048609773*I)/35756937216)*d*K0*K1*M^5*Sqrt[Pi/210]*
        u^6)/b^3 + (((7270725827*I)/35756937216)*d^3*K0*K1*M^5*Sqrt[Pi/210]*
        u^6)/b^3 - (((13475789231*I)/17878468608)*d^5*K0*K1*M^5*Sqrt[Pi/210]*
        u^6)/b^3 + (((33179957*I)/150239232)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^6)/
       b^3 + (((819303383*I)/5108133888)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^6)/
       b^3 - (((54869*I)/8712704)*d^3*K0*M^5*Sqrt[(3*Pi)/70]*u^6)/(b^3*E^u) - 
      (((10943*I)/1244672)*d^7*K0*M^5*Sqrt[(3*Pi)/70]*u^6)/(b^3*E^u) - 
      (((4901*I)/861696)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u^6)/(b^3*E^u) + 
      (((8269*I)/5108133888)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^6)/b^3 - 
      (((396041*I)/78414336)*d*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) - 
      (((487*I)/94248)*d^3*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      (((788479*I)/39207168)*d^5*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) - 
      (((6691*I)/1244672)*d^9*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) - 
      (((2926177*I)/24558336)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((3421279*I)/116093952)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((35282879*I)/1277033472)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((65719*I)/2554066944)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((9403*I)/430848)*d^5*K1*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) - 
      (((6007*I)/1400256)*d^7*K1*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      (((112150817*I)/3310827520)*d*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((1355116759*I)/8939234304)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((317197*I)/9335040)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((5077*I)/98233344)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((2591*I)/1244672)*d^9*K1*M^5*Sqrt[(3*Pi)/70]*u^7)/(b^3*E^u) - 
      (((115*I)/127296)*d^7*K0*M^5*Sqrt[(5*Pi)/42]*u^7)/(b^3*E^u) + 
      (((1822705*I)/232187904)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 - 
      (((12301*I)/11202048)*d*K1*M^5*Sqrt[(5*Pi)/42]*u^7)/(b^3*E^u) + 
      (((19972957*I)/2554066944)*d^9*K1^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 + 
      (((4155287*I)/1277033472)*d*K0^2*M^5*Sqrt[(7*Pi)/30]*u^7)/b^3 + 
      (((153297289*I)/3438167040)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[210]*b^3) - (((29*I)/175032)*d^3*K1*M^5*Sqrt[(35*Pi)/6]*u^7)/
       (b^3*E^u) - (((5077*I)/6534528)*d*K0*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((29*I)/116688)*d^7*K0*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) - 
      (((61*I)/51051)*d^3*K1*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((827*I)/251328)*d^5*K1*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) - 
      (((509*I)/311168)*d^9*K1*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((273075797*I)/22348085760)*d*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + 
      (((94582333*I)/4063288320)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((176634793*I)/2793510720)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + 
      (((24877889*I)/3192583680)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + 
      (((1319*I)/32744448)*d^11*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((89*I)/311168)*d^9*K0*M^5*Sqrt[(5*Pi)/42]*u^8)/(b^3*E^u) - 
      (((5*I)/29568)*d*K1*M^5*Sqrt[(5*Pi)/42]*u^8)/(b^3*E^u) + 
      (((847151*I)/212838912)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^8)/b^3 - 
      (((3*I)/17017)*d^3*K0*M^5*Sqrt[(6*Pi)/35]*u^8)/(b^3*E^u) + 
      (((219*I)/1089088)*d^5*K0*M^5*Sqrt[(15*Pi)/14]*u^8)/(b^3*E^u) + 
      ((I/38896)*d^7*K1*M^5*Sqrt[(15*Pi)/14]*u^8)/(b^3*E^u) - 
      ((I/7293)*d*K0*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      ((I/2431)*d^9*K0*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((6045049*I)/7449361920)*d*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((659471*I)/147026880)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((1340783*I)/638516736)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((6481*I)/1277033472)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      ((I/7293)*d*K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      ((I/2431)*d^9*K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((5303093*I)/5587021440)*d*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((11373983*I)/2234808576)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((9883*I)/1277033472)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      ((I/7293)*d^3*K0*M^5*Sqrt[(2*Pi)/105]*u^9)/(b^3*E^u) + 
      (((2*I)/7293)*d^5*K0*M^5*Sqrt[(2*Pi)/105]*u^9)/(b^3*E^u) + 
      ((I/7293)*d^7*K0*M^5*Sqrt[(2*Pi)/105]*u^9)/(b^3*E^u) - 
      ((I/7293)*d^3*K1*M^5*Sqrt[(2*Pi)/105]*u^9)/(b^3*E^u) + 
      (((2*I)/7293)*d^5*K1*M^5*Sqrt[(2*Pi)/105]*u^9)/(b^3*E^u) + 
      ((I/7293)*d^7*K1*M^5*Sqrt[(2*Pi)/105]*u^9)/(b^3*E^u) - 
      (((7069*I)/96744960)*d^7*K0^2*M^5*Sqrt[(7*Pi)/30]*u^9)/b^3 - 
      (((15533*I)/118243840)*d^7*K1^2*M^5*Sqrt[(7*Pi)/30]*u^9)/b^3 + 
      (((119293*I)/319258368)*d^9*K1^2*M^5*Sqrt[(7*Pi)/30]*u^9)/b^3 + 
      (((92988391*I)/44696171520)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[210]*b^3) + (((9900199*I)/4063288320)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[210]*b^3) + (((34451*I)/131459328)*d*K0*K1*M^5*Sqrt[Pi/210]*
        u^10)/b^3 + (((1502351*I)/2234808576)*d^3*K0*K1*M^5*Sqrt[Pi/210]*
        u^10)/b^3 - (((1310429*I)/1117404288)*d^5*K0*K1*M^5*Sqrt[Pi/210]*
        u^10)/b^3 - (((115411*I)/159629184)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^10)/
       b^3 - (((41*I)/11824384)*d^11*K0*K1*M^5*Sqrt[Pi/210]*u^10)/b^3 + 
      (((14669*I)/106419456)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^10)/b^3 + 
      (((479*I)/33256080)*d*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((4181*I)/99768240)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((3323*I)/30697920)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((479*I)/6651216)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((5461*I)/399072960)*d*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((577*I)/15348960)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((39181*I)/399072960)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((5461*I)/79814592)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((89*I)/8401536)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((151*I)/53209728)*d^11*K0^2*M^5*Sqrt[(5*Pi)/42]*u^11)/b^3 + 
      (((719*I)/14511744)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[210]*b^3) + 
      (((34379*I)/798145920)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[210]*b^3) - 
      (((41*I)/199536480)*d*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3 - 
      (((41*I)/22170720)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3 + 
      (((41*I)/33256080)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3 + 
      (((287*I)/99768240)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3 - 
      (((41*I)/39907296)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3 - 
      (((41*I)/39907296)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3)/Pi, 
    ((173*d^3*K0*K1*M^5*Sqrt[10/(21*Pi)]*u^3)/(153153*b^3) + 
      (47*d^9*K0*K1*M^5*Sqrt[105/(2*Pi)]*u^3)/(622336*b^3) + 
      (((307*I)/38896)*d*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((355*I)/38896)*d^5*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((313*I)/38896)*d^3*K1^2*M^5*Sqrt[(15*Pi)/14]*u^3)/b^3 + 
      (((293*I)/38896)*d^7*K1^2*M^5*Sqrt[(15*Pi)/14]*u^3)/b^3 - 
      (((587*I)/311168)*d*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((35*I)/233376)*d^3*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((2597*I)/466752)*d^5*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((43*I)/13728)*d^7*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((43*I)/19448)*d^9*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((41*I)/311168)*d^9*K0^2*M^5*Sqrt[(105*Pi)/2]*u^3)/b^3 + 
      (230381*d*K0*K1*M^5*u^3)/(39207168*b^3*Sqrt[210*Pi]) - 
      (632999*d^5*K0*K1*M^5*u^3)/(19603584*b^3*Sqrt[210*Pi]) + 
      (11743*d^7*K0*K1*M^5*u^3)/(1633632*b^3*Sqrt[210*Pi]) + 
      (173*d^3*K0^2*M^5*Sqrt[5/(42*Pi)]*u^4)/(153153*b^3) - 
      (1456661*d^5*K1^2*M^5*Sqrt[5/(42*Pi)]*u^4)/(117621504*b^3) - 
      (((1057253*I)/5601024)*d*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((483017*I)/2800512)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((44087*I)/164736)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((263597*I)/1867008)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + 
      (((697*I)/6336)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^4)/b^3 + 
      (7828439*d^3*K1^2*M^5*u^4)/(294053760*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (258941*d*K0^2*M^5*u^4)/(78414336*b^3*Sqrt[210*Pi]) - 
      (672983*d^5*K0^2*M^5*u^4)/(39207168*b^3*Sqrt[210*Pi]) + 
      (4549*d^7*K0^2*M^5*u^4)/(1089088*b^3*Sqrt[210*Pi]) + 
      (15077*d^9*K0^2*M^5*u^4)/(3734016*b^3*Sqrt[210*Pi]) + 
      (1487723*d*K1^2*M^5*u^4)/(168030720*b^3*Sqrt[210*Pi]) + 
      (279683*d^7*K1^2*M^5*u^4)/(32672640*b^3*Sqrt[210*Pi]) + 
      (22261*d^9*K1^2*M^5*u^4)/(1244672*b^3*Sqrt[210*Pi]) + 
      (1375655*d^3*K0*K1*M^5*Sqrt[5/(42*Pi)]*u^5)/(156828672*b^3) - 
      (((689693*I)/11202048)*d*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((1667*I)/6336)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((14827*I)/339456)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((37739*I)/235008)*d*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((10297933*I)/16803072)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((1111007*I)/11202048)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((133279*I)/2800512)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 - 
      (((5959*I)/430848)*d^7*K0^2*M^5*Sqrt[(7*Pi)/30]*u^5)/b^3 - 
      (((341867*I)/5601024)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[210]*b^3) - 
      (((967357*I)/8401536)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[210]*b^3) + 
      (1823023*d*K0*K1*M^5*u^5)/(470486016*b^3*Sqrt[210*Pi]) - 
      (97*d^3*K0*K1*M^5*u^5)/(61776*b^3*Sqrt[210*Pi]) - 
      (178752961*d^5*K0*K1*M^5*u^5)/(2352430080*b^3*Sqrt[210*Pi]) + 
      (7534789*d^7*K0*K1*M^5*u^5)/(784143360*b^3*Sqrt[210*Pi]) + 
      (66601*d^9*K0*K1*M^5*u^5)/(3294720*b^3*Sqrt[210*Pi]) + 
      (16843*d^3*K0^2*M^5*Sqrt[3/(70*Pi)]*u^6)/(2562560*b^3) - 
      (((929587*I)/8401536)*d*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 - 
      (((869131*I)/8401536)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + 
      (((3853907*I)/8401536)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 - 
      (((56093*I)/700128)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 - 
      (((5983*I)/254592)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^6)/b^3 + 
      (4926253*d^3*K1^2*M^5*u^6)/(705729024*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (17977*d*K0^2*M^5*u^6)/(3734016*b^3*Sqrt[210*Pi]) - 
      (7825847*d^5*K0^2*M^5*u^6)/(392071680*b^3*Sqrt[210*Pi]) + 
      (9223*d^7*K0^2*M^5*u^6)/(392071680*b^3*Sqrt[210*Pi]) + 
      (35237*d^9*K0^2*M^5*u^6)/(7001280*b^3*Sqrt[210*Pi]) + 
      (47254847*d*K1^2*M^5*u^6)/(3528645120*b^3*Sqrt[210*Pi]) - 
      (150982759*d^5*K1^2*M^5*u^6)/(3528645120*b^3*Sqrt[210*Pi]) + 
      (371927*d^7*K1^2*M^5*u^6)/(33606144*b^3*Sqrt[210*Pi]) + 
      (7223*d^9*K1^2*M^5*u^6)/(636480*b^3*Sqrt[210*Pi]) + 
      (347*d^9*K0*K1*M^5*Sqrt[35/(6*Pi)]*u^7)/(1400256*b^3) - 
      (((133207*I)/8401536)*d*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((571553*I)/8401536)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((59641*I)/2800512)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((19273*I)/1400256)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((28757*I)/8401536)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 - 
      (((33725*I)/8401536)*d*K1^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 - 
      (((38201*I)/8401536)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 + 
      (((144421*I)/8401536)*d^5*K1^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 - 
      (((1457*I)/311168)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 - 
      (((307*I)/77792)*d^9*K1^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 + 
      (698483*d*K0*K1*M^5*u^7)/(160392960*b^3*Sqrt[210*Pi]) + 
      (1766243*d^3*K0*K1*M^5*u^7)/(160392960*b^3*Sqrt[210*Pi]) - 
      (9320917*d^5*K0*K1*M^5*u^7)/(352864512*b^3*Sqrt[210*Pi]) + 
      (199519*d^7*K0*K1*M^5*u^7)/(84015360*b^3*Sqrt[210*Pi]) + 
      (1404527*d*K0^2*M^5*Sqrt[5/(42*Pi)]*u^8)/(12614906304*b^3) - 
      (((241*I)/30888)*d*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + 
      (((34787*I)/1050192)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((101*I)/20592)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((3631*I)/350064)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((137*I)/95472)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^8)/b^3 - 
      (287143*d^3*K0^2*M^5*u^8)/(882161280*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (1697*d^3*K1^2*M^5*u^8)/(16039296*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (17369987*d*K0^2*M^5*u^8)/(21024843840*b^3*Sqrt[210*Pi]) - 
      (1776727*d^5*K0^2*M^5*u^8)/(882161280*b^3*Sqrt[210*Pi]) - 
      (51637*d^7*K0^2*M^5*u^8)/(98017920*b^3*Sqrt[210*Pi]) + 
      (20773*d^9*K0^2*M^5*u^8)/(14002560*b^3*Sqrt[210*Pi]) + 
      (92087*d*K1^2*M^5*u^8)/(63011520*b^3*Sqrt[210*Pi]) - 
      (359167*d^5*K1^2*M^5*u^8)/(176432256*b^3*Sqrt[210*Pi]) - 
      (428399*d^7*K1^2*M^5*u^8)/(294053760*b^3*Sqrt[210*Pi]) + 
      (29923*d^9*K1^2*M^5*u^8)/(14002560*b^3*Sqrt[210*Pi]) + 
      (336929*d^5*K0*K1*M^5*Sqrt[5/(42*Pi)]*u^9)/(242594352*b^3) - 
      (521*d^7*K0*K1*M^5*Sqrt[5/(42*Pi)]*u^9)/(1837836*b^3) + 
      (49879*d^9*K0*K1*M^5*Sqrt[7/(30*Pi)]*u^9)/(115521120*b^3) - 
      (((1033*I)/2100384)*d*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((269*I)/233376)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((2659*I)/1050192)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      ((I/1716)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((37*I)/77792)*d^9*K1^2*M^5*Sqrt[(3*Pi)/70]*u^9)/b^3 - 
      (((29*I)/131274)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*u^9)/b^3 - 
      (((11*I)/11934)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[210]*b^3) + 
      (((5*I)/80784)*d^5*K0^2*M^5*Sqrt[(35*Pi)/6]*u^9)/b^3 + 
      ((I/87516)*d^7*K0^2*M^5*Sqrt[(35*Pi)/6]*u^9)/b^3 - 
      (((35*I)/2100384)*d*K1^2*M^5*Sqrt[(35*Pi)/6]*u^9)/b^3 + 
      (4973*d*K0*K1*M^5*u^9)/(44108064*b^3*Sqrt[210*Pi]) + 
      (1471*d^3*K0*K1*M^5*u^9)/(2506140*b^3*Sqrt[210*Pi]) - 
      (318037*d^5*K0*K1*M^5*u^9)/(43320420*b^3*Sqrt[210*Pi]) - 
      (6481*d^9*K0*K1*M^5*u^9)/(3397680*b^3*Sqrt[210*Pi]) + 
      (d*K0^2*M^5*Sqrt[2/(105*Pi)]*u^10)/(45045*b^3) + 
      (464*d^3*K0^2*M^5*Sqrt[2/(105*Pi)]*u^10)/(2297295*b^3) + 
      (118*d^5*K0^2*M^5*Sqrt[2/(105*Pi)]*u^10)/(328185*b^3) - 
      (1142*d^7*K0^2*M^5*Sqrt[2/(105*Pi)]*u^10)/(2297295*b^3) + 
      (d*K1^2*M^5*Sqrt[2/(105*Pi)]*u^10)/(45045*b^3) + 
      (464*d^3*K1^2*M^5*Sqrt[2/(105*Pi)]*u^10)/(2297295*b^3) + 
      (118*d^5*K1^2*M^5*Sqrt[2/(105*Pi)]*u^10)/(328185*b^3) - 
      (1142*d^7*K1^2*M^5*Sqrt[2/(105*Pi)]*u^10)/(2297295*b^3) + 
      (d^9*K0^2*M^5*Sqrt[7/(30*Pi)]*u^10)/(36465*b^3) + 
      (d^9*K1^2*M^5*Sqrt[7/(30*Pi)]*u^10)/(36465*b^3) - 
      (((2*I)/21879)*d*K0*K1*M^5*Sqrt[(2*Pi)/105]*u^10)/b^3 - 
      (((4*I)/21879)*d^3*K0*K1*M^5*Sqrt[(2*Pi)/105]*u^10)/b^3 + 
      (((8*I)/21879)*d^5*K0*K1*M^5*Sqrt[(2*Pi)/105]*u^10)/b^3 + 
      (((4*I)/21879)*d^7*K0*K1*M^5*Sqrt[(2*Pi)/105]*u^10)/b^3 - 
      (((2*I)/7293)*d^9*K0*K1*M^5*Sqrt[(2*Pi)/105]*u^10)/b^3 - 
      (181*d^3*K0^2*M^5*u^10)/(328185*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (181*d^3*K1^2*M^5*u^10)/(328185*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (839*d^5*K0^2*M^5*u^10)/(2297295*b^3*Sqrt[210*Pi]) + 
      (181*d^7*K0^2*M^5*u^10)/(328185*b^3*Sqrt[210*Pi]) - 
      (839*d^5*K1^2*M^5*u^10)/(2297295*b^3*Sqrt[210*Pi]) + 
      (181*d^7*K1^2*M^5*u^10)/(328185*b^3*Sqrt[210*Pi]))/Pi, 
    ((((-213011*I)/5912192)*d^3*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) + 
      (((302431*I)/2956096)*d^5*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) - 
      (((2543*I)/77792)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) - 
      (((16519*I)/2956096)*d*K1*M^5*Sqrt[(15*Pi)/14]*u)/(b^3*E^u) - 
      (((6703*I)/1478048)*d^9*K1*M^5*Sqrt[(15*Pi)/14]*u)/(b^3*E^u) - 
      (((2719*I)/5912192)*d^11*K1*M^5*Sqrt[(35*Pi)/6]*u)/(b^3*E^u) + 
      (((755779*I)/47297536)*d^3*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((356077*I)/23648768)*d^7*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((90887*I)/5912192)*d^9*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((8185*I)/3638272)*d^11*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((213011*I)/5912192)*d^3*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((302431*I)/2956096)*d^5*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((2543*I)/77792)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((45473*I)/11824384)*d*K0*M^5*Sqrt[(15*Pi)/14]*u^2)/(b^3*E^u) - 
      (((219525*I)/11824384)*d^5*K0*M^5*Sqrt[(15*Pi)/14]*u^2)/(b^3*E^u) - 
      (((16519*I)/2956096)*d*K1*M^5*Sqrt[(15*Pi)/14]*u^2)/(b^3*E^u) - 
      (((6703*I)/1478048)*d^9*K1*M^5*Sqrt[(15*Pi)/14]*u^2)/(b^3*E^u) - 
      (((2719*I)/5912192)*d^11*K1*M^5*Sqrt[(35*Pi)/6]*u^2)/(b^3*E^u) + 
      (((3054569579*I)/45653946624)*d*K0*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) + 
      (((14104500923*I)/182615786496)*d^3*K0*M^5*Sqrt[Pi/210]*u^3)/
       (b^3*E^u) - (((13733886391*I)/45653946624)*d^5*K0*M^5*Sqrt[Pi/210]*
        u^3)/(b^3*E^u) + (((81948833*I)/496624128)*d*K1*M^5*Sqrt[Pi/210]*u^3)/
       (b^3*E^u) + (((614813897*I)/3972993024)*d^3*K1*M^5*Sqrt[Pi/210]*u^3)/
       (b^3*E^u) - (((20131931*I)/30098432)*d^5*K1*M^5*Sqrt[Pi/210]*u^3)/
       (b^3*E^u) + (((24404161*I)/141892608)*d^9*K1*M^5*Sqrt[Pi/210]*u^3)/
       (b^3*E^u) - (((1145489*I)/189190144)*d^11*K1*M^5*Sqrt[(3*Pi)/70]*u^3)/
       (b^3*E^u) + (((3876533*I)/212838912)*d^7*K0*M^5*Sqrt[(5*Pi)/42]*u^3)/
       (b^3*E^u) + (((90887*I)/5912192)*d^9*K0*M^5*Sqrt[(5*Pi)/42]*u^3)/
       (b^3*E^u) - (((8185*I)/3638272)*d^11*K0*M^5*Sqrt[(5*Pi)/42]*u^3)/
       (b^3*E^u) - (((27016021*I)/4540563456)*d*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/
       b^3 - (((27268195*I)/756760576)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/
       b^3 + (((96017783*I)/1513521152)*d^5*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/
       b^3 + (((1868395*I)/378380288)*d^7*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((88771*I)/756760576)*d^11*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((4955*I)/267091968)*d^13*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((42365*I)/17199104)*d*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((11291701*I)/189190144)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((23938445*I)/283785216)*d^5*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((439669*I)/21829632)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((82541*I)/567570432)*d^11*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((13266723*I)/1513521152)*d^9*K0^2*M^5*Sqrt[(15*Pi)/14]*u^3)/b^3 + 
      (((2673361*I)/189190144)*d^9*K1^2*M^5*Sqrt[(15*Pi)/14]*u^3)/b^3 + 
      (((121799*I)/21829632)*d^7*K1*M^5*Sqrt[(35*Pi)/6]*u^3)/(b^3*E^u) + 
      (((2051*I)/141892608)*d^13*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((241460846611*I)/2556621010944)*d*K0*M^5*Sqrt[Pi/210]*u^4)/
       (b^3*E^u) + (((82891569533*I)/601557884928)*d^3*K0*M^5*Sqrt[Pi/210]*
        u^4)/(b^3*E^u) - (((37130920327*I)/79894406592)*d^5*K0*M^5*
        Sqrt[Pi/210]*u^4)/(b^3*E^u) + (((220604399*I)/1702711296)*d^7*K0*M^5*
        Sqrt[Pi/210]*u^4)/(b^3*E^u) + (((31705231*I)/283785216)*d^9*K0*M^5*
        Sqrt[Pi/210]*u^4)/(b^3*E^u) - (((3319717*I)/378380288)*d^11*K0*M^5*
        Sqrt[Pi/210]*u^4)/(b^3*E^u) + (((284747268353*I)/1278310505472)*d*K1*
        M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) + (((1007998279051*I)/5113242021888)*
        d^3*K1*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) + 
      (((210877*I)/1108536)*d^9*K1*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((7004861*I)/567570432)*d^11*K1*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((11995293251*I)/63567888384)*d*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((4076113357*I)/11918979072)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + 
      (((13774337579*I)/14669512704)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((2355860681*I)/23837958144)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((58524660827*I)/190703665152)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((83903629*I)/23837958144)*d^11*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((229324221331*I)/1278310505472)*d^5*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/
       (b^3*E^u) + (((62933399*I)/1051674624)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/
       (b^3*E^u) + (((36016049*I)/190703665152)*d^13*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^4)/b^3 + (((98088110969*I)/1136276004864)*d*K0*M^5*
        Sqrt[Pi/210]*u^5)/(b^3*E^u) + (((38570711*I)/319258368)*d^7*K0*M^5*
        Sqrt[Pi/210]*u^5)/(b^3*E^u) - (((795005681*I)/11557797888)*d*K0^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 + (((137771062427*I)/381407330304)*d^5*K0^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 - (((413138113*I)/23837958144)*d^7*K0^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 - (((4526360257*I)/34673393664)*d^9*K0^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 - (((123600683*I)/95351832576)*d^11*K0^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 + (((2618459545651*I)/25566210109440)*d*K1*M^5*
        Sqrt[Pi/210]*u^5)/(b^3*E^u) + (((7277446911367*I)/51132420218880)*d^3*
        K1*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((1264520938729*I)/2556621010944)*d^5*K1*M^5*Sqrt[Pi/210]*u^5)/
       (b^3*E^u) + (((26186008301*I)/178784686080)*d^7*K1*M^5*Sqrt[Pi/210]*
        u^5)/(b^3*E^u) - (((6918017*I)/1135140864)*d^11*K1*M^5*Sqrt[Pi/210]*
        u^5)/(b^3*E^u) - (((1653635626393*I)/5721109954560)*d*K1^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 + (((7482285463097*I)/5721109954560)*d^5*K1^2*
        M^5*Sqrt[Pi/210]*u^5)/b^3 - (((443447292139*I)/1144221990912)*d^9*
        K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + (((874362283*I)/1144221990912)*d^13*
        K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + (((769609949*I)/37597367808)*d^3*K0*
        M^5*Sqrt[(5*Pi)/42]*u^5)/(b^3*E^u) - 
      (((20936373265*I)/269118001152)*d^5*K0*M^5*Sqrt[(5*Pi)/42]*u^5)/
       (b^3*E^u) + (((22466765*I)/381407330304)*d^13*K0^2*M^5*Sqrt[(5*Pi)/42]*
        u^5)/b^3 - (((12012748075*I)/286055497728)*d^7*K1^2*M^5*
        Sqrt[(5*Pi)/42]*u^5)/b^3 + (((13670387*I)/1135140864)*d^9*K0*M^5*
        Sqrt[(7*Pi)/30]*u^5)/(b^3*E^u) - (((97411*I)/141892608)*d^11*K0*M^5*
        Sqrt[(7*Pi)/30]*u^5)/(b^3*E^u) + (((8877593*I)/567570432)*d^9*K1*M^5*
        Sqrt[(7*Pi)/30]*u^5)/(b^3*E^u) - (((52816913*I)/81730142208)*d^11*
        K1^2*M^5*Sqrt[(7*Pi)/30]*u^5)/b^3 - 
      (((13688408353*I)/95351832576)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[210]*b^3) - (((1194315046277*I)/2860554977280)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[210]*b^3) + (((8503277408557*I)/153397260656640)*
        d^3*K0*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) - 
      (((3247540603687*I)/19174657582080)*d^5*K0*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) + (((1677659983*I)/35756937216)*d^7*K0*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) - (((170033*I)/87318528)*d^11*K0*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) + (((4342868473847*I)/102264840437760)*d*K1*M^5*Sqrt[Pi/210]*
        u^6)/(b^3*E^u) + (((6500356867*I)/119189790720)*d^7*K1*M^5*
        Sqrt[Pi/210]*u^6)/(b^3*E^u) + (((311501461*I)/6810845184)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^6)/(b^3*E^u) - (((5305889*I)/2270281728)*d^11*K1*M^5*
        Sqrt[Pi/210]*u^6)/(b^3*E^u) - (((17248409891*I)/84133969920)*d*K0*K1*
        M^5*Sqrt[Pi/210]*u^6)/b^3 - (((29664516143*I)/84133969920)*d^3*K0*K1*
        M^5*Sqrt[Pi/210]*u^6)/b^3 + (((358852681457*I)/357569372160)*d^5*K0*
        K1*M^5*Sqrt[Pi/210]*u^6)/b^3 - (((88837727071*I)/286055497728)*d^9*K0*
        K1*M^5*Sqrt[Pi/210]*u^6)/b^3 - (((87503971*I)/22004269056)*d^11*K0*K1*
        M^5*Sqrt[Pi/210]*u^6)/b^3 + (((8219467*I)/13002522624)*d^13*K0*K1*M^5*
        Sqrt[Pi/210]*u^6)/b^3 + (((1440499*I)/189190144)*d^9*K0*M^5*
        Sqrt[(5*Pi)/42]*u^6)/(b^3*E^u) - (((397746242813*I)/10226484043776)*
        d^5*K1*M^5*Sqrt[(5*Pi)/42]*u^6)/(b^3*E^u) - 
      (((3778374623*I)/143027748864)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^6)/b^3 + 
      (((48354463733*I)/10956947189760)*d*K0*M^5*Sqrt[(7*Pi)/30]*u^6)/
       (b^3*E^u) + (((112835649143*I)/14609262919680)*d^3*K1*M^5*
        Sqrt[(7*Pi)/30]*u^6)/(b^3*E^u) + (((1685937917*I)/177440440320)*d*K0*
        M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + (((802057639*I)/51867205632)*d^3*K0*
        M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) - (((81421790357*I)/1685684183040)*
        d^5*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      (((591923551*I)/51081338880)*d^7*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      (((84237869*I)/6810845184)*d^9*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) - 
      (((82697*I)/133545984)*d^11*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) - 
      (((2117426137*I)/75277762560)*d*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((118537739731*I)/715138744320)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((2646239833*I)/143027748864)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((14720485939*I)/286055497728)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((219670021*I)/286055497728)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((8189101*I)/71513874432)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((651969214279*I)/61358904262656)*d*K1*M^5*Sqrt[Pi/210]*u^7)/
       (b^3*E^u) - (((1633804009861*I)/30679452131328)*d^5*K1*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) + (((67177129*I)/5501067264)*d^7*K1*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) + (((10682219*I)/756760576)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) - (((4922443*I)/6810845184)*d^11*K1*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) - (((7598020603*I)/158919720960)*d*K1^2*
        M^5*Sqrt[Pi/210]*u^7)/b^3 + (((854590007*I)/3783802880)*d^5*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 - (((21015590293*I)/715138744320)*d^7*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 - (((14391171601*I)/204325355520)*d^9*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 - (((317816909*I)/286055497728)*d^11*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((12160949*I)/71513874432)*d^13*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((208913279765*I)/61358904262656)*d^3*K1*M^5*
        Sqrt[(5*Pi)/42]*u^7)/(b^3*E^u) - (((5637940397*I)/84133969920)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[210]*b^3) - 
      (((12281954429*I)/158919720960)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[210]*b^3) + (((1870510387*I)/946896670720)*d*K0*M^5*Sqrt[Pi/210]*
        u^8)/(b^3*E^u) + (((36368302849*I)/12783105054720)*d^3*K0*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) - (((114332438159*I)/12783105054720)*d^5*
        K0*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((300403*I)/100159488)*d^9*K0*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) - 
      (((139189*I)/851355648)*d^11*K0*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((164744243549*I)/76698630328320)*d*K1*M^5*Sqrt[Pi/210]*u^8)/
       (b^3*E^u) + (((115463109019*I)/38349315164160)*d^3*K1*M^5*Sqrt[Pi/210]*
        u^8)/(b^3*E^u) - (((366504834539*I)/38349315164160)*d^5*K1*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) + (((57802681*I)/44696171520)*d^7*K1*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) - (((5959002097*I)/357569372160)*d*K0*K1*
        M^5*Sqrt[Pi/210]*u^8)/b^3 - (((2985372077*I)/71513874432)*d^3*K0*K1*
        M^5*Sqrt[Pi/210]*u^8)/b^3 + (((8961998807*I)/89392343040)*d^5*K0*K1*
        M^5*Sqrt[Pi/210]*u^8)/b^3 - (((536905793*I)/59594895360)*d^7*K0*K1*
        M^5*Sqrt[Pi/210]*u^8)/b^3 - (((3854984431*I)/119189790720)*d^9*K0*K1*
        M^5*Sqrt[Pi/210]*u^8)/b^3 - (((1074131*I)/1833689088)*d^11*K0*K1*M^5*
        Sqrt[Pi/210]*u^8)/b^3 - (((11155*I)/283785216)*d^11*K1*M^5*
        Sqrt[(5*Pi)/42]*u^8)/(b^3*E^u) + (((24971*I)/1324331008)*d^13*K0*K1*
        M^5*Sqrt[(5*Pi)/42]*u^8)/b^3 + (((69101*I)/375598080)*d^7*K0*M^5*
        Sqrt[(7*Pi)/30]*u^8)/(b^3*E^u) + (((803083*I)/1702711296)*d^9*K1*M^5*
        Sqrt[(7*Pi)/30]*u^8)/(b^3*E^u) + (((6519119*I)/22691902464)*d*K0*M^5*
        Sqrt[Pi/210]*u^9)/(b^3*E^u) + (((304848889*I)/1474973660160)*d^3*K0*
        M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - (((775187689*I)/737486830080)*d^5*
        K0*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((1732343*I)/7449361920)*d^7*K0*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      (((3889*I)/38697984)*d^11*K0*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      (((11685313*I)/11918979072)*d*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((43548083*I)/5587021440)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((1669669*I)/29797447680)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((1705663*I)/601968640)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((443*I)/8146944)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((17909*I)/1625315328)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((96190109*I)/294994732032)*d*K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((61608271*I)/210710522880)*d^3*K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      (((862346167*I)/737486830080)*d^5*K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((602999*I)/7449361920)*d^7*K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((232469*I)/425677824)*d^9*K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      (((32443*I)/425677824)*d^11*K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      (((85386697*I)/81265766400)*d*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((45343351*I)/5320972800)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((2947051*I)/8126576640)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((28772027*I)/8513556480)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((2065171*I)/35756937216)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((257671*I)/17878468608)*d^13*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((36191*I)/425677824)*d^9*K0*M^5*Sqrt[(5*Pi)/42]*u^9)/(b^3*E^u) - 
      (((693907391*I)/178784686080)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[210]*b^3) - (((303292027*I)/68763340800)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[210]*b^3) + (((442433*I)/5587021440)*d*K0*M^5*Sqrt[Pi/210]*
        u^10)/(b^3*E^u) + (((2078017*I)/11174042880)*d^3*K0*M^5*Sqrt[Pi/210]*
        u^10)/(b^3*E^u) - (((687413*I)/2793510720)*d^5*K0*M^5*Sqrt[Pi/210]*
        u^10)/(b^3*E^u) - (((67429*I)/206926720)*d^7*K0*M^5*Sqrt[Pi/210]*
        u^10)/(b^3*E^u) + (((13309*I)/53209728)*d^9*K0*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) + (((6029*I)/106419456)*d^11*K0*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) + (((218203*I)/2793510720)*d*K1*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) + (((1969531*I)/11174042880)*d^3*K1*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) - (((8807*I)/36756720)*d^5*K1*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) - (((115747*I)/372468096)*d^7*K1*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) + (((383*I)/1564992)*d^9*K1*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) - (((78467*I)/730329600)*d*K0*K1*M^5*Sqrt[Pi/210]*u^10)/
       b^3 - (((1242102391*I)/1340885145600)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^10)/
       b^3 + (((1777099463*I)/1340885145600)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^10)/
       b^3 + (((78004847*I)/134088514560)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^10)/
       b^3 - (((119753833*I)/134088514560)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^10)/
       b^3 + (((857513*I)/53635405824)*d^11*K0*K1*M^5*Sqrt[Pi/210]*u^10)/
       b^3 + (((1091*I)/106419456)*d^11*K1*M^5*Sqrt[(5*Pi)/42]*u^10)/
       (b^3*E^u) + (((3151*I)/4125800448)*d^13*K0*K1*M^5*Sqrt[(5*Pi)/42]*
        u^10)/b^3 - (((1825381*I)/55870214400)*d*K0^2*M^5*Sqrt[Pi/210]*u^11)/
       b^3 + (((196266571*I)/1340885145600)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^11)/
       b^3 + (((513431*I)/2062900224)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((2122511*I)/10314501120)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((1226531*I)/53635405824)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((343171*I)/53635405824)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((403577*I)/12189864960)*d*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((445141*I)/3310827520)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((11455889*I)/44696171520)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((320707*I)/1596291840)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((20633*I)/851355648)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((5975*I)/7662200832)*d^13*K1^2*M^5*Sqrt[(5*Pi)/42]*u^11)/b^3 - 
      (((41*I)/133024320)*d*K0*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) - 
      (((41*I)/14780480)*d^3*K0*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) + 
      (((41*I)/22170720)*d^5*K0*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) + 
      (((287*I)/66512160)*d^7*K0*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) - 
      (((41*I)/26604864)*d^9*K0*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) - 
      (((41*I)/26604864)*d^11*K0*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) - 
      (((41*I)/133024320)*d*K1*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) - 
      (((41*I)/14780480)*d^3*K1*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) + 
      (((41*I)/22170720)*d^5*K1*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) + 
      (((287*I)/66512160)*d^7*K1*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) - 
      (((41*I)/26604864)*d^9*K1*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) - 
      (((41*I)/26604864)*d^11*K1*M^5*Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) - 
      (((188177147*I)/1340885145600)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[210]*b^3) - (((143453*I)/1051674624)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[210]*b^3) - (((178883*I)/167610643200)*d*K0*K1*M^5*Sqrt[Pi/210]*
        u^12)/b^3 + (((41221*I)/7981459200)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^12)/
       b^3 - (((171607*I)/6983776800)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + 
      (((118109*I)/5587021440)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + 
      (((118831*I)/11174042880)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - 
      (((18371*I)/3352212864)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - 
      (((17*I)/14606592)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^12)/b^3 + 
      (((69383*I)/335221286400)*d*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((296563*I)/335221286400)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((28243*I)/4190266080)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((1901*I)/1915550208)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((1567*I)/478887552)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((1031*I)/1915550208)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((66863*I)/335221286400)*d*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((15419*I)/19718899200)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((521*I)/563397120)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((137*I)/43535232)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((1081*I)/838053216)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^13)/b^3 + 
      (((137*I)/1915550208)*d^13*K1^2*M^5*Sqrt[(7*Pi)/30]*u^13)/b^3 + 
      (((18247*I)/6446563200)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[210]*b^3) + 
      (((12109*I)/4410806400)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[210]*b^3) - 
      ((I/66512160)*d*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 - 
      ((I/5868720)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 - 
      (((41*I)/199536480)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 + 
      (((29*I)/49884120)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 + 
      ((I/7390240)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 - 
      ((I/13302432)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 - 
      ((I/19953648)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^14)/b^3)/Pi, 
    ((-8090581*d^9*K0*K1*M^5*Sqrt[3/(70*Pi)]*u^3)/(1324331008*b^3) - 
      (1492045*d^5*K0*K1*M^5*Sqrt[5/(42*Pi)]*u^3)/(851355648*b^3) - 
      (3053*d^11*K0*K1*M^5*Sqrt[35/(6*Pi)]*u^3)/(189190144*b^3) - 
      (((12473*I)/1043328)*d*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((1539787*I)/35473152)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((870083*I)/8868288)*d^5*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((5783*I)/311168)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((421457*I)/17736576)*d^9*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((652867*I)/283785216)*d*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((850325*I)/283785216)*d^3*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((1516457*I)/141892608)*d^5*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((451885*I)/141892608)*d^7*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((625567*I)/283785216)*d^9*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((35*I)/25798656)*d^11*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (((157*I)/2728704)*d^11*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (166323893*d*K0*K1*M^5*u^3)/(11918979072*b^3*Sqrt[210*Pi]) - 
      (313218973*d^3*K0*K1*M^5*u^3)/(11918979072*b^3*Sqrt[210*Pi]) + 
      (1393321*d^7*K0*K1*M^5*u^3)/(34850816*b^3*Sqrt[210*Pi]) + 
      (25440913*d*K0^2*M^5*Sqrt[5/(42*Pi)]*u^4)/(23837958144*b^3) + 
      (330131*d^5*K0^2*M^5*Sqrt[5/(42*Pi)]*u^4)/(1702711296*b^3) - 
      (4885*d^11*K0^2*M^5*Sqrt[5/(42*Pi)]*u^4)/(87318528*b^3) + 
      (750867157*d*K1^2*M^5*Sqrt[5/(42*Pi)]*u^4)/(166865707008*b^3) - 
      (10531*d^11*K1^2*M^5*Sqrt[5/(42*Pi)]*u^4)/(1135140864*b^3) - 
      (((821632237*I)/851355648)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + 
      (((16235047*I)/50079744)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + 
      (((36979619*I)/189190144)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + 
      (((63267179*I)/1702711296)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 - 
      (((4457*I)/11128832)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 - 
      (29615447*d^3*K0^2*M^5*u^4)/(2167087104*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (28737828209*d^3*K1^2*M^5*u^4)/(2502985605120*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (((1414381*I)/189190144)*d*K0*K1*M^5*Sqrt[(35*Pi)/6]*u^4)/b^3 + 
      (3645659*d^7*K0^2*M^5*u^4)/(209104896*b^3*Sqrt[210*Pi]) - 
      (11118139*d^9*K0^2*M^5*u^4)/(1135140864*b^3*Sqrt[210*Pi]) - 
      (119991515957*d^5*K1^2*M^5*u^4)/(1251492802560*b^3*Sqrt[210*Pi]) + 
      (12026880559*d^7*K1^2*M^5*u^4)/(178784686080*b^3*Sqrt[210*Pi]) - 
      (634764601*d^9*K1^2*M^5*u^4)/(119189790720*b^3*Sqrt[210*Pi]) - 
      (((638365837*I)/1702711296)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((31784899*I)/378380288)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((22053100163*I)/71513874432)*d*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((42320917193*I)/35756937216)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((1365673*I)/10216267776)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((19631537*I)/1135140864)*d*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + 
      (((67578047*I)/3405422592)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + 
      (((391475375*I)/5108133888)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + 
      (((2338327*I)/154791936)*d^7*K0^2*M^5*Sqrt[(7*Pi)/30]*u^5)/b^3 + 
      (((18591701*I)/537698304)*d^9*K1^2*M^5*Sqrt[(7*Pi)/30]*u^5)/b^3 + 
      (((17886144053*I)/71513874432)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[210]*b^3) - (((701*I)/19914752)*d^11*K0^2*M^5*Sqrt[(15*Pi)/14]*
        u^5)/b^3 - (23108801453*d*K0*K1*M^5*u^5)/(5005971210240*b^3*
        Sqrt[210*Pi]) + (70114463849*d^3*K0*K1*M^5*u^5)/
       (2502985605120*b^3*Sqrt[210*Pi]) - (135414992389*d^5*K0*K1*M^5*u^5)/
       (2502985605120*b^3*Sqrt[210*Pi]) + (150215609*d^7*K0*K1*M^5*u^5)/
       (3505582080*b^3*Sqrt[210*Pi]) - (2947501357*d^9*K0*K1*M^5*u^5)/
       (238379581440*b^3*Sqrt[210*Pi]) + (3739787*d^11*K0*K1*M^5*u^5)/
       (17027112960*b^3*Sqrt[210*Pi]) - (((43581929*I)/47803392)*d^5*K0*K1*
        M^5*Sqrt[Pi/210]*u^6)/b^3 + (((327156553*I)/1277033472)*d^7*K0*K1*M^5*
        Sqrt[Pi/210]*u^6)/b^3 + (((724302385*I)/17878468608)*d*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^6)/b^3 + (((69401707*I)/1375266816)*d^3*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^6)/b^3 + (((8269*I)/2554066944)*d^11*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^6)/b^3 + (((5630357*I)/196466688)*d^9*K0*K1*M^5*
        Sqrt[(7*Pi)/30]*u^6)/b^3 + (224433331*d^3*K0^2*M^5*u^6)/
       (21033492480*Sqrt[210]*b^3*Sqrt[Pi]) - (306818417*d^3*K1^2*M^5*u^6)/
       (463515852800*Sqrt[210]*b^3*Sqrt[Pi]) - (11247767*d*K0^2*M^5*u^6)/
       (3192583680*b^3*Sqrt[210*Pi]) - (168185503*d^5*K0^2*M^5*u^6)/
       (12770334720*b^3*Sqrt[210*Pi]) + (1533170237*d^7*K0^2*M^5*u^6)/
       (178784686080*b^3*Sqrt[210*Pi]) - (2443979*d^9*K0^2*M^5*u^6)/
       (902952960*b^3*Sqrt[210*Pi]) + (2621551*d^11*K0^2*M^5*u^6)/
       (17027112960*b^3*Sqrt[210*Pi]) - (7515288437*d*K1^2*M^5*u^6)/
       (234654900480*b^3*Sqrt[210*Pi]) + (4347835321*d^5*K1^2*M^5*u^6)/
       (54890035200*b^3*Sqrt[210*Pi]) - (75652320713*d^7*K1^2*M^5*u^6)/
       (2681770291200*b^3*Sqrt[210*Pi]) - (3839789*d^9*K1^2*M^5*u^6)/
       (208373760*b^3*Sqrt[210*Pi]) + (5938441*d^11*K1^2*M^5*u^6)/
       (51081338880*b^3*Sqrt[210*Pi]) + (((16133987*I)/638516736)*d*K0^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((22399679*I)/638516736)*d^7*K0^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((22100147*I)/638516736)*d^9*K0^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((65719*I)/1277033472)*d^11*K0^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((36436469*I)/876395520)*d*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((5077*I)/49116672)*d^11*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((1252021*I)/116093952)*d^3*K0^2*M^5*
        Sqrt[(5*Pi)/42]*u^7)/b^3 - (((9509725*I)/319258368)*d^5*K0^2*M^5*
        Sqrt[(5*Pi)/42]*u^7)/b^3 - (((169059221*I)/4469617152)*d^5*K1^2*M^5*
        Sqrt[(5*Pi)/42]*u^7)/b^3 + (((12413389*I)/1277033472)*d^9*K1^2*M^5*
        Sqrt[(5*Pi)/42]*u^7)/b^3 + (((56327*I)/9335040)*d^7*K1^2*M^5*
        Sqrt[(7*Pi)/30]*u^7)/b^3 + (((1264941127*I)/22348085760)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[210]*b^3) - (112357573457*d*K0*K1*M^5*u^7)/
       (9386196019200*b^3*Sqrt[210*Pi]) - (16847130779*d^3*K0*K1*M^5*u^7)/
       (782183001600*b^3*Sqrt[210*Pi]) + (9268315307*d^5*K0*K1*M^5*u^7)/
       (142215091200*b^3*Sqrt[210*Pi]) - (5940440959*d^7*K0*K1*M^5*u^7)/
       (335221286400*b^3*Sqrt[210*Pi]) - (114295751*d^9*K0*K1*M^5*u^7)/
       (8126576640*b^3*Sqrt[210*Pi]) + (39397*d^11*K0*K1*M^5*u^7)/
       (319258368*b^3*Sqrt[210*Pi]) + (1427*d^11*K1^2*M^5*Sqrt[7/(30*Pi)]*
        u^8)/(4256778240*b^3) + (((152067077*I)/11174042880)*d*K0*K1*M^5*
        Sqrt[Pi/210]*u^8)/b^3 + (((723216623*I)/22348085760)*d^3*K0*K1*M^5*
        Sqrt[Pi/210]*u^8)/b^3 - (((28334857*I)/349188840)*d^5*K0*K1*M^5*
        Sqrt[Pi/210]*u^8)/b^3 + (((17319689*I)/1596291840)*d^7*K0*K1*M^5*
        Sqrt[Pi/210]*u^8)/b^3 + (((198463*I)/8186112)*d^9*K0*K1*M^5*
        Sqrt[Pi/210]*u^8)/b^3 + (((1319*I)/16372224)*d^11*K0*K1*M^5*
        Sqrt[Pi/210]*u^8)/b^3 - (33269401469*d^3*K0^2*M^5*u^8)/
       (3128732006400*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (113765604343*d^3*K1^2*M^5*u^8)/(9386196019200*Sqrt[210]*b^3*
        Sqrt[Pi]) + (24595434173*d*K0^2*M^5*u^8)/(18772392038400*b^3*
        Sqrt[210*Pi]) + (5125550821*d^5*K0^2*M^5*u^8)/
       (347636889600*b^3*Sqrt[210*Pi]) - (269799833*d^7*K0^2*M^5*u^8)/
       (95777510400*b^3*Sqrt[210*Pi]) - (93503303*d^9*K0^2*M^5*u^8)/
       (35756937216*b^3*Sqrt[210*Pi]) + (28739*d^11*K0^2*M^5*u^8)/
       (2554066944*b^3*Sqrt[210*Pi]) + (2478913783*d*K1^2*M^5*u^8)/
       (2085821337600*b^3*Sqrt[210*Pi]) + (160597908173*d^5*K1^2*M^5*u^8)/
       (9386196019200*b^3*Sqrt[210*Pi]) - (1749816119*d^7*K1^2*M^5*u^8)/
       (670442572800*b^3*Sqrt[210*Pi]) - (91189159*d^9*K1^2*M^5*u^8)/
       (25540669440*b^3*Sqrt[210*Pi]) - (2813*d^11*K0*K1*M^5*Sqrt[5/(42*Pi)]*
        u^9)/(638516736*b^3) + (((193957*I)/219098880)*d*K0^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((9559*I)/1670760)*d^5*K0^2*M^5*Sqrt[Pi/210]*
        u^9)/b^3 + (((6481*I)/638516736)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^9)/
       b^3 + (((1429609*I)/1396755360)*d*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((7130219*I)/1117404288)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((493393*I)/159629184)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((9883*I)/638516736)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((19017*I)/59121920)*d^7*K1^2*M^5*Sqrt[(3*Pi)/70]*u^9)/b^3 - 
      (((32159*I)/532097280)*d^7*K0^2*M^5*Sqrt[(7*Pi)/30]*u^9)/b^3 + 
      (((3652343*I)/1314593280)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[210]*b^3) + 
      (((71874989*I)/22348085760)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[210]*b^3) + (((22537*I)/319258368)*d^9*K0^2*M^5*Sqrt[(35*Pi)/6]*
        u^9)/b^3 - (1037598469*d*K0*K1*M^5*u^9)/(4693098009600*b^3*
        Sqrt[210*Pi]) - (6574746691*d^3*K0*K1*M^5*u^9)/
       (2346549004800*b^3*Sqrt[210*Pi]) + (10693902353*d^5*K0*K1*M^5*u^9)/
       (2346549004800*b^3*Sqrt[210*Pi]) + (467459*d^7*K0*K1*M^5*u^9)/
       (3047466240*b^3*Sqrt[210*Pi]) - (3918407*d^9*K0*K1*M^5*u^9)/
       (2352430080*b^3*Sqrt[210*Pi]) + (((889487*I)/1117404288)*d^3*K0*K1*M^5*
        Sqrt[Pi/210]*u^10)/b^3 + (((58907*I)/53209728)*d^9*K0*K1*M^5*
        Sqrt[Pi/210]*u^10)/b^3 - (((41*I)/5912192)*d^11*K0*K1*M^5*
        Sqrt[Pi/210]*u^10)/b^3 + (((5077*I)/101582208)*d*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^10)/b^3 - (((12683*I)/50791104)*d^5*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^10)/b^3 - (((14327*I)/79814592)*d^7*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^10)/b^3 - (108687889*d^3*K0^2*M^5*u^10)/
       (335221286400*Sqrt[210]*b^3*Sqrt[Pi]) - (75599921*d^3*K1^2*M^5*u^10)/
       (335221286400*Sqrt[210]*b^3*Sqrt[Pi]) + (122333*d*K0^2*M^5*u^10)/
       (9311702400*b^3*Sqrt[210*Pi]) + (45636761*d^5*K0^2*M^5*u^10)/
       (83805321600*b^3*Sqrt[210*Pi]) - (2923757*d^7*K0^2*M^5*u^10)/
       (23944377600*b^3*Sqrt[210*Pi]) - (15787*d^9*K0^2*M^5*u^10)/
       (99768240*b^3*Sqrt[210*Pi]) + (907*d^11*K0^2*M^5*u^10)/
       (19348992*b^3*Sqrt[210*Pi]) - (1707611*d*K1^2*M^5*u^10)/
       (167610643200*b^3*Sqrt[210*Pi]) + (791291*d^5*K1^2*M^5*u^10)/
       (2618916300*b^3*Sqrt[210*Pi]) + (4322657*d^7*K1^2*M^5*u^10)/
       (33522128640*b^3*Sqrt[210*Pi]) - (2361103*d^9*K1^2*M^5*u^10)/
       (11174042880*b^3*Sqrt[210*Pi]) + (5647*d^11*K1^2*M^5*u^10)/
       (354731520*b^3*Sqrt[210*Pi]) - (78593*d*K0*K1*M^5*Sqrt[7/(30*Pi)]*
        u^11)/(11972188800*b^3) - (21877*d^5*K0*K1*M^5*Sqrt[7/(30*Pi)]*u^11)/
       (378069120*b^3) + (((479*I)/16628040)*d*K0^2*M^5*Sqrt[Pi/210]*u^11)/
       b^3 - (((4181*I)/49884120)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((3323*I)/15348960)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((479*I)/3325608)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((5461*I)/199536480)*d*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((577*I)/7674480)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((39181*I)/199536480)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((5461*I)/39907296)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((89*I)/4200768)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((151*I)/26604864)*d^11*K0^2*M^5*Sqrt[(5*Pi)/42]*u^11)/b^3 + 
      (((719*I)/7255872)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[210]*b^3) + 
      (((34379*I)/399072960)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[210]*b^3) + 
      (8047271*d^3*K0*K1*M^5*u^11)/(41902660800*b^3*Sqrt[210*Pi]) - 
      (2569837*d^5*K0*K1*M^5*u^11)/(35916566400*b^3*Sqrt[210*Pi]) + 
      (3449519*d^7*K0*K1*M^5*u^11)/(6983776800*b^3*Sqrt[210*Pi]) - 
      (539003*d^9*K0*K1*M^5*u^11)/(5587021440*b^3*Sqrt[210*Pi]) - 
      (26717*d^11*K0*K1*M^5*u^11)/(399072960*b^3*Sqrt[210*Pi]) + 
      (41*d^9*K0^2*M^5*Sqrt[5/(42*Pi)]*u^12)/(478887552*b^3) + 
      (41*d^9*K1^2*M^5*Sqrt[5/(42*Pi)]*u^12)/(478887552*b^3) + 
      (41*d*K0^2*M^5*Sqrt[7/(30*Pi)]*u^12)/(217676160*b^3) - 
      (41*d^3*K0^2*M^5*Sqrt[7/(30*Pi)]*u^12)/(217676160*b^3) + 
      (35383*d^7*K0^2*M^5*Sqrt[7/(30*Pi)]*u^12)/(3990729600*b^3) + 
      (287*d^11*K0^2*M^5*Sqrt[7/(30*Pi)]*u^12)/(399072960*b^3) + 
      (41*d*K1^2*M^5*Sqrt[7/(30*Pi)]*u^12)/(217676160*b^3) - 
      (41*d^3*K1^2*M^5*Sqrt[7/(30*Pi)]*u^12)/(217676160*b^3) + 
      (35383*d^7*K1^2*M^5*Sqrt[7/(30*Pi)]*u^12)/(3990729600*b^3) + 
      (287*d^11*K1^2*M^5*Sqrt[7/(30*Pi)]*u^12)/(399072960*b^3) - 
      (((41*I)/99768240)*d*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3 - 
      (((41*I)/11085360)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3 + 
      (((41*I)/16628040)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3 + 
      (((287*I)/49884120)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3 - 
      (((41*I)/19953648)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3 - 
      (((41*I)/19953648)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/b^3 + 
      (79991*d^3*K0^2*M^5*u^12)/(11972188800*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (79991*d^3*K1^2*M^5*u^12)/(11972188800*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (1271*d*K0^2*M^5*u^12)/(630115200*b^3*Sqrt[210*Pi]) - 
      (41*d^5*K0^2*M^5*u^12)/(4988412*b^3*Sqrt[210*Pi]) - 
      (43009*d^7*K0^2*M^5*u^12)/(798145920*b^3*Sqrt[210*Pi]) - 
      (1271*d^9*K0^2*M^5*u^12)/(126023040*b^3*Sqrt[210*Pi]) - 
      (1271*d*K1^2*M^5*u^12)/(630115200*b^3*Sqrt[210*Pi]) - 
      (41*d^5*K1^2*M^5*u^12)/(4988412*b^3*Sqrt[210*Pi]) - 
      (43009*d^7*K1^2*M^5*u^12)/(798145920*b^3*Sqrt[210*Pi]) - 
      (1271*d^9*K1^2*M^5*u^12)/(126023040*b^3*Sqrt[210*Pi]))/Pi, 
    ((((47647*I)/11824384)*d*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) + 
      (((212539*I)/5912192)*d^9*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) - 
      (((2183*I)/5912192)*d^11*K1*M^5*Sqrt[(15*Pi)/14]*u)/(b^3*E^u) + 
      (((70937*I)/11824384)*d^3*K1*M^5*Sqrt[(35*Pi)/6]*u)/(b^3*E^u) - 
      (((53305*I)/5912192)*d^5*K1*M^5*Sqrt[(35*Pi)/6]*u)/(b^3*E^u) - 
      (((29555*I)/11824384)*d^7*K1*M^5*Sqrt[(35*Pi)/6]*u)/(b^3*E^u) - 
      (((433*I)/11824384)*d^13*K1*M^5*Sqrt[(35*Pi)/6]*u)/(b^3*E^u) + 
      (((300103*I)/47297536)*d^7*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((980041*I)/47297536)*d^9*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((194081*I)/94595072)*d^11*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((47647*I)/11824384)*d*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((212539*I)/5912192)*d^9*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((11619*I)/23648768)*d*K0*M^5*Sqrt[(15*Pi)/14]*u^2)/(b^3*E^u) - 
      (((840405*I)/94595072)*d^3*K0*M^5*Sqrt[(15*Pi)/14]*u^2)/(b^3*E^u) - 
      (((2183*I)/5912192)*d^11*K1*M^5*Sqrt[(15*Pi)/14]*u^2)/(b^3*E^u) + 
      (((548861*I)/94595072)*d^5*K0*M^5*Sqrt[(35*Pi)/6]*u^2)/(b^3*E^u) - 
      (((131*I)/5564416)*d^13*K0*M^5*Sqrt[(35*Pi)/6]*u^2)/(b^3*E^u) + 
      (((70937*I)/11824384)*d^3*K1*M^5*Sqrt[(35*Pi)/6]*u^2)/(b^3*E^u) - 
      (((53305*I)/5912192)*d^5*K1*M^5*Sqrt[(35*Pi)/6]*u^2)/(b^3*E^u) - 
      (((29555*I)/11824384)*d^7*K1*M^5*Sqrt[(35*Pi)/6]*u^2)/(b^3*E^u) - 
      (((433*I)/11824384)*d^13*K1*M^5*Sqrt[(35*Pi)/6]*u^2)/(b^3*E^u) - 
      (((17677078031*I)/517411395072)*d*K0*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) - 
      (((289124358829*I)/2069645580288)*d^3*K0*M^5*Sqrt[Pi/210]*u^3)/
       (b^3*E^u) + (((600413984273*I)/2069645580288)*d^5*K0*M^5*Sqrt[Pi/210]*
        u^3)/(b^3*E^u) - (((148508677*I)/1324331008)*d*K1*M^5*Sqrt[Pi/210]*
        u^3)/(b^3*E^u) - (((2289301613*I)/7945986048)*d^3*K1*M^5*Sqrt[Pi/210]*
        u^3)/(b^3*E^u) + (((5527469971*I)/7945986048)*d^5*K1*M^5*Sqrt[Pi/210]*
        u^3)/(b^3*E^u) - (((47876693*I)/189190144)*d^9*K1*M^5*Sqrt[Pi/210]*
        u^3)/(b^3*E^u) - (((157413*I)/4299776)*d^9*K0*M^5*Sqrt[(3*Pi)/70]*
        u^3)/(b^3*E^u) + (((194081*I)/94595072)*d^11*K0*M^5*Sqrt[(5*Pi)/42]*
        u^3)/(b^3*E^u) - (((31735344965*I)/3341854703616)*d*K0^2*M^5*
        Sqrt[(5*Pi)/42]*u^3)/b^3 + (((38562105217*I)/1113951567872)*d^3*K0^2*
        M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - (((6802591475*I)/1113951567872)*d^5*
        K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((59257667435*I)/1113951567872)*d^7*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/
       b^3 - (((532021459*I)/3341854703616)*d^13*K0^2*M^5*Sqrt[(5*Pi)/42]*
        u^3)/b^3 + (((20275*I)/5040504832)*d^15*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/
       b^3 - (((1729577*I)/141892608)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u^3)/
       (b^3*E^u) + (((931679431*I)/52216479744)*d*K1^2*M^5*Sqrt[(5*Pi)/42]*
        u^3)/b^3 + (((636607327*I)/139243945984)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*
        u^3)/b^3 - (((1471905133*I)/18987810816)*d^5*K1^2*M^5*Sqrt[(5*Pi)/42]*
        u^3)/b^3 + (((9898147097*I)/139243945984)*d^7*K1^2*M^5*
        Sqrt[(5*Pi)/42]*u^3)/b^3 - (((78035021*I)/4540563456)*d^9*K1^2*M^5*
        Sqrt[(5*Pi)/42]*u^3)/b^3 - (((9382349*I)/69621972992)*d^13*K1^2*M^5*
        Sqrt[(5*Pi)/42]*u^3)/b^3 - (((137818781*I)/60871928832)*d^7*K0*M^5*
        Sqrt[(7*Pi)/30]*u^3)/(b^3*E^u) + (((60709963*I)/139243945984)*d^11*
        K1^2*M^5*Sqrt[(15*Pi)/14]*u^3)/b^3 - 
      (((131*I)/5564416)*d^13*K0*M^5*Sqrt[(35*Pi)/6]*u^3)/(b^3*E^u) + 
      (((410973089*I)/85688582144)*d^9*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((121558661*I)/1113951567872)*d^11*K0^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((11273*I)/19914752)*d^11*K1*M^5*Sqrt[(35*Pi)/6]*u^3)/(b^3*E^u) - 
      (((12845*I)/378380288)*d^13*K1*M^5*Sqrt[(35*Pi)/6]*u^3)/(b^3*E^u) + 
      (((11145*I)/7328628736)*d^15*K1^2*M^5*Sqrt[(105*Pi)/2]*u^3)/b^3 - 
      (((569156949649*I)/7243759531008)*d*K0*M^5*Sqrt[Pi/210]*u^4)/
       (b^3*E^u) - (((22104756531119*I)/115900152496128)*d^3*K0*M^5*
        Sqrt[Pi/210]*u^4)/(b^3*E^u) + (((53819621120599*I)/115900152496128)*
        d^5*K0*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((472885434499837*I)/2607753431162880)*d*K1*M^5*Sqrt[Pi/210]*u^4)/
       (b^3*E^u) - (((993761155545541*I)/2607753431162880)*d^3*K1*M^5*
        Sqrt[Pi/210]*u^4)/(b^3*E^u) + (((664161945616451*I)/651938357790720)*
        d^5*K1*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((68102841151*I)/456539466240)*d^7*K1*M^5*Sqrt[Pi/210]*u^4)/
       (b^3*E^u) + (((8939423041687*I)/140357897551872)*d*K0*K1*M^5*
        Sqrt[Pi/210]*u^4)/b^3 - (((12206969125571*I)/12759808868352)*d^5*K0*
        K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + (((3610140068807*I)/140357897551872)*
        d^11*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((45836135791*I)/10796761350144)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^4)/
       b^3 - (((1446049883*I)/13243310080)*d^9*K1*M^5*Sqrt[(3*Pi)/70]*u^4)/
       (b^3*E^u) - (((2976562565*I)/486975430656)*d^7*K0*M^5*Sqrt[(5*Pi)/42]*
        u^4)/(b^3*E^u) + (((1941817*I)/756760576)*d^11*K0*M^5*Sqrt[(5*Pi)/42]*
        u^4)/(b^3*E^u) - (((84985*I)/756760576)*d^13*K0*M^5*Sqrt[(5*Pi)/42]*
        u^4)/(b^3*E^u) - (((4801*I)/35473152)*d^13*K1*M^5*Sqrt[(5*Pi)/42]*
        u^4)/(b^3*E^u) + (((19852493985553*I)/140357897551872)*d^3*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^4)/b^3 - (((12492684911647*I)/140357897551872)*d^7*
        K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 + 
      (((17097453927241*I)/140357897551872)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/42]*
        u^4)/b^3 - (((66821*I)/2646016)*d^9*K0*M^5*Sqrt[(7*Pi)/30]*u^4)/
       (b^3*E^u) + (((531991*I)/378380288)*d^11*K1*M^5*Sqrt[(15*Pi)/14]*u^4)/
       (b^3*E^u) + (((271496521*I)/15595321950208)*d^15*K0*K1*M^5*
        Sqrt[(15*Pi)/14]*u^4)/b^3 - (((878157418660439*I)/10431013724651520)*
        d*K0*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((1686124137018287*I)/10431013724651520)*d^3*K0*M^5*Sqrt[Pi/210]*u^5)/
       (b^3*E^u) + (((1168288196897707*I)/2607753431162880)*d^5*K0*M^5*
        Sqrt[Pi/210]*u^5)/(b^3*E^u) - (((6710804344357*I)/102264840437760)*
        d^7*K0*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((7707696433*I)/52973240320)*d^9*K0*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) + 
      (((9947549449927*I)/280715795103744)*d*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((90801495474121*I)/280715795103744)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^5)/
       b^3 + (((2632217656067*I)/280715795103744)*d^11*K0^2*M^5*Sqrt[Pi/210]*
        u^5)/b^3 - (((426534589483*I)/280715795103744)*d^13*K0^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 - (((127259412828091*I)/1043101372465152)*d*K1*
        M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((62659099544357*I)/325969178895360)*d^3*K1*M^5*Sqrt[Pi/210]*u^5)/
       (b^3*E^u) + (((434933231736979*I)/745072408903680)*d^5*K1*M^5*
        Sqrt[Pi/210]*u^5)/(b^3*E^u) - (((233851825709*I)/2556621010944)*d^7*
        K1*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((45219452699*I)/238379581440)*d^9*K1*M^5*Sqrt[Pi/210]*u^5)/
       (b^3*E^u) - (((276329*I)/934821888)*d^13*K1*M^5*Sqrt[Pi/210]*u^5)/
       (b^3*E^u) + (((718657881155069*I)/4210736926556160)*d*K1^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 - (((399845515760107*I)/323902840504320)*d^5*
        K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((1342810504726711*I)/4210736926556160)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^5)/
       b^3 + (((336728959949*I)/512816578560)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^5)/
       b^3 + (((6519986290913*I)/280715795103744)*d^11*K1^2*M^5*Sqrt[Pi/210]*
        u^5)/b^3 + (((53985328589*I)/280715795103744)*d^15*K1^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 + (((2783581*I)/1513521152)*d^11*K0*M^5*
        Sqrt[(5*Pi)/42]*u^5)/(b^3*E^u) - (((37139*I)/756760576)*d^13*K0*M^5*
        Sqrt[(5*Pi)/42]*u^5)/(b^3*E^u) + 
      (((12788376034117*I)/280715795103744)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/
       b^3 - (((9633334636243*I)/280715795103744)*d^7*K0^2*M^5*
        Sqrt[(5*Pi)/42]*u^5)/b^3 + (((661586463859*I)/14774515531776)*d^9*
        K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + 
      (((496486703*I)/31190643900416)*d^15*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/
       b^3 + (((4743197*I)/1986496512)*d^11*K1*M^5*Sqrt[(5*Pi)/42]*u^5)/
       (b^3*E^u) - (((2366066407*I)/2816546439168)*d^13*K1^2*M^5*
        Sqrt[(5*Pi)/42]*u^5)/b^3 + (((2976339610411589*I)/4210736926556160)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[210]*b^3) - 
      (((358666308250879*I)/5215506862325760)*d^3*K0*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) + (((2196418647648613*I)/10431013724651520)*d^5*K0*M^5*
        Sqrt[Pi/210]*u^6)/(b^3*E^u) - (((1833290838703*I)/51132420218880)*d^7*
        K0*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) - 
      (((478198817*I)/7223623680)*d^9*K0*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) - 
      (((135997*I)/1672839168)*d^13*K0*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) - 
      (((47364729769207*I)/869251143720960)*d*K1*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) - (((591225060816287*I)/6954009149767680)*d^3*K1*M^5*
        Sqrt[Pi/210]*u^6)/(b^3*E^u) + (((3034191262667*I)/11494229999616)*d^5*
        K1*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) - 
      (((683886360029*I)/13635312058368)*d^7*K1*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) - (((37752689417*I)/476759162880)*d^9*K1*M^5*Sqrt[Pi/210]*
        u^6)/(b^3*E^u) - (((1060013*I)/11217862656)*d^13*K1*M^5*Sqrt[Pi/210]*
        u^6)/(b^3*E^u) + (((171197348872031*I)/1052684231639040)*d*K0*K1*M^5*
        Sqrt[Pi/210]*u^6)/b^3 + (((532399103004281*I)/1052684231639040)*d^3*
        K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 - 
      (((1009059715341889*I)/1052684231639040)*d^5*K0*K1*M^5*Sqrt[Pi/210]*
        u^6)/b^3 - (((249637708540399*I)/1052684231639040)*d^7*K0*K1*M^5*
        Sqrt[Pi/210]*u^6)/b^3 + (((179156934439367*I)/350894743879680)*d^9*K0*
        K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + (((965923291*I)/47969206272)*d^11*K0*
        K1*M^5*Sqrt[Pi/210]*u^6)/b^3 - (((57437422387*I)/16195142025216)*d^13*
        K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + (((11094301469*I)/70178948775936)*
        d^15*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 - 
      (((1141132519775*I)/130387671558144)*d*K0*M^5*Sqrt[(5*Pi)/42]*u^6)/
       (b^3*E^u) + (((13020737*I)/15891972096)*d^11*K0*M^5*Sqrt[(5*Pi)/42]*
        u^6)/(b^3*E^u) + (((9025501*I)/9081126912)*d^11*K1*M^5*
        Sqrt[(5*Pi)/42]*u^6)/(b^3*E^u) - 
      (((41904959672467*I)/2980289635614720)*d*K0*M^5*Sqrt[Pi/210]*u^7)/
       (b^3*E^u) - (((512604481371937*I)/20862027449303040)*d^3*K0*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) + (((190365140999647*I)/2607753431162880)*
        d^5*K0*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) - 
      (((31706019509*I)/2152944009216)*d^7*K0*M^5*Sqrt[Pi/210]*u^7)/
       (b^3*E^u) - (((1983349*I)/95351832576)*d^13*K0*M^5*Sqrt[Pi/210]*u^7)/
       (b^3*E^u) + (((2073746651189*I)/65792764477440)*d*K0^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 - (((548859458029*I)/3462777077760)*d^5*K0^2*
        M^5*Sqrt[Pi/210]*u^7)/b^3 - (((4549260359417*I)/131585528954880)*d^7*
        K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + (((603618849131*I)/7310307164160)*
        d^9*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((768582407*I)/1196232081408)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((247969411*I)/8772368596992)*d^15*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((10068995185217671*I)/625860823479091200)*d*K1*M^5*Sqrt[Pi/210]*u^7)/
       (b^3*E^u) - (((82323079860991*I)/3008946266726400)*d^3*K1*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      (((2720023836105791*I)/32940043341004800)*d^5*K1*M^5*Sqrt[Pi/210]*u^7)/
       (b^3*E^u) - (((752623828823*I)/43827788759040)*d^7*K1*M^5*Sqrt[Pi/210]*
        u^7)/(b^3*E^u) - (((12236382797*I)/520100904960)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) + (((76157317*I)/47675916288)*d^11*K1*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) + (((4065375709793*I)/87723685969920)*d*
        K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - (((21521300689103*I)/87723685969920)*
        d^5*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((1154428906303*I)/37595865415680)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 + (((455177682353*I)/4048785506304)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 + (((14030072699*I)/2770221662208)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 - (((800115451*I)/190703665152)*d^9*K0*M^5*Sqrt[(5*Pi)/42]*u^7)/
       (b^3*E^u) + (((2466073*I)/9081126912)*d^11*K0*M^5*Sqrt[(5*Pi)/42]*u^7)/
       (b^3*E^u) + (((908408881*I)/1253195513856)*d^11*K0^2*M^5*
        Sqrt[(5*Pi)/42]*u^7)/b^3 - (((215953*I)/42378592256)*d^13*K1*M^5*
        Sqrt[(5*Pi)/42]*u^7)/(b^3*E^u) - (((9883153471*I)/52634211581952)*
        d^13*K1^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 + 
      (((21064249*I)/2506391027712)*d^15*K1^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 + 
      (((9997197038863*I)/131585528954880)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[210]*b^3) + (((9921797042917*I)/87723685969920)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[210]*b^3) - 
      (((192088992051139*I)/65880086682009600)*d*K0*M^5*Sqrt[Pi/210]*u^8)/
       (b^3*E^u) - (((3887443080677909*I)/625860823479091200)*d^3*K0*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((21602823081779369*I)/1251721646958182400)*d^5*K0*M^5*Sqrt[Pi/210]*
        u^8)/(b^3*E^u) - (((4740480132901*I)/1227178085253120)*d^7*K0*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) - (((52987772557*I)/11442219909120)*d^9*
        K0*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((140270743*I)/381407330304)*d^11*K0*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) - 
      (((240413*I)/44871450624)*d^13*K0*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) - 
      (((4009915507395533*I)/1251721646958182400)*d*K1*M^5*Sqrt[Pi/210]*u^8)/
       (b^3*E^u) - (((214332031711033*I)/32940043341004800)*d^3*K1*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((23270121652247737*I)/1251721646958182400)*d^5*K1*M^5*Sqrt[Pi/210]*
        u^8)/(b^3*E^u) - (((5436056142359*I)/1227178085253120)*d^7*K1*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) - (((476993893*I)/97796751360)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) + (((166588673*I)/381407330304)*d^11*K1*
        M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) - (((7546549*I)/762814660608)*d^13*K1*
        M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) + (((74474444453*I)/3462777077760)*d*
        K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + 
      (((6525164928703*I)/131585528954880)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^8)/
       b^3 - (((733103105701*I)/6579276447744)*d^5*K0*K1*M^5*Sqrt[Pi/210]*
        u^8)/b^3 - (((272660546351*I)/26317105790976)*d^7*K0*K1*M^5*
        Sqrt[Pi/210]*u^8)/b^3 + (((3200852298079*I)/65792764477440)*d^9*K0*K1*
        M^5*Sqrt[Pi/210]*u^8)/b^3 + (((66363218773*I)/26317105790976)*d^11*K0*
        K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + (((204440909*I)/8772368596992)*d^15*K0*
        K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - (((753019*I)/52216479744)*d^13*K0*K1*
        M^5*Sqrt[(35*Pi)/6]*u^8)/b^3 - 
      (((79289407833583*I)/156465205869772800)*d*K0*M^5*Sqrt[Pi/210]*u^9)/
       (b^3*E^u) - (((2155507381253*I)/4117505417625600)*d^3*K0*M^5*
        Sqrt[Pi/210]*u^9)/(b^3*E^u) + (((2672632135699*I)/1094162278809600)*
        d^5*K0*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      (((192629512687*I)/153397260656640)*d^7*K0*M^5*Sqrt[Pi/210]*u^9)/
       (b^3*E^u) - (((5433503*I)/25092587520)*d^9*K0*M^5*Sqrt[Pi/210]*u^9)/
       (b^3*E^u) + (((380743*I)/4334174208)*d^11*K0*M^5*Sqrt[Pi/210]*u^9)/
       (b^3*E^u) - (((2663053*I)/95351832576)*d^13*K0*M^5*Sqrt[Pi/210]*u^9)/
       (b^3*E^u) - (((625086016673*I)/65792764477440)*d^5*K0^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((35192153603*I)/131585528954880)*d^7*K0^2*
        M^5*Sqrt[Pi/210]*u^9)/b^3 + (((29595144949*I)/8224095559680)*d^9*K0^2*
        M^5*Sqrt[Pi/210]*u^9)/b^3 + (((448187501*I)/2024392753152)*d^11*K0^2*
        M^5*Sqrt[Pi/210]*u^9)/b^3 - (((38562547*I)/692555415552)*d^13*K0^2*
        M^5*Sqrt[Pi/210]*u^9)/b^3 + (((1862417*I)/674797584384)*d^15*K0^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((9544962092041*I)/17385022874419200)*d*K1*
        M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      (((1633594561663*I)/2897503812403200)*d^3*K1*M^5*Sqrt[Pi/210]*u^9)/
       (b^3*E^u) + (((44901126709619*I)/17385022874419200)*d^5*K1*M^5*
        Sqrt[Pi/210]*u^9)/(b^3*E^u) - (((60432214631*I)/51132420218880)*d^7*
        K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      (((81395471*I)/204325355520)*d^9*K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((1979093*I)/15891972096)*d^11*K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((235585072081*I)/164481911193600)*d*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((3400717924829*I)/328963822387200)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^9)/
       b^3 + (((67555730101*I)/657927644774400)*d^7*K1^2*M^5*Sqrt[Pi/210]*
        u^9)/b^3 + (((1738438997*I)/469948317696)*d^9*K1^2*M^5*Sqrt[Pi/210]*
        u^9)/b^3 + (((8763996763*I)/43861842984960)*d^11*K1^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((7964821*I)/112466264064)*d^13*K1^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 + (((31893553*I)/8772368596992)*d^15*K1^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((62561*I)/22004269056)*d^13*K1*M^5*
        Sqrt[(5*Pi)/42]*u^9)/(b^3*E^u) + (((6395678077*I)/1385110831104)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[210]*b^3) + 
      (((3270467470363*I)/657927644774400)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[210]*b^3) + (((12386665*I)/313298878464)*d*K0^2*M^5*
        Sqrt[(35*Pi)/6]*u^9)/b^3 - (((285033858097*I)/4601917819699200)*d*K0*
        M^5*Sqrt[Pi/210]*u^10)/(b^3*E^u) - 
      (((97943734613*I)/2300958909849600)*d^3*K0*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) + (((1068893975153*I)/4601917819699200)*d^5*K0*M^5*
        Sqrt[Pi/210]*u^10)/(b^3*E^u) + (((6409149871*I)/76698630328320)*d^7*
        K0*M^5*Sqrt[Pi/210]*u^10)/(b^3*E^u) - 
      (((249091589*I)/715138744320)*d^9*K0*M^5*Sqrt[Pi/210]*u^10)/(b^3*E^u) - 
      (((355085092777*I)/4601917819699200)*d*K1*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) - (((159630045623*I)/2300958909849600)*d^3*K1*M^5*
        Sqrt[Pi/210]*u^10)/(b^3*E^u) + (((1217859237173*I)/4601917819699200)*
        d^5*K1*M^5*Sqrt[Pi/210]*u^10)/(b^3*E^u) + 
      (((1978281341*I)/15339726065664)*d^7*K1*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) - (((736163*I)/2053029888)*d^9*K1*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) + (((5830247*I)/71513874432)*d^11*K1*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) + (((4287581*I)/143027748864)*d^13*K1*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) - (((16943156953*I)/197378293432320)*d*K0*K1*M^5*
        Sqrt[Pi/210]*u^10)/b^3 + (((253186418083*I)/328963822387200)*d^3*K0*
        K1*M^5*Sqrt[Pi/210]*u^10)/b^3 - (((427050351671*I)/328963822387200)*
        d^5*K0*K1*M^5*Sqrt[Pi/210]*u^10)/b^3 + 
      (((190769324323*I)/328963822387200)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^10)/
       b^3 + (((13815157501*I)/197378293432320)*d^9*K0*K1*M^5*Sqrt[Pi/210]*
        u^10)/b^3 - (((3798398489*I)/197378293432320)*d^11*K0*K1*M^5*
        Sqrt[Pi/210]*u^10)/b^3 - (((682601063*I)/39475658686464)*d^13*K0*K1*
        M^5*Sqrt[Pi/210]*u^10)/b^3 + (((4359307*I)/4386184298496)*d^15*K0*K1*
        M^5*Sqrt[Pi/210]*u^10)/b^3 + (((483011*I)/23837958144)*d^11*K0*M^5*
        Sqrt[(5*Pi)/42]*u^10)/(b^3*E^u) + (((145771*I)/20432535552)*d^13*K0*
        M^5*Sqrt[(5*Pi)/42]*u^10)/(b^3*E^u) - 
      (((4003137811*I)/127831050547200)*d*K0*M^5*Sqrt[Pi/210]*u^11)/
       (b^3*E^u) - (((1715149531*I)/27392367974400)*d^3*K0*M^5*Sqrt[Pi/210]*
        u^11)/(b^3*E^u) + (((2846667013*I)/42610350182400)*d^5*K0*M^5*
        Sqrt[Pi/210]*u^11)/(b^3*E^u) + (((12463457*I)/116210045952)*d^7*K0*
        M^5*Sqrt[Pi/210]*u^11)/(b^3*E^u) - (((169661*I)/8251600896)*d^9*K0*
        M^5*Sqrt[Pi/210]*u^11)/(b^3*E^u) - (((838289*I)/17878468608)*d^11*K0*
        M^5*Sqrt[Pi/210]*u^11)/(b^3*E^u) - (((11623*I)/916844544)*d^13*K0*M^5*
        Sqrt[Pi/210]*u^11)/(b^3*E^u) - (((10041072169*I)/986891467161600)*d*
        K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - (((5291677253*I)/36551535820800)*
        d^5*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((705617149*I)/4837703270400)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((1492364911*I)/17943481221120)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((7832846633*I)/98689146716160)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((805960369*I)/39475658686464)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((11785527251*I)/383493151641600)*d*K1*M^5*Sqrt[Pi/210]*u^11)/
       (b^3*E^u) - (((10849924009*I)/191746575820800)*d^3*K1*M^5*Sqrt[Pi/210]*
        u^11)/(b^3*E^u) - (((11028119*I)/536354058240)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^11)/(b^3*E^u) - (((750229*I)/17878468608)*d^11*K1*M^5*
        Sqrt[Pi/210]*u^11)/(b^3*E^u) - (((422063*I)/35756937216)*d^13*K1*M^5*
        Sqrt[Pi/210]*u^11)/(b^3*E^u) - (((1431694483*I)/328963822387200)*d*
        K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - (((144252944783*I)/986891467161600)*
        d^5*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((4738125349*I)/123361433395200)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((611865433*I)/39475658686464)*d^13*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((13901*I)/32251355136)*d^15*K0^2*M^5*Sqrt[(5*Pi)/42]*u^11)/b^3 + 
      (((73766093*I)/3834931516416)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u^11)/
       (b^3*E^u) + (((9424957*I)/487353810944)*d^9*K1^2*M^5*Sqrt[(5*Pi)/42]*
        u^11)/b^3 - (((50694209*I)/6579276447744)*d^11*K1^2*M^5*
        Sqrt[(5*Pi)/42]*u^11)/b^3 + (((7169*I)/33006403584)*d^15*K1^2*M^5*
        Sqrt[(5*Pi)/42]*u^11)/b^3 + (((26967209*I)/2883407155200)*d^5*K1*M^5*
        Sqrt[(7*Pi)/30]*u^11)/(b^3*E^u) + (((297961693*I)/12652454707200)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[210]*b^3) + 
      (((6746086289*I)/98689146716160)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[210]*b^3) + (((8735747*I)/7374868300800)*d*K0*M^5*Sqrt[Pi/210]*
        u^12)/(b^3*E^u) + (((7528853*I)/614572358400)*d^3*K0*M^5*Sqrt[Pi/210]*
        u^12)/(b^3*E^u) - (((18046433*I)/7374868300800)*d^5*K0*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) - (((2101811*I)/92185853760)*d^7*K0*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) - (((2927*I)/19155502080)*d^9*K0*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) + (((2339*I)/1277033472)*d^13*K0*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) + (((8652587*I)/7374868300800)*d*K1*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) + (((573101*I)/47274796800)*d^3*K1*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) - (((1128409*I)/433815782400)*d^5*K1*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) - (((2061617*I)/92185853760)*d^7*K1*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) - (((983*I)/19155502080)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) + (((2267*I)/1277033472)*d^13*K1*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) + (((2159741*I)/179174195200)*d*K0*K1*
        M^5*Sqrt[Pi/210]*u^12)/b^3 + (((562874321*I)/5874353971200)*d^3*K0*K1*
        M^5*Sqrt[Pi/210]*u^12)/b^3 - (((15079573*I)/9868914671616)*d^5*K0*K1*
        M^5*Sqrt[Pi/210]*u^12)/b^3 - (((4751050547*I)/20560238899200)*d^7*K0*
        K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + (((453713501*I)/16448191119360)*d^9*
        K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + (((247484089*I)/2741365186560)*
        d^11*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + 
      (((13194611*I)/1409844953088)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - 
      (((1533541*I)/616807166976)*d^15*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + 
      (((647*I)/319258368)*d^11*K0*M^5*Sqrt[(5*Pi)/42]*u^12)/(b^3*E^u) + 
      (((635*I)/319258368)*d^11*K1*M^5*Sqrt[(5*Pi)/42]*u^12)/(b^3*E^u) - 
      ((I/44341440)*d*K0*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) - 
      ((I/3912480)*d^3*K0*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) - 
      (((41*I)/133024320)*d^5*K0*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) + 
      (((29*I)/33256080)*d^7*K0*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) - 
      ((I/8868288)*d^13*K0*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) - 
      (((50261*I)/124859750400)*d*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((89599*I)/138452787200)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((3878575021*I)/246722866790400)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((3790219*I)/1762306191360)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((402046159*I)/49344573358080)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((5144507*I)/4934457335808)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((618941*I)/1409844953088)*d^15*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      ((I/44341440)*d*K1*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) - 
      ((I/3912480)*d^3*K1*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) - 
      (((41*I)/133024320)*d^5*K1*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) + 
      (((29*I)/33256080)*d^7*K1*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) - 
      ((I/8868288)*d^13*K1*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) - 
      (((10066631*I)/24672286679040)*d*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((6759721*I)/6168071669760)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((264359453*I)/16448191119360)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((28057*I)/27690557440)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((1031809*I)/121838452736)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((1580323*I)/2467228667904)*d^13*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((176633*I)/469948317696)*d^15*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      ((I/14780480)*d^9*K0*M^5*Sqrt[(3*Pi)/70]*u^13)/(b^3*E^u) + 
      ((I/14780480)*d^9*K1*M^5*Sqrt[(3*Pi)/70]*u^13)/(b^3*E^u) - 
      ((I/13302432)*d^11*K0*M^5*Sqrt[(5*Pi)/42]*u^13)/(b^3*E^u) - 
      ((I/13302432)*d^11*K1*M^5*Sqrt[(5*Pi)/42]*u^13)/(b^3*E^u) - 
      (((53441*I)/61297606656)*d^3*K1^2*M^5*Sqrt[(7*Pi)/30]*u^13)/b^3 - 
      (((1444272437*I)/246722866790400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[210]*b^3) - (((802187*I)/61680716697600)*d*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 - (((32646829*I)/61680716697600)*d^3*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 - (((60156011*I)/61680716697600)*d^5*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 + (((21551*I)/27088588800)*d^7*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 + (((9871177*I)/4112047779840)*d^9*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 - (((18649*I)/26876129280)*d^11*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 - (((3389*I)/3972993024)*d^13*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 - (((324823*I)/2467228667904)*d^15*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 + ((I/475931456)*d*K0^2*M^5*Sqrt[Pi/210]*u^15)/
       b^3 + (((131*I)/1631764992)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 - 
      (((41281*I)/440576547840)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 - 
      (((101047*I)/771008958720)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((23591*I)/440576547840)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((83*I)/1631764992)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((43*I)/7614903296)*d^15*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((71*I)/34267064832)*d*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((577*I)/7342942464)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 - 
      (((285097*I)/3084035834880)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 - 
      (((127*I)/996779520)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((23141*I)/440576547840)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((373*I)/68534129664)*d^15*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      ((I/141210432)*d^13*K1^2*M^5*Sqrt[(7*Pi)/30]*u^15)/b^3 + 
      (((33221*I)/1028011944960)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[210]*b^3) + (((32551*I)/1028011944960)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[210]*b^3) - ((I/17133532416)*d*K0*K1*M^5*Sqrt[Pi/210]*
        u^16)/b^3 - (((67*I)/51400597248)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^16)/
       b^3 + (((43*I)/17133532416)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^16)/b^3 - 
      ((I/386470656)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^16)/b^3 - 
      ((I/2447647488)*d^15*K0*K1*M^5*Sqrt[Pi/210]*u^16)/b^3 - 
      (((5*I)/7342942464)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^16)/b^3 + 
      (((25*I)/17133532416)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^16)/b^3 - 
      ((I/2447647488)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^16)/b^3)/Pi, 
    ((-8681*d^13*K0*K1*M^5*Sqrt[35/(6*Pi)]*u^3)/(1513521152*b^3) - 
      (((8072425*I)/2270281728)*d*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((3620755*I)/87318528)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((137828701*I)/2270281728)*d^5*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((9679843*I)/567570432)*d^7*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((2239999*I)/68796416)*d^9*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((83381*I)/378380288)*d^11*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((4955*I)/133545984)*d^13*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((1584523*I)/283785216)*d*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((7793707*I)/283785216)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((360911*I)/47297536)*d^5*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((253985*I)/283785216)*d^11*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((713957*I)/47297536)*d^7*K1^2*M^5*Sqrt[(15*Pi)/14]*u^3)/b^3 + 
      (((428765*I)/94595072)*d^9*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 + 
      (((2051*I)/70946304)*d^13*K1^2*M^5*Sqrt[(35*Pi)/6]*u^3)/b^3 - 
      (1912022869*d*K0*K1*M^5*u^3)/(95351832576*b^3*Sqrt[210*Pi]) - 
      (28480453*d^3*K0*K1*M^5*u^3)/(1201913856*b^3*Sqrt[210*Pi]) + 
      (1745146927*d^5*K0*K1*M^5*u^3)/(16826793984*b^3*Sqrt[210*Pi]) - 
      (3895077301*d^7*K0*K1*M^5*u^3)/(71513874432*b^3*Sqrt[210*Pi]) - 
      (701855131*d^9*K0*K1*M^5*u^3)/(95351832576*b^3*Sqrt[210*Pi]) + 
      (32789893*d^11*K0*K1*M^5*u^3)/(15891972096*b^3*Sqrt[210*Pi]) - 
      (20389*d^13*K0^2*M^5*Sqrt[15/(14*Pi)]*u^4)/(3027042304*b^3) - 
      (77009*d^13*K1^2*M^5*Sqrt[35/(6*Pi)]*u^4)/(9081126912*b^3) + 
      (((3913486151*I)/2889449472)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((35253853*I)/662165504)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((239408963*I)/23837958144)*d^11*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((780670487*I)/10594648064)*d*K0*K1*M^5*Sqrt[(3*Pi)/70]*u^4)/b^3 - 
      (((313886285*I)/2648662016)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 - 
      (((537803507*I)/5608931328)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 + 
      (((36016049*I)/95351832576)*d^13*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 - 
      (2626823651*d^3*K0^2*M^5*u^4)/(286055497728*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (25036775689*d^3*K1^2*M^5*u^4)/(770149416960*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (1480968581*d*K0^2*M^5*u^4)/(190703665152*b^3*Sqrt[210*Pi]) + 
      (1842810539*d^5*K0^2*M^5*u^4)/(44008538112*b^3*Sqrt[210*Pi]) - 
      (3479057893*d^7*K0^2*M^5*u^4)/(143027748864*b^3*Sqrt[210*Pi]) - 
      (96203641*d^9*K0^2*M^5*u^4)/(63567888384*b^3*Sqrt[210*Pi]) + 
      (2928703*d^11*K0^2*M^5*u^4)/(2889449472*b^3*Sqrt[210*Pi]) - 
      (53369400419*d*K1^2*M^5*u^4)/(5461059502080*b^3*Sqrt[210*Pi]) + 
      (1588157065679*d^5*K1^2*M^5*u^4)/(20023884840960*b^3*Sqrt[210*Pi]) - 
      (22468116809*d^7*K1^2*M^5*u^4)/(1155224125440*b^3*Sqrt[210*Pi]) - 
      (58465138747*d^9*K1^2*M^5*u^4)/(2860554977280*b^3*Sqrt[210*Pi]) + 
      (4509528757*d^11*K1^2*M^5*u^4)/(1430277488640*b^3*Sqrt[210*Pi]) - 
      (((5369487463*I)/63567888384)*d*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((10053793147*I)/21189296128)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((1317199*I)/611229696)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((10085003*I)/2979744768)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((882865148533*I)/2860554977280)*d*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((4475957257697*I)/2860554977280)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((23044217443*I)/44008538112)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((377912429*I)/40865071104)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((874362283*I)/572110995456)*d^13*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((326017127*I)/7945986048)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 - 
      (((369805057*I)/10037035008)*d^9*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + 
      (((22466765*I)/190703665152)*d^13*K0^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 - 
      (((355110719*I)/13002522624)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 - 
      (((841257062927*I)/1430277488640)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[210]*b^3) - (1870844860979*d*K0*K1*M^5*u^5)/
       (120143309045760*b^3*Sqrt[210*Pi]) + (100270424843*d^3*K0*K1*M^5*u^5)/
       (8009553936384*b^3*Sqrt[210*Pi]) + (9701512159*d^5*K0*K1*M^5*u^5)/
       (357569372160*b^3*Sqrt[210*Pi]) - (1629248722163*d^7*K0*K1*M^5*u^5)/
       (60071654522880*b^3*Sqrt[210*Pi]) + (284252303*d^9*K0*K1*M^5*u^5)/
       (817301422080*b^3*Sqrt[210*Pi]) + (17041767469*d^11*K0*K1*M^5*u^5)/
       (5721109954560*b^3*Sqrt[210*Pi]) - (3513127*d^13*K0*K1*M^5*u^5)/
       (12383354880*b^3*Sqrt[210*Pi]) - (525839*d^13*K0^2*M^5*Sqrt[7/(30*Pi)]*
        u^6)/(68108451840*b^3) - (4756303*d^13*K1^2*M^5*Sqrt[7/(30*Pi)]*u^6)/
       (204325355520*b^3) - (((170951102167*I)/715138744320)*d*K0*K1*M^5*
        Sqrt[Pi/210]*u^6)/b^3 - (((317020893691*I)/715138744320)*d^3*K0*K1*
        M^5*Sqrt[Pi/210]*u^6)/b^3 + (((30171884021*I)/25540669440)*d^5*K0*K1*
        M^5*Sqrt[Pi/210]*u^6)/b^3 - (((344826623*I)/4206698496)*d^7*K0*K1*M^5*
        Sqrt[Pi/210]*u^6)/b^3 - (((1134078643*I)/143027748864)*d^11*K0*K1*M^5*
        Sqrt[Pi/210]*u^6)/b^3 + (((8219467*I)/6501261312)*d^13*K0*K1*M^5*
        Sqrt[Pi/210]*u^6)/b^3 - (((11738159159*I)/143027748864)*d^9*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^6)/b^3 - (2448888223*d^3*K0^2*M^5*u^6)/
       (20023884840960*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (140682658663*d^3*K1^2*M^5*u^6)/(3708126822400*Sqrt[210]*b^3*
        Sqrt[Pi]) - (625549381*d*K0^2*M^5*u^6)/(660128071680*b^3*
        Sqrt[210*Pi]) + (4125279269*d^5*K0^2*M^5*u^6)/
       (625746401280*b^3*Sqrt[210*Pi]) - (256559467189*d^7*K0^2*M^5*u^6)/
       (30035827261440*b^3*Sqrt[210*Pi]) + (2363849783*d^9*K0^2*M^5*u^6)/
       (953518325760*b^3*Sqrt[210*Pi]) + (89443049*d^11*K0^2*M^5*u^6)/
       (150555525120*b^3*Sqrt[210*Pi]) + (387985267133*d*K1^2*M^5*u^6)/
       (60071654522880*b^3*Sqrt[210*Pi]) - (254932501931*d^5*K1^2*M^5*u^6)/
       (4417033420800*b^3*Sqrt[210*Pi]) - (3435239116129*d^7*K1^2*M^5*u^6)/
       (150179136307200*b^3*Sqrt[210*Pi]) + (1488204487919*d^9*K1^2*M^5*u^6)/
       (42908324659200*b^3*Sqrt[210*Pi]) + (434785817*d^11*K1^2*M^5*u^6)/
       (260050452480*b^3*Sqrt[210*Pi]) - (((2416043633*I)/65012613120)*d*K0^2*
        M^5*Sqrt[Pi/210]*u^7)/b^3 + (((67280932171*I)/357569372160)*d^5*K0^2*
        M^5*Sqrt[Pi/210]*u^7)/b^3 - (((757081849*I)/71513874432)*d^7*K0^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 - (((9509535523*I)/143027748864)*d^9*K0^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 - (((208629229*I)/143027748864)*d^11*K0^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((8189101*I)/35756937216)*d^13*K0^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 - (((4523653219*I)/79459860480)*d*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((32044115641*I)/119189790720)*d^5*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 - (((8712418909*I)/357569372160)*d^7*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 - (((9211008601*I)/102162677760)*d^9*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 - (((295640573*I)/143027748864)*d^11*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((12160949*I)/35756937216)*d^13*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 - (((4726138559*I)/65012613120)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[210]*b^3) - (((4560995531*I)/47675916288)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[210]*b^3) + 
      (2446126863563*d*K0*K1*M^5*u^7)/(150179136307200*b^3*Sqrt[210*Pi]) - 
      (77593948309*d^3*K0*K1*M^5*u^7)/(50059712102400*b^3*Sqrt[210*Pi]) - 
      (1280305542931*d^5*K0*K1*M^5*u^7)/(75089568153600*b^3*Sqrt[210*Pi]) - 
      (7699465373*d^7*K0*K1*M^5*u^7)/(304006348800*b^3*Sqrt[210*Pi]) + 
      (2714615201*d^9*K0*K1*M^5*u^7)/(102651494400*b^3*Sqrt[210*Pi]) + 
      (1878438013*d^11*K0*K1*M^5*u^7)/(1430277488640*b^3*Sqrt[210*Pi]) - 
      (553991*d^13*K0*K1*M^5*u^7)/(4643758080*b^3*Sqrt[210*Pi]) - 
      (((3922118329*I)/178784686080)*d*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((8312016589*I)/178784686080)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 + 
      (((5241571823*I)/44696171520)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((79360007*I)/9932482560)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((2383177591*I)/59594895360)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((192667*I)/916844544)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^8)/b^3 + 
      (((24971*I)/662165504)*d^13*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^8)/b^3 - 
      (33474134413*d^3*K0^2*M^5*u^8)/(7904165068800*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (65801188217*d^3*K1^2*M^5*u^8)/(450537408921600*Sqrt[210]*b^3*
        Sqrt[Pi]) + (18695191003*d*K0^2*M^5*u^8)/(4550882918400*b^3*
        Sqrt[210*Pi]) + (150967843*d^5*K0^2*M^5*u^8)/(128358236160*b^3*
        Sqrt[210*Pi]) - (156939269*d^7*K0^2*M^5*u^8)/
       (26769899520*b^3*Sqrt[210*Pi]) + (5164976071*d^9*K0^2*M^5*u^8)/
       (1129166438400*b^3*Sqrt[210*Pi]) + (11333249*d^11*K0^2*M^5*u^8)/
       (43341742080*b^3*Sqrt[210*Pi]) - (20701*d^13*K0^2*M^5*u^8)/
       (928751616*b^3*Sqrt[210*Pi]) + (341750233469*d*K1^2*M^5*u^8)/
       (64362486988800*b^3*Sqrt[210*Pi]) - (2073852337433*d^5*K1^2*M^5*u^8)/
       (225268704460800*b^3*Sqrt[210*Pi]) - (217617385771*d^7*K1^2*M^5*u^8)/
       (75089568153600*b^3*Sqrt[210*Pi]) + (44674275949*d^9*K1^2*M^5*u^8)/
       (7151387443200*b^3*Sqrt[210*Pi]) + (623673419*d^11*K1^2*M^5*u^8)/
       (1430277488640*b^3*Sqrt[210*Pi]) - (12353*d^13*K1^2*M^5*u^8)/
       (357212160*b^3*Sqrt[210*Pi]) - (((5049431*I)/4256778240)*d*K0^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 + (((52764097*I)/5587021440)*d^5*K0^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((884243*I)/2979744768)*d^7*K0^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((97068497*I)/29797447680)*d^9*K0^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 + (((17909*I)/812657664)*d^13*K0^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((546306347*I)/446961715200)*d*K1^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 + (((1264441*I)/122522400)*d^5*K1^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((228901*I)/3438167040)*d^7*K1^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((15869467*I)/4256778240)*d^9*K1^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 + (((257671*I)/8939234304)*d^13*K1^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((330017*I)/17878468608)*d^11*K1^2*M^5*
        Sqrt[(5*Pi)/42]*u^9)/b^3 - (((82812817*I)/17878468608)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[210]*b^3) - (((212904971*I)/40632883200)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[210]*b^3) - 
      (((175*I)/65488896)*d^11*K0^2*M^5*Sqrt[(35*Pi)/6]*u^9)/b^3 - 
      (3087081889*d*K0*K1*M^5*u^9)/(2208516710400*b^3*Sqrt[210*Pi]) + 
      (321403396753*d^3*K0*K1*M^5*u^9)/(37544784076800*b^3*Sqrt[210*Pi]) - 
      (6839570897*d^5*K0*K1*M^5*u^9)/(695273779200*b^3*Sqrt[210*Pi]) - 
      (240332623*d^7*K0*K1*M^5*u^9)/(1706581094400*b^3*Sqrt[210*Pi]) + 
      (13495240937*d^9*K0*K1*M^5*u^9)/(5363540582400*b^3*Sqrt[210*Pi]) + 
      (12847897*d^11*K0*K1*M^5*u^9)/(39729930240*b^3*Sqrt[210*Pi]) - 
      (11863*d^13*K0*K1*M^5*u^9)/(491166720*b^3*Sqrt[210*Pi]) + 
      (61*d^13*K1^2*M^5*Sqrt[5/(42*Pi)]*u^10)/(75119616*b^3) - 
      (((425671*I)/9311702400)*d*K0*K1*M^5*Sqrt[Pi/210]*u^10)/b^3 - 
      (((717352891*I)/670442572800)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^10)/b^3 + 
      (((1073060063*I)/670442572800)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^10)/b^3 + 
      (((1393057*I)/6094932480)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^10)/b^3 - 
      (((2620417*I)/3528645120)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^10)/b^3 + 
      (((578549*I)/26817702912)*d^11*K0*K1*M^5*Sqrt[Pi/210]*u^10)/b^3 + 
      (((3151*I)/2062900224)*d^13*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^10)/b^3 + 
      (3925863439*d^3*K0^2*M^5*u^10)/(4505374089216*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (66601767569*d^3*K1^2*M^5*u^10)/(62574640128000*Sqrt[210]*b^3*
        Sqrt[Pi]) - (799624157*d*K0^2*M^5*u^10)/(5928123801600*b^3*
        Sqrt[210*Pi]) - (75503765707*d^5*K0^2*M^5*u^10)/
       (56317176115200*b^3*Sqrt[210*Pi]) + (72336239*d^7*K0^2*M^5*u^10)/
       (113772072960*b^3*Sqrt[210*Pi]) - (218764603*d^9*K0^2*M^5*u^10)/
       (5363540582400*b^3*Sqrt[210*Pi]) - (253157*d^11*K0^2*M^5*u^10)/
       (23837958144*b^3*Sqrt[210*Pi]) + (50593*d^13*K0^2*M^5*u^10)/
       (2554066944*b^3*Sqrt[210*Pi]) - (86362301533*d*K1^2*M^5*u^10)/
       (563171761152000*b^3*Sqrt[210*Pi]) - (14082478643*d^5*K1^2*M^5*u^10)/
       (8532905472000*b^3*Sqrt[210*Pi]) + (79513699*d^7*K1^2*M^5*u^10)/
       (109780070400*b^3*Sqrt[210*Pi]) + (255847993*d^9*K1^2*M^5*u^10)/
       (16090621747200*b^3*Sqrt[210*Pi]) - (15751753*d^11*K1^2*M^5*u^10)/
       (3218124349440*b^3*Sqrt[210*Pi]) + 
      (1947977*d^9*K0*K1*M^5*Sqrt[7/(30*Pi)]*u^11)/(114933012480*b^3) - 
      (((618301*I)/27935107200)*d*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((111977611*I)/670442572800)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((892363*I)/5157250560)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((13107683*I)/67044257280)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((84971*I)/26817702912)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((343171*I)/26817702912)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((1687003*I)/67044257280)*d*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((465209*I)/2979744768)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((256499*I)/1176215040)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((5975*I)/3831100416)*d^13*K1^2*M^5*Sqrt[(5*Pi)/42]*u^11)/b^3 - 
      (((22411*I)/798145920)*d^9*K1^2*M^5*Sqrt[(7*Pi)/30]*u^11)/b^3 - 
      (((6809519*I)/51572505600)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[210]*b^3) - (((6417833*I)/44696171520)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[210]*b^3) - (((203*I)/425677824)*d^11*K1^2*M^5*
        Sqrt[(35*Pi)/6]*u^11)/b^3 - (690097069*d*K0*K1*M^5*u^11)/
       (15643660032000*b^3*Sqrt[210*Pi]) + (8634758521*d^3*K0*K1*M^5*u^11)/
       (20113277184000*b^3*Sqrt[210*Pi]) - (12682288357*d^5*K0*K1*M^5*u^11)/
       (17599117536000*b^3*Sqrt[210*Pi]) + (398420017*d^7*K0*K1*M^5*u^11)/
       (1564366003200*b^3*Sqrt[210*Pi]) - (567367*d^11*K0*K1*M^5*u^11)/
       (804531087360*b^3*Sqrt[210*Pi]) - (47497*d^13*K0*K1*M^5*u^11)/
       (1277033472*b^3*Sqrt[210*Pi]) + (152257067*d^3*K1^2*M^5*
        Sqrt[7/(30*Pi)]*u^12)/(54784735948800*b^3) - 
      (((540503*I)/83805321600)*d*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - 
      (((113759*I)/3990729600)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - 
      (((3691*I)/158722200)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + 
      (((57373*I)/558702144)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - 
      (((1709*I)/5587021440)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - 
      (((12371*I)/372468096)*d^11*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - 
      (((18371*I)/1676106432)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - 
      (32875021*d^3*K0^2*M^5*u^12)/(828193766400*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (2479024430711*d^3*K1^2*M^5*u^12)/(40266780922368000*Sqrt[210]*b^3*
        Sqrt[Pi]) + (3084031*d*K0^2*M^5*u^12)/(469309800960*b^3*
        Sqrt[210*Pi]) + (1360306747*d^5*K0^2*M^5*u^12)/
       (14079294028800*b^3*Sqrt[210*Pi]) - (167434153*d^7*K0^2*M^5*u^12)/
       (2346549004800*b^3*Sqrt[210*Pi]) - (7111549*d^9*K0^2*M^5*u^12)/
       (502831929600*b^3*Sqrt[210*Pi]) + (6002449*d^11*K0^2*M^5*u^12)/
       (402265543680*b^3*Sqrt[210*Pi]) + (45211*d^13*K0^2*M^5*u^12)/
       (6385167360*b^3*Sqrt[210*Pi]) + (81881629*d*K1^2*M^5*u^12)/
       (11732745024000*b^3*Sqrt[210*Pi]) + (123046177*d^5*K1^2*M^5*u^12)/
       (1235025792000*b^3*Sqrt[210*Pi]) - (531307057*d^7*K1^2*M^5*u^12)/
       (7039647014400*b^3*Sqrt[210*Pi]) - (13193*d^9*K1^2*M^5*u^12)/
       (1596291840*b^3*Sqrt[210*Pi]) + (5273063*d^11*K1^2*M^5*u^12)/
       (402265543680*b^3*Sqrt[210*Pi]) + (3559*d^13*K1^2*M^5*u^12)/
       (580469760*b^3*Sqrt[210*Pi]) - (d^3*K0*K1*M^5*Sqrt[5/(42*Pi)]*u^13)/
       (3627936*b^3) + (44323*d^13*K0*K1*M^5*Sqrt[5/(42*Pi)]*u^13)/
       (11493301248*b^3) + (((69383*I)/167610643200)*d*K0^2*M^5*Sqrt[Pi/210]*
        u^13)/b^3 + (((296563*I)/167610643200)*d^5*K0^2*M^5*Sqrt[Pi/210]*
        u^13)/b^3 - (((28243*I)/2095133040)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^13)/
       b^3 - (((1901*I)/957775104)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((1567*I)/239443776)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((1031*I)/957775104)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((66863*I)/167610643200)*d*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((15419*I)/9859449600)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((521*I)/281698560)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + 
      (((137*I)/21767616)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((1081*I)/419026608)*d^7*K1^2*M^5*Sqrt[(5*Pi)/42]*u^13)/b^3 + 
      (((137*I)/957775104)*d^13*K1^2*M^5*Sqrt[(7*Pi)/30]*u^13)/b^3 + 
      (((18247*I)/3223281600)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[210]*b^3) + 
      (((12109*I)/2205403200)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[210]*b^3) + 
      (7120811*d*K0*K1*M^5*u^13)/(8799558768000*b^3*Sqrt[210*Pi]) - 
      (4638523*d^3*K0*K1*M^5*u^13)/(1353778272000*b^3*Sqrt[210*Pi]) + 
      (34462079*d^5*K0*K1*M^5*u^13)/(5866372512000*b^3*Sqrt[210*Pi]) - 
      (155489*d^7*K0*K1*M^5*u^13)/(19339689600*b^3*Sqrt[210*Pi]) + 
      (41*d^9*K0*K1*M^5*u^13)/(3511200*b^3*Sqrt[210*Pi]) - 
      (2507*d^11*K0*K1*M^5*u^13)/(703261440*b^3*Sqrt[210*Pi]) - 
      (244043*d^13*K0*K1*M^5*u^13)/(11493301248*b^3*Sqrt[210*Pi]) - 
      (67*d^5*K0^2*M^5*Sqrt[7/(30*Pi)]*u^14)/(2244785400*b^3) - 
      (97*d^7*K0^2*M^5*Sqrt[7/(30*Pi)]*u^14)/(598609440*b^3) + 
      (d^13*K0^2*M^5*Sqrt[7/(30*Pi)]*u^14)/(133024320*b^3) + 
      (d^5*K1^2*M^5*Sqrt[7/(30*Pi)]*u^14)/(108838080*b^3) - 
      (97*d^7*K1^2*M^5*Sqrt[7/(30*Pi)]*u^14)/(598609440*b^3) + 
      (d^13*K1^2*M^5*Sqrt[7/(30*Pi)]*u^14)/(133024320*b^3) - 
      ((I/33256080)*d*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 - 
      ((I/2934360)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 - 
      (((41*I)/99768240)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 + 
      (((29*I)/24942060)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 + 
      ((I/3695120)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 - 
      ((I/6651216)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 - 
      ((I/9976824)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^14)/b^3 - 
      (853*d^3*K0^2*M^5*u^14)/(31426995600*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (853*d^3*K1^2*M^5*u^14)/(31426995600*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (103*d*K0^2*M^5*u^14)/(17958283200*b^3*Sqrt[210*Pi]) + 
      (3019*d^5*K0^2*M^5*u^14)/(8380532160*b^3*Sqrt[210*Pi]) + 
      (43*d^7*K0^2*M^5*u^14)/(46046880*b^3*Sqrt[210*Pi]) + 
      (1999*d^9*K0^2*M^5*u^14)/(25141596480*b^3*Sqrt[210*Pi]) - 
      (43*d^11*K0^2*M^5*u^14)/(698377680*b^3*Sqrt[210*Pi]) + 
      (103*d*K1^2*M^5*u^14)/(17958283200*b^3*Sqrt[210*Pi]) + 
      (1367*d^5*K1^2*M^5*u^14)/(15713497800*b^3*Sqrt[210*Pi]) + 
      (43*d^7*K1^2*M^5*u^14)/(46046880*b^3*Sqrt[210*Pi]) + 
      (1999*d^9*K1^2*M^5*u^14)/(25141596480*b^3*Sqrt[210*Pi]) - 
      (43*d^11*K1^2*M^5*u^14)/(698377680*b^3*Sqrt[210*Pi]))/Pi, 
    ((((-47420693*I)/2175686656)*d^3*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) + 
      (((2468093*I)/271960832)*d^5*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) + 
      (((22427521*I)/543921664)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) - 
      (((205571*I)/5564416)*d^9*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) + 
      (((12235777*I)/2175686656)*d^11*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) - 
      (((48287*I)/543921664)*d^13*K1*M^5*Sqrt[(5*Pi)/42]*u)/(b^3*E^u) + 
      (((2086499*I)/2175686656)*d*K1*M^5*Sqrt[(15*Pi)/14]*u)/(b^3*E^u) + 
      (((125*I)/135980416)*d^15*K1*M^5*Sqrt[(105*Pi)/2]*u)/(b^3*E^u) - 
      (((19030469*I)/17405493248)*d*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((12769681*I)/669442048)*d^5*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((57006685*I)/2175686656)*d^7*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((33487891*I)/1338884096)*d^9*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((70849*I)/2175686656)*d^13*K0*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((47420693*I)/2175686656)*d^3*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((2468093*I)/271960832)*d^5*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((22427521*I)/543921664)*d^7*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((205571*I)/5564416)*d^9*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((12235777*I)/2175686656)*d^11*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) - 
      (((48287*I)/543921664)*d^13*K1*M^5*Sqrt[(5*Pi)/42]*u^2)/(b^3*E^u) + 
      (((130754291*I)/17405493248)*d^3*K0*M^5*Sqrt[(15*Pi)/14]*u^2)/
       (b^3*E^u) - (((28803*I)/70467584)*d^11*K0*M^5*Sqrt[(15*Pi)/14]*u^2)/
       (b^3*E^u) + (((44405*I)/8702746624)*d^15*K0*M^5*Sqrt[(15*Pi)/14]*u^2)/
       (b^3*E^u) + (((2086499*I)/2175686656)*d*K1*M^5*Sqrt[(15*Pi)/14]*u^2)/
       (b^3*E^u) + (((125*I)/135980416)*d^15*K1*M^5*Sqrt[(105*Pi)/2]*u^2)/
       (b^3*E^u) + (((41728407787369*I)/2411826982895616)*d*K0*M^5*
        Sqrt[Pi/210]*u^3)/(b^3*E^u) + 
      (((3362947893096427*I)/21706442846060544)*d^3*K0*M^5*Sqrt[Pi/210]*u^3)/
       (b^3*E^u) - (((2413979884885879*I)/10853221423030272)*d^5*K0*M^5*
        Sqrt[Pi/210]*u^3)/(b^3*E^u) - (((13581403853191*I)/142805545039872)*
        d^7*K0*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) - 
      (((1019571979*I)/156649439232)*d^11*K0*M^5*Sqrt[Pi/210]*u^3)/
       (b^3*E^u) + (((28961608253*I)/685508657152)*d*K0^2*M^5*Sqrt[Pi/210]*
        u^3)/b^3 - (((218407370837*I)/1113951567872)*d^5*K0^2*M^5*
        Sqrt[Pi/210]*u^3)/b^3 - (((78812891711*I)/6683709407232)*d^11*K0^2*
        M^5*Sqrt[Pi/210]*u^3)/b^3 + (((4845959383*I)/1670927351808)*d^13*K0^2*
        M^5*Sqrt[Pi/210]*u^3)/b^3 - (((6216493*I)/35741761536)*d^15*K0^2*M^5*
        Sqrt[Pi/210]*u^3)/b^3 + (((112851879061*I)/1462061432832)*d*K1*M^5*
        Sqrt[Pi/210]*u^3)/(b^3*E^u) + (((72626475473*I)/208865918976)*d^3*K1*
        M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) - (((52418776843*I)/365515358208)*d^7*
        K1*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) + 
      (((5560603879*I)/16066609152)*d^9*K1*M^5*Sqrt[Pi/210]*u^3)/(b^3*E^u) - 
      (((22588363933*I)/1462061432832)*d^11*K1*M^5*Sqrt[Pi/210]*u^3)/
       (b^3*E^u) - (((35369713*I)/121838452736)*d^13*K1*M^5*Sqrt[Pi/210]*u^3)/
       (b^3*E^u) - (((252278292037*I)/3341854703616)*d*K1^2*M^5*Sqrt[Pi/210]*
        u^3)/b^3 - (((389383654931*I)/3341854703616)*d^7*K1^2*M^5*
        Sqrt[Pi/210]*u^3)/b^3 + (((1935578059*I)/3341854703616)*d^11*K1^2*M^5*
        Sqrt[Pi/210]*u^3)/b^3 - (((398065153*I)/196579688448)*d^13*K1^2*M^5*
        Sqrt[Pi/210]*u^3)/b^3 + (((61730238379*I)/2036442710016)*d^9*K0*M^5*
        Sqrt[(5*Pi)/42]*u^3)/(b^3*E^u) + (((70849*I)/2175686656)*d^13*K0*M^5*
        Sqrt[(5*Pi)/42]*u^3)/(b^3*E^u) + (((394562854783*I)/6683709407232)*
        d^7*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((21822142301*I)/1028262985728)*d^9*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/
       b^3 + (((1384759*I)/2056525971456)*d^17*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/
       b^3 - (((12782909681*I)/104432959488)*d^5*K1*M^5*Sqrt[(5*Pi)/42]*u^3)/
       (b^3*E^u) + (((346993*I)/10594648064)*d^15*K1*M^5*Sqrt[(5*Pi)/42]*u^3)/
       (b^3*E^u) - (((165136189*I)/3341854703616)*d^15*K1^2*M^5*
        Sqrt[(5*Pi)/42]*u^3)/b^3 + (((8544443*I)/1670927351808)*d^17*K1^2*M^5*
        Sqrt[(7*Pi)/30]*u^3)/b^3 - (((2535609689*I)/96865353728)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[210]*b^3) - (((22576729319*I)/101268324352)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[210]*b^3) + 
      (((44405*I)/8702746624)*d^15*K0*M^5*Sqrt[(15*Pi)/14]*u^3)/(b^3*E^u) - 
      (((9283695877*I)/1113951567872)*d^9*K1^2*M^5*Sqrt[(15*Pi)/14]*u^3)/
       b^3 + (((51714226207*I)/3341854703616)*d^5*K1^2*M^5*Sqrt[(35*Pi)/6]*
        u^3)/b^3 + (((2221486671158977*I)/45020770347384832)*d*K0*M^5*
        Sqrt[Pi/210]*u^4)/(b^3*E^u) + 
      (((40194637186832783*I)/173651542768484352)*d^3*K0*M^5*Sqrt[Pi/210]*
        u^4)/(b^3*E^u) - (((34492648401180161*I)/86825771384242176)*d^5*K0*
        M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((1764125735589829*I)/15994221044465664)*d^7*K0*M^5*Sqrt[Pi/210]*u^4)/
       (b^3*E^u) - (((115959284993*I)/8772368596992)*d^11*K0*M^5*Sqrt[Pi/210]*
        u^4)/(b^3*E^u) - (((8319193*I)/243676905472)*d^13*K0*M^5*Sqrt[Pi/210]*
        u^4)/(b^3*E^u) + (((5129260949534005241*I)/36466823981381713920)*d*K1*
        M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) + 
      (((648467941489122577*I)/1350623110421544960)*d^3*K1*M^5*Sqrt[Pi/210]*
        u^4)/(b^3*E^u) - (((556731629057153101*I)/578838475894947840)*d^5*K1*
        M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((8808091294148389*I)/83448109797212160)*d^7*K1*M^5*Sqrt[Pi/210]*u^4)/
       (b^3*E^u) + (((1617668185275641*I)/3421223752826880)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^4)/(b^3*E^u) - (((765882966241*I)/29241228656640)*d^11*
        K1*M^5*Sqrt[Pi/210]*u^4)/(b^3*E^u) - 
      (((1207936099*I)/5848245731328)*d^13*K1*M^5*Sqrt[Pi/210]*u^4)/
       (b^3*E^u) + (((32993620579319*I)/5614315902074880)*d*K0*K1*M^5*
        Sqrt[Pi/210]*u^4)/b^3 - (((74882521657103*I)/122050345697280)*d^3*K0*
        K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + (((229242879082753*I)/561431590207488)*
        d^5*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + 
      (((2703023520084379*I)/2807157951037440)*d^7*K0*K1*M^5*Sqrt[Pi/210]*
        u^4)/b^3 - (((71915517150749*I)/100255641108480)*d^9*K0*K1*M^5*
        Sqrt[Pi/210]*u^4)/b^3 - (((31360536484639*I)/561431590207488)*d^11*K0*
        K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - (((197053486057*I)/187143863402496)*
        d^15*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + 
      (((338593*I)/21189296128)*d^15*K0*M^5*Sqrt[(5*Pi)/42]*u^4)/(b^3*E^u) + 
      (((13014823*I)/449865056256)*d^15*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/
       (b^3*E^u) + (((1192186040323*I)/561431590207488)*d^13*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^4)/b^3 + (((310946159*I)/28791363600384)*d^17*K0*K1*
        M^5*Sqrt[(5*Pi)/42]*u^4)/b^3 + (((111677414705*I)/16291541680128)*d^9*
        K0*M^5*Sqrt[(35*Pi)/6]*u^4)/(b^3*E^u) + 
      (((20713354176349943789*I)/291734591851053711360)*d*K0*M^5*Sqrt[Pi/210]*
        u^5)/(b^3*E^u) + (((167037105888508267*I)/803676561573150720)*d^3*K0*
        M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((42851028392488243309*I)/97244863950351237120)*d^5*K0*M^5*
        Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((30740391138393347*I)/808129063299317760)*d^7*K0*M^5*Sqrt[Pi/210]*
        u^5)/(b^3*E^u) + (((21242258526320053*I)/100355896749588480)*d^9*K0*
        M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((8258315732497*I)/701789487759360)*d^11*K0*M^5*Sqrt[Pi/210]*u^5)/
       (b^3*E^u) - (((5372701351*I)/46785965850624)*d^13*K0*M^5*Sqrt[Pi/210]*
        u^5)/(b^3*E^u) - (((3999069325571*I)/1020784709468160)*d*K0^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 + (((176873674765519*I)/1122863180414976)*d^5*
        K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((1885102691374009*I)/5614315902074880)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^5)/
       b^3 - (((546015300079*I)/2144505692160)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^5)/
       b^3 - (((24754597575349*I)/1122863180414976)*d^11*K0^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 + (((4749106634969*I)/1122863180414976)*d^13*
        K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - (((12562603097*I)/34026156982272)*
        d^15*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((84820733*I)/5234793381888)*d^17*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((3535090904268488951*I)/36466823981381713920)*d*K1*M^5*Sqrt[Pi/210]*
        u^5)/(b^3*E^u) + (((1125289237957523677*I)/4051869331264634880)*d^3*
        K1*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((77202149766394379*I)/1919306525335879680)*d^7*K1*M^5*Sqrt[Pi/210]*
        u^5)/(b^3*E^u) + (((190752831154159*I)/684244750565376)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^5)/(b^3*E^u) - (((1330012465153*I)/87723685969920)*
        d^11*K1*M^5*Sqrt[Pi/210]*u^5)/(b^3*E^u) - 
      (((963679883*I)/5848245731328)*d^13*K1*M^5*Sqrt[Pi/210]*u^5)/
       (b^3*E^u) - (((16138294370461709*I)/168429477062246400)*d*K1^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 + (((18667191100054463*I)/21053684632780800)*
        d^5*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((3811021892915639*I)/4678596585062400)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^5)/
       b^3 - (((9801002076849883*I)/12030676933017600)*d^9*K1^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 + (((15627519970519*I)/1315855289548800)*d^13*
        K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((3214313882543*I)/3239028405043200)*d^15*K1^2*M^5*Sqrt[Pi/210]*u^5)/
       b^3 + (((97583456591*I)/2591222724034560)*d^17*K1^2*M^5*Sqrt[Pi/210]*
        u^5)/b^3 + (((51869731*I)/4253269622784)*d^15*K0*M^5*Sqrt[(5*Pi)/42]*
        u^5)/(b^3*E^u) - (((32305370116297381*I)/270124622084308992)*d^5*K1*
        M^5*Sqrt[(5*Pi)/42]*u^5)/(b^3*E^u) + 
      (((13728017*I)/835463675904)*d^15*K1*M^5*Sqrt[(5*Pi)/42]*u^5)/
       (b^3*E^u) - (((47538851474051*I)/6015338466508800)*d^11*K1^2*M^5*
        Sqrt[(7*Pi)/30]*u^5)/b^3 - (((1215998814327379*I)/5614315902074880)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[210]*b^3) - 
      (((31425974942284313*I)/42107369265561600)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[210]*b^3) + (((11512711999310353757*I)/291734591851053711360)*d*
        K0*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) + 
      (((831518013820963219*I)/8335274052887248896)*d^3*K0*M^5*Sqrt[Pi/210]*
        u^6)/(b^3*E^u) - (((66753205673613418279*I)/291734591851053711360)*
        d^5*K0*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) - 
      (((1083828172755637*I)/222528292792565760)*d^7*K0*M^5*Sqrt[Pi/210]*u^6)/
       (b^3*E^u) + (((30051147746197199*I)/301067690248765440)*d^9*K0*M^5*
        Sqrt[Pi/210]*u^6)/(b^3*E^u) - (((11162415209651*I)/2105368463278080)*
        d^11*K0*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) + 
      (((35744008229559555931*I)/583469183702107422720)*d*K1*M^5*Sqrt[Pi/210]*
        u^6)/(b^3*E^u) + (((8974645391361046169*I)/83352740528872488960)*d^3*
        K1*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) - 
      (((4864626781899705547*I)/16670548105774497792)*d^5*K1*M^5*Sqrt[Pi/210]*
        u^6)/(b^3*E^u) + (((1163524925581873*I)/9659925890334720)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^6)/(b^3*E^u) - (((27377189836901*I)/4210736926556160)*
        d^11*K1*M^5*Sqrt[Pi/210]*u^6)/(b^3*E^u) - 
      (((4339129116693971*I)/42107369265561600)*d*K0*K1*M^5*Sqrt[Pi/210]*u^6)/
       b^3 - (((1935305338626551*I)/3239028405043200)*d^3*K0*K1*M^5*
        Sqrt[Pi/210]*u^6)/b^3 + (((133193417658583*I)/170475179212800)*d^5*K0*
        K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + 
      (((2861389406521489*I)/4678596585062400)*d^7*K0*K1*M^5*Sqrt[Pi/210]*
        u^6)/b^3 - (((2029591947993089*I)/42107369265561600)*d^11*K0*K1*M^5*
        Sqrt[Pi/210]*u^6)/b^3 + (((423496283612123*I)/42107369265561600)*d^13*
        K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 - (((265595674793*I)/316596761395200)*
        d^15*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + 
      (((9176249*I)/297200517120)*d^17*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 - 
      (((748785403*I)/46785965850624)*d^13*K0*M^5*Sqrt[(5*Pi)/42]*u^6)/
       (b^3*E^u) + (((93950651*I)/15595321950208)*d^15*K0*M^5*Sqrt[(5*Pi)/42]*
        u^6)/(b^3*E^u) + (((3679587811458467*I)/2047260293691604992)*d^7*K1*
        M^5*Sqrt[(5*Pi)/42]*u^6)/(b^3*E^u) - 
      (((5213814631*I)/280715795103744)*d^13*K1*M^5*Sqrt[(5*Pi)/42]*u^6)/
       (b^3*E^u) + (((2087028805*I)/280715795103744)*d^15*K1*M^5*
        Sqrt[(5*Pi)/42]*u^6)/(b^3*E^u) - 
      (((43191617744669*I)/462718343577600)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/30]*
        u^6)/b^3 + (((418724952036349727*I)/21609969766744719360)*d*K0*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      (((3345002392184512123*I)/116693836740421484544)*d^3*K0*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) - 
      (((3354072242844196397*I)/38897945580140494848)*d^5*K0*M^5*Sqrt[Pi/210]*
        u^7)/(b^3*E^u) + (((73486135483241743*I)/10236301468458024960)*d^7*K0*
        M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      (((59205755617601261*I)/1806406141492592640)*d^9*K0*M^5*Sqrt[Pi/210]*
        u^7)/(b^3*E^u) - (((7365966294389*I)/4210736926556160)*d^11*K0*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) - (((21565111*I)/717943209984)*d^13*K0*
        M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) - 
      (((1029902214143819*I)/42107369265561600)*d*K0^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 + (((573695114552249*I)/3827942660505600)*d^5*K0^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((1314867512308333*I)/14035789755187200)*d^7*
        K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - (((132872531063*I)/15384497356800)*
        d^11*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((75304805146577*I)/42107369265561600)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 - (((6417307952291*I)/42107369265561600)*d^15*K0^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((23131771147*I)/4210736926556160)*d^17*K0^2*
        M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((1163673215245923538451*I)/61264264288721279385600)*d*K1*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      (((2804745369961619653*I)/70662357887798476800)*d^3*K1*M^5*Sqrt[Pi/210]*
        u^7)/(b^3*E^u) - (((18396161399254629217*I)/177577577648467476480)*
        d^5*K1*M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      (((32502951525052911697*I)/3224434962564277862400)*d^7*K1*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) + 
      (((8480352737691259*I)/229906236189966336)*d^9*K1*M^5*Sqrt[Pi/210]*u^7)/
       (b^3*E^u) - (((10647174345329*I)/5201498556334080)*d^11*K1*M^5*
        Sqrt[Pi/210]*u^7)/(b^3*E^u) - (((733544891*I)/31190643900416)*d^13*K1*
        M^5*Sqrt[Pi/210]*u^7)/(b^3*E^u) - 
      (((3470085645387293*I)/98250528286310400)*d*K1^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 + (((22727917271257147*I)/98250528286310400)*d^5*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((36198423108986261*I)/294751584858931200)*
        d^7*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((15562670411741171*I)/98250528286310400)*d^9*K1^2*M^5*Sqrt[Pi/210]*
        u^7)/b^3 - (((91638402358243*I)/7557732945100800)*d^11*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((3247735309501*I)/1275980886835200)*d^13*
        K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((9506528375119*I)/42107369265561600)*d^15*K1^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 + (((7842956833*I)/956985665126400)*d^17*K1^2*M^5*Sqrt[Pi/210]*
        u^7)/b^3 + (((628808585*I)/280715795103744)*d^15*K0*M^5*
        Sqrt[(5*Pi)/42]*u^7)/(b^3*E^u) + (((710650093*I)/280715795103744)*
        d^15*K1*M^5*Sqrt[(5*Pi)/42]*u^7)/(b^3*E^u) - 
      (((96018397823063*I)/6015338466508800)*d^9*K0^2*M^5*Sqrt[(7*Pi)/30]*
        u^7)/b^3 - (((222415357205903*I)/2216177329766400)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[210]*b^3) - 
      (((174102375874409*I)/1155888568074240)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[210]*b^3) + (((257115506259334253143*I)/61264264288721279385600)*
        d*K0*M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((193314885049396377871*I)/20421421429573759795200)*d^3*K0*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) - 
      (((102086651481704085983*I)/4084284285914751959040)*d^5*K0*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((610062982895675737*I)/140192824459316428800)*d^7*K0*M^5*Sqrt[Pi/210]*
        u^8)/(b^3*E^u) + (((94043500257899809*I)/12644842990448148480)*d^9*K0*
        M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) - 
      (((40568269103291*I)/88425475457679360)*d^11*K0*M^5*Sqrt[Pi/210]*u^8)/
       (b^3*E^u) - (((6089339*I)/4924838510592)*d^13*K0*M^5*Sqrt[Pi/210]*u^8)/
       (b^3*E^u) + (((78267652303575888341*I)/15316066072180319846400)*d*K1*
        M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((10700863623028295671*I)/1134523412754097766400)*d^3*K1*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) - 
      (((7015490557564357493*I)/255267767869671997440)*d^5*K1*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((9237464040255397469*I)/1612217481282138931200)*d^7*K1*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) + 
      (((24419567575891757*I)/3161210747612037120)*d^9*K1*M^5*Sqrt[Pi/210]*
        u^8)/(b^3*E^u) - (((1010861795521*I)/1922292944732160)*d^11*K1*M^5*
        Sqrt[Pi/210]*u^8)/(b^3*E^u) + (((14930441*I)/1525629321216)*d^13*K1*
        M^5*Sqrt[Pi/210]*u^8)/(b^3*E^u) - 
      (((776515169059657*I)/36843948107366400)*d*K0*K1*M^5*Sqrt[Pi/210]*u^8)/
       b^3 - (((624882784578133*I)/9210987026841600)*d^3*K0*K1*M^5*
        Sqrt[Pi/210]*u^8)/b^3 + (((14834293958087*I)/287843344588800)*d^7*K0*
        K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - (((54475755951233*I)/736878962147328)*
        d^9*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((659999143369*I)/108364553256960)*d^11*K0*K1*M^5*Sqrt[Pi/210]*u^8)/
       b^3 + (((9758189149*I)/7519173083136)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^8)/
       b^3 - (((164835911*I)/1329146757120)*d^15*K0*K1*M^5*Sqrt[Pi/210]*u^8)/
       b^3 + (((890095447*I)/194941524377600)*d^17*K0*K1*M^5*Sqrt[Pi/210]*
        u^8)/b^3 + (((4328173*I)/7197840900096)*d^15*K0*M^5*Sqrt[(5*Pi)/42]*
        u^8)/(b^3*E^u) + (((3440351*I)/7387257765888)*d^15*K1*M^5*
        Sqrt[(5*Pi)/42]*u^8)/(b^3*E^u) + (((8564060167255*I)/368439481073664)*
        d^5*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^8)/b^3 + 
      (((3813720691369150873*I)/5569478571701934489600)*d*K0*M^5*Sqrt[Pi/210]*
        u^9)/(b^3*E^u) + (((3088768633620759913*I)/1856492857233978163200)*
        d^3*K0*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      (((96775640997036644359*I)/20421421429573759795200)*d^5*K0*M^5*
        Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((1208542561118920343*I)/644886992512855572480)*d^7*K0*M^5*
        Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((563957762369501*I)/1404982554494238720)*d^9*K0*M^5*Sqrt[Pi/210]*u^9)/
       (b^3*E^u) + (((762126862243*I)/8038679587061760)*d^11*K0*M^5*
        Sqrt[Pi/210]*u^9)/(b^3*E^u) + (((8087336273*I)/280715795103744)*d^13*
        K0*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      (((157896772322033*I)/73687896214732800)*d*K0^2*M^5*Sqrt[Pi/210]*u^9)/
       b^3 + (((48083448679289*I)/4605493513420800)*d^5*K0^2*M^5*Sqrt[Pi/210]*
        u^9)/b^3 + (((1271006072423*I)/334944982794240)*d^7*K0^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((226974408688141*I)/36843948107366400)*d^9*
        K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((10401616598537*I)/18421974053683200)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^9)/
       b^3 + (((56963103733*I)/438618429849600)*d^13*K0^2*M^5*Sqrt[Pi/210]*
        u^9)/b^3 - (((12567164513*I)/877236859699200)*d^15*K0^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 + (((1922030119*I)/3508947438796800)*d^17*K0^2*
        M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((45762067112979106987*I)/61264264288721279385600)*d*K1*M^5*
        Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((21148244740242046741*I)/12252852857744255877120)*d^3*K1*M^5*
        Sqrt[Pi/210]*u^9)/(b^3*E^u) - 
      (((322756074147841371101*I)/61264264288721279385600)*d^5*K1*M^5*
        Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((839780284214516539*I)/358270551396030873600)*d^7*K1*M^5*Sqrt[Pi/210]*
        u^9)/(b^3*E^u) + (((85235517084019*I)/171649452359024640)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^9)/(b^3*E^u) - (((455440099099*I)/6801959650590720)*
        d^11*K1*M^5*Sqrt[Pi/210]*u^9)/(b^3*E^u) + 
      (((6999107833*I)/280715795103744)*d^13*K1*M^5*Sqrt[Pi/210]*u^9)/
       (b^3*E^u) - (((2706662159*I)/842147385311232)*d^15*K1*M^5*Sqrt[Pi/210]*
        u^9)/(b^3*E^u) - (((889906487910641*I)/368439481073664000)*d*K1^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 + (((13742109464927*I)/1180895772672000)*d^5*
        K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((58374367220839*I)/18421974053683200)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^9)/
       b^3 - (((13669563494813*I)/2167291065139200)*d^9*K1^2*M^5*Sqrt[Pi/210]*
        u^9)/b^3 - (((48929293752811*I)/92109870268416000)*d^11*K1^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 + (((614611771*I)/4016652288000)*d^13*K1^2*M^5*
        Sqrt[Pi/210]*u^9)/b^3 - (((2736584363*I)/144599482368000)*d^15*K1^2*
        M^5*Sqrt[Pi/210]*u^9)/b^3 + (((7665761993*I)/10526842316390400)*d^17*
        K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - (((485335649*I)/280715795103744)*
        d^15*K0*M^5*Sqrt[(5*Pi)/42]*u^9)/(b^3*E^u) - 
      (((101014745237443*I)/18421974053683200)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[210]*b^3) - (((58201350935473*I)/10234430029824000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[210]*b^3) + 
      (((6862850449692197*I)/56309066441839411200)*d*K0*M^5*Sqrt[Pi/210]*
        u^10)/(b^3*E^u) + (((200921152121845943*I)/1914508259022539980800)*
        d^3*K0*M^5*Sqrt[Pi/210]*u^10)/(b^3*E^u) - 
      (((44516395263337867*I)/38290165180450799616)*d^5*K0*M^5*Sqrt[Pi/210]*
        u^10)/(b^3*E^u) + (((119238177570619031*I)/100763592580133683200)*d^7*
        K0*M^5*Sqrt[Pi/210]*u^10)/(b^3*E^u) + 
      (((73332351039877*I)/592727015177256960)*d^9*K0*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) - (((20998893319*I)/54182276628480)*d^11*K0*M^5*Sqrt[Pi/210]*
        u^10)/(b^3*E^u) + (((263623*I)/337398792192)*d^13*K0*M^5*Sqrt[Pi/210]*
        u^10)/(b^3*E^u) + (((407767369*I)/26317105790976)*d^15*K0*M^5*
        Sqrt[Pi/210]*u^10)/(b^3*E^u) + 
      (((58490013382197641*I)/478627064755634995200)*d*K1*M^5*Sqrt[Pi/210]*
        u^10)/(b^3*E^u) + (((149587546923988379*I)/1276338839348359987200)*
        d^3*K1*M^5*Sqrt[Pi/210]*u^10)/(b^3*E^u) - 
      (((2083973602607675629*I)/1914508259022539980800)*d^5*K1*M^5*
        Sqrt[Pi/210]*u^10)/(b^3*E^u) + 
      (((68424127819261759*I)/67175728386755788800)*d^7*K1*M^5*Sqrt[Pi/210]*
        u^10)/(b^3*E^u) + (((9019164553871*I)/53884274107023360)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^10)/(b^3*E^u) - (((1898074916603*I)/5526592216104960)*
        d^11*K1*M^5*Sqrt[Pi/210]*u^10)/(b^3*E^u) + 
      (((643619387*I)/52634211581952)*d^15*K1*M^5*Sqrt[Pi/210]*u^10)/
       (b^3*E^u) - (((427652330359*I)/1932374900736000)*d*K0*K1*M^5*
        Sqrt[Pi/210]*u^10)/b^3 - (((2618095683079*I)/4317650168832000)*d^3*K0*
        K1*M^5*Sqrt[Pi/210]*u^10)/b^3 + 
      (((108211030374197*I)/69082402701312000)*d^5*K0*K1*M^5*Sqrt[Pi/210]*
        u^10)/b^3 - (((2948157441689*I)/6908240270131200)*d^7*K0*K1*M^5*
        Sqrt[Pi/210]*u^10)/b^3 - (((7947864771611*I)/27632961080524800)*d^9*
        K0*K1*M^5*Sqrt[Pi/210]*u^10)/b^3 - 
      (((947163205193*I)/17270600675328000)*d^11*K0*K1*M^5*Sqrt[Pi/210]*u^10)/
       b^3 + (((346779168847*I)/9868914671616000)*d^13*K0*K1*M^5*Sqrt[Pi/210]*
        u^10)/b^3 - (((7936413301*I)/1644819111936000)*d^15*K0*K1*M^5*
        Sqrt[Pi/210]*u^10)/b^3 + (((25735757*I)/138511083110400)*d^17*K0*K1*
        M^5*Sqrt[Pi/210]*u^10)/b^3 - (((898987*I)/797488054272)*d^13*K1*M^5*
        Sqrt[(5*Pi)/42]*u^10)/(b^3*E^u) - 
      (((10154474560305769*I)/1276338839348359987200)*d*K0*M^5*Sqrt[Pi/210]*
        u^11)/(b^3*E^u) + (((62558230760137699*I)/3829016518045079961600)*d^3*
        K0*M^5*Sqrt[Pi/210]*u^11)/(b^3*E^u) + 
      (((40294937725090229*I)/225236265767357644800)*d^5*K0*M^5*Sqrt[Pi/210]*
        u^11)/(b^3*E^u) + (((2437088507849*I)/29270469885296640)*d^9*K0*M^5*
        Sqrt[Pi/210]*u^11)/(b^3*E^u) + (((31002057419*I)/325093659770880)*
        d^11*K0*M^5*Sqrt[Pi/210]*u^11)/(b^3*E^u) - 
      (((966987667*I)/52634211581952)*d^13*K0*M^5*Sqrt[Pi/210]*u^11)/
       (b^3*E^u) - (((15187687*I)/1949415243776)*d^15*K0*M^5*Sqrt[Pi/210]*
        u^11)/(b^3*E^u) + (((6333833392891*I)/138164805402624000)*d*K0^2*M^5*
        Sqrt[Pi/210]*u^11)/b^3 - (((6273090442163*I)/276329610805248000)*d^5*
        K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((33406239932171*I)/55265922161049600)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^11)/
       b^3 + (((724876325897*I)/3250936597708800)*d^9*K0^2*M^5*Sqrt[Pi/210]*
        u^11)/b^3 + (((3867380093771*I)/21256123908096000)*d^11*K0^2*M^5*
        Sqrt[Pi/210]*u^11)/b^3 - (((505473143503*I)/39475658686464000)*d^13*
        K0^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((130852683977*I)/13158552895488000)*d^15*K0^2*M^5*Sqrt[Pi/210]*u^11)/
       b^3 + (((129244037*I)/202439275315200)*d^17*K0^2*M^5*Sqrt[Pi/210]*
        u^11)/b^3 - (((487094608385587*I)/225236265767357644800)*d*K1*M^5*
        Sqrt[Pi/210]*u^11)/(b^3*E^u) + 
      (((6566357153863471*I)/294539732157313843200)*d^3*K1*M^5*Sqrt[Pi/210]*
        u^11)/(b^3*E^u) + (((605681904890061821*I)/3829016518045079961600)*
        d^5*K1*M^5*Sqrt[Pi/210]*u^11)/(b^3*E^u) - 
      (((584560529691773*I)/1752410305741455360)*d^7*K1*M^5*Sqrt[Pi/210]*
        u^11)/(b^3*E^u) + (((40722890132189*I)/474181612141805568)*d^9*K1*M^5*
        Sqrt[Pi/210]*u^11)/(b^3*E^u) + (((501920186939*I)/5526592216104960)*
        d^11*K1*M^5*Sqrt[Pi/210]*u^11)/(b^3*E^u) - 
      (((33133879*I)/4784928325632)*d^15*K1*M^5*Sqrt[Pi/210]*u^11)/
       (b^3*E^u) + (((17971187263651*I)/414494416207872000)*d*K1^2*M^5*
        Sqrt[Pi/210]*u^11)/b^3 + (((1691479964107*I)/75362621128704000)*d^5*
        K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((88243937400943*I)/165797766483148800)*d^7*K1^2*M^5*Sqrt[Pi/210]*
        u^11)/b^3 + (((27384909972053*I)/165797766483148800)*d^9*K1^2*M^5*
        Sqrt[Pi/210]*u^11)/b^3 + (((121891661895763*I)/828988832415744000)*
        d^11*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((823535799917*I)/118426976059392000)*d^13*K1^2*M^5*Sqrt[Pi/210]*u^11)/
       b^3 - (((689771383711*I)/118426976059392000)*d^15*K1^2*M^5*
        Sqrt[Pi/210]*u^11)/b^3 + (((1291279091*I)/4737079042375680)*d^17*K1^2*
        M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((547741976392243*I)/8061087406410694656)*d^7*K0*M^5*Sqrt[(5*Pi)/42]*
        u^11)/(b^3*E^u) - (((152774239*I)/52634211581952)*d^13*K1*M^5*
        Sqrt[(5*Pi)/42]*u^11)/(b^3*E^u) + 
      (((54855994654501*I)/276329610805248000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[210]*b^3) + (((126692496361841*I)/828988832415744000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[210]*b^3) + 
      (((120215447640763*I)/10076359258013368320)*d*K0*M^5*Sqrt[Pi/210]*u^12)/
       (b^3*E^u) + (((50719247169307*I)/3358786419337789440)*d^3*K0*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) - 
      (((429705749238893*I)/10076359258013368320)*d^5*K0*M^5*Sqrt[Pi/210]*
        u^12)/(b^3*E^u) + (((694291666253*I)/86122728700968960)*d^7*K0*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) + 
      (((2629852422089*I)/592727015177256960)*d^9*K0*M^5*Sqrt[Pi/210]*u^12)/
       (b^3*E^u) - (((2114452693*I)/276329610805248)*d^11*K0*M^5*Sqrt[Pi/210]*
        u^12)/(b^3*E^u) + (((38841431*I)/4386184298496)*d^13*K0*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) + (((3594209*I)/1879793270784)*d^15*K0*
        M^5*Sqrt[Pi/210]*u^12)/(b^3*E^u) + 
      (((589454980686889*I)/50381796290066841600)*d*K1*M^5*Sqrt[Pi/210]*u^12)/
       (b^3*E^u) + (((652761929427527*I)/50381796290066841600)*d^3*K1*M^5*
        Sqrt[Pi/210]*u^12)/(b^3*E^u) - 
      (((703161102850637*I)/16793932096688947200)*d^5*K1*M^5*Sqrt[Pi/210]*
        u^12)/(b^3*E^u) + (((36838739716721*I)/3358786419337789440)*d^7*K1*
        M^5*Sqrt[Pi/210]*u^12)/(b^3*E^u) - (((3253358219*I)/376813105643520)*
        d^11*K1*M^5*Sqrt[Pi/210]*u^12)/(b^3*E^u) + 
      (((318947513*I)/39475658686464)*d^13*K1*M^5*Sqrt[Pi/210]*u^12)/
       (b^3*E^u) - (((946366355749*I)/207247208103936000)*d*K0*K1*M^5*
        Sqrt[Pi/210]*u^12)/b^3 - (((17640062397427*I)/207247208103936000)*d^3*
        K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + 
      (((20430513960581*I)/207247208103936000)*d^5*K0*K1*M^5*Sqrt[Pi/210]*
        u^12)/b^3 + (((101376085451*I)/753626211287040)*d^7*K0*K1*M^5*
        Sqrt[Pi/210]*u^12)/b^3 - (((49147007863*I)/360429927137280)*d^9*K0*K1*
        M^5*Sqrt[Pi/210]*u^12)/b^3 - (((790767263113*I)/12191012241408000)*
        d^11*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + 
      (((86380206193*I)/1741573177344000)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^12)/
       b^3 - (((30942193*I)/34831463546880)*d^17*K0*K1*M^5*Sqrt[Pi/210]*u^12)/
       b^3 + (((118784549423*I)/118545403035451392)*d^9*K1*M^5*
        Sqrt[(5*Pi)/42]*u^12)/(b^3*E^u) + (((10781*I)/30111105024)*d^15*K1*
        M^5*Sqrt[(5*Pi)/42]*u^12)/(b^3*E^u) + 
      (((238930891*I)/183892819968000)*d^15*K0*K1*M^5*Sqrt[(7*Pi)/30]*u^12)/
       b^3 - (((49803436897*I)/105844109853081600)*d*K0*M^5*Sqrt[Pi/210]*
        u^13)/(b^3*E^u) - (((465580235971*I)/105844109853081600)*d^3*K0*M^5*
        Sqrt[Pi/210]*u^13)/(b^3*E^u) + (((7601501317*I)/5570742623846400)*d^5*
        K0*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) + 
      (((1885347757*I)/306794521313280)*d^7*K0*M^5*Sqrt[Pi/210]*u^13)/
       (b^3*E^u) + (((171891859*I)/123794280529920)*d^9*K0*M^5*Sqrt[Pi/210]*
        u^13)/(b^3*E^u) - (((312554771*I)/148033720074240)*d^11*K0*M^5*
        Sqrt[Pi/210]*u^13)/(b^3*E^u) - (((1489861*I)/897174061056)*d^13*K0*
        M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) - (((1349*I)/5246631936)*d^15*K0*M^5*
        Sqrt[Pi/210]*u^13)/(b^3*E^u) - (((114160507249*I)/207247208103936000)*
        d*K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((2663404601989*I)/207247208103936000)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^13)/
       b^3 + (((139852480519*I)/8289888324157440)*d^7*K0^2*M^5*Sqrt[Pi/210]*
        u^13)/b^3 + (((238199112901*I)/8289888324157440)*d^9*K0^2*M^5*
        Sqrt[Pi/210]*u^13)/b^3 - (((2042528805431*I)/207247208103936000)*d^11*
        K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((384025945969*I)/29606744014848000)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^13)/
       b^3 - (((3439947019*I)/4229534859264000)*d^15*K0^2*M^5*Sqrt[Pi/210]*
        u^13)/b^3 + (((80115907*I)/370084300185600)*d^17*K0^2*M^5*
        Sqrt[Pi/210]*u^13)/b^3 - (((49155330517*I)/105844109853081600)*d*K1*
        M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) - 
      (((24092818969*I)/5570742623846400)*d^3*K1*M^5*Sqrt[Pi/210]*u^13)/
       (b^3*E^u) + (((157581382963*I)/105844109853081600)*d^5*K1*M^5*
        Sqrt[Pi/210]*u^13)/(b^3*E^u) + (((41793770699*I)/7056273990205440)*
        d^7*K1*M^5*Sqrt[Pi/210]*u^13)/(b^3*E^u) + 
      (((8649329543*I)/7056273990205440)*d^9*K1*M^5*Sqrt[Pi/210]*u^13)/
       (b^3*E^u) - (((297944891*I)/148033720074240)*d^11*K1*M^5*Sqrt[Pi/210]*
        u^13)/(b^3*E^u) - (((15666491*I)/9868914671616)*d^13*K1*M^5*
        Sqrt[Pi/210]*u^13)/(b^3*E^u) - (((93459907841*I)/207247208103936000)*
        d*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((2013048721361*I)/207247208103936000)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^13)/
       b^3 + (((45571987373*I)/3768131056435200)*d^7*K1^2*M^5*Sqrt[Pi/210]*
        u^13)/b^3 + (((964233730429*I)/41449441620787200)*d^9*K1^2*M^5*
        Sqrt[Pi/210]*u^13)/b^3 - (((1337892816739*I)/207247208103936000)*d^11*
        K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - (((19149392893*I)/1741573177344000)*
        d^13*K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - 
      (((25329334817*I)/29606744014848000)*d^15*K1^2*M^5*Sqrt[Pi/210]*u^13)/
       b^3 + (((13558343*I)/77912484249600)*d^17*K1^2*M^5*Sqrt[Pi/210]*u^13)/
       b^3 - (((54401*I)/1096546074624)*d^15*K1*M^5*Sqrt[(5*Pi)/42]*u^13)/
       (b^3*E^u) - (((1819321803037*I)/207247208103936000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[210]*b^3) - 
      (((1463208606113*I)/207247208103936000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[210]*b^3) + (((21547*I)/1750067953920)*d*K0*M^5*Sqrt[Pi/210]*
        u^14)/(b^3*E^u) + (((131571361*I)/882034248775680)*d^3*K0*M^5*
        Sqrt[Pi/210]*u^14)/(b^3*E^u) + (((37098779*I)/147005708129280)*d^5*K0*
        M^5*Sqrt[Pi/210]*u^14)/(b^3*E^u) - (((595471*I)/1330368399360)*d^7*K0*
        M^5*Sqrt[Pi/210]*u^14)/(b^3*E^u) - (((14718299*I)/44101712438784)*d^9*
        K0*M^5*Sqrt[Pi/210]*u^14)/(b^3*E^u) + 
      (((82111*I)/411204777984)*d^11*K0*M^5*Sqrt[Pi/210]*u^14)/(b^3*E^u) + 
      (((487*I)/3263529984)*d^13*K0*M^5*Sqrt[Pi/210]*u^14)/(b^3*E^u) + 
      (((283*I)/15229806592)*d^15*K0*M^5*Sqrt[Pi/210]*u^14)/(b^3*E^u) + 
      (((35363*I)/2882464865280)*d*K1*M^5*Sqrt[Pi/210]*u^14)/(b^3*E^u) + 
      (((130709071*I)/882034248775680)*d^3*K1*M^5*Sqrt[Pi/210]*u^14)/
       (b^3*E^u) + (((9180851*I)/36751427032320)*d^5*K1*M^5*Sqrt[Pi/210]*
        u^14)/(b^3*E^u) - (((10080437*I)/22616262789120)*d^7*K1*M^5*
        Sqrt[Pi/210]*u^14)/(b^3*E^u) - (((28953973*I)/88203424877568)*d^9*K1*
        M^5*Sqrt[Pi/210]*u^14)/(b^3*E^u) + (((4793*I)/24188516352)*d^11*K1*
        M^5*Sqrt[Pi/210]*u^14)/(b^3*E^u) + (((707447*I)/3450669465600)*d*K0*
        K1*M^5*Sqrt[Pi/210]*u^14)/b^3 + (((1734466367*I)/493445733580800)*d^3*
        K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 + 
      (((15925756079*I)/2467228667904000)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^14)/
       b^3 - (((56754210397*I)/5756866891776000)*d^7*K0*K1*M^5*Sqrt[Pi/210]*
        u^14)/b^3 - (((193590246797*I)/17270600675328000)*d^9*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 + (((739826363*I)/104670307123200)*d^11*K0*K1*
        M^5*Sqrt[Pi/210]*u^14)/b^3 + (((663682891*I)/164481911193600)*d^13*K0*
        K1*M^5*Sqrt[Pi/210]*u^14)/b^3 - (((19671493*I)/164481911193600)*d^15*
        K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 - (((2487391*I)/27413651865600)*d^17*
        K0*K1*M^5*Sqrt[Pi/210]*u^14)/b^3 + (((167*I)/45689419776)*d^15*K1*M^5*
        Sqrt[(5*Pi)/42]*u^14)/(b^3*E^u) + (((103*I)/4895294976)*d^13*K1*M^5*
        Sqrt[(7*Pi)/30]*u^14)/(b^3*E^u) - ((I/11422354944)*d*K0*M^5*
        Sqrt[Pi/210]*u^15)/(b^3*E^u) - (((67*I)/34267064832)*d^3*K0*M^5*
        Sqrt[Pi/210]*u^15)/(b^3*E^u) + (((43*I)/11422354944)*d^7*K0*M^5*
        Sqrt[Pi/210]*u^15)/(b^3*E^u) - ((I/257647104)*d^13*K0*M^5*
        Sqrt[Pi/210]*u^15)/(b^3*E^u) - ((I/1631764992)*d^15*K0*M^5*
        Sqrt[Pi/210]*u^15)/(b^3*E^u) - (((52760803*I)/10362360405196800)*d*
        K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 - (((366218821*I)/2252687044608000)*
        d^5*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((16078567121*I)/51811802025984000)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^15)/
       b^3 + (((931988759*I)/3985523232768000)*d^9*K0^2*M^5*Sqrt[Pi/210]*
        u^15)/b^3 - (((2943649013*I)/10362360405196800)*d^11*K0^2*M^5*
        Sqrt[Pi/210]*u^15)/b^3 - (((57019*I)/856181145600)*d^13*K0^2*M^5*
        Sqrt[Pi/210]*u^15)/b^3 + (((4907981*I)/113872092364800)*d^15*K0^2*M^5*
        Sqrt[Pi/210]*u^15)/b^3 + (((1214923*I)/185042150092800)*d^17*K0^2*M^5*
        Sqrt[Pi/210]*u^15)/b^3 - ((I/11422354944)*d*K1*M^5*Sqrt[Pi/210]*u^15)/
       (b^3*E^u) - (((67*I)/34267064832)*d^3*K1*M^5*Sqrt[Pi/210]*u^15)/
       (b^3*E^u) + (((43*I)/11422354944)*d^7*K1*M^5*Sqrt[Pi/210]*u^15)/
       (b^3*E^u) - ((I/257647104)*d^13*K1*M^5*Sqrt[Pi/210]*u^15)/(b^3*E^u) - 
      ((I/1631764992)*d^15*K1*M^5*Sqrt[Pi/210]*u^15)/(b^3*E^u) - 
      (((20726801*I)/3985523232768000)*d*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 - 
      (((9002949959*I)/51811802025984000)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^15)/
       b^3 + (((937106101*I)/3047753060352000)*d^7*K1^2*M^5*Sqrt[Pi/210]*
        u^15)/b^3 + (((13329827099*I)/51811802025984000)*d^9*K1^2*M^5*
        Sqrt[Pi/210]*u^15)/b^3 - (((14158983997*I)/51811802025984000)*d^11*
        K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 - (((582435803*I)/7401686003712000)*
        d^13*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((278761009*I)/7401686003712000)*d^15*K1^2*M^5*Sqrt[Pi/210]*u^15)/
       b^3 + (((4480897*I)/740168600371200)*d^17*K1^2*M^5*Sqrt[Pi/210]*u^15)/
       b^3 - (((5*I)/4895294976)*d^5*K0*M^5*Sqrt[(5*Pi)/42]*u^15)/(b^3*E^u) + 
      (((25*I)/11422354944)*d^9*K0*M^5*Sqrt[(5*Pi)/42]*u^15)/(b^3*E^u) - 
      ((I/1631764992)*d^11*K0*M^5*Sqrt[(5*Pi)/42]*u^15)/(b^3*E^u) - 
      (((5*I)/4895294976)*d^5*K1*M^5*Sqrt[(5*Pi)/42]*u^15)/(b^3*E^u) + 
      (((25*I)/11422354944)*d^9*K1*M^5*Sqrt[(5*Pi)/42]*u^15)/(b^3*E^u) - 
      ((I/1631764992)*d^11*K1*M^5*Sqrt[(5*Pi)/42]*u^15)/(b^3*E^u) - 
      (((782428807*I)/10362360405196800)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[210]*b^3) - (((4017187679*I)/51811802025984000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[210]*b^3) - (((80783*I)/359804180736000)*d*K0*K1*
        M^5*Sqrt[Pi/210]*u^16)/b^3 - (((1961*I)/461780766720)*d^3*K0*K1*M^5*
        Sqrt[Pi/210]*u^16)/b^3 - (((10004783*I)/431765016883200)*d^5*K0*K1*
        M^5*Sqrt[Pi/210]*u^16)/b^3 - (((12582263*I)/2158825084416000)*d^7*K0*
        K1*M^5*Sqrt[Pi/210]*u^16)/b^3 + (((2061991*I)/42329903616000)*d^9*K0*
        K1*M^5*Sqrt[Pi/210]*u^16)/b^3 + (((587263*I)/26652161536000)*d^11*K0*
        K1*M^5*Sqrt[Pi/210]*u^16)/b^3 - (((118759*I)/4744670515200)*d^13*K0*
        K1*M^5*Sqrt[Pi/210]*u^16)/b^3 - (((3453467*I)/308403583488000)*d^15*
        K0*K1*M^5*Sqrt[Pi/210]*u^16)/b^3 - (((107699*I)/102801194496000)*d^17*
        K0*K1*M^5*Sqrt[Pi/210]*u^16)/b^3 + (((29147*I)/4317650168832000)*d*
        K0^2*M^5*Sqrt[Pi/210]*u^17)/b^3 + (((53*I)/66140474400)*d^5*K0^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 + (((1733*I)/13326080768000)*d^7*K0^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 - (((4068737*I)/2158825084416000)*d^9*K0^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 - (((29369*I)/63494855424000)*d^11*K0^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 + (((13289*I)/15420179174400)*d^13*K0^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 + (((50537*I)/154201791744000)*d^15*K0^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 + (((1181*I)/47446705152000)*d^17*K0^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 + (((86473*I)/12952950506496000)*d*K1^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 + (((640613*I)/809559406656000)*d^5*K1^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 + (((31463*I)/249095202048000)*d^7*K1^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 - (((927919*I)/498190404096000)*d^9*K1^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 - (((5921*I)/13110273792000)*d^11*K1^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 + (((503*I)/591566976000)*d^13*K1^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 + (((21313*I)/66086482176000)*d^15*K1^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 + (((45091*I)/1850421500928000)*d^17*K1^2*M^5*
        Sqrt[Pi/210]*u^17)/b^3 + (((14011*I)/71960836147200)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[210]*b^3) + (((624203*I)/3238237626624000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^17)/(Sqrt[210]*b^3) - 
      (((11*I)/73596309696000)*d*K0*K1*M^5*Sqrt[Pi/210]*u^18)/b^3 - 
      (((11*I)/2830627296000)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^18)/b^3 - 
      (((737*I)/36798154848000)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^18)/b^3 - 
      (((11*I)/1471926193920)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^18)/b^3 + 
      (((407*I)/9199538712000)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^18)/b^3 + 
      (((803*I)/36798154848000)*d^11*K0*K1*M^5*Sqrt[Pi/210]*u^18)/b^3 - 
      (((121*I)/5256879264000)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^18)/b^3 - 
      (((11*I)/1051375852800)*d^15*K0*K1*M^5*Sqrt[Pi/210]*u^18)/b^3 - 
      (((11*I)/10513758528000)*d^17*K0*K1*M^5*Sqrt[Pi/210]*u^18)/b^3)/Pi, 
    ((2546722859069*d*K0*K1*M^5*Sqrt[5/(42*Pi)]*u^3)/(771968436535296*b^3) - 
      (21309*d^15*K0*K1*M^5*Sqrt[105/(2*Pi)]*u^3)/(65526562816*b^3) - 
      (((2641230005*I)/1670927351808)*d*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((51452638403*I)/1670927351808)*d^3*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/
       b^3 - (((31169232649*I)/1670927351808)*d^5*K0^2*M^5*Sqrt[(5*Pi)/42]*
        u^3)/b^3 - (((80273987137*I)/1670927351808)*d^7*K0^2*M^5*
        Sqrt[(5*Pi)/42]*u^3)/b^3 + (((20346375755*I)/556975783936)*d^9*K0^2*
        M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + (((672755939*I)/556975783936)*d^11*
        K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((439026019*I)/1670927351808)*d^13*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((20275*I)/2520252416)*d^15*K0^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((317448193*I)/26108239872)*d*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((616768079*I)/69621972992)*d^3*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((334578149*I)/5496471552)*d^5*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 - 
      (((19695569*I)/2270281728)*d^9*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((57117713*I)/69621972992)*d^11*K1^2*M^5*Sqrt[(5*Pi)/42]*u^3)/b^3 + 
      (((1889*I)/166559744)*d^13*K1^2*M^5*Sqrt[(15*Pi)/14]*u^3)/b^3 + 
      (((14349599*I)/6329270272)*d^7*K1^2*M^5*Sqrt[(105*Pi)/2]*u^3)/b^3 + 
      (((11145*I)/3664314368)*d^15*K1^2*M^5*Sqrt[(105*Pi)/2]*u^3)/b^3 + 
      (44477729713649*d^3*K0*K1*M^5*u^3)/(771968436535296*b^3*Sqrt[210*Pi]) - 
      (30633400763881*d^5*K0*K1*M^5*u^3)/(257322812178432*b^3*Sqrt[210*Pi]) - 
      (1146373526891*d^7*K0*K1*M^5*u^3)/(771968436535296*b^3*Sqrt[210*Pi]) + 
      (946028960213*d^9*K0*K1*M^5*u^3)/(19794062475264*b^3*Sqrt[210*Pi]) - 
      (10958201603*d^11*K0*K1*M^5*u^3)/(5398380675072*b^3*Sqrt[210*Pi]) + 
      (1243553683*d^13*K0*K1*M^5*u^3)/(1799460225024*b^3*Sqrt[210*Pi]) - 
      (1779199*d^15*K0^2*M^5*Sqrt[5/(42*Pi)]*u^4)/(514131492864*b^3) - 
      (4704485*d^15*K1^2*M^5*Sqrt[35/(6*Pi)]*u^4)/(2227903135744*b^3) + 
      (((1260408249839*I)/7797660975104)*d*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - 
      (((28970703357307*I)/23392982925312)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^4)/
       b^3 - (((11700438653513*I)/23392982925312)*d^7*K0*K1*M^5*Sqrt[Pi/210]*
        u^4)/b^3 + (((53548185279773*I)/70178948775936)*d^9*K0*K1*M^5*
        Sqrt[Pi/210]*u^4)/b^3 + (((2394813523559*I)/70178948775936)*d^11*K0*
        K1*M^5*Sqrt[Pi/210]*u^4)/b^3 - (((397061174803*I)/70178948775936)*
        d^13*K0*K1*M^5*Sqrt[Pi/210]*u^4)/b^3 + 
      (((3672477475003*I)/23392982925312)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^4)/
       b^3 + (37102675291441*d^3*K0^2*M^5*u^4)/(1543936873070592*Sqrt[210]*
        b^3*Sqrt[Pi]) + (20421559807788481*d^3*K1^2*M^5*u^4)/
       (486340115017236480*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (((271496521*I)/7797660975104)*d^15*K0*K1*M^5*Sqrt[(15*Pi)/14]*u^4)/
       b^3 + (1595781307847*d*K0^2*M^5*u^4)/(220562410438656*b^3*
        Sqrt[210*Pi]) - (78443882603899*d^5*K0^2*M^5*u^4)/
       (1543936873070592*b^3*Sqrt[210*Pi]) + (12028113973*d^7*K0^2*M^5*u^4)/
       (46785965850624*b^3*Sqrt[210*Pi]) + (1809718899971*d^9*K0^2*M^5*u^4)/
       (90819816062976*b^3*Sqrt[210*Pi]) - (6530742539*d^11*K0^2*M^5*u^4)/
       (6683709407232*b^3*Sqrt[210*Pi]) + (5493992893*d^13*K0^2*M^5*u^4)/
       (15595321950208*b^3*Sqrt[210*Pi]) + (45221056641809*d*K1^2*M^5*u^4)/
       (4631810619211776*b^3*Sqrt[210*Pi]) - 
      (1879429278679217*d^5*K1^2*M^5*u^4)/(25596848158801920*b^3*
        Sqrt[210*Pi]) - (10110517829521643*d^7*K1^2*M^5*u^4)/
       (486340115017236480*b^3*Sqrt[210*Pi]) + 
      (674713330009739*d^9*K1^2*M^5*u^4)/(14737579242946560*b^3*
        Sqrt[210*Pi]) - (5498373636631*d^11*K1^2*M^5*u^4)/
       (1339779931176960*b^3*Sqrt[210*Pi]) + (247306537957*d^13*K1^2*M^5*u^4)/
       (288972142018560*b^3*Sqrt[210*Pi]) + 
      (((1006600516639*I)/15595321950208)*d*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - 
      (((21001281366707*I)/46785965850624)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^5)/
       b^3 - (((8606692153333*I)/46785965850624)*d^7*K0^2*M^5*Sqrt[Pi/210]*
        u^5)/b^3 + (((39245608156253*I)/140357897551872)*d^9*K0^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 + (((1836279006179*I)/140357897551872)*d^11*
        K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 - (((15922002457*I)/7387257765888)*
        d^13*K0^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((593794750671757*I)/2105368463278080)*d*K1^2*M^5*Sqrt[Pi/210]*u^5)/
       b^3 - (((3501699829767263*I)/2105368463278080)*d^5*K1^2*M^5*
        Sqrt[Pi/210]*u^5)/b^3 - (((683714931065911*I)/2105368463278080)*d^7*
        K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + (((25358708594491*I)/30512586424320)*
        d^9*K1^2*M^5*Sqrt[Pi/210]*u^5)/b^3 + 
      (((1517291204939*I)/46785965850624)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^5)/
       b^3 - (((15974989553*I)/2615364550656)*d^13*K1^2*M^5*Sqrt[Pi/210]*u^5)/
       b^3 + (((53985328589*I)/140357897551872)*d^15*K1^2*M^5*Sqrt[Pi/210]*
        u^5)/b^3 + (((865840108733*I)/15595321950208)*d^3*K0^2*M^5*
        Sqrt[(5*Pi)/42]*u^5)/b^3 + (((496486703*I)/15595321950208)*d^15*K0^2*
        M^5*Sqrt[(5*Pi)/42]*u^5)/b^3 + (((162331009052783*I)/191397133025280)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[210]*b^3) + 
      (142046642048089*d*K0*K1*M^5*u^5)/(19850616939479040*b^3*
        Sqrt[210*Pi]) + (36289643442527*d^3*K0*K1*M^5*u^5)/
       (1762101866004480*b^3*Sqrt[210*Pi]) - 
      (1014772622815687*d^5*K0*K1*M^5*u^5)/(19072161373224960*b^3*
        Sqrt[210*Pi]) + (16280281465957*d^7*K0*K1*M^5*u^5)/
       (1243836611297280*b^3*Sqrt[210*Pi]) + 
      (5213726672894933*d^9*K0*K1*M^5*u^5)/(324226743344824320*b^3*
        Sqrt[210*Pi]) - (1777438159559*d^11*K0*K1*M^5*u^5)/
       (387831032709120*b^3*Sqrt[210*Pi]) + 
      (1860789577043*d^13*K0*K1*M^5*u^5)/(1965010565726208*b^3*
        Sqrt[210*Pi]) - (2825280571*d^15*K0*K1*M^5*u^5)/
       (36936288829440*b^3*Sqrt[210*Pi]) + 
      (((122929907108623*I)/526342115819520)*d*K0*K1*M^5*Sqrt[Pi/210]*u^6)/
       b^3 + (((348894433093417*I)/526342115819520)*d^3*K0*K1*M^5*
        Sqrt[Pi/210]*u^6)/b^3 - (((53751051490949*I)/40487855063040)*d^5*K0*
        K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + (((115153908439127*I)/175447371939840)*
        d^9*K0*K1*M^5*Sqrt[Pi/210]*u^6)/b^3 + 
      (((332147954143*I)/11696491462656)*d^11*K0*K1*M^5*Sqrt[Pi/210]*u^6)/
       b^3 + (((11094301469*I)/35089474387968)*d^15*K0*K1*M^5*Sqrt[Pi/210]*
        u^6)/b^3 - (((109410415307*I)/105268423163904)*d^13*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^6)/b^3 - (((2671432820671*I)/75191730831360)*d^7*K0*
        K1*M^5*Sqrt[(7*Pi)/30]*u^6)/b^3 - (39147301149167*d^3*K0^2*M^5*u^6)/
       (28608242059837440*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (340331956122231329*d^3*K1^2*M^5*u^6)/(7295101725258547200*Sqrt[210]*
        b^3*Sqrt[Pi]) + (43972698083789*d*K0^2*M^5*u^6)/
       (34738579644088320*b^3*Sqrt[210*Pi]) - 
      (70945250671843*d^5*K0^2*M^5*u^6)/(17369289822044160*b^3*
        Sqrt[210*Pi]) + (3114785160007267*d^7*K0^2*M^5*u^6)/
       (486340115017236480*b^3*Sqrt[210*Pi]) - 
      (11154665881607*d^9*K0^2*M^5*u^6)/(9006298426245120*b^3*Sqrt[210*Pi]) - 
      (5741349103859*d^11*K0^2*M^5*u^6)/(4912526414315520*b^3*Sqrt[210*Pi]) + 
      (1106035951*d^13*K0^2*M^5*u^6)/(5339702624256*b^3*Sqrt[210*Pi]) - 
      (12155887967*d^15*K0^2*M^5*u^6)/(701789487759360*b^3*Sqrt[210*Pi]) + 
      (8279135676263*d*K1^2*M^5*u^6)/(3300951006904320*b^3*Sqrt[210*Pi]) + 
      (8729585384010989*d^5*K1^2*M^5*u^6)/(227971928914329600*b^3*
        Sqrt[210*Pi]) + (122334189618216487*d^7*K1^2*M^5*u^6)/
       (2431700575086182400*b^3*Sqrt[210*Pi]) - 
      (9930122004104683*d^9*K1^2*M^5*u^6)/(243170057508618240*b^3*
        Sqrt[210*Pi]) - (188057276997547*d^11*K1^2*M^5*u^6)/
       (44212737728839680*b^3*Sqrt[210*Pi]) + 
      (2494673100937*d^13*K1^2*M^5*u^6)/(3684394810736640*b^3*Sqrt[210*Pi]) - 
      (18503710097*d^15*K1^2*M^5*u^6)/(421073692655616*b^3*Sqrt[210*Pi]) + 
      (((677430796571*I)/16448191119360)*d*K0^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((7415555991593*I)/32896382238720)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 - (((190924769249*I)/5060981882880)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 + (((24820826831*I)/228447098880)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 + (((22451304517*I)/4386184298496)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 - (((6194214601*I)/6579276447744)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 + (((247969411*I)/4386184298496)*d^15*K0^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 + (((616517767667*I)/10121963765760)*d*K1^2*M^5*Sqrt[Pi/210]*u^7)/
       b^3 - (((6187783395139*I)/18797932707840)*d^5*K1^2*M^5*Sqrt[Pi/210]*
        u^7)/b^3 - (((1098930789389*I)/26317105790976)*d^7*K1^2*M^5*
        Sqrt[Pi/210]*u^7)/b^3 + (((19797074632213*I)/131585528954880)*d^9*
        K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + (((188034917501*I)/26317105790976)*
        d^11*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 - 
      (((35990079659*I)/26317105790976)*d^13*K1^2*M^5*Sqrt[Pi/210]*u^7)/b^3 + 
      (((21064249*I)/1253195513856)*d^15*K1^2*M^5*Sqrt[(5*Pi)/42]*u^7)/b^3 + 
      (((7176465706901*I)/65792764477440)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[210]*b^3) + (((20226049181099*I)/131585528954880)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[210]*b^3) - (5254949049587*d*K0*K1*M^5*u^7)/
       (9911822996275200*b^3*Sqrt[210*Pi]) - 
      (769712511193499*d^3*K0*K1*M^5*u^7)/(23997045148876800*b^3*
        Sqrt[210*Pi]) + (9806402397353*d^5*K0*K1*M^5*u^7)/
       (352897722777600*b^3*Sqrt[210*Pi]) + (785947913011*d^7*K0*K1*M^5*u^7)/
       (19648517898240*b^3*Sqrt[210*Pi]) - (127772371375861*d^9*K0*K1*M^5*
        u^7)/(3999507524812800*b^3*Sqrt[210*Pi]) - 
      (51612964013123*d^11*K0*K1*M^5*u^7)/(13816480540262400*b^3*
        Sqrt[210*Pi]) + (61333770923*d^13*K0*K1*M^5*u^7)/
       (115137337835520*b^3*Sqrt[210*Pi]) - (4366936051*d^15*K0*K1*M^5*u^7)/
       (131585528954880*b^3*Sqrt[210*Pi]) + 
      (((505237374799*I)/7310307164160)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((20978067709*I)/140582830080)*d^5*K0*K1*M^5*Sqrt[Pi/210]*u^8)/b^3 - 
      (((244547814527*I)/13158552895488)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^8)/
       b^3 + (((2231438058571*I)/32896382238720)*d^9*K0*K1*M^5*Sqrt[Pi/210]*
        u^8)/b^3 + (((2753950061*I)/774032523264)*d^11*K0*K1*M^5*Sqrt[Pi/210]*
        u^8)/b^3 + (((204440909*I)/4386184298496)*d^15*K0*K1*M^5*Sqrt[Pi/210]*
        u^8)/b^3 - (((26559937*I)/182757679104)*d^13*K0*K1*M^5*
        Sqrt[(5*Pi)/42]*u^8)/b^3 + (((569300491*I)/142408581120)*d*K0*K1*M^5*
        Sqrt[(7*Pi)/30]*u^8)/b^3 - (108231318645823*d^3*K0^2*M^5*u^8)/
       (32567418416332800*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (631943625746557*d^3*K1^2*M^5*u^8)/(455943857828659200*Sqrt[210]*b^3*
        Sqrt[Pi]) - (1433650333370159*d*K0^2*M^5*u^8)/
       (1823775431314636800*b^3*Sqrt[210*Pi]) + 
      (4053079312910599*d^5*K0^2*M^5*u^8)/(1823775431314636800*b^3*
        Sqrt[210*Pi]) + (350589474742127*d^7*K0^2*M^5*u^8)/
       (43423224555110400*b^3*Sqrt[210*Pi]) - 
      (1114607975316697*d^9*K0^2*M^5*u^8)/(202641714590515200*b^3*
        Sqrt[210*Pi]) - (10816693808549*d^11*K0^2*M^5*u^8)/
       (13816480540262400*b^3*Sqrt[210*Pi]) + 
      (377514295687*d^13*K0^2*M^5*u^8)/(3684394810736640*b^3*Sqrt[210*Pi]) - 
      (82230503*d^15*K0^2*M^5*u^8)/(13851108311040*b^3*Sqrt[210*Pi]) - 
      (3353448851033447*d*K1^2*M^5*u^8)/(607925143771545600*b^3*
        Sqrt[210*Pi]) + (4824457138881637*d^5*K1^2*M^5*u^8)/
       (1823775431314636800*b^3*Sqrt[210*Pi]) + 
      (10543746714854579*d^7*K1^2*M^5*u^8)/(911887715657318400*b^3*
        Sqrt[210*Pi]) - (5402591440193113*d^9*K1^2*M^5*u^8)/
       (607925143771545600*b^3*Sqrt[210*Pi]) - 
      (113995831637*d^11*K1^2*M^5*u^8)/(85286916915200*b^3*Sqrt[210*Pi]) + 
      (570133595413*d^13*K1^2*M^5*u^8)/(3684394810736640*b^3*Sqrt[210*Pi]) - 
      (332580167*d^15*K1^2*M^5*u^8)/(37595865415680*b^3*Sqrt[210*Pi]) + 
      (((3196661981*I)/1495290101760)*d*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((11911550081*I)/996860067840)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((2971856929*I)/1879793270784)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((1120638671*I)/205602388992)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((4130667017*I)/13158552895488)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((515201497*I)/6579276447744)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((1862417*I)/337398792192)*d^15*K0^2*M^5*Sqrt[Pi/210]*u^9)/b^3 + 
      (((64830306823*I)/27413651865600)*d*K1^2*M^5*Sqrt[Pi/210]*u^9)/b^3 - 
      (((2165424503293*I)/164481911193600)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^9)/
       b^3 - (((54617800157*I)/46994831769600)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^9)/
       b^3 + (((6731405287*I)/1174870794240)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^9)/
       b^3 + (((290939023*I)/1044329594880)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^9)/
       b^3 - (((215805091*I)/2193092149248)*d^13*K1^2*M^5*Sqrt[Pi/210]*u^9)/
       b^3 + (((31893553*I)/4386184298496)*d^15*K1^2*M^5*Sqrt[Pi/210]*u^9)/
       b^3 + (((1623616037*I)/284817162240)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[210]*b^3) + (((94702352399*I)/15664943923200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[210]*b^3) - (688250554073*d*K0*K1*M^5*u^9)/
       (162546829885440*b^3*Sqrt[210*Pi]) + 
      (29645590323589*d^3*K0*K1*M^5*u^9)/(5181180202598400*b^3*
        Sqrt[210*Pi]) - (187030921491649*d^5*K0*K1*M^5*u^9)/
       (41449441620787200*b^3*Sqrt[210*Pi]) + 
      (33480573419231*d^7*K0*K1*M^5*u^9)/(4144944162078720*b^3*
        Sqrt[210*Pi]) - (309908056943*d^9*K0*K1*M^5*u^9)/
       (73103071641600*b^3*Sqrt[210*Pi]) - (3158928767671*d^11*K0*K1*M^5*u^9)/
       (3454120135065600*b^3*Sqrt[210*Pi]) + (4288376291*d^13*K0*K1*M^5*u^9)/
       (40047769681920*b^3*Sqrt[210*Pi]) - (395396767*d^15*K0*K1*M^5*u^9)/
       (65792764477440*b^3*Sqrt[210*Pi]) + 
      (2227837*d^15*K0^2*M^5*Sqrt[5/(42*Pi)]*u^10)/(1462061432832*b^3) + 
      (729139975349*d^5*K1^2*M^5*Sqrt[5/(42*Pi)]*u^10)/
       (4973932994494464*b^3) + (((2545482673*I)/25970828083200)*d*K0*K1*M^5*
        Sqrt[Pi/210]*u^10)/b^3 + (((31058819479*I)/32896382238720)*d^3*K0*K1*
        M^5*Sqrt[Pi/210]*u^10)/b^3 - (((300786768487*I)/164481911193600)*d^5*
        K0*K1*M^5*Sqrt[Pi/210]*u^10)/b^3 + (((62287191683*I)/164481911193600)*
        d^7*K0*K1*M^5*Sqrt[Pi/210]*u^10)/b^3 + 
      (((43711459837*I)/98689146716160)*d^9*K0*K1*M^5*Sqrt[Pi/210]*u^10)/
       b^3 - (((1374748649*I)/98689146716160)*d^11*K0*K1*M^5*Sqrt[Pi/210]*
        u^10)/b^3 - (((456485303*I)/19737829343232)*d^13*K0*K1*M^5*
        Sqrt[Pi/210]*u^10)/b^3 + (((4359307*I)/2193092149248)*d^15*K0*K1*M^5*
        Sqrt[Pi/210]*u^10)/b^3 - (11975820463*d^3*K0^2*M^5*u^10)/
       (27091138314240*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (57438288249889*d^3*K1^2*M^5*u^10)/(62174162431180800*Sqrt[210]*b^3*
        Sqrt[Pi]) + (2194901906189*d*K0^2*M^5*u^10)/(20724720810393600*b^3*
        Sqrt[210*Pi]) + (18548922761*d^5*K0^2*M^5*u^10)/
       (628021842739200*b^3*Sqrt[210*Pi]) + (1132304998751*d^7*K0^2*M^5*u^10)/
       (1884065528217600*b^3*Sqrt[210*Pi]) - (499652807347*d^9*K0^2*M^5*u^10)/
       (6908240270131200*b^3*Sqrt[210*Pi]) - (58269654173*d^11*K0^2*M^5*u^10)/
       (300358272614400*b^3*Sqrt[210*Pi]) - (608396771*d^13*K0^2*M^5*u^10)/
       (17057383383040*b^3*Sqrt[210*Pi]) + (25917161644639*d*K1^2*M^5*u^10)/
       (124348324862361600*b^3*Sqrt[210*Pi]) + 
      (48926095649*d^7*K1^2*M^5*u^10)/(159420929310720*b^3*Sqrt[210*Pi]) - 
      (112710016667*d^9*K1^2*M^5*u^10)/(657927644774400*b^3*Sqrt[210*Pi]) - 
      (965426644801*d^11*K1^2*M^5*u^10)/(6908240270131200*b^3*Sqrt[210*Pi]) - 
      (41347485973*d^13*K1^2*M^5*u^10)/(2763296108052480*b^3*Sqrt[210*Pi]) + 
      (25803301*d^15*K1^2*M^5*u^10)/(16448191119360*b^3*Sqrt[210*Pi]) - 
      (((21926503069*I)/164481911193600)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^11)/
       b^3 + (((12652896853*I)/41120477798400)*d^7*K0^2*M^5*Sqrt[Pi/210]*
        u^11)/b^3 + (((3465645797*I)/98689146716160)*d^9*K0^2*M^5*
        Sqrt[Pi/210]*u^11)/b^3 - (((6492013793*I)/49344573358080)*d^11*K0^2*
        M^5*Sqrt[Pi/210]*u^11)/b^3 - (((286172507*I)/18275767910400)*d*K1^2*
        M^5*Sqrt[Pi/210]*u^11)/b^3 - (((70431793343*I)/493445733580800)*d^5*
        K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + (((11288752129*I)/61680716697600)*
        d^7*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 + 
      (((575798429*I)/10965460746240)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((257423917*I)/3289638223872)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((380991433*I)/19737829343232)*d^13*K1^2*M^5*Sqrt[Pi/210]*u^11)/b^3 - 
      (((456791*I)/105549889536)*d^13*K0^2*M^5*Sqrt[(5*Pi)/42]*u^11)/b^3 + 
      (((13901*I)/16125677568)*d^15*K0^2*M^5*Sqrt[(5*Pi)/42]*u^11)/b^3 + 
      (((7169*I)/16503201792)*d^15*K1^2*M^5*Sqrt[(5*Pi)/42]*u^11)/b^3 - 
      (((190985567*I)/4837703270400)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[210]*b^3) + (((900411257*I)/49344573358080)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[210]*b^3) - (((100189*I)/165864112128)*d*K0^2*
        M^5*Sqrt[(35*Pi)/6]*u^11)/b^3 + (20230269073237*d*K0*K1*M^5*u^11)/
       (103623604051968000*b^3*Sqrt[210*Pi]) - 
      (1004170584143*d^3*K0*K1*M^5*u^11)/(1151373378355200*b^3*
        Sqrt[210*Pi]) + (3956578895723*d^5*K0*K1*M^5*u^11)/
       (3140109213696000*b^3*Sqrt[210*Pi]) - 
      (13656801855449*d^7*K0*K1*M^5*u^11)/(25905901012992000*b^3*
        Sqrt[210*Pi]) - (4211256606593*d^9*K0*K1*M^5*u^11)/
       (20724720810393600*b^3*Sqrt[210*Pi]) + 
      (1263976988201*d^11*K0*K1*M^5*u^11)/(10362360405196800*b^3*
        Sqrt[210*Pi]) + (56038042031*d^13*K0*K1*M^5*u^11)/
       (1381648054026240*b^3*Sqrt[210*Pi]) - (26890351*d^15*K0*K1*M^5*u^11)/
       (1762306191360*b^3*Sqrt[210*Pi]) + (((65776393*I)/5874353971200)*d*K0*
        K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + (((14069417*I)/117487079424)*d^3*K0*
        K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - (((134392637*I)/7256554905600)*d^5*K0*
        K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - (((2701789187*I)/10280119449600)*d^7*
        K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + (((45266267*I)/1174870794240)*d^9*
        K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + (((157016809*I)/1370682593280)*
        d^11*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 + 
      (((11235941*I)/4934457335808)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - 
      (((1533541*I)/308403583488)*d^15*K0*K1*M^5*Sqrt[Pi/210]*u^12)/b^3 - 
      (322481535959*d^3*K0^2*M^5*u^12)/(2826098292326400*Sqrt[210]*b^3*
        Sqrt[Pi]) - (1187335837943*d^3*K1^2*M^5*u^12)/
       (11956569698304000*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (544841204339*d*K0^2*M^5*u^12)/(44410116022272000*b^3*Sqrt[210*Pi]) + 
      (1781464499*d^5*K0^2*M^5*u^12)/(9238634496000*b^3*Sqrt[210*Pi]) - 
      (346225339847*d^7*K0^2*M^5*u^12)/(4317650168832000*b^3*Sqrt[210*Pi]) - 
      (200332887691*d^9*K0^2*M^5*u^12)/(20724720810393600*b^3*Sqrt[210*Pi]) - 
      (103368546587*d^11*K0^2*M^5*u^12)/(10362360405196800*b^3*
        Sqrt[210*Pi]) + (260500619*d^13*K0^2*M^5*u^12)/
       (60071654522880*b^3*Sqrt[210*Pi]) + (13079039*d^15*K0^2*M^5*u^12)/
       (2902621962240*b^3*Sqrt[210*Pi]) + (3329623799003*d*K1^2*M^5*u^12)/
       (310870812155904000*b^3*Sqrt[210*Pi]) + 
      (50589438233357*d^5*K1^2*M^5*u^12)/(310870812155904000*b^3*
        Sqrt[210*Pi]) - (444162082619*d^7*K1^2*M^5*u^12)/
       (6476475253248000*b^3*Sqrt[210*Pi]) + (31388593259*d^9*K1^2*M^5*u^12)/
       (20724720810393600*b^3*Sqrt[210*Pi]) - (430375427*d^11*K1^2*M^5*u^12)/
       (34656723763200*b^3*Sqrt[210*Pi]) + (212343347*d^13*K1^2*M^5*u^12)/
       (118426976059392*b^3*Sqrt[210*Pi]) + (15926221*d^15*K1^2*M^5*u^12)/
       (4485870305280*b^3*Sqrt[210*Pi]) - (((405659*I)/2202882739200)*d*K0^2*
        M^5*Sqrt[Pi/210]*u^13)/b^3 + (((27956689*I)/20560238899200)*d^5*K0^2*
        M^5*Sqrt[Pi/210]*u^13)/b^3 + (((1384153261*I)/123361433395200)*d^7*
        K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - (((6413599*I)/881153095680)*d^9*
        K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - (((12296203*I)/1897868206080)*d^11*
        K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + (((9128291*I)/2467228667904)*d^13*
        K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + (((618941*I)/704922476544)*d^15*
        K0^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - (((13424779*I)/61680716697600)*d*
        K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + (((2374369*I)/15420179174400)*d^5*
        K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 - (((3948149*I)/822409555968)*d^9*
        K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + (((312101*I)/112146757632)*d^13*
        K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + (((176633*I)/234974158848)*d^15*
        K1^2*M^5*Sqrt[Pi/210]*u^13)/b^3 + (((1299213*I)/304596131840)*d^7*
        K1^2*M^5*Sqrt[(3*Pi)/70]*u^13)/b^3 - 
      (((129797*I)/86569426944)*d^11*K1^2*M^5*Sqrt[(5*Pi)/42]*u^13)/b^3 - 
      (((396748661*I)/123361433395200)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[210]*b^3) - (((21291593*I)/5363540582400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[210]*b^3) - (4021862081*d*K0*K1*M^5*u^13)/
       (1363468474368000*b^3*Sqrt[210*Pi]) + (93766840543*d^3*K0*K1*M^5*u^13)/
       (3238237626624000*b^3*Sqrt[210*Pi]) - 
      (218945385383*d^5*K0*K1*M^5*u^13)/(3700843001856000*b^3*Sqrt[210*Pi]) + 
      (271394243663*d^7*K0*K1*M^5*u^13)/(12952950506496000*b^3*
        Sqrt[210*Pi]) + (128779610767*d^9*K0*K1*M^5*u^13)/
       (5181180202598400*b^3*Sqrt[210*Pi]) - (2178232631*d^11*K0*K1*M^5*u^13)/
       (431765016883200*b^3*Sqrt[210*Pi]) - (5770895839*d^13*K0*K1*M^5*u^13)/
       (1036236040519680*b^3*Sqrt[210*Pi]) - (240701*d^15*K0*K1*M^5*u^13)/
       (118049218560*b^3*Sqrt[210*Pi]) + (3433*d*K1^2*M^5*Sqrt[5/(42*Pi)]*
        u^14)/(7326921498624*b^3) - (((115433*I)/1623176755200)*d*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 - (((48411949*I)/30840358348800)*d^3*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 - (((79166891*I)/30840358348800)*d^5*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 + (((496901*I)/148987238400)*d^7*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 + (((629753*I)/120942581760)*d^9*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 - (((1466299*I)/685341296640)*d^11*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 - (((1279*I)/662165504)*d^13*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 - (((324823*I)/1233614333952)*d^15*K0*K1*M^5*
        Sqrt[Pi/210]*u^14)/b^3 + (2715153743*d^3*K0^2*M^5*u^14)/
       (4317650168832000*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (8348607749*d^3*K1^2*M^5*u^14)/(12952950506496000*Sqrt[210]*b^3*
        Sqrt[Pi]) - (147263*d*K0^2*M^5*u^14)/(908596416000*b^3*
        Sqrt[210*Pi]) - (5947415827*d^5*K0^2*M^5*u^14)/
       (6476475253248000*b^3*Sqrt[210*Pi]) + (28225559123*d^7*K0^2*M^5*u^14)/
       (12952950506496000*b^3*Sqrt[210*Pi]) - (1618401053*d^9*K0^2*M^5*u^14)/
       (647647525324800*b^3*Sqrt[210*Pi]) + (269012903*d^11*K0^2*M^5*u^14)/
       (2590590101299200*b^3*Sqrt[210*Pi]) + (657851*d^13*K0^2*M^5*u^14)/
       (1251492802560*b^3*Sqrt[210*Pi]) + (318163*d^15*K0^2*M^5*u^14)/
       (2242935152640*b^3*Sqrt[210*Pi]) - (15132546071*d*K1^2*M^5*u^14)/
       (90670653545472000*b^3*Sqrt[210*Pi]) - (582564067*d^5*K1^2*M^5*u^14)/
       (588770477568000*b^3*Sqrt[210*Pi]) + (28939105603*d^7*K1^2*M^5*u^14)/
       (12952950506496000*b^3*Sqrt[210*Pi]) - (22434551*d^9*K1^2*M^5*u^14)/
       (8995104518400*b^3*Sqrt[210*Pi]) + (40422887*d^11*K1^2*M^5*u^14)/
       (287843344588800*b^3*Sqrt[210*Pi]) + (1864727*d^13*K1^2*M^5*u^14)/
       (3754478407680*b^3*Sqrt[210*Pi]) + (3263921*d^15*K1^2*M^5*u^14)/
       (24672286679040*b^3*Sqrt[210*Pi]) - (57923*d*K0*K1*M^5*Sqrt[5/(42*Pi)]*
        u^15)/(165150118957824*b^3) - (d^15*K0*K1*M^5*Sqrt[5/(42*Pi)]*u^15)/
       (257647104*b^3) + ((I/237965728)*d*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((131*I)/815882496)*d^5*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 - 
      (((41281*I)/220288273920)*d^7*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 - 
      (((101047*I)/385504479360)*d^9*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((23591*I)/220288273920)*d^11*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((83*I)/815882496)*d^13*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((43*I)/3807451648)*d^15*K0^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((71*I)/17133532416)*d*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((577*I)/3671471232)*d^5*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 - 
      (((285097*I)/1542017917440)*d^7*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 - 
      (((127*I)/498389760)*d^9*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((23141*I)/220288273920)*d^11*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      (((373*I)/34267064832)*d^15*K1^2*M^5*Sqrt[Pi/210]*u^15)/b^3 + 
      ((I/70605216)*d^13*K1^2*M^5*Sqrt[(7*Pi)/30]*u^15)/b^3 + 
      (((33221*I)/514005972480)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[210]*b^3) + 
      (((32551*I)/514005972480)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[210]*b^3) - 
      (2097533*d*K0*K1*M^5*u^15)/(660600475831296*b^3*Sqrt[210*Pi]) + 
      (315103*d^3*K0*K1*M^5*u^15)/(10119492583200*b^3*Sqrt[210*Pi]) - 
      (15333587*d^5*K0*K1*M^5*u^15)/(107941254220800*b^3*Sqrt[210*Pi]) + 
      (765749*d^7*K0*K1*M^5*u^15)/(7039647014400*b^3*Sqrt[210*Pi]) + 
      (99109*d^9*K0*K1*M^5*u^15)/(8303173401600*b^3*Sqrt[210*Pi]) + 
      (234749*d^11*K0*K1*M^5*u^15)/(3238237626624*b^3*Sqrt[210*Pi]) - 
      (1251121*d^13*K0*K1*M^5*u^15)/(21588250844160*b^3*Sqrt[210*Pi]) + 
      (127*d^7*K0^2*M^5*Sqrt[5/(42*Pi)]*u^16)/(1850421500928*b^3) + 
      (127*d^7*K1^2*M^5*Sqrt[5/(42*Pi)]*u^16)/(1850421500928*b^3) - 
      (307*d^11*K0^2*M^5*Sqrt[7/(30*Pi)]*u^16)/(220288273920*b^3) + 
      (d^15*K0^2*M^5*Sqrt[7/(30*Pi)]*u^16)/(24476474880*b^3) + 
      (d^15*K1^2*M^5*Sqrt[7/(30*Pi)]*u^16)/(24476474880*b^3) - 
      ((I/8566766208)*d*K0*K1*M^5*Sqrt[Pi/210]*u^16)/b^3 - 
      (((67*I)/25700298624)*d^3*K0*K1*M^5*Sqrt[Pi/210]*u^16)/b^3 + 
      (((43*I)/8566766208)*d^7*K0*K1*M^5*Sqrt[Pi/210]*u^16)/b^3 - 
      ((I/193235328)*d^13*K0*K1*M^5*Sqrt[Pi/210]*u^16)/b^3 - 
      ((I/1223823744)*d^15*K0*K1*M^5*Sqrt[Pi/210]*u^16)/b^3 - 
      (((5*I)/3671471232)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^16)/b^3 + 
      (((25*I)/8566766208)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^16)/b^3 - 
      ((I/1223823744)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/42]*u^16)/b^3 + 
      (673*d^3*K0^2*M^5*u^16)/(2943852387840*Sqrt[210]*b^3*Sqrt[Pi]) + 
      (673*d^3*K1^2*M^5*u^16)/(2943852387840*Sqrt[210]*b^3*Sqrt[Pi]) - 
      (103*d*K0^2*M^5*u^16)/(4626053752320*b^3*Sqrt[210*Pi]) - 
      (601*d^5*K0^2*M^5*u^16)/(2490952020480*b^3*Sqrt[210*Pi]) + 
      (22783*d^7*K0^2*M^5*u^16)/(21588250844160*b^3*Sqrt[210*Pi]) - 
      (467*d^9*K0^2*M^5*u^16)/(201132771840*b^3*Sqrt[210*Pi]) + 
      (151*d^11*K0^2*M^5*u^16)/(14456417976*b^3*Sqrt[210*Pi]) - 
      (d^13*K0^2*M^5*u^16)/(57111774720*b^3*Sqrt[210*Pi]) - 
      (103*d*K1^2*M^5*u^16)/(4626053752320*b^3*Sqrt[210*Pi]) - 
      (601*d^5*K1^2*M^5*u^16)/(2490952020480*b^3*Sqrt[210*Pi]) + 
      (22783*d^7*K1^2*M^5*u^16)/(21588250844160*b^3*Sqrt[210*Pi]) - 
      (467*d^9*K1^2*M^5*u^16)/(201132771840*b^3*Sqrt[210*Pi]) + 
      (3191*d^11*K1^2*M^5*u^16)/(4626053752320*b^3*Sqrt[210*Pi]) - 
      (d^13*K1^2*M^5*u^16)/(57111774720*b^3*Sqrt[210*Pi]))/Pi}, 1, 13, 1]}, 
 3, 5, 1]


==> anc/spectrum_7_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((-3*I)/9152)*d^3*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 - 
      (((29*I)/13728)*d^5*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 - 
      ((I/3432)*d*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 + 
      ((I/3432)*d^3*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 + 
      ((I/858)*d^5*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 - 
      ((I/3432)*d^7*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 + 
      (((3*I)/4576)*d*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 + 
      ((I/4576)*d^7*K0^2*M^4*Sqrt[35/(2*Pi)]*u^2)/b^2 + 
      ((I/9152)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      ((I/6864)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      ((I/1144)*d*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      ((I/1144)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((3*I)/1144)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((17*I)/54912)*d^3*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^3)/b^2 + 
      (((323*I)/27456)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((283*I)/54912)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((257*I)/9152)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + 
      (((547*I)/27456)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      ((I/18304)*d^3*K0^2*M^4*Sqrt[5/(14*Pi)]*u^4)/b^2 - 
      (((7*I)/6336)*d^5*K0^2*M^4*Sqrt[7/(10*Pi)]*u^4)/b^2 + 
      (((49*I)/54912)*d^7*K0^2*M^4*Sqrt[7/(10*Pi)]*u^4)/b^2 + 
      (((397*I)/164736)*d^7*K1^2*M^4*Sqrt[7/(10*Pi)]*u^4)/b^2 + 
      (((179*I)/54912)*d*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((19*I)/12672)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((527*I)/54912)*d*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((383*I)/164736)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((3977*I)/164736)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((29*I)/41184)*d*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^5)/b^2 - 
      (((89*I)/41184)*d^5*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^5)/b^2 + 
      (((23*I)/20592)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) - 
      (((17*I)/13728)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) - 
      ((I/1872)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) + 
      (((149*I)/13728)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) + 
      ((I/20592)*d*K0^2*M^4*Sqrt[5/(14*Pi)]*u^6)/b^2 + 
      ((I/20592)*d^3*K0^2*M^4*Sqrt[5/(14*Pi)]*u^6)/b^2 - 
      (((5*I)/20592)*d^5*K0^2*M^4*Sqrt[5/(14*Pi)]*u^6)/b^2 + 
      ((I/6864)*d^7*K0^2*M^4*Sqrt[5/(14*Pi)]*u^6)/b^2 + 
      ((I/20592)*d*K1^2*M^4*Sqrt[5/(14*Pi)]*u^6)/b^2 + 
      ((I/20592)*d^3*K1^2*M^4*Sqrt[5/(14*Pi)]*u^6)/b^2 - 
      (((5*I)/20592)*d^5*K1^2*M^4*Sqrt[5/(14*Pi)]*u^6)/b^2 + 
      ((I/6864)*d^7*K1^2*M^4*Sqrt[5/(14*Pi)]*u^6)/b^2 + 
      ((I/1584)*d*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      ((I/1584)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      ((I/1584)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      ((I/1584)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((17*I)/20592)*d*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((17*I)/20592)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((17*I)/20592)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((17*I)/20592)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      ((I/2574)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[70*Pi]) - 
      ((I/2574)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[70*Pi]) - 
      ((I/2574)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[70*Pi]) + 
      ((I/2574)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[70*Pi]))/Pi, 0, 
    ((((-3559*I)/21237216)*d^3*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 - 
      (((144871*I)/21237216)*d^7*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 - 
      (((4171*I)/1633632)*d*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 - 
      (((59*I)/68068)*d^7*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 - 
      (((453*I)/155584)*d*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 + 
      (((331*I)/38896)*d^5*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 - 
      (((71*I)/155584)*d^9*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 + 
      (((49*I)/6864)*d^5*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 - 
      (((9*I)/4576)*d^9*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 + 
      (((149*I)/5309304)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((11423*I)/10618608)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      ((I/7854)*d*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((43*I)/3432)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((2633*I)/408408)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((553013095*I)/11213250048)*d^5*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^3)/b^2 - 
      (((5849663*I)/1019386368)*d^9*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^3)/b^2 - 
      (((87181*I)/4667520)*d^7*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^3)/b^2 - 
      (((383837*I)/4667520)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((105181*I)/4667520)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + 
      (((956387573*I)/56066250240)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + 
      (((2868527*I)/5096931840)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((5921*I)/27181440)*d^3*K1^2*M^4*Sqrt[7/(10*Pi)]*u^4)/b^2 - 
      (((222127*I)/9335040)*d*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((97571*I)/9335040)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((259863*I)/3111680)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((377957*I)/9335040)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((40967*I)/4667520)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((3438671*I)/56010240)*d*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((102013*I)/4443120)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((5885743*I)/28005120)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((83443*I)/823680)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((429101*I)/18670080)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((3499549*I)/1747519488)*d^9*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^5)/b^2 - 
      (((528221*I)/14002560)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) - 
      (((282187*I)/9335040)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) + 
      (((4341191*I)/28005120)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) - 
      (((638977*I)/9335040)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) - 
      (((40147969*I)/8737597440)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) + 
      (((347635*I)/88994048)*d^5*K1^2*M^4*Sqrt[5/(14*Pi)]*u^6)/b^2 - 
      (((3287*I)/7001280)*d^9*K0^2*M^4*Sqrt[7/(10*Pi)]*u^6)/b^2 - 
      (((104617*I)/28005120)*d*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((229861*I)/28005120)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((227179*I)/9335040)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((255023*I)/28005120)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((210179*I)/28005120)*d*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((163157*I)/28005120)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((145361*I)/14723280)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((316751*I)/28005120)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((3923*I)/823680)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((2971*I)/7351344)*d^7*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^7)/b^2 - 
      (((107*I)/388960)*d*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^7)/b^2 + 
      (((797*I)/437580)*d^5*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^7)/b^2 - 
      (((8339*I)/1750320)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[70*Pi]) - 
      (((27259*I)/18378360)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[70*Pi]) - 
      (((8947*I)/3500640)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[70*Pi]) + 
      (((163*I)/1166880)*d^5*K0^2*M^4*Sqrt[7/(10*Pi)]*u^8)/b^2 + 
      (((589*I)/3500640)*d^5*K1^2*M^4*Sqrt[7/(10*Pi)]*u^8)/b^2 - 
      (((149*I)/1400256)*d*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((83*I)/175032)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((47*I)/437580)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((2029*I)/7001280)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((13*I)/107712)*d*K1^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((103*I)/175032)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((47*I)/437580)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((281*I)/777920)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      ((I/175032)*d*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^9)/b^2 - 
      ((I/21879)*d^3*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^9)/b^2 - 
      (((5*I)/175032)*d^9*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^9)/b^2 + 
      ((I/87516)*d^5*K0*K1*M^4*Sqrt[35/(2*Pi)]*u^9)/b^2)/Pi, 0, 
    ((((1946393681*I)/381250501632)*d*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 - 
      (((1301659*I)/390204672)*d*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 + 
      (((230719*I)/15007872)*d^5*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 - 
      (((53*I)/19448)*d^7*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 + 
      (((679*I)/165376)*d^3*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 - 
      (((202831*I)/11824384)*d^5*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 + 
      (((4861*I)/1819136)*d^9*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 - 
      (((1099*I)/23648768)*d^11*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 + 
      (((1415*I)/1074944)*d^7*K0^2*M^4*Sqrt[35/(2*Pi)]*u^2)/b^2 - 
      (((80797*I)/149195904)*d^9*K1^2*M^4*Sqrt[35/(2*Pi)]*u^2)/b^2 - 
      (((355*I)/5912192)*d^11*K1^2*M^4*Sqrt[35/(2*Pi)]*u^2)/b^2 + 
      (((9825720887*I)/7243759531008)*d*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((943*I)/130068224)*d*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((40543*I)/1612416)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((2829*I)/65034112)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((5413*I)/16686384)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((132963015793*I)/202825266868224)*d^11*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^3)/
       b^2 + (((22634571*I)/236487680)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + 
      (((58055111*I)/709463040)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((71076407*I)/177365760)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + 
      (((6011711*I)/35473152)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + 
      (((626299*I)/10914816)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((387936136403*I)/1014126334341120)*d^11*K0*K1*M^4*u^3)/
       (b^2*Sqrt[70*Pi]) + (((46891093*I)/1418926080)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((15581437*I)/472975360)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) - (((137063*I)/948480)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((1009007*I)/17736576)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((6452983*I)/283785216)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) - (((524877*I)/472975360)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((1360238239*I)/14898723840)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((273863509*I)/2979744768)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) - (((2947412939*I)/7449361920)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((52422619*I)/354731520)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((143216609*I)/2128389120)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) - (((5570881*I)/2128389120)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((321896831*I)/4966241280)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[70*Pi]) + (((58510261*I)/784143360)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[70*Pi]) - (((2181975223*I)/7449361920)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[70*Pi]) + (((35691571*I)/354731520)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[70*Pi]) + (((8994803*I)/163722240)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[70*Pi]) - (((4429723*I)/2128389120)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[70*Pi]) + (((75671*I)/41733120)*d^7*K0^2*M^4*Sqrt[7/(10*Pi)]*
        u^6)/b^2 - (((216407*I)/4256778240)*d^11*K0^2*M^4*Sqrt[7/(10*Pi)]*
        u^6)/b^2 - (((77959*I)/1064194560)*d^11*K1^2*M^4*Sqrt[7/(10*Pi)]*u^6)/
       b^2 + (((7272523*I)/851355648)*d*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((57369691*I)/4256778240)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((93275869*I)/2128389120)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((3100399*I)/327444480)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((17037733*I)/1015822080)*d*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((27078619*I)/2483120640)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((10069051*I)/169303680)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((2287507*I)/122791680)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((7278827*I)/532097280)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((19152399798743*I)/21905128821768192)*d*K0*K1*M^4*Sqrt[5/(14*Pi)]*
        u^7)/b^2 + (((10732268468539*I)/5764507584675840)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) + (((270566221*I)/44696171520)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) - (((8521993*I)/349188840)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) + (((1336847*I)/245583360)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) + (((1478621*I)/212838912)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) - (((193321*I)/709463040)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) + (((314843*I)/4469617152)*d*K0^2*M^4*
        Sqrt[5/(14*Pi)]*u^8)/b^2 - (((11487703*I)/911801899008)*d^7*K1^2*M^4*
        Sqrt[5/(14*Pi)]*u^8)/b^2 + (((10237*I)/96744960)*d^9*K0^2*M^4*
        Sqrt[7/(10*Pi)]*u^8)/b^2 + (((2740571*I)/3438167040)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[70*Pi]) - (((137803*I)/69837768)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) + (((6659*I)/58046976)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((67121*I)/2128389120)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) + (((533413*I)/1396755360)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) + (((138533027*I)/134088514560)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((78867421*I)/33522128640)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) + (((155516617*I)/1519669831680)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) + (((29339*I)/31299840)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((4373*I)/112020480)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) + (((2903*I)/50561280)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) + (((14060759*I)/33522128640)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) - (((11637491*I)/16761064320)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) - (((284747*I)/2394437760)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) + (((1913*I)/5374720)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) - (((10403*I)/532097280)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) - (((5249*I)/478887552)*d^7*K0^2*M^4*Sqrt[5/(14*Pi)]*
        u^10)/b^2 - (((131*I)/18418752)*d^7*K1^2*M^4*Sqrt[5/(14*Pi)]*u^10)/
       b^2 + (((2857*I)/319258368)*d^9*K1^2*M^4*Sqrt[5/(14*Pi)]*u^10)/b^2 + 
      (((161*I)/106419456)*d^11*K0^2*M^4*Sqrt[7/(10*Pi)]*u^10)/b^2 + 
      (((199*I)/69837768)*d*K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      (((14561*I)/257862528)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) - 
      (((27359*I)/419026608)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      ((I/84864)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      (((139*I)/3325608)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) - 
      (((19*I)/5601024)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      (((421*I)/186234048)*d*K1^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      (((13903*I)/257862528)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) - 
      (((54389*I)/838053216)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) - 
      ((I/169728)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      (((17*I)/3129984)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) - 
      (((47*I)/119721888)*d^3*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^11)/b^2 - 
      (((47*I)/119721888)*d^5*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^11)/b^2 - 
      (((47*I)/39907296)*d^9*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^11)/b^2 + 
      (((47*I)/119721888)*d^7*K0*K1*M^4*Sqrt[35/(2*Pi)]*u^11)/b^2 - 
      (((47*I)/39907296)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[70*Pi]) - 
      (((47*I)/19953648)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[70*Pi]) + 
      (((47*I)/13302432)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[70*Pi]) + 
      (((47*I)/39907296)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[70*Pi]) + 
      (((47*I)/19953648)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[70*Pi]) - 
      (((47*I)/13302432)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[70*Pi]))/Pi, 0, 
    ((((-408231*I)/47297536)*d^9*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 + 
      (((184891123*I)/583746189312)*d^11*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 - 
      (((36515377*I)/1042662356736)*d^13*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 - 
      (((453307*I)/47297536)*d*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((2901949*I)/47297536)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((1324573*I)/11824384)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((5123*I)/23648768)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((161529307*I)/583746189312)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((59*I)/23648768)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((120671*I)/23648768)*d*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((1686323*I)/70946304)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((693269*I)/17736576)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((33379*I)/2086656)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((2022289*I)/70946304)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((151309*I)/70946304)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((654701*I)/43444264864)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((7190539*I)/496624128)*d^7*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^3)/b^2 - 
      (((205267*I)/2795520)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((117873461*I)/584263680)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + 
      (((242464891*I)/496624128)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((1449774409*I)/9932482560)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + 
      (((54645329*I)/9932482560)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((20337*I)/103463360)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((4849232066323*I)/92488321691910144)*d^13*K0^2*M^4*Sqrt[5/(14*Pi)]*
        u^4)/b^2 - (((53599951*I)/1805905920)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) - (((1394164307*I)/19864965120)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((59133171*I)/331082752)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) - (((25710617*I)/993248256)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) - (((1091983199*I)/19864965120)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((43060679*I)/19864965120)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((95818420872283*I)/462441608459550720)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[70*Pi]) - (((3207149857*I)/31365734400)*d*K1^2*M^4*
        u^4)/(b^2*Sqrt[70*Pi]) - (((108024780289*I)/595948953600)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[70*Pi]) + (((5653083757*I)/10641945600)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[70*Pi]) - (((473281253*I)/4584222720)*d^7*K1^2*M^4*
        u^4)/(b^2*Sqrt[70*Pi]) - (((946606613*I)/6273146880)*d^9*K1^2*M^4*
        u^4)/(b^2*Sqrt[70*Pi]) + (((776633743*I)/119189790720)*d^11*K1^2*M^4*
        u^4)/(b^2*Sqrt[70*Pi]) - (((4104041*I)/59594895360)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[70*Pi]) + (((98303*I)/93117024)*d^11*K0*K1*M^4*
        Sqrt[5/(14*Pi)]*u^5)/b^2 - (((35297197861*I)/446961715200)*d*K0*K1*
        M^4*u^5)/(b^2*Sqrt[70*Pi]) - (((15841546117*I)/111740428800)*d^3*K0*
        K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) + (((75621989*I)/183859200)*d^5*K0*K1*
        M^4*u^5)/(b^2*Sqrt[70*Pi]) - (((3320503*I)/43563520)*d^7*K0*K1*M^4*
        u^5)/(b^2*Sqrt[70*Pi]) - (((35989327*I)/300984320)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[70*Pi]) - (((454079*I)/9932482560)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[70*Pi]) - (((849332311*I)/68763340800)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) - (((115814339*I)/5079110400)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) + (((58014180737*I)/893923430400)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) - (((8687771*I)/784143360)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) - (((233317423*I)/11918979072)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) + (((302817*I)/331082752)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) - (((285151*I)/59594895360)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) - (((126100187*I)/6983776800)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) - (((1102515899*I)/33108275200)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) + (((12234891577*I)/127703347200)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) - (((1621547287*I)/89392343040)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) - (((824352197*I)/29797447680)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) + (((12791329*I)/9409720320)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) - (((925061*I)/178784686080)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) - (((1943867647*I)/255406694400)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) - (((3170075059*I)/223480857600)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) + (((7907840539*I)/198649651200)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) - (((263069861*I)/44696171520)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) - (((1532736461*I)/119189790720)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) + (((8210383*I)/11174042880)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) - (((108431*I)/71513874432)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) + (((178589*I)/10216267776)*d^11*K1^2*M^4*
        Sqrt[7/(10*Pi)]*u^8)/b^2 - (((1013210069*I)/1787846860800)*d*K0^2*M^4*
        u^8)/(b^2*Sqrt[70*Pi]) - (((587938469*I)/595948953600)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[70*Pi]) + (((184367341*I)/68763340800)*d^5*K0^2*M^4*
        u^8)/(b^2*Sqrt[70*Pi]) - (((8191133*I)/178784686080)*d^7*K0^2*M^4*
        u^8)/(b^2*Sqrt[70*Pi]) - (((139730203*I)/119189790720)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[70*Pi]) + (((32354813*I)/357569372160)*d^11*K0^2*M^4*
        u^8)/(b^2*Sqrt[70*Pi]) - (((10877*I)/44696171520)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((11596007*I)/11685273600)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((2699018369*I)/5363540582400)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) + (((344959883*I)/121898649600)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((31251947*I)/536354058240)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((33336001*I)/23837958144)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) + (((1039*I)/35756937216)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((13137829*I)/89392343040)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) - (((20348971*I)/268177029120)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) + (((3030967*I)/8380532160)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) + (((20897971*I)/134088514560)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) - (((10723547*I)/29797447680)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) + (((1988669*I)/29797447680)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) - (((22807*I)/14898723840)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) - (((52237*I)/26817702912)*d*K1^2*M^4*
        Sqrt[5/(14*Pi)]*u^10)/b^2 - (((25829*I)/2578625280)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) - (((13509983*I)/268177029120)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((191129*I)/2822916096)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((8311*I)/128314368)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) - (((491819*I)/6385167360)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((11477*I)/12770334720)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((10327*I)/2554066944)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) - (((131009*I)/2253588480)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((911*I)/12773376)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((9858707*I)/134088514560)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) - (((5172241*I)/67044257280)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) - (((658639*I)/268177029120)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((141133*I)/53635405824)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((463*I)/372468096)*d^5*K0*K1*M^4*Sqrt[5/(14*Pi)]*
        u^11)/b^2 + (((6241*I)/16761064320)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[70*Pi]) - (((139319*I)/8380532160)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[70*Pi]) + (((22523*I)/1047566520)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[70*Pi]) - (((61*I)/985944960)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[70*Pi]) - (((101*I)/12093120)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[70*Pi]) - (((17041*I)/5587021440)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[70*Pi]) - (((7*I)/1755921024)*d*K0^2*M^4*Sqrt[7/(10*Pi)]*
        u^12)/b^2 + (((7*I)/195102336)*d^9*K0^2*M^4*Sqrt[7/(10*Pi)]*u^12)/
       b^2 - (((7*I)/1755921024)*d*K1^2*M^4*Sqrt[7/(10*Pi)]*u^12)/b^2 + 
      (((37*I)/369667584)*d^9*K1^2*M^4*Sqrt[7/(10*Pi)]*u^12)/b^2 - 
      (((89*I)/585307008)*d^11*K1^2*M^4*Sqrt[7/(10*Pi)]*u^12)/b^2 - 
      (((67*I)/1620850176)*d^13*K1^2*M^4*Sqrt[7/(10*Pi)]*u^12)/b^2 - 
      (((35*I)/2633881536)*d^11*K0^2*M^4*Sqrt[35/(2*Pi)]*u^12)/b^2 - 
      (((7*I)/1755921024)*d^13*K0^2*M^4*Sqrt[35/(2*Pi)]*u^12)/b^2 + 
      (((10513*I)/49165788672)*d*K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + 
      (((6619*I)/5587021440)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + 
      (((6463*I)/6094932480)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - 
      (((17473*I)/4190266080)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - 
      (((9629*I)/18909918720)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + 
      (((387*I)/175091840)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + 
      (((288569*I)/737486830080)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + 
      (((155891*I)/737486830080)*d*K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + 
      (((19037*I)/16761064320)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + 
      (((22987*I)/22348085760)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - 
      (((16981*I)/4190266080)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - 
      (((18587*I)/20485745280)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + 
      (((252689*I)/92185853760)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + 
      (((32203*I)/61457235840)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - 
      (((41*I)/8380532160)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[70*Pi]) - 
      (((41*I)/419026608)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[70*Pi]) - 
      (((41*I)/644656320)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[70*Pi]) + 
      (((41*I)/174594420)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[70*Pi]) + 
      (((41*I)/399072960)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[70*Pi]) - 
      (((41*I)/299304720)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[70*Pi]) - 
      (((41*I)/1197218880)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[70*Pi]))/Pi, 0, 
    ((((-98640461*I)/8702746624)*d^5*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 + 
      (((1149*I)/791158784)*d^15*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 + 
      (((500725873509*I)/276355175123456)*d^3*K1^2*M^4*Sqrt[5/(14*Pi)]*u^2)/
       b^2 - (((24349*I)/41840128)*d^11*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 + 
      (((9*I)/15997696)*d^15*K1^2*M^4*Sqrt[35/(2*Pi)]*u^2)/b^2 + 
      (((1545361*I)/4351373312)*d*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((225846253*I)/4351373312)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((37883759*I)/791158784)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((61342609*I)/1087843328)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((87*I)/3579904)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((5039081*I)/1631764992)*d*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((2015547340827*I)/276355175123456)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[70*Pi]) - (((1605049*I)/95986176)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[70*Pi]) + (((22558573*I)/1087843328)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[70*Pi]) - (((658249*I)/47297536)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[70*Pi]) + (((16873897*I)/3263529984)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[70*Pi]) - (((465043*I)/3263529984)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[70*Pi]) - (((31864732019*I)/365515358208)*d^5*K0*K1*M^4*
        Sqrt[5/(14*Pi)]*u^3)/b^2 + (((45942261853*I)/913788395520)*d*K0*K1*
        M^4*u^3)/(b^2*Sqrt[70*Pi]) + (((17638587103*I)/70291415040)*d^3*K0*K1*
        M^4*u^3)/(b^2*Sqrt[70*Pi]) - (((33910740593*I)/365515358208)*d^7*K0*
        K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + (((43482812647*I)/182757679104)*d^9*
        K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - (((9378037283*I)/913788395520)*
        d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((477170053*I)/1827576791040)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + 
      (((458119*I)/9372188672)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + 
      (((40455436733*I)/1827576791040)*d*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((5057839663*I)/55381114880)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((123260356987*I)/731030716416)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((5114023*I)/174096384)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((2941722779*I)/33228668928)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((140784983*I)/35834839040)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((26494241*I)/281165660160)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((3826287*I)/243676905472)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((2643546446623*I)/27413651865600)*d*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((1433856004883*I)/5482730373120)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) - (((6435106135433*I)/10965460746240)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[70*Pi]) - (((160929806243*I)/18275767910400)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[70*Pi]) + (((263333425319*I)/1054371225600)*d^9*
        K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - (((32428602889*I)/2741365186560)*
        d^11*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((3013943833*I)/10965460746240)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((998593*I)/18429345792)*d^15*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((469704722111*I)/5874353971200)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) + 
      (((344825875411*I)/1644819111936)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[70*Pi]) - (((490298097407*I)/1028011944960)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[70*Pi]) - (((87257752469*I)/20560238899200)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[70*Pi]) + (((144843154553*I)/721411891200)*d^9*K0*
        K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) - (((5732323*I)/637378560)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[70*Pi]) - (((342299527*I)/1370682593280)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) + (((3149093*I)/68534129664)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[70*Pi]) - (((1394570725*I)/3289638223872)*d^11*
        K1^2*M^4*Sqrt[5/(14*Pi)]*u^6)/b^2 - 
      (((13662914921*I)/1174870794240)*d^5*K0^2*M^4*Sqrt[7/(10*Pi)]*u^6)/
       b^2 - (((109357*I)/16317649920)*d^13*K0^2*M^4*Sqrt[7/(10*Pi)]*u^6)/
       b^2 + (((1161730635671*I)/82240955596800)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) + (((573186894857*I)/16448191119360)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[70*Pi]) + (((105297947*I)/395389209600)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[70*Pi]) + (((2582525053*I)/76788940800)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[70*Pi]) - (((124329371*I)/87027466240)*d^11*K0^2*M^4*
        u^6)/(b^2*Sqrt[70*Pi]) + (((230561*I)/26108239872)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) + (((5099170890241*I)/246722866790400)*d*K1^2*M^4*
        u^6)/(b^2*Sqrt[70*Pi]) + (((1556300489*I)/30553915392)*d^3*K1^2*M^4*
        u^6)/(b^2*Sqrt[70*Pi]) - (((539687434007*I)/4485870305280)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[70*Pi]) + (((241269119627*I)/82240955596800)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + (((146021225783*I)/3045961318400)*
        d^9*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((1024655257*I)/16448191119360)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((31606999*I)/2349741588480)*d^15*K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((4724805776309*I)/493445733580800)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) + (((2319854885311*I)/98689146716160)*d^3*K0*K1*M^4*
        u^7)/(b^2*Sqrt[70*Pi]) - (((5460391223741*I)/98689146716160)*d^5*K0*
        K1*M^4*u^7)/(b^2*Sqrt[70*Pi]) + (((362117953*I)/468609433600)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[70*Pi]) + (((3705738240289*I)/164481911193600)*
        d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[70*Pi]) - 
      (((34131008453*I)/32896382238720)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) - (((830741801*I)/32896382238720)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[70*Pi]) + (((7194751*I)/939896635392)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[70*Pi]) + (((359178992219*I)/493445733580800)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[70*Pi]) + (((200986178179*I)/98689146716160)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - (((1152771779*I)/256335446016)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - (((713756689*I)/4984300339200)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) + (((327934815599*I)/164481911193600)*
        d^9*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((557817647*I)/4699483176960)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((205477*I)/2990580203520)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) + 
      (((29200901*I)/32896382238720)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) + 
      (((855823841627*I)/986891467161600)*d*K1^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) + 
      (((149974302671*I)/65792764477440)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((61179375461*I)/11610487848960)*d^5*K1^2*M^4*
        u^8)/(b^2*Sqrt[70*Pi]) + (((59487584837*I)/986891467161600)*d^7*K1^2*
        M^4*u^8)/(b^2*Sqrt[70*Pi]) + (((2207547027601*I)/986891467161600)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - (((430503753*I)/2436769054720)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) + (((520033*I)/572110995456)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) + (((6312221*I)/5060981882880)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) + (((2543630809*I)/13158552895488)*d*
        K0*K1*M^4*u^9)/(b^2*Sqrt[70*Pi]) + (((148999549*I)/2563354460160)*d^3*
        K0*K1*M^4*u^9)/(b^2*Sqrt[70*Pi]) - (((99510457001*I)/197378293432320)*
        d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[70*Pi]) - 
      (((2149858079*I)/197378293432320)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) + (((13550451769*I)/39475658686464)*d^9*K0*K1*M^4*
        u^9)/(b^2*Sqrt[70*Pi]) - (((1921639253*I)/21930921492480)*d^11*K0*K1*
        M^4*u^9)/(b^2*Sqrt[70*Pi]) + (((521806919*I)/65792764477440)*d^13*K0*
        K1*M^4*u^9)/(b^2*Sqrt[70*Pi]) + (((301859*I)/5981160407040)*d^15*K0*
        K1*M^4*u^9)/(b^2*Sqrt[70*Pi]) + (((4788937*I)/3132988784640)*d*K0^2*
        M^4*Sqrt[7/(10*Pi)]*u^10)/b^2 - (((70922983*I)/14098449530880)*d^11*
        K1^2*M^4*Sqrt[7/(10*Pi)]*u^10)/b^2 - 
      (((168289019*I)/3655153582080)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) - 
      (((200727161*I)/11610487848960)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      (((58473601*I)/881153095680)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      (((8887042943*I)/197378293432320)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) - (((52228727*I)/996860067840)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) - (((704857*I)/88789155840)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((454829*I)/288564756480)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((40255187683*I)/2960674401484800)*d*K1^2*M^4*
        u^10)/(b^2*Sqrt[70*Pi]) - (((43878491809*I)/1480337200742400)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) - 
      (((45754150163*I)/2960674401484800)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((4753337569*I)/246722866790400)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[70*Pi]) + (((458061397*I)/8581664931840)*d^9*K1^2*M^4*
        u^10)/(b^2*Sqrt[70*Pi]) - (((1347589363*I)/197378293432320)*d^13*K1^2*
        M^4*u^10)/(b^2*Sqrt[70*Pi]) + (((273183*I)/304596131840)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[70*Pi]) + (((4427557307*I)/740168600371200)*d*K0*
        K1*M^4*u^11)/(b^2*Sqrt[70*Pi]) + (((1145056859*I)/33644027289600)*d^3*
        K0*K1*M^4*u^11)/(b^2*Sqrt[70*Pi]) + 
      (((3340229933*I)/740168600371200)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[70*Pi]) - (((161046533*I)/1623176755200)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[70*Pi]) + (((95223827*I)/5482730373120)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[70*Pi]) + (((919246579*I)/24672286679040)*d^11*K0*K1*M^4*
        u^11)/(b^2*Sqrt[70*Pi]) + (((517157*I)/322513551360)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[70*Pi]) - (((2717401*I)/1762306191360)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[70*Pi]) - (((19863359*I)/123361433395200)*d*K0^2*M^4*
        u^12)/(b^2*Sqrt[70*Pi]) - (((28846507*I)/27413651865600)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[70*Pi]) - (((10437611*I)/30840358348800)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[70*Pi]) + (((99195077*I)/22429351526400)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[70*Pi]) - (((5401003*I)/3738225254400)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[70*Pi]) - (((6042317*I)/2349741588480)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[70*Pi]) + (((11350231*I)/12336143339520)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[70*Pi]) + (((11121037*I)/49344573358080)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - (((26893*I)/149831700480)*d*K1^2*
        M^4*u^12)/(b^2*Sqrt[70*Pi]) - (((874198763*I)/740168600371200)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - (((1033999*I)/1498317004800)*d^5*
        K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + (((398423107*I)/82240955596800)*
        d^7*K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - 
      (((2125723*I)/2372335257600)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - 
      (((691458871*I)/246722866790400)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[70*Pi]) + (((3495521*I)/4934457335808)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[70*Pi]) + (((9687451*I)/49344573358080)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[70*Pi]) - (((6944809*I)/185042150092800)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[70*Pi]) - (((50796973*I)/185042150092800)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[70*Pi]) - (((27161969*I)/37008430018560)*d^5*K0*K1*
        M^4*u^13)/(b^2*Sqrt[70*Pi]) + (((54387757*I)/61680716697600)*d^7*K0*
        K1*M^4*u^13)/(b^2*Sqrt[70*Pi]) + (((952117*I)/822409555968)*d^9*K0*K1*
        M^4*u^13)/(b^2*Sqrt[70*Pi]) - (((371213*I)/761490329600)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[70*Pi]) - (((785503*I)/1762306191360)*d^13*K0*K1*
        M^4*u^13)/(b^2*Sqrt[70*Pi]) - (((743693*I)/12336143339520)*d^15*K0*K1*
        M^4*u^13)/(b^2*Sqrt[70*Pi]) - (((107*I)/2290998048768)*d*K0^2*M^4*
        Sqrt[5/(14*Pi)]*u^14)/b^2 - (((7169*I)/6872994146304)*d^3*K0^2*M^4*
        Sqrt[5/(14*Pi)]*u^14)/b^2 + (((4601*I)/2290998048768)*d^7*K0^2*M^4*
        Sqrt[5/(14*Pi)]*u^14)/b^2 + (((13375*I)/2290998048768)*d^9*K0^2*M^4*
        Sqrt[5/(14*Pi)]*u^14)/b^2 - (((3429115*I)/914108221458432)*d^13*K0^2*
        M^4*Sqrt[5/(14*Pi)]*u^14)/b^2 - (((107*I)/2290998048768)*d*K1^2*M^4*
        Sqrt[5/(14*Pi)]*u^14)/b^2 - (((7169*I)/6872994146304)*d^3*K1^2*M^4*
        Sqrt[5/(14*Pi)]*u^14)/b^2 + (((4481*I)/697260275712)*d^9*K1^2*M^4*
        Sqrt[5/(14*Pi)]*u^14)/b^2 - (((35653*I)/16036986341376)*d^11*K1^2*M^4*
        Sqrt[5/(14*Pi)]*u^14)/b^2 - (((2028371*I)/457054110729216)*d^13*K1^2*
        M^4*Sqrt[5/(14*Pi)]*u^14)/b^2 - (((71*I)/167051941056)*d^15*K1^2*M^4*
        Sqrt[5/(14*Pi)]*u^14)/b^2 + (((2245741*I)/376692948403200)*d^5*K0^2*
        M^4*Sqrt[7/(10*Pi)]*u^14)/b^2 - (((535*I)/2290998048768)*d^11*K0^2*
        M^4*Sqrt[35/(2*Pi)]*u^14)/b^2 - (((107*I)/2290998048768)*d^15*K0^2*
        M^4*Sqrt[35/(2*Pi)]*u^14)/b^2 + (((49*I)/127277669376)*d^7*K1^2*M^4*
        Sqrt[35/(2*Pi)]*u^14)/b^2 + (((339611*I)/400924658534400)*d*K0^2*M^4*
        u^14)/(b^2*Sqrt[70*Pi]) + (((27012919*I)/1202773975603200)*d^3*K0^2*
        M^4*u^14)/(b^2*Sqrt[70*Pi]) - (((7031*I)/705040277760)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[70*Pi]) - (((104449*I)/2143982131200)*d^7*K0^2*M^4*
        u^14)/(b^2*Sqrt[70*Pi]) - (((36641623*I)/400924658534400)*d^9*K0^2*
        M^4*u^14)/(b^2*Sqrt[70*Pi]) + (((13618063*I)/400924658534400)*d^11*
        K0^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) + (((27375307*I)/652934443898880)*
        d^13*K0^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) + 
      (((105121*I)/26728310568960)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) + 
      (((2801*I)/3369114777600)*d*K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) + 
      (((26729779*I)/1202773975603200)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) + 
      (((477881*I)/15420179174400)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) - 
      (((40811*I)/792341222400)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) - 
      (((12428851*I)/133641552844800)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) + 
      (((14665681*I)/400924658534400)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) + 
      (((7314547*I)/163233610974720)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) + 
      (((29033*I)/6682077642240)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) - 
      (((11*I)/50065516800)*d^5*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^15)/b^2 - 
      (((11*I)/350458617600)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[70*Pi]) - 
      (((11*I)/23363907840)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[70*Pi]) + 
      (((451*I)/350458617600)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[70*Pi]) + 
      (((11*I)/4123042560)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[70*Pi]) - 
      (((11*I)/16688505600)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[70*Pi]) - 
      (((11*I)/10013103360)*d^13*K0*K1*M^4*u^15)/(b^2*Sqrt[70*Pi]) - 
      (((11*I)/70091723520)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[70*Pi]))/Pi, 0, 
    ((((-193078493*I)/17405493248)*d^9*K0^2*M^4*Sqrt[5/(14*Pi)]*u^2)/b^2 + 
      (((75103*I)/39994240)*d^5*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 + 
      (((1504221*I)/43513733120)*d^13*K0^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 - 
      (((471564923*I)/130541199360)*d^3*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 + 
      (((7491*I)/3955793920)*d^17*K1^2*M^4*Sqrt[7/(10*Pi)]*u^2)/b^2 + 
      (((10812481*I)/3347210240)*d*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((2974500337*I)/87027466240)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((2408683*I)/35233792)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((410763323*I)/87027466240)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((1275243*I)/21756866560)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((3651*I)/1582317568)*d^17*K0^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((461566453*I)/65270599680)*d*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((684545887*I)/13054119936)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((42665479*I)/10878433280)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((326997773*I)/26108239872)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((531152953*I)/130541199360)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) + 
      (((111931*I)/254963280)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((76101*I)/4351373312)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[70*Pi]) - 
      (((27866384449*I)/830716723200)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((1139572664081*I)/4568941977600)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[70*Pi]) + (((540807511*I)/1616609280)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[70*Pi]) + (((4223763819049*I)/18275767910400)*d^7*K0*K1*M^4*
        u^3)/(b^2*Sqrt[70*Pi]) - (((683315414519*I)/2284470988800)*d^9*K0*K1*
        M^4*u^3)/(b^2*Sqrt[70*Pi]) + (((13606710907*I)/913788395520)*d^11*K0*
        K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + (((311420401*I)/174054932480)*d^13*K0*
        K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) - (((30193837*I)/110762229760)*d^15*K0*
        K1*M^4*u^3)/(b^2*Sqrt[70*Pi]) + (((1304007*I)/55381114880)*d^17*K0*K1*
        M^4*u^3)/(b^2*Sqrt[70*Pi]) - 
      (((255759851660634247446827*I)/21157307350788450229420032)*d*K1^2*M^4*
        Sqrt[5/(14*Pi)]*u^4)/b^2 + 
      (((1376594317609290125803*I)/171341977249663510118400)*d^7*K0^2*M^4*
        Sqrt[7/(10*Pi)]*u^4)/b^2 - (((7548305402533*I)/156649439232000)*d^9*
        K1^2*M^4*Sqrt[7/(10*Pi)]*u^4)/b^2 - 
      (((282334166209*I)/18275767910400)*d*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((142877453091*I)/1522980659200)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((46958412609*I)/348109864960)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((28437535226979660715277*I)/1199393840747644570828800)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[70*Pi]) - (((339863394971*I)/3045961318400)*d^9*K0^2*
        M^4*u^4)/(b^2*Sqrt[70*Pi]) + (((1645966071*I)/304596131840)*d^11*K0^2*
        M^4*u^4)/(b^2*Sqrt[70*Pi]) + (((143454457*I)/208865918976)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[70*Pi]) - (((246485849*I)/2436769054720)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[70*Pi]) + (((796983*I)/110762229760)*d^17*K0^2*M^4*
        u^4)/(b^2*Sqrt[70*Pi]) - (((64378840224139402030942189*I)/
         2644663418848556278677504000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) - 
      (((3387591614343*I)/11076222976000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) + (((14799047041747*I)/26108239872000)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[70*Pi]) + (((4888082935007*I)/34267064832000)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[70*Pi]) + (((6212054341033*I)/365515358208000)*
        d^11*K1^2*M^4*u^4)/(b^2*Sqrt[70*Pi]) + 
      (((475852563583*I)/274136518656000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[70*Pi]) - (((4245278837*I)/14058283008000)*d^15*K1^2*M^4*
        u^4)/(b^2*Sqrt[70*Pi]) + (((195827231*I)/9535183257600)*d^17*K1^2*M^4*
        u^4)/(b^2*Sqrt[70*Pi]) - (((30148061685169*I)/411204777984000)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) - (((15427430856549*I)/60919226368000)*
        d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) + 
      (((11402024849119*I)/23837958144000)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[70*Pi]) + (((183360085330561*I)/1644819111936000)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[70*Pi]) - (((50668730674357*I)/182757679104000)*
        d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) + 
      (((6962908983337*I)/548273037312000)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[70*Pi]) + (((852293399291*I)/548273037312000)*d^13*K0*K1*M^4*
        u^5)/(b^2*Sqrt[70*Pi]) - (((15627605327*I)/60919226368000)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[70*Pi]) + (((109781227*I)/6450271027200)*d^17*K0*
        K1*M^4*u^5)/(b^2*Sqrt[70*Pi]) - (((11472911294437*I)/822409555968000)*
        d*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((3497002283087*I)/78324719616000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) + (((352941968123*I)/4031419392000)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[70*Pi]) + (((87192357017*I)/5108133888000)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[70*Pi]) - (((26447865450889*I)/548273037312000)*
        d^9*K0^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) + 
      (((1083932996303*I)/548273037312000)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) + (((11191516711*I)/39162359808000)*d^13*K0^2*M^4*
        u^6)/(b^2*Sqrt[70*Pi]) - (((2133761041*I)/45689419776000)*d^15*K0^2*
        M^4*u^6)/(b^2*Sqrt[70*Pi]) + (((26551997*I)/8434969804800)*d^17*K0^2*
        M^4*u^6)/(b^2*Sqrt[70*Pi]) - (((13500354411517*I)/639651876864000)*d*
        K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((68899168337053*I)/1046703071232000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) + (((757712225484317*I)/5756866891776000)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[70*Pi]) + (((231309630403*I)/10467030712320)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((161108634287407*I)/2302746756710400)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[70*Pi]) + (((2529422201497*I)/885671829504000)*d^11*K1^2*M^4*
        u^6)/(b^2*Sqrt[70*Pi]) + (((137165893*I)/356948592000)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[70*Pi]) - (((18721476577*I)/274136518656000)*d^15*K1^2*
        M^4*u^6)/(b^2*Sqrt[70*Pi]) + (((173804737*I)/36551535820800)*d^17*
        K1^2*M^4*u^6)/(b^2*Sqrt[70*Pi]) - 
      (((186108261813193*I)/17270600675328000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) - (((204440811842941*I)/6280218427392000)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[70*Pi]) + (((16593080752061*I)/251208737095680)*
        d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[70*Pi]) + 
      (((703704241560581*I)/69082402701312000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) - (((263438320321997*I)/7675822522368000)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[70*Pi]) + (((880310798593*I)/697802047488000)*d^11*
        K0*K1*M^4*u^7)/(b^2*Sqrt[70*Pi]) + 
      (((199047711787*I)/1096546074624000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[70*Pi]) - (((12964793917*I)/365515358208000)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[70*Pi]) + (((587248231*I)/219309214924800)*d^17*K0*K1*
        M^4*u^7)/(b^2*Sqrt[70*Pi]) - (((17258595737423*I)/17270600675328000)*
        d*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((5561149468367*I)/1817957965824000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) + (((212721776184607*I)/34541201350656000)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[70*Pi]) + (((34045207616009*I)/34541201350656000)*
        d^7*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((36939336952909*I)/11513733783552000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) + (((1308513332927*I)/11513733783552000)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[70*Pi]) + (((6595832591*I)/548273037312000)*d^13*
        K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - (((1935485143*I)/548273037312000)*
        d^15*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) + 
      (((6931139*I)/21930921492480)*d^17*K0^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) - 
      (((58296178540219*I)/51811802025984000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((738491669547733*I)/207247208103936000)*d^3*K1^2*
        M^4*u^8)/(b^2*Sqrt[70*Pi]) + (((299186610518713*I)/41449441620787200)*
        d^5*K1^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) + 
      (((4916296986721*I)/5314030977024000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((250591249084237*I)/69082402701312000)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[70*Pi]) + (((3931328664041*I)/23027467567104000)*
        d^11*K1^2*M^4*u^8)/(b^2*Sqrt[70*Pi]) + 
      (((61118865419*I)/9868914671616000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[70*Pi]) - (((15471509789*I)/3289638223872000)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[70*Pi]) + (((2743669*I)/6265977569280)*d^17*K1^2*M^4*
        u^8)/(b^2*Sqrt[70*Pi]) - (((1420374852499*I)/7401686003712000)*d*K0*
        K1*M^4*u^9)/(b^2*Sqrt[70*Pi]) - (((2678746563319*I)/4229534859264000)*
        d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[70*Pi]) + 
      (((37297351398341*I)/29606744014848000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) + (((12695113429891*I)/69082402701312000)*d^7*K0*K1*
        M^4*u^9)/(b^2*Sqrt[70*Pi]) - (((45764330745631*I)/69082402701312000)*
        d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[70*Pi]) + 
      (((18914846107*I)/354268731801600)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[70*Pi]) - (((97302578323*I)/9868914671616000)*d^13*K0*K1*M^4*
        u^9)/(b^2*Sqrt[70*Pi]) + (((643917031*I)/1096546074624000)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[70*Pi]) + (((4140559*I)/73103071641600)*d^17*K0*K1*
        M^4*u^9)/(b^2*Sqrt[70*Pi]) - (((245922942311*I)/48764048965632000)*d*
        K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      (((2127901419709*I)/31884185862144000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) - (((8187272272451*I)/414494416207872000)*d^5*K0^2*
        M^4*u^10)/(b^2*Sqrt[70*Pi]) - (((355688566999*I)/2709113831424000)*
        d^7*K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      (((320836166089*I)/6280218427392000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((576781349999*I)/9210987026841600)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[70*Pi]) - (((54059895887*I)/2819689906176000)*d^13*
        K0^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) - 
      (((37515911651*I)/6579276447744000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((455468771*I)/877236859699200)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[70*Pi]) - (((1179617065733*I)/276329610805248000)*d*
        K1^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      (((3589865946769*I)/69082402701312000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) + (((4520087237*I)/369424613376000)*d^5*K1^2*M^4*
        u^10)/(b^2*Sqrt[70*Pi]) - (((33703925239*I)/270911383142400)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[70*Pi]) + (((73066826057*I)/5526592216104960)*d^9*
        K1^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + 
      (((92805972443*I)/1535164504473600)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[70*Pi]) - (((11356309499*I)/1973782934323200)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[70*Pi]) - (((36580944833*I)/9868914671616000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) + (((4763989*I)/18066663014400)*d^17*
        K1^2*M^4*u^10)/(b^2*Sqrt[70*Pi]) - 
      (((12786098719*I)/2355081910272000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[70*Pi]) + (((4277642437*I)/761938265088000)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[70*Pi]) + (((788965313821*I)/25905901012992000)*d^5*
        K0*K1*M^4*u^11)/(b^2*Sqrt[70*Pi]) + 
      (((80000371513*I)/4317650168832000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[70*Pi]) - (((56311518127*I)/664253872128000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[70*Pi]) - (((77325277*I)/287843344588800)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[70*Pi]) + (((39707851067*I)/1233614333952000)*
        d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[70*Pi]) + 
      (((18488123*I)/4313336832000)*d^15*K0*K1*M^4*u^11)/(b^2*Sqrt[70*Pi]) - 
      (((4357523*I)/7256554905600)*d^17*K0*K1*M^4*u^11)/(b^2*Sqrt[70*Pi]) - 
      (((8515930147*I)/15942092931072000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[70*Pi]) - (((137225471893*I)/34541201350656000)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[70*Pi]) - (((293424170687*I)/34541201350656000)*d^5*
        K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + (((23951743*I)/2120176041984)*d^7*
        K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + (((14066366029*I)/959477815296000)*
        d^9*K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - 
      (((71171812661*I)/11513733783552000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[70*Pi]) - (((32755669943*I)/4934457335808000)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[70*Pi]) - (((1252470997*I)/4934457335808000)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + (((13681543*I)/116104878489600)*
        d^17*K0^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - 
      (((61846333459*I)/124348324862361600)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[70*Pi]) - (((1009225387543*I)/310870812155904000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[70*Pi]) - (((2220660176041*I)/310870812155904000)*
        d^5*K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) + 
      (((74656524739*I)/7971046465536000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[70*Pi]) + (((39282042691*I)/3238237626624000)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[70*Pi]) - (((53668406543*I)/11513733783552000)*d^11*
        K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - (((72673231*I)/12620095488000)*
        d^13*K1^2*M^4*u^12)/(b^2*Sqrt[70*Pi]) - 
      (((129005701*I)/448587030528000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[70*Pi]) + (((965982881*I)/9868914671616000)*d^17*K1^2*M^4*
        u^12)/(b^2*Sqrt[70*Pi]) + (((215336239*I)/2878433445888000)*d*K0*K1*
        M^4*u^13)/(b^2*Sqrt[70*Pi]) + (((8537621047*I)/5756866891776000)*d^3*
        K0*K1*M^4*u^13)/(b^2*Sqrt[70*Pi]) + 
      (((717598558307*I)/259059010129920000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[70*Pi]) - (((93446306579*I)/23550819102720000)*d^7*K0*K1*M^4*
        u^13)/(b^2*Sqrt[70*Pi]) - (((40617988381*I)/7850273034240000)*d^9*K0*
        K1*M^4*u^13)/(b^2*Sqrt[70*Pi]) + (((32551159897*I)/10362360405196800)*
        d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[70*Pi]) + 
      (((1023110831*I)/569360461824000)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[70*Pi]) - (((136159*I)/1661433446400)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[70*Pi]) - (((11568901*I)/274136518656000)*d^17*K0*K1*M^4*
        u^13)/(b^2*Sqrt[70*Pi]) - (((181796137*I)/155435406077952000)*d*K0^2*
        M^4*u^14)/(b^2*Sqrt[70*Pi]) - (((4480627687*I)/155435406077952000)*
        d^3*K0^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) - 
      (((47953260107*I)/777177030389760000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[70*Pi]) + (((3079755907*I)/28784334458880000)*d^7*K0^2*M^4*
        u^14)/(b^2*Sqrt[70*Pi]) + (((26500093261*I)/259059010129920000)*d^9*
        K0^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) - (((43726483*I)/414494416207872)*
        d^11*K0^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) - 
      (((234568097*I)/7401686003712000)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[70*Pi]) + (((42114209*I)/2467228667904000)*d^15*K0^2*M^4*
        u^14)/(b^2*Sqrt[70*Pi]) + (((3115111*I)/1233614333952000)*d^17*K0^2*
        M^4*u^14)/(b^2*Sqrt[70*Pi]) - (((26153273*I)/22205058011136000)*d*
        K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) - 
      (((1988256971*I)/66615174033408000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[70*Pi]) - (((21753757303*I)/333075870167040000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[70*Pi]) + (((22492849777*I)/211957371924480000)*d^7*
        K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) + 
      (((86083045403*I)/777177030389760000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[70*Pi]) - (((62876657*I)/614369193984000)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[70*Pi]) - (((159138487*I)/4441011602227200)*d^13*K1^2*
        M^4*u^14)/(b^2*Sqrt[70*Pi]) + (((37663897*I)/2467228667904000)*d^15*
        K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) + (((1458503*I)/616807166976000)*
        d^17*K1^2*M^4*u^14)/(b^2*Sqrt[70*Pi]) + 
      (((8383*I)/7437872024174592)*d*K0*K1*M^4*Sqrt[5/(14*Pi)]*u^15)/b^2 - 
      (((631380481*I)/25102818081589248000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[70*Pi]) - (((30585799*I)/14572069319808000)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[70*Pi]) - (((272630011*I)/36430173299520000)*d^5*K0*
        K1*M^4*u^15)/(b^2*Sqrt[70*Pi]) - (((126864641*I)/72860346599040000)*
        d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[70*Pi]) + 
      (((50015191*I)/2857268494080000)*d^9*K0*K1*M^4*u^15)/
       (b^2*Sqrt[70*Pi]) + (((31131533*I)/4857356439936000)*d^11*K0*K1*M^4*
        u^15)/(b^2*Sqrt[70*Pi]) - (((296489*I)/34695403142400)*d^13*K0*K1*M^4*
        u^15)/(b^2*Sqrt[70*Pi]) - (((19009*I)/5140059724800)*d^15*K0*K1*M^4*
        u^15)/(b^2*Sqrt[70*Pi]) - (((337*I)/1031450112000)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[70*Pi]) - ((I/3140109213696)*d*K0^2*M^4*
        Sqrt[5/(14*Pi)]*u^16)/b^2 - ((I/120773431296)*d^3*K0^2*M^4*
        Sqrt[5/(14*Pi)]*u^16)/b^2 - (((5*I)/224293515264)*d^15*K0^2*M^4*
        Sqrt[5/(14*Pi)]*u^16)/b^2 - ((I/448587030528)*d^17*K0^2*M^4*
        Sqrt[5/(14*Pi)]*u^16)/b^2 - ((I/3140109213696)*d*K1^2*M^4*
        Sqrt[5/(14*Pi)]*u^16)/b^2 - ((I/448587030528)*d^17*K1^2*M^4*
        Sqrt[5/(14*Pi)]*u^16)/b^2 + (((37*I)/7885318896000)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) + (((75367*I)/756990614016000)*d^3*K0^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) + (((1761287*I)/6623667872640000)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) - (((89363*I)/13247335745280000)*d^7*K0^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) - (((264631*I)/464818798080000)*d^9*K0^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) - (((98071*I)/883155716352000)*d^11*K0^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) + (((487*I)/1855369152000)*d^13*K0^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) + (((5699*I)/28036689408000)*d^15*K0^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) + (((157*I)/9345563136000)*d^17*K0^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) + (((197*I)/42055034112000)*d*K1^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) + (((153313*I)/2649467149056000)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) + (((1752397*I)/6623667872640000)*d^5*K1^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) - (((98323*I)/13247335745280000)*d^7*K1^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) - (((87697*I)/154939599360000)*d^9*K1^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) - (((96839*I)/883155716352000)*d^11*K1^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) + (((823*I)/3154127558400)*d^13*K1^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) + (((547*I)/6007862016000)*d^15*K1^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) + (((67*I)/4005241344000)*d^17*K1^2*M^4*u^16)/
       (b^2*Sqrt[70*Pi]) - ((I/5407075814400)*d^5*K0*K1*M^4*Sqrt[7/(10*Pi)]*
        u^17)/b^2 + ((I/5407075814400)*d^7*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^17)/
       b^2 + (((7*I)/9011793024000)*d^9*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^17)/b^2 - 
      ((I/4505896512000)*d^11*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^17)/b^2 - 
      ((I/2252948256000)*d^13*K0*K1*M^4*Sqrt[7/(10*Pi)]*u^17)/b^2 - 
      ((I/63082551168000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[70*Pi]) - 
      ((I/1689711192000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[70*Pi]) - 
      (((263*I)/189247653504000)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[70*Pi]) - 
      (((167*I)/63082551168000)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[70*Pi]) + 
      ((I/841100682240)*d^9*K0*K1*M^4*u^17)/(b^2*Sqrt[70*Pi]) + 
      (((137*I)/31541275584000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[70*Pi]) - 
      ((I/657109908000)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[70*Pi]) - 
      ((I/7009172352000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[70*Pi]))/Pi}, 3, 15, 
   1], SeriesData[p, 0, {(((-1/429*I)*d*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      ((I/858)*d^5*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((3*I)/4576)*d*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      ((I/4576)*d^3*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((7*I)/4576)*d^5*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      ((I/1716)*d^7*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      ((I/1716)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[70]*b^3) + 
      ((I/4576)*d^7*K0^2*M^5*Sqrt[(35*Pi)/2]*u^3)/b^3 + 
      (((323*I)/27456)*d*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((3*I)/832)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((257*I)/9152)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((547*I)/27456)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((179*I)/54912)*d*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((13*I)/1408)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((527*I)/54912)*d*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((3977*I)/164736)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      ((I/18304)*d^3*K0^2*M^5*Sqrt[(5*Pi)/14]*u^5)/b^3 + 
      (((49*I)/54912)*d^7*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/b^3 + 
      (((397*I)/164736)*d^7*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/b^3 - 
      (((383*I)/164736)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[70]*b^3) + 
      (((83*I)/13728)*d*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((17*I)/13728)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + 
      (((149*I)/13728)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((43*I)/13728)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^6)/b^3 + 
      ((I/1144)*d*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((19*I)/10296)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      ((I/936)*d*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      ((I/1287)*d^7*K1^2*M^5*Sqrt[(2*Pi)/35]*u^7)/b^3 + 
      ((I/5148)*d^7*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 - 
      ((I/3432)*d^5*K1^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 - 
      ((I/2574)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) - 
      ((I/1716)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) + 
      ((I/2574)*d*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      ((I/2574)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      ((I/2574)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      ((I/2574)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3)/Pi, 0, 
    (((-1/143*I)*d*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) + 
      ((I/572)*d^3*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) + 
      ((I/286)*d^5*K1*M^5*Sqrt[(5*Pi)/14]*u)/(b^3*E^u) - 
      ((I/572)*d^7*K1*M^5*Sqrt[(7*Pi)/10]*u)/(b^3*E^u) + 
      ((I/104)*d*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      ((I/286)*d^3*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((9*I)/572)*d^7*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      ((I/143)*d*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      ((I/572)*d^3*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((5*I)/1144)*d^5*K0*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) + 
      ((I/286)*d^5*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) - 
      ((I/572)*d^7*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(b^3*E^u) + 
      ((I/104)*d*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      ((I/286)*d^3*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((9*I)/572)*d^7*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((139*I)/9152)*d*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((73*I)/13728)*d^3*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((43*I)/1716)*d^7*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((27*I)/4576)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((5*I)/1144)*d^5*K0*M^5*Sqrt[(5*Pi)/14]*u^3)/(b^3*E^u) + 
      (((115*I)/13728)*d^5*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 - 
      (((2373*I)/622336)*d*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      ((I/9724)*d^3*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((301*I)/28288)*d^5*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((29*I)/4576)*d^7*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((369*I)/622336)*d^9*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((137*I)/27456)*d^5*K1*M^5*Sqrt[(7*Pi)/10]*u^3)/(b^3*E^u) - 
      (((19*I)/13728)*d*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      ((I/528)*d^9*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((179*I)/13728)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[70]*b^3) + 
      (((153*I)/18304)*d*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((1187*I)/54912)*d^5*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) + 
      (((823*I)/54912)*d^7*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) + 
      (((521*I)/27456)*d*K1*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((101*I)/13728)*d^3*K1*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((1159*I)/27456)*d^5*K1*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) + 
      (((3463*I)/11440)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((481163*I)/3111680)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((190557*I)/6223360)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((19*I)/54912)*d^3*K0*M^5*Sqrt[(5*Pi)/14]*u^4)/(b^3*E^u) - 
      (((87493*I)/6223360)*d*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/b^3 - 
      (((8467*I)/3111680)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/b^3 + 
      ((I/1144)*d^7*K1*M^5*Sqrt[(35*Pi)/2]*u^4)/(b^3*E^u) + 
      (((401*I)/54912)*d*K0*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((67*I)/18304)*d^3*K0*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((267*I)/18304)*d^5*K0*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) + 
      (((601*I)/54912)*d^7*K0*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) + 
      (((299473*I)/3111680)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((356891*I)/37340160)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((397*I)/54912)*d*K1*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((1021*I)/54912)*d^5*K1*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) + 
      (((709*I)/54912)*d^7*K1*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((8355577*I)/112020480)*d*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((100063*I)/823680)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((216217*I)/8616960)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((17*I)/54912)*d^3*K1*M^5*Sqrt[(5*Pi)/14]*u^5)/(b^3*E^u) - 
      (((11603*I)/2872320)*d*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/b^3 - 
      (((127817*I)/18670080)*d^7*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/b^3 + 
      (((1949573*I)/56010240)*d^5*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/b^3 - 
      (((195737*I)/18670080)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[70]*b^3) - 
      (((157441*I)/7001280)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[70]*b^3) + 
      (((17*I)/6864)*d*K0*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) - 
      (((31*I)/6864)*d^5*K0*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      ((I/286)*d^7*K0*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      (((19*I)/6864)*d*K1*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) - 
      ((I/572)*d^3*K1*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) - 
      ((I/208)*d^5*K1*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      ((I/264)*d^7*K1*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) - 
      (((1289257*I)/28005120)*d*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((273347*I)/9335040)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((253339*I)/3111680)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((139813*I)/7001280)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      ((I/3432)*d^3*K0*M^5*Sqrt[(5*Pi)/14]*u^6)/(b^3*E^u) + 
      (((706943*I)/28005120)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^6)/b^3 + 
      ((I/1716)*d*K0*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      ((I/1716)*d^3*K0*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      ((I/1716)*d^5*K0*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) + 
      ((I/1716)*d^7*K0*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((138277*I)/28005120)*d*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((83773*I)/3111680)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      ((I/1716)*d*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      ((I/1716)*d^3*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      ((I/1716)*d^5*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) + 
      ((I/1716)*d^7*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((83773*I)/9335040)*d*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((904049*I)/28005120)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((369451*I)/28005120)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((1361*I)/274560)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((42989*I)/28005120)*d^7*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 - 
      (((3457*I)/7001280)*d^9*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 - 
      (((217961*I)/28005120)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) - 
      (((144457*I)/28005120)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) - 
      (((8611*I)/3500640)*d*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((7489*I)/1750320)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((2917*I)/218790)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((6983*I)/1750320)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((1013*I)/388960)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((149*I)/1400256)*d*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((47*I)/437580)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((2029*I)/7001280)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((13*I)/107712)*d*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((47*I)/437580)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((281*I)/777920)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((163*I)/1166880)*d^5*K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/b^3 + 
      (((589*I)/3500640)*d^5*K1^2*M^5*Sqrt[(7*Pi)/10]*u^9)/b^3 - 
      (((83*I)/175032)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[70]*b^3) - 
      (((103*I)/175032)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[70]*b^3) - 
      ((I/175032)*d*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^10)/b^3 - 
      ((I/21879)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^10)/b^3 - 
      (((5*I)/175032)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^10)/b^3 + 
      ((I/87516)*d^5*K0*K1*M^5*Sqrt[(35*Pi)/2]*u^10)/b^3)/Pi, 
    ((-9*d^7*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^3)/(4576*b^3) - 
      ((I/429)*d*K1^2*M^5*Sqrt[(2*Pi)/35]*u^3)/b^3 + 
      ((I/429)*d^5*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((3*I)/2288)*d*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      ((I/2288)*d^3*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((7*I)/2288)*d^5*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      ((I/858)*d^7*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      ((I/858)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[70]*b^3) + 
      ((I/2288)*d^7*K0^2*M^5*Sqrt[(35*Pi)/2]*u^3)/b^3 - 
      (1347*d*K0*K1*M^5*u^3)/(160160*b^3*Sqrt[70*Pi]) + 
      (489*d^3*K0*K1*M^5*u^3)/(160160*b^3*Sqrt[70*Pi]) + 
      (3063*d^5*K0*K1*M^5*u^3)/(160160*b^3*Sqrt[70*Pi]) - 
      (5567*d^5*K0^2*M^5*Sqrt[5/(14*Pi)]*u^4)/(1153152*b^3) - 
      (9*d^7*K0^2*M^5*Sqrt[7/(10*Pi)]*u^4)/(9152*b^3) - 
      (63*d^7*K1^2*M^5*Sqrt[7/(10*Pi)]*u^4)/(45760*b^3) + 
      (((323*I)/13728)*d*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((3*I)/416)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((257*I)/4576)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((547*I)/13728)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (489*d^3*K0^2*M^5*u^4)/(320320*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (317*d^3*K1^2*M^5*u^4)/(320320*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (1347*d*K0^2*M^5*u^4)/(320320*b^3*Sqrt[70*Pi]) + 
      (194309*d^5*K0^2*M^5*u^4)/(5765760*b^3*Sqrt[70*Pi]) - 
      (277*d*K1^2*M^5*u^4)/(64064*b^3*Sqrt[70*Pi]) + 
      (4789*d^5*K1^2*M^5*u^4)/(320320*b^3*Sqrt[70*Pi]) - 
      (29*d^7*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^5)/(6336*b^3) + 
      (((179*I)/27456)*d*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((13*I)/704)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((527*I)/27456)*d*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((3977*I)/82368)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      ((I/9152)*d^3*K0^2*M^5*Sqrt[(5*Pi)/14]*u^5)/b^3 + 
      (((49*I)/27456)*d^7*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/b^3 + 
      (((397*I)/82368)*d^7*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/b^3 - 
      (((383*I)/82368)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[70]*b^3) - 
      (6233*d*K0*K1*M^5*u^5)/(640640*b^3*Sqrt[70*Pi]) + 
      (691*d^3*K0*K1*M^5*u^5)/(160160*b^3*Sqrt[70*Pi]) + 
      (13171*d^5*K0*K1*M^5*u^5)/(640640*b^3*Sqrt[70*Pi]) + 
      (797*d^7*K0*K1*M^5*u^5)/(102960*b^3*Sqrt[70*Pi]) - 
      (9565*d^5*K1^2*M^5*Sqrt[5/(14*Pi)]*u^6)/(3459456*b^3) - 
      (553*d^3*K0^2*M^5*Sqrt[7/(10*Pi)]*u^6)/(2471040*b^3) + 
      (43*d*K1^2*M^5*Sqrt[7/(10*Pi)]*u^6)/(274560*b^3) + 
      (7*d^3*K1^2*M^5*Sqrt[7/(10*Pi)]*u^6)/(41184*b^3) - 
      (d^7*K1^2*M^5*Sqrt[7/(10*Pi)]*u^6)/(704*b^3) - 
      (d^7*K0^2*M^5*Sqrt[35/(2*Pi)]*u^6)/(9152*b^3) + 
      (((83*I)/6864)*d*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((17*I)/6864)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + 
      (((149*I)/6864)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((43*I)/6864)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^6)/b^3 + 
      (19771*d^3*K0^2*M^5*u^6)/(17297280*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (4057*d^3*K1^2*M^5*u^6)/(2882880*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (817*d*K0^2*M^5*u^6)/(480480*b^3*Sqrt[70*Pi]) + 
      (1429*d^5*K0^2*M^5*u^6)/(240240*b^3*Sqrt[70*Pi]) - 
      (42473*d*K1^2*M^5*u^6)/(5765760*b^3*Sqrt[70*Pi]) + 
      (67807*d^5*K1^2*M^5*u^6)/(2471040*b^3*Sqrt[70*Pi]) + 
      (d*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^7)/(2808*b^3) + 
      (817*d^3*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^7)/(864864*b^3) + 
      (d^7*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^7)/(1872*b^3) + 
      ((I/572)*d*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((19*I)/5148)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      ((I/468)*d*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((2*I)/1287)*d^7*K1^2*M^5*Sqrt[(2*Pi)/35]*u^7)/b^3 + 
      ((I/2574)*d^7*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 - 
      ((I/1716)*d^5*K1^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 - 
      ((I/1287)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) - 
      ((I/858)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) - 
      (1121*d*K0*K1*M^5*u^7)/(270270*b^3*Sqrt[70*Pi]) - 
      (28177*d^3*K0*K1*M^5*u^7)/(4324320*b^3*Sqrt[70*Pi]) + 
      (3851*d^5*K0*K1*M^5*u^7)/(360360*b^3*Sqrt[70*Pi]) - 
      (947*d^7*K0*K1*M^5*u^7)/(102960*b^3*Sqrt[70*Pi]) - 
      (d^7*K0^2*M^5*Sqrt[7/(10*Pi)]*u^8)/(8580*b^3) - 
      (d^7*K1^2*M^5*Sqrt[7/(10*Pi)]*u^8)/(8580*b^3) + 
      ((I/1287)*d*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      ((I/1287)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      ((I/1287)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      ((I/1287)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (79*d^3*K0^2*M^5*u^8)/(180180*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (79*d^3*K1^2*M^5*u^8)/(180180*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (17*d*K0^2*M^5*u^8)/(90090*b^3*Sqrt[70*Pi]) + (d^5*K0^2*M^5*u^8)/
       (693*b^3*Sqrt[70*Pi]) - (17*d*K1^2*M^5*u^8)/(90090*b^3*Sqrt[70*Pi]) + 
      (d^5*K1^2*M^5*u^8)/(693*b^3*Sqrt[70*Pi]))/Pi, 
    ((((-153*I)/4576)*d*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) - 
      (((89*I)/2288)*d^3*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) + 
      (((313*I)/2288)*d^5*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) - 
      (((53*I)/2288)*d^7*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) - 
      (((27*I)/4576)*d^9*K1*M^5*Sqrt[(7*Pi)/10]*u)/(b^3*E^u) - 
      (((44427*I)/622336)*d*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((587*I)/19448)*d^3*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((74869*I)/311168)*d^5*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((37*I)/352)*d^7*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((21111*I)/622336)*d^9*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((153*I)/4576)*d*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((89*I)/2288)*d^3*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((313*I)/2288)*d^5*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((53*I)/2288)*d^7*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((27*I)/4576)*d^9*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(b^3*E^u) - 
      (((44427*I)/622336)*d*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((587*I)/19448)*d^3*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((74869*I)/311168)*d^5*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((37*I)/352)*d^7*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((21111*I)/622336)*d^9*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((1557197*I)/12446720)*d*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((48187*I)/848640)*d^3*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((7990733*I)/18670080)*d^5*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((1728971*I)/9335040)*d^7*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((757921*I)/12446720)*d^9*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((83*I)/35473152)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((6943*I)/17736576)*d^5*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((1316347*I)/189190144)*d*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((960677*I)/189190144)*d^3*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((2537897*I)/94595072)*d^5*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((1002277*I)/94595072)*d^7*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((793831*I)/189190144)*d^9*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((21319*I)/35473152)*d*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((487*I)/1867008)*d^7*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((41689*I)/5457408)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[70]*b^3) + 
      (((7*I)/17199104)*d^11*K0^2*M^5*Sqrt[(35*Pi)/2]*u^3)/b^3 - 
      (((707*I)/70946304)*d^11*K1^2*M^5*Sqrt[(35*Pi)/2]*u^3)/b^3 - 
      (((9729*I)/239360)*d^3*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) + 
      (((2858081*I)/12446720)*d^5*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((464209*I)/4667520)*d^7*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((748291*I)/24893440)*d^9*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((4082711*I)/37340160)*d*K1*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((454577*I)/9335040)*d^3*K1*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) + 
      (((7052333*I)/18670080)*d^5*K1*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((593361*I)/12446720)*d^9*K1*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) + 
      (((247318733*I)/1891901440)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((802584023*I)/2837852160)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((665706947*I)/5675704320)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((57673*I)/6789120)*d*K0*M^5*Sqrt[(7*Pi)/10]*u^4)/(b^3*E^u) - 
      (((76471*I)/3111680)*d^7*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/(b^3*E^u) + 
      (((156394369*I)/5675704320)*d*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/b^3 - 
      (((1066465*I)/51597312)*d^5*K0*K1*M^5*Sqrt[(35*Pi)/2]*u^4)/b^3 - 
      (((3241*I)/378380288)*d^11*K0*K1*M^5*Sqrt[(35*Pi)/2]*u^4)/b^3 - 
      (((2772421*I)/74680320)*d*K0*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((130643*I)/4667520)*d^3*K0*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) + 
      (((325639*I)/2196480)*d^5*K0*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((2151*I)/112640)*d^9*K0*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) + 
      (((696513383*I)/11351408640)*d*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((92945819*I)/378380288)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((519419323*I)/5675704320)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((156666529*I)/3783802880)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((8950751*I)/224040960)*d*K1*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((612331*I)/24893440)*d^9*K1*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) + 
      (((2282050003*I)/14022328320)*d*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((25807343659*I)/39729930240)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((304346167*I)/1309777920)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((4212847*I)/34054225920)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((832597*I)/22404096)*d^5*K1*M^5*Sqrt[(5*Pi)/14]*u^5)/(b^3*E^u) - 
      (((85409*I)/9335040)*d^7*K0*M^5*Sqrt[(7*Pi)/10]*u^5)/(b^3*E^u) - 
      (((4117*I)/636480)*d^3*K1*M^5*Sqrt[(7*Pi)/10]*u^5)/(b^3*E^u) - 
      (((303997*I)/28005120)*d^7*K1*M^5*Sqrt[(7*Pi)/10]*u^5)/(b^3*E^u) + 
      (((62538887*I)/3783802880)*d^9*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/b^3 + 
      (((583719979*I)/11351408640)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[70]*b^3) + (((33049070413*I)/238379581440)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[70]*b^3) - (((3983*I)/2270281728)*d^11*K0^2*M^5*
        Sqrt[(35*Pi)/2]*u^5)/b^3 - (((2768063*I)/313657344)*d*K0*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) - (((1591021*I)/78414336)*d^3*K0*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) + (((46127771*I)/784143360)*d^5*K0*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) - (((92551*I)/4308480)*d^7*K0*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) - (((204861*I)/24893440)*d^9*K0*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) - (((23660951*I)/1568286720)*d*K1*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) - (((5630167*I)/392071680)*d^3*K1*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) + (((50225683*I)/784143360)*d^5*K1*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) - (((1382033*I)/56010240)*d^7*K1*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) - (((741563*I)/74680320)*d^9*K1*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) + (((6466925779*I)/59594895360)*d*K0*K1*
        M^5*Sqrt[Pi/70]*u^6)/b^3 + (((7625411*I)/61501440)*d^3*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 - (((14345792297*I)/29797447680)*d^5*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 + (((3574471*I)/22763520)*d^7*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 + (((17359053*I)/189190144)*d^9*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 + (((1366969*I)/8513556480)*d^11*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 - (((2832083*I)/1176215040)*d*K0*M^5*Sqrt[Pi/70]*
        u^7)/(b^3*E^u) - (((1533881*I)/294053760)*d^3*K0*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) + (((8791859*I)/588107520)*d^5*K0*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) + (((26599229*I)/2128389120)*d*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       b^3 + (((42364229*I)/2128389120)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((10967353*I)/709463040)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((615677*I)/235243008)*d*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((31459*I)/5346432)*d^3*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) + 
      (((745417*I)/45239040)*d^5*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((67681*I)/14002560)*d^7*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((19557*I)/6223360)*d^9*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) + 
      (((41685739*I)/1625315328)*d*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((130789301*I)/1354429440)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((22293587*I)/798145920)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((93743953*I)/4256778240)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((9239*I)/14002560)*d^7*K0*M^5*Sqrt[(7*Pi)/10]*u^7)/(b^3*E^u) - 
      (((7219*I)/18670080)*d^9*K0*M^5*Sqrt[(7*Pi)/10]*u^7)/(b^3*E^u) - 
      (((1871579*I)/177365760)*d^5*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 + 
      (((317*I)/50079744)*d^11*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 + 
      (((21409*I)/2128389120)*d^11*K1^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 + 
      (((110505623*I)/4256778240)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) + 
      (((103754401*I)/4966241280)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) - 
      (((16243*I)/42007680)*d*K0*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((47*I)/109395)*d^7*K0*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((3319*I)/4667520)*d^9*K0*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((6563*I)/5250960)*d^3*K1*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((47*I)/109395)*d^7*K1*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((1273*I)/1555840)*d^9*K1*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) + 
      (((62247893*I)/7449361920)*d*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((120332561*I)/8939234304)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((10389163*I)/253955520)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((25715147*I)/3192583680)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((11699189*I)/1064194560)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((31183*I)/709463040)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((809*I)/5250960)*d^3*K0*M^5*Sqrt[(7*Pi)/10]*u^8)/(b^3*E^u) + 
      (((7819*I)/21003840)*d^5*K0*M^5*Sqrt[(7*Pi)/10]*u^8)/(b^3*E^u) - 
      (((2449*I)/42007680)*d*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(b^3*E^u) + 
      (((8719*I)/21003840)*d^5*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/(b^3*E^u) + 
      (((139261*I)/279351072)*d*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((36409687*I)/11174042880)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((447527*I)/3192583680)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((204433*I)/177365760)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((1109*I)/236487680)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((12243313*I)/22348085760)*d*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((65344571*I)/16761064320)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((381247*I)/9577751040)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((137*I)/22404096)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      ((I/116688)*d*K0*M^5*Sqrt[(5*Pi)/14]*u^9)/(b^3*E^u) - 
      ((I/14586)*d^3*K0*M^5*Sqrt[(5*Pi)/14]*u^9)/(b^3*E^u) - 
      (((5*I)/116688)*d^9*K0*M^5*Sqrt[(5*Pi)/14]*u^9)/(b^3*E^u) - 
      ((I/116688)*d*K1*M^5*Sqrt[(5*Pi)/14]*u^9)/(b^3*E^u) - 
      ((I/14586)*d^3*K1*M^5*Sqrt[(5*Pi)/14]*u^9)/(b^3*E^u) - 
      (((5*I)/116688)*d^9*K1*M^5*Sqrt[(5*Pi)/14]*u^9)/(b^3*E^u) + 
      (((61615*I)/212838912)*d^9*K1^2*M^5*Sqrt[(5*Pi)/14]*u^9)/b^3 + 
      (((5942263*I)/4063288320)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[70]*b^3) + 
      (((19157849*I)/10314501120)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[70]*b^3) + 
      ((I/58344)*d^5*K0*M^5*Sqrt[(35*Pi)/2]*u^9)/(b^3*E^u) + 
      ((I/58344)*d^5*K1*M^5*Sqrt[(35*Pi)/2]*u^9)/(b^3*E^u) + 
      (((1080463*I)/11174042880)*d*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((24714059*I)/33522128640)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((20375591*I)/16761064320)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((23791*I)/140849280)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((26717*I)/48372480)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((43*I)/177365760)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^10)/b^3 + 
      (((199*I)/69837768)*d*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((27359*I)/419026608)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((10301*I)/239443776)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((139*I)/3325608)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((383*I)/53209728)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((421*I)/186234048)*d*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((54389*I)/838053216)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((17*I)/3129984)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((131*I)/18418752)*d^7*K1^2*M^5*Sqrt[(5*Pi)/14]*u^11)/b^3 + 
      (((443*I)/79814592)*d^9*K1^2*M^5*Sqrt[(7*Pi)/10]*u^11)/b^3 + 
      (((14561*I)/257862528)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[70]*b^3) + 
      (((13903*I)/257862528)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[70]*b^3) - 
      (((47*I)/39907296)*d*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((47*I)/9209376)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((47*I)/59860944)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((47*I)/3150576)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((47*I)/13302432)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((47*I)/39907296)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^12)/b^3)/Pi, 
    ((11540259*d^3*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^3)/(4360708352*b^3) + 
      (1269*d^9*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^3)/(622336*b^3) - 
      (((181*I)/6864)*d*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((139*I)/6864)*d^5*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 - 
      ((I/208)*d^7*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 - 
      (((1761*I)/311168)*d*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((2597*I)/155584)*d^5*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((43*I)/4576)*d^7*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((369*I)/311168)*d^9*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      ((I/264)*d^9*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((167*I)/6864)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[70]*b^3) - 
      (((7*I)/77792)*d^3*K0^2*M^5*Sqrt[(35*Pi)/2]*u^3)/b^3 + 
      (230381*d*K0*K1*M^5*u^3)/(21781760*b^3*Sqrt[70*Pi]) + 
      (30963281*d^3*K0*K1*M^5*u^3)/(4360708352*b^3*Sqrt[70*Pi]) - 
      (632999*d^5*K0*K1*M^5*u^3)/(10890880*b^3*Sqrt[70*Pi]) + 
      (35229*d^7*K0*K1*M^5*u^3)/(2722720*b^3*Sqrt[70*Pi]) - 
      (39007*d^5*K1^2*M^5*Sqrt[5/(14*Pi)]*u^4)/(1867008*b^3) - 
      (((502631*I)/3111680)*d*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((76099*I)/1555840)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((388173*I)/1555840)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((190557*I)/3111680)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((3407*I)/45760)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/b^3 + 
      (173*d^3*K0^2*M^5*u^4)/(17017*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (1198987*d^3*K1^2*M^5*u^4)/(32672640*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (258941*d*K0^2*M^5*u^4)/(43563520*b^3*Sqrt[70*Pi]) - 
      (672983*d^5*K0^2*M^5*u^4)/(21781760*b^3*Sqrt[70*Pi]) + 
      (40941*d^7*K0^2*M^5*u^4)/(5445440*b^3*Sqrt[70*Pi]) + 
      (45231*d^9*K0^2*M^5*u^4)/(6223360*b^3*Sqrt[70*Pi]) + 
      (45607*d*K1^2*M^5*u^4)/(2376192*b^3*Sqrt[70*Pi]) + 
      (240293*d^7*K1^2*M^5*u^4)/(10890880*b^3*Sqrt[70*Pi]) + 
      (164981*d^9*K1^2*M^5*u^4)/(6223360*b^3*Sqrt[70*Pi]) + 
      (25563*d^9*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^5)/(6223360*b^3) - 
      (((873293*I)/18670080)*d*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((128189*I)/777920)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((356891*I)/18670080)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((518689*I)/4308480)*d*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((11618741*I)/28005120)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((158441*I)/823680)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((216217*I)/4308480)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((102827*I)/9335040)*d^7*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/b^3 - 
      (((203387*I)/9335040)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[70]*b^3) - 
      (((727429*I)/14002560)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[70]*b^3) + 
      (3659501*d*K0*K1*M^5*u^5)/(186700800*b^3*Sqrt[70*Pi]) + 
      (62552141*d^3*K0*K1*M^5*u^5)/(1306905600*b^3*Sqrt[70*Pi]) - 
      (164376193*d^5*K0*K1*M^5*u^5)/(1306905600*b^3*Sqrt[70*Pi]) + 
      (2575329*d^7*K0*K1*M^5*u^5)/(87127040*b^3*Sqrt[70*Pi]) - 
      (((1035277*I)/14002560)*d*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((290687*I)/4667520)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + 
      (((4290701*I)/14002560)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((202679*I)/1555840)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((139813*I)/3500640)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + 
      (15894719*d^3*K0^2*M^5*u^6)/(653452800*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (1044907*d^3*K1^2*M^5*u^6)/(392071680*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (7447981*d*K0^2*M^5*u^6)/(1960358400*b^3*Sqrt[70*Pi]) - 
      (953237*d^5*K0^2*M^5*u^6)/(31116800*b^3*Sqrt[70*Pi]) + 
      (1369463*d^7*K0^2*M^5*u^6)/(392071680*b^3*Sqrt[70*Pi]) + 
      (5147*d^9*K0^2*M^5*u^6)/(777920*b^3*Sqrt[70*Pi]) + 
      (912179*d*K1^2*M^5*u^6)/(26138112*b^3*Sqrt[70*Pi]) - 
      (36391073*d^5*K1^2*M^5*u^6)/(392071680*b^3*Sqrt[70*Pi]) + 
      (426191*d^7*K1^2*M^5*u^6)/(11202048*b^3*Sqrt[70*Pi]) + 
      (26773*d^9*K1^2*M^5*u^6)/(1555840*b^3*Sqrt[70*Pi]) - 
      (((101557*I)/14002560)*d*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((225479*I)/4667520)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((68813*I)/4667520)*d*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((818369*I)/14002560)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((1361*I)/137280)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((34829*I)/14002560)*d^7*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 - 
      (((3457*I)/3500640)*d^9*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 - 
      (((43453*I)/14002560)*d^7*K1^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 - 
      (((234281*I)/14002560)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) - 
      (((168937*I)/14002560)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) + 
      (5920099*d*K0*K1*M^5*u^7)/(588107520*b^3*Sqrt[70*Pi]) + 
      (277841*d^3*K0*K1*M^5*u^7)/(11531520*b^3*Sqrt[70*Pi]) - 
      (1429137*d^5*K0*K1*M^5*u^7)/(21781760*b^3*Sqrt[70*Pi]) + 
      (1569047*d^7*K0*K1*M^5*u^7)/(84015360*b^3*Sqrt[70*Pi]) + 
      (5963*d^9*K0*K1*M^5*u^7)/(466752*b^3*Sqrt[70*Pi]) + 
      (14293*d^7*K1^2*M^5*Sqrt[5/(14*Pi)]*u^8)/(81914976*b^3) + 
      (701*d^9*K1^2*M^5*Sqrt[7/(10*Pi)]*u^8)/(1555840*b^3) - 
      (((6571*I)/1750320)*d*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((8509*I)/875160)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((5963*I)/875160)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((1013*I)/194480)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((797*I)/218790)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^8)/b^3 + 
      (304699*d^3*K0^2*M^5*u^8)/(49008960*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (4763*d^3*K1^2*M^5*u^8)/(636480*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (6151*d*K0^2*M^5*u^8)/(294053760*b^3*Sqrt[70*Pi]) - 
      (15767*d^5*K0^2*M^5*u^8)/(1531530*b^3*Sqrt[70*Pi]) + 
      (38953*d^7*K0^2*M^5*u^8)/(21003840*b^3*Sqrt[70*Pi]) + 
      (10279*d^9*K0^2*M^5*u^8)/(4667520*b^3*Sqrt[70*Pi]) + 
      (223*d*K1^2*M^5*u^8)/(10890880*b^3*Sqrt[70*Pi]) - 
      (290971*d^5*K1^2*M^5*u^8)/(24504480*b^3*Sqrt[70*Pi]) + 
      (1972639*d^7*K1^2*M^5*u^8)/(5734048320*b^3*Sqrt[70*Pi]) + 
      (529*d*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^9)/(5346432*b^3) + 
      (5029*d^9*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^9)/(17375904*b^3) - 
      (821*d^5*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^9)/(1750320*b^3) - 
      (((149*I)/700128)*d*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((47*I)/218790)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((2029*I)/3500640)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((13*I)/53856)*d*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((47*I)/218790)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((281*I)/388960)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((163*I)/583440)*d^5*K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/b^3 + 
      (((589*I)/1750320)*d^5*K1^2*M^5*Sqrt[(7*Pi)/10]*u^9)/b^3 - 
      (((83*I)/87516)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[70]*b^3) - 
      (((103*I)/87516)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[70]*b^3) - 
      (27971*d*K0*K1*M^5*u^9)/(58810752*b^3*Sqrt[70*Pi]) + 
      (4931*d^3*K0*K1*M^5*u^9)/(2042040*b^3*Sqrt[70*Pi]) - 
      (163*d^7*K0*K1*M^5*u^9)/(216216*b^3*Sqrt[70*Pi]) + 
      (74687*d^9*K0*K1*M^5*u^9)/(477837360*b^3*Sqrt[70*Pi]) + 
      (d*K0^2*M^5*Sqrt[5/(14*Pi)]*u^10)/(190944*b^3) + 
      (179*d^3*K0^2*M^5*Sqrt[5/(14*Pi)]*u^10)/(1837836*b^3) - 
      (95*d^5*K0^2*M^5*Sqrt[5/(14*Pi)]*u^10)/(1633632*b^3) + 
      (d*K1^2*M^5*Sqrt[5/(14*Pi)]*u^10)/(190944*b^3) + 
      (179*d^3*K1^2*M^5*Sqrt[5/(14*Pi)]*u^10)/(1837836*b^3) - 
      (95*d^5*K1^2*M^5*Sqrt[5/(14*Pi)]*u^10)/(1633632*b^3) - 
      (8*d^7*K0^2*M^5*Sqrt[10/(7*Pi)]*u^10)/(153153*b^3) - 
      (8*d^7*K1^2*M^5*Sqrt[10/(7*Pi)]*u^10)/(153153*b^3) + 
      (d^9*K0^2*M^5*Sqrt[35/(2*Pi)]*u^10)/(116688*b^3) + 
      (d^9*K1^2*M^5*Sqrt[35/(2*Pi)]*u^10)/(116688*b^3) - 
      ((I/87516)*d*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^10)/b^3 - 
      (((5*I)/87516)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^10)/b^3 - 
      (97*d^3*K0^2*M^5*u^10)/(262548*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (97*d^3*K1^2*M^5*u^10)/(262548*Sqrt[70]*b^3*Sqrt[Pi]) - 
      ((I/21879)*d^3*K0*K1*M^5*Sqrt[(10*Pi)/7]*u^10)/b^3 + 
      ((I/43758)*d^5*K0*K1*M^5*Sqrt[(35*Pi)/2]*u^10)/b^3 - 
      (97*d*K0^2*M^5*u^10)/(2100384*b^3*Sqrt[70*Pi]) + 
      (97*d^5*K0^2*M^5*u^10)/(233376*b^3*Sqrt[70*Pi]) - 
      (97*d*K1^2*M^5*u^10)/(2100384*b^3*Sqrt[70*Pi]) + 
      (97*d^5*K1^2*M^5*u^10)/(233376*b^3*Sqrt[70*Pi]))/Pi, 
    ((((-93103*I)/2956096)*d*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) - 
      (((263801*I)/5912192)*d^3*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) + 
      (((38767*I)/268736)*d^5*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) - 
      (((2721*I)/77792)*d^7*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) - 
      (((3609*I)/134368)*d^9*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) - 
      (((1065*I)/5912192)*d^11*K1*M^5*Sqrt[(35*Pi)/2]*u)/(b^3*E^u) + 
      (((574963*I)/11824384)*d*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((3265049*I)/47297536)*d^3*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((2029943*I)/23648768)*d^7*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((140067*I)/2956096)*d^9*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((225759*I)/47297536)*d^11*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((93103*I)/2956096)*d*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((263801*I)/5912192)*d^3*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((38767*I)/268736)*d^5*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((2721*I)/77792)*d^7*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((3609*I)/134368)*d^9*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((582005*I)/11824384)*d^5*K0*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) - 
      (((1065*I)/5912192)*d^11*K1*M^5*Sqrt[(35*Pi)/2]*u^2)/(b^3*E^u) + 
      (((4120887689*I)/76089911040)*d*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((20524777643*I)/304359644160)*d^3*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((6761669*I)/70946304)*d^7*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((140067*I)/2956096)*d^9*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((225759*I)/47297536)*d^11*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((27016021*I)/1513521152)*d*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((288053349*I)/1513521152)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((119400507*I)/1513521152)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((266313*I)/756760576)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((42626809*I)/413853440)*d*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((970553433*I)/6621655040)*d^3*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((845886359*I)/1655413760)*d^5*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((1180961*I)/7276544)*d^7*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((121143*I)/1131520)*d^9*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((7520041*I)/945950720)*d^11*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((59738057*I)/283785216)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((1907*I)/33386496)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((16360917*I)/756760576)*d^3*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((1121037*I)/378380288)*d^7*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((991*I)/89030656)*d^13*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((99865*I)/11128832)*d*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((354975*I)/94595072)*d^7*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((8210999*I)/567570432)*d^9*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 - 
      (((2820872413*I)/76089911040)*d^5*K0*M^5*Sqrt[(7*Pi)/10]*u^3)/
       (b^3*E^u) + (((167*I)/5457408)*d^13*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/
       b^3 + (((827787*I)/11128832)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[70]*b^3) + (((283831833841*I)/4261035018240)*d*K0*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) + (((1451915537629*I)/17044140072960)*d^3*
        K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((333062759891*I)/1065258754560)*d^5*K0*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) + (((56456867*I)/567570432)*d^7*K0*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) + (((92566951*I)/1418926080)*d^9*K0*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) - (((7276351*I)/1891901440)*d^11*K0*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) + (((158869192301*I)/1278310505472)*d*K1*M^5*Sqrt[Pi/70]*
        u^4)/(b^3*E^u) + (((3889479785281*I)/25566210109440)*d^3*K1*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) + (((1125860711*I)/5959489536)*d^7*K1*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) + (((3694913*I)/32248320)*d^9*K1*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) - (((288399*I)/49786880)*d^11*K1*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) - (((9633820851*I)/105946480640)*d*K0*K1*
        M^5*Sqrt[Pi/70]*u^4)/b^3 - (((6266039627*I)/19864965120)*d^3*K0*K1*
        M^5*Sqrt[Pi/70]*u^4)/b^3 + (((70035205909*I)/105946480640)*d^5*K0*K1*
        M^5*Sqrt[Pi/70]*u^4)/b^3 - (((514782001*I)/39729930240)*d^7*K0*K1*M^5*
        Sqrt[Pi/70]*u^4)/b^3 - (((76399879307*I)/317839441920)*d^9*K0*K1*M^5*
        Sqrt[Pi/70]*u^4)/b^3 - (((71999849*I)/39729930240)*d^11*K0*K1*M^5*
        Sqrt[Pi/70]*u^4)/b^3 + (((29322593*I)/63567888384)*d^13*K0*K1*M^5*
        Sqrt[Pi/70]*u^4)/b^3 - (((146780069129*I)/1278310505472)*d^5*K1*M^5*
        Sqrt[(5*Pi)/14]*u^4)/(b^3*E^u) + (((2661812397457*I)/51132420218880)*
        d*K0*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) + 
      (((1566075164441*I)/25566210109440)*d^3*K0*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) - (((5983920187639*I)/25566210109440)*d^5*K0*M^5*Sqrt[Pi/70]*
        u^5)/(b^3*E^u) + (((7146691*I)/145530880)*d^9*K0*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) - (((26788351553*I)/635678883840)*d*K0^2*M^5*Sqrt[Pi/70]*
        u^5)/b^3 + (((1137027749*I)/4445306880)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       b^3 - (((417680833*I)/39729930240)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((1763009019*I)/19262996480)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((3116077*I)/4074864640)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((1430129*I)/9779675136)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((52262966387*I)/730463145984)*d*K1*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) + 
      (((3501005177993*I)/51132420218880)*d^3*K1*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) - (((3753485098171*I)/12783105054720)*d^5*K1*M^5*Sqrt[Pi/70]*
        u^5)/(b^3*E^u) + (((5531476057*I)/59594895360)*d^7*K1*M^5*Sqrt[Pi/70]*
        u^5)/(b^3*E^u) - (((5373449*I)/1891901440)*d^11*K1*M^5*Sqrt[Pi/70]*
        u^5)/(b^3*E^u) - (((193973189719*I)/1362169036800)*d*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((7327368418177*I)/9535183257600)*d^5*K1^2*
        M^5*Sqrt[Pi/70]*u^5)/b^3 - (((32177993807*I)/476759162880)*d^7*K1^2*
        M^5*Sqrt[Pi/70]*u^5)/b^3 - (((2436140297*I)/953518325760)*d^11*K1^2*
        M^5*Sqrt[Pi/70]*u^5)/b^3 + (((803615363*I)/1907036651520)*d^13*K1^2*
        M^5*Sqrt[Pi/70]*u^5)/b^3 - (((19521882043*I)/381407330304)*d^9*K1^2*
        M^5*Sqrt[(5*Pi)/14]*u^5)/b^3 + (((8984897*I)/851355648)*d^7*K0*M^5*
        Sqrt[(7*Pi)/10]*u^5)/(b^3*E^u) - (((302739*I)/945950720)*d^11*K0*M^5*
        Sqrt[(7*Pi)/10]*u^5)/(b^3*E^u) + (((77392829*I)/8513556480)*d^9*K1*
        M^5*Sqrt[(7*Pi)/10]*u^5)/(b^3*E^u) - 
      (((17637818993*I)/158919720960)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[70]*b^3) - (((1432708816237*I)/4767591628800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[70]*b^3) + (((24042750419*I)/1065258754560)*d*K0*
        M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) - (((401606255587*I)/4261035018240)*
        d^5*K0*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      (((36754973*I)/1324331008)*d^7*K0*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      (((92152001*I)/4256778240)*d^9*K0*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      (((57848404337*I)/1859360735232)*d*K1*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      (((210402602177*I)/9296803676160)*d^3*K1*M^5*Sqrt[Pi/70]*u^6)/
       (b^3*E^u) - (((532724349167*I)/4648401838080)*d^5*K1*M^5*Sqrt[Pi/70]*
        u^6)/(b^3*E^u) + (((68558429*I)/2619555840)*d^9*K1*M^5*Sqrt[Pi/70]*
        u^6)/(b^3*E^u) - (((12351217*I)/11351408640)*d^11*K1*M^5*Sqrt[Pi/70]*
        u^6)/(b^3*E^u) - (((118092024073*I)/1021626777600)*d*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 - (((82994305717*I)/376388812800)*d^3*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 + (((522543241993*I)/893923430400)*d^5*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 - (((45231551*I)/965099520)*d^7*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 - (((95161366033*I)/476759162880)*d^9*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 + (((83255149*I)/238379581440)*d^13*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 + (((15808054165*I)/3408828014592)*d^3*K0*M^5*
        Sqrt[(5*Pi)/14]*u^6)/(b^3*E^u) - (((44590213*I)/95351832576)*d^11*K0*
        K1*M^5*Sqrt[(5*Pi)/14]*u^6)/b^3 - (((49073*I)/378380288)*d^11*K0*M^5*
        Sqrt[(7*Pi)/10]*u^6)/(b^3*E^u) + (((261072101*I)/51081338880)*d^7*K1*
        M^5*Sqrt[(7*Pi)/10]*u^6)/(b^3*E^u) + 
      (((735521423563*I)/102264840437760)*d*K0*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) + (((92173179589*I)/14609262919680)*d^3*K0*M^5*Sqrt[Pi/70]*
        u^7)/(b^3*E^u) - (((1423227475993*I)/51132420218880)*d^5*K0*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) + (((101798759*I)/13243310080)*d^7*K0*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) + (((2484283*I)/358465536)*d^9*K0*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) - (((3229817*I)/11351408640)*d^11*K0*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) - (((134652304799*I)/7151387443200)*d*K0^2*
        M^5*Sqrt[Pi/70]*u^7)/b^3 + (((39431958721*I)/446961715200)*d^5*K0^2*
        M^5*Sqrt[Pi/70]*u^7)/b^3 - (((102408991*I)/21670871040)*d^7*K0^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 - (((15274287841*I)/476759162880)*d^9*K0^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 - (((11334067*I)/25092587520)*d^11*K0^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 + (((15267193*I)/238379581440)*d^13*K0^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 + (((2517601557563*I)/306794521313280)*d*K1*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) + (((21940588507*I)/3229416013824)*d^3*K1*
        M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - (((4749466630577*I)/153397260656640)*
        d^5*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) + 
      (((999272347*I)/119189790720)*d^7*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((31370594809*I)/1021626777600)*d*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((240740083373*I)/1787846860800)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((3291579713*I)/238379581440)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((64670813707*I)/1430277488640)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((919035631*I)/1430277488640)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((5204929*I)/55010672640)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((2960549*I)/2619555840)*d^9*K1*M^5*Sqrt[(7*Pi)/10]*u^7)/(b^3*E^u) - 
      (((540547*I)/11351408640)*d^11*K1*M^5*Sqrt[(7*Pi)/10]*u^7)/(b^3*E^u) - 
      (((230577556787*I)/7151387443200)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[70]*b^3) - (((317346172519*I)/7151387443200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) + (((95963776823*I)/76698630328320)*d*K0*
        M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) + (((9422644897*I)/5478473594880)*d^3*
        K0*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((217911657149*I)/38349315164160)*d^5*K0*M^5*Sqrt[Pi/70]*u^8)/
       (b^3*E^u) + (((16766177*I)/14898723840)*d^7*K0*M^5*Sqrt[Pi/70]*u^8)/
       (b^3*E^u) + (((314151*I)/189190144)*d^9*K0*M^5*Sqrt[Pi/70]*u^8)/
       (b^3*E^u) - (((105971*I)/1418926080)*d^11*K0*M^5*Sqrt[Pi/70]*u^8)/
       (b^3*E^u) + (((14638438259*I)/10956947189760)*d*K1*M^5*Sqrt[Pi/70]*
        u^8)/(b^3*E^u) + (((74399762611*I)/38349315164160)*d^3*K1*M^5*
        Sqrt[Pi/70]*u^8)/(b^3*E^u) - (((238786231199*I)/38349315164160)*d^5*
        K1*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) + 
      (((53501467*I)/44696171520)*d^7*K1*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) + 
      (((5237611*I)/2837852160)*d^9*K1*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((130639*I)/1418926080)*d^11*K1*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((24103275169*I)/1787846860800)*d*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((3452574953*I)/198649651200)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((8070251243*I)/148987238400)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((88889527*I)/35756937216)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((1469512493*I)/71513874432)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((115496413*I)/357569372160)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((9320557*I)/178784686080)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((66578093*I)/426103501824)*d*K0*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((1731296839*I)/6391552527360)*d^3*K0*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) - 
      (((541683413*I)/639155252736)*d^5*K0*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((4582381*I)/22348085760)*d^7*K0*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) - 
      (((37133*I)/709463040)*d^11*K0*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((863258677*I)/223480857600)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((18823691*I)/44696171520)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((41260393*I)/22348085760)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((577111*I)/22348085760)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((16657*I)/2793510720)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((211422397*I)/1278310505472)*d*K1*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((819682673*I)/2130517509120)*d^3*K1*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((3600241*I)/22348085760)*d^7*K1*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((717599*I)/2128389120)*d^9*K1*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) - 
      (((727*I)/18191360)*d^11*K1*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) - 
      (((605339219*I)/446961715200)*d*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((18555727*I)/4410806400)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((5818829*I)/9577751040)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((46175639*I)/20629002240)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((318599*I)/12770334720)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((5399*I)/698377680)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((42968977*I)/213051750912)*d^5*K1*M^5*Sqrt[(5*Pi)/14]*u^9)/
       (b^3*E^u) + (((9043*I)/236487680)*d^9*K0*M^5*Sqrt[(7*Pi)/10]*u^9)/
       (b^3*E^u) - (((13931*I)/107494400)*d*K0^2*M^5*Sqrt[(7*Pi)/10]*u^9)/
       b^3 - (((30690619*I)/20316441600)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[70]*b^3) - (((1615056061*I)/1340885145600)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[70]*b^3) + (((241057*I)/12291447168)*d*K0*M^5*Sqrt[Pi/70]*
        u^10)/(b^3*E^u) + (((441479*I)/1890991872)*d^3*K0*M^5*Sqrt[Pi/70]*
        u^10)/(b^3*E^u) - (((1983337*I)/6145723584)*d^5*K0*M^5*Sqrt[Pi/70]*
        u^10)/(b^3*E^u) - (((38989*I)/372468096)*d^7*K0*M^5*Sqrt[Pi/70]*u^10)/
       (b^3*E^u) + (((7747*I)/53209728)*d^9*K0*M^5*Sqrt[Pi/70]*u^10)/
       (b^3*E^u) + (((1019*I)/35473152)*d^11*K0*M^5*Sqrt[Pi/70]*u^10)/
       (b^3*E^u) + (((16083*I)/70036736)*d^3*K1*M^5*Sqrt[Pi/70]*u^10)/
       (b^3*E^u) - (((1493*I)/4634784)*d^5*K1*M^5*Sqrt[Pi/70]*u^10)/
       (b^3*E^u) + (((313*I)/2217072)*d^9*K1*M^5*Sqrt[Pi/70]*u^10)/
       (b^3*E^u) - (((7047*I)/37623040)*d*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((5641477*I)/15775119360)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((25670591*I)/38311004160)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((3956993*I)/7887559680)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((86419153*I)/134088514560)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((155497*I)/9932482560)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((60457*I)/29797447680)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((5755*I)/1536430896)*d*K1*M^5*Sqrt[(5*Pi)/14]*u^10)/(b^3*E^u) - 
      (((1229*I)/65729664)*d^7*K1*M^5*Sqrt[(5*Pi)/14]*u^10)/(b^3*E^u) + 
      (((185*I)/35473152)*d^11*K1*M^5*Sqrt[(5*Pi)/14]*u^10)/(b^3*E^u) - 
      (((47*I)/26604864)*d*K0*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) - 
      (((47*I)/6139584)*d^3*K0*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((47*I)/39907296)*d^5*K0*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((47*I)/2100384)*d^7*K0*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) - 
      (((47*I)/8868288)*d^11*K0*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((733459*I)/4875945984)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((2473327*I)/19155502080)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((181633*I)/12770334720)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((47*I)/26604864)*d*K1*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) - 
      (((47*I)/6139584)*d^3*K1*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((47*I)/39907296)*d^5*K1*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((47*I)/2100384)*d^7*K1*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) - 
      (((47*I)/8868288)*d^11*K1*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) - 
      (((344543*I)/26817702912)*d*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((8250043*I)/53635405824)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((17503037*I)/134088514560)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((8455871*I)/67044257280)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((3963829*I)/268177029120)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((104719*I)/53635405824)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((47*I)/26604864)*d^9*K0*M^5*Sqrt[(5*Pi)/14]*u^11)/(b^3*E^u) + 
      (((708445*I)/26817702912)*d^7*K0^2*M^5*Sqrt[(5*Pi)/14]*u^11)/b^3 - 
      (((47*I)/26604864)*d^9*K1*M^5*Sqrt[(5*Pi)/14]*u^11)/(b^3*E^u) - 
      (((9533*I)/4788875520)*d*K0^2*M^5*Sqrt[(7*Pi)/10]*u^11)/b^3 + 
      (((1147*I)/2554066944)*d^13*K0^2*M^5*Sqrt[(7*Pi)/10]*u^11)/b^3 - 
      (((11475911*I)/89392343040)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[70]*b^3) - (((1692721*I)/12770334720)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[70]*b^3) + (((66767*I)/33522128640)*d*K0*K1*M^5*
        Sqrt[Pi/70]*u^12)/b^3 - (((17617*I)/1862340480)*d^3*K0*K1*M^5*
        Sqrt[Pi/70]*u^12)/b^3 + (((23*I)/3983616)*d^5*K0*K1*M^5*Sqrt[Pi/70]*
        u^12)/b^3 + (((7459*I)/8380532160)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       b^3 + (((68947*I)/11174042880)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((2201*I)/798145920)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((29147*I)/11174042880)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((277*I)/1489872384)*d*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((6463*I)/6094932480)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((17473*I)/4190266080)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((5767*I)/22348085760)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((29251*I)/16761064320)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((16879*I)/67044257280)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((12301*I)/67044257280)*d*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((22987*I)/22348085760)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((16981*I)/4190266080)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((4619*I)/22348085760)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((28103*I)/16761064320)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((15731*I)/67044257280)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((6619*I)/5587021440)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[70]*b^3) + 
      (((19037*I)/16761064320)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[70]*b^3) - 
      (((41*I)/8380532160)*d*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 - 
      (((41*I)/419026608)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 - 
      (((41*I)/644656320)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 + 
      (((41*I)/174594420)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 + 
      (((41*I)/399072960)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 - 
      (((41*I)/299304720)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 - 
      (((41*I)/1197218880)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3)/Pi, 
    ((-298409*d^5*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^3)/(94595072*b^3) - 
      (27477*d^11*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^3)/(189190144*b^3) - 
      (((645347*I)/17736576)*d*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((3529*I)/84864)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((299581*I)/8868288)*d^5*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 - 
      (((141103*I)/17736576)*d^9*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((652867*I)/94595072)*d*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((1516457*I)/47297536)*d^5*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((625567*I)/94595072)*d^9*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (((1790029*I)/35473152)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[70]*b^3) + 
      (((170065*I)/94595072)*d^3*K0^2*M^5*Sqrt[(35*Pi)/2]*u^3)/b^3 + 
      (((90377*I)/47297536)*d^7*K0^2*M^5*Sqrt[(35*Pi)/2]*u^3)/b^3 + 
      (((7*I)/8599552)*d^11*K0^2*M^5*Sqrt[(35*Pi)/2]*u^3)/b^3 - 
      (((707*I)/35473152)*d^11*K1^2*M^5*Sqrt[(35*Pi)/2]*u^3)/b^3 + 
      (166323893*d*K0*K1*M^5*u^3)/(6621655040*b^3*Sqrt[70*Pi]) - 
      (313218973*d^3*K0*K1*M^5*u^3)/(6621655040*b^3*Sqrt[70*Pi]) + 
      (12539889*d^7*K0*K1*M^5*u^3)/(174254080*b^3*Sqrt[70*Pi]) - 
      (218445687*d^9*K0*K1*M^5*u^3)/(6621655040*b^3*Sqrt[70*Pi]) - 
      (2931*d^11*K0^2*M^5*Sqrt[5/(14*Pi)]*u^4)/(29106176*b^3) + 
      (((96455651*I)/567570432)*d*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((34048393*I)/189190144)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((1033332317*I)/1418926080)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((31155767*I)/218296320)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((47881217*I)/1418926080)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^4)/b^3 - 
      (29615447*d^3*K0^2*M^5*u^4)/(1203937280*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (2806371721*d^3*K1^2*M^5*u^4)/(1390547558400*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (((3241*I)/189190144)*d^11*K0*K1*M^5*Sqrt[(35*Pi)/2]*u^4)/b^3 + 
      (25440913*d*K0^2*M^5*u^4)/(2648662016*b^3*Sqrt[70*Pi]) + 
      (330131*d^5*K0^2*M^5*u^4)/(189190144*b^3*Sqrt[70*Pi]) + 
      (10936977*d^7*K0^2*M^5*u^4)/(348508160*b^3*Sqrt[70*Pi]) - 
      (33354417*d^9*K0^2*M^5*u^4)/(1891901440*b^3*Sqrt[70*Pi]) + 
      (15110513669*d*K1^2*M^5*u^4)/(463515852800*b^3*Sqrt[70*Pi]) - 
      (83508501613*d^5*K1^2*M^5*u^4)/(695273779200*b^3*Sqrt[70*Pi]) + 
      (10287437399*d^7*K1^2*M^5*u^4)/(99324825600*b^3*Sqrt[70*Pi]) - 
      (1184782353*d^9*K1^2*M^5*u^4)/(66216550400*b^3*Sqrt[70*Pi]) - 
      (72001*d^11*K1^2*M^5*u^4)/(378380288*b^3*Sqrt[70*Pi]) + 
      (((3999059*I)/66772992)*d*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((250563679*I)/945950720)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((231079579*I)/2837852160)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((9310827*I)/171991040)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((19845072827*I)/119189790720)*d*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((140244079*I)/654888960)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((16110397*I)/103194624)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((4212847*I)/17027112960)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((193653905*I)/1324331008)*d^5*K1^2*M^5*Sqrt[(5*Pi)/14]*u^5)/b^3 + 
      (((663433*I)/66772992)*d^3*K0^2*M^5*Sqrt[(7*Pi)/10]*u^5)/b^3 + 
      (((23137763581*I)/119189790720)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[70]*b^3) - (((3983*I)/1135140864)*d^11*K0^2*M^5*Sqrt[(35*Pi)/2]*
        u^5)/b^3 - (19521305131*d*K0*K1*M^5*u^5)/(1668657070080*b^3*
        Sqrt[70*Pi]) + (82082614931*d^3*K0*K1*M^5*u^5)/
       (4171642675200*b^3*Sqrt[70*Pi]) - (28456913747*d^5*K0*K1*M^5*u^5)/
       (834328535040*b^3*Sqrt[70*Pi]) + (1860645873*d^7*K0*K1*M^5*u^5)/
       (33108275200*b^3*Sqrt[70*Pi]) - (126659849*d^9*K0*K1*M^5*u^5)/
       (4182097920*b^3*Sqrt[70*Pi]) + (2056771*d^11*K0*K1*M^5*u^5)/
       (9459507200*b^3*Sqrt[70*Pi]) + (897403748987*d^11*K1^2*M^5*
        Sqrt[5/(14*Pi)]*u^6)/(14603419214512128*b^3) + 
      (((79340011*I)/522762240)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((8022837701*I)/14898723840)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + 
      (((1366969*I)/4256778240)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + 
      (((142706947*I)/5959489536)*d*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^6)/b^3 + 
      (((3346219*I)/163722240)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^6)/b^3 + 
      (((25054213*I)/1418926080)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^6)/b^3 + 
      (861461617*d^3*K0^2*M^5*u^6)/(66216550400*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (69542131361*d^3*K1^2*M^5*u^6)/(1787846860800*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (132750907*d*K0^2*M^5*u^6)/(16554137600*b^3*Sqrt[70*Pi]) - 
      (402227027*d^5*K0^2*M^5*u^6)/(49662412800*b^3*Sqrt[70*Pi]) + 
      (134161163*d^7*K0^2*M^5*u^6)/(14189260800*b^3*Sqrt[70*Pi]) - 
      (1223941*d^9*K0^2*M^5*u^6)/(186700800*b^3*Sqrt[70*Pi]) + 
      (1978623*d^11*K0^2*M^5*u^6)/(9459507200*b^3*Sqrt[70*Pi]) - 
      (10291501307*d*K1^2*M^5*u^6)/(297974476800*b^3*Sqrt[70*Pi]) + 
      (223925671*d^5*K1^2*M^5*u^6)/(1562803200*b^3*Sqrt[70*Pi]) - 
      (28225576207*d^7*K1^2*M^5*u^6)/(893923430400*b^3*Sqrt[70*Pi]) - 
      (254433457*d^9*K1^2*M^5*u^6)/(6621655040*b^3*Sqrt[70*Pi]) - 
      (57375817585243*d^11*K1^2*M^5*u^6)/(365085480362803200*b^3*
        Sqrt[70*Pi]) + (((17114771*I)/1064194560)*d*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       b^3 - (((14086243*I)/177365760)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((17826527*I)/1064194560)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((1457821*I)/70946304)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((83042849*I)/2629186560)*d*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((819810169*I)/7449361920)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((42742547*I)/1596291840)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((4776349*I)/163722240)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((200833*I)/38697984)*d^3*K0^2*M^5*Sqrt[(5*Pi)/14]*u^7)/b^3 + 
      (((317*I)/25039872)*d^11*K0^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 + 
      (((21409*I)/1064194560)*d^11*K1^2*M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 + 
      (((5051029*I)/225738240)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) - 
      (173800618109*d*K0*K1*M^5*u^7)/(9386196019200*b^3*Sqrt[70*Pi]) - 
      (18407692969*d^3*K0*K1*M^5*u^7)/(586637251200*b^3*Sqrt[70*Pi]) + 
      (424002408967*d^5*K0*K1*M^5*u^7)/(4693098009600*b^3*Sqrt[70*Pi]) - 
      (4138782737*d^7*K0*K1*M^5*u^7)/(335221286400*b^3*Sqrt[70*Pi]) - 
      (12626056189*d^9*K0*K1*M^5*u^7)/(446961715200*b^3*Sqrt[70*Pi]) + 
      (85159*d^11*K0*K1*M^5*u^7)/(591219200*b^3*Sqrt[70*Pi]) + 
      (((44529101*I)/3724680960)*d*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((256199029*I)/22348085760)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((62077229*I)/1396755360)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((10795739*I)/1596291840)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((7541837*I)/532097280)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((31183*I)/354731520)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (85089670943*d^3*K0^2*M^5*u^8)/(9386196019200*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (648270593*d^3*K1^2*M^5*u^8)/(331277506560*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (1056719407*d*K0^2*M^5*u^8)/(3754478407680*b^3*Sqrt[70*Pi]) + 
      (131287291711*d^5*K0^2*M^5*u^8)/(9386196019200*b^3*Sqrt[70*Pi]) + 
      (4276099*d^7*K0^2*M^5*u^8)/(12189864960*b^3*Sqrt[70*Pi]) - 
      (4464703927*d^9*K0^2*M^5*u^8)/(893923430400*b^3*Sqrt[70*Pi]) + 
      (23411*d^11*K0^2*M^5*u^8)/(7094630400*b^3*Sqrt[70*Pi]) - 
      (30264290159*d*K1^2*M^5*u^8)/(4332090470400*b^3*Sqrt[70*Pi]) + 
      (503418247303*d^5*K1^2*M^5*u^8)/(28158588057600*b^3*Sqrt[70*Pi]) - 
      (359078299*d^7*K1^2*M^5*u^8)/(182847974400*b^3*Sqrt[70*Pi]) - 
      (6211339493*d^9*K1^2*M^5*u^8)/(893923430400*b^3*Sqrt[70*Pi]) - 
      (53927*d^11*K1^2*M^5*u^8)/(2364876800*b^3*Sqrt[70*Pi]) + 
      (((378691*I)/558702144)*d*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((1820033*I)/507911040)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((66841*I)/1596291840)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((127331*I)/88682880)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((1109*I)/118243840)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((745223*I)/1015822080)*d*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((7146637*I)/1676106432)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((1161857*I)/4788875520)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((963763*I)/532097280)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((137*I)/11202048)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((33572573*I)/22348085760)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[70]*b^3) + 
      (((130692677*I)/67044257280)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[70]*b^3) - (20846739*d*K0*K1*M^5*u^9)/(57939481600*b^3*
        Sqrt[70*Pi]) - (33850951261*d^3*K0*K1*M^5*u^9)/
       (7039647014400*b^3*Sqrt[70*Pi]) + (10510688809*d^5*K0*K1*M^5*u^9)/
       (1407929402880*b^3*Sqrt[70*Pi]) + (62743921*d^7*K0*K1*M^5*u^9)/
       (71833132800*b^3*Sqrt[70*Pi]) - (53455291*d^9*K0*K1*M^5*u^9)/
       (17190835200*b^3*Sqrt[70*Pi]) - (107981*d^11*K0*K1*M^5*u^9)/
       (1773657600*b^3*Sqrt[70*Pi]) + (18338884097*d^11*K1^2*M^5*
        Sqrt[5/(14*Pi)]*u^10)/(144112689616896*b^3) + 
      (3761*d^11*K0^2*M^5*Sqrt[7/(10*Pi)]*u^10)/(354731520*b^3) + 
      (((601663*I)/5587021440)*d*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((1017143*I)/1289312640)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((793907*I)/644656320)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((23791*I)/70424640)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((179887*I)/266048640)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((43*I)/88682880)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^10)/b^3 - 
      (335961799*d^3*K0^2*M^5*u^10)/(639967910400*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (12046051847*d^3*K1^2*M^5*u^10)/(21118941043200*Sqrt[70]*b^3*
        Sqrt[Pi]) - (2363237*d*K0^2*M^5*u^10)/(108302261760*b^3*
        Sqrt[70*Pi]) + (3398511359*d^5*K0^2*M^5*u^10)/
       (3519823507200*b^3*Sqrt[70*Pi]) - (5151899*d^7*K0^2*M^5*u^10)/
       (26464838400*b^3*Sqrt[70*Pi]) - (6666307*d^9*K0^2*M^5*u^10)/
       (22348085760*b^3*Sqrt[70*Pi]) - (14835241*d*K1^2*M^5*u^10)/
       (4223788208640*b^3*Sqrt[70*Pi]) + (8462476247*d^5*K1^2*M^5*u^10)/
       (10559470521600*b^3*Sqrt[70*Pi]) + (75028399*d^7*K1^2*M^5*u^10)/
       (502831929600*b^3*Sqrt[70*Pi]) - (1002017*d^9*K1^2*M^5*u^10)/
       (2483120640*b^3*Sqrt[70*Pi]) - (8343897123959*d^11*K1^2*M^5*u^10)/
       (13690705513605120*b^3*Sqrt[70*Pi]) + 
      (((199*I)/34918884)*d*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((27359*I)/209513304)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((10301*I)/119721888)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((139*I)/1662804)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((383*I)/26604864)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((421*I)/93117024)*d*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((54389*I)/419026608)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((17*I)/1564992)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((131*I)/9209376)*d^7*K1^2*M^5*Sqrt[(5*Pi)/14]*u^11)/b^3 + 
      (((443*I)/39907296)*d^9*K1^2*M^5*Sqrt[(7*Pi)/10]*u^11)/b^3 + 
      (((14561*I)/128931264)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[70]*b^3) + 
      (((13903*I)/128931264)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[70]*b^3) + 
      (95717*d*K0*K1*M^5*u^11)/(2646483840*b^3*Sqrt[70*Pi]) - 
      (2314831*d^3*K0*K1*M^5*u^11)/(25141596480*b^3*Sqrt[70*Pi]) - 
      (8277817*d^5*K0*K1*M^5*u^11)/(25141596480*b^3*Sqrt[70*Pi]) + 
      (1729267*d^7*K0*K1*M^5*u^11)/(2514159648*b^3*Sqrt[70*Pi]) - 
      (223961*d^9*K0*K1*M^5*u^11)/(1117404288*b^3*Sqrt[70*Pi]) - 
      (1511*d^11*K0*K1*M^5*u^11)/(14780480*b^3*Sqrt[70*Pi]) - 
      (47*d^3*K0^2*M^5*Sqrt[7/(10*Pi)]*u^12)/(130605696*b^3) - 
      (50807*d^5*K0^2*M^5*Sqrt[7/(10*Pi)]*u^12)/(21549939840*b^3) + 
      (47*d^11*K0^2*M^5*Sqrt[7/(10*Pi)]*u^12)/(44341440*b^3) - 
      (47*d^3*K1^2*M^5*Sqrt[7/(10*Pi)]*u^12)/(130605696*b^3) - 
      (50807*d^5*K1^2*M^5*Sqrt[7/(10*Pi)]*u^12)/(21549939840*b^3) + 
      (47*d^11*K1^2*M^5*Sqrt[7/(10*Pi)]*u^12)/(44341440*b^3) - 
      (((47*I)/19953648)*d*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((47*I)/4604688)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((47*I)/29930472)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((47*I)/1575288)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((47*I)/6651216)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((47*I)/19953648)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^12)/b^3 + 
      (564517*d^3*K0^2*M^5*u^12)/(150849578880*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (564517*d^3*K1^2*M^5*u^12)/(150849578880*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (4841*d*K0^2*M^5*u^12)/(10774969920*b^3*Sqrt[70*Pi]) + 
      (880169*d^5*K0^2*M^5*u^12)/(50283192960*b^3*Sqrt[70*Pi]) - 
      (47*d^7*K0^2*M^5*u^12)/(966984480*b^3*Sqrt[70*Pi]) - 
      (9353*d^9*K0^2*M^5*u^12)/(931170240*b^3*Sqrt[70*Pi]) + 
      (4841*d*K1^2*M^5*u^12)/(10774969920*b^3*Sqrt[70*Pi]) + 
      (880169*d^5*K1^2*M^5*u^12)/(50283192960*b^3*Sqrt[70*Pi]) - 
      (47*d^7*K1^2*M^5*u^12)/(966984480*b^3*Sqrt[70*Pi]) - 
      (9353*d^9*K1^2*M^5*u^12)/(931170240*b^3*Sqrt[70*Pi]))/Pi, 
    ((((186573*I)/11824384)*d*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) - 
      (((344459*I)/11824384)*d^7*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) + 
      (((23279*I)/347776)*d^9*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) - 
      (((9871*I)/5912192)*d^11*K1*M^5*Sqrt[Pi/70]*u)/(b^3*E^u) + 
      (((111919*I)/11824384)*d^3*K1*M^5*Sqrt[(7*Pi)/10]*u)/(b^3*E^u) - 
      (((99401*I)/5912192)*d^5*K1*M^5*Sqrt[(7*Pi)/10]*u)/(b^3*E^u) - 
      (((811*I)/11824384)*d^13*K1*M^5*Sqrt[(7*Pi)/10]*u)/(b^3*E^u) - 
      (((70779*I)/11824384)*d*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((75659*I)/4299776)*d^7*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((30663*I)/94595072)*d^13*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((186573*I)/11824384)*d*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((344459*I)/11824384)*d^7*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((23279*I)/347776)*d^9*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((9871*I)/5912192)*d^11*K1*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((3314733*I)/94595072)*d^5*K0*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) - 
      (((754773*I)/47297536)*d^9*K0*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) - 
      (((1525063*I)/94595072)*d^3*K0*M^5*Sqrt[(7*Pi)/10]*u^2)/(b^3*E^u) + 
      (((83129*I)/94595072)*d^11*K0*M^5*Sqrt[(7*Pi)/10]*u^2)/(b^3*E^u) + 
      (((111919*I)/11824384)*d^3*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(b^3*E^u) - 
      (((99401*I)/5912192)*d^5*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(b^3*E^u) - 
      (((811*I)/11824384)*d^13*K1*M^5*Sqrt[(7*Pi)/10]*u^2)/(b^3*E^u) - 
      (((9512904493*I)/431176162560)*d*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((402595999969*I)/3449409300480)*d^3*K0*M^5*Sqrt[Pi/70]*u^3)/
       (b^3*E^u) + (((784474134833*I)/3449409300480)*d^5*K0*M^5*Sqrt[Pi/70]*
        u^3)/(b^3*E^u) - (((1110720167*I)/101453214720)*d^7*K0*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) - (((19752597*I)/236487680)*d^9*K0*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) - (((30663*I)/94595072)*d^13*K0*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) - (((532021459*I)/1113951567872)*d^13*K0^2*
        M^5*Sqrt[Pi/70]*u^3)/b^3 - (((449700733*I)/6621655040)*d*K1*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) - (((2938403649*I)/13243310080)*d^3*K1*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) + (((379119827*I)/779018240)*d^5*K1*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) - (((1456471*I)/59121920)*d^7*K1*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) - (((16545497*I)/89886720)*d^9*K1*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) + (((487301299*I)/39729930240)*d^11*K1*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) - (((3427789*I)/7945986048)*d^13*K1*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) + (((817730231*I)/52216479744)*d*K1^2*M^5*
        Sqrt[Pi/70]*u^3)/b^3 + (((11669007767*I)/139243945984)*d^7*K1^2*M^5*
        Sqrt[Pi/70]*u^3)/b^3 - (((48032333*I)/1513521152)*d^9*K1^2*M^5*
        Sqrt[Pi/70]*u^3)/b^3 + (((902043533*I)/417731837952)*d^11*K1^2*M^5*
        Sqrt[Pi/70]*u^3)/b^3 - (((17758267*I)/69621972992)*d^13*K1^2*M^5*
        Sqrt[Pi/70]*u^3)/b^3 - (((6347068993*I)/1113951567872)*d*K0^2*M^5*
        Sqrt[(5*Pi)/14]*u^3)/b^3 - (((4081554885*I)/1113951567872)*d^5*K0^2*
        M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 - (((35554600461*I)/1113951567872)*d^7*
        K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((12165*I)/5040504832)*d^15*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 - 
      (((144266147*I)/139243945984)*d^3*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 - 
      (((207328921*I)/16066609152)*d^5*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((83129*I)/94595072)*d^11*K0*M^5*Sqrt[(7*Pi)/10]*u^3)/(b^3*E^u) + 
      (((1232919267*I)/85688582144)*d^9*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((364675983*I)/1113951567872)*d^11*K0^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((4188109*I)/417731837952)*d^15*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((115686315651*I)/1113951567872)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[70]*b^3) - (((2368406792903*I)/48291730206720)*d*K0*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) - (((26522163125291*I)/193166920826880)*
        d^3*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((4655652433*I)/39729930240)*d^9*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) + 
      (((194997533*I)/26486620160)*d^11*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((3162559*I)/15891972096)*d^13*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((155841034467479*I)/1448751906201600)*d*K1*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) - (((1085576037258281*I)/4346255718604800)*d^3*K1*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) + (((86147909969057*I)/135820491206400)*
        d^5*K1*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((350782031801*I)/4565394662400)*d^7*K1*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) - (((11510874433*I)/54177177600)*d^9*K1*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) + (((500878219*I)/39729930240)*d^11*K1*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) - (((17908904051*I)/77976609751040)*d*K0*K1*M^5*Sqrt[Pi/70]*
        u^4)/b^3 + (((20591521225889*I)/46785965850624)*d^3*K0*K1*M^5*
        Sqrt[Pi/70]*u^4)/b^3 - (((6257337159553*I)/13760578191360)*d^5*K0*K1*
        M^5*Sqrt[Pi/70]*u^4)/b^3 - (((329056694599*I)/820806418432)*d^7*K0*K1*
        M^5*Sqrt[Pi/70]*u^4)/b^3 + (((18928294819513*I)/46785965850624)*d^9*
        K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + (((3123368937527*I)/233929829253120)*
        d^11*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((180806518161*I)/77976609751040)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       b^3 + (((1972451681*I)/15595321950208)*d^15*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       b^3 + (((2462333477543*I)/38633384165376)*d^5*K0*M^5*Sqrt[(5*Pi)/14]*
        u^4)/(b^3*E^u) - (((241481267*I)/54108381184)*d^7*K0*M^5*
        Sqrt[(5*Pi)/14]*u^4)/(b^3*E^u) - (((95633*I)/1986496512)*d^13*K1*M^5*
        Sqrt[(5*Pi)/14]*u^4)/(b^3*E^u) - 
      (((433840085258617*I)/8692511437209600)*d*K0*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) - (((86820683261957*I)/827858232115200)*d^3*K0*M^5*
        Sqrt[Pi/70]*u^5)/(b^3*E^u) + (((1613424321123281*I)/5795007624806400)*
        d^5*K0*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((19146984697861*I)/511324202188800)*d^7*K0*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) - (((7780591537*I)/85135564800)*d^9*K0*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) + (((279748251*I)/52973240320)*d^11*K0*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) + (((1856237088829*I)/155953219502080)*d*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((84892271916121*I)/467859658506240)*d^5*K0^2*
        M^5*Sqrt[Pi/70]*u^5)/b^3 - (((12560434876867*I)/93571931701248)*d^7*
        K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + (((731350670371*I)/4924838510592)*d^9*
        K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + (((788916384209*I)/155953219502080)*
        d^11*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((389138027483*I)/467859658506240)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       b^3 - (((21807278386577*I)/321944868044800)*d*K1*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) - (((296330506130443*I)/2173127859302400)*d^3*K1*M^5*
        Sqrt[Pi/70]*u^5)/(b^3*E^u) + (((3210720340315253*I)/8692511437209600)*
        d^5*K1*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((1664770551707*I)/31957762636800)*d^7*K1*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) - (((142878716741*I)/1191897907200)*d^9*K1*M^5*Sqrt[Pi/70]*
        u^5)/(b^3*E^u) + (((404426111*I)/59594895360)*d^11*K1*M^5*Sqrt[Pi/70]*
        u^5)/(b^3*E^u) - (((2313697*I)/26486620160)*d^13*K1*M^5*Sqrt[Pi/70]*
        u^5)/(b^3*E^u) + (((680891992462469*I)/7017894877593600)*d*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((30071517216263*I)/123120962764800)*d^7*K1^2*
        M^5*Sqrt[Pi/70]*u^5)/b^3 + (((319863521568791*I)/779766097510400)*d^9*
        K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((18171551910619*I)/1403578975518720)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       b^3 - (((225534758599*I)/93571931701248)*d^13*K1^2*M^5*Sqrt[Pi/70]*
        u^5)/b^3 + (((144726289087*I)/1403578975518720)*d^15*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((490783*I)/31783944192)*d^13*K0*M^5*
        Sqrt[(5*Pi)/14]*u^5)/(b^3*E^u) + (((727229483*I)/93571931701248)*d^15*
        K0^2*M^5*Sqrt[(5*Pi)/14]*u^5)/b^3 - 
      (((32724268160893*I)/334185470361600)*d^5*K1^2*M^5*Sqrt[(7*Pi)/10]*u^5)/
       b^3 + (((14130325897301*I)/93571931701248)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[70]*b^3) + (((963404643431023*I)/2339298292531200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[70]*b^3) - 
      (((433629447126419*I)/17385022874419200)*d*K0*M^5*Sqrt[Pi/70]*u^6)/
       (b^3*E^u) - (((32641855993823*I)/724375953100800)*d^3*K0*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) + (((16929058047019*I)/131704718745600)*
        d^5*K0*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) - 
      (((48893675647*I)/2458289433600)*d^7*K0*M^5*Sqrt[Pi/70]*u^6)/
       (b^3*E^u) - (((97478064511*I)/2383795814400)*d^9*K0*M^5*Sqrt[Pi/70]*
        u^6)/(b^3*E^u) + (((6139141*I)/2708858880)*d^11*K0*M^5*Sqrt[Pi/70]*
        u^6)/(b^3*E^u) - (((69233*I)/3783802880)*d^13*K0*M^5*Sqrt[Pi/70]*u^6)/
       (b^3*E^u) - (((3356348064336649*I)/104310137246515200)*d*K1*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) - (((812993434801351*I)/14901448178073600)*
        d^3*K1*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      (((12492778442689*I)/77152468377600)*d^5*K1*M^5*Sqrt[Pi/70]*u^6)/
       (b^3*E^u) - (((29383980706667*I)/1022648404377600)*d^7*K1*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) - (((234604877327*I)/4767591628800)*d^9*K1*
        M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) + (((881366011*I)/317839441920)*d^11*
        K1*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) - 
      (((9595081*I)/476759162880)*d^13*K1*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      (((477482683846043*I)/5263421158195200)*d*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       b^3 + (((240231722647289*I)/751917308313600)*d^3*K0*K1*M^5*Sqrt[Pi/70]*
        u^6)/b^3 - (((3016261874235937*I)/5263421158195200)*d^5*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 - (((14014860055699*I)/83546367590400)*d^7*K0*K1*
        M^5*Sqrt[Pi/70]*u^6)/b^3 + (((187896588027097*I)/584824573132800)*d^9*
        K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + (((24495044531*I)/2179470458880)*
        d^11*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((235021660199*I)/116964914626560)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       b^3 + (((1185240775*I)/70178948775936)*d^15*K0*K1*M^5*Sqrt[(5*Pi)/14]*
        u^6)/b^3 - (((500397810796867*I)/52155068623257600)*d*K0*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((1265107598682827*I)/104310137246515200)*d^3*K0*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) + (((4340772324287953*I)/104310137246515200)*d^5*K0*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) - (((608229824689*I)/78665261875200)*d^7*
        K0*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((15369896303*I)/1191897907200)*d^9*K0*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) + (((703728307*I)/953518325760)*d^11*K0*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) - (((2092141*I)/953518325760)*d^13*K0*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) + (((2215076399723*I)/119623208140800)*d*K0^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 - (((11908567538737*I)/119623208140800)*d^5*K0^2*
        M^5*Sqrt[Pi/70]*u^7)/b^3 - (((9477849717019*I)/438618429849600)*d^7*
        K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + (((397460264833*I)/7695060172800)*d^9*
        K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + (((176311408759*I)/87723685969920)*
        d^11*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((10527613357*I)/29241228656640)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((4131209*I)/271590359040)*d^15*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((2268965160392669*I)/208620274493030400)*d*K1*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) - (((27473002549049*I)/1931669208268800)*d^3*K1*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) + (((176594351726363*I)/3660004815667200)*
        d^5*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((16494434731*I)/1743150689280)*d^7*K1*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) - (((1633113037*I)/112178626560)*d^9*K1*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) + (((46242113*I)/52973240320)*d^11*K1*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) - (((994387*I)/272433807360)*d^13*K1*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) + (((41072250259259*I)/1973782934323200)*d*K1^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 - (((44500850317333*I)/281968990617600)*d^5*K1^2*
        M^5*Sqrt[Pi/70]*u^7)/b^3 - (((16491758126177*I)/657927644774400)*d^7*
        K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + (((48295755721583*I)/657927644774400)*
        d^9*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((51856199137*I)/18797932707840)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((69057745307*I)/131585528954880)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((9976693*I)/443048919040)*d^15*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((64905302155843*I)/1315855289548800)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[70]*b^3) + (((170568228278759*I)/1973782934323200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) - 
      (((40369247379137*I)/16689621959442432)*d*K0*M^5*Sqrt[Pi/70]*u^8)/
       (b^3*E^u) - (((2715877948313*I)/1264365299957760)*d^3*K0*M^5*
        Sqrt[Pi/70]*u^8)/(b^3*E^u) + 
      (((1261651231305571*I)/139080182995353600)*d^5*K0*M^5*Sqrt[Pi/70]*u^8)/
       (b^3*E^u) - (((1598818545941*I)/876555775180800)*d^7*K0*M^5*
        Sqrt[Pi/70]*u^8)/(b^3*E^u) - (((18312073291*I)/6356788838400)*d^9*K0*
        M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) + (((42548633*I)/211892961280)*d^11*K0*
        M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - (((848737*I)/1271357767680)*d^13*K0*
        M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((1383439868316421*I)/417240548986060800)*d*K1*M^5*Sqrt[Pi/70]*u^8)/
       (b^3*E^u) - (((68309556956813*I)/69540091497676800)*d^3*K1*M^5*
        Sqrt[Pi/70]*u^8)/(b^3*E^u) + 
      (((1297217516618483*I)/139080182995353600)*d^5*K1*M^5*Sqrt[Pi/70]*u^8)/
       (b^3*E^u) - (((2707220862881*I)/1227178085253120)*d^7*K1*M^5*
        Sqrt[Pi/70]*u^8)/(b^3*E^u) - (((5009593397*I)/1634602844160)*d^9*K1*
        M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) + (((466787899*I)/1907036651520)*d^11*
        K1*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((568063*I)/181622538240)*d^13*K1*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) + 
      (((10938067325749*I)/986891467161600)*d*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       b^3 + (((71049133519163*I)/1973782934323200)*d^3*K0*K1*M^5*Sqrt[Pi/70]*
        u^8)/b^3 - (((17498285878019*I)/246722866790400)*d^5*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/b^3 - (((6363303255509*I)/657927644774400)*d^7*K0*K1*
        M^5*Sqrt[Pi/70]*u^8)/b^3 + (((10677614712763*I)/328963822387200)*d^9*
        K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + (((173701308307*I)/131585528954880)*
        d^11*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 - 
      (((9079559459*I)/32896382238720)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((98519*I)/39693975552)*d^15*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^8)/b^3 - 
      (((438061617901*I)/1002982088908800)*d*K0*M^5*Sqrt[Pi/70]*u^9)/
       (b^3*E^u) + (((35247751699*I)/1448751906201600)*d^3*K0*M^5*Sqrt[Pi/70]*
        u^9)/(b^3*E^u) + (((3369585861769*I)/2897503812403200)*d^5*K0*M^5*
        Sqrt[Pi/70]*u^9)/(b^3*E^u) - (((235452530393*I)/383493151641600)*d^7*
        K0*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) - 
      (((10547099*I)/55870214400)*d^9*K0*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((7945057*I)/119189790720)*d^11*K0*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) - 
      (((3435053*I)/238379581440)*d^13*K0*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((991243200859*I)/986891467161600)*d*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((189288871951*I)/37957364121600)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((61712111239*I)/59811604070400)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((853260352753*I)/328963822387200)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((13562721883*I)/131585528954880)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((2553373*I)/86569426944)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((63488683*I)/43861842984960)*d^15*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((113578825417*I)/248357469634560)*d*K1*M^5*Sqrt[Pi/70]*u^9)/
       (b^3*E^u) - (((2941829563*I)/66865472593920)*d^3*K1*M^5*Sqrt[Pi/70]*
        u^9)/(b^3*E^u) + (((283760793997*I)/217312785930240)*d^5*K1*M^5*
        Sqrt[Pi/70]*u^9)/(b^3*E^u) - (((13913701*I)/23871344640)*d^7*K1*M^5*
        Sqrt[Pi/70]*u^9)/(b^3*E^u) - (((23562769*I)/79459860480)*d^9*K1*M^5*
        Sqrt[Pi/70]*u^9)/(b^3*E^u) + (((2680973*I)/32506306560)*d^11*K1*M^5*
        Sqrt[Pi/70]*u^9)/(b^3*E^u) - (((158419*I)/21033492480)*d^13*K1*M^5*
        Sqrt[Pi/70]*u^9)/(b^3*E^u) + (((1663151419961*I)/986891467161600)*d*
        K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - (((667514122433*I)/123361433395200)*
        d^5*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((94276925419*I)/116104878489600)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((2817348530461*I)/986891467161600)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       b^3 + (((2979032863*I)/35886962442240)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       b^3 - (((7661513*I)/204325355520)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((27798677*I)/14620614328320)*d^15*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((4629391579523*I)/1973782934323200)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[70]*b^3) + (((1076114792309*I)/657927644774400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[70]*b^3) - (((954157192493*I)/26077534311628800)*
        d*K0*M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) - 
      (((18045417241*I)/228750300979200)*d^3*K0*M^5*Sqrt[Pi/70]*u^10)/
       (b^3*E^u) + (((1839134593631*I)/8692511437209600)*d^5*K0*M^5*
        Sqrt[Pi/70]*u^10)/(b^3*E^u) + (((2259720523*I)/54784735948800)*d^7*K0*
        M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) - (((718725743*I)/3575693721600)*d^9*
        K0*M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) + 
      (((16422167*I)/357569372160)*d^11*K0*M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) + 
      (((745763*I)/42066984960)*d^13*K0*M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) - 
      (((49344061633*I)/1241787348172800)*d*K1*M^5*Sqrt[Pi/70]*u^10)/
       (b^3*E^u) - (((26984268671*I)/228750300979200)*d^3*K1*M^5*Sqrt[Pi/70]*
        u^10)/(b^3*E^u) + (((2266919470051*I)/8692511437209600)*d^5*K1*M^5*
        Sqrt[Pi/70]*u^10)/(b^3*E^u) + (((6160219*I)/108056678400)*d^7*K1*M^5*
        Sqrt[Pi/70]*u^10)/(b^3*E^u) - (((753983743*I)/3575693721600)*d^9*K1*
        M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) + (((4264291*I)/119189790720)*d^11*K1*
        M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) + (((3572693*I)/238379581440)*d^13*K1*
        M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) + (((2919482977*I)/9398966353920)*d*
        K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - (((12159401539*I)/28196899061760)*
        d^3*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((1764592619*I)/13158552895488)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((51775085741*I)/197378293432320)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       b^3 + (((56629737191*I)/197378293432320)*d^9*K0*K1*M^5*Sqrt[Pi/70]*
        u^10)/b^3 - (((5980166903*I)/197378293432320)*d^11*K0*K1*M^5*
        Sqrt[Pi/70]*u^10)/b^3 - (((547371403*I)/65792764477440)*d^13*K0*K1*
        M^5*Sqrt[Pi/70]*u^10)/b^3 + (((3194201*I)/5981160407040)*d^15*K0*K1*
        M^5*Sqrt[Pi/70]*u^10)/b^3 - (((108209509*I)/15339726065664)*d*K0*M^5*
        Sqrt[Pi/70]*u^11)/(b^3*E^u) - (((1044287471*I)/12783105054720)*d^3*K0*
        M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + (((816200669*I)/19174657582080)*d^7*
        K0*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) - 
      (((3698411*I)/178784686080)*d^9*K0*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) - 
      (((432941*I)/17878468608)*d^11*K0*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) - 
      (((1088249*I)/178784686080)*d^13*K0*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((4070223649*I)/197378293432320)*d*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((518902121*I)/197378293432320)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((138639439*I)/12336143339520)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((72505711*I)/944393748480)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((4302555157*I)/98689146716160)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((17910289*I)/1462061432832)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((67559*I)/66591866880)*d^15*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((502114519*I)/76698630328320)*d*K1*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) - 
      (((5929201*I)/74755000320)*d^3*K1*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((45563227*I)/464840183808)*d^5*K1*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((674194189*I)/19174657582080)*d^7*K1*M^5*Sqrt[Pi/70]*u^11)/
       (b^3*E^u) - (((326071*I)/16253153280)*d^9*K1*M^5*Sqrt[Pi/70]*u^11)/
       (b^3*E^u) - (((175367*I)/8126576640)*d^11*K1*M^5*Sqrt[Pi/70]*u^11)/
       (b^3*E^u) - (((1014899*I)/178784686080)*d^13*K1*M^5*Sqrt[Pi/70]*u^11)/
       (b^3*E^u) + (((595438757*I)/24879616819200)*d*K1^2*M^5*Sqrt[Pi/70]*
        u^11)/b^3 - (((17522005283*I)/2960674401484800)*d^5*K1^2*M^5*
        Sqrt[Pi/70]*u^11)/b^3 - (((435972227*I)/7476450508800)*d^7*K1^2*M^5*
        Sqrt[Pi/70]*u^11)/b^3 + (((85743773*I)/953518325760)*d^9*K1^2*M^5*
        Sqrt[Pi/70]*u^11)/b^3 - (((2231909*I)/110762229760)*d^11*K1^2*M^5*
        Sqrt[Pi/70]*u^11)/b^3 + (((12965773*I)/24672286679040)*d^15*K1^2*M^5*
        Sqrt[Pi/70]*u^11)/b^3 + (((9033653*I)/464840183808)*d^5*K0*M^5*
        Sqrt[(5*Pi)/14]*u^11)/(b^3*E^u) - (((10341613*I)/5639379812352)*d^13*
        K1^2*M^5*Sqrt[(5*Pi)/14]*u^11)/b^3 - 
      (((153037753*I)/2990580203520)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[70]*b^3) - (((30837425569*I)/1480337200742400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[70]*b^3) + (((1779277*I)/1743150689280)*d*K0*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((141353*I)/29052511488)*d^3*K0*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((16333*I)/9223019520)*d^5*K0*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) - (((410623*I)/27236729520)*d^7*K0*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((16883*I)/14898723840)*d^9*K0*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((1189*I)/219098880)*d^11*K0*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((12799*I)/14898723840)*d^13*K0*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((161171*I)/158468244480)*d*K1*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((15469*I)/3228056832)*d^3*K1*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((1001263*I)/581050229760)*d^5*K1*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) - (((202913*I)/13618364760)*d^7*K1*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((73*I)/60318720)*d^9*K1*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((59491*I)/11174042880)*d^11*K1*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((37249*I)/44696171520)*d^13*K1*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((5226785687*I)/740168600371200)*d*K0*
        K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + (((1806801763*I)/28468023091200)*d^3*
        K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - (((3111177607*I)/740168600371200)*
        d^5*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((9220977509*I)/61680716697600)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((7839691*I)/299058020352)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((1283660281*I)/24672286679040)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((14237813*I)/2349741588480)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((1747247*I)/1542017917440)*d^15*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((41*I)/5587021440)*d*K0*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((41*I)/279351072)*d^3*K0*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((41*I)/429770880)*d^5*K0*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) + 
      (((41*I)/116396280)*d^7*K0*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) + 
      (((41*I)/266048640)*d^9*K0*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((41*I)/199536480)*d^11*K0*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((41*I)/798145920)*d^13*K0*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((51399809*I)/123361433395200)*d*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((119942087*I)/61680716697600)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((224823377*I)/22429351526400)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((70160929*I)/123361433395200)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((14335589*I)/2902621962240)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((274297*I)/771008958720)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((736013*I)/3795736412160)*d^15*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((41*I)/5587021440)*d*K1*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((41*I)/279351072)*d^3*K1*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((41*I)/429770880)*d^5*K1*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) + 
      (((41*I)/116396280)*d^7*K1*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) + 
      (((41*I)/266048640)*d^9*K1*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((41*I)/199536480)*d^11*K1*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((41*I)/798145920)*d^13*K1*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((1597903*I)/3700843001856)*d*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((831353863*I)/370084300185600)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((2538329021*I)/246722866790400)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((590423*I)/5607337881600)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((4346767*I)/24672286679040)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((249703*I)/1495290101760)*d^15*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((3213659*I)/8133720883200)*d^3*K1^2*M^5*Sqrt[(7*Pi)/10]*u^13)/b^3 - 
      (((25589579*I)/35246123827200)*d^11*K1^2*M^5*Sqrt[(7*Pi)/10]*u^13)/
       b^3 - (((13083493*I)/4837703270400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[70]*b^3) - (((335297*I)/10884832358400)*d*K0*K1*M^5*Sqrt[Pi/70]*
        u^14)/b^3 - (((25788613*I)/185042150092800)*d^3*K0*K1*M^5*Sqrt[Pi/70]*
        u^14)/b^3 - (((3353279*I)/5286918574080)*d^5*K0*K1*M^5*Sqrt[Pi/70]*
        u^14)/b^3 + (((1840103*I)/3246353510400)*d^7*K0*K1*M^5*Sqrt[Pi/70]*
        u^14)/b^3 + (((4058993*I)/4112047779840)*d^9*K0*K1*M^5*Sqrt[Pi/70]*
        u^14)/b^3 - (((1480201*I)/4744670515200)*d^11*K0*K1*M^5*Sqrt[Pi/70]*
        u^14)/b^3 - (((1181*I)/21087424512)*d^15*K0*K1*M^5*Sqrt[Pi/70]*u^14)/
       b^3 - (((96049*I)/1762306191360)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^14)/
       b^3 + (((9461*I)/15420179174400)*d*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((21293*I)/670442572800)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - 
      (((3823*I)/98847302400)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - 
      (((959173*I)/15420179174400)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((18079*I)/700917235200)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((23819*I)/1028011944960)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((443*I)/192752239680)*d^15*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((439*I)/734294246400)*d*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((477881*I)/15420179174400)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - 
      (((17249*I)/453534681600)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - 
      (((938603*I)/15420179174400)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((97*I)/3809332800)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((69763*I)/3084035834880)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((163*I)/73429424640)*d^15*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((132949*I)/7710089587200)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[70]*b^3) + (((65567*I)/3855044793600)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[70]*b^3) - (((11*I)/350458617600)*d*K0*K1*M^5*Sqrt[Pi/70]*
        u^16)/b^3 - (((11*I)/23363907840)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       b^3 + (((451*I)/350458617600)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^16)/b^3 + 
      (((11*I)/4123042560)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^16)/b^3 - 
      (((11*I)/16688505600)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^16)/b^3 - 
      (((11*I)/10013103360)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^16)/b^3 - 
      (((11*I)/70091723520)*d^15*K0*K1*M^5*Sqrt[Pi/70]*u^16)/b^3 - 
      (((11*I)/50065516800)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^16)/b^3)/Pi, 
    ((-78129*d^13*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^3)/(1513521152*b^3) + 
      (((137828701*I)/756760576)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((9679843*I)/189190144)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((6719997*I)/68796416)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((250143*I)/378380288)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((8142217*I)/141892608)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((7001587*I)/141892608)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((15657451*I)/283785216)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((329359*I)/283785216)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((1614485*I)/756760576)*d*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 - 
      (((724151*I)/29106176)*d^3*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((991*I)/44515328)*d^13*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((394403*I)/283785216)*d*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((2573185*I)/283785216)*d^3*K1^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((167*I)/2728704)*d^13*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 - 
      (1912022869*d*K0*K1*M^5*u^3)/(52973240320*b^3*Sqrt[70*Pi]) - 
      (28480453*d^3*K0*K1*M^5*u^3)/(667729920*b^3*Sqrt[70*Pi]) + 
      (1745146927*d^5*K0*K1*M^5*u^3)/(9348218880*b^3*Sqrt[70*Pi]) - 
      (3895077301*d^7*K0*K1*M^5*u^3)/(39729930240*b^3*Sqrt[70*Pi]) - 
      (701855131*d^9*K0*K1*M^5*u^3)/(52973240320*b^3*Sqrt[70*Pi]) + 
      (98369679*d^11*K0*K1*M^5*u^3)/(26486620160*b^3*Sqrt[70*Pi]) - 
      (((18437740669*I)/158919720960)*d*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((3287110237*I)/7945986048)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((44157730621*I)/52973240320)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((350343263*I)/9932482560)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((10665284947*I)/31783944192)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((179731723*I)/39729930240)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((29322593*I)/31783944192)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (2626823651*d^3*K0^2*M^5*u^4)/(158919720960*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (757232529047*d^3*K1^2*M^5*u^4)/(16686570700800*Sqrt[70]*b^3*
        Sqrt[Pi]) - (1480968581*d*K0^2*M^5*u^4)/(105946480640*b^3*
        Sqrt[70*Pi]) + (1842810539*d^5*K0^2*M^5*u^4)/
       (24449187840*b^3*Sqrt[70*Pi]) - (3479057893*d^7*K0^2*M^5*u^4)/
       (79459860480*b^3*Sqrt[70*Pi]) - (288610923*d^9*K0^2*M^5*u^4)/
       (105946480640*b^3*Sqrt[70*Pi]) + (8786109*d^11*K0^2*M^5*u^4)/
       (4815749120*b^3*Sqrt[70*Pi]) - (550503*d^13*K0^2*M^5*u^4)/
       (3027042304*b^3*Sqrt[70*Pi]) - (732255243289*d*K1^2*M^5*u^4)/
       (33373141401600*b^3*Sqrt[70*Pi]) + (4739173298117*d^5*K1^2*M^5*u^4)/
       (33373141401600*b^3*Sqrt[70*Pi]) - (155030434751*d^7*K1^2*M^5*u^4)/
       (2781095116800*b^3*Sqrt[70*Pi]) - (37778828611*d^9*K1^2*M^5*u^4)/
       (1589197209600*b^3*Sqrt[70*Pi]) + (601938811*d^11*K1^2*M^5*u^4)/
       (113514086400*b^3*Sqrt[70*Pi]) - (1424253*d^13*K1^2*M^5*u^4)/
       (3027042304*b^3*Sqrt[70*Pi]) - (4692851*d^13*K0*K1*M^5*Sqrt[7/(10*Pi)]*
        u^5)/(75676057600*b^3) - (((5202642743*I)/105946480640)*d*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((97066814563*I)/317839441920)*d^5*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((138618387*I)/13243310080)*d^7*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((2613657441*I)/21189296128)*d^9*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((2836761*I)/1655413760)*d^11*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((1430129*I)/4889837568)*d^13*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((841410648733*I)/4767591628800)*d*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((112714621423*I)/122245939200)*d^5*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((510732043*I)/12546293760)*d^7*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((16767883813*I)/50185175040)*d^9*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((173784671*I)/36673781760)*d^11*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((803615363*I)/953518325760)*d^13*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((6033311*I)/42491904)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[70]*b^3) - (((5113621397*I)/13940326400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[70]*b^3) - (97332762899*d*K0*K1*M^5*u^5)/
       (3926251929600*b^3*Sqrt[70*Pi]) + (2174328842981*d^3*K0*K1*M^5*u^5)/
       (66746282803200*b^3*Sqrt[70*Pi]) + (10006685873*d^5*K0*K1*M^5*u^5)/
       (297974476800*b^3*Sqrt[70*Pi]) - (2059469277683*d^7*K0*K1*M^5*u^5)/
       (33373141401600*b^3*Sqrt[70*Pi]) + (151482859499*d^9*K0*K1*M^5*u^5)/
       (9535183257600*b^3*Sqrt[70*Pi]) + (15541080557*d^11*K0*K1*M^5*u^5)/
       (3178394419200*b^3*Sqrt[70*Pi]) + (2513009965798593017*d^7*K1^2*M^5*
        Sqrt[5/(14*Pi)]*u^6)/(109876126169989251072*b^3) - 
      (((29140530563*I)/210334924800)*d*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((53190606097*I)/188194406400)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + 
      (((159984826679*I)/223480857600)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((3869915597*I)/119189790720)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((12335305721*I)/47675916288)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((52627891*I)/12546293760)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + 
      (((83255149*I)/119189790720)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + 
      (31492844219*d^3*K0^2*M^5*u^6)/(6674628280320*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (17466086486389*d^3*K1^2*M^5*u^6)/(300358272614400*Sqrt[70]*b^3*
        Sqrt[Pi]) - (25048789*d*K0^2*M^5*u^6)/(83641958400*b^3*Sqrt[70*Pi]) + 
      (3988725479*d^5*K0^2*M^5*u^6)/(2502985605120*b^3*Sqrt[70*Pi]) - 
      (768398814419*d^7*K0^2*M^5*u^6)/(50059712102400*b^3*Sqrt[70*Pi]) + 
      (121105203929*d^9*K0^2*M^5*u^6)/(14302774886400*b^3*Sqrt[70*Pi]) + 
      (500852069*d^11*K0^2*M^5*u^6)/(529732403200*b^3*Sqrt[70*Pi]) - 
      (2856433*d^13*K0^2*M^5*u^6)/(37838028800*b^3*Sqrt[70*Pi]) + 
      (500650681919*d*K1^2*M^5*u^6)/(33373141401600*b^3*Sqrt[70*Pi]) - 
      (610075818377*d^5*K1^2*M^5*u^6)/(6826324377600*b^3*Sqrt[70*Pi]) - 
      (18440547941931967633*d^7*K1^2*M^5*u^6)/(109876126169989251072*b^3*
        Sqrt[70*Pi]) + (2883050417881*d^9*K1^2*M^5*u^6)/
       (42908324659200*b^3*Sqrt[70*Pi]) + (13158687119*d^11*K1^2*M^5*u^6)/
       (4767591628800*b^3*Sqrt[70*Pi]) - (29345191*d^13*K1^2*M^5*u^6)/
       (113514086400*b^3*Sqrt[70*Pi]) + (1680855053*d^9*K0*K1*M^5*
        Sqrt[7/(10*Pi)]*u^7)/(235760025600*b^3) - 
      (((4677803407*I)/210334924800)*d*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((12606069893*I)/111740428800)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((567592693*I)/119189790720)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((9780706993*I)/238379581440)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((183659953*I)/238379581440)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((15267193*I)/119189790720)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((111880163623*I)/3575693721600)*d*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((153089058533*I)/893923430400)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((16135991*I)/1254629376)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((3180948607*I)/55010672640)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((767973727*I)/715138744320)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((5204929*I)/27505336320)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((157836309467*I)/3575693721600)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[70]*b^3) - (((22233055349*I)/325063065600)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[70]*b^3) + (1815414934453*d*K0*K1*M^5*u^7)/
       (90107481784320*b^3*Sqrt[70*Pi]) + (1776796371199*d^3*K0*K1*M^5*u^7)/
       (90107481784320*b^3*Sqrt[70*Pi]) - (10394906797049*d^5*K0*K1*M^5*u^7)/
       (225268704460800*b^3*Sqrt[70*Pi]) - (1142288033921*d^7*K0*K1*M^5*u^7)/
       (25029856051200*b^3*Sqrt[70*Pi]) + (15727854073*d^11*K0*K1*M^5*u^7)/
       (7151387443200*b^3*Sqrt[70*Pi]) - (490799*d^13*K0*K1*M^5*u^7)/
       (2579865600*b^3*Sqrt[70*Pi]) - (((709722857*I)/52583731200)*d*K0*K1*
        M^5*Sqrt[Pi/70]*u^8)/b^3 - (((935631071*I)/33108275200)*d^3*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/b^3 + (((751305869*I)/10641945600)*d^5*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/b^3 - (((48906283*I)/17878468608)*d^7*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/b^3 - (((4594129321*I)/178784686080)*d^9*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/b^3 - (((18384413*I)/35756937216)*d^11*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/b^3 + (((9320557*I)/89392343040)*d^13*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/b^3 + (570982262413*d^3*K0^2*M^5*u^8)/
       (450537408921600*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (2548548637759*d^3*K1^2*M^5*u^8)/(193087460966400*Sqrt[70]*b^3*
        Sqrt[Pi]) + (85732214653*d*K0^2*M^5*u^8)/(23712495206400*b^3*
        Sqrt[70*Pi]) - (10899476107*d^5*K0^2*M^5*u^8)/
       (2475480268800*b^3*Sqrt[70*Pi]) - (682111103659*d^7*K0^2*M^5*u^8)/
       (75089568153600*b^3*Sqrt[70*Pi]) + (175773652139*d^9*K0^2*M^5*u^8)/
       (21454162329600*b^3*Sqrt[70*Pi]) + (3205417451*d^11*K0^2*M^5*u^8)/
       (7151387443200*b^3*Sqrt[70*Pi]) - (1052599*d^13*K0^2*M^5*u^8)/
       (28378521600*b^3*Sqrt[70*Pi]) + (4591695723211*d*K1^2*M^5*u^8)/
       (1351612226764800*b^3*Sqrt[70*Pi]) - (15682215852481*d^5*K1^2*M^5*u^8)/
       (675806113382400*b^3*Sqrt[70*Pi]) - (461614151221*d^7*K1^2*M^5*u^8)/
       (75089568153600*b^3*Sqrt[70*Pi]) + (86323672471*d^9*K1^2*M^5*u^8)/
       (7151387443200*b^3*Sqrt[70*Pi]) + (5318339317*d^11*K1^2*M^5*u^8)/
       (7151387443200*b^3*Sqrt[70*Pi]) - (4937641*d^13*K1^2*M^5*u^8)/
       (85135564800*b^3*Sqrt[70*Pi]) - (((3511621*I)/3386073600)*d*K0^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 + (((508487647*I)/111740428800)*d^5*K0^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 + (((6009583*I)/11174042880)*d^7*K0^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 - (((2225543*I)/1015822080)*d^9*K0^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 - (((1679641*I)/44696171520)*d^11*K0^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 + (((16657*I)/1396755360)*d^13*K0^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 - (((420103529*I)/223480857600)*d*K1^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 + (((195602623*I)/41902660800)*d^5*K1^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 + (((5837431*I)/9577751040)*d^7*K1^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 - (((1650529*I)/641571840)*d^9*K1^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 - (((25183*I)/798145920)*d^11*K1^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 + (((5399*I)/349188840)*d^13*K1^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 - (((5534297*I)/47888755200)*d^3*K1^2*M^5*
        Sqrt[(7*Pi)/10]*u^9)/b^3 - (((410047423*I)/223480857600)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[70]*b^3) + (66842283919*d*K0*K1*M^5*u^9)/
       (30718459699200*b^3*Sqrt[70*Pi]) + (1267692258947*d^3*K0*K1*M^5*u^9)/
       (337903056691200*b^3*Sqrt[70*Pi]) - (72099849743*d^5*K0*K1*M^5*u^9)/
       (8892185702400*b^3*Sqrt[70*Pi]) - (2019212143*d^7*K0*K1*M^5*u^9)/
       (618870067200*b^3*Sqrt[70*Pi]) + (1257003199*d^9*K0*K1*M^5*u^9)/
       (255406694400*b^3*Sqrt[70*Pi]) + (336091981*d^11*K0*K1*M^5*u^9)/
       (595948953600*b^3*Sqrt[70*Pi]) - (224437*d^13*K0*K1*M^5*u^9)/
       (5320972800*b^3*Sqrt[70*Pi]) - (4716007323829116853*d^5*K1^2*M^5*
        Sqrt[5/(14*Pi)]*u^10)/(13844391897418645635072*b^3) + 
      (919*d^13*K1^2*M^5*Sqrt[7/(10*Pi)]*u^10)/(886828800*b^3) - 
      (((93913*I)/338607360)*d*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((6178001*I)/134088514560)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((52652753*I)/134088514560)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((1958549*I)/3943779840)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((2351051*I)/3943779840)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((130213*I)/4966241280)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((60457*I)/14898723840)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (5707820663*d^3*K0^2*M^5*u^10)/(10239486566400*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (17712165739*d^3*K1^2*M^5*u^10)/(22526870446080*Sqrt[70]*b^3*
        Sqrt[Pi]) + (2233346681*d*K0^2*M^5*u^10)/(37544784076800*b^3*
        Sqrt[70*Pi]) - (65453000209*d^5*K0^2*M^5*u^10)/
       (56317176115200*b^3*Sqrt[70*Pi]) + (24157313483*d^7*K0^2*M^5*u^10)/
       (56317176115200*b^3*Sqrt[70*Pi]) + (236895557*d^9*K0^2*M^5*u^10)/
       (1787846860800*b^3*Sqrt[70*Pi]) - (12016091*d^11*K0^2*M^5*u^10)/
       (255406694400*b^3*Sqrt[70*Pi]) + (657593*d^13*K0^2*M^5*u^10)/
       (21283891200*b^3*Sqrt[70*Pi]) + (7692086477*d*K1^2*M^5*u^10)/
       (112634352230400*b^3*Sqrt[70*Pi]) + (9718000424841693421*d^5*K1^2*M^5*
        u^10)/(69221959487093228175360*b^3*Sqrt[70*Pi]) + 
      (1583695793*d^7*K1^2*M^5*u^10)/(3312775065600*b^3*Sqrt[70*Pi]) + 
      (814490023*d^9*K1^2*M^5*u^10)/(3218124349440*b^3*Sqrt[70*Pi]) - 
      (8507207*d^11*K1^2*M^5*u^10)/(282291609600*b^3*Sqrt[70*Pi]) - 
      (((323837*I)/16761064320)*d*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((2815121*I)/26817702912)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((1811657*I)/13408851456)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((1272367*I)/9577751040)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((43753*I)/6385167360)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((253607*I)/13408851456)*d*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((3028699*I)/26817702912)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((10350437*I)/67044257280)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((4548611*I)/33522128640)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((93631*I)/7057290240)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((104719*I)/26817702912)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((1147*I)/1277033472)*d^13*K0^2*M^5*Sqrt[(7*Pi)/10]*u^11)/b^3 - 
      (((433799*I)/4966241280)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[70]*b^3) - 
      (((1539829*I)/14898723840)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[70]*b^3) + 
      (204638519*d*K0*K1*M^5*u^11)/(7679614924800*b^3*Sqrt[70*Pi]) + 
      (38780860913*d^3*K0*K1*M^5*u^11)/(84475764172800*b^3*Sqrt[70*Pi]) - 
      (29763031*d^5*K0*K1*M^5*u^11)/(32998345380*b^3*Sqrt[70*Pi]) + 
      (45018331*d^7*K0*K1*M^5*u^11)/(202095129600*b^3*Sqrt[70*Pi]) + 
      (946321213*d^9*K0*K1*M^5*u^11)/(4022655436800*b^3*Sqrt[70*Pi]) + 
      (18484327*d^11*K0*K1*M^5*u^11)/(1340885145600*b^3*Sqrt[70*Pi]) - 
      (591263*d^13*K0*K1*M^5*u^11)/(10641945600*b^3*Sqrt[70*Pi]) - 
      (10128197647*d*K0^2*M^5*Sqrt[5/(14*Pi)]*u^12)/(8214423308163072*b^3) + 
      (((7547*I)/16761064320)*d*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((95621*I)/2793510720)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((194989*I)/4190266080)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((29753*I)/5587021440)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((6431*I)/399072960)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((29147*I)/5587021440)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((239*I)/85954176)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/14]*u^12)/b^3 - 
      (276701*d^3*K0^2*M^5*u^12)/(248458129920*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (2321567*d^3*K1^2*M^5*u^12)/(1759911753600*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (107480763919*d*K0^2*M^5*u^12)/(41072116540815360*b^3*Sqrt[70*Pi]) + 
      (396318799*d^5*K0^2*M^5*u^12)/(3839807462400*b^3*Sqrt[70*Pi]) - 
      (99278693*d^7*K0^2*M^5*u^12)/(812266963200*b^3*Sqrt[70*Pi]) - 
      (13250371*d^9*K0^2*M^5*u^12)/(2011327718400*b^3*Sqrt[70*Pi]) + 
      (8465869*d^11*K0^2*M^5*u^12)/(335221286400*b^3*Sqrt[70*Pi]) + 
      (108971*d^13*K0^2*M^5*u^12)/(10641945600*b^3*Sqrt[70*Pi]) - 
      (377908897*d*K1^2*M^5*u^12)/(42237882086400*b^3*Sqrt[70*Pi]) + 
      (17361181*d^5*K1^2*M^5*u^12)/(171003571200*b^3*Sqrt[70*Pi]) - 
      (25123249*d^7*K1^2*M^5*u^12)/(203066740800*b^3*Sqrt[70*Pi]) + 
      (10673323*d^9*K1^2*M^5*u^12)/(6033983155200*b^3*Sqrt[70*Pi]) + 
      (166067*d^11*K1^2*M^5*u^12)/(7618665600*b^3*Sqrt[70*Pi]) + 
      (94649*d^13*K1^2*M^5*u^12)/(10641945600*b^3*Sqrt[70*Pi]) + 
      (5197*d^11*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^13)/(57466506240*b^3) - 
      (3151*d^13*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^13)/(7981459200*b^3) + 
      (((277*I)/744936192)*d*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((6463*I)/3047466240)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((17473*I)/2095133040)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((5767*I)/11174042880)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((29251*I)/8380532160)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((16879*I)/33522128640)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((12301*I)/33522128640)*d*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((22987*I)/11174042880)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((16981*I)/2095133040)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((4619*I)/11174042880)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((28103*I)/8380532160)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((15731*I)/33522128640)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((6619*I)/2793510720)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[70]*b^3) + 
      (((19037*I)/8380532160)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[70]*b^3) - 
      (866941*d*K0*K1*M^5*u^13)/(2639867630400*b^3*Sqrt[70*Pi]) - 
      (509077*d^3*K0*K1*M^5*u^13)/(1173274502400*b^3*Sqrt[70*Pi]) - 
      (638983*d^5*K0*K1*M^5*u^13)/(185253868800*b^3*Sqrt[70*Pi]) - 
      (15227437*d^7*K0*K1*M^5*u^13)/(5279735260800*b^3*Sqrt[70*Pi]) + 
      (22493*d^9*K0*K1*M^5*u^13)/(1344470400*b^3*Sqrt[70*Pi]) - 
      (15092741*d^11*K0*K1*M^5*u^13)/(2011327718400*b^3*Sqrt[70*Pi]) + 
      (41*d^7*K0^2*M^5*Sqrt[7/(10*Pi)]*u^14)/(107749699200*b^3) - 
      (41*d^9*K0^2*M^5*Sqrt[7/(10*Pi)]*u^14)/(107749699200*b^3) + 
      (41*d^13*K0^2*M^5*Sqrt[7/(10*Pi)]*u^14)/(3990729600*b^3) + 
      (41*d^7*K1^2*M^5*Sqrt[7/(10*Pi)]*u^14)/(107749699200*b^3) - 
      (41*d^9*K1^2*M^5*Sqrt[7/(10*Pi)]*u^14)/(107749699200*b^3) + 
      (41*d^13*K1^2*M^5*Sqrt[7/(10*Pi)]*u^14)/(3990729600*b^3) - 
      (((41*I)/4190266080)*d*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 - 
      (((41*I)/209513304)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 - 
      (((41*I)/322328160)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 + 
      (((41*I)/87297210)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 + 
      (((41*I)/199536480)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 - 
      (((41*I)/149652360)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 - 
      (((41*I)/598609440)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^14)/b^3 + 
      (121237*d^3*K0^2*M^5*u^14)/(5279735260800*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (121237*d^3*K1^2*M^5*u^14)/(5279735260800*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (41*d*K0^2*M^5*u^14)/(17254036800*b^3*Sqrt[70*Pi]) + 
      (77449*d^5*K0^2*M^5*u^14)/(1055947052160*b^3*Sqrt[70*Pi]) - 
      (41*d^7*K0^2*M^5*u^14)/(378069120*b^3*Sqrt[70*Pi]) - 
      (41*d^9*K0^2*M^5*u^14)/(2957834880*b^3*Sqrt[70*Pi]) - 
      (3649*d^11*K0^2*M^5*u^14)/(83805321600*b^3*Sqrt[70*Pi]) - 
      (41*d*K1^2*M^5*u^14)/(17254036800*b^3*Sqrt[70*Pi]) + 
      (77449*d^5*K1^2*M^5*u^14)/(1055947052160*b^3*Sqrt[70*Pi]) - 
      (41*d^7*K1^2*M^5*u^14)/(378069120*b^3*Sqrt[70*Pi]) - 
      (41*d^9*K1^2*M^5*u^14)/(2957834880*b^3*Sqrt[70*Pi]) - 
      (3649*d^11*K1^2*M^5*u^14)/(83805321600*b^3*Sqrt[70*Pi]))/Pi, 
    ((((-1374209*I)/2175686656)*d*K1*M^5*Sqrt[(5*Pi)/14]*u)/(b^3*E^u) - 
      (((16569699*I)/2175686656)*d^3*K1*M^5*Sqrt[(5*Pi)/14]*u)/(b^3*E^u) + 
      (((262709*I)/33995104)*d^5*K1*M^5*Sqrt[(5*Pi)/14]*u)/(b^3*E^u) + 
      (((346317*I)/28627456)*d^7*K1*M^5*Sqrt[(5*Pi)/14]*u)/(b^3*E^u) - 
      (((118215*I)/8599552)*d^9*K1*M^5*Sqrt[(5*Pi)/14]*u)/(b^3*E^u) + 
      (((4722463*I)/2175686656)*d^11*K1*M^5*Sqrt[(5*Pi)/14]*u)/(b^3*E^u) - 
      (((7333*I)/543921664)*d^13*K1*M^5*Sqrt[(5*Pi)/14]*u)/(b^3*E^u) + 
      (((27*I)/15997696)*d^15*K1*M^5*Sqrt[(35*Pi)/2]*u)/(b^3*E^u) - 
      (((11994917*I)/1582317568)*d*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((1530796051*I)/17405493248)*d^3*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((587094707*I)/8702746624)*d^5*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((28399913*I)/271960832)*d^7*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((1698201613*I)/17405493248)*d^9*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) - 
      (((108366837*I)/17405493248)*d^11*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((142871*I)/1087843328)*d^13*K0*M^5*Sqrt[Pi/70]*u^2)/(b^3*E^u) + 
      (((81117*I)/8702746624)*d^15*K0*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) - 
      (((1374209*I)/2175686656)*d*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) - 
      (((16569699*I)/2175686656)*d^3*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) + 
      (((262709*I)/33995104)*d^5*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) + 
      (((346317*I)/28627456)*d^7*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) - 
      (((118215*I)/8599552)*d^9*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) + 
      (((4722463*I)/2175686656)*d^11*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) - 
      (((7333*I)/543921664)*d^13*K1*M^5*Sqrt[(5*Pi)/14]*u^2)/(b^3*E^u) + 
      (((27*I)/15997696)*d^15*K1*M^5*Sqrt[(35*Pi)/2]*u^2)/(b^3*E^u) + 
      (((24441555604769*I)/4019711638159360)*d*K0*M^5*Sqrt[Pi/70]*u^3)/
       (b^3*E^u) + (((4098754110545587*I)/36177404743434240)*d^3*K0*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) - (((9863566398773*I)/119004620866560)*d^7*
        K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((1684638499*I)/261082398720)*d^11*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((142871*I)/1087843328)*d^13*K0*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((86884824759*I)/3427543285760)*d*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((655222112511*I)/5569757839360)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((394562854783*I)/2227903135744)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((21822142301*I)/342754328576)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((78812891711*I)/11139515678720)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((4845959383*I)/2784878919680)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((6216493*I)/59569602560)*d^15*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((1384759*I)/685508657152)*d^17*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((100441809197*I)/2436769054720)*d*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((1758714781981*I)/7310307164160)*d^3*K1*M^5*Sqrt[Pi/70]*u^3)/
       (b^3*E^u) - (((60888421019*I)/158919720960)*d^5*K1*M^5*Sqrt[Pi/70]*
        u^3)/(b^3*E^u) - (((244831331231*I)/1827576791040)*d^7*K1*M^5*
        Sqrt[Pi/70]*u^3)/(b^3*E^u) + (((364128919811*I)/1462061432832)*d^9*K1*
        M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - (((100587171983*I)/7310307164160)*
        d^11*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((24571577*I)/261082398720)*d^13*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) + 
      (((2372907*I)/22152445952)*d^15*K1*M^5*Sqrt[Pi/70]*u^3)/(b^3*E^u) - 
      (((116804785941*I)/5569757839360)*d*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((106204280503*I)/5569757839360)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((4346907953*I)/5569757839360)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((1135060643*I)/1285328732160)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((27513847*I)/257065746432)*d^15*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((906176695*I)/39930249216)*d^9*K0*M^5*Sqrt[(5*Pi)/14]*u^3)/
       (b^3*E^u) + (((81117*I)/8702746624)*d^15*K0*M^5*Sqrt[(5*Pi)/14]*u^3)/
       (b^3*E^u) - (((26948204263*I)/3341854703616)*d^9*K1^2*M^5*
        Sqrt[(5*Pi)/14]*u^3)/b^3 - (((371303883198517*I)/18088702371717120)*
        d^5*K0*M^5*Sqrt[(7*Pi)/10]*u^3)/(b^3*E^u) + 
      (((23263729187*I)/1113951567872)*d^5*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/
       b^3 + (((19462427*I)/8354636759040)*d^17*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/
       b^3 - (((7606829067*I)/484326768640)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[70]*b^3) - (((1070646820433*I)/16709273518080)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[70]*b^3) + 
      (((19451973537086801*I)/675311555210772480)*d*K0*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) + (((317743010772610289*I)/2025934665632317440)*d^3*K0*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((260444771106597563*I)/1012967332816158720)*d^5*K0*M^5*Sqrt[Pi/70]*
        u^4)/(b^3*E^u) + (((267364940959*I)/1652765097984)*d^9*K0*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) - (((138264460457*I)/14620614328320)*d^11*
        K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) + 
      (((25812177*I)/487353810944)*d^15*K0*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) + 
      (((4953965767442989021*I)/60778039968969523200)*d*K1*M^5*Sqrt[Pi/70]*
        u^4)/(b^3*E^u) + (((6152918183991950333*I)/20259346656323174400)*d^3*
        K1*M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) - 
      (((69756206675096989*I)/119877790865817600)*d^5*K1*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) - (((1559304843539101*I)/17106118764134400)*d^7*K1*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) + 
      (((19173939570663391*I)/62722435468492800)*d^9*K1*M^5*Sqrt[Pi/70]*u^4)/
       (b^3*E^u) - (((7827855587309*I)/438618429849600)*d^11*K1*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) - (((9084217*I)/81908203520)*d^13*K1*M^5*
        Sqrt[Pi/70]*u^4)/(b^3*E^u) + (((184822679*I)/1949415243776)*d^15*K1*
        M^5*Sqrt[Pi/70]*u^4)/(b^3*E^u) + 
      (((297406861025639*I)/9357193170124800)*d*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       b^3 - (((490990447227123*I)/1559532195020800)*d^3*K0*K1*M^5*
        Sqrt[Pi/70]*u^4)/b^3 + (((20863374575819*I)/311906439004160)*d^5*K0*
        K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + (((12228095748983*I)/18492476620800)*
        d^7*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((69714184491649*I)/167092735180800)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       b^3 - (((31741777064863*I)/935719317012480)*d^11*K0*K1*M^5*Sqrt[Pi/70]*
        u^4)/b^3 + (((1234015598947*I)/187143863402496)*d^13*K0*K1*M^5*
        Sqrt[Pi/70]*u^4)/b^3 - (((531669505979*I)/935719317012480)*d^15*K0*K1*
        M^5*Sqrt[Pi/70]*u^4)/b^3 + (((863696037*I)/32832256737280)*d^17*K0*K1*
        M^5*Sqrt[Pi/70]*u^4)/b^3 - (((86226330528883*I)/5331407014821888)*d^7*
        K0*M^5*Sqrt[(5*Pi)/14]*u^4)/(b^3*E^u) - 
      (((2198351*I)/522164797440)*d^13*K0*M^5*Sqrt[(7*Pi)/10]*u^4)/
       (b^3*E^u) + (((50618449702023421*I)/1218607317673574400)*d*K0*M^5*
        Sqrt[Pi/70]*u^5)/(b^3*E^u) + 
      (((260499852859026353*I)/1968519513165004800)*d^3*K0*M^5*Sqrt[Pi/70]*
        u^5)/(b^3*E^u) - (((75947325975317593*I)/281217073309286400)*d^5*K0*
        M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((785222296309690663*I)/25590753671145062400)*d^7*K0*M^5*Sqrt[Pi/70]*
        u^5)/(b^3*E^u) + (((67511422065895009*I)/501779483747942400)*d^9*K0*
        M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((26743183698701*I)/3508947438796800)*d^11*K0*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) - (((71978427*I)/856885821440)*d^13*K0*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) + (((1978357*I)/48282730496)*d^15*K0*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) + (((107636845720559*I)/18714386340249600)*d*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((507450765237*I)/9597121200128)*d^5*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((2149513918176809*I)/9357193170124800)*d^7*
        K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((103781575784773*I)/668370940723200)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       b^3 - (((24497311967077*I)/1871438634024960)*d^11*K0^2*M^5*Sqrt[Pi/70]*
        u^5)/b^3 + (((367472670253*I)/143956818001920)*d^13*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((24774995591*I)/124762575601664)*d^15*K0^2*
        M^5*Sqrt[Pi/70]*u^5)/b^3 + (((1743337433*I)/220169251061760)*d^17*
        K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((128386522089815233*I)/2251038517369241600)*d*K1*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) + (((10836166610954024369*I)/60778039968969523200)*d^3*K1*
        M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((1723444376501051431*I)/4675233843766886400)*d^5*K1*M^5*Sqrt[Pi/70]*
        u^5)/(b^3*E^u) + (((11212325544687781*I)/62722435468492800)*d^9*K1*
        M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - (((129883830023*I)/13291467571200)*
        d^11*K1*M^5*Sqrt[Pi/70]*u^5)/(b^3*E^u) - 
      (((11274730351*I)/87723685969920)*d^13*K1*M^5*Sqrt[Pi/70]*u^5)/
       (b^3*E^u) + (((537172303*I)/9747076218880)*d^15*K1*M^5*Sqrt[Pi/70]*
        u^5)/(b^3*E^u) - (((706884283448471*I)/14774515531776000)*d*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((16174550208727063*I)/35089474387968000)*d^5*
        K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((36555906356425831*I)/70178948775936000)*d^7*K1^2*M^5*Sqrt[Pi/70]*
        u^5)/b^3 - (((67767217023873061*I)/140357897551872000)*d^9*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((2364409665010219*I)/70178948775936000)*d^11*
        K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((15732563632789*I)/2193092149248000)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       b^3 - (((39523778169979*I)/70178948775936000)*d^15*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((372693597641*I)/18714386340249600)*d^17*
        K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((12430921070149*I)/2443731252019200)*d^7*K1*M^5*Sqrt[(7*Pi)/10]*u^5)/
       (b^3*E^u) - (((67339406297587*I)/550423127654400)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[70]*b^3) - 
      (((29764604109623393*I)/70178948775936000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[70]*b^3) + (((1603255681215462437*I)/69460617107393740800)*d*K0*
        M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      (((40761563479396369*I)/640611751978598400)*d^3*K0*M^5*Sqrt[Pi/70]*u^6)/
       (b^3*E^u) - (((22710272935293213779*I)/162074773250585395200)*d^5*K0*
        M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) - 
      (((12458694583341011*I)/1968519513165004800)*d^7*K0*M^5*Sqrt[Pi/70]*
        u^6)/(b^3*E^u) + (((31651056591920209*I)/501779483747942400)*d^9*K0*
        M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) - 
      (((3852589649647*I)/1169649146265600)*d^11*K0*M^5*Sqrt[Pi/70]*u^6)/
       (b^3*E^u) - (((44707556353*I)/701789487759360)*d^13*K0*M^5*Sqrt[Pi/70]*
        u^6)/(b^3*E^u) + (((1591915147*I)/77976609751040)*d^15*K0*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      (((2626867142846164529*I)/83352740528872488960)*d*K1*M^5*Sqrt[Pi/70]*
        u^6)/(b^3*E^u) + (((41492709785084323*I)/528026410590142464)*d^3*K1*
        M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) - 
      (((107016669706309986053*I)/583469183702107422720)*d^5*K1*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) + 
      (((25687189037395757*I)/30708904405374074880)*d^7*K1*M^5*Sqrt[Pi/70]*
        u^6)/(b^3*E^u) + (((6593340071972107*I)/86019340071075840)*d^9*K1*M^5*
        Sqrt[Pi/70]*u^6)/(b^3*E^u) - (((128499343591*I)/31190643900416)*d^11*
        K1*M^5*Sqrt[Pi/70]*u^6)/(b^3*E^u) - 
      (((101884113131*I)/1403578975518720)*d^13*K1*M^5*Sqrt[Pi/70]*u^6)/
       (b^3*E^u) + (((62627177*I)/2501923307520)*d^15*K1*M^5*Sqrt[Pi/70]*u^6)/
       (b^3*E^u) - (((11594249077276343*I)/210536846327808000)*d*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 - (((1898459339367361*I)/5398380675072000)*d^3*
        K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + 
      (((2750127927164741*I)/6379904434176000)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       b^3 + (((83130285884884493*I)/210536846327808000)*d^7*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 - (((27774423709970543*I)/70178948775936000)*d^9*
        K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((225479595246991*I)/7797660975104000)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       b^3 + (((418701002142173*I)/70178948775936000)*d^13*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 - (((32880338580379*I)/70178948775936000)*d^15*
        K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + (((50713639*I)/3127404134400)*d^17*
        K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 + 
      (((63147804712943065223*I)/2917345918510537113600)*d^3*K0*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((6871234721267931557*I)/126841126891762483200)*d^5*K0*M^5*Sqrt[Pi/70]*
        u^7)/(b^3*E^u) + (((460337470284509261*I)/153544522026870374400)*d^7*
        K0*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) + 
      (((6962223619932743*I)/334519655831961600)*d^9*K0*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) - (((22975805397973*I)/21053684632780800)*d^11*K0*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) - (((2560538773*I)/107967613501440)*d^13*
        K0*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) + 
      (((269835499*I)/35989204500480)*d^15*K0*M^5*Sqrt[Pi/70]*u^7)/
       (b^3*E^u) - (((267964366548737*I)/19139713302528000)*d*K0^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 + (((6248230720207219*I)/70178948775936000)*d^5*
        K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((1131863692606967*I)/19139713302528000)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       b^3 - (((686631625166741*I)/10025564110848000)*d^9*K0^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 - (((120226406108437*I)/23392982925312000)*d^11*
        K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((72981331450337*I)/70178948775936000)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^7)/
       b^3 - (((5907972831451*I)/70178948775936000)*d^15*K0^2*M^5*Sqrt[Pi/70]*
        u^7)/b^3 + (((564168599*I)/194941524377600)*d^17*K0^2*M^5*Sqrt[Pi/70]*
        u^7)/b^3 + (((506060576767264537*I)/47602380954717388800)*d*K1*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) + 
      (((530332283875584618209*I)/20421421429573759795200)*d^3*K1*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((1278750238873217743807*I)/20421421429573759795200)*d^5*K1*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) + 
      (((3776050460410613039*I)/1074811654188092620800)*d^7*K1*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) + 
      (((501420825026176807*I)/21074738317413580800)*d^9*K1*M^5*Sqrt[Pi/70]*
        u^7)/(b^3*E^u) - (((17108268211777*I)/13397799311769600)*d^11*K1*M^5*
        Sqrt[Pi/70]*u^7)/(b^3*E^u) - (((1611061931*I)/82563469148160)*d^13*K1*
        M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) + (((1311750313*I)/155953219502080)*
        d^15*K1*M^5*Sqrt[Pi/70]*u^7)/(b^3*E^u) - 
      (((3823216926692063*I)/192229294473216000)*d*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       b^3 + (((200131532095288247*I)/1473757924294656000)*d^5*K1^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 + (((73444401720225101*I)/884254754576793600)*
        d^7*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((9816641960524013*I)/98250528286310400)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       b^3 - (((10593573870281707*I)/1473757924294656000)*d^11*K1^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 + (((312062168939707*I)/210536846327808000)*d^13*
        K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - (((138685761349*I)/1113951567872000)*
        d^15*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((4311088247*I)/1002556411084800)*d^17*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((194949877955047031*I)/138921234214787481600)*d*K0*M^5*
        Sqrt[(7*Pi)/10]*u^7)/(b^3*E^u) - 
      (((1438679149080919*I)/23392982925312000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[70]*b^3) - (((15265736274028001*I)/163750880477184000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) + 
      (((54331730960869103809*I)/20421421429573759795200)*d*K0*M^5*
        Sqrt[Pi/70]*u^8)/(b^3*E^u) + 
      (((9800202131552033353*I)/1856492857233978163200)*d^3*K0*M^5*
        Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((290262995640853401799*I)/20421421429573759795200)*d^5*K0*M^5*
        Sqrt[Pi/70]*u^8)/(b^3*E^u) + 
      (((1786780015267401793*I)/1074811654188092620800)*d^7*K0*M^5*
        Sqrt[Pi/70]*u^8)/(b^3*E^u) + (((155772279041653*I)/31786935622041600)*
        d^9*K0*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((3875650599643*I)/13397799311769600)*d^11*K0*M^5*Sqrt[Pi/70]*u^8)/
       (b^3*E^u) + (((301177791*I)/155953219502080)*d^15*K0*M^5*Sqrt[Pi/70]*
        u^8)/(b^3*E^u) + (((38107495360636367*I)/10313849206855434240)*d*K1*
        M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) + 
      (((140311662658530438883*I)/30632132144360639692800)*d^3*K1*M^5*
        Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((4015781677063536049*I)/255267767869671997440)*d^5*K1*M^5*Sqrt[Pi/70]*
        u^8)/(b^3*E^u) + (((10606200844250461*I)/4040645316496588800)*d^7*K1*
        M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) + 
      (((34944180418628963*I)/6774023030597222400)*d^9*K1*M^5*Sqrt[Pi/70]*
        u^8)/(b^3*E^u) - (((235134979207*I)/701789487759360)*d^11*K1*M^5*
        Sqrt[Pi/70]*u^8)/(b^3*E^u) + (((480239789*I)/75191730831360)*d^13*K1*
        M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) + (((21272969*I)/13760578191360)*d^15*
        K1*M^5*Sqrt[Pi/70]*u^8)/(b^3*E^u) - 
      (((1633070993870539*I)/138164805402624000)*d*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       b^3 - (((1111295618295461*I)/24028661809152000)*d^3*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/b^3 + (((8281916867655373*I)/110531844322099200)*d^5*
        K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((6240696755007431*I)/184219740536832000)*d^7*K0*K1*M^5*Sqrt[Pi/70]*
        u^8)/b^3 - (((8811721031366413*I)/184219740536832000)*d^9*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/b^3 - (((658698244526683*I)/184219740536832000)*d^11*
        K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((19404457602863*I)/26317105790976000)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       b^3 - (((84221422969*I)/1253195513856000)*d^15*K0*K1*M^5*Sqrt[Pi/70]*
        u^8)/b^3 + (((4172884213*I)/1754473719398400)*d^17*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/b^3 - (((74889923*I)/280715795103744)*d^13*K0*M^5*
        Sqrt[(5*Pi)/14]*u^8)/(b^3*E^u) + 
      (((982793488448952119*I)/1074811654188092620800)*d*K0*M^5*Sqrt[Pi/70]*
        u^9)/(b^3*E^u) - (((804434211469223*I)/13054392560988979200)*d^3*K0*
        M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) - 
      (((454658720057458589*I)/214962330837618524160)*d^5*K0*M^5*Sqrt[Pi/70]*
        u^9)/(b^3*E^u) + (((25386000719502727*I)/30708904405374074880)*d^7*K0*
        M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((10317764850462961*I)/27096092122388889600)*d^9*K0*M^5*Sqrt[Pi/70]*
        u^9)/(b^3*E^u) + (((21715233191*I)/601533846650880)*d^11*K0*M^5*
        Sqrt[Pi/70]*u^9)/(b^3*E^u) + (((97349940059*I)/4210736926556160)*d^13*
        K0*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) - 
      (((31468543*I)/7197840900096)*d^15*K0*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) - 
      (((417265851385919*I)/368439481073664000)*d*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       b^3 + (((2121748543104551*I)/276329610805248000)*d^5*K0^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 + (((787231322587*I)/330537811968000)*d^7*K0^2*
        M^5*Sqrt[Pi/70]*u^9)/b^3 - (((772558382879729*I)/184219740536832000)*
        d^9*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((24113909843*I)/73805985792000)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((134379110137*I)/1879793270784000)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^9)/
       b^3 - (((8346690811*I)/1096546074624000)*d^15*K0^2*M^5*Sqrt[Pi/70]*
        u^9)/b^3 + (((197908141*I)/701789487759360)*d^17*K0^2*M^5*Sqrt[Pi/70]*
        u^9)/b^3 + (((4108121486513199707*I)/4712635714517021491200)*d*K1*M^5*
        Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((520006954168742849*I)/3603780252277722316800)*d^3*K1*M^5*Sqrt[Pi/70]*
        u^9)/(b^3*E^u) - (((153938286657366073393*I)/61264264288721279385600)*
        d^5*K1*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((232894968366699757*I)/214962330837618524160)*d^7*K1*M^5*Sqrt[Pi/70]*
        u^9)/(b^3*E^u) + (((505187703165071*I)/1122323342347468800)*d^9*K1*
        M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) - (((341345469991*I)/6407643149107200)*
        d^11*K1*M^5*Sqrt[Pi/70]*u^9)/(b^3*E^u) + 
      (((76198541123*I)/4210736926556160)*d^13*K1*M^5*Sqrt[Pi/70]*u^9)/
       (b^3*E^u) - (((125602787*I)/73872577658880)*d^15*K1*M^5*Sqrt[Pi/70]*
        u^9)/(b^3*E^u) - (((2869565200277311*I)/3315955329662976000)*d*K1^2*
        M^5*Sqrt[Pi/70]*u^9)/b^3 + (((317660074702661*I)/33159553296629760)*
        d^5*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((24735983125043*I)/11513733783552000)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       b^3 - (((2556083544870091*I)/552659221610496000)*d^9*K1^2*M^5*
        Sqrt[Pi/70]*u^9)/b^3 - (((21243824809117*I)/69082402701312000)*d^11*
        K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + (((65239356551*I)/774032523264000)*
        d^13*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((640108757*I)/63262273536000)*d^15*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((20242681*I)/53983806750720)*d^17*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((154441597114043*I)/34541201350656000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[70]*b^3) - (((1244461088717563*I)/207247208103936000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[70]*b^3) + 
      (((1224847311694119959*I)/7658033036090159923200)*d*K0*M^5*Sqrt[Pi/70]*
        u^10)/(b^3*E^u) - (((1786414444702427*I)/9062760989455810560)*d^3*K0*
        M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) - 
      (((19030181317640921*I)/45313804947279052800)*d^5*K0*M^5*Sqrt[Pi/70]*
        u^10)/(b^3*E^u) + (((235576428394979459*I)/403054370320534732800)*d^7*
        K0*M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) + 
      (((413805110021603*I)/4741816121418055680)*d^9*K0*M^5*Sqrt[Pi/70]*u^10)/
       (b^3*E^u) - (((3954659903921*I)/18421974053683200)*d^11*K0*M^5*
        Sqrt[Pi/70]*u^10)/(b^3*E^u) - (((301827761*I)/40487855063040)*d^13*K0*
        M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) + (((77586359*I)/10320433643520)*d^15*
        K0*M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) + 
      (((17431276275173987*I)/110985986030292172800)*d*K1*M^5*Sqrt[Pi/70]*
        u^10)/(b^3*E^u) - (((28304603838934669*I)/170178511913114664960)*d^3*
        K1*M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) - 
      (((3098027968119883549*I)/7658033036090159923200)*d^5*K1*M^5*
        Sqrt[Pi/70]*u^10)/(b^3*E^u) + 
      (((2165421554199107*I)/4429168904621260800)*d^7*K1*M^5*Sqrt[Pi/70]*
        u^10)/(b^3*E^u) + (((400744332072841*I)/3387011515298611200)*d^9*K1*
        M^5*Sqrt[Pi/70]*u^10)/(b^3*E^u) - 
      (((499760365369*I)/2631710579097600)*d^11*K1*M^5*Sqrt[Pi/70]*u^10)/
       (b^3*E^u) - (((4997786257*I)/526342115819520)*d^13*K1*M^5*Sqrt[Pi/70]*
        u^10)/(b^3*E^u) + (((210095729*I)/35089474387968)*d^15*K1*M^5*
        Sqrt[Pi/70]*u^10)/(b^3*E^u) - (((4078628178187*I)/16918139437056000)*
        d*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((984401420263*I)/1850421500928000)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       b^3 + (((36821895579341*I)/29606744014848000)*d^5*K0*K1*M^5*
        Sqrt[Pi/70]*u^10)/b^3 + (((145191176749*I)/2031835373568000)*d^7*K0*
        K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - (((166863521051*I)/316166602752000)*
        d^9*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((101794200323*I)/3454120135065600)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^10)/
       b^3 + (((57612330409*I)/3289638223872000)*d^13*K0*K1*M^5*Sqrt[Pi/70]*
        u^10)/b^3 - (((4054642091*I)/1644819111936000)*d^15*K0*K1*M^5*
        Sqrt[Pi/70]*u^10)/b^3 + (((271534279*I)/2631710579097600)*d^17*K0*K1*
        M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((872873650587779*I)/116030803577123635200)*d*K0*M^5*Sqrt[Pi/70]*u^11)/
       (b^3*E^u) + (((175077573275286923*I)/3829016518045079961600)*d^3*K0*
        M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((238249750936437389*I)/3829016518045079961600)*d^5*K0*M^5*Sqrt[Pi/70]*
        u^11)/(b^3*E^u) - (((1161405878406437*I)/5757919576007639040)*d^7*K0*
        M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((2506232592869*I)/43423224555110400)*d^9*K0*M^5*Sqrt[Pi/70]*u^11)/
       (b^3*E^u) + (((593615653*I)/11057607475200)*d^11*K0*M^5*Sqrt[Pi/70]*
        u^11)/(b^3*E^u) - (((74244673*I)/11442219909120)*d^13*K0*M^5*
        Sqrt[Pi/70]*u^11)/(b^3*E^u) - (((318362467*I)/87723685969920)*d^15*K0*
        M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) - 
      (((2280654627131*I)/414494416207872000)*d*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       b^3 - (((88963805005927*I)/828988832415744000)*d^5*K0^2*M^5*
        Sqrt[Pi/70]*u^11)/b^3 - (((84081151860473*I)/276329610805248000)*d^7*
        K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((1285181605517*I)/12014330904576000)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^11)/
       b^3 + (((563545069799*I)/5024174741913600)*d^11*K0^2*M^5*Sqrt[Pi/70]*
        u^11)/b^3 - (((68769483931*I)/13158552895488000)*d^13*K0^2*M^5*
        Sqrt[Pi/70]*u^11)/b^3 - (((25631454509*I)/4386184298496000)*d^15*K0^2*
        M^5*Sqrt[Pi/70]*u^11)/b^3 + (((746270003*I)/2631710579097600)*d^17*
        K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((72410784138051089*I)/11487049554135239884800)*d*K1*M^5*Sqrt[Pi/70]*
        u^11)/(b^3*E^u) + (((648751991060656349*I)/11487049554135239884800)*
        d^3*K1*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((94898052887127019*I)/2297409910827047976960)*d^5*K1*M^5*Sqrt[Pi/70]*
        u^11)/(b^3*E^u) - (((23593529508850957*I)/120916311096160419840)*d^7*
        K1*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) + 
      (((239672588860207*I)/3951513434515046400)*d^9*K1*M^5*Sqrt[Pi/70]*u^11)/
       (b^3*E^u) + (((128205045001*I)/2512087370956800)*d^11*K1*M^5*
        Sqrt[Pi/70]*u^11)/(b^3*E^u) - (((3795341413*I)/789513173729280)*d^13*
        K1*M^5*Sqrt[Pi/70]*u^11)/(b^3*E^u) - 
      (((284075903*I)/87723685969920)*d^15*K1*M^5*Sqrt[Pi/70]*u^11)/
       (b^3*E^u) - (((3827293694327*I)/414494416207872000)*d*K1^2*M^5*
        Sqrt[Pi/70]*u^11)/b^3 - (((7979456925893*I)/92109870268416000)*d^5*
        K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((40114684603813*I)/165797766483148800)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^11)/
       b^3 + (((3608570200973*I)/55265922161049600)*d^9*K1^2*M^5*Sqrt[Pi/70]*
        u^11)/b^3 + (((126598979497*I)/1417074927206400)*d^11*K1^2*M^5*
        Sqrt[Pi/70]*u^11)/b^3 + (((3948187619*I)/717739248844800)*d^13*K1^2*
        M^5*Sqrt[Pi/70]*u^11)/b^3 - (((44577310669*I)/13158552895488000)*d^15*
        K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + (((141795889*I)/1127875962470400)*
        d^17*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((173047849883009*I)/828988832415744000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[70]*b^3) + (((1515132935497*I)/8373624569856000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[70]*b^3) + 
      (((7870407074270501*I)/2871762388533809971200)*d*K0*M^5*Sqrt[Pi/70]*
        u^12)/(b^3*E^u) + (((5913581455559429*I)/261069308048528179200)*d^3*
        K0*M^5*Sqrt[Pi/70]*u^12)/(b^3*E^u) - 
      (((119769573609872867*I)/2871762388533809971200)*d^5*K0*M^5*Sqrt[Pi/70]*
        u^12)/(b^3*E^u) + (((1556725704955901*I)/151145388870200524800)*d^7*
        K0*M^5*Sqrt[Pi/70]*u^12)/(b^3*E^u) + 
      (((637626843389*I)/109764262069862400)*d^9*K0*M^5*Sqrt[Pi/70]*u^12)/
       (b^3*E^u) - (((31324660919*I)/6908240270131200)*d^11*K0*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + (((765947593*I)/197378293432320)*d^13*
        K0*M^5*Sqrt[Pi/70]*u^12)/(b^3*E^u) + 
      (((18841859*I)/21930921492480)*d^15*K0*M^5*Sqrt[Pi/70]*u^12)/
       (b^3*E^u) + (((2430020132156629*I)/957254129511269990400)*d*K1*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) + 
      (((6980785323478133*I)/319084709837089996800)*d^3*K1*M^5*Sqrt[Pi/70]*
        u^12)/(b^3*E^u) - (((13337677588707601*I)/319084709837089996800)*d^5*
        K1*M^5*Sqrt[Pi/70]*u^12)/(b^3*E^u) + 
      (((88042799714819*I)/7197399470009548800)*d^7*K1*M^5*Sqrt[Pi/70]*u^12)/
       (b^3*E^u) + (((828712121033*I)/141125479804108800)*d^9*K1*M^5*
        Sqrt[Pi/70]*u^12)/(b^3*E^u) - (((1662942313*I)/328963822387200)*d^11*
        K1*M^5*Sqrt[Pi/70]*u^12)/(b^3*E^u) + 
      (((139248559*I)/39475658686464)*d^13*K1*M^5*Sqrt[Pi/70]*u^12)/
       (b^3*E^u) - (((36979546207*I)/2558607507456000)*d*K0*K1*M^5*
        Sqrt[Pi/70]*u^12)/b^3 - (((4291628778211*I)/207247208103936000)*d^3*
        K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((1584822587333*I)/207247208103936000)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^12)/
       b^3 + (((1592150811697*I)/12191012241408000)*d^7*K0*K1*M^5*Sqrt[Pi/70]*
        u^12)/b^3 - (((6354303910223*I)/69082402701312000)*d^9*K0*K1*M^5*
        Sqrt[Pi/70]*u^12)/b^3 - (((66677807759*I)/1535164504473600)*d^11*K0*
        K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + (((29839677379*I)/1096546074624000)*
        d^13*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((96694159*I)/17591648256000)*d^15*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((533357*I)/1401834470400)*d^17*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((2122811*I)/13158552895488)*d^15*K1*M^5*Sqrt[(5*Pi)/14]*u^12)/
       (b^3*E^u) - (((15377452909867*I)/37786347217550131200)*d*K0*M^5*
        Sqrt[Pi/70]*u^13)/(b^3*E^u) - (((71963322283*I)/44717570671656960)*
        d^3*K0*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((1901911110523*I)/7557269443510026240)*d^5*K0*M^5*Sqrt[Pi/70]*u^13)/
       (b^3*E^u) + (((151155420138917*I)/37786347217550131200)*d^7*K0*M^5*
        Sqrt[Pi/70]*u^13)/(b^3*E^u) + (((20514408349*I)/82323196552396800)*
        d^9*K0*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((113265067*I)/101591768678400)*d^11*K0*M^5*Sqrt[Pi/70]*u^13)/
       (b^3*E^u) - (((7461749*I)/9868914671616)*d^13*K0*M^5*Sqrt[Pi/70]*u^13)/
       (b^3*E^u) - (((1818503*I)/16448191119360)*d^15*K0*M^5*Sqrt[Pi/70]*
        u^13)/(b^3*E^u) - (((116900879371*I)/207247208103936000)*d*K0^2*M^5*
        Sqrt[Pi/70]*u^13)/b^3 - (((56867272499*I)/6280218427392000)*d^5*K0^2*
        M^5*Sqrt[Pi/70]*u^13)/b^3 + (((35498259017*I)/3188418586214400)*d^7*
        K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + 
      (((1067834002673*I)/69082402701312000)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^13)/
       b^3 - (((30469744001*I)/6280218427392000)*d^11*K0^2*M^5*Sqrt[Pi/70]*
        u^13)/b^3 - (((3222866107*I)/429083246592000)*d^13*K0^2*M^5*
        Sqrt[Pi/70]*u^13)/b^3 - (((122558419*I)/193508130816000)*d^15*K0^2*
        M^5*Sqrt[Pi/70]*u^13)/b^3 + (((43274719*I)/493445733580800)*d^17*K0^2*
        M^5*Sqrt[Pi/70]*u^13)/b^3 - (((3061423184327*I)/7557269443510026240)*
        d*K1*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((59254545715451*I)/37786347217550131200)*d^3*K1*M^5*Sqrt[Pi/70]*u^13)/
       (b^3*E^u) - (((7887458628167*I)/37786347217550131200)*d^5*K1*M^5*
        Sqrt[Pi/70]*u^13)/(b^3*E^u) + 
      (((147767052227009*I)/37786347217550131200)*d^7*K1*M^5*Sqrt[Pi/70]*
        u^13)/(b^3*E^u) + (((123515851517*I)/740908768971571200)*d^9*K1*M^5*
        Sqrt[Pi/70]*u^13)/(b^3*E^u) - (((613554829*I)/575686689177600)*d^11*
        K1*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((221497*I)/306488033280)*d^13*K1*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((585817*I)/5482730373120)*d^15*K1*M^5*Sqrt[Pi/70]*u^13)/(b^3*E^u) - 
      (((61993433209*I)/124348324862361600)*d*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       b^3 - (((4459291031837*I)/621741624311808000)*d^5*K1^2*M^5*Sqrt[Pi/70]*
        u^13)/b^3 + (((53383848293*I)/6280218427392000)*d^7*K1^2*M^5*
        Sqrt[Pi/70]*u^13)/b^3 + (((2503273993279*I)/207247208103936000)*d^9*
        K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - (((984550367*I)/330537811968000)*
        d^11*K1^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - 
      (((62221387937*I)/9868914671616000)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^13)/
       b^3 - (((5962608997*I)/9868914671616000)*d^15*K1^2*M^5*Sqrt[Pi/70]*
        u^13)/b^3 + (((176426489*I)/2467228667904000)*d^17*K1^2*M^5*
        Sqrt[Pi/70]*u^13)/b^3 - (((1834722017*I)/451518971904000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[70]*b^3) - 
      (((7783373243*I)/2517172568064000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[70]*b^3) + (((1988911*I)/529220549265408)*d*K0*M^5*Sqrt[Pi/70]*
        u^14)/(b^3*E^u) + (((3969443*I)/47936643955200)*d^3*K0*M^5*
        Sqrt[Pi/70]*u^14)/(b^3*E^u) + (((85301*I)/973906053120)*d^5*K0*M^5*
        Sqrt[Pi/70]*u^14)/(b^3*E^u) - (((170854363*I)/945036695116800)*d^7*K0*
        M^5*Sqrt[Pi/70]*u^14)/(b^3*E^u) - (((2222346943*I)/13230513731635200)*
        d^9*K0*M^5*Sqrt[Pi/70]*u^14)/(b^3*E^u) + 
      (((61*I)/616215600)*d^11*K0*M^5*Sqrt[Pi/70]*u^14)/(b^3*E^u) + 
      (((83911*I)/1233614333952)*d^13*K0*M^5*Sqrt[Pi/70]*u^14)/(b^3*E^u) + 
      (((601*I)/79077841920)*d^15*K0*M^5*Sqrt[Pi/70]*u^14)/(b^3*E^u) + 
      (((49411321*I)/13230513731635200)*d*K1*M^5*Sqrt[Pi/70]*u^14)/
       (b^3*E^u) + (((181815743*I)/2205085621939200)*d^3*K1*M^5*Sqrt[Pi/70]*
        u^14)/(b^3*E^u) + (((7996873*I)/92521075046400)*d^5*K1*M^5*
        Sqrt[Pi/70]*u^14)/(b^3*E^u) - (((594797867*I)/3307628432908800)*d^7*
        K1*M^5*Sqrt[Pi/70]*u^14)/(b^3*E^u) - 
      (((2195873353*I)/13230513731635200)*d^9*K1*M^5*Sqrt[Pi/70]*u^14)/
       (b^3*E^u) + (((79939*I)/811588377600)*d^11*K1*M^5*Sqrt[Pi/70]*u^14)/
       (b^3*E^u) + (((414473*I)/6168071669760)*d^13*K1*M^5*Sqrt[Pi/70]*u^14)/
       (b^3*E^u) + (((641*I)/85667662080)*d^15*K1*M^5*Sqrt[Pi/70]*u^14)/
       (b^3*E^u) + (((6892395667*I)/51811802025984000)*d*K0*K1*M^5*
        Sqrt[Pi/70]*u^14)/b^3 + (((34476973781*I)/17270600675328000)*d^3*K0*
        K1*M^5*Sqrt[Pi/70]*u^14)/b^3 + 
      (((1004259455207*I)/259059010129920000)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^14)/
       b^3 - (((468039185723*I)/86353003376640000)*d^7*K0*K1*M^5*Sqrt[Pi/70]*
        u^14)/b^3 - (((35351335973*I)/5079588433920000)*d^9*K0*K1*M^5*
        Sqrt[Pi/70]*u^14)/b^3 + (((18386759423*I)/7401686003712000)*d^13*K0*
        K1*M^5*Sqrt[Pi/70]*u^14)/b^3 + (((8174659*I)/164481911193600)*d^15*K0*
        K1*M^5*Sqrt[Pi/70]*u^14)/b^3 - (((642937*I)/18691126272000)*d^17*K0*
        K1*M^5*Sqrt[Pi/70]*u^14)/b^3 + (((321170909*I)/414494416207872)*d^11*
        K0*K1*M^5*Sqrt[(5*Pi)/14]*u^14)/b^3 - 
      (((11*I)/233639078400)*d*K0*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) - 
      (((11*I)/15575938560)*d^3*K0*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) + 
      (((451*I)/233639078400)*d^7*K0*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) + 
      (((11*I)/2748695040)*d^9*K0*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) - 
      (((11*I)/11125670400)*d^11*K0*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) - 
      (((11*I)/6675402240)*d^13*K0*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) - 
      (((11*I)/46727815680)*d^15*K0*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) - 
      (((312925597*I)/155435406077952000)*d*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - 
      (((83567330207*I)/777177030389760000)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^15)/
       b^3 + (((13488638021*I)/86353003376640000)*d^7*K0^2*M^5*Sqrt[Pi/70]*
        u^15)/b^3 + (((49909404361*I)/259059010129920000)*d^9*K0^2*M^5*
        Sqrt[Pi/70]*u^15)/b^3 - (((276020291*I)/2072472081039360)*d^11*K0^2*
        M^5*Sqrt[Pi/70]*u^15)/b^3 - (((494240477*I)/7401686003712000)*d^13*
        K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + (((27171709*I)/2467228667904000)*
        d^15*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((920237*I)/411204777984000)*d^17*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - 
      (((11*I)/233639078400)*d*K1*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) - 
      (((11*I)/15575938560)*d^3*K1*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) + 
      (((451*I)/233639078400)*d^7*K1*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) + 
      (((11*I)/2748695040)*d^9*K1*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) - 
      (((11*I)/11125670400)*d^11*K1*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) - 
      (((11*I)/6675402240)*d^13*K1*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) - 
      (((11*I)/46727815680)*d^15*K1*M^5*Sqrt[Pi/70]*u^15)/(b^3*E^u) - 
      (((44406893*I)/22205058011136000)*d*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - 
      (((3332267873*I)/30279624560640000)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^15)/
       b^3 + (((27716590619*I)/179348545474560000)*d^7*K1^2*M^5*Sqrt[Pi/70]*
        u^15)/b^3 + (((14074815373*I)/70652457308160000)*d^9*K1^2*M^5*
        Sqrt[Pi/70]*u^15)/b^3 - (((20167366601*I)/155435406077952000)*d^11*
        K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - (((13539341*I)/193087460966400)*d^13*
        K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + (((7718999*I)/822409555968000)*d^15*
        K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + (((1287353*I)/616807166976000)*d^17*
        K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - (((11*I)/33377011200)*d^5*K0*M^5*
        Sqrt[(7*Pi)/10]*u^15)/(b^3*E^u) - (((11*I)/33377011200)*d^5*K1*M^5*
        Sqrt[(7*Pi)/10]*u^15)/(b^3*E^u) - 
      (((8177894827*I)/155435406077952000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[70]*b^3) - (((3551107151*I)/66615174033408000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[70]*b^3) + (((459337*I)/19429425759744000)*d*K0*
        K1*M^5*Sqrt[Pi/70]*u^16)/b^3 - (((310223*I)/214295137056000)*d^3*K0*
        K1*M^5*Sqrt[Pi/70]*u^16)/b^3 - (((386892197*I)/72860346599040000)*d^5*
        K0*K1*M^5*Sqrt[Pi/70]*u^16)/b^3 - (((120890683*I)/36430173299520000)*
        d^7*K0*K1*M^5*Sqrt[Pi/70]*u^16)/b^3 + 
      (((664257047*I)/48573564399360000)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       b^3 + (((4239241*I)/607169554992000)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       b^3 - (((964889*I)/138781612569600)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^16)/
       b^3 - (((8597*I)/2570029862400)*d^15*K0*K1*M^5*Sqrt[Pi/70]*u^16)/b^3 - 
      (((31571*I)/102801194496000)*d^17*K0*K1*M^5*Sqrt[Pi/70]*u^16)/b^3 + 
      (((10951*I)/3532622865408000)*d*K0^2*M^5*Sqrt[Pi/70]*u^17)/b^3 + 
      (((1761287*I)/6623667872640000)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^17)/b^3 - 
      (((89363*I)/13247335745280000)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^17)/b^3 - 
      (((264631*I)/464818798080000)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^17)/b^3 - 
      (((98071*I)/883155716352000)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^17)/b^3 + 
      (((487*I)/1855369152000)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^17)/b^3 + 
      (((11*I)/119814912000)*d^15*K0^2*M^5*Sqrt[Pi/70]*u^17)/b^3 + 
      (((317*I)/56073378816000)*d^17*K0^2*M^5*Sqrt[Pi/70]*u^17)/b^3 + 
      (((3641*I)/1177540955136000)*d*K1^2*M^5*Sqrt[Pi/70]*u^17)/b^3 + 
      (((1752397*I)/6623667872640000)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^17)/b^3 - 
      (((98323*I)/13247335745280000)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^17)/b^3 - 
      (((87697*I)/154939599360000)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^17)/b^3 - 
      (((96839*I)/883155716352000)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^17)/b^3 + 
      (((823*I)/3154127558400)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^17)/b^3 + 
      (((547*I)/6007862016000)*d^15*K1^2*M^5*Sqrt[Pi/70]*u^17)/b^3 + 
      (((313*I)/56073378816000)*d^17*K1^2*M^5*Sqrt[Pi/70]*u^17)/b^3 + 
      (((154097*I)/2649467149056000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[70]*b^3) + (((153313*I)/2649467149056000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^17)/(Sqrt[70]*b^3) - ((I/63082551168000)*d*K0*K1*M^5*Sqrt[Pi/70]*
        u^18)/b^3 - ((I/1689711192000)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^18)/b^3 - 
      (((127*I)/47311913376000)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^18)/b^3 - 
      ((I/739248646500)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^18)/b^3 + 
      (((11*I)/1660067136000)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^18)/b^3 + 
      (((11*I)/3942659448000)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^18)/b^3 - 
      ((I/657109908000)*d^15*K0*K1*M^5*Sqrt[Pi/70]*u^18)/b^3 - 
      ((I/7009172352000)*d^17*K0*K1*M^5*Sqrt[Pi/70]*u^18)/b^3 - 
      ((I/2252948256000)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/10]*u^18)/b^3)/Pi, 
    ((-575343*d^15*K0*K1*M^5*Sqrt[7/(10*Pi)]*u^3)/(65526562816*b^3) - 
      (((31169232649*I)/556975783936)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((80273987137*I)/556975783936)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((2018267817*I)/556975783936)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((439026019*I)/556975783936)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((72116119*I)/8702746624)*d*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((5725869673*I)/104432959488)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((38990227*I)/2270281728)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((374520317*I)/208865918976)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 + 
      (((419247*I)/3164635136)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^3)/b^3 - 
      (((528246001*I)/556975783936)*d*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((12207825453*I)/556975783936)*d^9*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((12165*I)/2520252416)*d^15*K0^2*M^5*Sqrt[(5*Pi)/14]*u^3)/b^3 + 
      (((526940369*I)/69621972992)*d^7*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((4188109*I)/208865918976)*d^15*K1^2*M^5*Sqrt[(7*Pi)/10]*u^3)/b^3 + 
      (((51452638403*I)/556975783936)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[70]*b^3) + (((1810798243*I)/208865918976)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^3)/(Sqrt[70]*b^3) + (2546722859069*d*K0*K1*M^5*u^3)/
       (85774270726144*b^3*Sqrt[70*Pi]) + (44477729713649*d^3*K0*K1*M^5*u^3)/
       (428871353630720*b^3*Sqrt[70*Pi]) - (91900202291643*d^5*K0*K1*M^5*u^3)/
       (428871353630720*b^3*Sqrt[70*Pi]) - (1146373526891*d^7*K0*K1*M^5*u^3)/
       (428871353630720*b^3*Sqrt[70*Pi]) + (2838086880639*d^9*K0*K1*M^5*u^3)/
       (32990104125440*b^3*Sqrt[70*Pi]) - (10958201603*d^11*K0*K1*M^5*u^3)/
       (2999100375040*b^3*Sqrt[70*Pi]) + (3730661049*d^13*K0*K1*M^5*u^3)/
       (2999100375040*b^3*Sqrt[70*Pi]) + (105526192598819268467*d^11*K0^2*M^5*
        Sqrt[7/(10*Pi)]*u^4)/(268187442651647233228800*b^3) + 
      (((2769657814397*I)/38988304875520)*d*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + 
      (((11141793422273*I)/23392982925312)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       b^3 - (((76078941020321*I)/116964914626560)*d^5*K0*K1*M^5*Sqrt[Pi/70]*
        u^4)/b^3 - (((15542164361753*I)/38988304875520)*d^7*K0*K1*M^5*
        Sqrt[Pi/70]*u^4)/b^3 + (((56787688279373*I)/116964914626560)*d^9*K0*
        K1*M^5*Sqrt[Pi/70]*u^4)/b^3 + (((2250777337559*I)/116964914626560)*
        d^11*K0*K1*M^5*Sqrt[Pi/70]*u^4)/b^3 - 
      (((126852947041*I)/38988304875520)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       b^3 + (((1972451681*I)/7797660975104)*d^15*K0*K1*M^5*Sqrt[Pi/70]*u^4)/
       b^3 + (37102675291441*d^3*K0^2*M^5*u^4)/(857742707261440*Sqrt[70]*b^3*
        Sqrt[Pi]) + (2414108480733841*d^3*K1^2*M^5*u^4)/
       (30020994754150400*Sqrt[70]*b^3*Sqrt[Pi]) + 
      (1595781307847*d*K0^2*M^5*u^4)/(122534672465920*b^3*Sqrt[70*Pi]) - 
      (78443882603899*d^5*K0^2*M^5*u^4)/(857742707261440*b^3*Sqrt[70*Pi]) + 
      (36084341919*d^7*K0^2*M^5*u^4)/(77976609751040*b^3*Sqrt[70*Pi]) + 
      (1809718899971*d^9*K0^2*M^5*u^4)/(50455453368320*b^3*Sqrt[70*Pi]) - 
      (302593141122826157831*d^11*K0^2*M^5*u^4)/(67046860662911808307200*b^3*
        Sqrt[70*Pi]) + (49445936037*d^13*K0^2*M^5*u^4)/
       (77976609751040*b^3*Sqrt[70*Pi]) - (5337597*d^15*K0^2*M^5*u^4)/
       (171377164288*b^3*Sqrt[70*Pi]) + (21032519678179*d*K1^2*M^5*u^4)/
       (857742707261440*b^3*Sqrt[70*Pi]) - (3440069103056087*d^5*K1^2*M^5*
        u^4)/(20783765599027200*b^3*Sqrt[70*Pi]) - 
      (150233470298437*d^7*K1^2*M^5*u^4)/(11747345773363200*b^3*
        Sqrt[70*Pi]) + (4278489693532823*d^9*K1^2*M^5*u^4)/
       (54037790557470720*b^3*Sqrt[70*Pi]) - 
      (19724023872167*d^11*K1^2*M^5*u^4)/(2729181341286400*b^3*Sqrt[70*Pi]) + 
      (4196145856429*d^13*K1^2*M^5*u^4)/(2729181341286400*b^3*Sqrt[70*Pi]) - 
      (256775203*d^15*K1^2*M^5*u^4)/(2227903135744*b^3*Sqrt[70*Pi]) + 
      (((7768579439111*I)/233929829253120)*d*K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 - 
      (((60194272089001*I)/233929829253120)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^5)/
       b^3 - (((31583789974159*I)/233929829253120)*d^7*K0^2*M^5*Sqrt[Pi/70]*
        u^5)/b^3 + (((41840466379693*I)/233929829253120)*d^9*K0^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((577708980593*I)/77976609751040)*d^11*K0^2*
        M^5*Sqrt[Pi/70]*u^5)/b^3 - (((286511970443*I)/233929829253120)*d^13*
        K0^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((552304293513877*I)/3508947438796800)*d*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       b^3 - (((3326374668512183*I)/3508947438796800)*d^5*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 - (((121802585097913*I)/501278205542400)*d^7*
        K1^2*M^5*Sqrt[Pi/70]*u^5)/b^3 + 
      (((1791465851700479*I)/3508947438796800)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^5)/
       b^3 + (((1911225429133*I)/100255641108480)*d^11*K1^2*M^5*Sqrt[Pi/70]*
        u^5)/b^3 - (((831943339411*I)/233929829253120)*d^13*K1^2*M^5*
        Sqrt[Pi/70]*u^5)/b^3 + (((144726289087*I)/701789487759360)*d^15*K1^2*
        M^5*Sqrt[Pi/70]*u^5)/b^3 + (((727229483*I)/46785965850624)*d^15*K0^2*
        M^5*Sqrt[(5*Pi)/14]*u^5)/b^3 + (((8140844107189*I)/46785965850624)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[70]*b^3) + 
      (((1780085247609293*I)/3508947438796800)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[70]*b^3) + (457073381464213*d*K0*K1*M^5*u^5)/
       (25732281217843200*b^3*Sqrt[70*Pi]) + 
      (435333566004809*d^3*K0*K1*M^5*u^5)/(13509447639367680*b^3*
        Sqrt[70*Pi]) - (58860684259501301*d^5*K0*K1*M^5*u^5)/
       (540377905574707200*b^3*Sqrt[70*Pi]) + 
      (221797336708813*d^7*K0*K1*M^5*u^5)/(4912526414315520*b^3*
        Sqrt[70*Pi]) + (63847658104493*d^9*K0*K1*M^5*u^5)/
       (3160104710963200*b^3*Sqrt[70*Pi]) - 
      (97881073576747*d^11*K0*K1*M^5*u^5)/(12281316035788800*b^3*
        Sqrt[70*Pi]) + (27346548375277*d^13*K0*K1*M^5*u^5)/
       (16375088047718400*b^3*Sqrt[70*Pi]) - (2374300307*d^15*K0*K1*M^5*u^5)/
       (20520160460800*b^3*Sqrt[70*Pi]) + 
      (((351082914363659*I)/2631710579097600)*d*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       b^3 + (((1065388880350271*I)/2631710579097600)*d^3*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 - (((2050117195605601*I)/2631710579097600)*d^5*
        K0*K1*M^5*Sqrt[Pi/70]*u^6)/b^3 - 
      (((52335576952613*I)/292412286566400)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^6)/
       b^3 + (((356164081717211*I)/877236859699200)*d^9*K0*K1*M^5*Sqrt[Pi/70]*
        u^6)/b^3 + (((126224484629*I)/7628146606080)*d^11*K0*K1*M^5*
        Sqrt[Pi/70]*u^6)/b^3 - (((34749174107*I)/11696491462656)*d^13*K0*K1*
        M^5*Sqrt[Pi/70]*u^6)/b^3 + (((1185240775*I)/35089474387968)*d^15*K0*
        K1*M^5*Sqrt[(5*Pi)/14]*u^6)/b^3 - (31956992518289*d^3*K0^2*M^5*u^6)/
       (6927921866342400*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (66397454909152907*d^3*K1^2*M^5*u^6)/(935269451956224000*Sqrt[70]*b^3*
        Sqrt[Pi]) + (8229396491597*d*K0^2*M^5*u^6)/(3405743102361600*b^3*
        Sqrt[70*Pi]) - (9735113647913*d^5*K0^2*M^5*u^6)/
       (1447440818503680*b^3*Sqrt[70*Pi]) + 
      (1013163087850829*d^7*K0^2*M^5*u^6)/(62351296797081600*b^3*
        Sqrt[70*Pi]) - (2287481564811217*d^9*K0^2*M^5*u^6)/
       (405283429181030400*b^3*Sqrt[70*Pi]) - 
      (29700444860197*d^11*K0^2*M^5*u^6)/(14737579242946560*b^3*
        Sqrt[70*Pi]) + (25794132107*d^13*K0^2*M^5*u^6)/
       (72243035504640*b^3*Sqrt[70*Pi]) - (9623523279*d^15*K0^2*M^5*u^6)/
       (389883048755200*b^3*Sqrt[70*Pi]) - (61872498946051*d*K1^2*M^5*u^6)/
       (30396257188577280*b^3*Sqrt[70*Pi]) + 
      (373905479743825501*d^5*K1^2*M^5*u^6)/(6079251437715456000*b^3*
        Sqrt[70*Pi]) + (1124683405927885439*d^7*K1^2*M^5*u^6)/
       (12158502875430912000*b^3*Sqrt[70*Pi]) - 
      (5018850639660629*d^9*K1^2*M^5*u^6)/(67547238196838400*b^3*
        Sqrt[70*Pi]) - (1727740103101927*d^11*K1^2*M^5*u^6)/
       (221063688644198400*b^3*Sqrt[70*Pi]) + 
      (14835167243459*d^13*K1^2*M^5*u^6)/(12281316035788800*b^3*
        Sqrt[70*Pi]) - (569428403*d^15*K1^2*M^5*u^6)/(8179364659200*b^3*
        Sqrt[70*Pi]) + (((16001142566029*I)/657927644774400)*d*K0^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 - (((5221862374123*I)/38701626163200)*d^5*K0^2*
        M^5*Sqrt[Pi/70]*u^7)/b^3 - (((1873461760673*I)/73103071641600)*d^7*
        K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + (((14701336097141*I)/219309214924800)*
        d^9*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((514563323*I)/974707621888)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((4131209*I)/135795179520)*d^15*K0^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + 
      (((34713940040657*I)/986891467161600)*d*K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 - 
      (((11697639537179*I)/58052439244800)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^7)/
       b^3 - (((10527768599597*I)/328963822387200)*d^7*K1^2*M^5*Sqrt[Pi/70]*
        u^7)/b^3 + (((31578472645553*I)/328963822387200)*d^9*K1^2*M^5*
        Sqrt[Pi/70]*u^7)/b^3 + (((267436291009*I)/65792764477440)*d^11*K1^2*
        M^5*Sqrt[Pi/70]*u^7)/b^3 - (((10076492011*I)/13158552895488)*d^13*
        K1^2*M^5*Sqrt[Pi/70]*u^7)/b^3 + (((9976693*I)/221524459520)*d^15*K1^2*
        M^5*Sqrt[Pi/70]*u^7)/b^3 + (((2652941059*I)/6265977569280)*d^11*K0^2*
        M^5*Sqrt[(7*Pi)/10]*u^7)/b^3 + (((43905068205751*I)/657927644774400)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[70]*b^3) + 
      (((97693566321893*I)/986891467161600)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[70]*b^3) - (100101237468961*d*K0*K1*M^5*u^7)/
       (16886809549209600*b^3*Sqrt[70*Pi]) - 
      (57289684409597459*d^3*K0*K1*M^5*u^7)/(1139859644571648000*b^3*
        Sqrt[70*Pi]) + (110404101907799891*d^5*K0*K1*M^5*u^7)/
       (2279719289143296000*b^3*Sqrt[70*Pi]) + 
      (82652921869430791*d^7*K0*K1*M^5*u^7)/(1139859644571648000*b^3*
        Sqrt[70*Pi]) - (8935584805607183*d^9*K0*K1*M^5*u^7)/
       (151981285942886400*b^3*Sqrt[70*Pi]) - 
      (47294915634509*d^11*K0*K1*M^5*u^7)/(6908240270131200*b^3*
        Sqrt[70*Pi]) + (1443743030297*d^13*K0*K1*M^5*u^7)/
       (1535164504473600*b^3*Sqrt[70*Pi]) - (34915949*d^15*K0*K1*M^5*u^7)/
       (664573378560*b^3*Sqrt[70*Pi]) + (((8226428275657*I)/493445733580800)*
        d*K0*K1*M^5*Sqrt[Pi/70]*u^8)/b^3 + 
      (((4074173049721*I)/89717406105600)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       b^3 - (((892408421699*I)/9489341030400)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^8)/
       b^3 - (((4467849944549*I)/328963822387200)*d^7*K0*K1*M^5*Sqrt[Pi/70]*
        u^8)/b^3 + (((79430757733*I)/1807493529600)*d^9*K0*K1*M^5*Sqrt[Pi/70]*
        u^8)/b^3 - (((6507085727*I)/16448191119360)*d^13*K0*K1*M^5*
        Sqrt[Pi/70]*u^8)/b^3 + (((5178673939*I)/13158552895488)*d^11*K0*K1*
        M^5*Sqrt[(5*Pi)/14]*u^8)/b^3 + (((98519*I)/19846987776)*d^15*K0*K1*
        M^5*Sqrt[(5*Pi)/14]*u^8)/b^3 - (6166762616143*d^3*K0^2*M^5*u^8)/
       (1126343522304000*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (4794170139073717*d^3*K1^2*M^5*u^8)/(621741624311808000*Sqrt[70]*b^3*
        Sqrt[Pi]) - (234196888536557*d*K0^2*M^5*u^8)/(121585028754309120*b^3*
        Sqrt[70*Pi]) + (5711465042183233*d^5*K0^2*M^5*u^8)/
       (1302696736653312000*b^3*Sqrt[70*Pi]) + 
      (11441846862991*d^7*K0^2*M^5*u^8)/(802576760832000*b^3*Sqrt[70*Pi]) - 
      (6063739551089359*d^9*K0^2*M^5*u^8)/(607925143771545600*b^3*
        Sqrt[70*Pi]) - (19825589990779*d^11*K0^2*M^5*u^8)/
       (13816480540262400*b^3*Sqrt[70*Pi]) + 
      (1102864110893*d^13*K0^2*M^5*u^8)/(6140658017894400*b^3*Sqrt[70*Pi]) - 
      (283511677*d^15*K0^2*M^5*u^8)/(29241228656640*b^3*Sqrt[70*Pi]) - 
      (9831376565925809*d*K1^2*M^5*u^8)/(1823775431314636800*b^3*
        Sqrt[70*Pi]) + (287968096505510671*d^5*K1^2*M^5*u^8)/
       (27356631469719552000*b^3*Sqrt[70*Pi]) + 
      (297588553096841261*d^7*K1^2*M^5*u^8)/(13678315734859776000*b^3*
        Sqrt[70*Pi]) - (4443103447827641*d^9*K1^2*M^5*u^8)/
       (260539347330662400*b^3*Sqrt[70*Pi]) - (76705180249*d^11*K1^2*M^5*u^8)/
       (32181243494400*b^3*Sqrt[70*Pi]) + (14939826572191*d^13*K1^2*M^5*u^8)/
       (55265922161049600*b^3*Sqrt[70*Pi]) - (6331258559*d^15*K1^2*M^5*u^8)/
       (438618429849600*b^3*Sqrt[70*Pi]) + (((3027345803*I)/2360984371200)*d*
        K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - (((174730696649*I)/22429351526400)*
        d^5*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((23933113117*I)/19350813081600)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((55290586643*I)/14952901017600)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((620486651*I)/3870162616320)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((169013123*I)/4112047779840)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((63488683*I)/21930921492480)*d^15*K0^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((716239908953*I)/493445733580800)*d*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((576898427849*I)/61680716697600)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 - 
      (((903588725243*I)/986891467161600)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^9)/b^3 + 
      (((2030042334781*I)/493445733580800)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       b^3 + (((1537855093*I)/11610487848960)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       b^3 - (((37044863*I)/715138744320)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       b^3 + (((27798677*I)/7310307164160)*d^15*K1^2*M^5*Sqrt[Pi/70]*u^9)/
       b^3 + (((3873612220211*I)/986891467161600)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[70]*b^3) + (((1519350163333*I)/328963822387200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[70]*b^3) - (7966921072757*d*K0*K1*M^5*u^9)/
       (3635915931648000*b^3*Sqrt[70*Pi]) - 
      (74803465998281*d^3*K0*K1*M^5*u^9)/(31087081215590400*b^3*
        Sqrt[70*Pi]) + (214662353433911*d^5*K0*K1*M^5*u^9)/
       (621741624311808000*b^3*Sqrt[70*Pi]) + 
      (17657467244479*d^7*K0*K1*M^5*u^9)/(1258586284032000*b^3*Sqrt[70*Pi]) - 
      (20351017683287*d^9*K0*K1*M^5*u^9)/(2438202448281600*b^3*Sqrt[70*Pi]) - 
      (1666461189049*d^11*K0*K1*M^5*u^9)/(1036236040519680*b^3*Sqrt[70*Pi]) + 
      (2591896804381*d^13*K0*K1*M^5*u^9)/(13816480540262400*b^3*
        Sqrt[70*Pi]) - (1108903409*d^15*K0*K1*M^5*u^9)/
       (109654607462400*b^3*Sqrt[70*Pi]) + (((11323370887*I)/32896382238720)*
        d*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((9747766139*I)/98689146716160)*d^3*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((1969232989*I)/2530490941440)*d^5*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((15765787469*I)/98689146716160)*d^7*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((392929403*I)/742023659520)*d^9*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((495122107*I)/19737829343232)*d^11*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 - 
      (((49591117*I)/4699483176960)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (((3194201*I)/2990580203520)*d^15*K0*K1*M^5*Sqrt[Pi/70]*u^10)/b^3 + 
      (89582227758169*d^3*K0^2*M^5*u^10)/(310870812155904000*Sqrt[70]*b^3*
        Sqrt[Pi]) - (20260703475841*d^3*K1^2*M^5*u^10)/
       (44410116022272000*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (1829002035181*d*K0^2*M^5*u^10)/(6476475253248000*b^3*Sqrt[70*Pi]) - 
      (103060773850417*d^5*K0^2*M^5*u^10)/(155435406077952000*b^3*
        Sqrt[70*Pi]) + (362912420143123*d^7*K0^2*M^5*u^10)/
       (310870812155904000*b^3*Sqrt[70*Pi]) - 
      (721428316313*d^9*K0^2*M^5*u^10)/(5181180202598400*b^3*Sqrt[70*Pi]) - 
      (6348265618511*d^11*K0^2*M^5*u^10)/(20724720810393600*b^3*
        Sqrt[70*Pi]) - (52634576233*d^13*K0^2*M^5*u^10)/
       (690824027013120*b^3*Sqrt[70*Pi]) + (254972843*d^15*K0^2*M^5*u^10)/
       (21930921492480*b^3*Sqrt[70*Pi]) - (2258604329147*d*K1^2*M^5*u^10)/
       (8074566549504000*b^3*Sqrt[70*Pi]) + (1337167731127*d^5*K1^2*M^5*u^10)/
       (1614913309900800*b^3*Sqrt[70*Pi]) + 
      (85520104754057*d^7*K1^2*M^5*u^10)/(155435406077952000*b^3*
        Sqrt[70*Pi]) - (1467918132301*d^9*K1^2*M^5*u^10)/
       (3768131056435200*b^3*Sqrt[70*Pi]) - (59587391701*d^11*K1^2*M^5*u^10)/
       (269152218316800*b^3*Sqrt[70*Pi]) - (36187193087*d^13*K1^2*M^5*u^10)/
       (1062806195404800*b^3*Sqrt[70*Pi]) + (74746963*d^15*K1^2*M^5*u^10)/
       (27413651865600*b^3*Sqrt[70*Pi]) + (((28351073*I)/1518294564864)*d*
        K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + (((522484519*I)/98689146716160)*d^5*
        K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + (((791636809*I)/6168071669760)*d^7*
        K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + (((366846779*I)/7591472824320)*d^9*
        K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - (((235916909*I)/2902621962240)*d^11*
        K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - (((1739377*I)/115425902592)*d^13*
        K0^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + (((67559*I)/33295933440)*d^15*K0^2*
        M^5*Sqrt[Pi/70]*u^11)/b^3 + (((36389393683*I)/1480337200742400)*d*
        K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + (((17090630317*I)/1480337200742400)*
        d^5*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((28166893*I)/806283878400)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((18230507*I)/286055497728)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((112743667*I)/2349741588480)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((246346679*I)/19737829343232)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 + 
      (((12965773*I)/12336143339520)*d^15*K1^2*M^5*Sqrt[Pi/70]*u^11)/b^3 - 
      (((349746799*I)/3289638223872)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[70]*b^3) - (((55794347449*I)/740168600371200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[70]*b^3) + (100439044441*d*K0*K1*M^5*u^11)/
       (103623604051968000*b^3*Sqrt[70*Pi]) - 
      (84429956995837*d^3*K0*K1*M^5*u^11)/(155435406077952000*b^3*
        Sqrt[70*Pi]) + (377207424748789*d^5*K0*K1*M^5*u^11)/
       (310870812155904000*b^3*Sqrt[70*Pi]) - 
      (38660610167807*d^7*K0*K1*M^5*u^11)/(77717703038976000*b^3*
        Sqrt[70*Pi]) - (139071098869*d^9*K0*K1*M^5*u^11)/
       (318841858621440*b^3*Sqrt[70*Pi]) + (98178842921*d^11*K0*K1*M^5*u^11)/
       (493445733580800*b^3*Sqrt[70*Pi]) + (84636587521*d^13*K0*K1*M^5*u^11)/
       (986891467161600*b^3*Sqrt[70*Pi]) - (13879393*d^15*K0*K1*M^5*u^11)/
       (623037542400*b^3*Sqrt[70*Pi]) + (((642294161*I)/52869185740800)*d*K0*
        K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + (((11862706759*I)/185042150092800)*d^3*
        K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + (((751485599*I)/52869185740800)*d^5*
        K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - (((354890197*I)/1814138726400)*d^7*
        K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + (((256523581*I)/8224095559680)*d^9*
        K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + (((887399353*I)/12336143339520)*
        d^11*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 + 
      (((7061623*I)/1644819111936)*d^13*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (((1747247*I)/771008958720)*d^15*K0*K1*M^5*Sqrt[Pi/70]*u^12)/b^3 - 
      (16309202771359*d^3*K0^2*M^5*u^12)/(155435406077952000*Sqrt[70]*b^3*
        Sqrt[Pi]) - (5094247001387*d^3*K1^2*M^5*u^12)/
       (51811802025984000*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (2693109794197*d*K0^2*M^5*u^12)/(310870812155904000*b^3*Sqrt[70*Pi]) + 
      (14569388011*d^5*K0^2*M^5*u^12)/(64670441472000*b^3*Sqrt[70*Pi]) - 
      (3659290842869*d^7*K0^2*M^5*u^12)/(38858851519488000*b^3*Sqrt[70*Pi]) - 
      (11833731851*d^9*K0^2*M^5*u^12)/(1381648054026240*b^3*Sqrt[70*Pi]) - 
      (192532750357*d^11*K0^2*M^5*u^12)/(10362360405196800*b^3*Sqrt[70*Pi]) + 
      (2528399911*d^13*K0^2*M^5*u^12)/(767582252236800*b^3*Sqrt[70*Pi]) + 
      (173312533*d^15*K0^2*M^5*u^12)/(27413651865600*b^3*Sqrt[70*Pi]) - 
      (228956944393*d*K1^2*M^5*u^12)/(44410116022272000*b^3*Sqrt[70*Pi]) + 
      (11609439070091*d^5*K1^2*M^5*u^12)/(62174162431180800*b^3*
        Sqrt[70*Pi]) - (1288324682459*d^7*K1^2*M^5*u^12)/
       (19429425759744000*b^3*Sqrt[70*Pi]) + (137640709237*d^9*K1^2*M^5*u^12)/
       (103623604051968000*b^3*Sqrt[70*Pi]) - 
      (3585898590317*d^11*K1^2*M^5*u^12)/(155435406077952000*b^3*
        Sqrt[70*Pi]) - (225737*d^13*K1^2*M^5*u^12)/(1053888675840*b^3*
        Sqrt[70*Pi]) + (137534569*d^15*K1^2*M^5*u^12)/
       (27413651865600*b^3*Sqrt[70*Pi]) - (((16996409*I)/61680716697600)*d*
        K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - (((1679519*I)/2372335257600)*d^5*
        K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - (((114532597*I)/24672286679040)*d^11*
        K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + (((2261839*I)/1542017917440)*d^13*
        K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 + (((736013*I)/1897868206080)*d^15*
        K0^2*M^5*Sqrt[Pi/70]*u^13)/b^3 - (((413843*I)/1321729643520)*d*K1^2*
        M^5*Sqrt[Pi/70]*u^13)/b^3 - (((260356783*I)/185042150092800)*d^5*K1^2*
        M^5*Sqrt[Pi/70]*u^13)/b^3 + (((7262707*I)/862667366400)*d^7*K1^2*M^5*
        Sqrt[Pi/70]*u^13)/b^3 - (((25617313*I)/30840358348800)*d^9*K1^2*M^5*
        Sqrt[Pi/70]*u^13)/b^3 - (((633375131*I)/123361433395200)*d^11*K1^2*
        M^5*Sqrt[Pi/70]*u^13)/b^3 + (((766487*I)/725655490560)*d^13*K1^2*M^5*
        Sqrt[Pi/70]*u^13)/b^3 + (((249703*I)/747645050880)*d^15*K1^2*M^5*
        Sqrt[Pi/70]*u^13)/b^3 + (((18976363*I)/17623061913600)*d^7*K0^2*M^5*
        Sqrt[(7*Pi)/10]*u^13)/b^3 - (((2406361*I)/8811530956800)*d^9*K0^2*M^5*
        Sqrt[(7*Pi)/10]*u^13)/b^3 - (((76271861*I)/41120477798400)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[70]*b^3) - 
      (((786089903*I)/370084300185600)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[70]*b^3) + (1630936892171*d*K0*K1*M^5*u^13)/
       (233153109116928000*b^3*Sqrt[70*Pi]) + 
      (60151247351*d^3*K0*K1*M^5*u^13)/(4483713636864000*b^3*Sqrt[70*Pi]) - 
      (86550979631*d^5*K0*K1*M^5*u^13)/(1115565115392000*b^3*Sqrt[70*Pi]) + 
      (3355147921*d^7*K0*K1*M^5*u^13)/(62574640128000*b^3*Sqrt[70*Pi]) + 
      (1832876001679*d^9*K0*K1*M^5*u^13)/(77717703038976000*b^3*
        Sqrt[70*Pi]) - (23094718027*d^11*K0*K1*M^5*u^13)/
       (2428678219968000*b^3*Sqrt[70*Pi]) - (8021317657*d^13*K0*K1*M^5*u^13)/
       (1036236040519680*b^3*Sqrt[70*Pi]) - (114226943*d^15*K0*K1*M^5*u^13)/
       (41120477798400*b^3*Sqrt[70*Pi]) - 
      (8209517707*d*K0^2*M^5*Sqrt[5/(14*Pi)]*u^14)/(1236644090756186112*
        b^3) + (1824505075*d^3*K0^2*M^5*Sqrt[5/(14*Pi)]*u^14)/
       (691065815422574592*b^3) + (60943*d^15*K0^2*M^5*Sqrt[5/(14*Pi)]*u^14)/
       (1644819111936*b^3) - (26897684453*d*K1^2*M^5*Sqrt[5/(14*Pi)]*u^14)/
       (4328254317646651392*b^3) + (16163*d^15*K1^2*M^5*Sqrt[7/(10*Pi)]*u^14)/
       (652705996800*b^3) - (((7057969*I)/92521075046400)*d*K0*K1*M^5*
        Sqrt[Pi/70]*u^14)/b^3 - (((7563859*I)/13217296435200)*d^3*K0*K1*M^5*
        Sqrt[Pi/70]*u^14)/b^3 - (((5400709*I)/3700843001856)*d^5*K0*K1*M^5*
        Sqrt[Pi/70]*u^14)/b^3 + (((56688677*I)/30840358348800)*d^7*K0*K1*M^5*
        Sqrt[Pi/70]*u^14)/b^3 + (((4692689*I)/2056023889920)*d^9*K0*K1*M^5*
        Sqrt[Pi/70]*u^14)/b^3 - (((2901503*I)/2803668940800)*d^11*K0*K1*M^5*
        Sqrt[Pi/70]*u^14)/b^3 - (((762871*I)/881153095680)*d^13*K0*K1*M^5*
        Sqrt[Pi/70]*u^14)/b^3 - (((1181*I)/10543712256)*d^15*K0*K1*M^5*
        Sqrt[Pi/70]*u^14)/b^3 - (4610974707499*d^3*K0^2*M^5*u^14)/
       (21595806731955456000*Sqrt[70]*b^3*Sqrt[Pi]) - 
      (2176843679*d^3*K1^2*M^5*u^14)/(10597868596224000*Sqrt[70]*b^3*
        Sqrt[Pi]) + (1581044798549*d*K0^2*M^5*u^14)/(30916102268904652800*b^3*
        Sqrt[70*Pi]) + (669520067*d^5*K0^2*M^5*u^14)/(1281061039104000*b^3*
        Sqrt[70*Pi]) + (80938852769*d^7*K0^2*M^5*u^14)/
       (38858851519488000*b^3*Sqrt[70*Pi]) - (11532580019*d^9*K0^2*M^5*u^14)/
       (2989142424576000*b^3*Sqrt[70*Pi]) + (844253591*d^11*K0^2*M^5*u^14)/
       (1850421500928000*b^3*Sqrt[70*Pi]) + (41951263*d^13*K0^2*M^5*u^14)/
       (52869185740800*b^3*Sqrt[70*Pi]) + (545695721017*d*K1^2*M^5*u^14)/
       (10820635794116628480*b^3*Sqrt[70*Pi]) + 
      (3298522453*d^5*K1^2*M^5*u^14)/(6857444385792000*b^3*Sqrt[70*Pi]) + 
      (120681427*d^7*K1^2*M^5*u^14)/(57568668917760*b^3*Sqrt[70*Pi]) - 
      (148314386699*d^9*K1^2*M^5*u^14)/(38858851519488000*b^3*Sqrt[70*Pi]) + 
      (1307563837*d^11*K1^2*M^5*u^14)/(2590590101299200*b^3*Sqrt[70*Pi]) + 
      (645399737*d^13*K1^2*M^5*u^14)/(863530033766400*b^3*Sqrt[70*Pi]) + 
      (107*d*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^15)/(624817649664*b^3) + 
      (35927*d^7*K0*K1*M^5*Sqrt[5/(14*Pi)]*u^15)/(3382801806384*b^3) + 
      (((9461*I)/7710089587200)*d*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((21293*I)/335221286400)*d^5*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - 
      (((3823*I)/49423651200)*d^7*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - 
      (((959173*I)/7710089587200)*d^9*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((18079*I)/350458617600)*d^11*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((23819*I)/514005972480)*d^13*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((443*I)/96376119840)*d^15*K0^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((439*I)/367147123200)*d*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((477881*I)/7710089587200)*d^5*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - 
      (((17249*I)/226767340800)*d^7*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 - 
      (((938603*I)/7710089587200)*d^9*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((97*I)/1904666400)*d^11*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((69763*I)/1542017917440)*d^13*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((163*I)/36714712320)*d^15*K1^2*M^5*Sqrt[Pi/70]*u^15)/b^3 + 
      (((132949*I)/3855044793600)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[70]*b^3) + (((65567*I)/1927522396800)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[70]*b^3) + (247170727*d*K0*K1*M^5*u^15)/
       (126291267438336000*b^3*Sqrt[70*Pi]) - (24798131*d^3*K0*K1*M^5*u^15)/
       (2428678219968000*b^3*Sqrt[70*Pi]) - (406431373*d^5*K0*K1*M^5*u^15)/
       (4857356439936000*b^3*Sqrt[70*Pi]) - (1269998339*d^7*K0*K1*M^5*u^15)/
       (47359225289376000*b^3*Sqrt[70*Pi]) + (4831319*d^9*K0*K1*M^5*u^15)/
       (57145369881600*b^3*Sqrt[70*Pi]) + (234991741*d^11*K0*K1*M^5*u^15)/
       (2428678219968000*b^3*Sqrt[70*Pi]) - (92591*d^13*K0*K1*M^5*u^15)/
       (1002550348800*b^3*Sqrt[70*Pi]) - (3881*d^15*K0*K1*M^5*u^15)/
       (160626866400*b^3*Sqrt[70*Pi]) - (((11*I)/175229308800)*d*K0*K1*M^5*
        Sqrt[Pi/70]*u^16)/b^3 - (((11*I)/11681953920)*d^3*K0*K1*M^5*
        Sqrt[Pi/70]*u^16)/b^3 + (((451*I)/175229308800)*d^7*K0*K1*M^5*
        Sqrt[Pi/70]*u^16)/b^3 + (((11*I)/2061521280)*d^9*K0*K1*M^5*
        Sqrt[Pi/70]*u^16)/b^3 - (((11*I)/8344252800)*d^11*K0*K1*M^5*
        Sqrt[Pi/70]*u^16)/b^3 - (((11*I)/5006551680)*d^13*K0*K1*M^5*
        Sqrt[Pi/70]*u^16)/b^3 - (((11*I)/35045861760)*d^15*K0*K1*M^5*
        Sqrt[Pi/70]*u^16)/b^3 - (((11*I)/25032758400)*d^5*K0*K1*M^5*
        Sqrt[(7*Pi)/10]*u^16)/b^3 + (1943*d^3*K0^2*M^5*u^16)/
       (73596309696000*Sqrt[70]*b^3*Sqrt[Pi]) + (1943*d^3*K1^2*M^5*u^16)/
       (73596309696000*Sqrt[70]*b^3*Sqrt[Pi]) + (29*d*K0^2*M^5*u^16)/
       (2905117488000*b^3*Sqrt[70*Pi]) + (19*d^5*K0^2*M^5*u^16)/
       (43038777600*b^3*Sqrt[70*Pi]) + (118019*d^7*K0^2*M^5*u^16)/
       (220788929088000*b^3*Sqrt[70*Pi]) - (23789*d^9*K0^2*M^5*u^16)/
       (13799308068000*b^3*Sqrt[70*Pi]) + (47707*d^11*K0^2*M^5*u^16)/
       (220788929088000*b^3*Sqrt[70*Pi]) + (407*d^13*K0^2*M^5*u^16)/
       (2453210323200*b^3*Sqrt[70*Pi]) + (11*d^15*K0^2*M^5*u^16)/
       (33377011200*b^3*Sqrt[70*Pi]) + (29*d*K1^2*M^5*u^16)/
       (2905117488000*b^3*Sqrt[70*Pi]) + (19*d^5*K1^2*M^5*u^16)/
       (43038777600*b^3*Sqrt[70*Pi]) + (118019*d^7*K1^2*M^5*u^16)/
       (220788929088000*b^3*Sqrt[70*Pi]) - (23789*d^9*K1^2*M^5*u^16)/
       (13799308068000*b^3*Sqrt[70*Pi]) + (47707*d^11*K1^2*M^5*u^16)/
       (220788929088000*b^3*Sqrt[70*Pi]) + (407*d^13*K1^2*M^5*u^16)/
       (2453210323200*b^3*Sqrt[70*Pi]) + (11*d^15*K1^2*M^5*u^16)/
       (33377011200*b^3*Sqrt[70*Pi]))/Pi}, 1, 13, 1]}, 3, 5, 1]


==> anc/spectrum_7_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/624*I)*d^3*K0^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 - 
      (((3*I)/416)*d^5*K0^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 - 
      ((I/104)*d*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 + 
      ((I/104)*d^3*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 + 
      ((I/26)*d^5*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 - 
      ((I/104)*d^7*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 + 
      ((I/416)*d*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 + 
      ((I/1248)*d^7*K0^2*M^4*Sqrt[35/(22*Pi)]*u^2)/b^2 + 
      ((I/416)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      ((I/312)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((3*I)/104)*d*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((3*I)/104)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((9*I)/104)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((5*I)/234)*d^5*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^3)/b^2 - 
      (((43*I)/3744)*d^7*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^3)/b^2 - 
      (((19*I)/3744)*d*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^3)/b^2 - 
      (((19*I)/7488)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) + 
      (((61*I)/7488)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) - 
      (((67*I)/7488)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) - 
      (((79*I)/7488)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) - 
      (((5*I)/1664)*d^5*K1^2*M^4*Sqrt[5/(154*Pi)]*u^4)/b^2 + 
      (((7*I)/14976)*d^3*K0^2*M^4*Sqrt[7/(110*Pi)]*u^4)/b^2 - 
      (((47*I)/14976)*d^7*K0^2*M^4*Sqrt[7/(110*Pi)]*u^4)/b^2 + 
      (((43*I)/14976)*d^7*K1^2*M^4*Sqrt[11/(70*Pi)]*u^4)/b^2 - 
      (((79*I)/4992)*d*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      ((I/156)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((421*I)/14976)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((383*I)/14976)*d*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((293*I)/14976)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((13*I)/576)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      ((I/1248)*d*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^5)/b^2 + 
      ((I/3744)*d^3*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^5)/b^2 - 
      (((59*I)/3744)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) + 
      (((37*I)/3744)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) + 
      ((I/936)*d^3*K0^2*M^4*Sqrt[5/(154*Pi)]*u^6)/b^2 - 
      ((I/936)*d^3*K1^2*M^4*Sqrt[7/(110*Pi)]*u^6)/b^2 - 
      ((I/468)*d*K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      ((I/234)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + 
      ((I/936)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + 
      ((I/234)*d*K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + 
      ((I/468)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + 
      ((I/936)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]))/Pi, 0, 
    ((((-127307*I)/12135552)*d*K0^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 - 
      (((79171*I)/3309696)*d^7*K0^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 - 
      (((943*I)/21216)*d*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 + 
      (((127*I)/5304)*d^3*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 - 
      (((3*I)/7072)*d^3*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 + 
      (((331*I)/10608)*d^5*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 - 
      (((71*I)/42432)*d^9*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 + 
      (((659*I)/10608)*d^5*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 + 
      (((23*I)/21216)*d^9*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 - 
      (((270371*I)/12135552)*d*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((31117*I)/3309696)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((601*I)/1768)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((95107*I)/13238784)*d^9*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^3)/b^2 + 
      (((12421*I)/74880)*d^5*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^3)/b^2 - 
      (((138701*I)/1272960)*d^7*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^3)/b^2 - 
      (((596237*I)/1272960)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) + 
      (((133219*I)/1272960)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) + 
      (((80627*I)/66193920)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) - 
      (((167543*I)/3055104)*d*K1^2*M^4*Sqrt[5/(154*Pi)]*u^4)/b^2 - 
      (((47407*I)/2545920)*d^7*K0^2*M^4*Sqrt[11/(70*Pi)]*u^4)/b^2 - 
      (((1068709*I)/23167872)*d^7*K1^2*M^4*Sqrt[11/(70*Pi)]*u^4)/b^2 - 
      (((305087*I)/2545920)*d*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((28669*I)/2545920)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((827909*I)/2545920)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((15007*I)/1272960)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((36403*I)/763776)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((6578591*I)/7637760)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((355651*I)/14479920)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((288221*I)/5091840)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((54667*I)/3818880)*d*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^5)/b^2 - 
      (((545257*I)/7637760)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) + 
      (((4358591*I)/7637760)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) - 
      (((151381*I)/509184)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) - 
      (((22663*I)/509184)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) - 
      (((3253*I)/1527552)*d*K0^2*M^4*Sqrt[5/(154*Pi)]*u^6)/b^2 - 
      (((103*I)/63648)*d^9*K0^2*M^4*Sqrt[5/(154*Pi)]*u^6)/b^2 - 
      (((43601*I)/1527552)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + 
      (((123637*I)/1527552)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      (((17137*I)/509184)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      (((375527*I)/7637760)*d*K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + 
      (((170419*I)/7637760)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + 
      (((697069*I)/7637760)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      (((134429*I)/2545920)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      (((14779*I)/1272960)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      (((59*I)/106080)*d^9*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^7)/b^2 - 
      (((307*I)/21216)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[770*Pi]) + 
      ((I/3536)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[770*Pi]) + 
      (((487*I)/13260)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[770*Pi]) - 
      (((67*I)/4080)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[770*Pi]) - 
      ((I/63648)*d*K0^2*M^4*Sqrt[5/(154*Pi)]*u^8)/b^2 - 
      (((5*I)/63648)*d^9*K0^2*M^4*Sqrt[5/(154*Pi)]*u^8)/b^2 - 
      (((5*I)/63648)*d^9*K1^2*M^4*Sqrt[5/(154*Pi)]*u^8)/b^2 + 
      ((I/2080)*d^5*K0^2*M^4*Sqrt[7/(110*Pi)]*u^8)/b^2 - 
      (((19*I)/70720)*d^7*K0^2*M^4*Sqrt[7/(110*Pi)]*u^8)/b^2 + 
      (((21*I)/35360)*d^5*K1^2*M^4*Sqrt[7/(110*Pi)]*u^8)/b^2 - 
      (((23*I)/70720)*d^7*K1^2*M^4*Sqrt[7/(110*Pi)]*u^8)/b^2 - 
      (((89*I)/127296)*d*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) - 
      (((3*I)/3536)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((57*I)/70720)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) - 
      (((173*I)/636480)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) - 
      (((67*I)/70720)*d*K1^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) - 
      (((19*I)/17680)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((69*I)/70720)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) - 
      (((281*I)/636480)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) - 
      ((I/8840)*d^3*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^9)/b^2 + 
      ((I/4420)*d^5*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^9)/b^2 - 
      ((I/8840)*d^7*K0*K1*M^4*Sqrt[7/(110*Pi)]*u^9)/b^2 - 
      (((3*I)/8840)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[770*Pi]) + 
      (((3*I)/8840)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[770*Pi]) + 
      (((3*I)/8840)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[770*Pi]) - 
      (((3*I)/8840)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[770*Pi]))/Pi, 0, 
    ((((69666581*I)/5533811712)*d^3*K0^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 - 
      (((14137*I)/1612416)*d*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 + 
      (((470526491*I)/27438483072)*d^3*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 + 
      (((31*I)/2652)*d^7*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 + 
      (((90821*I)/6449664)*d*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 - 
      (((202831*I)/3224832)*d^5*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 + 
      (((4861*I)/496128)*d^9*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 - 
      (((1099*I)/6449664)*d^11*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 + 
      (((113*I)/1612416)*d^11*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 + 
      (((341*I)/537472)*d^9*K1^2*M^4*Sqrt[11/(70*Pi)]*u^2)/b^2 + 
      (((1415*I)/3224832)*d^7*K0^2*M^4*Sqrt[385/(2*Pi)]*u^2)/b^2 + 
      (((234831677*I)/5533811712)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((1040054429*I)/13719241536)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((949*I)/5168)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((528401*I)/3224832)*d^7*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^3)/b^2 + 
      (((80512673*I)/193489920)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) + 
      (((32995117*I)/64496640)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) - 
      (((7483219*I)/3720960)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) + 
      (((10367359*I)/38697984)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) - 
      (((80859*I)/21498880)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) - 
      (((621765143*I)/315190779904)*d^11*K1^2*M^4*Sqrt[5/(154*Pi)]*u^4)/b^2 + 
      (((64351*I)/1612416)*d^7*K0^2*M^4*Sqrt[7/(110*Pi)]*u^4)/b^2 + 
      (((5037233*I)/96744960)*d^7*K1^2*M^4*Sqrt[11/(70*Pi)]*u^4)/b^2 + 
      (((45653*I)/6110208)*d^9*K1^2*M^4*Sqrt[35/(22*Pi)]*u^4)/b^2 + 
      (((59409173*I)/386979840)*d*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((19215997*I)/128993280)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((32446181*I)/48372480)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((6970231*I)/77395968)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((49839*I)/42997760)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((1310554111*I)/4063288320)*d*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((1765317353*I)/4063288320)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((3221836139*I)/2031644160)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((189575481421*I)/42550755287040)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) - (((19229*I)/34145280)*d^11*K0*K1*M^4*
        Sqrt[7/(110*Pi)]*u^5)/b^2 + (((1042363213*I)/4063288320)*d*K0*K1*M^4*
        u^5)/(b^2*Sqrt[770*Pi]) + (((11793721*I)/42771456)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) - (((2302037747*I)/2031644160)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) + (((4395423*I)/10749440)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) + (((6687871*I)/34145280)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) - (((12681523*I)/580469760)*d^5*K0^2*M^4*
        Sqrt[7/(110*Pi)]*u^6)/b^2 + (((1386079*I)/193489920)*d^7*K0^2*M^4*
        Sqrt[7/(110*Pi)]*u^6)/b^2 + (((386681*I)/29023488)*d^7*K1^2*M^4*
        Sqrt[7/(110*Pi)]*u^6)/b^2 - (((70027*I)/1160939520)*d^11*K0^2*M^4*
        Sqrt[11/(70*Pi)]*u^6)/b^2 + (((42791327*I)/1160939520)*d*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) + (((41643907*I)/1160939520)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) + (((2743159*I)/89303040)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) + (((27083923*I)/507911040)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) + (((151480099*I)/2031644160)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) - (((33723629*I)/126977760)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) + (((3292427*I)/72558720)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) - (((14281*I)/15275520)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) + (((292673*I)/96744960)*d^9*K0*K1*M^4*
        Sqrt[7/(110*Pi)]*u^7)/b^2 + (((3863501*I)/225738240)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) + (((157329223*I)/4063288320)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) - (((27566039*I)/253955520)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) + (((9289001*I)/290234880)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) - (((90833*I)/193489920)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) + (((70153*I)/290234880)*d^7*K0^2*M^4*
        Sqrt[7/(110*Pi)]*u^8)/b^2 + (((89513*I)/290234880)*d^9*K0^2*M^4*
        Sqrt[7/(110*Pi)]*u^8)/b^2 + (((29149*I)/72558720)*d^9*K1^2*M^4*
        Sqrt[7/(110*Pi)]*u^8)/b^2 - (((43*I)/9192960)*d*K0^2*M^4*
        Sqrt[11/(70*Pi)]*u^8)/b^2 + (((24197741*I)/4063288320)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[770*Pi]) - (((4927829*I)/507911040)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((30473*I)/580469760)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) + (((3986413*I)/1015822080)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) + (((7339*I)/4063288320)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((9246247*I)/1015822080)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) + (((141221*I)/58046976)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((39983*I)/580469760)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) + (((67141*I)/112869120)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[770*Pi]) + (((485377*I)/338607360)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[770*Pi]) - (((1796791*I)/507911040)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[770*Pi]) + (((25577*I)/72558720)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[770*Pi]) + (((174103*I)/145117440)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[770*Pi]) - (((2077*I)/48372480)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[770*Pi]) + (((775*I)/44279424)*d^3*K0^2*M^4*Sqrt[5/(154*Pi)]*
        u^10)/b^2 - (((2735*I)/38093328)*d^5*K0^2*M^4*Sqrt[5/(154*Pi)]*u^10)/
       b^2 + (((26995*I)/1726897536)*d^3*K1^2*M^4*Sqrt[5/(154*Pi)]*u^10)/
       b^2 - (((775*I)/10883808)*d^5*K1^2*M^4*Sqrt[5/(154*Pi)]*u^10)/b^2 - 
      (((6931*I)/616749120)*d^9*K0^2*M^4*Sqrt[7/(110*Pi)]*u^10)/b^2 + 
      (((53*I)/24186240)*d^11*K0^2*M^4*Sqrt[7/(110*Pi)]*u^10)/b^2 - 
      (((671*I)/431724384)*d*K1^2*M^4*Sqrt[11/(70*Pi)]*u^10)/b^2 + 
      (((149*I)/2351440)*d*K0^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) + 
      (((1279*I)/25247040)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) + 
      ((I/22032)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) - 
      (((71*I)/2790720)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) + 
      (((2173*I)/10820160)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) + 
      (((673*I)/8415680)*d*K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) + 
      (((1279*I)/25247040)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) + 
      ((I/22032)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) - 
      (((173*I)/36279360)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) + 
      (((4057*I)/36279360)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) + 
      (((863*I)/72558720)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) - 
      (((5*I)/25395552)*d*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^11)/b^2 - 
      (((5*I)/1336608)*d^3*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^11)/b^2 + 
      (((5*I)/4232592)*d^5*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^11)/b^2 + 
      (((5*I)/604656)*d^7*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^11)/b^2 - 
      (((5*I)/1209312)*d^9*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^11)/b^2 - 
      (((5*I)/3627936)*d^11*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^11)/b^2)/Pi, 0, 
    ((((52610831939*I)/852207003648)*d^5*K0^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 - 
      (((136077*I)/4299776)*d^9*K0^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 + 
      (((78953*I)/3224832)*d^7*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 + 
      (((2183*I)/6449664)*d^11*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 + 
      (((7193481*I)/3381773824)*d*K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/b^2 + 
      ((I/3224832)*d^13*K1^2*M^4*Sqrt[385/(2*Pi)]*u^2)/b^2 - 
      (((453307*I)/12899328)*d*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((2901949*I)/12899328)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((4578042083*I)/44853000192)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((5123*I)/6449664)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((87991*I)/12899328)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((59*I)/6449664)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((119535301*I)/5072660736)*d*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((10873*I)/165376)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((97709*I)/537472)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((8263*I)/339456)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((7079466259007*I)/340030594455552)*d*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^3)/
       b^2 - (((99638408223581*I)/850076486138880)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[770*Pi]) - (((865686919*I)/902952960)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[770*Pi]) + (((15580907*I)/7967232)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[770*Pi]) - (((1838887*I)/15049216)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[770*Pi]) - (((1844471929*I)/2708858880)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[770*Pi]) + (((24741163*I)/902952960)*d^11*K0*K1*M^4*u^3)/
       (b^2*Sqrt[770*Pi]) + (((787*I)/7054320)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[770*Pi]) + (((40596197*I)/270885888)*d^5*K0^2*M^4*
        Sqrt[5/(154*Pi)]*u^4)/b^2 - (((529637*I)/30098432)*d^7*K0^2*M^4*
        Sqrt[5/(154*Pi)]*u^4)/b^2 - (((2642681*I)/24514560)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) - (((584389889*I)/1805905920)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) - (((76022207*I)/318689280)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) + (((5148831*I)/601968640)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) + (((6121*I)/112869120)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) - (((55733582083*I)/162531532800)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) - (((123440027569*I)/162531532800)*d^3*K1^2*M^4*
        u^4)/(b^2*Sqrt[770*Pi]) + (((40184777179*I)/20316441600)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[770*Pi]) - (((4551234257*I)/16253153280)*d^7*K1^2*M^4*
        u^4)/(b^2*Sqrt[770*Pi]) - (((4038145043*I)/6501261312)*d^9*K1^2*M^4*
        u^4)/(b^2*Sqrt[770*Pi]) + (((165321619*I)/6501261312)*d^11*K1^2*M^4*
        u^4)/(b^2*Sqrt[770*Pi]) + (((44953*I)/257986560)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) - (((479269241566829*I)/32173581293568000)*d*K0*K1*
        M^4*Sqrt[7/(110*Pi)]*u^5)/b^2 - 
      (((2482222526639941*I)/29492449519104000)*d^3*K0*K1*M^4*
        Sqrt[7/(110*Pi)]*u^5)/b^2 - 
      (((40556030692581739*I)/225215069054976000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) - (((51828037865459*I)/22938571848192000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[770*Pi]) + (((9244751119*I)/5804697600)*d^5*K0*K1*
        M^4*u^5)/(b^2*Sqrt[770*Pi]) - (((30472613*I)/119508480)*d^7*K0*K1*M^4*
        u^5)/(b^2*Sqrt[770*Pi]) - (((557603623*I)/1160939520)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[770*Pi]) + (((36965189*I)/2031644160)*d^11*K0*K1*M^4*
        u^5)/(b^2*Sqrt[770*Pi]) + (((603553*I)/2708858880)*d^13*K0*K1*M^4*
        u^5)/(b^2*Sqrt[770*Pi]) - (((15258709*I)/4063288320)*d^7*K0^2*M^4*
        Sqrt[11/(70*Pi)]*u^6)/b^2 + (((449247391*I)/12831436800)*d^5*K1^2*M^4*
        Sqrt[11/(70*Pi)]*u^6)/b^2 - (((1309089407*I)/27088588800)*d*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) - (((597016769*I)/6772147200)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) + (((6798982793*I)/27088588800)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) - (((176554121*I)/2321879040)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) + (((5658959*I)/2031644160)*d^11*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) + (((59639*I)/1083543552)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) - (((4431402739*I)/60949324800)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) - (((32894928733*I)/243797299200)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) - (((6262187*I)/89303040)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) - (((908590607*I)/8126576640)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) + (((248009*I)/57028608)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) + (((1405681*I)/16253153280)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) - (((16306133609*I)/487594598400)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) - (((3193039159*I)/60949324800)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) + (((77312632291*I)/487594598400)*d^5*K0*K1*M^4*
        u^7)/(b^2*Sqrt[770*Pi]) - (((6465673*I)/270885888)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) - (((79134281*I)/1547919360)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) + (((280487*I)/126977760)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) + (((350059*I)/6501261312)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) - (((672115*I)/722362368)*d^9*K0^2*M^4*
        Sqrt[5/(154*Pi)]*u^8)/b^2 + (((941*I)/812657664)*d^13*K0^2*M^4*
        Sqrt[5/(154*Pi)]*u^8)/b^2 - (((108691067*I)/69656371200)*d*K0^2*M^4*
        u^8)/(b^2*Sqrt[770*Pi]) - (((2458240727*I)/487594598400)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[770*Pi]) + (((2607906593*I)/243797299200)*d^5*K0^2*M^4*
        u^8)/(b^2*Sqrt[770*Pi]) + (((4348697*I)/16253153280)*d^7*K0^2*M^4*
        u^8)/(b^2*Sqrt[770*Pi]) + (((1844923*I)/6501261312)*d^11*K0^2*M^4*
        u^8)/(b^2*Sqrt[770*Pi]) - (((63967147*I)/37507276800)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((4269892723*I)/487594598400)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) + (((2162342201*I)/121898649600)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((914281*I)/464375808)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((61940519*I)/10835435520)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) + (((2614103*I)/6501261312)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) + (((8609*I)/1250242560)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((233321*I)/12189864960)*d^7*K0*K1*M^4*
        Sqrt[11/(70*Pi)]*u^9)/b^2 - (((193*I)/937681920)*d^13*K0*K1*M^4*
        Sqrt[11/(70*Pi)]*u^9)/b^2 - (((4922117*I)/24379729920)*d*K0*K1*M^4*
        u^9)/(b^2*Sqrt[770*Pi]) - (((47254261*I)/24379729920)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[770*Pi]) + (((21609611*I)/6094932480)*d^5*K0*K1*M^4*
        u^9)/(b^2*Sqrt[770*Pi]) - (((5068111*I)/3482818560)*d^9*K0*K1*M^4*
        u^9)/(b^2*Sqrt[770*Pi]) + (((6402971*I)/24379729920)*d^11*K0*K1*M^4*
        u^9)/(b^2*Sqrt[770*Pi]) + (((3463*I)/4875945984)*d^13*K0^2*M^4*
        Sqrt[11/(70*Pi)]*u^10)/b^2 - (((2237*I)/42325920)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((8054089*I)/24379729920)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) + (((685801*I)/1434101760)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) + (((2896357*I)/12189864960)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((3855949*I)/12189864960)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((587297*I)/24379729920)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((131489*I)/2151152640)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((3649853*I)/10448455680)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) + (((38515369*I)/73139189760)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) + (((159949*I)/717050880)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((1935863*I)/6094932480)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((658849*I)/24379729920)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) + (((233*I)/42997760)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((5*I)/2673216)*d^11*K0*K1*M^4*Sqrt[5/(154*Pi)]*
        u^11)/b^2 - (((12689*I)/761866560)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[770*Pi]) - (((37*I)/891072)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[770*Pi]) + (((36203*I)/380933280)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[770*Pi]) - (((881*I)/47616660)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[770*Pi]) - (((227*I)/58605120)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[770*Pi]) - (((23*I)/4481568)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[770*Pi]) + (((199*I)/18284797440)*d*K0^2*M^4*
        Sqrt[11/(70*Pi)]*u^12)/b^2 + (((11*I)/1075576320)*d*K1^2*M^4*
        Sqrt[11/(70*Pi)]*u^12)/b^2 + (((4217*I)/1142799840)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[770*Pi]) + (((33797*I)/18284797440)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[770*Pi]) - (((127*I)/11721024)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((367*I)/320785920)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((557*I)/152373312)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((59*I)/156280320)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((593*I)/163257120)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((32609*I)/18284797440)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) - (((8123*I)/761866560)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((503*I)/406328832)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((899*I)/253955520)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((241*I)/677214720)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) - ((I/761866560)*d*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^13)/
       b^2 - ((I/95233320)*d^3*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^13)/b^2 - 
      ((I/84651840)*d^5*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^13)/b^2 + 
      ((I/31744440)*d^7*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^13)/b^2 + 
      ((I/58605120)*d^9*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^13)/b^2 - 
      ((I/47616660)*d^11*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^13)/b^2 - 
      ((I/253955520)*d^13*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^13)/b^2)/Pi, 0, 
    ((((-98640461*I)/2373476352)*d^5*K0^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 + 
      (((10827829*I)/148342272)*d^5*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 - 
      (((60497*I)/1201152)*d^7*K1^2*M^4*Sqrt[5/(154*Pi)]*u^2)/b^2 - 
      (((24349*I)/11410944)*d^11*K0^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 - 
      (((37883759*I)/2373476352)*d^7*K0^2*M^4*Sqrt[11/(70*Pi)]*u^2)/b^2 - 
      (((29*I)/3579904)*d^13*K0^2*M^4*Sqrt[11/(70*Pi)]*u^2)/b^2 - 
      (((26839121*I)/2994659616)*d*K1^2*M^4*Sqrt[11/(70*Pi)]*u^2)/b^2 + 
      (((53*I)/24723712)*d^15*K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/b^2 + 
      (((383*I)/791158784)*d^15*K0^2*M^4*Sqrt[55/(14*Pi)]*u^2)/b^2 + 
      (((1545361*I)/1186738176)*d*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((225846253*I)/1186738176)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((61342609*I)/296684544)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((103*I)/47914553856)*d*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((2050723*I)/74171136)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((166927*I)/12899328)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((40247*I)/98894848)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((146383*I)/296684544)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) + 
      (((3297360809*I)/16614334464)*d^9*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^3)/b^2 - 
      (((12083578237*I)/99686006784)*d^5*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^3)/
       b^2 + (((7321020991*I)/83071672320)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[770*Pi]) + (((242141658419*I)/249215016960)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[770*Pi]) - (((65747967889*I)/99686006784)*d^7*K0*K1*
        M^4*u^3)/(b^2*Sqrt[770*Pi]) - (((14741927843*I)/249215016960)*d^11*K0*
        K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) - (((28020791*I)/166143344640)*d^13*K0*
        K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) + (((6066427*I)/33228668928)*d^15*K0*
        K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) + (((941402117*I)/4746952704)*d^3*K1^2*
        M^4*Sqrt[5/(154*Pi)]*u^4)/b^2 + (((45271533247*I)/1068064358400)*d*
        K1^2*M^4*Sqrt[7/(110*Pi)]*u^4)/b^2 + 
      (((10362825631*I)/166143344640)*d*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((10816189567*I)/29319413760)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((119474308763*I)/199372013568)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((2726916757*I)/15336308736)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((4050978369*I)/11076222976)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((9847590773*I)/498430033920)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((86356271*I)/332286689280)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((307339*I)/5112102912)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((8054582117*I)/4035870720)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((3347220818489*I)/14952901017600)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) + (((10310557391*I)/10471219200)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) - (((7882019461*I)/149529010176)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) - (((2555768681*I)/2990580203520)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[770*Pi]) + (((130351847*I)/598116040704)*d^15*K1^2*M^4*
        u^4)/(b^2*Sqrt[770*Pi]) + (((991366790059*I)/3738225254400)*d*K0*K1*
        M^4*u^5)/(b^2*Sqrt[770*Pi]) + (((612181723589*I)/747645050880)*d^3*K0*
        K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) - (((40099263401*I)/23363907840)*d^5*
        K0*K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) - 
      (((314833033*I)/2522419200)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) + 
      (((992688428629*I)/1246075084800)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) - (((117319277*I)/3026903040)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) - (((369554113*I)/373822525440)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) + (((3544267*I)/18691126272)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) + (((3615155237*I)/498430033920)*d*K1^2*M^4*
        Sqrt[11/(70*Pi)]*u^6)/b^2 + (((9717167083*I)/191703859200)*d*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) + (((5830159729*I)/42722574336)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) - (((11958342041*I)/39349739520)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) - (((213701311*I)/20316441600)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) + (((332195295227*I)/2492150169600)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[770*Pi]) - (((1252384723*I)/213612871680)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - (((3879467*I)/18691126272)*d^13*
        K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + (((797051*I)/21361287168)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + (((266730973489*I)/1319373619200)*
        d^3*K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      (((10397506006219*I)/22429351526400)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) - (((25677832819*I)/3204193075200)*d^7*K1^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) + (((78309652373*I)/393497395200)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[770*Pi]) - (((4037912267*I)/439791206400)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - (((125474369*I)/498430033920)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + (((83475419*I)/1495290101760)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - (((836247101*I)/25944883200)*d^5*
        K0*K1*M^4*Sqrt[7/(110*Pi)]*u^7)/b^2 - 
      (((7759159987*I)/44858703052800)*d^7*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^7)/
       b^2 + (((130672587473*I)/14952901017600)*d^9*K0*K1*M^4*
        Sqrt[11/(70*Pi)]*u^7)/b^2 + (((613850016413*I)/14952901017600)*d*K0*
        K1*M^4*u^7)/(b^2*Sqrt[770*Pi]) + (((4253134011001*I)/44858703052800)*
        d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[770*Pi]) - 
      (((21944046881*I)/4984300339200)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) - (((3187817*I)/32863518720)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) + (((94517903*I)/2990580203520)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) - (((153090023*I)/2136128716800)*d^11*K0^2*M^4*
        Sqrt[7/(110*Pi)]*u^8)/b^2 - (((79712329807*I)/44858703052800)*d^5*
        K0^2*M^4*Sqrt[11/(70*Pi)]*u^8)/b^2 + 
      (((206597*I)/598116040704)*d^13*K0^2*M^4*Sqrt[11/(70*Pi)]*u^8)/b^2 + 
      (((222032123*I)/54772531200)*d*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((15142576763*I)/1950378393600)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) - 
      (((3094862789*I)/3450669465600)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((7177563007*I)/786994790400)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((90011*I)/25560514560)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((2167193251*I)/460089262080)*d*K1^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((926290309291*I)/89717406105600)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((2266476053363*I)/89717406105600)*d^5*K1^2*M^4*
        u^8)/(b^2*Sqrt[770*Pi]) - (((128128223*I)/12816772300800)*d^7*K1^2*
        M^4*u^8)/(b^2*Sqrt[770*Pi]) + (((15632009509*I)/1424085811200)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) - (((7522764871*I)/9968600678400)*
        d^11*K1^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((12895789*I)/1196232081408)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((26737219*I)/5981160407040)*d^15*K1^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((2115704467*I)/89717406105600)*d*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^9)/
       b^2 + (((12341687791*I)/5277494476800)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[770*Pi]) - (((109129829317*I)/29905802035200)*d^5*K0*K1*M^4*
        u^9)/(b^2*Sqrt[770*Pi]) - (((18663757909*I)/17943481221120)*d^7*K0*K1*
        M^4*u^9)/(b^2*Sqrt[770*Pi]) + (((6196611593*I)/2563354460160)*d^9*K0*
        K1*M^4*u^9)/(b^2*Sqrt[770*Pi]) - (((32878348123*I)/89717406105600)*
        d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[770*Pi]) + 
      (((142947131*I)/3588696244224)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[770*Pi]) + 
      (((10020001*I)/17943481221120)*d^15*K0*K1*M^4*u^9)/(b^2*Sqrt[770*Pi]) + 
      (((213281*I)/897174061056)*d^15*K0^2*M^4*Sqrt[11/(70*Pi)]*u^10)/b^2 - 
      (((359782331*I)/29905802035200)*d*K0^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) - 
      (((1165188979*I)/44858703052800)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((555563093*I)/3322866892800)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) + (((133223621*I)/747645050880)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) + (((4909387741*I)/17943481221120)*d^9*K0^2*M^4*
        u^10)/(b^2*Sqrt[770*Pi]) - (((9345493039*I)/44858703052800)*d^11*K0^2*
        M^4*u^10)/(b^2*Sqrt[770*Pi]) - (((733493557*I)/17943481221120)*d^13*
        K0^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) - 
      (((5219990299*I)/115350950707200)*d*K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) + 
      (((120138005011*I)/403728327475200)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((17825660117*I)/35106811084800)*d^5*K1^2*M^4*
        u^10)/(b^2*Sqrt[770*Pi]) + (((163286911*I)/1495290101760)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[770*Pi]) + (((16885576867*I)/53830443663360)*d^9*
        K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) - 
      (((18653018063*I)/134576109158400)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((547557601*I)/17943481221120)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[770*Pi]) + (((1880167*I)/1121467576320)*d^15*K1^2*M^4*
        u^10)/(b^2*Sqrt[770*Pi]) + (((12789727*I)/5767547535360)*d*K0*K1*M^4*
        Sqrt[7/(110*Pi)]*u^11)/b^2 + (((273286423*I)/1187436257280)*d^3*K0*K1*
        M^4*u^11)/(b^2*Sqrt[770*Pi]) - (((3256661951*I)/40372832747520)*d^5*
        K0*K1*M^4*u^11)/(b^2*Sqrt[770*Pi]) - 
      (((1351737449*I)/3364402728960)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[770*Pi]) + (((173726639*I)/2691522183168)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[770*Pi]) + (((1029103469*I)/6728805457920)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[770*Pi]) + (((31942973*I)/1495290101760)*d^13*K0*
        K1*M^4*u^11)/(b^2*Sqrt[770*Pi]) - (((64741*I)/31151877120)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[770*Pi]) - (((45181*I)/456706252800)*d*K0^2*M^4*
        u^12)/(b^2*Sqrt[770*Pi]) - (((925842601*I)/201864163737600)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[770*Pi]) - (((173150881*I)/12616510233600)*d^5*
        K0^2*M^4*u^12)/(b^2*Sqrt[770*Pi]) + 
      (((144468547*I)/5176004198400)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[770*Pi]) + 
      (((19916863*I)/4806289612800)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[770*Pi]) - 
      (((179934737*I)/13457610915840)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) - (((62753*I)/124607508480)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((1025023*I)/4485870305280)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) - (((4535803*I)/50466040934400)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) - (((947835739*I)/201864163737600)*d^3*K1^2*M^4*
        u^12)/(b^2*Sqrt[770*Pi]) - (((1423063361*I)/100932081868800)*d^5*K1^2*
        M^4*u^12)/(b^2*Sqrt[770*Pi]) + (((385022437*I)/13457610915840)*d^7*
        K1^2*M^4*u^12)/(b^2*Sqrt[770*Pi]) + 
      (((34727023*I)/8411006822400)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[770*Pi]) - 
      (((905976103*I)/67288054579200)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) - (((1346497*I)/2242935152640)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((314323*I)/1495290101760)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) - (((9307*I)/224293515264)*d^13*K0*K1*M^4*
        Sqrt[5/(154*Pi)]*u^13)/b^2 - (((1064719*I)/50466040934400)*d^3*K0*K1*
        M^4*Sqrt[11/(70*Pi)]*u^13)/b^2 + (((847447*I)/50466040934400)*d*K0*K1*
        M^4*u^13)/(b^2*Sqrt[770*Pi]) - (((39088421*I)/50466040934400)*d^5*K0*
        K1*M^4*u^13)/(b^2*Sqrt[770*Pi]) + (((24134741*I)/16822013644800)*d^7*
        K0*K1*M^4*u^13)/(b^2*Sqrt[770*Pi]) + 
      (((291751*I)/16822013644800)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[770*Pi]) - 
      (((3665141*I)/16822013644800)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[770*Pi]) - 
      (((41351*I)/1121467576320)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[770*Pi]) - 
      ((I/262843963200)*d*K0^2*M^4*Sqrt[11/(70*Pi)]*u^14)/b^2 - 
      (((31*I)/300393100800)*d^7*K0^2*M^4*Sqrt[11/(70*Pi)]*u^14)/b^2 - 
      (((137*I)/1839907742400)*d^11*K0^2*M^4*Sqrt[11/(70*Pi)]*u^14)/b^2 + 
      ((I/3443102208)*d^15*K0^2*M^4*Sqrt[11/(70*Pi)]*u^14)/b^2 - 
      (((41*I)/300393100800)*d^7*K1^2*M^4*Sqrt[11/(70*Pi)]*u^14)/b^2 + 
      (((353*I)/280366894080)*d^13*K1^2*M^4*Sqrt[11/(70*Pi)]*u^14)/b^2 + 
      (((61*I)/218063139840)*d^15*K1^2*M^4*Sqrt[11/(70*Pi)]*u^14)/b^2 + 
      (((677*I)/504660409344)*d*K0^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) + 
      (((35137*I)/2523302046720)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) + 
      (((300017*I)/12616510233600)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) - 
      (((1637*I)/46214323200)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) - 
      (((1117*I)/24031448064)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) + 
      (((305521*I)/9812841292800)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) + 
      (((97*I)/7188894720)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) - 
      (((1943*I)/654189419520)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) + 
      (((2351*I)/1802358604800)*d*K1^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) + 
      (((35557*I)/2523302046720)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) + 
      (((23489*I)/970500787200)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) - 
      (((1637*I)/46214323200)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) - 
      (((7951*I)/168220136448)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) + 
      (((128153*I)/4205503411200)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) - 
      (((919*I)/327094709760)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) - 
      ((I/7009172352)*d^9*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^15)/b^2 + 
      ((I/7009172352)*d^13*K0*K1*M^4*Sqrt[5/(154*Pi)]*u^15)/b^2 - 
      ((I/15019655040)*d^7*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^15)/b^2 + 
      ((I/35045861760)*d^11*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^15)/b^2 + 
      ((I/105137585280)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[770*Pi]) + 
      ((I/3003931008)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[770*Pi]) + 
      (((89*I)/105137585280)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[770*Pi]) - 
      ((I/1168195392)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[770*Pi]) + 
      ((I/11681953920)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[770*Pi]))/Pi, 0, 
    ((((-61338367984396777*I)/2753429386473013248)*d^3*K0^2*M^4*
        Sqrt[5/(154*Pi)]*u^2)/b^2 - (((193078493*I)/4746952704)*d^9*K0^2*M^4*
        Sqrt[5/(154*Pi)]*u^2)/b^2 + (((75103*I)/10907520)*d^5*K0^2*M^4*
        Sqrt[7/(110*Pi)]*u^2)/b^2 + (((501407*I)/3955793920)*d^13*K0^2*M^4*
        Sqrt[7/(110*Pi)]*u^2)/b^2 + (((267772111493767*I)/21377557348392960)*
        d*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 + 
      (((46919757*I)/3955793920)*d^3*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 - 
      (((2283159*I)/3955793920)*d^11*K1^2*M^4*Sqrt[7/(110*Pi)]*u^2)/b^2 + 
      (((1217*I)/1582317568)*d^17*K0^2*M^4*Sqrt[11/(70*Pi)]*u^2)/b^2 + 
      (((70047291*I)/38203870941184)*d^15*K1^2*M^4*Sqrt[35/(22*Pi)]*u^2)/
       b^2 + (((1553*I)/3955793920)*d^17*K1^2*M^4*Sqrt[77/(10*Pi)]*u^2)/b^2 + 
      (((10812481*I)/912875520)*d*K0^2*M^4*u^2)/(b^2*Sqrt[770*Pi]) - 
      (((191874324583053269*I)/13767146932365066240)*d^3*K0^2*M^4*u^2)/
       (b^2*Sqrt[770*Pi]) + (((2408683*I)/9609216)*d^7*K0^2*M^4*u^2)/
       (b^2*Sqrt[770*Pi]) + (((410763323*I)/23734763520)*d^11*K0^2*M^4*u^2)/
       (b^2*Sqrt[770*Pi]) - (((425081*I)/1977896960)*d^15*K0^2*M^4*u^2)/
       (b^2*Sqrt[770*Pi]) - (((15275423467*I)/21377557348392960)*d*K1^2*M^4*
        u^2)/(b^2*Sqrt[770*Pi]) - (((168075393*I)/395579392)*d^5*K1^2*M^4*
        u^2)/(b^2*Sqrt[770*Pi]) + (((729398669*I)/2966845440)*d^7*K1^2*M^4*
        u^2)/(b^2*Sqrt[770*Pi]) + (((9863467*I)/791158784)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[770*Pi]) - (((123*I)/632320)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[770*Pi]) - (((51291*I)/2387741933824)*d^15*K1^2*M^4*u^2)/
       (b^2*Sqrt[770*Pi]) + (((9133415887*I)/142408581120)*d^5*K0*K1*M^4*
        Sqrt[11/(70*Pi)]*u^3)/b^2 + (((25049*I)/4260085760)*d^17*K0*K1*M^4*
        Sqrt[11/(70*Pi)]*u^3)/b^2 - (((3910571331*I)/276905574400)*d*K0*K1*
        M^4*u^3)/(b^2*Sqrt[770*Pi]) - (((1009395362981*I)/1246075084800)*d^3*
        K0*K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) + 
      (((1920509444963*I)/1661433446400)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[770*Pi]) - (((231464252923*I)/207679180800)*d^9*K0*K1*M^4*
        u^3)/(b^2*Sqrt[770*Pi]) + (((407666387*I)/5538111488)*d^11*K0*K1*M^4*
        u^3)/(b^2*Sqrt[770*Pi]) + (((635167763*I)/142408581120)*d^13*K0*K1*
        M^4*u^3)/(b^2*Sqrt[770*Pi]) - (((282176399*I)/332286689280)*d^15*K0*
        K1*M^4*u^3)/(b^2*Sqrt[770*Pi]) + (((5409478144303*I)/21361287168000)*
        d^5*K1^2*M^4*Sqrt[7/(110*Pi)]*u^4)/b^2 + 
      (((203669*I)/110762229760)*d^17*K0^2*M^4*Sqrt[11/(70*Pi)]*u^4)/b^2 + 
      (((3261108863*I)/49447424000)*d^7*K1^2*M^4*Sqrt[11/(70*Pi)]*u^4)/b^2 - 
      (((17548129321*I)/553811148800)*d*K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((420002677723*I)/1246075084800)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) + (((112542427523*I)/284817162240)*d^5*K0^2*M^4*
        u^4)/(b^2*Sqrt[770*Pi]) + (((54449583211*I)/144472473600)*d^7*K0^2*
        M^4*u^4)/(b^2*Sqrt[770*Pi]) - (((119385949357*I)/276905574400)*d^9*
        K0^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + (((9848477*I)/375889920)*d^11*K0^2*
        M^4*u^4)/(b^2*Sqrt[770*Pi]) + (((112594201*I)/56963432448)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[770*Pi]) - (((44153413*I)/132914675712)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[770*Pi]) - (((12061483779299*I)/49843003392000)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) - 
      (((321153282129637*I)/299058020352000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) - (((376765545847237*I)/299058020352000)*d^9*K1^2*
        M^4*u^4)/(b^2*Sqrt[770*Pi]) + (((2428409730611*I)/33228668928000)*
        d^11*K1^2*M^4*u^4)/(b^2*Sqrt[770*Pi]) + 
      (((410876972383*I)/74764505088000)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[770*Pi]) - (((52683306881*I)/49843003392000)*d^15*K1^2*M^4*
        u^4)/(b^2*Sqrt[770*Pi]) + (((4145289913*I)/59811604070400)*d^17*K1^2*
        M^4*u^4)/(b^2*Sqrt[770*Pi]) + (((84797446163*I)/16614334464000)*d^11*
        K0*K1*M^4*Sqrt[11/(70*Pi)]*u^5)/b^2 - 
      (((8478725373823*I)/37382252544000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) - (((10642299787697*I)/11502231552000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[770*Pi]) + (((238828601204257*I)/149529010176000)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) + 
      (((11798931208021*I)/21361287168000)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) - (((9304849883743*I)/8795824128000)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[770*Pi]) + (((756740729891*I)/149529010176000)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) - (((2632112533*I)/2931941376000)*d^15*
        K0*K1*M^4*u^5)/(b^2*Sqrt[770*Pi]) + 
      (((1735387547*I)/29905802035200)*d^17*K0*K1*M^4*u^5)/
       (b^2*Sqrt[770*Pi]) - (((72027329252777*I)/3140109213696000)*d^3*K1^2*
        M^4*Sqrt[11/(70*Pi)]*u^6)/b^2 - (((3493366999219*I)/74764505088000)*d*
        K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      (((3567466082387*I)/21361287168000)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) + (((2875788645403*I)/9345563136000)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) + (((6193085522779*I)/74764505088000)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      (((27889688689829*I)/149529010176000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) + (((147912619867*I)/16614334464000)*d^11*K0^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) + (((5431701829*I)/5751115776000)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[770*Pi]) - (((2015802851*I)/12460750848000)*d^15*
        K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + (((65908033*I)/5981160407040)*d^17*
        K0^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      (((120293486575441*I)/1570054606848000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) + (((44539766853149*I)/92356153344000)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[770*Pi]) + (((6913260562951*I)/60386715648000)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      (((295795091193653*I)/1046703071232000)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[770*Pi]) + (((14431628786779*I)/1046703071232000)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[770*Pi]) + (((22687808119*I)/18691126272000)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - (((1153515911*I)/4984300339200)*
        d^15*K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) + 
      (((350497493*I)/21361287168000)*d^17*K1^2*M^4*u^6)/(b^2*Sqrt[770*Pi]) - 
      (((67871657993059*I)/1570054606848000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) - (((18807079915381*I)/145436637265920)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[770*Pi]) + 
      (((17842956288013919*I)/69082402701312000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) + (((187679887619359*I)/3635915931648000)*d^7*K0*K1*
        M^4*u^7)/(b^2*Sqrt[770*Pi]) - (((302178795657533*I)/2093406142464000)*
        d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[770*Pi]) + 
      (((13715015682587*I)/2093406142464000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[770*Pi]) + (((6465502163*I)/11962320814080)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[770*Pi]) - (((11291191181*I)/99686006784000)*d^15*K0*
        K1*M^4*u^7)/(b^2*Sqrt[770*Pi]) + (((39715063*I)/4334174208000)*d^17*
        K0*K1*M^4*u^7)/(b^2*Sqrt[770*Pi]) + 
      (((8184019*I)/42722574336000)*d^17*K1^2*M^4*Sqrt[7/(110*Pi)]*u^8)/b^2 - 
      (((7425829914973*I)/1570054606848000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((441804516003317*I)/34541201350656000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[770*Pi]) + (((48090714366853*I)/1817957965824000)*
        d^5*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((175314972391961*I)/34541201350656000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((341720597147*I)/23260068249600)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[770*Pi]) + (((232731503959*I)/348901023744000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + (((174680347*I)/7120429056000)*
        d^13*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) - 
      (((482368069*I)/49843003392000)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((1302461*I)/1256546304000)*d^17*K0^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) - 
      (((4518144074231*I)/750895681536000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((1082560172674007*I)/69082402701312000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((134901548948783*I)/4063670747136000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) + (((20449197088223*I)/3635915931648000)*d^7*K1^2*
        M^4*u^8)/(b^2*Sqrt[770*Pi]) - (((73855139261*I)/4080713728000)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[770*Pi]) + 
      (((2054707155019*I)/2093406142464000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((58024559*I)/11076222976000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[770*Pi]) - (((151353871*I)/11962320814080)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[770*Pi]) - (((4272288131*I)/897174061056000)*d^13*K0*
        K1*M^4*Sqrt[11/(70*Pi)]*u^9)/b^2 - 
      (((75569281984949*I)/51811802025984000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[770*Pi]) - (((63342869959163*I)/15942092931072000)*d^3*K0*K1*
        M^4*u^9)/(b^2*Sqrt[770*Pi]) + 
      (((332556234001727*I)/41449441620787200)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[770*Pi]) + (((15102033408323*I)/7675822522368000)*d^7*K0*K1*
        M^4*u^9)/(b^2*Sqrt[770*Pi]) - (((30516798418597*I)/6280218427392000)*
        d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[770*Pi]) + 
      (((2179298656427*I)/6280218427392000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[770*Pi]) + (((22237609*I)/4059611136000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[770*Pi]) + (((81514417*I)/299058020352000)*d^17*K0*K1*M^4*
        u^9)/(b^2*Sqrt[770*Pi]) + (((1570688765011*I)/75362621128704000)*d*
        K0^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) + 
      (((15710577535057*I)/414494416207872000)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) + (((822912636593*I)/82898883241574400)*d^5*K0^2*
        M^4*u^10)/(b^2*Sqrt[770*Pi]) - (((9251204336527*I)/46054935134208000)*
        d^7*K0^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) - 
      (((15678030647*I)/6280218427392000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) + (((170099604187*I)/738849226752000)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[770*Pi]) - (((128721524707*I)/1794348122112000)*d^13*
        K0^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) - 
      (((43882345027*I)/1794348122112000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) + (((88913287*I)/132914675712000)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[770*Pi]) + (((61450320100187*I)/2486966497247232000)*
        d*K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) - 
      (((64503675576083*I)/621741624311808000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) + (((169140822627211*I)/621741624311808000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) - 
      (((1273317080723*I)/6544648676966400)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((6960504874199*I)/37681310564352000)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[770*Pi]) + (((4174697792339*I)/18840655282176000)*
        d^11*K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) - 
      (((56626164787*I)/2691522183168000)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[770*Pi]) - (((39544178357*I)/2691522183168000)*d^15*K1^2*M^4*
        u^10)/(b^2*Sqrt[770*Pi]) + (((653180299*I)/1538012676096000)*d^17*
        K1^2*M^4*u^10)/(b^2*Sqrt[770*Pi]) + 
      (((77664364771858789919*I)/100936001143438140506112000)*d^17*K0*K1*M^4*
        Sqrt[7/(110*Pi)]*u^11)/b^2 + (((136290701*I)/67288054579200)*d^15*K0*
        K1*M^4*Sqrt[11/(70*Pi)]*u^11)/b^2 + 
      (((25049488309*I)/2391313939660800)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[770*Pi]) - (((109059596011*I)/1413049146163200)*d^3*K0*K1*
        M^4*u^11)/(b^2*Sqrt[770*Pi]) + (((3705104482553*I)/19429425759744000)*
        d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[770*Pi]) + 
      (((8851162468831*I)/77717703038976000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[770*Pi]) - (((889527164711*I)/2355081910272000)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[770*Pi]) - (((2246788963*I)/471016382054400)*d^11*
        K0*K1*M^4*u^11)/(b^2*Sqrt[770*Pi]) + 
      (((320893*I)/2612113920)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[770*Pi]) - 
      (((4181322834918175345391*I)/706552008004066983542784000)*d^17*K0*K1*
        M^4*u^11)/(b^2*Sqrt[770*Pi]) - (((315357627889*I)/621741624311808000)*
        d*K0^2*M^4*u^12)/(b^2*Sqrt[770*Pi]) - 
      (((25215288089*I)/1039701712896000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) - (((8385547754197*I)/310870812155904000)*d^5*K0^2*
        M^4*u^12)/(b^2*Sqrt[770*Pi]) + (((246282310567*I)/5652196584652800)*
        d^7*K0^2*M^4*u^12)/(b^2*Sqrt[770*Pi]) + 
      (((55008798829*I)/942032764108800)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) - (((177127080953*I)/9420327641088000)*d^11*K0^2*
        M^4*u^12)/(b^2*Sqrt[770*Pi]) - (((412558607*I)/14788583424000)*d^13*
        K0^2*M^4*u^12)/(b^2*Sqrt[770*Pi]) - 
      (((4798982179*I)/1345761091584000)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((17870207*I)/538304436633600)*d^17*K0^2*M^4*
        u^12)/(b^2*Sqrt[770*Pi]) - (((184385165147*I)/621741624311808000)*d*
        K1^2*M^4*u^12)/(b^2*Sqrt[770*Pi]) - 
      (((98331941233*I)/4505374089216000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) - (((133671764827*I)/6908240270131200)*d^5*K1^2*M^4*
        u^12)/(b^2*Sqrt[770*Pi]) + (((11100952064047*I)/310870812155904000)*
        d^7*K1^2*M^4*u^12)/(b^2*Sqrt[770*Pi]) + 
      (((43484812079*I)/942032764108800)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) - (((14707710071*I)/1046703071232000)*d^11*K1^2*M^4*
        u^12)/(b^2*Sqrt[770*Pi]) - (((10495825061*I)/448587030528000)*d^13*
        K1^2*M^4*u^12)/(b^2*Sqrt[770*Pi]) - 
      (((4024607261*I)/1345761091584000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[770*Pi]) + (((15914447*I)/384503169024000)*d^17*K1^2*M^4*
        u^12)/(b^2*Sqrt[770*Pi]) - (((1402792619*I)/603867156480000)*d^9*K0*
        K1*M^4*Sqrt[11/(70*Pi)]*u^13)/b^2 + 
      (((11080663183*I)/25905901012992000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[770*Pi]) + (((786420067717*I)/155435406077952000)*d^3*K0*K1*
        M^4*u^13)/(b^2*Sqrt[770*Pi]) + 
      (((12230549601617*I)/777177030389760000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[770*Pi]) - (((12467974280539*I)/777177030389760000)*d^7*K0*
        K1*M^4*u^13)/(b^2*Sqrt[770*Pi]) + (((3510844283*I)/362320293888000)*
        d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[770*Pi]) + 
      (((1269549949*I)/134576109158400)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[770*Pi]) + (((275401967*I)/224293515264000)*d^15*K0*K1*M^4*
        u^13)/(b^2*Sqrt[770*Pi]) + (((4490561*I)/224293515264000)*d^17*K0*K1*
        M^4*u^13)/(b^2*Sqrt[770*Pi]) - (((1085522429*I)/155435406077952000)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) - 
      (((11074612261*I)/51811802025984000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[770*Pi]) - (((2662410523*I)/5079588433920000)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[770*Pi]) + (((1873732981*I)/5843436318720000)*d^7*
        K0^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) + 
      (((3902669921*I)/3364402728960000)*d^9*K0^2*M^4*u^14)/
       (b^2*Sqrt[770*Pi]) - (((7768517*I)/44858703052800)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[770*Pi]) - (((13019*I)/27776286720)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[770*Pi]) - (((4624891*I)/51760041984000)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[770*Pi]) - (((1526123*I)/336440272896000)*d^17*K0^2*M^4*
        u^14)/(b^2*Sqrt[770*Pi]) - (((1026753667*I)/155435406077952000)*d*
        K1^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) - 
      (((10786267829*I)/51811802025984000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[770*Pi]) - (((43115264659*I)/86353003376640000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[770*Pi]) + (((246600848537*I)/777177030389760000)*d^7*
        K1^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) + 
      (((26145324563*I)/23550819102720000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[770*Pi]) - (((37525291*I)/204789731328000)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[770*Pi]) - (((59935607*I)/134576109158400)*d^13*K1^2*
        M^4*u^14)/(b^2*Sqrt[770*Pi]) - (((54418031*I)/672880545792000)*d^15*
        K1^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) - 
      (((643*I)/164277477000)*d^17*K1^2*M^4*u^14)/(b^2*Sqrt[770*Pi]) + 
      (((12596681*I)/162500651808768000)*d*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^15)/
       b^2 - (((11059019*I)/119167144659763200)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[770*Pi]) + (((6902179*I)/607169554992000)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[770*Pi]) + (((53573123*I)/1055947052160000)*d^5*K0*K1*
        M^4*u^15)/(b^2*Sqrt[770*Pi]) - (((77027039*I)/12143391099840000)*d^7*
        K0*K1*M^4*u^15)/(b^2*Sqrt[770*Pi]) - 
      (((150179609*I)/1471926193920000)*d^9*K0*K1*M^4*u^15)/
       (b^2*Sqrt[770*Pi]) - (((778489*I)/36798154848000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[770*Pi]) + (((335477*I)/7009172352000)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[770*Pi]) + (((10831*I)/618456384000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[770*Pi]) + (((36173*I)/28036689408000)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[770*Pi]) - ((I/450236247552000)*d*K0^2*M^4*Sqrt[11/(70*Pi)]*
        u^16)/b^2 + (((21257*I)/6560585321472000)*d^3*K0^2*M^4*
        Sqrt[11/(70*Pi)]*u^16)/b^2 + (((3466441*I)/229620486251520000)*d^7*
        K0^2*M^4*Sqrt[11/(70*Pi)]*u^16)/b^2 - 
      ((I/50026249728000)*d^17*K0^2*M^4*Sqrt[11/(70*Pi)]*u^16)/b^2 - 
      ((I/450236247552000)*d*K1^2*M^4*Sqrt[11/(70*Pi)]*u^16)/b^2 - 
      (((111679*I)/13121170642944000)*d^3*K1^2*M^4*Sqrt[11/(70*Pi)]*u^16)/
       b^2 + (((3792949*I)/229620486251520000)*d^7*K1^2*M^4*Sqrt[11/(70*Pi)]*
        u^16)/b^2 - (((719*I)/168220136448000)*d^17*K1^2*M^4*Sqrt[11/(70*Pi)]*
        u^16)/b^2 - (((25877*I)/6236605799424000)*d*K0^2*M^4*u^16)/
       (b^2*Sqrt[770*Pi]) - (((6789803*I)/24055479512064000)*d^3*K0^2*M^4*
        u^16)/(b^2*Sqrt[770*Pi]) - (((7549937*I)/6939080628480000)*d^5*K0^2*
        M^4*u^16)/(b^2*Sqrt[770*Pi]) - (((30841493*I)/56129452194816000)*d^7*
        K0^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) + 
      (((150211*I)/60078620160000)*d^9*K0^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) + 
      ((I/925344000)*d^11*K0^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) - 
      (((51641*I)/42055034112000)*d^13*K0^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) - 
      (((6121*I)/10513758528000)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) - 
      (((246671*I)/5102677472256000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) - 
      (((34033*I)/8862545083392000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) - 
      (((4237829*I)/28866575414476800)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[770*Pi]) - (((7319993*I)/6939080628480000)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[770*Pi]) - (((92784739*I)/168388356584448000)*d^7*
        K1^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) + 
      (((1018873*I)/420550341120000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) + 
      (((283*I)/269583552000)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) - 
      (((10037*I)/8411006822400)*d^13*K1^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) - 
      (((2963*I)/5256879264000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[770*Pi]) + 
      ((I/1617501312000)*d^3*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^17)/b^2 + 
      ((I/158578560000)*d^5*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^17)/b^2 + 
      ((I/351630720000)*d^7*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^17)/b^2 - 
      ((I/70943040000)*d^9*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^17)/b^2 - 
      ((I/179722368000)*d^11*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^17)/b^2 + 
      (((11*I)/1617501312000)*d^13*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^17)/b^2 + 
      ((I/323500262400)*d^15*K0*K1*M^4*Sqrt[11/(70*Pi)]*u^17)/b^2 + 
      ((I/1617501312000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[770*Pi]) + 
      ((I/179722368000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[770*Pi]) - 
      ((I/323500262400)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[770*Pi]) - 
      ((I/323500262400)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[770*Pi]) - 
      ((I/1617501312000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[770*Pi]) - 
      ((I/179722368000)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[770*Pi]) + 
      ((I/323500262400)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[770*Pi]) + 
      ((I/323500262400)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[770*Pi]))/Pi}, 3, 15, 
   1], SeriesData[p, 0, {(((-1/13*I)*d*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      ((I/26)*d^5*K1^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      ((I/416)*d*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      ((I/1248)*d^3*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      (((7*I)/1248)*d^5*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      ((I/52)*d^7*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      ((I/52)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[770]*b^3) + 
      ((I/1248)*d^7*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/b^3 + 
      (((61*I)/7488)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((733*I)/7488)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((509*I)/7488)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((19*I)/2496)*d*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^4)/b^3 - 
      (((79*I)/4992)*d*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((421*I)/14976)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((383*I)/14976)*d*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((563*I)/14976)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((29*I)/14976)*d^3*K0^2*M^5*Sqrt[(5*Pi)/154]*u^5)/b^3 - 
      (((47*I)/14976)*d^7*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/b^3 + 
      (((43*I)/14976)*d^7*K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/b^3 - 
      (((293*I)/14976)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[770]*b^3) - 
      (((59*I)/3744)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((37*I)/3744)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      ((I/1248)*d*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^6)/b^3 + 
      ((I/3744)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/b^3 - 
      ((I/468)*d*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      ((I/234)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      ((I/936)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      ((I/234)*d*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      ((I/468)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      ((I/936)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      ((I/936)*d^3*K0^2*M^5*Sqrt[(5*Pi)/154]*u^7)/b^3 - 
      ((I/936)*d^3*K1^2*M^5*Sqrt[(7*Pi)/110]*u^7)/b^3)/Pi, 0, 
    ((((-3*I)/13)*d*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) + 
      (((3*I)/52)*d^3*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) + 
      (((3*I)/26)*d^5*K1*M^5*Sqrt[(5*Pi)/154]*u)/(b^3*E^u) - 
      (((3*I)/52)*d^7*K1*M^5*Sqrt[(7*Pi)/110]*u)/(b^3*E^u) - 
      (((9*I)/104)*d*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      ((I/52)*d^3*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((23*I)/104)*d^5*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      (((3*I)/13)*d*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((3*I)/52)*d^3*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      ((I/13)*d^7*K0*M^5*Sqrt[(2*Pi)/385]*u^2)/(b^3*E^u) + 
      (((3*I)/26)*d^5*K1*M^5*Sqrt[(5*Pi)/154]*u^2)/(b^3*E^u) - 
      (((3*I)/52)*d^7*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(b^3*E^u) - 
      (((9*I)/104)*d*K0*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) + 
      ((I/52)*d^3*K0*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) + 
      (((23*I)/104)*d^5*K0*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((67*I)/832)*d*K1*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((103*I)/624)*d^7*K1*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      ((I/13)*d^7*K0*M^5*Sqrt[(2*Pi)/385]*u^3)/(b^3*E^u) - 
      ((I/1248)*d^3*K1*M^5*Sqrt[(5*Pi)/154]*u^3)/(b^3*E^u) + 
      (((713*I)/21216)*d^5*K1^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 - 
      (((791*I)/56576)*d*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      ((I/2652)*d^3*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      (((29*I)/1248)*d^7*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      (((123*I)/56576)*d^9*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((89*I)/2496)*d^5*K1*M^5*Sqrt[(7*Pi)/110]*u^3)/(b^3*E^u) - 
      (((353*I)/21216)*d*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((37*I)/10608)*d^9*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((2183*I)/21216)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[770]*b^3) - 
      (((23*I)/7072)*d^7*K1^2*M^5*Sqrt[(55*Pi)/14]*u^3)/b^3 + 
      (((301*I)/84864)*d^5*K0^2*M^5*Sqrt[(77*Pi)/10]*u^3)/b^3 - 
      (((283*I)/4992)*d*K0*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) + 
      (((499*I)/4992)*d^5*K0*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((391*I)/4992)*d^7*K0*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) + 
      (((37*I)/832)*d*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((89*I)/1248)*d^3*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) + 
      (((23*I)/2496)*d^5*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) + 
      (((9599*I)/9360)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((1735009*I)/2545920)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((44477*I)/1697280)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((302639*I)/5091840)*d*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/b^3 + 
      (((35719*I)/2545920)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/b^3 + 
      ((I/624)*d^7*K1*M^5*Sqrt[(11*Pi)/70]*u^4)/(b^3*E^u) + 
      (((5*I)/4992)*d^3*K0*M^5*Sqrt[(35*Pi)/22]*u^4)/(b^3*E^u) + 
      (((47*I)/4992)*d*K0*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((29*I)/1664)*d^3*K0*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) + 
      (((726419*I)/2545920)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((30697*I)/3394560)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((37*I)/4992)*d*K1*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((59*I)/4992)*d^5*K1*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((1890293*I)/6110208)*d*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((13984147*I)/15275520)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((205549*I)/3394560)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((17*I)/4992)*d^3*K1*M^5*Sqrt[(5*Pi)/154]*u^5)/(b^3*E^u) + 
      ((I/4992)*d^7*K0*M^5*Sqrt[(7*Pi)/110]*u^5)/(b^3*E^u) - 
      (((142679*I)/10183680)*d*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/b^3 - 
      (((129577*I)/5091840)*d^7*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/b^3 - 
      (((1307*I)/381888)*d^3*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/b^3 - 
      (((10539*I)/141440)*d^7*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/b^3 + 
      ((I/1664)*d^5*K0*M^5*Sqrt[(11*Pi)/70]*u^5)/(b^3*E^u) + 
      ((I/4992)*d^7*K1*M^5*Sqrt[(11*Pi)/70]*u^5)/(b^3*E^u) - 
      (((29*I)/391680)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[770]*b^3) - 
      ((I/156)*d*K0*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) + 
      (((3*I)/208)*d^3*K0*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      ((I/104)*d^5*K0*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) + 
      ((I/624)*d^7*K0*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) + 
      ((I/104)*d*K1*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) + 
      ((I/156)*d^5*K1*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) + 
      ((I/624)*d^7*K1*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      (((568717*I)/7637760)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((647*I)/14144)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((646043*I)/7637760)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/b^3 - 
      (((22471*I)/509184)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/b^3 - 
      ((I/624)*d^3*K1*M^5*Sqrt[(11*Pi)/70]*u^6)/(b^3*E^u) - 
      (((113159*I)/7637760)*d*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^6)/b^3 - 
      (((11777*I)/1527552)*d*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((1957*I)/56576)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((349*I)/42432)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((32339*I)/587520)*d*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((46283*I)/848640)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((61979*I)/7637760)*d^5*K1^2*M^5*Sqrt[(11*Pi)/70]*u^7)/b^3 - 
      (((151*I)/141440)*d^9*K1^2*M^5*Sqrt[(11*Pi)/70]*u^7)/b^3 - 
      (((54413*I)/1527552)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[770]*b^3) + 
      (((244879*I)/7637760)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[770]*b^3) + 
      (((1709*I)/1527552)*d^5*K0^2*M^5*Sqrt[(77*Pi)/10]*u^7)/b^3 - 
      (((307*I)/21216)*d*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      ((I/3536)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((487*I)/13260)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 - 
      (((67*I)/4080)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 - 
      (((59*I)/106080)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^8)/b^3 - 
      (((19*I)/17680)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((47*I)/70720)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((67*I)/70720)*d*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((23*I)/17680)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((59*I)/70720)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      ((I/2080)*d^5*K0^2*M^5*Sqrt[(7*Pi)/110]*u^9)/b^3 + 
      (((21*I)/35360)*d^5*K1^2*M^5*Sqrt[(7*Pi)/110]*u^9)/b^3 - 
      ((I/14144)*d*K0^2*M^5*Sqrt[(11*Pi)/70]*u^9)/b^3 - 
      (((3*I)/3536)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) - 
      (((19*I)/17680)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) - 
      (((3*I)/8840)*d*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      ((I/2210)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      ((I/2210)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      (((3*I)/8840)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      ((I/4420)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^10)/b^3)/Pi, 
    (-1/416*(d^7*K0*K1*M^5*Sqrt[35/(22*Pi)]*u^3)/b^3 - 
      ((I/13)*d*K1^2*M^5*Sqrt[(2*Pi)/385]*u^3)/b^3 + 
      ((I/13)*d^5*K1^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      ((I/208)*d*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      ((I/624)*d^3*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      (((7*I)/624)*d^5*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      ((I/26)*d^7*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      ((I/26)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[770]*b^3) + 
      ((I/624)*d^7*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/b^3 - 
      (449*d*K0*K1*M^5*u^3)/(8736*b^3*Sqrt[770*Pi]) + 
      (163*d^3*K0*K1*M^5*u^3)/(8736*b^3*Sqrt[770*Pi]) + 
      (1021*d^5*K0*K1*M^5*u^3)/(8736*b^3*Sqrt[770*Pi]) + 
      (1021*d^5*K1^2*M^5*Sqrt[11/(70*Pi)]*u^4)/(44928*b^3) - 
      (d^7*K0^2*M^5*Sqrt[35/(22*Pi)]*u^4)/(832*b^3) - 
      (d^7*K1^2*M^5*Sqrt[35/(22*Pi)]*u^4)/(2496*b^3) + 
      (((61*I)/3744)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((733*I)/3744)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((509*I)/3744)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((19*I)/1248)*d*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^4)/b^3 + 
      (163*d^3*K0^2*M^5*u^4)/(17472*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (599*d^3*K1^2*M^5*u^4)/(37440*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (449*d*K0^2*M^5*u^4)/(17472*b^3*Sqrt[770*Pi]) + 
      (1021*d^5*K0^2*M^5*u^4)/(17472*b^3*Sqrt[770*Pi]) + 
      (37*d*K1^2*M^5*u^4)/(37440*b^3*Sqrt[770*Pi]) - (49633*d^5*K1^2*M^5*u^4)/
       (224640*b^3*Sqrt[770*Pi]) + (d^7*K0*K1*M^5*Sqrt[77/(10*Pi)]*u^5)/
       (12480*b^3) - (((79*I)/2496)*d*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((421*I)/7488)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((383*I)/7488)*d*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((563*I)/7488)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((29*I)/7488)*d^3*K0^2*M^5*Sqrt[(5*Pi)/154]*u^5)/b^3 - 
      (((47*I)/7488)*d^7*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/b^3 + 
      (((43*I)/7488)*d^7*K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/b^3 - 
      (((293*I)/7488)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[770]*b^3) + 
      (12899*d*K0*K1*M^5*u^5)/(524160*b^3*Sqrt[770*Pi]) - 
      (5641*d^3*K0*K1*M^5*u^5)/(131040*b^3*Sqrt[770*Pi]) + 
      (6431*d^5*K0*K1*M^5*u^5)/(524160*b^3*Sqrt[770*Pi]) + 
      (109*d^3*K1^2*M^5*Sqrt[5/(154*Pi)]*u^6)/(11232*b^3) - 
      (71*d^7*K1^2*M^5*Sqrt[7/(110*Pi)]*u^6)/(12480*b^3) + 
      (d^7*K0^2*M^5*Sqrt[77/(10*Pi)]*u^6)/(4160*b^3) - 
      (89*d*K1^2*M^5*Sqrt[77/(10*Pi)]*u^6)/(112320*b^3) - 
      (((59*I)/1872)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((37*I)/1872)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      ((I/624)*d*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^6)/b^3 + 
      ((I/1872)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/b^3 - 
      (4843*d^3*K0^2*M^5*u^6)/(87360*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (97*d^3*K1^2*M^5*u^6)/(8640*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (323*d*K0^2*M^5*u^6)/(8736*b^3*Sqrt[770*Pi]) - 
      (d^5*K0^2*M^5*u^6)/(21840*b^3*Sqrt[770*Pi]) + (97*d*K1^2*M^5*u^6)/
       (8640*b^3*Sqrt[770*Pi]) + (43*d^5*K1^2*M^5*u^6)/
       (1440*b^3*Sqrt[770*Pi]) + (d*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^7)/
       (2808*b^3) - (d^3*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^7)/(2808*b^3) - 
      (d^5*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^7)/(2808*b^3) + 
      (d^7*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^7)/(2808*b^3) - 
      ((I/234)*d*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      ((I/117)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      ((I/468)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      ((I/117)*d*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      ((I/234)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      ((I/468)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      ((I/468)*d^3*K0^2*M^5*Sqrt[(5*Pi)/154]*u^7)/b^3 - 
      ((I/468)*d^3*K1^2*M^5*Sqrt[(7*Pi)/110]*u^7)/b^3 - 
      (589*d*K0*K1*M^5*u^7)/(98280*b^3*Sqrt[770*Pi]) - 
      (89*d^3*K0*K1*M^5*u^7)/(98280*b^3*Sqrt[770*Pi]) + 
      (389*d^5*K0*K1*M^5*u^7)/(19656*b^3*Sqrt[770*Pi]) - 
      (181*d^7*K0*K1*M^5*u^7)/(14040*b^3*Sqrt[770*Pi]))/Pi, 
    ((((-3491*I)/7072)*d*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) + 
      (((1117*I)/3536)*d^3*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) + 
      (((3083*I)/3536)*d^5*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) - 
      (((39*I)/272)*d^7*K1*M^5*Sqrt[(5*Pi)/154]*u)/(b^3*E^u) + 
      (((23*I)/7072)*d^9*K1*M^5*Sqrt[(7*Pi)/110]*u)/(b^3*E^u) - 
      (((23801*I)/56576)*d*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      (((1229*I)/56576)*d^9*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      (((3491*I)/7072)*d*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((1117*I)/3536)*d^3*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((3083*I)/3536)*d^5*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((5363*I)/28288)*d^5*K0*M^5*Sqrt[(5*Pi)/154]*u^2)/(b^3*E^u) - 
      (((39*I)/272)*d^7*K1*M^5*Sqrt[(5*Pi)/154]*u^2)/(b^3*E^u) + 
      (((23*I)/7072)*d^9*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(b^3*E^u) + 
      (((47*I)/3536)*d^3*K0*M^5*Sqrt[(11*Pi)/70]*u^2)/(b^3*E^u) - 
      (((419*I)/7072)*d^7*K0*M^5*Sqrt[(11*Pi)/70]*u^2)/(b^3*E^u) - 
      (((23801*I)/56576)*d*K0*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((1229*I)/56576)*d^9*K0*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) + 
      (((1019789*I)/565760)*d^5*K1*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((273841*I)/3394560)*d^9*K1*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((1695191*I)/1612416)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((5363*I)/28288)*d^5*K0*M^5*Sqrt[(5*Pi)/154]*u^3)/(b^3*E^u) - 
      (((97525*I)/678912)*d*K1*M^5*Sqrt[(5*Pi)/154]*u^3)/(b^3*E^u) + 
      (((227*I)/189696)*d^9*K1^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((1316347*I)/51597312)*d*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((960677*I)/51597312)*d^3*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      (((2537897*I)/25798656)*d^5*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((1002277*I)/25798656)*d^7*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((793831*I)/51597312)*d^9*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      (((138131*I)/848640)*d^7*K1*M^5*Sqrt[(7*Pi)/110]*u^3)/(b^3*E^u) + 
      (((56159*I)/1074944)*d*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((16933*I)/169728)*d^7*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((547*I)/6449664)*d^11*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((47*I)/3536)*d^3*K0*M^5*Sqrt[(11*Pi)/70]*u^3)/(b^3*E^u) - 
      (((419*I)/7072)*d^7*K0*M^5*Sqrt[(11*Pi)/70]*u^3)/(b^3*E^u) - 
      (((124511*I)/6449664)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[770]*b^3) + 
      (((419*I)/169728)*d^3*K1*M^5*Sqrt[(55*Pi)/14]*u^3)/(b^3*E^u) + 
      (((7*I)/51597312)*d^11*K0^2*M^5*Sqrt[(385*Pi)/2]*u^3)/b^3 + 
      (((166841*I)/199680)*d^5*K0*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((2731*I)/5440)*d^7*K0*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((287731*I)/6789120)*d^9*K0*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((5297*I)/56576)*d^3*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((732077*I)/848640)*d^7*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) + 
      (((573545741*I)/515973120)*d*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((628917319*I)/1547919360)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((580603073*I)/154791936)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((1422237623*I)/773959680)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((203428769*I)/515973120)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((2931*I)/2646016)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((80287*I)/1357824)*d*K0*M^5*Sqrt[(5*Pi)/154]*u^4)/(b^3*E^u) + 
      (((3*I)/3328)*d^3*K0*M^5*Sqrt[(5*Pi)/154]*u^4)/(b^3*E^u) - 
      (((21975*I)/226304)*d*K1*M^5*Sqrt[(5*Pi)/154]*u^4)/(b^3*E^u) + 
      (((374081*I)/1697280)*d^5*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/(b^3*E^u) - 
      (((4453*I)/3394560)*d^9*K1*M^5*Sqrt[(77*Pi)/10]*u^4)/(b^3*E^u) - 
      (((66281*I)/452608)*d*K0*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) + 
      (((618759*I)/1131520)*d^5*K0*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((4721*I)/16640)*d^7*K0*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((94937*I)/2263040)*d^9*K0*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) + 
      (((350531821*I)/1031946240)*d*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((861514523*I)/1547919360)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((43515243*I)/343982080)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((100337*I)/206389248)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((1413943*I)/6789120)*d*K1*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((2939*I)/97920)*d^3*K1*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((857119*I)/2545920)*d^7*K1*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((373003*I)/6789120)*d^9*K1*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((88357536401*I)/32506306560)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((199139123*I)/488816640)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((13195487*I)/9287516160)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((151*I)/14144)*d^3*K0*M^5*Sqrt[(7*Pi)/110]*u^5)/(b^3*E^u) - 
      (((51077063*I)/309583872)*d^5*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/b^3 + 
      (((142981961*I)/928751616)*d^7*K1^2*M^5*Sqrt[(7*Pi)/110]*u^5)/b^3 + 
      (((44857*I)/783360)*d^5*K1*M^5*Sqrt[(11*Pi)/70]*u^5)/(b^3*E^u) + 
      (((3930293881*I)/65012613120)*d*K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/b^3 + 
      (((407627659*I)/3095838720)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[770]*b^3) + (((36842807453*I)/65012613120)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[770]*b^3) - (((1872523*I)/47523840)*d*K0*M^5*Sqrt[Pi/770]*
        u^6)/(b^3*E^u) - (((1467883*I)/35642880)*d^3*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((992869*I)/5483520)*d^5*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) - (((412297*I)/5091840)*d^7*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) - (((132437*I)/6789120)*d^9*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((75151*I)/2096640)*d^3*K1*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((13970113*I)/71285760)*d^5*K1*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) - (((37777*I)/339456)*d^7*K1*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((7600467551*I)/16253153280)*d*K0*K1*M^5*Sqrt[Pi/770]*
        u^6)/b^3 + (((335323049*I)/855429120)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       b^3 + (((13025549*I)/17860608)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((52986401*I)/178606080)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((3585641*I)/2321879040)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((2775721*I)/7354368)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^6)/b^3 - 
      (((1257839*I)/142571520)*d*K1*M^5*Sqrt[(11*Pi)/70]*u^6)/(b^3*E^u) - 
      (((911*I)/1357824)*d^9*K1*M^5*Sqrt[(35*Pi)/22]*u^6)/(b^3*E^u) + 
      (((28139*I)/26732160)*d^3*K0*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((446057*I)/10692864)*d^5*K0*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - 
      (((25009*I)/1272960)*d^7*K0*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - 
      (((3613*I)/565760)*d^9*K0*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((29017*I)/533520)*d*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((73605383*I)/290234880)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((23189*I)/68290560)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((700633*I)/35642880)*d*K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((27739*I)/8910720)*d^3*K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((808733*I)/17821440)*d^5*K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - 
      (((27331*I)/1272960)*d^7*K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - 
      (((4167*I)/565760)*d^9*K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((935800409*I)/8126576640)*d*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((323877473*I)/812657664)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((3428581*I)/22325760)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((79145471*I)/1160939520)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((97*I)/190944)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((11398411*I)/1160939520)*d^3*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/b^3 + 
      (((6950477*I)/580469760)*d^7*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/b^3 + 
      (((1921099*I)/290234880)*d^9*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/b^3 - 
      (((162683*I)/106928640)*d*K0*M^5*Sqrt[(11*Pi)/70]*u^7)/(b^3*E^u) + 
      (((24841211*I)/406328832)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[770]*b^3) - 
      (((311*I)/141440)*d*K0*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((67*I)/35360)*d^3*K0*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((111*I)/35360)*d^7*K0*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((223*I)/141440)*d^9*K0*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((347*I)/141440)*d*K1*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((79*I)/35360)*d^3*K1*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((123*I)/35360)*d^7*K1*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) + 
      (((8354911*I)/225738240)*d*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((163098763*I)/4063288320)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 - 
      (((80799349*I)/507911040)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((14509973*I)/290234880)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((612229*I)/19348992)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((57139*I)/193489920)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((89*I)/70720)*d^5*K0*M^5*Sqrt[(7*Pi)/110]*u^8)/(b^3*E^u) + 
      (((101*I)/70720)*d^5*K1*M^5*Sqrt[(7*Pi)/110]*u^8)/(b^3*E^u) - 
      (((37*I)/141440)*d^9*K1*M^5*Sqrt[(7*Pi)/110]*u^8)/(b^3*E^u) - 
      (((9*I)/17680)*d*K0*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((3*I)/4420)*d^3*K0*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((3*I)/4420)*d^7*K0*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((9*I)/17680)*d^9*K0*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((14448547*I)/1015822080)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((159569*I)/58046976)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((17749*I)/580469760)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((9*I)/17680)*d*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((3*I)/4420)*d^3*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((3*I)/4420)*d^7*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((9*I)/17680)*d^9*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((10619393*I)/2031644160)*d*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((3729109*I)/253955520)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((1074439*I)/290234880)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((20551*I)/580469760)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((179*I)/279072)*d^9*K0^2*M^5*Sqrt[(5*Pi)/154]*u^9)/b^3 + 
      (((3*I)/8840)*d^5*K0*M^5*Sqrt[(7*Pi)/110]*u^9)/(b^3*E^u) + 
      (((3*I)/8840)*d^5*K1*M^5*Sqrt[(7*Pi)/110]*u^9)/(b^3*E^u) + 
      (((94001*I)/1015822080)*d*K0^2*M^5*Sqrt[(11*Pi)/70]*u^9)/b^3 + 
      (((21751*I)/58046976)*d^9*K1^2*M^5*Sqrt[(11*Pi)/70]*u^9)/b^3 + 
      (((1725463*I)/239016960)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) + 
      (((1298537*I)/812657664)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) + 
      (((119809*I)/112869120)*d*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((250027*I)/145117440)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      ((I/9674496)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^10)/b^3 + 
      (((8051*I)/72558720)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^10)/b^3 + 
      (((3799*I)/19918080)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/b^3 - 
      (((261281*I)/507911040)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/b^3 + 
      (((149*I)/2351440)*d*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((71*I)/2790720)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((277*I)/2267460)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((2281*I)/36279360)*d*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((173*I)/36279360)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((4057*I)/36279360)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((863*I)/72558720)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((53*I)/24186240)*d^11*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/b^3 - 
      (((161*I)/3627936)*d^5*K1^2*M^5*Sqrt[(7*Pi)/110]*u^11)/b^3 - 
      (((181*I)/6348888)*d^5*K0^2*M^5*Sqrt[(11*Pi)/70]*u^11)/b^3 + 
      (((23393*I)/169303680)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[770]*b^3) + 
      (((719*I)/5581440)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[770]*b^3) - 
      (((5*I)/25395552)*d*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3 - 
      (((5*I)/1336608)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3 + 
      (((5*I)/4232592)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3 + 
      (((5*I)/604656)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3 - 
      (((5*I)/1209312)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3 - 
      (((5*I)/3627936)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3)/Pi, 
    ((173*d^3*K0*K1*M^5*Sqrt[10/(77*Pi)]*u^3)/(13923*b^3) - 
      (66790771*d^7*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^3)/(8108755200*b^3) + 
      (141*d^9*K0*K1*M^5*Sqrt[35/(22*Pi)]*u^3)/(56576*b^3) - 
      (((4919*I)/10608)*d*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((2693*I)/3536)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((43*I)/816)*d^3*K1^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((149*I)/816)*d^5*K1^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 - 
      (((587*I)/28288)*d*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((2597*I)/42432)*d^5*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      (((43*I)/1248)*d^7*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      (((123*I)/28288)*d^9*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((37*I)/5304)*d^9*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      (((7*I)/21216)*d^3*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/b^3 + 
      (230381*d*K0*K1*M^5*u^3)/(3564288*b^3*Sqrt[770*Pi]) - 
      (632999*d^5*K0*K1*M^5*u^3)/(1782144*b^3*Sqrt[770*Pi]) + 
      (1375866281*d^7*K0*K1*M^5*u^3)/(8108755200*b^3*Sqrt[770*Pi]) + 
      (173*d^3*K0^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(13923*b^3) - 
      (1182413*d^5*K1^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(10692864*b^3) + 
      (6283*d^9*K1^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(339456*b^3) + 
      (232312051*d^7*K1^2*M^5*Sqrt[11/(70*Pi)]*u^4)/(36489398400*b^3) - 
      (((185321*I)/195840)*d*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((281143*I)/1272960)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((1994599*I)/1272960)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((44477*I)/848640)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((12541*I)/37440)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^4)/b^3 + 
      (332561*d^3*K1^2*M^5*u^4)/(3818880*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (258941*d*K0^2*M^5*u^4)/(7128576*b^3*Sqrt[770*Pi]) - 
      (672983*d^5*K0^2*M^5*u^4)/(3564288*b^3*Sqrt[770*Pi]) + 
      (4549*d^7*K0^2*M^5*u^4)/(99008*b^3*Sqrt[770*Pi]) + 
      (15077*d^9*K0^2*M^5*u^4)/(339456*b^3*Sqrt[770*Pi]) + 
      (16797653*d*K1^2*M^5*u^4)/(106928640*b^3*Sqrt[770*Pi]) + 
      (2666376827*d^7*K1^2*M^5*u^4)/(18244699200*b^3*Sqrt[770*Pi]) - 
      (((1240493*I)/5091840)*d*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((416887*I)/636480)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((30697*I)/1697280)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((1655897*I)/3055104)*d*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((13122757*I)/7637760)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((402433*I)/424320)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((205549*I)/1697280)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((16285*I)/763776)*d^3*K1^2*M^5*Sqrt[(5*Pi)/154]*u^5)/b^3 - 
      (((153547*I)/2545920)*d^7*K0^2*M^5*Sqrt[(7*Pi)/110]*u^5)/b^3 + 
      (((73573*I)/2545920)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[770]*b^3) + 
      (58619291*d*K0*K1*M^5*u^5)/(213857280*b^3*Sqrt[770*Pi]) - 
      (1614901*d^3*K0*K1*M^5*u^5)/(30551040*b^3*Sqrt[770*Pi]) - 
      (135622657*d^5*K0*K1*M^5*u^5)/(213857280*b^3*Sqrt[770*Pi]) + 
      (23560357*d^7*K0*K1*M^5*u^5)/(71285760*b^3*Sqrt[770*Pi]) + 
      (419681*d^9*K0*K1*M^5*u^5)/(5091840*b^3*Sqrt[770*Pi]) + 
      (805447*d^7*K1^2*M^5*Sqrt[7/(110*Pi)]*u^6)/(15275520*b^3) + 
      (12473*d^9*K1^2*M^5*Sqrt[7/(110*Pi)]*u^6)/(1272960*b^3) - 
      (((1198849*I)/3818880)*d*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((547297*I)/3818880)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((4341761*I)/3818880)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((149749*I)/254592)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((647*I)/7072)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (12367*d^3*K0^2*M^5*u^6)/(1018368*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (155137*d^3*K1^2*M^5*u^6)/(9165312*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (3877529*d*K0^2*M^5*u^6)/(106928640*b^3*Sqrt[770*Pi]) - 
      (4366283*d^5*K0^2*M^5*u^6)/(35642880*b^3*Sqrt[770*Pi]) + 
      (6791977*d^7*K0^2*M^5*u^6)/(106928640*b^3*Sqrt[770*Pi]) + 
      (6731*d^9*K0^2*M^5*u^6)/(636480*b^3*Sqrt[770*Pi]) + 
      (11212547*d*K1^2*M^5*u^6)/(45826560*b^3*Sqrt[770*Pi]) - 
      (6409163*d^5*K1^2*M^5*u^6)/(9165312*b^3*Sqrt[770*Pi]) - 
      (6718171*d^5*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^7)/(160392960*b^3) - 
      (((16673*I)/763776)*d*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((121801*I)/763776)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((349*I)/21216)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((371447*I)/3818880)*d*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((706249*I)/3818880)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((44923*I)/424320)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((509*I)/84864)*d^7*K0^2*M^5*Sqrt[(11*Pi)/70]*u^7)/b^3 - 
      (((151*I)/70720)*d^9*K1^2*M^5*Sqrt[(11*Pi)/70]*u^7)/b^3 - 
      (((42173*I)/763776)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[770]*b^3) + 
      (((159199*I)/3818880)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[770]*b^3) + 
      (690953*d*K0*K1*M^5*u^7)/(9434880*b^3*Sqrt[770*Pi]) + 
      (1771141*d^3*K0*K1*M^5*u^7)/(12337920*b^3*Sqrt[770*Pi]) + 
      (10580153*d^7*K0*K1*M^5*u^7)/(53464320*b^3*Sqrt[770*Pi]) + 
      (9773*d^9*K0*K1*M^5*u^7)/(212160*b^3*Sqrt[770*Pi]) + 
      (1523*d^9*K0^2*M^5*Sqrt[7/(110*Pi)]*u^8)/(1272960*b^3) - 
      (((307*I)/10608)*d*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      ((I/1768)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((487*I)/6630)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 - 
      (((67*I)/2040)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 - 
      (((59*I)/53040)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^8)/b^3 + 
      (6117277*d^3*K0^2*M^5*u^8)/(100245600*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (1939471*d^3*K1^2*M^5*u^8)/(100245600*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (4896569*d*K0^2*M^5*u^8)/(400982400*b^3*Sqrt[770*Pi]) - 
      (15445147*d^5*K0^2*M^5*u^8)/(200491200*b^3*Sqrt[770*Pi]) + 
      (132659*d^7*K0^2*M^5*u^8)/(6683040*b^3*Sqrt[770*Pi]) + 
      (15078737*d*K1^2*M^5*u^8)/(400982400*b^3*Sqrt[770*Pi]) - 
      (12503549*d^5*K1^2*M^5*u^8)/(200491200*b^3*Sqrt[770*Pi]) + 
      (43243*d^7*K1^2*M^5*u^8)/(1336608*b^3*Sqrt[770*Pi]) + 
      (1151*d^9*K1^2*M^5*u^8)/(97920*b^3*Sqrt[770*Pi]) + 
      (667*d^3*K0*K1*M^5*Sqrt[5/(154*Pi)]*u^9)/(668304*b^3) + 
      (1843*d^9*K0*K1*M^5*Sqrt[7/(110*Pi)]*u^9)/(954720*b^3) - 
      (((19*I)/8840)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((47*I)/35360)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((67*I)/35360)*d*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((23*I)/8840)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((59*I)/35360)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      ((I/1040)*d^5*K0^2*M^5*Sqrt[(7*Pi)/110]*u^9)/b^3 + 
      (((21*I)/17680)*d^5*K1^2*M^5*Sqrt[(7*Pi)/110]*u^9)/b^3 - 
      ((I/7072)*d*K0^2*M^5*Sqrt[(11*Pi)/70]*u^9)/b^3 - 
      (((3*I)/1768)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) - 
      (((19*I)/8840)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) + 
      (16867*d*K0*K1*M^5*u^9)/(3712800*b^3*Sqrt[770*Pi]) + 
      (5129*d^3*K0*K1*M^5*u^9)/(2088450*b^3*Sqrt[770*Pi]) - 
      (10651*d^5*K0*K1*M^5*u^9)/(464100*b^3*Sqrt[770*Pi]) + 
      (667*d^7*K0*K1*M^5*u^9)/(123760*b^3*Sqrt[770*Pi]) - 
      (223*d^9*K0*K1*M^5*u^9)/(28080*b^3*Sqrt[770*Pi]) - 
      (d*K0^2*M^5*Sqrt[11/(70*Pi)]*u^10)/(35360*b^3) - 
      (d^7*K0^2*M^5*Sqrt[11/(70*Pi)]*u^10)/(26520*b^3) - 
      (d^9*K0^2*M^5*Sqrt[11/(70*Pi)]*u^10)/(35360*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(70*Pi)]*u^10)/(35360*b^3) - 
      (d^7*K1^2*M^5*Sqrt[11/(70*Pi)]*u^10)/(26520*b^3) - 
      (d^9*K1^2*M^5*Sqrt[11/(70*Pi)]*u^10)/(35360*b^3) - 
      (((3*I)/4420)*d*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      ((I/1105)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      ((I/1105)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      (((3*I)/4420)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      ((I/2210)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^10)/b^3 + 
      (3869*d^3*K0^2*M^5*u^10)/(2784600*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (3869*d^3*K1^2*M^5*u^10)/(2784600*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (701*d*K0^2*M^5*u^10)/(1591200*b^3*Sqrt[770*Pi]) - 
      (53*d^5*K0^2*M^5*u^10)/(26775*b^3*Sqrt[770*Pi]) - 
      (29*d^7*K0^2*M^5*u^10)/(92820*b^3*Sqrt[770*Pi]) + 
      (53*d^9*K0^2*M^5*u^10)/(35360*b^3*Sqrt[770*Pi]) + 
      (701*d*K1^2*M^5*u^10)/(1591200*b^3*Sqrt[770*Pi]) - 
      (53*d^5*K1^2*M^5*u^10)/(26775*b^3*Sqrt[770*Pi]) - 
      (29*d^7*K1^2*M^5*u^10)/(92820*b^3*Sqrt[770*Pi]) + 
      (53*d^9*K1^2*M^5*u^10)/(35360*b^3*Sqrt[770*Pi]))/Pi, 
    ((((6011*I)/268736)*d*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) + 
      (((162221*I)/537472)*d^3*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) + 
      (((519*I)/134368)*d^9*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) - 
      (((2745*I)/20672)*d^5*K1*M^5*Sqrt[(5*Pi)/154]*u)/(b^3*E^u) + 
      (((113*I)/537472)*d^11*K1*M^5*Sqrt[(7*Pi)/110]*u)/(b^3*E^u) + 
      (((43*I)/7072)*d^7*K1*M^5*Sqrt[(55*Pi)/14]*u)/(b^3*E^u) + 
      (((92289*I)/226304)*d^3*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      (((12949*I)/4299776)*d^11*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((6011*I)/268736)*d*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((162221*I)/537472)*d^3*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((519*I)/134368)*d^9*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((60425*I)/1074944)*d*K0*M^5*Sqrt[(5*Pi)/154]*u^2)/(b^3*E^u) - 
      (((318575*I)/1074944)*d^5*K0*M^5*Sqrt[(5*Pi)/154]*u^2)/(b^3*E^u) + 
      (((2459*I)/67184)*d^9*K0*M^5*Sqrt[(5*Pi)/154]*u^2)/(b^3*E^u) - 
      (((2745*I)/20672)*d^5*K1*M^5*Sqrt[(5*Pi)/154]*u^2)/(b^3*E^u) + 
      (((113*I)/537472)*d^11*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(b^3*E^u) + 
      (((7047*I)/126464)*d^7*K0*M^5*Sqrt[(11*Pi)/70]*u^2)/(b^3*E^u) + 
      (((43*I)/7072)*d^7*K1*M^5*Sqrt[(55*Pi)/14]*u^2)/(b^3*E^u) + 
      (((6253523909*I)/20751793920)*d*K0*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((31770547891*I)/20751793920)*d^5*K0*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) + 
      (((737173*I)/1138176)*d^7*K0*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((12949*I)/4299776)*d^11*K0*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((27016021*I)/412778496)*d*K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((96017783*I)/137592832)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((39800169*I)/137592832)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((88771*I)/68796416)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((27961697*I)/56434560)*d*K1*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) + 
      (((1491015161*I)/1805905920)*d^3*K1*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((412403077*I)/150492160)*d^5*K1*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) + 
      (((130746433*I)/128993280)*d^7*K1*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) + 
      (((26702803*I)/64496640)*d^9*K1*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((718147*I)/85995520)*d^11*K1*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((11861167*I)/25798656)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((7065503*I)/51597312)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((44221*I)/17199104)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((2459*I)/67184)*d^9*K0*M^5*Sqrt[(5*Pi)/154]*u^3)/(b^3*E^u) - 
      (((5453639*I)/68796416)*d^3*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((373679*I)/34398208)*d^7*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((991*I)/24281088)*d^13*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((1511299*I)/17199104)*d*K1^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((250867151*I)/4368798720)*d^3*K0*M^5*Sqrt[(7*Pi)/110]*u^3)/
       (b^3*E^u) + (((2393717*I)/25798656)*d^7*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       b^3 - (((8511023*I)/17199104)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[770]*b^3) + ((I/268736)*d^13*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/
       b^3 + (((390708560941*I)/1162100459520)*d*K0*M^5*Sqrt[Pi/770]*u^4)/
       (b^3*E^u) + (((305604705689*I)/929680367616)*d^3*K0*M^5*Sqrt[Pi/770]*
        u^4)/(b^3*E^u) - (((422091591497*I)/290525114880)*d^5*K0*M^5*
        Sqrt[Pi/770]*u^4)/(b^3*E^u) + (((441666479*I)/773959680)*d^7*K0*M^5*
        Sqrt[Pi/770]*u^4)/(b^3*E^u) + (((28550153*I)/128993280)*d^9*K0*M^5*
        Sqrt[Pi/770]*u^4)/(b^3*E^u) + (((92096403733*I)/193683409920)*d*K1*
        M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) + (((1627643905451*I)/2324200919040)*
        d^3*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((16619141719*I)/6835885056)*d^5*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) + 
      (((6900888899*I)/8126576640)*d^7*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) + 
      (((13429019*I)/32248320)*d^9*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((2642141*I)/257986560)*d^11*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((4910876051*I)/28894494720)*d*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((626228951*I)/318689280)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((272184076127*I)/86683484160)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((3167375359*I)/10835435520)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((48192289*I)/10835435520)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((937393*I)/1019805696)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((63487*I)/171991040)*d^11*K0*M^5*Sqrt[(11*Pi)/70]*u^4)/(b^3*E^u) - 
      (((10195483297*I)/86683484160)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^4)/
       b^3 + (((57188974849*I)/258244546560)*d^3*K0*M^5*Sqrt[Pi/770]*u^5)/
       (b^3*E^u) - (((713997854579*I)/774733639680)*d^5*K0*M^5*Sqrt[Pi/770]*
        u^5)/(b^3*E^u) + (((20016643*I)/61102080)*d^7*K0*M^5*Sqrt[Pi/770]*
        u^5)/(b^3*E^u) + (((84910187*I)/515973120)*d^9*K0*M^5*Sqrt[Pi/770]*
        u^5)/(b^3*E^u) - (((994663*I)/257986560)*d^11*K0*M^5*Sqrt[Pi/770]*
        u^5)/(b^3*E^u) - (((3099408857*I)/19262996480)*d*K0^2*M^5*
        Sqrt[Pi/770]*u^5)/b^3 + (((212242779467*I)/173366968320)*d^5*K0^2*M^5*
        Sqrt[Pi/770]*u^5)/b^3 - (((426766273*I)/10835435520)*d^7*K0^2*M^5*
        Sqrt[Pi/770]*u^5)/b^3 - (((117379643*I)/43341742080)*d^11*K0^2*M^5*
        Sqrt[Pi/770]*u^5)/b^3 + (((69793602371*I)/258244546560)*d*K1*M^5*
        Sqrt[Pi/770]*u^5)/(b^3*E^u) + (((209776218997*I)/664057405440)*d^3*K1*
        M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - (((1440492775577*I)/1162100459520)*
        d^5*K1*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) + 
      (((7240654873*I)/16253153280)*d^7*K1*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) + 
      (((164685377*I)/773959680)*d^9*K1*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((569500052659*I)/520100904960)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((2261044697*I)/260050452480)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((93739189*I)/74300129280)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((39390616423*I)/929680367616)*d*K0*M^5*Sqrt[(5*Pi)/154]*u^5)/
       (b^3*E^u) - (((44551127*I)/26005045248)*d^7*K1^2*M^5*Sqrt[(5*Pi)/154]*
        u^5)/b^3 - (((524181589*I)/13335920640)*d^9*K0^2*M^5*Sqrt[(11*Pi)/70]*
        u^5)/b^3 + (((985591*I)/34673393664)*d^13*K0^2*M^5*Sqrt[(11*Pi)/70]*
        u^5)/b^3 - (((228811*I)/515973120)*d^11*K1*M^5*Sqrt[(11*Pi)/70]*u^5)/
       (b^3*E^u) - (((96780388403*I)/2600504524800)*d*K1^2*M^5*
        Sqrt[(11*Pi)/70]*u^5)/b^3 - (((165582518167*I)/1300252262400)*d^3*
        K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/b^3 + 
      (((690591370387*I)/2600504524800)*d^5*K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/
       b^3 - (((25536640273*I)/43341742080)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[770]*b^3) + (((62978920471*I)/697260275712)*d*K0*M^5*
        Sqrt[Pi/770]*u^6)/(b^3*E^u) + (((1078147207619*I)/13945205514240)*d^3*
        K0*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      (((1257803010703*I)/3486301378560)*d^5*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((412042313*I)/3250630656)*d^7*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((2630237*I)/38697984)*d^9*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) - (((814271*I)/515973120)*d^11*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((845529063713*I)/9296803676160)*d*K1*M^5*Sqrt[Pi/770]*
        u^6)/(b^3*E^u) + (((1460995606117*I)/9296803676160)*d^3*K1*M^5*
        Sqrt[Pi/770]*u^6)/(b^3*E^u) - (((2357461722163*I)/4648401838080)*d^5*
        K1*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) + 
      (((303166553*I)/1710858240)*d^7*K1*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) + 
      (((28798183*I)/343982080)*d^9*K1*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      (((37733*I)/20234240)*d^11*K1*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      (((275168850137*I)/650126131200)*d*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((612673269041*I)/650126131200)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((11811866741*I)/5079110400)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((1141405417*I)/130025226240)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((68499701*I)/65012613120)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((2161530949*I)/18575032320)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/b^3 - 
      (((116207417*I)/9287516160)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^6)/b^3 + 
      (((115109987963*I)/5578082205696)*d*K0*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) + (((148519419193*I)/3984344432640)*d^3*K0*M^5*Sqrt[Pi/770]*
        u^7)/(b^3*E^u) - (((85540092943*I)/733958184960)*d^5*K0*M^5*
        Sqrt[Pi/770]*u^7)/(b^3*E^u) + (((1244114251*I)/32506306560)*d^7*K0*
        M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) + (((64421923*I)/3095838720)*d^9*K0*
        M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - (((697*I)/1556480)*d^11*K0*M^5*
        Sqrt[Pi/770]*u^7)/(b^3*E^u) - (((18453359711*I)/216708710400)*d*K0^2*
        M^5*Sqrt[Pi/770]*u^7)/b^3 + (((354138893*I)/1041868800)*d^5*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 - (((1708454941*I)/65012613120)*d^7*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 - (((227729329*I)/130025226240)*d^11*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((13012289*I)/65012613120)*d^13*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((307653649727*I)/9296803676160)*d*K1*M^5*
        Sqrt[Pi/770]*u^7)/(b^3*E^u) + (((33437292727*I)/1328114810880)*d^3*K1*
        M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - (((1827245279*I)/14391336960)*d^5*
        K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((17404379*I)/382427136)*d^7*K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((73422577*I)/3095838720)*d^9*K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - 
      (((1632601*I)/3095838720)*d^11*K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - 
      (((153108612743*I)/1950378393600)*d*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((304033128013*I)/487594598400)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((4704222857*I)/65012613120)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((51884739*I)/283279360)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((100921391*I)/43341742080)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((19049207*I)/65012613120)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((206294093*I)/18575032320)*d^9*K0^2*M^5*Sqrt[(11*Pi)/70]*u^7)/b^3 - 
      (((2522455227*I)/24078745600)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[770]*b^3) - (((560700799199*I)/1950378393600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[770]*b^3) + (((724634539*I)/154946727936)*d*K0*
        M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) + (((15327379*I)/2441387520)*d^3*K0*
        M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - (((25617912679*I)/1162100459520)*
        d^5*K0*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) + 
      (((6544841*I)/1015822080)*d^7*K0*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((2539*I)/24186240)*d^11*K0*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) + 
      (((2758916851*I)/258244546560)*d*K1*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((1857084121*I)/581050229760)*d^3*K1*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((23862204617*I)/1162100459520)*d^5*K1*M^5*Sqrt[Pi/770]*u^8)/
       (b^3*E^u) + (((15798677*I)/2031644160)*d^7*K1*M^5*Sqrt[Pi/770]*u^8)/
       (b^3*E^u) - (((3137*I)/21498880)*d^11*K1*M^5*Sqrt[Pi/770]*u^8)/
       (b^3*E^u) - (((1403434733*I)/37507276800)*d*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/b^3 - (((54386808737*I)/487594598400)*d^3*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/b^3 + (((30902712619*I)/121898649600)*d^5*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/b^3 - (((42451177*I)/1805905920)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       b^3 - (((2746123*I)/2500485120)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((2605747*I)/16253153280)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((175127*I)/257986560)*d^9*K0*M^5*Sqrt[(7*Pi)/110]*u^8)/(b^3*E^u) + 
      (((199609*I)/257986560)*d^9*K1*M^5*Sqrt[(7*Pi)/110]*u^8)/(b^3*E^u) - 
      (((33818399*I)/4643758080)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^8)/b^3 + 
      (((35063983*I)/38736681984)*d*K0*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((1590689*I)/1627591680)*d^3*K0*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((375572741*I)/96841704960)*d^5*K0*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((733409*I)/677214720)*d^7*K0*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((66653*I)/64496640)*d^9*K0*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((23357*I)/193489920)*d^11*K0*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((26727013*I)/60949324800)*d*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((67007*I)/47803392)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((124477*I)/2031644160)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((11881*I)/677214720)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((29445523*I)/27669058560)*d*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((26206379*I)/21520378880)*d^3*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((443642611*I)/96841704960)*d^5*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((156929*I)/135442944)*d^7*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((18097*I)/193489920)*d^11*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((709564069*I)/121898649600)*d*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((371653027*I)/15237331200)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((8214197*I)/902952960)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((3727*I)/169303680)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((586099*I)/406328832)*d^9*K0^2*M^5*Sqrt[(5*Pi)/154]*u^9)/b^3 - 
      (((4343*I)/541771776)*d^11*K1^2*M^5*Sqrt[(5*Pi)/154]*u^9)/b^3 - 
      (((67926029*I)/60949324800)*d^3*K0^2*M^5*Sqrt[(11*Pi)/70]*u^9)/b^3 + 
      (((102792607*I)/60949324800)*d^5*K0^2*M^5*Sqrt[(11*Pi)/70]*u^9)/b^3 - 
      (((53017*I)/406328832)*d^7*K1^2*M^5*Sqrt[(11*Pi)/70]*u^9)/b^3 - 
      (((3026579*I)/377395200)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) + 
      (((3101*I)/193489920)*d^9*K1*M^5*Sqrt[(77*Pi)/10]*u^9)/(b^3*E^u) + 
      (((702409*I)/2200947840)*d*K0*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((3713*I)/7398144)*d^3*K0*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((10267*I)/24186240)*d^9*K0*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((601*I)/9674496)*d^11*K0*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((6257*I)/19651320)*d*K1*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((429497*I)/880379136)*d^3*K1*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) - 
      (((38737*I)/27511848)*d^5*K1*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((22993*I)/169303680)*d^7*K1*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((2473*I)/6046560)*d^9*K1*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((29*I)/509184)*d^11*K1*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) - 
      (((684031*I)/1218986496)*d*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      (((84148699*I)/24379729920)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((11227151*I)/1875363840)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((1276889*I)/1741409280)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      (((4890971*I)/1741409280)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((2333213*I)/24379729920)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((140291*I)/24379729920)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      (((28261*I)/220094784)*d^5*K0*M^5*Sqrt[(11*Pi)/70]*u^10)/(b^3*E^u) + 
      (((1613*I)/169303680)*d^7*K0*M^5*Sqrt[(11*Pi)/70]*u^10)/(b^3*E^u) - 
      (((1823*I)/13023360)*d*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((21750023*I)/24379729920)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((3800623*I)/12189864960)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((5864767*I)/12189864960)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((143719*I)/24379729920)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((284041*I)/1924715520)*d*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((3609373*I)/3849431040)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((251723*I)/937681920)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((2869397*I)/6094932480)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((73597*I)/1283143680)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((5*I)/16930368)*d*K0*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) - 
      (((5*I)/891072)*d^3*K0*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) + 
      (((5*I)/2821728)*d^5*K0*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) + 
      (((5*I)/403104)*d^7*K0*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) - 
      (((5*I)/806208)*d^9*K0*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) - 
      (((5*I)/2418624)*d^11*K0*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) - 
      (((5*I)/16930368)*d*K1*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) - 
      (((5*I)/891072)*d^3*K1*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) + 
      (((5*I)/2821728)*d^5*K1*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) + 
      (((5*I)/403104)*d^7*K1*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) - 
      (((5*I)/806208)*d^9*K1*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) - 
      (((5*I)/2418624)*d^11*K1*M^5*Sqrt[(5*Pi)/154]*u^11)/(b^3*E^u) - 
      (((133981*I)/24379729920)*d^11*K0^2*M^5*Sqrt[(11*Pi)/70]*u^11)/b^3 + 
      (((83*I)/232187904)*d^13*K1^2*M^5*Sqrt[(11*Pi)/70]*u^11)/b^3 - 
      (((12879007*I)/24379729920)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[770]*b^3) - (((1679*I)/109983744)*d^3*K1^2*M^5*Sqrt[(35*Pi)/22]*
        u^11)/b^3 - (((211*I)/13789440)*d*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 - 
      (((59*I)/3762304)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 - 
      (((57971*I)/761866560)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 + 
      (((3109*I)/160392960)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 - 
      (((137*I)/32078592)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 + 
      (((427*I)/33488640)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^12)/b^3 + 
      (((5*I)/101582208)*d^11*K0*K1*M^5*Sqrt[(55*Pi)/14]*u^12)/b^3 + 
      (((33797*I)/18284797440)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((127*I)/11721024)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((367*I)/320785920)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((557*I)/152373312)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((59*I)/156280320)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((32609*I)/18284797440)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((8123*I)/761866560)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((503*I)/406328832)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((899*I)/253955520)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((241*I)/677214720)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((199*I)/18284797440)*d*K0^2*M^5*Sqrt[(11*Pi)/70]*u^13)/b^3 + 
      (((11*I)/1075576320)*d*K1^2*M^5*Sqrt[(11*Pi)/70]*u^13)/b^3 + 
      (((4217*I)/1142799840)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[770]*b^3) + 
      (((593*I)/163257120)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[770]*b^3) - 
      ((I/761866560)*d*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 - 
      ((I/95233320)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 - 
      ((I/84651840)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 + 
      ((I/31744440)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 + 
      ((I/58605120)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 - 
      ((I/47616660)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 - 
      ((I/253955520)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3)/Pi, 
    ((-1492045*d^5*K0*K1*M^5*Sqrt[5/(154*Pi)]*u^3)/(77395968*b^3) - 
      (3053*d^11*K0*K1*M^5*Sqrt[35/(22*Pi)]*u^3)/(17199104*b^3) - 
      (((242261*I)/806208)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((317*I)/6528)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((137399*I)/1612416)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((257909*I)/3224832)*d^3*K1^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((652867*I)/25798656)*d*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      (((1516457*I)/12899328)*d^5*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((625567*I)/25798656)*d^9*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((547*I)/3224832)*d^11*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((170065*I)/25798656)*d^3*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/b^3 + 
      (((90377*I)/12899328)*d^7*K0^2*M^5*Sqrt[(35*Pi)/22]*u^3)/b^3 - 
      (((1341*I)/537472)*d*K1^2*M^5*Sqrt[(55*Pi)/14]*u^3)/b^3 + 
      (((7*I)/25798656)*d^11*K0^2*M^5*Sqrt[(385*Pi)/2]*u^3)/b^3 + 
      (166323893*d*K0*K1*M^5*u^3)/(1083543552*b^3*Sqrt[770*Pi]) - 
      (313218973*d^3*K0*K1*M^5*u^3)/(1083543552*b^3*Sqrt[770*Pi]) + 
      (1393321*d^7*K0*K1*M^5*u^3)/(3168256*b^3*Sqrt[770*Pi]) - 
      (24271743*d^9*K0*K1*M^5*u^3)/(120393728*b^3*Sqrt[770*Pi]) + 
      (25440913*d*K0^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(2167087104*b^3) + 
      (330131*d^5*K0^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(154791936*b^3) - 
      (4885*d^11*K0^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(7938048*b^3) - 
      (421698917*d^5*K1^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(22754414592*b^3) - 
      (29615447*d^3*K0^2*M^5*Sqrt[11/(70*Pi)]*u^4)/(2167087104*b^3) + 
      (618959189*d^7*K1^2*M^5*Sqrt[11/(70*Pi)]*u^4)/(16253153280*b^3) - 
      (383*d^11*K1^2*M^5*Sqrt[35/(22*Pi)]*u^4)/(5431296*b^3) + 
      (((37051649*I)/51597312)*d*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((179901179*I)/154791936)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((1456732477*I)/386979840)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((453513959*I)/386979840)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((183147257*I)/257986560)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((2931*I)/1323008)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (9811308251*d^3*K1^2*M^5*u^4)/(45508829184*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (3645659*d^7*K0^2*M^5*u^4)/(19009536*b^3*Sqrt[770*Pi]) - 
      (11118139*d^9*K0^2*M^5*u^4)/(103194624*b^3*Sqrt[770*Pi]) + 
      (458128421*d*K1^2*M^5*u^4)/(4461649920*b^3*Sqrt[770*Pi]) - 
      (326402551*d^9*K1^2*M^5*u^4)/(1547919360*b^3*Sqrt[770*Pi]) + 
      (11685946913*d^5*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^5)/(227544145920*b^3) + 
      (43146083*d^7*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^5)/(5417717760*b^3) + 
      (((9573643*I)/34398208)*d*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((978341437*I)/773959680)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((333136379*I)/773959680)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((38849299*I)/171991040)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((100337*I)/103194624)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((18675596651*I)/32506306560)*d*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((47844474497*I)/16253153280)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((1866199891*I)/2321879040)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((154740539*I)/244408320)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((13195487*I)/4643758080)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((101689487*I)/309583872)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[770]*b^3) + 
      (((30213693773*I)/32506306560)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[770]*b^3) - (51388922749*d*K0*K1*M^5*u^5)/
       (455088291840*b^3*Sqrt[770*Pi]) - (58146312767*d^3*K0*K1*M^5*u^5)/
       (227544145920*b^3*Sqrt[770*Pi]) - (27772321*d^9*K0*K1*M^5*u^5)/
       (98058240*b^3*Sqrt[770*Pi]) - (1309261*d^11*K0*K1*M^5*u^5)/
       (1547919360*b^3*Sqrt[770*Pi]) + (122299*d^3*K0^2*M^5*Sqrt[11/(70*Pi)]*
        u^6)/(357212160*b^3) - (488099713*d*K1^2*M^5*Sqrt[11/(70*Pi)]*u^6)/
       (68263243776*b^3) + (1679*d^11*K1^2*M^5*Sqrt[77/(10*Pi)]*u^6)/
       (244408320*b^3) + (((3846997943*I)/8126576640)*d*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/b^3 + (((245176433*I)/427714560)*d^3*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/b^3 - (((8550478889*I)/4063288320)*d^5*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/b^3 + (((69485237*I)/116093952)*d^7*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/b^3 + (((3585641*I)/1160939520)*d^11*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/b^3 + (((48136903*I)/1160939520)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/70]*u^6)/b^3 - (1584410154401*d^3*K1^2*M^5*u^6)/
       (3413162188800*Sqrt[770]*b^3*Sqrt[Pi]) - (564883211*d*K0^2*M^5*u^6)/
       (8126576640*b^3*Sqrt[770*Pi]) + (1147915961*d^5*K0^2*M^5*u^6)/
       (8126576640*b^3*Sqrt[770*Pi]) - (248956051*d^7*K0^2*M^5*u^6)/
       (16253153280*b^3*Sqrt[770*Pi]) - (41066423*d^9*K0^2*M^5*u^6)/
       (677214720*b^3*Sqrt[770*Pi]) + (40751*d^11*K0^2*M^5*u^6)/
       (91054080*b^3*Sqrt[770*Pi]) + (46706317093*d^5*K1^2*M^5*u^6)/
       (53330659200*b^3*Sqrt[770*Pi]) - (821721533*d^7*K1^2*M^5*u^6)/
       (18753638400*b^3*Sqrt[770*Pi]) - (24907821*d^9*K1^2*M^5*u^6)/
       (85995520*b^3*Sqrt[770*Pi]) - (75671609*d^3*K0*K1*M^5*Sqrt[11/(70*Pi)]*
        u^7)/(5469811200*b^3) + (5329967161*d^5*K0*K1*M^5*Sqrt[11/(70*Pi)]*
        u^7)/(142215091200*b^3) + (((10335763*I)/145117440)*d*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 - (((20143729*I)/72558720)*d^5*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((20628149*I)/290234880)*d^7*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((580409*I)/8536320)*d^9*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((23189*I)/34145280)*d^11*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 - (((1046033143*I)/2031644160)*d^5*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((10937447*I)/72558720)*d^7*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((58695239*I)/580469760)*d^9*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((97*I)/95472)*d^11*K1^2*M^5*Sqrt[Pi/770]*
        u^7)/b^3 + (((34731007*I)/4063288320)*d*K1^2*M^5*Sqrt[(11*Pi)/70]*
        u^7)/b^3 + (((38688457*I)/580469760)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[770]*b^3) + (((10664581*I)/63488880)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[770]*b^3) - (2217099389*d*K0*K1*M^5*u^7)/
       (21879244800*b^3*Sqrt[770*Pi]) + (381735551*d^7*K0*K1*M^5*u^7)/
       (10158220800*b^3*Sqrt[770*Pi]) - (1597340623*d^9*K0*K1*M^5*u^7)/
       (8126576640*b^3*Sqrt[770*Pi]) + (33419*d^11*K0*K1*M^5*u^7)/
       (145117440*b^3*Sqrt[770*Pi]) + (((3455191*I)/112869120)*d*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/b^3 + (((164822443*I)/2031644160)*d^3*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/b^3 - (((52818277*I)/253955520)*d^5*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/b^3 + (((1472161*I)/29023488)*d^7*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/b^3 + (((2173313*I)/48372480)*d^9*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/b^3 + (((57139*I)/96744960)*d^11*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/b^3 + (53375353*d^3*K0^2*M^5*u^8)/
       (50193561600*Sqrt[770]*b^3*Sqrt[Pi]) - (258989902813*d^3*K1^2*M^5*u^8)/
       (2559871641600*Sqrt[770]*b^3*Sqrt[Pi]) - (5896905419*d*K0^2*M^5*u^8)/
       (341316218880*b^3*Sqrt[770*Pi]) + (16242138443*d^5*K0^2*M^5*u^8)/
       (853290547200*b^3*Sqrt[770*Pi]) + (1690106549*d^7*K0^2*M^5*u^8)/
       (60949324800*b^3*Sqrt[770*Pi]) - (494621047*d^9*K0^2*M^5*u^8)/
       (16253153280*b^3*Sqrt[770*Pi]) - (137609*d^11*K0^2*M^5*u^8)/
       (1160939520*b^3*Sqrt[770*Pi]) - (14951392927*d*K1^2*M^5*u^8)/
       (5119743283200*b^3*Sqrt[770*Pi]) + (424664997539*d^5*K1^2*M^5*u^8)/
       (2559871641600*b^3*Sqrt[770*Pi]) - (620814581*d^7*K1^2*M^5*u^8)/
       (36569594880*b^3*Sqrt[770*Pi]) - (2166530623*d^9*K1^2*M^5*u^8)/
       (48759459840*b^3*Sqrt[770*Pi]) - (11623*d^11*K1^2*M^5*u^8)/
       (29767680*b^3*Sqrt[770*Pi]) - (4566739*d^7*K0*K1*M^5*Sqrt[11/(70*Pi)]*
        u^9)/(9142398720*b^3) - (((9320599*I)/507911040)*d^5*K0^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((160367*I)/36279360)*d^9*K0^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((17749*I)/290234880)*d^11*K0^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((454837*I)/59754240)*d*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 - (((1072739*I)/63488880)*d^5*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((508087*I)/145117440)*d^7*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((833101*I)/145117440)*d^9*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((20551*I)/290234880)*d^11*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 - (((13729*I)/507911040)*d*K0^2*M^5*
        Sqrt[(11*Pi)/70]*u^9)/b^3 + (((29999*I)/145117440)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/70]*u^9)/b^3 - (((5209*I)/2031644160)*d^3*K1^2*M^5*
        Sqrt[(11*Pi)/70]*u^9)/b^3 + (((24161831*I)/2031644160)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) - (43296349*d*K0*K1*M^5*u^9)/
       (6772147200*b^3*Sqrt[770*Pi]) - (2529299567*d^3*K0*K1*M^5*u^9)/
       (91423987200*b^3*Sqrt[770*Pi]) + (305167403*d^5*K0*K1*M^5*u^9)/
       (5377881600*b^3*Sqrt[770*Pi]) - (202553753*d^9*K0*K1*M^5*u^9)/
       (12189864960*b^3*Sqrt[770*Pi]) - (12833*d^11*K0*K1*M^5*u^9)/
       (22325760*b^3*Sqrt[770*Pi]) - (8179*d^9*K1^2*M^5*Sqrt[11/(70*Pi)]*
        u^10)/(35642880*b^3) + (293*d^11*K1^2*M^5*Sqrt[11/(70*Pi)]*u^10)/
       (32248320*b^3) + (((62353*I)/56434560)*d*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       b^3 + (((480589*I)/169303680)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      (((333503*I)/50791104)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((7109*I)/36279360)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      ((I/4837248)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^10)/b^3 + 
      (((5033*I)/14511744)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^10)/b^3 - 
      (6817397*d^3*K0^2*M^5*u^10)/(6094932480*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (21045317*d^3*K1^2*M^5*u^10)/(11227507200*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (105130231*d*K0^2*M^5*u^10)/(91423987200*b^3*Sqrt[770*Pi]) + 
      (22031341*d^5*K0^2*M^5*u^10)/(5079110400*b^3*Sqrt[770*Pi]) - 
      (20382961*d^7*K0^2*M^5*u^10)/(45711993600*b^3*Sqrt[770*Pi]) - 
      (3854791*d^9*K0^2*M^5*u^10)/(2031644160*b^3*Sqrt[770*Pi]) + 
      (8839*d^11*K0^2*M^5*u^10)/(32248320*b^3*Sqrt[770*Pi]) - 
      (151468819*d*K1^2*M^5*u^10)/(127993582080*b^3*Sqrt[770*Pi]) + 
      (1156037*d^5*K1^2*M^5*u^10)/(232377600*b^3*Sqrt[770*Pi]) + 
      (23188159*d^7*K1^2*M^5*u^10)/(45711993600*b^3*Sqrt[770*Pi]) - 
      (4163683*d^7*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^11)/(25903463040*b^3) + 
      (((149*I)/1175720)*d*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((71*I)/1395360)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((277*I)/1133730)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((2281*I)/18139680)*d*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((173*I)/18139680)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((4057*I)/18139680)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((863*I)/36279360)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((53*I)/12093120)*d^11*K0^2*M^5*Sqrt[(7*Pi)/110]*u^11)/b^3 - 
      (((161*I)/1813968)*d^5*K1^2*M^5*Sqrt[(7*Pi)/110]*u^11)/b^3 - 
      (((181*I)/3174444)*d^5*K0^2*M^5*Sqrt[(11*Pi)/70]*u^11)/b^3 + 
      (((23393*I)/84651840)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[770]*b^3) + 
      (((719*I)/2790720)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[770]*b^3) - 
      (10605989*d*K0*K1*M^5*u^11)/(159991977600*b^3*Sqrt[770*Pi]) - 
      (121153471*d^3*K0*K1*M^5*u^11)/(79995988800*b^3*Sqrt[770*Pi]) + 
      (98781983*d^5*K0*K1*M^5*u^11)/(79995988800*b^3*Sqrt[770*Pi]) + 
      (96741149*d^7*K0*K1*M^5*u^11)/(25903463040*b^3*Sqrt[770*Pi]) - 
      (48767*d^9*K0*K1*M^5*u^11)/(39070080*b^3*Sqrt[770*Pi]) - 
      (13511*d^11*K0*K1*M^5*u^11)/(36279360*b^3*Sqrt[770*Pi]) - 
      (d*K0^2*M^5*Sqrt[5/(154*Pi)]*u^12)/(7255872*b^3) + 
      (139*d^5*K0^2*M^5*Sqrt[5/(154*Pi)]*u^12)/(17581536*b^3) - 
      (2753*d^7*K0^2*M^5*Sqrt[5/(154*Pi)]*u^12)/(228559968*b^3) - 
      (d*K1^2*M^5*Sqrt[5/(154*Pi)]*u^12)/(7255872*b^3) + 
      (139*d^5*K1^2*M^5*Sqrt[5/(154*Pi)]*u^12)/(17581536*b^3) - 
      (2753*d^7*K1^2*M^5*Sqrt[5/(154*Pi)]*u^12)/(228559968*b^3) + 
      (5*d^3*K0^2*M^5*Sqrt[35/(22*Pi)]*u^12)/(65302848*b^3) + 
      (5*d^11*K0^2*M^5*Sqrt[35/(22*Pi)]*u^12)/(7255872*b^3) + 
      (5*d^3*K1^2*M^5*Sqrt[35/(22*Pi)]*u^12)/(65302848*b^3) + 
      (5*d^11*K1^2*M^5*Sqrt[35/(22*Pi)]*u^12)/(7255872*b^3) - 
      (5*d^9*K0^2*M^5*Sqrt[55/(14*Pi)]*u^12)/(50791104*b^3) - 
      (5*d^9*K1^2*M^5*Sqrt[55/(14*Pi)]*u^12)/(50791104*b^3) - 
      (((5*I)/12697776)*d*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3 - 
      (((5*I)/668304)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3 + 
      (((5*I)/2116296)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3 + 
      (((5*I)/302328)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3 - 
      (((5*I)/604656)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3 - 
      (((5*I)/1813968)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3)/Pi, 
    ((((91279*I)/1074944)*d*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) - 
      (((5867*I)/537472)*d^9*K1*M^5*Sqrt[(5*Pi)/154]*u)/(b^3*E^u) + 
      (((7209*I)/537472)*d^5*K1*M^5*Sqrt[(7*Pi)/110]*u)/(b^3*E^u) + 
      (((461*I)/537472)*d^11*K1*M^5*Sqrt[(7*Pi)/110]*u)/(b^3*E^u) + 
      (((6301*I)/1074944)*d^7*K1*M^5*Sqrt[(11*Pi)/70]*u)/(b^3*E^u) - 
      (((5991*I)/1074944)*d^3*K1*M^5*Sqrt[(35*Pi)/22]*u)/(b^3*E^u) + 
      ((I/1074944)*d^13*K1*M^5*Sqrt[(385*Pi)/2]*u)/(b^3*E^u) - 
      (((17961*I)/537472)*d*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      (((5633011*I)/8599552)*d^3*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((8889611*I)/8599552)*d^5*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      (((1813783*I)/4299776)*d^9*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((193741*I)/8599552)*d^11*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((91279*I)/1074944)*d*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((103*I)/8599552)*d^13*K0*M^5*Sqrt[(5*Pi)/154]*u^2)/(b^3*E^u) - 
      (((5867*I)/537472)*d^9*K1*M^5*Sqrt[(5*Pi)/154]*u^2)/(b^3*E^u) + 
      (((33149*I)/4299776)*d^7*K0*M^5*Sqrt[(7*Pi)/110]*u^2)/(b^3*E^u) + 
      (((7209*I)/537472)*d^5*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(b^3*E^u) + 
      (((461*I)/537472)*d^11*K1*M^5*Sqrt[(7*Pi)/110]*u^2)/(b^3*E^u) + 
      (((6301*I)/1074944)*d^7*K1*M^5*Sqrt[(11*Pi)/70]*u^2)/(b^3*E^u) - 
      (((5991*I)/1074944)*d^3*K1*M^5*Sqrt[(35*Pi)/22]*u^2)/(b^3*E^u) + 
      ((I/1074944)*d^13*K1*M^5*Sqrt[(385*Pi)/2]*u^2)/(b^3*E^u) - 
      (((1357704431*I)/14699187360)*d*K0*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((629539282249*I)/940747991040)*d^3*K0*M^5*Sqrt[Pi/770]*u^3)/
       (b^3*E^u) + (((1152594435953*I)/940747991040)*d^5*K0*M^5*Sqrt[Pi/770]*
        u^3)/(b^3*E^u) - (((1402697567*I)/27669058560)*d^7*K0*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) - (((9363339*I)/21498880)*d^9*K0*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) + (((193741*I)/8599552)*d^11*K0*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) - (((532021459*I)/303804973056)*d^13*K0^2*
        M^5*Sqrt[Pi/770]*u^3)/b^3 - (((163671251*I)/601968640)*d*K1*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) - (((4365885737*I)/3611811840)*d^3*K1*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) - (((2656949*I)/32248320)*d^7*K1*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) - (((1633751299*I)/1805905920)*d^9*K1*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) + (((33166517*I)/722362368)*d^11*K1*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) + (((257249*I)/722362368)*d^13*K1*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) - (((348542877*I)/1582317568)*d*K1^2*M^5*
        Sqrt[Pi/770]*u^3)/b^3 + (((18905533061*I)/18987810816)*d^5*K1^2*M^5*
        Sqrt[Pi/770]*u^3)/b^3 - (((625175879*I)/973733888)*d^7*K1^2*M^5*
        Sqrt[Pi/770]*u^3)/b^3 + (((11973043*I)/412778496)*d^9*K1^2*M^5*
        Sqrt[Pi/770]*u^3)/b^3 - (((11219753*I)/2233860096)*d^11*K1^2*M^5*
        Sqrt[Pi/770]*u^3)/b^3 + (((1006431*I)/6329270272)*d^13*K1^2*M^5*
        Sqrt[Pi/770]*u^3)/b^3 + (((103*I)/8599552)*d^13*K0*M^5*
        Sqrt[(5*Pi)/154]*u^3)/(b^3*E^u) - (((6347068993*I)/303804973056)*d*
        K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 - 
      (((1360518295*I)/101268324352)*d^5*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 - 
      (((11851533487*I)/101268324352)*d^7*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/
       b^3 + (((4055*I)/458227712)*d^15*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((410973089*I)/7789871104)*d^9*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((121558661*I)/101268324352)*d^11*K0^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((178487251*I)/515973120)*d^5*K1*M^5*Sqrt[(7*Pi)/110]*u^3)/(b^3*E^u) + 
      (((38562105217*I)/101268324352)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[770]*b^3) - (((1994545389*I)/12658540544)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^3)/(Sqrt[770]*b^3) + (((2633*I)/2921201664)*d^15*K1^2*M^5*
        Sqrt[(77*Pi)/10]*u^3)/b^3 - (((2736333221773*I)/13170471874560)*d*K0*
        M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - (((7135289877511*I)/10536377499648)*
        d^3*K0*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) + 
      (((2284319641397*I)/1505196785664)*d^5*K0*M^5*Sqrt[Pi/770]*u^4)/
       (b^3*E^u) - (((32908352929*I)/221352468480)*d^7*K0*M^5*Sqrt[Pi/770]*
        u^4)/(b^3*E^u) - (((1833582511*I)/3611811840)*d^9*K0*M^5*Sqrt[Pi/770]*
        u^4)/(b^3*E^u) + (((1992769*I)/84983808)*d^11*K0*M^5*Sqrt[Pi/770]*
        u^4)/(b^3*E^u) + (((331547*I)/1444724736)*d^13*K0*M^5*Sqrt[Pi/770]*
        u^4)/(b^3*E^u) - (((478434769841557*I)/1185342468710400)*d*K1*M^5*
        Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((1311632906364721*I)/1185342468710400)*d^3*K1*M^5*Sqrt[Pi/770]*u^4)/
       (b^3*E^u) + (((55531087148959*I)/21166829798400)*d^5*K1*M^5*
        Sqrt[Pi/770]*u^4)/(b^3*E^u) - (((111395190157*I)/415035878400)*d^7*K1*
        M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - (((48173452121*I)/54177177600)*d^9*
        K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) + 
      (((31822013*I)/722362368)*d^11*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) + 
      (((941*I)/4630528)*d^13*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((18040026219833*I)/63799044341760)*d*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       b^3 + (((22069575706561*I)/12759808868352)*d^3*K0*K1*M^5*Sqrt[Pi/770]*
        u^4)/b^3 - (((50570874374641*I)/63799044341760)*d^5*K0*K1*M^5*
        Sqrt[Pi/770]*u^4)/b^3 + (((22589976604057*I)/12759808868352)*d^9*K0*
        K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + (((2149826674967*I)/63799044341760)*
        d^11*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((435519132883*I)/63799044341760)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       b^3 - (((6256664990627*I)/12759808868352)*d^7*K0*K1*M^5*
        Sqrt[(5*Pi)/154]*u^4)/b^3 + (((68694511*I)/1417756540928)*d^15*K0*K1*
        M^5*Sqrt[(5*Pi)/154]*u^4)/b^3 - 
      (((114137289090373*I)/592671234355200)*d*K0*M^5*Sqrt[Pi/770]*u^5)/
       (b^3*E^u) - (((163554411393809*I)/364720759603200)*d^3*K0*M^5*
        Sqrt[Pi/770]*u^5)/(b^3*E^u) + (((776700144802999*I)/677338553548800)*
        d^5*K0*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((7476921644987*I)/46484018380800)*d^7*K0*M^5*Sqrt[Pi/770]*u^5)/
       (b^3*E^u) - (((3013505417*I)/8334950400)*d^9*K0*M^5*Sqrt[Pi/770]*u^5)/
       (b^3*E^u) + (((47808283*I)/2889449472)*d^11*K0*M^5*Sqrt[Pi/770]*u^5)/
       (b^3*E^u) + (((515233*I)/2889449472)*d^13*K0*M^5*Sqrt[Pi/770]*u^5)/
       (b^3*E^u) - (((3188965100393*I)/127598088683520)*d*K0^2*M^5*
        Sqrt[Pi/770]*u^5)/b^3 - (((73073824800121*I)/127598088683520)*d^5*
        K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + (((1835812145747*I)/127598088683520)*
        d^11*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((24180377191*I)/9815237591040)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((595016521032419*I)/2370684937420800)*d*K1*M^5*Sqrt[Pi/770]*u^5)/
       (b^3*E^u) - (((52299694946699*I)/84667319193600)*d^3*K1*M^5*
        Sqrt[Pi/770]*u^5)/(b^3*E^u) + 
      (((3676940633808373*I)/2370684937420800)*d^5*K1*M^5*Sqrt[Pi/770]*u^5)/
       (b^3*E^u) - (((81188713343*I)/363156393600)*d^7*K1*M^5*Sqrt[Pi/770]*
        u^5)/(b^3*E^u) - (((7427337161*I)/15479193600)*d^9*K1*M^5*
        Sqrt[Pi/770]*u^5)/(b^3*E^u) + (((8672099*I)/416747520)*d^11*K1*M^5*
        Sqrt[Pi/770]*u^5)/(b^3*E^u) + (((1994767*I)/7223623680)*d^13*K1*M^5*
        Sqrt[Pi/770]*u^5)/(b^3*E^u) + (((498142930587989*I)/1913971330252800)*
        d*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((133132578745189*I)/100735333171200)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       b^3 + (((1050520729924373*I)/637990443417600)*d^9*K1^2*M^5*
        Sqrt[Pi/770]*u^5)/b^3 + (((1764138358771*I)/42532696227840)*d^11*K1^2*
        M^5*Sqrt[Pi/770]*u^5)/b^3 - (((617653008677*I)/76558853210112)*d^13*
        K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + (((12286227703*I)/42532696227840)*
        d^15*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((216642768919*I)/1501153984512)*d^7*K0^2*M^5*Sqrt[(5*Pi)/154]*u^5)/
       b^3 + (((174175816679*I)/1343137775616)*d^9*K0^2*M^5*Sqrt[(5*Pi)/154]*
        u^5)/b^3 + (((59747927*I)/8506539245568)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/70]*u^5)/b^3 - (((376469200580741*I)/1913971330252800)*
        d^5*K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/b^3 + 
      (((884959243351*I)/1343137775616)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[770]*b^3) + (((2956477301011229*I)/1913971330252800)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[770]*b^3) - 
      (((444249838609*I)/4736633241600)*d*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) - (((227601209955143*I)/1185342468710400)*d^3*K0*M^5*
        Sqrt[Pi/770]*u^6)/(b^3*E^u) + (((65122122174671*I)/124772891443200)*
        d^5*K0*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      (((111163700677*I)/1291222732800)*d^7*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) - (((254923679*I)/1629388800)*d^9*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((68133557*I)/10835435520)*d^11*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((488833*I)/3611811840)*d^13*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) - (((236290489959917*I)/1896547949936640)*d*K1*M^5*
        Sqrt[Pi/770]*u^6)/(b^3*E^u) - (((426376917145979*I)/1896547949936640)*
        d^3*K1*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) + 
      (((3078001640110123*I)/4741369874841600)*d^5*K1*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) - (((44098520243*I)/376388812800)*d^7*K1*M^5*Sqrt[Pi/770]*
        u^6)/(b^3*E^u) + (((1217*I)/7081984)*d^13*K1*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((128925666490141*I)/478492832563200)*d*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/b^3 + (((636293303004061*I)/478492832563200)*d^3*K0*
        K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((1004418482229599*I)/478492832563200)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       b^3 - (((404355884228239*I)/478492832563200)*d^7*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/b^3 + (((209755382108477*I)/159497610854400)*d^9*K0*
        K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + (((10984758353*I)/303804973056)*d^11*
        K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - (((624792636529*I)/95698566512640)*
        d^13*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((442641*I)/275185664)*d^11*K1*M^5*Sqrt[(5*Pi)/154]*u^6)/(b^3*E^u) + 
      (((33250197*I)/708878270464)*d^15*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^6)/b^3 - 
      (((1074115103*I)/61916774400)*d^9*K1*M^5*Sqrt[(11*Pi)/70]*u^6)/
       (b^3*E^u) - (((15275091680161*I)/395114156236800)*d*K0*M^5*
        Sqrt[Pi/770]*u^7)/(b^3*E^u) - (((10558026246623*I)/243147173068800)*
        d^3*K0*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((71504723193601*I)/451559035699200)*d^5*K0*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) - (((1204241393*I)/40508948480)*d^7*K0*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) - (((161846257*I)/3333980160)*d^9*K0*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) + (((33645197*I)/17336696832)*d^11*K0*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) + (((364597*I)/5778898944)*d^13*K0*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) + (((8987526269*I)/138452787200)*d*K0^2*M^5*Sqrt[Pi/770]*
        u^7)/b^3 - (((4026859785097*I)/9968600678400)*d^5*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 - (((15347638249*I)/162531532800)*d^7*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((353010153313*I)/1661433446400)*d^9*K0^2*
        M^5*Sqrt[Pi/770]*u^7)/b^3 + (((12833812991*I)/1993720135680)*d^11*
        K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - (((104948051*I)/92017852416)*d^13*
        K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + (((252743*I)/5829591040)*d^15*K0^2*
        M^5*Sqrt[Pi/770]*u^7)/b^3 - (((1965706076343761*I)/56896438498099200)*
        d*K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - 
      (((84689894889629*I)/1094162278809600)*d^3*K1*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) + (((11803132068083623*I)/56896438498099200)*d^5*K1*M^5*
        Sqrt[Pi/770]*u^7)/(b^3*E^u) - (((976787584681*I)/23242009190400)*d^7*
        K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - 
      (((145304378629*I)/2600504524800)*d^9*K1*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) + (((101191309*I)/43341742080)*d^11*K1*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) + (((914393*I)/13335920640)*d^13*K1*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) + (((34024657999289*I)/358869624422400)*d*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 - (((12186715029239*I)/21109977907200)*d^5*K1^2*
        M^5*Sqrt[Pi/770]*u^7)/b^3 - (((18844964135713*I)/119623208140800)*d^7*
        K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + (((12778725236939*I)/39874402713600)*
        d^9*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((47878149161*I)/5696343244800)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((13151074793*I)/7974880542720)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((506352419*I)/7974880542720)*d^15*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((2149786903163*I)/9968600678400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[770]*b^3) + (((112228551882149*I)/358869624422400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[770]*b^3) - 
      (((102058480510631*I)/16256125285171200)*d*K0*M^5*Sqrt[Pi/770]*u^8)/
       (b^3*E^u) - (((860809861944853*I)/56896438498099200)*d^3*K0*M^5*
        Sqrt[Pi/770]*u^8)/(b^3*E^u) + 
      (((892484318066189*I)/22758575399239680)*d^5*K0*M^5*Sqrt[Pi/770]*u^8)/
       (b^3*E^u) - (((80554044691*I)/10937416089600)*d^7*K0*M^5*Sqrt[Pi/770]*
        u^8)/(b^3*E^u) - (((57162600217*I)/5201009049600)*d^9*K0*M^5*
        Sqrt[Pi/770]*u^8)/(b^3*E^u) + (((92085779*I)/173366968320)*d^11*K0*
        M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) + (((5819783*I)/346733936640)*d^13*K0*
        M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((1089594832830893*I)/113792876996198400)*d*K1*M^5*Sqrt[Pi/770]*u^8)/
       (b^3*E^u) - (((730602377748007*I)/56896438498099200)*d^3*K1*M^5*
        Sqrt[Pi/770]*u^8)/(b^3*E^u) + (((200011475865433*I)/4551715079847936)*
        d^5*K1*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((1921642297933*I)/185936073523200)*d^7*K1*M^5*Sqrt[Pi/770]*u^8)/
       (b^3*E^u) - (((185761802519*I)/15603027148800)*d^9*K1*M^5*Sqrt[Pi/770]*
        u^8)/(b^3*E^u) + (((21677*I)/2027683840)*d^13*K1*M^5*Sqrt[Pi/770]*
        u^8)/(b^3*E^u) + (((4383249975659*I)/35886962442240)*d^3*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/b^3 - (((24446351891023*I)/89717406105600)*d^5*K0*
        K1*M^5*Sqrt[Pi/770]*u^8)/b^3 - (((277854017761*I)/4600892620800)*d^7*
        K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + (((245158014487*I)/1661433446400)*
        d^9*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((73542068881*I)/19937201356800)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       b^3 - (((4905178801*I)/5981160407040)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       b^3 + (((45877873*I)/1329146757120)*d^15*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       b^3 + (((4881521*I)/34673393664)*d^11*K1*M^5*Sqrt[(5*Pi)/154]*u^8)/
       (b^3*E^u) + (((1445825971*I)/263874723840)*d*K0*K1*M^5*
        Sqrt[(11*Pi)/70]*u^8)/b^3 - (((1088169944789*I)/444503425766400)*d*K0*
        M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + (((730144773767*I)/508003915161600)*
        d^3*K0*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((29247781996063*I)/7112054812262400)*d^5*K0*M^5*Sqrt[Pi/770]*u^9)/
       (b^3*E^u) - (((85930579781*I)/34863013785600)*d^7*K0*M^5*Sqrt[Pi/770]*
        u^9)/(b^3*E^u) - (((462547493*I)/487594598400)*d^9*K0*M^5*
        Sqrt[Pi/770]*u^9)/(b^3*E^u) + (((1242187*I)/3611811840)*d^11*K0*M^5*
        Sqrt[Pi/770]*u^9)/(b^3*E^u) - (((139273*I)/4334174208)*d^13*K0*M^5*
        Sqrt[Pi/770]*u^9)/(b^3*E^u) + (((544907768411*I)/89717406105600)*d*
        K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - (((3453497051*I)/188481945600)*d^5*
        K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - (((439375812103*I)/59811604070400)*
        d^7*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((55057651043*I)/4272257433600)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((239503501*I)/2990580203520)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((1708809*I)/443048919040)*d^15*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((377167537211*I)/203201566064640)*d*K1*M^5*Sqrt[Pi/770]*u^9)/
       (b^3*E^u) - (((31942999831*I)/44450342576640)*d^3*K1*M^5*Sqrt[Pi/770]*
        u^9)/(b^3*E^u) + (((1722790321489*I)/273540569702400)*d^5*K1*M^5*
        Sqrt[Pi/770]*u^9)/(b^3*E^u) - (((3367068259*I)/1245107635200)*d^7*K1*
        M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - (((1315143737*I)/975189196800)*d^9*
        K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((217117*I)/625121280)*d^11*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((10743*I)/601968640)*d^13*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((135799977613*I)/89717406105600)*d*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((1583876337613*I)/44858703052800)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       b^3 + (((470578054759*I)/29905802035200)*d^9*K1^2*M^5*Sqrt[Pi/770]*
        u^9)/b^3 + (((4507083769*I)/59811604070400)*d^11*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 - (((1484617*I)/14659706880)*d^13*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((59361311*I)/11962320814080)*d^15*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((1092683447*I)/59811604070400)*d^11*K0^2*
        M^5*Sqrt[(11*Pi)/70]*u^9)/b^3 - (((27755585497*I)/59811604070400)*d^7*
        K1^2*M^5*Sqrt[(11*Pi)/70]*u^9)/b^3 + 
      (((51358232039*I)/7801513574400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[770]*b^3) + (((45715729991*I)/1971811123200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) - (((508439352739*I)/2370684937420800)*
        d*K0*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) - 
      (((119084013563*I)/169334638387200)*d^3*K0*M^5*Sqrt[Pi/770]*u^10)/
       (b^3*E^u) + (((1165969856981*I)/790228312473600)*d^5*K0*M^5*
        Sqrt[Pi/770]*u^10)/(b^3*E^u) + (((588733331*I)/4980430540800)*d^7*K0*
        M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) - (((723564923*I)/975189196800)*d^9*
        K0*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((989171*I)/32506306560)*d^11*K0*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((256913*I)/7223623680)*d^13*K0*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) - 
      (((652289440531*I)/2370684937420800)*d*K1*M^5*Sqrt[Pi/770]*u^10)/
       (b^3*E^u) - (((926505883019*I)/1185342468710400)*d^3*K1*M^5*
        Sqrt[Pi/770]*u^10)/(b^3*E^u) + (((14355673711*I)/8318192762880)*d^5*
        K1*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((18015707*I)/262127923200)*d^7*K1*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) - 
      (((762466259*I)/975189196800)*d^9*K1*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((1343*I)/100638720)*d^11*K1*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((1999709*I)/65012613120)*d^13*K1*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) - 
      (((3510492637*I)/9968600678400)*d*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((92780919559*I)/29905802035200)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       b^3 - (((83676265447*I)/29905802035200)*d^5*K0*K1*M^5*Sqrt[Pi/770]*
        u^10)/b^3 - (((3065479801*I)/1196232081408)*d^7*K0*K1*M^5*
        Sqrt[Pi/770]*u^10)/b^3 + (((51283733269*I)/17943481221120)*d^9*K0*K1*
        M^5*Sqrt[Pi/770]*u^10)/b^3 - (((21001062793*I)/89717406105600)*d^11*
        K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - (((10891739*I)/3588696244224)*d^13*
        K0*K1*M^5*Sqrt[(5*Pi)/154]*u^10)/b^3 + 
      (((820123*I)/5981160407040)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/b^3 - 
      (((24079027517*I)/197557078118400)*d*K0*M^5*Sqrt[Pi/770]*u^11)/
       (b^3*E^u) - (((5566709651*I)/32926179686400)*d^3*K0*M^5*Sqrt[Pi/770]*
        u^11)/(b^3*E^u) + (((32941618979*I)/65852359372800)*d^5*K0*M^5*
        Sqrt[Pi/770]*u^11)/(b^3*E^u) - (((15485947*I)/223480857600)*d^7*K0*
        M^5*Sqrt[Pi/770]*u^11)/(b^3*E^u) - (((543737*I)/6251212800)*d^9*K0*
        M^5*Sqrt[Pi/770]*u^11)/(b^3*E^u) - (((69007*I)/1625315328)*d^11*K0*
        M^5*Sqrt[Pi/770]*u^11)/(b^3*E^u) - (((171491*I)/16253153280)*d^13*K0*
        M^5*Sqrt[Pi/770]*u^11)/(b^3*E^u) - (((747694811*I)/29905802035200)*d*
        K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - (((9800140237*I)/29905802035200)*
        d^5*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((46444381*I)/186911262720)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((261577087*I)/512670892032)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((824828581*I)/17943481221120)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((84101*I)/55381114880)*d^15*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((4333300649*I)/26939601561600)*d^3*K1*M^5*Sqrt[Pi/770]*u^11)/
       (b^3*E^u) + (((8989649777*I)/17959734374400)*d^5*K1*M^5*Sqrt[Pi/770]*
        u^11)/(b^3*E^u) - (((531031*I)/5957452800)*d^7*K1*M^5*Sqrt[Pi/770]*
        u^11)/(b^3*E^u) - (((20044273*I)/243797299200)*d^9*K1*M^5*
        Sqrt[Pi/770]*u^11)/(b^3*E^u) - (((99929*I)/2708858880)*d^11*K1*M^5*
        Sqrt[Pi/770]*u^11)/(b^3*E^u) - (((161201*I)/16253153280)*d^13*K1*M^5*
        Sqrt[Pi/770]*u^11)/(b^3*E^u) - (((37291137853*I)/807456654950400)*d*
        K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - (((284948927*I)/385789132800)*d^5*
        K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + (((30828242371*I)/53830443663360)*
        d^9*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((31405183*I)/608941670400)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((586296593*I)/17943481221120)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((2032643*I)/2242935152640)*d^15*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((520236089*I)/44858703052800)*d^11*K0^2*M^5*Sqrt[(11*Pi)/70]*u^11)/
       b^3 - (((595268201*I)/53879203123200)*d*K1*M^5*Sqrt[(11*Pi)/70]*u^11)/
       (b^3*E^u) - (((404594413*I)/13457610915840)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/70]*u^11)/b^3 + (((302486039*I)/1150223155200)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[770]*b^3) + 
      (((252796393471*I)/403728327475200)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[770]*b^3) + (((1261433*I)/1743150689280)*d*K0*M^5*Sqrt[Pi/770]*
        u^12)/(b^3*E^u) + (((3607843*I)/217893836160)*d^3*K0*M^5*Sqrt[Pi/770]*
        u^12)/(b^3*E^u) - (((8732263*I)/217893836160)*d^7*K0*M^5*Sqrt[Pi/770]*
        u^12)/(b^3*E^u) + (((113573*I)/12189864960)*d^9*K0*M^5*Sqrt[Pi/770]*
        u^12)/(b^3*E^u) + (((1447*I)/126977760)*d^11*K0*M^5*Sqrt[Pi/770]*
        u^12)/(b^3*E^u) + (((137*I)/104186880)*d^13*K0*M^5*Sqrt[Pi/770]*u^12)/
       (b^3*E^u) + (((1242557*I)/1743150689280)*d*K1*M^5*Sqrt[Pi/770]*u^12)/
       (b^3*E^u) + (((188893*I)/11468096640)*d^3*K1*M^5*Sqrt[Pi/770]*u^12)/
       (b^3*E^u) + (((388847*I)/581050229760)*d^5*K1*M^5*Sqrt[Pi/770]*u^12)/
       (b^3*E^u) - (((1735127*I)/43578767232)*d^7*K1*M^5*Sqrt[Pi/770]*u^12)/
       (b^3*E^u) + (((115289*I)/12189864960)*d^9*K1*M^5*Sqrt[Pi/770]*u^12)/
       (b^3*E^u) + (((193*I)/150492160)*d^13*K1*M^5*Sqrt[Pi/770]*u^12)/
       (b^3*E^u) + (((1604984419*I)/40372832747520)*d*K0*K1*M^5*Sqrt[Pi/770]*
        u^12)/b^3 + (((6346070729*I)/20186416373760)*d^3*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/b^3 - (((1764375199*I)/8074566549504)*d^5*K0*K1*
        M^5*Sqrt[Pi/770]*u^12)/b^3 - (((744486637*I)/1682201364480)*d^7*K0*K1*
        M^5*Sqrt[Pi/770]*u^12)/b^3 + (((1146780623*I)/6728805457920)*d^11*K0*
        K1*M^5*Sqrt[Pi/770]*u^12)/b^3 + (((7423987*I)/263874723840)*d^13*K0*
        K1*M^5*Sqrt[Pi/770]*u^12)/b^3 - (((119297*I)/86266736640)*d^15*K0*K1*
        M^5*Sqrt[Pi/770]*u^12)/b^3 + (((17819*I)/116210045952)*d^5*K0*M^5*
        Sqrt[(5*Pi)/154]*u^12)/(b^3*E^u) + 
      ((I/445536)*d^11*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/(b^3*E^u) + 
      (((134294141*I)/13457610915840)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^12)/
       b^3 - (((26599511*I)/100932081868800)*d*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       b^3 + (((2865031691*I)/67288054579200)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       b^3 + (((132060571*I)/33644027289600)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       b^3 - (((49900273*I)/2691522183168)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       b^3 - (((9761*I)/6596868096)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((47843*I)/263874723840)*d^15*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((6171059*I)/25233020467200)*d*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((27586373*I)/640838615040)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((63240251*I)/16822013644800)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((1243911883*I)/67288054579200)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((3436507*I)/2242935152640)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((35401*I)/213612871680)*d^15*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      ((I/507911040)*d*K0*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) - 
      ((I/63488880)*d^3*K0*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) - 
      ((I/56434560)*d^5*K0*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) + 
      ((I/21162960)*d^7*K0*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) + 
      ((I/39070080)*d^9*K0*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) - 
      ((I/31744440)*d^11*K0*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) - 
      ((I/169303680)*d^13*K0*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) - 
      (((76740089*I)/50466040934400)*d^5*K0^2*M^5*Sqrt[(11*Pi)/70]*u^13)/
       b^3 - ((I/507911040)*d*K1*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) - 
      ((I/63488880)*d^3*K1*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) - 
      ((I/56434560)*d^5*K1*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) + 
      ((I/21162960)*d^7*K1*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) + 
      ((I/39070080)*d^9*K1*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) - 
      ((I/31744440)*d^11*K1*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) - 
      ((I/169303680)*d^13*K1*M^5*Sqrt[(11*Pi)/70]*u^13)/(b^3*E^u) - 
      (((156035701*I)/100932081868800)*d^5*K1^2*M^5*Sqrt[(11*Pi)/70]*u^13)/
       b^3 - (((1953088381*I)/201864163737600)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[770]*b^3) - (((1958869279*I)/201864163737600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[770]*b^3) + (((97333*I)/2656107417600)*d*K0*K1*
        M^5*Sqrt[Pi/770]*u^14)/b^3 - (((29342861*I)/50466040934400)*d^5*K0*K1*
        M^5*Sqrt[Pi/770]*u^14)/b^3 + (((16392941*I)/16822013644800)*d^7*K0*K1*
        M^5*Sqrt[Pi/770]*u^14)/b^3 - (((4778369*I)/16822013644800)*d^9*K0*K1*
        M^5*Sqrt[Pi/770]*u^14)/b^3 + (((1283539*I)/16822013644800)*d^11*K0*K1*
        M^5*Sqrt[Pi/770]*u^14)/b^3 - (((133499*I)/1121467576320)*d^13*K0*K1*
        M^5*Sqrt[Pi/770]*u^14)/b^3 - (((35279*I)/1121467576320)*d^15*K0*K1*
        M^5*Sqrt[Pi/770]*u^14)/b^3 - (((327799*I)/50466040934400)*d^3*K0*K1*
        M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 + (((863*I)/664026854400)*d*K0^2*M^5*
        Sqrt[Pi/770]*u^15)/b^3 + (((300017*I)/12616510233600)*d^5*K0^2*M^5*
        Sqrt[Pi/770]*u^15)/b^3 - (((7321*I)/200262067200)*d^7*K0^2*M^5*
        Sqrt[Pi/770]*u^15)/b^3 - (((1117*I)/24031448064)*d^9*K0^2*M^5*
        Sqrt[Pi/770]*u^15)/b^3 + (((127493*I)/4205503411200)*d^11*K0^2*M^5*
        Sqrt[Pi/770]*u^15)/b^3 + (((97*I)/7188894720)*d^13*K0^2*M^5*
        Sqrt[Pi/770]*u^15)/b^3 + ((I/4450268160)*d^15*K0^2*M^5*Sqrt[Pi/770]*
        u^15)/b^3 + (((2351*I)/1802358604800)*d*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       b^3 + (((23489*I)/970500787200)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^15)/b^3 - 
      (((7951*I)/168220136448)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^15)/b^3 + 
      (((128153*I)/4205503411200)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^15)/b^3 + 
      ((I/18691126272)*d^15*K1^2*M^5*Sqrt[(5*Pi)/154]*u^15)/b^3 - 
      (((3169*I)/600786201600)*d^7*K1^2*M^5*Sqrt[(7*Pi)/110]*u^15)/b^3 + 
      (((353*I)/280366894080)*d^13*K1^2*M^5*Sqrt[(11*Pi)/70]*u^15)/b^3 + 
      (((35137*I)/2523302046720)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[770]*b^3) + (((35557*I)/2523302046720)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[770]*b^3) + ((I/105137585280)*d*K0*K1*M^5*Sqrt[Pi/770]*
        u^16)/b^3 + ((I/3003931008)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^16)/b^3 + 
      (((89*I)/105137585280)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^16)/b^3 + 
      ((I/11681953920)*d^15*K0*K1*M^5*Sqrt[Pi/770]*u^16)/b^3 + 
      ((I/7009172352)*d^13*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^16)/b^3 - 
      ((I/15019655040)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^16)/b^3 - 
      ((I/7009172352)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^16)/b^3 + 
      ((I/35045861760)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^16)/b^3)/Pi, 
    ((-8681*d^13*K0*K1*M^5*Sqrt[35/(22*Pi)]*u^3)/(137592832*b^3) + 
      (((137828701*I)/206389248)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((9679843*I)/51597312)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((83381*I)/34398208)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((1713687*I)/8599552)*d*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((5849639*I)/12899328)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((2350679*I)/25798656)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((59537*I)/8599552)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((1614485*I)/206389248)*d*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 - 
      (((724151*I)/7938048)*d^3*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((991*I)/12140544)*d^13*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 - 
      (((2239999*I)/68796416)*d^9*K0^2*M^5*Sqrt[(11*Pi)/70]*u^3)/b^3 - 
      (((543341*I)/12899328)*d^5*K1^2*M^5*Sqrt[(11*Pi)/70]*u^3)/b^3 - 
      (((907163*I)/8599552)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[770]*b^3) + 
      ((I/134368)*d^13*K1^2*M^5*Sqrt[(35*Pi)/22]*u^3)/b^3 - 
      (1912022869*d*K0*K1*M^5*u^3)/(8668348416*b^3*Sqrt[770*Pi]) - 
      (28480453*d^3*K0*K1*M^5*u^3)/(109264896*b^3*Sqrt[770*Pi]) + 
      (1745146927*d^5*K0*K1*M^5*u^3)/(1529708544*b^3*Sqrt[770*Pi]) - 
      (3895077301*d^7*K0*K1*M^5*u^3)/(6501261312*b^3*Sqrt[770*Pi]) - 
      (701855131*d^9*K0*K1*M^5*u^3)/(8668348416*b^3*Sqrt[770*Pi]) + 
      (32789893*d^11*K0*K1*M^5*u^3)/(1444724736*b^3*Sqrt[770*Pi]) - 
      (61167*d^13*K0^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(275185664*b^3) - 
      (32444115029*d^7*K1^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(273052975104*b^3) - 
      (346127*d^13*K1^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(825556992*b^3) + 
      (2928703*d^11*K0^2*M^5*Sqrt[11/(70*Pi)]*u^4)/(2889449472*b^3) + 
      (142078106069*d^5*K1^2*M^5*Sqrt[11/(70*Pi)]*u^4)/(1820353167360*b^3) - 
      (((230824837*I)/760381440)*d*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((82576031*I)/42491904)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((2440868239*I)/760381440)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((561866381*I)/902952960)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((721607137*I)/456228864)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((60377243*I)/10835435520)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((937393*I)/509902848)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (2626823651*d^3*K0^2*M^5*u^4)/(26005045248*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (35425453711*d^3*K1^2*M^5*u^4)/(303392194560*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (1480968581*d*K0^2*M^5*u^4)/(17336696832*b^3*Sqrt[770*Pi]) + 
      (1842810539*d^5*K0^2*M^5*u^4)/(4000776192*b^3*Sqrt[770*Pi]) - 
      (3479057893*d^7*K0^2*M^5*u^4)/(13002522624*b^3*Sqrt[770*Pi]) - 
      (96203641*d^9*K0^2*M^5*u^4)/(5778898944*b^3*Sqrt[770*Pi]) - 
      (1022638920649*d*K1^2*M^5*u^4)/(5461059502080*b^3*Sqrt[770*Pi]) + 
      (3593791661*d^9*K1^2*M^5*u^4)/(260050452480*b^3*Sqrt[770*Pi]) + 
      (3621657517*d^11*K1^2*M^5*u^4)/(130025226240*b^3*Sqrt[770*Pi]) + 
      (1031491799*d^9*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^5)/(40007761920*b^3) - 
      (((4868953303*I)/28894494720)*d*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((36744055681*I)/28894494720)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((381607987*I)/3611811840)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((9470324803*I)/17336696832)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((5360843*I)/1354429440)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((757675068973*I)/1300252262400)*d*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((628427026751*I)/185750323200)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((6616702303*I)/65012613120)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((27535709419*I)/20003880960)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((1706834243*I)/130025226240)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((93739189*I)/37150064640)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((985591*I)/17336696832)*d^13*K0^2*M^5*Sqrt[(11*Pi)/70]*u^5)/b^3 - 
      (((476194903*I)/722362368)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[770]*b^3) - 
      (((985019790647*I)/650126131200)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[770]*b^3) - (1222281185891*d*K0*K1*M^5*u^5)/
       (10922119004160*b^3*Sqrt[770*Pi]) + (390541531517*d^3*K0*K1*M^5*u^5)/
       (1213568778240*b^3*Sqrt[770*Pi]) + (152586857*d^5*K0*K1*M^5*u^5)/
       (8126576640*b^3*Sqrt[770*Pi]) - (2919910388723*d^7*K0*K1*M^5*u^5)/
       (5461059502080*b^3*Sqrt[770*Pi]) + (12539706733*d^11*K0*K1*M^5*u^5)/
       (520100904960*b^3*Sqrt[770*Pi]) - (21261077*d^13*K0*K1*M^5*u^5)/
       (12383354880*b^3*Sqrt[770*Pi]) - 
      (833419*d^13*K1^2*M^5*Sqrt[5/(154*Pi)]*u^6)/(3715006464*b^3) - 
      (57099435473*d^7*K1^2*M^5*Sqrt[11/(70*Pi)]*u^6)/(1516960972800*b^3) - 
      (((1202742209*I)/2444083200)*d*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((385961144141*I)/325063065600)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((113103760691*I)/40632883200)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((840211573*I)/65012613120)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((68499701*I)/32506306560)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((1390364161*I)/9287516160)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/b^3 - 
      (((19154477*I)/4643758080)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^6)/b^3 + 
      (18040221949*d^3*K0^2*M^5*u^6)/(202261463040*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (62586563927*d^3*K1^2*M^5*u^6)/(185750323200*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (11980940987*d*K0^2*M^5*u^6)/(780151357440*b^3*Sqrt[770*Pi]) - 
      (79063075061*d^5*K0^2*M^5*u^6)/(682632437760*b^3*Sqrt[770*Pi]) - 
      (85093293347*d^7*K0^2*M^5*u^6)/(910176583680*b^3*Sqrt[770*Pi]) + 
      (48641429*d^9*K0^2*M^5*u^6)/(483065856*b^3*Sqrt[770*Pi]) + 
      (1108832759*d^11*K0^2*M^5*u^6)/(260050452480*b^3*Sqrt[770*Pi]) - 
      (1207553*d^13*K0^2*M^5*u^6)/(6191677440*b^3*Sqrt[770*Pi]) + 
      (618631706243*d*K1^2*M^5*u^6)/(5461059502080*b^3*Sqrt[770*Pi]) - 
      (3539728785911*d^5*K1^2*M^5*u^6)/(6826324377600*b^3*Sqrt[770*Pi]) + 
      (1827257354977*d^9*K1^2*M^5*u^6)/(3900756787200*b^3*Sqrt[770*Pi]) + 
      (782945909*d^11*K1^2*M^5*u^6)/(52010090496*b^3*Sqrt[770*Pi]) - 
      (((494400629*I)/5702860800)*d*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((754184131*I)/1693036800)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((677352589*I)/32506306560)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((32300309*I)/13002522624)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((13012289*I)/32506306560)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((124887791183*I)/975189196800)*d*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((9773198909*I)/14341017600)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((249521581*I)/6501261312)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((5224038179*I)/21670871040)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((67894831*I)/21670871040)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((19049207*I)/32506306560)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((42682373*I)/1857503232)*d^9*K0^2*M^5*Sqrt[(7*Pi)/110]*u^7)/b^3 - 
      (((18961899883*I)/108354355200)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[770]*b^3) - (((264695988239*I)/975189196800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[770]*b^3) + (9231705844051*d*K0*K1*M^5*u^7)/
       (122873838796800*b^3*Sqrt[770*Pi]) + 
      (36617026119841*d^3*K0*K1*M^5*u^7)/(122873838796800*b^3*Sqrt[770*Pi]) - 
      (28341169756567*d^5*K0*K1*M^5*u^7)/(61436919398400*b^3*Sqrt[770*Pi]) - 
      (1779922029763*d^7*K0*K1*M^5*u^7)/(6826324377600*b^3*Sqrt[770*Pi]) + 
      (657061935217*d^9*K0*K1*M^5*u^7)/(1950378393600*b^3*Sqrt[770*Pi]) + 
      (5015803679*d^11*K0*K1*M^5*u^7)/(390075678720*b^3*Sqrt[770*Pi]) - 
      (3880423*d^13*K0*K1*M^5*u^7)/(4643758080*b^3*Sqrt[770*Pi]) - 
      (55681*d^13*K1^2*M^5*Sqrt[5/(154*Pi)]*u^8)/(928751616*b^3) - 
      (((14987379089*I)/243797299200)*d*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 - 
      (((24563637797*I)/243797299200)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((16924725859*I)/60949324800)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 - 
      (((21339343*I)/2708858880)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 - 
      (((21300571*I)/16253153280)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((2605747*I)/8126576640)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 - 
      (((7071023*I)/464375808)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^8)/b^3 + 
      (1498019933899*d^3*K0^2*M^5*u^8)/(24574767759360*Sqrt[770]*b^3*
        Sqrt[Pi]) + (112925142499*d^3*K1^2*M^5*u^8)/(1350261964800*Sqrt[770]*
        b^3*Sqrt[Pi]) + (482836956941*d*K0^2*M^5*u^8)/
       (122873838796800*b^3*Sqrt[770*Pi]) - (4736919976127*d^5*K0^2*M^5*u^8)/
       (61436919398400*b^3*Sqrt[770*Pi]) - (95297484209*d^7*K0^2*M^5*u^8)/
       (2275441459200*b^3*Sqrt[770*Pi]) + (100261034483*d^9*K0^2*M^5*u^8)/
       (1950378393600*b^3*Sqrt[770*Pi]) + (160155019*d^11*K0^2*M^5*u^8)/
       (55725096960*b^3*Sqrt[770*Pi]) - (854857*d^13*K0^2*M^5*u^8)/
       (4643758080*b^3*Sqrt[770*Pi]) + (2318722213163*d*K1^2*M^5*u^8)/
       (122873838796800*b^3*Sqrt[770*Pi]) - (294077348479*d^5*K1^2*M^5*u^8)/
       (2275441459200*b^3*Sqrt[770*Pi]) - (3937027205581*d^7*K1^2*M^5*u^8)/
       (61436919398400*b^3*Sqrt[770*Pi]) + (4711828111*d^9*K1^2*M^5*u^8)/
       (54344908800*b^3*Sqrt[770*Pi]) + (1722891019*d^11*K1^2*M^5*u^8)/
       (390075678720*b^3*Sqrt[770*Pi]) + (28055096863*d^3*K0*K1*M^5*
        Sqrt[11/(70*Pi)]*u^9)/(10239486566400*b^3) - 
      (((93645073*I)/30474662400)*d*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((522622427*I)/30474662400)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((1928219*I)/507911040)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((277531*I)/29877120)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((125179*I)/4063288320)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((11881*I)/338607360)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((143585839*I)/60949324800)*d*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((124911701*I)/3809332800)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((1108739*I)/2031644160)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((1357*I)/52093440)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((3727*I)/84651840)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((282211*I)/270885888)*d^9*K1^2*M^5*Sqrt[(11*Pi)/70]*u^9)/b^3 - 
      (((5752073*I)/669772800)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) - 
      (((17617783*I)/952333200)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) + 
      (1745914879*d*K0*K1*M^5*u^9)/(4388351385600*b^3*Sqrt[770*Pi]) - 
      (268560771137*d^5*K0*K1*M^5*u^9)/(15359229849600*b^3*Sqrt[770*Pi]) - 
      (829195517923*d^7*K0*K1*M^5*u^9)/(15359229849600*b^3*Sqrt[770*Pi]) + 
      (165202117439*d^9*K0*K1*M^5*u^9)/(4388351385600*b^3*Sqrt[770*Pi]) + 
      (172511*d^11*K0*K1*M^5*u^9)/(48881664*b^3*Sqrt[770*Pi]) - 
      (457*d^13*K0*K1*M^5*u^9)/(1909440*b^3*Sqrt[770*Pi]) + 
      (2186917*d*K0^2*M^5*Sqrt[11/(70*Pi)]*u^10)/(32995123200*b^3) - 
      (((69653*I)/304746624)*d*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      (((375257*I)/102435840)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((69328619*I)/12189864960)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      (((2385029*I)/870704640)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((2314313*I)/12189864960)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((140291*I)/12189864960)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((58759*I)/870704640)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^10)/b^3 + 
      (2507855687*d^3*K0^2*M^5*u^10)/(6143691939840*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (851600358299*d^3*K1^2*M^5*u^10)/(92155379097600*Sqrt[770]*b^3*
        Sqrt[Pi]) - (1379908633*d^5*K0^2*M^5*u^10)/(1023948656640*b^3*
        Sqrt[770*Pi]) - (29979101419*d^7*K0^2*M^5*u^10)/
       (15359229849600*b^3*Sqrt[770*Pi]) + (717842899*d^9*K0^2*M^5*u^10)/
       (258138316800*b^3*Sqrt[770*Pi]) - (1250719*d^11*K0^2*M^5*u^10)/
       (1710858240*b^3*Sqrt[770*Pi]) + (6869*d^13*K0^2*M^5*u^10)/
       (61102080*b^3*Sqrt[770*Pi]) - (18179765623*d*K1^2*M^5*u^10)/
       (92155379097600*b^3*Sqrt[770*Pi]) - (692518122269*d^5*K1^2*M^5*u^10)/
       (46077689548800*b^3*Sqrt[770*Pi]) + (41433040031*d^7*K1^2*M^5*u^10)/
       (15359229849600*b^3*Sqrt[770*Pi]) + (16449118381*d^9*K1^2*M^5*u^10)/
       (4388351385600*b^3*Sqrt[770*Pi]) - (144240991*d^11*K1^2*M^5*u^10)/
       (292556759040*b^3*Sqrt[770*Pi]) + (9517*d^13*K1^2*M^5*u^10)/
       (290234880*b^3*Sqrt[770*Pi]) - (((7607*I)/84651840)*d*K0^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 + (((10281863*I)/12189864960)*d^5*K0^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 - (((3631039*I)/6094932480)*d^9*K0^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 - (((912839*I)/12189864960)*d^11*K0^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 + (((143719*I)/12189864960)*d^13*K0^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 - (((149839*I)/1406522880)*d*K1^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 + (((2029271*I)/2151152640)*d^5*K1^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 + (((3185207*I)/6094932480)*d^7*K1^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 - (((108649*I)/179262720)*d^9*K1^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 + (((15959*I)/320785920)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/70]*u^11)/b^3 - (((6737*I)/937681920)*d^11*K1^2*M^5*
        Sqrt[(11*Pi)/70]*u^11)/b^3 + (((83*I)/116093952)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/70]*u^11)/b^3 - (((58843*I)/91653120)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[770]*b^3) - (((3563723*I)/5224227840)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[770]*b^3) + (4518149803*d*K0*K1*M^5*u^11)/
       (4607768954880*b^3*Sqrt[770*Pi]) + (2636397581*d^3*K0*K1*M^5*u^11)/
       (3291263539200*b^3*Sqrt[770*Pi]) - (8032451909*d^5*K0*K1*M^5*u^11)/
       (2879855596800*b^3*Sqrt[770*Pi]) - (2724453197*d^7*K0*K1*M^5*u^11)/
       (3839807462400*b^3*Sqrt[770*Pi]) + (78143467*d^9*K0*K1*M^5*u^11)/
       (52242278400*b^3*Sqrt[770*Pi]) + (1560179*d^11*K0*K1*M^5*u^11)/
       (3849431040*b^3*Sqrt[770*Pi]) - (106781*d^13*K0*K1*M^5*u^11)/
       (580469760*b^3*Sqrt[770*Pi]) - (362693803*d^13*K0^2*M^5*
        Sqrt[7/(110*Pi)]*u^12)/(48846530304000*b^3) - 
      (17853257*d*K0^2*M^5*Sqrt[11/(70*Pi)]*u^12)/(11519422387200*b^3) - 
      (((51131*I)/1523733120)*d*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 - 
      (((1481*I)/16930368)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 + 
      (((298999*I)/1523733120)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 - 
      (((10721*I)/380933280)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 - 
      (((35429*I)/1523733120)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 - 
      (((137*I)/16039296)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 - 
      (((155*I)/50791104)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^12)/b^3 + 
      (14518331*d^3*K0^2*M^5*u^12)/(60628538880*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (692466713*d^3*K1^2*M^5*u^12)/(2879855596800*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (153960577*d^5*K0^2*M^5*u^12)/(11519422387200*b^3*Sqrt[770*Pi]) - 
      (64248727*d^7*K0^2*M^5*u^12)/(137135980800*b^3*Sqrt[770*Pi]) + 
      (73750007*d^9*K0^2*M^5*u^12)/(548543923200*b^3*Sqrt[770*Pi]) + 
      (1737971*d^11*K0^2*M^5*u^12)/(18284797440*b^3*Sqrt[770*Pi]) + 
      (4002140971*d^13*K0^2*M^5*u^12)/(48846530304000*b^3*Sqrt[770*Pi]) - 
      (38053331*d*K1^2*M^5*u^12)/(2303884477440*b^3*Sqrt[770*Pi]) - 
      (12834893*d^5*K1^2*M^5*u^12)/(329126353920*b^3*Sqrt[770*Pi]) - 
      (213948359*d^7*K1^2*M^5*u^12)/(479975932800*b^3*Sqrt[770*Pi]) + 
      (3162077*d^9*K1^2*M^5*u^12)/(20316441600*b^3*Sqrt[770*Pi]) + 
      (37913*d^11*K1^2*M^5*u^12)/(481178880*b^3*Sqrt[770*Pi]) + 
      (15311*d^13*K1^2*M^5*u^12)/(580469760*b^3*Sqrt[770*Pi]) + 
      (46157*d*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^13)/(479975932800*b^3) - 
      (4476697*d^5*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^13)/(959951865600*b^3) + 
      (((33797*I)/9142398720)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((127*I)/5860512)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((367*I)/160392960)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((557*I)/76186656)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((59*I)/78140160)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((32609*I)/9142398720)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((8123*I)/380933280)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((503*I)/203164416)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((899*I)/126977760)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((241*I)/338607360)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((199*I)/9142398720)*d*K0^2*M^5*Sqrt[(11*Pi)/70]*u^13)/b^3 + 
      (((11*I)/537788160)*d*K1^2*M^5*Sqrt[(11*Pi)/70]*u^13)/b^3 + 
      (((4217*I)/571399920)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[770]*b^3) + 
      (((593*I)/81628560)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[770]*b^3) + 
      (2209*d^3*K0*K1*M^5*u^13)/(1152403200*b^3*Sqrt[770*Pi]) + 
      (21788941*d^7*K0*K1*M^5*u^13)/(479975932800*b^3*Sqrt[770*Pi]) + 
      (734269*d^9*K0*K1*M^5*u^13)/(17141997600*b^3*Sqrt[770*Pi]) - 
      (298003*d^11*K0*K1*M^5*u^13)/(9142398720*b^3*Sqrt[770*Pi]) - 
      (1061*d^13*K0*K1*M^5*u^13)/(145117440*b^3*Sqrt[770*Pi]) - 
      (11*d*K0^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(9142398720*b^3) + 
      (521*d^3*K0^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(137135980800*b^3) + 
      (d^5*K0^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(88646400*b^3) + 
      (773*d^7*K0^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(137135980800*b^3) - 
      (463*d^9*K0^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(11427998400*b^3) + 
      (11*d^11*K0^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(1523733120*b^3) + 
      (d^13*K0^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(72558720*b^3) - 
      (11*d*K1^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(9142398720*b^3) + 
      (521*d^3*K1^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(137135980800*b^3) + 
      (d^5*K1^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(88646400*b^3) + 
      (773*d^7*K1^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(137135980800*b^3) - 
      (463*d^9*K1^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(11427998400*b^3) + 
      (11*d^11*K1^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(1523733120*b^3) + 
      (d^13*K1^2*M^5*Sqrt[11/(70*Pi)]*u^14)/(72558720*b^3) - 
      ((I/380933280)*d*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 - 
      ((I/47616660)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 - 
      ((I/42325920)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 + 
      ((I/15872220)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 + 
      ((I/29302560)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 - 
      ((I/23808330)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 - 
      ((I/126977760)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/b^3 + 
      (17113*d^3*K0^2*M^5*u^14)/(959951865600*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (17113*d^3*K1^2*M^5*u^14)/(959951865600*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (17113*d*K0^2*M^5*u^14)/(959951865600*b^3*Sqrt[770*Pi]) - 
      (17113*d^5*K0^2*M^5*u^14)/(191990373120*b^3*Sqrt[770*Pi]) + 
      (17113*d^7*K0^2*M^5*u^14)/(319983955200*b^3*Sqrt[770*Pi]) + 
      (17113*d*K1^2*M^5*u^14)/(959951865600*b^3*Sqrt[770*Pi]) - 
      (17113*d^5*K1^2*M^5*u^14)/(191990373120*b^3*Sqrt[770*Pi]) + 
      (17113*d^7*K1^2*M^5*u^14)/(319983955200*b^3*Sqrt[770*Pi]))/Pi, 
    ((((-19390039*I)/197789696)*d*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) + 
      (((11992891*I)/197789696)*d^3*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) + 
      (((2786087*I)/12361856)*d^5*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) - 
      (((703231*I)/2908672)*d^7*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) + 
      (((487589*I)/8599552)*d^9*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) - 
      (((859239*I)/197789696)*d^11*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) + 
      (((59909*I)/49447424)*d^13*K1*M^5*Sqrt[Pi/770]*u)/(b^3*E^u) + 
      (((159*I)/24723712)*d^15*K1*M^5*Sqrt[(35*Pi)/22]*u)/(b^3*E^u) - 
      (((93883149*I)/1582317568)*d*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      (((255083001*I)/791158784)*d^5*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      (((56592967*I)/98894848)*d^7*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((827516447*I)/1582317568)*d^9*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((36011*I)/49447424)*d^13*K0*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      (((19390039*I)/197789696)*d*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((11992891*I)/197789696)*d^3*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((2786087*I)/12361856)*d^5*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      (((703231*I)/2908672)*d^7*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((487589*I)/8599552)*d^9*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) - 
      (((859239*I)/197789696)*d^11*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((59909*I)/49447424)*d^13*K1*M^5*Sqrt[Pi/770]*u^2)/(b^3*E^u) + 
      (((27831*I)/791158784)*d^15*K0*M^5*Sqrt[(5*Pi)/154]*u^2)/(b^3*E^u) - 
      (((5970981*I)/1582317568)*d^11*K0*M^5*Sqrt[(11*Pi)/70]*u^2)/(b^3*E^u) + 
      (((159*I)/24723712)*d^15*K1*M^5*Sqrt[(35*Pi)/22]*u^2)/(b^3*E^u) + 
      (((589937*I)/68796416)*d^3*K0*M^5*Sqrt[(55*Pi)/14]*u^2)/(b^3*E^u) - 
      (((10132148760431*I)/1096284992225280)*d*K0*M^5*Sqrt[Pi/770]*u^3)/
       (b^3*E^u) + (((242189849801909*I)/428981083914240)*d^3*K0*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((2969421777397099*I)/4933282465013760)*d^5*K0*M^5*Sqrt[Pi/770]*u^3)/
       (b^3*E^u) - (((2001161917891*I)/4056975711360)*d^7*K0*M^5*Sqrt[Pi/770]*
        u^3)/(b^3*E^u) + (((107614580467*I)/185131155456)*d^9*K0*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) - (((231905503*I)/5477253120)*d^11*K0*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) + (((36011*I)/49447424)*d^13*K0*M^5*
        Sqrt[Pi/770]*u^3)/(b^3*E^u) + (((28961608253*I)/311594844160)*d*K0^2*
        M^5*Sqrt[Pi/770]*u^3)/b^3 - (((218407370837*I)/506341621760)*d^5*K0^2*
        M^5*Sqrt[Pi/770]*u^3)/b^3 + (((394562854783*I)/607609946112)*d^7*K0^2*
        M^5*Sqrt[Pi/770]*u^3)/b^3 - (((21822142301*I)/93478453248)*d^9*K0^2*
        M^5*Sqrt[Pi/770]*u^3)/b^3 - (((78812891711*I)/3038049730560)*d^11*
        K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + (((4845959383*I)/759512432640)*d^13*
        K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + (((1384759*I)/186956906496)*d^17*
        K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + (((4302378893*I)/39092551680)*d*K1*
        M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) + (((19693396281*I)/17040343040)*d^3*
        K1*M^5*Sqrt[Pi/770]*u^3)/(b^3*E^u) - 
      (((526004883143*I)/332286689280)*d^5*K1*M^5*Sqrt[Pi/770]*u^3)/
       (b^3*E^u) + (((811681953749*I)/664573378560)*d^9*K1*M^5*Sqrt[Pi/770]*
        u^3)/(b^3*E^u) - (((520561933*I)/6329270272)*d^11*K1*M^5*Sqrt[Pi/770]*
        u^3)/(b^3*E^u) - (((3195977*I)/166143344640)*d^13*K1*M^5*Sqrt[Pi/770]*
        u^3)/(b^3*E^u) + (((9757259*I)/22152445952)*d^15*K1*M^5*Sqrt[Pi/770]*
        u^3)/(b^3*E^u) + (((11857094327*I)/116848066560)*d*K1^2*M^5*
        Sqrt[Pi/770]*u^3)/b^3 + (((460154468353*I)/1519024865280)*d^7*K1^2*
        M^5*Sqrt[Pi/770]*u^3)/b^3 + (((32365504471*I)/303804973056)*d^9*K1^2*
        M^5*Sqrt[Pi/770]*u^3)/b^3 - (((16911879977*I)/1519024865280)*d^11*
        K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + (((27831*I)/791158784)*d^15*K0*M^5*
        Sqrt[(5*Pi)/154]*u^3)/(b^3*E^u) - (((7374845*I)/44843008)*d^7*K1*M^5*
        Sqrt[(5*Pi)/154]*u^3)/(b^3*E^u) - (((33637264853*I)/303804973056)*d^5*
        K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 - 
      (((174510451*I)/1519024865280)*d^13*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       b^3 + (((2373541*I)/759512432640)*d^17*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/
       b^3 - (((6216493*I)/178708807680)*d^15*K0^2*M^5*Sqrt[(11*Pi)/70]*u^3)/
       b^3 - (((131137*I)/15989735424)*d^15*K1^2*M^5*Sqrt[(11*Pi)/70]*u^3)/
       b^3 - (((2535609689*I)/44029706240)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[770]*b^3) + (((419417314621*I)/1519024865280)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[770]*b^3) + 
      (((6286210924777163*I)/61391959564615680)*d*K0*M^5*Sqrt[Pi/770]*u^4)/
       (b^3*E^u) + (((397805304323710721*I)/552527636081541120)*d^3*K0*M^5*
        Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((307157824530492707*I)/276263818040770560)*d^5*K0*M^5*Sqrt[Pi/770]*
        u^4)/(b^3*E^u) - (((2842858558135207*I)/7270100474757120)*d^7*K0*M^5*
        Sqrt[Pi/770]*u^4)/(b^3*E^u) + (((37623718301821*I)/51836723527680)*
        d^9*K0*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((25759600127*I)/569634324480)*d^11*K0*M^5*Sqrt[Pi/770]*u^4)/
       (b^3*E^u) + (((9941219*I)/44304891904)*d^15*K0*M^5*Sqrt[Pi/770]*u^4)/
       (b^3*E^u) + (((38163768558218179*I)/139292681365094400)*d*K1*M^5*
        Sqrt[Pi/770]*u^4)/(b^3*E^u) + 
      (((2334437879810878871*I)/1841758786938470400)*d^3*K1*M^5*Sqrt[Pi/770]*
        u^4)/(b^3*E^u) - (((4107487546625655407*I)/1841758786938470400)*d^5*
        K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((451877014831646567*I)/872412056970854400)*d^7*K1*M^5*Sqrt[Pi/770]*
        u^4)/(b^3*E^u) + (((3144581417946193*I)/2443731252019200)*d^9*K1*M^5*
        Sqrt[Pi/770]*u^4)/(b^3*E^u) - (((3187471320743*I)/39874402713600)*
        d^11*K1*M^5*Sqrt[Pi/770]*u^4)/(b^3*E^u) - 
      (((1521804727*I)/2658293514240)*d^13*K1*M^5*Sqrt[Pi/770]*u^4)/
       (b^3*E^u) + (((206889679*I)/531658702848)*d^15*K1*M^5*Sqrt[Pi/770]*
        u^4)/(b^3*E^u) + (((826233341918279*I)/2551961773670400)*d*K0*K1*M^5*
        Sqrt[Pi/770]*u^4)/b^3 - (((974318028817369*I)/1275980886835200)*d^3*
        K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((54143077396627*I)/51039235473408)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       b^3 + (((3875077633309339*I)/1275980886835200)*d^7*K0*K1*M^5*
        Sqrt[Pi/770]*u^4)/b^3 - (((65311519173449*I)/45570745958400)*d^9*K0*
        K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - (((32504258225311*I)/255196177367040)*
        d^11*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((9170835591*I)/5671026163712)*d^15*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((8807673439*I)/170130784911360)*d^17*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       b^3 + (((263534943239*I)/51039235473408)*d^13*K0*K1*M^5*
        Sqrt[(5*Pi)/154]*u^4)/b^3 - (((3234409*I)/110762229760)*d^13*K0*M^5*
        Sqrt[(11*Pi)/70]*u^4)/(b^3*E^u) + 
      (((1501230458173359323*I)/10200510204582297600)*d*K0*M^5*Sqrt[Pi/770]*
        u^5)/(b^3*E^u) + (((8168193146961204619*I)/14734070295507763200)*d^3*
        K0*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((47006164038703195199*I)/44202210886523289600)*d^5*K0*M^5*
        Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((1095501855732819203*I)/6979296455766835200)*d^7*K0*M^5*Sqrt[Pi/770]*
        u^5)/(b^3*E^u) - (((1113549266003*I)/35443913523200)*d^11*K0*M^5*
        Sqrt[Pi/770]*u^5)/(b^3*E^u) - (((12036321053*I)/21266348113920)*d^13*
        K0*M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) + 
      (((747508571*I)/4253269622784)*d^15*K0*M^5*Sqrt[Pi/770]*u^5)/
       (b^3*E^u) + (((410890062324239*I)/5103923547340800)*d*K0^2*M^5*
        Sqrt[Pi/770]*u^5)/b^3 - (((56888651867393*I)/510392354734080)*d^5*
        K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((206025874752493*I)/196304751820800)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       b^3 - (((107135005124773*I)/182282983833600)*d^9*K0^2*M^5*Sqrt[Pi/770]*
        u^5)/b^3 - (((23982740750533*I)/510392354734080)*d^11*K0^2*M^5*
        Sqrt[Pi/770]*u^5)/b^3 + (((210140037823*I)/22190971944960)*d^13*K0^2*
        M^5*Sqrt[Pi/770]*u^5)/b^3 - (((95247665731*I)/170130784911360)*d^15*
        K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + (((5378006723*I)/340261569822720)*
        d^17*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((204819474204083443*I)/975048769555660800)*d*K1*M^5*Sqrt[Pi/770]*u^5)/
       (b^3*E^u) + (((4144376170011410563*I)/5525276360815411200)*d^3*K1*M^5*
        Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((8102141915284362161*I)/5525276360815411200)*d^5*K1*M^5*Sqrt[Pi/770]*
        u^5)/(b^3*E^u) - (((173367494763753167*I)/872412056970854400)*d^7*K1*
        M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) + 
      (((12753887087594941*I)/17106118764134400)*d^9*K1*M^5*Sqrt[Pi/770]*u^5)/
       (b^3*E^u) - (((531378759031*I)/13291467571200)*d^11*K1*M^5*
        Sqrt[Pi/770]*u^5)/(b^3*E^u) - (((6933749869*I)/7974880542720)*d^13*K1*
        M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) + (((11051199*I)/46636728320)*d^15*K1*
        M^5*Sqrt[Pi/770]*u^5)/(b^3*E^u) - 
      (((5304567000736709*I)/76558853210112000)*d*K1^2*M^5*Sqrt[Pi/770]*u^5)/
       b^3 + (((2045041902014971*I)/911414919168000)*d^7*K1^2*M^5*
        Sqrt[Pi/770]*u^5)/b^3 - (((66908058571818421*I)/38279426605056000)*
        d^9*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - 
      (((2392888537304219*I)/19139713302528000)*d^11*K1^2*M^5*Sqrt[Pi/770]*
        u^5)/b^3 + (((15975302195389*I)/598116040704000)*d^13*K1^2*M^5*
        Sqrt[Pi/770]*u^5)/b^3 - (((35051465599979*I)/19139713302528000)*d^15*
        K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((207595721194223*I)/4146937882214400)*d^9*K0*M^5*Sqrt[(11*Pi)/70]*
        u^5)/(b^3*E^u) + (((925581628603573*I)/9569856651264000)*d^5*K1^2*M^5*
        Sqrt[(11*Pi)/70]*u^5)/b^3 + (((74856988993*I)/15311770642022400)*d^17*
        K1^2*M^5*Sqrt[(11*Pi)/70]*u^5)/b^3 - 
      (((1002312092522179*I)/2551961773670400)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[770]*b^3) - (((1400673878234027*I)/1007353331712000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[770]*b^3) + 
      (((11417683159659320399*I)/132606632659569868800)*d*K0*M^5*Sqrt[Pi/770]*
        u^6)/(b^3*E^u) + (((386062651559058041*I)/1457215743511756800)*d^3*K0*
        M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      (((73897062790501547677*I)/132606632659569868800)*d^5*K0*M^5*
        Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      (((9760390308790249*I)/258492461324697600)*d^7*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((3195091304483359*I)/12440813646643200)*d^9*K0*M^5*
        Sqrt[Pi/770]*u^6)/(b^3*E^u) - (((1707448125623*I)/136712237875200)*
        d^11*K0*M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      (((1625776679*I)/3752884961280)*d^13*K0*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) + (((1908142007*I)/21266348113920)*d^15*K0*M^5*Sqrt[Pi/770]*
        u^6)/(b^3*E^u) + (((5697049607131618921*I)/53042653063827947520)*d*K1*
        M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) + 
      (((18171182098564649053*I)/53042653063827947520)*d^3*K1*M^5*
        Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      (((334563151324118257*I)/13958592911533670400)*d^7*K1*M^5*Sqrt[Pi/770]*
        u^6)/(b^3*E^u) + (((259239082328738557*I)/821093700678451200)*d^9*K1*
        M^5*Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      (((31120332793019*I)/1913971330252800)*d^11*K1*M^5*Sqrt[Pi/770]*u^6)/
       (b^3*E^u) - (((59398891381*I)/127598088683520)*d^13*K1*M^5*
        Sqrt[Pi/770]*u^6)/(b^3*E^u) - 
      (((2349819563891281*I)/19139713302528000)*d*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       b^3 - (((24048026281062353*I)/19139713302528000)*d^3*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/b^3 + (((23531283098919811*I)/19139713302528000)*
        d^5*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((33234675683595611*I)/19139713302528000)*d^7*K0*K1*M^5*Sqrt[Pi/770]*
        u^6)/b^3 - (((28765926046505723*I)/19139713302528000)*d^9*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/b^3 - (((1984621681840019*I)/19139713302528000)*
        d^11*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((17809573518151*I)/832161447936000)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       b^3 - (((28007683222199*I)/19139713302528000)*d^15*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/b^3 + (((20557077217*I)/478492832563200)*d^17*K0*K1*
        M^5*Sqrt[Pi/770]*u^6)/b^3 - 
      (((784947026352220747*I)/7577521866261135360)*d^5*K1*M^5*
        Sqrt[(7*Pi)/110]*u^6)/(b^3*E^u) + (((1270636069*I)/127598088683520)*
        d^15*K1*M^5*Sqrt[(11*Pi)/70]*u^6)/(b^3*E^u) + 
      (((8921488501841398979*I)/265213265319139737600)*d*K0*M^5*Sqrt[Pi/770]*
        u^7)/(b^3*E^u) + (((25367722246300767041*I)/265213265319139737600)*
        d^3*K0*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((70335881357507851*I)/13958592911533670400)*d^7*K0*M^5*Sqrt[Pi/770]*
        u^7)/(b^3*E^u) + (((10007476802394509*I)/117299100096921600)*d^9*K0*
        M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - (((19792018151*I)/127598088683520)*
        d^13*K0*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((221533993*I)/6715688878080)*d^15*K0*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) - (((86538610379201*I)/2126634811392000)*d*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((341857228498187*I)/1125865488384000)*d^5*
        K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((4950969748932679*I)/19139713302528000)*d^7*K0^2*M^5*Sqrt[Pi/770]*
        u^7)/b^3 - (((26403048782147*I)/1472285638656000)*d^11*K0^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((2972593436719*I)/832161447936000)*d^13*
        K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((4884839309411*I)/19139713302528000)*d^15*K0^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 + (((186115421*I)/23924641628160)*d^17*K0^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 + (((48998802754102980893*I)/1113895714340386897920)*d*K1*M^5*
        Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((189626058491939594831*I)/1856492857233978163200)*d^3*K1*M^5*
        Sqrt[Pi/770]*u^7)/(b^3*E^u) - 
      (((18251324831383820489*I)/74259714289359126528)*d^5*K1*M^5*
        Sqrt[Pi/770]*u^7)/(b^3*E^u) + 
      (((1231708941262511171*I)/293130451142207078400)*d^7*K1*M^5*
        Sqrt[Pi/770]*u^7)/(b^3*E^u) + (((682553026121399*I)/6801959650590720)*
        d^9*K1*M^5*Sqrt[Pi/770]*u^7)/(b^3*E^u) - 
      (((192797102816911*I)/40193397935308800)*d^11*K1*M^5*Sqrt[Pi/770]*u^7)/
       (b^3*E^u) - (((18169569989*I)/127598088683520)*d^13*K1*M^5*
        Sqrt[Pi/770]*u^7)/(b^3*E^u) - 
      (((27408981860096531*I)/401933979353088000)*d*K1^2*M^5*Sqrt[Pi/770]*
        u^7)/b^3 + (((188338797428659183*I)/401933979353088000)*d^5*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((17231470958056939*I)/44659331039232000)*
        d^7*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((18324152437946963*I)/44659331039232000)*d^9*K1^2*M^5*Sqrt[Pi/770]*
        u^7)/b^3 - (((3379946695434433*I)/133977993117696000)*d^11*K1^2*M^5*
        Sqrt[Pi/770]*u^7)/b^3 + (((32610161406587*I)/6379904434176000)*d^13*
        K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((1439816197943*I)/3827942660505600)*d^15*K1^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 + (((4747559543*I)/416080723968000)*d^17*K1^2*M^5*Sqrt[Pi/770]*
        u^7)/b^3 - (((16898515269982817*I)/549095787410227200)*d^5*K0*M^5*
        Sqrt[(7*Pi)/110]*u^7)/(b^3*E^u) - 
      (((104986277515643*I)/2734244757504000)*d^9*K0^2*M^5*Sqrt[(7*Pi)/110]*
        u^7)/b^3 - (((712637429993*I)/1913971330252800)*d^11*K0*M^5*
        Sqrt[(11*Pi)/70]*u^7)/(b^3*E^u) + (((427515901*I)/127598088683520)*
        d^15*K1*M^5*Sqrt[(11*Pi)/70]*u^7)/(b^3*E^u) - 
      (((4559761609626557*I)/19139713302528000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[770]*b^3) - (((142863687773598641*I)/401933979353088000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[770]*b^3) + 
      (((2693079737679878669*I)/222779142868077379584)*d*K0*M^5*Sqrt[Pi/770]*
        u^8)/(b^3*E^u) + (((2289025023509443547*I)/123766190482265210880)*d^3*
        K0*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((7736200840326657157*I)/142807142864152166400)*d^5*K0*M^5*
        Sqrt[Pi/770]*u^8)/(b^3*E^u) + 
      (((1006355625884131669*I)/293130451142207078400)*d^7*K0*M^5*
        Sqrt[Pi/770]*u^8)/(b^3*E^u) + 
      (((122013252255270223*I)/5747655904749158400)*d^9*K0*M^5*Sqrt[Pi/770]*
        u^8)/(b^3*E^u) - (((8549227778137*I)/8038679587061760)*d^11*K0*M^5*
        Sqrt[Pi/770]*u^8)/(b^3*E^u) - (((2192280733*I)/127598088683520)*d^13*
        K0*M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) + 
      (((117120121*I)/14177565409280)*d^15*K0*M^5*Sqrt[Pi/770]*u^8)/
       (b^3*E^u) + (((17181210786312701231*I)/1392369642925483622400)*d*K1*
        M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) + 
      (((4668986491437722147*I)/185649285723397816320)*d^3*K1*M^5*
        Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((15554724396424697461*I)/232061607154247270400)*d^5*K1*M^5*
        Sqrt[Pi/770]*u^8)/(b^3*E^u) + 
      (((1178884606678120229*I)/146565225571103539200)*d^7*K1*M^5*
        Sqrt[Pi/770]*u^8)/(b^3*E^u) + 
      (((2969873558651413*I)/130628543289753600)*d^9*K1*M^5*Sqrt[Pi/770]*u^8)/
       (b^3*E^u) - (((1694310054989*I)/1339779931176960)*d^11*K1*M^5*
        Sqrt[Pi/770]*u^8)/(b^3*E^u) + (((846863*I)/46727815680)*d^13*K1*M^5*
        Sqrt[Pi/770]*u^8)/(b^3*E^u) + (((153231103*I)/21266348113920)*d^15*K1*
        M^5*Sqrt[Pi/770]*u^8)/(b^3*E^u) - 
      (((13208618468557*I)/273052975104000)*d*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       b^3 - (((21101206065304639*I)/110531844322099200)*d^3*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/b^3 + (((166142722087121737*I)/552659221610496000)*
        d^5*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((28915815527085551*I)/184219740536832000)*d^7*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/b^3 - (((3488008878976759*I)/16747249139712000)*d^9*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/b^3 - (((22791316456481*I)/1860805459968000)*d^11*
        K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 - (((154153541573*I)/797488054272000)*
        d^15*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((259557293*I)/41973055488000)*d^17*K0*K1*M^5*Sqrt[Pi/770]*u^8)/b^3 + 
      (((14919100981*I)/68356118937600)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^8)/
       b^3 + (((3676466775805128523*I)/1856492857233978163200)*d*K0*M^5*
        Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((6519499341852286193*I)/1856492857233978163200)*d^3*K0*M^5*
        Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((18933029552745592157*I)/1856492857233978163200)*d^5*K0*M^5*
        Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((215095131029886571*I)/97710150380735692800)*d^7*K0*M^5*Sqrt[Pi/770]*
        u^9)/(b^3*E^u) + (((1502841393120043*I)/638628433861017600)*d^9*K0*
        M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((1318233290599*I)/40193397935308800)*d^11*K0*M^5*Sqrt[Pi/770]*u^9)/
       (b^3*E^u) + (((6998714963*I)/54684895150080)*d^13*K0*M^5*Sqrt[Pi/770]*
        u^9)/(b^3*E^u) - (((1167778979*I)/127598088683520)*d^15*K0*M^5*
        Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((814953819132587*I)/100483494838272000)*d*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       b^3 + (((2360716240061639*I)/69082402701312000)*d^5*K0^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((113261487420799*I)/10234430029824000)*d^7*
        K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((68086730969897*I)/3349449827942400)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^9)/
       b^3 - (((3060212992043*I)/2791208189952000)*d^11*K0^2*M^5*Sqrt[Pi/770]*
        u^9)/b^3 + (((2034356041*I)/9493905408000)*d^13*K0^2*M^5*Sqrt[Pi/770]*
        u^9)/b^3 - (((8229730877*I)/398744027136000)*d^15*K0^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((3591621781755975811*I)/
         1856492857233978163200)*d*K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((26124301577410055023*I)/5569478571701934489600)*d^3*K1*M^5*
        Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((5398441992064535923*I)/428421428592456499200)*d^5*K1*M^5*
        Sqrt[Pi/770]*u^9)/(b^3*E^u) + 
      (((74696425159385441*I)/22548496241708236800)*d^7*K1*M^5*Sqrt[Pi/770]*
        u^9)/(b^3*E^u) + (((48638868573586337*I)/17242967714247475200)*d^9*K1*
        M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((1941139696121*I)/8038679587061760)*d^11*K1*M^5*Sqrt[Pi/770]*u^9)/
       (b^3*E^u) + (((33506908661*I)/382794266050560)*d^13*K1*M^5*
        Sqrt[Pi/770]*u^9)/(b^3*E^u) - (((1540462181*I)/382794266050560)*d^15*
        K1*M^5*Sqrt[Pi/770]*u^9)/(b^3*E^u) - 
      (((528545049793883*I)/58174654906368000)*d*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       b^3 + (((154180212855593*I)/4063670747136000)*d^5*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((12527158429183*I)/787263848448000)*d^7*
        K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((423758660942549*I)/16747249139712000)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^9)/
       b^3 - (((445350578311*I)/440717082624000)*d^11*K1^2*M^5*Sqrt[Pi/770]*
        u^9)/b^3 - (((1332230227*I)/47849283256320)*d^15*K1^2*M^5*
        Sqrt[Pi/770]*u^9)/b^3 + (((90125029*I)/683561189376000)*d^17*K1^2*M^5*
        Sqrt[(7*Pi)/110]*u^9)/b^3 + (((102049261*I)/1594976108544000)*d^17*
        K0^2*M^5*Sqrt[(11*Pi)/70]*u^9)/b^3 + 
      (((4571177323*I)/199372013568000)*d^13*K1^2*M^5*Sqrt[(11*Pi)/70]*u^9)/
       b^3 - (((4393388970575491*I)/276329610805248000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[770]*b^3) - (((5161698949355903*I)/276329610805248000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) + 
      (((750264601736581*I)/1740462053656854528)*d*K0*M^5*Sqrt[Pi/770]*u^10)/
       (b^3*E^u) - (((700894201559819*I)/1338816964351426560)*d^3*K0*M^5*
        Sqrt[Pi/770]*u^10)/(b^3*E^u) - 
      (((6418863255822187*I)/5119006040167219200)*d^5*K0*M^5*Sqrt[Pi/770]*
        u^10)/(b^3*E^u) + (((1400324696339563*I)/916032659819397120)*d^7*K0*
        M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((38777647128211*I)/67355342633779200)*d^9*K0*M^5*Sqrt[Pi/770]*u^10)/
       (b^3*E^u) - (((425209968559*I)/628021842739200)*d^11*K0*M^5*
        Sqrt[Pi/770]*u^10)/(b^3*E^u) - (((565372069*I)/5981160407040)*d^13*K0*
        M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + (((81100361*I)/5981160407040)*d^15*
        K0*M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((116604976861040923*I)/174046205365685452800)*d*K1*M^5*Sqrt[Pi/770]*
        u^10)/(b^3*E^u) - (((5824384969523657*I)/9669233631426969600)*d^3*K1*
        M^5*Sqrt[Pi/770]*u^10)/(b^3*E^u) - 
      (((258146434240519577*I)/174046205365685452800)*d^5*K1*M^5*Sqrt[Pi/770]*
        u^10)/(b^3*E^u) + (((3494839741451*I)/2553045317222400)*d^7*K1*M^5*
        Sqrt[Pi/770]*u^10)/(b^3*E^u) + 
      (((381806510816147*I)/538842741070233600)*d^9*K1*M^5*Sqrt[Pi/770]*u^10)/
       (b^3*E^u) - (((369091751207*I)/628021842739200)*d^11*K1*M^5*
        Sqrt[Pi/770]*u^10)/(b^3*E^u) - 
      (((1119676168640219*I)/828988832415744000)*d*K0*K1*M^5*Sqrt[Pi/770]*
        u^10)/b^3 - (((2859637003931*I)/681734237184000)*d^3*K0*K1*M^5*
        Sqrt[Pi/770]*u^10)/b^3 + (((14202330431117*I)/2181549558988800)*d^5*
        K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((170881257232561*I)/34541201350656000)*d^7*K0*K1*M^5*Sqrt[Pi/770]*
        u^10)/b^3 - (((73704765807269*I)/12560436854784000)*d^9*K0*K1*M^5*
        Sqrt[Pi/770]*u^10)/b^3 - (((116517251857*I)/1570054606848000)*d^11*K0*
        K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + (((31885865369*I)/897174061056000)*
        d^13*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      (((284289527*I)/49843003392000)*d^15*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      (((40866493*I)/2392464162816)*d^13*K1*M^5*Sqrt[(5*Pi)/154]*u^10)/
       (b^3*E^u) + (((45007*I)/43979120640)*d^15*K1*M^5*Sqrt[(11*Pi)/70]*
        u^10)/(b^3*E^u) + (((669913*I)/23455531008000)*d^17*K0*K1*M^5*
        Sqrt[(11*Pi)/70]*u^10)/b^3 + 
      (((865290052864441*I)/69618482146274181120)*d*K0*M^5*Sqrt[Pi/770]*u^11)/
       (b^3*E^u) + (((151877650745833891*I)/348092410731370905600)*d^3*K0*M^5*
        Sqrt[Pi/770]*u^11)/(b^3*E^u) - 
      (((93680554065075539*I)/348092410731370905600)*d^5*K0*M^5*Sqrt[Pi/770]*
        u^11)/(b^3*E^u) - (((10989750444814759*I)/18320653196387942400)*d^7*
        K0*M^5*Sqrt[Pi/770]*u^11)/(b^3*E^u) + 
      (((14895389252603*I)/71845698809364480)*d^9*K0*M^5*Sqrt[Pi/770]*u^11)/
       (b^3*E^u) + (((502433768167*I)/2512087370956800)*d^11*K0*M^5*
        Sqrt[Pi/770]*u^11)/(b^3*E^u) + (((144948163*I)/7974880542720)*d^13*K0*
        M^5*Sqrt[Pi/770]*u^11)/(b^3*E^u) - (((8403359*I)/1594976108544)*d^15*
        K0*M^5*Sqrt[Pi/770]*u^11)/(b^3*E^u) + 
      (((4699591441763*I)/37681310564352000)*d*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       b^3 - (((18295388952391*I)/33159553296629760)*d^5*K0^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 - (((59790924346459*I)/92109870268416000)*d^7*
        K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((2564801741737*I)/25120873709568000)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^11)/
       b^3 + (((11256524274763*I)/25120873709568000)*d^11*K0^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 - (((920706299*I)/3588696244224000)*d^13*K0^2*
        M^5*Sqrt[Pi/770]*u^11)/b^3 - (((24830382893*I)/1196232081408000)*d^15*
        K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + (((318273533*I)/1196232081408000)*
        d^17*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((11360059940235173*I)/348092410731370905600)*d*K1*M^5*Sqrt[Pi/770]*
        u^11)/(b^3*E^u) + (((6844449491319161*I)/15134452640494387200)*d^3*K1*
        M^5*Sqrt[Pi/770]*u^11)/(b^3*E^u) - 
      (((42688515782169073*I)/116030803577123635200)*d^5*K1*M^5*Sqrt[Pi/770]*
        u^11)/(b^3*E^u) - (((905147557672273*I)/1665513926944358400)*d^7*K1*
        M^5*Sqrt[Pi/770]*u^11)/(b^3*E^u) + 
      (((1171145001437*I)/5156389866700800)*d^9*K1*M^5*Sqrt[Pi/770]*u^11)/
       (b^3*E^u) + (((1310398571*I)/71773924884480)*d^13*K1*M^5*Sqrt[Pi/770]*
        u^11)/(b^3*E^u) - (((12804581*I)/2658293514240)*d^15*K1*M^5*
        Sqrt[Pi/770]*u^11)/(b^3*E^u) + 
      (((230449548491171*I)/1243483248623616000)*d*K1^2*M^5*Sqrt[Pi/770]*
        u^11)/b^3 + (((170957110394809*I)/2486966497247232000)*d^5*K1^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 - (((77774770879397*I)/165797766483148800)*d^7*
        K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((9817262146423*I)/75362621128704000)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       b^3 + (((25729320491891*I)/75362621128704000)*d^11*K1^2*M^5*
        Sqrt[Pi/770]*u^11)/b^3 + (((319450110157*I)/10766088732672000)*d^13*
        K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((124781373503*I)/10766088732672000)*d^15*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       b^3 + (((91327897*I)/566636249088000)*d^17*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       b^3 + (((42460574953*I)/2512087370956800)*d^11*K1*M^5*Sqrt[(11*Pi)/70]*
        u^11)/(b^3*E^u) + (((23853044610851*I)/43630991179776000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[770]*b^3) - 
      (((35701885893647*I)/2486966497247232000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[770]*b^3) + (((7133956476989*I)/175804247844126720)*d*K0*M^5*
        Sqrt[Pi/770]*u^12)/(b^3*E^u) + 
      (((342034998901853*I)/9669233631426969600)*d^3*K0*M^5*Sqrt[Pi/770]*
        u^12)/(b^3*E^u) - (((17308120617125357*I)/87023102682842726400)*d^5*
        K0*M^5*Sqrt[Pi/770]*u^12)/(b^3*E^u) + 
      (((484425697087711*I)/4580163299096985600)*d^7*K0*M^5*Sqrt[Pi/770]*
        u^12)/(b^3*E^u) + (((2323093493887*I)/53884274107023360)*d^9*K0*M^5*
        Sqrt[Pi/770]*u^12)/(b^3*E^u) - (((1010064431*I)/36942461337600)*d^11*
        K0*M^5*Sqrt[Pi/770]*u^12)/(b^3*E^u) + 
      (((7939909*I)/17943481221120)*d^13*K0*M^5*Sqrt[Pi/770]*u^12)/
       (b^3*E^u) + (((147071*I)/153363087360)*d^15*K0*M^5*Sqrt[Pi/770]*u^12)/
       (b^3*E^u) + (((1173844891002743*I)/29007700894280908800)*d*K1*M^5*
        Sqrt[Pi/770]*u^12)/(b^3*E^u) + 
      (((87076004190311*I)/2637063717661900800)*d^3*K1*M^5*Sqrt[Pi/770]*u^12)/
       (b^3*E^u) - (((638216253359513*I)/3223077877142323200)*d^5*K1*M^5*
        Sqrt[Pi/770]*u^12)/(b^3*E^u) + 
      (((168655976238367*I)/1526721099698995200)*d^7*K1*M^5*Sqrt[Pi/770]*
        u^12)/(b^3*E^u) + (((3662929633007*I)/89807123511705600)*d^9*K1*M^5*
        Sqrt[Pi/770]*u^12)/(b^3*E^u) - (((17522920309*I)/628021842739200)*
        d^11*K1*M^5*Sqrt[Pi/770]*u^12)/(b^3*E^u) + 
      (((4515739*I)/17943481221120)*d^13*K1*M^5*Sqrt[Pi/770]*u^12)/
       (b^3*E^u) + (((1837961*I)/1993720135680)*d^15*K1*M^5*Sqrt[Pi/770]*
        u^12)/(b^3*E^u) + (((108994643831*I)/9565255758643200)*d*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/b^3 - (((3934999381763*I)/11304393169305600)*d^3*
        K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 + 
      (((84203689634371*I)/621741624311808000)*d^5*K0*K1*M^5*Sqrt[Pi/770]*
        u^12)/b^3 + (((16909296536149*I)/23027467567104000)*d^7*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/b^3 - (((7900287790363*I)/18840655282176000)*d^9*
        K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 - (((34917598453*I)/163831785062400)*
        d^11*K0*K1*M^5*Sqrt[Pi/770]*u^12)/b^3 + 
      (((8441175247*I)/107660887326720)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^12)/
       b^3 + (((11428268063*I)/538304436633600)*d^15*K0*K1*M^5*Sqrt[Pi/770]*
        u^12)/b^3 - (((291449*I)/1294001049600)*d^17*K0*K1*M^5*Sqrt[Pi/770]*
        u^12)/b^3 - (((240174145661*I)/1035989317652889600)*d*K0*M^5*
        Sqrt[Pi/770]*u^13)/(b^3*E^u) - 
      (((1644957240239*I)/345329772550963200)*d^3*K0*M^5*Sqrt[Pi/770]*u^13)/
       (b^3*E^u) + (((1056156417137*I)/621593590591733760)*d^5*K0*M^5*
        Sqrt[Pi/770]*u^13)/(b^3*E^u) + 
      (((10945325854513*I)/1145040824774246400)*d^7*K0*M^5*Sqrt[Pi/770]*u^13)/
       (b^3*E^u) - (((785860807*I)/172264303411200)*d^9*K0*M^5*Sqrt[Pi/770]*
        u^13)/(b^3*E^u) - (((3744199*I)/3078538444800)*d^11*K0*M^5*
        Sqrt[Pi/770]*u^13)/(b^3*E^u) - (((181*I)/2407874560)*d^15*K0*M^5*
        Sqrt[Pi/770]*u^13)/(b^3*E^u) - (((17441343551*I)/32723243384832000)*d*
        K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((5698029751949*I)/621741624311808000)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       b^3 + (((719527129*I)/32766357012480)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       b^3 + (((1999623541*I)/44330953605120)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^13)/
       b^3 - (((104076977551*I)/18840655282176000)*d^11*K0^2*M^5*Sqrt[Pi/770]*
        u^13)/b^3 - (((9687851807*I)/384503169024000)*d^13*K0^2*M^5*
        Sqrt[Pi/770]*u^13)/b^3 - (((1989551*I)/529514496000)*d^15*K0^2*M^5*
        Sqrt[Pi/770]*u^13)/b^3 + (((32399*I)/19225158451200)*d^17*K0^2*M^5*
        Sqrt[Pi/770]*u^13)/b^3 - (((32282258293*I)/142194612226867200)*d*K1*
        M^5*Sqrt[Pi/770]*u^13)/(b^3*E^u) - 
      (((102814410613757*I)/21755775670710681600)*d^3*K1*M^5*Sqrt[Pi/770]*
        u^13)/(b^3*E^u) + (((37745630583127*I)/21755775670710681600)*d^5*K1*
        M^5*Sqrt[Pi/770]*u^13)/(b^3*E^u) + 
      (((10829343064381*I)/1145040824774246400)*d^7*K1*M^5*Sqrt[Pi/770]*u^13)/
       (b^3*E^u) - (((103765631839*I)/22451780877926400)*d^9*K1*M^5*
        Sqrt[Pi/770]*u^13)/(b^3*E^u) - (((180935617*I)/157005460684800)*d^11*
        K1*M^5*Sqrt[Pi/770]*u^13)/(b^3*E^u) - 
      (((37151*I)/498430033920)*d^15*K1*M^5*Sqrt[Pi/770]*u^13)/(b^3*E^u) - 
      (((67361045659*I)/207247208103936000)*d*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       b^3 - (((994984657*I)/1062806195404800)*d^5*K1^2*M^5*Sqrt[Pi/770]*
        u^13)/b^3 + (((2680281137713*I)/207247208103936000)*d^7*K1^2*M^5*
        Sqrt[Pi/770]*u^13)/b^3 + (((123298408213*I)/3768131056435200)*d^9*
        K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - (((2923093721*I)/6280218427392000)*
        d^11*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((55310831701*I)/2691522183168000)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^13)/
       b^3 - (((11933*I)/213612871680)*d^13*K1*M^5*Sqrt[(7*Pi)/110]*u^13)/
       (b^3*E^u) - (((2929*I)/78699479040)*d^13*K0*M^5*Sqrt[(11*Pi)/70]*u^13)/
       (b^3*E^u) - (((59266679*I)/207040167936000)*d^15*K1^2*M^5*
        Sqrt[(11*Pi)/70]*u^13)/b^3 + (((754441*I)/672880545792000)*d^17*K1^2*
        M^5*Sqrt[(11*Pi)/70]*u^13)/b^3 - 
      (((14233506242117*I)/621741624311808000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[770]*b^3) - (((4194885045523*I)/207247208103936000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[770]*b^3) + (((1809083*I)/188577210931200)*d*K0*
        M^5*Sqrt[Pi/770]*u^14)/(b^3*E^u) + (((102312163*I)/1445758617139200)*
        d^5*K0*M^5*Sqrt[Pi/770]*u^14)/(b^3*E^u) - 
      (((46057049*I)/228277676390400)*d^7*K0*M^5*Sqrt[Pi/770]*u^14)/
       (b^3*E^u) - (((18026639*I)/153080324167680)*d^9*K0*M^5*Sqrt[Pi/770]*
        u^14)/(b^3*E^u) + (((192131*I)/1509667891200)*d^11*K0*M^5*
        Sqrt[Pi/770]*u^14)/(b^3*E^u) + (((2237*I)/62303754240)*d^13*K0*M^5*
        Sqrt[Pi/770]*u^14)/(b^3*E^u) + (((73*I)/62303754240)*d^15*K0*M^5*
        Sqrt[Pi/770]*u^14)/(b^3*E^u) + (((2191571*I)/228277676390400)*d*K1*
        M^5*Sqrt[Pi/770]*u^14)/(b^3*E^u) + (((3005291*I)/40036392474624)*d^3*
        K1*M^5*Sqrt[Pi/770]*u^14)/(b^3*E^u) + 
      (((309690149*I)/4337275851417600)*d^5*K1*M^5*Sqrt[Pi/770]*u^14)/
       (b^3*E^u) - (((877466311*I)/4337275851417600)*d^7*K1*M^5*Sqrt[Pi/770]*
        u^14)/(b^3*E^u) - (((18206819*I)/153080324167680)*d^9*K1*M^5*
        Sqrt[Pi/770]*u^14)/(b^3*E^u) + (((2502323*I)/19625682585600)*d^11*K1*
        M^5*Sqrt[Pi/770]*u^14)/(b^3*E^u) + (((3469906987*I)/8180810846208000)*
        d*K0*K1*M^5*Sqrt[Pi/770]*u^14)/b^3 + 
      (((3479486971*I)/629293142016000)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^14)/
       b^3 + (((694543902743*I)/40904054231040000)*d^5*K0*K1*M^5*Sqrt[Pi/770]*
        u^14)/b^3 - (((1590315510571*I)/86353003376640000)*d^7*K0*K1*M^5*
        Sqrt[Pi/770]*u^14)/b^3 - (((35918889053*I)/1385342300160000)*d^9*K0*
        K1*M^5*Sqrt[Pi/770]*u^14)/b^3 + (((48706937879*I)/4710163820544000)*
        d^11*K0*K1*M^5*Sqrt[Pi/770]*u^14)/b^3 + 
      (((35599*I)/3651502080)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^14)/b^3 + 
      (((290718167*I)/224293515264000)*d^15*K0*K1*M^5*Sqrt[Pi/770]*u^14)/
       b^3 + (((1400059*I)/56073378816000)*d^17*K0*K1*M^5*Sqrt[Pi/770]*u^14)/
       b^3 + (((599059*I)/40036392474624)*d^3*K0*M^5*Sqrt[(5*Pi)/154]*u^14)/
       (b^3*E^u) + (((139*I)/26701608960)*d^13*K1*M^5*Sqrt[(7*Pi)/110]*u^14)/
       (b^3*E^u) + ((I/8900536320)*d^15*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/
       (b^3*E^u) + ((I/70091723520)*d*K0*M^5*Sqrt[Pi/770]*u^15)/(b^3*E^u) + 
      ((I/2002620672)*d^3*K0*M^5*Sqrt[Pi/770]*u^15)/(b^3*E^u) + 
      (((89*I)/70091723520)*d^5*K0*M^5*Sqrt[Pi/770]*u^15)/(b^3*E^u) + 
      ((I/7787969280)*d^15*K0*M^5*Sqrt[Pi/770]*u^15)/(b^3*E^u) - 
      (((151476401*I)/17270600675328000)*d*K0^2*M^5*Sqrt[Pi/770]*u^15)/b^3 - 
      (((48234780491*I)/86353003376640000)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^15)/
       b^3 + (((1513026157*I)/4112047779840000)*d^7*K0^2*M^5*Sqrt[Pi/770]*
        u^15)/b^3 + (((4133066521*I)/3364402728960000)*d^9*K0^2*M^5*
        Sqrt[Pi/770]*u^15)/b^3 - (((446561*I)/2136128716800)*d^11*K0^2*M^5*
        Sqrt[Pi/770]*u^15)/b^3 - (((2873209*I)/5851135180800)*d^13*K0^2*M^5*
        Sqrt[Pi/770]*u^15)/b^3 - (((118121*I)/25880020992000)*d^17*K0^2*M^5*
        Sqrt[Pi/770]*u^15)/b^3 + ((I/70091723520)*d*K1*M^5*Sqrt[Pi/770]*u^15)/
       (b^3*E^u) + ((I/2002620672)*d^3*K1*M^5*Sqrt[Pi/770]*u^15)/(b^3*E^u) + 
      (((89*I)/70091723520)*d^5*K1*M^5*Sqrt[Pi/770]*u^15)/(b^3*E^u) + 
      ((I/7787969280)*d^15*K1*M^5*Sqrt[Pi/770]*u^15)/(b^3*E^u) - 
      (((76796191*I)/9143259181056000)*d*K1^2*M^5*Sqrt[Pi/770]*u^15)/b^3 - 
      (((904727809*I)/1693196144640000)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^15)/b^3 + 
      (((283706501737*I)/777177030389760000)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^15)/
       b^3 + (((1462346777*I)/1239516794880000)*d^9*K1^2*M^5*Sqrt[Pi/770]*
        u^15)/b^3 - (((1032608813*I)/4710163820544000)*d^11*K1^2*M^5*
        Sqrt[Pi/770]*u^15)/b^3 - (((63010999*I)/134576109158400)*d^13*K1^2*
        M^5*Sqrt[Pi/770]*u^15)/b^3 - (((3284143*I)/39581208576000)*d^15*K1^2*
        M^5*Sqrt[Pi/770]*u^15)/b^3 - (((664057*I)/168220136448000)*d^17*K1^2*
        M^5*Sqrt[Pi/770]*u^15)/b^3 + ((I/4672781568)*d^13*K0*M^5*
        Sqrt[(5*Pi)/154]*u^15)/(b^3*E^u) + 
      ((I/4672781568)*d^13*K1*M^5*Sqrt[(5*Pi)/154]*u^15)/(b^3*E^u) - 
      ((I/10013103360)*d^7*K0*M^5*Sqrt[(11*Pi)/70]*u^15)/(b^3*E^u) - 
      ((I/4672781568)*d^9*K0*M^5*Sqrt[(11*Pi)/70]*u^15)/(b^3*E^u) + 
      ((I/23363907840)*d^11*K0*M^5*Sqrt[(11*Pi)/70]*u^15)/(b^3*E^u) - 
      (((5587853*I)/672880545792000)*d^15*K0^2*M^5*Sqrt[(11*Pi)/70]*u^15)/
       b^3 - ((I/10013103360)*d^7*K1*M^5*Sqrt[(11*Pi)/70]*u^15)/(b^3*E^u) - 
      ((I/4672781568)*d^9*K1*M^5*Sqrt[(11*Pi)/70]*u^15)/(b^3*E^u) + 
      ((I/23363907840)*d^11*K1*M^5*Sqrt[(11*Pi)/70]*u^15)/(b^3*E^u) - 
      (((12075064021*I)/51811802025984000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[770]*b^3) - (((3932869463*I)/17270600675328000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[770]*b^3) + (((14510173*I)/19429425759744000)*d*
        K0*K1*M^5*Sqrt[Pi/770]*u^16)/b^3 + (((26494141*I)/2428678219968000)*
        d^3*K0*K1*M^5*Sqrt[Pi/770]*u^16)/b^3 + 
      (((1202902579*I)/24286782199680000)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^16)/
       b^3 - (((33041707*I)/6071695549920000)*d^7*K0*K1*M^5*Sqrt[Pi/770]*
        u^16)/b^3 - (((48956203*I)/490642064640000)*d^9*K0*K1*M^5*
        Sqrt[Pi/770]*u^16)/b^3 - (((1574303*I)/73596309696000)*d^11*K0*K1*M^5*
        Sqrt[Pi/770]*u^16)/b^3 + (((328327*I)/7009172352000)*d^13*K0*K1*M^5*
        Sqrt[Pi/770]*u^16)/b^3 + (((2843*I)/164277477000)*d^15*K0*K1*M^5*
        Sqrt[Pi/770]*u^16)/b^3 + (((35873*I)/28036689408000)*d^17*K0*K1*M^5*
        Sqrt[Pi/770]*u^16)/b^3 - (((7723*I)/1850421500928000)*d*K0^2*M^5*
        Sqrt[Pi/770]*u^17)/b^3 - (((7549937*I)/6939080628480000)*d^5*K0^2*M^5*
        Sqrt[Pi/770]*u^17)/b^3 - (((665129*I)/1734770157120000)*d^7*K0^2*M^5*
        Sqrt[Pi/770]*u^17)/b^3 + (((150211*I)/60078620160000)*d^9*K0^2*M^5*
        Sqrt[Pi/770]*u^17)/b^3 + ((I/925344000)*d^11*K0^2*M^5*Sqrt[Pi/770]*
        u^17)/b^3 - (((51641*I)/42055034112000)*d^13*K0^2*M^5*Sqrt[Pi/770]*
        u^17)/b^3 - (((6121*I)/10513758528000)*d^15*K0^2*M^5*Sqrt[Pi/770]*
        u^17)/b^3 - (((389*I)/8010482688000)*d^17*K0^2*M^5*Sqrt[Pi/770]*u^17)/
       b^3 - (((7151*I)/1850421500928000)*d*K1^2*M^5*Sqrt[Pi/770]*u^17)/b^3 - 
      (((7319993*I)/6939080628480000)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^17)/b^3 - 
      (((160169*I)/433692539280000)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^17)/b^3 + 
      (((1018873*I)/420550341120000)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^17)/b^3 + 
      (((283*I)/269583552000)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^17)/b^3 - 
      (((10037*I)/8411006822400)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^17)/b^3 - 
      (((2963*I)/5256879264000)*d^15*K1^2*M^5*Sqrt[Pi/770]*u^17)/b^3 - 
      (((719*I)/168220136448000)*d^17*K1^2*M^5*Sqrt[(11*Pi)/70]*u^17)/b^3 - 
      (((21391*I)/86738507856000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[770]*b^3) - (((701*I)/2915580096000)*d^3*K1^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[770]*b^3) + ((I/1617501312000)*d*K0*K1*M^5*Sqrt[Pi/770]*u^18)/
       b^3 + ((I/80875065600)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^18)/b^3 + 
      (((67*I)/1010938320000)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^18)/b^3 + 
      ((I/35471520000)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^18)/b^3 - 
      ((I/16175013120)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^18)/b^3 + 
      ((I/14441976000)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^18)/b^3 + 
      ((I/26958355200)*d^15*K0*K1*M^5*Sqrt[Pi/770]*u^18)/b^3 + 
      ((I/323500262400)*d^17*K0*K1*M^5*Sqrt[Pi/770]*u^18)/b^3 - 
      ((I/70943040000)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^18)/b^3)/Pi, 
    ((2546722859069*d*K0*K1*M^5*Sqrt[5/(154*Pi)]*u^3)/(70178948775936*b^3) - 
      (63927*d^15*K0*K1*M^5*Sqrt[35/(22*Pi)]*u^3)/(5956960256*b^3) - 
      (((31169232649*I)/151902486528)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((80273987137*I)/151902486528)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((672755939*I)/50634162176)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((439026019*I)/151902486528)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((418548029*I)/2373476352)*d*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((179182051*I)/243433472)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 + 
      (((31814039*I)/18987810816)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^3)/b^3 - 
      (((528246001*I)/151902486528)*d*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((4069275151*I)/50634162176)*d^9*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((4055*I)/229113856)*d^15*K0^2*M^5*Sqrt[(5*Pi)/154]*u^3)/b^3 + 
      (((1123*I)/4046848)*d^9*K1^2*M^5*Sqrt[(7*Pi)/110]*u^3)/b^3 + 
      (((203901*I)/3164635136)*d^13*K1^2*M^5*Sqrt[(11*Pi)/70]*u^3)/b^3 + 
      (((51452638403*I)/151902486528)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[770]*b^3) - (((1889810231*I)/18987810816)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^3)/(Sqrt[770]*b^3) - (((84026633*I)/6329270272)*d^7*K1^2*M^5*
        Sqrt[(35*Pi)/22]*u^3)/b^3 + (((2633*I)/1460600832)*d^15*K1^2*M^5*
        Sqrt[(77*Pi)/10]*u^3)/b^3 + (44477729713649*d^3*K0*K1*M^5*u^3)/
       (70178948775936*b^3*Sqrt[770*Pi]) - (30633400763881*d^5*K0*K1*M^5*u^3)/
       (23392982925312*b^3*Sqrt[770*Pi]) - (1146373526891*d^7*K0*K1*M^5*u^3)/
       (70178948775936*b^3*Sqrt[770*Pi]) + (946028960213*d^9*K0*K1*M^5*u^3)/
       (1799460225024*b^3*Sqrt[770*Pi]) - (10958201603*d^11*K0*K1*M^5*u^3)/
       (490761879552*b^3*Sqrt[770*Pi]) + (1243553683*d^13*K0*K1*M^5*u^3)/
       (163587293184*b^3*Sqrt[770*Pi]) - 
      (1779199*d^15*K0^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(46739226624*b^3) - 
      (59186833*d^15*K1^2*M^5*Sqrt[5/(154*Pi)]*u^4)/(607609946112*b^3) + 
      (((13096911301*I)/186546913280)*d*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 + 
      (((1265612824089*I)/708878270464)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^4)/b^3 - 
      (((6045844768569*I)/3544391352320)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^4)/
       b^3 + (((63266694278573*I)/31899522170880)*d^9*K0*K1*M^5*Sqrt[Pi/770]*
        u^4)/b^3 + (((150977305043*I)/2453809397760)*d^11*K0*K1*M^5*
        Sqrt[Pi/770]*u^4)/b^3 - (((347554173763*I)/31899522170880)*d^13*K0*K1*
        M^5*Sqrt[Pi/770]*u^4)/b^3 + (((68694511*I)/708878270464)*d^15*K0*K1*
        M^5*Sqrt[(5*Pi)/154]*u^4)/b^3 - (((2111419616203*I)/10633174056960)*
        d^7*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^4)/b^3 + 
      (37102675291441*d^3*K0^2*M^5*u^4)/(140357897551872*Sqrt[770]*b^3*
        Sqrt[Pi]) + (374427836372873*d^3*K1^2*M^5*u^4)/
       (680195965059072*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (1595781307847*d*K0^2*M^5*u^4)/(20051128221696*b^3*Sqrt[770*Pi]) - 
      (78443882603899*d^5*K0^2*M^5*u^4)/(140357897551872*b^3*Sqrt[770*Pi]) + 
      (12028113973*d^7*K0^2*M^5*u^4)/(4253269622784*b^3*Sqrt[770*Pi]) + 
      (1809718899971*d^9*K0^2*M^5*u^4)/(8256346914816*b^3*Sqrt[770*Pi]) - 
      (6530742539*d^11*K0^2*M^5*u^4)/(607609946112*b^3*Sqrt[770*Pi]) + 
      (5493992893*d^13*K0^2*M^5*u^4)/(1417756540928*b^3*Sqrt[770*Pi]) + 
      (98850563819993*d*K1^2*M^5*u^4)/(421073692655616*b^3*Sqrt[770*Pi]) - 
      (62744382429377147*d^5*K1^2*M^5*u^4)/(44212737728839680*b^3*
        Sqrt[770*Pi]) + (9854926208451133*d^7*K1^2*M^5*u^4)/
       (44212737728839680*b^3*Sqrt[770*Pi]) + 
      (6548755207449857*d^9*K1^2*M^5*u^4)/(14737579242946560*b^3*
        Sqrt[770*Pi]) - (56551994843621*d^11*K1^2*M^5*u^4)/
       (1339779931176960*b^3*Sqrt[770*Pi]) + 
      (4180015278749*d^13*K1^2*M^5*u^4)/(446593310392320*b^3*Sqrt[770*Pi]) + 
      (794422964077*d^13*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^5)/
       (893186620784640*b^3) - (((6063903118529*I)/7088782704640)*d^5*K0^2*
        M^5*Sqrt[Pi/770]*u^5)/b^3 - (((14370405667493*I)/21266348113920)*d^7*
        K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + (((47030182826573*I)/63799044341760)*
        d^9*K0^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((1526822812979*I)/63799044341760)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^5)/
       b^3 - (((254499817963*I)/63799044341760)*d^13*K0^2*M^5*Sqrt[Pi/770]*
        u^5)/b^3 - (((94196366283067*I)/73614281932800)*d^7*K1^2*M^5*
        Sqrt[Pi/770]*u^5)/b^3 + (((90163951021939*I)/45570745958400)*d^9*K1^2*
        M^5*Sqrt[Pi/770]*u^5)/b^3 + (((4240134520537*I)/63799044341760)*d^11*
        K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 - (((2363848590793*I)/191397133025280)*
        d^13*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((12286227703*I)/21266348113920)*d^15*K1^2*M^5*Sqrt[Pi/770]*u^5)/b^3 + 
      (((157179667207*I)/21266348113920)*d*K0^2*M^5*Sqrt[(11*Pi)/70]*u^5)/
       b^3 + (((59747927*I)/4253269622784)*d^15*K0^2*M^5*Sqrt[(11*Pi)/70]*
        u^5)/b^3 + (((40938950503247*I)/956985665126400)*d*K1^2*M^5*
        Sqrt[(11*Pi)/70]*u^5)/b^3 + (((2945803454791*I)/4253269622784)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[770]*b^3) + 
      (((1807969753011613*I)/956985665126400)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[770]*b^3) - (((425221075129*I)/10516325990400)*d^5*K1^2*M^5*
        Sqrt[(77*Pi)/10]*u^5)/b^3 + (2125007444504671*d*K0*K1*M^5*u^5)/
       (12632210779668480*b^3*Sqrt[770*Pi]) + 
      (507344231667803*d^3*K0*K1*M^5*u^5)/(3684394810736640*b^3*
        Sqrt[770*Pi]) - (24358415083767943*d^5*K0*K1*M^5*u^5)/
       (29475158485893120*b^3*Sqrt[770*Pi]) + 
      (23865380450575771*d^7*K0*K1*M^5*u^5)/(44212737728839680*b^3*
        Sqrt[770*Pi]) + (490496190078437*d^9*K0*K1*M^5*u^5)/
       (29475158485893120*b^3*Sqrt[770*Pi]) - 
      (224729063063*d^11*K0*K1*M^5*u^5)/(4962147893248*b^3*Sqrt[770*Pi]) - 
      (64014773*d^15*K0*K1*M^5*u^5)/(145993236480*b^3*Sqrt[770*Pi]) + 
      (12112211213*d^13*K0^2*M^5*Sqrt[11/(70*Pi)]*u^6)/(66988996558848*b^3) + 
      (((34507431552271*I)/79748805427200)*d*K0*K1*M^5*Sqrt[Pi/770]*u^6)/
       b^3 + (((13901420764631*I)/8860978380800)*d^3*K0*K1*M^5*Sqrt[Pi/770]*
        u^6)/b^3 - (((24374375501261*I)/8860978380800)*d^5*K0*K1*M^5*
        Sqrt[Pi/770]*u^6)/b^3 + (((127600375150957*I)/79748805427200)*d^9*K0*
        K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + (((899621435497*I)/15949761085440)*
        d^11*K0*K1*M^5*Sqrt[Pi/770]*u^6)/b^3 + 
      (((33250197*I)/354439135232)*d^15*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^6)/b^3 - 
      (((9664189729*I)/6835611893760)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/110]*u^6)/
       b^3 - (((19526586971309*I)/239246416281600)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/70]*u^6)/b^3 - (481591977113627*d^3*K0^2*M^5*u^6)/
       (8842547545767936*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (75396615895432591*d^3*K1^2*M^5*u^6)/(221063688644198400*Sqrt[770]*b^3*
        Sqrt[Pi]) + (17318114729857*d*K0^2*M^5*u^6)/(1052684231639040*b^3*
        Sqrt[770*Pi]) - (3772269401041*d^5*K0^2*M^5*u^6)/
       (112787596247040*b^3*Sqrt[770*Pi]) + 
      (2313849940682081*d^7*K0^2*M^5*u^6)/(14737579242946560*b^3*
        Sqrt[770*Pi]) - (153193600654949*d^9*K0^2*M^5*u^6)/
       (2009669896765440*b^3*Sqrt[770*Pi]) - 
      (45157940431523*d^11*K0^2*M^5*u^6)/(4019339793530880*b^3*
        Sqrt[770*Pi]) - (4558793903*d^15*K0^2*M^5*u^6)/
       (63799044341760*b^3*Sqrt[770*Pi]) - (216117842800751*d*K1^2*M^5*u^6)/
       (3684394810736640*b^3*Sqrt[770*Pi]) + 
      (33511497129216031*d^5*K1^2*M^5*u^6)/(110531844322099200*b^3*
        Sqrt[770*Pi]) + (45380703457405453*d^7*K1^2*M^5*u^6)/
       (73687896214732800*b^3*Sqrt[770*Pi]) - 
      (1317942246028141*d^9*K1^2*M^5*u^6)/(2763296108052480*b^3*
        Sqrt[770*Pi]) - (198724377499031*d^11*K1^2*M^5*u^6)/
       (4019339793530880*b^3*Sqrt[770*Pi]) + 
      (4944233756159*d^13*K1^2*M^5*u^6)/(669889965588480*b^3*Sqrt[770*Pi]) - 
      (58696850221*d^15*K1^2*M^5*u^6)/(191397133025280*b^3*Sqrt[770*Pi]) + 
      (1404544723*d^13*K0*K1*M^5*Sqrt[5/(154*Pi)]*u^7)/(1240536973312*b^3) - 
      (329774777*d^11*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^7)/(85201715200*b^3) + 
      (((1286471256407*I)/14952901017600)*d*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((7525416246763*I)/14952901017600)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 - (((5534773813*I)/46437580800)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 + (((101720485271*I)/383407718400)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 + (((823408081*I)/83071672320)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 - (((5025927433*I)/2990580203520)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 + (((252743*I)/2914795520)*d^15*K0^2*M^5*Sqrt[Pi/770]*u^7)/b^3 + 
      (((1864697711057*I)/13802677862400)*d*K1^2*M^5*Sqrt[Pi/770]*u^7)/b^3 - 
      (((137928801120631*I)/179434812211200)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 - (((533979121747*I)/3147979161600)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 + (((469639373887*I)/1172776550400)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 - (((643068047*I)/265829351424)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 + (((506352419*I)/3987440271360)*d^15*K1^2*M^5*Sqrt[Pi/770]*u^7)/
       b^3 + (((3189661399*I)/133508044800)*d^3*K0^2*M^5*Sqrt[(11*Pi)/70]*
        u^7)/b^3 + (((24021863977*I)/19937201356800)*d^11*K1^2*M^5*
        Sqrt[(11*Pi)/70]*u^7)/b^3 + (((14060567430181*I)/35886962442240)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[770]*b^3) - 
      (6164238649517677*d*K0*K1*M^5*u^7)/(82898883241574400*b^3*
        Sqrt[770*Pi]) - (8716529809937503*d^3*K0*K1*M^5*u^7)/
       (31087081215590400*b^3*Sqrt[770*Pi]) + 
      (16185307579265927*d^5*K0*K1*M^5*u^7)/(49739329944944640*b^3*
        Sqrt[770*Pi]) + (56684687783037497*d^7*K0*K1*M^5*u^7)/
       (124348324862361600*b^3*Sqrt[770*Pi]) - 
      (4611091468891997*d^9*K0*K1*M^5*u^7)/(11842697605939200*b^3*
        Sqrt[770*Pi]) - (120218963*d^15*K0*K1*M^5*u^7)/
       (520100904960*b^3*Sqrt[770*Pi]) - 
      (6410141*d^15*K0^2*M^5*Sqrt[5/(154*Pi)]*u^8)/(683561189376*b^3) + 
      (((16529642926591*I)/89717406105600)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^8)/
       b^3 - (((17287205997727*I)/44858703052800)*d^5*K0*K1*M^5*Sqrt[Pi/770]*
        u^8)/b^3 - (((1952015106973*I)/29905802035200)*d^7*K0*K1*M^5*
        Sqrt[Pi/770]*u^8)/b^3 - (((3466806457*I)/2990580203520)*d^13*K0*K1*
        M^5*Sqrt[Pi/770]*u^8)/b^3 + (((45877873*I)/664573378560)*d^15*K0*K1*
        M^5*Sqrt[Pi/770]*u^8)/b^3 + (((1236104009*I)/1424085811200)*d^11*K0*
        K1*M^5*Sqrt[(7*Pi)/110]*u^8)/b^3 + (((18303717721*I)/2803668940800)*d*
        K0*K1*M^5*Sqrt[(11*Pi)/70]*u^8)/b^3 + 
      (((42956046881*I)/2492150169600)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^8)/
       b^3 - (5147073614843219*d^3*K0^2*M^5*u^8)/(124348324862361600*
        Sqrt[770]*b^3*Sqrt[Pi]) - (214922145254827*d^3*K1^2*M^5*u^8)/
       (2422369964851200*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (528938885417339*d*K0^2*M^5*u^8)/(33159553296629760*b^3*Sqrt[770*Pi]) + 
      (25151839571215909*d^5*K0^2*M^5*u^8)/(497393299449446400*b^3*
        Sqrt[770*Pi]) + (1531805483141399*d^7*K0^2*M^5*u^8)/
       (19130511517286400*b^3*Sqrt[770*Pi]) - 
      (10865820372512537*d^9*K0^2*M^5*u^8)/(165797766483148800*b^3*
        Sqrt[770*Pi]) - (1839483773521*d^11*K0^2*M^5*u^8)/
       (209340614246400*b^3*Sqrt[770*Pi]) + (360263883271*d^13*K0^2*M^5*u^8)/
       (334944982794240*b^3*Sqrt[770*Pi]) - 
      (34156578072553093*d*K1^2*M^5*u^8)/(1492179898348339200*b^3*
        Sqrt[770*Pi]) + (152474129563935629*d^5*K1^2*M^5*u^8)/
       (1492179898348339200*b^3*Sqrt[770*Pi]) + 
      (35348495540251867*d^7*K1^2*M^5*u^8)/(248696649724723200*b^3*
        Sqrt[770*Pi]) - (184852079426387*d^9*K1^2*M^5*u^8)/
       (1539917335756800*b^3*Sqrt[770*Pi]) - 
      (6960470868353*d^11*K1^2*M^5*u^8)/(491495355187200*b^3*Sqrt[770*Pi]) + 
      (19476481599*d^13*K1^2*M^5*u^8)/(12405369733120*b^3*Sqrt[770*Pi]) - 
      (62682869*d^15*K1^2*M^5*u^8)/(886097838080*b^3*Sqrt[770*Pi]) + 
      (((344938751387*I)/44858703052800)*d*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((15103632373*I)/448587030528)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((172484242663*I)/29905802035200)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((257625449141*I)/14952901017600)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((12695005837*I)/29905802035200)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((160803757*I)/1495290101760)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((1708809*I)/221524459520)*d^15*K0^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((387980256877*I)/44858703052800)*d*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((965283203341*I)/22429351526400)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((9878006753*I)/1573989580800)*d^7*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((16732111741*I)/786994790400)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((8057895529*I)/29905802035200)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 - 
      (((17009273*I)/124607508480)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((59361311*I)/5981160407040)*d^15*K1^2*M^5*Sqrt[Pi/770]*u^9)/b^3 + 
      (((2914004909*I)/205302988800)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[770]*b^3) + (((49369729039*I)/2563354460160)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[770]*b^3) + (1211017842663193*d*K0*K1*M^5*u^9)/
       (1865224872935424000*b^3*Sqrt[770*Pi]) - 
      (30988874630315219*d^3*K0*K1*M^5*u^9)/(466306218233856000*b^3*
        Sqrt[770*Pi]) + (103437409268196583*d^5*K0*K1*M^5*u^9)/
       (1865224872935424000*b^3*Sqrt[770*Pi]) + 
      (4892160789860299*d^7*K0*K1*M^5*u^9)/(62174162431180800*b^3*
        Sqrt[770*Pi]) - (1496357945413883*d^9*K0*K1*M^5*u^9)/
       (24869664972472320*b^3*Sqrt[770*Pi]) - 
      (813382312091*d^11*K0*K1*M^5*u^9)/(88315571635200*b^3*Sqrt[770*Pi]) + 
      (6127442381*d^13*K0*K1*M^5*u^9)/(5582416379904*b^3*Sqrt[770*Pi]) - 
      (319395971*d^15*K0*K1*M^5*u^9)/(5981160407040*b^3*Sqrt[770*Pi]) + 
      (((6099814729*I)/14952901017600)*d*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 + 
      (((2980701499*I)/712042905600)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^10)/b^3 - 
      (((81368465687*I)/14952901017600)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       b^3 - (((205733263*I)/58638827520)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       b^3 + (((8165506577*I)/1794348122112)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^10)/
       b^3 - (((1182602719*I)/6408386150400)*d^11*K0*K1*M^5*Sqrt[Pi/770]*
        u^10)/b^3 - (((16773173*I)/1281677230080)*d^13*K0*K1*M^5*Sqrt[Pi/770]*
        u^10)/b^3 + (((820123*I)/2990580203520)*d^15*K0*K1*M^5*
        Sqrt[(11*Pi)/70]*u^10)/b^3 - (547132053016537*d^3*K0^2*M^5*u^10)/
       (133230348066816000*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (31614029877767*d^3*K1^2*M^5*u^10)/(14347883637964800*Sqrt[770]*b^3*
        Sqrt[Pi]) + (29811963014063*d*K0^2*M^5*u^10)/(14572069319808000*b^3*
        Sqrt[770*Pi]) - (2167809254346809*d^5*K0^2*M^5*u^10)/
       (466306218233856000*b^3*Sqrt[770*Pi]) + 
      (73557141246893*d^7*K0^2*M^5*u^10)/(6908240270131200*b^3*
        Sqrt[770*Pi]) - (26682393852533*d^9*K0^2*M^5*u^10)/
       (15543540607795200*b^3*Sqrt[770*Pi]) - 
      (9132696388997*d^11*K0^2*M^5*u^10)/(5652196584652800*b^3*
        Sqrt[770*Pi]) - (214617509*d^13*K0^2*M^5*u^10)/
       (332286689280*b^3*Sqrt[770*Pi]) + (3705721*d^15*K0^2*M^5*u^10)/
       (92017852416*b^3*Sqrt[770*Pi]) - (576117661819163*d*K1^2*M^5*u^10)/
       (1865224872935424000*b^3*Sqrt[770*Pi]) - 
      (4686929613698621*d^5*K1^2*M^5*u^10)/(1865224872935424000*b^3*
        Sqrt[770*Pi]) + (246370930277611*d^7*K1^2*M^5*u^10)/
       (22205058011136000*b^3*Sqrt[770*Pi]) - 
      (569301562672907*d^9*K1^2*M^5*u^10)/(124348324862361600*b^3*
        Sqrt[770*Pi]) - (14843702429*d^11*K1^2*M^5*u^10)/
       (12422410076160*b^3*Sqrt[770*Pi]) - (77856351203*d^13*K1^2*M^5*u^10)/
       (251208737095680*b^3*Sqrt[770*Pi]) + (1207601*d^15*K1^2*M^5*u^10)/
       (93455631360*b^3*Sqrt[770*Pi]) - (((631377371*I)/14952901017600)*d*
        K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - (((1432219517*I)/14952901017600)*
        d^5*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((3115103*I)/11681953920)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((720779929*I)/1794348122112)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((393048361*I)/1180492185600)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((84101*I)/27690557440)*d^15*K0^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((44692497373*I)/403728327475200)*d*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((13361048117*I)/17553405542400)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 + 
      (((1875841189*I)/3845031690240)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^11)/b^3 - 
      (((13116721643*I)/67288054579200)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       b^3 - (((28262449*I)/527749447680)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       b^3 + (((2032643*I)/1121467576320)*d^15*K1^2*M^5*Sqrt[Pi/770]*u^11)/
       b^3 - (((1730293*I)/256335446016)*d^13*K0^2*M^5*Sqrt[(11*Pi)/70]*u^11)/
       b^3 + (((68360843*I)/6728805457920)*d^7*K1^2*M^5*Sqrt[(11*Pi)/70]*
        u^11)/b^3 - (((104820277*I)/830716723200)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[770]*b^3) + (((104752237351*I)/201864163737600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[770]*b^3) - (3279402812261*d*K0*K1*M^5*u^11)/
       (186522487293542400*b^3*Sqrt[770*Pi]) - 
      (132590219838283*d^3*K0*K1*M^5*u^11)/(42391474384896000*b^3*
        Sqrt[770*Pi]) + (5522044152377657*d^5*K0*K1*M^5*u^11)/
       (932612436467712000*b^3*Sqrt[770*Pi]) + 
      (492992236987*d^7*K0*K1*M^5*u^11)/(77717703038976000*b^3*
        Sqrt[770*Pi]) - (31626210311473*d^9*K0*K1*M^5*u^11)/
       (6908240270131200*b^3*Sqrt[770*Pi]) + 
      (81941211053*d^11*K0*K1*M^5*u^11)/(72464058777600*b^3*Sqrt[770*Pi]) + 
      (91885808951*d^13*K0*K1*M^5*u^11)/(125604368547840*b^3*Sqrt[770*Pi]) - 
      (18601291*d^15*K0*K1*M^5*u^11)/(280366894080*b^3*Sqrt[770*Pi]) - 
      (4064704373*d^11*K1^2*M^5*Sqrt[5/(154*Pi)]*u^12)/
       (113043931693056*b^3) + (((544197187*I)/20186416373760)*d*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/b^3 + (((656705327*I)/1441886883840)*d^3*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/b^3 - (((373127981*I)/2883773767680)*d^5*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/b^3 - (((701748589*I)/841100682240)*d^7*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/b^3 + (((185913971*I)/1345761091584)*d^9*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/b^3 + (((1017612623*I)/3364402728960)*d^11*K0*K1*
        M^5*Sqrt[Pi/770]*u^12)/b^3 - (((119297*I)/43133368320)*d^15*K0*K1*M^5*
        Sqrt[Pi/770]*u^12)/b^3 + (((681613*I)/172533473280)*d^13*K0*K1*M^5*
        Sqrt[(11*Pi)/70]*u^12)/b^3 - (357685059323*d^3*K0^2*M^5*u^12)/
       (10362360405196800*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (4217630161*d^3*K1^2*M^5*u^12)/(46464897024000*Sqrt[770]*b^3*
        Sqrt[Pi]) - (209322438319933*d*K0^2*M^5*u^12)/(932612436467712000*b^3*
        Sqrt[770*Pi]) + (139612540586663*d^5*K0^2*M^5*u^12)/
       (310870812155904000*b^3*Sqrt[770*Pi]) - 
      (15135773258587*d^7*K0^2*M^5*u^12)/(116576554558464000*b^3*
        Sqrt[770*Pi]) + (77555705159*d^9*K0^2*M^5*u^12)/
       (531403097702400*b^3*Sqrt[770*Pi]) - (20153524009*d^11*K0^2*M^5*u^12)/
       (122873838796800*b^3*Sqrt[770*Pi]) - (557748329*d^13*K0^2*M^5*u^12)/
       (9661874503680*b^3*Sqrt[770*Pi]) + (9932179*d^15*K0^2*M^5*u^12)/
       (640838615040*b^3*Sqrt[770*Pi]) - (34673897930261*d*K1^2*M^5*u^12)/
       (164578665259008000*b^3*Sqrt[770*Pi]) + 
      (1160078243613389*d^5*K1^2*M^5*u^12)/(2797837309403136000*b^3*
        Sqrt[770*Pi]) + (1460081627359*d^7*K1^2*M^5*u^12)/
       (58288277279232000*b^3*Sqrt[770*Pi]) + 
      (610915485809*d^9*K1^2*M^5*u^12)/(6908240270131200*b^3*Sqrt[770*Pi]) - 
      (22494104333*d^13*K1^2*M^5*u^12)/(376813105643520*b^3*Sqrt[770*Pi]) + 
      (4422689*d^15*K1^2*M^5*u^12)/(345066946560*b^3*Sqrt[770*Pi]) - 
      (1142119*d^15*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^13)/(2242935152640*b^3) - 
      (((8474591*I)/50466040934400)*d*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((100603057*I)/3604717209600)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((1771409291*I)/33644027289600)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((189797011*I)/16822013644800)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((1849579*I)/70829531136)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((512147*I)/280366894080)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((47843*I)/131937361920)*d^15*K0^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((1913069*I)/12616510233600)*d*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((1446390191*I)/50466040934400)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((7267427*I)/647000524800)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((886613323*I)/33644027289600)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 - 
      (((2239219*I)/1121467576320)*d^13*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((35401*I)/106806435840)*d^15*K1^2*M^5*Sqrt[Pi/770]*u^13)/b^3 + 
      (((4854491*I)/448587030528)*d^7*K1^2*M^5*Sqrt[(5*Pi)/154]*u^13)/b^3 - 
      (((835752061*I)/100932081868800)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[770]*b^3) - (((50530607*I)/5937181286400)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[770]*b^3) + (19421944337503*d*K0*K1*M^5*u^13)/
       (699459327350784000*b^3*Sqrt[770*Pi]) - 
      (1755911543479*d^3*K0*K1*M^5*u^13)/(15896802894336000*b^3*
        Sqrt[770*Pi]) - (54501607908227*d^5*K0*K1*M^5*u^13)/
       (699459327350784000*b^3*Sqrt[770*Pi]) + 
      (7285537033277*d^7*K0*K1*M^5*u^13)/(23315310911692800*b^3*
        Sqrt[770*Pi]) - (978119722357*d^9*K0*K1*M^5*u^13)/
       (9326124364677120*b^3*Sqrt[770*Pi]) - (3172088053*d^11*K0*K1*M^5*u^13)/
       (88315571635200*b^3*Sqrt[770*Pi]) - (171786983*d^13*K0*K1*M^5*u^13)/
       (31401092136960*b^3*Sqrt[770*Pi]) + 
      (2218477*d^11*K0^2*M^5*Sqrt[55/(14*Pi)]*u^14)/(28260982923264*b^3) + 
      (((756367*I)/25233020467200)*d*K0*K1*M^5*Sqrt[Pi/770]*u^14)/b^3 - 
      (((2062079*I)/1328053708800)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^14)/b^3 + 
      (((25136621*I)/8411006822400)*d^7*K0*K1*M^5*Sqrt[Pi/770]*u^14)/b^3 - 
      (((42209*I)/8411006822400)*d^9*K0*K1*M^5*Sqrt[Pi/770]*u^14)/b^3 - 
      (((4545581*I)/8411006822400)*d^11*K0*K1*M^5*Sqrt[Pi/770]*u^14)/b^3 - 
      (((12139*I)/32984340480)*d^13*K0*K1*M^5*Sqrt[Pi/770]*u^14)/b^3 - 
      (((35279*I)/560733788160)*d^15*K0*K1*M^5*Sqrt[Pi/770]*u^14)/b^3 - 
      (((1122679*I)/25233020467200)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^14)/
       b^3 - (235820582243*d^3*K0^2*M^5*u^14)/(116576554558464000*Sqrt[770]*
        b^3*Sqrt[Pi]) - (142669380317*d^3*K1^2*M^5*u^14)/
       (69945932735078400*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (3949601027*d*K0^2*M^5*u^14)/(16653793508352000*b^3*Sqrt[770*Pi]) + 
      (116691793627*d^5*K0^2*M^5*u^14)/(12952950506496000*b^3*Sqrt[770*Pi]) - 
      (300839290051*d^7*K0^2*M^5*u^14)/(116576554558464000*b^3*
        Sqrt[770*Pi]) - (242787092267*d^9*K0^2*M^5*u^14)/
       (23315310911692800*b^3*Sqrt[770*Pi]) + (11304637*d^13*K0^2*M^5*u^14)/
       (6728805457920*b^3*Sqrt[770*Pi]) + (107*d^15*K0^2*M^5*u^14)/
       (432414720*b^3*Sqrt[770*Pi]) - (1696349047*d*K1^2*M^5*u^14)/
       (7137340075008000*b^3*Sqrt[770*Pi]) + 
      (3145110343409*d^5*K1^2*M^5*u^14)/(349729663675392000*b^3*
        Sqrt[770*Pi]) - (103611082889*d^7*K1^2*M^5*u^14)/
       (38858851519488000*b^3*Sqrt[770*Pi]) - 
      (238626380563*d^9*K1^2*M^5*u^14)/(23315310911692800*b^3*Sqrt[770*Pi]) + 
      (4193269*d^11*K1^2*M^5*u^14)/(961257922560*b^3*Sqrt[770*Pi]) + 
      (24840913*d^13*K1^2*M^5*u^14)/(15700546068480*b^3*Sqrt[770*Pi]) + 
      (180227*d^15*K1^2*M^5*u^14)/(747645050880*b^3*Sqrt[770*Pi]) - 
      (22991*d^13*K0*K1*M^5*Sqrt[5/(154*Pi)]*u^15)/(588770477568*b^3) + 
      (66047*d*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^15)/(264946714905600*b^3) + 
      (71423*d^11*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^15)/(8831557163520*b^3) - 
      (53*d^15*K0*K1*M^5*Sqrt[11/(70*Pi)]*u^15)/(46727815680*b^3) + 
      (((863*I)/332013427200)*d*K0^2*M^5*Sqrt[Pi/770]*u^15)/b^3 + 
      (((300017*I)/6308255116800)*d^5*K0^2*M^5*Sqrt[Pi/770]*u^15)/b^3 - 
      (((7321*I)/100131033600)*d^7*K0^2*M^5*Sqrt[Pi/770]*u^15)/b^3 - 
      (((1117*I)/12015724032)*d^9*K0^2*M^5*Sqrt[Pi/770]*u^15)/b^3 + 
      (((127493*I)/2102751705600)*d^11*K0^2*M^5*Sqrt[Pi/770]*u^15)/b^3 + 
      (((97*I)/3594447360)*d^13*K0^2*M^5*Sqrt[Pi/770]*u^15)/b^3 + 
      ((I/2225134080)*d^15*K0^2*M^5*Sqrt[Pi/770]*u^15)/b^3 + 
      (((2351*I)/901179302400)*d*K1^2*M^5*Sqrt[Pi/770]*u^15)/b^3 + 
      (((23489*I)/485250393600)*d^5*K1^2*M^5*Sqrt[Pi/770]*u^15)/b^3 - 
      (((7951*I)/84110068224)*d^9*K1^2*M^5*Sqrt[Pi/770]*u^15)/b^3 + 
      (((128153*I)/2102751705600)*d^11*K1^2*M^5*Sqrt[Pi/770]*u^15)/b^3 + 
      ((I/9345563136)*d^15*K1^2*M^5*Sqrt[(5*Pi)/154]*u^15)/b^3 - 
      (((3169*I)/300393100800)*d^7*K1^2*M^5*Sqrt[(7*Pi)/110]*u^15)/b^3 + 
      (((353*I)/140183447040)*d^13*K1^2*M^5*Sqrt[(11*Pi)/70]*u^15)/b^3 + 
      (((35137*I)/1261651023360)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[770]*b^3) + (((35557*I)/1261651023360)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[770]*b^3) - (23563957*d*K0*K1*M^5*u^15)/
       (6245172565632000*b^3*Sqrt[770*Pi]) - (734753627*d^3*K0*K1*M^5*u^15)/
       (21858103979712000*b^3*Sqrt[770*Pi]) - (27247877*d^5*K0*K1*M^5*u^15)/
       (874324159188480*b^3*Sqrt[770*Pi]) - (1250752177*d^7*K0*K1*M^5*u^15)/
       (7286034659904000*b^3*Sqrt[770*Pi]) + (519111287*d^9*K0*K1*M^5*u^15)/
       (1457206931980800*b^3*Sqrt[770*Pi]) - 
      (d*K0^2*M^5*Sqrt[11/(70*Pi)]*u^16)/(1261651023360*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(70*Pi)]*u^16)/(1261651023360*b^3) + 
      (149*d^5*K0^2*M^5*Sqrt[11/(70*Pi)]*u^16)/(2207889290880*b^3) - 
      (d^7*K0^2*M^5*Sqrt[11/(70*Pi)]*u^16)/(57497116950*b^3) + 
      (7067*d^9*K0^2*M^5*Sqrt[11/(70*Pi)]*u^16)/(44157785817600*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(70*Pi)]*u^16)/(1261651023360*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(70*Pi)]*u^16)/(1261651023360*b^3) + 
      (149*d^5*K1^2*M^5*Sqrt[11/(70*Pi)]*u^16)/(2207889290880*b^3) - 
      (d^7*K1^2*M^5*Sqrt[11/(70*Pi)]*u^16)/(57497116950*b^3) + 
      (7067*d^9*K1^2*M^5*Sqrt[11/(70*Pi)]*u^16)/(44157785817600*b^3) + 
      ((I/52568792640)*d*K0*K1*M^5*Sqrt[Pi/770]*u^16)/b^3 + 
      ((I/1501965504)*d^3*K0*K1*M^5*Sqrt[Pi/770]*u^16)/b^3 + 
      (((89*I)/52568792640)*d^5*K0*K1*M^5*Sqrt[Pi/770]*u^16)/b^3 + 
      ((I/5840976960)*d^15*K0*K1*M^5*Sqrt[Pi/770]*u^16)/b^3 + 
      ((I/3504586176)*d^13*K0*K1*M^5*Sqrt[(5*Pi)/154]*u^16)/b^3 - 
      ((I/7509827520)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^16)/b^3 - 
      ((I/3504586176)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^16)/b^3 + 
      ((I/17522930880)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/70]*u^16)/b^3 - 
      (24029*d^3*K0^2*M^5*u^16)/(485735643993600*Sqrt[770]*b^3*Sqrt[Pi]) - 
      (24029*d^3*K1^2*M^5*u^16)/(485735643993600*Sqrt[770]*b^3*Sqrt[Pi]) + 
      (31*d*K0^2*M^5*u^16)/(2324093990400*b^3*Sqrt[770*Pi]) - 
      (57481*d^5*K0^2*M^5*u^16)/(40477970332800*b^3*Sqrt[770*Pi]) + 
      (96709*d^7*K0^2*M^5*u^16)/(242867821996800*b^3*Sqrt[770*Pi]) - 
      (35281*d^9*K0^2*M^5*u^16)/(32382376266240*b^3*Sqrt[770*Pi]) + 
      (2759*d^11*K0^2*M^5*u^16)/(4415778581760*b^3*Sqrt[770*Pi]) - 
      (d^13*K0^2*M^5*u^16)/(2044341936*b^3*Sqrt[770*Pi]) - 
      (d^15*K0^2*M^5*u^16)/(3337701120*b^3*Sqrt[770*Pi]) + 
      (31*d*K1^2*M^5*u^16)/(2324093990400*b^3*Sqrt[770*Pi]) - 
      (57481*d^5*K1^2*M^5*u^16)/(40477970332800*b^3*Sqrt[770*Pi]) + 
      (96709*d^7*K1^2*M^5*u^16)/(242867821996800*b^3*Sqrt[770*Pi]) - 
      (35281*d^9*K1^2*M^5*u^16)/(32382376266240*b^3*Sqrt[770*Pi]) + 
      (2759*d^11*K1^2*M^5*u^16)/(4415778581760*b^3*Sqrt[770*Pi]) - 
      (d^13*K1^2*M^5*u^16)/(2044341936*b^3*Sqrt[770*Pi]) - 
      (d^15*K1^2*M^5*u^16)/(3337701120*b^3*Sqrt[770*Pi]))/Pi}, 1, 13, 1]}, 3, 
 5, 1]


==> anc/spectrum_7_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/96*I)*d^5*K0^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      ((I/96)*d^7*K0^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 - 
      ((I/24)*d*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      ((I/24)*d^3*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      ((I/6)*d^5*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 - 
      ((I/24)*d^7*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      ((I/32)*d*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - ((I/96)*d^3*K0^2*M^4*u^2)/
       (b^2*Sqrt[1430*Pi]) - ((I/48)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      ((I/8)*d*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - ((I/8)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[1430*Pi]) - (((3*I)/8)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[1430*Pi]) - ((I/16)*d*K0*K1*M^4*Sqrt[5/(286*Pi)]*u^3)/b^2 + 
      ((I/16)*d^3*K0*K1*M^4*Sqrt[5/(286*Pi)]*u^3)/b^2 + 
      (((25*I)/144)*d^5*K0*K1*M^4*Sqrt[5/(286*Pi)]*u^3)/b^2 - 
      ((I/16)*d^7*K0*K1*M^4*Sqrt[5/(286*Pi)]*u^3)/b^2 + 
      ((I/64)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) - 
      (((137*I)/576)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) - 
      (((73*I)/576)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) - 
      (((119*I)/576)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((17*I)/576)*d^5*K0^2*M^4*Sqrt[5/(286*Pi)]*u^4)/b^2 - 
      (((7*I)/1152)*d^3*K1^2*M^4*Sqrt[13/(110*Pi)]*u^4)/b^2 - 
      ((I/1152)*d^5*K1^2*M^4*Sqrt[13/(110*Pi)]*u^4)/b^2 + 
      ((I/384)*d^7*K1^2*M^4*Sqrt[13/(110*Pi)]*u^4)/b^2 + 
      ((I/1152)*d^3*K0^2*M^4*Sqrt[55/(26*Pi)]*u^4)/b^2 + 
      ((I/1152)*d*K1^2*M^4*Sqrt[65/(22*Pi)]*u^4)/b^2 - 
      (((41*I)/384)*d*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((89*I)/1152)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((191*I)/1152)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      ((I/144)*d^3*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^5)/b^2 - 
      ((I/144)*d^7*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^5)/b^2 - 
      (((17*I)/288)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((7*I)/288)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) - 
      (((7*I)/288)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((17*I)/288)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      ((I/48)*d^5*K1^2*M^4*Sqrt[5/(286*Pi)]*u^6)/b^2 + 
      ((I/144)*d^3*K0^2*M^4*Sqrt[11/(130*Pi)]*u^6)/b^2 - 
      ((I/24)*d*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      ((I/144)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      ((I/24)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      ((I/24)*d*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - ((I/12)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) - ((I/16)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]))/
     Pi, 0, ((((53951*I)/9801792)*d^5*K0^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 - 
      (((23*I)/6528)*d^9*K0^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      (((63*I)/374)*d^3*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 - 
      (((5*I)/51)*d^7*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      (((383*I)/17952)*d^9*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 - 
      (((9*I)/544)*d*K1^2*M^4*Sqrt[55/(26*Pi)]*u^2)/b^2 - 
      (((151*I)/1088)*d*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((3*I)/544)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((3706217*I)/9801792)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((23*I)/96)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((9*I)/2176)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      ((I/102)*d*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((237*I)/1496)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((1231*I)/816)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((133*I)/136)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((207*I)/2992)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((11881*I)/97920)*d*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^3)/b^2 + 
      (((70117*I)/97920)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((15541*I)/5760)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) - 
      (((215981*I)/97920)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((6179*I)/48960)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((263*I)/97920)*d^9*K0^2*M^4*Sqrt[13/(110*Pi)]*u^4)/b^2 - 
      (((61361*I)/195840)*d*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((31147*I)/195840)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((128627*I)/195840)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((105251*I)/195840)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((557873*I)/1175040)*d*K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((18281*I)/293760)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((890369*I)/587520)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((92551*I)/97920)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((13043*I)/391680)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((34927*I)/718848)*d*K0*K1*M^4*Sqrt[5/(286*Pi)]*u^5)/b^2 + 
      (((8887*I)/587520)*d^3*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^5)/b^2 - 
      (((7481*I)/195840)*d^7*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^5)/b^2 - 
      (((487361*I)/6789120)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((20389*I)/34560)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) - 
      (((1399*I)/65280)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((330985*I)/16039296)*d^7*K0^2*M^4*Sqrt[5/(286*Pi)]*u^6)/b^2 - 
      (((21061*I)/587520)*d*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((38717*I)/587520)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((17269*I)/587520)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((15830987*I)/160392960)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((503*I)/97920)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((497*I)/11520)*d*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      ((I/65280)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((8003*I)/65280)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((14231*I)/195840)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((37*I)/5440)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((7*I)/4320)*d^5*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^7)/b^2 - 
      (((7*I)/24480)*d^9*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^7)/b^2 - 
      (((19*I)/14688)*d^3*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^7)/b^2 + 
      (((31*I)/7344)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) - 
      ((I/480)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) + 
      (((79*I)/146880)*d*K0^2*M^4*Sqrt[11/(130*Pi)]*u^8)/b^2 - 
      (((7*I)/14688)*d^5*K1^2*M^4*Sqrt[11/(130*Pi)]*u^8)/b^2 - 
      (((71*I)/146880)*d*K1^2*M^4*Sqrt[13/(110*Pi)]*u^8)/b^2 - 
      (((457*I)/36720)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((511*I)/73440)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      ((I/4080)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      ((I/5440)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((439*I)/36720)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      ((I/4080)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      ((I/5440)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]))/Pi, 0, 
    ((((67*I)/816)*d^7*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      (((31*I)/6528)*d^11*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      (((4861*I)/496128)*d^9*K0^2*M^4*Sqrt[13/(110*Pi)]*u^2)/b^2 + 
      (((1415*I)/248064)*d^7*K0^2*M^4*Sqrt[55/(26*Pi)]*u^2)/b^2 + 
      (((679*I)/496128)*d^3*K0^2*M^4*Sqrt[143/(10*Pi)]*u^2)/b^2 + 
      (((90821*I)/496128)*d*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((202831*I)/248064)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((1099*I)/496128)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((217*I)/6528)*d*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((2191*I)/2176)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((167*I)/102)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((499*I)/2176)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((99426113*I)/104186880)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((17820079*I)/11576320)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) - 
      (((136590007*I)/26046720)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((1199719*I)/578816)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((13705567*I)/20837376)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((230661*I)/11576320)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((54002015*I)/27630360576)*d^11*K0^2*M^4*Sqrt[5/(286*Pi)]*u^4)/b^2 + 
      (((10804823*I)/62512128)*d^3*K1^2*M^4*Sqrt[5/(286*Pi)]*u^4)/b^2 + 
      (((8363*I)/312560640)*d^11*K1^2*M^4*Sqrt[13/(110*Pi)]*u^4)/b^2 + 
      (((78186293*I)/208373760)*d*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((24667837*I)/69457920)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((42669281*I)/26046720)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((12189*I)/17024)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((7746103*I)/41674752)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((65944141*I)/17268975360)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((242790217*I)/312560640)*d*K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((32597101*I)/9192960)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((72531499*I)/52093440)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((160092929*I)/312560640)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((4564577*I)/52093440)*d^7*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^5)/b^2 + 
      (((2617*I)/18385920)*d^11*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^5)/b^2 + 
      (((198485779*I)/312560640)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((167078957*I)/312560640)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) - 
      (((412659659*I)/156280320)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((103139219*I)/312560640)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((463171*I)/34728960)*d^7*K0^2*M^4*Sqrt[13/(110*Pi)]*u^6)/b^2 + 
      (((38221*I)/5581440)*d^3*K1^2*M^4*Sqrt[13/(110*Pi)]*u^6)/b^2 + 
      (((83*I)/19535040)*d^11*K1^2*M^4*Sqrt[143/(10*Pi)]*u^6)/b^2 + 
      (((12354583*I)/125024256)*d*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((35991751*I)/625121280)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((6095371*I)/16450560)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((25276687*I)/625121280)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((200731*I)/625121280)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((3509677*I)/22325760)*d*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((6516463*I)/11162880)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((10636907*I)/39070080)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((10107719*I)/156280320)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((352861*I)/52093440)*d*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^7)/b^2 + 
      (((647*I)/14883840)*d^11*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^7)/b^2 - 
      (((2665259*I)/312560640)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) - 
      (((420191*I)/2298240)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) + 
      (((2091563*I)/22325760)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) + 
      (((33767*I)/1488384)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) - 
      (((749100509*I)/1823603798016)*d^11*K0^2*M^4*Sqrt[5/(286*Pi)]*u^8)/
       b^2 - (((9257*I)/78140160)*d^5*K0^2*M^4*Sqrt[11/(130*Pi)]*u^8)/b^2 - 
      (((13591*I)/156280320)*d^7*K0^2*M^4*Sqrt[11/(130*Pi)]*u^8)/b^2 + 
      (((52769*I)/156280320)*d*K1^2*M^4*Sqrt[13/(110*Pi)]*u^8)/b^2 + 
      (((13121*I)/4596480)*d*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((162077*I)/62512128)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((75041*I)/39070080)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((2775956519*I)/1302574141440)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) + (((694019*I)/104186880)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) - (((114337*I)/4883760)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) + (((209203*I)/22325760)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) + (((2399*I)/826880)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) + (((3979*I)/44651520)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) + (((611*I)/4112640)*d^9*K0*K1*M^4*
        Sqrt[13/(110*Pi)]*u^9)/b^2 + (((14401*I)/8682240)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1430*Pi]) + (((193381*I)/78140160)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1430*Pi]) - (((103373*I)/13023360)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1430*Pi]) + (((24019*I)/13023360)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1430*Pi]) + (((739*I)/26046720)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1430*Pi]) + (((5*I)/1465128)*d*K0^2*M^4*Sqrt[5/(286*Pi)]*
        u^10)/b^2 + (((61*I)/23442048)*d^3*K0^2*M^4*Sqrt[5/(286*Pi)]*u^10)/
       b^2 + (((5*I)/325584)*d^9*K0^2*M^4*Sqrt[5/(286*Pi)]*u^10)/b^2 + 
      (((127*I)/23442048)*d^3*K1^2*M^4*Sqrt[5/(286*Pi)]*u^10)/b^2 + 
      (((71*I)/3907008)*d^9*K1^2*M^4*Sqrt[5/(286*Pi)]*u^10)/b^2 - 
      (((29*I)/5860512)*d^5*K1^2*M^4*Sqrt[11/(130*Pi)]*u^10)/b^2 - 
      ((I/1465128)*d^5*K0^2*M^4*Sqrt[55/(26*Pi)]*u^10)/b^2 - 
      (((5*I)/3907008)*d^7*K0^2*M^4*Sqrt[65/(22*Pi)]*u^10)/b^2 + 
      (((5*I)/23442048)*d^11*K0^2*M^4*Sqrt[65/(22*Pi)]*u^10)/b^2 + 
      ((I/3907008)*d*K1^2*M^4*Sqrt[65/(22*Pi)]*u^10)/b^2 - 
      ((I/308448)*d*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      ((I/308448)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      ((I/22032)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      ((I/7344)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      ((I/14688)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      ((I/44064)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      ((I/308448)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      ((I/22032)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      (((47*I)/1302336)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      ((I/14688)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      (((47*I)/7814016)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      ((I/1953504)*d*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^11)/b^2 - 
      ((I/325584)*d^5*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^11)/b^2 - 
      ((I/325584)*d^7*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^11)/b^2 + 
      ((I/1953504)*d^11*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^11)/b^2 + 
      ((I/1953504)*d^3*K0*K1*M^4*Sqrt[55/(26*Pi)]*u^11)/b^2 + 
      ((I/1953504)*d^9*K0*K1*M^4*Sqrt[55/(26*Pi)]*u^11)/b^2)/Pi, 0, 
    ((((-136077*I)/2315264)*d^9*K0^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      (((105123625*I)/1365716352)*d^7*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 - 
      (((166281421*I)/3641910272)*d^9*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      (((1120501*I)/4682456064)*d^13*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      (((2689933*I)/229211136)*d^5*K0^2*M^4*Sqrt[65/(22*Pi)]*u^2)/b^2 - 
      (((453307*I)/6945792)*d*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((2901949*I)/6945792)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((287*I)/32744448)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((5123*I)/3472896)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((87991*I)/6945792)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((59*I)/3472896)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((199913*I)/496128)*d*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((271897*I)/496128)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((55169*I)/124032)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((82549283*I)/143759616)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((5382691*I)/30604288)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((113857*I)/3472896)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((4647163*I)/4682456064)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((836939*I)/24310272)*d^7*K0*K1*M^4*Sqrt[5/(286*Pi)]*u^3)/b^2 - 
      (((105662989*I)/486205440)*d^3*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^3)/b^2 + 
      (((1046371*I)/162068480)*d^11*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^3)/b^2 - 
      (((404783851*I)/1458616320)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((298491211*I)/72930816)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) - 
      (((2436518209*I)/1458616320)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((76751*I)/30387840)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) - 
      (((495003997027*I)/204243625377792)*d^11*K1^2*M^4*Sqrt[5/(286*Pi)]*u^4)/
       b^2 - (((4084987*I)/57200640)*d^3*K0^2*M^4*Sqrt[11/(130*Pi)]*u^4)/
       b^2 + (((1553263*I)/972410880)*d^11*K0^2*M^4*Sqrt[11/(130*Pi)]*u^4)/
       b^2 - (((575682061*I)/2917232640)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) + (((241353193*I)/145861632)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((368741*I)/2558976)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((1592968999*I)/2917232640)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) + (((2059*I)/2532320)*d^13*K0^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((49597315483*I)/87516979200)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((22377110527*I)/12502425600)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) + (((44238032299*I)/10939622400)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((3509356889*I)/8751697920)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((3338992561*I)/2500485120)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) + (((61103001883267*I)/1021218126888960)*d^11*K1^2*
        M^4*u^4)/(b^2*Sqrt[1430*Pi]) + (((3840853*I)/2917232640)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((4125780488342869*I)/41045113176883200)*d^5*K0*K1*M^4*
        Sqrt[13/(110*Pi)]*u^5)/b^2 - (((463148031*I)/810342400)*d*K0*K1*M^4*
        u^5)/(b^2*Sqrt[1430*Pi]) - (((703090343*I)/520934400)*d^3*K0*K1*M^4*
        u^5)/(b^2*Sqrt[1430*Pi]) + (((17731642965037171*I)/8209022635376640)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) - 
      (((32775907*I)/57576960)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) - 
      (((4393357303*I)/4375848960)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((11542277*I)/437584896)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((1954801*I)/1458616320)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((423*I)/17059840)*d^13*K0^2*M^4*Sqrt[11/(130*Pi)]*u^6)/b^2 + 
      (((4087697*I)/8751697920)*d^11*K1^2*M^4*Sqrt[11/(130*Pi)]*u^6)/b^2 + 
      (((333223*I)/8751697920)*d^13*K1^2*M^4*Sqrt[11/(130*Pi)]*u^6)/b^2 - 
      (((4966721731*I)/43758489600)*d*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((4284124619*I)/21879244800)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((25620397379*I)/43758489600)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((69239501*I)/546981120)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((266573257*I)/1750339584)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((17837*I)/7354368)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((11659495963*I)/65637734400)*d*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((41651185883*I)/131275468800)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((123709441039*I)/131275468800)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) - (((105203419*I)/486205440)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) - (((103545973*I)/437584896)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) - (((363115853*I)/32818867200)*d^3*K0*K1*M^4*
        Sqrt[13/(110*Pi)]*u^7)/b^2 - (((24846396049*I)/262550937600)*d*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1430*Pi]) + (((17700962813*I)/37507276800)*d^5*K0*
        K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) - (((287474711*I)/2187924480)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) - (((1824746501*I)/17503395840)*d^9*
        K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) + 
      (((2103967*I)/1093962240)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) + 
      (((52483*I)/205922304)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) - 
      (((589273*I)/3500679168)*d^9*K1^2*M^4*Sqrt[65/(22*Pi)]*u^8)/b^2 - 
      (((2714443609*I)/262550937600)*d*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((421808581*I)/37507276800)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((5974200373*I)/131275468800)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((3025423*I)/194482176)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((152374487*I)/17503395840)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((5370451*I)/17503395840)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((1321*I)/42900480)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((4380811871*I)/262550937600)*d*K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((2600271743*I)/262550937600)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((103740887*I)/1727308800)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((201981127*I)/8751697920)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((1806451*I)/3500679168)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((2253*I)/64827392)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((99767*I)/772208640)*d^3*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^9)/b^2 - 
      (((359407*I)/138184704)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[1430*Pi]) + 
      (((13996511*I)/1312754688)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[1430*Pi]) - 
      (((34964773*I)/6563773440)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[1430*Pi]) - 
      (((1234361*I)/772208640)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[1430*Pi]) + 
      (((7000997*I)/13127546880)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[1430*Pi]) + 
      (((713*I)/66977280)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[1430*Pi]) + 
      (((3185425*I)/7876528128)*d^5*K1^2*M^4*Sqrt[5/(286*Pi)]*u^10)/b^2 - 
      (((457967*I)/6563773440)*d^9*K0^2*M^4*Sqrt[11/(130*Pi)]*u^10)/b^2 - 
      (((210811*I)/13127546880)*d^11*K0^2*M^4*Sqrt[11/(130*Pi)]*u^10)/b^2 - 
      (((1099939*I)/19691320320)*d*K1^2*M^4*Sqrt[13/(110*Pi)]*u^10)/b^2 - 
      (((5081*I)/91163520)*d^9*K1^2*M^4*Sqrt[13/(110*Pi)]*u^10)/b^2 - 
      (((857*I)/2625509376)*d^13*K1^2*M^4*Sqrt[13/(110*Pi)]*u^10)/b^2 - 
      (((397*I)/2625509376)*d^13*K0^2*M^4*Sqrt[55/(26*Pi)]*u^10)/b^2 + 
      (((829*I)/51279480)*d*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      (((5438491*I)/4375848960)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      (((1883737*I)/1458616320)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      (((5826493*I)/6563773440)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      (((16677191*I)/39382640640)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      (((4657*I)/437584896)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      (((1746293*I)/13127546880)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      (((15349*I)/2461415040)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) + 
      (((613903*I)/4922830080)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) + 
      (((69239*I)/984566016)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) - 
      (((310861*I)/820471680)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) + 
      (((1063*I)/12065760)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) + 
      (((50887*I)/546981120)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) + 
      (((2099*I)/234420480)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) - 
      (((407*I)/3281886720)*d*K0^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 - 
      (((157*I)/205117920)*d^3*K0^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 + 
      (((67*I)/45581760)*d^7*K0^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 - 
      (((83*I)/136745280)*d^11*K0^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 - 
      (((277*I)/3281886720)*d^13*K0^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 - 
      (((1213*I)/9845660160)*d*K1^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 - 
      (((227*I)/307676880)*d^3*K1^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 + 
      (((3131*I)/9845660160)*d^5*K1^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 - 
      (((23*I)/121551360)*d^9*K1^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 - 
      (((227*I)/410235840)*d^11*K1^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 - 
      (((253*I)/3281886720)*d^13*K1^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 + 
      (((23*I)/1093962240)*d^5*K0^2*M^4*Sqrt[143/(10*Pi)]*u^12)/b^2 - 
      (((41*I)/3281886720)*d^9*K0^2*M^4*Sqrt[143/(10*Pi)]*u^12)/b^2 + 
      (((43*I)/410235840)*d^7*K1^2*M^4*Sqrt[143/(10*Pi)]*u^12)/b^2 + 
      ((I/615353760)*d*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^13)/b^2 + 
      ((I/18098640)*d^3*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^13)/b^2 + 
      (((11*I)/123070752)*d^5*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^13)/b^2 - 
      (((11*I)/51279480)*d^7*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^13)/b^2 - 
      (((11*I)/205117920)*d^9*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^13)/b^2 + 
      (((11*I)/102558960)*d^11*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^13)/b^2 + 
      ((I/68372640)*d^13*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^13)/b^2)/Pi, 0, 
    ((((1297787375*I)/2683215015936)*d*K0^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      (((20091808355375*I)/287774810459136)*d^9*K0^2*M^4*Sqrt[5/(286*Pi)]*
        u^2)/b^2 - (((2709590183*I)/109628499222528)*d^13*K0^2*M^4*
        Sqrt[5/(286*Pi)]*u^2)/b^2 + (((35014290215*I)/66843621132288)*d^13*
        K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      (((7*I)/237728)*d^15*K1^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 - 
      (((7345223646377*I)/209290771243008)*d^5*K0^2*M^4*Sqrt[11/(130*Pi)]*
        u^2)/b^2 - (((37883759*I)/1278025728)*d^7*K0^2*M^4*Sqrt[11/(130*Pi)]*
        u^2)/b^2 - (((20056577*I)/159753216)*d^7*K1^2*M^4*Sqrt[11/(130*Pi)]*
        u^2)/b^2 - (((24349*I)/11410944)*d^11*K0^2*M^4*Sqrt[13/(110*Pi)]*u^2)/
       b^2 + (((383*I)/426008576)*d^15*K0^2*M^4*Sqrt[55/(26*Pi)]*u^2)/b^2 + 
      (((1213*I)/95829107712)*d*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((225846253*I)/639012864)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((15078720521*I)/104645385621504)*d^5*K0^2*M^4*u^2)/
       (b^2*Sqrt[1430*Pi]) + (((13643689049*I)/390998383776)*d^9*K0^2*M^4*
        u^2)/(b^2*Sqrt[1430*Pi]) - (((349556497*I)/8341298853888)*d^13*K0^2*
        M^4*u^2)/(b^2*Sqrt[1430*Pi]) - (((5582939*I)/11410944)*d*K1^2*M^4*
        u^2)/(b^2*Sqrt[1430*Pi]) - (((835327*I)/5705472)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[1430*Pi]) + (((7094799*I)/3803648)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[1430*Pi]) + (((1404691*I)/6945792)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[1430*Pi]) - (((8738801*I)/159753216)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[1430*Pi]) + (((3275779789*I)/2906244397056)*d^13*K1^2*M^4*
        u^2)/(b^2*Sqrt[1430*Pi]) - (((18662582275*I)/53677080576)*d^5*K0*K1*
        M^4*Sqrt[5/(286*Pi)]*u^3)/b^2 - 
      (((577465517628495239*I)/4702300987072905216)*d^7*K0*K1*M^4*
        Sqrt[5/(286*Pi)]*u^3)/b^2 - (((4668578449*I)/44730900480)*d*K0*K1*M^4*
        u^3)/(b^2*Sqrt[1430*Pi]) + (((13757984081*I)/7062773760)*d^3*K0*K1*
        M^4*u^3)/(b^2*Sqrt[1430*Pi]) - 
      (((7056005145020180633*I)/4702300987072905216)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[1430*Pi]) + (((19475603789*I)/8946180096)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[1430*Pi]) - (((22787763683*I)/134192701440)*d^11*K0*K1*M^4*
        u^3)/(b^2*Sqrt[1430*Pi]) + (((56177683*I)/29820600320)*d^13*K0*K1*M^4*
        u^3)/(b^2*Sqrt[1430*Pi]) + (((270989*I)/777928704)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[1430*Pi]) + (((145624249*I)/29820600320)*d*K0^2*M^4*
        Sqrt[13/(110*Pi)]*u^4)/b^2 - (((4339547749*I)/107354161152)*d^7*K0^2*
        M^4*Sqrt[13/(110*Pi)]*u^4)/b^2 + (((10693259*I)/322062483456)*d^15*
        K1^2*M^4*Sqrt[13/(110*Pi)]*u^4)/b^2 + 
      (((209324993279*I)/268385402880)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((113795236427*I)/107354161152)*d^5*K0^2*M^4*
        u^4)/(b^2*Sqrt[1430*Pi]) + (((835462499*I)/1052491776)*d^9*K0^2*M^4*
        u^4)/(b^2*Sqrt[1430*Pi]) - (((13848925733*I)/268385402880)*d^11*K0^2*
        M^4*u^4)/(b^2*Sqrt[1430*Pi]) - (((43678111*I)/178923601920)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[1430*Pi]) + (((4249087*I)/35784720384)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[1430*Pi]) + (((1425592731223*I)/4025781043200)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((543867810041*I)/268385402880)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((255007257133*I)/76681543680)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[1430*Pi]) - (((7809476824529*I)/8051562086400)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((6610042207*I)/3241369600)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((49551009329*I)/402578104320)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((2756180993*I)/1610312417280)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((83995973346011647*I)/738377840945332224000)*d^15*K0*K1*M^4*
        Sqrt[11/(130*Pi)]*u^5)/b^2 + (((16126638709*I)/39468441600)*d*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1430*Pi]) + (((139173804857*I)/80515620864)*d^3*K0*
        K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) - (((45922508939*I)/14377789440)*d^5*
        K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) - 
      (((263508113299*I)/503222630400)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1430*Pi]) + (((124524136991*I)/74551500800)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[1430*Pi]) - (((35258451713*I)/402578104320)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1430*Pi]) - (((65815709*I)/25161131520)*d^13*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1430*Pi]) - 
      (((27638935390580179*I)/32103384388927488000)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1430*Pi]) - (((22629991343*I)/402578104320)*d^5*K0^2*M^4*
        Sqrt[11/(130*Pi)]*u^6)/b^2 + (((83023*I)/11502231552)*d^15*K0^2*M^4*
        Sqrt[11/(130*Pi)]*u^6)/b^2 + (((804801911*I)/58344652800)*d*K1^2*M^4*
        Sqrt[11/(130*Pi)]*u^6)/b^2 + (((374872360157*I)/4025781043200)*d*K0^2*
        M^4*u^6)/(b^2*Sqrt[1430*Pi]) + (((239013570259*I)/805156208640)*d^3*
        K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((704556661*I)/17656934400)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((41948420123*I)/149103001600)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((1438729099*I)/115022315520)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((128685421*I)/201289052160)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((1165103079893*I)/2415468625920)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) - (((2470917105043*I)/2415468625920)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[1430*Pi]) - (((356870877833*I)/12077343129600)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) + 
      (((1769152163087*I)/4025781043200)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) - (((2355321161*I)/115022315520)*d^11*K1^2*M^4*
        u^6)/(b^2*Sqrt[1430*Pi]) - (((544729519*I)/805156208640)*d^13*K1^2*
        M^4*u^6)/(b^2*Sqrt[1430*Pi]) + (((10594279*I)/89461800960)*d^15*K1^2*
        M^4*u^6)/(b^2*Sqrt[1430*Pi]) - (((64788175*I)/35784720384)*d^11*K0*K1*
        M^4*Sqrt[5/(286*Pi)]*u^7)/b^2 + (((2007937*I)/322062483456)*d^15*K0*
        K1*M^4*Sqrt[11/(130*Pi)]*u^7)/b^2 + 
      (((40174896599*I)/423766425600)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) + 
      (((1177649096893*I)/4830937251840)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1430*Pi]) - (((2761112290199*I)/4830937251840)*d^5*K0*K1*M^4*
        u^7)/(b^2*Sqrt[1430*Pi]) + (((558735047063*I)/24154686259200)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) + (((1764219207043*I)/8051562086400)*
        d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) - 
      (((469484347*I)/1610312417280)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1430*Pi]) + (((12797562433*I)/1150223155200)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) + (((123478319557*I)/4830937251840)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) - (((112982081*I)/1765048320)*d^5*K0^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) + (((145333523303*I)/24154686259200)*d^7*
        K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((178360885273*I)/8051562086400)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) - (((1386011959*I)/1610312417280)*d^11*K0^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) + (((1525379*I)/178923601920)*d^13*K0^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) + (((12496247*I)/1610312417280)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[1430*Pi]) + (((29897643067*I)/1789236019200)*d*
        K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((330423301279*I)/9661874503680)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) - (((885697657919*I)/9661874503680)*d^5*K1^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) + (((607369934399*I)/48309372518400)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) + 
      (((476094243689*I)/16103124172800)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) - (((1517847707*I)/1073541611520)*d^11*K1^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) + (((792019*I)/28005433344)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) + (((3108659*I)/357847203840)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) + (((5540253287*I)/9661874503680)*d*K0*K1*
        M^4*Sqrt[11/(130*Pi)]*u^9)/b^2 + (((161827*I)/568345559040)*d^15*K0*
        K1*M^4*Sqrt[11/(130*Pi)]*u^9)/b^2 + 
      (((4893382631*I)/9661874503680)*d^7*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^9)/
       b^2 + (((101849389699*I)/9661874503680)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1430*Pi]) - (((11411794409*I)/357847203840)*d^5*K0*K1*M^4*
        u^9)/(b^2*Sqrt[1430*Pi]) + (((86078794799*I)/9661874503680)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[1430*Pi]) - (((5399119823*I)/9661874503680)*d^11*
        K0*K1*M^4*u^9)/(b^2*Sqrt[1430*Pi]) + 
      (((1002362359*I)/9661874503680)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1430*Pi]) + (((124892039*I)/568345559040)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[1430*Pi]) + (((1169127067*I)/4830937251840)*d^3*K0^2*M^4*
        u^10)/(b^2*Sqrt[1430*Pi]) - (((1198380137*I)/644124966912)*d^5*K0^2*
        M^4*u^10)/(b^2*Sqrt[1430*Pi]) + (((653955751*I)/483093725184)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      (((6479340601*I)/9661874503680)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[1430*Pi]) - (((2386653869*I)/4830937251840)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[1430*Pi]) - (((1221033577*I)/9661874503680)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[1430*Pi]) - (((6228881*I)/1207734312960)*d^15*
        K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      (((252200551907*I)/434784352665600)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[1430*Pi]) + (((2700451651*I)/11441693491200)*d^3*K1^2*M^4*
        u^10)/(b^2*Sqrt[1430*Pi]) - (((1031482018507*I)/434784352665600)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      (((390568909*I)/317824819200)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      (((21184786099*I)/28985623511040)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[1430*Pi]) - (((931659161*I)/2898562351104)*d^11*K1^2*M^4*
        u^10)/(b^2*Sqrt[1430*Pi]) - (((771276521*I)/9661874503680)*d^13*K1^2*
        M^4*u^10)/(b^2*Sqrt[1430*Pi]) - (((5274653*I)/2415468625920)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      (((108164099*I)/3623202938880)*d^11*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^11)/
       b^2 + (((939529*I)/115022315520)*d^13*K0*K1*M^4*Sqrt[13/(110*Pi)]*
        u^11)/b^2 + (((161971*I)/301933578240)*d^15*K0*K1*M^4*
        Sqrt[13/(110*Pi)]*u^11)/b^2 + (((17905958453*I)/108696088166400)*d*K0*
        K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) + (((30844832401*I)/54348044083200)*
        d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) - 
      (((50781120373*I)/108696088166400)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1430*Pi]) - (((7299024041*I)/9058007347200)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[1430*Pi]) + (((285976597*I)/7246405877760)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[1430*Pi]) - (((14289677*I)/1449281175552)*d^11*
        K0^2*M^4*Sqrt[5/(286*Pi)]*u^12)/b^2 - 
      (((295931*I)/2415468625920)*d^15*K0^2*M^4*Sqrt[11/(130*Pi)]*u^12)/b^2 - 
      (((330582533*I)/108696088166400)*d^3*K1^2*M^4*Sqrt[11/(130*Pi)]*u^12)/
       b^2 - (((1554127*I)/1207734312960)*d^13*K0^2*M^4*Sqrt[13/(110*Pi)]*
        u^12)/b^2 + (((2509237*I)/5434804408320)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[1430*Pi]) - (((210788167*I)/5720846745600)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[1430*Pi]) - (((2617970219*I)/54348044083200)*d^5*K0^2*
        M^4*u^12)/(b^2*Sqrt[1430*Pi]) + (((856754923*I)/7246405877760)*d^7*
        K0^2*M^4*u^12)/(b^2*Sqrt[1430*Pi]) + 
      (((38154691*I)/1132250918400)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[1430*Pi]) + 
      (((49611811*I)/54348044083200)*d*K1^2*M^4*u^12)/(b^2*Sqrt[1430*Pi]) - 
      (((1229726413*I)/27174022041600)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[1430*Pi]) + (((4008124609*I)/36232029388800)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[1430*Pi]) + (((495199129*I)/18116014694400)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[1430*Pi]) - (((1625092891*I)/36232029388800)*d^11*
        K1^2*M^4*u^12)/(b^2*Sqrt[1430*Pi]) - 
      (((45091*I)/3178248192)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[1430*Pi]) - 
      (((2713063*I)/2415468625920)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[1430*Pi]) + 
      (((7587197*I)/9058007347200)*d^11*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^13)/
       b^2 + (((62664761*I)/896742727372800)*d*K0*K1*M^4*Sqrt[13/(110*Pi)]*
        u^13)/b^2 + (((2901671*I)/5434804408320)*d^3*K0*K1*M^4*
        Sqrt[13/(110*Pi)]*u^13)/b^2 + (((10757*I)/26255093760)*d^13*K0*K1*M^4*
        Sqrt[13/(110*Pi)]*u^13)/b^2 + (((508903*I)/17583190732800)*d^15*K0*K1*
        M^4*Sqrt[13/(110*Pi)]*u^13)/b^2 - (((202879*I)/44837136368640)*d*K0*
        K1*M^4*u^13)/(b^2*Sqrt[1430*Pi]) + (((170981929*I)/27174022041600)*
        d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[1430*Pi]) - 
      (((20372141*I)/1294001049600)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[1430*Pi]) - 
      (((495571*I)/36971458560)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[1430*Pi]) + 
      (((7063873*I)/74728560614400)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1430*Pi]) + (((18457*I)/377416972800)*d^7*K0^2*M^4*
        Sqrt[11/(130*Pi)]*u^14)/b^2 + (((577*I)/8845710300)*d^9*K0^2*M^4*
        Sqrt[11/(130*Pi)]*u^14)/b^2 - (((11*I)/67935055104)*d*K1^2*M^4*
        Sqrt[11/(130*Pi)]*u^14)/b^2 + (((18223*I)/377416972800)*d^7*K1^2*M^4*
        Sqrt[11/(130*Pi)]*u^14)/b^2 + (((35563*I)/566125459200)*d^9*K1^2*M^4*
        Sqrt[11/(130*Pi)]*u^14)/b^2 - (((59*I)/41935219200)*d^15*K0^2*M^4*
        Sqrt[13/(110*Pi)]*u^14)/b^2 - (((167*I)/125805657600)*d^15*K1^2*M^4*
        Sqrt[13/(110*Pi)]*u^14)/b^2 - (((19*I)/8938823040)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((112687*I)/679350551040)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((115327*I)/242625196800)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((372311*I)/1132250918400)*d^11*K0^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((577*I)/2220099840)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - ((I/195350400)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((21929*I)/135870110208)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((28159*I)/60656299200)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((365837*I)/1132250918400)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((4703*I)/18870848640)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - ((I/195350400)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) + ((I/18870848640)*d*K0*K1*M^4*Sqrt[13/(110*Pi)]*
        u^15)/b^2 + (((13*I)/18870848640)*d^3*K0*K1*M^4*Sqrt[13/(110*Pi)]*
        u^15)/b^2 + ((I/586051200)*d^5*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^15)/
       b^2 + (((83*I)/94354243200)*d^11*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^15)/
       b^2 + (((31*I)/18870848640)*d^13*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^15)/
       b^2 + ((I/6290282880)*d^15*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^15)/b^2 - 
      ((I/10483804800)*d^7*K0*K1*M^4*Sqrt[143/(10*Pi)]*u^15)/b^2 - 
      ((I/2695835520)*d^9*K0*K1*M^4*Sqrt[143/(10*Pi)]*u^15)/b^2)/Pi, 0, 
    ((((-193078493*I)/2556051456)*d^9*K0^2*M^4*Sqrt[5/(286*Pi)]*u^2)/b^2 + 
      (((1217*I)/852017152)*d^17*K0^2*M^4*Sqrt[11/(130*Pi)]*u^2)/b^2 - 
      (((20816083*I)/91287552)*d^5*K1^2*M^4*Sqrt[11/(130*Pi)]*u^2)/b^2 + 
      (((137*I)/304291840)*d^17*K1^2*M^4*Sqrt[11/(130*Pi)]*u^2)/b^2 + 
      (((10812481*I)/6390128640)*d*K0^2*M^4*Sqrt[13/(110*Pi)]*u^2)/b^2 + 
      (((2408683*I)/67264512)*d^7*K0^2*M^4*Sqrt[13/(110*Pi)]*u^2)/b^2 + 
      (((45206203*I)/912875520)*d^3*K1^2*M^4*Sqrt[13/(110*Pi)]*u^2)/b^2 - 
      (((2974500337*I)/12780257280)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((75103*I)/839040)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((410763323*I)/12780257280)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((501407*I)/304291840)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((425081*I)/1065021440)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((218778847*I)/456437760)*d*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((1887494891*I)/1597532160)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((237474889*I)/1278025728)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((145710629*I)/6390128640)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) - 
      (((614741*I)/114109440)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((14499*I)/30429184)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[1430*Pi]) + 
      (((8531*I)/1569505280)*d^17*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^3)/b^2 + 
      (((7290342911*I)/26312294400)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) - 
      (((814129411331*I)/670963507200)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[1430*Pi]) - (((10852302187*I)/76681543680)*d^5*K0*K1*M^4*
        u^3)/(b^2*Sqrt[1430*Pi]) + (((896463900961*I)/298206003200)*d^7*K0*K1*
        M^4*u^3)/(b^2*Sqrt[1430*Pi]) - (((9875121877*I)/4659468800)*d^9*K0*K1*
        M^4*u^3)/(b^2*Sqrt[1430*Pi]) + (((8484134059*I)/44730900480)*d^11*K0*
        K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + (((186527603*I)/76681543680)*d^13*
        K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) - 
      (((207242687*I)/178923601920)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[1430*Pi]) + 
      (((110681*I)/59641200640)*d^17*K0^2*M^4*Sqrt[11/(130*Pi)]*u^4)/b^2 + 
      (((276054445601*I)/17892360192000)*d^11*K1^2*M^4*Sqrt[11/(130*Pi)]*u^4)/
       b^2 + (((9556113197*I)/894618009600)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((10712056721*I)/17656934400)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) + (((70043212067*I)/153363087360)*d^5*K0^2*M^4*
        u^4)/(b^2*Sqrt[1430*Pi]) + (((556572270351*I)/596412006400)*d^7*K0^2*
        M^4*u^4)/(b^2*Sqrt[1430*Pi]) - (((128533175907*I)/149103001600)*d^9*
        K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((32307983*I)/486205440)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((66303817*I)/30672617472)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((182188889*I)/357847203840)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((5536870798139*I)/26838540288000)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((304540184643757*I)/161031241728000)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[1430*Pi]) + (((26773279352641*I)/11502231552000)*
        d^5*K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) + 
      (((848724923411*I)/419352192000)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) - (((391302931139917*I)/161031241728000)*d^9*K1^2*
        M^4*u^4)/(b^2*Sqrt[1430*Pi]) + (((2701984457*I)/338300928000)*d^13*
        K1^2*M^4*u^4)/(b^2*Sqrt[1430*Pi]) - 
      (((2989830793*I)/1578737664000)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[1430*Pi]) + (((184074427*I)/1695065702400)*d^17*K1^2*M^4*
        u^4)/(b^2*Sqrt[1430*Pi]) + (((110164285163*I)/8946180096000)*d^11*K0*
        K1*M^4*Sqrt[11/(130*Pi)]*u^5)/b^2 + 
      (((57027481981*I)/80515620864000)*d^13*K0*K1*M^4*Sqrt[11/(130*Pi)]*u^5)/
       b^2 - (((5533107413573*I)/20128905216000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1430*Pi]) - (((140220470960741*I)/80515620864000)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1430*Pi]) + (((28586421252691*I)/11502231552000)*
        d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((120781295660687*I)/80515620864000)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1430*Pi]) - (((169944139424471*I)/80515620864000)*d^9*K0*K1*
        M^4*u^5)/(b^2*Sqrt[1430*Pi]) - (((43425518681*I)/26838540288000)*d^15*
        K0*K1*M^4*u^5)/(b^2*Sqrt[1430*Pi]) + 
      (((1501126619*I)/16103124172800)*d^17*K0*K1*M^4*u^5)/
       (b^2*Sqrt[1430*Pi]) + (((263343962221*I)/80515620864000)*d^11*K1^2*M^4*
        Sqrt[11/(130*Pi)]*u^6)/b^2 + (((125465891*I)/745515008000)*d^13*K1^2*
        M^4*Sqrt[11/(130*Pi)]*u^6)/b^2 + (((23142107*I)/16103124172800)*d^17*
        K0^2*M^4*Sqrt[13/(110*Pi)]*u^6)/b^2 - 
      (((2853028010429*I)/40257810432000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) - (((3781976800337*I)/11502231552000)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[1430*Pi]) + (((67032735587*I)/125024256000)*d^5*K0^2*
        M^4*u^6)/(b^2*Sqrt[1430*Pi]) + (((8942478522179*I)/40257810432000)*
        d^7*K0^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((30772116786839*I)/80515620864000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) + (((66594189939*I)/2982060032000)*d^11*K0^2*M^4*
        u^6)/(b^2*Sqrt[1430*Pi]) + (((3209192983*I)/2118832128000)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[1430*Pi]) - (((21308923*I)/72930816000)*d^15*K0^2*
        M^4*u^6)/(b^2*Sqrt[1430*Pi]) - (((854962233277*I)/7104319488000)*d*
        K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((6915597968861*I)/12712992768000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) + (((110778553584011*I)/120773431296000)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[1430*Pi]) + (((1916911582253*I)/6038671564800)*d^7*
        K1^2*M^4*u^6)/(b^2*Sqrt[1430*Pi]) - 
      (((9787854127949*I)/16103124172800)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) - (((309894127*I)/789368832000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) + (((2747501*I)/100019404800)*d^17*K1^2*M^4*u^6)/
       (b^2*Sqrt[1430*Pi]) - (((9833605375733*I)/120773431296000)*d*K0*K1*M^4*
        u^7)/(b^2*Sqrt[1430*Pi]) - (((94634697981433*I)/312590057472000)*d^3*
        K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) + 
      (((118924058352889*I)/212561239080960)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1430*Pi]) + (((714264601004771*I)/5314030977024000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) - (((1960188883833*I)/5964120064000)*
        d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) + 
      (((2942952798949*I)/161031241728000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1430*Pi]) + (((132007359667*I)/161031241728000)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[1430*Pi]) - (((9345825877*I)/53677080576000)*d^15*
        K0*K1*M^4*u^7)/(b^2*Sqrt[1430*Pi]) + 
      (((166241237*I)/10735416115200)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[1430*Pi]) + (((14732429297*I)/80515620864000)*d^11*K0^2*M^4*
        Sqrt[11/(130*Pi)]*u^8)/b^2 - (((1296444433343*I)/120773431296000)*d*
        K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((93325023387763*I)/2657015488512000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) + (((184983137390957*I)/2657015488512000)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[1430*Pi]) + (((29563619330419*I)/2657015488512000)*
        d^7*K0^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((2973224042849*I)/80515620864000)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) + (((2738563771*I)/80515620864000)*d^13*K0^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) - (((265899721*I)/26838540288000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[1430*Pi]) + (((5475451*I)/3220624834560)*d^17*K0^2*
        M^4*u^8)/(b^2*Sqrt[1430*Pi]) - (((903624290497*I)/57761206272000)*d*
        K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((23530989309407*I)/483093725184000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) + (((535026054397301*I)/5314030977024000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[1430*Pi]) + (((54311173043263*I)/5314030977024000)*
        d^7*K1^2*M^4*u^8)/(b^2*Sqrt[1430*Pi]) - 
      (((7969826332087*I)/161031241728000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[1430*Pi]) + (((20989651847*I)/7001358336000)*d^11*K1^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) - (((6332941*I)/143138881536)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) - (((681713*I)/56010866688)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[1430*Pi]) + (((60611219*I)/32206248345600)*d^17*K1^2*
        M^4*u^8)/(b^2*Sqrt[1430*Pi]) + (((854450887*I)/483093725184000)*d^15*
        K0*K1*M^4*Sqrt[11/(130*Pi)]*u^9)/b^2 - 
      (((1960975274459*I)/3985523232768000)*d*K0*K1*M^4*Sqrt[13/(110*Pi)]*
        u^9)/b^2 + (((359794042441*I)/5314030977024000)*d^7*K0*K1*M^4*
        Sqrt[13/(110*Pi)]*u^9)/b^2 - (((277186211981489*I)/15942092931072000)*
        d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[1430*Pi]) + 
      (((56447694396767*I)/1449281175552000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1430*Pi]) - (((8283141607051*I)/483093725184000)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[1430*Pi]) + (((115071774913*I)/96618745036800)*
        d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[1430*Pi]) - 
      (((53552614249*I)/483093725184000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[1430*Pi]) + (((28729301*I)/32206248345600)*d^17*K0*K1*M^4*
        u^9)/(b^2*Sqrt[1430*Pi]) - (((65469671*I)/726456729600)*d^9*K0^2*M^4*
        Sqrt[11/(130*Pi)]*u^10)/b^2 - (((278671571*I)/50851971072000)*d^15*
        K0^2*M^4*Sqrt[11/(130*Pi)]*u^10)/b^2 - 
      (((31582229455633*I)/63768371724288000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[1430*Pi]) - (((90512869141*I)/72961523712000)*d^3*K0^2*M^4*
        u^10)/(b^2*Sqrt[1430*Pi]) + (((18880990482359*I)/6376837172428800)*
        d^5*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      (((206063832713*I)/559371681792000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[1430*Pi]) + (((68265675193*I)/193237490073600)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[1430*Pi]) - (((6542054789*I)/42008150016000)*d^13*
        K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      (((211363*I)/81793646592)*d^17*K0^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      (((13038067182713*I)/17391374106624000)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[1430*Pi]) - (((71265064753271*I)/47826278793216000)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      (((197197493378047*I)/47826278793216000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[1430*Pi]) - (((623019814189*I)/976046505984000)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[1430*Pi]) - (((4351635018413*I)/2898562351104000)*d^9*
        K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) + 
      (((98363501107*I)/289856235110400)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[1430*Pi]) - (((632920207*I)/12602445004800)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[1430*Pi]) - (((46373695787*I)/1449281175552000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[1430*Pi]) - 
      (((1103241439*I)/1159424940441600)*d^17*K1^2*M^4*u^10)/
       (b^2*Sqrt[1430*Pi]) - (((196274882051*I)/11956569698304000)*d^3*K0*K1*
        M^4*Sqrt[13/(110*Pi)]*u^11)/b^2 - 
      (((3986882903747*I)/23913139396608000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1430*Pi]) + (((13654653924523*I)/11956569698304000)*d^5*K0*
        K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) - 
      (((129035918657*I)/519850856448000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1430*Pi]) - (((75540869869*I)/90580073472000)*d^9*K0*K1*M^4*
        u^11)/(b^2*Sqrt[1430*Pi]) - (((867167513*I)/72464058777600)*d^11*K0*
        K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) + (((94243894061*I)/362320293888000)*
        d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[1430*Pi]) + 
      (((24681308539*I)/362320293888000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[1430*Pi]) + (((583429087*I)/144928117555200)*d^17*K0*K1*M^4*
        u^11)/(b^2*Sqrt[1430*Pi]) - (((66210323*I)/51760041984000)*d^15*K0^2*
        M^4*Sqrt[13/(110*Pi)]*u^12)/b^2 - (((7078799153*I)/621120503808000)*d*
        K0^2*M^4*u^12)/(b^2*Sqrt[1430*Pi]) - 
      (((538437179927*I)/11956569698304000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[1430*Pi]) - (((297356597749*I)/5978284849152000)*d^5*K0^2*
        M^4*u^12)/(b^2*Sqrt[1430*Pi]) + (((777552660557*I)/11956569698304000)*
        d^7*K0^2*M^4*u^12)/(b^2*Sqrt[1430*Pi]) + 
      (((109318161739*I)/724640587776000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[1430*Pi]) - (((364884659*I)/15753056256000)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[1430*Pi]) - (((779174009*I)/11322509184000)*d^13*K0^2*
        M^4*u^12)/(b^2*Sqrt[1430*Pi]) - (((322430557*I)/289856235110400)*d^17*
        K0^2*M^4*u^12)/(b^2*Sqrt[1430*Pi]) - 
      (((142096930879*I)/9565255758643200)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[1430*Pi]) - (((104581223437*I)/1708081385472000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[1430*Pi]) + (((5916359489*I)/351663814656000)*d^5*
        K1^2*M^4*u^12)/(b^2*Sqrt[1430*Pi]) + 
      (((99364218617*I)/2391313939660800)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[1430*Pi]) + (((74132748917*I)/724640587776000)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[1430*Pi]) - (((60990103*I)/3813897830400)*d^11*K1^2*
        M^4*u^12)/(b^2*Sqrt[1430*Pi]) - (((1240058621*I)/22645018368000)*d^13*
        K1^2*M^4*u^12)/(b^2*Sqrt[1430*Pi]) - 
      (((4704277273*I)/362320293888000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[1430*Pi]) - (((1246287319*I)/1449281175552000)*d^17*K1^2*M^4*
        u^12)/(b^2*Sqrt[1430*Pi]) - (((3689869*I)/7548339456000)*d*K0*K1*M^4*
        u^13)/(b^2*Sqrt[1430*Pi]) + (((9812825683*I)/569360461824000)*d^3*K0*
        K1*M^4*u^13)/(b^2*Sqrt[1430*Pi]) + 
      (((137632406231*I)/2846802309120000)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1430*Pi]) - (((53602300187*I)/1172212715520000)*d^7*K0*K1*
        M^4*u^13)/(b^2*Sqrt[1430*Pi]) - (((43754803811*I)/603867156480000)*
        d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[1430*Pi]) + 
      (((102777071*I)/7104319488000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[1430*Pi]) + (((3644566487*I)/120773431296000)*d^13*K0*K1*M^4*
        u^13)/(b^2*Sqrt[1430*Pi]) + (((954426091*I)/120773431296000)*d^15*K0*
        K1*M^4*u^13)/(b^2*Sqrt[1430*Pi]) + (((65998067*I)/120773431296000)*
        d^17*K0*K1*M^4*u^13)/(b^2*Sqrt[1430*Pi]) - 
      (((237954037*I)/2391313939660800)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((632938639*I)/629293142016000)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[1430*Pi]) - (((147256182497*I)/59782848491520000)*d^5*
        K0^2*M^4*u^14)/(b^2*Sqrt[1430*Pi]) + 
      (((6821375329*I)/5434804408320000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) + (((9909386681*I)/1811601469440000)*d^9*K0^2*M^4*
        u^14)/(b^2*Sqrt[1430*Pi]) - (((13079831*I)/362320293888000)*d^11*K0^2*
        M^4*u^14)/(b^2*Sqrt[1430*Pi]) - (((122116889*I)/51760041984000)*d^13*
        K0^2*M^4*u^14)/(b^2*Sqrt[1430*Pi]) - 
      (((258291259*I)/362320293888000)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((136811*I)/2830627296000)*d^17*K0^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((1185508843*I)/11956569698304000)*d*K1^2*M^4*
        u^14)/(b^2*Sqrt[1430*Pi]) - (((98868947*I)/103970171289600)*d^3*K1^2*
        M^4*u^14)/(b^2*Sqrt[1430*Pi]) - (((133845882277*I)/59782848491520000)*
        d^5*K1^2*M^4*u^14)/(b^2*Sqrt[1430*Pi]) + 
      (((72184914559*I)/59782848491520000)*d^7*K1^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) + (((1300519063*I)/258800209920000)*d^9*K1^2*M^4*
        u^14)/(b^2*Sqrt[1430*Pi]) - (((2375029*I)/24154686259200)*d^11*K1^2*
        M^4*u^14)/(b^2*Sqrt[1430*Pi]) - (((156405919*I)/72464058777600)*d^13*
        K1^2*M^4*u^14)/(b^2*Sqrt[1430*Pi]) - 
      (((15538049*I)/24154686259200)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[1430*Pi]) - (((7915139*I)/181160146944000)*d^17*K1^2*M^4*
        u^14)/(b^2*Sqrt[1430*Pi]) - (((637099*I)/4852960642252800)*d*K0*K1*
        M^4*Sqrt[13/(110*Pi)]*u^15)/b^2 + (((73682993*I)/103125413647872000)*
        d^3*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^15)/b^2 + 
      (((4304039*I)/1683680222822400)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[1430*Pi]) + 
      (((528955373*I)/5156270682393600)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[1430*Pi]) + (((3419376049*I)/7472856061440000)*d^5*K0*K1*M^4*
        u^15)/(b^2*Sqrt[1430*Pi]) - (((30021581*I)/324906785280000)*d^7*K0*K1*
        M^4*u^15)/(b^2*Sqrt[1430*Pi]) - (((206463967*I)/226450183680000)*d^9*
        K0*K1*M^4*u^15)/(b^2*Sqrt[1430*Pi]) - 
      (((5957657*I)/45290036736000)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[1430*Pi]) + (((812113*I)/1969132032000)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[1430*Pi]) + (((1299007*I)/9058007347200)*d^15*K0*K1*M^4*
        u^15)/(b^2*Sqrt[1430*Pi]) + (((144307*I)/15096678912000)*d^17*K0*K1*
        M^4*u^15)/(b^2*Sqrt[1430*Pi]) - (((47*I)/4428359147520)*d*K0^2*M^4*
        Sqrt[13/(110*Pi)]*u^16)/b^2 - (((787*I)/4612874112000)*d^3*K0^2*M^4*
        Sqrt[13/(110*Pi)]*u^16)/b^2 - (((885193*I)/1245476010240000)*d^5*K0^2*
        M^4*Sqrt[13/(110*Pi)]*u^16)/b^2 - (((145487*I)/622738005120000)*d^7*
        K0^2*M^4*Sqrt[13/(110*Pi)]*u^16)/b^2 + 
      (((823*I)/468840960000)*d^9*K0^2*M^4*Sqrt[13/(110*Pi)]*u^16)/b^2 + 
      (((6451*I)/11322509184000)*d^11*K0^2*M^4*Sqrt[13/(110*Pi)]*u^16)/b^2 - 
      (((3799*I)/11322509184000)*d^15*K0^2*M^4*Sqrt[13/(110*Pi)]*u^16)/b^2 - 
      (((10519*I)/996380808192000)*d*K1^2*M^4*Sqrt[13/(110*Pi)]*u^16)/b^2 - 
      (((773*I)/4612874112000)*d^3*K1^2*M^4*Sqrt[13/(110*Pi)]*u^16)/b^2 - 
      (((288671*I)/415158670080000)*d^5*K1^2*M^4*Sqrt[13/(110*Pi)]*u^16)/
       b^2 - (((142757*I)/622738005120000)*d^7*K1^2*M^4*Sqrt[13/(110*Pi)]*
        u^16)/b^2 + (((55747*I)/32350026240000)*d^9*K1^2*M^4*
        Sqrt[13/(110*Pi)]*u^16)/b^2 + (((6269*I)/11322509184000)*d^11*K1^2*
        M^4*Sqrt[13/(110*Pi)]*u^16)/b^2 - (((271*I)/328188672000)*d^13*K1^2*
        M^4*Sqrt[13/(110*Pi)]*u^16)/b^2 - (((3701*I)/11322509184000)*d^15*
        K1^2*M^4*Sqrt[13/(110*Pi)]*u^16)/b^2 - 
      (((103*I)/4767372288000)*d^17*K1^2*M^4*Sqrt[13/(110*Pi)]*u^16)/b^2 - 
      (((1733*I)/22645018368000)*d^13*K0^2*M^4*Sqrt[143/(10*Pi)]*u^16)/b^2 - 
      (((61*I)/30193357824000)*d^17*K0^2*M^4*Sqrt[143/(10*Pi)]*u^16)/b^2 + 
      ((I/8896257216000)*d*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^17)/b^2 + 
      ((I/164745504000)*d^3*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^17)/b^2 + 
      (((137*I)/4448128608000)*d^5*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^17)/b^2 + 
      (((13*I)/1482709536000)*d^7*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^17)/b^2 - 
      (((13*I)/202187664000)*d^9*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^17)/b^2 - 
      (((13*I)/404375328000)*d^11*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^17)/b^2 + 
      (((13*I)/404375328000)*d^13*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^17)/b^2 + 
      ((I/57767904000)*d^15*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^17)/b^2 + 
      ((I/808750656000)*d^17*K0*K1*M^4*Sqrt[13/(110*Pi)]*u^17)/b^2)/Pi}, 3, 
   15, 1], SeriesData[p, 0, {(((I/32)*d*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((7*I)/96)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      ((I/3)*d*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((7*I)/12)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      ((I/96)*d^7*K0^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      ((I/6)*d^5*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 - 
      ((I/96)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) + 
      ((I/12)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) - 
      (((19*I)/64)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((43*I)/576)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((427*I)/576)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - 
      (((23*I)/576)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^4)/b^3 - 
      (((41*I)/384)*d*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((259*I)/1152)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((191*I)/1152)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((7*I)/1152)*d^3*K1^2*M^5*Sqrt[(13*Pi)/110]*u^5)/b^3 - 
      ((I/1152)*d^5*K1^2*M^5*Sqrt[(13*Pi)/110]*u^5)/b^3 + 
      ((I/384)*d^7*K1^2*M^5*Sqrt[(13*Pi)/110]*u^5)/b^3 + 
      ((I/1152)*d^3*K0^2*M^5*Sqrt[(55*Pi)/26]*u^5)/b^3 + 
      ((I/1152)*d*K1^2*M^5*Sqrt[(65*Pi)/22]*u^5)/b^3 - 
      (((17*I)/288)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((29*I)/288)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((7*I)/288)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      ((I/288)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/286]*u^6)/b^3 - 
      ((I/24)*d*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      ((I/24)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      ((I/24)*d*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      ((I/24)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      ((I/12)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) - 
      ((I/12)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3))/Pi, 0, 
    (((-I)*d*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      ((I/4)*d^3*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) - 
      (((7*I)/4)*d^7*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      ((I/2)*d^5*K1*M^5*Sqrt[(5*Pi)/286]*u)/(b^3*E^u) - 
      ((I/2)*d*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      ((I/8)*d^3*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((7*I)/8)*d^7*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (I*d*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      ((I/4)*d^3*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((7*I)/4)*d^7*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      ((I/4)*d^5*K0*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) + 
      ((I/2)*d^5*K1*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) - 
      ((I/2)*d*K0*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      ((I/8)*d^3*K0*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) - 
      (((7*I)/8)*d^7*K0*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) - 
      (((791*I)/4352)*d*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((29*I)/96)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((123*I)/4352)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((27*I)/64)*d*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((81*I)/64)*d^5*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) - 
      (((27*I)/32)*d^7*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) - 
      (((721*I)/1632)*d*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((419*I)/544)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((203*I)/816)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      ((I/4)*d^5*K0*M^5*Sqrt[(5*Pi)/286]*u^3)/(b^3*E^u) + 
      (((115*I)/1632)*d^5*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((301*I)/6528)*d^5*K0^2*M^5*Sqrt[(11*Pi)/130]*u^3)/b^3 + 
      ((I/204)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) + 
      (((997*I)/1632)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) + 
      (((199*I)/384)*d^5*K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((57*I)/128)*d^7*K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((23*I)/192)*d*K1*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((7*I)/24)*d^3*K1*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((43*I)/192)*d^5*K1*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((127399*I)/195840)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((601*I)/360)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - 
      (((310327*I)/195840)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((24949*I)/130560)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((23*I)/384)*d^3*K0*M^5*Sqrt[(5*Pi)/286]*u^4)/(b^3*E^u) - 
      ((I/96)*d^7*K1*M^5*Sqrt[(5*Pi)/286]*u^4)/(b^3*E^u) - 
      (((32989*I)/391680)*d*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^4)/b^3 - 
      ((I/384)*d*K0*M^5*Sqrt[(143*Pi)/10]*u^4)/(b^3*E^u) - 
      (((7*I)/128)*d*K0*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) + 
      (((29*I)/384)*d^3*K0*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) - 
      (((130439*I)/783360)*d*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((66917*I)/195840)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((132217*I)/391680)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((4843*I)/87040)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((37*I)/384)*d^3*K1*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) + 
      ((I/384)*d^5*K1*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) - 
      (((1298071*I)/2350080)*d*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((1810573*I)/1175040)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((96971*I)/97920)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((29401*I)/783360)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      ((I/384)*d^5*K0*M^5*Sqrt[(5*Pi)/286]*u^5)/(b^3*E^u) - 
      (((5*I)/384)*d*K1*M^5*Sqrt[(5*Pi)/286]*u^5)/(b^3*E^u) - 
      ((I/384)*d^7*K0*M^5*Sqrt[(13*Pi)/110]*u^5)/(b^3*E^u) - 
      ((I/384)*d^7*K1*M^5*Sqrt[(13*Pi)/110]*u^5)/(b^3*E^u) + 
      (((41809*I)/391680)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1430]*b^3) + 
      (((5777*I)/146880)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1430]*b^3) - 
      (((137221*I)/587520)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((20747*I)/587520)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((77021*I)/195840)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((943*I)/48960)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      ((I/48)*d*K0*M^5*Sqrt[(5*Pi)/286]*u^6)/(b^3*E^u) + 
      ((I/24)*d^3*K0*M^5*Sqrt[(5*Pi)/286]*u^6)/(b^3*E^u) - 
      ((I/48)*d^5*K0*M^5*Sqrt[(5*Pi)/286]*u^6)/(b^3*E^u) + 
      ((I/48)*d*K1*M^5*Sqrt[(5*Pi)/286]*u^6)/(b^3*E^u) - 
      ((I/24)*d^3*K1*M^5*Sqrt[(5*Pi)/286]*u^6)/(b^3*E^u) + 
      ((I/48)*d^5*K1*M^5*Sqrt[(5*Pi)/286]*u^6)/(b^3*E^u) + 
      (((1919*I)/34560)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^6)/b^3 + 
      (((12599*I)/587520)*d*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((10271*I)/587520)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((1897*I)/195840)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((503*I)/97920)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((4943*I)/65280)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((15251*I)/195840)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((37*I)/5440)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((89*I)/11520)*d*K1^2*M^5*Sqrt[(13*Pi)/110]*u^7)/b^3 - 
      (((25543*I)/587520)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) + 
      (((7141*I)/65280)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) + 
      (((31*I)/7344)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 - 
      ((I/480)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((7*I)/4320)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^8)/b^3 - 
      (((7*I)/24480)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^8)/b^3 - 
      (((19*I)/14688)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^8)/b^3 + 
      (((511*I)/73440)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      ((I/4080)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      ((I/5440)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      ((I/4080)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      ((I/5440)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((79*I)/146880)*d*K0^2*M^5*Sqrt[(11*Pi)/130]*u^9)/b^3 - 
      (((7*I)/14688)*d^5*K1^2*M^5*Sqrt[(11*Pi)/130]*u^9)/b^3 - 
      (((71*I)/146880)*d*K1^2*M^5*Sqrt[(13*Pi)/110]*u^9)/b^3 - 
      (((457*I)/36720)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1430]*b^3) + 
      (((439*I)/36720)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1430]*b^3))/Pi, 
    (((I/16)*d*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((7*I)/48)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((7*I)/6)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      ((I/3)*d*K1^2*M^5*Sqrt[(2*Pi)/715]*u^3)/b^3 + 
      ((I/48)*d^7*K0^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      ((I/3)*d^5*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 - 
      ((I/48)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) + 
      ((I/6)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) - 
      (449*d*K0*K1*M^5*u^3)/(3360*b^3*Sqrt[1430*Pi]) + 
      (163*d^3*K0*K1*M^5*u^3)/(3360*b^3*Sqrt[1430*Pi]) + 
      (1021*d^5*K0*K1*M^5*u^3)/(3360*b^3*Sqrt[1430*Pi]) - 
      (7*d^7*K0*K1*M^5*u^3)/(32*b^3*Sqrt[1430*Pi]) + 
      (d^7*K0^2*M^5*Sqrt[11/(130*Pi)]*u^4)/(192*b^3) + 
      (463*d*K1^2*M^5*Sqrt[11/(130*Pi)]*u^4)/(40320*b^3) - 
      (((19*I)/32)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((43*I)/288)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((427*I)/288)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - 
      (((23*I)/288)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^4)/b^3 + 
      (163*d^3*K0^2*M^5*u^4)/(6720*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (1621*d^3*K1^2*M^5*u^4)/(20160*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (449*d*K0^2*M^5*u^4)/(6720*b^3*Sqrt[1430*Pi]) + 
      (1021*d^5*K0^2*M^5*u^4)/(6720*b^3*Sqrt[1430*Pi]) - 
      (d^7*K0^2*M^5*u^4)/(6*b^3*Sqrt[1430*Pi]) - (97*d*K1^2*M^5*u^4)/
       (5760*b^3*Sqrt[1430*Pi]) - (3379*d^5*K1^2*M^5*u^4)/
       (20160*b^3*Sqrt[1430*Pi]) + (133*d^7*K1^2*M^5*u^4)/
       (960*b^3*Sqrt[1430*Pi]) + (181*d^5*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^5)/
       (4320*b^3) + (7*d^7*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^5)/(192*b^3) - 
      (((41*I)/192)*d*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((259*I)/576)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((191*I)/576)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((7*I)/576)*d^3*K1^2*M^5*Sqrt[(13*Pi)/110]*u^5)/b^3 - 
      ((I/576)*d^5*K1^2*M^5*Sqrt[(13*Pi)/110]*u^5)/b^3 + 
      ((I/192)*d^7*K1^2*M^5*Sqrt[(13*Pi)/110]*u^5)/b^3 + 
      ((I/576)*d^3*K0^2*M^5*Sqrt[(55*Pi)/26]*u^5)/b^3 + 
      ((I/576)*d*K1^2*M^5*Sqrt[(65*Pi)/22]*u^5)/b^3 + 
      (2257*d*K0*K1*M^5*u^5)/(5760*b^3*Sqrt[1430*Pi]) - 
      (551*d^3*K0*K1*M^5*u^5)/(1440*b^3*Sqrt[1430*Pi]) - 
      (15053*d^5*K0*K1*M^5*u^5)/(17280*b^3*Sqrt[1430*Pi]) - 
      (d^5*K1^2*M^5*Sqrt[5/(286*Pi)]*u^6)/(252*b^3) - 
      (9*d^7*K1^2*M^5*Sqrt[11/(130*Pi)]*u^6)/(320*b^3) - 
      (89*d*K1^2*M^5*Sqrt[13/(110*Pi)]*u^6)/(5040*b^3) - 
      (((17*I)/144)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((29*I)/144)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((7*I)/144)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      ((I/144)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/286]*u^6)/b^3 - 
      (7061*d^3*K0^2*M^5*u^6)/(20160*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (9179*d^3*K1^2*M^5*u^6)/(20160*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (2831*d*K0^2*M^5*u^6)/(10080*b^3*Sqrt[1430*Pi]) - 
      (179*d^5*K0^2*M^5*u^6)/(1260*b^3*Sqrt[1430*Pi]) + 
      (203*d^7*K0^2*M^5*u^6)/(960*b^3*Sqrt[1430*Pi]) - 
      (97*d*K1^2*M^5*u^6)/(1440*b^3*Sqrt[1430*Pi]) + 
      (41*d^7*K1^2*M^5*u^6)/(240*b^3*Sqrt[1430*Pi]) - 
      (67*d^5*K0*K1*M^5*Sqrt[5/(286*Pi)]*u^7)/(672*b^3) - 
      (d*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^7)/(108*b^3) + 
      (d^3*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^7)/(72*b^3) - 
      ((I/12)*d*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      ((I/12)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      ((I/12)*d*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      ((I/12)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      ((I/6)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) - 
      ((I/6)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) + 
      (317*d*K0*K1*M^5*u^7)/(1890*b^3*Sqrt[1430*Pi]) - 
      (239*d^3*K0*K1*M^5*u^7)/(840*b^3*Sqrt[1430*Pi]) + 
      (5689*d^5*K0*K1*M^5*u^7)/(10080*b^3*Sqrt[1430*Pi]) - 
      (d*K0^2*M^5*Sqrt[11/(130*Pi)]*u^8)/(108*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(130*Pi)]*u^8)/(72*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(130*Pi)]*u^8)/(108*b^3) - 
      (d^3*K1^2*M^5*Sqrt[11/(130*Pi)]*u^8)/(72*b^3) - 
      (239*d^3*K0^2*M^5*u^8)/(840*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (239*d^3*K1^2*M^5*u^8)/(840*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (317*d*K0^2*M^5*u^8)/(1890*b^3*Sqrt[1430*Pi]) + 
      (83*d^5*K0^2*M^5*u^8)/(1260*b^3*Sqrt[1430*Pi]) - 
      (317*d*K1^2*M^5*u^8)/(1890*b^3*Sqrt[1430*Pi]) - 
      (83*d^5*K1^2*M^5*u^8)/(1260*b^3*Sqrt[1430*Pi]))/Pi, 
    ((((-1061*I)/544)*d*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      (((721*I)/272)*d^5*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) - 
      (((841*I)/272)*d^7*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      (((287*I)/544)*d^9*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      (((39*I)/272)*d^3*K1*M^5*Sqrt[(13*Pi)/110]*u)/(b^3*E^u) - 
      (((5327*I)/4352)*d*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((537*I)/544)*d^3*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((4229*I)/2176)*d^5*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((531*I)/272)*d^7*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((1069*I)/4352)*d^9*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((1061*I)/544)*d*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((721*I)/272)*d^5*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((841*I)/272)*d^7*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((287*I)/544)*d^9*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((39*I)/272)*d^3*K1*M^5*Sqrt[(13*Pi)/110]*u^2)/(b^3*E^u) - 
      (((5327*I)/4352)*d*K0*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((537*I)/544)*d^3*K0*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((4229*I)/2176)*d^5*K0*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) - 
      (((531*I)/272)*d^7*K0*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((1069*I)/4352)*d^9*K0*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((1316347*I)/3969024)*d*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((2537897*I)/1984512)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((1002277*I)/1984512)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((793831*I)/3969024)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((423931*I)/261120)*d*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((414413*I)/130560)*d^5*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) - 
      (((179281*I)/65280)*d^7*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((60497*I)/261120)*d^9*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((1271*I)/768)*d*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((42089*I)/13056)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((2133*I)/2176)*d^5*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((11*I)/4352)*d^9*K1^2*M^5*Sqrt[(11*Pi)/130]*u^3)/b^3 + 
      (((4841*I)/65280)*d^3*K1*M^5*Sqrt[(13*Pi)/110]*u^3)/(b^3*E^u) + 
      (((960677*I)/3969024)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) - 
      (((101*I)/8704)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) + 
      (((7*I)/3969024)*d^11*K0^2*M^5*Sqrt[(55*Pi)/26]*u^3)/b^3 + 
      ((I/8704)*d^11*K1^2*M^5*Sqrt[(55*Pi)/26]*u^3)/b^3 - 
      (((366001*I)/522240)*d*K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((6859*I)/10880)*d^3*K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((246643*I)/261120)*d^5*K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((21261*I)/21760)*d^7*K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((53747*I)/522240)*d^9*K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((183851*I)/261120)*d*K1*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((11987*I)/65280)*d^3*K1*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((324013*I)/130560)*d^5*K1*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((104201*I)/65280)*d^7*K1*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((577*I)/261120)*d^9*K1*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((295494687*I)/92610560)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((2351718023*I)/416747520)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((175718449*I)/277831680)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - 
      (((167124829*I)/83349504)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/286]*u^4)/b^3 + 
      (((30395*I)/18522112)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/286]*u^4)/b^3 + 
      (((41759909*I)/833495040)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^4)/b^3 - 
      (((123401*I)/522240)*d*K0*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) + 
      (((8699*I)/65280)*d^3*K0*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) - 
      (((1769*I)/5440)*d^7*K0*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) - 
      (((1231*I)/174080)*d^9*K0*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) + 
      (((176024287*I)/185221120)*d*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((475592417*I)/166699008)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((30454843*I)/185221120)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((63139*I)/174080)*d*K1*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) + 
      (((57979*I)/195840)*d^3*K1*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) + 
      (((75593*I)/156672)*d^5*K1*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) - 
      (((39397*I)/97920)*d^7*K1*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) - 
      (((2351*I)/174080)*d^9*K1*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) + 
      (((6138003811*I)/2500485120)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((3421436801*I)/5000970240)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((21233447*I)/5000970240)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((64109*I)/111132672)*d^11*K0^2*M^5*Sqrt[(5*Pi)/286]*u^5)/b^3 + 
      (((10333*I)/261120)*d^5*K0*M^5*Sqrt[(11*Pi)/130]*u^5)/(b^3*E^u) + 
      (((615267463*I)/5000970240)*d*K1^2*M^5*Sqrt[(11*Pi)/130]*u^5)/b^3 + 
      (((105742871*I)/833495040)*d^7*K0^2*M^5*Sqrt[(13*Pi)/110]*u^5)/b^3 - 
      (((1082050667*I)/2500485120)*d^5*K1^2*M^5*Sqrt[(13*Pi)/110]*u^5)/b^3 + 
      (((143489179*I)/1666990080)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1430]*b^3) + (((5646697379*I)/5000970240)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^5)/(Sqrt[1430]*b^3) - (((122907*I)/1218560)*d*K0*M^5*Sqrt[Pi/1430]*
        u^6)/(b^3*E^u) + (((541759*I)/2741760)*d^3*K0*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) + (((6397*I)/391680)*d^7*K0*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) - (((303031*I)/10967040)*d*K1*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) - (((88999*I)/913920)*d^3*K1*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) - (((50423*I)/391680)*d^7*K1*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) - (((2081*I)/174080)*d^9*K1*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) + (((1434722087*I)/1250242560)*d*K0*K1*M^5*Sqrt[Pi/1430]*
        u^6)/b^3 + (((14353861*I)/73543680)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/
       b^3 - (((2135158301*I)/625121280)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/
       b^3 + (((1037765077*I)/625121280)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/
       b^3 + (((102043303*I)/250048512)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/
       b^3 + (((5832209*I)/1250242560)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/
       b^3 - (((51263*I)/5483520)*d^5*K0*M^5*Sqrt[(11*Pi)/130]*u^6)/
       (b^3*E^u) + (((14717*I)/609280)*d^5*K1*M^5*Sqrt[(11*Pi)/130]*u^6)/
       (b^3*E^u) - (((137*I)/174080)*d^9*K0*M^5*Sqrt[(13*Pi)/110]*u^6)/
       (b^3*E^u) + (((189331*I)/8225280)*d*K0*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) - (((55129*I)/1028160)*d^3*K0*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) + (((143711*I)/4112640)*d^5*K0*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) - (((3*I)/2720)*d^7*K0*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) - 
      (((141*I)/43520)*d^9*K0*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + 
      (((998351*I)/4883760)*d*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((2156477*I)/8225280)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((7386397*I)/156280320)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((22493*I)/1175040)*d*K1*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + 
      (((2221*I)/73440)*d^3*K1*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) - 
      (((3781*I)/587520)*d^5*K1*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) - 
      (((7*I)/5440)*d^7*K1*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) - 
      (((147*I)/43520)*d^9*K1*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + 
      (((14307121*I)/89303040)*d*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((36993949*I)/44651520)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((11479123*I)/31256064)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((51751703*I)/625121280)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((227819*I)/156280320)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((24085*I)/125024256)*d^11*K0^2*M^5*Sqrt[(5*Pi)/286]*u^7)/b^3 + 
      (((3858383*I)/312560640)*d^7*K0^2*M^5*Sqrt[(13*Pi)/110]*u^7)/b^3 - 
      (((94362347*I)/625121280)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) + 
      (((275*I)/69768)*d^3*K1^2*M^5*Sqrt[(55*Pi)/26]*u^7)/b^3 + 
      (((26713*I)/2056320)*d*K0*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) - 
      (((13829*I)/514080)*d^3*K0*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) - 
      ((I/2720)*d^7*K0*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) - 
      (((3*I)/10880)*d^9*K0*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) - 
      (((27847*I)/2056320)*d*K1*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) + 
      (((13451*I)/514080)*d^3*K1*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) - 
      (((12317*I)/1028160)*d^5*K1*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) - 
      ((I/2720)*d^7*K1*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) - 
      (((3*I)/10880)*d^9*K1*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) - 
      (((8018653*I)/39070080)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((22551*I)/826880)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((9359*I)/496128)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/286]*u^8)/b^3 + 
      (((57419*I)/9192960)*d*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^8)/b^3 + 
      (((399731*I)/312560640)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^8)/b^3 + 
      (((131*I)/1653760)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^8)/b^3 + 
      (((1151*I)/1028160)*d^5*K0*M^5*Sqrt[(13*Pi)/110]*u^8)/(b^3*E^u) - 
      (((825233*I)/156280320)*d*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((363929*I)/39070080)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((232759*I)/156280320)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((344453*I)/156280320)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((31321*I)/312560640)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((1382911*I)/78140160)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((77119*I)/7441920)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((79*I)/124032)*d^9*K1^2*M^5*Sqrt[(5*Pi)/286]*u^9)/b^3 + 
      (((26107*I)/26046720)*d*K1^2*M^5*Sqrt[(13*Pi)/110]*u^9)/b^3 + 
      (((4307189*I)/312560640)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1430]*b^3) - 
      (((936827*I)/104186880)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1430]*b^3) + 
      (((7*I)/8930304)*d^11*K1^2*M^5*Sqrt[(143*Pi)/10]*u^9)/b^3 + 
      (((14401*I)/8682240)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((193381*I)/78140160)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 - 
      (((103373*I)/13023360)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((24019*I)/13023360)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((739*I)/26046720)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((611*I)/4112640)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^10)/b^3 + 
      ((I/72352)*d*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((3*I)/36176)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((23*I)/434112)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      ((I/114912)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((23*I)/2604672)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((47*I)/1302336)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((89*I)/3907008)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((47*I)/7814016)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((127*I)/7814016)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[1430]*b^3) + 
      (((79*I)/2604672)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[1430]*b^3) + 
      ((I/3907008)*d*K1^2*M^5*Sqrt[(65*Pi)/22]*u^11)/b^3 - 
      ((I/651168)*d^5*K1^2*M^5*Sqrt[(65*Pi)/22]*u^11)/b^3 + 
      ((I/1953504)*d*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^12)/b^3 - 
      ((I/325584)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^12)/b^3 - 
      ((I/325584)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^12)/b^3 + 
      ((I/1953504)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^12)/b^3 + 
      ((I/1953504)*d^3*K0*K1*M^5*Sqrt[(55*Pi)/26]*u^12)/b^3 + 
      ((I/1953504)*d^9*K0*K1*M^5*Sqrt[(55*Pi)/26]*u^12)/b^3)/Pi, 
    ((-204833*d^3*K0*K1*M^5*Sqrt[13/(110*Pi)]*u^3)/(9313920*b^3) - 
      (((587*I)/2176)*d*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((2597*I)/3264)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((43*I)/96)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((123*I)/2176)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((1537*I)/816)*d*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((203*I)/408)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((7*I)/1632)*d^3*K0^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((523*I)/816)*d^5*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 - 
      (((179*I)/272)*d^7*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((1201*I)/816)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) + 
      (230381*d*K0*K1*M^5*u^3)/(1370880*b^3*Sqrt[1430*Pi]) + 
      (96420733*d^3*K0*K1*M^5*u^3)/(158336640*b^3*Sqrt[1430*Pi]) - 
      (632999*d^5*K0*K1*M^5*u^3)/(685440*b^3*Sqrt[1430*Pi]) + 
      (11743*d^7*K0*K1*M^5*u^3)/(57120*b^3*Sqrt[1430*Pi]) + 
      (987*d^9*K0*K1*M^5*u^3)/(4352*b^3*Sqrt[1430*Pi]) - 
      (48809*d^3*K1^2*M^5*Sqrt[13/(110*Pi)]*u^4)/(2056320*b^3) - 
      (3227417*d^5*K1^2*M^5*Sqrt[13/(110*Pi)]*u^4)/(41126400*b^3) - 
      (((537299*I)/195840)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((149329*I)/97920)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((16021*I)/2880)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - 
      (((462817*I)/97920)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((24949*I)/65280)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (173*d^3*K0^2*M^5*u^4)/(1071*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (258941*d*K0^2*M^5*u^4)/(2741760*b^3*Sqrt[1430*Pi]) - 
      (672983*d^5*K0^2*M^5*u^4)/(1370880*b^3*Sqrt[1430*Pi]) + 
      (4549*d^7*K0^2*M^5*u^4)/(38080*b^3*Sqrt[1430*Pi]) + 
      (15077*d^9*K0^2*M^5*u^4)/(130560*b^3*Sqrt[1430*Pi]) + 
      (4636249*d*K1^2*M^5*u^4)/(8225280*b^3*Sqrt[1430*Pi]) - 
      (3451829*d^5*K1^2*M^5*u^4)/(41126400*b^3*Sqrt[1430*Pi]) + 
      (200903*d^7*K1^2*M^5*u^4)/(228480*b^3*Sqrt[1430*Pi]) - 
      (3953*d^9*K1^2*M^5*u^4)/(130560*b^3*Sqrt[1430*Pi]) - 
      (((255899*I)/391680)*d*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((66481*I)/48960)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((229627*I)/195840)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((4843*I)/43520)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((1099171*I)/1175040)*d*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((1790683*I)/587520)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((29401*I)/391680)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((16727*I)/97920)*d^7*K1^2*M^5*Sqrt[(11*Pi)/130]*u^5)/b^3 + 
      (((69859*I)/195840)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1430]*b^3) - 
      (((46507*I)/293760)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1430]*b^3) + 
      (108123467*d*K0*K1*M^5*u^5)/(82252800*b^3*Sqrt[1430*Pi]) - 
      (122088979*d^3*K0*K1*M^5*u^5)/(82252800*b^3*Sqrt[1430*Pi]) - 
      (92492353*d^5*K0*K1*M^5*u^5)/(82252800*b^3*Sqrt[1430*Pi]) + 
      (1583437*d^7*K0*K1*M^5*u^5)/(1096704*b^3*Sqrt[1430*Pi]) - 
      (58571*d^9*K0*K1*M^5*u^5)/(391680*b^3*Sqrt[1430*Pi]) - 
      (82429*d^5*K0^2*M^5*Sqrt[11/(130*Pi)]*u^6)/(13708800*b^3) - 
      (2489624323*d^5*K1^2*M^5*Sqrt[11/(130*Pi)]*u^6)/(16841260800*b^3) - 
      (67*d^9*K0^2*M^5*Sqrt[13/(110*Pi)]*u^6)/(9792*b^3) + 
      (216974531*d^3*K1^2*M^5*Sqrt[13/(110*Pi)]*u^6)/(9500198400*b^3) + 
      (((109487*I)/293760)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((19849*I)/17280)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((943*I)/24480)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((14557*I)/293760)*d*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^6)/b^3 - 
      (((6317*I)/97920)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^6)/b^3 - 
      (6865247*d^3*K0^2*M^5*u^6)/(13708800*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (2566118221*d^3*K1^2*M^5*u^6)/(4750099200*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (13417813*d*K0^2*M^5*u^6)/(41126400*b^3*Sqrt[1430*Pi]) + 
      (2711257*d^7*K0^2*M^5*u^6)/(8225280*b^3*Sqrt[1430*Pi]) + 
      (2598511*d*K1^2*M^5*u^6)/(24675840*b^3*Sqrt[1430*Pi]) - 
      (10453161449*d^5*K1^2*M^5*u^6)/(33682521600*b^3*Sqrt[1430*Pi]) + 
      (1104899*d^7*K1^2*M^5*u^6)/(1175040*b^3*Sqrt[1430*Pi]) + 
      (263*d^9*K1^2*M^5*u^6)/(4896*b^3*Sqrt[1430*Pi]) + 
      (151747*d*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^7)/(12337920*b^3) - 
      (((24121*I)/293760)*d*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((26449*I)/293760)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((1897*I)/97920)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((503*I)/48960)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((437*I)/5760)*d*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((9023*I)/32640)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((15251*I)/97920)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((37*I)/2720)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((47897*I)/293760)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) - 
      (((1019*I)/32640)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) - 
      (56167*d^3*K0*K1*M^5*u^7)/(12337920*b^3*Sqrt[1430*Pi]) - 
      (677767*d^5*K0*K1*M^5*u^7)/(1762560*b^3*Sqrt[1430*Pi]) + 
      (993457*d^7*K0*K1*M^5*u^7)/(4112640*b^3*Sqrt[1430*Pi]) + 
      (599*d^9*K0*K1*M^5*u^7)/(48960*b^3*Sqrt[1430*Pi]) - 
      (971*d*K1^2*M^5*Sqrt[5/(286*Pi)]*u^8)/(154224*b^3) - 
      (399047*d^3*K0^2*M^5*Sqrt[11/(130*Pi)]*u^8)/(30844800*b^3) - 
      (1388399*d^7*K0^2*M^5*Sqrt[65/(22*Pi)]*u^8)/(285005952*b^3) + 
      (((31*I)/3672)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 - 
      ((I/240)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((7*I)/2160)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^8)/b^3 - 
      (((7*I)/12240)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^8)/b^3 - 
      (((19*I)/7344)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^8)/b^3 + 
      (948839*d^3*K1^2*M^5*u^8)/(6168960*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (555343*d*K0^2*M^5*u^8)/(15422400*b^3*Sqrt[1430*Pi]) + 
      (5635031*d^5*K0^2*M^5*u^8)/(30844800*b^3*Sqrt[1430*Pi]) + 
      (166842547*d^7*K0^2*M^5*u^8)/(712514880*b^3*Sqrt[1430*Pi]) + 
      (199*d^9*K0^2*M^5*u^8)/(32640*b^3*Sqrt[1430*Pi]) - 
      (1269529*d^5*K1^2*M^5*u^8)/(6168960*b^3*Sqrt[1430*Pi]) + 
      (17383*d^7*K1^2*M^5*u^8)/(228480*b^3*Sqrt[1430*Pi]) + 
      (241*d^9*K1^2*M^5*u^8)/(32640*b^3*Sqrt[1430*Pi]) - 
      (d*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^9)/(16320*b^3) + 
      (7*d^5*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^9)/(24480*b^3) - 
      (d^7*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^9)/(12240*b^3) - 
      (d^9*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^9)/(16320*b^3) + 
      (((511*I)/36720)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      ((I/2040)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      ((I/2720)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      ((I/2040)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      ((I/2720)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((79*I)/73440)*d*K0^2*M^5*Sqrt[(11*Pi)/130]*u^9)/b^3 - 
      (((7*I)/7344)*d^5*K1^2*M^5*Sqrt[(11*Pi)/130]*u^9)/b^3 - 
      (((71*I)/73440)*d*K1^2*M^5*Sqrt[(13*Pi)/110]*u^9)/b^3 - 
      (((457*I)/18360)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1430]*b^3) + 
      (((439*I)/18360)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1430]*b^3) + 
      (701*d*K0*K1*M^5*u^9)/(734400*b^3*Sqrt[1430*Pi]) + 
      (3869*d^3*K0*K1*M^5*u^9)/(1285200*b^3*Sqrt[1430*Pi]) - 
      (19109*d^5*K0*K1*M^5*u^9)/(2570400*b^3*Sqrt[1430*Pi]) - 
      (29*d^7*K0*K1*M^5*u^9)/(42840*b^3*Sqrt[1430*Pi]) + 
      (53*d^9*K0*K1*M^5*u^9)/(16320*b^3*Sqrt[1430*Pi]))/Pi, 
    ((((463*I)/1088)*d*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      (((4041*I)/2176)*d^3*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) - 
      (((4957*I)/1088)*d^5*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      (((1039*I)/544)*d^7*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      (((159*I)/544)*d^9*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      (((31*I)/2176)*d^11*K1*M^5*Sqrt[(5*Pi)/286]*u)/(b^3*E^u) + 
      (((325643*I)/165376)*d^7*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((11501*I)/330752)*d^11*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((463*I)/1088)*d*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((4041*I)/2176)*d^3*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((4957*I)/1088)*d^5*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((1039*I)/544)*d^7*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((159*I)/544)*d^9*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((72205*I)/82688)*d^5*K0*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) + 
      (((31*I)/2176)*d^11*K1*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) + 
      (((5141*I)/82688)*d*K0*M^5*Sqrt[(13*Pi)/110]*u^2)/(b^3*E^u) + 
      (((30233*I)/330752)*d^3*K0*M^5*Sqrt[(13*Pi)/110]*u^2)/(b^3*E^u) + 
      (((1163*I)/41344)*d^9*K0*M^5*Sqrt[(13*Pi)/110]*u^2)/(b^3*E^u) + 
      (((9452478239*I)/11174042880)*d*K0*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((52626161243*I)/44696171520)*d^3*K0*M^5*Sqrt[Pi/1430]*u^3)/
       (b^3*E^u) - (((49807209391*I)/11174042880)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^3)/(b^3*E^u) + (((21187349*I)/10418688)*d^7*K0*M^5*Sqrt[Pi/1430]*
        u^3)/(b^3*E^u) + (((11501*I)/330752)*d^11*K0*M^5*Sqrt[Pi/1430]*u^3)/
       (b^3*E^u) - (((27016021*I)/222265344)*d*K0^2*M^5*Sqrt[Pi/1430]*u^3)/
       b^3 + (((96017783*I)/74088448)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((39800169*I)/74088448)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((88771*I)/37044224)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((28813649*I)/17364480)*d*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((256309199*I)/138915840)*d^3*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) - 
      (((90230359*I)/11576320)*d^5*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((47992541*I)/13891584)*d^7*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((27664837*I)/34728960)*d^9*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((1787053*I)/46305280)*d^11*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((10291*I)/661504)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((1571*I)/992256)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((5453639*I)/37044224)*d^3*K0^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((373679*I)/18522112)*d^7*K0^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((991*I)/13074432)*d^13*K0^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((418485*I)/1323008)*d*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((7845547*I)/13891584)*d^7*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 - 
      (((7638251*I)/27783168)*d^9*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 - 
      (((367711*I)/1323008)*d^3*K1^2*M^5*Sqrt[(11*Pi)/130]*u^3)/b^3 + 
      (((1163*I)/41344)*d^9*K0*M^5*Sqrt[(13*Pi)/110]*u^3)/(b^3*E^u) + 
      (((26759*I)/27783168)*d^11*K1^2*M^5*Sqrt[(13*Pi)/110]*u^3)/b^3 + 
      (((12374704759*I)/12770334720)*d*K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((231237316267*I)/357569372160)*d^3*K0*M^5*Sqrt[Pi/1430]*u^4)/
       (b^3*E^u) - (((42723566539*I)/11174042880)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^4)/(b^3*E^u) + (((7858689*I)/23152640)*d^9*K0*M^5*Sqrt[Pi/1430]*
        u^4)/(b^3*E^u) + (((1738683*I)/92610560)*d^11*K0*M^5*Sqrt[Pi/1430]*
        u^4)/(b^3*E^u) + (((927790139*I)/687633408)*d*K1*M^5*Sqrt[Pi/1430]*
        u^4)/(b^3*E^u) + (((5530298779*I)/4584222720)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^4)/(b^3*E^u) + (((2115601*I)/2894080)*d^9*K1*M^5*
        Sqrt[Pi/1430]*u^4)/(b^3*E^u) + (((1081219*I)/138915840)*d^11*K1*M^5*
        Sqrt[Pi/1430]*u^4)/(b^3*E^u) - (((17215670977*I)/2917232640)*d^3*K0*
        K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + (((365301763727*I)/46675722240)*d^5*
        K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + (((8690611399*I)/5834465280)*d^7*
        K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - (((165775971707*I)/46675722240)*
        d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - 
      (((4144687*I)/9335144448)*d^13*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((4404545*I)/11907072)*d^7*K0*M^5*Sqrt[(5*Pi)/286]*u^4)/(b^3*E^u) - 
      (((12473299*I)/10914816)*d^5*K1*M^5*Sqrt[(5*Pi)/286]*u^4)/(b^3*E^u) + 
      (((60499469*I)/125024256)*d^7*K1*M^5*Sqrt[(5*Pi)/286]*u^4)/(b^3*E^u) + 
      (((167195473*I)/15558574080)*d*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^4)/b^3 - 
      (((960073*I)/5834465280)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^4)/b^3 + 
      (((193193550587*I)/357569372160)*d*K0*M^5*Sqrt[Pi/1430]*u^5)/
       (b^3*E^u) + (((35139442963*I)/89392343040)*d^3*K0*M^5*Sqrt[Pi/1430]*
        u^5)/(b^3*E^u) - (((386140650949*I)/178784686080)*d^5*K0*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + (((61416697*I)/62512128)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + (((206971*I)/860160)*d^9*K0*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + (((230851*I)/69457920)*d^11*K0*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) - (((9851390651*I)/31117148160)*d*K0^2*
        M^5*Sqrt[Pi/1430]*u^5)/b^3 + (((286714496507*I)/93351444480)*d^5*K0^2*
        M^5*Sqrt[Pi/1430]*u^5)/b^3 - (((440394433*I)/5834465280)*d^7*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((111158603*I)/23337861120)*d^11*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((783763*I)/18670288896)*d^13*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 + (((9714783901*I)/13752668160)*d*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + (((34071027*I)/59924480)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) - (((961289647*I)/327444480)*d^5*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + (((88468981*I)/65802240)*d^7*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + (((1186351*I)/277831680)*d^11*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) - (((1370788541833*I)/1400271667200)*d*
        K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + (((9447636923177*I)/1400271667200)*
        d^5*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((16285648487*I)/70013583360)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((122110763*I)/7369850880)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((420144763*I)/280054333440)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((9102361057*I)/93351444480)*d^9*K0^2*M^5*Sqrt[(11*Pi)/130]*u^5)/b^3 + 
      (((11821871*I)/416747520)*d^9*K1*M^5*Sqrt[(11*Pi)/130]*u^5)/(b^3*E^u) - 
      (((1746268219*I)/8001552384)*d^9*K1^2*M^5*Sqrt[(11*Pi)/130]*u^5)/b^3 - 
      (((2199110129*I)/1372815360)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1430]*b^3) - (((312033483491*I)/100019404800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[1430]*b^3) + (((123730765453*I)/536354058240)*d*
        K0*M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) + 
      (((20883660991*I)/214541623296)*d^3*K0*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) - (((26892826451*I)/33522128640)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^6)/(b^3*E^u) + (((4887767*I)/59535360)*d^9*K0*M^5*Sqrt[Pi/1430]*
        u^6)/(b^3*E^u) + (((503*I)/417792)*d^11*K0*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) + (((6387306017*I)/21670871040)*d*K1*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) + (((6541121243*I)/65012613120)*d^3*K1*M^5*Sqrt[Pi/1430]*
        u^6)/(b^3*E^u) - (((4528211711*I)/4643758080)*d^5*K1*M^5*
        Sqrt[Pi/1430]*u^6)/(b^3*E^u) + (((1177863847*I)/2500485120)*d^7*K1*
        M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) + (((178510169*I)/1666990080)*d^9*K1*
        M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) - (((120675528629*I)/116689305600)*d*
        K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - (((40674990071*I)/16669900800)*d^3*
        K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + (((20329727181*I)/3241369600)*d^5*
        K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - (((38649483247*I)/35006791680)*d^7*
        K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - (((117311423563*I)/70013583360)*
        d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((45272849*I)/35006791680)*d^13*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((7518941*I)/250048512)*d^7*K0*M^5*Sqrt[(13*Pi)/110]*u^6)/(b^3*E^u) + 
      (((3653*I)/29245440)*d^11*K1*M^5*Sqrt[(13*Pi)/110]*u^6)/(b^3*E^u) - 
      (((4952681*I)/14002716672)*d^11*K0*K1*M^5*Sqrt[(55*Pi)/26]*u^6)/b^3 + 
      (((11236826507*I)/126200954880)*d*K0*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) - 
      (((121408172693*I)/2145416232960)*d^3*K0*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) - (((141104021857*I)/1072708116480)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^7)/(b^3*E^u) + (((21482311*I)/277831680)*d^7*K0*M^5*Sqrt[Pi/1430]*
        u^7)/(b^3*E^u) + (((783109*I)/37044224)*d^9*K0*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) + (((349651*I)/555663360)*d^11*K0*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) - (((73998964283*I)/350067916800)*d*K0^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 - (((11634983761*I)/35006791680)*d^7*K0^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 - (((15557064931*I)/70013583360)*d^9*K0^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 - (((42695899*I)/10001940480)*d^11*K0^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 + (((4773859*I)/17503395840)*d^13*K0^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 + (((194977371077*I)/2145416232960)*d*K1*M^5*Sqrt[Pi/1430]*
        u^7)/(b^3*E^u) - (((29445212917*I)/2145416232960)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^7)/(b^3*E^u) - (((235769452031*I)/1072708116480)*d^5*
        K1*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + 
      (((295047023*I)/2500485120)*d^7*K1*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + 
      (((1279241*I)/1666990080)*d^11*K1*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) - 
      (((341338530553*I)/1050203750400)*d*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((827625759661*I)/525101875200)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((1513671563*I)/4118446080)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((339515317*I)/70013583360)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((770183*I)/1944821760)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((18070760221*I)/175033958400)*d^5*K0^2*M^5*Sqrt[(11*Pi)/130]*u^7)/
       b^3 + (((3617293*I)/1666990080)*d^9*K1*M^5*Sqrt[(11*Pi)/130]*u^7)/
       (b^3*E^u) - (((1242939211*I)/35006791680)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/130]*u^7)/b^3 - (((128023719029*I)/350067916800)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) - 
      (((513079969639*I)/1050203750400)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1430]*b^3) + (((39450311*I)/3505582080)*d*K0*M^5*Sqrt[Pi/1430]*
        u^8)/(b^3*E^u) - (((60170351*I)/4966241280)*d^3*K0*M^5*Sqrt[Pi/1430]*
        u^8)/(b^3*E^u) - (((51562699*I)/9932482560)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^8)/(b^3*E^u) + (((5153*I)/2604672)*d^7*K0*M^5*Sqrt[Pi/1430]*u^8)/
       (b^3*E^u) + (((27337*I)/104186880)*d^11*K0*M^5*Sqrt[Pi/1430]*u^8)/
       (b^3*E^u) + (((1151657477*I)/536354058240)*d*K1*M^5*Sqrt[Pi/1430]*u^8)/
       (b^3*E^u) + (((1483675987*I)/67044257280)*d^3*K1*M^5*Sqrt[Pi/1430]*
        u^8)/(b^3*E^u) - (((1733954837*I)/38311004160)*d^5*K1*M^5*
        Sqrt[Pi/1430]*u^8)/(b^3*E^u) + (((2471467*I)/156280320)*d^7*K1*M^5*
        Sqrt[Pi/1430]*u^8)/(b^3*E^u) + (((2040431*I)/416747520)*d^9*K1*M^5*
        Sqrt[Pi/1430]*u^8)/(b^3*E^u) + (((4733*I)/17364480)*d^11*K1*M^5*
        Sqrt[Pi/1430]*u^8)/(b^3*E^u) - (((53242875979*I)/262550937600)*d*K0*
        K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 - (((30903868147*I)/262550937600)*d^3*
        K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + (((54868483*I)/78796800)*d^5*K0*K1*
        M^5*Sqrt[Pi/1430]*u^8)/b^3 - (((223876399*I)/972410880)*d^7*K0*K1*M^5*
        Sqrt[Pi/1430]*u^8)/b^3 - (((147782641*I)/1029611520)*d^9*K0*K1*M^5*
        Sqrt[Pi/1430]*u^8)/b^3 - (((40100981*I)/17503395840)*d^11*K0*K1*M^5*
        Sqrt[Pi/1430]*u^8)/b^3 + (((1922489*I)/8751697920)*d^13*K0*K1*M^5*
        Sqrt[Pi/1430]*u^8)/b^3 + (((28891*I)/83349504)*d^9*K0*M^5*
        Sqrt[(11*Pi)/130]*u^8)/(b^3*E^u) - (((26808917*I)/19155502080)*d*K0*
        M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + (((1281217111*I)/134088514560)*d^3*
        K0*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) - 
      (((853097503*I)/67044257280)*d^5*K0*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((41947*I)/17364480)*d^7*K0*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((220823*I)/104186880)*d^9*K0*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((3517*I)/104186880)*d^11*K0*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) - 
      (((2922211577*I)/131275468800)*d*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((289276873*I)/8204716800)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((52592291*I)/4375848960)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((19411499*I)/1750339584)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((705571*I)/8751697920)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((98783*I)/4375848960)*d^13*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((725891759*I)/134088514560)*d*K1*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) - 
      (((106980053*I)/26817702912)*d^3*K1*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) - 
      (((58129427*I)/9577751040)*d^5*K1*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((2047*I)/826880)*d^7*K1*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((1461*I)/680960)*d^9*K1*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((2477*I)/104186880)*d^11*K1*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((1663164589*I)/16409433600)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((9926713*I)/291723264)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((109619*I)/4375848960)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((8936717*I)/6909235200)*d*K1^2*M^5*Sqrt[(11*Pi)/130]*u^9)/b^3 - 
      (((12626401*I)/8751697920)*d^9*K1^2*M^5*Sqrt[(11*Pi)/130]*u^9)/b^3 - 
      (((913*I)/972410880)*d^11*K1^2*M^5*Sqrt[(11*Pi)/130]*u^9)/b^3 + 
      (((190718977*I)/18753638400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[1430]*b^3) - (((4889098609*I)/131275468800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[1430]*b^3) + (((101*I)/2604672)*d*K0*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) + (((73*I)/1736448)*d^3*K0*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) - (((101*I)/434112)*d^5*K0*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) + (((137*I)/868224)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) + (((53*I)/2604672)*d^9*K0*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) - (((137*I)/5209344)*d^11*K0*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) + ((I/23256)*d*K1*M^5*Sqrt[Pi/1430]*
        u^10)/(b^3*E^u) + (((47*I)/744192)*d^3*K1*M^5*Sqrt[Pi/1430]*u^10)/
       (b^3*E^u) - ((I/3876)*d^5*K1*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) + 
      (((3*I)/72352)*d^9*K1*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) - 
      (((45097441*I)/6563773440)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 - 
      (((29436179*I)/6563773440)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((13313*I)/1875363840)*d^13*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((23*I)/868224)*d^7*K1*M^5*Sqrt[(5*Pi)/286]*u^10)/(b^3*E^u) - 
      (((23*I)/5209344)*d^11*K1*M^5*Sqrt[(5*Pi)/286]*u^10)/(b^3*E^u) + 
      (((25379917*I)/13127546880)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^10)/b^3 + 
      (((301783*I)/13127546880)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^10)/b^3 - 
      (((308093*I)/820471680)*d*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^10)/b^3 - 
      (((5341639*I)/13127546880)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^10)/b^3 - 
      (((4657*I)/1640943360)*d*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((6141281*I)/4375848960)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((5416363*I)/6563773440)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((5159647*I)/6563773440)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((2173811*I)/13127546880)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((18937*I)/2625509376)*d^13*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((893597*I)/414554112)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((207959*I)/273490560)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((1675103*I)/13127546880)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((9167*I)/2625509376)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      ((I/1302336)*d*K0*M^5*Sqrt[(11*Pi)/130]*u^11)/(b^3*E^u) - 
      ((I/217056)*d^5*K0*M^5*Sqrt[(11*Pi)/130]*u^11)/(b^3*E^u) - 
      ((I/217056)*d^7*K0*M^5*Sqrt[(11*Pi)/130]*u^11)/(b^3*E^u) + 
      ((I/1302336)*d^11*K0*M^5*Sqrt[(11*Pi)/130]*u^11)/(b^3*E^u) + 
      ((I/1302336)*d*K1*M^5*Sqrt[(11*Pi)/130]*u^11)/(b^3*E^u) - 
      ((I/217056)*d^5*K1*M^5*Sqrt[(11*Pi)/130]*u^11)/(b^3*E^u) - 
      ((I/217056)*d^7*K1*M^5*Sqrt[(11*Pi)/130]*u^11)/(b^3*E^u) + 
      ((I/1302336)*d^11*K1*M^5*Sqrt[(11*Pi)/130]*u^11)/(b^3*E^u) - 
      (((1901*I)/437584896)*d^7*K1^2*M^5*Sqrt[(11*Pi)/130]*u^11)/b^3 - 
      (((1134589*I)/19691320320)*d*K1^2*M^5*Sqrt[(13*Pi)/110]*u^11)/b^3 - 
      (((1847947*I)/1458616320)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[1430]*b^3) - (((18401501*I)/39382640640)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[1430]*b^3) + ((I/1302336)*d^3*K0*M^5*Sqrt[(55*Pi)/26]*
        u^11)/(b^3*E^u) + ((I/1302336)*d^9*K0*M^5*Sqrt[(55*Pi)/26]*u^11)/
       (b^3*E^u) + ((I/1302336)*d^3*K1*M^5*Sqrt[(55*Pi)/26]*u^11)/(b^3*E^u) + 
      ((I/1302336)*d^9*K1*M^5*Sqrt[(55*Pi)/26]*u^11)/(b^3*E^u) - 
      (((68813*I)/4922830080)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + 
      (((419863*I)/4922830080)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + 
      (((13939*I)/123070752)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 - 
      (((269281*I)/820471680)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + 
      (((87973*I)/1640943360)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + 
      (((877*I)/10725120)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + 
      (((967*I)/117210240)*d^13*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 - 
      (((407*I)/3281886720)*d*K0^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((157*I)/205117920)*d^3*K0^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 + 
      (((67*I)/45581760)*d^7*K0^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((83*I)/136745280)*d^11*K0^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((277*I)/3281886720)*d^13*K0^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((1213*I)/9845660160)*d*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((227*I)/307676880)*d^3*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 + 
      (((3131*I)/9845660160)*d^5*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((23*I)/121551360)*d^9*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((227*I)/410235840)*d^11*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((253*I)/3281886720)*d^13*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 + 
      (((23*I)/1093962240)*d^5*K0^2*M^5*Sqrt[(143*Pi)/10]*u^13)/b^3 - 
      (((41*I)/3281886720)*d^9*K0^2*M^5*Sqrt[(143*Pi)/10]*u^13)/b^3 + 
      (((43*I)/410235840)*d^7*K1^2*M^5*Sqrt[(143*Pi)/10]*u^13)/b^3 + 
      ((I/615353760)*d*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 + 
      ((I/18098640)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 + 
      (((11*I)/123070752)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 - 
      (((11*I)/51279480)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 - 
      (((11*I)/205117920)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 + 
      (((11*I)/102558960)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 + 
      ((I/68372640)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3)/Pi, 
    ((-298409*d^5*K0*K1*M^5*Sqrt[5/(286*Pi)]*u^3)/(5953536*b^3) + 
      (((652867*I)/1984512)*d*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((1516457*I)/992256)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((625567*I)/1984512)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((1733*I)/6528)*d*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((1301*I)/6528)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((170065*I)/1984512)*d^3*K0^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((90377*I)/992256)*d^7*K0^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 - 
      (((679*I)/1088)*d^5*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((349*I)/2176)*d^9*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((10323*I)/4352)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) + 
      (((7*I)/1984512)*d^11*K0^2*M^5*Sqrt[(55*Pi)/26]*u^3)/b^3 + 
      ((I/4352)*d^11*K1^2*M^5*Sqrt[(55*Pi)/26]*u^3)/b^3 + 
      (166323893*d*K0*K1*M^5*u^3)/(416747520*b^3*Sqrt[1430*Pi]) - 
      (313218973*d^3*K0*K1*M^5*u^3)/(416747520*b^3*Sqrt[1430*Pi]) + 
      (1393321*d^7*K0*K1*M^5*u^3)/(1218560*b^3*Sqrt[1430*Pi]) - 
      (24271743*d^9*K0*K1*M^5*u^3)/(46305280*b^3*Sqrt[1430*Pi]) - 
      (21371*d^11*K0*K1*M^5*u^3)/(1323008*b^3*Sqrt[1430*Pi]) - 
      (29615447*d^3*K0^2*M^5*Sqrt[11/(130*Pi)]*u^4)/(833495040*b^3) - 
      (9757762363*d^3*K1^2*M^5*Sqrt[13/(110*Pi)]*u^4)/(87516979200*b^3) - 
      (977*d^11*K0^2*M^5*Sqrt[65/(22*Pi)]*u^4)/(7938048*b^3) + 
      (((2611841*I)/1634304)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((296535179*I)/83349504)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((631032119*I)/208373760)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((15020921*I)/8171520)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((30395*I)/9261056)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/286]*u^4)/b^3 - 
      (((160910209*I)/208373760)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^4)/b^3 + 
      (25440913*d*K0^2*M^5*u^4)/(166699008*b^3*Sqrt[1430*Pi]) + 
      (330131*d^5*K0^2*M^5*u^4)/(11907072*b^3*Sqrt[1430*Pi]) + 
      (3645659*d^7*K0^2*M^5*u^4)/(7311360*b^3*Sqrt[1430*Pi]) - 
      (11118139*d^9*K0^2*M^5*u^4)/(39690240*b^3*Sqrt[1430*Pi]) - 
      (3195312611*d*K1^2*M^5*u^4)/(29172326400*b^3*Sqrt[1430*Pi]) + 
      (5205608953*d^5*K1^2*M^5*u^4)/(2303078400*b^3*Sqrt[1430*Pi]) + 
      (93542447*d^7*K1^2*M^5*u^4)/(367718400*b^3*Sqrt[1430*Pi]) - 
      (3934871113*d^9*K1^2*M^5*u^4)/(4167475200*b^3*Sqrt[1430*Pi]) - 
      (30449*d^11*K1^2*M^5*u^4)/(2646016*b^3*Sqrt[1430*Pi]) - 
      (67244277197711*d^3*K0*K1*M^5*Sqrt[13/(110*Pi)]*u^5)/
       (490970253312000*b^3) + (((37810321*I)/55566336)*d*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((77548061*I)/24514560)*d^5*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 + (((486221579*I)/416747520)*d^7*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 + (((3576832661*I)/2500485120)*d*K1^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 + (((21233447*I)/2500485120)*d^11*K1^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 + (((64109*I)/55566336)*d^11*K0^2*M^5*
        Sqrt[(5*Pi)/286]*u^5)/b^3 - (((335301719*I)/250048512)*d^5*K1^2*M^5*
        Sqrt[(5*Pi)/286]*u^5)/b^3 + (((125595713*I)/500097024)*d^9*K1^2*M^5*
        Sqrt[(5*Pi)/286]*u^5)/b^3 + (((246302417*I)/1250242560)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/130]*u^5)/b^3 + (((3531823*I)/92610560)*d^9*K0^2*M^5*
        Sqrt[(13*Pi)/110]*u^5)/b^3 + (((135800927*I)/166699008)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[1430]*b^3) + (((4608473843*I)/2500485120)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[1430]*b^3) - (590141067*d*K0*K1*M^5*u^5)/
       (1296547840*b^3*Sqrt[1430*Pi]) - (171568167868387*d^3*K0*K1*M^5*u^5)/
       (490970253312000*b^3*Sqrt[1430*Pi]) + (1744470331*d^5*K0*K1*M^5*u^5)/
       (388964352*b^3*Sqrt[1430*Pi]) - (229207361*d^7*K0*K1*M^5*u^5)/
       (297676800*b^3*Sqrt[1430*Pi]) - (17767361*d^9*K0*K1*M^5*u^5)/
       (15876096*b^3*Sqrt[1430*Pi]) - (6358309*d^11*K0*K1*M^5*u^5)/
       (595353600*b^3*Sqrt[1430*Pi]) - (1116486073*d*K1^2*M^5*
        Sqrt[13/(110*Pi)]*u^6)/(21879244800*b^3) - 
      (14203373*d^7*K0^2*M^5*Sqrt[143/(10*Pi)]*u^6)/(6251212800*b^3) + 
      (((149528179*I)/125024256)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((735127181*I)/625121280)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((632360329*I)/312560640)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((5832209*I)/625121280)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((146700763*I)/312560640)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^6)/b^3 + 
      (((36468911*I)/625121280)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^6)/b^3 - 
      (3570524029*d^3*K0^2*M^5*u^6)/(12502425600*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (148877687597*d^3*K1^2*M^5*u^6)/(262550937600*Sqrt[1430]*b^3*
        Sqrt[Pi]) - (21442867*d*K0^2*M^5*u^6)/(82252800*b^3*Sqrt[1430*Pi]) + 
      (3473130443*d^5*K0^2*M^5*u^6)/(3125606400*b^3*Sqrt[1430*Pi]) - 
      (14581181*d^9*K0^2*M^5*u^6)/(61286400*b^3*Sqrt[1430*Pi]) - 
      (1236017*d^11*K0^2*M^5*u^6)/(595353600*b^3*Sqrt[1430*Pi]) + 
      (145883333353*d^5*K1^2*M^5*u^6)/(65637734400*b^3*Sqrt[1430*Pi]) - 
      (1657972021*d^7*K1^2*M^5*u^6)/(18753638400*b^3*Sqrt[1430*Pi]) - 
      (693881*d^9*K1^2*M^5*u^6)/(766080*b^3*Sqrt[1430*Pi]) + 
      (3637321*d^11*K1^2*M^5*u^6)/(1786060800*b^3*Sqrt[1430*Pi]) + 
      (((14997313*I)/78140160)*d*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((1548733*I)/2056320)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((54700397*I)/156280320)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((2682353*I)/8930304)*d*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((25643311*I)/22325760)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((4892521*I)/9767520)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((227819*I)/78140160)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((24085*I)/62512128)*d^11*K0^2*M^5*Sqrt[(5*Pi)/286]*u^7)/b^3 + 
      (((4124917*I)/312560640)*d^9*K1^2*M^5*Sqrt[(11*Pi)/130]*u^7)/b^3 + 
      (((95111*I)/15628032)*d^9*K0^2*M^5*Sqrt[(13*Pi)/110]*u^7)/b^3 + 
      (((8137277*I)/62512128)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) + 
      (((2224213*I)/11162880)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) - 
      (8341277173*d*K0*K1*M^5*u^7)/(21879244800*b^3*Sqrt[1430*Pi]) - 
      (4686870361*d^3*K0*K1*M^5*u^7)/(8204716800*b^3*Sqrt[1430*Pi]) + 
      (57740912477*d^5*K0*K1*M^5*u^7)/(32818867200*b^3*Sqrt[1430*Pi]) - 
      (656451569*d^7*K0*K1*M^5*u^7)/(2344204800*b^3*Sqrt[1430*Pi]) - 
      (182990359*d^9*K0*K1*M^5*u^7)/(347289600*b^3*Sqrt[1430*Pi]) + 
      (4747*d^11*K0*K1*M^5*u^7)/(111628800*b^3*Sqrt[1430*Pi]) - 
      (16939*d^11*K1^2*M^5*Sqrt[13/(110*Pi)]*u^8)/(148838400*b^3) + 
      (((11726873*I)/78140160)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 - 
      (((3487199*I)/156280320)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((226223*I)/1240320)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((55949*I)/1240320)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((131*I)/826880)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^8)/b^3 - 
      (((536467*I)/19535040)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^8)/b^3 - 
      (13811152463*d^3*K0^2*M^5*u^8)/(65637734400*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (31291398317*d^3*K1^2*M^5*u^8)/(196913203200*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (131501371*d*K0^2*M^5*u^8)/(43758489600*b^3*Sqrt[1430*Pi]) + 
      (23344718899*d^5*K0^2*M^5*u^8)/(65637734400*b^3*Sqrt[1430*Pi]) - 
      (61953961*d^7*K0^2*M^5*u^8)/(669772800*b^3*Sqrt[1430*Pi]) - 
      (16475423*d^9*K0^2*M^5*u^8)/(297676800*b^3*Sqrt[1430*Pi]) - 
      (180269*d^11*K0^2*M^5*u^8)/(446515200*b^3*Sqrt[1430*Pi]) - 
      (6577838227*d*K1^2*M^5*u^8)/(78765281280*b^3*Sqrt[1430*Pi]) + 
      (92736675859*d^5*K1^2*M^5*u^8)/(196913203200*b^3*Sqrt[1430*Pi]) - 
      (109714741*d^7*K1^2*M^5*u^8)/(827366400*b^3*Sqrt[1430*Pi]) - 
      (1771165691*d^9*K1^2*M^5*u^8)/(18753638400*b^3*Sqrt[1430*Pi]) - 
      (16457*d^11*K0*K1*M^5*Sqrt[13/(110*Pi)]*u^9)/(111628800*b^3) - 
      (((58043*I)/15628032)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((301361*I)/78140160)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((31321*I)/156280320)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((1997371*I)/39070080)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((74383*I)/3720960)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((28229*I)/17364480)*d^3*K1^2*M^5*Sqrt[(11*Pi)/130]*u^9)/b^3 + 
      (((41*I)/77520)*d^9*K1^2*M^5*Sqrt[(11*Pi)/130]*u^9)/b^3 + 
      (((43207*I)/78140160)*d*K0^2*M^5*Sqrt[(13*Pi)/110]*u^9)/b^3 + 
      (((3373*I)/19535040)*d^5*K0^2*M^5*Sqrt[(13*Pi)/110]*u^9)/b^3 + 
      (((2407*I)/4341120)*d*K1^2*M^5*Sqrt[(13*Pi)/110]*u^9)/b^3 - 
      (((1527787*I)/156280320)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[1430]*b^3) + 
      (((7*I)/4465152)*d^11*K1^2*M^5*Sqrt[(143*Pi)/10]*u^9)/b^3 - 
      (803308453*d*K0*K1*M^5*u^9)/(32818867200*b^3*Sqrt[1430*Pi]) - 
      (501598837*d^3*K0*K1*M^5*u^9)/(49228300800*b^3*Sqrt[1430*Pi]) + 
      (781343623*d^5*K0*K1*M^5*u^9)/(9845660160*b^3*Sqrt[1430*Pi]) - 
      (16154459*d^7*K0*K1*M^5*u^9)/(502329600*b^3*Sqrt[1430*Pi]) - 
      (49778251*d^9*K0*K1*M^5*u^9)/(4688409600*b^3*Sqrt[1430*Pi]) - 
      (31117*d*K1^2*M^5*Sqrt[13/(110*Pi)]*u^10)/(1295481600*b^3) + 
      (((14401*I)/4341120)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((193381*I)/39070080)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 - 
      (((103373*I)/6511680)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((24019*I)/6511680)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((739*I)/13023360)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((611*I)/2056320)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^10)/b^3 + 
      (1290673*d^3*K0^2*M^5*u^10)/(156280320*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (1122477781*d^3*K1^2*M^5*u^10)/(49228300800*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (627647*d*K0^2*M^5*u^10)/(439538400*b^3*Sqrt[1430*Pi]) - 
      (651641*d^5*K0^2*M^5*u^10)/(34473600*b^3*Sqrt[1430*Pi]) + 
      (64680463*d^7*K0^2*M^5*u^10)/(3516307200*b^3*Sqrt[1430*Pi]) - 
      (233483*d^9*K0^2*M^5*u^10)/(39070080*b^3*Sqrt[1430*Pi]) - 
      (2579*d^11*K0^2*M^5*u^10)/(7441920*b^3*Sqrt[1430*Pi]) + 
      (1797007*d^5*K1^2*M^5*u^10)/(45246600*b^3*Sqrt[1430*Pi]) - 
      (35291953*d^7*K1^2*M^5*u^10)/(3516307200*b^3*Sqrt[1430*Pi]) - 
      (14081*d^9*K1^2*M^5*u^10)/(2232576*b^3*Sqrt[1430*Pi]) - 
      (641*d^11*K1^2*M^5*u^10)/(2480640*b^3*Sqrt[1430*Pi]) + 
      (22927*d^5*K0*K1*M^5*Sqrt[5/(286*Pi)]*u^11)/(82047168*b^3) - 
      (7169*d^9*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^11)/(117210240*b^3) + 
      ((I/36176)*d*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((3*I)/18088)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((23*I)/217056)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      ((I/57456)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((23*I)/1302336)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((47*I)/651168)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((89*I)/1953504)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((47*I)/3907008)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((127*I)/3907008)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[1430]*b^3) + 
      (((79*I)/1302336)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[1430]*b^3) + 
      ((I/1953504)*d*K1^2*M^5*Sqrt[(65*Pi)/22]*u^11)/b^3 - 
      ((I/325584)*d^5*K1^2*M^5*Sqrt[(65*Pi)/22]*u^11)/b^3 - 
      (293231*d*K0*K1*M^5*u^11)/(2461415040*b^3*Sqrt[1430*Pi]) - 
      (641059*d^3*K0*K1*M^5*u^11)/(1230707520*b^3*Sqrt[1430*Pi]) - 
      (7*d^5*K0*K1*M^5*u^11)/(33048*b^3*Sqrt[1430*Pi]) - 
      (1247*d^7*K0*K1*M^5*u^11)/(9767520*b^3*Sqrt[1430*Pi]) + 
      (79*d^9*K0*K1*M^5*u^11)/(1542240*b^3*Sqrt[1430*Pi]) + 
      (569*d^11*K0*K1*M^5*u^11)/(2790720*b^3*Sqrt[1430*Pi]) + 
      (11*d*K0^2*M^5*Sqrt[11/(130*Pi)]*u^12)/(23442048*b^3) - 
      (d^9*K0^2*M^5*Sqrt[11/(130*Pi)]*u^12)/(271320*b^3) - 
      (7*d^11*K0^2*M^5*Sqrt[11/(130*Pi)]*u^12)/(2790720*b^3) + 
      (11*d*K1^2*M^5*Sqrt[11/(130*Pi)]*u^12)/(23442048*b^3) - 
      (d^9*K1^2*M^5*Sqrt[11/(130*Pi)]*u^12)/(271320*b^3) - 
      (7*d^11*K1^2*M^5*Sqrt[11/(130*Pi)]*u^12)/(2790720*b^3) + 
      (11*d^3*K0^2*M^5*Sqrt[55/(26*Pi)]*u^12)/(23442048*b^3) + 
      (11*d^3*K1^2*M^5*Sqrt[55/(26*Pi)]*u^12)/(23442048*b^3) + 
      (73*d^7*K0^2*M^5*Sqrt[143/(10*Pi)]*u^12)/(87907680*b^3) + 
      (73*d^7*K1^2*M^5*Sqrt[143/(10*Pi)]*u^12)/(87907680*b^3) + 
      ((I/976752)*d*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^12)/b^3 - 
      ((I/162792)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^12)/b^3 - 
      ((I/162792)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^12)/b^3 + 
      ((I/976752)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^12)/b^3 - 
      (165743*d^3*K0^2*M^5*u^12)/(2461415040*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (165743*d^3*K1^2*M^5*u^12)/(2461415040*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      ((I/976752)*d^3*K0*K1*M^5*Sqrt[(55*Pi)/26]*u^12)/b^3 + 
      ((I/976752)*d^9*K0*K1*M^5*Sqrt[(55*Pi)/26]*u^12)/b^3 - 
      (17113*d*K0^2*M^5*u^12)/(2461415040*b^3*Sqrt[1430*Pi]) - 
      (449*d^5*K0^2*M^5*u^12)/(61535376*b^3*Sqrt[1430*Pi]) - 
      (17113*d*K1^2*M^5*u^12)/(2461415040*b^3*Sqrt[1430*Pi]) - 
      (449*d^5*K1^2*M^5*u^12)/(61535376*b^3*Sqrt[1430*Pi]))/Pi, 
    ((((19273*I)/82688)*d*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) - 
      (((130847*I)/82688)*d^3*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      (((67723*I)/41344)*d^5*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      (((345507*I)/578816)*d^7*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) - 
      (((271209*I)/289408)*d^9*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      (((13003*I)/289408)*d^11*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) + 
      (((543*I)/82688)*d^13*K1*M^5*Sqrt[Pi/1430]*u)/(b^3*E^u) - 
      (((108831*I)/1157632)*d*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((460253*I)/243712)*d^3*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((163983*I)/2315264)*d^7*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((16619*I)/4630528)*d^13*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((19273*I)/82688)*d*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((130847*I)/82688)*d^3*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((67723*I)/41344)*d^5*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((345507*I)/578816)*d^7*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((271209*I)/289408)*d^9*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((13003*I)/289408)*d^11*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((543*I)/82688)*d^13*K1*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((163967*I)/272384)*d^5*K0*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) - 
      (((529505*I)/2315264)*d^9*K0*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) + 
      (((783*I)/243712)*d^11*K0*M^5*Sqrt[(13*Pi)/110]*u^2)/(b^3*E^u) - 
      (((25769463761*I)/126639152640)*d*K0*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) - 
      (((51050221351*I)/26660874240)*d^3*K0*M^5*Sqrt[Pi/1430]*u^3)/
       (b^3*E^u) + (((1704774887633*I)/506556610560)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^3)/(b^3*E^u) - (((1840663667*I)/14898723840)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^3)/(b^3*E^u) - (((13532049*I)/11576320)*d^9*K0*M^5*
        Sqrt[Pi/1430]*u^3)/(b^3*E^u) + (((16619*I)/4630528)*d^13*K0*M^5*
        Sqrt[Pi/1430]*u^3)/(b^3*E^u) + (((121558661*I)/7789871104)*d^11*K0^2*
        M^5*Sqrt[Pi/1430]*u^3)/b^3 - (((532021459*I)/163587293184)*d^13*K0^2*
        M^5*Sqrt[Pi/1430]*u^3)/b^3 - (((12458673*I)/19066880)*d*K1*M^5*
        Sqrt[Pi/1430]*u^3)/(b^3*E^u) + (((703231201*I)/102359040)*d^5*K1*M^5*
        Sqrt[Pi/1430]*u^3)/(b^3*E^u) - (((17375959*I)/34728960)*d^7*K1*M^5*
        Sqrt[Pi/1430]*u^3)/(b^3*E^u) - (((2226144749*I)/972410880)*d^9*K1*M^5*
        Sqrt[Pi/1430]*u^3)/(b^3*E^u) + (((2128537*I)/388964352)*d^13*K1*M^5*
        Sqrt[Pi/1430]*u^3)/(b^3*E^u) - (((431848099*I)/365150208)*d*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 - (((26152719951*I)/6816137216)*d^7*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 + (((101981107*I)/222265344)*d^9*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 - (((927861269*I)/20448411648)*d^11*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 + (((11395211*I)/3408068608)*d^13*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 - (((1152757*I)/2921201664)*d^15*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 - (((6347068993*I)/163587293184)*d*K0^2*M^5*
        Sqrt[(5*Pi)/286]*u^3)/b^3 - (((1360518295*I)/54529097728)*d^5*K0^2*
        M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 - (((11851533487*I)/54529097728)*d^7*
        K0^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 - 
      (((6955937*I)/51249152)*d^3*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((27068683*I)/25624576)*d^5*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((14036023*I)/1944821760)*d^11*K1*M^5*Sqrt[(11*Pi)/130]*u^3)/
       (b^3*E^u) + (((783*I)/243712)*d^11*K0*M^5*Sqrt[(13*Pi)/110]*u^3)/
       (b^3*E^u) + (((410973089*I)/7789871104)*d^9*K0^2*M^5*Sqrt[(13*Pi)/110]*
        u^3)/b^3 + (((38562105217*I)/54529097728)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[1430]*b^3) + (((4055*I)/3207593984)*d^15*K0^2*M^5*
        Sqrt[(65*Pi)/22]*u^3)/b^3 - (((47764363*I)/1944821760)*d^3*K1*M^5*
        Sqrt[(143*Pi)/10]*u^3)/(b^3*E^u) - (((1874571982859*I)/3545896273920)*
        d*K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((50206561465751*I)/28367170191360)*d^3*K0*M^5*Sqrt[Pi/1430]*u^4)/
       (b^3*E^u) + (((22965802080059*I)/5673434038272)*d^5*K0*M^5*
        Sqrt[Pi/1430]*u^4)/(b^3*E^u) - (((15191194709*I)/23837958144)*d^7*K0*
        M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + (((111402953*I)/3889643520)*d^11*
        K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((2221987*I)/777928704)*d^13*K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((548893091085037*I)/638261329305600)*d*K1*M^5*Sqrt[Pi/1430]*u^4)/
       (b^3*E^u) - (((1756785974226781*I)/638261329305600)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((1005336310737281*I)/159565332326400)*d^5*K1*M^5*Sqrt[Pi/1430]*u^4)/
       (b^3*E^u) - (((2210217463*I)/2660486400)*d^7*K1*M^5*Sqrt[Pi/1430]*u^4)/
       (b^3*E^u) - (((56225138521*I)/29172326400)*d^9*K1*M^5*Sqrt[Pi/1430]*
        u^4)/(b^3*E^u) + (((130801493*I)/1944821760)*d^11*K1*M^5*
        Sqrt[Pi/1430]*u^4)/(b^3*E^u) - (((45019475481353*I)/34353331568640)*d*
        K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((24286657427569*I)/6870666313728)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/
       b^3 + (((33134911631999*I)/34353331568640)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*
        u^4)/b^3 - (((50073964994623*I)/6870666313728)*d^7*K0*K1*M^5*
        Sqrt[Pi/1430]*u^4)/b^3 + (((28082499280873*I)/6870666313728)*d^9*K0*
        K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - (((14482552657*I)/1808070082560)*d^13*
        K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - (((5545411*I)/33191624704)*d^15*K0*
        K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + (((27371*I)/48620544)*d^13*K1*M^5*
        Sqrt[(5*Pi)/286]*u^4)/(b^3*E^u) + (((62683025557*I)/34353331568640)*
        d^11*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^4)/b^3 - 
      (((9004763*I)/102359040)*d^9*K0*M^5*Sqrt[(13*Pi)/110]*u^4)/(b^3*E^u) - 
      (((1147157122262009*I)/2553045317222400)*d*K0*M^5*Sqrt[Pi/1430]*u^5)/
       (b^3*E^u) - (((2652548289179147*I)/2553045317222400)*d^3*K0*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + 
      (((3493906167865259*I)/1276522658611200)*d^5*K0*M^5*Sqrt[Pi/1430]*u^5)/
       (b^3*E^u) - (((91820924171*I)/170271129600)*d^7*K0*M^5*Sqrt[Pi/1430]*
        u^5)/(b^3*E^u) - (((5001903211*I)/6864076800)*d^9*K0*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + (((138852841*I)/7779287040)*d^11*K0*
        M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) - 
      (((16325479650713*I)/68706663137280)*d*K0^2*M^5*Sqrt[Pi/1430]*u^5)/
       b^3 - (((55346154126121*I)/68706663137280)*d^5*K0^2*M^5*Sqrt[Pi/1430]*
        u^5)/b^3 - (((27195936079987*I)/13741332627456)*d^7*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 + (((1080171702931*I)/723228033024)*d^9*K0^2*
        M^5*Sqrt[Pi/1430]*u^5)/b^3 + (((1039406635427*I)/68706663137280)*d^11*
        K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - (((202155217483*I)/68706663137280)*
        d^13*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((823965365414159*I)/1276522658611200)*d*K1*M^5*Sqrt[Pi/1430]*u^5)/
       (b^3*E^u) - (((227204576783809*I)/159565332326400)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + 
      (((4908058025229253*I)/1276522658611200)*d^5*K1*M^5*Sqrt[Pi/1430]*u^5)/
       (b^3*E^u) - (((845897245841*I)/1042910668800)*d^7*K1*M^5*Sqrt[Pi/1430]*
        u^5)/(b^3*E^u) - (((57618976307*I)/58344652800)*d^9*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + (((15522313*I)/729308160)*d^11*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + (((2436381*I)/1296547840)*d^13*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) - (((6289124778133*I)/147228563865600)*d*
        K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((3401557779486271*I)/1030599947059200)*d^5*K1^2*M^5*Sqrt[Pi/1430]*
        u^5)/b^3 - (((80305289234359*I)/21032651980800)*d^7*K1^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 + (((53235842789851*I)/14936231116800)*d^9*
        K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + (((4547351104273*I)/68706663137280)*
        d^11*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((536095839677*I)/41223997882368)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^5)/
       b^3 + (((20041191229*I)/68706663137280)*d^15*K1^2*M^5*Sqrt[Pi/1430]*
        u^5)/b^3 + (((13367*I)/48620544)*d^13*K0*M^5*Sqrt[(5*Pi)/286]*u^5)/
       (b^3*E^u) - (((35001143*I)/4580444209152)*d^15*K0^2*M^5*
        Sqrt[(5*Pi)/286]*u^5)/b^3 + (((1894552292111*I)/13741332627456)*d^3*
        K0^2*M^5*Sqrt[(11*Pi)/130]*u^5)/b^3 + 
      (((3652159184476469*I)/1030599947059200)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1430]*b^3) - (((323276093570737*I)/1276522658611200)*d*K0*M^5*
        Sqrt[Pi/1430]*u^6)/(b^3*E^u) - (((5955999855511*I)/14027721523200)*
        d^3*K0*M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) + 
      (((3364379245362703*I)/2553045317222400)*d^5*K0*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) - (((4306958980901*I)/12514928025600)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^6)/(b^3*E^u) - (((8745123973*I)/29172326400)*d^9*K0*
        M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) + (((37896821*I)/11668930560)*d^11*
        K0*M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) + 
      (((1860101*I)/2593095680)*d^13*K0*M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) - 
      (((53394229932493*I)/196388101324800)*d*K1*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) - (((3058335025585409*I)/5106090634444800)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^6)/(b^3*E^u) + 
      (((8433291979179271*I)/5106090634444800)*d^5*K1*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) - (((20559964783879*I)/50059712102400)*d^7*K1*M^5*
        Sqrt[Pi/1430]*u^6)/(b^3*E^u) - (((3144672373*I)/8334950400)*d^9*K1*
        M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) + (((98372467*I)/15558574080)*d^11*
        K1*M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) + 
      (((41949781*I)/46675722240)*d^13*K1*M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) + 
      (((15658742244091*I)/5051960524800)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/
       b^3 - (((339535121716543*I)/85883328921600)*d^5*K0*K1*M^5*
        Sqrt[Pi/1430]*u^6)/b^3 + (((253492290495347*I)/85883328921600)*d^9*K0*
        K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - (((511810812427*I)/51529997352960)*
        d^13*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((796984169*I)/3435333156864)*d^15*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((913607887*I)/37984665600)*d*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^6)/b^3 - 
      (((56469037574189*I)/257649986764800)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/130]*
        u^6)/b^3 + (((11006818687*I)/2453809397760)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/110]*u^6)/b^3 - (((34932834941533*I)/464190057676800)*d*
        K0*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) - 
      (((818405902416929*I)/5106090634444800)*d^3*K0*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) + (((1170946055015783*I)/2553045317222400)*d^5*K0*M^5*
        Sqrt[Pi/1430]*u^7)/(b^3*E^u) - (((6720460201859*I)/50059712102400)*
        d^7*K0*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) - 
      (((20945409349*I)/233378611200)*d^9*K0*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) + (((3941447*I)/6667960320)*d^11*K0*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) + (((7203525315001*I)/64412496691200)*d*K0^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 - (((16671264897319*I)/64412496691200)*d^7*
        K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + (((3537548019659*I)/7156944076800)*
        d^9*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((5076126877*I)/477129605120)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((3039290743*I)/1840357048320)*d^13*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((205314709*I)/4294166446080)*d^15*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((4204835231602391*I)/30636543806668800)*d*K1*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) - (((422805037988551*I)/3829567975833600)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^7)/(b^3*E^u) + 
      (((16163074770109909*I)/30636543806668800)*d^5*K1*M^5*Sqrt[Pi/1430]*
        u^7)/(b^3*E^u) - (((153139852471*I)/883406684160)*d^7*K1*M^5*
        Sqrt[Pi/1430]*u^7)/(b^3*E^u) - (((30194195663*I)/280054333440)*d^9*K1*
        M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + (((2644483*I)/2917232640)*d^11*K1*
        M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + (((31728247*I)/93351444480)*d^13*
        K1*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + 
      (((175886081389*I)/1050203750400)*d*K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((69712832057441*I)/48309372518400)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^7)/
       b^3 - (((5939837103727*I)/16103124172800)*d^7*K1^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 + (((20306866079*I)/1610312417280)*d^11*K1^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 - (((7469106607*I)/3220624834560)*d^13*K1^2*
        M^5*Sqrt[Pi/1430]*u^7)/b^3 + (((72962507*I)/1073541611520)*d^15*K1^2*
        M^5*Sqrt[Pi/1430]*u^7)/b^3 + (((313357*I)/11668930560)*d^13*K0*M^5*
        Sqrt[(11*Pi)/130]*u^7)/(b^3*E^u) - (((36971850277*I)/541281484800)*
        d^5*K0^2*M^5*Sqrt[(13*Pi)/110]*u^7)/b^3 + 
      (((238346738489*I)/4025781043200)*d^9*K1^2*M^5*Sqrt[(13*Pi)/110]*u^7)/
       b^3 + (((4891896872983*I)/9201785241600)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1430]*b^3) + (((10439759931091*I)/12077343129600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) - 
      (((2688931370625197*I)/61273087613337600)*d*K0*M^5*Sqrt[Pi/1430]*u^8)/
       (b^3*E^u) + (((268748849704967*I)/30636543806668800)*d^3*K0*M^5*
        Sqrt[Pi/1430]*u^8)/(b^3*E^u) + 
      (((828511990897243*I)/8753298230476800)*d^5*K0*M^5*Sqrt[Pi/1430]*u^8)/
       (b^3*E^u) - (((1084539259879*I)/27305297510400)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^8)/(b^3*E^u) - (((3310516229*I)/164737843200)*d^9*K0*
        M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) + (((17564719*I)/93351444480)*d^11*
        K0*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) + 
      (((16302443*I)/186702888960)*d^13*K0*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) - 
      (((16115294378011*I)/416823725260800)*d*K1*M^5*Sqrt[Pi/1430]*u^8)/
       (b^3*E^u) - (((95286410900981*I)/10212181268889600)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^8)/(b^3*E^u) + 
      (((2333102262101551*I)/20424362537779200)*d^5*K1*M^5*Sqrt[Pi/1430]*u^8)/
       (b^3*E^u) - (((2710918676827*I)/60071654522880)*d^7*K1*M^5*
        Sqrt[Pi/1430]*u^8)/(b^3*E^u) + (((48203713*I)/93351444480)*d^11*K1*
        M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) + (((975827*I)/10982522880)*d^13*K1*
        M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) + (((756534761831*I)/6038671564800)*
        d*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((46215472064891*I)/96618745036800)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/
       b^3 - (((2711398968631*I)/2841727795200)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*
        u^8)/b^3 + (((2987717028853*I)/8051562086400)*d^9*K0*K1*M^5*
        Sqrt[Pi/1430]*u^8)/b^3 + (((32716462619*I)/6441249669120)*d^11*K0*K1*
        M^5*Sqrt[Pi/1430]*u^8)/b^3 - (((190186993*I)/189448519680)*d^13*K0*K1*
        M^5*Sqrt[Pi/1430]*u^8)/b^3 + (((15484043*I)/429416644608)*d^15*K0*K1*
        M^5*Sqrt[Pi/1430]*u^8)/b^3 - (((2806878563*I)/1680326000640)*d^9*K1*
        M^5*Sqrt[(13*Pi)/110]*u^8)/(b^3*E^u) - 
      (((8726385163*I)/4600892620800)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^8)/
       b^3 - (((1228934778233*I)/403112418508800)*d*K0*M^5*Sqrt[Pi/1430]*u^9)/
       (b^3*E^u) + (((11415683119037*I)/3829567975833600)*d^3*K0*M^5*
        Sqrt[Pi/1430]*u^9)/(b^3*E^u) + (((30176740213057*I)/7659135951667200)*
        d^5*K0*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) - 
      (((137233084127*I)/37544784076800)*d^7*K0*M^5*Sqrt[Pi/1430]*u^9)/
       (b^3*E^u) + (((1574779*I)/1666990080)*d^11*K0*M^5*Sqrt[Pi/1430]*u^9)/
       (b^3*E^u) + (((331403*I)/23337861120)*d^13*K0*M^5*Sqrt[Pi/1430]*u^9)/
       (b^3*E^u) + (((104593983971*I)/4600892620800)*d^7*K0^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 + (((268449055583*I)/8051562086400)*d^9*K0^2*
        M^5*Sqrt[Pi/1430]*u^9)/b^3 + (((898015609*I)/6441249669120)*d^11*K0^2*
        M^5*Sqrt[Pi/1430]*u^9)/b^3 + (((7487461*I)/2147083223040)*d^15*K0^2*
        M^5*Sqrt[Pi/1430]*u^9)/b^3 - (((5600679263813*I)/1531827190333440)*d*
        K1*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) - 
      (((314241126317*I)/69628508651520)*d^3*K1*M^5*Sqrt[Pi/1430]*u^9)/
       (b^3*E^u) + (((29725464084403*I)/1531827190333440)*d^5*K1*M^5*
        Sqrt[Pi/1430]*u^9)/(b^3*E^u) - (((3910988453*I)/395208253440)*d^7*K1*
        M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + (((25882327*I)/35006791680)*d^11*
        K1*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((54673*I)/10001940480)*d^13*K1*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((20431377137*I)/635649638400)*d*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((6799567342993*I)/48309372518400)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^9)/
       b^3 + (((596813000753*I)/32206248345600)*d^7*K1^2*M^5*Sqrt[Pi/1430]*
        u^9)/b^3 + (((19402916683*I)/423766425600)*d^9*K1^2*M^5*Sqrt[Pi/1430]*
        u^9)/b^3 - (((593189*I)/6667960320)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^9)/
       b^3 + (((24645571*I)/6441249669120)*d^15*K1^2*M^5*Sqrt[Pi/1430]*u^9)/
       b^3 - (((112274807*I)/1050203750400)*d^9*K0*M^5*Sqrt[(11*Pi)/130]*u^9)/
       (b^3*E^u) - (((39806801*I)/210040750080)*d^9*K1*M^5*Sqrt[(11*Pi)/130]*
        u^9)/(b^3*E^u) - (((54045739*I)/2147083223040)*d^11*K1^2*M^5*
        Sqrt[(11*Pi)/130]*u^9)/b^3 + (((280769509*I)/158912409600)*d*K0^2*M^5*
        Sqrt[(13*Pi)/110]*u^9)/b^3 + (((19521446249*I)/5683455590400)*d^3*
        K1^2*M^5*Sqrt[(13*Pi)/110]*u^9)/b^3 + 
      (((602145988463*I)/13802677862400)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[1430]*b^3) - (((238633*I)/214708322304)*d^13*K0^2*M^5*
        Sqrt[(65*Pi)/22]*u^9)/b^3 - (((1802814473*I)/2100407500800)*d^5*K0^2*
        M^5*Sqrt[(143*Pi)/10]*u^9)/b^3 - (((116055419849*I)/425507552870400)*
        d*K0*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) - 
      (((2824124314073*I)/638261329305600)*d^3*K0*M^5*Sqrt[Pi/1430]*u^10)/
       (b^3*E^u) + (((1699140893363*I)/255304531722240)*d^5*K0*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) + (((9287782457*I)/18772392038400)*d^7*
        K0*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) - 
      (((8474357*I)/4412620800)*d^9*K0*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) - 
      (((8833241*I)/17503395840)*d^11*K0*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) - 
      (((962903*I)/35006791680)*d^13*K0*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) - 
      (((4861975849*I)/2035921305600)*d*K1*M^5*Sqrt[Pi/1430]*u^10)/
       (b^3*E^u) + (((35884475573*I)/638261329305600)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) + (((776985175517*I)/182360379801600)*
        d^5*K1*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) + 
      (((7160914927*I)/18772392038400)*d^7*K1*M^5*Sqrt[Pi/1430]*u^10)/
       (b^3*E^u) - (((971422763*I)/525101875200)*d^9*K1*M^5*Sqrt[Pi/1430]*
        u^10)/(b^3*E^u) - (((7698419*I)/17503395840)*d^11*K1*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) - (((102541*I)/5000970240)*d^13*K1*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) - (((2303420167*I)/65727037440)*d^5*K0*
        K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + (((8806726433*I)/1073541611520)*d^7*
        K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((93302886097*I)/9661874503680)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/
       b^3 + (((135308497*I)/9661874503680)*d^13*K0*K1*M^5*Sqrt[Pi/1430]*
        u^10)/b^3 + (((5087737*I)/3220624834560)*d^15*K0*K1*M^5*Sqrt[Pi/1430]*
        u^10)/b^3 + (((984482377*I)/644124966912)*d*K0*K1*M^5*
        Sqrt[(5*Pi)/286]*u^10)/b^3 + (((1316564251*I)/644124966912)*d^3*K0*K1*
        M^5*Sqrt[(5*Pi)/286]*u^10)/b^3 - (((514594481*I)/9661874503680)*d^11*
        K0*K1*M^5*Sqrt[(13*Pi)/110]*u^10)/b^3 - 
      (((616020529*I)/63826132930560)*d*K0*M^5*Sqrt[Pi/1430]*u^11)/
       (b^3*E^u) + (((6764874731*I)/31913066465280)*d^3*K0*M^5*Sqrt[Pi/1430]*
        u^11)/(b^3*E^u) + (((660648757*I)/7091792547840)*d^5*K0*M^5*
        Sqrt[Pi/1430]*u^11)/(b^3*E^u) - (((569840143*I)/938619601920)*d^7*K0*
        M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) + 
      (((3969047*I)/26255093760)*d^9*K0*M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) + 
      (((42113*I)/291723264)*d^11*K0*M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) + 
      (((140807*I)/8751697920)*d^13*K0*M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) + 
      (((38397923*I)/214708322304)*d*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((3562737*I)/29820600320)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((2230862831*I)/1380267786240)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((60371*I)/14910300160)*d^15*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((815438803*I)/63826132930560)*d*K1*M^5*Sqrt[Pi/1430]*u^11)/
       (b^3*E^u) + (((692556299*I)/3545896273920)*d^3*K1*M^5*Sqrt[Pi/1430]*
        u^11)/(b^3*E^u) + (((2232122857*I)/21275377643520)*d^5*K1*M^5*
        Sqrt[Pi/1430]*u^11)/(b^3*E^u) - (((545321011*I)/938619601920)*d^7*K1*
        M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) + 
      (((60227*I)/416747520)*d^9*K1*M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) + 
      (((21773*I)/162068480)*d^11*K1*M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) + 
      (((128377*I)/8751697920)*d^13*K1*M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) + 
      (((676548073427*I)/434784352665600)*d*K1^2*M^5*Sqrt[Pi/1430]*u^11)/
       b^3 - (((43992727723*I)/8873150054400)*d^5*K1^2*M^5*Sqrt[Pi/1430]*
        u^11)/b^3 + (((49476025891*I)/28985623511040)*d^9*K1^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((100741841*I)/2898562351104)*d^11*K1^2*
        M^5*Sqrt[Pi/1430]*u^11)/b^3 - (((1998541*I)/33901314048)*d^13*K1^2*
        M^5*Sqrt[Pi/1430]*u^11)/b^3 - (((68069*I)/42376642560)*d^15*K1^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((433507589*I)/644124966912)*d^5*K0^2*M^5*
        Sqrt[(5*Pi)/286]*u^11)/b^3 - (((5244919*I)/276053557248)*d^13*K0^2*
        M^5*Sqrt[(5*Pi)/286]*u^11)/b^3 - (((52639073*I)/4830937251840)*d^11*
        K0^2*M^5*Sqrt[(13*Pi)/110]*u^11)/b^3 + 
      (((15662023*I)/233503948800)*d^3*K1^2*M^5*Sqrt[(13*Pi)/110]*u^11)/b^3 + 
      (((1279747501*I)/18116014694400)*d^7*K1^2*M^5*Sqrt[(13*Pi)/110]*u^11)/
       b^3 + (((3108174457*I)/1610312417280)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[1430]*b^3) - (((3031213*I)/483531310080)*d*K0*M^5*Sqrt[Pi/1430]*
        u^12)/(b^3*E^u) - (((48187*I)/1416595635)*d^3*K0*M^5*Sqrt[Pi/1430]*
        u^12)/(b^3*E^u) + (((3612281*I)/161177103360)*d^5*K0*M^5*
        Sqrt[Pi/1430]*u^12)/(b^3*E^u) + (((65063*I)/1185125760)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^12)/(b^3*E^u) - (((68227*I)/10906721280)*d*K1*M^5*
        Sqrt[Pi/1430]*u^12)/(b^3*E^u) - (((22877*I)/681670080)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^12)/(b^3*E^u) + (((4797167*I)/207227704320)*d^5*K1*
        M^5*Sqrt[Pi/1430]*u^12)/(b^3*E^u) + 
      (((188897*I)/3555377280)*d^7*K1*M^5*Sqrt[Pi/1430]*u^12)/(b^3*E^u) + 
      (((18010715633*I)/108696088166400)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/
       b^3 + (((19571788351*I)/54348044083200)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*
        u^12)/b^3 - (((3016320787*I)/5720846745600)*d^5*K0*K1*M^5*
        Sqrt[Pi/1430]*u^12)/b^3 - (((289984967*I)/1132250918400)*d^7*K0*K1*
        M^5*Sqrt[Pi/1430]*u^12)/b^3 + (((11842333*I)/142086389760)*d^13*K0*K1*
        M^5*Sqrt[Pi/1430]*u^12)/b^3 + (((389867*I)/67096350720)*d^15*K0*K1*
        M^5*Sqrt[Pi/1430]*u^12)/b^3 - (((23194487*I)/1449281175552)*d^9*K0*K1*
        M^5*Sqrt[(5*Pi)/286]*u^12)/b^3 - (((7547*I)/6563773440)*d^9*K0*M^5*
        Sqrt[(11*Pi)/130]*u^12)/(b^3*E^u) - 
      (((59*I)/30387840)*d^11*K0*M^5*Sqrt[(11*Pi)/130]*u^12)/(b^3*E^u) - 
      (((601*I)/2187924480)*d^13*K0*M^5*Sqrt[(11*Pi)/130]*u^12)/(b^3*E^u) - 
      (((7811*I)/6563773440)*d^9*K1*M^5*Sqrt[(11*Pi)/130]*u^12)/(b^3*E^u) - 
      (((509*I)/273490560)*d^11*K1*M^5*Sqrt[(11*Pi)/130]*u^12)/(b^3*E^u) - 
      (((577*I)/2187924480)*d^13*K1*M^5*Sqrt[(11*Pi)/130]*u^12)/(b^3*E^u) + 
      (((69234161*I)/3623202938880)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^12)/
       b^3 - (((2785443569*I)/54348044083200)*d^5*K0^2*M^5*Sqrt[Pi/1430]*
        u^13)/b^3 + (((692929327*I)/7246405877760)*d^7*K0^2*M^5*Sqrt[Pi/1430]*
        u^13)/b^3 + (((309180533*I)/9058007347200)*d^9*K0^2*M^5*Sqrt[Pi/1430]*
        u^13)/b^3 - (((57819781*I)/1449281175552)*d^11*K0^2*M^5*Sqrt[Pi/1430]*
        u^13)/b^3 - (((5884639*I)/402578104320)*d^13*K0^2*M^5*Sqrt[Pi/1430]*
        u^13)/b^3 + (((150885181*I)/54348044083200)*d*K1^2*M^5*Sqrt[Pi/1430]*
        u^13)/b^3 - (((166607891*I)/3396752755200)*d^5*K1^2*M^5*Sqrt[Pi/1430]*
        u^13)/b^3 + (((1081849063*I)/12077343129600)*d^7*K1^2*M^5*
        Sqrt[Pi/1430]*u^13)/b^3 + (((513103939*I)/18116014694400)*d^9*K1^2*
        M^5*Sqrt[Pi/1430]*u^13)/b^3 - (((7403743*I)/603867156480)*d^13*K1^2*
        M^5*Sqrt[Pi/1430]*u^13)/b^3 - (((5353*I)/5262458880)*d^15*K1^2*M^5*
        Sqrt[Pi/1430]*u^13)/b^3 + ((I/410235840)*d*K0*M^5*Sqrt[(11*Pi)/130]*
        u^13)/(b^3*E^u) + ((I/12065760)*d^3*K0*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) + (((11*I)/82047168)*d^5*K0*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) - (((11*I)/34186320)*d^7*K0*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) - (((11*I)/136745280)*d^9*K0*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) + (((11*I)/68372640)*d^11*K0*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) + ((I/45581760)*d^13*K0*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) - (((90149*I)/805156208640)*d^15*K0^2*M^5*Sqrt[(11*Pi)/130]*
        u^13)/b^3 + ((I/410235840)*d*K1*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) + ((I/12065760)*d^3*K1*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) + (((11*I)/82047168)*d^5*K1*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) - (((11*I)/34186320)*d^7*K1*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) - (((11*I)/136745280)*d^9*K1*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) + (((11*I)/68372640)*d^11*K1*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) + ((I/45581760)*d^13*K1*M^5*Sqrt[(11*Pi)/130]*u^13)/
       (b^3*E^u) - (((31234439*I)/15528012595200)*d^3*K1^2*M^5*
        Sqrt[(11*Pi)/130]*u^13)/b^3 + (((488591*I)/2717402204160)*d*K0^2*M^5*
        Sqrt[(13*Pi)/110]*u^13)/b^3 - (((100956187*I)/36232029388800)*d^11*
        K1^2*M^5*Sqrt[(13*Pi)/110]*u^13)/b^3 - 
      (((2728079113*I)/108696088166400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[1430]*b^3) + (((23895241*I)/27174022041600)*d*K0*K1*M^5*
        Sqrt[Pi/1430]*u^14)/b^3 + (((33167723*I)/5434804408320)*d^3*K0*K1*M^5*
        Sqrt[Pi/1430]*u^14)/b^3 + (((132181849*I)/27174022041600)*d^5*K0*K1*
        M^5*Sqrt[Pi/1430]*u^14)/b^3 - (((6017353*I)/476737228800)*d^7*K0*K1*
        M^5*Sqrt[Pi/1430]*u^14)/b^3 - (((22279219*I)/1811601469440)*d^9*K0*K1*
        M^5*Sqrt[Pi/1430]*u^14)/b^3 + (((43387*I)/8751697920)*d^13*K0*K1*M^5*
        Sqrt[Pi/1430]*u^14)/b^3 + (((18143*I)/40257810432)*d^15*K0*K1*M^5*
        Sqrt[Pi/1430]*u^14)/b^3 + (((6312077*I)/9058007347200)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/130]*u^14)/b^3 - (((19*I)/8938823040)*d*K0^2*M^5*
        Sqrt[Pi/1430]*u^15)/b^3 - (((115327*I)/242625196800)*d^5*K0^2*M^5*
        Sqrt[Pi/1430]*u^15)/b^3 - (((372311*I)/1132250918400)*d^11*K0^2*M^5*
        Sqrt[Pi/1430]*u^15)/b^3 - (((577*I)/2220099840)*d^13*K0^2*M^5*
        Sqrt[Pi/1430]*u^15)/b^3 - (((31*I)/1324270080)*d^15*K0^2*M^5*
        Sqrt[Pi/1430]*u^15)/b^3 - (((28159*I)/60656299200)*d^5*K1^2*M^5*
        Sqrt[Pi/1430]*u^15)/b^3 - (((365837*I)/1132250918400)*d^11*K1^2*M^5*
        Sqrt[Pi/1430]*u^15)/b^3 - (((4703*I)/18870848640)*d^13*K1^2*M^5*
        Sqrt[Pi/1430]*u^15)/b^3 - (((563*I)/25161131520)*d^15*K1^2*M^5*
        Sqrt[Pi/1430]*u^15)/b^3 + (((18457*I)/377416972800)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/130]*u^15)/b^3 + (((577*I)/8845710300)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/130]*u^15)/b^3 - (((11*I)/67935055104)*d*K1^2*M^5*
        Sqrt[(11*Pi)/130]*u^15)/b^3 + (((18223*I)/377416972800)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/130]*u^15)/b^3 + (((35563*I)/566125459200)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/130]*u^15)/b^3 - (((112687*I)/679350551040)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[1430]*b^3) - (((21929*I)/135870110208)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[1430]*b^3) + 
      ((I/18870848640)*d*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 + 
      (((13*I)/18870848640)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 + 
      ((I/586051200)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 + 
      (((83*I)/94354243200)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 + 
      (((31*I)/18870848640)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 + 
      ((I/6290282880)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 - 
      ((I/10483804800)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/10]*u^16)/b^3 - 
      ((I/2695835520)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/10]*u^16)/b^3)/Pi, 
    ((((137828701*I)/111132672)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((9679843*I)/27783168)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((83381*I)/18522112)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((18124891*I)/6945792)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((13705423*I)/13891584)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((611207*I)/13891584)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((1571*I)/496128)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((1614485*I)/111132672)*d*K0^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((991*I)/6537216)*d^13*K0^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + 
      (((339047*I)/1984512)*d*K1^2*M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 - 
      (((2239999*I)/37044224)*d^9*K0^2*M^5*Sqrt[(11*Pi)/130]*u^3)/b^3 - 
      (((7027*I)/58368)*d^5*K1^2*M^5*Sqrt[(13*Pi)/110]*u^3)/b^3 - 
      (((34381*I)/1984512)*d^3*K1^2*M^5*Sqrt[(55*Pi)/26]*u^3)/b^3 - 
      (((724151*I)/55566336)*d^3*K0^2*M^5*Sqrt[(65*Pi)/22]*u^3)/b^3 - 
      (1912022869*d*K0*K1*M^5*u^3)/(3333980160*b^3*Sqrt[1430*Pi]) - 
      (28480453*d^3*K0*K1*M^5*u^3)/(42024960*b^3*Sqrt[1430*Pi]) + 
      (1745146927*d^5*K0*K1*M^5*u^3)/(588349440*b^3*Sqrt[1430*Pi]) - 
      (3895077301*d^7*K0*K1*M^5*u^3)/(2500485120*b^3*Sqrt[1430*Pi]) - 
      (701855131*d^9*K0*K1*M^5*u^3)/(3333980160*b^3*Sqrt[1430*Pi]) + 
      (32789893*d^11*K0*K1*M^5*u^3)/(555663360*b^3*Sqrt[1430*Pi]) - 
      (60767*d^13*K0*K1*M^5*u^3)/(10584064*b^3*Sqrt[1430*Pi]) + 
      (2928703*d^11*K0^2*M^5*Sqrt[11/(130*Pi)]*u^4)/(1111326720*b^3) + 
      (5968429279*d^9*K1^2*M^5*Sqrt[11/(130*Pi)]*u^4)/(100019404800*b^3) + 
      (1842810539*d^5*K0^2*M^5*Sqrt[13/(110*Pi)]*u^4)/(20003880960*b^3) - 
      (((1865926199*I)/388964352)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((49704645421*I)/7779287040)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - 
      (((18278411587*I)/4667572224)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((118654477*I)/5834465280)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - 
      (((4144687*I)/4667572224)*d^13*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((111772211*I)/486205440)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^4)/b^3 - 
      (2626823651*d^3*K0^2*M^5*u^4)/(10001940480*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (5943440089*d^3*K1^2*M^5*u^4)/(18424627200*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (((12204961*I)/7779287040)*d*K0*K1*M^5*Sqrt[(143*Pi)/10]*u^4)/b^3 - 
      (1480968581*d*K0^2*M^5*u^4)/(6667960320*b^3*Sqrt[1430*Pi]) - 
      (3479057893*d^7*K0^2*M^5*u^4)/(5000970240*b^3*Sqrt[1430*Pi]) - 
      (96203641*d^9*K0^2*M^5*u^4)/(2222653440*b^3*Sqrt[1430*Pi]) - 
      (61167*d^13*K0^2*M^5*u^4)/(21168128*b^3*Sqrt[1430*Pi]) - 
      (1458214436689*d*K1^2*M^5*u^4)/(2100407500800*b^3*Sqrt[1430*Pi]) + 
      (170840140871*d^5*K1^2*M^5*u^4)/(77792870400*b^3*Sqrt[1430*Pi]) - 
      (1330120232933*d^7*K1^2*M^5*u^4)/(525101875200*b^3*Sqrt[1430*Pi]) + 
      (2733786277*d^11*K1^2*M^5*u^4)/(50009702400*b^3*Sqrt[1430*Pi]) - 
      (153191*d^13*K1^2*M^5*u^4)/(63504384*b^3*Sqrt[1430*Pi]) + 
      (167445187717*d^3*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^5)/
       (1400271667200*b^3) - (382779277753*d^7*K0*K1*M^5*Sqrt[11/(130*Pi)]*
        u^5)/(2100407500800*b^3) - (298289*d^13*K0*K1*M^5*Sqrt[13/(110*Pi)]*
        u^5)/(4762828800*b^3) + (((746092387*I)/1944821760)*d^7*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((11914353523*I)/9335144448)*d^9*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((636683*I)/729308160)*d^11*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((783763*I)/9335144448)*d^13*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((630005248933*I)/700135833600)*d*K1^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 + (((4811900105297*I)/700135833600)*d^5*K1^2*
        M^5*Sqrt[Pi/1430]*u^5)/b^3 + (((22763243143*I)/35006791680)*d^7*K1^2*
        M^5*Sqrt[Pi/1430]*u^5)/b^3 - (((60055302001*I)/20003880960)*d^9*K1^2*
        M^5*Sqrt[Pi/1430]*u^5)/b^3 - (((1428299723*I)/70013583360)*d^11*K1^2*
        M^5*Sqrt[Pi/1430]*u^5)/b^3 + (((420144763*I)/140027166720)*d^13*K1^2*
        M^5*Sqrt[Pi/1430]*u^5)/b^3 - (((20901527*I)/818872320)*d*K0^2*M^5*
        Sqrt[(11*Pi)/130]*u^5)/b^3 + (((3938793811*I)/15558574080)*d^5*K0^2*
        M^5*Sqrt[(11*Pi)/130]*u^5)/b^3 - (((208790893*I)/129654784)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[1430]*b^3) - 
      (((25745325263*I)/7144243200)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1430]*b^3) - (573717510803*d*K0*K1*M^5*u^5)/
       (4200815001600*b^3*Sqrt[1430*Pi]) - (403848443*d^5*K0*K1*M^5*u^5)/
       (595353600*b^3*Sqrt[1430*Pi]) + (97672296131*d^9*K0*K1*M^5*u^5)/
       (66679603200*b^3*Sqrt[1430*Pi]) + (8037645997*d^11*K0*K1*M^5*u^5)/
       (200038809600*b^3*Sqrt[1430*Pi]) + 
      (3624109*d^11*K0^2*M^5*Sqrt[143/(10*Pi)]*u^6)/(100019404800*b^3) - 
      (((1095341591*I)/396902400)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((89078542499*I)/14586163200)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((872081719*I)/35006791680)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((45272849*I)/17503395840)*d^13*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((3160177639*I)/7001358336)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/286]*u^6)/b^3 - 
      (((5103394579*I)/58344652800)*d*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^6)/b^3 - 
      (((142730479*I)/17503395840)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^6)/b^3 + 
      (65434576661*d^3*K0^2*M^5*u^6)/(140027166720*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (3129433762583*d^3*K1^2*M^5*u^6)/(2100407500800*Sqrt[1430]*b^3*
        Sqrt[Pi]) + (4584860561*d*K0^2*M^5*u^6)/(42865459200*b^3*
        Sqrt[1430*Pi]) - (4152590027*d^5*K0^2*M^5*u^6)/
       (5251018752*b^3*Sqrt[1430*Pi]) - (254000292893*d^7*K0^2*M^5*u^6)/
       (1050203750400*b^3*Sqrt[1430*Pi]) + (135837167623*d^9*K0^2*M^5*u^6)/
       (300058214400*b^3*Sqrt[1430*Pi]) + (1265767*d^13*K0^2*M^5*u^6)/
       (2381414400*b^3*Sqrt[1430*Pi]) + (527228729609*d*K1^2*M^5*u^6)/
       (2100407500800*b^3*Sqrt[1430*Pi]) - (8742461027*d^5*K1^2*M^5*u^6)/
       (3948134400*b^3*Sqrt[1430*Pi]) - (1057428501281*d^7*K1^2*M^5*u^6)/
       (1050203750400*b^3*Sqrt[1430*Pi]) + (86482285003*d^9*K1^2*M^5*u^6)/
       (60011642880*b^3*Sqrt[1430*Pi]) + (572972329*d^11*K1^2*M^5*u^6)/
       (14288486400*b^3*Sqrt[1430*Pi]) - (6541261*d^13*K1^2*M^5*u^6)/
       (7144243200*b^3*Sqrt[1430*Pi]) + (715458540683*d^3*K0*K1*M^5*
        Sqrt[11/(130*Pi)]*u^7)/(9451833753600*b^3) + 
      (54141153135567517541*d^7*K0*K1*M^5*Sqrt[13/(110*Pi)]*u^7)/
       (6206021112344739840000*b^3) + (((93321688871*I)/87516979200)*d^5*K0^2*
        M^5*Sqrt[Pi/1430]*u^7)/b^3 - (((2063837953*I)/17503395840)*d^7*K0^2*
        M^5*Sqrt[Pi/1430]*u^7)/b^3 - (((11807221603*I)/35006791680)*d^9*K0^2*
        M^5*Sqrt[Pi/1430]*u^7)/b^3 - (((28244899*I)/5000970240)*d^11*K0^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 + (((4773859*I)/8751697920)*d^13*K0^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 - (((163247789473*I)/525101875200)*d*K1^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 + (((450092503981*I)/262550937600)*d^5*K1^2*
        M^5*Sqrt[Pi/1430]*u^7)/b^3 - (((3588149969*I)/17503395840)*d^7*K1^2*
        M^5*Sqrt[Pi/1430]*u^7)/b^3 - (((1096781747*I)/2059223040)*d^9*K1^2*
        M^5*Sqrt[Pi/1430]*u^7)/b^3 + (((770183*I)/972410880)*d^13*K1^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 - (((3201691393*I)/175033958400)*d*K0^2*M^5*
        Sqrt[(11*Pi)/130]*u^7)/b^3 - (((70857190589*I)/175033958400)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) - 
      (((347232958519*I)/525101875200)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1430]*b^3) - (((1303643*I)/35006791680)*d^11*K1^2*M^5*
        Sqrt[(143*Pi)/10]*u^7)/b^3 + (81951502027*d*K0*K1*M^5*u^7)/
       (192894566400*b^3*Sqrt[1430*Pi]) - (456799960621*d^5*K0*K1*M^5*u^7)/
       (248732467200*b^3*Sqrt[1430*Pi]) - (3715545357312427323233*d^7*K0*K1*
        M^5*u^7)/(6206021112344739840000*b^3*Sqrt[1430*Pi]) + 
      (602791543*d^9*K0*K1*M^5*u^7)/(588349440*b^3*Sqrt[1430*Pi]) + 
      (6072026371*d^11*K0*K1*M^5*u^7)/(150029107200*b^3*Sqrt[1430*Pi]) - 
      (67501*d^13*K0*K1*M^5*u^7)/(94003200*b^3*Sqrt[1430*Pi]) + 
      (4825081603*d^3*K0^2*M^5*Sqrt[11/(130*Pi)]*u^8)/(9451833753600*b^3) + 
      (145375597*d^11*K0^2*M^5*Sqrt[11/(130*Pi)]*u^8)/(150029107200*b^3) - 
      (44879*d^13*K0^2*M^5*Sqrt[11/(130*Pi)]*u^8)/(1786060800*b^3) - 
      (9620477231*d^7*K1^2*M^5*Sqrt[11/(130*Pi)]*u^8)/(675130982400*b^3) - 
      (((22444360819*I)/131275468800)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 - 
      (((40264810087*I)/131275468800)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((4206708677*I)/4688409600)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 - 
      (((93136363*I)/486205440)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 - 
      (((1982078249*I)/8751697920)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 - 
      (((3444733*I)/1750339584)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((1922489*I)/4375848960)*d^13*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (915806555281*d^3*K1^2*M^5*u^8)/(3150611251200*Sqrt[1430]*b^3*
        Sqrt[Pi]) + (1148572449611*d*K0^2*M^5*u^8)/(9451833753600*b^3*
        Sqrt[1430*Pi]) - (966517305521*d^5*K0^2*M^5*u^8)/
       (4725916876800*b^3*Sqrt[1430*Pi]) - (43995998513*d^7*K0^2*M^5*u^8)/
       (525101875200*b^3*Sqrt[1430*Pi]) + (1330701629*d^9*K0^2*M^5*u^8)/
       (8825241600*b^3*Sqrt[1430*Pi]) + (173823508829*d*K1^2*M^5*u^8)/
       (1890366750720*b^3*Sqrt[1430*Pi]) - (2530389434879*d^5*K1^2*M^5*u^8)/
       (4725916876800*b^3*Sqrt[1430*Pi]) + (400713312143*d^9*K1^2*M^5*u^8)/
       (1350261964800*b^3*Sqrt[1430*Pi]) + (1999777709*d^11*K1^2*M^5*u^8)/
       (150029107200*b^3*Sqrt[1430*Pi]) - (979597*d^13*K1^2*M^5*u^8)/
       (1786060800*b^3*Sqrt[1430*Pi]) - (((3881641*I)/128701440)*d^7*K0^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 - (((14710607*I)/875169792)*d^9*K0^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 + (((609911*I)/4375848960)*d^11*K0^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 + (((98783*I)/2187924480)*d^13*K0^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 + (((468607637*I)/4102358400)*d^5*K1^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 - (((5633431*I)/145861632)*d^7*K1^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 + (((109619*I)/2187924480)*d^13*K1^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 - (((121883527*I)/65637734400)*d*K0^2*M^5*
        Sqrt[(11*Pi)/130]*u^9)/b^3 - (((19032343*I)/9376819200)*d^3*K0^2*M^5*
        Sqrt[(11*Pi)/130]*u^9)/b^3 + (((33392213*I)/4102358400)*d^5*K0^2*M^5*
        Sqrt[(11*Pi)/130]*u^9)/b^3 - (((189650183*I)/65637734400)*d*K1^2*M^5*
        Sqrt[(11*Pi)/130]*u^9)/b^3 - (((7287877*I)/3861043200)*d^3*K1^2*M^5*
        Sqrt[(11*Pi)/130]*u^9)/b^3 + (((41851*I)/1458616320)*d^11*K1^2*M^5*
        Sqrt[(11*Pi)/130]*u^9)/b^3 - (((7885631*I)/4375848960)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/110]*u^9)/b^3 + (651347513*d*K0*K1*M^5*u^9)/
       (124366233600*b^3*Sqrt[1430*Pi]) + (24143720509*d^3*K0*K1*M^5*u^9)/
       (94518337536*b^3*Sqrt[1430*Pi]) - (8423267581*d^5*K0*K1*M^5*u^9)/
       (23166259200*b^3*Sqrt[1430*Pi]) - (11792290493*d^7*K0*K1*M^5*u^9)/
       (236295843840*b^3*Sqrt[1430*Pi]) + (335854933019*d^9*K0*K1*M^5*u^9)/
       (2362958438400*b^3*Sqrt[1430*Pi]) + (982716359*d^11*K0*K1*M^5*u^9)/
       (87516979200*b^3*Sqrt[1430*Pi]) - (119113*d^13*K0*K1*M^5*u^9)/
       (223257600*b^3*Sqrt[1430*Pi]) - (211901*d^11*K0^2*M^5*
        Sqrt[11/(130*Pi)]*u^10)/(511795200*b^3) + 
      (1283018243*d^9*K0^2*M^5*Sqrt[13/(110*Pi)]*u^10)/(2362958438400*b^3) - 
      (41625944573*d^3*K1^2*M^5*Sqrt[13/(110*Pi)]*u^10)/
       (49622127206400*b^3) - (((7855469*I)/1640943360)*d*K0*K1*M^5*
        Sqrt[Pi/1430]*u^10)/b^3 - (((4141859*I)/1312754688)*d^3*K0*K1*M^5*
        Sqrt[Pi/1430]*u^10)/b^3 + (((7228183*I)/386104320)*d^5*K0*K1*M^5*
        Sqrt[Pi/1430]*u^10)/b^3 - (((10420637*I)/3281886720)*d^9*K0*K1*M^5*
        Sqrt[Pi/1430]*u^10)/b^3 + (((3878297*I)/6563773440)*d^11*K0*K1*M^5*
        Sqrt[Pi/1430]*u^10)/b^3 + (((13313*I)/937681920)*d^13*K0*K1*M^5*
        Sqrt[Pi/1430]*u^10)/b^3 - (((2449007*I)/3281886720)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/130]*u^10)/b^3 + (529272043423*d^3*K0^2*M^5*u^10)/
       (16540709068800*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (4617306899*d*K0^2*M^5*u^10)/(3308141813760*b^3*Sqrt[1430*Pi]) - 
      (171558641689*d^5*K0^2*M^5*u^10)/(2756784844800*b^3*Sqrt[1430*Pi]) + 
      (241898297129*d^7*K0^2*M^5*u^10)/(8270354534400*b^3*Sqrt[1430*Pi]) - 
      (55399*d^13*K0^2*M^5*u^10)/(446515200*b^3*Sqrt[1430*Pi]) + 
      (31665248341*d*K1^2*M^5*u^10)/(1984885088256*b^3*Sqrt[1430*Pi]) - 
      (536811723781*d^5*K1^2*M^5*u^10)/(24811063603200*b^3*Sqrt[1430*Pi]) + 
      (8446946899*d^7*K1^2*M^5*u^10)/(918928281600*b^3*Sqrt[1430*Pi]) + 
      (1438328609*d^9*K1^2*M^5*u^10)/(138997555200*b^3*Sqrt[1430*Pi]) - 
      (2301255367*d^11*K1^2*M^5*u^10)/(787652812800*b^3*Sqrt[1430*Pi]) - 
      (6793*d^13*K1^2*M^5*u^10)/(223257600*b^3*Sqrt[1430*Pi]) - 
      (2312624921*d^7*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^11)/(2067588633600*b^3) + 
      (251*d^13*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^11)/(11750400*b^3) + 
      (13186624144087*d^9*K0*K1*M^5*Sqrt[13/(110*Pi)]*u^11)/
       (25186773994905600*b^3) + (((29363*I)/820471680)*d*K0^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 + (((329233*I)/128701440)*d^5*K0^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 + (((5938003*I)/3281886720)*d^7*K0^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((5073967*I)/3281886720)*d^9*K0^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((2347691*I)/6563773440)*d^11*K0^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((18937*I)/1312754688)*d^13*K0^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 + (((15798983*I)/3938264064)*d^5*K1^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 + (((2777*I)/218792448)*d^7*K1^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((94397*I)/345461760)*d^11*K1^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((9167*I)/1312754688)*d^13*K1^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((64517*I)/579156480)*d*K1^2*M^5*
        Sqrt[(13*Pi)/110]*u^11)/b^3 - (((7639*I)/68372640)*d^9*K1^2*M^5*
        Sqrt[(13*Pi)/110]*u^11)/b^3 - (((35537*I)/14300160)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[1430]*b^3) - (((874199*I)/1036385280)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[1430]*b^3) + (5503455337*d*K0*K1*M^5*u^11)/
       (12405531801600*b^3*Sqrt[1430*Pi]) + (95128796317*d^3*K0*K1*M^5*u^11)/
       (12405531801600*b^3*Sqrt[1430*Pi]) - (102899779*d^5*K0*K1*M^5*u^11)/
       (24229554300*b^3*Sqrt[1430*Pi]) - (1086884566831*d^9*K0*K1*M^5*u^11)/
       (514015795814400*b^3*Sqrt[1430*Pi]) + (691551083*d^11*K0*K1*M^5*u^11)/
       (196913203200*b^3*Sqrt[1430*Pi]) - 
      (8161199*d^11*K0^2*M^5*Sqrt[13/(110*Pi)]*u^12)/(660238387200*b^3) + 
      (2243465417*d*K1^2*M^5*Sqrt[13/(110*Pi)]*u^12)/(2828461250764800*b^3) + 
      (4564570151*d^3*K1^2*M^5*Sqrt[13/(110*Pi)]*u^12)/
       (282846125076480*b^3) - (6704051*d^11*K1^2*M^5*Sqrt[13/(110*Pi)]*u^12)/
       (660238387200*b^3) - (((27233*I)/2461415040)*d*K0*K1*M^5*Sqrt[Pi/1430]*
        u^12)/b^3 + (((627763*I)/2461415040)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*
        u^12)/b^3 + (((3851*I)/30767688)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/
       b^3 - (((310861*I)/410235840)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + 
      (((157273*I)/820471680)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + 
      (((5483*I)/30387840)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + 
      (((967*I)/58605120)*d^13*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + 
      (218425411*d^3*K0^2*M^5*u^12)/(2067588633600*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (116215212187*d^3*K1^2*M^5*u^12)/(1414230625382400*Sqrt[1430]*b^3*
        Sqrt[Pi]) + (295291*d*K0^2*M^5*u^12)/(6756825600*b^3*Sqrt[1430*Pi]) - 
      (491364283*d^5*K0^2*M^5*u^12)/(689196211200*b^3*Sqrt[1430*Pi]) + 
      (179634487*d^7*K0^2*M^5*u^12)/(344598105600*b^3*Sqrt[1430*Pi]) + 
      (7252853*d^9*K0^2*M^5*u^12)/(18460612800*b^3*Sqrt[1430*Pi]) - 
      (204519929*d^11*K0^2*M^5*u^12)/(1603436083200*b^3*Sqrt[1430*Pi]) - 
      (13913*d^13*K0^2*M^5*u^12)/(223257600*b^3*Sqrt[1430*Pi]) + 
      (96006636763*d*K1^2*M^5*u^12)/(2828461250764800*b^3*Sqrt[1430*Pi]) - 
      (122642263*d^5*K1^2*M^5*u^12)/(177221882880*b^3*Sqrt[1430*Pi]) + 
      (475846211*d^7*K1^2*M^5*u^12)/(1033794316800*b^3*Sqrt[1430*Pi]) + 
      (3048743*d^9*K1^2*M^5*u^12)/(8204716800*b^3*Sqrt[1430*Pi]) - 
      (204519929*d^11*K1^2*M^5*u^12)/(1603436083200*b^3*Sqrt[1430*Pi]) - 
      (613*d^13*K1^2*M^5*u^12)/(11750400*b^3*Sqrt[1430*Pi]) - 
      (14927*d*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^13)/(147684902400*b^3) + 
      (247747*d^3*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^13)/(62027659008*b^3) + 
      (36656051*d^5*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^13)/(3101382950400*b^3) - 
      (10427*d^9*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^13)/(2461415040*b^3) + 
      (132313*d^11*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^13)/(24614150400*b^3) + 
      (107*d^13*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^13)/(55814400*b^3) - 
      (((407*I)/1640943360)*d*K0^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((157*I)/102558960)*d^3*K0^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 + 
      (((67*I)/22790880)*d^7*K0^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((83*I)/68372640)*d^11*K0^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((277*I)/1640943360)*d^13*K0^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((1213*I)/4922830080)*d*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((227*I)/153838440)*d^3*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 + 
      (((3131*I)/4922830080)*d^5*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((23*I)/60775680)*d^9*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((227*I)/205117920)*d^11*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((253*I)/1640943360)*d^13*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 + 
      (((23*I)/546981120)*d^5*K0^2*M^5*Sqrt[(143*Pi)/10]*u^13)/b^3 - 
      (((41*I)/1640943360)*d^9*K0^2*M^5*Sqrt[(143*Pi)/10]*u^13)/b^3 + 
      (((43*I)/205117920)*d^7*K1^2*M^5*Sqrt[(143*Pi)/10]*u^13)/b^3 + 
      (1366301*d*K0*K1*M^5*u^13)/(620276590080*b^3*Sqrt[1430*Pi]) - 
      (275987*d^5*K0*K1*M^5*u^13)/(3200601600*b^3*Sqrt[1430*Pi]) - 
      (10547171*d^7*K0*K1*M^5*u^13)/(86149526400*b^3*Sqrt[1430*Pi]) + 
      (d*K0^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(879076800*b^3) + 
      (71*d^3*K0^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(769192200*b^3) - 
      (347*d^5*K0^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(971611200*b^3) + 
      (241*d^7*K0^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(1846061280*b^3) + 
      (79*d^9*K0^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(217183680*b^3) - 
      (163*d^11*K0^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(1025589600*b^3) - 
      (d^13*K0^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(13953600*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(879076800*b^3) + 
      (71*d^3*K1^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(769192200*b^3) - 
      (347*d^5*K1^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(971611200*b^3) + 
      (241*d^7*K1^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(1846061280*b^3) + 
      (79*d^9*K1^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(217183680*b^3) - 
      (163*d^11*K1^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(1025589600*b^3) - 
      (d^13*K1^2*M^5*Sqrt[11/(130*Pi)]*u^14)/(13953600*b^3) + 
      ((I/307676880)*d*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 + 
      ((I/9049320)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 + 
      (((11*I)/61535376)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 - 
      (((11*I)/25639740)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 - 
      (((11*I)/102558960)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 + 
      (((11*I)/51279480)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 + 
      ((I/34186320)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 - 
      (21521*d^3*K0^2*M^5*u^14)/(21537381600*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (21521*d^3*K1^2*M^5*u^14)/(21537381600*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (21521*d^5*K0^2*M^5*u^14)/(10768690800*b^3*Sqrt[1430*Pi]) - 
      (21521*d^7*K0^2*M^5*u^14)/(21537381600*b^3*Sqrt[1430*Pi]) + 
      (21521*d^5*K1^2*M^5*u^14)/(10768690800*b^3*Sqrt[1430*Pi]) - 
      (21521*d^7*K1^2*M^5*u^14)/(21537381600*b^3*Sqrt[1430*Pi]))/Pi, 
    ((((-1286845*I)/15214592)*d*K1*M^5*Sqrt[(5*Pi)/286]*u)/(b^3*E^u) + 
      (((2040185*I)/15214592)*d^3*K1*M^5*Sqrt[(5*Pi)/286]*u)/(b^3*E^u) + 
      (((13047*I)/100096)*d^5*K1*M^5*Sqrt[(5*Pi)/286]*u)/(b^3*E^u) - 
      (((1323925*I)/3803648)*d^7*K1*M^5*Sqrt[(5*Pi)/286]*u)/(b^3*E^u) + 
      (((127711*I)/661504)*d^9*K1*M^5*Sqrt[(5*Pi)/286]*u)/(b^3*E^u) - 
      (((398693*I)/15214592)*d^11*K1*M^5*Sqrt[(5*Pi)/286]*u)/(b^3*E^u) + 
      (((4803*I)/3803648)*d^13*K1*M^5*Sqrt[(5*Pi)/286]*u)/(b^3*E^u) + 
      (((21*I)/237728)*d^15*K1*M^5*Sqrt[(5*Pi)/286]*u)/(b^3*E^u) - 
      (((9925637*I)/50118656)*d*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((344160149*I)/426008576)*d^5*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((174241473*I)/121716736)*d^9*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) - 
      (((15716937*I)/121716736)*d^11*K0*M^5*Sqrt[Pi/1430]*u^2)/(b^3*E^u) + 
      (((1707*I)/25059328)*d^15*K0*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) - 
      (((1286845*I)/15214592)*d*K1*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) + 
      (((2040185*I)/15214592)*d^3*K1*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) + 
      (((13047*I)/100096)*d^5*K1*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) - 
      (((1323925*I)/3803648)*d^7*K1*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) + 
      (((127711*I)/661504)*d^9*K1*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) - 
      (((398693*I)/15214592)*d^11*K1*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) + 
      (((4803*I)/3803648)*d^13*K1*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) + 
      (((21*I)/237728)*d^15*K1*M^5*Sqrt[(5*Pi)/286]*u^2)/(b^3*E^u) + 
      (((19749*I)/106502144)*d^13*K0*M^5*Sqrt[(11*Pi)/130]*u^2)/(b^3*E^u) + 
      (((84636749*I)/852017152)*d^3*K0*M^5*Sqrt[(13*Pi)/110]*u^2)/(b^3*E^u) - 
      (((685689*I)/5605376)*d^7*K0*M^5*Sqrt[(13*Pi)/110]*u^2)/(b^3*E^u) - 
      (((61992705308231*I)/590307303505920)*d*K0*M^5*Sqrt[Pi/1430]*u^3)/
       (b^3*E^u) + (((7777785197791387*I)/5312765731553280)*d^3*K0*M^5*
        Sqrt[Pi/1430]*u^3)/(b^3*E^u) - 
      (((3524863669908319*I)/2656382865776640)*d^5*K0*M^5*Sqrt[Pi/1430]*u^3)/
       (b^3*E^u) - (((2655567237859*I)/1839600322560)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^3)/(b^3*E^u) - (((715710157*I)/5477253120)*d^11*K0*
        M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) - (((218407370837*I)/272645488640)*
        d^5*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((394562854783*I)/327174586368)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((78812891711*I)/1635872931840)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((4845959383*I)/408968232960)*d^13*K0^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((1105994570407*I)/357847203840)*d^3*K1*M^5*Sqrt[Pi/1430]*u^3)/
       (b^3*E^u) - (((221910853193*I)/59641200640)*d^5*K1*M^5*Sqrt[Pi/1430]*
        u^3)/(b^3*E^u) - (((210694908647*I)/89461800960)*d^7*K1*M^5*
        Sqrt[Pi/1430]*u^3)/(b^3*E^u) - (((84475318541*I)/357847203840)*d^11*
        K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) - 
      (((1795439*I)/5262458880)*d^13*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((10384559*I)/11928240128)*d^15*K1*M^5*Sqrt[Pi/1430]*u^3)/(b^3*E^u) + 
      (((80080392077*I)/116848066560)*d*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((118988755913*I)/23369613312)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((1309692591637*I)/817936465920)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((5108476859*I)/116848066560)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((1441320429*I)/272645488640)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((36773641*I)/54529097728)*d^15*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 - 
      (((1265787*I)/19474677760)*d^17*K1^2*M^5*Sqrt[Pi/1430]*u^3)/b^3 + 
      (((1707*I)/25059328)*d^15*K0*M^5*Sqrt[(5*Pi)/286]*u^3)/(b^3*E^u) + 
      (((15020676487*I)/23856480256)*d^9*K1*M^5*Sqrt[(5*Pi)/286]*u^3)/
       (b^3*E^u) + (((4236693481*I)/23369613312)*d^9*K1^2*M^5*
        Sqrt[(5*Pi)/286]*u^3)/b^3 + (((19749*I)/106502144)*d^13*K0*M^5*
        Sqrt[(11*Pi)/130]*u^3)/(b^3*E^u) - (((6216493*I)/96227819520)*d^15*
        K0^2*M^5*Sqrt[(11*Pi)/130]*u^3)/b^3 + 
      (((28961608253*I)/2181163909120)*d*K0^2*M^5*Sqrt[(13*Pi)/110]*u^3)/
       b^3 - (((21822142301*I)/654349172736)*d^9*K0^2*M^5*Sqrt[(13*Pi)/110]*
        u^3)/b^3 + (((1384759*I)/1308698345472)*d^17*K0^2*M^5*
        Sqrt[(13*Pi)/110]*u^3)/b^3 + (((1998870649*I)/357847203840)*d*K1*M^5*
        Sqrt[(13*Pi)/110]*u^3)/(b^3*E^u) - (((2535609689*I)/23708303360)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) + 
      (((226266670967*I)/116848066560)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[1430]*b^3) + (((2790889501*I)/99686006784)*d^9*K0*M^5*
        Sqrt[(55*Pi)/26]*u^3)/(b^3*E^u) + 
      (((6397434080010067*I)/33057208996331520)*d*K0*M^5*Sqrt[Pi/1430]*u^4)/
       (b^3*E^u) + (((536151726204208409*I)/297514880966983680)*d^3*K0*M^5*
        Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((399028876734391103*I)/148757440483491840)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^4)/(b^3*E^u) - (((726799419925301*I)/782933897281536)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^4)/(b^3*E^u) + (((9640142126033*I)/5582416379904)*d^9*
        K0*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((237002285297*I)/2147083223040)*d^11*K0*M^5*Sqrt[Pi/1430]*u^4)/
       (b^3*E^u) - (((111769261*I)/59641200640)*d^13*K0*M^5*Sqrt[Pi/1430]*
        u^4)/(b^3*E^u) + (((11207759*I)/23856480256)*d^15*K0*M^5*
        Sqrt[Pi/1430]*u^4)/(b^3*E^u) + 
      (((2940453969415382011*I)/991716269889945600)*d^3*K1*M^5*Sqrt[Pi/1430]*
        u^4)/(b^3*E^u) - (((517405329539384683*I)/110190696654438400)*d^5*K1*
        M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((648005521308990587*I)/469760338368921600)*d^7*K1*M^5*Sqrt[Pi/1430]*
        u^4)/(b^3*E^u) + (((26466643682306491*I)/9210987026841600)*d^9*K1*M^5*
        Sqrt[Pi/1430]*u^4)/(b^3*E^u) - (((207475491337*I)/1130043801600)*d^11*
        K1*M^5*Sqrt[Pi/1430]*u^4)/(b^3*E^u) - 
      (((3919507723*I)/1431388815360)*d^13*K1*M^5*Sqrt[Pi/1430]*u^4)/
       (b^3*E^u) + (((217007779*I)/286277763072)*d^15*K1*M^5*Sqrt[Pi/1430]*
        u^4)/(b^3*E^u) + (((1619473063257239*I)/1374133262745600)*d*K0*K1*M^5*
        Sqrt[Pi/1430]*u^4)/b^3 - (((13314003501257*I)/40415684198400)*d^3*K0*
        K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - 
      (((770673653049023*I)/137413326274560)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/
       b^3 + (((5047131746534299*I)/687066631372800)*d^7*K0*K1*M^5*
        Sqrt[Pi/1430]*u^4)/b^3 - (((8386788742307*I)/3505441996800)*d^9*K0*K1*
        M^5*Sqrt[Pi/1430]*u^4)/b^3 - (((33647979965983*I)/137413326274560)*
        d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((1443163392067*I)/27482665254912)*d^13*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/
       b^3 - (((78071581673*I)/45804442091520)*d^15*K0*K1*M^5*Sqrt[Pi/1430]*
        u^4)/b^3 - (((2596153457*I)/91608884183040)*d^17*K0*K1*M^5*
        Sqrt[Pi/1430]*u^4)/b^3 + (((31140951510933401*I)/811404220819046400)*
        d*K1*M^5*Sqrt[(11*Pi)/130]*u^4)/(b^3*E^u) + 
      (((19375897783051970129*I)/71403571432076083200)*d*K0*M^5*Sqrt[Pi/1430]*
        u^5)/(b^3*E^u) + (((1797056194025120191*I)/1400070028079923200)*d^3*
        K0*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) - 
      (((2049895641554993987*I)/881525573235507200)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^5)/(b^3*E^u) - (((70044514211802527*I)/197793826681651200)*d^7*K0*
        M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) + 
      (((9757479252140051*I)/8187544023859200)*d^9*K0*M^5*Sqrt[Pi/1430]*u^5)/
       (b^3*E^u) - (((11171744536517*I)/171766657843200)*d^11*K0*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) + 
      (((865769887229759*I)/2748266525491200)*d*K0^2*M^5*Sqrt[Pi/1430]*u^5)/
       b^3 - (((58130195700061*I)/54965330509824)*d^5*K0^2*M^5*Sqrt[Pi/1430]*
        u^5)/b^3 + (((3471570052190809*I)/1374133262745600)*d^7*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((16023592733539*I)/14021767987200)*d^9*
        K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((23210883925717*I)/274826652549120)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^5)/
       b^3 + (((4917335104889*I)/274826652549120)*d^13*K0^2*M^5*Sqrt[Pi/1430]*
        u^5)/b^3 - (((10461339479*I)/18321776836608)*d^15*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((457783791*I)/61072589455360)*d^17*K0^2*
        M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((13452238716914747*I)/35278444383436800)*d*K1*M^5*Sqrt[Pi/1430]*u^5)/
       (b^3*E^u) + (((5540640630585892463*I)/2975148809669836800)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) - 
      (((10063633722260945821*I)/2975148809669836800)*d^5*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) - 
      (((204200679562856147*I)/469760338368921600)*d^7*K1*M^5*Sqrt[Pi/1430]*
        u^5)/(b^3*E^u) + (((15278521614064801*I)/9210987026841600)*d^9*K1*M^5*
        Sqrt[Pi/1430]*u^5)/(b^3*E^u) - (((1761760698953*I)/21470832230400)*
        d^11*K1*M^5*Sqrt[Pi/1430]*u^5)/(b^3*E^u) - 
      (((15212665337*I)/4294166446080)*d^13*K1*M^5*Sqrt[Pi/1430]*u^5)/
       (b^3*E^u) + (((717443963*I)/1431388815360)*d^15*K1*M^5*Sqrt[Pi/1430]*
        u^5)/(b^3*E^u) + (((1951843659099493*I)/5889142554624000)*d*K1^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((1328006805074737*I)/5152999735296000)*d^5*
        K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((19074075894981077*I)/3435333156864000)*d^7*K1^2*M^5*Sqrt[Pi/1430]*
        u^5)/b^3 - (((67670412333980461*I)/20611998941184000)*d^9*K1^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((2331774312571619*I)/10305999470592000)*
        d^11*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((16421038134439*I)/322062483456000)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^5)/
       b^3 - (((4067675262197*I)/1472285638656000)*d^15*K1^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 + (((397331936723*I)/8244799576473600)*d^17*
        K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - (((851356979*I)/3817036840960)*d^13*
        K0*M^5*Sqrt[(11*Pi)/130]*u^5)/(b^3*E^u) + 
      (((64561097*I)/2290222104576)*d^15*K0*M^5*Sqrt[(13*Pi)/110]*u^5)/
       (b^3*E^u) - (((788625370716979*I)/1374133262745600)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[1430]*b^3) - 
      (((22312456157043593*I)/10305999470592000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1430]*b^3) + (((12935297497503707969*I)/71403571432076083200)*d*
        K0*M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) + 
      (((45158160492549477101*I)/71403571432076083200)*d^3*K0*M^5*
        Sqrt[Pi/1430]*u^6)/(b^3*E^u) - 
      (((92864678655933462547*I)/71403571432076083200)*d^5*K0*M^5*
        Sqrt[Pi/1430]*u^6)/(b^3*E^u) - 
      (((57598041201953311*I)/1252694235650457600)*d^7*K0*M^5*Sqrt[Pi/1430]*
        u^6)/(b^3*E^u) + (((41026848709871579*I)/73687896214732800)*d^9*K0*
        M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) - 
      (((11478560787791*I)/515299973529600)*d^11*K0*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) - (((59777820281*I)/34353331568640)*d^13*K0*M^5*
        Sqrt[Pi/1430]*u^6)/(b^3*E^u) + 
      (((147391899135219217*I)/560028011231969280)*d*K1*M^5*Sqrt[Pi/1430]*
        u^6)/(b^3*E^u) + (((20430137317465390663*I)/28561428572830433280)*d^3*
        K1*M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) - 
      (((45591598809891456121*I)/28561428572830433280)*d^5*K1*M^5*
        Sqrt[Pi/1430]*u^6)/(b^3*E^u) - 
      (((60433951950027703*I)/1503233082780549120)*d^7*K1*M^5*Sqrt[Pi/1430]*
        u^6)/(b^3*E^u) + (((61082498982815507*I)/88425475457679360)*d^9*K1*
        M^5*Sqrt[Pi/1430]*u^6)/(b^3*E^u) - 
      (((1290128722313*I)/41223997882368)*d^11*K1*M^5*Sqrt[Pi/1430]*u^6)/
       (b^3*E^u) - (((40098008029*I)/22902221045760)*d^13*K1*M^5*
        Sqrt[Pi/1430]*u^6)/(b^3*E^u) + (((63714468042989*I)/490761879552000)*
        d*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((23915235710056343*I)/10305999470592000)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*
        u^6)/b^3 + (((2397107581936399*I)/542421024768000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1430]*u^6)/b^3 - (((31425119359564493*I)/10305999470592000)*
        d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((1807220934159269*I)/10305999470592000)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*
        u^6)/b^3 + (((56753336195489*I)/1472285638656000)*d^13*K0*K1*M^5*
        Sqrt[Pi/1430]*u^6)/b^3 - (((20736492624929*I)/10305999470592000)*d^15*
        K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + (((2310898141*I)/64412496691200)*
        d^17*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 + 
      (((205433867*I)/11451110522880)*d^15*K0*M^5*Sqrt[(11*Pi)/130]*u^6)/
       (b^3*E^u) + (((55716271*I)/2987246223360)*d^15*K1*M^5*
        Sqrt[(13*Pi)/110]*u^6)/(b^3*E^u) + 
      (((760586270279977*I)/10305999470592000)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/110]*u^6)/b^3 + 
      (((280393348865253241*I)/2914431487023513600)*d*K0*M^5*Sqrt[Pi/1430]*
        u^7)/(b^3*E^u) + (((25872740381819646131*I)/142807142864152166400)*
        d^3*K0*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) - 
      (((693848830923613973*I)/1442496392567193600)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^7)/(b^3*E^u) + (((195183071043877937*I)/7516165413902745600)*d^7*K0*
        M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + 
      (((81753938314758257*I)/442127377288396800)*d^9*K0*M^5*Sqrt[Pi/1430]*
        u^7)/(b^3*E^u) - (((2316305231347*I)/343533315686400)*d^11*K0*M^5*
        Sqrt[Pi/1430]*u^7)/(b^3*E^u) - (((13453334471*I)/22902221045760)*d^13*
        K0*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + 
      (((273431083*I)/3616140165120)*d^15*K0*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) - (((200924441674819*I)/10305999470592000)*d*K0^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 + (((4377019240854619*I)/10305999470592000)*
        d^5*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((7126359573258479*I)/10305999470592000)*d^7*K0^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 - (((855479010354041*I)/1472285638656000)*d^9*K0^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 - (((288445793508911*I)/10305999470592000)*
        d^11*K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((61540287902537*I)/10305999470592000)*d^13*K0^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 - (((3338980825451*I)/10305999470592000)*d^15*K0^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 + (((7314398059*I)/1030599947059200)*d^17*K0^2*
        M^5*Sqrt[Pi/1430]*u^7)/b^3 + 
      (((1626182539784867989*I)/17136857143698259968)*d*K1*M^5*Sqrt[Pi/1430]*
        u^7)/(b^3*E^u) + (((4099137535738056961*I)/12982467533104742400)*d^3*
        K1*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) - 
      (((627309061642267597*I)/887000887354982400)*d^5*K1*M^5*Sqrt[Pi/1430]*
        u^7)/(b^3*E^u) + (((253798580992002377*I)/3221213748815462400)*d^7*K1*
        M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + 
      (((5883682277719823*I)/26007492781670400)*d^9*K1*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) - (((24514079996971*I)/3091799841177600)*d^11*K1*M^5*
        Sqrt[Pi/1430]*u^7)/(b^3*E^u) - (((13505818253*I)/22902221045760)*d^13*
        K1*M^5*Sqrt[Pi/1430]*u^7)/(b^3*E^u) + 
      (((5862368429*I)/68706663137280)*d^15*K1*M^5*Sqrt[Pi/1430]*u^7)/
       (b^3*E^u) - (((1260705139610299*I)/30917998411776000)*d*K1^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 + (((1388405487537853*I)/1818705788928000)*d^5*
        K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((18187693966691*I)/19630475182080)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^7)/
       b^3 - (((432299491103147*I)/10305999470592000)*d^11*K1^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 + (((9890892207661*I)/1145111052288000)*d^13*
        K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((4883304140887*I)/10305999470592000)*d^15*K1^2*M^5*Sqrt[Pi/1430]*u^7)/
       b^3 + (((5070180127*I)/515299973529600)*d^17*K1^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 + (((65668029301967*I)/687066631372800)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/130]*u^7)/b^3 - 
      (((5083929957508757*I)/10305999470592000)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1430]*b^3) - (((25158054570150907*I)/30917998411776000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[1430]*b^3) + 
      (((1945886058289616749*I)/85684285718491299840)*d*K0*M^5*Sqrt[Pi/1430]*
        u^8)/(b^3*E^u) + (((12413886060029686009*I)/142807142864152166400)*
        d^3*K0*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) - 
      (((445668128431590563*I)/2266780045462732800)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^8)/(b^3*E^u) + (((2778437223450709*I)/69379988436025344)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^8)/(b^3*E^u) + 
      (((3058024077947941*I)/63161053898342400)*d^9*K0*M^5*Sqrt[Pi/1430]*u^8)/
       (b^3*E^u) - (((4380554920289*I)/3091799841177600)*d^11*K0*M^5*
        Sqrt[Pi/1430]*u^8)/(b^3*E^u) - (((435253297*I)/4580444209152)*d^13*K0*
        M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) + (((452857921*I)/22902221045760)*
        d^15*K0*M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) + 
      (((5291135710444501*I)/140007002807992320)*d*K1*M^5*Sqrt[Pi/1430]*u^8)/
       (b^3*E^u) + (((5050582311126981521*I)/71403571432076083200)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^8)/(b^3*E^u) - 
      (((732490440480649927*I)/3570178571603804160)*d^5*K1*M^5*Sqrt[Pi/1430]*
        u^8)/(b^3*E^u) + (((56623350379307011*I)/1252694235650457600)*d^7*K1*
        M^5*Sqrt[Pi/1430]*u^8)/(b^3*E^u) + 
      (((23824038882271*I)/447497345433600)*d^9*K1*M^5*Sqrt[Pi/1430]*u^8)/
       (b^3*E^u) + (((677869013*I)/34353331568640)*d^15*K1*M^5*Sqrt[Pi/1430]*
        u^8)/(b^3*E^u) - (((11039808858007*I)/168032600064000)*d*K0*K1*M^5*
        Sqrt[Pi/1430]*u^8)/b^3 - (((720387150126211*I)/1518294564864000)*d^3*
        K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((1270092052302427*I)/2125612390809600)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*
        u^8)/b^3 + (((847380155011237*I)/1771343659008000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1430]*u^8)/b^3 - (((334751248273319*I)/644124966912000)*d^9*
        K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 - 
      (((6268238718017*I)/322062483456000)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/
       b^3 + (((1171322390809*I)/322062483456000)*d^13*K0*K1*M^5*
        Sqrt[Pi/1430]*u^8)/b^3 + (((423794951*I)/85883328921600)*d^17*K0*K1*
        M^5*Sqrt[Pi/1430]*u^8)/b^3 - (((8564019481*I)/61835996823552)*d^11*K1*
        M^5*Sqrt[(13*Pi)/110]*u^8)/(b^3*E^u) - 
      (((215796401*I)/13419270144000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^8)/
       b^3 - (((47123*I)/460089262080)*d^13*K1*M^5*Sqrt[(143*Pi)/10]*u^8)/
       (b^3*E^u) + (((5683996918045083629*I)/428421428592456499200)*d*K0*M^5*
        Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((495479273858671*I)/84852728974540800)*d^3*K0*M^5*Sqrt[Pi/1430]*u^9)/
       (b^3*E^u) - (((2049812515735335251*I)/47602380954717388800)*d^5*K0*M^5*
        Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((14788182789865813*I)/901939849668329472)*d^7*K0*M^5*Sqrt[Pi/1430]*
        u^9)/(b^3*E^u) + (((3129192467032999*I)/442127377288396800)*d^9*K0*
        M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + (((75660025543*I)/206119989411840)*
        d^13*K0*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((9706923*I)/1526814736384)*d^15*K0*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) - 
      (((93388710900937*I)/7729499602944000)*d*K0^2*M^5*Sqrt[Pi/1430]*u^9)/
       b^3 + (((1902670300234351*I)/21256123908096000)*d^5*K0^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 + (((149425128341677*I)/3542687318016000)*d^7*
        K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((77306987898169*I)/1288249933824000)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^9)/
       b^3 - (((576317801447*I)/322062483456000)*d^11*K0^2*M^5*Sqrt[Pi/1430]*
        u^9)/b^3 + (((57475400981*I)/214708322304000)*d^13*K0^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 - (((82824983*I)/4667572224000)*d^15*K0^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 + 
      (((1734298750185491081*I)/85684285718491299840)*d*K1*M^5*Sqrt[Pi/1430]*
        u^9)/(b^3*E^u) - (((558872178198912911*I)/61203061227493785600)*d^3*
        K1*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) - 
      (((2846603306547994271*I)/85684285718491299840)*d^5*K1*M^5*
        Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((22589222752366609*I)/1734499710900633600)*d^7*K1*M^5*Sqrt[Pi/1430]*
        u^9)/(b^3*E^u) + (((12149700513782549*I)/1326382131865190400)*d^9*K1*
        M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) - (((32926119007*I)/114511105228800)*
        d^11*K1*M^5*Sqrt[Pi/1430]*u^9)/(b^3*E^u) + 
      (((44464451671*I)/206119989411840)*d^13*K1*M^5*Sqrt[Pi/1430]*u^9)/
       (b^3*E^u) + (((1822969*I)/1549774356480)*d^15*K1*M^5*Sqrt[Pi/1430]*
        u^9)/(b^3*E^u) - (((1205802297955399*I)/85024495632384000)*d*K1^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 + (((2845535369755109*I)/21256123908096000)*
        d^5*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((763494843389*I)/14885240832000)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^9)/
       b^3 - (((11738061086729*I)/143138881536000)*d^9*K1^2*M^5*Sqrt[Pi/1430]*
        u^9)/b^3 + (((1561649293*I)/5152999735296)*d^13*K1^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 + (((8885927*I)/19085184204800)*d^17*K1^2*M^5*
        Sqrt[Pi/1430]*u^9)/b^3 + (((67511*I)/763407368192)*d^17*K0^2*M^5*
        Sqrt[(5*Pi)/286]*u^9)/b^3 + (((223952039*I)/22902221045760)*d^11*K0*
        M^5*Sqrt[(11*Pi)/130]*u^9)/(b^3*E^u) - 
      (((7305207653*I)/53677080576000)*d^11*K1^2*M^5*Sqrt[(11*Pi)/130]*u^9)/
       b^3 - (((2107673*I)/920178524160)*d^15*K1^2*M^5*Sqrt[(11*Pi)/130]*u^9)/
       b^3 - (((617061059306557*I)/10628061954048000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[1430]*b^3) - (((131251619479*I)/1495646208000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[1430]*b^3) + 
      (((167864330965533613*I)/53552678574057062400)*d*K0*M^5*Sqrt[Pi/1430]*
        u^10)/(b^3*E^u) - (((348811855835291801*I)/53552678574057062400)*d^3*
        K0*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) + 
      (((126098707522655741*I)/53552678574057062400)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^10)/(b^3*E^u) + (((3705063076097*I)/12753674344857600)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) + 
      (((75671065423969*I)/33159553296629760)*d^9*K0*M^5*Sqrt[Pi/1430]*u^10)/
       (b^3*E^u) - (((143351743751*I)/128824993382400)*d^11*K0*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) - (((10751162161*I)/25764998676480)*
        d^13*K0*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) - 
      (((24807953*I)/1356052561920)*d^15*K0*M^5*Sqrt[Pi/1430]*u^10)/
       (b^3*E^u) - (((73337646741838151*I)/53552678574057062400)*d*K1*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) + 
      (((419414266227487651*I)/53552678574057062400)*d^3*K1*M^5*Sqrt[Pi/1430]*
        u^10)/(b^3*E^u) - (((633477742234911799*I)/53552678574057062400)*d^5*
        K1*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) + 
      (((46184404794487*I)/11411182308556800)*d^7*K1*M^5*Sqrt[Pi/1430]*u^10)/
       (b^3*E^u) + (((422991959540177*I)/165797766483148800)*d^9*K1*M^5*
        Sqrt[Pi/1430]*u^10)/(b^3*E^u) - (((8660348269*I)/25764998676480)*d^13*
        K1*M^5*Sqrt[Pi/1430]*u^10)/(b^3*E^u) - 
      (((64979011*I)/5152999735296)*d^15*K1*M^5*Sqrt[Pi/1430]*u^10)/
       (b^3*E^u) - (((41778089062891*I)/3751080689664000)*d*K0*K1*M^5*
        Sqrt[Pi/1430]*u^10)/b^3 - (((241645821015757*I)/7971046465536000)*d^3*
        K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 - 
      (((571319347673*I)/19718111232000)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/
       b^3 - (((3582102361*I)/48309372518400)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*
        u^10)/b^3 - (((34216439*I)/40257810432000)*d^15*K0*K1*M^5*
        Sqrt[Pi/1430]*u^10)/b^3 + (((50197739*I)/128824993382400)*d^17*K0*K1*
        M^5*Sqrt[Pi/1430]*u^10)/b^3 - (((26253791533*I)/386474980147200)*d^11*
        K1*M^5*Sqrt[(13*Pi)/110]*u^10)/(b^3*E^u) + 
      (((4208775383*I)/9626867712000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^10)/
       b^3 - (((939261223*I)/483093725184000)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/110]*u^10)/b^3 + (((657181227769*I)/1449281175552000)*
        d^5*K0*K1*M^5*Sqrt[(143*Pi)/10]*u^10)/b^3 + 
      (((394240520307167*I)/8925446429009510400)*d*K0*M^5*Sqrt[Pi/1430]*u^11)/
       (b^3*E^u) + (((815865630375007*I)/330572089963315200)*d^3*K0*M^5*
        Sqrt[Pi/1430]*u^11)/(b^3*E^u) - 
      (((27620430552853081*I)/8925446429009510400)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^11)/(b^3*E^u) - (((2846885087129*I)/7227082128752640)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^11)/(b^3*E^u) + (((245477521153*I)/1201433090457600)*
        d^9*K0*M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) + 
      (((108310871027*I)/193237490073600)*d^11*K0*M^5*Sqrt[Pi/1430]*u^11)/
       (b^3*E^u) + (((2539349447*I)/12882499338240)*d^13*K0*M^5*Sqrt[Pi/1430]*
        u^11)/(b^3*E^u) + (((3239869*I)/226008760320)*d^15*K0*M^5*
        Sqrt[Pi/1430]*u^11)/(b^3*E^u) - 
      (((26011036084379*I)/31884185862144000)*d*K0^2*M^5*Sqrt[Pi/1430]*u^11)/
       b^3 + (((43771055487763*I)/12753674344857600)*d^5*K0^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((61101807288719*I)/21256123908096000)*d^7*
        K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((386439382481*I)/386474980147200)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^11)/
       b^3 + (((15278391883*I)/276053557248000)*d^13*K0^2*M^5*Sqrt[Pi/1430]*
        u^11)/b^3 - (((2729190589*I)/71569440768000)*d^15*K0^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((48072799*I)/25764998676480)*d^17*K0^2*
        M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((31281570651709429*I)/26776339287028531200)*d*K1*M^5*Sqrt[Pi/1430]*
        u^11)/(b^3*E^u) - (((2733493222744523*I)/8925446429009510400)*d^3*K1*
        M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) - 
      (((29724420733153747*I)/26776339287028531200)*d^5*K1*M^5*Sqrt[Pi/1430]*
        u^11)/(b^3*E^u) - (((132888344126381*I)/201325859300966400)*d^7*K1*
        M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) + 
      (((19211959274461*I)/82898883241574400)*d^9*K1*M^5*Sqrt[Pi/1430]*u^11)/
       (b^3*E^u) + (((31635288257*I)/64412496691200)*d^11*K1*M^5*
        Sqrt[Pi/1430]*u^11)/(b^3*E^u) + (((6686376589*I)/38647498014720)*d^13*
        K1*M^5*Sqrt[Pi/1430]*u^11)/(b^3*E^u) - 
      (((697679821907*I)/1242241007616000)*d*K1^2*M^5*Sqrt[Pi/1430]*u^11)/
       b^3 + (((861976568259883*I)/191305115172864000)*d^5*K1^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((97860974217323*I)/63768371724288000)*d^7*
        K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - (((82497299459*I)/48715333632000)*
        d^9*K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((811903023493*I)/1159424940441600)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^11)/
       b^3 + (((13260274043*I)/165632134348800)*d^13*K1^2*M^5*Sqrt[Pi/1430]*
        u^11)/b^3 - (((110759385323*I)/5797124702208000)*d^15*K1^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 - (((105930787*I)/165632134348800)*d^17*K1^2*
        M^5*Sqrt[Pi/1430]*u^11)/b^3 + (((14373967*I)/12882499338240)*d^15*K1*
        M^5*Sqrt[(11*Pi)/130]*u^11)/(b^3*E^u) - 
      (((25103329729*I)/386474980147200)*d^9*K0^2*M^5*Sqrt[(13*Pi)/110]*u^11)/
       b^3 + (((5577741222791*I)/63768371724288000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[1430]*b^3) - (((282486263680109*I)/191305115172864000)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[1430]*b^3) - 
      (((518618245009*I)/446272321450475520)*d*K0*M^5*Sqrt[Pi/1430]*u^12)/
       (b^3*E^u) - (((95484117941659*I)/608553165614284800)*d^3*K0*M^5*
        Sqrt[Pi/1430]*u^12)/(b^3*E^u) - 
      (((675198187233919*I)/6694084821757132800)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^12)/(b^3*E^u) + (((142081048914293*I)/352320253776691200)*d^7*K0*
        M^5*Sqrt[Pi/1430]*u^12)/(b^3*E^u) + 
      (((1364748756953*I)/20724720810393600)*d^9*K0*M^5*Sqrt[Pi/1430]*u^12)/
       (b^3*E^u) - (((1043888227*I)/6901338931200)*d^11*K0*M^5*Sqrt[Pi/1430]*
        u^12)/(b^3*E^u) - (((524114959*I)/9661874503680)*d^13*K0*M^5*
        Sqrt[Pi/1430]*u^12)/(b^3*E^u) - (((15100571*I)/3220624834560)*d^15*K0*
        M^5*Sqrt[Pi/1430]*u^12)/(b^3*E^u) + 
      (((2360343851563*I)/6694084821757132800)*d*K1*M^5*Sqrt[Pi/1430]*u^12)/
       (b^3*E^u) - (((3913988069903*I)/26458833287577600)*d^3*K1*M^5*
        Sqrt[Pi/1430]*u^12)/(b^3*E^u) - 
      (((669844690396549*I)/6694084821757132800)*d^5*K1*M^5*Sqrt[Pi/1430]*
        u^12)/(b^3*E^u) + (((136192073649703*I)/352320253776691200)*d^7*K1*
        M^5*Sqrt[Pi/1430]*u^12)/(b^3*E^u) + 
      (((1207988173523*I)/20724720810393600)*d^9*K1*M^5*Sqrt[Pi/1430]*u^12)/
       (b^3*E^u) - (((32292187*I)/644124966912)*d^13*K1*M^5*Sqrt[Pi/1430]*
        u^12)/(b^3*E^u) - (((395971*I)/92017852416)*d^15*K1*M^5*Sqrt[Pi/1430]*
        u^12)/(b^3*E^u) - (((18336195113459*I)/47826278793216000)*d*K0*K1*M^5*
        Sqrt[Pi/1430]*u^12)/b^3 - (((56294462899877*I)/47826278793216000)*d^3*
        K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + 
      (((3411360905189*I)/2079403425792000)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/
       b^3 + (((22897791594077*I)/15942092931072000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1430]*u^12)/b^3 - (((1436239853359*I)/1449281175552000)*d^9*
        K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 - 
      (((188580291587*I)/289856235110400)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/
       b^3 + (((109291313569*I)/1449281175552000)*d^13*K0*K1*M^5*
        Sqrt[Pi/1430]*u^12)/b^3 + (((67690929181*I)/1449281175552000)*d^15*K0*
        K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + (((446156587*I)/144928117555200)*
        d^17*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 - 
      (((530541971*I)/48309372518400)*d^11*K1*M^5*Sqrt[(13*Pi)/110]*u^12)/
       (b^3*E^u) + (((66046991977*I)/21734041629081600)*d*K0*M^5*
        Sqrt[Pi/1430]*u^13)/(b^3*E^u) + (((187250187307*I)/10142552760238080)*
        d^3*K0*M^5*Sqrt[Pi/1430]*u^13)/(b^3*E^u) + 
      (((191292139*I)/68996957552640)*d^5*K0*M^5*Sqrt[Pi/1430]*u^13)/
       (b^3*E^u) - (((21643651717*I)/615944499609600)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^13)/(b^3*E^u) - (((2611031923*I)/157005460684800)*d^9*
        K0*M^5*Sqrt[Pi/1430]*u^13)/(b^3*E^u) + 
      (((215823691*I)/12077343129600)*d^11*K0*M^5*Sqrt[Pi/1430]*u^13)/
       (b^3*E^u) + (((4251553*I)/483093725184)*d^13*K0*M^5*Sqrt[Pi/1430]*
        u^13)/(b^3*E^u) - (((903989029*I)/88731500544000)*d*K0^2*M^5*
        Sqrt[Pi/1430]*u^13)/b^3 + (((720956502613*I)/47826278793216000)*d^5*
        K0^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 - 
      (((199450670941*I)/1771343659008000)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^13)/
       b^3 + (((139022608643*I)/1449281175552000)*d^9*K0^2*M^5*Sqrt[Pi/1430]*
        u^13)/b^3 + (((440097367*I)/9001746432000)*d^11*K0^2*M^5*
        Sqrt[Pi/1430]*u^13)/b^3 - (((57896263577*I)/1449281175552000)*d^13*
        K0^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 - 
      (((18624204197*I)/1449281175552000)*d^15*K0^2*M^5*Sqrt[Pi/1430]*u^13)/
       b^3 - (((1786181*I)/1906948915200)*d^17*K0^2*M^5*Sqrt[Pi/1430]*u^13)/
       b^3 + (((24281638621*I)/8007278494924800)*d*K1*M^5*Sqrt[Pi/1430]*u^13)/
       (b^3*E^u) + (((744073661*I)/41062966640640)*d^3*K1*M^5*Sqrt[Pi/1430]*
        u^13)/(b^3*E^u) + (((5301651343*I)/2669092831641600)*d^5*K1*M^5*
        Sqrt[Pi/1430]*u^13)/(b^3*E^u) - (((272222474593*I)/8007278494924800)*
        d^7*K1*M^5*Sqrt[Pi/1430]*u^13)/(b^3*E^u) - 
      (((2452222651*I)/157005460684800)*d^9*K1*M^5*Sqrt[Pi/1430]*u^13)/
       (b^3*E^u) + (((1220113*I)/70627737600)*d^11*K1*M^5*Sqrt[Pi/1430]*u^13)/
       (b^3*E^u) + (((20320301*I)/2415468625920)*d^13*K1*M^5*Sqrt[Pi/1430]*
        u^13)/(b^3*E^u) + (((23519*I)/29820600320)*d^15*K1*M^5*Sqrt[Pi/1430]*
        u^13)/(b^3*E^u) - (((382584583*I)/26793433497600)*d*K1^2*M^5*
        Sqrt[Pi/1430]*u^13)/b^3 + (((523426240847*I)/6832325541888000)*d^5*
        K1^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 - 
      (((1188713327687*I)/9565255758643200)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^13)/
       b^3 + (((2891913331*I)/57971247022080)*d^11*K1^2*M^5*Sqrt[Pi/1430]*
        u^13)/b^3 - (((14449715263*I)/483093725184000)*d^13*K1^2*M^5*
        Sqrt[Pi/1430]*u^13)/b^3 - (((14227768417*I)/1449281175552000)*d^15*
        K1^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 - (((1942117*I)/2724212736000)*d^17*
        K1^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 + (((2237*I)/29820600320)*d^15*K0*
        M^5*Sqrt[(11*Pi)/130]*u^13)/(b^3*E^u) + 
      (((443218277*I)/85251833856000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/
       b^3 + (((795451159357*I)/47826278793216000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[1430]*b^3) - (((224298077431*I)/47826278793216000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[1430]*b^3) - 
      (((439385809*I)/633909547514880)*d^3*K0*M^5*Sqrt[Pi/1430]*u^14)/
       (b^3*E^u) - (((8465953*I)/5300247052800)*d^5*K0*M^5*Sqrt[Pi/1430]*
        u^14)/(b^3*E^u) + (((76720283*I)/33363660395520)*d^7*K0*M^5*
        Sqrt[Pi/1430]*u^14)/(b^3*E^u) + (((851531*I)/408868387200)*d^9*K0*M^5*
        Sqrt[Pi/1430]*u^14)/(b^3*E^u) - (((907757*I)/754833945600)*d^11*K0*
        M^5*Sqrt[Pi/1430]*u^14)/(b^3*E^u) - 
      (((4027*I)/5032226304)*d^13*K0*M^5*Sqrt[Pi/1430]*u^14)/(b^3*E^u) - 
      (((421*I)/5591362560)*d^15*K0*M^5*Sqrt[Pi/1430]*u^14)/(b^3*E^u) - 
      (((197909*I)/15093084464640)*d*K1*M^5*Sqrt[Pi/1430]*u^14)/(b^3*E^u) - 
      (((4188887*I)/2650123526400)*d^5*K1*M^5*Sqrt[Pi/1430]*u^14)/(b^3*E^u) + 
      (((381894853*I)/166818301977600)*d^7*K1*M^5*Sqrt[Pi/1430]*u^14)/
       (b^3*E^u) + (((3341059*I)/1635473548800)*d^9*K1*M^5*Sqrt[Pi/1430]*
        u^14)/(b^3*E^u) - (((901283*I)/754833945600)*d^11*K1*M^5*
        Sqrt[Pi/1430]*u^14)/(b^3*E^u) - (((4933*I)/6290282880)*d^13*K1*M^5*
        Sqrt[Pi/1430]*u^14)/(b^3*E^u) - (((1237*I)/16774087680)*d^15*K1*M^5*
        Sqrt[Pi/1430]*u^14)/(b^3*E^u) - (((100451389*I)/57208467456000)*d*K0*
        K1*M^5*Sqrt[Pi/1430]*u^14)/b^3 + (((998005973*I)/147611971584000)*d^3*
        K0*K1*M^5*Sqrt[Pi/1430]*u^14)/b^3 + 
      (((107155224881*I)/2846802309120000)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*u^14)/
       b^3 - (((4081809071*I)/78765281280000)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*
        u^14)/b^3 + (((415052329*I)/19069489152000)*d^13*K0*K1*M^5*
        Sqrt[Pi/1430]*u^14)/b^3 + (((799278841*I)/120773431296000)*d^15*K0*K1*
        M^5*Sqrt[Pi/1430]*u^14)/b^3 + (((29369521*I)/60386715648000)*d^17*K0*
        K1*M^5*Sqrt[Pi/1430]*u^14)/b^3 - (((28799*I)/10565159125248)*d*K0*M^5*
        Sqrt[(5*Pi)/286]*u^14)/(b^3*E^u) - (((39557093*I)/633909547514880)*
        d^3*K1*M^5*Sqrt[(11*Pi)/130]*u^14)/(b^3*E^u) - 
      (((14092827857*I)/8540406927360000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/110]*
        u^14)/b^3 + (((236821*I)/1750339584000)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/110]*u^14)/b^3 - (((92423*I)/956908339200)*d*K0^2*M^5*
        Sqrt[Pi/1430]*u^15)/b^3 + (((3124356329*I)/5434804408320000)*d^7*K0^2*
        M^5*Sqrt[Pi/1430]*u^15)/b^3 + (((8000255281*I)/1811601469440000)*d^9*
        K0^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - (((13930333*I)/7104319488000)*d^13*
        K0^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - (((12360961*I)/19069489152000)*
        d^15*K0^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - 
      (((2056451*I)/45290036736000)*d^17*K0^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - 
      (((1156226843*I)/11956569698304000)*d*K1^2*M^5*Sqrt[Pi/1430]*u^15)/
       b^3 - (((94478710477*I)/59782848491520000)*d^5*K1^2*M^5*Sqrt[Pi/1430]*
        u^15)/b^3 + (((1523592379*I)/2846802309120000)*d^7*K1^2*M^5*
        Sqrt[Pi/1430]*u^15)/b^3 + (((2420704147*I)/603867156480000)*d^9*K1^2*
        M^5*Sqrt[Pi/1430]*u^15)/b^3 + (((6269827*I)/24154686259200)*d^11*K1^2*
        M^5*Sqrt[Pi/1430]*u^15)/b^3 - (((42882461*I)/24154686259200)*d^13*
        K1^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - (((4680803*I)/8051562086400)*d^15*
        K1^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - (((7408439*I)/181160146944000)*
        d^17*K1^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 + 
      ((I/12580565760)*d*K0*M^5*Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) + 
      (((13*I)/12580565760)*d^3*K0*M^5*Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) + 
      ((I/390700800)*d^5*K0*M^5*Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) + 
      (((83*I)/62902828800)*d^11*K0*M^5*Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) + 
      (((31*I)/12580565760)*d^13*K0*M^5*Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) + 
      ((I/4193521920)*d^15*K0*M^5*Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) - 
      (((8226449069*I)/59782848491520000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/110]*
        u^15)/b^3 + (((9095413*I)/362320293888000)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/110]*u^15)/b^3 + ((I/12580565760)*d*K1*M^5*
        Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) + 
      (((13*I)/12580565760)*d^3*K1*M^5*Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) + 
      ((I/390700800)*d^5*K1*M^5*Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) + 
      (((83*I)/62902828800)*d^11*K1*M^5*Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) + 
      (((31*I)/12580565760)*d^13*K1*M^5*Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) + 
      ((I/4193521920)*d^15*K1*M^5*Sqrt[(13*Pi)/110]*u^15)/(b^3*E^u) - 
      (((9295631941*I)/11956569698304000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[1430]*b^3) - (((1742771581*I)/2391313939660800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[1430]*b^3) - ((I/6989203200)*d^7*K0*M^5*
        Sqrt[(143*Pi)/10]*u^15)/(b^3*E^u) - 
      ((I/1797223680)*d^9*K0*M^5*Sqrt[(143*Pi)/10]*u^15)/(b^3*E^u) - 
      ((I/6989203200)*d^7*K1*M^5*Sqrt[(143*Pi)/10]*u^15)/(b^3*E^u) - 
      ((I/1797223680)*d^9*K1*M^5*Sqrt[(143*Pi)/10]*u^15)/(b^3*E^u) - 
      (((14579*I)/149457121228800)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^16)/b^3 + 
      (((148669901*I)/1494571212288000)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^16)/
       b^3 + (((3183082849*I)/7472856061440000)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*
        u^16)/b^3 - (((571062763*I)/7472856061440000)*d^7*K0*K1*M^5*
        Sqrt[Pi/1430]*u^16)/b^3 - (((189561367*I)/226450183680000)*d^9*K0*K1*
        M^5*Sqrt[Pi/1430]*u^16)/b^3 - (((6369497*I)/45290036736000)*d^11*K0*
        K1*M^5*Sqrt[Pi/1430]*u^16)/b^3 + (((178441*I)/1294001049600)*d^15*K0*
        K1*M^5*Sqrt[Pi/1430]*u^16)/b^3 + (((140407*I)/15096678912000)*d^17*K0*
        K1*M^5*Sqrt[Pi/1430]*u^16)/b^3 + (((224467*I)/6470005248000)*d^13*K0*
        K1*M^5*Sqrt[(11*Pi)/130]*u^16)/b^3 - 
      (((47*I)/4428359147520)*d*K0^2*M^5*Sqrt[(13*Pi)/110]*u^17)/b^3 - 
      (((787*I)/4612874112000)*d^3*K0^2*M^5*Sqrt[(13*Pi)/110]*u^17)/b^3 - 
      (((885193*I)/1245476010240000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/110]*u^17)/
       b^3 - (((145487*I)/622738005120000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/110]*
        u^17)/b^3 + (((823*I)/468840960000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/110]*
        u^17)/b^3 + (((6451*I)/11322509184000)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/110]*u^17)/b^3 - (((3799*I)/11322509184000)*d^15*K0^2*
        M^5*Sqrt[(13*Pi)/110]*u^17)/b^3 - (((10519*I)/996380808192000)*d*K1^2*
        M^5*Sqrt[(13*Pi)/110]*u^17)/b^3 - (((773*I)/4612874112000)*d^3*K1^2*
        M^5*Sqrt[(13*Pi)/110]*u^17)/b^3 - (((288671*I)/415158670080000)*d^5*
        K1^2*M^5*Sqrt[(13*Pi)/110]*u^17)/b^3 - 
      (((142757*I)/622738005120000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/110]*u^17)/
       b^3 + (((55747*I)/32350026240000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/110]*u^17)/
       b^3 + (((6269*I)/11322509184000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/110]*u^17)/
       b^3 - (((271*I)/328188672000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/110]*u^17)/
       b^3 - (((3701*I)/11322509184000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/110]*u^17)/
       b^3 - (((103*I)/4767372288000)*d^17*K1^2*M^5*Sqrt[(13*Pi)/110]*u^17)/
       b^3 - (((1733*I)/22645018368000)*d^13*K0^2*M^5*Sqrt[(143*Pi)/10]*u^17)/
       b^3 - (((61*I)/30193357824000)*d^17*K0^2*M^5*Sqrt[(143*Pi)/10]*u^17)/
       b^3 + ((I/8896257216000)*d*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^18)/b^3 + 
      ((I/164745504000)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^18)/b^3 + 
      (((137*I)/4448128608000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^18)/b^3 + 
      (((13*I)/1482709536000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^18)/b^3 - 
      (((13*I)/202187664000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^18)/b^3 - 
      (((13*I)/404375328000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^18)/b^3 + 
      (((13*I)/404375328000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^18)/b^3 + 
      ((I/57767904000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^18)/b^3 + 
      ((I/808750656000)*d^17*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^18)/b^3)/Pi, 
    ((946028960213*d^9*K0*K1*M^5*Sqrt[13/(110*Pi)]*u^3)/(8997301125120*b^3) - 
      (10958201603*d^11*K0*K1*M^5*Sqrt[13/(110*Pi)]*u^3)/
       (2453809397760*b^3) + (1243553683*d^13*K0*K1*M^5*Sqrt[13/(110*Pi)]*
        u^3)/(817936465920*b^3) - (((31169232649*I)/81793646592)*d^5*K0^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 - (((80273987137*I)/81793646592)*d^7*K0^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 + (((672755939*I)/27264548864)*d^11*K0^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 - (((439026019*I)/81793646592)*d^13*K0^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 - (((164934893*I)/182575104)*d*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 + (((2904740687*I)/730300416)*d^5*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 - (((1313803097*I)/486866944)*d^7*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 + (((20497391*I)/111132672)*d^9*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 - (((107725061*I)/10224205824)*d^11*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 - (((1152757*I)/1460600832)*d^15*K1^2*M^5*
        Sqrt[Pi/1430]*u^3)/b^3 - (((528246001*I)/81793646592)*d*K0^2*M^5*
        Sqrt[(5*Pi)/286]*u^3)/b^3 + (((4069275151*I)/27264548864)*d^9*K0^2*
        M^5*Sqrt[(5*Pi)/286]*u^3)/b^3 + (((300129*I)/1704034304)*d^13*K1^2*
        M^5*Sqrt[(11*Pi)/130]*u^3)/b^3 + (((51452638403*I)/81793646592)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[1430]*b^3) - 
      (((804274957*I)/1460600832)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[1430]*b^3) + (((4055*I)/1603796992)*d^15*K0^2*M^5*
        Sqrt[(65*Pi)/22]*u^3)/b^3 + (2546722859069*d*K0*K1*M^5*u^3)/
       (5398380675072*b^3*Sqrt[1430*Pi]) + (44477729713649*d^3*K0*K1*M^5*u^3)/
       (26991903375360*b^3*Sqrt[1430*Pi]) - 
      (30633400763881*d^5*K0*K1*M^5*u^3)/(8997301125120*b^3*Sqrt[1430*Pi]) - 
      (1146373526891*d^7*K0*K1*M^5*u^3)/(26991903375360*b^3*Sqrt[1430*Pi]) - 
      (447489*d^15*K0*K1*M^5*u^3)/(458227712*b^3*Sqrt[1430*Pi]) - 
      (1779199*d^15*K0^2*M^5*Sqrt[13/(110*Pi)]*u^4)/(46739226624*b^3) + 
      (11729236230629*d*K1^2*M^5*Sqrt[13/(110*Pi)]*u^4)/
       (161951420252160*b^3) - (((762725620401*I)/1908518420480)*d*K0*K1*M^5*
        Sqrt[Pi/1430]*u^4)/b^3 + (((206378919449*I)/60269002752)*d^3*K0*K1*
        M^5*Sqrt[Pi/1430]*u^4)/b^3 - (((7304365254107*I)/5725555261440)*d^5*
        K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 - (((2044164288409*I)/336797368320)*
        d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/b^3 + 
      (((72985203277373*I)/17176665784320)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*u^4)/
       b^3 + (((80557705661*I)/904035041280)*d^11*K0*K1*M^5*Sqrt[Pi/1430]*
        u^4)/b^3 - (((298047172723*I)/17176665784320)*d^13*K0*K1*M^5*
        Sqrt[Pi/1430]*u^4)/b^3 - (((5545411*I)/16595812352)*d^15*K0*K1*M^5*
        Sqrt[Pi/1430]*u^4)/b^3 + (37102675291441*d^3*K0^2*M^5*u^4)/
       (53983806750720*Sqrt[1430]*b^3*Sqrt[Pi]) + 
      (28254058920685009*d^3*K1^2*M^5*u^4)/(17004899126476800*Sqrt[1430]*b^3*
        Sqrt[Pi]) + (1595781307847*d*K0^2*M^5*u^4)/(7711972392960*b^3*
        Sqrt[1430*Pi]) - (78443882603899*d^5*K0^2*M^5*u^4)/
       (53983806750720*b^3*Sqrt[1430*Pi]) + (12028113973*d^7*K0^2*M^5*u^4)/
       (1635872931840*b^3*Sqrt[1430*Pi]) + (1809718899971*d^9*K0^2*M^5*u^4)/
       (3175518044160*b^3*Sqrt[1430*Pi]) - (6530742539*d^11*K0^2*M^5*u^4)/
       (233696133120*b^3*Sqrt[1430*Pi]) + (5493992893*d^13*K0^2*M^5*u^4)/
       (545290977280*b^3*Sqrt[1430*Pi]) - (8161782596713561*d^5*K1^2*M^5*u^4)/
       (1545899920588800*b^3*Sqrt[1430*Pi]) + 
      (29820370246423909*d^7*K1^2*M^5*u^4)/(17004899126476800*b^3*
        Sqrt[1430*Pi]) + (378377585652839*d^9*K1^2*M^5*u^4)/
       (377886647255040*b^3*Sqrt[1430*Pi]) - 
      (52621879684301*d^11*K1^2*M^5*u^4)/(515299973529600*b^3*
        Sqrt[1430*Pi]) + (4155819412229*d^13*K1^2*M^5*u^4)/
       (171766657843200*b^3*Sqrt[1430*Pi]) - (1030499*d^15*K1^2*M^5*u^4)/
       (2459959296*b^3*Sqrt[1430*Pi]) + (((438151128637*I)/11451110522880)*d*
        K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - 
      (((15382137344467*I)/11451110522880)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^5)/
       b^3 - (((6711373060551*I)/3817036840960)*d^7*K0^2*M^5*Sqrt[Pi/1430]*
        u^5)/b^3 + (((54814757496893*I)/34353331568640)*d^9*K0^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 + (((1217366619779*I)/34353331568640)*d^11*
        K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 - (((206481589243*I)/34353331568640)*
        d^13*K0^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((249877389412477*I)/515299973529600)*d*K1^2*M^5*Sqrt[Pi/1430]*u^5)/
       b^3 - (((2468747499371183*I)/515299973529600)*d^5*K1^2*M^5*
        Sqrt[Pi/1430]*u^5)/b^3 - (((1867775602560391*I)/515299973529600)*d^7*
        K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + (((10110032159897*I)/2489371852800)*
        d^9*K1^2*M^5*Sqrt[Pi/1430]*u^5)/b^3 + 
      (((3824306664977*I)/34353331568640)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^5)/
       b^3 + (((20041191229*I)/34353331568640)*d^15*K1^2*M^5*Sqrt[Pi/1430]*
        u^5)/b^3 - (((35001143*I)/2290222104576)*d^15*K0^2*M^5*
        Sqrt[(5*Pi)/286]*u^5)/b^3 - (((170510721541*I)/103059994705920)*d^13*
        K1^2*M^5*Sqrt[(13*Pi)/110]*u^5)/b^3 + 
      (((3294086583383*I)/2290222104576)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[1430]*b^3) + (((1947287034477493*I)/515299973529600)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[1430]*b^3) + 
      (3255688394672719*d*K0*K1*M^5*u^5)/(4858542607564800*b^3*
        Sqrt[1430*Pi]) + (1333530845611*d^3*K0*K1*M^5*u^5)/
       (10496851312640*b^3*Sqrt[1430*Pi]) - 
      (1165396132580341*d^5*K0*K1*M^5*u^5)/(419874052505600*b^3*
        Sqrt[1430*Pi]) + (8273034169592471*d^7*K0*K1*M^5*u^5)/
       (3400979825295360*b^3*Sqrt[1430*Pi]) - 
      (4232734292738059*d^9*K0*K1*M^5*u^5)/(11336599417651200*b^3*
        Sqrt[1430*Pi]) - (26905521995389*d^11*K0*K1*M^5*u^5)/
       (257649986764800*b^3*Sqrt[1430*Pi]) + 
      (908150813831*d^13*K0*K1*M^5*u^5)/(38170368409600*b^3*Sqrt[1430*Pi]) - 
      (119398987*d^15*K0*K1*M^5*u^5)/(1291478630400*b^3*Sqrt[1430*Pi]) + 
      (277555598973601741691495*d^7*K0^2*M^5*Sqrt[5/(286*Pi)]*u^6)/
       (2161403244106086736723968*b^3) - (1440769954217*d^9*K1^2*M^5*
        Sqrt[11/(130*Pi)]*u^6)/(11202173337600*b^3) + 
      (10161539*d^15*K0^2*M^5*Sqrt[13/(110*Pi)]*u^6)/(1066873651200*b^3) + 
      (((79012265736203*I)/128824993382400)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/
       b^3 + (((424997327641457*I)/128824993382400)*d^3*K0*K1*M^5*
        Sqrt[Pi/1430]*u^6)/b^3 - (((634007452765117*I)/128824993382400)*d^5*
        K0*K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - 
      (((315402746765839*I)/128824993382400)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*u^6)/
       b^3 + (((48426390932929*I)/14313888153600)*d^9*K0*K1*M^5*Sqrt[Pi/1430]*
        u^6)/b^3 + (((770837050229*I)/8588332892160)*d^11*K0*K1*M^5*
        Sqrt[Pi/1430]*u^6)/b^3 - (((82369672367*I)/5152999735296)*d^13*K0*K1*
        M^5*Sqrt[Pi/1430]*u^6)/b^3 + (((796984169*I)/1717666578432)*d^15*K0*
        K1*M^5*Sqrt[Pi/1430]*u^6)/b^3 - (4150415651600431*d^3*K0^2*M^5*u^6)/
       (17004899126476800*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (243108277585682137*d^3*K1^2*M^5*u^6)/(255073486897152000*Sqrt[1430]*
        b^3*Sqrt[Pi]) + (59935990295353*d*K0^2*M^5*u^6)/
       (1214635651891200*b^3*Sqrt[1430*Pi]) - 
      (2311886170487*d^5*K0^2*M^5*u^6)/(40487855063040*b^3*Sqrt[1430*Pi]) - 
      (476855156278681349257639*d^7*K0^2*M^5*u^6)/(54035081102652168418099200*
        b^3*Sqrt[1430*Pi]) - (3069083235605489*d^9*K0^2*M^5*u^6)/
       (8502449563238400*b^3*Sqrt[1430*Pi]) - 
      (7728747785663*d^11*K0^2*M^5*u^6)/(309179984117760*b^3*Sqrt[1430*Pi]) + 
      (14229460681*d^13*K0^2*M^5*u^6)/(3220624834560*b^3*Sqrt[1430*Pi]) - 
      (575492211254171*d*K1^2*M^5*u^6)/(5101469737943040*b^3*Sqrt[1430*Pi]) + 
      (39661424213821541*d^5*K1^2*M^5*u^6)/(63768371724288000*b^3*
        Sqrt[1430*Pi]) + (2070346839805911*d^7*K1^2*M^5*u^6)/
       (1049685131264000*b^3*Sqrt[1430*Pi]) - 
      (206168169380963*d^11*K1^2*M^5*u^6)/(1545899920588800*b^3*
        Sqrt[1430*Pi]) + (56113022389*d^13*K1^2*M^5*u^6)/
       (2800543334400*b^3*Sqrt[1430*Pi]) - (3317521267*d^15*K1^2*M^5*u^6)/
       (10516325990400*b^3*Sqrt[1430*Pi]) - 
      (((10834821228949*I)/10735416115200)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^7)/
       b^3 - (((520036622101*I)/1695065702400)*d^7*K0^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 + (((6171311636797*I)/10735416115200)*d^9*K0^2*M^5*
        Sqrt[Pi/1430]*u^7)/b^3 + (((32148648937*I)/2147083223040)*d^11*K0^2*
        M^5*Sqrt[Pi/1430]*u^7)/b^3 - (((3200938973*I)/1288249933824)*d^13*
        K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + (((205314709*I)/2147083223040)*d^15*
        K0^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 + (((256161387059*I)/1050203750400)*d*
        K1^2*M^5*Sqrt[Pi/1430]*u^7)/b^3 - 
      (((40568501662823*I)/24154686259200)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^7)/
       b^3 - (((3486648712177*I)/8051562086400)*d^7*K1^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 + (((674131477*I)/32863518720)*d^11*K1^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 - (((1111194407*I)/322062483456)*d^13*K1^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 + (((72962507*I)/536770805760)*d^15*K1^2*M^5*Sqrt[Pi/1430]*
        u^7)/b^3 + (((16239829269*I)/1192824012800)*d*K0^2*M^5*
        Sqrt[(11*Pi)/130]*u^7)/b^3 + (((62770065061*I)/1192824012800)*d^3*
        K0^2*M^5*Sqrt[(11*Pi)/130]*u^7)/b^3 + 
      (((664597548703*I)/8051562086400)*d^9*K1^2*M^5*Sqrt[(11*Pi)/130]*u^7)/
       b^3 + (((22789586421913*I)/24154686259200)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[1430]*b^3) - (1242227138755787*d*K0*K1*M^5*u^7)/
       (6376837172428800*b^3*Sqrt[1430*Pi]) - 
      (2938856201841913*d^3*K0*K1*M^5*u^7)/(2813310517248000*b^3*
        Sqrt[1430*Pi]) + (5317575432880483*d^5*K0*K1*M^5*u^7)/
       (4158806851584000*b^3*Sqrt[1430*Pi]) + 
      (15268681879976641*d^7*K0*K1*M^5*u^7)/(11956569698304000*b^3*
        Sqrt[1430*Pi]) - (7796232122297189*d^9*K0*K1*M^5*u^7)/
       (6376837172428800*b^3*Sqrt[1430*Pi]) - 
      (10500070131979*d^11*K0*K1*M^5*u^7)/(96618745036800*b^3*
        Sqrt[1430*Pi]) + (984581932183*d^13*K0*K1*M^5*u^7)/
       (64412496691200*b^3*Sqrt[1430*Pi]) - (15615307*d^15*K0*K1*M^5*u^7)/
       (65727037440*b^3*Sqrt[1430*Pi]) - (11522763971*d^11*K0^2*M^5*
        Sqrt[11/(130*Pi)]*u^8)/(6038671564800*b^3) + 
      (29253735547*d^13*K0^2*M^5*Sqrt[13/(110*Pi)]*u^8)/
       (128824993382400*b^3) - (855608633240897*d^3*K1^2*M^5*
        Sqrt[13/(110*Pi)]*u^8)/(35869709094912000*b^3) + 
      (((968011693771*I)/6038671564800)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/b^3 + 
      (((23284333628627*I)/48309372518400)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^8)/
       b^3 - (((2095952913913*I)/16103124172800)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*
        u^8)/b^3 - (((2171964953*I)/1610312417280)*d^13*K0*K1*M^5*
        Sqrt[Pi/1430]*u^8)/b^3 + (((15484043*I)/214708322304)*d^15*K0*K1*M^5*
        Sqrt[Pi/1430]*u^8)/b^3 + (((166572176033*I)/4025781043200)*d^9*K0*K1*
        M^5*Sqrt[(11*Pi)/130]*u^8)/b^3 + (((536784341*I)/644124966912)*d^11*
        K0*K1*M^5*Sqrt[(11*Pi)/130]*u^8)/b^3 - 
      (((95362890113*I)/1271299276800)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^8)/
       b^3 - (479102712374723*d^3*K0^2*M^5*u^8)/(2079403425792000*Sqrt[1430]*
        b^3*Sqrt[Pi]) - (20940423422537*d*K0^2*M^5*u^8)/
       (472358309068800*b^3*Sqrt[1430*Pi]) + 
      (66614621663890637*d^5*K0^2*M^5*u^8)/(191305115172864000*b^3*
        Sqrt[1430*Pi]) + (14999644862005327*d^7*K0^2*M^5*u^8)/
       (95652557586432000*b^3*Sqrt[1430*Pi]) - 
      (159180793946749*d^9*K0^2*M^5*u^8)/(750216137932800*b^3*
        Sqrt[1430*Pi]) - (132549139*d^15*K0^2*M^5*u^8)/
       (1840357048320*b^3*Sqrt[1430*Pi]) - (345179169144683*d*K1^2*M^5*u^8)/
       (3279516260106240*b^3*Sqrt[1430*Pi]) + 
      (12297137050395419*d^5*K1^2*M^5*u^8)/(24952841109504000*b^3*
        Sqrt[1430*Pi]) + (10790030153629453*d^7*K1^2*M^5*u^8)/
       (31884185862144000*b^3*Sqrt[1430*Pi]) - 
      (1339189954640303*d^9*K1^2*M^5*u^8)/(3478274821324800*b^3*
        Sqrt[1430*Pi]) - (354074802817*d^11*K1^2*M^5*u^8)/
       (10230220062720*b^3*Sqrt[1430*Pi]) + (213308807417*d^13*K1^2*M^5*u^8)/
       (55210711449600*b^3*Sqrt[1430*Pi]) - (1108717483*d^15*K1^2*M^5*u^8)/
       (9201785241600*b^3*Sqrt[1430*Pi]) - 
      (4996411799*d^11*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^9)/(2557555015680*b^3) - 
      (((118668888007*I)/1050203750400)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((61165163083*I)/16103124172800)*d^7*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((10875015979*I)/236810649600)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((13734527*I)/178923601920)*d^13*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((7487461*I)/1073541611520)*d^15*K0^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((10176008137*I)/355215974400)*d*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((567270531847*I)/3450669465600)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((1501455467*I)/847532851200)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((253998797317*I)/4025781043200)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 - 
      (((266491*I)/2593095680)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((24645571*I)/3220624834560)*d^15*K1^2*M^5*Sqrt[Pi/1430]*u^9)/b^3 + 
      (((208863947*I)/3220624834560)*d^11*K0^2*M^5*Sqrt[(11*Pi)/130]*u^9)/
       b^3 + (((3354289*I)/214708322304)*d^11*K1^2*M^5*Sqrt[(11*Pi)/130]*u^9)/
       b^3 + (((4572500771*I)/3019335782400)*d*K0^2*M^5*Sqrt[(13*Pi)/110]*
        u^9)/b^3 + (((348798536111*I)/6901338931200)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[1430]*b^3) + (((201210293429*I)/2841727795200)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[1430]*b^3) - 
      (16306321812008201*d*K0*K1*M^5*u^9)/(143478836379648000*b^3*
        Sqrt[1430*Pi]) - (73222292095709*d^3*K0*K1*M^5*u^9)/
       (2241856818432000*b^3*Sqrt[1430*Pi]) + 
      (459394730691367*d^5*K0*K1*M^5*u^9)/(2608706115993600*b^3*
        Sqrt[1430*Pi]) + (1466670815716009*d^7*K0*K1*M^5*u^9)/
       (7971046465536000*b^3*Sqrt[1430*Pi]) - 
      (372867572902757*d^9*K0*K1*M^5*u^9)/(1913051151728640*b^3*
        Sqrt[1430*Pi]) + (262315503419*d^13*K0*K1*M^5*u^9)/
       (96618745036800*b^3*Sqrt[1430*Pi]) - (27472607*d^15*K0*K1*M^5*u^9)/
       (255605145600*b^3*Sqrt[1430*Pi]) - (293365290341597*d^3*K1^2*M^5*
        Sqrt[13/(110*Pi)]*u^10)/(45652357029888000*b^3) + 
      (((2117613241*I)/178923601920)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((34259775923*I)/1610312417280)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/
       b^3 - (((10711918991*I)/178923601920)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*
        u^10)/b^3 + (((13275296579*I)/1610312417280)*d^7*K0*K1*M^5*
        Sqrt[Pi/1430]*u^10)/b^3 + (((91287277969*I)/4830937251840)*d^9*K0*K1*
        M^5*Sqrt[Pi/1430]*u^10)/b^3 - (((2099694797*I)/4830937251840)*d^11*K0*
        K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + (((238191361*I)/4830937251840)*d^13*
        K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 + 
      (((5087737*I)/1610312417280)*d^15*K0*K1*M^5*Sqrt[Pi/1430]*u^10)/b^3 - 
      (1694502219715027*d^3*K0^2*M^5*u^10)/(502175927328768000*Sqrt[1430]*b^3*
        Sqrt[Pi]) - (179438688080501*d*K0^2*M^5*u^10)/(21833735970816000*b^3*
        Sqrt[1430*Pi]) - (458437827432241*d^5*K0^2*M^5*u^10)/
       (71739418189824000*b^3*Sqrt[1430*Pi]) + 
      (7465747756515079*d^7*K0^2*M^5*u^10)/(167391975776256000*b^3*
        Sqrt[1430*Pi]) - (35826273284023*d^9*K0^2*M^5*u^10)/
       (1969317362073600*b^3*Sqrt[1430*Pi]) - 
      (2488215287387*d^11*K0^2*M^5*u^10)/(434784352665600*b^3*
        Sqrt[1430*Pi]) - (38541683*d^13*K0^2*M^5*u^10)/
       (14529134592*b^3*Sqrt[1430*Pi]) - (22783339*d^15*K0^2*M^5*u^10)/
       (460089262080*b^3*Sqrt[1430*Pi]) + (1666725023041423*d*K1^2*M^5*u^10)/
       (143478836379648000*b^3*Sqrt[1430*Pi]) + 
      (84893251380405991*d^5*K1^2*M^5*u^10)/(1004351854657536000*b^3*
        Sqrt[1430*Pi]) + (471125625177829*d^7*K1^2*M^5*u^10)/
       (16739197577625600*b^3*Sqrt[1430*Pi]) - 
      (470069453764747*d^9*K1^2*M^5*u^10)/(13391358062100480*b^3*
        Sqrt[1430*Pi]) - (1884359020273*d^11*K1^2*M^5*u^10)/
       (434784352665600*b^3*Sqrt[1430*Pi]) - (2590980901*d^13*K1^2*M^5*u^10)/
       (1971811123200*b^3*Sqrt[1430*Pi]) + (3203*d^15*K1^2*M^5*u^10)/
       (1331276800*b^3*Sqrt[1430*Pi]) + (505801714534261*d^5*K0*K1*M^5*
        Sqrt[13/(110*Pi)]*u^11)/(167391975776256000*b^3) + 
      (((712490957*I)/1610312417280)*d*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((37286537*I)/12107612160)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((4507311401*I)/4830937251840)*d^9*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((289746323*I)/345066946560)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((204478613*I)/966187450368)*d^13*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - 
      (((60371*I)/7455150080)*d^15*K0^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 + 
      (((212452185587*I)/217392176332800)*d*K1^2*M^5*Sqrt[Pi/1430]*u^11)/
       b^3 - (((896313370027*I)/217392176332800)*d^5*K1^2*M^5*Sqrt[Pi/1430]*
        u^11)/b^3 + (((17544681613*I)/9058007347200)*d^7*K1^2*M^5*
        Sqrt[Pi/1430]*u^11)/b^3 + (((18643981987*I)/14492811755520)*d^9*K1^2*
        M^5*Sqrt[Pi/1430]*u^11)/b^3 - (((3571884733*I)/7246405877760)*d^11*
        K1^2*M^5*Sqrt[Pi/1430]*u^11)/b^3 - (((68069*I)/21188321280)*d^15*K1^2*
        M^5*Sqrt[Pi/1430]*u^11)/b^3 - (((8269147*I)/322062483456)*d^13*K1^2*
        M^5*Sqrt[(5*Pi)/286]*u^11)/b^3 + (((94944503*I)/402578104320)*d^7*
        K0^2*M^5*Sqrt[(11*Pi)/130]*u^11)/b^3 + 
      (((27261053*I)/161031241728)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[1430]*b^3) + (((59446198489*I)/108696088166400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[1430]*b^3) - (16418167906369*d*K0*K1*M^5*u^11)/
       (2066567602176000*b^3*Sqrt[1430*Pi]) - 
      (99256965574087*d^3*K0*K1*M^5*u^11)/(11956569698304000*b^3*
        Sqrt[1430*Pi]) - (40516100241229*d^7*K0*K1*M^5*u^11)/
       (3804363085824000*b^3*Sqrt[1430*Pi]) - 
      (225381791521553*d^9*K0*K1*M^5*u^11)/(11159465051750400*b^3*
        Sqrt[1430*Pi]) + (328454607493*d^11*K0*K1*M^5*u^11)/
       (72464058777600*b^3*Sqrt[1430*Pi]) + (21650333569*d^13*K0*K1*M^5*u^11)/
       (6901338931200*b^3*Sqrt[1430*Pi]) + (30435901*d^15*K0*K1*M^5*u^11)/
       (215666841600*b^3*Sqrt[1430*Pi]) - (1132599739*d^13*K1^2*M^5*
        Sqrt[13/(110*Pi)]*u^12)/(28985623511040*b^3) + 
      (((17797323473*I)/54348044083200)*d*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/b^3 + 
      (((31688955631*I)/27174022041600)*d^3*K0*K1*M^5*Sqrt[Pi/1430]*u^12)/
       b^3 - (((51237874153*I)/54348044083200)*d^5*K0*K1*M^5*Sqrt[Pi/1430]*
        u^12)/b^3 - (((976502537*I)/566125459200)*d^7*K0*K1*M^5*Sqrt[Pi/1430]*
        u^12)/b^3 + (((691435777*I)/3623202938880)*d^9*K0*K1*M^5*
        Sqrt[Pi/1430]*u^12)/b^3 + (((282661609*I)/362320293888)*d^11*K0*K1*
        M^5*Sqrt[Pi/1430]*u^12)/b^3 + (((389867*I)/33548175360)*d^15*K0*K1*
        M^5*Sqrt[Pi/1430]*u^12)/b^3 + (((3557101*I)/241546862592)*d^13*K0*K1*
        M^5*Sqrt[(13*Pi)/110]*u^12)/b^3 + (29626968636739*d^3*K0^2*M^5*u^12)/
       (13215155982336000*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (171600293495989*d^3*K1^2*M^5*u^12)/(39645467947008000*Sqrt[1430]*b^3*
        Sqrt[Pi]) - (490038272742917*d*K0^2*M^5*u^12)/(502175927328768000*b^3*
        Sqrt[1430*Pi]) - (1859962872157123*d^5*K0^2*M^5*u^12)/
       (502175927328768000*b^3*Sqrt[1430*Pi]) + 
      (1691543313193*d^7*K0^2*M^5*u^12)/(815220661248000*b^3*Sqrt[1430*Pi]) + 
      (37940215267*d^9*K0^2*M^5*u^12)/(17798189875200*b^3*Sqrt[1430*Pi]) - 
      (4816888289*d^11*K0^2*M^5*u^12)/(4436575027200*b^3*Sqrt[1430*Pi]) - 
      (30190635239*d^13*K0^2*M^5*u^12)/(48309372518400*b^3*Sqrt[1430*Pi]) - 
      (100468217*d^15*K0^2*M^5*u^12)/(1725334732800*b^3*Sqrt[1430*Pi]) + 
      (18571917757*d*K1^2*M^5*u^12)/(17360510976000*b^3*Sqrt[1430*Pi]) + 
      (3573754078784761*d^5*K1^2*M^5*u^12)/(1506527781986304000*b^3*
        Sqrt[1430*Pi]) + (58454160923003*d^7*K1^2*M^5*u^12)/
       (31385995458048000*b^3*Sqrt[1430*Pi]) + 
      (88548035630473*d^9*K1^2*M^5*u^12)/(167391975776256000*b^3*
        Sqrt[1430*Pi]) - (54571982317*d^11*K1^2*M^5*u^12)/
       (57208467456000*b^3*Sqrt[1430*Pi]) - (74394181*d^15*K1^2*M^5*u^12)/
       (1725334732800*b^3*Sqrt[1430*Pi]) + (((791249*I)/1358701102080)*d*K0^2*
        M^5*Sqrt[Pi/1430]*u^13)/b^3 - (((2540347289*I)/27174022041600)*d^5*
        K0^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 + (((173735459*I)/724640587776)*d^7*
        K0^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 + (((284907713*I)/4529003673600)*d^9*
        K0^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 - (((361671449*I)/3623202938880)*
        d^11*K0^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 - 
      (((716143*I)/22365450240)*d^13*K0^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 + 
      (((339539*I)/228353126400)*d*K1^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 - 
      (((297569347*I)/3396752755200)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 + 
      (((1353388903*I)/6038671564800)*d^7*K1^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 + 
      (((456543259*I)/9058007347200)*d^9*K1^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 - 
      (((1643232991*I)/18116014694400)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^13)/
       b^3 - (((8171851*I)/301933578240)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^13)/
       b^3 - (((5353*I)/2631229440)*d^15*K1^2*M^5*Sqrt[Pi/1430]*u^13)/b^3 - 
      (((90149*I)/402578104320)*d^15*K0^2*M^5*Sqrt[(11*Pi)/130]*u^13)/b^3 - 
      (((338932913*I)/54348044083200)*d^3*K1^2*M^5*Sqrt[(11*Pi)/130]*u^13)/
       b^3 - (((585833839*I)/7764006297600)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[1430]*b^3) - (451226579*d*K0*K1*M^5*u^13)/
       (8951442554880*b^3*Sqrt[1430*Pi]) - (16722868243*d^3*K0*K1*M^5*u^13)/
       (91771916544000*b^3*Sqrt[1430*Pi]) + 
      (114814174060007*d^5*K0*K1*M^5*u^13)/(125543981832192000*b^3*
        Sqrt[1430*Pi]) - (13539632065049*d^7*K0*K1*M^5*u^13)/
       (62771990916096000*b^3*Sqrt[1430*Pi]) - 
      (127595420370589*d^9*K0*K1*M^5*u^13)/(125543981832192000*b^3*
        Sqrt[1430*Pi]) + (36417954841*d^11*K0*K1*M^5*u^13)/
       (135870110208000*b^3*Sqrt[1430*Pi]) + (602069047*d^13*K0*K1*M^5*u^13)/
       (2415468625920*b^3*Sqrt[1430*Pi]) + (3147971*d^15*K0*K1*M^5*u^13)/
       (95851929600*b^3*Sqrt[1430*Pi]) + (821066987*d^7*K0^2*M^5*
        Sqrt[13/(110*Pi)]*u^14)/(1394933131468800*b^3) + 
      (13628809541*d^7*K1^2*M^5*Sqrt[13/(110*Pi)]*u^14)/
       (20923996972032000*b^3) + (((24623881*I)/13587011020800)*d*K0*K1*M^5*
        Sqrt[Pi/1430]*u^14)/b^3 + (((172257049*I)/13587011020800)*d^5*K0*K1*
        M^5*Sqrt[Pi/1430]*u^14)/b^3 - (((23882227*I)/905800734720)*d^9*K0*K1*
        M^5*Sqrt[Pi/1430]*u^14)/b^3 + (((45499*I)/4375848960)*d^13*K0*K1*M^5*
        Sqrt[Pi/1430]*u^14)/b^3 + (((18143*I)/20128905216)*d^15*K0*K1*M^5*
        Sqrt[Pi/1430]*u^14)/b^3 + (((1524899*I)/543480440832)*d^3*K0*K1*M^5*
        Sqrt[(5*Pi)/286]*u^14)/b^3 + (((457021*I)/266411980800)*d^11*K0*K1*
        M^5*Sqrt[(11*Pi)/130]*u^14)/b^3 - (((11260759*I)/4529003673600)*d^7*
        K0*K1*M^5*Sqrt[(13*Pi)/110]*u^14)/b^3 - 
      (1113709730561*d^3*K0^2*M^5*u^14)/(188315972748288000*Sqrt[1430]*b^3*
        Sqrt[Pi]) - (162704614727*d^3*K1^2*M^5*u^14)/(26902281821184000*
        Sqrt[1430]*b^3*Sqrt[Pi]) + (79391089*d*K0^2*M^5*u^14)/
       (251759321856000*b^3*Sqrt[1430*Pi]) - (106545250391*d^5*K0^2*M^5*u^14)/
       (5538705080832000*b^3*Sqrt[1430*Pi]) + 
      (324854202769*d^9*K0^2*M^5*u^14)/(7846498864512000*b^3*Sqrt[1430*Pi]) - 
      (1120694051*d^11*K0^2*M^5*u^14)/(271740220416000*b^3*Sqrt[1430*Pi]) - 
      (154923121*d^13*K0^2*M^5*u^14)/(9058007347200*b^3*Sqrt[1430*Pi]) - 
      (515923*d^15*K0^2*M^5*u^14)/(172533473280*b^3*Sqrt[1430*Pi]) + 
      (29533051*d*K1^2*M^5*u^14)/(99113669867520*b^3*Sqrt[1430*Pi]) - 
      (337502048903*d^5*K1^2*M^5*u^14)/(18831597274828800*b^3*
        Sqrt[1430*Pi]) + (74879253857*d^9*K1^2*M^5*u^14)/
       (1961624716128000*b^3*Sqrt[1430*Pi]) - (2052269*d^11*K1^2*M^5*u^14)/
       (472591687680*b^3*Sqrt[1430*Pi]) - (280541*d^13*K1^2*M^5*u^14)/
       (17656934400*b^3*Sqrt[1430*Pi]) - (2360639*d^15*K1^2*M^5*u^14)/
       (862667366400*b^3*Sqrt[1430*Pi]) - 
      (7700533*d^11*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^15)/(76426936992000*b^3) + 
      (47*d^15*K0*K1*M^5*Sqrt[11/(130*Pi)]*u^15)/(998457600*b^3) + 
      (2700571*d^3*K0*K1*M^5*Sqrt[13/(110*Pi)]*u^15)/(267494279472000*b^3) - 
      (((19*I)/4469411520)*d*K0^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - 
      (((115327*I)/121312598400)*d^5*K0^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - 
      (((372311*I)/566125459200)*d^11*K0^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - 
      (((577*I)/1110049920)*d^13*K0^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - 
      (((31*I)/662135040)*d^15*K0^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - 
      (((28159*I)/30328149600)*d^5*K1^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - 
      (((365837*I)/566125459200)*d^11*K1^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - 
      (((4703*I)/9435424320)*d^13*K1^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 - 
      (((563*I)/12580565760)*d^15*K1^2*M^5*Sqrt[Pi/1430]*u^15)/b^3 + 
      (((18457*I)/188708486400)*d^7*K0^2*M^5*Sqrt[(11*Pi)/130]*u^15)/b^3 + 
      (((577*I)/4422855150)*d^9*K0^2*M^5*Sqrt[(11*Pi)/130]*u^15)/b^3 - 
      (((11*I)/33967527552)*d*K1^2*M^5*Sqrt[(11*Pi)/130]*u^15)/b^3 + 
      (((18223*I)/188708486400)*d^7*K1^2*M^5*Sqrt[(11*Pi)/130]*u^15)/b^3 + 
      (((35563*I)/283062729600)*d^9*K1^2*M^5*Sqrt[(11*Pi)/130]*u^15)/b^3 - 
      (((112687*I)/339675275520)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[1430]*b^3) - (((21929*I)/67935055104)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[1430]*b^3) - (9038663*d*K0*K1*M^5*u^15)/
       (261549962150400*b^3*Sqrt[1430*Pi]) - (82795399*d^3*K0*K1*M^5*u^15)/
       (210174076728000*b^3*Sqrt[1430*Pi]) + (3452293087*d^5*K0*K1*M^5*u^15)/
       (1307749810752000*b^3*Sqrt[1430*Pi]) + (1077106109*d^7*K0*K1*M^5*u^15)/
       (653874905376000*b^3*Sqrt[1430*Pi]) - (463035113*d^9*K0*K1*M^5*u^15)/
       (71331807859200*b^3*Sqrt[1430*Pi]) + (6858893*d^11*K0*K1*M^5*u^15)/
       (10918133856000*b^3*Sqrt[1430*Pi]) + (2789539*d^13*K0*K1*M^5*u^15)/
       (1132250918400*b^3*Sqrt[1430*Pi]) + 
      (967*d^3*K0^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(1132250918400*b^3) + 
      (d^5*K0^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(53916710400*b^3) - 
      (39563*d^7*K0^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(5661254592000*b^3) + 
      (24107*d^9*K0^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(9476447904000*b^3) + 
      (3137*d^11*K0^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(943542432000*b^3) - 
      (163*d^13*K0^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(62902828800*b^3) - 
      (d^15*K0^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(1283731200*b^3) + 
      (967*d^3*K1^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(1132250918400*b^3) + 
      (d^5*K1^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(53916710400*b^3) - 
      (39563*d^7*K1^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(5661254592000*b^3) + 
      (24107*d^9*K1^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(9476447904000*b^3) + 
      (3137*d^11*K1^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(943542432000*b^3) - 
      (163*d^13*K1^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(62902828800*b^3) - 
      (d^15*K1^2*M^5*Sqrt[13/(110*Pi)]*u^16)/(1283731200*b^3) + 
      (d*K0^2*M^5*Sqrt[143/(10*Pi)]*u^16)/(226450183680*b^3) + 
      (d*K1^2*M^5*Sqrt[143/(10*Pi)]*u^16)/(226450183680*b^3) + 
      ((I/9435424320)*d*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 + 
      (((13*I)/9435424320)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 + 
      ((I/293025600)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 + 
      (((83*I)/47177121600)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 + 
      (((31*I)/9435424320)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 + 
      ((I/3145141440)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/110]*u^16)/b^3 - 
      (925997*d^3*K0^2*M^5*u^16)/(56858687424000*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      (925997*d^3*K1^2*M^5*u^16)/(56858687424000*Sqrt[1430]*b^3*Sqrt[Pi]) - 
      ((I/5241902400)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/10]*u^16)/b^3 - 
      ((I/1347917760)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/10]*u^16)/b^3 - 
      (1073311*d*K0^2*M^5*u^16)/(1307749810752000*b^3*Sqrt[1430*Pi]) - 
      (2971613*d^5*K0^2*M^5*u^16)/(261549962150400*b^3*Sqrt[1430*Pi]) + 
      (32634389*d^7*K0^2*M^5*u^16)/(435916603584000*b^3*Sqrt[1430*Pi]) - 
      (1073311*d*K1^2*M^5*u^16)/(1307749810752000*b^3*Sqrt[1430*Pi]) - 
      (2971613*d^5*K1^2*M^5*u^16)/(261549962150400*b^3*Sqrt[1430*Pi]) + 
      (32634389*d^7*K1^2*M^5*u^16)/(435916603584000*b^3*Sqrt[1430*Pi]))/Pi}, 
   1, 13, 1]}, 3, 5, 1]


==> anc/spectrum_8_0.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((K0^2*M^4*Sqrt[17/Pi]*u^2)/(1647360*b^2) - 
      (d^4*K0^2*M^4*Sqrt[17/Pi]*u^2)/(91520*b^2) - 
      (d^6*K0^2*M^4*Sqrt[17/Pi]*u^2)/(137280*b^2) + 
      (d^8*K0^2*M^4*Sqrt[17/Pi]*u^2)/(183040*b^2) + 
      (K1^2*M^4*Sqrt[17/Pi]*u^2)/(205920*b^2) + 
      (d^8*K1^2*M^4*Sqrt[17/Pi]*u^2)/(34320*b^2) + (7*d^2*K0^2*M^4*u^2)/
       (4576*Sqrt[17]*b^2*Sqrt[Pi]) + (31*d^2*K1^2*M^4*u^2)/
       (10296*Sqrt[17]*b^2*Sqrt[Pi]) + (193*K0^2*M^4*u^2)/
       (1647360*b^2*Sqrt[17*Pi]) - (1457*d^4*K0^2*M^4*u^2)/
       (823680*b^2*Sqrt[17*Pi]) - (439*d^6*K0^2*M^4*u^2)/
       (411840*b^2*Sqrt[17*Pi]) + (2297*d^8*K0^2*M^4*u^2)/
       (1647360*b^2*Sqrt[17*Pi]) + (K1^2*M^4*u^2)/(6240*b^2*Sqrt[17*Pi]) - 
      (19*d^4*K1^2*M^4*u^2)/(5148*b^2*Sqrt[17*Pi]) - 
      (3*d^6*K1^2*M^4*u^2)/(1144*b^2*Sqrt[17*Pi]) + (d^8*K1^2*M^4*u^2)/
       (390*b^2*Sqrt[17*Pi]) + (223*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (3294720*b^2) + (3529*K0*K1*M^4*u^3)/(4942080*b^2*Sqrt[17*Pi]) + 
      (5399*d^2*K0*K1*M^4*u^3)/(617760*b^2*Sqrt[17*Pi]) - 
      (8981*d^4*K0*K1*M^4*u^3)/(823680*b^2*Sqrt[17*Pi]) - 
      (449*d^6*K0*K1*M^4*u^3)/(61776*b^2*Sqrt[17*Pi]) + 
      (74797*d^8*K0*K1*M^4*u^3)/(9884160*b^2*Sqrt[17*Pi]) + 
      (101*Sqrt[17]*d^2*K0^2*M^4*u^4)/(617760*b^2*Sqrt[Pi]) + 
      (38087*d^2*K1^2*M^4*u^4)/(7413120*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (2209*K0^2*M^4*u^4)/(9884160*b^2*Sqrt[17*Pi]) - 
      (5641*d^4*K0^2*M^4*u^4)/(1647360*b^2*Sqrt[17*Pi]) - 
      (589*d^6*K0^2*M^4*u^4)/(247104*b^2*Sqrt[17*Pi]) + 
      (5545*d^8*K0^2*M^4*u^4)/(1976832*b^2*Sqrt[17*Pi]) + 
      (11579*K1^2*M^4*u^4)/(29652480*b^2*Sqrt[17*Pi]) - 
      (88019*d^4*K1^2*M^4*u^4)/(14826240*b^2*Sqrt[17*Pi]) - 
      (12607*d^6*K1^2*M^4*u^4)/(2471040*b^2*Sqrt[17*Pi]) + 
      (3631*d^8*K1^2*M^4*u^4)/(658944*b^2*Sqrt[17*Pi]) - 
      (229*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^5)/(926640*b^2) + 
      (2069*K0*K1*M^4*u^5)/(7413120*b^2*Sqrt[17*Pi]) + 
      (1081*d^2*K0*K1*M^4*u^5)/(285120*b^2*Sqrt[17*Pi]) - 
      (5051*d^6*K0*K1*M^4*u^5)/(1235520*b^2*Sqrt[17*Pi]) + 
      (695*d^8*K0*K1*M^4*u^5)/(164736*b^2*Sqrt[17*Pi]) + 
      (K0^2*M^4*Sqrt[17/Pi]*u^6)/(926640*b^2) - 
      (7*d^4*K0^2*M^4*Sqrt[17/Pi]*u^6)/(308880*b^2) - 
      (d^6*K0^2*M^4*Sqrt[17/Pi]*u^6)/(77220*b^2) + 
      (37*d^8*K0^2*M^4*Sqrt[17/Pi]*u^6)/(2471040*b^2) + 
      (19*K1^2*M^4*Sqrt[17/Pi]*u^6)/(7413120*b^2) - 
      (137*d^4*K1^2*M^4*Sqrt[17/Pi]*u^6)/(3706560*b^2) + 
      (49*d^2*K0^2*M^4*u^6)/(92664*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (149*d^2*K1^2*M^4*u^6)/(231660*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (139*K0^2*M^4*u^6)/(7413120*b^2*Sqrt[17*Pi]) - 
      (557*d^4*K0^2*M^4*u^6)/(3706560*b^2*Sqrt[17*Pi]) - 
      (137*d^6*K0^2*M^4*u^6)/(308880*b^2*Sqrt[17*Pi]) + 
      (d^8*K0^2*M^4*u^6)/(2640*b^2*Sqrt[17*Pi]) + 
      (K1^2*M^4*u^6)/(231660*b^2*Sqrt[17*Pi]) - (89*d^6*K1^2*M^4*u^6)/
       (102960*b^2*Sqrt[17*Pi]) + (1981*d^8*K1^2*M^4*u^6)/
       (2471040*b^2*Sqrt[17*Pi]) + (d^2*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (77220*b^2) + (K0*K1*M^4*u^7)/(51480*b^2*Sqrt[17*Pi]) - 
      (7*d^4*K0*K1*M^4*u^7)/(38610*b^2*Sqrt[17*Pi]) - 
      (29*d^6*K0*K1*M^4*u^7)/(77220*b^2*Sqrt[17*Pi]) + 
      (49*d^8*K0*K1*M^4*u^7)/(154440*b^2*Sqrt[17*Pi]) + 
      (d^2*K0^2*M^4*u^8)/(115830*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^8)/(115830*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^8)/(463320*b^2*Sqrt[17*Pi]) - (d^4*K0^2*M^4*u^8)/
       (231660*b^2*Sqrt[17*Pi]) - (d^6*K0^2*M^4*u^8)/
       (38610*b^2*Sqrt[17*Pi]) + (d^8*K0^2*M^4*u^8)/(51480*b^2*Sqrt[17*Pi]) + 
      (K1^2*M^4*u^8)/(463320*b^2*Sqrt[17*Pi]) - (d^4*K1^2*M^4*u^8)/
       (231660*b^2*Sqrt[17*Pi]) - (d^6*K1^2*M^4*u^8)/
       (38610*b^2*Sqrt[17*Pi]) + (d^8*K1^2*M^4*u^8)/(51480*b^2*Sqrt[17*Pi]))/
     Pi, 0, ((-31*K0^2*M^4*Sqrt[17/Pi]*u^2)/(12080640*b^2) + 
      (7*d^4*K0^2*M^4*Sqrt[17/Pi]*u^2)/(2013440*b^2) + 
      (46003*d^6*K0^2*M^4*Sqrt[17/Pi]*u^2)/(1032894720*b^2) - 
      (1688333*d^8*K0^2*M^4*Sqrt[17/Pi]*u^2)/(6962475520*b^2) - 
      (6673*d^10*K0^2*M^4*Sqrt[17/Pi]*u^2)/(2065789440*b^2) + 
      (46685*d^6*K1^2*M^4*Sqrt[17/Pi]*u^2)/(447587712*b^2) - 
      (29*d^10*K1^2*M^4*Sqrt[17/Pi]*u^2)/(782496*b^2) - 
      (47425*d^2*K0^2*M^4*u^2)/(6259968*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (4859*d^2*K1^2*M^4*u^2)/(1564992*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (354191*K0^2*M^4*u^2)/(688596480*b^2*Sqrt[17*Pi]) + 
      (2681581*d^4*K0^2*M^4*u^2)/(344298240*b^2*Sqrt[17*Pi]) + 
      (8358619*d^6*K0^2*M^4*u^2)/(1032894720*b^2*Sqrt[17*Pi]) - 
      (84095047*d^8*K0^2*M^4*u^2)/(20887426560*b^2*Sqrt[17*Pi]) - 
      (743569*d^10*K0^2*M^4*u^2)/(2065789440*b^2*Sqrt[17*Pi]) + 
      (31*K1^2*M^4*u^2)/(60192*b^2*Sqrt[17*Pi]) - (4897*d^4*K1^2*M^4*u^2)/
       (391248*b^2*Sqrt[17*Pi]) + (3752039*d^6*K1^2*M^4*u^2)/
       (447587712*b^2*Sqrt[17*Pi]) + (15*d^8*K1^2*M^4*u^2)/
       (6688*b^2*Sqrt[17*Pi]) - (4495*d^10*K1^2*M^4*u^2)/
       (1564992*b^2*Sqrt[17*Pi]) - (9457*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (1147660800*b^2) - (49249903*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (512691379200*b^2) + (978199*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (3133113984*b^2) + (426681599*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (402828940800*b^2) - (295351*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (187799040*b^2) - (4766939*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (32226315264*b^2) - (440707*K0*K1*M^4*u^3)/(322779600*b^2*
        Sqrt[17*Pi]) - (640258081*d^2*K0*K1*M^4*u^3)/
       (26983756800*b^2*Sqrt[17*Pi]) + (900875869*d^4*K0*K1*M^4*u^3)/
       (93993419520*b^2*Sqrt[17*Pi]) + (11540066267*d^6*K0*K1*M^4*u^3)/
       (402828940800*b^2*Sqrt[17*Pi]) - (1189*d^8*K0*K1*M^4*u^3)/
       (521664*b^2*Sqrt[17*Pi]) - (507644107*d^10*K0*K1*M^4*u^3)/
       (161131576320*b^2*Sqrt[17*Pi]) - (32323*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (1205043840*b^2) + (760733*d^4*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (3298014720*b^2) + (1361447909*d^6*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (1342763136000*b^2) - (231811*d^8*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (375598080*b^2) - (680316113*d^10*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (112792103424000*b^2) - (7067*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (125199360*b^2) + (131333*d^4*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (1319205888*b^2) + (55147817*d^6*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (464802624000*b^2) - (1459999*d^8*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (1126794240*b^2) - (721092007*d^10*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (13014473472000*b^2) - (3366433*d^2*K0^2*M^4*u^4)/
       (375598080*Sqrt[17]*b^2*Sqrt[Pi]) - (175343*d^2*K1^2*M^4*u^4)/
       (7879680*Sqrt[17]*b^2*Sqrt[Pi]) - (1914919*K0^2*M^4*u^4)/
       (28921052160*b^2*Sqrt[17*Pi]) + (151423841*d^4*K0^2*M^4*u^4)/
       (93993419520*b^2*Sqrt[17*Pi]) - (473434901*d^6*K0^2*M^4*u^4)/
       (447587712000*b^2*Sqrt[17*Pi]) - (184016712779*d^10*K0^2*M^4*u^4)/
       (112792103424000*b^2*Sqrt[17*Pi]) - (8387*K1^2*M^4*u^4)/
       (18779904*b^2*Sqrt[17*Pi]) + (15365510023*d^4*K1^2*M^4*u^4)/
       (1127921034240*b^2*Sqrt[17*Pi]) + (8268717493*d^6*K1^2*M^4*u^4)/
       (232401312000*b^2*Sqrt[17*Pi]) - (57667*d^8*K1^2*M^4*u^4)/
       (18779904*b^2*Sqrt[17*Pi]) - (41820441631*d^10*K1^2*M^4*u^4)/
       (13014473472000*b^2*Sqrt[17*Pi]) - (253031*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (4131578880*b^2) + (691031*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (26889408000*b^2) + (439367*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (913296384*b^2) + (11784859*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (58100328000*b^2) + (1549*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (25945920*b^2) - (27581689*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (318022848000*b^2) + (5*K0*K1*M^4*u^5)/(7062528*b^2*Sqrt[17*Pi]) - 
      (10240333069*d^2*K0*K1*M^4*u^5)/(591566976000*b^2*Sqrt[17*Pi]) + 
      (196561991*d^4*K0*K1*M^4*u^5)/(86763156480*b^2*Sqrt[17*Pi]) + 
      (12551549051*d^6*K0*K1*M^4*u^5)/(464802624000*b^2*Sqrt[17*Pi]) - 
      (566863*d^8*K0*K1*M^4*u^5)/(27578880*b^2*Sqrt[17*Pi]) - 
      (23786809781*d^10*K0*K1*M^4*u^5)/(12084868224000*b^2*Sqrt[17*Pi]) + 
      (15817*d^4*K0^2*M^4*Sqrt[17/Pi]*u^6)/(163088640*b^2) - 
      (15974092073*d^6*K0^2*M^4*Sqrt[17/Pi]*u^6)/(338376310272000*b^2) - 
      (59348033*d^8*K0^2*M^4*Sqrt[17/Pi]*u^6)/(751947356160*b^2) - 
      (3862433*d^10*K0^2*M^4*Sqrt[17/Pi]*u^6)/(131459328000*b^2) - 
      (7*K1^2*M^4*Sqrt[17/Pi]*u^6)/(13911040*b^2) + 
      (1321*d^4*K1^2*M^4*Sqrt[17/Pi]*u^6)/(563397120*b^2) + 
      (144755761*d^6*K1^2*M^4*Sqrt[17/Pi]*u^6)/(929605248000*b^2) - 
      (4093*d^8*K1^2*M^4*Sqrt[17/Pi]*u^6)/(17606160*b^2) - 
      (10291409*d^10*K1^2*M^4*Sqrt[17/Pi]*u^6)/(199749888000*b^2) - 
      (592013*d^2*K0^2*M^4*u^6)/(225358848*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (87467*d^2*K1^2*M^4*u^6)/(25039872*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (2843*K0^2*M^4*u^6)/(17072640*b^2*Sqrt[17*Pi]) - 
      (1239857*d^4*K0^2*M^4*u^6)/(6197368320*b^2*Sqrt[17*Pi]) + 
      (1973505611041*d^6*K0^2*M^4*u^6)/(338376310272000*b^2*Sqrt[17*Pi]) - 
      (3887301461*d^8*K0^2*M^4*u^6)/(2255842068480*b^2*Sqrt[17*Pi]) - 
      (4319297*d^10*K0^2*M^4*u^6)/(35852544000*b^2*Sqrt[17*Pi]) - 
      (25307*K1^2*M^4*u^6)/(125199360*b^2*Sqrt[17*Pi]) + 
      (501191*d^4*K1^2*M^4*u^6)/(281698560*b^2*Sqrt[17*Pi]) + 
      (3823680313*d^6*K1^2*M^4*u^6)/(929605248000*b^2*Sqrt[17*Pi]) - 
      (104846167*d^10*K1^2*M^4*u^6)/(2197248768000*b^2*Sqrt[17*Pi]) + 
      (45*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(214230016*b^2) - 
      (180467*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(5281848000*b^2) + 
      (331866257*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(2014144704000*b^2) - 
      (1851529*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(58100328000*b^2) - 
      (858017*K0*K1*M^4*u^7)/(9640350720*b^2*Sqrt[17*Pi]) - 
      (10332697*d^2*K0*K1*M^4*u^7)/(10563696000*b^2*Sqrt[17*Pi]) + 
      (48557*d^4*K0*K1*M^4*u^7)/(70424640*b^2*Sqrt[17*Pi]) + 
      (215699677*d^6*K0*K1*M^4*u^7)/(671381568000*b^2*Sqrt[17*Pi]) - 
      (232409*d^8*K0*K1*M^4*u^7)/(140849280*b^2*Sqrt[17*Pi]) + 
      (2835061*d^10*K0*K1*M^4*u^7)/(116200656000*b^2*Sqrt[17*Pi]) + 
      (226163*d^6*K0^2*M^4*Sqrt[17/Pi]*u^8)/(29050164000*b^2) - 
      (239*d^8*K0^2*M^4*Sqrt[17/Pi]*u^8)/(35212320*b^2) - 
      (8951*d^10*K0^2*M^4*Sqrt[17/Pi]*u^8)/(2640924000*b^2) + 
      (2969*d^6*K1^2*M^4*Sqrt[17/Pi]*u^8)/(330115500*b^2) - 
      (d^8*K1^2*M^4*Sqrt[17/Pi]*u^8)/(231660*b^2) - 
      (2969*d^10*K1^2*M^4*Sqrt[17/Pi]*u^8)/(660231000*b^2) - 
      (2647*d^2*K0^2*M^4*u^8)/(18779904*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (5041*d^2*K1^2*M^4*u^8)/(31299840*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^8)/(411840*b^2*Sqrt[17*Pi]) + (43*d^4*K0^2*M^4*u^8)/
       (869440*b^2*Sqrt[17*Pi]) + (16166441*d^6*K0^2*M^4*u^8)/
       (116200656000*b^2*Sqrt[17*Pi]) - (96139*d^10*K0^2*M^4*u^8)/
       (21127392000*b^2*Sqrt[17*Pi]) - (193*K1^2*M^4*u^8)/
       (70424640*b^2*Sqrt[17*Pi]) + (1189*d^4*K1^2*M^4*u^8)/
       (23474880*b^2*Sqrt[17*Pi]) + (11873*d^6*K1^2*M^4*u^8)/
       (73872000*b^2*Sqrt[17*Pi]) - (281*d^8*K1^2*M^4*u^8)/
       (5868720*b^2*Sqrt[17*Pi]) - (58339*d^10*K1^2*M^4*u^8)/
       (21127392000*b^2*Sqrt[17*Pi]) - (d^2*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (489060*b^2) + (d^6*K0*K1*M^4*Sqrt[17/Pi]*u^9)/(244530*b^2) - 
      (d^10*K0*K1*M^4*Sqrt[17/Pi]*u^9)/(489060*b^2) - 
      (K0*K1*M^4*u^9)/(1600560*b^2*Sqrt[17*Pi]) - (d^2*K0*K1*M^4*u^9)/
       (391248*b^2*Sqrt[17*Pi]) + (7*d^4*K0*K1*M^4*u^9)/
       (2934360*b^2*Sqrt[17*Pi]) + (79*d^6*K0*K1*M^4*u^9)/
       (8803080*b^2*Sqrt[17*Pi]) - (23*d^8*K0*K1*M^4*u^9)/
       (1956240*b^2*Sqrt[17*Pi]) + (7*d^10*K0*K1*M^4*u^9)/
       (1956240*b^2*Sqrt[17*Pi]) + (d^6*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (2934360*b^2) - (d^10*K0^2*M^4*Sqrt[17/Pi]*u^10)/(5868720*b^2) + 
      (d^6*K1^2*M^4*Sqrt[17/Pi]*u^10)/(2934360*b^2) - 
      (d^10*K1^2*M^4*Sqrt[17/Pi]*u^10)/(5868720*b^2) - 
      (Sqrt[17]*d^2*K0^2*M^4*u^10)/(5868720*b^2*Sqrt[Pi]) - 
      (Sqrt[17]*d^2*K1^2*M^4*u^10)/(5868720*b^2*Sqrt[Pi]))/Pi, 0, 
    ((-721379*K0^2*M^4*Sqrt[17/Pi]*u^2)/(236326311936*b^2) + 
      (1213*d^4*K0^2*M^4*Sqrt[17/Pi]*u^2)/(81379584*b^2) - 
      (307*d^6*K0^2*M^4*Sqrt[17/Pi]*u^2)/(3390816*b^2) + 
      (33347749*d^8*K0^2*M^4*Sqrt[17/Pi]*u^2)/(34464253824*b^2) + 
      (200096953*d^10*K0^2*M^4*Sqrt[17/Pi]*u^2)/(5612749908480*b^2) - 
      (8357969*d^12*K0^2*M^4*Sqrt[17/Pi]*u^2)/(3928924935936*b^2) - 
      (284891*d^4*K1^2*M^4*Sqrt[17/Pi]*u^2)/(49234648320*b^2) + 
      (112637*d^6*K1^2*M^4*Sqrt[17/Pi]*u^2)/(647824320*b^2) - 
      (13459*d^8*K1^2*M^4*Sqrt[17/Pi]*u^2)/(74597952*b^2) - 
      (3890551*d^10*K1^2*M^4*Sqrt[17/Pi]*u^2)/(93545831808*b^2) - 
      (321163*d^12*K1^2*M^4*Sqrt[17/Pi]*u^2)/(20463150708*b^2) + 
      (160685*d^2*K0^2*M^4*u^2)/(12519936*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (32771*d^2*K1^2*M^4*u^2)/(3129984*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (11257687*K0^2*M^4*u^2)/(14770394496*b^2*Sqrt[17*Pi]) - 
      (4455397*d^4*K0^2*M^4*u^2)/(651036672*b^2*Sqrt[17*Pi]) - 
      (163411*d^6*K0^2*M^4*u^2)/(6781632*b^2*Sqrt[17*Pi]) - 
      (206809805*d^8*K0^2*M^4*u^2)/(551428061184*b^2*Sqrt[17*Pi]) + 
      (5833165577*d^10*K0^2*M^4*u^2)/(2806374954240*b^2*Sqrt[17*Pi]) - 
      (1315454905*d^12*K0^2*M^4*u^2)/(31431399487488*b^2*Sqrt[17*Pi]) - 
      (1987*K1^2*M^4*u^2)/(6259968*b^2*Sqrt[17*Pi]) - 
      (15366667*d^4*K1^2*M^4*u^2)/(12308662080*b^2*Sqrt[17*Pi]) + 
      (337221479*d^6*K1^2*M^4*u^2)/(12308662080*b^2*Sqrt[17*Pi]) - 
      (3256813*d^8*K1^2*M^4*u^2)/(298391808*b^2*Sqrt[17*Pi]) - 
      (8028413*d^10*K1^2*M^4*u^2)/(2923307244*b^2*Sqrt[17*Pi]) - 
      (676744801*d^12*K1^2*M^4*u^2)/(1309641645312*b^2*Sqrt[17*Pi]) - 
      (20824147697*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(3143139948748800*b^2) + 
      (1559079725683*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(6600593892372480*b^2) + 
      (67496556563*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(7333993213747200*b^2) - 
      (5038507927*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(2757140305920*b^2) + 
      (2328940824943*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(9429419846246400*b^2) + 
      (771338053319*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(942941984624640*b^2) - 
      (4218436111*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(145067997634560*b^2) + 
      (2852524630573*K0*K1*M^4*u^3)/(1047713316249600*b^2*Sqrt[17*Pi]) + 
      (250233801846877*d^2*K0*K1*M^4*u^3)/(6600593892372480*b^2*
        Sqrt[17*Pi]) - (22376952702149*d^4*K0*K1*M^4*u^3)/
       (814888134860800*b^2*Sqrt[17*Pi]) - (73064031167*d^6*K0*K1*M^4*u^3)/
       (1654284183552*b^2*Sqrt[17*Pi]) + (435876683707159*d^8*K0*K1*M^4*u^3)/
       (9429419846246400*b^2*Sqrt[17*Pi]) - 
      (4838649069847*d^10*K0*K1*M^4*u^3)/(942941984624640*b^2*Sqrt[17*Pi]) - 
      (20422591991*d^12*K0*K1*M^4*u^3)/(29013599526912*b^2*Sqrt[17*Pi]) + 
      (2039543171*K0^2*M^4*Sqrt[17/Pi]*u^4)/(6000539902156800*b^2) - 
      (1194041846567*d^4*K0^2*M^4*Sqrt[17/Pi]*u^4)/(5893387403904000*b^2) - 
      (78294295318067*d^6*K0^2*M^4*Sqrt[17/Pi]*u^4)/(82507423654656000*b^2) + 
      (5375093675177*d^8*K0^2*M^4*Sqrt[17/Pi]*u^4)/(33002969461862400*b^2) + 
      (1540094201*d^10*K0^2*M^4*Sqrt[17/Pi]*u^4)/(35448946790400*b^2) + 
      (10004627*d^12*K0^2*M^4*Sqrt[17/Pi]*u^4)/(25733309521920*b^2) + 
      (44993699609*K1^2*M^4*Sqrt[17/Pi]*u^4)/(19851410202624000*b^2) - 
      (111266514255907*d^4*K1^2*M^4*Sqrt[17/Pi]*u^4)/(377176793849856000*
        b^2) - (2856345815293*d^6*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (14888557651968000*b^2) + (9418145134711*d^8*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (26054975890944000*b^2) + (5047491016511*d^10*K1^2*M^4*Sqrt[17/Pi]*
        u^4)/(29777115303936000*b^2) - (588357575891*d^12*K1^2*M^4*
        Sqrt[17/Pi]*u^4)/(29777115303936000*b^2) + 
      (40420483*d^2*K0^2*M^4*u^4)/(2629186560*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (190332953*d^2*K1^2*M^4*u^4)/(3943779840*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (2579984251189*K0^2*M^4*u^4)/(3000269951078400*b^2*Sqrt[17*Pi]) - 
      (203289422498863*d^4*K0^2*M^4*u^4)/(47147099231232000*b^2*
        Sqrt[17*Pi]) - (1226307627084461*d^6*K0^2*M^4*u^4)/
       (82507423654656000*b^2*Sqrt[17*Pi]) + 
      (1076191949055547*d^8*K0^2*M^4*u^4)/(66005938923724800*b^2*
        Sqrt[17*Pi]) + (759641334941*d^10*K0^2*M^4*u^4)/
       (248142627532800*b^2*Sqrt[17*Pi]) - (14208978409*d^12*K0^2*M^4*u^4)/
       (38599964282880*b^2*Sqrt[17*Pi]) + (434992429459*K1^2*M^4*u^4)/
       (149258723328000*b^2*Sqrt[17*Pi]) - (3005839932745927*d^4*K1^2*M^4*
        u^4)/(125725597949952000*b^2*Sqrt[17*Pi]) - 
      (1275978155504419*d^6*K1^2*M^4*u^4)/(14888557651968000*b^2*
        Sqrt[17*Pi]) + (2601389801843201*d^8*K1^2*M^4*u^4)/
       (52109951781888000*b^2*Sqrt[17*Pi]) + 
      (36339063487559*d^10*K1^2*M^4*u^4)/(4253873614848000*b^2*Sqrt[17*Pi]) - 
      (14373633041753*d^12*K1^2*M^4*u^4)/(29777115303936000*b^2*
        Sqrt[17*Pi]) + (162093399967*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (5414020964352000*b^2) + (24837520431869*d^2*K0*K1*M^4*Sqrt[17/Pi]*
        u^5)/(69479935709184000*b^2) - (370737118289*d^4*K0*K1*M^4*
        Sqrt[17/Pi]*u^5)/(4737268343808000*b^2) - 
      (16055094149657*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^5)/(12858299790336000*
        b^2) + (16632094326781*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (20573279664537600*b^2) - (3723030701861*d^10*K0*K1*M^4*Sqrt[17/Pi]*
        u^5)/(14506799763456000*b^2) - (249211*d^12*K0*K1*M^4*Sqrt[17/Pi]*
        u^5)/(6310047744*b^2) + (1121082240823*K0*K1*M^4*u^5)/
       (773431566336000*b^2*Sqrt[17*Pi]) + (2110302445741027*d^2*K0*K1*M^4*
        u^5)/(69479935709184000*b^2*Sqrt[17*Pi]) - 
      (73627636656437*d^4*K0*K1*M^4*u^5)/(4737268343808000*b^2*Sqrt[17*Pi]) - 
      (688024506018431*d^6*K0*K1*M^4*u^5)/(12858299790336000*b^2*
        Sqrt[17*Pi]) + (618852570435523*d^8*K0*K1*M^4*u^5)/
       (20573279664537600*b^2*Sqrt[17*Pi]) + 
      (209035031425637*d^10*K0*K1*M^4*u^5)/(14506799763456000*b^2*
        Sqrt[17*Pi]) - (6694796149*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (5558394856734720*b^2) + (639388333*d^4*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (18557675136000*b^2) + (5056197077531*d^6*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (56576519077478400*b^2) + (1204137187801*d^8*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (19851410202624000*b^2) + (59978595569023*d^10*K0^2*M^4*Sqrt[17/Pi]*
        u^6)/(565765190774784000*b^2) + (2608617119993*d^12*K0^2*M^4*
        Sqrt[17/Pi]*u^6)/(1131530381549568000*b^2) + 
      (651359312909*K1^2*M^4*Sqrt[17/Pi]*u^6)/(35732538364723200*b^2) - 
      (214934297*d^4*K1^2*M^4*Sqrt[17/Pi]*u^6)/(1230459310080*b^2) - 
      (8962133173171*d^6*K1^2*M^4*Sqrt[17/Pi]*u^6)/(38574899371008000*b^2) + 
      (169901425*d^8*K1^2*M^4*Sqrt[17/Pi]*u^6)/(302882291712*b^2) + 
      (4641796509331*d^10*K1^2*M^4*Sqrt[17/Pi]*u^6)/(60617699011584000*b^2) + 
      (87774434161*d^12*K1^2*M^4*Sqrt[17/Pi]*u^6)/(30308849505792000*b^2) + 
      (36250229*d^2*K0^2*M^4*u^6)/(6310047744*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (42096169*d^2*K1^2*M^4*u^6)/(5258373120*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (1440632013517*K0^2*M^4*u^6)/(5558394856734720*b^2*Sqrt[17*Pi]) - 
      (2985235645417*d^4*K0^2*M^4*u^6)/(1336152609792000*b^2*Sqrt[17*Pi]) - 
      (835800955804147*d^6*K0^2*M^4*u^6)/(56576519077478400*b^2*
        Sqrt[17*Pi]) + (13521006235687*d^8*K0^2*M^4*u^6)/
       (2205712244736000*b^2*Sqrt[17*Pi]) + 
      (41796059796409*d^10*K0^2*M^4*u^6)/(565765190774784000*b^2*
        Sqrt[17*Pi]) - (178642045890481*d^12*K0^2*M^4*u^6)/
       (1131530381549568000*b^2*Sqrt[17*Pi]) + (6044081873507*K1^2*M^4*u^6)/
       (35732538364723200*b^2*Sqrt[17*Pi]) + (174073807*d^4*K1^2*M^4*u^6)/
       (1230459310080*b^2*Sqrt[17*Pi]) - (536174109815893*d^6*K1^2*M^4*u^6)/
       (38574899371008000*b^2*Sqrt[17*Pi]) + (566869*d^8*K1^2*M^4*u^6)/
       (10590289920*b^2*Sqrt[17*Pi]) + (89515343553673*d^10*K1^2*M^4*u^6)/
       (60617699011584000*b^2*Sqrt[17*Pi]) - 
      (6811263858287*d^12*K1^2*M^4*u^6)/(30308849505792000*b^2*Sqrt[17*Pi]) + 
      (6630213312641*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(625319421382656000*b^2) + 
      (41410056377*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(445384203264000*b^2) + 
      (80335891939*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(1495979476992000*b^2) - 
      (33559427080799*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(156329855345664000*
        b^2) - (5147898557603*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (154299597484032000*b^2) + (20032033736413*d^10*K0*K1*M^4*Sqrt[17/Pi]*
        u^7)/(282882595387392000*b^2) + (1411017193*d^12*K0*K1*M^4*
        Sqrt[17/Pi]*u^7)/(203025786163200*b^2) + (550493412437*K0*K1*M^4*u^7)/
       (32911548493824000*b^2*Sqrt[17*Pi]) + 
      (2467375904993*d^2*K0*K1*M^4*u^7)/(1336152609792000*b^2*Sqrt[17*Pi]) - 
      (37491656688257*d^4*K0*K1*M^4*u^7)/(28423610062848000*b^2*
        Sqrt[17*Pi]) - (822638072963177*d^6*K0*K1*M^4*u^7)/
       (156329855345664000*b^2*Sqrt[17*Pi]) + 
      (743401170685651*d^8*K0*K1*M^4*u^7)/(154299597484032000*b^2*
        Sqrt[17*Pi]) + (13576987337197*d^10*K0*K1*M^4*u^7)/
       (40411799341056000*b^2*Sqrt[17*Pi]) - (6240945173*d^12*K0*K1*M^4*u^7)/
       (29003683737600*b^2*Sqrt[17*Pi]) + (1165956439*K0^2*M^4*Sqrt[17/Pi]*
        u^8)/(638081042227200*b^2) + (88949004113*d^4*K0^2*M^4*Sqrt[17/Pi]*
        u^8)/(14211805031424000*b^2) - (14547686953*d^6*K0^2*M^4*Sqrt[17/Pi]*
        u^8)/(507564465408000*b^2) - (1013647598311*d^8*K0^2*M^4*Sqrt[17/Pi]*
        u^8)/(60617699011584000*b^2) + (10396912033*d^10*K0^2*M^4*Sqrt[17/Pi]*
        u^8)/(1928744968550400*b^2) + (29305064273*d^12*K0^2*M^4*Sqrt[17/Pi]*
        u^8)/(7444278825984000*b^2) + (61223634523*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (29777115303936000*b^2) - (294358141391*d^4*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (29777115303936000*b^2) - (269544124589*d^6*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (2481426275328000*b^2) + (5078319432397*d^8*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (1697295572324352000*b^2) + (938264740453*d^10*K1^2*M^4*Sqrt[17/Pi]*
        u^8)/(35360324423424000*b^2) - (285795602999*d^12*K1^2*M^4*
        Sqrt[17/Pi]*u^8)/(89331345911808000*b^2) + (2911*d^2*K0^2*M^4*u^8)/
       (10954944*Sqrt[17]*b^2*Sqrt[Pi]) + (60550229*d^2*K1^2*M^4*u^8)/
       (197188992000*Sqrt[17]*b^2*Sqrt[Pi]) - (5869134421*K0^2*M^4*u^8)/
       (893313459118080*b^2*Sqrt[17*Pi]) - (746439421201*d^4*K0^2*M^4*u^8)/
       (14211805031424000*b^2*Sqrt[17*Pi]) - (182914348459*d^6*K0^2*M^4*u^8)/
       (507564465408000*b^2*Sqrt[17*Pi]) + (263491641022409*d^8*K0^2*M^4*u^8)/
       (424323893081088000*b^2*Sqrt[17*Pi]) + 
      (167329191259*d^10*K0^2*M^4*u^8)/(1928744968550400*b^2*Sqrt[17*Pi]) - 
      (584228563441*d^12*K0^2*M^4*u^8)/(7444278825984000*b^2*Sqrt[17*Pi]) - 
      (262660130027*K1^2*M^4*u^8)/(29777115303936000*b^2*Sqrt[17*Pi]) + 
      (7269920104351*d^4*K1^2*M^4*u^8)/(29777115303936000*b^2*Sqrt[17*Pi]) + 
      (2143914881533*d^6*K1^2*M^4*u^8)/(2481426275328000*b^2*Sqrt[17*Pi]) + 
      (530384141555971*d^8*K1^2*M^4*u^8)/(1697295572324352000*b^2*
        Sqrt[17*Pi]) - (8005052098151*d^10*K1^2*M^4*u^8)/
       (35360324423424000*b^2*Sqrt[17*Pi]) + 
      (3544540464583*d^12*K1^2*M^4*u^8)/(89331345911808000*b^2*Sqrt[17*Pi]) + 
      (43441*K0*K1*M^4*Sqrt[17/Pi]*u^9)/(3133113984000*b^2) + 
      (1009090319*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^9)/(232633713312000*b^2) + 
      (40260343*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^9)/(28198025856000*b^2) - 
      (322562347*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^9)/(21148519392000*b^2) - 
      (1804396453*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^9)/(186106970649600*b^2) + 
      (1686107*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^9)/(402828940800*b^2) + 
      (308089*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^9)/(4452319872000*b^2) + 
      (43701241*K0*K1*M^4*u^9)/(14099012928000*b^2*Sqrt[17*Pi]) + 
      (683992427*d^2*K0*K1*M^4*u^9)/(232633713312000*b^2*Sqrt[17*Pi]) + 
      (61945283*d^4*K0*K1*M^4*u^9)/(3524753232000*b^2*Sqrt[17*Pi]) + 
      (91381679*d^6*K0*K1*M^4*u^9)/(21148519392000*b^2*Sqrt[17*Pi]) + 
      (20468100241*d^8*K0*K1*M^4*u^9)/(93053485324800*b^2*Sqrt[17*Pi]) + 
      (35723687*d^10*K0*K1*M^4*u^9)/(2819802585600*b^2*Sqrt[17*Pi]) - 
      (148765343*d^12*K0*K1*M^4*u^9)/(21148519392000*b^2*Sqrt[17*Pi]) + 
      (471389*K0^2*M^4*Sqrt[17/Pi]*u^10)/(8308346904000*b^2) + 
      (2175560227*d^4*K0^2*M^4*Sqrt[17/Pi]*u^10)/(930534853248000*b^2) - 
      (37118309*d^6*K0^2*M^4*Sqrt[17/Pi]*u^10)/(23263371331200*b^2) - 
      (11608801*d^8*K0^2*M^4*Sqrt[17/Pi]*u^10)/(8308346904000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[17/Pi]*u^10)/(738720*b^2) + 
      (33883*d^12*K0^2*M^4*Sqrt[17/Pi]*u^10)/(166166938080*b^2) + 
      (471389*K1^2*M^4*Sqrt[17/Pi]*u^10)/(8308346904000*b^2) + 
      (2324767747*d^4*K1^2*M^4*Sqrt[17/Pi]*u^10)/(930534853248000*b^2) - 
      (43806221*d^6*K1^2*M^4*Sqrt[17/Pi]*u^10)/(23263371331200*b^2) - 
      (13431061*d^8*K1^2*M^4*Sqrt[17/Pi]*u^10)/(8308346904000*b^2) + 
      (373*d^10*K1^2*M^4*Sqrt[17/Pi]*u^10)/(788755968*b^2) + 
      (10921*d^12*K1^2*M^4*Sqrt[17/Pi]*u^10)/(41541734520*b^2) + 
      (451277*d^2*K0^2*M^4*u^10)/(98594496000*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (547601*d^2*K1^2*M^4*u^10)/(98594496000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (917755009*K0^2*M^4*u^10)/(930534853248000*b^2*Sqrt[17*Pi]) - 
      (17668836541*d^4*K0^2*M^4*u^10)/(465267426624000*b^2*Sqrt[17*Pi]) + 
      (137554423*d^6*K0^2*M^4*u^10)/(9305348532480*b^2*Sqrt[17*Pi]) + 
      (22504531649*d^8*K0^2*M^4*u^10)/(930534853248000*b^2*Sqrt[17*Pi]) - 
      (197377*d^10*K0^2*M^4*u^10)/(11831339520*b^2*Sqrt[17*Pi]) - 
      (156731713*d^12*K0^2*M^4*u^10)/(37221394129920*b^2*Sqrt[17*Pi]) - 
      (187839629*K1^2*M^4*u^10)/(186106970649600*b^2*Sqrt[17*Pi]) - 
      (18636651169*d^4*K1^2*M^4*u^10)/(465267426624000*b^2*Sqrt[17*Pi]) + 
      (164899939*d^6*K1^2*M^4*u^10)/(9305348532480*b^2*Sqrt[17*Pi]) + 
      (24488573489*d^8*K1^2*M^4*u^10)/(930534853248000*b^2*Sqrt[17*Pi]) - 
      (37051541*d^12*K1^2*M^4*u^10)/(7444278825984*b^2*Sqrt[17*Pi]) + 
      (131*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(821620800*b^2) + 
      (7*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(27086400*b^2) - 
      (599*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(1232431200*b^2) - 
      (431*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(1232431200*b^2) + 
      (23*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(70424640*b^2) + 
      (d^12*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(10954944*b^2) - 
      (71*K0*K1*M^4*u^11)/(1643241600*b^2*Sqrt[17*Pi]) - 
      (193*d^2*K0*K1*M^4*u^11)/(273873600*b^2*Sqrt[17*Pi]) - 
      (529*d^4*K0*K1*M^4*u^11)/(182582400*b^2*Sqrt[17*Pi]) + 
      (67*d^6*K0*K1*M^4*u^11)/(16432416*b^2*Sqrt[17*Pi]) + 
      (281*d^8*K0*K1*M^4*u^11)/(109549440*b^2*Sqrt[17*Pi]) - 
      (109*d^10*K0*K1*M^4*u^11)/(54774720*b^2*Sqrt[17*Pi]) - 
      (331*d^12*K0*K1*M^4*u^11)/(328648320*b^2*Sqrt[17*Pi]) - 
      (71*d^2*K0^2*M^4*u^12)/(1369368000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (71*d^2*K1^2*M^4*u^12)/(1369368000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (71*K0^2*M^4*u^12)/(24648624000*b^2*Sqrt[17*Pi]) - 
      (5041*d^4*K0^2*M^4*u^12)/(24648624000*b^2*Sqrt[17*Pi]) + 
      (71*d^6*K0^2*M^4*u^12)/(246486240*b^2*Sqrt[17*Pi]) + 
      (71*d^8*K0^2*M^4*u^12)/(379209600*b^2*Sqrt[17*Pi]) - 
      (71*d^10*K0^2*M^4*u^12)/(492972480*b^2*Sqrt[17*Pi]) - 
      (71*d^12*K0^2*M^4*u^12)/(985944960*b^2*Sqrt[17*Pi]) - 
      (71*K1^2*M^4*u^12)/(24648624000*b^2*Sqrt[17*Pi]) - 
      (5041*d^4*K1^2*M^4*u^12)/(24648624000*b^2*Sqrt[17*Pi]) + 
      (71*d^6*K1^2*M^4*u^12)/(246486240*b^2*Sqrt[17*Pi]) + 
      (71*d^8*K1^2*M^4*u^12)/(379209600*b^2*Sqrt[17*Pi]) - 
      (71*d^10*K1^2*M^4*u^12)/(492972480*b^2*Sqrt[17*Pi]) - 
      (71*d^12*K1^2*M^4*u^12)/(985944960*b^2*Sqrt[17*Pi]))/Pi, 0, 
    ((-101737*K0^2*M^4*Sqrt[17/Pi]*u^2)/(109899998208*b^2) - 
      (39044381*d^4*K0^2*M^4*Sqrt[17/Pi]*u^2)/(1929672695808*b^2) + 
      (583086305*d^6*K0^2*M^4*Sqrt[17/Pi]*u^2)/(7820252504064*b^2) - 
      (31923473831*d^8*K0^2*M^4*Sqrt[17/Pi]*u^2)/(106795323258624*b^2) - 
      (1008433827109*d^10*K0^2*M^4*Sqrt[17/Pi]*u^2)/(18795976893517824*b^2) + 
      (1140422059*d^12*K0^2*M^4*Sqrt[17/Pi]*u^2)/(77830132064256*b^2) - 
      (31894789*d^14*K0^2*M^4*Sqrt[17/Pi]*u^2)/(215056943861760*b^2) + 
      (5161303*d^4*K1^2*M^4*Sqrt[17/Pi]*u^2)/(80403028992*b^2) - 
      (4534043*d^6*K1^2*M^4*Sqrt[17/Pi]*u^2)/(26801009664*b^2) + 
      (12109*d^8*K1^2*M^4*Sqrt[17/Pi]*u^2)/(95986176*b^2) + 
      (123667199*d^10*K1^2*M^4*Sqrt[17/Pi]*u^2)/(810730542336*b^2) - 
      (3*d^12*K1^2*M^4*Sqrt[17/Pi]*u^2)/(107008*b^2) - 
      (30629*d^14*K1^2*M^4*Sqrt[17/Pi]*u^2)/(80403028992*b^2) - 
      (11298875*d^2*K0^2*M^4*u^2)/(1151834112*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (34345*d^2*K1^2*M^4*u^2)/(22150656*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (2036230409*K0^2*M^4*u^2)/(10110799835136*b^2*Sqrt[17*Pi]) - 
      (295162794031*d^4*K0^2*M^4*u^2)/(44382472003584*b^2*Sqrt[17*Pi]) + 
      (6607921890301*d^6*K0^2*M^4*u^2)/(179865807593472*b^2*Sqrt[17*Pi]) - 
      (15602574799151*d^8*K0^2*M^4*u^2)/(1708725172137984*b^2*Sqrt[17*Pi]) - 
      (119528034003337*d^10*K0^2*M^4*u^2)/(18795976893517824*b^2*
        Sqrt[17*Pi]) + (51360555905*d^12*K0^2*M^4*u^2)/
       (198899226386432*b^2*Sqrt[17*Pi]) - (26190630371*d^14*K0^2*M^4*u^2)/
       (4946309708820480*b^2*Sqrt[17*Pi]) - (65135*K1^2*M^4*u^2)/
       (287958528*b^2*Sqrt[17*Pi]) + (2232173855*d^4*K1^2*M^4*u^2)/
       (168115424256*b^2*Sqrt[17*Pi]) - (422873957*d^6*K1^2*M^4*u^2)/
       (18679491584*b^2*Sqrt[17*Pi]) + (211635502885*d^10*K1^2*M^4*u^2)/
       (37293604947456*b^2*Sqrt[17*Pi]) - (200431711*d^14*K1^2*M^4*u^2)/
       (1849269666816*b^2*Sqrt[17*Pi]) - (1923913*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (14659706880*b^2) - (62590613744381*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (616742991818553600*b^2) - (3163544265569*d^4*K0*K1*M^4*Sqrt[17/Pi]*
        u^3)/(41009404131311616*b^2) - (124796307772993*d^6*K0*K1*M^4*
        Sqrt[17/Pi]*u^3)/(512617551641395200*b^2) - 
      (2019739250623*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(52004679152025600*b^2) - 
      (705756553649479*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (1409698267013836800*b^2) + (79068089051*d^12*K0*K1*M^4*Sqrt[17/Pi]*
        u^3)/(2441035960197120*b^2) - (2838731488009*d^14*K0*K1*M^4*
        Sqrt[17/Pi]*u^3)/(1052574706036998144*b^2) - 
      (484093924160699393*d^2*K0*K1*M^4*u^3)/(9867887869096857600*b^2*
        Sqrt[17*Pi]) + (698833597107353*d^4*K0*K1*M^4*u^3)/
       (205047020656558080*b^2*Sqrt[17*Pi]) + 
      (72453248821791821*d^6*K0*K1*M^4*u^3)/(512617551641395200*b^2*
        Sqrt[17*Pi]) - (25608468925350739*d^8*K0*K1*M^4*u^3)/
       (398702540165529600*b^2*Sqrt[17*Pi]) - 
      (10263071359980191*d^10*K0*K1*M^4*u^3)/(704849133506918400*b^2*
        Sqrt[17*Pi]) + (5499558570641*d^12*K0*K1*M^4*u^3)/
       (4271812930344960*b^2*Sqrt[17*Pi]) - 
      (604873073761547*d^14*K0*K1*M^4*u^3)/(5262873530184990720*b^2*
        Sqrt[17*Pi]) - (139623654061*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (23002069624934400*b^2) - (20873910699253663*d^4*K0^2*M^4*Sqrt[17/Pi]*
        u^4)/(394715514763874304000*b^2) + (7898574202085789*d^6*K0^2*M^4*
        Sqrt[17/Pi]*u^4)/(35883228614897664000*b^2) - 
      (11011767200249*d^8*K0^2*M^4*Sqrt[17/Pi]*u^4)/(265801693443686400*
        b^2) - (181528641995221*d^10*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (902206890888855552*b^2) + (915846270402457*d^12*K0^2*M^4*Sqrt[17/Pi]*
        u^4)/(112775861361106944000*b^2) - (15156250764337*d^14*K0^2*M^4*
        Sqrt[17/Pi]*u^4)/(19735775738193715200*b^2) - 
      (2107169570777*K1^2*M^4*Sqrt[17/Pi]*u^4)/(222437596372992000*b^2) - 
      (7373638113127502771*d^4*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (5526017206694240256000*b^2) + (98494502417909551*d^6*K1^2*M^4*
        Sqrt[17/Pi]*u^4)/(143532914459590656000*b^2) - 
      (1890497620910652353*d^8*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (552601720669424025600*b^2) - (207458800263331*d^10*K1^2*M^4*
        Sqrt[17/Pi]*u^4)/(189463447086659665920*b^2) - 
      (1894550700891427*d^12*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (43059874337877196800*b^2) - (11542205850233011*d^14*K1^2*M^4*
        Sqrt[17/Pi]*u^4)/(4736586177166491648000*b^2) - 
      (6174295*d^2*K0^2*M^4*u^4)/(325771264*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (465041215901*d^2*K1^2*M^4*u^4)/(7256554905600*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (68618333666287*K0^2*M^4*u^4)/(92008278499737600*b^2*Sqrt[17*Pi]) + 
      (282795643125850721*d^4*K0^2*M^4*u^4)/(394715514763874304000*b^2*
        Sqrt[17*Pi]) + (1745526817920142487*d^6*K0^2*M^4*u^4)/
       (35883228614897664000*b^2*Sqrt[17*Pi]) - 
      (54538448579851513*d^8*K0^2*M^4*u^4)/(2392215240993177600*b^2*
        Sqrt[17*Pi]) - (5587799364993283*d^10*K0^2*M^4*u^4)/
       (902206890888855552*b^2*Sqrt[17*Pi]) + 
      (70344679935209131*d^12*K0^2*M^4*u^4)/(112775861361106944000*b^2*
        Sqrt[17*Pi]) - (340178164879253*d^14*K0^2*M^4*u^4)/
       (9867887869096857600*b^2*Sqrt[17*Pi]) - (51468197339527*K1^2*M^4*u^4)/
       (17110584336384000*b^2*Sqrt[17*Pi]) + 
      (187073798660028621767*d^4*K1^2*M^4*u^4)/(5526017206694240256000*b^2*
        Sqrt[17*Pi]) + (21124963765236245713*d^6*K1^2*M^4*u^4)/
       (143532914459590656000*b^2*Sqrt[17*Pi]) - 
      (10421220577220091449*d^8*K1^2*M^4*u^4)/(552601720669424025600*b^2*
        Sqrt[17*Pi]) - (5269833894276883453*d^10*K1^2*M^4*u^4)/
       (189463447086659665920*b^2*Sqrt[17*Pi]) + 
      (126538701797233559*d^12*K1^2*M^4*u^4)/(43059874337877196800*b^2*
        Sqrt[17*Pi]) - (275062937518584013*d^14*K1^2*M^4*u^4)/
       (4736586177166491648000*b^2*Sqrt[17*Pi]) + 
      (3452717416441*K0*K1*M^4*Sqrt[17/Pi]*u^5)/(754353587699712000*b^2) - 
      (26535641094627810023*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (47365861771664916480000*b^2) - (719925992166577487*d^4*K0*K1*M^4*
        Sqrt[17/Pi]*u^5)/(1578862059055497216000*b^2) + 
      (110992372751122481*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (89708071537244160000*b^2) + (7968500341358480747*d^8*K0*K1*M^4*
        Sqrt[17/Pi]*u^5)/(33156103240165441536000*b^2) - 
      (2910578158228569833*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (2960366360729057280000*b^2) + (23025471972074087*d^12*K0*K1*M^4*
        Sqrt[17/Pi]*u^5)/(676655168166641664000*b^2) + 
      (6207583860298633*d^14*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (4736586177166491648000*b^2) - (44136780758933311*K0*K1*M^4*u^5)/
       (17350132517093376000*b^2*Sqrt[17*Pi]) - 
      (1946098087256744758409*d^2*K0*K1*M^4*u^5)/(47365861771664916480000*b^2*
        Sqrt[17*Pi]) + (2446466716265226871*d^4*K0*K1*M^4*u^5)/
       (175429117672833024000*b^2*Sqrt[17*Pi]) + 
      (9700489001677859873*d^6*K0*K1*M^4*u^5)/(89708071537244160000*b^2*
        Sqrt[17*Pi]) - (2137975652304701914699*d^8*K0*K1*M^4*u^5)/
       (33156103240165441536000*b^2*Sqrt[17*Pi]) - 
      (20733027070103505089*d^10*K0*K1*M^4*u^5)/(2960366360729057280000*b^2*
        Sqrt[17*Pi]) + (128691933135904703*d^12*K0*K1*M^4*u^5)/
       (96665024023805952000*b^2*Sqrt[17*Pi]) - 
      (487637159294238761*d^14*K0*K1*M^4*u^5)/(4736586177166491648000*b^2*
        Sqrt[17*Pi]) - (1787508469841*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (216876656463667200*b^2) + (173942567*d^4*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (7256554905600*b^2) + (300878819018433233*d^6*K0^2*M^4*Sqrt[17/Pi]*
        u^6)/(1821763914294804480000*b^2) + 
      (830372346873663917*d^8*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (8501564933375754240000*b^2) - (37335078153246553*d^10*K0^2*M^4*
        Sqrt[17/Pi]*u^6)/(1214509276196536320000*b^2) - 
      (724754557110629*d^12*K0^2*M^4*Sqrt[17/Pi]*u^6)/(728705565717921792000*
        b^2) + (13345268561111521*d^14*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (5100938960025452544000*b^2) - (333147963439*K1^2*M^4*Sqrt[17/Pi]*u^6)/
       (3943211935703040000*b^2) - (341534889798812341*d^4*K1^2*M^4*
        Sqrt[17/Pi]*u^6)/(2255517227222138880000*b^2) + 
      (745146563063429*d^6*K1^2*M^4*Sqrt[17/Pi]*u^6)/(84986594087915520000*
        b^2) - (26123478710545439*d^8*K1^2*M^4*Sqrt[17/Pi]*u^6)/
       (3947155147638743040000*b^2) + (3238727738361728399*d^10*K1^2*M^4*
        Sqrt[17/Pi]*u^6)/(21861166971537653760000*b^2) - 
      (384014554001407601*d^12*K1^2*M^4*Sqrt[17/Pi]*u^6)/
       (7104879265749737472000*b^2) + (31490678272570789*d^14*K1^2*M^4*
        Sqrt[17/Pi]*u^6)/(5683903412599789977600*b^2) - 
      (8725254167*d^2*K0^2*M^4*u^6)/(1036650700800*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (91030708823*d^2*K1^2*M^4*u^6)/(7256554905600*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (26992406508841*K0^2*M^4*u^6)/(108438328231833600*b^2*Sqrt[17*Pi]) + 
      (35703310362363098639*d^6*K0^2*M^4*u^6)/(1821763914294804480000*b^2*
        Sqrt[17*Pi]) - (4345850341609259243*d^8*K0^2*M^4*u^6)/
       (369633257972858880000*b^2*Sqrt[17*Pi]) - 
      (1508996499728433533*d^10*K0^2*M^4*u^6)/(404836425398845440000*b^2*
        Sqrt[17*Pi]) + (269642694191999893*d^12*K0^2*M^4*u^6)/
       (728705565717921792000*b^2*Sqrt[17*Pi]) - 
      (297934850396663057*d^14*K0^2*M^4*u^6)/(5100938960025452544000*b^2*
        Sqrt[17*Pi]) - (2485589781611137*K1^2*M^4*u^6)/
       (3943211935703040000*b^2*Sqrt[17*Pi]) + 
      (9979666185664496197*d^4*K1^2*M^4*u^6)/(2255517227222138880000*b^2*
        Sqrt[17*Pi]) + (2650072811649820607*d^6*K1^2*M^4*u^6)/
       (84986594087915520000*b^2*Sqrt[17*Pi]) - 
      (2087695489611499331*d^8*K1^2*M^4*u^6)/(146190931394027520000*b^2*
        Sqrt[17*Pi]) - (188756804346887393983*d^10*K1^2*M^4*u^6)/
       (21861166971537653760000*b^2*Sqrt[17*Pi]) + 
      (10251389946412812817*d^12*K1^2*M^4*u^6)/(7104879265749737472000*b^2*
        Sqrt[17*Pi]) - (651246371051629973*d^14*K1^2*M^4*u^6)/
       (5683903412599789977600*b^2*Sqrt[17*Pi]) - 
      (141001544276627*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(66245960519811072000*
        b^2) - (1958582965399117657*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (38257042200190894080000*b^2) - (6099790903896563831*d^4*K0*K1*M^4*
        Sqrt[17/Pi]*u^7)/(47365861771664916480000*b^2) + 
      (1268298768665810489*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (1987378815594332160000*b^2) + (29355630207645468791*d^8*K0*K1*M^4*
        Sqrt[17/Pi]*u^7)/(124335387150620405760000*b^2) - 
      (30899009*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(164921702400*b^2) - 
      (520444899928615747*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (18946344708665966592000*b^2) - (3368284955948249*d^14*K0*K1*M^4*
        Sqrt[17/Pi]*u^7)/(7651408440038178816000*b^2) - 
      (14826144362668061*K0*K1*M^4*u^7)/(66245960519811072000*b^2*
        Sqrt[17*Pi]) - (189847259407402217431*d^2*K0*K1*M^4*u^7)/
       (38257042200190894080000*b^2*Sqrt[17*Pi]) + 
      (112625967627127211527*d^4*K0*K1*M^4*u^7)/(47365861771664916480000*b^2*
        Sqrt[17*Pi]) + (9293624077341816887*d^6*K0*K1*M^4*u^7)/
       (1987378815594332160000*b^2*Sqrt[17*Pi]) - 
      (1334114710466460782947*d^8*K0*K1*M^4*u^7)/(124335387150620405760000*
        b^2*Sqrt[17*Pi]) + (14366390019853326899*d^12*K0*K1*M^4*u^7)/
       (18946344708665966592000*b^2*Sqrt[17*Pi]) - 
      (27707706715378967*d^14*K0*K1*M^4*u^7)/(7651408440038178816000*b^2*
        Sqrt[17*Pi]) + (2266778476481*K0^2*M^4*Sqrt[17/Pi]*u^8)/
       (1689947972444160000*b^2) - (1829204992867244099*d^4*K0^2*M^4*
        Sqrt[17/Pi]*u^8)/(47365861771664916480000*b^2) - 
      (10299930830990833*d^6*K0^2*M^4*Sqrt[17/Pi]*u^8)/
       (1614745287670394880000*b^2) + (29689946564415981719*d^8*K0^2*M^4*
        Sqrt[17/Pi]*u^8)/(994683097204963246080000*b^2) + 
      (10192006561682437*d^10*K0^2*M^4*Sqrt[17/Pi]*u^8)/
       (415490015540920320000*b^2) - (488033303701435753*d^12*K0^2*M^4*
        Sqrt[17/Pi]*u^8)/(56839034125997899776000*b^2) + 
      (304265482176616879*d^14*K0^2*M^4*Sqrt[17/Pi]*u^8)/
       (198936619440992649216000*b^2) + (483894069251*K1^2*M^4*Sqrt[17/Pi]*
        u^8)/(480043192172544000*b^2) - (40501280761271401*d^4*K1^2*M^4*
        Sqrt[17/Pi]*u^8)/(1754291176728330240000*b^2) + 
      (24525733539274013*d^6*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (220648424402165760000*b^2) + (2789075005008741181*d^8*K1^2*M^4*
        Sqrt[17/Pi]*u^8)/(35524396328748687360000*b^2) - 
      (4044347*d^10*K1^2*M^4*Sqrt[17/Pi]*u^8)/(169743974400*b^2) - 
      (27719826899591*d^12*K1^2*M^4*Sqrt[17/Pi]*u^8)/(2674526356389888000*
        b^2) + (14901778934423*d^14*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (5087632843358208000*b^2) - (60118439*d^2*K0^2*M^4*u^8)/
       (114728140800*Sqrt[17]*b^2*Sqrt[Pi]) - (1856109287*d^2*K1^2*M^4*u^8)/
       (3225135513600*Sqrt[17]*b^2*Sqrt[Pi]) - (484683591202939*K0^2*M^4*u^8)/
       (11829635807109120000*b^2*Sqrt[17*Pi]) + 
      (27720373016609739283*d^4*K0^2*M^4*u^8)/(47365861771664916480000*b^2*
        Sqrt[17*Pi]) + (1311393256523871793*d^6*K0^2*M^4*u^8)/
       (807372643835197440000*b^2*Sqrt[17*Pi]) - 
      (1100736553179709592023*d^8*K0^2*M^4*u^8)/(994683097204963246080000*b^2*
        Sqrt[17*Pi]) - (104326419356216843*d^10*K0^2*M^4*u^8)/
       (138496671846973440000*b^2*Sqrt[17*Pi]) + 
      (445707149470303087*d^12*K0^2*M^4*u^8)/(2471262353304256512000*b^2*
        Sqrt[17*Pi]) - (5433416983105647143*d^14*K0^2*M^4*u^8)/
       (198936619440992649216000*b^2*Sqrt[17*Pi]) - 
      (16797400987687*K1^2*M^4*u^8)/(408925682221056000*b^2*Sqrt[17*Pi]) + 
      (1360371047573611691*d^4*K1^2*M^4*u^8)/(5262873530184990720000*b^2*
        Sqrt[17*Pi]) - (612833704157150873*d^6*K1^2*M^4*u^8)/
       (5074913761249812480000*b^2*Sqrt[17*Pi]) - 
      (71321284692571842377*d^8*K1^2*M^4*u^8)/(35524396328748687360000*b^2*
        Sqrt[17*Pi]) + (13561970267063681*d^12*K1^2*M^4*u^8)/
       (61514106196967424000*b^2*Sqrt[17*Pi]) - 
      (1832101842256837*d^14*K1^2*M^4*u^8)/(35613429903507456000*b^2*
        Sqrt[17*Pi]) - (6216961*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (115355560320000*b^2) - (65360483475719*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (3203859697758720000*b^2) - (4326291261967219*d^4*K0*K1*M^4*
        Sqrt[17/Pi]*u^9)/(444054954109358592000*b^2) - 
      (412739764092919*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (7689263274620928000*b^2) + (163301972863223969*d^8*K0*K1*M^4*
        Sqrt[17/Pi]*u^9)/(5920732721458114560000*b^2) - 
      (1599877810317859*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (98678878690968576000*b^2) - (1620941713056889*d^12*K0*K1*M^4*
        Sqrt[17/Pi]*u^9)/(161474528767039488000*b^2) - 
      (67436457733459*d^14*K0*K1*M^4*Sqrt[17/Pi]*u^9)/(84581896020830208000*
        b^2) - (53215878553*K0*K1*M^4*u^9)/(5306355774720000*b^2*
        Sqrt[17*Pi]) + (295413279350083*d^2*K0*K1*M^4*u^9)/
       (1201447386659520000*b^2*Sqrt[17*Pi]) + 
      (22675671438593429*d^4*K0*K1*M^4*u^9)/(444054954109358592000*b^2*
        Sqrt[17*Pi]) + (306354502125097*d^6*K0*K1*M^4*u^9)/
       (219693236417740800*b^2*Sqrt[17*Pi]) - 
      (3636897693444927073*d^8*K0*K1*M^4*u^9)/(5920732721458114560000*b^2*
        Sqrt[17*Pi]) + (14645326763878033*d^10*K0*K1*M^4*u^9)/
       (98678878690968576000*b^2*Sqrt[17*Pi]) + 
      (30421938651830513*d^12*K0*K1*M^4*u^9)/(161474528767039488000*b^2*
        Sqrt[17*Pi]) + (363089410409101*d^14*K0*K1*M^4*u^9)/
       (28193965340276736000*b^2*Sqrt[17*Pi]) - 
      (10161323*K0^2*M^4*Sqrt[17/Pi]*u^10)/(12858299790336000*b^2) + 
      (1541576921089*d^4*K0^2*M^4*Sqrt[17/Pi]*u^10)/(899329037967360000*
        b^2) + (25466083365050431*d^6*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (2152993716893859840000*b^2) - (3389*d^8*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (13193736192*b^2) + (31027306588843*d^10*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (59355716505845760000*b^2) - (46193841389*d^12*K0^2*M^4*Sqrt[17/Pi]*
        u^10)/(29432586697113600*b^2) - (179105531121707*d^14*K0^2*M^4*
        Sqrt[17/Pi]*u^10)/(1578862059055497216000*b^2) + 
      (702647747*K1^2*M^4*Sqrt[17/Pi]*u^10)/(14144129769369600*b^2) - 
      (687612676193*d^4*K1^2*M^4*Sqrt[17/Pi]*u^10)/(167157897274368000*b^2) + 
      (9204590441*d^6*K1^2*M^4*Sqrt[17/Pi]*u^10)/(1809068152320000*b^2) + 
      (33435732684883*d^8*K1^2*M^4*Sqrt[17/Pi]*u^10)/(9611579093276160000*
        b^2) - (71225859073*d^10*K1^2*M^4*Sqrt[17/Pi]*u^10)/
       (10997230083840000*b^2) - (948523990433*d^12*K1^2*M^4*Sqrt[17/Pi]*
        u^10)/(459684217504512000*b^2) + (6510750903533*d^14*K1^2*M^4*
        Sqrt[17/Pi]*u^10)/(169163792041660416000*b^2) - 
      (275227*d^2*K0^2*M^4*u^10)/(523309248000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (16590799*d^2*K1^2*M^4*u^10)/(10884832358400*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (3661403297*K0^2*M^4*u^10)/(6572019892838400*b^2*Sqrt[17*Pi]) - 
      (101194338202259*d^4*K0^2*M^4*u^10)/(2697987113902080000*b^2*
        Sqrt[17*Pi]) - (394389670100243567*d^6*K0^2*M^4*u^10)/
       (2152993716893859840000*b^2*Sqrt[17*Pi]) - 
      (860764197085531*d^10*K0^2*M^4*u^10)/(59355716505845760000*b^2*
        Sqrt[17*Pi]) + (836034024893*d^12*K0^2*M^4*u^10)/
       (29432586697113600*b^2*Sqrt[17*Pi]) + 
      (8299698764133457*d^14*K0^2*M^4*u^10)/(4736586177166491648000*b^2*
        Sqrt[17*Pi]) - (1168851509569*K1^2*M^4*u^10)/(813287461738752000*b^2*
        Sqrt[17*Pi]) + (76727577737729*d^4*K1^2*M^4*u^10)/
       (1281543879103488000*b^2*Sqrt[17*Pi]) - 
      (4688042918893*d^6*K1^2*M^4*u^10)/(72814993130880000*b^2*Sqrt[17*Pi]) - 
      (299018903605843*d^8*K1^2*M^4*u^10)/(4805789546638080000*b^2*
        Sqrt[17*Pi]) + (7321329643973*d^10*K1^2*M^4*u^10)/
       (72267511979520000*b^2*Sqrt[17*Pi]) + 
      (130583401671101*d^12*K1^2*M^4*u^10)/(3524245667534592000*b^2*
        Sqrt[17*Pi]) - (116438696712661*d^14*K1^2*M^4*u^10)/
       (169163792041660416000*b^2*Sqrt[17*Pi]) + 
      (3316387*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(140990129280000*b^2) - 
      (758243*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(6803020224000*b^2) - 
      (3495797691943*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(1947609447848064000*
        b^2) + (43903*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(87218208000*b^2) + 
      (1328346852993203*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^11)/
       (518064113127585024000*b^2) - (1423426441*d^10*K0*K1*M^4*Sqrt[17/Pi]*
        u^11)/(894219213888000*b^2) - (208453823107*d^12*K0*K1*M^4*
        Sqrt[17/Pi]*u^11)/(389521889569612800*b^2) + 
      (3124540849*d^14*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(605922939330508800*b^2) - 
      (1097224879*K0*K1*M^4*u^11)/(2432079730080000*b^2*Sqrt[17*Pi]) + 
      (4419638402551*d^4*K0*K1*M^4*u^11)/(162300787320672000*b^2*
        Sqrt[17*Pi]) - (21556767143462281*d^8*K0*K1*M^4*u^11)/
       (518064113127585024000*b^2*Sqrt[17*Pi]) + 
      (13877884109*d^10*K0*K1*M^4*u^11)/(670664410416000*b^2*Sqrt[17*Pi]) + 
      (636728985059*d^12*K0*K1*M^4*u^11)/(64920314928268800*b^2*
        Sqrt[17*Pi]) + (17674059703*d^14*K0*K1*M^4*u^11)/
       (67324771036723200*b^2*Sqrt[17*Pi]) - 
      (3454436327*d^4*K0^2*M^4*Sqrt[17/Pi]*u^12)/(32191891699968000*b^2) + 
      (3492480787*d^6*K0^2*M^4*Sqrt[17/Pi]*u^12)/(64383783399936000*b^2) + 
      (2701775173*d^8*K0^2*M^4*Sqrt[17/Pi]*u^12)/(22534324189977600*b^2) - 
      (621359689*d^10*K0^2*M^4*Sqrt[17/Pi]*u^12)/(12876756679987200*b^2) - 
      (535610107*d^12*K0^2*M^4*Sqrt[17/Pi]*u^12)/(6438378339993600*b^2) - 
      (872572433*d^14*K0^2*M^4*Sqrt[17/Pi]*u^12)/(90137296759910400*b^2) - 
      (3454436327*d^4*K1^2*M^4*Sqrt[17/Pi]*u^12)/(32191891699968000*b^2) + 
      (3492480787*d^6*K1^2*M^4*Sqrt[17/Pi]*u^12)/(64383783399936000*b^2) + 
      (271267231*d^8*K1^2*M^4*Sqrt[17/Pi]*u^12)/(1186017062630400*b^2) - 
      (621359689*d^10*K1^2*M^4*Sqrt[17/Pi]*u^12)/(12876756679987200*b^2) - 
      (535610107*d^12*K1^2*M^4*Sqrt[17/Pi]*u^12)/(6438378339993600*b^2) - 
      (146613499*d^14*K1^2*M^4*Sqrt[17/Pi]*u^12)/(30045765586636800*b^2) - 
      (3431999*d^2*K0^2*M^4*u^12)/(27212080896000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (119227*d^2*K1^2*M^4*u^12)/(1088483235840*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (1607*K0^2*M^4*u^12)/(283459176000*b^2*Sqrt[17*Pi]) + 
      (671410843*d^4*K0^2*M^4*u^12)/(429225222666240*b^2*Sqrt[17*Pi]) - 
      (5681903299*d^6*K0^2*M^4*u^12)/(5853071218176000*b^2*Sqrt[17*Pi]) - 
      (26400847211*d^8*K0^2*M^4*u^12)/(22534324189977600*b^2*Sqrt[17*Pi]) + 
      (406048427*d^10*K0^2*M^4*u^12)/(515070267199488*b^2*Sqrt[17*Pi]) + 
      (2338506503*d^12*K0^2*M^4*u^12)/(2146126113331200*b^2*Sqrt[17*Pi]) + 
      (7529972171*d^14*K0^2*M^4*u^12)/(90137296759910400*b^2*Sqrt[17*Pi]) + 
      (11189*K1^2*M^4*u^12)/(1700755056000*b^2*Sqrt[17*Pi]) + 
      (53800680833*d^4*K1^2*M^4*u^12)/(32191891699968000*b^2*Sqrt[17*Pi]) - 
      (65791597481*d^6*K1^2*M^4*u^12)/(64383783399936000*b^2*Sqrt[17*Pi]) - 
      (72365763299*d^8*K1^2*M^4*u^12)/(22534324189977600*b^2*Sqrt[17*Pi]) + 
      (10497791819*d^10*K1^2*M^4*u^12)/(12876756679987200*b^2*Sqrt[17*Pi]) + 
      (2507864783*d^12*K1^2*M^4*u^12)/(2146126113331200*b^2*Sqrt[17*Pi]) + 
      (1121869379*d^14*K1^2*M^4*u^12)/(90137296759910400*b^2*Sqrt[17*Pi]) + 
      (K0*K1*M^4*Sqrt[17/Pi]*u^13)/(9344808000*b^2) + 
      (13933*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^13)/(850377528000*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[17/Pi]*u^13)/(872182080*b^2) + 
      (57653*d^2*K0*K1*M^4*u^13)/(1700755056000*b^2*Sqrt[17*Pi]) - 
      (d^4*K0*K1*M^4*u^13)/(16361280*b^2*Sqrt[17*Pi]) - 
      (172889*d^6*K0*K1*M^4*u^13)/(1700755056000*b^2*Sqrt[17*Pi]) - 
      (17363*d^8*K0*K1*M^4*u^13)/(42518876400*b^2*Sqrt[17*Pi]) + 
      (18503*d^10*K0*K1*M^4*u^13)/(340151011200*b^2*Sqrt[17*Pi]) + 
      (457*d^12*K0*K1*M^4*u^13)/(2834591760*b^2*Sqrt[17*Pi]) + 
      (1481*d^14*K0*K1*M^4*u^13)/(68030202240*b^2*Sqrt[17*Pi]) - 
      (d^2*K0^2*M^4*u^14)/(1374347520*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^14)/(1374347520*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^14)/(294503040*b^2*Sqrt[17*Pi]) - 
      (d^6*K0^2*M^4*u^14)/(1767018240*b^2*Sqrt[17*Pi]) + 
      (29*d^8*K0^2*M^4*u^14)/(3092281920*b^2*Sqrt[17*Pi]) - 
      (d^10*K0^2*M^4*u^14)/(1767018240*b^2*Sqrt[17*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(294503040*b^2*Sqrt[17*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(1374347520*b^2*Sqrt[17*Pi]) - 
      (d^4*K1^2*M^4*u^14)/(294503040*b^2*Sqrt[17*Pi]) - 
      (d^6*K1^2*M^4*u^14)/(1767018240*b^2*Sqrt[17*Pi]) + 
      (29*d^8*K1^2*M^4*u^14)/(3092281920*b^2*Sqrt[17*Pi]) - 
      (d^10*K1^2*M^4*u^14)/(1767018240*b^2*Sqrt[17*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(294503040*b^2*Sqrt[17*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(1374347520*b^2*Sqrt[17*Pi]))/Pi, 0, 
    ((1130543*K0^2*M^4*Sqrt[17/Pi]*u^2)/(595291656960*b^2) - 
      (23915365*d^4*K0^2*M^4*Sqrt[17/Pi]*u^2)/(6259066564608*b^2) + 
      (26338030117*d^6*K0^2*M^4*Sqrt[17/Pi]*u^2)/(325471461359616*b^2) - 
      (692504249*d^8*K0^2*M^4*Sqrt[17/Pi]*u^2)/(90801820741632*b^2) + 
      (6019429925253851*d^10*K0^2*M^4*Sqrt[17/Pi]*u^2)/
       (8646149371018199040*b^2) - (1397338064713*d^12*K0^2*M^4*Sqrt[17/Pi]*
        u^2)/(60674732428197888*b^2) + (23175029*d^14*K0^2*M^4*Sqrt[17/Pi]*
        u^2)/(16690844172288*b^2) + (7637*d^16*K0^2*M^4*Sqrt[17/Pi]*u^2)/
       (695451840512*b^2) + (398361*d^4*K1^2*M^4*Sqrt[17/Pi]*u^2)/
       (22334174720*b^2) + (8337466499*d^6*K1^2*M^4*Sqrt[17/Pi]*u^2)/
       (189858352459776*b^2) + (1077400223*d^8*K1^2*M^4*Sqrt[17/Pi]*u^2)/
       (3477259202560*b^2) - (8728671*d^10*K1^2*M^4*Sqrt[17/Pi]*u^2)/
       (347725920256*b^2) + (602621*d^12*K1^2*M^4*Sqrt[17/Pi]*u^2)/
       (31611447296*b^2) - (3173953*d^14*K1^2*M^4*Sqrt[17/Pi]*u^2)/
       (25992512539136*b^2) - (59101*d^16*K1^2*M^4*Sqrt[17/Pi]*u^2)/
       (695451840512*b^2) + (12490625*d^2*K0^2*M^4*u^2)/
       (2303668224*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (1199513*Sqrt[17]*d^2*K1^2*M^4*u^2)/(2879585280*b^2*Sqrt[Pi]) - 
      (36974688337*K0^2*M^4*u^2)/(876269319045120*b^2*Sqrt[17*Pi]) + 
      (77840421481*d^4*K0^2*M^4*u^2)/(5563614724096*b^2*Sqrt[17*Pi]) - 
      (11775281280539*d^6*K0^2*M^4*u^2)/(325471461359616*b^2*Sqrt[17*Pi]) + 
      (28052790931689*d^8*K0^2*M^4*u^2)/(5569178338820096*b^2*Sqrt[17*Pi]) + 
      (470064601199393*d^10*K0^2*M^4*u^2)/(8646149371018199040*b^2*
        Sqrt[17*Pi]) - (834068363197*d^12*K0^2*M^4*u^2)/
       (842704617058304*b^2*Sqrt[17*Pi]) + (430351439*d^14*K0^2*M^4*u^2)/
       (16690844172288*b^2*Sqrt[17*Pi]) - (4161941*d^16*K0^2*M^4*u^2)/
       (16690844172288*b^2*Sqrt[17*Pi]) + (2797031*K1^2*M^4*u^2)/
       (5759170560*b^2*Sqrt[17*Pi]) - (463041176651*d^4*K1^2*M^4*u^2)/
       (36985393336320*b^2*Sqrt[17*Pi]) - (2714939280793*d^6*K1^2*M^4*u^2)/
       (949291762298880*b^2*Sqrt[17*Pi]) + (8876271029*d^8*K1^2*M^4*u^2)/
       (1303972200960*b^2*Sqrt[17*Pi]) - (35955141133*d^10*K1^2*M^4*u^2)/
       (5215888803840*b^2*Sqrt[17*Pi]) + (546461221*d^12*K1^2*M^4*u^2)/
       (316114472960*b^2*Sqrt[17*Pi]) - (16207553837*d^14*K1^2*M^4*u^2)/
       (519850250782720*b^2*Sqrt[17*Pi]) - (8449907*d^16*K1^2*M^4*u^2)/
       (869314800640*b^2*Sqrt[17*Pi]) - (151594131859*K0*K1*M^4*Sqrt[17/Pi]*
        u^3)/(16209250644787200*b^2) + (14994878450295529*d^2*K0*K1*M^4*
        Sqrt[17/Pi]*u^3)/(63154482362219888640*b^2) + 
      (11558020146259*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(26288079571353600*
        b^2) + (121140855226420457*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (172922987420363980800*b^2) + (4289167896197*d^8*K0*K1*M^4*Sqrt[17/Pi]*
        u^3)/(18873493025587200*b^2) - (7398001035311*d^10*K0*K1*M^4*
        Sqrt[17/Pi]*u^3)/(29311464941158400*b^2) - 
      (2333689*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(36895550275584*b^2) + 
      (2061655681*d^14*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(22783002295173120*b^2) - 
      (147410467*d^16*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(1027804614819840*b^2) + 
      (8845508323157*K0*K1*M^4*u^3)/(4841724218572800*b^2*Sqrt[17*Pi]) + 
      (2917073076230821159*d^2*K0*K1*M^4*u^3)/(63154482362219888640*b^2*
        Sqrt[17*Pi]) + (1255952289913669*d^4*K0*K1*M^4*u^3)/
       (52576159142707200*b^2*Sqrt[17*Pi]) - 
      (33335081064723383929*d^6*K0*K1*M^4*u^3)/(172922987420363980800*b^2*
        Sqrt[17*Pi]) + (2894098269218243*d^8*K0*K1*M^4*u^3)/
       (56620479076761600*b^2*Sqrt[17*Pi]) + 
      (39978975594861029*d^10*K0*K1*M^4*u^3)/(791409553411276800*b^2*
        Sqrt[17*Pi]) - (1045759006693*d^12*K0*K1*M^4*u^3)/
       (276716627066880*b^2*Sqrt[17*Pi]) + (42782328119*d^14*K0*K1*M^4*u^3)/
       (216980974239744*b^2*Sqrt[17*Pi]) - (5364235859*d^16*K0*K1*M^4*u^3)/
       (513902307409920*b^2*Sqrt[17*Pi]) + 
      (1243069363724723*K0^2*M^4*Sqrt[17/Pi]*u^4)/(114826331567672524800*
        b^2) + (7119067288173347627*d^4*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (56488175890652233728000*b^2) + (17428840633903841*d^6*K0^2*M^4*
        Sqrt[17/Pi]*u^4)/(90220689088885555200*b^2) - 
      (86225510577487*d^8*K0^2*M^4*Sqrt[17/Pi]*u^4)/(390565753631539200*
        b^2) - (45444821601380779*d^10*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (401892160486853836800*b^2) + (62258509316239*d^12*K0^2*M^4*
        Sqrt[17/Pi]*u^4)/(2609689353810739200*b^2) + 
      (1525361*d^14*K0^2*M^4*Sqrt[17/Pi]*u^4)/(322513551360*b^2) + 
      (70092463766653*d^16*K0^2*M^4*Sqrt[17/Pi]*u^4)/(1263089647244397772800*
        b^2) - (146251812351341*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (16619600621636812800*b^2) + (933555172222756807*d^4*K1^2*M^4*
        Sqrt[17/Pi]*u^4)/(1507095601825701888000*b^2) - 
      (316894923432655991*d^6*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (78290680614322176000*b^2) - (191085483642233189*d^8*K1^2*M^4*
        Sqrt[17/Pi]*u^4)/(330125703257058508800*b^2) + 
      (25635556142959909*d^10*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (35883228614897664000*b^2) + (4241012134781381*d^12*K1^2*M^4*
        Sqrt[17/Pi]*u^4)/(71766457229795328000*b^2) + 
      (754635135527291*d^14*K1^2*M^4*Sqrt[17/Pi]*u^4)/(41009404131311616000*
        b^2) + (1363379922161*d^16*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (8201880826262323200*b^2) + (36488791*d^2*K0^2*M^4*u^4)/
       (1919723520*Sqrt[17]*b^2*Sqrt[Pi]) + (5736231469*d^2*K1^2*M^4*u^4)/
       (80628387840*Sqrt[17]*b^2*Sqrt[Pi]) + (54579007044276629*K0^2*M^4*u^4)/
       (114826331567672524800*b^2*Sqrt[17*Pi]) + 
      (1610493910358603356973*d^4*K0^2*M^4*u^4)/(169464527671956701184000*b^2*
        Sqrt[17*Pi]) - (6407573689917022177*d^6*K0^2*M^4*u^4)/
       (90220689088885555200*b^2*Sqrt[17*Pi]) + 
      (64192762764450583*d^8*K0^2*M^4*u^4)/(2733960275420774400*b^2*
        Sqrt[17*Pi]) + (8108975660583584603*d^10*K0^2*M^4*u^4)/
       (401892160486853836800*b^2*Sqrt[17*Pi]) - 
      (57844545836449*d^12*K0^2*M^4*u^4)/(28366188628377600*b^2*
        Sqrt[17*Pi]) - (5770002608480681*d^16*K0^2*M^4*u^4)/
       (1263089647244397772800*b^2*Sqrt[17*Pi]) + 
      (51279681058055287*K1^2*M^4*u^4)/(16619600621636812800*b^2*
        Sqrt[17*Pi]) + (26720105832154543217*d^4*K1^2*M^4*u^4)/
       (3014191203651403776000*b^2*Sqrt[17*Pi]) - 
      (11827608720892213793*d^6*K1^2*M^4*u^4)/(78290680614322176000*b^2*
        Sqrt[17*Pi]) + (1286063779626169751*d^8*K1^2*M^4*u^4)/
       (14672253478091489280*b^2*Sqrt[17*Pi]) + 
      (492409158060148169*d^10*K1^2*M^4*u^4)/(11961076204965888000*b^2*
        Sqrt[17*Pi]) - (851435052326019769*d^12*K1^2*M^4*u^4)/
       (143532914459590656000*b^2*Sqrt[17*Pi]) - 
      (3982947850717427*d^14*K1^2*M^4*u^4)/(41009404131311616000*b^2*
        Sqrt[17*Pi]) - (68703390340807*d^16*K1^2*M^4*u^4)/
       (8201880826262323200*b^2*Sqrt[17*Pi]) - 
      (300275916251382637*K0*K1*M^4*Sqrt[17/Pi]*u^5)/(60283824073028075520000*
        b^2) - (377450484455347*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (4680421123682304000*b^2) - (77803564163780082773*d^4*K0*K1*M^4*
        Sqrt[17/Pi]*u^5)/(132624412960661766144000*b^2) + 
      (109519255733013617*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (861197486757543936000*b^2) - (13217376863854507*d^8*K0*K1*M^4*
        Sqrt[17/Pi]*u^5)/(49211284957573939200*b^2) + 
      (997357958945925371*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (861197486757543936000*b^2) + (60821217705039427*d^12*K0*K1*M^4*
        Sqrt[17/Pi]*u^5)/(861197486757543936000*b^2) - 
      (319604843947903*d^14*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (135331033633328332800*b^2) + (839649099115979699*d^16*K0*K1*M^4*
        Sqrt[17/Pi]*u^5)/(217882964149658615808000*b^2) + 
      (151614341089910715629*K0*K1*M^4*u^5)/(60283824073028075520000*b^2*
        Sqrt[17*Pi]) + (6439816435939839307*d^2*K0*K1*M^4*u^5)/
       (107649685844692992000*b^2*Sqrt[17*Pi]) + 
      (3507042286558861248661*d^4*K0*K1*M^4*u^5)/(132624412960661766144000*
        b^2*Sqrt[17*Pi]) - (6852615194497038503*d^6*K0*K1*M^4*u^5)/
       (37443368989458432000*b^2*Sqrt[17*Pi]) + 
      (3301095838257562187*d^8*K0*K1*M^4*u^5)/(49211284957573939200*b^2*
        Sqrt[17*Pi]) + (21785392973654744933*d^10*K0*K1*M^4*u^5)/
       (861197486757543936000*b^2*Sqrt[17*Pi]) - 
      (4635971792443289099*d^12*K0*K1*M^4*u^5)/(861197486757543936000*b^2*
        Sqrt[17*Pi]) + (30790287013346447*d^14*K0*K1*M^4*u^5)/
       (135331033633328332800*b^2*Sqrt[17*Pi]) - 
      (15203423372671046803*d^16*K0*K1*M^4*u^5)/(217882964149658615808000*b^2*
        Sqrt[17*Pi]) - (45021552671*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (445754392731648000*b^2) + (268093416638756557*d^4*K0^2*M^4*
        Sqrt[17/Pi]*u^6)/(3444789947030175744000*b^2) - 
      (225787420285324501*d^6*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (492112849575739392000*b^2) + (13633043919067231489*d^8*K0^2*M^4*
        Sqrt[17/Pi]*u^6)/(75785378834663866368000*b^2) - 
      (3634076075215499359*d^10*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (442081376535539220480000*b^2) + (6649152779178517*d^12*K0^2*M^4*
        Sqrt[17/Pi]*u^6)/(181304734054219776000*b^2) - 
      (35027091394421389*d^14*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (3444789947030175744000*b^2) - (60633750408244751*d^16*K0^2*M^4*
        Sqrt[17/Pi]*u^6)/(530497651842647064576000*b^2) - 
      (247906329221651357*K1^2*M^4*Sqrt[17/Pi]*u^6)/
       (2893623555505347624960000*b^2) + (1993230611781189544739*d^4*K1^2*M^4*
        Sqrt[17/Pi]*u^6)/(3060563376015271526400000*b^2) - 
      (105386913974255687723*d^6*K1^2*M^4*Sqrt[17/Pi]*u^6)/
       (361702944438168453120000*b^2) - (25167897674741587061*d^8*K1^2*M^4*
        Sqrt[17/Pi]*u^6)/(41337479364362108928000*b^2) + 
      (62950591587582892379*d^10*K1^2*M^4*Sqrt[17/Pi]*u^6)/
       (60283824073028075520000*b^2) + (103922697538185086857*d^12*K1^2*M^4*
        Sqrt[17/Pi]*u^6)/(26145955697959033896960000*b^2) + 
      (3285975848347*d^14*K1^2*M^4*Sqrt[17/Pi]*u^6)/(1897955893680537600*
        b^2) + (1485243301370952499*d^16*K1^2*M^4*Sqrt[17/Pi]*u^6)/
       (909424546015966396416000*b^2) + (99948536551*d^2*K0^2*M^4*u^6)/
       (9675406540800*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (2637538339873*d^2*K1^2*M^4*u^6)/(169319614464000*Sqrt[17]*b^2*
        Sqrt[Pi]) + (2227956214391533*K0^2*M^4*u^6)/(5126175516413952000*b^2*
        Sqrt[17*Pi]) + (5570810491949732611*d^4*K0^2*M^4*u^6)/
       (3444789947030175744000*b^2*Sqrt[17*Pi]) - 
      (11894170168977368443*d^6*K0^2*M^4*u^6)/(492112849575739392000*b^2*
        Sqrt[17*Pi]) + (598090257926288006767*d^8*K0^2*M^4*u^6)/
       (75785378834663866368000*b^2*Sqrt[17*Pi]) + 
      (1204200711976598779301*d^10*K0^2*M^4*u^6)/(147360458845179740160000*
        b^2*Sqrt[17*Pi]) - (248937806692398149*d^12*K0^2*M^4*u^6)/
       (181304734054219776000*b^2*Sqrt[17*Pi]) + 
      (713502304371523133*d^14*K0^2*M^4*u^6)/(3444789947030175744000*b^2*
        Sqrt[17*Pi]) + (689473667778609247*d^16*K0^2*M^4*u^6)/
       (530497651842647064576000*b^2*Sqrt[17*Pi]) + 
      (1974370526134734151789*K1^2*M^4*u^6)/(2893623555505347624960000*b^2*
        Sqrt[17*Pi]) - (24232684914229576772563*d^4*K1^2*M^4*u^6)/
       (3060563376015271526400000*b^2*Sqrt[17*Pi]) - 
      (14934736371067828437989*d^6*K1^2*M^4*u^6)/(361702944438168453120000*
        b^2*Sqrt[17*Pi]) + (1102750594274346387397*d^8*K1^2*M^4*u^6)/
       (41337479364362108928000*b^2*Sqrt[17*Pi]) - 
      (374504070868444040683*d^10*K1^2*M^4*u^6)/(60283824073028075520000*b^2*
        Sqrt[17*Pi]) - (30139960400972944584089*d^12*K1^2*M^4*u^6)/
       (26145955697959033896960000*b^2*Sqrt[17*Pi]) + 
      (454907796376711*d^14*K1^2*M^4*u^6)/(20877514830485913600*b^2*
        Sqrt[17*Pi]) - (26031494780904085859*d^16*K1^2*M^4*u^6)/
       (909424546015966396416000*b^2*Sqrt[17*Pi]) + 
      (16498556190548395781*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (2893623555505347624960000*b^2) + (3793432833144592193*d^2*K0*K1*M^4*
        Sqrt[17/Pi]*u^7)/(206687396821810544640000*b^2) + 
      (19200255732105472919*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (289362355550534762496000*b^2) - (3081081399033544933511*d^6*K0*K1*M^4*
        Sqrt[17/Pi]*u^7)/(52291911395918067793920000*b^2) + 
      (2731877341*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(5805243924480*b^2) + 
      (488116847*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(1395491328000*b^2) + 
      (8636546981241699181*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (162397240359993999360000*b^2) - (3285870118137533*d^14*K0*K1*M^4*
        Sqrt[17/Pi]*u^7)/(393690279660591513600*b^2) + 
      (77488902647661653*d^16*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (144681177775267381248000*b^2) + (675690042225024361643*K0*K1*M^4*u^7)/
       (2893623555505347624960000*b^2*Sqrt[17*Pi]) + 
      (66650330072968623913*d^2*K0*K1*M^4*u^7)/(8986408557470023680000*b^2*
        Sqrt[17*Pi]) + (207087894528103926137*d^4*K0*K1*M^4*u^7)/
       (289362355550534762496000*b^2*Sqrt[17*Pi]) - 
      (1166364749661371257827593*d^6*K0*K1*M^4*u^7)/
       (52291911395918067793920000*b^2*Sqrt[17*Pi]) - 
      (239569403110937139197*d^12*K0*K1*M^4*u^7)/(162397240359993999360000*
        b^2*Sqrt[17*Pi]) + (584532178774783*d^14*K0*K1*M^4*u^7)/
       (3423393736179056640*b^2*Sqrt[17*Pi]) - 
      (1376227488330009829*d^16*K0*K1*M^4*u^7)/(144681177775267381248000*b^2*
        Sqrt[17*Pi]) + (2882968386891877*K0^2*M^4*Sqrt[17/Pi]*u^8)/
       (8119862017999699968000*b^2) + (86742069698363*d^4*K0^2*M^4*
        Sqrt[17/Pi]*u^8)/(6592899420153446400*b^2) - 
      (440287280711233*d^6*K0^2*M^4*Sqrt[17/Pi]*u^8)/(3237584536682496000*
        b^2) - (4221382484604499*d^8*K0^2*M^4*Sqrt[17/Pi]*u^8)/
       (176655894719496192000*b^2) + (250780605933194041*d^10*K0^2*M^4*
        Sqrt[17/Pi]*u^8)/(23932224895157010432000*b^2) - 
      (24760043572880701*d^12*K0^2*M^4*Sqrt[17/Pi]*u^8)/
       (10826482690666266624000*b^2) - (35089898562869*d^14*K0^2*M^4*
        Sqrt[17/Pi]*u^8)/(23963756153253396480*b^2) + 
      (68300163521351*d^16*K0^2*M^4*Sqrt[17/Pi]*u^8)/(8267495872872421785600*
        b^2) + (269390731309600939*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (231489884440427809996800*b^2) + (705161679365530217*d^4*K1^2*M^4*
        Sqrt[17/Pi]*u^8)/(68895798940603514880000*b^2) - 
      (113564640730286167*d^6*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (4305987433787719680000*b^2) + (6989511140640097*d^8*K1^2*M^4*
        Sqrt[17/Pi]*u^8)/(163389246499454976000*b^2) + 
      (1713977367094234771*d^10*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (80378432097370767360000*b^2) + (2797939374423986227*d^12*K1^2*M^4*
        Sqrt[17/Pi]*u^8)/(103343698410905272320000*b^2) - 
      (2658735291259381*d^14*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (1653499174574484357120*b^2) + (74214786358835803*d^16*K1^2*M^4*
        Sqrt[17/Pi]*u^8)/(165349917457448435712000*b^2) + 
      (1524971698609*d^2*K0^2*M^4*u^8)/(2031835373568000*Sqrt[17]*b^2*
        Sqrt[Pi]) + (7655744071*d^2*K1^2*M^4*u^8)/(8834066841600*Sqrt[17]*b^2*
        Sqrt[Pi]) + (10330076308173005*K0^2*M^4*u^8)/(454712273007983198208*
        b^2*Sqrt[17*Pi]) + (580578451*d^4*K0^2*M^4*u^8)/
       (744539742535680*b^2*Sqrt[17*Pi]) - (118961041567*d^6*K0^2*M^4*u^8)/
       (18500483066757120*b^2*Sqrt[17*Pi]) + 
      (206364553858832003*d^8*K0^2*M^4*u^8)/(176655894719496192000*b^2*
        Sqrt[17*Pi]) + (10371458525119591927*d^10*K0^2*M^4*u^8)/
       (23932224895157010432000*b^2*Sqrt[17*Pi]) - 
      (50945110654807223*d^12*K0^2*M^4*u^8)/(2165296538133253324800*b^2*
        Sqrt[17*Pi]) + (78427237765318399*d^14*K0^2*M^4*u^8)/
       (2755831957624140595200*b^2*Sqrt[17*Pi]) - 
      (7541592794297267*d^16*K0^2*M^4*u^8)/(41337479364362108928000*b^2*
        Sqrt[17*Pi]) + (3569899885254857509*K1^2*M^4*u^8)/
       (231489884440427809996800*b^2*Sqrt[17*Pi]) + 
      (5841951296460914951*d^4*K1^2*M^4*u^8)/(68895798940603514880000*b^2*
        Sqrt[17*Pi]) - (9640155230328030241*d^6*K1^2*M^4*u^8)/
       (4305987433787719680000*b^2*Sqrt[17*Pi]) + 
      (596067003883724057*d^8*K1^2*M^4*u^8)/(3757952669487464448000*b^2*
        Sqrt[17*Pi]) + (28323843153165597053*d^10*K1^2*M^4*u^8)/
       (80378432097370767360000*b^2*Sqrt[17*Pi]) - 
      (55720620731479775459*d^12*K1^2*M^4*u^8)/(103343698410905272320000*b^2*
        Sqrt[17*Pi]) + (1326179119373321021*d^14*K1^2*M^4*u^8)/
       (41337479364362108928000*b^2*Sqrt[17*Pi]) - 
      (1268716739229280907*d^16*K1^2*M^4*u^8)/(165349917457448435712000*b^2*
        Sqrt[17*Pi]) + (254457073321830917*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (1446811777752673812480000*b^2) - (3633128671033843547*d^2*K0*K1*M^4*
        Sqrt[17/Pi]*u^9)/(723405888876336906240000*b^2) - 
      (11529843265299607249*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (206687396821810544640000*b^2) - (9880110608018993*d^6*K0*K1*M^4*
        Sqrt[17/Pi]*u^9)/(246056424787869696000*b^2) - 
      (69721466862317689961*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (1515707576693277327360000*b^2) + (1243704515055658213*d^10*K0*K1*M^4*
        Sqrt[17/Pi]*u^9)/(40599310089998499840000*b^2) + 
      (18179681196396343171*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (2273561365039915991040000*b^2) - (934420784901827*d^14*K0*K1*M^4*
        Sqrt[17/Pi]*u^9)/(344478994703017574400*b^2) + 
      (84077292358919*d^16*K0*K1*M^4*Sqrt[17/Pi]*u^9)/(612407101694253465600*
        b^2) + (3591743709927721211*K0*K1*M^4*u^9)/(1446811777752673812480000*
        b^2*Sqrt[17*Pi]) + (212243366146821375979*d^2*K0*K1*M^4*u^9)/
       (723405888876336906240000*b^2*Sqrt[17*Pi]) + 
      (1353030495879250753*d^4*K0*K1*M^4*u^9)/(1283772651067146240000*b^2*
        Sqrt[17*Pi]) - (64289348812127*d^6*K0*K1*M^4*u^9)/
       (2343394521789235200*b^2*Sqrt[17*Pi]) + 
      (505843013023112736659*d^8*K0*K1*M^4*u^9)/(505235858897759109120000*b^2*
        Sqrt[17*Pi]) - (13085705853949730621*d^10*K0*K1*M^4*u^9)/
       (40599310089998499840000*b^2*Sqrt[17*Pi]) - 
      (374743266307455485747*d^12*K0*K1*M^4*u^9)/(2273561365039915991040000*
        b^2*Sqrt[17*Pi]) + (27728146883284493*d^14*K0*K1*M^4*u^9)/
       (574131657838362624000*b^2*Sqrt[17*Pi]) - 
      (64932668904487627*d^16*K0*K1*M^4*u^9)/(27558319576241405952000*b^2*
        Sqrt[17*Pi]) + (23863736950583113*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (1929082370336898416640000*b^2) + (1048859702296922627*d^4*K0^2*M^4*
        Sqrt[17/Pi]*u^10)/(482270592584224604160000*b^2) - 
      (34845215318347373*d^6*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (162397240359993999360000*b^2) - (12819446675430513557*d^8*K0^2*M^4*
        Sqrt[17/Pi]*u^10)/(31829859110558823874560000*b^2) + 
      (2153637409039*d^10*K0^2*M^4*Sqrt[17/Pi]*u^10)/(1677657441735475200*
        b^2) + (44463008413348201*d^12*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (13779159788120702976000*b^2) + (18546069023068226741*d^14*K0^2*M^4*
        Sqrt[17/Pi]*u^10)/(12201445992380882485248000*b^2) - 
      (155031098299013*d^16*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (6124071016942534656000*b^2) + (11919499791239*K1^2*M^4*Sqrt[17/Pi]*
        u^10)/(797405080331059200000*b^2) + 
      (134995890145440593*d^4*K1^2*M^4*Sqrt[17/Pi]*u^10)/
       (82205214645038284800000*b^2) - (371027242997675197*d^6*K1^2*M^4*
        Sqrt[17/Pi]*u^10)/(258359246027263180800000*b^2) - 
      (44435533692012978533*d^8*K1^2*M^4*Sqrt[17/Pi]*u^10)/
       (7234058888763369062400000*b^2) + (624324862591349*d^10*K1^2*M^4*
        Sqrt[17/Pi]*u^10)/(671062976694190080000*b^2) + 
      (266698798701794281*d^12*K1^2*M^4*Sqrt[17/Pi]*u^10)/
       (186756826413993099264000*b^2) + (18989840553422537*d^14*K1^2*M^4*
        Sqrt[17/Pi]*u^10)/(56839034125997899776000*b^2) - 
      (95138268809*d^16*K1^2*M^4*Sqrt[17/Pi]*u^10)/(3785483458274918400*
        b^2) + (21842056063*d^2*K0^2*M^4*u^10)/(12191012241408000*Sqrt[17]*
        b^2*Sqrt[Pi]) + (57111598009*d^2*K1^2*M^4*u^10)/
       (51202251413913600*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (507704166091119079*K0^2*M^4*u^10)/(1929082370336898416640000*b^2*
        Sqrt[17*Pi]) - (1562366232543371131*d^4*K0^2*M^4*u^10)/
       (53585621398247178240000*b^2*Sqrt[17*Pi]) - 
      (19337560441390689893*d^6*K0^2*M^4*u^10)/(1136780682519957995520000*b^2*
        Sqrt[17*Pi]) + (455000615232220871269*d^8*K0^2*M^4*u^10)/
       (31829859110558823874560000*b^2*Sqrt[17*Pi]) - 
      (3810872864839*d^10*K0^2*M^4*u^10)/(217877589835776000*b^2*
        Sqrt[17*Pi]) - (2073191351212655*d^12*K0^2*M^4*u^10)/
       (36744426101655207936*b^2*Sqrt[17*Pi]) - 
      (310270787811266299733*d^14*K0^2*M^4*u^10)/(12201445992380882485248000*
        b^2*Sqrt[17*Pi]) + (843462762226373*d^16*K0^2*M^4*u^10)/
       (2204665566099312476160*b^2*Sqrt[17*Pi]) + 
      (9826872010126169*K1^2*M^4*u^10)/(28258042534231910400000*b^2*
        Sqrt[17*Pi]) - (1608584818134751181*d^4*K1^2*M^4*u^10)/
       (82205214645038284800000*b^2*Sqrt[17*Pi]) + 
      (10453528416267487*d^6*K1^2*M^4*u^10)/(9568860963972710400000*b^2*
        Sqrt[17*Pi]) + (36333125815659775507*d^8*K1^2*M^4*u^10)/
       (314524299511450828800000*b^2*Sqrt[17*Pi]) - 
      (16218825987887417*d^10*K1^2*M^4*u^10)/(1565813612286443520000*b^2*
        Sqrt[17*Pi]) - (5197907245981292677*d^12*K1^2*M^4*u^10)/
       (186756826413993099264000*b^2*Sqrt[17*Pi]) - 
      (308773584060745373*d^14*K1^2*M^4*u^10)/(56839034125997899776000*b^2*
        Sqrt[17*Pi]) + (24862790024701*d^16*K1^2*M^4*u^10)/
       (56782251874123776000*b^2*Sqrt[17*Pi]) + 
      (315034794246287*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(41102607322519142400000*
        b^2) + (142024562007110831*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^11)/
       (150709560182570188800000*b^2) + (9769173156810853*d^4*K0*K1*M^4*
        Sqrt[17/Pi]*u^11)/(3425217276876595200000*b^2) - 
      (597478760635709*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^11)/
       (310527939936614400000*b^2) - (13538833787480731*d^8*K0*K1*M^4*
        Sqrt[17/Pi]*u^11)/(3075705309848371200000*b^2) - 
      (29701395126761*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^11)/
       (84986594087915520000*b^2) + (12443488170661*d^12*K0*K1*M^4*
        Sqrt[17/Pi]*u^11)/(3495119670282240000*b^2) + 
      (78774029669*d^14*K0*K1*M^4*Sqrt[17/Pi]*u^11)/(559219147245158400*
        b^2) - (419746163699*d^16*K0*K1*M^4*Sqrt[17/Pi]*u^11)/
       (16776574417354752000*b^2) + (1553656995715507*K0*K1*M^4*u^11)/
       (13700869107506380800000*b^2*Sqrt[17*Pi]) - 
      (7943650060624813981*d^2*K0*K1*M^4*u^11)/(452128680547710566400000*b^2*
        Sqrt[17*Pi]) - (496987616941245203*d^4*K0*K1*M^4*u^11)/
       (10275651830629785600000*b^2*Sqrt[17*Pi]) + 
      (8751578055424103*d^6*K0*K1*M^4*u^11)/(310527939936614400000*b^2*
        Sqrt[17*Pi]) + (5409031558723438567*d^8*K0*K1*M^4*u^11)/
       (64589811506815795200000*b^2*Sqrt[17*Pi]) + 
      (638001061566377*d^10*K0*K1*M^4*u^11)/(84986594087915520000*b^2*
        Sqrt[17*Pi]) - (341562198904133*d^12*K0*K1*M^4*u^11)/
       (5242679505423360000*b^2*Sqrt[17*Pi]) - 
      (22555353732563*d^14*K0*K1*M^4*u^11)/(8388287208677376000*b^2*
        Sqrt[17*Pi]) + (1077825712127*d^16*K0*K1*M^4*u^11)/
       (1864063824150528000*b^2*Sqrt[17*Pi]) + 
      (5563003778567*K0^2*M^4*Sqrt[17/Pi]*u^12)/(5871801046074163200000*
        b^2) + (79767806371999*d^4*K0^2*M^4*Sqrt[17/Pi]*u^12)/
       (419414360433868800000*b^2) + (809704969093*d^6*K0^2*M^4*Sqrt[17/Pi]*
        u^12)/(112919250886041600000*b^2) - 
      (396775828100551*d^8*K0^2*M^4*Sqrt[17/Pi]*u^12)/(838828720867737600000*
        b^2) - (91188966769*d^10*K0^2*M^4*Sqrt[17/Pi]*u^12)/
       (1823540697538560000*b^2) + (7415799557*d^12*K0^2*M^4*Sqrt[17/Pi]*
        u^12)/(35068090337280000*b^2) + (968262011*d^14*K0^2*M^4*Sqrt[17/Pi]*
        u^12)/(19315135019980800*b^2) + (177318667*d^16*K0^2*M^4*Sqrt[17/Pi]*
        u^12)/(128767566799872000*b^2) + (758228566247*K1^2*M^4*Sqrt[17/Pi]*
        u^12)/(790434756202291200000*b^2) + 
      (86010239376821*d^4*K1^2*M^4*Sqrt[17/Pi]*u^12)/(366987565379635200000*
        b^2) + (365958187117*d^6*K1^2*M^4*Sqrt[17/Pi]*u^12)/
       (28229812721510400000*b^2) - (24036565557811*d^8*K1^2*M^4*Sqrt[17/Pi]*
        u^12)/(52426795054233600000*b^2) - 
      (334417414523*d^10*K1^2*M^4*Sqrt[17/Pi]*u^12)/(10485359010846720000*
        b^2) + (1927501141*d^12*K1^2*M^4*Sqrt[17/Pi]*u^12)/
       (14402965674240000*b^2) + (6517216897*d^14*K1^2*M^4*Sqrt[17/Pi]*u^12)/
       (128767566799872000*b^2) + (238178687*d^16*K1^2*M^4*Sqrt[17/Pi]*u^12)/
       (128767566799872000*b^2) + (3477546437*d^2*K0^2*M^4*u^12)/
       (16000703566848000*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (29561027*Sqrt[17]*d^2*K1^2*M^4*u^12)/(2461646702592000*b^2*Sqrt[Pi]) - 
      (24304749769591*K0^2*M^4*u^12)/(13700869107506380800000*b^2*
        Sqrt[17*Pi]) - (14803003700634389*d^4*K0^2*M^4*u^12)/
       (6850434553753190400000*b^2*Sqrt[17*Pi]) - 
      (40891077016327*d^6*K0^2*M^4*u^12)/(37639750295347200000*b^2*
        Sqrt[17*Pi]) + (36177079597504969*d^8*K0^2*M^4*u^12)/
       (5871801046074163200000*b^2*Sqrt[17*Pi]) + 
      (534094068810473*d^10*K0^2*M^4*u^12)/(293590052303708160000*b^2*
        Sqrt[17*Pi]) - (766870376999*d^12*K0^2*M^4*u^12)/
       (268855359252480000*b^2*Sqrt[17*Pi]) - 
      (20860583971*d^14*K0^2*M^4*u^12)/(21461261133312000*b^2*Sqrt[17*Pi]) - 
      (12159123059*d^16*K0^2*M^4*u^12)/(162653768589312000*b^2*Sqrt[17*Pi]) - 
      (2358023951*K1^2*M^4*u^12)/(855448870348800000*b^2*Sqrt[17*Pi]) - 
      (1279448038994179*d^4*K1^2*M^4*u^12)/(428152159609574400000*b^2*
        Sqrt[17*Pi]) - (419272576487*d^6*K1^2*M^4*u^12)/
       (392080732243200000*b^2*Sqrt[17*Pi]) + 
      (4457072202717593*d^8*K1^2*M^4*u^12)/(733975130759270400000*b^2*
        Sqrt[17*Pi]) + (48040187317951*d^10*K1^2*M^4*u^12)/
       (36698756537963520000*b^2*Sqrt[17*Pi]) - 
      (1280850399707*d^12*K1^2*M^4*u^12)/(806566077757440000*b^2*
        Sqrt[17*Pi]) - (141667956013*d^14*K1^2*M^4*u^12)/
       (154521080159846400*b^2*Sqrt[17*Pi]) - 
      (44479330681*d^16*K1^2*M^4*u^12)/(618084320639385600*b^2*Sqrt[17*Pi]) - 
      (11251*K0*K1*M^4*Sqrt[17/Pi]*u^13)/(5333567855616000*b^2) + 
      (383*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^13)/(5291237952000*b^2) + 
      (449261*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^13)/(142863424704000*b^2) + 
      (2054761*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^13)/(387772152768000*b^2) - 
      (137117*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^13)/(3829848422400*b^2) - 
      (5414839*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^13)/(1034059074048000*b^2) - 
      (76301*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^13)/(14197607424000*b^2) + 
      (6562349*d^14*K0*K1*M^4*Sqrt[17/Pi]*u^13)/(1085762027750400*b^2) - 
      (d^16*K0*K1*M^4*Sqrt[17/Pi]*u^13)/(501275174400*b^2) - 
      (3480289*K0*K1*M^4*u^13)/(2461646702592000*b^2*Sqrt[17*Pi]) - 
      (59560247*d^2*K0*K1*M^4*u^13)/(2285814795264000*b^2*Sqrt[17*Pi]) - 
      (143567993*d^4*K0*K1*M^4*u^13)/(761938265088000*b^2*Sqrt[17*Pi]) + 
      (2224634201*d^6*K0*K1*M^4*u^13)/(14476827036672000*b^2*Sqrt[17*Pi]) + 
      (1931207749*d^8*K0*K1*M^4*u^13)/(2171524055500800*b^2*Sqrt[17*Pi]) - 
      (14996914609*d^10*K0*K1*M^4*u^13)/(43430481110016000*b^2*Sqrt[17*Pi]) + 
      (529853267*d^14*K0*K1*M^4*u^13)/(14476827036672000*b^2*Sqrt[17*Pi]) + 
      (5575379*d^16*K0*K1*M^4*u^13)/(240612083712000*b^2*Sqrt[17*Pi]) + 
      (5*K0^2*M^4*Sqrt[17/Pi]*u^14)/(42668542844928*b^2) - 
      (5*d^4*K0^2*M^4*Sqrt[17/Pi]*u^14)/(18141387264*b^2) - 
      (d^6*K0^2*M^4*Sqrt[17/Pi]*u^14)/(2591626752*b^2) - 
      (7463*d^8*K0^2*M^4*Sqrt[17/Pi]*u^14)/(8078586516000*b^2) + 
      (2282149*d^10*K0^2*M^4*Sqrt[17/Pi]*u^14)/(1142907397632000*b^2) - 
      (d^12*K0^2*M^4*Sqrt[17/Pi]*u^14)/(2591626752*b^2) - 
      (5*d^14*K0^2*M^4*Sqrt[17/Pi]*u^14)/(18141387264*b^2) - 
      (d^16*K0^2*M^4*Sqrt[17/Pi]*u^14)/(30235645440*b^2) - 
      (211063*K1^2*M^4*Sqrt[17/Pi]*u^14)/(32001407133696000*b^2) - 
      (16091*d^8*K1^2*M^4*Sqrt[17/Pi]*u^14)/(9942875712000*b^2) - 
      (1609*d^10*K1^2*M^4*Sqrt[17/Pi]*u^14)/(3314291904000*b^2) - 
      (1376149*d^2*K0^2*M^4*u^14)/(727304707584000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (13323707*d^2*K1^2*M^4*u^14)/(8000351783424000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (3622517*K0^2*M^4*u^14)/(32001407133696000*b^2*Sqrt[17*Pi]) - 
      (12309569*d^4*K0^2*M^4*u^14)/(800035178342400*b^2*Sqrt[17*Pi]) - 
      (33827*d^6*K0^2*M^4*u^14)/(3822432768000*b^2*Sqrt[17*Pi]) + 
      (2528648413*d^8*K0^2*M^4*u^14)/(43430481110016000*b^2*Sqrt[17*Pi]) - 
      (669983*d^12*K0^2*M^4*u^14)/(40818121344000*b^2*Sqrt[17*Pi]) - 
      (1578293*d^14*K0^2*M^4*u^14)/(163272485376000*b^2*Sqrt[17*Pi]) - 
      (37529*d^16*K0^2*M^4*u^14)/(34373154816000*b^2*Sqrt[17*Pi]) - 
      (3219533*d^4*K1^2*M^4*u^14)/(173920690944000*b^2*Sqrt[17*Pi]) - 
      (124409*d^6*K1^2*M^4*u^14)/(9143259181056*b^2*Sqrt[17*Pi]) + 
      (58267453*d^8*K1^2*M^4*u^14)/(886336349184000*b^2*Sqrt[17*Pi]) + 
      (77866897*d^10*K1^2*M^4*u^14)/(1974112777728000*b^2*Sqrt[17*Pi]) - 
      (212699*d^12*K1^2*M^4*u^14)/(10204530336000*b^2*Sqrt[17*Pi]) - 
      (2145401*d^14*K1^2*M^4*u^14)/(163272485376000*b^2*Sqrt[17*Pi]) - 
      (1005443*d^16*K1^2*M^4*u^14)/(653089941504000*b^2*Sqrt[17*Pi]) - 
      (37*K0*K1*M^4*u^15)/(21164951808000*b^2*Sqrt[17*Pi]) + 
      (2417*d^2*K0*K1*M^4*u^15)/(5291237952000*b^2*Sqrt[17*Pi]) + 
      (25049*d^4*K0*K1*M^4*u^15)/(7936856928000*b^2*Sqrt[17*Pi]) + 
      (24811*d^6*K0*K1*M^4*u^15)/(6803020224000*b^2*Sqrt[17*Pi]) - 
      (274903*d^8*K0*K1*M^4*u^15)/(31747427712000*b^2*Sqrt[17*Pi]) - 
      (1367*d^10*K0*K1*M^4*u^15)/(244210982400*b^2*Sqrt[17*Pi]) + 
      (229*d^12*K0*K1*M^4*u^15)/(53148595500*b^2*Sqrt[17*Pi]) + 
      (619*d^14*K0*K1*M^4*u^15)/(251963712000*b^2*Sqrt[17*Pi]) + 
      (47*d^16*K0*K1*M^4*u^15)/(201570969600*b^2*Sqrt[17*Pi]) - 
      (37*d^2*K0^2*M^4*u^16)/(11111599699200*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (37*d^2*K1^2*M^4*u^16)/(11111599699200*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (37*K0^2*M^4*u^16)/(444463987968000*b^2*Sqrt[17*Pi]) - 
      (3959*d^4*K0^2*M^4*u^16)/(111115996992000*b^2*Sqrt[17*Pi]) - 
      (37*d^6*K0^2*M^4*u^16)/(881872992000*b^2*Sqrt[17*Pi]) + 
      (2479*d^8*K0^2*M^4*u^16)/(31747427712000*b^2*Sqrt[17*Pi]) + 
      (37*d^10*K0^2*M^4*u^16)/(417729312000*b^2*Sqrt[17*Pi]) - 
      (37*d^12*K0^2*M^4*u^16)/(755891136000*b^2*Sqrt[17*Pi]) - 
      (37*d^14*K0^2*M^4*u^16)/(1133836704000*b^2*Sqrt[17*Pi]) - 
      (37*d^16*K0^2*M^4*u^16)/(9070693632000*b^2*Sqrt[17*Pi]) - 
      (37*K1^2*M^4*u^16)/(444463987968000*b^2*Sqrt[17*Pi]) - 
      (3959*d^4*K1^2*M^4*u^16)/(111115996992000*b^2*Sqrt[17*Pi]) - 
      (37*d^6*K1^2*M^4*u^16)/(881872992000*b^2*Sqrt[17*Pi]) + 
      (2479*d^8*K1^2*M^4*u^16)/(31747427712000*b^2*Sqrt[17*Pi]) + 
      (37*d^10*K1^2*M^4*u^16)/(417729312000*b^2*Sqrt[17*Pi]) - 
      (37*d^12*K1^2*M^4*u^16)/(755891136000*b^2*Sqrt[17*Pi]) - 
      (37*d^14*K1^2*M^4*u^16)/(1133836704000*b^2*Sqrt[17*Pi]) - 
      (37*d^16*K1^2*M^4*u^16)/(9070693632000*b^2*Sqrt[17*Pi]))/Pi, 0, 
    ((6697293401*K0^2*M^4*Sqrt[17/Pi]*u^2)/(3037733639356416*b^2) + 
      (21417961715*d^4*K0^2*M^4*Sqrt[17/Pi]*u^2)/(1139150114758656*b^2) - 
      (468900820589*d^6*K0^2*M^4*Sqrt[17/Pi]*u^2)/(13018858454384640*b^2) + 
      (7810357859807*d^8*K0^2*M^4*Sqrt[17/Pi]*u^2)/(104801810557796352*b^2) - 
      (12556359051817*d^10*K0^2*M^4*Sqrt[17/Pi]*u^2)/(149716872225423360*
        b^2) + (1622746266187*d^12*K0^2*M^4*Sqrt[17/Pi]*u^2)/
       (91132009180692480*b^2) + (21483476269*d^14*K0^2*M^4*Sqrt[17/Pi]*u^2)/
       (7811315072630784*b^2) - (2657338763*d^16*K0^2*M^4*Sqrt[17/Pi]*u^2)/
       (15188668196782080*b^2) + (2219101*d^18*K0^2*M^4*Sqrt[17/Pi]*u^2)/
       (436038321438720*b^2) - (20490842377*K1^2*M^4*Sqrt[17/Pi]*u^2)/
       (1084904871198720*b^2) - (157964397139*d^4*K1^2*M^4*Sqrt[17/Pi]*u^2)/
       (632861174865920*b^2) - (1500732747*d^6*K1^2*M^4*Sqrt[17/Pi]*u^2)/
       (90408739266560*b^2) + (671907193*d^8*K1^2*M^4*Sqrt[17/Pi]*u^2)/
       (180817478533120*b^2) + (123936988837661*d^10*K1^2*M^4*Sqrt[17/Pi]*
        u^2)/(1200854079308083200*b^2) - (1641562421*d^12*K1^2*M^4*
        Sqrt[17/Pi]*u^2)/(813678653399040*b^2) + 
      (23054309*d^14*K1^2*M^4*Sqrt[17/Pi]*u^2)/(16437952593920*b^2) + 
      (5609793*d^16*K1^2*M^4*Sqrt[17/Pi]*u^2)/(72326991413248*b^2) - 
      (6962749*d^18*K1^2*M^4*Sqrt[17/Pi]*u^2)/(2847875286896640*b^2) - 
      (420710899*d^2*K0^2*M^4*u^2)/(184293457920*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (582746639*d^2*K1^2*M^4*u^2)/(46073364480*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (282241667759*K0^2*M^4*u^2)/(5062889398927360*b^2*Sqrt[17*Pi]) - 
      (686348280196477*d^4*K0^2*M^4*u^2)/(45566004590346240*b^2*
        Sqrt[17*Pi]) + (337781713901617*d^6*K0^2*M^4*u^2)/
       (13018858454384640*b^2*Sqrt[17*Pi]) + 
      (622720103325235*d^8*K0^2*M^4*u^2)/(209603621115592704*b^2*
        Sqrt[17*Pi]) - (1998734452512359*d^10*K0^2*M^4*u^2)/
       (149716872225423360*b^2*Sqrt[17*Pi]) + 
      (19863089695807*d^12*K0^2*M^4*u^2)/(10125778797854720*b^2*
        Sqrt[17*Pi]) - (6756405100813*d^14*K0^2*M^4*u^2)/
       (39056575363153920*b^2*Sqrt[17*Pi]) + (1545764137*d^16*K0^2*M^4*u^2)/
       (759433409839104*b^2*Sqrt[17*Pi]) + (58701613*d^18*K0^2*M^4*u^2)/
       (436038321438720*b^2*Sqrt[17*Pi]) - (828082336541*K1^2*M^4*u^2)/
       (3254714613596160*b^2*Sqrt[17*Pi]) + (21406409647079*d^4*K1^2*M^4*u^2)/
       (2847875286896640*b^2*Sqrt[17*Pi]) + (262780932259*d^6*K1^2*M^4*u^2)/
       (8475819306240*b^2*Sqrt[17*Pi]) - (10637562873461*d^8*K1^2*M^4*u^2)/
       (542452435599360*b^2*Sqrt[17*Pi]) - (1101267595061617*d^10*K1^2*M^4*
        u^2)/(1200854079308083200*b^2*Sqrt[17*Pi]) - 
      (118793832029*d^12*K1^2*M^4*u^2)/(50854915837440*b^2*Sqrt[17*Pi]) + 
      (14142967207*d^14*K1^2*M^4*u^2)/(49313857781760*b^2*Sqrt[17*Pi]) - 
      (1267881521*d^16*K1^2*M^4*u^2)/(361634957066240*b^2*Sqrt[17*Pi]) + 
      (3337328933*d^18*K1^2*M^4*u^2)/(11391501147586560*b^2*Sqrt[17*Pi]) - 
      (133428820733399*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(38275443855890841600*
        b^2) + (12338404399679*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (280406182094438400*b^2) - (304196865568457*d^4*K0*K1*M^4*Sqrt[17/Pi]*
        u^3)/(5467920550841548800*b^2) + (553577047363420903*d^6*K0*K1*M^4*
        Sqrt[17/Pi]*u^3)/(188643259004033433600*b^2) + 
      (981224441839107491*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (880335208685489356800*b^2) - (2051200973664551983*d^10*K0*K1*M^4*
        Sqrt[17/Pi]*u^3)/(553353559745164738560*b^2) + 
      (1463057872912067*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (176067041737097871360*b^2) - (21512252467942801*d^14*K0*K1*M^4*
        Sqrt[17/Pi]*u^3)/(1383383899362911846400*b^2) + 
      (166496070641*d^16*K0*K1*M^4*Sqrt[17/Pi]*u^3)/(575570584299110400*
        b^2) + (9049210892753*d^18*K0*K1*M^4*Sqrt[17/Pi]*u^3)/
       (58044079693548748800*b^2) - (14916869614392331*K0*K1*M^4*u^3)/
       (12758481285296947200*b^2*Sqrt[17*Pi]) - 
      (38925120488601301*d^2*K0*K1*M^4*u^3)/(841218546283315200*b^2*
        Sqrt[17*Pi]) - (303054824697561011*d^4*K0*K1*M^4*u^3)/
       (5467920550841548800*b^2*Sqrt[17*Pi]) + 
      (27757675706313223837*d^6*K0*K1*M^4*u^3)/(188643259004033433600*b^2*
        Sqrt[17*Pi]) - (42806721061403057183*d^8*K0*K1*M^4*u^3)/
       (880335208685489356800*b^2*Sqrt[17*Pi]) - 
      (23365391793001216549*d^10*K0*K1*M^4*u^3)/(2766767798725823692800*b^2*
        Sqrt[17*Pi]) + (712357007321856821*d^12*K0*K1*M^4*u^3)/
       (97815023187276595200*b^2*Sqrt[17*Pi]) + 
      (103948714379326841*d^14*K0*K1*M^4*u^3)/(1383383899362911846400*b^2*
        Sqrt[17*Pi]) - (5741223203017*d^16*K0*K1*M^4*u^3)/
       (575570584299110400*b^2*Sqrt[17*Pi]) - 
      (87918431258041*d^18*K0*K1*M^4*u^3)/(58044079693548748800*b^2*
        Sqrt[17*Pi]) - (223900653759311*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (33686296250720256000*b^2) - (110212169*d^4*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (90530119680*b^2) - (6961760199149173861*d^6*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (96836872955403829248000*b^2) + (131009734362031913*d^8*K0^2*M^4*
        Sqrt[17/Pi]*u^4)/(1452553094331057438720*b^2) - 
      (15582251021*d^10*K0^2*M^4*Sqrt[17/Pi]*u^4)/(9675406540800*b^2) + 
      (329039171860328213*d^12*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (6602514065141170176000*b^2) - (105784014136220369*d^14*K0^2*M^4*
        Sqrt[17/Pi]*u^4)/(26410056260564680704000*b^2) - 
      (52543080542473*d^16*K0^2*M^4*Sqrt[17/Pi]*u^4)/(24386016861093888000*
        b^2) - (2658713078467*d^18*K0^2*M^4*Sqrt[17/Pi]*u^4)/
       (235804073755041792000*b^2) + (107356713755607847*K1^2*M^4*Sqrt[17/Pi]*
        u^4)/(58944183538071896064000*b^2) - 
      (606323479763*d^4*K1^2*M^4*Sqrt[17/Pi]*u^4)/(208393371648000*b^2) - 
      (1902950771680117566853*d^6*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (1109222362943716589568000*b^2) - (618649800065549867*d^8*K1^2*M^4*
        Sqrt[17/Pi]*u^4)/(2245389398671491072000*b^2) + 
      (848104226687279677391*d^10*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (813429732825392165683200*b^2) - (15494604408852762239*d^12*K1^2*M^4*
        Sqrt[17/Pi]*u^4)/(81342973282539216568320*b^2) - 
      (126530533*d^14*K1^2*M^4*Sqrt[17/Pi]*u^4)/(6379388928000*b^2) - 
      (769785066159359021*d^16*K1^2*M^4*Sqrt[17/Pi]*u^4)/
       (739481575295811059712000*b^2) + (152831860013117*d^18*K1^2*M^4*
        Sqrt[17/Pi]*u^4)/(2689023910166585671680*b^2) - 
      (1330253234017*d^2*K0^2*M^4*u^4)/(77403252326400*Sqrt[17]*b^2*
        Sqrt[Pi]) - (583033480919863*d^2*K1^2*M^4*u^4)/
       (8127341494272000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (25009370618354011*K0^2*M^4*u^4)/(67372592501440512000*b^2*
        Sqrt[17*Pi]) + (7208749069317812650157*d^6*K0^2*M^4*u^4)/
       (96836872955403829248000*b^2*Sqrt[17*Pi]) - 
      (173074884743165768257*d^8*K0^2*M^4*u^4)/(14525530943310574387200*b^2*
        Sqrt[17*Pi]) + (445655709991584817*d^12*K0^2*M^4*u^4)/
       (206328564535661568000*b^2*Sqrt[17*Pi]) - 
      (824967582123826007*d^14*K0^2*M^4*u^4)/(26410056260564680704000*b^2*
        Sqrt[17*Pi]) + (16230165036049079*d^16*K0^2*M^4*u^4)/
       (463334320360783872000*b^2*Sqrt[17*Pi]) + 
      (542922914731781*d^18*K0^2*M^4*u^4)/(943216295020167168000*b^2*
        Sqrt[17*Pi]) - (153503758427907868999*K1^2*M^4*u^4)/
       (58944183538071896064000*b^2*Sqrt[17*Pi]) + 
      (319240605758219776693637*d^6*K1^2*M^4*u^4)/(1109222362943716589568000*
        b^2*Sqrt[17*Pi]) - (5018157194666314481*d^8*K1^2*M^4*u^4)/
       (89815575946859642880*b^2*Sqrt[17*Pi]) - 
      (136811827655927613337961*d^10*K1^2*M^4*u^4)/(1355716221375653609472000*
        b^2*Sqrt[17*Pi]) + (25338745119070077014851*d^12*K1^2*M^4*u^4)/
       (2033574332063480414208000*b^2*Sqrt[17*Pi]) + 
      (82960730450315239*d^16*K1^2*M^4*u^4)/(9859754337277480796160*b^2*
        Sqrt[17*Pi]) + (7292820991217743*d^18*K1^2*M^4*u^4)/
       (13445119550832928358400*b^2*Sqrt[17*Pi]) - 
      (23810327739628626359*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (504191983156234813440000*b^2) - (13031739283601238574963*d^2*K0*K1*
        M^4*Sqrt[17/Pi]*u^5)/(14789631505916221194240000*b^2) - 
      (4534618916168989658029*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (58234174054545120952320000*b^2) + (48443587478300852921*d^6*K0*K1*M^4*
        Sqrt[17/Pi]*u^5)/(37728651800806686720000*b^2) + 
      (2671309964640807113152663*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (5124607316799970643804160000*b^2) - 
      (600924624673*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^5)/(145131098112000*b^2) + 
      (134910118792005318467*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (3457899673954096250880000*b^2) + (165310436354899999759*d^14*K0*K1*
        M^4*Sqrt[17/Pi]*u^5)/(3697407876479055298560000*b^2) + 
      (16364464259707969*d^16*K0*K1*M^4*Sqrt[17/Pi]*u^5)/
       (4593053262706900992000*b^2) + (989538079259419*d^18*K0*K1*M^4*
        Sqrt[17/Pi]*u^5)/(3062035508471267328000*b^2) - 
      (705301812189730730297*K0*K1*M^4*u^5)/(504191983156234813440000*b^2*
        Sqrt[17*Pi]) - (74903095382450100920821*d^2*K0*K1*M^4*u^5)/
       (1643292389546246799360000*b^2*Sqrt[17*Pi]) - 
      (2310621962582547168224347*d^4*K0*K1*M^4*u^5)/
       (58234174054545120952320000*b^2*Sqrt[17*Pi]) + 
      (17147996274475593061627*d^6*K0*K1*M^4*u^5)/(88033520868548935680000*
        b^2*Sqrt[17*Pi]) - (300964201150702382013035591*d^8*K0*K1*M^4*u^5)/
       (5124607316799970643804160000*b^2*Sqrt[17*Pi]) + 
      (24301583828605364091821*d^12*K0*K1*M^4*u^5)/(3457899673954096250880000*
        b^2*Sqrt[17*Pi]) - (3846813567292367573023*d^14*K0*K1*M^4*u^5)/
       (3697407876479055298560000*b^2*Sqrt[17*Pi]) - 
      (63156230563663613*d^16*K0*K1*M^4*u^5)/(918610652541380198400*b^2*
        Sqrt[17*Pi]) - (12834609562939883*d^18*K0*K1*M^4*u^5)/
       (3062035508471267328000*b^2*Sqrt[17*Pi]) + 
      (666497690591551579897*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (488057839695235299409920000*b^2) + (9221117873004634802879*d^4*K0^2*
        M^4*Sqrt[17/Pi]*u^6)/(66553341776622995374080000*b^2) + 
      (29701722267873186758581*d^6*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (256230365839998532190208000*b^2) - (877751113035487011670681*d^8*K0^2*
        M^4*Sqrt[17/Pi]*u^6)/(5124607316799970643804160000*b^2) - 
      (108805314307*d^10*K0^2*M^4*Sqrt[17/Pi]*u^6)/(145131098112000*b^2) - 
      (2019165309664937790691*d^12*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (44952695761403251261440000*b^2) + (214444910326940897*d^14*K0^2*M^4*
        Sqrt[17/Pi]*u^6)/(29344506956182978560000*b^2) - 
      (572652768814745881*d^16*K0^2*M^4*Sqrt[17/Pi]*u^6)/
       (1162042475464845950976000*b^2) + (23386285006965247*d^18*K0^2*M^4*
        Sqrt[17/Pi]*u^6)/(887377890354973271654400*b^2) - 
      (79584691523*K1^2*M^4*Sqrt[17/Pi]*u^6)/(2031835373568000*b^2) - 
      (4348936731977014075097*d^4*K1^2*M^4*Sqrt[17/Pi]*u^6)/
       (14468117777526738124800000*b^2) + (54444112294400093650949*d^6*K1^2*
        M^4*Sqrt[17/Pi]*u^6)/(1164683481090902419046400000*b^2) + 
      (790631676706559352949*d^8*K1^2*M^4*Sqrt[17/Pi]*u^6)/
       (6200621904654316339200000*b^2) - (561809000652377795269*d^10*K1^2*M^4*
        Sqrt[17/Pi]*u^6)/(2592987341946350469120000*b^2) + 
      (1583892649165631221267*d^12*K1^2*M^4*Sqrt[17/Pi]*u^6)/
       (385308820812027867955200000*b^2) - (229907255530858120129*d^14*K1^2*
        M^4*Sqrt[17/Pi]*u^6)/(47538101269016425267200000*b^2) - 
      (436581401365315981*d^16*K1^2*M^4*Sqrt[17/Pi]*u^6)/
       (113185955402420060160000*b^2) - (397287396059477419*d^18*K1^2*M^4*
        Sqrt[17/Pi]*u^6)/(5787247111010695249920000*b^2) - 
      (91326590591707*d^2*K0^2*M^4*u^6)/(8127341494272000*Sqrt[17]*b^2*
        Sqrt[Pi]) - (27961298588669*d^2*K1^2*M^4*u^6)/
       (1625468298854400*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (215529572235024502394249*K0^2*M^4*u^6)/(488057839695235299409920000*
        b^2*Sqrt[17*Pi]) - (633308064143189040542383*d^4*K0^2*M^4*u^6)/
       (66553341776622995374080000*b^2*Sqrt[17*Pi]) + 
      (9624174182381121726241867*d^6*K0^2*M^4*u^6)/
       (256230365839998532190208000*b^2*Sqrt[17*Pi]) - 
      (32644422936908322489490903*d^8*K0^2*M^4*u^6)/
       (5124607316799970643804160000*b^2*Sqrt[17*Pi]) + 
      (95554916194784477208467*d^12*K0^2*M^4*u^6)/(44952695761403251261440000*
        b^2*Sqrt[17*Pi]) - (45815650009307419561*d^14*K0^2*M^4*u^6)/
       (264100562605646807040000*b^2*Sqrt[17*Pi]) + 
      (2589612449901538211*d^16*K0^2*M^4*u^6)/(387347491821615316992000*b^2*
        Sqrt[17*Pi]) - (33636578054219587*d^18*K0^2*M^4*u^6)/
       (177475578070994654330880*b^2*Sqrt[17*Pi]) - 
      (64751218543677825289751*d^4*K1^2*M^4*u^6)/(14468117777526738124800000*
        b^2*Sqrt[17*Pi]) + (67285298806867172584798667*d^6*K1^2*M^4*u^6)/
       (1164683481090902419046400000*b^2*Sqrt[17*Pi]) - 
      (102965127485340632536133*d^8*K1^2*M^4*u^6)/(6200621904654316339200000*
        b^2*Sqrt[17*Pi]) - (5507572345222880625661*d^10*K1^2*M^4*u^6)/
       (370426763135192924160000*b^2*Sqrt[17*Pi]) + 
      (724958197112738361686461*d^12*K1^2*M^4*u^6)/
       (385308820812027867955200000*b^2*Sqrt[17*Pi]) + 
      (462517434262289659793*d^14*K1^2*M^4*u^6)/(47538101269016425267200000*
        b^2*Sqrt[17*Pi]) + (1018986265953997691*d^16*K1^2*M^4*u^6)/
       (16169422200345722880000*b^2*Sqrt[17*Pi]) + 
      (9137495729048466203*d^18*K1^2*M^4*u^6)/(5787247111010695249920000*b^2*
        Sqrt[17*Pi]) - (53807216856210163523*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (173617413330320857497600000*b^2) - 
      (1080245024497*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^7)/(2031835373568000*b^2) + 
      (9181344591067707455491*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (142614303807049275801600000*b^2) + (616049499361509051667*d^6*K0*K1*
        M^4*Sqrt[17/Pi]*u^7)/(12324692921596850995200000*b^2) - 
      (1609962764929397349473*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (95076202538032850534400000*b^2) - (180080340979989551227253*d^10*K0*
        K1*M^4*Sqrt[17/Pi]*u^7)/(363018227872489065676800000*b^2) - 
      (53204424634984093567*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (960365682202352025600000*b^2) + (9460821846154860473*d^14*K0*K1*M^4*
        Sqrt[17/Pi]*u^7)/(14627108082774284697600000*b^2) - 
      (306015491637556721*d^16*K0*K1*M^4*Sqrt[17/Pi]*u^7)/
       (9507620253803285053440000*b^2) + (32674573230551911*d^18*K0*K1*M^4*
        Sqrt[17/Pi]*u^7)/(1408536333896782970880000*b^2) - 
      (60159346866331486688909*K0*K1*M^4*u^7)/(173617413330320857497600000*
        b^2*Sqrt[17*Pi]) - (864530097452851476797747*d^4*K0*K1*M^4*u^7)/
       (142614303807049275801600000*b^2*Sqrt[17*Pi]) + 
      (122247445561526558119487*d^6*K0*K1*M^4*u^7)/(4108230973865616998400000*
        b^2*Sqrt[17*Pi]) - (683949869234012423721359*d^8*K0*K1*M^4*u^7)/
       (95076202538032850534400000*b^2*Sqrt[17*Pi]) - 
      (469009137759511734531899*d^10*K0*K1*M^4*u^7)/
       (363018227872489065676800000*b^2*Sqrt[17*Pi]) + 
      (8063241171862477369*d^12*K0*K1*M^4*u^7)/(4157427195681177600000*b^2*
        Sqrt[17*Pi]) - (727952541913812096841*d^14*K0*K1*M^4*u^7)/
       (14627108082774284697600000*b^2*Sqrt[17*Pi]) - 
      (8235140894511053183*d^16*K0*K1*M^4*u^7)/(9507620253803285053440000*b^2*
        Sqrt[17*Pi]) - (204699765662967767*d^18*K0*K1*M^4*u^7)/
       (1408536333896782970880000*b^2*Sqrt[17*Pi]) - 
      (10308994077246437569*K0^2*M^4*Sqrt[17/Pi]*u^8)/
       (347234826660641714995200000*b^2) - (20966002355104415487173*d^4*K0^2*
        M^4*Sqrt[17/Pi]*u^8)/(1898002709925915053260800000*b^2) + 
      (97769798926124218757*d^6*K0^2*M^4*Sqrt[17/Pi]*u^8)/
       (4289151994196970700800000*b^2) + (9732525033571320368519*d^8*K0^2*M^4*
        Sqrt[17/Pi]*u^8)/(2281828860912788412825600000*b^2) + 
      (914080011676952110927*d^10*K0^2*M^4*Sqrt[17/Pi]*u^8)/
       (127782416211116151118233600*b^2) + (22476211084723292551*d^12*K0^2*
        M^4*Sqrt[17/Pi]*u^8)/(31692067512677616844800000*b^2) - 
      (319225573*d^14*K0^2*M^4*Sqrt[17/Pi]*u^8)/(1161048784896000*b^2) - 
      (219759627623509537*d^16*K0^2*M^4*Sqrt[17/Pi]*u^8)/
       (1000802131979293163520000*b^2) - (25752886994709673*d^18*K0^2*M^4*
        Sqrt[17/Pi]*u^8)/(8873778903549732716544000*b^2) - 
      (27117537889237477351*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (86808706665160428748800000*b^2) + (1517011485260169465533*d^4*K1^2*
        M^4*Sqrt[17/Pi]*u^8)/(190979154663352943247360000*b^2) + 
      (36541107855102198931487*d^6*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (6988100886545414514278400000*b^2) + 
      (66033858937268491019*d^8*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (1481707052540771696640000*b^2) + (4455969733298649801527*d^10*K1^2*
        M^4*Sqrt[17/Pi]*u^8)/(42906183709471235112960000*b^2) - 
      (892848023382999286627*d^12*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (7606096203042628042752000*b^2) + (884905031095966449607*d^14*K1^2*M^4*
        Sqrt[17/Pi]*u^8)/(585669407634282359291904000*b^2) + 
      (36323212917489887*d^16*K1^2*M^4*Sqrt[17/Pi]*u^8)/
       (118107083898177454080000*b^2) - (22361090910822821*d^18*K1^2*M^4*
        Sqrt[17/Pi]*u^8)/(3621950572877441925120000*b^2) - 
      (5108257307627*d^2*K0^2*M^4*u^8)/(5418227662848000*Sqrt[17]*b^2*
        Sqrt[Pi]) - (90485469931781*d^2*K1^2*M^4*u^8)/
       (81273414942720000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (12220970808317344532527*K0^2*M^4*u^8)/(347234826660641714995200000*b^2*
        Sqrt[17*Pi]) - (641281011622634448134059*d^4*K0^2*M^4*u^8)/
       (1898002709925915053260800000*b^2*Sqrt[17*Pi]) + 
      (84196827040249634598317*d^6*K0^2*M^4*u^8)/(30024063959378794905600000*
        b^2*Sqrt[17*Pi]) - (272609101048842438611089*d^8*K0^2*M^4*u^8)/
       (325975551558969773260800000*b^2*Sqrt[17*Pi]) - 
      (730641220455052819358011*d^10*K0^2*M^4*u^8)/
       (638912081055580755591168000*b^2*Sqrt[17*Pi]) + 
      (2877377565367286281033*d^12*K0^2*M^4*u^8)/(31692067512677616844800000*
        b^2*Sqrt[17*Pi]) + (3599972254584816689*d^16*K0^2*M^4*u^8)/
       (1000802131979293163520000*b^2*Sqrt[17*Pi]) + 
      (144718634285532421*d^18*K0^2*M^4*u^8)/(1774755780709946543308800*b^2*
        Sqrt[17*Pi]) - (3269487572017308693673*K1^2*M^4*u^8)/
       (86808706665160428748800000*b^2*Sqrt[17*Pi]) - 
      (141209648803110243955021*d^4*K1^2*M^4*u^8)/
       (190979154663352943247360000*b^2*Sqrt[17*Pi]) + 
      (25614346637653521118902161*d^6*K1^2*M^4*u^8)/
       (6988100886545414514278400000*b^2*Sqrt[17*Pi]) - 
      (17359511078179974607261*d^8*K1^2*M^4*u^8)/(10371949367785401876480000*
        b^2*Sqrt[17*Pi]) - (127055563588233708906151*d^10*K1^2*M^4*u^8)/
       (42906183709471235112960000*b^2*Sqrt[17*Pi]) + 
      (80648021200104901453663*d^12*K1^2*M^4*u^8)/(38030481015213140213760000*
        b^2*Sqrt[17*Pi]) - (760755526562688309839*d^14*K1^2*M^4*u^8)/
       (23426776305371294371676160*b^2*Sqrt[17*Pi]) - 
      (90686978371659961*d^16*K1^2*M^4*u^8)/(16872440556882493440000*b^2*
        Sqrt[17*Pi]) + (543220382517303157*d^18*K1^2*M^4*u^8)/
       (3621950572877441925120000*b^2*Sqrt[17*Pi]) - 
      (16672974963366217663*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (110922236294371658956800000*b^2) - (24426651422250575180957*d^2*K0*K1*
        M^4*Sqrt[17/Pi]*u^9)/(3726987139490887740948480000*b^2) - 
      (56395667449544599805107*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (2745325348285698559180800000*b^2) - 
      (2248966708901949477376777*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (61495287801599647725649920000*b^2) + 
      (30905671374546496220747*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (1140914430456394206412800000*b^2) - 
      (1932379899329548704157*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (228182886091278841282560000*b^2) + (52173286481488049801023*d^12*K0*
        K1*M^4*Sqrt[17/Pi]*u^9)/(1220144599238088248524800000*b^2) - 
      (129375443574554729273*d^14*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (190152405076065701068800000*b^2) + (2592912240831992099*d^16*K0*K1*
        M^4*Sqrt[17/Pi]*u^9)/(6338413502535523368960000*b^2) - 
      (81064150664851542763*d^18*K0*K1*M^4*Sqrt[17/Pi]*u^9)/
       (418335291167344542351360000*b^2) - (90550000827233281241*K0*K1*M^4*
        u^9)/(12324692921596850995200000*b^2*Sqrt[17*Pi]) - 
      (142101566087695193933623*d^2*K0*K1*M^4*u^9)/
       (745397427898177548189696000*b^2*Sqrt[17*Pi]) + 
      (443633708074391302752419*d^4*K0*K1*M^4*u^9)/
       (2745325348285698559180800000*b^2*Sqrt[17*Pi]) + 
      (103022216647915785487248281*d^6*K0*K1*M^4*u^9)/
       (61495287801599647725649920000*b^2*Sqrt[17*Pi]) - 
      (815201300488551357448699*d^8*K0*K1*M^4*u^9)/
       (1140914430456394206412800000*b^2*Sqrt[17*Pi]) - 
      (43780124733828333811603*d^10*K0*K1*M^4*u^9)/
       (228182886091278841282560000*b^2*Sqrt[17*Pi]) - 
      (839059507206846734661551*d^12*K0*K1*M^4*u^9)/
       (1220144599238088248524800000*b^2*Sqrt[17*Pi]) + 
      (1544942546131880074441*d^14*K0*K1*M^4*u^9)/
       (190152405076065701068800000*b^2*Sqrt[17*Pi]) - 
      (43887950893139512499*d^16*K0*K1*M^4*u^9)/(6338413502535523368960000*
        b^2*Sqrt[17*Pi]) + (1385134266364687964891*d^18*K0*K1*M^4*u^9)/
       (418335291167344542351360000*b^2*Sqrt[17*Pi]) - 
      (483074599089765863*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (49915006332467246530560000*b^2) - (9495179465008821642463*d^4*K0^2*
        M^4*Sqrt[17/Pi]*u^10)/(8785041114514235389378560000*b^2) + 
      (2134636950245116733771*d^6*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (1331066835532459907481600000*b^2) + 
      (37051391685943378383569*d^8*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (1909791546633529432473600000*b^2) - 
      (8000853852424791476429*d^10*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (2662133671064919814963200000*b^2) - 
      (1940880299836432098073*d^12*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (1331066835532459907481600000*b^2) - 
      (3235841361537596307637*d^14*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (697225485278907570585600000*b^2) - (717737542192678597*d^16*K0^2*M^4*
        Sqrt[17/Pi]*u^10)/(7606096203042628042752000*b^2) - 
      (122169169331886233*d^18*K0^2*M^4*Sqrt[17/Pi]*u^10)/
       (30424384812170512171008000*b^2) - (46947102165530057*K1^2*M^4*
        Sqrt[17/Pi]*u^10)/(130213059997740643123200000*b^2) - 
      (90750515446841509012577*d^4*K1^2*M^4*Sqrt[17/Pi]*u^10)/
       (52710246687085412336271360000*b^2) - 
      (958945764469699727866381*d^6*K1^2*M^4*Sqrt[17/Pi]*u^10)/
       (55904807092363316114227200000*b^2) - 
      (7233777049682297518855393*d^8*K1^2*M^4*Sqrt[17/Pi]*u^10)/
       (922429317023994715884748800000*b^2) - 
      (66516288831924774194137*d^10*K1^2*M^4*Sqrt[17/Pi]*u^10)/
       (15972802026389518889779200000*b^2) + 
      (79800862574774150371*d^12*K1^2*M^4*Sqrt[17/Pi]*u^10)/
       (24802487618617265356800000*b^2) + (1079931254918971933*d^14*K1^2*M^4*
        Sqrt[17/Pi]*u^10)/(1012346433412949606400000*b^2) - 
      (7740091*d^16*K1^2*M^4*Sqrt[17/Pi]*u^10)/(9499490058240000*b^2) - 
      (203516150312252047*d^18*K1^2*M^4*Sqrt[17/Pi]*u^10)/
       (39683980189787624570880000*b^2) - (4249351572629*d^2*K0^2*M^4*u^10)/
       (487640489656320000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (18701057042387*d^2*K1^2*M^4*u^10)/(2560112570695680000*Sqrt[17]*b^2*
        Sqrt[Pi]) + (3787445023303083199*K0^2*M^4*u^10)/
       (49915006332467246530560000*b^2*Sqrt[17*Pi]) + 
      (97925437517008386758351*d^4*K0^2*M^4*u^10)/
       (8785041114514235389378560000*b^2*Sqrt[17*Pi]) + 
      (8369477445357730864133*d^6*K0^2*M^4*u^10)/
       (1331066835532459907481600000*b^2*Sqrt[17*Pi]) - 
      (647213084756794112635873*d^8*K0^2*M^4*u^10)/
       (1909791546633529432473600000*b^2*Sqrt[17*Pi]) + 
      (110974133024217295483933*d^10*K0^2*M^4*u^10)/
       (2662133671064919814963200000*b^2*Sqrt[17*Pi]) + 
      (34310808704914094920361*d^12*K0^2*M^4*u^10)/
       (1331066835532459907481600000*b^2*Sqrt[17*Pi]) + 
      (6101456229654975370781*d^14*K0^2*M^4*u^10)/(77469498364323063398400000*
        b^2*Sqrt[17*Pi]) + (65894937886897860841*d^16*K0^2*M^4*u^10)/
       (38030481015213140213760000*b^2*Sqrt[17*Pi]) + 
      (1638919750695256489*d^18*K0^2*M^4*u^10)/(30424384812170512171008000*
        b^2*Sqrt[17*Pi]) - (15671676770456928311*K1^2*M^4*u^10)/
       (130213059997740643123200000*b^2*Sqrt[17*Pi]) + 
      (186973481524021359076807*d^4*K1^2*M^4*u^10)/
       (7530035241012201762324480000*b^2*Sqrt[17*Pi]) + 
      (18050524508883072519542237*d^6*K1^2*M^4*u^10)/
       (55904807092363316114227200000*b^2*Sqrt[17*Pi]) + 
      (107260701985437486894874481*d^8*K1^2*M^4*u^10)/
       (922429317023994715884748800000*b^2*Sqrt[17*Pi]) + 
      (1043317817274336427484009*d^10*K1^2*M^4*u^10)/
       (15972802026389518889779200000*b^2*Sqrt[17*Pi]) - 
      (1260932199808704122387*d^12*K1^2*M^4*u^10)/(24802487618617265356800000*
        b^2*Sqrt[17*Pi]) - (133793598715101269627*d^14*K1^2*M^4*u^10)/
       (7086425033890647244800000*b^2*Sqrt[17*Pi]) + 
      (3697079502314451839*d^18*K1^2*M^4*u^10)/(39683980189787624570880000*
        b^2*Sqrt[17*Pi]) - (6670031825723690059*K0*K1*M^4*Sqrt[17/Pi]*u^11)/
       (1497450189974017395916800000*b^2) - 
      (141166207831769281979*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^11)/
       (998300126649344930611200000*b^2) - (125637424319094760087*d^4*K0*K1*
        M^4*Sqrt[17/Pi]*u^11)/(998300126649344930611200000*b^2) - 
      (174215683457408424017*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^11)/
       (213921455710573913702400000*b^2) + (160127593952145980033747*d^8*K0*
        K1*M^4*Sqrt[17/Pi]*u^11)/(13177561671771353084067840000*b^2) + 
      (299315904230053273*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^11)/
       (7891700605923675340800000*b^2) + (18541194563075018650603*d^12*K0*K1*
        M^4*Sqrt[17/Pi]*u^11)/(3660433797714264745574400000*b^2) - 
      (3830566584770708417*d^14*K0*K1*M^4*Sqrt[17/Pi]*u^11)/
       (9507620253803285053440000*b^2) + (85983080752329317993*d^16*K0*K1*M^4*
        Sqrt[17/Pi]*u^11)/(627502936751016813527040000*b^2) - 
      (8559713360943739*d^18*K0*K1*M^4*Sqrt[17/Pi]*u^11)/
       (2194066212416142704640000*b^2) + (35045224591783339163*K0*K1*M^4*
        u^11)/(1497450189974017395916800000*b^2*Sqrt[17*Pi]) + 
      (5221252273874821146283*d^2*K0*K1*M^4*u^11)/
       (998300126649344930611200000*b^2*Sqrt[17*Pi]) + 
      (8082248032368279107879*d^4*K0*K1*M^4*u^11)/
       (998300126649344930611200000*b^2*Sqrt[17*Pi]) + 
      (1701005090863694872129*d^6*K0*K1*M^4*u^11)/
       (213921455710573913702400000*b^2*Sqrt[17*Pi]) - 
      (2931178990554006258081859*d^8*K0*K1*M^4*u^11)/
       (13177561671771353084067840000*b^2*Sqrt[17*Pi]) + 
      (69824151176078077399*d^10*K0*K1*M^4*u^11)/(7891700605923675340800000*
        b^2*Sqrt[17*Pi]) - (98253919645548086803177*d^12*K0*K1*M^4*u^11)/
       (1220144599238088248524800000*b^2*Sqrt[17*Pi]) + 
      (48165076693497989009*d^14*K0*K1*M^4*u^11)/(9507620253803285053440000*
        b^2*Sqrt[17*Pi]) - (333201629960717009573*d^16*K0*K1*M^4*u^11)/
       (125500587350203362705408000*b^2*Sqrt[17*Pi]) + 
      (269080662476330603*d^18*K0*K1*M^4*u^11)/(2194066212416142704640000*b^2*
        Sqrt[17*Pi]) - (2351608931113523*K0^2*M^4*Sqrt[17/Pi]*u^12)/
       (2133119928737916518400000*b^2) - (2165826966789619141*d^4*K0^2*M^4*
        Sqrt[17/Pi]*u^12)/(5672159810507641651200000*b^2) - 
      (63646929322700553139*d^6*K0^2*M^4*Sqrt[17/Pi]*u^12)/
       (213525304866665443491840000*b^2) + (79207577146750232627*d^8*K0^2*M^4*
        Sqrt[17/Pi]*u^12)/(124787515831168116326400000*b^2) + 
      (322106181811321459*d^10*K0^2*M^4*Sqrt[17/Pi]*u^12)/
       (1620617088716469043200000*b^2) - (11326507767365477783*d^12*K0^2*M^4*
        Sqrt[17/Pi]*u^12)/(20797919305194686054400000*b^2) - 
      (5246721249610586227*d^14*K0^2*M^4*Sqrt[17/Pi]*u^12)/
       (65364889244897584742400000*b^2) + (11395694712917533*d^16*K0^2*M^4*
        Sqrt[17/Pi]*u^12)/(216082278495529205760000*b^2) + 
      (8429207557676359*d^18*K0^2*M^4*Sqrt[17/Pi]*u^12)/
       (3025151898937408880640000*b^2) + (95597383448731*K1^2*M^4*Sqrt[17/Pi]*
        u^12)/(542554416657252679680000*b^2) + 
      (315319824606299*d^4*K1^2*M^4*Sqrt[17/Pi]*u^12)/
       (10503999649088225280000*b^2) - (34923705694841520163*d^6*K1^2*M^4*
        Sqrt[17/Pi]*u^12)/(171582834267856159948800000*b^2) + 
      (137085414580045793*d^8*K1^2*M^4*Sqrt[17/Pi]*u^12)/
       (258359246027263180800000*b^2) + (858163944169309*d^10*K1^2*M^4*
        Sqrt[17/Pi]*u^12)/(3777662211460300800000*b^2) + 
      (1768933107029837893*d^12*K1^2*M^4*Sqrt[17/Pi]*u^12)/
       (7595761833201537515520000*b^2) + (11074928908229*d^14*K1^2*M^4*
        Sqrt[17/Pi]*u^12)/(4697440836859330560000*b^2) - 
      (128381139166123*d^16*K1^2*M^4*Sqrt[17/Pi]*u^12)/
       (24932570595637985280000*b^2) - (24477250179737*d^18*K1^2*M^4*
        Sqrt[17/Pi]*u^12)/(25835924602726318080000*b^2) + 
      (150215707727*d^2*K0^2*M^4*u^12)/(5120225141391360000*Sqrt[17]*b^2*
        Sqrt[Pi]) + (915218527*d^2*K1^2*M^4*u^12)/(568913904599040000*
        Sqrt[17]*b^2*Sqrt[Pi]) - (3509302795069087*K0^2*M^4*u^12)/
       (6399359786213749555200000*b^2*Sqrt[17*Pi]) + 
      (36862492041051443747*d^4*K0^2*M^4*u^12)/(5672159810507641651200000*b^2*
        Sqrt[17*Pi]) + (473089877296780731409*d^6*K0^2*M^4*u^12)/
       (71175101622221814497280000*b^2*Sqrt[17*Pi]) - 
      (1451353221738883030159*d^8*K0^2*M^4*u^12)/(124787515831168116326400000*
        b^2*Sqrt[17*Pi]) - (9179537415517754543*d^10*K0^2*M^4*u^12)/
       (1620617088716469043200000*b^2*Sqrt[17*Pi]) + 
      (206350189798137235481*d^12*K0^2*M^4*u^12)/(20797919305194686054400000*
        b^2*Sqrt[17*Pi]) + (146048165213940863059*d^14*K0^2*M^4*u^12)/
       (65364889244897584742400000*b^2*Sqrt[17*Pi]) - 
      (189489806385188797*d^16*K0^2*M^4*u^12)/(216082278495529205760000*b^2*
        Sqrt[17*Pi]) - (218157552109871903*d^18*K0^2*M^4*u^12)/
       (3025151898937408880640000*b^2*Sqrt[17*Pi]) - 
      (13566923072195993*K1^2*M^4*u^12)/(542554416657252679680000*b^2*
        Sqrt[17*Pi]) - (49285927914226433*d^4*K1^2*M^4*u^12)/
       (63023997894529351680000*b^2*Sqrt[17*Pi]) + 
      (835056255273772943291*d^6*K1^2*M^4*u^12)/(171582834267856159948800000*
        b^2*Sqrt[17*Pi]) - (12674345619448129*d^8*K1^2*M^4*u^12)/
       (1366980137710387200000*b^2*Sqrt[17*Pi]) - 
      (236372400096121123*d^10*K1^2*M^4*u^12)/(41554284326063308800000*b^2*
        Sqrt[17*Pi]) - (27909253732567899137*d^12*K1^2*M^4*u^12)/
       (7595761833201537515520000*b^2*Sqrt[17*Pi]) + 
      (2911803260602987*d^14*K1^2*M^4*u^12)/(4697440836859330560000*b^2*
        Sqrt[17*Pi]) + (3102504179125139*d^16*K1^2*M^4*u^12)/
       (24932570595637985280000*b^2*Sqrt[17*Pi]) - 
      (25579221525343*d^18*K1^2*M^4*u^12)/(12917962301363159040000*b^2*
        Sqrt[17*Pi]) - (10548196277*K0*K1*M^4*Sqrt[17/Pi]*u^13)/
       (844071400373160960000*b^2) - (13170722030543059991*d^2*K0*K1*M^4*
        Sqrt[17/Pi]*u^13)/(6068613927789438920294400000*b^2) - 
      (15294920708494849*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^13)/
       (756287974734352220160000*b^2) - (2332429812334123*d^6*K0*K1*M^4*
        Sqrt[17/Pi]*u^13)/(378143987367176110080000*b^2) + 
      (3049226335235749*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^13)/
       (324123417743293808640000*b^2) + (15241292839457965823*d^10*K0*K1*M^4*
        Sqrt[17/Pi]*u^13)/(68065917726091699814400000*b^2) - 
      (56128606415129*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^13)/
       (3561795799376855040000*b^2) - (29727408902071*d^14*K0*K1*M^4*
        Sqrt[17/Pi]*u^13)/(2572408077327728640000*b^2) + 
      (65294480396221*d^16*K0*K1*M^4*Sqrt[17/Pi]*u^13)/
       (40515427217911726080000*b^2) - (9595712866457*d^18*K0*K1*M^4*
        Sqrt[17/Pi]*u^13)/(777896202583905140736000*b^2) - 
      (248024076788399*K0*K1*M^4*u^13)/(47267998420897013760000*b^2*
        Sqrt[17*Pi]) - (152689031511555988313*d^2*K0*K1*M^4*u^13)/
       (6068613927789438920294400000*b^2*Sqrt[17*Pi]) - 
      (3586601206280201*d^4*K0*K1*M^4*u^13)/(13750690449715494912000*b^2*
        Sqrt[17*Pi]) - (6826957990216283*d^6*K0*K1*M^4*u^13)/
       (25209599157811740672000*b^2*Sqrt[17*Pi]) + 
      (372944392097111083*d^8*K0*K1*M^4*u^13)/(324123417743293808640000*b^2*
        Sqrt[17*Pi]) - (193686257776945906831*d^10*K0*K1*M^4*u^13)/
       (68065917726091699814400000*b^2*Sqrt[17*Pi]) - 
      (2879566069622317*d^12*K0*K1*M^4*u^13)/(4986514119127597056000*b^2*
        Sqrt[17*Pi]) - (263952226237421*d^14*K0*K1*M^4*u^13)/
       (1102460604569026560000*b^2*Sqrt[17*Pi]) + 
      (625284659317573*d^16*K0*K1*M^4*u^13)/(40515427217911726080000*b^2*
        Sqrt[17*Pi]) + (11526694710236809*d^18*K0*K1*M^4*u^13)/
       (777896202583905140736000*b^2*Sqrt[17*Pi]) + 
      (61519*K0^2*M^4*Sqrt[17/Pi]*u^14)/(71114238074880000*b^2) - 
      (14594329672267*d^4*K0^2*M^4*Sqrt[17/Pi]*u^14)/(10907999635591618560000*
        b^2) - (10143886338361*d^6*K0^2*M^4*Sqrt[17/Pi]*u^14)/
       (7271999757061079040000*b^2) + (3363878040337*d^8*K0^2*M^4*Sqrt[17/Pi]*
        u^14)/(779142831113687040000*b^2) - 
      (198551869*d^10*K0^2*M^4*Sqrt[17/Pi]*u^14)/(91432591810560000*b^2) - 
      (38678176379*d^12*K0^2*M^4*Sqrt[17/Pi]*u^14)/(29967031965911040000*
        b^2) - (125197897177*d^14*K0^2*M^4*Sqrt[17/Pi]*u^14)/
       (148408158307368960000*b^2) + (1339999205777*d^16*K0^2*M^4*Sqrt[17/Pi]*
        u^14)/(2025771360895586304000*b^2) - 
      (2514241363*d^18*K0^2*M^4*Sqrt[17/Pi]*u^14)/(92342854057918464000*
        b^2) + (640649*K1^2*M^4*Sqrt[17/Pi]*u^14)/(640028142673920000*b^2) - 
      (43388567*d^4*K1^2*M^4*Sqrt[17/Pi]*u^14)/(860337149607936000*b^2) - 
      (1278113327641*d^6*K1^2*M^4*Sqrt[17/Pi]*u^14)/(632347804961832960000*
        b^2) + (1895220737*d^8*K1^2*M^4*Sqrt[17/Pi]*u^14)/
       (1204472009451110400*b^2) + (2020851625902947*d^10*K1^2*M^4*
        Sqrt[17/Pi]*u^14)/(261791991254198845440000*b^2) - 
      (1993343450929*d^12*K1^2*M^4*Sqrt[17/Pi]*u^14)/(1118769193394012160000*
        b^2) - (28859646923*d^14*K1^2*M^4*Sqrt[17/Pi]*u^14)/
       (36451126601809920000*b^2) - (3630888341*d^16*K1^2*M^4*Sqrt[17/Pi]*
        u^14)/(12905057244119040000*b^2) + 
      (5765693783*d^18*K1^2*M^4*Sqrt[17/Pi]*u^14)/(464582060788285440000*
        b^2) + (1258477601*d^2*K0^2*M^4*u^14)/(182865183621120000*Sqrt[17]*
        b^2*Sqrt[Pi]) + (8579670581*d^2*K1^2*M^4*u^14)/
       (1280056285347840000*Sqrt[17]*b^2*Sqrt[Pi]) + 
      (76406972398739*d^4*K0^2*M^4*u^14)/(1090799963559161856000*b^2*
        Sqrt[17*Pi]) + (377645499414713*d^6*K0^2*M^4*u^14)/
       (7271999757061079040000*b^2*Sqrt[17*Pi]) - 
      (6863848542553*d^8*K0^2*M^4*u^14)/(31801748208721920000*b^2*
        Sqrt[17*Pi]) + (14200415778811*d^12*K0^2*M^4*u^14)/
       (119868127863644160000*b^2*Sqrt[17*Pi]) + 
      (1338695278499*d^14*K0^2*M^4*u^14)/(49469386102456320000*b^2*
        Sqrt[17*Pi]) - (44602874015731*d^16*K0^2*M^4*u^14)/
       (2025771360895586304000*b^2*Sqrt[17*Pi]) - 
      (297118818331*d^18*K0^2*M^4*u^14)/(277028562173755392000*b^2*
        Sqrt[17*Pi]) + (5987061286001*d^4*K1^2*M^4*u^14)/
       (126469560992366592000*b^2*Sqrt[17*Pi]) + 
      (40419923297561*d^6*K1^2*M^4*u^14)/(632347804961832960000*b^2*
        Sqrt[17*Pi]) - (4922800696669*d^8*K1^2*M^4*u^14)/
       (30111800236277760000*b^2*Sqrt[17*Pi]) - 
      (45242169371713819*d^10*K1^2*M^4*u^14)/(261791991254198845440000*b^2*
        Sqrt[17*Pi]) + (27062497735913*d^12*K1^2*M^4*u^14)/
       (223753838678802432000*b^2*Sqrt[17*Pi]) + 
      (628502547181*d^14*K1^2*M^4*u^14)/(21870675961085952000*b^2*
        Sqrt[17*Pi]) - (54544344691*d^16*K1^2*M^4*u^14)/
       (12905057244119040000*b^2*Sqrt[17*Pi]) - 
      (66531480941*d^18*K1^2*M^4*u^14)/(42234732798935040000*b^2*
        Sqrt[17*Pi]) - (29*K0*K1*M^4*Sqrt[17/Pi]*u^15)/
       (9870563888640000*b^2) - (4759439*d^2*K0*K1*M^4*Sqrt[17/Pi]*u^15)/
       (240010553502720000*b^2) - (825456937*d^4*K0*K1*M^4*Sqrt[17/Pi]*u^15)/
       (4560200516551680000*b^2) - (6229787*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^15)/
       (16185272463360000*b^2) + (22396463*d^8*K0*K1*M^4*Sqrt[17/Pi]*u^15)/
       (34287221928960000*b^2) - (407723142661*d^10*K0*K1*M^4*Sqrt[17/Pi]*
        u^15)/(359604383590932480000*b^2) - 
      (199907*d^12*K0*K1*M^4*Sqrt[17/Pi]*u^15)/(607419316224000*b^2) + 
      (267202189*d^14*K0*K1*M^4*Sqrt[17/Pi]*u^15)/(521165773320192000*b^2) + 
      (43614667*d^16*K0*K1*M^4*Sqrt[17/Pi]*u^15)/(651457216650240000*b^2) + 
      (46462259*d^18*K0*K1*M^4*Sqrt[17/Pi]*u^15)/(31269946399211520000*b^2) + 
      (24809*K0*K1*M^4*u^15)/(5612554481909760*b^2*Sqrt[17*Pi]) + 
      (278861333*d^4*K0*K1*M^4*u^15)/(168896315427840000*b^2*Sqrt[17*Pi]) + 
      (6614037583*d^6*K0*K1*M^4*u^15)/(675585261711360000*b^2*Sqrt[17*Pi]) + 
      (632284579249*d^10*K0*K1*M^4*u^15)/(71920876718186496000*b^2*
        Sqrt[17*Pi]) - (147097807*d^12*K0*K1*M^4*u^15)/
       (23689353332736000*b^2*Sqrt[17*Pi]) - (2667917059*d^14*K0*K1*M^4*u^15)/
       (868609622200320000*b^2*Sqrt[17*Pi]) + 
      (3332380021*d^16*K0*K1*M^4*u^15)/(1302914433300480000*b^2*
        Sqrt[17*Pi]) + (793693409*d^18*K0*K1*M^4*u^15)/
       (2405380492247040000*b^2*Sqrt[17*Pi]) - (K0^2*M^4*Sqrt[17/Pi]*u^16)/
       (3948225555456000*b^2) + (4333237*d^4*K0^2*M^4*Sqrt[17/Pi]*u^16)/
       (456020051655168000*b^2) - (37*d^6*K0^2*M^4*Sqrt[17/Pi]*u^16)/
       (65803759257600*b^2) + (5029*d^8*K0^2*M^4*Sqrt[17/Pi]*u^16)/
       (40716076040640000*b^2) + (1142777*d^10*K0^2*M^4*Sqrt[17/Pi]*u^16)/
       (65145721665024000*b^2) + (927239*d^12*K0^2*M^4*Sqrt[17/Pi]*u^16)/
       (25056046794240000*b^2) + (613*d^14*K0^2*M^4*Sqrt[17/Pi]*u^16)/
       (73861362432000*b^2) + (4181*d^16*K0^2*M^4*Sqrt[17/Pi]*u^16)/
       (2068118148096000*b^2) - (d^18*K0^2*M^4*Sqrt[17/Pi]*u^16)/
       (62670246912000*b^2) + (37*K1^2*M^4*Sqrt[17/Pi]*u^16)/
       (1900083548563200*b^2) + (37*d^4*K1^2*M^4*Sqrt[17/Pi]*u^16)/
       (135720253468800*b^2) - (37*d^6*K1^2*M^4*Sqrt[17/Pi]*u^16)/
       (67860126734400*b^2) + (46097*d^8*K1^2*M^4*Sqrt[17/Pi]*u^16)/
       (325728608325120000*b^2) - (290417*d^10*K1^2*M^4*Sqrt[17/Pi]*u^16)/
       (5714536988160000*b^2) + (71063*d^12*K1^2*M^4*Sqrt[17/Pi]*u^16)/
       (17143610964480000*b^2) - (309293*d^14*K1^2*M^4*Sqrt[17/Pi]*u^16)/
       (26058288666009600*b^2) - (2683*d^18*K1^2*M^4*Sqrt[17/Pi]*u^16)/
       (37765635747840000*b^2) - (13663*d^2*K0^2*M^4*u^16)/
       (590795208622080*Sqrt[17]*b^2*Sqrt[Pi]) - (1420381*d^2*K1^2*M^4*u^16)/
       (64002814267392000*Sqrt[17]*b^2*Sqrt[Pi]) + (20261*K0^2*M^4*u^16)/
       (91204010331033600*b^2*Sqrt[17*Pi]) - (9957847*d^4*K0^2*M^4*u^16)/
       (25334447314176000*b^2*Sqrt[17*Pi]) - (546200411*d^6*K0^2*M^4*u^16)/
       (912040103310336000*b^2*Sqrt[17*Pi]) + (8703113*d^8*K0^2*M^4*u^16)/
       (27144050693760000*b^2*Sqrt[17*Pi]) + (16347689*d^10*K0^2*M^4*u^16)/
       (17372192444006400*b^2*Sqrt[17*Pi]) - (1377127*d^12*K0^2*M^4*u^16)/
       (2467640972160000*b^2*Sqrt[17*Pi]) - (531827*d^14*K0^2*M^4*u^16)/
       (744522533314560*b^2*Sqrt[17*Pi]) - (505621*d^16*K0^2*M^4*u^16)/
       (2326632916608000*b^2*Sqrt[17*Pi]) - (67939*d^18*K0^2*M^4*u^16)/
       (4963483555430400*b^2*Sqrt[17*Pi]) - (67*K1^2*M^4*u^16)/
       (731152880640000*b^2*Sqrt[17*Pi]) - (5587613*d^4*K1^2*M^4*u^16)/
       (25056046794240000*b^2*Sqrt[17*Pi]) - (518520683*d^6*K1^2*M^4*u^16)/
       (912040103310336000*b^2*Sqrt[17*Pi]) + (11014687*d^8*K1^2*M^4*u^16)/
       (36192067591680000*b^2*Sqrt[17*Pi]) + (124073*d^10*K1^2*M^4*u^16)/
       (60955061207040*b^2*Sqrt[17*Pi]) - (2059597*d^14*K1^2*M^4*u^16)/
       (6032011265280000*b^2*Sqrt[17*Pi]) - (121789*d^16*K1^2*M^4*u^16)/
       (699739223040000*b^2*Sqrt[17*Pi]) - (263717*d^18*K1^2*M^4*u^16)/
       (21715240555008000*b^2*Sqrt[17*Pi]) + 
      (40811*d^6*K0*K1*M^4*Sqrt[17/Pi]*u^17)/(6333611828544000*b^2) - 
      (4913*d^10*K0*K1*M^4*Sqrt[17/Pi]*u^17)/(612271820160000*b^2) + 
      (199*K0*K1*M^4*u^17)/(4615587567360000*b^2*Sqrt[17*Pi]) + 
      (112891*d^2*K0*K1*M^4*u^17)/(60002638375680000*b^2*Sqrt[17*Pi]) + 
      (3307*d^4*K0*K1*M^4*u^17)/(125005496616000*b^2*Sqrt[17*Pi]) - 
      (2563*d^6*K0*K1*M^4*u^17)/(53644368960000*b^2*Sqrt[17*Pi]) - 
      (45893*d^8*K0*K1*M^4*u^17)/(1428634247040000*b^2*Sqrt[17*Pi]) - 
      (31*d^12*K0*K1*M^4*u^17)/(23810570784000*b^2*Sqrt[17*Pi]) + 
      (49*d^14*K0*K1*M^4*u^17)/(809883360000*b^2*Sqrt[17*Pi]) + 
      (7333*d^16*K0*K1*M^4*u^17)/(408181213440000*b^2*Sqrt[17*Pi]) + 
      (167*d^18*K0*K1*M^4*u^17)/(136060404480000*b^2*Sqrt[17*Pi]) - 
      (d^2*K0^2*M^4*u^18)/(74214766080000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(74214766080000*Sqrt[17]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^18)/(6184563840000*b^2*Sqrt[17*Pi]) - 
      (d^6*K0^2*M^4*u^18)/(2061521280000*b^2*Sqrt[17*Pi]) + 
      (d^8*K0^2*M^4*u^18)/(6184563840000*b^2*Sqrt[17*Pi]) + 
      (37*d^10*K0^2*M^4*u^18)/(37107383040000*b^2*Sqrt[17*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(6184563840000*b^2*Sqrt[17*Pi]) - 
      (d^14*K0^2*M^4*u^18)/(2061521280000*b^2*Sqrt[17*Pi]) - 
      (d^16*K0^2*M^4*u^18)/(6184563840000*b^2*Sqrt[17*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(74214766080000*b^2*Sqrt[17*Pi]) - 
      (d^4*K1^2*M^4*u^18)/(6184563840000*b^2*Sqrt[17*Pi]) - 
      (d^6*K1^2*M^4*u^18)/(2061521280000*b^2*Sqrt[17*Pi]) + 
      (d^8*K1^2*M^4*u^18)/(6184563840000*b^2*Sqrt[17*Pi]) + 
      (37*d^10*K1^2*M^4*u^18)/(37107383040000*b^2*Sqrt[17*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(6184563840000*b^2*Sqrt[17*Pi]) - 
      (d^14*K1^2*M^4*u^18)/(2061521280000*b^2*Sqrt[17*Pi]) - 
      (d^16*K1^2*M^4*u^18)/(6184563840000*b^2*Sqrt[17*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(74214766080000*b^2*Sqrt[17*Pi]))/Pi}, 4, 15, 1], 
  SeriesData[p, 0, {((7*K0^2*M^5*Sqrt[Pi/17]*u^3)/(54912*b^3) + 
      (7*d^2*K0^2*M^5*Sqrt[Pi/17]*u^3)/(4576*b^3) - 
      (161*d^4*K0^2*M^5*Sqrt[Pi/17]*u^3)/(82368*b^3) - 
      (49*d^6*K0^2*M^5*Sqrt[Pi/17]*u^3)/(41184*b^3) + 
      (245*d^8*K0^2*M^5*Sqrt[Pi/17]*u^3)/(164736*b^3) + 
      (5*K1^2*M^5*Sqrt[Pi/17]*u^3)/(20592*b^3) + 
      (31*d^2*K1^2*M^5*Sqrt[Pi/17]*u^3)/(10296*b^3) - 
      (19*d^4*K1^2*M^5*Sqrt[Pi/17]*u^3)/(5148*b^3) - 
      (3*d^6*K1^2*M^5*Sqrt[Pi/17]*u^3)/(1144*b^3) + 
      (7*d^8*K1^2*M^5*Sqrt[Pi/17]*u^3)/(2288*b^3) + 
      (3529*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(4942080*b^3) + 
      (5399*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(617760*b^3) - 
      (8981*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(823680*b^3) - 
      (449*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(61776*b^3) + 
      (8617*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(988416*b^3) + 
      (2209*K0^2*M^5*Sqrt[Pi/17]*u^5)/(9884160*b^3) - 
      (5641*d^4*K0^2*M^5*Sqrt[Pi/17]*u^5)/(1647360*b^3) - 
      (589*d^6*K0^2*M^5*Sqrt[Pi/17]*u^5)/(247104*b^3) + 
      (5545*d^8*K0^2*M^5*Sqrt[Pi/17]*u^5)/(1976832*b^3) + 
      (11579*K1^2*M^5*Sqrt[Pi/17]*u^5)/(29652480*b^3) + 
      (38087*d^2*K1^2*M^5*Sqrt[Pi/17]*u^5)/(7413120*b^3) - 
      (88019*d^4*K1^2*M^5*Sqrt[Pi/17]*u^5)/(14826240*b^3) - 
      (12607*d^6*K1^2*M^5*Sqrt[Pi/17]*u^5)/(2471040*b^3) + 
      (3631*d^8*K1^2*M^5*Sqrt[Pi/17]*u^5)/(658944*b^3) + 
      (101*d^2*K0^2*M^5*Sqrt[17*Pi]*u^5)/(617760*b^3) + 
      (2069*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(7413120*b^3) + 
      (1081*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(285120*b^3) - 
      (5051*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(1235520*b^3) + 
      (695*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(164736*b^3) - 
      (229*d^4*K0*K1*M^5*Sqrt[17*Pi]*u^6)/(926640*b^3) + 
      (5*K0^2*M^5*Sqrt[Pi/17]*u^7)/(134784*b^3) + 
      (49*d^2*K0^2*M^5*Sqrt[Pi/17]*u^7)/(92664*b^3) - 
      (397*d^4*K0^2*M^5*Sqrt[Pi/17]*u^7)/(741312*b^3) - 
      (41*d^6*K0^2*M^5*Sqrt[Pi/17]*u^7)/(61776*b^3) + 
      (313*d^8*K0^2*M^5*Sqrt[Pi/17]*u^7)/(494208*b^3) + 
      (71*K1^2*M^5*Sqrt[Pi/17]*u^7)/(1482624*b^3) + 
      (149*d^2*K1^2*M^5*Sqrt[Pi/17]*u^7)/(231660*b^3) - 
      (89*d^6*K1^2*M^5*Sqrt[Pi/17]*u^7)/(102960*b^3) + 
      (1981*d^8*K1^2*M^5*Sqrt[Pi/17]*u^7)/(2471040*b^3) - 
      (137*d^4*K1^2*M^5*Sqrt[17*Pi]*u^7)/(3706560*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/17]*u^8)/(51480*b^3) - 
      (7*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(38610*b^3) - 
      (29*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(77220*b^3) + 
      (49*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(154440*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[17*Pi]*u^8)/(77220*b^3) + 
      (K0^2*M^5*Sqrt[Pi/17]*u^9)/(463320*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/17]*u^9)/(115830*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/17]*u^9)/(231660*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/17]*u^9)/(38610*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/17]*u^9)/(51480*b^3) + (K1^2*M^5*Sqrt[Pi/17]*u^9)/
       (463320*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/17]*u^9)/(115830*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/17]*u^9)/(231660*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/17]*u^9)/(38610*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/17]*u^9)/(51480*b^3))/Pi, 0, 
    ((5*K1*M^5*Sqrt[Pi/17]*u)/(6864*b^3*E^u) + (31*d^2*K1*M^5*Sqrt[Pi/17]*u)/
       (3432*b^3*E^u) - (19*d^4*K1*M^5*Sqrt[Pi/17]*u)/(1716*b^3*E^u) - 
      (9*d^6*K1*M^5*Sqrt[Pi/17]*u)/(1144*b^3*E^u) + 
      (21*d^8*K1*M^5*Sqrt[Pi/17]*u)/(2288*b^3*E^u) + (K0*M^5*Sqrt[Pi/17]*u^2)/
       (1248*b^3*E^u) + (67*d^2*K0*M^5*Sqrt[Pi/17]*u^2)/(6864*b^3*E^u) - 
      (7*d^4*K0*M^5*Sqrt[Pi/17]*u^2)/(572*b^3*E^u) - 
      (5*d^6*K0*M^5*Sqrt[Pi/17]*u^2)/(624*b^3*E^u) + 
      (133*d^8*K0*M^5*Sqrt[Pi/17]*u^2)/(13728*b^3*E^u) + 
      (5*K1*M^5*Sqrt[Pi/17]*u^2)/(6864*b^3*E^u) + 
      (31*d^2*K1*M^5*Sqrt[Pi/17]*u^2)/(3432*b^3*E^u) - 
      (19*d^4*K1*M^5*Sqrt[Pi/17]*u^2)/(1716*b^3*E^u) - 
      (9*d^6*K1*M^5*Sqrt[Pi/17]*u^2)/(1144*b^3*E^u) + 
      (21*d^8*K1*M^5*Sqrt[Pi/17]*u^2)/(2288*b^3*E^u) + 
      (K0*M^5*Sqrt[Pi/17]*u^3)/(1248*b^3*E^u) + 
      (67*d^2*K0*M^5*Sqrt[Pi/17]*u^3)/(6864*b^3*E^u) - 
      (7*d^4*K0*M^5*Sqrt[Pi/17]*u^3)/(572*b^3*E^u) - 
      (5*d^6*K0*M^5*Sqrt[Pi/17]*u^3)/(624*b^3*E^u) + 
      (133*d^8*K0*M^5*Sqrt[Pi/17]*u^3)/(13728*b^3*E^u) - 
      (18361*K0^2*M^5*Sqrt[Pi/17]*u^3)/(25039872*b^3) - 
      (242767*d^2*K0^2*M^5*Sqrt[Pi/17]*u^3)/(25039872*b^3) + 
      (43169*d^4*K0^2*M^5*Sqrt[Pi/17]*u^3)/(4173312*b^3) + 
      (44779*d^6*K0^2*M^5*Sqrt[Pi/17]*u^3)/(4173312*b^3) - 
      (83839*d^8*K0^2*M^5*Sqrt[Pi/17]*u^3)/(8346624*b^3) - 
      (15043*d^10*K0^2*M^5*Sqrt[Pi/17]*u^3)/(25039872*b^3) + 
      (37*K1*M^5*Sqrt[Pi/17]*u^3)/(31680*b^3*E^u) + 
      (12059*d^2*K1*M^5*Sqrt[Pi/17]*u^3)/(823680*b^3*E^u) - 
      (1631*d^4*K1*M^5*Sqrt[Pi/17]*u^3)/(91520*b^3*E^u) - 
      (10667*d^6*K1*M^5*Sqrt[Pi/17]*u^3)/(823680*b^3*E^u) + 
      (63*K1^2*M^5*Sqrt[Pi/17]*u^3)/(347776*b^3) - 
      (3335*d^2*K1^2*M^5*Sqrt[Pi/17]*u^3)/(3129984*b^3) - 
      (12235*d^4*K1^2*M^5*Sqrt[Pi/17]*u^3)/(1564992*b^3) + 
      (22259*d^6*K1^2*M^5*Sqrt[Pi/17]*u^3)/(1564992*b^3) - 
      (569*d^8*K1^2*M^5*Sqrt[Pi/17]*u^3)/(347776*b^3) - 
      (1351*d^10*K1^2*M^5*Sqrt[Pi/17]*u^3)/(347776*b^3) + 
      (145*d^8*K1*M^5*Sqrt[17*Pi]*u^3)/(164736*b^3*E^u) + 
      (2011*K0*M^5*Sqrt[Pi/17]*u^4)/(3294720*b^3*E^u) + 
      (6361*d^2*K0*M^5*Sqrt[Pi/17]*u^4)/(823680*b^3*E^u) - 
      (1707*d^4*K0*M^5*Sqrt[Pi/17]*u^4)/(183040*b^3*E^u) - 
      (521*d^6*K0*M^5*Sqrt[Pi/17]*u^4)/(74880*b^3*E^u) + 
      (403*d^8*K0*M^5*Sqrt[Pi/17]*u^4)/(50688*b^3*E^u) + 
      (107*K1*M^5*Sqrt[Pi/17]*u^4)/(137280*b^3*E^u) - 
      (9959*d^4*K1*M^5*Sqrt[Pi/17]*u^4)/(823680*b^3*E^u) - 
      (8507*d^6*K1*M^5*Sqrt[Pi/17]*u^4)/(823680*b^3*E^u) + 
      (1841*d^8*K1*M^5*Sqrt[Pi/17]*u^4)/(164736*b^3*E^u) - 
      (1868437*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(751196160*b^3) - 
      (28144951*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(751196160*b^3) + 
      (327703*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(11381760*b^3) + 
      (21788777*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(375598080*b^3) - 
      (30118313*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(751196160*b^3) - 
      (130109*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(19261440*b^3) + 
      (13*d^2*K1*M^5*Sqrt[17*Pi]*u^4)/(21120*b^3*E^u) + 
      (931*K0*M^5*Sqrt[Pi/17]*u^5)/(3294720*b^3*E^u) + 
      (3241*d^2*K0*M^5*Sqrt[Pi/17]*u^5)/(823680*b^3*E^u) - 
      (551*d^4*K0*M^5*Sqrt[Pi/17]*u^5)/(126720*b^3*E^u) - 
      (3491*d^6*K0*M^5*Sqrt[Pi/17]*u^5)/(823680*b^3*E^u) + 
      (2879*d^8*K0*M^5*Sqrt[Pi/17]*u^5)/(658944*b^3*E^u) - 
      (1246237*K0^2*M^5*Sqrt[Pi/17]*u^5)/(1502392320*b^3) - 
      (1749941*d^2*K0^2*M^5*Sqrt[Pi/17]*u^5)/(136581120*b^3) + 
      (825751*d^4*K0^2*M^5*Sqrt[Pi/17]*u^5)/(83466240*b^3) + 
      (14937017*d^6*K0^2*M^5*Sqrt[Pi/17]*u^5)/(751196160*b^3) - 
      (21110033*d^8*K0^2*M^5*Sqrt[Pi/17]*u^5)/(1502392320*b^3) - 
      (94907*d^10*K0^2*M^5*Sqrt[Pi/17]*u^5)/(45527040*b^3) + 
      (281*K1*M^5*Sqrt[Pi/17]*u^5)/(823680*b^3*E^u) + 
      (773*d^2*K1*M^5*Sqrt[Pi/17]*u^5)/(164736*b^3*E^u) - 
      (835*d^4*K1*M^5*Sqrt[Pi/17]*u^5)/(164736*b^3*E^u) + 
      (733*d^8*K1*M^5*Sqrt[Pi/17]*u^5)/(137280*b^3*E^u) - 
      (1751579*K1^2*M^5*Sqrt[Pi/17]*u^5)/(901435392*b^3) - 
      (132356929*d^2*K1^2*M^5*Sqrt[Pi/17]*u^5)/(4507176960*b^3) + 
      (51463021*d^4*K1^2*M^5*Sqrt[Pi/17]*u^5)/(2253588480*b^3) + 
      (102208559*d^6*K1^2*M^5*Sqrt[Pi/17]*u^5)/(2253588480*b^3) - 
      (144395171*d^8*K1^2*M^5*Sqrt[Pi/17]*u^5)/(4507176960*b^3) - 
      (4366633*d^10*K1^2*M^5*Sqrt[Pi/17]*u^5)/(901435392*b^3) - 
      (257*d^6*K1*M^5*Sqrt[17*Pi]*u^5)/(823680*b^3*E^u) + 
      (41*d^2*K0*M^5*Sqrt[Pi/17]*u^6)/(31680*b^3*E^u) - 
      (19*d^4*K0*M^5*Sqrt[Pi/17]*u^6)/(14976*b^3*E^u) - 
      (707*d^6*K0*M^5*Sqrt[Pi/17]*u^6)/(411840*b^3*E^u) + 
      (2633*d^8*K0*M^5*Sqrt[Pi/17]*u^6)/(1647360*b^3*E^u) + 
      (107*K1*M^5*Sqrt[Pi/17]*u^6)/(988416*b^3*E^u) + 
      (1777*d^2*K1*M^5*Sqrt[Pi/17]*u^6)/(1235520*b^3*E^u) - 
      (683*d^4*K1*M^5*Sqrt[Pi/17]*u^6)/(494208*b^3*E^u) - 
      (817*d^6*K1*M^5*Sqrt[Pi/17]*u^6)/(411840*b^3*E^u) + 
      (333*d^8*K1*M^5*Sqrt[Pi/17]*u^6)/(183040*b^3*E^u) - 
      (1604767*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(1126794240*b^3) - 
      (3115823*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(140849280*b^3) + 
      (1774313*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(112679424*b^3) + 
      (2087*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(57024*b^3) - 
      (27977459*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(1126794240*b^3) - 
      (27959*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(7042464*b^3) + 
      (K0*M^5*Sqrt[17*Pi]*u^6)/(183040*b^3*E^u) + (K0*M^5*Sqrt[Pi/17]*u^7)/
       (38610*b^3*E^u) + (83*d^2*K0*M^5*Sqrt[Pi/17]*u^7)/(308880*b^3*E^u) - 
      (67*d^4*K0*M^5*Sqrt[Pi/17]*u^7)/(308880*b^3*E^u) - 
      (49*d^6*K0*M^5*Sqrt[Pi/17]*u^7)/(102960*b^3*E^u) + 
      (41*d^8*K0*M^5*Sqrt[Pi/17]*u^7)/(102960*b^3*E^u) - 
      (22283*K0^2*M^5*Sqrt[Pi/17]*u^7)/(102435840*b^3) - 
      (378457*d^2*K0^2*M^5*Sqrt[Pi/17]*u^7)/(112679424*b^3) + 
      (29845*d^4*K0^2*M^5*Sqrt[Pi/17]*u^7)/(14084928*b^3) + 
      (1692799*d^6*K0^2*M^5*Sqrt[Pi/17]*u^7)/(281698560*b^3) - 
      (4341347*d^8*K0^2*M^5*Sqrt[Pi/17]*u^7)/(1126794240*b^3) - 
      (393883*d^10*K0^2*M^5*Sqrt[Pi/17]*u^7)/(563397120*b^3) + 
      (K1*M^5*Sqrt[Pi/17]*u^7)/(34320*b^3*E^u) + 
      (29*d^2*K1*M^5*Sqrt[Pi/17]*u^7)/(102960*b^3*E^u) - 
      (23*d^4*K1*M^5*Sqrt[Pi/17]*u^7)/(102960*b^3*E^u) - 
      (53*d^6*K1*M^5*Sqrt[Pi/17]*u^7)/(102960*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/17]*u^7)/(2340*b^3*E^u) - 
      (2179*K1^2*M^5*Sqrt[Pi/17]*u^7)/(7879680*b^3) - 
      (1759*d^2*K1^2*M^5*Sqrt[Pi/17]*u^7)/(401280*b^3) + 
      (7637*d^4*K1^2*M^5*Sqrt[Pi/17]*u^7)/(2934360*b^3) + 
      (376891*d^6*K1^2*M^5*Sqrt[Pi/17]*u^7)/(46949760*b^3) - 
      (5573519*d^8*K1^2*M^5*Sqrt[Pi/17]*u^7)/(1126794240*b^3) - 
      (15179*d^10*K1^2*M^5*Sqrt[Pi/17]*u^7)/(14826240*b^3) + 
      (K0*M^5*Sqrt[Pi/17]*u^8)/(154440*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/17]*u^8)/(38610*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/17]*u^8)/(77220*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/17]*u^8)/(12870*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/17]*u^8)/(17160*b^3*E^u) + (K1*M^5*Sqrt[Pi/17]*u^8)/
       (154440*b^3*E^u) + (d^2*K1*M^5*Sqrt[Pi/17]*u^8)/(38610*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/17]*u^8)/(77220*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/17]*u^8)/(12870*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/17]*u^8)/(17160*b^3*E^u) - 
      (3*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(26752*b^3) - 
      (23869*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(12804480*b^3) + 
      (23441*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(6402240*b^3) - 
      (26113*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(12804480*b^3) + 
      (755*d^4*K0*K1*M^5*Sqrt[17*Pi]*u^8)/(14084928*b^3) - 
      (71*d^10*K0*K1*M^5*Sqrt[17*Pi]*u^8)/(2166912*b^3) - 
      (K0^2*M^5*Sqrt[Pi/17]*u^9)/(185328*b^3) - 
      (2875*d^2*K0^2*M^5*Sqrt[Pi/17]*u^9)/(18779904*b^3) + 
      (101*d^6*K0^2*M^5*Sqrt[Pi/17]*u^9)/(328320*b^3) - 
      (889*d^8*K0^2*M^5*Sqrt[Pi/17]*u^9)/(6402240*b^3) - 
      (18197*d^10*K0^2*M^5*Sqrt[Pi/17]*u^9)/(281698560*b^3) - 
      (67*K1^2*M^5*Sqrt[Pi/17]*u^9)/(11737440*b^3) - 
      (139*d^2*K1^2*M^5*Sqrt[Pi/17]*u^9)/(802560*b^3) + 
      (1303*d^4*K1^2*M^5*Sqrt[Pi/17]*u^9)/(23474880*b^3) + 
      (9853*d^6*K1^2*M^5*Sqrt[Pi/17]*u^9)/(28169856*b^3) - 
      (10193*d^8*K1^2*M^5*Sqrt[Pi/17]*u^9)/(70424640*b^3) - 
      (1769*d^10*K1^2*M^5*Sqrt[Pi/17]*u^9)/(21669120*b^3) + 
      (5*d^4*K0^2*M^5*Sqrt[17*Pi]*u^9)/(1564992*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/17]*u^10)/(1600560*b^3) - 
      (73*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(1956240*b^3) + 
      (7*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(2934360*b^3) + 
      (691*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(8803080*b^3) - 
      (23*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(1956240*b^3) - 
      (61*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(1956240*b^3) - 
      (d^2*K0^2*M^5*Sqrt[17*Pi]*u^11)/(5868720*b^3) + 
      (d^6*K0^2*M^5*Sqrt[17*Pi]*u^11)/(2934360*b^3) - 
      (d^10*K0^2*M^5*Sqrt[17*Pi]*u^11)/(5868720*b^3) - 
      (d^2*K1^2*M^5*Sqrt[17*Pi]*u^11)/(5868720*b^3) + 
      (d^6*K1^2*M^5*Sqrt[17*Pi]*u^11)/(2934360*b^3) - 
      (d^10*K1^2*M^5*Sqrt[17*Pi]*u^11)/(5868720*b^3))/Pi, 
    ((7*K0^2*M^5*Sqrt[Pi/17]*u^3)/(27456*b^3) + 
      (7*d^2*K0^2*M^5*Sqrt[Pi/17]*u^3)/(2288*b^3) - 
      (161*d^4*K0^2*M^5*Sqrt[Pi/17]*u^3)/(41184*b^3) - 
      (49*d^6*K0^2*M^5*Sqrt[Pi/17]*u^3)/(20592*b^3) + 
      (245*d^8*K0^2*M^5*Sqrt[Pi/17]*u^3)/(82368*b^3) + 
      (5*K1^2*M^5*Sqrt[Pi/17]*u^3)/(10296*b^3) + 
      (31*d^2*K1^2*M^5*Sqrt[Pi/17]*u^3)/(5148*b^3) - 
      (19*d^4*K1^2*M^5*Sqrt[Pi/17]*u^3)/(2574*b^3) - 
      (3*d^6*K1^2*M^5*Sqrt[Pi/17]*u^3)/(572*b^3) + 
      (7*d^8*K1^2*M^5*Sqrt[Pi/17]*u^3)/(1144*b^3) + 
      (3529*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(2471040*b^3) + 
      (5399*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(308880*b^3) - 
      (8981*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(411840*b^3) - 
      (449*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(30888*b^3) + 
      (8617*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(494208*b^3) + 
      (2209*K0^2*M^5*Sqrt[Pi/17]*u^5)/(4942080*b^3) - 
      (5641*d^4*K0^2*M^5*Sqrt[Pi/17]*u^5)/(823680*b^3) - 
      (589*d^6*K0^2*M^5*Sqrt[Pi/17]*u^5)/(123552*b^3) + 
      (5545*d^8*K0^2*M^5*Sqrt[Pi/17]*u^5)/(988416*b^3) + 
      (11579*K1^2*M^5*Sqrt[Pi/17]*u^5)/(14826240*b^3) + 
      (38087*d^2*K1^2*M^5*Sqrt[Pi/17]*u^5)/(3706560*b^3) - 
      (88019*d^4*K1^2*M^5*Sqrt[Pi/17]*u^5)/(7413120*b^3) - 
      (12607*d^6*K1^2*M^5*Sqrt[Pi/17]*u^5)/(1235520*b^3) + 
      (3631*d^8*K1^2*M^5*Sqrt[Pi/17]*u^5)/(329472*b^3) + 
      (101*d^2*K0^2*M^5*Sqrt[17*Pi]*u^5)/(308880*b^3) + 
      (2069*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(3706560*b^3) + 
      (1081*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(142560*b^3) - 
      (5051*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(617760*b^3) + 
      (695*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(82368*b^3) - 
      (229*d^4*K0*K1*M^5*Sqrt[17*Pi]*u^6)/(463320*b^3) + 
      (5*K0^2*M^5*Sqrt[Pi/17]*u^7)/(67392*b^3) + 
      (49*d^2*K0^2*M^5*Sqrt[Pi/17]*u^7)/(46332*b^3) - 
      (397*d^4*K0^2*M^5*Sqrt[Pi/17]*u^7)/(370656*b^3) - 
      (41*d^6*K0^2*M^5*Sqrt[Pi/17]*u^7)/(30888*b^3) + 
      (313*d^8*K0^2*M^5*Sqrt[Pi/17]*u^7)/(247104*b^3) + 
      (71*K1^2*M^5*Sqrt[Pi/17]*u^7)/(741312*b^3) + 
      (149*d^2*K1^2*M^5*Sqrt[Pi/17]*u^7)/(115830*b^3) - 
      (89*d^6*K1^2*M^5*Sqrt[Pi/17]*u^7)/(51480*b^3) + 
      (1981*d^8*K1^2*M^5*Sqrt[Pi/17]*u^7)/(1235520*b^3) - 
      (137*d^4*K1^2*M^5*Sqrt[17*Pi]*u^7)/(1853280*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/17]*u^8)/(25740*b^3) - 
      (7*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(19305*b^3) - 
      (29*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(38610*b^3) + 
      (49*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(77220*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[17*Pi]*u^8)/(38610*b^3) + 
      (K0^2*M^5*Sqrt[Pi/17]*u^9)/(231660*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/17]*u^9)/(57915*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/17]*u^9)/(115830*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/17]*u^9)/(19305*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/17]*u^9)/(25740*b^3) + (K1^2*M^5*Sqrt[Pi/17]*u^9)/
       (231660*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/17]*u^9)/(57915*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/17]*u^9)/(115830*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/17]*u^9)/(19305*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/17]*u^9)/(25740*b^3))/Pi, 
    ((521*K1*M^5*Sqrt[Pi/17]*u)/(521664*b^3*E^u) + 
      (1325*d^2*K1*M^5*Sqrt[Pi/17]*u)/(521664*b^3*E^u) - 
      (1907*d^4*K1*M^5*Sqrt[Pi/17]*u)/(65208*b^3*E^u) - 
      (27*d^8*K1*M^5*Sqrt[Pi/17]*u)/(173888*b^3*E^u) - 
      (1827*d^10*K1*M^5*Sqrt[Pi/17]*u)/(173888*b^3*E^u) + 
      (93*d^6*K1*M^5*Sqrt[17*Pi]*u)/(43472*b^3*E^u) - 
      (4363*K0*M^5*Sqrt[Pi/17]*u^2)/(4173312*b^3*E^u) - 
      (87247*d^2*K0*M^5*Sqrt[Pi/17]*u^2)/(4173312*b^3*E^u) + 
      (1115*d^4*K0*M^5*Sqrt[Pi/17]*u^2)/(189696*b^3*E^u) + 
      (99985*d^6*K0*M^5*Sqrt[Pi/17]*u^2)/(2086656*b^3*E^u) - 
      (102727*d^8*K0*M^5*Sqrt[Pi/17]*u^2)/(4173312*b^3*E^u) - 
      (30163*d^10*K0*M^5*Sqrt[Pi/17]*u^2)/(4173312*b^3*E^u) + 
      (521*K1*M^5*Sqrt[Pi/17]*u^2)/(521664*b^3*E^u) + 
      (1325*d^2*K1*M^5*Sqrt[Pi/17]*u^2)/(521664*b^3*E^u) - 
      (1907*d^4*K1*M^5*Sqrt[Pi/17]*u^2)/(65208*b^3*E^u) - 
      (27*d^8*K1*M^5*Sqrt[Pi/17]*u^2)/(173888*b^3*E^u) - 
      (1827*d^10*K1*M^5*Sqrt[Pi/17]*u^2)/(173888*b^3*E^u) + 
      (93*d^6*K1*M^5*Sqrt[17*Pi]*u^2)/(43472*b^3*E^u) - 
      (4363*K0*M^5*Sqrt[Pi/17]*u^3)/(4173312*b^3*E^u) - 
      (87247*d^2*K0*M^5*Sqrt[Pi/17]*u^3)/(4173312*b^3*E^u) + 
      (1115*d^4*K0*M^5*Sqrt[Pi/17]*u^3)/(189696*b^3*E^u) + 
      (99985*d^6*K0*M^5*Sqrt[Pi/17]*u^3)/(2086656*b^3*E^u) - 
      (102727*d^8*K0*M^5*Sqrt[Pi/17]*u^3)/(4173312*b^3*E^u) - 
      (30163*d^10*K0*M^5*Sqrt[Pi/17]*u^3)/(4173312*b^3*E^u) + 
      (40225*K0^2*M^5*Sqrt[Pi/17]*u^3)/(30818304*b^3) + 
      (4263455*d^2*K0^2*M^5*Sqrt[Pi/17]*u^3)/(200318976*b^3) - 
      (598033*d^4*K0^2*M^5*Sqrt[Pi/17]*u^3)/(44515328*b^3) - 
      (1256881*d^6*K0^2*M^5*Sqrt[Pi/17]*u^3)/(33386496*b^3) + 
      (3191545*d^8*K0^2*M^5*Sqrt[Pi/17]*u^3)/(133545984*b^3) + 
      (927767*d^10*K0^2*M^5*Sqrt[Pi/17]*u^3)/(200318976*b^3) - 
      (5045*d^12*K0^2*M^5*Sqrt[Pi/17]*u^3)/(133545984*b^3) - 
      (49051*K1*M^5*Sqrt[Pi/17]*u^3)/(27822080*b^3*E^u) - 
      (676439*d^2*K1*M^5*Sqrt[Pi/17]*u^3)/(19261440*b^3*E^u) + 
      (1197347*d^4*K1*M^5*Sqrt[Pi/17]*u^3)/(125199360*b^3*E^u) + 
      (86639*d^6*K1*M^5*Sqrt[Pi/17]*u^3)/(1070080*b^3*E^u) - 
      (10349011*d^8*K1*M^5*Sqrt[Pi/17]*u^3)/(250398720*b^3*E^u) - 
      (3084043*d^10*K1*M^5*Sqrt[Pi/17]*u^3)/(250398720*b^3*E^u) - 
      (5215*K1^2*M^5*Sqrt[Pi/17]*u^3)/(3852288*b^3) - 
      (26175*d^2*K1^2*M^5*Sqrt[Pi/17]*u^3)/(1391104*b^3) + 
      (1060045*d^4*K1^2*M^5*Sqrt[Pi/17]*u^3)/(50079744*b^3) + 
      (3395*d^6*K1^2*M^5*Sqrt[Pi/17]*u^3)/(164736*b^3) - 
      (1154633*d^8*K1^2*M^5*Sqrt[Pi/17]*u^3)/(50079744*b^3) + 
      (2531*d^10*K1^2*M^5*Sqrt[Pi/17]*u^3)/(1391104*b^3) - 
      (11*d^12*K1^2*M^5*Sqrt[17*Pi]*u^3)/(505856*b^3) - 
      (197299*K0*M^5*Sqrt[Pi/17]*u^4)/(166932480*b^3*E^u) - 
      (10704041*d^2*K0*M^5*Sqrt[Pi/17]*u^4)/(500797440*b^3*E^u) + 
      (210673*d^4*K0*M^5*Sqrt[Pi/17]*u^4)/(22763520*b^3*E^u) + 
      (3706661*d^6*K0*M^5*Sqrt[Pi/17]*u^4)/(83466240*b^3*E^u) - 
      (12608701*d^8*K0*M^5*Sqrt[Pi/17]*u^4)/(500797440*b^3*E^u) - 
      (2970133*d^10*K0*M^5*Sqrt[Pi/17]*u^4)/(500797440*b^3*E^u) - 
      (29201*K1*M^5*Sqrt[Pi/17]*u^4)/(13178880*b^3*E^u) - 
      (8982907*d^2*K1*M^5*Sqrt[Pi/17]*u^4)/(250398720*b^3*E^u) + 
      (2599027*d^4*K1*M^5*Sqrt[Pi/17]*u^4)/(125199360*b^3*E^u) + 
      (921267*d^6*K1*M^5*Sqrt[Pi/17]*u^4)/(13911040*b^3*E^u) - 
      (10054051*d^8*K1*M^5*Sqrt[Pi/17]*u^4)/(250398720*b^3*E^u) - 
      (168391*d^10*K1*M^5*Sqrt[Pi/17]*u^4)/(19261440*b^3*E^u) + 
      (312544951*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(84133969920*b^3) + 
      (2748674543*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(42066984960*b^3) - 
      (14190947*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(509902848*b^3) + 
      (5980809257*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(84133969920*b^3) + 
      (104191943*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(4674109440*b^3) - 
      (3130943*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(5608931328*b^3) - 
      (165848351*d^6*K0*K1*M^5*Sqrt[17*Pi]*u^4)/(21033492480*b^3) - 
      (4923*K0*M^5*Sqrt[Pi/17]*u^5)/(5058560*b^3*E^u) - 
      (820169*d^2*K0*M^5*Sqrt[Pi/17]*u^5)/(55644160*b^3*E^u) + 
      (739361*d^4*K0*M^5*Sqrt[Pi/17]*u^5)/(83466240*b^3*E^u) + 
      (6737063*d^6*K0*M^5*Sqrt[Pi/17]*u^5)/(250398720*b^3*E^u) - 
      (8293781*d^8*K0*M^5*Sqrt[Pi/17]*u^5)/(500797440*b^3*E^u) - 
      (1747613*d^10*K0*M^5*Sqrt[Pi/17]*u^5)/(500797440*b^3*E^u) + 
      (215663551*K0^2*M^5*Sqrt[Pi/17]*u^5)/(168267939840*b^3) + 
      (184014913*d^2*K0^2*M^5*Sqrt[Pi/17]*u^5)/(7648542720*b^3) - 
      (33522299*d^4*K0^2*M^5*Sqrt[Pi/17]*u^5)/(3739287552*b^3) - 
      (2167921747*d^6*K0^2*M^5*Sqrt[Pi/17]*u^5)/(42066984960*b^3) + 
      (4569210257*d^8*K0^2*M^5*Sqrt[Pi/17]*u^5)/(168267939840*b^3) + 
      (229172089*d^10*K0^2*M^5*Sqrt[Pi/17]*u^5)/(28044656640*b^3) - 
      (1869599*d^12*K0^2*M^5*Sqrt[Pi/17]*u^5)/(11217862656*b^3) - 
      (5393*K1*M^5*Sqrt[Pi/17]*u^5)/(5216640*b^3*E^u) - 
      (4502683*d^2*K1*M^5*Sqrt[Pi/17]*u^5)/(250398720*b^3*E^u) + 
      (22733*d^4*K1*M^5*Sqrt[Pi/17]*u^5)/(2407680*b^3*E^u) + 
      (4341401*d^6*K1*M^5*Sqrt[Pi/17]*u^5)/(125199360*b^3*E^u) - 
      (161039*d^8*K1*M^5*Sqrt[Pi/17]*u^5)/(7824960*b^3*E^u) - 
      (377413*d^10*K1*M^5*Sqrt[Pi/17]*u^5)/(83466240*b^3*E^u) + 
      (2200239397*K1^2*M^5*Sqrt[Pi/17]*u^5)/(504803819520*b^3) + 
      (18218893811*d^2*K1^2*M^5*Sqrt[Pi/17]*u^5)/(252401909760*b^3) - 
      (2738554799*d^4*K1^2*M^5*Sqrt[Pi/17]*u^5)/(72114831360*b^3) - 
      (17303281423*d^6*K1^2*M^5*Sqrt[Pi/17]*u^5)/(126200954880*b^3) + 
      (39010789187*d^8*K1^2*M^5*Sqrt[Pi/17]*u^5)/(504803819520*b^3) + 
      (419498407*d^10*K1^2*M^5*Sqrt[Pi/17]*u^5)/(19415531520*b^3) - 
      (19196167*d^12*K1^2*M^5*Sqrt[Pi/17]*u^5)/(56089313280*b^3) - 
      (421027*K0*M^5*Sqrt[Pi/17]*u^6)/(1168527360*b^3*E^u) - 
      (20550601*d^2*K0*M^5*Sqrt[Pi/17]*u^6)/(3505582080*b^3*E^u) + 
      (1022237*d^6*K0*M^5*Sqrt[Pi/17]*u^6)/(92252160*b^3*E^u) - 
      (298529*d^8*K0*M^5*Sqrt[Pi/17]*u^6)/(45527040*b^3*E^u) - 
      (759443*d^10*K0*M^5*Sqrt[Pi/17]*u^6)/(500797440*b^3*E^u) - 
      (2137547*K1*M^5*Sqrt[Pi/17]*u^6)/(5258373120*b^3*E^u) - 
      (82279*d^2*K1*M^5*Sqrt[Pi/17]*u^6)/(11950848*b^3*E^u) + 
      (9792371*d^4*K1*M^5*Sqrt[Pi/17]*u^6)/(2629186560*b^3*E^u) + 
      (632129*d^6*K1*M^5*Sqrt[Pi/17]*u^6)/(48688640*b^3*E^u) - 
      (379003*d^8*K1*M^5*Sqrt[Pi/17]*u^6)/(50079744*b^3*E^u) - 
      (115703*d^10*K1*M^5*Sqrt[Pi/17]*u^6)/(62599680*b^3*E^u) + 
      (29238127*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(9707765760*b^3) + 
      (25962467*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(474439680*b^3) - 
      (258816133*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(11472814080*b^3) - 
      (3577825651*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(31550238720*b^3) + 
      (7604412149*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(126200954880*b^3) + 
      (17710295*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(970776576*b^3) - 
      (2305487*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(8413396992*b^3) + 
      (7367*d^4*K0*M^5*Sqrt[17*Pi]*u^6)/(38950912*b^3*E^u) - 
      (447511*K0*M^5*Sqrt[Pi/17]*u^7)/(5258373120*b^3*E^u) + 
      (462347*d^4*K0*M^5*Sqrt[Pi/17]*u^7)/(525837312*b^3*E^u) + 
      (14857*d^6*K0*M^5*Sqrt[Pi/17]*u^7)/(4612608*b^3*E^u) - 
      (23393*d^8*K0*M^5*Sqrt[Pi/17]*u^7)/(13178880*b^3*E^u) - 
      (3257*d^10*K0*M^5*Sqrt[Pi/17]*u^7)/(6259968*b^3*E^u) + 
      (4790333*K0^2*M^5*Sqrt[Pi/17]*u^7)/(11472814080*b^3) + 
      (273595873*d^2*K0^2*M^5*Sqrt[Pi/17]*u^7)/(31550238720*b^3) - 
      (311031113*d^4*K0^2*M^5*Sqrt[Pi/17]*u^7)/(126200954880*b^3) - 
      (617856727*d^6*K0^2*M^5*Sqrt[Pi/17]*u^7)/(31550238720*b^3) + 
      (245824429*d^8*K0^2*M^5*Sqrt[Pi/17]*u^7)/(25240190976*b^3) + 
      (51510181*d^10*K0^2*M^5*Sqrt[Pi/17]*u^7)/(15775119360*b^3) - 
      (1940909*d^12*K0^2*M^5*Sqrt[Pi/17]*u^7)/(42066984960*b^3) - 
      (24821*K1*M^5*Sqrt[Pi/17]*u^7)/(276756480*b^3*E^u) + 
      (2550763*d^4*K1*M^5*Sqrt[Pi/17]*u^7)/(2629186560*b^3*E^u) + 
      (236213*d^6*K1*M^5*Sqrt[Pi/17]*u^7)/(65729664*b^3*E^u) - 
      (1454969*d^8*K1*M^5*Sqrt[Pi/17]*u^7)/(751196160*b^3*E^u) - 
      (76267*d^10*K1*M^5*Sqrt[Pi/17]*u^7)/(125199360*b^3*E^u) + 
      (88846577*K1^2*M^5*Sqrt[Pi/17]*u^7)/(126200954880*b^3) + 
      (377871883*d^2*K1^2*M^5*Sqrt[Pi/17]*u^7)/(31550238720*b^3) - 
      (70185241*d^4*K1^2*M^5*Sqrt[Pi/17]*u^7)/(18028707840*b^3) - 
      (831542263*d^6*K1^2*M^5*Sqrt[Pi/17]*u^7)/(31550238720*b^3) + 
      (232525217*d^8*K1^2*M^5*Sqrt[Pi/17]*u^7)/(18028707840*b^3) + 
      (333607*d^10*K1^2*M^5*Sqrt[Pi/17]*u^7)/(70424640*b^3) - 
      (91963*d^12*K1^2*M^5*Sqrt[Pi/17]*u^7)/(1386823680*b^3) - 
      (132989*d^2*K0*M^5*Sqrt[17*Pi]*u^7)/(1314593280*b^3*E^u) - 
      (3139*d^2*K1*M^5*Sqrt[17*Pi]*u^7)/(27675648*b^3*E^u) - 
      (2459*K0*M^5*Sqrt[Pi/17]*u^8)/(328648320*b^3*E^u) - 
      (491681*d^2*K0*M^5*Sqrt[Pi/17]*u^8)/(1314593280*b^3*E^u) + 
      (18719*d^4*K0*M^5*Sqrt[Pi/17]*u^8)/(109549440*b^3*E^u) + 
      (436837*d^6*K0*M^5*Sqrt[Pi/17]*u^8)/(657296640*b^3*E^u) - 
      (329*d^8*K0*M^5*Sqrt[Pi/17]*u^8)/(1067040*b^3*E^u) - 
      (1013*d^10*K0*M^5*Sqrt[Pi/17]*u^8)/(6955520*b^3*E^u) - 
      (257*K1*M^5*Sqrt[Pi/17]*u^8)/(29877120*b^3*E^u) - 
      (105541*d^2*K1*M^5*Sqrt[Pi/17]*u^8)/(262918656*b^3*E^u) + 
      (19519*d^4*K1*M^5*Sqrt[Pi/17]*u^8)/(109549440*b^3*E^u) + 
      (470861*d^6*K1*M^5*Sqrt[Pi/17]*u^8)/(657296640*b^3*E^u) - 
      (3739*d^8*K1*M^5*Sqrt[Pi/17]*u^8)/(11737440*b^3*E^u) - 
      (3463*d^10*K1*M^5*Sqrt[Pi/17]*u^8)/(20866560*b^3*E^u) + 
      (32087201*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(6067353600*b^3) - 
      (7561559*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(8763955200*b^3) - 
      (505893001*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(39437798400*b^3) + 
      (11069893*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(1971889920*b^3) + 
      (1211681*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(478033920*b^3) - 
      (445*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(12773376*b^3) + 
      (14857*K0*K1*M^5*Sqrt[17*Pi]*u^8)/(876395520*b^3) - 
      (23*K0*M^5*Sqrt[Pi/17]*u^9)/(10270260*b^3*E^u) - 
      (529*d^2*K0*M^5*Sqrt[Pi/17]*u^9)/(10954944*b^3*E^u) + 
      (5*d^4*K0*M^5*Sqrt[Pi/17]*u^9)/(342342*b^3*E^u) + 
      (1487*d^6*K0*M^5*Sqrt[Pi/17]*u^9)/(16432416*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/17]*u^9)/(48906*b^3*E^u) - 
      (89*d^10*K0*M^5*Sqrt[Pi/17]*u^9)/(2608320*b^3*E^u) + 
      (491303*K0^2*M^5*Sqrt[Pi/17]*u^9)/(19718899200*b^3) + 
      (7077821*d^2*K0^2*M^5*Sqrt[Pi/17]*u^9)/(15775119360*b^3) + 
      (893909*d^4*K0^2*M^5*Sqrt[Pi/17]*u^9)/(78875596800*b^3) - 
      (3619661*d^6*K0^2*M^5*Sqrt[Pi/17]*u^9)/(3033676800*b^3) + 
      (3384749*d^8*K0^2*M^5*Sqrt[Pi/17]*u^9)/(7887559680*b^3) + 
      (4465229*d^10*K0^2*M^5*Sqrt[Pi/17]*u^9)/(15775119360*b^3) - 
      (23*K1*M^5*Sqrt[Pi/17]*u^9)/(10270260*b^3*E^u) - 
      (961*d^2*K1*M^5*Sqrt[Pi/17]*u^9)/(18258240*b^3*E^u) + 
      (5*d^4*K1*M^5*Sqrt[Pi/17]*u^9)/(342342*b^3*E^u) + 
      (8149*d^6*K1*M^5*Sqrt[Pi/17]*u^9)/(82162080*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/17]*u^9)/(48906*b^3*E^u) - 
      (301*d^10*K1*M^5*Sqrt[Pi/17]*u^9)/(7824960*b^3*E^u) + 
      (665101*K1^2*M^5*Sqrt[Pi/17]*u^9)/(24648624000*b^3) + 
      (204168583*d^2*K1^2*M^5*Sqrt[Pi/17]*u^9)/(394377984000*b^3) + 
      (4525117*d^4*K1^2*M^5*Sqrt[Pi/17]*u^9)/(131459328000*b^3) - 
      (18223753*d^6*K1^2*M^5*Sqrt[Pi/17]*u^9)/(13145932800*b^3) + 
      (18086069*d^8*K1^2*M^5*Sqrt[Pi/17]*u^9)/(39437798400*b^3) + 
      (123931*d^10*K1^2*M^5*Sqrt[Pi/17]*u^9)/(350558208*b^3) - 
      (78241*d^12*K1^2*M^5*Sqrt[Pi/17]*u^9)/(15775119360*b^3) - 
      (731*d^12*K0^2*M^5*Sqrt[17*Pi]*u^9)/(3155023872*b^3) + 
      (7877*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(1877990400*b^3) + 
      (883*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(6894720*b^3) + 
      (189437*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(4381977600*b^3) - 
      (895229*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(2464862400*b^3) + 
      (2425099*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(39437798400*b^3) + 
      (739*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(5765760*b^3) - 
      (15461*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(7887559680*b^3) - 
      (d^2*K0*M^5*Sqrt[17*Pi]*u^10)/(1956240*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[17*Pi]*u^10)/(978120*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[17*Pi]*u^10)/(1956240*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[17*Pi]*u^10)/(1956240*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[17*Pi]*u^10)/(978120*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[17*Pi]*u^10)/(1956240*b^3*E^u) - 
      (1429*K0^2*M^5*Sqrt[Pi/17]*u^11)/(65729664000*b^3) + 
      (843977*d^2*K0^2*M^5*Sqrt[Pi/17]*u^11)/(98594496000*b^3) + 
      (420383*d^4*K0^2*M^5*Sqrt[Pi/17]*u^11)/(197188992000*b^3) - 
      (66743*d^6*K0^2*M^5*Sqrt[Pi/17]*u^11)/(3286483200*b^3) - 
      (11549*d^8*K0^2*M^5*Sqrt[Pi/17]*u^11)/(39437798400*b^3) + 
      (40673*d^10*K0^2*M^5*Sqrt[Pi/17]*u^11)/(3943779840*b^3) - 
      (67*d^12*K0^2*M^5*Sqrt[Pi/17]*u^11)/(175279104*b^3) - 
      (8831*K1^2*M^5*Sqrt[Pi/17]*u^11)/(197188992000*b^3) + 
      (940301*d^2*K1^2*M^5*Sqrt[Pi/17]*u^11)/(98594496000*b^3) + 
      (182573*d^4*K1^2*M^5*Sqrt[Pi/17]*u^11)/(65729664000*b^3) - 
      (73147*d^6*K1^2*M^5*Sqrt[Pi/17]*u^11)/(3286483200*b^3) - 
      (74509*d^8*K1^2*M^5*Sqrt[Pi/17]*u^11)/(39437798400*b^3) - 
      (1151*d^12*K1^2*M^5*Sqrt[Pi/17]*u^11)/(7887559680*b^3) + 
      (2789*d^10*K1^2*M^5*Sqrt[17*Pi]*u^11)/(3943779840*b^3) - 
      (71*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(1643241600*b^3) + 
      (103*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(51351300*b^3) + 
      (295*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(197188992*b^3) - 
      (2579*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(616215600*b^3) - 
      (877*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(259459200*b^3) + 
      (439*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(123243120*b^3) + 
      (179*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(328648320*b^3) - 
      (71*K0^2*M^5*Sqrt[Pi/17]*u^13)/(24648624000*b^3) - 
      (71*d^2*K0^2*M^5*Sqrt[Pi/17]*u^13)/(1369368000*b^3) - 
      (5041*d^4*K0^2*M^5*Sqrt[Pi/17]*u^13)/(24648624000*b^3) + 
      (71*d^6*K0^2*M^5*Sqrt[Pi/17]*u^13)/(246486240*b^3) + 
      (71*d^8*K0^2*M^5*Sqrt[Pi/17]*u^13)/(379209600*b^3) - 
      (71*d^10*K0^2*M^5*Sqrt[Pi/17]*u^13)/(492972480*b^3) - 
      (71*d^12*K0^2*M^5*Sqrt[Pi/17]*u^13)/(985944960*b^3) - 
      (71*K1^2*M^5*Sqrt[Pi/17]*u^13)/(24648624000*b^3) - 
      (71*d^2*K1^2*M^5*Sqrt[Pi/17]*u^13)/(1369368000*b^3) - 
      (5041*d^4*K1^2*M^5*Sqrt[Pi/17]*u^13)/(24648624000*b^3) + 
      (71*d^6*K1^2*M^5*Sqrt[Pi/17]*u^13)/(246486240*b^3) + 
      (71*d^8*K1^2*M^5*Sqrt[Pi/17]*u^13)/(379209600*b^3) - 
      (71*d^10*K1^2*M^5*Sqrt[Pi/17]*u^13)/(492972480*b^3) - 
      (71*d^12*K1^2*M^5*Sqrt[Pi/17]*u^13)/(985944960*b^3))/Pi, 
    ((-13573*K0^2*M^5*Sqrt[Pi/17]*u^3)/(12519936*b^3) - 
      (185311*d^2*K0^2*M^5*Sqrt[Pi/17]*u^3)/(12519936*b^3) + 
      (10311*d^4*K0^2*M^5*Sqrt[Pi/17]*u^3)/(695552*b^3) + 
      (37331*d^6*K0^2*M^5*Sqrt[Pi/17]*u^3)/(2086656*b^3) - 
      (5929*d^8*K0^2*M^5*Sqrt[Pi/17]*u^3)/(379392*b^3) - 
      (15043*d^10*K0^2*M^5*Sqrt[Pi/17]*u^3)/(12519936*b^3) + 
      (569*K1^2*M^5*Sqrt[Pi/17]*u^3)/(521664*b^3) + 
      (10801*d^2*K1^2*M^5*Sqrt[Pi/17]*u^3)/(1564992*b^3) - 
      (20899*d^4*K1^2*M^5*Sqrt[Pi/17]*u^3)/(782496*b^3) + 
      (16103*d^6*K1^2*M^5*Sqrt[Pi/17]*u^3)/(782496*b^3) + 
      (79*d^8*K1^2*M^5*Sqrt[Pi/17]*u^3)/(13376*b^3) - 
      (1351*d^10*K1^2*M^5*Sqrt[Pi/17]*u^3)/(173888*b^3) - 
      (212765*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(75119616*b^3) - 
      (281495*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(5778432*b^3) + 
      (311413*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(12519936*b^3) + 
      (1361069*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(14446080*b^3) - 
      (20294933*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(375598080*b^3) - 
      (130109*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(9630720*b^3) - 
      (148517*K0^2*M^5*Sqrt[Pi/17]*u^5)/(150239232*b^3) - 
      (2597147*d^2*K0^2*M^5*Sqrt[Pi/17]*u^5)/(150239232*b^3) + 
      (12251177*d^6*K0^2*M^5*Sqrt[Pi/17]*u^5)/(375598080*b^3) - 
      (14788733*d^8*K0^2*M^5*Sqrt[Pi/17]*u^5)/(751196160*b^3) - 
      (94907*d^10*K0^2*M^5*Sqrt[Pi/17]*u^5)/(22763520*b^3) - 
      (6117883*K1^2*M^5*Sqrt[Pi/17]*u^5)/(2253588480*b^3) - 
      (19524317*d^2*K1^2*M^5*Sqrt[Pi/17]*u^5)/(450717696*b^3) + 
      (31394689*d^4*K1^2*M^5*Sqrt[Pi/17]*u^5)/(1126794240*b^3) + 
      (84962183*d^6*K1^2*M^5*Sqrt[Pi/17]*u^5)/(1126794240*b^3) - 
      (9740101*d^8*K1^2*M^5*Sqrt[Pi/17]*u^5)/(204871680*b^3) - 
      (4366633*d^10*K1^2*M^5*Sqrt[Pi/17]*u^5)/(450717696*b^3) + 
      (1557*d^4*K0^2*M^5*Sqrt[17*Pi]*u^5)/(2782208*b^3) - 
      (226607*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(112679424*b^3) - 
      (1157401*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(35212320*b^3) + 
      (5321149*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(281698560*b^3) + 
      (225851*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(3706560*b^3) - 
      (20846759*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(563397120*b^3) - 
      (27959*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(3521232*b^3) - 
      (16583*K0^2*M^5*Sqrt[Pi/17]*u^7)/(51217920*b^3) - 
      (22237*d^2*K0^2*M^5*Sqrt[Pi/17]*u^7)/(4333824*b^3) + 
      (37061*d^4*K0^2*M^5*Sqrt[Pi/17]*u^7)/(14084928*b^3) + 
      (108643*d^6*K0^2*M^5*Sqrt[Pi/17]*u^7)/(10834560*b^3) - 
      (3270887*d^8*K0^2*M^5*Sqrt[Pi/17]*u^7)/(563397120*b^3) - 
      (393883*d^10*K0^2*M^5*Sqrt[Pi/17]*u^7)/(281698560*b^3) - 
      (230657*K1^2*M^5*Sqrt[Pi/17]*u^7)/(563397120*b^3) - 
      (160507*d^2*K1^2*M^5*Sqrt[Pi/17]*u^7)/(23474880*b^3) + 
      (77941*d^4*K1^2*M^5*Sqrt[Pi/17]*u^7)/(23474880*b^3) + 
      (63203*d^6*K1^2*M^5*Sqrt[Pi/17]*u^7)/(4694976*b^3) - 
      (843703*d^8*K1^2*M^5*Sqrt[Pi/17]*u^7)/(112679424*b^3) - 
      (15179*d^10*K1^2*M^5*Sqrt[Pi/17]*u^7)/(7413120*b^3) - 
      (433*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(2608320*b^3) - 
      (16619*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(5417280*b^3) + 
      (4093*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(3201120*b^3) + 
      (16783*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(2708640*b^3) - 
      (220211*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(70424640*b^3) - 
      (71*d^10*K0*K1*M^5*Sqrt[17*Pi]*u^8)/(1083456*b^3) - 
      (K0^2*M^5*Sqrt[Pi/17]*u^9)/(231660*b^3) - 
      (13159*d^2*K0^2*M^5*Sqrt[Pi/17]*u^9)/(46949760*b^3) + 
      (1123*d^4*K0^2*M^5*Sqrt[Pi/17]*u^9)/(11737440*b^3) + 
      (12619*d^6*K0^2*M^5*Sqrt[Pi/17]*u^9)/(23474880*b^3) - 
      (7727*d^8*K0^2*M^5*Sqrt[Pi/17]*u^9)/(35212320*b^3) - 
      (18197*d^10*K0^2*M^5*Sqrt[Pi/17]*u^9)/(140849280*b^3) - 
      (29*K1^2*M^5*Sqrt[Pi/17]*u^9)/(5868720*b^3) - 
      (15047*d^2*K1^2*M^5*Sqrt[Pi/17]*u^9)/(46949760*b^3) + 
      (1151*d^4*K1^2*M^5*Sqrt[Pi/17]*u^9)/(11737440*b^3) + 
      (43793*d^6*K1^2*M^5*Sqrt[Pi/17]*u^9)/(70424640*b^3) - 
      (8141*d^8*K1^2*M^5*Sqrt[Pi/17]*u^9)/(35212320*b^3) - 
      (1769*d^10*K1^2*M^5*Sqrt[Pi/17]*u^9)/(10834560*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/17]*u^10)/(800280*b^3) - 
      (73*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(978120*b^3) + 
      (7*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(1467180*b^3) + 
      (691*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(4401540*b^3) - 
      (23*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(978120*b^3) - 
      (61*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(978120*b^3) - 
      (d^2*K0^2*M^5*Sqrt[17*Pi]*u^11)/(2934360*b^3) + 
      (d^6*K0^2*M^5*Sqrt[17*Pi]*u^11)/(1467180*b^3) - 
      (d^10*K0^2*M^5*Sqrt[17*Pi]*u^11)/(2934360*b^3) - 
      (d^2*K1^2*M^5*Sqrt[17*Pi]*u^11)/(2934360*b^3) + 
      (d^6*K1^2*M^5*Sqrt[17*Pi]*u^11)/(1467180*b^3) - 
      (d^10*K1^2*M^5*Sqrt[17*Pi]*u^11)/(2934360*b^3))/Pi, 
    ((-51847*d^2*K1*M^5*Sqrt[Pi/17]*u)/(2086656*b^3*E^u) + 
      (15677*d^4*K1*M^5*Sqrt[Pi/17]*u)/(2086656*b^3*E^u) + 
      (1509*d^6*K1*M^5*Sqrt[Pi/17]*u)/(26752*b^3*E^u) - 
      (23109*d^8*K1*M^5*Sqrt[Pi/17]*u)/(695552*b^3*E^u) - 
      (1725*d^10*K1*M^5*Sqrt[Pi/17]*u)/(695552*b^3*E^u) - 
      (1635*d^12*K1*M^5*Sqrt[Pi/17]*u)/(695552*b^3*E^u) - 
      (125*K1*M^5*Sqrt[17*Pi]*u)/(2086656*b^3*E^u) + 
      (1367*K0*M^5*Sqrt[Pi/17]*u^2)/(1391104*b^3*E^u) + 
      (104347*d^2*K0*M^5*Sqrt[Pi/17]*u^2)/(5564416*b^3*E^u) - 
      (385963*d^6*K0*M^5*Sqrt[Pi/17]*u^2)/(8346624*b^3*E^u) + 
      (200909*d^8*K0*M^5*Sqrt[Pi/17]*u^2)/(8346624*b^3*E^u) - 
      (8795*d^12*K0*M^5*Sqrt[Pi/17]*u^2)/(5564416*b^3*E^u) - 
      (51847*d^2*K1*M^5*Sqrt[Pi/17]*u^2)/(2086656*b^3*E^u) + 
      (15677*d^4*K1*M^5*Sqrt[Pi/17]*u^2)/(2086656*b^3*E^u) + 
      (1509*d^6*K1*M^5*Sqrt[Pi/17]*u^2)/(26752*b^3*E^u) - 
      (23109*d^8*K1*M^5*Sqrt[Pi/17]*u^2)/(695552*b^3*E^u) - 
      (1725*d^10*K1*M^5*Sqrt[Pi/17]*u^2)/(695552*b^3*E^u) - 
      (1635*d^12*K1*M^5*Sqrt[Pi/17]*u^2)/(695552*b^3*E^u) - 
      (4285*d^4*K0*M^5*Sqrt[17*Pi]*u^2)/(16693248*b^3*E^u) + 
      (211*d^10*K0*M^5*Sqrt[17*Pi]*u^2)/(428032*b^3*E^u) - 
      (125*K1*M^5*Sqrt[17*Pi]*u^2)/(2086656*b^3*E^u) + 
      (90070789*K0*M^5*Sqrt[Pi/17]*u^3)/(80565788160*b^3*E^u) + 
      (6579699769*d^2*K0*M^5*Sqrt[Pi/17]*u^3)/(322263152640*b^3*E^u) - 
      (853089803*d^6*K0*M^5*Sqrt[Pi/17]*u^3)/(17903508480*b^3*E^u) - 
      (8795*d^12*K0*M^5*Sqrt[Pi/17]*u^3)/(5564416*b^3*E^u) - 
      (30048803*K0^2*M^5*Sqrt[Pi/17]*u^3)/(73717383168*b^3) - 
      (1256688371*d^2*K0^2*M^5*Sqrt[Pi/17]*u^3)/(73717383168*b^3) - 
      (909381487*d^4*K0^2*M^5*Sqrt[Pi/17]*u^3)/(73717383168*b^3) + 
      (426618355*d^6*K0^2*M^5*Sqrt[Pi/17]*u^3)/(6701580288*b^3) - 
      (1459699369*d^8*K0^2*M^5*Sqrt[Pi/17]*u^3)/(73717383168*b^3) - 
      (1057471801*d^10*K0^2*M^5*Sqrt[Pi/17]*u^3)/(73717383168*b^3) + 
      (20213371*d^12*K0^2*M^5*Sqrt[Pi/17]*u^3)/(73717383168*b^3) + 
      (274555*d^14*K0^2*M^5*Sqrt[Pi/17]*u^3)/(73717383168*b^3) + 
      (5015513*K1*M^5*Sqrt[Pi/17]*u^3)/(1752791040*b^3*E^u) + 
      (37999499*d^2*K1*M^5*Sqrt[Pi/17]*u^3)/(779018240*b^3*E^u) - 
      (137577767*d^4*K1*M^5*Sqrt[Pi/17]*u^3)/(7011164160*b^3*E^u) - 
      (366808657*d^6*K1*M^5*Sqrt[Pi/17]*u^3)/(3505582080*b^3*E^u) + 
      (13112597*d^8*K1*M^5*Sqrt[Pi/17]*u^3)/(233705472*b^3*E^u) + 
      (134057423*d^10*K1*M^5*Sqrt[Pi/17]*u^3)/(7011164160*b^3*E^u) - 
      (1219853*d^12*K1*M^5*Sqrt[Pi/17]*u^3)/(467410944*b^3*E^u) - 
      (206065*K1^2*M^5*Sqrt[Pi/17]*u^3)/(484982784*b^3) + 
      (12979553*d^2*K1^2*M^5*Sqrt[Pi/17]*u^3)/(1023852544*b^3) + 
      (316803749*d^4*K1^2*M^5*Sqrt[Pi/17]*u^3)/(9214672896*b^3) - 
      (778917511*d^6*K1^2*M^5*Sqrt[Pi/17]*u^3)/(9214672896*b^3) + 
      (162208639*d^8*K1^2*M^5*Sqrt[Pi/17]*u^3)/(9214672896*b^3) + 
      (184600499*d^10*K1^2*M^5*Sqrt[Pi/17]*u^3)/(9214672896*b^3) + 
      (11281*d^12*K1^2*M^5*Sqrt[Pi/17]*u^3)/(44515328*b^3) + 
      (7635*d^14*K1^2*M^5*Sqrt[Pi/17]*u^3)/(1023852544*b^3) - 
      (121844293*d^4*K0*M^5*Sqrt[17*Pi]*u^3)/(322263152640*b^3*E^u) + 
      (113749*d^8*K0*M^5*Sqrt[17*Pi]*u^3)/(75119616*b^3*E^u) + 
      (211*d^10*K0*M^5*Sqrt[17*Pi]*u^3)/(428032*b^3*E^u) + 
      (427310069*K0*M^5*Sqrt[Pi/17]*u^4)/(281980258560*b^3*E^u) + 
      (554240665379*d^2*K0*M^5*Sqrt[Pi/17]*u^4)/(18046736547840*b^3*E^u) - 
      (154905842569*d^4*K0*M^5*Sqrt[Pi/17]*u^4)/(18046736547840*b^3*E^u) - 
      (23996255743*d^6*K0*M^5*Sqrt[Pi/17]*u^4)/(334198824960*b^3*E^u) + 
      (12194551*d^8*K0*M^5*Sqrt[Pi/17]*u^4)/(323592192*b^3*E^u) + 
      (164371553*d^10*K0*M^5*Sqrt[Pi/17]*u^4)/(14022328320*b^3*E^u) - 
      (1166597*d^12*K0*M^5*Sqrt[Pi/17]*u^4)/(934821888*b^3*E^u) + 
      (2839239301*K1*M^5*Sqrt[Pi/17]*u^4)/(769037068800*b^3*E^u) + 
      (8459755242563*d^2*K1*M^5*Sqrt[Pi/17]*u^4)/(135350524108800*b^3*E^u) - 
      (4132658061979*d^4*K1*M^5*Sqrt[Pi/17]*u^4)/(135350524108800*b^3*E^u) - 
      (188253551333*d^6*K1*M^5*Sqrt[Pi/17]*u^4)/(1503894712320*b^3*E^u) + 
      (2261972813*d^8*K1*M^5*Sqrt[Pi/17]*u^4)/(31550238720*b^3*E^u) + 
      (137495543*d^10*K1*M^5*Sqrt[Pi/17]*u^4)/(7011164160*b^3*E^u) - 
      (836393*d^12*K1*M^5*Sqrt[Pi/17]*u^4)/(467410944*b^3*E^u) - 
      (11164279229*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(3096130093056*b^3) - 
      (1124037679333*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(15480650465280*b^3) + 
      (148736540213*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(814771077120*b^3) - 
      (1132051354627*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(15480650465280*b^3) - 
      (3013845967*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(74070097920*b^3) + 
      (980369879*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(673071759360*b^3) + 
      (76614641*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(3096130093056*b^3) + 
      (496675897*d^4*K0*K1*M^5*Sqrt[17*Pi]*u^4)/(1407331860480*b^3) + 
      (189166827823*K0*M^5*Sqrt[Pi/17]*u^5)/(135350524108800*b^3*E^u) - 
      (411767176507*d^4*K0*M^5*Sqrt[Pi/17]*u^5)/(38671578316800*b^3*E^u) - 
      (169597105163*d^6*K0*M^5*Sqrt[Pi/17]*u^5)/(3007789424640*b^3*E^u) + 
      (196050251*d^8*K0*M^5*Sqrt[Pi/17]*u^5)/(6310047744*b^3*E^u) + 
      (41045831*d^10*K0*M^5*Sqrt[Pi/17]*u^5)/(4674109440*b^3*E^u) - 
      (219209*d^12*K0*M^5*Sqrt[Pi/17]*u^5)/(311607296*b^3*E^u) - 
      (851470662373*d^2*K0^2*M^5*Sqrt[Pi/17]*u^5)/(30961300930560*b^3) - 
      (54075564341*d^4*K0^2*M^5*Sqrt[Pi/17]*u^5)/(30961300930560*b^3) + 
      (178091330939*d^6*K0^2*M^5*Sqrt[Pi/17]*u^5)/(2381638533120*b^3) - 
      (848078776507*d^8*K0^2*M^5*Sqrt[Pi/17]*u^5)/(30961300930560*b^3) - 
      (538182381983*d^10*K0^2*M^5*Sqrt[Pi/17]*u^5)/(30961300930560*b^3) + 
      (52427009*d^14*K0^2*M^5*Sqrt[Pi/17]*u^5)/(6192260186112*b^3) + 
      (79823802199*K1*M^5*Sqrt[Pi/17]*u^5)/(49218372403200*b^3*E^u) + 
      (8885091820711*d^2*K1*M^5*Sqrt[Pi/17]*u^5)/(270701048217600*b^3*E^u) - 
      (5745094944661*d^4*K1*M^5*Sqrt[Pi/17]*u^5)/(541402096435200*b^3*E^u) - 
      (222402081739*d^6*K1*M^5*Sqrt[Pi/17]*u^5)/(3007789424640*b^3*E^u) + 
      (9948788851*d^8*K1*M^5*Sqrt[Pi/17]*u^5)/(252401909760*b^3*E^u) - 
      (25321859*d^12*K1*M^5*Sqrt[Pi/17]*u^5)/(28044656640*b^3*E^u) - 
      (42618163871*K1^2*M^5*Sqrt[Pi/17]*u^5)/(8147710771200*b^3) - 
      (15443753478173*d^2*K1^2*M^5*Sqrt[Pi/17]*u^5)/(154806504652800*b^3) + 
      (20654065811*d^4*K1^2*M^5*Sqrt[Pi/17]*u^5)/(1163958681600*b^3) + 
      (109736355605117*d^6*K1^2*M^5*Sqrt[Pi/17]*u^5)/(464419513958400*b^3) - 
      (4733020603873*d^10*K1^2*M^5*Sqrt[Pi/17]*u^5)/(92883902791680*b^3) + 
      (113100831091*d^12*K1^2*M^5*Sqrt[Pi/17]*u^5)/(92883902791680*b^3) + 
      (2778144307*d^14*K1^2*M^5*Sqrt[Pi/17]*u^5)/(92883902791680*b^3) + 
      (421793136049*d^2*K0*M^5*Sqrt[17*Pi]*u^5)/(270701048217600*b^3*E^u) - 
      (465302485*K0^2*M^5*Sqrt[17*Pi]*u^5)/(6192260186112*b^3) + 
      (935803481*d^12*K0^2*M^5*Sqrt[17*Pi]*u^5)/(30961300930560*b^3) + 
      (3188197*d^10*K1*M^5*Sqrt[17*Pi]*u^5)/(4674109440*b^3*E^u) - 
      (542719105249*d^8*K1^2*M^5*Sqrt[17*Pi]*u^5)/(92883902791680*b^3) + 
      (74738200447*K0*M^5*Sqrt[Pi/17]*u^6)/(154686313267200*b^3*E^u) + 
      (6016603963187*d^2*K0*M^5*Sqrt[Pi/17]*u^6)/(541402096435200*b^3*E^u) - 
      (2366124961693*d^6*K0*M^5*Sqrt[Pi/17]*u^6)/(90233682739200*b^3*E^u) + 
      (4876390093*d^8*K0*M^5*Sqrt[Pi/17]*u^6)/(360574156800*b^3*E^u) + 
      (993767*d^10*K0*M^5*Sqrt[Pi/17]*u^6)/(239697920*b^3*E^u) - 
      (16604459*d^12*K0*M^5*Sqrt[Pi/17]*u^6)/(56089313280*b^3*E^u) + 
      (2593832767*K1*M^5*Sqrt[Pi/17]*u^6)/(3222631526400*b^3*E^u) + 
      (152001920141*d^2*K1*M^5*Sqrt[Pi/17]*u^6)/(11279210342400*b^3*E^u) - 
      (17422089431*d^4*K1*M^5*Sqrt[Pi/17]*u^6)/(4101531033600*b^3*E^u) - 
      (16548855083*d^6*K1*M^5*Sqrt[Pi/17]*u^6)/(537105254400*b^3*E^u) + 
      (12809207*d^8*K1*M^5*Sqrt[Pi/17]*u^6)/(796723200*b^3*E^u) + 
      (1662613*d^10*K1*M^5*Sqrt[Pi/17]*u^6)/(328648320*b^3*E^u) - 
      (502807*d^12*K1*M^5*Sqrt[Pi/17]*u^6)/(1402232832*b^3*E^u) - 
      (47509041127*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(12900542054400*b^3) - 
      (249780694451*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(3225135513600*b^3) + 
      (12003372083*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(2036927692800*b^3) - 
      (162653368063*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(2110997790720*b^3) - 
      (822289579*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(19096197120*b^3) + 
      (1228511731*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(1222156615680*b^3) + 
      (60443893*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(2322097569792*b^3) - 
      (25002852019*d^4*K0*M^5*Sqrt[17*Pi]*u^6)/(154686313267200*b^3*E^u) + 
      (663565271657*d^6*K0*K1*M^5*Sqrt[17*Pi]*u^6)/(58052439244800*b^3) + 
      (40716497*K0*M^5*Sqrt[Pi/17]*u^7)/(189301432320*b^3*E^u) + 
      (119989495*d^2*K0*M^5*Sqrt[Pi/17]*u^7)/(35618558976*b^3*E^u) - 
      (90542097493*d^4*K0*M^5*Sqrt[Pi/17]*u^7)/(135350524108800*b^3*E^u) - 
      (47264095051*d^6*K0*M^5*Sqrt[Pi/17]*u^7)/(5639605171200*b^3*E^u) + 
      (1299670613*d^8*K0*M^5*Sqrt[Pi/17]*u^7)/(315502387200*b^3*E^u) + 
      (949843*d^10*K0*M^5*Sqrt[Pi/17]*u^7)/(657296640*b^3*E^u) - 
      (2076458521*K0^2*M^5*Sqrt[Pi/17]*u^7)/(4300180684800*b^3) - 
      (5119873463*d^2*K0^2*M^5*Sqrt[Pi/17]*u^7)/(403141939200*b^3) - 
      (365296861*d^4*K0^2*M^5*Sqrt[Pi/17]*u^7)/(502618521600*b^3) + 
      (1986405969481*d^6*K0^2*M^5*Sqrt[Pi/17]*u^7)/(58052439244800*b^3) - 
      (298559618213*d^8*K0^2*M^5*Sqrt[Pi/17]*u^7)/(23220975697920*b^3) - 
      (44285290009*d^10*K0^2*M^5*Sqrt[Pi/17]*u^7)/(5805243924480*b^3) + 
      (4013599339*d^12*K0^2*M^5*Sqrt[Pi/17]*u^7)/(23220975697920*b^3) + 
      (59546789*d^14*K0^2*M^5*Sqrt[Pi/17]*u^7)/(11610487848960*b^3) + 
      (2023368026843*K1*M^5*Sqrt[Pi/17]*u^7)/(8121031446528000*b^3*E^u) + 
      (2200940181931*d^2*K1*M^5*Sqrt[Pi/17]*u^7)/(580073674752000*b^3*E^u) - 
      (5938412335507*d^4*K1*M^5*Sqrt[Pi/17]*u^7)/(8121031446528000*b^3*E^u) - 
      (1281962112311*d^6*K1*M^5*Sqrt[Pi/17]*u^7)/(135350524108800*b^3*E^u) + 
      (5803682839*d^8*K1*M^5*Sqrt[Pi/17]*u^7)/(1262009548800*b^3*E^u) + 
      (70486457*d^10*K1*M^5*Sqrt[Pi/17]*u^7)/(42066984960*b^3*E^u) - 
      (41911*d^12*K1*M^5*Sqrt[Pi/17]*u^7)/(364216320*b^3*E^u) + 
      (130787289301*d^6*K1^2*M^5*Sqrt[Pi/17]*u^7)/(2764401868800*b^3) - 
      (1014326527*d^8*K1^2*M^5*Sqrt[Pi/17]*u^7)/(55472947200*b^3) - 
      (78704104327*d^10*K1^2*M^5*Sqrt[Pi/17]*u^7)/(7256554905600*b^3) + 
      (5762343253*d^12*K1^2*M^5*Sqrt[Pi/17]*u^7)/(23220975697920*b^3) + 
      (92627177*d^14*K1^2*M^5*Sqrt[Pi/17]*u^7)/(11610487848960*b^3) - 
      (8131*d^12*K0*M^5*Sqrt[17*Pi]*u^7)/(1402232832*b^3*E^u) - 
      (13229129*K1^2*M^5*Sqrt[17*Pi]*u^7)/(226325299200*b^3) - 
      (2914546801*d^2*K1^2*M^5*Sqrt[17*Pi]*u^7)/(2638747238400*b^3) + 
      (276112643*d^4*K1^2*M^5*Sqrt[17*Pi]*u^7)/(3518329651200*b^3) + 
      (23485138147*K0*M^5*Sqrt[Pi/17]*u^8)/(369137793024000*b^3*E^u) + 
      (1488109074643*d^2*K0*M^5*Sqrt[Pi/17]*u^8)/(2030257861632000*b^3*E^u) - 
      (20088887887*d^4*K0*M^5*Sqrt[Pi/17]*u^8)/(213711353856000*b^3*E^u) - 
      (130666760207*d^6*K0*M^5*Sqrt[Pi/17]*u^8)/(67675262054400*b^3*E^u) + 
      (546883637*d^8*K0*M^5*Sqrt[Pi/17]*u^8)/(631004774400*b^3*E^u) + 
      (1167181*d^10*K0*M^5*Sqrt[Pi/17]*u^8)/(3004784640*b^3*E^u) - 
      (41949*d^12*K0*M^5*Sqrt[Pi/17]*u^8)/(1558036480*b^3*E^u) + 
      (67546117501*K1*M^5*Sqrt[Pi/17]*u^8)/(1015128930816000*b^3*E^u) + 
      (820494189943*d^2*K1*M^5*Sqrt[Pi/17]*u^8)/(1015128930816000*b^3*E^u) - 
      (4407841279*d^4*K1*M^5*Sqrt[Pi/17]*u^8)/(39043420416000*b^3*E^u) - 
      (708047915*d^6*K1*M^5*Sqrt[Pi/17]*u^8)/(338376310272*b^3*E^u) + 
      (13295311*d^8*K1*M^5*Sqrt[Pi/17]*u^8)/(14341017600*b^3*E^u) + 
      (415231*d^10*K1*M^5*Sqrt[Pi/17]*u^8)/(956067840*b^3*E^u) - 
      (162047*d^12*K1*M^5*Sqrt[Pi/17]*u^8)/(5258373120*b^3*E^u) - 
      (283689037*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(691100467200*b^3) - 
      (5558945789*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(659686809600*b^3) - 
      (196129949*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(193508130816*b^3) + 
      (2261479589*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(95480985600*b^3) - 
      (1773326851*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(210334924800*b^3) - 
      (13396454689*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(2418851635200*b^3) + 
      (75535511*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(580524392448*b^3) + 
      (150041*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(31550238720*b^3) + 
      (409537501*K0*M^5*Sqrt[Pi/17]*u^9)/(78086840832000*b^3*E^u) + 
      (136703721169*d^2*K0*M^5*Sqrt[Pi/17]*u^9)/(1015128930816000*b^3*E^u) - 
      (14768567881*d^4*K0*M^5*Sqrt[Pi/17]*u^9)/(507564465408000*b^3*E^u) - 
      (916665487*d^6*K0*M^5*Sqrt[Pi/17]*u^9)/(3076148275200*b^3*E^u) + 
      (841939*d^8*K0*M^5*Sqrt[Pi/17]*u^9)/(7511961600*b^3*E^u) + 
      (2439*d^10*K0*M^5*Sqrt[Pi/17]*u^9)/(29962240*b^3*E^u) - 
      (1507*d^12*K0*M^5*Sqrt[Pi/17]*u^9)/(239016960*b^3*E^u) - 
      (232330031*K0^2*M^5*Sqrt[Pi/17]*u^9)/(4837703270400*b^3) - 
      (4050585443*d^4*K0^2*M^5*Sqrt[Pi/17]*u^9)/(14513109811200*b^3) + 
      (1767416177*d^6*K0^2*M^5*Sqrt[Pi/17]*u^9)/(763847884800*b^3) - 
      (10643263019*d^8*K0^2*M^5*Sqrt[Pi/17]*u^9)/(14513109811200*b^3) - 
      (8249340311*d^10*K0^2*M^5*Sqrt[Pi/17]*u^9)/(14513109811200*b^3) + 
      (14222437*d^12*K0^2*M^5*Sqrt[Pi/17]*u^9)/(967540654080*b^3) + 
      (116107*d^14*K0^2*M^5*Sqrt[Pi/17]*u^9)/(193508130816*b^3) + 
      (9800981*K1*M^5*Sqrt[Pi/17]*u^9)/(1735263129600*b^3*E^u) + 
      (1087919771*d^2*K1*M^5*Sqrt[Pi/17]*u^9)/(7519473561600*b^3*E^u) - 
      (236076101*d^6*K1*M^5*Sqrt[Pi/17]*u^9)/(751947356160*b^3*E^u) + 
      (18661579*d^8*K1*M^5*Sqrt[Pi/17]*u^9)/(157751193600*b^3*E^u) + 
      (102397*d^10*K1*M^5*Sqrt[Pi/17]*u^9)/(1168527360*b^3*E^u) - 
      (185*d^12*K1*M^5*Sqrt[Pi/17]*u^9)/(25039872*b^3*E^u) - 
      (1345525859*K1^2*M^5*Sqrt[Pi/17]*u^9)/(24188516352000*b^3) - 
      (8103517391*d^2*K1^2*M^5*Sqrt[Pi/17]*u^9)/(10366507008000*b^3) - 
      (506443927*d^4*K1^2*M^5*Sqrt[Pi/17]*u^9)/(1319373619200*b^3) + 
      (21714645451*d^6*K1^2*M^5*Sqrt[Pi/17]*u^9)/(8062838784000*b^3) - 
      (11742561791*d^8*K1^2*M^5*Sqrt[Pi/17]*u^9)/(14513109811200*b^3) + 
      (55674653*d^12*K1^2*M^5*Sqrt[Pi/17]*u^9)/(2902621962240*b^3) + 
      (175877*d^14*K1^2*M^5*Sqrt[Pi/17]*u^9)/(223278612480*b^3) - 
      (25991747*d^2*K0^2*M^5*Sqrt[17*Pi]*u^9)/(631004774400*b^3) - 
      (23164777*d^4*K1*M^5*Sqrt[17*Pi]*u^9)/(11279210342400*b^3*E^u) - 
      (14947937*d^10*K1^2*M^5*Sqrt[17*Pi]*u^9)/(372131020800*b^3) + 
      (16702237*K0*M^5*Sqrt[Pi/17]*u^10)/(19521710208000*b^3*E^u) + 
      (316792621*d^2*K0*M^5*Sqrt[Pi/17]*u^10)/(19521710208000*b^3*E^u) - 
      (120374809*d^4*K0*M^5*Sqrt[Pi/17]*u^10)/(9760855104000*b^3*E^u) - 
      (3290041*d^6*K0*M^5*Sqrt[Pi/17]*u^10)/(130144734720*b^3*E^u) + 
      (608183*d^8*K0*M^5*Sqrt[Pi/17]*u^10)/(39437798400*b^3*E^u) + 
      (181*d^10*K0*M^5*Sqrt[Pi/17]*u^10)/(22471680*b^3*E^u) - 
      (149*d^12*K0*M^5*Sqrt[Pi/17]*u^10)/(50561280*b^3*E^u) + 
      (8045357*K1*M^5*Sqrt[Pi/17]*u^10)/(9760855104000*b^3*E^u) + 
      (366629617*d^2*K1*M^5*Sqrt[Pi/17]*u^10)/(19521710208000*b^3*E^u) - 
      (32880323*d^4*K1*M^5*Sqrt[Pi/17]*u^10)/(2788815744000*b^3*E^u) - 
      (19402517*d^6*K1*M^5*Sqrt[Pi/17]*u^10)/(650723673600*b^3*E^u) + 
      (8233*d^8*K1*M^5*Sqrt[Pi/17]*u^10)/(616215600*b^3*E^u) + 
      (29*d^10*K1*M^5*Sqrt[Pi/17]*u^10)/(2626560*b^3*E^u) - 
      (701*d^12*K1*M^5*Sqrt[Pi/17]*u^10)/(292131840*b^3*E^u) - 
      (1598602211*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(108848323584000*b^3) - 
      (17033882927*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(108848323584000*b^3) - 
      (1003737763*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(5183253504000*b^3) + 
      (26198242387*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(36282774528000*b^3) - 
      (1125165751*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(7256554905600*b^3) - 
      (117546343*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(558196531200*b^3) + 
      (35304083*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(4353932943360*b^3) + 
      (56821*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(189301432320*b^3) - 
      (71*K0*M^5*Sqrt[Pi/17]*u^11)/(1264032000*b^3*E^u) + 
      (36779*d^2*K0*M^5*Sqrt[Pi/17]*u^11)/(7042464000*b^3*E^u) + 
      (19039*d^4*K0*M^5*Sqrt[Pi/17]*u^11)/(12324312000*b^3*E^u) - 
      (4357*d^6*K0*M^5*Sqrt[Pi/17]*u^11)/(448156800*b^3*E^u) - 
      (44789*d^8*K0*M^5*Sqrt[Pi/17]*u^11)/(9859449600*b^3*E^u) + 
      (4139*d^10*K0*M^5*Sqrt[Pi/17]*u^11)/(657296640*b^3*E^u) + 
      (59*d^12*K0*M^5*Sqrt[Pi/17]*u^11)/(46949760*b^3*E^u) - 
      (58850041*K0^2*M^5*Sqrt[Pi/17]*u^11)/(108848323584000*b^3) - 
      (45119857*d^2*K0^2*M^5*Sqrt[Pi/17]*u^11)/(15549760512000*b^3) - 
      (437260493*d^4*K0^2*M^5*Sqrt[Pi/17]*u^11)/(36282774528000*b^3) + 
      (139117189*d^6*K0^2*M^5*Sqrt[Pi/17]*u^11)/(5183253504000*b^3) - 
      (271679*d^8*K0^2*M^5*Sqrt[Pi/17]*u^11)/(131937361920*b^3) - 
      (1693751*d^10*K0^2*M^5*Sqrt[Pi/17]*u^11)/(161256775680*b^3) + 
      (21979*d^12*K0^2*M^5*Sqrt[Pi/17]*u^11)/(17209221120*b^3) - 
      (263621*d^14*K0^2*M^5*Sqrt[Pi/17]*u^11)/(4353932943360*b^3) - 
      (71*K1*M^5*Sqrt[Pi/17]*u^11)/(1173744000*b^3*E^u) + 
      (253619*d^2*K1*M^5*Sqrt[Pi/17]*u^11)/(49297248000*b^3*E^u) + 
      (8719*d^4*K1*M^5*Sqrt[Pi/17]*u^11)/(7042464000*b^3*E^u) - 
      (45797*d^6*K1*M^5*Sqrt[Pi/17]*u^11)/(4929724800*b^3*E^u) - 
      (191*d^8*K1*M^5*Sqrt[Pi/17]*u^11)/(44815680*b^3*E^u) + 
      (571*d^10*K1*M^5*Sqrt[Pi/17]*u^11)/(93899520*b^3*E^u) + 
      (151*d^12*K1*M^5*Sqrt[Pi/17]*u^11)/(131459328*b^3*E^u) - 
      (8258387*K1^2*M^5*Sqrt[Pi/17]*u^11)/(15549760512000*b^3) - 
      (570406069*d^2*K1^2*M^5*Sqrt[Pi/17]*u^11)/(108848323584000*b^3) - 
      (321183683*d^4*K1^2*M^5*Sqrt[Pi/17]*u^11)/(21769664716800*b^3) + 
      (1221065221*d^6*K1^2*M^5*Sqrt[Pi/17]*u^11)/(36282774528000*b^3) + 
      (309509*d^8*K1^2*M^5*Sqrt[Pi/17]*u^11)/(186065510400*b^3) - 
      (114898969*d^10*K1^2*M^5*Sqrt[Pi/17]*u^11)/(7256554905600*b^3) + 
      (4307503*d^12*K1^2*M^5*Sqrt[Pi/17]*u^11)/(4353932943360*b^3) + 
      (75623*d^14*K1^2*M^5*Sqrt[Pi/17]*u^11)/(1451310981120*b^3) - 
      (71*K0*M^5*Sqrt[Pi/17]*u^12)/(8216208000*b^3*E^u) - 
      (71*d^2*K0*M^5*Sqrt[Pi/17]*u^12)/(456456000*b^3*E^u) - 
      (5041*d^4*K0*M^5*Sqrt[Pi/17]*u^12)/(8216208000*b^3*E^u) + 
      (71*d^6*K0*M^5*Sqrt[Pi/17]*u^12)/(82162080*b^3*E^u) + 
      (71*d^8*K0*M^5*Sqrt[Pi/17]*u^12)/(126403200*b^3*E^u) - 
      (71*d^10*K0*M^5*Sqrt[Pi/17]*u^12)/(164324160*b^3*E^u) - 
      (71*d^12*K0*M^5*Sqrt[Pi/17]*u^12)/(328648320*b^3*E^u) - 
      (71*K1*M^5*Sqrt[Pi/17]*u^12)/(8216208000*b^3*E^u) - 
      (71*d^2*K1*M^5*Sqrt[Pi/17]*u^12)/(456456000*b^3*E^u) - 
      (5041*d^4*K1*M^5*Sqrt[Pi/17]*u^12)/(8216208000*b^3*E^u) + 
      (71*d^6*K1*M^5*Sqrt[Pi/17]*u^12)/(82162080*b^3*E^u) + 
      (71*d^8*K1*M^5*Sqrt[Pi/17]*u^12)/(126403200*b^3*E^u) - 
      (71*d^10*K1*M^5*Sqrt[Pi/17]*u^12)/(164324160*b^3*E^u) - 
      (71*d^12*K1*M^5*Sqrt[Pi/17]*u^12)/(328648320*b^3*E^u) + 
      (13843*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(1700755056000*b^3) - 
      (63231737*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(13606040448000*b^3) - 
      (5432887*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(971860032000*b^3) + 
      (21353869*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(1511782272000*b^3) + 
      (85331*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(11935123200*b^3) - 
      (93673*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(8638755840*b^3) - 
      (11971*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(24738255360*b^3) + 
      (2437*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(8638755840*b^3) + 
      (1747*K0^2*M^5*Sqrt[Pi/17]*u^13)/(181413872640*b^3) - 
      (1482197*d^2*K0^2*M^5*Sqrt[Pi/17]*u^13)/(27212080896000*b^3) + 
      (13459*d^4*K0^2*M^5*Sqrt[Pi/17]*u^13)/(485930016000*b^3) - 
      (165283*d^6*K0^2*M^5*Sqrt[Pi/17]*u^13)/(394377984000*b^3) + 
      (519931*d^8*K0^2*M^5*Sqrt[Pi/17]*u^13)/(907069363200*b^3) + 
      (86257*d^10*K0^2*M^5*Sqrt[Pi/17]*u^13)/(604712908800*b^3) - 
      (79*d^12*K0^2*M^5*Sqrt[Pi/17]*u^13)/(380588544*b^3) - 
      (78401*d^14*K0^2*M^5*Sqrt[Pi/17]*u^13)/(1088483235840*b^3) + 
      (143401*K1^2*M^5*Sqrt[Pi/17]*u^13)/(13606040448000*b^3) - 
      (1030873*d^2*K1^2*M^5*Sqrt[Pi/17]*u^13)/(27212080896000*b^3) + 
      (45821*d^4*K1^2*M^5*Sqrt[Pi/17]*u^13)/(340151011200*b^3) + 
      (347819*d^8*K1^2*M^5*Sqrt[Pi/17]*u^13)/(907069363200*b^3) + 
      (102533*d^10*K1^2*M^5*Sqrt[Pi/17]*u^13)/(604712908800*b^3) - 
      (35011*d^12*K1^2*M^5*Sqrt[Pi/17]*u^13)/(272120808960*b^3) - 
      (66949*d^14*K1^2*M^5*Sqrt[Pi/17]*u^13)/(1088483235840*b^3) - 
      (250889*d^6*K1^2*M^5*Sqrt[17*Pi]*u^13)/(9070693632000*b^3) + 
      (57653*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(1700755056000*b^3) + 
      (7111*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(32706828000*b^3) - 
      (172889*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(1700755056000*b^3) - 
      (66137*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(170075505600*b^3) + 
      (18503*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(340151011200*b^3) + 
      (457*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(2834591760*b^3) + 
      (1481*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(68030202240*b^3) + 
      (K0*K1*M^5*Sqrt[17*Pi]*u^14)/(9344808000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/17]*u^15)/(1374347520*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/17]*u^15)/(294503040*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/17]*u^15)/(1767018240*b^3) + 
      (29*d^8*K0^2*M^5*Sqrt[Pi/17]*u^15)/(3092281920*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/17]*u^15)/(1767018240*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/17]*u^15)/(294503040*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/17]*u^15)/(1374347520*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/17]*u^15)/(1374347520*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/17]*u^15)/(294503040*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/17]*u^15)/(1767018240*b^3) + 
      (29*d^8*K1^2*M^5*Sqrt[Pi/17]*u^15)/(3092281920*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/17]*u^15)/(1767018240*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/17]*u^15)/(294503040*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/17]*u^15)/(1374347520*b^3))/Pi, 
    ((254629*K0^2*M^5*Sqrt[Pi/17]*u^3)/(200318976*b^3) + 
      (216769*d^2*K0^2*M^5*Sqrt[Pi/17]*u^3)/(9105408*b^3) - 
      (15461*d^4*K0^2*M^5*Sqrt[Pi/17]*u^3)/(1712128*b^3) - 
      (853597*d^6*K0^2*M^5*Sqrt[Pi/17]*u^3)/(16693248*b^3) + 
      (1849729*d^8*K0^2*M^5*Sqrt[Pi/17]*u^3)/(66772992*b^3) + 
      (39329*d^10*K0^2*M^5*Sqrt[Pi/17]*u^3)/(5271552*b^3) - 
      (5045*d^12*K0^2*M^5*Sqrt[Pi/17]*u^3)/(66772992*b^3) - 
      (13147*K1^2*M^5*Sqrt[Pi/17]*u^3)/(25039872*b^3) - 
      (42787*d^2*K1^2*M^5*Sqrt[Pi/17]*u^3)/(2086656*b^3) - 
      (151043*d^4*K1^2*M^5*Sqrt[Pi/17]*u^3)/(25039872*b^3) + 
      (25895*d^6*K1^2*M^5*Sqrt[Pi/17]*u^3)/(391248*b^3) - 
      (760433*d^8*K1^2*M^5*Sqrt[Pi/17]*u^3)/(25039872*b^3) - 
      (5575*d^10*K1^2*M^5*Sqrt[Pi/17]*u^3)/(695552*b^3) - 
      (11*d^12*K1^2*M^5*Sqrt[17*Pi]*u^3)/(252928*b^3) + 
      (201409759*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(42066984960*b^3) + 
      (25004899*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(323592192*b^3) - 
      (601336469*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(14022328320*b^3) - 
      (1505119579*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(10516746240*b^3) + 
      (3396424433*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(42066984960*b^3) + 
      (18944089*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(779018240*b^3) - 
      (3130943*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(2804465664*b^3) + 
      (12110549*K0^2*M^5*Sqrt[Pi/17]*u^5)/(7648542720*b^3) + 
      (239286835*d^2*K0^2*M^5*Sqrt[Pi/17]*u^5)/(8413396992*b^3) - 
      (106232023*d^4*K0^2*M^5*Sqrt[Pi/17]*u^5)/(9348218880*b^3) - 
      (1251628159*d^6*K0^2*M^5*Sqrt[Pi/17]*u^5)/(21033492480*b^3) + 
      (201207101*d^8*K0^2*M^5*Sqrt[Pi/17]*u^5)/(6471843840*b^3) + 
      (141478021*d^10*K0^2*M^5*Sqrt[Pi/17]*u^5)/(14022328320*b^3) - 
      (1869599*d^12*K0^2*M^5*Sqrt[Pi/17]*u^5)/(5608931328*b^3) + 
      (11477565119*d^2*K1^2*M^5*Sqrt[Pi/17]*u^5)/(126200954880*b^3) - 
      (342649939*d^4*K1^2*M^5*Sqrt[Pi/17]*u^5)/(7211483136*b^3) - 
      (10890805843*d^6*K1^2*M^5*Sqrt[Pi/17]*u^5)/(63100477440*b^3) + 
      (24140423579*d^8*K1^2*M^5*Sqrt[Pi/17]*u^5)/(252401909760*b^3) + 
      (3619493431*d^10*K1^2*M^5*Sqrt[Pi/17]*u^5)/(126200954880*b^3) - 
      (19196167*d^12*K1^2*M^5*Sqrt[Pi/17]*u^5)/(28044656640*b^3) + 
      (82011533*K1^2*M^5*Sqrt[17*Pi]*u^5)/(252401909760*b^3) + 
      (309514889*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(4507176960*b^3) - 
      (1655541287*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(63100477440*b^3) + 
      (4701135437*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(63100477440*b^3) + 
      (155080043*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(6310047744*b^3) - 
      (2305487*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(4206698496*b^3) + 
      (1037879*K0*K1*M^5*Sqrt[17*Pi]*u^6)/(4853882880*b^3) - 
      (2439677*d^6*K0*K1*M^5*Sqrt[17*Pi]*u^6)/(286820352*b^3) + 
      (2483189*K0^2*M^5*Sqrt[Pi/17]*u^7)/(5736407040*b^3) + 
      (15540983*d^2*K0^2*M^5*Sqrt[Pi/17]*u^7)/(1434101760*b^3) - 
      (138014633*d^4*K0^2*M^5*Sqrt[Pi/17]*u^7)/(63100477440*b^3) - 
      (80827475*d^6*K0^2*M^5*Sqrt[Pi/17]*u^7)/(3155023872*b^3) + 
      (769531769*d^8*K0^2*M^5*Sqrt[Pi/17]*u^7)/(63100477440*b^3) + 
      (6993419*d^10*K0^2*M^5*Sqrt[Pi/17]*u^7)/(1577511936*b^3) - 
      (1940909*d^12*K0^2*M^5*Sqrt[Pi/17]*u^7)/(21033492480*b^3) + 
      (56895161*K1^2*M^5*Sqrt[Pi/17]*u^7)/(63100477440*b^3) + 
      (238910011*d^2*K1^2*M^5*Sqrt[Pi/17]*u^7)/(15775119360*b^3) - 
      (38035513*d^4*K1^2*M^5*Sqrt[Pi/17]*u^7)/(9014353920*b^3) - 
      (543680647*d^6*K1^2*M^5*Sqrt[Pi/17]*u^7)/(15775119360*b^3) + 
      (29508181*d^8*K1^2*M^5*Sqrt[Pi/17]*u^7)/(1802870784*b^3) + 
      (1803653*d^10*K1^2*M^5*Sqrt[Pi/17]*u^7)/(281698560*b^3) - 
      (91963*d^12*K1^2*M^5*Sqrt[Pi/17]*u^7)/(693411840*b^3) + 
      (255189173*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(39437798400*b^3) - 
      (2834357*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(13145932800*b^3) - 
      (1373623*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(79833600*b^3) + 
      (274973*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(37920960*b^3) + 
      (992779*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(292131840*b^3) - 
      (445*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(6386688*b^3) + 
      (1913*K0*K1*M^5*Sqrt[17*Pi]*u^8)/(87639552*b^3) + 
      (43213*K0^2*M^5*Sqrt[Pi/17]*u^9)/(896313600*b^3) + 
      (206051*d^2*K0^2*M^5*Sqrt[Pi/17]*u^9)/(415134720*b^3) + 
      (6170789*d^4*K0^2*M^5*Sqrt[Pi/17]*u^9)/(39437798400*b^3) - 
      (32304773*d^6*K0^2*M^5*Sqrt[Pi/17]*u^9)/(19718899200*b^3) + 
      (2258981*d^8*K0^2*M^5*Sqrt[Pi/17]*u^9)/(3943779840*b^3) + 
      (266971*d^10*K0^2*M^5*Sqrt[Pi/17]*u^9)/(717050880*b^3) + 
      (633601*K1^2*M^5*Sqrt[Pi/17]*u^9)/(12324312000*b^3) + 
      (113202883*d^2*K1^2*M^5*Sqrt[Pi/17]*u^9)/(197188992000*b^3) + 
      (13555117*d^4*K1^2*M^5*Sqrt[Pi/17]*u^9)/(65729664000*b^3) + 
      (12109469*d^8*K1^2*M^5*Sqrt[Pi/17]*u^9)/(19718899200*b^3) + 
      (110459*d^10*K1^2*M^5*Sqrt[Pi/17]*u^9)/(239016960*b^3) - 
      (78241*d^12*K1^2*M^5*Sqrt[Pi/17]*u^9)/(7887559680*b^3) - 
      (731*d^12*K0^2*M^5*Sqrt[17*Pi]*u^9)/(1577511936*b^3) - 
      (81541*d^6*K1^2*M^5*Sqrt[17*Pi]*u^9)/(730329600*b^3) + 
      (2039*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(312998400*b^3) + 
      (71081*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(492972480*b^3) + 
      (18647*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(199180800*b^3) - 
      (605009*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(1232431200*b^3) + 
      (1729579*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(19718899200*b^3) + 
      (8917*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(54774720*b^3) - 
      (15461*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(3943779840*b^3) - 
      (1429*K0^2*M^5*Sqrt[Pi/17]*u^11)/(32864832000*b^3) + 
      (415577*d^2*K0^2*M^5*Sqrt[Pi/17]*u^11)/(49297248000*b^3) + 
      (420383*d^4*K0^2*M^5*Sqrt[Pi/17]*u^11)/(98594496000*b^3) - 
      (38183*d^6*K0^2*M^5*Sqrt[Pi/17]*u^11)/(1643241600*b^3) - 
      (11549*d^8*K0^2*M^5*Sqrt[Pi/17]*u^11)/(19718899200*b^3) + 
      (23537*d^10*K0^2*M^5*Sqrt[Pi/17]*u^11)/(1971889920*b^3) - 
      (67*d^12*K0^2*M^5*Sqrt[Pi/17]*u^11)/(87639552*b^3) - 
      (8831*K1^2*M^5*Sqrt[Pi/17]*u^11)/(98594496000*b^3) + 
      (39377*d^2*K1^2*M^5*Sqrt[Pi/17]*u^11)/(3792096000*b^3) + 
      (182573*d^4*K1^2*M^5*Sqrt[Pi/17]*u^11)/(32864832000*b^3) - 
      (44587*d^6*K1^2*M^5*Sqrt[Pi/17]*u^11)/(1643241600*b^3) - 
      (74509*d^8*K1^2*M^5*Sqrt[Pi/17]*u^11)/(19718899200*b^3) - 
      (1151*d^12*K1^2*M^5*Sqrt[Pi/17]*u^11)/(3943779840*b^3) + 
      (137*d^10*K1^2*M^5*Sqrt[17*Pi]*u^11)/(151683840*b^3) - 
      (71*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(821620800*b^3) + 
      (103*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(25675650*b^3) + 
      (295*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(98594496*b^3) - 
      (2579*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(308107800*b^3) - 
      (877*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(129729600*b^3) + 
      (439*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(61621560*b^3) + 
      (179*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(164324160*b^3) - 
      (71*K0^2*M^5*Sqrt[Pi/17]*u^13)/(12324312000*b^3) - 
      (71*d^2*K0^2*M^5*Sqrt[Pi/17]*u^13)/(684684000*b^3) - 
      (5041*d^4*K0^2*M^5*Sqrt[Pi/17]*u^13)/(12324312000*b^3) + 
      (71*d^6*K0^2*M^5*Sqrt[Pi/17]*u^13)/(123243120*b^3) + 
      (71*d^8*K0^2*M^5*Sqrt[Pi/17]*u^13)/(189604800*b^3) - 
      (71*d^10*K0^2*M^5*Sqrt[Pi/17]*u^13)/(246486240*b^3) - 
      (71*d^12*K0^2*M^5*Sqrt[Pi/17]*u^13)/(492972480*b^3) - 
      (71*K1^2*M^5*Sqrt[Pi/17]*u^13)/(12324312000*b^3) - 
      (71*d^2*K1^2*M^5*Sqrt[Pi/17]*u^13)/(684684000*b^3) - 
      (5041*d^4*K1^2*M^5*Sqrt[Pi/17]*u^13)/(12324312000*b^3) + 
      (71*d^6*K1^2*M^5*Sqrt[Pi/17]*u^13)/(123243120*b^3) + 
      (71*d^8*K1^2*M^5*Sqrt[Pi/17]*u^13)/(189604800*b^3) - 
      (71*d^10*K1^2*M^5*Sqrt[Pi/17]*u^13)/(246486240*b^3) - 
      (71*d^12*K1^2*M^5*Sqrt[Pi/17]*u^13)/(492972480*b^3))/Pi, 
    ((32225*K1*M^5*Sqrt[Pi/17]*u)/(191972352*b^3*E^u) + 
      (22621*d^2*K1*M^5*Sqrt[Pi/17]*u)/(1499784*b^3*E^u) + 
      (4421165*d^4*K1*M^5*Sqrt[Pi/17]*u)/(191972352*b^3*E^u) - 
      (2416735*d^6*K1*M^5*Sqrt[Pi/17]*u)/(31995392*b^3*E^u) + 
      (118967*d^8*K1*M^5*Sqrt[Pi/17]*u)/(5817344*b^3*E^u) + 
      (33623*d^10*K1*M^5*Sqrt[Pi/17]*u)/(1999712*b^3*E^u) + 
      (927*d^12*K1*M^5*Sqrt[Pi/17]*u)/(2782208*b^3*E^u) - 
      (11025*d^14*K1*M^5*Sqrt[Pi/17]*u)/(31995392*b^3*E^u) - 
      (133301*K0*M^5*Sqrt[Pi/17]*u^2)/(767889408*b^3*E^u) - 
      (2999493*d^2*K0*M^5*Sqrt[Pi/17]*u^2)/(255963136*b^3*E^u) - 
      (9285779*d^4*K0*M^5*Sqrt[Pi/17]*u^2)/(767889408*b^3*E^u) + 
      (13171953*d^6*K0*M^5*Sqrt[Pi/17]*u^2)/(255963136*b^3*E^u) - 
      (4402569*d^8*K0*M^5*Sqrt[Pi/17]*u^2)/(255963136*b^3*E^u) - 
      (44825*d^10*K0*M^5*Sqrt[Pi/17]*u^2)/(3674112*b^3*E^u) + 
      (1649411*d^12*K0*M^5*Sqrt[Pi/17]*u^2)/(767889408*b^3*E^u) - 
      (57193*d^14*K0*M^5*Sqrt[Pi/17]*u^2)/(255963136*b^3*E^u) + 
      (32225*K1*M^5*Sqrt[Pi/17]*u^2)/(191972352*b^3*E^u) + 
      (22621*d^2*K1*M^5*Sqrt[Pi/17]*u^2)/(1499784*b^3*E^u) + 
      (4421165*d^4*K1*M^5*Sqrt[Pi/17]*u^2)/(191972352*b^3*E^u) - 
      (2416735*d^6*K1*M^5*Sqrt[Pi/17]*u^2)/(31995392*b^3*E^u) + 
      (118967*d^8*K1*M^5*Sqrt[Pi/17]*u^2)/(5817344*b^3*E^u) + 
      (33623*d^10*K1*M^5*Sqrt[Pi/17]*u^2)/(1999712*b^3*E^u) + 
      (927*d^12*K1*M^5*Sqrt[Pi/17]*u^2)/(2782208*b^3*E^u) - 
      (11025*d^14*K1*M^5*Sqrt[Pi/17]*u^2)/(31995392*b^3*E^u) - 
      (52768252709*K0*M^5*Sqrt[Pi/17]*u^3)/(93885998469120*b^3*E^u) - 
      (27752099682799*d^2*K0*M^5*Sqrt[Pi/17]*u^3)/(1596061973975040*b^3*
        E^u) - (2560442460469*d^4*K0*M^5*Sqrt[Pi/17]*u^3)/
       (368321993994240*b^3*E^u) + (14936661244331*d^6*K0*M^5*Sqrt[Pi/17]*
        u^3)/(252009785364480*b^3*E^u) - (350184552683*d^8*K0*M^5*Sqrt[Pi/17]*
        u^3)/(14824105021440*b^3*E^u) - (3061747*d^10*K0*M^5*Sqrt[Pi/17]*u^3)/
       (241643520*b^3*E^u) + (1649411*d^12*K0*M^5*Sqrt[Pi/17]*u^3)/
       (767889408*b^3*E^u) - (57193*d^14*K0*M^5*Sqrt[Pi/17]*u^3)/
       (255963136*b^3*E^u) - (650537831*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (786318753792*b^3) - (17894771*d^2*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (49144922112*b^3) + (7567403549*d^4*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (196579688448*b^3) - (116454839*d^6*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (2303668224*b^3) - (11337439387*d^8*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (1179478130688*b^3) + (105656543*d^10*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (4467720192*b^3) - (147905159*d^12*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (196579688448*b^3) - (931813*d^14*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (24572461056*b^3) + (4015075*d^16*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (2358956261376*b^3) - (49332001*K1*M^5*Sqrt[Pi/17]*u^3)/
       (24808734720*b^3*E^u) - (15503117053*d^2*K1*M^5*Sqrt[Pi/17]*u^3)/
       (322513551360*b^3*E^u) - (2227575179*d^4*K1*M^5*Sqrt[Pi/17]*u^3)/
       (322513551360*b^3*E^u) + (167726359*d^6*K1*M^5*Sqrt[Pi/17]*u^3)/
       (1181368320*b^3*E^u) - (158268219*d^8*K1*M^5*Sqrt[Pi/17]*u^3)/
       (2756526080*b^3*E^u) - (924921817*d^10*K1*M^5*Sqrt[Pi/17]*u^3)/
       (29319413760*b^3*E^u) + (1160427*d^12*K1*M^5*Sqrt[Pi/17]*u^3)/
       (269434880*b^3*E^u) - (38265757*d^14*K1*M^5*Sqrt[Pi/17]*u^3)/
       (107504517120*b^3*E^u) + (14353968671*d^2*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (737173831680*b^3) - (1865898131*d^6*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (245724610560*b^3) + (954734111*d^8*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (24572461056*b^3) - (13624407131*d^10*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (737173831680*b^3) + (1388072713*d^12*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (737173831680*b^3) - (2505907*d^14*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (81908203520*b^3) + (2009613*d^16*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (163816407040*b^3) + (114879223*K1^2*M^5*Sqrt[17*Pi]*u^3)/
       (1474347663360*b^3) - (1536760393*d^4*K1^2*M^5*Sqrt[17*Pi]*u^3)/
       (737173831680*b^3) - (6897442853209*K0*M^5*Sqrt[Pi/17]*u^4)/
       (5257615914270720*b^3*E^u) - (2790550729104377*d^2*K0*M^5*Sqrt[Pi/17]*
        u^4)/(89379470542602240*b^3*E^u) - 
      (140989718745131*d^4*K0*M^5*Sqrt[Pi/17]*u^4)/(20626031663677440*b^3*
        E^u) + (193312829219977*d^6*K0*M^5*Sqrt[Pi/17]*u^4)/
       (2016078282915840*b^3*E^u) - (31219253808499*d^8*K0*M^5*Sqrt[Pi/17]*
        u^4)/(830149881200640*b^3*E^u) - (41199972007*d^10*K0*M^5*Sqrt[Pi/17]*
        u^4)/(1935081308160*b^3*E^u) + (26101513*d^12*K0*M^5*Sqrt[Pi/17]*u^4)/
       (10238525440*b^3*E^u) - (3289037*d^14*K0*M^5*Sqrt[Pi/17]*u^4)/
       (19546275840*b^3*E^u) - (759502229589347*K1*M^5*Sqrt[Pi/17]*u^4)/
       (251379760901068800*b^3*E^u) - (13635103943652049*d^2*K1*M^5*
        Sqrt[Pi/17]*u^4)/(201103808720855040*b^3*E^u) - 
      (1255133653879981*d^4*K1*M^5*Sqrt[Pi/17]*u^4)/(1005519043604275200*b^3*
        E^u) + (1984441336154567*d^6*K1*M^5*Sqrt[Pi/17]*u^4)/
       (10584410985308160*b^3*E^u) - (31625004568853*d^8*K1*M^5*Sqrt[Pi/17]*
        u^4)/(389132756812800*b^3*E^u) - (91977800609*d^10*K1*M^5*Sqrt[Pi/17]*
        u^4)/(2418851635200*b^3*E^u) + (73603*d^12*K1*M^5*Sqrt[Pi/17]*u^4)/
       (17899520*b^3*E^u) - (4164197*d^14*K1*M^5*Sqrt[Pi/17]*u^4)/
       (17917419520*b^3*E^u) + (367101720001*K0*K1*M^5*Sqrt[Pi/17]*u^4)/
       (495380814888960*b^3) + (7025639549959*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^4)/
       (123845203722240*b^3) + (879137544631*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^4)/
       (10320433643520*b^3) + (8870824927381*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^4)/
       (247690407444480*b^3) + (10461994003709*d^10*K0*K1*M^5*Sqrt[Pi/17]*
        u^4)/(123845203722240*b^3) - (65284577921*d^12*K0*K1*M^5*Sqrt[Pi/17]*
        u^4)/(61922601861120*b^3) - (26076837547*d^14*K0*K1*M^5*Sqrt[Pi/17]*
        u^4)/(123845203722240*b^3) + (3432072559*d^16*K0*K1*M^5*Sqrt[Pi/17]*
        u^4)/(165126938296320*b^3) - (1906494120233*d^6*K0*K1*M^5*Sqrt[17*Pi]*
        u^4)/(123845203722240*b^3) - (794145469661803*K0*M^5*Sqrt[Pi/17]*u^5)/
       (574582310631014400*b^3*E^u) - (1535365388900429*d^2*K0*M^5*
        Sqrt[Pi/17]*u^5)/(50275952180213760*b^3*E^u) - 
      (1711676184142667*d^4*K0*M^5*Sqrt[Pi/17]*u^5)/(4022076174417100800*b^3*
        E^u) + (104577000098107*d^6*K0*M^5*Sqrt[Pi/17]*u^5)/
       (1245224821800960*b^3*E^u) - (2652849852017*d^8*K0*M^5*Sqrt[Pi/17]*
        u^5)/(73681942118400*b^3*E^u) - (13980827389*d^10*K0*M^5*Sqrt[Pi/17]*
        u^5)/(806283878400*b^3*E^u) + (55211029*d^12*K0*M^5*Sqrt[Pi/17]*u^5)/
       (30715576320*b^3*E^u) - (28882613*d^14*K0*M^5*Sqrt[Pi/17]*u^5)/
       (322513551360*b^3*E^u) + (493078597657*K0^2*M^5*Sqrt[Pi/17]*u^5)/
       (990761629777920*b^3) + (5441894344021*d^2*K0^2*M^5*Sqrt[Pi/17]*u^5)/
       (247690407444480*b^3) + (21480808243*d^4*K0^2*M^5*Sqrt[Pi/17]*u^5)/
       (724240957440*b^3) + (5184365459641*d^8*K0^2*M^5*Sqrt[Pi/17]*u^5)/
       (495380814888960*b^3) + (749736113461*d^10*K0^2*M^5*Sqrt[Pi/17]*u^5)/
       (22517309767680*b^3) - (17392494377*d^12*K0^2*M^5*Sqrt[Pi/17]*u^5)/
       (30961300930560*b^3) - (3842832197*d^14*K0^2*M^5*Sqrt[Pi/17]*u^5)/
       (49538081488896*b^3) + (18081683*d^16*K0^2*M^5*Sqrt[Pi/17]*u^5)/
       (2822682705920*b^3) - (33364499443818143*K1*M^5*Sqrt[Pi/17]*u^5)/
       (16088304697668403200*b^3*E^u) - (66316252931548199*d^2*K1*M^5*
        Sqrt[Pi/17]*u^5)/(1608830469766840320*b^3*E^u) + 
      (4252537218668657*d^4*K1*M^5*Sqrt[Pi/17]*u^5)/(2298329242524057600*b^3*
        E^u) + (4640876327926283*d^6*K1*M^5*Sqrt[Pi/17]*u^5)/
       (42337643941232640*b^3*E^u) - (2361048623948299*d^8*K1*M^5*Sqrt[Pi/17]*
        u^5)/(49808992872038400*b^3*E^u) - 
      (148448222869*d^10*K1*M^5*Sqrt[Pi/17]*u^5)/(6450271027200*b^3*E^u) + 
      (6083357003*d^12*K1*M^5*Sqrt[Pi/17]*u^5)/(2580108410880*b^3*E^u) - 
      (36633833*d^14*K1*M^5*Sqrt[Pi/17]*u^5)/(322513551360*b^3*E^u) + 
      (3918815101933*K1^2*M^5*Sqrt[Pi/17]*u^5)/(1351038586060800*b^3) + 
      (164998161250633*d^2*K1^2*M^5*Sqrt[Pi/17]*u^5)/(1857678055833600*b^3) + 
      (244571944348001*d^4*K1^2*M^5*Sqrt[Pi/17]*u^5)/(3715356111667200*b^3) - 
      (587212906384817*d^6*K1^2*M^5*Sqrt[Pi/17]*u^5)/(1857678055833600*b^3) + 
      (465593991964957*d^8*K1^2*M^5*Sqrt[Pi/17]*u^5)/(7430712223334400*b^3) + 
      (879200622737*d^10*K1^2*M^5*Sqrt[Pi/17]*u^5)/(8974290124800*b^3) - 
      (176394877177*d^12*K1^2*M^5*Sqrt[Pi/17]*u^5)/(95265541324800*b^3) - 
      (147858156781*d^14*K1^2*M^5*Sqrt[Pi/17]*u^5)/(619226018611200*b^3) + 
      (426433009*d^16*K1^2*M^5*Sqrt[Pi/17]*u^5)/(25845955559424*b^3) - 
      (277577799319*d^6*K0^2*M^5*Sqrt[17*Pi]*u^5)/(49538081488896*b^3) - 
      (23724588931631141*K0*M^5*Sqrt[Pi/17]*u^6)/(32176609395336806400*b^3*
        E^u) - (17324101569705851*d^2*K0*M^5*Sqrt[Pi/17]*u^6)/
       (1149164621262028800*b^3*E^u) + (26903646770323801*d^4*K0*M^5*
        Sqrt[Pi/17]*u^6)/(32176609395336806400*b^3*E^u) + 
      (862888894603763*d^6*K0*M^5*Sqrt[Pi/17]*u^6)/(21711612277555200*b^3*
        E^u) - (81837416279981*d^8*K0*M^5*Sqrt[Pi/17]*u^6)/
       (4743713606860800*b^3*E^u) - (12054332687*d^10*K0*M^5*Sqrt[Pi/17]*u^6)/
       (1451310981120*b^3*E^u) + (4268073869*d^12*K0*M^5*Sqrt[Pi/17]*u^6)/
       (5160216821760*b^3*E^u) - (31079093*d^14*K0*M^5*Sqrt[Pi/17]*u^6)/
       (860036136960*b^3*E^u) - (3486008955632207*K1*M^5*Sqrt[Pi/17]*u^6)/
       (4022076174417100800*b^3*E^u) - (154299387750581263*d^2*K1*M^5*
        Sqrt[Pi/17]*u^6)/(8044152348834201600*b^3*E^u) + 
      (956112026138231*d^4*K1*M^5*Sqrt[Pi/17]*u^6)/(446897352713011200*b^3*
        E^u) + (20542210364114347*d^6*K1*M^5*Sqrt[Pi/17]*u^6)/
       (423376439412326400*b^3*E^u) - (267435603932303*d^8*K1*M^5*Sqrt[Pi/17]*
        u^6)/(12452248218009600*b^3*E^u) + (11826833*d^12*K1*M^5*Sqrt[Pi/17]*
        u^6)/(11727765504*b^3*E^u) - (33634793*d^14*K1*M^5*Sqrt[Pi/17]*u^6)/
       (774032523264*b^3*E^u) + (427744021385*K0*K1*M^5*Sqrt[Pi/17]*u^6)/
       (148614244466688*b^3) + (19845115456831*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^6)/
       (265382579404800*b^3) + (88914601137013*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^6)/
       (1857678055833600*b^3) - (471925138783031*d^6*K0*K1*M^5*Sqrt[Pi/17]*
        u^6)/(1857678055833600*b^3) + (16744675533211*d^10*K0*K1*M^5*
        Sqrt[Pi/17]*u^6)/(206408672870400*b^3) - 
      (933869867543*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(619226018611200*b^3) - 
      (9936595267*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(47632770662400*b^3) - 
      (34487355899*d^10*K1*M^5*Sqrt[17*Pi]*u^6)/(58052439244800*b^3*E^u) + 
      (2682628930837*d^8*K0*K1*M^5*Sqrt[17*Pi]*u^6)/(928839027916800*b^3) + 
      (273824081*d^16*K0*K1*M^5*Sqrt[17*Pi]*u^6)/(337759646515200*b^3) - 
      (7150942079217799*K0*M^5*Sqrt[Pi/17]*u^7)/(32176609395336806400*b^3*
        E^u) - (173462447012255257*d^2*K0*M^5*Sqrt[Pi/17]*u^7)/
       (32176609395336806400*b^3*E^u) + (297995124861667*d^4*K0*M^5*
        Sqrt[Pi/17]*u^7)/(585029261733396480*b^3*E^u) + 
      (23237196641206073*d^6*K0*M^5*Sqrt[Pi/17]*u^7)/(1693505757649305600*b^3*
        E^u) - (601057689544967*d^8*K0*M^5*Sqrt[Pi/17]*u^7)/
       (99617985744076800*b^3*E^u) - (132716841401*d^10*K0*M^5*Sqrt[Pi/17]*
        u^7)/(46441951395840*b^3*E^u) + (37758563*d^12*K0*M^5*Sqrt[Pi/17]*
        u^7)/(132313251840*b^3*E^u) + (2224665128027*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(3715356111667200*b^3) + (784249026557*d^2*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(58052439244800*b^3) + (6778565480741*d^4*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(928839027916800*b^3) - (4084216578961*d^6*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(92883902791680*b^3) + (1096561808149*d^10*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(77403252326400*b^3) - (26311658567*d^12*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(103204336435200*b^3) - (6164636411*d^14*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(154806504652800*b^3) + (45048739*d^16*K0^2*M^5*Sqrt[Pi/17]*u^7)/
       (17776823500800*b^3) - (948881571517475353*K1*M^5*Sqrt[Pi/17]*u^7)/
       (3378543986510364672000*b^3*E^u) - (20707505155823636419*d^2*K1*M^5*
        Sqrt[Pi/17]*u^7)/(3378543986510364672000*b^3*E^u) + 
      (1864539646240560007*d^4*K1*M^5*Sqrt[Pi/17]*u^7)/
       (3378543986510364672000*b^3*E^u) + (80029887707457517*d^6*K1*M^5*
        Sqrt[Pi/17]*u^7)/(5080517272947916800*b^3*E^u) - 
      (159399104231911*d^8*K1*M^5*Sqrt[Pi/17]*u^7)/(22988765940940800*b^3*
        E^u) - (91387960949*d^10*K1*M^5*Sqrt[Pi/17]*u^7)/
       (27865170837504*b^3*E^u) + (1716958631*d^12*K1*M^5*Sqrt[Pi/17]*u^7)/
       (5160216821760*b^3*E^u) - (41829965*d^14*K1*M^5*Sqrt[Pi/17]*u^7)/
       (3096130093056*b^3*E^u) + (5771304822271*K1^2*M^5*Sqrt[Pi/17]*u^7)/
       (6844077047808000*b^3) + (115025825199731*d^2*K1^2*M^5*Sqrt[Pi/17]*
        u^7)/(5418227662848000*b^3) + (53492805498017*d^4*K1^2*M^5*
        Sqrt[Pi/17]*u^7)/(6501873195417600*b^3) - 
      (74677102390199*d^6*K1^2*M^5*Sqrt[Pi/17]*u^7)/(1161048784896000*b^3) + 
      (592674331817*d^8*K1^2*M^5*Sqrt[Pi/17]*u^7)/(41281734574080*b^3) + 
      (605381552983*d^10*K1^2*M^5*Sqrt[Pi/17]*u^7)/(30157111296000*b^3) - 
      (78783564913*d^12*K1^2*M^5*Sqrt[Pi/17]*u^7)/(221152149504000*b^3) - 
      (60552529*d^14*K1^2*M^5*Sqrt[Pi/17]*u^7)/(1009607639040*b^3) + 
      (79512907*d^16*K1^2*M^5*Sqrt[Pi/17]*u^7)/(20709900288000*b^3) - 
      (10553167*d^14*K0*M^5*Sqrt[17*Pi]*u^7)/(15480650465280*b^3*E^u) + 
      (949664335661*d^8*K0^2*M^5*Sqrt[17*Pi]*u^7)/(1857678055833600*b^3) - 
      (221290683742565429*K0*M^5*Sqrt[Pi/17]*u^8)/(3378543986510364672000*b^3*
        E^u) - (629572443182364221*d^2*K0*M^5*Sqrt[Pi/17]*u^8)/
       (482649140930052096000*b^3*E^u) + (103243600579115891*d^4*K0*M^5*
        Sqrt[Pi/17]*u^8)/(3378543986510364672000*b^3*E^u) + 
      (2561166336118067*d^6*K0*M^5*Sqrt[Pi/17]*u^8)/(725788181849702400*b^3*
        E^u) - (3206019972188249*d^8*K0*M^5*Sqrt[Pi/17]*u^8)/
       (2091977700625612800*b^3*E^u) - (3567764058499*d^10*K0*M^5*Sqrt[Pi/17]*
        u^8)/(4876404896563200*b^3*E^u) + (401467747*d^12*K0*M^5*Sqrt[Pi/17]*
        u^8)/(5160216821760*b^3*E^u) - (15935827*d^14*K0*M^5*Sqrt[Pi/17]*u^8)/
       (5160216821760*b^3*E^u) - (1903946417727413*K1*M^5*Sqrt[Pi/17]*u^8)/
       (24132457046502604800*b^3*E^u) - (184126017115488797*d^2*K1*M^5*
        Sqrt[Pi/17]*u^8)/(129943999481167872000*b^3*E^u) + 
      (10092177456674693*d^4*K1*M^5*Sqrt[Pi/17]*u^8)/(422317998313795584000*
        b^3*E^u) + (49300505700900133*d^6*K1*M^5*Sqrt[Pi/17]*u^8)/
       (12701293182369792000*b^3*E^u) - (35382494250289*d^8*K1*M^5*
        Sqrt[Pi/17]*u^8)/(20919777006256128*b^3*E^u) - 
      (1957654246189*d^10*K1*M^5*Sqrt[Pi/17]*u^8)/(2438202448281600*b^3*
        E^u) + (3713513*d^12*K1*M^5*Sqrt[Pi/17]*u^8)/(42066984960*b^3*E^u) - 
      (27841417*d^14*K1*M^5*Sqrt[Pi/17]*u^8)/(7740325232640*b^3*E^u) + 
      (3233295067259*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(8127341494272000*b^3) + 
      (612232009283*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(56834555904000*b^3) + 
      (6147453264709*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(1625468298854400*b^3) - 
      (37058338720069*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(1161048784896000*b^3) + 
      (9522318347*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(1326912897024*b^3) + 
      (11605798964713*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^8)/
       (1161048784896000*b^3) - (22490735563*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^8)/
       (129005420544000*b^3) - (608988239*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^8)/
       (17862288998400*b^3) + (1274691647*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^8)/
       (580524392448000*b^3) - (8421897024691861*K0*M^5*Sqrt[Pi/17]*u^9)/
       (337854398651036467200*b^3*E^u) - (10500056559631789*d^2*K0*M^5*
        Sqrt[Pi/17]*u^9)/(52789749789224448000*b^3*E^u) - 
      (4506433323734369*d^4*K0*M^5*Sqrt[Pi/17]*u^9)/(153570181205016576000*
        b^3*E^u) + (180159954889969*d^6*K0*M^5*Sqrt[Pi/17]*u^9)/
       (276115069181952000*b^3*E^u) - (4342379299*d^10*K0*M^5*Sqrt[Pi/17]*
        u^9)/(32081611161600*b^3*E^u) + (135378931*d^12*K0*M^5*Sqrt[Pi/17]*
        u^9)/(7740325232640*b^3*E^u) - (581513*d^14*K0*M^5*Sqrt[Pi/17]*u^9)/
       (774032523264*b^3*E^u) + (4402105533473*d^2*K0^2*M^5*Sqrt[Pi/17]*u^9)/
       (4063670747136000*b^3) - (1838213130763*d^6*K0^2*M^5*Sqrt[Pi/17]*u^9)/
       (580524392448000*b^3) + (61646891*d^8*K0^2*M^5*Sqrt[Pi/17]*u^9)/
       (85058519040*b^3) + (1909678793*d^10*K0^2*M^5*Sqrt[Pi/17]*u^9)/
       (1954627584000*b^3) - (5283964117*d^12*K0^2*M^5*Sqrt[Pi/17]*u^9)/
       (290262196224000*b^3) - (466134233*d^14*K0^2*M^5*Sqrt[Pi/17]*u^9)/
       (116104878489600*b^3) + (44780893*d^16*K0^2*M^5*Sqrt[Pi/17]*u^9)/
       (165864112128000*b^3) - (22092513120591757*K1*M^5*Sqrt[Pi/17]*u^9)/
       (844635996627591168000*b^3*E^u) - (363967582736212391*d^2*K1*M^5*
        Sqrt[Pi/17]*u^9)/(1689271993255182336000*b^3*E^u) - 
      (128406973937323*d^4*K1*M^5*Sqrt[Pi/17]*u^9)/(6703460290695168000*b^3*
        E^u) + (8719782951623267*d^6*K1*M^5*Sqrt[Pi/17]*u^9)/
       (12701293182369792000*b^3*E^u) - (31939896347911*d^8*K1*M^5*
        Sqrt[Pi/17]*u^9)/(104598885031280640*b^3*E^u) - 
      (338917244531*d^10*K1*M^5*Sqrt[Pi/17]*u^9)/(2438202448281600*b^3*E^u) + 
      (2707039*d^12*K1*M^5*Sqrt[Pi/17]*u^9)/(138220093440*b^3*E^u) + 
      (23529590243*K1^2*M^5*Sqrt[Pi/17]*u^9)/(738849226752000*b^3) + 
      (1229615298389*d^2*K1^2*M^5*Sqrt[Pi/17]*u^9)/(1015917686784000*b^3) + 
      (17008397261*d^4*K1^2*M^5*Sqrt[Pi/17]*u^9)/(34732228608000*b^3) - 
      (41057951657*d^6*K1^2*M^5*Sqrt[Pi/17]*u^9)/(11163930624000*b^3) + 
      (10740474713*d^8*K1^2*M^5*Sqrt[Pi/17]*u^9)/(12620095488000*b^3) + 
      (163292865347*d^10*K1^2*M^5*Sqrt[Pi/17]*u^9)/(145131098112000*b^3) + 
      (409759277*d^16*K1^2*M^5*Sqrt[Pi/17]*u^9)/(1161048784896000*b^3) - 
      (17270550311473*d^8*K0*M^5*Sqrt[17*Pi]*u^9)/(1045988850312806400*b^3*
        E^u) + (9443348713*K0^2*M^5*Sqrt[17*Pi]*u^9)/(8127341494272000*b^3) + 
      (1834010063*d^4*K0^2*M^5*Sqrt[17*Pi]*u^9)/(81273414942720*b^3) - 
      (122119*d^14*K1*M^5*Sqrt[17*Pi]*u^9)/(2110997790720*b^3*E^u) - 
      (58518793*d^12*K1^2*M^5*Sqrt[17*Pi]*u^9)/(38701626163200*b^3) - 
      (42800873*d^14*K1^2*M^5*Sqrt[17*Pi]*u^9)/(145131098112000*b^3) - 
      (4009862221*K0*M^5*Sqrt[Pi/17]*u^10)/(1722643034112000*b^3*E^u) - 
      (22835803618231*d^2*K0*M^5*Sqrt[Pi/17]*u^10)/(779903967338496000*b^3*
        E^u) + (200814637203703*d^4*K0*M^5*Sqrt[Pi/17]*u^10)/
       (11113631534573568000*b^3*E^u) + (56124746596939*d^6*K0*M^5*
        Sqrt[Pi/17]*u^10)/(907235227312128000*b^3*E^u) - 
      (12779989015663*d^8*K0*M^5*Sqrt[Pi/17]*u^10)/(261497212578201600*b^3*
        E^u) - (39053951*d^10*K0*M^5*Sqrt[Pi/17]*u^10)/
       (53004401049600*b^3*E^u) + (14057*d^12*K0*M^5*Sqrt[Pi/17]*u^10)/
       (6202183680*b^3*E^u) - (55478673053*K1*M^5*Sqrt[Pi/17]*u^10)/
       (22938351980544000*b^3*E^u) - (468320789592709*d^2*K1*M^5*Sqrt[Pi/17]*
        u^10)/(14818175379431424000*b^3*E^u) + 
      (13585383785749*d^4*K1*M^5*Sqrt[Pi/17]*u^10)/(694601970910848000*b^3*
        E^u) + (83567459886929*d^6*K1*M^5*Sqrt[Pi/17]*u^10)/
       (1270129318236979200*b^3*E^u) - (176167811*d^10*K1*M^5*Sqrt[Pi/17]*
        u^10)/(34831463546880*b^3*E^u) + (18131*d^12*K1*M^5*Sqrt[Pi/17]*u^10)/
       (4961746944*b^3*E^u) - (7070627*d^14*K1*M^5*Sqrt[Pi/17]*u^10)/
       (11610487848960*b^3*E^u) + (386624569423*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (24382024482816000*b^3) + (7901060807*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (33491791872000*b^3) + (287821744163*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (1219101224140800*b^3) - (85814526373*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (87078658867200*b^3) + (2741057419153*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (12191012241408000*b^3) + (755397317*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (2638747238400*b^3) - (10386519947*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (870786588672000*b^3) - (741119083*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (435393294336000*b^3) + (53568953*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (387016261632000*b^3) - (670667*d^14*K0*M^5*Sqrt[17*Pi]*u^10)/
       (11610487848960*b^3*E^u) - (108372647147*d^8*K1*M^5*Sqrt[17*Pi]*u^10)/
       (37356744654028800*b^3*E^u) - (11096974969*K0*M^5*Sqrt[Pi/17]*u^11)/
       (54478585953792000*b^3*E^u) - (11616108943*d^2*K0*M^5*Sqrt[Pi/17]*
        u^11)/(3631905730252800*b^3*E^u) + 
      (13848060691*d^4*K0*M^5*Sqrt[Pi/17]*u^11)/(4539882162816000*b^3*E^u) + 
      (48121563211*d^6*K0*M^5*Sqrt[Pi/17]*u^11)/(7782655136256000*b^3*E^u) - 
      (2667951889*d^8*K0*M^5*Sqrt[Pi/17]*u^11)/(1210635243417600*b^3*E^u) - 
      (13860853*d^10*K0*M^5*Sqrt[Pi/17]*u^11)/(1693196144640*b^3*E^u) + 
      (6337*d^12*K0*M^5*Sqrt[Pi/17]*u^11)/(1752791040*b^3*E^u) + 
      (97771*d^14*K0*M^5*Sqrt[Pi/17]*u^11)/(103665070080*b^3*E^u) - 
      (52814000153*d^2*K0^2*M^5*Sqrt[Pi/17]*u^11)/(12191012241408000*b^3) + 
      (218703344581*d^4*K0^2*M^5*Sqrt[Pi/17]*u^11)/(12191012241408000*b^3) - 
      (314055255049*d^6*K0^2*M^5*Sqrt[Pi/17]*u^11)/(12191012241408000*b^3) + 
      (332303*d^8*K0^2*M^5*Sqrt[Pi/17]*u^11)/(41626872000*b^3) + 
      (14701831*d^10*K0^2*M^5*Sqrt[Pi/17]*u^11)/(4059611136000*b^3) - 
      (1534188587*d^12*K0^2*M^5*Sqrt[Pi/17]*u^11)/(1741573177344000*b^3) + 
      (278586067*d^14*K0^2*M^5*Sqrt[Pi/17]*u^11)/(1741573177344000*b^3) - 
      (19857811*d^16*K0^2*M^5*Sqrt[Pi/17]*u^11)/(1161048784896000*b^3) - 
      (459300223*K1*M^5*Sqrt[Pi/17]*u^11)/(2421270486835200*b^3*E^u) - 
      (454954319879*d^2*K1*M^5*Sqrt[Pi/17]*u^11)/(108957171907584000*b^3*
        E^u) + (321634435823*d^4*K1*M^5*Sqrt[Pi/17]*u^11)/
       (108957171907584000*b^3*E^u) + (8799379811*d^6*K1*M^5*Sqrt[Pi/17]*
        u^11)/(1197331559424000*b^3*E^u) - 
      (27493233841*d^8*K1*M^5*Sqrt[Pi/17]*u^11)/(21791434381516800*b^3*E^u) - 
      (432199189*d^10*K1*M^5*Sqrt[Pi/17]*u^11)/(50795884339200*b^3*E^u) + 
      (878567*d^12*K1*M^5*Sqrt[Pi/17]*u^11)/(290262196224*b^3*E^u) + 
      (20561*d^14*K1*M^5*Sqrt[Pi/17]*u^11)/(25461596160*b^3*E^u) + 
      (1038437487127*d^4*K1^2*M^5*Sqrt[Pi/17]*u^11)/(51202251413913600*b^3) - 
      (32635349779*d^6*K1^2*M^5*Sqrt[Pi/17]*u^11)/(1044943906406400*b^3) + 
      (18341172061*d^8*K1^2*M^5*Sqrt[Pi/17]*u^11)/(1662410760192000*b^3) + 
      (230057279437*d^10*K1^2*M^5*Sqrt[Pi/17]*u^11)/(36573036724224000*b^3) - 
      (258797029*d^12*K1^2*M^5*Sqrt[Pi/17]*u^11)/(94994900582400*b^3) - 
      (984389533*d^14*K1^2*M^5*Sqrt[Pi/17]*u^11)/(5224719532032000*b^3) + 
      (226357609*d^16*K1^2*M^5*Sqrt[Pi/17]*u^11)/(10449439064064000*b^3) + 
      (1846405999*K0^2*M^5*Sqrt[17*Pi]*u^11)/(24382024482816000*b^3) + 
      (44495435507*K1^2*M^5*Sqrt[17*Pi]*u^11)/(512022514139136000*b^3) - 
      (74678357423*d^2*K1^2*M^5*Sqrt[17*Pi]*u^11)/(256011257069568000*b^3) + 
      (1443413*K0*M^5*Sqrt[Pi/17]*u^12)/(59866577971200*b^3*E^u) - 
      (15715104833*d^2*K0*M^5*Sqrt[Pi/17]*u^12)/(7782655136256000*b^3*E^u) - 
      (247928599*d^4*K0*M^5*Sqrt[Pi/17]*u^12)/(486415946016000*b^3*E^u) + 
      (6774431239*d^6*K0*M^5*Sqrt[Pi/17]*u^12)/(2594218378752000*b^3*E^u) + 
      (71845861*d^8*K0*M^5*Sqrt[Pi/17]*u^12)/(31130620545024*b^3*E^u) - 
      (392801*d^10*K0*M^5*Sqrt[Pi/17]*u^12)/(518325350400*b^3*E^u) - 
      (49279*d^12*K0*M^5*Sqrt[Pi/17]*u^12)/(36282774528*b^3*E^u) - 
      (216521*d^14*K0*M^5*Sqrt[Pi/17]*u^12)/(725655490560*b^3*E^u) + 
      (27976831*K1*M^5*Sqrt[Pi/17]*u^12)/(1047665114496000*b^3*E^u) - 
      (732206899*d^2*K1*M^5*Sqrt[Pi/17]*u^12)/(370602625536000*b^3*E^u) - 
      (544421519*d^4*K1*M^5*Sqrt[Pi/17]*u^12)/(1815952865126400*b^3*E^u) + 
      (18875290303*d^6*K1*M^5*Sqrt[Pi/17]*u^12)/(7782655136256000*b^3*E^u) + 
      (344223421*d^8*K1*M^5*Sqrt[Pi/17]*u^12)/(170245581105600*b^3*E^u) - 
      (3998329*d^10*K1*M^5*Sqrt[Pi/17]*u^12)/(5861063577600*b^3*E^u) - 
      (89707*d^12*K1*M^5*Sqrt[Pi/17]*u^12)/(72565549056*b^3*E^u) - 
      (67729*d^14*K1*M^5*Sqrt[Pi/17]*u^12)/(241885163520*b^3*E^u) + 
      (681339313*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(1828651836211200*b^3) + 
      (1167298303*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(351663814656000*b^3) - 
      (4521692893*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(457162959052800*b^3) + 
      (19882090831*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(2285814795264000*b^3) + 
      (5143851599*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(1142907397632000*b^3) - 
      (3057493961*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(653089941504000*b^3) - 
      (19207747*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(25118843904000*b^3) + 
      (2490023*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(23748725145600*b^3) - 
      (55749611*d^2*K0*K1*M^5*Sqrt[17*Pi]*u^12)/(571453698816000*b^3) + 
      (5434207*K0*M^5*Sqrt[Pi/17]*u^13)/(1047665114496000*b^3*E^u) + 
      (948161*d^2*K0*M^5*Sqrt[Pi/17]*u^13)/(10690460352000*b^3*E^u) + 
      (447825593*d^4*K0*M^5*Sqrt[Pi/17]*u^13)/(1047665114496000*b^3*E^u) - 
      (630703*d^6*K0*M^5*Sqrt[Pi/17]*u^13)/(1700755056000*b^3*E^u) - 
      (124257971*d^8*K0*M^5*Sqrt[Pi/17]*u^13)/(209533022899200*b^3*E^u) + 
      (290599*d^10*K0*M^5*Sqrt[Pi/17]*u^13)/(1904845662720*b^3*E^u) + 
      (45641*d^12*K0*M^5*Sqrt[Pi/17]*u^13)/(181413872640*b^3*E^u) + 
      (1741*d^14*K0*M^5*Sqrt[Pi/17]*u^13)/(45353468160*b^3*E^u) + 
      (1335093217*K0^2*M^5*Sqrt[Pi/17]*u^13)/(128005628534784000*b^3) + 
      (117623273*d^2*K0^2*M^5*Sqrt[Pi/17]*u^13)/(256011257069568*b^3) + 
      (54717836011*d^4*K0^2*M^5*Sqrt[Pi/17]*u^13)/(32001407133696000*b^3) - 
      (77302391*d^6*K0^2*M^5*Sqrt[Pi/17]*u^13)/(59371812864000*b^3) - 
      (5942307859*d^8*K0^2*M^5*Sqrt[Pi/17]*u^13)/(1828651836211200*b^3) + 
      (5216295341*d^10*K0^2*M^5*Sqrt[Pi/17]*u^13)/(4571629590528000*b^3) + 
      (819652279*d^12*K0^2*M^5*Sqrt[Pi/17]*u^13)/(653089941504000*b^3) + 
      (10730653*d^14*K0^2*M^5*Sqrt[Pi/17]*u^13)/(653089941504000*b^3) - 
      (21240379*d^16*K0^2*M^5*Sqrt[Pi/17]*u^13)/(522471953203200*b^3) + 
      (5434207*K1*M^5*Sqrt[Pi/17]*u^13)/(1047665114496000*b^3*E^u) + 
      (1638863*d^2*K1*M^5*Sqrt[Pi/17]*u^13)/(18708305616000*b^3*E^u) + 
      (442489493*d^4*K1*M^5*Sqrt[Pi/17]*u^13)/(1047665114496000*b^3*E^u) - 
      (2528587*d^6*K1*M^5*Sqrt[Pi/17]*u^13)/(6803020224000*b^3*E^u) - 
      (121310411*d^8*K1*M^5*Sqrt[Pi/17]*u^13)/(209533022899200*b^3*E^u) + 
      (144491*d^10*K1*M^5*Sqrt[Pi/17]*u^13)/(952422831360*b^3*E^u) + 
      (44717*d^12*K1*M^5*Sqrt[Pi/17]*u^13)/(181413872640*b^3*E^u) + 
      (1075005121*K1^2*M^5*Sqrt[Pi/17]*u^13)/(128005628534784000*b^3) + 
      (6773686883*d^2*K1^2*M^5*Sqrt[Pi/17]*u^13)/(16000703566848000*b^3) + 
      (23749574423*d^4*K1^2*M^5*Sqrt[Pi/17]*u^13)/(16000703566848000*b^3) - 
      (1291026337*d^6*K1^2*M^5*Sqrt[Pi/17]*u^13)/(1142907397632000*b^3) - 
      (5163838657*d^8*K1^2*M^5*Sqrt[Pi/17]*u^13)/(1828651836211200*b^3) + 
      (2115521029*d^10*K1^2*M^5*Sqrt[Pi/17]*u^13)/(2285814795264000*b^3) + 
      (323599*d^14*K1^2*M^5*Sqrt[Pi/17]*u^13)/(5831160192000*b^3) + 
      (199*d^14*K1*M^5*Sqrt[17*Pi]*u^13)/(90706936320*b^3*E^u) + 
      (1044539*d^12*K1^2*M^5*Sqrt[17*Pi]*u^13)/(16327248537600*b^3) - 
      (4785619*d^16*K1^2*M^5*Sqrt[17*Pi]*u^13)/(2612359766016000*b^3) - 
      (d^2*K0*M^5*Sqrt[Pi/17]*u^14)/(458115840*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/17]*u^14)/(98167680*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/17]*u^14)/(589006080*b^3*E^u) + 
      (29*d^8*K0*M^5*Sqrt[Pi/17]*u^14)/(1030760640*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/17]*u^14)/(589006080*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/17]*u^14)/(98167680*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/17]*u^14)/(458115840*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/17]*u^14)/(458115840*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/17]*u^14)/(98167680*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/17]*u^14)/(589006080*b^3*E^u) + 
      (29*d^8*K1*M^5*Sqrt[Pi/17]*u^14)/(1030760640*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/17]*u^14)/(589006080*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/17]*u^14)/(98167680*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/17]*u^14)/(458115840*b^3*E^u) - 
      (18062761*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(4571629590528000*b^3) - 
      (2127403*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(29685906432000*b^3) + 
      (42870731*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(120306041856000*b^3) + 
      (118304687*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(142863424704000*b^3) - 
      (210530561*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(457162959052800*b^3) - 
      (104442851*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(326544970752000*b^3) + 
      (29148037*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(326544970752000*b^3) + 
      (13333823*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(653089941504000*b^3) - 
      (647401*d^4*K0*K1*M^5*Sqrt[17*Pi]*u^14)/(25118843904000*b^3) - 
      (154729*K0^2*M^5*Sqrt[Pi/17]*u^15)/(1391365527552000*b^3) - 
      (6125017*d^4*K0^2*M^5*Sqrt[Pi/17]*u^15)/(400017589171200*b^3) - 
      (16236823*d^6*K0^2*M^5*Sqrt[Pi/17]*u^15)/(1142907397632000*b^3) + 
      (67875043*d^8*K0^2*M^5*Sqrt[Pi/17]*u^15)/(2285814795264000*b^3) + 
      (1667221*d^10*K0^2*M^5*Sqrt[Pi/17]*u^15)/(49691625984000*b^3) - 
      (1488541*d^12*K0^2*M^5*Sqrt[Pi/17]*u^15)/(81636242688000*b^3) - 
      (2110643*d^14*K0^2*M^5*Sqrt[Pi/17]*u^15)/(163272485376000*b^3) - 
      (4133*d^16*K0^2*M^5*Sqrt[Pi/17]*u^15)/(2644088832000*b^3) - 
      (5319557*d^2*K1^2*M^5*Sqrt[Pi/17]*u^15)/(8000351783424000*b^3) - 
      (1057867*d^4*K1^2*M^5*Sqrt[Pi/17]*u^15)/(76926459456000*b^3) - 
      (567067*d^6*K1^2*M^5*Sqrt[Pi/17]*u^15)/(45716295905280*b^3) + 
      (754127*d^8*K1^2*M^5*Sqrt[Pi/17]*u^15)/(29685906432000*b^3) + 
      (35197919*d^10*K1^2*M^5*Sqrt[Pi/17]*u^15)/(1142907397632000*b^3) - 
      (69193*d^12*K1^2*M^5*Sqrt[Pi/17]*u^15)/(4296644352000*b^3) - 
      (1912751*d^14*K1^2*M^5*Sqrt[Pi/17]*u^15)/(163272485376000*b^3) - 
      (135149*d^16*K1^2*M^5*Sqrt[Pi/17]*u^15)/(93298563072000*b^3) - 
      (38147*d^2*K0^2*M^5*Sqrt[17*Pi]*u^15)/(727304707584000*b^3) - 
      (211063*K1^2*M^5*Sqrt[17*Pi]*u^15)/(32001407133696000*b^3) - 
      (37*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(21164951808000*b^3) + 
      (2417*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(5291237952000*b^3) + 
      (25049*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(7936856928000*b^3) + 
      (24811*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(6803020224000*b^3) - 
      (274903*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(31747427712000*b^3) - 
      (1367*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(244210982400*b^3) + 
      (229*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(53148595500*b^3) + 
      (619*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(251963712000*b^3) + 
      (47*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(201570969600*b^3) - 
      (37*K0^2*M^5*Sqrt[Pi/17]*u^17)/(444463987968000*b^3) - 
      (37*d^2*K0^2*M^5*Sqrt[Pi/17]*u^17)/(11111599699200*b^3) - 
      (3959*d^4*K0^2*M^5*Sqrt[Pi/17]*u^17)/(111115996992000*b^3) - 
      (37*d^6*K0^2*M^5*Sqrt[Pi/17]*u^17)/(881872992000*b^3) + 
      (2479*d^8*K0^2*M^5*Sqrt[Pi/17]*u^17)/(31747427712000*b^3) + 
      (37*d^10*K0^2*M^5*Sqrt[Pi/17]*u^17)/(417729312000*b^3) - 
      (37*d^12*K0^2*M^5*Sqrt[Pi/17]*u^17)/(755891136000*b^3) - 
      (37*d^14*K0^2*M^5*Sqrt[Pi/17]*u^17)/(1133836704000*b^3) - 
      (37*d^16*K0^2*M^5*Sqrt[Pi/17]*u^17)/(9070693632000*b^3) - 
      (37*K1^2*M^5*Sqrt[Pi/17]*u^17)/(444463987968000*b^3) - 
      (37*d^2*K1^2*M^5*Sqrt[Pi/17]*u^17)/(11111599699200*b^3) - 
      (3959*d^4*K1^2*M^5*Sqrt[Pi/17]*u^17)/(111115996992000*b^3) - 
      (37*d^6*K1^2*M^5*Sqrt[Pi/17]*u^17)/(881872992000*b^3) + 
      (2479*d^8*K1^2*M^5*Sqrt[Pi/17]*u^17)/(31747427712000*b^3) + 
      (37*d^10*K1^2*M^5*Sqrt[Pi/17]*u^17)/(417729312000*b^3) - 
      (37*d^12*K1^2*M^5*Sqrt[Pi/17]*u^17)/(755891136000*b^3) - 
      (37*d^14*K1^2*M^5*Sqrt[Pi/17]*u^17)/(1133836704000*b^3) - 
      (37*d^16*K1^2*M^5*Sqrt[Pi/17]*u^17)/(9070693632000*b^3))/Pi, 
    ((-589355*K0^2*M^5*Sqrt[Pi/17]*u^3)/(2835283968*b^3) - 
      (589456715*d^2*K0^2*M^5*Sqrt[Pi/17]*u^3)/(36858691584*b^3) - 
      (83213227*d^4*K0^2*M^5*Sqrt[Pi/17]*u^3)/(4095410176*b^3) + 
      (878312971*d^6*K0^2*M^5*Sqrt[Pi/17]*u^3)/(12286230528*b^3) - 
      (203466847*d^8*K0^2*M^5*Sqrt[Pi/17]*u^3)/(12286230528*b^3) - 
      (36569035*d^10*K0^2*M^5*Sqrt[Pi/17]*u^3)/(1939931136*b^3) + 
      (1233547*d^12*K0^2*M^5*Sqrt[Pi/17]*u^3)/(2835283968*b^3) + 
      (274555*d^14*K0^2*M^5*Sqrt[Pi/17]*u^3)/(36858691584*b^3) + 
      (2208265*d^2*K1^2*M^5*Sqrt[Pi/17]*u^3)/(4607336448*b^3) + 
      (49102915*d^4*K1^2*M^5*Sqrt[Pi/17]*u^3)/(1535778816*b^3) - 
      (207290599*d^6*K1^2*M^5*Sqrt[Pi/17]*u^3)/(4607336448*b^3) - 
      (25867973*d^8*K1^2*M^5*Sqrt[Pi/17]*u^3)/(4607336448*b^3) + 
      (88936691*d^10*K1^2*M^5*Sqrt[Pi/17]*u^3)/(4607336448*b^3) - 
      (1031*d^12*K1^2*M^5*Sqrt[Pi/17]*u^3)/(1712128*b^3) + 
      (7635*d^14*K1^2*M^5*Sqrt[Pi/17]*u^3)/(511926272*b^3) - 
      (50773*K1^2*M^5*Sqrt[17*Pi]*u^3)/(1535778816*b^3) - 
      (1492130999*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(407385538560*b^3) - 
      (693343393373*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(7740325232640*b^3) - 
      (135686306153*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(7740325232640*b^3) + 
      (3221585701*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(12345016320*b^3) - 
      (78592331399*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(860036136960*b^3) - 
      (465192539831*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(7740325232640*b^3) + 
      (59542877*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(48076554240*b^3) + 
      (76614641*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(1548065046528*b^3) - 
      (22161521021*K0^2*M^5*Sqrt[Pi/17]*u^5)/(15480650465280*b^3) - 
      (518992069373*d^2*K0^2*M^5*Sqrt[Pi/17]*u^5)/(15480650465280*b^3) - 
      (10830660643*d^4*K0^2*M^5*Sqrt[Pi/17]*u^5)/(1407331860480*b^3) + 
      (169390533623*d^6*K0^2*M^5*Sqrt[Pi/17]*u^5)/(1720072273920*b^3) - 
      (165383043997*d^8*K0^2*M^5*Sqrt[Pi/17]*u^5)/(5160216821760*b^3) - 
      (376505467511*d^10*K0^2*M^5*Sqrt[Pi/17]*u^5)/(15480650465280*b^3) + 
      (1166931331*d^12*K0^2*M^5*Sqrt[Pi/17]*u^5)/(2211521495040*b^3) + 
      (52427009*d^14*K0^2*M^5*Sqrt[Pi/17]*u^5)/(3096130093056*b^3) - 
      (26715126890479*d^2*K1^2*M^5*Sqrt[Pi/17]*u^5)/(232209756979200*b^3) - 
      (24124958593*d^4*K1^2*M^5*Sqrt[Pi/17]*u^5)/(33172822425600*b^3) + 
      (70057184268077*d^6*K1^2*M^5*Sqrt[Pi/17]*u^5)/(232209756979200*b^3) - 
      (743910213779*d^8*K1^2*M^5*Sqrt[Pi/17]*u^5)/(6634564485120*b^3) - 
      (3241240327321*d^10*K1^2*M^5*Sqrt[Pi/17]*u^5)/(46441951395840*b^3) + 
      (9345364609*d^12*K1^2*M^5*Sqrt[Pi/17]*u^5)/(6634564485120*b^3) + 
      (2778144307*d^14*K1^2*M^5*Sqrt[Pi/17]*u^5)/(46441951395840*b^3) - 
      (74770707731*K1^2*M^5*Sqrt[17*Pi]*u^5)/(232209756979200*b^3) - 
      (22956087593*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(5277494476800*b^3) - 
      (120374866679*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(1319373619200*b^3) - 
      (214368389569*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(58052439244800*b^3) + 
      (640788476099*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(2638747238400*b^3) - 
      (1005599400737*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(11610487848960*b^3) - 
      (84449430293*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(1451310981120*b^3) + 
      (13797006709*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(11610487848960*b^3) + 
      (60443893*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(1161048784896*b^3) - 
      (40860846007*K0^2*M^5*Sqrt[Pi/17]*u^7)/(58052439244800*b^3) - 
      (55322738299*d^2*K0^2*M^5*Sqrt[Pi/17]*u^7)/(3628277452800*b^3) - 
      (7597141421*d^4*K0^2*M^5*Sqrt[Pi/17]*u^7)/(5277494476800*b^3) + 
      (172924049863*d^6*K0^2*M^5*Sqrt[Pi/17]*u^7)/(4146602803200*b^3) - 
      (166596935777*d^8*K0^2*M^5*Sqrt[Pi/17]*u^7)/(11610487848960*b^3) - 
      (5909869061*d^10*K0^2*M^5*Sqrt[Pi/17]*u^7)/(580524392448*b^3) + 
      (2406526687*d^12*K0^2*M^5*Sqrt[Pi/17]*u^7)/(11610487848960*b^3) + 
      (59546789*d^14*K0^2*M^5*Sqrt[Pi/17]*u^7)/(5805243924480*b^3) - 
      (5939198479*K1^2*M^5*Sqrt[Pi/17]*u^7)/(5277494476800*b^3) + 
      (27112349623*d^4*K1^2*M^5*Sqrt[Pi/17]*u^7)/(58052439244800*b^3) + 
      (567081884267*d^6*K1^2*M^5*Sqrt[Pi/17]*u^7)/(9675406540800*b^3) - 
      (7551788551*d^8*K1^2*M^5*Sqrt[Pi/17]*u^7)/(360574156800*b^3) + 
      (690520109*d^12*K1^2*M^5*Sqrt[Pi/17]*u^7)/(2322097569792*b^3) + 
      (92627177*d^14*K1^2*M^5*Sqrt[Pi/17]*u^7)/(5805243924480*b^3) - 
      (49063009*d^2*K1^2*M^5*Sqrt[17*Pi]*u^7)/(36373708800*b^3) - 
      (279226681*d^10*K1^2*M^5*Sqrt[17*Pi]*u^7)/(329843404800*b^3) - 
      (1120560499*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(2418851635200*b^3) - 
      (1558144429*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(145131098112*b^3) - 
      (276009631*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(345550233600*b^3) + 
      (13046594611*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(453534681600*b^3) - 
      (1020248051*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(105167462400*b^3) - 
      (672849823*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(93032755200*b^3) + 
      (150041*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(15775119360*b^3) + 
      (2658763*d^12*K0*K1*M^5*Sqrt[17*Pi]*u^8)/(290262196224*b^3) - 
      (11433679*K0^2*M^5*Sqrt[Pi/17]*u^9)/(381923942400*b^3) - 
      (14673619*d^2*K0^2*M^5*Sqrt[Pi/17]*u^9)/(15023923200*b^3) - 
      (171866791*d^4*K0^2*M^5*Sqrt[Pi/17]*u^9)/(806283878400*b^3) + 
      (2893503101*d^6*K0^2*M^5*Sqrt[Pi/17]*u^9)/(1036650700800*b^3) - 
      (6288002339*d^8*K0^2*M^5*Sqrt[Pi/17]*u^9)/(7256554905600*b^3) - 
      (5251418651*d^10*K0^2*M^5*Sqrt[Pi/17]*u^9)/(7256554905600*b^3) + 
      (72701*d^12*K0^2*M^5*Sqrt[Pi/17]*u^9)/(4134789120*b^3) + 
      (116107*d^14*K0^2*M^5*Sqrt[Pi/17]*u^9)/(96754065408*b^3) - 
      (212748623*K1^2*M^5*Sqrt[Pi/17]*u^9)/(5183253504000*b^3) - 
      (38758263829*d^2*K1^2*M^5*Sqrt[Pi/17]*u^9)/(36282774528000*b^3) - 
      (198891643*d^4*K1^2*M^5*Sqrt[Pi/17]*u^9)/(575917056000*b^3) + 
      (39367386473*d^6*K1^2*M^5*Sqrt[Pi/17]*u^9)/(12094258176000*b^3) - 
      (7033643543*d^8*K1^2*M^5*Sqrt[Pi/17]*u^9)/(7256554905600*b^3) - 
      (2071028497*d^10*K1^2*M^5*Sqrt[Pi/17]*u^9)/(2418851635200*b^3) + 
      (374507*d^12*K1^2*M^5*Sqrt[Pi/17]*u^9)/(15948472320*b^3) + 
      (175877*d^14*K1^2*M^5*Sqrt[Pi/17]*u^9)/(111639306240*b^3) - 
      (60173549*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(2864429568000*b^3) - 
      (9832435727*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(54424161792000*b^3) - 
      (4381238401*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(18141387264000*b^3) + 
      (16043672467*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(18141387264000*b^3) - 
      (743783707*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(3628277452800*b^3) - 
      (896669659*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(3628277452800*b^3) + 
      (642925*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(62199042048*b^3) + 
      (56821*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(94650716160*b^3) - 
      (62399677*K0^2*M^5*Sqrt[Pi/17]*u^11)/(54424161792000*b^3) + 
      (17641313*d^2*K0^2*M^5*Sqrt[Pi/17]*u^11)/(54424161792000*b^3) - 
      (64246957*d^4*K0^2*M^5*Sqrt[Pi/17]*u^11)/(3628277452800*b^3) + 
      (44460511*d^6*K0^2*M^5*Sqrt[Pi/17]*u^11)/(1395491328000*b^3) - 
      (18129869*d^8*K0^2*M^5*Sqrt[Pi/17]*u^11)/(3628277452800*b^3) - 
      (2326957*d^10*K0^2*M^5*Sqrt[Pi/17]*u^11)/(241885163520*b^3) - 
      (263621*d^14*K0^2*M^5*Sqrt[Pi/17]*u^11)/(2176966471680*b^3) - 
      (65120777*K1^2*M^5*Sqrt[Pi/17]*u^11)/(54424161792000*b^3) - 
      (77413213*d^2*K1^2*M^5*Sqrt[Pi/17]*u^11)/(54424161792000*b^3) - 
      (1152407083*d^4*K1^2*M^5*Sqrt[Pi/17]*u^11)/(54424161792000*b^3) + 
      (719181301*d^6*K1^2*M^5*Sqrt[Pi/17]*u^11)/(18141387264000*b^3) - 
      (314579*d^8*K1^2*M^5*Sqrt[Pi/17]*u^11)/(134380646400*b^3) - 
      (54982129*d^10*K1^2*M^5*Sqrt[Pi/17]*u^11)/(3628277452800*b^3) + 
      (670895*d^12*K1^2*M^5*Sqrt[Pi/17]*u^11)/(435393294336*b^3) + 
      (75623*d^14*K1^2*M^5*Sqrt[Pi/17]*u^11)/(725655490560*b^3) + 
      (7837*d^12*K0^2*M^5*Sqrt[17*Pi]*u^11)/(94650716160*b^3) - 
      (192769*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(1700755056000*b^3) - 
      (1173443*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(358053696000*b^3) - 
      (22763959*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(3401510112000*b^3) + 
      (3954383*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(251963712000*b^3) + 
      (12409*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(2983780800*b^3) - 
      (10079*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(916231680*b^3) + 
      (90637*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(136060404480*b^3) + 
      (2437*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(4319377920*b^3) + 
      (2189*K0^2*M^5*Sqrt[Pi/17]*u^13)/(206152128000*b^3) - 
      (719713*d^2*K0^2*M^5*Sqrt[Pi/17]*u^13)/(2721208089600*b^3) - 
      (474637*d^4*K0^2*M^5*Sqrt[Pi/17]*u^13)/(850377528000*b^3) + 
      (774679*d^8*K0^2*M^5*Sqrt[Pi/17]*u^13)/(453534681600*b^3) - 
      (44383*d^10*K0^2*M^5*Sqrt[Pi/17]*u^13)/(302356454400*b^3) - 
      (85879*d^12*K0^2*M^5*Sqrt[Pi/17]*u^13)/(136060404480*b^3) - 
      (78401*d^14*K0^2*M^5*Sqrt[Pi/17]*u^13)/(544241617920*b^3) + 
      (84613*K1^2*M^5*Sqrt[Pi/17]*u^13)/(6803020224000*b^3) - 
      (3147241*d^2*K1^2*M^5*Sqrt[Pi/17]*u^13)/(13606040448000*b^3) - 
      (7601*d^4*K1^2*M^5*Sqrt[Pi/17]*u^13)/(22087728000*b^3) - 
      (345913*d^6*K1^2*M^5*Sqrt[Pi/17]*u^13)/(4535346816000*b^3) + 
      (86081*d^8*K1^2*M^5*Sqrt[Pi/17]*u^13)/(64790668800*b^3) - 
      (1041*d^10*K1^2*M^5*Sqrt[Pi/17]*u^13)/(11198387200*b^3) - 
      (1171*d^12*K1^2*M^5*Sqrt[Pi/17]*u^13)/(2473825536*b^3) - 
      (66949*d^14*K1^2*M^5*Sqrt[Pi/17]*u^13)/(544241617920*b^3) + 
      (43*d^6*K0^2*M^5*Sqrt[17*Pi]*u^13)/(28169856000*b^3) + 
      (57653*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(850377528000*b^3) + 
      (7111*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(16353414000*b^3) - 
      (172889*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(850377528000*b^3) - 
      (66137*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(85037752800*b^3) + 
      (18503*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(170075505600*b^3) + 
      (457*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(1417295880*b^3) + 
      (1481*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(34015101120*b^3) + 
      (K0*K1*M^5*Sqrt[17*Pi]*u^14)/(4672404000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/17]*u^15)/(687173760*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/17]*u^15)/(147251520*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/17]*u^15)/(883509120*b^3) + 
      (29*d^8*K0^2*M^5*Sqrt[Pi/17]*u^15)/(1546140960*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/17]*u^15)/(883509120*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/17]*u^15)/(147251520*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/17]*u^15)/(687173760*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/17]*u^15)/(687173760*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/17]*u^15)/(147251520*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/17]*u^15)/(883509120*b^3) + 
      (29*d^8*K1^2*M^5*Sqrt[Pi/17]*u^15)/(1546140960*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/17]*u^15)/(883509120*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/17]*u^15)/(147251520*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/17]*u^15)/(687173760*b^3))/Pi, 
    ((131039*K1*M^5*Sqrt[Pi/17]*u)/(479930880*b^3*E^u) - 
      (5964193*d^2*K1*M^5*Sqrt[Pi/17]*u)/(1919723520*b^3*E^u) + 
      (15693269*d^6*K1*M^5*Sqrt[Pi/17]*u)/(319953920*b^3*E^u) + 
      (861247*d^8*K1*M^5*Sqrt[Pi/17]*u)/(255963136*b^3*E^u) - 
      (15731009*d^10*K1*M^5*Sqrt[Pi/17]*u)/(639907840*b^3*E^u) + 
      (364713*d^12*K1*M^5*Sqrt[Pi/17]*u)/(98447360*b^3*E^u) + 
      (50769*d^14*K1*M^5*Sqrt[Pi/17]*u)/(319953920*b^3*E^u) - 
      (3897*d^16*K1*M^5*Sqrt[Pi/17]*u)/(116346880*b^3*E^u) - 
      (6510367*d^4*K1*M^5*Sqrt[17*Pi]*u)/(3839447040*b^3*E^u) - 
      (107541*K0*M^5*Sqrt[Pi/17]*u^2)/(2047705088*b^3*E^u) + 
      (8019757*d^2*K0*M^5*Sqrt[Pi/17]*u^2)/(1181368320*b^3*E^u) + 
      (55730501*d^4*K0*M^5*Sqrt[Pi/17]*u^2)/(2792325120*b^3*E^u) - 
      (237592643*d^6*K0*M^5*Sqrt[Pi/17]*u^2)/(5119262720*b^3*E^u) + 
      (8753467*d^8*K0*M^5*Sqrt[Pi/17]*u^2)/(2047705088*b^3*E^u) + 
      (53752447*d^10*K0*M^5*Sqrt[Pi/17]*u^2)/(3071557632*b^3*E^u) - 
      (72328939*d^12*K0*M^5*Sqrt[Pi/17]*u^2)/(30715576320*b^3*E^u) + 
      (1625303*d^14*K0*M^5*Sqrt[Pi/17]*u^2)/(5119262720*b^3*E^u) - 
      (9539*d^16*K0*M^5*Sqrt[Pi/17]*u^2)/(465387520*b^3*E^u) + 
      (131039*K1*M^5*Sqrt[Pi/17]*u^2)/(479930880*b^3*E^u) - 
      (5964193*d^2*K1*M^5*Sqrt[Pi/17]*u^2)/(1919723520*b^3*E^u) + 
      (15693269*d^6*K1*M^5*Sqrt[Pi/17]*u^2)/(319953920*b^3*E^u) + 
      (861247*d^8*K1*M^5*Sqrt[Pi/17]*u^2)/(255963136*b^3*E^u) - 
      (15731009*d^10*K1*M^5*Sqrt[Pi/17]*u^2)/(639907840*b^3*E^u) + 
      (364713*d^12*K1*M^5*Sqrt[Pi/17]*u^2)/(98447360*b^3*E^u) + 
      (50769*d^14*K1*M^5*Sqrt[Pi/17]*u^2)/(319953920*b^3*E^u) - 
      (3897*d^16*K1*M^5*Sqrt[Pi/17]*u^2)/(116346880*b^3*E^u) - 
      (6510367*d^4*K1*M^5*Sqrt[17*Pi]*u^2)/(3839447040*b^3*E^u) + 
      (2659001511547*K0*M^5*Sqrt[Pi/17]*u^3)/(9931052282511360*b^3*E^u) + 
      (204905605697501*d^2*K0*M^5*Sqrt[Pi/17]*u^3)/(14896578423767040*b^3*
        E^u) + (4980443581558451*d^4*K0*M^5*Sqrt[Pi/17]*u^3)/
       (268138411627806720*b^3*E^u) - (775907339964571*d^6*K0*M^5*Sqrt[Pi/17]*
        u^3)/(12188109619445760*b^3*E^u) + 
      (37814264473423*d^8*K0*M^5*Sqrt[Pi/17]*u^3)/(2822509596082176*b^3*
        E^u) + (70192317529*d^10*K0*M^5*Sqrt[Pi/17]*u^3)/
       (3547649064960*b^3*E^u) - (119879351*d^12*K0*M^5*Sqrt[Pi/17]*u^3)/
       (49617469440*b^3*E^u) + (1625303*d^14*K0*M^5*Sqrt[Pi/17]*u^3)/
       (5119262720*b^3*E^u) - (9539*d^16*K0*M^5*Sqrt[Pi/17]*u^3)/
       (465387520*b^3*E^u) + (6901770259*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (10484250050560*b^3) + (81901586033*d^2*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (10484250050560*b^3) - (230518872031*d^4*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (7863187537920*b^3) + (249210392261*d^6*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (23589562613760*b^3) + (316060758641*d^8*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (9435825045504*b^3) - (127331174409*d^10*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (5242125025280*b^3) + (7244238253*d^12*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (7863187537920*b^3) + (445880529*d^14*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (2621062512640*b^3) - (1511098813*d^16*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (94358250455040*b^3) + (129061*d^18*K0^2*M^5*Sqrt[Pi/17]*u^3)/
       (331081580544*b^3) + (127864723*K1*M^5*Sqrt[Pi/17]*u^3)/
       (96996556800*b^3*E^u) + (275105724701*d^2*K1*M^5*Sqrt[Pi/17]*u^3)/
       (6450271027200*b^3*E^u) + (146462157203*d^4*K1*M^5*Sqrt[Pi/17]*u^3)/
       (4300180684800*b^3*E^u) - (209529056207*d^6*K1*M^5*Sqrt[Pi/17]*u^3)/
       (1290054205440*b^3*E^u) + (4996435139*d^8*K1*M^5*Sqrt[Pi/17]*u^3)/
       (122862305280*b^3*E^u) + (665673221*d^10*K1*M^5*Sqrt[Pi/17]*u^3)/
       (13579517952*b^3*E^u) + (945757*d^14*K1*M^5*Sqrt[Pi/17]*u^3)/
       (1699676160*b^3*E^u) - (835456363*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (786318753792*b^3) - (323166109127*d^2*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (11794781306880*b^3) + (208971233*d^4*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (368586915840*b^3) + (1692533597*d^6*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (21367357440*b^3) - (4055315701*d^8*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (85469429760*b^3) - (1959113795*d^10*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (1179478130688*b^3) - (3244986677*d^12*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (1474347663360*b^3) + (118319*d^14*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (8012759040*b^3) - (33512537*d^16*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (1310531256320*b^3) + (379273*d^18*K1^2*M^5*Sqrt[Pi/17]*u^3)/
       (100810096640*b^3) - (176757605*d^12*K1*M^5*Sqrt[17*Pi]*u^3)/
       (516021682176*b^3*E^u) - (13723*d^16*K1*M^5*Sqrt[17*Pi]*u^3)/
       (7818510336*b^3*E^u) + (957499647000571*K0*M^5*Sqrt[Pi/17]*u^4)/
       (1191726273901363200*b^3*E^u) + (16040166447564019*d^2*K0*M^5*
        Sqrt[Pi/17]*u^4)/(595863136950681600*b^3*E^u) + 
      (264993048862715699*d^4*K0*M^5*Sqrt[Pi/17]*u^4)/(10725536465112268800*
        b^3*E^u) - (10438122279211829*d^6*K0*M^5*Sqrt[Pi/17]*u^4)/
       (97504876955566080*b^3*E^u) + (2807270946748771*d^8*K0*M^5*Sqrt[Pi/17]*
        u^4)/(112900383843287040*b^3*E^u) + 
      (950060579731*d^10*K0*M^5*Sqrt[Pi/17]*u^4)/(28381192519680*b^3*E^u) - 
      (177424867*d^12*K0*M^5*Sqrt[Pi/17]*u^4)/(44104417280*b^3*E^u) + 
      (24981791*d^14*K0*M^5*Sqrt[Pi/17]*u^4)/(78185103360*b^3*E^u) - 
      (540083*d^16*K0*M^5*Sqrt[Pi/17]*u^4)/(39092551680*b^3*E^u) + 
      (1020015616035666953*K1*M^5*Sqrt[Pi/17]*u^4)/(450472531534715289600*b^3*
        E^u) + (7208379123505329083*d^2*K1*M^5*Sqrt[Pi/17]*u^4)/
       (112618132883678822400*b^3*E^u) + (824190874011101759*d^4*K1*M^5*
        Sqrt[Pi/17]*u^4)/(22523626576735764480*b^3*E^u) - 
      (25277731941963672349*d^6*K1*M^5*Sqrt[Pi/17]*u^4)/
       (112618132883678822400*b^3*E^u) + (2390135413586413*d^8*K1*M^5*
        Sqrt[Pi/17]*u^4)/(36475508626292736*b^3*E^u) + 
      (1459126873051229*d^10*K1*M^5*Sqrt[Pi/17]*u^4)/(23244196673617920*b^3*
        E^u) + (419462143*d^14*K1*M^5*Sqrt[Pi/17]*u^4)/
       (860036136960*b^3*E^u) - (900017*d^16*K1*M^5*Sqrt[Pi/17]*u^4)/
       (52925300736*b^3*E^u) + (2594165642227*K0*K1*M^5*Sqrt[Pi/17]*u^4)/
       (6605077531852800*b^3) - (212137472367763*d^2*K0*K1*M^5*Sqrt[Pi/17]*
        u^4)/(6605077531852800*b^3) - (364850743063*d^4*K0*K1*M^5*Sqrt[Pi/17]*
        u^4)/(2871772839936*b^3) + (104003506907693*d^6*K0*K1*M^5*Sqrt[Pi/17]*
        u^4)/(450346195353600*b^3) + (478073704988111*d^8*K0*K1*M^5*
        Sqrt[Pi/17]*u^4)/(9907616297779200*b^3) - 
      (1211410144288391*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^4)/
       (9907616297779200*b^3) + (5535246236153*d^12*K0*K1*M^5*Sqrt[Pi/17]*
        u^4)/(4953808148889600*b^3) + (4095108277411*d^14*K0*K1*M^5*
        Sqrt[Pi/17]*u^4)/(4953808148889600*b^3) - 
      (3843401579*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(37743300182016*b^3) + 
      (52626887*d^18*K0*K1*M^5*Sqrt[Pi/17]*u^4)/(9068756336640*b^3) - 
      (114424711433*d^12*K1*M^5*Sqrt[17*Pi]*u^4)/(270911383142400*b^3*E^u) + 
      (188263793627044301*K0*M^5*Sqrt[Pi/17]*u^5)/(163808193285351014400*b^3*
        E^u) + (6769668981533774483*d^2*K0*M^5*Sqrt[Pi/17]*u^5)/
       (225236265767357644800*b^3*E^u) + (14258030952843479*d^4*K0*M^5*
        Sqrt[Pi/17]*u^5)/(948363224283611136*b^3*E^u) - 
      (1351857402872986157*d^6*K0*M^5*Sqrt[Pi/17]*u^5)/
       (13249192103962214400*b^3*E^u) + (25965660624393689*d^8*K0*M^5*
        Sqrt[Pi/17]*u^5)/(862148385712373760*b^3*E^u) - 
      (3544463533607*d^12*K0*M^5*Sqrt[Pi/17]*u^5)/(1083645532569600*b^3*
        E^u) + (1066386173*d^14*K0*M^5*Sqrt[Pi/17]*u^5)/
       (5160216821760*b^3*E^u) - (254170373*d^16*K0*M^5*Sqrt[Pi/17]*u^5)/
       (41281734574080*b^3*E^u) + (748892395627*K0^2*M^5*Sqrt[Pi/17]*u^5)/
       (13210155063705600*b^3) - (168139503071363*d^2*K0^2*M^5*Sqrt[Pi/17]*
        u^5)/(13210155063705600*b^3) - (3309909642189*d^4*K0^2*M^5*
        Sqrt[Pi/17]*u^5)/(73389750353920*b^3) + 
      (831720641167063*d^6*K0^2*M^5*Sqrt[Pi/17]*u^5)/(9907616297779200*b^3) + 
      (378435424216151*d^8*K0^2*M^5*Sqrt[Pi/17]*u^5)/(19815232595558400*
        b^3) - (913150323016391*d^10*K0^2*M^5*Sqrt[Pi/17]*u^5)/
       (19815232595558400*b^3) + (5178377502953*d^12*K0^2*M^5*Sqrt[Pi/17]*
        u^5)/(9907616297779200*b^3) + (3177871005691*d^14*K0^2*M^5*
        Sqrt[Pi/17]*u^5)/(9907616297779200*b^3) - 
      (13563024911*d^16*K0^2*M^5*Sqrt[Pi/17]*u^5)/(377433001820160*b^3) + 
      (2775812903*d^18*K0^2*M^5*Sqrt[Pi/17]*u^5)/(1585218607644672*b^3) + 
      (143612199918906259*K1*M^5*Sqrt[Pi/17]*u^5)/(90094506306943057920*b^3*
        E^u) + (231713303545260853*d^2*K1*M^5*Sqrt[Pi/17]*u^5)/
       (5630906644183941120*b^3*E^u) + (532687667425914703*d^4*K1*M^5*
        Sqrt[Pi/17]*u^5)/(28154533220919705600*b^3*E^u) - 
      (1544166514141912879*d^6*K1*M^5*Sqrt[Pi/17]*u^5)/
       (11261813288367882240*b^3*E^u) + (7495348403717021*d^8*K1*M^5*
        Sqrt[Pi/17]*u^5)/(182377543131463680*b^3*E^u) + 
      (557964474970391*d^10*K1*M^5*Sqrt[Pi/17]*u^5)/(14527622921011200*b^3*
        E^u) - (584495480197*d^12*K1*M^5*Sqrt[Pi/17]*u^5)/
       (135455691571200*b^3*E^u) + (26616613*d^14*K1*M^5*Sqrt[Pi/17]*u^5)/
       (99234938880*b^3*E^u) - (5925757*d^16*K1*M^5*Sqrt[Pi/17]*u^5)/
       (793879511040*b^3*E^u) - (1656737474447*K1^2*M^5*Sqrt[Pi/17]*u^5)/
       (1200923187609600*b^3) - (285331867460693341*d^2*K1^2*M^5*Sqrt[Pi/17]*
        u^5)/(4161198845067264000*b^3) - (126561689046751367*d^4*K1^2*M^5*
        Sqrt[Pi/17]*u^5)/(1040299711266816000*b^3) + 
      (25500307882524659*d^6*K1^2*M^5*Sqrt[Pi/17]*u^5)/
       (80023054712832000*b^3) + (1256273438957531*d^8*K1^2*M^5*Sqrt[Pi/17]*
        u^5)/(99076162977792000*b^3) - (42463904443888573*d^10*K1^2*M^5*
        Sqrt[Pi/17]*u^5)/(297228488933376000*b^3) + 
      (49297461699173*d^12*K1^2*M^5*Sqrt[Pi/17]*u^5)/(21230606352384000*
        b^3) + (1662927116069*d^14*K1^2*M^5*Sqrt[Pi/17]*u^5)/
       (1834743758848000*b^3) - (2207335520651*d^16*K1^2*M^5*Sqrt[Pi/17]*u^5)/
       (22016925106176000*b^3) + (507202991993*d^18*K1^2*M^5*Sqrt[Pi/17]*u^5)/
       (118891395573350400*b^3) + (78610963191557*d^10*K0*M^5*Sqrt[17*Pi]*
        u^5)/(46488393347235840*b^3*E^u) + 
      (45984232855036915*K0*M^5*Sqrt[Pi/17]*u^6)/(72075605045554446336*b^3*
        E^u) + (24170186622842219*d^2*K0*M^5*Sqrt[Pi/17]*u^6)/
       (1506597095433830400*b^3*E^u) + (1339334788749201851*d^4*K0*M^5*
        Sqrt[Pi/17]*u^6)/(225236265767357644800*b^3*E^u) - 
      (7711203086755551469*d^6*K0*M^5*Sqrt[Pi/17]*u^6)/
       (150157510511571763200*b^3*E^u) + (384528635169557*d^8*K0*M^5*
        Sqrt[Pi/17]*u^6)/(23840201716531200*b^3*E^u) + 
      (6537393350497819*d^10*K0*M^5*Sqrt[Pi/17]*u^6)/(464883933472358400*b^3*
        E^u) - (210497677561*d^12*K0*M^5*Sqrt[Pi/17]*u^6)/
       (135455691571200*b^3*E^u) + (20892275*d^14*K0*M^5*Sqrt[Pi/17]*u^6)/
       (229342969856*b^3*E^u) - (86704669*d^16*K0*M^5*Sqrt[Pi/17]*u^6)/
       (41281734574080*b^3*E^u) + (594671045687391931*K1*M^5*Sqrt[Pi/17]*u^6)/
       (554427731119649587200*b^3*E^u) + (655004704233688841*d^2*K1*M^5*
        Sqrt[Pi/17]*u^6)/(30031502102314352640*b^3*E^u) + 
      (499148758486941209*d^4*K1*M^5*Sqrt[Pi/17]*u^6)/(138606932779912396800*
        b^3*E^u) - (5699856818264085623*d^6*K1*M^5*Sqrt[Pi/17]*u^6)/
       (90094506306943057920*b^3*E^u) + (271044104819253377*d^8*K1*M^5*
        Sqrt[Pi/17]*u^6)/(12644842990448148480*b^3*E^u) + 
      (23901950882710871*d^10*K1*M^5*Sqrt[Pi/17]*u^6)/
       (1394651800417075200*b^3*E^u) - (4943419707353*d^12*K1*M^5*Sqrt[Pi/17]*
        u^6)/(2600749278167040*b^3*E^u) + 
      (17139956357*d^14*K1*M^5*Sqrt[Pi/17]*u^6)/(154806504652800*b^3*E^u) - 
      (6040945979*d^16*K1*M^5*Sqrt[Pi/17]*u^6)/(2476904074444800*b^3*E^u) - 
      (15524455156087*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(9907616297779200*b^3) - 
      (4013352437345749*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^6)/
       (65018731954176000*b^3) - (12315428775485629*d^4*K0*K1*M^5*Sqrt[Pi/17]*
        u^6)/(130037463908352000*b^3) + (69492481830986483*d^6*K0*K1*M^5*
        Sqrt[Pi/17]*u^6)/(260074927816704000*b^3) + 
      (2032754232599*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(272187260928000*b^3) - 
      (340243328004347*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^6)/
       (2857966239744000*b^3) + (15508680877961*d^12*K0*K1*M^5*Sqrt[Pi/17]*
        u^6)/(9288390279168000*b^3) + (9829277495237*d^14*K0*K1*M^5*
        Sqrt[Pi/17]*u^6)/(12384520372224000*b^3) - 
      (328621313387*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(3810621652992000*b^3) + 
      (1141750333*d^18*K0*K1*M^5*Sqrt[Pi/17]*u^6)/(323074444492800*b^3) + 
      (36906830706297161*K0*M^5*Sqrt[Pi/17]*u^7)/(106778674141562142720*b^3*
        E^u) + (12133157763455357113*d^2*K0*M^5*Sqrt[Pi/17]*u^7)/
       (1801890126138861158400*b^3*E^u) + (1494870738374382727*d^4*K0*M^5*
        Sqrt[Pi/17]*u^7)/(3603780252277722316800*b^3*E^u) - 
      (2564400534685674719*d^6*K0*M^5*Sqrt[Pi/17]*u^7)/
       (138606932779912396800*b^3*E^u) + (836511175674131561*d^8*K0*M^5*
        Sqrt[Pi/17]*u^7)/(126448429904481484800*b^3*E^u) + 
      (27343553551562737*d^10*K0*M^5*Sqrt[Pi/17]*u^7)/
       (5578607201668300800*b^3*E^u) - (14039437506307*d^12*K0*M^5*
        Sqrt[Pi/17]*u^7)/(26007492781670400*b^3*E^u) + 
      (18989741581*d^14*K0*M^5*Sqrt[Pi/17]*u^7)/(619226018611200*b^3*E^u) - 
      (4004738911949*K0^2*M^5*Sqrt[Pi/17]*u^7)/(9907616297779200*b^3) - 
      (6440324178813443*d^2*K0^2*M^5*Sqrt[Pi/17]*u^7)/
       (520149855633408000*b^3) - (7952228213566759*d^4*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(520149855633408000*b^3) + (12739016151559067*d^6*K0^2*M^5*
        Sqrt[Pi/17]*u^7)/(260074927816704000*b^3) - 
      (9555079489*d^8*K0^2*M^5*Sqrt[Pi/17]*u^7)/(196579688448000*b^3) - 
      (789307108814699*d^10*K0^2*M^5*Sqrt[Pi/17]*u^7)/
       (37153561116672000*b^3) + (1444504260769*d^12*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(5715932479488000*b^3) + (610561216241*d^14*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(4128173457408000*b^3) - (10343910647*d^16*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(643351707648000*b^3) + (100329821*d^18*K0^2*M^5*Sqrt[Pi/17]*
        u^7)/(156436046807040*b^3) + (26927159467045322561*K1*M^5*Sqrt[Pi/17]*
        u^7)/(108113407568331669504000*b^3*E^u) + 
      (105178421928954331081*d^2*K1*M^5*Sqrt[Pi/17]*u^7)/
       (13514175946041458688000*b^3*E^u) + (4034817031800977731*d^4*K1*M^5*
        Sqrt[Pi/17]*u^7)/(3861193127440416768000*b^3*E^u) - 
      (296643476774142661643*d^6*K1*M^5*Sqrt[Pi/17]*u^7)/
       (13514175946041458688000*b^3*E^u) + (22287770059507362349*d^8*K1*M^5*
        Sqrt[Pi/17]*u^7)/(2845089672850833408000*b^3*E^u) + 
      (994318121429*d^10*K1*M^5*Sqrt[Pi/17]*u^7)/(176594086789120*b^3*E^u) - 
      (8140959935263*d^12*K1*M^5*Sqrt[Pi/17]*u^7)/(13003746390835200*b^3*
        E^u) + (11171733019*d^14*K1*M^5*Sqrt[Pi/17]*u^7)/
       (309613009305600*b^3*E^u) - (1591663379*d^16*K1*M^5*Sqrt[Pi/17]*u^7)/
       (2476904074444800*b^3*E^u) - (18846880145957*K1^2*M^5*Sqrt[Pi/17]*u^7)/
       (31524233674752000*b^3) - (48447447430303*d^2*K1^2*M^5*Sqrt[Pi/17]*
        u^7)/(2500720459776000*b^3) - (198851783982503*d^4*K1^2*M^5*
        Sqrt[Pi/17]*u^7)/(9125436063744000*b^3) + 
      (168527111012503*d^6*K1^2*M^5*Sqrt[Pi/17]*u^7)/(2261521111449600*b^3) - 
      (647361694381183*d^8*K1^2*M^5*Sqrt[Pi/17]*u^7)/(260074927816704000*
        b^3) - (153994313624857*d^10*K1^2*M^5*Sqrt[Pi/17]*u^7)/
       (5001440919552000*b^3) + (170469423144899*d^12*K1^2*M^5*Sqrt[Pi/17]*
        u^7)/(520149855633408000*b^3) + (2692595328613*d^14*K1^2*M^5*
        Sqrt[Pi/17]*u^7)/(12384520372224000*b^3) - 
      (3592007949281*d^16*K1^2*M^5*Sqrt[Pi/17]*u^7)/(148614244466688000*
        b^3) + (18012452201*d^18*K1^2*M^5*Sqrt[Pi/17]*u^7)/
       (18576780558336000*b^3) - (161398147*d^16*K0*M^5*Sqrt[17*Pi]*u^7)/
       (4953808148889600*b^3*E^u) + (9747486187000101161*K0*M^5*Sqrt[Pi/17]*
        u^8)/(216226815136663339008000*b^3*E^u) + 
      (52511262900107806891*d^2*K0*M^5*Sqrt[Pi/17]*u^8)/
       (27028351892082917376000*b^3*E^u) + (5100973827644754337*d^4*K0*M^5*
        Sqrt[Pi/17]*u^8)/(54056703784165834752000*b^3*E^u) - 
      (10811521257154748381*d^6*K0*M^5*Sqrt[Pi/17]*u^8)/
       (2079103991698685952000*b^3*E^u) + (11340279872829711949*d^8*K0*M^5*
        Sqrt[Pi/17]*u^8)/(5690179345701666816000*b^3*E^u) + 
      (40183296616531*d^10*K0*M^5*Sqrt[Pi/17]*u^8)/(31877755438104576*b^3*
        E^u) - (197165039689*d^12*K0*M^5*Sqrt[Pi/17]*u^8)/
       (1368815409561600*b^3*E^u) + (5256529961*d^14*K0*M^5*Sqrt[Pi/17]*u^8)/
       (619226018611200*b^3*E^u) + (9672287664027383267*K1*M^5*Sqrt[Pi/17]*
        u^8)/(108113407568331669504000*b^3*E^u) + 
      (115152884136388922353*d^2*K1*M^5*Sqrt[Pi/17]*u^8)/
       (54056703784165834752000*b^3*E^u) + (193514400209180317*d^4*K1*M^5*
        Sqrt[Pi/17]*u^8)/(3179806104950931456000*b^3*E^u) - 
      (312852079984439960231*d^6*K1*M^5*Sqrt[Pi/17]*u^8)/
       (54056703784165834752000*b^3*E^u) + (13414802299712323*d^8*K1*M^5*
        Sqrt[Pi/17]*u^8)/(5878284448038912000*b^3*E^u) + 
      (2844082880112809*d^10*K1*M^5*Sqrt[Pi/17]*u^8)/(2066150815432704000*b^3*
        E^u) - (6997802869723*d^12*K1*M^5*Sqrt[Pi/17]*u^8)/
       (43345821302784000*b^3*E^u) + (8791713221*d^14*K1*M^5*Sqrt[Pi/17]*u^8)/
       (884608598016000*b^3*E^u) - (84480139*d^16*K1*M^5*Sqrt[Pi/17]*u^8)/
       (495380814888960*b^3*E^u) - (17039356539133*K0*K1*M^5*Sqrt[Pi/17]*u^8)/
       (43345821302784000*b^3) - (42557459593849*d^2*K0*K1*M^5*Sqrt[Pi/17]*
        u^8)/(3940529209344000*b^3) - (163781765954267*d^4*K0*K1*M^5*
        Sqrt[Pi/17]*u^8)/(16254682988544000*b^3) + 
      (70257749276207*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(1806075887616000*b^3) - 
      (10436716123411*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^8)/(5001440919552000*b^3) - 
      (22790494191869*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^8)/
       (1444860710092800*b^3) + (83130216629*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^8)/
       (677278457856000*b^3) + (22997655361*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^8)/
       (193508130816000*b^3) - (253954716709*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^8)/
       (18576780558336000*b^3) + (932070911*d^18*K0*K1*M^5*Sqrt[Pi/17]*u^8)/
       (1688798232576000*b^3) - (104757*d^16*K0*M^5*Sqrt[17*Pi]*u^8)/
       (14113413529600*b^3*E^u) + (81126935750534789*K0*M^5*Sqrt[Pi/17]*u^9)/
       (6177909003904666828800*b^3*E^u) + (289079040972305083*d^2*K0*M^5*
        Sqrt[Pi/17]*u^9)/(772238625488083353600*b^3*E^u) + 
      (3111633792497413499*d^4*K0*M^5*Sqrt[Pi/17]*u^9)/
       (54056703784165834752000*b^3*E^u) - 
      (6283848374579617*d^6*K0*M^5*Sqrt[Pi/17]*u^9)/(5622706863341568000*b^3*
        E^u) + (2693061424688533907*d^8*K0*M^5*Sqrt[Pi/17]*u^9)/
       (5690179345701666816000*b^3*E^u) + (6346171693049627*d^10*K0*M^5*
        Sqrt[Pi/17]*u^9)/(27893036008341504000*b^3*E^u) - 
      (1315838601559*d^12*K0*M^5*Sqrt[Pi/17]*u^9)/(43345821302784000*b^3*
        E^u) + (6653660843*d^14*K0*M^5*Sqrt[Pi/17]*u^9)/
       (3096130093056000*b^3*E^u) - (206768477*d^16*K0*M^5*Sqrt[Pi/17]*u^9)/
       (4953808148889600*b^3*E^u) - (260422771177*K0^2*M^5*Sqrt[Pi/17]*u^9)/
       (5910793814016000*b^3) - (34336070633831*d^2*K0^2*M^5*Sqrt[Pi/17]*u^9)/
       (28897214201856000*b^3) + (29242802346209*d^6*K0^2*M^5*Sqrt[Pi/17]*
        u^9)/(7224303550464000*b^3) - (1641381783563*d^8*K0^2*M^5*Sqrt[Pi/17]*
        u^9)/(5418227662848000*b^3) - (208261475583137*d^10*K0^2*M^5*
        Sqrt[Pi/17]*u^9)/(130037463908352000*b^3) + 
      (3494908081*d^14*K0^2*M^5*Sqrt[Pi/17]*u^9)/(265382579404800*b^3) - 
      (5061460309*d^16*K0^2*M^5*Sqrt[Pi/17]*u^9)/(3096130093056000*b^3) + 
      (2524852303*d^18*K0^2*M^5*Sqrt[Pi/17]*u^9)/(37153561116672000*b^3) + 
      (421388413423659557*K1*M^5*Sqrt[Pi/17]*u^9)/(23649807905572552704000*
        b^3*E^u) + (49708834198442056009*d^2*K1*M^5*Sqrt[Pi/17]*u^9)/
       (126132308829720281088000*b^3*E^u) + 
      (2050073849960704523*d^4*K1*M^5*Sqrt[Pi/17]*u^9)/
       (34399720589923713024000*b^3*E^u) - (12979267769577814543*d^6*K1*M^5*
        Sqrt[Pi/17]*u^9)/(10811340756833166950400*b^3*E^u) + 
      (6198330336611527*d^8*K1*M^5*Sqrt[Pi/17]*u^9)/(11708187954118656000*b^3*
        E^u) + (5485536408259267*d^10*K1*M^5*Sqrt[Pi/17]*u^9)/
       (23908316578578432000*b^3*E^u) - (601760601577*d^12*K1*M^5*Sqrt[Pi/17]*
        u^9)/(18576780558336000*b^3*E^u) + 
      (5479840829*d^14*K1*M^5*Sqrt[Pi/17]*u^9)/(2064086728704000*b^3*E^u) - 
      (14019461*d^16*K1*M^5*Sqrt[Pi/17]*u^9)/(148614244466688*b^3*E^u) - 
      (16889434331309*K1^2*M^5*Sqrt[Pi/17]*u^9)/(325093659770880000*b^3) - 
      (623291453757017*d^2*K1^2*M^5*Sqrt[Pi/17]*u^9)/(433458213027840000*
        b^3) - (69956057251*d^4*K1^2*M^5*Sqrt[Pi/17]*u^9)/
       (70672534732800*b^3) + (1534317858872933*d^6*K1^2*M^5*Sqrt[Pi/17]*u^9)/
       (325093659770880000*b^3) - (13642896860171*d^8*K1^2*M^5*Sqrt[Pi/17]*
        u^9)/(32509365977088000*b^3) - (1200862911732557*d^10*K1^2*M^5*
        Sqrt[Pi/17]*u^9)/(650187319541760000*b^3) + 
      (178363853201*d^12*K1^2*M^5*Sqrt[Pi/17]*u^9)/(13545569157120000*b^3) + 
      (144893334851*d^14*K1^2*M^5*Sqrt[Pi/17]*u^9)/(9288390279168000*b^3) - 
      (97506089699*d^16*K1^2*M^5*Sqrt[Pi/17]*u^9)/(46441951395840000*b^3) + 
      (3313946287*d^18*K1^2*M^5*Sqrt[Pi/17]*u^9)/(37153561116672000*b^3) - 
      (197635734151*d^4*K0^2*M^5*Sqrt[17*Pi]*u^9)/(3612151775232000*b^3) + 
      (951101633*d^12*K0^2*M^5*Sqrt[17*Pi]*u^9)/(2167291065139200*b^3) + 
      (6516127810114344403*K0*M^5*Sqrt[Pi/17]*u^10)/(756793852978321686528000*
        b^3*E^u) + (101041127429339527*d^2*K0*M^5*Sqrt[Pi/17]*u^10)/
       (2910745588378160332800*b^3*E^u) + (188688574241476343*d^4*K0*M^5*
        Sqrt[Pi/17]*u^10)/(18919846324458042163200*b^3*E^u) - 
      (147054439046298757*d^6*K0*M^5*Sqrt[Pi/17]*u^10)/
       (1001050070077145088000*b^3*E^u) + (244208082155338999*d^8*K0*M^5*
        Sqrt[Pi/17]*u^10)/(2845089672850833408000*b^3*E^u) + 
      (340456993697881*d^10*K0*M^5*Sqrt[Pi/17]*u^10)/(83679108025024512000*
        b^3*E^u) + (2895244237*d^12*K0*M^5*Sqrt[Pi/17]*u^10)/
       (903037943808000*b^3*E^u) + (367751029*d^14*K0*M^5*Sqrt[Pi/17]*u^10)/
       (442304299008000*b^3*E^u) - (358032287*d^16*K0*M^5*Sqrt[Pi/17]*u^10)/
       (1061530317619200*b^3*E^u) + (2302915411894771631*K1*M^5*Sqrt[Pi/17]*
        u^10)/(252264617659440562176000*b^3*E^u) + 
      (2383719671755819373*d^2*K1*M^5*Sqrt[Pi/17]*u^10)/
       (63066154414860140544000*b^3*E^u) + 
      (3706317968798681*d^4*K1*M^5*Sqrt[Pi/17]*u^10)/(622363365936119808000*
        b^3*E^u) - (1439583467539235093*d^6*K1*M^5*Sqrt[Pi/17]*u^10)/
       (9009450630694305792000*b^3*E^u) + (11008758974133551*d^8*K1*M^5*
        Sqrt[Pi/17]*u^10)/(105373691587067904000*b^3*E^u) + 
      (292044022933769*d^10*K1*M^5*Sqrt[Pi/17]*u^10)/(83679108025024512000*
        b^3*E^u) - (3751498219*d^12*K1*M^5*Sqrt[Pi/17]*u^10)/
       (1990369345536000*b^3*E^u) + (9215072401*d^14*K1*M^5*Sqrt[Pi/17]*u^10)/
       (9288390279168000*b^3*E^u) - (176459497*d^16*K1*M^5*Sqrt[Pi/17]*u^10)/
       (1061530317619200*b^3*E^u) - (558848406559*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (325093659770880000*b^3) - (420192982307027*d^2*K0*K1*M^5*Sqrt[Pi/17]*
        u^10)/(975280979312640000*b^3) - (10369735491989*d^4*K0*K1*M^5*
        Sqrt[Pi/17]*u^10)/(48764048965632000*b^3) + 
      (34375488648719*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (27091138314240000*b^3) - (15056260566583*d^8*K0*K1*M^5*Sqrt[Pi/17]*
        u^10)/(97528097931264000*b^3) - (233856844858529*d^10*K0*K1*M^5*
        Sqrt[Pi/17]*u^10)/(487640489656320000*b^3) + 
      (459570383*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(72114831360000*b^3) + 
      (421064537*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(90471333888000*b^3) - 
      (109409658707*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^10)/(139325854187520000*
        b^3) + (51884869*d^18*K0*K1*M^5*Sqrt[Pi/17]*u^10)/
       (1466587938816000*b^3) + (20637943554087481*K0*M^5*Sqrt[Pi/17]*u^11)/
       (18919846324458042163200*b^3*E^u) + (71681783000662229*d^2*K0*M^5*
        Sqrt[Pi/17]*u^11)/(11824903952786276352000*b^3*E^u) - 
      (1835671305522763*d^4*K0*M^5*Sqrt[Pi/17]*u^11)/(202135110304038912000*
        b^3*E^u) - (7856430181219063*d^6*K0*M^5*Sqrt[Pi/17]*u^11)/
       (281545332209197056000*b^3*E^u) + (64445064724663*d^8*K0*M^5*
        Sqrt[Pi/17]*u^11)/(1451576363699404800*b^3*E^u) - 
      (4121637588503*d^10*K0*M^5*Sqrt[Pi/17]*u^11)/(1045988850312806400*b^3*
        E^u) - (28892249*d^12*K0*M^5*Sqrt[Pi/17]*u^11)/
       (2444313231360*b^3*E^u) + (1055129*d^14*K0*M^5*Sqrt[Pi/17]*u^11)/
       (1451310981120*b^3*E^u) + (6720869*d^16*K0*M^5*Sqrt[Pi/17]*u^11)/
       (14289831198720*b^3*E^u) + (8451490309*K0^2*M^5*Sqrt[Pi/17]*u^11)/
       (325093659770880000*b^3) - (8923908463663*d^2*K0^2*M^5*Sqrt[Pi/17]*
        u^11)/(975280979312640000*b^3) - (76348278169*d^4*K0^2*M^5*
        Sqrt[Pi/17]*u^11)/(12191012241408000*b^3) + 
      (76825814831*d^6*K0^2*M^5*Sqrt[Pi/17]*u^11)/(2462830755840000*b^3) - 
      (140272920817*d^8*K0^2*M^5*Sqrt[Pi/17]*u^11)/(19505619586252800*b^3) - 
      (3983699760181*d^10*K0^2*M^5*Sqrt[Pi/17]*u^11)/(487640489656320000*
        b^3) - (1675582357*d^12*K0^2*M^5*Sqrt[Pi/17]*u^11)/
       (2138774077440000*b^3) + (103671173*d^14*K0^2*M^5*Sqrt[Pi/17]*u^11)/
       (366646984704000*b^3) + (8353073837*d^16*K0^2*M^5*Sqrt[Pi/17]*u^11)/
       (139325854187520000*b^3) - (163775653*d^18*K0^2*M^5*Sqrt[Pi/17]*u^11)/
       (27865170837504000*b^3) + (680011743648817*K1*M^5*Sqrt[Pi/17]*u^11)/
       (643532187906736128000*b^3*E^u) + (20425892197096511*d^2*K1*M^5*
        Sqrt[Pi/17]*u^11)/(3378543986510364672000*b^3*E^u) - 
      (14055362776250891*d^4*K1*M^5*Sqrt[Pi/17]*u^11)/(1689271993255182336000*
        b^3*E^u) - (1563120218327743*d^6*K1*M^5*Sqrt[Pi/17]*u^11)/
       (59272701517725696000*b^3*E^u) + (14061559354534787*d^8*K1*M^5*
        Sqrt[Pi/17]*u^11)/(355636209106354176000*b^3*E^u) - 
      (21525102841357*d^10*K1*M^5*Sqrt[Pi/17]*u^11)/(10459888503128064000*b^3*
        E^u) - (282457829*d^12*K1*M^5*Sqrt[Pi/17]*u^11)/
       (26387472384000*b^3*E^u) + (501712021*d^14*K1*M^5*Sqrt[Pi/17]*u^11)/
       (1161048784896000*b^3*E^u) + (53536139*d^16*K1*M^5*Sqrt[Pi/17]*u^11)/
       (140733186048000*b^3*E^u) - (160197738221*K1^2*M^5*Sqrt[Pi/17]*u^11)/
       (975280979312640000*b^3) - (8253401357797*d^2*K1^2*M^5*Sqrt[Pi/17]*
        u^11)/(1575453889658880000*b^3) - (86791602581*d^4*K1^2*M^5*
        Sqrt[Pi/17]*u^11)/(46547501285376000*b^3) + 
      (133043666505353*d^6*K1^2*M^5*Sqrt[Pi/17]*u^11)/
       (5120225141391360000*b^3) - (2051732085317*d^8*K1^2*M^5*Sqrt[Pi/17]*
        u^11)/(97528097931264000*b^3) - (1981146362081*d^10*K1^2*M^5*
        Sqrt[Pi/17]*u^11)/(1462921468968960000*b^3) + 
      (28141837667*d^12*K1^2*M^5*Sqrt[Pi/17]*u^11)/(7619382650880000*b^3) + 
      (250989599*d^14*K1^2*M^5*Sqrt[Pi/17]*u^11)/(2985554018304000*b^3) - 
      (3477577441*d^16*K1^2*M^5*Sqrt[Pi/17]*u^11)/(32152120197120000*b^3) + 
      (489652187*d^18*K1^2*M^5*Sqrt[Pi/17]*u^11)/(83595512512512000*b^3) - 
      (183732095700689*K0*M^5*Sqrt[Pi/17]*u^12)/(2956225988196569088000*b^3*
        E^u) - (1377468016993819*d^2*K0*M^5*Sqrt[Pi/17]*u^12)/
       (2364980790557255270400*b^3*E^u) + (21057665968949069*d^4*K0*M^5*
        Sqrt[Pi/17]*u^12)/(11824903952786276352000*b^3*E^u) + 
      (2172955814358781*d^6*K0*M^5*Sqrt[Pi/17]*u^12)/(563090664418394112000*
        b^3*E^u) - (101424147209807*d^8*K0*M^5*Sqrt[Pi/17]*u^12)/
       (9878783586287616000*b^3*E^u) + (2934724682209*d^10*K0*M^5*Sqrt[Pi/17]*
        u^12)/(747134893080576000*b^3*E^u) + 
      (9442576181*d^12*K0*M^5*Sqrt[Pi/17]*u^12)/(4063670747136000*b^3*E^u) - 
      (446476297*d^14*K0*M^5*Sqrt[Pi/17]*u^12)/(580524392448000*b^3*E^u) - 
      (6442187*d^16*K0*M^5*Sqrt[Pi/17]*u^12)/(30553915392000*b^3*E^u) - 
      (155942565539573*K1*M^5*Sqrt[Pi/17]*u^12)/(2364980790557255270400*b^3*
        E^u) - (2503700747201861*d^2*K1*M^5*Sqrt[Pi/17]*u^12)/
       (11824903952786276352000*b^3*E^u) + 
      (3844217032024543*d^4*K1*M^5*Sqrt[Pi/17]*u^12)/(2364980790557255270400*
        b^3*E^u) + (430587529876793*d^6*K1*M^5*Sqrt[Pi/17]*u^12)/
       (129943999481167872000*b^3*E^u) - (7408355631661*d^8*K1*M^5*
        Sqrt[Pi/17]*u^12)/(747134893080576000*b^3*E^u) + 
      (2219144909021*d^10*K1*M^5*Sqrt[Pi/17]*u^12)/(581104916840448000*b^3*
        E^u) + (83015692531*d^12*K1*M^5*Sqrt[Pi/17]*u^12)/
       (36573036724224000*b^3*E^u) - (2618069*d^14*K1*M^5*Sqrt[Pi/17]*u^12)/
       (4059611136000*b^3*E^u) - (27509459*d^16*K1*M^5*Sqrt[Pi/17]*u^12)/
       (145131098112000*b^3*E^u) - (93572213101*K0*K1*M^5*Sqrt[Pi/17]*u^12)/
       (284456952299520000*b^3) + (20419924068871*d^2*K0*K1*M^5*Sqrt[Pi/17]*
        u^12)/(2560112570695680000*b^3) + (5345393212799*d^4*K0*K1*M^5*
        Sqrt[Pi/17]*u^12)/(512022514139136000*b^3) - 
      (296060124761*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(22858147952640000*b^3) - 
      (101707169111*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(3483146354688000*b^3) + 
      (726681445619*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^12)/(45716295905280000*
        b^3) + (1160036692049*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^12)/
       (121910122414080000*b^3) - (359832389*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^12)/
       (373194252288000*b^3) - (10863372001*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^12)/
       (26123597660160000*b^3) + (354662089*d^18*K0*K1*M^5*Sqrt[Pi/17]*u^12)/
       (10449439064064000*b^3) - (942668719*K0*M^5*Sqrt[Pi/17]*u^13)/
       (159172216351948800*b^3*E^u) + (164245258381*d^2*K0*M^5*Sqrt[Pi/17]*
        u^13)/(214312453834752000*b^3*E^u) - 
      (45919589531*d^4*K0*M^5*Sqrt[Pi/17]*u^13)/(227471990473728000*b^3*
        E^u) - (2638942043261*d^6*K0*M^5*Sqrt[Pi/17]*u^13)/
       (2222726306914713600*b^3*E^u) + (13026569776529*d^8*K0*M^5*Sqrt[Pi/17]*
        u^13)/(22227263069147136000*b^3*E^u) - 
      (148073529649*d^10*K0*M^5*Sqrt[Pi/17]*u^13)/(653743031445504000*b^3*
        E^u) - (5922493*d^12*K0*M^5*Sqrt[Pi/17]*u^13)/
       (103900672512000*b^3*E^u) + (20278201*d^14*K0*M^5*Sqrt[Pi/17]*u^13)/
       (72565549056000*b^3*E^u) + (237593*d^16*K0*M^5*Sqrt[Pi/17]*u^13)/
       (5092319232000*b^3*E^u) - (80867877631*K0^2*M^5*Sqrt[Pi/17]*u^13)/
       (1706741713797120000*b^3) - (144189812527*d^2*K0^2*M^5*Sqrt[Pi/17]*
        u^13)/(1280056285347840000*b^3) - (33034062913*d^4*K0^2*M^5*
        Sqrt[Pi/17]*u^13)/(26948553375744000*b^3) + 
      (694713799*d^8*K0^2*M^5*Sqrt[Pi/17]*u^13)/(937770172416000*b^3) - 
      (577578289549*d^10*K0^2*M^5*Sqrt[Pi/17]*u^13)/(182865183621120000*
        b^3) - (187817089*d^12*K0^2*M^5*Sqrt[Pi/17]*u^13)/
       (2487961681920000*b^3) + (1266170651*d^14*K0^2*M^5*Sqrt[Pi/17]*u^13)/
       (1306179883008000*b^3) + (9146644361*d^16*K0^2*M^5*Sqrt[Pi/17]*u^13)/
       (104494390640640000*b^3) - (242327*d^18*K0^2*M^5*Sqrt[Pi/17]*u^13)/
       (13749261926400*b^3) - (32140890113*K1*M^5*Sqrt[Pi/17]*u^13)/
       (4576201220118528000*b^3*E^u) + (14578715292569*d^2*K1*M^5*Sqrt[Pi/17]*
        u^13)/(19448855185503744000*b^3*E^u) - 
      (535157035559*d^4*K1*M^5*Sqrt[Pi/17]*u^13)/(1944885518550374400*b^3*
        E^u) - (2080766749081*d^6*K1*M^5*Sqrt[Pi/17]*u^13)/
       (1852271922428928000*b^3*E^u) + (132107694751*d^8*K1*M^5*Sqrt[Pi/17]*
        u^13)/(198457705974528000*b^3*E^u) - 
      (1500441143*d^10*K1*M^5*Sqrt[Pi/17]*u^13)/(6809823244224000*b^3*E^u) - 
      (104678263*d^12*K1*M^5*Sqrt[Pi/17]*u^13)/(1142907397632000*b^3*E^u) + 
      (28115543*d^14*K1*M^5*Sqrt[Pi/17]*u^13)/(108848323584000*b^3*E^u) + 
      (3185899*d^16*K1*M^5*Sqrt[Pi/17]*u^13)/(72565549056000*b^3*E^u) - 
      (85776319459*K1^2*M^5*Sqrt[Pi/17]*u^13)/(1706741713797120000*b^3) - 
      (30794140583*d^2*K1^2*M^5*Sqrt[Pi/17]*u^13)/(213342714224640000*b^3) - 
      (37530691993*d^4*K1^2*M^5*Sqrt[Pi/17]*u^13)/(24382024482816000*b^3) + 
      (1671482597333*d^6*K1^2*M^5*Sqrt[Pi/17]*u^13)/(640028142673920000*
        b^3) + (445734521*d^8*K1^2*M^5*Sqrt[Pi/17]*u^13)/
       (332482152038400*b^3) - (153711967867*d^10*K1^2*M^5*Sqrt[Pi/17]*u^13)/
       (60955061207040000*b^3) - (165104586277*d^12*K1^2*M^5*Sqrt[Pi/17]*
        u^13)/(365730367242240000*b^3) + (446303791*d^14*K1^2*M^5*Sqrt[Pi/17]*
        u^13)/(653089941504000*b^3) + (2921091443*d^16*K1^2*M^5*Sqrt[Pi/17]*
        u^13)/(34831463546880000*b^3) - (9255307*d^18*K1^2*M^5*Sqrt[Pi/17]*
        u^13)/(746388504576000*b^3) + (106912391321*d^6*K0^2*M^5*Sqrt[17*Pi]*
        u^13)/(640028142673920000*b^3) - (2877073561*K0*M^5*Sqrt[Pi/17]*u^14)/
       (1307486062891008000*b^3*E^u) - (98056787*d^2*K0*M^5*Sqrt[Pi/17]*u^14)/
       (2842361006284800*b^3*E^u) - (24743489021*d^4*K0*M^5*Sqrt[Pi/17]*u^14)/
       (163435757861376000*b^3*E^u) + (40779162287*d^6*K0*M^5*Sqrt[Pi/17]*
        u^14)/(326871515722752000*b^3*E^u) + 
      (112384922743*d^8*K0*M^5*Sqrt[Pi/17]*u^14)/(653743031445504000*b^3*
        E^u) + (418722001*d^10*K0*M^5*Sqrt[Pi/17]*u^14)/
       (25143962747904000*b^3*E^u) - (532003*d^12*K0*M^5*Sqrt[Pi/17]*u^14)/
       (7143171235200*b^3*E^u) - (699071*d^14*K0*M^5*Sqrt[Pi/17]*u^14)/
       (15549760512000*b^3*E^u) - (840317*d^16*K0*M^5*Sqrt[Pi/17]*u^14)/
       (145131098112000*b^3*E^u) - (20150657773*K1*M^5*Sqrt[Pi/17]*u^14)/
       (9152402440237056000*b^3*E^u) - (77531307059*d^2*K1*M^5*Sqrt[Pi/17]*
        u^14)/(2288100610059264000*b^3*E^u) - 
      (21189895651*d^4*K1*M^5*Sqrt[Pi/17]*u^14)/(143006288128704000*b^3*
        E^u) + (41445637019*d^6*K1*M^5*Sqrt[Pi/17]*u^14)/
       (326871515722752000*b^3*E^u) + (106834342609*d^8*K1*M^5*Sqrt[Pi/17]*
        u^14)/(653743031445504000*b^3*E^u) + 
      (4491058153*d^10*K1*M^5*Sqrt[Pi/17]*u^14)/(326871515722752000*b^3*
        E^u) - (939769*d^14*K1*M^5*Sqrt[Pi/17]*u^14)/(21769664716800*b^3*
        E^u) - (42773*d^16*K1*M^5*Sqrt[Pi/17]*u^14)/(7638478848000*b^3*E^u) - 
      (229831949*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(38789584404480000*b^3) - 
      (6686303759*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(91432591810560000*b^3) - 
      (14038097923*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(20000879458560000*b^3) - 
      (17987158523*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(35557119037440000*b^3) + 
      (127473970009*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(91432591810560000*b^3) - 
      (19830979303*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(22858147952640000*b^3) - 
      (3971586781*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(6530899415040000*b^3) - 
      (2674849*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(1044943906406400*b^3) + 
      (30161741*d^18*K0*K1*M^5*Sqrt[Pi/17]*u^14)/(2612359766016000*b^3) - 
      (681179*d^12*K1*M^5*Sqrt[17*Pi]*u^14)/(163272485376000*b^3*E^u) + 
      (913863649*d^10*K0*K1*M^5*Sqrt[17*Pi]*u^14)/(11429073976320000*b^3) - 
      (37*K0*M^5*Sqrt[Pi/17]*u^15)/(16461629184000*b^3*E^u) + 
      (1784063*d^2*K0*M^5*Sqrt[Pi/17]*u^15)/(1444507960896000*b^3*E^u) + 
      (28266023*d^4*K0*M^5*Sqrt[Pi/17]*u^15)/(4333523882688000*b^3*E^u) + 
      (860989*d^6*K0*M^5*Sqrt[Pi/17]*u^15)/(206358280128000*b^3*E^u) - 
      (2360273*d^8*K0*M^5*Sqrt[Pi/17]*u^15)/(137572186752000*b^3*E^u) - 
      (3730679*d^10*K0*M^5*Sqrt[Pi/17]*u^15)/(619074840384000*b^3*E^u) + 
      (38177*d^12*K0*M^5*Sqrt[Pi/17]*u^15)/(5291237952000*b^3*E^u) + 
      (2759*d^14*K0*M^5*Sqrt[Pi/17]*u^15)/(755891136000*b^3*E^u) + 
      (131*d^16*K0*M^5*Sqrt[Pi/17]*u^15)/(335951616000*b^3*E^u) + 
      (214556999*K0^2*M^5*Sqrt[Pi/17]*u^15)/(1280056285347840000*b^3) + 
      (73715671*d^2*K0^2*M^5*Sqrt[Pi/17]*u^15)/(7033276293120000*b^3) + 
      (50917757147*d^4*K0^2*M^5*Sqrt[Pi/17]*u^15)/(640028142673920000*b^3) + 
      (1277325683*d^6*K0^2*M^5*Sqrt[Pi/17]*u^15)/(24616467025920000*b^3) - 
      (41370181*d^8*K0^2*M^5*Sqrt[Pi/17]*u^15)/(195368785920000*b^3) - 
      (561259687*d^10*K0^2*M^5*Sqrt[Pi/17]*u^15)/(6530899415040000*b^3) + 
      (11726590159*d^12*K0^2*M^5*Sqrt[Pi/17]*u^15)/(91432591810560000*b^3) + 
      (231961487*d^14*K0^2*M^5*Sqrt[Pi/17]*u^15)/(6530899415040000*b^3) - 
      (35780443*d^16*K0^2*M^5*Sqrt[Pi/17]*u^15)/(5224719532032000*b^3) - 
      (3455999*d^18*K0^2*M^5*Sqrt[Pi/17]*u^15)/(2612359766016000*b^3) - 
      (37*K1*M^5*Sqrt[Pi/17]*u^15)/(15595227648000*b^3*E^u) + 
      (111053*d^2*K1*M^5*Sqrt[Pi/17]*u^15)/(90281747556000*b^3*E^u) + 
      (56068843*d^4*K1*M^5*Sqrt[Pi/17]*u^15)/(8667047765376000*b^3*E^u) + 
      (424001*d^6*K1*M^5*Sqrt[Pi/17]*u^15)/(103179140064000*b^3*E^u) - 
      (1562773*d^8*K1*M^5*Sqrt[Pi/17]*u^15)/(91714791168000*b^3*E^u) - 
      (130301*d^10*K1*M^5*Sqrt[Pi/17]*u^15)/(22109815728000*b^3*E^u) + 
      (75577*d^12*K1*M^5*Sqrt[Pi/17]*u^15)/(10582475904000*b^3*E^u) + 
      (1361*d^14*K1*M^5*Sqrt[Pi/17]*u^15)/(377945568000*b^3*E^u) + 
      (211*d^16*K1*M^5*Sqrt[Pi/17]*u^15)/(549739008000*b^3*E^u) + 
      (799228811*d^2*K1^2*M^5*Sqrt[Pi/17]*u^15)/(80003517834240000*b^3) + 
      (9800475071*d^4*K1^2*M^5*Sqrt[Pi/17]*u^15)/(128005628534784000*b^3) + 
      (16179103229*d^6*K1^2*M^5*Sqrt[Pi/17]*u^15)/(320014071336960000*b^3) - 
      (11927819*d^8*K1^2*M^5*Sqrt[Pi/17]*u^15)/(59526426960000*b^3) - 
      (18784567*d^10*K1^2*M^5*Sqrt[Pi/17]*u^15)/(217696647168000*b^3) + 
      (3651290389*d^12*K1^2*M^5*Sqrt[Pi/17]*u^15)/(30477530603520000*b^3) + 
      (236044253*d^14*K1^2*M^5*Sqrt[Pi/17]*u^15)/(6530899415040000*b^3) - 
      (140917867*d^16*K1^2*M^5*Sqrt[Pi/17]*u^15)/(26123597660160000*b^3) - 
      (2663*d^18*K1^2*M^5*Sqrt[Pi/17]*u^15)/(2283531264000*b^3) + 
      (12889763*K1^2*M^5*Sqrt[17*Pi]*u^15)/(1280056285347840000*b^3) - 
      (37*K0*M^5*Sqrt[Pi/17]*u^16)/(148154662656000*b^3*E^u) - 
      (37*d^2*K0*M^5*Sqrt[Pi/17]*u^16)/(3703866566400*b^3*E^u) - 
      (3959*d^4*K0*M^5*Sqrt[Pi/17]*u^16)/(37038665664000*b^3*E^u) - 
      (37*d^6*K0*M^5*Sqrt[Pi/17]*u^16)/(293957664000*b^3*E^u) + 
      (2479*d^8*K0*M^5*Sqrt[Pi/17]*u^16)/(10582475904000*b^3*E^u) + 
      (37*d^10*K0*M^5*Sqrt[Pi/17]*u^16)/(139243104000*b^3*E^u) - 
      (37*d^12*K0*M^5*Sqrt[Pi/17]*u^16)/(251963712000*b^3*E^u) - 
      (37*d^14*K0*M^5*Sqrt[Pi/17]*u^16)/(377945568000*b^3*E^u) - 
      (37*d^16*K0*M^5*Sqrt[Pi/17]*u^16)/(3023564544000*b^3*E^u) - 
      (37*K1*M^5*Sqrt[Pi/17]*u^16)/(148154662656000*b^3*E^u) - 
      (37*d^2*K1*M^5*Sqrt[Pi/17]*u^16)/(3703866566400*b^3*E^u) - 
      (3959*d^4*K1*M^5*Sqrt[Pi/17]*u^16)/(37038665664000*b^3*E^u) - 
      (37*d^6*K1*M^5*Sqrt[Pi/17]*u^16)/(293957664000*b^3*E^u) + 
      (2479*d^8*K1*M^5*Sqrt[Pi/17]*u^16)/(10582475904000*b^3*E^u) + 
      (37*d^10*K1*M^5*Sqrt[Pi/17]*u^16)/(139243104000*b^3*E^u) - 
      (37*d^12*K1*M^5*Sqrt[Pi/17]*u^16)/(251963712000*b^3*E^u) - 
      (37*d^14*K1*M^5*Sqrt[Pi/17]*u^16)/(377945568000*b^3*E^u) - 
      (37*d^16*K1*M^5*Sqrt[Pi/17]*u^16)/(3023564544000*b^3*E^u) - 
      (463212611*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(480021107005440000*b^3) - 
      (24955927*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(4285902741120000*b^3) - 
      (16219471*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(7500329796960000*b^3) + 
      (13809641*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(612271820160000*b^3) - 
      (58434829*d^10*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(34287221928960000*b^3) - 
      (80203*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(4709783232000*b^3) + 
      (7513997*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^16)/(2449087280640000*b^3) + 
      (47819*K0*K1*M^5*Sqrt[17*Pi]*u^16)/(120005276751360000*b^3) + 
      (124463*d^14*K0*K1*M^5*Sqrt[17*Pi]*u^16)/(1224543640320000*b^3) + 
      (12527*d^18*K0*K1*M^5*Sqrt[17*Pi]*u^16)/(653089941504000*b^3) + 
      (31903*K0^2*M^5*Sqrt[Pi/17]*u^17)/(96004221401088000*b^3) - 
      (3559357*d^2*K0^2*M^5*Sqrt[Pi/17]*u^17)/(192008442802176000*b^3) - 
      (437083*d^4*K0^2*M^5*Sqrt[Pi/17]*u^17)/(2400105535027200*b^3) - 
      (5244643*d^6*K0^2*M^5*Sqrt[Pi/17]*u^17)/(9600422140108800*b^3) + 
      (1512781*d^8*K0^2*M^5*Sqrt[Pi/17]*u^17)/(6857444385792000*b^3) + 
      (3038363*d^10*K0^2*M^5*Sqrt[Pi/17]*u^17)/(2742977754316800*b^3) + 
      (54547*d^12*K0^2*M^5*Sqrt[Pi/17]*u^17)/(428590274112000*b^3) - 
      (511607*d^14*K0^2*M^5*Sqrt[Pi/17]*u^17)/(979634912256000*b^3) - 
      (26113*d^16*K0^2*M^5*Sqrt[Pi/17]*u^17)/(150713063424000*b^3) - 
      (1597*d^18*K0^2*M^5*Sqrt[Pi/17]*u^17)/(118743625728000*b^3) + 
      (56621*K1^2*M^5*Sqrt[Pi/17]*u^17)/(160007035668480000*b^3) - 
      (5069123*d^4*K1^2*M^5*Sqrt[Pi/17]*u^17)/(30001319187840000*b^3) - 
      (3536069*d^6*K1^2*M^5*Sqrt[Pi/17]*u^17)/(6857444385792000*b^3) + 
      (7015961*d^8*K1^2*M^5*Sqrt[Pi/17]*u^17)/(34287221928960000*b^3) + 
      (23772029*d^10*K1^2*M^5*Sqrt[Pi/17]*u^17)/(22858147952640000*b^3) + 
      (1086053*d^12*K1^2*M^5*Sqrt[Pi/17]*u^17)/(8571805482240000*b^3) - 
      (2411047*d^14*K1^2*M^5*Sqrt[Pi/17]*u^17)/(4898174561280000*b^3) - 
      (123857*d^16*K1^2*M^5*Sqrt[Pi/17]*u^17)/(753565317120000*b^3) - 
      (9319*d^18*K1^2*M^5*Sqrt[Pi/17]*u^17)/(725655490560000*b^3) - 
      (241*d^2*K1^2*M^5*Sqrt[17*Pi]*u^17)/(232737506426880*b^3) + 
      (199*K0*K1*M^5*Sqrt[Pi/17]*u^18)/(4615587567360000*b^3) + 
      (112891*d^2*K0*K1*M^5*Sqrt[Pi/17]*u^18)/(60002638375680000*b^3) + 
      (3307*d^4*K0*K1*M^5*Sqrt[Pi/17]*u^18)/(125005496616000*b^3) + 
      (5939*d^6*K0*K1*M^5*Sqrt[Pi/17]*u^18)/(96158074320000*b^3) - 
      (45893*d^8*K0*K1*M^5*Sqrt[Pi/17]*u^18)/(1428634247040000*b^3) - 
      (31*d^12*K0*K1*M^5*Sqrt[Pi/17]*u^18)/(23810570784000*b^3) + 
      (49*d^14*K0*K1*M^5*Sqrt[Pi/17]*u^18)/(809883360000*b^3) + 
      (7333*d^16*K0*K1*M^5*Sqrt[Pi/17]*u^18)/(408181213440000*b^3) + 
      (167*d^18*K0*K1*M^5*Sqrt[Pi/17]*u^18)/(136060404480000*b^3) - 
      (4913*d^10*K0*K1*M^5*Sqrt[17*Pi]*u^18)/(612271820160000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/17]*u^19)/(74214766080000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/17]*u^19)/(6184563840000*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/17]*u^19)/(2061521280000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/17]*u^19)/(6184563840000*b^3) + 
      (37*d^10*K0^2*M^5*Sqrt[Pi/17]*u^19)/(37107383040000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[Pi/17]*u^19)/(6184563840000*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/17]*u^19)/(2061521280000*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/17]*u^19)/(6184563840000*b^3) - 
      (d^18*K0^2*M^5*Sqrt[Pi/17]*u^19)/(74214766080000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/17]*u^19)/(74214766080000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/17]*u^19)/(6184563840000*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/17]*u^19)/(2061521280000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/17]*u^19)/(6184563840000*b^3) + 
      (37*d^10*K1^2*M^5*Sqrt[Pi/17]*u^19)/(37107383040000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[Pi/17]*u^19)/(6184563840000*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/17]*u^19)/(2061521280000*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/17]*u^19)/(6184563840000*b^3) - 
      (d^18*K1^2*M^5*Sqrt[Pi/17]*u^19)/(74214766080000*b^3))/Pi}, 2, 13, 1]}, 
 3, 5, 1]


==> anc/spectrum_8_2.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(6864*b^2) + 
      (d^2*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(1144*b^2) - 
      (3*d^4*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(2288*b^2) - 
      (d^6*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(1144*b^2) + 
      (3*d^8*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(2288*b^2) + 
      (K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(9152*b^2) + 
      (3*d^2*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(2288*b^2) - 
      (23*d^4*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(13728*b^2) - 
      (7*d^6*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(6864*b^2) + 
      (7*d^8*K0^2*M^4*Sqrt[35/(17*Pi)]*u^2)/(27456*b^2) + 
      (2*d^2*K1^2*M^4*u^2)/(429*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (31*d^4*K1^2*M^4*u^2)/(6864*b^2*Sqrt[595*Pi]) - 
      (d^6*K1^2*M^4*u^2)/(286*b^2*Sqrt[595*Pi]) + (3*d^8*K1^2*M^4*u^2)/
       (1144*b^2*Sqrt[595*Pi]) + (599*d^2*K0*K1*M^4*Sqrt[7/(85*Pi)]*u^3)/
       (164736*b^2) - (1033*d^4*K0*K1*M^4*Sqrt[7/(85*Pi)]*u^3)/(137280*b^2) + 
      (167*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^3)/(823680*b^2) - 
      (17*d^6*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^3)/(9984*b^2) + 
      (197*d^8*K0*K1*M^4*Sqrt[35/(17*Pi)]*u^3)/(164736*b^2) + 
      (1523*d^2*K0*K1*M^4*u^3)/(91520*b^2*Sqrt[595*Pi]) - 
      (173*d^6*K0*K1*M^4*u^3)/(29952*b^2*Sqrt[595*Pi]) - 
      (181*d^4*K0^2*M^4*Sqrt[5/(119*Pi)]*u^4)/(73216*b^2) - 
      (31*d^6*K0^2*M^4*Sqrt[5/(119*Pi)]*u^4)/(20592*b^2) + 
      (965*d^8*K1^2*M^4*Sqrt[5/(119*Pi)]*u^4)/(164736*b^2) + 
      (3011*d^2*K0^2*M^4*Sqrt[7/(85*Pi)]*u^4)/(1647360*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(85*Pi)]*u^4)/(264*b^2) + 
      (223*d^2*K0^2*M^4*u^4)/(329472*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (536*d^2*K1^2*M^4*u^4)/(19305*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (1759*K0^2*M^4*u^4)/(1647360*b^2*Sqrt[595*Pi]) - 
      (4469*d^4*K0^2*M^4*u^4)/(1098240*b^2*Sqrt[595*Pi]) - 
      (59*d^6*K0^2*M^4*u^4)/(13728*b^2*Sqrt[595*Pi]) + 
      (4519*d^8*K0^2*M^4*u^4)/(329472*b^2*Sqrt[595*Pi]) + 
      (5311*K1^2*M^4*u^4)/(2471040*b^2*Sqrt[595*Pi]) - 
      (40387*d^4*K1^2*M^4*u^4)/(1235520*b^2*Sqrt[595*Pi]) + 
      (145*d^8*K0*K1*M^4*Sqrt[5/(119*Pi)]*u^5)/(59904*b^2) - 
      (3337*d^4*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^5)/(2471040*b^2) + 
      (5*K0*K1*M^4*Sqrt[35/(17*Pi)]*u^5)/(658944*b^2) + 
      (12679*K0*K1*M^4*u^5)/(9884160*b^2*Sqrt[595*Pi]) + 
      (3841*d^2*K0*K1*M^4*u^5)/(190080*b^2*Sqrt[595*Pi]) - 
      (313*d^6*K0*K1*M^4*u^5)/(14976*b^2*Sqrt[595*Pi]) + 
      (599*d^8*K0*K1*M^4*u^5)/(59904*b^2*Sqrt[595*Pi]) + 
      (109*d^8*K0^2*M^4*Sqrt[5/(119*Pi)]*u^6)/(164736*b^2) + 
      (29*d^2*K0^2*M^4*Sqrt[7/(85*Pi)]*u^6)/(123552*b^2) - 
      (7*d^6*K0^2*M^4*Sqrt[7/(85*Pi)]*u^6)/(14976*b^2) + 
      (K1^2*M^4*Sqrt[7/(85*Pi)]*u^6)/(41184*b^2) + 
      (K0^2*M^4*Sqrt[17/(35*Pi)]*u^6)/(123552*b^2) - 
      (191*d^4*K1^2*M^4*Sqrt[17/(35*Pi)]*u^6)/(823680*b^2) + 
      (79*d^2*K0^2*M^4*u^6)/(63360*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (2999*d^2*K1^2*M^4*u^6)/(823680*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (37*K0^2*M^4*u^6)/(411840*b^2*Sqrt[595*Pi]) - (7793*d^4*K0^2*M^4*u^6)/
       (2471040*b^2*Sqrt[595*Pi]) + (K1^2*M^4*u^6)/(9360*b^2*Sqrt[595*Pi]) - 
      (683*d^6*K1^2*M^4*u^6)/(164736*b^2*Sqrt[595*Pi]) + 
      (229*d^8*K1^2*M^4*u^6)/(54912*b^2*Sqrt[595*Pi]) + 
      (K0*K1*M^4*Sqrt[7/(85*Pi)]*u^7)/(205920*b^2) + 
      (31*d^2*K0*K1*M^4*Sqrt[7/(85*Pi)]*u^7)/(154440*b^2) - 
      (d^6*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^7)/(10296*b^2) + 
      (K0*K1*M^4*u^7)/(15444*b^2*Sqrt[595*Pi]) - (457*d^4*K0*K1*M^4*u^7)/
       (308880*b^2*Sqrt[595*Pi]) + (67*d^8*K0*K1*M^4*u^7)/
       (41184*b^2*Sqrt[595*Pi]) + (d^2*K0^2*M^4*u^8)/(10296*Sqrt[595]*b^2*
        Sqrt[Pi]) + (d^2*K1^2*M^4*u^8)/(10296*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^8)/(10296*b^2*Sqrt[595*Pi]) - (d^6*K0^2*M^4*u^8)/
       (10296*b^2*Sqrt[595*Pi]) + (d^8*K0^2*M^4*u^8)/
       (10296*b^2*Sqrt[595*Pi]) - (d^4*K1^2*M^4*u^8)/
       (10296*b^2*Sqrt[595*Pi]) - (d^6*K1^2*M^4*u^8)/
       (10296*b^2*Sqrt[595*Pi]) + (d^8*K1^2*M^4*u^8)/
       (10296*b^2*Sqrt[595*Pi]))/Pi, 0, 
    ((-23*d^8*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(86944*b^2) - 
      (499*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(1043328*b^2) + 
      (319*d^4*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(47424*b^2) + 
      (1319*d^6*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(173888*b^2) - 
      (2429*d^8*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(347776*b^2) - 
      (371*d^10*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(1043328*b^2) + 
      (4241*d^2*K1^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(9042176*b^2) - 
      (1355*d^2*K0^2*M^4*Sqrt[35/(17*Pi)]*u^2)/(1043328*b^2) - 
      (45*d^10*K1^2*M^4*Sqrt[35/(17*Pi)]*u^2)/(86944*b^2) - 
      (29*K1^2*M^4*Sqrt[119/(5*Pi)]*u^2)/(5738304*b^2) - 
      (29791*d^2*K1^2*M^4*u^2)/(9042176*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (3387*K1^2*M^4*u^2)/(1912768*b^2*Sqrt[595*Pi]) - 
      (223*d^4*K1^2*M^4*u^2)/(5434*b^2*Sqrt[595*Pi]) + 
      (967*d^6*K1^2*M^4*u^2)/(16302*b^2*Sqrt[595*Pi]) + 
      (171733*d^6*K0*K1*M^4*Sqrt[5/(119*Pi)]*u^3)/(3129984*b^2) - 
      (137227*d^10*K0*K1*M^4*Sqrt[7/(85*Pi)]*u^3)/(31299840*b^2) - 
      (31009*K0*K1*M^4*u^3)/(2845440*b^2*Sqrt[595*Pi]) - 
      (5299213*d^2*K0*K1*M^4*u^3)/(31299840*b^2*Sqrt[595*Pi]) + 
      (1928699*d^4*K0*K1*M^4*u^3)/(15649920*b^2*Sqrt[595*Pi]) - 
      (5843147*d^8*K0*K1*M^4*u^3)/(31299840*b^2*Sqrt[595*Pi]) + 
      (16567*d^4*K0^2*M^4*Sqrt[7/(85*Pi)]*u^4)/(2845440*b^2) - 
      (4932079*d^10*K0^2*M^4*Sqrt[7/(85*Pi)]*u^4)/(4131578880*b^2) - 
      (324563*d^2*K0^2*M^4*u^4)/(5690880*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (26947489*d^2*K1^2*M^4*u^4)/(187799040*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (220739*K0^2*M^4*u^4)/(62599680*b^2*Sqrt[595*Pi]) + 
      (53623*d^6*K0^2*M^4*u^4)/(569088*b^2*Sqrt[595*Pi]) - 
      (4066547*d^8*K0^2*M^4*u^4)/(62599680*b^2*Sqrt[595*Pi]) - 
      (351677*d^10*K0^2*M^4*u^4)/(317813760*b^2*Sqrt[595*Pi]) - 
      (195253*K1^2*M^4*u^4)/(20866560*b^2*Sqrt[595*Pi]) + 
      (10195027*d^4*K1^2*M^4*u^4)/(93899520*b^2*Sqrt[595*Pi]) + 
      (7114397*d^6*K1^2*M^4*u^4)/(31299840*b^2*Sqrt[595*Pi]) - 
      (544847*d^8*K1^2*M^4*u^4)/(3414528*b^2*Sqrt[595*Pi]) - 
      (881017*d^10*K1^2*M^4*u^4)/(37559808*b^2*Sqrt[595*Pi]) + 
      (24253*d^6*K0*K1*M^4*Sqrt[119/(5*Pi)]*u^5)/(15649920*b^2) - 
      (401789*K0*K1*M^4*u^5)/(62599680*b^2*Sqrt[595*Pi]) - 
      (19918369*d^2*K0*K1*M^4*u^5)/(187799040*b^2*Sqrt[595*Pi]) + 
      (410797*d^4*K0*K1*M^4*u^5)/(5868720*b^2*Sqrt[595*Pi]) - 
      (23002769*d^8*K0*K1*M^4*u^5)/(187799040*b^2*Sqrt[595*Pi]) - 
      (3652283*d^10*K0*K1*M^4*u^5)/(187799040*b^2*Sqrt[595*Pi]) - 
      (65729*K0^2*M^4*Sqrt[17/(35*Pi)]*u^6)/(57842104320*b^2) - 
      (21187*d^8*K0^2*M^4*Sqrt[17/(35*Pi)]*u^6)/(18779904*b^2) + 
      (37931*d^6*K1^2*M^4*Sqrt[17/(35*Pi)]*u^6)/(15649920*b^2) - 
      (751207*d^2*K0^2*M^4*u^6)/(46949760*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (4102363*d^2*K1^2*M^4*u^6)/(187799040*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (3608483*K0^2*M^4*u^6)/(4449392640*b^2*Sqrt[595*Pi]) + 
      (8833*d^4*K0^2*M^4*u^6)/(1067040*b^2*Sqrt[595*Pi]) + 
      (978079*d^6*K0^2*M^4*u^6)/(31299840*b^2*Sqrt[595*Pi]) - 
      (5081*d^10*K0^2*M^4*u^6)/(1444608*b^2*Sqrt[595*Pi]) - 
      (268417*K1^2*M^4*u^6)/(187799040*b^2*Sqrt[595*Pi]) + 
      (1164781*d^4*K1^2*M^4*u^6)/(93899520*b^2*Sqrt[595*Pi]) - 
      (1570999*d^8*K1^2*M^4*u^6)/(62599680*b^2*Sqrt[595*Pi]) - 
      (109301*d^10*K1^2*M^4*u^6)/(20866560*b^2*Sqrt[595*Pi]) - 
      (71447*d^8*K0*K1*M^4*Sqrt[7/(85*Pi)]*u^7)/(46949760*b^2) - 
      (27193*K0*K1*M^4*u^7)/(46949760*b^2*Sqrt[595*Pi]) - 
      (855391*d^2*K0*K1*M^4*u^7)/(93899520*b^2*Sqrt[595*Pi]) + 
      (16141*d^4*K0*K1*M^4*u^7)/(4694976*b^2*Sqrt[595*Pi]) + 
      (16339*d^6*K0*K1*M^4*u^7)/(823680*b^2*Sqrt[595*Pi]) - 
      (21187*d^10*K0*K1*M^4*u^7)/(7223040*b^2*Sqrt[595*Pi]) + 
      (53*K0^2*M^4*Sqrt[7/(85*Pi)]*u^8)/(206578944*b^2) - 
      (9041*d^2*K0^2*M^4*Sqrt[7/(85*Pi)]*u^8)/(93899520*b^2) - 
      (59*K1^2*M^4*Sqrt[7/(85*Pi)]*u^8)/(5121792*b^2) - 
      (2059*d^2*K1^2*M^4*Sqrt[7/(85*Pi)]*u^8)/(18779904*b^2) + 
      (61*d^4*K1^2*M^4*Sqrt[7/(85*Pi)]*u^8)/(46949760*b^2) + 
      (17*d^6*K0^2*M^4*Sqrt[17/(35*Pi)]*u^8)/(158080*b^2) - 
      (61849*d^10*K0^2*M^4*Sqrt[17/(35*Pi)]*u^8)/(2441387520*b^2) - 
      (37321*K0^2*M^4*u^8)/(516447360*b^2*Sqrt[595*Pi]) + 
      (53*d^4*K0^2*M^4*u^8)/(853632*b^2*Sqrt[595*Pi]) - 
      (24863*d^8*K0^2*M^4*u^8)/(31299840*b^2*Sqrt[595*Pi]) + 
      (38671*d^10*K0^2*M^4*u^8)/(488277504*b^2*Sqrt[595*Pi]) + 
      (K1^2*M^4*u^8)/(336960*b^2*Sqrt[595*Pi]) + (33601*d^6*K1^2*M^4*u^8)/
       (15649920*b^2*Sqrt[595*Pi]) - (81049*d^8*K1^2*M^4*u^8)/
       (93899520*b^2*Sqrt[595*Pi]) - (3823*d^10*K1^2*M^4*u^8)/
       (8536320*b^2*Sqrt[595*Pi]) - (31*d^8*K0*K1*M^4*Sqrt[5/(119*Pi)]*u^9)/
       (1173744*b^2) - (K0*K1*M^4*u^9)/(75240*b^2*Sqrt[595*Pi]) - 
      (373*d^2*K0*K1*M^4*u^9)/(2134080*b^2*Sqrt[595*Pi]) - 
      (557*d^4*K0*K1*M^4*u^9)/(5868720*b^2*Sqrt[595*Pi]) + 
      (257*d^6*K0*K1*M^4*u^9)/(434720*b^2*Sqrt[595*Pi]) - 
      (827*d^10*K0*K1*M^4*u^9)/(4694976*b^2*Sqrt[595*Pi]) + 
      (d^6*K0^2*M^4*Sqrt[7/(85*Pi)]*u^10)/(150480*b^2) + 
      (d^6*K1^2*M^4*Sqrt[7/(85*Pi)]*u^10)/(150480*b^2) - 
      (d^2*K0^2*M^4*u^10)/(82080*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^10)/(82080*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^10)/(902880*b^2*Sqrt[595*Pi]) - (d^4*K0^2*M^4*u^10)/
       (90288*b^2*Sqrt[595*Pi]) - (d^8*K0^2*M^4*u^10)/
       (180576*b^2*Sqrt[595*Pi]) - (d^10*K0^2*M^4*u^10)/
       (60192*b^2*Sqrt[595*Pi]) - (K1^2*M^4*u^10)/(902880*b^2*Sqrt[595*Pi]) - 
      (d^4*K1^2*M^4*u^10)/(90288*b^2*Sqrt[595*Pi]) - 
      (d^8*K1^2*M^4*u^10)/(180576*b^2*Sqrt[595*Pi]) - 
      (d^10*K1^2*M^4*u^10)/(60192*b^2*Sqrt[595*Pi]))/Pi, 0, 
    ((-71*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(189696*b^2) - 
      (42113*d^2*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(4521088*b^2) + 
      (38333*d^8*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(2782208*b^2) + 
      (4591*d^2*K0^2*M^4*Sqrt[35/(17*Pi)]*u^2)/(2086656*b^2) - 
      (3701*d^8*K1^2*M^4*Sqrt[35/(17*Pi)]*u^2)/(2086656*b^2) - 
      (9*Sqrt[595]*d^2*K1^2*M^4*u^2)/(1130272*b^2*Sqrt[Pi]) + 
      (11857*K0^2*M^4*u^2)/(2782208*b^2*Sqrt[595*Pi]) - 
      (10001*d^4*K0^2*M^4*u^2)/(252928*b^2*Sqrt[595*Pi]) - 
      (13373*d^6*K0^2*M^4*u^2)/(86944*b^2*Sqrt[595*Pi]) + 
      (1769*d^10*K0^2*M^4*u^2)/(109824*b^2*Sqrt[595*Pi]) - 
      (3907*d^12*K0^2*M^4*u^2)/(8346624*b^2*Sqrt[595*Pi]) - 
      (5821*d^4*K1^2*M^4*u^2)/(2086656*b^2*Sqrt[595*Pi]) + 
      (2819*d^6*K1^2*M^4*u^2)/(20064*b^2*Sqrt[595*Pi]) - 
      (6399*d^10*K1^2*M^4*u^2)/(347776*b^2*Sqrt[595*Pi]) - 
      (2817*d^12*K1^2*M^4*u^2)/(695552*b^2*Sqrt[595*Pi]) - 
      (5718379*d^4*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^3)/(584263680*b^2) + 
      (28236731*K0*K1*M^4*u^3)/(1752791040*b^2*Sqrt[595*Pi]) + 
      (3081457*d^2*K0*K1*M^4*u^3)/(11531520*b^2*Sqrt[595*Pi]) - 
      (6740821*d^6*K0*K1*M^4*u^3)/(13693680*b^2*Sqrt[595*Pi]) + 
      (574551169*d^8*K0*K1*M^4*u^3)/(1752791040*b^2*Sqrt[595*Pi]) + 
      (1313813*d^10*K0*K1*M^4*u^3)/(24344320*b^2*Sqrt[595*Pi]) - 
      (3767161*d^12*K0*K1*M^4*u^3)/(584263680*b^2*Sqrt[595*Pi]) - 
      (8514607*d^6*K1^2*M^4*Sqrt[17/(35*Pi)]*u^4)/(262918656*b^2) + 
      (42548203*d^2*K0^2*M^4*u^4)/(438197760*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (40044943*d^2*K1^2*M^4*u^4)/(138378240*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (1005089*K0^2*M^4*u^4)/(184504320*b^2*Sqrt[595*Pi]) - 
      (58086643*d^4*K0^2*M^4*u^4)/(1168527360*b^2*Sqrt[595*Pi]) - 
      (10668797*d^6*K0^2*M^4*u^4)/(54774720*b^2*Sqrt[595*Pi]) + 
      (424504489*d^8*K0^2*M^4*u^4)/(3505582080*b^2*Sqrt[595*Pi]) + 
      (3330479*d^10*K0^2*M^4*u^4)/(146065920*b^2*Sqrt[595*Pi]) - 
      (761707*d^12*K0^2*M^4*u^4)/(389509120*b^2*Sqrt[595*Pi]) + 
      (30148511*K1^2*M^4*u^4)/(1752791040*b^2*Sqrt[595*Pi]) - 
      (859347889*d^4*K1^2*M^4*u^4)/(5258373120*b^2*Sqrt[595*Pi]) + 
      (1804892723*d^8*K1^2*M^4*u^4)/(5258373120*b^2*Sqrt[595*Pi]) + 
      (180646441*d^10*K1^2*M^4*u^4)/(2629186560*b^2*Sqrt[595*Pi]) - 
      (24024703*d^12*K1^2*M^4*u^4)/(5258373120*b^2*Sqrt[595*Pi]) + 
      (31394249*K0*K1*M^4*u^5)/(2629186560*b^2*Sqrt[595*Pi]) + 
      (54756719*d^2*K0*K1*M^4*u^5)/(250398720*b^2*Sqrt[595*Pi]) - 
      (2403399*d^4*K0*K1*M^4*u^5)/(24344320*b^2*Sqrt[595*Pi]) - 
      (149222497*d^6*K0*K1*M^4*u^5)/(328648320*b^2*Sqrt[595*Pi]) + 
      (69966829*d^8*K0*K1*M^4*u^5)/(262918656*b^2*Sqrt[595*Pi]) + 
      (314356949*d^10*K0*K1*M^4*u^5)/(5258373120*b^2*Sqrt[595*Pi]) - 
      (1967899*d^12*K0*K1*M^4*u^5)/(525837312*b^2*Sqrt[595*Pi]) + 
      (65107*d^10*K1^2*M^4*Sqrt[7/(85*Pi)]*u^6)/(27822080*b^2) - 
      (26297*d^12*K1^2*M^4*Sqrt[7/(85*Pi)]*u^6)/(187799040*b^2) + 
      (954029*K0^2*M^4*Sqrt[17/(35*Pi)]*u^6)/(10516746240*b^2) + 
      (90674674121*d^2*K0^2*M^4*u^6)/(2673590599680*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (99911*Sqrt[595]*d^2*K0^2*M^4*u^6)/(687494725632*b^2*Sqrt[Pi]) + 
      (792693821*d^2*K1^2*M^4*u^6)/(15775119360*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (14619499*d^4*K0^2*M^4*u^6)/(1502392320*b^2*Sqrt[595*Pi]) - 
      (18875401*d^6*K0^2*M^4*u^6)/(239016960*b^2*Sqrt[595*Pi]) + 
      (449641207*d^8*K0^2*M^4*u^6)/(10516746240*b^2*Sqrt[595*Pi]) + 
      (14548049*d^10*K0^2*M^4*u^6)/(1314593280*b^2*Sqrt[595*Pi]) - 
      (6974183*d^12*K0^2*M^4*u^6)/(10516746240*b^2*Sqrt[595*Pi]) + 
      (1567837*K1^2*M^4*u^6)/(492972480*b^2*Sqrt[595*Pi]) - 
      (170536931*d^4*K1^2*M^4*u^6)/(7887559680*b^2*Sqrt[595*Pi]) - 
      (34773593*d^6*K1^2*M^4*u^6)/(328648320*b^2*Sqrt[595*Pi]) + 
      (22009397*d^8*K1^2*M^4*u^6)/(375598080*b^2*Sqrt[595*Pi]) + 
      (1208507*d^8*K0*K1*M^4*Sqrt[5/(119*Pi)]*u^7)/(233705472*b^2) + 
      (35301247*K0*K1*M^4*u^7)/(31550238720*b^2*Sqrt[595*Pi]) + 
      (5422573*d^2*K0*K1*M^4*u^7)/(242694144*b^2*Sqrt[595*Pi]) - 
      (183162659*d^4*K0*K1*M^4*u^7)/(31550238720*b^2*Sqrt[595*Pi]) - 
      (15183241*d^6*K0*K1*M^4*u^7)/(292131840*b^2*Sqrt[595*Pi]) + 
      (47342723*d^10*K0*K1*M^4*u^7)/(5258373120*b^2*Sqrt[595*Pi]) - 
      (1897957*d^12*K0*K1*M^4*u^7)/(3505582080*b^2*Sqrt[595*Pi]) + 
      (64375687*d^2*K0^2*M^4*u^8)/(31550238720*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (19072633*d^2*K1^2*M^4*u^8)/(8302694400*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (1306069*K0^2*M^4*u^8)/(31550238720*b^2*Sqrt[595*Pi]) - 
      (912403*d^4*K0^2*M^4*u^8)/(3943779840*b^2*Sqrt[595*Pi]) - 
      (25855769*d^6*K0^2*M^4*u^8)/(5258373120*b^2*Sqrt[595*Pi]) + 
      (15061*d^8*K0^2*M^4*u^8)/(7188480*b^2*Sqrt[595*Pi]) + 
      (518737*d^10*K0^2*M^4*u^8)/(500797440*b^2*Sqrt[595*Pi]) - 
      (48359*d^12*K0^2*M^4*u^8)/(751196160*b^2*Sqrt[595*Pi]) + 
      (8349469*K1^2*M^4*u^8)/(157751193600*b^2*Sqrt[595*Pi]) - 
      (3668279*d^4*K1^2*M^4*u^8)/(39437798400*b^2*Sqrt[595*Pi]) - 
      (6074941*d^6*K1^2*M^4*u^8)/(1051674624*b^2*Sqrt[595*Pi]) + 
      (24152567*d^8*K1^2*M^4*u^8)/(10516746240*b^2*Sqrt[595*Pi]) + 
      (1247527*d^10*K1^2*M^4*u^8)/(956067840*b^2*Sqrt[595*Pi]) - 
      (47947*d^12*K1^2*M^4*u^8)/(584263680*b^2*Sqrt[595*Pi]) - 
      (863*d^12*K0*K1*M^4*Sqrt[5/(119*Pi)]*u^9)/(131459328*b^2) + 
      (164009*K0*K1*M^4*u^9)/(7887559680*b^2*Sqrt[595*Pi]) + 
      (3850757*d^2*K0*K1*M^4*u^9)/(7887559680*b^2*Sqrt[595*Pi]) + 
      (934693*d^4*K0*K1*M^4*u^9)/(3943779840*b^2*Sqrt[595*Pi]) - 
      (233887*d^6*K0*K1*M^4*u^9)/(146065920*b^2*Sqrt[595*Pi]) + 
      (23479*d^8*K0*K1*M^4*u^9)/(58426368*b^2*Sqrt[595*Pi]) + 
      (426109*d^10*K0*K1*M^4*u^9)/(876395520*b^2*Sqrt[595*Pi]) - 
      (449*d^12*K0^2*M^4*Sqrt[5/(119*Pi)]*u^10)/(525837312*b^2) + 
      (11311*d^4*K1^2*M^4*Sqrt[5/(119*Pi)]*u^10)/(1577511936*b^2) - 
      (57461*d^2*K0^2*M^4*Sqrt[7/(85*Pi)]*u^10)/(371842099200*b^2) + 
      (203041*d^6*K1^2*M^4*Sqrt[85/(7*Pi)]*u^10)/(169188155136*b^2) + 
      (56038187*d^2*K0^2*M^4*u^10)/(2602894694400*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (188291*d^2*K1^2*M^4*u^10)/(7887559680*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (11071*K0^2*M^4*u^10)/(6572966400*b^2*Sqrt[595*Pi]) + 
      (352207*d^4*K0^2*M^4*u^10)/(13145932800*b^2*Sqrt[595*Pi]) - 
      (24413*d^6*K0^2*M^4*u^10)/(262918656*b^2*Sqrt[595*Pi]) + 
      (1783*d^8*K0^2*M^4*u^10)/(164324160*b^2*Sqrt[595*Pi]) + 
      (8927*d^10*K0^2*M^4*u^10)/(239016960*b^2*Sqrt[595*Pi]) + 
      (4091*K1^2*M^4*u^10)/(1971889920*b^2*Sqrt[595*Pi]) - 
      (71728001*d^6*K1^2*M^4*u^10)/(338376310272*b^2*Sqrt[595*Pi]) + 
      (1579*d^8*K1^2*M^4*u^10)/(438197760*b^2*Sqrt[595*Pi]) + 
      (374587*d^10*K1^2*M^4*u^10)/(7887559680*b^2*Sqrt[595*Pi]) - 
      (197*d^12*K1^2*M^4*u^10)/(67415040*b^2*Sqrt[595*Pi]) - 
      (K0*K1*M^4*Sqrt[7/(85*Pi)]*u^11)/(129111840*b^2) + 
      (41*d^12*K0*K1*M^4*Sqrt[7/(85*Pi)]*u^11)/(31299840*b^2) + 
      (90547*K0*K1*M^4*u^11)/(108453945600*b^2*Sqrt[595*Pi]) + 
      (941*d^2*K0*K1*M^4*u^11)/(129729600*b^2*Sqrt[595*Pi]) + 
      (187937*d^4*K0*K1*M^4*u^11)/(9859449600*b^2*Sqrt[595*Pi]) - 
      (877*d^6*K0*K1*M^4*u^11)/(24648624*b^2*Sqrt[595*Pi]) - 
      (4463*d^8*K0*K1*M^4*u^11)/(281698560*b^2*Sqrt[595*Pi]) + 
      (23*d^10*K0*K1*M^4*u^11)/(1083456*b^2*Sqrt[595*Pi]) - 
      (d^12*K0*K1*M^4*u^11)/(164736*b^2*Sqrt[595*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[7/(85*Pi)]*u^12)/(7413120*b^2) + 
      (d^6*K0^2*M^4*Sqrt[7/(85*Pi)]*u^12)/(7413120*b^2) + 
      (d^8*K0^2*M^4*Sqrt[7/(85*Pi)]*u^12)/(7413120*b^2) - 
      (d^10*K0^2*M^4*Sqrt[7/(85*Pi)]*u^12)/(7413120*b^2) - 
      (d^4*K1^2*M^4*Sqrt[7/(85*Pi)]*u^12)/(7413120*b^2) + 
      (d^6*K1^2*M^4*Sqrt[7/(85*Pi)]*u^12)/(7413120*b^2) + 
      (d^8*K1^2*M^4*Sqrt[7/(85*Pi)]*u^12)/(7413120*b^2) - 
      (d^10*K1^2*M^4*Sqrt[7/(85*Pi)]*u^12)/(7413120*b^2) - 
      (d^2*K0^2*M^4*u^12)/(2471040*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^12)/(2471040*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (d^6*K0^2*M^4*u^12)/(2471040*b^2*Sqrt[595*Pi]) + 
      (d^8*K0^2*M^4*u^12)/(2471040*b^2*Sqrt[595*Pi]) - 
      (d^12*K0^2*M^4*u^12)/(2471040*b^2*Sqrt[595*Pi]) + 
      (d^6*K1^2*M^4*u^12)/(2471040*b^2*Sqrt[595*Pi]) + 
      (d^8*K1^2*M^4*u^12)/(2471040*b^2*Sqrt[595*Pi]) - 
      (d^12*K1^2*M^4*u^12)/(2471040*b^2*Sqrt[595*Pi]))/Pi, 0, 
    ((-21540735*K0^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(82676092928*b^2) - 
      (152279*d^10*K0^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(17452032*b^2) - 
      (9847*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(95986176*b^2) + 
      (20509*d^4*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(1683968*b^2) - 
      (204417*d^12*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(393160768*b^2) - 
      (322825*d^2*K0^2*M^4*Sqrt[35/(17*Pi)]*u^2)/(191972352*b^2) + 
      (99214929057*d^2*K1^2*M^4*u^2)/(5234190168064*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (5204887*Sqrt[595]*d^2*K1^2*M^4*u^2)/(682720456704*b^2*Sqrt[Pi]) - 
      (4551*K0^2*M^4*u^2)/(82676092928*b^2*Sqrt[595*Pi]) - 
      (16112797*d^4*K0^2*M^4*u^2)/(383944704*b^2*Sqrt[595*Pi]) + 
      (43776151*d^6*K0^2*M^4*u^2)/(191972352*b^2*Sqrt[595*Pi]) - 
      (32741563*d^8*K0^2*M^4*u^2)/(383944704*b^2*Sqrt[595*Pi]) + 
      (1168697*d^12*K0^2*M^4*u^2)/(383944704*b^2*Sqrt[595*Pi]) - 
      (3001*d^14*K0^2*M^4*u^2)/(63990784*b^2*Sqrt[595*Pi]) - 
      (321901*d^6*K1^2*M^4*u^2)/(2525952*b^2*Sqrt[595*Pi]) + 
      (430377*d^8*K1^2*M^4*u^2)/(31995392*b^2*Sqrt[595*Pi]) + 
      (1013069*d^10*K1^2*M^4*u^2)/(23996544*b^2*Sqrt[595*Pi]) + 
      (46741*d^12*K1^2*M^4*u^2)/(285935104*b^2*Sqrt[595*Pi]) - 
      (9531*d^14*K1^2*M^4*u^2)/(15997696*b^2*Sqrt[595*Pi]) - 
      (235263317*d^10*K0*K1*M^4*Sqrt[5/(119*Pi)]*u^3)/(8062838784*b^2) - 
      (31176881*K0*K1*M^4*u^3)/(2443284480*b^2*Sqrt[595*Pi]) - 
      (819409697*d^2*K0*K1*M^4*u^3)/(2687612928*b^2*Sqrt[595*Pi]) - 
      (837007021*d^4*K0*K1*M^4*u^3)/(80628387840*b^2*Sqrt[595*Pi]) + 
      (34686895589*d^6*K0*K1*M^4*u^3)/(40314193920*b^2*Sqrt[595*Pi]) - 
      (31997453843*d^8*K0*K1*M^4*u^3)/(80628387840*b^2*Sqrt[595*Pi]) + 
      (100463177*d^12*K0*K1*M^4*u^3)/(8958709760*b^2*Sqrt[595*Pi]) - 
      (11534179*d^14*K0*K1*M^4*u^3)/(13438064640*b^2*Sqrt[595*Pi]) + 
      (80809508717843*d^12*K0^2*M^4*Sqrt[5/(119*Pi)]*u^4)/
       (96592550621478912*b^2) - (504081983*d^8*K1^2*M^4*Sqrt[7/(85*Pi)]*u^4)/
       (7678894080*b^2) - (56318383*d^2*K0^2*M^4*u^4)/
       (488656896*Sqrt[595]*b^2*Sqrt[Pi]) - (153338491637*d^2*K1^2*M^4*u^4)/
       (403141939200*Sqrt[595]*b^2*Sqrt[Pi]) - (89901377*K0^2*M^4*u^4)/
       (17917419520*b^2*Sqrt[595*Pi]) - (893467621*d^4*K0^2*M^4*u^4)/
       (161256775680*b^2*Sqrt[595*Pi]) + (26269040969*d^6*K0^2*M^4*u^4)/
       (80628387840*b^2*Sqrt[595*Pi]) - (23360826683*d^8*K0^2*M^4*u^4)/
       (161256775680*b^2*Sqrt[595*Pi]) - (957973453*d^10*K0^2*M^4*u^4)/
       (16125677568*b^2*Sqrt[595*Pi]) + (169534369132501*d^12*K0^2*M^4*u^4)/
       (482962753107394560*b^2*Sqrt[595*Pi]) - (525883*d^14*K0^2*M^4*u^4)/
       (2067394560*b^2*Sqrt[595*Pi]) - (313381367*K1^2*M^4*u^4)/
       (16915046400*b^2*Sqrt[595*Pi]) + (42422765089*d^4*K1^2*M^4*u^4)/
       (806283878400*b^2*Sqrt[595*Pi]) + (105979546193*d^6*K1^2*M^4*u^4)/
       (109947801600*b^2*Sqrt[595*Pi]) - (41300222801*d^10*K1^2*M^4*u^4)/
       (241885163520*b^2*Sqrt[595*Pi]) + (2123045303*d^12*K1^2*M^4*u^4)/
       (161256775680*b^2*Sqrt[595*Pi]) - (131650523*d^14*K1^2*M^4*u^4)/
       (241885163520*b^2*Sqrt[595*Pi]) - (5016571333*K0*K1*M^4*u^5)/
       (345550233600*b^2*Sqrt[595*Pi]) - (182781825643*d^2*K0*K1*M^4*u^5)/
       (604712908800*b^2*Sqrt[595*Pi]) + (72203268017*d^4*K0*K1*M^4*u^5)/
       (2418851635200*b^2*Sqrt[595*Pi]) + (6613846441*d^6*K0*K1*M^4*u^5)/
       (8457523200*b^2*Sqrt[595*Pi]) - (1295321439*d^8*K0*K1*M^4*u^5)/
       (3583483904*b^2*Sqrt[595*Pi]) - (1344382021*d^10*K0*K1*M^4*u^5)/
       (9303275520*b^2*Sqrt[595*Pi]) + (1828247137*d^12*K0*K1*M^4*u^5)/
       (161256775680*b^2*Sqrt[595*Pi]) - (106245851*d^14*K0*K1*M^4*u^5)/
       (241885163520*b^2*Sqrt[595*Pi]) + (8035*d^12*K1^2*M^4*Sqrt[85/(7*Pi)]*
        u^6)/(221405184*b^2) - (30349682117*d^2*K0^2*M^4*u^6)/
       (604712908800*Sqrt[595]*b^2*Sqrt[Pi]) - (21169870333*d^2*K1^2*M^4*u^6)/
       (279098265600*Sqrt[595]*b^2*Sqrt[Pi]) - (406804091*K0^2*M^4*u^6)/
       (172775116800*b^2*Sqrt[595*Pi]) + (2262902039*d^4*K0^2*M^4*u^6)/
       (1209425817600*b^2*Sqrt[595*Pi]) + (54199061729*d^6*K0^2*M^4*u^6)/
       (403141939200*b^2*Sqrt[595*Pi]) - (322738873*d^8*K0^2*M^4*u^6)/
       (5375225856*b^2*Sqrt[595*Pi]) - (3111959647*d^10*K0^2*M^4*u^6)/
       (120942581760*b^2*Sqrt[595*Pi]) + (18624201*d^12*K0^2*M^4*u^6)/
       (8958709760*b^2*Sqrt[595*Pi]) - (2614817*d^14*K0^2*M^4*u^6)/
       (34555023360*b^2*Sqrt[595*Pi]) - (27011303369*K1^2*M^4*u^6)/
       (7256554905600*b^2*Sqrt[595*Pi]) + (74305613143*d^4*K1^2*M^4*u^6)/
       (7256554905600*b^2*Sqrt[595*Pi]) + (110338049*d^6*K1^2*M^4*u^6)/
       (578672640*b^2*Sqrt[595*Pi]) - (70299162223*d^8*K1^2*M^4*u^6)/
       (806283878400*b^2*Sqrt[595*Pi]) - (44901069469*d^10*K1^2*M^4*u^6)/
       (1209425817600*b^2*Sqrt[595*Pi]) - (13374073*d^14*K1^2*M^4*u^6)/
       (120942581760*b^2*Sqrt[595*Pi]) - 
      (74219*d^14*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^7)/(21033492480*b^2) - 
      (12383373593*K0*K1*M^4*u^7)/(7256554905600*b^2*Sqrt[595*Pi]) - 
      (36394338863*d^2*K0*K1*M^4*u^7)/(1036650700800*b^2*Sqrt[595*Pi]) + 
      (8341007671*d^4*K0*K1*M^4*u^7)/(7256554905600*b^2*Sqrt[595*Pi]) + 
      (226940452573*d^6*K0*K1*M^4*u^7)/(2418851635200*b^2*Sqrt[595*Pi]) - 
      (14010356687*d^8*K0*K1*M^4*u^7)/(345550233600*b^2*Sqrt[595*Pi]) - 
      (6653634079*d^10*K0*K1*M^4*u^7)/(345550233600*b^2*Sqrt[595*Pi]) + 
      (824032051*d^12*K0*K1*M^4*u^7)/(483770327040*b^2*Sqrt[595*Pi]) - 
      (41586889*K0^2*M^4*Sqrt[7/(85*Pi)]*u^8)/(2073301401600*b^2) - 
      (6486909991*d^2*K0^2*M^4*u^8)/(2073301401600*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (52993621643*d^2*K1^2*M^4*u^8)/(14513109811200*Sqrt[595]*b^2*
        Sqrt[Pi]) - (261133781*d^4*K0^2*M^4*u^8)/(631004774400*b^2*
        Sqrt[595*Pi]) + (4904975107*d^6*K0^2*M^4*u^8)/
       (537522585600*b^2*Sqrt[595*Pi]) - (17441767237*d^8*K0^2*M^4*u^8)/
       (4837703270400*b^2*Sqrt[595*Pi]) - (32845391*d^10*K0^2*M^4*u^8)/
       (16179609600*b^2*Sqrt[595*Pi]) + (27696499*d^12*K0^2*M^4*u^8)/
       (138220093440*b^2*Sqrt[595*Pi]) - (2280853*d^14*K0^2*M^4*u^8)/
       (322513551360*b^2*Sqrt[595*Pi]) - (3289071587*K1^2*M^4*u^8)/
       (14513109811200*b^2*Sqrt[595*Pi]) - (3821074393*d^4*K1^2*M^4*u^8)/
       (14513109811200*b^2*Sqrt[595*Pi]) + (151332787759*d^6*K1^2*M^4*u^8)/
       (14513109811200*b^2*Sqrt[595*Pi]) - (59290015877*d^8*K1^2*M^4*u^8)/
       (14513109811200*b^2*Sqrt[595*Pi]) - (359204431*d^10*K1^2*M^4*u^8)/
       (146597068800*b^2*Sqrt[595*Pi]) + (2748701*d^12*K1^2*M^4*u^8)/
       (10632314880*b^2*Sqrt[595*Pi]) - (8649497*d^14*K1^2*M^4*u^8)/
       (967540654080*b^2*Sqrt[595*Pi]) + (157691561*d^6*K0*K1*M^4*
        Sqrt[5/(119*Pi)]*u^9)/(290262196224*b^2) - 
      (367511171*d^8*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^9)/(7256554905600*b^2) - 
      (28927*K0*K1*M^4*u^9)/(35055820800*b^2*Sqrt[595*Pi]) - 
      (6696845863*d^2*K0*K1*M^4*u^9)/(7256554905600*b^2*Sqrt[595*Pi]) - 
      (628366439*d^4*K0*K1*M^4*u^9)/(2418851635200*b^2*Sqrt[595*Pi]) - 
      (1868451383*d^10*K0*K1*M^4*u^9)/(2418851635200*b^2*Sqrt[595*Pi]) + 
      (21613843*d^12*K0*K1*M^4*u^9)/(207330140160*b^2*Sqrt[595*Pi]) - 
      (5390501*d^14*K0*K1*M^4*u^9)/(1451310981120*b^2*Sqrt[595*Pi]) - 
      (3280409*d^2*K0^2*M^4*u^10)/(109947801600*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (18725809*d^2*K1^2*M^4*u^10)/(518325350400*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (15510049*K0^2*M^4*u^10)/(7256554905600*b^2*Sqrt[595*Pi]) - 
      (30785563*d^4*K0^2*M^4*u^10)/(2418851635200*b^2*Sqrt[595*Pi]) + 
      (4632461*d^6*K0^2*M^4*u^10)/(51832535040*b^2*Sqrt[595*Pi]) - 
      (24285031*d^8*K0^2*M^4*u^10)/(1036650700800*b^2*Sqrt[595*Pi]) - 
      (42340019*d^10*K0^2*M^4*u^10)/(1209425817600*b^2*Sqrt[595*Pi]) + 
      (801503*d^12*K0^2*M^4*u^10)/(76384788480*b^2*Sqrt[595*Pi]) - 
      (7933*d^14*K0^2*M^4*u^10)/(7887559680*b^2*Sqrt[595*Pi]) + 
      (14135227*K1^2*M^4*u^10)/(7256554905600*b^2*Sqrt[595*Pi]) - 
      (58151993*d^4*K1^2*M^4*u^10)/(2418851635200*b^2*Sqrt[595*Pi]) + 
      (212537813*d^6*K1^2*M^4*u^10)/(1814138726400*b^2*Sqrt[595*Pi]) - 
      (16574429*d^8*K1^2*M^4*u^10)/(1036650700800*b^2*Sqrt[595*Pi]) - 
      (18002053*d^10*K1^2*M^4*u^10)/(329843404800*b^2*Sqrt[595*Pi]) + 
      (1320763*d^12*K1^2*M^4*u^10)/(111639306240*b^2*Sqrt[595*Pi]) - 
      (269*d^14*K1^2*M^4*u^10)/(1343806464*b^2*Sqrt[595*Pi]) - 
      (45575623273*d^12*K0*K1*M^4*Sqrt[5/(119*Pi)]*u^11)/
       (1218810961944576*b^2) - (439057*K0*K1*M^4*u^11)/
       (1360604044800*b^2*Sqrt[595*Pi]) - (4225051*d^2*K0*K1*M^4*u^11)/
       (340151011200*b^2*Sqrt[595*Pi]) - (3596807*d^4*K0*K1*M^4*u^11)/
       (170075505600*b^2*Sqrt[595*Pi]) + (6281291*d^6*K0*K1*M^4*u^11)/
       (113383670400*b^2*Sqrt[595*Pi]) + (139*d^8*K0*K1*M^4*u^11)/
       (11787776*b^2*Sqrt[595*Pi]) - (444077*d^10*K0*K1*M^4*u^11)/
       (11338367040*b^2*Sqrt[595*Pi]) + (1163089469089*d^12*K0*K1*M^4*u^11)/
       (6094054809722880*b^2*Sqrt[595*Pi]) + (641*d^14*K0*K1*M^4*u^11)/
       (323953344*b^2*Sqrt[595*Pi]) - (2751539*d^14*K0^2*M^4*Sqrt[7/(85*Pi)]*
        u^12)/(29078052157440*b^2) - (280487*d^2*K0^2*M^4*u^12)/
       (777488025600*Sqrt[595]*b^2*Sqrt[Pi]) - (94811*d^2*K1^2*M^4*u^12)/
       (418647398400*Sqrt[595]*b^2*Sqrt[Pi]) - (59329*K0^2*M^4*u^12)/
       (1088483235840*b^2*Sqrt[595*Pi]) - (949709*d^4*K0^2*M^4*u^12)/
       (418647398400*b^2*Sqrt[595*Pi]) + (13399*d^6*K0^2*M^4*u^12)/
       (28795852800*b^2*Sqrt[595*Pi]) + (158269*d^8*K0^2*M^4*u^12)/
       (32984340480*b^2*Sqrt[595*Pi]) - (28991*d^10*K0^2*M^4*u^12)/
       (120942581760*b^2*Sqrt[595*Pi]) - (685037*d^12*K0^2*M^4*u^12)/
       (362827745280*b^2*Sqrt[595*Pi]) + (21403693*d^14*K0^2*M^4*u^12)/
       (101773182551040*b^2*Sqrt[595*Pi]) - (302573*K1^2*M^4*u^12)/
       (5442416179200*b^2*Sqrt[595*Pi]) - (1884769*d^4*K1^2*M^4*u^12)/
       (1088483235840*b^2*Sqrt[595*Pi]) + (160817*d^6*K1^2*M^4*u^12)/
       (604712908800*b^2*Sqrt[595*Pi]) + (598817*d^8*K1^2*M^4*u^12)/
       (164921702400*b^2*Sqrt[595*Pi]) - (111031*d^10*K1^2*M^4*u^12)/
       (1814138726400*b^2*Sqrt[595*Pi]) - (172747*d^12*K1^2*M^4*u^12)/
       (120942581760*b^2*Sqrt[595*Pi]) - (142843*d^14*K1^2*M^4*u^12)/
       (362827745280*b^2*Sqrt[595*Pi]) + 
      (2309*d^12*K0*K1*M^4*Sqrt[5/(119*Pi)]*u^13)/(7342942464*b^2) - 
      (d^2*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^13)/(1191101184*b^2) - 
      (K0*K1*M^4*u^13)/(484545600*b^2*Sqrt[595*Pi]) + 
      (1687297*d^2*K0*K1*M^4*u^13)/(5895950860800*b^2*Sqrt[595*Pi]) + 
      (5521*d^4*K0*K1*M^4*u^13)/(5039274240*b^2*Sqrt[595*Pi]) - 
      (13939*d^6*K0*K1*M^4*u^13)/(34887283200*b^2*Sqrt[595*Pi]) - 
      (8191*d^8*K0*K1*M^4*u^13)/(3435868800*b^2*Sqrt[595*Pi]) + 
      (23183*d^10*K0*K1*M^4*u^13)/(64790668800*b^2*Sqrt[595*Pi]) - 
      (11*d^12*K0*K1*M^4*u^13)/(17383860*b^2*Sqrt[595*Pi]) + 
      (313*d^14*K0*K1*M^4*u^13)/(2591626752*b^2*Sqrt[595*Pi]) - 
      (d^6*K0^2*M^4*Sqrt[7/(85*Pi)]*u^14)/(622987200*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(85*Pi)]*u^14)/(622987200*b^2) + 
      (d^8*K0^2*M^4*Sqrt[17/(35*Pi)]*u^14)/(872182080*b^2) + 
      (d^8*K1^2*M^4*Sqrt[17/(35*Pi)]*u^14)/(872182080*b^2) - 
      (29*d^2*K0^2*M^4*u^14)/(8721820800*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (29*d^2*K1^2*M^4*u^14)/(8721820800*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^14)/(8721820800*b^2*Sqrt[595*Pi]) - 
      (d^4*K0^2*M^4*u^14)/(46147200*b^2*Sqrt[595*Pi]) + 
      (d^6*K0^2*M^4*u^14)/(83064960*b^2*Sqrt[595*Pi]) + 
      (37*d^8*K0^2*M^4*u^14)/(1245974400*b^2*Sqrt[595*Pi]) - 
      (d^10*K0^2*M^4*u^14)/(1245974400*b^2*Sqrt[595*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(49838976*b^2*Sqrt[595*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(249194880*b^2*Sqrt[595*Pi]) - 
      (K1^2*M^4*u^14)/(8721820800*b^2*Sqrt[595*Pi]) - 
      (d^4*K1^2*M^4*u^14)/(46147200*b^2*Sqrt[595*Pi]) + 
      (d^6*K1^2*M^4*u^14)/(83064960*b^2*Sqrt[595*Pi]) + 
      (37*d^8*K1^2*M^4*u^14)/(1245974400*b^2*Sqrt[595*Pi]) - 
      (d^10*K1^2*M^4*u^14)/(1245974400*b^2*Sqrt[595*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(49838976*b^2*Sqrt[595*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(249194880*b^2*Sqrt[595*Pi]))/Pi, 0, 
    ((6029467*d^8*K0^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(1023852544*b^2) + 
      (2511133*d^8*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/(255963136*b^2) - 
      (2954075393*d^14*K1^2*M^4*Sqrt[5/(119*Pi)]*u^2)/
       (2855177531222016*b^2) + (36663931*d^4*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/
       (3071557632*b^2) + (204317*K1^2*M^4*Sqrt[17/(35*Pi)]*u^2)/
       (1919723520*b^2) + (356875*d^2*K0^2*M^4*Sqrt[35/(17*Pi)]*u^2)/
       (383944704*b^2) - (1527155*d^6*K0^2*M^4*Sqrt[35/(17*Pi)]*u^2)/
       (255963136*b^2) - (727307*d^12*K0^2*M^4*Sqrt[35/(17*Pi)]*u^2)/
       (3071557632*b^2) - (d^16*K0^2*M^4*Sqrt[35/(17*Pi)]*u^2)/
       (93077504*b^2) + (2271229*d^2*K1^2*M^4*u^2)/(87260160*Sqrt[595]*b^2*
        Sqrt[Pi]) - (91319*K0^2*M^4*u^2)/(1535778816*b^2*Sqrt[595*Pi]) + 
      (9129997*d^10*K0^2*M^4*u^2)/(127981568*b^2*Sqrt[595*Pi]) + 
      (75849*d^14*K0^2*M^4*u^2)/(255963136*b^2*Sqrt[595*Pi]) - 
      (64757807*d^4*K1^2*M^4*u^2)/(1279815680*b^2*Sqrt[595*Pi]) - 
      (297589*d^6*K1^2*M^4*u^2)/(1919723520*b^2*Sqrt[595*Pi]) - 
      (35041639*d^10*K1^2*M^4*u^2)/(959861760*b^2*Sqrt[595*Pi]) + 
      (40625213*d^12*K1^2*M^4*u^2)/(3839447040*b^2*Sqrt[595*Pi]) - 
      (1054366295123*d^14*K1^2*M^4*u^2)/(7137943828055040*b^2*Sqrt[595*Pi]) - 
      (6633*d^16*K1^2*M^4*u^2)/(116346880*b^2*Sqrt[595*Pi]) + 
      (2898724897*K0*K1*M^4*u^3)/(322513551360*b^2*Sqrt[595*Pi]) + 
      (2888047*d^2*K0*K1*M^4*u^3)/(9998560*b^2*Sqrt[595*Pi]) + 
      (137892542309*d^4*K0*K1*M^4*u^3)/(645027102720*b^2*Sqrt[595*Pi]) - 
      (886592963*d^6*K0*K1*M^4*u^3)/(814428160*b^2*Sqrt[595*Pi]) + 
      (202128876853*d^8*K0*K1*M^4*u^3)/(645027102720*b^2*Sqrt[595*Pi]) + 
      (413068739*d^10*K0*K1*M^4*u^3)/(1439792640*b^2*Sqrt[595*Pi]) - 
      (204405269*d^12*K0*K1*M^4*u^3)/(8376975360*b^2*Sqrt[595*Pi]) + 
      (2487127*d^14*K0*K1*M^4*u^3)/(2067394560*b^2*Sqrt[595*Pi]) - 
      (183997*d^16*K0*K1*M^4*u^3)/(2792325120*b^2*Sqrt[595*Pi]) + 
      (2109819*d^2*K0^2*M^4*Sqrt[17/(35*Pi)]*u^4)/(319953920*b^2) + 
      (2204982201*d^2*K1^2*M^4*Sqrt[17/(35*Pi)]*u^4)/(89587097600*b^2) + 
      (2410656169*K0^2*M^4*u^4)/(645027102720*b^2*Sqrt[595*Pi]) + 
      (7595175521*d^4*K0^2*M^4*u^4)/(99234938880*b^2*Sqrt[595*Pi]) - 
      (1473197641*d^6*K0^2*M^4*u^4)/(3583483904*b^2*Sqrt[595*Pi]) + 
      (149929705213*d^8*K0^2*M^4*u^4)/(1290054205440*b^2*Sqrt[595*Pi]) + 
      (40402111*d^10*K0^2*M^4*u^4)/(359948160*b^2*Sqrt[595*Pi]) - 
      (1876971391*d^12*K0^2*M^4*u^4)/(184293457920*b^2*Sqrt[595*Pi]) + 
      (25367119*d^14*K0^2*M^4*u^4)/(53752258560*b^2*Sqrt[595*Pi]) - 
      (102853*d^16*K0^2*M^4*u^4)/(5584650240*b^2*Sqrt[595*Pi]) + 
      (10295297807*K1^2*M^4*u^4)/(604712908800*b^2*Sqrt[595*Pi]) + 
      (114424104481*d^4*K1^2*M^4*u^4)/(879582412800*b^2*Sqrt[595*Pi]) - 
      (3181537694623*d^6*K1^2*M^4*u^4)/(2418851635200*b^2*Sqrt[595*Pi]) + 
      (190862314889*d^8*K1^2*M^4*u^4)/(420669849600*b^2*Sqrt[595*Pi]) + 
      (786497924473*d^10*K1^2*M^4*u^4)/(2418851635200*b^2*Sqrt[595*Pi]) - 
      (293622822127*d^12*K1^2*M^4*u^4)/(9675406540800*b^2*Sqrt[595*Pi]) + 
      (164094881*d^14*K1^2*M^4*u^4)/(127307980800*b^2*Sqrt[595*Pi]) - 
      (17319061*d^16*K1^2*M^4*u^4)/(645027102720*b^2*Sqrt[595*Pi]) + 
      (68696124643*K0*K1*M^4*u^5)/(4837703270400*b^2*Sqrt[595*Pi]) + 
      (47850861419*d^2*K0*K1*M^4*u^5)/(138220093440*b^2*Sqrt[595*Pi]) + 
      (149296008313*d^4*K0*K1*M^4*u^5)/(1382200934400*b^2*Sqrt[595*Pi]) - 
      (456628173007*d^6*K0*K1*M^4*u^5)/(420669849600*b^2*Sqrt[595*Pi]) + 
      (3558232597657*d^8*K0*K1*M^4*u^5)/(9675406540800*b^2*Sqrt[595*Pi]) + 
      (1324346392991*d^10*K0*K1*M^4*u^5)/(4837703270400*b^2*Sqrt[595*Pi]) - 
      (246952315657*d^12*K0*K1*M^4*u^5)/(9675406540800*b^2*Sqrt[595*Pi]) + 
      (560175779*d^14*K0*K1*M^4*u^5)/(509231923200*b^2*Sqrt[595*Pi]) - 
      (21448381*d^16*K0*K1*M^4*u^5)/(1075045171200*b^2*Sqrt[595*Pi]) + 
      (113308087*d^14*K0^2*M^4*Sqrt[17/(35*Pi)]*u^6)/(9675406540800*b^2) - 
      (183999008951*d^6*K1^2*M^4*Sqrt[17/(35*Pi)]*u^6)/(11163930624000*b^2) + 
      (148715728789*d^2*K0^2*M^4*u^6)/(2418851635200*Sqrt[595]*b^2*
        Sqrt[Pi]) + (47372150902523*d^2*K1^2*M^4*u^6)/
       (507958843392000*Sqrt[595]*b^2*Sqrt[Pi]) + (4955324791*K0^2*M^4*u^6)/
       (1935081308160*b^2*Sqrt[595*Pi]) + (59903747833*d^4*K0^2*M^4*u^6)/
       (3225135513600*b^2*Sqrt[595*Pi]) - (197090011*d^6*K0^2*M^4*u^6)/
       (1028751360*b^2*Sqrt[595*Pi]) + (27160152161*d^8*K0^2*M^4*u^6)/
       (420669849600*b^2*Sqrt[595*Pi]) + (117895051597*d^10*K0^2*M^4*u^6)/
       (2418851635200*b^2*Sqrt[595*Pi]) - (43881973453*d^12*K0^2*M^4*u^6)/
       (9675406540800*b^2*Sqrt[595*Pi]) - (1133303*d^16*K0^2*M^4*u^6)/
       (403141939200*b^2*Sqrt[595*Pi]) + (92098343299*K1^2*M^4*u^6)/
       (23089038336000*b^2*Sqrt[595*Pi]) + (4324793556989*d^4*K1^2*M^4*u^6)/
       (203183537356800*b^2*Sqrt[595*Pi]) + (943615303831*d^8*K1^2*M^4*u^6)/
       (9675406540800*b^2*Sqrt[595*Pi]) + (1703428998937*d^10*K1^2*M^4*u^6)/
       (24188516352000*b^2*Sqrt[595*Pi]) - (1687225219*d^12*K1^2*M^4*u^6)/
       (255963136000*b^2*Sqrt[595*Pi]) + (960350359*d^14*K1^2*M^4*u^6)/
       (3225135513600*b^2*Sqrt[595*Pi]) - (5293181*d^16*K1^2*M^4*u^6)/
       (1465970688000*b^2*Sqrt[595*Pi]) - (1704610027*d^12*K0*K1*M^4*
        Sqrt[7/(85*Pi)]*u^7)/(3455502336000*b^2) + 
      (6460887007*d^10*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^7)/(3023564544000*b^2) + 
      (63533052823*K0*K1*M^4*u^7)/(31747427712000*b^2*Sqrt[595*Pi]) + 
      (32114914313*d^2*K0*K1*M^4*u^7)/(690161472000*b^2*Sqrt[595*Pi]) + 
      (63004307689*d^4*K0*K1*M^4*u^7)/(5346935193600*b^2*Sqrt[595*Pi]) - 
      (732155596987*d^6*K0*K1*M^4*u^7)/(5183253504000*b^2*Sqrt[595*Pi]) + 
      (33102697853*d^8*K0*K1*M^4*u^7)/(691100467200*b^2*Sqrt[595*Pi]) + 
      (16151183*d^14*K0*K1*M^4*u^7)/(96754065408*b^2*Sqrt[595*Pi]) - 
      (12582733*d^16*K0*K1*M^4*u^7)/(8062838784000*b^2*Sqrt[595*Pi]) + 
      (233964977998602868663*d^16*K0^2*M^4*Sqrt[7/(85*Pi)]*u^8)/
       (29027346734060641714176000*b^2) + (2287182971687*d^2*K0^2*M^4*u^8)/
       (507958843392000*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (418270560541*d^2*K1^2*M^4*u^8)/(78147514368000*Sqrt[595]*b^2*
        Sqrt[Pi]) + (198790362059*K0^2*M^4*u^8)/(1015917686784000*b^2*
        Sqrt[595*Pi]) + (116589622661*d^4*K0^2*M^4*u^8)/
       (81273414942720*b^2*Sqrt[595*Pi]) - (1022692600667*d^6*K0^2*M^4*u^8)/
       (72565549056000*b^2*Sqrt[595*Pi]) + (9798848141*d^8*K0^2*M^4*u^8)/
       (2150090342400*b^2*Sqrt[595*Pi]) + (90948468973*d^10*K0^2*M^4*u^8)/
       (24188516352000*b^2*Sqrt[595*Pi]) - (579719851*d^12*K0^2*M^4*u^8)/
       (1535778816000*b^2*Sqrt[595*Pi]) + (100072061*d^14*K0^2*M^4*u^8)/
       (4837703270400*b^2*Sqrt[595*Pi]) - (1642099992409229810689*d^16*K0^2*
        M^4*u^8)/(29027346734060641714176000*b^2*Sqrt[595*Pi]) + 
      (83858244511*K1^2*M^4*u^8)/(338639228928000*b^2*Sqrt[595*Pi]) + 
      (599247833887*d^4*K1^2*M^4*u^8)/(406367074713600*b^2*Sqrt[595*Pi]) - 
      (795627388931*d^6*K1^2*M^4*u^8)/(48377032704000*b^2*Sqrt[595*Pi]) + 
      (313357143569*d^8*K1^2*M^4*u^8)/(58052439244800*b^2*Sqrt[595*Pi]) + 
      (642199922141*d^10*K1^2*M^4*u^8)/(145131098112000*b^2*Sqrt[595*Pi]) - 
      (46306217491*d^12*K1^2*M^4*u^8)/(96754065408000*b^2*Sqrt[595*Pi]) + 
      (941407*d^14*K1^2*M^4*u^8)/(33948794880*b^2*Sqrt[595*Pi]) - 
      (501679*d^16*K1^2*M^4*u^8)/(3583483904000*b^2*Sqrt[595*Pi]) + 
      (279423794809*K0*K1*M^4*u^9)/(4063670747136000*b^2*Sqrt[595*Pi]) + 
      (431903842207*d^2*K0*K1*M^4*u^9)/(338639228928000*b^2*Sqrt[595*Pi]) + 
      (15232704979*d^4*K0*K1*M^4*u^9)/(25397942169600*b^2*Sqrt[595*Pi]) - 
      (48683061697*d^6*K0*K1*M^4*u^9)/(11163930624000*b^2*Sqrt[595*Pi]) + 
      (76971748999*d^8*K0*K1*M^4*u^9)/(58052439244800*b^2*Sqrt[595*Pi]) + 
      (182078057897*d^10*K0*K1*M^4*u^9)/(145131098112000*b^2*Sqrt[595*Pi]) - 
      (12812606549*d^12*K0*K1*M^4*u^9)/(72565549056000*b^2*Sqrt[595*Pi]) + 
      (377341109*d^14*K0*K1*M^4*u^9)/(29026219622400*b^2*Sqrt[595*Pi]) - 
      (56868541*d^16*K0*K1*M^4*u^9)/(580524392448000*b^2*Sqrt[595*Pi]) + 
      (69541958267*d^2*K0^2*M^4*u^10)/(2031835373568000*Sqrt[595]*b^2*
        Sqrt[Pi]) + (64881729677*d^2*K1^2*M^4*u^10)/(1741573177344000*
        Sqrt[595]*b^2*Sqrt[Pi]) - (8459200067*K0^2*M^4*u^10)/
       (8127341494272000*b^2*Sqrt[595*Pi]) + (39112547*d^4*K0^2*M^4*u^10)/
       (2052358963200*b^2*Sqrt[595*Pi]) - (3801378223*d^6*K0^2*M^4*u^10)/
       (32251355136000*b^2*Sqrt[595*Pi]) + (1595651677*d^8*K0^2*M^4*u^10)/
       (38701626163200*b^2*Sqrt[595*Pi]) + (9303775399*d^10*K0^2*M^4*u^10)/
       (290262196224000*b^2*Sqrt[595*Pi]) - (11285641*d^12*K0^2*M^4*u^10)/
       (1133836704000*b^2*Sqrt[595*Pi]) + (5956463*d^14*K0^2*M^4*u^10)/
       (2322097569792*b^2*Sqrt[595*Pi]) - (313102297*d^16*K0^2*M^4*u^10)/
       (1161048784896000*b^2*Sqrt[595*Pi]) - (6206607371*K1^2*M^4*u^10)/
       (3483146354688000*b^2*Sqrt[595*Pi]) + (4328302597*d^4*K1^2*M^4*u^10)/
       (348314635468800*b^2*Sqrt[595*Pi]) - (224011362859*d^6*K1^2*M^4*u^10)/
       (1741573177344000*b^2*Sqrt[595*Pi]) + (10634022449*d^8*K1^2*M^4*u^10)/
       (174157317734400*b^2*Sqrt[595*Pi]) + (3675644837*d^10*K1^2*M^4*u^10)/
       (91661746176000*b^2*Sqrt[595*Pi]) - (5474598911*d^12*K1^2*M^4*u^10)/
       (248796168192000*b^2*Sqrt[595*Pi]) + (27724097*d^14*K1^2*M^4*u^10)/
       (18332349235200*b^2*Sqrt[595*Pi]) + (204701303*d^16*K1^2*M^4*u^10)/
       (3483146354688000*b^2*Sqrt[595*Pi]) - 
      (15919177*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^11)/(184712306688000*b^2) + 
      (1015201193*d^2*K0*K1*M^4*u^11)/(234442543104000*b^2*Sqrt[595*Pi]) - 
      (11143583519*d^4*K0*K1*M^4*u^11)/(609550612070400*b^2*Sqrt[595*Pi]) - 
      (36107941*d^6*K0*K1*M^4*u^11)/(2083221504000*b^2*Sqrt[595*Pi]) + 
      (24797141*d^8*K0*K1*M^4*u^11)/(494765107200*b^2*Sqrt[595*Pi]) + 
      (5131177553*d^10*K0*K1*M^4*u^11)/(435393294336000*b^2*Sqrt[595*Pi]) - 
      (27953791*d^12*K0*K1*M^4*u^11)/(996323328000*b^2*Sqrt[595*Pi]) - 
      (8960257*d^14*K0*K1*M^4*u^11)/(4583087308800*b^2*Sqrt[595*Pi]) + 
      (746324303*d^16*K0*K1*M^4*u^11)/(870786588672000*b^2*Sqrt[595*Pi]) + 
      (2886972763*d^2*K0^2*M^4*u^12)/(1523876530176000*Sqrt[595]*b^2*
        Sqrt[Pi]) + (681555841*d^2*K1^2*M^4*u^12)/(380969132544000*Sqrt[595]*
        b^2*Sqrt[Pi]) - (58327349*K0^2*M^4*u^12)/(3047753060352000*b^2*
        Sqrt[595*Pi]) + (1752283889*d^4*K0^2*M^4*u^12)/
       (304775306035200*b^2*Sqrt[595*Pi]) - (368767141*d^6*K0^2*M^4*u^12)/
       (72565549056000*b^2*Sqrt[595*Pi]) - (16478927*d^8*K0^2*M^4*u^12)/
       (1360604044800*b^2*Sqrt[595*Pi]) + (116981141*d^10*K0^2*M^4*u^12)/
       (19790604288000*b^2*Sqrt[595*Pi]) + (996151661*d^12*K0^2*M^4*u^12)/
       (217696647168000*b^2*Sqrt[595*Pi]) - (2033*d^14*K0^2*M^4*u^12)/
       (3204956160*b^2*Sqrt[595*Pi]) - (11238679*d^16*K0^2*M^4*u^12)/
       (39581208576000*b^2*Sqrt[595*Pi]) - (5455771*K1^2*M^4*u^12)/
       (304775306035200*b^2*Sqrt[595*Pi]) + (4038990521*d^4*K1^2*M^4*u^12)/
       (761938265088000*b^2*Sqrt[595*Pi]) - (67933*d^6*K1^2*M^4*u^12)/
       (15270528000*b^2*Sqrt[595*Pi]) - (3355763*d^8*K1^2*M^4*u^12)/
       (302356454400*b^2*Sqrt[595*Pi]) + (17312837*d^10*K1^2*M^4*u^12)/
       (3628277452800*b^2*Sqrt[595*Pi]) + (50910061*d^12*K1^2*M^4*u^12)/
       (12094258176000*b^2*Sqrt[595*Pi]) - (231979*d^14*K1^2*M^4*u^12)/
       (824608512000*b^2*Sqrt[595*Pi]) - (16289149*d^16*K1^2*M^4*u^12)/
       (72565549056000*b^2*Sqrt[595*Pi]) + (821333*K0*K1*M^4*u^13)/
       (380969132544000*b^2*Sqrt[595*Pi]) - (99960899*d^2*K0*K1*M^4*u^13)/
       (507958843392000*b^2*Sqrt[595*Pi]) - (410248169*d^4*K0*K1*M^4*u^13)/
       (507958843392000*b^2*Sqrt[595*Pi]) + (293614001*d^6*K0*K1*M^4*u^13)/
       (217696647168000*b^2*Sqrt[595*Pi]) + (15798331*d^8*K0*K1*M^4*u^13)/
       (8707865886720*b^2*Sqrt[595*Pi]) - (531770021*d^10*K0*K1*M^4*u^13)/
       (217696647168000*b^2*Sqrt[595*Pi]) - (12298109*d^12*K0*K1*M^4*u^13)/
       (19790604288000*b^2*Sqrt[595*Pi]) + (13001327*d^14*K0*K1*M^4*u^13)/
       (16745895936000*b^2*Sqrt[595*Pi]) + (27651389*d^16*K0*K1*M^4*u^13)/
       (217696647168000*b^2*Sqrt[595*Pi]) - 
      (119099*d^14*K0^2*M^4*Sqrt[7/(85*Pi)]*u^14)/(10366507008000*b^2) - 
      (2659381*d^2*K0^2*M^4*u^14)/(169319614464000*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (71023*d^2*K1^2*M^4*u^14)/(4837703270400*Sqrt[595]*b^2*Sqrt[Pi]) + 
      (204577*K0^2*M^4*u^14)/(761938265088000*b^2*Sqrt[595*Pi]) - 
      (52529093*d^4*K0^2*M^4*u^14)/(507958843392000*b^2*Sqrt[595*Pi]) - 
      (20806523*d^6*K0^2*M^4*u^14)/(217696647168000*b^2*Sqrt[595*Pi]) + 
      (509683*d^8*K0^2*M^4*u^14)/(2073301401600*b^2*Sqrt[595*Pi]) + 
      (13585181*d^10*K0^2*M^4*u^14)/(72565549056000*b^2*Sqrt[595*Pi]) - 
      (9375281*d^12*K0^2*M^4*u^14)/(72565549056000*b^2*Sqrt[595*Pi]) - 
      (28393*d^16*K0^2*M^4*u^14)/(3155023872000*b^2*Sqrt[595*Pi]) + 
      (8201*K1^2*M^4*u^14)/(27212080896000*b^2*Sqrt[595*Pi]) - 
      (20449337*d^4*K1^2*M^4*u^14)/(217696647168000*b^2*Sqrt[595*Pi]) - 
      (3770471*d^6*K1^2*M^4*u^14)/(43539329433600*b^2*Sqrt[595*Pi]) + 
      (16151813*d^8*K1^2*M^4*u^14)/(72565549056000*b^2*Sqrt[595*Pi]) + 
      (37352191*d^10*K1^2*M^4*u^14)/(217696647168000*b^2*Sqrt[595*Pi]) - 
      (8507393*d^12*K1^2*M^4*u^14)/(72565549056000*b^2*Sqrt[595*Pi]) - 
      (53969*d^14*K1^2*M^4*u^14)/(732985344000*b^2*Sqrt[595*Pi]) - 
      (1824539*d^16*K1^2*M^4*u^14)/(217696647168000*b^2*Sqrt[595*Pi]) - 
      (d^16*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^15)/(183246336000*b^2) + 
      (1927*K0*K1*M^4*u^15)/(29305317888000*b^2*Sqrt[595*Pi]) + 
      (2741*d^2*K0*K1*M^4*u^15)/(1322809488000*b^2*Sqrt[595*Pi]) + 
      (364513*d^4*K0*K1*M^4*u^15)/(19048456627200*b^2*Sqrt[595*Pi]) + 
      (30967*d^6*K0*K1*M^4*u^15)/(1700755056000*b^2*Sqrt[595*Pi]) - 
      (12907*d^8*K0*K1*M^4*u^15)/(274869504000*b^2*Sqrt[595*Pi]) - 
      (53957*d^10*K0*K1*M^4*u^15)/(1700755056000*b^2*Sqrt[595*Pi]) + 
      (227*d^12*K0*K1*M^4*u^15)/(9389952000*b^2*Sqrt[595*Pi]) + 
      (223*d^14*K0*K1*M^4*u^15)/(16197667200*b^2*Sqrt[595*Pi]) + 
      (36763*d^16*K0*K1*M^4*u^15)/(27212080896000*b^2*Sqrt[595*Pi]) - 
      (d^2*K0^2*M^4*u^16)/(45811584000*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^16)/(45811584000*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^16)/(5497390080*b^2*Sqrt[595*Pi]) - 
      (d^6*K0^2*M^4*u^16)/(3926707200*b^2*Sqrt[595*Pi]) + 
      (d^8*K0^2*M^4*u^16)/(2181504000*b^2*Sqrt[595*Pi]) + 
      (d^10*K0^2*M^4*u^16)/(2181504000*b^2*Sqrt[595*Pi]) - 
      (d^12*K0^2*M^4*u^16)/(3926707200*b^2*Sqrt[595*Pi]) - 
      (d^14*K0^2*M^4*u^16)/(5497390080*b^2*Sqrt[595*Pi]) - 
      (d^16*K0^2*M^4*u^16)/(45811584000*b^2*Sqrt[595*Pi]) - 
      (d^4*K1^2*M^4*u^16)/(5497390080*b^2*Sqrt[595*Pi]) - 
      (d^6*K1^2*M^4*u^16)/(3926707200*b^2*Sqrt[595*Pi]) + 
      (d^8*K1^2*M^4*u^16)/(2181504000*b^2*Sqrt[595*Pi]) + 
      (d^10*K1^2*M^4*u^16)/(2181504000*b^2*Sqrt[595*Pi]) - 
      (d^12*K1^2*M^4*u^16)/(3926707200*b^2*Sqrt[595*Pi]) - 
      (d^14*K1^2*M^4*u^16)/(5497390080*b^2*Sqrt[595*Pi]) - 
      (d^16*K1^2*M^4*u^16)/(45811584000*b^2*Sqrt[595*Pi]))/Pi, 0, 
    ((-60101557*d^2*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(30715576320*b^2) - 
      (749*d^16*K0^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(930775040*b^2) - 
      (40536017*d^12*K1^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(23036682240*b^2) + 
      (d^18*K1^2*M^4*Sqrt[7/(85*Pi)]*u^2)/(3579904*b^2) + 
      (1240791*d^4*K1^2*M^4*Sqrt[17/(35*Pi)]*u^2)/(2559631360*b^2) - 
      (293*d^16*K1^2*M^4*Sqrt[17/(35*Pi)]*u^2)/(698081280*b^2) - 
      (179001579737*d^2*K1^2*M^4*u^2)/(3355676712960*Sqrt[595]*b^2*
        Sqrt[Pi]) + (3*Sqrt[595]*d^2*K1^2*M^4*u^2)/(10168717312*b^2*
        Sqrt[Pi]) + (9577*K0^2*M^4*u^2)/(17121280*b^2*Sqrt[595*Pi]) - 
      (905685497*d^4*K0^2*M^4*u^2)/(10238525440*b^2*Sqrt[595*Pi]) + 
      (70738757*d^6*K0^2*M^4*u^2)/(465387520*b^2*Sqrt[595*Pi]) + 
      (4733401*d^8*K0^2*M^4*u^2)/(186155008*b^2*Sqrt[595*Pi]) - 
      (595081*d^10*K0^2*M^4*u^2)/(6712320*b^2*Sqrt[595*Pi]) + 
      (417304343*d^12*K0^2*M^4*u^2)/(30715576320*b^2*Sqrt[595*Pi]) - 
      (3877383*d^14*K0^2*M^4*u^2)/(5119262720*b^2*Sqrt[595*Pi]) + 
      (d^18*K0^2*M^4*u^2)/(753664*b^2*Sqrt[595*Pi]) - 
      (2979283*K1^2*M^4*u^2)/(1279815680*b^2*Sqrt[595*Pi]) + 
      (11377909*d^6*K1^2*M^4*u^2)/(83466240*b^2*Sqrt[595*Pi]) - 
      (125118547*d^8*K1^2*M^4*u^2)/(1535778816*b^2*Sqrt[595*Pi]) + 
      (1461769*d^10*K1^2*M^4*u^2)/(443013120*b^2*Sqrt[595*Pi]) + 
      (9240151*d^14*K1^2*M^4*u^2)/(5759170560*b^2*Sqrt[595*Pi]) - 
      (962655131*K0*K1*M^4*u^3)/(153577881600*b^2*Sqrt[595*Pi]) - 
      (1632882222637*d^2*K0*K1*M^4*u^3)/(6450271027200*b^2*Sqrt[595*Pi]) - 
      (13868013491*d^4*K0*K1*M^4*u^3)/(39092551680*b^2*Sqrt[595*Pi]) + 
      (21670613603*d^6*K0*K1*M^4*u^3)/(18860441600*b^2*Sqrt[595*Pi]) - 
      (134277351097*d^8*K0*K1*M^4*u^3)/(921467289600*b^2*Sqrt[595*Pi]) - 
      (350431101947*d^10*K0*K1*M^4*u^3)/(806283878400*b^2*Sqrt[595*Pi]) + 
      (302661445811*d^12*K0*K1*M^4*u^3)/(6450271027200*b^2*Sqrt[595*Pi]) - 
      (344292373*d^14*K0*K1*M^4*u^3)/(248087347200*b^2*Sqrt[595*Pi]) - 
      (31289*d^16*K0*K1*M^4*u^3)/(1116930048*b^2*Sqrt[595*Pi]) + 
      (1159*d^18*K0*K1*M^4*u^3)/(158269440*b^2*Sqrt[595*Pi]) + 
      (593*d^18*K0^2*M^4*Sqrt[5/(119*Pi)]*u^4)/(1202847744*b^2) - 
      (14595409511*d^8*K0^2*M^4*Sqrt[7/(85*Pi)]*u^4)/(1842934579200*b^2) + 
      (14195381003*d^12*K0^2*M^4*Sqrt[17/(35*Pi)]*u^4)/(12900542054400*b^2) + 
      (2842597*d^18*K1^2*M^4*Sqrt[17/(35*Pi)]*u^4)/(5048038195200*b^2) - 
      (1276153604657*d^2*K0^2*M^4*u^4)/(12900542054400*Sqrt[595]*b^2*
        Sqrt[Pi]) - (1700748421384169*d^2*K1^2*M^4*u^4)/
       (4063670747136000*Sqrt[595]*b^2*Sqrt[Pi]) - (2436297833*K0^2*M^4*u^4)/
       (921467289600*b^2*Sqrt[595*Pi]) - (14509786141*d^4*K0^2*M^4*u^4)/
       (112178626560*b^2*Sqrt[595*Pi]) + (2805119803093*d^6*K0^2*M^4*u^4)/
       (6450271027200*b^2*Sqrt[595*Pi]) - (268626334007*d^10*K0^2*M^4*u^4)/
       (1612567756800*b^2*Sqrt[595*Pi]) - (127028453*d^14*K0^2*M^4*u^4)/
       (195462758400*b^2*Sqrt[595*Pi]) - (353471*d^16*K0^2*M^4*u^4)/
       (33507901440*b^2*Sqrt[595*Pi]) - (858956399099*K1^2*M^4*u^4)/
       (58052439244800*b^2*Sqrt[595*Pi]) - (138192888443873*d^4*K1^2*M^4*u^4)/
       (451518971904000*b^2*Sqrt[595*Pi]) + 
      (115186130354993*d^6*K1^2*M^4*u^4)/(75253161984000*b^2*Sqrt[595*Pi]) - 
      (2457471571031*d^8*K1^2*M^4*u^4)/(7166967808000*b^2*Sqrt[595*Pi]) - 
      (9120258414517*d^10*K1^2*M^4*u^4)/(18141387264000*b^2*Sqrt[595*Pi]) + 
      (32819846608411*d^12*K1^2*M^4*u^4)/(580524392448000*b^2*Sqrt[595*Pi]) - 
      (206296681391*d^14*K1^2*M^4*u^4)/(96754065408000*b^2*Sqrt[595*Pi]) - 
      (10894038461*d^16*K1^2*M^4*u^4)/(193508130816000*b^2*Sqrt[595*Pi]) - 
      (29661227597*K0*K1*M^4*u^5)/(2322097569792*b^2*Sqrt[595*Pi]) - 
      (111288361237043*d^2*K0*K1*M^4*u^5)/(312590057472000*b^2*
        Sqrt[595*Pi]) - (343301164979659*d^4*K0*K1*M^4*u^5)/
       (1354556915712000*b^2*Sqrt[595*Pi]) + 
      (109123312366379*d^6*K0*K1*M^4*u^5)/(84659807232000*b^2*Sqrt[595*Pi]) - 
      (293074652653*d^8*K0*K1*M^4*u^5)/(1023852544000*b^2*Sqrt[595*Pi]) - 
      (3251726320319*d^10*K0*K1*M^4*u^5)/(7638478848000*b^2*Sqrt[595*Pi]) + 
      (299870426621*d^12*K0*K1*M^4*u^5)/(6379388928000*b^2*Sqrt[595*Pi]) - 
      (9016206833*d^14*K0*K1*M^4*u^5)/(5183253504000*b^2*Sqrt[595*Pi]) - 
      (4295409389*d^16*K0*K1*M^4*u^5)/(82932056064000*b^2*Sqrt[595*Pi]) + 
      (964685089*d^18*K0*K1*M^4*u^5)/(116104878489600*b^2*Sqrt[595*Pi]) - 
      (184792183*d^16*K0^2*M^4*Sqrt[17/(35*Pi)]*u^6)/(290262196224000*b^2) - 
      (20264545396877*d^8*K1^2*M^4*Sqrt[17/(35*Pi)]*u^6)/
       (4063670747136000*b^2) + (89508017*d^18*K1^2*M^4*Sqrt[17/(35*Pi)]*u^6)/
       (580524392448000*b^2) - (33779941558537*d^2*K0^2*M^4*u^6)/
       (507958843392000*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (113467588785427*d^2*K1^2*M^4*u^6)/(1108273840128000*Sqrt[595]*b^2*
        Sqrt[Pi]) - (10176768289*K0^2*M^4*u^6)/(4146602803200*b^2*
        Sqrt[595*Pi]) - (29744690711503*d^4*K0^2*M^4*u^6)/
       (677278457856000*b^2*Sqrt[595*Pi]) + 
      (159676344153983*d^6*K0^2*M^4*u^6)/(677278457856000*b^2*Sqrt[595*Pi]) - 
      (578701792211*d^8*K0^2*M^4*u^6)/(10750451712000*b^2*Sqrt[595*Pi]) - 
      (860042481173*d^10*K0^2*M^4*u^6)/(11163930624000*b^2*Sqrt[595*Pi]) + 
      (802059922099*d^12*K0^2*M^4*u^6)/(96754065408000*b^2*Sqrt[595*Pi]) - 
      (87262620827*d^14*K0^2*M^4*u^6)/(290262196224000*b^2*Sqrt[595*Pi]) + 
      (48041731*d^18*K0^2*M^4*u^6)/(29026219622400*b^2*Sqrt[595*Pi]) - 
      (23746681933939*K1^2*M^4*u^6)/(6095506120704000*b^2*Sqrt[595*Pi]) - 
      (731405852653571*d^4*K1^2*M^4*u^6)/(12191012241408000*b^2*
        Sqrt[595*Pi]) + (358007947077097*d^6*K1^2*M^4*u^6)/
       (1015917686784000*b^2*Sqrt[595*Pi]) - (979873491991*d^10*K1^2*M^4*u^6)/
       (8683057152000*b^2*Sqrt[595*Pi]) + (145788488873059*d^12*K1^2*M^4*u^6)/
       (12191012241408000*b^2*Sqrt[595*Pi]) - (38864824561*d^14*K1^2*M^4*u^6)/
       (87078658867200*b^2*Sqrt[595*Pi]) - (5652616129*d^16*K1^2*M^4*u^6)/
       (348314635468800*b^2*Sqrt[595*Pi]) + 
      (22103556237871*d^6*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^7)/
       (2031835373568000*b^2) - (6387295319387*K0*K1*M^4*u^7)/
       (3047753060352000*b^2*Sqrt[595*Pi]) - 
      (660934922654873*d^2*K0*K1*M^4*u^7)/(12191012241408000*b^2*
        Sqrt[595*Pi]) - (14478197015299*d^4*K0*K1*M^4*u^7)/
       (468885086208000*b^2*Sqrt[595*Pi]) - 
      (17993024180353*d^8*K0*K1*M^4*u^7)/(406367074713600*b^2*Sqrt[595*Pi]) - 
      (1674678119173*d^10*K0*K1*M^4*u^7)/(28219935744000*b^2*Sqrt[595*Pi]) + 
      (37296165667091*d^12*K0*K1*M^4*u^7)/(6095506120704000*b^2*
        Sqrt[595*Pi]) - (206906985787*d^14*K0*K1*M^4*u^7)/
       (870786588672000*b^2*Sqrt[595*Pi]) - (7766390881*d^16*K0*K1*M^4*u^7)/
       (870786588672000*b^2*Sqrt[595*Pi]) + (101898941*d^18*K0*K1*M^4*u^7)/
       (64502710272000*b^2*Sqrt[595*Pi]) + 
      (949084897*d^6*K0^2*M^4*Sqrt[5/(119*Pi)]*u^8)/(244431323136*b^2) - 
      (138851182358737*d^2*K0^2*M^4*u^8)/(24382024482816000*Sqrt[595]*b^2*
        Sqrt[Pi]) - (6160778367889*d^2*K1^2*M^4*u^8)/
       (903037943808000*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (2725645118717*K0^2*M^4*u^8)/(12191012241408000*b^2*Sqrt[595*Pi]) - 
      (9970321555277*d^4*K0^2*M^4*u^8)/(3047753060352000*b^2*Sqrt[595*Pi]) - 
      (9226768691897*d^8*K0^2*M^4*u^8)/(2031835373568000*b^2*Sqrt[595*Pi]) - 
      (109217820391*d^10*K0^2*M^4*u^8)/(17366114304000*b^2*Sqrt[595*Pi]) + 
      (387289257431*d^12*K0^2*M^4*u^8)/(609550612070400*b^2*Sqrt[595*Pi]) - 
      (50306280257*d^14*K0^2*M^4*u^8)/(1741573177344000*b^2*Sqrt[595*Pi]) - 
      (1443598931*d^16*K0^2*M^4*u^8)/(1741573177344000*b^2*Sqrt[595*Pi]) + 
      (10196279*d^18*K0^2*M^4*u^8)/(50480381952000*b^2*Sqrt[595*Pi]) - 
      (29558210491*K1^2*M^4*u^8)/(106938703872000*b^2*Sqrt[595*Pi]) - 
      (22955926264871*d^4*K1^2*M^4*u^8)/(6095506120704000*b^2*Sqrt[595*Pi]) + 
      (383259963301*d^6*K1^2*M^4*u^8)/(16586411212800*b^2*Sqrt[595*Pi]) - 
      (11283390394531*d^8*K1^2*M^4*u^8)/(2031835373568000*b^2*Sqrt[595*Pi]) - 
      (353491111069*d^10*K1^2*M^4*u^8)/(47621141568000*b^2*Sqrt[595*Pi]) + 
      (4735146363043*d^12*K1^2*M^4*u^8)/(6095506120704000*b^2*Sqrt[595*Pi]) - 
      (10474759723*d^14*K1^2*M^4*u^8)/(248796168192000*b^2*Sqrt[595*Pi]) - 
      (46539769*d^16*K1^2*M^4*u^8)/(54424161792000*b^2*Sqrt[595*Pi]) + 
      (24803483*d^18*K1^2*M^4*u^8)/(89311444992000*b^2*Sqrt[595*Pi]) - 
      (1971119369663*K0*K1*M^4*u^9)/(24382024482816000*b^2*Sqrt[595*Pi]) - 
      (45629956911689*d^2*K0*K1*M^4*u^9)/(24382024482816000*b^2*
        Sqrt[595*Pi]) - (218015322883*d^4*K0*K1*M^4*u^9)/
       (184712306688000*b^2*Sqrt[595*Pi]) + (495779522461*d^6*K0*K1*M^4*u^9)/
       (75253161984000*b^2*Sqrt[595*Pi]) - (1251240429671*d^8*K0*K1*M^4*u^9)/
       (812734149427200*b^2*Sqrt[595*Pi]) - (669770543501*d^10*K0*K1*M^4*u^9)/
       (312590057472000*b^2*Sqrt[595*Pi]) + 
      (1511064851873*d^12*K0*K1*M^4*u^9)/(6095506120704000*b^2*
        Sqrt[595*Pi]) - (2090940077*d^14*K0*K1*M^4*u^9)/
       (96754065408000*b^2*Sqrt[595*Pi]) + (860842783*d^16*K0*K1*M^4*u^9)/
       (3483146354688000*b^2*Sqrt[595*Pi]) + (354357169*d^18*K0*K1*M^4*u^9)/
       (3483146354688000*b^2*Sqrt[595*Pi]) + 
      (26242981309*d^12*K1^2*M^4*Sqrt[7/(85*Pi)]*u^10)/
       (7463885045760000*b^2) - (17246582681*d^10*K1^2*M^4*Sqrt[17/(35*Pi)]*
        u^10)/(5805243924480000*b^2) - (2705078799413*d^2*K0^2*M^4*u^10)/
       (48764048965632000*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (5073111663173*d^2*K1^2*M^4*u^10)/(91432591810560000*Sqrt[595]*b^2*
        Sqrt[Pi]) - (6491758883*K0^2*M^4*u^10)/(1741573177344000*b^2*
        Sqrt[595*Pi]) - (23361497587*d^4*K0^2*M^4*u^10)/
       (468885086208000*b^2*Sqrt[595*Pi]) + (664450153*d^6*K0^2*M^4*u^10)/
       (2970519552000*b^2*Sqrt[595*Pi]) - (101862941317*d^8*K0^2*M^4*u^10)/
       (2031835373568000*b^2*Sqrt[595*Pi]) - 
      (348207618401*d^10*K0^2*M^4*u^10)/(4876404896563200*b^2*Sqrt[595*Pi]) + 
      (8752072097*d^12*K0^2*M^4*u^10)/(1219101224140800*b^2*Sqrt[595*Pi]) - 
      (98794649*d^14*K0^2*M^4*u^10)/(96754065408000*b^2*Sqrt[595*Pi]) + 
      (56050937*d^16*K0^2*M^4*u^10)/(69662927093760*b^2*Sqrt[595*Pi]) - 
      (558453647*d^18*K0^2*M^4*u^10)/(6966292709376000*b^2*Sqrt[595*Pi]) - 
      (1988077536283*K1^2*M^4*u^10)/(731460734484480000*b^2*Sqrt[595*Pi]) - 
      (267172442843*d^4*K1^2*M^4*u^10)/(11082738401280000*b^2*Sqrt[595*Pi]) + 
      (1025085471331*d^6*K1^2*M^4*u^10)/(4876404896563200*b^2*Sqrt[595*Pi]) - 
      (6278015147*d^8*K1^2*M^4*u^10)/(64502710272000*b^2*Sqrt[595*Pi]) - 
      (242748517283*d^14*K1^2*M^4*u^10)/(52247195320320000*b^2*
        Sqrt[595*Pi]) - (1437975403*d^16*K1^2*M^4*u^10)/
       (20898878128128000*b^2*Sqrt[595*Pi]) + (38930861*d^18*K1^2*M^4*u^10)/
       (1161048784896000*b^2*Sqrt[595*Pi]) + 
      (67558208833*d^2*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^11)/
       (121910122414080000*b^2) + (6071655217*d^4*K0*K1*M^4*Sqrt[17/(35*Pi)]*
        u^11)/(2374872514560000*b^2) + (2610580793*K0*K1*M^4*u^11)/
       (3125900574720000*b^2*Sqrt[595*Pi]) - (2350964449*d^6*K0*K1*M^4*u^11)/
       (64163222323200*b^2*Sqrt[595*Pi]) - (3609437369*d^8*K0*K1*M^4*u^11)/
       (39581208576000*b^2*Sqrt[595*Pi]) + (152574574409*d^10*K0*K1*M^4*u^11)/
       (2902621962240000*b^2*Sqrt[595*Pi]) + (6665109421*d^12*K0*K1*M^4*u^11)/
       (196418027520000*b^2*Sqrt[595*Pi]) - 
      (139558967857*d^14*K0*K1*M^4*u^11)/(13061798830080000*b^2*
        Sqrt[595*Pi]) - (779299693*d^16*K0*K1*M^4*u^11)/
       (387016261632000*b^2*Sqrt[595*Pi]) + (363358349*d^18*K0*K1*M^4*u^11)/
       (1161048784896000*b^2*Sqrt[595*Pi]) + 
      (5483557*d^16*K0^2*M^4*Sqrt[7/(85*Pi)]*u^12)/(229658001408000*b^2) + 
      (7116938957*d^12*K0^2*M^4*Sqrt[17/(35*Pi)]*u^12)/
       (30477530603520000*b^2) - (553606706321*d^2*K0^2*M^4*u^12)/
       (731460734484480000*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (2306026197781*d^2*K1^2*M^4*u^12)/(2194382203453440000*Sqrt[595]*b^2*
        Sqrt[Pi]) + (67572756583*K0^2*M^4*u^12)/(731460734484480000*b^2*
        Sqrt[595*Pi]) + (4813272461*d^4*K0^2*M^4*u^12)/
       (3516638146560000*b^2*Sqrt[595*Pi]) + (35544997193*d^6*K0^2*M^4*u^12)/
       (4063670747136000*b^2*Sqrt[595*Pi]) - (4422406663*d^8*K0^2*M^4*u^12)/
       (975280979312640*b^2*Sqrt[595*Pi]) - 
      (1731557630053*d^10*K0^2*M^4*u^12)/(121910122414080000*b^2*
        Sqrt[595*Pi]) + (46023786253*d^14*K0^2*M^4*u^12)/
       (8707865886720000*b^2*Sqrt[595*Pi]) - (943242689*d^18*K0^2*M^4*u^12)/
       (6966292709376000*b^2*Sqrt[595*Pi]) + (222461829353*K1^2*M^4*u^12)/
       (2194382203453440000*b^2*Sqrt[595*Pi]) - (137910811*d^4*K1^2*M^4*u^12)/
       (1224543640320000*b^2*Sqrt[595*Pi]) + (820805914393*d^6*K1^2*M^4*u^12)/
       (109719110172672000*b^2*Sqrt[595*Pi]) - 
      (191121320347*d^8*K1^2*M^4*u^12)/(219438220345344000*b^2*
        Sqrt[595*Pi]) - (12519056272859*d^10*K1^2*M^4*u^12)/
       (1097191101726720000*b^2*Sqrt[595*Pi]) + 
      (471593786527*d^12*K1^2*M^4*u^12)/(274297775431680000*b^2*
        Sqrt[595*Pi]) + (312877616399*d^14*K1^2*M^4*u^12)/
       (78370792980480000*b^2*Sqrt[595*Pi]) + (3133802339*d^16*K1^2*M^4*u^12)/
       (12539326876876800*b^2*Sqrt[595*Pi]) - (2074580549*d^18*K1^2*M^4*u^12)/
       (20898878128128000*b^2*Sqrt[595*Pi]) + (1171823167*K0*K1*M^4*u^13)/
       (68574443857920000*b^2*Sqrt[595*Pi]) - 
      (48857949121*d^2*K0*K1*M^4*u^13)/(78370792980480000*b^2*Sqrt[595*Pi]) - 
      (6979293499*d^4*K0*K1*M^4*u^13)/(2142951370560000*b^2*Sqrt[595*Pi]) - 
      (1785675571*d^6*K0*K1*M^4*u^13)/(659369652480000*b^2*Sqrt[595*Pi]) + 
      (557005758763*d^8*K0*K1*M^4*u^13)/(68574443857920000*b^2*
        Sqrt[595*Pi]) + (90219019*d^10*K0*K1*M^4*u^13)/
       (15345330094080*b^2*Sqrt[595*Pi]) - (13244028073*d^12*K0*K1*M^4*u^13)/
       (2637478609920000*b^2*Sqrt[595*Pi]) - (2401911913*d^14*K0*K1*M^4*u^13)/
       (890577192960000*b^2*Sqrt[595*Pi]) + (491669*d^16*K0*K1*M^4*u^13)/
       (2354891616000*b^2*Sqrt[595*Pi]) + (7520803*d^18*K0*K1*M^4*u^13)/
       (94994900582400*b^2*Sqrt[595*Pi]) - 
      (21800969*d^16*K1^2*M^4*Sqrt[17/(35*Pi)]*u^14)/(7837079298048000*b^2) + 
      (2022250259*d^2*K0^2*M^4*u^14)/(54859555086336000*Sqrt[595]*b^2*
        Sqrt[Pi]) + (4924357013*d^2*K1^2*M^4*u^14)/(137148887715840000*
        Sqrt[595]*b^2*Sqrt[Pi]) + (5263493*K0^2*M^4*u^14)/
       (5485955508633600*b^2*Sqrt[595*Pi]) + (8359254073*d^4*K0^2*M^4*u^14)/
       (27429777543168000*b^2*Sqrt[595*Pi]) + (23401560101*d^6*K0^2*M^4*u^14)/
       (137148887715840000*b^2*Sqrt[595*Pi]) - 
      (116511340657*d^8*K0^2*M^4*u^14)/(137148887715840000*b^2*
        Sqrt[595*Pi]) - (206461763*d^10*K0^2*M^4*u^14)/
       (779255043840000*b^2*Sqrt[595*Pi]) + (78342433703*d^12*K0^2*M^4*u^14)/
       (137148887715840000*b^2*Sqrt[595*Pi]) + 
      (1859805413*d^14*K0^2*M^4*u^14)/(19592698245120000*b^2*Sqrt[595*Pi]) - 
      (13877387*d^16*K0^2*M^4*u^14)/(244908728064000*b^2*Sqrt[595*Pi]) - 
      (340489*d^18*K0^2*M^4*u^14)/(41466028032000*b^2*Sqrt[595*Pi]) + 
      (253897507*K1^2*M^4*u^14)/(274297775431680000*b^2*Sqrt[595*Pi]) + 
      (40905814721*d^4*K1^2*M^4*u^14)/(137148887715840000*b^2*Sqrt[595*Pi]) + 
      (97491281*d^6*K1^2*M^4*u^14)/(555258654720000*b^2*Sqrt[595*Pi]) - 
      (27918354631*d^8*K1^2*M^4*u^14)/(34287221928960000*b^2*Sqrt[595*Pi]) - 
      (39219367867*d^10*K1^2*M^4*u^14)/(137148887715840000*b^2*
        Sqrt[595*Pi]) + (73683428543*d^12*K1^2*M^4*u^14)/
       (137148887715840000*b^2*Sqrt[595*Pi]) + 
      (2094277883*d^14*K1^2*M^4*u^14)/(19592698245120000*b^2*Sqrt[595*Pi]) - 
      (954539*d^18*K1^2*M^4*u^14)/(130617988300800*b^2*Sqrt[595*Pi]) + 
      (452267*d^6*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^15)/(601530209280000*b^2) + 
      (66959*d^14*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^15)/(42592822272000*b^2) - 
      (631387*K0*K1*M^4*u^15)/(9796349122560000*b^2*Sqrt[595*Pi]) - 
      (83527603*d^2*K0*K1*M^4*u^15)/(45716295905280000*b^2*Sqrt[595*Pi]) - 
      (17575199*d^4*K0*K1*M^4*u^15)/(1490748779520000*b^2*Sqrt[595*Pi]) + 
      (25723697*d^8*K0*K1*M^4*u^15)/(372687194880000*b^2*Sqrt[595*Pi]) - 
      (3295992619*d^10*K0*K1*M^4*u^15)/(68574443857920000*b^2*Sqrt[595*Pi]) - 
      (156134861*d^12*K0*K1*M^4*u^15)/(2285814795264000*b^2*Sqrt[595*Pi]) + 
      (38495231*d^16*K0*K1*M^4*u^15)/(1959269824512000*b^2*Sqrt[595*Pi]) + 
      (565073*d^18*K0*K1*M^4*u^15)/(301426126848000*b^2*Sqrt[595*Pi]) - 
      (7*d^18*K1^2*M^4*Sqrt[7/(85*Pi)]*u^16)/(50890125312000*b^2) + 
      (37*K0^2*M^4*Sqrt[17/(35*Pi)]*u^16)/(1079018164224000*b^2) + 
      (8825581*d^10*K0^2*M^4*Sqrt[17/(35*Pi)]*u^16)/(22858147952640000*b^2) + 
      (37*K1^2*M^4*Sqrt[17/(35*Pi)]*u^16)/(1079018164224000*b^2) - 
      (2635411*d^2*K0^2*M^4*u^16)/(27429777543168000*Sqrt[595]*b^2*
        Sqrt[Pi]) - (296591*d^2*K1^2*M^4*u^16)/(3291573305180160*Sqrt[595]*
        b^2*Sqrt[Pi]) - (108683*K0^2*M^4*u^16)/(28953654073344000*b^2*
        Sqrt[595*Pi]) - (8882969*d^4*K0^2*M^4*u^16)/(6857444385792000*b^2*
        Sqrt[595*Pi]) - (107430611*d^6*K0^2*M^4*u^16)/(34287221928960000*b^2*
        Sqrt[595*Pi]) + (38086003*d^8*K0^2*M^4*u^16)/(22858147952640000*b^2*
        Sqrt[595*Pi]) + (12581407*d^12*K0^2*M^4*u^16)/(34287221928960000*b^2*
        Sqrt[595*Pi]) - (4940371*d^14*K0^2*M^4*u^16)/(1632724853760000*b^2*
        Sqrt[595*Pi]) - (3803747*d^16*K0^2*M^4*u^16)/(3918539649024000*b^2*
        Sqrt[595*Pi]) - (283853*d^18*K0^2*M^4*u^16)/(3918539649024000*b^2*
        Sqrt[595*Pi]) - (2944891*K1^2*M^4*u^16)/(781748659980288000*b^2*
        Sqrt[595*Pi]) - (3610489*d^4*K1^2*M^4*u^16)/(2938904736768000*b^2*
        Sqrt[595*Pi]) - (305015651*d^6*K1^2*M^4*u^16)/(102861665786880000*b^2*
        Sqrt[595*Pi]) + (323711159*d^8*K1^2*M^4*u^16)/(205723331573760000*b^2*
        Sqrt[595*Pi]) + (1277359891*d^10*K1^2*M^4*u^16)/
       (205723331573760000*b^2*Sqrt[595*Pi]) + (37584457*d^12*K1^2*M^4*u^16)/
       (102861665786880000*b^2*Sqrt[595*Pi]) - (42140513*d^14*K1^2*M^4*u^16)/
       (14694523683840000*b^2*Sqrt[595*Pi]) - (2171993*d^16*K1^2*M^4*u^16)/
       (2351123789414400*b^2*Sqrt[595*Pi]) - (133979*d^18*K1^2*M^4*u^16)/
       (1959269824512000*b^2*Sqrt[595*Pi]) - 
      (d^2*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^17)/(6562147737600*b^2) - 
      (d^4*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^17)/(492161080320*b^2) + 
      (251*d^10*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^17)/(222644298240000*b^2) - 
      (d^16*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^17)/(492161080320*b^2) - 
      (d^18*K0*K1*M^4*Sqrt[17/(35*Pi)]*u^17)/(6562147737600*b^2) - 
      (K0*K1*M^4*u^17)/(38962752192000*b^2*Sqrt[595*Pi]) + 
      (4549*d^2*K0*K1*M^4*u^17)/(311702017536000*b^2*Sqrt[595*Pi]) + 
      (191*d^4*K0*K1*M^4*u^17)/(1129355136000*b^2*Sqrt[595*Pi]) + 
      (790831*d^6*K0*K1*M^4*u^17)/(2337765131520000*b^2*Sqrt[595*Pi]) - 
      (108713*d^8*K0*K1*M^4*u^17)/(584441282880000*b^2*Sqrt[595*Pi]) - 
      (47639*d^10*K0*K1*M^4*u^17)/(64937920320000*b^2*Sqrt[595*Pi]) - 
      (2243*d^12*K0*K1*M^4*u^17)/(584441282880000*b^2*Sqrt[595*Pi]) + 
      (15199*d^14*K0*K1*M^4*u^17)/(47709492480000*b^2*Sqrt[595*Pi]) + 
      (671*d^16*K0*K1*M^4*u^17)/(5195033625600*b^2*Sqrt[595*Pi]) + 
      (919*d^18*K0*K1*M^4*u^17)/(103900672512000*b^2*Sqrt[595*Pi]) + 
      (11*d^10*K0^2*M^4*Sqrt[17/(35*Pi)]*u^18)/(35965617408000*b^2) + 
      (11*d^10*K1^2*M^4*Sqrt[17/(35*Pi)]*u^18)/(35965617408000*b^2) - 
      (11*d^2*K0^2*M^4*u^18)/(187021210521600*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (11*d^2*K1^2*M^4*u^18)/(187021210521600*Sqrt[595]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^18)/(935106052608000*b^2*Sqrt[595*Pi]) - 
      (67*d^4*K0^2*M^4*u^18)/(77925504384000*b^2*Sqrt[595*Pi]) - 
      (37*d^6*K0^2*M^4*u^18)/(15585100876800*b^2*Sqrt[595*Pi]) + 
      (107*d^8*K0^2*M^4*u^18)/(155851008768000*b^2*Sqrt[595*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(1367114112000*b^2*Sqrt[595*Pi]) - 
      (d^14*K0^2*M^4*u^18)/(412304256000*b^2*Sqrt[595*Pi]) - 
      (37*d^16*K0^2*M^4*u^18)/(44528859648000*b^2*Sqrt[595*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(14842953216000*b^2*Sqrt[595*Pi]) - 
      (K1^2*M^4*u^18)/(935106052608000*b^2*Sqrt[595*Pi]) - 
      (67*d^4*K1^2*M^4*u^18)/(77925504384000*b^2*Sqrt[595*Pi]) - 
      (37*d^6*K1^2*M^4*u^18)/(15585100876800*b^2*Sqrt[595*Pi]) + 
      (107*d^8*K1^2*M^4*u^18)/(155851008768000*b^2*Sqrt[595*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(1367114112000*b^2*Sqrt[595*Pi]) - 
      (d^14*K1^2*M^4*u^18)/(412304256000*b^2*Sqrt[595*Pi]) - 
      (37*d^16*K1^2*M^4*u^18)/(44528859648000*b^2*Sqrt[595*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(14842953216000*b^2*Sqrt[595*Pi]))/Pi}, 4, 15, 1], 
  SeriesData[p, 0, {((31*d^2*K1^2*M^5*Sqrt[Pi/595]*u^3)/(3432*b^3) - 
      (19*d^4*K1^2*M^5*Sqrt[Pi/595]*u^3)/(1716*b^3) - 
      (9*d^6*K1^2*M^5*Sqrt[Pi/595]*u^3)/(1144*b^3) + 
      (K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(6864*b^3) + 
      (K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(9152*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(2288*b^3) - 
      (23*d^4*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(13728*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(6864*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(2288*b^3) + 
      (7*d^8*K0^2*M^5*Sqrt[(35*Pi)/17]*u^3)/(27456*b^3) + 
      (197*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(4680*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(5*Pi)/119]*u^4)/(144*b^3) - 
      (1033*d^4*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^4)/(137280*b^3) + 
      (167*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^4)/(823680*b^3) + 
      (197*d^8*K0*K1*M^5*Sqrt[(35*Pi)/17]*u^4)/(164736*b^3) + 
      (1759*K0^2*M^5*Sqrt[Pi/595]*u^5)/(1647360*b^3) + 
      (1387*d^2*K0^2*M^5*Sqrt[Pi/595]*u^5)/(102960*b^3) - 
      (347*d^4*K0^2*M^5*Sqrt[Pi/595]*u^5)/(21120*b^3) - 
      (487*d^6*K0^2*M^5*Sqrt[Pi/595]*u^5)/(41184*b^3) + 
      (4519*d^8*K0^2*M^5*Sqrt[Pi/595]*u^5)/(329472*b^3) + 
      (5311*K1^2*M^5*Sqrt[Pi/595]*u^5)/(2471040*b^3) + 
      (536*d^2*K1^2*M^5*Sqrt[Pi/595]*u^5)/(19305*b^3) - 
      (40387*d^4*K1^2*M^5*Sqrt[Pi/595]*u^5)/(1235520*b^3) + 
      (965*d^8*K1^2*M^5*Sqrt[(5*Pi)/119]*u^5)/(164736*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/85]*u^5)/(264*b^3) + 
      (1913*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(1235520*b^3) + 
      (3841*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(190080*b^3) - 
      (313*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(14976*b^3) + 
      (331*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(14976*b^3) - 
      (3337*d^4*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^6)/(2471040*b^3) + 
      (281*K0^2*M^5*Sqrt[Pi/595]*u^7)/(1235520*b^3) + 
      (7141*d^2*K0^2*M^5*Sqrt[Pi/595]*u^7)/(2471040*b^3) - 
      (7793*d^4*K0^2*M^5*Sqrt[Pi/595]*u^7)/(2471040*b^3) + 
      (19*K1^2*M^5*Sqrt[Pi/595]*u^7)/(68640*b^3) + 
      (2999*d^2*K1^2*M^5*Sqrt[Pi/595]*u^7)/(823680*b^3) - 
      (683*d^6*K1^2*M^5*Sqrt[Pi/595]*u^7)/(164736*b^3) + 
      (229*d^8*K1^2*M^5*Sqrt[Pi/595]*u^7)/(54912*b^3) + 
      (109*d^8*K0^2*M^5*Sqrt[(5*Pi)/119]*u^7)/(164736*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[(7*Pi)/85]*u^7)/(14976*b^3) - 
      (191*d^4*K1^2*M^5*Sqrt[(17*Pi)/35]*u^7)/(823680*b^3) + 
      (61*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(617760*b^3) - 
      (457*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(308880*b^3) + 
      (67*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(41184*b^3) + 
      (31*d^2*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^8)/(154440*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^8)/(10296*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/595]*u^9)/(10296*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/595]*u^9)/(10296*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/595]*u^9)/(10296*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/595]*u^9)/(10296*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/595]*u^9)/(10296*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/595]*u^9)/(10296*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/595]*u^9)/(10296*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/595]*u^9)/(10296*b^3))/Pi, 0, 
    ((31*d^2*K1*M^5*Sqrt[Pi/595]*u)/(1144*b^3*E^u) - 
      (19*d^4*K1*M^5*Sqrt[Pi/595]*u)/(572*b^3*E^u) - 
      (27*d^6*K1*M^5*Sqrt[Pi/595]*u)/(1144*b^3*E^u) + 
      (K1*M^5*Sqrt[(5*Pi)/119]*u)/(2288*b^3*E^u) + 
      (9*d^8*K1*M^5*Sqrt[(7*Pi)/85]*u)/(2288*b^3*E^u) + 
      (197*d^2*K0*M^5*Sqrt[Pi/595]*u^2)/(4576*b^3*E^u) - 
      (159*d^6*K0*M^5*Sqrt[Pi/595]*u^2)/(4576*b^3*E^u) + 
      (31*d^2*K1*M^5*Sqrt[Pi/595]*u^2)/(1144*b^3*E^u) - 
      (19*d^4*K1*M^5*Sqrt[Pi/595]*u^2)/(572*b^3*E^u) - 
      (27*d^6*K1*M^5*Sqrt[Pi/595]*u^2)/(1144*b^3*E^u) + 
      (K0*M^5*Sqrt[(5*Pi)/119]*u^2)/(1408*b^3*E^u) + 
      (K1*M^5*Sqrt[(5*Pi)/119]*u^2)/(2288*b^3*E^u) - 
      (71*d^4*K0*M^5*Sqrt[(7*Pi)/85]*u^2)/(9152*b^3*E^u) + 
      (111*d^8*K0*M^5*Sqrt[(7*Pi)/85]*u^2)/(18304*b^3*E^u) + 
      (9*d^8*K1*M^5*Sqrt[(7*Pi)/85]*u^2)/(2288*b^3*E^u) + 
      (197*d^2*K0*M^5*Sqrt[Pi/595]*u^3)/(4576*b^3*E^u) - 
      (159*d^6*K0*M^5*Sqrt[Pi/595]*u^3)/(4576*b^3*E^u) + 
      (151*K1*M^5*Sqrt[Pi/595]*u^3)/(28160*b^3*E^u) + 
      (6091*d^2*K1*M^5*Sqrt[Pi/595]*u^3)/(91520*b^3*E^u) - 
      (14991*d^4*K1*M^5*Sqrt[Pi/595]*u^3)/(183040*b^3*E^u) - 
      (1049*d^6*K1*M^5*Sqrt[Pi/595]*u^3)/(18304*b^3*E^u) + 
      (379*d^8*K1*M^5*Sqrt[Pi/595]*u^3)/(5632*b^3*E^u) + 
      (37309*d^6*K1^2*M^5*Sqrt[Pi/595]*u^3)/(521664*b^3) - 
      (4507*d^8*K1^2*M^5*Sqrt[Pi/595]*u^3)/(347776*b^3) + 
      (K0*M^5*Sqrt[(5*Pi)/119]*u^3)/(1408*b^3*E^u) - 
      (67*d^2*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(26752*b^3) - 
      (937*d^4*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(173888*b^3) - 
      (71*d^4*K0*M^5*Sqrt[(7*Pi)/85]*u^3)/(9152*b^3*E^u) + 
      (111*d^8*K0*M^5*Sqrt[(7*Pi)/85]*u^3)/(18304*b^3*E^u) - 
      (2623*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(4173312*b^3) - 
      (34681*d^2*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(4173312*b^3) + 
      (6167*d^4*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(695552*b^3) + 
      (6397*d^6*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(695552*b^3) - 
      (11977*d^8*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(1391104*b^3) - 
      (2149*d^10*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(4173312*b^3) - 
      (87*d^10*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(31616*b^3) + 
      (5*K1^2*M^5*Sqrt[(35*Pi)/17]*u^3)/(1043328*b^3) + 
      (2113*K0*M^5*Sqrt[Pi/595]*u^4)/(732160*b^3*E^u) + 
      (3303*d^2*K0*M^5*Sqrt[Pi/595]*u^4)/(91520*b^3*E^u) + 
      (419*K1*M^5*Sqrt[Pi/595]*u^4)/(99840*b^3*E^u) - 
      (35533*d^4*K1*M^5*Sqrt[Pi/595]*u^4)/(549120*b^3*E^u) - 
      (177977*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(11381760*b^3) - 
      (28497241*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(125199360*b^3) + 
      (1324361*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(6955520*b^3) + 
      (20574167*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(62599680*b^3) - 
      (30034463*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(125199360*b^3) - 
      (59*d^6*K0*M^5*Sqrt[(5*Pi)/119]*u^4)/(9152*b^3*E^u) - 
      (181*d^6*K1*M^5*Sqrt[(5*Pi)/119]*u^4)/(18304*b^3*E^u) + 
      (163*d^2*K1*M^5*Sqrt[(7*Pi)/85]*u^4)/(21120*b^3*E^u) - 
      (71387*d^10*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^4)/(13911040*b^3) - 
      (943*d^4*K0*M^5*Sqrt[(17*Pi)/35]*u^4)/(366080*b^3*E^u) + 
      (155*d^8*K0*M^5*Sqrt[(35*Pi)/17]*u^4)/(146432*b^3*E^u) + 
      (9*d^8*K1*M^5*Sqrt[(35*Pi)/17]*u^4)/(5632*b^3*E^u) + 
      (5669*d^2*K0*M^5*Sqrt[Pi/595]*u^5)/(274560*b^3*E^u) - 
      (2423*d^4*K0*M^5*Sqrt[Pi/595]*u^5)/(99840*b^3*E^u) - 
      (183*d^6*K0*M^5*Sqrt[Pi/595]*u^5)/(9152*b^3*E^u) + 
      (3217*d^8*K0*M^5*Sqrt[Pi/595]*u^5)/(146432*b^3*E^u) - 
      (96199*K0^2*M^5*Sqrt[Pi/595]*u^5)/(19261440*b^3) - 
      (18952321*d^2*K0^2*M^5*Sqrt[Pi/595]*u^5)/(250398720*b^3) + 
      (14089847*d^6*K0^2*M^5*Sqrt[Pi/595]*u^5)/(125199360*b^3) - 
      (932927*d^10*K0^2*M^5*Sqrt[Pi/595]*u^5)/(83466240*b^3) + 
      (167*K1*M^5*Sqrt[Pi/595]*u^5)/(91520*b^3*E^u) + 
      (13421*d^2*K1*M^5*Sqrt[Pi/595]*u^5)/(549120*b^3*E^u) - 
      (15073*d^4*K1*M^5*Sqrt[Pi/595]*u^5)/(549120*b^3*E^u) - 
      (4624553*K1^2*M^5*Sqrt[Pi/595]*u^5)/(375598080*b^3) + 
      (28179161*d^4*K1^2*M^5*Sqrt[Pi/595]*u^5)/(187799040*b^3) - 
      (14762933*d^8*K1^2*M^5*Sqrt[Pi/595]*u^5)/(75119616*b^3) - 
      (565*d^6*K1*M^5*Sqrt[(5*Pi)/119]*u^5)/(109824*b^3*E^u) + 
      (197*d^8*K1*M^5*Sqrt[(5*Pi)/119]*u^5)/(36608*b^3*E^u) + 
      (154771*d^6*K1^2*M^5*Sqrt[(5*Pi)/119]*u^5)/(2889216*b^3) + 
      (47*K0*M^5*Sqrt[(7*Pi)/85]*u^5)/(199680*b^3*E^u) + 
      (122543*d^4*K0^2*M^5*Sqrt[(7*Pi)/85]*u^5)/(13911040*b^3) - 
      (2945489*d^8*K0^2*M^5*Sqrt[(7*Pi)/85]*u^5)/(250398720*b^3) - 
      (887467*d^2*K1^2*M^5*Sqrt[(7*Pi)/85]*u^5)/(34145280*b^3) - 
      (119827*d^10*K1^2*M^5*Sqrt[(17*Pi)/35]*u^5)/(75119616*b^3) + 
      (61*K0*M^5*Sqrt[Pi/595]*u^6)/(109824*b^3*E^u) + 
      (263*d^2*K0*M^5*Sqrt[Pi/595]*u^6)/(36608*b^3*E^u) - 
      (877*d^6*K0*M^5*Sqrt[Pi/595]*u^6)/(109824*b^3*E^u) + 
      (149*d^8*K0*M^5*Sqrt[Pi/595]*u^6)/(18304*b^3*E^u) + 
      (4493*d^2*K1*M^5*Sqrt[Pi/595]*u^6)/(549120*b^3*E^u) - 
      (4909*d^4*K1*M^5*Sqrt[Pi/595]*u^6)/(549120*b^3*E^u) + 
      (339*d^8*K1*M^5*Sqrt[Pi/595]*u^6)/(36608*b^3*E^u) - 
      (50345429*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(375598080*b^3) + 
      (1430717*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(14446080*b^3) + 
      (5071139*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(23474880*b^3) - 
      (28219409*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(187799040*b^3) - 
      (8342251*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(375598080*b^3) + 
      (K1*M^5*Sqrt[(7*Pi)/85]*u^6)/(11440*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(7*Pi)/85]*u^6)/(768*b^3*E^u) - 
      (3583*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^6)/(2934360*b^3) - 
      (17*d^4*K0*M^5*Sqrt[(17*Pi)/35]*u^6)/(36608*b^3*E^u) + 
      (31*K0*M^5*Sqrt[Pi/595]*u^7)/(274560*b^3*E^u) + 
      (61*d^2*K0*M^5*Sqrt[Pi/595]*u^7)/(34320*b^3*E^u) - 
      (257*d^4*K0*M^5*Sqrt[Pi/595]*u^7)/(137280*b^3*E^u) + 
      (37*d^8*K0*M^5*Sqrt[Pi/595]*u^7)/(18304*b^3*E^u) - 
      (214663*K0^2*M^5*Sqrt[Pi/595]*u^7)/(187799040*b^3) - 
      (7512803*d^2*K0^2*M^5*Sqrt[Pi/595]*u^7)/(375598080*b^3) + 
      (678739*d^6*K0^2*M^5*Sqrt[Pi/595]*u^7)/(18779904*b^3) - 
      (295277*d^10*K0^2*M^5*Sqrt[Pi/595]*u^7)/(75119616*b^3) + 
      (31*K1*M^5*Sqrt[Pi/595]*u^7)/(274560*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/595]*u^7)/(520*b^3*E^u) - 
      (277*d^4*K1*M^5*Sqrt[Pi/595]*u^7)/(137280*b^3*E^u) - 
      (67979*K1^2*M^5*Sqrt[Pi/595]*u^7)/(37559808*b^3) + 
      (1483511*d^6*K1^2*M^5*Sqrt[Pi/595]*u^7)/(31299840*b^3) - 
      (948757*d^8*K1^2*M^5*Sqrt[Pi/595]*u^7)/(31299840*b^3) - 
      (6163*d^10*K1^2*M^5*Sqrt[Pi/595]*u^7)/(1070080*b^3) - 
      (d^6*K1*M^5*Sqrt[(5*Pi)/119]*u^7)/(2288*b^3*E^u) + 
      (10037*d^4*K1^2*M^5*Sqrt[(5*Pi)/119]*u^7)/(2889216*b^3) - 
      (d^6*K0*M^5*Sqrt[(7*Pi)/85]*u^7)/(3432*b^3*E^u) - 
      (62561*d^8*K0^2*M^5*Sqrt[(7*Pi)/85]*u^7)/(18779904*b^3) - 
      (288517*d^2*K1^2*M^5*Sqrt[(7*Pi)/85]*u^7)/(75119616*b^3) + 
      (135361*d^4*K0^2*M^5*Sqrt[(17*Pi)/35]*u^7)/(187799040*b^3) + 
      (d^8*K1*M^5*Sqrt[(119*Pi)/5]*u^7)/(54912*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/595]*u^8)/(3432*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/595]*u^8)/(3432*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[Pi/595]*u^8)/(3432*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/595]*u^8)/(3432*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/595]*u^8)/(3432*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/595]*u^8)/(3432*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/595]*u^8)/(3432*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/595]*u^8)/(3432*b^3*E^u) - 
      (13427*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(18779904*b^3) - 
      (518981*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(46949760*b^3) + 
      (1739*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(328320*b^3) + 
      (13771*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(617760*b^3) - 
      (1190923*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(93899520*b^3) - 
      (147263*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(46949760*b^3) - 
      (509*K0^2*M^5*Sqrt[Pi/595]*u^9)/(7223040*b^3) - 
      (75827*d^2*K0^2*M^5*Sqrt[Pi/595]*u^9)/(93899520*b^3) + 
      (1723*d^4*K0^2*M^5*Sqrt[Pi/595]*u^9)/(9389952*b^3) - 
      (28663*d^8*K0^2*M^5*Sqrt[Pi/595]*u^9)/(31299840*b^3) - 
      (599*d^10*K0^2*M^5*Sqrt[Pi/595]*u^9)/(1647360*b^3) - 
      (16921*d^2*K1^2*M^5*Sqrt[Pi/595]*u^9)/(18779904*b^3) + 
      (557*d^4*K1^2*M^5*Sqrt[Pi/595]*u^9)/(4268160*b^3) + 
      (35881*d^6*K1^2*M^5*Sqrt[Pi/595]*u^9)/(15649920*b^3) - 
      (43193*d^10*K1^2*M^5*Sqrt[Pi/595]*u^9)/(93899520*b^3) + 
      (1471*d^6*K0^2*M^5*Sqrt[(7*Pi)/85]*u^9)/(5216640*b^3) - 
      (13207*d^8*K1^2*M^5*Sqrt[(7*Pi)/85]*u^9)/(93899520*b^3) - 
      (K1^2*M^5*Sqrt[(17*Pi)/35]*u^9)/(218880*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/595]*u^10)/(75240*b^3) - 
      (373*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(2134080*b^3) - 
      (557*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(5868720*b^3) + 
      (257*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(434720*b^3) - 
      (827*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(4694976*b^3) - 
      (31*d^8*K0*K1*M^5*Sqrt[(5*Pi)/119]*u^10)/(1173744*b^3) - 
      (K0^2*M^5*Sqrt[Pi/595]*u^11)/(902880*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/595]*u^11)/(82080*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/595]*u^11)/(90288*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/595]*u^11)/(180576*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/595]*u^11)/(60192*b^3) - 
      (K1^2*M^5*Sqrt[Pi/595]*u^11)/(902880*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/595]*u^11)/(82080*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/595]*u^11)/(90288*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/595]*u^11)/(180576*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/595]*u^11)/(60192*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/85]*u^11)/(150480*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/85]*u^11)/(150480*b^3))/Pi, 
    ((((-47*I)/34320)*d^6*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^3)/b^3 + 
      (((49*I)/27456)*d^8*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^3)/b^3 + 
      (((6319*I)/2882880)*d^4*K0*K1*M^5*Sqrt[17/(35*Pi)]*u^3)/b^3 + 
      (31*d^2*K1^2*M^5*Sqrt[Pi/595]*u^3)/(1716*b^3) - 
      (19*d^4*K1^2*M^5*Sqrt[Pi/595]*u^3)/(858*b^3) - 
      (9*d^6*K1^2*M^5*Sqrt[Pi/595]*u^3)/(572*b^3) + 
      (K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(3432*b^3) + 
      (K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(4576*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(1144*b^3) - 
      (23*d^4*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(6864*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(3432*b^3) + 
      (3*d^8*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(1144*b^3) + 
      (7*d^8*K0^2*M^5*Sqrt[(35*Pi)/17]*u^3)/(13728*b^3) + 
      (((31*I)/27456)*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) + 
      (((41*I)/3120)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) - 
      (((156941*I)/2882880)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) + 
      (((2447*I)/823680)*d^4*K0^2*M^5*Sqrt[7/(85*Pi)]*u^4)/b^3 - 
      (((47*I)/68640)*d^6*K0^2*M^5*Sqrt[7/(85*Pi)]*u^4)/b^3 + 
      (((49*I)/54912)*d^8*K0^2*M^5*Sqrt[7/(85*Pi)]*u^4)/b^3 + 
      (((7*I)/4942080)*K1^2*M^5*Sqrt[7/(85*Pi)]*u^4)/b^3 + 
      (((1379*I)/823680)*d^8*K1^2*M^5*Sqrt[7/(85*Pi)]*u^4)/b^3 + 
      (197*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(2340*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(5*Pi)/119]*u^4)/(72*b^3) - 
      (1033*d^4*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^4)/(68640*b^3) + 
      (167*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^4)/(411840*b^3) + 
      (197*d^8*K0*K1*M^5*Sqrt[(35*Pi)/17]*u^4)/(82368*b^3) + 
      (((31*I)/54912)*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((41*I)/6240)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((24203*I)/823680)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((24503*I)/34594560)*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((2687*I)/262080)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((1577*I)/144144)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((1613*I)/137280)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((1919*I)/823680)*d^8*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^5)/b^3 + 
      (((13067*I)/34594560)*K0*K1*M^5*Sqrt[17/(35*Pi)]*u^5)/b^3 + 
      (((748789*I)/138378240)*d^2*K0*K1*M^5*Sqrt[17/(35*Pi)]*u^5)/b^3 + 
      (1759*K0^2*M^5*Sqrt[Pi/595]*u^5)/(823680*b^3) + 
      (1387*d^2*K0^2*M^5*Sqrt[Pi/595]*u^5)/(51480*b^3) - 
      (347*d^4*K0^2*M^5*Sqrt[Pi/595]*u^5)/(10560*b^3) - 
      (487*d^6*K0^2*M^5*Sqrt[Pi/595]*u^5)/(20592*b^3) + 
      (4519*d^8*K0^2*M^5*Sqrt[Pi/595]*u^5)/(164736*b^3) + 
      (5311*K1^2*M^5*Sqrt[Pi/595]*u^5)/(1235520*b^3) + 
      (1072*d^2*K1^2*M^5*Sqrt[Pi/595]*u^5)/(19305*b^3) - 
      (40387*d^4*K1^2*M^5*Sqrt[Pi/595]*u^5)/(617760*b^3) + 
      (965*d^8*K1^2*M^5*Sqrt[(5*Pi)/119]*u^5)/(82368*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/85]*u^5)/(132*b^3) - 
      (((911*I)/190080)*K0*K1*M^5*u^5)/(b^3*Sqrt[595*Pi]) - 
      (((2059549*I)/27675648)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[595*Pi]) - 
      (((39079*I)/1647360)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[595*Pi]) - 
      (((1373*I)/116480)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[595*Pi]) + 
      (((23*I)/37440)*d^8*K0^2*M^5*Sqrt[7/(85*Pi)]*u^6)/b^3 - 
      (((1009*I)/14826240)*K1^2*M^5*Sqrt[7/(85*Pi)]*u^6)/b^3 + 
      (((7*I)/5148)*d^8*K1^2*M^5*Sqrt[7/(85*Pi)]*u^6)/b^3 + 
      (((14519*I)/39536640)*d^2*K1^2*M^5*Sqrt[17/(35*Pi)]*u^6)/b^3 + 
      (1913*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(617760*b^3) + 
      (3841*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(95040*b^3) - 
      (313*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(7488*b^3) + 
      (331*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(7488*b^3) - 
      (3337*d^4*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^6)/(1235520*b^3) + 
      (((79*I)/205920)*K0^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) + 
      (((55249*I)/11531520)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) - 
      (((37091*I)/5765760)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) - 
      (((1063*I)/349440)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) + 
      (((120739*I)/103783680)*K1^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) + 
      (((198763*I)/55351296)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) - 
      (((35201*I)/2882880)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) - 
      (((8207*I)/1048320)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) - 
      ((I/25920)*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^7)/b^3 - 
      (((103*I)/63360)*d^6*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^7)/b^3 + 
      (((71*I)/68640)*d^8*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^7)/b^3 + 
      (((6703*I)/14826240)*d^4*K0*K1*M^5*Sqrt[17/(35*Pi)]*u^7)/b^3 + 
      (281*K0^2*M^5*Sqrt[Pi/595]*u^7)/(617760*b^3) + 
      (7141*d^2*K0^2*M^5*Sqrt[Pi/595]*u^7)/(1235520*b^3) - 
      (7793*d^4*K0^2*M^5*Sqrt[Pi/595]*u^7)/(1235520*b^3) + 
      (19*K1^2*M^5*Sqrt[Pi/595]*u^7)/(34320*b^3) + 
      (2999*d^2*K1^2*M^5*Sqrt[Pi/595]*u^7)/(411840*b^3) - 
      (683*d^6*K1^2*M^5*Sqrt[Pi/595]*u^7)/(82368*b^3) + 
      (229*d^8*K1^2*M^5*Sqrt[Pi/595]*u^7)/(27456*b^3) + 
      (109*d^8*K0^2*M^5*Sqrt[(5*Pi)/119]*u^7)/(82368*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[(7*Pi)/85]*u^7)/(7488*b^3) - 
      (191*d^4*K1^2*M^5*Sqrt[(17*Pi)/35]*u^7)/(411840*b^3) + 
      (((2467*I)/5189184)*K0*K1*M^5*u^7)/(b^3*Sqrt[595*Pi]) + 
      (((1993*I)/320320)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[595*Pi]) - 
      (((1401593*I)/103783680)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[595*Pi]) + 
      (((20357*I)/5765760)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[595*Pi]) - 
      ((I/224640)*K0^2*M^5*Sqrt[7/(85*Pi)]*u^8)/b^3 - 
      ((I/28080)*d^2*K0^2*M^5*Sqrt[7/(85*Pi)]*u^8)/b^3 + 
      (((7*I)/112320)*d^4*K0^2*M^5*Sqrt[7/(85*Pi)]*u^8)/b^3 - 
      ((I/224640)*K1^2*M^5*Sqrt[7/(85*Pi)]*u^8)/b^3 + 
      (((4*I)/11583)*d^2*K1^2*M^5*Sqrt[7/(85*Pi)]*u^8)/b^3 + 
      (((7*I)/34320)*d^8*K1^2*M^5*Sqrt[7/(85*Pi)]*u^8)/b^3 - 
      ((I/34320)*d^6*K0^2*M^5*Sqrt[119/(5*Pi)]*u^8)/b^3 + 
      ((I/102960)*d^8*K0^2*M^5*Sqrt[119/(5*Pi)]*u^8)/b^3 + 
      (61*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(308880*b^3) - 
      (457*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(154440*b^3) + 
      (67*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(20592*b^3) + 
      (31*d^2*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^8)/(77220*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^8)/(5148*b^3) + 
      (((179*I)/17297280)*K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + 
      (((191*I)/216216)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - 
      (((841*I)/1729728)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + 
      ((I/572)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + 
      (((179*I)/17297280)*K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - 
      (((1691*I)/926640)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + 
      ((I/3276)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - 
      (((151*I)/65520)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + 
      ((I/12870)*d^8*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^9)/b^3 + 
      (d^2*K0^2*M^5*Sqrt[Pi/595]*u^9)/(5148*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/595]*u^9)/(5148*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/595]*u^9)/(5148*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/595]*u^9)/(5148*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/595]*u^9)/(5148*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/595]*u^9)/(5148*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/595]*u^9)/(5148*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/595]*u^9)/(5148*b^3) - 
      ((I/12012)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) + 
      (((32*I)/45045)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) - 
      (((211*I)/180180)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[595*Pi]))/Pi, 
    ((-4269*d^4*K1*M^5*Sqrt[Pi/595]*u)/(43472*b^3*E^u) + 
      (17011*d^6*K1*M^5*Sqrt[Pi/595]*u)/(86944*b^3*E^u) - 
      (4281*d^8*K1*M^5*Sqrt[Pi/595]*u)/(173888*b^3*E^u) + 
      (5*K1*M^5*Sqrt[(5*Pi)/119]*u)/(13376*b^3*E^u) - 
      (177*d^2*K1*M^5*Sqrt[(5*Pi)/119]*u)/(43472*b^3*E^u) - 
      (135*d^10*K1*M^5*Sqrt[(35*Pi)/17]*u)/(86944*b^3*E^u) - 
      (11307*K0*M^5*Sqrt[Pi/595]*u^2)/(1391104*b^3*E^u) - 
      (97037*d^2*K0*M^5*Sqrt[Pi/595]*u^2)/(695552*b^3*E^u) + 
      (49911*d^4*K0*M^5*Sqrt[Pi/595]*u^2)/(695552*b^3*E^u) + 
      (11699*d^6*K0*M^5*Sqrt[Pi/595]*u^2)/(43472*b^3*E^u) - 
      (16567*d^8*K0*M^5*Sqrt[Pi/595]*u^2)/(107008*b^3*E^u) - 
      (4269*d^4*K1*M^5*Sqrt[Pi/595]*u^2)/(43472*b^3*E^u) + 
      (17011*d^6*K1*M^5*Sqrt[Pi/595]*u^2)/(86944*b^3*E^u) - 
      (4281*d^8*K1*M^5*Sqrt[Pi/595]*u^2)/(173888*b^3*E^u) + 
      (5*K1*M^5*Sqrt[(5*Pi)/119]*u^2)/(13376*b^3*E^u) - 
      (177*d^2*K1*M^5*Sqrt[(5*Pi)/119]*u^2)/(43472*b^3*E^u) - 
      (347*d^10*K0*M^5*Sqrt[(7*Pi)/85]*u^2)/(63232*b^3*E^u) - 
      (135*d^10*K1*M^5*Sqrt[(35*Pi)/17]*u^2)/(86944*b^3*E^u) - 
      (11307*K0*M^5*Sqrt[Pi/595]*u^3)/(1391104*b^3*E^u) - 
      (97037*d^2*K0*M^5*Sqrt[Pi/595]*u^3)/(695552*b^3*E^u) + 
      (49911*d^4*K0*M^5*Sqrt[Pi/595]*u^3)/(695552*b^3*E^u) + 
      (11699*d^6*K0*M^5*Sqrt[Pi/595]*u^3)/(43472*b^3*E^u) - 
      (16567*d^8*K0*M^5*Sqrt[Pi/595]*u^3)/(107008*b^3*E^u) - 
      (1794099*d^4*K0^2*M^5*Sqrt[Pi/595]*u^3)/(22257664*b^3) - 
      (1256881*d^6*K0^2*M^5*Sqrt[Pi/595]*u^3)/(5564416*b^3) + 
      (927767*d^10*K0^2*M^5*Sqrt[Pi/595]*u^3)/(33386496*b^3) - 
      (1194679*K1*M^5*Sqrt[Pi/595]*u^3)/(83466240*b^3*E^u) - 
      (10200959*d^2*K1*M^5*Sqrt[Pi/595]*u^3)/(41733120*b^3*E^u) + 
      (5287679*d^4*K1*M^5*Sqrt[Pi/595]*u^3)/(41733120*b^3*E^u) + 
      (4907381*d^6*K1*M^5*Sqrt[Pi/595]*u^3)/(10433280*b^3*E^u) - 
      (22663103*d^8*K1*M^5*Sqrt[Pi/595]*u^3)/(83466240*b^3*E^u) - 
      (2787353*d^10*K1*M^5*Sqrt[Pi/595]*u^3)/(41733120*b^3*E^u) + 
      (150313*d^6*K1^2*M^5*Sqrt[Pi/595]*u^3)/(2086656*b^3) + 
      (8045*K0^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(5136384*b^3) - 
      (1009*d^12*K0^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(22257664*b^3) - 
      (6623*d^2*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(521664*b^3) + 
      (1651*d^4*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(116736*b^3) - 
      (159*d^12*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(428032*b^3) - 
      (347*d^10*K0*M^5*Sqrt[(7*Pi)/85]*u^3)/(63232*b^3*E^u) - 
      (65053*d^8*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(5564416*b^3) + 
      (883*d^10*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(695552*b^3) + 
      (121813*d^2*K0^2*M^5*Sqrt[(35*Pi)/17]*u^3)/(33386496*b^3) + 
      (91187*d^8*K0^2*M^5*Sqrt[(35*Pi)/17]*u^3)/(22257664*b^3) - 
      (2129*K1^2*M^5*Sqrt[(35*Pi)/17]*u^3)/(16693248*b^3) - 
      (34011*K0*M^5*Sqrt[Pi/595]*u^4)/(4280320*b^3*E^u) - 
      (11532979*d^2*K0*M^5*Sqrt[Pi/595]*u^4)/(83466240*b^3*E^u) + 
      (498283*d^4*K0*M^5*Sqrt[Pi/595]*u^4)/(6420480*b^3*E^u) + 
      (10798807*d^6*K0*M^5*Sqrt[Pi/595]*u^4)/(41733120*b^3*E^u) - 
      (8786851*d^8*K0*M^5*Sqrt[Pi/595]*u^4)/(55644160*b^3*E^u) - 
      (2698823*d^10*K0*M^5*Sqrt[Pi/595]*u^4)/(83466240*b^3*E^u) - 
      (1259879*K1*M^5*Sqrt[Pi/595]*u^4)/(83466240*b^3*E^u) - 
      (9810599*d^2*K1*M^5*Sqrt[Pi/595]*u^4)/(41733120*b^3*E^u) + 
      (6699439*d^4*K1*M^5*Sqrt[Pi/595]*u^4)/(41733120*b^3*E^u) + 
      (1377107*d^6*K1*M^5*Sqrt[Pi/595]*u^4)/(3477760*b^3*E^u) - 
      (2027393*d^10*K1*M^5*Sqrt[Pi/595]*u^4)/(41733120*b^3*E^u) + 
      (164316527*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(369008640*b^3) - 
      (72805949*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(311607296*b^3) - 
      (2981913877*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(3505582080*b^3) + 
      (6813356567*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(14022328320*b^3) + 
      (302842399*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(2337054720*b^3) - 
      (2746937*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(934821888*b^3) - 
      (236413*d^8*K1*M^5*Sqrt[(7*Pi)/85]*u^4)/(6420480*b^3*E^u) + 
      (21805193*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^4)/(14022328320*b^3) - 
      (329323*K0*M^5*Sqrt[Pi/595]*u^5)/(55644160*b^3*E^u) - 
      (7802029*d^2*K0*M^5*Sqrt[Pi/595]*u^5)/(83466240*b^3*E^u) + 
      (1692073*d^4*K0*M^5*Sqrt[Pi/595]*u^5)/(27822080*b^3*E^u) - 
      (1591543*d^8*K0*M^5*Sqrt[Pi/595]*u^5)/(15175680*b^3*E^u) - 
      (1628153*d^10*K0*M^5*Sqrt[Pi/595]*u^5)/(83466240*b^3*E^u) + 
      (248275921*K0^2*M^5*Sqrt[Pi/595]*u^5)/(28044656640*b^3) + 
      (2215543973*d^2*K0^2*M^5*Sqrt[Pi/595]*u^5)/(14022328320*b^3) - 
      (136979119*d^4*K0^2*M^5*Sqrt[Pi/595]*u^5)/(1869643776*b^3) - 
      (2225380477*d^6*K0^2*M^5*Sqrt[Pi/595]*u^5)/(7011164160*b^3) + 
      (452427037*d^8*K0^2*M^5*Sqrt[Pi/595]*u^5)/(2549514240*b^3) + 
      (220803799*d^10*K0^2*M^5*Sqrt[Pi/595]*u^5)/(4674109440*b^3) - 
      (118369*K1*M^5*Sqrt[Pi/595]*u^5)/(19261440*b^3*E^u) - 
      (28092257*d^2*K1*M^5*Sqrt[Pi/595]*u^5)/(250398720*b^3*E^u) + 
      (1473643*d^6*K1*M^5*Sqrt[Pi/595]*u^5)/(6955520*b^3*E^u) - 
      (32596163*d^8*K1*M^5*Sqrt[Pi/595]*u^5)/(250398720*b^3*E^u) - 
      (2114297*d^10*K1*M^5*Sqrt[Pi/595]*u^5)/(83466240*b^3*E^u) + 
      (1142604781*K1^2*M^5*Sqrt[Pi/595]*u^5)/(42066984960*b^3) + 
      (9482641229*d^2*K1^2*M^5*Sqrt[Pi/595]*u^5)/(21033492480*b^3) - 
      (540464291*d^4*K1^2*M^5*Sqrt[Pi/595]*u^5)/(2214051840*b^3) - 
      (469762127*d^6*K1^2*M^5*Sqrt[Pi/595]*u^5)/(553512960*b^3) + 
      (4111534607*d^8*K1^2*M^5*Sqrt[Pi/595]*u^5)/(8413396992*b^3) + 
      (207064001*d^10*K1^2*M^5*Sqrt[Pi/595]*u^5)/(1617960960*b^3) - 
      (26160373*d^12*K1^2*M^5*Sqrt[Pi/595]*u^5)/(14022328320*b^3) - 
      (329005*d^12*K0^2*M^5*Sqrt[(5*Pi)/119]*u^5)/(1869643776*b^3) + 
      (88321*d^6*K0*M^5*Sqrt[(7*Pi)/85]*u^5)/(3793920*b^3*E^u) + 
      (11411*d^4*K1*M^5*Sqrt[(17*Pi)/35]*u^5)/(3129984*b^3*E^u) - 
      (12957023*K0*M^5*Sqrt[Pi/595]*u^6)/(7011164160*b^3*E^u) - 
      (1717859*d^2*K0*M^5*Sqrt[Pi/595]*u^6)/(49029120*b^3*E^u) + 
      (59907629*d^4*K0*M^5*Sqrt[Pi/595]*u^6)/(3505582080*b^3*E^u) + 
      (81531617*d^6*K0*M^5*Sqrt[Pi/595]*u^6)/(1168527360*b^3*E^u) - 
      (742397*K1*M^5*Sqrt[Pi/595]*u^6)/(269660160*b^3*E^u) + 
      (280711*d^4*K1*M^5*Sqrt[Pi/595]*u^6)/(12257280*b^3*E^u) + 
      (10835009*d^6*K1*M^5*Sqrt[Pi/595]*u^6)/(134830080*b^3*E^u) - 
      (1044559*d^10*K1*M^5*Sqrt[Pi/595]*u^6)/(100159488*b^3*E^u) + 
      (43640477*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(2337054720*b^3) + 
      (75312667*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(222576640*b^3) - 
      (14590147597*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(21033492480*b^3) + 
      (3963664603*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(10516746240*b^3) + 
      (4508618923*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(42066984960*b^3) - 
      (20810597*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(14022328320*b^3) - 
      (1185407*d^8*K0*M^5*Sqrt[(7*Pi)/85]*u^6)/(200318976*b^3*E^u) - 
      (27197*d^10*K0*M^5*Sqrt[(7*Pi)/85]*u^6)/(22257664*b^3*E^u) - 
      (784727*d^2*K1*M^5*Sqrt[(17*Pi)/35]*u^6)/(318689280*b^3*E^u) - 
      (284099*d^8*K1*M^5*Sqrt[(17*Pi)/35]*u^6)/(100159488*b^3*E^u) - 
      (120395549*d^4*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^6)/(14022328320*b^3) - 
      (3763*K0*M^5*Sqrt[Pi/595]*u^7)/(5477472*b^3*E^u) - 
      (7770391*d^2*K0*M^5*Sqrt[Pi/595]*u^7)/(808980480*b^3*E^u) + 
      (952069*d^4*K0*M^5*Sqrt[Pi/595]*u^7)/(239016960*b^3*E^u) + 
      (108610147*d^6*K0*M^5*Sqrt[Pi/595]*u^7)/(5258373120*b^3*E^u) - 
      (475907*d^8*K0*M^5*Sqrt[Pi/595]*u^7)/(41733120*b^3*E^u) - 
      (1473463*d^10*K0*M^5*Sqrt[Pi/595]*u^7)/(500797440*b^3*E^u) + 
      (49985293*K0^2*M^5*Sqrt[Pi/595]*u^7)/(21033492480*b^3) + 
      (2198125199*d^2*K0^2*M^5*Sqrt[Pi/595]*u^7)/(42066984960*b^3) - 
      (6552781*d^4*K0^2*M^5*Sqrt[Pi/595]*u^7)/(462274560*b^3) + 
      (126213881*d^8*K0^2*M^5*Sqrt[Pi/595]*u^7)/(2103349248*b^3) + 
      (803524483*d^10*K0^2*M^5*Sqrt[Pi/595]*u^7)/(42066984960*b^3) - 
      (89651*d^12*K0^2*M^5*Sqrt[Pi/595]*u^7)/(359546880*b^3) - 
      (154797*K1*M^5*Sqrt[Pi/595]*u^7)/(194754560*b^3*E^u) - 
      (37162387*d^2*K1*M^5*Sqrt[Pi/595]*u^7)/(3505582080*b^3*E^u) + 
      (304709*d^4*K1*M^5*Sqrt[Pi/595]*u^7)/(73032960*b^3*E^u) + 
      (40654487*d^6*K1*M^5*Sqrt[Pi/595]*u^7)/(1752791040*b^3*E^u) - 
      (3136769*d^8*K1*M^5*Sqrt[Pi/595]*u^7)/(250398720*b^3*E^u) - 
      (1724501*d^10*K1*M^5*Sqrt[Pi/595]*u^7)/(500797440*b^3*E^u) + 
      (75271139*K1^2*M^5*Sqrt[Pi/595]*u^7)/(15775119360*b^3) + 
      (9541832569*d^2*K1^2*M^5*Sqrt[Pi/595]*u^7)/(126200954880*b^3) - 
      (3756694511*d^4*K1^2*M^5*Sqrt[Pi/595]*u^7)/(126200954880*b^3) + 
      (244521709*d^8*K1^2*M^5*Sqrt[Pi/595]*u^7)/(3004784640*b^3) + 
      (55548491*d^10*K1^2*M^5*Sqrt[Pi/595]*u^7)/(2003189760*b^3) - 
      (165499*d^12*K1^2*M^5*Sqrt[Pi/595]*u^7)/(462274560*b^3) - 
      (7721701*d^6*K0^2*M^5*Sqrt[(5*Pi)/119]*u^7)/(323592192*b^3) - 
      (21908053*d^6*K1^2*M^5*Sqrt[(17*Pi)/35]*u^7)/(2337054720*b^3) - 
      (175363*K0*M^5*Sqrt[Pi/595]*u^8)/(876395520*b^3*E^u) - 
      (42383*d^2*K0*M^5*Sqrt[Pi/595]*u^8)/(23901696*b^3*E^u) + 
      (544981*d^4*K0*M^5*Sqrt[Pi/595]*u^8)/(1314593280*b^3*E^u) + 
      (1468861*d^6*K0*M^5*Sqrt[Pi/595]*u^8)/(328648320*b^3*E^u) - 
      (261557*d^8*K0*M^5*Sqrt[Pi/595]*u^8)/(125199360*b^3*E^u) - 
      (51427*d^10*K0*M^5*Sqrt[Pi/595]*u^8)/(62599680*b^3*E^u) - 
      (184099*K1*M^5*Sqrt[Pi/595]*u^8)/(876395520*b^3*E^u) - 
      (1258181*d^2*K1*M^5*Sqrt[Pi/595]*u^8)/(657296640*b^3*E^u) + 
      (39869*d^4*K1*M^5*Sqrt[Pi/595]*u^8)/(101122560*b^3*E^u) + 
      (3193327*d^6*K1*M^5*Sqrt[Pi/595]*u^8)/(657296640*b^3*E^u) - 
      (1831*d^10*K1*M^5*Sqrt[Pi/595]*u^8)/(1956240*b^3*E^u) + 
      (14054233*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(7887559680*b^3) + 
      (40124003*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(1213470720*b^3) - 
      (8573953*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(1213470720*b^3) - 
      (15735707*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(202245120*b^3) + 
      (64723*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(1825824*b^3) + 
      (77625521*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(5258373120*b^3) - 
      (75827*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(404490240*b^3) - 
      (39211*d^8*K1*M^5*Sqrt[(7*Pi)/85]*u^8)/(125199360*b^3*E^u) - 
      (23897*d^2*K0*M^5*Sqrt[Pi/595]*u^9)/(93899520*b^3*E^u) - 
      (23*d^4*K0*M^5*Sqrt[Pi/595]*u^9)/(1467180*b^3*E^u) + 
      (31601*d^6*K0*M^5*Sqrt[Pi/595]*u^9)/(46949760*b^3*E^u) - 
      (607*d^8*K0*M^5*Sqrt[Pi/595]*u^9)/(3129984*b^3*E^u) - 
      (109*d^10*K0*M^5*Sqrt[Pi/595]*u^9)/(569088*b^3*E^u) + 
      (4363123*K0^2*M^5*Sqrt[Pi/595]*u^9)/(31550238720*b^3) - 
      (19037*d^4*K0^2*M^5*Sqrt[Pi/595]*u^9)/(242694144*b^3) - 
      (12849427*d^6*K0^2*M^5*Sqrt[Pi/595]*u^9)/(1752791040*b^3) + 
      (843019*d^8*K0^2*M^5*Sqrt[Pi/595]*u^9)/(300478464*b^3) + 
      (164453*d^10*K0^2*M^5*Sqrt[Pi/595]*u^9)/(100159488*b^3) - 
      (7963*d^12*K0^2*M^5*Sqrt[Pi/595]*u^9)/(375598080*b^3) - 
      (23*K1*M^5*Sqrt[Pi/595]*u^9)/(1203840*b^3*E^u) - 
      (379*d^4*K1*M^5*Sqrt[Pi/595]*u^9)/(11737440*b^3*E^u) + 
      (34877*d^6*K1*M^5*Sqrt[Pi/595]*u^9)/(46949760*b^3*E^u) - 
      (211*d^8*K1*M^5*Sqrt[Pi/595]*u^9)/(1043328*b^3*E^u) + 
      (1326121*K1^2*M^5*Sqrt[Pi/595]*u^9)/(8302694400*b^3) + 
      (509673607*d^2*K1^2*M^5*Sqrt[Pi/595]*u^9)/(157751193600*b^3) + 
      (876419*d^4*K1^2*M^5*Sqrt[Pi/595]*u^9)/(6067353600*b^3) - 
      (824323*d^6*K1^2*M^5*Sqrt[Pi/595]*u^9)/(95606784*b^3) + 
      (3577741*d^8*K1^2*M^5*Sqrt[Pi/595]*u^9)/(1168527360*b^3) - 
      (70571*d^12*K1^2*M^5*Sqrt[Pi/595]*u^9)/(2629186560*b^3) + 
      (3590023*d^2*K0^2*M^5*Sqrt[(5*Pi)/119]*u^9)/(6310047744*b^3) - 
      (271*d^10*K1*M^5*Sqrt[(5*Pi)/119]*u^9)/(6259968*b^3*E^u) + 
      (287747*d^10*K1^2*M^5*Sqrt[(5*Pi)/119]*u^9)/(701116416*b^3) - 
      (K0*M^5*Sqrt[(7*Pi)/85]*u^9)/(401280*b^3*E^u) - 
      (3659*d^2*K1*M^5*Sqrt[(7*Pi)/85]*u^9)/(93899520*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/595]*u^10)/(300960*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/595]*u^10)/(27360*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/595]*u^10)/(30096*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/595]*u^10)/(60192*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/595]*u^10)/(20064*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/595]*u^10)/(300960*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/595]*u^10)/(27360*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/595]*u^10)/(30096*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/595]*u^10)/(60192*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/595]*u^10)/(20064*b^3*E^u) + 
      (308153*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(7887559680*b^3) + 
      (383881*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(985944960*b^3) - 
      (3157993*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(1314593280*b^3) + 
      (103051*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(202245120*b^3) + 
      (19783*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(26557440*b^3) - 
      (947*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(87639552*b^3) + 
      (d^6*K0*M^5*Sqrt[(7*Pi)/85]*u^10)/(50160*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(7*Pi)/85]*u^10)/(50160*b^3*E^u) + 
      (338791*d^2*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^10)/(7887559680*b^3) + 
      (7027*K0^2*M^5*Sqrt[Pi/595]*u^11)/(2190988800*b^3) + 
      (21201*d^4*K0^2*M^5*Sqrt[Pi/595]*u^11)/(486886400*b^3) - 
      (204329*d^6*K0^2*M^5*Sqrt[Pi/595]*u^11)/(1314593280*b^3) + 
      (1663*d^8*K0^2*M^5*Sqrt[Pi/595]*u^11)/(131459328*b^3) + 
      (53359*d^10*K0^2*M^5*Sqrt[Pi/595]*u^11)/(876395520*b^3) - 
      (1153*d^12*K0^2*M^5*Sqrt[Pi/595]*u^11)/(525837312*b^3) + 
      (3547*K1^2*M^5*Sqrt[Pi/595]*u^11)/(985944960*b^3) + 
      (64303*d^2*K1^2*M^5*Sqrt[Pi/595]*u^11)/(1577511936*b^3) + 
      (414907*d^4*K1^2*M^5*Sqrt[Pi/595]*u^11)/(7887559680*b^3) - 
      (226829*d^6*K1^2*M^5*Sqrt[Pi/595]*u^11)/(1314593280*b^3) + 
      (7103*d^8*K1^2*M^5*Sqrt[Pi/595]*u^11)/(1314593280*b^3) + 
      (560227*d^10*K1^2*M^5*Sqrt[Pi/595]*u^11)/(7887559680*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/595]*u^11)/(1182720*b^3) + 
      (2221*d^2*K0^2*M^5*Sqrt[(17*Pi)/35]*u^11)/(1011225600*b^3) + 
      (7697*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(9859449600*b^3) + 
      (941*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(129729600*b^3) + 
      (187937*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(9859449600*b^3) - 
      (877*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(24648624*b^3) - 
      (4463*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(281698560*b^3) + 
      (23*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(1083456*b^3) + 
      (97*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(31299840*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/595]*u^13)/(2471040*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/595]*u^13)/(741312*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/595]*u^13)/(741312*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/595]*u^13)/(2471040*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/595]*u^13)/(2471040*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/595]*u^13)/(741312*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/595]*u^13)/(741312*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/595]*u^13)/(2471040*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(7*Pi)/85]*u^13)/(7413120*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(7*Pi)/85]*u^13)/(7413120*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(7*Pi)/85]*u^13)/(7413120*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(7*Pi)/85]*u^13)/(7413120*b^3))/Pi, 
    ((((213511*I)/18779904)*d^6*K0*K1*M^5*Sqrt[5/(119*Pi)]*u^3)/b^3 - 
      (((30113*I)/187799040)*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^3)/b^3 - 
      (((249559*I)/62599680)*d^8*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^3)/b^3 - 
      (((26803*I)/20866560)*d^10*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^3)/b^3 - 
      (7573*d^4*K1^2*M^5*Sqrt[Pi/595]*u^3)/(86944*b^3) + 
      (31153*d^6*K1^2*M^5*Sqrt[Pi/595]*u^3)/(260832*b^3) + 
      (281*d^8*K1^2*M^5*Sqrt[Pi/595]*u^3)/(173888*b^3) + 
      (263*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(521664*b^3) - 
      (1939*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(2086656*b^3) - 
      (26473*d^2*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(2086656*b^3) + 
      (4419*d^4*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(347776*b^3) + 
      (5333*d^6*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(347776*b^3) - 
      (847*d^8*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(63232*b^3) - 
      (2149*d^10*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(2086656*b^3) - 
      (87*d^10*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(15808*b^3) + 
      (3*d^2*K1^2*M^5*Sqrt[(119*Pi)/5]*u^3)/(173888*b^3) - 
      (((164819*I)/6955520)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) + 
      (((152447*I)/31299840)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) - 
      (((1127237*I)/175279104)*d^2*K1^2*M^5*Sqrt[5/(119*Pi)]*u^4)/b^3 - 
      (((32849*I)/375598080)*K0^2*M^5*Sqrt[7/(85*Pi)]*u^4)/b^3 - 
      (((4753*I)/2276352)*d^8*K0^2*M^5*Sqrt[7/(85*Pi)]*u^4)/b^3 - 
      (((27107*I)/41733120)*d^10*K0^2*M^5*Sqrt[7/(85*Pi)]*u^4)/b^3 - 
      (((30713*I)/41733120)*d^2*K0^2*M^5*Sqrt[17/(35*Pi)]*u^4)/b^3 - 
      (((92089*I)/625996800)*d^10*K1^2*M^5*Sqrt[119/(5*Pi)]*u^4)/b^3 - 
      (262091*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(12519936*b^3) + 
      (154961*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(695552*b^3) + 
      (17313767*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(31299840*b^3) - 
      (2015833*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(5690880*b^3) - 
      (823681*d^2*K0*K1*M^5*Sqrt[(5*Pi)/119]*u^4)/(12519936*b^3) - 
      (71387*d^10*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^4)/(6955520*b^3) + 
      (((39427*I)/12519936)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((5471839*I)/187799040)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((110329*I)/97377280)*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((573931*I)/87639552)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((211628029*I)/2190988800)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((8189521*I)/208665600)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((31357409*I)/1877990400)*d^6*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^5)/b^3 - 
      (((1103152615207*I)/131590787328000)*d^4*K0*K1*M^5*Sqrt[17/(35*Pi)]*
        u^5)/b^3 - (169907*K0^2*M^5*Sqrt[Pi/595]*u^5)/(25039872*b^3) - 
      (2778509*d^2*K0^2*M^5*Sqrt[Pi/595]*u^5)/(25039872*b^3) + 
      (9363*d^4*K0^2*M^5*Sqrt[Pi/595]*u^5)/(126464*b^3) + 
      (11869127*d^6*K0^2*M^5*Sqrt[Pi/595]*u^5)/(62599680*b^3) - 
      (1189751*d^8*K0^2*M^5*Sqrt[Pi/595]*u^5)/(9630720*b^3) - 
      (932927*d^10*K0^2*M^5*Sqrt[Pi/595]*u^5)/(41733120*b^3) - 
      (682729*K1^2*M^5*Sqrt[Pi/595]*u^5)/(37559808*b^3) - 
      (10538467*d^2*K1^2*M^5*Sqrt[Pi/595]*u^5)/(37559808*b^3) + 
      (658943*d^6*K1^2*M^5*Sqrt[Pi/595]*u^5)/(1444608*b^3) + 
      (758837*d^4*K1^2*M^5*Sqrt[(5*Pi)/119]*u^5)/(18779904*b^3) - 
      (125963*d^8*K1^2*M^5*Sqrt[(7*Pi)/85]*u^5)/(2889216*b^3) - 
      (119827*d^10*K1^2*M^5*Sqrt[(17*Pi)/35]*u^5)/(37559808*b^3) - 
      (((2915711*I)/26291865600)*K0*K1*M^5*u^5)/(b^3*Sqrt[595*Pi]) - 
      (((216900527*I)/6572966400)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[595*Pi]) + 
      (((16374191652739*I)/131590787328000)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[595*Pi]) - (((1234849709*I)/26291865600)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[595*Pi]) - (((300521*I)/16051200)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[595*Pi]) - (((182213*I)/125199360)*d^10*K1^2*M^5*
        Sqrt[7/(85*Pi)]*u^6)/b^3 - (((160109*I)/625996800)*d^10*K0^2*M^5*
        Sqrt[17/(35*Pi)]*u^6)/b^3 + (((90862747*I)/26291865600)*d^6*K1^2*M^5*
        Sqrt[17/(35*Pi)]*u^6)/b^3 - (58451*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (4694976*b^3) + (2426443*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (18779904*b^3) + (1333907*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (3611520*b^3) - (21993299*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (93899520*b^3) - (8342251*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (187799040*b^3) - (1113163*d^2*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^6)/
       (37559808*b^3) + (((9283903*I)/6572966400)*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((49860749*I)/26291865600)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((163648921*I)/8763955200)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) + (((868615499*I)/26291865600)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((250625773*I)/26291865600)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((2176079*I)/606735360)*K1^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((115055729*I)/2921318400)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) + (((192827527*I)/6067353600)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((589560733*I)/15775119360)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (30119*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (18779904*b^3) + (282547*d^4*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (18779904*b^3) - (86183*d^8*K0^2*M^5*Sqrt[Pi/595]*u^7)/(2347488*b^3) - 
      (295277*d^10*K0^2*M^5*Sqrt[Pi/595]*u^7)/(37559808*b^3) - 
      (618983*d^2*K1^2*M^5*Sqrt[Pi/595]*u^7)/(14446080*b^3) + 
      (2151551*d^4*K1^2*M^5*Sqrt[Pi/595]*u^7)/(93899520*b^3) + 
      (161107*d^6*K1^2*M^5*Sqrt[Pi/595]*u^7)/(1956240*b^3) - 
      (6163*d^10*K1^2*M^5*Sqrt[Pi/595]*u^7)/(535040*b^3) + 
      (58657*d^6*K0^2*M^5*Sqrt[(5*Pi)/119]*u^7)/(4694976*b^3) - 
      (168133*d^2*K0^2*M^5*Sqrt[(7*Pi)/85]*u^7)/(37559808*b^3) - 
      (53783*d^8*K1^2*M^5*Sqrt[(7*Pi)/85]*u^7)/(7824960*b^3) - 
      (2201*K1^2*M^5*Sqrt[(119*Pi)/5]*u^7)/(93899520*b^3) - 
      (((990809*I)/985944960)*K0*K1*M^5*u^7)/(b^3*Sqrt[595*Pi]) - 
      (((187216361*I)/9859449600)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[595*Pi]) + 
      (((107773*I)/52166400)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[595*Pi]) + 
      (((3149597*I)/64022400)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[595*Pi]) - 
      (((232777273*I)/9859449600)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[595*Pi]) - 
      (((399499*I)/52166400)*d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[595*Pi]) - 
      (((366281995*I)/208231575552)*d^10*K1^2*M^5*Sqrt[5/(119*Pi)]*u^8)/b^3 + 
      (((319529*I)/216691200)*d^6*K1^2*M^5*Sqrt[7/(85*Pi)]*u^8)/b^3 - 
      (420029*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(23474880*b^3) + 
      (144481*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(23474880*b^3) + 
      (12241*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(308880*b^3) - 
      (961783*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(46949760*b^3) - 
      (147263*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(23474880*b^3) - 
      (3131*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^8)/(46949760*b^3) - 
      (((1790597*I)/9859449600)*K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - 
      (((46403381*I)/19718899200)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - 
      (((16061491*I)/19718899200)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + 
      (((53127959*I)/6572966400)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - 
      (((504239*I)/148262400)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - 
      (((17377*I)/13041600)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - 
      (((662573*I)/3286483200)*K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - 
      (((8180911*I)/2816985600)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - 
      (((27362227*I)/19718899200)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - 
      (((8450063*I)/2190988800)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + 
      (((35519513279*I)/5205789388800)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) - (((3036287*I)/9987494400)*d^2*K0*K1*M^5*
        Sqrt[7/(85*Pi)]*u^9)/b^3 + (((619771*I)/2464862400)*d^6*K0*K1*M^5*
        Sqrt[17/(35*Pi)]*u^9)/b^3 - (509*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (3611520*b^3) - (62147*d^2*K0^2*M^5*Sqrt[Pi/595]*u^9)/(46949760*b^3) - 
      (24103*d^8*K0^2*M^5*Sqrt[Pi/595]*u^9)/(15649920*b^3) - 
      (599*d^10*K0^2*M^5*Sqrt[Pi/595]*u^9)/(823680*b^3) - 
      (713*d^4*K1^2*M^5*Sqrt[Pi/595]*u^9)/(23474880*b^3) + 
      (33601*d^6*K1^2*M^5*Sqrt[Pi/595]*u^9)/(7824960*b^3) - 
      (78769*d^8*K1^2*M^5*Sqrt[Pi/595]*u^9)/(46949760*b^3) - 
      (43193*d^10*K1^2*M^5*Sqrt[Pi/595]*u^9)/(46949760*b^3) + 
      (71*d^4*K0^2*M^5*Sqrt[(5*Pi)/119]*u^9)/(4694976*b^3) - 
      (2837*d^2*K1^2*M^5*Sqrt[(5*Pi)/119]*u^9)/(9389952*b^3) + 
      (17*d^6*K0^2*M^5*Sqrt[(17*Pi)/35]*u^9)/(79040*b^3) - 
      (K1^2*M^5*Sqrt[(17*Pi)/35]*u^9)/(109440*b^3) - 
      (((83507*I)/2464862400)*K0*K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) + 
      (((14886379*I)/13982492160)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) - 
      (((93053*I)/91291200)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) - 
      (((263267*I)/246486240)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) - 
      (((41*I)/37620)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) + 
      ((I/984960)*K0^2*M^5*Sqrt[7/(85*Pi)]*u^10)/b^3 - 
      ((I/142272)*d^10*K0^2*M^5*Sqrt[17/(35*Pi)]*u^10)/b^3 + 
      (((31*I)/54172800)*K1^2*M^5*Sqrt[17/(35*Pi)]*u^10)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/595]*u^10)/(37620*b^3) - 
      (373*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(1067040*b^3) - 
      (557*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(2934360*b^3) + 
      (257*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(217360*b^3) - 
      (827*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(2347488*b^3) - 
      (31*d^8*K0*K1*M^5*Sqrt[(5*Pi)/119]*u^10)/(586872*b^3) - 
      (((5011*I)/379209600)*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((772*I)/38513475)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((131239*I)/821620800)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((21253*I)/74692800)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((10271*I)/492972480)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((1201*I)/75841920)*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((19879*I)/616215600)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((12583*I)/91291200)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((63229*I)/273873600)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((7841*I)/70424640)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((433*I)/2608320)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((23*I)/1354320)*d^4*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^11)/b^3 - 
      (((139*I)/2257200)*d^6*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^11)/b^3 - 
      ((I/75240)*d^10*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^11)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/595]*u^11)/(451440*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/595]*u^11)/(41040*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/595]*u^11)/(45144*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/595]*u^11)/(90288*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/595]*u^11)/(30096*b^3) - 
      (K1^2*M^5*Sqrt[Pi/595]*u^11)/(451440*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/595]*u^11)/(41040*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/595]*u^11)/(45144*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/595]*u^11)/(90288*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/595]*u^11)/(30096*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/85]*u^11)/(75240*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/85]*u^11)/(75240*b^3) - 
      (((193*I)/7900200)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[595*Pi]) + 
      (((701*I)/4309200)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[595*Pi]) + 
      (((31*I)/95760)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[595*Pi]) + 
      (((13*I)/71820)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[595*Pi]))/Pi, 
    ((23747*d^4*K1*M^5*Sqrt[Pi/595]*u)/(695552*b^3*E^u) - 
      (98737*d^8*K1*M^5*Sqrt[Pi/595]*u)/(695552*b^3*E^u) - 
      (2511*d^10*K1*M^5*Sqrt[Pi/595]*u)/(173888*b^3*E^u) - 
      (8451*d^12*K1*M^5*Sqrt[Pi/595]*u)/(695552*b^3*E^u) - 
      (691*K1*M^5*Sqrt[(5*Pi)/119]*u)/(695552*b^3*E^u) - 
      (303*d^2*K1*M^5*Sqrt[(5*Pi)/119]*u)/(13376*b^3*E^u) + 
      (4393*d^6*K1*M^5*Sqrt[(5*Pi)/119]*u)/(86944*b^3*E^u) + 
      (37749*K0*M^5*Sqrt[Pi/595]*u^2)/(5564416*b^3*E^u) + 
      (367307*d^2*K0*M^5*Sqrt[Pi/595]*u^2)/(2782208*b^3*E^u) - 
      (219613*d^4*K0*M^5*Sqrt[Pi/595]*u^2)/(5564416*b^3*E^u) - 
      (434659*d^6*K0*M^5*Sqrt[Pi/595]*u^2)/(1391104*b^3*E^u) + 
      (50649*d^8*K0*M^5*Sqrt[Pi/595]*u^2)/(292864*b^3*E^u) + 
      (135067*d^10*K0*M^5*Sqrt[Pi/595]*u^2)/(2782208*b^3*E^u) - 
      (3583*d^12*K0*M^5*Sqrt[Pi/595]*u^2)/(428032*b^3*E^u) + 
      (23747*d^4*K1*M^5*Sqrt[Pi/595]*u^2)/(695552*b^3*E^u) - 
      (98737*d^8*K1*M^5*Sqrt[Pi/595]*u^2)/(695552*b^3*E^u) - 
      (2511*d^10*K1*M^5*Sqrt[Pi/595]*u^2)/(173888*b^3*E^u) - 
      (8451*d^12*K1*M^5*Sqrt[Pi/595]*u^2)/(695552*b^3*E^u) - 
      (691*K1*M^5*Sqrt[(5*Pi)/119]*u^2)/(695552*b^3*E^u) - 
      (303*d^2*K1*M^5*Sqrt[(5*Pi)/119]*u^2)/(13376*b^3*E^u) + 
      (4393*d^6*K1*M^5*Sqrt[(5*Pi)/119]*u^2)/(86944*b^3*E^u) + 
      (815952317*K0*M^5*Sqrt[Pi/595]*u^3)/(107421050880*b^3*E^u) + 
      (7627304899*d^2*K0*M^5*Sqrt[Pi/595]*u^3)/(53710525440*b^3*E^u) - 
      (957542723*d^6*K0*M^5*Sqrt[Pi/595]*u^3)/(2983918080*b^3*E^u) + 
      (135067*d^10*K0*M^5*Sqrt[Pi/595]*u^3)/(2782208*b^3*E^u) - 
      (3583*d^12*K0*M^5*Sqrt[Pi/595]*u^3)/(428032*b^3*E^u) - 
      (30048803*K0^2*M^5*Sqrt[Pi/595]*u^3)/(12286230528*b^3) - 
      (1256688371*d^2*K0^2*M^5*Sqrt[Pi/595]*u^3)/(12286230528*b^3) - 
      (1459699369*d^8*K0^2*M^5*Sqrt[Pi/595]*u^3)/(12286230528*b^3) - 
      (1057471801*d^10*K0^2*M^5*Sqrt[Pi/595]*u^3)/(12286230528*b^3) + 
      (20213371*d^12*K0^2*M^5*Sqrt[Pi/595]*u^3)/(12286230528*b^3) + 
      (122583017*K1*M^5*Sqrt[Pi/595]*u^3)/(7011164160*b^3*E^u) + 
      (1105710373*d^2*K1*M^5*Sqrt[Pi/595]*u^3)/(3505582080*b^3*E^u) - 
      (842092213*d^4*K1*M^5*Sqrt[Pi/595]*u^3)/(7011164160*b^3*E^u) - 
      (2072313*d^6*K1*M^5*Sqrt[Pi/595]*u^3)/(2996224*b^3*E^u) + 
      (3751157*d^10*K1*M^5*Sqrt[Pi/595]*u^3)/(33386496*b^3*E^u) - 
      (311977*d^12*K1*M^5*Sqrt[Pi/595]*u^3)/(22257664*b^3*E^u) - 
      (422196839*d^6*K1^2*M^5*Sqrt[Pi/595]*u^3)/(1023852544*b^3) + 
      (304084591*d^8*K1^2*M^5*Sqrt[Pi/595]*u^3)/(3071557632*b^3) + 
      (304867949*d^10*K1^2*M^5*Sqrt[Pi/595]*u^3)/(3071557632*b^3) + 
      (44067*d^14*K1^2*M^5*Sqrt[Pi/595]*u^3)/(1023852544*b^3) + 
      (85323671*d^6*K0^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(1116930048*b^3) + 
      (54911*d^14*K0^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(12286230528*b^3) + 
      (135691*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(1023852544*b^3) - 
      (795684211*d^4*K0*M^5*Sqrt[(7*Pi)/85]*u^3)/(107421050880*b^3*E^u) - 
      (129911641*d^4*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(12286230528*b^3) + 
      (54511207*d^4*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(3071557632*b^3) + 
      (2579*d^8*K0*M^5*Sqrt[(17*Pi)/35]*u^3)/(239616*b^3*E^u) + 
      (1494583*d^8*K1*M^5*Sqrt[(17*Pi)/35]*u^3)/(66772992*b^3*E^u) + 
      (15862831*d^2*K1^2*M^5*Sqrt[(17*Pi)/35]*u^3)/(3071557632*b^3) + 
      (159*d^12*K1^2*M^5*Sqrt[(35*Pi)/17]*u^3)/(4046848*b^3) + 
      (631240829*K0*M^5*Sqrt[Pi/595]*u^4)/(63321882624*b^3*E^u) + 
      (585641302361*d^2*K0*M^5*Sqrt[Pi/595]*u^4)/(3007789424640*b^3*E^u) - 
      (362993737919*d^4*K0*M^5*Sqrt[Pi/595]*u^4)/(6015578849280*b^3*E^u) + 
      (97195843*d^8*K0*M^5*Sqrt[Pi/595]*u^4)/(400637952*b^3*E^u) + 
      (4559453*d^10*K0*M^5*Sqrt[Pi/595]*u^4)/(66772992*b^3*E^u) - 
      (23043*d^12*K0*M^5*Sqrt[Pi/595]*u^4)/(3424256*b^3*E^u) + 
      (139357957681*K1*M^5*Sqrt[Pi/595]*u^4)/(6445263052800*b^3*E^u) + 
      (8570364005843*d^2*K1*M^5*Sqrt[Pi/595]*u^4)/(22558420684800*b^3*E^u) - 
      (710156787553*d^4*K1*M^5*Sqrt[Pi/595]*u^4)/(4101531033600*b^3*E^u) - 
      (15113990399*d^6*K1*M^5*Sqrt[Pi/595]*u^4)/(19280701440*b^3*E^u) - 
      (9967898267*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(516021682176*b^3) - 
      (1128378418603*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(2580108410880*b^3) - 
      (83784701771*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(2580108410880*b^3) - 
      (1193105328517*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(2580108410880*b^3) - 
      (681780210833*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(2580108410880*b^3) + 
      (21697818007*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(2580108410880*b^3) + 
      (75614159*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(516021682176*b^3) - 
      (3979*d^12*K1*M^5*Sqrt[(5*Pi)/119]*u^4)/(2023424*b^3*E^u) + 
      (17544883*d^8*K1*M^5*Sqrt[(7*Pi)/85]*u^4)/(273162240*b^3*E^u) + 
      (551959*d^10*K1*M^5*Sqrt[(7*Pi)/85]*u^4)/(33386496*b^3*E^u) - 
      (4408386509*d^6*K0*M^5*Sqrt[(17*Pi)/35]*u^4)/(167099412480*b^3*E^u) + 
      (183224250721*d^6*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^4)/(2580108410880*b^3) + 
      (97165554989*K0*M^5*Sqrt[Pi/595]*u^5)/(11279210342400*b^3*E^u) + 
      (1804183891277*d^2*K0*M^5*Sqrt[Pi/595]*u^5)/(11279210342400*b^3*E^u) - 
      (11116294069*d^4*K0*M^5*Sqrt[Pi/595]*u^5)/(176237661600*b^3*E^u) - 
      (4795988943*d^6*K0*M^5*Sqrt[Pi/595]*u^5)/(13924951040*b^3*E^u) + 
      (1005838069*d^8*K0*M^5*Sqrt[Pi/595]*u^5)/(5258373120*b^3*E^u) - 
      (32371*d^12*K0*M^5*Sqrt[Pi/595]*u^5)/(8346624*b^3*E^u) - 
      (875990089123*d^2*K0^2*M^5*Sqrt[Pi/595]*u^5)/(5160216821760*b^3) - 
      (109722449411*d^4*K0^2*M^5*Sqrt[Pi/595]*u^5)/(5160216821760*b^3) + 
      (2471943595817*d^6*K0^2*M^5*Sqrt[Pi/595]*u^5)/(5160216821760*b^3) - 
      (902288255677*d^8*K0^2*M^5*Sqrt[Pi/595]*u^5)/(5160216821760*b^3) - 
      (29513057507*d^10*K0^2*M^5*Sqrt[Pi/595]*u^5)/(271590359040*b^3) + 
      (15111605647*d^12*K0^2*M^5*Sqrt[Pi/595]*u^5)/(5160216821760*b^3) + 
      (52230071*d^14*K0^2*M^5*Sqrt[Pi/595]*u^5)/(1032043364352*b^3) + 
      (141123837167*K1*M^5*Sqrt[Pi/595]*u^5)/(12890526105600*b^3*E^u) + 
      (71238804647*d^2*K1*M^5*Sqrt[Pi/595]*u^5)/(352475323200*b^3*E^u) - 
      (597839632361*d^4*K1*M^5*Sqrt[Pi/595]*u^5)/(8203062067200*b^3*E^u) + 
      (10225845523*d^8*K1*M^5*Sqrt[Pi/595]*u^5)/(42066984960*b^3*E^u) + 
      (3057367*d^10*K1*M^5*Sqrt[Pi/595]*u^5)/(44943360*b^3*E^u) - 
      (23301041*d^12*K1*M^5*Sqrt[Pi/595]*u^5)/(4674109440*b^3*E^u) - 
      (1121994440381*K1^2*M^5*Sqrt[Pi/595]*u^5)/(38701626163200*b^3) - 
      (22509239951477*d^2*K1^2*M^5*Sqrt[Pi/595]*u^5)/(38701626163200*b^3) + 
      (2086202833867*d^4*K1^2*M^5*Sqrt[Pi/595]*u^5)/(38701626163200*b^3) + 
      (56237962042891*d^6*K1^2*M^5*Sqrt[Pi/595]*u^5)/(38701626163200*b^3) - 
      (414468476249*d^8*K1^2*M^5*Sqrt[Pi/595]*u^5)/(703665930240*b^3) - 
      (487278992911*d^10*K1^2*M^5*Sqrt[Pi/595]*u^5)/(1548065046528*b^3) + 
      (2924070287*d^12*K1^2*M^5*Sqrt[Pi/595]*u^5)/(407385538560*b^3) + 
      (108059297*d^14*K1^2*M^5*Sqrt[Pi/595]*u^5)/(595409633280*b^3) - 
      (118669123*K0^2*M^5*Sqrt[(5*Pi)/119]*u^5)/(79387951104*b^3) + 
      (50587*d^10*K0*M^5*Sqrt[(17*Pi)/35]*u^5)/(16693248*b^3*E^u) - 
      (2595797*d^6*K1*M^5*Sqrt[(17*Pi)/35]*u^5)/(98875392*b^3*E^u) + 
      (1117767114917*d^2*K0*M^5*Sqrt[Pi/595]*u^6)/(16406124134400*b^3*E^u) - 
      (167360526293*d^4*K0*M^5*Sqrt[Pi/595]*u^6)/(8203062067200*b^3*E^u) + 
      (226615643*d^10*K0*M^5*Sqrt[Pi/595]*u^6)/(9348218880*b^3*E^u) - 
      (1279463*d^12*K0*M^5*Sqrt[Pi/595]*u^6)/(779018240*b^3*E^u) + 
      (1867555341217*K1*M^5*Sqrt[Pi/595]*u^6)/(360934730956800*b^3*E^u) - 
      (12079457122133*d^4*K1*M^5*Sqrt[Pi/595]*u^6)/(360934730956800*b^3*
        E^u) - (1100938785473*d^6*K1*M^5*Sqrt[Pi/595]*u^6)/
       (6015578849280*b^3*E^u) + (1510309877*d^8*K1*M^5*Sqrt[Pi/595]*u^6)/
       (15297085440*b^3*E^u) + (276762011*d^10*K1*M^5*Sqrt[Pi/595]*u^6)/
       (9348218880*b^3*E^u) - (10145491*d^12*K1*M^5*Sqrt[Pi/595]*u^6)/
       (5099028480*b^3*E^u) - (70542118363*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (3225135513600*b^3) - (5901381788059*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (12900542054400*b^3) + (15054024847*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (1075045171200*b^3) + (45697659469951*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (38701626163200*b^3) - (886686596353*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (1935081308160*b^3) - (2037476923367*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (7740325232640*b^3) + (11300639507*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (1935081308160*b^3) + (1230034769*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (7740325232640*b^3) + (275933831*d^8*K0*M^5*Sqrt[(5*Pi)/119]*u^6)/
       (16826793984*b^3*E^u) + (1081283561*K0*M^5*Sqrt[(7*Pi)/85]*u^6)/
       (2343732019200*b^3*E^u) - (1736034929*d^6*K0*M^5*Sqrt[(7*Pi)/85]*u^6)/
       (78124400640*b^3*E^u) + (47468784361*d^2*K1*M^5*Sqrt[(17*Pi)/35]*u^6)/
       (9498282393600*b^3*E^u) + (8710535917*K0*M^5*Sqrt[Pi/595]*u^7)/
       (7598625914880*b^3*E^u) + (1589129020403*d^2*K0*M^5*Sqrt[Pi/595]*u^7)/
       (72186946191360*b^3*E^u) - (1027551421319*d^4*K0*M^5*Sqrt[Pi/595]*u^7)/
       (144373892382720*b^3*E^u) - (590341545377*d^6*K0*M^5*Sqrt[Pi/595]*u^7)/
       (12031157698560*b^3*E^u) + (445502639*d^8*K0*M^5*Sqrt[Pi/595]*u^7)/
       (17712414720*b^3*E^u) + (42933743*d^10*K0*M^5*Sqrt[Pi/595]*u^7)/
       (5099028480*b^3*E^u) - (61403471*d^12*K0*M^5*Sqrt[Pi/595]*u^7)/
       (112178626560*b^3*E^u) - (63774137957*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (19350813081600*b^3) - (2901356464843*d^2*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (38701626163200*b^3) - (88847439731*d^4*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (19350813081600*b^3) + (86405555119*d^6*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (425292595200*b^3) - (18816926783*d^10*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (407385538560*b^3) + (296951791*d^12*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (297704816640*b^3) + (243589163*d^14*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (7740325232640*b^3) + (5264853791*K1*M^5*Sqrt[Pi/595]*u^7)/
       (4833947289600*b^3*E^u) + (3434469896309*d^2*K1*M^5*Sqrt[Pi/595]*u^7)/
       (135350524108800*b^3*E^u) - (2233909797989*d^4*K1*M^5*Sqrt[Pi/595]*
        u^7)/(270701048217600*b^3*E^u) - (4552428379*d^6*K1*M^5*Sqrt[Pi/595]*
        u^7)/(82030620672*b^3*E^u) + (84636287*d^8*K1*M^5*Sqrt[Pi/595]*u^7)/
       (3004784640*b^3*E^u) - (1279871*d^12*K1*M^5*Sqrt[Pi/595]*u^7)/
       (2003189760*b^3*E^u) - (353778297287*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (58052439244800*b^3) - (1911196543499*d^2*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (16586411212800*b^3) - (2133797198567*d^8*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (19350813081600*b^3) - (2553856184413*d^10*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (38701626163200*b^3) + (241413833*d^12*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (168267939840*b^3) + (29051203*d^14*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (595409633280*b^3) + (264817247575*d^6*K1^2*M^5*Sqrt[(5*Pi)/119]*u^7)/
       (4644195139584*b^3) + (465359*d^10*K1*M^5*Sqrt[(7*Pi)/85]*u^7)/
       (333864960*b^3*E^u) - (17108938411*d^8*K0^2*M^5*Sqrt[(17*Pi)/35]*u^7)/
       (3870162616320*b^3) + (37526107867*d^4*K1^2*M^5*Sqrt[(17*Pi)/35]*u^7)/
       (58052439244800*b^3) + (128550670933*d^2*K0*M^5*Sqrt[Pi/595]*u^8)/
       (24609186201600*b^3*E^u) - (838665925793*d^4*K0*M^5*Sqrt[Pi/595]*u^8)/
       (541402096435200*b^3*E^u) - (11361129569*d^6*K0*M^5*Sqrt[Pi/595]*u^8)/
       (1002596474880*b^3*E^u) + (150783551*d^8*K0*M^5*Sqrt[Pi/595]*u^8)/
       (28044656640*b^3*E^u) + (31573679*d^10*K0*M^5*Sqrt[Pi/595]*u^8)/
       (14022328320*b^3*E^u) - (4183351*d^12*K0*M^5*Sqrt[Pi/595]*u^8)/
       (28044656640*b^3*E^u) + (23449295269*K1*M^5*Sqrt[Pi/595]*u^8)/
       (108280419287040*b^3*E^u) + (76364683121*d^2*K1*M^5*Sqrt[Pi/595]*u^8)/
       (13535052410880*b^3*E^u) - (35379288823*d^4*K1*M^5*Sqrt[Pi/595]*u^8)/
       (21656083857408*b^3*E^u) - (55712344031*d^6*K1*M^5*Sqrt[Pi/595]*u^8)/
       (4511684136960*b^3*E^u) + (1457948491*d^8*K1*M^5*Sqrt[Pi/595]*u^8)/
       (252401909760*b^3*E^u) + (1324163*d^10*K1*M^5*Sqrt[Pi/595]*u^8)/
       (525837312*b^3*E^u) - (368689*d^12*K1*M^5*Sqrt[Pi/595]*u^8)/
       (2157281280*b^3*E^u) - (17687008453*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (7256554905600*b^3) - (1551043647689*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (29026219622400*b^3) - (1546416829*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (2073301401600*b^3) + (4052771807261*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (29026219622400*b^3) - (457151479*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (9093427200*b^3) - (46319635091*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (1382200934400*b^3) + (65961541*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (87958241280*b^3) + (271259*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (9348218880*b^3) + (5669677961*K0*M^5*Sqrt[(17*Pi)/35]*u^8)/
       (541402096435200*b^3*E^u) + (473344471*K0*M^5*Sqrt[Pi/595]*u^9)/
       (6767526205440*b^3*E^u) + (2564329949*d^2*K0*M^5*Sqrt[Pi/595]*u^9)/
       (3383763102720*b^3*E^u) - (1071115853*d^4*K0*M^5*Sqrt[Pi/595]*u^9)/
       (6767526205440*b^3*E^u) - (376548259*d^6*K0*M^5*Sqrt[Pi/595]*u^9)/
       (205076551680*b^3*E^u) + (720821*d^8*K0*M^5*Sqrt[Pi/595]*u^9)/
       (985944960*b^3*E^u) + (2473927*d^10*K0*M^5*Sqrt[Pi/595]*u^9)/
       (5258373120*b^3*E^u) - (10207*d^12*K0*M^5*Sqrt[Pi/595]*u^9)/
       (292131840*b^3*E^u) - (740785723*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (7256554905600*b^3) - (145733044649*d^2*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (29026219622400*b^3) - (193156573*d^4*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (315502387200*b^3) - (501251771*d^8*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (115183411200*b^3) - (1446708911*d^10*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (420669849600*b^3) + (1961473*d^12*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (23036682240*b^3) + (7016423*d^14*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (1935081308160*b^3) + (10073736089*K1*M^5*Sqrt[Pi/595]*u^9)/
       (135350524108800*b^3*E^u) + (54693433441*d^2*K1*M^5*Sqrt[Pi/595]*u^9)/
       (67675262054400*b^3*E^u) - (296633333*d^4*K1*M^5*Sqrt[Pi/595]*u^9)/
       (1757799014400*b^3*E^u) - (736466509*d^6*K1*M^5*Sqrt[Pi/595]*u^9)/
       (375973678080*b^3*E^u) + (16361833*d^8*K1*M^5*Sqrt[Pi/595]*u^9)/
       (21033492480*b^3*E^u) + (58739*d^10*K1*M^5*Sqrt[Pi/595]*u^9)/
       (115568640*b^3*E^u) - (8249*d^12*K1*M^5*Sqrt[Pi/595]*u^9)/
       (200318976*b^3*E^u) - (2176283927*d^2*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (376963891200*b^3) - (59767993*d^4*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (94240972800*b^3) + (7873225813*d^6*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (509231923200*b^3) - (8562361*d^8*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (1771619850*b^3) - (40082713091*d^10*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (9675406540800*b^3) + (54148397*d^12*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (483770327040*b^3) + (3046019*d^14*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (645027102720*b^3) + (22942838299*d^6*K0^2*M^5*Sqrt[(17*Pi)/35]*u^9)/
       (29026219622400*b^3) - (41496911*K1^2*M^5*Sqrt[(17*Pi)/35]*u^9)/
       (3628277452800*b^3) + (246161*K0*M^5*Sqrt[Pi/595]*u^10)/
       (33370444800*b^3*E^u) + (243811681*d^2*K0*M^5*Sqrt[Pi/595]*u^10)/
       (2819802585600*b^3*E^u) - (11435981*d^4*K0*M^5*Sqrt[Pi/595]*u^10)/
       (268552627200*b^3*E^u) - (106166651*d^6*K0*M^5*Sqrt[Pi/595]*u^10)/
       (563960517120*b^3*E^u) + (63463*d^8*K0*M^5*Sqrt[Pi/595]*u^10)/
       (606735360*b^3*E^u) + (2161*d^10*K0*M^5*Sqrt[Pi/595]*u^10)/
       (43819776*b^3*E^u) - (14827*d^12*K0*M^5*Sqrt[Pi/595]*u^10)/
       (876395520*b^3*E^u) + (7320119*K1*M^5*Sqrt[Pi/595]*u^10)/
       (867631564800*b^3*E^u) + (270967069*d^2*K1*M^5*Sqrt[Pi/595]*u^10)/
       (2819802585600*b^3*E^u) - (104571751*d^4*K1*M^5*Sqrt[Pi/595]*u^10)/
       (3759736780800*b^3*E^u) - (127930237*d^6*K1*M^5*Sqrt[Pi/595]*u^10)/
       (563960517120*b^3*E^u) + (1526351*d^8*K1*M^5*Sqrt[Pi/595]*u^10)/
       (15775119360*b^3*E^u) + (223*d^10*K1*M^5*Sqrt[Pi/595]*u^10)/
       (3319680*b^3*E^u) - (2689*d^12*K1*M^5*Sqrt[Pi/595]*u^10)/
       (194754560*b^3*E^u) - (380588693*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^10)/
       (279098265600*b^3) - (8899937*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^10)/
       (15913497600*b^3) + (369045223*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^10)/
       (90706936320*b^3) - (3249435821*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^10)/
       (3628277452800*b^3) - (519535813*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^10)/
       (403141939200*b^3) + (17543797*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^10)/
       (362827745280*b^3) + (640351*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^10)/
       (362827745280*b^3) - (36871*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^10)/
       (22535884800*b^3) + (131419*K0*M^5*Sqrt[Pi/595]*u^11)/
       (61973683200*b^3*E^u) + (1458419*d^2*K0*M^5*Sqrt[Pi/595]*u^11)/
       (72302630400*b^3*E^u) + (508769*d^4*K0*M^5*Sqrt[Pi/595]*u^11)/
       (16067251200*b^3*E^u) - (1739957*d^6*K0*M^5*Sqrt[Pi/595]*u^11)/
       (21690789120*b^3*E^u) - (16403*d^8*K0*M^5*Sqrt[Pi/595]*u^11)/
       (876395520*b^3*E^u) + (2369*d^10*K0*M^5*Sqrt[Pi/595]*u^11)/
       (62599680*b^3*E^u) + (47*d^12*K0*M^5*Sqrt[Pi/595]*u^11)/
       (6589440*b^3*E^u) + (9566941*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (7256554905600*b^3) - (101483027*d^2*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (2418851635200*b^3) - (96753427*d^4*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (2418851635200*b^3) + (153762451*d^6*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (1036650700800*b^3) - (8568211*d^8*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (1036650700800*b^3) - (161885173*d^10*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (2418851635200*b^3) + (1626347*d^12*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (207330140160*b^3) - (21599*d^14*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (63100477440*b^3) + (131419*K1*M^5*Sqrt[Pi/595]*u^11)/
       (61973683200*b^3*E^u) + (1414529*d^2*K1*M^5*Sqrt[Pi/595]*u^11)/
       (72302630400*b^3*E^u) + (4374101*d^4*K1*M^5*Sqrt[Pi/595]*u^11)/
       (144605260800*b^3*E^u) - (1696067*d^6*K1*M^5*Sqrt[Pi/595]*u^11)/
       (21690789120*b^3*E^u) - (43889*d^8*K1*M^5*Sqrt[Pi/595]*u^11)/
       (2629186560*b^3*E^u) + (6841*d^10*K1*M^5*Sqrt[Pi/595]*u^11)/
       (187799040*b^3*E^u) + (43*d^12*K1*M^5*Sqrt[Pi/595]*u^11)/
       (6589440*b^3*E^u) + (477493*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (806283878400*b^3) - (29586587*d^2*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (558196531200*b^3) - (66550147*d^4*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (1036650700800*b^3) + (1440502027*d^6*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (7256554905600*b^3) + (81831667*d^8*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (7256554905600*b^3) - (240760627*d^10*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (2418851635200*b^3) + (1759501*d^12*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (290262196224*b^3) + (1441*d^14*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (4886568960*b^3) - (d^2*K0*M^5*Sqrt[Pi/595]*u^12)/(823680*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/595]*u^12)/(247104*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/595]*u^12)/(247104*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/595]*u^12)/(823680*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/595]*u^12)/(823680*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/595]*u^12)/(247104*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/595]*u^12)/(247104*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/595]*u^12)/(823680*b^3*E^u) - 
      (7598251*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(5442416179200*b^3) - 
      (122412553*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(5442416179200*b^3) - 
      (262676611*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(5442416179200*b^3) + 
      (1532897*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(40314193920*b^3) - 
      (24082501*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(362827745280*b^3) - 
      (1097879*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(362827745280*b^3) - 
      (d^4*K0*M^5*Sqrt[(7*Pi)/85]*u^12)/(2471040*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[(7*Pi)/85]*u^12)/(2471040*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[(7*Pi)/85]*u^12)/(2471040*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[(7*Pi)/85]*u^12)/(2471040*b^3*E^u) + 
      (11783*d^14*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^12)/(51832535040*b^3) + 
      (2175653*d^6*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^12)/(362827745280*b^3) - 
      (59329*K0^2*M^5*Sqrt[Pi/595]*u^13)/(1088483235840*b^3) + 
      (152143*d^2*K0^2*M^5*Sqrt[Pi/595]*u^13)/(777488025600*b^3) - 
      (5004617*d^4*K0^2*M^5*Sqrt[Pi/595]*u^13)/(5442416179200*b^3) - 
      (329519*d^6*K0^2*M^5*Sqrt[Pi/595]*u^13)/(259162675200*b^3) + 
      (1006799*d^8*K0^2*M^5*Sqrt[Pi/595]*u^13)/(362827745280*b^3) + 
      (24841*d^10*K0^2*M^5*Sqrt[Pi/595]*u^13)/(27909826560*b^3) - 
      (48557*d^14*K0^2*M^5*Sqrt[Pi/595]*u^13)/(120942581760*b^3) - 
      (302573*K1^2*M^5*Sqrt[Pi/595]*u^13)/(5442416179200*b^3) + 
      (1795867*d^2*K1^2*M^5*Sqrt[Pi/595]*u^13)/(5442416179200*b^3) - 
      (2668319*d^6*K1^2*M^5*Sqrt[Pi/595]*u^13)/(1814138726400*b^3) + 
      (2916187*d^8*K1^2*M^5*Sqrt[Pi/595]*u^13)/(1814138726400*b^3) + 
      (1938499*d^10*K1^2*M^5*Sqrt[Pi/595]*u^13)/(1814138726400*b^3) - 
      (273521*d^12*K1^2*M^5*Sqrt[Pi/595]*u^13)/(362827745280*b^3) - 
      (124489*d^14*K1^2*M^5*Sqrt[Pi/595]*u^13)/(362827745280*b^3) - 
      (25901*d^12*K0^2*M^5*Sqrt[(17*Pi)/35]*u^13)/(362827745280*b^3) - 
      (2227*d^4*K1^2*M^5*Sqrt[(17*Pi)/35]*u^13)/(98953021440*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/595]*u^14)/(484545600*b^3) + 
      (17617*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(64790668800*b^3) + 
      (5521*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(5039274240*b^3) - 
      (13939*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(34887283200*b^3) - 
      (8191*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(3435868800*b^3) + 
      (23183*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(64790668800*b^3) + 
      (2029*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(2159688960*b^3) + 
      (313*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(2591626752*b^3) - 
      (K0^2*M^5*Sqrt[Pi/595]*u^15)/(8721820800*b^3) - 
      (29*d^2*K0^2*M^5*Sqrt[Pi/595]*u^15)/(8721820800*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/595]*u^15)/(46147200*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/595]*u^15)/(1245974400*b^3) + 
      (13*d^8*K0^2*M^5*Sqrt[Pi/595]*u^15)/(264297600*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/595]*u^15)/(1245974400*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/595]*u^15)/(49838976*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/595]*u^15)/(249194880*b^3) - 
      (K1^2*M^5*Sqrt[Pi/595]*u^15)/(8721820800*b^3) - 
      (29*d^2*K1^2*M^5*Sqrt[Pi/595]*u^15)/(8721820800*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/595]*u^15)/(46147200*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/595]*u^15)/(1245974400*b^3) + 
      (13*d^8*K1^2*M^5*Sqrt[Pi/595]*u^15)/(264297600*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/595]*u^15)/(1245974400*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/595]*u^15)/(49838976*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/595]*u^15)/(249194880*b^3))/Pi, 
    (((-1/106496*I)*d^12*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^3)/b^3 - 
      (((4546403*I)/21033492480)*K0*K1*M^5*Sqrt[17/(35*Pi)]*u^3)/b^3 + 
      (254629*K0^2*M^5*Sqrt[Pi/595]*u^3)/(33386496*b^3) - 
      (46383*d^4*K0^2*M^5*Sqrt[Pi/595]*u^3)/(856064*b^3) - 
      (853597*d^6*K0^2*M^5*Sqrt[Pi/595]*u^3)/(2782208*b^3) + 
      (39329*d^10*K0^2*M^5*Sqrt[Pi/595]*u^3)/(878592*b^3) - 
      (8311*d^2*K1^2*M^5*Sqrt[Pi/595]*u^3)/(80256*b^3) - 
      (117983*d^4*K1^2*M^5*Sqrt[Pi/595]*u^3)/(8346624*b^3) + 
      (16777*d^6*K1^2*M^5*Sqrt[Pi/595]*u^3)/(54912*b^3) - 
      (35561*d^8*K1^2*M^5*Sqrt[Pi/595]*u^3)/(252928*b^3) - 
      (1009*d^12*K0^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(11128832*b^3) - 
      (5855*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(8346624*b^3) - 
      (159*d^12*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(214016*b^3) + 
      (30967*d^2*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(1517568*b^3) + 
      (264247*d^8*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(11128832*b^3) - 
      (497*d^10*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(86944*b^3) - 
      (((287166461*I)/10516746240)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) + 
      (((611833973*I)/7011164160)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) - 
      (((270399551*I)/5258373120)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) - 
      (((94416563*I)/3004784640)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) + 
      (((1212157*I)/45527040)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) - 
      (((358803745*I)/25240190976)*d^8*K1^2*M^5*Sqrt[5/(119*Pi)]*u^4)/b^3 - 
      (((241*I)/44515328)*d^12*K0^2*M^5*Sqrt[7/(85*Pi)]*u^4)/b^3 + 
      (204904369*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(7011164160*b^3) + 
      (344860597*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(701116416*b^3) - 
      (196020673*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(779018240*b^3) - 
      (151317659*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(159344640*b^3) + 
      (3748362383*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(7011164160*b^3) + 
      (176915731*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(1168527360*b^3) - 
      (2746937*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(467410944*b^3) - 
      (((67618099*I)/42066984960)*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((217638653*I)/21033492480)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((571807637*I)/14022328320)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((319311743*I)/10516746240)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((14690551*I)/1201913856)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((13821023*I)/1001594880)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((3866871779*I)/1472344473600)*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((3109069969*I)/73617223680)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((39316519153*I)/631004774400)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((2248755049*I)/69016147200)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((25822151*I)/1168527360)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((2106847*I)/2003189760)*d^12*K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((41917*I)/222576640)*d^12*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^5)/b^3 + 
      (((1308869*I)/63100477440)*d^4*K0*K1*M^5*Sqrt[17/(35*Pi)]*u^5)/b^3 + 
      (139242409*K0^2*M^5*Sqrt[Pi/595]*u^5)/(14022328320*b^3) + 
      (252216157*d^2*K0^2*M^5*Sqrt[Pi/595]*u^5)/(1402232832*b^3) - 
      (338600219*d^4*K0^2*M^5*Sqrt[Pi/595]*u^5)/(4674109440*b^3) - 
      (120149459*d^6*K0^2*M^5*Sqrt[Pi/595]*u^5)/(318689280*b^3) + 
      (255547333*d^8*K0^2*M^5*Sqrt[Pi/595]*u^5)/(1274757120*b^3) + 
      (142437931*d^10*K0^2*M^5*Sqrt[Pi/595]*u^5)/(2337054720*b^3) + 
      (670828693*K1^2*M^5*Sqrt[Pi/595]*u^5)/(21033492480*b^3) + 
      (5713475297*d^2*K1^2*M^5*Sqrt[Pi/595]*u^5)/(10516746240*b^3) - 
      (5441574377*d^4*K1^2*M^5*Sqrt[Pi/595]*u^5)/(21033492480*b^3) - 
      (5641361393*d^6*K1^2*M^5*Sqrt[Pi/595]*u^5)/(5258373120*b^3) + 
      (2463037463*d^8*K1^2*M^5*Sqrt[Pi/595]*u^5)/(4206698496*b^3) + 
      (1836267233*d^10*K1^2*M^5*Sqrt[Pi/595]*u^5)/(10516746240*b^3) - 
      (26160373*d^12*K1^2*M^5*Sqrt[Pi/595]*u^5)/(7011164160*b^3) - 
      (329005*d^12*K0^2*M^5*Sqrt[(5*Pi)/119]*u^5)/(934821888*b^3) + 
      (((702878893*I)/267698995200)*K0*K1*M^5*u^5)/(b^3*Sqrt[595*Pi]) + 
      (((14340338393*I)/2944688947200)*d^2*K0*K1*M^5*u^5)/
       (b^3*Sqrt[595*Pi]) - (((275683633*I)/883406684160)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[595*Pi]) - (((43362361453*I)/1262009548800)*d^8*K0*K1*M^5*
        u^5)/(b^3*Sqrt[595*Pi]) + (((3946159361*I)/140223283200)*d^10*K0*K1*
        M^5*u^5)/(b^3*Sqrt[595*Pi]) - (((3853*I)/50079744)*d^12*K0^2*M^5*
        Sqrt[5/(119*Pi)]*u^6)/b^3 - (((56350069*I)/157751193600)*d^8*K0^2*M^5*
        Sqrt[17/(35*Pi)]*u^6)/b^3 + 
      (((100690742650443409*I)/73926651594571776000)*d^4*K1^2*M^5*
        Sqrt[17/(35*Pi)]*u^6)/b^3 - (((691519*I)/15023923200)*d^12*K1^2*M^5*
        Sqrt[17/(35*Pi)]*u^6)/b^3 + (411667259*d^2*K0*K1*M^5*Sqrt[Pi/595]*
        u^6)/(1001594880*b^3) - (1050074189*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (7011164160*b^3) - (841654031*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (956067840*b^3) + (216156737*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (478033920*b^3) + (621424151*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (4206698496*b^3) - (20810597*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (7011164160*b^3) + (18497*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^6)/
       (14192640*b^3) + (((436618297*I)/368086118400)*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) + (((1064500193*I)/226514534400)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((1252247273*I)/157751193600)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) + (((10542058951*I)/4417033420800)*d^6*K0^2*M^5*
        u^6)/(b^3*Sqrt[595*Pi]) + (((78053383*I)/12747571200)*d^10*K0^2*M^5*
        u^6)/(b^3*Sqrt[595*Pi]) + (((768958181*I)/163593830400)*K1^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) + (((129646776353*I)/1766813368320)*d^2*K1^2*M^5*
        u^6)/(b^3*Sqrt[595*Pi]) - 
      (((1902570279714995851*I)/24642217198190592000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((95027633383*I)/883406684160)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) + (((37543811849*I)/631004774400)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) + (((803395193*I)/32359219200)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((5449977*I)/1048678400)*d^6*K0*K1*M^5*
        Sqrt[17/(35*Pi)]*u^7)/b^3 + (6013409*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (2103349248*b^3) + (70856189*d^2*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (1107025920*b^3) - (2036659*d^4*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (158146560*b^3) - (320307437*d^6*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (2103349248*b^3) + (555491803*d^10*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (21033492480*b^3) - (89651*d^12*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (179773440*b^3) + (47181833*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (7887559680*b^3) + (1200637517*d^2*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (12620095488*b^3) - (2147609999*d^4*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (63100477440*b^3) - (79661903*d^6*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (389509120*b^3) + (150192421*d^8*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (1502392320*b^3) + (3476617*d^10*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (91054080*b^3) - (165499*d^12*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (231137280*b^3) + (1171189*d^8*K0^2*M^5*Sqrt[(5*Pi)/119]*u^7)/
       (80898048*b^3) + (((24623507*I)/30673843200)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[595*Pi]) + (((1314481409*I)/28682035200)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[595*Pi]) - (((6353613307*I)/368086118400)*d^4*K0*K1*M^5*u^7)/
       (b^3*Sqrt[595*Pi]) + (((799137467*I)/19718899200)*d^8*K0*K1*M^5*u^7)/
       (b^3*Sqrt[595*Pi]) + (((2006069473*I)/105167462400)*d^10*K0*K1*M^5*
        u^7)/(b^3*Sqrt[595*Pi]) - (((425807*I)/682905600)*d^12*K0*K1*M^5*u^7)/
       (b^3*Sqrt[595*Pi]) - (((22193*I)/1502392320)*d^12*K0^2*M^5*
        Sqrt[7/(85*Pi)]*u^8)/b^3 + (334853327*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (7887559680*b^3) - (64900357*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (7887559680*b^3) - (131301407*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (1314593280*b^3) + (9603029*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (219098880*b^3) + (52885337*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (2629186560*b^3) - (75827*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (202245120*b^3) + (96751*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^8)/
       (788755968*b^3) - (((1551723967*I)/2208516710400)*K0^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) + (((12574322281*I)/2208516710400)*d^2*K0^2*M^5*
        u^8)/(b^3*Sqrt[595*Pi]) + (((3371827*I)/807206400)*d^4*K0^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) - (((21278769223*I)/1104258355200)*d^6*K0^2*M^5*
        u^8)/(b^3*Sqrt[595*Pi]) + (((2096012231*I)/315502387200)*d^8*K0^2*M^5*
        u^8)/(b^3*Sqrt[595*Pi]) + (((34051523*I)/9560678400)*d^10*K0^2*M^5*
        u^8)/(b^3*Sqrt[595*Pi]) + (((18826861*I)/31701196800)*K1^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) + (((1988607473*I)/245390745600)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) + (((554929*I)/393254400)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) - (((211266169*I)/8604610560)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) + (((226803277*I)/24269414400)*d^8*K1^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) + (((1653409211*I)/315502387200)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) - (((118493*I)/834662400)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) + (205631*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (3155023872*b^3) + (5625077*d^2*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (1434101760*b^3) - (413297*d^4*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (1577511936*b^3) - (8234299*d^6*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (876395520*b^3) + (240349*d^8*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (68290560*b^3) + (549121*d^10*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (250398720*b^3) - (7963*d^12*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (187799040*b^3) + (6817939*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (78875596800*b^3) + (348179407*d^2*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (78875596800*b^3) + (978287*d^4*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (39437798400*b^3) - (2634311*d^6*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (239016960*b^3) + (6705199*d^8*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (1752791040*b^3) + (4774867*d^10*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (1752791040*b^3) - (70571*d^12*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (1314593280*b^3) + (((15303019*I)/414096883200)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[595*Pi]) + (((27367801*I)/18404305920)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[595*Pi]) + (((76448291*I)/12940527600)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[595*Pi]) - (((630284363*I)/46010764800)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[595*Pi]) + (((205497079*I)/59156697600)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[595*Pi]) + (((112823021*I)/39437798400)*d^10*K0*K1*M^5*u^9)/
       (b^3*Sqrt[595*Pi]) - (((167*I)/2471040)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[595*Pi]) + (((73*I)/469497600)*d^12*K0^2*M^5*Sqrt[7/(85*Pi)]*
        u^10)/b^3 + (30181*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(788755968*b^3) + 
      (738307*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(788755968*b^3) + 
      (243517*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(492972480*b^3) - 
      (1992241*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(657296640*b^3) + 
      (818863*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(1314593280*b^3) + 
      (421279*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(438197760*b^3) - 
      (947*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(43819776*b^3) + 
      (((28097*I)/150580684800)*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((56793119*I)/552129177600)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((79465877*I)/165638753280)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((114169327*I)/118313395200)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((18786413*I)/236626790400)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((1586399*I)/5258373120)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((167537*I)/42471475200)*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((534660941*I)/4969162598400)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((1406732321*I)/2484581299200)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((397634707*I)/354940185600)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((11798407*I)/141976074240)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((9682513*I)/26291865600)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((8273*I)/938995200)*d^12*K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) + 
      (((379*I)/853221600)*K0*K1*M^5*Sqrt[17/(35*Pi)]*u^11)/b^3 - 
      (((107*I)/469497600)*d^12*K0*K1*M^5*Sqrt[119/(5*Pi)]*u^11)/b^3 + 
      (1129*K0^2*M^5*Sqrt[Pi/595]*u^11)/(365164800*b^3) + 
      (19277*d^2*K0^2*M^5*Sqrt[Pi/595]*u^11)/(505612800*b^3) + 
      (6211*d^4*K0^2*M^5*Sqrt[Pi/595]*u^11)/(115315200*b^3) - 
      (112601*d^6*K0^2*M^5*Sqrt[Pi/595]*u^11)/(657296640*b^3) + 
      (571*d^8*K0^2*M^5*Sqrt[Pi/595]*u^11)/(65729664*b^3) + 
      (31519*d^10*K0^2*M^5*Sqrt[Pi/595]*u^11)/(438197760*b^3) - 
      (1153*d^12*K0^2*M^5*Sqrt[Pi/595]*u^11)/(262918656*b^3) + 
      (1909*K1^2*M^5*Sqrt[Pi/595]*u^11)/(492972480*b^3) + 
      (177371*d^2*K1^2*M^5*Sqrt[Pi/595]*u^11)/(3943779840*b^3) + 
      (283867*d^4*K1^2*M^5*Sqrt[Pi/595]*u^11)/(3943779840*b^3) - 
      (135101*d^6*K1^2*M^5*Sqrt[Pi/595]*u^11)/(657296640*b^3) - 
      (347*d^8*K1^2*M^5*Sqrt[Pi/595]*u^11)/(59754240*b^3) + 
      (363667*d^10*K1^2*M^5*Sqrt[Pi/595]*u^11)/(3943779840*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/595]*u^11)/(591360*b^3) + 
      (((123839*I)/25352870400)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[595*Pi]) + 
      (((16555157*I)/88735046400)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[595*Pi]) - 
      (((31569011*I)/88735046400)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[595*Pi]) + 
      (((1495477*I)/22183761600)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[595*Pi]) + 
      (((2296661*I)/19718899200)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[595*Pi]) + 
      (((3323*I)/12676435200)*d^2*K0^2*M^5*Sqrt[17/(35*Pi)]*u^12)/b^3 + 
      (7697*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(4929724800*b^3) + 
      (941*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(64864800*b^3) + 
      (187937*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(4929724800*b^3) - 
      (877*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(12324312*b^3) - 
      (4463*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(140849280*b^3) + 
      (23*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(541728*b^3) + 
      (97*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(15649920*b^3) - 
      (((3121*I)/88735046400)*K0^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) - 
      (((515063*I)/44367523200)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) + 
      (((17909*I)/422547840)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) - 
      (((5196941*I)/88735046400)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) + 
      (((141473*I)/9859449600)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) + 
      (((353*I)/39124800)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) - 
      (((3121*I)/88735046400)*K1^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) + 
      (((402923*I)/88735046400)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) - 
      (((577117*I)/44367523200)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) + 
      (((1962031*I)/44367523200)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) - 
      (((5281453*I)/88735046400)*d^8*K1^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) + 
      (((22409*I)/1408492800)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) + 
      (((463*I)/58687200)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) - 
      ((I/3088800)*d^12*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^13)/b^3 + 
      (((41*I)/89812800)*d^6*K0*K1*M^5*Sqrt[17/(35*Pi)]*u^13)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[Pi/595]*u^13)/(1235520*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/595]*u^13)/(370656*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/595]*u^13)/(370656*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/595]*u^13)/(1235520*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/595]*u^13)/(1235520*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/595]*u^13)/(370656*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/595]*u^13)/(370656*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/595]*u^13)/(1235520*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(7*Pi)/85]*u^13)/(3706560*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(7*Pi)/85]*u^13)/(3706560*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(7*Pi)/85]*u^13)/(3706560*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(7*Pi)/85]*u^13)/(3706560*b^3) + 
      (((197*I)/1167566400)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[595*Pi]) - 
      (((1633*I)/583783200)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[595*Pi]) - 
      (((227*I)/55598400)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[595*Pi]) - 
      (((139*I)/72972900)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[595*Pi]) + 
      ((I/320320)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[595*Pi]))/Pi, 
    ((2768669*d^10*K1*M^5*Sqrt[Pi/595]*u)/(31995392*b^3*E^u) - 
      (28593*d^14*K1*M^5*Sqrt[Pi/595]*u)/(15997696*b^3*E^u) + 
      (17635*K1*M^5*Sqrt[(5*Pi)/119]*u)/(63990784*b^3*E^u) + 
      (1170669*d^8*K1*M^5*Sqrt[(5*Pi)/119]*u)/(63990784*b^3*E^u) + 
      (18611*d^2*K1*M^5*Sqrt[(7*Pi)/85]*u)/(1683968*b^3*E^u) + 
      (717*d^12*K1*M^5*Sqrt[(7*Pi)/85]*u)/(2782208*b^3*E^u) + 
      (55893*d^4*K1*M^5*Sqrt[(119*Pi)/5]*u)/(63990784*b^3*E^u) - 
      (48491*d^6*K1*M^5*Sqrt[(119*Pi)/5]*u)/(15997696*b^3*E^u) - 
      (43632717*d^4*K0*M^5*Sqrt[Pi/595]*u^2)/(511926272*b^3*E^u) - 
      (63564467*d^8*K0*M^5*Sqrt[Pi/595]*u^2)/(511926272*b^3*E^u) - 
      (114099*d^10*K0*M^5*Sqrt[Pi/595]*u^2)/(1454336*b^3*E^u) + 
      (6313049*d^12*K0*M^5*Sqrt[Pi/595]*u^2)/(511926272*b^3*E^u) - 
      (151161*d^14*K0*M^5*Sqrt[Pi/595]*u^2)/(127981568*b^3*E^u) + 
      (2768669*d^10*K1*M^5*Sqrt[Pi/595]*u^2)/(31995392*b^3*E^u) - 
      (28593*d^14*K1*M^5*Sqrt[Pi/595]*u^2)/(15997696*b^3*E^u) + 
      (9162753*d^6*K0*M^5*Sqrt[(5*Pi)/119]*u^2)/(127981568*b^3*E^u) + 
      (17635*K1*M^5*Sqrt[(5*Pi)/119]*u^2)/(63990784*b^3*E^u) + 
      (1170669*d^8*K1*M^5*Sqrt[(5*Pi)/119]*u^2)/(63990784*b^3*E^u) - 
      (366727*d^2*K0*M^5*Sqrt[(7*Pi)/85]*u^2)/(31995392*b^3*E^u) + 
      (18611*d^2*K1*M^5*Sqrt[(7*Pi)/85]*u^2)/(1683968*b^3*E^u) + 
      (717*d^12*K1*M^5*Sqrt[(7*Pi)/85]*u^2)/(2782208*b^3*E^u) - 
      (31177*K0*M^5*Sqrt[(17*Pi)/35]*u^2)/(511926272*b^3*E^u) + 
      (55893*d^4*K1*M^5*Sqrt[(119*Pi)/5]*u^2)/(63990784*b^3*E^u) - 
      (48491*d^6*K1*M^5*Sqrt[(119*Pi)/5]*u^2)/(15997696*b^3*E^u) - 
      (7597886344171*d^2*K0*M^5*Sqrt[Pi/595]*u^3)/(66502582248960*b^3*E^u) - 
      (13354539409531*d^4*K0*M^5*Sqrt[Pi/595]*u^3)/(245547995996160*b^3*
        E^u) + (17003539524941*d^6*K0*M^5*Sqrt[Pi/595]*u^3)/
       (42001630894080*b^3*E^u) - (2659561*d^10*K0*M^5*Sqrt[Pi/595]*u^3)/
       (32722560*b^3*E^u) + (6313049*d^12*K0*M^5*Sqrt[Pi/595]*u^3)/
       (511926272*b^3*E^u) - (151161*d^14*K0*M^5*Sqrt[Pi/595]*u^3)/
       (127981568*b^3*E^u) - (650537831*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (131053125632*b^3) - (17894771*d^2*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (8190820352*b^3) + (7567403549*d^4*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (32763281408*b^3) - (116454839*d^6*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (383944704*b^3) - (11337439387*d^8*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (196579688448*b^3) + (105656543*d^10*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (744620032*b^3) - (147905159*d^12*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (32763281408*b^3) - (931813*d^14*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (4095410176*b^3) - (1515866441*K1*M^5*Sqrt[Pi/595]*u^3)/
       (129005420544*b^3*E^u) - (3025991261*d^2*K1*M^5*Sqrt[Pi/595]*u^3)/
       (10078548480*b^3*E^u) + (149662373453*d^6*K1*M^5*Sqrt[Pi/595]*u^3)/
       (161256775680*b^3*E^u) - (26691499543*d^8*K1*M^5*Sqrt[Pi/595]*u^3)/
       (71669678080*b^3*E^u) - (28206337*d^10*K1*M^5*Sqrt[Pi/595]*u^3)/
       (141453312*b^3*E^u) + (5411438239*d^12*K1*M^5*Sqrt[Pi/595]*u^3)/
       (215009034240*b^3*E^u) - (101652931*d^14*K1*M^5*Sqrt[Pi/595]*u^3)/
       (53752258560*b^3*E^u) + (2578353959*K1^2*M^5*Sqrt[Pi/595]*u^3)/
       (491449221120*b^3) + (6067230593*d^2*K1^2*M^5*Sqrt[Pi/595]*u^3)/
       (81908203520*b^3) - (37740364789*d^4*K1^2*M^5*Sqrt[Pi/595]*u^3)/
       (245724610560*b^3) - (7435322533*d^10*K1^2*M^5*Sqrt[Pi/595]*u^3)/
       (81908203520*b^3) + (2294242037*d^12*K1^2*M^5*Sqrt[Pi/595]*u^3)/
       (245724610560*b^3) + (10712271*d^16*K1^2*M^5*Sqrt[Pi/595]*u^3)/
       (163816407040*b^3) + (803015*d^16*K0^2*M^5*Sqrt[(5*Pi)/119]*u^3)/
       (393159376896*b^3) - (229707301661*d^8*K0*M^5*Sqrt[(7*Pi)/85]*u^3)/
       (9882736680960*b^3*E^u) - (889322609*d^4*K1*M^5*Sqrt[(7*Pi)/85]*u^3)/
       (92146728960*b^3*E^u) - (291330931*d^6*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/
       (245724610560*b^3) - (1667507*d^14*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/
       (81908203520*b^3) + (47434691*d^8*K1^2*M^5*Sqrt[(85*Pi)/7]*u^3)/
       (24572461056*b^3) - (1770440119*K0*M^5*Sqrt[(119*Pi)/5]*u^3)/
       (62590665646080*b^3*E^u) - (9222443645197*K0*M^5*Sqrt[Pi/595]*u^4)/
       (1168359092060160*b^3*E^u) - (2898750335214973*d^2*K0*M^5*Sqrt[Pi/595]*
        u^4)/(14896578423767040*b^3*E^u) - 
      (18716547276631*d^4*K0*M^5*Sqrt[Pi/595]*u^4)/(392876793593856*b^3*
        E^u) + (285398352891791*d^6*K0*M^5*Sqrt[Pi/595]*u^4)/
       (470418266013696*b^3*E^u) - (1153325320999*d^8*K0*M^5*Sqrt[Pi/595]*
        u^4)/(4812463079424*b^3*E^u) - (3244525807*d^10*K0*M^5*Sqrt[Pi/595]*
        u^4)/(24808734720*b^3*E^u) + (6349454689*d^12*K0*M^5*Sqrt[Pi/595]*
        u^4)/(430018068480*b^3*E^u) - (96303601*d^14*K0*M^5*Sqrt[Pi/595]*u^4)/
       (107504517120*b^3*E^u) - (23942011605344419*K1*M^5*Sqrt[Pi/595]*u^4)/
       (1340692058139033600*b^3*E^u) - (54872832541567561*d^2*K1*M^5*
        Sqrt[Pi/595]*u^4)/(134069205813903360*b^3*E^u) - 
      (32901846453916343*d^4*K1*M^5*Sqrt[Pi/595]*u^4)/
       (1340692058139033600*b^3*E^u) + (629499864557063*d^6*K1*M^5*
        Sqrt[Pi/595]*u^4)/(542790306938880*b^3*E^u) - 
      (2066066325017867*d^8*K1*M^5*Sqrt[Pi/595]*u^4)/(4150749406003200*b^3*
        E^u) - (9643841149*d^10*K1*M^5*Sqrt[Pi/595]*u^4)/
       (41347891200*b^3*E^u) + (472801379*d^12*K1*M^5*Sqrt[Pi/595]*u^4)/
       (19546275840*b^3*E^u) - (5872309*d^14*K1*M^5*Sqrt[Pi/595]*u^4)/
       (4674109440*b^3*E^u) + (10126831867*K0*K1*M^5*Sqrt[Pi/595]*u^4)/
       (6351036088320*b^3) + (1254630268583*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^4)/
       (4128173457408*b^3) + (400380593533*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^4)/
       (688028909568*b^3) - (498278706773*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^4)/
       (317551804416*b^3) + (6543183268591*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^4)/
       (41281734574080*b^3) + (10991932982369*d^10*K0*K1*M^5*Sqrt[Pi/595]*
        u^4)/(20640867287040*b^3) - (818166493*d^12*K0*K1*M^5*Sqrt[Pi/595]*
        u^4)/(99234938880*b^3) - (25092386863*d^14*K0*K1*M^5*Sqrt[Pi/595]*
        u^4)/(20640867287040*b^3) + (3174651353*d^16*K0*K1*M^5*Sqrt[Pi/595]*
        u^4)/(27521156382720*b^3) - (43951308510923963*K0*M^5*Sqrt[Pi/595]*
        u^5)/(5362768232556134400*b^3*E^u) - 
      (1634121643058353*d^2*K0*M^5*Sqrt[Pi/595]*u^5)/(8864079723233280*b^3*
        E^u) - (36792062457078031*d^4*K0*M^5*Sqrt[Pi/595]*u^5)/
       (5362768232556134400*b^3*E^u) + (13860737718301*d^6*K0*M^5*
        Sqrt[Pi/595]*u^5)/(26970946928640*b^3*E^u) - 
      (331018192522049*d^8*K0*M^5*Sqrt[Pi/595]*u^5)/(1509363420364800*b^3*
        E^u) - (71443461241*d^10*K0*M^5*Sqrt[Pi/595]*u^5)/
       (678975897600*b^3*E^u) + (9040361233*d^12*K0*M^5*Sqrt[Pi/595]*u^5)/
       (860036136960*b^3*E^u) - (415882553*d^14*K0*M^5*Sqrt[Pi/595]*u^5)/
       (860036136960*b^3*E^u) + (28648205731*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (12702072176640*b^3) + (469306219169*d^2*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (3752884961280*b^3) + (453400319241*d^4*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (2293429698560*b^3) - (2181217351583*d^6*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (3752884961280*b^3) + (4397217539551*d^8*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (82563469148160*b^3) + (8551890501353*d^10*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (41281734574080*b^3) - (18715701919*d^14*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (41281734574080*b^3) + (151599589*d^16*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (4234024058880*b^3) - (31989478492930703*K1*M^5*Sqrt[Pi/595]*u^5)/
       (2681384116278067200*b^3*E^u) - (2899408491566023*d^2*K1*M^5*
        Sqrt[Pi/595]*u^5)/(11658191809904640*b^3*E^u) + 
      (8308927977698399*d^4*K1*M^5*Sqrt[Pi/595]*u^5)/(2681384116278067200*b^3*
        E^u) + (365592147311297*d^6*K1*M^5*Sqrt[Pi/595]*u^5)/
       (542790306938880*b^3*E^u) - (2402288103736579*d^8*K1*M^5*Sqrt[Pi/595]*
        u^5)/(8301498812006400*b^3*E^u) - 
      (23727866983*d^10*K1*M^5*Sqrt[Pi/595]*u^5)/(169743974400*b^3*E^u) + 
      (85817023*d^12*K1*M^5*Sqrt[Pi/595]*u^5)/(6232145920*b^3*E^u) - 
      (16477603*d^14*K1*M^5*Sqrt[Pi/595]*u^5)/(26876129280*b^3*E^u) + 
      (53511587723*K1^2*M^5*Sqrt[Pi/595]*u^5)/(3216758538240*b^3) + 
      (6398637267223*d^2*K1^2*M^5*Sqrt[Pi/595]*u^5)/(12384520372224*b^3) + 
      (129334544168447*d^4*K1^2*M^5*Sqrt[Pi/595]*u^5)/(309613009305600*b^3) - 
      (582166315250567*d^6*K1^2*M^5*Sqrt[Pi/595]*u^5)/(309613009305600*b^3) + 
      (212427674949001*d^8*K1^2*M^5*Sqrt[Pi/595]*u^5)/(619226018611200*b^3) + 
      (61874413423003*d^10*K1^2*M^5*Sqrt[Pi/595]*u^5)/(103204336435200*b^3) - 
      (1238321449403*d^12*K1^2*M^5*Sqrt[Pi/595]*u^5)/(103204336435200*b^3) - 
      (48475008577*d^14*K1^2*M^5*Sqrt[Pi/595]*u^5)/(34401445478400*b^3) - 
      (2302229759*d^12*K0^2*M^5*Sqrt[(17*Pi)/35]*u^5)/(10320433643520*b^3) + 
      (106826299*d^16*K1^2*M^5*Sqrt[(17*Pi)/35]*u^5)/(19053108264960*b^3) - 
      (5943947239097957*K0*M^5*Sqrt[Pi/595]*u^6)/(1340692058139033600*b^3*
        E^u) - (96605742703825471*d^2*K0*M^5*Sqrt[Pi/595]*u^6)/
       (1072553646511226880*b^3*E^u) + (7396922074741427*d^4*K0*M^5*
        Sqrt[Pi/595]*u^6)/(2681384116278067200*b^3*E^u) + 
      (239024194419757*d^6*K0*M^5*Sqrt[Pi/595]*u^6)/(990354244239360*b^3*
        E^u) - (5144185117319*d^8*K0*M^5*Sqrt[Pi/595]*u^6)/
       (49413683404800*b^3*E^u) - (1939816030787*d^10*K0*M^5*Sqrt[Pi/595]*
        u^6)/(38701626163200*b^3*E^u) + (690209631*d^12*K0*M^5*Sqrt[Pi/595]*
        u^6)/(143339356160*b^3*E^u) - (55895899*d^14*K0*M^5*Sqrt[Pi/595]*u^6)/
       (286678712320*b^3*E^u) - (12830815786278019*K1*M^5*Sqrt[Pi/595]*u^6)/
       (2383452547802726400*b^3*E^u) - (146245195072799027*d^2*K1*M^5*
        Sqrt[Pi/595]*u^6)/(1261827819424972800*b^3*E^u) + 
      (12382912104794141*d^4*K1*M^5*Sqrt[Pi/595]*u^6)/
       (1021479663344025600*b^3*E^u) + (15864627553131319*d^6*K1*M^5*
        Sqrt[Pi/595]*u^6)/(53762087544422400*b^3*E^u) - 
      (8674979416200043*d^8*K1*M^5*Sqrt[Pi/595]*u^6)/(66411990496051200*b^3*
        E^u) - (9435195332639*d^10*K1*M^5*Sqrt[Pi/595]*u^6)/
       (154806504652800*b^3*E^u) + (60653413763*d^12*K1*M^5*Sqrt[Pi/595]*u^6)/
       (10320433643520*b^3*E^u) - (161181563*d^14*K1*M^5*Sqrt[Pi/595]*u^6)/
       (688028909568*b^3*E^u) + (3347756837267*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (206408672870400*b^3) + (125614605866521*d^4*K0*K1*M^5*Sqrt[Pi/595]*
        u^6)/(412817345740800*b^3) - (53960103535837*d^6*K0*K1*M^5*
        Sqrt[Pi/595]*u^6)/(35384343920640*b^3) + 
      (345108813378767*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (1238452037222400*b^3) - (3953426172317*d^12*K0*K1*M^5*Sqrt[Pi/595]*
        u^6)/(412817345740800*b^3) - (509150337719*d^14*K0*K1*M^5*
        Sqrt[Pi/595]*u^6)/(412817345740800*b^3) + 
      (98842171723*d^16*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(1238452037222400*b^3) + 
      (4171594786153*d^10*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^6)/
       (58973906534400*b^3) + (32154641502721*d^2*K0*K1*M^5*Sqrt[(17*Pi)/35]*
        u^6)/(1238452037222400*b^3) - (68589300126266833*K0*M^5*Sqrt[Pi/595]*
        u^7)/(42902145860449075200*b^3*E^u) - 
      (1390107151480338449*d^2*K0*M^5*Sqrt[Pi/595]*u^7)/
       (42902145860449075200*b^3*E^u) + (153791937192150227*d^4*K0*M^5*
        Sqrt[Pi/595]*u^7)/(42902145860449075200*b^3*E^u) + 
      (20668785577293401*d^6*K0*M^5*Sqrt[Pi/595]*u^7)/(250889741873971200*b^3*
        E^u) - (1772285242199*d^10*K0*M^5*Sqrt[Pi/595]*u^7)/
       (103204336435200*b^3*E^u) + (6832436197*d^12*K0*M^5*Sqrt[Pi/595]*u^7)/
       (4128173457408*b^3*E^u) - (18603643*d^14*K0*M^5*Sqrt[Pi/595]*u^7)/
       (299143004160*b^3*E^u) + (2153133914033*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (619226018611200*b^3) + (584976114251*d^2*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (7242409574400*b^3) + (55773164119987*d^4*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (1238452037222400*b^3) - (327045259098143*d^6*K0^2*M^5*Sqrt[Pi/595]*
        u^7)/(1238452037222400*b^3) + (62613315008903*d^8*K0^2*M^5*
        Sqrt[Pi/595]*u^7)/(1238452037222400*b^3) - 
      (3849105023*d^12*K0^2*M^5*Sqrt[Pi/595]*u^7)/(2414136524800*b^3) - 
      (97158652991*d^14*K0^2*M^5*Sqrt[Pi/595]*u^7)/(412817345740800*b^3) + 
      (2611107397*d^16*K0^2*M^5*Sqrt[Pi/595]*u^7)/(176921719603200*b^3) - 
      (893343995732868929*K1*M^5*Sqrt[Pi/595]*u^7)/(450472531534715289600*b^3*
        E^u) - (16684981890095941883*d^2*K1*M^5*Sqrt[Pi/595]*u^7)/
       (450472531534715289600*b^3*E^u) + (1832550714325795103*d^4*K1*M^5*
        Sqrt[Pi/595]*u^7)/(450472531534715289600*b^3*E^u) + 
      (321200610140907001*d^6*K1*M^5*Sqrt[Pi/595]*u^7)/
       (3387011515298611200*b^3*E^u) - (64046690503*d^10*K1*M^5*Sqrt[Pi/595]*
        u^7)/(3247688908800*b^3*E^u) + (1327338367*d^12*K1*M^5*Sqrt[Pi/595]*
        u^7)/(688028909568*b^3*E^u) + (143537780002957*K1^2*M^5*Sqrt[Pi/595]*
        u^7)/(32509365977088000*b^3) + (5411309709815731*d^2*K1^2*M^5*
        Sqrt[Pi/595]*u^7)/(43345821302784000*b^3) + 
      (1564400369101807*d^4*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (26007492781670400*b^3) - (7337555327236073*d^6*K1^2*M^5*Sqrt[Pi/595]*
        u^7)/(18576780558336000*b^3) + (316450774071697*d^8*K1^2*M^5*
        Sqrt[Pi/595]*u^7)/(3715356111667200*b^3) + 
      (761635734356087*d^10*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (6192260186112000*b^3) - (2001487232509*d^12*K1^2*M^5*Sqrt[Pi/595]*
        u^7)/(884608598016000*b^3) - (438189277429*d^14*K1^2*M^5*Sqrt[Pi/595]*
        u^7)/(1238452037222400*b^3) + (138389476481*d^16*K1^2*M^5*
        Sqrt[Pi/595]*u^7)/(6192260186112000*b^3) - 
      (525197*d^14*K1*M^5*Sqrt[(5*Pi)/119]*u^7)/(36212047872*b^3*E^u) - 
      (98632416758641*d^8*K0*M^5*Sqrt[(7*Pi)/85]*u^7)/(18974854427443200*b^3*
        E^u) - (170835133559407*d^8*K1*M^5*Sqrt[(7*Pi)/85]*u^7)/
       (28462281641164800*b^3*E^u) + (53579379431*d^10*K0^2*M^5*
        Sqrt[(17*Pi)/35]*u^7)/(10585060147200*b^3) - 
      (358438241265271367*K0*M^5*Sqrt[Pi/595]*u^8)/(900945063069430579200*b^3*
        E^u) - (7423569006708940133*d^2*K0*M^5*Sqrt[Pi/595]*u^8)/
       (900945063069430579200*b^3*E^u) + (849745413800912177*d^4*K0*M^5*
        Sqrt[Pi/595]*u^8)/(900945063069430579200*b^3*E^u) + 
      (151311181758329*d^6*K0*M^5*Sqrt[Pi/595]*u^8)/(7244944417751040*b^3*
        E^u) - (3679899397457929*d^8*K0*M^5*Sqrt[Pi/595]*u^8)/
       (398471942976307200*b^3*E^u) - (177225138289*d^10*K0*M^5*Sqrt[Pi/595]*
        u^8)/(40384305561600*b^3*E^u) + (3091639013*d^12*K0*M^5*Sqrt[Pi/595]*
        u^8)/(6880289095680*b^3*E^u) - (48629773*d^14*K0*M^5*Sqrt[Pi/595]*
        u^8)/(2948695326720*b^3*E^u) - (233826336273201149*K1*M^5*
        Sqrt[Pi/595]*u^8)/(450472531534715289600*b^3*E^u) - 
      (2079174837936342781*d^2*K1*M^5*Sqrt[Pi/595]*u^8)/
       (225236265767357644800*b^3*E^u) + (726749873808654701*d^4*K1*M^5*
        Sqrt[Pi/595]*u^8)/(450472531534715289600*b^3*E^u) + 
      (19208845204409947*d^6*K1*M^5*Sqrt[Pi/595]*u^8)/(846752878824652800*b^3*
        E^u) - (290853079501249*d^8*K1*M^5*Sqrt[Pi/595]*u^8)/
       (28462281641164800*b^3*E^u) - (1119436930357*d^10*K1*M^5*Sqrt[Pi/595]*
        u^8)/(232209756979200*b^3*E^u) + (5268942559*d^12*K1*M^5*Sqrt[Pi/595]*
        u^8)/(10320433643520*b^3*E^u) - (4978151*d^14*K1*M^5*Sqrt[Pi/595]*
        u^8)/(258010841088*b^3*E^u) + (87050485196707*K0*K1*M^5*Sqrt[Pi/595]*
        u^8)/(32509365977088000*b^3) + (169568886588091*d^2*K0*K1*M^5*
        Sqrt[Pi/595]*u^8)/(2709113831424000*b^3) + 
      (22961832866663*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(812734149427200*b^3) - 
      (228125550431213*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (1161048784896000*b^3) + (3992020563061*d^8*K0*K1*M^5*Sqrt[Pi/595]*
        u^8)/(92883902791680*b^3) + (23715876949847*d^10*K0*K1*M^5*
        Sqrt[Pi/595]*u^8)/(387016261632000*b^3) - 
      (13426891019*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(12094258176000*b^3) - 
      (3095236253*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(15480650465280*b^3) + 
      (19790070739*d^16*K0*K1*M^5*Sqrt[Pi/595]*u^8)/(1548065046528000*b^3) - 
      (5135990124613*K0*M^5*Sqrt[Pi/595]*u^9)/(185227192242892800*b^3*E^u) - 
      (39850400454925649*d^2*K0*M^5*Sqrt[Pi/595]*u^9)/(23709080607090278400*
        b^3*E^u) + (76332780984587*d^4*K0*M^5*Sqrt[Pi/595]*u^9)/
       (182377543131463680*b^3*E^u) + (94030534454803*d^6*K0*M^5*Sqrt[Pi/595]*
        u^9)/(25466251994726400*b^3*E^u) - 
      (1291449391109*d^8*K0*M^5*Sqrt[Pi/595]*u^9)/(766292198031360*b^3*E^u) - 
      (3288301151*d^10*K0*M^5*Sqrt[Pi/595]*u^9)/(4038430556160*b^3*E^u) + 
      (1747663*d^12*K0*M^5*Sqrt[Pi/595]*u^9)/(17258250240*b^3*E^u) - 
      (1993531*d^14*K0*M^5*Sqrt[Pi/595]*u^9)/(491449221120*b^3*E^u) + 
      (10637582898281*d^2*K0^2*M^5*Sqrt[Pi/595]*u^9)/(1806075887616000*b^3) + 
      (2066722536103*d^4*K0^2*M^5*Sqrt[Pi/595]*u^9)/(650187319541760*b^3) - 
      (45395161400389*d^6*K0^2*M^5*Sqrt[Pi/595]*u^9)/(2322097569792000*b^3) + 
      (1981580886959*d^8*K0^2*M^5*Sqrt[Pi/595]*u^9)/(464419513958400*b^3) + 
      (1558184441677*d^10*K0^2*M^5*Sqrt[Pi/595]*u^9)/(258010841088000*b^3) - 
      (3603295513*d^14*K0^2*M^5*Sqrt[Pi/595]*u^9)/(154806504652800*b^3) + 
      (605941339*d^16*K0^2*M^5*Sqrt[Pi/595]*u^9)/(387016261632000*b^3) - 
      (25038638083897*K1*M^5*Sqrt[Pi/595]*u^9)/(666379484518809600*b^3*E^u) - 
      (9497922554609219*d^2*K1*M^5*Sqrt[Pi/595]*u^9)/(5299676841584885760*b^3*
        E^u) + (114787359495670343*d^4*K1*M^5*Sqrt[Pi/595]*u^9)/
       (225236265767357644800*b^3*E^u) + (1195016139139369*d^6*K1*M^5*
        Sqrt[Pi/595]*u^9)/(307910137754419200*b^3*E^u) - 
      (7600347228809*d^8*K1*M^5*Sqrt[Pi/595]*u^9)/(4150749406003200*b^3*
        E^u) - (891256253*d^10*K1*M^5*Sqrt[Pi/595]*u^9)/
       (1062744883200*b^3*E^u) + (353494649*d^12*K1*M^5*Sqrt[Pi/595]*u^9)/
       (3096130093056*b^3*E^u) - (167194241*d^14*K1*M^5*Sqrt[Pi/595]*u^9)/
       (30961300930560*b^3*E^u) + (2536908865391*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (5418227662848000*b^3) + (5018352462451*d^2*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (706725347328000*b^3) + (1059320391967*d^4*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (361215177523200*b^3) - (17372103486371*d^6*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (774032523264000*b^3) + (5426801756867*d^10*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (774032523264000*b^3) - (18545444549*d^12*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (110576074752000*b^3) + (789946943*d^16*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (387016261632000*b^3) - (2029009*d^14*K1^2*M^5*Sqrt[(7*Pi)/85]*u^9)/
       (491449221120*b^3) + (301286044177*K0^2*M^5*Sqrt[(17*Pi)/35]*u^9)/
       (16254682988544000*b^3) - (1802144549*d^12*K0^2*M^5*Sqrt[(17*Pi)/35]*
        u^9)/(258010841088000*b^3) + (10770763327*d^8*K1^2*M^5*
        Sqrt[(17*Pi)/35]*u^9)/(35724577996800*b^3) - 
      (503188934020741*K0*M^5*Sqrt[Pi/595]*u^10)/(28154533220919705600*b^3*
        E^u) - (1278962588513317*d^2*K0*M^5*Sqrt[Pi/595]*u^10)/
       (6256562937982156800*b^3*E^u) + (5125211892202231*d^4*K0*M^5*
        Sqrt[Pi/595]*u^10)/(28154533220919705600*b^3*E^u) + 
      (5966370849359*d^6*K0*M^5*Sqrt[Pi/595]*u^10)/(18407671278796800*b^3*
        E^u) - (185793328537*d^8*K0*M^5*Sqrt[Pi/595]*u^10)/
       (655381485158400*b^3*E^u) - (570916523*d^10*K0*M^5*Sqrt[Pi/595]*u^10)/
       (58052439244800*b^3*E^u) + (2243023*d^12*K0*M^5*Sqrt[Pi/595]*u^10)/
       (148852408320*b^3*E^u) - (21736571*d^14*K0*M^5*Sqrt[Pi/595]*u^10)/
       (3870162616320*b^3*E^u) - (1068432936476443*K1*M^5*Sqrt[Pi/595]*u^10)/
       (56309066441839411200*b^3*E^u) - (10624790008759*d^2*K1*M^5*
        Sqrt[Pi/595]*u^10)/(49221211924684800*b^3*E^u) + 
      (3433748367841027*d^4*K1*M^5*Sqrt[Pi/595]*u^10)/(18769688813946470400*
        b^3*E^u) + (75648072286121*d^6*K1*M^5*Sqrt[Pi/595]*u^10)/
       (211688219706163200*b^3*E^u) - (313366173227*d^8*K1*M^5*Sqrt[Pi/595]*
        u^10)/(1082804192870400*b^3*E^u) - 
      (171251099*d^10*K1*M^5*Sqrt[Pi/595]*u^10)/(4837703270400*b^3*E^u) - 
      (969671*d^14*K1*M^5*Sqrt[Pi/595]*u^10)/(276440186880*b^3*E^u) + 
      (78137898607*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(2031835373568000*b^3) + 
      (2499210169133*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^10)/
       (1354556915712000*b^3) + (678229003453*d^4*K0*K1*M^5*Sqrt[Pi/595]*
        u^10)/(812734149427200*b^3) - (3312697256899*d^6*K0*K1*M^5*
        Sqrt[Pi/595]*u^10)/(580524392448000*b^3) + 
      (6265428229*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(5048038195200*b^3) + 
      (50724808663*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(27644018688000*b^3) - 
      (3525151079*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(44655722496000*b^3) - 
      (1109373229*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(116104878489600*b^3) + 
      (21970679*d^16*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(27644018688000*b^3) + 
      (5200717*d^12*K1*M^5*Sqrt[(17*Pi)/35]*u^10)/(3870162616320*b^3*E^u) - 
      (13429698847*K0*M^5*Sqrt[Pi/595]*u^11)/(8716573752606720*b^3*E^u) - 
      (26153184915019*d^2*K0*M^5*Sqrt[Pi/595]*u^11)/(1481817537943142400*b^3*
        E^u) + (1557751256471*d^4*K0*M^5*Sqrt[Pi/595]*u^11)/
       (185227192242892800*b^3*E^u) + (3615438693283*d^6*K0*M^5*Sqrt[Pi/595]*
        u^11)/(70562739902054400*b^3*E^u) - 
      (675480217*d^8*K0*M^5*Sqrt[Pi/595]*u^11)/(36840971059200*b^3*E^u) - 
      (73131997*d^10*K0*M^5*Sqrt[Pi/595]*u^11)/(1527695769600*b^3*E^u) + 
      (3294373*d^12*K0*M^5*Sqrt[Pi/595]*u^11)/(161256775680*b^3*E^u) + 
      (2058689*d^14*K0*M^5*Sqrt[Pi/595]*u^11)/(387016261632*b^3*E^u) - 
      (1609257379*K0^2*M^5*Sqrt[Pi/595]*u^11)/(246283075584000*b^3) + 
      (60461923663*d^2*K0^2*M^5*Sqrt[Pi/595]*u^11)/(1354556915712000*b^3) + 
      (4334051*d^4*K0^2*M^5*Sqrt[Pi/595]*u^11)/(785250385920*b^3) - 
      (56069644769*d^6*K0^2*M^5*Sqrt[Pi/595]*u^11)/(580524392448000*b^3) + 
      (1514758171*d^8*K0^2*M^5*Sqrt[Pi/595]*u^11)/(58052439244800*b^3) + 
      (2087826137*d^10*K0^2*M^5*Sqrt[Pi/595]*u^11)/(64502710272000*b^3) - 
      (3741103627*d^12*K0^2*M^5*Sqrt[Pi/595]*u^11)/(580524392448000*b^3) + 
      (1859729*d^14*K0^2*M^5*Sqrt[Pi/595]*u^11)/(1786228899840*b^3) - 
      (474337*d^16*K0^2*M^5*Sqrt[Pi/595]*u^11)/(5026185216000*b^3) - 
      (3927473227*K1*M^5*Sqrt[Pi/595]*u^11)/(1981039489228800*b^3*E^u) - 
      (10127081597*d^2*K1*M^5*Sqrt[Pi/595]*u^11)/(477235922042880*b^3*E^u) + 
      (214775927713*d^4*K1*M^5*Sqrt[Pi/595]*u^11)/(56992982228582400*b^3*
        E^u) + (1448758561171*d^6*K1*M^5*Sqrt[Pi/595]*u^11)/
       (23520913300684800*b^3*E^u) - (4223454407*d^8*K1*M^5*Sqrt[Pi/595]*
        u^11)/(311306205450240*b^3*E^u) - (22401721*d^10*K1*M^5*Sqrt[Pi/595]*
        u^11)/(446557224960*b^3*E^u) + (166247*d^12*K1*M^5*Sqrt[Pi/595]*u^11)/
       (9773137920*b^3*E^u) + (420331*d^14*K1*M^5*Sqrt[Pi/595]*u^11)/
       (92146728960*b^3*E^u) - (2388266581*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (316649668608000*b^3) + (22554254843*d^2*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (435393294336000*b^3) + (50739977*d^4*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (13396716748800*b^3) - (25884343553*d^6*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (217696647168000*b^3) + (1887657697*d^8*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (49759233638400*b^3) + (22257570287*d^10*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (435393294336000*b^3) - (15043260511*d^12*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (870786588672000*b^3) - (11429531*d^14*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (10884832358400*b^3) + (22520387*d^16*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (183323492352000*b^3) - (83518874521*d^2*K0*M^5*Sqrt[Pi/595]*u^12)/
       (10895717190758400*b^3*E^u) - (21342491419*d^4*K0*M^5*Sqrt[Pi/595]*
        u^12)/(1981039489228800*b^3*E^u) + (355956631*d^6*K0*M^5*Sqrt[Pi/595]*
        u^12)/(16213864867200*b^3*E^u) + (1412670983*d^8*K0*M^5*Sqrt[Pi/595]*
        u^12)/(115298594611200*b^3*E^u) - (19317751*d^10*K0*M^5*Sqrt[Pi/595]*
        u^12)/(3628277452800*b^3*E^u) - (28293*d^12*K0*M^5*Sqrt[Pi/595]*u^12)/
       (3583483904*b^3*E^u) - (40309*d^14*K0*M^5*Sqrt[Pi/595]*u^12)/
       (24188516352*b^3*E^u) - (39851271809*d^2*K1*M^5*Sqrt[Pi/595]*u^12)/
       (5447858595379200*b^3*E^u) - (6452674213*d^4*K1*M^5*Sqrt[Pi/595]*u^12)/
       (660346496409600*b^3*E^u) + (32885349319*d^6*K1*M^5*Sqrt[Pi/595]*u^12)/
       (1556531027251200*b^3*E^u) + (32447997077*d^8*K1*M^5*Sqrt[Pi/595]*
        u^12)/(3113062054502400*b^3*E^u) - (4384703*d^10*K1*M^5*Sqrt[Pi/595]*
        u^12)/(907069363200*b^3*E^u) - (21059*d^12*K1*M^5*Sqrt[Pi/595]*u^12)/
       (2931941376*b^3*E^u) - (75683*d^14*K1*M^5*Sqrt[Pi/595]*u^12)/
       (48377032704*b^3*E^u) - (666189653*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (320816111616000*b^3) + (36051800219*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (3047753060352000*b^3) - (310581991*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (26502200524800*b^3) - (16702824979*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (435393294336000*b^3) + (217181857*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (5442416179200*b^3) + (13948913903*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (435393294336000*b^3) - (156050521*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (5654458368000*b^3) - (400680853*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (87078658867200*b^3) + (509865353*d^16*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (870786588672000*b^3) - (59463553*K0*M^5*Sqrt[(17*Pi)/35]*u^12)/
       (1146917599027200*b^3*E^u) - (1131681379*K1*M^5*Sqrt[(17*Pi)/35]*u^12)/
       (21791434381516800*b^3*E^u) - (31*K0*M^5*Sqrt[Pi/595]*u^13)/
       (11629094400*b^3*E^u) + (72598699*d^4*K0*M^5*Sqrt[Pi/595]*u^13)/
       (35375705164800*b^3*E^u) - (10643741*d^6*K0*M^5*Sqrt[Pi/595]*u^13)/
       (6431946393600*b^3*E^u) - (289841*d^8*K0*M^5*Sqrt[Pi/595]*u^13)/
       (76903706880*b^3*E^u) + (356443*d^10*K0*M^5*Sqrt[Pi/595]*u^13)/
       (362827745280*b^3*E^u) + (409*d^14*K0*M^5*Sqrt[Pi/595]*u^13)/
       (1919723520*b^3*E^u) + (1121692207*d^2*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (380969132544000*b^3) + (384593257*d^4*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (38096913254400*b^3) - (1118303*d^6*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (149516928000*b^3) - (176482133*d^8*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (8707865886720*b^3) + (30237313*d^10*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (4186473984000*b^3) + (409107059*d^12*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (54424161792000*b^3) + (11371*d^14*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (83729479680*b^3) - (97645169*d^16*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (435393294336000*b^3) - (K1*M^5*Sqrt[Pi/595]*u^13)/
       (352396800*b^3*E^u) + (221063*d^2*K1*M^5*Sqrt[Pi/595]*u^13)/
       (314450712576*b^3*E^u) + (71448823*d^4*K1*M^5*Sqrt[Pi/595]*u^13)/
       (35375705164800*b^3*E^u) - (4679839*d^6*K1*M^5*Sqrt[Pi/595]*u^13)/
       (2830056413184*b^3*E^u) - (2334229*d^8*K1*M^5*Sqrt[Pi/595]*u^13)/
       (631709020800*b^3*E^u) + (161821*d^10*K1*M^5*Sqrt[Pi/595]*u^13)/
       (164921702400*b^3*E^u) + (131*d^12*K1*M^5*Sqrt[Pi/595]*u^13)/
       (90934272*b^3*E^u) + (4044843499*d^2*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (1523876530176000*b^3) + (13549598347*d^4*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (1523876530176000*b^3) - (1445334263*d^6*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (217696647168000*b^3) - (4487381*d^8*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (254615961600*b^3) + (157132607*d^12*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (24188516352000*b^3) + (2830697*d^14*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (8062838784000*b^3) - (4162883*d^16*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (24188516352000*b^3) + (11*d^12*K0*M^5*Sqrt[(7*Pi)/85]*u^13)/
       (52356096*b^3*E^u) + (511*d^14*K1*M^5*Sqrt[(7*Pi)/85]*u^13)/
       (17277511680*b^3*E^u) + (109133*d^2*K0*M^5*Sqrt[(17*Pi)/35]*u^13)/
       (2620422604800*b^3*E^u) + (435011*K0^2*M^5*Sqrt[(17*Pi)/35]*u^13)/
       (132511002624000*b^3) + (6997*K1^2*M^5*Sqrt[(17*Pi)/35]*u^13)/
       (2031835373568*b^3) + (392957*d^10*K1^2*M^5*Sqrt[(17*Pi)/35]*u^13)/
       (1116393062400*b^3) - (K0*M^5*Sqrt[Pi/595]*u^14)/
       (2907273600*b^3*E^u) - (29*d^2*K0*M^5*Sqrt[Pi/595]*u^14)/
       (2907273600*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/595]*u^14)/
       (15382400*b^3*E^u) + (d^6*K0*M^5*Sqrt[Pi/595]*u^14)/
       (415324800*b^3*E^u) + (13*d^8*K0*M^5*Sqrt[Pi/595]*u^14)/
       (88099200*b^3*E^u) - (d^10*K0*M^5*Sqrt[Pi/595]*u^14)/
       (415324800*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi/595]*u^14)/
       (16612992*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/595]*u^14)/
       (83064960*b^3*E^u) - (K1*M^5*Sqrt[Pi/595]*u^14)/(2907273600*b^3*E^u) - 
      (29*d^2*K1*M^5*Sqrt[Pi/595]*u^14)/(2907273600*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/595]*u^14)/(15382400*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/595]*u^14)/(415324800*b^3*E^u) + 
      (13*d^8*K1*M^5*Sqrt[Pi/595]*u^14)/(88099200*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/595]*u^14)/(415324800*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/595]*u^14)/(16612992*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/595]*u^14)/(83064960*b^3*E^u) + 
      (100127*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(20051006976000*b^3) - 
      (96580373*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(169319614464000*b^3) - 
      (1192723429*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(507958843392000*b^3) + 
      (383397221*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(217696647168000*b^3) + 
      (223886123*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(43539329433600*b^3) - 
      (574002761*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(217696647168000*b^3) - 
      (32787343*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(16745895936000*b^3) + 
      (107300351*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(217696647168000*b^3) + 
      (1059343*d^16*K0*K1*M^5*Sqrt[Pi/595]*u^14)/(9465071616000*b^3) + 
      (324697*K0^2*M^5*Sqrt[Pi/595]*u^15)/(761938265088000*b^3) - 
      (5648543*d^2*K0^2*M^5*Sqrt[Pi/595]*u^15)/(507958843392000*b^3) - 
      (37182853*d^4*K0^2*M^5*Sqrt[Pi/595]*u^15)/(507958843392000*b^3) - 
      (20457083*d^6*K0^2*M^5*Sqrt[Pi/595]*u^15)/(217696647168000*b^3) + 
      (287197*d^8*K0^2*M^5*Sqrt[Pi/595]*u^15)/(1612567756800*b^3) + 
      (209827*d^10*K0^2*M^5*Sqrt[Pi/595]*u^15)/(1151834112000*b^3) - 
      (7366001*d^12*K0^2*M^5*Sqrt[Pi/595]*u^15)/(72565549056000*b^3) - 
      (750493*d^14*K0^2*M^5*Sqrt[Pi/595]*u^15)/(10366507008000*b^3) - 
      (616639*d^16*K0^2*M^5*Sqrt[Pi/595]*u^15)/(72565549056000*b^3) + 
      (12491*K1^2*M^5*Sqrt[Pi/595]*u^15)/(27212080896000*b^3) - 
      (701*d^2*K1^2*M^5*Sqrt[Pi/595]*u^15)/(69440716800*b^3) - 
      (13872377*d^4*K1^2*M^5*Sqrt[Pi/595]*u^15)/(217696647168000*b^3) - 
      (3700583*d^6*K1^2*M^5*Sqrt[Pi/595]*u^15)/(43539329433600*b^3) + 
      (3745591*d^8*K1^2*M^5*Sqrt[Pi/595]*u^15)/(24188516352000*b^3) + 
      (36253951*d^10*K1^2*M^5*Sqrt[Pi/595]*u^15)/(217696647168000*b^3) - 
      (6498113*d^12*K1^2*M^5*Sqrt[Pi/595]*u^15)/(72565549056000*b^3) - 
      (4760531*d^14*K1^2*M^5*Sqrt[Pi/595]*u^15)/(72565549056000*b^3) - 
      (90281*d^16*K1^2*M^5*Sqrt[Pi/595]*u^15)/(11457718272000*b^3) + 
      (1927*K0*K1*M^5*Sqrt[Pi/595]*u^16)/(29305317888000*b^3) + 
      (2741*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^16)/(1322809488000*b^3) + 
      (364513*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^16)/(19048456627200*b^3) + 
      (30967*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^16)/(1700755056000*b^3) - 
      (12907*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^16)/(274869504000*b^3) - 
      (53957*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^16)/(1700755056000*b^3) + 
      (227*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^16)/(9389952000*b^3) + 
      (223*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^16)/(16197667200*b^3) + 
      (68477*d^16*K0*K1*M^5*Sqrt[Pi/595]*u^16)/(54424161792000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/595]*u^17)/(45811584000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/595]*u^17)/(5497390080*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/595]*u^17)/(3926707200*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/595]*u^17)/(2181504000*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/595]*u^17)/(2181504000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/595]*u^17)/(3926707200*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/595]*u^17)/(5497390080*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/595]*u^17)/(45811584000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/595]*u^17)/(45811584000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/595]*u^17)/(5497390080*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/595]*u^17)/(3926707200*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/595]*u^17)/(2181504000*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/595]*u^17)/(2181504000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/595]*u^17)/(3926707200*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/595]*u^17)/(5497390080*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/595]*u^17)/(45811584000*b^3))/Pi, 
    ((((299471*I)/12286230528)*d^14*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^3)/b^3 - 
      (249639681*d^4*K0^2*M^5*Sqrt[Pi/595]*u^3)/(2047705088*b^3) + 
      (878312971*d^6*K0^2*M^5*Sqrt[Pi/595]*u^3)/(2047705088*b^3) - 
      (203466847*d^8*K0^2*M^5*Sqrt[Pi/595]*u^3)/(2047705088*b^3) - 
      (116284327*d^6*K1^2*M^5*Sqrt[Pi/595]*u^3)/(511926272*b^3) - 
      (1986377*d^8*K1^2*M^5*Sqrt[Pi/595]*u^3)/(118136832*b^3) + 
      (146127101*d^10*K1^2*M^5*Sqrt[Pi/595]*u^3)/(1535778816*b^3) + 
      (44067*d^14*K1^2*M^5*Sqrt[Pi/595]*u^3)/(511926272*b^3) - 
      (117871*K0^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(472547328*b^3) - 
      (117891343*d^2*K0^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(6143115264*b^3) - 
      (7313807*d^10*K0^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(323321856*b^3) + 
      (54911*d^14*K0^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(6143115264*b^3) - 
      (477691*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(1535778816*b^3) + 
      (1732417*d^2*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(511926272*b^3) + 
      (41830465*d^4*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(1535778816*b^3) - 
      (12561*d^12*K1^2*M^5*Sqrt[(5*Pi)/119]*u^3)/(22257664*b^3) + 
      (176221*d^12*K0^2*M^5*Sqrt[(7*Pi)/85]*u^3)/(472547328*b^3) + 
      (((15086681413*I)/3870162616320)*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) + 
      (((30946301549*I)/430018068480)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) - 
      (((4777884259*I)/86003613696)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) - 
      (((99871319099*I)/774032523264)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[595*Pi]) + 
      (((151585401733*I)/1290054205440)*d^8*K0*K1*M^5*u^3)/
       (b^3*Sqrt[595*Pi]) - (((537567967*I)/61431152640)*d^10*K0*K1*M^5*u^3)/
       (b^3*Sqrt[595*Pi]) - (((4189233*I)/20477050880)*d^12*K0*K1*M^5*u^3)/
       (b^3*Sqrt[595*Pi]) - (((19971553505593*I)/2438202448281600)*d^6*K1^2*
        M^5*Sqrt[17/(35*Pi)]*u^4)/b^3 + (((314835037163*I)/54182276628480)*
        d^8*K1^2*M^5*Sqrt[17/(35*Pi)]*u^4)/b^3 - 
      (26446514531*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(1290054205440*b^3) - 
      (687908405843*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(1290054205440*b^3) - 
      (204894941663*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(1290054205440*b^3) + 
      (54051572503*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(33078312960*b^3) - 
      (78487777089*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(143339356160*b^3) - 
      (493075041401*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(1290054205440*b^3) + 
      (1475071261*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(184293457920*b^3) + 
      (75614159*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(258010841088*b^3) + 
      (((60433157*I)/37035048960)*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((78073234007*I)/2580108410880)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((13142523257*I)/516021682176)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((81276785099*I)/1548065046528)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((15001384557*I)/286678712320)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((2313966541*I)/368586915840)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - 
      (((2288513*I)/40954101760)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((2095193*I)/24572461056)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + 
      (((5958933119717*I)/2438202448281600)*K1^2*M^5*u^4)/
       (b^3*Sqrt[595*Pi]) + (((8560175431373*I)/162546829885440)*d^2*K1^2*M^5*
        u^4)/(b^3*Sqrt[595*Pi]) - (((146469614541*I)/10033754931200)*d^4*K1^2*
        M^5*u^4)/(b^3*Sqrt[595*Pi]) + (((87086653*I)/115988889600)*d^10*K1^2*
        M^5*u^4)/(b^3*Sqrt[595*Pi]) - (((36663618547*I)/38701626163200)*d^12*
        K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) + (((57039659*I)/368586915840)*d^14*
        K1^2*M^5*u^4)/(b^3*Sqrt[595*Pi]) - (21554029451*K0^2*M^5*Sqrt[Pi/595]*
        u^5)/(2580108410880*b^3) - (47607414913*d^2*K0^2*M^5*Sqrt[Pi/595]*
        u^5)/(234555310080*b^3) - (13517090053*d^4*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (234555310080*b^3) + (527421609619*d^6*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (860036136960*b^3) - (169048593227*d^8*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (860036136960*b^3) - (389757817601*d^10*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (2580108410880*b^3) + (1185886021*d^12*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (368586915840*b^3) + (52230071*d^14*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (516021682176*b^3) - (88279247263*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (2764401868800*b^3) - (1014149123089*d^2*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (1488524083200*b^3) - (629610288793*d^4*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (19350813081600*b^3) + (35348335674331*d^6*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (19350813081600*b^3) - (196904338243*d^8*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (297704816640*b^3) - (1658911331219*d^10*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (3870162616320*b^3) + (33896546609*d^12*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (3870162616320*b^3) + (108059297*d^14*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (297704816640*b^3) + (((1558442965361*I)/541822766284800)*K0*K1*M^5*
        u^5)/(b^3*Sqrt[595*Pi]) + (((672242313569*I)/25665288929280)*d^2*K0*
        K1*M^5*u^5)/(b^3*Sqrt[595*Pi]) - 
      (((206995202309191*I)/4876404896563200)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[595*Pi]) - (((63102654792461*I)/2438202448281600)*d^6*K0*K1*
        M^5*u^5)/(b^3*Sqrt[595*Pi]) + (((590539989061*I)/9851323023360)*d^8*
        K0*K1*M^5*u^5)/(b^3*Sqrt[595*Pi]) - 
      (((2386637884987*I)/116104878489600)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[595*Pi]) - (((19288822499*I)/77403252326400)*d^12*K0*K1*M^5*
        u^5)/(b^3*Sqrt[595*Pi]) + (((61923601*I)/516021682176)*d^14*K0*K1*M^5*
        u^5)/(b^3*Sqrt[595*Pi]) + (((1199187083*I)/2355751157760)*d^8*K0^2*
        M^5*Sqrt[17/(35*Pi)]*u^6)/b^3 + 
      (((104792097678559926473*I)/40807511680203620352000)*d^10*K0^2*M^5*
        Sqrt[17/(35*Pi)]*u^6)/b^3 - (123289618679*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (4837703270400*b^3) - (10534745197157*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (19350813081600*b^3) + (28438392347671*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (19350813081600*b^3) - (498746447629*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (967540654080*b^3) - (1373318342171*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (3870162616320*b^3) + (874105741*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (120942581760*b^3) + (1230034769*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (3870162616320*b^3) - (8646661*d^4*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^6)/
       (3978374400*b^3) - (((7849558009*I)/24879616819200)*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) + (((984348317207*I)/975280979312640)*d^2*K0^2*M^5*
        u^6)/(b^3*Sqrt[595*Pi]) - (((30807275752469*I)/4876404896563200)*d^4*
        K0^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) + 
      (((2413291658269*I)/609550612070400)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((2069452590894561424801*I)/
         40807511680203620352000)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) + 
      (((4437724969*I)/77403252326400)*d^12*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) + (((27792473*I)/2580108410880)*d^14*K0^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((6039321296629*I)/2438202448281600)*K1^2*M^5*
        u^6)/(b^3*Sqrt[595*Pi]) - (((80968883416591*I)/1625468298854400)*d^2*
        K1^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) - (((18990732683*I)/850585190400)*
        d^4*K1^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) + 
      (((1328886447853*I)/8525183385600)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[595*Pi]) - (((942109288723*I)/29026219622400)*d^8*K1^2*M^5*
        u^6)/(b^3*Sqrt[595*Pi]) - (((11479265899921*I)/232209756979200)*d^10*
        K1^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) + (((6394123889*I)/11057607475200)*
        d^12*K1^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) + 
      (((405160177*I)/7740325232640)*d^14*K1^2*M^5*u^6)/(b^3*Sqrt[595*Pi]) - 
      (((95237169949*I)/101591768678400)*d^8*K0*K1*M^5*Sqrt[17/(35*Pi)]*u^7)/
       b^3 + (((18252523*I)/9675406540800)*d^14*K0*K1*M^5*Sqrt[17/(35*Pi)]*
        u^7)/b^3 - (13704638219*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (3225135513600*b^3) - (83838443203*d^2*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (921467289600*b^3) - (1630111673*d^4*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (169743974400*b^3) + (372472153633*d^6*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (1488524083200*b^3) - (164664485267*d^8*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (1935081308160*b^3) - (238434381089*d^10*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (3870162616320*b^3) + (185605249*d^12*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (148852408320*b^3) + (243589163*d^14*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (3870162616320*b^3) - (189441184967*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (29026219622400*b^3) - (32487569039*d^2*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (235030118400*b^3) - (24169164211*d^4*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (29026219622400*b^3) + (4164384209383*d^6*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (11610487848960*b^3) - (1231856937947*d^8*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (9675406540800*b^3) - (154212715283*d^10*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (1759164825600*b^3) + (151051379*d^12*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (84133969920*b^3) + (29051203*d^14*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (297704816640*b^3) - (((220154231*I)/58330202112)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[595*Pi]) - (((317137582109*I)/8020402790400)*d^2*K0*K1*M^5*
        u^7)/(b^3*Sqrt[595*Pi]) - (((1240360963*I)/414096883200)*d^4*K0*K1*
        M^5*u^7)/(b^3*Sqrt[595*Pi]) + (((20572578451771*I)/203183537356800)*
        d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[595*Pi]) - 
      (((63719783357*I)/1612567756800)*d^10*K0*K1*M^5*u^7)/
       (b^3*Sqrt[595*Pi]) + (((1158194159*I)/2418851635200)*d^12*K0*K1*M^5*
        u^7)/(b^3*Sqrt[595*Pi]) + (((5746837*I)/1527695769600)*d^12*K1^2*M^5*
        Sqrt[17/(35*Pi)]*u^8)/b^3 - (588925807*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (190961971200*b^3) - (71671696373*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (1116393062400*b^3) - (43432475503*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (7256554905600*b^3) - (3235972847*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (54973900800*b^3) - (212415369437*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (4837703270400*b^3) + (271259*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (4674109440*b^3) + (18140387*d^12*K0*K1*M^5*Sqrt[(5*Pi)/119]*u^8)/
       (96754065408*b^3) + (3988148753*d^6*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^8)/
       (159484723200*b^3) - (((862082071979*I)/1219101224140800)*K0^2*M^5*
        u^8)/(b^3*Sqrt[595*Pi]) - (((8131807611727*I)/1219101224140800)*d^2*
        K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + (((24461781907*I)/60955061207040)*
        d^4*K0^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + 
      (((226043739161*I)/15238765301760)*d^6*K0^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) - (((1950895757*I)/3473222860800)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) - (((428478123419*I)/58052439244800)*d^10*K0^2*M^5*
        u^8)/(b^3*Sqrt[595*Pi]) + (((28106957*I)/358348390400)*d^12*K0^2*M^5*
        u^8)/(b^3*Sqrt[595*Pi]) + (((66190853*I)/9675406540800)*d^14*K0^2*M^5*
        u^8)/(b^3*Sqrt[595*Pi]) - (((132130146989*I)/1219101224140800)*K1^2*
        M^5*u^8)/(b^3*Sqrt[595*Pi]) - (((56753383678151*I)/3657303672422400)*
        d^2*K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + 
      (((14922088301*I)/3324821520384)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + 
      (((1771275634157*I)/65308994150400)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[595*Pi]) - (((6101173972637*I)/1219101224140800)*d^8*K1^2*
        M^5*u^8)/(b^3*Sqrt[595*Pi]) - (((23769991643*I)/2150090342400)*d^10*
        K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) + (((9449411*I)/744262041600)*d^14*
        K1^2*M^5*u^8)/(b^3*Sqrt[595*Pi]) - (240338557*K0^2*M^5*Sqrt[Pi/595]*
        u^9)/(907069363200*b^3) - (82837608509*d^2*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (14513109811200*b^3) - (232156123*d^4*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (157751193600*b^3) + (246067824083*d^6*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (14513109811200*b^3) - (150246353*d^8*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (28795852800*b^3) + (94529*d^12*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (886026240*b^3) + (7016423*d^14*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (967540654080*b^3) - (1574510603*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (3628277452800*b^3) - (97022216047*d^2*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (14513109811200*b^3) - (874172059*d^4*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (725655490560*b^3) + (93277440007*d^6*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (4837703270400*b^3) - (21320212621*d^8*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (3628277452800*b^3) - (25321696271*d^10*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (4837703270400*b^3) + (165889*d^12*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (1157345280*b^3) + (3046019*d^14*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (322513551360*b^3) - (54523363*d^10*K0^2*M^5*Sqrt[(17*Pi)/35]*u^9)/
       (210334924800*b^3) + (((128390769263*I)/457162959052800)*K0*K1*M^5*
        u^9)/(b^3*Sqrt[595*Pi]) - (((598676192407*I)/91432591810560)*d^2*K0*
        K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) - (((3575964157*I)/8163624268800)*d^4*
        K0*K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) + 
      (((163925011351*I)/12030604185600)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[595*Pi]) - (((173743058039*I)/152387653017600)*d^8*K0*K1*M^5*
        u^9)/(b^3*Sqrt[595*Pi]) - (((125854161143*I)/21769664716800)*d^10*K0*
        K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) - (((11161597*I)/1209425817600)*d^12*
        K0*K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) + 
      (((455779*I)/46516377600)*d^14*K0*K1*M^5*u^9)/(b^3*Sqrt[595*Pi]) - 
      (((8830230001*I)/93298563072000)*d^10*K1^2*M^5*Sqrt[7/(85*Pi)]*u^10)/
       b^3 + (((66245347783*I)/457162959052800)*d^6*K1^2*M^5*Sqrt[17/(35*Pi)]*
        u^10)/b^3 + (27827*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(6067353600*b^3) - 
      (3113923499*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(1814138726400*b^3) - 
      (89364703*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(151178227200*b^3) + 
      (446351891*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(90706936320*b^3) - 
      (2093417411*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(1814138726400*b^3) + 
      (11662927*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(181413872640*b^3) + 
      (640351*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(181413872640*b^3) - 
      (6300847*d^10*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^10)/(28795852800*b^3) + 
      (((4170877819*I)/304775306035200)*K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((84808918637*I)/914325918105600)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[595*Pi]) - (((272874436997*I)/228581479526400)*d^4*K0^2*M^5*
        u^10)/(b^3*Sqrt[595*Pi]) + (((894998074631*I)/457162959052800)*d^6*
        K0^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((13500994097*I)/304775306035200)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[595*Pi]) - (((27124206953*I)/43539329433600)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[595*Pi]) - (((162739211*I)/7256554905600)*d^12*K0^2*
        M^5*u^10)/(b^3*Sqrt[595*Pi]) + (((5839091*I)/1209425817600)*d^14*K0^2*
        M^5*u^10)/(b^3*Sqrt[595*Pi]) + (((99291949*I)/7176812544000)*K1^2*M^5*
        u^10)/(b^3*Sqrt[595*Pi]) - (((301075475023*I)/4571629590528000)*d^2*
        K1^2*M^5*u^10)/(b^3*Sqrt[595*Pi]) - 
      (((3437142323479*I)/2285814795264000)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[595*Pi]) - (((1063196366039*I)/4571629590528000)*d^8*K1^2*
        M^5*u^10)/(b^3*Sqrt[595*Pi]) - (((3416737*I)/241885163520)*d^12*K1^2*
        M^5*u^10)/(b^3*Sqrt[595*Pi]) + (((105977*I)/69774566400)*d^14*K1^2*
        M^5*u^10)/(b^3*Sqrt[595*Pi]) + (17351797*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (3628277452800*b^3) - (65470271*d^2*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (1209425817600*b^3) - (1167247*d^4*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (48377032704*b^3) + (523754797*d^6*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (3628277452800*b^3) - (57907477*d^8*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (3628277452800*b^3) - (76605313*d^10*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (1209425817600*b^3) + (6611009*d^12*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (725655490560*b^3) - (21599*d^14*K0^2*M^5*Sqrt[Pi/595]*u^11)/
       (31550238720*b^3) + (5443679*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (1209425817600*b^3) - (164532169*d^4*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (3628277452800*b^3) + (100231381*d^6*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (518325350400*b^3) + (5018107*d^8*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (3628277452800*b^3) - (2082151*d^10*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (21217996800*b^3) + (6956861*d^12*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (725655490560*b^3) + (1441*d^14*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (2443284480*b^3) - (4883939*d^2*K1^2*M^5*Sqrt[(7*Pi)/85]*u^11)/
       (518325350400*b^3) + (((197165357*I)/95242283136000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[595*Pi]) + (((28895355197*I)/571453698816000)*d^2*K0*K1*M^5*
        u^11)/(b^3*Sqrt[595*Pi]) - (((2495654803*I)/4395797683200)*d^4*K0*K1*
        M^5*u^11)/(b^3*Sqrt[595*Pi]) + (((10957118927*I)/11905285392000)*d^6*
        K0*K1*M^5*u^11)/(b^3*Sqrt[595*Pi]) - 
      (((2910970457*I)/8163624268800)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[595*Pi]) - (((24820319*I)/466492815360)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[595*Pi]) + (((14078237*I)/907069363200)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[595*Pi]) - (((3323491*I)/302356454400)*d^14*K0*K1*M^5*u^11)/
       (b^3*Sqrt[595*Pi]) - (245027*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (544241617920*b^3) - (12639461*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (544241617920*b^3) - (4282591*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (108848323584*b^3) + (17621941*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (181413872640*b^3) + (1724519*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (60471290880*b^3) - (12529141*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (181413872640*b^3) + (45289*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (13954913280*b^3) + (11783*d^14*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^12)/
       (25916267520*b^3) - (((1060902173*I)/571453698816000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[595*Pi]) + (((966465103*I)/228581479526400)*d^2*K0^2*M^5*
        u^12)/(b^3*Sqrt[595*Pi]) - (((23705186119*I)/380969132544000)*d^4*
        K0^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) + 
      (((11993200733*I)/95242283136000)*d^6*K0^2*M^5*u^12)/
       (b^3*Sqrt[595*Pi]) - (((13062187*I)/248026779000)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[595*Pi]) - (((4384297831*I)/163272485376000)*d^10*K0^2*M^5*
        u^12)/(b^3*Sqrt[595*Pi]) + (((8163679*I)/1209425817600)*d^12*K0^2*M^5*
        u^12)/(b^3*Sqrt[595*Pi]) + (((485879*I)/72565549056)*d^14*K0^2*M^5*
        u^12)/(b^3*Sqrt[595*Pi]) - (((1027788133*I)/571453698816000)*K1^2*M^5*
        u^12)/(b^3*Sqrt[595*Pi]) + (((2191243*I)/607606272000)*d^2*K1^2*M^5*
        u^12)/(b^3*Sqrt[595*Pi]) - (((63759572993*I)/1142907397632000)*d^4*
        K1^2*M^5*u^12)/(b^3*Sqrt[595*Pi]) + 
      (((7348633847*I)/71431712352000)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[595*Pi]) - (((2380303*I)/76684608000)*d^8*K1^2*M^5*u^12)/
       (b^3*Sqrt[595*Pi]) - (((4178425687*I)/163272485376000)*d^10*K1^2*M^5*
        u^12)/(b^3*Sqrt[595*Pi]) + (((5847679*I)/2176966471680)*d^12*K1^2*M^5*
        u^12)/(b^3*Sqrt[595*Pi]) + (((9159149*I)/1814138726400)*d^14*K1^2*M^5*
        u^12)/(b^3*Sqrt[595*Pi]) - (59329*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (544241617920*b^3) - (319817*d^2*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (388744012800*b^3) + (194881*d^6*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (129581337600*b^3) + (158269*d^8*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (16492170240*b^3) - (190979*d^10*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (181413872640*b^3) - (132113*d^12*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (36282774528*b^3) - (48557*d^14*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (60471290880*b^3) - (302573*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (2721208089600*b^3) - (1507853*d^2*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (2721208089600*b^3) - (391637*d^4*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (108848323584*b^3) + (1002481*d^6*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (907069363200*b^3) + (598817*d^8*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (82460851200*b^3) - (631061*d^10*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (907069363200*b^3) - (493769*d^12*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (181413872640*b^3) - (124489*d^14*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (181413872640*b^3) - (747841*d^4*K0^2*M^5*Sqrt[(17*Pi)/35]*u^13)/
       (2721208089600*b^3) + (((694181*I)/5952642696000)*K0*K1*M^5*u^13)/
       (b^3*Sqrt[595*Pi]) - (((67699*I)/58311601920)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[595*Pi]) + (((16796167*I)/1373686776000)*d^4*K0*K1*M^5*u^13)/
       (b^3*Sqrt[595*Pi]) - (((11320847*I)/248026779000)*d^6*K0*K1*M^5*u^13)/
       (b^3*Sqrt[595*Pi]) + (((134887*I)/3139855488)*d^8*K0*K1*M^5*u^13)/
       (b^3*Sqrt[595*Pi]) + (((7551301*I)/2040906067200)*d^10*K0*K1*M^5*u^13)/
       (b^3*Sqrt[595*Pi]) - (((591181*I)/68030202240)*d^12*K0*K1*M^5*u^13)/
       (b^3*Sqrt[595*Pi]) - (((1391*I)/396446400)*d^14*K0*K1*M^5*u^13)/
       (b^3*Sqrt[595*Pi]) + (((15541*I)/194372006400)*d^12*K1^2*M^5*
        Sqrt[7/(85*Pi)]*u^14)/b^3 - (((47*I)/9945936000)*d^2*K0^2*M^5*
        Sqrt[17/(35*Pi)]*u^14)/b^3 + ((I/1042213536)*d^2*K1^2*M^5*
        Sqrt[17/(35*Pi)]*u^14)/b^3 - (((1214573*I)/47621141568000)*d^6*K1^2*
        M^5*Sqrt[17/(35*Pi)]*u^14)/b^3 + ((I/29305317888)*K0^2*M^5*
        Sqrt[85/(7*Pi)]*u^14)/b^3 - (K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (242272800*b^3) + (17617*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (32395334400*b^3) + (5521*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (2519637120*b^3) - (13939*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (17443641600*b^3) - (8191*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (1717934400*b^3) + (23183*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (32395334400*b^3) + (2029*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (1079844480*b^3) + (313*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (1295813376*b^3) - (((5689*I)/1569927744000)*K0^2*M^5*u^14)/
       (b^3*Sqrt[595*Pi]) + (((43993*I)/68257728000)*d^4*K0^2*M^5*u^14)/
       (b^3*Sqrt[595*Pi]) - (((2491817*I)/6211453248000)*d^6*K0^2*M^5*u^14)/
       (b^3*Sqrt[595*Pi]) + (((15112637*I)/71431712352000)*d^8*K0^2*M^5*u^14)/
       (b^3*Sqrt[595*Pi]) - (((11838173*I)/10204530336000)*d^10*K0^2*M^5*
        u^14)/(b^3*Sqrt[595*Pi]) + (((150929*I)/272120808960)*d^12*K0^2*M^5*
        u^14)/(b^3*Sqrt[595*Pi]) + (((3001*I)/12958133760)*d^14*K0^2*M^5*
        u^14)/(b^3*Sqrt[595*Pi]) - (((1987*I)/2747373552000)*K1^2*M^5*u^14)/
       (b^3*Sqrt[595*Pi]) - (((45544823*I)/464306130288000)*d^2*K1^2*M^5*
        u^14)/(b^3*Sqrt[595*Pi]) + (((1417781*I)/2197898841600)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[595*Pi]) + (((18794861*I)/71431712352000)*d^8*K1^2*
        M^5*u^14)/(b^3*Sqrt[595*Pi]) - (((11961049*I)/10204530336000)*d^10*
        K1^2*M^5*u^14)/(b^3*Sqrt[595*Pi]) + 
      (((4759*I)/21596889600)*d^14*K1^2*M^5*u^14)/(b^3*Sqrt[595*Pi]) - 
      ((I/311493600)*d^14*K0*K1*M^5*Sqrt[7/(85*Pi)]*u^15)/b^3 + 
      (((281*I)/9344808000)*d^8*K0*K1*M^5*Sqrt[17/(35*Pi)]*u^15)/b^3 - 
      (((139*I)/98120484000)*d^10*K0*K1*M^5*Sqrt[17/(35*Pi)]*u^15)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/595]*u^15)/(4360910400*b^3) - 
      (29*d^2*K0^2*M^5*Sqrt[Pi/595]*u^15)/(4360910400*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/595]*u^15)/(23073600*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/595]*u^15)/(622987200*b^3) + 
      (13*d^8*K0^2*M^5*Sqrt[Pi/595]*u^15)/(132148800*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/595]*u^15)/(622987200*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/595]*u^15)/(24919488*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/595]*u^15)/(124597440*b^3) - 
      (K1^2*M^5*Sqrt[Pi/595]*u^15)/(4360910400*b^3) - 
      (29*d^2*K1^2*M^5*Sqrt[Pi/595]*u^15)/(4360910400*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/595]*u^15)/(23073600*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/595]*u^15)/(622987200*b^3) + 
      (13*d^8*K1^2*M^5*Sqrt[Pi/595]*u^15)/(132148800*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/595]*u^15)/(622987200*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/595]*u^15)/(24919488*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/595]*u^15)/(124597440*b^3) - 
      (((1987*I)/686843388000)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[595*Pi]) + 
      (((377*I)/343421694000)*d^4*K0*K1*M^5*u^15)/(b^3*Sqrt[595*Pi]) - 
      (((44533*I)/686843388000)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[595*Pi]) - 
      (((281*I)/688564800)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[595*Pi]) + 
      ((I/99111600)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[595*Pi]))/Pi, 
    ((239507*K1*M^5*Sqrt[Pi/595]*u)/(319953920*b^3*E^u) - 
      (7221391*d^2*K1*M^5*Sqrt[Pi/595]*u)/(319953920*b^3*E^u) - 
      (12928527*d^4*K1*M^5*Sqrt[Pi/595]*u)/(98447360*b^3*E^u) - 
      (39761569*d^10*K1*M^5*Sqrt[Pi/595]*u)/(319953920*b^3*E^u) - 
      (19899*d^16*K1*M^5*Sqrt[Pi/595]*u)/(116346880*b^3*E^u) + 
      (22218683*d^6*K1*M^5*Sqrt[(7*Pi)/85]*u)/(639907840*b^3*E^u) + 
      (3473669*d^12*K1*M^5*Sqrt[(7*Pi)/85]*u)/(1279815680*b^3*E^u) + 
      (6201*d^14*K1*M^5*Sqrt[(7*Pi)/85]*u)/(49223680*b^3*E^u) + 
      (107187*d^8*K1*M^5*Sqrt[(35*Pi)/17]*u)/(255963136*b^3*E^u) + 
      (5585623*d^2*K0*M^5*Sqrt[Pi/595]*u^2)/(134717440*b^3*E^u) + 
      (1438051759*d^4*K0*M^5*Sqrt[Pi/595]*u^2)/(10238525440*b^3*E^u) - 
      (99906571*d^6*K0*M^5*Sqrt[Pi/595]*u^2)/(319953920*b^3*E^u) + 
      (59293323*d^10*K0*M^5*Sqrt[Pi/595]*u^2)/(511926272*b^3*E^u) - 
      (156115291*d^12*K0*M^5*Sqrt[Pi/595]*u^2)/(10238525440*b^3*E^u) + 
      (1152747*d^14*K0*M^5*Sqrt[Pi/595]*u^2)/(639907840*b^3*E^u) - 
      (4287*d^16*K0*M^5*Sqrt[Pi/595]*u^2)/(40468480*b^3*E^u) + 
      (239507*K1*M^5*Sqrt[Pi/595]*u^2)/(319953920*b^3*E^u) - 
      (7221391*d^2*K1*M^5*Sqrt[Pi/595]*u^2)/(319953920*b^3*E^u) - 
      (12928527*d^4*K1*M^5*Sqrt[Pi/595]*u^2)/(98447360*b^3*E^u) - 
      (39761569*d^10*K1*M^5*Sqrt[Pi/595]*u^2)/(319953920*b^3*E^u) - 
      (19899*d^16*K1*M^5*Sqrt[Pi/595]*u^2)/(116346880*b^3*E^u) + 
      (8409633*d^8*K0*M^5*Sqrt[(7*Pi)/85]*u^2)/(2047705088*b^3*E^u) + 
      (22218683*d^6*K1*M^5*Sqrt[(7*Pi)/85]*u^2)/(639907840*b^3*E^u) + 
      (3473669*d^12*K1*M^5*Sqrt[(7*Pi)/85]*u^2)/(1279815680*b^3*E^u) + 
      (6201*d^14*K1*M^5*Sqrt[(7*Pi)/85]*u^2)/(49223680*b^3*E^u) - 
      (9995*K0*M^5*Sqrt[(35*Pi)/17]*u^2)/(511926272*b^3*E^u) + 
      (107187*d^8*K1*M^5*Sqrt[(35*Pi)/17]*u^2)/(255963136*b^3*E^u) + 
      (1024747003971*K0*M^5*Sqrt[Pi/595]*u^3)/(827587690209280*b^3*E^u) + 
      (11811419854501279*d^4*K0*M^5*Sqrt[Pi/595]*u^3)/(89379470542602240*b^3*
        E^u) + (78544544760557*d^8*K0*M^5*Sqrt[Pi/595]*u^3)/
       (940836532027392*b^3*E^u) + (76592029309*d^10*K0*M^5*Sqrt[Pi/595]*u^3)/
       (591274844160*b^3*E^u) - (3357468799*d^12*K0*M^5*Sqrt[Pi/595]*u^3)/
       (215009034240*b^3*E^u) + (1152747*d^14*K0*M^5*Sqrt[Pi/595]*u^3)/
       (639907840*b^3*E^u) - (4287*d^16*K0*M^5*Sqrt[Pi/595]*u^3)/
       (40468480*b^3*E^u) + (20705310777*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (5242125025280*b^3) + (245704758099*d^2*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (5242125025280*b^3) + (249210392261*d^6*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (3931593768960*b^3) + (316060758641*d^8*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (1572637507584*b^3) - (381993523227*d^10*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (2621062512640*b^3) + (1337641587*d^14*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (1310531256320*b^3) + (129061*d^18*K0^2*M^5*Sqrt[Pi/595]*u^3)/
       (55180263424*b^3) + (228947123*K1*M^5*Sqrt[Pi/595]*u^3)/
       (31010918400*b^3*E^u) + (276203439727*d^2*K1*M^5*Sqrt[Pi/595]*u^3)/
       (1075045171200*b^3*E^u) + (3075833180263*d^4*K1*M^5*Sqrt[Pi/595]*u^3)/
       (12900542054400*b^3*E^u) - (460465501*d^6*K1*M^5*Sqrt[Pi/595]*u^3)/
       (447935488*b^3*E^u) + (48614156963*d^8*K1*M^5*Sqrt[Pi/595]*u^3)/
       (198469877760*b^3*E^u) + (2938292759*d^10*K1*M^5*Sqrt[Pi/595]*u^3)/
       (9348218880*b^3*E^u) - (10628372543*d^12*K1*M^5*Sqrt[Pi/595]*u^3)/
       (286678712320*b^3*E^u) + (172286651*d^14*K1*M^5*Sqrt[Pi/595]*u^3)/
       (53752258560*b^3*E^u) - (112339*d^16*K1*M^5*Sqrt[Pi/595]*u^3)/
       (744620032*b^3*E^u) - (703620353*d^4*K1^2*M^5*Sqrt[Pi/595]*u^3)/
       (245724610560*b^3) - (136277814851*d^8*K1^2*M^5*Sqrt[Pi/595]*u^3)/
       (655265628160*b^3) + (26486249*d^18*K1^2*M^5*Sqrt[Pi/595]*u^3)/
       (1310531256320*b^3) + (8268777753905*d^2*K0*M^5*Sqrt[(5*Pi)/119]*u^3)/
       (496552614125568*b^3*E^u) - (527834102935*d^6*K0*M^5*Sqrt[(5*Pi)/119]*
        u^3)/(6347973760128*b^3*E^u) - (66921919*K1^2*M^5*Sqrt[(5*Pi)/119]*
        u^3)/(71483523072*b^3) - (32931267433*d^4*K0^2*M^5*Sqrt[(7*Pi)/85]*
        u^3)/(1310531256320*b^3) + (1034891179*d^12*K0^2*M^5*Sqrt[(7*Pi)/85]*
        u^3)/(1310531256320*b^3) - (215871259*d^16*K0^2*M^5*Sqrt[(7*Pi)/85]*
        u^3)/(15726375075840*b^3) - (22697817429*d^2*K1^2*M^5*Sqrt[(7*Pi)/85]*
        u^3)/(1310531256320*b^3) + (2086220009*d^6*K1^2*M^5*Sqrt[(7*Pi)/85]*
        u^3)/(40954101760*b^3) + (5646643*d^14*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/
       (1474347663360*b^3) - (74777023*d^16*K1^2*M^5*Sqrt[(7*Pi)/85]*u^3)/
       (3931593768960*b^3) - (572914571*d^10*K1^2*M^5*Sqrt[(17*Pi)/35]*u^3)/
       (1179478130688*b^3) - (142290763*d^12*K1^2*M^5*Sqrt[(119*Pi)/5]*u^3)/
       (1474347663360*b^3) + (694458574401419*K0*M^5*Sqrt[Pi/595]*u^4)/
       (148965784237670400*b^3*E^u) + (5430764810593471*d^2*K0*M^5*
        Sqrt[Pi/595]*u^4)/(33103507608371200*b^3*E^u) + 
      (577052592484044871*d^4*K0*M^5*Sqrt[Pi/595]*u^4)/
       (3575178821704089600*b^3*E^u) - (988629773859211*d^6*K0*M^5*
        Sqrt[Pi/595]*u^4)/(1477346620538880*b^3*E^u) + 
      (5771370172805957*d^8*K0*M^5*Sqrt[Pi/595]*u^4)/(37633461281095680*b^3*
        E^u) + (42918405947*d^10*K0*M^5*Sqrt[Pi/595]*u^4)/
       (205660815360*b^3*E^u) + (784075459*d^14*K0*M^5*Sqrt[Pi/595]*u^4)/
       (430018068480*b^3*E^u) + (1985303886352438693*K1*M^5*Sqrt[Pi/595]*u^4)/
       (150157510511571763200*b^3*E^u) + (7958364514884989*d^2*K1*M^5*
        Sqrt[Pi/595]*u^4)/(20797439129026560*b^3*E^u) + 
      (8970587206231298903*d^4*K1*M^5*Sqrt[Pi/595]*u^4)/
       (37539377627892940800*b^3*E^u) - (51475330076141291123*d^6*K1*M^5*
        Sqrt[Pi/595]*u^4)/(37539377627892940800*b^3*E^u) + 
      (308338540091817289*d^8*K1*M^5*Sqrt[Pi/595]*u^4)/
       (790302686903009280*b^3*E^u) + (6871713923891*d^10*K1*M^5*Sqrt[Pi/595]*
        u^4)/(17730127134720*b^3*E^u) - (306231472649*d^12*K1*M^5*
        Sqrt[Pi/595]*u^4)/(6946445721600*b^3*E^u) + 
      (2436777283*d^14*K1*M^5*Sqrt[Pi/595]*u^4)/(860036136960*b^3*E^u) - 
      (2795951*d^16*K1*M^5*Sqrt[Pi/595]*u^4)/(32763281408*b^3*E^u) + 
      (14184157726831*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(3302538765926400*b^3) - 
      (43169993677747*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(55042312765440*b^3) + 
      (56006524405627*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(43454457446400*b^3) + 
      (610072245486761*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^4)/
       (1651269382963200*b^3) + (7410191535023*d^12*K0*K1*M^5*Sqrt[Pi/595]*
        u^4)/(825634691481600*b^3) + (1340040381007*d^14*K0*K1*M^5*
        Sqrt[Pi/595]*u^4)/(275211563827200*b^3) + 
      (7073415263*d^18*K0*K1*M^5*Sqrt[Pi/595]*u^4)/(220169251061760*b^3) - 
      (243020413*d^12*K0*M^5*Sqrt[(5*Pi)/119]*u^4)/(49144922112*b^3*E^u) - 
      (74039*d^16*K0*M^5*Sqrt[(7*Pi)/85]*u^4)/(7446200320*b^3*E^u) - 
      (2624518807*d^16*K0*K1*M^5*Sqrt[(7*Pi)/85]*u^4)/(31452750151680*b^3) - 
      (9691269858029*d^2*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^4)/
       (1100846255308800*b^3) - (72066719138873*d^10*K0*K1*M^5*
        Sqrt[(17*Pi)/35]*u^4)/(1651269382963200*b^3) + 
      (476407399445837021*K0*M^5*Sqrt[Pi/595]*u^5)/(70662357887798476800*b^3*
        E^u) + (5411514073409139439*d^2*K0*M^5*Sqrt[Pi/595]*u^5)/
       (30031502102314352640*b^3*E^u) + (29076066747036869957*d^4*K0*M^5*
        Sqrt[Pi/595]*u^5)/(300315021023143526400*b^3*E^u) - 
      (93317970280690550701*d^6*K0*M^5*Sqrt[Pi/595]*u^5)/
       (150157510511571763200*b^3*E^u) + (495698926696271*d^10*K0*M^5*
        Sqrt[Pi/595]*u^5)/(2817478384680960*b^3*E^u) - 
      (14328852925763*d^12*K0*M^5*Sqrt[Pi/595]*u^5)/(722430355046400*b^3*
        E^u) + (4098027653*d^14*K0*M^5*Sqrt[Pi/595]*u^5)/
       (3440144547840*b^3*E^u) - (118510849*d^16*K0*M^5*Sqrt[Pi/595]*u^5)/
       (3931593768960*b^3*E^u) + (5881005565751*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (6605077531852800*b^3) - (435884373378959*d^2*K0^2*M^5*Sqrt[Pi/595]*
        u^5)/(6605077531852800*b^3) - (92540086165573*d^4*K0^2*M^5*
        Sqrt[Pi/595]*u^5)/(330253876592640*b^3) + 
      (803269708177493*d^6*K0^2*M^5*Sqrt[Pi/595]*u^5)/
       (1651269382963200*b^3) + (443364630817081*d^8*K0^2*M^5*Sqrt[Pi/595]*
        u^5)/(3302538765926400*b^3) - (927687033157561*d^10*K0^2*M^5*
        Sqrt[Pi/595]*u^5)/(3302538765926400*b^3) + 
      (2096143080121*d^12*K0^2*M^5*Sqrt[Pi/595]*u^5)/(550423127654400*b^3) + 
      (3130202260441*d^14*K0^2*M^5*Sqrt[Pi/595]*u^5)/(1651269382963200*b^3) + 
      (75257439*d^18*K0^2*M^5*Sqrt[Pi/595]*u^5)/(7725236879360*b^3) + 
      (280093687400760041*K1*M^5*Sqrt[Pi/595]*u^5)/(30031502102314352640*b^3*
        E^u) + (97654349548051187*d^2*K1*M^5*Sqrt[Pi/595]*u^5)/
       (395151343451504640*b^3*E^u) + (4614863496511532519*d^4*K1*M^5*
        Sqrt[Pi/595]*u^5)/(37539377627892940800*b^3*E^u) - 
      (6283097602941952153*d^6*K1*M^5*Sqrt[Pi/595]*u^5)/
       (7507875525578588160*b^3*E^u) + (194901664221491281*d^8*K1*M^5*
        Sqrt[Pi/595]*u^5)/(790302686903009280*b^3*E^u) + 
      (9122802537534047*d^10*K1*M^5*Sqrt[Pi/595]*u^5)/(38740327789363200*b^3*
        E^u) - (214532479699*d^12*K1*M^5*Sqrt[Pi/595]*u^5)/
       (8209435852800*b^3*E^u) + (1325738861*d^14*K1*M^5*Sqrt[Pi/595]*u^5)/
       (860036136960*b^3*E^u) - (223249439301073*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (29722848893337600*b^3) - (408179585604889649*d^2*K1^2*M^5*
        Sqrt[Pi/595]*u^5)/(1040299711266816000*b^3) - 
      (322106004875297*d^4*K1^2*M^5*Sqrt[Pi/595]*u^5)/(437836578816000*b^3) + 
      (40342082419716719*d^6*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (21672910651392000*b^3) + (2853363274614329*d^8*K1^2*M^5*Sqrt[Pi/595]*
        u^5)/(24769040744448000*b^3) + (12545786170691*d^12*K1^2*M^5*
        Sqrt[Pi/595]*u^5)/(844399116288000*b^3) + 
      (11112235106527*d^14*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (2064086728704000*b^3) + (726427557937*d^18*K1^2*M^5*Sqrt[Pi/595]*u^5)/
       (29722848893337600*b^3) + (3510366160563481*d^8*K0*M^5*
        Sqrt[(5*Pi)/119]*u^5)/(97268023003447296*b^3*E^u) - 
      (5582889869*d^16*K0^2*M^5*Sqrt[(7*Pi)/85]*u^5)/(188716500910080*b^3) - 
      (36444251*d^16*K1*M^5*Sqrt[(17*Pi)/35]*u^5)/(17200722739200*b^3*E^u) - 
      (342022233483601*d^10*K1^2*M^5*Sqrt[(17*Pi)/35]*u^5)/
       (6755192930304000*b^3) - (74561305141*d^16*K1^2*M^5*Sqrt[(17*Pi)/35]*
        u^5)/(2153829629952000*b^3) + (4509494960247219253*K0*M^5*
        Sqrt[Pi/595]*u^6)/(1201260084092574105600*b^3*E^u) + 
      (14428694617699830023*d^2*K0*M^5*Sqrt[Pi/595]*u^6)/
       (150157510511571763200*b^3*E^u) + (11520603522141767023*d^4*K0*M^5*
        Sqrt[Pi/595]*u^6)/(300315021023143526400*b^3*E^u) - 
      (1039233296452388321*d^6*K0*M^5*Sqrt[Pi/595]*u^6)/
       (3336833566923816960*b^3*E^u) + (18458352676295921*d^8*K0*M^5*
        Sqrt[Pi/595]*u^6)/(191588530158305280*b^3*E^u) + 
      (13283322584197949*d^10*K0*M^5*Sqrt[Pi/595]*u^6)/
       (154961311157452800*b^3*E^u) - (613300863031*d^12*K0*M^5*Sqrt[Pi/595]*
        u^6)/(65675486822400*b^3*E^u) + (162906511*d^14*K0*M^5*Sqrt[Pi/595]*
        u^6)/(312740413440*b^3*E^u) - (443439201*d^16*K0*M^5*Sqrt[Pi/595]*
        u^6)/(45868593971200*b^3*E^u) + (28177227216508886843*K1*M^5*
        Sqrt[Pi/595]*u^6)/(4805040336370296422400*b^3*E^u) + 
      (66438162452774461*d^2*K1*M^5*Sqrt[Pi/595]*u^6)/(512046071650713600*b^3*
        E^u) + (5000128223386622257*d^4*K1*M^5*Sqrt[Pi/595]*u^6)/
       (171608583441796300800*b^3*E^u) - (77575595104025582093*d^6*K1*M^5*
        Sqrt[Pi/595]*u^6)/(200210014015429017600*b^3*E^u) + 
      (3262366514534556323*d^8*K1*M^5*Sqrt[Pi/595]*u^6)/
       (25289685980896296960*b^3*E^u) + (38879729476371629*d^10*K1*M^5*
        Sqrt[Pi/595]*u^6)/(371907146777886720*b^3*E^u) + 
      (130813989217*d^14*K1*M^5*Sqrt[Pi/595]*u^6)/(206408672870400*b^3*E^u) - 
      (1662234829*d^16*K1*M^5*Sqrt[Pi/595]*u^6)/(150115398451200*b^3*E^u) - 
      (32535209102117*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(3715356111667200*b^3) - 
      (372614205047096759*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (1040299711266816000*b^3) - (9103210465926947*d^4*K0*K1*M^5*
        Sqrt[Pi/595]*u^6)/(15762116837376000*b^3) + 
      (273813766380327857*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (173383285211136000*b^3) + (572464537368023*d^8*K0*K1*M^5*Sqrt[Pi/595]*
        u^6)/(8256346914816000*b^3) - (13357564171445803*d^10*K0*K1*M^5*
        Sqrt[Pi/595]*u^6)/(18576780558336000*b^3) + 
      (796822868160433*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^6)/
       (74307122233344000*b^3) + (349668100895147*d^14*K0*K1*M^5*Sqrt[Pi/595]*
        u^6)/(74307122233344000*b^3) - (2887574424403*d^16*K0*K1*M^5*
        Sqrt[Pi/595]*u^6)/(5715932479488000*b^3) + 
      (487748663*d^18*K0*K1*M^5*Sqrt[Pi/595]*u^6)/(24067084124160*b^3) - 
      (793696045015*d^12*K1*M^5*Sqrt[(5*Pi)/119]*u^6)/
       (346766570422272*b^3*E^u) + (18521819281487521561*K0*M^5*Sqrt[Pi/595]*
        u^7)/(9610080672740592844800*b^3*E^u) + 
      (84501871913110079*d^2*K0*M^5*Sqrt[Pi/595]*u^7)/
       (2118624486935756800*b^3*E^u) + (11500870344872166337*d^4*K0*M^5*
        Sqrt[Pi/595]*u^7)/(2402520168185148211200*b^3*E^u) - 
      (7148386451793557077*d^6*K0*M^5*Sqrt[Pi/595]*u^7)/
       (63224214952240742400*b^3*E^u) + (286841511327558287*d^8*K0*M^5*
        Sqrt[Pi/595]*u^7)/(7225624565970370560*b^3*E^u) + 
      (2263922559093001*d^10*K0*M^5*Sqrt[Pi/595]*u^7)/(75899417709772800*b^3*
        E^u) - (320335878619*d^12*K0*M^5*Sqrt[Pi/595]*u^7)/
       (99076162977792*b^3*E^u) + (23979886211*d^14*K0*M^5*Sqrt[Pi/595]*u^7)/
       (137605781913600*b^3*E^u) - (25508911*d^16*K0*M^5*Sqrt[Pi/595]*u^7)/
       (11045280153600*b^3*E^u) - (1357972287251*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (594456977866752*b^3) - (3311597160482287*d^2*K0^2*M^5*Sqrt[Pi/595]*
        u^7)/(45230422228992000*b^3) - (16120993887324143*d^4*K0^2*M^5*
        Sqrt[Pi/595]*u^7)/(173383285211136000*b^3) + 
      (5624518919893697*d^6*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (19264809467904000*b^3) + (59415381999781*d^8*K0^2*M^5*Sqrt[Pi/595]*
        u^7)/(24769040744448000*b^3) - (4765766861249279*d^10*K0^2*M^5*
        Sqrt[Pi/595]*u^7)/(37153561116672000*b^3) + 
      (13299275676823*d^12*K0^2*M^5*Sqrt[Pi/595]*u^7)/
       (8256346914816000*b^3) + (2824483310261*d^14*K0^2*M^5*Sqrt[Pi/595]*
        u^7)/(3230744444928000*b^3) - (134451844343*d^16*K0^2*M^5*
        Sqrt[Pi/595]*u^7)/(1428983119872000*b^3) + 
      (109785598687*d^18*K0^2*M^5*Sqrt[Pi/595]*u^7)/(29722848893337600*b^3) + 
      (4859186005991852669*K1*M^5*Sqrt[Pi/595]*u^7)/(2883024201822177853440*
        b^3*E^u) + (82494484985589706019*d^2*K1*M^5*Sqrt[Pi/595]*u^7)/
       (1801890126138861158400*b^3*E^u) + (6184377821823379201*d^4*K1*M^5*
        Sqrt[Pi/595]*u^7)/(720756050455544463360*b^3*E^u) - 
      (34434651609814572451*d^6*K1*M^5*Sqrt[Pi/595]*u^7)/
       (257412875162694451200*b^3*E^u) + (231054946938380161*d^8*K1*M^5*
        Sqrt[Pi/595]*u^7)/(4926562204070707200*b^3*E^u) + 
      (276685228807447*d^10*K1*M^5*Sqrt[Pi/595]*u^7)/(8049938241945600*b^3*
        E^u) - (12061070317*d^12*K1*M^5*Sqrt[Pi/595]*u^7)/
       (3216758538240*b^3*E^u) + (2823917711*d^14*K1*M^5*Sqrt[Pi/595]*u^7)/
       (13760578191360*b^3*E^u) - (4433006351*d^16*K1*M^5*Sqrt[Pi/595]*u^7)/
       (1651269382963200*b^3*E^u) - (5229016803577771*K1^2*M^5*Sqrt[Pi/595]*
        u^7)/(1560449566900224000*b^3) - (14187029040234863*d^2*K1^2*M^5*
        Sqrt[Pi/595]*u^7)/(124835965352017920*b^3) - 
      (870420432344363*d^4*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (6369181905715200*b^3) + (232951496249667427*d^6*K1^2*M^5*Sqrt[Pi/595]*
        u^7)/(520149855633408000*b^3) - (1740766062087853*d^8*K1^2*M^5*
        Sqrt[Pi/595]*u^7)/(173383285211136000*b^3) - 
      (9752258031027443*d^10*K1^2*M^5*Sqrt[Pi/595]*u^7)/
       (52014985563340800*b^3) + (40844215941383*d^14*K1^2*M^5*Sqrt[Pi/595]*
        u^7)/(31845909528576000*b^3) - (7874982140323*d^16*K1^2*M^5*
        Sqrt[Pi/595]*u^7)/(55730341675008000*b^3) + 
      (829494720991*d^18*K1^2*M^5*Sqrt[Pi/595]*u^7)/(148614244466688000*
        b^3) + (200615040925003*d^12*K1^2*M^5*Sqrt[(17*Pi)/35]*u^7)/
       (1560449566900224000*b^3) + (12038970510682342531*K0*M^5*Sqrt[Pi/595]*
        u^8)/(28830242018221778534400*b^3*E^u) + 
      (1619533625976870167*d^2*K0*M^5*Sqrt[Pi/595]*u^8)/
       (144151210091108892672*b^3*E^u) + (8475005680668160307*d^4*K0*M^5*
        Sqrt[Pi/595]*u^8)/(7207560504555444633600*b^3*E^u) - 
      (4950468241919311583*d^6*K0*M^5*Sqrt[Pi/595]*u^8)/
       (156686097925118361600*b^3*E^u) + (9004142585585202959*d^8*K0*M^5*
        Sqrt[Pi/595]*u^8)/(758690579426888908800*b^3*E^u) + 
      (28681115954458469*d^10*K0*M^5*Sqrt[Pi/595]*u^8)/
       (3719071467778867200*b^3*E^u) - (4976895215399*d^12*K0*M^5*
        Sqrt[Pi/595]*u^8)/(5779442840371200*b^3*E^u) + 
      (19870448341*d^14*K0*M^5*Sqrt[Pi/595]*u^8)/(412817345740800*b^3*E^u) - 
      (227384011*d^16*K0*M^5*Sqrt[Pi/595]*u^8)/(471791252275200*b^3*E^u) + 
      (54396158553679500083*K1*M^5*Sqrt[Pi/595]*u^8)/(72075605045554446336000*
        b^3*E^u) + (152397765992336725169*d^2*K1*M^5*Sqrt[Pi/595]*u^8)/
       (12012600840925741056000*b^3*E^u) + (82695595157739301*d^4*K1*M^5*
        Sqrt[Pi/595]*u^8)/(364018207300780032000*b^3*E^u) - 
      (22840808403249717899*d^6*K1*M^5*Sqrt[Pi/595]*u^8)/
       (655232773141404057600*b^3*E^u) + (2591297212192200737*d^8*K1*M^5*
        Sqrt[Pi/595]*u^8)/(189672644856722227200*b^3*E^u) + 
      (72428703441023239*d^10*K1*M^5*Sqrt[Pi/595]*u^8)/
       (8582472617951232000*b^3*E^u) - (6444042431119*d^12*K1*M^5*
        Sqrt[Pi/595]*u^8)/(6668587892736000*b^3*E^u) + 
      (100239617509*d^14*K1*M^5*Sqrt[Pi/595]*u^8)/(1769217196032000*b^3*
        E^u) - (6770261*d^16*K1*M^5*Sqrt[Pi/595]*u^8)/
       (9435825045504*b^3*E^u) - (1700904355134653*K0*K1*M^5*Sqrt[Pi/595]*
        u^8)/(780224783450112000*b^3) - (12575121962647781*d^2*K0*K1*M^5*
        Sqrt[Pi/595]*u^8)/(195056195862528000*b^3) - 
      (561294922693079*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (8866190721024000*b^3) + (136060681609*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (576918650880*b^3) - (474975237472721*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (43345821302784000*b^3) - (391750481266219*d^10*K0*K1*M^5*Sqrt[Pi/595]*
        u^8)/(4063670747136000*b^3) + (8361003803417*d^12*K0*K1*M^5*
        Sqrt[Pi/595]*u^8)/(9752809793126400*b^3) + 
      (2425231663031*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^8)/
       (3483146354688000*b^3) - (8869168721279*d^16*K0*K1*M^5*Sqrt[Pi/595]*
        u^8)/(111460683350016000*b^3) + (9824527*d^18*K0*K1*M^5*Sqrt[Pi/595]*
        u^8)/(3093037056000*b^3) + (3428500516033984159*K0*M^5*Sqrt[Pi/595]*
        u^9)/(20593030013015556096000*b^3*E^u) + 
      (11874209010066805223*d^2*K0*M^5*Sqrt[Pi/595]*u^9)/
       (5148257503253889024000*b^3*E^u) + (21905699890309673*d^4*K0*M^5*
        Sqrt[Pi/595]*u^9)/(2574128751626944512000*b^3*E^u) - 
      (6710306006414691661*d^6*K0*M^5*Sqrt[Pi/595]*u^9)/
       (1029651500650777804800*b^3*E^u) + (706175388364274597*d^8*K0*M^5*
        Sqrt[Pi/595]*u^9)/(252896859808962969600*b^3*E^u) + 
      (157683151691596361*d^10*K0*M^5*Sqrt[Pi/595]*u^9)/
       (111572144033366016000*b^3*E^u) - (1316406327883*d^12*K0*M^5*
        Sqrt[Pi/595]*u^9)/(7224303550464000*b^3*E^u) + 
      (153555595769*d^14*K0*M^5*Sqrt[Pi/595]*u^9)/(12384520372224000*b^3*
        E^u) - (214279957*d^16*K0*M^5*Sqrt[Pi/595]*u^9)/
       (1100846255308800*b^3*E^u) - (221326594660907*K0^2*M^5*Sqrt[Pi/595]*
        u^9)/(780224783450112000*b^3) - (5544632338145447*d^2*K0^2*M^5*
        Sqrt[Pi/595]*u^9)/(780224783450112000*b^3) + 
      (201274792319893*d^6*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (8127341494272000*b^3) - (1284614898602369*d^10*K0^2*M^5*Sqrt[Pi/595]*
        u^9)/(130037463908352000*b^3) + (1520360888069*d^12*K0^2*M^5*
        Sqrt[Pi/595]*u^9)/(24382024482816000*b^3) + 
      (96597446653*d^14*K0^2*M^5*Sqrt[Pi/595]*u^9)/(1266598674432000*b^3) - 
      (1053393134033*d^16*K0^2*M^5*Sqrt[Pi/595]*u^9)/(111460683350016000*
        b^3) + (14484362801*d^18*K0^2*M^5*Sqrt[Pi/595]*u^9)/
       (37153561116672000*b^3) + (294189828442093061*K1*M^5*Sqrt[Pi/595]*u^9)/
       (2574128751626944512000*b^3*E^u) + (94683996688401071687*d^2*K1*M^5*
        Sqrt[Pi/595]*u^9)/(36037802522777223168000*b^3*E^u) - 
      (174272976647560733*d^4*K1*M^5*Sqrt[Pi/595]*u^9)/
       (1334733426769526784000*b^3*E^u) - (10075906565789742193*d^6*K1*M^5*
        Sqrt[Pi/595]*u^9)/(1441512100911088926720*b^3*E^u) + 
      (62389776248865449*d^8*K1*M^5*Sqrt[Pi/595]*u^9)/(19965541563865497600*
        b^3*E^u) + (53334047751145669*d^10*K1*M^5*Sqrt[Pi/595]*u^9)/
       (37190714677788672000*b^3*E^u) - (3906527040287*d^12*K1*M^5*
        Sqrt[Pi/595]*u^9)/(20005763678208000*b^3*E^u) + 
      (192876627703*d^14*K1*M^5*Sqrt[Pi/595]*u^9)/(12384520372224000*b^3*
        E^u) - (22502063*d^16*K1*M^5*Sqrt[Pi/595]*u^9)/
       (45034619535360*b^3*E^u) - (5753900630441*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (20005763678208000*b^3) - (118342244450641*d^2*K1^2*M^5*Sqrt[Pi/595]*
        u^9)/(13688154095616000*b^3) - (669171618605687*d^4*K1^2*M^5*
        Sqrt[Pi/595]*u^9)/(97528097931264000*b^3) + 
      (29283525052993*d^6*K1^2*M^5*Sqrt[Pi/595]*u^9)/(985132302336000*b^3) - 
      (4896110673577*d^8*K1^2*M^5*Sqrt[Pi/595]*u^9)/(1884600926208000*b^3) - 
      (4491902121348449*d^10*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (390112391725056000*b^3) + (3142326071*d^12*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (30477530603520*b^3) + (62620156499*d^14*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (696629270937600*b^3) - (270044195593*d^16*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (22292136670003200*b^3) + (18983374087*d^18*K1^2*M^5*Sqrt[Pi/595]*u^9)/
       (37153561116672000*b^3) - (3095930826421*d^4*K0^2*M^5*Sqrt[(17*Pi)/35]*
        u^9)/(8866190721024000*b^3) - (15116445559*d^8*K0^2*M^5*
        Sqrt[(17*Pi)/35]*u^9)/(152090601062400*b^3) - 
      (128407570139522273*K0*M^5*Sqrt[Pi/595]*u^10)/(36037802522777223168000*
        b^3*E^u) + (15227464921856555881*d^2*K0*M^5*Sqrt[Pi/595]*u^10)/
       (36037802522777223168000*b^3*E^u) - (6857093888361830753*d^4*K0*M^5*
        Sqrt[Pi/595]*u^10)/(36037802522777223168000*b^3*E^u) - 
      (5691446978848268179*d^6*K0*M^5*Sqrt[Pi/595]*u^10)/
       (7207560504555444633600*b^3*E^u) + (189557425385885003*d^8*K0*M^5*
        Sqrt[Pi/595]*u^10)/(379345289713444454400*b^3*E^u) + 
      (417700353481651*d^10*K0*M^5*Sqrt[Pi/595]*u^10)/(10142922184851456000*
        b^3*E^u) + (4239009925547*d^12*K0*M^5*Sqrt[Pi/595]*u^10)/
       (260074927816704000*b^3*E^u) + (23469297403*d^14*K0*M^5*Sqrt[Pi/595]*
        u^10)/(4128173457408000*b^3*E^u) - (37071977*d^16*K0*M^5*Sqrt[Pi/595]*
        u^10)/(19350813081600*b^3*E^u) - (6103615624280137*K1*M^5*
        Sqrt[Pi/595]*u^10)/(3603780252277722316800*b^3*E^u) + 
      (2336388929754603083*d^2*K1*M^5*Sqrt[Pi/595]*u^10)/
       (5148257503253889024000*b^3*E^u) - (261510841571886289*d^4*K1*M^5*
        Sqrt[Pi/595]*u^10)/(1092054621902340096000*b^3*E^u) - 
      (30604896809071147579*d^6*K1*M^5*Sqrt[Pi/595]*u^10)/
       (36037802522777223168000*b^3*E^u) + (230089064022662437*d^8*K1*M^5*
        Sqrt[Pi/595]*u^10)/(379345289713444454400*b^3*E^u) + 
      (848083638963889*d^10*K1*M^5*Sqrt[Pi/595]*u^10)/(22314428806673203200*
        b^3*E^u) - (1157793605471*d^12*K1*M^5*Sqrt[Pi/595]*u^10)/
       (86691642605568000*b^3*E^u) + (78574582741*d^14*K1*M^5*Sqrt[Pi/595]*
        u^10)/(12384520372224000*b^3*E^u) - 
      (1688649889*d^16*K1*M^5*Sqrt[Pi/595]*u^10)/(1769217196032000*b^3*E^u) - 
      (16325818008089*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(97528097931264000*b^3) - 
      (87419715719639*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^10)/
       (39011239172505600*b^3) - (2413478568107*d^4*K0*K1*M^5*Sqrt[Pi/595]*
        u^10)/(1250360229888000*b^3) + (520926658919*d^6*K0*K1*M^5*
        Sqrt[Pi/595]*u^10)/(62518011494400*b^3) - 
      (8003110320383*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^10)/
       (8127341494272000*b^3) - (351382848409*d^10*K0*K1*M^5*Sqrt[Pi/595]*
        u^10)/(114067950796800*b^3) + (2414617277341*d^12*K0*K1*M^5*
        Sqrt[Pi/595]*u^10)/(48764048965632000*b^3) + 
      (10075895653*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(387016261632000*b^3) + 
      (5626800623*d^18*K0*K1*M^5*Sqrt[Pi/595]*u^10)/(27865170837504000*b^3) - 
      (735373313*d^16*K0*K1*M^5*Sqrt[(17*Pi)/35]*u^10)/
       (2786517083750400*b^3) + (3717493558950989*K0*M^5*Sqrt[Pi/595]*u^11)/
       (1059935368316977152000*b^3*E^u) + (145026880563001531*d^2*K0*M^5*
        Sqrt[Pi/595]*u^11)/(2252362657673576448000*b^3*E^u) - 
      (1391435646127*d^4*K0*M^5*Sqrt[Pi/595]*u^11)/(12494904140759040*b^3*
        E^u) - (281481850118823077*d^6*K0*M^5*Sqrt[Pi/595]*u^11)/
       (2252362657673576448000*b^3*E^u) + (24187735657036093*d^8*K0*M^5*
        Sqrt[Pi/595]*u^11)/(94836322428361113600*b^3*E^u) - 
      (4279253254403*d^10*K0*M^5*Sqrt[Pi/595]*u^11)/(178801512873984000*b^3*
        E^u) + (545438279*d^14*K0*M^5*Sqrt[Pi/595]*u^11)/
       (154806504652800*b^3*E^u) + (16313978183*d^16*K0*M^5*Sqrt[Pi/595]*
        u^11)/(6192260186112000*b^3*E^u) - 
      (180392654089*K0^2*M^5*Sqrt[Pi/595]*u^11)/(39011239172505600*b^3) - 
      (164481223663*d^2*K0^2*M^5*Sqrt[Pi/595]*u^11)/(3000864551731200*b^3) - 
      (113740803499*d^4*K0^2*M^5*Sqrt[Pi/595]*u^11)/(1875540344832000*b^3) + 
      (129288121*d^6*K0^2*M^5*Sqrt[Pi/595]*u^11)/(555525734400*b^3) - 
      (445867118093*d^8*K0^2*M^5*Sqrt[Pi/595]*u^11)/(10836455325696000*b^3) - 
      (521343688711*d^10*K0^2*M^5*Sqrt[Pi/595]*u^11)/(7502161379328000*b^3) - 
      (45526953517*d^12*K0^2*M^5*Sqrt[Pi/595]*u^11)/(12191012241408000*b^3) + 
      (106579621*d^14*K0^2*M^5*Sqrt[Pi/595]*u^11)/(77403252326400*b^3) + 
      (10465306601*d^16*K0^2*M^5*Sqrt[Pi/595]*u^11)/(27865170837504000*b^3) - 
      (9766367*d^18*K0^2*M^5*Sqrt[Pi/595]*u^11)/(306210668544000*b^3) + 
      (13042737092883887*K1*M^5*Sqrt[Pi/595]*u^11)/(3603780252277722316800*
        b^3*E^u) + (424828311745645009*d^2*K1*M^5*Sqrt[Pi/595]*u^11)/
       (6757087973020729344000*b^3*E^u) - (51398764153984633*d^4*K1*M^5*
        Sqrt[Pi/595]*u^11)/(500525035038572544000*b^3*E^u) - 
      (12889958793136657*d^6*K1*M^5*Sqrt[Pi/595]*u^11)/
       (107255364651122688000*b^3*E^u) + (64509722290754089*d^8*K1*M^5*
        Sqrt[Pi/595]*u^11)/(284508967285083340800*b^3*E^u) - 
      (5609504023883*d^10*K1*M^5*Sqrt[Pi/595]*u^11)/(464883933472358400*b^3*
        E^u) - (2026884519763*d^12*K1*M^5*Sqrt[Pi/595]*u^11)/
       (32509365977088000*b^3*E^u) + (4451827769*d^14*K1*M^5*Sqrt[Pi/595]*
        u^11)/(2322097569792000*b^3*E^u) + 
      (574950151*d^16*K1*M^5*Sqrt[Pi/595]*u^11)/(269228703744000*b^3*E^u) - 
      (6558436657027*K1^2*M^5*Sqrt[Pi/595]*u^11)/(2925842937937920000*b^3) - 
      (2423423483381*d^4*K1^2*M^5*Sqrt[Pi/595]*u^11)/(243820244828160000*
        b^3) - (185956921357*d^8*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (1548065046528000*b^3) - (749068850863*d^10*K1^2*M^5*Sqrt[Pi/595]*
        u^11)/(23220975697920000*b^3) + (106656496669*d^12*K1^2*M^5*
        Sqrt[Pi/595]*u^11)/(4543234375680000*b^3) + 
      (35310893699*d^14*K1^2*M^5*Sqrt[Pi/595]*u^11)/(104494390640640000*
        b^3) - (52196445001*d^16*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (83595512512512000*b^3) + (923375161*d^18*K1^2*M^5*Sqrt[Pi/595]*u^11)/
       (27865170837504000*b^3) - (1329660427*d^12*K0*M^5*Sqrt[(17*Pi)/35]*
        u^11)/(328377434112000*b^3*E^u) - (8529559408103*d^2*K1^2*M^5*
        Sqrt[(17*Pi)/35]*u^11)/(2925842937937920000*b^3) + 
      (547585997327*d^6*K1^2*M^5*Sqrt[(17*Pi)/35]*u^11)/
       (48764048965632000*b^3) - (931408887709*K0*M^5*Sqrt[Pi/595]*u^12)/
       (31282814689910784000*b^3*E^u) - (124486461876221*d^2*K0*M^5*
        Sqrt[Pi/595]*u^12)/(24571228992802652160*b^3*E^u) + 
      (1655552422178783*d^4*K0*M^5*Sqrt[Pi/595]*u^12)/(97928811203198976000*
        b^3*E^u) + (11841529297061753*d^6*K0*M^5*Sqrt[Pi/595]*u^12)/
       (750787552557858816000*b^3*E^u) - (4287563601718603*d^8*K0*M^5*
        Sqrt[Pi/595]*u^12)/(71127241821270835200*b^3*E^u) + 
      (13184318281847*d^10*K0*M^5*Sqrt[Pi/595]*u^12)/(536404538621952000*b^3*
        E^u) + (43898487361*d^12*K0*M^5*Sqrt[Pi/595]*u^12)/
       (3250936597708800*b^3*E^u) - (9788100431*d^14*K0*M^5*Sqrt[Pi/595]*
        u^12)/(2322097569792000*b^3*E^u) - 
      (301536869*d^16*K0*M^5*Sqrt[Pi/595]*u^12)/(258010841088000*b^3*E^u) + 
      (1648681883843*K1*M^5*Sqrt[Pi/595]*u^12)/(11854540303545139200*b^3*
        E^u) - (8285840225519141*d^2*K1*M^5*Sqrt[Pi/595]*u^12)/
       (2252362657673576448000*b^3*E^u) + (16673728942132733*d^4*K1*M^5*
        Sqrt[Pi/595]*u^12)/(965298281860104192000*b^3*E^u) + 
      (7108390178641867*d^6*K1*M^5*Sqrt[Pi/595]*u^12)/(614280724820066304000*
        b^3*E^u) - (63406212004951*d^8*K1*M^5*Sqrt[Pi/595]*u^12)/
       (1094265258788782080*b^3*E^u) + (11164459001981*d^10*K1*M^5*
        Sqrt[Pi/595]*u^12)/(464883933472358400*b^3*E^u) + 
      (643450885999*d^12*K1*M^5*Sqrt[Pi/595]*u^12)/(48764048965632000*b^3*
        E^u) - (8174947223*d^14*K1*M^5*Sqrt[Pi/595]*u^12)/
       (2322097569792000*b^3*E^u) - (2441795491*d^16*K1*M^5*Sqrt[Pi/595]*
        u^12)/(2322097569792000*b^3*E^u) + 
      (848922928939*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(243820244828160000*b^3) + 
      (492446913197*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(22165476802560000*
        b^3) + (18076296407173*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (182865183621120000*b^3) - (149667711157*d^6*K0*K1*M^5*Sqrt[Pi/595]*
        u^12)/(1523876530176000*b^3) - (577920801173*d^8*K0*K1*M^5*
        Sqrt[Pi/595]*u^12)/(3483146354688000*b^3) + 
      (518488212163*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^12)/
       (5805243924480000*b^3) + (1514182528123*d^12*K0*K1*M^5*Sqrt[Pi/595]*
        u^12)/(26123597660160000*b^3) - (70540290487*d^14*K0*K1*M^5*
        Sqrt[Pi/595]*u^12)/(13061798830080000*b^3) - 
      (5753120509*d^16*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(2322097569792000*b^3) + 
      (1305054841*d^18*K0*K1*M^5*Sqrt[Pi/595]*u^12)/(6966292709376000*b^3) + 
      (18959077406473*K0*M^5*Sqrt[Pi/595]*u^13)/(56309066441839411200*b^3*
        E^u) + (5031914478035747*d^2*K0*M^5*Sqrt[Pi/595]*u^13)/
       (1689271993255182336000*b^3*E^u) + (160424775508117*d^4*K0*M^5*
        Sqrt[Pi/595]*u^13)/(129943999481167872000*b^3*E^u) - 
      (1147841717247881*d^6*K0*M^5*Sqrt[Pi/595]*u^13)/(129943999481167872000*
        b^3*E^u) + (70041294149779*d^8*K0*M^5*Sqrt[Pi/595]*u^13)/
       (17781810455317708800*b^3*E^u) - (21159325897*d^10*K0*M^5*Sqrt[Pi/595]*
        u^13)/(18350681584435200*b^3*E^u) - 
      (3937818211*d^12*K0*M^5*Sqrt[Pi/595]*u^13)/(12191012241408000*b^3*
        E^u) + (100884323*d^14*K0*M^5*Sqrt[Pi/595]*u^13)/
       (64502710272000*b^3*E^u) + (21267637*d^16*K0*M^5*Sqrt[Pi/595]*u^13)/
       (82932056064000*b^3*E^u) + (140706346003*K0^2*M^5*Sqrt[Pi/595]*u^13)/
       (731460734484480000*b^3) - (2184242385581*d^2*K0^2*M^5*Sqrt[Pi/595]*
        u^13)/(731460734484480000*b^3) - (369974681849*d^4*K0^2*M^5*
        Sqrt[Pi/595]*u^13)/(91432591810560000*b^3) + 
      (34494887237*d^6*K0^2*M^5*Sqrt[Pi/595]*u^13)/(2438202448281600*b^3) + 
      (165219898097*d^8*K0^2*M^5*Sqrt[Pi/595]*u^13)/(24382024482816000*b^3) - 
      (125272146367*d^10*K0^2*M^5*Sqrt[Pi/595]*u^13)/(6416322232320000*b^3) - 
      (11004656933*d^12*K0^2*M^5*Sqrt[Pi/595]*u^13)/(15238765301760000*b^3) + 
      (49802696323*d^14*K0^2*M^5*Sqrt[Pi/595]*u^13)/(8707865886720000*b^3) + 
      (11265679213*d^16*K0^2*M^5*Sqrt[Pi/595]*u^13)/(20898878128128000*b^3) - 
      (60784991*d^18*K0^2*M^5*Sqrt[Pi/595]*u^13)/(633299337216000*b^3) + 
      (63317798707661*K1*M^5*Sqrt[Pi/595]*u^13)/(187696888139464704000*b^3*
        E^u) + (960315475555013*d^2*K1*M^5*Sqrt[Pi/595]*u^13)/
       (337854398651036467200*b^3*E^u) + (504835993751293*d^4*K1*M^5*
        Sqrt[Pi/595]*u^13)/(563090664418394112000*b^3*E^u) - 
      (2887545939552643*d^6*K1*M^5*Sqrt[Pi/595]*u^13)/(337854398651036467200*
        b^3*E^u) + (131550459965201*d^8*K1*M^5*Sqrt[Pi/595]*u^13)/
       (29636350758862848000*b^3*E^u) - (5918260233439*d^10*K1*M^5*
        Sqrt[Pi/595]*u^13)/(5229944251564032000*b^3*E^u) - 
      (335837279*d^12*K1*M^5*Sqrt[Pi/595]*u^13)/(641632223232000*b^3*E^u) + 
      (838972993*d^14*K1*M^5*Sqrt[Pi/595]*u^13)/(580524392448000*b^3*E^u) + 
      (10011511*d^16*K1*M^5*Sqrt[Pi/595]*u^13)/(41466028032000*b^3*E^u) + 
      (441361118603*K1^2*M^5*Sqrt[Pi/595]*u^13)/(2194382203453440000*b^3) - 
      (7278834315751*d^2*K1^2*M^5*Sqrt[Pi/595]*u^13)/(2194382203453440000*
        b^3) - (1533916091849*d^4*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (274297775431680000*b^3) + (195320144737*d^6*K1^2*M^5*Sqrt[Pi/595]*
        u^13)/(15674158596096000*b^3) + (121210631489*d^8*K1^2*M^5*
        Sqrt[Pi/595]*u^13)/(11549380018176000*b^3) - 
      (17339881947209*d^10*K1^2*M^5*Sqrt[Pi/595]*u^13)/
       (1097191101726720000*b^3) - (20909662591*d^12*K1^2*M^5*Sqrt[Pi/595]*
        u^13)/(7218362511360000*b^3) + (314588126609*d^14*K1^2*M^5*
        Sqrt[Pi/595]*u^13)/(78370792980480000*b^3) - 
      (283126507*d^18*K1^2*M^5*Sqrt[Pi/595]*u^13)/(4179775625625600*b^3) + 
      (1866280469*d^16*K1^2*M^5*Sqrt[(17*Pi)/35]*u^13)/
       (62696634384384000*b^3) + (5461139*K0*M^5*Sqrt[Pi/595]*u^14)/
       (4789326237696000*b^3*E^u) - (267537344299*d^2*K0*M^5*Sqrt[Pi/595]*
        u^14)/(966402742136832000*b^3*E^u) - 
      (136482797249*d^4*K0*M^5*Sqrt[Pi/595]*u^14)/(193280548427366400*b^3*
        E^u) + (4156426282649*d^6*K0*M^5*Sqrt[Pi/595]*u^14)/
       (7409087689715712000*b^3*E^u) + (3389341715453*d^8*K0*M^5*Sqrt[Pi/595]*
        u^14)/(3175323295592448000*b^3*E^u) + 
      (12778862743*d^10*K0*M^5*Sqrt[Pi/595]*u^14)/(186783723270144000*b^3*
        E^u) - (187567019*d^12*K0*M^5*Sqrt[Pi/595]*u^14)/
       (435393294336000*b^3*E^u) - (1466551*d^14*K0*M^5*Sqrt[Pi/595]*u^14)/
       (5805243924480*b^3*E^u) - (2289113*d^16*K0*M^5*Sqrt[Pi/595]*u^14)/
       (72565549056000*b^3*E^u) + (74159*K1*M^5*Sqrt[Pi/595]*u^14)/
       (59866577971200*b^3*E^u) - (6091939452821*d^2*K1*M^5*Sqrt[Pi/595]*
        u^14)/(22227263069147136000*b^3*E^u) - 
      (15248115580751*d^4*K1*M^5*Sqrt[Pi/595]*u^14)/(22227263069147136000*b^3*
        E^u) + (4217835780721*d^6*K1*M^5*Sqrt[Pi/595]*u^14)/
       (7409087689715712000*b^3*E^u) + (12828691619*d^8*K1*M^5*Sqrt[Pi/595]*
        u^14)/(12550684962816000*b^3*E^u) + 
      (9567876991*d^10*K1*M^5*Sqrt[Pi/595]*u^14)/(186783723270144000*b^3*
        E^u) - (178818383*d^12*K1*M^5*Sqrt[Pi/595]*u^14)/
       (435393294336000*b^3*E^u) - (35206663*d^14*K1*M^5*Sqrt[Pi/595]*u^14)/
       (145131098112000*b^3*E^u) - (4428989*d^16*K1*M^5*Sqrt[Pi/595]*u^14)/
       (145131098112000*b^3*E^u) + (2319641399*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (137148887715840000*b^3) - (28256069423*d^2*K0*K1*M^5*Sqrt[Pi/595]*
        u^14)/(39185396490240000*b^3) - (970678359107*d^4*K0*K1*M^5*
        Sqrt[Pi/595]*u^14)/(274297775431680000*b^3) + 
      (2353289440057*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (274297775431680000*b^3) + (437338490669*d^10*K0*K1*M^5*Sqrt[Pi/595]*
        u^14)/(54859555086336000*b^3) - (1379438488817*d^12*K0*K1*M^5*
        Sqrt[Pi/595]*u^14)/(274297775431680000*b^3) - 
      (142349679617*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (39185396490240000*b^3) - (46961479*d^16*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (1119582756864000*b^3) + (3701821*d^18*K0*K1*M^5*Sqrt[Pi/595]*u^14)/
       (59371812864000*b^3) - (59168290333*d^6*K0*K1*M^5*Sqrt[(17*Pi)/35]*
        u^14)/(274297775431680000*b^3) + (42871*K0*M^5*Sqrt[Pi/595]*u^15)/
       (217696647168000*b^3*E^u) + (23365499*d^2*K0*M^5*Sqrt[Pi/595]*u^15)/
       (4190660457984000*b^3*E^u) + (71869003*d^6*K0*M^5*Sqrt[Pi/595]*u^15)/
       (4190660457984000*b^3*E^u) - (109592947*d^8*K0*M^5*Sqrt[Pi/595]*u^15)/
       (1197331559424000*b^3*E^u) - (4240141*d^10*K0*M^5*Sqrt[Pi/595]*u^15)/
       (119733155942400*b^3*E^u) + (92431*d^12*K0*M^5*Sqrt[Pi/595]*u^15)/
       (2267673408000*b^3*E^u) + (5387*d^14*K0*M^5*Sqrt[Pi/595]*u^15)/
       (262918656000*b^3*E^u) + (13891*d^16*K0*M^5*Sqrt[Pi/595]*u^15)/
       (6596868096000*b^3*E^u) + (40883027*K0^2*M^5*Sqrt[Pi/595]*u^15)/
       (54859555086336000*b^3) + (6900448963*d^2*K0^2*M^5*Sqrt[Pi/595]*u^15)/
       (109719110172672000*b^3) + (1378463753*d^4*K0^2*M^5*Sqrt[Pi/595]*u^15)/
       (2887345004544000*b^3) + (12101799811*d^6*K0^2*M^5*Sqrt[Pi/595]*u^15)/
       (39185396490240000*b^3) - (340600445279*d^8*K0^2*M^5*Sqrt[Pi/595]*
        u^15)/(274297775431680000*b^3) - (1611461083*d^10*K0^2*M^5*
        Sqrt[Pi/595]*u^15)/(2981497559040000*b^3) + 
      (206275457581*d^12*K0^2*M^5*Sqrt[Pi/595]*u^15)/(274297775431680000*
        b^3) - (4095607*d^18*K0^2*M^5*Sqrt[Pi/595]*u^15)/
       (580524392448000*b^3) + (42871*K1*M^5*Sqrt[Pi/595]*u^15)/
       (217696647168000*b^3*E^u) + (4645657*d^2*K1*M^5*Sqrt[Pi/595]*u^15)/
       (838132091596800*b^3*E^u) + (42319223*d^4*K1*M^5*Sqrt[Pi/595]*u^15)/
       (1047665114496000*b^3*E^u) + (70268173*d^6*K1*M^5*Sqrt[Pi/595]*u^15)/
       (4190660457984000*b^3*E^u) - (108769663*d^8*K1*M^5*Sqrt[Pi/595]*u^15)/
       (1197331559424000*b^3*E^u) - (20789063*d^10*K1*M^5*Sqrt[Pi/595]*u^15)/
       (598665779712000*b^3*E^u) + (366259*d^12*K1*M^5*Sqrt[Pi/595]*u^15)/
       (9070693632000*b^3*E^u) + (122251*d^14*K1*M^5*Sqrt[Pi/595]*u^15)/
       (6047129088000*b^3*E^u) + (547*d^16*K1*M^5*Sqrt[Pi/595]*u^15)/
       (263874723840*b^3*E^u) + (182737747*K1^2*M^5*Sqrt[Pi/595]*u^15)/
       (274297775431680000*b^3) + (1747454453*d^2*K1^2*M^5*Sqrt[Pi/595]*u^15)/
       (28873450045440000*b^3) + (125563620907*d^4*K1^2*M^5*Sqrt[Pi/595]*
        u^15)/(274297775431680000*b^3) - (322463721803*d^8*K1^2*M^5*
        Sqrt[Pi/595]*u^15)/(274297775431680000*b^3) - 
      (3348299011*d^10*K1^2*M^5*Sqrt[Pi/595]*u^15)/(6234040350720000*b^3) + 
      (17543875211*d^12*K1^2*M^5*Sqrt[Pi/595]*u^15)/(24936161402880000*b^3) + 
      (460970119*d^14*K1^2*M^5*Sqrt[Pi/595]*u^15)/(2062389288960000*b^3) - 
      (4121437*d^16*K1^2*M^5*Sqrt[Pi/595]*u^15)/(150713063424000*b^3) - 
      (32544143*d^18*K1^2*M^5*Sqrt[Pi/595]*u^15)/(5224719532032000*b^3) - 
      (1400299*d^16*K0^2*M^5*Sqrt[(7*Pi)/85]*u^15)/(279895689216000*b^3) + 
      (5012363*d^4*K0*M^5*Sqrt[(17*Pi)/35]*u^15)/(2095330228992000*b^3*E^u) + 
      (73227419*d^14*K0^2*M^5*Sqrt[(17*Pi)/35]*u^15)/(5597913784320000*b^3) + 
      (4844684237*d^6*K1^2*M^5*Sqrt[(17*Pi)/35]*u^15)/
       (274297775431680000*b^3) - (d^2*K0*M^5*Sqrt[Pi/595]*u^16)/
       (15270528000*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/595]*u^16)/
       (1832463360*b^3*E^u) - (d^6*K0*M^5*Sqrt[Pi/595]*u^16)/
       (1308902400*b^3*E^u) + (d^8*K0*M^5*Sqrt[Pi/595]*u^16)/
       (727168000*b^3*E^u) + (d^10*K0*M^5*Sqrt[Pi/595]*u^16)/
       (727168000*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi/595]*u^16)/
       (1308902400*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/595]*u^16)/
       (1832463360*b^3*E^u) - (d^16*K0*M^5*Sqrt[Pi/595]*u^16)/
       (15270528000*b^3*E^u) - (d^2*K1*M^5*Sqrt[Pi/595]*u^16)/
       (15270528000*b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi/595]*u^16)/
       (1832463360*b^3*E^u) - (d^6*K1*M^5*Sqrt[Pi/595]*u^16)/
       (1308902400*b^3*E^u) + (d^8*K1*M^5*Sqrt[Pi/595]*u^16)/
       (727168000*b^3*E^u) + (d^10*K1*M^5*Sqrt[Pi/595]*u^16)/
       (727168000*b^3*E^u) - (d^12*K1*M^5*Sqrt[Pi/595]*u^16)/
       (1308902400*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/595]*u^16)/
       (1832463360*b^3*E^u) - (d^16*K1*M^5*Sqrt[Pi/595]*u^16)/
       (15270528000*b^3*E^u) - (1117877*K0*K1*M^5*Sqrt[Pi/595]*u^16)/
       (7218362511360000*b^3) - (1408919*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^16)/
       (300765104640000*b^3) - (2472331*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^16)/
       (64449665280000*b^3) - (83695657*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^16)/
       (5714536988160000*b^3) + (9004639313*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^16)/
       (68574443857920000*b^3) + (47797*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^16)/
       (33483615165000*b^3) - (5869771*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^16)/
       (60153020928000*b^3) + (2337991*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^16)/
       (489817456128000*b^3) + (9066817*d^16*K0*K1*M^5*Sqrt[Pi/595]*u^16)/
       (559791378432000*b^3) + (841207*d^18*K0*K1*M^5*Sqrt[Pi/595]*u^16)/
       (489817456128000*b^3) - (28991*K0^2*M^5*Sqrt[Pi/595]*u^17)/
       (9143259181056000*b^3) - (1812127*d^2*K0^2*M^5*Sqrt[Pi/595]*u^17)/
       (27429777543168000*b^3) - (7149083*d^4*K0^2*M^5*Sqrt[Pi/595]*u^17)/
       (6857444385792000*b^3) - (94644761*d^6*K0^2*M^5*Sqrt[Pi/595]*u^17)/
       (34287221928960000*b^3) + (24406183*d^8*K0^2*M^5*Sqrt[Pi/595]*u^17)/
       (22858147952640000*b^3) + (134317637*d^10*K0^2*M^5*Sqrt[Pi/595]*u^17)/
       (22858147952640000*b^3) + (91591*d^12*K0^2*M^5*Sqrt[Pi/595]*u^17)/
       (138814663680000*b^3) - (55339*d^16*K0^2*M^5*Sqrt[Pi/595]*u^17)/
       (60285225369600*b^3) - (39023*d^18*K0^2*M^5*Sqrt[Pi/595]*u^17)/
       (559791378432000*b^3) - (262019*K1^2*M^5*Sqrt[Pi/595]*u^17)/
       (82289332629504000*b^3) - (4944923*d^2*K1^2*M^5*Sqrt[Pi/595]*u^17)/
       (82289332629504000*b^3) - (573479*d^4*K1^2*M^5*Sqrt[Pi/595]*u^17)/
       (587780947353600*b^3) - (266658101*d^6*K1^2*M^5*Sqrt[Pi/595]*u^17)/
       (102861665786880000*b^3) + (200592779*d^8*K1^2*M^5*Sqrt[Pi/595]*u^17)/
       (205723331573760000*b^3) + (87377287*d^10*K1^2*M^5*Sqrt[Pi/595]*u^17)/
       (15824871659520000*b^3) + (67709167*d^12*K1^2*M^5*Sqrt[Pi/595]*u^17)/
       (102861665786880000*b^3) - (10239829*d^16*K1^2*M^5*Sqrt[Pi/595]*u^17)/
       (11755618947072000*b^3) - (87013*d^18*K1^2*M^5*Sqrt[Pi/595]*u^17)/
       (1306179883008000*b^3) - (7033*d^14*K0^2*M^5*Sqrt[(7*Pi)/85]*u^17)/
       (17942031360000*b^3) - (2235139*d^14*K1^2*M^5*Sqrt[(17*Pi)/35]*u^17)/
       (14694523683840000*b^3) - (K0*K1*M^5*Sqrt[Pi/595]*u^18)/
       (38962752192000*b^3) + (1069*d^2*K0*K1*M^5*Sqrt[Pi/595]*u^18)/
       (89057719296000*b^3) + (15731*d^4*K0*K1*M^5*Sqrt[Pi/595]*u^18)/
       (116888256576000*b^3) + (790831*d^6*K0*K1*M^5*Sqrt[Pi/595]*u^18)/
       (2337765131520000*b^3) - (108713*d^8*K0*K1*M^5*Sqrt[Pi/595]*u^18)/
       (584441282880000*b^3) - (1113467*d^10*K0*K1*M^5*Sqrt[Pi/595]*u^18)/
       (1558510087680000*b^3) - (2243*d^12*K0*K1*M^5*Sqrt[Pi/595]*u^18)/
       (584441282880000*b^3) + (15199*d^14*K0*K1*M^5*Sqrt[Pi/595]*u^18)/
       (47709492480000*b^3) + (79*d^16*K0*K1*M^5*Sqrt[Pi/595]*u^18)/
       (834916118400*b^3) + (557*d^18*K0*K1*M^5*Sqrt[Pi/595]*u^18)/
       (89057719296000*b^3) - (K0^2*M^5*Sqrt[Pi/595]*u^19)/
       (935106052608000*b^3) - (11*d^2*K0^2*M^5*Sqrt[Pi/595]*u^19)/
       (187021210521600*b^3) - (67*d^4*K0^2*M^5*Sqrt[Pi/595]*u^19)/
       (77925504384000*b^3) - (37*d^6*K0^2*M^5*Sqrt[Pi/595]*u^19)/
       (15585100876800*b^3) + (107*d^8*K0^2*M^5*Sqrt[Pi/595]*u^19)/
       (155851008768000*b^3) + (d^12*K0^2*M^5*Sqrt[Pi/595]*u^19)/
       (1367114112000*b^3) - (d^14*K0^2*M^5*Sqrt[Pi/595]*u^19)/
       (412304256000*b^3) - (37*d^16*K0^2*M^5*Sqrt[Pi/595]*u^19)/
       (44528859648000*b^3) - (d^18*K0^2*M^5*Sqrt[Pi/595]*u^19)/
       (14842953216000*b^3) - (K1^2*M^5*Sqrt[Pi/595]*u^19)/
       (935106052608000*b^3) - (11*d^2*K1^2*M^5*Sqrt[Pi/595]*u^19)/
       (187021210521600*b^3) - (67*d^4*K1^2*M^5*Sqrt[Pi/595]*u^19)/
       (77925504384000*b^3) - (37*d^6*K1^2*M^5*Sqrt[Pi/595]*u^19)/
       (15585100876800*b^3) + (107*d^8*K1^2*M^5*Sqrt[Pi/595]*u^19)/
       (155851008768000*b^3) + (d^12*K1^2*M^5*Sqrt[Pi/595]*u^19)/
       (1367114112000*b^3) - (d^14*K1^2*M^5*Sqrt[Pi/595]*u^19)/
       (412304256000*b^3) - (37*d^16*K1^2*M^5*Sqrt[Pi/595]*u^19)/
       (44528859648000*b^3) - (d^18*K1^2*M^5*Sqrt[Pi/595]*u^19)/
       (14842953216000*b^3) + (11*d^10*K0^2*M^5*Sqrt[(17*Pi)/35]*u^19)/
       (35965617408000*b^3) + (11*d^10*K1^2*M^5*Sqrt[(17*Pi)/35]*u^19)/
       (35965617408000*b^3))/Pi}, 2, 13, 1]}, 3, 5, 1]


==> anc/spectrum_8_4.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(4160*b^2) + 
      (3*d^2*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(1040*b^2) - 
      (7*d^6*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(3120*b^2) + 
      (7*d^8*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(2496*b^2) - 
      (3*d^8*K1^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(520*b^2) - 
      (29*d^4*K0^2*M^4*Sqrt[11/(238*Pi)]*u^2)/(12480*b^2) + 
      (d^6*K1^2*M^4*Sqrt[11/(238*Pi)]*u^2)/(1040*b^2) + 
      (d^4*K1^2*M^4*Sqrt[77/(34*Pi)]*u^2)/(3120*b^2) - 
      (31*d^2*K1^2*M^4*u^2)/(780*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^2)/(4160*b^2*Sqrt[2618*Pi]) - 
      (K1^2*M^4*u^2)/(312*b^2*Sqrt[2618*Pi]) + (5*d^4*K1^2*M^4*u^2)/
       (208*b^2*Sqrt[2618*Pi]) + (5*d^6*K1^2*M^4*u^2)/
       (208*b^2*Sqrt[2618*Pi]) - (283*d^4*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^3)/
       (62400*b^2) + (19*d^8*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^3)/(5760*b^2) + 
      (451*d^2*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^3)/(187200*b^2) + 
      (769*K0*K1*M^4*u^3)/(374400*b^2*Sqrt[2618*Pi]) - 
      (9*d^2*K0*K1*M^4*u^3)/(4160*b^2*Sqrt[2618*Pi]) - 
      (83*d^6*K0*K1*M^4*u^3)/(4680*b^2*Sqrt[2618*Pi]) + 
      (1169*K1^2*M^4*Sqrt[7/(374*Pi)]*u^4)/(2246400*b^2) - 
      (59*d^6*K1^2*M^4*Sqrt[7/(374*Pi)]*u^4)/(12480*b^2) + 
      (41*d^8*K1^2*M^4*Sqrt[7/(374*Pi)]*u^4)/(7680*b^2) + 
      (131*d^8*K0^2*M^4*Sqrt[11/(238*Pi)]*u^4)/(149760*b^2) + 
      (397*d^2*K0^2*M^4*u^4)/(46800*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (24251*d^2*K1^2*M^4*u^4)/(561600*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (409*K0^2*M^4*u^4)/(748800*b^2*Sqrt[2618*Pi]) - 
      (1121*d^4*K0^2*M^4*u^4)/(124800*b^2*Sqrt[2618*Pi]) - 
      (181*d^6*K0^2*M^4*u^4)/(18720*b^2*Sqrt[2618*Pi]) - 
      (62351*d^4*K1^2*M^4*u^4)/(1123200*b^2*Sqrt[2618*Pi]) + 
      (1321*d^8*K1^2*M^4*u^4)/(299520*b^2*Sqrt[2618*Pi]) + 
      (49*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^5)/(748800*b^2) - 
      (211*d^6*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^5)/(149760*b^2) + 
      (157*d^8*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^5)/(37440*b^2) + 
      (41*d^2*K0*K1*M^4*Sqrt[119/(22*Pi)]*u^5)/(449280*b^2) + 
      (4079*K0*K1*M^4*u^5)/(2246400*b^2*Sqrt[2618*Pi]) + 
      (12983*d^2*K0*K1*M^4*u^5)/(748800*b^2*Sqrt[2618*Pi]) - 
      (9509*d^4*K0*K1*M^4*u^5)/(280800*b^2*Sqrt[2618*Pi]) - 
      (2411*d^6*K0*K1*M^4*u^5)/(149760*b^2*Sqrt[2618*Pi]) - 
      (49*d^4*K0^2*M^4*Sqrt[7/(374*Pi)]*u^6)/(93600*b^2) - 
      (d^6*K1^2*M^4*Sqrt[7/(374*Pi)]*u^6)/(3744*b^2) + 
      (d^2*K1^2*M^4*Sqrt[11/(238*Pi)]*u^6)/(7488*b^2) + 
      (K1^2*M^4*Sqrt[17/(154*Pi)]*u^6)/(28080*b^2) + 
      (1153*d^2*K0^2*M^4*u^6)/(280800*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (109*d^2*K1^2*M^4*u^6)/(22464*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (19*K0^2*M^4*u^6)/(70200*b^2*Sqrt[2618*Pi]) - (d^4*K0^2*M^4*u^6)/
       (1080*b^2*Sqrt[2618*Pi]) - (79*d^6*K0^2*M^4*u^6)/
       (18720*b^2*Sqrt[2618*Pi]) + (83*d^8*K0^2*M^4*u^6)/
       (18720*b^2*Sqrt[2618*Pi]) - (503*d^4*K1^2*M^4*u^6)/
       (56160*b^2*Sqrt[2618*Pi]) - (d^6*K1^2*M^4*u^6)/
       (624*b^2*Sqrt[2618*Pi]) + (103*d^8*K1^2*M^4*u^6)/
       (18720*b^2*Sqrt[2618*Pi]) - (d^4*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^7)/
       (2600*b^2) + (K0*K1*M^4*u^7)/(5200*b^2*Sqrt[2618*Pi]) + 
      (61*d^2*K0*K1*M^4*u^7)/(23400*b^2*Sqrt[2618*Pi]) - 
      (d^4*K0*K1*M^4*u^7)/(936*b^2*Sqrt[2618*Pi]) - (d^6*K0*K1*M^4*u^7)/
       (936*b^2*Sqrt[2618*Pi]) + (19*d^8*K0*K1*M^4*u^7)/
       (9360*b^2*Sqrt[2618*Pi]) - (d^4*K0^2*M^4*Sqrt[7/(374*Pi)]*u^8)/
       (23400*b^2) - (d^4*K1^2*M^4*Sqrt[7/(374*Pi)]*u^8)/(23400*b^2) + 
      (d^2*K0^2*M^4*u^8)/(5850*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^8)/(5850*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^8)/(46800*b^2*Sqrt[2618*Pi]) + (d^8*K0^2*M^4*u^8)/
       (9360*b^2*Sqrt[2618*Pi]) + (K1^2*M^4*u^8)/(46800*b^2*Sqrt[2618*Pi]) + 
      (d^8*K1^2*M^4*u^8)/(9360*b^2*Sqrt[2618*Pi]))/Pi, 0, 
    ((-499*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(474240*b^2) - 
      (1355*d^2*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(94848*b^2) + 
      (1319*d^6*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(79040*b^2) - 
      (2429*d^8*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(158080*b^2) - 
      (371*d^10*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(474240*b^2) + 
      (3837*d^4*K1^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(256880*b^2) - 
      (9*d^10*K1^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(3040*b^2) + 
      (319*d^4*K0^2*M^4*Sqrt[77/(34*Pi)]*u^2)/(237120*b^2) - 
      (4863*d^2*K1^2*M^4*u^2)/(39520*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (599*K1^2*M^4*u^2)/(59280*b^2*Sqrt[2618*Pi]) + 
      (81*d^4*K1^2*M^4*u^2)/(2704*b^2*Sqrt[2618*Pi]) + 
      (7103*d^6*K1^2*M^4*u^2)/(59280*b^2*Sqrt[2618*Pi]) - 
      (397*d^8*K1^2*M^4*u^2)/(3952*b^2*Sqrt[2618*Pi]) + 
      (502817*d^4*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^3)/(7113600*b^2) - 
      (92947*d^10*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^3)/(14227200*b^2) - 
      (30367*K0*K1*M^4*Sqrt[17/(154*Pi)]*u^3)/(14227200*b^2) - 
      (6908773*d^2*K0*K1*M^4*u^3)/(14227200*b^2*Sqrt[2618*Pi]) + 
      (806177*d^6*K0*K1*M^4*u^3)/(1422720*b^2*Sqrt[2618*Pi]) - 
      (7025567*d^8*K0*K1*M^4*u^3)/(14227200*b^2*Sqrt[2618*Pi]) + 
      (3751*d^6*K0^2*M^4*Sqrt[11/(238*Pi)]*u^4)/(218880*b^2) - 
      (8099093*K0^2*M^4*Sqrt[17/(154*Pi)]*u^4)/(17527910400*b^2) - 
      (245969*d^2*K0^2*M^4*Sqrt[17/(154*Pi)]*u^4)/(28454400*b^2) - 
      (775612667*d^10*K1^2*M^4*Sqrt[17/(154*Pi)]*u^4)/(262918656000*b^2) - 
      (1057*K1^2*M^4*Sqrt[77/(34*Pi)]*u^4)/(3161600*b^2) + 
      (119987*d^4*K1^2*M^4*Sqrt[119/(22*Pi)]*u^4)/(42681600*b^2) - 
      (1669099*d^2*K1^2*M^4*u^4)/(4492800*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (43751443*K0^2*M^4*u^4)/(17527910400*b^2*Sqrt[2618*Pi]) + 
      (1985759*d^4*K0^2*M^4*u^4)/(14227200*b^2*Sqrt[2618*Pi]) - 
      (4443827*d^8*K0^2*M^4*u^4)/(28454400*b^2*Sqrt[2618*Pi]) - 
      (415609*d^10*K0^2*M^4*u^4)/(28454400*b^2*Sqrt[2618*Pi]) + 
      (7205993*d^6*K1^2*M^4*u^4)/(14227200*b^2*Sqrt[2618*Pi]) - 
      (6860719*d^8*K1^2*M^4*u^4)/(17072640*b^2*Sqrt[2618*Pi]) + 
      (240272171*d^10*K1^2*M^4*u^4)/(29213184000*b^2*Sqrt[2618*Pi]) - 
      (32717*d^10*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^5)/(6566400*b^2) + 
      (523751*d^6*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^5)/(14227200*b^2) - 
      (11974621*K0*K1*M^4*Sqrt[17/(154*Pi)]*u^5)/(26291865600*b^2) - 
      (209372587*K0*K1*M^4*u^5)/(26291865600*b^2*Sqrt[2618*Pi]) - 
      (1696867*d^2*K0*K1*M^4*u^5)/(6566400*b^2*Sqrt[2618*Pi]) + 
      (1062371*d^4*K0*K1*M^4*u^5)/(5335200*b^2*Sqrt[2618*Pi]) - 
      (12594133*d^8*K0*K1*M^4*u^5)/(42681600*b^2*Sqrt[2618*Pi]) - 
      (28867*K1^2*M^4*Sqrt[7/(374*Pi)]*u^6)/(42681600*b^2) - 
      (6649*d^2*K1^2*M^4*Sqrt[11/(238*Pi)]*u^6)/(1313280*b^2) - 
      (3049441*d^2*K0^2*M^4*u^6)/(85363200*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (5381*K0^2*M^4*u^6)/(4742400*b^2*Sqrt[2618*Pi]) + 
      (728983*d^4*K0^2*M^4*u^6)/(42681600*b^2*Sqrt[2618*Pi]) + 
      (1011961*d^6*K0^2*M^4*u^6)/(14227200*b^2*Sqrt[2618*Pi]) - 
      (239711*d^8*K0^2*M^4*u^6)/(5335200*b^2*Sqrt[2618*Pi]) - 
      (548057*d^10*K0^2*M^4*u^6)/(85363200*b^2*Sqrt[2618*Pi]) + 
      (1921627*d^4*K1^2*M^4*u^6)/(42681600*b^2*Sqrt[2618*Pi]) + 
      (147533*d^6*K1^2*M^4*u^6)/(1707264*b^2*Sqrt[2618*Pi]) - 
      (218593*d^8*K1^2*M^4*u^6)/(3556800*b^2*Sqrt[2618*Pi]) - 
      (4769*d^10*K1^2*M^4*u^6)/(499200*b^2*Sqrt[2618*Pi]) + 
      (66551*d^6*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^7)/(10670400*b^2) - 
      (16307*d^10*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^7)/(21340800*b^2) - 
      (5172733*d^8*K0*K1*M^4*Sqrt[17/(154*Pi)]*u^7)/(8137958400*b^2) - 
      (683*K0*K1*M^4*u^7)/(533520*b^2*Sqrt[2618*Pi]) - 
      (477317*d^2*K0*K1*M^4*u^7)/(21340800*b^2*Sqrt[2618*Pi]) + 
      (3259*d^4*K0*K1*M^4*u^7)/(280800*b^2*Sqrt[2618*Pi]) - 
      (75506149*d^8*K0*K1*M^4*u^7)/(4882775040*b^2*Sqrt[2618*Pi]) - 
      (53*d^2*K0^2*M^4*Sqrt[2/(1309*Pi)]*u^8)/(55575*b^2) - 
      (K0^2*M^4*Sqrt[11/(238*Pi)]*u^8)/(395200*b^2) - 
      (43*K1^2*M^4*Sqrt[11/(238*Pi)]*u^8)/(11491200*b^2) - 
      (449*d^8*K0^2*M^4*Sqrt[17/(154*Pi)]*u^8)/(3556800*b^2) - 
      (22871*d^2*K1^2*M^4*u^8)/(10670400*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (43*d^4*K0^2*M^4*u^8)/(88920*b^2*Sqrt[2618*Pi]) + 
      (3763*d^6*K0^2*M^4*u^8)/(889200*b^2*Sqrt[2618*Pi]) - 
      (47*d^10*K0^2*M^4*u^8)/(74100*b^2*Sqrt[2618*Pi]) + 
      (1459*K1^2*M^4*u^8)/(149385600*b^2*Sqrt[2618*Pi]) + 
      (419*d^4*K1^2*M^4*u^8)/(1333800*b^2*Sqrt[2618*Pi]) + 
      (27317*d^6*K1^2*M^4*u^8)/(5335200*b^2*Sqrt[2618*Pi]) - 
      (5233*d^8*K1^2*M^4*u^8)/(2134080*b^2*Sqrt[2618*Pi]) - 
      (1723*d^10*K1^2*M^4*u^8)/(2134080*b^2*Sqrt[2618*Pi]) + 
      (311*d^6*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^9)/(1333800*b^2) + 
      (K0*K1*M^4*Sqrt[11/(238*Pi)]*u^9)/(982800*b^2) - 
      (107*d^2*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^9)/(2667600*b^2) - 
      (K0*K1*M^4*u^9)/(54600*b^2*Sqrt[2618*Pi]) - (397*d^4*K0*K1*M^4*u^9)/
       (1333800*b^2*Sqrt[2618*Pi]) - (1523*d^8*K0*K1*M^4*u^9)/
       (2667600*b^2*Sqrt[2618*Pi]) - (841*d^10*K0*K1*M^4*u^9)/
       (2667600*b^2*Sqrt[2618*Pi]) - (d^2*K0^2*M^4*Sqrt[11/(238*Pi)]*u^10)/
       (355680*b^2) - (d^4*K0^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(266760*b^2) - 
      (d^8*K0^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(266760*b^2) - 
      (d^10*K0^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(355680*b^2) - 
      (d^2*K1^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(355680*b^2) - 
      (d^4*K1^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(266760*b^2) - 
      (d^8*K1^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(266760*b^2) - 
      (d^10*K1^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(355680*b^2) + 
      (d^6*K0^2*M^4*Sqrt[77/(34*Pi)]*u^10)/(533520*b^2) + 
      (d^6*K1^2*M^4*Sqrt[77/(34*Pi)]*u^10)/(533520*b^2))/Pi, 0, 
    ((-5294*d^10*K1^2*M^4*Sqrt[2/(1309*Pi)]*u^2)/(448305*b^2) + 
      (4591*d^2*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(189696*b^2) - 
      (247123*d^6*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(5216640*b^2) + 
      (38333*d^8*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(1264640*b^2) - 
      (417*d^2*K1^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(79040*b^2) - 
      (10001*d^4*K0^2*M^4*Sqrt[11/(238*Pi)]*u^2)/(1264640*b^2) + 
      (73*d^4*K1^2*M^4*Sqrt[187/(14*Pi)]*u^2)/(474240*b^2) + 
      (11857*K0^2*M^4*u^2)/(1264640*b^2*Sqrt[2618*Pi]) - 
      (7075*d^6*K0^2*M^4*u^2)/(1043328*b^2*Sqrt[2618*Pi]) + 
      (1769*d^10*K0^2*M^4*u^2)/(49920*b^2*Sqrt[2618*Pi]) - 
      (3907*d^12*K0^2*M^4*u^2)/(3793920*b^2*Sqrt[2618*Pi]) - 
      (1849*K1^2*M^4*u^2)/(474240*b^2*Sqrt[2618*Pi]) + 
      (157*d^6*K1^2*M^4*u^2)/(4560*b^2*Sqrt[2618*Pi]) + 
      (701*d^8*K1^2*M^4*u^2)/(94848*b^2*Sqrt[2618*Pi]) - 
      (8875*d^10*K1^2*M^4*u^2)/(5738304*b^2*Sqrt[2618*Pi]) - 
      (729*d^12*K1^2*M^4*u^2)/(158080*b^2*Sqrt[2618*Pi]) - 
      (6683339871737*d^6*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^3)/
       (69393998868480*b^2) + (41606867*d^8*K0*K1*M^4*Sqrt[17/(154*Pi)]*u^3)/
       (796723200*b^2) + (30601121*K0*K1*M^4*u^3)/(796723200*b^2*
        Sqrt[2618*Pi]) + (17210707*d^2*K0*K1*M^4*u^3)/
       (24897600*b^2*Sqrt[2618*Pi]) - (5352827*d^4*K0*K1*M^4*u^3)/
       (13977600*b^2*Sqrt[2618*Pi]) - (1647862069704947*d^6*K0*K1*M^4*u^3)/
       (2428789960396800*b^2*Sqrt[2618*Pi]) + (176271*d^10*K0*K1*M^4*u^3)/
       (1383200*b^2*Sqrt[2618*Pi]) - (2467051*d^12*K0*K1*M^4*u^3)/
       (265574400*b^2*Sqrt[2618*Pi]) + (4129321*d^8*K1^2*M^4*Sqrt[7/(374*Pi)]*
        u^4)/(35942400*b^2) + (8755237*d^2*K1^2*M^4*Sqrt[11/(238*Pi)]*u^4)/
       (149385600*b^2) + (3763951*d^2*K0^2*M^4*u^4)/(15321600*Sqrt[2618]*b^2*
        Sqrt[Pi]) + (21760961*K0^2*M^4*u^4)/(1593446400*b^2*Sqrt[2618*Pi]) - 
      (69208033*d^4*K0^2*M^4*u^4)/(531148800*b^2*Sqrt[2618*Pi]) - 
      (12115907*d^6*K0^2*M^4*u^4)/(24897600*b^2*Sqrt[2618*Pi]) + 
      (494489299*d^8*K0^2*M^4*u^4)/(1593446400*b^2*Sqrt[2618*Pi]) + 
      (3331319*d^10*K0^2*M^4*u^4)/(66393600*b^2*Sqrt[2618*Pi]) - 
      (26963*d^12*K0^2*M^4*u^4)/(9318400*b^2*Sqrt[2618*Pi]) + 
      (18878513*K1^2*M^4*u^4)/(531148800*b^2*Sqrt[2618*Pi]) - 
      (15642097*d^4*K1^2*M^4*u^4)/(50319360*b^2*Sqrt[2618*Pi]) - 
      (112506679*d^6*K1^2*M^4*u^4)/(85363200*b^2*Sqrt[2618*Pi]) + 
      (683897*d^10*K1^2*M^4*u^4)/(4492800*b^2*Sqrt[2618*Pi]) - 
      (5348723*d^12*K1^2*M^4*u^4)/(682905600*b^2*Sqrt[2618*Pi]) + 
      (66269521*K0*K1*M^4*u^5)/(2390169600*b^2*Sqrt[2618*Pi]) + 
      (27867751*d^2*K0*K1*M^4*u^5)/(56908800*b^2*Sqrt[2618*Pi]) - 
      (6820015*d^4*K0*K1*M^4*u^5)/(31868928*b^2*Sqrt[2618*Pi]) - 
      (619412383*d^6*K0*K1*M^4*u^5)/(597542400*b^2*Sqrt[2618*Pi]) + 
      (1461409751*d^8*K0*K1*M^4*u^5)/(2390169600*b^2*Sqrt[2618*Pi]) + 
      (153144379*d^10*K0*K1*M^4*u^5)/(1195084800*b^2*Sqrt[2618*Pi]) - 
      (3052583*d^12*K0*K1*M^4*u^5)/(478033920*b^2*Sqrt[2618*Pi]) + 
      (7957301*d^2*K1^2*M^4*Sqrt[11/(238*Pi)]*u^6)/(717050880*b^2) - 
      (10645561*d^4*K1^2*M^4*Sqrt[11/(238*Pi)]*u^6)/(1792627200*b^2) + 
      (176374381*d^2*K0^2*M^4*u^6)/(2390169600*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (1510099*K0^2*M^4*u^6)/(367718400*b^2*Sqrt[2618*Pi]) - 
      (8520727*d^4*K0^2*M^4*u^6)/(367718400*b^2*Sqrt[2618*Pi]) - 
      (203996717*d^6*K0^2*M^4*u^6)/(1195084800*b^2*Sqrt[2618*Pi]) + 
      (449656993*d^8*K0^2*M^4*u^6)/(4780339200*b^2*Sqrt[2618*Pi]) + 
      (11019289*d^10*K0^2*M^4*u^6)/(478033920*b^2*Sqrt[2618*Pi]) - 
      (5473613*d^12*K0^2*M^4*u^6)/(4780339200*b^2*Sqrt[2618*Pi]) + 
      (762319*K1^2*M^4*u^6)/(102435840*b^2*Sqrt[2618*Pi]) - 
      (140215927*d^6*K1^2*M^4*u^6)/(597542400*b^2*Sqrt[2618*Pi]) + 
      (165043019*d^8*K1^2*M^4*u^6)/(1195084800*b^2*Sqrt[2618*Pi]) + 
      (1627909*d^10*K1^2*M^4*u^6)/(47803392*b^2*Sqrt[2618*Pi]) - 
      (13283*d^12*K1^2*M^4*u^6)/(7862400*b^2*Sqrt[2618*Pi]) + 
      (9185411*K0*K1*M^4*u^7)/(3585254400*b^2*Sqrt[2618*Pi]) + 
      (195339629*d^2*K0*K1*M^4*u^7)/(3585254400*b^2*Sqrt[2618*Pi]) - 
      (40440527*d^4*K0*K1*M^4*u^7)/(1792627200*b^2*Sqrt[2618*Pi]) - 
      (13414963*d^6*K0*K1*M^4*u^7)/(119508480*b^2*Sqrt[2618*Pi]) + 
      (8034121*d^8*K0*K1*M^4*u^7)/(132787200*b^2*Sqrt[2618*Pi]) + 
      (21739247*d^10*K0*K1*M^4*u^7)/(1195084800*b^2*Sqrt[2618*Pi]) - 
      (46307*d^12*K0*K1*M^4*u^7)/(49795200*b^2*Sqrt[2618*Pi]) - 
      (603233*d^6*K0^2*M^4*Sqrt[11/(238*Pi)]*u^8)/(597542400*b^2) - 
      (5953*d^12*K0^2*M^4*Sqrt[11/(238*Pi)]*u^8)/(597542400*b^2) + 
      (132133*K1^2*M^4*Sqrt[11/(238*Pi)]*u^8)/(1792627200*b^2) - 
      (316453*d^4*K1^2*M^4*Sqrt[17/(154*Pi)]*u^8)/(3585254400*b^2) - 
      (16421*d^6*K1^2*M^4*Sqrt[17/(154*Pi)]*u^8)/(22131200*b^2) + 
      (1419119*d^2*K0^2*M^4*u^8)/(275788800*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (3504203*d^2*K1^2*M^4*u^8)/(717050880*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (304273*K0^2*M^4*u^8)/(3585254400*b^2*Sqrt[2618*Pi]) - 
      (973171*d^4*K0^2*M^4*u^8)/(896313600*b^2*Sqrt[2618*Pi]) + 
      (6213029*d^8*K0^2*M^4*u^8)/(1195084800*b^2*Sqrt[2618*Pi]) + 
      (2438533*d^10*K0^2*M^4*u^8)/(1195084800*b^2*Sqrt[2618*Pi]) + 
      (198743*d^8*K1^2*M^4*u^8)/(33196800*b^2*Sqrt[2618*Pi]) + 
      (3071329*d^10*K1^2*M^4*u^8)/(1195084800*b^2*Sqrt[2618*Pi]) - 
      (18631*d^12*K1^2*M^4*u^8)/(132787200*b^2*Sqrt[2618*Pi]) - 
      (5417*d^6*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^9)/(14938560*b^2) + 
      (33323*d^2*K0*K1*M^4*Sqrt[17/(154*Pi)]*u^9)/(448156800*b^2) + 
      (4117*K0*K1*M^4*u^9)/(94348800*b^2*Sqrt[2618*Pi]) + 
      (771271*d^4*K0*K1*M^4*u^9)/(1792627200*b^2*Sqrt[2618*Pi]) + 
      (810167*d^8*K0*K1*M^4*u^9)/(597542400*b^2*Sqrt[2618*Pi]) + 
      (15797*d^10*K0*K1*M^4*u^9)/(16598400*b^2*Sqrt[2618*Pi]) - 
      (521*d^12*K0*K1*M^4*u^9)/(9192960*b^2*Sqrt[2618*Pi]) + 
      (241*d^4*K1^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(23901696*b^2) + 
      (27089*d^2*K0^2*M^4*u^10)/(448156800*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (7841*d^2*K1^2*M^4*u^10)/(112039200*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (461*K0^2*M^4*u^10)/(1792627200*b^2*Sqrt[2618*Pi]) + 
      (311*d^4*K0^2*M^4*u^10)/(3773952*b^2*Sqrt[2618*Pi]) - 
      (21317*d^6*K0^2*M^4*u^10)/(74692800*b^2*Sqrt[2618*Pi]) + 
      (3337*d^8*K0^2*M^4*u^10)/(45964800*b^2*Sqrt[2618*Pi]) + 
      (11591*d^10*K0^2*M^4*u^10)/(149385600*b^2*Sqrt[2618*Pi]) - 
      (4723*d^12*K0^2*M^4*u^10)/(597542400*b^2*Sqrt[2618*Pi]) - 
      (K1^2*M^4*u^10)/(94348800*b^2*Sqrt[2618*Pi]) - 
      (12851*d^6*K1^2*M^4*u^10)/(37346400*b^2*Sqrt[2618*Pi]) + 
      (13967*d^8*K1^2*M^4*u^10)/(199180800*b^2*Sqrt[2618*Pi]) + 
      (5521*d^10*K1^2*M^4*u^10)/(56019600*b^2*Sqrt[2618*Pi]) - 
      (251*d^12*K1^2*M^4*u^10)/(45964800*b^2*Sqrt[2618*Pi]) - 
      (K0*K1*M^4*Sqrt[11/(238*Pi)]*u^11)/(59754240*b^2) + 
      (83*d^2*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^11)/(42014700*b^2) - 
      (23*d^8*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^11)/(29877120*b^2) + 
      (97*d^12*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^11)/(119508480*b^2) - 
      (K0*K1*M^4*u^11)/(3144960*b^2*Sqrt[2618*Pi]) - 
      (23*d^2*K0*K1*M^4*u^11)/(12004200*b^2*Sqrt[2618*Pi]) + 
      (277*d^4*K0*K1*M^4*u^11)/(4717440*b^2*Sqrt[2618*Pi]) - 
      (223*d^6*K0*K1*M^4*u^11)/(1867320*b^2*Sqrt[2618*Pi]) + 
      (31*d^10*K0*K1*M^4*u^11)/(700245*b^2*Sqrt[2618*Pi]) - 
      (d^12*K0*K1*M^4*u^11)/(299520*b^2*Sqrt[2618*Pi]) + 
      (d^8*K0^2*M^4*Sqrt[7/(374*Pi)]*u^12)/(2134080*b^2) + 
      (d^8*K1^2*M^4*Sqrt[7/(374*Pi)]*u^12)/(2134080*b^2) - 
      (d^2*K0^2*M^4*Sqrt[11/(238*Pi)]*u^12)/(14938560*b^2) - 
      (d^2*K1^2*M^4*Sqrt[11/(238*Pi)]*u^12)/(14938560*b^2) - 
      (d^4*K0^2*M^4*Sqrt[17/(154*Pi)]*u^12)/(9959040*b^2) - 
      (d^4*K1^2*M^4*Sqrt[17/(154*Pi)]*u^12)/(9959040*b^2) - 
      (K0^2*M^4*u^12)/(29877120*b^2*Sqrt[2618*Pi]) + 
      (d^6*K0^2*M^4*u^12)/(497952*b^2*Sqrt[2618*Pi]) + 
      (d^8*K0^2*M^4*u^12)/(4268160*b^2*Sqrt[2618*Pi]) - 
      (d^10*K0^2*M^4*u^12)/(426816*b^2*Sqrt[2618*Pi]) - 
      (d^12*K0^2*M^4*u^12)/(1422720*b^2*Sqrt[2618*Pi]) - 
      (K1^2*M^4*u^12)/(29877120*b^2*Sqrt[2618*Pi]) + 
      (d^6*K1^2*M^4*u^12)/(497952*b^2*Sqrt[2618*Pi]) + 
      (d^8*K1^2*M^4*u^12)/(4268160*b^2*Sqrt[2618*Pi]) - 
      (d^10*K1^2*M^4*u^12)/(426816*b^2*Sqrt[2618*Pi]) - 
      (d^12*K1^2*M^4*u^12)/(1422720*b^2*Sqrt[2618*Pi]))/Pi, 0, 
    ((-322825*d^2*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(17452032*b^2) - 
      (152279*d^10*K0^2*M^4*Sqrt[11/(238*Pi)]*u^2)/(17452032*b^2) - 
      (27*d^14*K1^2*M^4*Sqrt[187/(14*Pi)]*u^2)/(7271680*b^2) + 
      (1428601*d^2*K1^2*M^4*u^2)/(21815040*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (166731*K0^2*M^4*u^2)/(58173440*b^2*Sqrt[2618*Pi]) - 
      (16112797*d^4*K0^2*M^4*u^2)/(174520320*b^2*Sqrt[2618*Pi]) + 
      (43776151*d^6*K0^2*M^4*u^2)/(87260160*b^2*Sqrt[2618*Pi]) - 
      (32741563*d^8*K0^2*M^4*u^2)/(174520320*b^2*Sqrt[2618*Pi]) + 
      (1168697*d^12*K0^2*M^4*u^2)/(174520320*b^2*Sqrt[2618*Pi]) - 
      (3001*d^14*K0^2*M^4*u^2)/(29086720*b^2*Sqrt[2618*Pi]) + 
      (19387*K1^2*M^4*u^2)/(4363008*b^2*Sqrt[2618*Pi]) - 
      (12681*d^4*K1^2*M^4*u^2)/(382720*b^2*Sqrt[2618*Pi]) - 
      (2423233*d^6*K1^2*M^4*u^2)/(21815040*b^2*Sqrt[2618*Pi]) + 
      (48639*d^8*K1^2*M^4*u^2)/(1454336*b^2*Sqrt[2618*Pi]) + 
      (192407*d^10*K1^2*M^4*u^2)/(4363008*b^2*Sqrt[2618*Pi]) - 
      (811*d^12*K1^2*M^4*u^2)/(316160*b^2*Sqrt[2618*Pi]) - 
      (26587961*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^3)/(12216422400*b^2) + 
      (187496761*d^6*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^3)/(964454400*b^2) - 
      (820919597*d^2*K0*K1*M^4*u^3)/(1221642240*b^2*Sqrt[2618*Pi]) - 
      (6391064341*d^4*K0*K1*M^4*u^3)/(36649267200*b^2*Sqrt[2618*Pi]) - 
      (33814608203*d^8*K0*K1*M^4*u^3)/(36649267200*b^2*Sqrt[2618*Pi]) - 
      (1356858709*d^10*K0*K1*M^4*u^3)/(3664926720*b^2*Sqrt[2618*Pi]) + 
      (105453617*d^12*K0*K1*M^4*u^3)/(4072140800*b^2*Sqrt[2618*Pi]) - 
      (7246399*d^14*K0*K1*M^4*u^3)/(6108211200*b^2*Sqrt[2618*Pi]) - 
      (395729*d^14*K0^2*M^4*Sqrt[11/(238*Pi)]*u^4)/(12216422400*b^2) - 
      (3445151*d^2*K0^2*M^4*Sqrt[187/(14*Pi)]*u^4)/(2443284480*b^2) - 
      (49747008749*d^2*K1^2*M^4*u^4)/(61082112000*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (85799517*K0^2*M^4*u^4)/(8144281600*b^2*Sqrt[2618*Pi]) - 
      (3043956241*d^4*K0^2*M^4*u^4)/(73298534400*b^2*Sqrt[2618*Pi]) + 
      (29046825629*d^6*K0^2*M^4*u^4)/(36649267200*b^2*Sqrt[2618*Pi]) - 
      (25224178943*d^8*K0^2*M^4*u^4)/(73298534400*b^2*Sqrt[2618*Pi]) - 
      (1041322957*d^10*K0^2*M^4*u^4)/(7329853440*b^2*Sqrt[2618*Pi]) + 
      (237774791*d^12*K0^2*M^4*u^4)/(24432844800*b^2*Sqrt[2618*Pi]) - 
      (41418406741*K1^2*M^4*u^4)/(1099478016000*b^2*Sqrt[2618*Pi]) + 
      (8677078589*d^4*K1^2*M^4*u^4)/(366492672000*b^2*Sqrt[2618*Pi]) + 
      (1210632631573*d^6*K1^2*M^4*u^4)/(549739008000*b^2*Sqrt[2618*Pi]) - 
      (1883319071*d^8*K1^2*M^4*u^4)/(1879449600*b^2*Sqrt[2618*Pi]) - 
      (273068491*d^10*K1^2*M^4*u^4)/(682905600*b^2*Sqrt[2618*Pi]) + 
      (2126271419*d^12*K1^2*M^4*u^4)/(73298534400*b^2*Sqrt[2618*Pi]) - 
      (4104691*d^14*K1^2*M^4*u^4)/(4780339200*b^2*Sqrt[2618*Pi]) - 
      (217397179*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^5)/(78534144000*b^2) - 
      (363544547741*d^2*K0*K1*M^4*u^5)/(549739008000*b^2*Sqrt[2618*Pi]) + 
      (11630367421*d^4*K0*K1*M^4*u^5)/(549739008000*b^2*Sqrt[2618*Pi]) + 
      (977158977623*d^6*K0*K1*M^4*u^5)/(549739008000*b^2*Sqrt[2618*Pi]) - 
      (5851635271*d^8*K0*K1*M^4*u^5)/(7329853440*b^2*Sqrt[2618*Pi]) - 
      (2807171303*d^10*K0*K1*M^4*u^5)/(8457523200*b^2*Sqrt[2618*Pi]) + 
      (22575767*d^12*K0*K1*M^4*u^5)/(939724800*b^2*Sqrt[2618*Pi]) - 
      (74651639*d^14*K0*K1*M^4*u^5)/(109947801600*b^2*Sqrt[2618*Pi]) - 
      (60519475729*d^2*K0^2*M^4*u^6)/(549739008000*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (281843114689*d^2*K1^2*M^4*u^6)/(1649217024000*Sqrt[2618]*b^2*
        Sqrt[Pi]) - (2934520907*K0^2*M^4*u^6)/(549739008000*b^2*
        Sqrt[2618*Pi]) + (830799089*d^4*K0^2*M^4*u^6)/
       (549739008000*b^2*Sqrt[2618*Pi]) + (7822116077*d^6*K0^2*M^4*u^6)/
       (26178048000*b^2*Sqrt[2618*Pi]) - (228723119*d^8*K0^2*M^4*u^6)/
       (1745203200*b^2*Sqrt[2618*Pi]) - (6376045103*d^10*K0^2*M^4*u^6)/
       (109947801600*b^2*Sqrt[2618*Pi]) + (156703553*d^12*K0^2*M^4*u^6)/
       (36649267200*b^2*Sqrt[2618*Pi]) - (1822439*d^14*K0^2*M^4*u^6)/
       (15706828800*b^2*Sqrt[2618*Pi]) - (43993283*K1^2*M^4*u^6)/
       (5425056000*b^2*Sqrt[2618*Pi]) + (13332026047*d^4*K1^2*M^4*u^6)/
       (824608512000*b^2*Sqrt[2618*Pi]) + (726707497387*d^6*K1^2*M^4*u^6)/
       (1649217024000*b^2*Sqrt[2618*Pi]) - (21775511*d^8*K1^2*M^4*u^6)/
       (109075200*b^2*Sqrt[2618*Pi]) - (9273679889*d^10*K1^2*M^4*u^6)/
       (109947801600*b^2*Sqrt[2618*Pi]) + (49874857*d^12*K1^2*M^4*u^6)/
       (7853414400*b^2*Sqrt[2618*Pi]) - (3696961*d^14*K1^2*M^4*u^6)/
       (21989560320*b^2*Sqrt[2618*Pi]) - 
      (625094329*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^7)/(1649217024000*b^2) + 
      (72635599*d^4*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^7)/(235602432000*b^2) - 
      (289327*d^14*K0*K1*M^4*Sqrt[17/(154*Pi)]*u^7)/(54973900800*b^2) - 
      (65893869989*d^2*K0*K1*M^4*u^7)/(824608512000*b^2*Sqrt[2618*Pi]) + 
      (175662688517*d^6*K0*K1*M^4*u^7)/(824608512000*b^2*Sqrt[2618*Pi]) - 
      (10170175027*d^8*K0*K1*M^4*u^7)/(109947801600*b^2*Sqrt[2618*Pi]) - 
      (474635173*d^10*K0*K1*M^4*u^7)/(10994780160*b^2*Sqrt[2618*Pi]) + 
      (376061171*d^12*K0*K1*M^4*u^7)/(109947801600*b^2*Sqrt[2618*Pi]) - 
      (2182333*K1^2*M^4*Sqrt[17/(154*Pi)]*u^8)/(122164224000*b^2) - 
      (76012207*d^8*K1^2*M^4*Sqrt[17/(154*Pi)]*u^8)/(131937361920*b^2) - 
      (6620449351*d^2*K0^2*M^4*u^8)/(942409728000*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (67799937973*d^2*K1^2*M^4*u^8)/(6596868096000*Sqrt[2618]*b^2*
        Sqrt[Pi]) - (1365463843*K0^2*M^4*u^8)/(3298434048000*b^2*
        Sqrt[2618*Pi]) - (32766659*d^4*K0^2*M^4*u^8)/
       (43400448000*b^2*Sqrt[2618*Pi]) + (135123130381*d^6*K0^2*M^4*u^8)/
       (6596868096000*b^2*Sqrt[2618*Pi]) - (94382459*d^8*K0^2*M^4*u^8)/
       (11573452800*b^2*Sqrt[2618*Pi]) - (1987906729*d^10*K0^2*M^4*u^8)/
       (439791206400*b^2*Sqrt[2618*Pi]) + (43611877*d^12*K0^2*M^4*u^8)/
       (109947801600*b^2*Sqrt[2618*Pi]) - (247*d^14*K0^2*M^4*u^8)/
       (23740416*b^2*Sqrt[2618*Pi]) + (3613331737*d^4*K1^2*M^4*u^8)/
       (1649217024000*b^2*Sqrt[2618*Pi]) + (152845087489*d^6*K1^2*M^4*u^8)/
       (6596868096000*b^2*Sqrt[2618*Pi]) - (804354623*d^10*K1^2*M^4*u^8)/
       (146597068800*b^2*Sqrt[2618*Pi]) + (28327991*d^12*K1^2*M^4*u^8)/
       (54973900800*b^2*Sqrt[2618*Pi]) - (5874647*d^14*K1^2*M^4*u^8)/
       (439791206400*b^2*Sqrt[2618*Pi]) - 
      (1445131*d^2*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^9)/(6871737600*b^2) - 
      (2107531*K0*K1*M^4*u^9)/(12686284800*b^2*Sqrt[2618*Pi]) + 
      (32921593*d^4*K0*K1*M^4*u^9)/(164921702400*b^2*Sqrt[2618*Pi]) + 
      (484557631*d^6*K0*K1*M^4*u^9)/(82460851200*b^2*Sqrt[2618*Pi]) - 
      (68192233*d^8*K0*K1*M^4*u^9)/(32984340480*b^2*Sqrt[2618*Pi]) - 
      (71528669*d^10*K0*K1*M^4*u^9)/(41230425600*b^2*Sqrt[2618*Pi]) + 
      (34916659*d^12*K0*K1*M^4*u^9)/(164921702400*b^2*Sqrt[2618*Pi]) - 
      (482593*d^14*K0*K1*M^4*u^9)/(82460851200*b^2*Sqrt[2618*Pi]) - 
      (3901*d^14*K1^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(109947801600*b^2) - 
      (369701*d^2*K0^2*M^4*u^10)/(5235609600*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (13581899*d^2*K1^2*M^4*u^10)/(156241612800*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (1297139*K0^2*M^4*u^10)/(164921702400*b^2*Sqrt[2618*Pi]) - 
      (47857*d^4*K0^2*M^4*u^10)/(7853414400*b^2*Sqrt[2618*Pi]) + 
      (3763597*d^6*K0^2*M^4*u^10)/(17360179200*b^2*Sqrt[2618*Pi]) - 
      (941*d^8*K0^2*M^4*u^10)/(12859392*b^2*Sqrt[2618*Pi]) - 
      (26790821*d^10*K0^2*M^4*u^10)/(329843404800*b^2*Sqrt[2618*Pi]) + 
      (3957557*d^12*K0^2*M^4*u^10)/(164921702400*b^2*Sqrt[2618*Pi]) - 
      (85793*d^14*K0^2*M^4*u^10)/(47120486400*b^2*Sqrt[2618*Pi]) - 
      (12392461*K1^2*M^4*u^10)/(1484295321600*b^2*Sqrt[2618*Pi]) - 
      (9333703*d^4*K1^2*M^4*u^10)/(212042188800*b^2*Sqrt[2618*Pi]) + 
      (100560701*d^6*K1^2*M^4*u^10)/(329843404800*b^2*Sqrt[2618*Pi]) - 
      (31384117*d^8*K1^2*M^4*u^10)/(494765107200*b^2*Sqrt[2618*Pi]) - 
      (276931*d^10*K1^2*M^4*u^10)/(2174791680*b^2*Sqrt[2618*Pi]) + 
      (168757*d^12*K1^2*M^4*u^10)/(6596868096*b^2*Sqrt[2618*Pi]) - 
      (389449*K0*K1*M^4*u^11)/(371073830400*b^2*Sqrt[2618*Pi]) - 
      (11917729*d^2*K0*K1*M^4*u^11)/(371073830400*b^2*Sqrt[2618*Pi]) - 
      (3751639*d^4*K0*K1*M^4*u^11)/(53010547200*b^2*Sqrt[2618*Pi]) + 
      (21157753*d^6*K0*K1*M^4*u^11)/(123691276800*b^2*Sqrt[2618*Pi]) + 
      (2013647*d^8*K0*K1*M^4*u^11)/(123691276800*b^2*Sqrt[2618*Pi]) - 
      (11412721*d^10*K0*K1*M^4*u^11)/(123691276800*b^2*Sqrt[2618*Pi]) + 
      (5699*d^12*K0*K1*M^4*u^11)/(1057190400*b^2*Sqrt[2618*Pi]) + 
      (2209*d^14*K0*K1*M^4*u^11)/(634314240*b^2*Sqrt[2618*Pi]) - 
      (34758649*d^10*K0^2*M^4*Sqrt[7/(374*Pi)]*u^12)/(114149378304000*b^2) + 
      (4835*d^6*K0^2*M^4*Sqrt[11/(238*Pi)]*u^12)/(9895302144*b^2) + 
      (41*K1^2*M^4*Sqrt[11/(238*Pi)]*u^12)/(5890060800*b^2) - 
      (14249*d^2*K1^2*M^4*Sqrt[11/(238*Pi)]*u^12)/(247382553600*b^2) - 
      (11*d^12*K1^2*M^4*Sqrt[11/(238*Pi)]*u^12)/(46016100*b^2) - 
      (K0^2*M^4*Sqrt[17/(154*Pi)]*u^12)/(22597444800*b^2) - 
      (4027*d^4*K1^2*M^4*Sqrt[17/(154*Pi)]*u^12)/(12369127680*b^2) - 
      (18661*d^2*K0^2*M^4*u^12)/(21204218880*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (471773*K0^2*M^4*u^12)/(7050402777600*b^2*Sqrt[2618*Pi]) - 
      (92879*d^4*K0^2*M^4*u^12)/(14272070400*b^2*Sqrt[2618*Pi]) + 
      (857981*d^8*K0^2*M^4*u^12)/(123691276800*b^2*Sqrt[2618*Pi]) + 
      (1983433*d^10*K0^2*M^4*u^12)/(1409251584000*b^2*Sqrt[2618*Pi]) - 
      (18061*d^12*K0^2*M^4*u^12)/(5153803200*b^2*Sqrt[2618*Pi]) - 
      (20921*d^14*K0^2*M^4*u^12)/(27486950400*b^2*Sqrt[2618*Pi]) + 
      (1284431*d^6*K1^2*M^4*u^12)/(247382553600*b^2*Sqrt[2618*Pi]) + 
      (1999*d^8*K1^2*M^4*u^12)/(453081600*b^2*Sqrt[2618*Pi]) - 
      (719*d^10*K1^2*M^4*u^12)/(3298434048*b^2*Sqrt[2618*Pi]) - 
      (54829*d^14*K1^2*M^4*u^12)/(82460851200*b^2*Sqrt[2618*Pi]) - 
      (31*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^13)/(193692384000*b^2) - 
      (14411*d^8*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^13)/(30922819200*b^2) + 
      (128879*K0*K1*M^4*u^13)/(5875335648000*b^2*Sqrt[2618*Pi]) + 
      (5791*d^2*K0*K1*M^4*u^13)/(11596057200*b^2*Sqrt[2618*Pi]) + 
      (184133*d^4*K0*K1*M^4*u^13)/(92768457600*b^2*Sqrt[2618*Pi]) - 
      (5749*d^6*K0*K1*M^4*u^13)/(15461409600*b^2*Sqrt[2618*Pi]) + 
      (311*d^10*K0*K1*M^4*u^13)/(309228192*b^2*Sqrt[2618*Pi]) + 
      (1229*d^12*K0*K1*M^4*u^13)/(687173760*b^2*Sqrt[2618*Pi]) + 
      (41*d^14*K0*K1*M^4*u^13)/(206152128*b^2*Sqrt[2618*Pi]) - 
      (d^2*K0^2*M^4*u^14)/(155001600*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^14)/(155001600*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^14)/(25833600*b^2*Sqrt[2618*Pi]) + 
      (d^6*K0^2*M^4*u^14)/(155001600*b^2*Sqrt[2618*Pi]) + 
      (d^8*K0^2*M^4*u^14)/(12916800*b^2*Sqrt[2618*Pi]) + 
      (d^10*K0^2*M^4*u^14)/(155001600*b^2*Sqrt[2618*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(25833600*b^2*Sqrt[2618*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(155001600*b^2*Sqrt[2618*Pi]) - 
      (d^4*K1^2*M^4*u^14)/(25833600*b^2*Sqrt[2618*Pi]) + 
      (d^6*K1^2*M^4*u^14)/(155001600*b^2*Sqrt[2618*Pi]) + 
      (d^8*K1^2*M^4*u^14)/(12916800*b^2*Sqrt[2618*Pi]) + 
      (d^10*K1^2*M^4*u^14)/(155001600*b^2*Sqrt[2618*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(25833600*b^2*Sqrt[2618*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(155001600*b^2*Sqrt[2618*Pi]))/Pi, 0, 
    ((356875*d^2*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(34904064*b^2) + 
      (36663931*d^4*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(1396162560*b^2) - 
      (1527155*d^6*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(23269376*b^2) - 
      (727307*d^12*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(279232512*b^2) - 
      (d^16*K0^2*M^4*Sqrt[77/(34*Pi)]*u^2)/(93077504*b^2) - 
      (9*d^16*K1^2*M^4*Sqrt[77/(34*Pi)]*u^2)/(11634688*b^2) - 
      (448325*d^2*K1^2*M^4*u^2)/(8726016*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (91319*K0^2*M^4*u^2)/(698081280*b^2*Sqrt[2618*Pi]) + 
      (6029467*d^8*K0^2*M^4*u^2)/(93077504*b^2*Sqrt[2618*Pi]) + 
      (9129997*d^10*K0^2*M^4*u^2)/(58173440*b^2*Sqrt[2618*Pi]) + 
      (75849*d^14*K0^2*M^4*u^2)/(116346880*b^2*Sqrt[2618*Pi]) - 
      (288863*K1^2*M^4*u^2)/(87260160*b^2*Sqrt[2618*Pi]) + 
      (447859*d^4*K1^2*M^4*u^2)/(11634688*b^2*Sqrt[2618*Pi]) + 
      (7183901*d^6*K1^2*M^4*u^2)/(87260160*b^2*Sqrt[2618*Pi]) - 
      (2704109*d^8*K1^2*M^4*u^2)/(58173440*b^2*Sqrt[2618*Pi]) - 
      (105331*d^10*K1^2*M^4*u^2)/(3356160*b^2*Sqrt[2618*Pi]) + 
      (2063459*d^12*K1^2*M^4*u^2)/(174520320*b^2*Sqrt[2618*Pi]) - 
      (831*d^14*K1^2*M^4*u^2)/(29086720*b^2*Sqrt[2618*Pi]) - 
      (223736619*d^6*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^3)/(1018035200*b^2) - 
      (160221329*d^12*K0*K1*M^4*Sqrt[17/(154*Pi)]*u^3)/(41884876800*b^2) - 
      (2537*d^16*K0*K1*M^4*Sqrt[77/(34*Pi)]*u^3)/(2792325120*b^2) + 
      (1912077487*K0*K1*M^4*u^3)/(146597068800*b^2*Sqrt[2618*Pi]) + 
      (160821841*d^2*K0*K1*M^4*u^3)/(290867200*b^2*Sqrt[2618*Pi]) + 
      (187435099331*d^4*K0*K1*M^4*u^3)/(293194137600*b^2*Sqrt[2618*Pi]) + 
      (170201256163*d^8*K0*K1*M^4*u^3)/(293194137600*b^2*Sqrt[2618*Pi]) + 
      (1817131331*d^10*K0*K1*M^4*u^3)/(2617804800*b^2*Sqrt[2618*Pi]) + 
      (87371*d^14*K0*K1*M^4*u^3)/(32148480*b^2*Sqrt[2618*Pi]) + 
      (3091029*d^2*K0^2*M^4*Sqrt[11/(238*Pi)]*u^4)/(145433600*b^2) - 
      (409*d^16*K0^2*M^4*Sqrt[11/(238*Pi)]*u^4)/(242810880*b^2) + 
      (42765281*d^14*K1^2*M^4*Sqrt[11/(238*Pi)]*u^4)/(169150464000*b^2) - 
      (37165420177*d^12*K1^2*M^4*Sqrt[17/(154*Pi)]*u^4)/(8795824128000*b^2) + 
      (2200784043*d^2*K1^2*M^4*u^4)/(2545088000*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (1987204567*K0^2*M^4*u^4)/(293194137600*b^2*Sqrt[2618*Pi]) + 
      (124520048531*d^4*K0^2*M^4*u^4)/(586388275200*b^2*Sqrt[2618*Pi]) - 
      (7617836011*d^6*K0^2*M^4*u^4)/(8144281600*b^2*Sqrt[2618*Pi]) + 
      (141646339843*d^8*K0^2*M^4*u^4)/(586388275200*b^2*Sqrt[2618*Pi]) + 
      (173340547*d^10*K0^2*M^4*u^4)/(654451200*b^2*Sqrt[2618*Pi]) - 
      (160663621*d^12*K0^2*M^4*u^4)/(6443827200*b^2*Sqrt[2618*Pi]) + 
      (4735013*d^14*K0^2*M^4*u^4)/(4886568960*b^2*Sqrt[2618*Pi]) + 
      (146730585983*K1^2*M^4*u^4)/(4397912064000*b^2*Sqrt[2618*Pi]) + 
      (3357345407629*d^4*K1^2*M^4*u^4)/(8795824128000*b^2*Sqrt[2618*Pi]) - 
      (332880141149*d^6*K1^2*M^4*u^4)/(115734528000*b^2*Sqrt[2618*Pi]) + 
      (1150204994987*d^8*K1^2*M^4*u^4)/(1256546304000*b^2*Sqrt[2618*Pi]) + 
      (206195280547*d^10*K1^2*M^4*u^4)/(274869504000*b^2*Sqrt[2618*Pi]) - 
      (10603001*d^16*K1^2*M^4*u^4)/(586388275200*b^2*Sqrt[2618*Pi]) + 
      (73316462491*d^2*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^5)/(1099478016000*b^2) + 
      (63194514289*K0*K1*M^4*u^5)/(2198956032000*b^2*Sqrt[2618*Pi]) + 
      (661295735621*d^4*K0*K1*M^4*u^5)/(2198956032000*b^2*Sqrt[2618*Pi]) - 
      (377010146039*d^6*K0*K1*M^4*u^5)/(157068288000*b^2*Sqrt[2618*Pi]) + 
      (129607463567*d^8*K0*K1*M^4*u^5)/(169150464000*b^2*Sqrt[2618*Pi]) + 
      (690177798523*d^10*K0*K1*M^4*u^5)/(1099478016000*b^2*Sqrt[2618*Pi]) - 
      (129465132161*d^12*K0*K1*M^4*u^5)/(2198956032000*b^2*Sqrt[2618*Pi]) + 
      (2459919389*d^14*K0*K1*M^4*u^5)/(1099478016000*b^2*Sqrt[2618*Pi]) - 
      (9839*d^16*K0*K1*M^4*u^5)/(1221642240*b^2*Sqrt[2618*Pi]) + 
      (1080983*d^14*K1^2*M^4*Sqrt[11/(238*Pi)]*u^6)/(20360704000*b^2) + 
      (133239084967*d^2*K1^2*M^4*Sqrt[17/(154*Pi)]*u^6)/
       (11042583552000*b^2) + (12682708111*d^2*K0^2*M^4*u^6)/
       (95606784000*Sqrt[2618]*b^2*Sqrt[Pi]) + (23810624777*K0^2*M^4*u^6)/
       (4397912064000*b^2*Sqrt[2618*Pi]) + (17385840739*d^4*K0^2*M^4*u^6)/
       (366492672000*b^2*Sqrt[2618*Pi]) - (103318319141*d^6*K0^2*M^4*u^6)/
       (244328448000*b^2*Sqrt[2618*Pi]) + (299729428139*d^8*K0^2*M^4*u^6)/
       (2198956032000*b^2*Sqrt[2618*Pi]) + (243788105339*d^10*K0^2*M^4*u^6)/
       (2198956032000*b^2*Sqrt[2618*Pi]) - (862698649*d^12*K0^2*M^4*u^6)/
       (84575232000*b^2*Sqrt[2618*Pi]) + (853890937*d^14*K0^2*M^4*u^6)/
       (2198956032000*b^2*Sqrt[2618*Pi]) + (129247*d^16*K0^2*M^4*u^6)/
       (293194137600*b^2*Sqrt[2618*Pi]) + (4312409380211*K1^2*M^4*u^6)/
       (507958843392000*b^2*Sqrt[2618*Pi]) + (1228870069613*d^4*K1^2*M^4*u^6)/
       (20318353735680*b^2*Sqrt[2618*Pi]) - (1281301604281*d^6*K1^2*M^4*u^6)/
       (2015709696000*b^2*Sqrt[2618*Pi]) + (156214394471*d^8*K1^2*M^4*u^6)/
       (732985344000*b^2*Sqrt[2618*Pi]) + (179054465053*d^10*K1^2*M^4*u^6)/
       (1099478016000*b^2*Sqrt[2618*Pi]) - (6594353783*d^12*K1^2*M^4*u^6)/
       (439791206400*b^2*Sqrt[2618*Pi]) + (697769*d^16*K1^2*M^4*u^6)/
       (366492672000*b^2*Sqrt[2618*Pi]) + (340509571*d^10*K0*K1*M^4*
        Sqrt[17/(154*Pi)]*u^7)/(68717376000*b^2) + 
      (24002806253*K0*K1*M^4*u^7)/(5291237952000*b^2*Sqrt[2618*Pi]) + 
      (88763386427*d^2*K0*K1*M^4*u^7)/(846598072320*b^2*Sqrt[2618*Pi]) + 
      (1661837143387*d^4*K0*K1*M^4*u^7)/(56439871488000*b^2*Sqrt[2618*Pi]) - 
      (389237225563*d^6*K0*K1*M^4*u^7)/(1209425817600*b^2*Sqrt[2618*Pi]) + 
      (233489083621*d^8*K0*K1*M^4*u^7)/(2198956032000*b^2*Sqrt[2618*Pi]) - 
      (809856293*d^12*K0*K1*M^4*u^7)/(104712192000*b^2*Sqrt[2618*Pi]) + 
      (175885327*d^14*K0*K1*M^4*u^7)/(549739008000*b^2*Sqrt[2618*Pi]) + 
      (539191*d^16*K0*K1*M^4*u^7)/(244328448000*b^2*Sqrt[2618*Pi]) + 
      (3586309*d^14*K0^2*M^4*Sqrt[7/(374*Pi)]*u^8)/(628273152000*b^2) + 
      (15408485843*d^8*K1^2*M^4*Sqrt[11/(238*Pi)]*u^8)/(13193736192000*b^2) - 
      (215193367*d^12*K1^2*M^4*Sqrt[11/(238*Pi)]*u^8)/(2198956032000*b^2) + 
      (3061*d^16*K0^2*M^4*Sqrt[17/(154*Pi)]*u^8)/(154312704000*b^2) + 
      (808656921221*d^2*K0^2*M^4*u^8)/(78147514368000*Sqrt[2618]*b^2*
        Sqrt[Pi]) + (20290508156437*d^2*K1^2*M^4*u^8)/
       (1523876530176000*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (201493329701*K0^2*M^4*u^8)/(406367074713600*b^2*Sqrt[2618*Pi]) + 
      (3423330089873*d^4*K0^2*M^4*u^8)/(1015917686784000*b^2*Sqrt[2618*Pi]) - 
      (523453311553*d^6*K0^2*M^4*u^8)/(16125677568000*b^2*Sqrt[2618*Pi]) + 
      (22386486481*d^8*K0^2*M^4*u^8)/(2198956032000*b^2*Sqrt[2618*Pi]) + 
      (13002050207*d^10*K0^2*M^4*u^8)/(1465970688000*b^2*Sqrt[2618*Pi]) - 
      (137238789*d^12*K0^2*M^4*u^8)/(162885632000*b^2*Sqrt[2618*Pi]) + 
      (3213299363629*K1^2*M^4*u^8)/(6095506120704000*b^2*Sqrt[2618*Pi]) + 
      (4385601052087*d^4*K1^2*M^4*u^8)/(1523876530176000*b^2*Sqrt[2618*Pi]) - 
      (406064563097*d^6*K1^2*M^4*u^8)/(10366507008000*b^2*Sqrt[2618*Pi]) + 
      (23364584227*d^10*K1^2*M^4*u^8)/(2198956032000*b^2*Sqrt[2618*Pi]) + 
      (120684203*d^14*K1^2*M^4*u^8)/(2198956032000*b^2*Sqrt[2618*Pi]) + 
      (1353491*d^16*K1^2*M^4*u^8)/(2931941376000*b^2*Sqrt[2618*Pi]) + 
      (1267799543*d^10*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^9)/(4397912064000*b^2) + 
      (1447157133601*K0*K1*M^4*u^9)/(12191012241408000*b^2*Sqrt[2618*Pi]) + 
      (978103401593*d^2*K0*K1*M^4*u^9)/(277068460032000*b^2*Sqrt[2618*Pi]) + 
      (392191467809*d^4*K0*K1*M^4*u^9)/(380969132544000*b^2*Sqrt[2618*Pi]) - 
      (1549399181513*d^6*K0*K1*M^4*u^9)/(145131098112000*b^2*Sqrt[2618*Pi]) + 
      (84480881467*d^8*K0*K1*M^4*u^9)/(26387472384000*b^2*Sqrt[2618*Pi]) - 
      (379361219*d^12*K0*K1*M^4*u^9)/(942409728000*b^2*Sqrt[2618*Pi]) + 
      (362254511*d^14*K0*K1*M^4*u^9)/(13193736192000*b^2*Sqrt[2618*Pi]) + 
      (2078491*d^16*K0*K1*M^4*u^9)/(52774944768000*b^2*Sqrt[2618*Pi]) + 
      (1171679*d^8*K0^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(169150464000*b^2) + 
      (82171783*K1^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(123141537792000*b^2) + 
      (1443007*d^16*K1^2*M^4*Sqrt[11/(238*Pi)]*u^10)/(158324834304000*b^2) - 
      (37778651*d^12*K0^2*M^4*Sqrt[17/(154*Pi)]*u^10)/(26387472384000*b^2) + 
      (38125115669*d^2*K0^2*M^4*u^10)/(406367074713600*Sqrt[2618]*b^2*
        Sqrt[Pi]) + (162597701363*d^2*K1^2*M^4*u^10)/
       (962448334848000*Sqrt[2618]*b^2*Sqrt[Pi]) + (1597973933*K0^2*M^4*u^10)/
       (123141537792000*b^2*Sqrt[2618*Pi]) + (11515421413*d^4*K0^2*M^4*u^10)/
       (677278457856000*b^2*Sqrt[2618*Pi]) - (12035020643*d^6*K0^2*M^4*u^10)/
       (41466028032000*b^2*Sqrt[2618*Pi]) + (4904719*d^10*K0^2*M^4*u^10)/
       (45106790400*b^2*Sqrt[2618*Pi]) + (166636523*d^14*K0^2*M^4*u^10)/
       (26387472384000*b^2*Sqrt[2618*Pi]) - (82571*d^16*K0^2*M^4*u^10)/
       (176504832000*b^2*Sqrt[2618*Pi]) - (366594310421*d^4*K1^2*M^4*u^10)/
       (3657303672422400*b^2*Sqrt[2618*Pi]) - (40216054807*d^6*K1^2*M^4*u^10)/
       (137492619264000*b^2*Sqrt[2618*Pi]) + (2546845877*d^8*K1^2*M^4*u^10)/
       (19790604288000*b^2*Sqrt[2618*Pi]) + (430495381*d^10*K1^2*M^4*u^10)/
       (3166496686080*b^2*Sqrt[2618*Pi]) - (4096005937*d^12*K1^2*M^4*u^10)/
       (79162417152000*b^2*Sqrt[2618*Pi]) + (273032569*d^14*K1^2*M^4*u^10)/
       (79162417152000*b^2*Sqrt[2618*Pi]) - 
      (651817*d^14*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^11)/(1236912768000*b^2) + 
      (10873686409*K0*K1*M^4*u^11)/(3047753060352000*b^2*Sqrt[2618*Pi]) + 
      (13148770031*d^2*K0*K1*M^4*u^11)/(1142907397632000*b^2*Sqrt[2618*Pi]) - 
      (7486445357*d^4*K0*K1*M^4*u^11)/(142863424704000*b^2*Sqrt[2618*Pi]) - 
      (3348679079*d^6*K0*K1*M^4*u^11)/(81636242688000*b^2*Sqrt[2618*Pi]) + 
      (82391549*d^8*K0*K1*M^4*u^11)/(791624171520*b^2*Sqrt[2618*Pi]) + 
      (42265997*d^10*K0*K1*M^4*u^11)/(989530214400*b^2*Sqrt[2618*Pi]) - 
      (63438677*d^12*K0*K1*M^4*u^11)/(989530214400*b^2*Sqrt[2618*Pi]) + 
      (463621*d^16*K0*K1*M^4*u^11)/(316649668608*b^2*Sqrt[2618*Pi]) + 
      (1528003*d^12*K0^2*M^4*Sqrt[11/(238*Pi)]*u^12)/(1522354176000*b^2) - 
      (31579111*d^8*K1^2*M^4*Sqrt[17/(154*Pi)]*u^12)/(19790604288000*b^2) + 
      (2702321483*d^2*K0^2*M^4*u^12)/(653089941504000*Sqrt[2618]*b^2*
        Sqrt[Pi]) + (1169267263*d^2*K1^2*M^4*u^12)/(304775306035200*
        Sqrt[2618]*b^2*Sqrt[Pi]) + (47244257*K0^2*M^4*u^12)/
       (217696647168000*b^2*Sqrt[2618*Pi]) + (155499991*d^4*K0^2*M^4*u^12)/
       (10047537561600*b^2*Sqrt[2618*Pi]) - (8372204257*d^6*K0^2*M^4*u^12)/
       (653089941504000*b^2*Sqrt[2618*Pi]) - (596742439*d^8*K0^2*M^4*u^12)/
       (19790604288000*b^2*Sqrt[2618*Pi]) + (262296337*d^10*K0^2*M^4*u^12)/
       (19790604288000*b^2*Sqrt[2618*Pi]) - (13718651*d^14*K0^2*M^4*u^12)/
       (19790604288000*b^2*Sqrt[2618*Pi]) - (107*d^16*K0^2*M^4*u^12)/
       (232502400*b^2*Sqrt[2618*Pi]) + (317727721*K1^2*M^4*u^12)/
       (1523876530176000*b^2*Sqrt[2618*Pi]) + (22242602119*d^4*K1^2*M^4*u^12)/
       (1523876530176000*b^2*Sqrt[2618*Pi]) - (68282737*d^6*K1^2*M^4*u^12)/
       (5581965312000*b^2*Sqrt[2618*Pi]) + (74292151*d^10*K1^2*M^4*u^12)/
       (6596868096000*b^2*Sqrt[2618*Pi]) + (3458473*d^12*K1^2*M^4*u^12)/
       (347203584000*b^2*Sqrt[2618*Pi]) - (130219*d^14*K1^2*M^4*u^12)/
       (942409728000*b^2*Sqrt[2618*Pi]) - (241811*d^16*K1^2*M^4*u^12)/
       (659686809600*b^2*Sqrt[2618*Pi]) + 
      (40301*d^16*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^13)/(1413614592000*b^2) - 
      (2138321*K0*K1*M^4*Sqrt[17/(154*Pi)]*u^13)/(2285814795264000*b^2) - 
      (7340083*d^2*K0*K1*M^4*u^13)/(12698971084800*b^2*Sqrt[2618*Pi]) - 
      (2243441*d^4*K0*K1*M^4*u^13)/(1380322944000*b^2*Sqrt[2618*Pi]) + 
      (21991559*d^6*K0*K1*M^4*u^13)/(16327248537600*b^2*Sqrt[2618*Pi]) + 
      (27943241*d^8*K0*K1*M^4*u^13)/(4947651072000*b^2*Sqrt[2618*Pi]) - 
      (3484529*d^10*K0*K1*M^4*u^13)/(824608512000*b^2*Sqrt[2618*Pi]) - 
      (1220987*d^12*K0*K1*M^4*u^13)/(618456384000*b^2*Sqrt[2618*Pi]) + 
      (3030113*d^14*K0*K1*M^4*u^13)/(2473825536000*b^2*Sqrt[2618*Pi]) - 
      (3937*d^14*K0^2*M^4*Sqrt[11/(238*Pi)]*u^14)/(329843404800*b^2) - 
      (176628970841*d^4*K1^2*M^4*Sqrt[17/(154*Pi)]*u^14)/
       (6492856925947392000*b^2) - (6251621*d^2*K0^2*M^4*u^14)/
       (228581479526400*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (29077927*d^2*K1^2*M^4*u^14)/(1142907397632000*Sqrt[2618]*b^2*
        Sqrt[Pi]) - (642053*K0^2*M^4*u^14)/(571453698816000*b^2*
        Sqrt[2618*Pi]) - (182448271*d^4*K0^2*M^4*u^14)/
       (1142907397632000*b^2*Sqrt[2618*Pi]) - (3493183*d^6*K0^2*M^4*u^14)/
       (18141387264000*b^2*Sqrt[2618*Pi]) + (98909*d^8*K0^2*M^4*u^14)/
       (215115264000*b^2*Sqrt[2618*Pi]) + (1393531*d^10*K0^2*M^4*u^14)/
       (4947651072000*b^2*Sqrt[2618*Pi]) - (16957*d^12*K0^2*M^4*u^14)/
       (78534144000*b^2*Sqrt[2618*Pi]) - (22387*d^16*K0^2*M^4*u^14)/
       (1649217024000*b^2*Sqrt[2618*Pi]) - (40393*K1^2*M^4*u^14)/
       (35715856176000*b^2*Sqrt[2618*Pi]) + (258985535197*d^4*K1^2*M^4*u^14)/
       (811607115743424000*b^2*Sqrt[2618*Pi]) - (322523*d^6*K1^2*M^4*u^14)/
       (1794203136000*b^2*Sqrt[2618*Pi]) + (30341*d^8*K1^2*M^4*u^14)/
       (71705088000*b^2*Sqrt[2618*Pi]) + (59*d^10*K1^2*M^4*u^14)/
       (231469056*b^2*Sqrt[2618*Pi]) - (107461*d^12*K1^2*M^4*u^14)/
       (549739008000*b^2*Sqrt[2618*Pi]) - (118927*d^14*K1^2*M^4*u^14)/
       (989530214400*b^2*Sqrt[2618*Pi]) - (193*d^16*K1^2*M^4*u^14)/
       (15223541760*b^2*Sqrt[2618*Pi]) - (d^6*K0*K1*M^4*Sqrt[11/(238*Pi)]*
        u^15)/(45811584000*b^2) - (162271*d^8*K0*K1*M^4*Sqrt[11/(238*Pi)]*
        u^15)/(24119798976000*b^2) - (32009*d^10*K0*K1*M^4*Sqrt[11/(238*Pi)]*
        u^15)/(16079865984000*b^2) - (2263*d^2*K0*K1*M^4*Sqrt[17/(154*Pi)]*
        u^15)/(16079865984000*b^2) - (d^16*K0*K1*M^4*Sqrt[187/(14*Pi)]*u^15)/
       (1389618048000*b^2) - (K0*K1*M^4*u^15)/(70680729600*b^2*
        Sqrt[2618*Pi]) + (3959*d^2*K0*K1*M^4*u^15)/(634731552000*b^2*
        Sqrt[2618*Pi]) + (24359*d^4*K0*K1*M^4*u^15)/(742147660800*b^2*
        Sqrt[2618*Pi]) + (197*d^6*K0*K1*M^4*u^15)/(7511616000*b^2*
        Sqrt[2618*Pi]) - (d^8*K0*K1*M^4*u^15)/(24814608000*b^2*
        Sqrt[2618*Pi]) - (3457*d^10*K0*K1*M^4*u^15)/(107199106560*b^2*
        Sqrt[2618*Pi]) + (739*d^12*K0*K1*M^4*u^15)/(17926272000*b^2*
        Sqrt[2618*Pi]) + (293*d^14*K0*K1*M^4*u^15)/(13020134400*b^2*
        Sqrt[2618*Pi]) + (3833*d^16*K0*K1*M^4*u^15)/(1957548902400*b^2*
        Sqrt[2618*Pi]) - (d^6*K0^2*M^4*Sqrt[7/(374*Pi)]*u^16)/
       (17670182400*b^2) - (d^6*K1^2*M^4*Sqrt[7/(374*Pi)]*u^16)/
       (17670182400*b^2) - (d^2*K0^2*M^4*Sqrt[11/(238*Pi)]*u^16)/
       (371073830400*b^2) + (d^10*K0^2*M^4*Sqrt[11/(238*Pi)]*u^16)/
       (17670182400*b^2) - (d^2*K1^2*M^4*Sqrt[11/(238*Pi)]*u^16)/
       (371073830400*b^2) + (d^10*K1^2*M^4*Sqrt[11/(238*Pi)]*u^16)/
       (17670182400*b^2) + (d^8*K0^2*M^4*Sqrt[77/(34*Pi)]*u^16)/
       (106021094400*b^2) + (d^8*K1^2*M^4*Sqrt[77/(34*Pi)]*u^16)/
       (106021094400*b^2) - (K0^2*M^4*u^16)/(1484295321600*b^2*
        Sqrt[2618*Pi]) - (d^4*K0^2*M^4*u^16)/(3710738304*b^2*Sqrt[2618*Pi]) - 
      (d^12*K0^2*M^4*u^16)/(2945030400*b^2*Sqrt[2618*Pi]) - 
      (d^14*K0^2*M^4*u^16)/(3534036480*b^2*Sqrt[2618*Pi]) - 
      (d^16*K0^2*M^4*u^16)/(32984340480*b^2*Sqrt[2618*Pi]) - 
      (K1^2*M^4*u^16)/(1484295321600*b^2*Sqrt[2618*Pi]) - 
      (d^4*K1^2*M^4*u^16)/(3710738304*b^2*Sqrt[2618*Pi]) - 
      (d^12*K1^2*M^4*u^16)/(2945030400*b^2*Sqrt[2618*Pi]) - 
      (d^14*K1^2*M^4*u^16)/(3534036480*b^2*Sqrt[2618*Pi]) - 
      (d^16*K1^2*M^4*u^16)/(32984340480*b^2*Sqrt[2618*Pi]))/Pi, 0, 
    ((-60101557*d^2*K0^2*M^4*Sqrt[7/(374*Pi)]*u^2)/(13961625600*b^2) + 
      (70738757*d^6*K0^2*M^4*Sqrt[11/(238*Pi)]*u^2)/(2326937600*b^2) + 
      (4733401*d^8*K0^2*M^4*Sqrt[11/(238*Pi)]*u^2)/(930775040*b^2) - 
      (595081*d^10*K0^2*M^4*Sqrt[11/(238*Pi)]*u^2)/(33561600*b^2) + 
      (d^18*K0^2*M^4*Sqrt[11/(238*Pi)]*u^2)/(3768320*b^2) + 
      (199*d^16*K1^2*M^4*Sqrt[11/(238*Pi)]*u^2)/(91852800*b^2) + 
      (59*d^18*K1^2*M^4*Sqrt[11/(238*Pi)]*u^2)/(89497600*b^2) - 
      (749*d^16*K0^2*M^4*Sqrt[77/(34*Pi)]*u^2)/(4653875200*b^2) + 
      (109786913*d^2*K1^2*M^4*u^2)/(3490406400*Sqrt[2618]*b^2*Sqrt[Pi]) + 
      (9577*K0^2*M^4*u^2)/(7782400*b^2*Sqrt[2618*Pi]) - 
      (905685497*d^4*K0^2*M^4*u^2)/(4653875200*b^2*Sqrt[2618*Pi]) + 
      (417304343*d^12*K0^2*M^4*u^2)/(13961625600*b^2*Sqrt[2618*Pi]) - 
      (3877383*d^14*K0^2*M^4*u^2)/(2326937600*b^2*Sqrt[2618*Pi]) + 
      (5829*K1^2*M^4*u^2)/(2529280*b^2*Sqrt[2618*Pi]) - 
      (33220559*d^4*K1^2*M^4*u^2)/(581734400*b^2*Sqrt[2618*Pi]) - 
      (2278691*d^6*K1^2*M^4*u^2)/(134246400*b^2*Sqrt[2618*Pi]) + 
      (99705791*d^8*K1^2*M^4*u^2)/(1745203200*b^2*Sqrt[2618*Pi]) - 
      (270071*d^10*K1^2*M^4*u^2)/(65445120*b^2*Sqrt[2618*Pi]) - 
      (76083529*d^12*K1^2*M^4*u^2)/(5235609600*b^2*Sqrt[2618*Pi]) + 
      (9516677*d^14*K1^2*M^4*u^2)/(5235609600*b^2*Sqrt[2618*Pi]) + 
      (34187833707*d^6*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^3)/(162885632000*b^2) - 
      (177354769*d^8*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^3)/(18210816000*b^2) + 
      (31698896461*d^12*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^3)/
       (2931941376000*b^2) - (117409*d^16*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^3)/
       (27923251200*b^2) + (8871*d^18*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^3)/
       (5011865600*b^2) - (454732231*K0*K1*M^4*u^3)/(69808128000*b^2*
        Sqrt[2618*Pi]) - (1245938828317*d^2*K0*K1*M^4*u^3)/
       (2931941376000*b^2*Sqrt[2618*Pi]) - (1830222971*d^4*K0*K1*M^4*u^3)/
       (2057502720*b^2*Sqrt[2618*Pi]) - (364595299547*d^10*K0*K1*M^4*u^3)/
       (366492672000*b^2*Sqrt[2618*Pi]) - (300813143*d^14*K0*K1*M^4*u^3)/
       (63737856000*b^2*Sqrt[2618*Pi]) - 
      (448967*d^16*K0^2*M^4*Sqrt[11/(238*Pi)]*u^4)/(167539507200*b^2) + 
      (17737*d^18*K0^2*M^4*Sqrt[11/(238*Pi)]*u^4)/(30071193600*b^2) + 
      (30129878951489*d^6*K1^2*M^4*Sqrt[11/(238*Pi)]*u^4)/
       (102617948160000*b^2) - (183005876411*d^8*K1^2*M^4*Sqrt[11/(238*Pi)]*
        u^4)/(3257712640000*b^2) - (65520865681*d^2*K0^2*M^4*
        Sqrt[17/(154*Pi)]*u^4)/(5863882752000*b^2) - 
      (102649499*d^14*K0^2*M^4*Sqrt[17/(154*Pi)]*u^4)/(977313792000*b^2) - 
      (14332129097504328178573*d^2*K1^2*M^4*Sqrt[17/(154*Pi)]*u^4)/
       (1008383966312469626880000*b^2) - (13939831063*d^14*K1^2*M^4*
        Sqrt[17/(154*Pi)]*u^4)/(43979120640000*b^2) - 
      (602622043888025626844803*d^2*K1^2*M^4*u^4)/(1008383966312469626880000*
        Sqrt[2618]*b^2*Sqrt[Pi]) - (1714005833*K0^2*M^4*u^4)/
       (418848768000*b^2*Sqrt[2618*Pi]) - (373739999123*d^4*K0^2*M^4*u^4)/
       (1172776550400*b^2*Sqrt[2618*Pi]) + (2719276042993*d^6*K0^2*M^4*u^4)/
       (2931941376000*b^2*Sqrt[2618*Pi]) - (64273124777*d^8*K0^2*M^4*u^4)/
       (837697536000*b^2*Sqrt[2618*Pi]) - (279810533957*d^10*K0^2*M^4*u^4)/
       (732985344000*b^2*Sqrt[2618*Pi]) + (266999908291*d^12*K0^2*M^4*u^4)/
       (5863882752000*b^2*Sqrt[2618*Pi]) - (147921698017*K1^2*M^4*u^4)/
       (5277494476800*b^2*Sqrt[2618*Pi]) - (8004698597957*d^4*K1^2*M^4*u^4)/
       (10801889280000*b^2*Sqrt[2618*Pi]) - 
      (18642506132219*d^10*K1^2*M^4*u^4)/(16492170240000*b^2*Sqrt[2618*Pi]) + 
      (34934800130821*d^12*K1^2*M^4*u^4)/(263874723840000*b^2*
        Sqrt[2618*Pi]) - (1645740773*d^16*K1^2*M^4*u^4)/
       (12565463040000*b^2*Sqrt[2618*Pi]) + (1279288807*d^18*K1^2*M^4*u^4)/
       (52774944768000*b^2*Sqrt[2618*Pi]) + 
      (100736026661*d^12*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^5)/
       (10149027840000*b^2) - (17425856839*K0*K1*M^4*u^5)/
       (694407168000*b^2*Sqrt[2618*Pi]) - (1355236495758239*d^2*K0*K1*M^4*
        u^5)/(1847123066880000*b^2*Sqrt[2618*Pi]) - 
      (62695889771209*d^4*K0*K1*M^4*u^5)/(102617948160000*b^2*
        Sqrt[2618*Pi]) + (284171902430179*d^6*K0*K1*M^4*u^5)/
       (102617948160000*b^2*Sqrt[2618*Pi]) - 
      (23958874843621*d^8*K0*K1*M^4*u^5)/(43979120640000*b^2*Sqrt[2618*Pi]) - 
      (31650758164513*d^10*K0*K1*M^4*u^5)/(32984340480000*b^2*
        Sqrt[2618*Pi]) - (551909084413*d^14*K0*K1*M^4*u^5)/
       (131937361920000*b^2*Sqrt[2618*Pi]) - (17853446179*d^16*K0*K1*M^4*u^5)/
       (131937361920000*b^2*Sqrt[2618*Pi]) + (160807291*d^18*K0*K1*M^4*u^5)/
       (7539277824000*b^2*Sqrt[2618*Pi]) - 
      (28876717*d^16*K1^2*M^4*Sqrt[7/(374*Pi)]*u^6)/(4712048640000*b^2) - 
      (603509404831*d^10*K1^2*M^4*Sqrt[11/(238*Pi)]*u^6)/
       (25654487040000*b^2) - (15240372514033*d^2*K0^2*M^4*Sqrt[17/(154*Pi)]*
        u^6)/(1847123066880000*b^2) - (13453463399452759*d^2*K1^2*M^4*u^6)/
       (60955061207040000*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (2882448743*K0^2*M^4*u^6)/(573640704000*b^2*Sqrt[2618*Pi]) - 
      (591814752887*d^4*K0^2*M^4*u^6)/(5700997120000*b^2*Sqrt[2618*Pi]) + 
      (52434460954591*d^6*K0^2*M^4*u^6)/(102617948160000*b^2*Sqrt[2618*Pi]) - 
      (2347108653907*d^8*K0^2*M^4*u^6)/(21989560320000*b^2*Sqrt[2618*Pi]) - 
      (5721278098867*d^10*K0^2*M^4*u^6)/(32984340480000*b^2*Sqrt[2618*Pi]) + 
      (10733642863*d^12*K0^2*M^4*u^6)/(563834880000*b^2*Sqrt[2618*Pi]) - 
      (90934559537*d^14*K0^2*M^4*u^6)/(131937361920000*b^2*Sqrt[2618*Pi]) - 
      (37117219*d^16*K0^2*M^4*u^6)/(1268628480000*b^2*Sqrt[2618*Pi]) + 
      (226096963*d^18*K0^2*M^4*u^6)/(52774944768000*b^2*Sqrt[2618*Pi]) - 
      (123963318442009*K1^2*M^4*u^6)/(15238765301760000*b^2*Sqrt[2618*Pi]) - 
      (319080388063093*d^4*K1^2*M^4*u^6)/(2176966471680000*b^2*
        Sqrt[2618*Pi]) + (2647348030273301*d^6*K1^2*M^4*u^6)/
       (3386392289280000*b^2*Sqrt[2618*Pi]) - 
      (32827007000167*d^8*K1^2*M^4*u^6)/(188132904960000*b^2*Sqrt[2618*Pi]) + 
      (12929137175833*d^12*K1^2*M^4*u^6)/(461780766720000*b^2*
        Sqrt[2618*Pi]) - (138235354811*d^14*K1^2*M^4*u^6)/
       (131937361920000*b^2*Sqrt[2618*Pi]) + (353712533*d^18*K1^2*M^4*u^6)/
       (52774944768000*b^2*Sqrt[2618*Pi]) + 
      (27751*d^18*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^7)/(48328704000*b^2) - 
      (91031471*d^16*K0*K1*M^4*Sqrt[17/(154*Pi)]*u^7)/(65968680960000*b^2) - 
      (69972780520339*K0*K1*M^4*u^7)/(15238765301760000*b^2*Sqrt[2618*Pi]) - 
      (366149730250679*d^2*K0*K1*M^4*u^7)/(3047753060352000*b^2*
        Sqrt[2618*Pi]) - (563392398942599*d^4*K0*K1*M^4*u^7)/
       (7619382650880000*b^2*Sqrt[2618*Pi]) + 
      (13731841420907*d^6*K0*K1*M^4*u^7)/(32984340480000*b^2*Sqrt[2618*Pi]) - 
      (39827518913659*d^8*K0*K1*M^4*u^7)/(423299036160000*b^2*
        Sqrt[2618*Pi]) - (3963823665799*d^10*K0*K1*M^4*u^7)/
       (28861297920000*b^2*Sqrt[2618*Pi]) + (144082524517*d^12*K0*K1*M^4*u^7)/
       (10038712320000*b^2*Sqrt[2618*Pi]) - (721729363*d^14*K0*K1*M^4*u^7)/
       (1319373619200*b^2*Sqrt[2618*Pi]) - 
      (1616256917*d^14*K0^2*M^4*Sqrt[11/(238*Pi)]*u^8)/
       (263874723840000*b^2) - (39175666093009*d^2*K1^2*M^4*Sqrt[17/(154*Pi)]*
        u^8)/(40636707471360000*b^2) - (550777*d^16*K1^2*M^4*
        Sqrt[17/(154*Pi)]*u^8)/(4916920320000*b^2) - 
      (1589987118569963*d^2*K0^2*M^4*u^8)/(121910122414080000*Sqrt[2618]*b^2*
        Sqrt[Pi]) - (31981328325139*K0^2*M^4*u^8)/(60955061207040000*b^2*
        Sqrt[2618*Pi]) - (94654856151887*d^4*K0^2*M^4*u^8)/
       (12191012241408000*b^2*Sqrt[2618*Pi]) + 
      (907852249381507*d^6*K0^2*M^4*u^8)/(20318353735680000*b^2*
        Sqrt[2618*Pi]) - (6094584421759*d^8*K0^2*M^4*u^8)/
       (615707688960000*b^2*Sqrt[2618*Pi]) - 
      (2752286845817*d^10*K0^2*M^4*u^8)/(184712306688000*b^2*Sqrt[2618*Pi]) + 
      (934466835917*d^12*K0^2*M^4*u^8)/(615707688960000*b^2*Sqrt[2618*Pi]) - 
      (135283237*d^16*K0^2*M^4*u^8)/(65968680960000*b^2*Sqrt[2618*Pi]) + 
      (10608097*d^18*K0^2*M^4*u^8)/(21109977907200*b^2*Sqrt[2618*Pi]) - 
      (9507908701631*K1^2*M^4*u^8)/(15238765301760000*b^2*Sqrt[2618*Pi]) - 
      (547904955845399*d^4*K1^2*M^4*u^8)/(60955061207040000*b^2*
        Sqrt[2618*Pi]) + (3356924415538979*d^6*K1^2*M^4*u^8)/
       (60955061207040000*b^2*Sqrt[2618*Pi]) - 
      (37213866013879*d^8*K1^2*M^4*u^8)/(2902621962240000*b^2*
        Sqrt[2618*Pi]) - (1784510964001*d^10*K1^2*M^4*u^8)/
       (98953021440000*b^2*Sqrt[2618*Pi]) + (42627582589*d^12*K1^2*M^4*u^8)/
       (22617833472000*b^2*Sqrt[2618*Pi]) - (78754473103*d^14*K1^2*M^4*u^8)/
       (791624171520000*b^2*Sqrt[2618*Pi]) + (23339483*d^18*K1^2*M^4*u^8)/
       (35183296512000*b^2*Sqrt[2618*Pi]) - 
      (17850146491*d^4*K0*K1*M^4*Sqrt[17/(154*Pi)]*u^9)/
       (108848323584000*b^2) - (76375761131*d^8*K0*K1*M^4*Sqrt[17/(154*Pi)]*
        u^9)/(356462346240000*b^2) - (281495822809*K0*K1*M^4*u^9)/
       (1583248343040000*b^2*Sqrt[2618*Pi]) - 
      (28523843839433*d^2*K0*K1*M^4*u^9)/(5805243924480000*b^2*
        Sqrt[2618*Pi]) + (947360523029*d^6*K0*K1*M^4*u^9)/
       (57288591360000*b^2*Sqrt[2618*Pi]) - 
      (30973821198427*d^10*K0*K1*M^4*u^9)/(5541369200640000*b^2*
        Sqrt[2618*Pi]) + (288982131091*d^12*K0*K1*M^4*u^9)/
       (461780766720000*b^2*Sqrt[2618*Pi]) - (2076627251*d^14*K0*K1*M^4*u^9)/
       (39581208576000*b^2*Sqrt[2618*Pi]) + (1409793499*d^16*K0*K1*M^4*u^9)/
       (1583248343040000*b^2*Sqrt[2618*Pi]) + (14759467*d^18*K0*K1*M^4*u^9)/
       (63329933721600*b^2*Sqrt[2618*Pi]) - 
      (593587379977*d^10*K1^2*M^4*Sqrt[11/(238*Pi)]*u^10)/
       (27706846003200000*b^2) - (12084317543*d^14*K1^2*M^4*Sqrt[11/(238*Pi)]*
        u^10)/(11874362572800000*b^2) - (16059496617403*d^2*K0^2*M^4*u^10)/
       (81273414942720000*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (69731895468349*d^2*K1^2*M^4*u^10)/(304775306035200000*Sqrt[2618]*b^2*
        Sqrt[Pi]) - (127312865737*K0^2*M^4*u^10)/(20318353735680000*b^2*
        Sqrt[2618*Pi]) - (529516331*d^4*K0^2*M^4*u^10)/
       (3721310208000*b^2*Sqrt[2618*Pi]) + (21506193407*d^6*K0^2*M^4*u^10)/
       (31355484160000*b^2*Sqrt[2618*Pi]) - (46343051323*d^8*K0^2*M^4*u^10)/
       (461780766720000*b^2*Sqrt[2618*Pi]) - 
      (967325990809*d^10*K0^2*M^4*u^10)/(3694246133760000*b^2*
        Sqrt[2618*Pi]) + (306381661*d^12*K0^2*M^4*u^10)/
       (12827243520000*b^2*Sqrt[2618*Pi]) - (4334657*d^14*K0^2*M^4*u^10)/
       (1323786240000*b^2*Sqrt[2618*Pi]) + (1582717303*d^16*K0^2*M^4*u^10)/
       (791624171520000*b^2*Sqrt[2618*Pi]) - (83543557*d^18*K0^2*M^4*u^10)/
       (633299337216000*b^2*Sqrt[2618*Pi]) - (9080093573393*K1^2*M^4*u^10)/
       (1828651836211200000*b^2*Sqrt[2618*Pi]) - 
      (15106701975451*d^4*K1^2*M^4*u^10)/(228581479526400000*b^2*
        Sqrt[2618*Pi]) + (25479680107633*d^6*K1^2*M^4*u^10)/
       (36573036724224000*b^2*Sqrt[2618*Pi]) - 
      (1447330937389*d^8*K1^2*M^4*u^10)/(6772784578560000*b^2*
        Sqrt[2618*Pi]) + (1324492348493*d^12*K1^2*M^4*u^10)/
       (20780134502400000*b^2*Sqrt[2618*Pi]) - (329070809*d^16*K1^2*M^4*u^10)/
       (4749745029120000*b^2*Sqrt[2618*Pi]) + (4634947*d^18*K1^2*M^4*u^10)/
       (79162417152000*b^2*Sqrt[2618*Pi]) - (806686826807*K0*K1*M^4*u^11)/
       (457162959052800000*b^2*Sqrt[2618*Pi]) + 
      (447918773*d^2*K0*K1*M^4*u^11)/(891155865600000*b^2*Sqrt[2618*Pi]) + 
      (101603698563071*d^4*K0*K1*M^4*u^11)/(914325918105600000*b^2*
        Sqrt[2618*Pi]) - (9010797727*d^6*K0*K1*M^4*u^11)/
       (137492619264000*b^2*Sqrt[2618*Pi]) - 
      (1203516590149*d^8*K0*K1*M^4*u^11)/(6772784578560000*b^2*
        Sqrt[2618*Pi]) + (193381414379*d^10*K0*K1*M^4*u^11)/
       (2308903833600000*b^2*Sqrt[2618*Pi]) + 
      (6448576810547*d^12*K0*K1*M^4*u^11)/(83120538009600000*b^2*
        Sqrt[2618*Pi]) - (139989796619*d^14*K0*K1*M^4*u^11)/
       (5937181286400000*b^2*Sqrt[2618*Pi]) - 
      (1662283657*d^16*K0*K1*M^4*u^11)/(339267502080000*b^2*Sqrt[2618*Pi]) + 
      (40827109*d^18*K0*K1*M^4*u^11)/(79162417152000*b^2*Sqrt[2618*Pi]) - 
      (60109873673*d^2*K0^2*M^4*u^12)/(32081611161600000*Sqrt[2618]*b^2*
        Sqrt[Pi]) - (165195393409*d^2*K1^2*M^4*u^12)/(67727845785600000*
        Sqrt[2618]*b^2*Sqrt[Pi]) - (133435664783*K0^2*M^4*u^12)/
       (457162959052800000*b^2*Sqrt[2618*Pi]) + 
      (4230263396459*d^4*K0^2*M^4*u^12)/(914325918105600000*b^2*
        Sqrt[2618*Pi]) + (168487298923*d^6*K0^2*M^4*u^12)/
       (9143259181056000*b^2*Sqrt[2618*Pi]) - (30765258863*d^8*K0^2*M^4*u^12)/
       (4063670747136000*b^2*Sqrt[2618*Pi]) - 
      (16769852459*d^10*K0^2*M^4*u^12)/(486085017600000*b^2*Sqrt[2618*Pi]) + 
      (705953067023*d^12*K0^2*M^4*u^12)/(83120538009600000*b^2*
        Sqrt[2618*Pi]) + (36040534757*d^14*K0^2*M^4*u^12)/
       (2968590643200000*b^2*Sqrt[2618*Pi]) + (1798793597*d^16*K0^2*M^4*u^12)/
       (2374872514560000*b^2*Sqrt[2618*Pi]) - (66222967*d^18*K0^2*M^4*u^12)/
       (316649668608000*b^2*Sqrt[2618*Pi]) - (151625373139*K1^2*M^4*u^12)/
       (457162959052800000*b^2*Sqrt[2618*Pi]) + 
      (969797933497*d^4*K1^2*M^4*u^12)/(914325918105600000*b^2*
        Sqrt[2618*Pi]) + (421063848077*d^6*K1^2*M^4*u^12)/
       (27429777543168000*b^2*Sqrt[2618*Pi]) + 
      (567785225893*d^8*K1^2*M^4*u^12)/(548595550863360000*b^2*
        Sqrt[2618*Pi]) - (6995090101121*d^10*K1^2*M^4*u^12)/
       (249361614028800000*b^2*Sqrt[2618*Pi]) + 
      (926826482447*d^12*K1^2*M^4*u^12)/(249361614028800000*b^2*
        Sqrt[2618*Pi]) + (80481404123*d^14*K1^2*M^4*u^12)/
       (8905771929600000*b^2*Sqrt[2618*Pi]) + (5544226249*d^16*K1^2*M^4*u^12)/
       (7124617543680000*b^2*Sqrt[2618*Pi]) - (738422227*d^18*K1^2*M^4*u^12)/
       (4749745029120000*b^2*Sqrt[2618*Pi]) - (56081561*K0*K1*M^4*u^13)/
       (705498393600000*b^2*Sqrt[2618*Pi]) - 
      (561553547449*d^2*K0*K1*M^4*u^13)/(457162959052800000*b^2*
        Sqrt[2618*Pi]) - (890450237977*d^4*K0*K1*M^4*u^13)/
       (114290739763200000*b^2*Sqrt[2618*Pi]) - 
      (2290842293429*d^6*K0*K1*M^4*u^13)/(342872219289600000*b^2*
        Sqrt[2618*Pi]) + (931319591149*d^8*K0*K1*M^4*u^13)/
       (48981745612800000*b^2*Sqrt[2618*Pi]) + 
      (17523782569*d^10*K0*K1*M^4*u^13)/(1272253132800000*b^2*
        Sqrt[2618*Pi]) - (47457393617*d^12*K0*K1*M^4*u^13)/
       (4452885964800000*b^2*Sqrt[2618*Pi]) - 
      (29192939309*d^14*K0*K1*M^4*u^13)/(4452885964800000*b^2*
        Sqrt[2618*Pi]) + (79683299*d^16*K0*K1*M^4*u^13)/
       (890577192960000*b^2*Sqrt[2618*Pi]) + (138925823*d^18*K0*K1*M^4*u^13)/
       (1187436257280000*b^2*Sqrt[2618*Pi]) + 
      (20197661*d^14*K0^2*M^4*Sqrt[11/(238*Pi)]*u^14)/(636126566400000*b^2) - 
      (747911*d^16*K0^2*M^4*Sqrt[11/(238*Pi)]*u^14)/(127225313280000*b^2) - 
      (204089*d^18*K0^2*M^4*Sqrt[11/(238*Pi)]*u^14)/(197906042880000*b^2) + 
      (6451841293*d^12*K1^2*M^4*Sqrt[11/(238*Pi)]*u^14)/
       (62340403507200000*b^2) + (194414177*d^2*K0^2*M^4*Sqrt[17/(154*Pi)]*
        u^14)/(32654497075200000*b^2) + (33857275457*d^2*K1^2*M^4*u^14)/
       (342872219289600000*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (855823*K0^2*M^4*u^14)/(17583190732800000*b^2*Sqrt[2618*Pi]) + 
      (160131116941*d^4*K0^2*M^4*u^14)/(228581479526400000*b^2*
        Sqrt[2618*Pi]) + (186290234293*d^6*K0^2*M^4*u^14)/
       (342872219289600000*b^2*Sqrt[2618*Pi]) - 
      (1321932011737*d^8*K0^2*M^4*u^14)/(685744438579200000*b^2*
        Sqrt[2618*Pi]) - (27945445813*d^10*K0^2*M^4*u^14)/
       (31170201753600000*b^2*Sqrt[2618*Pi]) + 
      (75182195219*d^12*K0^2*M^4*u^14)/(62340403507200000*b^2*
        Sqrt[2618*Pi]) - (50353937*K1^2*M^4*u^14)/(685744438579200000*b^2*
        Sqrt[2618*Pi]) + (4666097617*d^4*K1^2*M^4*u^14)/
       (6926711500800000*b^2*Sqrt[2618*Pi]) + (9641296493*d^6*K1^2*M^4*u^14)/
       (18045906278400000*b^2*Sqrt[2618*Pi]) - 
      (1264888543733*d^8*K1^2*M^4*u^14)/(685744438579200000*b^2*
        Sqrt[2618*Pi]) - (14411191*d^10*K1^2*M^4*u^14)/
       (16234480080000*b^2*Sqrt[2618*Pi]) + (1560429139*d^14*K1^2*M^4*u^14)/
       (4452885964800000*b^2*Sqrt[2618*Pi]) - (2248453*d^16*K1^2*M^4*u^14)/
       (42408437760000*b^2*Sqrt[2618*Pi]) - (53021*d^18*K1^2*M^4*u^14)/
       (5208053760000*b^2*Sqrt[2618*Pi]) - (4391197*K0*K1*M^4*u^15)/
       (85718054822400000*b^2*Sqrt[2618*Pi]) - 
      (1655551019*d^2*K0*K1*M^4*u^15)/(342872219289600000*b^2*
        Sqrt[2618*Pi]) - (2241282301*d^4*K0*K1*M^4*u^15)/
       (42859027411200000*b^2*Sqrt[2618*Pi]) - 
      (1279332037*d^6*K0*K1*M^4*u^15)/(85718054822400000*b^2*Sqrt[2618*Pi]) + 
      (22657091*d^8*K0*K1*M^4*u^15)/(137368677600000*b^2*Sqrt[2618*Pi]) + 
      (159805021*d^10*K0*K1*M^4*u^15)/(15585100876800000*b^2*Sqrt[2618*Pi]) - 
      (35222731*d^12*K0*K1*M^4*u^15)/(259751681280000*b^2*Sqrt[2618*Pi]) + 
      (97639*d^14*K0*K1*M^4*u^15)/(17126484480000*b^2*Sqrt[2618*Pi]) + 
      (1811143*d^16*K0*K1*M^4*u^15)/(74214766080000*b^2*Sqrt[2618*Pi]) + 
      (2142037*d^18*K0*K1*M^4*u^15)/(890577192960000*b^2*Sqrt[2618*Pi]) - 
      (161741*d^2*K1^2*M^4*Sqrt[7/(374*Pi)]*u^16)/(10496088345600000*b^2) - 
      (81541*d^2*K0^2*M^4*Sqrt[11/(238*Pi)]*u^16)/(7792550438400000*b^2) - 
      (1109*K1^2*M^4*Sqrt[11/(238*Pi)]*u^16)/(18702121052160000*b^2) + 
      (34653355291*d^12*K1^2*M^4*Sqrt[11/(238*Pi)]*u^16)/
       (97858848405427200000*b^2) - (430718612561*d^8*K0^2*M^4*
        Sqrt[17/(154*Pi)]*u^16)/(1435263109946265600000*b^2) - 
      (1136253227*d^14*K0^2*M^4*Sqrt[17/(154*Pi)]*u^16)/
       (2880126642032640000*b^2) - (290125670689*d^4*K1^2*M^4*
        Sqrt[17/(154*Pi)]*u^16)/(1076447332459699200000*b^2) - 
      (453137*d^6*K1^2*M^4*Sqrt[17/(154*Pi)]*u^16)/(2337765131520000*b^2) + 
      (26414011*d^10*K1^2*M^4*Sqrt[17/(154*Pi)]*u^16)/
       (25175932185600000*b^2) - (89501*d^16*K1^2*M^4*Sqrt[17/(154*Pi)]*u^16)/
       (1335865789440000*b^2) + (23311*K0^2*M^4*u^16)/(15585100876800000*b^2*
        Sqrt[2618*Pi]) - (1827271*d^4*K0^2*M^4*u^16)/(1113221491200000*b^2*
        Sqrt[2618*Pi]) - (6834173*d^6*K0^2*M^4*u^16)/(1948137609600000*b^2*
        Sqrt[2618*Pi]) + (9679389247553*d^8*K0^2*M^4*u^16)/
       (1435263109946265600000*b^2*Sqrt[2618*Pi]) + 
      (15750277*d^10*K0^2*M^4*u^16)/(1948137609600000*b^2*Sqrt[2618*Pi]) + 
      (719513*d^12*K0^2*M^4*u^16)/(1558510087680000*b^2*Sqrt[2618*Pi]) + 
      (8809168219*d^14*K0^2*M^4*u^16)/(2880126642032640000*b^2*
        Sqrt[2618*Pi]) - (531589*d^16*K0^2*M^4*u^16)/(445288596480000*b^2*
        Sqrt[2618*Pi]) - (18643*d^18*K0^2*M^4*u^16)/(222644298240000*b^2*
        Sqrt[2618*Pi]) + (262187*K1^2*M^4*u^16)/(114290739763200000*b^2*
        Sqrt[2618*Pi]) + (1804837*d^4*K1^2*M^4*u^16)/(596609348608000*b^2*
        Sqrt[2618*Pi]) + (38639353*d^8*K1^2*M^4*u^16)/(25715416446720000*b^2*
        Sqrt[2618*Pi]) - (1110040903*d^10*K1^2*M^4*u^16)/
       (109095706137600000*b^2*Sqrt[2618*Pi]) - 
      (111734930249*d^12*K1^2*M^4*u^16)/(32619616135142400000*b^2*
        Sqrt[2618*Pi]) - (5770733*d^14*K1^2*M^4*u^16)/(1669832236800000*b^2*
        Sqrt[2618*Pi]) - (7177*d^18*K1^2*M^4*u^16)/(89057719296000*b^2*
        Sqrt[2618*Pi]) + (7823*d^18*K0*K1*M^4*Sqrt[7/(374*Pi)]*u^17)/
       (2926182205440000*b^2) - (K0*K1*M^4*Sqrt[11/(238*Pi)]*u^17)/
       (1870212105216000*b^2) + (11*d^12*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^17)/
       (7609912537500*b^2) + (61109*d^14*K0*K1*M^4*Sqrt[11/(238*Pi)]*u^17)/
       (8534698099200000*b^2) + (7297*K0*K1*M^4*u^17)/(24490872806400000*b^2*
        Sqrt[2618*Pi]) + (1868309*d^2*K0*K1*M^4*u^17)/(128577082233600000*b^2*
        Sqrt[2618*Pi]) + (101323*d^4*K0*K1*M^4*u^17)/(595264269600000*b^2*
        Sqrt[2618*Pi]) + (41681*d^6*K0*K1*M^4*u^17)/(97406880480000*b^2*
        Sqrt[2618*Pi]) - (400067*d^8*K0*K1*M^4*u^17)/(1428634247040000*b^2*
        Sqrt[2618*Pi]) - (4981129*d^10*K0*K1*M^4*u^17)/
       (5844412828800000*b^2*Sqrt[2618*Pi]) + (105121*d^14*K0*K1*M^4*u^17)/
       (341387923968000*b^2*Sqrt[2618*Pi]) + (2459*d^16*K0*K1*M^4*u^17)/
       (22264429824000*b^2*Sqrt[2618*Pi]) - (12059*d^18*K0*K1*M^4*u^17)/
       (975394068480000*b^2*Sqrt[2618*Pi]) - 
      (d^4*K0^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(17126484480000*b^2) - 
      (53*d^6*K0^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(256897267200000*b^2) + 
      (11*d^8*K0^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(256897267200000*b^2) + 
      (d^10*K0^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(2253484800000*b^2) + 
      (11*d^12*K0^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(256897267200000*b^2) - 
      (53*d^14*K0^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(256897267200000*b^2) - 
      (d^16*K0^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(17126484480000*b^2) - 
      (d^4*K1^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(17126484480000*b^2) - 
      (53*d^6*K1^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(256897267200000*b^2) + 
      (11*d^8*K1^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(256897267200000*b^2) + 
      (d^10*K1^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(2253484800000*b^2) + 
      (11*d^12*K1^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(256897267200000*b^2) - 
      (53*d^14*K1^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(256897267200000*b^2) - 
      (d^16*K1^2*M^4*Sqrt[11/(238*Pi)]*u^18)/(17126484480000*b^2) - 
      (d^2*K0^2*M^4*u^18)/(17126484480000*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (d^2*K1^2*M^4*u^18)/(17126484480000*Sqrt[2618]*b^2*Sqrt[Pi]) - 
      (d^4*K0^2*M^4*u^18)/(7339921920000*b^2*Sqrt[2618*Pi]) + 
      (d^6*K0^2*M^4*u^18)/(7339921920000*b^2*Sqrt[2618*Pi]) + 
      (d^8*K0^2*M^4*u^18)/(17126484480000*b^2*Sqrt[2618*Pi]) + 
      (d^12*K0^2*M^4*u^18)/(17126484480000*b^2*Sqrt[2618*Pi]) + 
      (d^14*K0^2*M^4*u^18)/(7339921920000*b^2*Sqrt[2618*Pi]) - 
      (d^16*K0^2*M^4*u^18)/(7339921920000*b^2*Sqrt[2618*Pi]) - 
      (d^18*K0^2*M^4*u^18)/(17126484480000*b^2*Sqrt[2618*Pi]) - 
      (d^4*K1^2*M^4*u^18)/(7339921920000*b^2*Sqrt[2618*Pi]) + 
      (d^6*K1^2*M^4*u^18)/(7339921920000*b^2*Sqrt[2618*Pi]) + 
      (d^8*K1^2*M^4*u^18)/(17126484480000*b^2*Sqrt[2618*Pi]) + 
      (d^12*K1^2*M^4*u^18)/(17126484480000*b^2*Sqrt[2618*Pi]) + 
      (d^14*K1^2*M^4*u^18)/(7339921920000*b^2*Sqrt[2618*Pi]) - 
      (d^16*K1^2*M^4*u^18)/(7339921920000*b^2*Sqrt[2618*Pi]) - 
      (d^18*K1^2*M^4*u^18)/(17126484480000*b^2*Sqrt[2618*Pi]))/Pi}, 4, 15, 
   1], SeriesData[p, 0, {(-1/312*(K1^2*M^5*Sqrt[Pi/2618]*u^3)/b^3 - 
      (31*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(780*b^3) + 
      (19*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(390*b^3) + 
      (9*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(260*b^3) + 
      (K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(4160*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(1040*b^3) - 
      (23*d^4*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(6240*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(3120*b^3) + 
      (7*d^8*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(2496*b^3) - 
      (3*d^8*K1^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(520*b^3) + 
      (769*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(374400*b^3) - 
      (83*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(4680*b^3) - 
      (283*d^4*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^4)/(62400*b^3) + 
      (19*d^8*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^4)/(5760*b^3) + 
      (67*d^2*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^4)/(46800*b^3) + 
      (409*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(748800*b^3) + 
      (397*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(46800*b^3) - 
      (1121*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(124800*b^3) - 
      (181*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(18720*b^3) + 
      (24251*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(561600*b^3) - 
      (62351*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(1123200*b^3) + 
      (6257*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(149760*b^3) + 
      (1169*K1^2*M^5*Sqrt[(7*Pi)/374]*u^5)/(2246400*b^3) - 
      (59*d^6*K1^2*M^5*Sqrt[(7*Pi)/374]*u^5)/(12480*b^3) + 
      (131*d^8*K0^2*M^5*Sqrt[(11*Pi)/238]*u^5)/(149760*b^3) + 
      (1277*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(561600*b^3) + 
      (3959*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(140400*b^3) - 
      (9509*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(280800*b^3) - 
      (27*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(1040*b^3) + 
      (157*d^8*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^6)/(37440*b^3) + 
      (19*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(70200*b^3) + 
      (1153*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(280800*b^3) - 
      (1289*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(280800*b^3) - 
      (79*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(18720*b^3) + 
      (83*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(18720*b^3) + 
      (71*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(11232*b^3) - 
      (503*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(56160*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(288*b^3) + 
      (103*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(18720*b^3) + 
      (K1^2*M^5*Sqrt[(17*Pi)/154]*u^7)/(28080*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(5200*b^3) + 
      (61*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(23400*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(936*b^3) + 
      (19*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(9360*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^8)/(2925*b^3) + 
      (K0^2*M^5*Sqrt[Pi/2618]*u^9)/(46800*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(5850*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(9360*b^3) + 
      (K1^2*M^5*Sqrt[Pi/2618]*u^9)/(46800*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(5850*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(9360*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(7*Pi)/374]*u^9)/(23400*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(7*Pi)/374]*u^9)/(23400*b^3))/Pi, 0, 
    (-1/104*(K1*M^5*Sqrt[Pi/2618]*u)/(b^3*E^u) - 
      (31*d^2*K1*M^5*Sqrt[Pi/2618]*u)/(260*b^3*E^u) + 
      (19*d^4*K1*M^5*Sqrt[Pi/2618]*u)/(130*b^3*E^u) + 
      (27*d^6*K1*M^5*Sqrt[Pi/2618]*u)/(260*b^3*E^u) - 
      (9*d^8*K1*M^5*Sqrt[(7*Pi)/374]*u)/(520*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/2618]*u^2)/(2080*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/2618]*u^2)/(130*b^3*E^u) + 
      (3*d^6*K0*M^5*Sqrt[Pi/2618]*u^2)/(260*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/2618]*u^2)/(104*b^3*E^u) - 
      (31*d^2*K1*M^5*Sqrt[Pi/2618]*u^2)/(260*b^3*E^u) + 
      (19*d^4*K1*M^5*Sqrt[Pi/2618]*u^2)/(130*b^3*E^u) + 
      (27*d^6*K1*M^5*Sqrt[Pi/2618]*u^2)/(260*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(7*Pi)/374]*u^2)/(1040*b^3*E^u) - 
      (3*d^8*K0*M^5*Sqrt[(7*Pi)/374]*u^2)/(2080*b^3*E^u) - 
      (9*d^8*K1*M^5*Sqrt[(7*Pi)/374]*u^2)/(520*b^3*E^u) - 
      (K0*M^5*Sqrt[Pi/2618]*u^3)/(2080*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/2618]*u^3)/(130*b^3*E^u) + 
      (3*d^6*K0*M^5*Sqrt[Pi/2618]*u^3)/(260*b^3*E^u) + 
      (267*d^2*K1*M^5*Sqrt[Pi/2618]*u^3)/(20800*b^3*E^u) - 
      (31*d^4*K1*M^5*Sqrt[Pi/2618]*u^3)/(1300*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/2618]*u^3)/(320*b^3*E^u) + 
      (53*d^8*K1*M^5*Sqrt[Pi/2618]*u^3)/(8320*b^3*E^u) - 
      (1075*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(15808*b^3) + 
      (573*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(7904*b^3) + 
      (7841*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(118560*b^3) + 
      (d^4*K0*M^5*Sqrt[(7*Pi)/374]*u^3)/(1040*b^3*E^u) - 
      (3*d^8*K0*M^5*Sqrt[(7*Pi)/374]*u^3)/(2080*b^3*E^u) - 
      (2623*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(1896960*b^3) - 
      (34681*d^2*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(1896960*b^3) + 
      (6167*d^4*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(316160*b^3) + 
      (6397*d^6*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(316160*b^3) - 
      (11977*d^8*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(632320*b^3) - 
      (2149*d^10*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(1896960*b^3) + 
      (9*K1*M^5*Sqrt[(7*Pi)/374]*u^3)/(41600*b^3*E^u) - 
      (193*K1^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(237120*b^3) - 
      (177*d^10*K1^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(79040*b^3) - 
      (229*d^8*K1^2*M^5*Sqrt[(17*Pi)/154]*u^3)/(79040*b^3) + 
      (97*K0*M^5*Sqrt[Pi/2618]*u^4)/(124800*b^3*E^u) + 
      (261*d^2*K0*M^5*Sqrt[Pi/2618]*u^4)/(20800*b^3*E^u) - 
      (139*d^4*K0*M^5*Sqrt[Pi/2618]*u^4)/(10400*b^3*E^u) + 
      (9*d^8*K0*M^5*Sqrt[Pi/2618]*u^4)/(640*b^3*E^u) + 
      (829*K1*M^5*Sqrt[Pi/2618]*u^4)/(124800*b^3*E^u) + 
      (4241*d^2*K1*M^5*Sqrt[Pi/2618]*u^4)/(62400*b^3*E^u) - 
      (97*d^4*K1*M^5*Sqrt[Pi/2618]*u^4)/(975*b^3*E^u) - 
      (131*d^6*K1*M^5*Sqrt[Pi/2618]*u^4)/(4160*b^3*E^u) - 
      (2225677*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(56908800*b^3) - 
      (29554111*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(56908800*b^3) + 
      (1692711*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(3161600*b^3) + 
      (16930337*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(28454400*b^3) - 
      (29782913*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(56908800*b^3) - 
      (5*d^6*K0*M^5*Sqrt[(7*Pi)/374]*u^4)/(2496*b^3*E^u) + 
      (67*d^8*K1*M^5*Sqrt[(7*Pi)/374]*u^4)/(8320*b^3*E^u) - 
      (43917*d^10*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^4)/(6323200*b^3) + 
      (1663*d^2*K0*M^5*Sqrt[Pi/2618]*u^5)/(62400*b^3*E^u) + 
      (193*d^8*K0*M^5*Sqrt[Pi/2618]*u^5)/(8320*b^3*E^u) - 
      (1263637*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(113817600*b^3) - 
      (18061231*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(113817600*b^3) + 
      (953951*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(6323200*b^3) + 
      (11548337*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(56908800*b^3) + 
      (703*K1*M^5*Sqrt[Pi/2618]*u^5)/(374400*b^3*E^u) - 
      (6361*d^4*K1*M^5*Sqrt[Pi/2618]*u^5)/(187200*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[Pi/2618]*u^5)/(39*b^3*E^u) + 
      (145*d^8*K1*M^5*Sqrt[Pi/2618]*u^5)/(4992*b^3*E^u) + 
      (69223633*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(170726400*b^3) + 
      (19085023*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(34145280*b^3) - 
      (31083523*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(68290560*b^3) - 
      (3219757*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(68290560*b^3) - 
      (5*d^6*K0*M^5*Sqrt[(7*Pi)/374]*u^5)/(2496*b^3*E^u) - 
      (2734799*d^8*K0^2*M^5*Sqrt[(7*Pi)/374]*u^5)/(113817600*b^3) - 
      (704693*d^2*K1^2*M^5*Sqrt[(11*Pi)/238]*u^5)/(17971200*b^3) - 
      (71*d^4*K0*M^5*Sqrt[(17*Pi)/154]*u^5)/(31200*b^3*E^u) - 
      (35281*d^10*K0^2*M^5*Sqrt[(17*Pi)/154]*u^5)/(37939200*b^3) + 
      (79*d^2*K1*M^5*Sqrt[(17*Pi)/154]*u^5)/(46800*b^3*E^u) - 
      (136367*K1^2*M^5*Sqrt[(77*Pi)/34]*u^5)/(341452800*b^3) + 
      (K0*M^5*Sqrt[(119*Pi)/22]*u^5)/(41600*b^3*E^u) - 
      (227*d^4*K0*M^5*Sqrt[Pi/2618]*u^6)/(18720*b^3*E^u) - 
      (101*d^6*K0*M^5*Sqrt[Pi/2618]*u^6)/(12480*b^3*E^u) + 
      (241*d^8*K0*M^5*Sqrt[Pi/2618]*u^6)/(24960*b^3*E^u) + 
      (31*K1*M^5*Sqrt[Pi/2618]*u^6)/(23400*b^3*E^u) - 
      (3727*d^4*K1*M^5*Sqrt[Pi/2618]*u^6)/(187200*b^3*E^u) - 
      (73*d^6*K1*M^5*Sqrt[Pi/2618]*u^6)/(12480*b^3*E^u) + 
      (137*d^8*K1*M^5*Sqrt[Pi/2618]*u^6)/(12480*b^3*E^u) - 
      (1607611*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(85363200*b^3) + 
      (10335907*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(42681600*b^3) + 
      (593377*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(1333800*b^3) - 
      (28356611*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(85363200*b^3) + 
      (7*K0*M^5*Sqrt[(7*Pi)/374]*u^6)/(74880*b^3*E^u) + 
      (53*d^2*K0*M^5*Sqrt[(7*Pi)/374]*u^6)/(37440*b^3*E^u) - 
      (235033*d^10*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^6)/(42681600*b^3) + 
      (229*d^2*K1*M^5*Sqrt[(11*Pi)/238]*u^6)/(187200*b^3*E^u) - 
      (1154239*d^2*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^6)/(42681600*b^3) + 
      (K0*M^5*Sqrt[Pi/2618]*u^7)/(3900*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/2618]*u^7)/(416*b^3*E^u) - 
      (64313*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(42681600*b^3) + 
      (976477*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(42681600*b^3) - 
      (1077689*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(21340800*b^3) - 
      (595367*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(85363200*b^3) + 
      (3*K1*M^5*Sqrt[Pi/2618]*u^7)/(10400*b^3*E^u) + 
      (107*d^2*K1*M^5*Sqrt[Pi/2618]*u^7)/(31200*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/2618]*u^7)/(390*b^3*E^u) - 
      (237599*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(42681600*b^3) - 
      (84653*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(1313280*b^3) + 
      (87553*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(948480*b^3) - 
      (7*d^4*K0*M^5*Sqrt[(7*Pi)/374]*u^7)/(10400*b^3*E^u) - 
      (d^6*K0*M^5*Sqrt[(7*Pi)/374]*u^7)/(6240*b^3*E^u) + 
      (472577*d^6*K0^2*M^5*Sqrt[(7*Pi)/374]*u^7)/(42681600*b^3) - 
      (23*d^4*K1*M^5*Sqrt[(7*Pi)/374]*u^7)/(31200*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(7*Pi)/374]*u^7)/(6240*b^3*E^u) + 
      (344791*d^4*K1^2*M^5*Sqrt[(7*Pi)/374]*u^7)/(42681600*b^3) - 
      (2191*d^10*K1^2*M^5*Sqrt[(7*Pi)/374]*u^7)/(1497600*b^3) + 
      (3*d^2*K0*M^5*Sqrt[(11*Pi)/238]*u^7)/(10400*b^3*E^u) - 
      (853*d^8*K1^2*M^5*Sqrt[(11*Pi)/238]*u^7)/(136800*b^3) - 
      (207899*d^2*K0^2*M^5*Sqrt[(17*Pi)/154]*u^7)/(85363200*b^3) + 
      (K0*M^5*Sqrt[Pi/2618]*u^8)/(15600*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[Pi/2618]*u^8)/(1950*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/2618]*u^8)/(3120*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/2618]*u^8)/(15600*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/2618]*u^8)/(1950*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/2618]*u^8)/(3120*b^3*E^u) - 
      (138581*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(5335200*b^3) + 
      (9239*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(561600*b^3) + 
      (121637*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(2667600*b^3) - 
      (617327*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(21340800*b^3) - 
      (29891*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(5335200*b^3) - 
      (d^4*K0*M^5*Sqrt[(7*Pi)/374]*u^8)/(7800*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[(7*Pi)/374]*u^8)/(7800*b^3*E^u) - 
      (277*K0*K1*M^5*Sqrt[(119*Pi)/22]*u^8)/(21340800*b^3) - 
      (15259*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(7113600*b^3) + 
      (239*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(273600*b^3) + 
      (3037*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(711360*b^3) - 
      (5437*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(2371200*b^3) - 
      (1297*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(21340800*b^3) - 
      (10163*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(4268160*b^3) - 
      (11093*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(4268160*b^3) - 
      (3503*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(4268160*b^3) - 
      (37*K0^2*M^5*Sqrt[(11*Pi)/238]*u^9)/(7113600*b^3) + 
      (683*d^4*K1^2*M^5*Sqrt[(11*Pi)/238]*u^9)/(10670400*b^3) + 
      (5003*d^6*K1^2*M^5*Sqrt[(11*Pi)/238]*u^9)/(10670400*b^3) - 
      (271*d^10*K0^2*M^5*Sqrt[(17*Pi)/154]*u^9)/(7113600*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(140400*b^3) - 
      (397*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(1333800*b^3) - 
      (1523*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(2667600*b^3) - 
      (841*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(2667600*b^3) + 
      (311*d^6*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^10)/(1333800*b^3) - 
      (107*d^2*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^10)/(2667600*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(355680*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(266760*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(266760*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(355680*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(355680*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(266760*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(266760*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(355680*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(77*Pi)/34]*u^11)/(533520*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(77*Pi)/34]*u^11)/(533520*b^3))/Pi, 
    ((((-47*I)/7800)*d^6*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^3)/b^3 + 
      (((49*I)/6240)*d^8*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^3)/b^3 + 
      (((41*I)/7800)*d^2*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^3)/b^3 - 
      (K1^2*M^5*Sqrt[Pi/2618]*u^3)/(156*b^3) - 
      (31*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(390*b^3) + 
      (19*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(195*b^3) + 
      (9*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(130*b^3) + 
      (K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(2080*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(520*b^3) - 
      (23*d^4*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(3120*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(1560*b^3) + 
      (7*d^8*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(1248*b^3) - 
      (3*d^8*K1^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(260*b^3) + 
      (((31*I)/6240)*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) - 
      (((393*I)/5200)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) - 
      (((47*I)/15600)*d^6*K0^2*M^5*Sqrt[7/(374*Pi)]*u^4)/b^3 + 
      (((959*I)/187200)*d^8*K1^2*M^5*Sqrt[7/(374*Pi)]*u^4)/b^3 + 
      (((41*I)/15600)*d^2*K0^2*M^5*Sqrt[11/(238*Pi)]*u^4)/b^3 + 
      (((131*I)/50400)*d^2*K1^2*M^5*Sqrt[11/(238*Pi)]*u^4)/b^3 - 
      (((703*I)/187200)*d^8*K0^2*M^5*Sqrt[17/(154*Pi)]*u^4)/b^3 + 
      (769*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(187200*b^3) - 
      (83*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(2340*b^3) - 
      (283*d^4*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^4)/(31200*b^3) + 
      (19*d^8*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^4)/(2880*b^3) + 
      (67*d^2*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^4)/(23400*b^3) + 
      (((31*I)/12480)*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((393*I)/10400)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) + 
      (((2137*I)/23400)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) + 
      (((2281*I)/1310400)*K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((1087*I)/40950)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((1237*I)/31200)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((2209*I)/374400)*d^4*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^5)/b^3 + 
      (((9053*I)/2620800)*d^2*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^5)/b^3 + 
      (((67*I)/187200)*d^8*K0*K1*M^5*Sqrt[119/(22*Pi)]*u^5)/b^3 + 
      (409*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(374400*b^3) + 
      (397*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(23400*b^3) - 
      (1121*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(62400*b^3) - 
      (181*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(9360*b^3) + 
      (24251*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(280800*b^3) - 
      (62351*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(561600*b^3) + 
      (6257*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(74880*b^3) + 
      (1169*K1^2*M^5*Sqrt[(7*Pi)/374]*u^5)/(1123200*b^3) - 
      (59*d^6*K1^2*M^5*Sqrt[(7*Pi)/374]*u^5)/(6240*b^3) + 
      (131*d^8*K0^2*M^5*Sqrt[(11*Pi)/238]*u^5)/(74880*b^3) + 
      (((6899*I)/2620800)*K0*K1*M^5*u^5)/(b^3*Sqrt[2618*Pi]) - 
      (((939*I)/22400)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[2618*Pi]) + 
      (((101*I)/23400)*d^8*K1^2*M^5*Sqrt[7/(374*Pi)]*u^6)/b^3 - 
      (((2101*I)/20966400)*K0^2*M^5*Sqrt[11/(238*Pi)]*u^6)/b^3 + 
      (((19*I)/17280)*d^8*K0^2*M^5*Sqrt[11/(238*Pi)]*u^6)/b^3 - 
      (((679*I)/1497600)*d^6*K1^2*M^5*Sqrt[77/(34*Pi)]*u^6)/b^3 + 
      (1277*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(280800*b^3) + 
      (3959*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(70200*b^3) - 
      (9509*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(140400*b^3) - 
      (27*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(520*b^3) + 
      (157*d^8*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^6)/(18720*b^3) + 
      (((3623*I)/20966400)*K0^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) + 
      (((1657*I)/524160)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) + 
      (((607*I)/145600)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((4107*I)/291200)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((4933*I)/1123200)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) + 
      (((2489*I)/655200)*K1^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) + 
      (((97037*I)/2620800)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((72379*I)/1310400)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) + 
      (((5723*I)/299520)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((229*I)/1123200)*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^7)/b^3 + 
      (((131*I)/46800)*d^8*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^7)/b^3 - 
      (((23*I)/23400)*d^4*K0*K1*M^5*Sqrt[17/(154*Pi)]*u^7)/b^3 + 
      (19*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(35100*b^3) + 
      (1153*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(140400*b^3) - 
      (1289*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(140400*b^3) - 
      (79*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(9360*b^3) + 
      (83*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(9360*b^3) + 
      (71*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(5616*b^3) - 
      (503*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(28080*b^3) - 
      (d^6*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(144*b^3) + 
      (103*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(9360*b^3) + 
      (K1^2*M^5*Sqrt[(17*Pi)/154]*u^7)/(14040*b^3) + 
      (((19213*I)/7862400)*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) + 
      (((419*I)/25200)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) - 
      (((269*I)/13104)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) + 
      ((I/2340)*d^8*K0^2*M^5*Sqrt[7/(374*Pi)]*u^8)/b^3 + 
      ((I/1950)*d^8*K1^2*M^5*Sqrt[7/(374*Pi)]*u^8)/b^3 + 
      (((67*I)/280800)*d^2*K0^2*M^5*Sqrt[11/(238*Pi)]*u^8)/b^3 - 
      (((23*I)/65520)*d^6*K0^2*M^5*Sqrt[11/(238*Pi)]*u^8)/b^3 - 
      ((I/56160)*K1^2*M^5*Sqrt[11/(238*Pi)]*u^8)/b^3 + 
      ((I/4680)*d^2*K1^2*M^5*Sqrt[11/(238*Pi)]*u^8)/b^3 - 
      (((19*I)/163800)*d^4*K1^2*M^5*Sqrt[11/(238*Pi)]*u^8)/b^3 - 
      ((I/561600)*K0^2*M^5*Sqrt[77/(34*Pi)]*u^8)/b^3 + 
      ((I/35100)*d^4*K0^2*M^5*Sqrt[77/(34*Pi)]*u^8)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(2600*b^3) + 
      (61*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(11700*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(468*b^3) + 
      (19*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(4680*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[(22*Pi)/119]*u^8)/(2925*b^3) + 
      (((271*I)/786240)*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((361*I)/393120)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((1591*I)/491400)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) + 
      (((61*I)/151200)*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      ((I/4368)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((13*I)/2800)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((16*I)/20475)*d^6*K0*K1*M^5*Sqrt[2/(1309*Pi)]*u^9)/b^3 - 
      ((I/17550)*d^2*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^9)/b^3 - 
      ((I/28080)*d^8*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^9)/b^3 + 
      ((I/70200)*d^4*K0*K1*M^5*Sqrt[77/(34*Pi)]*u^9)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/2618]*u^9)/(23400*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(2925*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(4680*b^3) + 
      (K1^2*M^5*Sqrt[Pi/2618]*u^9)/(23400*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(2925*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(4680*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(7*Pi)/374]*u^9)/(11700*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(7*Pi)/374]*u^9)/(11700*b^3) + 
      (((179*I)/122850)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) - 
      (((59*I)/37800)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) + 
      (((223*I)/140400)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]))/Pi, 
    ((107*d^6*K1*M^5*Sqrt[Pi/2618]*u)/(380*b^3*E^u) - 
      (8319*d^8*K1*M^5*Sqrt[Pi/2618]*u)/(39520*b^3*E^u) - 
      (27*d^10*K1*M^5*Sqrt[(7*Pi)/374]*u)/(3040*b^3*E^u) - 
      (83*K1*M^5*Sqrt[(11*Pi)/238]*u)/(39520*b^3*E^u) - 
      (201*d^2*K1*M^5*Sqrt[(11*Pi)/238]*u)/(7904*b^3*E^u) + 
      (33*d^4*K1*M^5*Sqrt[(11*Pi)/238]*u)/(1235*b^3*E^u) - 
      (1905*K0*M^5*Sqrt[Pi/2618]*u^2)/(63232*b^3*E^u) - 
      (6653*d^2*K0*M^5*Sqrt[Pi/2618]*u^2)/(16640*b^3*E^u) + 
      (63027*d^4*K0*M^5*Sqrt[Pi/2618]*u^2)/(158080*b^3*E^u) + 
      (74413*d^6*K0*M^5*Sqrt[Pi/2618]*u^2)/(158080*b^3*E^u) - 
      (122561*d^8*K0*M^5*Sqrt[Pi/2618]*u^2)/(316160*b^3*E^u) + 
      (107*d^6*K1*M^5*Sqrt[Pi/2618]*u^2)/(380*b^3*E^u) - 
      (8319*d^8*K1*M^5*Sqrt[Pi/2618]*u^2)/(39520*b^3*E^u) - 
      (2341*d^10*K0*M^5*Sqrt[(7*Pi)/374]*u^2)/(316160*b^3*E^u) - 
      (27*d^10*K1*M^5*Sqrt[(7*Pi)/374]*u^2)/(3040*b^3*E^u) - 
      (83*K1*M^5*Sqrt[(11*Pi)/238]*u^2)/(39520*b^3*E^u) - 
      (201*d^2*K1*M^5*Sqrt[(11*Pi)/238]*u^2)/(7904*b^3*E^u) + 
      (33*d^4*K1*M^5*Sqrt[(11*Pi)/238]*u^2)/(1235*b^3*E^u) - 
      (1905*K0*M^5*Sqrt[Pi/2618]*u^3)/(63232*b^3*E^u) - 
      (6653*d^2*K0*M^5*Sqrt[Pi/2618]*u^3)/(16640*b^3*E^u) + 
      (63027*d^4*K0*M^5*Sqrt[Pi/2618]*u^3)/(158080*b^3*E^u) + 
      (74413*d^6*K0*M^5*Sqrt[Pi/2618]*u^3)/(158080*b^3*E^u) - 
      (122561*d^8*K0*M^5*Sqrt[Pi/2618]*u^3)/(316160*b^3*E^u) + 
      (8045*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(466944*b^3) - 
      (1794099*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(10117120*b^3) - 
      (1256881*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(2529280*b^3) + 
      (927767*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(15175680*b^3) - 
      (1009*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(2023424*b^3) - 
      (1021061*K1*M^5*Sqrt[Pi/2618]*u^3)/(18969600*b^3*E^u) + 
      (6635653*d^4*K1*M^5*Sqrt[Pi/2618]*u^3)/(9484800*b^3*E^u) + 
      (8747383*d^6*K1*M^5*Sqrt[Pi/2618]*u^3)/(9484800*b^3*E^u) - 
      (13893109*d^8*K1*M^5*Sqrt[Pi/2618]*u^3)/(18969600*b^3*E^u) - 
      (1900643*d^10*K1*M^5*Sqrt[Pi/2618]*u^3)/(18969600*b^3*E^u) - 
      (163841*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(758784*b^3) - 
      (21601*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(118560*b^3) + 
      (243891*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(1264640*b^3) + 
      (389*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(63232*b^3) - 
      (2157*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(1264640*b^3) - 
      (2341*d^10*K0*M^5*Sqrt[(7*Pi)/374]*u^3)/(316160*b^3*E^u) + 
      (121813*d^2*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(3035136*b^3) + 
      (91187*d^8*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(2023424*b^3) - 
      (1993037*d^2*K1*M^5*Sqrt[(7*Pi)/374]*u^3)/(18969600*b^3*E^u) + 
      (1553*K1^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(758784*b^3) + 
      (2081*d^2*K1^2*M^5*Sqrt[(17*Pi)/154]*u^3)/(189696*b^3) + 
      (5871533*d^4*K0*M^5*Sqrt[Pi/2618]*u^4)/(18969600*b^3*E^u) + 
      (9577423*d^6*K0*M^5*Sqrt[Pi/2618]*u^4)/(18969600*b^3*E^u) - 
      (4820713*d^8*K0*M^5*Sqrt[Pi/2618]*u^4)/(12646400*b^3*E^u) - 
      (811381*K1*M^5*Sqrt[Pi/2618]*u^4)/(18969600*b^3*E^u) - 
      (11822219*d^2*K1*M^5*Sqrt[Pi/2618]*u^4)/(18969600*b^3*E^u) + 
      (5254133*d^4*K1*M^5*Sqrt[Pi/2618]*u^4)/(9484800*b^3*E^u) - 
      (1545683*d^10*K1*M^5*Sqrt[Pi/2618]*u^4)/(18969600*b^3*E^u) + 
      (545118271*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(6373785600*b^3) - 
      (135123379*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(141639680*b^3) - 
      (182599453*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(83865600*b^3) + 
      (9310998497*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(6373785600*b^3) + 
      (21049393*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(81715200*b^3) - 
      (1594919*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(424919040*b^3) - 
      (1951207*d^2*K0*M^5*Sqrt[(7*Pi)/374]*u^4)/(37939200*b^3*E^u) - 
      (1782707*d^8*K1*M^5*Sqrt[(7*Pi)/374]*u^4)/(18969600*b^3*E^u) - 
      (26927*K0*M^5*Sqrt[(11*Pi)/238]*u^4)/(12646400*b^3*E^u) + 
      (249531319*d^2*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^4)/(3186892800*b^3) - 
      (1291*d^10*K0*M^5*Sqrt[(77*Pi)/34]*u^4)/(1996800*b^3*E^u) + 
      (22619*d^6*K1*M^5*Sqrt[(119*Pi)/22]*u^4)/(3161600*b^3*E^u) - 
      (458011*d^2*K0*M^5*Sqrt[Pi/2618]*u^5)/(1996800*b^3*E^u) + 
      (6733823*d^6*K0*M^5*Sqrt[Pi/2618]*u^5)/(18969600*b^3*E^u) + 
      (2789683763*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(6373785600*b^3) - 
      (49243157*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(169967616*b^3) - 
      (2397756667*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(3186892800*b^3) + 
      (6199158857*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(12747571200*b^3) + 
      (195698929*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(2124595200*b^3) - 
      (971303*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(849838080*b^3) - 
      (9697*K1*M^5*Sqrt[Pi/2618]*u^5)/(592800*b^3*E^u) - 
      (15604891*d^2*K1*M^5*Sqrt[Pi/2618]*u^5)/(56908800*b^3*E^u) + 
      (2755477*d^4*K1*M^5*Sqrt[Pi/2618]*u^5)/(14227200*b^3*E^u) + 
      (2599039*d^6*K1*M^5*Sqrt[Pi/2618]*u^5)/(5690880*b^3*E^u) - 
      (898619*d^8*K1*M^5*Sqrt[Pi/2618]*u^5)/(2845440*b^3*E^u) - 
      (55647*d^10*K1*M^5*Sqrt[Pi/2618]*u^5)/(1264640*b^3*E^u) + 
      (2524632137*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(38242713600*b^3) + 
      (4211362739*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(3824271360*b^3) - 
      (24447900541*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(38242713600*b^3) - 
      (212734897*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(105062400*b^3) + 
      (6717920393*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(5463244800*b^3) + 
      (737949601*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(2731622400*b^3) - 
      (5313983*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(1821081600*b^3) - 
      (25011*K0*M^5*Sqrt[(7*Pi)/374]*u^5)/(12646400*b^3*E^u) + 
      (160313*d^4*K0*M^5*Sqrt[(7*Pi)/374]*u^5)/(6323200*b^3*E^u) - 
      (1385677*d^8*K0*M^5*Sqrt[(7*Pi)/374]*u^5)/(37939200*b^3*E^u) - 
      (115783*d^10*K0*M^5*Sqrt[(11*Pi)/238]*u^5)/(37939200*b^3*E^u) + 
      (31464821*K0^2*M^5*Sqrt[(11*Pi)/238]*u^5)/(12747571200*b^3) - 
      (14557*K0*M^5*Sqrt[Pi/2618]*u^6)/(5311488*b^3*E^u) - 
      (15764563*d^2*K0*M^5*Sqrt[Pi/2618]*u^6)/(199180800*b^3*E^u) + 
      (7540681*d^4*K0*M^5*Sqrt[Pi/2618]*u^6)/(199180800*b^3*E^u) + 
      (15675743*d^6*K0*M^5*Sqrt[Pi/2618]*u^6)/(99590400*b^3*E^u) - 
      (144971*d^10*K0*M^5*Sqrt[Pi/2618]*u^6)/(9484800*b^3*E^u) - 
      (86201*K1*M^5*Sqrt[Pi/2618]*u^6)/(9484800*b^3*E^u) - 
      (5803559*d^2*K1*M^5*Sqrt[Pi/2618]*u^6)/(56908800*b^3*E^u) + 
      (1082779*d^4*K1*M^5*Sqrt[Pi/2618]*u^6)/(14227200*b^3*E^u) + 
      (4877461*d^6*K1*M^5*Sqrt[Pi/2618]*u^6)/(28454400*b^3*E^u) - 
      (3351463*d^8*K1*M^5*Sqrt[Pi/2618]*u^6)/(28454400*b^3*E^u) + 
      (147388721*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(3186892800*b^3) + 
      (2047197*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(2529280*b^3) - 
      (950905699*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(597542400*b^3) + 
      (8805737873*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(9560678400*b^3) + 
      (526000271*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(2390169600*b^3) - 
      (7187569*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(3186892800*b^3) - 
      (507463*d^8*K0*M^5*Sqrt[(11*Pi)/238]*u^6)/(56908800*b^3*E^u) - 
      (116795633*d^4*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^6)/(3186892800*b^3) - 
      (23*d^10*K1*M^5*Sqrt[(187*Pi)/14]*u^6)/(230400*b^3*E^u) - 
      (1262159*d^2*K0*M^5*Sqrt[Pi/2618]*u^7)/(56908800*b^3*E^u) + 
      (328891*d^4*K0*M^5*Sqrt[Pi/2618]*u^7)/(28454400*b^3*E^u) - 
      (525143*d^8*K0*M^5*Sqrt[Pi/2618]*u^7)/(18969600*b^3*E^u) - 
      (302683*d^10*K0*M^5*Sqrt[Pi/2618]*u^7)/(56908800*b^3*E^u) + 
      (25340669*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(4780339200*b^3) + 
      (140501897*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(1195084800*b^3) - 
      (167437783*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(4780339200*b^3) - 
      (635874703*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(2390169600*b^3) + 
      (7045007*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(50319360*b^3) + 
      (92183033*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(2390169600*b^3) - 
      (13297*K1*M^5*Sqrt[Pi/2618]*u^7)/(16598400*b^3*E^u) - 
      (601247*d^2*K1*M^5*Sqrt[Pi/2618]*u^7)/(22131200*b^3*E^u) + 
      (112577*d^4*K1*M^5*Sqrt[Pi/2618]*u^7)/(8299200*b^3*E^u) + 
      (1023023*d^6*K1*M^5*Sqrt[Pi/2618]*u^7)/(19918080*b^3*E^u) - 
      (218689*d^8*K1*M^5*Sqrt[Pi/2618]*u^7)/(7113600*b^3*E^u) - 
      (176857*d^10*K1*M^5*Sqrt[Pi/2618]*u^7)/(28454400*b^3*E^u) + 
      (6726641*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(512179200*b^3) + 
      (1368393589*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(7170508800*b^3) - 
      (58845557*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(551577600*b^3) - 
      (852234697*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(2390169600*b^3) + 
      (7487621*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(36771840*b^3) + 
      (67150543*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(1195084800*b^3) - 
      (529*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(982800*b^3) + 
      (61601*d^6*K0*M^5*Sqrt[(7*Pi)/374]*u^7)/(9484800*b^3*E^u) - 
      (9523*K0*M^5*Sqrt[(11*Pi)/238]*u^7)/(56908800*b^3*E^u) - 
      (11783*d^12*K0^2*M^5*Sqrt[(17*Pi)/154]*u^7)/(531148800*b^3) - 
      (62627*K0*M^5*Sqrt[Pi/2618]*u^8)/(821620800*b^3*E^u) - 
      (32828039*d^2*K0*M^5*Sqrt[Pi/2618]*u^8)/(6572966400*b^3*E^u) + 
      (2960389*d^4*K0*M^5*Sqrt[Pi/2618]*u^8)/(1643241600*b^3*E^u) - 
      (286879*K1*M^5*Sqrt[Pi/2618]*u^8)/(3286483200*b^3*E^u) - 
      (35085461*d^2*K1*M^5*Sqrt[Pi/2618]*u^8)/(6572966400*b^3*E^u) + 
      (1397597*d^4*K1*M^5*Sqrt[Pi/2618]*u^8)/(821620800*b^3*E^u) + 
      (374659*d^6*K1*M^5*Sqrt[Pi/2618]*u^8)/(33196800*b^3*E^u) + 
      (29128933*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(7170508800*b^3) + 
      (29370323*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(358525440*b^3) - 
      (215328299*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(7170508800*b^3) - 
      (796067*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(4596480*b^3) + 
      (70272863*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(796723200*b^3) + 
      (921883*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(31449600*b^3) - 
      (132511*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(478033920*b^3) - 
      (5561*d^8*K0*M^5*Sqrt[(7*Pi)/374]*u^8)/(7113600*b^3*E^u) - 
      (5983*d^10*K0*M^5*Sqrt[(7*Pi)/374]*u^8)/(28454400*b^3*E^u) + 
      (277399*d^6*K0*M^5*Sqrt[(11*Pi)/238]*u^8)/(298771200*b^3*E^u) - 
      (379*d^8*K1*M^5*Sqrt[(17*Pi)/154]*u^8)/(1094400*b^3*E^u) - 
      (2803*d^10*K1*M^5*Sqrt[(17*Pi)/154]*u^8)/(28454400*b^3*E^u) - 
      (36371*K0*M^5*Sqrt[Pi/2618]*u^9)/(1643241600*b^3*E^u) - 
      (169061*d^2*K0*M^5*Sqrt[Pi/2618]*u^9)/(273873600*b^3*E^u) - 
      (659*d^4*K0*M^5*Sqrt[Pi/2618]*u^9)/(6086080*b^3*E^u) + 
      (8501*d^6*K0*M^5*Sqrt[Pi/2618]*u^9)/(4668300*b^3*E^u) - 
      (1049*d^8*K0*M^5*Sqrt[Pi/2618]*u^9)/(1422720*b^3*E^u) - 
      (239*d^10*K0*M^5*Sqrt[Pi/2618]*u^9)/(711360*b^3*E^u) - 
      (541199*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(7170508800*b^3) + 
      (6763319*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(896313600*b^3) - 
      (7658423*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(7170508800*b^3) - 
      (2547847*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(149385600*b^3) + 
      (957829*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(298771200*b^3) - 
      (3917*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(125798400*b^3) - 
      (36371*K1*M^5*Sqrt[Pi/2618]*u^9)/(1643241600*b^3*E^u) - 
      (6991*d^2*K1*M^5*Sqrt[Pi/2618]*u^9)/(10533600*b^3*E^u) - 
      (9319*d^4*K1*M^5*Sqrt[Pi/2618]*u^9)/(54774720*b^3*E^u) + 
      (76093*d^6*K1*M^5*Sqrt[Pi/2618]*u^9)/(37346400*b^3*E^u) - 
      (379*d^8*K1*M^5*Sqrt[Pi/2618]*u^9)/(474240*b^3*E^u) + 
      (5916311*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(7170508800*b^3) + 
      (13645559*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(1792627200*b^3) - 
      (50471*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(2553600*b^3) + 
      (1366601*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(159344640*b^3) + 
      (2397137*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(597542400*b^3) - 
      (96133*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(2390169600*b^3) + 
      (1625003*d^8*K0^2*M^5*Sqrt[(11*Pi)/238]*u^9)/(2390169600*b^3) - 
      (795479*d^4*K1^2*M^5*Sqrt[(11*Pi)/238]*u^9)/(7170508800*b^3) - 
      (d^10*K1*M^5*Sqrt[(17*Pi)/154]*u^9)/(44460*b^3*E^u) + 
      (5041*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(94348800*b^3) + 
      (838777*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(448156800*b^3) + 
      (320759*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(358525440*b^3) - 
      (92557*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(14938560*b^3) + 
      (1157339*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(597542400*b^3) - 
      (181*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(10483200*b^3) - 
      (d^2*K0*M^5*Sqrt[(11*Pi)/238]*u^10)/(118560*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[(11*Pi)/238]*u^10)/(88920*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(11*Pi)/238]*u^10)/(88920*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[(11*Pi)/238]*u^10)/(118560*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(11*Pi)/238]*u^10)/(118560*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[(11*Pi)/238]*u^10)/(88920*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(11*Pi)/238]*u^10)/(88920*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[(11*Pi)/238]*u^10)/(118560*b^3*E^u) + 
      (19781*d^10*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^10)/(149385600*b^3) + 
      (d^6*K0*M^5*Sqrt[(77*Pi)/34]*u^10)/(177840*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(77*Pi)/34]*u^10)/(177840*b^3*E^u) + 
      (461*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(1792627200*b^3) + 
      (3943*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(27578880*b^3) - 
      (71509*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(149385600*b^3) + 
      (3499*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(31449600*b^3) + 
      (2879*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(22982400*b^3) - 
      (127*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(31449600*b^3) - 
      (K1^2*M^5*Sqrt[Pi/2618]*u^11)/(94348800*b^3) + 
      (100843*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(896313600*b^3) - 
      (80279*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(149385600*b^3) + 
      (21667*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(199180800*b^3) + 
      (131071*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(896313600*b^3) - 
      (953*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(597542400*b^3) + 
      (69*d^4*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(4426240*b^3) + 
      (5429*d^2*K0^2*M^5*Sqrt[(17*Pi)/154]*u^11)/(896313600*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(1991808*b^3) + 
      (37*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(1867320*b^3) + 
      (277*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(4717440*b^3) - 
      (223*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(1867320*b^3) + 
      (31*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(700245*b^3) + 
      (167*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(29877120*b^3) - 
      (23*d^8*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^12)/(29877120*b^3) - 
      (K0^2*M^5*Sqrt[Pi/2618]*u^13)/(29877120*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(497952*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(284544*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(426816*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(1422720*b^3) - 
      (K1^2*M^5*Sqrt[Pi/2618]*u^13)/(29877120*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(497952*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(284544*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(426816*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(1422720*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/238]*u^13)/(14938560*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/238]*u^13)/(14938560*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(17*Pi)/154]*u^13)/(9959040*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(17*Pi)/154]*u^13)/(9959040*b^3))/Pi, 
    ((((-30113*I)/42681600)*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^3)/b^3 - 
      (((26803*I)/4742400)*d^10*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^3)/b^3 - 
      (((21201812221*I)/5981399424000)*d^8*K0*K1*M^5*Sqrt[17/(154*Pi)]*u^3)/
       b^3 - (2491*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(118560*b^3) + 
      (13997*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(59280*b^3) - 
      (8681*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(39520*b^3) - 
      (1939*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(948480*b^3) - 
      (26473*d^2*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(948480*b^3) + 
      (4419*d^4*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(158080*b^3) + 
      (5333*d^6*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(158080*b^3) - 
      (2149*d^10*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(948480*b^3) - 
      (177*d^10*K1^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(39520*b^3) + 
      (523*d^4*K1^2*M^5*Sqrt[(11*Pi)/238]*u^3)/(19760*b^3) - 
      (847*d^8*K0^2*M^5*Sqrt[(77*Pi)/34]*u^3)/(316160*b^3) - 
      (131*d^2*K1^2*M^5*Sqrt[(77*Pi)/34]*u^3)/(39520*b^3) - 
      (((164819*I)/1580800)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) + 
      (((152447*I)/7113600)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) + 
      (((213511*I)/853632)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) - 
      (((19684545037*I)/314810496000)*d^8*K0*K1*M^5*u^3)/
       (b^3*Sqrt[2618*Pi]) - (((27107*I)/9484800)*d^10*K0^2*M^5*
        Sqrt[7/(374*Pi)]*u^4)/b^3 - (((65567*I)/7488000)*d^10*K1^2*M^5*
        Sqrt[7/(374*Pi)]*u^4)/b^3 - (((82333*I)/4792788000)*K0^2*M^5*
        Sqrt[17/(154*Pi)]*u^4)/b^3 - (((30713*I)/9484800)*d^2*K0^2*M^5*
        Sqrt[17/(154*Pi)]*u^4)/b^3 + (((331754542979*I)/102538275840000)*d^8*
        K1^2*M^5*Sqrt[17/(154*Pi)]*u^4)/b^3 - 
      (((4753*I)/5690880)*d^8*K0^2*M^5*Sqrt[77/(34*Pi)]*u^4)/b^3 - 
      (27811853*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(28454400*b^3) - 
      (157009*d^2*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^4)/(1138176*b^3) - 
      (43917*d^10*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^4)/(3161600*b^3) - 
      (37279*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^4)/(5690880*b^3) + 
      (1470307*d^6*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^4)/(14227200*b^3) + 
      (18143*d^4*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^4)/(316160*b^3) - 
      (((552512657*I)/230053824000)*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) + 
      (((39427*I)/2845440)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) + 
      (((5471839*I)/42681600)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((178741*I)/22131200)*K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((31478273*I)/199180800)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) + 
      (((3946141*I)/99590400)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) + 
      (((182190889*I)/497952000)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((23901389509603*I)/102538275840000)*d^8*K1^2*M^5*u^4)/
       (b^3*Sqrt[2618*Pi]) + (((15539053*I)/426816000)*d^6*K0*K1*M^5*
        Sqrt[11/(238*Pi)]*u^5)/b^3 - (((1545413227*I)/6296209920000)*d^4*K0*
        K1*M^5*Sqrt[17/(154*Pi)]*u^5)/b^3 - 
      (234077*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(11381760*b^3) - 
      (664519*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(2276352*b^3) + 
      (173751*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(632320*b^3) + 
      (10722977*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(28454400*b^3) - 
      (17500853*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(56908800*b^3) - 
      (263503*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(359424*b^3) + 
      (11001521*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(17072640*b^3) + 
      (17390071*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(17072640*b^3) - 
      (3219757*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(34145280*b^3) - 
      (18977*K1^2*M^5*Sqrt[(7*Pi)/374]*u^5)/(2626560*b^3) - 
      (765821*d^8*K1^2*M^5*Sqrt[(7*Pi)/374]*u^5)/(6829056*b^3) - 
      (35281*d^10*K0^2*M^5*Sqrt[(17*Pi)/154]*u^5)/(18969600*b^3) - 
      (((60572951*I)/5975424000)*K0*K1*M^5*u^5)/(b^3*Sqrt[2618*Pi]) - 
      (((286620557*I)/1493856000)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[2618*Pi]) + 
      (((9667390815601*I)/119627988480000)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2618*Pi]) - (((97776473*I)/459648000)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2618*Pi]) - (((986291*I)/15808000)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2618*Pi]) - (((726343*I)/142272000)*d^10*K1^2*M^5*
        Sqrt[7/(374*Pi)]*u^6)/b^3 + (((118067779*I)/5975424000)*d^4*K1^2*M^5*
        Sqrt[11/(238*Pi)]*u^6)/b^3 + (((3073555970291*I)/239255976960000)*d^8*
        K0^2*M^5*Sqrt[17/(154*Pi)]*u^6)/b^3 - 
      (435653*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(853632*b^3) + 
      (1633571*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(4268160*b^3) + 
      (2165743*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(2667600*b^3) - 
      (37613*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^6)/(8536320*b^3) - 
      (235033*d^10*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^6)/(21340800*b^3) - 
      (1446943*d^8*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^6)/(42681600*b^3) + 
      (((1915649*I)/746928000)*K0^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((140580389*I)/5975424000)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((162726643*I)/5975424000)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) + 
      (((608123419*I)/5975424000)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((61954998867467*I)/239255976960000)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) - (((1851673*I)/142272000)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) - (((1988827*I)/106704000)*K1^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) - (((3904292107*I)/17926272000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) + (((12310027*I)/47803392)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) - (((3633447263*I)/17926272000)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) + (((194507*I)/577843200)*d^10*K0*K1*M^5*
        Sqrt[7/(374*Pi)]*u^7)/b^3 + (((14293112461*I)/33127750656000)*K0*K1*
        M^5*Sqrt[17/(154*Pi)]*u^7)/b^3 - (9397*K0^2*M^5*Sqrt[Pi/2618]*u^7)/
       (4268160*b^3) - (601703*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^7)/
       (8536320*b^3) + (136517*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^7)/
       (4268160*b^3) - (595367*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^7)/
       (42681600*b^3) - (198839*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(21340800*b^3) + 
      (1840117*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(21340800*b^3) + 
      (82613*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(474240*b^3) - 
      (214603*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(1778400*b^3) - 
      (134087*d^2*K1^2*M^5*Sqrt[(7*Pi)/374]*u^7)/(8536320*b^3) - 
      (2191*d^10*K1^2*M^5*Sqrt[(7*Pi)/374]*u^7)/(748800*b^3) + 
      (276169*d^6*K0^2*M^5*Sqrt[(11*Pi)/238]*u^7)/(21340800*b^3) - 
      (85069*d^8*K0^2*M^5*Sqrt[(11*Pi)/238]*u^7)/(10670400*b^3) - 
      (((308524272029*I)/33127750656000)*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) - 
      (((164462453*I)/1493856000)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) + 
      (((199596911*I)/4481568000)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) + 
      (((199893359*I)/896313600)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) - 
      (((579842257*I)/4481568000)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) - 
      (((1068800269*I)/37559808000)*d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) - 
      (((2541997*I)/120464547840)*K1^2*M^5*Sqrt[11/(238*Pi)]*u^8)/b^3 - 
      (((314819*I)/2347488000)*d^10*K1^2*M^5*Sqrt[17/(154*Pi)]*u^8)/b^3 + 
      (467*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(21600*b^3) - 
      (29891*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(2667600*b^3) - 
      (16817*d^2*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^8)/(2667600*b^3) + 
      (8383*d^6*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^8)/(666900*b^3) - 
      (2437*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^8)/(10670400*b^3) - 
      (32491*d^8*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^8)/(10670400*b^3) + 
      (((513743*I)/235872000)*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((57322151*I)/4481568000)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((43661339*I)/4481568000)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) + 
      (((199493219*I)/4481568000)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((4862189*I)/248976000)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((27449*I)/5928000)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((5854933001*I)/3011613696000)*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((19325*I)/1181952)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((597523*I)/13444704000)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) + 
      (((685555543*I)/13444704000)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((28644731*I)/1120392000)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((2147221*I)/469497600)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((331*I)/1482000)*d^10*K0*K1*M^5*Sqrt[17/(154*Pi)]*u^9)/b^3 - 
      (179*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(3556800*b^3) - 
      (2687*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(711360*b^3) + 
      (1511*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(1778400*b^3) + 
      (3037*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(355680*b^3) - 
      (389*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(91200*b^3) - 
      (613*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(10670400*b^3) - 
      (45343*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(10670400*b^3) + 
      (109*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(213408*b^3) - 
      (3503*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(2134080*b^3) - 
      (1487*d^8*K1^2*M^5*Sqrt[(7*Pi)/374]*u^9)/(2134080*b^3) + 
      (5003*d^6*K1^2*M^5*Sqrt[(11*Pi)/238]*u^9)/(5335200*b^3) - 
      (271*d^10*K0^2*M^5*Sqrt[(17*Pi)/154]*u^9)/(3556800*b^3) - 
      (((9*I)/182000)*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) - 
      (((9793369*I)/3361176000)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) - 
      (((37277491*I)/3361176000)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) + 
      (((91837901*I)/3361176000)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) - 
      (((1516133*I)/160056000)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) - 
      (((718819*I)/18822585600)*d^2*K0^2*M^5*Sqrt[11/(238*Pi)]*u^10)/b^3 - 
      (((76123*I)/2091398400)*d^2*K1^2*M^5*Sqrt[11/(238*Pi)]*u^10)/b^3 + 
      (((1403*I)/1680588000)*K0^2*M^5*Sqrt[17/(154*Pi)]*u^10)/b^3 + 
      (((1403*I)/1680588000)*K1^2*M^5*Sqrt[17/(154*Pi)]*u^10)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(70200*b^3) - 
      (397*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(666900*b^3) - 
      (1523*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(1333800*b^3) - 
      (841*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(1333800*b^3) + 
      (311*d^6*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^10)/(666900*b^3) - 
      (107*d^2*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^10)/(1333800*b^3) + 
      (((5081*I)/36691200)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) - 
      (((1209203*I)/1680588000)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((16343*I)/8892000)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) - 
      (((6469*I)/14004900)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) - 
      (((173*I)/444600)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((5081*I)/36691200)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) - 
      (((512591*I)/560196000)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((3355577*I)/1680588000)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) - 
      (((15217*I)/56019600)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) - 
      (((5*I)/8892)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((43*I)/12004200)*d^2*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^11)/b^3 - 
      (((2987*I)/84029400)*d^4*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^11)/b^3 + 
      (((97*I)/3361176)*d^6*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^11)/b^3 - 
      ((I/222300)*d^10*K0*K1*M^5*Sqrt[77/(34*Pi)]*u^11)/b^3 + 
      ((I/491400)*d^8*K0*K1*M^5*Sqrt[187/(14*Pi)]*u^11)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(177840*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(133380*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(133380*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(177840*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(177840*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(133380*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(133380*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(177840*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(77*Pi)/34]*u^11)/(266760*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(77*Pi)/34]*u^11)/(266760*b^3))/Pi, 
    ((-107*K1*M^5*Sqrt[Pi/2618]*u)/(31616*b^3*E^u) - 
      (2019*d^2*K1*M^5*Sqrt[Pi/2618]*u)/(158080*b^3*E^u) + 
      (463*d^4*K1*M^5*Sqrt[Pi/2618]*u)/(158080*b^3*E^u) - 
      (351*d^10*K1*M^5*Sqrt[Pi/2618]*u)/(12160*b^3*E^u) - 
      (2187*d^12*K1*M^5*Sqrt[Pi/2618]*u)/(158080*b^3*E^u) + 
      (79*d^8*K1*M^5*Sqrt[(7*Pi)/374]*u)/(8320*b^3*E^u) - 
      (7*d^6*K1*M^5*Sqrt[(119*Pi)/22]*u)/(79040*b^3*E^u) + 
      (1011*K0*M^5*Sqrt[Pi/2618]*u^2)/(48640*b^3*E^u) + 
      (106021*d^2*K0*M^5*Sqrt[Pi/2618]*u^2)/(252928*b^3*E^u) - 
      (220691*d^4*K0*M^5*Sqrt[Pi/2618]*u^2)/(1264640*b^3*E^u) - 
      (580747*d^6*K0*M^5*Sqrt[Pi/2618]*u^2)/(632320*b^3*E^u) - 
      (107*K1*M^5*Sqrt[Pi/2618]*u^2)/(31616*b^3*E^u) - 
      (2019*d^2*K1*M^5*Sqrt[Pi/2618]*u^2)/(158080*b^3*E^u) + 
      (463*d^4*K1*M^5*Sqrt[Pi/2618]*u^2)/(158080*b^3*E^u) - 
      (351*d^10*K1*M^5*Sqrt[Pi/2618]*u^2)/(12160*b^3*E^u) - 
      (2187*d^12*K1*M^5*Sqrt[Pi/2618]*u^2)/(158080*b^3*E^u) + 
      (12843*d^8*K0*M^5*Sqrt[(7*Pi)/374]*u^2)/(158080*b^3*E^u) + 
      (17227*d^10*K0*M^5*Sqrt[(7*Pi)/374]*u^2)/(1264640*b^3*E^u) + 
      (79*d^8*K1*M^5*Sqrt[(7*Pi)/374]*u^2)/(8320*b^3*E^u) - 
      (67*d^12*K0*M^5*Sqrt[(11*Pi)/238]*u^2)/(66560*b^3*E^u) - 
      (7*d^6*K1*M^5*Sqrt[(119*Pi)/22]*u^2)/(79040*b^3*E^u) + 
      (275527583*K0*M^5*Sqrt[Pi/2618]*u^3)/(12206937600*b^3*E^u) + 
      (10770120289*d^2*K0*M^5*Sqrt[Pi/2618]*u^3)/(24413875200*b^3*E^u) - 
      (4925520011*d^4*K0*M^5*Sqrt[Pi/2618]*u^3)/(24413875200*b^3*E^u) - 
      (1270901483*d^6*K0*M^5*Sqrt[Pi/2618]*u^3)/(1356326400*b^3*E^u) - 
      (30048803*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(5584650240*b^3) - 
      (1256688371*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(5584650240*b^3) - 
      (1459699369*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(5584650240*b^3) - 
      (1057471801*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(5584650240*b^3) + 
      (20213371*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(5584650240*b^3) + 
      (54911*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(1116930048*b^3) + 
      (34014863*K1*M^5*Sqrt[Pi/2618]*u^3)/(796723200*b^3*E^u) - 
      (501758171*d^4*K1*M^5*Sqrt[Pi/2618]*u^3)/(1593446400*b^3*E^u) - 
      (24386293*d^6*K1*M^5*Sqrt[Pi/2618]*u^3)/(12646400*b^3*E^u) + 
      (14997167*d^8*K1*M^5*Sqrt[Pi/2618]*u^3)/(13278720*b^3*E^u) - 
      (712711*d^12*K1*M^5*Sqrt[Pi/2618]*u^3)/(35409920*b^3*E^u) + 
      (1054429*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(46538752*b^3) + 
      (14529871*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(53698560*b^3) - 
      (187254349*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(698081280*b^3) - 
      (65476167*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(232693760*b^3) + 
      (24308653*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(139616256*b^3) + 
      (55934401*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(698081280*b^3) + 
      (20901*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(10117120*b^3) + 
      (19419*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(232693760*b^3) + 
      (17227*d^10*K0*M^5*Sqrt[(7*Pi)/374]*u^3)/(1264640*b^3*E^u) - 
      (129911641*d^4*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(5584650240*b^3) - 
      (67*d^12*K0*M^5*Sqrt[(11*Pi)/238]*u^3)/(66560*b^3*E^u) + 
      (85323671*d^6*K0^2*M^5*Sqrt[(11*Pi)/238]*u^3)/(1116930048*b^3) + 
      (124516811*d^2*K1*M^5*Sqrt[(11*Pi)/238]*u^3)/(1593446400*b^3*E^u) + 
      (11185709*d^10*K1*M^5*Sqrt[(11*Pi)/238]*u^3)/(531148800*b^3*E^u) + 
      (7063*d^8*K0*M^5*Sqrt[(119*Pi)/22]*u^3)/(1422720*b^3*E^u) + 
      (3804242231*K0*M^5*Sqrt[Pi/2618]*u^4)/(136717701120*b^3*E^u) + 
      (688991168123*d^2*K0*M^5*Sqrt[Pi/2618]*u^4)/(1367177011200*b^3*E^u) - 
      (3976291017*d^6*K0*M^5*Sqrt[Pi/2618]*u^4)/(3616870400*b^3*E^u) + 
      (48379923*d^10*K0*M^5*Sqrt[Pi/2618]*u^4)/(354099200*b^3*E^u) + 
      (9061796622563*d^2*K1*M^5*Sqrt[Pi/2618]*u^4)/(10253827584000*b^3*E^u) - 
      (3584378565109*d^4*K1*M^5*Sqrt[Pi/2618]*u^4)/(10253827584000*b^3*E^u) - 
      (43901665177*d^6*K1*M^5*Sqrt[Pi/2618]*u^4)/(22786283520*b^3*E^u) + 
      (1338686689*d^8*K1*M^5*Sqrt[Pi/2618]*u^4)/(1195084800*b^3*E^u) + 
      (128486279*d^10*K1*M^5*Sqrt[Pi/2618]*u^4)/(531148800*b^3*E^u) - 
      (559243*d^12*K1*M^5*Sqrt[Pi/2618]*u^4)/(35409920*b^3*E^u) - 
      (6378755381*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(234555310080*b^3) - 
      (1141400636413*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(1172776550400*b^3) - 
      (613773985301*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(1172776550400*b^3) + 
      (3981266256887*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(1172776550400*b^3) - 
      (1376267250187*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(1172776550400*b^3) - 
      (837439422023*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(1172776550400*b^3) + 
      (1472750029*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(90213580800*b^3) + 
      (72612713*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(234555310080*b^3) + 
      (4666379*d^8*K0*M^5*Sqrt[(11*Pi)/238]*u^4)/(79672320*b^3*E^u) - 
      (63481*d^12*K0*M^5*Sqrt[(11*Pi)/238]*u^4)/(70819840*b^3*E^u) - 
      (3272184247*d^4*K0*M^5*Sqrt[(17*Pi)/154]*u^4)/(273435402240*b^3*E^u) + 
      (13938666359*K1*M^5*Sqrt[(17*Pi)/154]*u^4)/(5126913792000*b^3*E^u) + 
      (210950441803*K0*M^5*Sqrt[Pi/2618]*u^5)/(10253827584000*b^3*E^u) + 
      (1070387377739*d^2*K0*M^5*Sqrt[Pi/2618]*u^5)/(2929665024000*b^3*E^u) - 
      (2988960112969*d^4*K0*M^5*Sqrt[Pi/2618]*u^5)/(20507655168000*b^3*E^u) - 
      (2871833073*d^6*K0*M^5*Sqrt[Pi/2618]*u^5)/(3616870400*b^3*E^u) + 
      (1086627991*d^8*K0*M^5*Sqrt[Pi/2618]*u^5)/(2390169600*b^3*E^u) + 
      (37368923*d^10*K0*M^5*Sqrt[Pi/2618]*u^5)/(354099200*b^3*E^u) - 
      (1345229*d^12*K0*M^5*Sqrt[Pi/2618]*u^5)/(212459520*b^3*E^u) - 
      (1424709049*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(93822124032*b^3) - 
      (49976229967*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(123450163200*b^3) - 
      (276663104621*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(2345553100800*b^3) + 
      (2942212476647*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(2345553100800*b^3) - 
      (1064916693187*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(2345553100800*b^3) + 
      (12720445057*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(2345553100800*b^3) + 
      (51639257*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(469110620160*b^3) + 
      (1157136765749*K1*M^5*Sqrt[Pi/2618]*u^5)/(41015310336000*b^3*E^u) + 
      (9840128025811*d^2*K1*M^5*Sqrt[Pi/2618]*u^5)/(20507655168000*b^3*E^u) - 
      (1209057071683*d^4*K1*M^5*Sqrt[Pi/2618]*u^5)/(5859330048000*b^3*E^u) - 
      (46329067667*d^6*K1*M^5*Sqrt[Pi/2618]*u^5)/(45572567040*b^3*E^u) + 
      (11160713899*d^8*K1*M^5*Sqrt[Pi/2618]*u^5)/(19121356800*b^3*E^u) + 
      (444329233*d^10*K1*M^5*Sqrt[Pi/2618]*u^5)/(3186892800*b^3*E^u) - 
      (17409011*d^12*K1*M^5*Sqrt[Pi/2618]*u^5)/(2124595200*b^3*E^u) - 
      (137579776879*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(2706407424000*b^3) - 
      (42158210945299*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(35183296512000*b^3) - 
      (6349319794351*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(35183296512000*b^3) + 
      (121033101286577*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(35183296512000*b^3) - 
      (472535333111*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(370350489600*b^3) - 
      (32774795429*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(43705958400*b^3) + 
      (5507471269*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(370350489600*b^3) + 
      (6555491*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(16102195200*b^3) - 
      (57131384053*d^10*K0^2*M^5*Sqrt[(11*Pi)/238]*u^5)/(2345553100800*b^3) + 
      (776534597089*K0*M^5*Sqrt[Pi/2618]*u^6)/(82030620672000*b^3*E^u) + 
      (6385324061621*d^2*K0*M^5*Sqrt[Pi/2618]*u^6)/(41015310336000*b^3*E^u) - 
      (5064716893721*d^4*K0*M^5*Sqrt[Pi/2618]*u^6)/(82030620672000*b^3*E^u) - 
      (92376611791*d^6*K0*M^5*Sqrt[Pi/2618]*u^6)/(273435402240*b^3*E^u) - 
      (3910597*d^12*K0*M^5*Sqrt[Pi/2618]*u^6)/(1416396800*b^3*E^u) + 
      (457044743161*K1*M^5*Sqrt[Pi/2618]*u^6)/(41015310336000*b^3*E^u) + 
      (223358586161*d^2*K1*M^5*Sqrt[Pi/2618]*u^6)/(1079350272000*b^3*E^u) - 
      (278587976717*d^6*K1*M^5*Sqrt[Pi/2618]*u^6)/(683588505600*b^3*E^u) + 
      (4492116151*d^8*K1*M^5*Sqrt[Pi/2618]*u^6)/(19121356800*b^3*E^u) + 
      (14732869*d^10*K1*M^5*Sqrt[Pi/2618]*u^6)/(245145600*b^3*E^u) - 
      (65633*d^12*K1*M^5*Sqrt[Pi/2618]*u^6)/(19611648*b^3*E^u) - 
      (45713595307*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(977313792000*b^3) - 
      (1444469639401*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(1465970688000*b^3) - 
      (34594222189*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(418848768000*b^3) + 
      (1497195510773*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(549739008000*b^3) - 
      (107112497887*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(175916482560*b^3) + 
      (159667777*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(439791206400*b^3) - 
      (598355167*d^4*K1*M^5*Sqrt[(7*Pi)/374]*u^6)/(40974336000*b^3*E^u) + 
      (437797*d^10*K0*M^5*Sqrt[(11*Pi)/238]*u^6)/(98058240*b^3*E^u) + 
      (1837024799*d^12*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^6)/(1759164825600*b^3) + 
      (60442969*d^8*K0*M^5*Sqrt[(17*Pi)/154]*u^6)/(5463244800*b^3*E^u) - 
      (9517662179*d^8*K0*K1*M^5*Sqrt[(187*Pi)/14]*u^6)/(1759164825600*b^3) + 
      (195896839283*K0*M^5*Sqrt[Pi/2618]*u^7)/(82030620672000*b^3*E^u) + 
      (168294868699*d^2*K0*M^5*Sqrt[Pi/2618]*u^7)/(3155023872000*b^3*E^u) - 
      (1971009192067*d^4*K0*M^5*Sqrt[Pi/2618]*u^7)/(82030620672000*b^3*E^u) - 
      (4161552491*d^6*K0*M^5*Sqrt[Pi/2618]*u^7)/(39062200320*b^3*E^u) + 
      (83460231*d^8*K0*M^5*Sqrt[Pi/2618]*u^7)/(1416396800*b^3*E^u) + 
      (107296421*d^10*K0*M^5*Sqrt[Pi/2618]*u^7)/(6373785600*b^3*E^u) - 
      (2355811*d^12*K0*M^5*Sqrt[Pi/2618]*u^7)/(2549514240*b^3*E^u) - 
      (20633269343*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(2198956032000*b^3) - 
      (204824402597*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(1256546304000*b^3) - 
      (9088086277*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(1099478016000*b^3) + 
      (3899812344347*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(8795824128000*b^3) - 
      (70787726993*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(439791206400*b^3) - 
      (182483034169*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(1759164825600*b^3) + 
      (418112141*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(219895603200*b^3) + 
      (76512106597*K1*M^5*Sqrt[Pi/2618]*u^7)/(17577990144000*b^3*E^u) + 
      (3635844439631*d^2*K1*M^5*Sqrt[Pi/2618]*u^7)/(61522965504000*b^3*E^u) - 
      (3540269253011*d^4*K1*M^5*Sqrt[Pi/2618]*u^7)/(123045931008000*b^3*
        E^u) - (35113844407*d^6*K1*M^5*Sqrt[Pi/2618]*u^7)/
       (292966502400*b^3*E^u) + (12402043*d^10*K1*M^5*Sqrt[Pi/2618]*u^7)/
       (637378560*b^3*E^u) - (6867701*d^12*K1*M^5*Sqrt[Pi/2618]*u^7)/
       (6373785600*b^3*E^u) - (155570225651*K1^2*M^5*Sqrt[Pi/2618]*u^7)/
       (13193736192000*b^3) + (196638752017*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^7)/
       (13193736192000*b^3) + (5844797488399*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^7)/
       (8795824128000*b^3) - (264604431913*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^7)/
       (1759164825600*b^3) + (810236179*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^7)/
       (293194137600*b^3) + (197585093*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^7)/
       (1759164825600*b^3) + (11663027*d^14*K0^2*M^5*Sqrt[(11*Pi)/238]*u^7)/
       (1759164825600*b^3) + (116114669*d^8*K1*M^5*Sqrt[(11*Pi)/238]*u^7)/
       (19121356800*b^3*E^u) - (633052069859*d^2*K1^2*M^5*Sqrt[(11*Pi)/238]*
        u^7)/(26387472384000*b^3) - (490905977*d^8*K1^2*M^5*Sqrt[(17*Pi)/154]*
        u^7)/(32577126400*b^3) + (405772931*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (1230459310080*b^3*E^u) + (87203549*d^2*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (6866402400*b^3*E^u) - (32079916481*d^4*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (6152296550400*b^3*E^u) - (12855263987*d^6*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (512691379200*b^3*E^u) + (1758509*d^10*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (398361600*b^3*E^u) - (79327*d^12*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (318689280*b^3*E^u) + (205410035647*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (123045931008000*b^3*E^u) + (754461401843*d^2*K1*M^5*Sqrt[Pi/2618]*
        u^8)/(61522965504000*b^3*E^u) - (69559610293*d^4*K1*M^5*Sqrt[Pi/2618]*
        u^8)/(11185993728000*b^3*E^u) - (54681600713*d^6*K1*M^5*Sqrt[Pi/2618]*
        u^8)/(2050765516800*b^3*E^u) + (3147191*d^10*K1*M^5*Sqrt[Pi/2618]*
        u^8)/(637378560*b^3*E^u) - (1822433*d^12*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (6373785600*b^3*E^u) - (39010684891*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (6596868096000*b^3) - (205414939663*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (1649217024000*b^3) + (38628794807*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (6596868096000*b^3) - (16950191969*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (146597068800*b^3) - (2059864571*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (27486950400*b^3) + (379331*d^8*K0*M^5*Sqrt[(11*Pi)/238]*u^8)/
       (318689280*b^3*E^u) + (186877*d^8*K1*M^5*Sqrt[(11*Pi)/238]*u^8)/
       (143769600*b^3*E^u) + (31354402561*d^6*K0*K1*M^5*Sqrt[(11*Pi)/238]*
        u^8)/(1099478016000*b^3) + (1927349*d^12*K0*K1*M^5*Sqrt[(17*Pi)/154]*
        u^8)/(23146905600*b^3) + (57413*d^14*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^8)/
       (14659706880*b^3) + (13167829*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (213621408000*b^3*E^u) + (1832849903*d^2*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (854485632000*b^3*E^u) - (6711423*d^4*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (7911904000*b^3*E^u) - (358201573*d^6*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (85448563200*b^3*E^u) + (362027*d^10*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (398361600*b^3*E^u) - (641*d^12*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (11065600*b^3*E^u) - (1677569431*K0^2*M^5*Sqrt[Pi/2618]*u^9)/
       (6596868096000*b^3) - (37847940521*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^9)/
       (3298434048000*b^3) - (544425661*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^9)/
       (507451392000*b^3) - (488935471*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^9)/
       (48865689600*b^3) - (1682068411*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^9)/
       (219895603200*b^3) + (4234753*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (64086422400*b^3*E^u) + (19466197*d^2*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (8544856320*b^3*E^u) - (4088641*d^4*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (4882775040*b^3*E^u) - (585826469*d^6*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (128172844800*b^3*E^u) + (85279*d^8*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (39836160*b^3*E^u) + (37073*d^10*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (37346400*b^3*E^u) - (27751*d^12*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (398361600*b^3*E^u) - (9042604489*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (6596868096000*b^3) + (17477738053*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (6596868096000*b^3) - (15722173091*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (1319373619200*b^3) - (2042260153*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (219895603200*b^3) + (13752059*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (62827315200*b^3) + (380561*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (36649267200*b^3) + (1457351*d^12*K0^2*M^5*Sqrt[(7*Pi)/374]*u^9)/
       (62827315200*b^3) + (10771*d^8*K0*M^5*Sqrt[(11*Pi)/238]*u^9)/
       (59754240*b^3*E^u) + (58215163*d^6*K0^2*M^5*Sqrt[(11*Pi)/238]*u^9)/
       (21143808000*b^3) - (606787327*d^2*K1^2*M^5*Sqrt[(11*Pi)/238]*u^9)/
       (471204864000*b^3) + (410618231*d^6*K1^2*M^5*Sqrt[(17*Pi)/154]*u^9)/
       (206152128000*b^3) + (4789*d^14*K0^2*M^5*Sqrt[(187*Pi)/14]*u^9)/
       (109947801600*b^3) + (24200219*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (2563456896000*b^3*E^u) + (48767311*d^2*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (213621408000*b^3*E^u) - (45212807*d^4*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (854485632000*b^3*E^u) - (429991*d^6*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (758419200*b^3*E^u) + (10271*d^8*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (34145280*b^3*E^u) + (3371*d^10*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (29877120*b^3*E^u) - (193*d^12*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (6128640*b^3*E^u) + (2908393*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (320432112000*b^3*E^u) + (108476047*d^2*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (427242816000*b^3*E^u) - (7877*d^4*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (3212352000*b^3*E^u) - (22254541*d^6*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (32043211200*b^3*E^u) + (5989*d^10*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (39836160*b^3*E^u) - (1031*d^12*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (39836160*b^3*E^u) - (126885547*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (36649267200*b^3) - (82804963*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (329843404800*b^3) + (2980047701*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (329843404800*b^3) - (30036493*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (13193736192*b^3) - (967564369*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (329843404800*b^3) + (1218719*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (329843404800*b^3) - (485789*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^10)/
       (15706828800*b^3) + (17*d^8*K1*M^5*Sqrt[(17*Pi)/154]*u^10)/
       (933660*b^3*E^u) + (178589*d^12*K0*K1*M^5*Sqrt[(187*Pi)/14]*u^10)/
       (329843404800*b^3) - (K0*M^5*Sqrt[Pi/2618]*u^11)/(1532160*b^3*E^u) + 
      (571*d^8*K0*M^5*Sqrt[Pi/2618]*u^11)/(59754240*b^3*E^u) + 
      (2399*d^10*K0*M^5*Sqrt[Pi/2618]*u^11)/(29877120*b^3*E^u) - 
      (129091*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(15706828800*b^3) - 
      (12309533*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(109947801600*b^3) - 
      (2876053*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(36649267200*b^3) + 
      (43366319*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(109947801600*b^3) - 
      (149041*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(3141365760*b^3) - 
      (4211297*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(25372569600*b^3) + 
      (1203233*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(65968680960*b^3) - 
      (194969*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(329843404800*b^3) - 
      (K1*M^5*Sqrt[Pi/2618]*u^11)/(1422720*b^3*E^u) - 
      (2623*d^6*K1*M^5*Sqrt[Pi/2618]*u^11)/(10221120*b^3*E^u) + 
      (443*d^8*K1*M^5*Sqrt[Pi/2618]*u^11)/(29877120*b^3*E^u) + 
      (1147*d^10*K1*M^5*Sqrt[Pi/2618]*u^11)/(14938560*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[Pi/2618]*u^11)/(85120*b^3*E^u) - 
      (24741659*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(2968590643200*b^3) - 
      (83926069*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(593718128640*b^3) - 
      (465436589*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(2968590643200*b^3) + 
      (36920347*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(65968680960*b^3) - 
      (26674679*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(989530214400*b^3) - 
      (6802531*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(28272291840*b^3) + 
      (58703*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(109947801600*b^3) + 
      (1867*d^2*K0*M^5*Sqrt[(11*Pi)/238]*u^11)/(388402560*b^3*E^u) + 
      (457*d^2*K1*M^5*Sqrt[(11*Pi)/238]*u^11)/(97100640*b^3*E^u) + 
      (4787*d^4*K0*M^5*Sqrt[(17*Pi)/154]*u^11)/(776805120*b^3*E^u) - 
      (1483*d^6*K0*M^5*Sqrt[(17*Pi)/154]*u^11)/(97100640*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[(17*Pi)/154]*u^11)/(1327872*b^3*E^u) + 
      (467*d^4*K1*M^5*Sqrt[(17*Pi)/154]*u^11)/(77680512*b^3*E^u) + 
      (268613*d^12*K1^2*M^5*Sqrt[(17*Pi)/154]*u^11)/(329843404800*b^3) - 
      (K0*M^5*Sqrt[Pi/2618]*u^12)/(9959040*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/2618]*u^12)/(165984*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/2618]*u^12)/(94848*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/2618]*u^12)/(142272*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/2618]*u^12)/(474240*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/2618]*u^12)/(9959040*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/2618]*u^12)/(165984*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/2618]*u^12)/(94848*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/2618]*u^12)/(142272*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/2618]*u^12)/(474240*b^3*E^u) - 
      (266573*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(742147660800*b^3) - 
      (6286949*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(106021094400*b^3) - 
      (8790797*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(57088281600*b^3) + 
      (81121451*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(247382553600*b^3) - 
      (1980113*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(13020134400*b^3) - 
      (33977*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(4340044800*b^3) + 
      (45911*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(16492170240*b^3) - 
      (d^2*K0*M^5*Sqrt[(11*Pi)/238]*u^12)/(4979520*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(11*Pi)/238]*u^12)/(4979520*b^3*E^u) + 
      (963689*d^8*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^12)/(247382553600*b^3) - 
      (d^4*K0*M^5*Sqrt[(17*Pi)/154]*u^12)/(3319680*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[(17*Pi)/154]*u^12)/(3319680*b^3*E^u) + 
      (83257*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(742147660800*b^3) + 
      (5069*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(37107383040*b^3) - 
      (3019493*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(742147660800*b^3) + 
      (69931*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(24738255360*b^3) + 
      (65491*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(35340364800*b^3) + 
      (2273*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(1104386400*b^3) - 
      (185131*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(82460851200*b^3) - 
      (487*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(723340800*b^3) - 
      (30631*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(9895302144*b^3) + 
      (163529*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(61845638400*b^3) - 
      (55357*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(82460851200*b^3) + 
      (4229*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(1649217024*b^3) - 
      (16141*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(11780121600*b^3) - 
      (1487*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(2576901600*b^3) + 
      (967*d^2*K1^2*M^5*Sqrt[(7*Pi)/374]*u^13)/(17670182400*b^3) + 
      (919*K1^2*M^5*Sqrt[(11*Pi)/238]*u^13)/(82460851200*b^3) + 
      (1931*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(92768457600*b^3) + 
      (5791*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(11596057200*b^3) + 
      (184133*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(92768457600*b^3) - 
      (5749*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(15461409600*b^3) + 
      (311*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(309228192*b^3) + 
      (1229*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(687173760*b^3) + 
      (41*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(206152128*b^3) - 
      (14411*d^8*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^14)/(30922819200*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(155001600*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(25833600*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(155001600*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(12916800*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(155001600*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(25833600*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(155001600*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(155001600*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(25833600*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(155001600*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(12916800*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(155001600*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(25833600*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(155001600*b^3))/Pi, 
    ((((1212157*I)/113817600)*d^10*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^3)/b^3 - 
      (((4546403*I)/4780339200)*K0*K1*M^5*Sqrt[17/(154*Pi)]*u^3)/b^3 - 
      ((I/266240)*d^12*K0*K1*M^5*Sqrt[77/(34*Pi)]*u^3)/b^3 + 
      (254629*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(15175680*b^3) - 
      (46383*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(389120*b^3) - 
      (853597*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(1264640*b^3) + 
      (39329*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(399360*b^3) - 
      (1009*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(1011712*b^3) - 
      (19109*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(1896960*b^3) + 
      (217163*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(1896960*b^3) + 
      (8023*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(118560*b^3) - 
      (21909*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(632320*b^3) - 
      (2157*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(632320*b^3) + 
      (264247*d^8*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(5058560*b^3) - 
      (6727*d^2*K1^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(474240*b^3) - 
      (499*d^10*K1^2*M^5*Sqrt[(11*Pi)/238]*u^3)/(158080*b^3) + 
      (30967*d^2*K0^2*M^5*Sqrt[(77*Pi)/34]*u^3)/(7587840*b^3) - 
      (((287166461*I)/2390169600)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) + 
      (((611833973*I)/1593446400)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) - 
      (((270399551*I)/1195084800)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) - 
      (((94416563*I)/682905600)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) - 
      (((241*I)/10117120)*d^12*K0^2*M^5*Sqrt[7/(374*Pi)]*u^4)/b^3 + 
      (((2685511*I)/265574400)*d^10*K1^2*M^5*Sqrt[11/(238*Pi)]*u^4)/b^3 - 
      (((138497*I)/455270400)*d^12*K1^2*M^5*Sqrt[11/(238*Pi)]*u^4)/b^3 - 
      (((132901267*I)/62741952000)*d^6*K1^2*M^5*Sqrt[17/(154*Pi)]*u^4)/b^3 - 
      (((71309089*I)/5736407040)*d^8*K1^2*M^5*Sqrt[17/(154*Pi)]*u^4)/b^3 + 
      (872017*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(12902400*b^3) + 
      (404251327*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(318689280*b^3) - 
      (2142618259*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(796723200*b^3) + 
      (4804176233*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(3186892800*b^3) + 
      (196172521*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(531148800*b^3) - 
      (1594919*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/(212459520*b^3) - 
      (16613293*d^4*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^4)/(354099200*b^3) - 
      (((67618099*I)/9560678400)*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((217638653*I)/4780339200)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) + 
      (((571807637*I)/3186892800)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((319311743*I)/2390169600)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((14690551*I)/273162240)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) + 
      (((13821023*I)/227635200)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((3184785479*I)/334623744000)*K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((399252827*I)/3346237440)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) + 
      (((38474226613*I)/143410176000)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((2592478817*I)/200774246400)*d^6*K0*K1*M^5*Sqrt[17/(154*Pi)]*u^5)/
       b^3 + (291004123*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(637378560*b^3) - 
      (1531691719*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(1593446400*b^3) + 
      (3397005713*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(6373785600*b^3) + 
      (145317661*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(1062297600*b^3) - 
      (971303*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(424919040*b^3) + 
      (1230751073*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(19121356800*b^3) + 
      (882458023*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(735436800*b^3) - 
      (1670727593*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(3824271360*b^3) + 
      (3758259473*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(2731622400*b^3) + 
      (2205523*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(5529600*b^3) - 
      (5313983*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(910540800*b^3) - 
      (253285423*d^6*K1^2*M^5*Sqrt[(7*Pi)/374]*u^5)/(682905600*b^3) + 
      (9254207*K0^2*M^5*Sqrt[(17*Pi)/154]*u^5)/(6373785600*b^3) - 
      (23430157*d^4*K0^2*M^5*Sqrt[(17*Pi)/154]*u^5)/(2124595200*b^3) + 
      (((826883567*I)/74360832000)*K0*K1*M^5*u^5)/(b^3*Sqrt[2618*Pi]) + 
      (((60778290233*I)/669247488000)*d^2*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2618*Pi]) + (((202065139*I)/14341017600)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2618*Pi]) - (((7513455973*I)/286820352000)*d^8*K0*K1*M^5*
        u^5)/(b^3*Sqrt[2618*Pi]) + (((608994583*I)/4552704000)*d^10*K0*K1*M^5*
        u^5)/(b^3*Sqrt[2618*Pi]) - (((206623*I)/50585600)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2618*Pi]) - (((2193239*I)/393984000)*d^4*K0^2*M^5*
        Sqrt[7/(374*Pi)]*u^6)/b^3 + (27273203*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (531148800*b^3) - (32757541*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (106229760*b^3) - (120902627*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (59754240*b^3) + (997797877*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (956067840*b^3) + (387800867*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (1195084800*b^3) - (7187569*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (1593446400*b^3) + (7452739*d^2*K0*K1*M^5*Sqrt[(7*Pi)/374]*u^6)/
       (56908800*b^3) + (((995184259*I)/167311872000)*K0^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) + (((694213511*I)/17160192000)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) - (((41703749069*I)/1003871232000)*d^6*K0^2*M^5*
        u^6)/(b^3*Sqrt[2618*Pi]) + (((522437219*I)/71705088000)*d^8*K0^2*M^5*
        u^6)/(b^3*Sqrt[2618*Pi]) + (((9793603*I)/350208000)*d^10*K0^2*M^5*
        u^6)/(b^3*Sqrt[2618*Pi]) - (((130127*I)/113817600)*d^12*K0^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) + (((28567727*I)/2574028800)*K1^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) + (((539259233563*I)/2007742464000)*d^2*K1^2*M^5*
        u^6)/(b^3*Sqrt[2618*Pi]) - (((5620795273*I)/71705088000)*d^4*K1^2*M^5*
        u^6)/(b^3*Sqrt[2618*Pi]) - (((583299126941*I)/1003871232000)*d^6*K1^2*
        M^5*u^6)/(b^3*Sqrt[2618*Pi]) + (((18979881181*I)/71705088000)*d^8*
        K1^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) + 
      (((11259874091*I)/95606784000)*d^10*K1^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((9278177*I)/3414528000)*d^12*K1^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((4595660897*I)/125483904000)*d^6*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^7)/
       b^3 + (((42973037*I)/83655936000)*K0*K1*M^5*Sqrt[17/(154*Pi)]*u^7)/
       b^3 + (41421823*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(298771200*b^3) - 
      (77450431*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(2390169600*b^3) - 
      (392042107*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(1195084800*b^3) + 
      (378704881*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(2390169600*b^3) + 
      (67177619*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(1195084800*b^3) + 
      (3496379*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(256089600*b^3) + 
      (828062119*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(3585254400*b^3) + 
      (24396077*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(298771200*b^3) - 
      (529*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(491400*b^3) + 
      (132187*K0^2*M^5*Sqrt[(11*Pi)/238]*u^7)/(183859200*b^3) - 
      (33957607*d^4*K1^2*M^5*Sqrt[(11*Pi)/238]*u^7)/(3585254400*b^3) - 
      (11783*d^12*K0^2*M^5*Sqrt[(17*Pi)/154]*u^7)/(265574400*b^3) - 
      (32311421*d^6*K1^2*M^5*Sqrt[(17*Pi)/154]*u^7)/(1195084800*b^3) + 
      (16774733*d^8*K1^2*M^5*Sqrt[(17*Pi)/154]*u^7)/(1195084800*b^3) + 
      (((355694341*I)/2201472000)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) - 
      (((4182748499*I)/250967808000)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) + 
      (((167658923*I)/1024358400)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) + 
      (((13782091*I)/157248000)*d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) - 
      (((3579217*I)/1707264000)*d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) - 
      (((84361*I)/1707264000)*d^12*K0^2*M^5*Sqrt[7/(374*Pi)]*u^8)/b^3 + 
      (((387619369*I)/1505806848000)*K1^2*M^5*Sqrt[11/(238*Pi)]*u^8)/b^3 + 
      (((760434607*I)/215115264000)*d^8*K1^2*M^5*Sqrt[11/(238*Pi)]*u^8)/b^3 - 
      (((29295053*I)/28957824000)*d^4*K1^2*M^5*Sqrt[17/(154*Pi)]*u^8)/b^3 + 
      (17169517*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(3585254400*b^3) + 
      (4883077*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(47174400*b^3) - 
      (32386639*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(149385600*b^3) + 
      (41160871*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(398361600*b^3) + 
      (12494089*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(298771200*b^3) - 
      (132511*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(239016960*b^3) - 
      (470521*d^4*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^8)/(143410176*b^3) + 
      (((472278011*I)/501935616000)*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) + 
      (((1120871267*I)/71705088000)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) + 
      (((2146523227*I)/125483904000)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((269113123*I)/3861043200)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) + 
      (((210035363*I)/10243584000)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) + 
      (((126382831*I)/7967232000)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) + 
      (((935440817*I)/20077424640)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((23625177959*I)/250967808000)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) + 
      (((1683828403*I)/71705088000)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((51991*I)/113817600)*d^12*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) + 
      (((20165059*I)/17926272000)*d^10*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^9)/b^3 - 
      (639479*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(3585254400*b^3) - 
      (5502311*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(3585254400*b^3) - 
      (198899*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(9336600*b^3) + 
      (808933*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(91929600*b^3) + 
      (166897*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(37346400*b^3) - 
      (3917*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(62899200*b^3) + 
      (5779727*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(3585254400*b^3) + 
      (8277077*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(896313600*b^3) - 
      (8416621*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(3585254400*b^3) - 
      (1197907*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(49795200*b^3) + 
      (802849*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(79672320*b^3) + 
      (1661507*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(298771200*b^3) - 
      (96133*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(1195084800*b^3) + 
      (32327*d^2*K0^2*M^5*Sqrt[(17*Pi)/154]*u^9)/(56019600*b^3) + 
      (((2753459*I)/125483904000)*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) + 
      (((1231000237*I)/75290342400)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) + 
      (((265673651*I)/62741952000)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) - 
      (((2862828929*I)/62741952000)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) + 
      (((690861163*I)/53778816000)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) - 
      (((21113*I)/106704000)*d^12*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) + 
      (((271*I)/106704000)*d^12*K0^2*M^5*Sqrt[7/(374*Pi)]*u^10)/b^3 + 
      (((193261*I)/94112928000)*K0^2*M^5*Sqrt[11/(238*Pi)]*u^10)/b^3 + 
      (((2493671*I)/17926272000)*d^10*K1^2*M^5*Sqrt[11/(238*Pi)]*u^10)/b^3 + 
      (((11553173*I)/376451712000)*d^2*K0^2*M^5*Sqrt[17/(154*Pi)]*u^10)/b^3 + 
      (4033*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(47174400*b^3) + 
      (542173*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(224078400*b^3) + 
      (803443*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(896313600*b^3) + 
      (645611*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(298771200*b^3) + 
      (146947*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(74692800*b^3) - 
      (181*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(5241600*b^3) - 
      (25447*d^6*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^10)/(37346400*b^3) + 
      (((5643941*I)/2688940800)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) - 
      (((172416331*I)/37645171200)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((763187*I)/1120392000)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((568963*I)/459648000)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((148931*I)/11293551360)*K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((147604987*I)/225871027200)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((4823419*I)/1960686000)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) - 
      (((439146931*I)/80668224000)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((2035063*I)/2520882000)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) - 
      (((1447*I)/71136000)*d^12*K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((197269*I)/5041764000)*d^8*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^11)/b^3 - 
      (((43*I)/7113600)*d^12*K0*K1*M^5*Sqrt[17/(154*Pi)]*u^11)/b^3 + 
      (461*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(896313600*b^3) + 
      (3901*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(34473600*b^3) + 
      (29083*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(179262720*b^3) - 
      (3013*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(5745600*b^3) + 
      (29521*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(298771200*b^3) + 
      (23567*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(149385600*b^3) - 
      (127*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(15724800*b^3) - 
      (K1^2*M^5*Sqrt[Pi/2618]*u^11)/(47174400*b^3) + 
      (59263*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(448156800*b^3) - 
      (47939*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(74692800*b^3) + 
      (719*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(7660800*b^3) + 
      (89491*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(448156800*b^3) - 
      (953*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(298771200*b^3) + 
      (397*d^4*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(19918080*b^3) - 
      (((68381*I)/3714984000)*K0*K1*M^5*u^11)/(b^3*Sqrt[2618*Pi]) + 
      (((390077*I)/1357398000)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[2618*Pi]) + 
      (((152063*I)/248976000)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[2618*Pi]) - 
      (((99343*I)/58046625)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[2618*Pi]) + 
      (((1961*I)/3890250)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[2618*Pi]) - 
      (((5813*I)/2823387840)*d^2*K0^2*M^5*Sqrt[11/(238*Pi)]*u^12)/b^3 - 
      (((596423*I)/230388447744)*d^6*K1^2*M^5*Sqrt[11/(238*Pi)]*u^12)/b^3 + 
      (((14197*I)/5762016000)*d^12*K1^2*M^5*Sqrt[11/(238*Pi)]*u^12)/b^3 + 
      (((13*I)/9331200)*d^12*K0^2*M^5*Sqrt[17/(154*Pi)]*u^12)/b^3 + 
      (((1049*I)/224078400)*d^10*K1^2*M^5*Sqrt[17/(154*Pi)]*u^12)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(995904*b^3) + 
      (37*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(933660*b^3) + 
      (277*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(2358720*b^3) - 
      (223*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(933660*b^3) + 
      (167*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(14938560*b^3) + 
      (31*d^10*K0*K1*M^5*Sqrt[(2*Pi)/1309]*u^12)/(700245*b^3) - 
      (23*d^8*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^12)/(14938560*b^3) - 
      ((I/2527200)*K0^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) + 
      (((263311*I)/2352823200)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) - 
      (((4687*I)/392137200)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) - 
      (((188399*I)/1008352800)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) + 
      (((3473*I)/44815680)*d^10*K0^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) + 
      (((20149*I)/2304806400)*d^12*K0^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) - 
      ((I/2527200)*K1^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) - 
      (((330887*I)/14116939200)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) + 
      (((131323*I)/1176411600)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) + 
      (((78791653*I)/5759711193600)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) - 
      (((2809*I)/15513120)*d^8*K1^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) + 
      (((7993*I)/5762016000)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) - 
      ((I/889200)*d^12*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^13)/b^3 + 
      ((I/4979520)*d^2*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^13)/b^3 - 
      ((I/14938560)*d^4*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^13)/b^3 - 
      ((I/2134080)*d^6*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^13)/b^3 + 
      (((1031*I)/224078400)*d^8*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^13)/b^3 + 
      ((I/12804480)*d^10*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^13)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/2618]*u^13)/(14938560*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(248976*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(142272*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(213408*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(711360*b^3) - 
      (K1^2*M^5*Sqrt[Pi/2618]*u^13)/(14938560*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(248976*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(142272*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(213408*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(711360*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/238]*u^13)/(7469280*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/238]*u^13)/(7469280*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(17*Pi)/154]*u^13)/(4979520*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(17*Pi)/154]*u^13)/(4979520*b^3) - 
      (((2549*I)/672235200)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[2618*Pi]) + 
      (((23*I)/134447040)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[2618*Pi]) - 
      (((359*I)/672235200)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[2618*Pi]) - 
      (((139*I)/3556800)*d^8*K0*K1*M^5*u^13)/(b^3*Sqrt[2618*Pi]) + 
      (((1487*I)/448156800)*d^10*K0*K1*M^5*u^13)/(b^3*Sqrt[2618*Pi]))/Pi, 
    ((15935*K1*M^5*Sqrt[Pi/2618]*u)/(2908672*b^3*E^u) + 
      (303647*d^2*K1*M^5*Sqrt[Pi/2618]*u)/(3635840*b^3*E^u) - 
      (1331101*d^6*K1*M^5*Sqrt[Pi/2618]*u)/(7271680*b^3*E^u) + 
      (347813*d^10*K1*M^5*Sqrt[Pi/2618]*u)/(3635840*b^3*E^u) + 
      (339*d^12*K1*M^5*Sqrt[Pi/2618]*u)/(126464*b^3*E^u) + 
      (39*d^4*K1*M^5*Sqrt[(77*Pi)/34]*u)/(1118720*b^3*E^u) - 
      (597*d^8*K1*M^5*Sqrt[(119*Pi)/22]*u)/(14543360*b^3*E^u) - 
      (81*d^14*K1*M^5*Sqrt[(187*Pi)/14]*u)/(7271680*b^3*E^u) - 
      (65053*K0*M^5*Sqrt[Pi/2618]*u^2)/(29086720*b^3*E^u) - 
      (788769*d^4*K0*M^5*Sqrt[Pi/2618]*u^2)/(2908672*b^3*E^u) + 
      (3405657*d^6*K0*M^5*Sqrt[Pi/2618]*u^2)/(3061760*b^3*E^u) + 
      (85301*d^12*K0*M^5*Sqrt[Pi/2618]*u^2)/(3635840*b^3*E^u) - 
      (3909*d^14*K0*M^5*Sqrt[Pi/2618]*u^2)/(2529280*b^3*E^u) + 
      (15935*K1*M^5*Sqrt[Pi/2618]*u^2)/(2908672*b^3*E^u) + 
      (303647*d^2*K1*M^5*Sqrt[Pi/2618]*u^2)/(3635840*b^3*E^u) - 
      (1331101*d^6*K1*M^5*Sqrt[Pi/2618]*u^2)/(7271680*b^3*E^u) + 
      (347813*d^10*K1*M^5*Sqrt[Pi/2618]*u^2)/(3635840*b^3*E^u) + 
      (339*d^12*K1*M^5*Sqrt[Pi/2618]*u^2)/(126464*b^3*E^u) - 
      (83711*d^8*K0*M^5*Sqrt[(11*Pi)/238]*u^2)/(2237440*b^3*E^u) - 
      (182831*d^2*K0*M^5*Sqrt[(77*Pi)/34]*u^2)/(58173440*b^3*E^u) + 
      (39*d^4*K1*M^5*Sqrt[(77*Pi)/34]*u^2)/(1118720*b^3*E^u) - 
      (597*d^8*K1*M^5*Sqrt[(119*Pi)/22]*u^2)/(14543360*b^3*E^u) - 
      (64479*d^10*K0*M^5*Sqrt[(187*Pi)/14]*u^2)/(58173440*b^3*E^u) - 
      (81*d^14*K1*M^5*Sqrt[(187*Pi)/14]*u^2)/(7271680*b^3*E^u) - 
      (26188808017*K0*M^5*Sqrt[Pi/2618]*u^3)/(3556287820800*b^3*E^u) - 
      (38309882458339*d^2*K0*M^5*Sqrt[Pi/2618]*u^3)/(120913785907200*b^3*
        E^u) - (1418303007031*d^4*K0*M^5*Sqrt[Pi/2618]*u^3)/
       (6975795340800*b^3*E^u) + (23204174366771*d^6*K0*M^5*Sqrt[Pi/2618]*
        u^3)/(19091650406400*b^3*E^u) + (85301*d^12*K0*M^5*Sqrt[Pi/2618]*u^3)/
       (3635840*b^3*E^u) - (3909*d^14*K0*M^5*Sqrt[Pi/2618]*u^3)/
       (2529280*b^3*E^u) - (650537831*K0^2*M^5*Sqrt[Pi/2618]*u^3)/
       (59569602560*b^3) - (17894771*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^3)/
       (3723100160*b^3) + (7567403549*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^3)/
       (14892400640*b^3) - (116454839*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^3)/
       (174520320*b^3) - (11337439387*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^3)/
       (89354403840*b^3) - (147905159*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^3)/
       (14892400640*b^3) - (931813*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^3)/
       (1861550080*b^3) + (803015*d^16*K0^2*M^5*Sqrt[Pi/2618]*u^3)/
       (35741761536*b^3) - (257287*K1*M^5*Sqrt[Pi/2618]*u^3)/
       (10225800*b^3*E^u) - (54991836443*d^2*K1*M^5*Sqrt[Pi/2618]*u^3)/
       (73298534400*b^3*E^u) - (2271070727*d^4*K1*M^5*Sqrt[Pi/2618]*u^3)/
       (7329853440*b^3*E^u) + (187680605909*d^6*K1*M^5*Sqrt[Pi/2618]*u^3)/
       (73298534400*b^3*E^u) + (619795157*d^12*K1*M^5*Sqrt[Pi/2618]*u^3)/
       (12216422400*b^3*E^u) - (2734577*d^14*K1*M^5*Sqrt[Pi/2618]*u^3)/
       (1062297600*b^3*E^u) - (140426491*K1^2*M^5*Sqrt[Pi/2618]*u^3)/
       (22338600960*b^3) - (34146269*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^3)/
       (286392320*b^3) + (578810093*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^3)/
       (11169300480*b^3) + (2542890029*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^3)/
       (11169300480*b^3) - (528709529*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^3)/
       (5584650240*b^3) - (249247587*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^3)/
       (3723100160*b^3) + (3689269*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^3)/
       (485621760*b^3) - (158387*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^3)/
       (3723100160*b^3) + (133521*d^16*K1^2*M^5*Sqrt[Pi/2618]*u^3)/
       (1489240064*b^3) - (39814103827*d^8*K0*M^5*Sqrt[(7*Pi)/374]*u^3)/
       (561519129600*b^3*E^u) - (50803771*d^10*K0*M^5*Sqrt[(11*Pi)/238]*u^3)/
       (2617804800*b^3*E^u) + (105656543*d^10*K0^2*M^5*Sqrt[(11*Pi)/238]*u^3)/
       (3723100160*b^3) - (1451033*d^8*K1*M^5*Sqrt[(11*Pi)/238]*u^3)/
       (15662080*b^3*E^u) - (6957413*d^10*K1*M^5*Sqrt[(11*Pi)/238]*u^3)/
       (151756800*b^3*E^u) - (84772025119*K0*M^5*Sqrt[Pi/2618]*u^4)/
       (4741717094400*b^3*E^u) - (3259523565420361*d^2*K0*M^5*Sqrt[Pi/2618]*
        u^4)/(6771172010803200*b^3*E^u) - (55985669800421*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^4)/(390644539084800*b^3*E^u) + 
      (1656390907574383*d^6*K0*M^5*Sqrt[Pi/2618]*u^4)/(1069132422758400*b^3*
        E^u) - (9862987728247*d^8*K0*M^5*Sqrt[Pi/2618]*u^4)/
       (15722535628800*b^3*E^u) - (1285916477*d^10*K0*M^5*Sqrt[Pi/2618]*u^4)/
       (4188487680*b^3*E^u) + (117485177*d^12*K0*M^5*Sqrt[Pi/2618]*u^4)/
       (4072140800*b^3*E^u) - (60204541*d^14*K0*M^5*Sqrt[Pi/2618]*u^4)/
       (48865689600*b^3*E^u) - (526393911588521*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (13850124567552000*b^3*E^u) - (7072767054190811*d^2*K1*M^5*
        Sqrt[Pi/2618]*u^4)/(7617568512153600*b^3*E^u) - 
      (23670985490156657*d^4*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (152351370243072000*b^3*E^u) + (1121294057290219*d^6*K1*M^5*
        Sqrt[Pi/2618]*u^4)/(400924658534400*b^3*E^u) - 
      (79335897458789*d^8*K1*M^5*Sqrt[Pi/2618]*u^4)/(67382295552000*b^3*
        E^u) + (1217524039*d^12*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (24432844800*b^3*E^u) - (5741867*d^14*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (3054105600*b^3*E^u) - (574709902919*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (37528849612800*b^3) + (1366393301437*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (781851033600*b^3) - (32321263629097*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (9382212403200*b^3) + (12581749918349*d^10*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(9382212403200*b^3) - (5780141093*d^12*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(187644248064*b^3) - (22139034811*d^14*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(9382212403200*b^3) - (2351641*d^10*K1*M^5*Sqrt[(11*Pi)/238]*
        u^4)/(47424000*b^3*E^u) + (365062429253*d^2*K0*K1*M^5*
        Sqrt[(11*Pi)/238]*u^4)/(9382212403200*b^3) - 
      (39976518889*d^8*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^4)/
       (18764424806400*b^3) + (43679777*d^16*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^4)/
       (2501923307520*b^3) - (10820345818197197*K0*M^5*Sqrt[Pi/2618]*u^5)/
       (609405480972288000*b^3*E^u) - (50984780889344329*d^2*K0*M^5*
        Sqrt[Pi/2618]*u^5)/(121881096194457600*b^3*E^u) - 
      (1795134680512993*d^4*K0*M^5*Sqrt[Pi/2618]*u^5)/(46877344690176000*b^3*
        E^u) + (1544955120907729*d^6*K0*M^5*Sqrt[Pi/2618]*u^5)/
       (1282958907310080*b^3*E^u) - (965529380505301*d^8*K0*M^5*Sqrt[Pi/2618]*
        u^5)/(1886704275456000*b^3*E^u) - (349722699091*d^10*K0*M^5*
        Sqrt[Pi/2618]*u^5)/(1465970688000*b^3*E^u) + 
      (2070878363*d^12*K0*M^5*Sqrt[Pi/2618]*u^5)/(97731379200*b^3*E^u) - 
      (70500797*d^14*K0*M^5*Sqrt[Pi/2618]*u^5)/(97731379200*b^3*E^u) + 
      (10470905041*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(75057699225600*b^3) + 
      (4323790611373*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(18764424806400*b^3) + 
      (589195207113*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(1042468044800*b^3) - 
      (25191224643307*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(18764424806400*b^3) + 
      (9466270261199*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(18764424806400*b^3) - 
      (1043933147*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(93822124032*b^3) - 
      (17220324721*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(18764424806400*b^3) + 
      (23638583*d^16*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(384911278080*b^3) - 
      (2668847140502533*K1*M^5*Sqrt[Pi/2618]*u^5)/(110800996540416000*b^3*
        E^u) - (68502090303620399*d^2*K1*M^5*Sqrt[Pi/2618]*u^5)/
       (121881096194457600*b^3*E^u) - (49985468819365441*d^4*K1*M^5*
        Sqrt[Pi/2618]*u^5)/(1218810961944576000*b^3*E^u) + 
      (5129568998907851*d^6*K1*M^5*Sqrt[Pi/2618]*u^5)/(3207397268275200*b^3*
        E^u) - (2570217586921219*d^8*K1*M^5*Sqrt[Pi/2618]*u^5)/
       (3773408550912000*b^3*E^u) - (465804636727*d^10*K1*M^5*Sqrt[Pi/2618]*
        u^5)/(1465970688000*b^3*E^u) + (5403205459*d^12*K1*M^5*Sqrt[Pi/2618]*
        u^5)/(195462758400*b^3*E^u) + (34009110123451*K1^2*M^5*Sqrt[Pi/2618]*
        u^5)/(1125865488384000*b^3) + (11111046895237*d^2*K1^2*M^5*
        Sqrt[Pi/2618]*u^5)/(10825629696000*b^3) + 
      (13393799782211*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(12237668352000*b^3) - 
      (571807333297097*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^5)/
       (140733186048000*b^3) + (309010071126017*d^8*K1^2*M^5*Sqrt[Pi/2618]*
        u^5)/(562932744192000*b^3) + (65571290298253*d^10*K1^2*M^5*
        Sqrt[Pi/2618]*u^5)/(46911062016000*b^3) - 
      (1183750033*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(400949248000*b^3) + 
      (41658874207*d^16*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(225173097676800*b^3) + 
      (8046536677*d^8*K0^2*M^5*Sqrt[(11*Pi)/238]*u^5)/(1631689113600*b^3) - 
      (2028539*d^14*K1*M^5*Sqrt[(11*Pi)/238]*u^5)/(24432844800*b^3*E^u) - 
      (176197718153*d^12*K1^2*M^5*Sqrt[(17*Pi)/154]*u^5)/
       (93822124032000*b^3) - (23249711315404193*K0*M^5*Sqrt[Pi/2618]*u^6)/
       (2437621923889152000*b^3*E^u) - (871783619479687*d^2*K0*M^5*
        Sqrt[Pi/2618]*u^6)/(4352896292659200*b^3*E^u) - 
      (858632004439487*d^4*K0*M^5*Sqrt[Pi/2618]*u^6)/(187509378760704000*b^3*
        E^u) + (215638670726183*d^6*K0*M^5*Sqrt[Pi/2618]*u^6)/
       (388775426457600*b^3*E^u) - (598290317878223*d^8*K0*M^5*Sqrt[Pi/2618]*
        u^6)/(2515605700608000*b^3*E^u) - (491178038123*d^10*K0*M^5*
        Sqrt[Pi/2618]*u^6)/(4397912064000*b^3*E^u) + 
      (149162665*d^12*K0*M^5*Sqrt[Pi/2618]*u^6)/(15637020672*b^3*E^u) - 
      (3480051382363091*K1*M^5*Sqrt[Pi/2618]*u^6)/(270846880432128000*b^3*
        E^u) - (19207987322123191*d^2*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (73867331026944000*b^3*E^u) + (40727427605405153*d^4*K1*M^5*
        Sqrt[Pi/2618]*u^6)/(2437621923889152000*b^3*E^u) + 
      (87825624732880871*d^6*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (128295890731008000*b^3*E^u) - (91726473758963*d^8*K1*M^5*
        Sqrt[Pi/2618]*u^6)/(301872684072960*b^3*E^u) - 
      (478028446087*d^10*K1*M^5*Sqrt[Pi/2618]*u^6)/(3518329651200*b^3*E^u) + 
      (13713516611*d^12*K1*M^5*Sqrt[Pi/2618]*u^6)/(1172776550400*b^3*E^u) - 
      (135955451*d^14*K1*M^5*Sqrt[Pi/2618]*u^6)/(390925516800*b^3*E^u) + 
      (904074006961*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(31274041344000*b^3) - 
      (238550944047961*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (70366593024000*b^3) + (73085640369353*d^8*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(140733186048000*b^3) + (26898114410899*d^10*K0*K1*M^5*
        Sqrt[Pi/2618]*u^6)/(23455531008000*b^3) + 
      (8797909129*d^16*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/(56293274419200*b^3) - 
      (5166703*d^14*K0*M^5*Sqrt[(11*Pi)/238]*u^6)/(195462758400*b^3*E^u) + 
      (5898725957273*d^2*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^6)/
       (70366593024000*b^3) + (284187869489*d^4*K0*K1*M^5*Sqrt[(11*Pi)/238]*
        u^6)/(3909255168000*b^3) - (12904871401*d^12*K0*K1*M^5*
        Sqrt[(11*Pi)/238]*u^6)/(5863882752000*b^3) - 
      (12583243*d^14*K0*K1*M^5*Sqrt[(77*Pi)/34]*u^6)/(372310016000*b^3) - 
      (3108197630447401*K0*M^5*Sqrt[Pi/2618]*u^7)/(696463406825472000*b^3*
        E^u) - (13112079820371929*d^2*K0*M^5*Sqrt[Pi/2618]*u^7)/
       (180564586954752000*b^3*E^u) + (47431576373467037*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^7)/(4875243847778304000*b^3*E^u) + 
      (1436115604094867*d^6*K0*M^5*Sqrt[Pi/2618]*u^7)/(7775508529152000*b^3*
        E^u) - (96074810468843*d^8*K0*M^5*Sqrt[Pi/2618]*u^7)/
       (1161048784896000*b^3*E^u) - (442597969909*d^10*K0*M^5*Sqrt[Pi/2618]*
        u^7)/(11727765504000*b^3*E^u) + (7579497143*d^12*K0*M^5*Sqrt[Pi/2618]*
        u^7)/(2345553100800*b^3*E^u) - (23520989*d^14*K0*M^5*Sqrt[Pi/2618]*
        u^7)/(260617011200*b^3*E^u) + (484463861339*K0^2*M^5*Sqrt[Pi/2618]*
        u^7)/(70366593024000*b^3) + (435491206567*d^2*K0^2*M^5*Sqrt[Pi/2618]*
        u^7)/(2469003264000*b^3) + (15597003338221*d^4*K0^2*M^5*Sqrt[Pi/2618]*
        u^7)/(140733186048000*b^3) - (83118815453213*d^6*K0^2*M^5*
        Sqrt[Pi/2618]*u^7)/(140733186048000*b^3) - 
      (180269411347*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(46911062016000*b^3) - 
      (3332196547*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(6701580288000*b^3) + 
      (33194093*d^16*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(1125865488384*b^3) - 
      (800212382018513*K1*M^5*Sqrt[Pi/2618]*u^7)/(204760241606688768*b^3*
        E^u) - (2222184857615395663*d^2*K1*M^5*Sqrt[Pi/2618]*u^7)/
       (25595030200836096000*b^3*E^u) + (27458792715547001*d^4*K1*M^5*
        Sqrt[Pi/2618]*u^7)/(2326820927348736000*b^3*E^u) + 
      (8322781631357497*d^6*K1*M^5*Sqrt[Pi/2618]*u^7)/(38488767219302400*b^3*
        E^u) + (245046229*d^12*K1*M^5*Sqrt[Pi/2618]*u^7)/
       (65154252800*b^3*E^u) - (216373*d^14*K1*M^5*Sqrt[Pi/2618]*u^7)/
       (2057502720*b^3*E^u) + (135204742261261*K1^2*M^5*Sqrt[Pi/2618]*u^7)/
       (16254682988544000*b^3) + (1709202034560379*d^2*K1^2*M^5*Sqrt[Pi/2618]*
        u^7)/(6501873195417600*b^3) - (474393806730499*d^6*K1^2*M^5*
        Sqrt[Pi/2618]*u^7)/(516021682176000*b^3) - 
      (3558279719*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(625480826880*b^3) - 
      (1831841377*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(2469003264000*b^3) + 
      (6277806331*d^16*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(140733186048000*b^3) + 
      (1331061316087*d^8*K0^2*M^5*Sqrt[(11*Pi)/238]*u^7)/
       (140733186048000*b^3) + (839237764877*d^10*K0^2*M^5*Sqrt[(11*Pi)/238]*
        u^7)/(46911062016000*b^3) - (104255371583*d^10*K1*M^5*
        Sqrt[(11*Pi)/238]*u^7)/(26387472384000*b^3*E^u) + 
      (2305209758329*d^8*K1^2*M^5*Sqrt[(11*Pi)/238]*u^7)/
       (140733186048000*b^3) + (3687554449049*d^10*K1^2*M^5*Sqrt[(11*Pi)/238]*
        u^7)/(140733186048000*b^3) - (64929300464803*d^8*K1*M^5*
        Sqrt[(17*Pi)/154]*u^7)/(11320225652736000*b^3*E^u) + 
      (71181030426977*d^4*K1^2*M^5*Sqrt[(17*Pi)/154]*u^7)/
       (6501873195417600*b^3) - (110336628362283977*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (102380120803344384000*b^3*E^u) - (1988642815008048851*d^2*K0*M^5*
        Sqrt[Pi/2618]*u^8)/(102380120803344384000*b^3*E^u) + 
      (438522296019954143*d^4*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (102380120803344384000*b^3*E^u) + (35477248968585481*d^6*K0*M^5*
        Sqrt[Pi/2618]*u^8)/(769775344386048000*b^3*E^u) - 
      (956537198863591*d^8*K0*M^5*Sqrt[Pi/2618]*u^8)/(45280902610944000*b^3*
        E^u) - (1011568088033*d^10*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (105549889536000*b^3*E^u) + (674145643*d^12*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (781851033600*b^3*E^u) - (54371101*d^14*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (2345553100800*b^3*E^u) - (30570110732815361*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (25595030200836096000*b^3*E^u) - (406852089844936891*d^2*K1*M^5*
        Sqrt[Pi/2618]*u^8)/(17063353467224064000*b^3*E^u) + 
      (824231043865277*d^4*K1*M^5*Sqrt[Pi/2618]*u^8)/(88871632641792000*b^3*
        E^u) + (3778518902885093*d^6*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (76977534438604800*b^3*E^u) - (12786665110117*d^8*K1*M^5*Sqrt[Pi/2618]*
        u^8)/(539058364416000*b^3*E^u) - (24226280369*d^10*K1*M^5*
        Sqrt[Pi/2618]*u^8)/(2294562816000*b^3*E^u) + 
      (288425251*d^12*K1*M^5*Sqrt[Pi/2618]*u^8)/(293194137600*b^3*E^u) + 
      (11669179658861*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(1806075887616000*b^3) + 
      (368990100064189*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (2709113831424000*b^3) + (16732749688397*d^4*K0*K1*M^5*Sqrt[Pi/2618]*
        u^8)/(208393371648000*b^3) - (177202694565797*d^6*K0*K1*M^5*
        Sqrt[Pi/2618]*u^8)/(387016261632000*b^3) + 
      (276229957361*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(2931941376000*b^3) + 
      (5061414034139*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(35183296512000*b^3) - 
      (32546323111*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(11727765504000*b^3) - 
      (690899977*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(1675395072000*b^3) + 
      (1799250133*d^16*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(70366593024000*b^3) - 
      (982201*d^14*K1*M^5*Sqrt[(11*Pi)/238]*u^8)/(390925516800*b^3*E^u) - 
      (712223096723029*K0*M^5*Sqrt[Pi/2618]*u^9)/(1968848476987392000*b^3*
        E^u) - (66647462113465391*d^2*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (17063353467224064000*b^3*E^u) + (12700581278319241*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^9)/(6398757550209024000*b^3*E^u) + 
      (17106597619219*d^6*K0*M^5*Sqrt[Pi/2618]*u^9)/(2199358126817280*b^3*
        E^u) - (308332654367*d^8*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (79162417152000*b^3*E^u) + (176081*d^12*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (902135808*b^3*E^u) - (6941261*d^14*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (1172776550400*b^3*E^u) + (51130629280163*d^2*K0^2*M^5*Sqrt[Pi/2618]*
        u^9)/(4063670747136000*b^3) + (8156154934313*d^4*K0^2*M^5*
        Sqrt[Pi/2618]*u^9)/(1015917686784000*b^3) - 
      (8661257286337*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(193508130816000*b^3) + 
      (311727236927*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(35183296512000*b^3) - 
      (2724385771*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(8795824128000*b^3) - 
      (814811801*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(17591648256000*b^3) + 
      (217925527*d^16*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(70366593024000*b^3) - 
      (519434549954449*K1*M^5*Sqrt[Pi/2618]*u^9)/(1312565651324928000*b^3*
        E^u) - (109973616582260447*d^2*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (25595030200836096000*b^3*E^u) + (11401706378225461*d^4*K1*M^5*
        Sqrt[Pi/2618]*u^9)/(4653641854697472000*b^3*E^u) + 
      (783350204304641*d^6*K1*M^5*Sqrt[Pi/2618]*u^9)/(96221918048256000*b^3*
        E^u) - (10713058668269*d^8*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (2515605700608000*b^3*E^u) - (48997542359*d^10*K1*M^5*Sqrt[Pi/2618]*
        u^9)/(26387472384000*b^3*E^u) + (792494519*d^12*K1*M^5*Sqrt[Pi/2618]*
        u^9)/(3518329651200*b^3*E^u) - (3729499*d^14*K1*M^5*Sqrt[Pi/2618]*
        u^9)/(439791206400*b^3*E^u) - (7883581632397*K1^2*M^5*Sqrt[Pi/2618]*
        u^9)/(48764048965632000*b^3) + (250016773102013*d^2*K1^2*M^5*
        Sqrt[Pi/2618]*u^9)/(12191012241408000*b^3) - 
      (1147627396057*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(21500903424000*b^3) + 
      (1265309408081*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(105549889536000*b^3) + 
      (129690123559*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(7539277824000*b^3) - 
      (168514001*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(382427136000*b^3) - 
      (330788747*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(5863882752000*b^3) + 
      (40206077*d^16*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(10052370432000*b^3) - 
      (953970569*d^10*K0*M^5*Sqrt[(11*Pi)/238]*u^9)/(5863882752000*b^3*E^u) + 
      (1118803771669*K0^2*M^5*Sqrt[(17*Pi)/154]*u^9)/(16254682988544000*
        b^3) + (4991600429*d^10*K0^2*M^5*Sqrt[(17*Pi)/154]*u^9)/
       (5863882752000*b^3) + (776728362517*d^4*K1^2*M^5*Sqrt[(17*Pi)/154]*
        u^9)/(3047753060352000*b^3) - (56273417894951*K0*M^5*Sqrt[Pi/2618]*
        u^10)/(2132919183403008000*b^3*E^u) - 
      (15659057169582791*d^2*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (25595030200836096000*b^3*E^u) + (768096592880249*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^10)/(1163410463674368000*b^3*E^u) + 
      (120134054164571*d^6*K0*M^5*Sqrt[Pi/2618]*u^10)/(192443836096512000*b^3*
        E^u) - (1322222233*d^10*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (26387472384000*b^3*E^u) + (5328823*d^12*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (125654630400*b^3*E^u) - (18158537*d^14*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (1759164825600*b^3*E^u) - (176565671405479*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (6398757550209024000*b^3*E^u) - (365223723579419*d^2*K1*M^5*
        Sqrt[Pi/2618]*u^10)/(568778448907468800*b^3*E^u) + 
      (477679626779687*d^4*K1*M^5*Sqrt[Pi/2618]*u^10)/(752795005906944000*b^3*
        E^u) + (2101014360631*d^6*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (2789041102848000*b^3*E^u) - (936214903801*d^8*K1*M^5*Sqrt[Pi/2618]*
        u^10)/(1415028206592000*b^3*E^u) - 
      (2778137249*d^10*K1*M^5*Sqrt[Pi/2618]*u^10)/(26387472384000*b^3*E^u) + 
      (3745433*d^12*K1*M^5*Sqrt[Pi/2618]*u^10)/(67660185600*b^3*E^u) + 
      (3491101633891*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(12191012241408000*b^3) + 
      (2024730290017*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (3047753060352000*b^3) - (468415882087*d^6*K0*K1*M^5*Sqrt[Pi/2618]*
        u^10)/(36282774528000*b^3) + (64974793567*d^8*K0*K1*M^5*Sqrt[Pi/2618]*
        u^10)/(26387472384000*b^3) + (5281718357*d^10*K0*K1*M^5*Sqrt[Pi/2618]*
        u^10)/(1099478016000*b^3) - (2820486121*d^12*K0*K1*M^5*Sqrt[Pi/2618]*
        u^10)/(13193736192000*b^3) - (2433857*d^14*K0*K1*M^5*Sqrt[Pi/2618]*
        u^10)/(143410176000*b^3) + (26766967*d^16*K0*K1*M^5*Sqrt[Pi/2618]*
        u^10)/(17591648256000*b^3) + (30996974587*d^2*K0*K1*M^5*
        Sqrt[(11*Pi)/238]*u^10)/(69267115008000*b^3) - 
      (26147250323*d^8*K0*M^5*Sqrt[(17*Pi)/154]*u^10)/
       (707514103296000*b^3*E^u) - (681953*d^14*K1*M^5*Sqrt[(17*Pi)/154]*
        u^10)/(1759164825600*b^3*E^u) - (8555880556021*K0*M^5*Sqrt[Pi/2618]*
        u^11)/(3199378775104512000*b^3*E^u) - 
      (1059153367997*d^2*K0*M^5*Sqrt[Pi/2618]*u^11)/(22373278147584000*b^3*
        E^u) - (1102607919773*d^4*K0*M^5*Sqrt[Pi/2618]*u^11)/
       (42658383668060160*b^3*E^u) + (4847120483377*d^6*K0*M^5*Sqrt[Pi/2618]*
        u^11)/(24055479512064000*b^3*E^u) - 
      (97688898823*d^8*K0*M^5*Sqrt[Pi/2618]*u^11)/(1415028206592000*b^3*
        E^u) + (307985*d^12*K0*M^5*Sqrt[Pi/2618]*u^11)/(8795824128*b^3*E^u) + 
      (2052697*d^14*K0*M^5*Sqrt[Pi/2618]*u^11)/(219895603200*b^3*E^u) + 
      (8660707589*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(369424613376000*b^3) + 
      (1666070099*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(16254682988544*b^3) - 
      (50601856117*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(677278457856000*b^3) - 
      (43295847871*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(290262196224000*b^3) - 
      (15161191*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(732985344000*b^3) + 
      (723460541*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(5277494476800*b^3) - 
      (557969437*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(26387472384000*b^3) + 
      (74587913*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(26387472384000*b^3) - 
      (2608313*d^16*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(17591648256000*b^3) - 
      (4019696344343*K1*M^5*Sqrt[Pi/2618]*u^11)/(1599689387552256000*b^3*
        E^u) - (30053099177161*d^2*K1*M^5*Sqrt[Pi/2618]*u^11)/
       (533229795850752000*b^3*E^u) - (59158370629*d^4*K1*M^5*Sqrt[Pi/2618]*
        u^11)/(1367255886796800*b^3*E^u) - 
      (15681632713*d^8*K1*M^5*Sqrt[Pi/2618]*u^11)/(235838034432000*b^3*E^u) + 
      (7283*d^12*K1*M^5*Sqrt[Pi/2618]*u^11)/(254508800*b^3*E^u) + 
      (884993*d^14*K1*M^5*Sqrt[Pi/2618]*u^11)/(109947801600*b^3*E^u) + 
      (62621428061*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(3324821520384000*b^3) + 
      (3422501349647*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^11)/
       (18286518362112000*b^3) - (636575976683*d^4*K1^2*M^5*Sqrt[Pi/2618]*
        u^11)/(3657303672422400*b^3) - (396840259*d^6*K1^2*M^5*Sqrt[Pi/2618]*
        u^11)/(2182422528000*b^3) - (21320851*d^8*K1^2*M^5*Sqrt[Pi/2618]*
        u^11)/(6596868096000*b^3) - (263871539*d^12*K1^2*M^5*Sqrt[Pi/2618]*
        u^11)/(6089416704000*b^3) + (1527529*d^16*K1^2*M^5*Sqrt[Pi/2618]*
        u^11)/(6883688448000*b^3) + (2556121123*d^6*K1*M^5*Sqrt[(7*Pi)/374]*
        u^11)/(74706458112000*b^3*E^u) - 
      (30270299*d^10*K0*M^5*Sqrt[(11*Pi)/238]*u^11)/(3298434048000*b^3*E^u) - 
      (2303321*d^10*K1*M^5*Sqrt[(11*Pi)/238]*u^11)/(235602432000*b^3*E^u) + 
      (285034741*d^10*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(15832483430400*b^3) - 
      (12920671*d^14*K1^2*M^5*Sqrt[(11*Pi)/238]*u^11)/(79162417152000*b^3) + 
      (3061753*K0*M^5*Sqrt[Pi/2618]*u^12)/(11005774940160*b^3*E^u) - 
      (319793132437*d^2*K0*M^5*Sqrt[Pi/2618]*u^12)/(16838835658444800*b^3*
        E^u) - (52628467217*d^4*K0*M^5*Sqrt[Pi/2618]*u^12)/
       (1403236304870400*b^3*E^u) + (800623771*d^8*K0*M^5*Sqrt[Pi/2618]*u^12)/
       (70751410329600*b^3*E^u) - (996469*d^10*K0*M^5*Sqrt[Pi/2618]*u^12)/
       (65968680960*b^3*E^u) - (40751*d^12*K0*M^5*Sqrt[Pi/2618]*u^12)/
       (2748695040*b^3*E^u) - (34457*d^14*K0*M^5*Sqrt[Pi/2618]*u^12)/
       (12216422400*b^3*E^u) + (25421423*K1*M^5*Sqrt[Pi/2618]*u^12)/
       (82543312051200*b^3*E^u) - (12363237043*d^2*K1*M^5*Sqrt[Pi/2618]*u^12)/
       (673553426337792*b^3*E^u) - (33410677589*d^4*K1*M^5*Sqrt[Pi/2618]*
        u^12)/(935490869913600*b^3*E^u) + 
      (12278500979*d^6*K1*M^5*Sqrt[Pi/2618]*u^12)/(160369863413760*b^3*E^u) + 
      (126190177*d^8*K1*M^5*Sqrt[Pi/2618]*u^12)/(17687852582400*b^3*E^u) - 
      (4559999*d^10*K1*M^5*Sqrt[Pi/2618]*u^12)/(329843404800*b^3*E^u) - 
      (739913*d^12*K1*M^5*Sqrt[Pi/2618]*u^12)/(54973900800*b^3*E^u) - 
      (97193*d^14*K1*M^5*Sqrt[Pi/2618]*u^12)/(36649267200*b^3*E^u) + 
      (52019847097*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(9143259181056000*b^3) + 
      (66056286397*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(2285814795264000*b^3) - 
      (2563174039*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(99383251968000*b^3) - 
      (1436122531*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(15549760512000*b^3) + 
      (16237549*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(152235417600*b^3) - 
      (113006903*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(1979060428800*b^3) + 
      (1559759*d^16*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/(1583248343040*b^3) + 
      (4398281*d^6*K0*M^5*Sqrt[(11*Pi)/238]*u^12)/(623037542400*b^3*E^u) + 
      (3116819*d^8*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^12)/(791624171520*b^3) - 
      (9260891*d^14*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^12)/(9895302144000*b^3) + 
      (4916551*K0*M^5*Sqrt[Pi/2618]*u^13)/(82543312051200*b^3*E^u) + 
      (185699*d^2*K0*M^5*Sqrt[Pi/2618]*u^13)/(144306489600*b^3*E^u) + 
      (302771633*d^4*K0*M^5*Sqrt[Pi/2618]*u^13)/(82543312051200*b^3*E^u) - 
      (12937927*d^6*K0*M^5*Sqrt[Pi/2618]*u^13)/(5895950860800*b^3*E^u) - 
      (100675073*d^8*K0*M^5*Sqrt[Pi/2618]*u^13)/(11791901721600*b^3*E^u) + 
      (673*d^10*K0*M^5*Sqrt[Pi/2618]*u^13)/(264297600*b^3*E^u) + 
      (4079*d^12*K0*M^5*Sqrt[Pi/2618]*u^13)/(1446681600*b^3*E^u) + 
      (179*d^14*K0*M^5*Sqrt[Pi/2618]*u^13)/(509017600*b^3*E^u) + 
      (55931713*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(326544970752000*b^3) + 
      (4132060013*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(653089941504000*b^3) + 
      (3483499609*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(130617988300800*b^3) - 
      (4899216109*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(217696647168000*b^3) - 
      (883219459*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(19790604288000*b^3) + 
      (343500247*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(19790604288000*b^3) + 
      (323047639*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(19790604288000*b^3) + 
      (12764419*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(19790604288000*b^3) - 
      (284651*d^16*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(791624171520*b^3) + 
      (4916551*K1*M^5*Sqrt[Pi/2618]*u^13)/(82543312051200*b^3*E^u) + 
      (73721*d^2*K1*M^5*Sqrt[Pi/2618]*u^13)/(57722595840*b^3*E^u) + 
      (59595769*d^4*K1*M^5*Sqrt[Pi/2618]*u^13)/(16508662410240*b^3*E^u) - 
      (1288087*d^6*K1*M^5*Sqrt[Pi/2618]*u^13)/(589595086080*b^3*E^u) - 
      (19861141*d^8*K1*M^5*Sqrt[Pi/2618]*u^13)/(2358380344320*b^3*E^u) + 
      (35129*d^10*K1*M^5*Sqrt[Pi/2618]*u^13)/(13743475200*b^3*E^u) + 
      (47*d^14*K1*M^5*Sqrt[Pi/2618]*u^13)/(137434752*b^3*E^u) + 
      (56556289*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(380969132544000*b^3) + 
      (192532709*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(33863922892800*b^3) + 
      (1958599771*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(80204027904000*b^3) - 
      (1581100951*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(72565549056000*b^3) - 
      (39693373*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(1041610752000*b^3) + 
      (1569067*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(104712192000*b^3) + 
      (92205557*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(6596868096000*b^3) - 
      (19301*d^16*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(69440716800*b^3) + 
      (47*d^12*K1*M^5*Sqrt[(17*Pi)/154]*u^13)/(289336320*b^3*E^u) + 
      (371881*d^14*K1^2*M^5*Sqrt[(17*Pi)/154]*u^13)/(6596868096000*b^3) - 
      (d^2*K0*M^5*Sqrt[Pi/2618]*u^14)/(51667200*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/2618]*u^14)/(8611200*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/2618]*u^14)/(51667200*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/2618]*u^14)/(4305600*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[Pi/2618]*u^14)/(51667200*b^3*E^u) - 
      (d^12*K0*M^5*Sqrt[Pi/2618]*u^14)/(8611200*b^3*E^u) - 
      (d^14*K0*M^5*Sqrt[Pi/2618]*u^14)/(51667200*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/2618]*u^14)/(51667200*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/2618]*u^14)/(8611200*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/2618]*u^14)/(51667200*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/2618]*u^14)/(4305600*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[Pi/2618]*u^14)/(51667200*b^3*E^u) - 
      (d^12*K1*M^5*Sqrt[Pi/2618]*u^14)/(8611200*b^3*E^u) - 
      (d^14*K1*M^5*Sqrt[Pi/2618]*u^14)/(51667200*b^3*E^u) - 
      (869861*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(19536878592000*b^3) - 
      (48279251*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(38096913254400*b^3) + 
      (2920909*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(1814138726400*b^3) + 
      (63047821*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(4947651072000*b^3) - 
      (4096459*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(824608512000*b^3) + 
      (1800563*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(2473825536000*b^3) - 
      (73237*d^12*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^14)/(176701824000*b^3) + 
      (6833*d^16*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^14)/(430230528000*b^3) - 
      (4124287*d^4*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^14)/(15873713856000*b^3) - 
      (642053*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(571453698816000*b^3) - 
      (4223903*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(228581479526400*b^3) - 
      (120695041*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(1142907397632000*b^3) - 
      (3566333*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(18141387264000*b^3) + 
      (1301761*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(4947651072000*b^3) - 
      (7757*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(65968680960*b^3) - 
      (7019*d^16*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(549739008000*b^3) - 
      (40393*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(35715856176000*b^3) - 
      (18939337*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(1142907397632000*b^3) - 
      (102092611*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(1142907397632000*b^3) + 
      (173651*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(549739008000*b^3) - 
      (235933*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(1649217024000*b^3) - 
      (105361*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(989530214400*b^3) - 
      (5503*d^12*K0^2*M^5*Sqrt[(7*Pi)/374]*u^15)/(235602432000*b^3) - 
      (612407*d^6*K1^2*M^5*Sqrt[(7*Pi)/374]*u^15)/(23324640768000*b^3) + 
      (158567*d^8*K0^2*M^5*Sqrt[(11*Pi)/238]*u^15)/(4947651072000*b^3) + 
      (373*d^10*K1^2*M^5*Sqrt[(11*Pi)/238]*u^15)/(17360179200*b^3) - 
      (691*d^16*K1^2*M^5*Sqrt[(17*Pi)/154]*u^15)/(989530214400*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(70680729600*b^3) + 
      (24359*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(742147660800*b^3) + 
      (96427*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(3710738304000*b^3) - 
      (137381*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(1855369152000*b^3) - 
      (66973*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(1236912768000*b^3) + 
      (739*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(17926272000*b^3) + 
      (293*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(13020134400*b^3) + 
      (347*d^16*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(190294272000*b^3) + 
      (1297*d^2*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^16)/(3710738304000*b^3) - 
      (K0^2*M^5*Sqrt[Pi/2618]*u^17)/(1484295321600*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/2618]*u^17)/(3710738304*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/2618]*u^17)/(2945030400*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/2618]*u^17)/(3534036480*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/2618]*u^17)/(32984340480*b^3) - 
      (K1^2*M^5*Sqrt[Pi/2618]*u^17)/(1484295321600*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(3710738304*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(2945030400*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(3534036480*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(32984340480*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(7*Pi)/374]*u^17)/(17670182400*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(7*Pi)/374]*u^17)/(17670182400*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/238]*u^17)/(371073830400*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/238]*u^17)/(17670182400*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/238]*u^17)/(371073830400*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/238]*u^17)/(17670182400*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(77*Pi)/34]*u^17)/(106021094400*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(77*Pi)/34]*u^17)/(106021094400*b^3))/Pi, 
    ((((299471*I)/2792325120)*d^14*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^3)/b^3 - 
      (117871*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(42958848*b^3) - 
      (117891343*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(558465024*b^3) - 
      (249639681*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(930775040*b^3) + 
      (878312971*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(930775040*b^3) - 
      (203466847*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(930775040*b^3) - 
      (7313807*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(29392896*b^3) + 
      (54911*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(558465024*b^3) + 
      (25958117*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(349040640*b^3) + 
      (25444129*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(349040640*b^3) + 
      (19419*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(116346880*b^3) + 
      (176221*d^12*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(214794240*b^3) + 
      (427337*K1^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(349040640*b^3) + 
      (431883*d^2*K1^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(23269376*b^3) - 
      (459601*d^6*K1^2*M^5*Sqrt[(11*Pi)/238]*u^3)/(23269376*b^3) - 
      (453*d^12*K1^2*M^5*Sqrt[(11*Pi)/238]*u^3)/(5058560*b^3) - 
      (21377*d^4*K1^2*M^5*Sqrt[(17*Pi)/154]*u^3)/(5369856*b^3) + 
      (((15086681413*I)/879582412800)*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) + 
      (((30946301549*I)/97731379200)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) - 
      (((4777884259*I)/19546275840)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[2618*Pi]) - 
      (((99871319099*I)/175916482560)*d^6*K0*K1*M^5*u^3)/
       (b^3*Sqrt[2618*Pi]) + (((151585401733*I)/293194137600)*d^8*K0*K1*M^5*
        u^3)/(b^3*Sqrt[2618*Pi]) - (((537567967*I)/13961625600)*d^10*K0*K1*
        M^5*u^3)/(b^3*Sqrt[2618*Pi]) - (((4189233*I)/4653875200)*d^12*K0*K1*
        M^5*u^3)/(b^3*Sqrt[2618*Pi]) + (((60433157*I)/92587622400)*K0^2*M^5*
        Sqrt[11/(238*Pi)]*u^4)/b^3 - (20734591181*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(586388275200*b^3) - (671603443253*d^2*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(586388275200*b^3) - (412520848193*d^4*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(586388275200*b^3) + (790747535629*d^6*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(195462758400*b^3) - (4114427061*d^8*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(3429171200*b^3) - (576722546111*d^10*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(586388275200*b^3) + (72612713*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (117277655040*b^3) + (162893321*d^12*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^4)/
       (83769753600*b^3) + (((78073234007*I)/586388275200)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[2618*Pi]) - (((13142523257*I)/117277655040)*d^4*K0^2*M^5*
        u^4)/(b^3*Sqrt[2618*Pi]) - (((81276785099*I)/351832965120)*d^6*K0^2*
        M^5*u^4)/(b^3*Sqrt[2618*Pi]) + (((15001384557*I)/65154252800)*d^8*
        K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((2313966541*I)/83769753600)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((2288513*I)/9307750400)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) + 
      (((2095193*I)/5584650240)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) + 
      (((6077111811559*I)/468885086208000)*K1^2*M^5*u^4)/
       (b^3*Sqrt[2618*Pi]) + (((7434900308119*I)/31259005747200)*d^2*K1^2*M^5*
        u^4)/(b^3*Sqrt[2618*Pi]) - (((35589277915819*I)/225759485952000)*d^4*
        K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((3011258623287151*I)/6095506120704000)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[2618*Pi]) + (((5456521920943*I)/12314153779200)*d^8*K1^2*M^5*
        u^4)/(b^3*Sqrt[2618*Pi]) - (((1054891155847*I)/26387472384000)*d^10*
        K1^2*M^5*u^4)/(b^3*Sqrt[2618*Pi]) - 
      (((25741503847*I)/8795824128000)*d^12*K1^2*M^5*u^4)/
       (b^3*Sqrt[2618*Pi]) + (((53617559*I)/83769753600)*d^14*K1^2*M^5*u^4)/
       (b^3*Sqrt[2618*Pi]) + (((3441029*I)/117277655040)*d^14*K0*K1*M^5*
        Sqrt[17/(154*Pi)]*u^5)/b^3 - (19731554741*K0^2*M^5*Sqrt[Pi/2618]*u^5)/
       (1172776550400*b^3) - (537750048053*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^5)/
       (1172776550400*b^3) + (30798507151*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^5)/
       (20575027200*b^3) - (180045240917*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^5)/
       (390925516800*b^3) + (51639257*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^5)/
       (234555310080*b^3) - (1131066791087*K1^2*M^5*Sqrt[Pi/2618]*u^5)/
       (17591648256000*b^3) - (25479395643659*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^5)/
       (17591648256000*b^3) - (4514035574051*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^5)/
       (17591648256000*b^3) + (73046880072737*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^5)/
       (17591648256000*b^3) - (4916175770873*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^5)/
       (3518329651200*b^3) - (67749785*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^5)/
       (67239936*b^3) + (73842108643*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^5)/
       (3518329651200*b^3) + (6555491*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^5)/
       (8051097600*b^3) - (1135598857*d^4*K0^2*M^5*Sqrt[(11*Pi)/238]*u^5)/
       (61725081600*b^3) + (112977281*d^12*K0^2*M^5*Sqrt[(11*Pi)/238]*u^5)/
       (167539507200*b^3) - (25265580463*d^10*K0^2*M^5*Sqrt[(17*Pi)/154]*u^5)/
       (1172776550400*b^3) + (((15572914356371*I)/1354556915712000)*K0*K1*M^5*
        u^5)/(b^3*Sqrt[2618*Pi]) + (((103937967017317*I)/1219101224140800)*
        d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[2618*Pi]) - 
      (((2960874812138741*I)/12191012241408000)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2618*Pi]) + (((294770975937989*I)/6095506120704000)*d^6*K0*
        K1*M^5*u^5)/(b^3*Sqrt[2618*Pi]) + 
      (((63481163227813*I)/270911383142400)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[2618*Pi]) - (((516445952161*I)/3769638912000)*d^10*K0*K1*M^5*
        u^5)/(b^3*Sqrt[2618*Pi]) - (((1082235899*I)/17591648256000)*d^12*K0*
        K1*M^5*u^5)/(b^3*Sqrt[2618*Pi]) + 
      (((17837110735576333*I)/97150828745850880000)*K0^2*M^5*
        Sqrt[17/(154*Pi)]*u^6)/b^3 - (231542788903*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(4397912064000*b^3) - (2610959904323*d^2*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(2198956032000*b^3) - (774004759669*d^4*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(4397912064000*b^3) + (918480335033*d^6*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(274869504000*b^3) - (141322763531*d^8*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(125654630400*b^3) - (10275412753*d^10*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(12565463040*b^3) + (14255965657*d^12*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(879582412800*b^3) + (159667777*d^14*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(219895603200*b^3) - 
      (((110302784814924415943*I)/23607651385241763840000)*K0^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) - (((29687189015843*I)/2438202448281600)*d^2*K0^2*
        M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((425940945110299*I)/12191012241408000)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) + (((4164619016449*I)/58610635776000)*d^6*K0^2*M^5*
        u^6)/(b^3*Sqrt[2618*Pi]) + (((80646008533*I)/4104717926400)*d^8*K0^2*
        M^5*u^6)/(b^3*Sqrt[2618*Pi]) - (((2241624287321*I)/52774944768000)*
        d^10*K0^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) + 
      (((6923057389*I)/17591648256000)*d^12*K0^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) + (((26186813*I)/586388275200)*d^14*K0^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) - (((8142890195899*I)/761938265088000)*K1^2*M^5*
        u^6)/(b^3*Sqrt[2618*Pi]) - (((273063980207267*I)/1354556915712000)*
        d^2*K1^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((10004547336611*I)/73884922675200)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) + (((1047019763620931*I)/1523876530176000)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (((204920913623*I)/1963125964800)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[2618*Pi]) - (((839325668339*I)/3518329651200)*d^10*K1^2*M^5*
        u^6)/(b^3*Sqrt[2618*Pi]) + (((58847405993*I)/17591648256000)*d^12*
        K1^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) + 
      (((360076279*I)/1759164825600)*d^14*K1^2*M^5*u^6)/(b^3*Sqrt[2618*Pi]) - 
      (3499871951*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(366492672000*b^3) - 
      (293070170513*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(1465970688000*b^3) - 
      (602081303*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(22905792000*b^3) - 
      (40830442871*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(219895603200*b^3) - 
      (9393994717*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(67660185600*b^3) + 
      (2259377*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^7)/(845752320*b^3) - 
      (92114535731*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(6596868096000*b^3) - 
      (4076848560769*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(13193736192000*b^3) - 
      (157466860583*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(6596868096000*b^3) + 
      (3684122728159*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(4397912064000*b^3) - 
      (177139017337*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(879582412800*b^3) + 
      (573515027*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(146597068800*b^3) + 
      (197585093*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^7)/(879582412800*b^3) + 
      (11730319963*d^6*K0^2*M^5*Sqrt[(11*Pi)/238]*u^7)/(231469056000*b^3) + 
      (11663027*d^14*K0^2*M^5*Sqrt[(11*Pi)/238]*u^7)/(879582412800*b^3) - 
      (782596303*d^8*K1^2*M^5*Sqrt[(11*Pi)/238]*u^7)/(29319413760*b^3) - 
      (((483692527609*I)/59371812864000)*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) - 
      (((1581911179148491*I)/9143259181056000)*d^2*K0*K1*M^5*u^7)/
       (b^3*Sqrt[2618*Pi]) - (((456094532067313*I)/9143259181056000)*d^4*K0*
        K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) + 
      (((717981187126409*I)/1523876530176000)*d^6*K0*K1*M^5*u^7)/
       (b^3*Sqrt[2618*Pi]) - (((43563906298873*I)/761938265088000)*d^8*K0*K1*
        M^5*u^7)/(b^3*Sqrt[2618*Pi]) - (((489485710279*I)/2638747238400)*d^10*
        K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) + 
      (((305756723*I)/125654630400)*d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[2618*Pi]) + 
      (((143543947*I)/1099478016000)*d^14*K0*K1*M^5*u^7)/
       (b^3*Sqrt[2618*Pi]) - (((386110657429*I)/186597126144000)*d^4*K1^2*M^5*
        Sqrt[7/(374*Pi)]*u^8)/b^3 - (25035600151*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (3298434048000*b^3) - (119662132963*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (824608512000*b^3) - (51953658613*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (3298434048000*b^3) + (220909673051*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (549739008000*b^3) - (523753831*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (3857817600*b^3) - (685510333*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (6871737600*b^3) + (439668547*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (219895603200*b^3) + (57413*d^14*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^8)/
       (7329853440*b^3) - (((262375645867*I)/285726849408000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[2618*Pi]) - (((253800002057123*I)/9143259181056000)*d^2*K0^2*
        M^5*u^8)/(b^3*Sqrt[2618*Pi]) - (((10551198350603*I)/1306179883008000)*
        d^4*K0^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) + 
      (((122316297143*I)/1731677875200)*d^6*K0^2*M^5*u^8)/
       (b^3*Sqrt[2618*Pi]) - (((304766950619*I)/304775306035200)*d^8*K0^2*M^5*
        u^8)/(b^3*Sqrt[2618*Pi]) - (((5417902167*I)/162885632000)*d^10*K0^2*
        M^5*u^8)/(b^3*Sqrt[2618*Pi]) + (((57348331*I)/162885632000)*d^12*K0^2*
        M^5*u^8)/(b^3*Sqrt[2618*Pi]) + (((9322451*I)/314136576000)*d^14*K0^2*
        M^5*u^8)/(b^3*Sqrt[2618*Pi]) - (((318100054627*I)/182865183621120)*
        K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((9845080430567*I)/186597126144000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[2618*Pi]) + (((32858615202319*I)/228581479526400)*d^6*K1^2*
        M^5*u^8)/(b^3*Sqrt[2618*Pi]) - (((54560311635881*I)/2285814795264000)*
        d^8*K1^2*M^5*u^8)/(b^3*Sqrt[2618*Pi]) - 
      (((75166013707*I)/1465970688000)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[2618*Pi]) + (((1411546627*I)/4397912064000)*d^12*K1^2*M^5*
        u^8)/(b^3*Sqrt[2618*Pi]) + (((25125533*I)/439791206400)*d^14*K1^2*M^5*
        u^8)/(b^3*Sqrt[2618*Pi]) - (398692453*K0^2*M^5*Sqrt[Pi/2618]*u^9)/
       (471204864000*b^3) - (20763846881*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^9)/
       (1649217024000*b^3) - (95104601*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^9)/
       (8144281600*b^3) - (1105264291*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^9)/
       (109947801600*b^3) + (50869451*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^9)/
       (219895603200*b^3) - (189115387*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (471204864000*b^3) + (644214421*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (253725696000*b^3) + (4457150947*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (103076064000*b^3) - (9414671951*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (659686809600*b^3) - (1328142169*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (109947801600*b^3) + (380561*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (18324633600*b^3) + (477569299*d^6*K0^2*M^5*Sqrt[(11*Pi)/238]*u^9)/
       (137434752000*b^3) - (91607027*d^4*K0^2*M^5*Sqrt[(17*Pi)/154]*u^9)/
       (471204864000*b^3) - (1878725347*d^2*K1^2*M^5*Sqrt[(17*Pi)/154]*u^9)/
       (1649217024000*b^3) + (820373*d^12*K1^2*M^5*Sqrt[(17*Pi)/154]*u^9)/
       (43979120640*b^3) + (4789*d^14*K0^2*M^5*Sqrt[(187*Pi)/14]*u^9)/
       (54973900800*b^3) - (((433288883849*I)/253979421696000)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[2618*Pi]) - (((1865953958641*I)/108848323584000)*d^2*K0*K1*
        M^5*u^9)/(b^3*Sqrt[2618*Pi]) - (((298475082043*I)/16327248537600)*d^4*
        K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) + 
      (((3011282625457*I)/43957976832000)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[2618*Pi]) - (((884491552997*I)/175831907328000)*d^8*K0*K1*
        M^5*u^9)/(b^3*Sqrt[2618*Pi]) - (((4571208067*I)/173601792000)*d^10*K0*
        K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) - (((32098699*I)/549739008000)*d^12*
        K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) + 
      (((25999*I)/563834880)*d^14*K0*K1*M^5*u^9)/(b^3*Sqrt[2618*Pi]) - 
      (2590243*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(604108800*b^3) + 
      (28496729*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(164921702400*b^3) - 
      (61171687*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(23560243200*b^3) - 
      (45989413*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(12686284800*b^3) + 
      (24853667*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(164921702400*b^3) + 
      (1218719*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(164921702400*b^3) - 
      (59377*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^10)/(2036070400*b^3) + 
      (101855077*d^6*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^10)/(164921702400*b^3) - 
      (((16784451811*I)/142863424704000)*K0^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) - 
      (((12176995231*I)/11662320384000)*d^2*K0^2*M^5*u^10)/
       (b^3*Sqrt[2618*Pi]) - (((262565017067*I)/95242283136000)*d^4*K0^2*M^5*
        u^10)/(b^3*Sqrt[2618*Pi]) + (((6997012201787*I)/1142907397632000)*d^6*
        K0^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((204113171891*I)/285726849408000)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[2618*Pi]) - (((83097913*I)/29450304000)*d^10*K0^2*M^5*u^10)/
       (b^3*Sqrt[2618*Pi]) - (((4021637*I)/34358688000)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[2618*Pi]) + (((290771*I)/14095872000)*d^14*K0^2*M^5*u^10)/
       (b^3*Sqrt[2618*Pi]) + (((761002020167*I)/3428722192896000)*K1^2*M^5*
        u^10)/(b^3*Sqrt[2618*Pi]) - (((3255329674559*I)/857180548224000)*d^2*
        K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) + 
      (((183798180809*I)/685744438579200)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[2618*Pi]) + (((999752628019*I)/149074877952000)*d^6*K1^2*M^5*
        u^10)/(b^3*Sqrt[2618*Pi]) - (((4597057501*I)/25397942169600)*d^8*K1^2*
        M^5*u^10)/(b^3*Sqrt[2618*Pi]) - (((4697120807*I)/1484295321600)*d^10*
        K1^2*M^5*u^10)/(b^3*Sqrt[2618*Pi]) - 
      (((301286917*I)/4947651072000)*d^12*K1^2*M^5*u^10)/
       (b^3*Sqrt[2618*Pi]) + (((12871087*I)/1649217024000)*d^14*K1^2*M^5*
        u^10)/(b^3*Sqrt[2618*Pi]) - (((25099189*I)/530105472000)*d^10*K0*K1*
        M^5*Sqrt[11/(238*Pi)]*u^11)/b^3 - (11483*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (732985344*b^3) - (6803701*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (54973900800*b^3) - (350459*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (54973900800*b^3) + (17975423*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (54973900800*b^3) - (2169119*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (54973900800*b^3) - (27195989*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (164921702400*b^3) - (194969*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (164921702400*b^3) - (228496481*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^11)/
       (1484295321600*b^3) - (115006289*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^11)/
       (1484295321600*b^3) + (11340401*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^11)/
       (23560243200*b^3) - (585031*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^11)/
       (98953021440*b^3) - (124319729*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^11)/
       (494765107200*b^3) + (3777337*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^11)/
       (164921702400*b^3) + (58703*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^11)/
       (54973900800*b^3) - (7783*K1^2*M^5*Sqrt[(7*Pi)/374]*u^11)/
       (3262187520*b^3) + (365291*d^12*K0^2*M^5*Sqrt[(11*Pi)/238]*u^11)/
       (164921702400*b^3) - (((1746403277*I)/428590274112000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[2618*Pi]) - (((269311311707*I)/857180548224000)*d^2*K0*K1*
        M^5*u^11)/(b^3*Sqrt[2618*Pi]) - (((183720996007*I)/171436109644800)*
        d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[2618*Pi]) + 
      (((143771899871*I)/53573784264000)*d^6*K0*K1*M^5*u^11)/
       (b^3*Sqrt[2618*Pi]) - (((60331787261*I)/71431712352000)*d^8*K0*K1*M^5*
        u^11)/(b^3*Sqrt[2618*Pi]) + (((139630181*I)/1236912768000)*d^12*K0*K1*
        M^5*u^11)/(b^3*Sqrt[2618*Pi]) - (((2828627*I)/68717376000)*d^14*K0*K1*
        M^5*u^11)/(b^3*Sqrt[2618*Pi]) - (48913901*d^4*K0*K1*M^5*Sqrt[Pi/2618]*
        u^12)/(371073830400*b^3) - (21194627*d^10*K0*K1*M^5*Sqrt[Pi/2618]*
        u^12)/(123691276800*b^3) + (45817*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/
       (41230425600*b^3) + (45911*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/
       (8246085120*b^3) - (75043*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^12)/
       (371073830400*b^3) + (3346081*d^6*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^12)/
       (123691276800*b^3) + (678029*d^8*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^12)/
       (123691276800*b^3) - (1291219*d^2*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^12)/
       (371073830400*b^3) + (((16935917*I)/3609181255680)*K0^2*M^5*u^12)/
       (b^3*Sqrt[2618*Pi]) - (((3633675097*I)/43957976832000)*d^2*K0^2*M^5*
        u^12)/(b^3*Sqrt[2618*Pi]) - (((566460331*I)/7936856928000)*d^4*K0^2*
        M^5*u^12)/(b^3*Sqrt[2618*Pi]) + (((12861205043*I)/34287221928960)*d^6*
        K0^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) - 
      (((7005386243*I)/43957976832000)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[2618*Pi]) - (((166989533*I)/1484295321600)*d^10*K0^2*M^5*
        u^12)/(b^3*Sqrt[2618*Pi]) + (((28052099*I)/1236912768000)*d^12*K0^2*
        M^5*u^12)/(b^3*Sqrt[2618*Pi]) + (((1207513*I)/51538032000)*d^14*K0^2*
        M^5*u^12)/(b^3*Sqrt[2618*Pi]) + (((8411586731*I)/1714361096448000)*
        K1^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) - 
      (((1809740113*I)/26374786099200)*d^2*K1^2*M^5*u^12)/
       (b^3*Sqrt[2618*Pi]) - (((230132563*I)/2226442982400)*d^4*K1^2*M^5*
        u^12)/(b^3*Sqrt[2618*Pi]) + (((41622584371*I)/122454364032000)*d^6*
        K1^2*M^5*u^12)/(b^3*Sqrt[2618*Pi]) - 
      (((44701662319*I)/571453698816000)*d^8*K1^2*M^5*u^12)/
       (b^3*Sqrt[2618*Pi]) - (((37175*I)/314136576)*d^10*K1^2*M^5*u^12)/
       (b^3*Sqrt[2618*Pi]) + (((20087*I)/3398112000)*d^12*K1^2*M^5*u^12)/
       (b^3*Sqrt[2618*Pi]) + (((918601*I)/51538032000)*d^14*K1^2*M^5*u^12)/
       (b^3*Sqrt[2618*Pi]) - (((37897*I)/80668224000)*d^10*K0*K1*M^5*
        Sqrt[17/(154*Pi)]*u^13)/b^3 + (6571*K0^2*M^5*Sqrt[Pi/2618]*u^13)/
       (53010547200*b^3) - (4919753*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^13)/
       (371073830400*b^3) + (144451*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^13)/
       (12369127680*b^3) + (251791*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^13)/
       (17670182400*b^3) - (272071*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^13)/
       (41230425600*b^3) - (487*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^13)/
       (361670400*b^3) + (5969*K1^2*M^5*Sqrt[Pi/2618]*u^13)/
       (41230425600*b^3) - (89237*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^13)/
       (61845638400*b^3) + (349829*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^13)/
       (30922819200*b^3) + (379343*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^13)/
       (41230425600*b^3) - (1567*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^13)/
       (824608512*b^3) - (2197*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^13)/
       (453081600*b^3) - (1487*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^13)/
       (1288450800*b^3) - (733*d^2*K0^2*M^5*Sqrt[(7*Pi)/374]*u^13)/
       (2650527360*b^3) - (919*d^10*K0^2*M^5*Sqrt[(7*Pi)/374]*u^13)/
       (2208772800*b^3) - (5711*d^4*K1^2*M^5*Sqrt[(7*Pi)/374]*u^13)/
       (3534036480*b^3) + (((769537*I)/1785792808800)*K0*K1*M^5*u^13)/
       (b^3*Sqrt[2618*Pi]) + (((11924569823*I)/428590274112000)*d^2*K0*K1*M^5*
        u^13)/(b^3*Sqrt[2618*Pi]) - (((27387501773*I)/428590274112000)*d^4*K0*
        K1*M^5*u^13)/(b^3*Sqrt[2618*Pi]) - (((15711720547*I)/214295137056000)*
        d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[2618*Pi]) + 
      (((35350257433*I)/214295137056000)*d^8*K0*K1*M^5*u^13)/
       (b^3*Sqrt[2618*Pi]) - (((2479513*I)/68717376000)*d^12*K0*K1*M^5*u^13)/
       (b^3*Sqrt[2618*Pi]) - (((19207*I)/1610563500)*d^14*K0*K1*M^5*u^13)/
       (b^3*Sqrt[2618*Pi]) - (((69007*I)/174934805760)*d^8*K0^2*M^5*
        Sqrt[7/(374*Pi)]*u^14)/b^3 - (((1031*I)/1920672000)*d^10*K0^2*M^5*
        Sqrt[7/(374*Pi)]*u^14)/b^3 - (((59*I)/58590604800)*K0^2*M^5*
        Sqrt[11/(238*Pi)]*u^14)/b^3 + (((186354011*I)/1480584583296000)*d^6*
        K0^2*M^5*Sqrt[11/(238*Pi)]*u^14)/b^3 - 
      (((59*I)/58590604800)*K1^2*M^5*Sqrt[11/(238*Pi)]*u^14)/b^3 + 
      (((4176551*I)/17626006944000)*d^6*K1^2*M^5*Sqrt[11/(238*Pi)]*u^14)/
       b^3 + (((2329*I)/51538032000)*d^14*K0^2*M^5*Sqrt[17/(154*Pi)]*u^14)/
       b^3 + (1931*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(46384228800*b^3) + 
      (5791*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(5798028600*b^3) + 
      (184133*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(46384228800*b^3) - 
      (5749*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(7730704800*b^3) + 
      (311*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(154614096*b^3) + 
      (1229*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(343586880*b^3) + 
      (41*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/(103076064*b^3) - 
      (14411*d^8*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^14)/(15461409600*b^3) + 
      (((274741*I)/32968482624000)*K0^2*M^5*u^14)/(b^3*Sqrt[2618*Pi]) + 
      (((19024997*I)/71431712352000)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[2618*Pi]) - 
      (((37379*I)/1674180758250)*d^4*K0^2*M^5*u^14)/(b^3*Sqrt[2618*Pi]) + 
      (((2816292533*I)/1809603379584000)*d^6*K0^2*M^5*u^14)/
       (b^3*Sqrt[2618*Pi]) + (((18911*I)/7362576000)*d^12*K0^2*M^5*u^14)/
       (b^3*Sqrt[2618*Pi]) + (((274741*I)/32968482624000)*K1^2*M^5*u^14)/
       (b^3*Sqrt[2618*Pi]) + (((6393181*I)/23810570784000)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[2618*Pi]) - (((6767291*I)/107147568528000)*d^4*K1^2*M^5*
        u^14)/(b^3*Sqrt[2618*Pi]) + (((1304241821*I)/4071607604064000)*d^6*
        K1^2*M^5*u^14)/(b^3*Sqrt[2618*Pi]) - 
      (((11834773*I)/4373370144000)*d^8*K1^2*M^5*u^14)/(b^3*Sqrt[2618*Pi]) - 
      (((3441313*I)/927684576000)*d^10*K1^2*M^5*u^14)/(b^3*Sqrt[2618*Pi]) + 
      (((32909*I)/12884508000)*d^12*K1^2*M^5*u^14)/(b^3*Sqrt[2618*Pi]) + 
      (((12577*I)/17179344000)*d^14*K1^2*M^5*u^14)/(b^3*Sqrt[2618*Pi]) - 
      (((371*I)/6975072000)*d^4*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^15)/b^3 + 
      (((371*I)/6975072000)*d^6*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^15)/b^3 - 
      ((I/96876000)*d^14*K0*K1*M^5*Sqrt[7/(374*Pi)]*u^15)/b^3 - 
      ((I/24219000)*d^12*K0*K1*M^5*Sqrt[11/(238*Pi)]*u^15)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(77500800*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(12916800*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(77500800*b^3) + 
      (d^8*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(6458400*b^3) + 
      (d^10*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(77500800*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(12916800*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(77500800*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(77500800*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(12916800*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(77500800*b^3) + 
      (d^8*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(6458400*b^3) + 
      (d^10*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(77500800*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(12916800*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(77500800*b^3) + 
      (((83*I)/19181448000)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[2618*Pi]) + 
      (((156109*I)/537080544000)*d^4*K0*K1*M^5*u^15)/(b^3*Sqrt[2618*Pi]) - 
      (((215009*I)/537080544000)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[2618*Pi]) + 
      (((353*I)/3196908000)*d^8*K0*K1*M^5*u^15)/(b^3*Sqrt[2618*Pi]) + 
      (((1171*I)/12206376000)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[2618*Pi]) + 
      (((577*I)/1356264000)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[2618*Pi]))/Pi, 
    ((-15361*K1*M^5*Sqrt[Pi/2618]*u)/(3635840*b^3*E^u) - 
      (2198597*d^2*K1*M^5*Sqrt[Pi/2618]*u)/(29086720*b^3*E^u) - 
      (822597*d^4*K1*M^5*Sqrt[Pi/2618]*u)/(58173440*b^3*E^u) + 
      (89321*d^6*K1*M^5*Sqrt[Pi/2618]*u)/(454480*b^3*E^u) - 
      (248133*d^8*K1*M^5*Sqrt[Pi/2618]*u)/(58173440*b^3*E^u) - 
      (3493439*d^10*K1*M^5*Sqrt[Pi/2618]*u)/(29086720*b^3*E^u) + 
      (10737*d^14*K1*M^5*Sqrt[Pi/2618]*u)/(7271680*b^3*E^u) + 
      (70117*d^12*K1*M^5*Sqrt[(17*Pi)/154]*u)/(58173440*b^3*E^u) - 
      (27*d^16*K1*M^5*Sqrt[(77*Pi)/34]*u)/(11634688*b^3*E^u) + 
      (4469473*d^2*K0*M^5*Sqrt[Pi/2618]*u^2)/(46538752*b^3*E^u) + 
      (207399397*d^4*K0*M^5*Sqrt[Pi/2618]*u^2)/(465387520*b^3*E^u) - 
      (11143963*d^6*K0*M^5*Sqrt[Pi/2618]*u^2)/(12247040*b^3*E^u) + 
      (38953659*d^8*K0*M^5*Sqrt[Pi/2618]*u^2)/(465387520*b^3*E^u) + 
      (75915951*d^10*K0*M^5*Sqrt[Pi/2618]*u^2)/(232693760*b^3*E^u) - 
      (19048753*d^12*K0*M^5*Sqrt[Pi/2618]*u^2)/(465387520*b^3*E^u) - 
      (15361*K1*M^5*Sqrt[Pi/2618]*u^2)/(3635840*b^3*E^u) - 
      (2198597*d^2*K1*M^5*Sqrt[Pi/2618]*u^2)/(29086720*b^3*E^u) - 
      (822597*d^4*K1*M^5*Sqrt[Pi/2618]*u^2)/(58173440*b^3*E^u) + 
      (89321*d^6*K1*M^5*Sqrt[Pi/2618]*u^2)/(454480*b^3*E^u) - 
      (248133*d^8*K1*M^5*Sqrt[Pi/2618]*u^2)/(58173440*b^3*E^u) - 
      (3493439*d^10*K1*M^5*Sqrt[Pi/2618]*u^2)/(29086720*b^3*E^u) + 
      (10737*d^14*K1*M^5*Sqrt[Pi/2618]*u^2)/(7271680*b^3*E^u) - 
      (11371*K0*M^5*Sqrt[(7*Pi)/374]*u^2)/(20234240*b^3*E^u) + 
      (21807*d^14*K0*M^5*Sqrt[(7*Pi)/374]*u^2)/(46538752*b^3*E^u) + 
      (70117*d^12*K1*M^5*Sqrt[(17*Pi)/154]*u^2)/(58173440*b^3*E^u) - 
      (27*d^16*K1*M^5*Sqrt[(77*Pi)/34]*u^2)/(11634688*b^3*E^u) - 
      (15*d^16*K0*M^5*Sqrt[(187*Pi)/14]*u^2)/(23269376*b^3*E^u) + 
      (220971497127*K0*M^5*Sqrt[Pi/2618]*u^3)/(752352445644800*b^3*E^u) + 
      (212160958297997*d^2*K0*M^5*Sqrt[Pi/2618]*u^3)/(1128528668467200*b^3*
        E^u) + (1736301792865441*d^4*K0*M^5*Sqrt[Pi/2618]*u^3)/
       (4062703206481920*b^3*E^u) - (1050416238890287*d^6*K0*M^5*
        Sqrt[Pi/2618]*u^3)/(923341637836800*b^3*E^u) + 
      (8729259220169*d^8*K0*M^5*Sqrt[Pi/2618]*u^3)/(42765296910336*b^3*E^u) + 
      (95791164649*d^10*K0*M^5*Sqrt[Pi/2618]*u^3)/(268761292800*b^3*E^u) - 
      (2039642909*d^12*K0*M^5*Sqrt[Pi/2618]*u^3)/(48865689600*b^3*E^u) + 
      (20705310777*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(2382784102400*b^3) + 
      (245704758099*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(2382784102400*b^3) + 
      (249210392261*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(1787088076800*b^3) + 
      (316060758641*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(714835230720*b^3) - 
      (381993523227*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(1191392051200*b^3) + 
      (1337641587*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(595696025600*b^3) + 
      (129061*d^18*K0^2*M^5*Sqrt[Pi/2618]*u^3)/(25081937920*b^3) + 
      (56314998017*d^2*K1*M^5*Sqrt[Pi/2618]*u^3)/(97731379200*b^3*E^u) + 
      (23242756003*d^4*K1*M^5*Sqrt[Pi/2618]*u^3)/(30862540800*b^3*E^u) - 
      (85821414961*d^6*K1*M^5*Sqrt[Pi/2618]*u^3)/(32577126400*b^3*E^u) + 
      (326965118023*d^8*K1*M^5*Sqrt[Pi/2618]*u^3)/(586388275200*b^3*E^u) + 
      (16108723511*d^10*K1*M^5*Sqrt[Pi/2618]*u^3)/(19546275840*b^3*E^u) + 
      (157696177*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(178708807680*b^3) + 
      (5396665121*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(297848012800*b^3) - 
      (17507027*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(367411200*b^3) + 
      (43502311*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(37231001600*b^3) + 
      (7261153667*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(148924006400*b^3) - 
      (142039823*d^16*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(893544038400*b^3) + 
      (452503*d^18*K1^2*M^5*Sqrt[Pi/2618]*u^3)/(15676211200*b^3) + 
      (21807*d^14*K0*M^5*Sqrt[(7*Pi)/374]*u^3)/(46538752*b^3*E^u) - 
      (32931267433*d^4*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(595696025600*b^3) + 
      (1034891179*d^12*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(595696025600*b^3) - 
      (215871259*d^16*K0^2*M^5*Sqrt[(7*Pi)/374]*u^3)/(7148352307200*b^3) + 
      (677027231*K1*M^5*Sqrt[(11*Pi)/238]*u^3)/(586388275200*b^3*E^u) - 
      (80661177*d^12*K1*M^5*Sqrt[(11*Pi)/238]*u^3)/(9307750400*b^3*E^u) + 
      (4190737*d^14*K1*M^5*Sqrt[(11*Pi)/238]*u^3)/(7517798400*b^3*E^u) - 
      (22339*d^16*K1*M^5*Sqrt[(11*Pi)/238]*u^3)/(1628856320*b^3*E^u) - 
      (167915569*d^10*K1^2*M^5*Sqrt[(11*Pi)/238]*u^3)/(268063211520*b^3) - 
      (22298189*d^12*K1^2*M^5*Sqrt[(11*Pi)/238]*u^3)/(17635737600*b^3) - 
      (3437743*d^14*K1^2*M^5*Sqrt[(17*Pi)/154]*u^3)/(167539507200*b^3) - 
      (15*d^16*K0*M^5*Sqrt[(187*Pi)/14]*u^3)/(23269376*b^3*E^u) + 
      (504210142756153*K0*M^5*Sqrt[Pi/2618]*u^4)/(54169376086425600*b^3*
        E^u) + (1144865974097973*d^2*K0*M^5*Sqrt[Pi/2618]*u^4)/
       (3009409782579200*b^3*E^u) + (10266682491918247*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^4)/(23215446894182400*b^3*E^u) - 
      (12253710730082309*d^6*K0*M^5*Sqrt[Pi/2618]*u^4)/
       (7386733102694400*b^3*E^u) + (167125332974491*d^8*K0*M^5*Sqrt[Pi/2618]*
        u^4)/(450161020108800*b^3*E^u) + (1097469570427*d^10*K0*M^5*
        Sqrt[Pi/2618]*u^4)/(2150090342400*b^3*E^u) - 
      (22703644169*d^12*K0*M^5*Sqrt[Pi/2618]*u^4)/(390925516800*b^3*E^u) + 
      (658133071*d^14*K0*M^5*Sqrt[Pi/2618]*u^4)/(195462758400*b^3*E^u) + 
      (908309410827770927*K1*M^5*Sqrt[Pi/2618]*u^4)/(34126706934448128000*b^3*
        E^u) + (7140846324657476801*d^2*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (8531676733612032000*b^3*E^u) + (5609952770379977101*d^4*K1*M^5*
        Sqrt[Pi/2618]*u^4)/(8531676733612032000*b^3*E^u) - 
      (27288361847826845839*d^6*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (8531676733612032000*b^3*E^u) + (152843838603766379*d^8*K1*M^5*
        Sqrt[Pi/2618]*u^4)/(179614247023411200*b^3*E^u) + 
      (1627372157073863*d^10*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (1760923990425600*b^3*E^u) - (2119605025711*d^12*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(20523589632000*b^3*E^u) + (1090750607*d^14*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(195462758400*b^3*E^u) + (33389140127281*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(1501153984512000*b^3) - (46806468354253*d^4*K0*K1*M^5*
        Sqrt[Pi/2618]*u^4)/(25019233075200*b^3) + 
      (824380126873783*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (375288496128000*b^3) + (77389835921747*d^8*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(57736691712000*b^3) - (1266306468578191*d^10*K0*K1*M^5*
        Sqrt[Pi/2618]*u^4)/(750576992256000*b^3) + 
      (13035027431633*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^4)/
       (375288496128000*b^3) + (421684415539*d^14*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(41698721792000*b^3) - (15835502911*d^16*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(14296704614400*b^3) + (5295711433*d^18*K0*K1*M^5*Sqrt[Pi/2618]*
        u^4)/(100076932300800*b^3) - (79969*d^16*K0*M^5*Sqrt[(11*Pi)/238]*
        u^4)/(13030850560*b^3*E^u) - (2053993931153*d^2*K0*K1*M^5*
        Sqrt[(11*Pi)/238]*u^4)/(500384661504000*b^3) - 
      (252587*d^16*K1*M^5*Sqrt[(17*Pi)/154]*u^4)/(52123402240*b^3*E^u) + 
      (29686478366465941*K0*M^5*Sqrt[Pi/2618]*u^5)/(2132919183403008000*b^3*
        E^u) + (3397776533132746873*d^2*K0*M^5*Sqrt[Pi/2618]*u^5)/
       (8531676733612032000*b^3*E^u) + (337196241938351707*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^5)/(1312565651324928000*b^3*E^u) - 
      (12265585850273079707*d^6*K0*M^5*Sqrt[Pi/2618]*u^5)/
       (8531676733612032000*b^3*E^u) + (14428816127735837*d^8*K0*M^5*
        Sqrt[Pi/2618]*u^5)/(35922849404682240*b^3*E^u) + 
      (721074906729011*d^10*K0*M^5*Sqrt[Pi/2618]*u^5)/(1760923990425600*b^3*
        E^u) + (444463111*d^14*K0*M^5*Sqrt[Pi/2618]*u^5)/
       (195462758400*b^3*E^u) - (1840723*d^16*K0*M^5*Sqrt[Pi/2618]*u^5)/
       (78185103360*b^3*E^u) + (16783990702361*K0^2*M^5*Sqrt[Pi/2618]*u^5)/
       (3002307969024000*b^3) - (230281965873569*d^2*K0^2*M^5*Sqrt[Pi/2618]*
        u^5)/(3002307969024000*b^3) - (102057663644983*d^4*K0^2*M^5*
        Sqrt[Pi/2618]*u^5)/(150115398451200*b^3) + 
      (717916909208783*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^5)/
       (750576992256000*b^3) + (49088634663067*d^8*K0^2*M^5*Sqrt[Pi/2618]*
        u^5)/(115473383424000*b^3) - (971297163581071*d^10*K0^2*M^5*
        Sqrt[Pi/2618]*u^5)/(1501153984512000*b^3) + 
      (3206194817531*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(250192330752000*b^3) + 
      (2987196024691*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(750576992256000*b^3) - 
      (34253692133*d^16*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(85780227686400*b^3) + 
      (3279631577*d^18*K0^2*M^5*Sqrt[Pi/2618]*u^5)/(200153864601600*b^3) + 
      (661827700432837277*K1*M^5*Sqrt[Pi/2618]*u^5)/(34126706934448128000*b^3*
        E^u) + (101796982755254981*d^2*K1*M^5*Sqrt[Pi/2618]*u^5)/
       (185471233339392000*b^3*E^u) + (355676194412080757*d^4*K1*M^5*
        Sqrt[Pi/2618]*u^5)/(1066459591701504000*b^3*E^u) - 
      (2078433929167906103*d^6*K1*M^5*Sqrt[Pi/2618]*u^5)/
       (1066459591701504000*b^3*E^u) + (99112266334959947*d^8*K1*M^5*
        Sqrt[Pi/2618]*u^5)/(179614247023411200*b^3*E^u) + 
      (485396221573363*d^10*K1*M^5*Sqrt[Pi/2618]*u^5)/
       (880461995212800*b^3*E^u) - (67090125777*d^12*K1*M^5*Sqrt[Pi/2618]*
        u^5)/(1140199424000*b^3*E^u) - (6271193*d^16*K1*M^5*Sqrt[Pi/2618]*
        u^5)/(260617011200*b^3*E^u) - (285527302412483*K1^2*M^5*Sqrt[Pi/2618]*
        u^5)/(27020771721216000*b^3) - (686896439970097843*d^2*K1^2*M^5*
        Sqrt[Pi/2618]*u^5)/(945727010242560000*b^3) - 
      (44068136527677529*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^5)/
       (26270194728960000*b^3) + (296606818615270987*d^6*K1^2*M^5*
        Sqrt[Pi/2618]*u^5)/(78810584186880000*b^3) - 
      (5641160391915733*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^5)/
       (2937040404480000*b^3) + (43233134705323*d^14*K1^2*M^5*Sqrt[Pi/2618]*
        u^5)/(3752884961280000*b^3) - (54473499301037*d^16*K1^2*M^5*
        Sqrt[Pi/2618]*u^5)/(45034619535360000*b^3) + 
      (65616913421*d^18*K1^2*M^5*Sqrt[Pi/2618]*u^5)/(1422145880064000*b^3) + 
      (615819*d^14*K1*M^5*Sqrt[(11*Pi)/238]*u^5)/(2326937600*b^3*E^u) + 
      (1068831751198223*d^8*K1^2*M^5*Sqrt[(11*Pi)/238]*u^5)/
       (22517309767680000*b^3) - (108212182103*d^12*K0*M^5*Sqrt[(17*Pi)/154]*
        u^5)/(41047179264000*b^3*E^u) + (77562862611589*d^12*K1^2*M^5*
        Sqrt[(17*Pi)/154]*u^5)/(33775964651520000*b^3) + 
      (268647089702776321*K0*M^5*Sqrt[Pi/2618]*u^6)/(34126706934448128000*b^3*
        E^u) + (315483329409195989*d^2*K0*M^5*Sqrt[Pi/2618]*u^6)/
       (1483769866715136000*b^3*E^u) + (315202479054382247*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^6)/(3102427903131648000*b^3*E^u) - 
      (477322623595911943*d^6*K0*M^5*Sqrt[Pi/2618]*u^6)/
       (669151116361728000*b^3*E^u) + (25553022072101603*d^8*K0*M^5*
        Sqrt[Pi/2618]*u^6)/(119742831348940800*b^3*E^u) + 
      (1390370892760277*d^10*K0*M^5*Sqrt[Pi/2618]*u^6)/
       (7043695961702400*b^3*E^u) - (561441828599*d^12*K0*M^5*Sqrt[Pi/2618]*
        u^6)/(27364786176000*b^3*E^u) + (750954949*d^14*K0*M^5*Sqrt[Pi/2618]*
        u^6)/(781851033600*b^3*E^u) - (24341*d^16*K0*M^5*Sqrt[Pi/2618]*u^6)/
       (8498380800*b^3*E^u) + (2835199863679327187*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (273013655475585024000*b^3*E^u) + (908894783129242729*d^4*K1*M^5*
        Sqrt[Pi/2618]*u^6)/(8531676733612032000*b^3*E^u) - 
      (894908845256466793*d^6*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (989179911143424000*b^3*E^u) + (1570130435501359*d^8*K1*M^5*
        Sqrt[Pi/2618]*u^6)/(5430513893376000*b^3*E^u) + 
      (346920654780197*d^10*K1*M^5*Sqrt[Pi/2618]*u^6)/(1437488971776000*b^3*
        E^u) - (38713420843*d^12*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (1529708544000*b^3*E^u) + (1103302819*d^14*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (938221240320*b^3*E^u) - (1051837*d^16*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (536126423040*b^3*E^u) - (96975385979099*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (6755192930304000*b^3) - (82750767328697051*d^2*K0*K1*M^5*
        Sqrt[Pi/2618]*u^6)/(118215876280320000*b^3) - 
      (26576466720385763*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (19702646046720000*b^3) + (430433860788689*d^6*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(129622671360000*b^3) + (1816574324775757*d^8*K0*K1*M^5*
        Sqrt[Pi/2618]*u^6)/(5629327441920000*b^3) - 
      (1951408812791839*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (1206284451840000*b^3) + (241032857606797*d^12*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(8443991162880000*b^3) + (21140909897477*d^14*K0*K1*M^5*
        Sqrt[Pi/2618]*u^6)/(2110997790720000*b^3) - 
      (34838135221759*d^16*K0*K1*M^5*Sqrt[Pi/2618]*u^6)/
       (33775964651520000*b^3) + (129748919803*d^18*K0*K1*M^5*Sqrt[Pi/2618]*
        u^6)/(3377596465152000*b^3) + (56004772387804121*d^2*K1*M^5*
        Sqrt[(7*Pi)/374]*u^6)/(1392926813650944000*b^3*E^u) + 
      (63978913889419339*K0*M^5*Sqrt[Pi/2618]*u^7)/(18200910365039001600*b^3*
        E^u) + (2936884251757086563*d^2*K0*M^5*Sqrt[Pi/2618]*u^7)/
       (34126706934448128000*b^3*E^u) + (85737784028544511*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^7)/(3791856326049792000*b^3*E^u) - 
      (9262201147948907*d^6*K0*M^5*Sqrt[Pi/2618]*u^7)/(35327853969408000*b^3*
        E^u) + (37326828210934523*d^8*K0*M^5*Sqrt[Pi/2618]*u^7)/
       (422621757702144000*b^3*E^u) + (802753335901009*d^10*K0*M^5*
        Sqrt[Pi/2618]*u^7)/(11739493269504000*b^3*E^u) - 
      (108102156427*d^12*K0*M^5*Sqrt[Pi/2618]*u^7)/(15392692224000*b^3*E^u) + 
      (20391851*d^14*K0*M^5*Sqrt[Pi/2618]*u^7)/(65154252800*b^3*E^u) - 
      (36001704599775073*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^7)/
       (236431752560640000*b^3) - (8553072398418299*d^4*K0^2*M^5*
        Sqrt[Pi/2618]*u^7)/(39405292093440000*b^3) + 
      (138445757054863*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^7)/
       (5629327441920000*b^3) - (4877151871824539*d^10*K0^2*M^5*Sqrt[Pi/2618]*
        u^7)/(16887982325760000*b^3) + (23926721998717*d^12*K0^2*M^5*
        Sqrt[Pi/2618]*u^7)/(5629327441920000*b^3) - 
      (1617299231549*d^16*K0^2*M^5*Sqrt[Pi/2618]*u^7)/
       (8443991162880000*b^3) + (75706953365387633*K1*M^5*Sqrt[Pi/2618]*u^7)/
       (16715121763811328000*b^3*E^u) + (386347027272448103*d^2*K1*M^5*
        Sqrt[Pi/2618]*u^7)/(3937696953974784000*b^3*E^u) + 
      (6325073106302179741*d^4*K1*M^5*Sqrt[Pi/2618]*u^7)/
       (204760241606688768000*b^3*E^u) - (495710682788021843*d^6*K1*M^5*
        Sqrt[Pi/2618]*u^7)/(1599689387552256000*b^3*E^u) + 
      (1272794157231679*d^8*K1*M^5*Sqrt[Pi/2618]*u^7)/(12170361176064000*b^3*
        E^u) - (573085288829*d^12*K1*M^5*Sqrt[Pi/2618]*u^7)/
       (70366593024000*b^3*E^u) + (43334413*d^14*K1*M^5*Sqrt[Pi/2618]*u^7)/
       (117277655040*b^3*E^u) + (13841*d^16*K1*M^5*Sqrt[Pi/2618]*u^7)/
       (8965324800*b^3*E^u) - (24737676718146409*K1^2*M^5*Sqrt[Pi/2618]*u^7)/
       (3901123917250560000*b^3) - (1842434067183874907*d^2*K1^2*M^5*
        Sqrt[Pi/2618]*u^7)/(7802247834501120000*b^3) - 
      (117848455850236511*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^7)/
       (354647628840960000*b^3) + (58270177658381107*d^6*K1^2*M^5*
        Sqrt[Pi/2618]*u^7)/(59107938140160000*b^3) + 
      (16147305056430661*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^7)/
       (1300374639083520000*b^3) - (51095791192314103*d^10*K1^2*M^5*
        Sqrt[Pi/2618]*u^7)/(118215876280320000*b^3) + 
      (750487323459253*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^7)/
       (118215876280320000*b^3) - (2420527267813*d^16*K1^2*M^5*Sqrt[Pi/2618]*
        u^7)/(8443991162880000*b^3) + (72539877043*d^18*K1^2*M^5*
        Sqrt[Pi/2618]*u^7)/(6755192930304000*b^3) - 
      (1246895559893*K0^2*M^5*Sqrt[(11*Pi)/238]*u^7)/(3377596465152000*b^3) + 
      (4369379419*d^18*K0^2*M^5*Sqrt[(11*Pi)/238]*u^7)/
       (6755192930304000*b^3) + (58951*d^16*K0*M^5*Sqrt[(17*Pi)/154]*u^7)/
       (750576992256*b^3*E^u) + (732098543334461*d^6*K0^2*M^5*
        Sqrt[(17*Pi)/154]*u^7)/(19702646046720000*b^3) + 
      (48234186629*d^14*K0^2*M^5*Sqrt[(17*Pi)/154]*u^7)/
       (444420587520000*b^3) + (35308779529741*d^10*K1*M^5*Sqrt[(17*Pi)/154]*
        u^7)/(7546817101824000*b^3*E^u) + (1335052652303*d^14*K1^2*M^5*
        Sqrt[(17*Pi)/154]*u^7)/(8443991162880000*b^3) + 
      (1155920865145484731*K0*M^5*Sqrt[Pi/2618]*u^8)/(819040966426755072000*
        b^3*E^u) + (484189481532327187*d^2*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (20476024160668876800*b^3*E^u) + (38346573548312999*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^8)/(7312865771667456000*b^3*E^u) - 
      (371521851985218287*d^6*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (5119006040167219200*b^3*E^u) + (562507937404143329*d^8*K0*M^5*
        Sqrt[Pi/2618]*u^8)/(21553709642809344000*b^3*E^u) + 
      (632019654428633*d^10*K0*M^5*Sqrt[Pi/2618]*u^8)/(35218479808512000*b^3*
        E^u) - (152235718891*d^12*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (82094358528000*b^3*E^u) + (33347107*d^14*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (390925516800*b^3*E^u) + (2710727*d^16*K0*M^5*Sqrt[Pi/2618]*u^8)/
       (3752884961280*b^3*E^u) + (822934610385354167*K1*M^5*Sqrt[Pi/2618]*
        u^8)/(546027310951170048000*b^3*E^u) + 
      (821591843230805417*d^2*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (27301365547558502400*b^3*E^u) - (95954244147316649*d^4*K1*M^5*
        Sqrt[Pi/2618]*u^8)/(204760241606688768000*b^3*E^u) - 
      (10854750738163770079*d^6*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (136506827737792512000*b^3*E^u) + (440412706931256557*d^8*K1*M^5*
        Sqrt[Pi/2618]*u^8)/(14369139761872896000*b^3*E^u) + 
      (2273175023240581*d^10*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (115260479373312000*b^3*E^u) + (2060563837*d^14*K1*M^5*Sqrt[Pi/2618]*
        u^8)/(20104740864000*b^3*E^u) + (15863101*d^16*K1*M^5*Sqrt[Pi/2618]*
        u^8)/(37528849612800*b^3*E^u) - (8535975244381877*K0*K1*M^5*
        Sqrt[Pi/2618]*u^8)/(1950561958625280000*b^3) - 
      (13752362758499437*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (97528097931264000*b^3) - (18886741320749699*d^4*K0*K1*M^5*
        Sqrt[Pi/2618]*u^8)/(121910122414080000*b^3) + 
      (86901777242182571*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (162546829885440000*b^3) - (4363971203750387*d^8*K0*K1*M^5*
        Sqrt[Pi/2618]*u^8)/(325093659770880000*b^3) - 
      (3323410229731393*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/
       (14776984535040000*b^3) + (20206775192017*d^12*K0*K1*M^5*Sqrt[Pi/2618]*
        u^8)/(7388492267520000*b^3) + (1270278547*d^14*K0*K1*M^5*
        Sqrt[Pi/2618]*u^8)/(888841175040*b^3) + 
      (430133591*d^18*K0*K1*M^5*Sqrt[Pi/2618]*u^8)/(70366593024000*b^3) - 
      (122155072021*d^16*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^8)/
       (8443991162880000*b^3) - (10087099663*d^12*K1*M^5*Sqrt[(17*Pi)/154]*
        u^8)/(82094358528000*b^3*E^u) + (324154395537503*K0*M^5*Sqrt[Pi/2618]*
        u^9)/(1000050020057088000*b^3*E^u) + 
      (82167653021580031*d^2*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (13000650260742144000*b^3*E^u) - (23268910102160447*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^9)/(13000650260742144000*b^3*E^u) - 
      (1637019549219816929*d^6*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (117005852346679296000*b^3*E^u) + (52599698755419071*d^8*K0*M^5*
        Sqrt[Pi/2618]*u^9)/(8621483857123737600*b^3*E^u) + 
      (664583255752301*d^10*K0*M^5*Sqrt[Pi/2618]*u^9)/(195056195862528000*b^3*
        E^u) - (778486353143*d^12*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (1970264604672000*b^3*E^u) + (285859583*d^14*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (12237668352000*b^3*E^u) - (427241*d^16*K0*M^5*Sqrt[Pi/2618]*u^9)/
       (9382212403200*b^3*E^u) - (1293387307732943*K0^2*M^5*Sqrt[Pi/2618]*
        u^9)/(1950561958625280000*b^3) - (31977288666921593*d^2*K0^2*M^5*
        Sqrt[Pi/2618]*u^9)/(1950561958625280000*b^3) - 
      (700972112463269*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^9)/
       (48764048965632000*b^3) + (9396699248675771*d^6*K0^2*M^5*Sqrt[Pi/2618]*
        u^9)/(162546829885440000*b^3) - (1007635888648217*d^8*K0^2*M^5*
        Sqrt[Pi/2618]*u^9)/(325093659770880000*b^3) - 
      (9325395341149*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(394052920934400*b^3) + 
      (26095860617*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(102617948160000*b^3) + 
      (45491896357*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(301571112960000*b^3) + 
      (1254093749*d^18*K0^2*M^5*Sqrt[Pi/2618]*u^9)/(1688798232576000*b^3) + 
      (342265534433971991*K1*M^5*Sqrt[Pi/2618]*u^9)/(1638081932853510144000*
        b^3*E^u) + (40880671442386907*d^2*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (5935079466860544000*b^3*E^u) - (164505971182882891*d^4*K1*M^5*
        Sqrt[Pi/2618]*u^9)/(102380120803344384000*b^3*E^u) - 
      (129830951391765341*d^6*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (8357560881905664000*b^3*E^u) + (99511473049185971*d^8*K1*M^5*
        Sqrt[Pi/2618]*u^9)/(14369139761872896000*b^3*E^u) + 
      (178340879997167*d^10*K1*M^5*Sqrt[Pi/2618]*u^9)/(50714610924257280*b^3*
        E^u) - (16216467343*d^12*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (37889703936000*b^3*E^u) + (4384252219*d^14*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (140733186048000*b^3*E^u) - (10145453*d^16*K1*M^5*Sqrt[Pi/2618]*u^9)/
       (16083792691200*b^3*E^u) - (474134705588461*K1^2*M^5*Sqrt[Pi/2618]*
        u^9)/(650187319541760000*b^3) - (18431412287161*d^4*K1^2*M^5*
        Sqrt[Pi/2618]*u^9)/(916617461760000*b^3) + 
      (1094480281916719*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (14776984535040000*b^3) - (91259642136193*d^8*K1^2*M^5*Sqrt[Pi/2618]*
        u^9)/(15480650465280000*b^3) + (13054273963*d^12*K1^2*M^5*
        Sqrt[Pi/2618]*u^9)/(33331544064000*b^3) - 
      (595467534143*d^16*K1^2*M^5*Sqrt[Pi/2618]*u^9)/(25331973488640000*
        b^3) + (7892341*d^18*K1^2*M^5*Sqrt[Pi/2618]*u^9)/
       (8158445568000*b^3) - (32793068065183*d^10*K1^2*M^5*Sqrt[(11*Pi)/238]*
        u^9)/(12665986744320000*b^3) + (100600238981*d^14*K1^2*M^5*
        Sqrt[(11*Pi)/238]*u^9)/(6332993372160000*b^3) - 
      (398893091*d^16*K0^2*M^5*Sqrt[(17*Pi)/154]*u^9)/(367130050560000*b^3) - 
      (67446668805319*d^2*K1^2*M^5*Sqrt[(17*Pi)/154]*u^9)/
       (59107938140160000*b^3) + (150199055164865251*K0*M^5*Sqrt[Pi/2618]*
        u^10)/(1638081932853510144000*b^3*E^u) + 
      (121612742488777931*d^2*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (117005852346679296000*b^3*E^u) - (758240678944699*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^10)/(969279250209177600*b^3*E^u) - 
      (1357244275431287531*d^6*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (819040966426755072000*b^3*E^u) + (533178659066407*d^8*K0*M^5*
        Sqrt[Pi/2618]*u^10)/(489857037336576000*b^3*E^u) + 
      (94698663978929*d^10*K0*M^5*Sqrt[Pi/2618]*u^10)/(507146109242572800*b^3*
        E^u) + (38473704539*d^12*K0*M^5*Sqrt[Pi/2618]*u^10)/
       (1970264604672000*b^3*E^u) + (533808701*d^14*K0*M^5*Sqrt[Pi/2618]*
        u^10)/(31274041344000*b^3*E^u) - (55332091*d^16*K0*M^5*Sqrt[Pi/2618]*
        u^10)/(16083792691200*b^3*E^u) + (498475266253121*K1*M^5*
        Sqrt[Pi/2618]*u^10)/(3412670693444812800*b^3*E^u) + 
      (193013583722166619*d^2*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (163808193285351014400*b^3*E^u) - (967249689849260651*d^4*K1*M^5*
        Sqrt[Pi/2618]*u^10)/(819040966426755072000*b^3*E^u) - 
      (12548306786338217*d^6*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (7800390156445286400*b^3*E^u) + (864743400887111*d^8*K1*M^5*
        Sqrt[Pi/2618]*u^10)/(663191065932595200*b^3*E^u) + 
      (474107665841023*d^10*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (2535730546212864000*b^3*E^u) - (237509661887*d^12*K1*M^5*
        Sqrt[Pi/2618]*u^10)/(5910793814016000*b^3*E^u) + 
      (657386473*d^14*K1*M^5*Sqrt[Pi/2618]*u^10)/(40209481728000*b^3*E^u) - 
      (515452894673*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(4925661511680000*b^3) - 
      (1103457231509*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (174593802240000*b^3) - (127722488182753*d^4*K0*K1*M^5*Sqrt[Pi/2618]*
        u^10)/(24382024482816000*b^3) + (298826475468263*d^6*K0*K1*M^5*
        Sqrt[Pi/2618]*u^10)/(13545569157120000*b^3) - 
      (63746563375697*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (27091138314240000*b^3) - (9641463391507*d^10*K0*K1*M^5*Sqrt[Pi/2618]*
        u^10)/(1166604042240000*b^3) + (17294265757*d^12*K0*K1*M^5*
        Sqrt[Pi/2618]*u^10)/(94724259840000*b^3) + 
      (14372668307*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/(316649668608000*b^3) - 
      (53200128479*d^16*K0*K1*M^5*Sqrt[Pi/2618]*u^10)/
       (6332993372160000*b^3) - (784679*d^16*K1*M^5*Sqrt[(7*Pi)/374]*u^10)/
       (3093037056000*b^3*E^u) + (4015933*d^18*K0*K1*M^5*Sqrt[(17*Pi)/154]*
        u^10)/(180942667776000*b^3) + (116466513256309*K0*M^5*Sqrt[Pi/2618]*
        u^11)/(11375568978149376000*b^3*E^u) + 
      (81387203632859519*d^2*K0*M^5*Sqrt[Pi/2618]*u^11)/
       (409520483213377536000*b^3*E^u) - (94565235378553*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^11)/(233345004679987200*b^3*E^u) - 
      (2984194690346473*d^6*K0*M^5*Sqrt[Pi/2618]*u^11)/
       (24089440189022208000*b^3*E^u) + (10667578331420663*d^8*K0*M^5*
        Sqrt[Pi/2618]*u^11)/(21553709642809344000*b^3*E^u) - 
      (52837412018761*d^10*K0*M^5*Sqrt[Pi/2618]*u^11)/
       (1267865273106432000*b^3*E^u) - (411440626711*d^12*K0*M^5*
        Sqrt[Pi/2618]*u^11)/(2955396907008000*b^3*E^u) + 
      (799907*d^14*K0*M^5*Sqrt[Pi/2618]*u^11)/(493800652800*b^3*E^u) - 
      (311487944863*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(23220975697920000*b^3) - 
      (17521190630413*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (81273414942720000*b^3) - (52855230119*d^4*K0^2*M^5*Sqrt[Pi/2618]*
        u^11)/(338639228928000*b^3) + (1102952327017*d^6*K0^2*M^5*
        Sqrt[Pi/2618]*u^11)/(1562950287360000*b^3) - 
      (943095913153*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^11)/(81273414942720000*
        b^3) - (126625503331*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (410471792640000*b^3) - (4267096261*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (1847123066880000*b^3) + (716477929*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (791624171520000*b^3) + (5927843069*d^16*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (6332993372160000*b^3) - (29625331*d^18*K0^2*M^5*Sqrt[Pi/2618]*u^11)/
       (633299337216000*b^3) + (35561469714853*K1*M^5*Sqrt[Pi/2618]*u^11)/
       (3561047680116326400*b^3*E^u) + (240882176246860721*d^2*K1*M^5*
        Sqrt[Pi/2618]*u^11)/(1228561449640132608000*b^3*E^u) - 
      (21530109349204861*d^4*K1*M^5*Sqrt[Pi/2618]*u^11)/
       (58502926173339648000*b^3*E^u) - (59155339012328093*d^6*K1*M^5*
        Sqrt[Pi/2618]*u^11)/(409520483213377536000*b^3*E^u) + 
      (28632261963239323*d^8*K1*M^5*Sqrt[Pi/2618]*u^11)/
       (64661128928428032000*b^3*E^u) - (17400462319853*d^10*K1*M^5*
        Sqrt[Pi/2618]*u^11)/(1267865273106432000*b^3*E^u) - 
      (123840848189*d^12*K1*M^5*Sqrt[Pi/2618]*u^11)/(985132302336000*b^3*
        E^u) - (269838727*d^14*K1*M^5*Sqrt[Pi/2618]*u^11)/
       (422199558144000*b^3*E^u) + (17270501*d^16*K1*M^5*Sqrt[Pi/2618]*u^11)/
       (4691106201600*b^3*E^u) - (9208343159699*K1^2*M^5*Sqrt[Pi/2618]*u^11)/
       (2438202448281600000*b^3) - (99067285898849*d^2*K1^2*M^5*Sqrt[Pi/2618]*
        u^11)/(304775306035200000*b^3) + (58032769732123*d^4*K1^2*M^5*
        Sqrt[Pi/2618]*u^11)/(457162959052800000*b^3) + 
      (190286390293*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(320816111616000*b^3) - 
      (46753412610199*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^11)/
       (243820244828160000*b^3) - (7157576745097*d^10*K1^2*M^5*Sqrt[Pi/2618]*
        u^11)/(27706846003200000*b^3) - (261040903*d^14*K1^2*M^5*
        Sqrt[Pi/2618]*u^11)/(742147660800000*b^3) - 
      (22944952061*d^16*K1^2*M^5*Sqrt[Pi/2618]*u^11)/(18998980116480000*
        b^3) + (187199*d^18*K1^2*M^5*Sqrt[Pi/2618]*u^11)/
       (3166496686080*b^3) + (2505421*d^16*K0*M^5*Sqrt[(11*Pi)/238]*u^11)/
       (6118834176000*b^3*E^u) + (455953214527*d^12*K1^2*M^5*
        Sqrt[(11*Pi)/238]*u^11)/(83120538009600000*b^3) - 
      (17913713508511*K0*M^5*Sqrt[Pi/2618]*u^12)/(40952048321337753600*b^3*
        E^u) - (66437268554897*d^2*K0*M^5*Sqrt[Pi/2618]*u^12)/
       (6676964400218112000*b^3*E^u) + (447202550255687*d^4*K0*M^5*
        Sqrt[Pi/2618]*u^12)/(6398757550209024000*b^3*E^u) - 
      (1071768803122301*d^6*K0*M^5*Sqrt[Pi/2618]*u^12)/
       (51190060401672192000*b^3*E^u) - (1867166393815423*d^8*K0*M^5*
        Sqrt[Pi/2618]*u^12)/(16165282232107008000*b^3*E^u) + 
      (2993773123417*d^10*K0*M^5*Sqrt[Pi/2618]*u^12)/(52827719712768000*b^3*
        E^u) + (5231743919*d^12*K0*M^5*Sqrt[Pi/2618]*u^12)/
       (184712306688000*b^3*E^u) - (136385*d^14*K0*M^5*Sqrt[Pi/2618]*u^12)/
       (22221029376*b^3*E^u) - (26966321*d^16*K0*M^5*Sqrt[Pi/2618]*u^12)/
       (14073318604800*b^3*E^u) - (8464155391*K1*M^5*Sqrt[Pi/2618]*u^12)/
       (17677651869696000*b^3*E^u) - (1046851313965271*d^2*K1*M^5*
        Sqrt[Pi/2618]*u^12)/(153570181205016576000*b^3*E^u) + 
      (14574264052597*d^4*K1*M^5*Sqrt[Pi/2618]*u^12)/(199441793772748800*b^3*
        E^u) - (5298360908983463*d^6*K1*M^5*Sqrt[Pi/2618]*u^12)/
       (153570181205016576000*b^3*E^u) - (7201461215419*d^8*K1*M^5*
        Sqrt[Pi/2618]*u^12)/(66523795193856000*b^3*E^u) + 
      (1161581653943*d^10*K1*M^5*Sqrt[Pi/2618]*u^12)/(20671716409344000*b^3*
        E^u) + (762731243*d^12*K1*M^5*Sqrt[Pi/2618]*u^12)/
       (27706846003200*b^3*E^u) - (52931051*d^14*K1*M^5*Sqrt[Pi/2618]*u^12)/
       (10554988953600*b^3*E^u) - (365249861*d^16*K1*M^5*Sqrt[Pi/2618]*u^12)/
       (211099779072000*b^3*E^u) - (1092670188767*K0*K1*M^5*Sqrt[Pi/2618]*
        u^12)/(203183537356800000*b^3) + (19719340216357*d^2*K0*K1*M^5*
        Sqrt[Pi/2618]*u^12)/(609550612070400000*b^3) + 
      (1031675089607*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/
       (3613936435200000*b^3) - (9245144496713*d^8*K0*K1*M^5*Sqrt[Pi/2618]*
        u^12)/(30477530603520000*b^3) + (589116732713*d^12*K0*K1*M^5*
        Sqrt[Pi/2618]*u^12)/(4374765158400000*b^3) - 
      (54868628669*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^12)/
       (5937181286400000*b^3) - (1105588531*d^16*K0*K1*M^5*Sqrt[Pi/2618]*
        u^12)/(206510653440000*b^3) + (95012261*d^18*K0*K1*M^5*Sqrt[Pi/2618]*
        u^12)/(316649668608000*b^3) + (123979278331*d^10*K0*K1*M^5*
        Sqrt[(11*Pi)/238]*u^12)/(9235615334400000*b^3) - 
      (9033507107*d^6*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^12)/
       (554136920064000*b^3) - (1643880094561*K0*M^5*Sqrt[Pi/2618]*u^13)/
       (25595030200836096000*b^3*E^u) + (26798289902429*d^2*K0*M^5*
        Sqrt[Pi/2618]*u^13)/(4041320558026752000*b^3*E^u) + 
      (551081839450577*d^4*K0*M^5*Sqrt[Pi/2618]*u^13)/(76785090602508288000*
        b^3*E^u) - (2125771467387233*d^6*K0*M^5*Sqrt[Pi/2618]*u^13)/
       (76785090602508288000*b^3*E^u) + (51979222952177*d^8*K0*M^5*
        Sqrt[Pi/2618]*u^13)/(4041320558026752000*b^3*E^u) - 
      (190870119617*d^10*K0*M^5*Sqrt[Pi/2618]*u^13)/(237724738707456000*b^3*
        E^u) - (585858619*d^12*K0*M^5*Sqrt[Pi/2618]*u^13)/
       (554136920064000*b^3*E^u) + (2476093*d^14*K0*M^5*Sqrt[Pi/2618]*u^13)/
       (977313792000*b^3*E^u) + (2675329*d^16*K0*M^5*Sqrt[Pi/2618]*u^13)/
       (6596868096000*b^3*E^u) - (52429040593*K0^2*M^5*Sqrt[Pi/2618]*u^13)/
       (76193826508800000*b^3) - (4005661364587*d^2*K0^2*M^5*Sqrt[Pi/2618]*
        u^13)/(609550612070400000*b^3) - (8268442523941*d^4*K0^2*M^5*
        Sqrt[Pi/2618]*u^13)/(914325918105600000*b^3) + 
      (7135130293*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(277068460032000*b^3) + 
      (31437901757*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(1108273840128000*b^3) - 
      (1296311303563*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^13)/
       (27706846003200000*b^3) - (336496223377*d^12*K0^2*M^5*Sqrt[Pi/2618]*
        u^13)/(83120538009600000*b^3) + (5024926301*d^14*K0^2*M^5*
        Sqrt[Pi/2618]*u^13)/(424084377600000*b^3) - 
      (1700261*d^18*K0^2*M^5*Sqrt[Pi/2618]*u^13)/(11727765504000*b^3) - 
      (35633539559*K1*M^5*Sqrt[Pi/2618]*u^13)/(465364185469747200*b^3*E^u) + 
      (490426959784343*d^2*K1*M^5*Sqrt[Pi/2618]*u^13)/(76785090602508288000*
        b^3*E^u) + (509248877963057*d^4*K1*M^5*Sqrt[Pi/2618]*u^13)/
       (76785090602508288000*b^3*E^u) - (190676130486739*d^6*K1*M^5*
        Sqrt[Pi/2618]*u^13)/(6980462782046208000*b^3*E^u) + 
      (56466144059057*d^8*K1*M^5*Sqrt[Pi/2618]*u^13)/(4041320558026752000*b^3*
        E^u) - (213562930001*d^10*K1*M^5*Sqrt[Pi/2618]*u^13)/
       (237724738707456000*b^3*E^u) - (157501471*d^12*K1*M^5*Sqrt[Pi/2618]*
        u^13)/(110827384012800*b^3*E^u) + (8812361*d^14*K1*M^5*Sqrt[Pi/2618]*
        u^13)/(3769638912000*b^3*E^u) + (1063*d^16*K1*M^5*Sqrt[Pi/2618]*u^13)/
       (2777628672*b^3*E^u) - (333839557489*K1^2*M^5*Sqrt[Pi/2618]*u^13)/
       (457162959052800000*b^3) - (1432918763827*d^2*K1^2*M^5*Sqrt[Pi/2618]*
        u^13)/(203183537356800000*b^3) - (11537444087303*d^4*K1^2*M^5*
        Sqrt[Pi/2618]*u^13)/(914325918105600000*b^3) + 
      (87978392417*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(3918539649024000*b^3) + 
      (1042303379647*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^13)/
       (28873450045440000*b^3) - (9788097413321*d^10*K1^2*M^5*Sqrt[Pi/2618]*
        u^13)/(249361614028800000*b^3) - (2028539906353*d^12*K1^2*M^5*
        Sqrt[Pi/2618]*u^13)/(249361614028800000*b^3) + 
      (72921832073*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(8905771929600000*b^3) + 
      (8217635029*d^16*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(7124617543680000*b^3) - 
      (492859027*d^18*K1^2*M^5*Sqrt[Pi/2618]*u^13)/(4749745029120000*b^3) + 
      (183717511*d^16*K0^2*M^5*Sqrt[(17*Pi)/154]*u^13)/
       (2374872514560000*b^3) - (5638760489*K0*M^5*Sqrt[Pi/2618]*u^14)/
       (228527055364608000*b^3*E^u) - (31984721*d^2*K0*M^5*Sqrt[Pi/2618]*
        u^14)/(64487352483840*b^3*E^u) - (944656213*d^4*K0*M^5*Sqrt[Pi/2618]*
        u^14)/(827247259238400*b^3*E^u) + 
      (14740432253*d^6*K0*M^5*Sqrt[Pi/2618]*u^14)/(20313516032409600*b^3*
        E^u) + (783156556103*d^8*K0*M^5*Sqrt[Pi/2618]*u^14)/
       (336776713168896000*b^3*E^u) - (317467273*d^10*K0*M^5*Sqrt[Pi/2618]*
        u^14)/(2201154988032000*b^3*E^u) - 
      (108074597*d^12*K0*M^5*Sqrt[Pi/2618]*u^14)/(138534230016000*b^3*E^u) - 
      (392261*d^14*K0*M^5*Sqrt[Pi/2618]*u^14)/(942409728000*b^3*E^u) - 
      (316117*d^16*K0*M^5*Sqrt[Pi/2618]*u^14)/(6596868096000*b^3*E^u) - 
      (22564048811*K1*M^5*Sqrt[Pi/2618]*u^14)/(914108221458432000*b^3*E^u) - 
      (448586666761*d^2*K1*M^5*Sqrt[Pi/2618]*u^14)/(914108221458432000*b^3*
        E^u) - (202374251099*d^4*K1*M^5*Sqrt[Pi/2618]*u^14)/
       (182821644291686400*b^3*E^u) + (670988819663*d^6*K1*M^5*Sqrt[Pi/2618]*
        u^14)/(914108221458432000*b^3*E^u) + 
      (759507253391*d^8*K1*M^5*Sqrt[Pi/2618]*u^14)/(336776713168896000*b^3*
        E^u) - (345229*d^12*K1*M^5*Sqrt[Pi/2618]*u^14)/
       (463325184000*b^3*E^u) - (879079*d^14*K1*M^5*Sqrt[Pi/2618]*u^14)/
       (2198956032000*b^3*E^u) - (10937*d^16*K1*M^5*Sqrt[Pi/2618]*u^14)/
       (235602432000*b^3*E^u) - (39205626353*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/
       (457162959052800000*b^3) - (125911997881*d^2*K0*K1*M^5*Sqrt[Pi/2618]*
        u^14)/(114290739763200000*b^3) - (230005681063*d^4*K0*K1*M^5*
        Sqrt[Pi/2618]*u^14)/(28572684940800000*b^3) - 
      (631427940251*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/
       (85718054822400000*b^3) + (1754081706323*d^8*K0*K1*M^5*Sqrt[Pi/2618]*
        u^14)/(97963491225600000*b^3) + (41574523*d^10*K0*K1*M^5*
        Sqrt[Pi/2618]*u^14)/(2547417600000*b^3) - 
      (21276669871*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/
       (2226442982400000*b^3) - (624267289*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/
       (79515820800000*b^3) + (1168039*d^18*K0*K1*M^5*Sqrt[Pi/2618]*u^14)/
       (12906915840000*b^3) - (40922939*d^10*K1*M^5*Sqrt[(17*Pi)/154]*u^14)/
       (3962078978457600*b^3*E^u) - (9142121*d^16*K0*K1*M^5*Sqrt[(17*Pi)/154]*
        u^14)/(508901253120000*b^3) - (K0*M^5*Sqrt[Pi/2618]*u^15)/
       (54973900800*b^3*E^u) + (127032583*d^2*K0*M^5*Sqrt[Pi/2618]*u^15)/
       (12027739756032000*b^3*E^u) + (56580691*d^4*K0*M^5*Sqrt[Pi/2618]*u^15)/
       (801849317068800*b^3*E^u) + (1486337*d^6*K0*M^5*Sqrt[Pi/2618]*u^15)/
       (84110068224000*b^3*E^u) - (189876727*d^8*K0*M^5*Sqrt[Pi/2618]*u^15)/
       (1336415528448000*b^3*E^u) - (45365587*d^10*K0*M^5*Sqrt[Pi/2618]*u^15)/
       (707514103296000*b^3*E^u) + (38921*d^12*K0*M^5*Sqrt[Pi/2618]*u^15)/
       (549739008000*b^3*E^u) + (11069*d^14*K0*M^5*Sqrt[Pi/2618]*u^15)/
       (329843404800*b^3*E^u) + (5053*d^16*K0*M^5*Sqrt[Pi/2618]*u^15)/
       (1649217024000*b^3*E^u) + (342003451*K0^2*M^5*Sqrt[Pi/2618]*u^15)/
       (228581479526400000*b^3) + (688908637*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^15)/
       (4664928153600000*b^3) + (222699138091*d^4*K0^2*M^5*Sqrt[Pi/2618]*
        u^15)/(228581479526400000*b^3) + (69456995917*d^6*K0^2*M^5*
        Sqrt[Pi/2618]*u^15)/(85718054822400000*b^3) - 
      (1809476408587*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^15)/
       (685744438579200000*b^3) + (94813609469*d^12*K0^2*M^5*Sqrt[Pi/2618]*
        u^15)/(62340403507200000*b^3) + (1238746661*d^14*K0^2*M^5*
        Sqrt[Pi/2618]*u^15)/(2226442982400000*b^3) - 
      (1899199*d^18*K0^2*M^5*Sqrt[Pi/2618]*u^15)/(197906042880000*b^3) - 
      (K1*M^5*Sqrt[Pi/2618]*u^15)/(52080537600*b^3*E^u) + 
      (168769673*d^4*K1*M^5*Sqrt[Pi/2618]*u^15)/(2405547951206400*b^3*E^u) + 
      (110489*d^6*K1*M^5*Sqrt[Pi/2618]*u^15)/(6470005248000*b^3*E^u) - 
      (1695787453*d^8*K1*M^5*Sqrt[Pi/2618]*u^15)/(12027739756032000*b^3*
        E^u) - (44704927*d^10*K1*M^5*Sqrt[Pi/2618]*u^15)/
       (707514103296000*b^3*E^u) + (3643*d^14*K1*M^5*Sqrt[Pi/2618]*u^15)/
       (109947801600*b^3*E^u) + (131*d^16*K1*M^5*Sqrt[Pi/2618]*u^15)/
       (43400448000*b^3*E^u) + (1016021263*K1^2*M^5*Sqrt[Pi/2618]*u^15)/
       (685744438579200000*b^3) + (24445061941*d^2*K1^2*M^5*Sqrt[Pi/2618]*
        u^15)/(171436109644800000*b^3) + (774282307*d^4*K1^2*M^5*
        Sqrt[Pi/2618]*u^15)/(837294796800000*b^3) + 
      (523423141*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(669672303300000*b^3) - 
      (10782839*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(8413009920000*b^3) + 
      (89057922773*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^15)/(62340403507200000*
        b^3) + (63244703*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^15)/
       (117181209600000*b^3) - (403981*d^16*K1^2*M^5*Sqrt[Pi/2618]*u^15)/
       (18553691520000*b^3) - (845599*d^18*K1^2*M^5*Sqrt[Pi/2618]*u^15)/
       (98953021440000*b^3) + (15097*d^2*K1*M^5*Sqrt[(7*Pi)/374]*u^15)/
       (10048237056000*b^3*E^u) - (1887099079*d^10*K0^2*M^5*Sqrt[(11*Pi)/238]*
        u^15)/(15585100876800000*b^3) - (1613411*d^16*K0^2*M^5*
        Sqrt[(17*Pi)/154]*u^15)/(890577192960000*b^3) + 
      (2273*d^12*K1*M^5*Sqrt[(17*Pi)/154]*u^15)/(549739008000*b^3*E^u) - 
      (101115504799*d^8*K1^2*M^5*Sqrt[(17*Pi)/154]*u^15)/
       (685744438579200000*b^3) - (K0*M^5*Sqrt[Pi/2618]*u^16)/
       (494765107200*b^3*E^u) - (d^4*K0*M^5*Sqrt[Pi/2618]*u^16)/
       (1236912768*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi/2618]*u^16)/
       (981676800*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/2618]*u^16)/
       (1178012160*b^3*E^u) - (d^16*K0*M^5*Sqrt[Pi/2618]*u^16)/
       (10994780160*b^3*E^u) - (K1*M^5*Sqrt[Pi/2618]*u^16)/
       (494765107200*b^3*E^u) - (d^4*K1*M^5*Sqrt[Pi/2618]*u^16)/
       (1236912768*b^3*E^u) - (d^12*K1*M^5*Sqrt[Pi/2618]*u^16)/
       (981676800*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/2618]*u^16)/
       (1178012160*b^3*E^u) - (d^16*K1*M^5*Sqrt[Pi/2618]*u^16)/
       (10994780160*b^3*E^u) - (36437*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/
       (1146729830400000*b^3) - (91251763*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/
       (9022953139200000*b^3) - (2098068563*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/
       (21429513705600000*b^3) - (4693777687*d^6*K0*K1*M^5*Sqrt[Pi/2618]*
        u^16)/(85718054822400000*b^3) + (1673090359*d^8*K0*K1*M^5*
        Sqrt[Pi/2618]*u^16)/(6349485542400000*b^3) + 
      (183045287*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(1948137609600000*b^3) - 
      (48188341*d^12*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(259751681280000*b^3) - 
      (6767153*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(222644298240000*b^3) + 
      (5665207*d^16*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(296859064320000*b^3) + 
      (138503*d^18*K0*K1*M^5*Sqrt[Pi/2618]*u^16)/(63612656640000*b^3) - 
      (d^6*K0*M^5*Sqrt[(7*Pi)/374]*u^16)/(5890060800*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(7*Pi)/374]*u^16)/(5890060800*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[(11*Pi)/238]*u^16)/(123691276800*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(11*Pi)/238]*u^16)/(5890060800*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(11*Pi)/238]*u^16)/(123691276800*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(11*Pi)/238]*u^16)/(5890060800*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[(77*Pi)/34]*u^16)/(35340364800*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[(77*Pi)/34]*u^16)/(35340364800*b^3*E^u) - 
      (2314679*d^2*K0^2*M^5*Sqrt[Pi/2618]*u^17)/(31170201753600000*b^3) - 
      (705323*d^4*K0^2*M^5*Sqrt[Pi/2618]*u^17)/(556610745600000*b^3) - 
      (22829567*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^17)/(7792550438400000*b^3) + 
      (10803973*d^8*K0^2*M^5*Sqrt[Pi/2618]*u^17)/(15585100876800000*b^3) + 
      (111247091*d^10*K0^2*M^5*Sqrt[Pi/2618]*u^17)/(15585100876800000*b^3) + 
      (20717*d^12*K0^2*M^5*Sqrt[Pi/2618]*u^17)/(24351720120000*b^3) - 
      (143233*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^17)/(44528859648000*b^3) - 
      (9848743*d^2*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(146945236838400000*b^3) - 
      (152036779*d^4*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(128577082233600000*b^3) + 
      (56931037*d^8*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(102861665786880000*b^3) + 
      (313930871*d^10*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(46755302630400000*b^3) + 
      (5020091*d^12*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(5844412828800000*b^3) - 
      (10100341*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(3339664473600000*b^3) - 
      (218243*d^16*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(205517813760000*b^3) - 
      (13679*d^18*K1^2*M^5*Sqrt[Pi/2618]*u^17)/(178115438592000*b^3) - 
      (20297*d^16*K0^2*M^5*Sqrt[(7*Pi)/374]*u^17)/(127225313280000*b^3) - 
      (1453*d^18*K0^2*M^5*Sqrt[(7*Pi)/374]*u^17)/(127225313280000*b^3) + 
      (4441*K0^2*M^5*Sqrt[(17*Pi)/154]*u^17)/(31170201753600000*b^3) + 
      (11953*K1^2*M^5*Sqrt[(17*Pi)/154]*u^17)/(79124358297600000*b^3) - 
      (747199*d^6*K1^2*M^5*Sqrt[(17*Pi)/154]*u^17)/(4675530263040000*b^3) + 
      (1868309*d^2*K0*K1*M^5*Sqrt[Pi/2618]*u^18)/(128577082233600000*b^3) + 
      (101323*d^4*K0*K1*M^5*Sqrt[Pi/2618]*u^18)/(595264269600000*b^3) + 
      (41681*d^6*K0*K1*M^5*Sqrt[Pi/2618]*u^18)/(97406880480000*b^3) - 
      (400067*d^8*K0*K1*M^5*Sqrt[Pi/2618]*u^18)/(1428634247040000*b^3) - 
      (4981129*d^10*K0*K1*M^5*Sqrt[Pi/2618]*u^18)/(5844412828800000*b^3) + 
      (59*d^14*K0*K1*M^5*Sqrt[Pi/2618]*u^18)/(152579700000*b^3) + 
      (2459*d^16*K0*K1*M^5*Sqrt[Pi/2618]*u^18)/(22264429824000*b^3) + 
      (101*d^18*K0*K1*M^5*Sqrt[Pi/2618]*u^18)/(15903164160000*b^3) + 
      (11*d^12*K0*K1*M^5*Sqrt[(11*Pi)/238]*u^18)/(7609912537500*b^3) + 
      (2209*K0*K1*M^5*Sqrt[(17*Pi)/154]*u^18)/(128577082233600000*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/2618]*u^19)/(17126484480000*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/2618]*u^19)/(1284486336000*b^3) - 
      (137*d^6*K0^2*M^5*Sqrt[Pi/2618]*u^19)/(64224316800000*b^3) - 
      (137*d^14*K0^2*M^5*Sqrt[Pi/2618]*u^19)/(64224316800000*b^3) - 
      (d^16*K0^2*M^5*Sqrt[Pi/2618]*u^19)/(1284486336000*b^3) - 
      (d^18*K0^2*M^5*Sqrt[Pi/2618]*u^19)/(17126484480000*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/2618]*u^19)/(17126484480000*b^3) - 
      (d^4*K1^2*M^5*Sqrt[Pi/2618]*u^19)/(1284486336000*b^3) - 
      (137*d^6*K1^2*M^5*Sqrt[Pi/2618]*u^19)/(64224316800000*b^3) - 
      (137*d^14*K1^2*M^5*Sqrt[Pi/2618]*u^19)/(64224316800000*b^3) - 
      (d^16*K1^2*M^5*Sqrt[Pi/2618]*u^19)/(1284486336000*b^3) - 
      (d^18*K1^2*M^5*Sqrt[Pi/2618]*u^19)/(17126484480000*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/238]*u^19)/(2253484800000*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/238]*u^19)/(2253484800000*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(17*Pi)/154]*u^19)/(32112158400000*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(17*Pi)/154]*u^19)/(32112158400000*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(17*Pi)/154]*u^19)/(32112158400000*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(17*Pi)/154]*u^19)/(32112158400000*b^3))/Pi}, 2, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_8_6.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((d^2*K0^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(80*b^2) + 
      (3*d^6*K1^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(40*b^2) - 
      (7*d^8*K1^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(80*b^2) - 
      (d^6*K0^2*M^4*Sqrt[11/(663*Pi)]*u^2)/(480*b^2) - 
      (d^2*K1^2*M^4*Sqrt[33/(221*Pi)]*u^2)/(160*b^2) - 
      (5*d^2*K1^2*M^4*u^2)/(96*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^2)/(320*b^2*Sqrt[7293*Pi]) - (23*d^4*K0^2*M^4*u^2)/
       (480*b^2*Sqrt[7293*Pi]) - (d^6*K0^2*M^4*u^2)/(160*b^2*Sqrt[7293*Pi]) + 
      (7*d^8*K0^2*M^4*u^2)/(192*b^2*Sqrt[7293*Pi]) - 
      (K1^2*M^4*u^2)/(48*b^2*Sqrt[7293*Pi]) + (19*d^4*K1^2*M^4*u^2)/
       (60*b^2*Sqrt[7293*Pi]) + (47*d^6*K0*K1*M^4*Sqrt[3/(2431*Pi)]*u^3)/
       (640*b^2) - (183*d^8*K0*K1*M^4*Sqrt[3/(2431*Pi)]*u^3)/(2560*b^2) + 
      (1333*d^4*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^3)/(57600*b^2) - 
      (23*d^2*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^3)/(1800*b^2) - 
      (383*K0*K1*M^4*u^3)/(28800*b^2*Sqrt[7293*Pi]) - 
      (3059*d^4*K0*K1*M^4*u^3)/(57600*b^2*Sqrt[7293*Pi]) - 
      (413*d^6*K0*K1*M^4*u^3)/(5760*b^2*Sqrt[7293*Pi]) + 
      (1009*d^8*K0*K1*M^4*u^3)/(23040*b^2*Sqrt[7293*Pi]) - 
      (K0^2*M^4*Sqrt[3/(2431*Pi)]*u^4)/(640*b^2) + 
      (23*d^6*K0^2*M^4*Sqrt[3/(2431*Pi)]*u^4)/(1280*b^2) - 
      (103*K1^2*M^4*Sqrt[13/(561*Pi)]*u^4)/(172800*b^2) - 
      (31*d^8*K0^2*M^4*Sqrt[17/(429*Pi)]*u^4)/(11520*b^2) + 
      (59*d^4*K0^2*M^4*Sqrt[187/(39*Pi)]*u^4)/(115200*b^2) - 
      (179*d^2*K0^2*M^4*u^4)/(3600*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (211*d^2*K1^2*M^4*u^4)/(5400*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (7*K0^2*M^4*u^4)/(57600*b^2*Sqrt[7293*Pi]) - (3269*d^4*K0^2*M^4*u^4)/
       (115200*b^2*Sqrt[7293*Pi]) - (49*d^6*K0^2*M^4*u^4)/
       (2304*b^2*Sqrt[7293*Pi]) + (79*K1^2*M^4*u^4)/
       (6400*b^2*Sqrt[7293*Pi]) - (3049*d^4*K1^2*M^4*u^4)/
       (43200*b^2*Sqrt[7293*Pi]) + (d^6*K1^2*M^4*u^4)/
       (180*b^2*Sqrt[7293*Pi]) + (41*d^8*K1^2*M^4*u^4)/
       (1920*b^2*Sqrt[7293*Pi]) - (K0*K1*M^4*Sqrt[11/(663*Pi)]*u^5)/
       (10800*b^2) + (41*d^2*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^5)/(86400*b^2) + 
      (d^8*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^5)/(1920*b^2) - 
      (K0*K1*M^4*u^5)/(8640*b^2*Sqrt[7293*Pi]) - (23*d^4*K0*K1*M^4*u^5)/
       (86400*b^2*Sqrt[7293*Pi]) - (61*d^6*K0*K1*M^4*u^5)/
       (5760*b^2*Sqrt[7293*Pi]) - (127*d^2*K0^2*M^4*Sqrt[11/(663*Pi)]*u^6)/
       (43200*b^2) + (11*d^4*K0^2*M^4*Sqrt[11/(663*Pi)]*u^6)/(17280*b^2) + 
      (d^6*K0^2*M^4*Sqrt[11/(663*Pi)]*u^6)/(576*b^2) + 
      (d^8*K0^2*M^4*Sqrt[11/(663*Pi)]*u^6)/(5760*b^2) - 
      (7*d^6*K1^2*M^4*Sqrt[11/(663*Pi)]*u^6)/(5760*b^2) + 
      (d^8*K1^2*M^4*Sqrt[13/(561*Pi)]*u^6)/(5760*b^2) + 
      (529*d^2*K0^2*M^4*u^6)/(17280*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (127*d^2*K1^2*M^4*u^6)/(17280*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (79*K0^2*M^4*u^6)/(43200*b^2*Sqrt[7293*Pi]) + (83*d^4*K0^2*M^4*u^6)/
       (21600*b^2*Sqrt[7293*Pi]) - (163*d^6*K0^2*M^4*u^6)/
       (5760*b^2*Sqrt[7293*Pi]) + (K1^2*M^4*u^6)/(432*b^2*Sqrt[7293*Pi]) - 
      (67*d^4*K1^2*M^4*u^6)/(3456*b^2*Sqrt[7293*Pi]) + 
      (d^6*K1^2*M^4*u^6)/(48*b^2*Sqrt[7293*Pi]) + (K0*K1*M^4*u^7)/
       (7200*b^2*Sqrt[7293*Pi]) + (d^2*K0*K1*M^4*u^7)/
       (900*b^2*Sqrt[7293*Pi]) - (7*d^4*K0*K1*M^4*u^7)/
       (3600*b^2*Sqrt[7293*Pi]) + (d^8*K0*K1*M^4*u^7)/
       (1440*b^2*Sqrt[7293*Pi]))/Pi, 0, 
    ((6*d^6*K1^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(95*b^2) + 
      (319*d^4*K0^2*M^4*Sqrt[11/(663*Pi)]*u^2)/(18240*b^2) + 
      (49*d^4*K1^2*M^4*Sqrt[11/(663*Pi)]*u^2)/(570*b^2) - 
      (83*K1^2*M^4*Sqrt[13/(561*Pi)]*u^2)/(18240*b^2) - 
      (53767*d^2*K0^2*M^4*Sqrt[17/(429*Pi)]*u^2)/(5690880*b^2) - 
      (17431*d^8*K1^2*M^4*Sqrt[17/(429*Pi)]*u^2)/(869440*b^2) + 
      (511*d^10*K1^2*M^4*Sqrt[17/(429*Pi)]*u^2)/(948480*b^2) - 
      (291*K0^2*M^4*Sqrt[39/(187*Pi)]*u^2)/(3745280*b^2) - 
      (7519*d^2*K0^2*M^4*u^2)/(299520*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (5557*d^2*K1^2*M^4*u^2)/(9120*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (23929*K0^2*M^4*u^2)/(2247168*b^2*Sqrt[7293*Pi]) + 
      (1319*d^6*K0^2*M^4*u^2)/(6080*b^2*Sqrt[7293*Pi]) - 
      (2429*d^8*K0^2*M^4*u^2)/(12160*b^2*Sqrt[7293*Pi]) - 
      (371*d^10*K0^2*M^4*u^2)/(36480*b^2*Sqrt[7293*Pi]) + 
      (7*K1^2*M^4*u^2)/(6080*b^2*Sqrt[7293*Pi]) - (6757*d^8*K1^2*M^4*u^2)/
       (45760*b^2*Sqrt[7293*Pi]) + (10969*d^10*K1^2*M^4*u^2)/
       (948480*b^2*Sqrt[7293*Pi]) - (871943*d^2*K0*K1*M^4*Sqrt[11/(663*Pi)]*
        u^3)/(7660800*b^2) - (808139*K0*K1*M^4*u^3)/
       (7660800*b^2*Sqrt[7293*Pi]) + (6171419*d^4*K0*K1*M^4*u^3)/
       (3830400*b^2*Sqrt[7293*Pi]) + (102671*d^6*K0*K1*M^4*u^3)/
       (109440*b^2*Sqrt[7293*Pi]) - (1285181*d^8*K0*K1*M^4*u^3)/
       (1094400*b^2*Sqrt[7293*Pi]) - (19147*d^10*K0*K1*M^4*u^3)/
       (1094400*b^2*Sqrt[7293*Pi]) + (5809*d^6*K0^2*M^4*Sqrt[11/(663*Pi)]*
        u^4)/(218880*b^2) - (3330451*K0^2*M^4*Sqrt[13/(561*Pi)]*u^4)/
       (2696601600*b^2) - (400021*d^2*K0^2*M^4*Sqrt[13/(561*Pi)]*u^4)/
       (15321600*b^2) + (186427*d^4*K0^2*M^4*Sqrt[17/(429*Pi)]*u^4)/
       (7660800*b^2) - (36805441*d^2*K1^2*M^4*u^4)/(45964800*Sqrt[7293]*b^2*
        Sqrt[Pi]) - (10063667*K0^2*M^4*u^4)/(898867200*b^2*Sqrt[7293*Pi]) - 
      (724661*d^8*K0^2*M^4*u^4)/(2188800*b^2*Sqrt[7293*Pi]) - 
      (17287*d^10*K0^2*M^4*u^4)/(2188800*b^2*Sqrt[7293*Pi]) - 
      (890191*K1^2*M^4*u^4)/(15321600*b^2*Sqrt[7293*Pi]) + 
      (19031203*d^4*K1^2*M^4*u^4)/(22982400*b^2*Sqrt[7293*Pi]) + 
      (1017979*d^6*K1^2*M^4*u^4)/(1094400*b^2*Sqrt[7293*Pi]) - 
      (223559*d^8*K1^2*M^4*u^4)/(262656*b^2*Sqrt[7293*Pi]) - 
      (63391*d^10*K1^2*M^4*u^4)/(1313280*b^2*Sqrt[7293*Pi]) - 
      (2155571*d^2*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^5)/(45964800*b^2) + 
      (21737*d^6*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^5)/(547200*b^2) - 
      (220639*d^8*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^5)/(6566400*b^2) - 
      (562421*K0*K1*M^4*u^5)/(15321600*b^2*Sqrt[7293*Pi]) + 
      (702673*d^4*K0*K1*M^4*u^5)/(1436400*b^2*Sqrt[7293*Pi]) - 
      (267341*d^10*K0*K1*M^4*u^5)/(6566400*b^2*Sqrt[7293*Pi]) - 
      (7233*K1^2*M^4*Sqrt[3/(2431*Pi)]*u^6)/(1702400*b^2) + 
      (9301*d^6*K0^2*M^4*Sqrt[13/(561*Pi)]*u^6)/(1094400*b^2) - 
      (2011*d^10*K0^2*M^4*Sqrt[13/(561*Pi)]*u^6)/(3283200*b^2) - 
      (58847*d^8*K1^2*M^4*Sqrt[13/(561*Pi)]*u^6)/(6566400*b^2) + 
      (23537*K0^2*M^4*Sqrt[17/(429*Pi)]*u^6)/(404490240*b^2) + 
      (3967*d^4*K1^2*M^4*Sqrt[33/(221*Pi)]*u^6)/(851200*b^2) - 
      (706219*d^2*K0^2*M^4*u^6)/(11491200*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (20623*d^2*K1^2*M^4*u^6)/(161280*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (7215437*K0^2*M^4*u^6)/(2022451200*b^2*Sqrt[7293*Pi]) + 
      (109511*d^4*K0^2*M^4*u^6)/(2872800*b^2*Sqrt[7293*Pi]) - 
      (251509*d^8*K0^2*M^4*u^6)/(3283200*b^2*Sqrt[7293*Pi]) + 
      (37811*d^6*K1^2*M^4*u^6)/(328320*b^2*Sqrt[7293*Pi]) - 
      (77747*d^10*K1^2*M^4*u^6)/(6566400*b^2*Sqrt[7293*Pi]) - 
      (521*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^7)/(9192960*b^2) + 
      (4037*d^4*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^7)/(820800*b^2) - 
      (7793*K0*K1*M^4*u^7)/(9192960*b^2*Sqrt[7293*Pi]) - 
      (177509*d^2*K0*K1*M^4*u^7)/(3283200*b^2*Sqrt[7293*Pi]) + 
      (87361*d^6*K0*K1*M^4*u^7)/(1641600*b^2*Sqrt[7293*Pi]) - 
      (74071*d^8*K0*K1*M^4*u^7)/(1641600*b^2*Sqrt[7293*Pi]) - 
      (1151*d^10*K0*K1*M^4*u^7)/(172800*b^2*Sqrt[7293*Pi]) + 
      (6269*d^8*K0^2*M^4*Sqrt[11/(663*Pi)]*u^8)/(37346400*b^2) + 
      (24821*d^10*K0^2*M^4*Sqrt[11/(663*Pi)]*u^8)/(114912000*b^2) + 
      (2467*K0^2*M^4*Sqrt[13/(561*Pi)]*u^8)/(22982400*b^2) - 
      (48761*d^6*K0^2*M^4*Sqrt[17/(429*Pi)]*u^8)/(53352000*b^2) + 
      (2939*d^4*K1^2*M^4*Sqrt[17/(429*Pi)]*u^8)/(11491200*b^2) + 
      (2341153*d^6*K1^2*M^4*Sqrt[17/(429*Pi)]*u^8)/(1493856000*b^2) - 
      (164011*d^2*K0^2*M^4*u^8)/(22982400*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (46237*d^2*K1^2*M^4*u^8)/(22982400*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (2953*d^4*K0^2*M^4*u^8)/(604800*b^2*Sqrt[7293*Pi]) + 
      (2222789*d^6*K0^2*M^4*u^8)/(106704000*b^2*Sqrt[7293*Pi]) - 
      (1927*d^8*K0^2*M^4*u^8)/(349440*b^2*Sqrt[7293*Pi]) - 
      (3169*d^10*K0^2*M^4*u^8)/(1008000*b^2*Sqrt[7293*Pi]) - 
      (16823*K1^2*M^4*u^8)/(7660800*b^2*Sqrt[7293*Pi]) - 
      (10698817*d^6*K1^2*M^4*u^8)/(497952000*b^2*Sqrt[7293*Pi]) - 
      (2843*d^8*K1^2*M^4*u^8)/(656640*b^2*Sqrt[7293*Pi]) - 
      (127*d^10*K1^2*M^4*u^8)/(131328*b^2*Sqrt[7293*Pi]) - 
      (d^10*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^9)/(30400*b^2) - 
      (41*d^2*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^9)/(383040*b^2) - 
      (d^8*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^9)/(8208*b^2) - 
      (K0*K1*M^4*u^9)/(15960*b^2*Sqrt[7293*Pi]) + (d^2*K0*K1*M^4*u^9)/
       (3600*b^2*Sqrt[7293*Pi]) + (229*d^4*K0*K1*M^4*u^9)/
       (478800*b^2*Sqrt[7293*Pi]) + (311*d^6*K0*K1*M^4*u^9)/
       (136800*b^2*Sqrt[7293*Pi]) + (d^8*K0*K1*M^4*u^9)/
       (2700*b^2*Sqrt[7293*Pi]) - (d^2*K0^2*M^4*u^10)/(10080*Sqrt[7293]*b^2*
        Sqrt[Pi]) - (d^2*K1^2*M^4*u^10)/(10080*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^10)/(191520*b^2*Sqrt[7293*Pi]) + (d^4*K0^2*M^4*u^10)/
       (31920*b^2*Sqrt[7293*Pi]) + (d^6*K0^2*M^4*u^10)/
       (4560*b^2*Sqrt[7293*Pi]) - (d^8*K0^2*M^4*u^10)/
       (9120*b^2*Sqrt[7293*Pi]) - (d^10*K0^2*M^4*u^10)/
       (27360*b^2*Sqrt[7293*Pi]) - (K1^2*M^4*u^10)/
       (191520*b^2*Sqrt[7293*Pi]) + (d^4*K1^2*M^4*u^10)/
       (31920*b^2*Sqrt[7293*Pi]) + (d^6*K1^2*M^4*u^10)/
       (4560*b^2*Sqrt[7293*Pi]) - (d^8*K1^2*M^4*u^10)/
       (9120*b^2*Sqrt[7293*Pi]) - (d^10*K1^2*M^4*u^10)/
       (27360*b^2*Sqrt[7293*Pi]))/Pi, 0, 
    ((1851741*K1^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(363425920*b^2) + 
      (d^10*K1^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(4480*b^2) + 
      (269*d^12*K1^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(170240*b^2) - 
      (10001*d^4*K0^2*M^4*Sqrt[11/(663*Pi)]*u^2)/(680960*b^2) + 
      (401*d^8*K1^2*M^4*Sqrt[39/(187*Pi)]*u^2)/(34048*b^2) - 
      (39*d^6*K1^2*M^4*Sqrt[429/(17*Pi)]*u^2)/(21280*b^2) + 
      (4591*d^2*K0^2*M^4*u^2)/(14592*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (42521*d^2*K1^2*M^4*u^2)/(255360*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (11857*K0^2*M^4*u^2)/(680960*b^2*Sqrt[7293*Pi]) - 
      (13373*d^6*K0^2*M^4*u^2)/(21280*b^2*Sqrt[7293*Pi]) + 
      (38333*d^8*K0^2*M^4*u^2)/(97280*b^2*Sqrt[7293*Pi]) + 
      (1769*d^10*K0^2*M^4*u^2)/(26880*b^2*Sqrt[7293*Pi]) - 
      (3907*d^12*K0^2*M^4*u^2)/(2042880*b^2*Sqrt[7293*Pi]) - 
      (47647211*K1^2*M^4*u^2)/(2180555520*b^2*Sqrt[7293*Pi]) + 
      (82507*d^4*K1^2*M^4*u^2)/(510720*b^2*Sqrt[7293*Pi]) + 
      (47221028785661*d^8*K0*K1*M^4*Sqrt[3/(2431*Pi)]*u^3)/
       (96874813235200*b^2) + (3140161*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^3)/
       (429004800*b^2) - (9097*d^12*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^3)/
       (47667200*b^2) + (32953*d^10*K0*K1*M^4*Sqrt[143/(51*Pi)]*u^3)/
       (17875200*b^2) + (86001403*d^2*K0*K1*M^4*u^3)/
       (53625600*b^2*Sqrt[7293*Pi]) - (109189163*d^4*K0*K1*M^4*u^3)/
       (143001600*b^2*Sqrt[7293*Pi]) - (11216971*d^6*K0*K1*M^4*u^3)/
       (3351600*b^2*Sqrt[7293*Pi]) + (87460857446411*d^8*K0*K1*M^4*u^3)/
       (124553331302400*b^2*Sqrt[7293*Pi]) + 
      (256363*d^10*K0^2*M^4*Sqrt[13/(561*Pi)]*u^4)/(35750400*b^2) - 
      (68168791*d^6*K1^2*M^4*Sqrt[13/(561*Pi)]*u^4)/(321753600*b^2) - 
      (71501*d^12*K1^2*M^4*Sqrt[143/(51*Pi)]*u^4)/(1287014400*b^2) + 
      (59569963*d^2*K0^2*M^4*u^4)/(107251200*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (117610643*d^2*K1^2*M^4*u^4)/(91929600*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (26201411*K0^2*M^4*u^4)/(858009600*b^2*Sqrt[7293*Pi]) - 
      (87743683*d^4*K0^2*M^4*u^4)/(286003200*b^2*Sqrt[7293*Pi]) - 
      (14527757*d^6*K0^2*M^4*u^4)/(13406400*b^2*Sqrt[7293*Pi]) + 
      (32164771*d^8*K0^2*M^4*u^4)/(45158400*b^2*Sqrt[7293*Pi]) - 
      (289841*d^12*K0^2*M^4*u^4)/(286003200*b^2*Sqrt[7293*Pi]) + 
      (84678401*K1^2*M^4*u^4)/(1287014400*b^2*Sqrt[7293*Pi]) - 
      (27721061*d^4*K1^2*M^4*u^4)/(51480576*b^2*Sqrt[7293*Pi]) + 
      (2148821183*d^8*K1^2*M^4*u^4)/(1287014400*b^2*Sqrt[7293*Pi]) + 
      (183989857*d^10*K1^2*M^4*u^4)/(643507200*b^2*Sqrt[7293*Pi]) - 
      (85987*d^4*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^5)/(2010960*b^2) + 
      (10708853*d^2*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^5)/(183859200*b^2) - 
      (9674531*d^6*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^5)/(80438400*b^2) + 
      (36844813*K0*K1*M^4*u^5)/(643507200*b^2*Sqrt[7293*Pi]) + 
      (57318077*d^8*K0*K1*M^4*u^5)/(45964800*b^2*Sqrt[7293*Pi]) + 
      (41727659*d^10*K0*K1*M^4*u^5)/(183859200*b^2*Sqrt[7293*Pi]) - 
      (117457*d^12*K0*K1*M^4*u^5)/(18385920*b^2*Sqrt[7293*Pi]) + 
      (190807*d^10*K0^2*M^4*Sqrt[13/(561*Pi)]*u^6)/(64350720*b^2) - 
      (9986453*d^4*K0^2*M^4*Sqrt[17/(429*Pi)]*u^6)/(2574028800*b^2) + 
      (3724199*d^8*K1^2*M^4*Sqrt[17/(429*Pi)]*u^6)/(214502400*b^2) + 
      (94438013*d^2*K0^2*M^4*u^6)/(643507200*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (9266429*d^2*K1^2*M^4*u^6)/(36771840*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (25134757*K0^2*M^4*u^6)/(2574028800*b^2*Sqrt[7293*Pi]) - 
      (28616981*d^6*K0^2*M^4*u^6)/(91929600*b^2*Sqrt[7293*Pi]) + 
      (472058383*d^8*K0^2*M^4*u^6)/(2574028800*b^2*Sqrt[7293*Pi]) - 
      (3119663*d^12*K0^2*M^4*u^6)/(2574028800*b^2*Sqrt[7293*Pi]) + 
      (729451*K1^2*M^4*u^6)/(64350720*b^2*Sqrt[7293*Pi]) - 
      (9648851*d^4*K1^2*M^4*u^6)/(71500800*b^2*Sqrt[7293*Pi]) - 
      (38480003*d^6*K1^2*M^4*u^6)/(80438400*b^2*Sqrt[7293*Pi]) + 
      (2914465*d^10*K1^2*M^4*u^6)/(51480576*b^2*Sqrt[7293*Pi]) - 
      (142787*d^12*K1^2*M^4*u^6)/(80438400*b^2*Sqrt[7293*Pi]) + 
      (17288429*K0*K1*M^4*u^7)/(2574028800*b^2*Sqrt[7293*Pi]) + 
      (18486161*d^2*K0*K1*M^4*u^7)/(183859200*b^2*Sqrt[7293*Pi]) - 
      (20164901*d^4*K0*K1*M^4*u^7)/(514805760*b^2*Sqrt[7293*Pi]) - 
      (5332763*d^6*K0*K1*M^4*u^7)/(23833600*b^2*Sqrt[7293*Pi]) + 
      (9434081*d^8*K0*K1*M^4*u^7)/(73543680*b^2*Sqrt[7293*Pi]) + 
      (193031*d^10*K0*K1*M^4*u^7)/(6809600*b^2*Sqrt[7293*Pi]) - 
      (5647*d^12*K0*K1*M^4*u^7)/(5836800*b^2*Sqrt[7293*Pi]) + 
      (3240929*d^2*K1^2*M^4*Sqrt[13/(561*Pi)]*u^8)/(2574028800*b^2) - 
      (9*d^12*K1^2*M^4*Sqrt[39/(187*Pi)]*u^8)/(2508800*b^2) + 
      (890651*d^2*K0^2*M^4*u^8)/(171601920*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (2374367*K0^2*M^4*u^8)/(2574028800*b^2*Sqrt[7293*Pi]) + 
      (1180847*d^4*K0^2*M^4*u^8)/(321753600*b^2*Sqrt[7293*Pi]) - 
      (30679553*d^6*K0^2*M^4*u^8)/(1287014400*b^2*Sqrt[7293*Pi]) + 
      (213229*d^8*K0^2*M^4*u^8)/(19066880*b^2*Sqrt[7293*Pi]) + 
      (7673357*d^10*K0^2*M^4*u^8)/(2574028800*b^2*Sqrt[7293*Pi]) - 
      (140537*d^12*K0^2*M^4*u^8)/(1287014400*b^2*Sqrt[7293*Pi]) - 
      (399677*K1^2*M^4*u^8)/(2574028800*b^2*Sqrt[7293*Pi]) - 
      (7050479*d^4*K1^2*M^4*u^8)/(643507200*b^2*Sqrt[7293*Pi]) - 
      (9910787*d^6*K1^2*M^4*u^8)/(429004800*b^2*Sqrt[7293*Pi]) + 
      (36645143*d^8*K1^2*M^4*u^8)/(2574028800*b^2*Sqrt[7293*Pi]) + 
      (3216407*d^10*K1^2*M^4*u^8)/(858009600*b^2*Sqrt[7293*Pi]) + 
      (209033863*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^9)/(27436572979200*b^2) - 
      (1137439*d^4*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^9)/(15444172800*b^2) + 
      (1893287881*K0*K1*M^4*u^9)/(27436572979200*b^2*Sqrt[7293*Pi]) + 
      (900611*d^2*K0*K1*M^4*u^9)/(275788800*b^2*Sqrt[7293*Pi]) - 
      (3109*d^4*K0*K1*M^4*u^9)/(617766912*b^2*Sqrt[7293*Pi]) - 
      (2346791*d^6*K0*K1*M^4*u^9)/(321753600*b^2*Sqrt[7293*Pi]) + 
      (323261*d^8*K0*K1*M^4*u^9)/(91929600*b^2*Sqrt[7293*Pi]) + 
      (13913*d^10*K0*K1*M^4*u^9)/(10214400*b^2*Sqrt[7293*Pi]) - 
      (257*d^12*K0*K1*M^4*u^9)/(4596480*b^2*Sqrt[7293*Pi]) + 
      (127*d^4*K0^2*M^4*Sqrt[11/(663*Pi)]*u^10)/(20321280*b^2) + 
      (1399*d^8*K1^2*M^4*Sqrt[11/(663*Pi)]*u^10)/(214502400*b^2) - 
      (4087*d^6*K1^2*M^4*Sqrt[13/(561*Pi)]*u^10)/(71500800*b^2) - 
      (2201*d^6*K0^2*M^4*Sqrt[17/(429*Pi)]*u^10)/(489065472*b^2) + 
      (4969*d^10*K0^2*M^4*Sqrt[17/(429*Pi)]*u^10)/(643507200*b^2) + 
      (80567*d^2*K0^2*M^4*u^10)/(386104320*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (31873*d^2*K1^2*M^4*u^10)/(128701440*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (1699*K0^2*M^4*u^10)/(193052160*b^2*Sqrt[7293*Pi]) - 
      (251*d^4*K0^2*M^4*u^10)/(7150080*b^2*Sqrt[7293*Pi]) - 
      (6583901*d^6*K0^2*M^4*u^10)/(12226636800*b^2*Sqrt[7293*Pi]) + 
      (1439*d^8*K0^2*M^4*u^10)/(5958400*b^2*Sqrt[7293*Pi]) - 
      (1907*d^12*K0^2*M^4*u^10)/(214502400*b^2*Sqrt[7293*Pi]) + 
      (K1^2*M^4*u^10)/(94080*b^2*Sqrt[7293*Pi]) + (5153*d^4*K1^2*M^4*u^10)/
       (128701440*b^2*Sqrt[7293*Pi]) + (5*d^6*K1^2*M^4*u^10)/
       (193536*b^2*Sqrt[7293*Pi]) + (3541*d^8*K1^2*M^4*u^10)/
       (18385920*b^2*Sqrt[7293*Pi]) + (34511*d^10*K1^2*M^4*u^10)/
       (214502400*b^2*Sqrt[7293*Pi]) - (4051*d^12*K1^2*M^4*u^10)/
       (643507200*b^2*Sqrt[7293*Pi]) + (d^2*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^11)/
       (377055*b^2) + (353*K0*K1*M^4*u^11)/(96526080*b^2*Sqrt[7293*Pi]) + 
      (199*d^2*K0*K1*M^4*u^11)/(4021920*b^2*Sqrt[7293*Pi]) + 
      (313*d^4*K0*K1*M^4*u^11)/(19305216*b^2*Sqrt[7293*Pi]) - 
      (839*d^6*K0*K1*M^4*u^11)/(4021920*b^2*Sqrt[7293*Pi]) + 
      (191*d^8*K0*K1*M^4*u^11)/(4596480*b^2*Sqrt[7293*Pi]) + 
      (d^10*K0*K1*M^4*u^11)/(15960*b^2*Sqrt[7293*Pi]) + 
      (d^12*K0*K1*M^4*u^11)/(170240*b^2*Sqrt[7293*Pi]) - 
      (d^2*K0^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(16087680*b^2) - 
      (d^4*K0^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(3217536*b^2) + 
      (d^6*K0^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(2681280*b^2) + 
      (d^8*K0^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(2681280*b^2) - 
      (d^10*K0^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(3217536*b^2) - 
      (d^12*K0^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(16087680*b^2) - 
      (d^2*K1^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(16087680*b^2) - 
      (d^4*K1^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(3217536*b^2) + 
      (d^6*K1^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(2681280*b^2) + 
      (d^8*K1^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(2681280*b^2) - 
      (d^10*K1^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(3217536*b^2) - 
      (d^12*K1^2*M^4*Sqrt[11/(663*Pi)]*u^12)/(16087680*b^2))/Pi, 0, 
    ((-55577*K0^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(31324160*b^2) + 
      (63*d^12*K1^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(48640*b^2) + 
      (807*d^14*K1^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(3915520*b^2) - 
      (152279*d^10*K0^2*M^4*Sqrt[11/(663*Pi)]*u^2)/(9397248*b^2) - 
      (2459*d^10*K1^2*M^4*Sqrt[11/(663*Pi)]*u^2)/(391552*b^2) - 
      (322825*d^2*K0^2*M^4*u^2)/(1342464*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (1328123*d^2*K1^2*M^4*u^2)/(5873280*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (16112797*d^4*K0^2*M^4*u^2)/(93972480*b^2*Sqrt[7293*Pi]) + 
      (43776151*d^6*K0^2*M^4*u^2)/(46986240*b^2*Sqrt[7293*Pi]) - 
      (32741563*d^8*K0^2*M^4*u^2)/(93972480*b^2*Sqrt[7293*Pi]) + 
      (1168697*d^12*K0^2*M^4*u^2)/(93972480*b^2*Sqrt[7293*Pi]) - 
      (3001*d^14*K0^2*M^4*u^2)/(15662080*b^2*Sqrt[7293*Pi]) + 
      (119809*K1^2*M^4*u^2)/(4698624*b^2*Sqrt[7293*Pi]) - 
      (715621*d^4*K1^2*M^4*u^2)/(1236480*b^2*Sqrt[7293*Pi]) + 
      (1243859*d^6*K1^2*M^4*u^2)/(3915520*b^2*Sqrt[7293*Pi]) + 
      (115949*d^8*K1^2*M^4*u^2)/(1566208*b^2*Sqrt[7293*Pi]) - 
      (18939761*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^3)/(6578073600*b^2) - 
      (24952609*d^2*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^3)/(219269120*b^2) + 
      (2746276597*d^6*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^3)/(9867110400*b^2) - 
      (11592743*d^10*K0*K1*M^4*Sqrt[143/(51*Pi)]*u^3)/(1973422080*b^2) - 
      (15647826541*d^4*K0*K1*M^4*u^3)/(19734220800*b^2*Sqrt[7293*Pi]) - 
      (36843198803*d^8*K0*K1*M^4*u^3)/(19734220800*b^2*Sqrt[7293*Pi]) + 
      (113771017*d^12*K0*K1*M^4*u^3)/(2192691200*b^2*Sqrt[7293*Pi]) - 
      (100099*d^14*K0*K1*M^4*u^3)/(3289036800*b^2*Sqrt[7293*Pi]) + 
      (20715881*d^12*K0^2*M^4*Sqrt[11/(663*Pi)]*u^4)/(13156147200*b^2) + 
      (14155489001956873*d^6*K0^2*M^4*Sqrt[17/(429*Pi)]*u^4)/
       (460041392498688000*b^2) - (6924023*d^2*K0^2*M^4*Sqrt[33/(221*Pi)]*
        u^4)/(438538240*b^2) - (436518507791*d^2*K1^2*M^4*u^4)/
       (296013312000*Sqrt[7293]*b^2*Sqrt[Pi]) - (236889251*K0^2*M^4*u^4)/
       (13156147200*b^2*Sqrt[7293*Pi]) - (6628103941*d^4*K0^2*M^4*u^4)/
       (39468441600*b^2*Sqrt[7293*Pi]) + (544417764647839099*d^6*K0^2*M^4*
        u^4)/(460041392498688000*b^2*Sqrt[7293*Pi]) - 
      (28329766043*d^8*K0^2*M^4*u^4)/(39468441600*b^2*Sqrt[7293*Pi]) - 
      (1180238797*d^10*K0^2*M^4*u^4)/(3946844160*b^2*Sqrt[7293*Pi]) - 
      (213919*d^14*K0^2*M^4*u^4)/(6578073600*b^2*Sqrt[7293*Pi]) - 
      (1725251221*K1^2*M^4*u^4)/(28191744000*b^2*Sqrt[7293*Pi]) - 
      (18831258619*d^4*K1^2*M^4*u^4)/(84575232000*b^2*Sqrt[7293*Pi]) + 
      (434595639641*d^6*K1^2*M^4*u^4)/(98671104000*b^2*Sqrt[7293*Pi]) - 
      (24788619983*d^8*K1^2*M^4*u^4)/(13156147200*b^2*Sqrt[7293*Pi]) - 
      (48226087841*d^10*K1^2*M^4*u^4)/(59202662400*b^2*Sqrt[7293*Pi]) + 
      (702626173*d^12*K1^2*M^4*u^4)/(13156147200*b^2*Sqrt[7293*Pi]) - 
      (5101949*d^14*K1^2*M^4*u^4)/(8457523200*b^2*Sqrt[7293*Pi]) - 
      (313417513*d^8*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^5)/(2631229440*b^2) + 
      (20575634173*d^6*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^5)/(98671104000*b^2) - 
      (1525691071*K0*K1*M^4*u^5)/(28191744000*b^2*Sqrt[7293*Pi]) - 
      (185191052383*d^2*K0*K1*M^4*u^5)/(148006656000*b^2*Sqrt[7293*Pi]) - 
      (6363397969*d^4*K0*K1*M^4*u^5)/(84575232000*b^2*Sqrt[7293*Pi]) - 
      (844931579*d^10*K0*K1*M^4*u^5)/(1287014400*b^2*Sqrt[7293*Pi]) + 
      (9472811*d^12*K0*K1*M^4*u^5)/(230809600*b^2*Sqrt[7293*Pi]) - 
      (25018619*d^14*K0*K1*M^4*u^5)/(59202662400*b^2*Sqrt[7293*Pi]) - 
      (1864534781*d^2*K0^2*M^4*Sqrt[17/(429*Pi)]*u^6)/(148006656000*b^2) - 
      (99973801163*d^2*K1^2*M^4*u^6)/(296013312000*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (1041061019*K0^2*M^4*u^6)/(98671104000*b^2*Sqrt[7293*Pi]) + 
      (611500339*d^4*K0^2*M^4*u^6)/(296013312000*b^2*Sqrt[7293*Pi]) + 
      (19169432563*d^6*K0^2*M^4*u^6)/(32890368000*b^2*Sqrt[7293*Pi]) - 
      (5047976779*d^8*K0^2*M^4*u^6)/(19734220800*b^2*Sqrt[7293*Pi]) - 
      (3289226839*d^10*K0^2*M^4*u^6)/(29601331200*b^2*Sqrt[7293*Pi]) + 
      (14916997*d^12*K0^2*M^4*u^6)/(2192691200*b^2*Sqrt[7293*Pi]) - 
      (597209*d^14*K0^2*M^4*u^6)/(8457523200*b^2*Sqrt[7293*Pi]) - 
      (9607552963*K1^2*M^4*u^6)/(592026624000*b^2*Sqrt[7293*Pi]) + 
      (1295084603*d^4*K1^2*M^4*u^6)/(84575232000*b^2*Sqrt[7293*Pi]) + 
      (133719999397*d^6*K1^2*M^4*u^6)/(148006656000*b^2*Sqrt[7293*Pi]) - 
      (992725337*d^8*K1^2*M^4*u^6)/(2416435200*b^2*Sqrt[7293*Pi]) - 
      (9713996321*d^10*K1^2*M^4*u^6)/(59202662400*b^2*Sqrt[7293*Pi]) + 
      (2494237*d^12*K1^2*M^4*u^6)/(245145600*b^2*Sqrt[7293*Pi]) - 
      (563461*d^14*K1^2*M^4*u^6)/(5920266240*b^2*Sqrt[7293*Pi]) - 
      (418626011*d^8*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^7)/(23681064960*b^2) - 
      (154117*d^14*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^7)/(39468441600*b^2) + 
      (15023281733*d^6*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^7)/(592026624000*b^2) + 
      (5951711*d^4*K0*K1*M^4*Sqrt[221/(33*Pi)]*u^7)/(84575232000*b^2) - 
      (4483642171*K0*K1*M^4*u^7)/(592026624000*b^2*Sqrt[7293*Pi]) - 
      (4324866829*d^2*K0*K1*M^4*u^7)/(25740288000*b^2*Sqrt[7293*Pi]) - 
      (9707228189*d^10*K0*K1*M^4*u^7)/(118405324800*b^2*Sqrt[7293*Pi]) + 
      (202414409*d^12*K0*K1*M^4*u^7)/(39468441600*b^2*Sqrt[7293*Pi]) + 
      (5406631*d^12*K1^2*M^4*Sqrt[11/(663*Pi)]*u^8)/(78936883200*b^2) - 
      (1385138023*d^2*K0^2*M^4*Sqrt[13/(561*Pi)]*u^8)/(1184053248000*b^2) - 
      (16250599*d^8*K0^2*M^4*Sqrt[17/(429*Pi)]*u^8)/(15787376640*b^2) - 
      (26227*d^14*K1^2*M^4*Sqrt[17/(429*Pi)]*u^8)/(78936883200*b^2) - 
      (76933*d^10*K1^2*M^4*Sqrt[51/(143*Pi)]*u^8)/(381337600*b^2) - 
      (74921498363*d^2*K1^2*M^4*u^8)/(3552159744000*Sqrt[7293]*b^2*
        Sqrt[Pi]) - (917874427*K0^2*M^4*u^8)/(1184053248000*b^2*
        Sqrt[7293*Pi]) + (24583613*d^4*K0^2*M^4*u^8)/(394684416000*b^2*
        Sqrt[7293*Pi]) + (6984354061*d^6*K0^2*M^4*u^8)/
       (169150464000*b^2*Sqrt[7293*Pi]) - (1998189601*d^10*K0^2*M^4*u^8)/
       (236810649600*b^2*Sqrt[7293*Pi]) + (19304459*d^12*K0^2*M^4*u^8)/
       (33830092800*b^2*Sqrt[7293*Pi]) - (38039*d^14*K0^2*M^4*u^8)/
       (9472425984*b^2*Sqrt[7293*Pi]) - (4017321419*K1^2*M^4*u^8)/
       (3552159744000*b^2*Sqrt[7293*Pi]) + (11124476863*d^4*K1^2*M^4*u^8)/
       (3552159744000*b^2*Sqrt[7293*Pi]) + (62443008373*d^6*K1^2*M^4*u^8)/
       (1184053248000*b^2*Sqrt[7293*Pi]) - (5708181683*d^8*K1^2*M^4*u^8)/
       (236810649600*b^2*Sqrt[7293*Pi]) - (256229*K0*K1*M^4*u^9)/
       (2206310400*b^2*Sqrt[7293*Pi]) - (172329307*d^2*K0*K1*M^4*u^9)/
       (39468441600*b^2*Sqrt[7293*Pi]) - (846134521*d^4*K0*K1*M^4*u^9)/
       (355215974400*b^2*Sqrt[7293*Pi]) + (1869488707*d^6*K0*K1*M^4*u^9)/
       (118405324800*b^2*Sqrt[7293*Pi]) - (93736553*d^8*K0*K1*M^4*u^9)/
       (15444172800*b^2*Sqrt[7293*Pi]) - (23016089*d^10*K0*K1*M^4*u^9)/
       (7249305600*b^2*Sqrt[7293*Pi]) + (114759661*d^12*K0*K1*M^4*u^9)/
       (355215974400*b^2*Sqrt[7293*Pi]) - (1145549*d^14*K0*K1*M^4*u^9)/
       (355215974400*b^2*Sqrt[7293*Pi]) - 
      (11934703*d^8*K0^2*M^4*Sqrt[11/(663*Pi)]*u^10)/(355215974400*b^2) - 
      (2061769*d^10*K0^2*M^4*Sqrt[11/(663*Pi)]*u^10)/(177607987200*b^2) + 
      (1304081*d^12*K0^2*M^4*Sqrt[13/(561*Pi)]*u^10)/(355215974400*b^2) + 
      (164195*K1^2*M^4*Sqrt[13/(561*Pi)]*u^10)/(127877750784*b^2) - 
      (8382431*d^2*K1^2*M^4*Sqrt[13/(561*Pi)]*u^10)/(228353126400*b^2) - 
      (961*d^14*K1^2*M^4*Sqrt[13/(561*Pi)]*u^10)/(29601331200*b^2) + 
      (5535193*d^2*K0^2*M^4*u^10)/(177607987200*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (2108233*K0^2*M^4*u^10)/(118405324800*b^2*Sqrt[7293*Pi]) - 
      (58977791*d^4*K0^2*M^4*u^10)/(118405324800*b^2*Sqrt[7293*Pi]) + 
      (2309249*d^6*K0^2*M^4*u^10)/(2466777600*b^2*Sqrt[7293*Pi]) - 
      (23449*d^14*K0^2*M^4*u^10)/(12686284800*b^2*Sqrt[7293*Pi]) + 
      (108456709*d^4*K1^2*M^4*u^10)/(639388753920*b^2*Sqrt[7293*Pi]) + 
      (39468601*d^6*K1^2*M^4*u^10)/(44401996800*b^2*Sqrt[7293*Pi]) - 
      (445206373*d^8*K1^2*M^4*u^10)/(1065647923200*b^2*Sqrt[7293*Pi]) - 
      (119438507*d^10*K1^2*M^4*u^10)/(532823961600*b^2*Sqrt[7293*Pi]) + 
      (3151459*d^12*K1^2*M^4*u^10)/(71043194880*b^2*Sqrt[7293*Pi]) + 
      (497803*d^6*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^11)/(11100499200*b^2) - 
      (130813*d^4*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^11)/(10516262400*b^2) - 
      (6947*d^12*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^11)/(22200998400*b^2) - 
      (55661*K0*K1*M^4*u^11)/(24976123200*b^2*Sqrt[7293*Pi]) - 
      (5927359*d^2*K0*K1*M^4*u^11)/(49952246400*b^2*Sqrt[7293*Pi]) - 
      (473927*d^8*K0*K1*M^4*u^11)/(33301497600*b^2*Sqrt[7293*Pi]) - 
      (140831*d^10*K0*K1*M^4*u^11)/(723945600*b^2*Sqrt[7293*Pi]) + 
      (167*d^14*K0*K1*M^4*u^11)/(49335552*b^2*Sqrt[7293*Pi]) + 
      (91255673*d^6*K0^2*M^4*Sqrt[13/(561*Pi)]*u^12)/(139200259968000*b^2) + 
      (4637977*d^12*K0^2*M^4*Sqrt[13/(561*Pi)]*u^12)/(11600021664000*b^2) + 
      (72773677*d^6*K1^2*M^4*Sqrt[13/(561*Pi)]*u^12)/(111360207974400*b^2) - 
      (59*d^8*K1^2*M^4*Sqrt[13/(561*Pi)]*u^12)/(121927680*b^2) + 
      (8108357*d^4*K0^2*M^4*Sqrt[17/(429*Pi)]*u^12)/(6052185216000*b^2) - 
      (178039*d^2*K0^2*M^4*u^12)/(31969437696*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (4283033*d^2*K1^2*M^4*u^12)/(799235942400*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (35171*K0^2*M^4*u^12)/(159847188480*b^2*Sqrt[7293*Pi]) - 
      (20759968417*d^4*K0^2*M^4*u^12)/(835201559808000*b^2*Sqrt[7293*Pi]) + 
      (71760919*d^6*K0^2*M^4*u^12)/(12104370432000*b^2*Sqrt[7293*Pi]) - 
      (125641*d^8*K0^2*M^4*u^12)/(38058854400*b^2*Sqrt[7293*Pi]) + 
      (1049*d^10*K0^2*M^4*u^12)/(10656479232*b^2*Sqrt[7293*Pi]) - 
      (32024051*d^12*K0^2*M^4*u^12)/(4034790144000*b^2*Sqrt[7293*Pi]) - 
      (56761*d^14*K0^2*M^4*u^12)/(88803993600*b^2*Sqrt[7293*Pi]) - 
      (177071*K1^2*M^4*u^12)/(799235942400*b^2*Sqrt[7293*Pi]) - 
      (396479*d^4*K1^2*M^4*u^12)/(799235942400*b^2*Sqrt[7293*Pi]) + 
      (576912241*d^6*K1^2*M^4*u^12)/(111360207974400*b^2*Sqrt[7293*Pi]) + 
      (41689*d^10*K1^2*M^4*u^12)/(38058854400*b^2*Sqrt[7293*Pi]) - 
      (6047*d^12*K1^2*M^4*u^12)/(3289036800*b^2*Sqrt[7293*Pi]) - 
      (50243*d^14*K1^2*M^4*u^12)/(88803993600*b^2*Sqrt[7293*Pi]) + 
      (61*d^14*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^13)/(4440199680*b^2) - 
      (K0*K1*M^4*Sqrt[13/(561*Pi)]*u^13)/(12488061600*b^2) + 
      (93749*d^4*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^13)/(238902048000*b^2) + 
      (53*d^10*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^13)/(453081600*b^2) - 
      (K0*K1*M^4*u^13)/(542959200*b^2*Sqrt[7293*Pi]) + 
      (811*d^2*K0*K1*M^4*u^13)/(1902942720*b^2*Sqrt[7293*Pi]) - 
      (113903*d^4*K0*K1*M^4*u^13)/(59725512000*b^2*Sqrt[7293*Pi]) - 
      (2939*d^6*K0*K1*M^4*u^13)/(1902942720*b^2*Sqrt[7293*Pi]) - 
      (137*d^8*K0*K1*M^4*u^13)/(22654080*b^2*Sqrt[7293*Pi]) + 
      (4073*d^12*K0*K1*M^4*u^13)/(2220099840*b^2*Sqrt[7293*Pi]) - 
      (d^6*K0^2*M^4*Sqrt[11/(663*Pi)]*u^14)/(2081343600*b^2) - 
      (d^6*K1^2*M^4*Sqrt[11/(663*Pi)]*u^14)/(2081343600*b^2) - 
      (d^10*K0^2*M^4*Sqrt[13/(561*Pi)]*u^14)/(693781200*b^2) - 
      (d^10*K1^2*M^4*Sqrt[13/(561*Pi)]*u^14)/(693781200*b^2) + 
      (d^8*K0^2*M^4*Sqrt[143/(51*Pi)]*u^14)/(2081343600*b^2) + 
      (d^8*K1^2*M^4*Sqrt[143/(51*Pi)]*u^14)/(2081343600*b^2) - 
      (37*d^2*K0^2*M^4*u^14)/(6244030800*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (37*d^2*K1^2*M^4*u^14)/(6244030800*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (K0^2*M^4*u^14)/(6244030800*b^2*Sqrt[7293*Pi]) - 
      (157*d^4*K0^2*M^4*u^14)/(6244030800*b^2*Sqrt[7293*Pi]) + 
      (d^10*K0^2*M^4*u^14)/(41626872*b^2*Sqrt[7293*Pi]) - 
      (d^12*K0^2*M^4*u^14)/(30164400*b^2*Sqrt[7293*Pi]) - 
      (d^14*K0^2*M^4*u^14)/(231260400*b^2*Sqrt[7293*Pi]) - 
      (K1^2*M^4*u^14)/(6244030800*b^2*Sqrt[7293*Pi]) - 
      (157*d^4*K1^2*M^4*u^14)/(6244030800*b^2*Sqrt[7293*Pi]) + 
      (d^10*K1^2*M^4*u^14)/(41626872*b^2*Sqrt[7293*Pi]) - 
      (d^12*K1^2*M^4*u^14)/(30164400*b^2*Sqrt[7293*Pi]) - 
      (d^14*K1^2*M^4*u^14)/(231260400*b^2*Sqrt[7293*Pi]))/Pi, 0, 
    ((25283*d^14*K0^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(62648320*b^2) - 
      (281847*d^12*K1^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(62648320*b^2) + 
      (9393*d^14*K1^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(31324160*b^2) - 
      (d^16*K0^2*M^4*Sqrt[11/(663*Pi)]*u^2)/(7159808*b^2) - 
      (24860833*K1^2*M^4*Sqrt[13/(561*Pi)]*u^2)/(11370670080*b^2) + 
      (177*d^16*K1^2*M^4*Sqrt[33/(221*Pi)]*u^2)/(62648320*b^2) + 
      (356875*d^2*K0^2*M^4*u^2)/(2684928*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (15526669471*d^2*K1^2*M^4*u^2)/(35932727040*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (2763*Sqrt[7293]*d^2*K1^2*M^4*u^2)/(47910302720*b^2*Sqrt[Pi]) - 
      (91319*K0^2*M^4*u^2)/(375889920*b^2*Sqrt[7293*Pi]) + 
      (36663931*d^4*K0^2*M^4*u^2)/(107397120*b^2*Sqrt[7293*Pi]) - 
      (1527155*d^6*K0^2*M^4*u^2)/(1789952*b^2*Sqrt[7293*Pi]) + 
      (6029467*d^8*K0^2*M^4*u^2)/(50118656*b^2*Sqrt[7293*Pi]) + 
      (9129997*d^10*K0^2*M^4*u^2)/(31324160*b^2*Sqrt[7293*Pi]) - 
      (727307*d^12*K0^2*M^4*u^2)/(21479424*b^2*Sqrt[7293*Pi]) - 
      (4805*K1^2*M^4*u^2)/(16479232*b^2*Sqrt[7293*Pi]) + 
      (100586527*d^4*K1^2*M^4*u^2)/(187944960*b^2*Sqrt[7293*Pi]) + 
      (111343*d^6*K1^2*M^4*u^2)/(272384*b^2*Sqrt[7293*Pi]) - 
      (35348023*d^8*K1^2*M^4*u^2)/(62648320*b^2*Sqrt[7293*Pi]) + 
      (208457*d^10*K1^2*M^4*u^2)/(2237440*b^2*Sqrt[7293*Pi]) + 
      (719047*d^2*K0*K1*M^4*Sqrt[3/(2431*Pi)]*u^3)/(2796800*b^2) - 
      (2726606993*d^6*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^3)/(6578073600*b^2) + 
      (10635323183*d^8*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^3)/(157873766400*b^2) - 
      (270456691*d^12*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^3)/(22553395200*b^2) + 
      (215*d^16*K0*K1*M^4*Sqrt[143/(51*Pi)]*u^3)/(300711936*b^2) + 
      (399521*d^10*K0*K1*M^4*Sqrt[187/(39*Pi)]*u^3)/(50342400*b^2) + 
      (267665137*K0*K1*M^4*u^3)/(78936883200*b^2*Sqrt[7293*Pi]) + 
      (270006027701*d^4*K0*K1*M^4*u^3)/(157873766400*b^2*Sqrt[7293*Pi]) + 
      (6929639*d^14*K0*K1*M^4*u^3)/(1315614720*b^2*Sqrt[7293*Pi]) + 
      (116495627*K0^2*M^4*Sqrt[11/(663*Pi)]*u^4)/(157873766400*b^2) + 
      (9199*d^16*K0^2*M^4*Sqrt[11/(663*Pi)]*u^4)/(3007119360*b^2) + 
      (262224589*d^14*K1^2*M^4*Sqrt[11/(663*Pi)]*u^4)/(592026624000*b^2) + 
      (3709501*d^10*K0^2*M^4*Sqrt[13/(561*Pi)]*u^4)/(88099200*b^2) + 
      (5544747907*d^2*K1^2*M^4*Sqrt[17/(429*Pi)]*u^4)/(65780736000*b^2) + 
      (30891979*d^2*K0^2*M^4*u^4)/(78310400*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (167491326461*d^4*K0^2*M^4*u^4)/(315747532800*b^2*Sqrt[7293*Pi]) - 
      (24112747063*d^6*K0^2*M^4*u^4)/(13156147200*b^2*Sqrt[7293*Pi]) + 
      (127840730893*d^8*K0^2*M^4*u^4)/(315747532800*b^2*Sqrt[7293*Pi]) - 
      (106147241*d^12*K0^2*M^4*u^4)/(1961164800*b^2*Sqrt[7293*Pi]) + 
      (834199*d^14*K0^2*M^4*u^4)/(526245888*b^2*Sqrt[7293*Pi]) + 
      (1581536519*K1^2*M^4*u^4)/(32890368000*b^2*Sqrt[7293*Pi]) + 
      (817157577029*d^4*K1^2*M^4*u^4)/(789368832000*b^2*Sqrt[7293*Pi]) - 
      (166474972537*d^6*K1^2*M^4*u^4)/(31159296000*b^2*Sqrt[7293*Pi]) + 
      (3478993373267*d^8*K1^2*M^4*u^4)/(2368106496000*b^2*Sqrt[7293*Pi]) + 
      (888549071713*d^10*K1^2*M^4*u^4)/(592026624000*b^2*Sqrt[7293*Pi]) - 
      (15285046229*d^12*K1^2*M^4*u^4)/(102961152000*b^2*Sqrt[7293*Pi]) + 
      (13156967*d^16*K1^2*M^4*u^4)/(157873766400*b^2*Sqrt[7293*Pi]) + 
      (18052816433*K0*K1*M^4*u^5)/(394684416000*b^2*Sqrt[7293*Pi]) + 
      (507396834899*d^2*K0*K1*M^4*u^5)/(394684416000*b^2*Sqrt[7293*Pi]) + 
      (67442847701*d^4*K0*K1*M^4*u^5)/(87707648000*b^2*Sqrt[7293*Pi]) - 
      (10789331268577*d^6*K0*K1*M^4*u^5)/(2368106496000*b^2*Sqrt[7293*Pi]) + 
      (3136249932017*d^8*K0*K1*M^4*u^5)/(2368106496000*b^2*Sqrt[7293*Pi]) + 
      (1474217208071*d^10*K0*K1*M^4*u^5)/(1184053248000*b^2*Sqrt[7293*Pi]) - 
      (277375581697*d^12*K0*K1*M^4*u^5)/(2368106496000*b^2*Sqrt[7293*Pi]) + 
      (8160947681*d^14*K0*K1*M^4*u^5)/(2368106496000*b^2*Sqrt[7293*Pi]) + 
      (13783901*d^16*K0*K1*M^4*u^5)/(157873766400*b^2*Sqrt[7293*Pi]) + 
      (44866067231*d^8*K0^2*M^4*Sqrt[13/(561*Pi)]*u^6)/(2368106496000*b^2) + 
      (95831723*d^14*K0^2*M^4*Sqrt[13/(561*Pi)]*u^6)/(2368106496000*b^2) + 
      (268119319*d^4*K1^2*M^4*Sqrt[13/(561*Pi)]*u^6)/(23154819072*b^2) + 
      (4403027*d^16*K1^2*M^4*Sqrt[17/(429*Pi)]*u^6)/(2368106496000*b^2) + 
      (2081144581*d^2*K0^2*M^4*u^6)/(8580096000*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (1684568092451*d^2*K1^2*M^4*u^6)/(4341528576000*Sqrt[7293]*b^2*
        Sqrt[Pi]) + (1072721407*K0^2*M^4*u^6)/(112766976000*b^2*
        Sqrt[7293*Pi]) + (29219364287*d^4*K0^2*M^4*u^6)/
       (263122944000*b^2*Sqrt[7293*Pi]) - (273275162449*d^6*K0^2*M^4*u^6)/
       (338300928000*b^2*Sqrt[7293*Pi]) + (128639803657*d^10*K0^2*M^4*u^6)/
       (592026624000*b^2*Sqrt[7293*Pi]) - (46081232473*d^12*K0^2*M^4*u^6)/
       (2368106496000*b^2*Sqrt[7293*Pi]) + (153787*d^16*K0^2*M^4*u^6)/
       (7893688320*b^2*Sqrt[7293*Pi]) + (459027293*K1^2*M^4*u^6)/
       (28943523840*b^2*Sqrt[7293*Pi]) - (103934514941*d^6*K1^2*M^4*u^6)/
       (82695782400*b^2*Sqrt[7293*Pi]) + (318348678017*d^8*K1^2*M^4*u^6)/
       (789368832000*b^2*Sqrt[7293*Pi]) + (55384570091*d^10*K1^2*M^4*u^6)/
       (169150464000*b^2*Sqrt[7293*Pi]) - (9859779169*d^12*K1^2*M^4*u^6)/
       (338300928000*b^2*Sqrt[7293*Pi]) + (1931228093*d^14*K1^2*M^4*u^6)/
       (2368106496000*b^2*Sqrt[7293*Pi]) + (14461111969*K0*K1*M^4*u^7)/
       (1628073216000*b^2*Sqrt[7293*Pi]) + (21369774193*d^2*K0*K1*M^4*u^7)/
       (101754576000*b^2*Sqrt[7293*Pi]) + (818222316893*d^4*K0*K1*M^4*u^7)/
       (13024585728000*b^2*Sqrt[7293*Pi]) - (4227582690029*d^6*K0*K1*M^4*u^7)/
       (6512292864000*b^2*Sqrt[7293*Pi]) + (10899818837*d^8*K0*K1*M^4*u^7)/
       (51480576000*b^2*Sqrt[7293*Pi]) + (718304989*d^10*K0*K1*M^4*u^7)/
       (4228761600*b^2*Sqrt[7293*Pi]) - (17246760007*d^12*K0*K1*M^4*u^7)/
       (1184053248000*b^2*Sqrt[7293*Pi]) + (242641579*d^14*K0*K1*M^4*u^7)/
       (592026624000*b^2*Sqrt[7293*Pi]) + (24162197*d^16*K0*K1*M^4*u^7)/
       (1184053248000*b^2*Sqrt[7293*Pi]) + 
      (960389*d^16*K0^2*M^4*Sqrt[13/(561*Pi)]*u^8)/(4736212992000*b^2) + 
      (240670279*d^10*K1^2*M^4*Sqrt[221/(33*Pi)]*u^8)/(2368106496000*b^2) + 
      (11777515793*d^2*K0^2*M^4*u^8)/(520983429120*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (2323617015257*d^2*K1^2*M^4*u^8)/(78147514368000*Sqrt[7293]*b^2*
        Sqrt[Pi]) + (3266870611*K0^2*M^4*u^8)/(3721310208000*b^2*
        Sqrt[7293*Pi]) + (100724964677*d^4*K0^2*M^4*u^8)/
       (17366114304000*b^2*Sqrt[7293*Pi]) - (880758248939*d^6*K0^2*M^4*u^8)/
       (13024585728000*b^2*Sqrt[7293*Pi]) + (102250771549*d^8*K0^2*M^4*u^8)/
       (4736212992000*b^2*Sqrt[7293*Pi]) + (313136713*d^10*K0^2*M^4*u^8)/
       (17160192000*b^2*Sqrt[7293*Pi]) - (1471082357*d^12*K0^2*M^4*u^8)/
       (947242598400*b^2*Sqrt[7293*Pi]) + (6820657*d^14*K0^2*M^4*u^8)/
       (131561472000*b^2*Sqrt[7293*Pi]) + (106795882481*K1^2*M^4*u^8)/
       (78147514368000*b^2*Sqrt[7293*Pi]) + (916940894587*d^4*K1^2*M^4*u^8)/
       (156295028736000*b^2*Sqrt[7293*Pi]) - (2284817590021*d^6*K1^2*M^4*u^8)/
       (26049171456000*b^2*Sqrt[7293*Pi]) + (28617359623*d^8*K1^2*M^4*u^8)/
       (947242598400*b^2*Sqrt[7293*Pi]) - (1900287619*d^12*K1^2*M^4*u^8)/
       (947242598400*b^2*Sqrt[7293*Pi]) + (180265067*d^14*K1^2*M^4*u^8)/
       (2368106496000*b^2*Sqrt[7293*Pi]) + (15387439*d^16*K1^2*M^4*u^8)/
       (4736212992000*b^2*Sqrt[7293*Pi]) + 
      (22567861661*d^2*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^9)/
       (33491791872000*b^2) + (3572469011*d^4*K0*K1*M^4*Sqrt[17/(429*Pi)]*
        u^9)/(29305317888000*b^2) - (155151673*d^12*K0*K1*M^4*
        Sqrt[17/(429*Pi)]*u^9)/(3552159744000*b^2) + 
      (16730547397*K0*K1*M^4*u^9)/(40772616192000*b^2*Sqrt[7293*Pi]) - 
      (2055384922163*d^6*K0*K1*M^4*u^9)/(78147514368000*b^2*Sqrt[7293*Pi]) + 
      (122820811783*d^8*K0*K1*M^4*u^9)/(14208638976000*b^2*Sqrt[7293*Pi]) + 
      (16841232311*d^10*K0*K1*M^4*u^9)/(2368106496000*b^2*Sqrt[7293*Pi]) + 
      (316570949*d^14*K0*K1*M^4*u^9)/(7104319488000*b^2*Sqrt[7293*Pi]) + 
      (27983623*d^16*K0*K1*M^4*u^9)/(28417277952000*b^2*Sqrt[7293*Pi]) + 
      (1749045421*d^8*K1^2*M^4*Sqrt[13/(561*Pi)]*u^10)/(42625916928000*b^2) + 
      (154859*d^10*K0^2*M^4*Sqrt[143/(51*Pi)]*u^10)/(68640768000*b^2) + 
      (19792049413*d^2*K0^2*M^4*u^10)/(93777017241600*Sqrt[7293]*b^2*
        Sqrt[Pi]) + (948326588449*d^2*K1^2*M^4*u^10)/(2813310517248000*
        Sqrt[7293]*b^2*Sqrt[Pi]) - (1562272927*K0^2*M^4*u^10)/
       (267934334976000*b^2*Sqrt[7293*Pi]) + (98363394859*d^4*K0^2*M^4*u^10)/
       (234442543104000*b^2*Sqrt[7293*Pi]) - (183220834361*d^6*K0^2*M^4*u^10)/
       (156295028736000*b^2*Sqrt[7293*Pi]) + (7230779407*d^8*K0^2*M^4*u^10)/
       (28417277952000*b^2*Sqrt[7293*Pi]) - (76743353*d^12*K0^2*M^4*u^10)/
       (1776079872000*b^2*Sqrt[7293*Pi]) + (28470881*d^14*K0^2*M^4*u^10)/
       (2029805568000*b^2*Sqrt[7293*Pi]) - (3226427*d^16*K0^2*M^4*u^10)/
       (8119222272000*b^2*Sqrt[7293*Pi]) + (5482092193*K1^2*M^4*u^10)/
       (625180114944000*b^2*Sqrt[7293*Pi]) + (94613715191*d^4*K1^2*M^4*u^10)/
       (255755501568000*b^2*Sqrt[7293*Pi]) - (38174194349*d^6*K1^2*M^4*u^10)/
       (24463569715200*b^2*Sqrt[7293*Pi]) + (4912035053*d^10*K1^2*M^4*u^10)/
       (12178833408000*b^2*Sqrt[7293*Pi]) - (8404397789*d^12*K1^2*M^4*u^10)/
       (85251833856000*b^2*Sqrt[7293*Pi]) + (543672347*d^14*K1^2*M^4*u^10)/
       (85251833856000*b^2*Sqrt[7293*Pi]) + (19900051*d^16*K1^2*M^4*u^10)/
       (170503667712000*b^2*Sqrt[7293*Pi]) + 
      (3172583*d^16*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^11)/(42625916928000*b^2) - 
      (262168259*K0*K1*M^4*u^11)/(66983583744000*b^2*Sqrt[7293*Pi]) + 
      (542689709*d^2*K0*K1*M^4*u^11)/(20095075123200*b^2*Sqrt[7293*Pi]) + 
      (4577396909*d^4*K0*K1*M^4*u^11)/(63938875392000*b^2*Sqrt[7293*Pi]) - 
      (273047453489*d^6*K0*K1*M^4*u^11)/(703327629312000*b^2*Sqrt[7293*Pi]) + 
      (1660051067*d^8*K0*K1*M^4*u^11)/(5328239616000*b^2*Sqrt[7293*Pi]) + 
      (549542809*d^10*K0*K1*M^4*u^11)/(4262591692800*b^2*Sqrt[7293*Pi]) - 
      (2790967511*d^12*K0*K1*M^4*u^11)/(21312958464000*b^2*Sqrt[7293*Pi]) - 
      (52530613*d^14*K0*K1*M^4*u^11)/(3044708352000*b^2*Sqrt[7293*Pi]) + 
      (7219893632611*d^12*K1^2*M^4*Sqrt[11/(663*Pi)]*u^12)/
       (715944900722688000*b^2) + (5240863*d^2*K1^2*M^4*Sqrt[13/(561*Pi)]*
        u^12)/(5861063577600*b^2) + (221930378991247*d^10*K0^2*M^4*
        Sqrt[17/(429*Pi)]*u^12)/(74584612892934144000*b^2) + 
      (4129133051*d^2*K0^2*M^4*u^12)/(351663814656000*Sqrt[7293]*b^2*
        Sqrt[Pi]) - (5905507*K0^2*M^4*u^12)/(234442543104000*b^2*
        Sqrt[7293*Pi]) + (2209708559*d^4*K0^2*M^4*u^12)/
       (50237687808000*b^2*Sqrt[7293*Pi]) - (15885767809*d^6*K0^2*M^4*u^12)/
       (351663814656000*b^2*Sqrt[7293*Pi]) - (80302207*d^8*K0^2*M^4*u^12)/
       (1332059904000*b^2*Sqrt[7293*Pi]) - (2069630433958831*d^10*K0^2*M^4*
        u^12)/(74584612892934144000*b^2*Sqrt[7293*Pi]) + 
      (38609009*d^12*K0^2*M^4*u^12)/(1522354176000*b^2*Sqrt[7293*Pi]) + 
      (19951429*d^14*K0^2*M^4*u^12)/(10656479232000*b^2*Sqrt[7293*Pi]) - 
      (6680263*d^16*K0^2*M^4*u^12)/(21312958464000*b^2*Sqrt[7293*Pi]) - 
      (180023*K1^2*M^4*u^12)/(5861063577600*b^2*Sqrt[7293*Pi]) + 
      (41894227*d^4*K1^2*M^4*u^12)/(1028256768000*b^2*Sqrt[7293*Pi]) - 
      (684501721*d^6*K1^2*M^4*u^12)/(14652658944000*b^2*Sqrt[7293*Pi]) - 
      (38129051*d^8*K1^2*M^4*u^12)/(761177088000*b^2*Sqrt[7293*Pi]) + 
      (18511903*d^10*K1^2*M^4*u^12)/(888039936000*b^2*Sqrt[7293*Pi]) - 
      (21237112578827*d^12*K1^2*M^4*u^12)/(238648300240896000*b^2*
        Sqrt[7293*Pi]) + (1481*d^14*K1^2*M^4*u^12)/(761177088*b^2*
        Sqrt[7293*Pi]) - (1386481*d^16*K1^2*M^4*u^12)/
       (5328239616000*b^2*Sqrt[7293*Pi]) + 
      (13043*d^16*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^13)/(1522354176000*b^2) - 
      (3167*K0*K1*M^4*u^13)/(279098265600*b^2*Sqrt[7293*Pi]) - 
      (83343787*d^2*K0*K1*M^4*u^13)/(351663814656000*b^2*Sqrt[7293*Pi]) - 
      (320755639*d^4*K0*K1*M^4*u^13)/(50237687808000*b^2*Sqrt[7293*Pi]) - 
      (1062842251*d^6*K0*K1*M^4*u^13)/(351663814656000*b^2*Sqrt[7293*Pi]) + 
      (23830327*d^8*K0*K1*M^4*u^13)/(1184053248000*b^2*Sqrt[7293*Pi]) - 
      (42411353*d^10*K0*K1*M^4*u^13)/(10656479232000*b^2*Sqrt[7293*Pi]) - 
      (24128201*d^12*K0*K1*M^4*u^13)/(3552159744000*b^2*Sqrt[7293*Pi]) + 
      (2029007*d^14*K0*K1*M^4*u^13)/(10656479232000*b^2*Sqrt[7293*Pi]) - 
      (103*d^16*K0^2*M^4*Sqrt[11/(663*Pi)]*u^14)/(217479168000*b^2) + 
      (25733*d^6*K1^2*M^4*Sqrt[11/(663*Pi)]*u^14)/(1243255910400*b^2) - 
      (8867*d^14*K1^2*M^4*Sqrt[11/(663*Pi)]*u^14)/(2131295846400*b^2) + 
      (2894659*d^2*K0^2*M^4*Sqrt[17/(429*Pi)]*u^14)/(1179539044992000*b^2) - 
      (18913*d^2*K1^2*M^4*Sqrt[17/(429*Pi)]*u^14)/(13024585728000*b^2) - 
      (3281917*d^10*K1^2*M^4*Sqrt[17/(429*Pi)]*u^14)/(343138631270400*b^2) - 
      (11981*d^12*K1^2*M^4*Sqrt[17/(429*Pi)]*u^14)/(3552159744000*b^2) - 
      (11527*d^10*K0^2*M^4*Sqrt[143/(51*Pi)]*u^14)/(4973023641600*b^2) - 
      (781850869*d^2*K0^2*M^4*u^14)/(18872624719872000*Sqrt[7293]*b^2*
        Sqrt[Pi]) + (772043*d^2*K1^2*M^4*u^14)/(29305317888000*Sqrt[7293]*b^2*
        Sqrt[Pi]) + (14723*K0^2*M^4*u^14)/(58610635776000*b^2*
        Sqrt[7293*Pi]) - (10729*d^4*K0^2*M^4*u^14)/(96478412800*b^2*
        Sqrt[7293*Pi]) - (8427877*d^6*K0^2*M^4*u^14)/(117221271552000*b^2*
        Sqrt[7293*Pi]) + (616411*d^8*K0^2*M^4*u^14)/(2131295846400*b^2*
        Sqrt[7293*Pi]) + (2175211*d^10*K0^2*M^4*u^14)/
       (6216279552000*b^2*Sqrt[7293*Pi]) - (742487*d^12*K0^2*M^4*u^14)/
       (10656479232000*b^2*Sqrt[7293*Pi]) - (d^14*K0^2*M^4*u^14)/
       (19906560*b^2*Sqrt[7293*Pi]) + (43*K1^2*M^4*u^14)/
       (152897310720*b^2*Sqrt[7293*Pi]) - (96947*d^4*K1^2*M^4*u^14)/
       (937770172416*b^2*Sqrt[7293*Pi]) - (720748661*d^6*K1^2*M^4*u^14)/
       (2461646702592000*b^2*Sqrt[7293*Pi]) + (2859979*d^8*K1^2*M^4*u^14)/
       (10656479232000*b^2*Sqrt[7293*Pi]) + (2897749*d^10*K1^2*M^4*u^14)/
       (17156931563520*b^2*Sqrt[7293*Pi]) - (10711*d^16*K1^2*M^4*u^14)/
       (2131295846400*b^2*Sqrt[7293*Pi]) + 
      (79*d^12*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^15)/(41626872000*b^2) + 
      (131*d^2*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^15)/(814036608000*b^2) + 
      (5281*K0*K1*M^4*u^15)/(87915953664000*b^2*Sqrt[7293*Pi]) + 
      (11467*d^4*K0*K1*M^4*u^15)/(732632947200*b^2*Sqrt[7293*Pi]) + 
      (12967*d^6*K0*K1*M^4*u^15)/(955608192000*b^2*Sqrt[7293*Pi]) - 
      (55519*d^8*K0*K1*M^4*u^15)/(1332059904000*b^2*Sqrt[7293*Pi]) - 
      (5399*d^10*K0*K1*M^4*u^15)/(222009984000*b^2*Sqrt[7293*Pi]) + 
      (397*d^14*K0*K1*M^4*u^15)/(44401996800*b^2*Sqrt[7293*Pi]) + 
      (109*d^16*K0*K1*M^4*u^15)/(296013312000*b^2*Sqrt[7293*Pi]))/Pi, 0, 
    ((-1292461*d^14*K0^2*M^4*Sqrt[3/(2431*Pi)]*u^2)/(1252966400*b^2) + 
      (70738757*d^6*K0^2*M^4*Sqrt[11/(663*Pi)]*u^2)/(1252966400*b^2) + 
      (4733401*d^8*K0^2*M^4*Sqrt[11/(663*Pi)]*u^2)/(501186560*b^2) - 
      (749*d^16*K0^2*M^4*Sqrt[11/(663*Pi)]*u^2)/(357990400*b^2) + 
      (88677623*d^2*K1^2*M^4*Sqrt[11/(663*Pi)]*u^2)/(1879449600*b^2) + 
      (9577*K0^2*M^4*Sqrt[13/(561*Pi)]*u^2)/(54476800*b^2) + 
      (3163*d^16*K1^2*M^4*Sqrt[33/(221*Pi)]*u^2)/(626483200*b^2) - 
      (595081*d^10*K0^2*M^4*Sqrt[143/(51*Pi)]*u^2)/(234931200*b^2) + 
      (d^18*K0^2*M^4*Sqrt[143/(51*Pi)]*u^2)/(26378240*b^2) + 
      (33*d^18*K1^2*M^4*Sqrt[429/(17*Pi)]*u^2)/(626483200*b^2) - 
      (60101557*d^2*K0^2*M^4*u^2)/(1073971200*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (905685497*d^4*K0^2*M^4*u^2)/(2505932800*b^2*Sqrt[7293*Pi]) + 
      (417304343*d^12*K0^2*M^4*u^2)/(7517798400*b^2*Sqrt[7293*Pi]) + 
      (1024871*K1^2*M^4*u^2)/(37588992*b^2*Sqrt[7293*Pi]) - 
      (636996179*d^4*K1^2*M^4*u^2)/(1879449600*b^2*Sqrt[7293*Pi]) - 
      (158550163*d^6*K1^2*M^4*u^2)/(156620800*b^2*Sqrt[7293*Pi]) + 
      (524806259*d^8*K1^2*M^4*u^2)/(626483200*b^2*Sqrt[7293*Pi]) - 
      (1343983*d^10*K1^2*M^4*u^2)/(31324160*b^2*Sqrt[7293*Pi]) + 
      (7460153*d^12*K1^2*M^4*u^2)/(626483200*b^2*Sqrt[7293*Pi]) - 
      (301261*d^14*K1^2*M^4*u^2)/(156620800*b^2*Sqrt[7293*Pi]) - 
      (35291117777*d^10*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^3)/(197342208000*b^2) - 
      (52349*d^16*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^3)/(15035596800*b^2) + 
      (6047*d^18*K0*K1*M^4*Sqrt[2431/(3*Pi)]*u^3)/(315747532800*b^2) + 
      (1175417807*K0*K1*M^4*u^3)/(112766976000*b^2*Sqrt[7293*Pi]) - 
      (601033171117*d^2*K0*K1*M^4*u^3)/(1578737664000*b^2*Sqrt[7293*Pi]) - 
      (41881914397*d^4*K0*K1*M^4*u^3)/(21049835520*b^2*Sqrt[7293*Pi]) + 
      (949821073931*d^6*K0*K1*M^4*u^3)/(263122944000*b^2*Sqrt[7293*Pi]) + 
      (104140234343*d^8*K0*K1*M^4*u^3)/(225533952000*b^2*Sqrt[7293*Pi]) + 
      (425398553171*d^12*K0*K1*M^4*u^3)/(1578737664000*b^2*Sqrt[7293*Pi]) - 
      (3663401563*d^14*K0*K1*M^4*u^3)/(263122944000*b^2*Sqrt[7293*Pi]) - 
      (16312278849*d^4*K0^2*M^4*Sqrt[3/(2431*Pi)]*u^4)/(70166118400*b^2) - 
      (38811164317193*d^2*K1^2*M^4*Sqrt[11/(663*Pi)]*u^4)/
       (331534909440000*b^2) + (66056489987*d^6*K0^2*M^4*Sqrt[13/(561*Pi)]*
        u^4)/(526245888000*b^2) - (3452699*d^8*K0^2*M^4*Sqrt[17/(429*Pi)]*
        u^4)/(23740416000*b^2) - (15593*d^16*K0^2*M^4*Sqrt[143/(51*Pi)]*u^4)/
       (30071193600*b^2) + (67771*d^18*K0^2*M^4*Sqrt[143/(51*Pi)]*u^4)/
       (631495065600*b^2) - (44387187883*d^2*K0^2*M^4*u^4)/
       (166182912000*Sqrt[7293]*b^2*Sqrt[Pi]) - (510185833*K0^2*M^4*u^4)/
       (225533952000*b^2*Sqrt[7293*Pi]) - (298450867207*d^10*K0^2*M^4*u^4)/
       (394684416000*b^2*Sqrt[7293*Pi]) + (309797293691*d^12*K0^2*M^4*u^4)/
       (3157475328000*b^2*Sqrt[7293*Pi]) - (2324588983*d^14*K0^2*M^4*u^4)/
       (526245888000*b^2*Sqrt[7293*Pi]) - (254985299*K1^2*M^4*u^4)/
       (7016611840*b^2*Sqrt[7293*Pi]) - (179617203785233*d^4*K1^2*M^4*u^4)/
       (110511636480000*b^2*Sqrt[7293*Pi]) + 
      (925909343379737*d^6*K1^2*M^4*u^4)/(165767454720000*b^2*
        Sqrt[7293*Pi]) - (3768991905013*d^8*K1^2*M^4*u^4)/
       (5262458880000*b^2*Sqrt[7293*Pi]) - (3224901143099*d^10*K1^2*M^4*u^4)/
       (1480066560000*b^2*Sqrt[7293*Pi]) + (611514532117*d^12*K1^2*M^4*u^4)/
       (2255339520000*b^2*Sqrt[7293*Pi]) - (12384343177*d^14*K1^2*M^4*u^4)/
       (1029611520000*b^2*Sqrt[7293*Pi]) - (13485730861*d^16*K1^2*M^4*u^4)/
       (47362129920000*b^2*Sqrt[7293*Pi]) + (168151723*d^18*K1^2*M^4*u^4)/
       (3157475328000*b^2*Sqrt[7293*Pi]) - (2000309510597*d^10*K0*K1*M^4*
        Sqrt[11/(663*Pi)]*u^5)/(11840532480000*b^2) - 
      (913517090503*d^8*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^5)/
       (15787376640000*b^2) - (57662643733*K0*K1*M^4*u^5)/
       (1578737664000*b^2*Sqrt[7293*Pi]) - (398687867965213*d^2*K0*K1*M^4*
        u^5)/(331534909440000*b^2*Sqrt[7293*Pi]) - 
      (146632393020593*d^4*K0*K1*M^4*u^5)/(110511636480000*b^2*
        Sqrt[7293*Pi]) + (51432153096707*d^6*K0*K1*M^4*u^5)/
       (10360465920000*b^2*Sqrt[7293*Pi]) + 
      (3492466180319*d^12*K0*K1*M^4*u^5)/(15787376640000*b^2*Sqrt[7293*Pi]) - 
      (12920619581*d^14*K0*K1*M^4*u^5)/(1480066560000*b^2*Sqrt[7293*Pi]) - 
      (16083850561*d^16*K0*K1*M^4*u^5)/(47362129920000*b^2*Sqrt[7293*Pi]) + 
      (150609913*d^18*K0*K1*M^4*u^5)/(3157475328000*b^2*Sqrt[7293*Pi]) - 
      (451271752683*d^4*K0^2*M^4*Sqrt[3/(2431*Pi)]*u^6)/(6139535360000*b^2) + 
      (741839427461*d^12*K1^2*M^4*Sqrt[11/(663*Pi)]*u^6)/
       (142086389760000*b^2) - (305858306431*d^10*K0^2*M^4*Sqrt[13/(561*Pi)]*
        u^6)/(11840532480000*b^2) - (1957632171871*d^2*K1^2*M^4*
        Sqrt[13/(561*Pi)]*u^6)/(63980421120000*b^2) - 
      (6796882879*d^10*K1^2*M^4*Sqrt[13/(561*Pi)]*u^6)/(171601920000*b^2) - 
      (10030113631589*d^2*K0^2*M^4*u^6)/(41441863680000*Sqrt[7293]*b^2*
        Sqrt[Pi]) - (714520619*K0^2*M^4*u^6)/(87707648000*b^2*
        Sqrt[7293*Pi]) + (155094471393623*d^6*K0^2*M^4*u^6)/
       (165767454720000*b^2*Sqrt[7293*Pi]) - (1308122620613*d^8*K0^2*M^4*u^6)/
       (7893688320000*b^2*Sqrt[7293*Pi]) + (299881559213*d^12*K0^2*M^4*u^6)/
       (7893688320000*b^2*Sqrt[7293*Pi]) - (31434076529*d^14*K0^2*M^4*u^6)/
       (23681064960000*b^2*Sqrt[7293*Pi]) - (1835937617*d^16*K0^2*M^4*u^6)/
       (23681064960000*b^2*Sqrt[7293*Pi]) + (7634423*d^18*K0^2*M^4*u^6)/
       (789368832000*b^2*Sqrt[7293*Pi]) - (3685728976031*K1^2*M^4*u^6)/
       (260491714560000*b^2*Sqrt[7293*Pi]) - 
      (50472465750607*d^4*K1^2*M^4*u^6)/(158560174080000*b^2*Sqrt[7293*Pi]) + 
      (149911753211617*d^6*K1^2*M^4*u^6)/(101302333440000*b^2*
        Sqrt[7293*Pi]) - (7193261379991*d^8*K1^2*M^4*u^6)/
       (24808734720000*b^2*Sqrt[7293*Pi]) - (74301623423*d^14*K1^2*M^4*u^6)/
       (35521597440000*b^2*Sqrt[7293*Pi]) - (15512948279*d^16*K1^2*M^4*u^6)/
       (142086389760000*b^2*Sqrt[7293*Pi]) + (9479849*d^18*K1^2*M^4*u^6)/
       (631495065600*b^2*Sqrt[7293*Pi]) + (128104603609*d^6*K0*K1*M^4*
        Sqrt[39/(187*Pi)]*u^7)/(6139535360000*b^2) - 
      (1118526455863*K0*K1*M^4*u^7)/(130245857280000*b^2*Sqrt[7293*Pi]) - 
      (167174253044303*d^2*K0*K1*M^4*u^7)/(729376800768000*b^2*
        Sqrt[7293*Pi]) - (285716637431549*d^4*K0*K1*M^4*u^7)/
       (1823442001920000*b^2*Sqrt[7293*Pi]) - 
      (14797294363297*d^8*K0*K1*M^4*u^7)/(86830571520000*b^2*Sqrt[7293*Pi]) - 
      (273584222827*d^10*K0*K1*M^4*u^7)/(986711040000*b^2*Sqrt[7293*Pi]) + 
      (2095652197967*d^12*K0*K1*M^4*u^7)/(71043194880000*b^2*Sqrt[7293*Pi]) - 
      (14732026229*d^14*K0*K1*M^4*u^7)/(14208638976000*b^2*Sqrt[7293*Pi]) - 
      (4340305219*d^16*K0*K1*M^4*u^7)/(71043194880000*b^2*Sqrt[7293*Pi]) + 
      (214133*d^18*K0*K1*M^4*u^7)/(23740416000*b^2*Sqrt[7293*Pi]) + 
      (1921837*d^18*K0^2*M^4*Sqrt[11/(663*Pi)]*u^8)/(18944851968000*b^2) - 
      (2627277108053*d^4*K1^2*M^4*Sqrt[13/(561*Pi)]*u^8)/
       (1823442001920000*b^2) - (208699391*d^10*K1^2*M^4*Sqrt[13/(561*Pi)]*
        u^8)/(69378120000*b^2) - (42235991299*d^2*K1^2*M^4*Sqrt[187/(39*Pi)]*
        u^8)/(221023272960000*b^2) - (195791359554067*d^2*K0^2*M^4*u^8)/
       (7293768007680000*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (514931323873*K0^2*M^4*u^8)/(520983429120000*b^2*Sqrt[7293*Pi]) - 
      (2932629787721*d^4*K0^2*M^4*u^8)/(182344200192000*b^2*Sqrt[7293*Pi]) + 
      (333803867130109*d^6*K0^2*M^4*u^8)/(3646884003840000*b^2*
        Sqrt[7293*Pi]) - (463657867681*d^8*K0^2*M^4*u^8)/
       (23681064960000*b^2*Sqrt[7293*Pi]) - (147238908683*d^10*K0^2*M^4*u^8)/
       (4736212992000*b^2*Sqrt[7293*Pi]) + (112986051097*d^12*K0^2*M^4*u^8)/
       (35521597440000*b^2*Sqrt[7293*Pi]) - (776605309*d^14*K0^2*M^4*u^8)/
       (6177669120000*b^2*Sqrt[7293*Pi]) - (752561993*d^16*K0^2*M^4*u^8)/
       (142086389760000*b^2*Sqrt[7293*Pi]) - (1148865370277*K1^2*M^4*u^8)/
       (781475143680000*b^2*Sqrt[7293*Pi]) + 
      (1301423969617987*d^6*K1^2*M^4*u^8)/(10940652011520000*b^2*
        Sqrt[7293*Pi]) - (1033290672679*d^8*K1^2*M^4*u^8)/
       (37213102080000*b^2*Sqrt[7293*Pi]) + (1957123417*d^12*K1^2*M^4*u^8)/
       (483287040000*b^2*Sqrt[7293*Pi]) - (9061590469*d^14*K1^2*M^4*u^8)/
       (47362129920000*b^2*Sqrt[7293*Pi]) - (82974037*d^16*K1^2*M^4*u^8)/
       (17760798720000*b^2*Sqrt[7293*Pi]) + (26701009*d^18*K1^2*M^4*u^8)/
       (18944851968000*b^2*Sqrt[7293*Pi]) - 
      (117002629567*d^8*K0*K1*M^4*Sqrt[11/(663*Pi)]*u^9)/
       (142086389760000*b^2) + (50053584586051*d^6*K0*K1*M^4*
        Sqrt[13/(561*Pi)]*u^9)/(16410978017280000*b^2) - 
      (13638344539*K0*K1*M^4*u^9)/(27181744128000*b^2*Sqrt[7293*Pi]) - 
      (72531963354841*d^2*K0*K1*M^4*u^9)/(5967628369920000*b^2*
        Sqrt[7293*Pi]) - (97978183840697*d^4*K0*K1*M^4*u^9)/
       (16410978017280000*b^2*Sqrt[7293*Pi]) - 
      (1131145418633*d^10*K0*K1*M^4*u^9)/(85251833856000*b^2*Sqrt[7293*Pi]) + 
      (298966081039*d^12*K0*K1*M^4*u^9)/(213129584640000*b^2*Sqrt[7293*Pi]) - 
      (21938897261*d^14*K0*K1*M^4*u^9)/(213129584640000*b^2*Sqrt[7293*Pi]) + 
      (212639239*d^16*K0*K1*M^4*u^9)/(94724259840000*b^2*Sqrt[7293*Pi]) + 
      (241973*d^18*K0*K1*M^4*u^9)/(494213529600*b^2*Sqrt[7293*Pi]) - 
      (771206436659*K1^2*M^4*Sqrt[13/(561*Pi)]*u^10)/(281331051724800000*
        b^2) - (31613765399*d^10*K1^2*M^4*Sqrt[13/(561*Pi)]*u^10)/
       (473621299200000*b^2) - (26173927435921*d^4*K1^2*M^4*Sqrt[17/(429*Pi)]*
        u^10)/(984658681036800000*b^2) - (88150021262951*d^2*K0^2*M^4*u^10)/
       (131287824138240000*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (190645127488469*d^2*K1^2*M^4*u^10)/(246164670259200000*Sqrt[7293]*b^2*
        Sqrt[Pi]) - (4150635211*K0^2*M^4*u^10)/(173661143040000*b^2*
        Sqrt[7293*Pi]) - (58045149821*d^4*K0^2*M^4*u^10)/
       (131287824138240*b^2*Sqrt[7293*Pi]) + (470225031277*d^6*K0^2*M^4*u^10)/
       (205137225216000*b^2*Sqrt[7293*Pi]) - (452176253*d^8*K0^2*M^4*u^10)/
       (1175150592000*b^2*Sqrt[7293*Pi]) - (713418020803*d^10*K0^2*M^4*u^10)/
       (852518338560000*b^2*Sqrt[7293*Pi]) + (14882832863*d^12*K0^2*M^4*u^10)/
       (213129584640000*b^2*Sqrt[7293*Pi]) - (316646849*d^14*K0^2*M^4*u^10)/
       (42625916928000*b^2*Sqrt[7293*Pi]) + (639876539*d^16*K0^2*M^4*u^10)/
       (142086389760000*b^2*Sqrt[7293*Pi]) - (423911*d^18*K0^2*M^4*u^10)/
       (4942135296000*b^2*Sqrt[7293*Pi]) + (48870892140341*d^6*K1^2*M^4*u^10)/
       (17902885109760000*b^2*Sqrt[7293*Pi]) - 
      (3399922156843*d^8*K1^2*M^4*u^10)/(4688850862080000*b^2*
        Sqrt[7293*Pi]) + (33098810509*d^12*K1^2*M^4*u^10)/
       (224346931200000*b^2*Sqrt[7293*Pi]) - (96279901673*d^14*K1^2*M^4*u^10)/
       (4262591692800000*b^2*Sqrt[7293*Pi]) + (77168911*d^16*K1^2*M^4*u^10)/
       (1705036677120000*b^2*Sqrt[7293*Pi]) + (3602009*d^18*K1^2*M^4*u^10)/
       (56834555904000*b^2*Sqrt[7293*Pi]) + 
      (24613915831*d^12*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^11)/
       (2131295846400000*b^2) + (1187143961*d^10*K0*K1*M^4*Sqrt[17/(429*Pi)]*
        u^11)/(710431948800000*b^2) + (17746155731*K0*K1*M^4*u^11)/
       (7403448729600000*b^2*Sqrt[7293*Pi]) - 
      (1648713643673*d^2*K0*K1*M^4*u^11)/(140665525862400000*b^2*
        Sqrt[7293*Pi]) - (317942796289*d^4*K0*K1*M^4*u^11)/
       (10047537561600000*b^2*Sqrt[7293*Pi]) + 
      (1675997558839*d^6*K0*K1*M^4*u^11)/(7033276293120000*b^2*
        Sqrt[7293*Pi]) - (374607200381*d^8*K0*K1*M^4*u^11)/
       (1172212715520000*b^2*Sqrt[7293*Pi]) - 
      (6937575181*d^14*K0*K1*M^4*u^11)/(152235417600000*b^2*Sqrt[7293*Pi]) - 
      (9461593829*d^16*K0*K1*M^4*u^11)/(852518338560000*b^2*Sqrt[7293*Pi]) + 
      (3028271*d^18*K0*K1*M^4*u^11)/(8119222272000*b^2*Sqrt[7293*Pi]) - 
      (70841616973*d^10*K1^2*M^4*Sqrt[11/(663*Pi)]*u^12)/
       (12787775078400000*b^2) + (239137711*K0^2*M^4*Sqrt[13/(561*Pi)]*u^12)/
       (5741450035200000*b^2) + (4886971867*K1^2*M^4*Sqrt[13/(561*Pi)]*u^12)/
       (281331051724800000*b^2) - (5855137087*d^2*K0^2*M^4*Sqrt[17/(429*Pi)]*
        u^12)/(25575550156800000*b^2) - (24924310337*d^2*K1^2*M^4*u^12)/
       (25575550156800000*Sqrt[7293]*b^2*Sqrt[Pi]) - 
      (758873287*d^4*K0^2*M^4*u^12)/(358840627200000*b^2*Sqrt[7293*Pi]) + 
      (759795402941*d^6*K0^2*M^4*u^12)/(14066552586240000*b^2*
        Sqrt[7293*Pi]) - (669653051*d^8*K0^2*M^4*u^12)/
       (41678674329600*b^2*Sqrt[7293*Pi]) - (317968136267*d^10*K0^2*M^4*u^12)/
       (4262591692800000*b^2*Sqrt[7293*Pi]) + 
      (15250829371*d^12*K0^2*M^4*u^12)/(1065647923200000*b^2*Sqrt[7293*Pi]) + 
      (52985439629*d^14*K0^2*M^4*u^12)/(2131295846400000*b^2*Sqrt[7293*Pi]) + 
      (345503981*d^16*K0^2*M^4*u^12)/(113669111808000*b^2*Sqrt[7293*Pi]) - 
      (54137*d^18*K0^2*M^4*u^12)/(549126144000*b^2*Sqrt[7293*Pi]) - 
      (76968969029*d^4*K1^2*M^4*u^12)/(2930531788800000*b^2*Sqrt[7293*Pi]) + 
      (107949548543*d^6*K1^2*M^4*u^12)/(1562950287360000*b^2*Sqrt[7293*Pi]) - 
      (212447644621*d^8*K1^2*M^4*u^12)/(28133105172480000*b^2*
        Sqrt[7293*Pi]) + (2170592071*d^12*K1^2*M^4*u^12)/
       (355215974400000*b^2*Sqrt[7293*Pi]) + (38318170727*d^14*K1^2*M^4*u^12)/
       (2131295846400000*b^2*Sqrt[7293*Pi]) + (1379680789*d^16*K1^2*M^4*u^12)/
       (568345559040000*b^2*Sqrt[7293*Pi]) - (820933*d^18*K1^2*M^4*u^12)/
       (9970974720000*b^2*Sqrt[7293*Pi]) + 
      (7297*d^18*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^13)/(2899722240000*b^2) + 
      (847471*K0*K1*M^4*u^13)/(11213769600000*b^2*Sqrt[7293*Pi]) - 
      (197905408889*d^2*K0*K1*M^4*u^13)/(70332762931200000*b^2*
        Sqrt[7293*Pi]) - (92063615353*d^4*K0*K1*M^4*u^13)/
       (4395797683200000*b^2*Sqrt[7293*Pi]) - 
      (14190339781*d^6*K0*K1*M^4*u^13)/(2197898841600000*b^2*Sqrt[7293*Pi]) + 
      (3966159689*d^8*K0*K1*M^4*u^13)/(114176563200000*b^2*Sqrt[7293*Pi]) + 
      (95573626957*d^10*K0*K1*M^4*u^13)/(3196943769600000*b^2*
        Sqrt[7293*Pi]) - (135858743*d^12*K0*K1*M^4*u^13)/
       (7400332800000*b^2*Sqrt[7293*Pi]) - (3956047031*d^14*K0*K1*M^4*u^13)/
       (266411980800000*b^2*Sqrt[7293*Pi]) - (70286603*d^16*K0*K1*M^4*u^13)/
       (53282396160000*b^2*Sqrt[7293*Pi]) + 
      (892827329*d^6*K0^2*M^4*Sqrt[13/(561*Pi)]*u^14)/
       (5861063577600000*b^2) + (13569319*d^2*K1^2*M^4*Sqrt[13/(561*Pi)]*
        u^14)/(1098949420800000*b^2) - (919161791*d^8*K1^2*M^4*
        Sqrt[13/(561*Pi)]*u^14)/(2930531788800000*b^2) + 
      (12173933*d^2*K0^2*M^4*u^14)/(71043194880000*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (19813*K0^2*M^4*u^14)/(3330149760000*b^2*Sqrt[7293*Pi]) + 
      (5321664391*d^4*K0^2*M^4*u^14)/(3516638146560000*b^2*Sqrt[7293*Pi]) - 
      (25081048199*d^8*K0^2*M^4*u^14)/(5861063577600000*b^2*Sqrt[7293*Pi]) - 
      (2292621259*d^10*K0^2*M^4*u^14)/(799235942400000*b^2*Sqrt[7293*Pi]) + 
      (3407253683*d^12*K0^2*M^4*u^14)/(1598471884800000*b^2*Sqrt[7293*Pi]) + 
      (1968574571*d^14*K0^2*M^4*u^14)/(1598471884800000*b^2*Sqrt[7293*Pi]) + 
      (4025519*d^16*K0^2*M^4*u^14)/(35521597440000*b^2*Sqrt[7293*Pi]) + 
      (3511*d^18*K0^2*M^4*u^14)/(7893688320000*b^2*Sqrt[7293*Pi]) + 
      (3344641*K1^2*M^4*u^14)/(558196531200000*b^2*Sqrt[7293*Pi]) + 
      (8313119653*d^4*K1^2*M^4*u^14)/(5861063577600000*b^2*Sqrt[7293*Pi]) + 
      (669446341*d^6*K1^2*M^4*u^14)/(358840627200000*b^2*Sqrt[7293*Pi]) - 
      (4188891181*d^10*K1^2*M^4*u^14)/(1598471884800000*b^2*Sqrt[7293*Pi]) + 
      (71570567*d^12*K1^2*M^4*u^14)/(35521597440000*b^2*Sqrt[7293*Pi]) + 
      (5744983*d^14*K1^2*M^4*u^14)/(5074513920000*b^2*Sqrt[7293*Pi]) + 
      (4288477*d^16*K1^2*M^4*u^14)/(42625916928000*b^2*Sqrt[7293*Pi]) - 
      (2273*d^18*K1^2*M^4*u^14)/(106564792320000*b^2*Sqrt[7293*Pi]) + 
      (17671*K0*K1*M^4*Sqrt[13/(561*Pi)]*u^15)/(2930531788800000*b^2) - 
      (182155241*d^6*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^15)/
       (13187393049600000*b^2) - (385083691*d^2*K0*K1*M^4*u^15)/
       (17583190732800000*b^2*Sqrt[7293*Pi]) - 
      (2535144589*d^4*K0*K1*M^4*u^15)/(13187393049600000*b^2*Sqrt[7293*Pi]) + 
      (673385803*d^8*K0*K1*M^4*u^15)/(1648424131200000*b^2*Sqrt[7293*Pi]) + 
      (242472563*d^10*K0*K1*M^4*u^15)/(479541565440000*b^2*Sqrt[7293*Pi]) - 
      (280698829*d^12*K0*K1*M^4*u^15)/(1198853913600000*b^2*Sqrt[7293*Pi]) - 
      (243888283*d^14*K0*K1*M^4*u^15)/(1198853913600000*b^2*Sqrt[7293*Pi]) - 
      (4263823*d^16*K0*K1*M^4*u^15)/(159847188480000*b^2*Sqrt[7293*Pi]) - 
      (35813*d^18*K0*K1*M^4*u^15)/(35521597440000*b^2*Sqrt[7293*Pi]) + 
      (514559*d^14*K1^2*M^4*Sqrt[11/(663*Pi)]*u^16)/(1198853913600000*b^2) + 
      (8509*d^16*K0^2*M^4*Sqrt[17/(429*Pi)]*u^16)/(106564792320000*b^2) + 
      (1321273*d^2*K0^2*M^4*u^16)/(5861063577600000*Sqrt[7293]*b^2*
        Sqrt[Pi]) + (3868549*d^2*K1^2*M^4*u^16)/(17583190732800000*Sqrt[7293]*
        b^2*Sqrt[Pi]) + (1889*K0^2*M^4*u^16)/(308477030400000*b^2*
        Sqrt[7293*Pi]) + (4763533*d^4*K0^2*M^4*u^16)/(1883913292800000*b^2*
        Sqrt[7293*Pi]) + (3937027*d^6*K0^2*M^4*u^16)/(694073318400000*b^2*
        Sqrt[7293*Pi]) - (130922347*d^8*K0^2*M^4*u^16)/
       (26374786099200000*b^2*Sqrt[7293*Pi]) - (5012087*d^10*K0^2*M^4*u^16)/
       (479541565440000*b^2*Sqrt[7293*Pi]) + (712381*d^12*K0^2*M^4*u^16)/
       (1198853913600000*b^2*Sqrt[7293*Pi]) + (5931007*d^14*K0^2*M^4*u^16)/
       (1198853913600000*b^2*Sqrt[7293*Pi]) + (8999*d^18*K0^2*M^4*u^16)/
       (106564792320000*b^2*Sqrt[7293*Pi]) + (108373*K1^2*M^4*u^16)/
       (17583190732800000*b^2*Sqrt[7293*Pi]) + (418603*d^4*K1^2*M^4*u^16)/
       (171264844800000*b^2*Sqrt[7293*Pi]) + (2876659*d^6*K1^2*M^4*u^16)/
       (527495721984000*b^2*Sqrt[7293*Pi]) - (25868243*d^8*K1^2*M^4*u^16)/
       (5274957219840000*b^2*Sqrt[7293*Pi]) - (7958039*d^10*K1^2*M^4*u^16)/
       (799235942400000*b^2*Sqrt[7293*Pi]) + (792937*d^12*K1^2*M^4*u^16)/
       (1198853913600000*b^2*Sqrt[7293*Pi]) + (1223617*d^16*K1^2*M^4*u^16)/
       (959083130880000*b^2*Sqrt[7293*Pi]) + (25163*d^18*K1^2*M^4*u^16)/
       (319694376960000*b^2*Sqrt[7293*Pi]) + 
      (K0*K1*M^4*Sqrt[17/(429*Pi)]*u^17)/(627971097600000*b^2) + 
      (193*d^2*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^17)/(2197898841600000*b^2) + 
      (d^18*K0*K1*M^4*Sqrt[17/(429*Pi)]*u^17)/(13320599040000*b^2) - 
      (d^16*K0*K1*M^4*Sqrt[143/(51*Pi)]*u^17)/(1370118758400*b^2) + 
      (31*K0*K1*M^4*u^17)/(627971097600000*b^2*Sqrt[7293*Pi]) - 
      (55079*d^2*K0*K1*M^4*u^17)/(4395797683200000*b^2*Sqrt[7293*Pi]) - 
      (1439*d^4*K0*K1*M^4*u^17)/(8410327200000*b^2*Sqrt[7293*Pi]) - 
      (1271*d^6*K0*K1*M^4*u^17)/(2854414080000*b^2*Sqrt[7293*Pi]) + 
      (d^8*K0*K1*M^4*u^17)/(8176707000*b^2*Sqrt[7293*Pi]) + 
      (86063*d^10*K0*K1*M^4*u^17)/(85632422400000*b^2*Sqrt[7293*Pi]) + 
      (d^12*K0*K1*M^4*u^17)/(7341600000*b^2*Sqrt[7293*Pi]) - 
      (6547*d^14*K0*K1*M^4*u^17)/(14272070400000*b^2*Sqrt[7293*Pi]) - 
      (421*d^16*K0*K1*M^4*u^17)/(6850593792000*b^2*Sqrt[7293*Pi]) - 
      (1033*d^18*K0*K1*M^4*u^17)/(79923594240000*b^2*Sqrt[7293*Pi]) - 
      (29*d^8*K0^2*M^4*Sqrt[13/(561*Pi)]*u^18)/(156992774400000*b^2) - 
      (d^12*K0^2*M^4*Sqrt[13/(561*Pi)]*u^18)/(7136035200000*b^2) - 
      (29*d^8*K1^2*M^4*Sqrt[13/(561*Pi)]*u^18)/(156992774400000*b^2) - 
      (d^12*K1^2*M^4*Sqrt[13/(561*Pi)]*u^18)/(7136035200000*b^2) - 
      (d^10*K0^2*M^4*Sqrt[221/(33*Pi)]*u^18)/(14272070400000*b^2) - 
      (d^10*K1^2*M^4*Sqrt[221/(33*Pi)]*u^18)/(14272070400000*b^2) + 
      (d^2*K0^2*M^4*u^18)/(4983897600000*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^18)/(4983897600000*Sqrt[7293]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^18)/(313985548800000*b^2*Sqrt[7293*Pi]) + 
      (d^4*K0^2*M^4*u^18)/(415324800000*b^2*Sqrt[7293*Pi]) + 
      (53*d^6*K0^2*M^4*u^18)/(7136035200000*b^2*Sqrt[7293*Pi]) + 
      (7*d^14*K0^2*M^4*u^18)/(1019433600000*b^2*Sqrt[7293*Pi]) + 
      (d^16*K0^2*M^4*u^18)/(380588544000*b^2*Sqrt[7293*Pi]) + 
      (d^18*K0^2*M^4*u^18)/(5708828160000*b^2*Sqrt[7293*Pi]) + 
      (K1^2*M^4*u^18)/(313985548800000*b^2*Sqrt[7293*Pi]) + 
      (d^4*K1^2*M^4*u^18)/(415324800000*b^2*Sqrt[7293*Pi]) + 
      (53*d^6*K1^2*M^4*u^18)/(7136035200000*b^2*Sqrt[7293*Pi]) + 
      (7*d^14*K1^2*M^4*u^18)/(1019433600000*b^2*Sqrt[7293*Pi]) + 
      (d^16*K1^2*M^4*u^18)/(380588544000*b^2*Sqrt[7293*Pi]) + 
      (d^18*K1^2*M^4*u^18)/(5708828160000*b^2*Sqrt[7293*Pi]))/Pi}, 4, 15, 1], 
  SeriesData[p, 0, {((K0^2*M^5*Sqrt[Pi/7293]*u^3)/(320*b^3) - 
      (23*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(480*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(240*b^3) + 
      (7*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(192*b^3) - 
      (K1^2*M^5*Sqrt[Pi/7293]*u^3)/(48*b^3) - 
      (31*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(120*b^3) + 
      (19*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(60*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(80*b^3) + 
      (3*d^6*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(40*b^3) - 
      (7*d^8*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(80*b^3) - 
      (383*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(28800*b^3) + 
      (967*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(4800*b^3) + 
      (107*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(720*b^3) - 
      (983*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(5760*b^3) - 
      (23*d^2*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^4)/(1800*b^3) - 
      (263*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(57600*b^3) - 
      (179*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(3600*b^3) + 
      (647*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(9600*b^3) + 
      (47*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(1440*b^3) + 
      (397*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(86400*b^3) + 
      (211*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(5400*b^3) - 
      (3049*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(43200*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(180*b^3) + 
      (41*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(1920*b^3) - 
      (31*d^8*K0^2*M^5*Sqrt[(17*Pi)/429]*u^5)/(11520*b^3) - 
      (49*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(43200*b^3) - 
      (23*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(86400*b^3) - 
      (61*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(5760*b^3) + 
      (41*d^2*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^6)/(86400*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^6)/(1920*b^3) - 
      (79*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(43200*b^3) - 
      (149*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(86400*b^3) + 
      (937*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(86400*b^3) - 
      (53*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(5760*b^3) + 
      (K1^2*M^5*Sqrt[Pi/7293]*u^7)/(432*b^3) + 
      (127*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(17280*b^3) - 
      (67*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(3456*b^3) + 
      (43*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(5760*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/663]*u^7)/(5760*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/561]*u^7)/(5760*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(7200*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(900*b^3) - 
      (7*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(3600*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(1440*b^3))/Pi, 0, 
    (-1/16*(K1*M^5*Sqrt[Pi/7293]*u)/(b^3*E^u) - 
      (31*d^2*K1*M^5*Sqrt[Pi/7293]*u)/(40*b^3*E^u) + 
      (19*d^4*K1*M^5*Sqrt[Pi/7293]*u)/(20*b^3*E^u) + 
      (9*d^6*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(40*b^3*E^u) - 
      (21*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(80*b^3*E^u) - 
      (53*d^2*K0*M^5*Sqrt[Pi/7293]*u^2)/(160*b^3*E^u) + 
      (47*d^6*K0*M^5*Sqrt[Pi/7293]*u^2)/(160*b^3*E^u) - 
      (217*d^8*K0*M^5*Sqrt[Pi/7293]*u^2)/(640*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/7293]*u^2)/(16*b^3*E^u) - 
      (31*d^2*K1*M^5*Sqrt[Pi/7293]*u^2)/(40*b^3*E^u) + 
      (19*d^4*K1*M^5*Sqrt[Pi/7293]*u^2)/(20*b^3*E^u) + 
      (43*d^4*K0*M^5*Sqrt[(3*Pi)/2431]*u^2)/(320*b^3*E^u) + 
      (9*d^6*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(40*b^3*E^u) - 
      (21*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(80*b^3*E^u) - 
      (K0*M^5*Sqrt[(17*Pi)/429]*u^2)/(640*b^3*E^u) - 
      (53*d^2*K0*M^5*Sqrt[Pi/7293]*u^3)/(160*b^3*E^u) + 
      (47*d^6*K0*M^5*Sqrt[Pi/7293]*u^3)/(160*b^3*E^u) - 
      (217*d^8*K0*M^5*Sqrt[Pi/7293]*u^3)/(640*b^3*E^u) - 
      (2623*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(145920*b^3) - 
      (34681*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(145920*b^3) + 
      (6167*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(24320*b^3) + 
      (6397*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(24320*b^3) - 
      (11977*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(48640*b^3) - 
      (2149*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(145920*b^3) - 
      (977*K1*M^5*Sqrt[Pi/7293]*u^3)/(38400*b^3*E^u) - 
      (3329*d^2*K1*M^5*Sqrt[Pi/7293]*u^3)/(9600*b^3*E^u) - 
      (2957*d^8*K1*M^5*Sqrt[Pi/7293]*u^3)/(7680*b^3*E^u) - 
      (1835*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(7296*b^3) + 
      (1979*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(3648*b^3) - 
      (2909*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(18240*b^3) + 
      (43*d^4*K0*M^5*Sqrt[(3*Pi)/2431]*u^3)/(320*b^3*E^u) + 
      (821*d^4*K1*M^5*Sqrt[(3*Pi)/2431]*u^3)/(6400*b^3*E^u) - 
      (631*d^8*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(12160*b^3) + 
      (217*d^10*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(12160*b^3) - 
      (K0*M^5*Sqrt[(17*Pi)/429]*u^3)/(640*b^3*E^u) - 
      (7*K1^2*M^5*Sqrt[(51*Pi)/143]*u^3)/(12160*b^3) + 
      (d^6*K1*M^5*Sqrt[(143*Pi)/51]*u^3)/(384*b^3*E^u) - 
      (1427*K0*M^5*Sqrt[Pi/7293]*u^4)/(76800*b^3*E^u) + 
      (109*d^6*K0*M^5*Sqrt[Pi/7293]*u^4)/(960*b^3*E^u) - 
      (2531*d^8*K0*M^5*Sqrt[Pi/7293]*u^4)/(15360*b^3*E^u) + 
      (101*K1*M^5*Sqrt[Pi/7293]*u^4)/(12800*b^3*E^u) + 
      (37*d^2*K1*M^5*Sqrt[Pi/7293]*u^4)/(3200*b^3*E^u) - 
      (2051*d^4*K1*M^5*Sqrt[Pi/7293]*u^4)/(19200*b^3*E^u) + 
      (283*d^6*K1*M^5*Sqrt[Pi/7293]*u^4)/(1920*b^3*E^u) - 
      (461*d^8*K1*M^5*Sqrt[Pi/7293]*u^4)/(7680*b^3*E^u) - 
      (2672227*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(30643200*b^3) - 
      (31315561*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(30643200*b^3) + 
      (6919883*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(5107200*b^3) + 
      (1551041*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(2188800*b^3) - 
      (4194809*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(4377600*b^3) + 
      (1061*d^4*K0*M^5*Sqrt[(3*Pi)/2431]*u^4)/(12800*b^3*E^u) + 
      (509*d^10*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^4)/(1459200*b^3) - 
      (101*d^2*K0*M^5*Sqrt[(17*Pi)/429]*u^4)/(9600*b^3*E^u) - 
      (37*d^2*K0*M^5*Sqrt[Pi/7293]*u^5)/(9600*b^3*E^u) - 
      (371*d^4*K0*M^5*Sqrt[Pi/7293]*u^5)/(38400*b^3*E^u) + 
      (29*d^6*K0*M^5*Sqrt[Pi/7293]*u^5)/(960*b^3*E^u) - 
      (259*d^8*K0*M^5*Sqrt[Pi/7293]*u^5)/(15360*b^3*E^u) - 
      (16576081*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(61286400*b^3) - 
      (2383649*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(8755200*b^3) - 
      (6361*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(2918400*b^3) - 
      (47*K1*M^5*Sqrt[Pi/7293]*u^5)/(9600*b^3*E^u) - 
      (397*d^2*K1*M^5*Sqrt[Pi/7293]*u^5)/(19200*b^3*E^u) + 
      (761*d^4*K1*M^5*Sqrt[Pi/7293]*u^5)/(19200*b^3*E^u) - 
      (5921957*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(91929600*b^3) + 
      (42298589*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(45964800*b^3) + 
      (1223129*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(1313280*b^3) - 
      (462907*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(525312*b^3) + 
      (d^6*K1*M^5*Sqrt[(3*Pi)/2431]*u^5)/(1280*b^3*E^u) - 
      (7*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u^5)/(1280*b^3*E^u) + 
      (101291*d^4*K0^2*M^5*Sqrt[(11*Pi)/663]*u^5)/(3404800*b^3) - 
      (12163*d^10*K1^2*M^5*Sqrt[(11*Pi)/663]*u^5)/(2626560*b^3) + 
      (K0*M^5*Sqrt[(13*Pi)/561]*u^5)/(76800*b^3*E^u) + 
      (80357*d^6*K0^2*M^5*Sqrt[(13*Pi)/561]*u^5)/(4377600*b^3) - 
      (6046367*d^2*K1^2*M^5*Sqrt[(13*Pi)/561]*u^5)/(91929600*b^3) - 
      (75611*K0^2*M^5*Sqrt[(17*Pi)/429]*u^5)/(61286400*b^3) - 
      (97*K0*M^5*Sqrt[Pi/7293]*u^6)/(19200*b^3*E^u) + 
      (181*d^4*K0*M^5*Sqrt[Pi/7293]*u^6)/(6400*b^3*E^u) - 
      (67*d^6*K0*M^5*Sqrt[Pi/7293]*u^6)/(3840*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/7293]*u^6)/(1920*b^3*E^u) + 
      (89*K1*M^5*Sqrt[Pi/7293]*u^6)/(14400*b^3*E^u) + 
      (73*d^6*K1*M^5*Sqrt[Pi/7293]*u^6)/(3840*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/7293]*u^6)/(1280*b^3*E^u) - 
      (201947*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(5745600*b^3) - 
      (48069341*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(91929600*b^3) + 
      (22472369*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(45964800*b^3) + 
      (566273*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(820800*b^3) - 
      (3803303*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(6566400*b^3) - 
      (545797*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(13132800*b^3) - 
      (11*d^2*K0*M^5*Sqrt[(11*Pi)/663]*u^6)/(19200*b^3*E^u) + 
      (43*d^2*K1*M^5*Sqrt[(11*Pi)/663]*u^6)/(57600*b^3*E^u) - 
      (179*d^4*K1*M^5*Sqrt[(11*Pi)/663]*u^6)/(57600*b^3*E^u) + 
      (7*K0*M^5*Sqrt[Pi/7293]*u^7)/(5760*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/7293]*u^7)/(720*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/7293]*u^7)/(2880*b^3*E^u) + 
      (d^8*K0*M^5*Sqrt[Pi/7293]*u^7)/(1920*b^3*E^u) - 
      (5410751*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(91929600*b^3) + 
      (399827*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(3283200*b^3) - 
      (128177*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(1641600*b^3) - 
      (107707*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(13132800*b^3) - 
      (29*K1*M^5*Sqrt[Pi/7293]*u^7)/(28800*b^3*E^u) - 
      (37*d^4*K1*M^5*Sqrt[Pi/7293]*u^7)/(14400*b^3*E^u) + 
      (d^8*K1*M^5*Sqrt[Pi/7293]*u^7)/(1920*b^3*E^u) - 
      (44599*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(322560*b^3) + 
      (2750743*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(15321600*b^3) - 
      (159199*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(13132800*b^3) + 
      (97879*d^4*K0^2*M^5*Sqrt[(11*Pi)/663]*u^7)/(45964800*b^3) + 
      (d^2*K1*M^5*Sqrt[(11*Pi)/663]*u^7)/(3600*b^3*E^u) - 
      (17989*d^8*K1^2*M^5*Sqrt[(11*Pi)/663]*u^7)/(1641600*b^3) + 
      (1807*d^6*K1^2*M^5*Sqrt[(13*Pi)/561]*u^7)/(218880*b^3) - 
      (173*K0^2*M^5*Sqrt[(17*Pi)/429]*u^7)/(45964800*b^3) - 
      (3313*K1^2*M^5*Sqrt[(221*Pi)/33]*u^7)/(45964800*b^3) - 
      (91291*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(1641600*b^3) + 
      (3719*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(65664*b^3) + 
      (1097*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(20520*b^3) - 
      (151277*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(3283200*b^3) - 
      (53*d^10*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^8)/(86400*b^3) - 
      (107*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^8)/(1094400*b^3) - 
      (164011*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(22982400*b^3) + 
      (2953*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(604800*b^3) + 
      (2897*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(547200*b^3) - 
      (12043*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(3283200*b^3) - 
      (2521*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(3283200*b^3) - 
      (16823*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(7660800*b^3) - 
      (46237*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(22982400*b^3) + 
      (1693*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(328320*b^3) - 
      (2843*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(656640*b^3) - 
      (127*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(131328*b^3) + 
      (2467*K0^2*M^5*Sqrt[(13*Pi)/561]*u^9)/(22982400*b^3) + 
      (2939*d^4*K1^2*M^5*Sqrt[(17*Pi)/429]*u^9)/(11491200*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(15960*b^3) + 
      (229*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(478800*b^3) + 
      (311*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(136800*b^3) - 
      (83*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(68400*b^3) - 
      (79*d^2*K0*K1*M^5*Sqrt[(3*Pi)/2431]*u^10)/(212800*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^10)/(30400*b^3) - 
      (K0^2*M^5*Sqrt[Pi/7293]*u^11)/(191520*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(10080*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(31920*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(4560*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(9120*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(27360*b^3) - 
      (K1^2*M^5*Sqrt[Pi/7293]*u^11)/(191520*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(10080*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(31920*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(4560*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(9120*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(27360*b^3))/Pi, 
    ((((-393*I)/5600)*d^4*K0*K1*M^5*Sqrt[3/(2431*Pi)]*u^3)/b^3 + 
      (((41*I)/2800)*d^2*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^3)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/7293]*u^3)/(160*b^3) - 
      (23*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(240*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(120*b^3) + 
      (7*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(96*b^3) - 
      (K1^2*M^5*Sqrt[Pi/7293]*u^3)/(24*b^3) - 
      (31*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(60*b^3) + 
      (19*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(30*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(40*b^3) + 
      (3*d^6*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(20*b^3) - 
      (7*d^8*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(40*b^3) + 
      (((31*I)/2240)*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) - 
      (((47*I)/400)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) + 
      (((49*I)/320)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) - 
      (((393*I)/11200)*d^4*K0^2*M^5*Sqrt[3/(2431*Pi)]*u^4)/b^3 + 
      (((41*I)/5600)*d^2*K0^2*M^5*Sqrt[11/(663*Pi)]*u^4)/b^3 + 
      (((407*I)/28800)*d^8*K0^2*M^5*Sqrt[11/(663*Pi)]*u^4)/b^3 + 
      (((1387*I)/115200)*d^6*K1^2*M^5*Sqrt[17/(429*Pi)]*u^4)/b^3 + 
      ((I/11200)*d^2*K1^2*M^5*Sqrt[33/(221*Pi)]*u^4)/b^3 - 
      ((I/22400)*K1^2*M^5*Sqrt[39/(187*Pi)]*u^4)/b^3 + 
      (((89*I)/403200)*d^6*K0^2*M^5*Sqrt[143/(51*Pi)]*u^4)/b^3 + 
      ((I/8400)*d^4*K1^2*M^5*Sqrt[221/(33*Pi)]*u^4)/b^3 - 
      (383*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(14400*b^3) + 
      (967*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(2400*b^3) + 
      (107*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(360*b^3) - 
      (983*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(2880*b^3) - 
      (23*d^2*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^4)/(900*b^3) + 
      (((31*I)/4480)*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((7283*I)/80640)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((71*I)/900)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((208997*I)/806400)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) + 
      (((259*I)/9600)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) + 
      (((11*I)/19200)*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^5)/b^3 - 
      (263*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(28800*b^3) - 
      (179*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(1800*b^3) + 
      (647*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(4800*b^3) + 
      (47*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(720*b^3) + 
      (397*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(43200*b^3) + 
      (211*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(2700*b^3) - 
      (3049*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(21600*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(90*b^3) + 
      (41*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(960*b^3) - 
      (31*d^8*K0^2*M^5*Sqrt[(17*Pi)/429]*u^5)/(5760*b^3) - 
      (((269*I)/13440)*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) - 
      (((491*I)/6400)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) + 
      (((23897*I)/134400)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) - 
      (((3163*I)/44800)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) - 
      (((161*I)/9600)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) - 
      (((101*I)/75600)*K0^2*M^5*Sqrt[11/(663*Pi)]*u^6)/b^3 - 
      (((337*I)/134400)*d^6*K0^2*M^5*Sqrt[17/(429*Pi)]*u^6)/b^3 + 
      (((139*I)/44800)*d^2*K1^2*M^5*Sqrt[33/(221*Pi)]*u^6)/b^3 - 
      (49*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(21600*b^3) - 
      (23*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(43200*b^3) - 
      (61*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(2880*b^3) + 
      (41*d^2*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^6)/(43200*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^6)/(960*b^3) - 
      ((I/21600)*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) - 
      (((857*I)/11520)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((32737*I)/201600)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) - 
      (((49*I)/1600)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((3637*I)/201600)*K1^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) - 
      (((2377*I)/11200)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((18199*I)/403200)*d^6*K1^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((7*I)/150)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      ((I/6480)*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^7)/b^3 + 
      (((7*I)/7200)*d^8*K0*K1*M^5*Sqrt[13/(561*Pi)]*u^7)/b^3 - 
      (79*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(21600*b^3) - 
      (149*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(43200*b^3) + 
      (937*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(43200*b^3) - 
      (53*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(2880*b^3) + 
      (K1^2*M^5*Sqrt[Pi/7293]*u^7)/(216*b^3) + 
      (127*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(8640*b^3) - 
      (67*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(1728*b^3) + 
      (43*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(2880*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/663]*u^7)/(2880*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/561]*u^7)/(2880*b^3) - 
      (((59*I)/16200)*K0*K1*M^5*u^7)/(b^3*Sqrt[7293*Pi]) + 
      (((151*I)/14400)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[7293*Pi]) - 
      ((I/400)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[7293*Pi]) - 
      (((269*I)/14400)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[7293*Pi]) - 
      (((109*I)/151200)*d^2*K0^2*M^5*Sqrt[11/(663*Pi)]*u^8)/b^3 + 
      (((19*I)/7200)*d^8*K0^2*M^5*Sqrt[13/(561*Pi)]*u^8)/b^3 - 
      (((7*I)/5184)*d^4*K1^2*M^5*Sqrt[13/(561*Pi)]*u^8)/b^3 + 
      ((I/4200)*d^6*K1^2*M^5*Sqrt[17/(429*Pi)]*u^8)/b^3 + 
      ((I/5600)*d^2*K1^2*M^5*Sqrt[33/(221*Pi)]*u^8)/b^3 + 
      (K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(3600*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(450*b^3) - 
      (7*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(1800*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(720*b^3) - 
      (((83*I)/25200)*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) + 
      (((1403*I)/151200)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) + 
      (((23*I)/2520)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((23*I)/2520)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((233*I)/7200)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) + 
      (((83*I)/25200)*K1^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((229*I)/50400)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) + 
      (((6277*I)/907200)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) + 
      (((7*I)/3600)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]))/Pi, 
    ((-773*K1*M^5*Sqrt[Pi/7293]*u)/(6080*b^3*E^u) - 
      (379*d^2*K1*M^5*Sqrt[Pi/7293]*u)/(304*b^3*E^u) + 
      (3229*d^4*K1*M^5*Sqrt[Pi/7293]*u)/(1520*b^3*E^u) + 
      (63*d^6*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(3040*b^3*E^u) - 
      (1773*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(6080*b^3*E^u) + 
      (63*d^10*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(3040*b^3*E^u) + 
      (36137*d^4*K0*M^5*Sqrt[Pi/7293]*u^2)/(24320*b^3*E^u) + 
      (379*d^6*K0*M^5*Sqrt[Pi/7293]*u^2)/(760*b^3*E^u) - 
      (42101*d^8*K0*M^5*Sqrt[Pi/7293]*u^2)/(48640*b^3*E^u) - 
      (773*K1*M^5*Sqrt[Pi/7293]*u^2)/(6080*b^3*E^u) - 
      (379*d^2*K1*M^5*Sqrt[Pi/7293]*u^2)/(304*b^3*E^u) + 
      (3229*d^4*K1*M^5*Sqrt[Pi/7293]*u^2)/(1520*b^3*E^u) + 
      (63*d^6*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(3040*b^3*E^u) - 
      (1773*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(6080*b^3*E^u) + 
      (63*d^10*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(3040*b^3*E^u) - 
      (83*K0*M^5*Sqrt[(11*Pi)/663]*u^2)/(9728*b^3*E^u) - 
      (1927*d^2*K0*M^5*Sqrt[(13*Pi)/561]*u^2)/(24320*b^3*E^u) + 
      (7*d^10*K0*M^5*Sqrt[(17*Pi)/429]*u^2)/(24320*b^3*E^u) + 
      (36137*d^4*K0*M^5*Sqrt[Pi/7293]*u^3)/(24320*b^3*E^u) + 
      (379*d^6*K0*M^5*Sqrt[Pi/7293]*u^3)/(760*b^3*E^u) - 
      (42101*d^8*K0*M^5*Sqrt[Pi/7293]*u^3)/(48640*b^3*E^u) + 
      (121813*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(233472*b^3) - 
      (1256881*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(1361920*b^3) + 
      (91187*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(155648*b^3) + 
      (927767*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(8171520*b^3) - 
      (1009*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(1089536*b^3) - 
      (18630239*d^2*K1*M^5*Sqrt[Pi/7293]*u^3)/(10214400*b^3*E^u) + 
      (24259591*d^4*K1*M^5*Sqrt[Pi/7293]*u^3)/(10214400*b^3*E^u) - 
      (4821569*d^8*K1*M^5*Sqrt[Pi/7293]*u^3)/(2918400*b^3*E^u) + 
      (11831*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(116736*b^3) - 
      (1267307*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(817152*b^3) - 
      (711343*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(510720*b^3) + 
      (6179111*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(4085760*b^3) - 
      (598033*d^4*K0^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(5447680*b^3) - 
      (351303*K1*M^5*Sqrt[(3*Pi)/2431]*u^3)/(6809600*b^3*E^u) + 
      (52623*d^6*K1*M^5*Sqrt[(3*Pi)/2431]*u^3)/(121600*b^3*E^u) + 
      (3847*d^2*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(8512*b^3) + 
      (1907*d^12*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(1361920*b^3) - 
      (83*K0*M^5*Sqrt[(11*Pi)/663]*u^3)/(9728*b^3*E^u) - 
      (1927*d^2*K0*M^5*Sqrt[(13*Pi)/561]*u^3)/(24320*b^3*E^u) + 
      (8045*K0^2*M^5*Sqrt[(13*Pi)/561]*u^3)/(3268608*b^3) + 
      (7*d^10*K0*M^5*Sqrt[(17*Pi)/429]*u^3)/(24320*b^3*E^u) - 
      (3647*d^10*K1*M^5*Sqrt[(17*Pi)/429]*u^3)/(1459200*b^3*E^u) - 
      (31*d^10*K1^2*M^5*Sqrt[(33*Pi)/221]*u^3)/(34048*b^3) - 
      (868199*K0*M^5*Sqrt[Pi/7293]*u^4)/(13619200*b^3*E^u) - 
      (15996419*d^2*K0*M^5*Sqrt[Pi/7293]*u^4)/(20428800*b^3*E^u) + 
      (318203*d^6*K0*M^5*Sqrt[Pi/7293]*u^4)/(486400*b^3*E^u) - 
      (4330199*d^8*K0*M^5*Sqrt[Pi/7293]*u^4)/(5836800*b^3*E^u) - 
      (78769*d^10*K0*M^5*Sqrt[Pi/7293]*u^4)/(2918400*b^3*E^u) - 
      (1934767*K1*M^5*Sqrt[Pi/7293]*u^4)/(20428800*b^3*E^u) - 
      (13603399*d^2*K1*M^5*Sqrt[Pi/7293]*u^4)/(10214400*b^3*E^u) + 
      (14538551*d^4*K1*M^5*Sqrt[Pi/7293]*u^4)/(10214400*b^3*E^u) - 
      (4017809*d^8*K1*M^5*Sqrt[Pi/7293]*u^4)/(2918400*b^3*E^u) - 
      (107719*d^10*K1*M^5*Sqrt[Pi/7293]*u^4)/(1459200*b^3*E^u) + 
      (835834921*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(3432038400*b^3) + 
      (6108729773*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(1716019200*b^3) - 
      (716957287*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(228802560*b^3) - 
      (4281849157*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(858009600*b^3) + 
      (13473735047*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(3432038400*b^3) + 
      (325111*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(228802560*b^3) + 
      (58923*d^6*K1*M^5*Sqrt[(3*Pi)/2431]*u^4)/(121600*b^3*E^u) + 
      (6817423*d^10*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^4)/(190668800*b^3) + 
      (1510867*d^4*K0*M^5*Sqrt[(13*Pi)/561]*u^4)/(20428800*b^3*E^u) + 
      (2872417*d^4*K0*M^5*Sqrt[Pi/7293]*u^5)/(6809600*b^3*E^u) - 
      (2809699*d^8*K0*M^5*Sqrt[Pi/7293]*u^5)/(5836800*b^3*E^u) + 
      (509174881*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(6864076800*b^3) + 
      (3746583413*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(3432038400*b^3) - 
      (28551793*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(30507008*b^3) - 
      (2685050317*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(1716019200*b^3) + 
      (8236594607*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(6864076800*b^3) + 
      (153857479*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(1144012800*b^3) - 
      (994463*K1*M^5*Sqrt[Pi/7293]*u^5)/(20428800*b^3*E^u) + 
      (95819*d^6*K1*M^5*Sqrt[Pi/7293]*u^5)/(145920*b^3*E^u) - 
      (114553*d^8*K1*M^5*Sqrt[Pi/7293]*u^5)/(194560*b^3*E^u) - 
      (9017*d^10*K1*M^5*Sqrt[Pi/7293]*u^5)/(194560*b^3*E^u) + 
      (1436021681*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(10296115200*b^3) + 
      (343579763*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(147087360*b^3) - 
      (15160796653*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(10296115200*b^3) - 
      (563727779*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(135475200*b^3) + 
      (27765178663*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(10296115200*b^3) + 
      (125624099*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(270950400*b^3) - 
      (2376851*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(1144012800*b^3) - 
      (136753*K0*M^5*Sqrt[(3*Pi)/2431]*u^5)/(13619200*b^3*E^u) - 
      (999781*d^2*K0*M^5*Sqrt[(3*Pi)/2431]*u^5)/(6809600*b^3*E^u) - 
      (1044809*d^2*K1*M^5*Sqrt[(11*Pi)/663]*u^5)/(20428800*b^3*E^u) + 
      (17113*d^4*K1*M^5*Sqrt[(11*Pi)/663]*u^5)/(319200*b^3*E^u) - 
      (7643*d^10*K0*M^5*Sqrt[(13*Pi)/561]*u^5)/(2918400*b^3*E^u) + 
      (11659*d^12*K0^2*M^5*Sqrt[(13*Pi)/561]*u^5)/(457605120*b^3) + 
      (48427*d^6*K0*M^5*Sqrt[(17*Pi)/429]*u^5)/(1459200*b^3*E^u) - 
      (1726327*d^2*K0*M^5*Sqrt[Pi/7293]*u^6)/(11673600*b^3*E^u) + 
      (8850799*d^6*K0*M^5*Sqrt[Pi/7293]*u^6)/(40857600*b^3*E^u) - 
      (633883*d^8*K0*M^5*Sqrt[Pi/7293]*u^6)/(3891200*b^3*E^u) - 
      (208523*d^10*K0*M^5*Sqrt[Pi/7293]*u^6)/(11673600*b^3*E^u) - 
      (28592771*d^2*K1*M^5*Sqrt[Pi/7293]*u^6)/(122572800*b^3*E^u) - 
      (1255819*d^8*K1*M^5*Sqrt[Pi/7293]*u^6)/(5836800*b^3*E^u) + 
      (562489093*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(5148057600*b^3) - 
      (11088024943*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(10296115200*b^3) - 
      (15547759189*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(5148057600*b^3) + 
      (712043617*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(367718400*b^3) + 
      (523642309*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(1470873600*b^3) - 
      (662939*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(490291200*b^3) - 
      (18427*K0*M^5*Sqrt[(11*Pi)/663]*u^6)/(27238400*b^3*E^u) - 
      (242869*K1*M^5*Sqrt[(11*Pi)/663]*u^6)/(122572800*b^3*E^u) + 
      (217171*d^4*K1*M^5*Sqrt[(11*Pi)/663]*u^6)/(8755200*b^3*E^u) - 
      (11653*d^10*K1*M^5*Sqrt[(11*Pi)/663]*u^6)/(5836800*b^3*E^u) + 
      (375461*d^4*K0*M^5*Sqrt[(13*Pi)/561]*u^6)/(40857600*b^3*E^u) + 
      (263569*d^6*K1*M^5*Sqrt[(17*Pi)/429]*u^6)/(20428800*b^3*E^u) + 
      (29360957*d^2*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^6)/(294174720*b^3) - 
      (1378603*d^2*K0*M^5*Sqrt[Pi/7293]*u^7)/(24514560*b^3*E^u) + 
      (3232303*d^6*K0*M^5*Sqrt[Pi/7293]*u^7)/(61286400*b^3*E^u) - 
      (22303*d^8*K0*M^5*Sqrt[Pi/7293]*u^7)/(486400*b^3*E^u) - 
      (37907*d^10*K0*M^5*Sqrt[Pi/7293]*u^7)/(5836800*b^3*E^u) + 
      (2403973967*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(10296115200*b^3) - 
      (1294582987*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(10296115200*b^3) + 
      (17380591*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(64350720*b^3) + 
      (613547299*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(10296115200*b^3) - 
      (794737*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(3432038400*b^3) - 
      (1037363*d^2*K1*M^5*Sqrt[Pi/7293]*u^7)/(17510400*b^3*E^u) + 
      (251341*d^4*K1*M^5*Sqrt[Pi/7293]*u^7)/(3830400*b^3*E^u) + 
      (3469969*d^6*K1*M^5*Sqrt[Pi/7293]*u^7)/(61286400*b^3*E^u) - 
      (446707*d^8*K1*M^5*Sqrt[Pi/7293]*u^7)/(8755200*b^3*E^u) + 
      (7359679*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(286003200*b^3) + 
      (617800357*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(1470873600*b^3) - 
      (1038281627*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(3432038400*b^3) - 
      (3452523853*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(5148057600*b^3) + 
      (452825797*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(1029611520*b^3) + 
      (905303543*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(10296115200*b^3) - 
      (3219869*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(10296115200*b^3) + 
      (7385933*K0^2*M^5*Sqrt[(11*Pi)/663]*u^7)/(5148057600*b^3) - 
      (163*K0*M^5*Sqrt[(13*Pi)/561]*u^7)/(1915200*b^3*E^u) + 
      (19177*d^4*K0*M^5*Sqrt[(13*Pi)/561]*u^7)/(4377600*b^3*E^u) - 
      (463*K1*M^5*Sqrt[(13*Pi)/561]*u^7)/(1361920*b^3*E^u) - 
      (19596383*d^6*K0^2*M^5*Sqrt[(17*Pi)/429]*u^7)/(735436800*b^3) - 
      (2593*d^10*K1*M^5*Sqrt[(17*Pi)/429]*u^7)/(5836800*b^3*E^u) + 
      (2800723*K0*M^5*Sqrt[Pi/7293]*u^8)/(1011225600*b^3*E^u) - 
      (1221137*d^2*K0*M^5*Sqrt[Pi/7293]*u^8)/(72230400*b^3*E^u) + 
      (6568321*d^4*K0*M^5*Sqrt[Pi/7293]*u^8)/(505612800*b^3*E^u) - 
      (427*d^10*K0*M^5*Sqrt[Pi/7293]*u^8)/(243200*b^3*E^u) - 
      (20971*K1*M^5*Sqrt[Pi/7293]*u^8)/(4377600*b^3*E^u) - 
      (15047*d^2*K1*M^5*Sqrt[Pi/7293]*u^8)/(2872800*b^3*E^u) + 
      (507103*d^4*K1*M^5*Sqrt[Pi/7293]*u^8)/(45964800*b^3*E^u) + 
      (248867*d^6*K1*M^5*Sqrt[Pi/7293]*u^8)/(22982400*b^3*E^u) - 
      (43123*d^8*K1*M^5*Sqrt[Pi/7293]*u^8)/(4377600*b^3*E^u) - 
      (241*d^10*K1*M^5*Sqrt[Pi/7293]*u^8)/(121600*b^3*E^u) + 
      (1100599*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(128701440*b^3) + 
      (3546449*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(20428800*b^3) - 
      (133739717*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(1287014400*b^3) + 
      (8399827*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(45964800*b^3) + 
      (6217*d^6*K0*M^5*Sqrt[(11*Pi)/663]*u^8)/(5745600*b^3*E^u) - 
      (67*d^12*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^8)/(5253120*b^3) - 
      (3031*d^8*K0*M^5*Sqrt[(13*Pi)/561]*u^8)/(4377600*b^3*E^u) - 
      (15055609*d^6*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^8)/(643507200*b^3) + 
      (6187*d^10*K0*K1*M^5*Sqrt[(143*Pi)/51]*u^8)/(20428800*b^3) - 
      (K0*M^5*Sqrt[Pi/7293]*u^9)/(12160*b^3*E^u) + 
      (7*d^4*K0*M^5*Sqrt[Pi/7293]*u^9)/(9120*b^3*E^u) - 
      (53*d^8*K0*M^5*Sqrt[Pi/7293]*u^9)/(36480*b^3*E^u) - 
      (2564567*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(2574028800*b^3) + 
      (7633693*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(514805760*b^3) + 
      (40064833*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(2574028800*b^3) - 
      (1063*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(80438400*b^3) - 
      (23*K1*M^5*Sqrt[Pi/7293]*u^9)/(255360*b^3*E^u) - 
      (769*d^2*K1*M^5*Sqrt[Pi/7293]*u^9)/(510720*b^3*E^u) + 
      (103*d^6*K1*M^5*Sqrt[Pi/7293]*u^9)/(36480*b^3*E^u) - 
      (59*d^8*K1*M^5*Sqrt[Pi/7293]*u^9)/(36480*b^3*E^u) - 
      (31*d^10*K1*M^5*Sqrt[Pi/7293]*u^9)/(72960*b^3*E^u) + 
      (7372549*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(2574028800*b^3) - 
      (21471601*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(1287014400*b^3) + 
      (50309773*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(2574028800*b^3) + 
      (4821647*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(858009600*b^3) - 
      (3061*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(160876800*b^3) - 
      (3*d^10*K0*M^5*Sqrt[(3*Pi)/2431]*u^9)/(24320*b^3*E^u) + 
      (7*d^6*K0*M^5*Sqrt[(13*Pi)/561]*u^9)/(36480*b^3*E^u) - 
      (213001*d^4*K0^2*M^5*Sqrt[(13*Pi)/561]*u^9)/(1287014400*b^3) + 
      (46847*d^10*K0^2*M^5*Sqrt[(13*Pi)/561]*u^9)/(135475200*b^3) + 
      (d^4*K1*M^5*Sqrt[(13*Pi)/561]*u^9)/(15960*b^3*E^u) + 
      (979591*d^2*K1^2*M^5*Sqrt[(17*Pi)/429]*u^9)/(858009600*b^3) - 
      (2326889*d^6*K1^2*M^5*Sqrt[(17*Pi)/429]*u^9)/(1287014400*b^3) - 
      (d^2*K0*M^5*Sqrt[(33*Pi)/221]*u^9)/(24320*b^3*E^u) - 
      (184769*d^6*K0^2*M^5*Sqrt[(221*Pi)/33]*u^9)/(1287014400*b^3) - 
      (K0*M^5*Sqrt[Pi/7293]*u^10)/(63840*b^3*E^u) - 
      (d^2*K0*M^5*Sqrt[Pi/7293]*u^10)/(3360*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[Pi/7293]*u^10)/(10640*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/7293]*u^10)/(1520*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/7293]*u^10)/(3040*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/7293]*u^10)/(9120*b^3*E^u) - 
      (K1*M^5*Sqrt[Pi/7293]*u^10)/(63840*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[Pi/7293]*u^10)/(3360*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/7293]*u^10)/(10640*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/7293]*u^10)/(1520*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/7293]*u^10)/(3040*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/7293]*u^10)/(9120*b^3*E^u) + 
      (98149*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(386104320*b^3) + 
      (265021*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(55157760*b^3) - 
      (357359*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(241315200*b^3) - 
      (3371801*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(321753600*b^3) + 
      (450521*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(91929600*b^3) - 
      (491*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(45964800*b^3) + 
      (431*d^10*K0*K1*M^5*Sqrt[(143*Pi)/51]*u^10)/(30643200*b^3) + 
      (617*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(38610432*b^3) + 
      (133487*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(386104320*b^3) + 
      (229*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(77220864*b^3) + 
      (1087*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(2979200*b^3) + 
      (125633*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(643507200*b^3) - 
      (103*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(23833600*b^3) + 
      (191*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(10725120*b^3) + 
      (49513*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(128701440*b^3) + 
      (241*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(25740288*b^3) - 
      (329057*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(321753600*b^3) + 
      (124741*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(321753600*b^3) + 
      (5359*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(23833600*b^3) - 
      (101*d^12*K1^2*M^5*Sqrt[(11*Pi)/663]*u^11)/(643507200*b^3) - 
      (5807*d^6*K0^2*M^5*Sqrt[(17*Pi)/429]*u^11)/(107251200*b^3) + 
      (353*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(96526080*b^3) + 
      (313*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(19305216*b^3) - 
      (839*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(4021920*b^3) + 
      (191*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(4596480*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(15960*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(170240*b^3) + 
      (73*d^2*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^12)/(12065760*b^3) - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(16087680*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(3217536*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(2681280*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(2681280*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(3217536*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(16087680*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(16087680*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(3217536*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(2681280*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(2681280*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(3217536*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(16087680*b^3))/Pi, 
    ((((-164819*I)/1702400)*d^2*K0*K1*M^5*Sqrt[3/(2431*Pi)]*u^3)/b^3 - 
      (1939*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(72960*b^3) - 
      (26473*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(72960*b^3) + 
      (5333*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(12160*b^3) - 
      (2149*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(72960*b^3) - 
      (23311*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(18240*b^3) + 
      (18559*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(9120*b^3) + 
      (1473*d^4*K0^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(12160*b^3) + 
      (217*d^10*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(6080*b^3) - 
      (847*d^8*K0^2*M^5*Sqrt[(11*Pi)/663]*u^3)/(24320*b^3) - 
      (67*K1^2*M^5*Sqrt[(11*Pi)/663]*u^3)/(6080*b^3) + 
      (191*d^6*K1^2*M^5*Sqrt[(17*Pi)/429]*u^3)/(9120*b^3) - 
      (131*d^8*K1^2*M^5*Sqrt[(51*Pi)/143]*u^3)/(6080*b^3) - 
      (((30113*I)/2188800)*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) + 
      (((152447*I)/2553600)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) + 
      (((213511*I)/306432)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) - 
      (((249559*I)/729600)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) - 
      (((26803*I)/243200)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) - 
      (((41823*I)/3404800)*K1^2*M^5*Sqrt[3/(2431*Pi)]*u^4)/b^3 + 
      (((7321169741*I)/17041024000)*d^6*K1^2*M^5*Sqrt[3/(2431*Pi)]*u^4)/b^3 + 
      (((8044721*I)/2145024000)*d^4*K0^2*M^5*Sqrt[11/(663*Pi)]*u^4)/b^3 - 
      (((2047711*I)/51072000)*d^8*K1^2*M^5*Sqrt[13/(561*Pi)]*u^4)/b^3 - 
      (((30713*I)/3404800)*d^2*K0^2*M^5*Sqrt[17/(429*Pi)]*u^4)/b^3 + 
      (((5586880813*I)/306738432000)*d^8*K0^2*M^5*Sqrt[17/(429*Pi)]*u^4)/
       b^3 - (656699*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(3064320*b^3) + 
      (1692643*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(510720*b^3) + 
      (2038961*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(1094400*b^3) - 
      (5315429*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(2188800*b^3) + 
      (509*d^10*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^4)/(729600*b^3) - 
      (91649*d^2*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^4)/(612864*b^3) - 
      (((32849*I)/4377600)*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((299749*I)/112896000)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) + 
      (((5471839*I)/15321600)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((149929020971*I)/306738432000)*d^8*K0^2*M^5*u^4)/
       (b^3*Sqrt[7293*Pi]) - (((27107*I)/486400)*d^10*K0^2*M^5*u^4)/
       (b^3*Sqrt[7293*Pi]) - (((5281979*I)/10214400)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[7293*Pi]) + (((2186543*I)/5107200)*d^4*K1^2*M^5*u^4)/
       (b^3*Sqrt[7293*Pi]) - (((292796177*I)/538137600)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[7293*Pi]) - (((712873*I)/7296000)*d^10*K1^2*M^5*u^4)/
       (b^3*Sqrt[7293*Pi]) - (341027*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (6128640*b^3) - (845881*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (1225728*b^3) - (2984429*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (4377600*b^3) - (6361*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(1459200*b^3) - 
      (1057669*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(9192960*b^3) - 
      (2928587*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(1838592*b^3) + 
      (1234073*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(656640*b^3) - 
      (2230403*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(1313280*b^3) + 
      (114451*d^6*K0^2*M^5*Sqrt[(11*Pi)/663]*u^5)/(2188800*b^3) - 
      (12163*d^10*K1^2*M^5*Sqrt[(11*Pi)/663]*u^5)/(1313280*b^3) + 
      (440381*d^4*K1^2*M^5*Sqrt[(17*Pi)/429]*u^5)/(4596480*b^3) + 
      (7479*d^4*K0^2*M^5*Sqrt[(39*Pi)/187]*u^5)/(340480*b^3) - 
      (((22381193*I)/306432000)*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) - 
      (((57545801*I)/76608000)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) + 
      (((71912513*I)/76608000)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) + 
      (((89975783*I)/153216000)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) - 
      (((27173501*I)/43776000)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) - 
      (((591017*I)/7296000)*d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) - 
      (((6371*I)/2432000)*d^10*K0^2*M^5*Sqrt[3/(2431*Pi)]*u^6)/b^3 - 
      (((1736687317*I)/10650640000)*d^4*K1^2*M^5*Sqrt[3/(2431*Pi)]*u^6)/b^3 - 
      (((6312799*I)/102144000)*d^2*K1^2*M^5*Sqrt[11/(663*Pi)]*u^6)/b^3 - 
      (((1156973*I)/108380160)*d^2*K0^2*M^5*Sqrt[13/(561*Pi)]*u^6)/b^3 + 
      (((9688409*I)/919296000)*d^4*K0^2*M^5*Sqrt[17/(429*Pi)]*u^6)/b^3 - 
      (9469909*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(9192960*b^3) + 
      (4490803*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(4596480*b^3) + 
      (2212937*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(1641600*b^3) - 
      (3736613*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(3283200*b^3) - 
      (545797*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(6566400*b^3) - 
      (7699*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^6)/(1149120*b^3) - 
      (((107273*I)/10944000)*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((7452281*I)/2709504000)*d^2*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((74558551*I)/919296000)*d^6*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) - 
      (((97977377*I)/919296000)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) - 
      (((6892843*I)/153216000)*K1^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((5462927639737*I)/4601076480000)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) + (((28100047*I)/36771840)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) - (((623731799*I)/919296000)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) - (((143491*I)/2432000)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) - (((417*I)/32000)*d^10*K0*K1*M^5*
        Sqrt[3/(2431*Pi)]*u^7)/b^3 + (((1823933*I)/34473600)*d^6*K0*K1*M^5*
        Sqrt[11/(663*Pi)]*u^7)/b^3 + (364879*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^7)/
       (4596480*b^3) + (22157*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(102600*b^3) - 
      (246949*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(1641600*b^3) - 
      (107707*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(6566400*b^3) - 
      (572573*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(22982400*b^3) - 
      (13681*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(53760*b^3) - 
      (384643*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(1641600*b^3) - 
      (159199*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(6566400*b^3) - 
      (102701*d^2*K0^2*M^5*Sqrt[(11*Pi)/663]*u^7)/(9192960*b^3) + 
      (209563*d^4*K1^2*M^5*Sqrt[(11*Pi)/663]*u^7)/(7660800*b^3) - 
      (397*K0^2*M^5*Sqrt[(13*Pi)/561]*u^7)/(919296*b^3) + 
      (763*d^6*K1^2*M^5*Sqrt[(17*Pi)/429]*u^7)/(54720*b^3) - 
      (((757793*I)/86184000)*K0*K1*M^5*u^7)/(b^3*Sqrt[7293*Pi]) - 
      (((110576933*I)/344736000)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[7293*Pi]) + 
      (((64872917*I)/344736000)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[7293*Pi]) - 
      (((138420419*I)/344736000)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[7293*Pi]) - 
      (((155863*I)/114912000)*K1^2*M^5*Sqrt[11/(663*Pi)]*u^8)/b^3 + 
      (((1168319*I)/229824000)*d^4*K1^2*M^5*Sqrt[17/(429*Pi)]*u^8)/b^3 - 
      (1591*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(547200*b^3) - 
      (17711*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(164160*b^3) + 
      (1097*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(10260*b^3) - 
      (147857*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(1641600*b^3) + 
      (8017*d^4*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^8)/(820800*b^3) - 
      (53*d^10*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^8)/(43200*b^3) + 
      (((2295311*I)/344736000)*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((15072653*I)/689472000)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((1211083*I)/27578880)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) + 
      (((16434713*I)/137894400)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((36178403*I)/689472000)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((3463*I)/456000)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((692611*I)/9192960)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) + 
      (((23327279*I)/229824000)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((19832797*I)/229824000)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((31091*I)/2736000)*d^10*K1^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((101*I)/171000)*d^10*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^9)/b^3 + 
      (((3307891*I)/603288000)*d^6*K0*K1*M^5*Sqrt[17/(429*Pi)]*u^9)/b^3 - 
      (164011*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(11491200*b^3) + 
      (2953*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(302400*b^3) + 
      (2897*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(273600*b^3) - 
      (12043*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(1641600*b^3) - 
      (2521*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(1641600*b^3) - 
      (16823*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(3830400*b^3) - 
      (46237*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(11491200*b^3) + 
      (1693*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(164160*b^3) - 
      (2843*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(328320*b^3) - 
      (127*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(65664*b^3) + 
      (2467*K0^2*M^5*Sqrt[(13*Pi)/561]*u^9)/(11491200*b^3) + 
      (2939*d^4*K1^2*M^5*Sqrt[(17*Pi)/429]*u^9)/(5745600*b^3) - 
      (((7499*I)/9576000)*K0*K1*M^5*u^9)/(b^3*Sqrt[7293*Pi]) - 
      (((310501*I)/12312000)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[7293*Pi]) + 
      (((877717*I)/86184000)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[7293*Pi]) - 
      (((12454199*I)/301644000)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[7293*Pi]) - 
      (((1275941*I)/43092000)*d^8*K0*K1*M^5*u^9)/(b^3*Sqrt[7293*Pi]) + 
      ((I/229824)*K0^2*M^5*Sqrt[11/(663*Pi)]*u^10)/b^3 + 
      (((10097*I)/103420800)*d^2*K0^2*M^5*Sqrt[11/(663*Pi)]*u^10)/b^3 + 
      (((1361*I)/28728000)*d^4*K0^2*M^5*Sqrt[11/(663*Pi)]*u^10)/b^3 + 
      (((23077*I)/51710400)*d^6*K0^2*M^5*Sqrt[11/(663*Pi)]*u^10)/b^3 + 
      (((11*I)/2298240)*K1^2*M^5*Sqrt[11/(663*Pi)]*u^10)/b^3 - 
      (((8639*I)/51710400)*d^2*K1^2*M^5*Sqrt[11/(663*Pi)]*u^10)/b^3 + 
      (((2011*I)/11491200)*d^8*K1^2*M^5*Sqrt[11/(663*Pi)]*u^10)/b^3 - 
      ((I/86400)*d^10*K1^2*M^5*Sqrt[11/(663*Pi)]*u^10)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(7980*b^3) + 
      (229*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(239400*b^3) + 
      (311*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(68400*b^3) - 
      (83*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(34200*b^3) - 
      (79*d^2*K0*K1*M^5*Sqrt[(3*Pi)/2431]*u^10)/(106400*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^10)/(15200*b^3) - 
      (((2267*I)/17236800)*K0^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) - 
      (((1400219*I)/517104000)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) - 
      (((8819*I)/6804000)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) - 
      (((37*I)/20160)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) - 
      (((53*I)/91200)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) - 
      (((4699*I)/34473600)*K1^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) + 
      (((71*I)/1944000)*d^2*K1^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) + 
      (((12553*I)/86184000)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) + 
      (((392891*I)/86184000)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) - 
      (((8863*I)/2298240)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) - 
      (((1249*I)/1641600)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) + 
      ((I/27360)*d^2*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^11)/b^3 - 
      ((I/95760)*d^4*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^11)/b^3 - 
      ((I/13680)*d^6*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^11)/b^3 + 
      ((I/27360)*d^8*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^11)/b^3 + 
      ((I/82080)*d^10*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^11)/b^3 - 
      (K0^2*M^5*Sqrt[Pi/7293]*u^11)/(95760*b^3) - 
      (d^2*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(5040*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(15960*b^3) + 
      (d^6*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(2280*b^3) - 
      (d^8*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(4560*b^3) - 
      (d^10*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(13680*b^3) - 
      (K1^2*M^5*Sqrt[Pi/7293]*u^11)/(95760*b^3) - 
      (d^2*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(5040*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(15960*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(2280*b^3) - 
      (d^8*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(4560*b^3) - 
      (d^10*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(13680*b^3) - 
      (((907*I)/1231200)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[7293*Pi]) - 
      (((2741*I)/4309200)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[7293*Pi]) + 
      (((11617*I)/4309200)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[7293*Pi]) - 
      (((569*I)/957600)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[7293*Pi]) - 
      (((307*I)/410400)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[7293*Pi]))/Pi, 
    ((83*K1*M^5*Sqrt[Pi/7293]*u)/(4864*b^3*E^u) + 
      (30133*d^2*K1*M^5*Sqrt[Pi/7293]*u)/(42560*b^3*E^u) - 
      (37109*d^4*K1*M^5*Sqrt[Pi/7293]*u)/(170240*b^3*E^u) + 
      (73533*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(170240*b^3*E^u) - 
      (633*d^10*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(42560*b^3*E^u) + 
      (807*d^12*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(170240*b^3*E^u) - 
      (1143*d^6*K1*M^5*Sqrt[(33*Pi)/221]*u)/(21280*b^3*E^u) - 
      (824227*d^6*K0*M^5*Sqrt[Pi/7293]*u^2)/(340480*b^3*E^u) + 
      (2231891*d^8*K0*M^5*Sqrt[Pi/7293]*u^2)/(1361920*b^3*E^u) + 
      (83*K1*M^5*Sqrt[Pi/7293]*u^2)/(4864*b^3*E^u) + 
      (30133*d^2*K1*M^5*Sqrt[Pi/7293]*u^2)/(42560*b^3*E^u) - 
      (37109*d^4*K1*M^5*Sqrt[Pi/7293]*u^2)/(170240*b^3*E^u) + 
      (25759*K0*M^5*Sqrt[(3*Pi)/2431]*u^2)/(1361920*b^3*E^u) + 
      (53429*d^2*K0*M^5*Sqrt[(3*Pi)/2431]*u^2)/(136192*b^3*E^u) + 
      (983*d^12*K0*M^5*Sqrt[(3*Pi)/2431]*u^2)/(1361920*b^3*E^u) + 
      (73533*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(170240*b^3*E^u) - 
      (633*d^10*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(42560*b^3*E^u) + 
      (807*d^12*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(170240*b^3*E^u) - 
      (73727*d^4*K0*M^5*Sqrt[(11*Pi)/663]*u^2)/(1361920*b^3*E^u) + 
      (2923*d^10*K0*M^5*Sqrt[(33*Pi)/221]*u^2)/(680960*b^3*E^u) - 
      (1143*d^6*K1*M^5*Sqrt[(33*Pi)/221]*u^2)/(21280*b^3*E^u) + 
      (1579040357*K0*M^5*Sqrt[Pi/7293]*u^3)/(26291865600*b^3*E^u) + 
      (16008145939*d^2*K0*M^5*Sqrt[Pi/7293]*u^3)/(13145932800*b^3*E^u) - 
      (16986457597*d^4*K0*M^5*Sqrt[Pi/7293]*u^3)/(26291865600*b^3*E^u) - 
      (1793166083*d^6*K0*M^5*Sqrt[Pi/7293]*u^3)/(730329600*b^3*E^u) - 
      (30048803*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(3007119360*b^3) - 
      (1256688371*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(3007119360*b^3) - 
      (129911641*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(429588480*b^3) - 
      (1459699369*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(3007119360*b^3) - 
      (1057471801*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(3007119360*b^3) + 
      (20213371*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(3007119360*b^3) + 
      (54911*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(601423872*b^3) + 
      (60444859*K1*M^5*Sqrt[Pi/7293]*u^3)/(572006400*b^3*E^u) + 
      (11066191*d^2*K1*M^5*Sqrt[Pi/7293]*u^3)/(5017600*b^3*E^u) - 
      (548126959*d^4*K1*M^5*Sqrt[Pi/7293]*u^3)/(572006400*b^3*E^u) - 
      (679243963*d^6*K1*M^5*Sqrt[Pi/7293]*u^3)/(143001600*b^3*E^u) + 
      (115136339*d^8*K1*M^5*Sqrt[Pi/7293]*u^3)/(38133760*b^3*E^u) + 
      (109473599*d^10*K1*M^5*Sqrt[Pi/7293]*u^3)/(286003200*b^3*E^u) - 
      (192007*d^12*K1*M^5*Sqrt[Pi/7293]*u^3)/(38133760*b^3*E^u) + 
      (16192409*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(150355968*b^3) - 
      (209796443*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(751779840*b^3) + 
      (983*d^12*K0*M^5*Sqrt[(3*Pi)/2431]*u^3)/(1361920*b^3*E^u) + 
      (61995279*d^2*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(250593280*b^3) + 
      (3149*d^12*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(10895360*b^3) + 
      (10041*d^14*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(250593280*b^3) + 
      (85323671*d^6*K0^2*M^5*Sqrt[(11*Pi)/663]*u^3)/(601423872*b^3) + 
      (96669593*d^6*K1^2*M^5*Sqrt[(11*Pi)/663]*u^3)/(751779840*b^3) + 
      (2571329*d^8*K1^2*M^5*Sqrt[(11*Pi)/663]*u^3)/(150355968*b^3) - 
      (125742611*d^4*K1^2*M^5*Sqrt[(13*Pi)/561]*u^3)/(751779840*b^3) + 
      (1211131*d^8*K0*M^5*Sqrt[(17*Pi)/429]*u^3)/(12257280*b^3*E^u) + 
      (2923*d^10*K0*M^5*Sqrt[(33*Pi)/221]*u^3)/(680960*b^3*E^u) + 
      (20789554943*K0*M^5*Sqrt[Pi/7293]*u^4)/(294468894720*b^3*E^u) + 
      (891734127113*d^2*K0*M^5*Sqrt[Pi/7293]*u^4)/(736172236800*b^3*E^u) - 
      (198167742907*d^4*K0*M^5*Sqrt[Pi/7293]*u^4)/(294468894720*b^3*E^u) - 
      (32253926879*d^6*K0*M^5*Sqrt[Pi/7293]*u^4)/(13632819200*b^3*E^u) + 
      (1063299229*d^8*K0*M^5*Sqrt[Pi/7293]*u^4)/(686407680*b^3*E^u) + 
      (120841319*d^10*K0*M^5*Sqrt[Pi/7293]*u^4)/(572006400*b^3*E^u) + 
      (1048512657487*K1*M^5*Sqrt[Pi/7293]*u^4)/(11042583552000*b^3*E^u) + 
      (10412872073363*d^2*K1*M^5*Sqrt[Pi/7293]*u^4)/(5521291776000*b^3*E^u) - 
      (8489834074643*d^4*K1*M^5*Sqrt[Pi/7293]*u^4)/(11042583552000*b^3*E^u) - 
      (50471468167*d^6*K1*M^5*Sqrt[Pi/7293]*u^4)/(12269537280*b^3*E^u) + 
      (678183923*d^8*K1*M^5*Sqrt[Pi/7293]*u^4)/(270950400*b^3*E^u) - 
      (460051*d^12*K1*M^5*Sqrt[Pi/7293]*u^4)/(38133760*b^3*E^u) - 
      (1163104332763*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(631495065600*b^3) + 
      (5425356247937*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(631495065600*b^3) - 
      (1681537119637*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(631495065600*b^3) - 
      (1096871440673*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(631495065600*b^3) + 
      (14892304327*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(631495065600*b^3) + 
      (3558437*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(6647316480*b^3) + 
      (10674889*d^10*K1*M^5*Sqrt[(11*Pi)/663]*u^4)/(286003200*b^3*E^u) - 
      (30526967*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^4)/(126299013120*b^3) - 
      (115160727527*d^4*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^4)/(631495065600*b^3) - 
      (15161*d^12*K0*M^5*Sqrt[(17*Pi)/429]*u^4)/(76267520*b^3*E^u) + 
      (121202139689*K0*M^5*Sqrt[Pi/7293]*u^5)/(2760645888000*b^3*E^u) + 
      (2102517379187*d^2*K0*M^5*Sqrt[Pi/7293]*u^5)/(2760645888000*b^3*E^u) - 
      (46260156913*d^4*K0*M^5*Sqrt[Pi/7293]*u^5)/(125483904000*b^3*E^u) - 
      (47922481001*d^6*K0*M^5*Sqrt[Pi/7293]*u^5)/(30673843200*b^3*E^u) + 
      (1234709461*d^8*K0*M^5*Sqrt[Pi/7293]*u^5)/(1287014400*b^3*E^u) - 
      (1228059799*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(50519605248*b^3) - 
      (1072145503123*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(1262990131200*b^3) - 
      (554897529971*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(1262990131200*b^3) + 
      (3725993944697*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(1262990131200*b^3) - 
      (70313899423*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(66473164800*b^3) - 
      (741273777833*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(1262990131200*b^3) + 
      (50654567*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(252598026240*b^3) + 
      (1172728330649*K1*M^5*Sqrt[Pi/7293]*u^5)/(22085167104000*b^3*E^u) + 
      (1408824880367*d^2*K1*M^5*Sqrt[Pi/7293]*u^5)/(1380322944000*b^3*E^u) - 
      (11201841024931*d^4*K1*M^5*Sqrt[Pi/7293]*u^5)/(22085167104000*b^3*
        E^u) - (5023881887*d^6*K1*M^5*Sqrt[Pi/7293]*u^5)/
       (2453907456*b^3*E^u) + (12983445859*d^8*K1*M^5*Sqrt[Pi/7293]*u^5)/
       (10296115200*b^3*E^u) + (32445169*d^10*K1*M^5*Sqrt[Pi/7293]*u^5)/
       (143001600*b^3*E^u) - (8157041*d^12*K1*M^5*Sqrt[Pi/7293]*u^5)/
       (1144012800*b^3*E^u) - (227290465267*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (3157475328000*b^3) - (359514662041*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (166182912000*b^3) - (3045380199371*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (3157475328000*b^3) + (9744521605993*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (1353203712000*b^3) - (668334193201*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (270640742400*b^3) - (2949404743247*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (1894485196800*b^3) + (46069985993*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (1894485196800*b^3) + (74389859*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (99709747200*b^3) + (2723879*d^10*K0*M^5*Sqrt[(3*Pi)/2431]*u^5)/
       (47667200*b^3*E^u) - (2113*d^12*K0*M^5*Sqrt[(3*Pi)/2431]*u^5)/
       (1191680*b^3*E^u) + (794107037*d^12*K0^2*M^5*Sqrt[(11*Pi)/663]*u^5)/
       (1262990131200*b^3) + (1062669823459*K0*M^5*Sqrt[Pi/7293]*u^6)/
       (44170334208000*b^3*E^u) + (1037963351899*d^2*K0*M^5*Sqrt[Pi/7293]*
        u^6)/(3397718016000*b^3*E^u) - (3392897309323*d^4*K0*M^5*
        Sqrt[Pi/7293]*u^6)/(22085167104000*b^3*E^u) - 
      (133132177909*d^6*K0*M^5*Sqrt[Pi/7293]*u^6)/(210334924800*b^3*E^u) + 
      (7863439151*d^8*K0*M^5*Sqrt[Pi/7293]*u^6)/(20592230400*b^3*E^u) + 
      (35624551*d^10*K0*M^5*Sqrt[Pi/7293]*u^6)/(457605120*b^3*E^u) + 
      (485156499683*K1*M^5*Sqrt[Pi/7293]*u^6)/(29446889472000*b^3*E^u) + 
      (6138922936177*d^2*K1*M^5*Sqrt[Pi/7293]*u^6)/(14723444736000*b^3*E^u) - 
      (5959034238847*d^4*K1*M^5*Sqrt[Pi/7293]*u^6)/(29446889472000*b^3*E^u) - 
      (404063018563*d^6*K1*M^5*Sqrt[Pi/7293]*u^6)/(490781491200*b^3*E^u) + 
      (2289306247*d^8*K1*M^5*Sqrt[Pi/7293]*u^6)/(4576051200*b^3*E^u) - 
      (2977879*d^12*K1*M^5*Sqrt[Pi/7293]*u^6)/(915210240*b^3*E^u) - 
      (2031303730993*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(1052491776000*b^3) - 
      (13873128221*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(41545728000*b^3) + 
      (7603004392273*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(1353203712000*b^3) - 
      (985044780589*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(473621299200*b^3) - 
      (19908073541*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(16473784320*b^3) + 
      (7820840207*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(473621299200*b^3) + 
      (118391851*d^14*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^6)/(1894485196800*b^3) - 
      (117923*d^12*K0*M^5*Sqrt[(13*Pi)/561]*u^6)/(572006400*b^3*E^u) + 
      (50276861*d^10*K1*M^5*Sqrt[(13*Pi)/561]*u^6)/(6864076800*b^3*E^u) - 
      (430890191*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^6)/(87707648000*b^3) + 
      (1260808175947*K0*M^5*Sqrt[Pi/7293]*u^7)/(176681336832000*b^3*E^u) + 
      (8215194529463*d^2*K0*M^5*Sqrt[Pi/7293]*u^7)/(88340668416000*b^3*E^u) - 
      (957661047149*d^4*K0*M^5*Sqrt[Pi/7293]*u^7)/(25240190976000*b^3*E^u) - 
      (122345452501*d^6*K0*M^5*Sqrt[Pi/7293]*u^7)/(588937789440*b^3*E^u) + 
      (353301869*d^10*K0*M^5*Sqrt[Pi/7293]*u^7)/(13728153600*b^3*E^u) - 
      (1675657*d^12*K0*M^5*Sqrt[Pi/7293]*u^7)/(1830420480*b^3*E^u) - 
      (1575082469*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(75177984000*b^3) - 
      (352819332487*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(1052491776000*b^3) + 
      (8310404173969*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(9472425984000*b^3) - 
      (321722335157*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(947242598400*b^3) - 
      (369795477593*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(1894485196800*b^3) + 
      (328539559*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(135320371200*b^3) + 
      (267553679*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(1894485196800*b^3) + 
      (36847256029*K1*M^5*Sqrt[Pi/7293]*u^7)/(4140968832000*b^3*E^u) + 
      (4040704667801*d^2*K1*M^5*Sqrt[Pi/7293]*u^7)/(33127750656000*b^3*E^u) - 
      (445024966951*d^4*K1*M^5*Sqrt[Pi/7293]*u^7)/(6023227392000*b^3*E^u) - 
      (49984302941*d^6*K1*M^5*Sqrt[Pi/7293]*u^7)/(220851671040*b^3*E^u) - 
      (1211387*d^12*K1*M^5*Sqrt[Pi/7293]*u^7)/(1144012800*b^3*E^u) - 
      (66337691059*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(4736212992000*b^3) - 
      (695362700213*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(1353203712000*b^3) + 
      (1976570026979*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(1353203712000*b^3) - 
      (542848088197*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(947242598400*b^3) - 
      (110169427793*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(378897039360*b^3) + 
      (152729243*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(41184460800*b^3) + 
      (411123611*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(1894485196800*b^3) + 
      (904039567*d^8*K0*M^5*Sqrt[(11*Pi)/663]*u^7)/(82368921600*b^3*E^u) + 
      (1595385023*d^4*K0^2*M^5*Sqrt[(11*Pi)/663]*u^7)/(1578737664000*b^3) + 
      (11156333*d^8*K1*M^5*Sqrt[(13*Pi)/561]*u^7)/(1029611520*b^3*E^u) + 
      (779761*d^10*K1*M^5*Sqrt[(13*Pi)/561]*u^7)/(343203840*b^3*E^u) - 
      (387341567*d^4*K1^2*M^5*Sqrt[(33*Pi)/221]*u^7)/(175415296000*b^3) + 
      (1392946273*K0*M^5*Sqrt[Pi/7293]*u^8)/(344184422400*b^3*E^u) + 
      (45537258983*d^2*K0*M^5*Sqrt[Pi/7293]*u^8)/(2650220052480*b^3*E^u) - 
      (39924798161*d^4*K0*M^5*Sqrt[Pi/7293]*u^8)/(5300440104960*b^3*E^u) - 
      (103215629953*d^6*K0*M^5*Sqrt[Pi/7293]*u^8)/(2208516710400*b^3*E^u) + 
      (21964759*d^10*K0*M^5*Sqrt[Pi/7293]*u^8)/(3432038400*b^3*E^u) - 
      (23371603337*K1*M^5*Sqrt[Pi/7293]*u^8)/(12046454784000*b^3*E^u) + 
      (333437646419*d^2*K1*M^5*Sqrt[Pi/7293]*u^8)/(8281937664000*b^3*E^u) - 
      (4037202231427*d^4*K1*M^5*Sqrt[Pi/7293]*u^8)/(132511002624000*b^3*
        E^u) - (50215177277*d^6*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (1104258355200*b^3*E^u) + (1226473*d^10*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (171601920*b^3*E^u) - (1829881*d^12*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (6864076800*b^3*E^u) - (8753333651*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (592026624000*b^3) - (24102694501*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (102961152000*b^3) - (1288271903*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (43853824000*b^3) + (77251707899*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (112766976000*b^3) - (5322267617*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (19734220800*b^3) + (407240987*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (236810649600*b^3) - (11801*d^12*K0*M^5*Sqrt[(3*Pi)/2431]*u^8)/
       (152535040*b^3*E^u) - (812470289*d^10*K0*K1*M^5*Sqrt[(3*Pi)/2431]*u^8)/
       (17541529600*b^3) + (5589079*d^8*K0*M^5*Sqrt[(11*Pi)/663]*u^8)/
       (2288025600*b^3*E^u) + (1278787*d^8*K1*M^5*Sqrt[(11*Pi)/663]*u^8)/
       (457605120*b^3*E^u) + (720697*d^14*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^8)/
       (94724259840*b^3) - (682001*K0*M^5*Sqrt[Pi/7293]*u^9)/
       (6390384000*b^3*E^u) + (57345073*d^2*K0*M^5*Sqrt[Pi/7293]*u^9)/
       (10112256000*b^3*E^u) - (4072620359*d^4*K0*M^5*Sqrt[Pi/7293]*u^9)/
       (920215296000*b^3*E^u) - (1211264377*d^6*K0*M^5*Sqrt[Pi/7293]*u^9)/
       (184043059200*b^3*E^u) + (268637*d^10*K0*M^5*Sqrt[Pi/7293]*u^9)/
       (214502400*b^3*E^u) - (2326422731*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (592026624000*b^3) - (29571236963*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (2368106496000*b^3) - (8238302113*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (592026624000*b^3) + (8432153371*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (124637184000*b^3) - (2810431957*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (118405324800*b^3) + (7768699*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (39468441600*b^3) + (2467973*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (157873766400*b^3) + (10796723507*K1*M^5*Sqrt[Pi/7293]*u^9)/
       (11042583552000*b^3*E^u) + (8201281601*d^2*K1*M^5*Sqrt[Pi/7293]*u^9)/
       (1840430592000*b^3*E^u) - (16904749481*d^4*K1*M^5*Sqrt[Pi/7293]*u^9)/
       (3680861184000*b^3*E^u) - (1882555019*d^6*K1*M^5*Sqrt[Pi/7293]*u^9)/
       (276064588800*b^3*E^u) + (1203283*d^10*K1*M^5*Sqrt[Pi/7293]*u^9)/
       (858009600*b^3*E^u) + (65034943*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (31715712000*b^3) - (15470275369*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (373911552000*b^3) + (9014202331*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (112766976000*b^3) - (349471201*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (20592230400*b^3) - (4049*d^12*K1*M^5*Sqrt[(3*Pi)/2431]*u^9)/
       (190668800*b^3*E^u) + (165379*d^8*K0*M^5*Sqrt[(11*Pi)/663]*u^9)/
       (429004800*b^3*E^u) - (971*d^12*K0*M^5*Sqrt[(11*Pi)/663]*u^9)/
       (214502400*b^3*E^u) + (1585524709*d^4*K1^2*M^5*Sqrt[(11*Pi)/663]*u^9)/
       (1776079872000*b^3) + (3061159*d^12*K1^2*M^5*Sqrt[(11*Pi)/663]*u^9)/
       (118405324800*b^3) - (167565539*d^10*K0^2*M^5*Sqrt[(13*Pi)/561]*u^9)/
       (157873766400*b^3) + (706613*d^14*K1^2*M^5*Sqrt[(13*Pi)/561]*u^9)/
       (473621299200*b^3) + (1404889*d^8*K1*M^5*Sqrt[(17*Pi)/429]*u^9)/
       (5148057600*b^3*E^u) - (237553*d^8*K1^2*M^5*Sqrt[(187*Pi)/39]*u^9)/
       (1315614720*b^3) + (36467*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (1022461440*b^3*E^u) + (403201*d^2*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (681640960*b^3*E^u) - (945215*d^4*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (3680861184*b^3*E^u) - (222029*d^6*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (176964480*b^3*E^u) + (44969*d^8*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (64350720*b^3*E^u) + (9521*d^10*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (42900480*b^3*E^u) - (313*d^12*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (8580096*b^3*E^u) + (1493207*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (36808611840*b^3*E^u) + (12607753*d^2*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (18404305920*b^3*E^u) - (9915683*d^4*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (36808611840*b^3*E^u) - (1684253*d^6*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (1150269120*b^3*E^u) + (3937*d^10*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (14300160*b^3*E^u) - (437321663*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (59202662400*b^3) - (13175203*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (5550249600*b^3) + (51031823*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (2220099840*b^3) - (1726121*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (220631040*b^3) - (26897363*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (5074513920*b^3) + (585307*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (88803993600*b^3) + (1246169*d^12*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^10)/
       (88803993600*b^3) - (67*d^12*K1*M^5*Sqrt[(13*Pi)/561]*u^10)/
       (28600320*b^3*E^u) + (2311*d^8*K1*M^5*Sqrt[(17*Pi)/429]*u^10)/
       (51480576*b^3*E^u) - (39749*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^10)/
       (2574028800*b^3) + (36079*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (3680861184*b^3*E^u) + (1735483*d^2*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (9202152960*b^3*E^u) - (1970987*d^6*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (4601076480*b^3*E^u) + (809*d^8*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (6773760*b^3*E^u) + (491*d^10*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (4290048*b^3*E^u) - (8116399*K0^2*M^5*Sqrt[Pi/7293]*u^11)/
       (355215974400*b^3) - (44043709*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^11)/
       (355215974400*b^3) - (25101677*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^11)/
       (39468441600*b^3) - (30223957*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^11)/
       (71043194880*b^3) - (112387243*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^11)/
       (355215974400*b^3) - (160393*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^11)/
       (355215974400*b^3) + (36079*K1*M^5*Sqrt[Pi/7293]*u^11)/
       (3680861184*b^3*E^u) + (345209*d^2*K1*M^5*Sqrt[Pi/7293]*u^11)/
       (1840430592*b^3*E^u) - (138781*d^4*K1*M^5*Sqrt[Pi/7293]*u^11)/
       (6134768640*b^3*E^u) - (1942673*d^6*K1*M^5*Sqrt[Pi/7293]*u^11)/
       (4601076480*b^3*E^u) + (2309*d^8*K1*M^5*Sqrt[Pi/7293]*u^11)/
       (18385920*b^3*E^u) + (67*d^10*K1*M^5*Sqrt[Pi/7293]*u^11)/
       (612864*b^3*E^u) + (5840053*K1^2*M^5*Sqrt[Pi/7293]*u^11)/
       (639388753920*b^3) - (2193727027*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^11)/
       (3196943769600*b^3) - (486402439*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^11)/
       (1065647923200*b^3) + (8949617*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^11)/
       (355215974400*b^3) + (53*d^12*K0*M^5*Sqrt[(11*Pi)/663]*u^11)/
       (42900480*b^3*E^u) + (231419*d^12*K0^2*M^5*Sqrt[(11*Pi)/663]*u^11)/
       (71043194880*b^3) + (d^12*K1*M^5*Sqrt[(11*Pi)/663]*u^11)/
       (875520*b^3*E^u) + (1049969*d^4*K1^2*M^5*Sqrt[(11*Pi)/663]*u^11)/
       (639388753920*b^3) + (7001*d^14*K1^2*M^5*Sqrt[(11*Pi)/663]*u^11)/
       (118405324800*b^3) + (5813347*d^6*K0^2*M^5*Sqrt[(13*Pi)/561]*u^11)/
       (50745139200*b^3) + (2274857*d^6*K1^2*M^5*Sqrt[(13*Pi)/561]*u^11)/
       (18695577600*b^3) - (6313*d^4*K0*M^5*Sqrt[(17*Pi)/429]*u^11)/
       (6134768640*b^3*E^u) - (30855827*d^8*K1^2*M^5*Sqrt[(17*Pi)/429]*u^11)/
       (1065647923200*b^3) - (5800057*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (799235942400*b^3) - (181638019*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (799235942400*b^3) + (9871247*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (12686284800*b^3) - (3311381*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (11583129600*b^3) - (1885171*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (88803993600*b^3) + (5231*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (1973422080*b^3) - (d^2*K0*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (5362560*b^3*E^u) - (d^4*K0*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (1072512*b^3*E^u) + (d^6*K0*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (893760*b^3*E^u) + (d^8*K0*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (893760*b^3*E^u) - (d^10*K0*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (1072512*b^3*E^u) - (d^12*K0*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (5362560*b^3*E^u) - (d^2*K1*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (5362560*b^3*E^u) - (d^4*K1*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (1072512*b^3*E^u) + (d^6*K1*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (893760*b^3*E^u) + (d^8*K1*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (893760*b^3*E^u) - (d^10*K1*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (1072512*b^3*E^u) - (d^12*K1*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (5362560*b^3*E^u) - (14083499*d^4*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (799235942400*b^3) - (1096931*d^8*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (266411980800*b^3) - (35171*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (159847188480*b^3) - (739913*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (159847188480*b^3) + (2162429*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (799235942400*b^3) + (273437*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (29601331200*b^3) - (2518927*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (266411980800*b^3) + (228391*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (53282396160*b^3) - (121817*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (88803993600*b^3) - (49171*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (88803993600*b^3) - (177071*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (799235942400*b^3) - (3531623*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (799235942400*b^3) + (3428881*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (799235942400*b^3) - (28829*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (2316625920*b^3) + (201079*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (38058854400*b^3) - (13943*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (29601331200*b^3) + (173423*d^6*K1^2*M^5*Sqrt[(13*Pi)/561]*u^13)/
       (266411980800*b^3) - (193*d^14*K1^2*M^5*Sqrt[(221*Pi)/33]*u^13)/
       (88803993600*b^3) - (K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(346890600*b^3) + 
      (811*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(1902942720*b^3) + 
      (185*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(57915648*b^3) - 
      (2939*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(1902942720*b^3) - 
      (137*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(22654080*b^3) + 
      (4073*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(2220099840*b^3) + 
      (61*d^14*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^14)/(4440199680*b^3) + 
      (53*d^10*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^14)/(453081600*b^3) - 
      (K0^2*M^5*Sqrt[Pi/7293]*u^15)/(6244030800*b^3) - 
      (37*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^15)/(6244030800*b^3) - 
      (157*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^15)/(6244030800*b^3) - 
      (d^12*K0^2*M^5*Sqrt[Pi/7293]*u^15)/(30164400*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/7293]*u^15)/(231260400*b^3) - 
      (K1^2*M^5*Sqrt[Pi/7293]*u^15)/(6244030800*b^3) - 
      (37*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(6244030800*b^3) - 
      (157*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(6244030800*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(30164400*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(231260400*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/663]*u^15)/(2081343600*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/663]*u^15)/(2081343600*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/663]*u^15)/(2081343600*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/663]*u^15)/(2081343600*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(143*Pi)/51]*u^15)/(2081343600*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(143*Pi)/51]*u^15)/(2081343600*b^3))/Pi, 
    ((((1212157*I)/40857600)*d^10*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^3)/b^3 - 
      (((4546403*I)/1716019200)*K0*K1*M^5*Sqrt[17/(429*Pi)]*u^3)/b^3 - 
      ((I/40960)*d^12*K0*K1*M^5*Sqrt[33/(221*Pi)]*u^3)/b^3 + 
      (254629*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(8171520*b^3) - 
      (853597*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(680960*b^3) + 
      (264247*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(389120*b^3) + 
      (39329*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(215040*b^3) - 
      (1009*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(544768*b^3) - 
      (7589*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(291840*b^3) + 
      (18167*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(85120*b^3) + 
      (1354841*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(2042880*b^3) - 
      (445693*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(255360*b^3) + 
      (1605311*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(2042880*b^3) + 
      (713*d^10*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(21280*b^3) + 
      (1907*d^12*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(680960*b^3) + 
      (30967*d^2*K0^2*M^5*Sqrt[(11*Pi)/663]*u^3)/(583680*b^3) - 
      (15461*d^4*K0^2*M^5*Sqrt[(39*Pi)/187]*u^3)/(2723840*b^3) - 
      (((287166461*I)/858009600)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) + 
      (((611833973*I)/572006400)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) - 
      (((270399551*I)/429004800)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) - 
      (((94416563*I)/245145600)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) - 
      (((241*I)/1556480)*d^12*K0^2*M^5*Sqrt[3/(2431*Pi)]*u^4)/b^3 + 
      (((3370036883*I)/51480576000)*d^4*K1^2*M^5*Sqrt[11/(663*Pi)]*u^4)/b^3 - 
      (((22058863*I)/2059223040)*d^8*K1^2*M^5*Sqrt[11/(663*Pi)]*u^4)/b^3 - 
      (((726091*I)/400404480)*d^2*K1^2*M^5*Sqrt[13/(561*Pi)]*u^4)/b^3 + 
      (232861249*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(1716019200*b^3) + 
      (503235877*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(171601920*b^3) - 
      (481866419*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(572006400*b^3) - 
      (2939491609*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(429004800*b^3) + 
      (6563865983*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(1716019200*b^3) + 
      (325111*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(114401280*b^3) + 
      (2305729*d^10*K0*K1*M^5*Sqrt[(33*Pi)/221]*u^4)/(95334400*b^3) - 
      (((67618099*I)/3432038400)*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((217638653*I)/1716019200)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) + 
      (((571807637*I)/1144012800)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((319311743*I)/858009600)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((14690551*I)/98058240)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) + 
      (((13821023*I)/81715200)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((2047974979*I)/120121344000)*K1^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((5254139441*I)/5630688000)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) + 
      (((35738071*I)/95334400)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((551167*I)/163430400)*d^12*K1^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) + 
      (((45614159*I)/5148057600)*d^4*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^5)/b^3 - 
      (((5633*I)/54476800)*d^12*K0*K1*M^5*Sqrt[33/(221*Pi)]*u^5)/b^3 + 
      (187453369*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(3432038400*b^3) + 
      (355650733*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(343203840*b^3) - 
      (165944473*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(381337600*b^3) - 
      (1881771169*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(858009600*b^3) + 
      (4373647463*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(3432038400*b^3) + 
      (150117211*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(572006400*b^3) + 
      (600803129*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(5148057600*b^3) + 
      (124521613*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(52531200*b^3) - 
      (680207513*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(1029611520*b^3) - 
      (7066565501*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(1287014400*b^3) + 
      (14897757103*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(5148057600*b^3) + 
      (1993506461*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(2574028800*b^3) - 
      (2376851*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(572006400*b^3) + 
      (11659*d^12*K0^2*M^5*Sqrt[(13*Pi)/561]*u^5)/(228802560*b^3) + 
      (((20877277709*I)/720728064000)*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) + 
      (((46058292211*I)/80080896000)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) - 
      (((39022077883*I)/24024268800)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) + 
      (((52234719827*I)/102961152000)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[7293*Pi]) + (((14372899843*I)/34320384000)*d^10*K0*K1*M^5*
        u^5)/(b^3*Sqrt[7293*Pi]) + (((138280427*I)/90091008000)*K0^2*M^5*
        Sqrt[13/(561*Pi)]*u^6)/b^3 + (((11338623299*I)/720728064000)*d^2*K0^2*
        M^5*Sqrt[13/(561*Pi)]*u^6)/b^3 - (((9906161213*I)/360364032000)*d^6*
        K0^2*M^5*Sqrt[13/(561*Pi)]*u^6)/b^3 - 
      (((997*I)/20428800)*d^12*K0^2*M^5*Sqrt[13/(561*Pi)]*u^6)/b^3 + 
      (((265090829*I)/216218419200)*K1^2*M^5*Sqrt[13/(561*Pi)]*u^6)/b^3 + 
      (((27213256229*I)/720728064000)*d^2*K1^2*M^5*Sqrt[17/(429*Pi)]*u^6)/
       b^3 + (271364917*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(2574028800*b^3) + 
      (1367929817*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(735436800*b^3) - 
      (141862375*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(205922304*b^3) - 
      (2080853129*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(514805760*b^3) + 
      (80193821*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(36771840*b^3) - 
      (662939*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(245145600*b^3) + 
      (1748779*d^10*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^6)/(38707200*b^3) - 
      (((546167731*I)/4290048000)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((2293168247*I)/12870144000)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((2836806919*I)/34320384000)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((484168339*I)/3217536000)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) - 
      (((2092494004633*I)/1081092096000)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) + (((13176517579*I)/17160192000)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) + (((657381719*I)/1806336000)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) - (((5577167*I)/1225728000)*d^12*K1^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) + (1435041191*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^7)/
       (5148057600*b^3) - (555968299*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^7)/
       (5148057600*b^3) - (11665021*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^7)/
       (19353600*b^3) + (486883867*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^7)/
       (5148057600*b^3) - (794737*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^7)/
       (1716019200*b^3) + (8281393*K1^2*M^5*Sqrt[Pi/7293]*u^7)/
       (429004800*b^3) + (349227757*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^7)/
       (735436800*b^3) - (338589179*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^7)/
       (1716019200*b^3) + (718085519*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^7)/
       (5148057600*b^3) - (3219869*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^7)/
       (5148057600*b^3) + (9325949*d^8*K0^2*M^5*Sqrt[(11*Pi)/663]*u^7)/
       (321753600*b^3) - (226732223*d^6*K1^2*M^5*Sqrt[(11*Pi)/663]*u^7)/
       (2574028800*b^3) + (3767539*K0^2*M^5*Sqrt[(13*Pi)/561]*u^7)/
       (2574028800*b^3) + (105578453*d^8*K1^2*M^5*Sqrt[(13*Pi)/561]*u^7)/
       (2574028800*b^3) + (((4074187573*I)/135136512000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[7293*Pi]) + (((227411338379*I)/540546048000)*d^2*K0*K1*M^5*
        u^7)/(b^3*Sqrt[7293*Pi]) + (((462496939*I)/38610432000)*d^4*K0*K1*M^5*
        u^7)/(b^3*Sqrt[7293*Pi]) - (((312677594347*I)/270273024000)*d^6*K0*K1*
        M^5*u^7)/(b^3*Sqrt[7293*Pi]) + (((567717847*I)/1287014400)*d^8*K0*K1*
        M^5*u^7)/(b^3*Sqrt[7293*Pi]) + (((6592645351*I)/25740288000)*d^10*K0*
        K1*M^5*u^7)/(b^3*Sqrt[7293*Pi]) - (((1944337*I)/612864000)*d^12*K0*K1*
        M^5*u^7)/(b^3*Sqrt[7293*Pi]) + (((4732381*I)/2413152000)*d^4*K0^2*M^5*
        Sqrt[11/(663*Pi)]*u^8)/b^3 + (4200281*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (321753600*b^3) + (230275*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (1225728*b^3) - (32847149*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (643507200*b^3) - (144120037*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (321753600*b^3) + (266537*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (1149120*b^3) + (184901*d^10*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^8)/
       (30643200*b^3) - (67*d^12*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^8)/
       (2626560*b^3) + (((87229691*I)/9483264000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[7293*Pi]) + (((19952439583*I)/540546048000)*d^2*K0^2*M^5*
        u^8)/(b^3*Sqrt[7293*Pi]) - (((40096133617*I)/270273024000)*d^6*K0^2*
        M^5*u^8)/(b^3*Sqrt[7293*Pi]) + (((38936671*I)/1029611520)*d^8*K0^2*
        M^5*u^8)/(b^3*Sqrt[7293*Pi]) + (((1116961799*I)/25740288000)*d^10*
        K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((2479*I)/4608000)*d^12*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((468126121*I)/64865525760)*K1^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) + 
      (((229555192453*I)/1621638144000)*d^2*K1^2*M^5*u^8)/
       (b^3*Sqrt[7293*Pi]) - (((3502043*I)/452466000)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[7293*Pi]) - (((85692602861*I)/270273024000)*d^6*K1^2*M^5*
        u^8)/(b^3*Sqrt[7293*Pi]) + (((29322433033*I)/231662592000)*d^8*K1^2*
        M^5*u^8)/(b^3*Sqrt[7293*Pi]) + (((553444621*I)/8580096000)*d^10*K1^2*
        M^5*u^8)/(b^3*Sqrt[7293*Pi]) - (((337*I)/544768)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[7293*Pi]) + (2823361*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (1287014400*b^3) + (6656963*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (643507200*b^3) - (30613333*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (643507200*b^3) + (5180453*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (257402880*b^3) + (8606513*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (1287014400*b^3) - (1063*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (40219200*b^3) - (1106243*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (1287014400*b^3) - (13077817*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (643507200*b^3) - (29602273*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (643507200*b^3) + (1192349*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (143001600*b^3) - (3061*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (80438400*b^3) + (17047*d^2*K1^2*M^5*Sqrt[(11*Pi)/663]*u^9)/
       (5720064*b^3) + (3053903*d^8*K1^2*M^5*Sqrt[(11*Pi)/663]*u^9)/
       (1287014400*b^3) + (816509*d^2*K0^2*M^5*Sqrt[(13*Pi)/561]*u^9)/
       (1287014400*b^3) + (((404133179*I)/101352384000)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[7293*Pi]) + (((174232361*I)/8108190720)*d^2*K0*K1*M^5*u^9)/
       (b^3*Sqrt[7293*Pi]) + (((53527843*I)/1034208000)*d^4*K0*K1*M^5*u^9)/
       (b^3*Sqrt[7293*Pi]) - (((5177122169*I)/33784128000)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[7293*Pi]) + (((653642947*I)/14478912000)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[7293*Pi]) + (((299605921*I)/9652608000)*d^10*K0*K1*M^5*u^9)/
       (b^3*Sqrt[7293*Pi]) - (((959*I)/5472000)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[7293*Pi]) - (((34853177*I)/40540953600)*d^4*K1^2*M^5*
        Sqrt[11/(663*Pi)]*u^10)/b^3 - (((35423207*I)/405409536000)*K1^2*M^5*
        Sqrt[17/(429*Pi)]*u^10)/b^3 + (61861*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (193052160*b^3) + (864377*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (137894400*b^3) - (36847*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (24131520*b^3) - (2274593*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (160876800*b^3) + (283193*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (45964800*b^3) - (491*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (22982400*b^3) + (4091*d^10*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^10)/
       (15321600*b^3) + (((130070569*I)/81081907200)*K0^2*M^5*u^10)/
       (b^3*Sqrt[7293*Pi]) - (((1932433661*I)/405409536000)*d^2*K0^2*M^5*
        u^10)/(b^3*Sqrt[7293*Pi]) + (((2944387531*I)/202704768000)*d^4*K0^2*
        M^5*u^10)/(b^3*Sqrt[7293*Pi]) - (((25455701*I)/1378944000)*d^6*K0^2*
        M^5*u^10)/(b^3*Sqrt[7293*Pi]) + (((259160347*I)/57915648000)*d^8*K0^2*
        M^5*u^10)/(b^3*Sqrt[7293*Pi]) + (((6997513*I)/2757888000)*d^10*K0^2*
        M^5*u^10)/(b^3*Sqrt[7293*Pi]) + (((233*I)/2736000)*d^12*K0^2*M^5*
        u^10)/(b^3*Sqrt[7293*Pi]) + (((1803547699*I)/135136512000)*d^2*K1^2*
        M^5*u^10)/(b^3*Sqrt[7293*Pi]) - (((114254213*I)/9652608000)*d^6*K1^2*
        M^5*u^10)/(b^3*Sqrt[7293*Pi]) + (((353657951*I)/57915648000)*d^8*K1^2*
        M^5*u^10)/(b^3*Sqrt[7293*Pi]) + (((63817573*I)/19305216000)*d^10*K1^2*
        M^5*u^10)/(b^3*Sqrt[7293*Pi]) + (((523*I)/25536000)*d^12*K1^2*M^5*
        u^10)/(b^3*Sqrt[7293*Pi]) - (((62661089*I)/443054707200)*d^8*K0*K1*
        M^5*Sqrt[11/(663*Pi)]*u^11)/b^3 - (((38551349*I)/456085728000)*d^6*K0*
        K1*M^5*Sqrt[13/(561*Pi)]*u^11)/b^3 + 
      (76031*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(193052160*b^3) + 
      (19289*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(193052160*b^3) - 
      (63439*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(53625600*b^3) + 
      (90353*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(321753600*b^3) - 
      (103*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(11916800*b^3) + 
      (107*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(5362560*b^3) + 
      (30361*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(64350720*b^3) + 
      (7253*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(64350720*b^3) - 
      (223217*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(160876800*b^3) + 
      (71821*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(160876800*b^3) + 
      (12157*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(35750400*b^3) + 
      (199*d^8*K0^2*M^5*Sqrt[(3*Pi)/2431]*u^11)/(1489600*b^3) - 
      (101*d^12*K1^2*M^5*Sqrt[(11*Pi)/663]*u^11)/(321753600*b^3) + 
      (11*K0^2*M^5*Sqrt[(143*Pi)/51]*u^11)/(96526080*b^3) + 
      (((244553*I)/2533809600)*K0*K1*M^5*u^11)/(b^3*Sqrt[7293*Pi]) + 
      (((33579899*I)/20270476800)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[7293*Pi]) - 
      (((520423*I)/2667168000)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[7293*Pi]) - 
      (((9385319*I)/3257755200)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[7293*Pi]) + 
      (((6245371271*I)/2215273536000)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[7293*Pi]) + (((713599*I)/536256000)*d^10*K0*K1*M^5*u^11)/
       (b^3*Sqrt[7293*Pi]) - (((1321*I)/7660800)*d^12*K0*K1*M^5*u^11)/
       (b^3*Sqrt[7293*Pi]) + (((16583243*I)/608114304000)*d^4*K0^2*M^5*
        Sqrt[11/(663*Pi)]*u^12)/b^3 + ((I/212800)*d^12*K0^2*M^5*
        Sqrt[11/(663*Pi)]*u^12)/b^3 + ((I/239400)*d^12*K1^2*M^5*
        Sqrt[11/(663*Pi)]*u^12)/b^3 - (((72389*I)/2895782400)*d^8*K0^2*M^5*
        Sqrt[13/(561*Pi)]*u^12)/b^3 - (((22751*I)/723945600)*d^6*K1^2*M^5*
        Sqrt[13/(561*Pi)]*u^12)/b^3 - (((18839*I)/1447891200)*d^8*K1^2*M^5*
        Sqrt[13/(561*Pi)]*u^12)/b^3 + (((289*I)/22982400)*d^10*K0^2*M^5*
        Sqrt[17/(429*Pi)]*u^12)/b^3 - (((11999*I)/5791564800)*d^4*K1^2*M^5*
        Sqrt[143/(51*Pi)]*u^12)/b^3 + (353*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (48263040*b^3) + (313*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (9652608*b^3) - (839*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(2010960*b^3) + 
      (191*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(2298240*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(7980*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(85120*b^3) + 
      (73*d^2*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^12)/(6032880*b^3) - 
      (((10457*I)/10135238400)*K0^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) + 
      (((218359*I)/3378412800)*d^2*K0^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) - 
      (((443857*I)/12410496000)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) - 
      (((406451*I)/1013523840)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) + 
      (((6101*I)/45964800)*d^8*K0^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) - 
      (((10457*I)/10135238400)*K1^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) + 
      (((660371*I)/10135238400)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) + 
      (((22507279*I)/40540953600)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) + 
      (((33577*I)/160876800)*d^10*K1^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) + 
      (((97*I)/241315200)*d^2*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^13)/b^3 - 
      (((571*I)/361972800)*d^4*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^13)/b^3 + 
      ((I/238140)*d^8*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^13)/b^3 - 
      (((37*I)/40219200)*d^10*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^13)/b^3 - 
      ((I/957600)*d^12*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^13)/b^3 - 
      (((59*I)/723945600)*d^6*K0*K1*M^5*Sqrt[143/(51*Pi)]*u^13)/b^3 - 
      (d^2*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(8043840*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(1608768*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(1340640*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(1340640*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(1608768*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(8043840*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(8043840*b^3) - 
      (d^4*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(1608768*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(1340640*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(1340640*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(1608768*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(11*Pi)/663]*u^13)/(8043840*b^3) - 
      (((17113*I)/5067619200)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[7293*Pi]) + 
      (((17113*I)/2533809600)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[7293*Pi]) - 
      (((17113*I)/5067619200)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[7293*Pi]))/Pi, 
    ((55595*K1*M^5*Sqrt[Pi/7293]*u)/(3132416*b^3*E^u) - 
      (886537*d^2*K1*M^5*Sqrt[Pi/7293]*u)/(7831040*b^3*E^u) - 
      (1553891*d^4*K1*M^5*Sqrt[Pi/7293]*u)/(2237440*b^3*E^u) + 
      (2022593*d^6*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(3915520*b^3*E^u) - 
      (3378157*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(15662080*b^3*E^u) - 
      (301481*d^10*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(7831040*b^3*E^u) + 
      (45*d^12*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(136192*b^3*E^u) + 
      (2421*d^14*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(3915520*b^3*E^u) - 
      (19109905*d^4*K0*M^5*Sqrt[Pi/7293]*u^2)/(25059328*b^3*E^u) + 
      (4036289*d^12*K0*M^5*Sqrt[Pi/7293]*u^2)/(125296640*b^3*E^u) + 
      (55595*K1*M^5*Sqrt[Pi/7293]*u^2)/(3132416*b^3*E^u) - 
      (886537*d^2*K1*M^5*Sqrt[Pi/7293]*u^2)/(7831040*b^3*E^u) - 
      (1553891*d^4*K1*M^5*Sqrt[Pi/7293]*u^2)/(2237440*b^3*E^u) - 
      (243183*d^2*K0*M^5*Sqrt[(3*Pi)/2431]*u^2)/(1118720*b^3*E^u) - 
      (49811193*d^8*K0*M^5*Sqrt[(3*Pi)/2431]*u^2)/(125296640*b^3*E^u) + 
      (4061*d^14*K0*M^5*Sqrt[(3*Pi)/2431]*u^2)/(31324160*b^3*E^u) + 
      (2022593*d^6*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(3915520*b^3*E^u) - 
      (3378157*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(15662080*b^3*E^u) - 
      (301481*d^10*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(7831040*b^3*E^u) + 
      (45*d^12*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(136192*b^3*E^u) + 
      (2421*d^14*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(3915520*b^3*E^u) - 
      (45859*K0*M^5*Sqrt[(11*Pi)/663]*u^2)/(125296640*b^3*E^u) - 
      (10951*d^10*K0*M^5*Sqrt[(11*Pi)/663]*u^2)/(244720*b^3*E^u) + 
      (2915061*d^6*K0*M^5*Sqrt[(33*Pi)/221]*u^2)/(31324160*b^3*E^u) - 
      (207557280761*K0*M^5*Sqrt[Pi/7293]*u^3)/(15319393689600*b^3*E^u) - 
      (12876777731941*d^2*K0*M^5*Sqrt[Pi/7293]*u^3)/(16276855795200*b^3*
        E^u) - (38256695950771*d^4*K0*M^5*Sqrt[Pi/7293]*u^3)/
       (60099159859200*b^3*E^u) + (4791223681403*d^6*K0*M^5*Sqrt[Pi/7293]*
        u^3)/(1468588492800*b^3*E^u) - (466522045541*d^8*K0*M^5*Sqrt[Pi/7293]*
        u^3)/(345550233600*b^3*E^u) + (4036289*d^12*K0*M^5*Sqrt[Pi/7293]*u^3)/
       (125296640*b^3*E^u) - (650537831*K0^2*M^5*Sqrt[Pi/7293]*u^3)/
       (32075939840*b^3) - (17894771*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^3)/
       (2004746240*b^3) + (7567403549*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^3)/
       (8018984960*b^3) - (116454839*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^3)/
       (93972480*b^3) - (11337439387*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^3)/
       (48113909760*b^3) - (147905159*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^3)/
       (8018984960*b^3) - (931813*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^3)/
       (1002373120*b^3) + (803015*d^16*K0^2*M^5*Sqrt[Pi/7293]*u^3)/
       (19245563904*b^3) - (132097117*K1*M^5*Sqrt[Pi/7293]*u^3)/
       (2769715200*b^3*E^u) - (2866942817*d^2*K1*M^5*Sqrt[Pi/7293]*u^3)/
       (1644518400*b^3*E^u) - (3723687377*d^10*K1*M^5*Sqrt[Pi/7293]*u^3)/
       (3289036800*b^3*E^u) - (183457*d^14*K1*M^5*Sqrt[Pi/7293]*u^3)/
       (4385382400*b^3*E^u) - (321678521*K1^2*M^5*Sqrt[Pi/7293]*u^3)/
       (4811390976*b^3) - (2633930909*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^3)/
       (2405695488*b^3) + (15667108759*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^3)/
       (12028477440*b^3) + (4747284109*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^3)/
       (4009492480*b^3) - (3179899571*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^3)/
       (2004746240*b^3) + (21412181*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^3)/
       (74711040*b^3) + (4061*d^14*K0*M^5*Sqrt[(3*Pi)/2431]*u^3)/
       (31324160*b^3*E^u) - (160434171*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u^3)/
       (184647680*b^3*E^u) + (459982079*d^12*K1*M^5*Sqrt[(3*Pi)/2431]*u^3)/
       (17541529600*b^3*E^u) + (1015373*d^14*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/
       (4009492480*b^3) - (8069387*d^10*K0*M^5*Sqrt[(11*Pi)/663]*u^3)/
       (176198400*b^3*E^u) + (105656543*d^10*K0^2*M^5*Sqrt[(11*Pi)/663]*u^3)/
       (2004746240*b^3) - (961902293*d^4*K1*M^5*Sqrt[(11*Pi)/663]*u^3)/
       (10524917760*b^3*E^u) - (4803031*d^12*K1^2*M^5*Sqrt[(13*Pi)/561]*u^3)/
       (2405695488*b^3) + (858003077*d^6*K1*M^5*Sqrt[(33*Pi)/221]*u^3)/
       (4385382400*b^3*E^u) - (309*d^16*K1^2*M^5*Sqrt[(33*Pi)/221]*u^3)/
       (8018984960*b^3) - (31788152734399*K0*M^5*Sqrt[Pi/7293]*u^4)/
       (857886046617600*b^3*E^u) - (3981393655341341*d^2*K0*M^5*Sqrt[Pi/7293]*
        u^4)/(3646015698124800*b^3*E^u) - (1188025730414381*d^4*K0*M^5*
        Sqrt[Pi/7293]*u^4)/(3365552952115200*b^3*E^u) + 
      (2065367023960363*d^6*K0*M^5*Sqrt[Pi/7293]*u^4)/
       (575686689177600*b^3*E^u) - (206130795528397*d^8*K0*M^5*Sqrt[Pi/7293]*
        u^4)/(135455691571200*b^3*E^u) - (1974385915*d^10*K0*M^5*
        Sqrt[Pi/7293]*u^4)/(3157475328*b^3*E^u) - 
      (29789*d^14*K0*M^5*Sqrt[Pi/7293]*u^4)/(381337600*b^3*E^u) - 
      (22878532047794299*K1*M^5*Sqrt[Pi/7293]*u^4)/(328141412831232000*b^3*
        E^u) - (8829212603389639*d^2*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (4687734469017600*b^3*E^u) - (174986647265413103*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^4)/(328141412831232000*b^3*E^u) + 
      (10447294607485907*d^6*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (1727060067532800*b^3*E^u) - (2577438821874467*d^8*K1*M^5*
        Sqrt[Pi/7293]*u^4)/(1015917686784000*b^3*E^u) - 
      (1751974431569*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(20207842099200*b^3) + 
      (253245686563*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(5051960524800*b^3) + 
      (3950925994889*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(841993420800*b^3) - 
      (32209843110517*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(5051960524800*b^3) - 
      (12077950001729*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(10103921049600*b^3) - 
      (906146389*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(265892659200*b^3) + 
      (223056341*d^16*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(1347189473280*b^3) + 
      (472833729*d^12*K1*M^5*Sqrt[(3*Pi)/2431]*u^4)/(17541529600*b^3*E^u) - 
      (2709283*d^14*K1*M^5*Sqrt[(3*Pi)/2431]*u^4)/(8770764800*b^3*E^u) + 
      (1384676801059*d^10*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^4)/
       (5051960524800*b^3) - (33566502287*d^10*K1*M^5*Sqrt[(13*Pi)/561]*u^4)/
       (394684416000*b^3*E^u) + (85680851*d^12*K0*M^5*Sqrt[(17*Pi)/429]*u^4)/
       (35083059200*b^3*E^u) - (2797877*d^12*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^4)/
       (493355520*b^3) - (2655302057851939*K0*M^5*Sqrt[Pi/7293]*u^5)/
       (77209744195584000*b^3*E^u) - (4550441979304129*d^2*K0*M^5*
        Sqrt[Pi/7293]*u^5)/(5357410821734400*b^3*E^u) - 
      (145135178195296711*d^4*K0*M^5*Sqrt[Pi/7293]*u^5)/
       (1312565651324928000*b^3*E^u) + (1387447764388745*d^6*K0*M^5*
        Sqrt[Pi/7293]*u^5)/(552659221610496*b^3*E^u) - 
      (484517539313*d^10*K0*M^5*Sqrt[Pi/7293]*u^5)/(1052491776000*b^3*E^u) + 
      (2283396979*d^12*K0*M^5*Sqrt[Pi/7293]*u^5)/(70166118400*b^3*E^u) - 
      (592788710729*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(40415684198400*b^3) + 
      (2926160945563*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(10103921049600*b^3) + 
      (815520020233*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(561328947200*b^3) - 
      (27187614269797*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(10103921049600*b^3) + 
      (10990236527609*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(10103921049600*b^3) - 
      (778539401*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(26589265920*b^3) - 
      (14728029391*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(10103921049600*b^3) - 
      (29596062907436063*K1*M^5*Sqrt[Pi/7293]*u^5)/(656282825662464000*b^3*
        E^u) - (74911850580625649*d^2*K1*M^5*Sqrt[Pi/7293]*u^5)/
       (65628282566246400*b^3*E^u) - (15513636673510663*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^5)/(93754689380352000*b^3*E^u) + 
      (5876209002027821*d^6*K1*M^5*Sqrt[Pi/7293]*u^5)/(1727060067532800*b^3*
        E^u) - (2998864983489619*d^8*K1*M^5*Sqrt[Pi/7293]*u^5)/
       (2031835373568000*b^3*E^u) + (4431511979*d^12*K1*M^5*Sqrt[Pi/7293]*
        u^5)/(105249177600*b^3*E^u) - (2946907*d^14*K1*M^5*Sqrt[Pi/7293]*u^5)/
       (6578073600*b^3*E^u) + (8532741876343*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (303117631488000*b^3) + (117154295126191*d^2*K1^2*M^5*Sqrt[Pi/7293]*
        u^5)/(75779407872000*b^3) - (570478334872247*d^6*K1^2*M^5*
        Sqrt[Pi/7293]*u^5)/(75779407872000*b^3) + 
      (3609739419359*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(7976779776000*b^3) + 
      (23986656711001*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^5)/(8419934208000*b^3) - 
      (6818083*d^14*K0*M^5*Sqrt[(11*Pi)/663]*u^5)/(210498355200*b^3*E^u) - 
      (14737966069*d^10*K1*M^5*Sqrt[(11*Pi)/663]*u^5)/
       (263122944000*b^3*E^u) + (1458765601*d^16*K1^2*M^5*Sqrt[(11*Pi)/663]*
        u^5)/(60623526297600*b^3) - (146151217013*d^8*K0^2*M^5*
        Sqrt[(13*Pi)/561]*u^5)/(20207842099200*b^3) + 
      (15924134168143*d^4*K1^2*M^5*Sqrt[(13*Pi)/561]*u^5)/
       (75779407872000*b^3) - (144379146251*d^12*K1^2*M^5*Sqrt[(13*Pi)/561]*
        u^5)/(25259802624000*b^3) - (9861438847*d^14*K1^2*M^5*
        Sqrt[(13*Pi)/561]*u^5)/(25259802624000*b^3) - 
      (260072550897587*d^8*K0*M^5*Sqrt[(17*Pi)/429]*u^5)/
       (4063670747136000*b^3*E^u) + (277845*d^16*K0^2*M^5*Sqrt[(39*Pi)/187]*
        u^5)/(179625263104*b^3) - (333409528130131*K0*M^5*Sqrt[Pi/7293]*u^6)/
       (19302436048896000*b^3*E^u) - (357993275898053*d^2*K0*M^5*
        Sqrt[Pi/7293]*u^6)/(877970335334400*b^3*E^u) - 
      (6478224646975513*d^4*K0*M^5*Sqrt[Pi/7293]*u^6)/(656282825662464000*b^3*
        E^u) + (5206178985921887*d^6*K0*M^5*Sqrt[Pi/7293]*u^6)/
       (4605493513420800*b^3*E^u) - (84697637455831*d^8*K0*M^5*Sqrt[Pi/7293]*
        u^6)/(169319614464000*b^3*E^u) - (1980776467547*d^10*K0*M^5*
        Sqrt[Pi/7293]*u^6)/(9472425984000*b^3*E^u) + 
      (3090883*d^12*K0*M^5*Sqrt[Pi/7293]*u^6)/(221577216*b^3*E^u) - 
      (132248509965585331*K1*M^5*Sqrt[Pi/7293]*u^6)/(5250262605299712000*b^3*
        E^u) - (2690719978346753467*d^2*K1*M^5*Sqrt[Pi/7293]*u^6)/
       (5250262605299712000*b^3*E^u) - (12227656054433*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^6)/(2747390164992000*b^3*E^u) + 
      (394091045414398939*d^6*K1*M^5*Sqrt[Pi/7293]*u^6)/
       (276329610805248000*b^3*E^u) - (2100348899787623*d^8*K1*M^5*
        Sqrt[Pi/7293]*u^6)/(3250936597708800*b^3*E^u) - 
      (1933214771627*d^10*K1*M^5*Sqrt[Pi/7293]*u^6)/(7577940787200*b^3*E^u) + 
      (14587948873*d^12*K1*M^5*Sqrt[Pi/7293]*u^6)/(841993420800*b^3*E^u) - 
      (430775197*d^14*K1*M^5*Sqrt[Pi/7293]*u^6)/(2525980262400*b^3*E^u) + 
      (268786528691*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(7976779776000*b^3) + 
      (471726050158969*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/
       (303117631488000*b^3) - (1998396509308943*d^6*K0*K1*M^5*Sqrt[Pi/7293]*
        u^6)/(303117631488000*b^3) + (11884132322173*d^8*K0*K1*M^5*
        Sqrt[Pi/7293]*u^6)/(15953559552000*b^3) + 
      (26038709765113*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/
       (11226578944000*b^3) - (5308490515877*d^12*K0*K1*M^5*Sqrt[Pi/7293]*
        u^6)/(101039210496000*b^3) + (13868806967*d^16*K0*K1*M^5*
        Sqrt[Pi/7293]*u^6)/(60623526297600*b^3) - 
      (41796130829*d^14*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^6)/
       (101039210496000*b^3) + (35579311359443*d^4*K0*K1*M^5*
        Sqrt[(17*Pi)/429]*u^6)/(303117631488000*b^3) - 
      (4193*d^14*K0*M^5*Sqrt[(51*Pi)/143]*u^6)/(1431961600*b^3*E^u) - 
      (5054662750500169*K0*M^5*Sqrt[Pi/7293]*u^7)/(617677953564672000*b^3*
        E^u) - (1527530206657257497*d^2*K0*M^5*Sqrt[Pi/7293]*u^7)/
       (10500525210599424000*b^3*E^u) + (197761657202960363*d^4*K0*M^5*
        Sqrt[Pi/7293]*u^7)/(10500525210599424000*b^3*E^u) + 
      (18665356149191579*d^6*K0*M^5*Sqrt[Pi/7293]*u^7)/
       (50241747419136000*b^3*E^u) - (799993558466383*d^8*K0*M^5*
        Sqrt[Pi/7293]*u^7)/(4644195139584000*b^3*E^u) + 
      (2544108793*d^12*K0*M^5*Sqrt[Pi/7293]*u^7)/(561328947200*b^3*E^u) - 
      (178070239*d^14*K0*M^5*Sqrt[Pi/7293]*u^7)/(5051960524800*b^3*E^u) + 
      (1576775241911*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(151558815744000*b^3) + 
      (5658802870559*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(14434172928000*b^3) - 
      (85367727157*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(11226578944000*b^3) - 
      (88771050791*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(101039210496000*b^3) + 
      (2743946267*d^16*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(60623526297600*b^3) - 
      (150083268901499*K1*M^5*Sqrt[Pi/7293]*u^7)/(24726511484928000*b^3*
        E^u) - (559844579273499313*d^2*K1*M^5*Sqrt[Pi/7293]*u^7)/
       (3150157563179827200*b^3*E^u) + (276722452891281809*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^7)/(15750787815899136000*b^3*E^u) + 
      (19751223279976891*d^6*K1*M^5*Sqrt[Pi/7293]*u^7)/
       (43630991179776000*b^3*E^u) - (10322793643112983*d^8*K1*M^5*
        Sqrt[Pi/7293]*u^7)/(48764048965632000*b^3*E^u) - 
      (9091847690129*d^10*K1*M^5*Sqrt[Pi/7293]*u^7)/(113669111808000*b^3*
        E^u) + (631002613*d^12*K1*M^5*Sqrt[Pi/7293]*u^7)/
       (120284774400*b^3*E^u) - (19977953*d^14*K1*M^5*Sqrt[Pi/7293]*u^7)/
       (505196052480*b^3*E^u) + (4035417372277*K1^2*M^5*Sqrt[Pi/7293]*u^7)/
       (208393371648000*b^3) + (298719659287381*d^4*K1^2*M^5*Sqrt[Pi/7293]*
        u^7)/(666858789273600*b^3) - (98179528534667*d^6*K1^2*M^5*
        Sqrt[Pi/7293]*u^7)/(52925300736000*b^3) + 
      (98110235642971*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(303117631488000*b^3) + 
      (180202911661987*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^7)/
       (303117631488000*b^3) - (1217459417693*d^12*K1^2*M^5*Sqrt[Pi/7293]*
        u^7)/(101039210496000*b^3) - (389348991901*d^14*K1^2*M^5*
        Sqrt[Pi/7293]*u^7)/(303117631488000*b^3) + 
      (6930410939*d^16*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(101039210496000*b^3) + 
      (9011544683891*d^2*K0^2*M^5*Sqrt[(11*Pi)/663]*u^7)/
       (303117631488000*b^3) + (1039166971127*d^4*K0^2*M^5*Sqrt[(11*Pi)/663]*
        u^7)/(43302518784000*b^3) - (401803708961*d^10*K0*M^5*
        Sqrt[(13*Pi)/561]*u^7)/(75779407872000*b^3*E^u) + 
      (637057258933*d^8*K0^2*M^5*Sqrt[(13*Pi)/561]*u^7)/
       (43302518784000*b^3) + (17691549440329*d^2*K1^2*M^5*Sqrt[(13*Pi)/561]*
        u^7)/(476327706624000*b^3) - (157693917547*d^6*K0^2*M^5*
        Sqrt[(17*Pi)/429]*u^7)/(2279079936000*b^3) - 
      (2040049358499001*K0*M^5*Sqrt[Pi/7293]*u^8)/(1853033860694016000*b^3*
        E^u) - (256968033603745423*d^2*K0*M^5*Sqrt[Pi/7293]*u^8)/
       (6300315126359654400*b^3*E^u) + (259701781636880831*d^4*K0*M^5*
        Sqrt[Pi/7293]*u^8)/(31501575631798272000*b^3*E^u) + 
      (157879623814026343*d^6*K0*M^5*Sqrt[Pi/7293]*u^8)/
       (1657977664831488000*b^3*E^u) - (48651467496259*d^8*K0*M^5*
        Sqrt[Pi/7293]*u^8)/(1071737339904000*b^3*E^u) + 
      (1926873997*d^12*K0*M^5*Sqrt[Pi/7293]*u^8)/(1683986841600*b^3*E^u) - 
      (7792913*d^14*K0*M^5*Sqrt[Pi/7293]*u^8)/(1683986841600*b^3*E^u) - 
      (83856441954631259*K1*M^5*Sqrt[Pi/7293]*u^8)/(15750787815899136000*b^3*
        E^u) - (326393377467428599*d^2*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (7875393907949568000*b^3*E^u) + (190024965471761723*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^8)/(15750787815899136000*b^3*E^u) + 
      (1673967908103721*d^6*K1*M^5*Sqrt[Pi/7293]*u^8)/(15942092931072000*b^3*
        E^u) - (232727432832341*d^8*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (4433095360512000*b^3*E^u) - (1086194581489*d^10*K1*M^5*Sqrt[Pi/7293]*
        u^8)/(56834555904000*b^3*E^u) - (286343*d^14*K1*M^5*Sqrt[Pi/7293]*
        u^8)/(39468441600*b^3*E^u) + (8195216518289*K0*K1*M^5*Sqrt[Pi/7293]*
        u^8)/(833573486592000*b^3) + (30622335067663*d^2*K0*K1*M^5*
        Sqrt[Pi/7293]*u^8)/(104196685824000*b^3) + 
      (10438516737841*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(69464457216000*b^3) - 
      (3905458850303*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(4167867432960*b^3) + 
      (563886343663*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(1894485196800*b^3) - 
      (3934160701*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(701661184000*b^3) - 
      (85860223*d^14*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^8)/(1353203712000*b^3) - 
      (302980573979*d^10*K0*M^5*Sqrt[(13*Pi)/561]*u^8)/
       (227338223616000*b^3*E^u) + (231609391*d^16*K0*K1*M^5*
        Sqrt[(13*Pi)/561]*u^8)/(75779407872000*b^3) + 
      (427187520257*d^8*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^8)/
       (37889703936000*b^3) + (23275457*d^12*K1*M^5*Sqrt[(143*Pi)/51]*u^8)/
       (2525980262400*b^3*E^u) - (31680877001647*K0*M^5*Sqrt[Pi/7293]*u^9)/
       (21400526923776000*b^3*E^u) - (748574857316171*d^2*K0*M^5*
        Sqrt[Pi/7293]*u^9)/(132359561478144000*b^3*E^u) + 
      (500718552059267*d^4*K0*M^5*Sqrt[Pi/7293]*u^9)/(375018757521408000*b^3*
        E^u) + (188337795326243*d^6*K0*M^5*Sqrt[Pi/7293]*u^9)/
       (10766088732672000*b^3*E^u) - (9656254195727*d^8*K0*M^5*Sqrt[Pi/7293]*
        u^9)/(1108273840128000*b^3*E^u) - (367945272869*d^10*K0*M^5*
        Sqrt[Pi/7293]*u^9)/(113669111808000*b^3*E^u) + 
      (65317001*d^12*K0*M^5*Sqrt[Pi/7293]*u^9)/(252598026240*b^3*E^u) - 
      (202021*d^14*K0*M^5*Sqrt[Pi/7293]*u^9)/(132946329600*b^3*E^u) + 
      (12471216553*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(11908192665600*b^3) + 
      (14623144843409*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(416786743296000*b^3) + 
      (2001444168023*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(416786743296000*b^3) - 
      (12497764497769*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(138928914432000*b^3) + 
      (726262529219*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(37889703936000*b^3) + 
      (1157723832329*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(37889703936000*b^3) - 
      (4781377669*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(7577940787200*b^3) - 
      (2785299019*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(37889703936000*b^3) + 
      (2806799*d^16*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(592026624000*b^3) + 
      (934399724720303*K1*M^5*Sqrt[Pi/7293]*u^9)/(787539390794956800*b^3*
        E^u) - (16084229104251101*d^2*K1*M^5*Sqrt[Pi/7293]*u^9)/
       (1211599062761472000*b^3*E^u) + (18659734144808831*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^9)/(2625131302649856000*b^3*E^u) + 
      (15006403407820067*d^6*K1*M^5*Sqrt[Pi/7293]*u^9)/
       (828988832415744000*b^3*E^u) - (61274668351153*d^8*K1*M^5*
        Sqrt[Pi/7293]*u^9)/(6095506120704000*b^3*E^u) + 
      (400172651*d^12*K1*M^5*Sqrt[Pi/7293]*u^9)/(1262990131200*b^3*E^u) + 
      (3226395207397*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(1250360229888000*b^3) + 
      (29764562845481*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (1250360229888000*b^3) - (7101951252667*d^6*K1^2*M^5*Sqrt[Pi/7293]*
        u^9)/(54363488256000*b^3) + (1190302174703*d^8*K1^2*M^5*Sqrt[Pi/7293]*
        u^9)/(37889703936000*b^3) + (476521916263*d^10*K1^2*M^5*Sqrt[Pi/7293]*
        u^9)/(12629901312000*b^3) - (7027455497*d^12*K1^2*M^5*Sqrt[Pi/7293]*
        u^9)/(7577940787200*b^3) - (3261623263*d^14*K1^2*M^5*Sqrt[Pi/7293]*
        u^9)/(37889703936000*b^3) + (14190487*d^16*K1^2*M^5*Sqrt[Pi/7293]*
        u^9)/(2368106496000*b^3) - (34940140787*d^10*K1*M^5*Sqrt[(11*Pi)/663]*
        u^9)/(113669111808000*b^3*E^u) - 
      (3186403*d^14*K1*M^5*Sqrt[(11*Pi)/663]*u^9)/(7577940787200*b^3*E^u) + 
      (19849648541*d^2*K1^2*M^5*Sqrt[(13*Pi)/561]*u^9)/(7144915599360*b^3) + 
      (180464187380047*K0*M^5*Sqrt[Pi/7293]*u^10)/(984424238493696000*b^3*
        E^u) - (3622586048026261*d^2*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (1968848476987392000*b^3*E^u) + (2207239603769*d^4*K0*M^5*
        Sqrt[Pi/7293]*u^10)/(1286829069926400*b^3*E^u) + 
      (146698639428559*d^6*K0*M^5*Sqrt[Pi/7293]*u^10)/(103623604051968000*b^3*
        E^u) - (4417790109653*d^8*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (3047753060352000*b^3*E^u) - (74583571*d^10*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (617766912000*b^3*E^u) + (16968697*d^12*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (157873766400*b^3*E^u) - (10929437*d^14*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (947242598400*b^3*E^u) - (36046882666021*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (78753939079495680*b^3*E^u) - (91855694986591*d^2*K1*M^5*Sqrt[Pi/7293]*
        u^10)/(89493112590336000*b^3*E^u) + 
      (370141534893731*d^4*K1*M^5*Sqrt[Pi/7293]*u^10)/(218760941887488000*b^3*
        E^u) + (32671986929*d^6*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (21769664716800*b^3*E^u) - (877989481823*d^8*K1*M^5*Sqrt[Pi/7293]*
        u^10)/(554136920064000*b^3*E^u) + (36145891*d^12*K1*M^5*Sqrt[Pi/7293]*
        u^10)/(315747532800*b^3*E^u) - (1835209*d^14*K1*M^5*Sqrt[Pi/7293]*
        u^10)/(236810649600*b^3*E^u) + (952817933*K0*K1*M^5*Sqrt[Pi/7293]*
        u^10)/(2912329728000*b^3) + (9491565010349*d^2*K0*K1*M^5*
        Sqrt[Pi/7293]*u^10)/(937770172416000*b^3) + 
      (7528677302459*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (937770172416000*b^3) - (11733212611597*d^6*K0*K1*M^5*Sqrt[Pi/7293]*
        u^10)/(312590057472000*b^3) + (237756417971*d^8*K0*K1*M^5*
        Sqrt[Pi/7293]*u^10)/(28417277952000*b^3) + 
      (45360686081*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(4059611136000*b^3) - 
      (13162324543*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(28417277952000*b^3) - 
      (587209549*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(28417277952000*b^3) + 
      (982441*d^16*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(451067904000*b^3) - 
      (126227359*d^10*K1*M^5*Sqrt[(13*Pi)/561]*u^10)/(7104319488000*b^3*
        E^u) - (216604171349*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (32814141283123200*b^3*E^u) - (2364337087901*d^2*K0*M^5*Sqrt[Pi/7293]*
        u^11)/(13125656513249280*b^3*E^u) - 
      (386024851231*d^4*K0*M^5*Sqrt[Pi/7293]*u^11)/(4101767660390400*b^3*
        E^u) + (1190476850851*d^6*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (1918955630592000*b^3*E^u) - (3972888587*d^8*K0*M^5*Sqrt[Pi/7293]*
        u^11)/(24188516352000*b^3*E^u) - (489514517*d^10*K0*M^5*Sqrt[Pi/7293]*
        u^11)/(2368106496000*b^3*E^u) + (189851*d^14*K0*M^5*Sqrt[Pi/7293]*
        u^11)/(20592230400*b^3*E^u) + (1459221593*K0^2*M^5*Sqrt[Pi/7293]*
        u^11)/(267934334976000*b^3) - (25256607841*d^2*K0^2*M^5*Sqrt[Pi/7293]*
        u^11)/(187554034483200*b^3) + (1038422293771*d^4*K0^2*M^5*
        Sqrt[Pi/7293]*u^11)/(937770172416000*b^3) - 
      (156833336329*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(104196685824000*b^3) + 
      (117849239*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(747823104000*b^3) + 
      (196700389*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(28417277952000*b^3) - 
      (1159153*d^16*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(18944851968000*b^3) - 
      (2017438759481*d^2*K1*M^5*Sqrt[Pi/7293]*u^11)/(9375468938035200*b^3*
        E^u) - (8546542421*d^4*K1*M^5*Sqrt[Pi/7293]*u^11)/
       (100966588563456*b^3*E^u) + (11908821583369*d^6*K1*M^5*Sqrt[Pi/7293]*
        u^11)/(17270600675328000*b^3*E^u) - 
      (24027753283*d^8*K1*M^5*Sqrt[Pi/7293]*u^11)/(126989710848000*b^3*E^u) - 
      (512615347*d^10*K1*M^5*Sqrt[Pi/7293]*u^11)/(2368106496000*b^3*E^u) + 
      (1294063*d^12*K1*M^5*Sqrt[Pi/7293]*u^11)/(78936883200*b^3*E^u) + 
      (425951*d^14*K1*M^5*Sqrt[Pi/7293]*u^11)/(52624588800*b^3*E^u) - 
      (168006508363*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(5626621034496000*b^3) + 
      (26036621893*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(127877750784000*b^3) - 
      (11872485511*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(6698358374400*b^3) + 
      (38693207851*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(85251833856000*b^3) - 
      (3890086157*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(42625916928000*b^3) - 
      (40300207*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(21312958464000*b^3) + 
      (43366381*d^16*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(170503667712000*b^3) - 
      (144231673*d^12*K0^2*M^5*Sqrt[(11*Pi)/663]*u^11)/(28417277952000*b^3) + 
      (146265683*d^10*K1^2*M^5*Sqrt[(11*Pi)/663]*u^11)/(2664119808000*b^3) + 
      (13483*d^12*K0*M^5*Sqrt[(13*Pi)/561]*u^11)/(7893688320*b^3*E^u) - 
      (18390283*K1*M^5*Sqrt[(13*Pi)/561]*u^11)/(28046274600960*b^3*E^u) + 
      (30410983*d^10*K0^2*M^5*Sqrt[(17*Pi)/429]*u^11)/(1235533824000*b^3) + 
      (13110979579*d^2*K1^2*M^5*Sqrt[(17*Pi)/429]*u^11)/
       (351663814656000*b^3) - (21020100467*K0*M^5*Sqrt[Pi/7293]*u^12)/
       (5469023547187200*b^3*E^u) - (581868728297*d^2*K0*M^5*Sqrt[Pi/7293]*
        u^12)/(8203535320780800*b^3*E^u) + 
      (9242292757*d^4*K0*M^5*Sqrt[Pi/7293]*u^12)/(656282825662464*b^3*E^u) - 
      (432885361*d^8*K0*M^5*Sqrt[Pi/7293]*u^12)/(10159176867840*b^3*E^u) - 
      (108301*d^12*K0*M^5*Sqrt[Pi/7293]*u^12)/(7893688320*b^3*E^u) - 
      (36187*d^14*K0*M^5*Sqrt[Pi/7293]*u^12)/(14800665600*b^3*E^u) - 
      (189281411467*K1*M^5*Sqrt[Pi/7293]*u^12)/(49221211924684800*b^3*E^u) - 
      (216500872369*d^2*K1*M^5*Sqrt[Pi/7293]*u^12)/(3076325745292800*b^3*
        E^u) + (852666472043*d^4*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (49221211924684800*b^3*E^u) + (5482248173*d^6*K1*M^5*Sqrt[Pi/7293]*
        u^12)/(39251365171200*b^3*E^u) - (68957087*d^8*K1*M^5*Sqrt[Pi/7293]*
        u^12)/(1451310981120*b^3*E^u) - (26557*d^10*K1*M^5*Sqrt[Pi/7293]*
        u^12)/(1287014400*b^3*E^u) - (2347*d^12*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (190668800*b^3*E^u) - (15221*d^14*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (6578073600*b^3*E^u) - (8147851249*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (1406655258624000*b^3) + (2391214669*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (28133105172480*b^3) - (178448327353*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (234442543104000*b^3) + (109416869*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (666029952000*b^3) + (1384779307*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (4262591692800*b^3) - (1979960701*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (21312958464000*b^3) - (433830961*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (21312958464000*b^3) + (692689*d^16*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (869916672000*b^3) + (36280183*d^6*K0*M^5*Sqrt[(11*Pi)/663]*u^12)/
       (2803668940800*b^3*E^u) - (34729*d^10*K0*M^5*Sqrt[(13*Pi)/561]*u^12)/
       (19734220800*b^3*E^u) + (1148132767*d^4*K0*K1*M^5*Sqrt[(17*Pi)/429]*
        u^12)/(63938875392000*b^3) - (31*K0*M^5*Sqrt[Pi/7293]*u^13)/
       (8325374400*b^3*E^u) + (192448369*d^4*K0*M^5*Sqrt[Pi/7293]*u^13)/
       (29438523878400*b^3*E^u) - (104666633*d^6*K0*M^5*Sqrt[Pi/7293]*u^13)/
       (19625682585600*b^3*E^u) + (447289361*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (21978988416000*b^3) + (1142962823*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (21978988416000*b^3) - (99252737*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (1395491328000*b^3) + (5454419*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (190294272000*b^3) + (77809267*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (2664119808000*b^3) + (7885681*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (2664119808000*b^3) - (4863583*d^16*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (21312958464000*b^3) + (622187*d^2*K1*M^5*Sqrt[Pi/7293]*u^13)/
       (560733788160*b^3*E^u) + (1417319*d^4*K1*M^5*Sqrt[Pi/7293]*u^13)/
       (218063139840*b^3*E^u) - (11646913*d^6*K1*M^5*Sqrt[Pi/7293]*u^13)/
       (2180631398400*b^3*E^u) + (15923*d^10*K1*M^5*Sqrt[Pi/7293]*u^13)/
       (3552159744*b^3*E^u) + (1685*d^12*K1*M^5*Sqrt[Pi/7293]*u^13)/
       (592026624*b^3*E^u) + (1571*d^14*K1*M^5*Sqrt[Pi/7293]*u^13)/
       (5920266240*b^3*E^u) + (3853063*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (14066552586240*b^3) + (467588789*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (23444254310400*b^3) + (606364097*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (13024585728000*b^3) - (25248940369*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (351663814656000*b^3) - (56489651*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (1184053248000*b^3) + (91205707*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (3552159744000*b^3) + (1062229*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (43495833600*b^3) + (6010001*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (2131295846400*b^3) - (245299*d^16*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (1332059904000*b^3) + (5986633*d^2*K0*M^5*Sqrt[(11*Pi)/663]*u^13)/
       (58877047756800*b^3*E^u) - (261361*d^8*K0*M^5*Sqrt[(11*Pi)/663]*u^13)/
       (288612979200*b^3*E^u) - (60168401*d^8*K0^2*M^5*Sqrt[(11*Pi)/663]*
        u^13)/(10656479232000*b^3) - (K1*M^5*Sqrt[(11*Pi)/663]*u^13)/
       (2775124800*b^3*E^u) - (12317*d^8*K1*M^5*Sqrt[(11*Pi)/663]*u^13)/
       (13743475200*b^3*E^u) + (443*d^10*K0*M^5*Sqrt[(13*Pi)/561]*u^13)/
       (1287014400*b^3*E^u) + (157*d^12*K0*M^5*Sqrt[(13*Pi)/561]*u^13)/
       (704793600*b^3*E^u) + (619*d^14*K0*M^5*Sqrt[(13*Pi)/561]*u^13)/
       (29601331200*b^3*E^u) + (15005233*K0^2*M^5*Sqrt[(13*Pi)/561]*u^13)/
       (703327629312000*b^3) - (K0*M^5*Sqrt[Pi/7293]*u^14)/
       (2081343600*b^3*E^u) - (37*d^2*K0*M^5*Sqrt[Pi/7293]*u^14)/
       (2081343600*b^3*E^u) - (157*d^4*K0*M^5*Sqrt[Pi/7293]*u^14)/
       (2081343600*b^3*E^u) - (d^12*K0*M^5*Sqrt[Pi/7293]*u^14)/
       (10054800*b^3*E^u) - (d^14*K0*M^5*Sqrt[Pi/7293]*u^14)/
       (77086800*b^3*E^u) - (K1*M^5*Sqrt[Pi/7293]*u^14)/
       (2081343600*b^3*E^u) - (37*d^2*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (2081343600*b^3*E^u) - (157*d^4*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (2081343600*b^3*E^u) - (d^12*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (10054800*b^3*E^u) - (d^14*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (77086800*b^3*E^u) - (577*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (78147514368*b^3) - (289292167*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (351663814656000*b^3) - (3808588573*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (351663814656000*b^3) - (65208193*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (50237687808000*b^3) + (16060097*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (560867328000*b^3) - (11323927*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (1184053248000*b^3) - (2629093*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (10656479232000*b^3) + (985613*d^16*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (10656479232000*b^3) - (d^6*K0*M^5*Sqrt[(11*Pi)/663]*u^14)/
       (693781200*b^3*E^u) + (d^10*K0*M^5*Sqrt[(11*Pi)/663]*u^14)/
       (693781200*b^3*E^u) - (d^6*K1*M^5*Sqrt[(11*Pi)/663]*u^14)/
       (693781200*b^3*E^u) + (d^10*K1*M^5*Sqrt[(11*Pi)/663]*u^14)/
       (693781200*b^3*E^u) - (4884161*d^10*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^14)/
       (10656479232000*b^3) + (d^8*K0*M^5*Sqrt[(143*Pi)/51]*u^14)/
       (693781200*b^3*E^u) + (d^8*K1*M^5*Sqrt[(143*Pi)/51]*u^14)/
       (693781200*b^3*E^u) + (82889*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (175831907328000*b^3) + (991579*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (117221271552000*b^3) - (593081*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (7814751436800*b^3) - (21622831*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (351663814656000*b^3) + (617*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (3157475328*b^3) + (9257*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (3552159744000*b^3) - (5383*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (217479168000*b^3) - (49757*d^16*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (10656479232000*b^3) + (2939*K1^2*M^5*Sqrt[Pi/7293]*u^15)/
       (5861063577600*b^3) + (1151923*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^15)/
       (117221271552000*b^3) - (1595771*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^15)/
       (23444254310400*b^3) - (916043*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^15)/
       (16745895936000*b^3) + (265757*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^15)/
       (1522354176000*b^3) - (76033*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^15)/
       (2131295846400*b^3) - (617*d^10*K1^2*M^5*Sqrt[(11*Pi)/663]*u^15)/
       (710431948800*b^3) - (869*d^16*K1^2*M^5*Sqrt[(11*Pi)/663]*u^15)/
       (2131295846400*b^3) - (719*d^14*K0^2*M^5*Sqrt[(17*Pi)/429]*u^15)/
       (304470835200*b^3) - (7783*d^12*K1^2*M^5*Sqrt[(17*Pi)/429]*u^15)/
       (10656479232000*b^3) + (5281*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/
       (87915953664000*b^3) + (11467*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/
       (732632947200*b^3) + (12967*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/
       (955608192000*b^3) - (55519*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/
       (1332059904000*b^3) - (5399*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/
       (222009984000*b^3) + (397*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/
       (44401996800*b^3) + (109*d^16*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/
       (296013312000*b^3) + (79*d^12*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^16)/
       (41626872000*b^3) + (131*d^2*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^16)/
       (814036608000*b^3))/Pi, 
    ((((-4189233*I)/5011865600)*d^12*K0*K1*M^5*Sqrt[3/(2431*Pi)]*u^3)/b^3 - 
      (117891343*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(300711936*b^3) + 
      (878312971*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(501186560*b^3) - 
      (203466847*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(501186560*b^3) - 
      (7313807*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(15826944*b^3) + 
      (54911*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(300711936*b^3) + 
      (39708811*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(75177984*b^3) - 
      (31637933*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(25059328*b^3) + 
      (35394551*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(75177984*b^3) + 
      (181481459*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(375889920*b^3) - 
      (107843147*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(375889920*b^3) - 
      (83213227*d^4*K0^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(501186560*b^3) + 
      (3719*d^12*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(778240*b^3) + 
      (10041*d^14*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(125296640*b^3) + 
      (604081*K1^2*M^5*Sqrt[(11*Pi)/663]*u^3)/(125296640*b^3) - 
      (117871*K0^2*M^5*Sqrt[(13*Pi)/561]*u^3)/(300711936*b^3) + 
      (176221*d^12*K0^2*M^5*Sqrt[(13*Pi)/561]*u^3)/(214794240*b^3) + 
      (((15086681413*I)/315747532800)*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) + 
      (((30946301549*I)/35083059200)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) - 
      (((4777884259*I)/7016611840)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) - 
      (((99871319099*I)/63149506560)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[7293*Pi]) + 
      (((151585401733*I)/105249177600)*d^8*K0*K1*M^5*u^3)/
       (b^3*Sqrt[7293*Pi]) - (((537567967*I)/5011865600)*d^10*K0*K1*M^5*u^3)/
       (b^3*Sqrt[7293*Pi]) + (((299471*I)/143196160)*d^14*K0*K1*M^5*u^3)/
       (b^3*Sqrt[7293*Pi]) + (((15001384557*I)/70166118400)*d^8*K0^2*M^5*
        Sqrt[3/(2431*Pi)]*u^4)/b^3 - (((2288513*I)/10023731200)*d^12*K0^2*M^5*
        Sqrt[3/(2431*Pi)]*u^4)/b^3 + (((60433157*I)/33236582400)*K0^2*M^5*
        Sqrt[11/(663*Pi)]*u^4)/b^3 + (((5966241310151*I)/2188130402304000)*
        K1^2*M^5*Sqrt[17/(429*Pi)]*u^4)/b^3 - 
      (644428505603*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(315747532800*b^3) + 
      (937542690779*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(105249177600*b^3) - 
      (77651342609*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(35083059200*b^3) - 
      (716135053961*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(315747532800*b^3) + 
      (2319751981*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(45106790400*b^3) + 
      (3558437*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/(3323658240*b^3) - 
      (862670687*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^4)/(315747532800*b^3) - 
      (44621413279*d^4*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^4)/(315747532800*b^3) + 
      (((78073234007*I)/210498355200)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((13142523257*I)/42099671040)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((81276785099*I)/126299013120)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((2313966541*I)/30071193600)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) + 
      (((2095193*I)/2004746240)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) + 
      (((4382898308969*I)/6342406963200)*d^2*K1^2*M^5*u^4)/
       (b^3*Sqrt[7293*Pi]) - (((11169040217303*I)/12796084224000)*d^4*K1^2*
        M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((1805555486189251*I)/2188130402304000)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[7293*Pi]) + (((5630399069563*I)/4420465459200)*d^8*K1^2*M^5*
        u^4)/(b^3*Sqrt[7293*Pi]) - (((2958332648347*I)/9472425984000)*d^10*
        K1^2*M^5*u^4)/(b^3*Sqrt[7293*Pi]) - 
      (((7537979347*I)/3157475328000)*d^12*K1^2*M^5*u^4)/
       (b^3*Sqrt[7293*Pi]) + (((15971353*I)/10023731200)*d^14*K1^2*M^5*u^4)/
       (b^3*Sqrt[7293*Pi]) + (((5865257*I)/14033223680)*d^14*K0*K1*M^5*
        Sqrt[3/(2431*Pi)]*u^5)/b^3 - (16694096891*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (631495065600*b^3) - (561197521403*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (631495065600*b^3) + (227140559873*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (70166118400*b^3) - (198372987067*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (210498355200*b^3) - (495776618321*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (631495065600*b^3) + (1337523541*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (90213580800*b^3) + (50654567*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (126299013120*b^3) - (479389567781*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (4736212992000*b^3) - (12254742381017*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (4736212992000*b^3) - (4942325941013*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (4736212992000*b^3) - (2389038837499*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (947242598400*b^3) - (391510833739*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (189448519680*b^3) + (2113994111*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (49854873600*b^3) + (74389859*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (49854873600*b^3) - (35008525333*d^4*K0^2*M^5*Sqrt[(11*Pi)/663]*u^5)/
       (631495065600*b^3) + (2305972143743*d^6*K1^2*M^5*Sqrt[(17*Pi)/429]*
        u^5)/(4736212992000*b^3) + (((38868951756113*I)/1458753601536000)*K0*
        K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) + 
      (((43003506152977*I)/437626080460800)*d^2*K0*K1*M^5*u^5)/
       (b^3*Sqrt[7293*Pi]) - (((4100754123368141*I)/4376260804608000)*d^4*K0*
        K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) + 
      (((1942937940363089*I)/2188130402304000)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[7293*Pi]) + (((50190870813533*I)/97250240102400)*d^8*K0*K1*
        M^5*u^5)/(b^3*Sqrt[7293*Pi]) - (((1887531544009*I)/3157475328000)*
        d^10*K0*K1*M^5*u^5)/(b^3*Sqrt[7293*Pi]) + 
      (((4180296443*I)/902135808000)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[7293*Pi]) + (((364581527*I)/332365824000)*d^12*K1^2*M^5*
        Sqrt[11/(663*Pi)]*u^6)/b^3 - (((3501492751*I)/60142387200)*d^10*K1^2*
        M^5*Sqrt[13/(561*Pi)]*u^6)/b^3 - 
      (((1554944581889938096603*I)/44264346347328307200000)*d^2*K1^2*M^5*
        Sqrt[17/(429*Pi)]*u^6)/b^3 - (((2859486311*I)/13261396377600)*d^8*
        K0^2*M^5*Sqrt[143/(51*Pi)]*u^6)/b^3 - 
      (107868904139*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(1184053248000*b^3) - 
      (10571742423917*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(4736212992000*b^3) - 
      (178174895993*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(296013312000*b^3) + 
      (31719268594831*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(4736212992000*b^3) - 
      (514578323401*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(236810649600*b^3) - 
      (13421568929*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(8236892160*b^3) + 
      (118391851*d^14*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^6)/(947242598400*b^3) + 
      (131927723*d^12*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^6)/(59202662400*b^3) - 
      (((264511853951*I)/52098342912000)*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) - 
      (((97212223191043*I)/875252160921600)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) - (((571042464832199*I)/4376260804608000)*d^4*K0^2*
        M^5*u^6)/(b^3*Sqrt[7293*Pi]) + (((244503238072199*I)/547032600576000)*
        d^6*K0^2*M^5*u^6)/(b^3*Sqrt[7293*Pi]) - 
      (((3246412097321*I)/18944851968000)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) + (((11065278089*I)/6314950656000)*d^12*K0^2*M^5*
        u^6)/(b^3*Sqrt[7293*Pi]) + (((23510713*I)/210498355200)*d^14*K0^2*M^5*
        u^6)/(b^3*Sqrt[7293*Pi]) - (((2067292940941*I)/81041866752000)*K1^2*
        M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((2668109496448701391301*I)/44264346347328307200000)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) - (((468086933978441*I)/875252160921600)*d^4*K1^2*
        M^5*u^6)/(b^3*Sqrt[7293*Pi]) + 
      (((2243760207129257*I)/1094065201152000)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[7293*Pi]) - (((1526101559989*I)/7293768007680)*d^8*K1^2*M^5*
        u^6)/(b^3*Sqrt[7293*Pi]) + (((36266647*I)/90213580800)*d^14*K1^2*M^5*
        u^6)/(b^3*Sqrt[7293*Pi]) - (((1588322497*I)/30888345600)*d^10*K0*K1*
        M^5*Sqrt[11/(663*Pi)]*u^7)/b^3 - (1844692785203*d^2*K0^2*M^5*
        Sqrt[Pi/7293]*u^7)/(4736212992000*b^3) - 
      (135537736951*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(2368106496000*b^3) - 
      (175932707669*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(473621299200*b^3) - 
      (36127869131*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(135320371200*b^3) + 
      (394151159*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(94724259840*b^3) + 
      (267553679*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(947242598400*b^3) - 
      (22522166393*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(789368832000*b^3) - 
      (136747627451*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(225533952000*b^3) - 
      (215653599047*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(2368106496000*b^3) + 
      (8193324271373*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(4736212992000*b^3) - 
      (289546570801*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(473621299200*b^3) - 
      (378491623033*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(947242598400*b^3) + 
      (133410029*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(20592230400*b^3) + 
      (411123611*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(947242598400*b^3) + 
      (473300588219*d^6*K0^2*M^5*Sqrt[(11*Pi)/663]*u^7)/(4736212992000*b^3) - 
      (3376193899*K0^2*M^5*Sqrt[(13*Pi)/561]*u^7)/(2368106496000*b^3) - 
      (((12007792928701*I)/1230823351296000)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[7293*Pi]) - (((476588922247*I)/955608192000)*d^2*K0*K1*M^5*
        u^7)/(b^3*Sqrt[7293*Pi]) - (((652132580707661*I)/2461646702592000)*
        d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[7293*Pi]) + 
      (((2485196950983997*I)/1641097801728000)*d^6*K0*K1*M^5*u^7)/
       (b^3*Sqrt[7293*Pi]) - (((179274467509*I)/981517824000)*d^8*K0*K1*M^5*
        u^7)/(b^3*Sqrt[7293*Pi]) + (((1673855237*I)/236810649600)*d^12*K0*K1*
        M^5*u^7)/(b^3*Sqrt[7293*Pi]) + (((4328471*I)/16109568000)*d^14*K0*K1*
        M^5*u^7)/(b^3*Sqrt[7293*Pi]) + (((125041043*I)/2368106496000)*d^12*
        K1^2*M^5*Sqrt[11/(663*Pi)]*u^8)/b^3 - 
      (3950892251*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(296013312000*b^3) - 
      (15879560701*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(51480576000*b^3) - 
      (870496769*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(65780736000*b^3) + 
      (323055736813*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(394684416000*b^3) - 
      (2893362691*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(9867110400*b^3) - 
      (1697345387*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(8770764800*b^3) + 
      (357405047*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(118405324800*b^3) + 
      (720697*d^14*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^8)/(47362129920*b^3) + 
      (((2630641387631*I)/9846586810368000)*K0^2*M^5*u^8)/
       (b^3*Sqrt[7293*Pi]) - (((14446618878199*I)/179028851097600)*d^2*K0^2*
        M^5*u^8)/(b^3*Sqrt[7293*Pi]) - (((4585635978277*I)/111893031936000)*
        d^4*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) + 
      (((13446458166671*I)/58610635776000)*d^6*K0^2*M^5*u^8)/
       (b^3*Sqrt[7293*Pi]) - (((6409145211613*I)/468885086208000)*d^8*K0^2*
        M^5*u^8)/(b^3*Sqrt[7293*Pi]) - (((1350593655349*I)/14208638976000)*
        d^10*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) + 
      (((217434109*I)/338300928000)*d^12*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) + 
      (((55251437*I)/789368832000)*d^14*K0^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((114474883103759*I)/9846586810368000)*K1^2*M^5*u^8)/
       (b^3*Sqrt[7293*Pi]) - (((1125095109822379*I)/9846586810368000)*d^2*
        K1^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((21535071454243*I)/175831907328000)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[7293*Pi]) + (((391228490687*I)/814036608000)*d^6*K1^2*M^5*
        u^8)/(b^3*Sqrt[7293*Pi]) - (((153053670268859*I)/1969317362073600)*
        d^8*K1^2*M^5*u^8)/(b^3*Sqrt[7293*Pi]) - 
      (((1323549142313*I)/8525183385600)*d^10*K1^2*M^5*u^8)/
       (b^3*Sqrt[7293*Pi]) + (((71315753*I)/473621299200)*d^14*K1^2*M^5*u^8)/
       (b^3*Sqrt[7293*Pi]) + (((33133*I)/4228761600)*d^14*K0*K1*M^5*
        Sqrt[17/(429*Pi)]*u^9)/b^3 - (211472803*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (148006656000*b^3) - (33935220623*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (1184053248000*b^3) - (56147989*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (42287616000*b^3) - (377946067*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (14800665600*b^3) - (217561261*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (11276697600*b^3) + (2467973*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (78936883200*b^3) - (1890779557*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (888039936000*b^3) - (135342525631*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (3552159744000*b^3) - (942742951*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (888039936000*b^3) + (40444551557*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (394684416000*b^3) - (752278531*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (19734220800*b^3) - (243100309*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (10296115200*b^3) + (706613*d^14*K1^2*M^5*Sqrt[(13*Pi)/561]*u^9)/
       (236810649600*b^3) + (754811471*d^6*K0^2*M^5*Sqrt[(17*Pi)/429]*u^9)/
       (169150464000*b^3) + (356393*d^12*K1^2*M^5*Sqrt[(17*Pi)/429]*u^9)/
       (11840532480*b^3) + (23523*d^12*K0^2*M^5*Sqrt[(33*Pi)/221]*u^9)/
       (2192691200*b^3) + (((39951737597*I)/10702811750400)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[7293*Pi]) - (((11827333757597*I)/175831907328000)*d^2*K0*K1*
        M^5*u^9)/(b^3*Sqrt[7293*Pi]) - (((14860408367551*I)/307705837824000)*
        d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[7293*Pi]) + 
      (((42000818495011*I)/205137225216000)*d^6*K0*K1*M^5*u^9)/
       (b^3*Sqrt[7293*Pi]) - (((17953173002837*I)/1230823351296000)*d^8*K0*K1*
        M^5*u^9)/(b^3*Sqrt[7293*Pi]) - (((414666353693*I)/5328239616000)*d^10*
        K0*K1*M^5*u^9)/(b^3*Sqrt[7293*Pi]) - 
      (((3330013*I)/5193216000)*d^12*K0*K1*M^5*u^9)/(b^3*Sqrt[7293*Pi]) + 
      (((1135637*I)/296013312000)*d^14*K0^2*M^5*Sqrt[13/(561*Pi)]*u^10)/b^3 - 
      (77723159*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(9867110400*b^3) - 
      (33089843*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(5550249600*b^3) + 
      (663356737*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(22200998400*b^3) - 
      (719869*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(78796800*b^3) - 
      (2540687*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(362465280*b^3) + 
      (12284941*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(44401996800*b^3) + 
      (585307*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(44401996800*b^3) - 
      (2039*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^10)/(143001600*b^3) + 
      (((606248816477*I)/273516300288000)*K0^2*M^5*u^10)/
       (b^3*Sqrt[7293*Pi]) - (((11780113039*I)/1682601984000)*d^2*K0^2*M^5*
        u^10)/(b^3*Sqrt[7293*Pi]) - (((362942480851*I)/68379075072000)*d^4*
        K0^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) + 
      (((1831911027139*I)/136758150144000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[7293*Pi]) + (((13938413079281*I)/2461646702592000)*d^8*K0^2*
        M^5*u^10)/(b^3*Sqrt[7293*Pi]) - (((90820095871*I)/10656479232000)*
        d^10*K0^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) - 
      (((291521291*I)/592026624000)*d^12*K0^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) - 
      (((7079323124719*I)/2461646702592000)*K1^2*M^5*u^10)/
       (b^3*Sqrt[7293*Pi]) + (((8699689832377*I)/2461646702592000)*d^2*K1^2*
        M^5*u^10)/(b^3*Sqrt[7293*Pi]) - (((3519762331913*I)/175831907328000)*
        d^4*K1^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) + 
      (((12509092471489*I)/410274450432000)*d^6*K1^2*M^5*u^10)/
       (b^3*Sqrt[7293*Pi]) - (((421957704451*I)/492329340518400)*d^8*K1^2*M^5*
        u^10)/(b^3*Sqrt[7293*Pi]) - (((107326185209*I)/10656479232000)*d^10*
        K1^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) - 
      (((203344181*I)/888039936000)*d^12*K1^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) + 
      (((676993*I)/24667776000)*d^14*K1^2*M^5*u^10)/(b^3*Sqrt[7293*Pi]) - 
      (((152917*I)/24667776000)*d^14*K0*K1*M^5*Sqrt[11/(663*Pi)]*u^11)/b^3 + 
      (21234431*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(177607987200*b^3) - 
      (62258971*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(59202662400*b^3) - 
      (88165289*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(177607987200*b^3) - 
      (52180879*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(177607987200*b^3) + 
      (10425377*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(177607987200*b^3) - 
      (160393*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(177607987200*b^3) + 
      (1664659*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(45670625280*b^3) - 
      (1419277927*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(1598471884800*b^3) + 
      (88133863*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(319694376960*b^3) + 
      (14730413*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(9347788800*b^3) - 
      (258438307*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(532823961600*b^3) + 
      (8029709*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^11)/(177607987200*b^3) + 
      (7001*d^14*K1^2*M^5*Sqrt[(11*Pi)/663]*u^11)/(59202662400*b^3) - 
      (450883*K0^2*M^5*Sqrt[(13*Pi)/561]*u^11)/(177607987200*b^3) + 
      (4638233*d^6*K0^2*M^5*Sqrt[(13*Pi)/561]*u^11)/(35521597440*b^3) - 
      (2092277*d^8*K1^2*M^5*Sqrt[(143*Pi)/51]*u^11)/(532823961600*b^3) + 
      (((1242299893*I)/21978988416000)*K0*K1*M^5*u^11)/(b^3*Sqrt[7293*Pi]) - 
      (((50434872461*I)/27973257984000)*d^2*K0*K1*M^5*u^11)/
       (b^3*Sqrt[7293*Pi]) - (((498205244699*I)/153852918912000)*d^4*K0*K1*
        M^5*u^11)/(b^3*Sqrt[7293*Pi]) + (((12090485063*I)/1165552416000)*d^6*
        K0*K1*M^5*u^11)/(b^3*Sqrt[7293*Pi]) - 
      (((62610644263*I)/17094768768000)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[7293*Pi]) - (((2976002501*I)/1332059904000)*d^10*K0*K1*M^5*
        u^11)/(b^3*Sqrt[7293*Pi]) + (((1854407*I)/3217536000)*d^12*K0*K1*M^5*
        u^11)/(b^3*Sqrt[7293*Pi]) + (((61799*I)/5481728000)*d^14*K0^2*M^5*
        Sqrt[3/(2431*Pi)]*u^12)/b^3 - (((929147*I)/888039936000)*d^12*K0^2*
        M^5*Sqrt[11/(663*Pi)]*u^12)/b^3 - (((1082789509*I)/153852918912000)*
        d^8*K0^2*M^5*Sqrt[13/(561*Pi)]*u^12)/b^3 - 
      (((5484169*I)/2664119808000)*d^10*K0^2*M^5*Sqrt[143/(51*Pi)]*u^12)/
       b^3 - (1415797*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(399617971200*b^3) - 
      (135481189*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(399617971200*b^3) + 
      (4539299*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(133205990400*b^3) - 
      (2222741*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(5791564800*b^3) - 
      (1102711*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(44401996800*b^3) + 
      (5231*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(986711040*b^3) - 
      (7940489*d^2*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^12)/(399617971200*b^3) + 
      (3177773*d^6*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^12)/(44401996800*b^3) - 
      (((20810169713*I)/923117513472000)*K0^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) - 
      (((84021286009*I)/263747860992000)*d^2*K0^2*M^5*u^12)/
       (b^3*Sqrt[7293*Pi]) + (((231311898533*I)/1846235026944000)*d^4*K0^2*
        M^5*u^12)/(b^3*Sqrt[7293*Pi]) + (((12733995167*I)/21978988416000)*d^6*
        K0^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) - 
      (((1312259471*I)/61541167564800)*K1^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) - 
      (((39724865681*I)/123082335129600)*d^2*K1^2*M^5*u^12)/
       (b^3*Sqrt[7293*Pi]) + (((11819387507*I)/615411675648000)*d^4*K1^2*M^5*
        u^12)/(b^3*Sqrt[7293*Pi]) + (((7379410811*I)/10989494208000)*d^6*K1^2*
        M^5*u^12)/(b^3*Sqrt[7293*Pi]) + (((542191799*I)/51284306304000)*d^8*
        K1^2*M^5*u^12)/(b^3*Sqrt[7293*Pi]) - 
      (((917362783*I)/2664119808000)*d^10*K1^2*M^5*u^12)/
       (b^3*Sqrt[7293*Pi]) - (((34889069*I)/888039936000)*d^12*K1^2*M^5*u^12)/
       (b^3*Sqrt[7293*Pi]) + (((3911293*I)/148006656000)*d^14*K1^2*M^5*u^12)/
       (b^3*Sqrt[7293*Pi]) - (((12737*I)/2312604000)*d^12*K0*K1*M^5*
        Sqrt[11/(663*Pi)]*u^13)/b^3 - (((65620451*I)/75927414528000)*d^14*K0*
        K1*M^5*Sqrt[13/(561*Pi)]*u^13)/b^3 + 
      (((600045119*I)/57694844592000)*d^6*K0*K1*M^5*Sqrt[17/(429*Pi)]*u^13)/
       b^3 - (35171*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(79923594240*b^3) - 
      (903857*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(79923594240*b^3) - 
      (1936171*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(399617971200*b^3) + 
      (455597*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(14800665600*b^3) - 
      (125641*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(19029427200*b^3) - 
      (6407*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(3805885440*b^3) - 
      (212897*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(44401996800*b^3) - 
      (49171*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(44401996800*b^3) - 
      (177071*K1^2*M^5*Sqrt[Pi/7293]*u^13)/(399617971200*b^3) - 
      (4351343*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^13)/(399617971200*b^3) - 
      (669719*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^13)/(399617971200*b^3) + 
      (556277*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^13)/(19029427200*b^3) - 
      (6329*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^13)/(2114380800*b^3) - 
      (59*d^8*K1^2*M^5*Sqrt[(13*Pi)/561]*u^13)/(60963840*b^3) + 
      (3181*d^10*K1^2*M^5*Sqrt[(13*Pi)/561]*u^13)/(133205990400*b^3) - 
      (193*d^14*K1^2*M^5*Sqrt[(221*Pi)/33]*u^13)/(44401996800*b^3) + 
      (((70478741*I)/28847422296000)*K0*K1*M^5*u^13)/(b^3*Sqrt[7293*Pi]) - 
      (((302563073*I)/38463229728000)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[7293*Pi]) - (((650147977*I)/3036570768000)*d^4*K0*K1*M^5*
        u^13)/(b^3*Sqrt[7293*Pi]) + (((656144003*I)/3036570768000)*d^8*K0*K1*
        M^5*u^13)/(b^3*Sqrt[7293*Pi]) - (((48517159*I)/499522464000)*d^10*K0*
        K1*M^5*u^13)/(b^3*Sqrt[7293*Pi]) - (((14560031*I)/3301191936000)*d^14*
        K0*K1*M^5*u^13)/(b^3*Sqrt[7293*Pi]) + 
      ((I/8325374400)*K0^2*M^5*Sqrt[11/(663*Pi)]*u^14)/b^3 + 
      (((51061*I)/111004992000)*d^12*K1^2*M^5*Sqrt[11/(663*Pi)]*u^14)/b^3 + 
      (((8831*I)/111004992000)*d^14*K1^2*M^5*Sqrt[11/(663*Pi)]*u^14)/b^3 + 
      (((35064317*I)/230779378368000)*d^4*K0^2*M^5*Sqrt[13/(561*Pi)]*u^14)/
       b^3 + (((58697377*I)/396652056570000)*d^4*K1^2*M^5*Sqrt[17/(429*Pi)]*
        u^14)/b^3 - (K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(173445300*b^3) + 
      (811*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(951471360*b^3) + 
      (185*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(28957824*b^3) - 
      (2939*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(951471360*b^3) - 
      (137*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(11327040*b^3) + 
      (4073*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(1110049920*b^3) + 
      (61*d^14*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^14)/(2220099840*b^3) + 
      (53*d^10*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^14)/(226540800*b^3) - 
      (((41501*I)/9615807432000)*K0^2*M^5*u^14)/(b^3*Sqrt[7293*Pi]) - 
      (((2988001*I)/6073141536000)*d^2*K0^2*M^5*u^14)/(b^3*Sqrt[7293*Pi]) + 
      (((345688219*I)/46155875673600)*d^6*K0^2*M^5*u^14)/
       (b^3*Sqrt[7293*Pi]) - (((1381599577*I)/115389689184000)*d^8*K0^2*M^5*
        u^14)/(b^3*Sqrt[7293*Pi]) - (((21647*I)/7136035200)*d^10*K0^2*M^5*
        u^14)/(b^3*Sqrt[7293*Pi]) + (((81281*I)/15857856000)*d^12*K0^2*M^5*
        u^14)/(b^3*Sqrt[7293*Pi]) + (((101173*I)/111004992000)*d^14*K0^2*M^5*
        u^14)/(b^3*Sqrt[7293*Pi]) - (((313*I)/104519646000)*K1^2*M^5*u^14)/
       (b^3*Sqrt[7293*Pi]) - (((57463123*I)/115389689184000)*d^2*K1^2*M^5*
        u^14)/(b^3*Sqrt[7293*Pi]) - (((311069351*I)/551863730880000)*d^4*K1^2*
        M^5*u^14)/(b^3*Sqrt[7293*Pi]) + (((52171879*I)/6993314496000)*d^6*
        K1^2*M^5*u^14)/(b^3*Sqrt[7293*Pi]) - 
      (((1380008921*I)/115389689184000)*d^8*K1^2*M^5*u^14)/
       (b^3*Sqrt[7293*Pi]) - (((720989*I)/249761232000)*d^10*K1^2*M^5*u^14)/
       (b^3*Sqrt[7293*Pi]) + (((11*I)/6244030800)*d^2*K0*K1*M^5*
        Sqrt[11/(663*Pi)]*u^15)/b^3 - (((11*I)/509024250)*d^6*K0*K1*M^5*
        Sqrt[11/(663*Pi)]*u^15)/b^3 - (((307*I)/31220154000)*d^10*K0*K1*M^5*
        Sqrt[11/(663*Pi)]*u^15)/b^3 + (((283*I)/10406718000)*d^12*K0*K1*M^5*
        Sqrt[11/(663*Pi)]*u^15)/b^3 + (((731*I)/450740973375)*d^8*K0*K1*M^5*
        Sqrt[17/(429*Pi)]*u^15)/b^3 - ((I/150822000)*d^14*K0*K1*M^5*
        Sqrt[17/(429*Pi)]*u^15)/b^3 - (K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (3122015400*b^3) - (37*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (3122015400*b^3) - (157*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (3122015400*b^3) - (d^12*K0^2*M^5*Sqrt[Pi/7293]*u^15)/(15082200*b^3) - 
      (d^14*K0^2*M^5*Sqrt[Pi/7293]*u^15)/(115630200*b^3) - 
      (K1^2*M^5*Sqrt[Pi/7293]*u^15)/(3122015400*b^3) - 
      (37*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(3122015400*b^3) - 
      (157*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(3122015400*b^3) - 
      (d^12*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(15082200*b^3) - 
      (d^14*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(115630200*b^3) - 
      (d^6*K0^2*M^5*Sqrt[(11*Pi)/663]*u^15)/(1040671800*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(11*Pi)/663]*u^15)/(1040671800*b^3) - 
      (d^6*K1^2*M^5*Sqrt[(11*Pi)/663]*u^15)/(1040671800*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(11*Pi)/663]*u^15)/(1040671800*b^3) + 
      (d^8*K0^2*M^5*Sqrt[(143*Pi)/51]*u^15)/(1040671800*b^3) + 
      (d^8*K1^2*M^5*Sqrt[(143*Pi)/51]*u^15)/(1040671800*b^3) - 
      (((25127*I)/801317286000)*d^2*K0*K1*M^5*u^15)/(b^3*Sqrt[7293*Pi]) - 
      (((1817*I)/39194867250)*d^4*K0*K1*M^5*u^15)/(b^3*Sqrt[7293*Pi]) + 
      (((21521*I)/120197592900)*d^6*K0*K1*M^5*u^15)/(b^3*Sqrt[7293*Pi]) + 
      (((12541*I)/31220154000)*d^10*K0*K1*M^5*u^15)/(b^3*Sqrt[7293*Pi]) - 
      (((4481*I)/10406718000)*d^12*K0*K1*M^5*u^15)/(b^3*Sqrt[7293*Pi]) + 
      (((139*I)/3468906000)*d^14*K0*K1*M^5*u^15)/(b^3*Sqrt[7293*Pi]))/Pi, 
    ((-98737*d^2*K1*M^5*Sqrt[Pi/7293]*u)/(447488*b^3*E^u) + 
      (2717707*d^4*K1*M^5*Sqrt[Pi/7293]*u)/(3297280*b^3*E^u) - 
      (7118453*d^6*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(31324160*b^3*E^u) - 
      (2525317*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(62648320*b^3*E^u) + 
      (1312673*d^10*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(15662080*b^3*E^u) - 
      (582651*d^12*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(62648320*b^3*E^u) + 
      (13653*d^14*K1*M^5*Sqrt[(3*Pi)/2431]*u)/(31324160*b^3*E^u) - 
      (1363*K1*M^5*Sqrt[(13*Pi)/561]*u)/(680960*b^3*E^u) + 
      (531*d^16*K1*M^5*Sqrt[(33*Pi)/221]*u)/(62648320*b^3*E^u) + 
      (3459623*d^2*K0*M^5*Sqrt[Pi/7293]*u^2)/(17899520*b^3*E^u) + 
      (89539933*d^4*K0*M^5*Sqrt[Pi/7293]*u^2)/(71598080*b^3*E^u) + 
      (103620331*d^10*K0*M^5*Sqrt[Pi/7293]*u^2)/(125296640*b^3*E^u) - 
      (49554919*d^12*K0*M^5*Sqrt[Pi/7293]*u^2)/(501186560*b^3*E^u) - 
      (98737*d^2*K1*M^5*Sqrt[Pi/7293]*u^2)/(447488*b^3*E^u) + 
      (2717707*d^4*K1*M^5*Sqrt[Pi/7293]*u^2)/(3297280*b^3*E^u) - 
      (6212707*d^6*K0*M^5*Sqrt[(3*Pi)/2431]*u^2)/(7831040*b^3*E^u) + 
      (41527*d^14*K0*M^5*Sqrt[(3*Pi)/2431]*u^2)/(31324160*b^3*E^u) - 
      (7118453*d^6*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(31324160*b^3*E^u) - 
      (2525317*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(62648320*b^3*E^u) + 
      (1312673*d^10*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(15662080*b^3*E^u) - 
      (582651*d^12*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(62648320*b^3*E^u) + 
      (13653*d^14*K1*M^5*Sqrt[(3*Pi)/2431]*u^2)/(31324160*b^3*E^u) - 
      (1363*K1*M^5*Sqrt[(13*Pi)/561]*u^2)/(680960*b^3*E^u) - 
      (8043*K0*M^5*Sqrt[(33*Pi)/221]*u^2)/(17899520*b^3*E^u) + 
      (1889*d^16*K0*M^5*Sqrt[(33*Pi)/221]*u^2)/(501186560*b^3*E^u) + 
      (531*d^16*K1*M^5*Sqrt[(33*Pi)/221]*u^2)/(62648320*b^3*E^u) + 
      (2149813*d^8*K0*M^5*Sqrt[(51*Pi)/143]*u^2)/(501186560*b^3*E^u) - 
      (1413283010449*K0*M^5*Sqrt[Pi/7293]*u^3)/(202556427673600*b^3*E^u) + 
      (221230149048617*d^2*K0*M^5*Sqrt[Pi/7293]*u^3)/(607669283020800*b^3*
        E^u) + (5323136277115259*d^4*K0*M^5*Sqrt[Pi/7293]*u^3)/
       (4375218837749760*b^3*E^u) - (174194045318429*d^6*K0*M^5*Sqrt[Pi/7293]*
        u^3)/(62147994854400*b^3*E^u) + (20374534254049*d^8*K0*M^5*
        Sqrt[Pi/7293]*u^3)/(46054935134208*b^3*E^u) + 
      (127789723549*d^10*K0*M^5*Sqrt[Pi/7293]*u^3)/(144717619200*b^3*E^u) - 
      (5282314183*d^12*K0*M^5*Sqrt[Pi/7293]*u^3)/(52624588800*b^3*E^u) - 
      (32931267433*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(45822771200*b^3) + 
      (249210392261*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(962278195200*b^3) + 
      (316060758641*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(384911278080*b^3) + 
      (1034891179*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(45822771200*b^3) - 
      (215871259*d^16*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(549873254400*b^3) + 
      (129061*d^18*K0^2*M^5*Sqrt[Pi/7293]*u^3)/(13505658880*b^3) + 
      (160701727*K1*M^5*Sqrt[Pi/7293]*u^3)/(13156147200*b^3*E^u) + 
      (149387387467*d^4*K1*M^5*Sqrt[Pi/7293]*u^3)/(70166118400*b^3*E^u) - 
      (40590553021*d^6*K1*M^5*Sqrt[Pi/7293]*u^3)/(6578073600*b^3*E^u) - 
      (45803946709*d^12*K1*M^5*Sqrt[Pi/7293]*u^3)/(210498355200*b^3*E^u) + 
      (36395743*d^14*K1*M^5*Sqrt[Pi/7293]*u^3)/(4385382400*b^3*E^u) + 
      (122378167*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(3376414720*b^3) + 
      (880770251951*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(962278195200*b^3) - 
      (13019662633*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(60142387200*b^3) - 
      (24281230357*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(10023731200*b^3) + 
      (2127177599*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(96227819520*b^3) + 
      (1121984441*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(120284774400*b^3) - 
      (229751633*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^3)/(120284774400*b^3) + 
      (41527*d^14*K0*M^5*Sqrt[(3*Pi)/2431]*u^3)/(31324160*b^3*E^u) + 
      (6901770259*K0^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(1283037593600*b^3) + 
      (81901586033*d^2*K0^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(1283037593600*b^3) - 
      (127331174409*d^10*K0^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(641518796800*b^3) + 
      (445880529*d^14*K0^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(320759398400*b^3) + 
      (27382558653*d^8*K1*M^5*Sqrt[(3*Pi)/2431]*u^3)/(70166118400*b^3*E^u) + 
      (12761431*d^16*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(320759398400*b^3) + 
      (24781*d^18*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^3)/(13946060800*b^3) + 
      (319411*d^16*K1*M^5*Sqrt[(11*Pi)/663]*u^3)/(14033223680*b^3*E^u) + 
      (653748553*d^2*K1*M^5*Sqrt[(13*Pi)/561]*u^3)/(7517798400*b^3*E^u) + 
      (1889*d^16*K0*M^5*Sqrt[(33*Pi)/221]*u^3)/(501186560*b^3*E^u) + 
      (4073537*d^10*K1*M^5*Sqrt[(143*Pi)/51]*u^3)/(300711936*b^3*E^u) + 
      (1421689007*d^8*K1^2*M^5*Sqrt[(187*Pi)/39]*u^3)/(160379699200*b^3) + 
      (5199474353849*K0*M^5*Sqrt[Pi/7293]*u^4)/(347239590297600*b^3*E^u) + 
      (3811037133550313*d^2*K0*M^5*Sqrt[Pi/7293]*u^4)/(4861354264166400*b^3*
        E^u) + (191215747319860931*d^4*K0*M^5*Sqrt[Pi/7293]*u^4)/
       (175008753509990400*b^3*E^u) - (642590195036623*d^6*K0*M^5*
        Sqrt[Pi/7293]*u^4)/(172933550899200*b^3*E^u) + 
      (1097063180152859*d^8*K0*M^5*Sqrt[Pi/7293]*u^4)/(1315855289548800*b^3*
        E^u) + (1278573168157*d^10*K0*M^5*Sqrt[Pi/7293]*u^4)/
       (1157740953600*b^3*E^u) + (143885857*d^14*K0*M^5*Sqrt[Pi/7293]*u^4)/
       (35083059200*b^3*E^u) + (138224268669091799*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (3341076203372544000*b^3*E^u) + (1307729011407747827*d^2*K1*M^5*
        Sqrt[Pi/7293]*u^4)/(835269050843136000*b^3*E^u) + 
      (892924267776495151*d^4*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (540468209369088000*b^3*E^u) - (60885029871076230203*d^6*K1*M^5*
        Sqrt[Pi/7293]*u^4)/(9187959559274496000*b^3*E^u) + 
      (316223999530274113*d^8*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (193430727563673600*b^3*E^u) + (333356234073221*d^10*K1*M^5*
        Sqrt[Pi/7293]*u^4)/(172398152908800*b^3*E^u) - 
      (4624525029197*d^12*K1*M^5*Sqrt[Pi/7293]*u^4)/(22102327296000*b^3*
        E^u) + (568358873*d^14*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (70166118400*b^3*E^u) + (8042687*d^16*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (56132894720*b^3*E^u) + (21799148042677*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (269437894656000*b^3) + (214335490663667*d^2*K0*K1*M^5*Sqrt[Pi/7293]*
        u^4)/(269437894656000*b^3) - (52867259481763*d^4*K0*K1*M^5*
        Sqrt[Pi/7293]*u^4)/(13471894732800*b^3) + 
      (424807065485233*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (202078420992000*b^3) + (1666060569475961*d^8*K0*K1*M^5*Sqrt[Pi/7293]*
        u^4)/(404156841984000*b^3) - (1334926873940441*d^10*K0*K1*M^5*
        Sqrt[Pi/7293]*u^4)/(404156841984000*b^3) + 
      (22409753925983*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (202078420992000*b^3) - (11608621681*d^16*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (7698225561600*b^3) + (6998615149*d^18*K0*K1*M^5*Sqrt[Pi/7293]*u^4)/
       (161662736793600*b^3) - (5521037187*d^12*K0*M^5*Sqrt[(3*Pi)/2431]*u^4)/
       (140332236800*b^3*E^u) + (323149*d^16*K0*M^5*Sqrt[(11*Pi)/663]*u^4)/
       (28066447360*b^3*E^u) + (201189651053*d^14*K0*K1*M^5*Sqrt[(17*Pi)/429]*
        u^4)/(202078420992000*b^3) + (6950613108102737461*K0*M^5*
        Sqrt[Pi/7293]*u^5)/(294014705896783872000*b^3*E^u) + 
      (1218107710697277013*d^2*K0*M^5*Sqrt[Pi/7293]*u^5)/
       (1597906010308608000*b^3*E^u) + (45172041868004516813*d^4*K0*M^5*
        Sqrt[Pi/7293]*u^5)/(73503676474195968000*b^3*E^u) - 
      (108241600556380152181*d^6*K0*M^5*Sqrt[Pi/7293]*u^5)/
       (36751838237097984000*b^3*E^u) + (247537476659891009*d^8*K0*M^5*
        Sqrt[Pi/7293]*u^5)/(309489164101877760*b^3*E^u) + 
      (482825199105121*d^10*K0*M^5*Sqrt[Pi/7293]*u^5)/
       (583501440614400*b^3*E^u) - (15146888053883*d^12*K0*M^5*Sqrt[Pi/7293]*
        u^5)/(176818618368000*b^3*E^u) + (2519261453*d^14*K0*M^5*
        Sqrt[Pi/7293]*u^5)/(841993420800*b^3*E^u) + 
      (101946029*d^16*K0*M^5*Sqrt[Pi/7293]*u^5)/(1347189473280*b^3*E^u) + 
      (613256712223*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(28361883648000*b^3) + 
      (37462904434027*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(538875789312000*b^3) - 
      (689592355423*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^5)/(472698060800*b^3) + 
      (575662244260933*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (404156841984000*b^3) + (962798283624521*d^8*K0^2*M^5*Sqrt[Pi/7293]*
        u^5)/(808313683968000*b^3) - (1043980714286921*d^10*K0^2*M^5*
        Sqrt[Pi/7293]*u^5)/(808313683968000*b^3) + 
      (15168843139643*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^5)/
       (404156841984000*b^3) + (2748852298441*d^14*K0^2*M^5*Sqrt[Pi/7293]*
        u^5)/(404156841984000*b^3) - (8736487961*d^16*K0^2*M^5*Sqrt[Pi/7293]*
        u^5)/(15396451123200*b^3) + (208203587*d^18*K0^2*M^5*Sqrt[Pi/7293]*
        u^5)/(14057629286400*b^3) + (1247458750889404549*K1*M^5*Sqrt[Pi/7293]*
        u^5)/(36751838237097984000*b^3*E^u) + 
      (9752020435587042037*d^2*K1*M^5*Sqrt[Pi/7293]*u^5)/
       (9187959559274496000*b^3*E^u) + (444612304947972631*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^5)/(540468209369088000*b^3*E^u) - 
      (37224158250033911813*d^6*K1*M^5*Sqrt[Pi/7293]*u^5)/
       (9187959559274496000*b^3*E^u) + (215757408397902649*d^8*K1*M^5*
        Sqrt[Pi/7293]*u^5)/(193430727563673600*b^3*E^u) + 
      (194141728888193*d^10*K1*M^5*Sqrt[Pi/7293]*u^5)/
       (172398152908800*b^3*E^u) - (2474326159777*d^12*K1*M^5*Sqrt[Pi/7293]*
        u^5)/(22102327296000*b^3*E^u) + (783012277*d^14*K1*M^5*Sqrt[Pi/7293]*
        u^5)/(210498355200*b^3*E^u) + (92197033*d^16*K1*M^5*Sqrt[Pi/7293]*
        u^5)/(841993420800*b^3*E^u) + (3544948080539*K1^2*M^5*Sqrt[Pi/7293]*
        u^5)/(808313683968000*b^3) - (36383419751611253*d^4*K1^2*M^5*
        Sqrt[Pi/7293]*u^5)/(10609117102080000*b^3) + 
      (7925970189182041*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (1326139637760000*b^3) + (3771700084896463*d^8*K1^2*M^5*Sqrt[Pi/7293]*
        u^5)/(2020784209920000*b^3) + (1157083977193*d^14*K1^2*M^5*
        Sqrt[Pi/7293]*u^5)/(56132894720000*b^3) - 
      (2678748726559*d^16*K1^2*M^5*Sqrt[Pi/7293]*u^5)/
       (1347189473280000*b^3) + (150598525279*d^18*K1^2*M^5*Sqrt[Pi/7293]*
        u^5)/(2424941051904000*b^3) - (1713494071256753*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/561]*u^5)/(6062352629760000*b^3) - 
      (4273991132300959*d^2*K1^2*M^5*Sqrt[(17*Pi)/429]*u^5)/
       (84872936816640000*b^3) + (1043775243809*d^12*K1^2*M^5*
        Sqrt[(17*Pi)/429]*u^5)/(189448519680000*b^3) + 
      (4185996457116893821*K0*M^5*Sqrt[Pi/7293]*u^6)/(294014705896783872000*
        b^3*E^u) + (15200046394186895279*d^2*K0*M^5*Sqrt[Pi/7293]*u^6)/
       (36751838237097984000*b^3*E^u) + (17595423053279547943*d^4*K0*M^5*
        Sqrt[Pi/7293]*u^6)/(73503676474195968000*b^3*E^u) - 
      (17815460443806523607*d^6*K0*M^5*Sqrt[Pi/7293]*u^6)/
       (12250612745699328000*b^3*E^u) + (14783737940342653*d^8*K0*M^5*
        Sqrt[Pi/7293]*u^6)/(34387684900208640*b^3*E^u) + 
      (229459934452789*d^10*K0*M^5*Sqrt[Pi/7293]*u^6)/
       (583501440614400*b^3*E^u) - (6590342488133*d^12*K0*M^5*Sqrt[Pi/7293]*
        u^6)/(176818618368000*b^3*E^u) + (311935391*d^14*K0*M^5*Sqrt[Pi/7293]*
        u^6)/(280664473600*b^3*E^u) + (307786337*d^16*K0*M^5*Sqrt[Pi/7293]*
        u^6)/(6735947366400*b^3*E^u) + (21102782049993707251*K1*M^5*
        Sqrt[Pi/7293]*u^6)/(1176058823587135488000*b^3*E^u) + 
      (2910106122264510251*d^2*K1*M^5*Sqrt[Pi/7293]*u^6)/
       (5444716775866368000*b^3*E^u) + (84245362052222294831*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^6)/(294014705896783872000*b^3*E^u) - 
      (38929470063436035689*d^6*K1*M^5*Sqrt[Pi/7293]*u^6)/
       (21001050421198848000*b^3*E^u) + (5947223998343643437*d^8*K1*M^5*
        Sqrt[Pi/7293]*u^6)/(10316305470062592000*b^3*E^u) + 
      (220015017207702121*d^10*K1*M^5*Sqrt[Pi/7293]*u^6)/
       (455131123679232000*b^3*E^u) - (98944787319283*d^12*K1*M^5*
        Sqrt[Pi/7293]*u^6)/(2121823420416000*b^3*E^u) + 
      (951819073*d^16*K1*M^5*Sqrt[Pi/7293]*u^6)/(16166273679360*b^3*E^u) - 
      (83207893344732293*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/
       (84872936816640000*b^3) - (121039776450162377*d^4*K0*K1*M^5*
        Sqrt[Pi/7293]*u^6)/(42436468408320000*b^3) + 
      (242715501691678937*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/
       (42436468408320000*b^3) + (2378941941912863*d^8*K0*K1*M^5*
        Sqrt[Pi/7293]*u^6)/(2020784209920000*b^3) + 
      (425537460525971*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/
       (6062352629760000*b^3) + (11964656852441*d^14*K0*K1*M^5*Sqrt[Pi/7293]*
        u^6)/(673594736640000*b^3) - (3382081692751*d^16*K0*K1*M^5*
        Sqrt[Pi/7293]*u^6)/(2020784209920000*b^3) + 
      (18137711017*d^18*K0*K1*M^5*Sqrt[Pi/7293]*u^6)/(346420150272000*b^3) + 
      (1092763817*d^14*K1*M^5*Sqrt[(13*Pi)/561]*u^6)/(10103921049600*b^3*
        E^u) - (366425781724757*d^10*K0*K1*M^5*Sqrt[(13*Pi)/561]*u^6)/
       (1515588157440000*b^3) - (5233242773*K0*K1*M^5*Sqrt[(143*Pi)/51]*u^6)/
       (101039210496000*b^3) + (71957803830921131*K0*M^5*Sqrt[Pi/7293]*u^7)/
       (12062141780380876800*b^3*E^u) + (2866681411240684529*d^2*K0*M^5*
        Sqrt[Pi/7293]*u^7)/(17294982699810816000*b^3*E^u) + 
      (222301687479016553*d^4*K0*M^5*Sqrt[Pi/7293]*u^7)/
       (3652356594991104000*b^3*E^u) - (6792149115546993409*d^6*K0*M^5*
        Sqrt[Pi/7293]*u^7)/(12783248082468864000*b^3*E^u) + 
      (3620949903141322247*d^8*K0*M^5*Sqrt[Pi/7293]*u^7)/
       (20632610940125184000*b^3*E^u) + (123208677591486001*d^10*K0*M^5*
        Sqrt[Pi/7293]*u^7)/(910262247358464000*b^3*E^u) + 
      (1318832041*d^14*K0*M^5*Sqrt[Pi/7293]*u^7)/(4041568419840*b^3*E^u) + 
      (2723711*d^16*K0*M^5*Sqrt[Pi/7293]*u^7)/(131969581056*b^3*E^u) - 
      (584337343043*K0^2*M^5*Sqrt[Pi/7293]*u^7)/(134718947328000*b^3) - 
      (20786112096175007*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^7)/
       (84872936816640000*b^3) + (48946797557173673*d^6*K0^2*M^5*
        Sqrt[Pi/7293]*u^7)/(42436468408320000*b^3) + 
      (232627317908267*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^7)/
       (2020784209920000*b^3) - (10631128035383*d^10*K0^2*M^5*Sqrt[Pi/7293]*
        u^7)/(18827182080000*b^3) + (3380229806711*d^12*K0^2*M^5*
        Sqrt[Pi/7293]*u^7)/(319071191040000*b^3) + 
      (6541198472027*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^7)/
       (2020784209920000*b^3) - (312557986297*d^16*K0^2*M^5*Sqrt[Pi/7293]*
        u^7)/(1010392104960000*b^3) + (24578020801*d^18*K0^2*M^5*
        Sqrt[Pi/7293]*u^7)/(2424941051904000*b^3) + 
      (34463235161260938649*K1*M^5*Sqrt[Pi/7293]*u^7)/(3528176470761406464000*
        b^3*E^u) + (85563133060309474139*d^2*K1*M^5*Sqrt[Pi/7293]*u^7)/
       (441022058845175808000*b^3*E^u) + (715558575191333971*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^7)/(9284674923056332800*b^3*E^u) - 
      (283526181052864173181*d^6*K1*M^5*Sqrt[Pi/7293]*u^7)/
       (441022058845175808000*b^3*E^u) + (20062439683786530389*d^8*K1*M^5*
        Sqrt[Pi/7293]*u^7)/(92846749230563328000*b^3*E^u) + 
      (24271894007345251*d^10*K1*M^5*Sqrt[Pi/7293]*u^7)/
       (151710374559744000*b^3*E^u) - (30649194565939*d^12*K1*M^5*
        Sqrt[Pi/7293]*u^7)/(2121823420416000*b^3*E^u) + 
      (783090097*d^14*K1*M^5*Sqrt[Pi/7293]*u^7)/(2020784209920*b^3*E^u) + 
      (55892407*d^16*K1*M^5*Sqrt[Pi/7293]*u^7)/(2309467668480*b^3*E^u) - 
      (627069969726341*K1^2*M^5*Sqrt[Pi/7293]*u^7)/(66685878927360000*b^3) - 
      (373257155531905961*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^7)/
       (933602304983040000*b^3) + (77836671834317521*d^6*K1^2*M^5*
        Sqrt[Pi/7293]*u^7)/(42436468408320000*b^3) + 
      (9284251520528267*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^7)/
       (66685878927360000*b^3) - (2647358518499573*d^10*K1^2*M^5*
        Sqrt[Pi/7293]*u^7)/(3031176314880000*b^3) + 
      (13500476873161*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^7)/
       (790741647360000*b^3) - (4174843976741*d^16*K1^2*M^5*Sqrt[Pi/7293]*
        u^7)/(9093528944640000*b^3) + (37063257613*d^18*K1^2*M^5*
        Sqrt[Pi/7293]*u^7)/(2424941051904000*b^3) - 
      (373079314174703*d^4*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^7)/
       (1571721052160000*b^3) + (7683081385009*d^14*K1^2*M^5*
        Sqrt[(11*Pi)/663]*u^7)/(18187057889280000*b^3) - 
      (4063972096273*d^12*K0*M^5*Sqrt[(13*Pi)/561]*u^7)/
       (4243646840832000*b^3*E^u) - (1528194210960971*d^4*K0^2*M^5*
        Sqrt[(13*Pi)/561]*u^7)/(42436468408320000*b^3) + 
      (20517766594674039739*K0*M^5*Sqrt[Pi/7293]*u^8)/(7056352941522812928000*
        b^3*E^u) + (8531611968957648091*d^2*K0*M^5*Sqrt[Pi/7293]*u^8)/
       (176408823538070323200*b^3*E^u) + (1224364359210439387*d^4*K0*M^5*
        Sqrt[Pi/7293]*u^8)/(103769896198864896000*b^3*E^u) - 
      (1151653046201077243*d^6*K0*M^5*Sqrt[Pi/7293]*u^8)/
       (7669948849481318400*b^3*E^u) + (435177375881163697*d^8*K0*M^5*
        Sqrt[Pi/7293]*u^8)/(8073630367875072000*b^3*E^u) + 
      (33035604603180733*d^10*K0*M^5*Sqrt[Pi/7293]*u^8)/
       (910262247358464000*b^3*E^u) + (333264053*d^14*K0*M^5*Sqrt[Pi/7293]*
        u^8)/(4041568419840*b^3*E^u) + (2547866334497707831*K1*M^5*
        Sqrt[Pi/7293]*u^8)/(3528176470761406464000*b^3*E^u) + 
      (114544694959373266943*d^2*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (1764088235380703232000*b^3*E^u) + (5386940372671846459*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^8)/(1764088235380703232000*b^3*E^u) - 
      (301132965411405247921*d^6*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (1764088235380703232000*b^3*E^u) + (35782346688392593*d^8*K1*M^5*
        Sqrt[Pi/7293]*u^8)/(546157348415078400*b^3*E^u) + 
      (72800380272554189*d^10*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (1820524494716928000*b^3*E^u) - (5127472617269*d^12*K1*M^5*
        Sqrt[Pi/7293]*u^8)/(1414548946944000*b^3*E^u) + 
      (21673438117*d^14*K1*M^5*Sqrt[Pi/7293]*u^8)/(202078420992000*b^3*E^u) + 
      (555895889*d^16*K1*M^5*Sqrt[Pi/7293]*u^8)/(80831368396800*b^3*E^u) - 
      (4958881679147797*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (14587536015360000*b^3) + (10271517677616289*d^6*K0*K1*M^5*
        Sqrt[Pi/7293]*u^8)/(9725024010240000*b^3) + 
      (19640433144833*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/
       (2381638533120000*b^3) - (176029913665063*d^10*K0*K1*M^5*Sqrt[Pi/7293]*
        u^8)/(378897039360000*b^3) + (1292346321941*d^12*K0*K1*M^5*
        Sqrt[Pi/7293]*u^8)/(162384445440000*b^3) + 
      (265142329*d^18*K0*K1*M^5*Sqrt[Pi/7293]*u^8)/(30311763148800*b^3) + 
      (5690651*d^16*K0*M^5*Sqrt[(3*Pi)/2431]*u^8)/(2566075187200*b^3*E^u) - 
      (411573109757*d^12*K0*M^5*Sqrt[(11*Pi)/663]*u^8)/
       (1414548946944000*b^3*E^u) + (7054719701*d^14*K0*K1*M^5*
        Sqrt[(11*Pi)/663]*u^8)/(32476889088000*b^3) - 
      (204695189887*d^16*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^8)/
       (9093528944640000*b^3) - (7425034960207*K0*K1*M^5*Sqrt[(13*Pi)/561]*
        u^8)/(11114313154560000*b^3) - (179403233406743*d^2*K0*K1*M^5*
        Sqrt[(17*Pi)/429]*u^8)/(11670028812288000*b^3) - 
      (135371630242119221*K0*M^5*Sqrt[Pi/7293]*u^9)/(1008050420217544704000*
        b^3*E^u) + (26084507224905164389*d^2*K0*M^5*Sqrt[Pi/7293]*u^9)/
       (1764088235380703232000*b^3*E^u) - (984480979873879879*d^4*K0*M^5*
        Sqrt[Pi/7293]*u^9)/(294014705896783872000*b^3*E^u) - 
      (55150559217915108307*d^6*K0*M^5*Sqrt[Pi/7293]*u^9)/
       (1764088235380703232000*b^3*E^u) + (2503403746257048391*d^8*K0*M^5*
        Sqrt[Pi/7293]*u^9)/(185693498461126656000*b^3*E^u) - 
      (28623577517*d^12*K0*M^5*Sqrt[Pi/7293]*u^9)/(42436468408320*b^3*E^u) + 
      (5594397071*d^14*K0*M^5*Sqrt[Pi/7293]*u^9)/(202078420992000*b^3*E^u) + 
      (334507*d^16*K0*M^5*Sqrt[Pi/7293]*u^9)/(281152585728*b^3*E^u) - 
      (4040199219583*K0^2*M^5*Sqrt[Pi/7293]*u^9)/(3704771051520000*b^3) - 
      (8280706473746429*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (233400576245760000*b^3) - (28913851877671*d^4*K0^2*M^5*Sqrt[Pi/7293]*
        u^9)/(972502401024000*b^3) + (3548000133755537*d^6*K0^2*M^5*
        Sqrt[Pi/7293]*u^9)/(29175072030720000*b^3) - 
      (90727265577659*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^9)/
       (16671469731840000*b^3) - (248564995187*d^16*K0^2*M^5*Sqrt[Pi/7293]*
        u^9)/(9093528944640000*b^3) + (631421407*d^18*K0^2*M^5*Sqrt[Pi/7293]*
        u^9)/(606235262976000*b^3) + (2131273309611898481*K1*M^5*
        Sqrt[Pi/7293]*u^9)/(882044117690351616000*b^3*E^u) + 
      (11491476302091811*d^2*K1*M^5*Sqrt[Pi/7293]*u^9)/
       (1281109829615616000*b^3*E^u) + (6490075875901116677*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^9)/(1764088235380703232000*b^3*E^u) - 
      (66548868112796904013*d^6*K1*M^5*Sqrt[Pi/7293]*u^9)/
       (1764088235380703232000*b^3*E^u) + (32601375339106631*d^8*K1*M^5*
        Sqrt[Pi/7293]*u^9)/(2063261094012518400*b^3*E^u) + 
      (41248355397120107*d^10*K1*M^5*Sqrt[Pi/7293]*u^9)/
       (5461573484150784000*b^3*E^u) - (9406643752943*d^12*K1*M^5*
        Sqrt[Pi/7293]*u^9)/(12730940522496000*b^3*E^u) + 
      (2967374299*d^14*K1*M^5*Sqrt[Pi/7293]*u^9)/(67359473664000*b^3*E^u) + 
      (2985797*d^16*K1*M^5*Sqrt[Pi/7293]*u^9)/(6381423820800*b^3*E^u) - 
      (158576767709401*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(100028818391040000*b^3) - 
      (615195426964507*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^9)/
       (14587536015360000*b^3) + (7075633959157903*d^6*K1^2*M^5*Sqrt[Pi/7293]*
        u^9)/(43762608046080000*b^3) + (158280920491*d^12*K1^2*M^5*
        Sqrt[Pi/7293]*u^9)/(126299013120000*b^3) + 
      (99544739683*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(378897039360000*b^3) - 
      (44396403977*d^16*K1^2*M^5*Sqrt[Pi/7293]*u^9)/(1299075563520000*b^3) - 
      (190484843117*d^10*K0^2*M^5*Sqrt[(3*Pi)/2431]*u^9)/
       (11226578944000*b^3) + (9966289*d^18*K1^2*M^5*Sqrt[(3*Pi)/2431]*u^9)/
       (22453157888000*b^3) + (1742652971*d^14*K0^2*M^5*Sqrt[(11*Pi)/663]*
        u^9)/(81192222720000*b^3) - (4449588810221*d^8*K1^2*M^5*
        Sqrt[(11*Pi)/663]*u^9)/(4546764472320000*b^3) - 
      (2376288221448293*d^2*K1^2*M^5*Sqrt[(13*Pi)/561]*u^9)/
       (700201728737280000*b^3) - (22567355640101*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/561]*u^9)/(4546764472320000*b^3) + 
      (19560292491161*d^10*K0*M^5*Sqrt[(17*Pi)/429]*u^9)/
       (46680115249152000*b^3*E^u) + (55094208067*d^12*K0^2*M^5*
        Sqrt[(17*Pi)/429]*u^9)/(1136691118080000*b^3) + 
      (9634395110997721*K0*M^5*Sqrt[Pi/7293]*u^10)/(17819073084653568000*b^3*
        E^u) + (60109994722398661*d^2*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (70563529415228129280*b^3*E^u) + (62702427913885307*d^4*K0*M^5*
        Sqrt[Pi/7293]*u^10)/(103769896198864896000*b^3*E^u) - 
      (1021403627508187283*d^6*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (196009803931189248000*b^3*E^u) + (18485854804825007*d^8*K0*M^5*
        Sqrt[Pi/7293]*u^10)/(7142057633120256000*b^3*E^u) + 
      (285481995582863*d^10*K0*M^5*Sqrt[Pi/7293]*u^10)/
       (496506680377344000*b^3*E^u) + (3111896317*d^14*K0*M^5*Sqrt[Pi/7293]*
        u^10)/(67359473664000*b^3*E^u) - (359507*d^16*K0*M^5*Sqrt[Pi/7293]*
        u^10)/(99709747200*b^3*E^u) - (163015287428493809*K1*M^5*
        Sqrt[Pi/7293]*u^10)/(294014705896783872000*b^3*E^u) + 
      (8056936965308291441*d^2*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (1764088235380703232000*b^3*E^u) - (219927488938292623*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^10)/(65336601310396416000*b^3*E^u) - 
      (7409580390071555831*d^6*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (1764088235380703232000*b^3*E^u) + (39542917434545747*d^8*K1*M^5*
        Sqrt[Pi/7293]*u^10)/(13263821318651904000*b^3*E^u) + 
      (37566270029627*d^10*K1*M^5*Sqrt[Pi/7293]*u^10)/(60017291034624000*b^3*
        E^u) - (32175649019*d^12*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (363741157785600*b^3*E^u) + (3192827551*d^14*K1*M^5*Sqrt[Pi/7293]*
        u^10)/(86605037568000*b^3*E^u) - (11207508479*K0*K1*M^5*Sqrt[Pi/7293]*
        u^10)/(13047237181440*b^3) - (9141820678323433*d^2*K0*K1*M^5*
        Sqrt[Pi/7293]*u^10)/(525151296552960000*b^3) - 
      (1028410695793291*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/
       (131287824138240000*b^3) - (843465490151*d^8*K0*K1*M^5*Sqrt[Pi/7293]*
        u^10)/(164521082880000*b^3) + (932670983207*d^12*K0*K1*M^5*
        Sqrt[Pi/7293]*u^10)/(1705036677120000*b^3) + 
      (44040496501*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(852518338560000*b^3) - 
      (4227517909*d^16*K0*K1*M^5*Sqrt[Pi/7293]*u^10)/(378897039360000*b^3) - 
      (16089019*d^16*K1*M^5*Sqrt[(11*Pi)/663]*u^10)/(86605037568000*b^3*
        E^u) - (185535809489*d^10*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^10)/
       (97430667264000*b^3) + (1629341671*d^12*K0*M^5*Sqrt[(13*Pi)/561]*u^10)/
       (2546188104499200*b^3*E^u) + (43414310928469*d^6*K0*K1*M^5*
        Sqrt[(13*Pi)/561]*u^10)/(10940652011520000*b^3) + 
      (13413737*d^18*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^10)/
       (454676447232000*b^3) - (6094713851200979*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (176408823538070323200*b^3*E^u) + (5415450515479523*d^2*K0*M^5*
        Sqrt[Pi/7293]*u^11)/(8481193439330304000*b^3*E^u) - 
      (9672932883976807*d^4*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (8820441176903516160*b^3*E^u) - (6706354338325193*d^6*K0*M^5*
        Sqrt[Pi/7293]*u^11)/(110255514711293952000*b^3*E^u) + 
      (1981810135705661*d^8*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (2579076367515648000*b^3*E^u) + (36274743371*d^10*K0*M^5*Sqrt[Pi/7293]*
        u^11)/(1050302593105920*b^3*E^u) - 
      (123629712839*d^12*K0*M^5*Sqrt[Pi/7293]*u^11)/(530455855104000*b^3*
        E^u) - (30943273*d^14*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (1515588157440*b^3*E^u) + (1219500563*d^16*K0*M^5*Sqrt[Pi/7293]*u^11)/
       (303117631488000*b^3*E^u) + (828420759043*K0^2*M^5*Sqrt[Pi/7293]*u^11)/
       (75021613793280000*b^3) - (240044626667*d^4*K0^2*M^5*Sqrt[Pi/7293]*
        u^11)/(690988548096000*b^3) + (264030621677*d^6*K0^2*M^5*
        Sqrt[Pi/7293]*u^11)/(115164758016000*b^3) + 
      (435809714981*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(2500720459776000*b^3) - 
      (581920887991*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(487153336320000*b^3) + 
      (3683343751*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(426259169280000*b^3) - 
      (44040977*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(8973877248000*b^3) + 
      (4800068879*d^16*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(2273382236160000*b^3) - 
      (3365863*d^18*K0^2*M^5*Sqrt[Pi/7293]*u^11)/(454676447232000*b^3) + 
      (640762458260471*K1*M^5*Sqrt[Pi/7293]*u^11)/(5478534892486656000*b^3*
        E^u) + (2749137359936909*d^2*K1*M^5*Sqrt[Pi/7293]*u^11)/
       (27563878677823488000*b^3*E^u) - (1484779713530083*d^4*K1*M^5*
        Sqrt[Pi/7293]*u^11)/(4900245098279731200*b^3*E^u) - 
      (1638661645000469*d^6*K1*M^5*Sqrt[Pi/7293]*u^11)/
       (3062653186424832000*b^3*E^u) + (26173956857077*d^8*K1*M^5*
        Sqrt[Pi/7293]*u^11)/(34387684900208640*b^3*E^u) + 
      (6989726230759*d^10*K1*M^5*Sqrt[Pi/7293]*u^11)/(85337085689856000*b^3*
        E^u) - (327482884153*d^12*K1*M^5*Sqrt[Pi/7293]*u^11)/
       (1591367565312000*b^3*E^u) + (7008719*d^16*K1*M^5*Sqrt[Pi/7293]*u^11)/
       (2062024704000*b^3*E^u) - (75322587791443*K1^2*M^5*Sqrt[Pi/7293]*u^11)/
       (1125324206899200000*b^3) - (4056549684010633*d^2*K1^2*M^5*
        Sqrt[Pi/7293]*u^11)/(7877269448294400000*b^3) - 
      (137149627196431*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^11)/
       (103648282214400000*b^3) + (41412676321759*d^6*K1^2*M^5*Sqrt[Pi/7293]*
        u^11)/(11935256739840000*b^3) - (16915461612299*d^8*K1^2*M^5*
        Sqrt[Pi/7293]*u^11)/(37510806896640000*b^3) + 
      (1169560851817*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^11)/
       (8525183385600000*b^3) - (33664400071*d^14*K1^2*M^5*Sqrt[Pi/7293]*
        u^11)/(8525183385600000*b^3) + (17407693*d^18*K1^2*M^5*Sqrt[Pi/7293]*
        u^11)/(272805868339200*b^3) - (1064974621*d^16*K1^2*M^5*
        Sqrt[(11*Pi)/663]*u^11)/(6820146708480000*b^3) - 
      (3458877738823*d^2*K0^2*M^5*Sqrt[(13*Pi)/561]*u^11)/
       (47741026959360000*b^3) - (33332247461*d^10*K1^2*M^5*Sqrt[(13*Pi)/561]*
        u^11)/(347966668800000*b^3) - (10759891*d^14*K1*M^5*Sqrt[(17*Pi)/429]*
        u^11)/(9472425984000*b^3*E^u) - (29276358819793*K0*M^5*Sqrt[Pi/7293]*
        u^12)/(27563878677823488000*b^3*E^u) + 
      (449113141922257*d^2*K0*M^5*Sqrt[Pi/7293]*u^12)/(12250612745699328000*
        b^3*E^u) + (924124302059353*d^4*K0*M^5*Sqrt[Pi/7293]*u^12)/
       (5802921826910208000*b^3*E^u) - (23337201166669151*d^6*K0*M^5*
        Sqrt[Pi/7293]*u^12)/(110255514711293952000*b^3*E^u) - 
      (11491088840723*d^8*K0*M^5*Sqrt[Pi/7293]*u^12)/(84100316332032000*b^3*
        E^u) + (47690778287*d^12*K0*M^5*Sqrt[Pi/7293]*u^12)/
       (795683782656000*b^3*E^u) + (7213001*d^14*K0*M^5*Sqrt[Pi/7293]*u^12)/
       (4209967104000*b^3*E^u) - (22232601907163*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (55127757355646976000*b^3*E^u) + (1062315558039173*d^2*K1*M^5*
        Sqrt[Pi/7293]*u^12)/(22051102942258790400*b^3*E^u) + 
      (1844073174984011*d^4*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (12250612745699328000*b^3*E^u) - (577790477773307*d^6*K1*M^5*
        Sqrt[Pi/7293]*u^12)/(2450122549139865600*b^3*E^u) - 
      (661675684346531*d^8*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (5802921826910208000*b^3*E^u) + (32223516460033*d^10*K1*M^5*
        Sqrt[Pi/7293]*u^12)/(341348342759424000*b^3*E^u) + 
      (44862188071*d^12*K1*M^5*Sqrt[Pi/7293]*u^12)/(795683782656000*b^3*
        E^u) + (78184657*d^14*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (37889703936000*b^3*E^u) - (49309607*d^16*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (37889703936000*b^3*E^u) + (470567617679*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (40190150246400000*b^3) + (36964202109629*d^2*K0*K1*M^5*Sqrt[Pi/7293]*
        u^12)/(281331051724800000*b^3) + (4564789916177*d^4*K0*K1*M^5*
        Sqrt[Pi/7293]*u^12)/(70332762931200000*b^3) + 
      (905655287*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(97684392960000*b^3) - 
      (250891945463*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(446557224960000*b^3) + 
      (49685452171*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/(608941670400000*b^3) + 
      (199622462251*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (710431948800000*b^3) - (8952800317*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^12)/
       (1065647923200000*b^3) - (1518849473*d^16*K0*K1*M^5*Sqrt[(11*Pi)/663]*
        u^12)/(1705036677120000*b^3) + (252143*d^18*K0*K1*M^5*
        Sqrt[(13*Pi)/561]*u^12)/(17947754496000*b^3) + 
      (1871679852593*d^10*K0*M^5*Sqrt[(17*Pi)/429]*u^12)/
       (341348342759424000*b^3*E^u) - (3151921*d^16*K0*M^5*Sqrt[(17*Pi)/429]*
        u^12)/(37889703936000*b^3*E^u) + (6048329300023*K0*M^5*Sqrt[Pi/7293]*
        u^13)/(4593979779637248000*b^3*E^u) + 
      (641870545527821*d^2*K0*M^5*Sqrt[Pi/7293]*u^13)/(27563878677823488000*
        b^3*E^u) - (12690230859979*d^4*K0*M^5*Sqrt[Pi/7293]*u^13)/
       (787539390794956800*b^3*E^u) - (1373633841402107*d^6*K0*M^5*
        Sqrt[Pi/7293]*u^13)/(27563878677823488000*b^3*E^u) + 
      (63509294934401*d^8*K0*M^5*Sqrt[Pi/7293]*u^13)/(1450730456727552000*b^3*
        E^u) + (4166587057*d^10*K0*M^5*Sqrt[Pi/7293]*u^13)/
       (1236769357824000*b^3*E^u) - (1364400269*d^12*K0*M^5*Sqrt[Pi/7293]*
        u^13)/(198920945664000*b^3*E^u) + (7744981*d^14*K0*M^5*Sqrt[Pi/7293]*
        u^13)/(9472425984000*b^3*E^u) + (758071*d^16*K0*M^5*Sqrt[Pi/7293]*
        u^13)/(3157475328000*b^3*E^u) + (245737824707*K0^2*M^5*Sqrt[Pi/7293]*
        u^13)/(281331051724800000*b^3) - (3581305939069*d^2*K0^2*M^5*
        Sqrt[Pi/7293]*u^13)/(281331051724800000*b^3) - 
      (2231006513051*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^13)/
       (35166381465600000*b^3) + (429126058657*d^6*K0^2*M^5*Sqrt[Pi/7293]*
        u^13)/(4688850862080000*b^3) + (152823880453*d^8*K0^2*M^5*
        Sqrt[Pi/7293]*u^13)/(1875540344832000*b^3) - 
      (22451839693*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(224346931200000*b^3) - 
      (5305228351*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(266411980800000*b^3) + 
      (41005669079*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(2131295846400000*b^3) + 
      (352232341*d^16*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(113669111808000*b^3) - 
      (18328021*d^18*K0^2*M^5*Sqrt[Pi/7293]*u^13)/(341007335424000*b^3) + 
      (7261858185259*K1*M^5*Sqrt[Pi/7293]*u^13)/(5512775735564697600*b^3*
        E^u) - (468741962038171*d^4*K1*M^5*Sqrt[Pi/7293]*u^13)/
       (27563878677823488000*b^3*E^u) - (1345703075008013*d^6*K1*M^5*
        Sqrt[Pi/7293]*u^13)/(27563878677823488000*b^3*E^u) + 
      (1272990214931*d^8*K1*M^5*Sqrt[Pi/7293]*u^13)/(28445695229952000*b^3*
        E^u) + (231051726179*d^10*K1*M^5*Sqrt[Pi/7293]*u^13)/
       (85337085689856000*b^3*E^u) - (1398764327*d^12*K1*M^5*Sqrt[Pi/7293]*
        u^13)/(198920945664000*b^3*E^u) + (20968169*d^14*K1*M^5*Sqrt[Pi/7293]*
        u^13)/(28417277952000*b^3*E^u) + (1090807*d^16*K1*M^5*Sqrt[Pi/7293]*
        u^13)/(4736212992000*b^3*E^u) + (53217893507*K1^2*M^5*Sqrt[Pi/7293]*
        u^13)/(93777017241600000*b^3) - (399283032851*d^2*K1^2*M^5*
        Sqrt[Pi/7293]*u^13)/(40190150246400000*b^3) - 
      (90804919531*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^13)/(1065647923200000*b^3) + 
      (1554587092337*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^13)/
       (14066552586240000*b^3) + (250144578121*d^8*K1^2*M^5*Sqrt[Pi/7293]*
        u^13)/(3125900574720000*b^3) - (58553963987*d^10*K1^2*M^5*
        Sqrt[Pi/7293]*u^13)/(673040793600000*b^3) - 
      (75159061*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^13)/(3115929600000*b^3) + 
      (27256721977*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^13)/(2131295846400000*b^3) + 
      (28005931*d^16*K1^2*M^5*Sqrt[Pi/7293]*u^13)/(11598888960000*b^3) - 
      (76245353*d^18*K1^2*M^5*Sqrt[Pi/7293]*u^13)/(1705036677120000*b^3) + 
      (585045297547*d^2*K1*M^5*Sqrt[(11*Pi)/663]*u^13)/
       (278423016947712000*b^3*E^u) + (8490320029*K0*M^5*Sqrt[Pi/7293]*u^14)/
       (6890969669455872000*b^3*E^u) - (2421643918231*d^2*K0*M^5*
        Sqrt[Pi/7293]*u^14)/(6890969669455872000*b^3*E^u) - 
      (12474261841273*d^4*K0*M^5*Sqrt[Pi/7293]*u^14)/(6890969669455872000*b^3*
        E^u) + (1179155687*d^6*K0*M^5*Sqrt[Pi/7293]*u^14)/
       (584029974528000*b^3*E^u) + (730984156883*d^8*K0*M^5*Sqrt[Pi/7293]*
        u^14)/(362682614181888000*b^3*E^u) - 
      (27870537551*d^10*K0*M^5*Sqrt[Pi/7293]*u^14)/(21334271422464000*b^3*
        E^u) - (6277759*d^12*K0*M^5*Sqrt[Pi/7293]*u^14)/
       (16576745472000*b^3*E^u) - (1200077*d^14*K0*M^5*Sqrt[Pi/7293]*u^14)/
       (7104319488000*b^3*E^u) - (4751*d^16*K0*M^5*Sqrt[Pi/7293]*u^14)/
       (236810649600*b^3*E^u) + (662034433*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (492212119246848000*b^3*E^u) - (2392620139123*d^2*K1*M^5*Sqrt[Pi/7293]*
        u^14)/(6890969669455872000*b^3*E^u) - 
      (4117571531131*d^4*K1*M^5*Sqrt[Pi/7293]*u^14)/(2296989889818624000*b^3*
        E^u) + (13947874781669*d^6*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (6890969669455872000*b^3*E^u) + (714730061321*d^8*K1*M^5*Sqrt[Pi/7293]*
        u^14)/(362682614181888000*b^3*E^u) - 
      (5620887887*d^10*K1*M^5*Sqrt[Pi/7293]*u^14)/(4266854284492800*b^3*
        E^u) - (1155617*d^14*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (7104319488000*b^3*E^u) - (46703*d^16*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (2368106496000*b^3*E^u) + (1671683903*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (17583190732800000*b^3) - (35907686369*d^2*K0*K1*M^5*Sqrt[Pi/7293]*
        u^14)/(11722127155200000*b^3) - (52277282359*d^4*K0*K1*M^5*
        Sqrt[Pi/7293]*u^14)/(3196943769600000*b^3) + 
      (46779251429*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/(35166381465600000*
        b^3) + (178506157829*d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^14)/
       (11722127155200000*b^3) + (4838967103*d^10*K0*K1*M^5*Sqrt[Pi/7293]*
        u^14)/(168260198400000*b^3) - (14974368049*d^14*K0*K1*M^5*
        Sqrt[Pi/7293]*u^14)/(1065647923200000*b^3) + 
      (10663*d^18*K0*K1*M^5*Sqrt[(11*Pi)/663]*u^14)/(6660299520000*b^3) - 
      (69539*d^12*K1*M^5*Sqrt[(17*Pi)/429]*u^14)/(3315349094400*b^3*E^u) - 
      (377389*d^16*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^14)/(4349583360000*b^3) - 
      (59764541*d^12*K0*K1*M^5*Sqrt[(187*Pi)/39]*u^14)/
       (1065647923200000*b^3) + (70742003*K0*M^5*Sqrt[Pi/7293]*u^15)/
       (313225894066176000*b^3*E^u) + (142273427*d^2*K0*M^5*Sqrt[Pi/7293]*
        u^15)/(16889631542784000*b^3*E^u) + 
      (3038681197*d^4*K0*M^5*Sqrt[Pi/7293]*u^15)/(86137120868198400*b^3*
        E^u) + (8754207689*d^6*K0*M^5*Sqrt[Pi/7293]*u^15)/
       (861371208681984000*b^3*E^u) - (903005309*d^8*K0*M^5*Sqrt[Pi/7293]*
        u^15)/(10074517060608000*b^3*E^u) - 
      (58475471*d^10*K0*M^5*Sqrt[Pi/7293]*u^15)/(2666783927808000*b^3*E^u) + 
      (11467*d^12*K0*M^5*Sqrt[Pi/7293]*u^15)/(259011648000*b^3*E^u) + 
      (269*d^16*K0*M^5*Sqrt[Pi/7293]*u^15)/(394684416000*b^3*E^u) + 
      (3721651*K0^2*M^5*Sqrt[Pi/7293]*u^15)/(639388753920000*b^3) + 
      (2516493709*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^15)/(14066552586240000*b^3) + 
      (11947778477*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^15)/(7033276293120000*b^3) + 
      (6695586817*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^15)/(3196943769600000*b^3) - 
      (167457268369*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^15)/(35166381465600000*
        b^3) + (7258893841*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (3196943769600000*b^3) + (4179525967*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (3196943769600000*b^3) + (69941*d^16*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (555024960000*b^3) + (68797*d^18*K0^2*M^5*Sqrt[Pi/7293]*u^15)/
       (60894167040000*b^3) + (70742003*K1*M^5*Sqrt[Pi/7293]*u^15)/
       (313225894066176000*b^3*E^u) + (142273427*d^2*K1*M^5*Sqrt[Pi/7293]*
        u^15)/(16889631542784000*b^3*E^u) + 
      (3038681197*d^4*K1*M^5*Sqrt[Pi/7293]*u^15)/(86137120868198400*b^3*
        E^u) + (8754207689*d^6*K1*M^5*Sqrt[Pi/7293]*u^15)/
       (861371208681984000*b^3*E^u) - (903005309*d^8*K1*M^5*Sqrt[Pi/7293]*
        u^15)/(10074517060608000*b^3*E^u) - 
      (58475471*d^10*K1*M^5*Sqrt[Pi/7293]*u^15)/(2666783927808000*b^3*E^u) + 
      (11467*d^12*K1*M^5*Sqrt[Pi/7293]*u^15)/(259011648000*b^3*E^u) + 
      (269*d^16*K1*M^5*Sqrt[Pi/7293]*u^15)/(394684416000*b^3*E^u) + 
      (29246519*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(5023768780800000*b^3) + 
      (11687400433*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(70332762931200000*b^3) + 
      (230520751*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(144717619200000*b^3) + 
      (3297818983*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(1674589593600000*b^3) - 
      (7589636801*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(1674589593600000*b^3) - 
      (2120989253*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(799235942400000*b^3) + 
      (455758067*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(213129584640000*b^3) + 
      (12181381*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(10149027840000*b^3) + 
      (273083*d^18*K1^2*M^5*Sqrt[Pi/7293]*u^15)/(426259169280000*b^3) - 
      (212237219*d^10*K0^2*M^5*Sqrt[(11*Pi)/663]*u^15)/
       (799235942400000*b^3) + (d^14*K0*M^5*Sqrt[(13*Pi)/561]*u^15)/
       (1038643200*b^3*E^u) + (d^14*K1*M^5*Sqrt[(13*Pi)/561]*u^15)/
       (1038643200*b^3*E^u) + (46103*d^16*K1^2*M^5*Sqrt[(13*Pi)/561]*u^15)/
       (5328239616000*b^3) - (73937*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/
       (17583190732800000*b^3) - (1411731257*d^4*K0*K1*M^5*Sqrt[Pi/7293]*
        u^16)/(6593696524800000*b^3) - (105265271*d^6*K0*K1*M^5*Sqrt[Pi/7293]*
        u^16)/(412106032800000*b^3) + (12240941473*d^8*K0*K1*M^5*
        Sqrt[Pi/7293]*u^16)/(26374786099200000*b^3) + 
      (1331663*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/(2446640640000*b^3) - 
      (39715463*d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/(149856739200000*b^3) - 
      (150071*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/(685843200000*b^3) - 
      (9046811*d^16*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/(319694376960000*b^3) - 
      (4681*d^18*K0*K1*M^5*Sqrt[Pi/7293]*u^16)/(4440199680000*b^3) - 
      (87337*d^2*K0*K1*M^5*Sqrt[(17*Pi)/429]*u^16)/(57839443200000*b^3) + 
      (1889*K0^2*M^5*Sqrt[Pi/7293]*u^17)/(308477030400000*b^3) + 
      (1321273*d^2*K0^2*M^5*Sqrt[Pi/7293]*u^17)/(5861063577600000*b^3) + 
      (4763533*d^4*K0^2*M^5*Sqrt[Pi/7293]*u^17)/(1883913292800000*b^3) + 
      (3937027*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^17)/(694073318400000*b^3) - 
      (130922347*d^8*K0^2*M^5*Sqrt[Pi/7293]*u^17)/(26374786099200000*b^3) - 
      (5012087*d^10*K0^2*M^5*Sqrt[Pi/7293]*u^17)/(479541565440000*b^3) + 
      (712381*d^12*K0^2*M^5*Sqrt[Pi/7293]*u^17)/(1198853913600000*b^3) + 
      (5931007*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^17)/(1198853913600000*b^3) + 
      (8999*d^18*K0^2*M^5*Sqrt[Pi/7293]*u^17)/(106564792320000*b^3) + 
      (108373*K1^2*M^5*Sqrt[Pi/7293]*u^17)/(17583190732800000*b^3) + 
      (3868549*d^2*K1^2*M^5*Sqrt[Pi/7293]*u^17)/(17583190732800000*b^3) + 
      (418603*d^4*K1^2*M^5*Sqrt[Pi/7293]*u^17)/(171264844800000*b^3) + 
      (2876659*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^17)/(527495721984000*b^3) - 
      (25868243*d^8*K1^2*M^5*Sqrt[Pi/7293]*u^17)/(5274957219840000*b^3) - 
      (7958039*d^10*K1^2*M^5*Sqrt[Pi/7293]*u^17)/(799235942400000*b^3) + 
      (792937*d^12*K1^2*M^5*Sqrt[Pi/7293]*u^17)/(1198853913600000*b^3) + 
      (1223617*d^16*K1^2*M^5*Sqrt[Pi/7293]*u^17)/(959083130880000*b^3) + 
      (25163*d^18*K1^2*M^5*Sqrt[Pi/7293]*u^17)/(319694376960000*b^3) + 
      (514559*d^14*K1^2*M^5*Sqrt[(11*Pi)/663]*u^17)/(1198853913600000*b^3) + 
      (8509*d^16*K0^2*M^5*Sqrt[(17*Pi)/429]*u^17)/(106564792320000*b^3) + 
      (K0*K1*M^5*Sqrt[Pi/7293]*u^18)/(13082731200000*b^3) - 
      (6931*d^2*K0*K1*M^5*Sqrt[Pi/7293]*u^18)/(627971097600000*b^3) - 
      (1439*d^4*K0*K1*M^5*Sqrt[Pi/7293]*u^18)/(8410327200000*b^3) - 
      (1271*d^6*K0*K1*M^5*Sqrt[Pi/7293]*u^18)/(2854414080000*b^3) + 
      (d^8*K0*K1*M^5*Sqrt[Pi/7293]*u^18)/(8176707000*b^3) + 
      (86063*d^10*K0*K1*M^5*Sqrt[Pi/7293]*u^18)/(85632422400000*b^3) + 
      (d^12*K0*K1*M^5*Sqrt[Pi/7293]*u^18)/(7341600000*b^3) - 
      (6547*d^14*K0*K1*M^5*Sqrt[Pi/7293]*u^18)/(14272070400000*b^3) - 
      (71*d^16*K0*K1*M^5*Sqrt[Pi/7293]*u^18)/(428162112000*b^3) - 
      (d^18*K0*K1*M^5*Sqrt[Pi/7293]*u^18)/(85847040000*b^3) + 
      (K0^2*M^5*Sqrt[Pi/7293]*u^19)/(313985548800000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[Pi/7293]*u^19)/(4983897600000*b^3) + 
      (d^4*K0^2*M^5*Sqrt[Pi/7293]*u^19)/(415324800000*b^3) + 
      (53*d^6*K0^2*M^5*Sqrt[Pi/7293]*u^19)/(7136035200000*b^3) + 
      (7*d^14*K0^2*M^5*Sqrt[Pi/7293]*u^19)/(1019433600000*b^3) + 
      (d^16*K0^2*M^5*Sqrt[Pi/7293]*u^19)/(380588544000*b^3) + 
      (d^18*K0^2*M^5*Sqrt[Pi/7293]*u^19)/(5708828160000*b^3) + 
      (K1^2*M^5*Sqrt[Pi/7293]*u^19)/(313985548800000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[Pi/7293]*u^19)/(4983897600000*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/7293]*u^19)/(415324800000*b^3) + 
      (53*d^6*K1^2*M^5*Sqrt[Pi/7293]*u^19)/(7136035200000*b^3) + 
      (7*d^14*K1^2*M^5*Sqrt[Pi/7293]*u^19)/(1019433600000*b^3) + 
      (d^16*K1^2*M^5*Sqrt[Pi/7293]*u^19)/(380588544000*b^3) + 
      (d^18*K1^2*M^5*Sqrt[Pi/7293]*u^19)/(5708828160000*b^3) - 
      (29*d^8*K0^2*M^5*Sqrt[(13*Pi)/561]*u^19)/(156992774400000*b^3) - 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/561]*u^19)/(7136035200000*b^3) - 
      (29*d^8*K1^2*M^5*Sqrt[(13*Pi)/561]*u^19)/(156992774400000*b^3) - 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/561]*u^19)/(7136035200000*b^3) - 
      (d^10*K0^2*M^5*Sqrt[(221*Pi)/33]*u^19)/(14272070400000*b^3) - 
      (d^10*K1^2*M^5*Sqrt[(221*Pi)/33]*u^19)/(14272070400000*b^3))/Pi}, 2, 
   13, 1]}, 3, 5, 1]


==> anc/spectrum_8_8.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((d^2*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(96*b^2) - 
      (d^4*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(192*b^2) + 
      (7*d^8*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(384*b^2) - 
      (K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(48*b^2) + 
      (3*d^4*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(16*b^2) + 
      (d^6*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(8*b^2) - 
      (3*d^8*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(16*b^2) + 
      (d^2*K0^2*M^4*u^2)/(24*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (31*d^2*K1^2*M^4*u^2)/(24*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (K0^2*M^4*u^2)/(128*b^2*Sqrt[24310*Pi]) - (3*d^4*K0^2*M^4*u^2)/
       (32*b^2*Sqrt[24310*Pi]) - (7*d^6*K0^2*M^4*u^2)/
       (96*b^2*Sqrt[24310*Pi]) + (31*d^4*K1^2*M^4*u^2)/
       (48*b^2*Sqrt[24310*Pi]) + (d^6*K1^2*M^4*u^2)/(2*b^2*Sqrt[24310*Pi]) - 
      (3*d^8*K1^2*M^4*u^2)/(8*b^2*Sqrt[24310*Pi]) + 
      (29*d^6*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^3)/(144*b^2) - 
      (541*d^8*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^3)/(2304*b^2) + 
      (19*d^4*K0*K1*M^4*Sqrt[143/(170*Pi)]*u^3)/(1920*b^2) - 
      (1073*K0*K1*M^4*u^3)/(11520*b^2*Sqrt[24310*Pi]) - 
      (1663*d^2*K0*K1*M^4*u^3)/(1440*b^2*Sqrt[24310*Pi]) + 
      (31*d^4*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^4)/(576*b^2) - 
      (23*d^8*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^4)/(384*b^2) - 
      (7*K1^2*M^4*Sqrt[17/(1430*Pi)]*u^4)/(13824*b^2) - 
      (5*d^8*K1^2*M^4*Sqrt[65/(374*Pi)]*u^4)/(4608*b^2) - 
      (509*d^2*K0^2*M^4*u^4)/(1440*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (497*d^2*K1^2*M^4*u^4)/(17280*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (713*K0^2*M^4*u^4)/(23040*b^2*Sqrt[24310*Pi]) - 
      (1489*d^4*K0^2*M^4*u^4)/(11520*b^2*Sqrt[24310*Pi]) + 
      (149*d^6*K0^2*M^4*u^4)/(576*b^2*Sqrt[24310*Pi]) + 
      (1483*d^8*K0^2*M^4*u^4)/(4608*b^2*Sqrt[24310*Pi]) + 
      (3*K1^2*M^4*u^4)/(160*b^2*Sqrt[24310*Pi]) - (5477*d^4*K1^2*M^4*u^4)/
       (34560*b^2*Sqrt[24310*Pi]) + (73*d^6*K1^2*M^4*u^4)/
       (384*b^2*Sqrt[24310*Pi]) - (K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^5)/
       (864*b^2) + (23*d^4*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^5)/(1080*b^2) - 
      (d^6*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^5)/(576*b^2) + 
      (7*d^2*K0*K1*M^4*Sqrt[17/(1430*Pi)]*u^5)/(1728*b^2) - 
      (49*K0*K1*M^4*u^5)/(1920*b^2*Sqrt[24310*Pi]) - 
      (49*d^2*K0*K1*M^4*u^5)/(240*b^2*Sqrt[24310*Pi]) - 
      (101*d^8*K0*K1*M^4*u^5)/(1152*b^2*Sqrt[24310*Pi]) - 
      (d^8*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^6)/(1152*b^2) - 
      (d^2*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^6)/(36*b^2) + 
      (d^6*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^6)/(36*b^2) - 
      (d^8*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^6)/(1152*b^2) + 
      (d^2*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^6)/(108*b^2) + 
      (13*d^4*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^6)/(864*b^2) + 
      (d^6*K0^2*M^4*Sqrt[55/(442*Pi)]*u^6)/(288*b^2) - 
      (109*d^2*K0^2*M^4*u^6)/(720*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (361*d^2*K1^2*M^4*u^6)/(2160*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (367*K0^2*M^4*u^6)/(17280*b^2*Sqrt[24310*Pi]) - 
      (107*d^4*K0^2*M^4*u^6)/(2880*b^2*Sqrt[24310*Pi]) - 
      (79*d^6*K0^2*M^4*u^6)/(288*b^2*Sqrt[24310*Pi]) + 
      (401*K1^2*M^4*u^6)/(17280*b^2*Sqrt[24310*Pi]) - 
      (1127*d^4*K1^2*M^4*u^6)/(8640*b^2*Sqrt[24310*Pi]) - 
      (d^6*K1^2*M^4*u^6)/(18*b^2*Sqrt[24310*Pi]) + 
      (d^2*K0*K1*M^4*Sqrt[2/(12155*Pi)]*u^7)/(135*b^2) - 
      (d^4*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^7)/(144*b^2) - 
      (K0*K1*M^4*u^7)/(135*b^2*Sqrt[24310*Pi]) + (179*d^4*K0*K1*M^4*u^7)/
       (2160*b^2*Sqrt[24310*Pi]) + (d^2*K0^2*M^4*Sqrt[2/(12155*Pi)]*u^8)/
       (135*b^2) - (d^2*K1^2*M^4*Sqrt[2/(12155*Pi)]*u^8)/(135*b^2) - 
      (d^4*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^8)/(108*b^2) + 
      (d^4*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^8)/(108*b^2) - 
      (K0^2*M^4*u^8)/(135*b^2*Sqrt[24310*Pi]) + (7*d^4*K0^2*M^4*u^8)/
       (180*b^2*Sqrt[24310*Pi]) + (K1^2*M^4*u^8)/(135*b^2*Sqrt[24310*Pi]) - 
      (7*d^4*K1^2*M^4*u^8)/(180*b^2*Sqrt[24310*Pi]))/Pi, 0, 
    ((-1355*d^2*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(14592*b^2) - 
      (103*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(1824*b^2) - 
      (277*d^8*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(608*b^2) + 
      (63*d^10*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(1216*b^2) + 
      (271*d^4*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^2)/(7296*b^2) - 
      (3473*d^2*K1^2*M^4*u^2)/(1216*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (499*K0^2*M^4*u^2)/(14592*b^2*Sqrt[24310*Pi]) - 
      (7*d^4*K0^2*M^4*u^2)/(3648*b^2*Sqrt[24310*Pi]) + 
      (1319*d^6*K0^2*M^4*u^2)/(2432*b^2*Sqrt[24310*Pi]) - 
      (2429*d^8*K0^2*M^4*u^2)/(4864*b^2*Sqrt[24310*Pi]) - 
      (371*d^10*K0^2*M^4*u^2)/(14592*b^2*Sqrt[24310*Pi]) + 
      (1459*d^4*K1^2*M^4*u^2)/(304*b^2*Sqrt[24310*Pi]) + 
      (653*d^6*K1^2*M^4*u^2)/(1824*b^2*Sqrt[24310*Pi]) + 
      (17035*d^6*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^3)/(43776*b^2) + 
      (292507*d^10*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^3)/(17072640*b^2) - 
      (1216799*K0*K1*M^4*u^3)/(3064320*b^2*Sqrt[24310*Pi]) - 
      (13347013*d^2*K0*K1*M^4*u^3)/(3064320*b^2*Sqrt[24310*Pi]) + 
      (9883799*d^4*K0*K1*M^4*u^3)/(1532160*b^2*Sqrt[24310*Pi]) - 
      (1679321*d^8*K0*K1*M^4*u^3)/(437760*b^2*Sqrt[24310*Pi]) + 
      (343*d^10*K0*K1*M^4*u^3)/(89856*b^2*Sqrt[24310*Pi]) - 
      (492229*d^2*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^4)/(3677184*b^2) - 
      (881*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^4)/(29184*b^2) + 
      (4189*d^6*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^4)/(87552*b^2) + 
      (371243*d^4*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^4)/(3064320*b^2) + 
      (2449*d^10*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^4)/(875520*b^2) - 
      (313*d^8*K0^2*M^4*Sqrt[143/(170*Pi)]*u^4)/(46080*b^2) - 
      (3787027*d^2*K0^2*M^4*u^4)/(9192960*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (37950529*d^2*K1^2*M^4*u^4)/(18385920*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (589739*K0^2*M^4*u^4)/(6128640*b^2*Sqrt[24310*Pi]) - 
      (1153*K1^2*M^4*u^4)/(2042880*b^2*Sqrt[24310*Pi]) + 
      (21373837*d^4*K1^2*M^4*u^4)/(9192960*b^2*Sqrt[24310*Pi]) + 
      (932111*d^6*K1^2*M^4*u^4)/(437760*b^2*Sqrt[24310*Pi]) - 
      (1166017*d^8*K1^2*M^4*u^4)/(525312*b^2*Sqrt[24310*Pi]) - 
      (9991*d^10*K1^2*M^4*u^4)/(525312*b^2*Sqrt[24310*Pi]) + 
      (340099*d^10*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^5)/(26966016*b^2) - 
      (4722307*d^2*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^5)/(36771840*b^2) - 
      (145091*d^8*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^5)/(1313280*b^2) + 
      (200593*d^6*K0*K1*M^4*Sqrt[17/(1430*Pi)]*u^5)/(2626560*b^2) - 
      (404407*K0*K1*M^4*u^5)/(3064320*b^2*Sqrt[24310*Pi]) + 
      (139387*d^2*K0*K1*M^4*u^5)/(645120*b^2*Sqrt[24310*Pi]) + 
      (1763039*d^4*K0*K1*M^4*u^5)/(1149120*b^2*Sqrt[24310*Pi]) - 
      (37181*d^6*K0*K1*M^4*u^5)/(138240*b^2*Sqrt[24310*Pi]) - 
      (33504491*d^10*K0*K1*M^4*u^5)/(404490240*b^2*Sqrt[24310*Pi]) - 
      (2291*d^8*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^6)/(131328*b^2) + 
      (K1^2*M^4*Sqrt[5/(4862*Pi)]*u^6)/(114912*b^2) - 
      (34249*d^10*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^6)/(20487168*b^2) - 
      (151549*d^10*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^6)/(204871680*b^2) - 
      (26603*d^2*K1^2*M^4*Sqrt[221/(110*Pi)]*u^6)/(18385920*b^2) - 
      (1882753*d^2*K0^2*M^4*u^6)/(18385920*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (22283*K0^2*M^4*u^6)/(1021440*b^2*Sqrt[24310*Pi]) + 
      (1560079*d^4*K0^2*M^4*u^6)/(9192960*b^2*Sqrt[24310*Pi]) + 
      (21187*d^6*K0^2*M^4*u^6)/(437760*b^2*Sqrt[24310*Pi]) + 
      (1211723*d^10*K0^2*M^4*u^6)/(204871680*b^2*Sqrt[24310*Pi]) - 
      (2479*K1^2*M^4*u^6)/(483840*b^2*Sqrt[24310*Pi]) + 
      (3829591*d^4*K1^2*M^4*u^6)/(9192960*b^2*Sqrt[24310*Pi]) + 
      (179251*d^6*K1^2*M^4*u^6)/(1313280*b^2*Sqrt[24310*Pi]) - 
      (5971*d^8*K1^2*M^4*u^6)/(27360*b^2*Sqrt[24310*Pi]) + 
      (2833*d^10*K1^2*M^4*u^6)/(336960*b^2*Sqrt[24310*Pi]) - 
      (179899*d^4*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^7)/(20224512*b^2) + 
      (4535197*d^2*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^7)/(179262720*b^2) - 
      (31*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^7)/(36480*b^2) - 
      (31193*d^6*K0*K1*M^4*Sqrt[143/(170*Pi)]*u^7)/(27578880*b^2) - 
      (57127673*d^2*K0*K1*M^4*u^7)/(179262720*b^2*Sqrt[24310*Pi]) + 
      (10644539*d^4*K0*K1*M^4*u^7)/(101122560*b^2*Sqrt[24310*Pi]) + 
      (289669*d^6*K0*K1*M^4*u^7)/(1451520*b^2*Sqrt[24310*Pi]) - 
      (13531*d^8*K0*K1*M^4*u^7)/(328320*b^2*Sqrt[24310*Pi]) - 
      (103*d^10*K0*K1*M^4*u^7)/(17280*b^2*Sqrt[24310*Pi]) - 
      (317*d^6*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^8)/(328320*b^2) - 
      (d^8*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^8)/(9120*b^2) - 
      (d^8*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^8)/(13680*b^2) + 
      (d^4*K1^2*M^4*Sqrt[143/(170*Pi)]*u^8)/(4032*b^2) + 
      (33769*d^2*K0^2*M^4*u^8)/(1532160*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (22361*d^2*K1^2*M^4*u^8)/(919296*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (821*K0^2*M^4*u^8)/(229824*b^2*Sqrt[24310*Pi]) - 
      (1523*d^4*K0^2*M^4*u^8)/(42560*b^2*Sqrt[24310*Pi]) + 
      (6287*d^6*K0^2*M^4*u^8)/(328320*b^2*Sqrt[24310*Pi]) - 
      (43*d^10*K0^2*M^4*u^8)/(72960*b^2*Sqrt[24310*Pi]) + 
      (89*K1^2*M^4*u^8)/(25536*b^2*Sqrt[24310*Pi]) - 
      (427*d^10*K1^2*M^4*u^8)/(656640*b^2*Sqrt[24310*Pi]) - 
      (d^2*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^9)/(14364*b^2) + 
      (d^4*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^9)/(14364*b^2) - 
      (K0*K1*M^4*u^9)/(57456*b^2*Sqrt[24310*Pi]) + (d^2*K0*K1*M^4*u^9)/
       (57456*b^2*Sqrt[24310*Pi]) - (d^4*K0*K1*M^4*u^9)/
       (4104*b^2*Sqrt[24310*Pi]) + (d^6*K0*K1*M^4*u^9)/
       (1368*b^2*Sqrt[24310*Pi]) - (d^8*K0*K1*M^4*u^9)/
       (2736*b^2*Sqrt[24310*Pi]) - (d^10*K0*K1*M^4*u^9)/
       (8208*b^2*Sqrt[24310*Pi]))/Pi, 0, 
    ((593*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(68096*b^2) + 
      (4591*d^2*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(29184*b^2) - 
      (41*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(14592*b^2) + 
      (4219*d^2*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(17024*b^2) - 
      (10001*d^4*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^2)/(272384*b^2) - 
      (4853*d^6*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^2)/(12768*b^2) + 
      (5029*d^8*K1^2*M^4*Sqrt[55/(442*Pi)]*u^2)/(102144*b^2) + 
      (9*d^12*K1^2*M^4*Sqrt[221/(110*Pi)]*u^2)/(34048*b^2) - 
      (3*K0^2*M^4*u^2)/(272384*b^2*Sqrt[24310*Pi]) - (13373*d^6*K0^2*M^4*u^2)/
       (8512*b^2*Sqrt[24310*Pi]) + (38333*d^8*K0^2*M^4*u^2)/
       (38912*b^2*Sqrt[24310*Pi]) + (1769*d^10*K0^2*M^4*u^2)/
       (10752*b^2*Sqrt[24310*Pi]) - (3907*d^12*K0^2*M^4*u^2)/
       (817152*b^2*Sqrt[24310*Pi]) + (79897*d^4*K1^2*M^4*u^2)/
       (102144*b^2*Sqrt[24310*Pi]) + (2853*d^10*K1^2*M^4*u^2)/
       (17024*b^2*Sqrt[24310*Pi]) + (625133*d^2*K0*K1*M^4*Sqrt[11/(2210*Pi)]*
        u^3)/(1340640*b^2) - (4656493*d^6*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^3)/
       (5362560*b^2) + (181261*K0*K1*M^4*Sqrt[221/(110*Pi)]*u^3)/
       (171601920*b^2) - (119668793*d^4*K0*K1*M^4*u^3)/
       (57200640*b^2*Sqrt[24310*Pi]) + (1238379019*d^8*K0*K1*M^4*u^3)/
       (171601920*b^2*Sqrt[24310*Pi]) + (448897*d^10*K0*K1*M^4*u^3)/
       (595840*b^2*Sqrt[24310*Pi]) + (2733389*d^12*K0*K1*M^4*u^3)/
       (57200640*b^2*Sqrt[24310*Pi]) - (8745661*d^4*K0^2*M^4*
        Sqrt[13/(1870*Pi)]*u^4)/(114401280*b^2) + 
      (54476198891*d^2*K1^2*M^4*Sqrt[17/(1430*Pi)]*u^4)/(347052625920*b^2) - 
      (11860501*d^6*K1^2*M^4*Sqrt[17/(1430*Pi)]*u^4)/(25740288*b^2) + 
      (74464003*d^2*K0^2*M^4*u^4)/(42900480*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (387806313101*d^2*K1^2*M^4*u^4)/(347052625920*Sqrt[24310]*b^2*
        Sqrt[Pi]) + (32418041*K0^2*M^4*u^4)/(343203840*b^2*Sqrt[24310*Pi]) - 
      (17904347*d^6*K0^2*M^4*u^4)/(5362560*b^2*Sqrt[24310*Pi]) + 
      (774428539*d^8*K0^2*M^4*u^4)/(343203840*b^2*Sqrt[24310*Pi]) + 
      (3334679*d^10*K0^2*M^4*u^4)/(14300160*b^2*Sqrt[24310*Pi]) + 
      (485343*d^12*K0^2*M^4*u^4)/(38133760*b^2*Sqrt[24310*Pi]) + 
      (68626007*K1^2*M^4*u^4)/(343203840*b^2*Sqrt[24310*Pi]) - 
      (1850679443*d^4*K1^2*M^4*u^4)/(1029611520*b^2*Sqrt[24310*Pi]) + 
      (5062854751*d^8*K1^2*M^4*u^4)/(1029611520*b^2*Sqrt[24310*Pi]) + 
      (93400343*d^10*K1^2*M^4*u^4)/(128701440*b^2*Sqrt[24310*Pi]) + 
      (1892719*d^12*K1^2*M^4*u^4)/(1029611520*b^2*Sqrt[24310*Pi]) + 
      (10799357*d^8*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^5)/(14708736*b^2) + 
      (3389807*d^2*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^5)/(12257280*b^2) + 
      (87476413*K0*K1*M^4*u^5)/(514805760*b^2*Sqrt[24310*Pi]) - 
      (320176643*d^4*K0*K1*M^4*u^5)/(171601920*b^2*Sqrt[24310*Pi]) - 
      (713634763*d^6*K0*K1*M^4*u^5)/(128701440*b^2*Sqrt[24310*Pi]) + 
      (19332091*d^10*K0*K1*M^4*u^5)/(36771840*b^2*Sqrt[24310*Pi]) + 
      (27571*d^12*K0*K1*M^4*u^5)/(14708736*b^2*Sqrt[24310*Pi]) + 
      (2950193*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^6)/(1029611520*b^2) + 
      (197329*d^10*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^6)/(27095040*b^2) + 
      (32376941*d^8*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^6)/(1029611520*b^2) + 
      (241093849*d^2*K0^2*M^4*u^6)/(514805760*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (3030637*d^2*K1^2*M^4*u^6)/(4085760*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (346755223*d^4*K0^2*M^4*u^6)/(1029611520*b^2*Sqrt[24310*Pi]) - 
      (28594403*d^6*K0^2*M^4*u^6)/(36771840*b^2*Sqrt[24310*Pi]) - 
      (132833*d^12*K0^2*M^4*u^6)/(1029611520*b^2*Sqrt[24310*Pi]) + 
      (2183749*K1^2*M^4*u^6)/(42900480*b^2*Sqrt[24310*Pi]) - 
      (43577309*d^4*K1^2*M^4*u^6)/(85800960*b^2*Sqrt[24310*Pi]) - 
      (18563563*d^6*K1^2*M^4*u^6)/(14300160*b^2*Sqrt[24310*Pi]) + 
      (57805991*d^8*K1^2*M^4*u^6)/(64350720*b^2*Sqrt[24310*Pi]) + 
      (29646563*d^10*K1^2*M^4*u^6)/(257402880*b^2*Sqrt[24310*Pi]) - 
      (27091*d^12*K1^2*M^4*u^6)/(257402880*b^2*Sqrt[24310*Pi]) + 
      (54799*d^10*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^7)/(12257280*b^2) + 
      (772007*d^2*K0*K1*M^4*Sqrt[17/(1430*Pi)]*u^7)/(36771840*b^2) + 
      (268291*K0*K1*M^4*u^7)/(14300160*b^2*Sqrt[24310*Pi]) - 
      (77292071*d^4*K0*K1*M^4*u^7)/(257402880*b^2*Sqrt[24310*Pi]) - 
      (63844549*d^6*K0*K1*M^4*u^7)/(128701440*b^2*Sqrt[24310*Pi]) + 
      (126493*d^8*K0*K1*M^4*u^7)/(340480*b^2*Sqrt[24310*Pi]) - 
      (199*d^12*K0*K1*M^4*u^7)/(12257280*b^2*Sqrt[24310*Pi]) - 
      (133169*d^6*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^8)/(32175360*b^2) + 
      (405887*d^2*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^8)/(128701440*b^2) - 
      (52069*d^4*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^8)/(14300160*b^2) + 
      (436454009*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^8)/(5300440104960*b^2) + 
      (36397*d^8*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^8)/(25740288*b^2) + 
      (76283*d^2*K0^2*M^4*u^8)/(2383360*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (4127675113*K0^2*M^4*u^8)/(5300440104960*b^2*Sqrt[24310*Pi]) - 
      (715417*d^4*K0^2*M^4*u^8)/(21450240*b^2*Sqrt[24310*Pi]) - 
      (590747*d^6*K0^2*M^4*u^8)/(21450240*b^2*Sqrt[24310*Pi]) + 
      (67493*d^10*K0^2*M^4*u^8)/(16087680*b^2*Sqrt[24310*Pi]) + 
      (2039*d^12*K0^2*M^4*u^8)/(64350720*b^2*Sqrt[24310*Pi]) + 
      (726511*K1^2*M^4*u^8)/(128701440*b^2*Sqrt[24310*Pi]) + 
      (1052627*d^8*K1^2*M^4*u^8)/(25740288*b^2*Sqrt[24310*Pi]) + 
      (75401*d^10*K1^2*M^4*u^8)/(14300160*b^2*Sqrt[24310*Pi]) + 
      (249*d^12*K1^2*M^4*u^8)/(4766720*b^2*Sqrt[24310*Pi]) + 
      (29*d^12*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^9)/(3677184*b^2) + 
      (127*d^10*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^9)/(766080*b^2) - 
      (467861589341*d^6*K0*K1*M^4*Sqrt[17/(1430*Pi)]*u^9)/
       (173092497177600*b^2) + (757*K0*K1*M^4*u^9)/
       (14300160*b^2*Sqrt[24310*Pi]) + (99037*d^2*K0*K1*M^4*u^9)/
       (16087680*b^2*Sqrt[24310*Pi]) - (117437*d^4*K0*K1*M^4*u^9)/
       (42900480*b^2*Sqrt[24310*Pi]) + (5997236825917*d^6*K0*K1*M^4*u^9)/
       (173092497177600*b^2*Sqrt[24310*Pi]) + (109729*d^8*K0*K1*M^4*u^9)/
       (18385920*b^2*Sqrt[24310*Pi]) + (36319601*d^12*K0^2*M^4*
        Sqrt[5/(4862*Pi)]*u^10)/(1006007675904*b^2) + 
      (9941*d^2*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^10)/(115831296*b^2) - 
      (140561*d^4*K1^2*M^4*Sqrt[17/(1430*Pi)]*u^10)/(1158312960*b^2) + 
      (10741*d^2*K0^2*M^4*u^10)/(27578880*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (19531*K0^2*M^4*u^10)/(55157760*b^2*Sqrt[24310*Pi]) + 
      (2713*d^4*K0^2*M^4*u^10)/(1575936*b^2*Sqrt[24310*Pi]) - 
      (13159*d^6*K0^2*M^4*u^10)/(4596480*b^2*Sqrt[24310*Pi]) + 
      (100127*d^8*K0^2*M^4*u^10)/(128701440*b^2*Sqrt[24310*Pi]) + 
      (20833*d^10*K0^2*M^4*u^10)/(64350720*b^2*Sqrt[24310*Pi]) - 
      (1809571*d^12*K0^2*M^4*u^10)/(10265384448*b^2*Sqrt[24310*Pi]) + 
      (499481*K1^2*M^4*u^10)/(1158312960*b^2*Sqrt[24310*Pi]) - 
      (59407*d^6*K1^2*M^4*u^10)/(96526080*b^2*Sqrt[24310*Pi]) + 
      (16319*d^8*K1^2*M^4*u^10)/(20321280*b^2*Sqrt[24310*Pi]) + 
      (62983*d^10*K1^2*M^4*u^10)/(193052160*b^2*Sqrt[24310*Pi]) + 
      (281*d^12*K1^2*M^4*u^10)/(128701440*b^2*Sqrt[24310*Pi]) + 
      (K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^11)/(9652608*b^2) - 
      (11*d^4*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^11)/(9652608*b^2) - 
      (11*d^6*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^11)/(2010960*b^2) + 
      (11*d^8*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^11)/(2298240*b^2) - 
      (d^12*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^11)/(2298240*b^2) + 
      (d^2*K0*K1*M^4*Sqrt[143/(170*Pi)]*u^11)/(6032880*b^2) + 
      (K0^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(144789120*b^2) + 
      (11*d^4*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(28957824*b^2) - 
      (11*d^6*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(12065760*b^2) - 
      (11*d^8*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(48263040*b^2) + 
      (11*d^10*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(24131520*b^2) + 
      (d^12*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(16087680*b^2) + 
      (K1^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(144789120*b^2) + 
      (11*d^4*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(28957824*b^2) - 
      (11*d^6*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(12065760*b^2) - 
      (11*d^8*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(48263040*b^2) + 
      (11*d^10*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(24131520*b^2) + 
      (d^12*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(16087680*b^2) + 
      (d^2*K0^2*M^4*Sqrt[187/(130*Pi)]*u^12)/(72394560*b^2) + 
      (d^2*K1^2*M^4*Sqrt[187/(130*Pi)]*u^12)/(72394560*b^2))/Pi, 0, 
    ((-829321369*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(311625273344*b^2) - 
      (322825*d^2*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(2684928*b^2) - 
      (10072721162953*d^8*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/
       (57294532399104*b^2) + (116629*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/
       (4698624*b^2) - (53699*d^4*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/
       (82432*b^2) + (219477009029*d^6*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/
       (421283326464*b^2) + (21163137*d^14*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/
       (13153014784*b^2) - (152279*d^10*K0^2*M^4*Sqrt[55/(442*Pi)]*u^2)/
       (18794496*b^2) + (4374949*d^2*K1^2*M^4*u^2)/(4698624*Sqrt[24310]*b^2*
        Sqrt[Pi]) - (9991*K0^2*M^4*u^2)/(19476579584*b^2*Sqrt[24310*Pi]) - 
      (16112797*d^4*K0^2*M^4*u^2)/(37588992*b^2*Sqrt[24310*Pi]) + 
      (43776151*d^6*K0^2*M^4*u^2)/(18794496*b^2*Sqrt[24310*Pi]) + 
      (228852026167*d^8*K0^2*M^4*u^2)/(28647266199552*b^2*Sqrt[24310*Pi]) + 
      (1168697*d^12*K0^2*M^4*u^2)/(37588992*b^2*Sqrt[24310*Pi]) - 
      (3001*d^14*K0^2*M^4*u^2)/(6264832*b^2*Sqrt[24310*Pi]) + 
      (4888433713*d^6*K1^2*M^4*u^2)/(210641663232*b^2*Sqrt[24310*Pi]) + 
      (355221*d^8*K1^2*M^4*u^2)/(1566208*b^2*Sqrt[24310*Pi]) - 
      (3294377*d^10*K1^2*M^4*u^2)/(4698624*b^2*Sqrt[24310*Pi]) + 
      (389*d^12*K1^2*M^4*u^2)/(9728*b^2*Sqrt[24310*Pi]) + 
      (2342157*d^14*K1^2*M^4*u^2)/(13153014784*b^2*Sqrt[24310*Pi]) - 
      (415805441*d^10*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^3)/(789368832*b^2) - 
      (8232281*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^3)/(2631229440*b^2) - 
      (826959197*d^2*K0*K1*M^4*u^3)/(263122944*b^2*Sqrt[24310*Pi]) - 
      (28607293621*d^4*K0*K1*M^4*u^3)/(7893688320*b^2*Sqrt[24310*Pi]) + 
      (57186532889*d^6*K0*K1*M^4*u^3)/(3946844160*b^2*Sqrt[24310*Pi]) - 
      (41083225643*d^8*K0*K1*M^4*u^3)/(7893688320*b^2*Sqrt[24310*Pi]) + 
      (125415377*d^12*K0*K1*M^4*u^3)/(877076480*b^2*Sqrt[24310*Pi]) + 
      (9904721*d^14*K0*K1*M^4*u^3)/(1315614720*b^2*Sqrt[24310*Pi]) - 
      (67564303*d^2*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^4)/(526245888*b^2) - 
      (389022953*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^4)/(33830092800*b^2) - 
      (146775298687*d^2*K1^2*M^4*u^4)/(39468441600*Sqrt[24310]*b^2*
        Sqrt[Pi]) - (69392077*K0^2*M^4*u^4)/(1754152960*b^2*Sqrt[24310*Pi]) - 
      (11645910721*d^4*K0^2*M^4*u^4)/(15787376640*b^2*Sqrt[24310*Pi]) + 
      (40157964269*d^6*K0^2*M^4*u^4)/(7893688320*b^2*Sqrt[24310*Pi]) - 
      (32677587983*d^8*K0^2*M^4*u^4)/(15787376640*b^2*Sqrt[24310*Pi]) - 
      (1374720973*d^10*K0^2*M^4*u^4)/(1578737664*b^2*Sqrt[24310*Pi]) + 
      (214014551*d^12*K0^2*M^4*u^4)/(5262458880*b^2*Sqrt[24310*Pi]) + 
      (5580821*d^14*K0^2*M^4*u^4)/(2631229440*b^2*Sqrt[24310*Pi]) - 
      (5237527991*d^4*K1^2*M^4*u^4)/(3758899200*b^2*Sqrt[24310*Pi]) + 
      (1472825242573*d^6*K1^2*M^4*u^4)/(118405324800*b^2*Sqrt[24310*Pi]) - 
      (26616814547*d^8*K1^2*M^4*u^4)/(5262458880*b^2*Sqrt[24310*Pi]) - 
      (53819985731*d^10*K1^2*M^4*u^4)/(23681064960*b^2*Sqrt[24310*Pi]) + 
      (2032211963*d^12*K1^2*M^4*u^4)/(15787376640*b^2*Sqrt[24310*Pi]) + 
      (5623861*d^14*K1^2*M^4*u^4)/(3383009280*b^2*Sqrt[24310*Pi]) + 
      (2932093*d^14*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^5)/(23681064960*b^2) - 
      (2337831779*K0*K1*M^4*u^5)/(16915046400*b^2*Sqrt[24310*Pi]) - 
      (401380416761*d^2*K0*K1*M^4*u^5)/(118405324800*b^2*Sqrt[24310*Pi]) - 
      (7897195847*d^4*K0*K1*M^4*u^5)/(16915046400*b^2*Sqrt[24310*Pi]) + 
      (51835884481*d^6*K0*K1*M^4*u^5)/(5148057600*b^2*Sqrt[24310*Pi]) - 
      (6942252533*d^8*K0*K1*M^4*u^5)/(1578737664*b^2*Sqrt[24310*Pi]) - 
      (1816826617*d^10*K0*K1*M^4*u^5)/(1029611520*b^2*Sqrt[24310*Pi]) + 
      (680912131*d^12*K0*K1*M^4*u^5)/(7893688320*b^2*Sqrt[24310*Pi]) - 
      (119370071*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^6)/(29601331200*b^2) + 
      (14463553651*d^6*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^6)/(71043194880*b^2) - 
      (74085266209*d^2*K0^2*M^4*u^6)/(118405324800*Sqrt[24310]*b^2*
        Sqrt[Pi]) - (361205192629*d^2*K1^2*M^4*u^6)/(355215974400*Sqrt[24310]*
        b^2*Sqrt[Pi]) - (3479377637*K0^2*M^4*u^6)/(118405324800*b^2*
        Sqrt[24310*Pi]) + (4856315039*d^4*K0^2*M^4*u^6)/
       (118405324800*b^2*Sqrt[24310*Pi]) + (65200367879*d^6*K0^2*M^4*u^6)/
       (39468441600*b^2*Sqrt[24310*Pi]) - (21183817*d^8*K0^2*M^4*u^6)/
       (27697152*b^2*Sqrt[24310*Pi]) - (6754443359*d^10*K0^2*M^4*u^6)/
       (23681064960*b^2*Sqrt[24310*Pi]) + (93875839*d^12*K0^2*M^4*u^6)/
       (7893688320*b^2*Sqrt[24310*Pi]) + (917773*d^14*K0^2*M^4*u^6)/
       (3383009280*b^2*Sqrt[24310*Pi]) + (335432833*d^4*K1^2*M^4*u^6)/
       (3624652800*b^2*Sqrt[24310*Pi]) - (1779572293*d^8*K1^2*M^4*u^6)/
       (1409587200*b^2*Sqrt[24310*Pi]) - (51418282249*d^10*K1^2*M^4*u^6)/
       (118405324800*b^2*Sqrt[24310*Pi]) + (6199439*d^12*K1^2*M^4*u^6)/
       (338300928*b^2*Sqrt[24310*Pi]) + (10419379*d^14*K1^2*M^4*u^6)/
       (23681064960*b^2*Sqrt[24310*Pi]) - (4379848607*d^2*K0*K1*M^4*
        Sqrt[11/(2210*Pi)]*u^7)/(88803993600*b^2) + 
      (15943*d^14*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^7)/(740033280*b^2) - 
      (194394619*K0*K1*M^4*Sqrt[17/(1430*Pi)]*u^7)/(118405324800*b^2) - 
      (1507877647*d^8*K0*K1*M^4*Sqrt[17/(1430*Pi)]*u^7)/(39468441600*b^2) + 
      (6255865019*d^4*K0*K1*M^4*u^7)/(50745139200*b^2*Sqrt[24310*Pi]) + 
      (28831081397*d^6*K0*K1*M^4*u^7)/(22200998400*b^2*Sqrt[24310*Pi]) - 
      (6207886361*d^10*K0*K1*M^4*u^7)/(29601331200*b^2*Sqrt[24310*Pi]) + 
      (175969253*d^12*K0*K1*M^4*u^7)/(23681064960*b^2*Sqrt[24310*Pi]) + 
      (2021155901*d^6*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^8)/(56834555904*b^2) + 
      (547466077*d^4*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^8)/(177607987200*b^2) - 
      (42173543*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^8)/(236810649600*b^2) + 
      (284129*d^14*K1^2*M^4*Sqrt[17/(1430*Pi)]*u^8)/(94724259840*b^2) - 
      (80377374817*d^2*K0^2*M^4*u^8)/(1420863897600*Sqrt[24310]*b^2*
        Sqrt[Pi]) - (124622397373*d^2*K1^2*M^4*u^8)/
       (1420863897600*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (5530073093*d^4*K0^2*M^4*u^8)/(355215974400*b^2*Sqrt[24310*Pi]) + 
      (26622133067*d^6*K0^2*M^4*u^8)/(202980556800*b^2*Sqrt[24310*Pi]) - 
      (15824653751*d^8*K0^2*M^4*u^8)/(236810649600*b^2*Sqrt[24310*Pi]) - 
      (9965338589*d^10*K0^2*M^4*u^8)/(473621299200*b^2*Sqrt[24310*Pi]) + 
      (36859*d^12*K0^2*M^4*u^8)/(52859520*b^2*Sqrt[24310*Pi]) + 
      (1267127*d^14*K0^2*M^4*u^8)/(31574753280*b^2*Sqrt[24310*Pi]) - 
      (3179778157*K1^2*M^4*u^8)/(710431948800*b^2*Sqrt[24310*Pi]) - 
      (24044253547*d^8*K1^2*M^4*u^8)/(236810649600*b^2*Sqrt[24310*Pi]) - 
      (3978503411*d^10*K1^2*M^4*u^8)/(157873766400*b^2*Sqrt[24310*Pi]) + 
      (2593691*d^12*K1^2*M^4*u^8)/(2631229440*b^2*Sqrt[24310*Pi]) + 
      (68261*d^14*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^9)/(35521597440*b^2) - 
      (31525951*K0*K1*M^4*u^9)/(17760798720*b^2*Sqrt[24310*Pi]) - 
      (145686467*d^2*K0*K1*M^4*u^9)/(5074513920*b^2*Sqrt[24310*Pi]) + 
      (12199487*d^4*K0*K1*M^4*u^9)/(657807360*b^2*Sqrt[24310*Pi]) + 
      (470009671*d^6*K0*K1*M^4*u^9)/(9347788800*b^2*Sqrt[24310*Pi]) - 
      (2836810429*d^8*K0*K1*M^4*u^9)/(88803993600*b^2*Sqrt[24310*Pi]) - 
      (25067599*d^10*K0*K1*M^4*u^9)/(3624652800*b^2*Sqrt[24310*Pi]) + 
      (8841947*d^12*K0*K1*M^4*u^9)/(17760798720*b^2*Sqrt[24310*Pi]) - 
      (263*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^10)/(144986112*b^2) - 
      (19218601*d^8*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^10)/(177607987200*b^2) + 
      (71849*d^4*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^10)/(652437504*b^2) - 
      (2284133*d^2*K0^2*M^4*u^10)/(2537256960*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (570649609*d^2*K1^2*M^4*u^10)/(319694376960*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (5642393*d^4*K0^2*M^4*u^10)/(5920266240*b^2*Sqrt[24310*Pi]) + 
      (26555273*d^6*K0^2*M^4*u^10)/(22200998400*b^2*Sqrt[24310*Pi]) + 
      (3205187*d^10*K0^2*M^4*u^10)/(88803993600*b^2*Sqrt[24310*Pi]) + 
      (1236017*d^12*K0^2*M^4*u^10)/(8880399360*b^2*Sqrt[24310*Pi]) + 
      (1537*d^14*K0^2*M^4*u^10)/(634314240*b^2*Sqrt[24310*Pi]) - 
      (52415599*K1^2*M^4*u^10)/(319694376960*b^2*Sqrt[24310*Pi]) + 
      (232624519*d^6*K1^2*M^4*u^10)/(76117708800*b^2*Sqrt[24310*Pi]) - 
      (1253550041*d^8*K1^2*M^4*u^10)/(532823961600*b^2*Sqrt[24310*Pi]) - 
      (149217377*d^10*K1^2*M^4*u^10)/(532823961600*b^2*Sqrt[24310*Pi]) + 
      (43531*d^12*K1^2*M^4*u^10)/(467389440*b^2*Sqrt[24310*Pi]) + 
      (1847*d^14*K1^2*M^4*u^10)/(2368106496*b^2*Sqrt[24310*Pi]) - 
      (1085969*d^2*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^11)/(7992359424*b^2) + 
      (384667*d^10*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^11)/(253091381760*b^2) - 
      (149*d^14*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^11)/(444019968*b^2) - 
      (1277357*d^4*K0*K1*M^4*Sqrt[17/(1430*Pi)]*u^11)/(79923594240*b^2) - 
      (500267*K0*K1*M^4*u^11)/(15984718848*b^2*Sqrt[24310*Pi]) + 
      (433009*d^6*K0*K1*M^4*u^11)/(237867840*b^2*Sqrt[24310*Pi]) - 
      (253597*d^8*K0*K1*M^4*u^11)/(3805885440*b^2*Sqrt[24310*Pi]) - 
      (106499*d^10*K0*K1*M^4*u^11)/(157199616*b^2*Sqrt[24310*Pi]) - 
      (314513*d^12*K0*K1*M^4*u^11)/(2960133120*b^2*Sqrt[24310*Pi]) + 
      (149*d^14*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(1184053248*b^2) + 
      (71*d^12*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(51932160*b^2) - 
      (381671*d^8*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^12)/(66602995200*b^2) + 
      (277*d^12*K0^2*M^4*Sqrt[85/(286*Pi)]*u^12)/(1381395456*b^2) + 
      (37*d^4*K1^2*M^4*Sqrt[221/(110*Pi)]*u^12)/(200309760*b^2) + 
      (60103*d^2*K0^2*M^4*u^12)/(22835312640*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (71527*d^2*K1^2*M^4*u^12)/(53282396160*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (971*K0^2*M^4*u^12)/(3996179712*b^2*Sqrt[24310*Pi]) + 
      (702271*d^4*K0^2*M^4*u^12)/(15984718848*b^2*Sqrt[24310*Pi]) - 
      (447721*d^6*K0^2*M^4*u^12)/(17760798720*b^2*Sqrt[24310*Pi]) - 
      (188767*d^8*K0^2*M^4*u^12)/(2664119808*b^2*Sqrt[24310*Pi]) + 
      (1666789*d^10*K0^2*M^4*u^12)/(53282396160*b^2*Sqrt[24310*Pi]) + 
      (233*d^12*K0^2*M^4*u^12)/(7770349440*b^2*Sqrt[24310*Pi]) - 
      (619*K1^2*M^4*u^12)/(2220099840*b^2*Sqrt[24310*Pi]) - 
      (5748739*d^6*K1^2*M^4*u^12)/(266411980800*b^2*Sqrt[24310*Pi]) + 
      (311*d^8*K1^2*M^4*u^12)/(36197280*b^2*Sqrt[24310*Pi]) + 
      (53263*d^10*K1^2*M^4*u^12)/(1812326400*b^2*Sqrt[24310*Pi]) + 
      (2309*d^14*K1^2*M^4*u^12)/(1973422080*b^2*Sqrt[24310*Pi]) + 
      (1961*d^8*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^13)/(2081343600*b^2) - 
      (827*d^10*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^13)/(2378678400*b^2) - 
      (d^14*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^13)/(24667776*b^2) - 
      (13*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^13)/(17483286240*b^2) - 
      (223*d^2*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^13)/(69933144960*b^2) + 
      (643*d^6*K0*K1*M^4*Sqrt[187/(130*Pi)]*u^13)/(16650748800*b^2) - 
      (271*K0*K1*M^4*u^13)/(4370821560*b^2*Sqrt[24310*Pi]) - 
      (89351*d^2*K0*K1*M^4*u^13)/(34966572480*b^2*Sqrt[24310*Pi]) - 
      (4567*d^4*K0*K1*M^4*u^13)/(713603520*b^2*Sqrt[24310*Pi]) - 
      (2357*d^12*K0*K1*M^4*u^13)/(555024960*b^2*Sqrt[24310*Pi]) + 
      (d^2*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^14)/(740033280*b^2) + 
      (d^4*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^14)/(74003328*b^2) + 
      (d^12*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^14)/(74003328*b^2) + 
      (d^14*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^14)/(740033280*b^2) + 
      (d^2*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^14)/(740033280*b^2) + 
      (d^4*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^14)/(74003328*b^2) + 
      (d^12*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^14)/(74003328*b^2) + 
      (d^14*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^14)/(740033280*b^2) + 
      (d^6*K0^2*M^4*Sqrt[143/(170*Pi)]*u^14)/(3700166400*b^2) - 
      (d^8*K0^2*M^4*Sqrt[143/(170*Pi)]*u^14)/(308347200*b^2) + 
      (d^10*K0^2*M^4*Sqrt[143/(170*Pi)]*u^14)/(3700166400*b^2) + 
      (d^6*K1^2*M^4*Sqrt[143/(170*Pi)]*u^14)/(3700166400*b^2) - 
      (d^8*K1^2*M^4*Sqrt[143/(170*Pi)]*u^14)/(308347200*b^2) + 
      (d^10*K1^2*M^4*Sqrt[143/(170*Pi)]*u^14)/(3700166400*b^2))/Pi, 0, 
    ((356875*d^2*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(5369856*b^2) + 
      (197825138219915*d^4*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/
       (1186567285702656*b^2) - (1527155*d^6*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/
       (3579904*b^2) + (6029467*d^8*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/
       (100237312*b^2) - (727307*d^12*K0^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/
       (42958848*b^2) - (7726375*d^8*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/
       (12529664*b^2) + (5391*d^16*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^2)/
       (62648320*b^2) - (d^16*K0^2*M^4*Sqrt[55/(442*Pi)]*u^2)/
       (14319616*b^2) - (106007663*d^2*K1^2*M^4*u^2)/(46986240*Sqrt[24310]*
        b^2*Sqrt[Pi]) - (91319*K0^2*M^4*u^2)/(150355968*b^2*Sqrt[24310*Pi]) + 
      (7856517885969*d^4*K0^2*M^4*u^2)/(395522428567552*b^2*Sqrt[24310*Pi]) + 
      (9129997*d^10*K0^2*M^4*u^2)/(12529664*b^2*Sqrt[24310*Pi]) + 
      (75849*d^14*K0^2*M^4*u^2)/(25059328*b^2*Sqrt[24310*Pi]) - 
      (14168353*K1^2*M^4*u^2)/(93972480*b^2*Sqrt[24310*Pi]) + 
      (185497989*d^4*K1^2*M^4*u^2)/(62648320*b^2*Sqrt[24310*Pi]) + 
      (180192703*d^6*K1^2*M^4*u^2)/(93972480*b^2*Sqrt[24310*Pi]) + 
      (5121529*d^10*K1^2*M^4*u^2)/(6712320*b^2*Sqrt[24310*Pi]) - 
      (1289737*d^12*K1^2*M^4*u^2)/(8171520*b^2*Sqrt[24310*Pi]) + 
      (174891*d^14*K1^2*M^4*u^2)/(31324160*b^2*Sqrt[24310*Pi]) + 
      (5068092207175637*d^14*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^3)/
       (1831466605482049536*b^2) - (58022533*d^6*K0*K1*M^4*Sqrt[11/(2210*Pi)]*
        u^3)/(54817280*b^2) + (292013*d^16*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^3)/
       (3007119360*b^2) + (29661948263*d^4*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^3)/
       (63149506560*b^2) + (192265943*d^8*K0*K1*M^4*Sqrt[221/(110*Pi)]*u^3)/
       (63149506560*b^2) - (107079587*K0*K1*M^4*u^3)/
       (1661829120*b^2*Sqrt[24310*Pi]) + (402293*d^2*K0*K1*M^4*u^3)/
       (389120*b^2*Sqrt[24310*Pi]) + (353793833*d^10*K0*K1*M^4*u^3)/
       (80547840*b^2*Sqrt[24310*Pi]) - (4624981129*d^12*K0*K1*M^4*u^3)/
       (9021358080*b^2*Sqrt[24310*Pi]) + (933368438573587*d^14*K0*K1*M^4*u^3)/
       (9157333027410247680*b^2*Sqrt[24310*Pi]) + 
      (176237*d^16*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^4)/(6014238720*b^2) - 
      (15696523*d^12*K0^2*M^4*Sqrt[187/(130*Pi)]*u^4)/(18042716160*b^2) + 
      (26538903*d^2*K0^2*M^4*u^4)/(31324160*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (6524924943*d^2*K1^2*M^4*u^4)/(2192691200*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (293398159*K0^2*M^4*u^4)/(63149506560*b^2*Sqrt[24310*Pi]) + 
      (227651115563*d^4*K0^2*M^4*u^4)/(126299013120*b^2*Sqrt[24310*Pi]) - 
      (1725045447*d^6*K0^2*M^4*u^4)/(350830592*b^2*Sqrt[24310*Pi]) + 
      (108512878363*d^8*K0^2*M^4*u^4)/(126299013120*b^2*Sqrt[24310*Pi]) + 
      (220268959*d^10*K0^2*M^4*u^4)/(140958720*b^2*Sqrt[24310*Pi]) + 
      (16906849*d^14*K0^2*M^4*u^4)/(5262458880*b^2*Sqrt[24310*Pi]) + 
      (61840407467*K1^2*M^4*u^4)/(947242598400*b^2*Sqrt[24310*Pi]) + 
      (7372492771417*d^4*K1^2*M^4*u^4)/(1894485196800*b^2*Sqrt[24310*Pi]) - 
      (6464925393371*d^6*K1^2*M^4*u^4)/(473621299200*b^2*Sqrt[24310*Pi]) + 
      (5679728302169*d^8*K1^2*M^4*u^4)/(1894485196800*b^2*Sqrt[24310*Pi]) + 
      (122218212881*d^10*K1^2*M^4*u^4)/(29601331200*b^2*Sqrt[24310*Pi]) - 
      (796679323229*d^12*K1^2*M^4*u^4)/(1894485196800*b^2*Sqrt[24310*Pi]) + 
      (4976807203*d^14*K1^2*M^4*u^4)/(473621299200*b^2*Sqrt[24310*Pi]) + 
      (71400283*d^16*K1^2*M^4*u^4)/(126299013120*b^2*Sqrt[24310*Pi]) + 
      (135380928031*d^8*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^5)/
       (473621299200*b^2) + (3214450621*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^5)/
       (473621299200*b^2) - (54887355827*d^6*K0*K1*M^4*Sqrt[13/(1870*Pi)]*
        u^5)/(59202662400*b^2) + (28417051427*d^2*K0*K1*M^4*u^5)/
       (9472425984*b^2*Sqrt[24310*Pi]) + (1296958950323*d^4*K0*K1*M^4*u^5)/
       (473621299200*b^2*Sqrt[24310*Pi]) + (803350316233*d^10*K0*K1*M^4*u^5)/
       (236810649600*b^2*Sqrt[24310*Pi]) - (150005686091*d^12*K0*K1*M^4*u^5)/
       (473621299200*b^2*Sqrt[24310*Pi]) + (159319093*d^14*K0*K1*M^4*u^5)/
       (29601331200*b^2*Sqrt[24310*Pi]) + (4654927*d^16*K0*K1*M^4*u^5)/
       (8770764800*b^2*Sqrt[24310*Pi]) + (22421913881*d^2*K0^2*M^4*
        Sqrt[13/(1870*Pi)]*u^6)/(473621299200*b^2) + 
      (2109777561743*d^2*K1^2*M^4*u^6)/(2056513536000*Sqrt[24310]*b^2*
        Sqrt[Pi]) + (87412177*K0^2*M^4*u^6)/(3866296320*b^2*Sqrt[24310*Pi]) + 
      (58660497299*d^4*K0^2*M^4*u^6)/(157873766400*b^2*Sqrt[24310*Pi]) - 
      (1099349123*d^6*K0^2*M^4*u^6)/(501186560*b^2*Sqrt[24310*Pi]) + 
      (153711297007*d^8*K0^2*M^4*u^6)/(236810649600*b^2*Sqrt[24310*Pi]) + 
      (276506856719*d^10*K0^2*M^4*u^6)/(473621299200*b^2*Sqrt[24310*Pi]) - 
      (1020220543*d^12*K0^2*M^4*u^6)/(20592230400*b^2*Sqrt[24310*Pi]) + 
      (8554649*d^14*K0^2*M^4*u^6)/(20592230400*b^2*Sqrt[24310*Pi]) + 
      (32948021*d^16*K0^2*M^4*u^6)/(315747532800*b^2*Sqrt[24310*Pi]) + 
      (903782672333*K1^2*M^4*u^6)/(26049171456000*b^2*Sqrt[24310*Pi]) + 
      (189753582581*d^4*K1^2*M^4*u^6)/(339771801600*b^2*Sqrt[24310*Pi]) - 
      (19961364021517*d^6*K1^2*M^4*u^6)/(5581965312000*b^2*Sqrt[24310*Pi]) + 
      (133255990207*d^8*K1^2*M^4*u^6)/(118405324800*b^2*Sqrt[24310*Pi]) + 
      (153402338993*d^10*K1^2*M^4*u^6)/(169150464000*b^2*Sqrt[24310*Pi]) - 
      (1844994191*d^12*K1^2*M^4*u^6)/(24164352000*b^2*Sqrt[24310*Pi]) + 
      (66553961*d^14*K1^2*M^4*u^6)/(78936883200*b^2*Sqrt[24310*Pi]) + 
      (43318469*d^16*K1^2*M^4*u^6)/(263122944000*b^2*Sqrt[24310*Pi]) + 
      (465386304511*K0*K1*M^4*u^7)/(19536878592000*b^2*Sqrt[24310*Pi]) + 
      (30323010583*d^2*K0*K1*M^4*u^7)/(49838976000*b^2*Sqrt[24310*Pi]) + 
      (477775729759*d^4*K0*K1*M^4*u^7)/(2232786124800*b^2*Sqrt[24310*Pi]) - 
      (38086612410227*d^6*K0*K1*M^4*u^7)/(19536878592000*b^2*
        Sqrt[24310*Pi]) + (105598264507*d^8*K0*K1*M^4*u^7)/
       (157873766400*b^2*Sqrt[24310*Pi]) + (6626499419*d^10*K0*K1*M^4*u^7)/
       (14095872000*b^2*Sqrt[24310*Pi]) - (195182509*d^12*K0*K1*M^4*u^7)/
       (5419008000*b^2*Sqrt[24310*Pi]) + (232391*d^14*K0*K1*M^4*u^7)/
       (1246371840*b^2*Sqrt[24310*Pi]) + (80561857*d^16*K0*K1*M^4*u^7)/
       (789368832000*b^2*Sqrt[24310*Pi]) - 
      (2033554894937*d^6*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^8)/
       (156295028736000*b^2) + (281377021*d^8*K0^2*M^4*Sqrt[17/(1430*Pi)]*
        u^8)/(59202662400*b^2) + (1886693*d^14*K1^2*M^4*Sqrt[17/(1430*Pi)]*
        u^8)/(473621299200*b^2) + (3779389328989*d^2*K0^2*M^4*u^8)/
       (52098342912000*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (25426428292561*d^2*K1^2*M^4*u^8)/(234442543104000*Sqrt[24310]*b^2*
        Sqrt[Pi]) + (1046591557919*K0^2*M^4*u^8)/(312590057472000*b^2*
        Sqrt[24310*Pi]) + (35546640631*d^4*K0^2*M^4*u^8)/
       (2083933716480*b^2*Sqrt[24310*Pi]) + (10498777067*d^10*K0^2*M^4*u^8)/
       (205922304000*b^2*Sqrt[24310*Pi]) - (16969566949*d^12*K0^2*M^4*u^8)/
       (4736212992000*b^2*Sqrt[24310*Pi]) + (24902257*d^14*K0^2*M^4*u^8)/
       (947242598400*b^2*Sqrt[24310*Pi]) + (42136187*d^16*K0^2*M^4*u^8)/
       (3157475328000*b^2*Sqrt[24310*Pi]) + (222821636161*K1^2*M^4*u^8)/
       (49356324864000*b^2*Sqrt[24310*Pi]) + (12576446059*d^4*K1^2*M^4*u^8)/
       (1465265894400*b^2*Sqrt[24310*Pi]) - (2159416436479*d^6*K1^2*M^4*u^8)/
       (7104319488000*b^2*Sqrt[24310*Pi]) + (14987591813*d^8*K1^2*M^4*u^8)/
       (123553382400*b^2*Sqrt[24310*Pi]) + (24555766337*d^10*K1^2*M^4*u^8)/
       (373911552000*b^2*Sqrt[24310*Pi]) - (612511583*d^12*K1^2*M^4*u^8)/
       (131561472000*b^2*Sqrt[24310*Pi]) + (52230719*d^16*K1^2*M^4*u^8)/
       (3157475328000*b^2*Sqrt[24310*Pi]) + (1153976947297*K0*K1*M^4*u^9)/
       (625180114944000*b^2*Sqrt[24310*Pi]) + 
      (6254526100763*d^2*K0*K1*M^4*u^9)/(156295028736000*b^2*
        Sqrt[24310*Pi]) + (272310083*d^4*K0*K1*M^4*u^9)/
       (976843929600*b^2*Sqrt[24310*Pi]) - (16992134210101*d^6*K0*K1*M^4*u^9)/
       (156295028736000*b^2*Sqrt[24310*Pi]) + 
      (261081173627*d^8*K0*K1*M^4*u^9)/(5683455590400*b^2*Sqrt[24310*Pi]) + 
      (13648460909*d^10*K0*K1*M^4*u^9)/(617766912000*b^2*Sqrt[24310*Pi]) - 
      (10920975469*d^12*K0*K1*M^4*u^9)/(7104319488000*b^2*Sqrt[24310*Pi]) + 
      (8748191*d^14*K0*K1*M^4*u^9)/(113669111808*b^2*Sqrt[24310*Pi]) + 
      (357844439*d^16*K0*K1*M^4*u^9)/(56834555904000*b^2*Sqrt[24310*Pi]) + 
      (521400007*d^10*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^10)/(4059611136000*b^2) + 
      (209024827181*d^2*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^10)/
       (937770172416000*b^2) + (739880371*d^8*K0^2*M^4*Sqrt[13/(1870*Pi)]*
        u^10)/(2841727795200*b^2) + (256768019*K1^2*M^4*Sqrt[13/(1870*Pi)]*
        u^10)/(14101807104000*b^2) - (2094571750091*d^6*K1^2*M^4*
        Sqrt[13/(1870*Pi)]*u^10)/(2813310517248000*b^2) - 
      (48494083787*d^6*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^10)/
       (104196685824000*b^2) + (12720128982469*d^2*K1^2*M^4*u^10)/
       (2813310517248000*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (279541214971*K0^2*M^4*u^10)/(1875540344832000*b^2*Sqrt[24310*Pi]) + 
      (10268097703*d^4*K0^2*M^4*u^10)/(187554034483200*b^2*Sqrt[24310*Pi]) - 
      (958926491*d^12*K0^2*M^4*u^10)/(28417277952000*b^2*Sqrt[24310*Pi]) + 
      (5295827*d^14*K0^2*M^4*u^10)/(115988889600*b^2*Sqrt[24310*Pi]) + 
      (8870767*d^16*K0^2*M^4*u^10)/(8119222272000*b^2*Sqrt[24310*Pi]) - 
      (1005966572701*d^4*K1^2*M^4*u^10)/(562662103449600*b^2*
        Sqrt[24310*Pi]) + (28103618899*d^8*K1^2*M^4*u^10)/
       (5328239616000*b^2*Sqrt[24310*Pi]) + (19800159593*d^10*K1^2*M^4*u^10)/
       (12178833408000*b^2*Sqrt[24310*Pi]) - (17537625647*d^12*K1^2*M^4*u^10)/
       (85251833856000*b^2*Sqrt[24310*Pi]) + (236150191*d^14*K1^2*M^4*u^10)/
       (17050366771200*b^2*Sqrt[24310*Pi]) + (26545159*d^16*K1^2*M^4*u^10)/
       (170503667712000*b^2*Sqrt[24310*Pi]) - 
      (23503598417*d^6*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^11)/
       (175831907328000*b^2) - (2704562551*d^4*K0*K1*M^4*Sqrt[17/(1430*Pi)]*
        u^11)/(70332762931200*b^2) + (313274173*K0*K1*M^4*u^11)/
       (7104319488000*b^2*Sqrt[24310*Pi]) + (62703805679*d^2*K0*K1*M^4*u^11)/
       (87915953664000*b^2*Sqrt[24310*Pi]) + (9498127399*d^8*K0*K1*M^4*u^11)/
       (5328239616000*b^2*Sqrt[24310*Pi]) + (12198889*d^10*K0*K1*M^4*u^11)/
       (35054208000*b^2*Sqrt[24310*Pi]) - (176931241*d^12*K0*K1*M^4*u^11)/
       (426259169280*b^2*Sqrt[24310*Pi]) - (11980643*d^14*K0*K1*M^4*u^11)/
       (152235417600*b^2*Sqrt[24310*Pi]) - (57758923*d^16*K0*K1*M^4*u^11)/
       (21312958464000*b^2*Sqrt[24310*Pi]) + 
      (4959431*d^16*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(42625916928000*b^2) + 
      (573697*d^12*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^12)/(76117708800*b^2) + 
      (339640297*d^4*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^12)/(35166381465600*b^2) + 
      (1360691*d^14*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^12)/(1065647923200*b^2) - 
      (33810277*d^8*K0^2*M^4*Sqrt[143/(170*Pi)]*u^12)/(21312958464000*b^2) + 
      (1846485313*d^2*K0^2*M^4*u^12)/(43957976832000*Sqrt[24310]*b^2*
        Sqrt[Pi]) + (42768216097*d^2*K1^2*M^4*u^12)/(351663814656000*
        Sqrt[24310]*b^2*Sqrt[Pi]) + (46113433*K0^2*M^4*u^12)/
       (24678162432000*b^2*Sqrt[24310*Pi]) - (3740746967*d^6*K0^2*M^4*u^12)/
       (25118843904000*b^2*Sqrt[24310*Pi]) + (5414417*d^10*K0^2*M^4*u^12)/
       (115831296000*b^2*Sqrt[24310*Pi]) + (1393548269*K1^2*M^4*u^12)/
       (281331051724800*b^2*Sqrt[24310*Pi]) + (1943388523*d^4*K1^2*M^4*u^12)/
       (50237687808000*b^2*Sqrt[24310*Pi]) - (951048859*d^6*K1^2*M^4*u^12)/
       (4688850862080*b^2*Sqrt[24310*Pi]) - (150009451*d^8*K1^2*M^4*u^12)/
       (1420863897600*b^2*Sqrt[24310*Pi]) + (490126127*d^10*K1^2*M^4*u^12)/
       (10656479232000*b^2*Sqrt[24310*Pi]) + (4467649*d^12*K1^2*M^4*u^12)/
       (56383488000*b^2*Sqrt[24310*Pi]) + (1229731*d^14*K1^2*M^4*u^12)/
       (72493056000*b^2*Sqrt[24310*Pi]) + (13649227*d^16*K1^2*M^4*u^12)/
       (14208638976000*b^2*Sqrt[24310*Pi]) - 
      (25977539699*d^12*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^13)/
       (14769880215552000*b^2) - (11473738559*d^4*K0*K1*M^4*
        Sqrt[17/(1430*Pi)]*u^13)/(3692470053888000*b^2) + 
      (3010141*K0*K1*M^4*u^13)/(16745895936000*b^2*Sqrt[24310*Pi]) - 
      (547607813*d^2*K0*K1*M^4*u^13)/(175831907328000*b^2*Sqrt[24310*Pi]) + 
      (1000624117*d^4*K0*K1*M^4*u^13)/(369247005388800*b^2*Sqrt[24310*Pi]) - 
      (4715201*d^6*K0*K1*M^4*u^13)/(1322044416000*b^2*Sqrt[24310*Pi]) + 
      (47561741*d^8*K0*K1*M^4*u^13)/(444019968000*b^2*Sqrt[24310*Pi]) - 
      (1046167*d^10*K0*K1*M^4*u^13)/(5328239616000*b^2*Sqrt[24310*Pi]) - 
      (243924064789*d^12*K0*K1*M^4*u^13)/(14769880215552000*b^2*
        Sqrt[24310*Pi]) - (54520351*d^14*K0*K1*M^4*u^13)/
       (5328239616000*b^2*Sqrt[24310*Pi]) - (1053359*d^16*K0*K1*M^4*u^13)/
       (1522354176000*b^2*Sqrt[24310*Pi]) - 
      (1880213*d^8*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^14)/(5328239616000*b^2) - 
      (51946337*d^10*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^14)/
       (428923289088000*b^2) + (3507173*d^4*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^14)/
       (1384676270208000*b^2) - (7881967*d^4*K1^2*M^4*Sqrt[13/(1870*Pi)]*
        u^14)/(1384676270208000*b^2) + (30417259*d^16*K1^2*M^4*
        Sqrt[17/(1430*Pi)]*u^14)/(18872624719872000*b^2) - 
      (21929*d^10*K0^2*M^4*Sqrt[187/(130*Pi)]*u^14)/(2664119808000*b^2) + 
      (40034567*d^2*K0^2*M^4*u^14)/(87915953664000*Sqrt[24310]*b^2*
        Sqrt[Pi]) + (5629769*d^2*K1^2*M^4*u^14)/(12559421952000*Sqrt[24310]*
        b^2*Sqrt[Pi]) + (4186877*K0^2*M^4*u^14)/(351663814656000*b^2*
        Sqrt[24310*Pi]) + (12277037*d^4*K0^2*M^4*u^14)/
       (6923381351040*b^2*Sqrt[24310*Pi]) + (539459*d^6*K0^2*M^4*u^14)/
       (1274144256000*b^2*Sqrt[24310*Pi]) - (22204799*d^8*K0^2*M^4*u^14)/
       (5328239616000*b^2*Sqrt[24310*Pi]) + (933029*d^12*K0^2*M^4*u^14)/
       (444019968000*b^2*Sqrt[24310*Pi]) + (35843*d^14*K0^2*M^4*u^14)/
       (42287616000*b^2*Sqrt[24310*Pi]) + (30869*d^16*K0^2*M^4*u^14)/
       (507451392000*b^2*Sqrt[24310*Pi]) + (4210901*K1^2*M^4*u^14)/
       (351663814656000*b^2*Sqrt[24310*Pi]) + (12277037*d^4*K1^2*M^4*u^14)/
       (6923381351040*b^2*Sqrt[24310*Pi]) + (9013933*d^6*K1^2*M^4*u^14)/
       (29305317888000*b^2*Sqrt[24310*Pi]) - (5297*d^10*K1^2*M^4*u^14)/
       (111698773200*b^2*Sqrt[24310*Pi]) + (137413*d^12*K1^2*M^4*u^14)/
       (70108416000*b^2*Sqrt[24310*Pi]) + (2073509*d^14*K1^2*M^4*u^14)/
       (2664119808000*b^2*Sqrt[24310*Pi]) + (1119179*d^16*K1^2*M^4*u^14)/
       (39317968166400*b^2*Sqrt[24310*Pi]) + 
      (K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^15)/(99677952000*b^2) - 
      (257*d^2*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^15)/(228947796000*b^2) - 
      (2437*d^4*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^15)/(146526589440*b^2) - 
      (16543*d^6*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^15)/(915791184000*b^2) + 
      (29551*d^8*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^15)/(666029952000*b^2) - 
      (7331*d^12*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^15)/(333014976000*b^2) - 
      (181*d^14*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^15)/(16650748800*b^2) - 
      (1039*d^16*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^15)/(1332059904000*b^2) + 
      (d^10*K0*K1*M^4*Sqrt[143/(170*Pi)]*u^15)/(438177600*b^2) + 
      (K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(2093236992000*b^2) + 
      (d^2*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(37379232000*b^2) + 
      (d^4*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(5508518400*b^2) + 
      (13*d^6*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(52330924800*b^2) - 
      (13*d^8*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(31715712000*b^2) - 
      (13*d^10*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(23786784000*b^2) + 
      (13*d^12*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(47573568000*b^2) + 
      (d^14*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(4757356800*b^2) + 
      (d^16*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(63431424000*b^2) + 
      (K1^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(2093236992000*b^2) + 
      (d^2*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(37379232000*b^2) + 
      (d^4*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(5508518400*b^2) + 
      (13*d^6*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(52330924800*b^2) - 
      (13*d^8*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(31715712000*b^2) - 
      (13*d^10*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(23786784000*b^2) + 
      (13*d^12*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(47573568000*b^2) + 
      (d^14*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(4757356800*b^2) + 
      (d^16*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(63431424000*b^2))/Pi, 0, 
    ((69988577*d^8*K1^2*M^4*Sqrt[5/(4862*Pi)]*u^2)/(75177984*b^2) + 
      (70738757*d^6*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^2)/(501186560*b^2) + 
      (4733401*d^8*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^2)/(200474624*b^2) - 
      (749*d^16*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^2)/(143196160*b^2) + 
      (28867*d^16*K1^2*M^4*Sqrt[11/(2210*Pi)]*u^2)/(375889920*b^2) + 
      (9577*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^2)/(21790720*b^2) + 
      (128669857*d^2*K1^2*M^4*Sqrt[17/(1430*Pi)]*u^2)/(751779840*b^2) - 
      (595081*d^10*K0^2*M^4*Sqrt[143/(170*Pi)]*u^2)/(93972480*b^2) + 
      (d^18*K0^2*M^4*Sqrt[143/(170*Pi)]*u^2)/(10551296*b^2) + 
      (31*d^18*K1^2*M^4*Sqrt[143/(170*Pi)]*u^2)/(50118656*b^2) - 
      (60101557*d^2*K0^2*M^4*u^2)/(429588480*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (905685497*d^4*K0^2*M^4*u^2)/(1002373120*b^2*Sqrt[24310*Pi]) + 
      (417304343*d^12*K0^2*M^4*u^2)/(3007119360*b^2*Sqrt[24310*Pi]) - 
      (3877383*d^14*K0^2*M^4*u^2)/(501186560*b^2*Sqrt[24310*Pi]) + 
      (9310241*K1^2*M^4*u^2)/(62648320*b^2*Sqrt[24310*Pi]) - 
      (208289689*d^4*K1^2*M^4*u^2)/(125296640*b^2*Sqrt[24310*Pi]) - 
      (2241650171*d^6*K1^2*M^4*u^2)/(375889920*b^2*Sqrt[24310*Pi]) - 
      (32506547*d^10*K1^2*M^4*u^2)/(140958720*b^2*Sqrt[24310*Pi]) + 
      (187086593*d^12*K1^2*M^4*u^2)/(1127669760*b^2*Sqrt[24310*Pi]) - 
      (26337823*d^14*K1^2*M^4*u^2)/(1127669760*b^2*Sqrt[24310*Pi]) + 
      (27439522633*d^2*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^3)/(631495065600*b^2) + 
      (7747*d^16*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^3)/(1202847744*b^2) - 
      (19935639817*d^4*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^3)/(42099671040*b^2) - 
      (32404006919*d^10*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^3)/(78936883200*b^2) + 
      (44981*d^18*K0*K1*M^4*Sqrt[143/(170*Pi)]*u^3)/(42099671040*b^2) + 
      (525653123*K0*K1*M^4*u^3)/(5011865600*b^2*Sqrt[24310*Pi]) + 
      (233364220057*d^6*K0*K1*M^4*u^3)/(35083059200*b^2*Sqrt[24310*Pi]) + 
      (312755621603*d^8*K0*K1*M^4*u^3)/(90213580800*b^2*Sqrt[24310*Pi]) + 
      (532793522111*d^12*K0*K1*M^4*u^3)/(631495065600*b^2*Sqrt[24310*Pi]) - 
      (16690308049*d^14*K0*K1*M^4*u^3)/(315747532800*b^2*Sqrt[24310*Pi]) - 
      (830951*d^16*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^4)/(36085432320*b^2) + 
      (5403149*d^18*K1^2*M^4*Sqrt[17/(1430*Pi)]*u^4)/(598258483200*b^2) + 
      (1959*d^18*K0^2*M^4*Sqrt[143/(170*Pi)]*u^4)/(5613289472*b^2) - 
      (20202572359*d^2*K0^2*M^4*u^4)/(54912614400*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (864922007708069*d^2*K1^2*M^4*u^4)/(397841891328000*Sqrt[24310]*b^2*
        Sqrt[Pi]) + (1175162167*K0^2*M^4*u^4)/(90213580800*b^2*
        Sqrt[24310*Pi]) - (533799670643*d^4*K0^2*M^4*u^4)/
       (252598026240*b^2*Sqrt[24310*Pi]) + (103300043591*d^6*K0^2*M^4*u^4)/
       (27456307200*b^2*Sqrt[24310*Pi]) + (87305842423*d^8*K0^2*M^4*u^4)/
       (180427161600*b^2*Sqrt[24310*Pi]) - (324547333757*d^10*K0^2*M^4*u^4)/
       (157873766400*b^2*Sqrt[24310*Pi]) + (369713633251*d^12*K0^2*M^4*u^4)/
       (1262990131200*b^2*Sqrt[24310*Pi]) - (3135955483*d^14*K0^2*M^4*u^4)/
       (210498355200*b^2*Sqrt[24310*Pi]) - (152641503389*K1^2*M^4*u^4)/
       (5683455590400*b^2*Sqrt[24310*Pi]) - 
      (227327613058823*d^4*K1^2*M^4*u^4)/(44204654592000*b^2*
        Sqrt[24310*Pi]) + (278317704532379*d^6*K1^2*M^4*u^4)/
       (22102327296000*b^2*Sqrt[24310*Pi]) - (163185872481*d^8*K1^2*M^4*u^4)/
       (701661184000*b^2*Sqrt[24310*Pi]) - (20416596839759*d^10*K1^2*M^4*u^4)/
       (3552159744000*b^2*Sqrt[24310*Pi]) + (6241461724123*d^12*K1^2*M^4*u^4)/
       (8119222272000*b^2*Sqrt[24310*Pi]) - (344978007191*d^14*K1^2*M^4*u^4)/
       (9472425984000*b^2*Sqrt[24310*Pi]) - (18173625611*d^16*K1^2*M^4*u^4)/
       (18944851968000*b^2*Sqrt[24310*Pi]) - 
      (1181666267*K0*K1*M^4*Sqrt[5/(4862*Pi)]*u^5)/(113669111808*b^2) + 
      (71905256198887*d^6*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^5)/
       (66306981888000*b^2) + (93914237*d^18*K0*K1*M^4*Sqrt[17/(1430*Pi)]*
        u^5)/(11366911180800*b^2) - (959251183508159*d^2*K0*K1*M^4*u^5)/
       (397841891328000*b^2*Sqrt[24310*Pi]) - 
      (273932006408017*d^4*K0*K1*M^4*u^5)/(66306981888000*b^2*
        Sqrt[24310*Pi]) - (9383442151271*d^8*K0*K1*M^4*u^5)/
       (9472425984000*b^2*Sqrt[24310*Pi]) - 
      (35087574160843*d^10*K0*K1*M^4*u^5)/(7104319488000*b^2*
        Sqrt[24310*Pi]) + (17640042903193*d^12*K0*K1*M^4*u^5)/
       (28417277952000*b^2*Sqrt[24310*Pi]) - 
      (694666777873*d^14*K0*K1*M^4*u^5)/(28417277952000*b^2*Sqrt[24310*Pi]) - 
      (36210633049*d^16*K0*K1*M^4*u^5)/(28417277952000*b^2*Sqrt[24310*Pi]) - 
      (4154485553*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^6)/(2841727795200*b^2) - 
      (8476117207*d^14*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^6)/
       (28417277952000*b^2) - (269841944997613*d^4*K1^2*M^4*
        Sqrt[13/(1870*Pi)]*u^6)/(3282195603456000*b^2) - 
      (215486306680721*d^2*K0^2*M^4*u^6)/(397841891328000*Sqrt[24310]*b^2*
        Sqrt[Pi]) - (12173500010347267*d^2*K1^2*M^4*u^6)/
       (13128782413824000*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (5611124343991*d^4*K0^2*M^4*u^6)/(8288372736000*b^2*Sqrt[24310*Pi]) + 
      (155668645763833*d^6*K0^2*M^4*u^6)/(66306981888000*b^2*
        Sqrt[24310*Pi]) - (189327542389*d^8*K0^2*M^4*u^6)/
       (592026624000*b^2*Sqrt[24310*Pi]) - (6356086143937*d^10*K0^2*M^4*u^6)/
       (7104319488000*b^2*Sqrt[24310*Pi]) + (248760443381*d^12*K0^2*M^4*u^6)/
       (2368106496000*b^2*Sqrt[24310*Pi]) - (4379478643*d^16*K0^2*M^4*u^6)/
       (14208638976000*b^2*Sqrt[24310*Pi]) + (326682019*d^18*K0^2*M^4*u^6)/
       (11366911180800*b^2*Sqrt[24310*Pi]) - (11981795296351*K1^2*M^4*u^6)/
       (468885086208000*b^2*Sqrt[24310*Pi]) + 
      (8568603086734079*d^6*K1^2*M^4*u^6)/(2188130402304000*b^2*
        Sqrt[24310*Pi]) - (99603977970853*d^8*K1^2*M^4*u^6)/
       (156295028736000*b^2*Sqrt[24310*Pi]) - 
      (1116780962477*d^10*K1^2*M^4*u^6)/(789368832000*b^2*Sqrt[24310*Pi]) + 
      (6968897151023*d^12*K1^2*M^4*u^6)/(42625916928000*b^2*Sqrt[24310*Pi]) - 
      (18544673177*d^14*K1^2*M^4*u^6)/(3410073354240*b^2*Sqrt[24310*Pi]) - 
      (440179423*d^16*K1^2*M^4*u^6)/(1065647923200*b^2*Sqrt[24310*Pi]) + 
      (2544135469*d^18*K1^2*M^4*u^6)/(56834555904000*b^2*Sqrt[24310*Pi]) + 
      (8749084389341*d^6*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^7)/
       (49730236416000*b^2) - (3886627121*d^14*K0*K1*M^4*Sqrt[13/(1870*Pi)]*
        u^7)/(21312958464000*b^2) + (105260636711*d^12*K0*K1*M^4*
        Sqrt[17/(1430*Pi)]*u^7)/(21312958464000*b^2) - 
      (8764097102927*d^2*K0*K1*M^4*Sqrt[221/(110*Pi)]*u^7)/
       (3282195603456000*b^2) - (8925206564881*K0*K1*M^4*u^7)/
       (468885086208000*b^2*Sqrt[24310*Pi]) - 
      (45612110035397*d^4*K0*K1*M^4*u^7)/(86373568512000*b^2*
        Sqrt[24310*Pi]) - (30969366947*d^8*K0*K1*M^4*u^7)/
       (67954360320*b^2*Sqrt[24310*Pi]) - (1377368952823*d^10*K0*K1*M^4*u^7)/
       (1776079872000*b^2*Sqrt[24310*Pi]) - (10325248273*d^16*K0*K1*M^4*u^7)/
       (42625916928000*b^2*Sqrt[24310*Pi]) + (2640223*d^18*K0*K1*M^4*u^7)/
       (96657408000*b^2*Sqrt[24310*Pi]) - (14373869339*d^8*K0^2*M^4*
        Sqrt[11/(2210*Pi)]*u^8)/(2471067648000*b^2) - 
      (56535265656451*d^4*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^8)/
       (13128782413824000*b^2) - (4866036867911*d^8*K1^2*M^4*
        Sqrt[13/(1870*Pi)]*u^8)/(625180114944000*b^2) - 
      (150411950323*d^10*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^8)/
       (28417277952000*b^2) - (87362269049269*d^2*K0^2*M^4*u^8)/
       (1141633253376000*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (984463748370337*d^2*K1^2*M^4*u^8)/(8752521609216000*Sqrt[24310]*b^2*
        Sqrt[Pi]) - (5384887818181*K0^2*M^4*u^8)/(1875540344832000*b^2*
        Sqrt[24310*Pi]) + (81829748039957*d^6*K0^2*M^4*u^8)/
       (291750720307200*b^2*Sqrt[24310*Pi]) + (276382229*d^12*K0^2*M^4*u^8)/
       (30257971200*b^2*Sqrt[24310*Pi]) - (42963490237*d^14*K0^2*M^4*u^8)/
       (170503667712000*b^2*Sqrt[24310*Pi]) - (14725801*d^16*K0^2*M^4*u^8)/
       (666029952000*b^2*Sqrt[24310*Pi]) + (391347457*d^18*K0^2*M^4*u^8)/
       (113669111808000*b^2*Sqrt[24310*Pi]) - (780081773*K1^2*M^4*u^8)/
       (197425299456*b^2*Sqrt[24310*Pi]) - (885235364436971*d^4*K1^2*M^4*u^8)/
       (13128782413824000*b^2*Sqrt[24310*Pi]) + 
      (5148797614211203*d^6*K1^2*M^4*u^8)/(13128782413824000*b^2*
        Sqrt[24310*Pi]) - (843986911679*d^10*K1^2*M^4*u^8)/
       (7104319488000*b^2*Sqrt[24310*Pi]) + (2062194558443*d^12*K1^2*M^4*u^8)/
       (170503667712000*b^2*Sqrt[24310*Pi]) - (14155378019*d^14*K1^2*M^4*u^8)/
       (34100733542400*b^2*Sqrt[24310*Pi]) - (1168565887*d^16*K1^2*M^4*u^8)/
       (56834555904000*b^2*Sqrt[24310*Pi]) + (20879603*d^18*K1^2*M^4*u^8)/
       (4942135296000*b^2*Sqrt[24310*Pi]) - 
      (61166492503*d^4*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^9)/
       (29838141849600*b^2) - (9004296503*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^9)/
       (65808433152000*b^2) + (10358641*d^16*K0*K1*M^4*Sqrt[187/(130*Pi)]*
        u^9)/(341007335424000*b^2) - (80307190013227*d^2*K0*K1*M^4*u^9)/
       (1750504321843200*b^2*Sqrt[24310*Pi]) + 
      (42137459247353*d^6*K0*K1*M^4*u^9)/(273516300288000*b^2*
        Sqrt[24310*Pi]) - (1839961151843*d^8*K0*K1*M^4*u^9)/
       (41678674329600*b^2*Sqrt[24310*Pi]) - 
      (7473197454061*d^10*K0*K1*M^4*u^9)/(170503667712000*b^2*
        Sqrt[24310*Pi]) + (61558997531*d^12*K0*K1*M^4*u^9)/
       (14208638976000*b^2*Sqrt[24310*Pi]) - (486568507*d^14*K0*K1*M^4*u^9)/
       (2243469312000*b^2*Sqrt[24310*Pi]) + (535658779*d^18*K0*K1*M^4*u^9)/
       (341007335424000*b^2*Sqrt[24310*Pi]) - 
      (1006539882043*d^2*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^10)/
       (3501008643686400*b^2) - (66296061701*d^10*K0^2*M^4*Sqrt[17/(1430*Pi)]*
        u^10)/(341007335424000*b^2) + (36935535033223*d^6*K1^2*M^4*
        Sqrt[17/(1430*Pi)]*u^10)/(39386347241472000*b^2) - 
      (360382918446623*d^2*K1^2*M^4*u^10)/(65643912069120000*Sqrt[24310]*b^2*
        Sqrt[Pi]) - (286333214177*K0^2*M^4*u^10)/(1875540344832000*b^2*
        Sqrt[24310*Pi]) - (939667827893*d^4*K0^2*M^4*u^10)/
       (547032600576000*b^2*Sqrt[24310*Pi]) + 
      (1790688078493*d^6*K0^2*M^4*u^10)/(142704156672000*b^2*
        Sqrt[24310*Pi]) - (102181418621*d^8*K0^2*M^4*u^10)/
       (26049171456000*b^2*Sqrt[24310*Pi]) + (446787599*d^12*K0^2*M^4*u^10)/
       (1578737664000*b^2*Sqrt[24310*Pi]) - (48829663*d^14*K0^2*M^4*u^10)/
       (4486938624000*b^2*Sqrt[24310*Pi]) + (837579541*d^16*K0^2*M^4*u^10)/
       (56834555904000*b^2*Sqrt[24310*Pi]) + (311314903*d^18*K0^2*M^4*u^10)/
       (682014670848000*b^2*Sqrt[24310*Pi]) - (13246814349773*K1^2*M^4*u^10)/
       (56266210344960000*b^2*Sqrt[24310*Pi]) - 
      (81335641361759*d^4*K1^2*M^4*u^10)/(98465868103680000*b^2*
        Sqrt[24310*Pi]) - (11093299997567*d^8*K1^2*M^4*u^10)/
       (1875540344832000*b^2*Sqrt[24310*Pi]) - 
      (9937429289521*d^10*K1^2*M^4*u^10)/(2557555015680000*b^2*
        Sqrt[24310*Pi]) + (594308099531*d^12*K1^2*M^4*u^10)/
       (1278777507840000*b^2*Sqrt[24310*Pi]) - 
      (142020662951*d^14*K1^2*M^4*u^10)/(2557555015680000*b^2*
        Sqrt[24310*Pi]) + (272035657*d^16*K1^2*M^4*u^10)/
       (1023022006272000*b^2*Sqrt[24310*Pi]) + (754267*d^18*K1^2*M^4*u^10)/
       (85251833856000*b^2*Sqrt[24310*Pi]) + 
      (11232890761*d^12*K0*K1*M^4*Sqrt[11/(2210*Pi)]*u^11)/
       (365365002240000*b^2) - (65786653*d^16*K0*K1*M^4*Sqrt[13/(1870*Pi)]*
        u^11)/(22239608832000*b^2) - (917999905297*K0*K1*M^4*u^11)/
       (14066552586240000*b^2*Sqrt[24310*Pi]) - 
      (19870965589091*d^2*K0*K1*M^4*u^11)/(14066552586240000*b^2*
        Sqrt[24310*Pi]) - (2691906045239*d^4*K0*K1*M^4*u^11)/
       (28133105172480000*b^2*Sqrt[24310*Pi]) + 
      (11507123840479*d^6*K0*K1*M^4*u^11)/(2813310517248000*b^2*
        Sqrt[24310*Pi]) - (3688430821003*d^8*K0*K1*M^4*u^11)/
       (1875540344832000*b^2*Sqrt[24310*Pi]) - 
      (457000761229*d^10*K0*K1*M^4*u^11)/(639388753920000*b^2*
        Sqrt[24310*Pi]) - (24419184269*d^14*K0*K1*M^4*u^11)/
       (182682501120000*b^2*Sqrt[24310*Pi]) - (16774091*d^18*K0*K1*M^4*u^11)/
       (12178833408000*b^2*Sqrt[24310*Pi]) - 
      (74058779*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^12)/(284172779520000*b^2) + 
      (347808011*d^4*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^12)/
       (9377701724160000*b^2) - (237233815691*d^2*K0^2*M^4*u^12)/
       (5115110031360000*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (20375081033371*d^2*K1^2*M^4*u^12)/(168798631034880000*Sqrt[24310]*b^2*
        Sqrt[Pi]) + (412721573633*d^6*K0^2*M^4*u^12)/(1406655258624000*b^2*
        Sqrt[24310*Pi]) - (2086308779*d^8*K0^2*M^4*u^12)/
       (13892891443200*b^2*Sqrt[24310*Pi]) - 
      (566492860189*d^10*K0^2*M^4*u^12)/(2557555015680000*b^2*
        Sqrt[24310*Pi]) + (1497635449*d^12*K0^2*M^4*u^12)/
       (44869386240000*b^2*Sqrt[24310*Pi]) + (16396391213*d^14*K0^2*M^4*u^12)/
       (213129584640000*b^2*Sqrt[24310*Pi]) + (1352909807*d^16*K0^2*M^4*u^12)/
       (85251833856000*b^2*Sqrt[24310*Pi]) + (4187167*d^18*K0^2*M^4*u^12)/
       (4942135296000*b^2*Sqrt[24310*Pi]) - (474995882891*K1^2*M^4*u^12)/
       (84399315517440000*b^2*Sqrt[24310*Pi]) + 
      (6979531076269*d^4*K1^2*M^4*u^12)/(84399315517440000*b^2*
        Sqrt[24310*Pi]) + (38762089909*d^6*K1^2*M^4*u^12)/
       (131873930496000*b^2*Sqrt[24310*Pi]) - 
      (258330554597*d^8*K1^2*M^4*u^12)/(1534533009408000*b^2*
        Sqrt[24310*Pi]) - (1238143972759*d^10*K1^2*M^4*u^12)/
       (7672665047040000*b^2*Sqrt[24310*Pi]) + 
      (111559352273*d^12*K1^2*M^4*u^12)/(7672665047040000*b^2*
        Sqrt[24310*Pi]) + (25470405041*d^14*K1^2*M^4*u^12)/
       (479541565440000*b^2*Sqrt[24310*Pi]) + (8584912829*d^16*K1^2*M^4*u^12)/
       (767266504704000*b^2*Sqrt[24310*Pi]) + (31098827*d^18*K1^2*M^4*u^12)/
       (53843263488000*b^2*Sqrt[24310*Pi]) - 
      (7116846450016993*d^2*K0*K1*M^4*Sqrt[17/(1430*Pi)]*u^13)/
       (18082963289144033280000*b^2) + (1728714709*d^10*K0*K1*M^4*
        Sqrt[17/(1430*Pi)]*u^13)/(274023751680000*b^2) - 
      (47207987*d^16*K0*K1*M^4*Sqrt[17/(1430*Pi)]*u^13)/
       (76726650470400*b^2) - (21977584229*K0*K1*M^4*u^13)/
       (21099828879360000*b^2*Sqrt[24310*Pi]) - 
      (478840934508808037*d^2*K0*K1*M^4*u^13)/(25316148604801646592000*b^2*
        Sqrt[24310*Pi]) - (6465599467*d^4*K0*K1*M^4*u^13)/
       (138814663680000*b^2*Sqrt[24310*Pi]) - (600725089*d^6*K0*K1*M^4*u^13)/
       (79322664960000*b^2*Sqrt[24310*Pi]) + 
      (846878294819*d^8*K0*K1*M^4*u^13)/(10549914439680000*b^2*
        Sqrt[24310*Pi]) - (257041097*d^12*K0*K1*M^4*u^13)/
       (5994269568000*b^2*Sqrt[24310*Pi]) - (10123758751*d^14*K0*K1*M^4*u^13)/
       (191816626176000*b^2*Sqrt[24310*Pi]) - (630521*d^18*K0*K1*M^4*u^13)/
       (1043900006400*b^2*Sqrt[24310*Pi]) + 
      (5573531*d^2*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^14)/(201912238080000*b^2) - 
      (2287286333*d^10*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^14)/
       (1918166261760000*b^2) + (620941*d^18*K0^2*M^4*Sqrt[11/(2210*Pi)]*
        u^14)/(85251833856000*b^2) + (100895747*d^6*K0^2*M^4*
        Sqrt[13/(1870*Pi)]*u^14)/(164842413120000*b^2) - 
      (282968105449*K0^2*M^4*Sqrt[17/(1430*Pi)]*u^14)/(323854240193003520000*
        b^2) - (382351*K1^2*M^4*Sqrt[17/(1430*Pi)]*u^14)/
       (281331051724800*b^2) + (1064643473567197*d^14*K1^2*M^4*
        Sqrt[17/(1430*Pi)]*u^14)/(3886250882316042240000*b^2) + 
      (563382877*d^2*K1^2*M^4*u^14)/(2813310517248000*Sqrt[24310]*b^2*
        Sqrt[Pi]) - (5483358204847*K0^2*M^4*u^14)/(971562720579010560000*b^2*
        Sqrt[24310*Pi]) + (153306741499*d^4*K0^2*M^4*u^14)/
       (21099828879360000*b^2*Sqrt[24310*Pi]) - 
      (6880888649*d^8*K0^2*M^4*u^14)/(430608752640000*b^2*Sqrt[24310*Pi]) + 
      (11251457207*d^12*K0^2*M^4*u^14)/(1918166261760000*b^2*
        Sqrt[24310*Pi]) + (1504739293*d^14*K0^2*M^4*u^14)/
       (239770782720000*b^2*Sqrt[24310*Pi]) + (131272951*d^16*K0^2*M^4*u^14)/
       (95908313088000*b^2*Sqrt[24310*Pi]) + (28204864687*d^4*K1^2*M^4*u^14)/
       (4219965775872000*b^2*Sqrt[24310*Pi]) + 
      (12559243643*d^6*K1^2*M^4*u^14)/(1758319073280000*b^2*Sqrt[24310*Pi]) - 
      (34713685973*d^8*K1^2*M^4*u^14)/(2344425431040000*b^2*Sqrt[24310*Pi]) - 
      (21777880253*d^10*K1^2*M^4*u^14)/(1918166261760000*b^2*
        Sqrt[24310*Pi]) + (3463898621*d^12*K1^2*M^4*u^14)/
       (639388753920000*b^2*Sqrt[24310*Pi]) + 
      (647055703136663*d^14*K1^2*M^4*u^14)/(777250176463208448000*b^2*
        Sqrt[24310*Pi]) + (226393891*d^16*K1^2*M^4*u^14)/
       (191816626176000*b^2*Sqrt[24310*Pi]) + (3548483*d^18*K1^2*M^4*u^14)/
       (51151100313600*b^2*Sqrt[24310*Pi]) - 
      (21251*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^15)/(53282396160000*b^2) - 
      (173037803*d^6*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^15)/
       (1318739304960000*b^2) - (6557987*d^2*K0*K1*M^4*u^15)/
       (31398554880000*b^2*Sqrt[24310*Pi]) - (58761559*d^4*K0*K1*M^4*u^15)/
       (48842196480000*b^2*Sqrt[24310*Pi]) + (579392131*d^8*K0*K1*M^4*u^15)/
       (239770782720000*b^2*Sqrt[24310*Pi]) + (88128857*d^10*K0*K1*M^4*u^15)/
       (23977078272000*b^2*Sqrt[24310*Pi]) - (109367983*d^12*K0*K1*M^4*u^15)/
       (119885391360000*b^2*Sqrt[24310*Pi]) - (21837139*d^14*K0*K1*M^4*u^15)/
       (13320599040000*b^2*Sqrt[24310*Pi]) - (7575719*d^16*K0*K1*M^4*u^15)/
       (19181662617600*b^2*Sqrt[24310*Pi]) - (539311*d^18*K0*K1*M^4*u^15)/
       (23977078272000*b^2*Sqrt[24310*Pi]) + 
      (1577483*d^14*K0^2*M^4*Sqrt[11/(2210*Pi)]*u^16)/(239770782720000*b^2) - 
      (13*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(115128034560000*b^2) + 
      (880933*d^6*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(138814663680000*b^2) + 
      (1517*d^16*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/(87915953664000*b^2) + 
      (181522987*d^6*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^16)/
       (31649743319040000*b^2) - (67*K1^2*M^4*Sqrt[17/(1430*Pi)]*u^16)/
       (94195664640000*b^2) + (12409*d^2*K1^2*M^4*Sqrt[17/(1430*Pi)]*u^16)/
       (659369652480000*b^2) + (3481843*d^2*K0^2*M^4*u^16)/
       (1507130634240000*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (58386707*d^2*K1^2*M^4*u^16)/(31649743319040000*Sqrt[24310]*b^2*
        Sqrt[Pi]) - (96997*K0^2*M^4*u^16)/(4144609244160000*b^2*
        Sqrt[24310*Pi]) + (17957323*d^4*K0^2*M^4*u^16)/
       (439579768320000*b^2*Sqrt[24310*Pi]) - (4409413*d^8*K0^2*M^4*u^16)/
       (59942695680000*b^2*Sqrt[24310*Pi]) - (76970867*d^10*K0^2*M^4*u^16)/
       (479541565440000*b^2*Sqrt[24310*Pi]) + (68611*d^12*K0^2*M^4*u^16)/
       (4440199680000*b^2*Sqrt[24310*Pi]) + (161641*d^16*K0^2*M^4*u^16)/
       (8372947968000*b^2*Sqrt[24310*Pi]) + (207491*d^18*K0^2*M^4*u^16)/
       (191816626176000*b^2*Sqrt[24310*Pi]) - (17203*K1^2*M^4*u^16)/
       (1130347975680000*b^2*Sqrt[24310*Pi]) + (52113863*d^4*K1^2*M^4*u^16)/
       (1318739304960000*b^2*Sqrt[24310*Pi]) + (20307059*d^6*K1^2*M^4*u^16)/
       (4521391902720000*b^2*Sqrt[24310*Pi]) - (2066507*d^8*K1^2*M^4*u^16)/
       (28668245760000*b^2*Sqrt[24310*Pi]) - (24417293*d^10*K1^2*M^4*u^16)/
       (159847188480000*b^2*Sqrt[24310*Pi]) + (5652677*d^12*K1^2*M^4*u^16)/
       (359656174080000*b^2*Sqrt[24310*Pi]) + (49553263*d^14*K1^2*M^4*u^16)/
       (719312348160000*b^2*Sqrt[24310*Pi]) + (2661283*d^16*K1^2*M^4*u^16)/
       (143862469632000*b^2*Sqrt[24310*Pi]) + (196711*d^18*K1^2*M^4*u^16)/
       (191816626176000*b^2*Sqrt[24310*Pi]) - 
      (6359*d^2*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^17)/(282586993920000*b^2) - 
      (199*d^4*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^17)/(8094939930000*b^2) + 
      (32381*d^8*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^17)/(141293496960000*b^2) + 
      (2209*d^10*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^17)/(1834980480000*b^2) + 
      (137*d^12*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^17)/(3211215840000*b^2) - 
      (4091*d^16*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^17)/(28258699392000*b^2) - 
      (d^18*K0*K1*M^4*Sqrt[13/(1870*Pi)]*u^17)/(114176563200*b^2) - 
      (197*K0*K1*M^4*u^17)/(40369570560000*b^2*Sqrt[24310*Pi]) - 
      (460841*d^4*K0*K1*M^4*u^17)/(194278558320000*b^2*Sqrt[24310*Pi]) - 
      (961*d^6*K0*K1*M^4*u^17)/(137981930625*b^2*Sqrt[24310*Pi]) - 
      (22573*d^14*K0*K1*M^4*u^17)/(3211215840000*b^2*Sqrt[24310*Pi]) - 
      (257*d^16*K0*K1*M^4*u^17)/(1255942195200*b^2*Sqrt[24310*Pi]) + 
      (d^4*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^18)/(513794534400*b^2) - 
      (d^8*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^18)/(513794534400*b^2) - 
      (d^12*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^18)/(513794534400*b^2) + 
      (d^16*K0^2*M^4*Sqrt[13/(1870*Pi)]*u^18)/(513794534400*b^2) + 
      (d^4*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^18)/(513794534400*b^2) - 
      (d^8*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^18)/(513794534400*b^2) - 
      (d^12*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^18)/(513794534400*b^2) + 
      (d^16*K1^2*M^4*Sqrt[13/(1870*Pi)]*u^18)/(513794534400*b^2) + 
      (d^6*K0^2*M^4*Sqrt[143/(170*Pi)]*u^18)/(2055178137600*b^2) - 
      (d^10*K0^2*M^4*Sqrt[143/(170*Pi)]*u^18)/(1027589068800*b^2) + 
      (d^14*K0^2*M^4*Sqrt[143/(170*Pi)]*u^18)/(2055178137600*b^2) + 
      (d^6*K1^2*M^4*Sqrt[143/(170*Pi)]*u^18)/(2055178137600*b^2) - 
      (d^10*K1^2*M^4*Sqrt[143/(170*Pi)]*u^18)/(1027589068800*b^2) + 
      (d^14*K1^2*M^4*Sqrt[143/(170*Pi)]*u^18)/(2055178137600*b^2) + 
      (d^2*K0^2*M^4*u^18)/(685059379200*Sqrt[24310]*b^2*Sqrt[Pi]) + 
      (d^2*K1^2*M^4*u^18)/(685059379200*Sqrt[24310]*b^2*Sqrt[Pi]) - 
      (d^6*K0^2*M^4*u^18)/(685059379200*b^2*Sqrt[24310*Pi]) - 
      (d^14*K0^2*M^4*u^18)/(685059379200*b^2*Sqrt[24310*Pi]) + 
      (d^18*K0^2*M^4*u^18)/(685059379200*b^2*Sqrt[24310*Pi]) - 
      (d^6*K1^2*M^4*u^18)/(685059379200*b^2*Sqrt[24310*Pi]) - 
      (d^14*K1^2*M^4*u^18)/(685059379200*b^2*Sqrt[24310*Pi]) + 
      (d^18*K1^2*M^4*u^18)/(685059379200*b^2*Sqrt[24310*Pi]))/Pi}, 4, 15, 1], 
  SeriesData[p, 0, {((K0^2*M^5*Sqrt[Pi/24310]*u^3)/(128*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(32*b^3) - 
      (23*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(192*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(96*b^3) - 
      (31*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(24*b^3) + 
      (19*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(12*b^3) + 
      (9*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(8*b^3) - 
      (21*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(16*b^3) + 
      (7*d^8*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(384*b^3) - 
      (K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(48*b^3) - 
      (1073*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(11520*b^3) - 
      (1663*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(1440*b^3) + 
      (29*d^6*K0*K1*M^5*Sqrt[(5*Pi)/4862]*u^4)/(144*b^3) - 
      (541*d^8*K0*K1*M^5*Sqrt[(5*Pi)/4862]*u^4)/(2304*b^3) + 
      (19*d^4*K0*K1*M^5*Sqrt[(143*Pi)/170]*u^4)/(1920*b^3) - 
      (713*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(23040*b^3) - 
      (509*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(1440*b^3) + 
      (1777*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(3840*b^3) + 
      (149*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(576*b^3) - 
      (1553*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(4608*b^3) + 
      (701*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(69120*b^3) + 
      (497*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(17280*b^3) - 
      (5477*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(34560*b^3) + 
      (73*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(384*b^3) - 
      (5*d^8*K1^2*M^5*Sqrt[(65*Pi)/374]*u^5)/(4608*b^3) - 
      (541*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(17280*b^3) - 
      (1169*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(8640*b^3) - 
      (101*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(1152*b^3) + 
      (23*d^4*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^6)/(1080*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^6)/(576*b^3) - 
      (367*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(17280*b^3) - 
      (107*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(2160*b^3) + 
      (1369*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(8640*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(12*b^3) + 
      (401*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(17280*b^3) + 
      (61*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(2160*b^3) - 
      (1127*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(8640*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(12*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^7)/(1152*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^7)/(1152*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(135*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(135*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(2*Pi)/12155]*u^8)/(135*b^3) - 
      (K0^2*M^5*Sqrt[Pi/24310]*u^9)/(135*b^3) - 
      (d^4*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(135*b^3) + 
      (K1^2*M^5*Sqrt[Pi/24310]*u^9)/(135*b^3) + 
      (d^4*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(135*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(2*Pi)/12155]*u^9)/(135*b^3) - 
      (d^2*K1^2*M^5*Sqrt[(2*Pi)/12155]*u^9)/(135*b^3))/Pi, 0, 
    ((-31*d^2*K1*M^5*Sqrt[Pi/24310]*u)/(8*b^3*E^u) + 
      (19*d^4*K1*M^5*Sqrt[Pi/24310]*u)/(4*b^3*E^u) + 
      (27*d^6*K1*M^5*Sqrt[Pi/24310]*u)/(8*b^3*E^u) - 
      (63*d^8*K1*M^5*Sqrt[Pi/24310]*u)/(16*b^3*E^u) - 
      (K1*M^5*Sqrt[(5*Pi)/4862]*u)/(16*b^3*E^u) - 
      (31*d^2*K0*M^5*Sqrt[Pi/24310]*u^2)/(16*b^3*E^u) + 
      (19*d^4*K0*M^5*Sqrt[Pi/24310]*u^2)/(8*b^3*E^u) + 
      (27*d^6*K0*M^5*Sqrt[Pi/24310]*u^2)/(16*b^3*E^u) - 
      (63*d^8*K0*M^5*Sqrt[Pi/24310]*u^2)/(32*b^3*E^u) - 
      (31*d^2*K1*M^5*Sqrt[Pi/24310]*u^2)/(8*b^3*E^u) + 
      (19*d^4*K1*M^5*Sqrt[Pi/24310]*u^2)/(4*b^3*E^u) + 
      (27*d^6*K1*M^5*Sqrt[Pi/24310]*u^2)/(8*b^3*E^u) - 
      (63*d^8*K1*M^5*Sqrt[Pi/24310]*u^2)/(16*b^3*E^u) - 
      (K0*M^5*Sqrt[(5*Pi)/4862]*u^2)/(32*b^3*E^u) - 
      (K1*M^5*Sqrt[(5*Pi)/4862]*u^2)/(16*b^3*E^u) - 
      (31*d^2*K0*M^5*Sqrt[Pi/24310]*u^3)/(16*b^3*E^u) + 
      (19*d^4*K0*M^5*Sqrt[Pi/24310]*u^3)/(8*b^3*E^u) + 
      (27*d^6*K0*M^5*Sqrt[Pi/24310]*u^3)/(16*b^3*E^u) - 
      (63*d^8*K0*M^5*Sqrt[Pi/24310]*u^3)/(32*b^3*E^u) - 
      (2623*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(58368*b^3) - 
      (34681*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(58368*b^3) + 
      (6167*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(9728*b^3) + 
      (6397*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(9728*b^3) - 
      (11977*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(19456*b^3) - 
      (2149*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(58368*b^3) - 
      (23*K1*M^5*Sqrt[Pi/24310]*u^3)/(160*b^3*E^u) + 
      (1393*d^4*K1*M^5*Sqrt[Pi/24310]*u^3)/(640*b^3*E^u) + 
      (261*d^6*K1*M^5*Sqrt[Pi/24310]*u^3)/(128*b^3*E^u) - 
      (5059*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(3648*b^3) - 
      (1493*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(2432*b^3) + 
      (1029*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(2432*b^3) - 
      (K0*M^5*Sqrt[(5*Pi)/4862]*u^3)/(32*b^3*E^u) - 
      (203*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(7296*b^3) - 
      (519*d^2*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(2432*b^3) + 
      (677*d^4*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(1216*b^3) - 
      (21*d^8*K1*M^5*Sqrt[(13*Pi)/1870]*u^3)/(128*b^3*E^u) - 
      (73*d^2*K1*M^5*Sqrt[(17*Pi)/1430]*u^3)/(640*b^3*E^u) - 
      (1007*K0*M^5*Sqrt[Pi/24310]*u^4)/(7680*b^3*E^u) - 
      (723*d^2*K0*M^5*Sqrt[Pi/24310]*u^4)/(640*b^3*E^u) + 
      (2133*d^4*K0*M^5*Sqrt[Pi/24310]*u^4)/(1280*b^3*E^u) + 
      (223*d^6*K0*M^5*Sqrt[Pi/24310]*u^4)/(384*b^3*E^u) - 
      (283*d^2*K1*M^5*Sqrt[Pi/24310]*u^4)/(1920*b^3*E^u) - 
      (541*d^4*K1*M^5*Sqrt[Pi/24310]*u^4)/(1920*b^3*E^u) - 
      (3297397*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(12257280*b^3) - 
      (33781591*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(12257280*b^3) + 
      (336431*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(875520*b^3) - 
      (4110959*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(1751040*b^3) + 
      (65963*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(194560*b^3) - 
      (101*d^8*K0*M^5*Sqrt[(5*Pi)/4862]*u^4)/(512*b^3*E^u) + 
      (K1*M^5*Sqrt[(11*Pi)/2210]*u^4)/(480*b^3*E^u) + 
      (9*d^6*K1*M^5*Sqrt[(13*Pi)/1870]*u^4)/(128*b^3*E^u) + 
      (243547*d^4*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^4)/(680960*b^3) - 
      (d^8*K1*M^5*Sqrt[(65*Pi)/374]*u^4)/(128*b^3*E^u) - 
      (329*d^2*K0*M^5*Sqrt[Pi/24310]*u^5)/(1920*b^3*E^u) + 
      (31*d^6*K0*M^5*Sqrt[Pi/24310]*u^5)/(384*b^3*E^u) - 
      (81*d^8*K0*M^5*Sqrt[Pi/24310]*u^5)/(512*b^3*E^u) - 
      (1315837*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(24514560*b^3) - 
      (14496871*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(24514560*b^3) + 
      (1338551*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(1361920*b^3) + 
      (197471*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(1751040*b^3) - 
      (99581*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(184320*b^3) - 
      (173*K1*M^5*Sqrt[Pi/24310]*u^5)/(5760*b^3*E^u) - 
      (1319*d^2*K1*M^5*Sqrt[Pi/24310]*u^5)/(5760*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/24310]*u^5)/(6*b^3*E^u) - 
      (12167671*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(73543680*b^3) - 
      (154803793*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(73543680*b^3) + 
      (1983253*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(1050624*b^3) - 
      (902045*d^8*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^5)/(2101248*b^3) - 
      (1949*d^10*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^5)/(2101248*b^3) - 
      (19*K0*M^5*Sqrt[(13*Pi)/1870]*u^5)/(7680*b^3*E^u) + 
      (83*d^4*K0*M^5*Sqrt[(13*Pi)/1870]*u^5)/(3840*b^3*E^u) + 
      (8053*d^10*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^5)/(1167360*b^3) + 
      (169*d^4*K1*M^5*Sqrt[(13*Pi)/1870]*u^5)/(5760*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(17*Pi)/1430]*u^5)/(384*b^3*E^u) + 
      (652979*d^4*K1^2*M^5*Sqrt[(143*Pi)/170]*u^5)/(36771840*b^3) - 
      (779*K0*M^5*Sqrt[Pi/24310]*u^6)/(11520*b^3*E^u) - 
      (233*d^2*K0*M^5*Sqrt[Pi/24310]*u^6)/(2880*b^3*E^u) + 
      (2003*d^4*K0*M^5*Sqrt[Pi/24310]*u^6)/(5760*b^3*E^u) + 
      (797*K1*M^5*Sqrt[Pi/24310]*u^6)/(11520*b^3*E^u) + 
      (29*d^2*K1*M^5*Sqrt[Pi/24310]*u^6)/(2880*b^3*E^u) - 
      (1409*d^4*K1*M^5*Sqrt[Pi/24310]*u^6)/(5760*b^3*E^u) - 
      (1634959*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(18385920*b^3) - 
      (289183*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(287280*b^3) + 
      (10760293*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(9192960*b^3) + 
      (168391*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(164160*b^3) - 
      (2867957*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(2626560*b^3) - 
      (7*d^6*K0*M^5*Sqrt[(5*Pi)/4862]*u^6)/(192*b^3*E^u) + 
      (7*d^6*K1*M^5*Sqrt[(5*Pi)/4862]*u^6)/(192*b^3*E^u) - 
      (263*d^10*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^6)/(328320*b^3) - 
      (d^8*K0*M^5*Sqrt[(13*Pi)/1870]*u^6)/(768*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(13*Pi)/1870]*u^6)/(768*b^3*E^u) + 
      (135827*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(18385920*b^3) - 
      (96461*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(2298240*b^3) + 
      (18803*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(131328*b^3) - 
      (1607*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(262656*b^3) - 
      (K1*M^5*Sqrt[Pi/24310]*u^7)/(90*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[Pi/24310]*u^7)/(45*b^3*E^u) - 
      (d^4*K1*M^5*Sqrt[Pi/24310]*u^7)/(90*b^3*E^u) - 
      (136013*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(3677184*b^3) - 
      (332327*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(919296*b^3) + 
      (272297*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(459648*b^3) - 
      (21663*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(97280*b^3) - 
      (1033*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(109440*b^3) - 
      (26437*d^2*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^7)/(9192960*b^3) + 
      (41*d^6*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^7)/(18240*b^3) - 
      (199*d^8*K0^2*M^5*Sqrt[(187*Pi)/130]*u^7)/(525312*b^3) - 
      (K0*M^5*Sqrt[Pi/24310]*u^8)/(45*b^3*E^u) - 
      (d^4*K0*M^5*Sqrt[Pi/24310]*u^8)/(45*b^3*E^u) + 
      (K1*M^5*Sqrt[Pi/24310]*u^8)/(45*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[Pi/24310]*u^8)/(45*b^3*E^u) - 
      (283*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(328320*b^3) - 
      (3929*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(65664*b^3) + 
      (11347*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(164160*b^3) + 
      (6361*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(164160*b^3) - 
      (13531*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(328320*b^3) - 
      (103*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(17280*b^3) + 
      (d^2*K0*M^5*Sqrt[(2*Pi)/12155]*u^8)/(45*b^3*E^u) - 
      (d^2*K1*M^5*Sqrt[(2*Pi)/12155]*u^8)/(45*b^3*E^u) + 
      (3977*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(1532160*b^3) - 
      (701*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(25536*b^3) - 
      (43*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(72960*b^3) - 
      (7699*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(1149120*b^3) + 
      (547*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(20160*b^3) - 
      (427*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(656640*b^3) - 
      (59*d^6*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^9)/(21888*b^3) - 
      (2039*d^2*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^9)/(4596480*b^3) + 
      (169*d^6*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^9)/(109440*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^9)/(9120*b^3) + 
      (149*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^9)/(383040*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^9)/(13680*b^3) - 
      (K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(57456*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(3024*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(9576*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(1368*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(2736*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(8208*b^3))/Pi, 
    ((((41*I)/840)*d^2*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^3)/b^3 + 
      (K0^2*M^5*Sqrt[Pi/24310]*u^3)/(64*b^3) + 
      (3*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(16*b^3) - 
      (23*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(96*b^3) - 
      (7*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(48*b^3) - 
      (31*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(12*b^3) + 
      (19*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(6*b^3) + 
      (9*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(4*b^3) - 
      (21*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(8*b^3) + 
      (7*d^8*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(192*b^3) - 
      (K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(24*b^3) + 
      (((31*I)/672)*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) - 
      (((393*I)/560)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) - 
      (((47*I)/120)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) + 
      (((49*I)/96)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) - 
      (((25*I)/336)*d^6*K0^2*M^5*Sqrt[5/(4862*Pi)]*u^4)/b^3 + 
      (((41*I)/1680)*d^2*K0^2*M^5*Sqrt[11/(2210*Pi)]*u^4)/b^3 - 
      (((67*I)/20160)*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^4)/b^3 - 
      (((319*I)/10080)*d^2*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^4)/b^3 + 
      (((89*I)/2880)*d^4*K1^2*M^5*Sqrt[17/(1430*Pi)]*u^4)/b^3 - 
      (1073*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(5760*b^3) - 
      (1663*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(720*b^3) + 
      (29*d^6*K0*K1*M^5*Sqrt[(5*Pi)/4862]*u^4)/(72*b^3) - 
      (541*d^8*K0*K1*M^5*Sqrt[(5*Pi)/4862]*u^4)/(1152*b^3) + 
      (19*d^4*K0*K1*M^5*Sqrt[(143*Pi)/170]*u^4)/(960*b^3) + 
      (((31*I)/1344)*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((393*I)/1120)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((37*I)/210)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((49*I)/192)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((29*I)/960)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((89*I)/1120)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((721*I)/2880)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((3623*I)/12096)*d^4*K0*K1*M^5*Sqrt[5/(4862*Pi)]*u^5)/b^3 + 
      (((67*I)/483840)*K0*K1*M^5*Sqrt[187/(130*Pi)]*u^5)/b^3 - 
      (713*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(11520*b^3) - 
      (509*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(720*b^3) + 
      (1777*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(1920*b^3) + 
      (149*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(288*b^3) - 
      (1553*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(2304*b^3) + 
      (701*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(34560*b^3) + 
      (497*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(8640*b^3) - 
      (5477*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(17280*b^3) + 
      (73*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(192*b^3) - 
      (5*d^8*K1^2*M^5*Sqrt[(65*Pi)/374]*u^5)/(2304*b^3) - 
      (((16433*I)/96768)*K0*K1*M^5*u^5)/(b^3*Sqrt[24310*Pi]) - 
      (((44663*I)/40320)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[24310*Pi]) + 
      (((7979*I)/17280)*d^4*K0*K1*M^5*u^5)/(b^3*Sqrt[24310*Pi]) - 
      (((89*I)/4480)*d^6*K0*K1*M^5*u^5)/(b^3*Sqrt[24310*Pi]) - 
      (((1981*I)/2880)*d^8*K0*K1*M^5*u^5)/(b^3*Sqrt[24310*Pi]) - 
      (((97*I)/10080)*K0^2*M^5*Sqrt[11/(2210*Pi)]*u^6)/b^3 - 
      (((163*I)/13440)*d^6*K0^2*M^5*Sqrt[13/(1870*Pi)]*u^6)/b^3 - 
      (((2077*I)/20160)*d^4*K1^2*M^5*Sqrt[13/(1870*Pi)]*u^6)/b^3 - 
      (((503*I)/13440)*d^2*K0^2*M^5*Sqrt[17/(1430*Pi)]*u^6)/b^3 + 
      (((1387*I)/40320)*d^6*K1^2*M^5*Sqrt[17/(1430*Pi)]*u^6)/b^3 - 
      (541*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(8640*b^3) - 
      (1169*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(4320*b^3) - 
      (101*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(576*b^3) + 
      (23*d^4*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^6)/(540*b^3) - 
      (d^6*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^6)/(288*b^3) + 
      (((25097*I)/20160)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) - 
      (((497*I)/1440)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) + 
      (((1229*I)/10080)*K1^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) + 
      (((21587*I)/40320)*d^2*K1^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) + 
      (((7*I)/72)*d^8*K1^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) - 
      (((641*I)/15120)*d^6*K0*K1*M^5*Sqrt[13/(1870*Pi)]*u^7)/b^3 - 
      ((I/504)*d^2*K0*K1*M^5*Sqrt[17/(1430*Pi)]*u^7)/b^3 - 
      (367*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(8640*b^3) - 
      (107*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(1080*b^3) + 
      (1369*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(4320*b^3) - 
      (d^6*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(6*b^3) + 
      (401*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(8640*b^3) + 
      (61*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(1080*b^3) - 
      (1127*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(4320*b^3) + 
      (d^6*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(6*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^7)/(576*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^7)/(576*b^3) - 
      (((83*I)/1260)*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) + 
      (((1091*I)/5040)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) + 
      (((1043*I)/2160)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) - 
      (((7*I)/144)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) + 
      (((7*I)/4320)*K0^2*M^5*Sqrt[11/(2210*Pi)]*u^8)/b^3 - 
      ((I/720)*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^8)/b^3 - 
      ((I/1260)*d^6*K0^2*M^5*Sqrt[143/(170*Pi)]*u^8)/b^3 - 
      (K0*K1*M^5*Sqrt[(2*Pi)/12155]*u^8)/(135*b^3) + 
      (2*d^2*K0*K1*M^5*Sqrt[(2*Pi)/12155]*u^8)/(135*b^3) - 
      (d^4*K0*K1*M^5*Sqrt[(2*Pi)/12155]*u^8)/(135*b^3) - 
      (((2531*I)/30240)*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((83*I)/420)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((23*I)/1260)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((409*I)/5040)*K1^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((83*I)/420)*d^4*K1^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((83*I)/630)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (K0^2*M^5*Sqrt[(2*Pi)/12155]*u^9)/(135*b^3) + 
      (2*d^2*K0^2*M^5*Sqrt[(2*Pi)/12155]*u^9)/(135*b^3) - 
      (d^4*K0^2*M^5*Sqrt[(2*Pi)/12155]*u^9)/(135*b^3) + 
      (K1^2*M^5*Sqrt[(2*Pi)/12155]*u^9)/(135*b^3) - 
      (2*d^2*K1^2*M^5*Sqrt[(2*Pi)/12155]*u^9)/(135*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(2*Pi)/12155]*u^9)/(135*b^3))/Pi, 
    ((1647*d^4*K1*M^5*Sqrt[Pi/24310]*u)/(152*b^3*E^u) - 
      (443*d^6*K1*M^5*Sqrt[Pi/24310]*u)/(304*b^3*E^u) - 
      (149*K1*M^5*Sqrt[(5*Pi)/4862]*u)/(1216*b^3*E^u) + 
      (189*d^10*K1*M^5*Sqrt[(5*Pi)/4862]*u)/(1216*b^3*E^u) - 
      (81*d^2*K1*M^5*Sqrt[(85*Pi)/286]*u)/(1216*b^3*E^u) - 
      (33*d^8*K1*M^5*Sqrt[(143*Pi)/170]*u)/(1216*b^3*E^u) - 
      (3573*K0*M^5*Sqrt[Pi/24310]*u^2)/(9728*b^3*E^u) - 
      (34841*d^2*K0*M^5*Sqrt[Pi/24310]*u^2)/(9728*b^3*E^u) + 
      (30759*d^4*K0*M^5*Sqrt[Pi/24310]*u^2)/(4864*b^3*E^u) - 
      (329*d^6*K0*M^5*Sqrt[Pi/24310]*u^2)/(4864*b^3*E^u) - 
      (26009*d^8*K0*M^5*Sqrt[Pi/24310]*u^2)/(9728*b^3*E^u) + 
      (3563*d^10*K0*M^5*Sqrt[Pi/24310]*u^2)/(9728*b^3*E^u) + 
      (1647*d^4*K1*M^5*Sqrt[Pi/24310]*u^2)/(152*b^3*E^u) - 
      (443*d^6*K1*M^5*Sqrt[Pi/24310]*u^2)/(304*b^3*E^u) - 
      (149*K1*M^5*Sqrt[(5*Pi)/4862]*u^2)/(1216*b^3*E^u) + 
      (189*d^10*K1*M^5*Sqrt[(5*Pi)/4862]*u^2)/(1216*b^3*E^u) - 
      (81*d^2*K1*M^5*Sqrt[(85*Pi)/286]*u^2)/(1216*b^3*E^u) - 
      (33*d^8*K1*M^5*Sqrt[(143*Pi)/170]*u^2)/(1216*b^3*E^u) - 
      (3573*K0*M^5*Sqrt[Pi/24310]*u^3)/(9728*b^3*E^u) - 
      (34841*d^2*K0*M^5*Sqrt[Pi/24310]*u^3)/(9728*b^3*E^u) + 
      (30759*d^4*K0*M^5*Sqrt[Pi/24310]*u^3)/(4864*b^3*E^u) - 
      (329*d^6*K0*M^5*Sqrt[Pi/24310]*u^3)/(4864*b^3*E^u) - 
      (26009*d^8*K0*M^5*Sqrt[Pi/24310]*u^3)/(9728*b^3*E^u) + 
      (3563*d^10*K0*M^5*Sqrt[Pi/24310]*u^3)/(9728*b^3*E^u) - 
      (1794099*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(2179072*b^3) - 
      (1256881*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(544768*b^3) + 
      (927767*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(3268608*b^3) - 
      (2057147*K1*M^5*Sqrt[Pi/24310]*u^3)/(4085760*b^3*E^u) - 
      (21880619*d^2*K1*M^5*Sqrt[Pi/24310]*u^3)/(4085760*b^3*E^u) + 
      (17387947*d^4*K1*M^5*Sqrt[Pi/24310]*u^3)/(2042880*b^3*E^u) - 
      (2621197*d^8*K1*M^5*Sqrt[Pi/24310]*u^3)/(583680*b^3*E^u) + 
      (227971*d^10*K1*M^5*Sqrt[Pi/24310]*u^3)/(583680*b^3*E^u) - 
      (366323*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(51072*b^3) + 
      (2130197*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(272384*b^3) - 
      (14999*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(68096*b^3) + 
      (121813*d^2*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(466944*b^3) + 
      (91187*d^8*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(311296*b^3) - 
      (1009*d^12*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(2179072*b^3) + 
      (14887*d^2*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(10752*b^3) - 
      (1291391*d^4*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(817152*b^3) + 
      (1977*d^12*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(272384*b^3) + 
      (32497*d^6*K1*M^5*Sqrt[(13*Pi)/1870]*u^3)/(291840*b^3*E^u) + 
      (1093*K1^2*M^5*Sqrt[(55*Pi)/442]*u^3)/(116736*b^3) + 
      (8045*K0^2*M^5*Sqrt[(65*Pi)/374]*u^3)/(6537216*b^3) - 
      (653819*K0*M^5*Sqrt[Pi/24310]*u^4)/(2723840*b^3*E^u) - 
      (16740169*d^2*K0*M^5*Sqrt[Pi/24310]*u^4)/(8171520*b^3*E^u) + 
      (14428067*d^4*K0*M^5*Sqrt[Pi/24310]*u^4)/(4085760*b^3*E^u) + 
      (117721*d^6*K0*M^5*Sqrt[Pi/24310]*u^4)/(583680*b^3*E^u) + 
      (184861*d^10*K0*M^5*Sqrt[Pi/24310]*u^4)/(1167360*b^3*E^u) - 
      (878347*K1*M^5*Sqrt[Pi/24310]*u^4)/(4085760*b^3*E^u) - 
      (12796859*d^2*K1*M^5*Sqrt[Pi/24310]*u^4)/(4085760*b^3*E^u) + 
      (7656827*d^4*K1*M^5*Sqrt[Pi/24310]*u^4)/(2042880*b^3*E^u) - 
      (1939517*d^8*K1*M^5*Sqrt[Pi/24310]*u^4)/(583680*b^3*E^u) + 
      (47251*d^10*K1*M^5*Sqrt[Pi/24310]*u^4)/(583680*b^3*E^u) + 
      (1242838231*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(1372815360*b^3) - 
      (384393099*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(30507008*b^3) + 
      (19301566217*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(1372815360*b^3) + 
      (156840949*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(228802560*b^3) + 
      (792918733*d^2*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^4)/(686407680*b^3) - 
      (492662957*d^6*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^4)/(343203840*b^3) - 
      (47973*d^8*K0*M^5*Sqrt[(13*Pi)/1870]*u^4)/(389120*b^3*E^u) + 
      (21259*d^6*K1*M^5*Sqrt[(13*Pi)/1870]*u^4)/(97280*b^3*E^u) + 
      (1109*d^12*K0*K1*M^5*Sqrt[(143*Pi)/170]*u^4)/(4816896*b^3) - 
      (273859*K0*M^5*Sqrt[Pi/24310]*u^5)/(2723840*b^3*E^u) - 
      (362251*d^2*K0*M^5*Sqrt[Pi/24310]*u^5)/(430080*b^3*E^u) + 
      (1568729*d^4*K0*M^5*Sqrt[Pi/24310]*u^5)/(1361920*b^3*E^u) + 
      (371201*d^6*K0*M^5*Sqrt[Pi/24310]*u^5)/(583680*b^3*E^u) - 
      (998827*d^8*K0*M^5*Sqrt[Pi/24310]*u^5)/(1167360*b^3*E^u) + 
      (12421*d^10*K0*M^5*Sqrt[Pi/24310]*u^5)/(1167360*b^3*E^u) + 
      (737461471*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(2745630720*b^3) + 
      (5086242923*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(1372815360*b^3) - 
      (683162449*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(183042048*b^3) - 
      (3087261427*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(686407680*b^3) + 
      (11089004657*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(2745630720*b^3) + 
      (95279449*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(457605120*b^3) - 
      (777859*d^2*K1*M^5*Sqrt[Pi/24310]*u^5)/(645120*b^3*E^u) + 
      (556093*d^4*K1*M^5*Sqrt[Pi/24310]*u^5)/(306432*b^3*E^u) + 
      (498781*d^6*K1*M^5*Sqrt[Pi/24310]*u^5)/(875520*b^3*E^u) - 
      (113497*d^8*K1*M^5*Sqrt[Pi/24310]*u^5)/(109440*b^3*E^u) + 
      (171052823*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(433520640*b^3) - 
      (37193616793*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(8236892160*b^3) - 
      (23363683711*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(2059223040*b^3) + 
      (12922443991*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(1647378432*b^3) + 
      (4165014571*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(4118446080*b^3) + 
      (13087579*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(2745630720*b^3) + 
      (18143*d^12*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^5)/(9633792*b^3) + 
      (353356079*d^2*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^5)/(588349440*b^3) - 
      (8527*K1*M^5*Sqrt[(13*Pi)/1870]*u^5)/(766080*b^3*E^u) + 
      (139*d^10*K1*M^5*Sqrt[(13*Pi)/1870]*u^5)/(583680*b^3*E^u) - 
      (664277*d^2*K0*M^5*Sqrt[Pi/24310]*u^6)/(4902912*b^3*E^u) + 
      (145063*d^6*K0*M^5*Sqrt[Pi/24310]*u^6)/(12257280*b^3*E^u) - 
      (94871*d^8*K0*M^5*Sqrt[Pi/24310]*u^6)/(700416*b^3*E^u) - 
      (2333*d^10*K0*M^5*Sqrt[Pi/24310]*u^6)/(233472*b^3*E^u) + 
      (524063*K1*M^5*Sqrt[Pi/24310]*u^6)/(12257280*b^3*E^u) + 
      (225089*d^6*K1*M^5*Sqrt[Pi/24310]*u^6)/(1021440*b^3*E^u) + 
      (270237601*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(686407680*b^3) + 
      (79744549*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(16343040*b^3) - 
      (968174183*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(228802560*b^3) - 
      (3632248663*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(514805760*b^3) + 
      (82437857*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(15482880*b^3) + 
      (100674421*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(147087360*b^3) + 
      (493307*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(98058240*b^3) - 
      (171107*K0*M^5*Sqrt[(11*Pi)/2210]*u^6)/(24514560*b^3*E^u) - 
      (162727*d^2*K1*M^5*Sqrt[(11*Pi)/2210]*u^6)/(3064320*b^3*E^u) - 
      (9151*d^8*K1*M^5*Sqrt[(13*Pi)/1870]*u^6)/(350208*b^3*E^u) + 
      (12787*d^4*K1*M^5*Sqrt[(17*Pi)/1430]*u^6)/(322560*b^3*E^u) - 
      (17*d^10*K1*M^5*Sqrt[(17*Pi)/1430]*u^6)/(21888*b^3*E^u) + 
      (19183*d^4*K0*M^5*Sqrt[(221*Pi)/110]*u^6)/(12257280*b^3*E^u) + 
      (27589*K0*M^5*Sqrt[Pi/24310]*u^7)/(4085760*b^3*E^u) - 
      (42953*d^2*K0*M^5*Sqrt[Pi/24310]*u^7)/(919296*b^3*E^u) + 
      (461299*d^6*K0*M^5*Sqrt[Pi/24310]*u^7)/(9192960*b^3*E^u) - 
      (19621*d^8*K0*M^5*Sqrt[Pi/24310]*u^7)/(583680*b^3*E^u) - 
      (2359*d^10*K0*M^5*Sqrt[Pi/24310]*u^7)/(437760*b^3*E^u) + 
      (185782843*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(2059223040*b^3) + 
      (346888573*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(514805760*b^3) - 
      (1612213133*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(2059223040*b^3) + 
      (260927857*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(411844608*b^3) + 
      (25690543*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(257402880*b^3) + 
      (56247*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(76267520*b^3) - 
      (419621*K1*M^5*Sqrt[Pi/24310]*u^7)/(12257280*b^3*E^u) - 
      (6779*d^8*K1*M^5*Sqrt[Pi/24310]*u^7)/(194560*b^3*E^u) - 
      (5311*d^10*K1*M^5*Sqrt[Pi/24310]*u^7)/(875520*b^3*E^u) + 
      (54617597*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(2059223040*b^3) + 
      (28175671*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(24514560*b^3) - 
      (588922417*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(686407680*b^3) - 
      (865546511*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(514805760*b^3) + 
      (2486982763*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(2059223040*b^3) + 
      (2422363*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(2059223040*b^3) - 
      (2104009*d^6*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^7)/(14708736*b^3) - 
      (1353*d^2*K1*M^5*Sqrt[(11*Pi)/2210]*u^7)/(680960*b^3*E^u) + 
      (28247*d^10*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^7)/(2010960*b^3) + 
      (40727*d^4*K0*M^5*Sqrt[(13*Pi)/1870]*u^7)/(18385920*b^3*E^u) + 
      (3259*d^4*K1*M^5*Sqrt[(187*Pi)/130]*u^7)/(6128640*b^3*E^u) - 
      (d^6*K1*M^5*Sqrt[(187*Pi)/130]*u^7)/(76608*b^3*E^u) - 
      (587669*K0*M^5*Sqrt[Pi/24310]*u^8)/(25280640*b^3*E^u) + 
      (7676203*d^2*K0*M^5*Sqrt[Pi/24310]*u^8)/(101122560*b^3*E^u) - 
      (2196947*d^4*K0*M^5*Sqrt[Pi/24310]*u^8)/(25280640*b^3*E^u) + 
      (19291*d^6*K0*M^5*Sqrt[Pi/24310]*u^8)/(510720*b^3*E^u) - 
      (41*d^8*K0*M^5*Sqrt[Pi/24310]*u^8)/(18240*b^3*E^u) - 
      (563*d^10*K0*M^5*Sqrt[Pi/24310]*u^8)/(437760*b^3*E^u) + 
      (47153*K1*M^5*Sqrt[Pi/24310]*u^8)/(1805760*b^3*E^u) + 
      (2221603*d^4*K1*M^5*Sqrt[Pi/24310]*u^8)/(25280640*b^3*E^u) - 
      (839*d^6*K1*M^5*Sqrt[Pi/24310]*u^8)/(34048*b^3*E^u) - 
      (29*d^8*K1*M^5*Sqrt[Pi/24310]*u^8)/(12160*b^3*E^u) - 
      (94021553*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(257402880*b^3) - 
      (7972681*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(14300160*b^3) + 
      (766393*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(12257280*b^3) + 
      (26801*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(36771840*b^3) - 
      (53*d^10*K1*M^5*Sqrt[(11*Pi)/2210]*u^8)/(437760*b^3*E^u) + 
      (1310633*d^2*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^8)/(36771840*b^3) + 
      (78653*d^8*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^8)/(2042880*b^3) - 
      (666101*d^2*K1*M^5*Sqrt[(13*Pi)/1870]*u^8)/(101122560*b^3*E^u) + 
      (83207*K0*K1*M^5*Sqrt[(17*Pi)/1430]*u^8)/(32175360*b^3) - 
      (153031*d^2*K0*M^5*Sqrt[Pi/24310]*u^9)/(12640320*b^3*E^u) + 
      (37969*d^4*K0*M^5*Sqrt[Pi/24310]*u^9)/(6320160*b^3*E^u) + 
      (d^6*K0*M^5*Sqrt[Pi/24310]*u^9)/(1824*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[Pi/24310]*u^9)/(3648*b^3*E^u) - 
      (d^10*K0*M^5*Sqrt[Pi/24310]*u^9)/(10944*b^3*E^u) + 
      (2285593*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(85800960*b^3) - 
      (6595817*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(128701440*b^3) + 
      (1506521*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(64350720*b^3) + 
      (27119*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(257402880*b^3) - 
      (75113*K1*M^5*Sqrt[Pi/24310]*u^9)/(12640320*b^3*E^u) - 
      (36979*d^4*K1*M^5*Sqrt[Pi/24310]*u^9)/(6320160*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[Pi/24310]*u^9)/(1824*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[Pi/24310]*u^9)/(3648*b^3*E^u) - 
      (d^10*K1*M^5*Sqrt[Pi/24310]*u^9)/(10944*b^3*E^u) + 
      (24650803*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(257402880*b^3) - 
      (5487943*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(51480576*b^3) - 
      (3970451*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(128701440*b^3) + 
      (1427467*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(32175360*b^3) + 
      (326647*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(51480576*b^3) + 
      (34369*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(257402880*b^3) + 
      (153893*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^9)/(128701440*b^3) + 
      (4399*K0*M^5*Sqrt[(17*Pi)/1430]*u^9)/(12640320*b^3*E^u) - 
      (98981*d^2*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^9)/(85800960*b^3) + 
      (15629*d^10*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^9)/(51480576*b^3) + 
      (8633*d^2*K1*M^5*Sqrt[(17*Pi)/1430]*u^9)/(12640320*b^3*E^u) - 
      (23113*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^9)/(42900480*b^3) + 
      (106387*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(16087680*b^3) - 
      (365471*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(128701440*b^3) - 
      (99107*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(8043840*b^3) + 
      (117289*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(18385920*b^3) + 
      (4681*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(2298240*b^3) + 
      (67*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(1225728*b^3) + 
      (761*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^10)/(128701440*b^3) - 
      (19531*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(55157760*b^3) + 
      (10741*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(27578880*b^3) + 
      (2713*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(1575936*b^3) - 
      (13159*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(4596480*b^3) + 
      (100127*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(128701440*b^3) + 
      (20833*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(64350720*b^3) + 
      (109*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(25740288*b^3) + 
      (499481*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(1158312960*b^3) - 
      (59407*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(96526080*b^3) + 
      (16319*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(20321280*b^3) + 
      (62983*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(193052160*b^3) + 
      (281*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(128701440*b^3) + 
      (9941*d^2*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^11)/(115831296*b^3) - 
      (140561*d^4*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^11)/(1158312960*b^3) + 
      (K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/(9652608*b^3) - 
      (11*d^4*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/(9652608*b^3) - 
      (11*d^6*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/(2010960*b^3) + 
      (11*d^8*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/(2298240*b^3) - 
      (d^12*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/(2298240*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(143*Pi)/170]*u^12)/(6032880*b^3) + 
      (K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(144789120*b^3) + 
      (11*d^4*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(28957824*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(12065760*b^3) - 
      (11*d^8*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(48263040*b^3) + 
      (11*d^10*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(24131520*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(16087680*b^3) + 
      (K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(144789120*b^3) + 
      (11*d^4*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(28957824*b^3) - 
      (11*d^6*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(12065760*b^3) - 
      (11*d^8*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(48263040*b^3) + 
      (11*d^10*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(24131520*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(16087680*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(187*Pi)/130]*u^13)/(72394560*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(187*Pi)/130]*u^13)/(72394560*b^3))/Pi, 
    ((((213511*I)/459648)*d^6*K0*K1*M^5*Sqrt[5/(4862*Pi)]*u^3)/b^3 - 
      (1939*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(29184*b^3) - 
      (26473*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(29184*b^3) + 
      (4419*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(4864*b^3) + 
      (5333*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(4864*b^3) - 
      (2149*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(29184*b^3) - 
      (7307*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(1216*b^3) + 
      (1097*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(1824*b^3) + 
      (1029*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(1216*b^3) - 
      (431*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(3648*b^3) - 
      (847*d^8*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^3)/(9728*b^3) - 
      (571*d^8*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^3)/(1216*b^3) + 
      (369*d^4*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^3)/(608*b^3) - 
      (((30113*I)/656640)*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) - 
      (((164819*I)/170240)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) + 
      (((152447*I)/766080)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) - 
      (((249559*I)/218880)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) - 
      (((26803*I)/72960)*d^10*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) + 
      (((25477*I)/43776)*d^4*K1^2*M^5*Sqrt[5/(4862*Pi)]*u^4)/b^3 - 
      (((4753*I)/87552)*d^8*K0^2*M^5*Sqrt[11/(2210*Pi)]*u^4)/b^3 + 
      (((3017*I)/2188800)*d^10*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^4)/b^3 - 
      (((30713*I)/1021440)*d^2*K0^2*M^5*Sqrt[17/(1430*Pi)]*u^4)/b^3 - 
      (((47171*I)/3770550)*K1^2*M^5*Sqrt[17/(1430*Pi)]*u^4)/b^3 - 
      (1001981*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(1225728*b^3) + 
      (1658831*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(437760*b^3) - 
      (7194659*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(875520*b^3) + 
      (65963*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(97280*b^3) - 
      (2200591*d^2*K0*K1*M^5*Sqrt[(5*Pi)/4862]*u^4)/(1225728*b^3) + 
      (70947*d^4*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^4)/(68096*b^3) - 
      (((32849*I)/1313280)*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((39427*I)/306432)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((5471839*I)/4596480)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((27107*I)/145920)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((1161613*I)/50803200)*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((182317*I)/87552)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((9206047*I)/7660800)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((9471821*I)/5107200)*d^8*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((81353*I)/13658112)*d^10*K0*K1*M^5*Sqrt[5/(4862*Pi)]*u^5)/b^3 + 
      (((5951188301*I)/16988590080)*d^4*K0*K1*M^5*Sqrt[17/(1430*Pi)]*u^5)/
       b^3 - (((290911*I)/91929600)*K0*K1*M^5*Sqrt[143/(170*Pi)]*u^5)/b^3 - 
      (490757*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(2451456*b^3) + 
      (456783*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(136192*b^3) - 
      (192761*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(92160*b^3) - 
      (30326189*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(7354368*b^3) + 
      (16926941*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(3677184*b^3) - 
      (441955*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^5)/(7354368*b^3) - 
      (946505*d^8*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^5)/(1050624*b^3) - 
      (1949*d^10*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^5)/(1050624*b^3) + 
      (8053*d^10*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^5)/(583680*b^3) - 
      (323467*d^2*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^5)/(2451456*b^3) + 
      (51583*d^6*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^5)/(875520*b^3) + 
      (26857*d^6*K1^2*M^5*Sqrt[(85*Pi)/286]*u^5)/(525312*b^3) - 
      (((80785811*I)/22982400)*d^2*K0*K1*M^5*u^5)/(b^3*Sqrt[24310*Pi]) + 
      (((47412005023*I)/84942950400)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[24310*Pi]) - (((23359537*I)/45964800)*d^6*K0*K1*M^5*u^5)/
       (b^3*Sqrt[24310*Pi]) - (((202295987*I)/91929600)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[24310*Pi]) + (((65842873*I)/341452800)*d^10*K0*K1*M^5*u^5)/
       (b^3*Sqrt[24310*Pi]) + (((18862841*I)/275788800)*d^4*K1^2*M^5*
        Sqrt[13/(1870*Pi)]*u^6)/b^3 + (((642629*I)/2073600)*d^6*K1^2*M^5*
        Sqrt[13/(1870*Pi)]*u^6)/b^3 - (((209736143*I)/1930521600)*d^2*K1^2*
        M^5*Sqrt[17/(1430*Pi)]*u^6)/b^3 - (499679*K0*K1*M^5*Sqrt[Pi/24310]*
        u^6)/(1838592*b^3) - (555979*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (229824*b^3) + (325667*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (164160*b^3) - (3213377*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (1313280*b^3) - (263*d^10*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^6)/
       (164160*b^3) + (34301*d^4*K0*K1*M^5*Sqrt[(85*Pi)/286]*u^6)/
       (919296*b^3) - (((1284223*I)/11491200)*K0^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) - (((71922707*I)/91929600)*d^2*K0^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) + (((164307691*I)/91929600)*d^4*K0^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) - (((6886427*I)/10214400)*d^6*K0^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) - (((3323071*I)/10214400)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) + (((232721*I)/2188800)*d^10*K0^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) + (((5867*I)/246240)*K1^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) + (((4425383*I)/25401600)*d^2*K1^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) - (((187301*I)/207360)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) - (((129449533*I)/55157760)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) - (((8291*I)/437760)*d^10*K1^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) + (((31*I)/22800)*d^10*K0*K1*M^5*
        Sqrt[11/(2210*Pi)]*u^7)/b^3 + (44977*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^7)/
       (114912*b^3) - (40633*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(262656*b^3) - 
      (1607*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(131328*b^3) - 
      (1466923*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(2298240*b^3) - 
      (66889*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(145920*b^3) - 
      (1033*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(54720*b^3) + 
      (217*d^6*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^7)/(65664*b^3) - 
      (14983*d^2*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^7)/(919296*b^3) + 
      (229*d^6*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^7)/(9120*b^3) - 
      (5293*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^7)/(1838592*b^3) - 
      (2357*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^7)/(9192960*b^3) + 
      (1219*d^4*K1^2*M^5*Sqrt[(187*Pi)/130]*u^7)/(287280*b^3) - 
      (((28153*I)/191520)*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) - 
      (((25559801*I)/68947200)*d^2*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) + 
      (((15390937*I)/68947200)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) + 
      (((87469033*I)/68947200)*d^6*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) - 
      (((22732091*I)/22982400)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) + 
      (((1325357*I)/220631040)*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^8)/b^3 + 
      (((1112959*I)/41368320)*d^4*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^8)/b^3 + 
      (((1102648343*I)/23166259200)*d^8*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^8)/
       b^3 - (((49*I)/91200)*d^10*K1^2*M^5*Sqrt[13/(1870*Pi)]*u^8)/b^3 - 
      (((562130677*I)/414096883200)*d^8*K0^2*M^5*Sqrt[17/(1430*Pi)]*u^8)/
       b^3 - (3931*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(164160*b^3) - 
      (12349*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(164160*b^3) + 
      (9523*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(82080*b^3) + 
      (6361*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(82080*b^3) - 
      (13531*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(164160*b^3) - 
      (103*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(8640*b^3) - 
      (((4665781*I)/68947200)*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((11511481*I)/68947200)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((171667*I)/1209600)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((3459067*I)/68947200)*d^6*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((414419207*I)/21794572800)*d^8*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((317*I)/91200)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((2802691*I)/661893120)*K1^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((15078979*I)/41368320)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((44140139*I)/206841600)*d^6*K1^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((16951499869*I)/23166259200)*d^8*K1^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((13043549*I)/4343673600)*d^2*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^9)/b^3 - 
      (((251*I)/1149120)*d^8*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^9)/b^3 - 
      (1723*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(191520*b^3) - 
      (14771*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(191520*b^3) - 
      (43*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(36480*b^3) + 
      (5069*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(574560*b^3) - 
      (124573*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(2298240*b^3) + 
      (257*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(3360*b^3) - 
      (427*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(328320*b^3) - 
      (59*d^6*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^9)/(10944*b^3) + 
      (169*d^6*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^9)/(54720*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^9)/(4560*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^9)/(6840*b^3) + 
      (13*d^2*K0^2*M^5*Sqrt[(65*Pi)/374]*u^9)/(17024*b^3) - 
      (((145589*I)/12927600)*K0*K1*M^5*u^9)/(b^3*Sqrt[24310*Pi]) + 
      (((59160797*I)/4343673600)*d^2*K0*K1*M^5*u^9)/(b^3*Sqrt[24310*Pi]) - 
      (((154991*I)/2068416)*d^4*K0*K1*M^5*u^9)/(b^3*Sqrt[24310*Pi]) + 
      (((835139*I)/17236800)*d^6*K0*K1*M^5*u^9)/(b^3*Sqrt[24310*Pi]) - 
      (((89*I)/13680)*d^10*K0*K1*M^5*u^9)/(b^3*Sqrt[24310*Pi]) - 
      (((26447*I)/45246600)*d^4*K0^2*M^5*Sqrt[11/(2210*Pi)]*u^10)/b^3 - 
      (((61639*I)/12927600)*d^2*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^10)/b^3 - 
      (((29*I)/89775)*K0^2*M^5*Sqrt[34/(715*Pi)]*u^10)/b^3 + 
      (((29*I)/89775)*K1^2*M^5*Sqrt[34/(715*Pi)]*u^10)/b^3 - 
      (((9907*I)/90493200)*d^4*K1^2*M^5*Sqrt[143/(170*Pi)]*u^10)/b^3 - 
      (K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(28728*b^3) - 
      (d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(1512*b^3) + 
      (d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(4788*b^3) + 
      (d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(684*b^3) - 
      (d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(1368*b^3) - 
      (d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(4104*b^3) + 
      (((670819*I)/12927600)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) - 
      (((8677*I)/132300)*d^4*K0^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) + 
      (((102709*I)/3231900)*d^6*K0^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) - 
      (((23*I)/143640)*d^8*K0^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) - 
      (((7*I)/13680)*d^10*K0^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) + 
      (((45733*I)/529200)*d^4*K1^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) - 
      (((13217*I)/461700)*d^6*K1^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) - 
      (((23*I)/143640)*d^8*K1^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) - 
      (((7*I)/13680)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]))/Pi, 
    ((-45179*d^4*K1*M^5*Sqrt[Pi/24310]*u)/(34048*b^3*E^u) + 
      (250009*d^8*K1*M^5*Sqrt[Pi/24310]*u)/(34048*b^3*E^u) - 
      (2727*d^10*K1*M^5*Sqrt[Pi/24310]*u)/(34048*b^3*E^u) + 
      (29493*d^2*K1*M^5*Sqrt[(5*Pi)/4862]*u)/(34048*b^3*E^u) - 
      (35977*d^6*K1*M^5*Sqrt[(5*Pi)/4862]*u)/(17024*b^3*E^u) + 
      (11*K1*M^5*Sqrt[(55*Pi)/442]*u)/(4864*b^3*E^u) + 
      (27*d^12*K1*M^5*Sqrt[(221*Pi)/110]*u)/(34048*b^3*E^u) + 
      (13983*K0*M^5*Sqrt[Pi/24310]*u^2)/(68096*b^3*E^u) - 
      (664229*d^4*K0*M^5*Sqrt[Pi/24310]*u^2)/(272384*b^3*E^u) + 
      (835689*d^8*K0*M^5*Sqrt[Pi/24310]*u^2)/(136192*b^3*E^u) + 
      (62677*d^10*K0*M^5*Sqrt[Pi/24310]*u^2)/(272384*b^3*E^u) + 
      (23143*d^12*K0*M^5*Sqrt[Pi/24310]*u^2)/(272384*b^3*E^u) - 
      (45179*d^4*K1*M^5*Sqrt[Pi/24310]*u^2)/(34048*b^3*E^u) + 
      (250009*d^8*K1*M^5*Sqrt[Pi/24310]*u^2)/(34048*b^3*E^u) - 
      (2727*d^10*K1*M^5*Sqrt[Pi/24310]*u^2)/(34048*b^3*E^u) + 
      (29493*d^2*K1*M^5*Sqrt[(5*Pi)/4862]*u^2)/(34048*b^3*E^u) - 
      (35977*d^6*K1*M^5*Sqrt[(5*Pi)/4862]*u^2)/(17024*b^3*E^u) + 
      (90869*d^2*K0*M^5*Sqrt[(13*Pi)/1870]*u^2)/(272384*b^3*E^u) - 
      (4717*d^6*K0*M^5*Sqrt[(13*Pi)/1870]*u^2)/(7168*b^3*E^u) + 
      (11*K1*M^5*Sqrt[(55*Pi)/442]*u^2)/(4864*b^3*E^u) + 
      (27*d^12*K1*M^5*Sqrt[(221*Pi)/110]*u^2)/(34048*b^3*E^u) + 
      (280842799*K0*M^5*Sqrt[Pi/24310]*u^3)/(1314593280*b^3*E^u) + 
      (23341381849*d^2*K0*M^5*Sqrt[Pi/24310]*u^3)/(5258373120*b^3*E^u) - 
      (13488021101*d^4*K0*M^5*Sqrt[Pi/24310]*u^3)/(5258373120*b^3*E^u) - 
      (132859817*d^6*K0*M^5*Sqrt[Pi/24310]*u^3)/(15375360*b^3*E^u) + 
      (62677*d^10*K0*M^5*Sqrt[Pi/24310]*u^3)/(272384*b^3*E^u) + 
      (23143*d^12*K0*M^5*Sqrt[Pi/24310]*u^3)/(272384*b^3*E^u) - 
      (30048803*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(1202847744*b^3) - 
      (1256688371*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(1202847744*b^3) - 
      (129911641*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(171835392*b^3) - 
      (1459699369*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(1202847744*b^3) - 
      (1057471801*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(1202847744*b^3) + 
      (20213371*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(1202847744*b^3) + 
      (36578749*K1*M^5*Sqrt[Pi/24310]*u^3)/(85800960*b^3*E^u) + 
      (2797625833*d^2*K1*M^5*Sqrt[Pi/24310]*u^3)/(343203840*b^3*E^u) + 
      (124287923*d^8*K1*M^5*Sqrt[Pi/24310]*u^3)/(11440128*b^3*E^u) + 
      (18169667*d^10*K1*M^5*Sqrt[Pi/24310]*u^3)/(22880256*b^3*E^u) + 
      (38697*d^12*K1*M^5*Sqrt[Pi/24310]*u^3)/(401408*b^3*E^u) + 
      (405105361*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(150355968*b^3) + 
      (517012843*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(50118656*b^3) - 
      (452857*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(150355968*b^3) - 
      (330063893*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(150355968*b^3) + 
      (8961*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(50118656*b^3) + 
      (54911*d^14*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(1202847744*b^3) + 
      (5000763*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(50118656*b^3) - 
      (3585*d^12*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(2179072*b^3) - 
      (154493513*d^4*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^3)/(150355968*b^3) - 
      (127785473*d^4*K1*M^5*Sqrt[(13*Pi)/1870]*u^3)/(343203840*b^3*E^u) - 
      (4544443*d^6*K1*M^5*Sqrt[(13*Pi)/1870]*u^3)/(3813376*b^3*E^u) + 
      (449809*d^8*K0*M^5*Sqrt[(17*Pi)/1430]*u^3)/(1225728*b^3*E^u) + 
      (85323671*d^6*K0^2*M^5*Sqrt[(55*Pi)/442]*u^3)/(1202847744*b^3) + 
      (1813233119*K0*M^5*Sqrt[Pi/24310]*u^4)/(7361722368*b^3*E^u) + 
      (1239609953411*d^2*K0*M^5*Sqrt[Pi/24310]*u^4)/(294468894720*b^3*E^u) - 
      (917676522097*d^4*K0*M^5*Sqrt[Pi/24310]*u^4)/(294468894720*b^3*E^u) - 
      (113212230653*d^6*K0*M^5*Sqrt[Pi/24310]*u^4)/(16359383040*b^3*E^u) + 
      (354291439*d^8*K0*M^5*Sqrt[Pi/24310]*u^4)/(68640768*b^3*E^u) + 
      (17268109*d^10*K0*M^5*Sqrt[Pi/24310]*u^4)/(45760512*b^3*E^u) + 
      (638531*d^12*K0*M^5*Sqrt[Pi/24310]*u^4)/(15253504*b^3*E^u) + 
      (7200825649*K1*M^5*Sqrt[Pi/24310]*u^4)/(21235737600*b^3*E^u) + 
      (13421621992643*d^2*K1*M^5*Sqrt[Pi/24310]*u^4)/(2208516710400*b^3*
        E^u) - (7681994872579*d^4*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (2208516710400*b^3*E^u) + (4029173153*d^8*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (514805760*b^3*E^u) + (20461579*d^10*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (22880256*b^3*E^u) + (7977816163*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (50519605248*b^3) - (1193489507653*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (252598026240*b^3) - (2733731119421*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (252598026240*b^3) + (7447082235407*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (252598026240*b^3) - (110995522993*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (13294632960*b^3) - (1460076266783*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (252598026240*b^3) + (8937479857*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (252598026240*b^3) + (60606929*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (50519605248*b^3) + (39747*d^12*K1*M^5*Sqrt[(5*Pi)/4862]*u^4)/
       (7626752*b^3*E^u) - (16866842101*d^6*K1*M^5*Sqrt[(17*Pi)/1430]*u^4)/
       (24539074560*b^3*E^u) + (294325049503*K0*M^5*Sqrt[Pi/24310]*u^5)/
       (2208516710400*b^3*E^u) + (10654905794033*d^2*K0*M^5*Sqrt[Pi/24310]*
        u^5)/(4417033420800*b^3*E^u) - (7356500832589*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^5)/(4417033420800*b^3*E^u) - 
      (22268986627*d^6*K0*M^5*Sqrt[Pi/24310]*u^5)/(5453127680*b^3*E^u) + 
      (1470229879*d^8*K0*M^5*Sqrt[Pi/24310]*u^5)/(514805760*b^3*E^u) + 
      (333439*d^12*K0*M^5*Sqrt[Pi/24310]*u^5)/(45760512*b^3*E^u) - 
      (1243781490373*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(505196052480*b^3) - 
      (944425725461*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(505196052480*b^3) + 
      (4823287999967*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(505196052480*b^3) - 
      (899233752383*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(505196052480*b^3) + 
      (3155802697*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(505196052480*b^3) + 
      (49276001*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(101039210496*b^3) + 
      (120798271313*K1*M^5*Sqrt[Pi/24310]*u^5)/(679543603200*b^3*E^u) + 
      (14302745605591*d^2*K1*M^5*Sqrt[Pi/24310]*u^5)/(4417033420800*b^3*
        E^u) - (19830432620821*d^4*K1*M^5*Sqrt[Pi/24310]*u^5)/
       (8834066841600*b^3*E^u) - (53677610527*d^6*K1*M^5*Sqrt[Pi/24310]*u^5)/
       (9815629824*b^3*E^u) + (15807317203*d^8*K1*M^5*Sqrt[Pi/24310]*u^5)/
       (4118446080*b^3*E^u) + (309880877*d^10*K1*M^5*Sqrt[Pi/24310]*u^5)/
       (686407680*b^3*E^u) + (3602749*d^12*K1*M^5*Sqrt[Pi/24310]*u^5)/
       (457605120*b^3*E^u) - (1471043948887*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (7577940787200*b^3) - (46888224670279*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (7577940787200*b^3) - (1219821420289*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (398838988800*b^3) - (83999455181*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (11395399680*b^3) + (71037543331*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (1515588157440*b^3) + (2500814947*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (1515588157440*b^3) + (3116429*d^10*K0*M^5*Sqrt[(5*Pi)/4862]*u^5)/
       (45760512*b^3*E^u) - (952750849*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^5)/
       (101039210496*b^3) - (266488519705*d^10*K1^2*M^5*Sqrt[(5*Pi)/4862]*
        u^5)/(303117631488*b^3) - (100907673131*d^8*K0^2*M^5*
        Sqrt[(17*Pi)/1430]*u^5)/(505196052480*b^3) + 
      (192483657229*d^6*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^5)/(154651852800*b^3) + 
      (1084993764889*K0*M^5*Sqrt[Pi/24310]*u^6)/(17668133683200*b^3*E^u) + 
      (8876153256251*d^2*K0*M^5*Sqrt[Pi/24310]*u^6)/(8834066841600*b^3*E^u) - 
      (14525573658821*d^4*K0*M^5*Sqrt[Pi/24310]*u^6)/(17668133683200*b^3*
        E^u) - (61762821047*d^6*K0*M^5*Sqrt[Pi/24310]*u^6)/
       (42066984960*b^3*E^u) + (8875789343*d^8*K0*M^5*Sqrt[Pi/24310]*u^6)/
       (8236892160*b^3*E^u) + (200063537*d^10*K0*M^5*Sqrt[Pi/24310]*u^6)/
       (1372815360*b^3*E^u) + (1244749935353*d^2*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (1104258355200*b^3*E^u) - (33565680899*d^4*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (42471475200*b^3*E^u) - (3829137139*d^6*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (1840430592*b^3*E^u) + (299374703*d^8*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (205922304*b^3*E^u) + (29983073*d^10*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (171601920*b^3*E^u) - (127145120101*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (631495065600*b^3) - (361053516743*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (631495065600*b^3) + (99479273429*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (5883494400*b^3) - (2613589407461*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (378897039360*b^3) - (6624585829*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (2059223040*b^3) + (8041128889*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (378897039360*b^3) + (16106879*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (9970974720*b^3) + (23973*d^12*K0*M^5*Sqrt[(11*Pi)/2210]*u^6)/
       (305070080*b^3*E^u) + (16057*d^12*K1*M^5*Sqrt[(11*Pi)/2210]*u^6)/
       (171601920*b^3*E^u) + (14819474951*K1*M^5*Sqrt[(17*Pi)/1430]*u^6)/
       (2208516710400*b^3*E^u) - (56119755319*d^2*K0*K1*M^5*
        Sqrt[(17*Pi)/1430]*u^6)/(157873766400*b^3) + 
      (23503746109*K0*M^5*Sqrt[Pi/24310]*u^7)/(883406684160*b^3*E^u) + 
      (25756769407*d^2*K0*M^5*Sqrt[Pi/24310]*u^7)/(88340668416*b^3*E^u) - 
      (9694672783*d^6*K0*M^5*Sqrt[Pi/24310]*u^7)/(24539074560*b^3*E^u) + 
      (628770871*d^8*K0*M^5*Sqrt[Pi/24310]*u^7)/(2059223040*b^3*E^u) + 
      (112159*d^12*K0*M^5*Sqrt[Pi/24310]*u^7)/(686407680*b^3*E^u) + 
      (434881468369*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(1894485196800*b^3) + 
      (2579903816851*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(947242598400*b^3) - 
      (483675987857*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(378897039360*b^3) - 
      (22540175117*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(47362129920*b^3) + 
      (63717529*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(54128148480*b^3) + 
      (65111867*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(189448519680*b^3) + 
      (15504147299*K1*M^5*Sqrt[Pi/24310]*u^7)/(5300440104960*b^3*E^u) + 
      (1220928577741*d^2*K1*M^5*Sqrt[Pi/24310]*u^7)/(2650220052480*b^3*E^u) - 
      (2394831792763*d^4*K1*M^5*Sqrt[Pi/24310]*u^7)/(5300440104960*b^3*E^u) + 
      (1570745851*d^8*K1*M^5*Sqrt[Pi/24310]*u^7)/(4118446080*b^3*E^u) + 
      (32998993*d^10*K1*M^5*Sqrt[Pi/24310]*u^7)/(686407680*b^3*E^u) + 
      (363343*d^12*K1*M^5*Sqrt[Pi/24310]*u^7)/(1372815360*b^3*E^u) - 
      (64197447343*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(631495065600*b^3) + 
      (165757271789*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(5683455590400*b^3) + 
      (359390199083*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(81192222720*b^3) - 
      (3810840748207*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(1894485196800*b^3) - 
      (351499262981*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(473621299200*b^3) + 
      (1241505689*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(378897039360*b^3) + 
      (101423671*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(189448519680*b^3) - 
      (1370231279*d^4*K0*M^5*Sqrt[(5*Pi)/4862]*u^7)/(25240190976*b^3*E^u) - 
      (1194984691*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^7)/(270640742400*b^3) - 
      (49672035661*d^2*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^7)/(473621299200*b^3) - 
      (14799425449*d^2*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^7)/(101490278400*b^3) + 
      (125649*d^10*K0*M^5*Sqrt[(13*Pi)/1870]*u^7)/(38133760*b^3*E^u) - 
      (11472061331*d^6*K1*M^5*Sqrt[(17*Pi)/1430]*u^7)/
       (441703342080*b^3*E^u) - (99664297871*K0*M^5*Sqrt[Pi/24310]*u^8)/
       (13251100262400*b^3*E^u) + (738055566971*d^2*K0*M^5*Sqrt[Pi/24310]*
        u^8)/(6625550131200*b^3*E^u) - (12944390297*d^4*K0*M^5*Sqrt[Pi/24310]*
        u^8)/(99632332800*b^3*E^u) - (596014379*d^6*K0*M^5*Sqrt[Pi/24310]*
        u^8)/(16988590080*b^3*E^u) + (3048671*d^10*K0*M^5*Sqrt[Pi/24310]*u^8)/
       (343203840*b^3*E^u) + (10846881011*d^2*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (331277506560*b^3*E^u) - (3898875913*d^4*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (69742632960*b^3*E^u) - (9553877401*d^6*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (110425835520*b^3*E^u) + (44517743*d^8*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (617766912*b^3*E^u) + (63031*d^12*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (343203840*b^3*E^u) - (168822023*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (4154572800*b^3) - (348190757533*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (355215974400*b^3) + (283222426021*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (710431948800*b^3) + (7182848419*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (3624652800*b^3) - (38560684399*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (118405324800*b^3) + (9753551*d^8*K0*M^5*Sqrt[(11*Pi)/2210]*u^8)/
       (2059223040*b^3*E^u) + (58963*d^14*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^8)/
       (1973422080*b^3) - (18842153893*d^8*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^8)/
       (236810649600*b^3) + (14753*d^12*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^8)/
       (830914560*b^3) + (5893*d^12*K0*M^5*Sqrt[(17*Pi)/1430]*u^8)/
       (686407680*b^3*E^u) + (2149784617*K1*M^5*Sqrt[(17*Pi)/1430]*u^8)/
       (1325110026240*b^3*E^u) + (373*d^10*K1*M^5*Sqrt[(85*Pi)/286]*u^8)/
       (3217536*b^3*E^u) + (8452191379*K0*M^5*Sqrt[Pi/24310]*u^9)/
       (1104258355200*b^3*E^u) - (2183322517*d^2*K0*M^5*Sqrt[Pi/24310]*u^9)/
       (122695372800*b^3*E^u) + (1651787771*d^4*K0*M^5*Sqrt[Pi/24310]*u^9)/
       (78875596800*b^3*E^u) - (34022501*d^6*K0*M^5*Sqrt[Pi/24310]*u^9)/
       (1937295360*b^3*E^u) + (1049*d^12*K0*M^5*Sqrt[Pi/24310]*u^9)/
       (14300160*b^3*E^u) + (98543574517*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (710431948800*b^3) - (790585503*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (8770764800*b^3) + (42353*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (47362129920*b^3) + (1931177*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (47362129920*b^3) + (8424291529*d^2*K1*M^5*Sqrt[Pi/24310]*u^9)/
       (254828851200*b^3*E^u) - (52628316193*d^4*K1*M^5*Sqrt[Pi/24310]*u^9)/
       (1656387532800*b^3*E^u) - (140565833*d^6*K1*M^5*Sqrt[Pi/24310]*u^9)/
       (110425835520*b^3*E^u) + (1074737*d^8*K1*M^5*Sqrt[Pi/24310]*u^9)/
       (171601920*b^3*E^u) + (302129*d^10*K1*M^5*Sqrt[Pi/24310]*u^9)/
       (171601920*b^3*E^u) - (1531397251*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (101490278400*b^3) - (81335499359*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (710431948800*b^3) + (33898189279*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (710431948800*b^3) + (788254141*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (2899722240*b^3) - (1343791831*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (8770764800*b^3) - (2914877333*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (78936883200*b^3) + (1792529*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (15787376640*b^3) + (260717*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (5262458880*b^3) + (43*d^12*K1*M^5*Sqrt[(5*Pi)/4862]*u^9)/
       (2860032*b^3*E^u) + (741287*d^8*K0*M^5*Sqrt[(11*Pi)/2210]*u^9)/
       (1544417280*b^3*E^u) - (8259685381*d^2*K0^2*M^5*Sqrt[(11*Pi)/2210]*
        u^9)/(710431948800*b^3) + (55739*d^10*K0*M^5*Sqrt[(13*Pi)/1870]*u^9)/
       (514805760*b^3*E^u) + (5991694237*d^4*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^9)/
       (710431948800*b^3) - (536487779*d^10*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^9)/
       (236810649600*b^3) - (12710083*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^9)/
       (236810649600*b^3) - (1580683243*K1*M^5*Sqrt[(17*Pi)/1430]*u^9)/
       (3312775065600*b^3*E^u) - (2213878897*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (828193766400*b^3*E^u) + (5210783309*d^2*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (828193766400*b^3*E^u) - (126588809*d^4*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (103524220800*b^3*E^u) - (138535121*d^6*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (27606458880*b^3*E^u) + (738151*d^8*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (386104320*b^3*E^u) + (18079*d^10*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (25740288*b^3*E^u) + (59*d^12*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (7150080*b^3*E^u) + (169278713*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (59156697600*b^3*E^u) - (202989289*d^2*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (75290342400*b^3*E^u) + (147061627*d^4*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (828193766400*b^3*E^u) - (82822661*d^6*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (27606458880*b^3*E^u) + (188143*d^8*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (96526080*b^3*E^u) + (30161*d^10*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (42900480*b^3*E^u) + (211*d^12*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (42900480*b^3*E^u) - (18514813*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (10149027840*b^3) + (168306289*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (7893688320*b^3) + (23161058933*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (355215974400*b^3) + (710321*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (3739115520*b^3) + (1219187*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (71043194880*b^3) - (1040329897*d^8*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^10)/
       (355215974400*b^3) - (39409427*d^10*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^10)/
       (50745139200*b^3) - (153527687*d^2*K0*K1*M^5*Sqrt[(17*Pi)/1430]*u^10)/
       (71043194880*b^3) - (2824453*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (2029805568*b^3) - (34638397*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (23681064960*b^3) + (582240311*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (118405324800*b^3) - (107507093*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (50745139200*b^3) - (179845537*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (355215974400*b^3) + (7081*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (3739115520*b^3) - (25470383*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (33652039680*b^3) + (2639844073*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (639388753920*b^3) + (1477779427*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (355215974400*b^3) - (3601799917*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (1065647923200*b^3) + (701243*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (14208638976*b^3) + (12007*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (23681064960*b^3) + (253*d^2*K0*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (96526080*b^3*E^u) - (23*d^4*K0*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (9652608*b^3*E^u) - (97*d^6*K0*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (16087680*b^3*E^u) + (47*d^8*K0*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (6435072*b^3*E^u) - (29*d^10*K0*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (32175360*b^3*E^u) - (d^12*K0*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (1340640*b^3*E^u) + (47867*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (1127669760*b^3) + (599957*d^12*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (71043194880*b^3) + (K1*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (6894720*b^3*E^u) + (41*d^2*K1*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (13789440*b^3*E^u) + (d^8*K1*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (143640*b^3*E^u) - (d^10*K1*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (4596480*b^3*E^u) - (d^12*K1*M^5*Sqrt[(11*Pi)/2210]*u^11)/
       (1532160*b^3*E^u) - (165895529*d^2*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^11)/
       (639388753920*b^3) - (51967457*d^10*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^11)/
       (1065647923200*b^3) - (d^4*K1*M^5*Sqrt[(55*Pi)/442]*u^11)/
       (2757888*b^3*E^u) + (K0*M^5*Sqrt[(143*Pi)/170]*u^11)/
       (96526080*b^3*E^u) - (d^6*K1*M^5*Sqrt[(187*Pi)/130]*u^11)/
       (2298240*b^3*E^u) - (262657*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (7992359424*b^3) - (56914723*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (79923594240*b^3) - (5143573*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (19980898560*b^3) + (50742889*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (26641198080*b^3) - (17778703*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (26641198080*b^3) - (647*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (6491520*b^3) - (33427*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (8880399360*b^3) + (K0*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (48263040*b^3*E^u) + (11*d^4*K0*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (9652608*b^3*E^u) - (11*d^6*K0*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (4021920*b^3*E^u) - (11*d^8*K0*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (16087680*b^3*E^u) + (11*d^10*K0*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (8043840*b^3*E^u) + (d^12*K0*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (5362560*b^3*E^u) + (K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (48263040*b^3*E^u) + (11*d^4*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (9652608*b^3*E^u) - (11*d^6*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (4021920*b^3*E^u) - (11*d^8*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (16087680*b^3*E^u) + (11*d^10*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (8043840*b^3*E^u) + (d^12*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (5362560*b^3*E^u) - (134747*d^8*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^12)/
       (13320599040*b^3) + (d^2*K0*M^5*Sqrt[(187*Pi)/130]*u^12)/
       (24131520*b^3*E^u) + (d^2*K1*M^5*Sqrt[(187*Pi)/130]*u^12)/
       (24131520*b^3*E^u) - (3967*K0^2*M^5*Sqrt[Pi/24310]*u^13)/
       (11417656320*b^3) + (1513177*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^13)/
       (39961797120*b^3) - (636281*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^13)/
       (53282396160*b^3) - (352487*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^13)/
       (5328239616*b^3) + (1316131*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^13)/
       (53282396160*b^3) + (151*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^13)/
       (9737280*b^3) - (10211*K1^2*M^5*Sqrt[Pi/24310]*u^13)/
       (26641198080*b^3) - (16889*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^13)/
       (7611770880*b^3) + (462937*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^13)/
       (13320599040*b^3) - (2717597*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^13)/
       (44401996800*b^3) + (15229*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^13)/
       (667699200*b^3) + (6421*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^13)/
       (5920266240*b^3) + (233*d^14*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/
       (1973422080*b^3) + (2719*d^12*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/
       (2220099840*b^3) - (170333*d^6*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^13)/
       (266411980800*b^3) - (8737*d^2*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^13)/
       (159847188480*b^3) - (179*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/
       (2497612320*b^3) - (25943*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/
       (9990449280*b^3) - (4567*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/
       (713603520*b^3) - (2357*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/
       (555024960*b^3) + (1961*d^8*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^14)/
       (2081343600*b^3) - (827*d^10*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^14)/
       (2378678400*b^3) - (d^14*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^14)/
       (24667776*b^3) + (643*d^6*K0*K1*M^5*Sqrt[(187*Pi)/130]*u^14)/
       (16650748800*b^3) + (d^2*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (740033280*b^3) + (d^4*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (74003328*b^3) + (d^12*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (74003328*b^3) + (d^14*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (740033280*b^3) + (d^2*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (740033280*b^3) + (d^4*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (74003328*b^3) + (d^12*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (74003328*b^3) + (d^14*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (740033280*b^3) + (d^6*K0^2*M^5*Sqrt[(143*Pi)/170]*u^15)/
       (3700166400*b^3) - (d^8*K0^2*M^5*Sqrt[(143*Pi)/170]*u^15)/
       (308347200*b^3) + (d^10*K0^2*M^5*Sqrt[(143*Pi)/170]*u^15)/
       (3700166400*b^3) + (d^6*K1^2*M^5*Sqrt[(143*Pi)/170]*u^15)/
       (3700166400*b^3) - (d^8*K1^2*M^5*Sqrt[(143*Pi)/170]*u^15)/
       (308347200*b^3) + (d^10*K1^2*M^5*Sqrt[(143*Pi)/170]*u^15)/
       (3700166400*b^3))/Pi, 
    ((((1212157*I)/12257280)*d^10*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^3)/b^3 - 
      ((I/4096)*d^12*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^3)/b^3 - 
      (((4546403*I)/514805760)*K0*K1*M^5*Sqrt[17/(1430*Pi)]*u^3)/b^3 + 
      (254629*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(3268608*b^3) - 
      (853597*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(272384*b^3) + 
      (264247*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(155648*b^3) + 
      (39329*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(86016*b^3) + 
      (196727*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(102144*b^3) + 
      (1321781*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(408576*b^3) - 
      (34831*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(3192*b^3) + 
      (672797*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(136192*b^3) + 
      (28219*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(34048*b^3) - 
      (1009*d^12*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(1089536*b^3) - 
      (1057*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(58368*b^3) + 
      (1977*d^12*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(136192*b^3) + 
      (30967*d^2*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^3)/(233472*b^3) - 
      (46383*d^4*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^3)/(1089536*b^3) - 
      (((287166461*I)/257402880)*d^2*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) + 
      (((611833973*I)/171601920)*d^4*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) - 
      (((270399551*I)/128701440)*d^6*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) - 
      (((94416563*I)/73543680)*d^8*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) + 
      (((222960467*I)/617766912)*d^8*K1^2*M^5*Sqrt[5/(4862*Pi)]*u^4)/b^3 + 
      (257323519*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(686407680*b^3) + 
      (641814247*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(68640768*b^3) - 
      (129648423*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(76267520*b^3) - 
      (4055114299*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(171601920*b^3) + 
      (273199681*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(114401280*b^3) + 
      (820675603*d^8*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^4)/(686407680*b^3) + 
      (1109*d^12*K0*K1*M^5*Sqrt[(143*Pi)/170]*u^4)/(2408448*b^3) - 
      (((67618099*I)/1029611520)*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((217638653*I)/514805760)*d^2*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((571807637*I)/343203840)*d^4*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((319311743*I)/257402880)*d^6*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((14690551*I)/29417472)*d^8*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((13821023*I)/24514560)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((241*I)/155648)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((456440279*I)/36036403200)*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((129208379*I)/94832640)*d^2*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((35105056453*I)/15444172800)*d^4*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((47276688479*I)/6756825600)*d^6*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((44414501*I)/28600320)*d^10*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((810053*I)/49029120)*d^12*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((12352924177*I)/30888345600)*d^8*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^5)/
       b^3 + (((18963853661*I)/72072806400)*d^2*K0*K1*M^5*Sqrt[13/(1870*Pi)]*
        u^5)/b^3 - (((16865997301*I)/21621841920)*d^6*K0*K1*M^5*
        Sqrt[13/(1870*Pi)]*u^5)/b^3 + (229637959*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (1372815360*b^3) + (446155987*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (137281536*b^3) - (637162469*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (457605120*b^3) - (2371882399*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (343203840*b^3) + (5740945913*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (1372815360*b^3) + (1487771501*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (4118446080*b^3) - (10224892969*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (4118446080*b^3) - (16211719171*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (1029611520*b^3) + (4101983911*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (2059223040*b^3) + (13087579*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (1372815360*b^3) + (18143*d^12*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^5)/
       (4816896*b^3) + (14257871*d^10*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^5)/
       (228802560*b^3) + (189671147*d^2*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^5)/
       (294174720*b^3) + (425075423*d^8*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^5)/
       (823689216*b^3) + (((6283089223*I)/72072806400)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[24310*Pi]) + (((921322603*I)/1544417280)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[24310*Pi]) + (((1843390987*I)/1144012800)*d^10*K0*K1*M^5*
        u^5)/(b^3*Sqrt[24310*Pi]) + (((140561*I)/5447680)*d^12*K0*K1*M^5*u^5)/
       (b^3*Sqrt[24310*Pi]) - (((22789725559*I)/108109209600)*d^6*K0^2*M^5*
        Sqrt[11/(2210*Pi)]*u^6)/b^3 + (((10469419141*I)/43243683840)*d^2*K1^2*
        M^5*Sqrt[11/(2210*Pi)]*u^6)/b^3 - (((117763*I)/367718400)*d^12*K1^2*
        M^5*Sqrt[11/(2210*Pi)]*u^6)/b^3 + (((6155201893*I)/72072806400)*d^2*
        K0^2*M^5*Sqrt[13/(1870*Pi)]*u^6)/b^3 + 
      (106151273*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(343203840*b^3) - 
      (1058007557*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(343203840*b^3) - 
      (2879351119*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(257402880*b^3) + 
      (997456667*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(147087360*b^3) + 
      (493307*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(49029120*b^3) + 
      (3949213*d^10*K0*K1*M^5*Sqrt[(5*Pi)/4862]*u^6)/(14708736*b^3) + 
      (12983101*d^2*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^6)/(24514560*b^3) + 
      (((54924997*I)/667340800)*K0^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) - 
      (((1976477123*I)/3861043200)*d^4*K0^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) + 
      (((540831341*I)/406425600)*d^8*K0^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) + 
      (((340580171*I)/1144012800)*d^10*K0^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) + 
      (((23993*I)/2451456)*d^12*K0^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) + 
      (((1140167179*I)/6006067200)*K1^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) - 
      (((582602561*I)/1544417280)*d^4*K1^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) - 
      (((143726140513*I)/21621841920)*d^6*K1^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) + (((21783996127*I)/7722086400)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) + (((13941499619*I)/10296115200)*d^10*K1^2*M^5*
        u^6)/(b^3*Sqrt[24310*Pi]) + (((5803708139*I)/27027302400)*d^2*K0*K1*
        M^5*Sqrt[11/(2210*Pi)]*u^7)/b^3 - (((987930263*I)/3378412800)*d^6*K0*
        K1*M^5*Sqrt[13/(1870*Pi)]*u^7)/b^3 + 
      (642077*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(10838016*b^3) + 
      (236391697*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(257402880*b^3) - 
      (640655021*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(1029611520*b^3) - 
      (11497973*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(7354368*b^3) + 
      (211132489*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(205922304*b^3) + 
      (56247*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(38133760*b^3) + 
      (3443827*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(2451456*b^3) - 
      (691249199*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(257402880*b^3) + 
      (1768974787*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(1029611520*b^3) + 
      (4515919*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(16087680*b^3) + 
      (2422363*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(1029611520*b^3) - 
      (8519921*d^4*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^7)/(114401280*b^3) + 
      (1794481*d^10*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^7)/(128701440*b^3) + 
      (5979157*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^7)/(1029611520*b^3) - 
      (((225689*I)/375379200)*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) - 
      (((664846579*I)/551577600)*d^4*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) + 
      (((855839507*I)/482630400)*d^8*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) + 
      (((374344393*I)/429004800)*d^10*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) - 
      (((88567*I)/183859200)*d^12*K0*K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) + 
      (((14792119*I)/858009600)*d^10*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^8)/b^3 - 
      (((312139019*I)/9009100800)*d^6*K0^2*M^5*Sqrt[13/(1870*Pi)]*u^8)/b^3 + 
      (((109591193*I)/7722086400)*d^8*K0^2*M^5*Sqrt[13/(1870*Pi)]*u^8)/b^3 + 
      (((6556699*I)/5791564800)*d^4*K1^2*M^5*Sqrt[187/(130*Pi)]*u^8)/b^3 + 
      (284267*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(8043840*b^3) - 
      (73768481*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(128701440*b^3) - 
      (21424531*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(21450240*b^3) + 
      (656801*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(6128640*b^3) + 
      (26801*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(18385920*b^3) + 
      (235549*d^2*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^8)/(3677184*b^3) + 
      (130393*d^8*K0*K1*M^5*Sqrt[(17*Pi)/1430]*u^8)/(3064320*b^3) - 
      (((1278841381*I)/54054604800)*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((28171993*I)/80080896)*d^2*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((368684101*I)/1930521600)*d^4*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((332386883*I)/2574028800)*d^10*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((1961*I)/5253120)*d^12*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((15508683779*I)/162163814400)*K1^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) + 
      (((4432783909*I)/18018201600)*d^2*K1^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((109796370227*I)/81081907200)*d^6*K1^2*M^5*u^8)/
       (b^3*Sqrt[24310*Pi]) + (((14155323109*I)/23166259200)*d^8*K1^2*M^5*
        u^8)/(b^3*Sqrt[24310*Pi]) + (((359*I)/3225600)*d^12*K1^2*M^5*u^8)/
       (b^3*Sqrt[24310*Pi]) - (((4547873*I)/2895782400)*d^4*K0*K1*M^5*
        Sqrt[11/(2210*Pi)]*u^9)/b^3 + (11941*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (12870144*b^3) + (2941439*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (42900480*b^3) - (3392471*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (42900480*b^3) - (2720309*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (64350720*b^3) + (1386569*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (32175360*b^3) + (1100909*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (128701440*b^3) + (27119*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (128701440*b^3) + (248447*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (21450240*b^3) - (10528499*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (128701440*b^3) - (6572351*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (64350720*b^3) + (71509*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (846720*b^3) + (1382159*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (128701440*b^3) + (34369*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (128701440*b^3) + (899693*d^2*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^9)/
       (128701440*b^3) - (((869008891*I)/40540953600)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[24310*Pi]) + (((9254309249*I)/40540953600)*d^2*K0*K1*M^5*
        u^9)/(b^3*Sqrt[24310*Pi]) - (((10005416831*I)/20270476800)*d^6*K0*K1*
        M^5*u^9)/(b^3*Sqrt[24310*Pi]) + (((1353374447*I)/5791564800)*d^8*K0*
        K1*M^5*u^9)/(b^3*Sqrt[24310*Pi]) + (((44908819*I)/643507200)*d^10*K0*
        K1*M^5*u^9)/(b^3*Sqrt[24310*Pi]) + (((373*I)/656640)*d^12*K0*K1*M^5*
        u^9)/(b^3*Sqrt[24310*Pi]) + (((193*I)/5745600)*d^12*K1^2*M^5*
        Sqrt[11/(2210*Pi)]*u^10)/b^3 - (((57318143*I)/10135238400)*d^4*K0^2*
        M^5*Sqrt[13/(1870*Pi)]*u^10)/b^3 + 
      (((35493009210283*I)/2271839025456000)*d^6*K0^2*M^5*Sqrt[17/(1430*Pi)]*
        u^10)/b^3 + (((27172819*I)/20270476800)*K1^2*M^5*Sqrt[17/(1430*Pi)]*
        u^10)/b^3 + (((1541580344819*I)/3279647314944000)*d^8*K1^2*M^5*
        Sqrt[17/(1430*Pi)]*u^10)/b^3 - (((38221*I)/115831296)*K0^2*M^5*
        Sqrt[65/(374*Pi)]*u^10)/b^3 + (6533*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (64350720*b^3) + (98407*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (8043840*b^3) - (345311*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (64350720*b^3) + (107209*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (9192960*b^3) + (4261*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (1149120*b^3) + (67*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(612864*b^3) - 
      (5311*d^6*K0*K1*M^5*Sqrt[(17*Pi)/1430]*u^10)/(4021920*b^3) + 
      (((2873220859*I)/40540953600)*d^2*K0^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) - 
      (((317193767907347*I)/1298193728832000)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[24310*Pi]) + (((667393*I)/321753600)*d^8*K0^2*M^5*u^10)/
       (b^3*Sqrt[24310*Pi]) + (((20887*I)/42900480)*d^10*K0^2*M^5*u^10)/
       (b^3*Sqrt[24310*Pi]) + (((911*I)/3283200)*d^12*K0^2*M^5*u^10)/
       (b^3*Sqrt[24310*Pi]) - (((94941479*I)/2133734400)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[24310*Pi]) + (((872842393*I)/15202857600)*d^4*K1^2*M^5*u^10)/
       (b^3*Sqrt[24310*Pi]) - (((4179182963*I)/60811430400)*d^6*K1^2*M^5*
        u^10)/(b^3*Sqrt[24310*Pi]) + (((70922925262157*I)/3279647314944000)*
        d^8*K1^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) + 
      (((5853179*I)/1930521600)*d^10*K1^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) + 
      (((1518739*I)/121622860800)*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^11)/b^3 - 
      (19531*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(27578880*b^3) + 
      (10741*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(13789440*b^3) + 
      (2713*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(787968*b^3) - 
      (13159*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(2298240*b^3) + 
      (100127*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(64350720*b^3) + 
      (20833*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(32175360*b^3) + 
      (109*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(12870144*b^3) + 
      (499481*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(579156480*b^3) - 
      (59407*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(48263040*b^3) + 
      (16319*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(10160640*b^3) + 
      (62983*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(96526080*b^3) + 
      (281*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(64350720*b^3) + 
      (9941*d^2*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^11)/(57915648*b^3) - 
      (140561*d^4*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^11)/(579156480*b^3) - 
      (((13950473*I)/121622860800)*K0*K1*M^5*u^11)/(b^3*Sqrt[24310*Pi]) + 
      (((14843977*I)/5067619200)*d^2*K0*K1*M^5*u^11)/(b^3*Sqrt[24310*Pi]) + 
      (((17466443*I)/3040571520)*d^4*K0*K1*M^5*u^11)/(b^3*Sqrt[24310*Pi]) - 
      (((22707989*I)/1520285760)*d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[24310*Pi]) + 
      (((2225281*I)/2171836800)*d^8*K0*K1*M^5*u^11)/(b^3*Sqrt[24310*Pi]) + 
      (((1206833*I)/241315200)*d^10*K0*K1*M^5*u^11)/(b^3*Sqrt[24310*Pi]) + 
      (((2467*I)/11491200)*d^12*K0*K1*M^5*u^11)/(b^3*Sqrt[24310*Pi]) + 
      (((5801*I)/1013523840)*d^2*K0^2*M^5*Sqrt[11/(2210*Pi)]*u^12)/b^3 + 
      (((1783*I)/108591840)*d^8*K0^2*M^5*Sqrt[11/(2210*Pi)]*u^12)/b^3 + 
      (((137*I)/26812800)*d^10*K0^2*M^5*Sqrt[11/(2210*Pi)]*u^12)/b^3 - 
      (((11*I)/2872800)*d^12*K0^2*M^5*Sqrt[11/(2210*Pi)]*u^12)/b^3 - 
      (((11*I)/124104960)*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^12)/b^3 - 
      (((26371*I)/7601428800)*d^2*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^12)/b^3 + 
      (((2879*I)/84460320)*d^6*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^12)/b^3 + 
      (((1009*I)/77565600)*d^8*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^12)/b^3 + 
      (((571*I)/80438400)*d^10*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^12)/b^3 - 
      ((I/319200)*d^12*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^12)/b^3 - 
      (((11*I)/1737469440)*K0^2*M^5*Sqrt[143/(170*Pi)]*u^12)/b^3 - 
      (((1507*I)/1900357200)*d^4*K1^2*M^5*Sqrt[187/(130*Pi)]*u^12)/b^3 + 
      (K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/(4826304*b^3) - 
      (11*d^4*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/(4826304*b^3) - 
      (11*d^6*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/(1005480*b^3) + 
      (11*d^8*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/(1149120*b^3) - 
      (d^12*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/(1149120*b^3) + 
      (d^2*K0*K1*M^5*Sqrt[(143*Pi)/170]*u^12)/(3016440*b^3) + 
      (((160847*I)/60811430400)*K0^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) + 
      (((67511*I)/1900357200)*d^4*K0^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) - 
      (((117991*I)/400075200)*d^6*K0^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) + 
      (((82541*I)/30405715200)*K1^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) + 
      (((1590223*I)/15202857600)*d^2*K1^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) + 
      (((391613*I)/1900357200)*d^4*K1^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) - 
      (((5226983*I)/7601428800)*d^6*K1^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) - 
      (((11*I)/12065760)*d^2*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^13)/b^3 - 
      (((11*I)/8043840)*d^4*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^13)/b^3 + 
      (((121*I)/36197280)*d^6*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^13)/b^3 - 
      (((463*I)/67869900)*d^8*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^13)/b^3 + 
      ((I/251370)*d^10*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^13)/b^3 + 
      ((I/718200)*d^12*K0*K1*M^5*Sqrt[11/(2210*Pi)]*u^13)/b^3 + 
      (K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(72394560*b^3) + 
      (11*d^4*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(14478912*b^3) - 
      (11*d^6*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(6032880*b^3) - 
      (11*d^8*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(24131520*b^3) + 
      (11*d^10*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(12065760*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(8043840*b^3) + 
      (K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(72394560*b^3) + 
      (11*d^4*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(14478912*b^3) - 
      (11*d^6*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(6032880*b^3) - 
      (11*d^8*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(24131520*b^3) + 
      (11*d^10*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(12065760*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(8043840*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(187*Pi)/130]*u^13)/(36197280*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(187*Pi)/130]*u^13)/(36197280*b^3) + 
      (((21521*I)/1266904800)*d^2*K0*K1*M^5*u^13)/(b^3*Sqrt[24310*Pi]) + 
      (((452689*I)/7601428800)*d^4*K0*K1*M^5*u^13)/(b^3*Sqrt[24310*Pi]) - 
      (((274699*I)/3800714400)*d^6*K0*K1*M^5*u^13)/(b^3*Sqrt[24310*Pi]))/Pi, 
    ((-239257*d^2*K1*M^5*Sqrt[Pi/24310]*u)/(195776*b^3*E^u) - 
      (1872477*d^4*K1*M^5*Sqrt[Pi/24310]*u)/(447488*b^3*E^u) + 
      (16426211*d^6*K1*M^5*Sqrt[Pi/24310]*u)/(1566208*b^3*E^u) - 
      (257401*d^10*K1*M^5*Sqrt[Pi/24310]*u)/(195776*b^3*E^u) - 
      (1563*d^12*K1*M^5*Sqrt[Pi/24310]*u)/(136192*b^3*E^u) + 
      (38637*d^14*K1*M^5*Sqrt[Pi/24310]*u)/(1566208*b^3*E^u) + 
      (44405*K1*M^5*Sqrt[(5*Pi)/4862]*u)/(3132416*b^3*E^u) - 
      (2412381*d^8*K1*M^5*Sqrt[(5*Pi)/4862]*u)/(3132416*b^3*E^u) - 
      (120521*K0*M^5*Sqrt[Pi/24310]*u^2)/(12529664*b^3*E^u) - 
      (4188073*d^2*K0*M^5*Sqrt[Pi/24310]*u^2)/(1789952*b^3*E^u) - 
      (56142263*d^8*K0*M^5*Sqrt[Pi/24310]*u^2)/(12529664*b^3*E^u) + 
      (511031*d^12*K0*M^5*Sqrt[Pi/24310]*u^2)/(12529664*b^3*E^u) + 
      (155109*d^14*K0*M^5*Sqrt[Pi/24310]*u^2)/(12529664*b^3*E^u) - 
      (239257*d^2*K1*M^5*Sqrt[Pi/24310]*u^2)/(195776*b^3*E^u) - 
      (1872477*d^4*K1*M^5*Sqrt[Pi/24310]*u^2)/(447488*b^3*E^u) + 
      (16426211*d^6*K1*M^5*Sqrt[Pi/24310]*u^2)/(1566208*b^3*E^u) - 
      (257401*d^10*K1*M^5*Sqrt[Pi/24310]*u^2)/(195776*b^3*E^u) - 
      (1563*d^12*K1*M^5*Sqrt[Pi/24310]*u^2)/(136192*b^3*E^u) + 
      (38637*d^14*K1*M^5*Sqrt[Pi/24310]*u^2)/(1566208*b^3*E^u) + 
      (28056471*d^6*K0*M^5*Sqrt[(5*Pi)/4862]*u^2)/(12529664*b^3*E^u) + 
      (44405*K1*M^5*Sqrt[(5*Pi)/4862]*u^2)/(3132416*b^3*E^u) - 
      (2412381*d^8*K1*M^5*Sqrt[(5*Pi)/4862]*u^2)/(3132416*b^3*E^u) - 
      (1829547*d^10*K0*M^5*Sqrt[(11*Pi)/2210]*u^2)/(12529664*b^3*E^u) - 
      (142689*d^4*K0*M^5*Sqrt[(13*Pi)/1870]*u^2)/(659456*b^3*E^u) - 
      (51205706009*K0*M^5*Sqrt[Pi/24310]*u^3)/(1531939368960*b^3*E^u) - 
      (69983230784959*d^2*K0*M^5*Sqrt[Pi/24310]*u^3)/(26042969272320*b^3*
        E^u) - (15011520731089*d^4*K0*M^5*Sqrt[Pi/24310]*u^3)/
       (6009915985920*b^3*E^u) + (6858101962013*d^6*K0*M^5*Sqrt[Pi/24310]*
        u^3)/(587435397120*b^3*E^u) - (168433736609*d^8*K0*M^5*Sqrt[Pi/24310]*
        u^3)/(34555023360*b^3*E^u) + (511031*d^12*K0*M^5*Sqrt[Pi/24310]*u^3)/
       (12529664*b^3*E^u) + (155109*d^14*K0*M^5*Sqrt[Pi/24310]*u^3)/
       (12529664*b^3*E^u) - (650537831*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (12830375936*b^3) - (17894771*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (801898496*b^3) + (7567403549*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (3207593984*b^3) - (116454839*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (37588992*b^3) - (11337439387*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (19245563904*b^3) - (147905159*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (3207593984*b^3) - (931813*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (400949248*b^3) - (94142479751*d^2*K1*M^5*Sqrt[Pi/24310]*u^3)/
       (15787376640*b^3*E^u) - (16694906857*d^8*K1*M^5*Sqrt[Pi/24310]*u^3)/
       (1754152960*b^3*E^u) - (3657950407*d^10*K1*M^5*Sqrt[Pi/24310]*u^3)/
       (1052491776*b^3*E^u) + (4316051*d^14*K1*M^5*Sqrt[Pi/24310]*u^3)/
       (276971520*b^3*E^u) - (8667370193*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (24056954880*b^3) - (1222736769*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (211025920*b^3) + (89950981903*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (12028477440*b^3) + (67650883759*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (12028477440*b^3) + (1234207913*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (572784640*b^3) - (2467154399*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (12028477440*b^3) - (4734417*d^16*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (8018984960*b^3) + (803015*d^16*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/
       (38491127808*b^3) - (2141489023*d^8*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/
       (1202847744*b^3) - (83806951*d^10*K0*M^5*Sqrt[(11*Pi)/2210]*u^3)/
       (563834880*b^3*E^u) + (105656543*d^10*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^3)/
       (801898496*b^3) - (5246169919*d^4*K1*M^5*Sqrt[(11*Pi)/2210]*u^3)/
       (15787376640*b^3*E^u) + (32434107103*d^6*K1*M^5*Sqrt[(11*Pi)/2210]*
        u^3)/(15787376640*b^3*E^u) - (25800127*K1*M^5*Sqrt[(17*Pi)/1430]*u^3)/
       (3157475328*b^3*E^u) + (42070283*d^12*K1*M^5*Sqrt[(17*Pi)/1430]*u^3)/
       (5262458880*b^3*E^u) + (1140319*d^14*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^3)/
       (4009492480*b^3) - (3374878541623*K0*M^5*Sqrt[Pi/24310]*u^4)/
       (28596201553920*b^3*E^u) - (5245232664345913*d^2*K0*M^5*Sqrt[Pi/24310]*
        u^4)/(1458406279249920*b^3*E^u) + (538777286081459*d^6*K0*M^5*
        Sqrt[Pi/24310]*u^4)/(46054935134208*b^3*E^u) - 
      (14357369800811*d^8*K0*M^5*Sqrt[Pi/24310]*u^4)/(2709113831424*b^3*
        E^u) - (54694802791*d^10*K0*M^5*Sqrt[Pi/24310]*u^4)/
       (31574753280*b^3*E^u) + (31734569*d^12*K0*M^5*Sqrt[Pi/24310]*u^4)/
       (553943040*b^3*E^u) + (75119699*d^14*K0*M^5*Sqrt[Pi/24310]*u^4)/
       (10524917760*b^3*E^u) - (1538819379032209*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (8203535320780800*b^3*E^u) - (155672596360451*d^2*K1*M^5*
        Sqrt[Pi/24310]*u^4)/(27574908641280*b^3*E^u) - 
      (29976097694834971*d^4*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (16407070641561600*b^3*E^u) + (3215650590695171*d^6*K1*M^5*
        Sqrt[Pi/24310]*u^4)/(172706006753280*b^3*E^u) - 
      (204991933379687*d^8*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (25397942169600*b^3*E^u) - (13369681301*d^10*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(4385382400*b^3*E^u) + (407743253*d^12*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(2631229440*b^3*E^u) + (15160567*d^14*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (2631229440*b^3*E^u) - (3400144771679*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (8083136839680*b^3) - (1002834352549*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (404156841984*b^3) + (565632114371*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (33679736832*b^3) - (6410770876901*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (404156841984*b^3) - (28371441613259*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (4041568419840*b^3) + (18941017662269*d^10*K0*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(2020784209920*b^3) - (382160375537*d^12*K0*K1*M^5*
        Sqrt[Pi/24310]*u^4)/(1010392104960*b^3) - 
      (10325626603*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(2020784209920*b^3) - 
      (5263453117711*d^4*K0*M^5*Sqrt[(13*Pi)/1870]*u^4)/
       (67311059042304*b^3*E^u) - (40392161*d^16*K0*K1*M^5*Sqrt[(17*Pi)/1430]*
        u^4)/(2694378946560*b^3) - (519139464465247*K0*M^5*Sqrt[Pi/24310]*
        u^5)/(5048329428172800*b^3*E^u) - (2391509887233319*d^2*K0*M^5*
        Sqrt[Pi/24310]*u^5)/(937546893803520*b^3*E^u) - 
      (16056437096484857*d^4*K0*M^5*Sqrt[Pi/24310]*u^5)/
       (65628282566246400*b^3*E^u) + (645796730032277*d^6*K0*M^5*
        Sqrt[Pi/24310]*u^5)/(86353003376640*b^3*E^u) - 
      (700615987701983*d^8*K0*M^5*Sqrt[Pi/24310]*u^5)/
       (203183537356800*b^3*E^u) - (93733836169*d^10*K0*M^5*Sqrt[Pi/24310]*
        u^5)/(78936883200*b^3*E^u) + (186772057*d^12*K0*M^5*Sqrt[Pi/24310]*
        u^5)/(3508305920*b^3*E^u) + (5654321*d^14*K0*M^5*Sqrt[Pi/24310]*u^5)/
       (2631229440*b^3*E^u) - (1437352172807*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (16166273679360*b^3) + (969479413429*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (4041568419840*b^3) + (1132374758601*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (224531578880*b^3) - (29982559746883*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (4041568419840*b^3) - (7410001261799*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (8083136839680*b^3) - (38416899055192703*K1*M^5*Sqrt[Pi/24310]*u^5)/
       (262513130264985600*b^3*E^u) - (284112910540841*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^5)/(1630516337049600*b^3*E^u) + 
      (7102151812007051*d^6*K1*M^5*Sqrt[Pi/24310]*u^5)/
       (690824027013120*b^3*E^u) - (3916259405180779*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^5)/(812734149427200*b^3*E^u) + 
      (2841824747*d^12*K1*M^5*Sqrt[Pi/24310]*u^5)/(42099671040*b^3*E^u) + 
      (4777373*d^14*K1*M^5*Sqrt[Pi/24310]*u^5)/(1754152960*b^3*E^u) - 
      (3411073012717*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(48498821038080*b^3) + 
      (15193964296661*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^5)/(6062352629760*b^3) + 
      (612063741915889*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (60623526297600*b^3) - (26177533792279*d^6*K1^2*M^5*Sqrt[Pi/24310]*
        u^5)/(1317902745600*b^3) - (58811332528723*d^8*K1^2*M^5*
        Sqrt[Pi/24310]*u^5)/(121247052595200*b^3) + 
      (81381280491253*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (10103921049600*b^3) - (4593081796981*d^12*K1^2*M^5*Sqrt[Pi/24310]*
        u^5)/(20207842099200*b^3) - (38796828527*d^14*K1^2*M^5*Sqrt[Pi/24310]*
        u^5)/(3367973683200*b^3) + (18065959603*d^16*K1^2*M^5*Sqrt[Pi/24310]*
        u^5)/(48498821038080*b^3) - (4746893779*d^12*K0^2*M^5*
        Sqrt[(11*Pi)/2210]*u^5)/(505196052480*b^3) - 
      (1021710539*d^14*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^5)/(4041568419840*b^3) + 
      (1009522253891*d^10*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^5)/
       (4041568419840*b^3) - (327354881233511*d^2*K1*M^5*Sqrt[(17*Pi)/1430]*
        u^5)/(1544194883911680*b^3*E^u) - 
      (1403071*d^16*K0^2*M^5*Sqrt[(143*Pi)/170]*u^5)/(5388757893120*b^3) - 
      (2714867821*d^10*K1*M^5*Sqrt[(187*Pi)/130]*u^5)/
       (315747532800*b^3*E^u) - (31466435422326293*K0*M^5*Sqrt[Pi/24310]*u^6)/
       (525026260529971200*b^3*E^u) - (2011826014878293*d^2*K0*M^5*
        Sqrt[Pi/24310]*u^6)/(1544194883911680*b^3*E^u) + 
      (95718090674071849*d^4*K0*M^5*Sqrt[Pi/24310]*u^6)/
       (525026260529971200*b^3*E^u) - (6172601145541*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^6)/(3788970393600*b^3*E^u) - 
      (122481634217*d^10*K0*M^5*Sqrt[Pi/24310]*u^6)/(236810649600*b^3*E^u) + 
      (3672073*d^12*K0*M^5*Sqrt[Pi/24310]*u^6)/(192675840*b^3*E^u) + 
      (4807727*d^14*K0*M^5*Sqrt[Pi/24310]*u^6)/(6014238720*b^3*E^u) - 
      (781232029713449*K1*M^5*Sqrt[Pi/24310]*u^6)/(14584062792499200*b^3*
        E^u) - (9519338787459887*d^2*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (5966207506022400*b^3*E^u) + (224856013008919*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^6)/(2678705410867200*b^3*E^u) + 
      (1128419691853199*d^6*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (265701548851200*b^3*E^u) - (1959615438437*d^8*K1*M^5*Sqrt[Pi/24310]*
        u^6)/(947242598400*b^3*E^u) - (302624110177*d^10*K1*M^5*
        Sqrt[Pi/24310]*u^6)/(473621299200*b^3*E^u) + 
      (82859687*d^12*K1*M^5*Sqrt[Pi/24310]*u^6)/(3323658240*b^3*E^u) + 
      (708151*d^14*K1*M^5*Sqrt[Pi/24310]*u^6)/(701661184*b^3*E^u) + 
      (100588301361773*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (30311763148800*b^3) + (74141298641819*d^4*K0*K1*M^5*Sqrt[Pi/24310]*
        u^6)/(10103921049600*b^3) - (112202205417223*d^6*K0*K1*M^5*
        Sqrt[Pi/24310]*u^6)/(6062352629760*b^3) + 
      (21975153691831*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (3367973683200*b^3) - (108155299411*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (10103921049600*b^3) + (21071059379*d^16*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (60623526297600*b^3) + (2137535005187*d^6*K0*M^5*Sqrt[(5*Pi)/4862]*
        u^6)/(3231925272576*b^3*E^u) - (44906028731*d^12*K0*K1*M^5*
        Sqrt[(11*Pi)/2210]*u^6)/(3367973683200*b^3) + 
      (1305707573747*d^8*K0*K1*M^5*Sqrt[(17*Pi)/1430]*u^6)/
       (15155881574400*b^3) + (2741334629*K0*K1*M^5*Sqrt[(143*Pi)/170]*u^6)/
       (20207842099200*b^3) - (11168027085902441*K0*M^5*Sqrt[Pi/24310]*u^7)/
       (525026260529971200*b^3*E^u) - (10031671716961021*d^2*K0*M^5*
        Sqrt[Pi/24310]*u^7)/(22827228718694400*b^3*E^u) + 
      (36622532960764459*d^4*K0*M^5*Sqrt[Pi/24310]*u^7)/
       (525026260529971200*b^3*E^u) + (10221705825516841*d^6*K0*M^5*
        Sqrt[Pi/24310]*u^7)/(9210987026841600*b^3*E^u) - 
      (69652924591*d^10*K0*M^5*Sqrt[Pi/24310]*u^7)/(420996710400*b^3*E^u) + 
      (259594109*d^12*K0*M^5*Sqrt[Pi/24310]*u^7)/(50519605248*b^3*E^u) + 
      (26383057*d^14*K0*M^5*Sqrt[Pi/24310]*u^7)/(84199342080*b^3*E^u) + 
      (1066469170223*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(60623526297600*b^3) + 
      (302452388891*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(309303705600*b^3) - 
      (268997664691*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(77325926400*b^3) + 
      (2501952311051*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(4330251878400*b^3) - 
      (89192348551*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(5051960524800*b^3) - 
      (450075473*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(210498355200*b^3) - 
      (3711510633130297*K1*M^5*Sqrt[Pi/24310]*u^7)/(68481686156083200*b^3*
        E^u) - (125053092539933939*d^2*K1*M^5*Sqrt[Pi/24310]*u^7)/
       (225011254512844800*b^3*E^u) + (293511713393885249*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^7)/(1575078781589913600*b^3*E^u) + 
      (110166382902538657*d^6*K1*M^5*Sqrt[Pi/24310]*u^7)/
       (82898883241574400*b^3*E^u) - (3493034091540967*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^7)/(4876404896563200*b^3*E^u) - 
      (2218311240161*d^10*K1*M^5*Sqrt[Pi/24310]*u^7)/(11366911180800*b^3*
        E^u) + (13897249*d^12*K1*M^5*Sqrt[Pi/24310]*u^7)/
       (2405695488*b^3*E^u) + (10820474246947*K1^2*M^5*Sqrt[Pi/24310]*u^7)/
       (476327706624000*b^3) + (211657295888473*d^2*K1^2*M^5*Sqrt[Pi/24310]*
        u^7)/(156295028736000*b^3) - (992507384250299*d^6*K1^2*M^5*
        Sqrt[Pi/24310]*u^7)/(178622889984000*b^3) + 
      (88572216330263*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(90935289446400*b^3) + 
      (32510300614111*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^7)/
       (18944851968000*b^3) - (22536540629*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^7)/
       (7577940787200*b^3) + (36636509863*d^16*K1^2*M^5*Sqrt[Pi/24310]*u^7)/
       (303117631488000*b^3) + (427099*d^14*K1*M^5*Sqrt[(5*Pi)/4862]*u^7)/
       (5613289472*b^3*E^u) + (191544887407*d^2*K0^2*M^5*Sqrt[(11*Pi)/2210]*
        u^7)/(2525980262400*b^3) + (22802863*d^16*K0^2*M^5*Sqrt[(11*Pi)/2210]*
        u^7)/(3190711910400*b^3) + (227722511*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/1870]*u^7)/(2713190400*b^3) + 
      (8374844721667*d^4*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^7)/
       (71449155993600*b^3) - (2544087445589*d^8*K0*M^5*Sqrt[(17*Pi)/1430]*
        u^7)/(77403252326400*b^3*E^u) - (16684894217*d^12*K1^2*M^5*
        Sqrt[(143*Pi)/170]*u^7)/(75779407872000*b^3) - 
      (27738019907038921*K0*M^5*Sqrt[Pi/24310]*u^8)/(1575078781589913600*b^3*
        E^u) - (198298711778436319*d^2*K0*M^5*Sqrt[Pi/24310]*u^8)/
       (1575078781589913600*b^3*E^u) + (110008608872656831*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^8)/(1575078781589913600*b^3*E^u) + 
      (22321360424913059*d^6*K0*M^5*Sqrt[Pi/24310]*u^8)/
       (82898883241574400*b^3*E^u) - (757040281074353*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^8)/(4876404896563200*b^3*E^u) - 
      (470576081299*d^10*K0*M^5*Sqrt[Pi/24310]*u^8)/(11366911180800*b^3*
        E^u) + (78936941*d^12*K0*M^5*Sqrt[Pi/24310]*u^8)/
       (84199342080*b^3*E^u) + (532866828804397*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (43752188377497600*b^3*E^u) - (172358715036298253*d^2*K1*M^5*
        Sqrt[Pi/24310]*u^8)/(787539390794956800*b^3*E^u) + 
      (26207839751283077*d^4*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (196884847698739200*b^3*E^u) + (1128388659320917*d^6*K1*M^5*
        Sqrt[Pi/24310]*u^8)/(3768131056435200*b^3*E^u) - 
      (84943592471*d^10*K1*M^5*Sqrt[Pi/24310]*u^8)/(1894485196800*b^3*E^u) + 
      (18018811*d^12*K1*M^5*Sqrt[Pi/24310]*u^8)/(15787376640*b^3*E^u) + 
      (1367300886977*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(39073757184000*b^3) + 
      (25831236989977*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (29770481664000*b^3) + (76943630456669*d^4*K0*K1*M^5*Sqrt[Pi/24310]*
        u^8)/(125036022988800*b^3) - (85395608835893*d^6*K0*K1*M^5*
        Sqrt[Pi/24310]*u^8)/(27181744128000*b^3) + 
      (1764413668883*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(2273382236160*b^3) + 
      (1813319685959*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(2104983552000*b^3) - 
      (235631575909*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(18944851968000*b^3) + 
      (1382935643*d^16*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(18944851968000*b^3) + 
      (640729*d^14*K1*M^5*Sqrt[(5*Pi)/4862]*u^8)/(25259802624*b^3*E^u) - 
      (15607093*d^14*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^8)/(108256296960*b^3) + 
      (2170741*d^14*K0*M^5*Sqrt[(13*Pi)/1870]*u^8)/(252598026240*b^3*E^u) - 
      (13074583387729*d^8*K1*M^5*Sqrt[(17*Pi)/1430]*u^8)/
       (1219101224140800*b^3*E^u) + (112128726435041*K0*M^5*Sqrt[Pi/24310]*
        u^9)/(17500875350999040*b^3*E^u) - 
      (37239064950479*d^2*K0*M^5*Sqrt[Pi/24310]*u^9)/(618162787123200*b^3*
        E^u) + (46358417353333307*d^4*K0*M^5*Sqrt[Pi/24310]*u^9)/
       (787539390794956800*b^3*E^u) + (157551641469877*d^6*K0*M^5*
        Sqrt[Pi/24310]*u^9)/(5181180202598400*b^3*E^u) - 
      (4239779717*d^10*K0*M^5*Sqrt[Pi/24310]*u^9)/(568345559040*b^3*E^u) + 
      (8650181*d^12*K0*M^5*Sqrt[Pi/24310]*u^9)/(42099671040*b^3*E^u) + 
      (41519*d^14*K0*M^5*Sqrt[Pi/24310]*u^9)/(1372815360*b^3*E^u) + 
      (1832324934541*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(16452108288000*b^3) - 
      (115826634067523*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (312590057472000*b^3) + (83505146041*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (710431948800*b^3) + (36494254439*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (411844608000*b^3) - (2902137397*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (2368106496000*b^3) - (95434747*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (631495065600*b^3) + (81998311*d^16*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (9472425984000*b^3) - (804919742835193*K1*M^5*Sqrt[Pi/24310]*u^9)/
       (49221211924684800*b^3*E^u) - (2445409904566471*d^2*K1*M^5*
        Sqrt[Pi/24310]*u^9)/(262513130264985600*b^3*E^u) + 
      (3320488895903*d^4*K1*M^5*Sqrt[Pi/24310]*u^9)/(220599269130240*b^3*
        E^u) + (2335106732438923*d^6*K1*M^5*Sqrt[Pi/24310]*u^9)/
       (41449441620787200*b^3*E^u) - (7799990104007*d^8*K1*M^5*Sqrt[Pi/24310]*
        u^9)/(203183537356800*b^3*E^u) - (43839190037*d^10*K1*M^5*
        Sqrt[Pi/24310]*u^9)/(5683455590400*b^3*E^u) + 
      (11562623*d^14*K1*M^5*Sqrt[Pi/24310]*u^9)/(378897039360*b^3*E^u) + 
      (17408875049*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(5824659456000*b^3) + 
      (10032182963899*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(58610635776000*b^3) + 
      (8519475158927*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(187554034483200*b^3) - 
      (1795678002967*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(3552159744000*b^3) + 
      (409772169019*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(3552159744000*b^3) - 
      (19505717381*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(9472425984000*b^3) - 
      (2173849*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(13156147200*b^3) + 
      (49232191*d^16*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(4736212992000*b^3) + 
      (2666975*d^12*K1*M^5*Sqrt[(5*Pi)/4862]*u^9)/(37889703936*b^3*E^u) + 
      (161109391193*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^9)/(312590057472000*b^3) - 
      (5505654481*d^8*K0*M^5*Sqrt[(17*Pi)/1430]*u^9)/(3317282242560*b^3*
        E^u) + (81177839*d^4*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^9)/
       (28943523840*b^3) + (1750556669*d^8*K1^2*M^5*Sqrt[(187*Pi)/130]*u^9)/
       (1894485196800*b^3) - (345349538860577*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (65628282566246400*b^3*E^u) + (123909132582611*d^2*K0*M^5*
        Sqrt[Pi/24310]*u^10)/(11932415012044800*b^3*E^u) - 
      (3058418858321*d^4*K0*M^5*Sqrt[Pi/24310]*u^10)/(410176766039040*b^3*
        E^u) + (81420564331*d^6*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (14302774886400*b^3*E^u) + (8479193*d^10*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (105249177600*b^3*E^u) + (18676381*d^12*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (47362129920*b^3*E^u) + (1052153093723659*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (196884847698739200*b^3*E^u) - (2300004068060687*d^2*K1*M^5*
        Sqrt[Pi/24310]*u^10)/(131256565132492800*b^3*E^u) + 
      (482805221450239*d^4*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (32814141283123200*b^3*E^u) + (2284067578297*d^6*K1*M^5*Sqrt[Pi/24310]*
        u^10)/(1090774779494400*b^3*E^u) - 
      (104544669557*d^8*K1*M^5*Sqrt[Pi/24310]*u^10)/(22575948595200*b^3*
        E^u) - (912967469*d^10*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (2841727795200*b^3*E^u) + (105947*d^12*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (328903680*b^3*E^u) + (302383*d^14*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (189448519680*b^3*E^u) + (2632372364147*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (625180114944000*b^3) + (5573724653269*d^2*K0*K1*M^5*Sqrt[Pi/24310]*
        u^10)/(78147514368000*b^3) - (515126296609*d^4*K0*K1*M^5*
        Sqrt[Pi/24310]*u^10)/(31259005747200*b^3) - 
      (12925865928583*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (78147514368000*b^3) + (17995447501*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (247106764800*b^3) + (245701751461*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (7104319488000*b^3) - (14814526403*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (14208638976000*b^3) + (9377309*d^16*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (2706407424000*b^3) - (548741*d^14*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^10)/
       (284172779520*b^3) - (40703657*d^8*K0*M^5*Sqrt[(17*Pi)/1430]*u^10)/
       (180287078400*b^3*E^u) + (54391*d^14*K0*M^5*Sqrt[(17*Pi)/1430]*u^10)/
       (189448519680*b^3*E^u) + (108755997719*K0*M^5*Sqrt[Pi/24310]*u^11)/
       (103405907404800*b^3*E^u) - (217492729757*d^2*K0*M^5*Sqrt[Pi/24310]*
        u^11)/(62147994854400*b^3*E^u) + (477352522441*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^11)/(390644539084800*b^3*E^u) + 
      (129236475089*d^6*K0*M^5*Sqrt[Pi/24310]*u^11)/(49819040409600*b^3*
        E^u) - (1972515073*d^8*K0*M^5*Sqrt[Pi/24310]*u^11)/
       (6349485542400*b^3*E^u) - (38667217*d^10*K0*M^5*Sqrt[Pi/24310]*u^11)/
       (44401996800*b^3*E^u) - (2098469*d^12*K0*M^5*Sqrt[Pi/24310]*u^11)/
       (11840532480*b^3*E^u) - (11243*d^14*K0*M^5*Sqrt[Pi/24310]*u^11)/
       (1184053248*b^3*E^u) + (1228593961921*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (1875540344832000*b^3) + (3309003011753*d^2*K0^2*M^5*Sqrt[Pi/24310]*
        u^11)/(937770172416000*b^3) - (633159198017*d^4*K0^2*M^5*
        Sqrt[Pi/24310]*u^11)/(187554034483200*b^3) - 
      (1689867119917*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (312590057472000*b^3) + (2005979*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (584236800*b^3) - (4704753971*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (28417277952000*b^3) + (132944303*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (5683455590400*b^3) + (14333573*d^16*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (18944851968000*b^3) - (57983742838649*K1*M^5*Sqrt[Pi/24310]*u^11)/
       (49221211924684800*b^3*E^u) + (18189504553553*d^2*K1*M^5*
        Sqrt[Pi/24310]*u^11)/(16407070641561600*b^3*E^u) - 
      (2901719480131*d^4*K1*M^5*Sqrt[Pi/24310]*u^11)/(2343867234508800*b^3*
        E^u) + (7008762627929*d^6*K1*M^5*Sqrt[Pi/24310]*u^11)/
       (2590590101299200*b^3*E^u) - (28398289*d^8*K1*M^5*Sqrt[Pi/24310]*u^11)/
       (69110046720*b^3*E^u) - (3661673*d^12*K1*M^5*Sqrt[Pi/24310]*u^11)/
       (23681064960*b^3*E^u) - (678954372997*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (5626621034496000*b^3) + (15724676586769*d^2*K1^2*M^5*Sqrt[Pi/24310]*
        u^11)/(2813310517248000*b^3) - (273953818921*d^4*K1^2*M^5*
        Sqrt[Pi/24310]*u^11)/(562662103449600*b^3) - 
      (12866485388021*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (937770172416000*b^3) + (98236376599*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (14208638976000*b^3) + (175364102411*d^10*K1^2*M^5*Sqrt[Pi/24310]*
        u^11)/(85251833856000*b^3) - (19738539907*d^12*K1^2*M^5*
        Sqrt[Pi/24310]*u^11)/(85251833856000*b^3) - 
      (808931*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(897387724800*b^3) - 
      (5328727*d^10*K1*M^5*Sqrt[(11*Pi)/2210]*u^11)/(71043194880*b^3*E^u) + 
      (951726421*d^10*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^11)/(9472425984000*b^3) - 
      (10399*d^14*K1*M^5*Sqrt[(17*Pi)/1430]*u^11)/(23681064960*b^3*E^u) + 
      (37507*d^16*K1^2*M^5*Sqrt[(187*Pi)/130]*u^11)/(170503667712000*b^3) - 
      (193898659*K0*M^5*Sqrt[Pi/24310]*u^12)/(223732781475840*b^3*E^u) + 
      (3408877387*d^2*K0*M^5*Sqrt[Pi/24310]*u^12)/(447465562951680*b^3*E^u) + 
      (1558859473*d^4*K0*M^5*Sqrt[Pi/24310]*u^12)/(11186639073792*b^3*E^u) - 
      (261453911*d^6*K0*M^5*Sqrt[Pi/24310]*u^12)/(3019335782400*b^3*E^u) - 
      (34921093*d^8*K0*M^5*Sqrt[Pi/24310]*u^12)/(164921702400*b^3*E^u) + 
      (911983*d^10*K0*M^5*Sqrt[Pi/24310]*u^12)/(9347788800*b^3*E^u) + 
      (10861*d^14*K0*M^5*Sqrt[Pi/24310]*u^12)/(2368106496*b^3*E^u) - 
      (21290057*K1*M^5*Sqrt[Pi/24310]*u^12)/(22373278147584*b^3*E^u) + 
      (2118177221*d^2*K1*M^5*Sqrt[Pi/24310]*u^12)/(447465562951680*b^3*E^u) + 
      (5977454309*d^4*K1*M^5*Sqrt[Pi/24310]*u^12)/(44746556295168*b^3*E^u) - 
      (3054202721*d^6*K1*M^5*Sqrt[Pi/24310]*u^12)/(39251365171200*b^3*E^u) - 
      (58900913*d^8*K1*M^5*Sqrt[Pi/24310]*u^12)/(288612979200*b^3*E^u) + 
      (34393*d^10*K1*M^5*Sqrt[Pi/24310]*u^12)/(367718400*b^3*E^u) + 
      (20340155897*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/(12559421952000*b^3) - 
      (26886492823*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/(6512292864000*b^3) + 
      (180871919*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/(115831296000*b^3) + 
      (36998867*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/(28957824000*b^3) - 
      (76868801*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/(426259169280*b^3) - 
      (64514741*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/(1065647923200*b^3) - 
      (6477139*d^16*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/(3044708352000*b^3) + 
      (11075*d^12*K1*M^5*Sqrt[(5*Pi)/4862]*u^12)/(1184053248*b^3*E^u) + 
      (2003*d^14*K1*M^5*Sqrt[(5*Pi)/4862]*u^12)/(2368106496*b^3*E^u) + 
      (2281*d^12*K0*M^5*Sqrt[(13*Pi)/1870]*u^12)/(592026624*b^3*E^u) + 
      (60136877*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^12)/(9134125056000*b^3) - 
      (31068497*d^4*K0*K1*M^5*Sqrt[(17*Pi)/1430]*u^12)/(3057946214400*b^3) - 
      (19001911*K0*M^5*Sqrt[Pi/24310]*u^13)/(111866390737920*b^3*E^u) - 
      (64977163*d^2*K0*M^5*Sqrt[Pi/24310]*u^13)/(11186639073792*b^3*E^u) - 
      (20525129*d^4*K0*M^5*Sqrt[Pi/24310]*u^13)/(1721021395968*b^3*E^u) + 
      (2858263*d^6*K0*M^5*Sqrt[Pi/24310]*u^13)/(163547354880*b^3*E^u) + 
      (1889263*d^8*K0*M^5*Sqrt[Pi/24310]*u^13)/(115445191680*b^3*E^u) - 
      (31*d^14*K0*M^5*Sqrt[Pi/24310]*u^13)/(41112960*b^3*E^u) + 
      (2953991981*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(1406655258624000*b^3) + 
      (12288423779*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(351663814656000*b^3) + 
      (6921225373*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(70332762931200*b^3) - 
      (12336251621*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(117221271552000*b^3) - 
      (2669845361*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(21312958464000*b^3) + 
      (8071027*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(1522354176000*b^3) + 
      (151031693*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(2131295846400*b^3) - 
      (19001911*K1*M^5*Sqrt[Pi/24310]*u^13)/(111866390737920*b^3*E^u) - 
      (161705983*d^2*K1*M^5*Sqrt[Pi/24310]*u^13)/(27966597684480*b^3*E^u) - 
      (20071637*d^4*K1*M^5*Sqrt[Pi/24310]*u^13)/(1721021395968*b^3*E^u) + 
      (4096777*d^6*K1*M^5*Sqrt[Pi/24310]*u^13)/(233639078400*b^3*E^u) + 
      (9044771*d^8*K1*M^5*Sqrt[Pi/24310]*u^13)/(577225958400*b^3*E^u) - 
      (211*d^12*K1*M^5*Sqrt[Pi/24310]*u^13)/(31159296*b^3*E^u) - 
      (359*d^14*K1*M^5*Sqrt[Pi/24310]*u^13)/(493355520*b^3*E^u) + 
      (210359327*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(40190150246400*b^3) + 
      (730534037*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(6279710976000*b^3) - 
      (497967929*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(21978988416000*b^3) - 
      (71093089*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(434152857600*b^3) - 
      (47970551*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(4262591692800*b^3) + 
      (2683033*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(197342208000*b^3) + 
      (11495227*d^16*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(14208638976000*b^3) + 
      (3446929*d^14*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(2131295846400*b^3) + 
      (4268231*d^16*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(42625916928000*b^3) + 
      (47119*d^12*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(9397248000*b^3) + 
      (1024099*d^10*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^13)/(2664119808000*b^3) - 
      (d^12*K0*M^5*Sqrt[(85*Pi)/286]*u^13)/(12082176*b^3*E^u) - 
      (11*d^10*K0*M^5*Sqrt[(143*Pi)/170]*u^13)/(193052160*b^3*E^u) - 
      (157*d^10*K1*M^5*Sqrt[(143*Pi)/170]*u^13)/(2775124800*b^3*E^u) + 
      (97867361*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(351663814656000*b^3) + 
      (81787987*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(175831907328000*b^3) - 
      (7207402673*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(175831907328000*b^3) - 
      (248039717*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(19536878592000*b^3) + 
      (122500333*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(1332059904000*b^3) + 
      (20069873*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(5328239616000*b^3) - 
      (176164423*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(5328239616000*b^3) - 
      (48424951*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(5328239616000*b^3) + 
      (d^2*K0*M^5*Sqrt[(13*Pi)/1870]*u^14)/(246677760*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(13*Pi)/1870]*u^14)/(24667776*b^3*E^u) + 
      (d^12*K0*M^5*Sqrt[(13*Pi)/1870]*u^14)/(24667776*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[(13*Pi)/1870]*u^14)/(246677760*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(13*Pi)/1870]*u^14)/(246677760*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(13*Pi)/1870]*u^14)/(24667776*b^3*E^u) + 
      (d^12*K1*M^5*Sqrt[(13*Pi)/1870]*u^14)/(24667776*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[(13*Pi)/1870]*u^14)/(246677760*b^3*E^u) - 
      (521501*d^16*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^14)/(10656479232000*b^3) + 
      (d^6*K0*M^5*Sqrt[(143*Pi)/170]*u^14)/(1233388800*b^3*E^u) - 
      (d^8*K0*M^5*Sqrt[(143*Pi)/170]*u^14)/(102782400*b^3*E^u) + 
      (d^10*K0*M^5*Sqrt[(143*Pi)/170]*u^14)/(1233388800*b^3*E^u) + 
      (d^6*K1*M^5*Sqrt[(143*Pi)/170]*u^14)/(1233388800*b^3*E^u) - 
      (d^8*K1*M^5*Sqrt[(143*Pi)/170]*u^14)/(102782400*b^3*E^u) + 
      (d^10*K1*M^5*Sqrt[(143*Pi)/170]*u^14)/(1233388800*b^3*E^u) + 
      (4186877*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(351663814656000*b^3) + 
      (37911017*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(87915953664000*b^3) + 
      (68682571*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(43957976832000*b^3) + 
      (10206787*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(29305317888000*b^3) - 
      (18832859*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(5328239616000*b^3) + 
      (58831*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(31715712000*b^3) + 
      (33893*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(42287616000*b^3) + 
      (208283*d^16*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(3552159744000*b^3) + 
      (4210901*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(351663814656000*b^3) + 
      (37284833*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(87915953664000*b^3) + 
      (3367489*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(2313577728000*b^3) + 
      (973309*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(4186473984000*b^3) - 
      (3662597*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(2664119808000*b^3) + 
      (1141331*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(666029952000*b^3) + 
      (1950659*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(2664119808000*b^3) + 
      (571913*d^16*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(10656479232000*b^3) - 
      (53089*d^10*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^15)/(380588544000*b^3) - 
      (92569*d^8*K1^2*M^5*Sqrt[(187*Pi)/130]*u^15)/(5328239616000*b^3) + 
      (K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(99677952000*b^3) - 
      (257*d^2*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(228947796000*b^3) - 
      (2437*d^4*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(146526589440*b^3) - 
      (16543*d^6*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(915791184000*b^3) + 
      (29551*d^8*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(666029952000*b^3) - 
      (7331*d^12*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(333014976000*b^3) - 
      (181*d^14*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(16650748800*b^3) - 
      (1039*d^16*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(1332059904000*b^3) + 
      (d^10*K0*K1*M^5*Sqrt[(143*Pi)/170]*u^16)/(438177600*b^3) + 
      (K0^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(2093236992000*b^3) + 
      (d^2*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(37379232000*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(5508518400*b^3) + 
      (13*d^6*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(52330924800*b^3) - 
      (13*d^8*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(31715712000*b^3) - 
      (13*d^10*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(23786784000*b^3) + 
      (13*d^12*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(47573568000*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(4757356800*b^3) + 
      (d^16*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(63431424000*b^3) + 
      (K1^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(2093236992000*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(37379232000*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(5508518400*b^3) + 
      (13*d^6*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(52330924800*b^3) - 
      (13*d^8*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(31715712000*b^3) - 
      (13*d^10*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(23786784000*b^3) + 
      (13*d^12*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(47573568000*b^3) + 
      (d^14*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(4757356800*b^3) + 
      (d^16*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/(63431424000*b^3))/Pi, 
    ((-249639681*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(200474624*b^3) + 
      (878312971*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(200474624*b^3) - 
      (203466847*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^3)/(200474624*b^3) + 
      (8961*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^3)/(25059328*b^3) - 
      (117891343*d^2*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(601423872*b^3) - 
      (7313807*d^10*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(31653888*b^3) + 
      (54911*d^14*K0^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(601423872*b^3) + 
      (3946741*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(75177984*b^3) + 
      (11651071*d^2*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(25059328*b^3) - 
      (107282515*d^4*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(75177984*b^3) + 
      (2877*d^12*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/(155648*b^3) + 
      (16494217*d^8*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^3)/(75177984*b^3) + 
      (176221*d^12*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^3)/(85917696*b^3) - 
      (12694889*d^10*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^3)/(75177984*b^3) + 
      (6245787*d^6*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^3)/(25059328*b^3) - 
      (117871*K0^2*M^5*Sqrt[(65*Pi)/374]*u^3)/(601423872*b^3) + 
      (((15086681413*I)/94724259840)*K0*K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) + 
      (((30946301549*I)/10524917760)*d^2*K0*K1*M^5*u^3)/
       (b^3*Sqrt[24310*Pi]) - (((4777884259*I)/2104983552)*d^4*K0*K1*M^5*u^3)/
       (b^3*Sqrt[24310*Pi]) - (((99871319099*I)/18944851968)*d^6*K0*K1*M^5*
        u^3)/(b^3*Sqrt[24310*Pi]) + (((151585401733*I)/31574753280)*d^8*K0*K1*
        M^5*u^3)/(b^3*Sqrt[24310*Pi]) - (((537567967*I)/1503559680)*d^10*K0*
        K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) - (((4189233*I)/501186560)*d^12*K0*
        K1*M^5*u^3)/(b^3*Sqrt[24310*Pi]) + (((299471*I)/42958848)*d^14*K0*K1*
        M^5*u^3)/(b^3*Sqrt[24310*Pi]) + (((60433157*I)/9970974720)*K0^2*M^5*
        Sqrt[11/(2210*Pi)]*u^4)/b^3 + (2113102219*K0*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(126299013120*b^3) - (1243024474313*d^4*K0*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(126299013120*b^3) + (1143055907989*d^6*K0*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(42099671040*b^3) - (76919462439*d^8*K0*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(14033223680*b^3) - (911312564951*d^10*K0*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(126299013120*b^3) + (3058847611*d^12*K0*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(18042716160*b^3) + (60606929*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (25259802624*b^3) - (46644891761*d^2*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^4)/
       (126299013120*b^3) + (((78073234007*I)/63149506560)*d^2*K0^2*M^5*u^4)/
       (b^3*Sqrt[24310*Pi]) - (((13142523257*I)/12629901312)*d^4*K0^2*M^5*
        u^4)/(b^3*Sqrt[24310*Pi]) - (((81276785099*I)/37889703936)*d^6*K0^2*
        M^5*u^4)/(b^3*Sqrt[24310*Pi]) + (((15001384557*I)/7016611840)*d^8*
        K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((2313966541*I)/9021358080)*d^10*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((2288513*I)/1002373120)*d^12*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((2095193*I)/601423872)*d^14*K0^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((132819210483787*I)/656439120691200)*K1^2*M^5*u^4)/
       (b^3*Sqrt[24310*Pi]) + (((106620801047323*I)/43762608046080)*d^2*K1^2*
        M^5*u^4)/(b^3*Sqrt[24310*Pi]) - (((119944422220859*I)/24312560025600)*
        d^4*K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) - 
      (((5111786706617*I)/28540831334400)*d^6*K1^2*M^5*u^4)/
       (b^3*Sqrt[24310*Pi]) + (((5873827077631*I)/1326139637760)*d^8*K1^2*M^5*
        u^4)/(b^3*Sqrt[24310*Pi]) - (((244484814689*I)/123553382400)*d^10*
        K1^2*M^5*u^4)/(b^3*Sqrt[24310*Pi]) + 
      (((17946954953*I)/947242598400)*d^12*K1^2*M^5*u^4)/
       (b^3*Sqrt[24310*Pi]) + (((39929159*I)/9021358080)*d^14*K1^2*M^5*u^4)/
       (b^3*Sqrt[24310*Pi]) - (12441655901*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (252598026240*b^3) - (594023984093*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (252598026240*b^3) + (816171740869*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (84199342080*b^3) - (224031831677*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (84199342080*b^3) - (588543068951*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (252598026240*b^3) + (1470206371*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (36085432320*b^3) + (49276001*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (50519605248*b^3) - (722721688307*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (3788970393600*b^3) - (24224482124639*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (3788970393600*b^3) - (909997709069*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (199419494400*b^3) - (5006413921493*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (757794078720*b^3) + (81874058743*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (757794078720*b^3) + (2500814947*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (757794078720*b^3) - (53813531203*d^4*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^5)/
       (252598026240*b^3) + (8083993382167*d^6*K1^2*M^5*Sqrt[(11*Pi)/2210]*
        u^5)/(3788970393600*b^3) - (339639564301*d^10*K1^2*M^5*
        Sqrt[(13*Pi)/1870]*u^5)/(757794078720*b^3) + 
      (((3097693768657*I)/48625120051200)*K0*K1*M^5*u^5)/
       (b^3*Sqrt[24310*Pi]) - (((42304739057099*I)/131287824138240)*d^2*K0*K1*
        M^5*u^5)/(b^3*Sqrt[24310*Pi]) - 
      (((5696585159089301*I)/1312878241382400)*d^4*K0*K1*M^5*u^5)/
       (b^3*Sqrt[24310*Pi]) + (((4250371690558229*I)/656439120691200)*d^6*K0*
        K1*M^5*u^5)/(b^3*Sqrt[24310*Pi]) + 
      (((31584461433541*I)/29175072030720)*d^8*K0*K1*M^5*u^5)/
       (b^3*Sqrt[24310*Pi]) - (((8529056785687*I)/2841727795200)*d^10*K0*K1*
        M^5*u^5)/(b^3*Sqrt[24310*Pi]) + (((10249158643*I)/270640742400)*d^12*
        K0*K1*M^5*u^5)/(b^3*Sqrt[24310*Pi]) + 
      (((44793061*I)/12629901312)*d^14*K0*K1*M^5*u^5)/(b^3*Sqrt[24310*Pi]) + 
      (((7964829043*I)/1894485196800)*d^12*K1^2*M^5*Sqrt[11/(2210*Pi)]*u^6)/
       b^3 - (((36885200293*I)/23444254310400)*K0^2*M^5*Sqrt[13/(1870*Pi)]*
        u^6)/b^3 - (((59552660957143*I)/1312878241382400)*d^4*K0^2*M^5*
        Sqrt[13/(1870*Pi)]*u^6)/b^3 + (((335513*I)/27064074240)*d^14*K1^2*M^5*
        Sqrt[17/(1430*Pi)]*u^6)/b^3 + (((138211*I)/63149506560)*d^14*K0^2*M^5*
        Sqrt[143/(170*Pi)]*u^6)/b^3 - (1417196472079*d^2*K0*K1*M^5*
        Sqrt[Pi/24310]*u^6)/(236810649600*b^3) - 
      (2247469371409*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(947242598400*b^3) + 
      (397081378763*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(20592230400*b^3) - 
      (1142915503*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(257402880*b^3) + 
      (10900336261*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(189448519680*b^3) + 
      (16106879*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/(4985487360*b^3) - 
      (108874057363*d^8*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^6)/
       (189448519680*b^3) - (12532232099*K0*K1*M^5*Sqrt[(17*Pi)/1430]*u^6)/
       (947242598400*b^3) - (((191747271036323*I)/262575648276480)*d^2*K0^2*
        M^5*u^6)/(b^3*Sqrt[24310*Pi]) + (((217607819587267*I)/82054890086400)*
        d^6*K0^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) - 
      (((665838469817*I)/1326139637760)*d^8*K0^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) - (((4653115031321*I)/5683455590400)*d^10*K0^2*
        M^5*u^6)/(b^3*Sqrt[24310*Pi]) + (((16864387069*I)/1894485196800)*d^12*
        K0^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) - 
      (((6922027818551*I)/164109780172800)*K1^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) - (((11784967232573*I)/5683455590400)*d^2*K1^2*
        M^5*u^6)/(b^3*Sqrt[24310*Pi]) - 
      (((1056115951295773*I)/437626080460800)*d^4*K1^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) + (((1377414290021657*I)/164109780172800)*d^6*
        K1^2*M^5*u^6)/(b^3*Sqrt[24310*Pi]) - 
      (((217687496039809*I)/218813040230400)*d^8*K1^2*M^5*u^6)/
       (b^3*Sqrt[24310*Pi]) - (((2367427591883*I)/811922227200)*d^10*K1^2*M^5*
        u^6)/(b^3*Sqrt[24310*Pi]) + (((84719*I)/8457523200)*d^14*K0*K1*M^5*
        Sqrt[13/(1870*Pi)]*u^7)/b^3 - (((15634012770721*I)/140665525862400)*
        d^2*K0*K1*M^5*Sqrt[17/(1430*Pi)]*u^7)/b^3 - 
      (((67170363455623*I)/984658681036800)*d^4*K0*K1*M^5*Sqrt[17/(1430*Pi)]*
        u^7)/b^3 - (((12571884865769*I)/164109780172800)*d^8*K0*K1*M^5*
        Sqrt[17/(1430*Pi)]*u^7)/b^3 + (((36071199109*I)/785214259200)*d^6*K0*
        K1*M^5*Sqrt[143/(170*Pi)]*u^7)/b^3 - 
      (15805600169*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(315747532800*b^3) - 
      (89762331137*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(78936883200*b^3) + 
      (1513236473851*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(473621299200*b^3) - 
      (224770482557*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(189448519680*b^3) - 
      (2346796187*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(3383009280*b^3) + 
      (865175347*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(189448519680*b^3) + 
      (65111867*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^7)/(94724259840*b^3) - 
      (70704698089*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(947242598400*b^3) - 
      (557812090711*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(2841727795200*b^3) - 
      (1855573673587*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(947242598400*b^3) + 
      (1910077877*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(189448519680*b^3) + 
      (101423671*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^7)/(94724259840*b^3) - 
      (3816055267*d^4*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^7)/(315747532800*b^3) - 
      (8472444919*d^2*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^7)/(50745139200*b^3) + 
      (132779857423*d^6*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^7)/(284172779520*b^3) - 
      (19755159737*d^10*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^7)/(236810649600*b^3) - 
      (((3852856907609*I)/24616467025920)*K0*K1*M^5*u^7)/
       (b^3*Sqrt[24310*Pi]) - (((2952060595447*I)/1420863897600)*d^10*K0*K1*
        M^5*u^7)/(b^3*Sqrt[24310*Pi]) + (((336291149*I)/20592230400)*d^12*K0*
        K1*M^5*u^7)/(b^3*Sqrt[24310*Pi]) - (((63601833973*I)/1420863897600)*
        d^10*K1^2*M^5*Sqrt[13/(1870*Pi)]*u^8)/b^3 - 
      (((328037221*I)/1420863897600)*d^12*K1^2*M^5*Sqrt[13/(1870*Pi)]*u^8)/
       b^3 - (((20776477291*I)/5758237900800)*d^2*K1^2*M^5*Sqrt[221/(110*Pi)]*
        u^8)/b^3 + (((6334661407*I)/781475143680)*d^6*K1^2*M^5*
        Sqrt[221/(110*Pi)]*u^8)/b^3 - (177145209223*d^2*K0*K1*M^5*
        Sqrt[Pi/24310]*u^8)/(177607987200*b^3) + 
      (25829491801*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(355215974400*b^3) + 
      (226655589781*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(88803993600*b^3) - 
      (127448764489*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(118405324800*b^3) - 
      (29837631949*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(59202662400*b^3) + 
      (1393589*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(526245888*b^3) + 
      (58963*d^14*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^8)/(986711040*b^3) - 
      (460602907*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^8)/(118405324800*b^3) - 
      (((12122490973*I)/323900881920)*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((14178792888241*I)/39386347241472)*d^2*K0^2*M^5*u^8)/
       (b^3*Sqrt[24310*Pi]) - (((31788513747847*I)/984658681036800)*d^4*K0^2*
        M^5*u^8)/(b^3*Sqrt[24310*Pi]) + (((1265001673867*I)/1302458572800)*
        d^6*K0^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((5166126285059*I)/23444254310400)*d^8*K0^2*M^5*u^8)/
       (b^3*Sqrt[24310*Pi]) - (((453613386301*I)/1420863897600)*d^10*K0^2*M^5*
        u^8)/(b^3*Sqrt[24310*Pi]) - (((45738257*I)/22553395200)*d^12*K0^2*M^5*
        u^8)/(b^3*Sqrt[24310*Pi]) + (((1021711*I)/10296115200)*d^14*K0^2*M^5*
        u^8)/(b^3*Sqrt[24310*Pi]) + (((14272141072297*I)/492329340518400)*
        K1^2*M^5*u^8)/(b^3*Sqrt[24310*Pi]) - 
      (((7176379878379*I)/140665525862400)*d^4*K1^2*M^5*u^8)/
       (b^3*Sqrt[24310*Pi]) - (((2167650926453*I)/5594651596800)*d^8*K1^2*M^5*
        u^8)/(b^3*Sqrt[24310*Pi]) + (((28474231*I)/78936883200)*d^14*K1^2*M^5*
        u^8)/(b^3*Sqrt[24310*Pi]) - (((22407884449*I)/1406655258624)*d^2*K0*
        K1*M^5*Sqrt[13/(1870*Pi)]*u^9)/b^3 + 
      (((606313329957006403*I)/379408682977099776000)*d^12*K0*K1*M^5*
        Sqrt[17/(1430*Pi)]*u^9)/b^3 - (37777542611*d^2*K0^2*M^5*
        Sqrt[Pi/24310]*u^9)/(355215974400*b^3) + 
      (1878857533*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(7249305600*b^3) - 
      (4674338407*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(39468441600*b^3) - 
      (801728621*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(16915046400*b^3) + 
      (7527197*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(23681064960*b^3) + 
      (1931177*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(23681064960*b^3) - 
      (2667284797*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(355215974400*b^3) - 
      (58735196579*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(355215974400*b^3) + 
      (19231702459*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(355215974400*b^3) - 
      (7220801839*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(39468441600*b^3) + 
      (260717*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(2631229440*b^3) - 
      (21257387*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^9)/(39468441600*b^3) + 
      (2326024223*d^6*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^9)/(71043194880*b^3) - 
      (70813081*d^10*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^9)/(13156147200*b^3) + 
      (450407*d^12*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^9)/(7893688320*b^3) + 
      (6574901*d^4*K0^2*M^5*Sqrt[(143*Pi)/170]*u^9)/(50745139200*b^3) - 
      (((13419216270533*I)/246164670259200)*K0*K1*M^5*u^9)/
       (b^3*Sqrt[24310*Pi]) - (((21289985861839*I)/123082335129600)*d^4*K0*K1*
        M^5*u^9)/(b^3*Sqrt[24310*Pi]) + (((252304514023*I)/284912812800)*d^6*
        K0*K1*M^5*u^9)/(b^3*Sqrt[24310*Pi]) - 
      (((38782619112649*I)/246164670259200)*d^8*K0*K1*M^5*u^9)/
       (b^3*Sqrt[24310*Pi]) - (((305559562709*I)/1065647923200)*d^10*K0*K1*
        M^5*u^9)/(b^3*Sqrt[24310*Pi]) - 
      (((12998447593596244211*I)/379408682977099776000)*d^12*K0*K1*M^5*u^9)/
       (b^3*Sqrt[24310*Pi]) + (((3399059*I)/8457523200)*d^14*K0*K1*M^5*u^9)/
       (b^3*Sqrt[24310*Pi]) - (((5032713109*I)/5594651596800)*d^8*K0^2*M^5*
        Sqrt[11/(2210*Pi)]*u^10)/b^3 + (((525727*I)/59202662400)*d^14*K0^2*
        M^5*Sqrt[11/(2210*Pi)]*u^10)/b^3 - (((8155795603*I)/6154116756480)*
        K0^2*M^5*Sqrt[17/(1430*Pi)]*u^10)/b^3 - 
      (((1650287*I)/9347788800)*d^12*K0^2*M^5*Sqrt[17/(1430*Pi)]*u^10)/b^3 + 
      (((801861441023*I)/87915953664000)*d^6*K1^2*M^5*Sqrt[17/(1430*Pi)]*
        u^10)/b^3 - (125585407*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (35521597440*b^3) + (15273893*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (438538240*b^3) + (17472566453*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (177607987200*b^3) - (10563431041*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (177607987200*b^3) - (378153431*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (25372569600*b^3) + (19321079*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (35521597440*b^3) + (1219187*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (35521597440*b^3) - (180413861*d^2*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^10)/
       (35521597440*b^3) + (((1240464084329*I)/24616467025920)*d^2*K0^2*M^5*
        u^10)/(b^3*Sqrt[24310*Pi]) - (((1359887203211*I)/11189303193600)*d^4*
        K0^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) + 
      (((1933578457033*I)/13675815014400)*d^6*K0^2*M^5*u^10)/
       (b^3*Sqrt[24310*Pi]) - (((18603915503*I)/532823961600)*d^10*K0^2*M^5*
        u^10)/(b^3*Sqrt[24310*Pi]) + (((46408695262541*I)/1846235026944000)*
        K1^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) - 
      (((599033423113*I)/5382609408000)*d^2*K1^2*M^5*u^10)/
       (b^3*Sqrt[24310*Pi]) + (((845991862523*I)/46155875673600)*d^4*K1^2*M^5*
        u^10)/(b^3*Sqrt[24310*Pi]) - (((28793732417477*I)/615411675648000)*
        d^8*K1^2*M^5*u^10)/(b^3*Sqrt[24310*Pi]) - 
      (((312880068407*I)/7992359424000)*d^10*K1^2*M^5*u^10)/
       (b^3*Sqrt[24310*Pi]) - (((75394199*I)/53282396160)*d^12*K1^2*M^5*u^10)/
       (b^3*Sqrt[24310*Pi]) + (((21593263*I)/177607987200)*d^14*K1^2*M^5*
        u^10)/(b^3*Sqrt[24310*Pi]) + (((155706542711*I)/461558756736000)*d^4*
        K0*K1*M^5*Sqrt[17/(1430*Pi)]*u^11)/b^3 - 
      (217241*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(1691504640*b^3) - 
      (8193233*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(5074513920*b^3) + 
      (981949*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(438538240*b^3) + 
      (73776551*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(59202662400*b^3) - 
      (338023871*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(177607987200*b^3) + 
      (7050787*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(35521597440*b^3) + 
      (7081*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(1869557760*b^3) - 
      (70367009*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(319694376960*b^3) + 
      (94472491*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(45670625280*b^3) + 
      (1149852787*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(177607987200*b^3) - 
      (361947529*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(532823961600*b^3) + 
      (3738883*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(35521597440*b^3) + 
      (12007*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(11840532480*b^3) - 
      (668027*d^10*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^11)/(177607987200*b^3) - 
      (83584049*d^2*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^11)/(319694376960*b^3) - 
      (25474147*d^8*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^11)/(76117708800*b^3) - 
      (((1165953243017*I)/461558756736000)*K0*K1*M^5*u^11)/
       (b^3*Sqrt[24310*Pi]) - (((2747680614709*I)/230779378368000)*d^2*K0*K1*
        M^5*u^11)/(b^3*Sqrt[24310*Pi]) + (((988984257251*I)/25642153152000)*
        d^6*K0*K1*M^5*u^11)/(b^3*Sqrt[24310*Pi]) - 
      (((2687887681*I)/89190097920)*d^8*K0*K1*M^5*u^11)/
       (b^3*Sqrt[24310*Pi]) - (((102887189*I)/28544140800)*d^10*K0*K1*M^5*
        u^11)/(b^3*Sqrt[24310*Pi]) + (((504688417*I)/133205990400)*d^12*K0*K1*
        M^5*u^11)/(b^3*Sqrt[24310*Pi]) + (((22177*I)/274086400)*d^14*K0*K1*
        M^5*u^11)/(b^3*Sqrt[24310*Pi]) - (((9377587*I)/133205990400)*d^12*
        K0^2*M^5*Sqrt[11/(2210*Pi)]*u^12)/b^3 + 
      (((3355326419*I)/9717026457600)*d^2*K0^2*M^5*Sqrt[13/(1870*Pi)]*u^12)/
       b^3 + (((19518916831*I)/461558756736000)*d^4*K1^2*M^5*
        Sqrt[13/(1870*Pi)]*u^12)/b^3 - (54073027*d^2*K0*K1*M^5*Sqrt[Pi/24310]*
        u^12)/(39961797120*b^3) - (2759639*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (4995224640*b^3) + (48338377*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (13320599040*b^3) - (17778703*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (13320599040*b^3) - (26357*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (123338880*b^3) - (33427*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (4440199680*b^3) - (2621*K0*K1*M^5*Sqrt[(5*Pi)/4862]*u^12)/
       (210325248*b^3) - (41161*d^8*K0*K1*M^5*Sqrt[(17*Pi)/1430]*u^12)/
       (6660299520*b^3) - (((1619584295789*I)/923117513472000)*K0^2*M^5*u^12)/
       (b^3*Sqrt[24310*Pi]) - (((4860125983*I)/1030265082000)*d^4*K0^2*M^5*
        u^12)/(b^3*Sqrt[24310*Pi]) - (((12563098153*I)/51284306304000)*d^6*
        K0^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) + 
      (((1405581723829*I)/307705837824000)*d^8*K0^2*M^5*u^12)/
       (b^3*Sqrt[24310*Pi]) - (((6024574201*I)/3996179712000)*d^10*K0^2*M^5*
        u^12)/(b^3*Sqrt[24310*Pi]) - (((6791*I)/116847360)*d^14*K0^2*M^5*
        u^12)/(b^3*Sqrt[24310*Pi]) + (((108534059573*I)/61541167564800)*K1^2*
        M^5*u^12)/(b^3*Sqrt[24310*Pi]) - (((466052485403*I)/83919773952000)*
        d^2*K1^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) + 
      (((507114590393*I)/92311751347200)*d^6*K1^2*M^5*u^12)/
       (b^3*Sqrt[24310*Pi]) + (((49273267*I)/3108139776000)*d^8*K1^2*M^5*
        u^12)/(b^3*Sqrt[24310*Pi]) - (((6255141047*I)/3996179712000)*d^10*
        K1^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) - 
      (((65489*I)/98671104)*d^12*K1^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) - 
      (((222977*I)/5550249600)*d^14*K1^2*M^5*u^12)/(b^3*Sqrt[24310*Pi]) - 
      (18661*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(39961797120*b^3) + 
      (1763647*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(19980898560*b^3) - 
      (287557*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(5328239616*b^3) - 
      (266089*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(1902942720*b^3) + 
      (245269*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(3805885440*b^3) + 
      (2447*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(74003328*b^3) + 
      (78061*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(951471360*b^3) - 
      (6221849*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(133205990400*b^3) + 
      (2693377*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(44401996800*b^3) + 
      (6421*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(2960133120*b^3) - 
      (41*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^13)/(380588544*b^3) + 
      (3529*d^2*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^13)/(5328239616*b^3) + 
      (233*d^14*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(986711040*b^3) + 
      (11*d^12*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/(4173120*b^3) + 
      (5539*d^2*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^13)/(15984718848*b^3) - 
      (169681*d^8*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^13)/(22200998400*b^3) - 
      (((10016959*I)/4121060328000)*K0*K1*M^5*u^13)/(b^3*Sqrt[24310*Pi]) - 
      (((3002589143*I)/32968482624000)*d^2*K0*K1*M^5*u^13)/
       (b^3*Sqrt[24310*Pi]) + (((2205412831*I)/25642153152000)*d^4*K0*K1*M^5*
        u^13)/(b^3*Sqrt[24310*Pi]) + (((66415393123*I)/115389689184000)*d^6*
        K0*K1*M^5*u^13)/(b^3*Sqrt[24310*Pi]) - 
      (((3333304823*I)/4615587567360)*d^8*K0*K1*M^5*u^13)/
       (b^3*Sqrt[24310*Pi]) - (((23515307*I)/199808985600)*d^10*K0*K1*M^5*
        u^13)/(b^3*Sqrt[24310*Pi]) + (((3104459*I)/13320599040)*d^12*K0*K1*
        M^5*u^13)/(b^3*Sqrt[24310*Pi]) + (((71671*I)/1850083200)*d^14*K0*K1*
        M^5*u^13)/(b^3*Sqrt[24310*Pi]) - (((590533*I)/90148194675)*d^4*K0^2*
        M^5*Sqrt[2/(12155*Pi)]*u^14)/b^3 - (((4567*I)/4162687200)*d^12*K1^2*
        M^5*Sqrt[11/(2210*Pi)]*u^14)/b^3 - (((31*I)/115630200)*d^14*K1^2*M^5*
        Sqrt[11/(2210*Pi)]*u^14)/b^3 - (((1687601*I)/19231614864000)*d^2*K0^2*
        M^5*Sqrt[17/(1430*Pi)]*u^14)/b^3 - (((251*I)/333014976)*d^12*K0^2*M^5*
        Sqrt[17/(1430*Pi)]*u^14)/b^3 - (((21999323*I)/28847422296000)*d^4*
        K1^2*M^5*Sqrt[17/(1430*Pi)]*u^14)/b^3 + 
      (((89811479*I)/57694844592000)*d^8*K1^2*M^5*Sqrt[17/(1430*Pi)]*u^14)/
       b^3 - (179*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(1248806160*b^3) - 
      (25943*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(4995224640*b^3) - 
      (4567*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(356801760*b^3) - 
      (2357*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(277512480*b^3) + 
      (1961*d^8*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^14)/(1040671800*b^3) - 
      (827*d^10*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^14)/(1189339200*b^3) - 
      (d^14*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^14)/(12333888*b^3) + 
      (643*d^6*K0*K1*M^5*Sqrt[(187*Pi)/130]*u^14)/(8325374400*b^3) + 
      (((791459*I)/57694844592000)*K0^2*M^5*u^14)/(b^3*Sqrt[24310*Pi]) - 
      (((1649563*I)/2622492936000)*d^6*K0^2*M^5*u^14)/(b^3*Sqrt[24310*Pi]) + 
      (((1578289651*I)/57694844592000)*d^8*K0^2*M^5*u^14)/
       (b^3*Sqrt[24310*Pi]) + (((136001*I)/35680176000)*d^10*K0^2*M^5*u^14)/
       (b^3*Sqrt[24310*Pi]) - (((97*I)/30834720)*d^14*K0^2*M^5*u^14)/
       (b^3*Sqrt[24310*Pi]) + (((791459*I)/57694844592000)*K1^2*M^5*u^14)/
       (b^3*Sqrt[24310*Pi]) - (((1159063*I)/769264594560)*d^2*K1^2*M^5*u^14)/
       (b^3*Sqrt[24310*Pi]) + (((6080467*I)/28847422296000)*d^6*K1^2*M^5*
        u^14)/(b^3*Sqrt[24310*Pi]) + (((699521*I)/249761232000)*d^10*K1^2*M^5*
        u^14)/(b^3*Sqrt[24310*Pi]) - (((97*I)/11100499200)*d^2*K0*K1*M^5*
        Sqrt[13/(1870*Pi)]*u^15)/b^3 + (((631*I)/18581270400)*d^4*K0*K1*M^5*
        Sqrt[13/(1870*Pi)]*u^15)/b^3 + (((174877*I)/1424564064000)*d^6*K0*K1*
        M^5*Sqrt[13/(1870*Pi)]*u^15)/b^3 - (((36677*I)/267105762000)*d^8*K0*
        K1*M^5*Sqrt[13/(1870*Pi)]*u^15)/b^3 - 
      (((1079*I)/6937812000)*d^10*K0*K1*M^5*Sqrt[13/(1870*Pi)]*u^15)/b^3 + 
      (((53*I)/462520800)*d^12*K0*K1*M^5*Sqrt[13/(1870*Pi)]*u^15)/b^3 + 
      ((I/33037200)*d^14*K0*K1*M^5*Sqrt[13/(1870*Pi)]*u^15)/b^3 + 
      (d^2*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/(370016640*b^3) + 
      (d^4*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/(37001664*b^3) + 
      (d^12*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/(37001664*b^3) + 
      (d^14*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/(370016640*b^3) + 
      (d^2*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/(370016640*b^3) + 
      (d^4*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/(37001664*b^3) + 
      (d^12*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/(37001664*b^3) + 
      (d^14*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^15)/(370016640*b^3) + 
      (d^6*K0^2*M^5*Sqrt[(143*Pi)/170]*u^15)/(1850083200*b^3) - 
      (d^8*K0^2*M^5*Sqrt[(143*Pi)/170]*u^15)/(154173600*b^3) + 
      (d^10*K0^2*M^5*Sqrt[(143*Pi)/170]*u^15)/(1850083200*b^3) + 
      (d^6*K1^2*M^5*Sqrt[(143*Pi)/170]*u^15)/(1850083200*b^3) - 
      (d^8*K1^2*M^5*Sqrt[(143*Pi)/170]*u^15)/(154173600*b^3) + 
      (d^10*K1^2*M^5*Sqrt[(143*Pi)/170]*u^15)/(1850083200*b^3) + 
      (((1073311*I)/12821076576000)*d^2*K0*K1*M^5*u^15)/
       (b^3*Sqrt[24310*Pi]) - (((1073311*I)/6410538288000)*d^4*K0*K1*M^5*
        u^15)/(b^3*Sqrt[24310*Pi]) + (((1073311*I)/12821076576000)*d^6*K0*K1*
        M^5*u^15)/(b^3*Sqrt[24310*Pi]))/Pi, 
    ((-1007557*K1*M^5*Sqrt[Pi/24310]*u)/(7831040*b^3*E^u) + 
      (315576777*d^4*K1*M^5*Sqrt[Pi/24310]*u)/(62648320*b^3*E^u) - 
      (84073981*d^6*K1*M^5*Sqrt[Pi/24310]*u)/(15662080*b^3*E^u) - 
      (43093*d^12*K1*M^5*Sqrt[Pi/24310]*u)/(143360*b^3*E^u) - 
      (27441*d^14*K1*M^5*Sqrt[Pi/24310]*u)/(15662080*b^3*E^u) - 
      (1748751*d^8*K1*M^5*Sqrt[(5*Pi)/4862]*u)/(12529664*b^3*E^u) - 
      (338693*d^2*K1*M^5*Sqrt[(11*Pi)/2210]*u)/(4474880*b^3*E^u) + 
      (16173*d^16*K1*M^5*Sqrt[(11*Pi)/2210]*u)/(62648320*b^3*E^u) + 
      (324481*d^10*K1*M^5*Sqrt[(221*Pi)/110]*u)/(31324160*b^3*E^u) + 
      (19168111*d^2*K0*M^5*Sqrt[Pi/24310]*u^2)/(35799040*b^3*E^u) + 
      (329840201*d^4*K0*M^5*Sqrt[Pi/24310]*u^2)/(71598080*b^3*E^u) + 
      (77033433*d^8*K0*M^5*Sqrt[Pi/24310]*u^2)/(100237312*b^3*E^u) + 
      (7495077*d^10*K0*M^5*Sqrt[Pi/24310]*u^2)/(2637824*b^3*E^u) - 
      (163988243*d^12*K0*M^5*Sqrt[Pi/24310]*u^2)/(501186560*b^3*E^u) + 
      (637173*d^14*K0*M^5*Sqrt[Pi/24310]*u^2)/(250593280*b^3*E^u) - 
      (1007557*K1*M^5*Sqrt[Pi/24310]*u^2)/(7831040*b^3*E^u) + 
      (315576777*d^4*K1*M^5*Sqrt[Pi/24310]*u^2)/(62648320*b^3*E^u) - 
      (84073981*d^6*K1*M^5*Sqrt[Pi/24310]*u^2)/(15662080*b^3*E^u) - 
      (43093*d^12*K1*M^5*Sqrt[Pi/24310]*u^2)/(143360*b^3*E^u) - 
      (27441*d^14*K1*M^5*Sqrt[Pi/24310]*u^2)/(15662080*b^3*E^u) - 
      (181573*K0*M^5*Sqrt[(5*Pi)/4862]*u^2)/(14319616*b^3*E^u) - 
      (1748751*d^8*K1*M^5*Sqrt[(5*Pi)/4862]*u^2)/(12529664*b^3*E^u) + 
      (34851*d^16*K0*M^5*Sqrt[(11*Pi)/2210]*u^2)/(250593280*b^3*E^u) - 
      (338693*d^2*K1*M^5*Sqrt[(11*Pi)/2210]*u^2)/(4474880*b^3*E^u) + 
      (16173*d^16*K1*M^5*Sqrt[(11*Pi)/2210]*u^2)/(62648320*b^3*E^u) - 
      (123316009*d^6*K0*M^5*Sqrt[(17*Pi)/1430]*u^2)/(250593280*b^3*E^u) + 
      (324481*d^10*K1*M^5*Sqrt[(221*Pi)/110]*u^2)/(31324160*b^3*E^u) - 
      (7093118546133*K0*M^5*Sqrt[Pi/24310]*u^3)/(162045142138880*b^3*E^u) + 
      (46785403219897*d^2*K0*M^5*Sqrt[Pi/24310]*u^3)/(48613542641664*b^3*
        E^u) + (19784705112633467*d^4*K0*M^5*Sqrt[Pi/24310]*u^3)/
       (4375218837749760*b^3*E^u) - (374788587133487*d^6*K0*M^5*
        Sqrt[Pi/24310]*u^3)/(39774716706816*b^3*E^u) + 
      (61142390983111*d^8*K0*M^5*Sqrt[Pi/24310]*u^3)/(46054935134208*b^3*
        E^u) + (172587706009*d^10*K0*M^5*Sqrt[Pi/24310]*u^3)/
       (57887047680*b^3*E^u) - (3483276947*d^12*K0*M^5*Sqrt[Pi/24310]*u^3)/
       (10524917760*b^3*E^u) + (637173*d^14*K0*M^5*Sqrt[Pi/24310]*u^3)/
       (250593280*b^3*E^u) + (20705310777*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (513215037440*b^3) + (245704758099*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (513215037440*b^3) - (32931267433*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (18329108480*b^3) + (249210392261*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (384911278080*b^3) + (316060758641*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (153964511232*b^3) - (381993523227*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (256607518720*b^3) + (1034891179*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (18329108480*b^3) + (1337641587*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (128303759360*b^3) - (215871259*d^16*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (219949301760*b^3) + (129061*d^18*K0^2*M^5*Sqrt[Pi/24310]*u^3)/
       (5402263552*b^3) + (47748181531*d^2*K1*M^5*Sqrt[Pi/24310]*u^3)/
       (15035596800*b^3*E^u) - (28839482417*d^6*K1*M^5*Sqrt[Pi/24310]*u^3)/
       (1403322368*b^3*E^u) + (18779775661*d^10*K1*M^5*Sqrt[Pi/24310]*u^3)/
       (3007119360*b^3*E^u) - (9476237579*d^12*K1*M^5*Sqrt[Pi/24310]*u^3)/
       (14033223680*b^3*E^u) + (9602921*d^14*K1*M^5*Sqrt[Pi/24310]*u^3)/
       (1107886080*b^3*E^u) - (5949049907*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (6014238720*b^3) - (116610808949*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (8018984960*b^3) + (308861398037*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (32075939840*b^3) + (10243739119*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (57736691712*b^3) + (10563594089*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (72170864640*b^3) + (336679207*d^16*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (192455639040*b^3) - (9984713*d^18*K1^2*M^5*Sqrt[Pi/24310]*u^3)/
       (64151879680*b^3) + (1629978395*K1^2*M^5*Sqrt[(5*Pi)/4862]*u^3)/
       (38491127808*b^3) + (34851*d^16*K0*M^5*Sqrt[(11*Pi)/2210]*u^3)/
       (250593280*b^3*E^u) + (296753*d^16*K1*M^5*Sqrt[(11*Pi)/2210]*u^3)/
       (1403322368*b^3*E^u) - (235607*d^14*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^3)/
       (281917440*b^3) - (554080447*K1*M^5*Sqrt[(13*Pi)/1870]*u^3)/
       (631495065600*b^3*E^u) + (388596023423*d^4*K1*M^5*Sqrt[(13*Pi)/1870]*
        u^3)/(631495065600*b^3*E^u) + (28276863701*d^8*K1*M^5*
        Sqrt[(17*Pi)/1430]*u^3)/(126299013120*b^3*E^u) + 
      (20279574683*d^2*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^3)/(64151879680*b^3) + 
      (271724510561303*K0*M^5*Sqrt[Pi/24310]*u^4)/(8333750167142400*b^3*
        E^u) + (326962880229367*d^2*K0*M^5*Sqrt[Pi/24310]*u^4)/
       (140908819251200*b^3*E^u) + (645681983675543483*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^4)/(175008753509990400*b^3*E^u) - 
      (18794356369293941*d^6*K0*M^5*Sqrt[Pi/24310]*u^4)/
       (1590988668272640*b^3*E^u) + (735853372030093*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^4)/(263171057909760*b^3*E^u) - 
      (5460099067*d^12*K0*M^5*Sqrt[Pi/24310]*u^4)/(16839868416*b^3*E^u) + 
      (28271924993810171*K1*M^5*Sqrt[Pi/24310]*u^4)/(386861455127347200*b^3*
        E^u) + (1503770534226476023*d^2*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (367518382370979840*b^3*E^u) + (10583211460695872899*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^4)/(1837591911854899200*b^3*E^u) - 
      (3277691991670986959*d^6*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (167053810168627200*b^3*E^u) + (181189573877432357*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^4)/(38686145512734720*b^3*E^u) + 
      (2114104917090821*d^10*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (379275936399360*b^3*E^u) - (2534712138481*d^12*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(4420465459200*b^3*E^u) + (465528389*d^14*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(42099671040*b^3*E^u) + (13903499*d^16*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(11226578944*b^3*E^u) + (110209069729081*K0*K1*M^5*
        Sqrt[Pi/24310]*u^4)/(323325473587200*b^3) + 
      (546036684132557*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (107775157862400*b^3) - (61352367060277*d^4*K0*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(5388757893120*b^3) - (134595220458737*d^6*K0*K1*M^5*
        Sqrt[Pi/24310]*u^4)/(80831368396800*b^3) + 
      (2590050352966511*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/
       (161662736793600*b^3) - (62217193106417*d^10*K0*K1*M^5*Sqrt[Pi/24310]*
        u^4)/(7028814643200*b^3) + (35534371018073*d^12*K0*K1*M^5*
        Sqrt[Pi/24310]*u^4)/(80831368396800*b^3) + 
      (965104709057*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(26943789465600*b^3) - 
      (5690987959*d^16*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(3079290224640*b^3) - 
      (605034629*d^18*K0*K1*M^5*Sqrt[Pi/24310]*u^4)/(7185010524160*b^3) + 
      (7253789*d^14*K0*M^5*Sqrt[(11*Pi)/2210]*u^4)/(42099671040*b^3*E^u) + 
      (721103*d^16*K0*M^5*Sqrt[(11*Pi)/2210]*u^4)/(7016611840*b^3*E^u) + 
      (117401841727*d^10*K0*M^5*Sqrt[(13*Pi)/1870]*u^4)/
       (463096381440*b^3*E^u) + (1606457505195663763*K0*M^5*Sqrt[Pi/24310]*
        u^5)/(29401470589678387200*b^3*E^u) + 
      (6027699305611519*d^2*K0*M^5*Sqrt[Pi/24310]*u^5)/
       (2905283655106560*b^3*E^u) + (14890389472382331953*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^5)/(7350367647419596800*b^3*E^u) - 
      (31706822717708787169*d^6*K0*M^5*Sqrt[Pi/24310]*u^5)/
       (3675183823709798400*b^3*E^u) + (3901309739359049*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^5)/(1628890337378304*b^3*E^u) + 
      (1737372012157849*d^10*K0*M^5*Sqrt[Pi/24310]*u^5)/
       (758551872798720*b^3*E^u) - (3823496030147*d^12*K0*M^5*Sqrt[Pi/24310]*
        u^5)/(17681861836800*b^3*E^u) + (362969903*d^16*K0*M^5*Sqrt[Pi/24310]*
        u^5)/(673594736640*b^3*E^u) + (60395931248801*K0^2*M^5*Sqrt[Pi/24310]*
        u^5)/(646650947174400*b^3) + (592127664147991*d^2*K0^2*M^5*
        Sqrt[Pi/24310]*u^5)/(646650947174400*b^3) - 
      (140127973562623*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (32332547358720*b^3) + (376505713333943*d^6*K0^2*M^5*Sqrt[Pi/24310]*
        u^5)/(161662736793600*b^3) + (1417302729831031*d^8*K0^2*M^5*
        Sqrt[Pi/24310]*u^5)/(323325473587200*b^3) - 
      (1145737685275111*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^5)/
       (323325473587200*b^3) + (2548800589057*d^12*K0^2*M^5*Sqrt[Pi/24310]*
        u^5)/(17962526310400*b^3) + (2415171081691*d^14*K0^2*M^5*
        Sqrt[Pi/24310]*u^5)/(161662736793600*b^3) - 
      (14947544333*d^16*K0^2*M^5*Sqrt[Pi/24310]*u^5)/(18475741347840*b^3) + 
      (516402527977019*K1*M^5*Sqrt[Pi/24310]*u^5)/(7033844638679040*b^3*
        E^u) + (272741263485665647*d^2*K1*M^5*Sqrt[Pi/24310]*u^5)/
       (91879595592744960*b^3*E^u) + (1300518412712725363*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^5)/(459397977963724800*b^3*E^u) - 
      (450056346574569479*d^6*K1*M^5*Sqrt[Pi/24310]*u^5)/
       (36751838237097984*b^3*E^u) + (134749250723243393*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^5)/(38686145512734720*b^3*E^u) + 
      (375541023381541*d^10*K1*M^5*Sqrt[Pi/24310]*u^5)/
       (118523730124800*b^3*E^u) - (622600690501*d^12*K1*M^5*Sqrt[Pi/24310]*
        u^5)/(2210232729600*b^3*E^u) + (49575109*d^14*K1*M^5*Sqrt[Pi/24310]*
        u^5)/(21049835520*b^3*E^u) + (611475419*d^16*K1*M^5*Sqrt[Pi/24310]*
        u^5)/(841993420800*b^3*E^u) + (723085836303529*K1^2*M^5*
        Sqrt[Pi/24310]*u^5)/(5819858524569600*b^3) - 
      (10743949169682823*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (203695048359936000*b^3) - (58636537068312029*d^4*K1^2*M^5*
        Sqrt[Pi/24310]*u^5)/(5658195787776000*b^3) + 
      (194670284687385127*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (16974587363328000*b^3) + (39509400372241633*d^8*K1^2*M^5*
        Sqrt[Pi/24310]*u^5)/(4849882103808000*b^3) - 
      (140916699542720999*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (14549646311424000*b^3) + (2299606880327033*d^12*K1^2*M^5*
        Sqrt[Pi/24310]*u^5)/(7274823155712000*b^3) - 
      (39738443914937*d^16*K1^2*M^5*Sqrt[Pi/24310]*u^5)/
       (9699764207616000*b^3) + (38554873009*d^18*K1^2*M^5*Sqrt[(11*Pi)/2210]*
        u^5)/(5819858524569600*b^3) + (3106688681491*d^14*K1^2*M^5*
        Sqrt[(13*Pi)/1870]*u^5)/(808313683968000*b^3) + 
      (11615281*d^14*K0*M^5*Sqrt[(17*Pi)/1430]*u^5)/(84199342080*b^3*E^u) - 
      (5318449*d^18*K0^2*M^5*Sqrt[(143*Pi)/170]*u^5)/(43110063144960*b^3) + 
      (1180244562826608607*K0*M^5*Sqrt[Pi/24310]*u^6)/(29401470589678387200*
        b^3*E^u) + (8691367724776783009*d^2*K0*M^5*Sqrt[Pi/24310]*u^6)/
       (7350367647419596800*b^3*E^u) + (857935034258129*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^6)/(1117416790425600*b^3*E^u) - 
      (2128429883426160593*d^6*K0*M^5*Sqrt[Pi/24310]*u^6)/
       (490024509827973120*b^3*E^u) + (70531818500247619*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^6)/(51581527350312960*b^3*E^u) + 
      (8131923061405267*d^10*K0*M^5*Sqrt[Pi/24310]*u^6)/
       (7585518727987200*b^3*E^u) + (880782323*d^16*K0*M^5*Sqrt[Pi/24310]*
        u^6)/(3367973683200*b^3*E^u) + (2446742325768726409*K1*M^5*
        Sqrt[Pi/24310]*u^6)/(39201960786237849600*b^3*E^u) + 
      (11284230471950845481*d^2*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (7350367647419596800*b^3*E^u) + (24205742042874578161*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^6)/(29401470589678387200*b^3*E^u) - 
      (111027730853298509*d^6*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (20589265118822400*b^3*E^u) + (63800250258212879*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^6)/(36410489894338560*b^3*E^u) + 
      (1210982417927329*d^10*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (910262247358464*b^3*E^u) - (4735759997413*d^12*K1*M^5*Sqrt[Pi/24310]*
        u^6)/(42436468408320*b^3*E^u) + (673113479*d^14*K1*M^5*Sqrt[Pi/24310]*
        u^6)/(2525980262400*b^3*E^u) + (102101472344737*K0*K1*M^5*
        Sqrt[Pi/24310]*u^6)/(1454964631142400*b^3) - 
      (363272344128971*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (335024750592000*b^3) - (6292147033046533*d^4*K0*K1*M^5*Sqrt[Pi/24310]*
        u^6)/(707274473472000*b^3) + (6073373011862287*d^6*K0*K1*M^5*
        Sqrt[Pi/24310]*u^6)/(471516315648000*b^3) - 
      (15440167465955053*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (1818705788928000*b^3) + (27886183479247*d^12*K0*K1*M^5*Sqrt[Pi/24310]*
        u^6)/(113669111808000*b^3) + (77440563046793*d^14*K0*K1*M^5*
        Sqrt[Pi/24310]*u^6)/(1818705788928000*b^3) - 
      (24491998314439*d^16*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (7274823155712000*b^3) + (676205473*d^18*K0*K1*M^5*Sqrt[Pi/24310]*u^6)/
       (10392604508160*b^3) - (1240147*d^14*K0*M^5*Sqrt[(11*Pi)/2210]*u^6)/
       (168398684160*b^3*E^u) + (577025150514877*d^8*K0*K1*M^5*
        Sqrt[(11*Pi)/2210]*u^6)/(1212470525952000*b^3) - 
      (22478743583*d^12*K0*M^5*Sqrt[(17*Pi)/1430]*u^6)/
       (4420465459200*b^3*E^u) + (785170697*d^16*K1*M^5*Sqrt[(17*Pi)/1430]*
        u^6)/(40415684198400*b^3*E^u) + (239115783191563813*K0*M^5*
        Sqrt[Pi/24310]*u^7)/(10226598465975091200*b^3*E^u) + 
      (14651469310719887077*d^2*K0*M^5*Sqrt[Pi/24310]*u^7)/
       (29401470589678387200*b^3*E^u) + (1060782821686361309*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^7)/(8400420168479539200*b^3*E^u) - 
      (2647726212433984471*d^6*K0*M^5*Sqrt[Pi/24310]*u^7)/
       (1729498269981081600*b^3*E^u) + (674817121989669683*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^7)/(1237956656407511040*b^3*E^u) + 
      (2559114909835217*d^10*K0*M^5*Sqrt[Pi/24310]*u^7)/
       (7002017287372800*b^3*E^u) - (777849050969*d^12*K0*M^5*Sqrt[Pi/24310]*
        u^7)/(28290978938880*b^3*E^u) - (881282861*d^14*K0*M^5*Sqrt[Pi/24310]*
        u^7)/(3367973683200*b^3*E^u) + (1226673967*d^16*K0*M^5*Sqrt[Pi/24310]*
        u^7)/(11547338342400*b^3*E^u) + (440470781867*K0^2*M^5*Sqrt[Pi/24310]*
        u^7)/(290992926228480*b^3) - (10793055080083919*d^2*K0^2*M^5*
        Sqrt[Pi/24310]*u^7)/(25461881044992000*b^3) - 
      (1448879242721951*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^7)/
       (943032631296000*b^3) + (6185008903477*d^8*K0^2*M^5*Sqrt[Pi/24310]*
        u^7)/(10635706368000*b^3) - (403348406893261*d^10*K0^2*M^5*
        Sqrt[Pi/24310]*u^7)/(259815112704000*b^3) + 
      (46838967549197*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^7)/
       (1212470525952000*b^3) - (4503054077111*d^16*K0^2*M^5*Sqrt[Pi/24310]*
        u^7)/(7274823155712000*b^3) + (10792111423*d^18*K0^2*M^5*
        Sqrt[Pi/24310]*u^7)/(727482315571200*b^3) + 
      (2307011107205045089*K1*M^5*Sqrt[Pi/24310]*u^7)/(352817647076140646400*
        b^3*E^u) + (30351585943837173329*d^2*K1*M^5*Sqrt[Pi/24310]*u^7)/
       (44102205884517580800*b^3*E^u) + (499863731232628733*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^7)/(3528176470761406464*b^3*E^u) - 
      (17600095092177281591*d^6*K1*M^5*Sqrt[Pi/24310]*u^7)/
       (8820441176903516160*b^3*E^u) + (1389035135390023273*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^7)/(1856934984611266560*b^3*E^u) + 
      (20163940834842979*d^10*K1*M^5*Sqrt[Pi/24310]*u^7)/
       (45513112367923200*b^3*E^u) - (13096907*d^14*K1*M^5*Sqrt[Pi/24310]*
        u^7)/(43930091520*b^3*E^u) + (104022289*d^16*K1*M^5*Sqrt[Pi/24310]*
        u^7)/(824809881600*b^3*E^u) - (62756935193630299*d^2*K1^2*M^5*
        Sqrt[Pi/24310]*u^7)/(84024207448473600*b^3) - 
      (37768580160660091*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^7)/
       (15277128626995200*b^3) + (61811138590604383*d^6*K1^2*M^5*
        Sqrt[Pi/24310]*u^7)/(12730940522496000*b^3) + 
      (58858760638159*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^7)/
       (5456117366784000*b^3) - (1032044437223*d^16*K1^2*M^5*Sqrt[Pi/24310]*
        u^7)/(1148656287744000*b^3) + (40901252417*d^18*K1^2*M^5*
        Sqrt[Pi/24310]*u^7)/(1818705788928000*b^3) + 
      (1274078652737*d^14*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^7)/
       (1818705788928000*b^3) - (24644294393*d^12*K1*M^5*Sqrt[(11*Pi)/2210]*
        u^7)/(8487293681664*b^3*E^u) + (62816588805559*d^12*K1^2*M^5*
        Sqrt[(11*Pi)/2210]*u^7)/(10912234733568000*b^3) + 
      (1179616806569629*d^8*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^7)/
       (20005763678208000*b^3) + (27216729072851*K1^2*M^5*Sqrt[(17*Pi)/1430]*
        u^7)/(240069164138496000*b^3) - (540974289379*d^10*K1^2*M^5*
        Sqrt[(17*Pi)/1430]*u^7)/(3711644467200*b^3) + 
      (55377860132047*d^6*K0^2*M^5*Sqrt[(221*Pi)/110]*u^7)/
       (4243646840832000*b^3) + (522599012021104061*K0*M^5*Sqrt[Pi/24310]*
        u^8)/(141127058830456258560*b^3*E^u) + 
      (16139324725558443971*d^2*K0*M^5*Sqrt[Pi/24310]*u^8)/
       (88204411769035161600*b^3*E^u) + (641952883818836153*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^8)/(176408823538070323200*b^3*E^u) - 
      (42677402229511267633*d^6*K0*M^5*Sqrt[Pi/24310]*u^8)/
       (88204411769035161600*b^3*E^u) + (3708097904219913749*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^8)/(18569349846112665600*b^3*E^u) + 
      (397575409769231*d^10*K0*M^5*Sqrt[Pi/24310]*u^8)/
       (3957661945036800*b^3*E^u) - (2773639777567*d^12*K0*M^5*Sqrt[Pi/24310]*
        u^8)/(424364684083200*b^3*E^u) - (1175348731*d^14*K0*M^5*
        Sqrt[Pi/24310]*u^8)/(10103921049600*b^3*E^u) + 
      (394233911*d^16*K0*M^5*Sqrt[Pi/24310]*u^8)/(11547338342400*b^3*E^u) + 
      (4563623803604994017*K1*M^5*Sqrt[Pi/24310]*u^8)/(160371657761882112000*
        b^3*E^u) + (42190513218474006391*d^2*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (294014705896783872000*b^3*E^u) + (62520256993337111401*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^8)/(882044117690351616000*b^3*E^u) - 
      (104122461519069470231*d^6*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (176408823538070323200*b^3*E^u) + (56659737643699403*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^8)/(232116873076408320*b^3*E^u) + 
      (100797983491274351*d^10*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (910262247358464000*b^3*E^u) - (15671864119853*d^12*K1*M^5*
        Sqrt[Pi/24310]*u^8)/(2121823420416000*b^3*E^u) - 
      (26928678563*d^14*K1*M^5*Sqrt[Pi/24310]*u^8)/(303117631488000*b^3*
        E^u) - (256875405651421*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (30008645517312000*b^3) - (127328627801793991*d^2*K0*K1*M^5*
        Sqrt[Pi/24310]*u^8)/(210060518621184000*b^3) + 
      (1348328135519227*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/
       (437626080460800*b^3) - (206508076854127*d^10*K0*K1*M^5*Sqrt[Pi/24310]*
        u^8)/(151558815744000*b^3) - (1246865593411*d^16*K0*K1*M^5*
        Sqrt[Pi/24310]*u^8)/(2728058683392000*b^3) + 
      (1343346539*d^18*K0*K1*M^5*Sqrt[Pi/24310]*u^8)/(101039210496000*b^3) + 
      (1364453*d^16*K1*M^5*Sqrt[(5*Pi)/4862]*u^8)/(179625263104*b^3*E^u) + 
      (45479308546213*d^8*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^8)/
       (5001440919552000*b^3) + (20148723997*d^12*K0*K1*M^5*
        Sqrt[(13*Pi)/1870]*u^8)/(8525183385600*b^3) + 
      (2862002893*d^14*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^8)/
       (6959333376000*b^3) - (1942397851698223*d^4*K0*K1*M^5*
        Sqrt[(17*Pi)/1430]*u^8)/(26257564827648000*b^3) + 
      (4586206117593546661*K0*M^5*Sqrt[Pi/24310]*u^9)/(504025210108772352000*
        b^3*E^u) + (239346977339333393*d^2*K0*M^5*Sqrt[Pi/24310]*u^9)/
       (11308257919107072000*b^3*E^u) + (23175045661376062843*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^9)/(882044117690351616000*b^3*E^u) - 
      (3962078101893215263*d^6*K0*M^5*Sqrt[Pi/24310]*u^9)/
       (29401470589678387200*b^3*E^u) + (1101618694042131379*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^9)/(18569349846112665600*b^3*E^u) + 
      (9156947654582029*d^10*K0*M^5*Sqrt[Pi/24310]*u^9)/
       (455131123679232000*b^3*E^u) - (2615547871549*d^12*K0*M^5*
        Sqrt[Pi/24310]*u^9)/(2121823420416000*b^3*E^u) - 
      (63190697*d^14*K0*M^5*Sqrt[Pi/24310]*u^9)/(151558815744000*b^3*E^u) + 
      (27785377*d^16*K0*M^5*Sqrt[Pi/24310]*u^9)/(3514407321600*b^3*E^u) - 
      (12614845316123*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(3751080689664000*b^3) - 
      (1726858600601947*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (18266132054016000*b^3) - (6628499880089041*d^4*K0^2*M^5*
        Sqrt[Pi/24310]*u^9)/(52515129655296000*b^3) + 
      (14006582134585097*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^9)/
       (35010086436864000*b^3) - (11294168111621*d^8*K0^2*M^5*Sqrt[Pi/24310]*
        u^9)/(500144091955200*b^3) + (2104277843009*d^12*K0^2*M^5*
        Sqrt[Pi/24310]*u^9)/(682014670848000*b^3) + 
      (94896552589*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(194861334528000*b^3) - 
      (30527880793*d^16*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(682014670848000*b^3) + 
      (145517167*d^18*K0^2*M^5*Sqrt[Pi/24310]*u^9)/(95721357312000*b^3) - 
      (1657575260410051891*K1*M^5*Sqrt[Pi/24310]*u^9)/(147007352948391936000*
        b^3*E^u) + (90114849037232622481*d^2*K1*M^5*Sqrt[Pi/24310]*u^9)/
       (882044117690351616000*b^3*E^u) - (55290414747155156189*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^9)/(882044117690351616000*b^3*E^u) - 
      (11402616949144011919*d^6*K1*M^5*Sqrt[Pi/24310]*u^9)/
       (98004901965594624000*b^3*E^u) + (3121059157005652949*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^9)/(46423374615281664000*b^3*E^u) + 
      (60631686537396409*d^10*K1*M^5*Sqrt[Pi/24310]*u^9)/
       (2730786742075392000*b^3*E^u) - (150173905793*d^12*K1*M^5*
        Sqrt[Pi/24310]*u^9)/(111674916864000*b^3*E^u) + 
      (13595992297*d^14*K1*M^5*Sqrt[Pi/24310]*u^9)/(303117631488000*b^3*
        E^u) + (95802653*d^16*K1*M^5*Sqrt[Pi/24310]*u^9)/
       (12124705259520*b^3*E^u) - (6366393335243*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (2500720459776000*b^3) - (593523470638907*d^4*K1^2*M^5*Sqrt[Pi/24310]*
        u^9)/(3282195603456000*b^3) - (569081464253*d^8*K1^2*M^5*
        Sqrt[Pi/24310]*u^9)/(13024585728000*b^3) - 
      (38696449166113*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^9)/
       (181870578892800*b^3) + (166618210729*d^12*K1^2*M^5*Sqrt[Pi/24310]*
        u^9)/(34100733542400*b^3) + (675478363603*d^14*K1^2*M^5*
        Sqrt[Pi/24310]*u^9)/(1364029341696000*b^3) - 
      (1731308077*d^16*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(32476889088000*b^3) + 
      (3286236661*d^18*K1^2*M^5*Sqrt[Pi/24310]*u^9)/(1818705788928000*b^3) - 
      (8392658580373*d^10*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^9)/
       (909352894464000*b^3) - (362977935442973*d^2*K1^2*M^5*
        Sqrt[(17*Pi)/1430]*u^9)/(46680115249152000*b^3) + 
      (129674360086049*d^6*K1^2*M^5*Sqrt[(17*Pi)/1430]*u^9)/
       (3890009604096000*b^3) - (195109772181180229*K0*M^5*Sqrt[Pi/24310]*
        u^10)/(45233031676428288000*b^3*E^u) + 
      (4600619848277955253*d^2*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (147007352948391936000*b^3*E^u) - (325418470107597439*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^10)/(10023228610117632000*b^3*E^u) - 
      (1305323420410528403*d^6*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (147007352948391936000*b^3*E^u) + (185315365038161129*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^10)/(15474458205093888000*b^3*E^u) + 
      (2916885864549991*d^10*K0*M^5*Sqrt[Pi/24310]*u^10)/
       (1365393371037696000*b^3*E^u) + (2118977849*d^12*K0*M^5*Sqrt[Pi/24310]*
        u^10)/(27918729216000*b^3*E^u) + (8764697261*d^14*K0*M^5*
        Sqrt[Pi/24310]*u^10)/(50519605248000*b^3*E^u) + 
      (334183687*d^16*K0*M^5*Sqrt[Pi/24310]*u^10)/(121247052595200*b^3*E^u) + 
      (379879737042627449*K1*M^5*Sqrt[Pi/24310]*u^10)/(45233031676428288000*
        b^3*E^u) - (302082958792938907*d^2*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (63003151263596544000*b^3*E^u) + (190199739170360291*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^10)/(73503676474195968000*b^3*E^u) - 
      (9622337479784726701*d^6*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (441022058845175808000*b^3*E^u) + (9687112763297603*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^10)/(736878962147328000*b^3*E^u) + 
      (69946640439307*d^10*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (27865170837504000*b^3*E^u) - (16233992759*d^12*K1*M^5*Sqrt[Pi/24310]*
        u^10)/(113669111808000*b^3*E^u) - 
      (9513893149181*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(5001440919552000*b^3) - 
      (2141057636907173*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (35010086436864000*b^3) - (1578929034168293*d^4*K0*K1*M^5*
        Sqrt[Pi/24310]*u^10)/(26257564827648000*b^3) + 
      (692002444213331*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/
       (2917507203072000*b^3) - (1375119547367*d^8*K0*K1*M^5*Sqrt[Pi/24310]*
        u^10)/(36242325504000*b^3) - (53161003749241*d^10*K0*K1*M^5*
        Sqrt[Pi/24310]*u^10)/(682014670848000*b^3) + 
      (2799476963*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(68201467084800*b^3) - 
      (763123003*d^16*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(59305623552000*b^3) + 
      (816671749*d^18*K0*K1*M^5*Sqrt[Pi/24310]*u^10)/(1364029341696000*b^3) + 
      (6410246953*d^12*K0*K1*M^5*Sqrt[(11*Pi)/2210]*u^10)/
       (37889703936000*b^3) + (6969531*d^14*K1*M^5*Sqrt[(13*Pi)/1870]*u^10)/
       (801898496000*b^3*E^u) + (4019371*d^16*K1*M^5*Sqrt[(13*Pi)/1870]*u^10)/
       (86605037568000*b^3*E^u) + (171456525941060429*K0*M^5*Sqrt[Pi/24310]*
        u^11)/(73503676474195968000*b^3*E^u) - 
      (206323957458880043*d^2*K0*M^5*Sqrt[Pi/24310]*u^11)/
       (36751838237097984000*b^3*E^u) + (10772175522923083*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^11)/(2450122549139865600*b^3*E^u) - 
      (2024501209673323*d^6*K0*M^5*Sqrt[Pi/24310]*u^11)/
       (926516930347008000*b^3*E^u) + (3000329399408897*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^11)/(2901460913455104000*b^3*E^u) + 
      (2368512640229*d^10*K0*M^5*Sqrt[Pi/24310]*u^11)/(2968246458777600*b^3*
        E^u) - (471239168161*d^12*K0*M^5*Sqrt[Pi/24310]*u^11)/
       (795683782656000*b^3*E^u) - (1235314753*d^14*K0*M^5*Sqrt[Pi/24310]*
        u^11)/(7577940787200*b^3*E^u) - (525540689*d^16*K0*M^5*Sqrt[Pi/24310]*
        u^11)/(75779407872000*b^3*E^u) - 
      (233125745561*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(555715657728000*b^3) - 
      (225680370854293*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (35010086436864000*b^3) - (195205252111*d^4*K0^2*M^5*Sqrt[Pi/24310]*
        u^11)/(60781400064000*b^3) + (62431241096797*d^6*K0^2*M^5*
        Sqrt[Pi/24310]*u^11)/(2917507203072000*b^3) - 
      (4428338286923*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^11)/
       (833573486592000*b^3) - (4090640409641*d^10*K0^2*M^5*Sqrt[Pi/24310]*
        u^11)/(682014670848000*b^3) + (946581187*d^12*K0^2*M^5*Sqrt[Pi/24310]*
        u^11)/(56834555904000*b^3) - (11917047559*d^14*K0^2*M^5*
        Sqrt[Pi/24310]*u^11)/(341007335424000*b^3) + 
      (3078418289*d^16*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(454676447232000*b^3) + 
      (404881349*d^18*K0^2*M^5*Sqrt[Pi/24310]*u^11)/(1364029341696000*b^3) - 
      (25037068618696037*K1*M^5*Sqrt[Pi/24310]*u^11)/(10500525210599424000*
        b^3*E^u) + (34184123509379297*d^2*K1*M^5*Sqrt[Pi/24310]*u^11)/
       (4410220588451758080*b^3*E^u) - (13416680636419637*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^11)/(2161872837476352000*b^3*E^u) - 
      (200307395499004987*d^6*K1*M^5*Sqrt[Pi/24310]*u^11)/
       (110255514711293952000*b^3*E^u) + (1397326271989*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^11)/(581222138112000*b^3*E^u) + 
      (298094190147289*d^10*K1*M^5*Sqrt[Pi/24310]*u^11)/
       (341348342759424000*b^3*E^u) - (8538167251*d^12*K1*M^5*Sqrt[Pi/24310]*
        u^11)/(17681861836800*b^3*E^u) - (15164346713*d^14*K1*M^5*
        Sqrt[Pi/24310]*u^11)/(113669111808000*b^3*E^u) - 
      (54844267*d^16*K1*M^5*Sqrt[Pi/24310]*u^11)/(10825629696000*b^3*E^u) - 
      (251247892151*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(1087269765120000*b^3) - 
      (1586558656636243*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (175050432184320000*b^3) - (343762369928203*d^4*K1^2*M^5*
        Sqrt[Pi/24310]*u^11)/(196931736207360000*b^3) + 
      (26749211289469*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (1050302593105920*b^3) - (8506679723813*d^8*K1^2*M^5*Sqrt[Pi/24310]*
        u^11)/(1071737339904000*b^3) - (70274338697809*d^10*K1^2*M^5*
        Sqrt[Pi/24310]*u^11)/(10230220062720000*b^3) + 
      (73371301373*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^11)/(182682501120000*b^3) - 
      (105021467437*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^11)/
       (5115110031360000*b^3) - (10239810899*d^16*K1^2*M^5*Sqrt[Pi/24310]*
        u^11)/(4092088025088000*b^3) - (86521*d^18*K1^2*M^5*
        Sqrt[(11*Pi)/2210]*u^11)/(50519605248000*b^3) + 
      (809526719736451*d^2*K0*M^5*Sqrt[Pi/24310]*u^12)/
       (562528136282112000*b^3*E^u) - (1982650299225949*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^12)/(3937696953974784000*b^3*E^u) - 
      (453133222394107*d^6*K0*M^5*Sqrt[Pi/24310]*u^12)/
       (437521883774976000*b^3*E^u) - (8150664613237*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^12)/(145073045672755200*b^3*E^u) + 
      (1241311739377*d^10*K0*M^5*Sqrt[Pi/24310]*u^12)/(7757916880896000*b^3*
        E^u) + (2078877221*d^12*K0*M^5*Sqrt[Pi/24310]*u^12)/
       (7956837826560*b^3*E^u) + (86839817*d^16*K0*M^5*Sqrt[Pi/24310]*u^12)/
       (18944851968000*b^3*E^u) + (65893669428654071*K1*M^5*Sqrt[Pi/24310]*
        u^12)/(165383272066940928000*b^3*E^u) - 
      (28641284456403341*d^2*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (82691636033470464000*b^3*E^u) + (4203753270120581*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^12)/(6360895079497728000*b^3*E^u) - 
      (5125869608696981*d^6*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (4864213884321792000*b^3*E^u) - (121901440885681*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^12)/(1088047842545664000*b^3*E^u) + 
      (39418328823611*d^10*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (256011257069568000*b^3*E^u) + (227265611*d^16*K1*M^5*Sqrt[Pi/24310]*
        u^12)/(56834555904000*b^3*E^u) - (850852571323*d^2*K0*K1*M^5*
        Sqrt[Pi/24310]*u^12)/(574145003520000*b^3) + 
      (3698170317493*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (4019015024640000*b^3) + (944190648223*d^6*K0*K1*M^5*Sqrt[Pi/24310]*
        u^12)/(234442543104000*b^3) - (765077218699*d^8*K0*K1*M^5*
        Sqrt[Pi/24310]*u^12)/(208393371648000*b^3) + 
      (2185465962167*d^12*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/
       (2557555015680000*b^3) + (7876614821*d^14*K0*K1*M^5*Sqrt[Pi/24310]*
        u^12)/(639388753920000*b^3) - (1609514791*d^16*K0*K1*M^5*
        Sqrt[Pi/24310]*u^12)/(63938875392000*b^3) - 
      (56823467*d^18*K0*K1*M^5*Sqrt[Pi/24310]*u^12)/(56834555904000*b^3) - 
      (210968370409*K0*M^5*Sqrt[(11*Pi)/2210]*u^12)/(6818522864025600*b^3*
        E^u) + (162210289*d^14*K1*M^5*Sqrt[(11*Pi)/2210]*u^12)/
       (28417277952000*b^3*E^u) + (3551921207*d^12*K1*M^5*Sqrt[(13*Pi)/1870]*
        u^12)/(198920945664000*b^3*E^u) + 
      (118298209*d^14*K0*M^5*Sqrt[(17*Pi)/1430]*u^12)/
       (28417277952000*b^3*E^u) - (137865953387*K0*K1*M^5*Sqrt[(17*Pi)/1430]*
        u^12)/(28133105172480000*b^3) - (2466549713*d^10*K0*K1*M^5*
        Sqrt[(143*Pi)/170]*u^12)/(639388753920000*b^3) + 
      (123191940533*K0*M^5*Sqrt[Pi/24310]*u^13)/(435219137018265600*b^3*
        E^u) - (226183749077179*d^2*K0*M^5*Sqrt[Pi/24310]*u^13)/
       (20672909008367616000*b^3*E^u) - (288413389480481*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^13)/(2953272715481088000*b^3*E^u) + 
      (639304561329697*d^6*K0*M^5*Sqrt[Pi/24310]*u^13)/
       (20672909008367616000*b^3*E^u) + (4216708361471*d^8*K0*M^5*
        Sqrt[Pi/24310]*u^13)/(24728360057856000*b^3*E^u) - 
      (1051382567*d^12*K0*M^5*Sqrt[Pi/24310]*u^13)/(16576745472000*b^3*E^u) - 
      (18631409*d^16*K0*M^5*Sqrt[Pi/24310]*u^13)/(14208638976000*b^3*E^u) - 
      (26028605147*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(5115110031360000*b^3) + 
      (12825544421*d^6*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(24678162432000*b^3) + 
      (252151065979*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(937770172416000*b^3) - 
      (34676238503*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(284172779520000*b^3) + 
      (206675551*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(5608673280000*b^3) + 
      (3954079097*d^16*K0^2*M^5*Sqrt[Pi/24310]*u^13)/(341007335424000*b^3) + 
      (746305849391*K1*M^5*Sqrt[Pi/24310]*u^13)/(2296989889818624000*b^3*
        E^u) - (65617133878459*d^2*K1*M^5*Sqrt[Pi/24310]*u^13)/
       (6890969669455872000*b^3*E^u) - (38065381231373*d^4*K1*M^5*
        Sqrt[Pi/24310]*u^13)/(405351157026816000*b^3*E^u) + 
      (66788917801219*d^6*K1*M^5*Sqrt[Pi/24310]*u^13)/
       (2296989889818624000*b^3*E^u) + (59245509018139*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^13)/(362682614181888000*b^3*E^u) - 
      (19076777431*d^10*K1*M^5*Sqrt[Pi/24310]*u^13)/(1641097801728000*b^3*
        E^u) - (993601603*d^12*K1*M^5*Sqrt[Pi/24310]*u^13)/
       (16576745472000*b^3*E^u) - (290405838601*K1^2*M^5*Sqrt[Pi/24310]*u^13)/
       (24114090147840000*b^3) - (12228479297329*d^2*K1^2*M^5*Sqrt[Pi/24310]*
        u^13)/(42199657758720000*b^3) - (3324374042771*d^4*K1^2*M^5*
        Sqrt[Pi/24310]*u^13)/(84399315517440000*b^3) + 
      (2550663931619*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^13)/
       (4219965775872000*b^3) + (158913893*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^13)/
       (1872211968000*b^3) - (1018376646857*d^10*K1^2*M^5*Sqrt[Pi/24310]*
        u^13)/(3836332523520000*b^3) + (5208783973*d^14*K1^2*M^5*
        Sqrt[Pi/24310]*u^13)/(239770782720000*b^3) + 
      (693801307*d^16*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(87687600537600*b^3) + 
      (11450003*d^18*K1^2*M^5*Sqrt[Pi/24310]*u^13)/(25575550156800*b^3) - 
      (78629242577*d^12*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^13)/
       (7672665047040000*b^3) - (58069482059*d^2*K0^2*M^5*Sqrt[(13*Pi)/1870]*
        u^13)/(7033276293120000*b^3) - (192547279*d^10*K0^2*M^5*
        Sqrt[(13*Pi)/1870]*u^13)/(7942717440000*b^3) + 
      (4431641*d^18*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^13)/(85251833856000*b^3) - 
      (3014171*d^14*K1*M^5*Sqrt[(13*Pi)/1870]*u^13)/(2368106496000*b^3*E^u) - 
      (332077*d^16*K1*M^5*Sqrt[(13*Pi)/1870]*u^13)/(3552159744000*b^3*E^u) - 
      (1595478019*d^10*K0*M^5*Sqrt[(17*Pi)/1430]*u^13)/
       (2560112570695680*b^3*E^u) - (14448859951*d^4*K0^2*M^5*
        Sqrt[(17*Pi)/1430]*u^13)/(852518338560000*b^3) - 
      (294739*d^14*K0*M^5*Sqrt[(143*Pi)/170]*u^13)/(2368106496000*b^3*E^u) + 
      (246768884909*K0*M^5*Sqrt[Pi/24310]*u^14)/(2953272715481088000*b^3*
        E^u) + (7399374483001*d^2*K0*M^5*Sqrt[Pi/24310]*u^14)/
       (2584113626045952000*b^3*E^u) + (8084199540383*d^4*K0*M^5*
        Sqrt[Pi/24310]*u^14)/(1033645450418380800*b^3*E^u) - 
      (388744869749*d^6*K0*M^5*Sqrt[Pi/24310]*u^14)/(112352766349824000*b^3*
        E^u) - (8239901649481*d^8*K0*M^5*Sqrt[Pi/24310]*u^14)/
       (544023921272832000*b^3*E^u) - (18875461519*d^10*K0*M^5*Sqrt[Pi/24310]*
        u^14)/(8000351783424000*b^3*E^u) + (675109*d^12*K0*M^5*Sqrt[Pi/24310]*
        u^14)/(92093030400*b^3*E^u) + (1448737*d^16*K0*M^5*Sqrt[Pi/24310]*
        u^14)/(7104319488000*b^3*E^u) + (247037125427*K1*M^5*Sqrt[Pi/24310]*
        u^14)/(2953272715481088000*b^3*E^u) + 
      (16417066327*d^2*K1*M^5*Sqrt[Pi/24310]*u^14)/(5768110772424000*b^3*
        E^u) + (5617455225289*d^4*K1*M^5*Sqrt[Pi/24310]*u^14)/
       (738318178870272000*b^3*E^u) - (3036003353*d^6*K1*M^5*Sqrt[Pi/24310]*
        u^14)/(838997930534400*b^3*E^u) - (7944640703371*d^8*K1*M^5*
        Sqrt[Pi/24310]*u^14)/(544023921272832000*b^3*E^u) - 
      (2157066521*d^10*K1*M^5*Sqrt[Pi/24310]*u^14)/(1000043972928000*b^3*
        E^u) + (88144307*d^12*K1*M^5*Sqrt[Pi/24310]*u^14)/
       (12432559104000*b^3*E^u) + (1391303*d^16*K1*M^5*Sqrt[Pi/24310]*u^14)/
       (7104319488000*b^3*E^u) - (50297663023*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/
       (42199657758720000*b^3) - (376681632407*d^2*K0*K1*M^5*Sqrt[Pi/24310]*
        u^14)/(21099828879360000*b^3) + (633854719*d^4*K0*K1*M^5*
        Sqrt[Pi/24310]*u^14)/(20605301640000*b^3) - 
      (80649572917*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/
       (10549914439680000*b^3) + (24377187787*d^10*K0*K1*M^5*Sqrt[Pi/24310]*
        u^14)/(239770782720000*b^3) + (1539585043*d^12*K0*K1*M^5*
        Sqrt[Pi/24310]*u^14)/(95908313088000*b^3) - 
      (6550372093*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(191816626176000*b^3) - 
      (181964231*d^16*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(21921900134400*b^3) - 
      (65733053*d^18*K0*K1*M^5*Sqrt[Pi/24310]*u^14)/(127877750784000*b^3) + 
      (12127*d^14*K0*M^5*Sqrt[(13*Pi)/1870]*u^14)/(59202662400*b^3*E^u) + 
      (10909*d^14*K1*M^5*Sqrt[(13*Pi)/1870]*u^14)/(55502496000*b^3*E^u) - 
      (127947030839*d^8*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^14)/
       (21099828879360000*b^3) - (20485753*d^2*K0*M^5*Sqrt[Pi/24310]*u^15)/
       (581222138112000*b^3*E^u) - (250232267*d^4*K0*M^5*Sqrt[Pi/24310]*u^15)/
       (581222138112000*b^3*E^u) - (188550041*d^6*K0*M^5*Sqrt[Pi/24310]*u^15)/
       (581222138112000*b^3*E^u) + (14383549*d^10*K0*M^5*Sqrt[Pi/24310]*u^15)/
       (34189537536000*b^3*E^u) + (13540144447*d^4*K0^2*M^5*Sqrt[Pi/24310]*
        u^15)/(3014261268480000*b^3) + (75303468809*d^6*K0^2*M^5*
        Sqrt[Pi/24310]*u^15)/(10549914439680000*b^3) - 
      (25498432747*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(2637478609920000*b^3) - 
      (76731143*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(7211151360000*b^3) + 
      (5647231817*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(1918166261760000*b^3) + 
      (245563273*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(50478059520000*b^3) + 
      (906821033*d^16*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(767266504704000*b^3) + 
      (23197*d^18*K0^2*M^5*Sqrt[Pi/24310]*u^15)/(320495616000*b^3) - 
      (1062239*d^2*K1*M^5*Sqrt[Pi/24310]*u^15)/(30590638848000*b^3*E^u) - 
      (27574973*d^4*K1*M^5*Sqrt[Pi/24310]*u^15)/(64580237568000*b^3*E^u) - 
      (185734501*d^6*K1*M^5*Sqrt[Pi/24310]*u^15)/(581222138112000*b^3*E^u) + 
      (2803837*d^10*K1*M^5*Sqrt[Pi/24310]*u^15)/(6837907507200*b^3*E^u) - 
      (37106527*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(937770172416000*b^3) - 
      (7054501*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(15984718848000*b^3) + 
      (846105203*d^6*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(130245857280000*b^3) - 
      (5200873297*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(586106357760000*b^3) - 
      (4379432147*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(479541565440000*b^3) + 
      (1707304211*d^12*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(639388753920000*b^3) + 
      (191433773*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(45670625280000*b^3) + 
      (774099253*d^16*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(767266504704000*b^3) + 
      (497543*d^18*K1^2*M^5*Sqrt[Pi/24310]*u^15)/(7992359424000*b^3) + 
      (K0*M^5*Sqrt[(13*Pi)/1870]*u^15)/(77527296000*b^3*E^u) + 
      (49066763*d^8*K0*M^5*Sqrt[(13*Pi)/1870]*u^15)/(581222138112000*b^3*
        E^u) - (117119*d^12*K0*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (3108139776000*b^3*E^u) - (7571*d^14*K0*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (444019968000*b^3*E^u) - (71*d^16*K0*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (55502496000*b^3*E^u) + (K1*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (73446912000*b^3*E^u) + (24354703*d^8*K1*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (290611069056000*b^3*E^u) - (7723*d^12*K1*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (207209318400*b^3*E^u) - (2477*d^14*K1*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (148006656000*b^3*E^u) - (223*d^16*K1*M^5*Sqrt[(13*Pi)/1870]*u^15)/
       (177607987200*b^3*E^u) - (91519271*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^15)/
       (42199657758720000*b^3) + (1007288981*d^4*K1^2*M^5*Sqrt[(17*Pi)/1430]*
        u^15)/(4219965775872000*b^3) - (33199093*d^2*K0^2*M^5*
        Sqrt[(221*Pi)/110]*u^15)/(21099828879360000*b^3) - 
      (331994977*d^2*K0*K1*M^5*Sqrt[Pi/24310]*u^16)/(1758319073280000*b^3) - 
      (66228011*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^16)/(73263294720000*b^3) + 
      (2179483573*d^8*K0*K1*M^5*Sqrt[Pi/24310]*u^16)/(1318739304960000*b^3) + 
      (151281607*d^10*K0*K1*M^5*Sqrt[Pi/24310]*u^16)/(47954156544000*b^3) - 
      (204047*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^16)/(144789120000*b^3) - 
      (17423621*d^16*K0*K1*M^5*Sqrt[Pi/24310]*u^16)/(47954156544000*b^3) - 
      (2035681*d^18*K0*K1*M^5*Sqrt[Pi/24310]*u^16)/(95908313088000*b^3) + 
      (K0*M^5*Sqrt[(13*Pi)/1870]*u^16)/(697745664000*b^3*E^u) + 
      (d^2*K0*M^5*Sqrt[(13*Pi)/1870]*u^16)/(12459744000*b^3*E^u) + 
      (d^4*K0*M^5*Sqrt[(13*Pi)/1870]*u^16)/(1836172800*b^3*E^u) + 
      (13*d^6*K0*M^5*Sqrt[(13*Pi)/1870]*u^16)/(17443641600*b^3*E^u) - 
      (13*d^8*K0*M^5*Sqrt[(13*Pi)/1870]*u^16)/(10571904000*b^3*E^u) - 
      (13*d^10*K0*M^5*Sqrt[(13*Pi)/1870]*u^16)/(7928928000*b^3*E^u) + 
      (13*d^12*K0*M^5*Sqrt[(13*Pi)/1870]*u^16)/(15857856000*b^3*E^u) + 
      (d^14*K0*M^5*Sqrt[(13*Pi)/1870]*u^16)/(1585785600*b^3*E^u) + 
      (d^16*K0*M^5*Sqrt[(13*Pi)/1870]*u^16)/(21143808000*b^3*E^u) + 
      (K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(697745664000*b^3*E^u) + 
      (d^2*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(12459744000*b^3*E^u) + 
      (d^4*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(1836172800*b^3*E^u) + 
      (13*d^6*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(17443641600*b^3*E^u) - 
      (13*d^8*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(10571904000*b^3*E^u) - 
      (13*d^10*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(7928928000*b^3*E^u) + 
      (13*d^12*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(15857856000*b^3*E^u) + 
      (d^14*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(1585785600*b^3*E^u) + 
      (d^16*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(21143808000*b^3*E^u) - 
      (10993*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(26641198080000*b^3) - 
      (3619501*d^6*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^16)/(34703665920000*b^3) - 
      (1973047*d^12*K0*K1*M^5*Sqrt[(17*Pi)/1430]*u^16)/(59942695680000*b^3) + 
      (394279*d^2*K0^2*M^5*Sqrt[Pi/24310]*u^17)/(215304376320000*b^3) + 
      (4127947*d^4*K0^2*M^5*Sqrt[Pi/24310]*u^17)/(109894942080000*b^3) - 
      (175754567*d^8*K0^2*M^5*Sqrt[Pi/24310]*u^17)/(2637478609920000*b^3) - 
      (71966777*d^10*K0^2*M^5*Sqrt[Pi/24310]*u^17)/(479541565440000*b^3) + 
      (25433*d^12*K0^2*M^5*Sqrt[Pi/24310]*u^17)/(2220099840000*b^3) + 
      (16344943*d^14*K0^2*M^5*Sqrt[Pi/24310]*u^17)/(239770782720000*b^3) + 
      (202577*d^18*K0^2*M^5*Sqrt[Pi/24310]*u^17)/(191816626176000*b^3) - 
      (81047*K1^2*M^5*Sqrt[Pi/24310]*u^17)/(2260695951360000*b^3) + 
      (692893*d^2*K1^2*M^5*Sqrt[Pi/24310]*u^17)/(411035627520000*b^3) + 
      (23888629*d^4*K1^2*M^5*Sqrt[Pi/24310]*u^17)/(659369652480000*b^3) - 
      (15623549*d^8*K1^2*M^5*Sqrt[Pi/24310]*u^17)/(239770782720000*b^3) - 
      (22749263*d^10*K1^2*M^5*Sqrt[Pi/24310]*u^17)/(159847188480000*b^3) + 
      (46531153*d^14*K1^2*M^5*Sqrt[Pi/24310]*u^17)/(719312348160000*b^3) + 
      (54139*d^16*K1^2*M^5*Sqrt[Pi/24310]*u^17)/(3028683571200*b^3) + 
      (8339*d^18*K1^2*M^5*Sqrt[Pi/24310]*u^17)/(8339853312000*b^3) + 
      (2389*d^16*K0^2*M^5*Sqrt[(11*Pi)/2210]*u^17)/(1389975552000*b^3) + 
      (95803*d^12*K1^2*M^5*Sqrt[(11*Pi)/2210]*u^17)/(89914043520000*b^3) + 
      (15776977*d^6*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^17)/
       (2637478609920000*b^3) - (1481*K0^2*M^5*Sqrt[(17*Pi)/1430]*u^17)/
       (753565317120000*b^3) + (11529761*d^6*K1^2*M^5*Sqrt[(17*Pi)/1430]*
        u^17)/(2637478609920000*b^3) - (197*K0*K1*M^5*Sqrt[Pi/24310]*u^18)/
       (40369570560000*b^3) - (47539*d^4*K0*K1*M^5*Sqrt[Pi/24310]*u^18)/
       (17661687120000*b^3) - (961*d^6*K0*K1*M^5*Sqrt[Pi/24310]*u^18)/
       (137981930625*b^3) - (22573*d^14*K0*K1*M^5*Sqrt[Pi/24310]*u^18)/
       (3211215840000*b^3) - (10721*d^16*K0*K1*M^5*Sqrt[Pi/24310]*u^18)/
       (5137945344000*b^3) - (6359*d^2*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^18)/
       (282586993920000*b^3) + (32381*d^8*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^18)/
       (141293496960000*b^3) + (2209*d^10*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^18)/
       (1834980480000*b^3) + (137*d^12*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^18)/
       (3211215840000*b^3) - (d^18*K0*K1*M^5*Sqrt[(13*Pi)/1870]*u^18)/
       (114176563200*b^3) + (d^2*K0^2*M^5*Sqrt[Pi/24310]*u^19)/
       (685059379200*b^3) + (d^6*K0^2*M^5*Sqrt[Pi/24310]*u^19)/
       (14679843840*b^3) + (d^14*K0^2*M^5*Sqrt[Pi/24310]*u^19)/
       (14679843840*b^3) + (d^18*K0^2*M^5*Sqrt[Pi/24310]*u^19)/
       (685059379200*b^3) + (d^2*K1^2*M^5*Sqrt[Pi/24310]*u^19)/
       (685059379200*b^3) + (d^6*K1^2*M^5*Sqrt[Pi/24310]*u^19)/
       (14679843840*b^3) + (d^14*K1^2*M^5*Sqrt[Pi/24310]*u^19)/
       (14679843840*b^3) + (d^18*K1^2*M^5*Sqrt[Pi/24310]*u^19)/
       (685059379200*b^3) + (d^4*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^19)/
       (513794534400*b^3) - (d^8*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^19)/
       (513794534400*b^3) - (d^12*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^19)/
       (513794534400*b^3) + (d^16*K0^2*M^5*Sqrt[(13*Pi)/1870]*u^19)/
       (513794534400*b^3) + (d^4*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^19)/
       (513794534400*b^3) - (d^8*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^19)/
       (513794534400*b^3) - (d^12*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^19)/
       (513794534400*b^3) + (d^16*K1^2*M^5*Sqrt[(13*Pi)/1870]*u^19)/
       (513794534400*b^3) - (d^10*K0^2*M^5*Sqrt[(143*Pi)/170]*u^19)/
       (1027589068800*b^3) - (d^10*K1^2*M^5*Sqrt[(143*Pi)/170]*u^19)/
       (1027589068800*b^3))/Pi}, 2, 13, 1]}, 3, 5, 1]


==> anc/spectrum_9_1.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((-137*I)/933504)*d*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((47*I)/116688)*d^3*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((113*I)/311168)*d^9*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((35*I)/116688)*d*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((49*I)/58344)*d^3*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((305*I)/233376)*d^5*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((7*I)/38896)*d^7*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((105*I)/155584)*d^9*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      ((I/21216)*d^5*K0^2*M^4*Sqrt[95/(2*Pi)]*u^2)/b^2 - 
      (((71*I)/933504)*d*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) - 
      ((I/6864)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((89*I)/233376)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) - 
      (((23*I)/311168)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((201*I)/77792)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) - 
      (((21*I)/38896)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) - 
      (((63*I)/155584)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) - 
      (((1141*I)/4667520)*d*K0*K1*M^4*Sqrt[19/(10*Pi)]*u^3)/b^2 + 
      (((203*I)/137280)*d^5*K0*K1*M^4*Sqrt[19/(10*Pi)]*u^3)/b^2 - 
      (((1239*I)/97240)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) + 
      (((7*I)/11440)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) - 
      (((52843*I)/4667520)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) - 
      (((17717*I)/11202048)*d^9*K1^2*M^4*Sqrt[5/(38*Pi)]*u^4)/b^2 - 
      (((6937*I)/4667520)*d*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((3241*I)/777920)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((623*I)/68640)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((679*I)/2333760)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((17339*I)/4667520)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((32569*I)/11202048)*d*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((24179*I)/2800512)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((1023*I)/56576)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((3829*I)/2800512)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((7027*I)/5601024)*d^9*K0*K1*M^4*Sqrt[5/(38*Pi)]*u^5)/b^2 - 
      (((2149*I)/22404096)*d*K0*K1*M^4*Sqrt[19/(10*Pi)]*u^5)/b^2 - 
      (((2833*I)/8401536)*d^3*K0*K1*M^4*Sqrt[19/(10*Pi)]*u^5)/b^2 - 
      (((8581*I)/22404096)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((337*I)/1050192)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((9661*I)/700128)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((3941*I)/2800512)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((2399*I)/67212288)*d*K0^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 - 
      (((1393*I)/16803072)*d^3*K0^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 + 
      (((65*I)/323136)*d^5*K0^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 + 
      (((967*I)/16803072)*d^7*K0^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 - 
      (((3139*I)/22404096)*d^9*K0^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 - 
      (((2341*I)/67212288)*d*K1^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 - 
      (((1409*I)/16803072)*d^3*K1^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 + 
      (((6467*I)/33606144)*d^5*K1^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 + 
      (((71*I)/1292544)*d^7*K1^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 - 
      (((961*I)/7468032)*d^9*K1^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 - 
      (((4727*I)/30551040)*d*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((3127*I)/4942080)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((45233*I)/42007680)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((1817*I)/84015360)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((683*I)/2196480)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((17779*I)/67212288)*d*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((15887*I)/16803072)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((291073*I)/168030720)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((15577*I)/84015360)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((79273*I)/112020480)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((5*I)/164736)*d*K0*K1*M^4*Sqrt[5/(38*Pi)]*u^7)/b^2 - 
      (((25*I)/350064)*d^3*K0*K1*M^4*Sqrt[5/(38*Pi)]*u^7)/b^2 + 
      (((397*I)/2800512)*d^5*K0*K1*M^4*Sqrt[5/(38*Pi)]*u^7)/b^2 + 
      (((5*I)/87516)*d^7*K0*K1*M^4*Sqrt[5/(38*Pi)]*u^7)/b^2 - 
      (((173*I)/1400256)*d^9*K0*K1*M^4*Sqrt[5/(38*Pi)]*u^7)/b^2 - 
      ((I/24960)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) - 
      (((797*I)/3500640)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) + 
      (((651*I)/1555840)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) - 
      ((I/53856)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) - 
      ((I/381888)*d*K1^2*M^4*Sqrt[5/(38*Pi)]*u^8)/b^2 - 
      ((I/190944)*d^3*K1^2*M^4*Sqrt[5/(38*Pi)]*u^8)/b^2 + 
      ((I/95472)*d^5*K1^2*M^4*Sqrt[5/(38*Pi)]*u^8)/b^2 + 
      ((I/190944)*d^7*K1^2*M^4*Sqrt[5/(38*Pi)]*u^8)/b^2 - 
      ((I/127296)*d^9*K1^2*M^4*Sqrt[5/(38*Pi)]*u^8)/b^2 - 
      ((I/1166880)*d*K0^2*M^4*Sqrt[19/(10*Pi)]*u^8)/b^2 - 
      ((I/1050192)*d^3*K0^2*M^4*Sqrt[19/(10*Pi)]*u^8)/b^2 + 
      ((I/525096)*d^5*K0^2*M^4*Sqrt[19/(10*Pi)]*u^8)/b^2 + 
      ((I/1050192)*d^7*K0^2*M^4*Sqrt[19/(10*Pi)]*u^8)/b^2 - 
      ((I/700128)*d^9*K0^2*M^4*Sqrt[19/(10*Pi)]*u^8)/b^2 - 
      (((139*I)/5250960)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) + 
      (((257*I)/5250960)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) + 
      ((I/95472)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) - 
      ((I/38896)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) - 
      (((107*I)/21003840)*d*K1^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) - 
      (((233*I)/10501920)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) + 
      (((53*I)/1312740)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) + 
      ((I/161568)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) - 
      (((3*I)/155584)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) - 
      ((I/262548)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[190*Pi]) - 
      ((I/131274)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[190*Pi]) + 
      ((I/65637)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[190*Pi]) + 
      ((I/131274)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[190*Pi]) - 
      ((I/87516)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[190*Pi]))/Pi, 0, 
    ((((239*I)/311168)*d*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((18233*I)/7372288)*d^3*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((139711081*I)/31770875136)*d^5*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((141*I)/155584)*d^7*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((365*I)/155584)*d^9*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((11129*I)/177988096)*d^11*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((229*I)/466752)*d*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((3*I)/11968)*d^3*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((4569*I)/1322464)*d^5*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((101*I)/155584)*d^9*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((4889*I)/8596016)*d^11*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((419*I)/5637632)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) - 
      (((61287679*I)/31770875136)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((37*I)/311168)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((983*I)/177988096)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) - 
      (((33*I)/15028)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) - 
      (((283*I)/13728)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((22223*I)/34384064)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((625655417*I)/69318273024)*d^9*K0*K1*M^4*Sqrt[5/(38*Pi)]*u^3)/b^2 + 
      (((17638603*I)/10679285760)*d^3*K0*K1*M^4*Sqrt[19/(10*Pi)]*u^3)/b^2 + 
      (((147167*I)/11880960)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) + 
      (((100012043*I)/4983666688)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) - 
      (((391067*I)/5026560)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) - 
      (((55109*I)/1281280)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) + 
      (((2273853163*I)/346591365120)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) + 
      (((53129*I)/10053120)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) + 
      (((30105945*I)/169444667392)*d^11*K0^2*M^4*Sqrt[5/(38*Pi)]*u^4)/b^2 - 
      (((27487*I)/4021248)*d^7*K1^2*M^4*Sqrt[5/(38*Pi)]*u^4)/b^2 + 
      (((66551*I)/313657344)*d^11*K1^2*M^4*Sqrt[19/(10*Pi)]*u^4)/b^2 + 
      (((44837*I)/10053120)*d*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((2414171*I)/130690560)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((622851*I)/21781760)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((315109*I)/21781760)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((807179*I)/43563520)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((1810011733*I)/2541670010880)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((1412927*I)/120637440)*d*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((71742779*I)/1568286720)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((1466771*I)/20106240)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((723357*I)/15841280)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((49*I)/2036736)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((610877*I)/392071680)*d^7*K0*K1*M^4*Sqrt[19/(10*Pi)]*u^5)/b^2 + 
      (((11503963727*I)/7625010032640)*d^9*K0*K1*M^4*Sqrt[19/(10*Pi)]*u^5)/
       b^2 + (((786377*I)/87127040)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((28775647*I)/784143360)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((22196989*I)/392071680)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((9225452297*I)/1089287147520)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((2635231*I)/784143360)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((2326037281*I)/18300024078336)*d^7*K0^2*M^4*Sqrt[5/(38*Pi)]*u^6)/
       b^2 + (((218059139*I)/255944392704)*d^9*K0^2*M^4*Sqrt[5/(38*Pi)]*u^6)/
       b^2 + (((14785451*I)/31052077056)*d^3*K1^2*M^4*Sqrt[19/(10*Pi)]*u^6)/
       b^2 - (((62773*I)/156828672)*d^7*K1^2*M^4*Sqrt[19/(10*Pi)]*u^6)/b^2 + 
      (((64769*I)/44808192)*d*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((1366061*I)/224040960)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((91913*I)/10183680)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((87222402859*I)/18300024078336)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) + (((197211481*I)/98440151040)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) + (((74939*I)/120637440)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) + (((293291*I)/142571520)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) - (((54605729*I)/77630192640)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) - (((29058713*I)/2352430080)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) + (((1227319*I)/142571520)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) + (((4463167*I)/4704860160)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) + (((3601*I)/3769920)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) + (((157601*I)/39207168)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) - (((37643*I)/6683040)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) - (((12449*I)/3063060)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) + (((5679*I)/1361360)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) + (((323693*I)/588107520)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) + (((1906777*I)/1143751504896)*d*K0^2*M^4*
        Sqrt[5/(38*Pi)]*u^8)/b^2 + (((37*I)/2673216)*d^11*K0^2*M^4*
        Sqrt[5/(38*Pi)]*u^8)/b^2 + (((50640167*I)/635417502720)*d*K0^2*M^4*
        u^8)/(b^2*Sqrt[190*Pi]) + (((371*I)/954720)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) - (((4969*I)/9801792)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) - (((63929*I)/147026880)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((7*I)/17680)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((5417*I)/53464320)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((7739*I)/16803072)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) - (((171979*I)/294053760)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) - (((155017*I)/294053760)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((270547*I)/588107520)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((52993*I)/588107520)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((701*I)/38548224)*d^9*K0*K1*M^4*Sqrt[5/(38*Pi)]*
        u^9)/b^2 + (((7453*I)/294053760)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) + (((23801*I)/176432256)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) - (((65629*I)/441080640)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) - (((6857*I)/40098240)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) + (((9271*I)/297872640)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) + (((11027*I)/294053760)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) + ((I/6534528)*d*K0^2*M^4*Sqrt[5/(38*Pi)]*u^10)/
       b^2 + (((3*I)/2178176)*d^3*K0^2*M^4*Sqrt[5/(38*Pi)]*u^10)/b^2 - 
      (((41141*I)/25229812608)*d^5*K0^2*M^4*Sqrt[5/(38*Pi)]*u^10)/b^2 + 
      (((25*I)/80864784)*d^9*K0^2*M^4*Sqrt[5/(38*Pi)]*u^10)/b^2 - 
      (((17975*I)/25229812608)*d^5*K1^2*M^4*Sqrt[5/(38*Pi)]*u^10)/b^2 + 
      (((43*I)/31855824)*d^9*K1^2*M^4*Sqrt[5/(38*Pi)]*u^10)/b^2 + 
      (((101*I)/63711648)*d^11*K1^2*M^4*Sqrt[5/(38*Pi)]*u^10)/b^2 + 
      (((83*I)/294053760)*d*K0^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) + 
      (((449*I)/882161280)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) + 
      (((31277*I)/14016562560)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((1229*I)/110270160)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) + 
      (((199*I)/53909856)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) + 
      (((83*I)/24504480)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) + 
      (((43*I)/36756720)*d*K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) + 
      (((937*I)/110270160)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((43369*I)/14016562560)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((709*I)/55135080)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((43*I)/47783736)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((139*I)/35395360)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) + 
      ((I/4084080)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[190*Pi]) + 
      (((3*I)/1361360)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[190*Pi]) - 
      ((I/680680)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[190*Pi]) - 
      ((I/291720)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[190*Pi]) + 
      ((I/816816)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[190*Pi]) + 
      ((I/816816)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[190*Pi]))/Pi, 0, 
    ((((-34141*I)/28627456)*d*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((7932832225*I)/1461460256256)*d^3*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((5704763179*I)/730730128128)*d^5*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((11539882175*I)/1948613675008)*d^9*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/
       b^2 + (((1367077*I)/74946679808)*d^13*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/
       b^2 + (((2543*I)/3903744)*d*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((190915*I)/42941184)*d^3*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((1295831947*I)/289247342384)*d^5*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((114401*I)/21470592)*d^7*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((2596418897*I)/730730128128)*d^9*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((7637*I)/14313728)*d^11*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((52082873*I)/266997546816)*d^13*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((3943*I)/14313728)*d^7*K0^2*M^4*Sqrt[95/(2*Pi)]*u^2)/b^2 - 
      (((677*I)/28627456)*d^11*K0^2*M^4*Sqrt[95/(2*Pi)]*u^2)/b^2 - 
      (((63298787*I)/182682532032)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((10323739*I)/730730128128)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) - 
      (((25043913*I)/1948613675008)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((741107*I)/74946679808)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) - 
      (((2008445247*I)/1156989369536)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((10029627*I)/2647572928)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((49736881*I)/533995093632)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((117823*I)/4204032)*d^5*K0*K1*M^4*Sqrt[5/(38*Pi)]*u^3)/b^2 - 
      (((12081175*I)/7214118912)*d^11*K0*K1*M^4*Sqrt[5/(38*Pi)]*u^3)/b^2 - 
      (((14083813*I)/12023531520)*d*K0*K1*M^4*Sqrt[19/(10*Pi)]*u^3)/b^2 - 
      (((1058053*I)/192890880)*d^9*K0*K1*M^4*Sqrt[19/(10*Pi)]*u^3)/b^2 - 
      (((379735651*I)/4007843840)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) + 
      (((176053621*I)/2003921920)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) + 
      (((29059003*I)/18035297280)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) - 
      (((8770891*I)/1093048320)*d*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((40307879*I)/1093048320)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((5610533*I)/109304832)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((224682349*I)/6011765760)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((112714799*I)/2774661120)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((2402993*I)/655828992)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((4371607*I)/9017648640)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((985661321*I)/39349739520)*d*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((6691168603*I)/61835304960)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((16865203211*I)/108211783680)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((2494907599*I)/24047063040)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((5570848363*I)/48094126080)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((1682814299*I)/144282378240)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((5526481*I)/4809412608)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((4072168403*I)/216423567360)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((2739523049*I)/30917652480)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((12965193881*I)/108211783680)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((3348049577*I)/36070594560)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((6898135009*I)/72141189120)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((36211369*I)/3435294720)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((17155483*I)/18035297280)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((13662793*I)/14428237824)*d*K1^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 - 
      (((623605841*I)/216423567360)*d*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((97970627*I)/6365399040)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((244690769*I)/12730798080)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((79145923*I)/4508824320)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((399780427*I)/24047063040)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((356921*I)/174254080)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((12393169*I)/72141189120)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((4606545451*I)/216423567360)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((104557499*I)/3757353600)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((13265519023*I)/541058918400)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((25371104923*I)/1082117836800)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((226414841*I)/72141189120)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((4000063*I)/15458826240)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((310801891*I)/144282378240)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) - 
      (((1143840979*I)/108211783680)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) + 
      (((27385145639*I)/2164235673600)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) + (((151984061*I)/11272060800)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) - (((3626000633*I)/309176524800)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) - (((66052079*I)/36070594560)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) + (((63578353*I)/432847134720)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) + (((6204575422237*I)/103347274441162752)*d^11*K0^2*
        M^4*Sqrt[5/(38*Pi)]*u^8)/b^2 - (((14136173*I)/1082117836800)*d*K1^2*
        M^4*Sqrt[19/(10*Pi)]*u^8)/b^2 - (((45784493*I)/216423567360)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[190*Pi]) - (((24907301*I)/24047063040)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[190*Pi]) + (((154048001*I)/135264729600)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[190*Pi]) + (((200896853*I)/135264729600)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[190*Pi]) - (((1264022047*I)/1082117836800)*d^9*
        K0^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) - 
      (((272269399780789*I)/516736372205813760)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((122207*I)/6763236480)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) - (((3974120053*I)/3246353510400)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((529213921*I)/405794188800)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((91916843*I)/50724273600)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) - (((1488397457*I)/1082117836800)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) - (((63154877*I)/216423567360)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((633401*I)/27052945920)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((8535293521*I)/15152419936862208)*d^13*K0*K1*
        M^4*Sqrt[5/(38*Pi)]*u^9)/b^2 - (((273199*I)/3901867200)*d*K0*K1*M^4*
        u^9)/(b^2*Sqrt[190*Pi]) - (((17919271*I)/50724273600)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[190*Pi]) + (((127921*I)/402573600)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) + (((246084737*I)/405794188800)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) - (((159623111*I)/405794188800)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) - (((9507689*I)/81158837760)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) + (((514622891927*I)/75762099684311040)*d^13*K0*K1*
        M^4*u^9)/(b^2*Sqrt[190*Pi]) - (((41641*I)/14114580480)*d*K0^2*M^4*
        u^10)/(b^2*Sqrt[190*Pi]) - (((28439*I)/1449264960)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((3712249*I)/324635351040)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((534239*I)/13526472960)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) - (((6228557*I)/324635351040)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) - (((407369*I)/40579418880)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((40229*I)/46376478720)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) - (((190439*I)/60117657600)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) - (((2985127*I)/135264729600)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((20001967*I)/1623176755200)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((50059*I)/1127206080)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) - (((609529*I)/29512304640)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) - (((962791*I)/81158837760)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((331273*I)/324635351040)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((819109*I)/26904154717440)*d^9*K0*K1*M^4*
        Sqrt[19/(10*Pi)]*u^11)/b^2 + (((305*I)/16231767552)*d^5*K0*K1*M^4*
        Sqrt[95/(2*Pi)]*u^11)/b^2 - (((166403*I)/405794188800)*d*K0*K1*M^4*
        u^11)/(b^2*Sqrt[190*Pi]) - (((70309*I)/15607468800)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[190*Pi]) + (((918371*I)/101448547200)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[190*Pi]) - (((973346401*I)/269041547174400)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[190*Pi]) - (((2917*I)/901764864)*d^11*K0*K1*M^4*
        u^11)/(b^2*Sqrt[190*Pi]) + (((28517*I)/81158837760)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[190*Pi]) - (((503*I)/11722943232)*d^7*K0^2*M^4*
        Sqrt[5/(38*Pi)]*u^12)/b^2 + ((I/1475615232)*d*K1^2*M^4*
        Sqrt[5/(38*Pi)]*u^12)/b^2 + (((5*I)/368903808)*d^3*K1^2*M^4*
        Sqrt[5/(38*Pi)]*u^12)/b^2 + ((I/113508864)*d^5*K1^2*M^4*
        Sqrt[5/(38*Pi)]*u^12)/b^2 - (((607*I)/4795749504)*d^7*K1^2*M^4*
        Sqrt[5/(38*Pi)]*u^12)/b^2 - ((I/70267392)*d^9*K1^2*M^4*
        Sqrt[5/(38*Pi)]*u^12)/b^2 + (((271*I)/2397874752)*d^11*K1^2*M^4*
        Sqrt[5/(38*Pi)]*u^12)/b^2 + (((64591*I)/2954181694464)*d^13*K1^2*M^4*
        Sqrt[5/(38*Pi)]*u^12)/b^2 + (((163*I)/105506489088)*d^11*K0^2*M^4*
        Sqrt[95/(2*Pi)]*u^12)/b^2 - (((1489*I)/50724273600)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((14723*I)/33816182400)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((101*I)/1470268800)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) + (((3049967*I)/2637662227200)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) + (((1217*I)/8454045600)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((333499*I)/527532445440)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((59*I)/882161280)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((449*I)/15029414400)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((23873*I)/50724273600)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((2713*I)/36890380800)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) + (((128693*I)/87922074240)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) + (((569*I)/3005882880)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((3833*I)/3822698880)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((88549*I)/547070684160)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) + (((97*I)/16908091200)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) + (((97*I)/1491890400)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) + (((3977*I)/50724273600)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) - (((2813*I)/12681068400)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) - (((97*I)/1878676800)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) + (((97*I)/1014485472)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) + (((97*I)/3381618240)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]))/Pi, 0, 
    ((((592508133014687*I)/797045348715872256)*d*K0^2*M^4*Sqrt[5/(38*Pi)]*
        u^2)/b^2 + (((652436509463113*I)/109398381196296192)*d^3*K0^2*M^4*
        Sqrt[5/(38*Pi)]*u^2)/b^2 - (((680223*I)/57254912)*d^7*K0^2*M^4*
        Sqrt[5/(38*Pi)]*u^2)/b^2 + (((16556347850557*I)/5579317441011105792)*
        d^15*K0^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((31063306308323*I)/9686315001755392)*d^3*K1^2*M^4*Sqrt[5/(38*Pi)]*
        u^2)/b^2 - (((263574190840413*I)/77490520014043136)*d^9*K1^2*M^4*
        Sqrt[5/(38*Pi)]*u^2)/b^2 + (((395795014319*I)/11070074287720448)*d^15*
        K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 + 
      (((61431*I)/28627456)*d^9*K0^2*M^4*Sqrt[19/(10*Pi)]*u^2)/b^2 + 
      (((223837*I)/85882368)*d^7*K1^2*M^4*Sqrt[19/(10*Pi)]*u^2)/b^2 + 
      (((77916030106469*I)/797045348715872256)*d*K0^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) + (((17828514367907*I)/6435198893899776)*d^3*K0^2*
        M^4*u^2)/(b^2*Sqrt[190*Pi]) - (((1375723*I)/57254912)*d^5*K0^2*M^4*
        u^2)/(b^2*Sqrt[190*Pi]) + (((199183*I)/28627456)*d^11*K0^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) - (((2423*I)/3367936)*d^13*K0^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) + (((10085218979263*I)/5579317441011105792)*d^15*
        K0^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + (((141*I)/1000960)*d*K1^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) + (((107464465133461*I)/96863150017553920)*d^3*K1^2*
        M^4*u^2)/(b^2*Sqrt[190*Pi]) - (((2631071*I)/429411840)*d^5*K1^2*M^4*
        u^2)/(b^2*Sqrt[190*Pi]) - (((927551661721897*I)/232471560042129408)*
        d^9*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) - 
      (((266411*I)/33031680)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((34577*I)/143137280)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[190*Pi]) + 
      (((1837043252437*I)/55350371438602240)*d^15*K1^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) + (((31677*I)/1340416)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[190*Pi]) + (((10173539*I)/71568640)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[190*Pi]) - (((3562790701*I)/24047063040)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[190*Pi]) - (((330191307*I)/1603137536)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[190*Pi]) + (((39385299*I)/235755520)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[190*Pi]) + (((871832881*I)/36070594560)*d^11*K0*K1*M^4*u^3)/
       (b^2*Sqrt[190*Pi]) - (((230297083*I)/72141189120)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[190*Pi]) + (((21927293*I)/72141189120)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[190*Pi]) - (((1834309*I)/7214118912)*d^13*K0^2*M^4*
        Sqrt[5/(38*Pi)]*u^4)/b^2 - (((389998285*I)/10184638464)*d^5*K1^2*M^4*
        Sqrt[5/(38*Pi)]*u^4)/b^2 + (((36115843*I)/4007843840)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) + (((94028369*I)/1717647360)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) - (((219122361*I)/4007843840)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) - (((331849729*I)/4007843840)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) + (((4700301*I)/72869888)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) + (((375067313*I)/36070594560)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) + (((3251891*I)/36070594560)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) + (((7589463121*I)/240470630400)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) + (((75139168193*I)/432847134720)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) - (((1037413306693*I)/4328471347200)*d^7*K1^2*M^4*
        u^4)/(b^2*Sqrt[190*Pi]) + (((12770257*I)/64411776)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) + (((1126387771*I)/36070594560)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) - (((5351438723*I)/1442823782400)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[190*Pi]) + (((294719153*I)/1442823782400)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[190*Pi]) + (((90263617*I)/67632364800)*d*K0*K1*M^4*
        Sqrt[19/(10*Pi)]*u^5)/b^2 + (((2278654181*I)/15913497600)*d^3*K0*K1*
        M^4*u^5)/(b^2*Sqrt[190*Pi]) - (((164538641783*I)/1082117836800)*d^5*
        K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((24681265757*I)/120235315200)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((673137191*I)/4098931200)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((146717231*I)/5304499200)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((1179464059*I)/360705945600)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((60422783*I)/360705945600)*d^15*K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) + 
      (((66324491*I)/7869947904)*d^9*K1^2*M^4*Sqrt[5/(38*Pi)]*u^6)/b^2 + 
      (((131739703*I)/480941260800)*d^11*K0^2*M^4*Sqrt[19/(10*Pi)]*u^6)/b^2 + 
      (((1131323*I)/721411891200)*d^15*K0^2*M^4*Sqrt[19/(10*Pi)]*u^6)/b^2 + 
      (((2653036577*I)/618353049600)*d*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((4044250803*I)/160313753600)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((362649151*I)/14145331200)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((252119161*I)/6721228800)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((41862811141*I)/1442823782400)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((15925841*I)/25764710400)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((110614692257*I)/16231767552000)*d*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((602896603451*I)/16231767552000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) - (((2575538363137*I)/64927070208000)*d^5*K1^2*M^4*
        u^6)/(b^2*Sqrt[190*Pi]) - (((25640110751*I)/480941260800)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[190*Pi]) + (((28046547359*I)/3607059456000)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - (((6745523441*I)/7214118912000)*
        d^13*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((35737487*I)/801568768000)*d^15*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((1979149715*I)/346277707776)*d^7*K0*K1*M^4*Sqrt[5/(38*Pi)]*u^7)/b^2 + 
      (((61526737243*I)/18550591488000)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) + 
      (((2465522266183*I)/129854140416000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) - (((146281926907*I)/7638478848000)*d^5*K0*K1*M^4*
        u^7)/(b^2*Sqrt[190*Pi]) + (((128994953*I)/5974425600)*d^9*K0*K1*M^4*
        u^7)/(b^2*Sqrt[190*Pi]) + (((62666011861*I)/14428237824000)*d^11*K0*
        K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) - (((122506519*I)/229019648000)*d^13*
        K0*K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) + 
      (((361203581*I)/14428237824000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) + (((84813739883*I)/259708280832000)*d*K0^2*M^4*
        u^8)/(b^2*Sqrt[190*Pi]) + (((513614515859*I)/259708280832000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) - 
      (((484364821537*I)/259708280832000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) - (((3605713417*I)/1154259025920)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((38786201183*I)/17313885388800)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[190*Pi]) + (((43855999459*I)/86569426944000)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[190*Pi]) - (((5644047113*I)/86569426944000)*d^13*
        K0^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) + (((37771897*I)/12367060992000)*
        d^15*K0^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) + 
      (((67463807687*I)/165268905984000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) + 
      (((46411888151*I)/19977560064000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) - (((563832164369*I)/259708280832000)*d^5*K1^2*M^4*
        u^8)/(b^2*Sqrt[190*Pi]) - (((458635532473*I)/121197197721600)*d^7*
        K1^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) + 
      (((971300567947*I)/363591593164800)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((18254852201*I)/28856475648000)*d^11*K1^2*M^4*
        u^8)/(b^2*Sqrt[190*Pi]) - (((220730617*I)/2623315968000)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[190*Pi]) + (((38001167*I)/9618825216000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[190*Pi]) + (((253899973*I)/2195601408000)*d*K0*K1*
        M^4*u^9)/(b^2*Sqrt[190*Pi]) + (((18500944559*I)/26734675968000)*d^3*
        K0*K1*M^4*u^9)/(b^2*Sqrt[190*Pi]) - 
      (((84109377563*I)/151496497152000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) - (((38180329679*I)/30299299430400)*d^7*K0*K1*M^4*
        u^9)/(b^2*Sqrt[190*Pi]) + (((73521448573*I)/90897898291200)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[190*Pi]) + (((15003660307*I)/64927070208000)*d^11*
        K0*K1*M^4*u^9)/(b^2*Sqrt[190*Pi]) - 
      (((2201419229*I)/64927070208000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) + (((105256507*I)/64927070208000)*d^15*K0*K1*M^4*
        u^9)/(b^2*Sqrt[190*Pi]) + (((6455209*I)/1097800704000)*d*K0^2*M^4*
        u^10)/(b^2*Sqrt[190*Pi]) + (((545691791*I)/16231767552000)*d^3*K0^2*
        M^4*u^10)/(b^2*Sqrt[190*Pi]) - (((3751217017*I)/227244745728000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((39513373*I)/494010316800)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) + 
      (((1949977721*I)/45448949145600)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((275106683*I)/16231767552000)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[190*Pi]) - (((97667117*I)/32463535104000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[190*Pi]) + (((75319*I)/507242736000)*d^15*K0^2*
        M^4*u^10)/(b^2*Sqrt[190*Pi]) + (((1404426347*I)/227244745728000)*d*
        K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) + 
      (((431824693*I)/12173825664000)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((1542976297*I)/97390605312000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) - (((1188063509*I)/13634684743680)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[190*Pi]) + (((415609969*I)/9089789829120)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[190*Pi]) + (((11902117*I)/624298752000)*d^11*K1^2*
        M^4*u^10)/(b^2*Sqrt[190*Pi]) - (((16841119*I)/4637647872000)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) + 
      (((162931*I)/954809856000)*d^15*K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) + 
      (((37972567*I)/68173423718400)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[190*Pi]) + 
      (((23930551*I)/7574824857600)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[190*Pi]) + 
      (((9098911*I)/7574824857600)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[190*Pi]) - 
      (((869405833*I)/68173423718400)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[190*Pi]) + (((2768443*I)/504988323840)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[190*Pi]) + (((285143*I)/83239833600)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[190*Pi]) - (((744467*I)/649270702080)*d^13*K0*K1*M^4*u^11)/
       (b^2*Sqrt[190*Pi]) + (((10487*I)/141145804800)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[190*Pi]) - (((61*I)/5636030400)*d^13*K0^2*M^4*
        Sqrt[19/(10*Pi)]*u^12)/b^2 - (((161027*I)/24347651328000)*d^13*K1^2*
        M^4*Sqrt[19/(10*Pi)]*u^12)/b^2 + (((5191*I)/121738256640)*d*K0^2*M^4*
        u^12)/(b^2*Sqrt[190*Pi]) + (((829813*I)/1704335592960)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[190*Pi]) + (((199*I)/4475671200)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((2589931*I)/1704335592960)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) + (((205151*I)/473426553600)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) + (((34763*I)/45088243200)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((21533*I)/405794188800)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) + (((189733*I)/4370091264000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) + (((90718561*I)/170433559296000)*d^3*K1^2*M^4*
        u^12)/(b^2*Sqrt[190*Pi]) + (((1767617*I)/15493959936000)*d^5*K1^2*M^4*
        u^12)/(b^2*Sqrt[190*Pi]) - (((10607687*I)/6817342371840)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[190*Pi]) + (((7648493*I)/34086711859200)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[190*Pi]) + (((19580749*I)/24347651328000)*d^11*K1^2*
        M^4*u^12)/(b^2*Sqrt[190*Pi]) - (((14197*I)/386470656000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[190*Pi]) - (((377710703*I)/7231836788047872)*d^5*
        K0*K1*M^4*Sqrt[19/(10*Pi)]*u^13)/b^2 + 
      (((100673*I)/42608389824000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[190*Pi]) + 
      (((2191801*I)/21304194912000)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[190*Pi]) + 
      (((210122383253*I)/180795919701196800)*d^5*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) - (((32191*I)/295891596000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) - (((3976237*I)/8521677964800)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) + (((52543*I)/608691283200)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) + (((1090879*I)/6086912832000)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) + (((1037*I)/29837808000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) + ((I/100997664768)*d*K0^2*M^4*Sqrt[5/(38*Pi)]*
        u^14)/b^2 + (((67*I)/302992994304)*d^3*K0^2*M^4*Sqrt[5/(38*Pi)]*u^14)/
       b^2 + (((25*I)/43284713472)*d^5*K0^2*M^4*Sqrt[5/(38*Pi)]*u^14)/b^2 - 
      (((233*I)/50498832384)*d^9*K0^2*M^4*Sqrt[5/(38*Pi)]*u^14)/b^2 + 
      ((I/14428237824)*d^15*K0^2*M^4*Sqrt[5/(38*Pi)]*u^14)/b^2 + 
      ((I/100997664768)*d*K1^2*M^4*Sqrt[5/(38*Pi)]*u^14)/b^2 - 
      (((109*I)/50498832384)*d^9*K1^2*M^4*Sqrt[5/(38*Pi)]*u^14)/b^2 + 
      ((I/14428237824)*d^15*K1^2*M^4*Sqrt[5/(38*Pi)]*u^14)/b^2 + 
      (((47*I)/75147072000)*d^13*K0^2*M^4*Sqrt[19/(10*Pi)]*u^14)/b^2 - 
      (((463*I)/434779488000)*d^11*K1^2*M^4*Sqrt[19/(10*Pi)]*u^14)/b^2 + 
      (((227*I)/338161824000)*d^13*K1^2*M^4*Sqrt[19/(10*Pi)]*u^14)/b^2 - 
      (((413*I)/463764787200)*d*K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((363151*I)/26220547584000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((245023*I)/6956471808000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) + 
      (((1589953*I)/42608389824000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) + 
      (((5653*I)/74915850240)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((127343*I)/6086912832000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((4937*I)/152172820800)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((43009*I)/16231767552000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((98953*I)/113622372864000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((262159*I)/21304194912000)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((4127*I)/132324192000)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) + 
      (((776981*I)/21304194912000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) + 
      (((413983*I)/6817342371840)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((4937*I)/152172820800)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((3707*I)/1475615232000)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) + 
      (((31*I)/338161824000)*d^13*K0*K1*M^4*Sqrt[19/(10*Pi)]*u^15)/b^2 + 
      (((31*I)/789044256000)*d*K0*K1*M^4*u^15)/(b^2*Sqrt[190*Pi]) + 
      (((2077*I)/2367132768000)*d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[190*Pi]) + 
      (((31*I)/13526472960)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[190*Pi]) - 
      (((1333*I)/789044256000)*d^7*K0*K1*M^4*u^15)/(b^2*Sqrt[190*Pi]) - 
      (((31*I)/6312354048)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[190*Pi]) + 
      (((31*I)/22544121600)*d^11*K0*K1*M^4*u^15)/(b^2*Sqrt[190*Pi]) + 
      (((31*I)/112720608000)*d^15*K0*K1*M^4*u^15)/(b^2*Sqrt[190*Pi]))/Pi, 0, 
    ((((-272232477952717*I)/929886240168517632)*d*K0^2*M^4*Sqrt[5/(38*Pi)]*
        u^2)/b^2 - (((11190317*I)/4122353664)*d^11*K0^2*M^4*Sqrt[5/(38*Pi)]*
        u^2)/b^2 + (((2304701315375*I)/5579317441011105792)*d^17*K0^2*M^4*
        Sqrt[5/(38*Pi)]*u^2)/b^2 + (((107491358189*I)/6219974850625536)*d^9*
        K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((566135*I)/1030588416)*d^13*K1^2*M^4*Sqrt[5/(38*Pi)]*u^2)/b^2 - 
      (((1020271939675763*I)/2789658720505552896)*d*K0^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) - (((8812237*I)/317104128)*d^3*K0^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) + (((19451*I)/9326592)*d^5*K0^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) + (((19856231*I)/257647104)*d^7*K0^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) - (((156985537*I)/4122353664)*d^9*K0^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) + (((2307571*I)/1030588416)*d^13*K0^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) - (((248467*I)/2061176832)*d^15*K0^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) - (((110875651141*I)/619924160112345088)*d^17*K0^2*
        M^4*u^2)/(b^2*Sqrt[190*Pi]) - (((157041*I)/52049920)*d*K1^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) - (((1122989*I)/229019648)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) + (((25310407*I)/858823680)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) - (((48625091*I)/1717647360)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) + (((1707625294153*I)/18659924551876608)*d^9*K1^2*
        M^4*u^2)/(b^2*Sqrt[190*Pi]) + (((96198131*I)/10305884160)*d^11*K1^2*
        M^4*u^2)/(b^2*Sqrt[190*Pi]) - (((5799*I)/143137280)*d^15*K1^2*M^4*
        u^2)/(b^2*Sqrt[190*Pi]) + (((3503*I)/104099840)*d^17*K1^2*M^4*u^2)/
       (b^2*Sqrt[190*Pi]) - (((525522433*I)/24734121984)*d*K0*K1*M^4*u^3)/
       (b^2*Sqrt[190*Pi]) - (((125066958883*I)/742023659520)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[190*Pi]) + (((4201588583*I)/39955120128)*d^5*K0*K1*M^4*
        u^3)/(b^2*Sqrt[190*Pi]) + (((219784352617*I)/649270702080)*d^7*K0*K1*
        M^4*u^3)/(b^2*Sqrt[190*Pi]) - (((118759968389*I)/577129512960)*d^9*K0*
        K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) - (((95076714511*I)/1731388538880)*
        d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) + 
      (((1371838411*I)/185505914880)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[190*Pi]) - 
      (((1614092563*I)/2597082808320)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[190*Pi]) + (((3034481*I)/67456696320)*d^17*K0*K1*M^4*u^3)/
       (b^2*Sqrt[190*Pi]) - (((213001*I)/488816640)*d*K0^2*M^4*
        Sqrt[19/(10*Pi)]*u^4)/b^2 + (((3869509*I)/23188239360)*d^13*K0^2*M^4*
        Sqrt[19/(10*Pi)]*u^4)/b^2 - (((3703505717*I)/57078743040)*d^3*K0^2*
        M^4*u^4)/(b^2*Sqrt[190*Pi]) + (((20538152917*I)/519416561664)*d^5*
        K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + (((171304622353*I)/1298541404160)*
        d^7*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((15157914073*I)/192376504320)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((2990407181*I)/133183733760)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((612194873*I)/2597082808320)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((882403*I)/67456696320)*d^17*K0^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((36129703339313*I)/1090774779494400)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) - (((162513991655963*I)/727183186329600)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[190*Pi]) + (((63728430879007*I)/363591593164800)*
        d^5*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) + 
      (((80348848753*I)/199264665600)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[190*Pi]) - 
      (((716443905637*I)/2709999452160)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[190*Pi]) - (((1593663206251*I)/23973072076800)*d^11*K1^2*M^4*
        u^4)/(b^2*Sqrt[190*Pi]) + (((172760363*I)/18035297280)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[190*Pi]) - (((7830602959*I)/11986536038400)*d^15*K1^2*
        M^4*u^4)/(b^2*Sqrt[190*Pi]) + (((39025379*I)/1410180710400)*d^17*K1^2*
        M^4*u^4)/(b^2*Sqrt[190*Pi]) - (((15119703475861*I)/545387389747200)*d*
        K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((13670687402219*I)/72718318632960)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[190*Pi]) + (((2016186547043*I)/13984292044800)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[190*Pi]) + (((6690612035893*I)/19478121062400)*d^7*K0*
        K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((34529997751583*I)/155824968499200)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[190*Pi]) - (((9069714785927*I)/155824968499200)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[190*Pi]) + (((15575239753*I)/1855059148800)*d^13*
        K0*K1*M^4*u^5)/(b^2*Sqrt[190*Pi]) - 
      (((1268929837*I)/2226070978560)*d^15*K0*K1*M^4*u^5)/
       (b^2*Sqrt[190*Pi]) + (((498279869*I)/22260709785600)*d^17*K0*K1*M^4*
        u^5)/(b^2*Sqrt[190*Pi]) - (((2138877901*I)/1188207820800)*d^3*K0^2*
        M^4*Sqrt[19/(10*Pi)]*u^6)/b^2 + (((515713485107*I)/155824968499200)*
        d^7*K0^2*M^4*Sqrt[19/(10*Pi)]*u^6)/b^2 + 
      (((76639*I)/374579251200)*d^17*K0^2*M^4*Sqrt[19/(10*Pi)]*u^6)/b^2 - 
      (((2745629650837*I)/545387389747200)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) + (((9423095114921*I)/363591593164800)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[190*Pi]) - (((223562251103*I)/5565177446400)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[190*Pi]) - (((7687681931*I)/708295311360)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + (((81312794527*I)/51941656166400)*
        d^13*K0^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((1276799899*I)/11986536038400)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) - (((10867248631639*I)/1363468474368000)*d*K1^2*M^4*
        u^6)/(b^2*Sqrt[190*Pi]) - (((281773526008127*I)/5453873897472000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + 
      (((113202708903191*I)/2726936948736000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) + (((17906487625067*I)/194781210624000)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[190*Pi]) - (((88843237289*I)/1484047319040)*d^9*
        K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((12557485782857*I)/779124842496000)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[190*Pi]) + (((56711009273*I)/24347651328000)*d^13*K1^2*M^4*
        u^6)/(b^2*Sqrt[190*Pi]) - (((62705617453*I)/389562421248000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) + (((1493300509*I)/259708280832000)*
        d^17*K1^2*M^4*u^6)/(b^2*Sqrt[190*Pi]) - 
      (((598489837177*I)/2726936948736000)*d*K0*K1*M^4*Sqrt[19/(10*Pi)]*u^7)/
       b^2 - (((298211409618439*I)/10907747794944000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) + (((232958276813459*I)/10907747794944000)*d^5*K0*
        K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) + (((8555184181039*I)/173138853888000)*
        d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) - 
      (((756841652227*I)/23973072076800)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) - (((4619128471753*I)/519416561664000)*d^11*K0*K1*
        M^4*u^7)/(b^2*Sqrt[190*Pi]) + (((2013441310247*I)/1558249684992000)*
        d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[190*Pi]) - 
      (((143181020747*I)/1558249684992000)*d^15*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) + (((22355959*I)/7050903552000)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[190*Pi]) + (((1773661573*I)/6183530496000)*d^7*K0^2*M^4*
        Sqrt[19/(10*Pi)]*u^8)/b^2 + (((770828587*I)/97390605312000)*d^13*K0^2*
        M^4*Sqrt[19/(10*Pi)]*u^8)/b^2 - (((31610784211*I)/71292469248000)*d*
        K0^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) - 
      (((2695536979423*I)/908978982912000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((19925756579*I)/8911558656000)*d^5*K0^2*M^4*
        u^8)/(b^2*Sqrt[190*Pi]) - (((40752159997*I)/11986536038400)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[190*Pi]) - (((396049142249*I)/389562421248000)*
        d^11*K0^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) - 
      (((4389739357*I)/389562421248000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((65991319*I)/173138853888000)*d^17*K0^2*M^4*
        u^8)/(b^2*Sqrt[190*Pi]) - (((6028323833351*I)/10907747794944000)*d*
        K1^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) - (((45462900859*I)/12712992768000)*
        d^3*K1^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) + 
      (((4935753075457*I)/1817957965824000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) + (((35981921233033*I)/5453873897472000)*d^7*K1^2*
        M^4*u^8)/(b^2*Sqrt[190*Pi]) - (((172964447*I)/42082360320)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[190*Pi]) - (((6814287845077*I)/5453873897472000)*
        d^11*K1^2*M^4*u^8)/(b^2*Sqrt[190*Pi]) + 
      (((148068925363*I)/779124842496000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[190*Pi]) - (((11443857923*I)/779124842496000)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[190*Pi]) + (((763037137*I)/1558249684992000)*d^17*K1^2*
        M^4*u^8)/(b^2*Sqrt[190*Pi]) - (((10972542575947*I)/65446486769664000)*
        d*K0*K1*M^4*u^9)/(b^2*Sqrt[190*Pi]) - 
      (((12326678567639*I)/10907747794944000)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) + (((2855076254213*I)/3635915931648000)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[190*Pi]) + (((71421431934791*I)/32723243384832000)*
        d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[190*Pi]) - 
      (((4261745242967*I)/3272324338483200)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) - (((14180570782799*I)/32723243384832000)*d^11*K0*
        K1*M^4*u^9)/(b^2*Sqrt[190*Pi]) + (((111429129727*I)/1558249684992000)*
        d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[190*Pi]) - 
      (((2589072191*I)/424977186816000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[190*Pi]) + (((1873947169*I)/9349498109952000)*d^17*K0*K1*M^4*
        u^9)/(b^2*Sqrt[190*Pi]) - (((11757585527*I)/3635915931648000)*d^3*
        K0^2*M^4*Sqrt[19/(10*Pi)]*u^10)/b^2 - 
      (((101281160369*I)/11899361230848000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((5424529163*I)/160408055808000)*d^5*K0^2*M^4*
        u^10)/(b^2*Sqrt[190*Pi]) + (((4341753853951*I)/32723243384832000)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((966176845219*I)/13089297353932800)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) - (((914493640279*I)/32723243384832000)*d^11*K0^2*
        M^4*u^10)/(b^2*Sqrt[190*Pi]) + (((642313493*I)/111303548928000)*d^13*
        K0^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((206687057*I)/359596081152000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((50336449*I)/2671285174272000)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[190*Pi]) - (((24380607635161*I)/2748752444325888000)*
        d*K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((2158063139201*I)/34359405554073600)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((23048172381701*I)/687188111081472000)*d^5*K1^2*
        M^4*u^10)/(b^2*Sqrt[190*Pi]) + (((67235137043*I)/481224167424000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((170154599431*I)/2157576486912000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) - (((101611435931*I)/3506061791232000)*d^11*K1^2*
        M^4*u^10)/(b^2*Sqrt[190*Pi]) + (((19484325697*I)/2804849432985600)*
        d^13*K1^2*M^4*u^10)/(b^2*Sqrt[190*Pi]) - 
      (((2452518407*I)/3506061791232000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[190*Pi]) + (((1108717303*I)/56096988659712000)*d^17*K1^2*M^4*
        u^10)/(b^2*Sqrt[190*Pi]) - (((95120326157*I)/137437622216294400)*d*K0*
        K1*M^4*u^11)/(b^2*Sqrt[190*Pi]) - 
      (((976348254251*I)/343594055540736000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[190*Pi]) - (((224689214411*I)/343594055540736000)*d^5*K0*K1*
        M^4*u^11)/(b^2*Sqrt[190*Pi]) + (((44188796801*I)/3272324338483200)*
        d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[190*Pi]) - 
      (((109478776171*I)/12271216269312000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[190*Pi]) - (((18962959931*I)/9816973015449600)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[190*Pi]) + (((12563557819*I)/7012123582464000)*
        d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[190*Pi]) - 
      (((24551729*I)/91066540032000)*d^15*K0*K1*M^4*u^11)/
       (b^2*Sqrt[190*Pi]) + (((209930233*I)/14024247164928000)*d^17*K0*K1*M^4*
        u^11)/(b^2*Sqrt[190*Pi]) + (((57809963*I)/3506061791232000)*d^3*K0^2*
        M^4*Sqrt[19/(10*Pi)]*u^12)/b^2 + (((73030471*I)/1753030895616000)*
        d^13*K0^2*M^4*Sqrt[19/(10*Pi)]*u^12)/b^2 - 
      (((17723933*I)/1963394603089920)*d*K0^2*M^4*u^12)/(b^2*Sqrt[190*Pi]) + 
      (((809548741*I)/1753030895616000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((126620887*I)/1636162169241600)*d^7*K0^2*M^4*
        u^12)/(b^2*Sqrt[190*Pi]) - (((43484473763*I)/24542432538624000)*d^9*
        K0^2*M^4*u^12)/(b^2*Sqrt[190*Pi]) + 
      (((1669709729*I)/4908486507724800)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((6677551*I)/318732890112000)*d^15*K0^2*M^4*
        u^12)/(b^2*Sqrt[190*Pi]) - (((193586779*I)/7012123582464000)*d^17*
        K0^2*M^4*u^12)/(b^2*Sqrt[190*Pi]) - 
      (((1127068321*I)/57265675923456000)*d*K1^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) + (((29092015721*I)/171797027770368000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[190*Pi]) + (((154224269*I)/746943599001600)*d^5*
        K1^2*M^4*u^12)/(b^2*Sqrt[190*Pi]) + 
      (((9419142727*I)/24542432538624000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[190*Pi]) - (((1040876713*I)/766951016832000)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[190*Pi]) - (((97545137*I)/8180810846208000)*d^11*K1^2*
        M^4*u^12)/(b^2*Sqrt[190*Pi]) + (((487009*I)/769886208000)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[190*Pi]) + (((47524507*I)/3506061791232000)*d^15*
        K1^2*M^4*u^12)/(b^2*Sqrt[190*Pi]) - 
      (((10141*I)/597793996800)*d^17*K1^2*M^4*u^12)/(b^2*Sqrt[190*Pi]) - 
      (((3795498859*I)/171797027770368000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) - (((25621886551*I)/85898513885184000)*d^3*K0*K1*
        M^4*u^13)/(b^2*Sqrt[190*Pi]) - (((15167511473*I)/28632837961728000)*
        d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[190*Pi]) + 
      (((10728061*I)/10888390656000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[190*Pi]) + 
      (((5209899983*I)/6135608134656000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) - (((9530275267*I)/12271216269312000)*d^11*K0*K1*
        M^4*u^13)/(b^2*Sqrt[190*Pi]) - (((558469349*I)/1753030895616000)*d^13*
        K0*K1*M^4*u^13)/(b^2*Sqrt[190*Pi]) + 
      (((152926927*I)/1753030895616000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[190*Pi]) + (((11856577*I)/500865970176000)*d^17*K0*K1*M^4*
        u^13)/(b^2*Sqrt[190*Pi]) + (((63131*I)/490848650772480)*d^9*K0^2*M^4*
        Sqrt[19/(10*Pi)]*u^14)/b^2 - (((35251*I)/233737452748800)*d^17*K0^2*
        M^4*Sqrt[19/(10*Pi)]*u^14)/b^2 + (((12663353*I)/19088558641152000)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) + 
      (((29115833*I)/3579104745216000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[190*Pi]) + (((358373993*I)/42949256942592000)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[190*Pi]) - (((98626987*I)/1533902033664000)*d^7*K0^2*
        M^4*u^14)/(b^2*Sqrt[190*Pi]) + (((41445317*I)/511300677888000)*d^11*
        K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((231389*I)/22474755072000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((1016131*I)/43825772390400)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) + 
      (((5130883*I)/6871881110814720)*d*K1^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) + 
      (((18142801*I)/1867358997504000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[190*Pi]) + (((22630889*I)/1431641898086400)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[190*Pi]) - (((388457827*I)/6135608134656000)*d^7*K1^2*
        M^4*u^14)/(b^2*Sqrt[190*Pi]) - (((131683*I)/10017319403520)*d^9*K1^2*
        M^4*u^14)/(b^2*Sqrt[190*Pi]) + (((460928627*I)/6135608134656000)*d^11*
        K1^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((58211*I)/21912886195200)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[190*Pi]) - 
      (((17306567*I)/876515447808000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[190*Pi]) - (((355489*I)/140242471649280)*d^17*K1^2*M^4*u^14)/
       (b^2*Sqrt[190*Pi]) + (((819239*I)/4772139660288000)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[190*Pi]) + (((42718021*I)/12884777082777600)*d^3*K0*K1*M^4*
        u^15)/(b^2*Sqrt[190*Pi]) + (((1003117307*I)/64423885413888000)*d^5*K0*
        K1*M^4*u^15)/(b^2*Sqrt[190*Pi]) + (((3885559*I)/1840682440396800)*d^7*
        K0*K1*M^4*u^15)/(b^2*Sqrt[190*Pi]) - 
      (((6270167*I)/191737754208000)*d^9*K0*K1*M^4*u^15)/(b^2*Sqrt[190*Pi]) - 
      (((1508153*I)/122712162693120)*d^11*K0*K1*M^4*u^15)/
       (b^2*Sqrt[190*Pi]) + (((137309*I)/8593288704000)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[190*Pi]) + (((149449*I)/20869415424000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[190*Pi]) + (((119837*I)/175303089561600)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[190*Pi]) + (((487*I)/23178964064256)*d^7*K0^2*M^4*
        Sqrt[5/(38*Pi)]*u^16)/b^2 + ((I/549698752512)*d^7*K1^2*M^4*
        Sqrt[5/(38*Pi)]*u^16)/b^2 - ((I/811588377600)*d^17*K0^2*M^4*
        Sqrt[19/(10*Pi)]*u^16)/b^2 - (((57283*I)/10737314235648000)*d*K0^2*
        M^4*u^16)/(b^2*Sqrt[190*Pi]) - (((5088547*I)/32211942706944000)*d^3*
        K0^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) - 
      (((1260359*I)/1894820159232000)*d^5*K0^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) - 
      (((1407673*I)/5587785979776000)*d^7*K0^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) + 
      (((104777*I)/66691392768000)*d^9*K0^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) + 
      (((3079*I)/6940733184000)*d^11*K0^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) - 
      (((158959*I)/219128861952000)*d^13*K0^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) - 
      (((21221*I)/73042953984000)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) - 
      (((877*I)/167770534932000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) - 
      (((4998457*I)/32211942706944000)*d^3*K1^2*M^4*u^16)/
       (b^2*Sqrt[190*Pi]) - (((20961793*I)/32211942706944000)*d^5*K1^2*M^4*
        u^16)/(b^2*Sqrt[190*Pi]) - (((23560219*I)/156458007433728000)*d^7*
        K1^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) + 
      (((2361031*I)/1533902033664000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) + 
      (((93767*I)/219128861952000)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) - 
      (((9137*I)/12889933056000)*d^13*K1^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) - 
      (((2953*I)/10434707712000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) - 
      (((331*I)/14608590796800)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[190*Pi]) + 
      ((I/4648187980800)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[190*Pi]) + 
      ((I/178776460800)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[190*Pi]) + 
      (((67*I)/2324093990400)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[190*Pi]) + 
      ((I/92963759616)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[190*Pi]) - 
      (((37*I)/581023497600)*d^9*K0*K1*M^4*u^17)/(b^2*Sqrt[190*Pi]) - 
      (((73*I)/2324093990400)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[190*Pi]) + 
      (((11*I)/332013427200)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[190*Pi]) + 
      ((I/66402685440)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[190*Pi]) + 
      ((I/664026854400)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[190*Pi]))/Pi}, 5, 15, 
   1], SeriesData[p, 0, {((((-63*I)/77792)*d*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((189*I)/38896)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((147*I)/77792)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((7*I)/19448)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((147*I)/38896)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((35*I)/116688)*d*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((49*I)/58344)*d^3*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((21*I)/9724)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[190]*b^3) + 
      (((7*I)/14586)*d^5*K1^2*M^5*Sqrt[(19*Pi)/10]*u^3)/b^3 - 
      (((1239*I)/97240)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((7*I)/11440)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((52843*I)/4667520)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((1141*I)/4667520)*d*K0*K1*M^5*Sqrt[(19*Pi)/10]*u^4)/b^3 + 
      (((203*I)/137280)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/10]*u^4)/b^3 - 
      (((6937*I)/4667520)*d*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((623*I)/68640)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((679*I)/2333760)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((17339*I)/4667520)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((32569*I)/11202048)*d*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((1023*I)/56576)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((3829*I)/2800512)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((17717*I)/11202048)*d^9*K1^2*M^5*Sqrt[(5*Pi)/38]*u^5)/b^3 - 
      (((3241*I)/777920)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[190]*b^3) - 
      (((24179*I)/2800512)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[190]*b^3) - 
      (((1123*I)/509184)*d*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((18841*I)/2800512)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((9661*I)/700128)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((3941*I)/2800512)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((7027*I)/5601024)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/38]*u^6)/b^3 - 
      (((9331*I)/28005120)*d*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((2651*I)/1272960)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((2179*I)/2154240)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((21*I)/47872)*d*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((37729*I)/14002560)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((3221*I)/7001280)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((37837*I)/28005120)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((47*I)/44880)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[190]*b^3) - 
      (((49*I)/35904)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[190]*b^3) + 
      (((19*I)/1166880)*d^7*K0^2*M^5*Sqrt[(19*Pi)/10]*u^7)/b^3 - 
      (((79*I)/411840)*d*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((2047*I)/3500640)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((1973*I)/1750320)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      ((I/3744)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((173*I)/1400256)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/38]*u^8)/b^3 + 
      (((149*I)/1750320)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((37*I)/700128)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((191*I)/10501920)*d*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((487*I)/5250960)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      ((I/30888)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((41*I)/700128)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      ((I/175032)*d^7*K0^2*M^5*Sqrt[(5*Pi)/38]*u^9)/b^3 - 
      ((I/22440)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) - 
      (((127*I)/2625480)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) - 
      ((I/1166880)*d*K0^2*M^5*Sqrt[(19*Pi)/10]*u^9)/b^3 - 
      ((I/262548)*d*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      ((I/131274)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      ((I/65637)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      ((I/131274)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      ((I/87516)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3)/Pi, 0, 
    ((((21*I)/19448)*d^7*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) - 
      (((441*I)/38896)*d^9*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) - 
      (((35*I)/38896)*d*K1*M^5*Sqrt[(5*Pi)/38]*u)/(b^3*E^u) - 
      (((49*I)/19448)*d^3*K1*M^5*Sqrt[(5*Pi)/38]*u)/(b^3*E^u) + 
      (((7*I)/4862)*d^5*K1*M^5*Sqrt[(19*Pi)/10]*u)/(b^3*E^u) + 
      (((581*I)/19448)*d^5*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((21*I)/38896)*d^7*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((21*I)/19448)*d^7*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((441*I)/38896)*d^9*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((7*I)/7072)*d*K0*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) - 
      (((105*I)/38896)*d^3*K0*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) - 
      (((35*I)/38896)*d*K1*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) - 
      (((49*I)/19448)*d^3*K1*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) - 
      (((49*I)/77792)*d^9*K0*M^5*Sqrt[(19*Pi)/10]*u^2)/(b^3*E^u) + 
      (((7*I)/4862)*d^5*K1*M^5*Sqrt[(19*Pi)/10]*u^2)/(b^3*E^u) + 
      (((581*I)/19448)*d^5*K0*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((21*I)/38896)*d^7*K0*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((3083*I)/622336)*d*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((9437*I)/311168)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((123*I)/23936)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((8991*I)/622336)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((35743*I)/4667520)*d*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((6299*I)/291720)*d^3*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((2799*I)/59840)*d^5*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((217*I)/116688)*d^7*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((477*I)/155584)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((201*I)/23936)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((1233*I)/311168)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((7*I)/7072)*d*K0*M^5*Sqrt[(5*Pi)/38]*u^3)/(b^3*E^u) - 
      (((105*I)/38896)*d^3*K0*M^5*Sqrt[(5*Pi)/38]*u^3)/(b^3*E^u) + 
      (((69*I)/622336)*d^11*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((329*I)/84864)*d^9*K1*M^5*Sqrt[(5*Pi)/38]*u^3)/(b^3*E^u) - 
      (((73*I)/933504)*d*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((449*I)/311168)*d^3*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((2077*I)/466752)*d^7*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((9653*I)/622336)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[190]*b^3) - 
      (((49*I)/77792)*d^9*K0*M^5*Sqrt[(19*Pi)/10]*u^3)/(b^3*E^u) - 
      (((4423*I)/1098240)*d*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((106679*I)/9335040)*d^3*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((38347*I)/1555840)*d^5*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((2051*I)/1867008)*d^7*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((8601*I)/1555840)*d*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((439*I)/26520)*d^3*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((27007*I)/777920)*d^5*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((7*I)/2992)*d^7*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((13979*I)/933504)*d^9*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((446087*I)/23761920)*d*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((1652641*I)/23761920)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((5002801*I)/43563520)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((364121*I)/7687680)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((344307*I)/5125120)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((1873*I)/279552)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((7685*I)/3734016)*d^9*K0*M^5*Sqrt[(5*Pi)/38]*u^4)/(b^3*E^u) - 
      (((39911*I)/18670080)*d*K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((20253*I)/3111680)*d^3*K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((22409*I)/3734016)*d^9*K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((5300059*I)/130690560)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((2091211*I)/130690560)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((362863*I)/15375360)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((3271*I)/1584128)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((283*I)/109824)*d*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((3*I)/374)*d^3*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((25307*I)/1555840)*d^5*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((1797*I)/239360)*d^9*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((49275167*I)/3136573440)*d*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((151707253*I)/1568286720)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((13599527*I)/241274880)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((1044647*I)/209104896)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((35*I)/143616)*d^7*K0*M^5*Sqrt[(5*Pi)/38]*u^5)/(b^3*E^u) - 
      (((2403707*I)/313657344)*d^7*K1^2*M^5*Sqrt[(5*Pi)/38]*u^5)/b^3 + 
      (((6374243*I)/261381120)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[190]*b^3) + 
      (((181861133*I)/3136573440)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[190]*b^3) + (((3299*I)/4667520)*d^5*K0*M^5*Sqrt[(19*Pi)/10]*u^5)/
       (b^3*E^u) + (((29823*I)/87127040)*d*K0^2*M^5*Sqrt[(19*Pi)/10]*u^5)/
       b^3 + (((113*I)/1166880)*d^7*K1*M^5*Sqrt[(19*Pi)/10]*u^5)/(b^3*E^u) - 
      (((4817*I)/6223360)*d*K0*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) - 
      (((22829*I)/9335040)*d^3*K0*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((5641*I)/1166880)*d^5*K0*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((7133*I)/9335040)*d^7*K0*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) - 
      (((44413*I)/18670080)*d^9*K0*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) - 
      (((12577*I)/14002560)*d*K1*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) - 
      (((379*I)/134640)*d^3*K1*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((1657*I)/1750320)*d^7*K1*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) - 
      (((763*I)/274560)*d^9*K1*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((18910691*I)/1568286720)*d*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((72491219*I)/1568286720)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((58612483*I)/784143360)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((1534303*I)/46126080)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((5499167*I)/120637440)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((722243*I)/174254080)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((1553*I)/1400256)*d^5*K1*M^5*Sqrt[(5*Pi)/38]*u^6)/(b^3*E^u) - 
      (((2963*I)/14002560)*d*K0*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) - 
      (((9019*I)/14002560)*d^3*K0*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) + 
      (((17363*I)/14002560)*d^5*K0*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) + 
      (((4183*I)/14002560)*d^7*K0*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) - 
      (((797*I)/1166880)*d^9*K0*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) + 
      (((71081*I)/37340160)*d*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((33149*I)/5445440)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((1990519*I)/261381120)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((1879*I)/2513280)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((103*I)/437580)*d*K1*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) - 
      (((9883*I)/14002560)*d^3*K1*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) + 
      (((4783*I)/14002560)*d^7*K1*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) - 
      (((1181*I)/1555840)*d^9*K1*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) + 
      (((189643*I)/71285760)*d*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((18686401*I)/1176215040)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((1680893*I)/196035840)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((1632377*I)/156828672)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((328609*I)/294053760)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((1415*I)/933504)*d^3*K0^2*M^5*Sqrt[(5*Pi)/38]*u^7)/b^3 - 
      (((2927*I)/1244672)*d^5*K0^2*M^5*Sqrt[(5*Pi)/38]*u^7)/b^3 + 
      (((761*I)/2800512)*d^5*K1*M^5*Sqrt[(5*Pi)/38]*u^7)/(b^3*E^u) + 
      (((2014231*I)/196035840)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[190]*b^3) - 
      (((101*I)/2333760)*d*K0*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) - 
      (((67*I)/583440)*d^3*K0*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) + 
      (((257*I)/1166880)*d^5*K0*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) + 
      (((3*I)/38896)*d^7*K0*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) - 
      (((211*I)/1750320)*d^3*K1*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) + 
      (((811*I)/3500640)*d^5*K1*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) + 
      (((29*I)/350064)*d^7*K1*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) - 
      (((23*I)/155584)*d^9*K1*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) + 
      (((31861*I)/26138112)*d*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((1900649*I)/392071680)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((4181123*I)/588107520)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((896353*I)/196035840)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((651829*I)/130690560)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((738211*I)/1176215040)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      ((I/35904)*d^9*K0*M^5*Sqrt[(5*Pi)/38]*u^8)/(b^3*E^u) - 
      ((I/411840)*d*K1*M^5*Sqrt[(19*Pi)/10]*u^8)/(b^3*E^u) - 
      ((I/175032)*d*K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      ((I/87516)*d^3*K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      ((I/43758)*d^5*K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      ((I/87516)*d^7*K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      ((I/58344)*d^9*K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      (((9277*I)/84015360)*d*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((60617*I)/98017920)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((142537*I)/294053760)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((1447*I)/3111680)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((8917*I)/117621504)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      ((I/175032)*d*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      ((I/87516)*d^3*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      ((I/43758)*d^5*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      ((I/87516)*d^7*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      ((I/58344)*d^9*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      (((3377*I)/26732160)*d*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((14293*I)/24504480)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((5843*I)/10890880)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((28649*I)/294053760)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((2077*I)/14702688)*d^5*K1^2*M^5*Sqrt[(5*Pi)/38]*u^9)/b^3 + 
      (((37967*I)/84015360)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) + 
      (((22237*I)/42007680)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) + 
      (((529*I)/17297280)*d*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      (((25733*I)/176432256)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((74449*I)/441080640)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((80887*I)/441080640)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      (((5747*I)/42007680)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      (((11447*I)/294053760)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      ((I/954720)*d*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((653*I)/110270160)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((1229*I)/110270160)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      ((I/190944)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((83*I)/24504480)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((43*I)/36756720)*d*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((367*I)/55135080)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((709*I)/55135080)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((43*I)/7351344)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((7*I)/1750320)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((233*I)/31505760)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[190]*b^3) + 
      (((937*I)/110270160)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[190]*b^3) + 
      ((I/4084080)*d*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 + 
      (((3*I)/1361360)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 - 
      ((I/680680)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 - 
      ((I/291720)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 + 
      ((I/816816)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 + 
      ((I/816816)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3)/Pi, 
    ((((-63*I)/38896)*d*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((189*I)/19448)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((147*I)/38896)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((7*I)/9724)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((147*I)/19448)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((35*I)/58344)*d*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((49*I)/29172)*d^3*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((21*I)/4862)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[190]*b^3) + 
      (((7*I)/7293)*d^5*K1^2*M^5*Sqrt[(19*Pi)/10]*u^3)/b^3 + 
      (7027*d*K0*K1*M^5*u^3)/(10501920*b^3*Sqrt[190*Pi]) + 
      (557*d^3*K0*K1*M^5*u^3)/(328185*b^3*Sqrt[190*Pi]) - 
      (1877*d^5*K0*K1*M^5*u^3)/(477360*b^3*Sqrt[190*Pi]) + 
      (7*d^7*K0*K1*M^5*u^3)/(72930*b^3*Sqrt[190*Pi]) + 
      (343*d^9*K0*K1*M^5*u^3)/(233376*b^3*Sqrt[190*Pi]) + 
      (2303*d^9*K1^2*M^5*Sqrt[19/(10*Pi)]*u^4)/(28005120*b^3) - 
      (((1239*I)/48620)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((7*I)/5720)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((52843*I)/2333760)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (557*d^3*K0^2*M^5*u^4)/(656370*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (34031*d^3*K1^2*M^5*u^4)/(20420400*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (((1141*I)/2333760)*d*K0*K1*M^5*Sqrt[(19*Pi)/10]*u^4)/b^3 + 
      (((203*I)/68640)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/10]*u^4)/b^3 + 
      (7027*d*K0^2*M^5*u^4)/(21003840*b^3*Sqrt[190*Pi]) - 
      (1877*d^5*K0^2*M^5*u^4)/(954720*b^3*Sqrt[190*Pi]) + 
      (7*d^7*K0^2*M^5*u^4)/(145860*b^3*Sqrt[190*Pi]) + 
      (343*d^9*K0^2*M^5*u^4)/(466752*b^3*Sqrt[190*Pi]) + 
      (15287*d*K1^2*M^5*u^4)/(29702400*b^3*Sqrt[190*Pi]) - 
      (147677*d^5*K1^2*M^5*u^4)/(44553600*b^3*Sqrt[190*Pi]) - 
      (751*d^7*K1^2*M^5*u^4)/(1750320*b^3*Sqrt[190*Pi]) + 
      (392555*d*K0*K1*M^5*Sqrt[5/(38*Pi)]*u^5)/(470486016*b^3) + 
      (7417*d^3*K0*K1*M^5*Sqrt[5/(38*Pi)]*u^5)/(16803072*b^3) - 
      (((6937*I)/2333760)*d*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((623*I)/34320)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((679*I)/1166880)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((17339*I)/2333760)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((32569*I)/5601024)*d*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((1023*I)/28288)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((3829*I)/1400256)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((17717*I)/5601024)*d^9*K1^2*M^5*Sqrt[(5*Pi)/38]*u^5)/b^3 - 
      (((3241*I)/388960)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[190]*b^3) - 
      (((24179*I)/1400256)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[190]*b^3) - 
      (7659139*d*K0*K1*M^5*u^5)/(2352430080*b^3*Sqrt[190*Pi]) - 
      (610993*d^5*K0*K1*M^5*u^5)/(117621504*b^3*Sqrt[190*Pi]) + 
      (1571*d^7*K0*K1*M^5*u^5)/(15079680*b^3*Sqrt[190*Pi]) + 
      (3241*d^9*K0*K1*M^5*u^5)/(1647360*b^3*Sqrt[190*Pi]) - 
      (((1123*I)/254592)*d*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((18841*I)/1400256)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((9661*I)/350064)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((3941*I)/1400256)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((7027*I)/2800512)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/38]*u^6)/b^3 + 
      (68303*d^3*K0^2*M^5*u^6)/(115315200*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (23191613*d^3*K1^2*M^5*u^6)/(17643225600*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (228401*d*K0^2*M^5*u^6)/(980179200*b^3*Sqrt[190*Pi]) - 
      (908891*d^5*K0^2*M^5*u^6)/(653452800*b^3*Sqrt[190*Pi]) + 
      (28537*d^7*K0^2*M^5*u^6)/(392071680*b^3*Sqrt[190*Pi]) + 
      (27601*d^9*K0^2*M^5*u^6)/(56010240*b^3*Sqrt[190*Pi]) + 
      (899077*d*K1^2*M^5*u^6)/(2205403200*b^3*Sqrt[190*Pi]) - 
      (48912079*d^5*K1^2*M^5*u^6)/(17643225600*b^3*Sqrt[190*Pi]) - 
      (11581*d^7*K1^2*M^5*u^6)/(392071680*b^3*Sqrt[190*Pi]) + 
      (60473*d^9*K1^2*M^5*u^6)/(56010240*b^3*Sqrt[190*Pi]) + 
      (1548643*d^3*K0*K1*M^5*Sqrt[5/(38*Pi)]*u^7)/(2822916096*b^3) - 
      (((9331*I)/14002560)*d*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((2651*I)/636480)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((2179*I)/1077120)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((21*I)/23936)*d*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((37729*I)/7001280)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((3221*I)/3500640)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((37837*I)/14002560)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((47*I)/22440)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[190]*b^3) - 
      (((49*I)/17952)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[190]*b^3) + 
      (((19*I)/583440)*d^7*K0^2*M^5*Sqrt[(19*Pi)/10]*u^7)/b^3 + 
      (36011*d*K0*K1*M^5*u^7)/(176432256*b^3*Sqrt[190*Pi]) - 
      (8052761*d^3*K0*K1*M^5*u^7)/(4704860160*b^3*Sqrt[190*Pi]) - 
      (203*d^5*K0*K1*M^5*u^7)/(110160*b^3*Sqrt[190*Pi]) - 
      (3677*d^7*K0*K1*M^5*u^7)/(16336320*b^3*Sqrt[190*Pi]) + 
      (259*d^9*K0*K1*M^5*u^7)/(311168*b^3*Sqrt[190*Pi]) + 
      (6661*d*K0^2*M^5*Sqrt[5/(38*Pi)]*u^8)/(352864512*b^3) + 
      (233*d*K1^2*M^5*Sqrt[5/(38*Pi)]*u^8)/(25204608*b^3) + 
      (37*d^9*K1^2*M^5*Sqrt[5/(38*Pi)]*u^8)/(329472*b^3) - 
      (43*d^7*K1^2*M^5*Sqrt[19/(10*Pi)]*u^8)/(4667520*b^3) - 
      (((79*I)/205920)*d*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((2047*I)/1750320)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((1973*I)/875160)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      ((I/1872)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((173*I)/700128)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/38]*u^8)/b^3 + 
      (724453*d^3*K0^2*M^5*u^8)/(4410806400*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (116947*d^3*K1^2*M^5*u^8)/(630115200*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (2089*d*K0^2*M^5*u^8)/(24710400*b^3*Sqrt[190*Pi]) - 
      (959579*d^5*K0^2*M^5*u^8)/(4410806400*b^3*Sqrt[190*Pi]) - 
      (9509*d^7*K0^2*M^5*u^8)/(98017920*b^3*Sqrt[190*Pi]) + 
      (1967*d^9*K0^2*M^5*u^8)/(14002560*b^3*Sqrt[190*Pi]) - 
      (7577*d*K1^2*M^5*u^8)/(210038400*b^3*Sqrt[190*Pi]) - 
      (133061*d^5*K1^2*M^5*u^8)/(630115200*b^3*Sqrt[190*Pi]) - 
      (10391*d^9*K1^2*M^5*u^8)/(28005120*b^3*Sqrt[190*Pi]) - 
      (61*d*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^9)/(14702688*b^3) - 
      (19*d^9*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^9)/(3500640*b^3) + 
      (((149*I)/875160)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((37*I)/350064)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((191*I)/5250960)*d*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((487*I)/2625480)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      ((I/15444)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((41*I)/350064)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      ((I/87516)*d^7*K0^2*M^5*Sqrt[(5*Pi)/38]*u^9)/b^3 - 
      ((I/11220)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) - 
      (((127*I)/1312740)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) - 
      ((I/583440)*d*K0^2*M^5*Sqrt[(19*Pi)/10]*u^9)/b^3 + 
      (28517*d*K0*K1*M^5*u^9)/(367567200*b^3*Sqrt[190*Pi]) + 
      (4489*d^3*K0*K1*M^5*u^9)/(91891800*b^3*Sqrt[190*Pi]) - 
      (d^5*K0*K1*M^5*u^9)/(504900*b^3*Sqrt[190*Pi]) - 
      (281*d^7*K0*K1*M^5*u^9)/(2042040*b^3*Sqrt[190*Pi]) + 
      (683*d^9*K0*K1*M^5*u^9)/(3500640*b^3*Sqrt[190*Pi]) + 
      (31*d*K0^2*M^5*Sqrt[19/(10*Pi)]*u^10)/(110270160*b^3) + 
      (31*d^3*K0^2*M^5*Sqrt[19/(10*Pi)]*u^10)/(110270160*b^3) - 
      (31*d^5*K0^2*M^5*Sqrt[19/(10*Pi)]*u^10)/(22054032*b^3) + 
      (31*d^7*K0^2*M^5*Sqrt[19/(10*Pi)]*u^10)/(36756720*b^3) + 
      (31*d*K1^2*M^5*Sqrt[19/(10*Pi)]*u^10)/(110270160*b^3) + 
      (31*d^3*K1^2*M^5*Sqrt[19/(10*Pi)]*u^10)/(110270160*b^3) - 
      (31*d^5*K1^2*M^5*Sqrt[19/(10*Pi)]*u^10)/(22054032*b^3) + 
      (31*d^7*K1^2*M^5*Sqrt[19/(10*Pi)]*u^10)/(36756720*b^3) - 
      ((I/131274)*d*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      ((I/65637)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      ((I/65637)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      ((I/43758)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      ((I/65637)*d^5*K0*K1*M^5*Sqrt[(2*Pi)/95]*u^10)/b^3 - 
      (181*d^3*K0^2*M^5*u^10)/(15752880*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (181*d^3*K1^2*M^5*u^10)/(15752880*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (d*K0^2*M^5*u^10)/(286416*b^3*Sqrt[190*Pi]) + (653*d^5*K0^2*M^5*u^10)/
       (15752880*b^3*Sqrt[190*Pi]) - (181*d^7*K0^2*M^5*u^10)/
       (5250960*b^3*Sqrt[190*Pi]) + (7*d^9*K0^2*M^5*u^10)/
       (875160*b^3*Sqrt[190*Pi]) - (d*K1^2*M^5*u^10)/
       (286416*b^3*Sqrt[190*Pi]) + (653*d^5*K1^2*M^5*u^10)/
       (15752880*b^3*Sqrt[190*Pi]) - (181*d^7*K1^2*M^5*u^10)/
       (5250960*b^3*Sqrt[190*Pi]) + (7*d^9*K1^2*M^5*u^10)/
       (875160*b^3*Sqrt[190*Pi]))/Pi, 
    ((((1923*I)/77792)*d^5*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) - 
      (((2437*I)/38896)*d^7*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) + 
      (((129*I)/7072)*d^9*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) + 
      (((1629*I)/155584)*d^11*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) - 
      (((31*I)/38896)*d*K1*M^5*Sqrt[(5*Pi)/38]*u)/(b^3*E^u) + 
      (((411*I)/155584)*d^3*K1*M^5*Sqrt[(5*Pi)/38]*u)/(b^3*E^u) + 
      (((677*I)/77792)*d*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((8529*I)/155584)*d^5*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((241*I)/4862)*d^7*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((7031*I)/155584)*d^9*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((2107*I)/311168)*d^11*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((1923*I)/77792)*d^5*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((2437*I)/38896)*d^7*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((129*I)/7072)*d^9*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((1629*I)/155584)*d^11*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((2721*I)/311168)*d^3*K0*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) - 
      (((31*I)/38896)*d*K1*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) + 
      (((411*I)/155584)*d^3*K1*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) + 
      (((677*I)/77792)*d*K0*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((8529*I)/155584)*d^5*K0*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((241*I)/4862)*d^7*K0*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((7031*I)/155584)*d^9*K0*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((2107*I)/311168)*d^11*K0*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((2324303*I)/229019648)*d*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((14499583*I)/229019648)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((2092407*I)/57254912)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((9809633*I)/229019648)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((527671*I)/114509824)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((524273*I)/32672640)*d*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((71381*I)/913920)*d^3*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((218553*I)/2178176)*d^5*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((1125203*I)/13069056)*d^7*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((658013*I)/8168160)*d^9*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((39293*I)/3351040)*d^11*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((513729*I)/8808448)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((2838593*I)/114509824)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((49031*I)/14313728)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((5829*I)/8808448)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((2721*I)/311168)*d^3*K0*M^5*Sqrt[(5*Pi)/38]*u^3)/(b^3*E^u) + 
      (((205*I)/13471744)*d^13*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((594797*I)/343529472)*d*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((9353*I)/1789216)*d^3*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((12905*I)/42941184)*d^7*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((440789*I)/10409984)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[190]*b^3) + 
      (((117821*I)/11880960)*d*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((1386613*I)/30750720)*d^3*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((3274021*I)/52276224)*d^5*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((288397*I)/6534528)*d^7*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((4025641*I)/87127040)*d^9*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((967193*I)/174254080)*d^11*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((1148891*I)/65345280)*d*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((9431393*I)/130690560)*d^3*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((48541*I)/768768)*d^7*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((1587343*I)/21781760)*d^9*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((358979*I)/43563520)*d^11*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((3175177433*I)/96188252160)*d*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((7257744653*I)/48094126080)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((349340983*I)/1748877312)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((3909500213*I)/24047063040)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((811607603*I)/5246631936)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((3572343367*I)/144282378240)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((5451643*I)/5246631936)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((70391*I)/3267264)*d^5*K1*M^5*Sqrt[(5*Pi)/38]*u^4)/(b^3*E^u) + 
      (((1961117*I)/261381120)*d*K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((919363*I)/30750720)*d^3*K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((787517*I)/17425408)*d^5*K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((226691*I)/8712704)*d^7*K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((3987899*I)/130690560)*d^9*K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((132613*I)/40212480)*d^11*K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((1168497719*I)/96188252160)*d*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((131351723*I)/1748877312)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((752749717*I)/12023531520)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((3420851963*I)/57712951296)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((326575289*I)/36070594560)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((18106993*I)/57712951296)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((485057*I)/56010240)*d*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((77959*I)/2036736)*d^3*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((2057183*I)/37340160)*d^5*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((8543*I)/1980160)*d^11*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((18413776247*I)/494682439680)*d*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((110810590603*I)/494682439680)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((1201028923*I)/7399096320)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((17154297143*I)/104932638720)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((156937019*I)/6342082560)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((54632119*I)/76950601728)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((1217357*I)/156828672)*d^9*K1*M^5*Sqrt[(5*Pi)/38]*u^5)/(b^3*E^u) - 
      (((39967018837*I)/247341219840)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[190]*b^3) - (((18209657*I)/6011765760)*d^3*K0^2*M^5*
        Sqrt[(19*Pi)/10]*u^5)/b^3 - (((1443217*I)/784143360)*d^7*K1*M^5*
        Sqrt[(19*Pi)/10]*u^5)/(b^3*E^u) + (((9204677*I)/3136573440)*d*K0*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) + (((5664773*I)/448081920)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) - (((3176403*I)/174254080)*d^5*K0*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) - (((3682121*I)/313657344)*d^7*K0*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) + (((3117781*I)/241274880)*d^9*K0*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) + (((1535741*I)/1045524480)*d^11*K0*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) + (((1618399*I)/448081920)*d*K1*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) + (((46855337*I)/3136573440)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) - (((3791881*I)/174254080)*d^5*K1*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) + (((16035587*I)/1045524480)*d^9*K1*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) + (((5668217*I)/3136573440)*d^11*K1*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) - (((410952023*I)/14549483520)*d*K0*K1*
        M^5*Sqrt[Pi/190]*u^6)/b^3 - (((478741889*I)/3637370880)*d^3*K0*K1*M^5*
        Sqrt[Pi/190]*u^6)/b^3 + (((42755767481*I)/247341219840)*d^5*K0*K1*M^5*
        Sqrt[Pi/190]*u^6)/b^3 - (((77496706241*I)/577129512960)*d^9*K0*K1*M^5*
        Sqrt[Pi/190]*u^6)/b^3 - (((614208503*I)/28856475648)*d^11*K0*K1*M^5*
        Sqrt[Pi/190]*u^6)/b^3 + (((30437989*I)/52466319360)*d^13*K0*K1*M^5*
        Sqrt[Pi/190]*u^6)/b^3 - (((874105*I)/313657344)*d^7*K1*M^5*
        Sqrt[(5*Pi)/38]*u^6)/(b^3*E^u) + (((1330261*I)/46844928)*d^7*K0*K1*
        M^5*Sqrt[(5*Pi)/38]*u^6)/b^3 + (((2457127*I)/2688491520)*d*K0*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) + (((73036753*I)/18819440640)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) - (((51473047*I)/9409720320)*d^5*K0*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) - (((4010339*I)/1045524480)*d^7*K0*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) + (((25021343*I)/6273146880)*d^9*K0*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) - (((7650334669*I)/1731388538880)*d*K0^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 + (((48151231649*I)/1731388538880)*d^5*K0^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 + (((16356583*I)/624599040)*d^7*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 - (((13353817657*I)/577129512960)*d^9*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 - (((49241831*I)/12546293760)*d^11*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 + (((8413211*I)/82447073280)*d^13*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 + (((19433641*I)/18819440640)*d*K1*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) + (((82817377*I)/18819440640)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) - (((5269793*I)/855429120)*d^5*K1*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) + (((1345651*I)/298721280)*d^9*K1*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) + (((3870703*I)/6273146880)*d^11*K1*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) - (((574691743*I)/82447073280)*d*K1^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 + (((31331239061*I)/786994790400)*d^5*K1^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 + (((3765674027*I)/103058841600)*d^7*K1^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 - (((21588372173*I)/665918668800)*d^9*K1^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 - (((77768231*I)/13318373376)*d^11*K1^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 + (((5799481*I)/38475300864)*d^13*K1^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 + (((701*I)/6709248)*d^11*K0*M^5*
        Sqrt[(5*Pi)/38]*u^7)/(b^3*E^u) - (((1082897239*I)/173138853888)*d^3*
        K1^2*M^5*Sqrt[(5*Pi)/38]*u^7)/b^3 - 
      (((1151799907*I)/50923192320)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[190]*b^3) - (((725471*I)/3136573440)*d^7*K1*M^5*Sqrt[(19*Pi)/10]*
        u^7)/(b^3*E^u) + (((54371*I)/261381120)*d*K0*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) + (((25303*I)/28005120)*d^3*K0*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) - (((79403*I)/65345280)*d^5*K0*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) - (((22123*I)/23063040)*d^7*K0*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) + (((41963*I)/46126080)*d^9*K0*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) + (((1951*I)/1969110)*d^3*K1*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) - (((583183*I)/441080640)*d^5*K1*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) - (((415747*I)/392071680)*d^7*K1*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) + (((155117*I)/156828672)*d^9*K1*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) - (((200909*I)/62622560)*d*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((1674199543*I)/108211783680)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((3289064057*I)/180352972800)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((15127687*I)/768549600)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((2173310171*I)/135264729600)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((142411*I)/1717647360)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((343*I)/11202048)*d^11*K0*M^5*Sqrt[(5*Pi)/38]*u^8)/(b^3*E^u) + 
      (((64079*I)/1411458048)*d*K1*M^5*Sqrt[(5*Pi)/38]*u^8)/(b^3*E^u) - 
      (((14094809*I)/21642356736)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/38]*u^8)/b^3 + 
      (((145*I)/78414336)*d^11*K1*M^5*Sqrt[(95*Pi)/2]*u^8)/(b^3*E^u) + 
      (((122453*I)/3528645120)*d*K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      (((556823*I)/3528645120)*d^3*K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      (((4519*I)/22913280)*d^5*K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      (((7057*I)/39207168)*d^7*K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      (((6401*I)/43563520)*d^9*K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      (((4937*I)/130690560)*d^11*K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      (((33609131*I)/108211783680)*d*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((199827497*I)/120235315200)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((63969329*I)/30058828800)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((3702371*I)/2342246400)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((83101937*I)/216423567360)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((2127779*I)/216423567360)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((9997*I)/271434240)*d*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      (((118967*I)/705729024)*d^3*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      (((367303*I)/1764322560)*d^5*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      (((1813*I)/9335040)*d^7*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      (((60589*I)/392071680)*d^9*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      (((5549*I)/130690560)*d^11*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      (((196371391*I)/541058918400)*d*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((6214180073*I)/3246353510400)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((2100727463*I)/811588377600)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((1004249321*I)/541058918400)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((105439687*I)/216423567360)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((181903*I)/14428237824)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((329977163*I)/216423567360)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[190]*b^3) - (((5872698523*I)/3246353510400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) + (((3511*I)/882161280)*d*K0*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) + (((1529*I)/80196480)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) - (((8941*I)/441080640)*d^5*K0*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) - (((241*I)/9801792)*d^7*K0*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) + (((271*I)/19603584)*d^9*K0*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) + (((87*I)/10890880)*d^11*K0*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) + (((3673*I)/882161280)*d*K1*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) + (((2611*I)/126023040)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) - (((857*I)/40098240)*d^5*K1*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) - (((121*I)/4455360)*d^7*K1*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) + (((17*I)/1153152)*d^9*K1*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) + (((97*I)/10890880)*d^11*K1*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) - (((4760681*I)/47740492800)*d*K0*K1*M^5*
        Sqrt[Pi/190]*u^10)/b^3 - (((72031591*I)/135264729600)*d^3*K0*K1*M^5*
        Sqrt[Pi/190]*u^10)/b^3 + (((11882057*I)/24593587200)*d^5*K0*K1*M^5*
        Sqrt[Pi/190]*u^10)/b^3 + (((346342427*I)/405794188800)*d^7*K0*K1*M^5*
        Sqrt[Pi/190]*u^10)/b^3 - (((424210517*I)/811588377600)*d^9*K0*K1*M^5*
        Sqrt[Pi/190]*u^10)/b^3 - (((688763*I)/3689038080)*d^11*K0*K1*M^5*
        Sqrt[Pi/190]*u^10)/b^3 + (((813353*I)/162317675520)*d^13*K0*K1*M^5*
        Sqrt[Pi/190]*u^10)/b^3 + ((I/2722720)*d*K0*M^5*Sqrt[Pi/190]*u^11)/
       (b^3*E^u) + (((9*I)/2722720)*d^3*K0*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) - 
      (((3*I)/1361360)*d^5*K0*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) - 
      ((I/194480)*d^7*K0*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) + 
      ((I/544544)*d^9*K0*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) + 
      ((I/544544)*d^11*K0*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) - 
      (((61969*I)/14114580480)*d*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((550499*I)/29512304640)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((57811*I)/1040497920)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((1622801*I)/64927070208)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((2621*I)/5902460928)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      ((I/2722720)*d*K1*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) + 
      (((9*I)/2722720)*d^3*K1*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) - 
      (((3*I)/1361360)*d^5*K1*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) - 
      ((I/194480)*d^7*K1*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) + 
      ((I/544544)*d^9*K1*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) + 
      ((I/544544)*d^11*K1*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) - 
      (((2584271*I)/541058918400)*d*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((33134047*I)/1623176755200)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((212783*I)/3381618240)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((1758791*I)/64927070208)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((133493*I)/7378076160)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((33797*I)/64927070208)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((24917*I)/8115883776)*d^11*K0^2*M^5*Sqrt[(5*Pi)/38]*u^11)/b^3 - 
      (((21683*I)/724632480)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[190]*b^3) - 
      (((809173*I)/23870246400)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[190]*b^3) - 
      (((43289*I)/57970598400)*d*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 - 
      (((139547*I)/18445190400)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 + 
      (((1415171*I)/101448547200)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 - 
      (((580859*I)/135264729600)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 - 
      (((269*I)/53044992)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 + 
      (((16097*I)/81158837760)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 + 
      (((15077*I)/81158837760)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/10]*u^12)/b^3 - 
      (((1489*I)/50724273600)*d*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((101*I)/1470268800)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((2077*I)/2205403200)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((1217*I)/8454045600)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((469*I)/966176640)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((59*I)/882161280)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((2687*I)/101448547200)*d*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      ((I/33906600)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((8429*I)/10144854720)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((47*I)/397837440)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((683*I)/1560746880)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((41*I)/780373440)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((14723*I)/33816182400)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[190]*b^3) - 
      (((1777*I)/4410806400)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[190]*b^3) + 
      (((97*I)/16908091200)*d*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((97*I)/1491890400)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((3977*I)/50724273600)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 - 
      (((2813*I)/12681068400)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 - 
      (((97*I)/1878676800)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((97*I)/1014485472)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((97*I)/3381618240)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3)/Pi, 
    ((((179*I)/23936)*d*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((7169*I)/155584)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((123*I)/11968)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((657*I)/28288)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((10133*I)/233376)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((849*I)/155584)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((1233*I)/155584)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((69*I)/311168)*d^11*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((29*I)/27456)*d*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((521*I)/77792)*d^5*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((7637*I)/311168)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[190]*b^3) + 
      (((3*I)/155584)*d^3*K1^2*M^5*Sqrt[(95*Pi)/2]*u^3)/b^3 - 
      (535193*d*K0*K1*M^5*u^3)/(588107520*b^3*Sqrt[190*Pi]) - 
      (2787751*d^3*K0*K1*M^5*u^3)/(588107520*b^3*Sqrt[190*Pi]) + 
      (154943*d^5*K0*K1*M^5*u^3)/(26732160*b^3*Sqrt[190*Pi]) + 
      (1619459*d^7*K0*K1*M^5*u^3)/(294053760*b^3*Sqrt[190*Pi]) - 
      (2491*d^9*K0*K1*M^5*u^3)/(509184*b^3*Sqrt[190*Pi]) - 
      (1421*d^11*K0*K1*M^5*u^3)/(1867008*b^3*Sqrt[190*Pi]) - 
      (46729*d^9*K0^2*M^5*Sqrt[19/(10*Pi)]*u^4)/(308056320*b^3) + 
      (((3085921*I)/130690560)*d*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((13183403*I)/130690560)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((3166869*I)/21781760)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((71413*I)/768768)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((874723*I)/8712704)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((1873*I)/139776)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (2861839*d^3*K0^2*M^5*u^4)/(1176215040*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (1036417633*d^3*K1^2*M^5*u^4)/(164670105600*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (50899*d*K0^2*M^5*u^4)/(106928640*b^3*Sqrt[190*Pi]) + 
      (1778461*d^5*K0^2*M^5*u^4)/(588107520*b^3*Sqrt[190*Pi]) + 
      (1630043*d^7*K0^2*M^5*u^4)/(588107520*b^3*Sqrt[190*Pi]) + 
      (15569*d^9*K0^2*M^5*u^4)/(41074176*b^3*Sqrt[190*Pi]) - 
      (217*d^11*K0^2*M^5*u^4)/(565760*b^3*Sqrt[190*Pi]) - 
      (44477621*d*K1^2*M^5*u^4)/(54890035200*b^3*Sqrt[190*Pi]) + 
      (428320303*d^5*K1^2*M^5*u^4)/(82335052800*b^3*Sqrt[190*Pi]) + 
      (10928741*d^7*K1^2*M^5*u^4)/(1069286400*b^3*Sqrt[190*Pi]) - 
      (4114063*d^9*K1^2*M^5*u^4)/(603187200*b^3*Sqrt[190*Pi]) - 
      (67123*d^11*K1^2*M^5*u^4)/(44808192*b^3*Sqrt[190*Pi]) + 
      (4106051727773*d*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^5)/
       (6004695400704000*b^3) + (53262143195531*d^3*K0*K1*M^5*
        Sqrt[19/(10*Pi)]*u^5)/(72056344808448000*b^3) + 
      (((372401*I)/43563520)*d*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((3520771*I)/65345280)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((942439*I)/26138112)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((3271*I)/792064)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((3236017*I)/142571520)*d*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((109170913*I)/784143360)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((11375263*I)/156828672)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((139588151*I)/1568286720)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((1044647*I)/104552448)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((569*I)/91392)*d^7*K0^2*M^5*Sqrt[(5*Pi)/38]*u^5)/b^3 + 
      (((4740779*I)/130690560)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[190]*b^3) + 
      (((141240413*I)/1568286720)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[190]*b^3) - (80780993030357*d*K0*K1*M^5*u^5)/
       (6004695400704000*b^3*Sqrt[190*Pi]) - 
      (1541126706085949*d^3*K0*K1*M^5*u^5)/(72056344808448000*b^3*
        Sqrt[190*Pi]) + (69942133*d^5*K0*K1*M^5*u^5)/
       (13722508800*b^3*Sqrt[190*Pi]) + (8383601*d^7*K0*K1*M^5*u^5)/
       (691891200*b^3*Sqrt[190*Pi]) - (2797013*d^9*K0*K1*M^5*u^5)/
       (356428800*b^3*Sqrt[190*Pi]) - (1750159*d^11*K0*K1*M^5*u^5)/
       (1120204800*b^3*Sqrt[190*Pi]) - (1250629195951*d*K0^2*M^5*
        Sqrt[19/(10*Pi)]*u^6)/(57645075846758400*b^3) + 
      (((13722431*I)/784143360)*d*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((56664779*I)/784143360)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((2493059*I)/23063040)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((2220721*I)/35642880)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((56732471*I)/784143360)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((722243*I)/87127040)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (98838547*d^3*K0^2*M^5*u^6)/(58118860800*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (4840631563*d^3*K1^2*M^5*u^6)/(988020633600*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (46595580884701*d*K0^2*M^5*u^6)/(57645075846758400*b^3*Sqrt[190*Pi]) - 
      (14341631*d^5*K0^2*M^5*u^6)/(61751289600*b^3*Sqrt[190*Pi]) + 
      (85312529*d^7*K0^2*M^5*u^6)/(23524300800*b^3*Sqrt[190*Pi]) - 
      (971453*d^9*K0^2*M^5*u^6)/(560102400*b^3*Sqrt[190*Pi]) - 
      (796199*d^11*K0^2*M^5*u^6)/(2240409600*b^3*Sqrt[190*Pi]) - 
      (76308877*d*K1^2*M^5*u^6)/(44910028800*b^3*Sqrt[190*Pi]) + 
      (2015198519*d^5*K1^2*M^5*u^6)/(247005158400*b^3*Sqrt[190*Pi]) + 
      (3815843*d^7*K1^2*M^5*u^6)/(871270400*b^3*Sqrt[190*Pi]) - 
      (24191483*d^9*K1^2*M^5*u^6)/(4704860160*b^3*Sqrt[190*Pi]) - 
      (5362733*d^11*K1^2*M^5*u^6)/(6721228800*b^3*Sqrt[190*Pi]) + 
      (3243700334419*d^11*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^7)/
       (8235010835251200*b^3) + (((17473*I)/6223360)*d*K0^2*M^5*Sqrt[Pi/190]*
        u^7)/b^3 - (((161203*I)/9335040)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((15311*I)/1361360)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((1593941*I)/130690560)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((1879*I)/1256640)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((13932547*I)/588107520)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((1545611*I)/98017920)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((597521*I)/35642880)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((328609*I)/147026880)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((28043*I)/2333760)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[190]*b^3) + 
      (((1612921*I)/98017920)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[190]*b^3) + 
      (((4861*I)/23063040)*d*K1^2*M^5*Sqrt[(19*Pi)/10]*u^7)/b^3 - 
      (164257967*d*K0*K1*M^5*u^7)/(247005158400*b^3*Sqrt[190*Pi]) - 
      (57949967*d^3*K0*K1*M^5*u^7)/(17643225600*b^3*Sqrt[190*Pi]) + 
      (9539047*d^5*K0*K1*M^5*u^7)/(2520460800*b^3*Sqrt[190*Pi]) + 
      (12210967*d^7*K0*K1*M^5*u^7)/(2806876800*b^3*Sqrt[190*Pi]) - 
      (295707341*d^9*K0*K1*M^5*u^7)/(82335052800*b^3*Sqrt[190*Pi]) - 
      (66521606399593*d^11*K0*K1*M^5*u^7)/(8235010835251200*b^3*
        Sqrt[190*Pi]) + (51170905382057*d^7*K1^2*M^5*Sqrt[19/(10*Pi)]*u^8)/
       (144112689616896000*b^3) - (6537190277*d^9*K1^2*M^5*Sqrt[19/(10*Pi)]*
        u^8)/(81882210009600*b^3) + (((40567*I)/21781760)*d*K0*K1*M^5*
        Sqrt[Pi/190]*u^8)/b^3 + (((141523*I)/17821440)*d^3*K0*K1*M^5*
        Sqrt[Pi/190]*u^8)/b^3 - (((3186731*I)/294053760)*d^5*K0*K1*M^5*
        Sqrt[Pi/190]*u^8)/b^3 - (((817813*I)/98017920)*d^7*K0*K1*M^5*
        Sqrt[Pi/190]*u^8)/b^3 + (((530729*I)/65345280)*d^9*K0*K1*M^5*
        Sqrt[Pi/190]*u^8)/b^3 + (((738211*I)/588107520)*d^11*K0*K1*M^5*
        Sqrt[Pi/190]*u^8)/b^3 - (2588149*d^3*K0^2*M^5*u^8)/
       (5613753600*Sqrt[190]*b^3*Sqrt[Pi]) - (10582067*d^3*K1^2*M^5*u^8)/
       (17100357120*Sqrt[190]*b^3*Sqrt[Pi]) - (9105119*d*K0^2*M^5*u^8)/
       (82335052800*b^3*Sqrt[190*Pi]) + (2218957*d^5*K0^2*M^5*u^8)/
       (4750099200*b^3*Sqrt[190*Pi]) + (1106159*d^7*K0^2*M^5*u^8)/
       (1403438400*b^3*Sqrt[190*Pi]) - (15937139*d^9*K0^2*M^5*u^8)/
       (27445017600*b^3*Sqrt[190*Pi]) - (10817*d^11*K0^2*M^5*u^8)/
       (105019200*b^3*Sqrt[190*Pi]) - (26743819*d*K1^2*M^5*u^8)/
       (202095129600*b^3*Sqrt[190*Pi]) + (44747221*d^5*K1^2*M^5*u^8)/
       (79394515200*b^3*Sqrt[190*Pi]) - (271095188730521*d^7*K1^2*M^5*u^8)/
       (48037563205632000*b^3*Sqrt[190*Pi]) + (24792346913*d^9*K1^2*M^5*u^8)/
       (32752884003840*b^3*Sqrt[190*Pi]) - (43561*d^11*K1^2*M^5*u^8)/
       (280051200*b^3*Sqrt[190*Pi]) - (((48101*I)/49008960)*d^5*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 - (((129937*I)/147026880)*d^7*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 + (((277*I)/359040)*d^9*K0^2*M^5*Sqrt[Pi/190]*
        u^9)/b^3 + (((8917*I)/58810752)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((20849*I)/18378360)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((13103*I)/12252240)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((14659*I)/16336320)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((28649*I)/147026880)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((17*I)/494208)*d*K0^2*M^5*Sqrt[(5*Pi)/38]*u^9)/b^3 + 
      (((1165*I)/29405376)*d*K1^2*M^5*Sqrt[(5*Pi)/38]*u^9)/b^3 + 
      (((173*I)/224640)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) + 
      (((19189*I)/21003840)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) - 
      (26636921*d*K0*K1*M^5*u^9)/(555761606400*b^3*Sqrt[190*Pi]) - 
      (37745867*d^3*K0*K1*M^5*u^9)/(138940401600*b^3*Sqrt[190*Pi]) + 
      (48256337*d^5*K0*K1*M^5*u^9)/(277880803200*b^3*Sqrt[190*Pi]) + 
      (480853*d^7*K0*K1*M^5*u^9)/(842063040*b^3*Sqrt[190*Pi]) - 
      (1386263*d^9*K0*K1*M^5*u^9)/(4116752640*b^3*Sqrt[190*Pi]) - 
      (29*d^11*K0*K1*M^5*u^9)/(328185*b^3*Sqrt[190*Pi]) + 
      (219763*d^11*K1^2*M^5*Sqrt[19/(10*Pi)]*u^10)/(98297971200*b^3) + 
      (((7313*I)/147026880)*d*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      (((23717*I)/88216128)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((64369*I)/220540320)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((75847*I)/220540320)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      (((457*I)/1909440)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      (((11447*I)/147026880)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (22100723*d^3*K0^2*M^5*u^10)/(555761606400*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (288619*d^3*K1^2*M^5*u^10)/(6861254400*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (2708929*d*K0^2*M^5*u^10)/(555761606400*b^3*Sqrt[190*Pi]) + 
      (992479*d^5*K0^2*M^5*u^10)/(55576160640*b^3*Sqrt[190*Pi]) + 
      (446779*d^7*K0^2*M^5*u^10)/(8420630400*b^3*Sqrt[190*Pi]) - 
      (1543439*d^9*K0^2*M^5*u^10)/(61751289600*b^3*Sqrt[190*Pi]) - 
      (4633*d^11*K0^2*M^5*u^10)/(420076800*b^3*Sqrt[190*Pi]) + 
      (21481*d*K1^2*M^5*u^10)/(4750099200*b^3*Sqrt[190*Pi]) + 
      (186317*d^5*K1^2*M^5*u^10)/(10291881600*b^3*Sqrt[190*Pi]) + 
      (253621*d^7*K1^2*M^5*u^10)/(4410806400*b^3*Sqrt[190*Pi]) - 
      (253*d^9*K1^2*M^5*u^10)/(10692864*b^3*Sqrt[190*Pi]) - 
      (5590963*d^11*K1^2*M^5*u^10)/(98297971200*b^3*Sqrt[190*Pi]) - 
      (151*d^5*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^11)/(3157736400*b^3) + 
      ((I/477360)*d*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((653*I)/55135080)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((1229*I)/55135080)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      ((I/95472)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((83*I)/12252240)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((43*I)/18378360)*d*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((367*I)/27567540)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((709*I)/27567540)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((43*I)/3675672)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((7*I)/875160)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((233*I)/15752880)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[190]*b^3) + 
      (((937*I)/55135080)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[190]*b^3) - 
      (2287*d*K0*K1*M^5*u^11)/(2778808032*b^3*Sqrt[190*Pi]) - 
      (19687*d^3*K0*K1*M^5*u^11)/(5343861600*b^3*Sqrt[190*Pi]) + 
      (10817*d^7*K0*K1*M^5*u^11)/(1052578800*b^3*Sqrt[190*Pi]) + 
      (7901*d^9*K0*K1*M^5*u^11)/(7718911200*b^3*Sqrt[190*Pi]) - 
      (103*d^11*K0*K1*M^5*u^11)/(17503200*b^3*Sqrt[190*Pi]) + 
      (d^5*K0^2*M^5*Sqrt[5/(38*Pi)]*u^12)/(68612544*b^3) + 
      (d^5*K1^2*M^5*Sqrt[5/(38*Pi)]*u^12)/(68612544*b^3) + 
      (31*d*K0^2*M^5*Sqrt[19/(10*Pi)]*u^12)/(1715313600*b^3) + 
      (31*d*K1^2*M^5*Sqrt[19/(10*Pi)]*u^12)/(1715313600*b^3) + 
      ((I/2042040)*d*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 + 
      (((3*I)/680680)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 - 
      ((I/340340)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 - 
      ((I/145860)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 + 
      ((I/408408)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 + 
      ((I/408408)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 - 
      (87*d^3*K0^2*M^5*u^12)/(95295200*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (87*d^3*K1^2*M^5*u^12)/(95295200*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (d*K0^2*M^5*u^12)/(4455360*b^3*Sqrt[190*Pi]) + 
      (d^5*K0^2*M^5*u^12)/(753984*b^3*Sqrt[190*Pi]) - 
      (199*d^7*K0^2*M^5*u^12)/(142942800*b^3*Sqrt[190*Pi]) + 
      (47*d^9*K0^2*M^5*u^12)/(28588560*b^3*Sqrt[190*Pi]) - 
      (d^11*K0^2*M^5*u^12)/(1166880*b^3*Sqrt[190*Pi]) - 
      (d*K1^2*M^5*u^12)/(4455360*b^3*Sqrt[190*Pi]) + 
      (d^5*K1^2*M^5*u^12)/(753984*b^3*Sqrt[190*Pi]) - 
      (199*d^7*K1^2*M^5*u^12)/(142942800*b^3*Sqrt[190*Pi]) + 
      (47*d^9*K1^2*M^5*u^12)/(28588560*b^3*Sqrt[190*Pi]) - 
      (d^11*K1^2*M^5*u^12)/(1166880*b^3*Sqrt[190*Pi]))/Pi, 
    ((((-467361*I)/7156864)*d^5*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) - 
      (((114227*I)/3578432)*d^7*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) + 
      (((288797*I)/7156864)*d^9*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) + 
      (((1077*I)/7156864)*d^11*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) + 
      (((22941*I)/7156864)*d^13*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) + 
      (((12227*I)/7156864)*d*K1*M^5*Sqrt[(5*Pi)/38]*u)/(b^3*E^u) + 
      (((64373*I)/7156864)*d^3*K1*M^5*Sqrt[(5*Pi)/38]*u)/(b^3*E^u) - 
      (((176593*I)/3578432)*d^3*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((1635477*I)/28627456)*d^5*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((60389*I)/894608)*d^7*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((131981*I)/2202112)*d^9*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((2617*I)/325312)*d^11*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((153*I)/73216)*d^13*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((467361*I)/7156864)*d^5*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((114227*I)/3578432)*d^7*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((288797*I)/7156864)*d^9*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((1077*I)/7156864)*d^11*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((22941*I)/7156864)*d^13*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((53791*I)/28627456)*d*K0*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) + 
      (((12227*I)/7156864)*d*K1*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) + 
      (((64373*I)/7156864)*d^3*K1*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) - 
      (((708323413*I)/69593345536)*d*K0*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((6725002121*I)/130487522880)*d^3*K0*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((64610746469*I)/1043900183040)*d^5*K0*M^5*Sqrt[Pi/190]*u^3)/
       (b^3*E^u) + (((129858659*I)/1918934160)*d^7*K0*M^5*Sqrt[Pi/190]*u^3)/
       (b^3*E^u) - (((8859549*I)/143137280)*d^9*K0*M^5*Sqrt[Pi/190]*u^3)/
       (b^3*E^u) - (((2617*I)/325312)*d^11*K0*M^5*Sqrt[Pi/190]*u^3)/
       (b^3*E^u) + (((153*I)/73216)*d^13*K0*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((12128893*I)/1832157184)*d*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((69557159*I)/1832157184)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((182613567*I)/1832157184)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((4856081*I)/79659008)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((29395999*I)/1832157184)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((33*I)/9797632)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((1785424717*I)/72141189120)*d*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((185571223*I)/1568286720)*d^3*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((10643867243*I)/72141189120)*d^5*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((3241513397*I)/24047063040)*d^9*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((4273657*I)/218609664)*d^11*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((84466043*I)/24047063040)*d^13*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((19217527*I)/13741178880)*d*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((6649021*I)/1057013760)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((110818001*I)/916078592)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((157747033*I)/2748235776)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((252717731*I)/13741178880)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((3842551*I)/4580392960)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((251103*I)/4580392960)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((20021057*I)/1832157184)*d^3*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((52097117*I)/1057013760)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[190]*b^3) + 
      (((3562511*I)/462443520)*d^7*K1*M^5*Sqrt[(19*Pi)/10]*u^3)/(b^3*E^u) - 
      (((12163*I)/1832157184)*d^13*K0^2*M^5*Sqrt[(95*Pi)/2]*u^3)/b^3 - 
      (((5124438382537*I)/350750461501440)*d*K0*M^5*Sqrt[Pi/190]*u^4)/
       (b^3*E^u) - (((6667826668219*I)/87687615375360)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^4)/(b^3*E^u) + (((32197343744717*I)/350750461501440)*
        d^5*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((708277403*I)/7475500032)*d^7*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((1378746097*I)/16031375360)*d^9*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((27781207*I)/2404706304)*d^11*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((80046383*I)/48094126080)*d^13*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((13297763030113*I)/438438076876800)*d*K1*M^5*Sqrt[Pi/190]*u^4)/
       (b^3*E^u) - (((22860299237509*I)/164414278828800)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^4)/(b^3*E^u) + (((60950122720183*I)/328828557657600)*
        d^5*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((2961984382751*I)/19342856332800)*d^7*K1*M^5*Sqrt[Pi/190]*u^4)/
       (b^3*E^u) - (((27430670083*I)/180352972800)*d^9*K1*M^5*Sqrt[Pi/190]*
        u^4)/(b^3*E^u) - (((11687609*I)/601176576)*d^11*K1*M^5*Sqrt[Pi/190]*
        u^4)/(b^3*E^u) + (((3993364381*I)/109929431040)*d*K0*K1*M^5*
        Sqrt[Pi/190]*u^4)/b^3 + (((6864503981*I)/33456783360)*d^3*K0*K1*M^5*
        Sqrt[Pi/190]*u^4)/b^3 - (((52705230363*I)/256502005760)*d^5*K0*K1*M^5*
        Sqrt[Pi/190]*u^4)/b^3 - (((233645187313*I)/769506017280)*d^7*K0*K1*
        M^5*Sqrt[Pi/190]*u^4)/b^3 + (((24703606871*I)/461703610368)*d^11*K0*
        K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - (((1725362797*I)/461703610368)*d^13*K0*
        K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + (((4280489*I)/59192770560)*d^15*K0*K1*
        M^5*Sqrt[Pi/190]*u^4)/b^3 + (((20108521963*I)/461703610368)*d^9*K0*K1*
        M^5*Sqrt[(5*Pi)/38]*u^4)/b^3 + (((765803*I)/6011765760)*d^13*K1*M^5*
        Sqrt[(19*Pi)/10]*u^4)/(b^3*E^u) - 
      (((16612006963457*I)/1315314230630400)*d*K0*M^5*Sqrt[Pi/190]*u^5)/
       (b^3*E^u) - (((315783543151*I)/5137946213400)*d^3*K0*M^5*Sqrt[Pi/190]*
        u^5)/(b^3*E^u) + (((208017433924477*I)/2630628461260800)*d^5*K0*M^5*
        Sqrt[Pi/190]*u^5)/(b^3*E^u) + (((207907757797*I)/2975824051200)*d^7*
        K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((6042498157*I)/90176486400)*d^9*K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((23005579*I)/24047063040)*d^13*K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((499945957*I)/36643143680)*d*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((58198937723*I)/769506017280)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((98114195357*I)/769506017280)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((200218527281*I)/2308518051840)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((10452919123*I)/461703610368)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((3044363227*I)/2308518051840)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((15912913*I)/769506017280)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((18216391410953*I)/1169168205004800)*d*K1*M^5*Sqrt[Pi/190]*u^5)/
       (b^3*E^u) - (((59518889954999*I)/751608131788800)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^5)/(b^3*E^u) + (((11247361348453*I)/114375150489600)*
        d^5*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((2075049822949*I)/22106121523200)*d^7*K1*M^5*Sqrt[Pi/190]*u^5)/
       (b^3*E^u) - (((11391865439*I)/131165798400)*d^9*K1*M^5*Sqrt[Pi/190]*
        u^5)/(b^3*E^u) - (((189547737*I)/16031375360)*d^11*K1*M^5*
        Sqrt[Pi/190]*u^5)/(b^3*E^u) + (((6848466739991*I)/138511083110400)*d*
        K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - (((1545250290173*I)/5540443324416)*
        d^5*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((51539090523601*I)/138511083110400)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^5)/
       b^3 + (((6466753229*I)/23616552960)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^5)/
       b^3 + (((3170682821*I)/47354216448)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^5)/
       b^3 - (((2489304707*I)/732862873600)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^5)/
       b^3 - (((705323*I)/400784384)*d^11*K0*M^5*Sqrt[(5*Pi)/38]*u^5)/
       (b^3*E^u) + (((12743*I)/51437568)*d^13*K1*M^5*Sqrt[(5*Pi)/38]*u^5)/
       (b^3*E^u) + (((20884033949*I)/256502005760)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[190]*b^3) + (((7317094740287*I)/27702216622080)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[190]*b^3) + (((90017309*I)/46170361036800)*d^15*
        K1^2*M^5*Sqrt[(19*Pi)/10]*u^5)/b^3 - 
      (((19823102066549*I)/3826368670924800)*d*K0*M^5*Sqrt[Pi/190]*u^6)/
       (b^3*E^u) - (((590898229318651*I)/21045027690086400)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((1422105531123787*I)/42090055380172800)*d^5*K0*M^5*Sqrt[Pi/190]*u^6)/
       (b^3*E^u) + (((20967308777491*I)/618971402649600)*d^7*K0*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) - (((175927026133*I)/5771295129600)*d^9*
        K0*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) - 
      (((833559497*I)/192376504320)*d^11*K0*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((52952869*I)/128251002880)*d^13*K0*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) - 
      (((2913636451411*I)/409968071884800)*d*K1*M^5*Sqrt[Pi/190]*u^6)/
       (b^3*E^u) - (((1051209537615301*I)/31567541535129600)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((1320718500302351*I)/31567541535129600)*d^5*K1*M^5*Sqrt[Pi/190]*u^6)/
       (b^3*E^u) + (((37410415531711*I)/928457103974400)*d^7*K1*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) - (((1363639457*I)/36995481600)*d^9*K1*
        M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) - (((221286397*I)/41223536640)*d^11*
        K1*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((259211*I)/514375680)*d^13*K1*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((2664759871187*I)/69255541555200)*d*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((15105223855537*I)/69255541555200)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^6)/
       b^3 - (((1369650837787*I)/6295958323200)*d^5*K0*K1*M^5*Sqrt[Pi/190]*
        u^6)/b^3 - (((22202350936027*I)/69255541555200)*d^7*K0*K1*M^5*
        Sqrt[Pi/190]*u^6)/b^3 + (((580109090523*I)/2565020057600)*d^9*K0*K1*
        M^5*Sqrt[Pi/190]*u^6)/b^3 + (((192052036471*I)/3297882931200)*d^11*K0*
        K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - (((66494757761*I)/23085180518400)*d^13*
        K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + (((31309337*I)/1099294310400)*d^15*
        K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((23665588172041*I)/12627016614051840)*d*K0*M^5*Sqrt[Pi/190]*u^7)/
       (b^3*E^u) - (((22913718934021*I)/2525403322810368)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) + (((4294851930119*I)/371382841589760)*
        d^7*K0*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) - 
      (((923258419*I)/577129512960)*d^11*K0*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) + 
      (((3414253*I)/24047063040)*d^13*K0*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) + 
      (((35869542757*I)/5771295129600)*d*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((17340195979*I)/480941260800)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((678261839039*I)/11542590259200)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((76600960763*I)/1923765043200)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((123838349933*I)/11542590259200)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^7)/
       b^3 - (((1502594377*I)/2885647564800)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^7)/
       b^3 + (((51443527*I)/11542590259200)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^7)/
       b^3 - (((749958956899739*I)/353556465193451520)*d*K1*M^5*Sqrt[Pi/190]*
        u^7)/(b^3*E^u) - (((205089341617673*I)/19642025844080640)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) + (((13632079189483*I)/1093248191692800)*
        d^5*K1*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) + 
      (((346309762920281*I)/25996798911283200)*d^7*K1*M^5*Sqrt[Pi/190]*u^7)/
       (b^3*E^u) - (((253687066783*I)/22035854131200)*d^9*K1*M^5*Sqrt[Pi/190]*
        u^7)/(b^3*E^u) - (((94461727*I)/50185175040)*d^11*K1*M^5*Sqrt[Pi/190]*
        u^7)/(b^3*E^u) + (((42756001*I)/256502005760)*d^13*K1*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) + (((1354964317381*I)/129854140416000)*d*
        K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - (((2078681907619*I)/37101182976000)*
        d^5*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - 
      (((2873249545939*I)/34627770777600)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^7)/
       b^3 + (((249851261861*I)/4328471347200)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^7)/
       b^3 + (((303243745813*I)/19237650432000)*d^11*K1^2*M^5*Sqrt[Pi/190]*
        u^7)/b^3 - (((5120639159*I)/6659186688000)*d^13*K1^2*M^5*Sqrt[Pi/190]*
        u^7)/b^3 + (((354829789*I)/57712951296000)*d^15*K1^2*M^5*Sqrt[Pi/190]*
        u^7)/b^3 + (((2765231531*I)/71693107200)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[190]*b^3) + (((29006916452257*I)/519416561664000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[190]*b^3) + (((3628010806733*I)/6313508307025920)*
        d^5*K0*M^5*Sqrt[(19*Pi)/10]*u^7)/(b^3*E^u) - 
      (((39926701*I)/75277762560)*d^9*K0*M^5*Sqrt[(19*Pi)/10]*u^7)/
       (b^3*E^u) - (((94681783085969*I)/196420258440806400)*d*K0*M^5*
        Sqrt[Pi/190]*u^8)/(b^3*E^u) - 
      (((1968197920550179*I)/883891162983628800)*d^3*K0*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) + (((94118677941661*I)/36077190325862400)*d^5*K0*M^5*
        Sqrt[Pi/190]*u^8)/(b^3*E^u) + (((15630885184003*I)/5199359782256640)*
        d^7*K0*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) - 
      (((3645771487*I)/1469056942080)*d^9*K0*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) - (((59615511*I)/128251002880)*d^11*K0*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) + (((779833*I)/19399311360)*d^13*K0*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) - (((41211279640243*I)/76860101129011200)*d*K1*M^5*
        Sqrt[Pi/190]*u^8)/(b^3*E^u) - (((17952404857841*I)/7304885644492800)*
        d^3*K1*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) + 
      (((726100893900763*I)/252540332281036800)*d^5*K1*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) + (((1154642325979*I)/346623985483776)*d^7*K1*M^5*
        Sqrt[Pi/190]*u^8)/(b^3*E^u) - (((11346256507*I)/4155332493312)*d^9*K1*
        M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) - (((18466853*I)/34977546240)*d^11*K1*
        M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) + (((106121671*I)/2308518051840)*d^13*
        K1*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) + 
      (((13943715631*I)/2822916096000)*d*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((3691262950183*I)/129854140416000)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^8)/
       b^3 - (((857906742881*I)/32463535104000)*d^5*K0*K1*M^5*Sqrt[Pi/190]*
        u^8)/b^3 - (((384811704923*I)/8656942694400)*d^7*K0*K1*M^5*
        Sqrt[Pi/190]*u^8)/b^3 + (((127097730407*I)/4328471347200)*d^9*K0*K1*
        M^5*Sqrt[Pi/190]*u^8)/b^3 + (((123641903141*I)/14428237824000)*d^11*
        K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - (((1145145301*I)/2705294592000)*
        d^13*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((42956681*I)/14428237824000)*d^15*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((14233407934829*I)/147315193830604800)*d*K0*M^5*Sqrt[Pi/190]*u^9)/
       (b^3*E^u) - (((22813033986487*I)/55243197686476800)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^9)/(b^3*E^u) + (((82531664113*I)/141286950604800)*d^7*
        K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      (((7458212017*I)/16526890598400)*d^9*K0*M^5*Sqrt[Pi/190]*u^9)/
       (b^3*E^u) - (((163459*I)/1502941440)*d^11*K0*M^5*Sqrt[Pi/190]*u^9)/
       (b^3*E^u) + (((793489*I)/82447073280)*d^13*K0*M^5*Sqrt[Pi/190]*u^9)/
       (b^3*E^u) + (((1410952913*I)/2853937152000)*d*K0^2*M^5*Sqrt[Pi/190]*
        u^9)/b^3 - (((651045372877*I)/259708280832000)*d^5*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 - (((3637749763*I)/752777625600)*d^7*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 + (((52239640039*I)/17313885388800)*d^9*K0^2*
        M^5*Sqrt[Pi/190]*u^9)/b^3 + (((11935886047*I)/12367060992000)*d^11*
        K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - (((4292428813*I)/86569426944000)*
        d^13*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((8844943*I)/28856475648000)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((1705055237693*I)/16368354870067200)*d*K1*M^5*Sqrt[Pi/190]*u^9)/
       (b^3*E^u) - (((3067785812687*I)/6905399710809600)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^9)/(b^3*E^u) + (((32350637549887*I)/63135083070259200)*
        d^5*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      (((407136578399*I)/649919972782080)*d^7*K1*M^5*Sqrt[Pi/190]*u^9)/
       (b^3*E^u) - (((833429227*I)/1731388538880)*d^9*K1*M^5*Sqrt[Pi/190]*
        u^9)/(b^3*E^u) - (((262127*I)/2186096640)*d^11*K1*M^5*Sqrt[Pi/190]*
        u^9)/(b^3*E^u) + (((18791141*I)/1731388538880)*d^13*K1*M^5*
        Sqrt[Pi/190]*u^9)/(b^3*E^u) + (((1105288853527*I)/1817957965824000)*d*
        K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - (((751273459319*I)/259708280832000)*
        d^5*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((236564567731*I)/40399065907200)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((434356680451*I)/121197197721600)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^9)/
       b^3 + (((3827872049*I)/3206275072000)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^9)/
       b^3 - (((784714673*I)/12367060992000)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^9)/
       b^3 + (((1209589*I)/3206275072000)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^9)/
       b^3 + (((756221800409*I)/259708280832000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[190]*b^3) + (((68438950231*I)/19977560064000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) + 
      (((1581186832517*I)/63135083070259200)*d^5*K0*M^5*Sqrt[(19*Pi)/10]*u^9)/
       (b^3*E^u) - (((89894233633*I)/6499199727820800)*d*K0*M^5*Sqrt[Pi/190]*
        u^10)/(b^3*E^u) - (((92800154441*I)/1624799931955200)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) + (((20337737263*I)/309485701324800)*d^5*
        K0*M^5*Sqrt[Pi/190]*u^10)/(b^3*E^u) + 
      (((32075253043*I)/406199982988800)*d^7*K0*M^5*Sqrt[Pi/190]*u^10)/
       (b^3*E^u) - (((2519215733*I)/45448949145600)*d^9*K0*M^5*Sqrt[Pi/190]*
        u^10)/(b^3*E^u) - (((146651*I)/7214118912)*d^11*K0*M^5*Sqrt[Pi/190]*
        u^10)/(b^3*E^u) + (((876727*I)/432847134720)*d^13*K0*M^5*Sqrt[Pi/190]*
        u^10)/(b^3*E^u) - (((285726365479*I)/19497599183462400)*d*K1*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) - (((295131379163*I)/4874399795865600)*
        d^3*K1*M^5*Sqrt[Pi/190]*u^10)/(b^3*E^u) + 
      (((17863128449*I)/253215573811200)*d^5*K1*M^5*Sqrt[Pi/190]*u^10)/
       (b^3*E^u) + (((50187261253*I)/609299974483200)*d^7*K1*M^5*Sqrt[Pi/190]*
        u^10)/(b^3*E^u) - (((242017507*I)/4131722649600)*d^9*K1*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) - (((774547*I)/36070594560)*d^11*K1*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) + (((4242110711*I)/4208236032000)*d^3*K0*
        K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - (((8988922799*I)/12624708096000)*d^5*
        K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + (((441179153*I)/413172264960)*d^9*
        K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + (((620078483*I)/1475615232000)*
        d^11*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((57643193*I)/2318823936000)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      (((106823*I)/772941312000)*d^15*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      (((1056700751*I)/113622372864000)*d*K0*K1*M^5*Sqrt[(19*Pi)/10]*u^10)/
       b^3 - (((2315531527*I)/22724474572800)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/10]*
        u^10)/b^3 + (((2129*I)/86569426944)*d^13*K1*M^5*Sqrt[(95*Pi)/2]*u^10)/
       (b^3*E^u) - (((572927623*I)/105965212953600)*d^3*K0*M^5*Sqrt[Pi/190]*
        u^11)/(b^3*E^u) + (((398197913*I)/43521426748800)*d^5*K0*M^5*
        Sqrt[Pi/190]*u^11)/(b^3*E^u) + (((109166461*I)/24869386713600)*d^7*K0*
        M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) - (((4187*I)/3607059456)*d^11*K0*M^5*
        Sqrt[Pi/190]*u^11)/(b^3*E^u) + (((21563*I)/27052945920)*d^13*K0*M^5*
        Sqrt[Pi/190]*u^11)/(b^3*E^u) + (((12952199*I)/1520031744000)*d*K0^2*
        M^5*Sqrt[Pi/190]*u^11)/b^3 - (((9112048859*I)/454489491456000)*d^5*
        K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - (((217625797*I)/1782311731200)*d^7*
        K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + (((4972547347*I)/90897898291200)*
        d^9*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((149266889*I)/4994390016000)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((142414759*I)/64927070208000)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((641*I)/47151104000)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((27873269*I)/17408570699520)*d*K1*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) - 
      (((3115220137*I)/487439979586560)*d^3*K1*M^5*Sqrt[Pi/190]*u^11)/
       (b^3*E^u) + (((3299205631*I)/348171413990400)*d^5*K1*M^5*Sqrt[Pi/190]*
        u^11)/(b^3*E^u) + (((7365421333*I)/1218599948966400)*d^7*K1*M^5*
        Sqrt[Pi/190]*u^11)/(b^3*E^u) - (((219931*I)/35068633600)*d^9*K1*M^5*
        Sqrt[Pi/190]*u^11)/(b^3*E^u) - (((59*I)/30551040)*d^11*K1*M^5*
        Sqrt[Pi/190]*u^11)/(b^3*E^u) + (((3319*I)/4918717440)*d^13*K1*M^5*
        Sqrt[Pi/190]*u^11)/(b^3*E^u) + (((4069858699*I)/454489491456000)*d*
        K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - (((3710464889*I)/194781210624000)*
        d^5*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((36537000007*I)/272693694873600)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 + (((1049004449*I)/18179579658240)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 - (((57568547*I)/21642356736000)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 + (((768883*I)/64927070208000)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 + (((302319749*I)/5902460928000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[190]*b^3) + (((10713286543*I)/194781210624000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[190]*b^3) - (((193530307*I)/2437199897932800)*d*
        K0*M^5*Sqrt[(19*Pi)/10]*u^11)/(b^3*E^u) - 
      (((207971*I)/631235404800)*d^9*K0*M^5*Sqrt[(19*Pi)/10]*u^11)/
       (b^3*E^u) + (((5055139*I)/2822916096000)*d^11*K1^2*M^5*
        Sqrt[(19*Pi)/10]*u^11)/b^3 - (((497963*I)/2603846044800)*d*K0*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) - (((10632053*I)/5207692089600)*d^3*K0*
        M^5*Sqrt[Pi/190]*u^12)/(b^3*E^u) + (((83989*I)/148791202560)*d^5*K0*
        M^5*Sqrt[Pi/190]*u^12)/(b^3*E^u) + (((53*I)/1517392800)*d^9*K0*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) - (((2027*I)/1229679360)*d^11*K0*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) - (((107*I)/386470656)*d^13*K0*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) - (((973519*I)/5207692089600)*d*K1*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) - (((1153123*I)/578632454400)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) + (((2273*I)/3646843200)*d^5*K1*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) + (((8833117*I)/2603846044800)*d^7*K1*
        M^5*Sqrt[Pi/190]*u^12)/(b^3*E^u) - (((599*I)/157808851200)*d^9*K1*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) - (((7109*I)/4508824320)*d^11*K1*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) - (((157*I)/614839680)*d^13*K1*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) + (((316769*I)/401020139520)*d*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (((24556067*I)/3787412428800)*d^3*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (((2285077*I)/1262470809600)*d^5*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 - (((720993491*I)/34086711859200)*d^7*K0*K1*
        M^5*Sqrt[Pi/190]*u^12)/b^3 - (((102589*I)/108211783680)*d^13*K0*K1*
        M^5*Sqrt[Pi/190]*u^12)/b^3 + (((11261*I)/541058918400)*d^15*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (((18063*I)/96438742400)*d^7*K0*M^5*
        Sqrt[(19*Pi)/10]*u^12)/(b^3*E^u) + (((3637787*I)/11362237286400)*d^9*
        K0*K1*M^5*Sqrt[(19*Pi)/10]*u^12)/b^3 + 
      (((196841*I)/541058918400)*d^11*K0*K1*M^5*Sqrt[(19*Pi)/10]*u^12)/b^3 + 
      (((97*I)/11272060800)*d*K0*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + 
      (((97*I)/994593600)*d^3*K0*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + 
      (((3977*I)/33816182400)*d^5*K0*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) - 
      (((2813*I)/8454045600)*d^7*K0*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) - 
      (((97*I)/1252451200)*d^9*K0*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + 
      (((97*I)/676323648)*d^11*K0*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + 
      (((97*I)/2254412160)*d^13*K0*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + 
      (((101047*I)/1217382566400)*d*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((23537*I)/121738256640)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((47823163*I)/17043355929600)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((66851*I)/568111864320)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((5183*I)/115941196800)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((97*I)/11272060800)*d*K1*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + 
      (((97*I)/994593600)*d^3*K1*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + 
      (((3977*I)/33816182400)*d^5*K1*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) - 
      (((2813*I)/8454045600)*d^7*K1*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) - 
      (((97*I)/1252451200)*d^9*K1*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + 
      (((97*I)/676323648)*d^11*K1*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + 
      (((97*I)/2254412160)*d^13*K1*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + 
      (((4535519*I)/56811186432000)*d*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((34938217*I)/170433559296000)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((91854751*I)/34086711859200)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((129887*I)/3098791987200)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((33871549*I)/24347651328000)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((31237*I)/24347651328000)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((244837*I)/8115883776000)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((18563707*I)/17043355929600)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[190]*b^3) + (((185694841*I)/170433559296000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[190]*b^3) + (((809*I)/10821178368)*d^11*K0^2*M^5*
        Sqrt[(19*Pi)/10]*u^13)/b^3 - (((283*I)/101448547200)*d^13*K0^2*M^5*
        Sqrt[(19*Pi)/10]*u^13)/b^3 - (((29429*I)/5326048728000)*d*K0*K1*M^5*
        Sqrt[Pi/190]*u^14)/b^3 + (((543857*I)/42608389824000)*d^3*K0*K1*M^5*
        Sqrt[Pi/190]*u^14)/b^3 + (((229769*I)/4260838982400)*d^5*K0*K1*M^5*
        Sqrt[Pi/190]*u^14)/b^3 + (((2647657*I)/14202796608000)*d^7*K0*K1*M^5*
        Sqrt[Pi/190]*u^14)/b^3 - (((71249*I)/193674499200)*d^9*K0*K1*M^5*
        Sqrt[Pi/190]*u^14)/b^3 - (((2771*I)/71610739200)*d^11*K0*K1*M^5*
        Sqrt[Pi/190]*u^14)/b^3 + (((389027*I)/3043456416000)*d^13*K0*K1*M^5*
        Sqrt[Pi/190]*u^14)/b^3 + (((63241*I)/2028970944000)*d^15*K0*K1*M^5*
        Sqrt[Pi/190]*u^14)/b^3 - (((2389*I)/2840559321600)*d*K0^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 - (((196817*I)/6086912832000)*d^5*K0^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 + (((1589953*I)/42608389824000)*d^7*K0^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 + (((8117*I)/154939599360)*d^9*K0^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 - (((127343*I)/6086912832000)*d^11*K0^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 - (((11377*I)/553355712000)*d^13*K0^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 - (((4673*I)/2028970944000)*d^15*K0^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 - (((4127*I)/132324192000)*d^5*K1^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 + (((776981*I)/21304194912000)*d^7*K1^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 + (((2503*I)/50127517440)*d^9*K1^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 - (((59923*I)/3043456416000)*d^13*K1^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 - (((169*I)/78037344000)*d^15*K1^2*M^5*
        Sqrt[Pi/190]*u^15)/b^3 - (((77573*I)/6086912832000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[190]*b^3) - (((262159*I)/21304194912000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^15)/(Sqrt[190]*b^3) - 
      (((307*I)/7101398304000)*d*K1^2*M^5*Sqrt[(19*Pi)/10]*u^15)/b^3 - 
      (((463*I)/434779488000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/10]*u^15)/b^3 + 
      (((31*I)/789044256000)*d*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((2077*I)/2367132768000)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((31*I)/13526472960)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 - 
      (((1333*I)/789044256000)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 - 
      (((31*I)/6312354048)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((31*I)/22544121600)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((31*I)/112720608000)*d^15*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((31*I)/338161824000)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/10]*u^16)/b^3)/Pi, 
    ((((7836943*I)/114509824)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((1651083*I)/28627456)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((6307193*I)/114509824)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((432451*I)/57254912)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((2627901*I)/57254912)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((1316441*I)/21470592)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((2820377*I)/57254912)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((18023*I)/3578432)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((5829*I)/4404224)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((19207*I)/8808448)*d*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((603815*I)/57254912)*d^3*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((205*I)/6735872)*d^13*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((206741*I)/171764736)*d*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((65233*I)/7156864)*d^3*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (391308299*d*K0*K1*M^5*u^3)/(216423567360*b^3*Sqrt[190*Pi]) - 
      (189067*d^3*K0*K1*M^5*u^3)/(1273079808*b^3*Sqrt[190*Pi]) + 
      (150553031*d^5*K0*K1*M^5*u^3)/(12730798080*b^3*Sqrt[190*Pi]) - 
      (80525329*d^7*K0*K1*M^5*u^3)/(6011765760*b^3*Sqrt[190*Pi]) + 
      (63671089*d^9*K0*K1*M^5*u^3)/(72141189120*b^3*Sqrt[190*Pi]) + 
      (13944277*d^11*K0*K1*M^5*u^3)/(5152942080*b^3*Sqrt[190*Pi]) - 
      (14511*d^13*K0*K1*M^5*u^3)/(229019648*b^3*Sqrt[190*Pi]) + 
      (18367*d^9*K0^2*M^5*Sqrt[95/(2*Pi)]*u^4)/(2219728896*b^3) - 
      (((282050711*I)/6870589440)*d*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((4308524849*I)/24047063040)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((11765387329*I)/48094126080)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((2250704609*I)/12023531520)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((223408699*I)/1212456960)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((2122304227*I)/72141189120)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((5451643*I)/2623315968)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (5614363*d^3*K0^2*M^5*u^4)/(19674869760*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (70597549301*d^3*K1^2*M^5*u^4)/(20976438067200*Sqrt[190]*b^3*
        Sqrt[Pi]) - (347096411*d*K0^2*M^5*u^4)/(432847134720*b^3*
        Sqrt[190*Pi]) + (2289748423*d^5*K0^2*M^5*u^4)/
       (432847134720*b^3*Sqrt[190*Pi]) - (7553027*d^7*K0^2*M^5*u^4)/
       (1093048320*b^3*Sqrt[190*Pi]) + (2850017*d^11*K0^2*M^5*u^4)/
       (2061176832*b^3*Sqrt[190*Pi]) - (73659*d^13*K0^2*M^5*u^4)/
       (2290196480*b^3*Sqrt[190*Pi]) - (712646575093*d*K1^2*M^5*u^4)/
       (545387389747200*b^3*Sqrt[190*Pi]) + (1353422657581*d^5*K1^2*M^5*u^4)/
       (109077477949440*b^3*Sqrt[190*Pi]) - (107221649687*d^7*K1^2*M^5*u^4)/
       (15149649715200*b^3*Sqrt[190*Pi]) - (84752468887*d^9*K1^2*M^5*u^4)/
       (25970828083200*b^3*Sqrt[190*Pi]) + (1100035763*d^11*K1^2*M^5*u^4)/
       (393497395200*b^3*Sqrt[190*Pi]) - (1426493*d^13*K1^2*M^5*u^4)/
       (7495188480*b^3*Sqrt[190*Pi]) + (3144430409*d*K0*K1*M^5*
        Sqrt[19/(10*Pi)]*u^5)/(68173423718400*b^3) - 
      (12286386289*d^7*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^5)/(30299299430400*b^3) - 
      (((9254923*I)/624599040)*d*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((4319580557*I)/48094126080)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((475969051*I)/6011765760)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((136452299*I)/1873797120)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((53713571*I)/4508824320)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((18106993*I)/28856475648)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((81275343497*I)/1731388538880)*d*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((96908049881*I)/346277707776)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((269966861*I)/1233182720)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((121913382421*I)/577129512960)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((9956430149*I)/288564756480)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((54632119*I)/38475300864)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((7185561919*I)/173138853888)*d^3*K1^2*M^5*Sqrt[(5*Pi)/38]*u^5)/b^3 - 
      (((421207723*I)/6011765760)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[190]*b^3) + (359964008977*d^3*K0*K1*M^5*u^5)/
       (545387389747200*b^3*Sqrt[190*Pi]) + (1358280187447*d^5*K0*K1*M^5*u^5)/
       (545387389747200*b^3*Sqrt[190*Pi]) + (9140329879*d^9*K0*K1*M^5*u^5)/
       (12985414041600*b^3*Sqrt[190*Pi]) + (27577512619*d^11*K0*K1*M^5*u^5)/
       (8656942694400*b^3*Sqrt[190*Pi]) - (611273321*d^13*K0*K1*M^5*u^5)/
       (2885647564800*b^3*Sqrt[190*Pi]) + 
      (214357921429*d*K1^2*M^5*Sqrt[19/(10*Pi)]*u^6)/(1363468474368000*b^3) - 
      (79946289911*d^7*K1^2*M^5*Sqrt[19/(10*Pi)]*u^6)/(181795796582400*b^3) + 
      (12940539019*d^9*K1^2*M^5*Sqrt[19/(10*Pi)]*u^6)/(25970828083200*b^3) - 
      (((2770438571*I)/78699479040)*d*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((7357427873*I)/43284713472)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((185798853311*I)/865694269440)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((205475453*I)/1060899840)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((50253231449*I)/288564756480)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((2174016709*I)/72141189120)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((30437989*I)/26233159680)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (2961029083*d^3*K0^2*M^5*u^6)/(10388331233280*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (59046110545297*d^3*K1^2*M^5*u^6)/(5453873897472000*Sqrt[190]*b^3*
        Sqrt[Pi]) + (23541774439*d*K0^2*M^5*u^6)/(60598598860800*b^3*
        Sqrt[190*Pi]) - (26924494477*d^5*K0^2*M^5*u^6)/
       (121197197721600*b^3*Sqrt[190*Pi]) - (84108574289*d^7*K0^2*M^5*u^6)/
       (60598598860800*b^3*Sqrt[190*Pi]) + (3974370121*d^9*K0^2*M^5*u^6)/
       (12985414041600*b^3*Sqrt[190*Pi]) + (11847598801*d^11*K0^2*M^5*u^6)/
       (17313885388800*b^3*Sqrt[190*Pi]) - (310217041*d^13*K0^2*M^5*u^6)/
       (5771295129600*b^3*Sqrt[190*Pi]) - (5466038207653*d^5*K1^2*M^5*u^6)/
       (320816111616000*b^3*Sqrt[190*Pi]) + (3508077229*d^11*K1^2*M^5*u^6)/
       (1573989580800*b^3*Sqrt[190*Pi]) - (134077477*d^13*K1^2*M^5*u^6)/
       (1154259025920*b^3*Sqrt[190*Pi]) - (((423043463*I)/78699479040)*d*K0^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 + (((2707605571*I)/78699479040)*d^5*K0^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 + (((870515483*I)/24047063040)*d^7*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 - (((8731418233*I)/288564756480)*d^9*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 - (((35171879*I)/6273146880)*d^11*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 + (((8413211*I)/41223536640)*d^13*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 - (((2574263929*I)/288564756480)*d*K1^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 + (((217069584871*I)/4328471347200)*d^5*K1^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 + (((1654665799*I)/32791449600)*d^7*K1^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 - (((184962608009*I)/4328471347200)*d^9*
        K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - (((3603797671*I)/432847134720)*d^11*
        K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + (((5799481*I)/19237650432)*d^13*K1^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 - (((12798722003*I)/432847134720)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[190]*b^3) - 
      (((1610689181*I)/39349739520)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[190]*b^3) + (71070511597*d*K0*K1*M^5*u^7)/
       (59281238016000*b^3*Sqrt[190*Pi]) + (831896463667*d^3*K0*K1*M^5*u^7)/
       (97390605312000*b^3*Sqrt[190*Pi]) - (26448152201*d^5*K0*K1*M^5*u^7)/
       (2529626112000*b^3*Sqrt[190*Pi]) - (4026647627*d^7*K0*K1*M^5*u^7)/
       (504988323840*b^3*Sqrt[190*Pi]) + (42794506709*d^9*K0*K1*M^5*u^7)/
       (6059859886080*b^3*Sqrt[190*Pi]) + (26000564977*d^11*K0*K1*M^5*u^7)/
       (15149649715200*b^3*Sqrt[190*Pi]) - (129613213*d^13*K0*K1*M^5*u^7)/
       (1442823782400*b^3*Sqrt[190*Pi]) + 
      (513628639*d^11*K0^2*M^5*Sqrt[19/(10*Pi)]*u^8)/(30299299430400*b^3) - 
      (((4062411*I)/1001960960)*d*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((157270039*I)/7729413120)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((683959319*I)/30058828800)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((1856680907*I)/67632364800)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((2886714547*I)/135264729600)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((35785301*I)/7729413120)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((142411*I)/858823680)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (2348567467777*d^3*K0^2*M^5*u^8)/(1363468474368000*Sqrt[190]*b^3*
        Sqrt[Pi]) + (7247998347487*d^3*K1^2*M^5*u^8)/(4090405423104000*
        Sqrt[190]*b^3*Sqrt[Pi]) - (60286707433*d*K0^2*M^5*u^8)/
       (681734237184000*b^3*Sqrt[190*Pi]) - (1762026312491*d^5*K0^2*M^5*u^8)/
       (1363468474368000*b^3*Sqrt[190*Pi]) - (5181097723*d^7*K0^2*M^5*u^8)/
       (2673467596800*b^3*Sqrt[190*Pi]) + (29305295251*d^9*K0^2*M^5*u^8)/
       (22724474572800*b^3*Sqrt[190*Pi]) - (107753*d^13*K0^2*M^5*u^8)/
       (6970163200*b^3*Sqrt[190*Pi]) + (334448955121*d*K1^2*M^5*u^8)/
       (1022601355776000*b^3*Sqrt[190*Pi]) - (7167080200211*d^5*K1^2*M^5*u^8)/
       (4090405423104000*b^3*Sqrt[190*Pi]) - (211209589*d^7*K1^2*M^5*u^8)/
       (79041650688*b^3*Sqrt[190*Pi]) + (50585403679*d^9*K1^2*M^5*u^8)/
       (27269369487360*b^3*Sqrt[190*Pi]) + (134414781937*d^11*K1^2*M^5*u^8)/
       (272693694873600*b^3*Sqrt[190*Pi]) - (7541719*d^13*K1^2*M^5*u^8)/
       (332959334400*b^3*Sqrt[190*Pi]) - (((1664051*I)/4161991680)*d*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 + (((40945459*I)/20039219200)*d^5*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 + (((135034967*I)/45088243200)*d^7*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 - (((27349741*I)/12882355200)*d^9*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 - (((4499309*I)/8323983360)*d^11*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 + (((2127779*I)/108211783680)*d^13*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 - (((127056751*I)/270529459200)*d*K1^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 + (((3790822793*I)/1623176755200)*d^5*K1^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 + (((1479330023*I)/405794188800)*d^7*K1^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 - (((675765161*I)/270529459200)*d^9*K1^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 - (((73811191*I)/108211783680)*d^11*K1^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 + (((181903*I)/7214118912)*d^13*K1^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 - (((215823011*I)/108211783680)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) - (((3824971723*I)/1623176755200)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) + (63941029*d*K0*K1*M^5*u^9)/
       (1542385152000*b^3*Sqrt[190*Pi]) + (253376350177*d^3*K0*K1*M^5*u^9)/
       (340867118592000*b^3*Sqrt[190*Pi]) - (4137568619*d^5*K0*K1*M^5*u^9)/
       (24347651328000*b^3*Sqrt[190*Pi]) - (6115107883*d^7*K0*K1*M^5*u^9)/
       (3408671185920*b^3*Sqrt[190*Pi]) + (195837953*d^9*K0*K1*M^5*u^9)/
       (216423567360*b^3*Sqrt[190*Pi]) + (3907164011*d^11*K0*K1*M^5*u^9)/
       (13634684743680*b^3*Sqrt[190*Pi]) - (22417*d^13*K0*K1*M^5*u^9)/
       (1821747200*b^3*Sqrt[190*Pi]) + (36798451*d^9*K0^2*M^5*
        Sqrt[19/(10*Pi)]*u^10)/(8521677964800*b^3) - 
      (((54133357*I)/405794188800)*d*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((6559463*I)/9661766400)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((288960857*I)/405794188800)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((25033*I)/97546680)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      (((813353*I)/81158837760)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      (5793709*d^3*K0^2*M^5*u^10)/(2028970944000*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (4840956697*d^3*K1^2*M^5*u^10)/(511300677888000*Sqrt[190]*b^3*
        Sqrt[Pi]) + (((4006313*I)/135264729600)*d^5*K0*K1*M^5*
        Sqrt[(19*Pi)/10]*u^10)/b^3 + (((12902693*I)/202897094400)*d^7*K0*K1*
        M^5*Sqrt[(19*Pi)/10]*u^10)/b^3 + (1096426909*d*K0^2*M^5*u^10)/
       (56811186432000*b^3*Sqrt[190*Pi]) + (3607443583*d^5*K0^2*M^5*u^10)/
       (42608389824000*b^3*Sqrt[190*Pi]) - (1518168499*d^7*K0^2*M^5*u^10)/
       (6817342371840*b^3*Sqrt[190*Pi]) + (1201535039*d^11*K0^2*M^5*u^10)/
       (34086711859200*b^3*Sqrt[190*Pi]) - (110023*d^13*K0^2*M^5*u^10)/
       (77294131200*b^3*Sqrt[190*Pi]) + (1616032849*d*K1^2*M^5*u^10)/
       (85216779648000*b^3*Sqrt[190*Pi]) + (1118768941*d^5*K1^2*M^5*u^10)/
       (11620469952000*b^3*Sqrt[190*Pi]) - (26186810807*d^7*K1^2*M^5*u^10)/
       (102260135577600*b^3*Sqrt[190*Pi]) + (9083168189*d^9*K1^2*M^5*u^10)/
       (102260135577600*b^3*Sqrt[190*Pi]) + (151234537*d^11*K1^2*M^5*u^10)/
       (3408671185920*b^3*Sqrt[190*Pi]) - (57887*d^13*K1^2*M^5*u^10)/
       (31826995200*b^3*Sqrt[190*Pi]) - (((3061*I)/542868480)*d*K0^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 - (((1112753*I)/32463535104)*d^9*K0^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 - (((416753*I)/20289709440)*d^11*K0^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 + (((2621*I)/2951230464)*d^13*K0^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 - (((148621*I)/24593587200)*d*K1^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 + (((16927327*I)/811588377600)*d^5*K1^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 + (((1093*I)/12524512)*d^7*K1^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 - (((1189127*I)/32463535104)*d^9*K1^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 + (((33797*I)/32463535104)*d^13*K1^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 - (((27289*I)/724632480)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[190]*b^3) - (((1226243*I)/28985299200)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[190]*b^3) + (((166939*I)/162317675520)*d^5*K0^2*
        M^5*Sqrt[(19*Pi)/10]*u^11)/b^3 + (((27653*I)/6763236480)*d^7*K0^2*M^5*
        Sqrt[(19*Pi)/10]*u^11)/b^3 - (((51661*I)/40579418880)*d^11*K1^2*M^5*
        Sqrt[(19*Pi)/10]*u^11)/b^3 - (105812519*d*K0*K1*M^5*u^11)/
       (127825169472000*b^3*Sqrt[190*Pi]) + (3196327891*d^3*K0*K1*M^5*u^11)/
       (255650338944000*b^3*Sqrt[190*Pi]) + (275175227*d^5*K0*K1*M^5*u^11)/
       (12173825664000*b^3*Sqrt[190*Pi]) - (125477417*d^7*K0*K1*M^5*u^11)/
       (1966541068800*b^3*Sqrt[190*Pi]) + (21348011*d^9*K0*K1*M^5*u^11)/
       (1597814618400*b^3*Sqrt[190*Pi]) + (25928611*d^11*K0*K1*M^5*u^11)/
       (1549395993600*b^3*Sqrt[190*Pi]) - (11821*d^13*K0*K1*M^5*u^11)/
       (20809958400*b^3*Sqrt[190*Pi]) - (10373904439*d*K0^2*M^5*
        Sqrt[19/(10*Pi)]*u^12)/(790982148692736000*b^3) - 
      (11177828877497*d^5*K1^2*M^5*Sqrt[19/(10*Pi)]*u^12)/
       (104409643627441152000*b^3) - (((153983*I)/202897094400)*d*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 - (((864337*I)/101448547200)*d^3*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (((21523*I)/8115883776)*d^5*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (((893531*I)/50724273600)*d^7*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 - (((332459*I)/67632364800)*d^9*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 - (((2917*I)/450882432)*d^11*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (((16097*I)/40579418880)*d^13*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (5119*d^3*K0^2*M^5*u^12)/
       (96399072000*Sqrt[190]*b^3*Sqrt[Pi]) + (15784679*d^3*K1^2*M^5*u^12)/
       (31956292368000*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (83764775671*d*K0^2*M^5*u^12)/(158196429738547200*b^3*Sqrt[190*Pi]) + 
      (38347711*d^5*K0^2*M^5*u^12)/(23240939904000*b^3*Sqrt[190*Pi]) - 
      (8136097*d^7*K0^2*M^5*u^12)/(1826073849600*b^3*Sqrt[190*Pi]) + 
      (8867837*d^9*K0^2*M^5*u^12)/(4648187980800*b^3*Sqrt[190*Pi]) + 
      (712651*d^11*K0^2*M^5*u^12)/(710139830400*b^3*Sqrt[190*Pi]) - 
      (118829*d^13*K0^2*M^5*u^12)/(270529459200*b^3*Sqrt[190*Pi]) + 
      (50820109*d*K1^2*M^5*u^12)/(255650338944000*b^3*Sqrt[190*Pi]) + 
      (63158253654967*d^5*K1^2*M^5*u^12)/(20881928725488230400*b^3*
        Sqrt[190*Pi]) - (44784853*d^7*K1^2*M^5*u^12)/(12782516947200*b^3*
        Sqrt[190*Pi]) + (3072899*d^9*K1^2*M^5*u^12)/(3933082137600*b^3*
        Sqrt[190*Pi]) + (34189*d^11*K1^2*M^5*u^12)/(25823266560*b^3*
        Sqrt[190*Pi]) - (77057*d^13*K1^2*M^5*u^12)/(270529459200*b^3*
        Sqrt[190*Pi]) + (1643*d*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^13)/
       (2711442988800*b^3) + (835327*d^3*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^13)/
       (6923863346400*b^3) - (530381*d^5*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^13)/
       (7989073092000*b^3) + (65506211*d^11*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^13)/
       (775472694796800*b^3) - (((1489*I)/25362136800)*d*K0^2*M^5*
        Sqrt[Pi/190]*u^13)/b^3 - (((101*I)/735134400)*d^5*K0^2*M^5*
        Sqrt[Pi/190]*u^13)/b^3 + (((2077*I)/1102701600)*d^7*K0^2*M^5*
        Sqrt[Pi/190]*u^13)/b^3 + (((1217*I)/4227022800)*d^9*K0^2*M^5*
        Sqrt[Pi/190]*u^13)/b^3 - (((469*I)/483088320)*d^11*K0^2*M^5*
        Sqrt[Pi/190]*u^13)/b^3 - (((59*I)/441080640)*d^13*K0^2*M^5*
        Sqrt[Pi/190]*u^13)/b^3 - (((2687*I)/50724273600)*d*K1^2*M^5*
        Sqrt[Pi/190]*u^13)/b^3 - ((I/16953300)*d^5*K1^2*M^5*Sqrt[Pi/190]*
        u^13)/b^3 + (((8429*I)/5072427360)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^13)/
       b^3 + (((47*I)/198918720)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((683*I)/780373440)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((41*I)/390186720)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((14723*I)/16908091200)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[190]*b^3) - 
      (((1777*I)/2205403200)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[190]*b^3) - 
      (77115439*d*K0*K1*M^5*u^13)/(447388093152000*b^3*Sqrt[190*Pi]) - 
      (196764773*d^3*K0*K1*M^5*u^13)/(138477266928000*b^3*Sqrt[190*Pi]) + 
      (1946491*d^7*K0*K1*M^5*u^13)/(1065209745600*b^3*Sqrt[190*Pi]) - 
      (835631*d^9*K0*K1*M^5*u^13)/(375956380800*b^3*Sqrt[190*Pi]) - 
      (45051493*d^11*K0*K1*M^5*u^13)/(45616040870400*b^3*Sqrt[190*Pi]) + 
      (5561*d^13*K0*K1*M^5*u^13)/(16908091200*b^3*Sqrt[190*Pi]) + 
      (((97*I)/8454045600)*d*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((97*I)/745945200)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((3977*I)/25362136800)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 - 
      (((2813*I)/6340534200)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 - 
      (((97*I)/939338400)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((97*I)/507242736)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((97*I)/1690809120)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (82741*d^3*K0^2*M^5*u^14)/(7989073092000*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (82741*d^3*K1^2*M^5*u^14)/(7989073092000*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (9991*d*K0^2*M^5*u^14)/(4565184624000*b^3*Sqrt[190*Pi]) - 
      (80219*d^5*K0^2*M^5*u^14)/(1389404016000*b^3*Sqrt[190*Pi]) + 
      (97*d^7*K0^2*M^5*u^14)/(1268106840*b^3*Sqrt[190*Pi]) - 
      (193903*d^9*K0^2*M^5*u^14)/(6391258473600*b^3*Sqrt[190*Pi]) + 
      (4171*d^11*K0^2*M^5*u^14)/(177534957600*b^3*Sqrt[190*Pi]) - 
      (97*d^13*K0^2*M^5*u^14)/(4830883200*b^3*Sqrt[190*Pi]) - 
      (9991*d*K1^2*M^5*u^14)/(4565184624000*b^3*Sqrt[190*Pi]) - 
      (80219*d^5*K1^2*M^5*u^14)/(1389404016000*b^3*Sqrt[190*Pi]) + 
      (97*d^7*K1^2*M^5*u^14)/(1268106840*b^3*Sqrt[190*Pi]) - 
      (193903*d^9*K1^2*M^5*u^14)/(6391258473600*b^3*Sqrt[190*Pi]) + 
      (4171*d^11*K1^2*M^5*u^14)/(177534957600*b^3*Sqrt[190*Pi]) - 
      (97*d^13*K1^2*M^5*u^14)/(4830883200*b^3*Sqrt[190*Pi]))/Pi, 
    ((((-1273197*I)/286274560)*d*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) - 
      (((14702931*I)/286274560)*d^3*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) + 
      (((3108019*I)/143137280)*d^5*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) - 
      (((211733*I)/3367936)*d^9*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) - 
      (((4148971*I)/286274560)*d^11*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) - 
      (((939*I)/559130)*d^13*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) + 
      (((91017*I)/143137280)*d^15*K1*M^5*Sqrt[Pi/190]*u)/(b^3*E^u) + 
      (((322051*I)/14313728)*d^7*K1*M^5*Sqrt[(5*Pi)/38]*u)/(b^3*E^u) + 
      (((2976549*I)/572549120)*d*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((1065547*I)/22021120)*d^3*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((8716817*I)/286274560)*d^5*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((11214469*I)/114509824)*d^7*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((1857223*I)/143137280)*d^11*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((38917*I)/11010560)*d^13*K0*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((1273197*I)/286274560)*d*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((14702931*I)/286274560)*d^3*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((3108019*I)/143137280)*d^5*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((211733*I)/3367936)*d^9*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((4148971*I)/286274560)*d^11*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) - 
      (((939*I)/559130)*d^13*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((91017*I)/143137280)*d^15*K1*M^5*Sqrt[Pi/190]*u^2)/(b^3*E^u) + 
      (((135227*I)/10409984)*d^9*K0*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) + 
      (((9303*I)/114509824)*d^15*K0*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) + 
      (((322051*I)/14313728)*d^7*K1*M^5*Sqrt[(5*Pi)/38]*u^2)/(b^3*E^u) + 
      (((2575886321579*I)/333212938426368)*d*K0*M^5*Sqrt[Pi/190]*u^3)/
       (b^3*E^u) + (((47917731852161*I)/833032346065920)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^3)/(b^3*E^u) - (((7752600639983*I)/166606469213184)*
        d^5*K0*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((1002865696737*I)/9743068375040)*d^7*K0*M^5*Sqrt[Pi/190]*u^3)/
       (b^3*E^u) + (((127227952147*I)/1719365007360)*d^9*K0*M^5*Sqrt[Pi/190]*
        u^3)/(b^3*E^u) + (((2673703*I)/200392192)*d^11*K0*M^5*Sqrt[Pi/190]*
        u^3)/(b^3*E^u) - (((38917*I)/11010560)*d^13*K0*M^5*Sqrt[Pi/190]*u^3)/
       (b^3*E^u) + (((1081524901*I)/527661268992)*d*K0^2*M^5*Sqrt[Pi/190]*
        u^3)/b^3 - (((2244719713*I)/65957658624)*d^5*K0^2*M^5*Sqrt[Pi/190]*
        u^3)/b^3 - (((439750637*I)/11470897152)*d^9*K0^2*M^5*Sqrt[Pi/190]*
        u^3)/b^3 - (((4185348119*I)/131915317248)*d^11*K0^2*M^5*Sqrt[Pi/190]*
        u^3)/b^3 + (((71815031*I)/32978829312)*d^13*K0^2*M^5*Sqrt[Pi/190]*
        u^3)/b^3 + (((367612103*I)/16031375360)*d*K1*M^5*Sqrt[Pi/190]*u^3)/
       (b^3*E^u) + (((30559566943*I)/206117683200)*d^3*K1*M^5*Sqrt[Pi/190]*
        u^3)/(b^3*E^u) - (((1502732617*I)/11272060800)*d^5*K1*M^5*
        Sqrt[Pi/190]*u^3)/(b^3*E^u) - (((355194967577*I)/1442823782400)*d^7*
        K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((781157371*I)/4372193280)*d^9*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((174784039*I)/24047063040)*d^13*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) + 
      (((320505907*I)/480941260800)*d^15*K1*M^5*Sqrt[Pi/190]*u^3)/(b^3*E^u) - 
      (((21429907*I)/2664955904)*d*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((17672053423*I)/219858862080)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((15451450999*I)/219858862080)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((14913409*I)/1268416512)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((3361142497*I)/131915317248)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((108560093*I)/38798622720)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((5983407*I)/73286287360)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((589723*I)/146572574720)*d^17*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((9303*I)/114509824)*d^15*K0*M^5*Sqrt[(5*Pi)/38]*u^3)/(b^3*E^u) - 
      (((890067481*I)/131915317248)*d^3*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((320505697*I)/11992301568)*d^7*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((36055*I)/7759724544)*d^15*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((106187*I)/527661268992)*d^17*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((2835539699*I)/219858862080)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[190]*b^3) + (((305767701*I)/160313753600)*d^11*K1*M^5*
        Sqrt[(19*Pi)/10]*u^3)/(b^3*E^u) + 
      (((383526496911049*I)/26657035074109440)*d*K0*M^5*Sqrt[Pi/190]*u^4)/
       (b^3*E^u) + (((1061495399924237*I)/11107097947545600)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^4)/(b^3*E^u) - (((605853599489323*I)/7404731965030400)*
        d^5*K0*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((1152413609818277*I)/7015009230028800)*d^7*K0*M^5*Sqrt[Pi/190]*u^4)/
       (b^3*E^u) + (((457128417299*I)/3929977159680)*d^9*K0*M^5*Sqrt[Pi/190]*
        u^4)/(b^3*E^u) + (((540956901*I)/22901964800)*d^11*K0*M^5*
        Sqrt[Pi/190]*u^4)/(b^3*E^u) - (((7604011*I)/1849774080)*d^13*K0*M^5*
        Sqrt[Pi/190]*u^4)/(b^3*E^u) + (((23189599*I)/73990963200)*d^15*K0*M^5*
        Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((4602211370025299*I)/147315193830604800)*d*K1*M^5*Sqrt[Pi/190]*u^4)/
       (b^3*E^u) + (((9318032703452887*I)/49105064610201600)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^4)/(b^3*E^u) - 
      (((2096705585256473*I)/11331937986969600)*d^5*K1*M^5*Sqrt[Pi/190]*u^4)/
       (b^3*E^u) - (((1885860577242413*I)/6405008427417600)*d^7*K1*M^5*
        Sqrt[Pi/190]*u^4)/(b^3*E^u) + (((29728042241617*I)/133316917493760)*
        d^9*K1*M^5*Sqrt[Pi/190]*u^4)/(b^3*E^u) + 
      (((841370671747*I)/20199532953600)*d^11*K1*M^5*Sqrt[Pi/190]*u^4)/
       (b^3*E^u) - (((1274183011*I)/192376504320)*d^13*K1*M^5*Sqrt[Pi/190]*
        u^4)/(b^3*E^u) + (((429493199*I)/961882521600)*d^15*K1*M^5*
        Sqrt[Pi/190]*u^4)/(b^3*E^u) - (((192443188603*I)/9635553607680)*d*K0*
        K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - (((7609508099311*I)/33242659946496)*
        d^3*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((247701022897*I)/4155332493312)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((89892499987273*I)/166213299732480)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^4)/
       b^3 - (((6619702066907*I)/55404433244160)*d^11*K0*K1*M^5*Sqrt[Pi/190]*
        u^4)/b^3 + (((80109513631*I)/11872378552320)*d^13*K0*K1*M^5*
        Sqrt[Pi/190]*u^4)/b^3 - (((30191911597*I)/166213299732480)*d^15*K0*K1*
        M^5*Sqrt[Pi/190]*u^4)/b^3 - (((1200826079*I)/132970639785984)*d^17*K0*
        K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - (((66272496991*I)/5276612689920)*d^9*
        K0*K1*M^5*Sqrt[(19*Pi)/10]*u^4)/b^3 + 
      (((157573221403767217*I)/11195954731125964800)*d*K0*M^5*Sqrt[Pi/190]*
        u^5)/(b^3*E^u) + (((959465449538618423*I)/11195954731125964800)*d^3*
        K0*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((308574612731205889*I)/3731984910375321600)*d^5*K0*M^5*Sqrt[Pi/190]*
        u^5)/(b^3*E^u) - (((78951357270925063*I)/589260775322419200)*d^7*K0*
        M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((139080512718713*I)/1386495941935104)*d^9*K0*M^5*Sqrt[Pi/190]*u^5)/
       (b^3*E^u) + (((1559938564339*I)/80798131814400)*d^11*K0*M^5*
        Sqrt[Pi/190]*u^5)/(b^3*E^u) - (((57135209*I)/19730923520)*d^13*K0*M^5*
        Sqrt[Pi/190]*u^5)/(b^3*E^u) + (((223391601*I)/1282510028800)*d^15*K0*
        M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((1888065106747*I)/221617732976640)*d*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((7532278049347*I)/332426599464960)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^5)/
       b^3 + (((13930962406919*I)/66485319892992)*d^7*K0^2*M^5*Sqrt[Pi/190]*
        u^5)/b^3 - (((13971629707*I)/155194490880)*d^9*K0^2*M^5*Sqrt[Pi/190]*
        u^5)/b^3 - (((5379277155293*I)/110808866488320)*d^11*K0^2*M^5*
        Sqrt[Pi/190]*u^5)/b^3 + (((27316623199*I)/9497902841856)*d^13*K0^2*
        M^5*Sqrt[Pi/190]*u^5)/b^3 - (((19079233111*I)/332426599464960)*d^15*
        K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - (((1975736891*I)/664853198929920)*
        d^17*K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((76512560951027*I)/3928405168816128)*d*K1*M^5*Sqrt[Pi/190]*u^5)/
       (b^3*E^u) + (((33433156239088087*I)/294630387661209600)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^5)/(b^3*E^u) - (((46578996252759*I)/419701406924800)*
        d^5*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((2176233989812027*I)/12276266152550400)*d^7*K1*M^5*Sqrt[Pi/190]*u^5)/
       (b^3*E^u) + (((177066024708073*I)/1333169174937600)*d^9*K1*M^5*
        Sqrt[Pi/190]*u^5)/(b^3*E^u) + (((351432681857*I)/13466355302400)*d^11*
        K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((100617541*I)/26233159680)*d^13*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) + 
      (((215286173*I)/961882521600)*d^15*K1*M^5*Sqrt[Pi/190]*u^5)/(b^3*E^u) - 
      (((2198253377843587*I)/55847668710113280)*d*K1^2*M^5*Sqrt[Pi/190]*u^5)/
       b^3 + (((3793163959022563*I)/23269861962547200)*d^5*K1^2*M^5*
        Sqrt[Pi/190]*u^5)/b^3 + (((28589997453907*I)/44521419571200)*d^7*K1^2*
        M^5*Sqrt[Pi/190]*u^5)/b^3 - (((6343007666200207*I)/19945595967897600)*
        d^9*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((51155155278017*I)/356171356569600)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^5)/
       b^3 + (((349132911769*I)/41040320921600)*d^13*K1^2*M^5*Sqrt[Pi/190]*
        u^5)/b^3 - (((128066484881*I)/1246599747993600)*d^15*K1^2*M^5*
        Sqrt[Pi/190]*u^5)/b^3 - (((380690402641*I)/39891191935795200)*d^17*
        K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((29225944835957*I)/332426599464960)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[190]*b^3) - (((139871096460631*I)/447497345433600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[190]*b^3) + 
      (((3983821831796969*I)/559797736556298240)*d*K0*M^5*Sqrt[Pi/190]*u^6)/
       (b^3*E^u) + (((934218979494656027*I)/22391909462251929600)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) - 
      (((91622903117427293*I)/2239190946225192960)*d^5*K0*M^5*Sqrt[Pi/190]*
        u^6)/(b^3*E^u) - (((5861184640042093*I)/90655503895756800)*d^7*K0*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((838380966498577*I)/17331199274188800)*d^9*K0*M^5*Sqrt[Pi/190]*u^6)/
       (b^3*E^u) + (((5671198289*I)/587622776832)*d^11*K0*M^5*Sqrt[Pi/190]*
        u^6)/(b^3*E^u) - (((630237649*I)/461703610368)*d^13*K0*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((1216258599475091903*I)/134351456773511577600)*d*K1*M^5*Sqrt[Pi/190]*
        u^6)/(b^3*E^u) + (((7055222462300626321*I)/134351456773511577600)*d^3*
        K1*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) - 
      (((2388497935481333171*I)/44783818924503859200)*d^5*K1*M^5*Sqrt[Pi/190]*
        u^6)/(b^3*E^u) - (((110694228352755409*I)/1414225860773806080)*d^7*K1*
        M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((292277970054523*I)/4893515089182720)*d^9*K1*M^5*Sqrt[Pi/190]*u^6)/
       (b^3*E^u) + (((11540549151821*I)/969577581772800)*d^11*K1*M^5*
        Sqrt[Pi/190]*u^6)/(b^3*E^u) - (((25845352451*I)/15390120345600)*d^13*
        K1*M^5*Sqrt[Pi/190]*u^6)/(b^3*E^u) + 
      (((316061173*I)/3551566233600)*d^15*K1*M^5*Sqrt[Pi/190]*u^6)/
       (b^3*E^u) - (((265255444707161*I)/1011733128806400)*d^3*K0*K1*M^5*
        Sqrt[Pi/190]*u^6)/b^3 + (((3231958165648477*I)/23269861962547200)*d^5*
        K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((766786763644139*I)/1424685426278400)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^6)/
       b^3 - (((658540766170871*I)/2493199495987200)*d^9*K0*K1*M^5*
        Sqrt[Pi/190]*u^6)/b^3 - (((175839343793567*I)/1424685426278400)*d^11*
        K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 + 
      (((3484375144219*I)/474895142092800)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^6)/
       b^3 - (((59889661213*I)/767138306457600)*d^15*K0*K1*M^5*Sqrt[Pi/190]*
        u^6)/b^3 - (((165774544007*I)/19945595967897600)*d^17*K0*K1*M^5*
        Sqrt[Pi/190]*u^6)/b^3 + (((5935687*I)/1539012034560)*d^15*K0*M^5*
        Sqrt[(19*Pi)/10]*u^6)/(b^3*E^u) - 
      (((50877977014121*I)/27923834355056640)*d*K0*K1*M^5*Sqrt[(19*Pi)/10]*
        u^6)/b^3 + (((693619037861388659*I)/268702913547023155200)*d*K0*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) + 
      (((4080286680260343877*I)/268702913547023155200)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) - 
      (((1372961202314938367*I)/89567637849007718400)*d^5*K0*M^5*Sqrt[Pi/190]*
        u^7)/(b^3*E^u) - (((319659263757634529*I)/14142258607738060800)*d^7*
        K0*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) + 
      (((2846096139879071*I)/166379513032212480)*d^9*K0*M^5*Sqrt[Pi/190]*u^7)/
       (b^3*E^u) + (((6832003134433*I)/1939155163545600)*d^11*K0*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) - (((379022251*I)/775972454400)*d^13*K0*
        M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) + (((2273569789*I)/92340722073600)*
        d^15*K0*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) - 
      (((185271489618209*I)/27923834355056640)*d*K0^2*M^5*Sqrt[Pi/190]*u^7)/
       b^3 + (((76385065790983*I)/2908732745318400)*d^5*K0^2*M^5*Sqrt[Pi/190]*
        u^7)/b^3 + (((37136748656347*I)/383569153228800)*d^7*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 - (((475552233955103*I)/9972797983948800)*d^9*
        K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - (((6606461385707*I)/293317587763200)*
        d^11*K0^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((1112710171717*I)/831066498662400)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^7)/
       b^3 - (((11403995047*I)/997279798394880)*d^15*K0^2*M^5*Sqrt[Pi/190]*
        u^7)/b^3 - (((32541056759*I)/19945595967897600)*d^17*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 + 
      (((136921196107661839*I)/44783818924503859200)*d*K1*M^5*Sqrt[Pi/190]*
        u^7)/(b^3*E^u) + (((224486575543523*I)/12829589073100800)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) - 
      (((2381169303406994509*I)/134351456773511577600)*d^5*K1*M^5*
        Sqrt[Pi/190]*u^7)/(b^3*E^u) - 
      (((92711462146503341*I)/3535564651934515200)*d^7*K1*M^5*Sqrt[Pi/190]*
        u^7)/(b^3*E^u) + (((8245180339174193*I)/415948782580531200)*d^9*K1*
        M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) + (((8377637129*I)/2036927692800)*
        d^11*K1*M^5*Sqrt[Pi/190]*u^7)/(b^3*E^u) - 
      (((26467920833*I)/46170361036800)*d^13*K1*M^5*Sqrt[Pi/190]*u^7)/
       (b^3*E^u) + (((60491017*I)/2098652774400)*d^15*K1*M^5*Sqrt[Pi/190]*
        u^7)/(b^3*E^u) - (((1447868550837019*I)/139619171775283200)*d*K1^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((8005427858723447*I)/174523964719104000)*d^5*K1^2*M^5*Sqrt[Pi/190]*
        u^7)/b^3 - (((240027087550093*I)/3324265994649600)*d^9*K1^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 - (((3575226471923*I)/108399978086400)*d^11*
        K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((48867670421873*I)/24931994959872000)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^7)/
       b^3 - (((16874981593*I)/1133272498176000)*d^15*K1^2*M^5*Sqrt[Pi/190]*
        u^7)/b^3 - (((297039107531*I)/6245266227200)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[190]*b^3) - (((377588003354209*I)/5133057785856000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[190]*b^3) + 
      (((92710185534209*I)/12465997479936000)*d^7*K1^2*M^5*Sqrt[(19*Pi)/10]*
        u^7)/b^3 - (((4487597449*I)/33242659946496000)*d^17*K1^2*M^5*
        Sqrt[(19*Pi)/10]*u^7)/b^3 + 
      (((190651757469213979*I)/268702913547023155200)*d*K0*M^5*Sqrt[Pi/190]*
        u^8)/(b^3*E^u) + (((1089098946810182591*I)/268702913547023155200)*d^3*
        K0*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) - 
      (((121948545920152361*I)/29855879283002572800)*d^5*K0*M^5*Sqrt[Pi/190]*
        u^8)/(b^3*E^u) - (((86234772264467839*I)/14142258607738060800)*d^7*K0*
        M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) + 
      (((3796258893900971*I)/831897565161062400)*d^9*K0*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) - (((12838726729*I)/92340722073600)*d^13*K0*M^5*Sqrt[Pi/190]*
        u^8)/(b^3*E^u) + (((631225019*I)/92340722073600)*d^15*K0*M^5*
        Sqrt[Pi/190]*u^8)/(b^3*E^u) + 
      (((17019031901176637*I)/20669454888232550400)*d*K1*M^5*Sqrt[Pi/190]*
        u^8)/(b^3*E^u) + (((2006067819326994667*I)/447838189245038592000)*d^3*
        K1*M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) - 
      (((2044857392862902797*I)/447838189245038592000)*d^5*K1*M^5*
        Sqrt[Pi/190]*u^8)/(b^3*E^u) - 
      (((479675325933345937*I)/70711293038690304000)*d^7*K1*M^5*Sqrt[Pi/190]*
        u^8)/(b^3*E^u) + (((1410924673673059*I)/277299188387020800)*d^9*K1*
        M^5*Sqrt[Pi/190]*u^8)/(b^3*E^u) - 
      (((219048973069*I)/1385110831104000)*d^13*K1*M^5*Sqrt[Pi/190]*u^8)/
       (b^3*E^u) + (((1203992423*I)/153901203456000)*d^15*K1*M^5*Sqrt[Pi/190]*
        u^8)/(b^3*E^u) - (((193907722913591*I)/34904792943820800)*d*K0*K1*M^5*
        Sqrt[Pi/190]*u^8)/b^3 - (((3398742284775413*I)/87261982359552000)*d^3*
        K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((92630304577787*I)/3793999233024000)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^8)/
       b^3 + (((310245534962747*I)/4155332493312000)*d^7*K0*K1*M^5*
        Sqrt[Pi/190]*u^8)/b^3 - (((47315451711877*I)/1246599747993600)*d^9*K0*
        K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - (((863748215063*I)/48886264627200)*
        d^11*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((13202811050269*I)/12465997479936000)*d^13*K0*K1*M^5*Sqrt[Pi/190]*
        u^8)/b^3 - (((79133548453*I)/12465997479936000)*d^15*K0*K1*M^5*
        Sqrt[Pi/190]*u^8)/b^3 - (((38630354647*I)/24931994959872000)*d^17*K0*
        K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + (((2058650041*I)/39574595174400)*d^11*
        K0*M^5*Sqrt[(19*Pi)/10]*u^8)/(b^3*E^u) + 
      (((565940546807*I)/9695775817728000)*d^11*K1*M^5*Sqrt[(19*Pi)/10]*u^8)/
       (b^3*E^u) + (((65394753476270083*I)/403054370320534732800)*d*K0*M^5*
        Sqrt[Pi/190]*u^9)/(b^3*E^u) + 
      (((535713084596507329*I)/671757283867557888000)*d^3*K0*M^5*Sqrt[Pi/190]*
        u^9)/(b^3*E^u) - (((546938312040371599*I)/671757283867557888000)*d^5*
        K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      (((133448985331486379*I)/106066939558035456000)*d^7*K0*M^5*Sqrt[Pi/190]*
        u^9)/(b^3*E^u) + (((14304672084803*I)/15405510465945600)*d^9*K0*M^5*
        Sqrt[Pi/190]*u^9)/(b^3*E^u) + (((4117560329*I)/19161612288000)*d^11*
        K0*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      (((22460642821*I)/692555415552000)*d^13*K0*M^5*Sqrt[Pi/190]*u^9)/
       (b^3*E^u) + (((374792141*I)/230851805184000)*d^15*K0*M^5*Sqrt[Pi/190]*
        u^9)/(b^3*E^u) - (((3387990486469*I)/5817465490636800)*d*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 + (((12872685889523*I)/4847887908864000)*d^5*
        K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((16861100938939*I)/2077666246656000)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^9)/
       b^3 - (((17854590653*I)/4358740377600)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^9)/
       b^3 - (((2422289674723*I)/1246599747993600)*d^11*K0^2*M^5*Sqrt[Pi/190]*
        u^9)/b^3 + (((744959923063*I)/6232998739968000)*d^13*K0^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 - (((3536682841*I)/6232998739968000)*d^15*K0^2*
        M^5*Sqrt[Pi/190]*u^9)/b^3 - (((92949277*I)/461703610368000)*d^17*K0^2*
        M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((312100661356711*I)/1744824113941708800)*d*K1*M^5*Sqrt[Pi/190]*u^9)/
       (b^3*E^u) + (((1728042628806710779*I)/2015271851602673664000)*d^3*K1*
        M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      (((77485611490888193*I)/87620515287072768000)*d^5*K1*M^5*Sqrt[Pi/190]*
        u^9)/(b^3*E^u) + (((73693729878929*I)/73402726337740800)*d^9*K1*M^5*
        Sqrt[Pi/190]*u^9)/(b^3*E^u) + (((1124770694269*I)/4847887908864000)*
        d^11*K1*M^5*Sqrt[Pi/190]*u^9)/(b^3*E^u) - 
      (((24972359327*I)/692555415552000)*d^13*K1*M^5*Sqrt[Pi/190]*u^9)/
       (b^3*E^u) + (((32930729*I)/17757831168000)*d^15*K1*M^5*Sqrt[Pi/190]*
        u^9)/(b^3*E^u) - (((13102954583123*I)/17452396471910400)*d*K1^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 + (((2040984041401*I)/632333205504000)*d^5*K1^2*
        M^5*Sqrt[Pi/190]*u^9)/b^3 + (((426784856959133*I)/43630991179776000)*
        d^7*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((13234682411*I)/2673467596800)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((1871872681397*I)/793290748723200)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^9)/
       b^3 + (((940372487081*I)/6232998739968000)*d^13*K1^2*M^5*Sqrt[Pi/190]*
        u^9)/b^3 - (((374930239*I)/479461441536000)*d^15*K1^2*M^5*
        Sqrt[Pi/190]*u^9)/b^3 - (((473956969*I)/1780856782848000)*d^17*K1^2*
        M^5*Sqrt[Pi/190]*u^9)/b^3 - (((62067983999317*I)/14543663726592000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) - 
      (((74149743915239*I)/14543663726592000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[190]*b^3) - (((7557477646454017*I)/106066939558035456000)*d^7*K1*
        M^5*Sqrt[(19*Pi)/10]*u^9)/(b^3*E^u) + 
      (((707041829766611*I)/23709080607090278400)*d*K0*M^5*Sqrt[Pi/190]*u^10)/
       (b^3*E^u) + (((17166487434506819*I)/155020911661744128000)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) - 
      (((35241902075139131*I)/287895978800381952000)*d^5*K0*M^5*Sqrt[Pi/190]*
        u^10)/(b^3*E^u) - (((19539712996542439*I)/106066939558035456000)*d^7*
        K0*M^5*Sqrt[Pi/190]*u^10)/(b^3*E^u) + 
      (((4920585213457*I)/35652752792616960)*d^9*K0*M^5*Sqrt[Pi/190]*u^10)/
       (b^3*E^u) - (((4377189781*I)/692555415552000)*d^13*K0*M^5*Sqrt[Pi/190]*
        u^10)/(b^3*E^u) + (((82155041*I)/230851805184000)*d^15*K0*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) + 
      (((2980922681238743*I)/93012546997046476800)*d*K1*M^5*Sqrt[Pi/190]*
        u^10)/(b^3*E^u) + (((704957729555742239*I)/6045815554808020992000)*
        d^3*K1*M^5*Sqrt[Pi/190]*u^10)/(b^3*E^u) - 
      (((809903090488637269*I)/6045815554808020992000)*d^5*K1*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) - 
      (((60002903234069183*I)/318200818674106368000)*d^7*K1*M^5*Sqrt[Pi/190]*
        u^10)/(b^3*E^u) + (((182662840711529*I)/1247846347741593600)*d^9*K1*
        M^5*Sqrt[Pi/190]*u^10)/(b^3*E^u) + 
      (((493376265689*I)/14543663726592000)*d^11*K1*M^5*Sqrt[Pi/190]*u^10)/
       (b^3*E^u) - (((1585713253*I)/230851805184000)*d^13*K1*M^5*Sqrt[Pi/190]*
        u^10)/(b^3*E^u) + (((3090083*I)/6995509248000)*d^15*K1*M^5*
        Sqrt[Pi/190]*u^10)/(b^3*E^u) - (((2947606833329*I)/13089297353932800)*
        d*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((17441044644581*I)/10907747794944000)*d^3*K0*K1*M^5*Sqrt[Pi/190]*
        u^10)/b^3 + (((3337228196479*I)/3635915931648000)*d^5*K0*K1*M^5*
        Sqrt[Pi/190]*u^10)/b^3 + (((104512386551267*I)/32723243384832000)*d^7*
        K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((2559674288167*I)/1636162169241600)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^10)/
       b^3 - (((5096031269869*I)/6544648676966400)*d^11*K0*K1*M^5*
        Sqrt[Pi/190]*u^10)/b^3 + (((87343233793*I)/1558249684992000)*d^13*K0*
        K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - (((1740697333*I)/4674749054976000)*
        d^15*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((1048633757*I)/9349498109952000)*d^17*K0*K1*M^5*Sqrt[Pi/190]*u^10)/
       b^3 + (((10713439*I)/5982584832000)*d^11*K0*M^5*Sqrt[(19*Pi)/10]*u^10)/
       (b^3*E^u) + (((1259709692986999*I)/302290777740401049600)*d*K0*M^5*
        Sqrt[Pi/190]*u^11)/(b^3*E^u) + 
      (((634475742727891*I)/60458155548080209920)*d^3*K0*M^5*Sqrt[Pi/190]*
        u^11)/(b^3*E^u) - (((75800212269889*I)/3556362091063541760)*d^5*K0*
        M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) - 
      (((1466690398219*I)/206623908229939200)*d^7*K0*M^5*Sqrt[Pi/190]*u^11)/
       (b^3*E^u) + (((537028723717*I)/34662398548377600)*d^9*K0*M^5*
        Sqrt[Pi/190]*u^11)/(b^3*E^u) - (((68560727*I)/42775481548800)*d^11*K0*
        M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) - (((15502703*I)/34627770777600)*
        d^13*K0*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) + 
      (((3555571*I)/11542590259200)*d^15*K0*M^5*Sqrt[Pi/190]*u^11)/
       (b^3*E^u) - (((323210877461*I)/26178594707865600)*d*K0^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 + (((339658158187*I)/10907747794944000)*d^5*
        K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((3129238949411*I)/16361621692416000)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 - (((66989271887*I)/769958667878400)*d^9*K0^2*M^5*Sqrt[Pi/190]*
        u^11)/b^3 - (((13973378267*I)/297484030771200)*d^11*K0^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 + (((1039687579*I)/222607097856000)*d^13*K0^2*
        M^5*Sqrt[Pi/190]*u^11)/b^3 - (((148218589*I)/2337374527488000)*d^15*
        K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - (((7969033*I)/812999835648000)*d^17*
        K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((35160796395217*I)/8082641116053504000)*d*K1*M^5*Sqrt[Pi/190]*u^11)/
       (b^3*E^u) + (((16986736822173947*I)/1511453888702005248000)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^11)/(b^3*E^u) - 
      (((33943408081159921*I)/1511453888702005248000)*d^5*K1*M^5*Sqrt[Pi/190]*
        u^11)/(b^3*E^u) - (((25734836388803*I)/3182008186741063680)*d^7*K1*
        M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) + 
      (((5100559816661*I)/311961586935398400)*d^9*K1*M^5*Sqrt[Pi/190]*u^11)/
       (b^3*E^u) - (((1076812271*I)/1558249684992000)*d^11*K1*M^5*
        Sqrt[Pi/190]*u^11)/(b^3*E^u) - (((474366281*I)/519416561664000)*d^13*
        K1*M^5*Sqrt[Pi/190]*u^11)/(b^3*E^u) + 
      (((36458621*I)/173138853888000)*d^15*K1*M^5*Sqrt[Pi/190]*u^11)/
       (b^3*E^u) - (((7032670960199*I)/549750488865177600)*d*K1^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 + (((9556112370601*I)/343594055540736000)*d^5*
        K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((6583359316003*I)/32723243384832000)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 - (((18032376089461*I)/196339460308992000)*d^9*K1^2*M^5*
        Sqrt[Pi/190]*u^11)/b^3 - (((962776565953*I)/19633946030899200)*d^11*
        K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + (((641534617*I)/109564430976000)*
        d^13*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((1120215347*I)/14024247164928000)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 - (((8287421*I)/616450424832000)*d^17*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 - (((48884469857*I)/605985988608000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[190]*b^3) - (((55721011718809*I)/687188111081472000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[190]*b^3) + 
      (((6198578756047*I)/19887551167131648000)*d*K0*M^5*Sqrt[Pi/190]*u^12)/
       (b^3*E^u) + (((757123347263*I)/795502046685265920)*d^3*K0*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) - 
      (((41762114606677*I)/19887551167131648000)*d^5*K0*M^5*Sqrt[Pi/190]*
        u^12)/(b^3*E^u) - (((27011123678237*I)/19887551167131648000)*d^7*K0*
        M^5*Sqrt[Pi/190]*u^12)/(b^3*E^u) + 
      (((14122065017*I)/7090036066713600)*d^9*K0*M^5*Sqrt[Pi/190]*u^12)/
       (b^3*E^u) + (((4420825529*I)/2726936948736000)*d^11*K0*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) - (((30587483*I)/25970828083200)*d^13*K0*
        M^5*Sqrt[Pi/190]*u^12)/(b^3*E^u) - (((2082481*I)/8656942694400)*d^15*
        K0*M^5*Sqrt[Pi/190]*u^12)/(b^3*E^u) + 
      (((6929205938329*I)/19887551167131648000)*d*K1*M^5*Sqrt[Pi/190]*u^12)/
       (b^3*E^u) + (((26183357701577*I)/19887551167131648000)*d^3*K1*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) - 
      (((6285969000133*I)/2841078738161664000)*d^5*K1*M^5*Sqrt[Pi/190]*u^12)/
       (b^3*E^u) - (((7132634148151*I)/3977510233426329600)*d^7*K1*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) + (((139672716437*I)/77990396733849600)*
        d^9*K1*M^5*Sqrt[Pi/190]*u^12)/(b^3*E^u) + 
      (((59434087*I)/33665888256000)*d^11*K1*M^5*Sqrt[Pi/190]*u^12)/
       (b^3*E^u) - (((18666647*I)/18550591488000)*d^13*K1*M^5*Sqrt[Pi/190]*
        u^12)/(b^3*E^u) - (((9058171*I)/43284713472000)*d^15*K1*M^5*
        Sqrt[Pi/190]*u^12)/(b^3*E^u) - (((115762104167*I)/137437622216294400)*
        d*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 - 
      (((240119871851*I)/343594055540736000)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^12)/
       b^3 - (((2210371216631*I)/343594055540736000)*d^5*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (((1216972169*I)/66782129356800)*d^7*K0*K1*
        M^5*Sqrt[Pi/190]*u^12)/b^3 - (((209166424847*I)/24542432538624000)*
        d^9*K0*K1*M^5*Sqrt[Pi/190]*u^12)/b^3 - 
      (((1986065659*I)/577469000908800)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^12)/
       b^3 - (((696239653*I)/7012123582464000)*d^15*K0*K1*M^5*Sqrt[Pi/190]*
        u^12)/b^3 + (((110483*I)/63458131968000)*d^17*K0*K1*M^5*Sqrt[Pi/190]*
        u^12)/b^3 + (((5615459*I)/58925408256000)*d^13*K0*K1*M^5*
        Sqrt[(19*Pi)/10]*u^12)/b^3 + (((1878693997*I)/24371998979328000)*d*K0*
        M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + (((628043827*I)/812399965977600)*
        d^3*K0*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) - 
      (((173524427*I)/1160571379968000)*d^5*K0*M^5*Sqrt[Pi/190]*u^13)/
       (b^3*E^u) - (((52833761*I)/52753244544000)*d^7*K0*M^5*Sqrt[Pi/190]*
        u^13)/(b^3*E^u) - (((2445646573*I)/4874399795865600)*d^9*K0*M^5*
        Sqrt[Pi/190]*u^13)/(b^3*E^u) + (((29520637*I)/85216779648000)*d^11*K0*
        M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + (((48449*I)/124859750400)*d^13*K0*
        M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) + (((18443*I)/270529459200)*d^15*K0*
        M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) - (((274711081*I)/9816973015449600)*
        d*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((507468179*I)/1533902033664000)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((1179592487*I)/1636162169241600)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^13)/
       b^3 - (((7541489759*I)/3506061791232000)*d^9*K0^2*M^5*Sqrt[Pi/190]*
        u^13)/b^3 - (((64278271*I)/701212358246400)*d^11*K0^2*M^5*
        Sqrt[Pi/190]*u^13)/b^3 + (((835680887*I)/876515447808000)*d^13*K0^2*
        M^5*Sqrt[Pi/190]*u^13)/b^3 + (((20983679*I)/318732890112000)*d^15*
        K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - (((143411599*I)/7012123582464000)*
        d^17*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((1819887061*I)/24371998979328000)*d*K1*M^5*Sqrt[Pi/190]*u^13)/
       (b^3*E^u) + (((1813145153*I)/2437199897932800)*d^3*K1*M^5*Sqrt[Pi/190]*
        u^13)/(b^3*E^u) - (((148022207*I)/738545423616000)*d^5*K1*M^5*
        Sqrt[Pi/190]*u^13)/(b^3*E^u) - (((1237000607*I)/1353999943296000)*d^7*
        K1*M^5*Sqrt[Pi/190]*u^13)/(b^3*E^u) - 
      (((43195109*I)/99477546854400)*d^9*K1*M^5*Sqrt[Pi/190]*u^13)/
       (b^3*E^u) + (((26207221*I)/85216779648000)*d^11*K1*M^5*Sqrt[Pi/190]*
        u^13)/(b^3*E^u) + (((580597*I)/1623176755200)*d^13*K1*M^5*
        Sqrt[Pi/190]*u^13)/(b^3*E^u) + (((17419*I)/270529459200)*d^15*K1*M^5*
        Sqrt[Pi/190]*u^13)/(b^3*E^u) - (((499136921*I)/11453135184691200)*d*
        K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - (((1530767101*I)/21474628471296000)*
        d^5*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((3084045791*I)/2231130230784000)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^13)/
       b^3 - (((2517174379*I)/1753030895616000)*d^9*K1^2*M^5*Sqrt[Pi/190]*
        u^13)/b^3 - (((872256223*I)/1636162169241600)*d^11*K1^2*M^5*
        Sqrt[Pi/190]*u^13)/b^3 + (((248502769*I)/3506061791232000)*d^15*K1^2*
        M^5*Sqrt[Pi/190]*u^13)/b^3 - (((13979489*I)/1168687263744000)*d^17*
        K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + (((5400699809*I)/24542432538624000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[190]*b^3) - 
      (((5097591997*I)/171797027770368000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[190]*b^3) + (((101363*I)/2864429568000)*d^13*K1^2*M^5*
        Sqrt[(19*Pi)/10]*u^13)/b^3 - (((13187899*I)/2707999886592000)*d*K0*
        M^5*Sqrt[Pi/190]*u^14)/(b^3*E^u) - (((62773237*I)/1059652129536000)*
        d^3*K0*M^5*Sqrt[Pi/190]*u^14)/(b^3*E^u) - 
      (((36873587*I)/353217376512000)*d^5*K0*M^5*Sqrt[Pi/190]*u^14)/
       (b^3*E^u) + (((10259*I)/57708288000)*d^7*K0*M^5*Sqrt[Pi/190]*u^14)/
       (b^3*E^u) + (((685102939*I)/4874399795865600)*d^9*K0*M^5*Sqrt[Pi/190]*
        u^14)/(b^3*E^u) - (((4505773*I)/56811186432000)*d^11*K0*M^5*
        Sqrt[Pi/190]*u^14)/(b^3*E^u) - (((508303*I)/8115883776000)*d^13*K0*
        M^5*Sqrt[Pi/190]*u^14)/(b^3*E^u) - (((21317*I)/2705294592000)*d^15*K0*
        M^5*Sqrt[Pi/190]*u^14)/(b^3*E^u) - (((154213*I)/31858822195200)*d*K1*
        M^5*Sqrt[Pi/190]*u^14)/(b^3*E^u) - 
      (((1427745857*I)/24371998979328000)*d^3*K1*M^5*Sqrt[Pi/190]*u^14)/
       (b^3*E^u) - (((834128551*I)/8123999659776000)*d^5*K1*M^5*Sqrt[Pi/190]*
        u^14)/(b^3*E^u) + (((110302909*I)/624923050752000)*d^7*K1*M^5*
        Sqrt[Pi/190]*u^14)/(b^3*E^u) + (((667149289*I)/4874399795865600)*d^9*
        K1*M^5*Sqrt[Pi/190]*u^14)/(b^3*E^u) - 
      (((20123*I)/257064192000)*d^11*K1*M^5*Sqrt[Pi/190]*u^14)/(b^3*E^u) - 
      (((497701*I)/8115883776000)*d^13*K1*M^5*Sqrt[Pi/190]*u^14)/(b^3*E^u) - 
      (((20759*I)/2705294592000)*d^15*K1*M^5*Sqrt[Pi/190]*u^14)/(b^3*E^u) - 
      (((516882341*I)/15617911615488000)*d*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 - 
      (((2256566911*I)/2602985269248000)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^14)/
       b^3 + (((193010621*I)/134848530432000)*d^7*K0*K1*M^5*Sqrt[Pi/190]*
        u^14)/b^3 + (((143618899*I)/94393971302400)*d^9*K0*K1*M^5*
        Sqrt[Pi/190]*u^14)/b^3 - (((244573063*I)/250432985088000)*d^11*K0*K1*
        M^5*Sqrt[Pi/190]*u^14)/b^3 - (((1037343833*I)/1753030895616000)*d^13*
        K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + (((1614331*I)/70121235824640)*d^15*
        K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + (((66978883*I)/3506061791232000)*
        d^17*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 - 
      (((183123613*I)/6607577991168000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/10]*u^14)/
       b^3 + (((31*I)/526029504000)*d*K0*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) + 
      (((2077*I)/1578088512000)*d^3*K0*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) + 
      (((31*I)/9017648640)*d^5*K0*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) - 
      (((1333*I)/526029504000)*d^7*K0*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) - 
      (((31*I)/4208236032)*d^9*K0*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) + 
      (((31*I)/15029414400)*d^11*K0*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) + 
      (((31*I)/75147072000)*d^15*K0*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) + 
      (((34737713*I)/19088558641152000)*d*K0^2*M^5*Sqrt[Pi/190]*u^15)/b^3 + 
      (((179716301*I)/3303788995584000)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((6845197*I)/61356081346560)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((911192383*I)/12271216269312000)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^15)/
       b^3 + (((2295877*I)/22230464256000)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^15)/
       b^3 + (((6015703*I)/292171815936000)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^15)/
       b^3 - (((3823553*I)/219128861952000)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^15)/
       b^3 - (((3012389*I)/1168687263744000)*d^17*K0^2*M^5*Sqrt[Pi/190]*u^15)/
       b^3 + (((31*I)/526029504000)*d*K1*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) + 
      (((2077*I)/1578088512000)*d^3*K1*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) + 
      (((31*I)/9017648640)*d^5*K1*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) - 
      (((1333*I)/526029504000)*d^7*K1*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) - 
      (((31*I)/4208236032)*d^9*K1*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) + 
      (((31*I)/15029414400)*d^11*K1*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) + 
      (((31*I)/75147072000)*d^15*K1*M^5*Sqrt[Pi/190]*u^15)/(b^3*E^u) + 
      (((322300987*I)/171797027770368000)*d*K1^2*M^5*Sqrt[Pi/190]*u^15)/b^3 + 
      (((431139637*I)/7158209490432000)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((39542483*I)/360918125568000)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((1059764107*I)/12271216269312000)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^15)/
       b^3 + (((10787813*I)/111556511539200)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^15)/
       b^3 - (((1791329*I)/125216492544000)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^15)/
       b^3 - (((7938121*I)/3506061791232000)*d^17*K1^2*M^5*Sqrt[Pi/190]*u^15)/
       b^3 + (((7093067*I)/275315749632000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[190]*b^3) + (((1148398919*I)/42949256942592000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[190]*b^3) + (((31*I)/225441216000)*d^13*K0*M^5*
        Sqrt[(19*Pi)/10]*u^15)/(b^3*E^u) + (((31*I)/225441216000)*d^13*K1*M^5*
        Sqrt[(19*Pi)/10]*u^15)/(b^3*E^u) + (((155381*I)/109564430976000)*d^13*
        K1^2*M^5*Sqrt[(19*Pi)/10]*u^15)/b^3 + 
      (((561443*I)/4772139660288000)*d*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((318937*I)/151585612738560)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((72094273*I)/5856716855808000)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((38169899*I)/9203412201984000)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 - 
      (((1161163*I)/45114765696000)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 - 
      (((1189171*I)/87651544780800)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((1959277*I)/146085907968000)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((191819*I)/29217181593600)*d^15*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((569053*I)/876515447808000)*d^17*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 - 
      (((57283*I)/10737314235648000)*d*K0^2*M^5*Sqrt[Pi/190]*u^17)/b^3 - 
      (((1260359*I)/1894820159232000)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^17)/b^3 - 
      (((675841*I)/4601706100992000)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^17)/b^3 + 
      (((104777*I)/66691392768000)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^17)/b^3 + 
      (((3079*I)/6940733184000)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^17)/b^3 - 
      (((158959*I)/219128861952000)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^17)/b^3 - 
      (((21221*I)/73042953984000)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^17)/b^3 - 
      (((877*I)/167770534932000)*d*K1^2*M^5*Sqrt[Pi/190]*u^17)/b^3 - 
      (((20961793*I)/32211942706944000)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^17)/b^3 - 
      (((93013*I)/657386585856000)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^17)/b^3 + 
      (((2361031*I)/1533902033664000)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^17)/b^3 + 
      (((93767*I)/219128861952000)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^17)/b^3 - 
      (((9137*I)/12889933056000)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^17)/b^3 - 
      (((2953*I)/10434707712000)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^17)/b^3 - 
      (((331*I)/14608590796800)*d^17*K1^2*M^5*Sqrt[Pi/190]*u^17)/b^3 - 
      (((5088547*I)/32211942706944000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[190]*b^3) - (((4998457*I)/32211942706944000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[190]*b^3) - ((I/811588377600)*d^17*K0^2*M^5*
        Sqrt[(19*Pi)/10]*u^17)/b^3 + ((I/4648187980800)*d*K0*K1*M^5*
        Sqrt[Pi/190]*u^18)/b^3 + ((I/178776460800)*d^3*K0*K1*M^5*Sqrt[Pi/190]*
        u^18)/b^3 + (((67*I)/2324093990400)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^18)/
       b^3 + ((I/92963759616)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^18)/b^3 - 
      (((37*I)/581023497600)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^18)/b^3 - 
      (((73*I)/2324093990400)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^18)/b^3 + 
      (((11*I)/332013427200)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^18)/b^3 + 
      ((I/66402685440)*d^15*K0*K1*M^5*Sqrt[Pi/190]*u^18)/b^3 + 
      ((I/664026854400)*d^17*K0*K1*M^5*Sqrt[Pi/190]*u^18)/b^3)/Pi, 
    ((((483467*I)/83279872)*d*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((25783379*I)/916078592)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((8765643*I)/70467584)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((61021291*I)/916078592)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((33*I)/4898816)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((8424373*I)/6870589440)*d*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((55635769*I)/2290196480)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((4048367*I)/124919808)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 - 
      (((139556051*I)/6870589440)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((704069*I)/2290196480)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((251103*I)/2290196480)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^3)/b^3 + 
      (((310151*I)/70467584)*d^11*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 - 
      (((17207*I)/83279872)*d^13*K0^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((9243037*I)/458039296)*d^7*K1^2*M^5*Sqrt[(5*Pi)/38]*u^3)/b^3 + 
      (((54177709*I)/916078592)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[190]*b^3) - 
      (((58464707*I)/2290196480)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[190]*b^3) + 
      (25111421029*d*K0*K1*M^5*u^3)/(8656942694400*b^3*Sqrt[190*Pi]) + 
      (100911851773*d^3*K0*K1*M^5*u^3)/(8656942694400*b^3*Sqrt[190*Pi]) - 
      (2832356671*d^5*K0*K1*M^5*u^3)/(125462937600*b^3*Sqrt[190*Pi]) - 
      (9654703193*d^7*K0*K1*M^5*u^3)/(2885647564800*b^3*Sqrt[190*Pi]) + 
      (39013366157*d^9*K0*K1*M^5*u^3)/(2885647564800*b^3*Sqrt[190*Pi]) - 
      (20629381889*d^11*K0*K1*M^5*u^3)/(8656942694400*b^3*Sqrt[190*Pi]) + 
      (42375563*d^13*K0*K1*M^5*u^3)/(192376504320*b^3*Sqrt[190*Pi]) + 
      (4739*d^15*K0*K1*M^5*u^3)/(734822400*b^3*Sqrt[190*Pi]) + 
      (((101206423363*I)/384753008640)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((86619293669*I)/384753008640)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((165966882721*I)/384753008640)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((322221556903*I)/1154259025920)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((89983202587*I)/1154259025920)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 - 
      (((1005745921*I)/230851805184)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((4280489*I)/29596385280)*d^15*K0*K1*M^5*Sqrt[Pi/190]*u^4)/b^3 + 
      (((47996195*I)/5919277056)*d*K0*K1*M^5*Sqrt[(5*Pi)/38]*u^4)/b^3 + 
      (87187295653*d^3*K0^2*M^5*u^4)/(17313885388800*Sqrt[190]*b^3*
        Sqrt[Pi]) + (2454841744413041*d^3*K1^2*M^5*u^4)/
       (239970451488768000*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (22195527469*d*K0^2*M^5*u^4)/(17313885388800*b^3*Sqrt[190*Pi]) - 
      (59190339953*d^5*K0^2*M^5*u^4)/(5771295129600*b^3*Sqrt[190*Pi]) - 
      (4619466113*d^7*K0^2*M^5*u^4)/(5771295129600*b^3*Sqrt[190*Pi]) + 
      (2015811461*d^9*K0^2*M^5*u^4)/(339487948800*b^3*Sqrt[190*Pi]) - 
      (991655263*d^11*K0^2*M^5*u^4)/(752777625600*b^3*Sqrt[190*Pi]) + 
      (4026697*d^13*K0^2*M^5*u^4)/(34977546240*b^3*Sqrt[190*Pi]) + 
      (874073*d^15*K0^2*M^5*u^4)/(274823577600*b^3*Sqrt[190*Pi]) + 
      (161196885399859*d*K1^2*M^5*u^4)/(79990150496256000*b^3*Sqrt[190*Pi]) - 
      (747516604043171*d^5*K1^2*M^5*u^4)/(47994090297753600*b^3*
        Sqrt[190*Pi]) - (198357363918797*d^7*K1^2*M^5*u^4)/
       (21815495589888000*b^3*Sqrt[190*Pi]) + 
      (34285264090769*d^9*K1^2*M^5*u^4)/(2423943954432000*b^3*Sqrt[190*Pi]) - 
      (14222901834773*d^11*K1^2*M^5*u^4)/(7271831863296000*b^3*
        Sqrt[190*Pi]) + (34130802001*d^13*K1^2*M^5*u^4)/
       (142584938496000*b^3*Sqrt[190*Pi]) - (7782847*d^15*K1^2*M^5*u^4)/
       (1499037696000*b^3*Sqrt[190*Pi]) + (((6004886821*I)/384753008640)*d*
        K0^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - (((461857267*I)/5576130560)*d^5*K0^2*
        M^5*Sqrt[Pi/190]*u^5)/b^3 - (((65965505821*I)/384753008640)*d^7*K0^2*
        M^5*Sqrt[Pi/190]*u^5)/b^3 + (((24727377673*I)/230851805184)*d^9*K0^2*
        M^5*Sqrt[Pi/190]*u^5)/b^3 - (((177994877*I)/104932638720)*d^13*K0^2*
        M^5*Sqrt[Pi/190]*u^5)/b^3 + (((15912913*I)/384753008640)*d^15*K0^2*
        M^5*Sqrt[Pi/190]*u^5)/b^3 + (((42485838641*I)/761049907200)*d*K1^2*
        M^5*Sqrt[Pi/190]*u^5)/b^3 - (((4237746572341*I)/13851108311040)*d^5*
        K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - (((34507493835361*I)/69255541555200)*
        d^7*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((221525053657*I)/659576586240)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((47914098831*I)/513004011520)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 - 
      (((920147773*I)/197309235200)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^5)/b^3 + 
      (((12973159469*I)/128251002880)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[190]*b^3) + (((896772891451*I)/2770221662208)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[190]*b^3) + (((177039199*I)/104932638720)*d^11*
        K0^2*M^5*Sqrt[(19*Pi)/10]*u^5)/b^3 + 
      (((90017309*I)/23085180518400)*d^15*K1^2*M^5*Sqrt[(19*Pi)/10]*u^5)/
       b^3 + (926875201319*d*K0*K1*M^5*u^5)/(745249849344000*b^3*
        Sqrt[190*Pi]) + (59831216906887*d^3*K0*K1*M^5*u^5)/
       (18459265499136000*b^3*Sqrt[190*Pi]) - 
      (1672365812753*d^5*K0*K1*M^5*u^5)/(176448861388800*b^3*Sqrt[190*Pi]) + 
      (354952463959*d^7*K0*K1*M^5*u^5)/(256652889292800*b^3*Sqrt[190*Pi]) + 
      (1175221057247*d^9*K0*K1*M^5*u^5)/(173138853888000*b^3*Sqrt[190*Pi]) - 
      (2307466662121*d^11*K0*K1*M^5*u^5)/(661075623936000*b^3*Sqrt[190*Pi]) + 
      (17723904883*d^13*K0*K1*M^5*u^5)/(55089635328000*b^3*Sqrt[190*Pi]) - 
      (348564973*d^15*K0*K1*M^5*u^5)/(38475300864000*b^3*Sqrt[190*Pi]) - 
      (8067443219201*d*K1^2*M^5*Sqrt[19/(10*Pi)]*u^6)/
       (70579544555520000*b^3) + (((223676111201*I)/4946824396800)*d*K0*K1*
        M^5*Sqrt[Pi/190]*u^6)/b^3 + (((9237019876657*I)/34627770777600)*d^3*
        K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - (((648303435929*I)/2663674675200)*
        d^5*K0*K1*M^5*Sqrt[Pi/190]*u^6)/b^3 - 
      (((2085698289901*I)/4946824396800)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^6)/
       b^3 + (((3190531527527*I)/11542590259200)*d^9*K0*K1*M^5*Sqrt[Pi/190]*
        u^6)/b^3 + (((930243341857*I)/11542590259200)*d^11*K0*K1*M^5*
        Sqrt[Pi/190]*u^6)/b^3 - (((46405685021*I)/11542590259200)*d^13*K0*K1*
        M^5*Sqrt[Pi/190]*u^6)/b^3 + (((31309337*I)/549647155200)*d^15*K0*K1*
        M^5*Sqrt[Pi/190]*u^6)/b^3 + (186892035053*d^3*K0^2*M^5*u^6)/
       (9410605940736000*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (443442478762177*d^3*K1^2*M^5*u^6)/(36918530998272000*Sqrt[190]*b^3*
        Sqrt[Pi]) - (2484492491473*d*K0^2*M^5*u^6)/(29996306436096000*b^3*
        Sqrt[190*Pi]) - (14781874248191*d^5*K0^2*M^5*u^6)/
       (15998030099251200*b^3*Sqrt[190*Pi]) + 
      (58292549130611*d^7*K0^2*M^5*u^6)/(43630991179776000*b^3*
        Sqrt[190*Pi]) + (615603737519*d^9*K0^2*M^5*u^6)/
       (1211971977216000*b^3*Sqrt[190*Pi]) - 
      (13583352138487*d^11*K0^2*M^5*u^6)/(14543663726592000*b^3*
        Sqrt[190*Pi]) + (195187741253*d^13*K0^2*M^5*u^6)/
       (2423943954432000*b^3*Sqrt[190*Pi]) - (35908969*d^15*K0^2*M^5*u^6)/
       (10037035008000*b^3*Sqrt[190*Pi]) + (6234629076950059*d^5*K1^2*M^5*
        u^6)/(599926128721920000*b^3*Sqrt[190*Pi]) + 
      (1428934852222181*d^7*K1^2*M^5*u^6)/(72718318632960000*b^3*
        Sqrt[190*Pi]) - (137313661545713*d^9*K1^2*M^5*u^6)/
       (12119719772160000*b^3*Sqrt[190*Pi]) - 
      (347585468926903*d^11*K1^2*M^5*u^6)/(72718318632960000*b^3*
        Sqrt[190*Pi]) + (1556865731*d^13*K1^2*M^5*u^6)/
       (6059859886080*b^3*Sqrt[190*Pi]) - (172415807*d^15*K1^2*M^5*u^6)/
       (25650200576000*b^3*Sqrt[190*Pi]) + 
      (4495195551661*d^5*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^7)/
       (11763257425920000*b^3) + (((5579421103*I)/721411891200)*d*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 - (((13219993047*I)/320627507200)*d^5*K0^2*M^5*
        Sqrt[Pi/190]*u^7)/b^3 - (((439014634439*I)/5771295129600)*d^7*K0^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 + (((70124681017*I)/1442823782400)*d^9*K0^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 + (((12144203399*I)/824470732800)*d^11*K0^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 - (((2121801599*I)/2885647564800)*d^13*K0^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 + (((51443527*I)/5771295129600)*d^15*K0^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 + (((227560398641*I)/18550591488000)*d*K1^2*
        M^5*Sqrt[Pi/190]*u^7)/b^3 - (((183960086803*I)/2822916096000)*d^5*
        K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 - (((1874876428651*I)/17313885388800)*
        d^7*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((615093969857*I)/8656942694400)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^7)/b^3 + 
      (((621908337539*I)/28856475648000)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^7)/
       b^3 - (((11748765173*I)/10821178368000)*d^13*K1^2*M^5*Sqrt[Pi/190]*
        u^7)/b^3 + (((354829789*I)/28856475648000)*d^15*K1^2*M^5*Sqrt[Pi/190]*
        u^7)/b^3 + (((90341050757*I)/1923765043200)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[190]*b^3) + (((786539634659*I)/11291664384000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[190]*b^3) - (399250697809003*d*K0*K1*M^5*u^7)/
       (199975376240640000*b^3*Sqrt[190*Pi]) - 
      (518457212389*d^3*K0*K1*M^5*u^7)/(61530884997120*b^3*Sqrt[190*Pi]) + 
      (4571150293*d^7*K0*K1*M^5*u^7)/(300052480000*b^3*Sqrt[190*Pi]) - 
      (2416227317209*d^9*K0*K1*M^5*u^7)/(288564756480000*b^3*Sqrt[190*Pi]) - 
      (11806435966757*d^11*K0*K1*M^5*u^7)/(3029929943040000*b^3*
        Sqrt[190*Pi]) + (18934394641*d^13*K0*K1*M^5*u^7)/
       (93228613632000*b^3*Sqrt[190*Pi]) - (7100111*d^15*K0*K1*M^5*u^7)/
       (1202353152000*b^3*Sqrt[190*Pi]) - (6717818195527*d^9*K1^2*M^5*
        Sqrt[19/(10*Pi)]*u^8)/(54538738974720000*b^3) + 
      (((17743907983*I)/2951230464000)*d*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((73318742513*I)/2318823936000)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((10779211117*I)/188194406400)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((78427133819*I)/2164235673600)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (((124415279*I)/208099584000)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 + 
      (((42956681*I)/7214118912000)*d^15*K0*K1*M^5*Sqrt[Pi/190]*u^8)/b^3 - 
      (4627513474849*d^3*K0^2*M^5*u^8)/(3332922937344000*Sqrt[190]*b^3*
        Sqrt[Pi]) - (1278469976674991*d^3*K1^2*M^5*u^8)/
       (419948290105344000*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (((121759760557*I)/64927070208000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/10]*u^8)/
       b^3 + (((259225367*I)/424359936000)*d^11*K0*K1*M^5*Sqrt[(19*Pi)/10]*
        u^8)/b^3 - (64390058474767*d*K0^2*M^5*u^8)/(199975376240640000*b^3*
        Sqrt[190*Pi]) + (189636215171257*d^5*K0^2*M^5*u^8)/
       (199975376240640000*b^3*Sqrt[190*Pi]) + 
      (8704009617161*d^7*K0^2*M^5*u^8)/(3029929943040000*b^3*Sqrt[190*Pi]) - 
      (25291839879143*d^9*K0^2*M^5*u^8)/(18179579658240000*b^3*
        Sqrt[190*Pi]) - (429322181399*d^11*K0^2*M^5*u^8)/
       (568111864320000*b^3*Sqrt[190*Pi]) + (45267740599*d^13*K0^2*M^5*u^8)/
       (1211971977216000*b^3*Sqrt[190*Pi]) - (28501243*d^15*K0^2*M^5*u^8)/
       (28856475648000*b^3*Sqrt[190*Pi]) - (5699020506709097*d*K1^2*M^5*u^8)/
       (12598448703160320000*b^3*Sqrt[190*Pi]) + 
      (12259540517492449*d^5*K1^2*M^5*u^8)/(4199482901053440000*b^3*
        Sqrt[190*Pi]) + (1155731395231879*d^7*K1^2*M^5*u^8)/
       (286328379617280000*b^3*Sqrt[190*Pi]) - 
      (3548306716951*d^11*K1^2*M^5*u^8)/(3029929943040000*b^3*Sqrt[190*Pi]) + 
      (1033978277*d^13*K1^2*M^5*u^8)/(19237650432000*b^3*Sqrt[190*Pi]) - 
      (523521*d^15*K1^2*M^5*u^8)/(400784384000*b^3*Sqrt[190*Pi]) - 
      (29047*d^15*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^9)/(940972032000*b^3) + 
      (((5920482791*I)/9988780032000)*d*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((17536687139*I)/5645832192000)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((53539760933*I)/8656942694400)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((32470739671*I)/8656942694400)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((55839868129*I)/43284713472000)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((430823059*I)/6183530496000)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((8844943*I)/14428237824000)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((677825364487*I)/908978982912000)*d*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((67089475337*I)/18550591488000)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((150819047507*I)/20199532953600)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((54138257687*I)/12119719772160)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((3264494263*I)/2061176832000)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 - 
      (((3855875711*I)/43284713472000)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((1209589*I)/1603137536000)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^9)/b^3 + 
      (((69122988887*I)/18550591488000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[190]*b^3) + (((81156986149*I)/18550591488000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[190]*b^3) - (530395960057*d*K0*K1*M^5*u^9)/
       (7719637685760000*b^3*Sqrt[190*Pi]) - 
      (22712508725327*d^3*K0*K1*M^5*u^9)/(13693965981696000*b^3*
        Sqrt[190*Pi]) + (1896714875617663*d^5*K0*K1*M^5*u^9)/
       (1574806087895040000*b^3*Sqrt[190*Pi]) + 
      (28986050047879*d^7*K0*K1*M^5*u^9)/(13014926346240000*b^3*
        Sqrt[190*Pi]) - (8446119665839*d^9*K0*K1*M^5*u^9)/
       (7953566100480000*b^3*Sqrt[190*Pi]) - 
      (1524038608039*d^11*K0*K1*M^5*u^9)/(2272447457280000*b^3*
        Sqrt[190*Pi]) + (398149831*d^13*K0*K1*M^5*u^9)/
       (13772408832000*b^3*Sqrt[190*Pi]) - 
      (966913361*d^3*K0^2*M^5*Sqrt[19/(10*Pi)]*u^10)/(89072742528000*b^3) + 
      (216314026349*d^5*K1^2*M^5*Sqrt[19/(10*Pi)]*u^10)/
       (98425380493440000*b^3) + (((12023510399*I)/56811186432000)*d*K0*K1*
        M^5*Sqrt[Pi/190]*u^10)/b^3 + (((24711990679*I)/18937062144000)*d^3*K0*
        K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - (((17379944927*I)/18937062144000)*d^5*
        K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - (((22017857*I)/8982005760)*d^7*K0*
        K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + (((15268973081*I)/11362237286400)*d^9*
        K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + (((629657659*I)/1159411968000)*
        d^11*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (((281499401*I)/8115883776000)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 + 
      (((106823*I)/386470656000)*d^15*K0*K1*M^5*Sqrt[Pi/190]*u^10)/b^3 - 
      (22339447053949*d^3*K1^2*M^5*u^10)/(112486149135360000*Sqrt[190]*b^3*
        Sqrt[Pi]) + (11211678061249*d*K0^2*M^5*u^10)/(524935362631680000*b^3*
        Sqrt[190*Pi]) + (37783330286437*d^5*K0^2*M^5*u^10)/
       (393701521973760000*b^3*Sqrt[190*Pi]) + 
      (831271405079*d^7*K0^2*M^5*u^10)/(3112264995840000*b^3*Sqrt[190*Pi]) - 
      (4815761857759*d^9*K0^2*M^5*u^10)/(47721396602880000*b^3*
        Sqrt[190*Pi]) - (10134016553*d^11*K0^2*M^5*u^10)/
       (126247080960000*b^3*Sqrt[190*Pi]) + (370919*d^13*K0^2*M^5*u^10)/
       (121391424000*b^3*Sqrt[190*Pi]) - (25273*d^15*K0^2*M^5*u^10)/
       (601176576000*b^3*Sqrt[190*Pi]) + (157786889483*d*K1^2*M^5*u^10)/
       (9781404272640000*b^3*Sqrt[190*Pi]) + 
      (1156982515613*d^7*K1^2*M^5*u^10)/(3253731586560000*b^3*Sqrt[190*Pi]) - 
      (17072621816153*d^9*K1^2*M^5*u^10)/(143164189808640000*b^3*
        Sqrt[190*Pi]) - (126720370261*d^11*K1^2*M^5*u^10)/
       (1278251694720000*b^3*Sqrt[190*Pi]) + (303450761*d^13*K1^2*M^5*u^10)/
       (85216779648000*b^3*Sqrt[190*Pi]) - (149671*d^15*K1^2*M^5*u^10)/
       (2951230464000*b^3*Sqrt[190*Pi]) - (2014560526501*d^5*K0*K1*M^5*
        Sqrt[19/(10*Pi)]*u^11)/(393701521973760000*b^3) - 
      (((5479013159*I)/227244745728000)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((2314179509*I)/15149649715200)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((243947419*I)/3496073011200)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((107969887*I)/2951230464000)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((5833427*I)/1909619712000)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((641*I)/23575552000)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^11)/b^3 + 
      (((2608118839*I)/227244745728000)*d*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((2122150829*I)/97390605312000)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^11)/b^3 - 
      (((22633736647*I)/136346847436800)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 + (((669200549*I)/9089789829120)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 + (((189049049*I)/4637647872000)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 - (((3697277*I)/983743488000)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 + (((768883*I)/32463535104000)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^11)/
       b^3 + (((119522567*I)/1909619712000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[190]*b^3) + (((6395028223*I)/97390605312000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[190]*b^3) + (((334669*I)/581188608000)*d*K0^2*
        M^5*Sqrt[(19*Pi)/10]*u^11)/b^3 - (78928526333*d*K0*K1*M^5*u^11)/
       (7874030439475200*b^3*Sqrt[190*Pi]) + 
      (1450571488241*d^3*K0*K1*M^5*u^11)/(112486149135360000*b^3*
        Sqrt[190*Pi]) + (11523258883243*d^7*K0*K1*M^5*u^11)/
       (71582094904320000*b^3*Sqrt[190*Pi]) - 
      (22114179733*d^9*K0*K1*M^5*u^11)/(715820949043200*b^3*Sqrt[190*Pi]) - 
      (373689828191*d^11*K0*K1*M^5*u^11)/(10226013557760000*b^3*
        Sqrt[190*Pi]) + (36740987*d^13*K0*K1*M^5*u^11)/
       (48695302656000*b^3*Sqrt[190*Pi]) + (64007*d^15*K0*K1*M^5*u^11)/
       (1202353152000*b^3*Sqrt[190*Pi]) - (841*d^15*K1^2*M^5*Sqrt[19/(10*Pi)]*
        u^12)/(144282378240*b^3) + (((735349*I)/741015475200)*d*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (((9744151*I)/1893706214400)*d^3*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (((36781*I)/8568806400)*d^5*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 - (((30931319*I)/1311027379200)*d^7*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (((265697*I)/38647065600)*d^11*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (((11261*I)/270529459200)*d^15*K0*K1*M^5*
        Sqrt[Pi/190]*u^12)/b^3 + (151274198393*d^3*K0^2*M^5*u^12)/
       (71582094904320000*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (18895149739*d^3*K1^2*M^5*u^12)/(7953566100480000*Sqrt[190]*b^3*
        Sqrt[Pi]) + (((2256701*I)/5681118643200)*d^9*K0*K1*M^5*
        Sqrt[(19*Pi)/10]*u^12)/b^3 - (((19*I)/277466112)*d^13*K0*K1*M^5*
        Sqrt[(19*Pi)/10]*u^12)/b^3 - (333745861*d*K0^2*M^5*u^12)/
       (1590713220096000*b^3*Sqrt[190*Pi]) - (223197381079*d^5*K0^2*M^5*u^12)/
       (23860698301440000*b^3*Sqrt[190*Pi]) + 
      (888032793937*d^7*K0^2*M^5*u^12)/(71582094904320000*b^3*Sqrt[190*Pi]) - 
      (65096034287*d^9*K0^2*M^5*u^12)/(14316418980864000*b^3*Sqrt[190*Pi]) - 
      (2515853939*d^11*K0^2*M^5*u^12)/(10226013557760000*b^3*Sqrt[190*Pi]) + 
      (47397769*d^13*K0^2*M^5*u^12)/(681734237184000*b^3*Sqrt[190*Pi]) - 
      (442361*d^15*K0^2*M^5*u^12)/(1909619712000*b^3*Sqrt[190*Pi]) - 
      (1786940849*d*K1^2*M^5*u^12)/(4772139660288000*b^3*Sqrt[190*Pi]) - 
      (33365634493*d^5*K1^2*M^5*u^12)/(3112264995840000*b^3*Sqrt[190*Pi]) + 
      (98085767609*d^7*K1^2*M^5*u^12)/(6507463173120000*b^3*Sqrt[190*Pi]) - 
      (80271516529*d^9*K1^2*M^5*u^12)/(14316418980864000*b^3*Sqrt[190*Pi]) - 
      (420826093*d^11*K1^2*M^5*u^12)/(486953026560000*b^3*Sqrt[190*Pi]) + 
      (51938141*d^13*K1^2*M^5*u^12)/(227244745728000*b^3*Sqrt[190*Pi]) + 
      (((151*I)/836114400)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((23746579*I)/8521677964800)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((41201*I)/61751289600)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((37459*I)/27052945920)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((2393*I)/7803734400)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((5183*I)/57970598400)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((2278439*I)/28405593216000)*d*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((27398377*I)/85216779648000)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((49372591*I)/17043355929600)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((4611683*I)/17043355929600)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((17889349*I)/12173825664000)*d^11*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((1887563*I)/12173825664000)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 - 
      (((244837*I)/4057941888000)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^13)/b^3 + 
      (((7433119*I)/8521677964800)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[190]*b^3) + (((82699921*I)/85216779648000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[190]*b^3) + (((227*I)/55335571200)*d*K0^2*M^5*
        Sqrt[(19*Pi)/10]*u^13)/b^3 - (2168456197*d*K0*K1*M^5*u^13)/
       (5965174575360000*b^3*Sqrt[190*Pi]) + (318238729*d^3*K0*K1*M^5*u^13)/
       (497097881280000*b^3*Sqrt[190*Pi]) - (1604006881*d^5*K0*K1*M^5*u^13)/
       (542288597760000*b^3*Sqrt[190*Pi]) + (17402755067*d^7*K0*K1*M^5*u^13)/
       (2982587287680000*b^3*Sqrt[190*Pi]) - (169549417*d^9*K0*K1*M^5*u^13)/
       (65551368960000*b^3*Sqrt[190*Pi]) - (132693889*d^11*K0*K1*M^5*u^13)/
       (106520974560000*b^3*Sqrt[190*Pi]) + (344721317*d^13*K0*K1*M^5*u^13)/
       (852167796480000*b^3*Sqrt[190*Pi]) + (1853699*d^15*K0*K1*M^5*u^13)/
       (6763236480000*b^3*Sqrt[190*Pi]) - (1748666519863*d*K0^2*M^5*
        Sqrt[19/(10*Pi)]*u^14)/(797310005882277888000*b^3) + 
      (70964314881731*d^5*K0^2*M^5*Sqrt[19/(10*Pi)]*u^14)/
       (664425004901898240000*b^3) + (2162889077*d^7*K0^2*M^5*
        Sqrt[19/(10*Pi)]*u^14)/(250112932392960000*b^3) + 
      (((32807*I)/5326048728000)*d*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((204319*I)/926269344000)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((31777*I)/92626934400)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 - 
      (((2078183*I)/7101398304000)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((127493*I)/608691283200)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((519977*I)/1521728208000)*d^13*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 + 
      (((63241*I)/1014485472000)*d^15*K0*K1*M^5*Sqrt[Pi/190]*u^14)/b^3 - 
      (((436*I)/979053075)*d^9*K0*K1*M^5*Sqrt[(2*Pi)/95]*u^14)/b^3 - 
      (85427687*d^3*K0^2*M^5*u^14)/(813432896640000*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (600631747*d^3*K1^2*M^5*u^14)/(5368657117824000*Sqrt[190]*b^3*
        Sqrt[Pi]) + (59269599077317*d*K0^2*M^5*u^14)/(797310005882277888000*
        b^3*Sqrt[190*Pi]) - (1227975023396993*d^5*K0^2*M^5*u^14)/
       (664425004901898240000*b^3*Sqrt[190*Pi]) - 
      (247931080211*d^7*K0^2*M^5*u^14)/(393034608046080000*b^3*
        Sqrt[190*Pi]) + (2780705593*d^9*K0^2*M^5*u^14)/
       (5965174575360000*b^3*Sqrt[190*Pi]) + (14300171*d^11*K0^2*M^5*u^14)/
       (426083898240000*b^3*Sqrt[190*Pi]) - (755647*d^13*K0^2*M^5*u^14)/
       (7283485440000*b^3*Sqrt[190*Pi]) - (387917*d^15*K0^2*M^5*u^14)/
       (10144854720000*b^3*Sqrt[190*Pi]) + (1809361199*d*K1^2*M^5*u^14)/
       (53686571178240000*b^3*Sqrt[190*Pi]) + (11284051397*d^5*K1^2*M^5*u^14)/
       (53686571178240000*b^3*Sqrt[190*Pi]) - (102521593*d^7*K1^2*M^5*u^14)/
       (209713168665000*b^3*Sqrt[190*Pi]) + (4999346581*d^9*K1^2*M^5*u^14)/
       (10737314235648000*b^3*Sqrt[190*Pi]) + (67697131*d^11*K1^2*M^5*u^14)/
       (3834755084160000*b^3*Sqrt[190*Pi]) - (78595043*d^13*K1^2*M^5*u^14)/
       (852167796480000*b^3*Sqrt[190*Pi]) - (346669*d^15*K1^2*M^5*u^14)/
       (10144854720000*b^3*Sqrt[190*Pi]) + 
      (269839*d*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^15)/(11589482032128000*b^3) - 
      (1187*d^9*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^15)/(579705984000*b^3) - 
      (243377*d^11*K0*K1*M^5*Sqrt[19/(10*Pi)]*u^15)/(147490580160000*b^3) - 
      (((2389*I)/1420279660800)*d*K0^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((196817*I)/3043456416000)*d^5*K0^2*M^5*Sqrt[Pi/190]*u^15)/b^3 + 
      (((1589953*I)/21304194912000)*d^7*K0^2*M^5*Sqrt[Pi/190]*u^15)/b^3 + 
      (((8117*I)/77469799680)*d^9*K0^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((127343*I)/3043456416000)*d^11*K0^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((11377*I)/276677856000)*d^13*K0^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((4673*I)/1014485472000)*d^15*K0^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((4127*I)/66162096000)*d^5*K1^2*M^5*Sqrt[Pi/190]*u^15)/b^3 + 
      (((776981*I)/10652097456000)*d^7*K1^2*M^5*Sqrt[Pi/190]*u^15)/b^3 + 
      (((2503*I)/25063758720)*d^9*K1^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((59923*I)/1521728208000)*d^13*K1^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((169*I)/39018672000)*d^15*K1^2*M^5*Sqrt[Pi/190]*u^15)/b^3 - 
      (((77573*I)/3043456416000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[190]*b^3) - (((262159*I)/10652097456000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[190]*b^3) - (((307*I)/3550699152000)*d*K1^2*M^5*
        Sqrt[(19*Pi)/10]*u^15)/b^3 - (((463*I)/217389744000)*d^11*K1^2*M^5*
        Sqrt[(19*Pi)/10]*u^15)/b^3 + (5896688801*d*K0*K1*M^5*u^15)/
       (3650686840120320000*b^3*Sqrt[190*Pi]) - 
      (181979627*d^3*K0*K1*M^5*u^15)/(13421642794560000*b^3*Sqrt[190*Pi]) + 
      (59825797*d^5*K0*K1*M^5*u^15)/(1032434061120000*b^3*Sqrt[190*Pi]) - 
      (587548463*d^7*K0*K1*M^5*u^15)/(13421642794560000*b^3*Sqrt[190*Pi]) + 
      (972744887*d^9*K0*K1*M^5*u^15)/(26843285589120000*b^3*Sqrt[190*Pi]) + 
      (4905317*d^13*K0*K1*M^5*u^15)/(213041949120000*b^3*Sqrt[190*Pi]) + 
      (84449*d^15*K0*K1*M^5*u^15)/(10144854720000*b^3*Sqrt[190*Pi]) + 
      (((31*I)/394522128000)*d*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((2077*I)/1183566384000)*d^3*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((31*I)/6763236480)*d^5*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 - 
      (((1333*I)/394522128000)*d^7*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 - 
      (((31*I)/3156177024)*d^9*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((31*I)/11272060800)*d^11*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 + 
      (((31*I)/56360304000)*d^15*K0*K1*M^5*Sqrt[Pi/190]*u^16)/b^3 - 
      (20863*d^3*K0^2*M^5*u^16)/(135572149440000*Sqrt[190]*b^3*Sqrt[Pi]) - 
      (20863*d^3*K1^2*M^5*u^16)/(135572149440000*Sqrt[190]*b^3*Sqrt[Pi]) + 
      (((31*I)/169080912000)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/10]*u^16)/b^3 + 
      (3193*d*K0^2*M^5*u^16)/(213041949120000*b^3*Sqrt[190*Pi]) + 
      (18631*d^5*K0^2*M^5*u^16)/(114714895680000*b^3*Sqrt[190*Pi]) - 
      (5549*d^7*K0^2*M^5*u^16)/(5894441280000*b^3*Sqrt[190*Pi]) + 
      (14477*d^9*K0^2*M^5*u^16)/(9262693440000*b^3*Sqrt[190*Pi]) - 
      (98921*d^11*K0^2*M^5*u^16)/(213041949120000*b^3*Sqrt[190*Pi]) + 
      (31*d^13*K0^2*M^5*u^16)/(2630147520000*b^3*Sqrt[190*Pi]) - 
      (31*d^15*K0^2*M^5*u^16)/(161029440000*b^3*Sqrt[190*Pi]) + 
      (3193*d*K1^2*M^5*u^16)/(213041949120000*b^3*Sqrt[190*Pi]) + 
      (18631*d^5*K1^2*M^5*u^16)/(114714895680000*b^3*Sqrt[190*Pi]) - 
      (5549*d^7*K1^2*M^5*u^16)/(5894441280000*b^3*Sqrt[190*Pi]) + 
      (14477*d^9*K1^2*M^5*u^16)/(9262693440000*b^3*Sqrt[190*Pi]) - 
      (98921*d^11*K1^2*M^5*u^16)/(213041949120000*b^3*Sqrt[190*Pi]) + 
      (31*d^13*K1^2*M^5*u^16)/(2630147520000*b^3*Sqrt[190*Pi]) - 
      (31*d^15*K1^2*M^5*u^16)/(161029440000*b^3*Sqrt[190*Pi]))/Pi}, 3, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_9_3.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((-3*I)/7072)*d*K0^2*M^4*Sqrt[21/(1045*Pi)]*u^2)/b^2 - 
      ((I/884)*d^3*K0^2*M^4*Sqrt[21/(1045*Pi)]*u^2)/b^2 + 
      (((9*I)/3536)*d^5*K0^2*M^4*Sqrt[21/(1045*Pi)]*u^2)/b^2 - 
      (((7*I)/7072)*d^9*K0^2*M^4*Sqrt[21/(1045*Pi)]*u^2)/b^2 - 
      (((659*I)/141440)*d*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^3)/b^2 - 
      (((14*I)/1105)*d^3*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^3)/b^2 + 
      (((7*I)/17680)*d^7*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^3)/b^2 + 
      (((3*I)/320)*d^5*K0*K1*M^4*Sqrt[21/(1045*Pi)]*u^3)/b^2 - 
      (((47*I)/35360)*d^9*K0*K1*M^4*Sqrt[57/(385*Pi)]*u^3)/b^2 - 
      (((73*I)/28288)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) - 
      (((217*I)/141440)*d*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^4)/b^2 - 
      (((313*I)/70720)*d^3*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^4)/b^2 + 
      (((29*I)/70720)*d^7*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^4)/b^2 - 
      (((43*I)/10880)*d^9*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^4)/b^2 + 
      (((3877*I)/169728)*d^5*K1^2*M^4*Sqrt[7/(3135*Pi)]*u^4)/b^2 + 
      (((29*I)/24960)*d^7*K1^2*M^4*Sqrt[7/(3135*Pi)]*u^4)/b^2 - 
      (((4153*I)/1697280)*d*K1^2*M^4*Sqrt[11/(1995*Pi)]*u^4)/b^2 + 
      (((7*I)/2210)*d^5*K0^2*M^4*Sqrt[21/(1045*Pi)]*u^4)/b^2 - 
      (((1869*I)/565760)*d^9*K1^2*M^4*Sqrt[21/(1045*Pi)]*u^4)/b^2 - 
      (((32581*I)/424320)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) + 
      (((107*I)/21216)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) - 
      (((2581*I)/141440)*d^9*K0*K1*M^4*Sqrt[3/(7315*Pi)]*u^5)/b^2 + 
      (((307*I)/212160)*d^7*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^5)/b^2 + 
      (((461*I)/70720)*d^5*K0*K1*M^4*Sqrt[19/(1155*Pi)]*u^5)/b^2 - 
      (((8537*I)/424320)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[21945*Pi]) - 
      (((4181*I)/70720)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[21945*Pi]) - 
      (((2671*I)/1018368)*d^3*K1^2*M^4*Sqrt[5/(4389*Pi)]*u^6)/b^2 - 
      (((379*I)/848640)*d*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^6)/b^2 - 
      (((941*I)/1697280)*d*K1^2*M^4*Sqrt[7/(3135*Pi)]*u^6)/b^2 + 
      (((1483*I)/848640)*d^5*K0^2*M^4*Sqrt[11/(1995*Pi)]*u^6)/b^2 + 
      (((569*I)/5091840)*d^7*K1^2*M^4*Sqrt[19/(1155*Pi)]*u^6)/b^2 - 
      (((3*I)/8320)*d^9*K1^2*M^4*Sqrt[33/(665*Pi)]*u^6)/b^2 - 
      (((613*I)/65280)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((631*I)/282880)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) - 
      (((79*I)/8840)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) - 
      (((911*I)/1697280)*d*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((911*I)/1697280)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((67489*I)/2545920)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((89*I)/339456)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) - 
      (((37*I)/212160)*d*K0*K1*M^4*Sqrt[11/(1995*Pi)]*u^7)/b^2 - 
      (((851*I)/2545920)*d^3*K0*K1*M^4*Sqrt[19/(1155*Pi)]*u^7)/b^2 + 
      (((479*I)/848640)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) + 
      (((7591*I)/636480)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) + 
      (((751*I)/636480)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) - 
      (((191*I)/35360)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) - 
      ((I/35360)*d*K0^2*M^4*Sqrt[3/(7315*Pi)]*u^8)/b^2 - 
      ((I/31824)*d*K1^2*M^4*Sqrt[5/(4389*Pi)]*u^8)/b^2 + 
      (((37*I)/318240)*d^5*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^8)/b^2 - 
      ((I/74880)*d^7*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^8)/b^2 - 
      ((I/74880)*d^7*K1^2*M^4*Sqrt[7/(3135*Pi)]*u^8)/b^2 - 
      ((I/84864)*d^9*K1^2*M^4*Sqrt[7/(3135*Pi)]*u^8)/b^2 - 
      ((I/35360)*d^3*K0^2*M^4*Sqrt[19/(1155*Pi)]*u^8)/b^2 - 
      ((I/84864)*d^9*K0^2*M^4*Sqrt[19/(1155*Pi)]*u^8)/b^2 - 
      ((I/15912)*d*K0^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) + 
      ((I/3978)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) + 
      (((211*I)/1272960)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) - 
      (((97*I)/424320)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) - 
      ((I/1632)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) + 
      (((127*I)/106080)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) + 
      (((211*I)/1272960)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) - 
      (((59*I)/141440)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) - 
      ((I/17680)*d^3*K0*K1*M^4*Sqrt[3/(7315*Pi)]*u^9)/b^2 + 
      ((I/17680)*d^5*K0*K1*M^4*Sqrt[3/(7315*Pi)]*u^9)/b^2 - 
      ((I/53040)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) + 
      ((I/53040)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) + 
      ((I/10608)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) - 
      ((I/10608)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]))/Pi, 0, 
    ((((1229*I)/28288)*d^9*K0^2*M^4*Sqrt[3/(7315*Pi)]*u^2)/b^2 + 
      (((9*I)/884)*d^11*K1^2*M^4*Sqrt[3/(7315*Pi)]*u^2)/b^2 + 
      (((239*I)/28288)*d*K0^2*M^4*Sqrt[5/(4389*Pi)]*u^2)/b^2 + 
      ((I/68)*d^3*K1^2*M^4*Sqrt[5/(4389*Pi)]*u^2)/b^2 + 
      (((553*I)/28288)*d^3*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^2)/b^2 - 
      (((11*I)/884)*d^7*K1^2*M^4*Sqrt[11/(1995*Pi)]*u^2)/b^2 - 
      (((47*I)/14144)*d^7*K0^2*M^4*Sqrt[15/(1463*Pi)]*u^2)/b^2 + 
      (((5*I)/7072)*d*K1^2*M^4*Sqrt[15/(1463*Pi)]*u^2)/b^2 + 
      (((3*I)/28288)*d^11*K0^2*M^4*Sqrt[33/(665*Pi)]*u^2)/b^2 + 
      (((3*I)/7072)*d^9*K1^2*M^4*Sqrt[165/(133*Pi)]*u^2)/b^2 - 
      (((3721*I)/14144)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) - 
      (((13*I)/272)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) + 
      (((206360809*I)/1132651520)*d^3*K0*K1*M^4*Sqrt[3/(7315*Pi)]*u^3)/b^2 + 
      (((2044997*I)/11880960)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((233497661*I)/3397954560)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) - 
      (((6278351*I)/5940480)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) - 
      (((2205199*I)/5940480)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((7024729*I)/11880960)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((587077*I)/11880960)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((88000349*I)/5924638720)*d*K0^2*M^4*Sqrt[3/(7315*Pi)]*u^4)/b^2 - 
      (((8263909*I)/70790720)*d^5*K0^2*M^4*Sqrt[3/(7315*Pi)]*u^4)/b^2 + 
      (((54179189*I)/1294458880)*d*K1^2*M^4*Sqrt[3/(7315*Pi)]*u^4)/b^2 + 
      (((2323958173*I)/594156625920)*d^11*K1^2*M^4*Sqrt[7/(3135*Pi)]*u^4)/
       b^2 - (((70717*I)/5940480)*d^7*K0^2*M^4*Sqrt[11/(1995*Pi)]*u^4)/b^2 + 
      (((131689*I)/11880960)*d^3*K0^2*M^4*Sqrt[19/(1155*Pi)]*u^4)/b^2 + 
      (((42805687*I)/3554783232)*d*K0^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) - 
      (((141073*I)/24271104)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) + 
      (((2430497*I)/11880960)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) + 
      (((180611*I)/11880960)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) + 
      (((1698500291*I)/81550909440)*d*K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) + 
      (((8502647*I)/15841280)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) - 
      (((21597451*I)/23761920)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) - 
      (((688511*I)/2036736)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) + 
      (((10670573*I)/20367360)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) + 
      (((1490134981*I)/118831325184)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) - (((283471*I)/17821440)*d^7*K0*K1*M^4*
        Sqrt[19/(1155*Pi)]*u^5)/b^2 + (((3673*I)/495040)*d^3*K0*K1*M^4*
        Sqrt[57/(385*Pi)]*u^5)/b^2 + (((3788899*I)/35642880)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[21945*Pi]) - (((252113*I)/371280)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[21945*Pi]) + (((14911877*I)/35642880)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[21945*Pi]) + (((46153*I)/1370880)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[21945*Pi]) - (((204593*I)/7920640)*d^7*K1^2*M^4*
        Sqrt[3/(7315*Pi)]*u^6)/b^2 + (((85585*I)/28514304)*d*K0^2*M^4*
        Sqrt[5/(4389*Pi)]*u^6)/b^2 + (((7037*I)/1357824)*d*K1^2*M^4*
        Sqrt[5/(4389*Pi)]*u^6)/b^2 + (((11629*I)/20367360)*d^11*K0^2*M^4*
        Sqrt[11/(1995*Pi)]*u^6)/b^2 + (((60898483*I)/7413719040)*d^9*K1^2*M^4*
        Sqrt[11/(1995*Pi)]*u^6)/b^2 - (((205503983*I)/92424364032)*d^7*K0^2*
        M^4*Sqrt[19/(1155*Pi)]*u^6)/b^2 + (((3351151*I)/47523840)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[21945*Pi]) - (((2456893*I)/23761920)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[21945*Pi]) - (((4507285777*I)/277273092096)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[21945*Pi]) + (((1427651*I)/20367360)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[21945*Pi]) + (((1920631*I)/20367360)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) - (((1524821*I)/10183680)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) + (((2491943*I)/353034240)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) + (((1367941*I)/142571520)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) + (((35771*I)/35642880)*d*K0*K1*M^4*
        Sqrt[11/(1995*Pi)]*u^7)/b^2 + (((1633*I)/396032)*d^3*K0*K1*M^4*
        Sqrt[11/(1995*Pi)]*u^7)/b^2 - (((147200771*I)/63016611840)*d^5*K0*K1*
        M^4*Sqrt[19/(1155*Pi)]*u^7)/b^2 + (((88663*I)/35642880)*d^9*K0*K1*M^4*
        Sqrt[19/(1155*Pi)]*u^7)/b^2 - (((441882877*I)/21005537280)*d^5*K0*K1*
        M^4*u^7)/(b^2*Sqrt[21945*Pi]) - (((32537*I)/742560)*d^7*K0*K1*M^4*
        u^7)/(b^2*Sqrt[21945*Pi]) + (((11041*I)/1980160)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21945*Pi]) - (((1621*I)/1336608)*d^7*K1^2*M^4*
        Sqrt[5/(4389*Pi)]*u^8)/b^2 + (((71*I)/1485120)*d^11*K1^2*M^4*
        Sqrt[19/(1155*Pi)]*u^8)/b^2 + (((389*I)/17821440)*d^9*K0^2*M^4*
        Sqrt[209/(105*Pi)]*u^8)/b^2 + (((55963*I)/53464320)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((226433*I)/53464320)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) - (((151061*I)/26732160)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) - (((130771*I)/26732160)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((2491*I)/3564288)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((241*I)/195840)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((9409*I)/1909440)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) - (((24313*I)/3818880)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((5623*I)/1048320)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((31*I)/247520)*d^11*K0*K1*M^4*
        Sqrt[3/(7315*Pi)]*u^9)/b^2 + (((29*I)/1572480)*d*K0*K1*M^4*
        Sqrt[19/(1155*Pi)]*u^9)/b^2 + (((26119*I)/20049120)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[21945*Pi]) - (((4303*I)/3084480)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[21945*Pi]) - (((21493*I)/10024560)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[21945*Pi]) + (((13457*I)/8910720)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[21945*Pi]) + (((5*I)/254592)*d^9*K0^2*M^4*Sqrt[5/(4389*Pi)]*
        u^10)/b^2 + (((5*I)/763776)*d^11*K0^2*M^4*Sqrt[5/(4389*Pi)]*u^10)/
       b^2 - ((I/763776)*d^11*K1^2*M^4*Sqrt[5/(4389*Pi)]*u^10)/b^2 + 
      (((499*I)/80196480)*d^3*K0^2*M^4*Sqrt[11/(1995*Pi)]*u^10)/b^2 - 
      (((37*I)/2291328)*d^7*K0^2*M^4*Sqrt[11/(1995*Pi)]*u^10)/b^2 + 
      ((I/1909440)*d*K0^2*M^4*Sqrt[19/(1155*Pi)]*u^10)/b^2 + 
      (((113*I)/26732160)*d*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((1367*I)/40098240)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((67*I)/3818880)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      ((I/48960)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      ((I/954720)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((29*I)/1782144)*d*K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((6217*I)/80196480)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((1423*I)/40098240)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((1069*I)/5728320)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((337*I)/3818880)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((89*I)/1909440)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      ((I/716040)*d^3*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^11)/b^2 + 
      ((I/716040)*d^5*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^11)/b^2 - 
      ((I/143208)*d^7*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^11)/b^2 + 
      ((I/238680)*d^9*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^11)/b^2 + 
      ((I/238680)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) + 
      ((I/119340)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) - 
      ((I/79560)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) - 
      ((I/238680)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) - 
      ((I/119340)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) + 
      ((I/79560)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]))/Pi, 0, 
    ((((-294108393*I)/13449699328)*d*K0^2*M^4*Sqrt[3/(7315*Pi)]*u^2)/b^2 + 
      (((16465*I)/650624)*d^3*K1^2*M^4*Sqrt[5/(4389*Pi)]*u^2)/b^2 - 
      (((47*I)/1472)*d^7*K1^2*M^4*Sqrt[5/(4389*Pi)]*u^2)/b^2 + 
      (((16091*I)/5204992)*d*K1^2*M^4*Sqrt[7/(3135*Pi)]*u^2)/b^2 + 
      (((139*I)/325312)*d^13*K1^2*M^4*Sqrt[21/(1045*Pi)]*u^2)/b^2 + 
      (((2123*I)/650624)*d^9*K1^2*M^4*Sqrt[33/(665*Pi)]*u^2)/b^2 + 
      (((3943*I)/1301248)*d^7*K0^2*M^4*Sqrt[95/(231*Pi)]*u^2)/b^2 - 
      (((677*I)/2602496)*d^11*K0^2*M^4*Sqrt[95/(231*Pi)]*u^2)/b^2 + 
      (((61*I)/650624)*d^11*K1^2*M^4*Sqrt[285/(77*Pi)]*u^2)/b^2 + 
      (((5293*I)/584769536)*d*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) - 
      (((786871*I)/2602496)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) + 
      (((279467*I)/650624)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) - 
      (((848041*I)/2602496)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) + 
      (((1447*I)/1301248)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) + 
      ((I/1024)*d*K1^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) - 
      (((21613*I)/162656)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) - 
      (((636205*I)/655828992)*d^11*K0*K1*M^4*Sqrt[95/(231*Pi)]*u^3)/b^2 - 
      (((1309867*I)/4945920)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) - 
      (((5788733*I)/4945920)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((93743341*I)/54652416)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((45283771*I)/42040320)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) - 
      (((4196153029*I)/3279144960)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((23993803*I)/1639572480)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((398723388069*I)/1090133524480)*d^7*K1^2*M^4*Sqrt[3/(7315*Pi)]*u^4)/
       b^2 + (((333197*I)/819786240)*d^13*K0^2*M^4*Sqrt[11/(1995*Pi)]*u^4)/
       b^2 - (((37971811*I)/2623315968)*d*K1^2*M^4*Sqrt[19/(1155*Pi)]*u^4)/
       b^2 - (((103912261*I)/1093048320)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) - (((478482569*I)/1093048320)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) + (((67409467*I)/109304832)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) + (((234696689*I)/546524160)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) - (((120621299*I)/252241920)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) - (((1997899*I)/50448384)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) - (((16158557267*I)/13116579840)*d^3*K1^2*M^4*
        u^4)/(b^2*Sqrt[21945*Pi]) + (((1904873779*I)/1093048320)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[21945*Pi]) + (((11760947683*I)/107815403520)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[21945*Pi]) - (((17404225117*I)/13116579840)*d^9*
        K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) - 
      (((552823093*I)/4372193280)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) + 
      (((73428059*I)/6558289920)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) - 
      (((47212175*I)/218609664)*d^9*K0*K1*M^4*Sqrt[5/(4389*Pi)]*u^5)/b^2 - 
      (((147844709*I)/1639572480)*d^3*K0*K1*M^4*Sqrt[11/(1995*Pi)]*u^5)/b^2 + 
      (((60415*I)/4286464)*d^5*K0*K1*M^4*Sqrt[95/(231*Pi)]*u^5)/b^2 - 
      (((138466057*I)/655828992)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[21945*Pi]) + 
      (((26428519*I)/25224192)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[21945*Pi]) - 
      (((331283*I)/2927808)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[21945*Pi]) + 
      (((30496373*I)/3279144960)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[21945*Pi]) + 
      (((10467400367211*I)/37696817276518400)*d^13*K0^2*M^4*Sqrt[3/(7315*Pi)]*
        u^6)/b^2 + (((12760205*I)/327914496)*d^7*K0^2*M^4*Sqrt[5/(4389*Pi)]*
        u^6)/b^2 - (((214091503*I)/6558289920)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) - (((21159403*I)/126120960)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) + (((460086943*I)/2186096640)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) - (((1210097753*I)/6558289920)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) - (((5954813*I)/273262080)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) + (((292243052258903*I)/339271355488665600)*d^13*
        K0^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) - 
      (((367233029*I)/6558289920)*d*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) - 
      (((529306223*I)/2186096640)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((1347609877*I)/4098931200)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((4338905749*I)/16395724800)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) - 
      (((8675308309*I)/32791449600)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) - 
      (((72758423*I)/2186096640)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((644251*I)/252241920)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((35371611931*I)/1370793355509760)*d^13*K0*K1*M^4*Sqrt[33/(665*Pi)]*
        u^7)/b^2 - (((326847971*I)/13116579840)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21945*Pi]) - (((39814031*I)/327914496)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21945*Pi]) + (((1425304591*I)/9368985600)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21945*Pi]) + (((1175143727*I)/8197862400)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21945*Pi]) - (((8616021613*I)/65582899200)*d^9*K0*K1*M^4*
        u^7)/(b^2*Sqrt[21945*Pi]) - (((164123*I)/8539440)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21945*Pi]) + (((7412670837389*I)/12337140199587840)*d^13*K0*
        K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) + (((2301697*I)/364349440)*d^7*K1^2*
        M^4*Sqrt[3/(7315*Pi)]*u^8)/b^2 - (((91727*I)/91087360)*d^11*K1^2*M^4*
        Sqrt[3/(7315*Pi)]*u^8)/b^2 + (((280711*I)/7869947904)*d^13*K0^2*M^4*
        Sqrt[5/(4389*Pi)]*u^8)/b^2 + (((3889841*I)/2732620800)*d^7*K0^2*M^4*
        Sqrt[11/(1995*Pi)]*u^8)/b^2 - (((16028081*I)/7869947904)*d*K0^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) - (((28412089*I)/2186096640)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) + (((2900261809*I)/196748697600)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[21945*Pi]) - (((865114177*I)/65582899200)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[21945*Pi]) - (((46297219*I)/19674869760)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[21945*Pi]) - (((186539*I)/61235200)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) - (((78854141*I)/5465241600)*d^3*K1^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) + (((371190437*I)/21860966400)*d^5*K1^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) - (((68498533*I)/4372193280)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) + (((1010239*I)/4372193280)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) + (((60013559*I)/147561523200)*d^5*K0*K1*
        M^4*Sqrt[11/(1995*Pi)]*u^9)/b^2 + (((43785499*I)/73780761600)*d^7*K0*
        K1*M^4*Sqrt[11/(1995*Pi)]*u^9)/b^2 - 
      (((16698767*I)/24593587200)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) - 
      (((52107007*I)/11350886400)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) - 
      (((5332123*I)/1152824400)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) - 
      (((7092199*I)/5902460928)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) + 
      (((399151*I)/4216043520)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) + 
      (((9230975695*I)/3271545213640704)*d*K1^2*M^4*Sqrt[5/(4389*Pi)]*u^10)/
       b^2 - (((123831122093*I)/11684090048716800)*d^9*K1^2*M^4*
        Sqrt[7/(3135*Pi)]*u^10)/b^2 - (((275201*I)/29512304640)*d^11*K0^2*M^4*
        Sqrt[11/(1995*Pi)]*u^10)/b^2 + (((10725719*I)/24598084313088)*d^13*
        K0^2*M^4*Sqrt[133/(165*Pi)]*u^10)/b^2 - 
      (((171427*I)/4918717440)*d*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((6818803*I)/29512304640)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((20672033*I)/147561523200)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((34452427*I)/73780761600)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((9117463*I)/36890380800)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((6077539411*I)/122990421565440)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[21945*Pi]) - (((870395230231*I)/16357726068203520)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[21945*Pi]) - (((438181*I)/1736017920)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[21945*Pi]) + (((1180661*I)/8680089600)*d^5*K1^2*
        M^4*u^10)/(b^2*Sqrt[21945*Pi]) + (((437783*I)/810777600)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[21945*Pi]) - (((16234233485947*I)/81788630341017600)*
        d^9*K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((239923*I)/1967486976)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((99907*I)/9837434880)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((191*I)/267321600)*d*K0*K1*M^4*Sqrt[11/(1995*Pi)]*u^11)/b^2 - 
      (((70139*I)/1756684800)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) - 
      (((176399*I)/36890380800)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) + 
      (((107257*I)/801964800)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) - 
      (((27407*I)/542505600)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) - 
      (((252859*I)/7378076160)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) + 
      (((26681*I)/7378076160)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) - 
      (((19*I)/96068700)*d^5*K0^2*M^4*Sqrt[19/(1155*Pi)]*u^12)/b^2 + 
      (((101*I)/18445190400)*d^9*K0^2*M^4*Sqrt[19/(1155*Pi)]*u^12)/b^2 + 
      (((1009*I)/43800007680)*d^13*K0^2*M^4*Sqrt[19/(1155*Pi)]*u^12)/b^2 - 
      (((4127*I)/6148396800)*d*K0^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((62633*I)/18445190400)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) + 
      (((42167*I)/3074198400)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((727*I)/136631040)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((44497*I)/39991311360)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((29*I)/44553600)*d*K1^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((4241*I)/1418860800)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((21479*I)/6148396800)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) + 
      (((39167*I)/3074198400)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((1489*I)/4611297600)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((5843*I)/1229679360)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((131*I)/245935872)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) + 
      ((I/122967936)*d*K0*K1*M^4*Sqrt[5/(4389*Pi)]*u^13)/b^2 + 
      (((5*I)/30741984)*d^3*K0*K1*M^4*Sqrt[5/(4389*Pi)]*u^13)/b^2 + 
      ((I/9459072)*d^5*K0*K1*M^4*Sqrt[5/(4389*Pi)]*u^13)/b^2 - 
      ((I/2561832)*d^7*K0*K1*M^4*Sqrt[5/(4389*Pi)]*u^13)/b^2 - 
      ((I/5855616)*d^9*K0*K1*M^4*Sqrt[5/(4389*Pi)]*u^13)/b^2 + 
      ((I/4391712)*d^11*K0*K1*M^4*Sqrt[5/(4389*Pi)]*u^13)/b^2 + 
      ((I/17566848)*d^13*K0*K1*M^4*Sqrt[5/(4389*Pi)]*u^13)/b^2)/Pi, 0, 
    ((((13136897*I)/1145098240)*d^5*K1^2*M^4*Sqrt[3/(7315*Pi)]*u^2)/b^2 - 
      (((301883*I)/13012480)*d^11*K1^2*M^4*Sqrt[3/(7315*Pi)]*u^2)/b^2 + 
      (((4943*I)/6506240)*d^13*K1^2*M^4*Sqrt[3/(7315*Pi)]*u^2)/b^2 - 
      (((226741*I)/5204992)*d^7*K0^2*M^4*Sqrt[15/(1463*Pi)]*u^2)/b^2 - 
      (((24785*I)/2602496)*d^9*K1^2*M^4*Sqrt[15/(1463*Pi)]*u^2)/b^2 - 
      (((6863*I)/13012480)*d*K1^2*M^4*Sqrt[21/(1045*Pi)]*u^2)/b^2 + 
      (((63340697*I)/4351373312)*d^7*K1^2*M^4*Sqrt[21/(1045*Pi)]*u^2)/b^2 + 
      (((20477*I)/2602496)*d^9*K0^2*M^4*Sqrt[57/(385*Pi)]*u^2)/b^2 + 
      (((3*I)/95680)*d^15*K1^2*M^4*Sqrt[57/(385*Pi)]*u^2)/b^2 + 
      (((1187*I)/28288)*d*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) + 
      (((466481*I)/1301248)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) - 
      (((1375723*I)/5204992)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) + 
      (((199183*I)/2602496)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) - 
      (((2423*I)/306176)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) + 
      (((953*I)/5204992)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) - 
      (((1638029*I)/13012480)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) - 
      (((13397*I)/765952)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) + 
      (((330793*I)/14553088)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) + 
      (((15398381*I)/182174720)*d*K0*K1*M^4*Sqrt[3/(7315*Pi)]*u^3)/b^2 - 
      (((387567093*I)/728698880)*d^5*K0*K1*M^4*Sqrt[3/(7315*Pi)]*u^3)/b^2 + 
      (((693391*I)/424320)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) - 
      (((1094196209*I)/437219328)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((2140836289*I)/1093048320)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((930296713*I)/3279144960)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) - 
      (((226393771*I)/6558289920)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((1381601*I)/504483840)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((269183567*I)/364349440)*d^9*K1^2*M^4*Sqrt[3/(7315*Pi)]*u^4)/b^2 + 
      (((111431*I)/5605376)*d*K0^2*M^4*Sqrt[5/(4389*Pi)]*u^4)/b^2 + 
      (((29710477223866958851*I)/255634180933599756288)*d^9*K0^2*M^4*
        Sqrt[5/(4389*Pi)]*u^4)/b^2 + (((13984519*I)/156149760)*d^3*K0^2*M^4*
        Sqrt[7/(3135*Pi)]*u^4)/b^2 - (((107599967*I)/18737971200)*d^13*K1^2*
        M^4*Sqrt[7/(3135*Pi)]*u^4)/b^2 - (((2182506007*I)/8744386560)*d^7*
        K1^2*M^4*Sqrt[11/(1995*Pi)]*u^4)/b^2 + 
      (((29203163*I)/910873600)*d^11*K1^2*M^4*Sqrt[11/(1995*Pi)]*u^4)/b^2 - 
      (((101513*I)/142571520)*d^13*K0^2*M^4*Sqrt[19/(1155*Pi)]*u^4)/b^2 - 
      (((221173193*I)/364349440)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) - 
      (((62405939*I)/64296960)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) + 
      (((210479187479656440053*I)/1278170904667998781440)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) + (((22807537*I)/192890880)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) + (((2696483*I)/3279144960)*d^15*K0^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) + (((22161351683*I)/65582899200)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) + (((125822380351*I)/65582899200)*d^3*K1^2*M^4*
        u^4)/(b^2*Sqrt[21945*Pi]) - (((267814300447*I)/131165798400)*d^5*K1^2*
        M^4*u^4)/(b^2*Sqrt[21945*Pi]) + (((143789*I)/73482240)*d^15*K1^2*M^4*
        u^4)/(b^2*Sqrt[21945*Pi]) + (((3901229*I)/7286988800)*d^15*K0*K1*M^4*
        Sqrt[3/(7315*Pi)]*u^5)/b^2 + (((99288734717*I)/360705945600)*d*K0*K1*
        M^4*u^5)/(b^2*Sqrt[21945*Pi]) + (((571632620677*I)/360705945600)*d^3*
        K0*K1*M^4*u^5)/(b^2*Sqrt[21945*Pi]) - 
      (((1186696781839*I)/721411891200)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[21945*Pi]) - (((50741727847*I)/21860966400)*d^7*K0*K1*M^4*
        u^5)/(b^2*Sqrt[21945*Pi]) + (((5000575651*I)/2732620800)*d^9*K0*K1*
        M^4*u^5)/(b^2*Sqrt[21945*Pi]) + (((9950173*I)/32148480)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[21945*Pi]) - (((459298709*I)/13116579840)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[21945*Pi]) - (((15948287*I)/7286988800)*d^13*
        K0^2*M^4*Sqrt[3/(7315*Pi)]*u^6)/b^2 + 
      (((523856609*I)/18217472000)*d^11*K1^2*M^4*Sqrt[3/(7315*Pi)]*u^6)/b^2 - 
      (((65695421*I)/72869888000)*d^13*K1^2*M^4*Sqrt[11/(1995*Pi)]*u^6)/b^2 + 
      (((13627644937*I)/288564756480)*d*K0^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((399245951131*I)/1442823782400)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) - (((3579802043*I)/12882355200)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) - (((3044016307*I)/7286988800)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) + (((39209309*I)/122470400)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) + (((7582066097*I)/131165798400)*d^11*K0^2*M^4*
        u^6)/(b^2*Sqrt[21945*Pi]) + (((724769*I)/2522419200)*d^15*K0^2*M^4*
        u^6)/(b^2*Sqrt[21945*Pi]) + (((817198425137*I)/10821178368000)*d*K1^2*
        M^4*u^6)/(b^2*Sqrt[21945*Pi]) + (((265598588803*I)/636539904000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) - 
      (((9605905126091*I)/21642356736000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) - (((78491849179*I)/131165798400)*d^7*K1^2*M^4*
        u^6)/(b^2*Sqrt[21945*Pi]) + (((1937615723*I)/4098931200)*d^9*K1^2*M^4*
        u^6)/(b^2*Sqrt[21945*Pi]) + (((281889077*I)/655828992000)*d^15*K1^2*
        M^4*u^6)/(b^2*Sqrt[21945*Pi]) + (((1626845764013*I)/43284713472000)*d*
        K0*K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) + 
      (((9182334320759*I)/43284713472000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21945*Pi]) - (((9340316206807*I)/43284713472000)*d^5*K0*K1*
        M^4*u^7)/(b^2*Sqrt[21945*Pi]) - (((27792363979*I)/87443865600)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) + (((21109664153*I)/87443865600)*d^9*
        K0*K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) + 
      (((2989976449*I)/62459904000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21945*Pi]) - (((7376460173*I)/1311657984000)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[21945*Pi]) + (((45203647*I)/187379712000)*d^15*K0*K1*
        M^4*u^7)/(b^2*Sqrt[21945*Pi]) - (((37241208919*I)/12367060992000)*d^5*
        K0^2*M^4*Sqrt[7/(3135*Pi)]*u^8)/b^2 + 
      (((77141401*I)/58295910400)*d^9*K0^2*M^4*Sqrt[19/(1155*Pi)]*u^8)/b^2 - 
      (((12244651*I)/342171648000)*d^13*K0^2*M^4*Sqrt[19/(1155*Pi)]*u^8)/
       b^2 + (((8244224771*I)/2219728896000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((273640462871*I)/12367060992000)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) - (((1565044799*I)/44971130880)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[21945*Pi]) + (((43663385641*I)/7869947904000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) + 
      (((230966821*I)/7869947904000)*d^15*K0^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((433442340293*I)/86569426944000)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) + (((329451364927*I)/12367060992000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) - 
      (((19396000913*I)/727474176000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) - (((21687300263*I)/524663193600)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) + (((47636094409*I)/1573989580800)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[21945*Pi]) + (((18169024619*I)/2623315968000)*d^11*
        K1^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) - 
      (((2300793773*I)/2623315968000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((99695359*I)/2623315968000)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) + (((213763777*I)/156074688000)*d*K0*K1*M^4*
        u^9)/(b^2*Sqrt[21945*Pi]) + (((38515661549*I)/4637647872000)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) - (((120749888477*I)/16231767552000)*
        d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) - 
      (((1151492477*I)/84320870400)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) + 
      (((30300287*I)/3279144960)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) + 
      (((7428082979*I)/2951230464000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[21945*Pi]) - (((519858839*I)/1475615232000)*d^13*K0*K1*M^4*
        u^9)/(b^2*Sqrt[21945*Pi]) + (((46093139*I)/2951230464000)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[21945*Pi]) - (((8438083*I)/2951230464000)*d^13*
        K0^2*M^4*Sqrt[11/(1995*Pi)]*u^10)/b^2 + 
      (((777313*I)/5902460928000)*d^15*K0^2*M^4*Sqrt[11/(1995*Pi)]*u^10)/
       b^2 + (((521921*I)/5902460928000)*d^15*K1^2*M^4*Sqrt[19/(1155*Pi)]*
        u^10)/b^2 + (((382367729*I)/8115883776000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[21945*Pi]) + (((32670364241*I)/64927070208000)*d^3*K0^2*M^4*
        u^10)/(b^2*Sqrt[21945*Pi]) - (((702753787*I)/1909619712000)*d^5*K0^2*
        M^4*u^10)/(b^2*Sqrt[21945*Pi]) - (((987362687*I)/1180492185600)*d^7*
        K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((49182893*I)/98374348800)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((1086956573*I)/5902460928000)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[21945*Pi]) + (((668581267*I)/13912943616000)*d*K1^2*M^4*
        u^10)/(b^2*Sqrt[21945*Pi]) + (((105491971639*I)/194781210624000)*d^3*
        K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((18667767353*I)/48695302656000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[21945*Pi]) - (((462410491*I)/505925222400)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[21945*Pi]) + (((105566579*I)/196748697600)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[21945*Pi]) + (((175121767*I)/843208704000)*d^11*
        K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((1174919*I)/30741984000)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((1694051*I)/491871744000)*d^11*K0*K1*M^4*Sqrt[11/(1995*Pi)]*u^11)/
       b^2 - (((479*I)/419328000)*d^13*K0*K1*M^4*Sqrt[11/(1995*Pi)]*u^11)/
       b^2 + (((4366487*I)/3745792512000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[21945*Pi]) + (((3446124193*I)/48695302656000)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21945*Pi]) - (((1646875409*I)/48695302656000)*d^5*K0*
        K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) - 
      (((118887469*I)/885369139200)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[21945*Pi]) + (((328291*I)/4684492800)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[21945*Pi]) + (((1129223*I)/1475615232000)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21945*Pi]) - (((138797*I)/35414765568)*d^7*K0^2*M^4*
        Sqrt[5/(4389*Pi)]*u^12)/b^2 - (((372547*I)/126481305600)*d^7*K1^2*M^4*
        Sqrt[7/(3135*Pi)]*u^12)/b^2 - (((281039*I)/1475615232000)*d^13*K0^2*
        M^4*Sqrt[11/(1995*Pi)]*u^12)/b^2 - (((97159*I)/1475615232000)*d^13*
        K1^2*M^4*Sqrt[19/(1155*Pi)]*u^12)/b^2 + 
      (((29502989*I)/48695302656000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) + 
      (((284292637*I)/48695302656000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[21945*Pi]) + (((65929489*I)/48695302656000)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[21945*Pi]) + (((110069*I)/19674869760)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[21945*Pi]) + (((566369*I)/64157184000)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[21945*Pi]) - (((781013*I)/1475615232000)*d^15*K0^2*
        M^4*u^12)/(b^2*Sqrt[21945*Pi]) + (((33200441*I)/48695302656000)*d*
        K1^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) + 
      (((294516763*I)/48695302656000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[21945*Pi]) + (((129219001*I)/48695302656000)*d^5*K1^2*M^4*
        u^12)/(b^2*Sqrt[21945*Pi]) + (((27889*I)/7567257600)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[21945*Pi]) + (((13529993*I)/1475615232000)*d^11*K1^2*
        M^4*u^12)/(b^2*Sqrt[21945*Pi]) - (((544207*I)/1475615232000)*d^15*
        K1^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) + 
      (((43319*I)/276677856000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) + 
      (((126473*I)/221342284800)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) + 
      (((1586777*I)/553355712000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) - 
      (((2617981*I)/1106711424000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) - 
      (((179*I)/40989312)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) + 
      (((12371*I)/13663104000)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) + 
      (((69731*I)/36890380800)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) + 
      (((25187*I)/73780761600)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) - 
      (((73687*I)/2002620672000)*d^13*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^14)/b^2 - 
      (((487*I)/1106711424000)*d*K1^2*M^4*Sqrt[11/(1995*Pi)]*u^14)/b^2 - 
      (((101*I)/52700544000)*d^15*K1^2*M^4*Sqrt[11/(1995*Pi)]*u^14)/b^2 - 
      (((6457*I)/2002620672000)*d^13*K1^2*M^4*Sqrt[77/(285*Pi)]*u^14)/b^2 - 
      (((5651*I)/1106711424000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) - 
      (((174247*I)/1106711424000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) - 
      (((45481*I)/158101632000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) + 
      (((373117*I)/1106711424000)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) + 
      (((1103*I)/1891814400)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) - 
      (((12193*I)/52700544000)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) + 
      ((I/24164352)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) - 
      (((1181*I)/52700544000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) - 
      (((169837*I)/1106711424000)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) - 
      (((43423*I)/158101632000)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) + 
      (((21239*I)/65100672000)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) + 
      (((41351*I)/73780761600)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) - 
      (((11899*I)/52700544000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) + 
      ((I/24164352)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) + 
      ((I/13175136000)*d*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^15)/b^2 + 
      ((I/878342400)*d^3*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^15)/b^2 + 
      (((49*I)/13175136000)*d^5*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^15)/b^2 - 
      (((41*I)/13175136000)*d^7*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^15)/b^2 - 
      ((I/155001600)*d^9*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^15)/b^2 + 
      (((7*I)/4391712000)*d^11*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^15)/b^2 + 
      (((7*I)/2635027200)*d^13*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^15)/b^2 + 
      ((I/2635027200)*d^15*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^15)/b^2)/Pi, 0, 
    ((((-119639501743*I)/2447845277696)*d^11*K0^2*M^4*Sqrt[3/(7315*Pi)]*u^2)/
       b^2 - (((11551*I)/6506240)*d*K1^2*M^4*Sqrt[3/(7315*Pi)]*u^2)/b^2 - 
      (((129*I)/1000960)*d^15*K1^2*M^4*Sqrt[3/(7315*Pi)]*u^2)/b^2 - 
      (((362394976631*I)/4327440758784)*d^9*K0^2*M^4*Sqrt[5/(4389*Pi)]*u^2)/
       b^2 - (((1258891*I)/28827648)*d^3*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^2)/
       b^2 + (((329653*I)/93689856)*d^13*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^2)/
       b^2 + (((3079*I)/1201152)*d^3*K1^2*M^4*Sqrt[7/(3135*Pi)]*u^2)/b^2 - 
      (((38347*I)/11711232)*d^13*K1^2*M^4*Sqrt[7/(3135*Pi)]*u^2)/b^2 + 
      (((673*I)/26024960)*d^17*K1^2*M^4*Sqrt[11/(1995*Pi)]*u^2)/b^2 + 
      (((101*I)/374759424)*d^17*K0^2*M^4*Sqrt[77/(285*Pi)]*u^2)/b^2 - 
      (((3770981*I)/187379712)*d*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) + 
      (((19451*I)/847872)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) + 
      (((19856231*I)/23422464)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) - 
      (((45006317*I)/250866130944)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[21945*Pi]) - 
      (((58903328749*I)/22030607499264)*d^11*K0^2*M^4*u^2)/
       (b^2*Sqrt[21945*Pi]) - (((248467*I)/187379712)*d^15*K0^2*M^4*u^2)/
       (b^2*Sqrt[21945*Pi]) + (((3862549*I)/39037440)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[21945*Pi]) - (((1989149*I)/9759360)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[21945*Pi]) + (((2005931*I)/46844928)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[21945*Pi]) + (((16971811*I)/234224640)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[21945*Pi]) - (((337195379*I)/11242782720)*d*K0*K1*M^4*
        Sqrt[7/(3135*Pi)]*u^3)/b^2 + (((2450561*I)/67456696320)*d^17*K0*K1*
        M^4*Sqrt[11/(1995*Pi)]*u^3)/b^2 + (((702182837*I)/13888143360)*d^5*K0*
        K1*M^4*Sqrt[19/(1155*Pi)]*u^3)/b^2 - 
      (((24533705687*I)/13491339264)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[21945*Pi]) + (((229858990939*I)/59024609280)*d^7*K0*K1*M^4*
        u^3)/(b^2*Sqrt[21945*Pi]) - (((13237594541*I)/5829591040)*d^9*K0*K1*
        M^4*u^3)/(b^2*Sqrt[21945*Pi]) - (((100360338367*I)/157398958080)*d^11*
        K0*K1*M^4*u^3)/(b^2*Sqrt[21945*Pi]) + 
      (((1484793127*I)/16864174080)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[21945*Pi]) - (((1551813787*I)/236098437120)*d^15*K0*K1*M^4*
        u^3)/(b^2*Sqrt[21945*Pi]) - (((6880732799*I)/67456696320)*d^3*K0^2*
        M^4*Sqrt[7/(3135*Pi)]*u^4)/b^2 + (((8495202253*I)/236098437120)*d^5*
        K0^2*M^4*Sqrt[11/(1995*Pi)]*u^4)/b^2 + 
      (((718243*I)/67456696320)*d^17*K0^2*M^4*Sqrt[11/(1995*Pi)]*u^4)/b^2 + 
      (((5388064890073*I)/33053781196800)*d^5*K1^2*M^4*Sqrt[11/(1995*Pi)]*
        u^4)/b^2 + (((335989056797*I)/1416590622720)*d^7*K1^2*M^4*
        Sqrt[19/(1155*Pi)]*u^4)/b^2 - (((971761627*I)/11242782720)*d*K0^2*M^4*
        u^4)/(b^2*Sqrt[21945*Pi]) + (((5556077129*I)/3689038080)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[21945*Pi]) - (((9230767919*I)/10493263872)*d^9*K0^2*
        M^4*u^4)/(b^2*Sqrt[21945*Pi]) - (((40243279721*I)/157398958080)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) + 
      (((611366981*I)/16864174080)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) - 
      (((580805627*I)/236098437120)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) - 
      (((34504923827069*I)/99161343590400)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) - (((10658173256209*I)/4407170826240)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[21945*Pi]) - (((81700143365779*I)/28331812454400)*
        d^9*K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) - 
      (((327424943843*I)/435874037760)*d^11*K1^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) + (((4570862741*I)/42160435200)*d^13*K1^2*M^4*
        u^4)/(b^2*Sqrt[21945*Pi]) - (((19834414427*I)/2833181245440)*d^15*
        K1^2*M^4*u^4)/(b^2*Sqrt[21945*Pi]) + 
      (((7270577707*I)/28331812454400)*d^17*K1^2*M^4*u^4)/
       (b^2*Sqrt[21945*Pi]) - (((644052660143*I)/10907747794944)*d*K0*K1*M^4*
        Sqrt[5/(4389*Pi)]*u^5)/b^2 + (((195733*I)/10416107520)*d^17*K0*K1*M^4*
        Sqrt[11/(1995*Pi)]*u^5)/b^2 - (((251284359251*I)/2330715340800)*d^3*
        K0*K1*M^4*Sqrt[19/(1155*Pi)]*u^5)/b^2 + 
      (((21056102996777*I)/13984292044800)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[21945*Pi]) + (((298497764850371*I)/77912484249600)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[21945*Pi]) - (((8595194140451*I)/3541476556800)*
        d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[21945*Pi]) - 
      (((330999364979*I)/505925222400)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[21945*Pi]) + (((221659223419*I)/2360984371200)*d^13*K0*K1*
        M^4*u^5)/(b^2*Sqrt[21945*Pi]) - (((6099715163*I)/1011850444800)*d^15*
        K0*K1*M^4*u^5)/(b^2*Sqrt[21945*Pi]) - 
      (((95916971771*I)/1011850444800)*d^9*K1^2*M^4*Sqrt[7/(3135*Pi)]*u^6)/
       b^2 - (((10861015289*I)/70829531136000)*d^15*K1^2*M^4*
        Sqrt[11/(1995*Pi)]*u^6)/b^2 + (((14306080071343*I)/605985988608000)*
        d^5*K1^2*M^4*Sqrt[19/(1155*Pi)]*u^6)/b^2 - 
      (((29634909906467*I)/545387389747200)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) - (((135616115006377*I)/363591593164800)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[21945*Pi]) + (((489784909501*I)/1782311731200)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((54282356155103*I)/77912484249600)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) - (((6218556961979*I)/14165906227200)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[21945*Pi]) - (((245778651413*I)/2023700889600)*
        d^11*K0^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((40909473593*I)/2360984371200)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) - (((15458539*I)/13833892800)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) + (((22073017*I)/615908966400)*d^17*K0^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) - (((29504137663939*I)/340867118592000)*d*K1^2*
        M^4*u^6)/(b^2*Sqrt[21945*Pi]) - 
      (((259817292858559*I)/454489491456000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) + (((802480078401307*I)/779124842496000)*d^7*K1^2*
        M^4*u^6)/(b^2*Sqrt[21945*Pi]) - (((6407363865949*I)/35414765568000)*
        d^11*K1^2*M^4*u^6)/(b^2*Sqrt[21945*Pi]) + 
      (((7523170583*I)/291479552000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[21945*Pi]) + (((233840393*I)/4426845696000)*d^17*K1^2*M^4*
        u^6)/(b^2*Sqrt[21945*Pi]) - (((300911232091*I)/9443937484800)*d^9*K0*
        K1*M^4*Sqrt[11/(1995*Pi)]*u^7)/b^2 - 
      (((4659129763471*I)/100997664768000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21945*Pi]) - (((100286751512377*I)/330537811968000)*d^3*K0*
        K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) + 
      (((65517981234259*I)/279685840896000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21945*Pi]) + (((286818156109963*I)/519416561664000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) - (((362155278889*I)/3632283648000)*
        d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) + 
      (((670992346081*I)/47219687424000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[21945*Pi]) - (((45104012461*I)/47219687424000)*d^15*K0*K1*
        M^4*u^7)/(b^2*Sqrt[21945*Pi]) + (((1366099877*I)/47219687424000)*d^17*
        K0*K1*M^4*u^7)/(b^2*Sqrt[21945*Pi]) + 
      (((11883161809*I)/582959104000)*d^7*K0^2*M^4*Sqrt[3/(7315*Pi)]*u^8)/
       b^2 - (((181622892593*I)/141659062272000)*d^11*K1^2*M^4*
        Sqrt[11/(1995*Pi)]*u^8)/b^2 + (((1364159*I)/3372834816000)*d^17*K1^2*
        M^4*Sqrt[11/(1995*Pi)]*u^8)/b^2 - 
      (((1227829920197*I)/3635915931648000)*d*K1^2*M^4*Sqrt[19/(1155*Pi)]*
        u^8)/b^2 + (((6071620819343*I)/1558249684992000)*d^7*K1^2*M^4*
        Sqrt[19/(1155*Pi)]*u^8)/b^2 - (((54622876496437*I)/10907747794944000)*
        d*K0^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) - 
      (((359683145516659*I)/10907747794944000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((20696027350583*I)/839057522688000)*d^5*K0^2*
        M^4*u^8)/(b^2*Sqrt[21945*Pi]) - (((1074937875031*I)/28331812454400)*
        d^9*K0^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) - 
      (((1618776671429*I)/141659062272000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((233112475157*I)/141659062272000)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[21945*Pi]) - (((16497329957*I)/141659062272000)*
        d^15*K0^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) + 
      (((30571459*I)/8853691392000)*d^17*K0^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) - 
      (((445270205139853*I)/10907747794944000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) + (((15109021159831*I)/474249904128000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[21945*Pi]) - (((1316967409361*I)/28331812454400)*
        d^9*K1^2*M^4*u^8)/(b^2*Sqrt[21945*Pi]) + 
      (((294814625759*I)/141659062272000)*d^13*K1^2*M^4*u^8)/
       (b^2*Sqrt[21945*Pi]) - (((552366701*I)/3632283648000)*d^15*K1^2*M^4*
        u^8)/(b^2*Sqrt[21945*Pi]) - (((110514529907*I)/424977186816000)*d^11*
        K0*K1*M^4*Sqrt[19/(1155*Pi)]*u^9)/b^2 - 
      (((132259840234073*I)/65446486769664000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[21945*Pi]) - (((142513216213261*I)/10907747794944000)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) + 
      (((34650317941927*I)/3635915931648000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[21945*Pi]) + (((10480373154737*I)/424977186816000)*d^7*K0*K1*
        M^4*u^9)/(b^2*Sqrt[21945*Pi]) - (((632576527577*I)/42497718681600)*
        d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) + 
      (((110845955503*I)/141659062272000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[21945*Pi]) - (((3841904947*I)/60711026688000)*d^15*K0*K1*M^4*
        u^9)/(b^2*Sqrt[21945*Pi]) + (((1559192161*I)/849954373632000)*d^17*K0*
        K1*M^4*u^9)/(b^2*Sqrt[21945*Pi]) - 
      (((431198515049*I)/10907747794944000)*d^3*K0^2*M^4*Sqrt[19/(1155*Pi)]*
        u^10)/b^2 - (((62650814341*I)/592275898368000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[21945*Pi]) + (((852554331511*I)/1817957965824000)*d^5*K0^2*
        M^4*u^10)/(b^2*Sqrt[21945*Pi]) + (((418267543021*I)/274985238528000)*
        d^7*K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((146835326233*I)/169990874726400)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[21945*Pi]) - (((19852480729*I)/60711026688000)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[21945*Pi]) + (((24457231*I)/384943104000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[21945*Pi]) - (((112166293*I)/18477268992000)*d^15*
        K0^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) + 
      (((302903287*I)/1699908747264000)*d^17*K0^2*M^4*u^10)/
       (b^2*Sqrt[21945*Pi]) - (((9429432296863*I)/78535784123596800)*d*K1^2*
        M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((77683776975677*I)/98169730154496000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[21945*Pi]) + (((12250356383*I)/23098760036352)*d^5*K1^2*M^4*
        u^10)/(b^2*Sqrt[21945*Pi]) + (((435172137443*I)/274985238528000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((2366157407959*I)/2549863120896000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[21945*Pi]) - (((17498908187*I)/50997262417920)*d^11*K1^2*M^4*
        u^10)/(b^2*Sqrt[21945*Pi]) + (((24496326629*I)/318732890112000)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((730162739*I)/98071658496000)*d^15*K1^2*M^4*u^10)/
       (b^2*Sqrt[21945*Pi]) + (((965320429*I)/5099726241792000)*d^17*K1^2*M^4*
        u^10)/(b^2*Sqrt[21945*Pi]) - 
      (((1592751902150110649*I)/380568179134231216128000)*d^13*K0*K1*M^4*
        Sqrt[19/(1155*Pi)]*u^11)/b^2 - (((6649333447*I)/3775758852096000)*d*
        K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) - 
      (((515242503943*I)/5774690009088000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[21945*Pi]) + (((588708186959*I)/8924520923136000)*d^5*K0*K1*
        M^4*u^11)/(b^2*Sqrt[21945*Pi]) + (((679906599313*I)/4674749054976000)*
        d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) - 
      (((138053068007*I)/1274931560448000)*d^9*K0*K1*M^4*u^11)/
       (b^2*Sqrt[21945*Pi]) - (((2908043213*I)/98071658496000)*d^11*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21945*Pi]) + 
      (((114058546938322541537*I)/1141704537402693648384000)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[21945*Pi]) - (((3855302909*I)/1274931560448000)*d^15*
        K0*K1*M^4*u^11)/(b^2*Sqrt[21945*Pi]) + 
      (((2299597*I)/14999194828800)*d^17*K0*K1*M^4*u^11)/
       (b^2*Sqrt[21945*Pi]) - (((2299993*I)/18213308006400)*d^11*K1^2*M^4*
        Sqrt[7/(3135*Pi)]*u^12)/b^2 - (((886436053*I)/637465780224000)*d^9*
        K1^2*M^4*Sqrt[11/(1995*Pi)]*u^12)/b^2 - 
      (((348811*I)/22766635008000)*d^17*K1^2*M^4*Sqrt[11/(1995*Pi)]*u^12)/
       b^2 + (((4698222173*I)/7012123582464000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[21945*Pi]) - (((8249102551*I)/7012123582464000)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[21945*Pi]) + (((79417634159*I)/7012123582464000)*d^5*
        K0^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((3814337*I)/1697439744000)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((12890281969*I)/637465780224000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[21945*Pi]) + (((1966207937*I)/637465780224000)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[21945*Pi]) + (((5705697631*I)/637465780224000)*d^13*
        K0^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((72776083*I)/637465780224000)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[21945*Pi]) - (((1019813*I)/3749798707200)*d^17*K0^2*M^4*
        u^12)/(b^2*Sqrt[21945*Pi]) + (((1137720763*I)/1963394603089920)*d*
        K1^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) - 
      (((151552699379*I)/49084865077248000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[21945*Pi]) + (((425663348707*I)/49084865077248000)*d^5*K1^2*
        M^4*u^12)/(b^2*Sqrt[21945*Pi]) + (((6722358893*I)/2337374527488000)*
        d^7*K1^2*M^4*u^12)/(b^2*Sqrt[21945*Pi]) + 
      (((265974421*I)/37497987072000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[21945*Pi]) + (((19646353*I)/91066540032000)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[21945*Pi]) + (((580373*I)/7588878336000)*d^15*K0*K1*
        M^4*Sqrt[11/(1995*Pi)]*u^13)/b^2 - (((166942163*I)/908978982912000)*d*
        K0*K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) - 
      (((5413722599*I)/1363468474368000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[21945*Pi]) - (((22486518113*I)/4090405423104000)*d^5*K0*K1*
        M^4*u^13)/(b^2*Sqrt[21945*Pi]) + (((6355024033*I)/584343631872000)*
        d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) + 
      (((14989243*I)/1475615232000)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[21945*Pi]) - (((462022219*I)/53122148352000)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[21945*Pi]) - (((199501723*I)/53122148352000)*d^13*K0*
        K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) + 
      (((301391*I)/1311657984000)*d^17*K0*K1*M^4*u^13)/(b^2*Sqrt[21945*Pi]) - 
      (((447353*I)/45533270016000)*d^13*K0^2*M^4*Sqrt[7/(3135*Pi)]*u^14)/
       b^2 + (((55776131*I)/24542432538624000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[21945*Pi]) + (((587324057*I)/4908486507724800)*d^3*K0^2*M^4*
        u^14)/(b^2*Sqrt[21945*Pi]) + (((207652259*I)/2231130230784000)*d^5*
        K0^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) - 
      (((2289176401*I)/3506061791232000)*d^7*K0^2*M^4*u^14)/
       (b^2*Sqrt[21945*Pi]) - (((4872869*I)/63746578022400)*d^9*K0^2*M^4*
        u^14)/(b^2*Sqrt[21945*Pi]) + (((268231811*I)/318732890112000)*d^11*
        K0^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) - 
      (((14722157*I)/63746578022400)*d^15*K0^2*M^4*u^14)/
       (b^2*Sqrt[21945*Pi]) - (((4378169*I)/159366445056000)*d^17*K0^2*M^4*
        u^14)/(b^2*Sqrt[21945*Pi]) + (((20477777*I)/8180810846208000)*d*K1^2*
        M^4*u^14)/(b^2*Sqrt[21945*Pi]) + (((87712901*I)/629293142016000)*d^3*
        K1^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) + 
      (((438795263*I)/2726936948736000)*d^5*K1^2*M^4*u^14)/
       (b^2*Sqrt[21945*Pi]) - (((11450053*I)/17979804057600)*d^7*K1^2*M^4*
        u^14)/(b^2*Sqrt[21945*Pi]) - (((337091*I)/1416590622720)*d^9*K1^2*M^4*
        u^14)/(b^2*Sqrt[21945*Pi]) + (((83459711*I)/106244296704000)*d^11*
        K1^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) + 
      (((157007*I)/21248859340800)*d^13*K1^2*M^4*u^14)/(b^2*Sqrt[21945*Pi]) - 
      (((6962887*I)/35414765568000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[21945*Pi]) - (((161587*I)/6640268544000)*d^17*K1^2*M^4*u^14)/
       (b^2*Sqrt[21945*Pi]) + (((3288983*I)/6135608134656000)*d*K0*K1*M^4*
        u^15)/(b^2*Sqrt[21945*Pi]) + (((751945619*I)/18406824403968000)*d^3*
        K0*K1*M^4*u^15)/(b^2*Sqrt[21945*Pi]) + 
      (((2623741919*I)/18406824403968000)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[21945*Pi]) + (((86375057*I)/2629546343424000)*d^7*K0*K1*M^4*
        u^15)/(b^2*Sqrt[21945*Pi]) - (((316601*I)/937449676800)*d^9*K0*K1*M^4*
        u^15)/(b^2*Sqrt[21945*Pi]) - (((9267473*I)/79683222528000)*d^11*K0*K1*
        M^4*u^15)/(b^2*Sqrt[21945*Pi]) + (((12694243*I)/79683222528000)*d^13*
        K0*K1*M^4*u^15)/(b^2*Sqrt[21945*Pi]) + 
      (((813437*I)/11383317504000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[21945*Pi]) + (((53*I)/8172638208)*d^17*K0*K1*M^4*u^15)/
       (b^2*Sqrt[21945*Pi]) - ((I/970444800)*d^13*K0^2*M^4*Sqrt[7/(3135*Pi)]*
        u^16)/b^2 - (((5741*I)/5691658752000)*d^13*K1^2*M^4*Sqrt[7/(3135*Pi)]*
        u^16)/b^2 - ((I/144353664000)*d*K0^2*M^4*Sqrt[11/(1995*Pi)]*u^16)/
       b^2 - (((3967*I)/119524833792000)*d^3*K0^2*M^4*Sqrt[11/(1995*Pi)]*
        u^16)/b^2 - (((79*I)/379443916800)*d^15*K0^2*M^4*Sqrt[11/(1995*Pi)]*
        u^16)/b^2 + ((I/758887833600)*d^17*K0^2*M^4*Sqrt[11/(1995*Pi)]*u^16)/
       b^2 - (((223*I)/19920805632000)*d^17*K1^2*M^4*Sqrt[19/(1155*Pi)]*u^16)/
       b^2 - (((509*I)/474304896000)*d^3*K0^2*M^4*u^16)/
       (b^2*Sqrt[21945*Pi]) - (((168709*I)/23904966758400)*d^5*K0^2*M^4*u^16)/
       (b^2*Sqrt[21945*Pi]) - (((91493*I)/119524833792000)*d^7*K0^2*M^4*u^16)/
       (b^2*Sqrt[21945*Pi]) + (((604697*I)/39841611264000)*d^9*K0^2*M^4*u^16)/
       (b^2*Sqrt[21945*Pi]) + (((178751*I)/39841611264000)*d^11*K0^2*M^4*
        u^16)/(b^2*Sqrt[21945*Pi]) - (((167*I)/276677856000)*d^15*K0^2*M^4*
        u^16)/(b^2*Sqrt[21945*Pi]) - (((18661*I)/79683222528000)*d^17*K0^2*
        M^4*u^16)/(b^2*Sqrt[21945*Pi]) - (((601*I)/7968322252800)*d*K1^2*M^4*
        u^16)/(b^2*Sqrt[21945*Pi]) - (((168433*I)/119524833792000)*d^3*K1^2*
        M^4*u^16)/(b^2*Sqrt[21945*Pi]) - (((827797*I)/119524833792000)*d^5*
        K1^2*M^4*u^16)/(b^2*Sqrt[21945*Pi]) - 
      (((83557*I)/119524833792000)*d^7*K1^2*M^4*u^16)/(b^2*Sqrt[21945*Pi]) + 
      (((591739*I)/39841611264000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[21945*Pi]) + 
      (((3851*I)/885369139200)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[21945*Pi]) - 
      (((37439*I)/13280537088000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[21945*Pi]) + 
      (((31*I)/1707497625600)*d^5*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^17)/b^2 - 
      (((31*I)/1707497625600)*d^7*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^17)/b^2 - 
      (((217*I)/2845829376000)*d^9*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^17)/b^2 + 
      (((31*I)/1422914688000)*d^11*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^17)/b^2 + 
      (((31*I)/711457344000)*d^13*K0*K1*M^4*Sqrt[7/(3135*Pi)]*u^17)/b^2 + 
      (((31*I)/19920805632000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[21945*Pi]) + 
      (((31*I)/533593008000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[21945*Pi]) + 
      (((8153*I)/59762416896000)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[21945*Pi]) + 
      (((5177*I)/19920805632000)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[21945*Pi]) - 
      (((31*I)/265610741760)*d^9*K0*K1*M^4*u^17)/(b^2*Sqrt[21945*Pi]) - 
      (((4247*I)/9960402816000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[21945*Pi]) + 
      (((31*I)/207508392000)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[21945*Pi]) + 
      (((31*I)/2213422848000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[21945*Pi]))/Pi}, 
   5, 15, 1], SeriesData[p, 0, 
   {((((-3*I)/7072)*d*K0^2*M^5*Sqrt[(21*Pi)/1045]*u^3)/b^3 - 
      ((I/884)*d^3*K0^2*M^5*Sqrt[(21*Pi)/1045]*u^3)/b^3 + 
      (((9*I)/3536)*d^5*K0^2*M^5*Sqrt[(21*Pi)/1045]*u^3)/b^3 - 
      (((7*I)/7072)*d^9*K0^2*M^5*Sqrt[(21*Pi)/1045]*u^3)/b^3 - 
      (((659*I)/141440)*d*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^4)/b^3 - 
      (((14*I)/1105)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^4)/b^3 + 
      (((7*I)/17680)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^4)/b^3 - 
      (((1583*I)/141440)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^4)/b^3 + 
      (((3*I)/320)*d^5*K0*K1*M^5*Sqrt[(21*Pi)/1045]*u^4)/b^3 - 
      (((217*I)/141440)*d*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^5)/b^3 - 
      (((313*I)/70720)*d^3*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^5)/b^3 + 
      (((29*I)/70720)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^5)/b^3 - 
      (((43*I)/10880)*d^9*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^5)/b^3 + 
      (((29*I)/24960)*d^7*K1^2*M^5*Sqrt[(7*Pi)/3135]*u^5)/b^3 - 
      (((4153*I)/1697280)*d*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^5)/b^3 + 
      (((7*I)/2210)*d^5*K0^2*M^5*Sqrt[(21*Pi)/1045]*u^5)/b^3 - 
      (((1869*I)/565760)*d^9*K1^2*M^5*Sqrt[(21*Pi)/1045]*u^5)/b^3 + 
      (((509*I)/169728)*d^5*K1^2*M^5*Sqrt[(55*Pi)/399]*u^5)/b^3 - 
      (((32581*I)/424320)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21945]*b^3) - 
      (((8537*I)/424320)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((4181*I)/70720)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((2581*I)/141440)*d^9*K0*K1*M^5*Sqrt[(3*Pi)/7315]*u^6)/b^3 + 
      (((307*I)/212160)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^6)/b^3 + 
      (((461*I)/70720)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^6)/b^3 + 
      (((631*I)/282880)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((79*I)/8840)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((3749*I)/848640)*d*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((67489*I)/2545920)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((6073*I)/2545920)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((379*I)/848640)*d*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^7)/b^3 + 
      (((1483*I)/848640)*d^5*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^7)/b^3 - 
      (((2911*I)/2545920)*d^3*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^7)/b^3 - 
      (((3*I)/8320)*d^9*K1^2*M^5*Sqrt[(33*Pi)/665]*u^7)/b^3 - 
      (((613*I)/65280)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21945]*b^3) - 
      (((3683*I)/636480)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((7591*I)/636480)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((751*I)/636480)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - 
      (((191*I)/35360)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - 
      (((37*I)/212160)*d*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^8)/b^3 - 
      (((47*I)/318240)*d*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((113*I)/106080)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((23*I)/318240)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      ((I/2210)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((127*I)/106080)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((23*I)/318240)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((53*I)/106080)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      ((I/31824)*d*K1^2*M^5*Sqrt[(5*Pi)/4389]*u^9)/b^3 - 
      ((I/35360)*d^3*K0^2*M^5*Sqrt[(19*Pi)/1155]*u^9)/b^3 - 
      ((I/1632)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21945]*b^3) - 
      ((I/53040)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 - 
      ((I/6630)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 - 
      ((I/10608)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + 
      ((I/26520)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^10)/b^3)/Pi, 0, 
    ((((-9*I)/7072)*d*K0*M^5*Sqrt[(21*Pi)/1045]*u^2)/(b^3*E^u) - 
      (((3*I)/884)*d^3*K0*M^5*Sqrt[(21*Pi)/1045]*u^2)/(b^3*E^u) + 
      (((27*I)/3536)*d^5*K0*M^5*Sqrt[(21*Pi)/1045]*u^2)/(b^3*E^u) - 
      (((21*I)/7072)*d^9*K0*M^5*Sqrt[(21*Pi)/1045]*u^2)/(b^3*E^u) + 
      (((3083*I)/56576)*d*K0^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((9437*I)/28288)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((13*I)/272)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((41*I)/2176)*d^7*K0^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 + 
      (((2997*I)/56576)*d^9*K0^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 - 
      (((4493*I)/282880)*d*K1*M^5*Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) - 
      (((191*I)/4420)*d^3*K1*M^5*Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) + 
      (((9*I)/884)*d^11*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 + 
      ((I/68)*d^3*K1^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 + 
      (((1379*I)/56576)*d^3*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^3)/b^3 - 
      (((11*I)/884)*d^7*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^3)/b^3 + 
      (((23*I)/56576)*d^11*K0^2*M^5*Sqrt[(15*Pi)/1463]*u^3)/b^3 + 
      (((5*I)/7072)*d*K1^2*M^5*Sqrt[(15*Pi)/1463]*u^3)/b^3 - 
      (((9*I)/7072)*d*K0*M^5*Sqrt[(21*Pi)/1045]*u^3)/(b^3*E^u) - 
      (((3*I)/884)*d^3*K0*M^5*Sqrt[(21*Pi)/1045]*u^3)/(b^3*E^u) + 
      (((27*I)/3536)*d^5*K0*M^5*Sqrt[(21*Pi)/1045]*u^3)/(b^3*E^u) - 
      (((21*I)/7072)*d^9*K0*M^5*Sqrt[(21*Pi)/1045]*u^3)/(b^3*E^u) + 
      (((7*I)/35360)*d^7*K1*M^5*Sqrt[(21*Pi)/1045]*u^3)/(b^3*E^u) - 
      (((1543*I)/282880)*d^9*K1*M^5*Sqrt[(21*Pi)/1045]*u^3)/(b^3*E^u) + 
      (((1233*I)/141440)*d^5*K1*M^5*Sqrt[(33*Pi)/665]*u^3)/(b^3*E^u) + 
      (((3*I)/7072)*d^9*K1^2*M^5*Sqrt[(165*Pi)/133]*u^3)/b^3 - 
      (((10723*I)/141440)*d^3*K0*M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) + 
      (((11581*I)/70720)*d^5*K0*M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) + 
      (((5155597*I)/23761920)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 + 
      (((17615131*I)/23761920)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - 
      (((15641203*I)/11880960)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - 
      (((4748057*I)/11880960)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 + 
      (((16600937*I)/23761920)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - 
      (((4493*I)/282880)*d*K1*M^5*Sqrt[(3*Pi)/7315]*u^4)/(b^3*E^u) - 
      (((191*I)/4420)*d^3*K1*M^5*Sqrt[(3*Pi)/7315]*u^4)/(b^3*E^u) + 
      (((137*I)/141440)*d^7*K0*M^5*Sqrt[(7*Pi)/3135]*u^4)/(b^3*E^u) + 
      (((14809*I)/4752384)*d^11*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^4)/b^3 + 
      (((7*I)/35360)*d^7*K1*M^5*Sqrt[(21*Pi)/1045]*u^4)/(b^3*E^u) - 
      (((1543*I)/282880)*d^9*K1*M^5*Sqrt[(21*Pi)/1045]*u^4)/(b^3*E^u) - 
      (((229*I)/282880)*d*K0*M^5*Sqrt[(33*Pi)/665]*u^4)/(b^3*E^u) - 
      (((583*I)/282880)*d^9*K0*M^5*Sqrt[(33*Pi)/665]*u^4)/(b^3*E^u) + 
      (((1233*I)/141440)*d^5*K1*M^5*Sqrt[(33*Pi)/665]*u^4)/(b^3*E^u) - 
      (((7363*I)/141440)*d^3*K0*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((961*I)/8320)*d^5*K0*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((1695851*I)/23761920)*d*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((5270519*I)/11880960)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((1701451*I)/11880960)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((5756371*I)/23761920)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((88679*I)/4752384)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((18283*I)/1697280)*d^7*K1*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) - 
      (((53516843*I)/47523840)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((7532801*I)/20367360)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((5037077*I)/8146944)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((1979347*I)/40734720)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((927*I)/141440)*d*K0*M^5*Sqrt[(3*Pi)/7315]*u^5)/(b^3*E^u) - 
      (((16311*I)/2263040)*d*K1*M^5*Sqrt[(3*Pi)/7315]*u^5)/(b^3*E^u) - 
      (((45399*I)/2263040)*d^9*K1*M^5*Sqrt[(3*Pi)/7315]*u^5)/(b^3*E^u) - 
      (((5927*I)/1697280)*d^3*K1*M^5*Sqrt[(19*Pi)/1155]*u^5)/(b^3*E^u) + 
      (((4909*I)/678912)*d^5*K1*M^5*Sqrt[(19*Pi)/1155]*u^5)/(b^3*E^u) + 
      (((32381*I)/3354624)*d*K1^2*M^5*Sqrt[(19*Pi)/1155]*u^5)/b^3 - 
      (((3*I)/2080)*d^9*K0*M^5*Sqrt[(33*Pi)/665]*u^5)/(b^3*E^u) + 
      (((7*I)/141440)*d^7*K0*M^5*Sqrt[(77*Pi)/285]*u^5)/(b^3*E^u) + 
      (((6048323*I)/23761920)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21945]*b^3) + 
      (((61370611*I)/95047680)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21945]*b^3) + 
      (((150391*I)/3394560)*d^5*K0*M^5*Sqrt[Pi/21945]*u^6)/(b^3*E^u) + 
      (((1697*I)/424320)*d^7*K0*M^5*Sqrt[Pi/21945]*u^6)/(b^3*E^u) - 
      (((42509*I)/1697280)*d^3*K1*M^5*Sqrt[Pi/21945]*u^6)/(b^3*E^u) + 
      (((181361*I)/3394560)*d^5*K1*M^5*Sqrt[Pi/21945]*u^6)/(b^3*E^u) + 
      (((1909969*I)/14257152)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 + 
      (((708277*I)/1397760)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((1250393*I)/1485120)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((347651*I)/1048320)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 + 
      (((7019879*I)/14257152)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 + 
      (((577553*I)/14257152)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((5393*I)/2263040)*d*K0*M^5*Sqrt[(3*Pi)/7315]*u^6)/(b^3*E^u) - 
      (((6673*I)/2263040)*d*K1*M^5*Sqrt[(3*Pi)/7315]*u^6)/(b^3*E^u) + 
      (((889*I)/1697280)*d^7*K1*M^5*Sqrt[(7*Pi)/3135]*u^6)/(b^3*E^u) - 
      (((577*I)/174080)*d^9*K1*M^5*Sqrt[(7*Pi)/3135]*u^6)/(b^3*E^u) - 
      (((953*I)/848640)*d^3*K0*M^5*Sqrt[(19*Pi)/1155]*u^6)/(b^3*E^u) - 
      (((1359*I)/2263040)*d^9*K0*M^5*Sqrt[(33*Pi)/665]*u^6)/(b^3*E^u) - 
      (((83*I)/13056)*d^3*K0*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((11147*I)/848640)*d^5*K0*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((911*I)/848640)*d^7*K0*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((409*I)/70720)*d^9*K0*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((688117*I)/35642880)*d*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((764263*I)/5940480)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((8863*I)/1198080)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      ((I/442)*d*K1*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((1217*I)/169728)*d^3*K1*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((12479*I)/848640)*d^5*K1*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((977*I)/848640)*d^7*K1*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((1817*I)/282880)*d^9*K1*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((18097*I)/565760)*d*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((1998011*I)/23761920)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((808943*I)/7128576)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((1579999*I)/142571520)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((3*I)/4352)*d*K0*M^5*Sqrt[(3*Pi)/7315]*u^7)/(b^3*E^u) - 
      (((1175*I)/31824)*d^5*K1^2*M^5*Sqrt[(5*Pi)/4389]*u^7)/b^3 - 
      (((7159*I)/783360)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^7)/b^3 + 
      (((59723*I)/5091840)*d^9*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^7)/b^3 + 
      (((796667*I)/9504768)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21945]*b^3) + 
      (((2284109*I)/20367360)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21945]*b^3) - 
      ((I/2720)*d*K0*M^5*Sqrt[Pi/21945]*u^8)/(b^3*E^u) - 
      (((103*I)/70720)*d^3*K0*M^5*Sqrt[Pi/21945]*u^8)/(b^3*E^u) - 
      (((83*I)/70720)*d^9*K0*M^5*Sqrt[Pi/21945]*u^8)/(b^3*E^u) + 
      (((43*I)/14144)*d^5*K1*M^5*Sqrt[Pi/21945]*u^8)/(b^3*E^u) - 
      (((722609*I)/8910720)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - 
      (((9293*I)/198016)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((324011*I)/5940480)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((67*I)/70720)*d^5*K0*M^5*Sqrt[(3*Pi)/7315]*u^8)/(b^3*E^u) - 
      (((9*I)/70720)*d*K1*M^5*Sqrt[(3*Pi)/7315]*u^8)/(b^3*E^u) - 
      (((37*I)/70720)*d^3*K1*M^5*Sqrt[(3*Pi)/7315]*u^8)/(b^3*E^u) + 
      (((2063*I)/990080)*d^11*K0*K1*M^5*Sqrt[(3*Pi)/7315]*u^8)/b^3 + 
      ((I/70720)*d^7*K0*M^5*Sqrt[(11*Pi)/1995]*u^8)/(b^3*E^u) + 
      ((I/70720)*d^7*K1*M^5*Sqrt[(11*Pi)/1995]*u^8)/(b^3*E^u) - 
      ((I/8840)*d^9*K1*M^5*Sqrt[(11*Pi)/1995]*u^8)/(b^3*E^u) + 
      (((22159*I)/17821440)*d*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^8)/b^3 + 
      (((21691*I)/4455360)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^8)/b^3 - 
      ((I/35360)*d*K0*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) - 
      ((I/4420)*d^3*K0*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) - 
      ((I/7072)*d^9*K0*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) + 
      (((257*I)/205632)*d*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((9421*I)/1336608)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((136987*I)/26732160)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((23057*I)/4455360)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((13463*I)/17821440)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      ((I/35360)*d*K1*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) - 
      ((I/4420)*d^3*K1*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) - 
      ((I/7072)*d^9*K1*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) + 
      (((3683*I)/2545920)*d*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((30307*I)/3818880)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((168757*I)/26732160)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((5767*I)/5940480)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      ((I/17680)*d^5*K0*M^5*Sqrt[(7*Pi)/3135]*u^9)/(b^3*E^u) + 
      ((I/17680)*d^5*K1*M^5*Sqrt[(7*Pi)/3135]*u^9)/(b^3*E^u) + 
      (((1889*I)/5940480)*d^9*K1^2*M^5*Sqrt[(19*Pi)/1155]*u^9)/b^3 + 
      (((266921*I)/53464320)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21945]*b^3) + 
      (((44221*I)/7637760)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21945]*b^3) + 
      (((503*I)/1336608)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 - 
      (((8717*I)/5012280)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 - 
      (((79*I)/36288)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + 
      (((281*I)/171360)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + 
      (((1151*I)/2970240)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + 
      (((11027*I)/80196480)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^10)/b^3 + 
      (((379*I)/26732160)*d*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((1367*I)/40098240)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((43*I)/1272960)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((29*I)/1782144)*d*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((1423*I)/40098240)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((1069*I)/5728320)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((337*I)/3818880)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      ((I/24960)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((131*I)/5728320)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^11)/b^3 + 
      (((499*I)/80196480)*d^3*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^11)/b^3 + 
      ((I/141440)*d^9*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^11)/b^3 + 
      (((6217*I)/80196480)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[21945]*b^3) + 
      ((I/238680)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + 
      ((I/55080)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 - 
      ((I/358020)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + 
      ((I/47736)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + 
      ((I/79560)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 - 
      ((I/358020)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^12)/b^3)/Pi, 
    ((-23561*d^5*K0*K1*M^5*Sqrt[3/(7315*Pi)]*u^3)/(3960320*b^3) + 
      (d^7*K0*K1*M^5*Sqrt[7/(3135*Pi)]*u^3)/(2210*b^3) + 
      (409*d^9*K0*K1*M^5*Sqrt[19/(1155*Pi)]*u^3)/(141440*b^3) - 
      (((3*I)/3536)*d*K0^2*M^5*Sqrt[(21*Pi)/1045]*u^3)/b^3 - 
      ((I/442)*d^3*K0^2*M^5*Sqrt[(21*Pi)/1045]*u^3)/b^3 + 
      (((9*I)/1768)*d^5*K0^2*M^5*Sqrt[(21*Pi)/1045]*u^3)/b^3 - 
      (((7*I)/3536)*d^9*K0^2*M^5*Sqrt[(21*Pi)/1045]*u^3)/b^3 + 
      (7027*d*K0*K1*M^5*u^3)/(318240*b^3*Sqrt[21945*Pi]) + 
      (557*d^3*K0*K1*M^5*u^3)/(9945*b^3*Sqrt[21945*Pi]) - 
      (3988781*d^5*K0*K1*M^5*u^3)/(35642880*b^3*Sqrt[21945*Pi]) - 
      (911*d^9*K0*K1*M^5*u^3)/(141440*b^3*Sqrt[21945*Pi]) - 
      (31*d^7*K1^2*M^5*Sqrt[5/(4389*Pi)]*u^4)/(10608*b^3) + 
      (49*d^9*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^4)/(14144*b^3) + 
      (5411*d^9*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^4)/(848640*b^3) - 
      (1877*d^5*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^4)/(318240*b^3) - 
      (d^7*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^4)/(5304*b^3) - 
      (367951*d^5*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^4)/(44553600*b^3) + 
      (3083*d*K0^2*M^5*Sqrt[19/(1155*Pi)]*u^4)/(4193280*b^3) - 
      (((659*I)/70720)*d*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^4)/b^3 - 
      (((28*I)/1105)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^4)/b^3 + 
      (((7*I)/8840)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^4)/b^3 - 
      (((1583*I)/70720)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^4)/b^3 + 
      (((3*I)/160)*d^5*K0*K1*M^5*Sqrt[(21*Pi)/1045]*u^4)/b^3 + 
      (557*d^3*K0^2*M^5*u^4)/(19890*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (261719*d^3*K1^2*M^5*u^4)/(5569200*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (13919*d*K0^2*M^5*u^4)/(4752384*b^3*Sqrt[21945*Pi]) + 
      (97*d^7*K0^2*M^5*u^4)/(26520*b^3*Sqrt[21945*Pi]) + 
      (1232333*d*K1^2*M^5*u^4)/(89107200*b^3*Sqrt[21945*Pi]) - 
      (1033*d^7*K0*K1*M^5*Sqrt[5/(4389*Pi)]*u^5)/(1188096*b^3) + 
      (32353*d^9*K0*K1*M^5*Sqrt[5/(4389*Pi)]*u^5)/(4073472*b^3) - 
      (122039*d^5*K0*K1*M^5*Sqrt[19/(1155*Pi)]*u^5)/(17821440*b^3) - 
      (((217*I)/70720)*d*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^5)/b^3 - 
      (((313*I)/35360)*d^3*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^5)/b^3 + 
      (((29*I)/35360)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^5)/b^3 - 
      (((43*I)/5440)*d^9*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^5)/b^3 + 
      (((29*I)/12480)*d^7*K1^2*M^5*Sqrt[(7*Pi)/3135]*u^5)/b^3 - 
      (((4153*I)/848640)*d*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^5)/b^3 + 
      (((7*I)/1105)*d^5*K0^2*M^5*Sqrt[(21*Pi)/1045]*u^5)/b^3 - 
      (((1869*I)/282880)*d^9*K1^2*M^5*Sqrt[(21*Pi)/1045]*u^5)/b^3 + 
      (((509*I)/84864)*d^5*K1^2*M^5*Sqrt[(55*Pi)/399]*u^5)/b^3 - 
      (((32581*I)/212160)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21945]*b^3) + 
      (9721*d*K0*K1*M^5*u^5)/(445536*b^3*Sqrt[21945*Pi]) + 
      (150457*d^3*K0*K1*M^5*u^5)/(2545920*b^3*Sqrt[21945*Pi]) + 
      (281663*d^9*K0*K1*M^5*u^5)/(20367360*b^3*Sqrt[21945*Pi]) + 
      (7313*d^9*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^6)/(1697280*b^3) + 
      (55513*d^3*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^6)/(41126400*b^3) + 
      (16007*d^3*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^6)/(7128576*b^3) + 
      (1237*d^9*K0^2*M^5*Sqrt[19/(1155*Pi)]*u^6)/(1357824*b^3) - 
      (22327*d^5*K1^2*M^5*Sqrt[19/(1155*Pi)]*u^6)/(5091840*b^3) - 
      (((8537*I)/212160)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((4181*I)/35360)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((2581*I)/70720)*d^9*K0*K1*M^5*Sqrt[(3*Pi)/7315]*u^6)/b^3 + 
      (((307*I)/106080)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^6)/b^3 + 
      (((461*I)/35360)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^6)/b^3 + 
      (1711*d^3*K1^2*M^5*u^6)/(148512*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (464507*d*K0^2*M^5*u^6)/(133660800*b^3*Sqrt[21945*Pi]) - 
      (14939437*d^5*K0^2*M^5*u^6)/(534643200*b^3*Sqrt[21945*Pi]) - 
      (2339*d^7*K0^2*M^5*u^6)/(913920*b^3*Sqrt[21945*Pi]) - 
      (34831*d^9*K0^2*M^5*u^6)/(6789120*b^3*Sqrt[21945*Pi]) + 
      (121871*d*K1^2*M^5*u^6)/(8910720*b^3*Sqrt[21945*Pi]) + 
      (38657*d^7*K1^2*M^5*u^6)/(11880960*b^3*Sqrt[21945*Pi]) + 
      (337*d^9*K0*K1*M^5*Sqrt[7/(3135*Pi)]*u^7)/(106080*b^3) + 
      (666503*d*K0*K1*M^5*Sqrt[209/(105*Pi)]*u^7)/(12831436800*b^3) + 
      (((631*I)/141440)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((79*I)/4420)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((3749*I)/424320)*d*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((67489*I)/1272960)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((6073*I)/1272960)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((379*I)/424320)*d*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^7)/b^3 + 
      (((1483*I)/424320)*d^5*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^7)/b^3 - 
      (((2911*I)/1272960)*d^3*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^7)/b^3 - 
      (((3*I)/4160)*d^9*K1^2*M^5*Sqrt[(33*Pi)/665]*u^7)/b^3 - 
      (((613*I)/32640)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21945]*b^3) - 
      (1191901*d*K0*K1*M^5*u^7)/(251596800*b^3*Sqrt[21945*Pi]) + 
      (1256219*d^3*K0*K1*M^5*u^7)/(47174400*b^3*Sqrt[21945*Pi]) - 
      (39598439*d^5*K0*K1*M^5*u^7)/(801964800*b^3*Sqrt[21945*Pi]) - 
      (11107*d^7*K0*K1*M^5*u^7)/(1980160*b^3*Sqrt[21945*Pi]) + 
      (3449*d^9*K1^2*M^5*Sqrt[3/(7315*Pi)]*u^8)/(1131520*b^3) + 
      (113*d^9*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^8)/(212160*b^3) - 
      (14639*d*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^8)/(66830400*b^3) + 
      (397*d*K0^2*M^5*Sqrt[19/(1155*Pi)]*u^8)/(12337920*b^3) - 
      (((3683*I)/318240)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((7591*I)/318240)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((751*I)/318240)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - 
      (((191*I)/17680)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - 
      (((37*I)/106080)*d*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^8)/b^3 + 
      (627031*d^3*K0^2*M^5*u^8)/(160392960*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (60121*d^3*K1^2*M^5*u^8)/(12729600*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (135749*d^5*K0^2*M^5*u^8)/(22913280*b^3*Sqrt[21945*Pi]) - 
      (4603*d^7*K0^2*M^5*u^8)/(1980160*b^3*Sqrt[21945*Pi]) + 
      (117919*d*K1^2*M^5*u^8)/(38188800*b^3*Sqrt[21945*Pi]) - 
      (576131*d^5*K1^2*M^5*u^8)/(89107200*b^3*Sqrt[21945*Pi]) - 
      (7823*d^7*K1^2*M^5*u^8)/(1980160*b^3*Sqrt[21945*Pi]) - 
      (14017*d^9*K1^2*M^5*u^8)/(3394560*b^3*Sqrt[21945*Pi]) + 
      (15967*d^5*K0*K1*M^5*Sqrt[7/(3135*Pi)]*u^9)/(19094400*b^3) + 
      (d^9*K0*K1*M^5*Sqrt[21/(1045*Pi)]*u^9)/(8840*b^3) - 
      (((47*I)/159120)*d*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((113*I)/53040)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((23*I)/159120)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      ((I/1105)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((127*I)/53040)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((23*I)/159120)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((53*I)/53040)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      ((I/15912)*d*K1^2*M^5*Sqrt[(5*Pi)/4389]*u^9)/b^3 - 
      ((I/17680)*d^3*K0^2*M^5*Sqrt[(19*Pi)/1155]*u^9)/b^3 - 
      ((I/816)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21945]*b^3) + 
      (14737*d*K0*K1*M^5*u^9)/(100245600*b^3*Sqrt[21945*Pi]) + 
      (155341*d^3*K0*K1*M^5*u^9)/(100245600*b^3*Sqrt[21945*Pi]) - 
      (402023*d^5*K0*K1*M^5*u^9)/(57283200*b^3*Sqrt[21945*Pi]) - 
      (127*d^7*K0*K1*M^5*u^9)/(43680*b^3*Sqrt[21945*Pi]) + 
      (97*d^5*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^10)/(1591200*b^3) + 
      (d^9*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^10)/(35360*b^3) + 
      (97*d^5*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^10)/(1591200*b^3) + 
      (d^9*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^10)/(35360*b^3) + 
      (d*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^10)/(636480*b^3) - 
      (d^3*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^10)/(318240*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^10)/(636480*b^3) - 
      (d^3*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^10)/(318240*b^3) - 
      ((I/26520)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 - 
      ((I/3315)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 - 
      ((I/5304)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + 
      ((I/13260)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^10)/b^3 + 
      (1249*d^3*K0^2*M^5*u^10)/(11138400*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (1249*d^3*K1^2*M^5*u^10)/(11138400*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (97*d*K0^2*M^5*u^10)/(3182400*b^3*Sqrt[21945*Pi]) - 
      (59*d^5*K0^2*M^5*u^10)/(171360*b^3*Sqrt[21945*Pi]) - 
      (8*d^7*K0^2*M^5*u^10)/(23205*b^3*Sqrt[21945*Pi]) - 
      (97*d*K1^2*M^5*u^10)/(3182400*b^3*Sqrt[21945*Pi]) - 
      (59*d^5*K1^2*M^5*u^10)/(171360*b^3*Sqrt[21945*Pi]) - 
      (8*d^7*K1^2*M^5*u^10)/(23205*b^3*Sqrt[21945*Pi]))/Pi, 
    ((((-13*I)/272)*d^5*K1*M^5*Sqrt[(3*Pi)/7315]*u)/(b^3*E^u) + 
      (((27*I)/884)*d^11*K1*M^5*Sqrt[(3*Pi)/7315]*u)/(b^3*E^u) + 
      (((15*I)/7072)*d*K1*M^5*Sqrt[(15*Pi)/1463]*u)/(b^3*E^u) + 
      ((I/68)*d^3*K1*M^5*Sqrt[(15*Pi)/1463]*u)/(b^3*E^u) - 
      (((11*I)/884)*d^7*K1*M^5*Sqrt[(33*Pi)/665]*u)/(b^3*E^u) + 
      (((9*I)/7072)*d^9*K1*M^5*Sqrt[(165*Pi)/133]*u)/(b^3*E^u) + 
      (((607*I)/14144)*d*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((4687*I)/28288)*d^3*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((1829*I)/14144)*d^7*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((2259*I)/14144)*d^9*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((579*I)/28288)*d^11*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((13*I)/272)*d^5*K1*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((27*I)/884)*d^11*K1*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((367*I)/7072)*d^5*K0*M^5*Sqrt[(15*Pi)/1463]*u^2)/(b^3*E^u) + 
      (((15*I)/7072)*d*K1*M^5*Sqrt[(15*Pi)/1463]*u^2)/(b^3*E^u) + 
      ((I/68)*d^3*K1*M^5*Sqrt[(15*Pi)/1463]*u^2)/(b^3*E^u) - 
      (((11*I)/884)*d^7*K1*M^5*Sqrt[(33*Pi)/665]*u^2)/(b^3*E^u) + 
      (((9*I)/7072)*d^9*K1*M^5*Sqrt[(165*Pi)/133]*u^2)/(b^3*E^u) - 
      (((2324303*I)/20819968)*d*K0^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((9809633*I)/20819968)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((527671*I)/10409984)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 + 
      (((23831*I)/99008)*d*K1*M^5*Sqrt[Pi/21945]*u^3)/(b^3*E^u) - 
      (((723659*I)/495040)*d^5*K1*M^5*Sqrt[Pi/21945]*u^3)/(b^3*E^u) - 
      (((408209*I)/565760)*d^7*K1*M^5*Sqrt[Pi/21945]*u^3)/(b^3*E^u) + 
      (((127549*I)/141440)*d^9*K1*M^5*Sqrt[Pi/21945]*u^3)/(b^3*E^u) + 
      (((22469*I)/650624)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 + 
      (((607*I)/14144)*d*K0*M^5*Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) + 
      (((4687*I)/28288)*d^3*K0*M^5*Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) - 
      (((1829*I)/14144)*d^7*K0*M^5*Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) + 
      (((2259*I)/14144)*d^9*K0*M^5*Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) + 
      (((579*I)/28288)*d^11*K0*M^5*Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) + 
      (((697469*I)/5204992)*d^7*K0^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 - 
      (((613*I)/76544)*d^11*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 + 
      (((43*I)/25024)*d^13*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 + 
      (((205*I)/1224704)*d^13*K0^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 - 
      (((9935*I)/650624)*d^5*K1^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 + 
      (((2071369*I)/20819968)*d^5*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^3)/b^3 + 
      (((17789*I)/1131520)*d^11*K1*M^5*Sqrt[(7*Pi)/3135]*u^3)/(b^3*E^u) - 
      (((440789*I)/10409984)*d^3*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^3)/b^3 + 
      (((134047*I)/1584128)*d^3*K1*M^5*Sqrt[(11*Pi)/1995]*u^3)/(b^3*E^u) + 
      (((3377*I)/1301248)*d^9*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^3)/b^3 - 
      (((367*I)/7072)*d^5*K0*M^5*Sqrt[(15*Pi)/1463]*u^3)/(b^3*E^u) + 
      (((41*I)/76544)*d*K1^2*M^5*Sqrt[(15*Pi)/1463]*u^3)/b^3 + 
      (((123*I)/76544)*d^3*K1^2*M^5*Sqrt[(15*Pi)/1463]*u^3)/b^3 + 
      (((567461*I)/1131520)*d^9*K0*M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) + 
      (((59569*I)/1131520)*d^11*K0*M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) - 
      (((332569*I)/565760)*d^7*K1*M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) + 
      (((58277*I)/70720)*d^9*K1*M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) - 
      (((8419659253*I)/4372193280)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 + 
      (((4905490253*I)/1748877312)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 + 
      (((296429921*I)/168161280)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - 
      (((3310514527*I)/13116579840)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 + 
      (((47584793*I)/5246631936)*d^13*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - 
      (((33091*I)/123760)*d^5*K0*M^5*Sqrt[(3*Pi)/7315]*u^4)/(b^3*E^u) + 
      (((447807*I)/1584128)*d^3*K1*M^5*Sqrt[(3*Pi)/7315]*u^4)/(b^3*E^u) - 
      (((28681*I)/61880)*d^5*K1*M^5*Sqrt[(3*Pi)/7315]*u^4)/(b^3*E^u) - 
      (((444436017*I)/2914795520)*d*K0*K1*M^5*Sqrt[(3*Pi)/7315]*u^4)/b^3 + 
      (((162893*I)/1584128)*d^3*K0*M^5*Sqrt[(5*Pi)/4389]*u^4)/(b^3*E^u) + 
      (((689*I)/15232)*d*K1*M^5*Sqrt[(5*Pi)/4389]*u^4)/(b^3*E^u) - 
      (((15883*I)/282880)*d^7*K0*M^5*Sqrt[(7*Pi)/3135]*u^4)/(b^3*E^u) + 
      (((8233*I)/1131520)*d^11*K1*M^5*Sqrt[(11*Pi)/1995]*u^4)/(b^3*E^u) + 
      (((10579*I)/1584128)*d*K0*M^5*Sqrt[(19*Pi)/1155]*u^4)/(b^3*E^u) - 
      (((536048299*I)/5246631936)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^4)/b^3 + 
      (((278879*I)/3168256)*d*K0*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((1099513*I)/3168256)*d^3*K0*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((771917*I)/2263040)*d^9*K0*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) - 
      (((461640913*I)/2914795520)*d*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((1718869057*I)/1748877312)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((181976723*I)/273262080)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((284758379*I)/403587072)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((607186513*I)/6558289920)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((14621329*I)/5246631936)*d^13*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((302831*I)/2970240)*d*K1*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((83252329*I)/190095360)*d^3*K1*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) - 
      (((33551009*I)/95047680)*d^7*K1*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((6866471*I)/15841280)*d^9*K1*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) - 
      (((9232615363*I)/20986527744)*d*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((47561935921*I)/26233159680)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((13365766903*I)/6995509248)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((4602015343*I)/17488773120)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((708114613*I)/104932638720)*d^13*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((24481*I)/2263040)*d^11*K0*M^5*Sqrt[(3*Pi)/7315]*u^5)/(b^3*E^u) + 
      (((900793*I)/63365120)*d^11*K1*M^5*Sqrt[(3*Pi)/7315]*u^5)/(b^3*E^u) + 
      (((10433657097*I)/11659182080)*d^5*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^5)/
       b^3 - (((397577*I)/7920640)*d^5*K0*M^5*Sqrt[(11*Pi)/1995]*u^5)/
       (b^3*E^u) - (((2864461*I)/47523840)*d^5*K1*M^5*Sqrt[(11*Pi)/1995]*u^5)/
       (b^3*E^u) - (((1063*I)/87040)*d^7*K0*M^5*Sqrt[(21*Pi)/1045]*u^5)/
       (b^3*E^u) - (((193375173*I)/5829591040)*d^3*K1^2*M^5*Sqrt[(57*Pi)/385]*
        u^5)/b^3 - (((1519424917*I)/2186096640)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[21945]*b^3) + (((1313563*I)/9052160)*d^3*K0*M^5*Sqrt[Pi/21945]*
        u^6)/(b^3*E^u) - (((1719167*I)/13578240)*d^7*K0*M^5*Sqrt[Pi/21945]*
        u^6)/(b^3*E^u) + (((786803*I)/4752384)*d^3*K1*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) - (((3489443*I)/13578240)*d^5*K1*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) - (((1369897*I)/9504768)*d^7*K1*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) + (((32802101*I)/190095360)*d^9*K1*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) + (((172177*I)/9504768)*d^11*K1*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) - (((1731932977*I)/5246631936)*d*K0*K1*M^5*Sqrt[Pi/21945]*
        u^6)/b^3 + (((17827007819*I)/8744386560)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*
        u^6)/b^3 + (((2564248123*I)/1639572480)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*
        u^6)/b^3 - (((40449223459*I)/26233159680)*d^9*K0*K1*M^5*
        Sqrt[Pi/21945]*u^6)/b^3 - (((548791*I)/7920640)*d^5*K0*M^5*
        Sqrt[(3*Pi)/7315]*u^6)/(b^3*E^u) + (((76159*I)/1584128)*d^9*K0*M^5*
        Sqrt[(3*Pi)/7315]*u^6)/(b^3*E^u) + (((310603*I)/63365120)*d^11*K0*M^5*
        Sqrt[(3*Pi)/7315]*u^6)/(b^3*E^u) - (((367145069*I)/728698880)*d^3*K0*
        K1*M^5*Sqrt[(3*Pi)/7315]*u^6)/b^3 + 
      (((19889*I)/4874240)*d*K1*M^5*Sqrt[(11*Pi)/1995]*u^6)/(b^3*E^u) - 
      (((133937051*I)/6558289920)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^6)/
       b^3 + (((877531*I)/1748877312)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^6)/
       b^3 + (((2629*I)/4752384)*d*K0*M^5*Sqrt[(55*Pi)/399]*u^6)/(b^3*E^u) + 
      (((12555769*I)/1140572160)*d*K0*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((34767571*I)/570286080)*d^5*K0*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((154103*I)/29245440)*d^11*K0*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((2573700247*I)/52466319360)*d*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((1380122297*I)/4372193280)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((1084908067*I)/3747594240)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((4566862453*I)/17488773120)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((48153851*I)/1165918208)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((13253231*I)/1140572160)*d*K1*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((55615739*I)/1140572160)*d^3*K1*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((39381161*I)/570286080)*d^5*K1*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((4493980591*I)/52466319360)*d*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((63500433569*I)/131165798400)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((97688687687*I)/262331596800)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((263737*I)/182174720)*d^13*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((1022963*I)/63365120)*d^7*K1*M^5*Sqrt[(3*Pi)/7315]*u^7)/(b^3*E^u) + 
      (((1902445*I)/228114432)*d^3*K0*M^5*Sqrt[(5*Pi)/4389]*u^7)/(b^3*E^u) - 
      (((318841*I)/38019072)*d^7*K0*M^5*Sqrt[(5*Pi)/4389]*u^7)/(b^3*E^u) + 
      (((517519*I)/126730240)*d^9*K0*M^5*Sqrt[(11*Pi)/1995]*u^7)/(b^3*E^u) + 
      (((586241*I)/126730240)*d^9*K1*M^5*Sqrt[(11*Pi)/1995]*u^7)/(b^3*E^u) + 
      (((43003*I)/76038144)*d^11*K1*M^5*Sqrt[(11*Pi)/1995]*u^7)/(b^3*E^u) - 
      (((32571311*I)/5829591040)*d^11*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^7)/b^3 + 
      (((193129*I)/3747594240)*d^13*K0^2*M^5*Sqrt[(19*Pi)/1155]*u^7)/b^3 + 
      (((173558571*I)/14573977600)*d^7*K1^2*M^5*Sqrt[(33*Pi)/665]*u^7)/b^3 - 
      (((296896487*I)/1165918208)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[21945]*b^3) - (((2093178889*I)/5829591040)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[21945]*b^3) + (((15431*I)/6031872)*d*K0*M^5*Sqrt[Pi/21945]*
        u^8)/(b^3*E^u) + (((2953829*I)/313657344)*d^3*K0*M^5*Sqrt[Pi/21945]*
        u^8)/(b^3*E^u) - (((1457017*I)/112020480)*d^5*K0*M^5*Sqrt[Pi/21945]*
        u^8)/(b^3*E^u) - (((43283*I)/3960320)*d^7*K0*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) + (((5639*I)/3655680)*d^11*K0*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) + (((72557*I)/25850880)*d*K1*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) + (((3719083*I)/361912320)*d^3*K1*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) - (((33040213*I)/2352430080)*d^5*K1*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) + (((406031*I)/35642880)*d^9*K1*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) + (((6463*I)/3655680)*d^11*K1*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) - (((122985211*I)/3279144960)*d*K0*K1*M^5*Sqrt[Pi/21945]*
        u^8)/b^3 - (((2332011217*I)/13116579840)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*
        u^8)/b^3 + (((14359402177*I)/65582899200)*d^5*K0*K1*M^5*
        Sqrt[Pi/21945]*u^8)/b^3 + (((6985217923*I)/32791449600)*d^7*K0*K1*M^5*
        Sqrt[Pi/21945]*u^8)/b^3 - (((2004670763*I)/10930483200)*d^9*K0*K1*M^5*
        Sqrt[Pi/21945]*u^8)/b^3 - (((148957423*I)/4372193280)*d^11*K0*K1*M^5*
        Sqrt[Pi/21945]*u^8)/b^3 + (((10461641*I)/13116579840)*d^13*K0*K1*M^5*
        Sqrt[Pi/21945]*u^8)/b^3 + (((5501*I)/1584128)*d^9*K0*M^5*
        Sqrt[(3*Pi)/7315]*u^8)/(b^3*E^u) - (((8695*I)/3564288)*d^7*K1*M^5*
        Sqrt[(5*Pi)/4389]*u^8)/(b^3*E^u) + (((216233*I)/470486016)*d*K0*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + (((3645307*I)/2352430080)*d^3*K0*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) - (((2294893*I)/1176215040)*d^5*K0*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + (((126317*I)/71285760)*d^9*K0*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + (((8969*I)/23761920)*d^11*K0*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + (((4017024049*I)/196748697600)*d^5*
        K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + (((1143465293*I)/49187174400)*d^7*
        K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - (((3587162101*I)/196748697600)*d^9*
        K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - (((19630279*I)/4918717440)*d^11*
        K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + (((3719299*I)/39349739520)*d^13*
        K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + (((1138003*I)/2352430080)*d*K1*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + (((3900857*I)/2352430080)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) - (((2392919*I)/1176215040)*d^5*K1*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) - (((258431*I)/106928640)*d^7*K1*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + (((26879*I)/14257152)*d^9*K1*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) - (((14134649*I)/3122995200)*d*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((1531828381*I)/65582899200)*d^5*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 - (((850004417*I)/39349739520)*d^9*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((75839*I)/624599040)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((31*I)/365568)*d^11*K1*M^5*
        Sqrt[(5*Pi)/4389]*u^9)/(b^3*E^u) - (((7153*I)/35642880)*d^7*K0*M^5*
        Sqrt[(11*Pi)/1995]*u^9)/(b^3*E^u) - 
      (((183926633*I)/98374348800)*d^3*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^9)/b^3 + 
      (((351181*I)/136631040)*d^7*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^9)/b^3 - 
      (((335081*I)/728698880)*d^11*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^9)/b^3 - 
      (((104389*I)/605380608)*d*K0^2*M^5*Sqrt[(19*Pi)/1155]*u^9)/b^3 - 
      (((179625319*I)/9837434880)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[21945]*b^3) + (((8549*I)/196035840)*d*K0*M^5*Sqrt[Pi/21945]*
        u^10)/(b^3*E^u) + (((115763*I)/588107520)*d^3*K0*M^5*Sqrt[Pi/21945]*
        u^10)/(b^3*E^u) + (((67*I)/848640)*d^11*K0*M^5*Sqrt[Pi/21945]*u^10)/
       (b^3*E^u) + (((47*I)/1005312)*d*K1*M^5*Sqrt[Pi/21945]*u^10)/
       (b^3*E^u) + (((41257*I)/196035840)*d^3*K1*M^5*Sqrt[Pi/21945]*u^10)/
       (b^3*E^u) - (((191*I)/1153152)*d^5*K1*M^5*Sqrt[Pi/21945]*u^10)/
       (b^3*E^u) + (((557*I)/2545920)*d^9*K1*M^5*Sqrt[Pi/21945]*u^10)/
       (b^3*E^u) - (((55842659*I)/49187174400)*d*K0*K1*M^5*Sqrt[Pi/21945]*
        u^10)/b^3 - (((54044083*I)/8680089600)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*
        u^10)/b^3 + (((430667087*I)/73780761600)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*
        u^10)/b^3 - (((930884029*I)/147561523200)*d^9*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 - (((1626601*I)/843208704)*d^11*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 + (((35743*I)/737807616)*d^13*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 + ((I/56576)*d^11*K1*M^5*Sqrt[(5*Pi)/4389]*
        u^10)/(b^3*E^u) + (((47*I)/2545920)*d^9*K0*M^5*Sqrt[(11*Pi)/1995]*
        u^10)/(b^3*E^u) - (((2531*I)/294053760)*d^5*K0*M^5*Sqrt[(19*Pi)/1155]*
        u^10)/(b^3*E^u) - (((101*I)/5346432)*d^7*K0*M^5*Sqrt[(19*Pi)/1155]*
        u^10)/(b^3*E^u) + (((316969*I)/620006400)*d^7*K0*K1*M^5*
        Sqrt[(19*Pi)/1155]*u^10)/b^3 - ((I/524160)*d^7*K1*M^5*
        Sqrt[(209*Pi)/105]*u^10)/(b^3*E^u) + 
      ((I/159120)*d*K0*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) + 
      ((I/36720)*d^3*K0*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) - 
      ((I/238680)*d^5*K0*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) + 
      ((I/31824)*d^9*K0*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) + 
      ((I/53040)*d^11*K0*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) - 
      (((133657*I)/2459358720)*d*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((26326583*I)/147561523200)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((7286701*I)/10540108800)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((24648361*I)/73780761600)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((3673*I)/843208704)*d^13*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      ((I/159120)*d*K1*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) + 
      ((I/36720)*d^3*K1*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) - 
      ((I/238680)*d^5*K1*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) + 
      ((I/31824)*d^9*K1*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) + 
      ((I/53040)*d^11*K1*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) - 
      (((302387*I)/4918717440)*d*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((25841707*I)/147561523200)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((126619*I)/341577600)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((123337*I)/655828992)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((50641*I)/9837434880)*d^13*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((425897*I)/29512304640)*d^11*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^11)/b^3 + 
      (((5372503*I)/73780761600)*d^7*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^11)/b^3 - 
      ((I/238680)*d^7*K0*M^5*Sqrt[(19*Pi)/1155]*u^11)/(b^3*E^u) - 
      ((I/238680)*d^7*K1*M^5*Sqrt[(19*Pi)/1155]*u^11)/(b^3*E^u) - 
      (((9648539*I)/29512304640)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[21945]*b^3) - (((10654909*I)/29512304640)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[21945]*b^3) - (((344737*I)/5270054400)*d^3*K0*K1*M^5*
        Sqrt[Pi/21945]*u^12)/b^3 - (((6967*I)/2170022400)*d^5*K0*K1*M^5*
        Sqrt[Pi/21945]*u^12)/b^3 + (((166057*I)/801964800)*d^7*K0*K1*M^5*
        Sqrt[Pi/21945]*u^12)/b^3 - (((223463*I)/3074198400)*d^9*K0*K1*M^5*
        Sqrt[Pi/21945]*u^12)/b^3 - (((399691*I)/7378076160)*d^11*K0*K1*M^5*
        Sqrt[Pi/21945]*u^12)/b^3 + (((15089*I)/7378076160)*d^13*K0*K1*M^5*
        Sqrt[Pi/21945]*u^12)/b^3 - (((331*I)/267321600)*d*K0*K1*M^5*
        Sqrt[(11*Pi)/1995]*u^12)/b^3 - (((4127*I)/6148396800)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + (((42167*I)/3074198400)*d^7*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((727*I)/136631040)*d^11*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((83*I)/122967936)*d^13*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((29*I)/44553600)*d*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((21479*I)/6148396800)*d^5*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + (((39167*I)/3074198400)*d^7*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((1489*I)/4611297600)*d^9*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((5843*I)/1229679360)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((131*I)/245935872)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((19*I)/96068700)*d^5*K0^2*M^5*
        Sqrt[(19*Pi)/1155]*u^13)/b^3 + (((101*I)/18445190400)*d^9*K0^2*M^5*
        Sqrt[(19*Pi)/1155]*u^13)/b^3 - (((62633*I)/18445190400)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[21945]*b^3) - (((4241*I)/1418860800)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[21945]*b^3) + 
      ((I/122967936)*d*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 + 
      (((5*I)/30741984)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 + 
      ((I/9459072)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 - 
      ((I/2561832)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 - 
      ((I/5855616)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 + 
      ((I/4391712)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 + 
      ((I/17566848)*d^13*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3)/Pi, 
    ((-228607*d*K0*K1*M^5*Sqrt[11/(1995*Pi)]*u^3)/(71285760*b^3) + 
      (154943*d^5*K0*K1*M^5*Sqrt[11/(1995*Pi)]*u^3)/(8910720*b^3) - 
      (2491*d^9*K0*K1*M^5*Sqrt[11/(1995*Pi)]*u^3)/(169728*b^3) - 
      (820279*d^11*K0*K1*M^5*Sqrt[33/(665*Pi)]*u^3)/(1077207040*b^3) + 
      (((179*I)/2176)*d*K0^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((7169*I)/14144)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((13*I)/136)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((41*I)/1088)*d^7*K0^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 + 
      (((9*I)/442)*d^11*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 + 
      ((I/34)*d^3*K1^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 + 
      (((1091*I)/28288)*d^3*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^3)/b^3 - 
      (((11*I)/442)*d^7*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^3)/b^3 + 
      (((23*I)/28288)*d^11*K0^2*M^5*Sqrt[(15*Pi)/1463]*u^3)/b^3 + 
      (((5*I)/3536)*d*K1^2*M^5*Sqrt[(15*Pi)/1463]*u^3)/b^3 + 
      (((219*I)/28288)*d^9*K0^2*M^5*Sqrt[(33*Pi)/665]*u^3)/b^3 + 
      (((3*I)/3536)*d^9*K1^2*M^5*Sqrt[(165*Pi)/133]*u^3)/b^3 + 
      (1187*d*K0*K1*M^5*u^3)/(226304*b^3*Sqrt[21945*Pi]) - 
      (2787751*d^3*K0*K1*M^5*u^3)/(17821440*b^3*Sqrt[21945*Pi]) + 
      (1619459*d^7*K0*K1*M^5*u^3)/(8910720*b^3*Sqrt[21945*Pi]) + 
      (13367*d^11*K0*K1*M^5*u^3)/(1077207040*b^3*Sqrt[21945*Pi]) - 
      (43313*d^11*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^4)/(6789120*b^3) - 
      (50899*d*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^4)/(35642880*b^3) - 
      (31*d^11*K0^2*M^5*Sqrt[231/(95*Pi)]*u^4)/(565760*b^3) + 
      (((14454043*I)/11880960)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - 
      (((12132607*I)/5940480)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - 
      (((939733*I)/1188096)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 + 
      (((552341*I)/2376192)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^4)/b^3 + 
      (((363011*I)/11880960)*d*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^4)/b^3 + 
      (((14809*I)/2376192)*d^11*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^4)/b^3 - 
      (2861839*d^3*K0^2*M^5*u^4)/(35642880*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (26513807*d^3*K1^2*M^5*u^4)/(127948800*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (1778461*d^5*K0^2*M^5*u^4)/(17821440*b^3*Sqrt[21945*Pi]) + 
      (1630043*d^7*K0^2*M^5*u^4)/(17821440*b^3*Sqrt[21945*Pi]) - 
      (140197*d^9*K0^2*M^5*u^4)/(1697280*b^3*Sqrt[21945*Pi]) - 
      (162965303*d*K1^2*M^5*u^4)/(4990003200*b^3*Sqrt[21945*Pi]) + 
      (56395247*d^5*K1^2*M^5*u^4)/(277222400*b^3*Sqrt[21945*Pi]) + 
      (107207311*d^7*K1^2*M^5*u^4)/(356428800*b^3*Sqrt[21945*Pi]) - 
      (52198459*d^9*K1^2*M^5*u^4)/(237619200*b^3*Sqrt[21945*Pi]) - 
      (20431157*d*K0*K1*M^5*Sqrt[11/(1995*Pi)]*u^5)/(7485004800*b^3) - 
      (985097437*d^11*K0*K1*M^5*Sqrt[19/(1155*Pi)]*u^5)/(7339581849600*b^3) + 
      (((77239*I)/698880)*d*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((4085111*I)/5940480)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((330059*I)/1188096)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((954059*I)/2376192)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((88679*I)/2376192)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((40783199*I)/142571520)*d*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((41758943*I)/23761920)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((560333*I)/783360)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((1979347*I)/20367360)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((916789*I)/9504768)*d^3*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^5)/b^3 + 
      (((1102447*I)/20367360)*d^9*K1^2*M^5*Sqrt[(19*Pi)/1155]*u^5)/b^3 + 
      (((290827*I)/698880)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21945]*b^3) - 
      (1192027717*d^3*K0*K1*M^5*u^5)/(4990003200*b^3*Sqrt[21945*Pi]) + 
      (283960669*d^5*K0*K1*M^5*u^5)/(1247500800*b^3*Sqrt[21945*Pi]) + 
      (358948831*d^7*K0*K1*M^5*u^5)/(1069286400*b^3*Sqrt[21945*Pi]) - 
      (9844951*d^9*K0*K1*M^5*u^5)/(39603200*b^3*Sqrt[21945*Pi]) - 
      (317546380001*d^11*K0*K1*M^5*u^5)/(7339581849600*b^3*Sqrt[21945*Pi]) + 
      (7789657*d^7*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^6)/(712857600*b^3) - 
      (2824647313*d^11*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^6)/(2160569548800*b^3) - 
      (49292474401*d^3*K0^2*M^5*Sqrt[19/(1155*Pi)]*u^6)/
       (67185403084800*b^3) + (((569117*I)/2741760)*d*K0*K1*M^5*
        Sqrt[Pi/21945]*u^6)/b^3 + (((29245687*I)/35642880)*d^9*K0*K1*M^5*
        Sqrt[Pi/21945]*u^6)/b^3 + (((577553*I)/7128576)*d^11*K0*K1*M^5*
        Sqrt[Pi/21945]*u^6)/b^3 - (((177179*I)/1485120)*d^5*K0*K1*M^5*
        Sqrt[(11*Pi)/1995]*u^6)/b^3 - (((512663*I)/8910720)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/1995]*u^6)/b^3 + (((104563*I)/2376192)*d^3*K0*K1*M^5*
        Sqrt[(19*Pi)/1155]*u^6)/b^3 - (2643440824897*d^3*K0^2*M^5*u^6)/
       (67185403084800*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (16130181563*d^3*K1^2*M^5*u^6)/(89820057600*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (356602097*d*K0^2*M^5*u^6)/(44910028800*b^3*Sqrt[21945*Pi]) + 
      (17611441*d^5*K0^2*M^5*u^6)/(1727308800*b^3*Sqrt[21945*Pi]) + 
      (9945157*d^7*K0^2*M^5*u^6)/(101836800*b^3*Sqrt[21945*Pi]) - 
      (37399121*d^9*K0^2*M^5*u^6)/(712857600*b^3*Sqrt[21945*Pi]) - 
      (227323*d^11*K0^2*M^5*u^6)/(22630400*b^3*Sqrt[21945*Pi]) - 
      (2864386807*d*K1^2*M^5*u^6)/(44910028800*b^3*Sqrt[21945*Pi]) + 
      (7299509923*d^5*K1^2*M^5*u^6)/(22455014400*b^3*Sqrt[21945*Pi]) - 
      (127162333*d^9*K1^2*M^5*u^6)/(712857600*b^3*Sqrt[21945*Pi]) - 
      (19758161749*d^11*K1^2*M^5*u^6)/(2160569548800*b^3*Sqrt[21945*Pi]) - 
      (7877*d^11*K0*K1*M^5*Sqrt[7/(3135*Pi)]*u^7)/(3182400*b^3) - 
      (43267373*d^3*K0*K1*M^5*Sqrt[11/(1995*Pi)]*u^7)/(3742502400*b^3) - 
      (86581203708163*d^9*K0*K1*M^5*Sqrt[19/(1155*Pi)]*u^7)/
       (6987281920819200*b^3) + (((260489*I)/8910720)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 - (((1185953*I)/5940480)*d^5*K0^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 - (((123479*I)/1018368)*d^7*K0^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 + (((69961*I)/509184)*d^9*K0^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 + (((8863*I)/599040)*d^11*K0^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 + (((211*I)/4160)*d*K1^2*M^5*Sqrt[Pi/21945]*
        u^7)/b^3 - (((737533*I)/2545920)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^7)/
       b^3 - (((49051*I)/304640)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((3408541*I)/17821440)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((1579999*I)/71285760)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((3313939*I)/23761920)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21945]*b^3) + 
      (((1899857*I)/10183680)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21945]*b^3) - 
      (12745939*d*K0*K1*M^5*u^7)/(598800384*b^3*Sqrt[21945*Pi]) + 
      (1196392667*d^5*K0*K1*M^5*u^7)/(7485004800*b^3*Sqrt[21945*Pi]) + 
      (69319379*d^7*K0*K1*M^5*u^7)/(534643200*b^3*Sqrt[21945*Pi]) + 
      (780645610072441*d^9*K0*K1*M^5*u^7)/(6987281920819200*b^3*
        Sqrt[21945*Pi]) + (1066487*d^5*K0^2*M^5*Sqrt[19/(1155*Pi)]*u^8)/
       (1069286400*b^3) + (23169534191*d^11*K0^2*M^5*Sqrt[19/(1155*Pi)]*u^8)/
       (23766265036800*b^3) - (120736513*d*K1^2*M^5*Sqrt[19/(1155*Pi)]*u^8)/
       (404190259200*b^3) - (3100037*d^9*K1^2*M^5*Sqrt[19/(1155*Pi)]*u^8)/
       (2138572800*b^3) + (2297*d^7*K0^2*M^5*Sqrt[33/(665*Pi)]*u^8)/
       (2828800*b^3) + (((399859*I)/4455360)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*
        u^8)/b^3 - (((67069*I)/742560)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/
       b^3 + (((275879*I)/2970240)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((2063*I)/495040)*d^11*K0*K1*M^5*Sqrt[(3*Pi)/7315]*u^8)/b^3 + 
      (((17497*I)/8910720)*d*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^8)/b^3 - 
      (((14821*I)/2227680)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^8)/b^3 - 
      (7771913*d^3*K0^2*M^5*u^8)/(356428800*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (259695589*d^3*K1^2*M^5*u^8)/(11887948800*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (1233737*d*K0^2*M^5*u^8)/(2138572800*b^3*Sqrt[21945*Pi]) - 
      (6213719*d^9*K0^2*M^5*u^8)/(305510400*b^3*Sqrt[21945*Pi]) - 
      (512132230013*d^11*K0^2*M^5*u^8)/(23766265036800*b^3*Sqrt[21945*Pi]) + 
      (4853776867*d^5*K1^2*M^5*u^8)/(202095129600*b^3*Sqrt[21945*Pi]) + 
      (171417503*d^7*K1^2*M^5*u^8)/(4811788800*b^3*Sqrt[21945*Pi]) - 
      (699451*d^11*K1^2*M^5*u^8)/(152755200*b^3*Sqrt[21945*Pi]) - 
      (5611369*d*K0*K1*M^5*Sqrt[11/(1995*Pi)]*u^9)/(50523782400*b^3) + 
      (((859*I)/417690)*d*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((134089*I)/13366080)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((1541*I)/171360)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((13463*I)/8910720)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((3083*I)/1272960)*d*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((23449*I)/1909440)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((165859*I)/13366080)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((31439*I)/2970240)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((5767*I)/2970240)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((6623*I)/6683040)*d^5*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^9)/b^3 + 
      (((223829*I)/26732160)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21945]*b^3) + 
      (((37201*I)/3818880)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21945]*b^3) - 
      (36707861*d^3*K0*K1*M^5*u^9)/(3886444800*b^3*Sqrt[21945*Pi]) + 
      (23344609*d^5*K0*K1*M^5*u^9)/(5052378240*b^3*Sqrt[21945*Pi]) + 
      (25703543*d^7*K0*K1*M^5*u^9)/(1202947200*b^3*Sqrt[21945*Pi]) - 
      (52259*d^9*K0*K1*M^5*u^9)/(4112640*b^3*Sqrt[21945*Pi]) - 
      (99823*d^11*K0*K1*M^5*u^9)/(38188800*b^3*Sqrt[21945*Pi]) - 
      (1014479*d^5*K0^2*M^5*Sqrt[19/(1155*Pi)]*u^10)/(50523782400*b^3) - 
      (369791*d^5*K1^2*M^5*Sqrt[19/(1155*Pi)]*u^10)/(6679827000*b^3) + 
      (((1163*I)/1670760)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + 
      (((103153*I)/40098240)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 - 
      (((2693*I)/1002456)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 - 
      (((79*I)/18144)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + 
      (((1669*I)/556920)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + 
      (((1151*I)/1485120)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 - 
      (2203589*d^3*K0^2*M^5*u^10)/(5052378240*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (12279401*d^3*K1^2*M^5*u^10)/(25261891200*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (1187209*d*K0^2*M^5*u^10)/(7772889600*b^3*Sqrt[21945*Pi]) + 
      (708623*d^7*K0^2*M^5*u^10)/(300736800*b^3*Sqrt[21945*Pi]) - 
      (8717*d^9*K0^2*M^5*u^10)/(8225280*b^3*Sqrt[21945*Pi]) - 
      (479*d^11*K0^2*M^5*u^10)/(1468800*b^3*Sqrt[21945*Pi]) - 
      (16751957*d*K1^2*M^5*u^10)/(101047564800*b^3*Sqrt[21945*Pi]) + 
      (531057623*d^5*K1^2*M^5*u^10)/(926269344000*b^3*Sqrt[21945*Pi]) + 
      (798349*d^7*K1^2*M^5*u^10)/(300736800*b^3*Sqrt[21945*Pi]) - 
      (588397*d^9*K1^2*M^5*u^10)/(534643200*b^3*Sqrt[21945*Pi]) - 
      (899*d^11*K1^2*M^5*u^10)/(2121600*b^3*Sqrt[21945*Pi]) + 
      (((379*I)/13366080)*d*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((1367*I)/20049120)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((43*I)/636480)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((29*I)/891072)*d*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((1423*I)/20049120)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((1069*I)/2864160)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((337*I)/1909440)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      ((I/12480)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((131*I)/2864160)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^11)/b^3 + 
      (((499*I)/40098240)*d^3*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^11)/b^3 + 
      ((I/70720)*d^9*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^11)/b^3 + 
      (((6217*I)/40098240)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[21945]*b^3) - 
      (3683*d*K0*K1*M^5*u^11)/(150368400*b^3*Sqrt[21945*Pi]) - 
      (14363*d^3*K0*K1*M^5*u^11)/(150368400*b^3*Sqrt[21945*Pi]) - 
      (14317*d^5*K0*K1*M^5*u^11)/(75184200*b^3*Sqrt[21945*Pi]) + 
      (23*d^7*K0*K1*M^5*u^11)/(38556*b^3*Sqrt[21945*Pi]) - 
      (653*d^9*K0*K1*M^5*u^11)/(5569200*b^3*Sqrt[21945*Pi]) - 
      (31*d^11*K0*K1*M^5*u^11)/(183600*b^3*Sqrt[21945*Pi]) + 
      (1081*d^5*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^12)/(128887200*b^3) - 
      (d^11*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^12)/(265200*b^3) + 
      (1081*d^5*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^12)/(128887200*b^3) - 
      (d^11*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^12)/(265200*b^3) + 
      (d*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^12)/(2864160*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^12)/(2148120*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^12)/(2864160*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^12)/(2148120*b^3) + 
      ((I/119340)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + 
      ((I/27540)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 - 
      ((I/179010)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + 
      ((I/23868)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + 
      ((I/39780)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 - 
      ((I/179010)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^12)/b^3 - 
      (4273*d^3*K0^2*M^5*u^12)/(451105200*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (4273*d^3*K1^2*M^5*u^12)/(451105200*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (701*d*K0^2*M^5*u^12)/(128887200*b^3*Sqrt[21945*Pi]) - 
      (18727*d^5*K0^2*M^5*u^12)/(300736800*b^3*Sqrt[21945*Pi]) + 
      (d^7*K0^2*M^5*u^12)/(5783400*b^3*Sqrt[21945*Pi]) + 
      (199*d^9*K0^2*M^5*u^12)/(5569200*b^3*Sqrt[21945*Pi]) - 
      (701*d*K1^2*M^5*u^12)/(128887200*b^3*Sqrt[21945*Pi]) - 
      (18727*d^5*K1^2*M^5*u^12)/(300736800*b^3*Sqrt[21945*Pi]) + 
      (d^7*K1^2*M^5*u^12)/(5783400*b^3*Sqrt[21945*Pi]) + 
      (199*d^9*K1^2*M^5*u^12)/(5569200*b^3*Sqrt[21945*Pi]))/Pi, 
    ((((-18539*I)/325312)*d^7*K1*M^5*Sqrt[(3*Pi)/7315]*u)/(b^3*E^u) + 
      (((2481*I)/650624)*d^11*K1*M^5*Sqrt[(3*Pi)/7315]*u)/(b^3*E^u) + 
      (((477*I)/162656)*d*K1*M^5*Sqrt[(15*Pi)/1463]*u)/(b^3*E^u) - 
      (((6313*I)/325312)*d^5*K1*M^5*Sqrt[(15*Pi)/1463]*u)/(b^3*E^u) + 
      (((417*I)/325312)*d^13*K1*M^5*Sqrt[(21*Pi)/1045]*u)/(b^3*E^u) + 
      (((3*I)/598)*d^9*K1*M^5*Sqrt[(33*Pi)/665]*u)/(b^3*E^u) + 
      (((1327*I)/650624)*d^3*K1*M^5*Sqrt[(105*Pi)/209]*u)/(b^3*E^u) - 
      (((114651*I)/2602496)*d*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((292701*I)/1301248)*d^3*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((748623*I)/2602496)*d^5*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((170271*I)/650624)*d^7*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((677253*I)/2602496)*d^9*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((34161*I)/1301248)*d^11*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((15921*I)/2602496)*d^13*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((18539*I)/325312)*d^7*K1*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((2481*I)/650624)*d^11*K1*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((477*I)/162656)*d*K1*M^5*Sqrt[(15*Pi)/1463]*u^2)/(b^3*E^u) - 
      (((6313*I)/325312)*d^5*K1*M^5*Sqrt[(15*Pi)/1463]*u^2)/(b^3*E^u) + 
      (((417*I)/325312)*d^13*K1*M^5*Sqrt[(21*Pi)/1045]*u^2)/(b^3*E^u) + 
      (((3*I)/598)*d^9*K1*M^5*Sqrt[(33*Pi)/665]*u^2)/(b^3*E^u) + 
      (((1327*I)/650624)*d^3*K1*M^5*Sqrt[(105*Pi)/209]*u^2)/(b^3*E^u) - 
      (((33162179399*I)/47450008320)*d^3*K0*M^5*Sqrt[Pi/21945]*u^3)/
       (b^3*E^u) + (((86868690749*I)/94900016640)*d^5*K0*M^5*Sqrt[Pi/21945]*
        u^3)/(b^3*E^u) + (((1098287917*I)/1395588480)*d^7*K0*M^5*
        Sqrt[Pi/21945]*u^3)/(b^3*E^u) - (((10439579*I)/13012480)*d^9*K0*M^5*
        Sqrt[Pi/21945]*u^3)/(b^3*E^u) + (((4856081*I)/7241728)*d^9*K0^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 + (((29395999*I)/166559744)*d^11*K0^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 - (((44730289*I)/145739776)*d*K1*M^5*
        Sqrt[Pi/21945]*u^3)/(b^3*E^u) - (((275386561*I)/182174720)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^3)/(b^3*E^u) + (((157938863*I)/91087360)*d^7*K1*M^5*
        Sqrt[Pi/21945]*u^3)/(b^3*E^u) - (((10378789*I)/6123520)*d^9*K1*M^5*
        Sqrt[Pi/21945]*u^3)/(b^3*E^u) - (((36252113*I)/182174720)*d^11*K1*M^5*
        Sqrt[Pi/21945]*u^3)/(b^3*E^u) + (((3840049*I)/5204992)*d^7*K1^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 - (((7474661*I)/52049920)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 - (((34161*I)/1301248)*d^11*K0*M^5*
        Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) + (((15921*I)/2602496)*d^13*K0*M^5*
        Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) - (((60871189*I)/166559744)*d^7*K0^2*
        M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 - (((150831*I)/8007680)*d*K1^2*M^5*
        Sqrt[(3*Pi)/7315]*u^3)/b^3 - (((235507*I)/104099840)*d^13*K1^2*M^5*
        Sqrt[(3*Pi)/7315]*u^3)/b^3 + (((463*I)/3253120)*d^15*K1^2*M^5*
        Sqrt[(3*Pi)/7315]*u^3)/b^3 + (((928171*I)/145739776)*d^13*K1*M^5*
        Sqrt[(5*Pi)/4389]*u^3)/(b^3*E^u) - (((127234793*I)/6326667776)*d*K0*
        M^5*Sqrt[(7*Pi)/3135]*u^3)/(b^3*E^u) + 
      (((1732699*I)/166559744)*d*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^3)/b^3 - 
      (((9936737*I)/166559744)*d^5*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^3)/b^3 - 
      (((1181581*I)/20819968)*d^9*K1^2*M^5*Sqrt[(7*Pi)/3135]*u^3)/b^3 + 
      (((7585919*I)/42864640)*d^5*K1*M^5*Sqrt[(11*Pi)/1995]*u^3)/(b^3*E^u) + 
      (((1316421*I)/104099840)*d^5*K1^2*M^5*Sqrt[(21*Pi)/1045]*u^3)/b^3 + 
      (((11*I)/9797632)*d^15*K0^2*M^5*Sqrt[(33*Pi)/665]*u^3)/b^3 + 
      (((2860151*I)/166559744)*d^3*K0^2*M^5*Sqrt[(35*Pi)/627]*u^3)/b^3 - 
      (((12163*I)/166559744)*d^13*K0^2*M^5*Sqrt[(95*Pi)/231]*u^3)/b^3 - 
      (((20798341*I)/52049920)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21945]*b^3) - 
      (((104876164049*I)/115530455040)*d^3*K0*M^5*Sqrt[Pi/21945]*u^4)/
       (b^3*E^u) + (((12217750240937*I)/10628801863680)*d^5*K0*M^5*
        Sqrt[Pi/21945]*u^4)/(b^3*E^u) + (((82877029049*I)/78152954880)*d^7*K0*
        M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) - 
      (((212061037*I)/208199680)*d^9*K0*M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) - 
      (((42984923*I)/364349440)*d^11*K0*M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) + 
      (((342011*I)/22421504)*d^13*K0*M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) - 
      (((2098327173407*I)/6132001075200)*d*K1*M^5*Sqrt[Pi/21945]*u^4)/
       (b^3*E^u) - (((32400303347977*I)/19929003494400)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^4)/(b^3*E^u) + (((172231625977043*I)/79716013977600)*
        d^5*K1*M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) + 
      (((1036487413867*I)/586147161600)*d^7*K1*M^5*Sqrt[Pi/21945]*u^4)/
       (b^3*E^u) - (((2781549391*I)/1561497600)*d^9*K1*M^5*Sqrt[Pi/21945]*
        u^4)/(b^3*E^u) - (((36875603*I)/182174720)*d^11*K1*M^5*Sqrt[Pi/21945]*
        u^4)/(b^3*E^u) + (((3331883*I)/145739776)*d^13*K1*M^5*Sqrt[Pi/21945]*
        u^4)/(b^3*E^u) + (((3766646557*I)/9993584640)*d*K0*K1*M^5*
        Sqrt[Pi/21945]*u^4)/b^3 - (((91901722411*I)/23318364160)*d^7*K0*K1*
        M^5*Sqrt[Pi/21945]*u^4)/b^3 + (((134624626243*I)/209865277440)*d^11*
        K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - 
      (((7894483841*I)/209865277440)*d^13*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 + 
      (((1824419*I)/3041525760)*d^15*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - 
      (((42725856221*I)/708586790912)*d*K0*M^5*Sqrt[(3*Pi)/7315]*u^4)/
       (b^3*E^u) - (((1002033817*I)/1371668480)*d^5*K0*K1*M^5*
        Sqrt[(3*Pi)/7315]*u^4)/b^3 + (((5218173563*I)/23318364160)*d^3*K0*K1*
        M^5*Sqrt[(11*Pi)/1995]*u^4)/b^3 + (((457080353*I)/3228696576)*d^9*K0*
        K1*M^5*Sqrt[(19*Pi)/1155]*u^4)/b^3 - 
      (((8357450361019*I)/57975282892800)*d*K0*M^5*Sqrt[Pi/21945]*u^5)/
       (b^3*E^u) - (((222113701005341*I)/318864055910400)*d^3*K0*M^5*
        Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((576553931175857*I)/637728111820800)*d^5*K0*M^5*Sqrt[Pi/21945]*u^5)/
       (b^3*E^u) + (((7361444501981*I)/9378354585600)*d^7*K0*M^5*
        Sqrt[Pi/21945]*u^5)/(b^3*E^u) - (((9567269989*I)/12491980800)*d^9*K0*
        M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) - 
      (((266850719*I)/2914795520)*d^11*K0*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((10658929*I)/1165918208)*d^13*K0*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) - 
      (((19938512749*I)/23318364160)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((218191569389*I)/209865277440)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((54494643239*I)/209865277440)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((2786343031*I)/209865277440)*d^13*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((12011729*I)/69955092480)*d^15*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((4563916497383*I)/24528004300800)*d*K1*M^5*Sqrt[Pi/21945]*u^5)/
       (b^3*E^u) - (((286353994621297*I)/318864055910400)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((366996803467967*I)/318864055910400)*d^5*K1*M^5*Sqrt[Pi/21945]*u^5)/
       (b^3*E^u) + (((9725314161187*I)/9378354585600)*d^7*K1*M^5*
        Sqrt[Pi/21945]*u^5)/(b^3*E^u) - (((1078132381*I)/8744386560)*d^11*K1*
        M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((2146726952057*I)/4197305548800)*d*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((1734938028077*I)/599615078400)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^5)/
       b^3 - (((244814627789*I)/55964073984)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^5)/
       b^3 + (((2598934586527*I)/839461109760)*d^9*K1^2*M^5*Sqrt[Pi/21945]*
        u^5)/b^3 + (((262865327*I)/839461109760)*d^15*K1^2*M^5*Sqrt[Pi/21945]*
        u^5)/b^3 - (((11994794789*I)/23318364160)*d^7*K0^2*M^5*
        Sqrt[(3*Pi)/7315]*u^5)/b^3 + (((2310509*I)/582959104)*d^13*K1*M^5*
        Sqrt[(3*Pi)/7315]*u^5)/(b^3*E^u) - (((3068163049*I)/599615078400)*
        d^13*K1^2*M^5*Sqrt[(7*Pi)/3135]*u^5)/b^3 + 
      (((2037352783*I)/23318364160)*d^3*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^5)/
       b^3 - (((3944627483*I)/43721932800)*d^9*K1*M^5*Sqrt[(11*Pi)/1995]*u^5)/
       (b^3*E^u) + (((79379057*I)/9993584640)*d*K0^2*M^5*Sqrt[(19*Pi)/1155]*
        u^5)/b^3 + (((889256649*I)/66623897600)*d^11*K1^2*M^5*
        Sqrt[(57*Pi)/385]*u^5)/b^3 + (((12319968432229*I)/4197305548800)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21945]*b^3) - 
      (((6044874349951*I)/98112017203200)*d*K0*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) + (((492266486992919*I)/1275456223641600)*d^5*K0*M^5*
        Sqrt[Pi/21945]*u^6)/(b^3*E^u) + (((2312719840909*I)/6252236390400)*
        d^7*K0*M^5*Sqrt[Pi/21945]*u^6)/(b^3*E^u) - 
      (((59853337561*I)/174887731200)*d^9*K0*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) - (((790185703*I)/17488773120)*d^11*K0*M^5*Sqrt[Pi/21945]*
        u^6)/(b^3*E^u) - (((640446820328633*I)/7652737341849600)*d*K1*M^5*
        Sqrt[Pi/21945]*u^6)/(b^3*E^u) - 
      (((486298517435519*I)/1275456223641600)*d^3*K1*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) + (((55315637202461*I)/110909236838400)*d^5*K1*M^5*
        Sqrt[Pi/21945]*u^6)/(b^3*E^u) + (((48946049031637*I)/112540255027200)*
        d^7*K1*M^5*Sqrt[Pi/21945]*u^6)/(b^3*E^u) + 
      (((343294997*I)/69955092480)*d^13*K1*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) + (((4811471037949*I)/11542590259200)*d*K0*K1*M^5*
        Sqrt[Pi/21945]*u^6)/b^3 + (((27847743069149*I)/11542590259200)*d^3*K0*
        K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - (((3822061790647*I)/1648941465600)*
        d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((1285848349837*I)/349775462400)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/
       b^3 + (((889071137443*I)/349775462400)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*
        u^6)/b^3 + (((45655645439*I)/69955092480)*d^11*K0*K1*M^5*
        Sqrt[Pi/21945]*u^6)/b^3 - (((6309389657*I)/209865277440)*d^13*K0*K1*
        M^5*Sqrt[Pi/21945]*u^6)/b^3 - (((16230917993*I)/116591820800)*d^9*K1*
        M^5*Sqrt[(3*Pi)/7315]*u^6)/(b^3*E^u) + 
      (((267493*I)/333119488)*d^13*K0*M^5*Sqrt[(5*Pi)/4389]*u^6)/(b^3*E^u) - 
      (((4045512788423*I)/91104015974400)*d^3*K0*M^5*Sqrt[(7*Pi)/3135]*u^6)/
       (b^3*E^u) + (((354371*I)/16655974400)*d^15*K0*K1*M^5*
        Sqrt[(11*Pi)/1995]*u^6)/b^3 - (((2825331*I)/1665597440)*d^11*K1*M^5*
        Sqrt[(33*Pi)/665]*u^6)/(b^3*E^u) - 
      (((3609057470561*I)/168192029491200)*d*K0*M^5*Sqrt[Pi/21945]*u^7)/
       (b^3*E^u) - (((38178403168799*I)/364416063897600)*d^3*K0*M^5*
        Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((223814196128027*I)/1700608298188800)*d^5*K0*M^5*Sqrt[Pi/21945]*u^7)/
       (b^3*E^u) + (((27698286635659*I)/225080510054400)*d^7*K0*M^5*
        Sqrt[Pi/21945]*u^7)/(b^3*E^u) - (((237564830857*I)/2098652774400)*d^9*
        K0*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((387938003*I)/23318364160)*d^11*K0*M^5*Sqrt[Pi/21945]*u^7)/
       (b^3*E^u) + (((164005566149*I)/2308518051840)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 - (((2226484833539*I)/5771295129600)*d^5*K0^2*
        M^5*Sqrt[Pi/21945]*u^7)/b^3 - (((458941030567*I)/699550924800)*d^7*
        K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + (((65975524421*I)/149903769600)*
        d^9*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((249445379927*I)/2098652774400)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^7)/
       b^3 + (((4344269*I)/123450163200)*d^15*K0^2*M^5*Sqrt[Pi/21945]*u^7)/
       b^3 - (((95219477656553*I)/3826368670924800)*d*K1*M^5*Sqrt[Pi/21945]*
        u^7)/(b^3*E^u) - (((459914394735179*I)/3826368670924800)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^7)/(b^3*E^u) + (((26306496666259*I)/173925848678400)*
        d^5*K1*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((407864339083*I)/2885647564800)*d^7*K1*M^5*Sqrt[Pi/21945]*u^7)/
       (b^3*E^u) - (((3999638009*I)/30862540800)*d^9*K1*M^5*Sqrt[Pi/21945]*
        u^7)/(b^3*E^u) + (((20149971524867*I)/173138853888000)*d*K1^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 - (((6875266740193*I)/10821178368000)*d^5*
        K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - (((1957938101111*I)/2098652774400)*
        d^7*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((684548736827*I)/1049326387200)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^7)/
       b^3 - (((20996966741*I)/2623315968000)*d^13*K1^2*M^5*Sqrt[Pi/21945]*
        u^7)/b^3 + (((70783901*I)/1499037696000)*d^15*K1^2*M^5*Sqrt[Pi/21945]*
        u^7)/b^3 + (((17698237*I)/139910184960)*d^13*K0*M^5*
        Sqrt[(11*Pi)/1995]*u^7)/(b^3*E^u) - 
      (((14349409*I)/29147955200)*d^13*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^7)/b^3 - 
      (((35991719*I)/34977546240)*d^11*K1*M^5*Sqrt[(19*Pi)/1155]*u^7)/
       (b^3*E^u) + (((32228162441*I)/3497754624000)*d^11*K1^2*M^5*
        Sqrt[(19*Pi)/1155]*u^7)/b^3 + (((28859*I)/582959104)*d^13*K1*M^5*
        Sqrt[(33*Pi)/665]*u^7)/(b^3*E^u) + 
      (((9631007414251*I)/23085180518400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[21945]*b^3) + (((219001371144007*I)/346277707776000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[21945]*b^3) - 
      (((76091114623913*I)/15305474683699200)*d*K0*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) - (((7730413264621*I)/283434716364800)*d^3*K0*M^5*
        Sqrt[Pi/21945]*u^8)/(b^3*E^u) + 
      (((504966431974813*I)/15305474683699200)*d^5*K0*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) + (((264343350353*I)/8336315187200)*d^7*K0*M^5*
        Sqrt[Pi/21945]*u^8)/(b^3*E^u) - (((13584509093*I)/484304486400)*d^9*
        K0*M^5*Sqrt[Pi/21945]*u^8)/(b^3*E^u) - 
      (((32216626702343*I)/5101824894566400)*d*K1*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) - (((221256862253281*I)/7652737341849600)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^8)/(b^3*E^u) + (((24126704993939*I)/665455421030400)*
        d^5*K1*M^5*Sqrt[Pi/21945]*u^8)/(b^3*E^u) + 
      (((7863544345961*I)/225080510054400)*d^7*K1*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) - (((64991675383*I)/2098652774400)*d^9*K1*M^5*Sqrt[Pi/21945]*
        u^8)/(b^3*E^u) - (((1143335057*I)/209865277440)*d^11*K1*M^5*
        Sqrt[Pi/21945]*u^8)/(b^3*E^u) + (((27870777287893*I)/86569426944000)*
        d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - 
      (((26674163592269*I)/86569426944000)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/
       b^3 - (((85642580329*I)/174887731200)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*
        u^8)/b^3 + (((34566607697*I)/104932638720)*d^9*K0*K1*M^5*
        Sqrt[Pi/21945]*u^8)/b^3 + (((247576702223*I)/2623315968000)*d^11*K0*
        K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - (((3831907757*I)/874438656000)*d^13*
        K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((157319*I)/7348224000)*d^15*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((2521537*I)/27982036992)*d^13*K1*M^5*Sqrt[(5*Pi)/4389]*u^8)/
       (b^3*E^u) + (((10655*I)/405536768)*d^13*K0*M^5*Sqrt[(15*Pi)/1463]*u^8)/
       (b^3*E^u) - (((5892709*I)/23318364160)*d^11*K0*M^5*Sqrt[(19*Pi)/1155]*
        u^8)/(b^3*E^u) + (((257183501929*I)/86569426944000)*d*K0*K1*M^5*
        Sqrt[(19*Pi)/1155]*u^8)/b^3 - (((11900177345449*I)/11479106012774400)*
        d*K0*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) - 
      (((29267564640731*I)/5739553006387200)*d^3*K0*M^5*Sqrt[Pi/21945]*u^9)/
       (b^3*E^u) + (((775969168439*I)/126144022118400)*d^5*K0*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + (((349799420921*I)/56270127513600)*
        d^7*K0*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) - 
      (((8204807099*I)/1573989580800)*d^9*K0*M^5*Sqrt[Pi/21945]*u^9)/
       (b^3*E^u) + (((3286819*I)/34977546240)*d^13*K0*M^5*Sqrt[Pi/21945]*u^9)/
       (b^3*E^u) + (((73044746249*I)/14428237824000)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 - (((8296809583*I)/268849152000)*d^5*K0^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 - (((10401040457*I)/196748697600)*d^7*K0^2*
        M^5*Sqrt[Pi/21945]*u^9)/b^3 + (((10403887937*I)/983743488000)*d^11*
        K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + (((222643*I)/109304832000)*d^15*
        K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((12982919138909*I)/11479106012774400)*d*K1*M^5*Sqrt[Pi/21945]*u^9)/
       (b^3*E^u) - (((3474860940829*I)/637728111820800)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + (((5800230066577*I)/883008154828800)*
        d^5*K1*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) - 
      (((5274841129*I)/944393748480)*d^9*K1*M^5*Sqrt[Pi/21945]*u^9)/
       (b^3*E^u) + (((28471*I)/268369920)*d^13*K1*M^5*Sqrt[Pi/21945]*u^9)/
       (b^3*E^u) + (((14101101743*I)/1881944064000)*d*K1^2*M^5*Sqrt[Pi/21945]*
        u^9)/b^3 - (((236117135263*I)/6183530496000)*d^5*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 - (((1552829*I)/24729600)*d^7*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((495403829*I)/37836288000)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 - (((286589533*I)/437219328000)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((411949*I)/163957248000)*d^15*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((7843397*I)/3502653440)*d^7*K1*M^5*
        Sqrt[(3*Pi)/7315]*u^9)/(b^3*E^u) + (((347140823*I)/112427827200)*d^9*
        K0^2*M^5*Sqrt[(11*Pi)/1995]*u^9)/b^3 - 
      (((182907521*I)/3934973952000)*d^13*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^9)/
       b^3 - (((1951399*I)/17488773120)*d^11*K1*M^5*Sqrt[(11*Pi)/1995]*u^9)/
       (b^3*E^u) - (((3073843*I)/52466319360)*d^11*K0*M^5*Sqrt[(19*Pi)/1155]*
        u^9)/(b^3*E^u) + (((1686533323*I)/786994790400)*d^9*K1^2*M^5*
        Sqrt[(19*Pi)/1155]*u^9)/b^3 + (((374753048359*I)/10821178368000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21945]*b^3) + 
      (((18182672587*I)/450882432000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[21945]*b^3) - (((496445415593*I)/2869776503193600)*d*K0*M^5*
        Sqrt[Pi/21945]*u^10)/(b^3*E^u) - (((925688105747*I)/1434888251596800)*
        d^3*K0*M^5*Sqrt[Pi/21945]*u^10)/(b^3*E^u) + 
      (((318467863387*I)/409968071884800)*d^5*K0*M^5*Sqrt[Pi/21945]*u^10)/
       (b^3*E^u) + (((4251631243*I)/4689177292800)*d^7*K0*M^5*Sqrt[Pi/21945]*
        u^10)/(b^3*E^u) - (((801052753*I)/1180492185600)*d^9*K0*M^5*
        Sqrt[Pi/21945]*u^10)/(b^3*E^u) + (((6101*I)/308625408)*d^13*K0*M^5*
        Sqrt[Pi/21945]*u^10)/(b^3*E^u) - (((21004104521*I)/114791060127744)*d*
        K1*M^5*Sqrt[Pi/21945]*u^10)/(b^3*E^u) - 
      (((64995769711*I)/95659216773120)*d^3*K1*M^5*Sqrt[Pi/21945]*u^10)/
       (b^3*E^u) + (((2341641596449*I)/2869776503193600)*d^5*K1*M^5*
        Sqrt[Pi/21945]*u^10)/(b^3*E^u) - (((121770743*I)/168641740800)*d^9*K1*
        M^5*Sqrt[Pi/21945]*u^10)/(b^3*E^u) - 
      (((27403*I)/124919808)*d^11*K1*M^5*Sqrt[Pi/21945]*u^10)/(b^3*E^u) + 
      (((66973*I)/2914795520)*d^13*K1*M^5*Sqrt[Pi/21945]*u^10)/(b^3*E^u) + 
      (((29621553623*I)/16231767552000)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/
       b^3 + (((52690736911*I)/4057941888000)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*
        u^10)/b^3 - (((1900051411*I)/176432256000)*d^5*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 - (((608597287*I)/29512304640)*d^7*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 + (((3610148369*I)/295123046400)*d^9*K0*K1*
        M^5*Sqrt[Pi/21945]*u^10)/b^3 - (((190182907*I)/737807616000)*d^13*K0*
        K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + (((231347*I)/245935872000)*d^15*K0*
        K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + (((277020407*I)/2009647411200)*d^7*
        K1*M^5*Sqrt[(7*Pi)/3135]*u^10)/(b^3*E^u) + 
      (((38615357*I)/92225952000)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^10)/
       b^3 - (((5027*I)/1873797120)*d^11*K0*M^5*Sqrt[(77*Pi)/285]*u^10)/
       (b^3*E^u) - (((121057751*I)/7033765939200)*d*K0*M^5*Sqrt[Pi/21945]*
        u^11)/(b^3*E^u) - (((152079713*I)/2637662227200)*d^3*K0*M^5*
        Sqrt[Pi/21945]*u^11)/(b^3*E^u) + (((83533867*I)/1004823705600)*d^5*K0*
        M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) + 
      (((27690491*I)/351688296960)*d^7*K0*M^5*Sqrt[Pi/21945]*u^11)/
       (b^3*E^u) - (((483997*I)/5902460928)*d^9*K0*M^5*Sqrt[Pi/21945]*u^11)/
       (b^3*E^u) + (((214182959*I)/2822916096000)*d*K0^2*M^5*Sqrt[Pi/21945]*
        u^11)/b^3 - (((30499080523*I)/64927070208000)*d^5*K0^2*M^5*
        Sqrt[Pi/21945]*u^11)/b^3 - (((1520639639*I)/1180492185600)*d^7*K0^2*
        M^5*Sqrt[Pi/21945]*u^11)/b^3 + (((754396429*I)/1180492185600)*d^9*
        K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((1947281183*I)/5902460928000)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^11)/
       b^3 - (((136435051*I)/5902460928000)*d^13*K0^2*M^5*Sqrt[Pi/21945]*
        u^11)/b^3 + (((73727*I)/655828992000)*d^15*K0^2*M^5*Sqrt[Pi/21945]*
        u^11)/b^3 - (((201085771*I)/10550648908800)*d*K1*M^5*Sqrt[Pi/21945]*
        u^11)/(b^3*E^u) - (((687209543*I)/10550648908800)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^11)/(b^3*E^u) + (((140356547*I)/1758441484800)*d^5*
        K1*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) + 
      (((21151387*I)/202897094400)*d^7*K1*M^5*Sqrt[Pi/21945]*u^11)/
       (b^3*E^u) - (((6283379*I)/73780761600)*d^9*K1*M^5*Sqrt[Pi/21945]*u^11)/
       (b^3*E^u) + (((5701*I)/819786240)*d^13*K1*M^5*Sqrt[Pi/21945]*u^11)/
       (b^3*E^u) + (((914630839*I)/11457718272000)*d*K1^2*M^5*Sqrt[Pi/21945]*
        u^11)/b^3 - (((92098118117*I)/194781210624000)*d^5*K1^2*M^5*
        Sqrt[Pi/21945]*u^11)/b^3 - (((5064767101*I)/3541476556800)*d^7*K1^2*
        M^5*Sqrt[Pi/21945]*u^11)/b^3 + (((20621159*I)/30269030400)*d^9*K1^2*
        M^5*Sqrt[Pi/21945]*u^11)/b^3 + (((575999*I)/5902460928000)*d^15*K1^2*
        M^5*Sqrt[Pi/21945]*u^11)/b^3 - (((983*I)/819786240)*d^11*K0*M^5*
        Sqrt[(11*Pi)/1995]*u^11)/(b^3*E^u) + 
      (((2441*I)/3279144960)*d^13*K0*M^5*Sqrt[(11*Pi)/1995]*u^11)/(b^3*E^u) - 
      (((3229*I)/1639572480)*d^11*K1*M^5*Sqrt[(11*Pi)/1995]*u^11)/(b^3*E^u) + 
      (((117252061*I)/5902460928000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/1155]*u^11)/
       b^3 - (((2924239*I)/1967486976000)*d^13*K1^2*M^5*Sqrt[(19*Pi)/1155]*
        u^11)/b^3 + (((47789642591*I)/64927070208000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[21945]*b^3) + (((22054124227*I)/27825887232000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[21945]*b^3) - 
      (((1794587*I)/479574950400)*d*K0*M^5*Sqrt[Pi/21945]*u^12)/(b^3*E^u) + 
      (((12760927*I)/239787475200)*d^7*K0*M^5*Sqrt[Pi/21945]*u^12)/
       (b^3*E^u) - (((65993*I)/12296793600)*d^9*K0*M^5*Sqrt[Pi/21945]*u^12)/
       (b^3*E^u) - (((293*I)/16074240)*d^11*K0*M^5*Sqrt[Pi/21945]*u^12)/
       (b^3*E^u) - (((127*I)/45543680)*d^13*K0*M^5*Sqrt[Pi/21945]*u^12)/
       (b^3*E^u) - (((889981*I)/239787475200)*d*K1*M^5*Sqrt[Pi/21945]*u^12)/
       (b^3*E^u) - (((2439377*I)/159858316800)*d^3*K1*M^5*Sqrt[Pi/21945]*
        u^12)/(b^3*E^u) - (((1091273*I)/159858316800)*d^5*K1*M^5*
        Sqrt[Pi/21945]*u^12)/(b^3*E^u) + (((12409927*I)/239787475200)*d^7*K1*
        M^5*Sqrt[Pi/21945]*u^12)/(b^3*E^u) - 
      (((18467*I)/3074198400)*d^9*K1*M^5*Sqrt[Pi/21945]*u^12)/(b^3*E^u) - 
      (((14243*I)/819786240)*d^11*K1*M^5*Sqrt[Pi/21945]*u^12)/(b^3*E^u) - 
      (((2111*I)/819786240)*d^13*K1*M^5*Sqrt[Pi/21945]*u^12)/(b^3*E^u) + 
      (((307257101*I)/48695302656000)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + 
      (((44823529*I)/434779488000)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 - 
      (((694236689*I)/48695302656000)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/
       b^3 - (((109187369*I)/442684569600)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/
       b^3 + (((182527*I)/2291328000)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/
       b^3 - (((572293*I)/54652416000)*d^13*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/
       b^3 + (((52883*I)/245935872000)*d^15*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/
       b^3 - (((2251*I)/992908800)*d^3*K0*M^5*Sqrt[(7*Pi)/3135]*u^12)/
       (b^3*E^u) + (((164821*I)/14053478400)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3135]*
        u^12)/b^3 - (((13121*I)/19982289600)*d^5*K0*M^5*Sqrt[(11*Pi)/1995]*
        u^12)/(b^3*E^u) + (((74446019*I)/48695302656000)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + (((338200939*I)/48695302656000)*d^5*K0^2*
        M^5*Sqrt[Pi/21945]*u^13)/b^3 + (((1102813*I)/295123046400)*d^9*K0^2*
        M^5*Sqrt[Pi/21945]*u^13)/b^3 + (((107707*I)/6676992000)*d^11*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((740479*I)/1475615232000)*d^13*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + (((76782221*I)/48695302656000)*d*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + (((381319201*I)/48695302656000)*d^5*K1^2*
        M^5*Sqrt[Pi/21945]*u^13)/b^3 - (((1451231*I)/38494310400)*d^7*K1^2*
        M^5*Sqrt[Pi/21945]*u^13)/b^3 + (((106957*I)/42160435200)*d^9*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + (((860389*I)/54652416000)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + (((111179*I)/1475615232000)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((445957*I)/1475615232000)*d^15*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + ((I/81978624)*d*K0*M^5*Sqrt[(5*Pi)/4389]*
        u^13)/(b^3*E^u) + (((5*I)/20494656)*d^3*K0*M^5*Sqrt[(5*Pi)/4389]*
        u^13)/(b^3*E^u) + ((I/6306048)*d^5*K0*M^5*Sqrt[(5*Pi)/4389]*u^13)/
       (b^3*E^u) - ((I/1707888)*d^7*K0*M^5*Sqrt[(5*Pi)/4389]*u^13)/
       (b^3*E^u) - ((I/3903744)*d^9*K0*M^5*Sqrt[(5*Pi)/4389]*u^13)/
       (b^3*E^u) + ((I/2927808)*d^11*K0*M^5*Sqrt[(5*Pi)/4389]*u^13)/
       (b^3*E^u) + ((I/11711232)*d^13*K0*M^5*Sqrt[(5*Pi)/4389]*u^13)/
       (b^3*E^u) + ((I/81978624)*d*K1*M^5*Sqrt[(5*Pi)/4389]*u^13)/(b^3*E^u) + 
      (((5*I)/20494656)*d^3*K1*M^5*Sqrt[(5*Pi)/4389]*u^13)/(b^3*E^u) + 
      ((I/6306048)*d^5*K1*M^5*Sqrt[(5*Pi)/4389]*u^13)/(b^3*E^u) - 
      ((I/1707888)*d^7*K1*M^5*Sqrt[(5*Pi)/4389]*u^13)/(b^3*E^u) - 
      ((I/3903744)*d^9*K1*M^5*Sqrt[(5*Pi)/4389]*u^13)/(b^3*E^u) + 
      ((I/2927808)*d^11*K1*M^5*Sqrt[(5*Pi)/4389]*u^13)/(b^3*E^u) + 
      ((I/11711232)*d^13*K1*M^5*Sqrt[(5*Pi)/4389]*u^13)/(b^3*E^u) - 
      (((137273*I)/25296261120)*d^7*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^13)/b^3 - 
      (((4591*I)/113508864000)*d^15*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^13)/b^3 + 
      (((30337421*I)/2864429568000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[21945]*b^3) + (((71230219*I)/6956471808000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[21945]*b^3) + (((6553*I)/65100672000)*d*K0*K1*
        M^5*Sqrt[Pi/21945]*u^14)/b^3 - (((15269*I)/27667785600)*d^3*K0*K1*M^5*
        Sqrt[Pi/21945]*u^14)/b^3 + (((2256679*I)/1106711424000)*d^5*K0*K1*M^5*
        Sqrt[Pi/21945]*u^14)/b^3 - (((967*I)/327914496)*d^9*K0*K1*M^5*
        Sqrt[Pi/21945]*u^14)/b^3 - (((17009*I)/30741984000)*d^11*K0*K1*M^5*
        Sqrt[Pi/21945]*u^14)/b^3 + (((7699*I)/5675443200)*d^13*K0*K1*M^5*
        Sqrt[Pi/21945]*u^14)/b^3 + (((11281*I)/36890380800)*d^15*K0*K1*M^5*
        Sqrt[Pi/21945]*u^14)/b^3 + (((1811*I)/79050816000)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/1995]*u^14)/b^3 - (((5651*I)/1106711424000)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((45481*I)/158101632000)*d^5*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 + (((373117*I)/1106711424000)*d^7*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 + (((1103*I)/1891814400)*d^9*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((12193*I)/52700544000)*d^11*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((11393*I)/52700544000)*d^13*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((1181*I)/52700544000)*d^15*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((43423*I)/158101632000)*d^5*K1^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 + (((21239*I)/65100672000)*d^7*K1^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 + (((41351*I)/73780761600)*d^9*K1^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((11899*I)/52700544000)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((10903*I)/52700544000)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((487*I)/1106711424000)*d*K1^2*M^5*
        Sqrt[(11*Pi)/1995]*u^15)/b^3 - (((101*I)/52700544000)*d^15*K1^2*M^5*
        Sqrt[(11*Pi)/1995]*u^15)/b^3 - (((174247*I)/1106711424000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[21945]*b^3) - 
      (((169837*I)/1106711424000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[21945]*b^3) + ((I/13175136000)*d*K0*K1*M^5*Sqrt[(7*Pi)/3135]*
        u^16)/b^3 + ((I/878342400)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/
       b^3 + (((49*I)/13175136000)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/
       b^3 - (((41*I)/13175136000)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/
       b^3 - ((I/155001600)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/b^3 + 
      (((7*I)/4391712000)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/b^3 + 
      (((7*I)/2635027200)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/b^3 + 
      ((I/2635027200)*d^15*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/b^3)/Pi, 
    ((777036326233929*d^5*K0*K1*M^5*Sqrt[3/(7315*Pi)]*u^3)/
       (41466499004170240*b^3) - (2073*d^13*K0*K1*M^5*Sqrt[21/(1045*Pi)]*u^3)/
       (20819968*b^3) + (((7836943*I)/10409984)*d^5*K0^2*M^5*Sqrt[Pi/21945]*
        u^3)/b^3 - (((6307193*I)/10409984)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^3)/
       b^3 - (((432451*I)/5204992)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((96319*I)/325312)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 + 
      (((727*I)/50048)*d^11*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 + 
      (((43*I)/12512)*d^13*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 - 
      (((19207*I)/800768)*d*K0^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 - 
      (((603815*I)/5204992)*d^3*K0^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 + 
      (((205*I)/612352)*d^13*K0^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 - 
      (((22223*I)/325312)*d^7*K1^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 + 
      (((15797*I)/650624)*d^9*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^3)/b^3 + 
      (((2077*I)/650624)*d*K1^2*M^5*Sqrt[(15*Pi)/1463]*u^3)/b^3 + 
      (((11659*I)/650624)*d^3*K1^2*M^5*Sqrt[(15*Pi)/1463]*u^3)/b^3 + 
      (((78623*I)/2602496)*d^7*K0^2*M^5*Sqrt[(21*Pi)/1045]*u^3)/b^3 - 
      (391308299*d*K0*K1*M^5*u^3)/(6558289920*b^3*Sqrt[21945*Pi]) - 
      (189067*d^3*K0*K1*M^5*u^3)/(38578176*b^3*Sqrt[21945*Pi]) + 
      (124662374056586813*d^5*K0*K1*M^5*u^3)/(373198491037532160*b^3*
        Sqrt[21945*Pi]) - (80525329*d^7*K0*K1*M^5*u^3)/
       (182174720*b^3*Sqrt[21945*Pi]) + (63671089*d^9*K0*K1*M^5*u^3)/
       (2186096640*b^3*Sqrt[21945*Pi]) + (13944277*d^11*K0*K1*M^5*u^3)/
       (156149760*b^3*Sqrt[21945*Pi]) - 
      (73659*d^13*K0^2*M^5*Sqrt[3/(7315*Pi)]*u^4)/(208199680*b^3) - 
      (12332970551326391*d^3*K1^2*M^5*Sqrt[5/(4389*Pi)]*u^4)/
       (1484937153812496384*b^3) + (5614363*d^3*K0^2*M^5*Sqrt[11/(1995*Pi)]*
        u^4)/(6558289920*b^3) - (7553027*d^7*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^4)/
       (364349440*b^3) - (11698345837*d^7*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^4)/
       (459080294400*b^3) + (18367*d^9*K0^2*M^5*Sqrt[95/(231*Pi)]*u^4)/
       (67264512*b^3) - (((100788797*I)/208199680)*d*K0*K1*M^5*Sqrt[Pi/21945]*
        u^4)/b^3 - (((4866573529*I)/2186096640)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*
        u^4)/b^3 + (((13069798129*I)/4372193280)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*
        u^4)/b^3 - (((2145638587*I)/6558289920)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*
        u^4)/b^3 + (((47584793*I)/2623315968)*d^13*K0*K1*M^5*Sqrt[Pi/21945]*
        u^4)/b^3 + (((233052139*I)/1093048320)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/1995]*u^4)/b^3 - (((394412833*I)/1873797120)*d^9*K0*K1*
        M^5*Sqrt[(11*Pi)/1995]*u^4)/b^3 - (963393806997284909*d^3*K1^2*M^5*
        u^4)/(37123428845312409600*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (347096411*d*K0^2*M^5*u^4)/(13116579840*b^3*Sqrt[21945*Pi]) + 
      (2289748423*d^5*K0^2*M^5*u^4)/(13116579840*b^3*Sqrt[21945*Pi]) + 
      (2850017*d^11*K0^2*M^5*u^4)/(62459904*b^3*Sqrt[21945*Pi]) - 
      (6741972308063*d*K1^2*M^5*u^4)/(181795796582400*b^3*Sqrt[21945*Pi]) + 
      (2596654411867*d^5*K1^2*M^5*u^4)/(7271831863296*b^3*Sqrt[21945*Pi]) - 
      (47909864047*d^9*K1^2*M^5*u^4)/(786994790400*b^3*Sqrt[21945*Pi]) + 
      (12359903833*d^11*K1^2*M^5*u^4)/(131165798400*b^3*Sqrt[21945*Pi]) - 
      (2783819*d^13*K1^2*M^5*u^4)/(499679232*b^3*Sqrt[21945*Pi]) - 
      (((2804987*I)/16015360)*d*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((4738727957*I)/4372193280)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((19372921*I)/21020160)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((1632308149*I)/1873797120)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((423620983*I)/3279144960)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((14621329*I)/2623315968)*d^13*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((26828094983*I)/52466319360)*d*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((18097133867*I)/5829591040)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((6745727249*I)/2623315968)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((42579597979*I)/17488773120)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((708114613*I)/52466319360)*d^13*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((10237895*I)/134529024)*d^11*K1^2*M^5*Sqrt[(5*Pi)/4389]*u^5)/b^3 - 
      (((53725823*I)/64296960)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21945]*b^3) - 
      (((6887004457*I)/2914795520)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[21945]*b^3) + (91975791961*d*K0*K1*M^5*u^5)/
       (2673467596800*b^3*Sqrt[21945*Pi]) + 
      (13751312659787*d^3*K0*K1*M^5*u^5)/(181795796582400*b^3*
        Sqrt[21945*Pi]) + (2768381574137*d^5*K0*K1*M^5*u^5)/
       (181795796582400*b^3*Sqrt[21945*Pi]) - 
      (9144482675203*d^7*K0*K1*M^5*u^5)/(30299299430400*b^3*Sqrt[21945*Pi]) + 
      (1125702247*d^9*K0*K1*M^5*u^5)/(14573977600*b^3*Sqrt[21945*Pi]) + 
      (27648565339*d^11*K0*K1*M^5*u^5)/(262331596800*b^3*Sqrt[21945*Pi]) - 
      (533726621*d^13*K0*K1*M^5*u^5)/(87443865600*b^3*Sqrt[21945*Pi]) + 
      (230668117*d^9*K0^2*M^5*Sqrt[3/(7315*Pi)]*u^6)/(29147955200*b^3) + 
      (2621536891*d^9*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^6)/(87443865600*b^3) + 
      (((10438772651*I)/4372193280)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 + 
      (((51563117*I)/23422464)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((25921227643*I)/13116579840)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((1074795991*I)/3279144960)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((62996459*I)/364349440)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^6)/b^3 + 
      (((877531*I)/874438656)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^6)/b^3 - 
      (((16004479*I)/771563520)*d*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^6)/b^3 + 
      (79260532453*d^3*K0^2*M^5*u^6)/(3462777077760*Sqrt[21945]*b^3*
        Sqrt[Pi]) + (220590777799019*d^3*K1^2*M^5*u^6)/
       (605985988608000*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (38656214783*d*K0^2*M^5*u^6)/(2524941619200*b^3*Sqrt[21945*Pi]) - 
      (7958860099*d^5*K0^2*M^5*u^6)/(282510950400*b^3*Sqrt[21945*Pi]) - 
      (3297675292517*d^7*K0^2*M^5*u^6)/(60598598860800*b^3*Sqrt[21945*Pi]) + 
      (34872265783*d^11*K0^2*M^5*u^6)/(1573989580800*b^3*Sqrt[21945*Pi]) - 
      (20250187*d^13*K0^2*M^5*u^6)/(13452902400*b^3*Sqrt[21945*Pi]) + 
      (19228376199143*d*K1^2*M^5*u^6)/(227244745728000*b^3*Sqrt[21945*Pi]) - 
      (311133872035667*d^5*K1^2*M^5*u^6)/(605985988608000*b^3*
        Sqrt[21945*Pi]) - (2443478167063*d^7*K1^2*M^5*u^6)/
       (7271831863296*b^3*Sqrt[21945*Pi]) + (868063633*d^11*K1^2*M^5*u^6)/
       (11659182080*b^3*Sqrt[21945*Pi]) - (198822469*d^13*K1^2*M^5*u^6)/
       (58295910400*b^3*Sqrt[21945*Pi]) - 
      (3170553*d^13*K0*K1*M^5*Sqrt[3/(7315*Pi)]*u^7)/(3643494400*b^3) - 
      (((94582487*I)/1543127040)*d*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((9011279*I)/24023040)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((753510451*I)/1873797120)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((528243517*I)/8744386560)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((38913820889*I)/65582899200)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((4006593083*I)/7286988800)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((9081439361*I)/18737971200)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((784133447*I)/8744386560)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((263737*I)/91087360)*d^13*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((312100697*I)/2914795520)*d^3*K0^2*M^5*Sqrt[(3*Pi)/7315]*u^7)/b^3 - 
      (((250806077*I)/26233159680)*d*K1^2*M^5*Sqrt[(11*Pi)/1995]*u^7)/b^3 - 
      (((154762871*I)/8744386560)*d^9*K0^2*M^5*Sqrt[(19*Pi)/1155]*u^7)/b^3 + 
      (((193129*I)/1873797120)*d^13*K0^2*M^5*Sqrt[(19*Pi)/1155]*u^7)/b^3 - 
      (((4079979139*I)/8744386560)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[21945]*b^3) + (113256548304241*d*K0*K1*M^5*u^7)/
       (2726936948736000*b^3*Sqrt[21945*Pi]) + 
      (54945602359231*d^3*K0*K1*M^5*u^7)/(209764380672000*b^3*
        Sqrt[21945*Pi]) - (415009219892287*d^5*K0*K1*M^5*u^7)/
       (1363468474368000*b^3*Sqrt[21945*Pi]) - 
      (26519553858979*d^7*K0*K1*M^5*u^7)/(90897898291200*b^3*
        Sqrt[21945*Pi]) + (26825626907*d^9*K0*K1*M^5*u^7)/
       (112427827200*b^3*Sqrt[21945*Pi]) + (137213011*d^11*K0*K1*M^5*u^7)/
       (2421522432*b^3*Sqrt[21945*Pi]) - (5309483999*d^7*K0^2*M^5*
        Sqrt[5/(4389*Pi)]*u^8)/(403990659072*b^3) - 
      (((129313*I)/2755584)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((9021644977*I)/32791449600)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - 
      (((187095269*I)/780748800)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - 
      (((107961487*I)/2186096640)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((10461641*I)/6558289920)*d^13*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - 
      (((80763643*I)/6558289920)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^8)/b^3 + 
      (((253022137*I)/16395724800)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^8)/
       b^3 + (125184108233447*d^3*K0^2*M^5*u^8)/(2726936948736000*Sqrt[21945]*
        b^3*Sqrt[Pi]) + (482264487340637*d^3*K1^2*M^5*u^8)/
       (8180810846208000*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (821282569*d*K0^2*M^5*u^8)/(2724212736000*b^3*Sqrt[21945*Pi]) - 
      (43330153156553*d^5*K0^2*M^5*u^8)/(1363468474368000*b^3*
        Sqrt[21945*Pi]) + (32408007677*d^9*K0^2*M^5*u^8)/
       (786994790400*b^3*Sqrt[21945*Pi]) + (1186799533*d^11*K0^2*M^5*u^8)/
       (112427827200*b^3*Sqrt[21945*Pi]) - (469697*d^13*K0^2*M^5*u^8)/
       (1040998400*b^3*Sqrt[21945*Pi]) + (15719720480837*d*K1^2*M^5*u^8)/
       (1168687263744000*b^3*Sqrt[21945*Pi]) - 
      (270144686384063*d^5*K1^2*M^5*u^8)/(4090405423104000*b^3*
        Sqrt[21945*Pi]) - (22831180786417*d^7*K1^2*M^5*u^8)/
       (272693694873600*b^3*Sqrt[21945*Pi]) + (62597549219*d^9*K1^2*M^5*u^8)/
       (1011850444800*b^3*Sqrt[21945*Pi]) + (8805241031*d^11*K1^2*M^5*u^8)/
       (544842547200*b^3*Sqrt[21945*Pi]) - (43206781*d^13*K1^2*M^5*u^8)/
       (65582899200*b^3*Sqrt[21945*Pi]) - (((74764799*I)/19674869760)*d*K0^2*
        M^5*Sqrt[Pi/21945]*u^9)/b^3 + (((203400853*I)/7567257600)*d^5*K0^2*
        M^5*Sqrt[Pi/21945]*u^9)/b^3 + (((777378893*I)/24593587200)*d^7*K0^2*
        M^5*Sqrt[Pi/21945]*u^9)/b^3 - (((14056597*I)/2459358720)*d^11*K0^2*
        M^5*Sqrt[Pi/21945]*u^9)/b^3 + (((3719299*I)/19674869760)*d^13*K0^2*
        M^5*Sqrt[Pi/21945]*u^9)/b^3 - (((3004643*I)/520499200)*d*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((1016113181*I)/32791449600)*d^5*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((7807543*I)/204946560)*d^7*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 - (((559744049*I)/19674869760)*d^9*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((75839*I)/312299520)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 - (((874921*I)/364349440)*d^11*K1^2*M^5*
        Sqrt[(3*Pi)/7315]*u^9)/b^3 - (((214575551*I)/98374348800)*d^9*K0^2*
        M^5*Sqrt[(11*Pi)/1995]*u^9)/b^3 - (((123795211*I)/4918717440)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21945]*b^3) - 
      (((1372282843*I)/49187174400)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[21945]*b^3) + (1173551395853*d*K0*K1*M^5*u^9)/
       (511300677888000*b^3*Sqrt[21945*Pi]) + 
      (6982146399427*d^3*K0*K1*M^5*u^9)/(255650338944000*b^3*
        Sqrt[21945*Pi]) - (3785446715741*d^5*K0*K1*M^5*u^9)/
       (255650338944000*b^3*Sqrt[21945*Pi]) - 
      (257648753981*d^7*K0*K1*M^5*u^9)/(4869530265600*b^3*Sqrt[21945*Pi]) + 
      (403456057*d^9*K0*K1*M^5*u^9)/(13833892800*b^3*Sqrt[21945*Pi]) + 
      (4118343833*d^11*K0*K1*M^5*u^9)/(442684569600*b^3*Sqrt[21945*Pi]) - 
      (649367*d^13*K0*K1*M^5*u^9)/(1821747200*b^3*Sqrt[21945*Pi]) - 
      (4176630735089*d^5*K1^2*M^5*Sqrt[5/(4389*Pi)]*u^10)/
       (12079551558057984*b^3) - (243024533*d^5*K0^2*M^5*Sqrt[19/(1155*Pi)]*
        u^10)/(146085907968000*b^3) + (9695107*d^9*K1^2*M^5*Sqrt[77/(285*Pi)]*
        u^10)/(252962611200*b^3) - (((31206899*I)/24593587200)*d*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 + (((43417481*I)/5270054400)*d^5*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 + (((27984277*I)/2170022400)*d^7*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 - (((5166971*I)/620006400)*d^9*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 - (((39776531*I)/14756152320)*d^11*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 + (((35743*I)/368903808)*d^13*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 - (((34688729*I)/73780761600)*d^3*K0*K1*M^5*
        Sqrt[(19*Pi)/1155]*u^10)/b^3 + (5100680098061*d^3*K0^2*M^5*u^10)/
       (2045202711552000*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (1820166941303*d^3*K1^2*M^5*u^10)/(681734237184000*Sqrt[21945]*b^3*
        Sqrt[Pi]) - (101417610433*d*K0^2*M^5*u^10)/(2045202711552000*b^3*
        Sqrt[21945*Pi]) - (420594122401*d^7*K0^2*M^5*u^10)/
       (68173423718400*b^3*Sqrt[21945*Pi]) + (943893421*d^9*K0^2*M^5*u^10)/
       (354147655680*b^3*Sqrt[21945*Pi]) + (2004489419*d^11*K0^2*M^5*u^10)/
       (1770738278400*b^3*Sqrt[21945*Pi]) - (83137*d^13*K0^2*M^5*u^10)/
       (2049465600*b^3*Sqrt[21945*Pi]) - (10204563739*d*K1^2*M^5*u^10)/
       (681734237184000*b^3*Sqrt[21945*Pi]) + 
      (21880586905550279*d^5*K1^2*M^5*u^10)/(10569607613300736000*b^3*
        Sqrt[21945*Pi]) - (29337174017*d^7*K1^2*M^5*u^10)/
       (4010201395200*b^3*Sqrt[21945*Pi]) + (502742407*d^11*K1^2*M^5*u^10)/
       (354147655680*b^3*Sqrt[21945*Pi]) - (1262809*d^13*K1^2*M^5*u^10)/
       (24593587200*b^3*Sqrt[21945*Pi]) - 
      (1709*d^13*K0*K1*M^5*Sqrt[209/(105*Pi)]*u^11)/(24593587200*b^3) - 
      (((16271*I)/245935872)*d*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((18780743*I)/73780761600)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((4755781*I)/5270054400)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((3189499*I)/14756152320)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((3673*I)/421604352)*d^13*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((182327*I)/2459358720)*d*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((17986747*I)/73780761600)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((38444453*I)/36890380800)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((488429*I)/1024732800)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((419621*I)/1639572480)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((50641*I)/4918717440)*d^13*K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((3175*I)/32431104)*d^3*K1^2*M^5*Sqrt[(5*Pi)/4389]*u^11)/b^3 - 
      (((844279*I)/36890380800)*d^9*K0^2*M^5*Sqrt[(19*Pi)/1155]*u^11)/b^3 - 
      (((6618611*I)/14756152320)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[21945]*b^3) + (31849756331*d*K0*K1*M^5*u^11)/
       (511300677888000*b^3*Sqrt[21945*Pi]) + 
      (172597993583*d^3*K0*K1*M^5*u^11)/(511300677888000*b^3*
        Sqrt[21945*Pi]) + (88515049109*d^5*K0*K1*M^5*u^11)/
       (127825169472000*b^3*Sqrt[21945*Pi]) - (54285031*d^7*K0*K1*M^5*u^11)/
       (25249416192*b^3*Sqrt[21945*Pi]) + (241815253*d^9*K0*K1*M^5*u^11)/
       (442684569600*b^3*Sqrt[21945*Pi]) + (46561577*d^11*K0*K1*M^5*u^11)/
       (88536913920*b^3*Sqrt[21945*Pi]) + 
      (1250287*d^11*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^12)/(442684569600*b^3) - 
      (((1961*I)/133660800)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 - 
      (((201217*I)/2635027200)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 - 
      (((272999*I)/18445190400)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + 
      (((102217*I)/400982400)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 - 
      (((260587*I)/3689038080)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + 
      (((15089*I)/3689038080)*d^13*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + 
      (14143279*d^3*K0^2*M^5*u^12)/(911409408000*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (840944063*d^3*K1^2*M^5*u^12)/(56811186432000*Sqrt[21945]*b^3*
        Sqrt[Pi]) - (((607*I)/1537099200)*d^9*K0*K1*M^5*Sqrt[(209*Pi)/105]*
        u^12)/b^3 + (1010754281*d*K0^2*M^5*u^12)/(170433559296000*b^3*
        Sqrt[21945*Pi]) + (1898802319*d^5*K0^2*M^5*u^12)/
       (42608389824000*b^3*Sqrt[21945*Pi]) - (2651152841*d^7*K0^2*M^5*u^12)/
       (17043355929600*b^3*Sqrt[21945*Pi]) + (31909469*d^9*K0^2*M^5*u^12)/
       (442684569600*b^3*Sqrt[21945*Pi]) - (334681*d^13*K0^2*M^5*u^12)/
       (24593587200*b^3*Sqrt[21945*Pi]) + (481977257*d*K1^2*M^5*u^12)/
       (73042953984000*b^3*Sqrt[21945*Pi]) + (180292391*d^5*K1^2*M^5*u^12)/
       (3550699152000*b^3*Sqrt[21945*Pi]) - (7526673179*d^7*K1^2*M^5*u^12)/
       (51130067788800*b^3*Sqrt[21945*Pi]) + (18127777*d^9*K1^2*M^5*u^12)/
       (442684569600*b^3*Sqrt[21945*Pi]) + (19039901*d^11*K1^2*M^5*u^12)/
       (442684569600*b^3*Sqrt[21945*Pi]) - (219643*d^13*K1^2*M^5*u^12)/
       (24593587200*b^3*Sqrt[21945*Pi]) - (((4127*I)/3074198400)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + (((42167*I)/1537099200)*d^7*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((727*I)/68315520)*d^11*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((83*I)/61483968)*d^13*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((29*I)/22276800)*d*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((21479*I)/3074198400)*d^5*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + (((39167*I)/1537099200)*d^7*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((1489*I)/2305648800)*d^9*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((5843*I)/614839680)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((131*I)/122967936)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((19*I)/48034350)*d^5*K0^2*M^5*
        Sqrt[(19*Pi)/1155]*u^13)/b^3 + (((101*I)/9222595200)*d^9*K0^2*M^5*
        Sqrt[(19*Pi)/1155]*u^13)/b^3 - (((62633*I)/9222595200)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[21945]*b^3) - (((4241*I)/709430400)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[21945]*b^3) + (84132239*d*K0*K1*M^5*u^13)/
       (63912584736000*b^3*Sqrt[21945*Pi]) - (26424371*d^3*K0*K1*M^5*u^13)/
       (21304194912000*b^3*Sqrt[21945*Pi]) + (206617*d^5*K0*K1*M^5*u^13)/
       (15851335500*b^3*Sqrt[21945*Pi]) + (101077261*d^7*K0*K1*M^5*u^13)/
       (6391258473600*b^3*Sqrt[21945*Pi]) - (29017*d^9*K0*K1*M^5*u^13)/
       (465004800*b^3*Sqrt[21945*Pi]) + (144629*d^11*K0*K1*M^5*u^13)/
       (6148396800*b^3*Sqrt[21945*Pi]) + (1457*d^13*K0*K1*M^5*u^13)/
       (146390400*b^3*Sqrt[21945*Pi]) + (811*d^3*K0^2*M^5*Sqrt[5/(4389*Pi)]*
        u^14)/(3443102208*b^3) - (1889*d^5*K0^2*M^5*Sqrt[5/(4389*Pi)]*u^14)/
       (15493959936*b^3) - (53*d^7*K0^2*M^5*Sqrt[5/(4389*Pi)]*u^14)/
       (316203264*b^3) + (811*d^3*K1^2*M^5*Sqrt[5/(4389*Pi)]*u^14)/
       (3443102208*b^3) - (1889*d^5*K1^2*M^5*Sqrt[5/(4389*Pi)]*u^14)/
       (15493959936*b^3) - (53*d^7*K1^2*M^5*Sqrt[5/(4389*Pi)]*u^14)/
       (316203264*b^3) - (d^13*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^14)/
       (11711232*b^3) - (d^13*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^14)/
       (11711232*b^3) + (d^9*K0^2*M^5*Sqrt[19/(1155*Pi)]*u^14)/
       (138338928*b^3) + (d^9*K1^2*M^5*Sqrt[19/(1155*Pi)]*u^14)/
       (138338928*b^3) + ((I/61483968)*d*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/
       b^3 + (((5*I)/15370992)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 + 
      ((I/4729536)*d^5*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 - 
      ((I/1280916)*d^7*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 - 
      ((I/2927808)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 + 
      ((I/2195856)*d^11*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 + 
      ((I/8783424)*d^13*K0*K1*M^5*Sqrt[(5*Pi)/4389]*u^14)/b^3 - 
      (42409*d^3*K0^2*M^5*u^14)/(30987919872*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (42409*d^3*K1^2*M^5*u^14)/(30987919872*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (d*K0^2*M^5*u^14)/(50633856*b^3*Sqrt[21945*Pi]) + 
      (181*d^7*K0^2*M^5*u^14)/(105401088*b^3*Sqrt[21945*Pi]) + 
      (89*d^11*K0^2*M^5*u^14)/(245935872*b^3*Sqrt[21945*Pi]) + 
      (d*K1^2*M^5*u^14)/(50633856*b^3*Sqrt[21945*Pi]) + 
      (181*d^7*K1^2*M^5*u^14)/(105401088*b^3*Sqrt[21945*Pi]) + 
      (89*d^11*K1^2*M^5*u^14)/(245935872*b^3*Sqrt[21945*Pi]))/Pi, 
    ((((-19731*I)/1626560)*d*K1*M^5*Sqrt[(3*Pi)/7315]*u)/(b^3*E^u) - 
      (((179713*I)/1626560)*d^3*K1*M^5*Sqrt[(3*Pi)/7315]*u)/(b^3*E^u) + 
      (((73019*I)/1626560)*d^5*K1*M^5*Sqrt[(3*Pi)/7315]*u)/(b^3*E^u) + 
      (((78997*I)/325312)*d^7*K1*M^5*Sqrt[(3*Pi)/7315]*u)/(b^3*E^u) - 
      (((71283*I)/1626560)*d^11*K1*M^5*Sqrt[(3*Pi)/7315]*u)/(b^3*E^u) - 
      (((2031*I)/325312)*d^9*K1*M^5*Sqrt[(57*Pi)/385]*u)/(b^3*E^u) - 
      (((381*I)/1626560)*d^13*K1*M^5*Sqrt[(57*Pi)/385]*u)/(b^3*E^u) + 
      (((9*I)/95680)*d^15*K1*M^5*Sqrt[(57*Pi)/385]*u)/(b^3*E^u) + 
      (((1174727*I)/52049920)*d*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((5739163*I)/26024960)*d^3*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((3702971*I)/26024960)*d^5*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((349743*I)/800768)*d^7*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((40639*I)/813280)*d^11*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((149693*I)/13012480)*d^13*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((12357*I)/10409984)*d^15*K0*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((19731*I)/1626560)*d*K1*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((179713*I)/1626560)*d^3*K1*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((73019*I)/1626560)*d^5*K1*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) + 
      (((78997*I)/325312)*d^7*K1*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((71283*I)/1626560)*d^11*K1*M^5*Sqrt[(3*Pi)/7315]*u^2)/(b^3*E^u) - 
      (((2031*I)/325312)*d^9*K1*M^5*Sqrt[(57*Pi)/385]*u^2)/(b^3*E^u) - 
      (((381*I)/1626560)*d^13*K1*M^5*Sqrt[(57*Pi)/385]*u^2)/(b^3*E^u) + 
      (((9*I)/95680)*d^15*K1*M^5*Sqrt[(57*Pi)/385]*u^2)/(b^3*E^u) + 
      (((56081*I)/10409984)*d^9*K0*M^5*Sqrt[(165*Pi)/133]*u^2)/(b^3*E^u) + 
      (((14472989798119*I)/151460426557440)*d*K0*M^5*Sqrt[Pi/21945]*u^3)/
       (b^3*E^u) + (((57710668852007*I)/75730213278720)*d^3*K0*M^5*
        Sqrt[Pi/21945]*u^3)/(b^3*E^u) - (((45723780094987*I)/75730213278720)*
        d^5*K0*M^5*Sqrt[Pi/21945]*u^3)/(b^3*E^u) - 
      (((1209240044917*I)/885733488640)*d^7*K0*M^5*Sqrt[Pi/21945]*u^3)/
       (b^3*E^u) + (((9087846491*I)/9194465280)*d^9*K0*M^5*Sqrt[Pi/21945]*
        u^3)/(b^3*E^u) + (((539333*I)/3503360)*d^11*K0*M^5*Sqrt[Pi/21945]*
        u^3)/(b^3*E^u) + (((1081524901*I)/47969206272)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 - (((2244719713*I)/5996150784)*d^5*K0^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 - (((439750637*I)/1042808832)*d^9*K0^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 - (((4185348119*I)/11992301568)*d^11*K0^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 + (((71815031*I)/2998075392)*d^13*K0^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 + (((13300268713*I)/7286988800)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^3)/(b^3*E^u) - (((1633653779*I)/1040998400)*d^5*K1*
        M^5*Sqrt[Pi/21945]*u^3)/(b^3*E^u) + 
      (((19625113451*I)/8744386560)*d^9*K1*M^5*Sqrt[Pi/21945]*u^3)/
       (b^3*E^u) + (((2261244431*I)/5465241600)*d^11*K1*M^5*Sqrt[Pi/21945]*
        u^3)/(b^3*E^u) - (((161262817*I)/2186096640)*d^13*K1*M^5*
        Sqrt[Pi/21945]*u^3)/(b^3*E^u) + (((729302089*I)/2498396160)*d^5*K1^2*
        M^5*Sqrt[Pi/21945]*u^3)/b^3 - (((1271598527*I)/2498396160)*d^7*K1^2*
        M^5*Sqrt[Pi/21945]*u^3)/b^3 + (((40279249*I)/1499037696)*d^9*K1^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 + (((276771553*I)/1499037696)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 - (((159544183*I)/7495188480)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 - (((8093*I)/208199680)*d^17*K1^2*M^5*
        Sqrt[Pi/21945]*u^3)/b^3 - (((149693*I)/13012480)*d^13*K0*M^5*
        Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) + (((12357*I)/10409984)*d^15*K0*M^5*
        Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) + (((29036037*I)/14573977600)*d^15*
        K1*M^5*Sqrt[(3*Pi)/7315]*u^3)/(b^3*E^u) - 
      (((999539*I)/166559744)*d*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 - 
      (((204397*I)/832798720)*d^15*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 - 
      (((890067481*I)/11992301568)*d^3*K0^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 - 
      (((36055*I)/705429504)*d^15*K0^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 - 
      (((106187*I)/47969206272)*d^17*K0^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 + 
      (((4404475*I)/83279872)*d*K1*M^5*Sqrt[(5*Pi)/4389]*u^3)/(b^3*E^u) - 
      (((4121257307*I)/14573977600)*d^7*K1*M^5*Sqrt[(11*Pi)/1995]*u^3)/
       (b^3*E^u) + (((320505697*I)/11992301568)*d^7*K0^2*M^5*
        Sqrt[(55*Pi)/399]*u^3)/b^3 + (((113975773*I)/2498396160)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[21945]*b^3) + 
      (((12640321688921*I)/75730213278720)*d*K0*M^5*Sqrt[Pi/21945]*u^4)/
       (b^3*E^u) + (((13776305974854041*I)/12116834124595200)*d^3*K0*M^5*
        Sqrt[Pi/21945]*u^4)/(b^3*E^u) - 
      (((1469095265684927*I)/1514604265574400)*d^5*K0*M^5*Sqrt[Pi/21945]*u^4)/
       (b^3*E^u) + (((217778827991*I)/156305909760)*d^9*K0*M^5*Sqrt[Pi/21945]*
        u^4)/(b^3*E^u) + (((1766345521*I)/6726451200)*d^11*K0*M^5*
        Sqrt[Pi/21945]*u^4)/(b^3*E^u) - (((91179677*I)/2186096640)*d^13*K0*
        M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) + 
      (((10960292705105327*I)/31806689577062400)*d*K1*M^5*Sqrt[Pi/21945]*u^4)/
       (b^3*E^u) + (((92064787268763763*I)/42408919436083200)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^4)/(b^3*E^u) - 
      (((17378791445278517*I)/8481783887216640)*d^5*K1*M^5*Sqrt[Pi/21945]*
        u^4)/(b^3*E^u) - (((680197304230337*I)/196945446297600)*d^7*K1*M^5*
        Sqrt[Pi/21945]*u^4)/(b^3*E^u) + (((33969453384247*I)/13129696419840)*
        d^9*K1*M^5*Sqrt[Pi/21945]*u^4)/(b^3*E^u) + 
      (((426737413307*I)/918160588800)*d^11*K1*M^5*Sqrt[Pi/21945]*u^4)/
       (b^3*E^u) - (((35459513*I)/514375680)*d^13*K1*M^5*Sqrt[Pi/21945]*u^4)/
       (b^3*E^u) - (((3090446068397*I)/20147066634240)*d*K0*K1*M^5*
        Sqrt[Pi/21945]*u^4)/b^3 - (((1578755512993*I)/656969564160)*d^3*K0*K1*
        M^5*Sqrt[Pi/21945]*u^4)/b^3 + (((390886117339*I)/3777574993920)*d^5*
        K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - 
      (((1229202195989*I)/479692062720)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/
       b^3 - (((7154754887783*I)/5036766658560)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*
        u^4)/b^3 + (((89256611593*I)/1079307141120)*d^13*K0*K1*M^5*
        Sqrt[Pi/21945]*u^4)/b^3 - (((26509740769*I)/15110299975680)*d^15*K0*
        K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - (((1128480911*I)/12088239980544)*
        d^17*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 + 
      (((27552177*I)/29147955200)*d^15*K0*M^5*Sqrt[(3*Pi)/7315]*u^4)/
       (b^3*E^u) + (((1261737*I)/910873600)*d^15*K1*M^5*Sqrt[(3*Pi)/7315]*
        u^4)/(b^3*E^u) + (((8729829863399*I)/15110299975680)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/1995]*u^4)/b^3 - (((7275787717283*I)/70858679091200)*d^7*
        K0*M^5*Sqrt[(19*Pi)/1155]*u^4)/(b^3*E^u) + 
      (((317654388009280999*I)/2035628132931993600)*d*K0*M^5*Sqrt[Pi/21945]*
        u^5)/(b^3*E^u) + (((219120829793140403*I)/226180903659110400)*d^3*K0*
        M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) - 
      (((124770264861414251*I)/135708542195466240)*d^5*K0*M^5*Sqrt[Pi/21945]*
        u^5)/(b^3*E^u) - (((164350080064253659*I)/107138322785894400)*d^7*K0*
        M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((480646871019769*I)/420150285434880)*d^9*K0*M^5*Sqrt[Pi/21945]*u^5)/
       (b^3*E^u) + (((3129640241191*I)/14690569420800)*d^11*K0*M^5*
        Sqrt[Pi/21945]*u^5)/(b^3*E^u) - (((4210551353*I)/139910184960)*d^13*
        K0*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) + 
      (((3944586554449*I)/30220599951360)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^5)/
       b^3 + (((73646216247937*I)/30220599951360)*d^7*K0^2*M^5*Sqrt[Pi/21945]*
        u^5)/b^3 - (((59967057127*I)/59961507840)*d^9*K0^2*M^5*Sqrt[Pi/21945]*
        u^5)/b^3 - (((3253098089*I)/6044119990272)*d^15*K0^2*M^5*
        Sqrt[Pi/21945]*u^5)/b^3 - (((110997547*I)/3555364700160)*d^17*K0^2*
        M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((43546670449805657*I)/203562813293199360)*d*K1*M^5*Sqrt[Pi/21945]*
        u^5)/(b^3*E^u) + (((145841424214336727*I)/113090451829555200)*d^3*K1*
        M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) - 
      (((210145910672874251*I)/169635677744332800)*d^5*K1*M^5*Sqrt[Pi/21945]*
        u^5)/(b^3*E^u) - (((1600701006280949*I)/787781785190400)*d^7*K1*M^5*
        Sqrt[Pi/21945]*u^5)/(b^3*E^u) + (((2118408241441*I)/7345284710400)*
        d^11*K1*M^5*Sqrt[Pi/21945]*u^5)/(b^3*E^u) - 
      (((3487088009*I)/87443865600)*d^13*K1*M^5*Sqrt[Pi/21945]*u^5)/
       (b^3*E^u) + (((368314993*I)/174887731200)*d^15*K1*M^5*Sqrt[Pi/21945]*
        u^5)/(b^3*E^u) - (((10174152745663331*I)/25385303959142400)*d*K1^2*
        M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((3171537342657347*I)/2115441996595200)*d^5*K1^2*M^5*Sqrt[Pi/21945]*
        u^5)/b^3 + (((70982918301739*I)/9854543462400)*d^7*K1^2*M^5*
        Sqrt[Pi/21945]*u^5)/b^3 - (((6200045590496011*I)/1813235997081600)*
        d^9*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((92486001117173*I)/56663624908800)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^5)/
       b^3 + (((29462662256801*I)/302205999513600)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^5)/b^3 - (((231595877707*I)/226654499635200)*d^15*
        K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((376589047789*I)/3626471994163200)*d^17*K1^2*M^5*Sqrt[Pi/21945]*u^5)/
       b^3 + (((7471103*I)/13716684800)*d^15*K0*M^5*Sqrt[(3*Pi)/7315]*u^5)/
       (b^3*E^u) - (((144819107141*I)/20147066634240)*d*K0^2*M^5*
        Sqrt[(11*Pi)/1995]*u^5)/b^3 - (((514236078277*I)/10073533317120)*d^11*
        K0^2*M^5*Sqrt[(11*Pi)/1995]*u^5)/b^3 + 
      (((13057183603*I)/4317228564480)*d^13*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^5)/
       b^3 + (((83840008780499*I)/1050375713587200)*d^9*K1*M^5*
        Sqrt[(19*Pi)/1155]*u^5)/(b^3*E^u) - 
      (((131204951707*I)/136744796160)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[21945]*b^3) - (((294959079555557*I)/88143416524800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[21945]*b^3) + 
      (((10660241583460873*I)/135708542195466240)*d*K0*M^5*Sqrt[Pi/21945]*
        u^6)/(b^3*E^u) + (((474145163349247651*I)/1017814066465996800)*d^3*K0*
        M^5*Sqrt[Pi/21945]*u^6)/(b^3*E^u) - 
      (((16711844096880931*I)/37011420598763520)*d^5*K0*M^5*Sqrt[Pi/21945]*
        u^6)/(b^3*E^u) - (((273081816798649*I)/374609520230400)*d^7*K0*M^5*
        Sqrt[Pi/21945]*u^6)/(b^3*E^u) + 
      (((1141961131579781*I)/2100751427174400)*d^9*K0*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) + (((86523946051*I)/816142745600)*d^11*K0*M^5*Sqrt[Pi/21945]*
        u^6)/(b^3*E^u) - (((3310750727*I)/233183641600)*d^13*K0*M^5*
        Sqrt[Pi/21945]*u^6)/(b^3*E^u) + (((243498439*I)/349775462400)*d^15*K0*
        M^5*Sqrt[Pi/21945]*u^6)/(b^3*E^u) + 
      (((119674275871099511*I)/1163216075961139200)*d*K1*M^5*Sqrt[Pi/21945]*
        u^6)/(b^3*E^u) + (((14051818651531*I)/23816385331200)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^6)/(b^3*E^u) - 
      (((699078814978400861*I)/1163216075961139200)*d^5*K1*M^5*Sqrt[Pi/21945]*
        u^6)/(b^3*E^u) - (((377781711054585613*I)/428553291143577600)*d^7*K1*
        M^5*Sqrt[Pi/21945]*u^6)/(b^3*E^u) + 
      (((5678659430360363*I)/8403005708697600)*d^9*K1*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) + (((2555731888579*I)/19587425894400)*d^11*K1*M^5*
        Sqrt[Pi/21945]*u^6)/(b^3*E^u) - (((3763780367*I)/215246438400)*d^13*
        K1*M^5*Sqrt[Pi/21945]*u^6)/(b^3*E^u) + 
      (((139243009*I)/164600217600)*d^15*K1*M^5*Sqrt[Pi/21945]*u^6)/
       (b^3*E^u) - (((25073037900929779*I)/69809585887641600)*d*K0*K1*M^5*
        Sqrt[Pi/21945]*u^6)/b^3 - (((11060536161954847*I)/3878310327091200)*
        d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 + 
      (((7945310144838247*I)/5817465490636800)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*
        u^6)/b^3 + (((30071252493231749*I)/4986398991974400)*d^7*K0*K1*M^5*
        Sqrt[Pi/21945]*u^6)/b^3 - (((4009118560663*I)/1394796920832)*d^9*K0*
        K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - (((18039386388839*I)/12951685693440)*
        d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 + 
      (((480169017521*I)/5811653836800)*d^13*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/
       b^3 - (((333195230471*I)/453308999270400)*d^15*K0*K1*M^5*
        Sqrt[Pi/21945]*u^6)/b^3 - (((4865854187*I)/53330470502400)*d^17*K0*K1*
        M^5*Sqrt[Pi/21945]*u^6)/b^3 + 
      (((1526913087282131*I)/50107769426018304)*d*K0*M^5*Sqrt[Pi/21945]*u^7)/
       (b^3*E^u) + (((546629833097841047*I)/3257005012691189760)*d^3*K0*M^5*
        Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((2812705492159573421*I)/16285025063455948800)*d^5*K0*M^5*
        Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((215099974967445187*I)/857106582287155200)*d^7*K0*M^5*Sqrt[Pi/21945]*
        u^7)/(b^3*E^u) + (((3223090291050053*I)/16806011417395200)*d^9*K0*M^5*
        Sqrt[Pi/21945]*u^7)/(b^3*E^u) + (((180639899399*I)/4700982214656)*
        d^11*K0*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((28370883077*I)/5596407398400)*d^13*K0*M^5*Sqrt[Pi/21945]*u^7)/
       (b^3*E^u) + (((1313792303*I)/5596407398400)*d^15*K0*M^5*Sqrt[Pi/21945]*
        u^7)/(b^3*E^u) - (((762477663182159*I)/10739936290406400)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 + (((327165910403713*I)/1193326254489600)*d^5*
        K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((21435016770917579*I)/19945595967897600)*d^7*K0^2*M^5*Sqrt[Pi/21945]*
        u^7)/b^3 - (((72490835402317*I)/139479692083200)*d^9*K0^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 - (((35182570987117*I)/139479692083200)*d^11*
        K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + (((691513033733*I)/46493230694400)*
        d^13*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((184535859413*I)/1813235997081600)*d^15*K0^2*M^5*Sqrt[Pi/21945]*u^7)/
       b^3 - (((630641513*I)/34869923020800)*d^17*K0^2*M^5*Sqrt[Pi/21945]*
        u^7)/b^3 + (((854780729251160407*I)/24427537595183923200)*d*K1*M^5*
        Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((178290930019474607*I)/904723614636441600)*d^3*K1*M^5*Sqrt[Pi/21945]*
        u^7)/(b^3*E^u) - (((1652386557787300411*I)/8142512531727974400)*d^5*
        K1*M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) - 
      (((374783755888205017*I)/1285659873430732800)*d^7*K1*M^5*Sqrt[Pi/21945]*
        u^7)/(b^3*E^u) + (((5626574573989541*I)/25209017126092800)*d^9*K1*M^5*
        Sqrt[Pi/21945]*u^7)/(b^3*E^u) - (((978472667*I)/164600217600)*d^13*K1*
        M^5*Sqrt[Pi/21945]*u^7)/(b^3*E^u) + 
      (((256281469*I)/932734566400)*d^15*K1*M^5*Sqrt[Pi/21945]*u^7)/
       (b^3*E^u) - (((15031064750860219*I)/139619171775283200)*d*K1^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 + (((36473376973519463*I)/77566206541824000)*
        d^5*K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((159974339171150057*I)/99727979839488000)*d^7*K1^2*M^5*Sqrt[Pi/21945]*
        u^7)/b^3 - (((1454852996387723*I)/1813235997081600)*d^9*K1^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 + (((7342953992219*I)/335784443904000)*d^13*
        K1^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((128796507421*I)/4533089992704000)*d^17*K1^2*M^5*Sqrt[Pi/21945]*u^7)/
       b^3 + (((718892878019*I)/176286833049600)*d^11*K1*M^5*
        Sqrt[(11*Pi)/1995]*u^7)/(b^3*E^u) - 
      (((61295535874693*I)/1813235997081600)*d^11*K1^2*M^5*Sqrt[(11*Pi)/1995]*
        u^7)/b^3 - (((906500167635823*I)/21154419965952000)*d^3*K1^2*M^5*
        Sqrt[(19*Pi)/1155]*u^7)/b^3 - (((62205568589*I)/9066179985408000)*
        d^15*K1^2*M^5*Sqrt[(19*Pi)/1155]*u^7)/b^3 - 
      (((24230039595657773*I)/46539723925094400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[21945]*b^3) + (((36497626728176303*I)/4441370471851622400)*d*K0*
        M^5*Sqrt[Pi/21945]*u^8)/(b^3*E^u) + 
      (((749650962871763527*I)/16285025063455948800)*d^3*K0*M^5*
        Sqrt[Pi/21945]*u^8)/(b^3*E^u) - 
      (((782135185172095213*I)/16285025063455948800)*d^5*K0*M^5*
        Sqrt[Pi/21945]*u^8)/(b^3*E^u) - 
      (((1495180502103439*I)/22359302146621440)*d^7*K0*M^5*Sqrt[Pi/21945]*
        u^8)/(b^3*E^u) + (((11703227079043*I)/228135901593600)*d^9*K0*M^5*
        Sqrt[Pi/21945]*u^8)/(b^3*E^u) + (((3778896369449*I)/352573666099200)*
        d^11*K0*M^5*Sqrt[Pi/21945]*u^8)/(b^3*E^u) - 
      (((1852901339*I)/1291478630400)*d^13*K0*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) + (((363869419*I)/5596407398400)*d^15*K0*M^5*Sqrt[Pi/21945]*
        u^8)/(b^3*E^u) + (((494243897332403663*I)/48855075190367846400)*d*K1*
        M^5*Sqrt[Pi/21945]*u^8)/(b^3*E^u) + 
      (((12449642966128316503*I)/244275375951839232000)*d^3*K1*M^5*
        Sqrt[Pi/21945]*u^8)/(b^3*E^u) - 
      (((4515691969090944731*I)/81425125317279744000)*d^5*K1*M^5*
        Sqrt[Pi/21945]*u^8)/(b^3*E^u) - 
      (((944466249982784071*I)/12856598734307328000)*d^7*K1*M^5*
        Sqrt[Pi/21945]*u^8)/(b^3*E^u) + 
      (((8677479775671743*I)/151254102756556800)*d^9*K1*M^5*Sqrt[Pi/21945]*
        u^8)/(b^3*E^u) + (((21197486325859*I)/1762868330496000)*d^11*K1*M^5*
        Sqrt[Pi/21945]*u^8)/(b^3*E^u) - (((136950547529*I)/83946110976000)*
        d^13*K1*M^5*Sqrt[Pi/21945]*u^8)/(b^3*E^u) + 
      (((40842299*I)/548667392000)*d^15*K1*M^5*Sqrt[Pi/21945]*u^8)/
       (b^3*E^u) - (((237044904622423*I)/3878310327091200)*d*K0*K1*M^5*
        Sqrt[Pi/21945]*u^8)/b^3 - (((24949568742374993*I)/58174654906368000)*
        d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((1348995052330481*I)/5288604991488000)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*
        u^8)/b^3 + (((7026472242893101*I)/8310664986624000)*d^7*K0*K1*M^5*
        Sqrt[Pi/21945]*u^8)/b^3 - (((63994464026579*I)/151102999756800)*d^9*
        K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - 
      (((30023555373587*I)/151102999756800)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*
        u^8)/b^3 + (((8856106697869*I)/755514998784000)*d^13*K0*K1*M^5*
        Sqrt[Pi/21945]*u^8)/b^3 - (((5550237109*I)/107930714112000)*d^15*K0*
        K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - (((2548811*I)/1037795328000)*d^17*K0*
        K1*M^5*Sqrt[(7*Pi)/3135]*u^8)/b^3 + 
      (((270388215382570771*I)/146565225571103539200)*d*K0*M^5*Sqrt[Pi/21945]*
        u^9)/(b^3*E^u) + (((2373187708791491519*I)/244275375951839232000)*d^3*
        K0*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) - 
      (((2623682427359111939*I)/244275375951839232000)*d^5*K0*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) - 
      (((514684270514273009*I)/38569796202921984000)*d^7*K0*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + 
      (((28940122929583*I)/2750074595573760)*d^9*K0*M^5*Sqrt[Pi/21945]*u^9)/
       (b^3*E^u) + (((1362658533409*I)/587622776832000)*d^11*K0*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) - (((27942953747*I)/83946110976000)*
        d^13*K0*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) + 
      (((430850197*I)/27982036992000)*d^15*K0*M^5*Sqrt[Pi/21945]*u^9)/
       (b^3*E^u) - (((30894175212169*I)/4363099117977600)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((2321554911612121*I)/87261982359552000)*
        d^5*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((678565430531*I)/7328628736000)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^9)/
       b^3 - (((452441154337*I)/9854543462400)*d^9*K0^2*M^5*Sqrt[Pi/21945]*
        u^9)/b^3 - (((4969035885677*I)/226654499635200)*d^11*K0^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((213834590377*I)/161896071168000)*d^13*
        K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - (((713611039*I)/161896071168000)*
        d^15*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((2518464901*I)/1133272498176000)*d^17*K0^2*M^5*Sqrt[Pi/21945]*u^9)/
       b^3 + (((97202031944790823*I)/48855075190367846400)*d*K1*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + 
      (((51000105442481603*I)/4789713253957632000)*d^3*K1*M^5*Sqrt[Pi/21945]*
        u^9)/(b^3*E^u) - (((2906428099496794973*I)/244275375951839232000)*d^5*
        K1*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) - 
      (((183710598480608501*I)/12856598734307328000)*d^7*K1*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + 
      (((38311436212619*I)/3361202283479040)*d^9*K1*M^5*Sqrt[Pi/21945]*u^9)/
       (b^3*E^u) - (((93361007767*I)/251838332928000)*d^13*K1*M^5*
        Sqrt[Pi/21945]*u^9)/(b^3*E^u) + (((1482208577*I)/83946110976000)*d^15*
        K1*M^5*Sqrt[Pi/21945]*u^9)/(b^3*E^u) - 
      (((51513389213411*I)/5817465490636800)*d*K1^2*M^5*Sqrt[Pi/21945]*u^9)/
       b^3 + (((3263322704067427*I)/87261982359552000)*d^5*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((106364742062149*I)/958922883072000)*d^7*
        K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((2558476645187*I)/45330899927040)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^9)/
       b^3 - (((6067229628331*I)/226654499635200)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((111480249149*I)/66663088128000)*d^13*
        K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - (((2544384397*I)/377757499392000)*
        d^15*K1^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 + 
      (((1204290082477*I)/5288604991488000)*d^11*K1*M^5*Sqrt[(11*Pi)/1995]*
        u^9)/(b^3*E^u) - (((6261799*I)/23609843712000)*d^17*K1^2*M^5*
        Sqrt[(11*Pi)/1995]*u^9)/b^3 - 
      (((3978583037127383*I)/87261982359552000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[21945]*b^3) - (((5053947758269601*I)/87261982359552000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[21945]*b^3) + 
      (((2549468654937811*I)/9160326598193971200)*d*K0*M^5*Sqrt[Pi/21945]*
        u^10)/(b^3*E^u) + (((48843380054680873*I)/30534421993979904000)*d^3*
        K0*M^5*Sqrt[Pi/21945]*u^10)/(b^3*E^u) - 
      (((14453730247156547*I)/7633605498494976000)*d^5*K0*M^5*Sqrt[Pi/21945]*
        u^10)/(b^3*E^u) - (((9054453216145873*I)/4821224525365248000)*d^7*K0*
        M^5*Sqrt[Pi/21945]*u^10)/(b^3*E^u) - 
      (((256212959*I)/3934973952000)*d^13*K0*M^5*Sqrt[Pi/21945]*u^10)/
       (b^3*E^u) + (((234259*I)/68583424000)*d^15*K0*M^5*Sqrt[Pi/21945]*u^10)/
       (b^3*E^u) + (((4396465775508629*I)/14463673576095744000)*d*K1*M^5*
        Sqrt[Pi/21945]*u^10)/(b^3*E^u) + 
      (((552395694858941*I)/328719854002176000)*d^3*K1*M^5*Sqrt[Pi/21945]*
        u^10)/(b^3*E^u) - (((29644170177448613*I)/14463673576095744000)*d^5*
        K1*M^5*Sqrt[Pi/21945]*u^10)/(b^3*E^u) - 
      (((13888979125705553*I)/7231836788047872000)*d^7*K1*M^5*Sqrt[Pi/21945]*
        u^10)/(b^3*E^u) + (((31863576610919*I)/18906762844569600)*d^9*K1*M^5*
        Sqrt[Pi/21945]*u^10)/(b^3*E^u) + (((7592459201*I)/20658613248000)*
        d^11*K1*M^5*Sqrt[Pi/21945]*u^10)/(b^3*E^u) - 
      (((2249025161*I)/31479791616000)*d^13*K1*M^5*Sqrt[Pi/21945]*u^10)/
       (b^3*E^u) + (((7527881*I)/1748877312000)*d^15*K1*M^5*Sqrt[Pi/21945]*
        u^10)/(b^3*E^u) - (((75816514094819*I)/26178594707865600)*d*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 - (((30623489005841*I)/1678115045376000)*d^3*
        K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + 
      (((6315067876939*I)/559371681792000)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/
       b^3 + (((19824051837379*I)/549970477056000)*d^7*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 - (((189856629317*I)/10624429670400)*d^9*K0*
        K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 - (((66085925779*I)/7390907596800)*
        d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + 
      (((177381407039*I)/283318124544000)*d^13*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/
       b^3 - (((3324126269*I)/849954373632000)*d^15*K0*K1*M^5*Sqrt[Pi/21945]*
        u^10)/b^3 - (((2056927861*I)/1699908747264000)*d^17*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 + (((613931671*I)/7345284710400)*d^9*K0*M^5*
        Sqrt[(19*Pi)/1155]*u^10)/(b^3*E^u) + 
      (((982738661*I)/50851971072000)*d^11*K0*M^5*Sqrt[(19*Pi)/1155]*u^10)/
       (b^3*E^u) + (((203521501480807*I)/4293903092903424000)*d*K0*M^5*
        Sqrt[Pi/21945]*u^11)/(b^3*E^u) - 
      (((5213076345739147*I)/17175612371613696000)*d^5*K0*M^5*Sqrt[Pi/21945]*
        u^11)/(b^3*E^u) - (((4665628548041*I)/90397959850598400)*d^7*K0*M^5*
        Sqrt[Pi/21945]*u^11)/(b^3*E^u) + (((103053929239*I)/590836338892800)*
        d^9*K0*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) - 
      (((8731201*I)/607606272000)*d^11*K0*M^5*Sqrt[Pi/21945]*u^11)/
       (b^3*E^u) - (((12002099*I)/1967486976000)*d^13*K0*M^5*Sqrt[Pi/21945]*
        u^11)/(b^3*E^u) + (((1030597*I)/327914496000)*d^15*K0*M^5*
        Sqrt[Pi/21945]*u^11)/(b^3*E^u) - 
      (((3138760264333*I)/26178594707865600)*d*K0^2*M^5*Sqrt[Pi/21945]*u^11)/
       b^3 + (((209797871719*I)/316166602752000)*d^5*K0^2*M^5*Sqrt[Pi/21945]*
        u^11)/b^3 + (((19448854795273*I)/9349498109952000)*d^7*K0^2*M^5*
        Sqrt[Pi/21945]*u^11)/b^3 - (((3244543429*I)/3269055283200)*d^9*K0^2*
        M^5*Sqrt[Pi/21945]*u^11)/b^3 - (((13518745573*I)/24284410675200)*d^11*
        K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 + 
      (((15055533049*I)/283318124544000)*d^13*K0^2*M^5*Sqrt[Pi/21945]*u^11)/
       b^3 - (((652971199*I)/849954373632000)*d^15*K0^2*M^5*Sqrt[Pi/21945]*
        u^11)/b^3 - (((174915011*I)/1699908747264000)*d^17*K0^2*M^5*
        Sqrt[Pi/21945]*u^11)/b^3 + (((311134230394087*I)/6245677226041344000)*
        d*K1*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) - 
      (((21264453940236443*I)/68702449486454784000)*d^5*K1*M^5*Sqrt[Pi/21945]*
        u^11)/(b^3*E^u) - (((7479243291473*I)/103311954114969600)*d^7*K1*M^5*
        Sqrt[Pi/21945]*u^11)/(b^3*E^u) + (((42293817077*I)/225080510054400)*
        d^9*K1*M^5*Sqrt[Pi/21945]*u^11)/(b^3*E^u) - 
      (((109255781*I)/23609843712000)*d^11*K1*M^5*Sqrt[Pi/21945]*u^11)/
       (b^3*E^u) - (((85140841*I)/7869947904000)*d^13*K1*M^5*Sqrt[Pi/21945]*
        u^11)/(b^3*E^u) - (((50737110806351*I)/392678920617984000)*d*K1^2*M^5*
        Sqrt[Pi/21945]*u^11)/b^3 + (((20047948440659*I)/9349498109952000)*d^7*
        K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((1331317467257*I)/1274931560448000)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^11)/
       b^3 - (((1500792955951*I)/2549863120896000)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^11)/b^3 + (((170456315923*I)/2549863120896000)*d^13*
        K1^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((2518732303*I)/2549863120896000)*d^15*K1^2*M^5*Sqrt[Pi/21945]*u^11)/
       b^3 - (((709812113*I)/5099726241792000)*d^17*K1^2*M^5*Sqrt[Pi/21945]*
        u^11)/b^3 + (((5345633806031*I)/390354826627584000)*d^3*K0*M^5*
        Sqrt[(11*Pi)/1995]*u^11)/(b^3*E^u) + 
      (((89407941406531*I)/6245677226041344000)*d^3*K1*M^5*Sqrt[(11*Pi)/1995]*
        u^11)/(b^3*E^u) + (((1551023*I)/7869947904000)*d^15*K1*M^5*
        Sqrt[(11*Pi)/1995]*u^11)/(b^3*E^u) + 
      (((7666304076467*I)/196339460308992000)*d^5*K1^2*M^5*Sqrt[(19*Pi)/1155]*
        u^11)/b^3 - (((24585092902723*I)/21815495589888000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[21945]*b^3) - 
      (((233618057910121*I)/196339460308992000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[21945]*b^3) + (((127479190804873*I)/34351224743227392000)*d*K0*
        M^5*Sqrt[Pi/21945]*u^12)/(b^3*E^u) + 
      (((340014201591593*I)/34351224743227392000)*d^3*K0*M^5*Sqrt[Pi/21945]*
        u^12)/(b^3*E^u) - (((471322087001971*I)/34351224743227392000)*d^5*K0*
        M^5*Sqrt[Pi/21945]*u^12)/(b^3*E^u) - 
      (((56737361879993*I)/1807959197011968000)*d^7*K0*M^5*Sqrt[Pi/21945]*
        u^12)/(b^3*E^u) + (((7600786069*I)/262593928396800)*d^9*K0*M^5*
        Sqrt[Pi/21945]*u^12)/(b^3*E^u) + (((467782597*I)/27544817664000)*d^11*
        K0*M^5*Sqrt[Pi/21945]*u^12)/(b^3*E^u) - 
      (((47358473*I)/3934973952000)*d^13*K0*M^5*Sqrt[Pi/21945]*u^12)/
       (b^3*E^u) - (((9439601*I)/3934973952000)*d^15*K0*M^5*Sqrt[Pi/21945]*
        u^12)/(b^3*E^u) + (((4647792290411*I)/1040946204340224000)*d*K1*M^5*
        Sqrt[Pi/21945]*u^12)/(b^3*E^u) + 
      (((15897029532557*I)/1272267583082496000)*d^3*K1*M^5*Sqrt[Pi/21945]*
        u^12)/(b^3*E^u) - (((142890810459619*I)/11450408247742464000)*d^5*K1*
        M^5*Sqrt[Pi/21945]*u^12)/(b^3*E^u) - 
      (((50806800547*I)/1324512232243200)*d^7*K1*M^5*Sqrt[Pi/21945]*u^12)/
       (b^3*E^u) + (((3970409189*I)/144694613606400)*d^9*K1*M^5*
        Sqrt[Pi/21945]*u^12)/(b^3*E^u) + (((24602839*I)/1311657984000)*d^11*
        K1*M^5*Sqrt[Pi/21945]*u^12)/(b^3*E^u) - 
      (((40246379*I)/3934973952000)*d^13*K1*M^5*Sqrt[Pi/21945]*u^12)/
       (b^3*E^u) + (((407902625453*I)/49084865077248000)*d*K0*K1*M^5*
        Sqrt[Pi/21945]*u^12)/b^3 - (((12743920894709*I)/98169730154496000)*
        d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + 
      (((9911460228511*I)/98169730154496000)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*
        u^12)/b^3 + (((38394900443*I)/274985238528000)*d^7*K0*K1*M^5*
        Sqrt[Pi/21945]*u^12)/b^3 - (((108801442517*I)/1274931560448000)*d^9*
        K0*K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 - 
      (((68815686683*I)/1274931560448000)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^12)/
       b^3 - (((17660387*I)/14999194828800)*d^15*K0*K1*M^5*Sqrt[Pi/21945]*
        u^12)/b^3 + (((21841111*I)/1274931560448000)*d^17*K0*K1*M^5*
        Sqrt[Pi/21945]*u^12)/b^3 - (((83117*I)/437219328000)*d^15*K1*M^5*
        Sqrt[(11*Pi)/1995]*u^12)/(b^3*E^u) + 
      (((2479457347*I)/1274931560448000)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/1995]*
        u^12)/b^3 + (((53234842369*I)/34768446096384000)*d*K0*M^5*
        Sqrt[Pi/21945]*u^13)/(b^3*E^u) + 
      (((103805845529*I)/18079591970119680)*d^3*K0*M^5*Sqrt[Pi/21945]*u^13)/
       (b^3*E^u) + (((1391588548733*I)/451989799252992000)*d^5*K0*M^5*
        Sqrt[Pi/21945]*u^13)/(b^3*E^u) - 
      (((6830676130367*I)/451989799252992000)*d^7*K0*M^5*Sqrt[Pi/21945]*u^13)/
       (b^3*E^u) - (((7449864911*I)/1772509016678400)*d^9*K0*M^5*
        Sqrt[Pi/21945]*u^13)/(b^3*E^u) + (((1702703*I)/405070848000)*d^11*K0*
        M^5*Sqrt[Pi/21945]*u^13)/(b^3*E^u) + 
      (((268259*I)/65582899200)*d^13*K0*M^5*Sqrt[Pi/21945]*u^13)/(b^3*E^u) + 
      (((131837*I)/196748697600)*d^15*K0*M^5*Sqrt[Pi/21945]*u^13)/(b^3*E^u) + 
      (((5218111961*I)/7012123582464000)*d*K0^2*M^5*Sqrt[Pi/21945]*u^13)/
       b^3 + (((91315697861*I)/7012123582464000)*d^5*K0^2*M^5*Sqrt[Pi/21945]*
        u^13)/b^3 + (((307769423*I)/59932680192000)*d^7*K0^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 - (((1685718481*I)/637465780224000)*d^11*
        K0^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 + 
      (((6624623029*I)/637465780224000)*d^13*K0^2*M^5*Sqrt[Pi/21945]*u^13)/
       b^3 + (((437771*I)/576892108800)*d^15*K0^2*M^5*Sqrt[Pi/21945]*u^13)/
       b^3 - (((15979001*I)/79683222528000)*d^17*K0^2*M^5*Sqrt[Pi/21945]*
        u^13)/b^3 + (((684989373787*I)/451989799252992000)*d*K1*M^5*
        Sqrt[Pi/21945]*u^13)/(b^3*E^u) + 
      (((2429383760423*I)/451989799252992000)*d^3*K1*M^5*Sqrt[Pi/21945]*u^13)/
       (b^3*E^u) + (((241979219959*I)/90397959850598400)*d^5*K1*M^5*
        Sqrt[Pi/21945]*u^13)/(b^3*E^u) - 
      (((6479686226081*I)/451989799252992000)*d^7*K1*M^5*Sqrt[Pi/21945]*u^13)/
       (b^3*E^u) - (((6025337177*I)/1772509016678400)*d^9*K1*M^5*
        Sqrt[Pi/21945]*u^13)/(b^3*E^u) + (((1728439*I)/459080294400)*d^11*K1*
        M^5*Sqrt[Pi/21945]*u^13)/(b^3*E^u) + 
      (((3708563*I)/983743488000)*d^13*K1*M^5*Sqrt[Pi/21945]*u^13)/
       (b^3*E^u) + (((207637*I)/327914496000)*d^15*K1*M^5*Sqrt[Pi/21945]*
        u^13)/(b^3*E^u) + (((25608827869*I)/49084865077248000)*d*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + (((407078478613*I)/49084865077248000)*d^5*
        K1^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 - 
      (((9139128233*I)/637465780224000)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^13)/
       b^3 - (((4911781487*I)/637465780224000)*d^11*K1^2*M^5*Sqrt[Pi/21945]*
        u^13)/b^3 + (((4638091379*I)/637465780224000)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^13)/b^3 + (((504550213*I)/637465780224000)*d^15*K1^2*
        M^5*Sqrt[Pi/21945]*u^13)/b^3 - (((3769693*I)/31873289011200)*d^17*
        K1^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 + 
      (((47259011*I)/25685434368000)*d^7*K1^2*M^5*Sqrt[(7*Pi)/3135]*u^13)/
       b^3 - (((750210301*I)/637465780224000)*d^9*K0^2*M^5*Sqrt[(19*Pi)/1155]*
        u^13)/b^3 - (((1999516697*I)/412477857792000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[21945]*b^3) - (((373129123553*I)/49084865077248000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[21945]*b^3) - 
      (((1680359*I)/52753244544000)*d*K0*M^5*Sqrt[Pi/21945]*u^14)/(b^3*E^u) - 
      (((6527723*I)/8792207424000)*d^3*K0*M^5*Sqrt[Pi/21945]*u^14)/
       (b^3*E^u) - (((43913*I)/52700544000)*d^5*K0*M^5*Sqrt[Pi/21945]*u^14)/
       (b^3*E^u) + (((10402901*I)/6594155568000)*d^7*K0*M^5*Sqrt[Pi/21945]*
        u^14)/(b^3*E^u) + (((17494699*I)/10550648908800)*d^9*K0*M^5*
        Sqrt[Pi/21945]*u^14)/(b^3*E^u) - (((3217*I)/3616704000)*d^11*K0*M^5*
        Sqrt[Pi/21945]*u^14)/(b^3*E^u) - (((11629*I)/17566848000)*d^13*K0*M^5*
        Sqrt[Pi/21945]*u^14)/(b^3*E^u) - (((337*I)/4391712000)*d^15*K0*M^5*
        Sqrt[Pi/21945]*u^14)/(b^3*E^u) - (((829669*I)/26376622272000)*d*K1*
        M^5*Sqrt[Pi/21945]*u^14)/(b^3*E^u) - 
      (((12950341*I)/17584414848000)*d^3*K1*M^5*Sqrt[Pi/21945]*u^14)/
       (b^3*E^u) - (((10721*I)/13175136000)*d^5*K1*M^5*Sqrt[Pi/21945]*u^14)/
       (b^3*E^u) + (((82361347*I)/52753244544000)*d^7*K1*M^5*Sqrt[Pi/21945]*
        u^14)/(b^3*E^u) + (((8568671*I)/5275324454400)*d^9*K1*M^5*
        Sqrt[Pi/21945]*u^14)/(b^3*E^u) - (((108349*I)/122967936000)*d^11*K1*
        M^5*Sqrt[Pi/21945]*u^14)/(b^3*E^u) - 
      (((1423*I)/2195856000)*d^13*K1*M^5*Sqrt[Pi/21945]*u^14)/(b^3*E^u) - 
      (((101*I)/1351296000)*d^15*K1*M^5*Sqrt[Pi/21945]*u^14)/(b^3*E^u) - 
      (((1237746827*I)/2726936948736000)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^14)/
       b^3 - (((2665750721*I)/454489491456000)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*
        u^14)/b^3 - (((41050640921*I)/4090405423104000)*d^5*K0*K1*M^5*
        Sqrt[Pi/21945]*u^14)/b^3 + (((386253397*I)/23373745274880)*d^7*K0*K1*
        M^5*Sqrt[Pi/21945]*u^14)/b^3 + (((1276031*I)/74400768000)*d^9*K0*K1*
        M^5*Sqrt[Pi/21945]*u^14)/b^3 - (((118144667*I)/10624429670400)*d^11*
        K0*K1*M^5*Sqrt[Pi/21945]*u^14)/b^3 - 
      (((349487659*I)/53122148352000)*d^13*K0*K1*M^5*Sqrt[Pi/21945]*u^14)/
       b^3 + (((10273261*I)/53122148352000)*d^15*K0*K1*M^5*Sqrt[Pi/21945]*
        u^14)/b^3 + (((2182529*I)/11804921856000)*d^17*K0*K1*M^5*
        Sqrt[Pi/21945]*u^14)/b^3 + (((9916801*I)/1067062284288000)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 + (((1134075827*I)/2231130230784000)*d^5*
        K0^2*M^5*Sqrt[Pi/21945]*u^15)/b^3 - 
      (((541200103*I)/500865970176000)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^15)/
       b^3 - (((293317537*I)/318732890112000)*d^9*K0^2*M^5*Sqrt[Pi/21945]*
        u^15)/b^3 + (((15060853*I)/13857951744000)*d^11*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 + (((11720257*I)/45533270016000)*d^13*K0^2*
        M^5*Sqrt[Pi/21945]*u^15)/b^3 - (((55176481*I)/318732890112000)*d^15*
        K0^2*M^5*Sqrt[Pi/21945]*u^15)/b^3 - 
      (((3931751*I)/159366445056000)*d^17*K0^2*M^5*Sqrt[Pi/21945]*u^15)/b^3 + 
      (((2997053*I)/327232433848320)*d*K1^2*M^5*Sqrt[Pi/21945]*u^15)/b^3 + 
      (((1520924927*I)/2726936948736000)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^15)/
       b^3 - (((175484867*I)/166955323392000)*d^7*K1^2*M^5*Sqrt[Pi/21945]*
        u^15)/b^3 - (((4129243*I)/3934973952000)*d^9*K1^2*M^5*Sqrt[Pi/21945]*
        u^15)/b^3 + (((109000559*I)/106244296704000)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 + (((34006699*I)/106244296704000)*d^13*K1^2*
        M^5*Sqrt[Pi/21945]*u^15)/b^3 - (((5020471*I)/35414765568000)*d^15*
        K1^2*M^5*Sqrt[Pi/21945]*u^15)/b^3 - 
      (((8867*I)/408631910400)*d^17*K1^2*M^5*Sqrt[Pi/21945]*u^15)/b^3 + 
      ((I/8783424000)*d*K0*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      ((I/585561600)*d^3*K0*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      (((49*I)/8783424000)*d^5*K0*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) - 
      (((41*I)/8783424000)*d^7*K0*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) - 
      ((I/103334400)*d^9*K0*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      (((7*I)/2927808000)*d^11*K0*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      (((7*I)/1756684800)*d^13*K0*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      ((I/1756684800)*d^15*K0*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      ((I/8783424000)*d*K1*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      ((I/585561600)*d^3*K1*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      (((49*I)/8783424000)*d^5*K1*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) - 
      (((41*I)/8783424000)*d^7*K1*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) - 
      ((I/103334400)*d^9*K1*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      (((7*I)/2927808000)*d^11*K1*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      (((7*I)/1756684800)*d^13*K1*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      ((I/1756684800)*d^15*K1*M^5*Sqrt[(7*Pi)/3135]*u^15)/(b^3*E^u) + 
      (((8265424381*I)/24542432538624000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[21945]*b^3) + (((2871440849*I)/8180810846208000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[21945]*b^3) - (((1193341*I)/6135608134656000)*d*
        K0*K1*M^5*Sqrt[Pi/21945]*u^16)/b^3 + 
      (((2484247*I)/83288798208000)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^16)/b^3 + 
      (((1946503511*I)/18406824403968000)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^16)/
       b^3 + (((156578729*I)/2629546343424000)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*
        u^16)/b^3 - (((21746093*I)/79683222528000)*d^9*K0*K1*M^5*
        Sqrt[Pi/21945]*u^16)/b^3 - (((2008021*I)/15936644505600)*d^11*K0*K1*
        M^5*Sqrt[Pi/21945]*u^16)/b^3 + (((811207*I)/6129478656000)*d^13*K0*K1*
        M^5*Sqrt[Pi/21945]*u^16)/b^3 + (((745397*I)/11383317504000)*d^15*K0*
        K1*M^5*Sqrt[Pi/21945]*u^16)/b^3 + (((16343*I)/2656107417600)*d^17*K0*
        K1*M^5*Sqrt[Pi/21945]*u^16)/b^3 - (((168709*I)/23904966758400)*d^5*
        K0^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 - 
      (((91493*I)/119524833792000)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 + 
      (((604697*I)/39841611264000)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 + 
      (((178751*I)/39841611264000)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 - 
      (((38431*I)/13280537088000)*d^15*K0^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 - 
      (((8753*I)/39841611264000)*d^17*K0^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 - 
      (((601*I)/7968322252800)*d*K1^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 - 
      (((827797*I)/119524833792000)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 - 
      (((83557*I)/119524833792000)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 + 
      (((591739*I)/39841611264000)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 + 
      (((3851*I)/885369139200)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 - 
      (((37439*I)/13280537088000)*d^15*K1^2*M^5*Sqrt[Pi/21945]*u^17)/b^3 - 
      ((I/970444800)*d^13*K0^2*M^5*Sqrt[(7*Pi)/3135]*u^17)/b^3 - 
      (((5741*I)/5691658752000)*d^13*K1^2*M^5*Sqrt[(7*Pi)/3135]*u^17)/b^3 - 
      ((I/144353664000)*d*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^17)/b^3 - 
      (((223*I)/19920805632000)*d^17*K1^2*M^5*Sqrt[(19*Pi)/1155]*u^17)/b^3 - 
      (((34381*I)/23904966758400)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[21945]*b^3) - (((168433*I)/119524833792000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[21945]*b^3) + (((31*I)/19920805632000)*d*K0*K1*
        M^5*Sqrt[Pi/21945]*u^18)/b^3 + (((31*I)/533593008000)*d^3*K0*K1*M^5*
        Sqrt[Pi/21945]*u^18)/b^3 + (((3937*I)/14940604224000)*d^5*K0*K1*M^5*
        Sqrt[Pi/21945]*u^18)/b^3 + (((31*I)/233446941000)*d^7*K0*K1*M^5*
        Sqrt[Pi/21945]*u^18)/b^3 + (((31*I)/207508392000)*d^15*K0*K1*M^5*
        Sqrt[Pi/21945]*u^18)/b^3 + (((31*I)/2213422848000)*d^17*K0*K1*M^5*
        Sqrt[Pi/21945]*u^18)/b^3 + (((31*I)/711457344000)*d^13*K0*K1*M^5*
        Sqrt[(7*Pi)/3135]*u^18)/b^3 - (((31*I)/1245050352000)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/1995]*u^18)/b^3 - (((31*I)/9960402816000)*d^9*K0*K1*M^5*
        Sqrt[(209*Pi)/105]*u^18)/b^3)/Pi, 
    ((677*d^15*K0*K1*M^5*Sqrt[77/(285*Pi)]*u^3)/(244940800*b^3) - 
      (((25783379*I)/83279872)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 + 
      (((61021291*I)/83279872)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((2461219*I)/10409984)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((3985001*I)/26024960)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^3)/b^3 - 
      (((2921881*I)/6406144)*d^7*K0^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 - 
      (((300603*I)/52049920)*d*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 - 
      (((356333*I)/52049920)*d^5*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 + 
      (((463*I)/1626560)*d^15*K1^2*M^5*Sqrt[(3*Pi)/7315]*u^3)/b^3 + 
      (((310151*I)/6406144)*d^11*K0^2*M^5*Sqrt[(5*Pi)/4389]*u^3)/b^3 + 
      (((483467*I)/83279872)*d*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^3)/b^3 + 
      (((11*I)/4898816)*d^15*K0^2*M^5*Sqrt[(33*Pi)/665]*u^3)/b^3 - 
      (((17207*I)/83279872)*d^13*K0^2*M^5*Sqrt[(55*Pi)/399]*u^3)/b^3 + 
      (((54177709*I)/83279872)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21945]*b^3) - 
      (((5999641*I)/26024960)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[21945]*b^3) + 
      (((4429*I)/2602496)*d^7*K1^2*M^5*Sqrt[(385*Pi)/57]*u^3)/b^3 + 
      (((157*I)/52049920)*d^13*K1^2*M^5*Sqrt[(627*Pi)/35]*u^3)/b^3 + 
      (25111421029*d*K0*K1*M^5*u^3)/(262331596800*b^3*Sqrt[21945*Pi]) + 
      (100911851773*d^3*K0*K1*M^5*u^3)/(262331596800*b^3*Sqrt[21945*Pi]) - 
      (2832356671*d^5*K0*K1*M^5*u^3)/(3801907200*b^3*Sqrt[21945*Pi]) - 
      (9654703193*d^7*K0*K1*M^5*u^3)/(87443865600*b^3*Sqrt[21945*Pi]) + 
      (39013366157*d^9*K0*K1*M^5*u^3)/(87443865600*b^3*Sqrt[21945*Pi]) - 
      (20629381889*d^11*K0*K1*M^5*u^3)/(262331596800*b^3*Sqrt[21945*Pi]) + 
      (42375563*d^13*K0*K1*M^5*u^3)/(5829591040*b^3*Sqrt[21945*Pi]) + 
      (4026697*d^13*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^4)/(11659182080*b^3) + 
      (2918053211659*d^9*K1^2*M^5*Sqrt[11/(1995*Pi)]*u^4)/
       (73452847104000*b^3) + (53745673147*d^13*K1^2*M^5*Sqrt[11/(1995*Pi)]*
        u^4)/(73452847104000*b^3) + (((14905951087*I)/34977546240)*d*K0*K1*
        M^5*Sqrt[Pi/21945]*u^4)/b^3 - (((27047954327*I)/11659182080)*d^5*K0*
        K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 - (((61279394107*I)/11659182080)*d^7*
        K0*K1*M^5*Sqrt[Pi/21945]*u^4)/b^3 + 
      (((342396320743*I)/104932638720)*d^9*K0*K1*M^5*Sqrt[Pi/21945]*u^4)/
       b^3 + (((19421562287*I)/20986527744)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*
        u^4)/b^3 - (((5039396261*I)/104932638720)*d^13*K0*K1*M^5*
        Sqrt[Pi/21945]*u^4)/b^3 + (((1824419*I)/1520762880)*d^15*K0*K1*M^5*
        Sqrt[Pi/21945]*u^4)/b^3 + (((11690283771*I)/11659182080)*d^3*K0*K1*
        M^5*Sqrt[(3*Pi)/7315]*u^4)/b^3 + (87187295653*d^3*K0^2*M^5*u^4)/
       (524663193600*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (2317654230074201*d^3*K1^2*M^5*u^4)/(7271831863296000*Sqrt[21945]*b^3*
        Sqrt[Pi]) + (22195527469*d*K0^2*M^5*u^4)/(524663193600*b^3*
        Sqrt[21945*Pi]) - (59190339953*d^5*K0^2*M^5*u^4)/
       (174887731200*b^3*Sqrt[21945*Pi]) - (4619466113*d^7*K0^2*M^5*u^4)/
       (174887731200*b^3*Sqrt[21945*Pi]) + (2015811461*d^9*K0^2*M^5*u^4)/
       (10287513600*b^3*Sqrt[21945*Pi]) - (991655263*d^11*K0^2*M^5*u^4)/
       (22811443200*b^3*Sqrt[21945*Pi]) + (874073*d^15*K0^2*M^5*u^4)/
       (8327987200*b^3*Sqrt[21945*Pi]) + (15231502666529*d*K1^2*M^5*u^4)/
       (220358541312000*b^3*Sqrt[21945*Pi]) - 
      (784936238493467*d^5*K1^2*M^5*u^4)/(1454366372659200*b^3*
        Sqrt[21945*Pi]) - (120414275631619*d^7*K1^2*M^5*u^4)/
       (559371681792000*b^3*Sqrt[21945*Pi]) - 
      (17140349723933*d^11*K1^2*M^5*u^4)/(220358541312000*b^3*
        Sqrt[21945*Pi]) - (60776957*d^15*K1^2*M^5*u^4)/
       (499679232000*b^3*Sqrt[21945*Pi]) - (2565857882621*d^11*K0*K1*M^5*
        Sqrt[11/(1995*Pi)]*u^5)/(220358541312000*b^3) + 
      (((1190383693*I)/6995509248)*d*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((10488226169*I)/11659182080)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((130289715833*I)/104932638720)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((1909063291*I)/104932638720)*d^13*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((12011729*I)/34977546240)*d^15*K0^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 + 
      (((54248471779*I)/91245772800)*d*K1^2*M^5*Sqrt[Pi/21945]*u^5)/b^3 - 
      (((6737627844839*I)/2098652774400)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^5)/
       b^3 - (((113958961447*I)/19987169280)*d^7*K1^2*M^5*Sqrt[Pi/21945]*u^5)/
       b^3 + (((313978305863*I)/83946110976)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^5)/
       b^3 + (((247214757311*I)/233183641600)*d^11*K1^2*M^5*Sqrt[Pi/21945]*
        u^5)/b^3 - (((107853112621*I)/2098652774400)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^5)/b^3 + (((262865327*I)/419730554880)*d^15*K1^2*M^5*
        Sqrt[Pi/21945]*u^5)/b^3 + (((195383457*I)/506920960)*d^3*K0^2*M^5*
        Sqrt[(3*Pi)/7315]*u^5)/b^3 + (((1542656351*I)/20986527744)*d^11*K0^2*
        M^5*Sqrt[(5*Pi)/4389]*u^5)/b^3 - (((313745101*I)/2331836416)*d^7*K0^2*
        M^5*Sqrt[(15*Pi)/1463]*u^5)/b^3 + (((7487752269469*I)/2098652774400)*
        d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[21945]*b^3) + 
      (19811993080927*d*K0*K1*M^5*u^5)/(519416561664000*b^3*Sqrt[21945*Pi]) + 
      (22525204676657*d^3*K0*K1*M^5*u^5)/(316166602752000*b^3*
        Sqrt[21945*Pi]) - (111560665090891*d^5*K0*K1*M^5*u^5)/
       (363591593164800*b^3*Sqrt[21945*Pi]) + 
      (203004250174393*d^7*K0*K1*M^5*u^5)/(1454366372659200*b^3*
        Sqrt[21945*Pi]) + (30415567456381*d^9*K0*K1*M^5*u^5)/
       (173138853888000*b^3*Sqrt[21945*Pi]) + 
      (96438461579*d^13*K0*K1*M^5*u^5)/(9181605888000*b^3*Sqrt[21945*Pi]) - 
      (269719913*d^15*K0*K1*M^5*u^5)/(1165918208000*b^3*Sqrt[21945*Pi]) - 
      (3219913*d^15*K0^2*M^5*Sqrt[209/(105*Pi)]*u^6)/(6995509248000*b^3) + 
      (((2819922119689*I)/5771295129600)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/
       b^3 + (((17024690496509*I)/5771295129600)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*
        u^6)/b^3 - (((15052994361709*I)/5771295129600)*d^5*K0*K1*M^5*
        Sqrt[Pi/21945]*u^6)/b^3 - (((277988064559*I)/58295910400)*d^7*K0*K1*
        M^5*Sqrt[Pi/21945]*u^6)/b^3 + (((538066567223*I)/174887731200)*d^9*K0*
        K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 + (((31647002143*I)/34977546240)*d^11*
        K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 - 
      (((4571878277*I)/104932638720)*d^13*K0*K1*M^5*Sqrt[Pi/21945]*u^6)/b^3 + 
      (((354371*I)/8327987200)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/1995]*u^6)/b^3 - 
      (64689668714249*d^3*K0^2*M^5*u^6)/(4847887908864000*Sqrt[21945]*b^3*
        Sqrt[Pi]) - (305773279995059*d^3*K1^2*M^5*u^6)/
       (793290748723200*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (139031866069*d*K0^2*M^5*u^6)/(32904216576000*b^3*Sqrt[21945*Pi]) - 
      (442727037733*d^5*K0^2*M^5*u^6)/(22035854131200*b^3*Sqrt[21945*Pi]) + 
      (991735394246911*d^7*K0^2*M^5*u^6)/(14543663726592000*b^3*
        Sqrt[21945*Pi]) + (1810050567629*d^9*K0^2*M^5*u^6)/
       (2423943954432000*b^3*Sqrt[21945*Pi]) - 
      (14862695697757*d^11*K0^2*M^5*u^6)/(440717082624000*b^3*
        Sqrt[21945*Pi]) + (2747570101*d^13*K0^2*M^5*u^6)/
       (1080188928000*b^3*Sqrt[21945*Pi]) - (2421475417406893*d*K1^2*M^5*u^6)/
       (36359159316480000*b^3*Sqrt[21945*Pi]) + 
      (16032220587117197*d^5*K1^2*M^5*u^6)/(54538738974720000*b^3*
        Sqrt[21945*Pi]) + (6510800180759803*d^7*K1^2*M^5*u^6)/
       (9484998082560000*b^3*Sqrt[21945*Pi]) - 
      (13516273719416837*d^9*K1^2*M^5*u^6)/(36359159316480000*b^3*
        Sqrt[21945*Pi]) - (83642706079*d^11*K1^2*M^5*u^6)/
       (506920960000*b^3*Sqrt[21945*Pi]) + (473372999653*d^13*K1^2*M^5*u^6)/
       (55089635328000*b^3*Sqrt[21945*Pi]) - (191517331*d^15*K1^2*M^5*u^6)/
       (999358464000*b^3*Sqrt[21945*Pi]) - 
      (290713*d^15*K0*K1*M^5*Sqrt[3/(7315*Pi)]*u^7)/(5204992000*b^3) + 
      (39503730647294819794489*d^5*K0*K1*M^5*Sqrt[11/(1995*Pi)]*u^7)/
       (1930663744113900257280000*b^3) + (((98099818967*I)/1154259025920)*d*
        K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - (((75623562727*I)/169743974400)*
        d^5*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 - 
      (((98719342229*I)/116591820800)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((281213410337*I)/524663193600)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((171827329187*I)/1049326387200)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^7)/
       b^3 - (((5392183*I)/683155200)*d^13*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((4344269*I)/61725081600)*d^15*K0^2*M^5*Sqrt[Pi/21945]*u^7)/b^3 + 
      (((1667480821631*I)/12367060992000)*d*K1^2*M^5*Sqrt[Pi/21945]*u^7)/
       b^3 - (((70817274977*I)/97929216000)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^7)/
       b^3 + (((83984205757*I)/104932638720)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^7)/
       b^3 + (((60100432097*I)/249839616000)*d^11*K1^2*M^5*Sqrt[Pi/21945]*
        u^7)/b^3 - (((15300247541*I)/1311657984000)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 + (((70783901*I)/749518848000)*d^15*K1^2*M^5*
        Sqrt[Pi/21945]*u^7)/b^3 - (((67586999317*I)/1049326387200)*d^7*K1^2*
        M^5*Sqrt[(19*Pi)/1155]*u^7)/b^3 + (((849731036233*I)/1648941465600)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[21945]*b^3) + 
      (((135525196167307*I)/173138853888000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[21945]*b^3) - (3285745459713449*d*K0*K1*M^5*u^7)/
       (57135821783040000*b^3*Sqrt[21945*Pi]) - 
      (34056350870465503*d^3*K0*K1*M^5*u^7)/(119985225744384000*b^3*
        Sqrt[21945*Pi]) - (1221429242014844147214971*d^5*K0*K1*M^5*u^7)/
       (233610313037781931130880000*b^3*Sqrt[21945*Pi]) + 
      (14229479229671533*d^7*K0*K1*M^5*u^7)/(27269369487360000*b^3*
        Sqrt[21945*Pi]) - (1106647067697683*d^9*K0*K1*M^5*u^7)/
       (4039906590720000*b^3*Sqrt[21945*Pi]) - 
      (219625453074121*d^11*K0*K1*M^5*u^7)/(1652689059840000*b^3*
        Sqrt[21945*Pi]) + (294177375647*d^13*K0*K1*M^5*u^7)/
       (44071708262400*b^3*Sqrt[21945*Pi]) - 
      (6911033*d^15*K1^2*M^5*Sqrt[3/(7315*Pi)]*u^8)/(582959104000*b^3) + 
      (145853813423819963588387*d^11*K0^2*M^5*Sqrt[11/(1995*Pi)]*u^8)/
       (25098628673480703344640000*b^3) + (((2943304676251*I)/43284713472000)*
        d*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((17205977197993*I)/43284713472000)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/
       b^3 - (((15289483262609*I)/43284713472000)*d^5*K0*K1*M^5*
        Sqrt[Pi/21945]*u^8)/b^3 - (((6735960299*I)/10493263872)*d^7*K0*K1*M^5*
        Sqrt[Pi/21945]*u^8)/b^3 + (((106833989149*I)/262331596800)*d^9*K0*K1*
        M^5*Sqrt[Pi/21945]*u^8)/b^3 + (((168859535123*I)/1311657984000)*d^11*
        K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 + 
      (((157319*I)/3674112000)*d^15*K0*K1*M^5*Sqrt[Pi/21945]*u^8)/b^3 - 
      (((309527073*I)/145739776000)*d^13*K0*K1*M^5*Sqrt[(3*Pi)/7315]*u^8)/
       b^3 - (2836795733555027*d^3*K0^2*M^5*u^8)/(59992612872192000*
        Sqrt[21945]*b^3*Sqrt[Pi]) - (3520817324051383*d^3*K1^2*M^5*u^8)/
       (35995567723315200*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (1138200097860209*d*K0^2*M^5*u^8)/(133316917493760000*b^3*
        Sqrt[21945*Pi]) + (34789993554029921*d^5*K0^2*M^5*u^8)/
       (1199852257443840000*b^3*Sqrt[21945*Pi]) + 
      (398401911739493*d^7*K0^2*M^5*u^8)/(4195287613440000*b^3*
        Sqrt[21945*Pi]) - (1596994013291863*d^9*K0^2*M^5*u^8)/
       (36359159316480000*b^3*Sqrt[21945*Pi]) - 
      (2241938703873357613595521*d^11*K0^2*M^5*u^8)/
       (25098628673480703344640000*b^3*Sqrt[21945*Pi]) + 
      (267992221507*d^13*K0^2*M^5*u^8)/(220358541312000*b^3*Sqrt[21945*Pi]) - 
      (9737927*d^15*K0^2*M^5*u^8)/(349775462400*b^3*Sqrt[21945*Pi]) - 
      (7625826886838023*d*K1^2*M^5*u^8)/(514222396047360000*b^3*
        Sqrt[21945*Pi]) + (3448254511202531*d^5*K1^2*M^5*u^8)/
       (39555568926720000*b^3*Sqrt[21945*Pi]) + 
      (7759025436583403*d^7*K1^2*M^5*u^8)/(54538738974720000*b^3*
        Sqrt[21945*Pi]) - (662643683201131*d^9*K1^2*M^5*u^8)/
       (8390575226880000*b^3*Sqrt[21945*Pi]) - 
      (49014471858421*d^11*K1^2*M^5*u^8)/(1239516794880000*b^3*
        Sqrt[21945*Pi]) + (89226062927*d^13*K1^2*M^5*u^8)/
       (50851971072000*b^3*Sqrt[21945*Pi]) + 
      (((49280716399*I)/7214118912000)*d*K0^2*M^5*Sqrt[Pi/21945]*u^9)/b^3 - 
      (((743023589093*I)/21642356736000)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^9)/
       b^3 - (((403027507*I)/5786726400)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^9)/
       b^3 + (((476002799*I)/11242782720)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^9)/
       b^3 + (((413115361*I)/28933632000)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^9)/
       b^3 - (((1454087881*I)/1967486976000)*d^13*K0^2*M^5*Sqrt[Pi/21945]*
        u^9)/b^3 + (((222643*I)/54652416000)*d^15*K0^2*M^5*Sqrt[Pi/21945]*
        u^9)/b^3 + (((15232221583*I)/1664796672000)*d*K1^2*M^5*Sqrt[Pi/21945]*
        u^9)/b^3 - (((962064810451*I)/21642356736000)*d^5*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((2865765061*I)/56213913600)*d^9*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((508220387*I)/28933632000)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 + (((411949*I)/81978624000)*d^15*K1^2*M^5*
        Sqrt[Pi/21945]*u^9)/b^3 - (((837889*I)/16816128000)*d^13*K1^2*M^5*
        Sqrt[(19*Pi)/1155]*u^9)/b^3 - (((1253963*I)/1171123200)*d^7*K1^2*M^5*
        Sqrt[(77*Pi)/285]*u^9)/b^3 + (((223273859509*I)/5410589184000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[21945]*b^3) + 
      (((90441405631*I)/1803529728000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[21945]*b^3) - (1018325568095827*d*K0*K1*M^5*u^9)/
       (224972298270720000*b^3*Sqrt[21945*Pi]) - 
      (615938666540347*d^3*K0*K1*M^5*u^9)/(12855559901184000*b^3*
        Sqrt[21945*Pi]) + (7109632099400807*d^5*K0*K1*M^5*u^9)/
       (224972298270720000*b^3*Sqrt[21945*Pi]) + 
      (1063813204339429*d^7*K0*K1*M^5*u^9)/(13634684743680000*b^3*
        Sqrt[21945*Pi]) - (1100332061021*d^9*K0*K1*M^5*u^9)/
       (30847703040000*b^3*Sqrt[21945*Pi]) - 
      (3972112832851*d^11*K0*K1*M^5*u^9)/(177073827840000*b^3*
        Sqrt[21945*Pi]) + (7688185541*d^13*K0*K1*M^5*u^9)/
       (8263445299200*b^3*Sqrt[21945*Pi]) - (3868427*d^15*K0*K1*M^5*u^9)/
       (262331596800*b^3*Sqrt[21945*Pi]) + 
      (2296481188867*d^7*K0^2*M^5*Sqrt[19/(1155*Pi)]*u^10)/
       (4544894914560000*b^3) - (174373471603*d^11*K0^2*M^5*
        Sqrt[19/(1155*Pi)]*u^10)/(1239516794880000*b^3) + 
      (73046279*d^13*K1^2*M^5*Sqrt[19/(1155*Pi)]*u^10)/(12395167948800*b^3) + 
      (((10312667509*I)/4057941888000)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + 
      (((126266792329*I)/8115883776000)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^10)/
       b^3 - (((50188534351*I)/4057941888000)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*
        u^10)/b^3 - (((247148701*I)/9222595200)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*
        u^10)/b^3 + (((1135864621*I)/73780761600)*d^9*K0*K1*M^5*
        Sqrt[Pi/21945]*u^10)/b^3 + (((4456356907*I)/737807616000)*d^11*K0*K1*
        M^5*Sqrt[Pi/21945]*u^10)/b^3 - (((136568407*I)/368903808000)*d^13*K0*
        K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 + (((231347*I)/122967936000)*d^15*K0*
        K1*M^5*Sqrt[Pi/21945]*u^10)/b^3 - (433129954244329*d^3*K0^2*M^5*u^10)/
       (89988919308288000*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (2446608079664659*d^3*K1^2*M^5*u^10)/(449944596541440000*Sqrt[21945]*
        b^3*Sqrt[Pi]) - (761064552487*d*K0^2*M^5*u^10)/
       (14060768641920000*b^3*Sqrt[21945*Pi]) + 
      (10337964946559*d^5*K0^2*M^5*u^10)/(8034724938240000*b^3*
        Sqrt[21945*Pi]) - (11735020046063*d^9*K0^2*M^5*u^10)/
       (3408671185920000*b^3*Sqrt[21945*Pi]) + (2432923*d^13*K0^2*M^5*u^10)/
       (25224192000*b^3*Sqrt[21945*Pi]) - (315691*d^15*K0^2*M^5*u^10)/
       (437219328000*b^3*Sqrt[21945*Pi]) - (2958609814271*d*K1^2*M^5*u^10)/
       (8034724938240000*b^3*Sqrt[21945*Pi]) + 
      (43733552557367*d^5*K1^2*M^5*u^10)/(28121537283840000*b^3*
        Sqrt[21945*Pi]) + (52651531835863*d^7*K1^2*M^5*u^10)/
       (4544894914560000*b^3*Sqrt[21945*Pi]) - 
      (2012626467391*d^9*K1^2*M^5*u^10)/(486953026560000*b^3*
        Sqrt[21945*Pi]) - (821114803699*d^11*K1^2*M^5*u^10)/
       (247903358976000*b^3*Sqrt[21945*Pi]) - (2956469*d^15*K1^2*M^5*u^10)/
       (3934973952000*b^3*Sqrt[21945*Pi]) - 
      (936402307*d^9*K0*K1*M^5*Sqrt[3/(7315*Pi)]*u^11)/(2805490688000*b^3) + 
      (13067*d^15*K0*K1*M^5*Sqrt[11/(1995*Pi)]*u^11)/(65582899200*b^3) + 
      (((2740129657*I)/32463535104000)*d*K0^2*M^5*Sqrt[Pi/21945]*u^11)/b^3 - 
      (((20593917343*I)/32463535104000)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^11)/
       b^3 - (((934265711*I)/590246092800)*d^7*K0^2*M^5*Sqrt[Pi/21945]*u^11)/
       b^3 + (((18907597*I)/23609843712)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^11)/
       b^3 + (((71455099*I)/173601792000)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^11)/
       b^3 + (((73727*I)/327914496000)*d^15*K0^2*M^5*Sqrt[Pi/21945]*u^11)/
       b^3 + (((8284282463*I)/97390605312000)*d*K1^2*M^5*Sqrt[Pi/21945]*u^11)/
       b^3 - (((64260769457*I)/97390605312000)*d^5*K1^2*M^5*Sqrt[Pi/21945]*
        u^11)/b^3 - (((35767969*I)/20832215040)*d^7*K1^2*M^5*Sqrt[Pi/21945]*
        u^11)/b^3 + (((33294511*I)/39349739520)*d^9*K1^2*M^5*Sqrt[Pi/21945]*
        u^11)/b^3 + (((1360848859*I)/2951230464000)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^11)/b^3 - (((40368241*I)/983743488000)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^11)/b^3 + (((575999*I)/2951230464000)*d^15*K1^2*M^5*
        Sqrt[Pi/21945]*u^11)/b^3 - (((8897141*I)/2951230464000)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/1995]*u^11)/b^3 + (((30947607491*I)/32463535104000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[21945]*b^3) + 
      (((99857262889*I)/97390605312000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[21945]*b^3) + (10115751127*d*K0*K1*M^5*u^11)/
       (52441095168000*b^3*Sqrt[21945*Pi]) - 
      (2111808196633*d^3*K0*K1*M^5*u^11)/(1460859079680000*b^3*
        Sqrt[21945*Pi]) - (831735240277*d^5*K0*K1*M^5*u^11)/
       (786616427520000*b^3*Sqrt[21945*Pi]) + 
      (46102808465891*d^7*K0*K1*M^5*u^11)/(10226013557760000*b^3*
        Sqrt[21945*Pi]) - (42016175737*d^11*K0*K1*M^5*u^11)/
       (34431022080000*b^3*Sqrt[21945*Pi]) + (1307798749*d^13*K0*K1*M^5*u^11)/
       (61975839744000*b^3*Sqrt[21945*Pi]) - 
      (6660228299*d^3*K1^2*M^5*Sqrt[19/(1155*Pi)]*u^12)/
       (4890702136320000*b^3) + (((955061*I)/24347651328000)*d*K0*K1*M^5*
        Sqrt[Pi/21945]*u^12)/b^3 + (((115212901*I)/869558976000)*d^3*K0*K1*
        M^5*Sqrt[Pi/21945]*u^12)/b^3 - (((198255587*I)/3478235904000)*d^5*K0*
        K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 - (((2998909*I)/13020134400)*d^7*K0*
        K1*M^5*Sqrt[Pi/21945]*u^12)/b^3 + (((861041*I)/9837434880)*d^9*K0*K1*
        M^5*Sqrt[Pi/21945]*u^12)/b^3 + (((7529611*I)/92225952000)*d^11*K0*K1*
        M^5*Sqrt[Pi/21945]*u^12)/b^3 + (((52883*I)/122967936000)*d^15*K0*K1*
        M^5*Sqrt[Pi/21945]*u^12)/b^3 - (((331067*I)/245935872000)*d^13*K0*K1*
        M^5*Sqrt[(11*Pi)/1995]*u^12)/b^3 - (734230757833*d^3*K0^2*M^5*u^12)/
       (37495383045120000*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (82358619197*d*K0^2*M^5*u^12)/(22497229827072000*b^3*Sqrt[21945*Pi]) - 
      (1806232429571*d^5*K0^2*M^5*u^12)/(12498461015040000*b^3*
        Sqrt[21945*Pi]) + (3082278455719*d^7*K0^2*M^5*u^12)/
       (10226013557760000*b^3*Sqrt[21945*Pi]) - 
      (27126027191*d^9*K0^2*M^5*u^12)/(227244745728000*b^3*Sqrt[21945*Pi]) - 
      (822895841*d^11*K0^2*M^5*u^12)/(44268456960000*b^3*Sqrt[21945*Pi]) + 
      (36042211*d^13*K0^2*M^5*u^12)/(8853691392000*b^3*Sqrt[21945*Pi]) - 
      (6975613*d^15*K0^2*M^5*u^12)/(983743488000*b^3*Sqrt[21945*Pi]) + 
      (211449239*d*K1^2*M^5*u^12)/(138871789056000*b^3*Sqrt[21945*Pi]) - 
      (2364753358061*d^5*K1^2*M^5*u^12)/(14060768641920000*b^3*
        Sqrt[21945*Pi]) + (3851127319573*d^7*K1^2*M^5*u^12)/
       (10226013557760000*b^3*Sqrt[21945*Pi]) - 
      (17107794589*d^9*K1^2*M^5*u^12)/(113622372864000*b^3*Sqrt[21945*Pi]) - 
      (1734073897*d^11*K1^2*M^5*u^12)/(44268456960000*b^3*Sqrt[21945*Pi]) + 
      (3369563*d^13*K1^2*M^5*u^12)/(368903808000*b^3*Sqrt[21945*Pi]) - 
      (262079*d^15*K1^2*M^5*u^12)/(75672576000*b^3*Sqrt[21945*Pi]) + 
      (((3631037*I)/3478235904000)*d*K0^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 + 
      (((63725419*I)/24347651328000)*d^5*K0^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 + 
      (((1148869*I)/147561523200)*d^9*K0^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 + 
      (((12025847*I)/737807616000)*d^11*K0^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 - 
      (((171883*I)/56754432000)*d^13*K0^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 + 
      (((4176923*I)/3478235904000)*d*K1^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 + 
      (((126148681*I)/24347651328000)*d^5*K1^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 + 
      (((121151*I)/29512304640)*d^9*K1^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 + 
      (((108659*I)/6306048000)*d^11*K1^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 - 
      (((2731*I)/1886976000)*d^13*K1^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 - 
      (((445957*I)/737807616000)*d^15*K1^2*M^5*Sqrt[Pi/21945]*u^13)/b^3 - 
      (((25837*I)/4864665600)*d^7*K1^2*M^5*Sqrt[(7*Pi)/3135]*u^13)/b^3 - 
      (((1401431*I)/442684569600)*d^7*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^13)/b^3 - 
      (((4591*I)/56754432000)*d^15*K0^2*M^5*Sqrt[(11*Pi)/1995]*u^13)/b^3 + 
      (((38244211*I)/3478235904000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[21945]*b^3) + (((280284853*I)/24347651328000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[21945]*b^3) - (10694133859*d*K0*K1*M^5*u^13)/
       (2556503389440000*b^3*Sqrt[21945*Pi]) - 
      (1451901569*d^3*K0*K1*M^5*u^13)/(102260135577600*b^3*Sqrt[21945*Pi]) - 
      (116028750163*d^5*K0*K1*M^5*u^13)/(2556503389440000*b^3*
        Sqrt[21945*Pi]) + (136447594813*d^7*K0*K1*M^5*u^13)/
       (852167796480000*b^3*Sqrt[21945*Pi]) - 
      (196646501189*d^9*K0*K1*M^5*u^13)/(2556503389440000*b^3*
        Sqrt[21945*Pi]) - (64304431*d^11*K0*K1*M^5*u^13)/
       (1581016320000*b^3*Sqrt[21945*Pi]) + (6270811*d^13*K0*K1*M^5*u^13)/
       (481178880000*b^3*Sqrt[21945*Pi]) + (1121671*d^15*K0*K1*M^5*u^13)/
       (136631040000*b^3*Sqrt[21945*Pi]) - 
      (431857*d*K0^2*M^5*Sqrt[19/(1155*Pi)]*u^14)/(113622372864000*b^3) - 
      (33445283*d^5*K1^2*M^5*Sqrt[19/(1155*Pi)]*u^14)/(300765104640000*b^3) + 
      (((178901*I)/553355712000)*d*K0*K1*M^5*Sqrt[Pi/21945]*u^14)/b^3 + 
      (((18481*I)/13833892800)*d^3*K0*K1*M^5*Sqrt[Pi/21945]*u^14)/b^3 + 
      (((3134179*I)/553355712000)*d^5*K0*K1*M^5*Sqrt[Pi/21945]*u^14)/b^3 - 
      (((1480553*I)/276677856000)*d^7*K0*K1*M^5*Sqrt[Pi/21945]*u^14)/b^3 + 
      (((35491*I)/15370992000)*d^11*K0*K1*M^5*Sqrt[Pi/21945]*u^14)/b^3 + 
      (((131587*I)/36890380800)*d^13*K0*K1*M^5*Sqrt[Pi/21945]*u^14)/b^3 + 
      (((11281*I)/18445190400)*d^15*K0*K1*M^5*Sqrt[Pi/21945]*u^14)/b^3 - 
      (((73*I)/163957248)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/1155]*u^14)/b^3 + 
      (989401657*d^3*K0^2*M^5*u^14)/(639125847360000*Sqrt[21945]*b^3*
        Sqrt[Pi]) + (1037963*d^3*K1^2*M^5*u^14)/(652169232000*Sqrt[21945]*b^3*
        Sqrt[Pi]) - (1399178969*d^5*K0^2*M^5*u^14)/(568111864320000*b^3*
        Sqrt[21945*Pi]) - (912951551*d^7*K0^2*M^5*u^14)/
       (94685310720000*b^3*Sqrt[21945*Pi]) + (77060443687*d^9*K0^2*M^5*u^14)/
       (5113006778880000*b^3*Sqrt[21945*Pi]) + (1099477*d^11*K0^2*M^5*u^14)/
       (5533557120000*b^3*Sqrt[21945*Pi]) - (25915139*d^13*K0^2*M^5*u^14)/
       (7378076160000*b^3*Sqrt[21945*Pi]) - (1387963*d^15*K0^2*M^5*u^14)/
       (1229679360000*b^3*Sqrt[21945*Pi]) - (440724079*d*K1^2*M^5*u^14)/
       (5113006778880000*b^3*Sqrt[21945*Pi]) - (489347*d^7*K1^2*M^5*u^14)/
       (50409216000*b^3*Sqrt[21945*Pi]) + (8346743063*d^9*K1^2*M^5*u^14)/
       (568111864320000*b^3*Sqrt[21945*Pi]) - (57709*d^11*K1^2*M^5*u^14)/
       (221342284800*b^3*Sqrt[21945*Pi]) - (22921531*d^13*K1^2*M^5*u^14)/
       (7378076160000*b^3*Sqrt[21945*Pi]) - (413869*d^15*K1^2*M^5*u^14)/
       (409893120000*b^3*Sqrt[21945*Pi]) + 
      (251*d^13*K0*K1*M^5*Sqrt[11/(1995*Pi)]*u^15)/(3390660000*b^3) + 
      (4882861*d*K0*K1*M^5*Sqrt[19/(1155*Pi)]*u^15)/(5287313828160000*b^3) - 
      (4354850707*d^5*K0*K1*M^5*Sqrt[19/(1155*Pi)]*u^15)/
       (77547269479680000*b^3) - (((5651*I)/553355712000)*d*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((45481*I)/79050816000)*d^5*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 + (((373117*I)/553355712000)*d^7*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 + (((1103*I)/945907200)*d^9*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((12193*I)/26350272000)*d^11*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((11393*I)/26350272000)*d^13*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((1181*I)/26350272000)*d^15*K0^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((43423*I)/79050816000)*d^5*K1^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 + (((21239*I)/32550336000)*d^7*K1^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 + (((41351*I)/36890380800)*d^9*K1^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((11899*I)/26350272000)*d^11*K1^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((10903*I)/26350272000)*d^13*K1^2*M^5*
        Sqrt[Pi/21945]*u^15)/b^3 - (((487*I)/553355712000)*d*K1^2*M^5*
        Sqrt[(11*Pi)/1995]*u^15)/b^3 - (((101*I)/26350272000)*d^15*K1^2*M^5*
        Sqrt[(11*Pi)/1995]*u^15)/b^3 - (((174247*I)/553355712000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[21945]*b^3) - 
      (((169837*I)/553355712000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[21945]*b^3) - (2637004639*d*K0*K1*M^5*u^15)/
       (58160452109760000*b^3*Sqrt[21945*Pi]) + (18629929*d^3*K0*K1*M^5*u^15)/
       (213041949120000*b^3*Sqrt[21945*Pi]) + 
      (412835337611*d^5*K0*K1*M^5*u^15)/(232641808439040000*b^3*
        Sqrt[21945*Pi]) - (77987683*d^7*K0*K1*M^5*u^15)/
       (639125847360000*b^3*Sqrt[21945*Pi]) - (379781*d^9*K0*K1*M^5*u^15)/
       (481995360000*b^3*Sqrt[21945*Pi]) - (7596247*d^11*K0*K1*M^5*u^15)/
       (8300335680000*b^3*Sqrt[21945*Pi]) + (823*d^15*K0*K1*M^5*u^15)/
       (3378240000*b^3*Sqrt[21945*Pi]) - (443*d^3*K0^2*M^5*Sqrt[7/(3135*Pi)]*
        u^16)/(592881120000*b^3) - (7159*d^5*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (869558976000*b^3) + (8663*d^7*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (1185762240000*b^3) + (10463*d^9*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (790508160000*b^3) - (2279*d^11*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (296440560000*b^3) - (29*d^13*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (15810163200*b^3) - (7*d^15*K0^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (8783424000*b^3) - (443*d^3*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (592881120000*b^3) - (7159*d^5*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (869558976000*b^3) + (8663*d^7*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (1185762240000*b^3) + (10463*d^9*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (790508160000*b^3) - (2279*d^11*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (296440560000*b^3) - (29*d^13*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (15810163200*b^3) - (7*d^15*K1^2*M^5*Sqrt[7/(3135*Pi)]*u^16)/
       (8783424000*b^3) + (d*K0^2*M^5*Sqrt[77/(285*Pi)]*u^16)/
       (158101632000*b^3) + (d*K1^2*M^5*Sqrt[77/(285*Pi)]*u^16)/
       (158101632000*b^3) + ((I/6587568000)*d*K0*K1*M^5*Sqrt[(7*Pi)/3135]*
        u^16)/b^3 + ((I/439171200)*d^3*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/
       b^3 + (((49*I)/6587568000)*d^5*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/b^3 - 
      (((41*I)/6587568000)*d^7*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/b^3 - 
      ((I/77500800)*d^9*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/b^3 + 
      (((7*I)/2195856000)*d^11*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/b^3 + 
      (((7*I)/1317513600)*d^13*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/b^3 + 
      ((I/1317513600)*d^15*K0*K1*M^5*Sqrt[(7*Pi)/3135]*u^16)/b^3 + 
      (62393*d^3*K0^2*M^5*u^16)/(13043384640000*Sqrt[21945]*b^3*Sqrt[Pi]) + 
      (62393*d^3*K1^2*M^5*u^16)/(13043384640000*Sqrt[21945]*b^3*Sqrt[Pi]) - 
      (17113*d*K0^2*M^5*u^16)/(26086769280000*b^3*Sqrt[21945*Pi]) + 
      (61*d^5*K0^2*M^5*u^16)/(1216166400*b^3*Sqrt[21945*Pi]) - 
      (61*d^7*K0^2*M^5*u^16)/(1013472000*b^3*Sqrt[21945*Pi]) - 
      (331141*d^9*K0^2*M^5*u^16)/(5217353856000*b^3*Sqrt[21945*Pi]) + 
      (61*d^11*K0^2*M^5*u^16)/(1216166400*b^3*Sqrt[21945*Pi]) + 
      (61*d^13*K0^2*M^5*u^16)/(6080832000*b^3*Sqrt[21945*Pi]) - 
      (17113*d*K1^2*M^5*u^16)/(26086769280000*b^3*Sqrt[21945*Pi]) + 
      (61*d^5*K1^2*M^5*u^16)/(1216166400*b^3*Sqrt[21945*Pi]) - 
      (61*d^7*K1^2*M^5*u^16)/(1013472000*b^3*Sqrt[21945*Pi]) - 
      (331141*d^9*K1^2*M^5*u^16)/(5217353856000*b^3*Sqrt[21945*Pi]) + 
      (61*d^11*K1^2*M^5*u^16)/(1216166400*b^3*Sqrt[21945*Pi]) + 
      (61*d^13*K1^2*M^5*u^16)/(6080832000*b^3*Sqrt[21945*Pi]))/Pi}, 3, 13, 
   1]}, 3, 5, 1]


==> anc/spectrum_9_5.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/5440*I)*d^9*K1^2*M^4*Sqrt[11/(247*Pi)]*u^2)/b^2 - 
      (((3*I)/680)*d^5*K1^2*M^4*Sqrt[13/(209*Pi)]*u^2)/b^2 + 
      ((I/8160)*d^3*K1^2*M^4*Sqrt[143/(19*Pi)]*u^2)/b^2 + 
      ((I/32640)*d*K1^2*M^4*Sqrt[209/(13*Pi)]*u^2)/b^2 - 
      (((9*I)/2720)*d*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((3*I)/340)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((27*I)/1360)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((21*I)/2720)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((191*I)/32640)*d*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((137*I)/8160)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((7*I)/408)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      ((I/340)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((179*I)/5440)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      ((I/6800)*d^7*K0*K1*M^4*Sqrt[13/(209*Pi)]*u^3)/b^2 + 
      (((263*I)/163200)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((9*I)/1700)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) - 
      (((49*I)/4800)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((851*I)/163200)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((43*I)/326400)*d^3*K0^2*M^4*Sqrt[11/(247*Pi)]*u^4)/b^2 - 
      (((7*I)/163200)*d^9*K0^2*M^4*Sqrt[11/(247*Pi)]*u^4)/b^2 - 
      (((341*I)/979200)*d^3*K1^2*M^4*Sqrt[11/(247*Pi)]*u^4)/b^2 - 
      ((I/921600)*d*K0^2*M^4*Sqrt[143/(19*Pi)]*u^4)/b^2 + 
      ((I/39168)*d^5*K0^2*M^4*Sqrt[209/(13*Pi)]*u^4)/b^2 - 
      ((I/7833600)*d*K1^2*M^4*Sqrt[247/(11*Pi)]*u^4)/b^2 + 
      (((1043*I)/3133440)*d*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((37*I)/19200)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((5273*I)/979200)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((67*I)/81600)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((51877*I)/7833600)*d*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((12043*I)/979200)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((839*I)/21760)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((1033*I)/489600)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((26759*I)/1958400)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((2779*I)/2611200)*d^5*K0*K1*M^4*Sqrt[19/(143*Pi)]*u^5)/b^2 - 
      (((491*I)/122400)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) - 
      (((1483*I)/122400)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) + 
      (((189*I)/34816)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) + 
      (((67*I)/61200)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) - 
      (((2599*I)/244800)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) - 
      (((41*I)/195840)*d^3*K0^2*M^4*Sqrt[11/(247*Pi)]*u^6)/b^2 - 
      (((217*I)/7833600)*d*K0^2*M^4*Sqrt[13/(209*Pi)]*u^6)/b^2 - 
      (((71*I)/489600)*d^9*K0^2*M^4*Sqrt[13/(209*Pi)]*u^6)/b^2 + 
      (((67*I)/326400)*d^5*K0^2*M^4*Sqrt[19/(143*Pi)]*u^6)/b^2 - 
      (((107*I)/2937600)*d^7*K1^2*M^4*Sqrt[19/(143*Pi)]*u^6)/b^2 - 
      (((259*I)/7833600)*d*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((667*I)/979200)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((491*I)/326400)*d*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((7907*I)/2937600)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((4343*I)/587520)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((613*I)/244800)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      ((I/30600)*d^3*K0*K1*M^4*Sqrt[13/(209*Pi)]*u^7)/b^2 - 
      ((I/48960)*d^9*K0*K1*M^4*Sqrt[13/(209*Pi)]*u^7)/b^2 + 
      (((7*I)/734400)*d^7*K0*K1*M^4*Sqrt[19/(143*Pi)]*u^7)/b^2 - 
      (((43*I)/81600)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) - 
      (((749*I)/734400)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) + 
      (((2449*I)/734400)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) - 
      ((I/2448)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) - 
      (((71*I)/81600)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) - 
      ((I/489600)*d*K0^2*M^4*Sqrt[19/(143*Pi)]*u^8)/b^2 - 
      ((I/367200)*d^3*K0^2*M^4*Sqrt[19/(143*Pi)]*u^8)/b^2 + 
      (((7*I)/734400)*d^5*K0^2*M^4*Sqrt[19/(143*Pi)]*u^8)/b^2 - 
      ((I/367200)*d^7*K0^2*M^4*Sqrt[19/(143*Pi)]*u^8)/b^2 - 
      ((I/489600)*d^9*K0^2*M^4*Sqrt[19/(143*Pi)]*u^8)/b^2 + 
      (((7*I)/367200)*d^5*K1^2*M^4*Sqrt[19/(143*Pi)]*u^8)/b^2 - 
      ((I/97920)*d*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      ((I/12240)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((7*I)/48960)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      ((I/19584)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((7*I)/122400)*d*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((53*I)/367200)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((23*I)/367200)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      ((I/10200)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      ((I/61200)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) - 
      ((I/45900)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((7*I)/91800)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) - 
      ((I/45900)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) - 
      ((I/61200)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]))/Pi, 0, 
    ((((9*I)/76160)*d^11*K0^2*M^4*Sqrt[11/(247*Pi)]*u^2)/b^2 + 
      ((I/408)*d*K1^2*M^4*Sqrt[13/(209*Pi)]*u^2)/b^2 + 
      (((3*I)/544)*d^3*K1^2*M^4*Sqrt[13/(209*Pi)]*u^2)/b^2 + 
      ((I/816)*d^7*K1^2*M^4*Sqrt[13/(209*Pi)]*u^2)/b^2 + 
      (((239*I)/15232)*d*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((553*I)/10880)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((3721*I)/38080)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((141*I)/7616)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((3687*I)/76160)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((3*I)/17)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((7*I)/136)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((3*I)/544)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((17447*I)/5331200)*d^7*K0*K1*M^4*Sqrt[19/(143*Pi)]*u^3)/b^2 + 
      (((2897317*I)/31987200)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((8482937*I)/31987200)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) - 
      (((8667311*I)/15993600)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((7563449*I)/31987200)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((379877*I)/31987200)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) - 
      (((2365736771*I)/254490163200)*d^7*K1^2*M^4*Sqrt[11/(247*Pi)]*u^4)/
       b^2 + (((408313*I)/383846400)*d^11*K1^2*M^4*Sqrt[11/(247*Pi)]*u^4)/
       b^2 - (((191848289*I)/248834826240)*d^7*K0^2*M^4*Sqrt[19/(143*Pi)]*
        u^4)/b^2 + (((55900133957*I)/7465044787200)*d^9*K1^2*M^4*
        Sqrt[19/(143*Pi)]*u^4)/b^2 + (((851681*I)/31987200)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) + (((2677931*I)/31987200)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) - (((869251*I)/5331200)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) - (((2319544727*I)/177739161600)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) + (((816139*I)/10662400)*d^9*K0^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) + (((123491*I)/31987200)*d^11*K0^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) + (((25165391*I)/383846400)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) + (((84513431*I)/383846400)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) - (((25979827*I)/63974400)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) + (((17563339*I)/5193676800)*d^7*K1^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) + (((69592602799*I)/1066434969600)*d^9*K1^2*M^4*
        u^4)/(b^2*Sqrt[2717*Pi]) + (((44689*I)/999600)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2717*Pi]) + (((15916289*I)/95961600)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2717*Pi]) - (((4582681*I)/15993600)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2717*Pi]) - (((559693*I)/5997600)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2717*Pi]) + (((49943*I)/313600)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2717*Pi]) + (((56599*I)/5644800)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2717*Pi]) - (((46703*I)/12794880)*d^5*K0^2*M^4*
        Sqrt[11/(247*Pi)]*u^6)/b^2 + (((307301*I)/1151539200)*d^11*K1^2*M^4*
        Sqrt[11/(247*Pi)]*u^6)/b^2 + (((408929*I)/76769280)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((2071021*I)/76769280)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) - (((768371*I)/38384640)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((663983*I)/25589760)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((147241*I)/76769280)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((14259859*I)/1151539200)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((558241*I)/15353856)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) - (((38604721*I)/575769600)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) - (((12422233*I)/575769600)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((42545663*I)/1151539200)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((22447*I)/143942400)*d^11*K0*K1*M^4*
        Sqrt[11/(247*Pi)]*u^7)/b^2 + (((184291*I)/41126400)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2717*Pi]) + (((124819*I)/6854400)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2717*Pi]) - (((118529*I)/4112640)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2717*Pi]) - (((474931*I)/35985600)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2717*Pi]) + (((5070209*I)/287884800)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2717*Pi]) + ((I/6426)*d^9*K0^2*M^4*Sqrt[11/(247*Pi)]*u^8)/
       b^2 + (((13337*I)/71971200)*d^9*K1^2*M^4*Sqrt[11/(247*Pi)]*u^8)/b^2 + 
      (((11731*I)/71971200)*d^3*K0^2*M^4*Sqrt[13/(209*Pi)]*u^8)/b^2 + 
      (((169*I)/10281600)*d^11*K0^2*M^4*Sqrt[13/(209*Pi)]*u^8)/b^2 + 
      (((1583*I)/10662400)*d^3*K1^2*M^4*Sqrt[13/(209*Pi)]*u^8)/b^2 - 
      (((3385141*I)/22455014400)*d^5*K1^2*M^4*Sqrt[19/(143*Pi)]*u^8)/b^2 + 
      (((520901*I)/41167526400)*d^11*K1^2*M^4*Sqrt[19/(143*Pi)]*u^8)/b^2 + 
      ((I/4410)*d*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((25001*I)/8996400)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((2557*I)/1713600)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((43091*I)/71971200)*d*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((107*I)/2741760)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((2755457*I)/22455014400)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((130813*I)/71971200)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((211709*I)/5881075200)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((3457*I)/53978400)*d^7*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^9)/b^2 + 
      (((41611*I)/1087564800)*d^9*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^9)/b^2 + 
      (((5839*I)/71971200)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((74057*I)/107956800)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) - 
      (((84499*I)/107956800)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((260977*I)/1398297600)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((4051*I)/35985600)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((23*I)/183526560)*d*K0^2*M^4*Sqrt[11/(247*Pi)]*u^10)/b^2 + 
      (((163*I)/107956800)*d^11*K0^2*M^4*Sqrt[11/(247*Pi)]*u^10)/b^2 + 
      (((23*I)/71971200)*d*K1^2*M^4*Sqrt[11/(247*Pi)]*u^10)/b^2 + 
      (((1063*I)/215913600)*d^9*K1^2*M^4*Sqrt[11/(247*Pi)]*u^10)/b^2 + 
      (((263*I)/215913600)*d^11*K1^2*M^4*Sqrt[11/(247*Pi)]*u^10)/b^2 - 
      (((37*I)/21591360)*d^5*K0^2*M^4*Sqrt[13/(209*Pi)]*u^10)/b^2 - 
      ((I/337365)*d^5*K1^2*M^4*Sqrt[13/(209*Pi)]*u^10)/b^2 - 
      (((617*I)/107956800)*d^7*K1^2*M^4*Sqrt[13/(209*Pi)]*u^10)/b^2 + 
      (((79*I)/26989200)*d^9*K0^2*M^4*Sqrt[19/(143*Pi)]*u^10)/b^2 + 
      (((6823*I)/3670531200)*d*K0^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      (((7499*I)/215913600)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) - 
      (((6761*I)/107956800)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) - 
      (((23*I)/1233792)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) - 
      (((41*I)/6168960)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      (((8639*I)/215913600)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      ((I/68544)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) - 
      ((I/88128)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) - 
      (((23*I)/15422400)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      ((I/1799280)*d^3*K0*K1*M^4*Sqrt[19/(143*Pi)]*u^11)/b^2 + 
      ((I/1799280)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) - 
      ((I/299880)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) - 
      ((I/42840)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) + 
      ((I/85680)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) + 
      ((I/257040)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]))/Pi, 0, 
    ((((127*I)/175168)*d^11*K1^2*M^4*Sqrt[11/(247*Pi)]*u^2)/b^2 - 
      (((186041*I)/145739776)*d*K0^2*M^4*Sqrt[19/(143*Pi)]*u^2)/b^2 + 
      (((3943*I)/700672)*d^7*K0^2*M^4*Sqrt[19/(143*Pi)]*u^2)/b^2 - 
      (((677*I)/1401344)*d^11*K0^2*M^4*Sqrt[19/(143*Pi)]*u^2)/b^2 - 
      (((15885*I)/145739776)*d*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((786871*I)/7006720)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((279467*I)/1751680)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((848041*I)/7006720)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((1447*I)/3503360)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((743*I)/525504)*d*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((21365*I)/525504)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((2153*I)/43792)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((10459*I)/262752)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((29503*I)/525504)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((111*I)/87584)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((333256927*I)/2942822400)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) - 
      (((519838691*I)/980940800)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((6631949*I)/8655360)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((236581781*I)/490470400)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) - 
      (((5069934469*I)/8828467200)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) - 
      (((526145*I)/15353856)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((13863403*I)/4414233600)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) - 
      (((1586813957359*I)/1779395221094400)*d^11*K0^2*M^4*Sqrt[11/(247*Pi)]*
        u^4)/b^2 + (((262966513*I)/5885644800)*d^7*K1^2*M^4*Sqrt[11/(247*Pi)]*
        u^4)/b^2 - (((8025547*I)/519321600)*d^9*K0^2*M^4*Sqrt[13/(209*Pi)]*
        u^4)/b^2 + (((1378694327*I)/26485401600)*d^5*K1^2*M^4*
        Sqrt[13/(209*Pi)]*u^4)/b^2 - (((6986893*I)/173107200)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) - (((548674369*I)/2942822400)*d^3*K0^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) + (((15759335*I)/58856448)*d^5*K0^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) + (((254725369*I)/1471411200)*d^7*K0^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) - (((7791666657451*I)/1779395221094400)*d^11*K0^2*
        M^4*u^4)/(b^2*Sqrt[2717*Pi]) + (((2252287*I)/2207116800)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[2717*Pi]) - (((10974119263*I)/105941606400)*d*K1^2*
        M^4*u^4)/(b^2*Sqrt[2717*Pi]) - (((51915120241*I)/105941606400)*d^3*
        K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((42593853*I)/80076800)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((70244593*I)/1535385600)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((6079803*I)/1961881600)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((78068208609037*I)/4106296664064000)*d^9*K0*K1*M^4*Sqrt[11/(247*Pi)]*
        u^5)/b^2 - (((1297147*I)/420403200)*d^11*K0*K1*M^4*Sqrt[13/(209*Pi)]*
        u^5)/b^2 - (((1093265861*I)/13242700800)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2717*Pi]) - (((10185774679*I)/26485401600)*d^3*K0*K1*M^4*
        u^5)/(b^2*Sqrt[2717*Pi]) + (((13835584403*I)/26485401600)*d^5*K0*K1*
        M^4*u^5)/(b^2*Sqrt[2717*Pi]) + (((26244601*I)/64915200)*d^7*K0*K1*M^4*
        u^5)/(b^2*Sqrt[2717*Pi]) - (((874232725332913*I)/4106296664064000)*
        d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) + 
      (((3282821*I)/1261209600)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) - 
      (((93863333*I)/10594160640)*d^3*K1^2*M^4*Sqrt[11/(247*Pi)]*u^6)/b^2 + 
      (((1773827*I)/26485401600)*d^13*K1^2*M^4*Sqrt[11/(247*Pi)]*u^6)/b^2 - 
      (((21675889*I)/6621350400)*d^3*K0^2*M^4*Sqrt[19/(143*Pi)]*u^6)/b^2 - 
      (((1965611*I)/5885644800)*d^9*K0^2*M^4*Sqrt[209/(13*Pi)]*u^6)/b^2 - 
      (((138276217*I)/10594160640)*d*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((121141409*I)/1513451520)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((318297131*I)/4414233600)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((11163979*I)/1471411200)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((8606287*I)/17656934400)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((17104007*I)/767692800)*d*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((60683267*I)/441423360)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((511387171*I)/5297080320)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((5483879671*I)/52970803200)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((18393*I)/1601536)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((2750273*I)/13242700800)*d^7*K0*K1*M^4*Sqrt[247/(11*Pi)]*u^7)/b^2 - 
      (((1975543*I)/105941606400)*d^9*K0*K1*M^4*Sqrt[2717/Pi]*u^7)/b^2 - 
      (((150459359*I)/15134515200)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) - 
      (((317268037*I)/6621350400)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) + 
      (((2234929261*I)/35313868800)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) - 
      (((9540733*I)/1471411200)*d^11*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) + 
      (((44659981*I)/105941606400)*d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) - 
      (((75239147*I)/105941606400)*d*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((275258777*I)/52970803200)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((635094071*I)/105941606400)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((8490641*I)/1471411200)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((108841813*I)/21188321280)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((5850997*I)/7567257600)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((5459501*I)/105941606400)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((55987199*I)/35313868800)*d*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((54038923*I)/9932025600)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((2429646673*I)/317824819200)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((74031679*I)/11350886400)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((659040883*I)/105941606400)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((2902463*I)/2942822400)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((1412353*I)/21188321280)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((1153*I)/39412800)*d*K0*K1*M^4*Sqrt[13/(209*Pi)]*u^9)/b^2 - 
      (((334451*I)/11350886400)*d^11*K0*K1*M^4*Sqrt[13/(209*Pi)]*u^9)/b^2 - 
      (((7154551*I)/79456204800)*d^3*K0*K1*M^4*Sqrt[19/(143*Pi)]*u^9)/b^2 + 
      (((52026763*I)/26485401600)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((10577387*I)/4414233600)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) - 
      (((76018931*I)/39728102400)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((2153941*I)/79456204800)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) - 
      (((107*I)/88284672)*d*K0^2*M^4*Sqrt[11/(247*Pi)]*u^10)/b^2 - 
      (((411449*I)/39728102400)*d^9*K0^2*M^4*Sqrt[11/(247*Pi)]*u^10)/b^2 - 
      (((859273*I)/79456204800)*d^3*K1^2*M^4*Sqrt[11/(247*Pi)]*u^10)/b^2 + 
      (((28561*I)/4673894400)*d^5*K0^2*M^4*Sqrt[13/(209*Pi)]*u^10)/b^2 - 
      (((197459*I)/19864051200)*d^9*K1^2*M^4*Sqrt[13/(209*Pi)]*u^10)/b^2 + 
      (((690662507*I)/846923686963200)*d^13*K1^2*M^4*Sqrt[13/(209*Pi)]*u^10)/
       b^2 - (((2788927*I)/26485401600)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) + (((1453757*I)/7945620480)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) - (((366739*I)/11350886400)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) + (((195581*I)/79456204800)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) - (((32657*I)/2336947200)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) + (((2162063*I)/26485401600)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) + (((11243*I)/51932160)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) - (((3092347*I)/79456204800)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) - (((1619564087*I)/211730921740800)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[2717*Pi]) + (((17*I)/166924800)*d^13*K0*K1*M^4*
        Sqrt[11/(247*Pi)]*u^11)/b^2 - (((38737*I)/19864051200)*d^3*K0*K1*M^4*
        Sqrt[13/(209*Pi)]*u^11)/b^2 - (((499*I)/220711680)*d^9*K0*K1*M^4*
        Sqrt[13/(209*Pi)]*u^11)/b^2 - (((277*I)/215913600)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2717*Pi]) + (((14627*I)/2837721600)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2717*Pi]) + (((122033*I)/1986405120)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2717*Pi]) - (((77359*I)/6621350400)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2717*Pi]) - ((I/496601280)*d*K0^2*M^4*Sqrt[11/(247*Pi)]*
        u^12)/b^2 + (((15377*I)/113225091840)*d^9*K1^2*M^4*Sqrt[11/(247*Pi)]*
        u^12)/b^2 - (((11*I)/73570560)*d^11*K1^2*M^4*Sqrt[11/(247*Pi)]*u^12)/
       b^2 - (((53*I)/529708032)*d^5*K0^2*M^4*Sqrt[19/(143*Pi)]*u^12)/b^2 - 
      (((53*I)/529708032)*d^5*K1^2*M^4*Sqrt[19/(143*Pi)]*u^12)/b^2 - 
      (((1409*I)/662135040)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) + 
      (((93*I)/98094080)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) + 
      (((15*I)/2452352)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) - 
      ((I/1051008)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) - 
      (((137*I)/73570560)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) - 
      (((397*I)/1986405120)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) - 
      ((I/116847360)*d*K1^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) - 
      (((191*I)/94590720)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) + 
      (((3*I)/2802688)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) + 
      (((71*I)/12261760)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) - 
      (((461*I)/175815360)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) - 
      (((79*I)/496601280)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) - 
      ((I/36785280)*d^9*K0*K1*M^4*Sqrt[13/(209*Pi)]*u^13)/b^2 + 
      ((I/36785280)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) + 
      ((I/4598160)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) + 
      (((3*I)/12261760)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) - 
      ((I/1532720)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) + 
      ((I/2299080)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) + 
      ((I/12261760)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]))/Pi, 0, 
    ((((-3911*I)/1313760)*d^7*K1^2*M^4*Sqrt[13/(209*Pi)]*u^2)/b^2 + 
      (((61431*I)/7006720)*d^9*K0^2*M^4*Sqrt[19/(143*Pi)]*u^2)/b^2 + 
      (((1187*I)/76160)*d*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((466481*I)/3503360)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((1375723*I)/14013440)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((680223*I)/2802688)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((199183*I)/7006720)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((2423*I)/824320)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((953*I)/14013440)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((94539*I)/7006720)*d*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((128277*I)/7006720)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((724441*I)/10510080)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((260539*I)/21020160)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((244831*I)/21020160)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((991*I)/1751680)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((909*I)/3503360)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((911623*I)/17656934400)*d^15*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^3)/b^2 - 
      (((23347763*I)/5885644800)*d^5*K0*K1*M^4*Sqrt[143/(19*Pi)]*u^3)/b^2 + 
      (((43871199*I)/490470400)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((412461*I)/625600)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) - 
      (((86762719*I)/78475264)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((801736123*I)/980940800)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((1047224377*I)/8828467200)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) - 
      (((9503789*I)/767692800)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((564803*I)/24729600)*d^3*K0^2*M^4*Sqrt[11/(247*Pi)]*u^4)/b^2 + 
      (((27104209*I)/980940800)*d^9*K0^2*M^4*Sqrt[11/(247*Pi)]*u^4)/b^2 - 
      (((3182161*I)/8828467200)*d^13*K0^2*M^4*Sqrt[13/(209*Pi)]*u^4)/b^2 + 
      (((36413539*I)/980940800)*d*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((9794559*I)/42649600)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((79440301*I)/196188160)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((413049761*I)/8828467200)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((1585667*I)/8828467200)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((7029635681*I)/58856448000)*d*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((383171860909*I)/529708032000)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) - (((760586988613*I)/1059416064000)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[2717*Pi]) - (((1167133658209*I)/1059416064000)*d^7*
        K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((19261577*I)/22579200)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((759736519*I)/5517792000)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((5108417543*I)/353138688000)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((182043629*I)/353138688000)*d^15*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((134510692649*I)/2913394176000)*d^3*K0*K1*M^4*Sqrt[13/(209*Pi)]*u^5)/
       b^2 + (((292688059397*I)/2913394176000)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2717*Pi]) - (((3486356125379*I)/5826788352000)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[2717*Pi]) - (((22963334197*I)/25224192000)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[2717*Pi]) + (((619024771*I)/882846720)*d^9*K0*K1*
        M^4*u^5)/(b^2*Sqrt[2717*Pi]) + (((374305553*I)/3153024000)*d^11*K0*K1*
        M^4*u^5)/(b^2*Sqrt[2717*Pi]) - (((309624457*I)/25224192000)*d^13*K0*
        K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) + (((75008977*I)/176569344000)*d^15*
        K0*K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) + 
      (((207104846107*I)/11653576704000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((134086603733*I)/1294841856000)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[2717*Pi]) - (((99480851641*I)/971131392000)*d^5*K0^2*
        M^4*u^6)/(b^2*Sqrt[2717*Pi]) - (((84391508983*I)/529708032000)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((1705935943*I)/14125547520)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((7712257109*I)/353138688000)*d^11*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((132863957*I)/58856448000)*d^13*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((3426377*I)/44142336000)*d^15*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((498363870041*I)/17480365056000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((166315153483*I)/1028256768000)*d^3*K1^2*M^4*
        u^6)/(b^2*Sqrt[2717*Pi]) - (((5940717664577*I)/34960730112000)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((27468149173*I)/117712896000)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((22074683*I)/120115200)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((253340449*I)/7789824000)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((3599743117*I)/1059416064000)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((13661159*I)/117712896000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((720229051*I)/84753285120)*d^9*K0*K1*M^4*
        Sqrt[11/(247*Pi)]*u^7)/b^2 + (((1022148005003*I)/69921460224000)*d*K0*
        K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) + (((5733334865393*I)/69921460224000)*
        d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) - 
      (((5884944217753*I)/69921460224000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2717*Pi]) - (((258303920443*I)/2118832128000)*d^7*K0*K1*M^4*
        u^7)/(b^2*Sqrt[2717*Pi]) + (((37718180051*I)/2118832128000)*d^11*K0*
        K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) - (((3995225363*I)/2118832128000)*
        d^13*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) + 
      (((46005853*I)/706277376000)*d^15*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) + 
      (((432049*I)/605380608000)*d^15*K0^2*M^4*Sqrt[11/(247*Pi)]*u^8)/b^2 + 
      (((1306709*I)/1412554752000)*d^15*K1^2*M^4*Sqrt[11/(247*Pi)]*u^8)/b^2 - 
      (((13389029*I)/605380608000)*d^13*K1^2*M^4*Sqrt[13/(209*Pi)]*u^8)/b^2 + 
      (((15014785061*I)/139842920448000)*d*K1^2*M^4*Sqrt[19/(143*Pi)]*u^8)/
       b^2 + (((202773899311*I)/139842920448000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[2717*Pi]) + (((1195076660251*I)/139842920448000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[2717*Pi]) - (((1148732811221*I)/139842920448000)*
        d^5*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((2102514123*I)/156950528000)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((8301026857*I)/847532851200)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((2875593659*I)/1412554752000)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[2717*Pi]) - (((946324391*I)/4237664256000)*d^13*K0^2*M^4*
        u^8)/(b^2*Sqrt[2717*Pi]) + (((515740532353*I)/46614306816000)*d^3*
        K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((1662978252917*I)/139842920448000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[2717*Pi]) - (((198023990531*I)/12712992768000)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[2717*Pi]) + (((153891849047*I)/12712992768000)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((1194321697*I)/470851584000)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((1383373*I)/5141283840)*d^3*K0*K1*M^4*Sqrt[13/(209*Pi)]*u^9)/b^2 + 
      (((8731*I)/39728102400)*d^15*K0*K1*M^4*Sqrt[19/(143*Pi)]*u^9)/b^2 + 
      (((1995791527*I)/3496073011200)*d*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) - 
      (((802334213*I)/233071534080)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) - 
      (((258182891*I)/49660128000)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((856589017*I)/227017728000)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((90343753*I)/99320256000)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) - 
      (((1454143*I)/12712992768)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((3150809*I)/1748036505600)*d*K0^2*M^4*Sqrt[13/(209*Pi)]*u^10)/b^2 - 
      (((7219*I)/9080709120)*d^13*K0^2*M^4*Sqrt[13/(209*Pi)]*u^10)/b^2 + 
      (((8534473*I)/776905113600)*d^3*K0^2*M^4*Sqrt[19/(143*Pi)]*u^10)/b^2 - 
      (((2945835391*I)/17480365056000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) - (((15507577*I)/46061568000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) + (((21585241*I)/99320256000)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) + (((208651603*I)/3178248192000)*d^11*K0^2*M^4*
        u^10)/(b^2*Sqrt[2717*Pi]) + (((252281*I)/635649638400)*d^15*K0^2*M^4*
        u^10)/(b^2*Sqrt[2717*Pi]) + (((285834557*I)/4767372288000)*d*K1^2*M^4*
        u^10)/(b^2*Sqrt[2717*Pi]) + (((1659748927*I)/9534744576000)*d^3*K1^2*
        M^4*u^10)/(b^2*Sqrt[2717*Pi]) - (((59917349*I)/340526592000)*d^5*K1^2*
        M^4*u^10)/(b^2*Sqrt[2717*Pi]) - (((127165433*I)/353138688000)*d^7*
        K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      (((25445489*I)/105941606400)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      (((1884479*I)/25425985536)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) - 
      (((5063459*I)/397281024000)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      (((1494601*I)/3178248192000)*d^15*K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      (((17039*I)/794562048000)*d^15*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^11)/b^2 + 
      (((50443027*I)/8740182528000)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) + 
      (((12686873*I)/514128384000)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) - 
      (((4280057*I)/349607301120)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) - 
      (((2677*I)/39481344)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) + 
      (((10771097*I)/264854016000)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) + 
      (((421801*I)/31782481920)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) - 
      (((3636433*I)/794562048000)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) + 
      (((213223*I)/794562048000)*d^9*K0^2*M^4*Sqrt[11/(247*Pi)]*u^12)/b^2 - 
      (((4757*I)/88284672000)*d^13*K0^2*M^4*Sqrt[11/(247*Pi)]*u^12)/b^2 - 
      (((6988746254117*I)/8330033412720230400)*d^5*K1^2*M^4*Sqrt[11/(247*Pi)]*
        u^12)/b^2 + (((2751169*I)/11237377536000)*d^3*K1^2*M^4*
        Sqrt[13/(209*Pi)]*u^12)/b^2 - (((419099*I)/794562048000)*d^7*K0^2*M^4*
        Sqrt[19/(143*Pi)]*u^12)/b^2 + (((149627*I)/794562048000)*d^11*K0^2*
        M^4*Sqrt[19/(143*Pi)]*u^12)/b^2 + (((56921*I)/220340736000)*d*K0^2*
        M^4*u^12)/(b^2*Sqrt[2717*Pi]) + (((11112589*I)/3745792512000)*d^3*
        K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) + 
      (((1061323*I)/1048821903360)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) - 
      (((17293*I)/113508864000)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) + 
      (((18962813*I)/78661642752000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) + 
      (((4882300882708481*I)/458151837699612672000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[2717*Pi]) - (((10908449*I)/1021579776000)*d^7*K1^2*M^4*u^12)/
       (b^2*Sqrt[2717*Pi]) + (((6174799*I)/2383686144000)*d^9*K1^2*M^4*u^12)/
       (b^2*Sqrt[2717*Pi]) + (((8759353*I)/2383686144000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[2717*Pi]) - (((87641*I)/264854016000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[2717*Pi]) - (((9509*I)/88284672000)*d^15*K1^2*M^4*u^12)/
       (b^2*Sqrt[2717*Pi]) - (((997*I)/427508928000)*d*K0*K1*M^4*
        Sqrt[13/(209*Pi)]*u^13)/b^2 - (((19816141*I)/272818554624000)*d^11*K0*
        K1*M^4*Sqrt[13/(209*Pi)]*u^13)/b^2 + 
      (((372013*I)/786616427520)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) + 
      (((4564531*I)/4916352672000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) - 
      (((110197*I)/77728896000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) - 
      (((54419*I)/59592153600)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) + 
      (((1000229441*I)/818455663872000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[2717*Pi]) + (((9*I)/15327200)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[2717*Pi]) + (((3767*I)/39728102400)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[2717*Pi]) + (((17819*I)/1787764608000)*d^7*K0^2*M^4*
        Sqrt[11/(247*Pi)]*u^14)/b^2 + (((2167*I)/119184307200)*d^9*K0^2*M^4*
        Sqrt[11/(247*Pi)]*u^14)/b^2 + (((233*I)/13242700800)*d^9*K1^2*M^4*
        Sqrt[11/(247*Pi)]*u^14)/b^2 - ((I/2942822400)*d^15*K1^2*M^4*
        Sqrt[11/(247*Pi)]*u^14)/b^2 - (((587*I)/1787764608000)*d*K0^2*M^4*
        Sqrt[13/(209*Pi)]*u^14)/b^2 - (((14209*I)/6118127769600)*d^13*K1^2*
        M^4*Sqrt[13/(209*Pi)]*u^14)/b^2 + (((1333*I)/1787764608000)*d^7*K1^2*
        M^4*Sqrt[143/(19*Pi)]*u^14)/b^2 - (((15359*I)/357552921600)*d^3*K0^2*
        M^4*u^14)/(b^2*Sqrt[2717*Pi]) - (((182491*I)/1787764608000)*d^5*K0^2*
        M^4*u^14)/(b^2*Sqrt[2717*Pi]) - (((51419*I)/595921536000)*d^11*K0^2*
        M^4*u^14)/(b^2*Sqrt[2717*Pi]) - (((2701*I)/39728102400)*d^13*K0^2*M^4*
        u^14)/(b^2*Sqrt[2717*Pi]) - (((241*I)/39728102400)*d^15*K0^2*M^4*
        u^14)/(b^2*Sqrt[2717*Pi]) - (((7561*I)/1787764608000)*d*K1^2*M^4*
        u^14)/(b^2*Sqrt[2717*Pi]) - (((14869*I)/357552921600)*d^3*K1^2*M^4*
        u^14)/(b^2*Sqrt[2717*Pi]) - (((176261*I)/1787764608000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[2717*Pi]) - (((16883*I)/198640512000)*d^11*K1^2*M^4*
        u^14)/(b^2*Sqrt[2717*Pi]) - (((639811*I)/18354383308800)*d^13*K1^2*
        M^4*u^14)/(b^2*Sqrt[2717*Pi]) - (((157*I)/79456204800)*d^15*K1^2*M^4*
        u^14)/(b^2*Sqrt[2717*Pi]) - ((I/1824249600)*d^7*K0*K1*M^4*
        Sqrt[11/(247*Pi)]*u^15)/b^2 - ((I/851316480)*d^9*K0*K1*M^4*
        Sqrt[11/(247*Pi)]*u^15)/b^2 + ((I/4256582400)*d^11*K0*K1*M^4*
        Sqrt[11/(247*Pi)]*u^15)/b^2 + ((I/12769747200)*d*K0*K1*M^4*u^15)/
       (b^2*Sqrt[2717*Pi]) + ((I/364849920)*d^3*K0*K1*M^4*u^15)/
       (b^2*Sqrt[2717*Pi]) + (((89*I)/12769747200)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[2717*Pi]) + ((I/170263296)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[2717*Pi]) + ((I/1418860800)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[2717*Pi]))/Pi, 0, 
    ((((101*I)/144138240)*d^17*K0^2*M^4*Sqrt[11/(247*Pi)]*u^2)/b^2 + 
      (((107*I)/28026880)*d^17*K1^2*M^4*Sqrt[11/(247*Pi)]*u^2)/b^2 - 
      (((1258891*I)/144138240)*d^3*K0^2*M^4*Sqrt[13/(209*Pi)]*u^2)/b^2 + 
      (((19451*I)/29675520)*d^5*K0^2*M^4*Sqrt[13/(209*Pi)]*u^2)/b^2 - 
      (((3770981*I)/504483840)*d*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((19856231*I)/63060480)*d^7*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((156985537*I)/1008967680)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((11190317*I)/201793536)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((329653*I)/36034560)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((248467*I)/504483840)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((262323*I)/14013440)*d*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((240481*I)/4003840)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((343069*I)/2627520)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((177103*I)/42040320)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((11668859*I)/252241920)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((1126547*I)/252241920)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((22969*I)/7418880)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) - 
      (((699*I)/7006720)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[2717*Pi]) + 
      (((1282721*I)/181614182400)*d^17*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^3)/b^2 - 
      (((1825878629*I)/30269030400)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) - 
      (((117871667539*I)/181614182400)*d^3*K0*K1*M^4*u^3)/
       (b^2*Sqrt[2717*Pi]) + (((134208653263*I)/635649638400)*d^5*K0*K1*M^4*
        u^3)/(b^2*Sqrt[2717*Pi]) + (((250008267583*I)/158912409600)*d^7*K0*K1*
        M^4*u^3)/(b^2*Sqrt[2717*Pi]) - (((5212831123*I)/6141542400)*d^9*K0*K1*
        M^4*u^3)/(b^2*Sqrt[2717*Pi]) - (((110927586079*I)/423766425600)*d^11*
        K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((1710702559*I)/45403545600)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) - 
      (((285451247*I)/127129927680)*d^15*K0*K1*M^4*u^3)/(b^2*Sqrt[2717*Pi]) + 
      (((389923*I)/181614182400)*d^17*K0^2*M^4*Sqrt[11/(247*Pi)]*u^4)/b^2 - 
      (((1218308573*I)/47085158400)*d^9*K0^2*M^4*Sqrt[13/(209*Pi)]*u^4)/b^2 + 
      (((106187760673*I)/3559637975040)*d^5*K1^2*M^4*Sqrt[19/(143*Pi)]*u^4)/
       b^2 - (((867493267*I)/30269030400)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) - (((48204240137*I)/181614182400)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[2717*Pi]) + (((74960145179*I)/635649638400)*d^5*K0^2*
        M^4*u^4)/(b^2*Sqrt[2717*Pi]) + (((95387079839*I)/158912409600)*d^7*
        K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((2528191321*I)/24927436800)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) + 
      (((657770207*I)/45403545600)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((103605427*I)/127129927680)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((31233579543701*I)/266972848128000)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) - (((155000535356999*I)/177981898752000)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[2717*Pi]) + (((33014668527259*I)/19069489152000)*
        d^7*K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((80604055650427*I)/76277956608000)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) - (((22393072462219*I)/76277956608000)*d^11*K1^2*
        M^4*u^4)/(b^2*Sqrt[2717*Pi]) + (((11250942347*I)/264854016000)*d^13*
        K1^2*M^4*u^4)/(b^2*Sqrt[2717*Pi]) - 
      (((93678982351*I)/38138978304000)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[2717*Pi]) + (((4633035283*I)/76277956608000)*d^17*K1^2*M^4*
        u^4)/(b^2*Sqrt[2717*Pi]) - (((37716501592397*I)/367087666176000)*d*K0*
        K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) - 
      (((366796969953781*I)/489450221568000)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2717*Pi]) + (((49182912709841*I)/97890044313600)*d^5*K0*K1*
        M^4*u^5)/(b^2*Sqrt[2717*Pi]) + (((307754824960049*I)/209764380672000)*
        d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) - 
      (((20563051451*I)/22892544000)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) - 
      (((4826962619551*I)/19069489152000)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[2717*Pi]) + (((228489711413*I)/6356496384000)*d^13*K0*K1*M^4*
        u^5)/(b^2*Sqrt[2717*Pi]) - (((328685647*I)/160247808000)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[2717*Pi]) + (((920505637*I)/19069489152000)*d^17*
        K0*K1*M^4*u^5)/(b^2*Sqrt[2717*Pi]) - 
      (((57892581220172035913*I)/10725909689521668096000)*d^9*K0^2*M^4*
        Sqrt[11/(247*Pi)]*u^6)/b^2 - (((1147204508339*I)/108766715904000)*d^3*
        K0^2*M^4*Sqrt[13/(209*Pi)]*u^6)/b^2 - 
      (((373590323*I)/19069489152000)*d^15*K0^2*M^4*Sqrt[19/(143*Pi)]*u^6)/
       b^2 - (((17522231747*I)/4767372288000)*d^11*K1^2*M^4*Sqrt[19/(143*Pi)]*
        u^6)/b^2 - (((28666976611187*I)/1468350664704000)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) + (((9345785549011*I)/97890044313600)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[2717*Pi]) + (((27672836228173*I)/104882190336000)*d^7*
        K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((367824210613843065791*I)/3575303229840556032000)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) - (((1775878410473*I)/38138978304000)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[2717*Pi]) + (((1475269409*I)/227017728000)*d^13*
        K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((45561443*I)/5448425472000)*d^17*K0^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((2900037990169*I)/91771916544000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) - (((315947764334987*I)/1468350664704000)*d^3*K1^2*
        M^4*u^6)/(b^2*Sqrt[2717*Pi]) + (((27772782553927*I)/172747137024000)*
        d^5*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((167104587743749*I)/419528761344000)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[2717*Pi]) - (((342754127129*I)/1362106368000)*d^9*K1^2*M^4*
        u^6)/(b^2*Sqrt[2717*Pi]) + (((52869250229*I)/5448425472000)*d^13*K1^2*
        M^4*u^6)/(b^2*Sqrt[2717*Pi]) - (((21387320057*I)/38138978304000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) + 
      (((3092897*I)/254259855360)*d^17*K1^2*M^4*u^6)/(b^2*Sqrt[2717*Pi]) - 
      (((8503154347771*I)/489450221568000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2717*Pi]) - (((678367045457069*I)/5873402658816000)*d^3*K0*
        K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) + 
      (((512100317163433*I)/5873402658816000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2717*Pi]) + (((178579084663381*I)/839057522688000)*d^7*K0*K1*
        M^4*u^7)/(b^2*Sqrt[2717*Pi]) - (((2040046042807*I)/15255591321600)*
        d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) - 
      (((13010838187*I)/339013140480)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[2717*Pi]) + (((57269362057*I)/10896850944000)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[2717*Pi]) - (((35110769*I)/113004380160)*d^15*K0*K1*
        M^4*u^7)/(b^2*Sqrt[2717*Pi]) + (((495869659*I)/76277956608000)*d^17*
        K0*K1*M^4*u^7)/(b^2*Sqrt[2717*Pi]) - 
      (((33860950033*I)/25425985536000)*d^9*K0^2*M^4*Sqrt[11/(247*Pi)]*u^8)/
       b^2 + (((51101*I)/747823104000)*d^17*K0^2*M^4*Sqrt[11/(247*Pi)]*u^8)/
       b^2 + (((170690868713*I)/76277956608000)*d^7*K1^2*M^4*
        Sqrt[13/(209*Pi)]*u^8)/b^2 + (((2413653857*I)/76277956608000)*d^13*
        K0^2*M^4*Sqrt[19/(143*Pi)]*u^8)/b^2 - 
      (((11349561781577*I)/5873402658816000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[2717*Pi]) - (((14944078114649*I)/1174680531763200)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[2717*Pi]) + (((5026585289527*I)/533945696256000)*
        d^5*K0^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) + 
      (((19921393501021*I)/839057522688000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[2717*Pi]) - (((336991374763*I)/76277956608000)*d^11*K0^2*M^4*
        u^8)/(b^2*Sqrt[2717*Pi]) - (((2841829339*I)/76277956608000)*d^15*K0^2*
        M^4*u^8)/(b^2*Sqrt[2717*Pi]) - (((14996820582713*I)/5873402658816000)*
        d*K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((96992795984839*I)/5873402658816000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[2717*Pi]) + (((4587058982227*I)/345494274048000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[2717*Pi]) - (((17443488787*I)/941703168000)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[2717*Pi]) - 
      (((418766073809*I)/76277956608000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[2717*Pi]) + (((19346689631*I)/25425985536000)*d^13*K1^2*M^4*
        u^8)/(b^2*Sqrt[2717*Pi]) - (((1241241739*I)/25425985536000)*d^15*K1^2*
        M^4*u^8)/(b^2*Sqrt[2717*Pi]) + (((3716281*I)/3813897830400)*d^17*K1^2*
        M^4*u^8)/(b^2*Sqrt[2717*Pi]) - (((24995387*I)/13460815872000)*d^15*K0*
        K1*M^4*Sqrt[11/(247*Pi)]*u^9)/b^2 - 
      (((3909713447*I)/61287679918080)*d*K0*K1*M^4*Sqrt[13/(209*Pi)]*u^9)/
       b^2 + (((1292397062227*I)/5873402658816000)*d^5*K0*K1*M^4*
        Sqrt[19/(143*Pi)]*u^9)/b^2 - (((32099047604737*I)/5873402658816000)*
        d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((3561949431137*I)/359596081152000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[2717*Pi]) - (((139622187121*I)/22883386982400)*d^9*K0*K1*M^4*
        u^9)/(b^2*Sqrt[2717*Pi]) - (((447265535533*I)/228833869824000)*d^11*
        K0*K1*M^4*u^9)/(b^2*Sqrt[2717*Pi]) + 
      (((21683137387*I)/76277956608000)*d^13*K0*K1*M^4*u^9)/
       (b^2*Sqrt[2717*Pi]) + (((186397661*I)/457667739648000)*d^17*K0*K1*M^4*
        u^9)/(b^2*Sqrt[2717*Pi]) - (((8961019367*I)/686501609472000)*d^11*
        K1^2*M^4*Sqrt[11/(247*Pi)]*u^10)/b^2 - 
      (((1573837390687*I)/52860623929344000)*d^3*K1^2*M^4*Sqrt[13/(209*Pi)]*
        u^10)/b^2 + (((2385078639066255828691*I)/43033478717486145208320000)*
        d^7*K1^2*M^4*Sqrt[19/(143*Pi)]*u^10)/b^2 - 
      (((624616100489*I)/14096166381158400)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) - (((219534059203*I)/652600295424000)*d^3*K0^2*M^4*
        u^10)/(b^2*Sqrt[2717*Pi]) + (((649728235319*I)/2936701329408000)*d^5*
        K0^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      (((1636011029677*I)/2517172568064000)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) - (((24663784087*I)/65381105664000)*d^9*K0^2*M^4*
        u^10)/(b^2*Sqrt[2717*Pi]) - (((1809399439*I)/13460815872000)*d^11*
        K0^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      (((88353821*I)/3813897830400)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) - 
      (((66461557*I)/32690552832000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) + (((1727629*I)/39797194752000)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[2717*Pi]) - (((11717869448443*I)/211442495717376000)*
        d*K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      (((11149360939*I)/35910749952000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) - (((16596481624368243782089*I)/
         43033478717486145208320000)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) - 
      (((573321596963*I)/1373003218944000)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[2717*Pi]) + (((9696816749*I)/343250804736000)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[2717*Pi]) - (((1740226489*I)/686501609472000)*d^15*
        K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) + 
      (((2670293*I)/56040947712000)*d^17*K1^2*M^4*u^10)/(b^2*Sqrt[2717*Pi]) - 
      (((714403889*I)/943939713024000)*d*K0*K1*M^4*Sqrt[13/(209*Pi)]*u^11)/
       b^2 - (((129832259*I)/29847896064000)*d^9*K0*K1*M^4*Sqrt[13/(209*Pi)]*
        u^11)/b^2 - (((300367170307*I)/7551517704192000)*d^3*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2717*Pi]) + (((58357943557*I)/1510303540838400)*d^5*K0*K1*
        M^4*u^11)/(b^2*Sqrt[2717*Pi]) + (((21606561547*I)/279685840896000)*
        d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) - 
      (((11239950091*I)/686501609472000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[2717*Pi]) + (((212781241*I)/27460064378880)*d^13*K0*K1*M^4*
        u^11)/(b^2*Sqrt[2717*Pi]) - (((791637991*I)/686501609472000)*d^15*K0*
        K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) + (((1867501*I)/40382447616000)*d^17*
        K0*K1*M^4*u^11)/(b^2*Sqrt[2717*Pi]) - 
      (((187199027*I)/343250804736000)*d^9*K1^2*M^4*Sqrt[13/(209*Pi)]*u^12)/
       b^2 + (((72896567*I)/343250804736000)*d^13*K1^2*M^4*Sqrt[13/(209*Pi)]*
        u^12)/b^2 - (((92679553*I)/3775758852096000)*d^3*K1^2*M^4*
        Sqrt[19/(143*Pi)]*u^12)/b^2 - (((1478891*I)/343250804736000)*d^11*
        K1^2*M^4*Sqrt[209/(13*Pi)]*u^12)/b^2 - 
      (((915943681*I)/1887879426048000)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[2717*Pi]) + (((198374807*I)/755151770419200)*d^3*K0^2*M^4*
        u^12)/(b^2*Sqrt[2717*Pi]) + (((14079993637*I)/3775758852096000)*d^5*
        K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) + 
      (((554713223*I)/419528761344000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[2717*Pi]) - (((62991209*I)/7005118464000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[2717*Pi]) + (((212147707*I)/343250804736000)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[2717*Pi]) + (((1218717341*I)/343250804736000)*d^13*
        K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) + 
      (((4842083*I)/68650160947200)*d^15*K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) - 
      (((3713867*I)/49035829248000)*d^17*K0^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) - 
      (((13030133*I)/23307153408000)*d*K1^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) + 
      (((8798810467*I)/3775758852096000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[2717*Pi]) + (((1314789059*I)/343250804736000)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[2717*Pi]) + (((48773489*I)/343250804736000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[2717*Pi]) - (((5484341*I)/114416934912000)*d^17*
        K1^2*M^4*u^12)/(b^2*Sqrt[2717*Pi]) + 
      (((39218093*I)/107265876480000)*d^9*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^13)/
       b^2 - (((289080349*I)/1887879426048000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[2717*Pi]) - (((31705363*I)/20976438067200)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[2717*Pi]) - (((13597741523*I)/4719698565120000)*d^5*
        K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) + 
      (((24484029281*I)/4719698565120000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[2717*Pi]) - (((94134773*I)/28604233728000)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[2717*Pi]) - (((139561691*I)/85812701184000)*d^13*K0*
        K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) + (((5491679*I)/28604233728000)*d^15*
        K0*K1*M^4*u^13)/(b^2*Sqrt[2717*Pi]) + 
      (((10566047*I)/171625402368000)*d^17*K0*K1*M^4*u^13)/
       (b^2*Sqrt[2717*Pi]) - (((5085989*I)/286042337280000)*d^9*K1^2*M^4*
        Sqrt[11/(247*Pi)]*u^14)/b^2 - (((17737*I)/6356496384000)*d^15*K1^2*
        M^4*Sqrt[19/(143*Pi)]*u^14)/b^2 + (((2933807*I)/629293142016000)*d*
        K0^2*M^4*u^14)/(b^2*Sqrt[2717*Pi]) + 
      (((3830179*I)/82081714176000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[2717*Pi]) + 
      (((10233607*I)/185086218240000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[2717*Pi]) - (((187955731*I)/1048821903360000)*d^7*K0^2*M^4*
        u^14)/(b^2*Sqrt[2717*Pi]) - (((125933903*I)/858127011840000)*d^9*K0^2*
        M^4*u^14)/(b^2*Sqrt[2717*Pi]) + (((46695421*I)/171625402368000)*d^11*
        K0^2*M^4*u^14)/(b^2*Sqrt[2717*Pi]) + 
      (((169313*I)/10095611904000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[2717*Pi]) - 
      (((2142163*I)/34325080473600)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[2717*Pi]) - 
      (((50741*I)/7151058432000)*d^17*K0^2*M^4*u^14)/(b^2*Sqrt[2717*Pi]) + 
      (((9665701*I)/1887879426048000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[2717*Pi]) + 
      (((96919027*I)/1887879426048000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[2717*Pi]) + (((236265481*I)/3146465710080000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[2717*Pi]) - (((234453563*I)/1348485304320000)*d^7*
        K1^2*M^4*u^14)/(b^2*Sqrt[2717*Pi]) + 
      (((44513179*I)/171625402368000)*d^11*K1^2*M^4*u^14)/
       (b^2*Sqrt[2717*Pi]) + (((6499391*I)/171625402368000)*d^13*K1^2*M^4*
        u^14)/(b^2*Sqrt[2717*Pi]) - (((541573*I)/85812701184000)*d^17*K1^2*
        M^4*u^14)/(b^2*Sqrt[2717*Pi]) - (((5471*I)/42906350592000)*d^11*K0*K1*
        M^4*Sqrt[209/(13*Pi)]*u^15)/b^2 + (((307*I)/1716254023680)*d^13*K0*K1*
        M^4*Sqrt[247/(11*Pi)]*u^15)/b^2 + (((145421*I)/157323285504000)*d*K0*
        K1*M^4*u^15)/(b^2*Sqrt[2717*Pi]) + (((13885579*I)/1415909569536000)*
        d^3*K0*K1*M^4*u^15)/(b^2*Sqrt[2717*Pi]) + 
      (((1822147*I)/43972346880000)*d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[2717*Pi]) + 
      (((6962881*I)/643595258880000)*d^7*K0*K1*M^4*u^15)/
       (b^2*Sqrt[2717*Pi]) - (((21813791*I)/214531752960000)*d^9*K0*K1*M^4*
        u^15)/(b^2*Sqrt[2717*Pi]) + (((16439*I)/841300992000)*d^15*K0*K1*M^4*
        u^15)/(b^2*Sqrt[2717*Pi]) + (((709*I)/437819904000)*d^17*K0*K1*M^4*
        u^15)/(b^2*Sqrt[2717*Pi]) + (((211*I)/4426845696000)*d^15*K0^2*M^4*
        Sqrt[11/(247*Pi)]*u^16)/b^2 + (((47*I)/2451791462400)*d^15*K1^2*M^4*
        Sqrt[11/(247*Pi)]*u^16)/b^2 + (((11*I)/2490100704000)*d^17*K1^2*M^4*
        Sqrt[11/(247*Pi)]*u^16)/b^2 + (((811*I)/13053519360000)*d^9*K0^2*M^4*
        Sqrt[13/(209*Pi)]*u^16)/b^2 + (((13*I)/133249536000)*d^11*K0^2*M^4*
        Sqrt[13/(209*Pi)]*u^16)/b^2 - (((481*I)/3064739328000)*d^13*K0^2*M^4*
        Sqrt[13/(209*Pi)]*u^16)/b^2 - (((211*I)/5949199872000)*d^3*K1^2*M^4*
        Sqrt[13/(209*Pi)]*u^16)/b^2 - (((2489*I)/101136397824000)*d^3*K0^2*
        M^4*Sqrt[19/(143*Pi)]*u^16)/b^2 + (((83*I)/186665326848000)*d*K1^2*
        M^4*Sqrt[19/(143*Pi)]*u^16)/b^2 - (((311*I)/33712132608000)*d*K0^2*
        M^4*u^16)/(b^2*Sqrt[2717*Pi]) - (((958099*I)/505681989120000)*d^5*
        K0^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) - 
      (((79267*I)/505681989120000)*d^7*K0^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) + 
      (((19577*I)/5874083712000)*d^9*K0^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) - 
      (((1537*I)/1171812096000)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) - 
      ((I/18918144000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) - 
      (((29143*I)/1679987941632000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) - 
      (((940411*I)/505681989120000)*d^5*K1^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) - 
      (((10249*I)/72240284160000)*d^7*K1^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) + 
      (((20731*I)/5107898880000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) + 
      (((541*I)/437819904000)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) - 
      (((89*I)/44416512000)*d^13*K1^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) - 
      (((1333*I)/1362106368000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) - 
      (((3977*I)/39841611264000)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[2717*Pi]) + 
      ((I/1532369664000)*d^3*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^17)/b^2 + 
      ((I/150232320000)*d^5*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^17)/b^2 + 
      ((I/333123840000)*d^7*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^17)/b^2 - 
      ((I/170263296000)*d^11*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^17)/b^2 + 
      (((11*I)/1532369664000)*d^13*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^17)/b^2 + 
      ((I/306473932800)*d^15*K0*K1*M^4*Sqrt[11/(247*Pi)]*u^17)/b^2 - 
      ((I/1276974720000)*d^9*K0*K1*M^4*Sqrt[209/(13*Pi)]*u^17)/b^2 + 
      ((I/1532369664000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[2717*Pi]) + 
      ((I/170263296000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[2717*Pi]) - 
      ((I/306473932800)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[2717*Pi]) - 
      ((I/306473932800)*d^7*K0*K1*M^4*u^17)/(b^2*Sqrt[2717*Pi]) - 
      ((I/1532369664000)*d^11*K0*K1*M^4*u^17)/(b^2*Sqrt[2717*Pi]) - 
      ((I/170263296000)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[2717*Pi]) + 
      ((I/306473932800)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[2717*Pi]) + 
      ((I/306473932800)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[2717*Pi]))/Pi}, 5, 15, 
   1], SeriesData[p, 0, {((((-9*I)/2720)*d*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((27*I)/1360)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((21*I)/2720)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((5*I)/408)*d*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      ((I/340)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((21*I)/680)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      ((I/255)*d^5*K1^2*M^5*Sqrt[(19*Pi)/143]*u^3)/b^3 - 
      (((3*I)/340)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) + 
      (((7*I)/204)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) + 
      (((263*I)/163200)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((9*I)/1700)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((49*I)/4800)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((851*I)/163200)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      ((I/6800)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^4)/b^3 + 
      (((29*I)/163200)*d*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      ((I/20400)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((67*I)/81600)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((13031*I)/1958400)*d*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((839*I)/21760)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((1033*I)/489600)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((26759*I)/1958400)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((7*I)/163200)*d^9*K0^2*M^5*Sqrt[(11*Pi)/247]*u^5)/b^3 - 
      ((I/27200)*d^3*K0^2*M^5*Sqrt[(13*Pi)/209]*u^5)/b^3 - 
      (((7897*I)/489600)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[2717]*b^3) - 
      (((491*I)/122400)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - 
      (((1483*I)/122400)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((67*I)/61200)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - 
      (((2599*I)/244800)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((161*I)/81600)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^6)/b^3 + 
      (((667*I)/979200)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((491*I)/326400)*d*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((4343*I)/587520)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((613*I)/244800)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((7*I)/195840)*d*K0^2*M^5*Sqrt[(11*Pi)/247]*u^7)/b^3 - 
      (((41*I)/195840)*d^3*K0^2*M^5*Sqrt[(11*Pi)/247]*u^7)/b^3 - 
      (((71*I)/489600)*d^9*K0^2*M^5*Sqrt[(13*Pi)/209]*u^7)/b^3 + 
      (((67*I)/326400)*d^5*K0^2*M^5*Sqrt[(19*Pi)/143]*u^7)/b^3 - 
      (((107*I)/2937600)*d^7*K1^2*M^5*Sqrt[(19*Pi)/143]*u^7)/b^3 - 
      (((7907*I)/2937600)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2717]*b^3) - 
      (((43*I)/81600)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((1061*I)/734400)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 + 
      (((2449*I)/734400)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((167*I)/734400)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((139*I)/122400)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      ((I/20400)*d*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((7*I)/21600)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((7*I)/122400)*d*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((23*I)/367200)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      ((I/10200)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      ((I/122400)*d^9*K0^2*M^5*Sqrt[(11*Pi)/247]*u^9)/b^3 - 
      ((I/367200)*d^7*K0^2*M^5*Sqrt[(19*Pi)/143]*u^9)/b^3 + 
      (((7*I)/367200)*d^5*K1^2*M^5*Sqrt[(19*Pi)/143]*u^9)/b^3 - 
      (((49*I)/367200)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[2717]*b^3) - 
      (((53*I)/367200)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[2717]*b^3) - 
      ((I/61200)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      ((I/45900)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (((7*I)/91800)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      ((I/45900)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      ((I/61200)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3)/Pi, 0, 
    ((((5*I)/136)*d*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((7*I)/68)*d^3*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) - 
      (((3*I)/340)*d^7*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((63*I)/680)*d^9*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) - 
      ((I/85)*d^5*K1*M^5*Sqrt[(19*Pi)/143]*u)/(b^3*E^u) + 
      (((29*I)/2720)*d*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((21*I)/680)*d^3*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((89*I)/1360)*d^5*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((3*I)/680)*d^7*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((5*I)/136)*d*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((7*I)/68)*d^3*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((3*I)/340)*d^7*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((63*I)/680)*d^9*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((7*I)/2720)*d^9*K0*M^5*Sqrt[(11*Pi)/247]*u^2)/(b^3*E^u) - 
      ((I/85)*d^5*K1*M^5*Sqrt[(19*Pi)/143]*u^2)/(b^3*E^u) + 
      (((29*I)/2720)*d*K0*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + 
      (((21*I)/680)*d^3*K0*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - 
      (((89*I)/1360)*d^5*K0*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - 
      (((3*I)/680)*d^7*K0*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + 
      (((3083*I)/152320)*d*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((9437*I)/76160)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((8991*I)/152320)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((69*I)/30464)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((2683*I)/326400)*d*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + 
      (((73*I)/2550)*d^3*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - 
      (((2943*I)/54400)*d^5*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - 
      (((431*I)/40800)*d^7*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + 
      (((9079*I)/326400)*d^9*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + 
      (((49*I)/3264)*d*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((213*I)/2720)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((239*I)/8160)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((3*I)/320)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((9*I)/5440)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((7*I)/2720)*d^9*K0*M^5*Sqrt[(11*Pi)/247]*u^3)/(b^3*E^u) - 
      (((123*I)/76160)*d^7*K0^2*M^5*Sqrt[(13*Pi)/209]*u^3)/b^3 + 
      (((1379*I)/21760)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) + 
      (((25*I)/1088)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) + 
      (((607*I)/163200)*d*K0*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((17*I)/2400)*d^3*K0*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((1141*I)/163200)*d^9*K0*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) - 
      (((999*I)/108800)*d*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) - 
      (((16*I)/1275)*d^3*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((2417*I)/54400)*d^5*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) - 
      (((197*I)/13600)*d^7*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) - 
      (((2681*I)/326400)*d^9*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((5652877*I)/63974400)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((16487291*I)/63974400)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((5635601*I)/10662400)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((4894499*I)/21324800)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      ((I/600)*d^5*K0*M^5*Sqrt[(11*Pi)/247]*u^4)/(b^3*E^u) + 
      ((I/20400)*d^7*K0*M^5*Sqrt[(11*Pi)/247]*u^4)/(b^3*E^u) - 
      (((143389*I)/31987200)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^4)/b^3 + 
      (((11047*I)/12794880)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^4)/b^3 - 
      (((271*I)/40800)*d^3*K0*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) + 
      (((3193*I)/163200)*d^5*K0*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((3*I)/800)*d^7*K0*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((1733*I)/326400)*d^9*K0*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) + 
      (((562577*I)/21324800)*d*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((5211439*I)/31987200)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((921931*I)/31987200)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((16717*I)/4264960)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((19691*I)/1958400)*d^3*K1*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((6489*I)/870400)*d^9*K1*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) + 
      (((57354491*I)/767692800)*d*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((175455001*I)/383846400)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((38688911*I)/383846400)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((3431359*I)/255897600)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((7063*I)/3916800)*d^5*K1*M^5*Sqrt[(11*Pi)/247]*u^5)/(b^3*E^u) - 
      (((97*I)/326400)*d*K0*M^5*Sqrt[(13*Pi)/209]*u^5)/(b^3*E^u) + 
      (((379367*I)/63974400)*d^9*K0^2*M^5*Sqrt[(13*Pi)/209]*u^5)/b^3 + 
      (((13380611*I)/767692800)*d^9*K1^2*M^5*Sqrt[(13*Pi)/209]*u^5)/b^3 - 
      (((329*I)/2611200)*d*K1*M^5*Sqrt[(19*Pi)/143]*u^5)/(b^3*E^u) + 
      (((7*I)/1958400)*d^7*K1*M^5*Sqrt[(19*Pi)/143]*u^5)/(b^3*E^u) + 
      (((5396483*I)/63974400)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[2717]*b^3) + 
      (((186691313*I)/767692800)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[2717]*b^3) - (((1757*I)/2611200)*d*K0*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) - (((4571*I)/979200)*d^3*K0*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) + (((6317*I)/783360)*d^5*K0*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) + (((139*I)/244800)*d^7*K0*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) - (((467*I)/115200)*d^3*K1*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) + (((50959*I)/3916800)*d^5*K1*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) - (((683*I)/174080)*d^9*K1*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) + (((2409721*I)/47980800)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/
       b^3 + (((17563081*I)/95961600)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((16670287*I)/95961600)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((181589*I)/15993600)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - 
      (((285067*I)/31987200)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^6)/b^3 - 
      (((661*I)/2611200)*d^9*K0*M^5*Sqrt[(13*Pi)/209]*u^6)/(b^3*E^u) - 
      (((7*I)/43520)*d^7*K1*M^5*Sqrt[(13*Pi)/209]*u^6)/(b^3*E^u) - 
      (((1213*I)/7833600)*d*K1*M^5*Sqrt[(19*Pi)/143]*u^6)/(b^3*E^u) - 
      (((12643*I)/5644800)*d^5*K0*K1*M^5*Sqrt[(143*Pi)/19]*u^6)/b^3 - 
      (((163*I)/244800)*d*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((129*I)/108800)*d^3*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((1073*I)/326400)*d^5*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((347*I)/979200)*d^7*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((353*I)/326400)*d^9*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((23*I)/3920)*d*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((1365257*I)/47980800)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((5403*I)/2508800)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((503*I)/979200)*d*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((593*I)/326400)*d^3*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((1297*I)/326400)*d^5*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((433*I)/979200)*d^7*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((49*I)/40800)*d^9*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((166417*I)/11515392)*d*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((5532899*I)/71971200)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((12406357*I)/575769600)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((11652541*I)/287884800)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((748151*I)/230307840)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((24659*I)/5997600)*d^5*K0^2*M^5*Sqrt[(11*Pi)/247]*u^7)/b^3 - 
      (((374107*I)/191923200)*d^7*K0^2*M^5*Sqrt[(11*Pi)/247]*u^7)/b^3 + 
      (((2317883*I)/76769280)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2717]*b^3) + 
      (((46346479*I)/1151539200)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[2717]*b^3) - (((79*I)/244800)*d^3*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((203*I)/244800)*d^5*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) - (((37*I)/244800)*d^7*K0*M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) - 
      (((3*I)/13600)*d^9*K0*M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) - 
      ((I/6800)*d*K1*M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) - 
      (((83*I)/244800)*d^3*K1*M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) + 
      (((217*I)/244800)*d^5*K1*M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) - 
      (((41*I)/244800)*d^7*K1*M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) + 
      (((21409*I)/4112640)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 + 
      (((20833*I)/1028160)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((341609*I)/10281600)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 + 
      (((5347*I)/2878848)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      ((I/81600)*d*K0*M^5*Sqrt[(11*Pi)/247]*u^8)/(b^3*E^u) + 
      (((251269*I)/143942400)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^8)/b^3 - 
      (((73643*I)/71971200)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^8)/b^3 - 
      ((I/81600)*d^9*K1*M^5*Sqrt[(19*Pi)/143]*u^8)/(b^3*E^u) - 
      ((I/40800)*d*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      ((I/30600)*d^3*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((7*I)/61200)*d^5*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      ((I/30600)*d^7*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      ((I/40800)*d^9*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((7057*I)/23990400)*d*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((115439*I)/35985600)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((5009*I)/3427200)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((18937*I)/10281600)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((185*I)/822528)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      ((I/40800)*d*K1*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      ((I/30600)*d^3*K1*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((7*I)/61200)*d^5*K1*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      ((I/30600)*d^7*K1*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      ((I/40800)*d^9*K1*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((97501*I)/143942400)*d*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((249523*I)/71971200)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((127873*I)/71971200)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((62789*I)/28788480)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((41551*I)/143942400)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((1777*I)/8467200)*d^3*K0^2*M^5*Sqrt[(11*Pi)/247]*u^9)/b^3 + 
      (((4643*I)/28788480)*d^3*K1^2*M^5*Sqrt[(13*Pi)/209]*u^9)/b^3 + 
      (((233*I)/2249100)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      (((73849*I)/107956800)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (((1423*I)/2249100)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (((8249*I)/71971200)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (((829*I)/12700800)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^10)/b^3 - 
      (((167*I)/26989200)*d^5*K0*K1*M^5*Sqrt[(143*Pi)/19]*u^10)/b^3 + 
      (((233*I)/71971200)*d*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((6761*I)/107956800)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((887*I)/23990400)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((239*I)/23990400)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((857*I)/71971200)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((23*I)/71971200)*d*K1^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 - 
      (((47*I)/21591360)*d^5*K1^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 - 
      (((37*I)/21591360)*d^5*K0^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 - 
      (((617*I)/107956800)*d^7*K1^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 + 
      (((79*I)/23990400)*d^9*K1^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 + 
      (((7499*I)/215913600)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[2717]*b^3) + 
      (((8639*I)/215913600)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[2717]*b^3) + 
      ((I/1799280)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 - 
      ((I/299880)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 - 
      ((I/42840)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      ((I/85680)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      ((I/257040)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      ((I/1799280)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/143]*u^12)/b^3)/Pi, 
    ((-1877*d^5*K0*K1*M^5*Sqrt[11/(247*Pi)]*u^3)/(257040*b^3) - 
      (((9*I)/1360)*d*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((27*I)/680)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((21*I)/1360)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((5*I)/204)*d*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      ((I/170)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((21*I)/340)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((2*I)/255)*d^5*K1^2*M^5*Sqrt[(19*Pi)/143]*u^3)/b^3 - 
      (((3*I)/170)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) + 
      (((7*I)/102)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) + 
      (7027*d*K0*K1*M^5*u^3)/(514080*b^3*Sqrt[2717*Pi]) + 
      (557*d^3*K0*K1*M^5*u^3)/(16065*b^3*Sqrt[2717*Pi]) + 
      (d^7*K0*K1*M^5*u^3)/(510*b^3*Sqrt[2717*Pi]) + (49*d^9*K0*K1*M^5*u^3)/
       (1632*b^3*Sqrt[2717*Pi]) - (1877*d^5*K0^2*M^5*Sqrt[11/(247*Pi)]*u^4)/
       (514080*b^3) - (3457*d^5*K1^2*M^5*Sqrt[11/(247*Pi)]*u^4)/
       (1142400*b^3) + (287*d^9*K1^2*M^5*Sqrt[13/(209*Pi)]*u^4)/
       (195840*b^3) - (8737*d^3*K1^2*M^5*Sqrt[209/(13*Pi)]*u^4)/
       (54835200*b^3) + (((263*I)/81600)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((9*I)/850)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((49*I)/2400)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((851*I)/81600)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      ((I/3400)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^4)/b^3 + 
      (557*d^3*K0^2*M^5*u^4)/(32130*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (63957*d^3*K1^2*M^5*u^4)/(1218560*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (7027*d*K0^2*M^5*u^4)/(1028160*b^3*Sqrt[2717*Pi]) + 
      (d^7*K0^2*M^5*u^4)/(1020*b^3*Sqrt[2717*Pi]) + (49*d^9*K0^2*M^5*u^4)/
       (3264*b^3*Sqrt[2717*Pi]) + (4559*d*K1^2*M^5*u^4)/
       (979200*b^3*Sqrt[2717*Pi]) - (823*d^7*K1^2*M^5*u^4)/
       (85680*b^3*Sqrt[2717*Pi]) - (5573*d^9*K0*K1*M^5*Sqrt[19/(143*Pi)]*u^5)/
       (15667200*b^3) + (((29*I)/81600)*d*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      ((I/10200)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((67*I)/40800)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((13031*I)/979200)*d*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((839*I)/10880)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((1033*I)/244800)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((26759*I)/979200)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((7*I)/81600)*d^9*K0^2*M^5*Sqrt[(11*Pi)/247]*u^5)/b^3 - 
      ((I/13600)*d^3*K0^2*M^5*Sqrt[(13*Pi)/209]*u^5)/b^3 - 
      (((7897*I)/244800)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[2717]*b^3) + 
      (199*d*K0*K1*M^5*u^5)/(64260*b^3*Sqrt[2717*Pi]) + 
      (11503*d^3*K0*K1*M^5*u^5)/(587520*b^3*Sqrt[2717*Pi]) - 
      (120899*d^5*K0*K1*M^5*u^5)/(4112640*b^3*Sqrt[2717*Pi]) - 
      (16903*d^7*K0*K1*M^5*u^5)/(1370880*b^3*Sqrt[2717*Pi]) + 
      (134789*d^9*K0*K1*M^5*u^5)/(5222400*b^3*Sqrt[2717*Pi]) + 
      (15611*d^5*K0^2*M^5*Sqrt[13/(209*Pi)]*u^6)/(41126400*b^3) - 
      (1021847*d^3*K1^2*M^5*Sqrt[13/(209*Pi)]*u^6)/(2467584000*b^3) - 
      (223*d^7*K0^2*M^5*Sqrt[19/(143*Pi)]*u^6)/(548352*b^3) - 
      (((491*I)/61200)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - 
      (((1483*I)/61200)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((67*I)/30600)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - 
      (((2599*I)/122400)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((161*I)/40800)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^6)/b^3 + 
      (138779*d^3*K0^2*M^5*u^6)/(41126400*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (7012153*d^3*K1^2*M^5*u^6)/(352512000*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (563*d*K0^2*M^5*u^6)/(183600*b^3*Sqrt[2717*Pi]) + 
      (973*d^9*K0^2*M^5*u^6)/(391680*b^3*Sqrt[2717*Pi]) + 
      (296449*d*K1^2*M^5*u^6)/(30844800*b^3*Sqrt[2717*Pi]) - 
      (796937*d^5*K1^2*M^5*u^6)/(17625600*b^3*Sqrt[2717*Pi]) + 
      (4639*d^7*K1^2*M^5*u^6)/(548352*b^3*Sqrt[2717*Pi]) + 
      (4949*d^9*K1^2*M^5*u^6)/(391680*b^3*Sqrt[2717*Pi]) - 
      (101*d^7*K0*K1*M^5*Sqrt[13/(209*Pi)]*u^7)/(761600*b^3) + 
      (((667*I)/489600)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((491*I)/163200)*d*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((4343*I)/293760)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((613*I)/122400)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((7*I)/97920)*d*K0^2*M^5*Sqrt[(11*Pi)/247]*u^7)/b^3 - 
      (((41*I)/97920)*d^3*K0^2*M^5*Sqrt[(11*Pi)/247]*u^7)/b^3 - 
      (((71*I)/244800)*d^9*K0^2*M^5*Sqrt[(13*Pi)/209]*u^7)/b^3 + 
      (((67*I)/163200)*d^5*K0^2*M^5*Sqrt[(19*Pi)/143]*u^7)/b^3 - 
      (((107*I)/1468800)*d^7*K1^2*M^5*Sqrt[(19*Pi)/143]*u^7)/b^3 - 
      (((7907*I)/1468800)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2717]*b^3) + 
      (8273*d*K0*K1*M^5*u^7)/(3628800*b^3*Sqrt[2717*Pi]) + 
      (596677*d^3*K0*K1*M^5*u^7)/(61689600*b^3*Sqrt[2717*Pi]) - 
      (1123121*d^5*K0*K1*M^5*u^7)/(61689600*b^3*Sqrt[2717*Pi]) + 
      (217*d^9*K0*K1*M^5*u^7)/(27200*b^3*Sqrt[2717*Pi]) + 
      (467*d^3*K0^2*M^5*Sqrt[11/(247*Pi)]*u^8)/(2937600*b^3) + 
      (87*d^7*K0^2*M^5*Sqrt[13/(209*Pi)]*u^8)/(761600*b^3) + 
      (3877*d^9*K0^2*M^5*Sqrt[13/(209*Pi)]*u^8)/(11750400*b^3) + 
      (65539*d*K1^2*M^5*Sqrt[13/(209*Pi)]*u^8)/(925344000*b^3) - 
      (43*d*K0^2*M^5*Sqrt[19/(143*Pi)]*u^8)/(82252800*b^3) - 
      (((43*I)/40800)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((1061*I)/367200)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 + 
      (((2449*I)/367200)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((167*I)/367200)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((139*I)/61200)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 + 
      (942391*d^3*K1^2*M^5*u^8)/(925344000*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (5*d*K0^2*M^5*u^8)/(3290112*b^3*Sqrt[2717*Pi]) - 
      (43763*d^5*K0^2*M^5*u^8)/(20563200*b^3*Sqrt[2717*Pi]) - 
      (4183*d^7*K0^2*M^5*u^8)/(1713600*b^3*Sqrt[2717*Pi]) - 
      (34609*d^9*K0^2*M^5*u^8)/(11750400*b^3*Sqrt[2717*Pi]) - 
      (2800283*d^5*K1^2*M^5*u^8)/(925344000*b^3*Sqrt[2717*Pi]) - 
      (1567*d^7*K1^2*M^5*u^8)/(2284800*b^3*Sqrt[2717*Pi]) + 
      (217*d^9*K1^2*M^5*u^8)/(122400*b^3*Sqrt[2717*Pi]) - 
      (d*K0*K1*M^5*Sqrt[11/(247*Pi)]*u^9)/(91800*b^3) + 
      (151*d^9*K0*K1*M^5*Sqrt[11/(247*Pi)]*u^9)/(1468800*b^3) - 
      ((I/10200)*d*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((7*I)/10800)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((7*I)/61200)*d*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((23*I)/183600)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      ((I/5100)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      ((I/61200)*d^9*K0^2*M^5*Sqrt[(11*Pi)/247]*u^9)/b^3 - 
      ((I/183600)*d^7*K0^2*M^5*Sqrt[(19*Pi)/143]*u^9)/b^3 + 
      (((7*I)/183600)*d^5*K1^2*M^5*Sqrt[(19*Pi)/143]*u^9)/b^3 - 
      (((49*I)/183600)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[2717]*b^3) - 
      (((53*I)/183600)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[2717]*b^3) + 
      (12161*d*K0*K1*M^5*u^9)/(38556000*b^3*Sqrt[2717*Pi]) + 
      (24023*d^3*K0*K1*M^5*u^9)/(38556000*b^3*Sqrt[2717*Pi]) - 
      (39799*d^5*K0*K1*M^5*u^9)/(38556000*b^3*Sqrt[2717*Pi]) - 
      (503*d^7*K0*K1*M^5*u^9)/(856800*b^3*Sqrt[2717*Pi]) - 
      (97*d^9*K0*K1*M^5*u^9)/(293760*b^3*Sqrt[2717*Pi]) - 
      (d*K0^2*M^5*Sqrt[11/(247*Pi)]*u^10)/(734400*b^3) - 
      (d^3*K0^2*M^5*Sqrt[11/(247*Pi)]*u^10)/(550800*b^3) + 
      (7*d^5*K0^2*M^5*Sqrt[11/(247*Pi)]*u^10)/(1101600*b^3) - 
      (d^7*K0^2*M^5*Sqrt[11/(247*Pi)]*u^10)/(550800*b^3) - 
      (d^9*K0^2*M^5*Sqrt[11/(247*Pi)]*u^10)/(734400*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(247*Pi)]*u^10)/(734400*b^3) - 
      (d^3*K1^2*M^5*Sqrt[11/(247*Pi)]*u^10)/(550800*b^3) + 
      (7*d^5*K1^2*M^5*Sqrt[11/(247*Pi)]*u^10)/(1101600*b^3) - 
      (d^7*K1^2*M^5*Sqrt[11/(247*Pi)]*u^10)/(550800*b^3) - 
      (d^9*K1^2*M^5*Sqrt[11/(247*Pi)]*u^10)/(734400*b^3) - 
      ((I/30600)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      ((I/22950)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (((7*I)/45900)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      ((I/22950)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      ((I/30600)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (314*d^3*K0^2*M^5*u^10)/(3614625*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (314*d^3*K1^2*M^5*u^10)/(3614625*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (701*d*K0^2*M^5*u^10)/(33048000*b^3*Sqrt[2717*Pi]) - 
      (19109*d^5*K0^2*M^5*u^10)/(115668000*b^3*Sqrt[2717*Pi]) - 
      (29*d^7*K0^2*M^5*u^10)/(1927800*b^3*Sqrt[2717*Pi]) + 
      (53*d^9*K0^2*M^5*u^10)/(734400*b^3*Sqrt[2717*Pi]) + 
      (701*d*K1^2*M^5*u^10)/(33048000*b^3*Sqrt[2717*Pi]) - 
      (19109*d^5*K1^2*M^5*u^10)/(115668000*b^3*Sqrt[2717*Pi]) - 
      (29*d^7*K1^2*M^5*u^10)/(1927800*b^3*Sqrt[2717*Pi]) + 
      (53*d^9*K1^2*M^5*u^10)/(734400*b^3*Sqrt[2717*Pi]))/Pi, 
    ((((37*I)/544)*d*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((75*I)/544)*d^3*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) - 
      (((123*I)/340)*d^5*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((37*I)/680)*d^7*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((9*I)/544)*d^11*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((21*I)/2720)*d^9*K1*M^5*Sqrt[(11*Pi)/247]*u)/(b^3*E^u) + 
      (((2139*I)/10880)*d^3*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((61*I)/2240)*d^7*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((6269*I)/38080)*d^9*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((997*I)/76160)*d^11*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((37*I)/544)*d*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((75*I)/544)*d^3*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((123*I)/340)*d^5*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((37*I)/680)*d^7*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((9*I)/544)*d^11*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((363*I)/9520)*d^5*K0*M^5*Sqrt[(11*Pi)/247]*u^2)/(b^3*E^u) + 
      (((21*I)/2720)*d^9*K1*M^5*Sqrt[(11*Pi)/247]*u^2)/(b^3*E^u) + 
      (((29*I)/7616)*d*K0*M^5*Sqrt[(19*Pi)/143]*u^2)/(b^3*E^u) + 
      (((2139*I)/10880)*d^3*K0*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - 
      (((61*I)/2240)*d^7*K0*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + 
      (((6269*I)/38080)*d^9*K0*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + 
      (((997*I)/76160)*d^11*K0*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - 
      (((2324303*I)/56053760)*d*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((2071369*I)/8007680)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((2092407*I)/14013440)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((9809633*I)/56053760)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((527671*I)/28026880)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((205*I)/659456)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((264821*I)/1999200)*d*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + 
      (((24898373*I)/63974400)*d^3*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - 
      (((260873*I)/333200)*d^5*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - 
      (((3354227*I)/31987200)*d^7*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + 
      (((2714363*I)/7996800)*d^9*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + 
      (((569507*I)/21324800)*d^11*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - 
      (((519521*I)/8408064)*d*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((5486277*I)/14013440)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((2392829*I)/14013440)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((4273*I)/3503360)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((363*I)/9520)*d^5*K0*M^5*Sqrt[(11*Pi)/247]*u^3)/(b^3*E^u) - 
      (((440789*I)/28026880)*d^3*K0^2*M^5*Sqrt[(11*Pi)/247]*u^3)/b^3 + 
      (((331*I)/164220)*d^7*K1^2*M^5*Sqrt[(13*Pi)/209]*u^3)/b^3 + 
      (((29*I)/7616)*d*K0*M^5*Sqrt[(19*Pi)/143]*u^3)/(b^3*E^u) - 
      (((130829*I)/700672)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) + 
      (((33*I)/14013440)*d^13*K1^2*M^5*Sqrt[(143*Pi)/19]*u^3)/b^3 + 
      (((3834041*I)/63974400)*d*K0*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((789739*I)/3998400)*d^3*K0*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) - 
      (((11875559*I)/31987200)*d^5*K0*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((11325157*I)/63974400)*d^9*K0*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((70729*I)/5331200)*d^11*K0*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((414737*I)/3998400)*d*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((22103413*I)/63974400)*d^3*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) - 
      (((75629*I)/117600)*d^5*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) - 
      (((4589027*I)/31987200)*d^7*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((841251*I)/2665600)*d^9*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((463667*I)/21324800)*d^11*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) - 
      (((5649417593*I)/23542579200)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((631969909*I)/692428800)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((3741766493*I)/5885644800)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((121167689*I)/1535385600)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((1342249*I)/830914560)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((976875829*I)/14125547520)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^4)/b^3 - 
      (((21459*I)/5331200)*d^7*K0*M^5*Sqrt[(19*Pi)/143]*u^4)/(b^3*E^u) + 
      (((370051007*I)/4708515840)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/143]*u^4)/b^3 + 
      (((4651327*I)/127948800)*d*K0*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((15044693*I)/63974400)*d^5*K0*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((4627877*I)/63974400)*d^7*K0*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((1817772779*I)/23542579200)*d*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((453373853*I)/941703168)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((339110621*I)/1471411200)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((515258383*I)/17656934400)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((7650001*I)/14125547520)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((2183609*I)/47980800)*d*K1*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) + 
      (((255740561*I)/1535385600)*d^3*K1*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((8489913*I)/85299200)*d^7*K1*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) + 
      (((2460065*I)/15353856)*d^9*K1*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) + 
      (((2085073*I)/170598400)*d^11*K1*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((156573079877*I)/847532851200)*d*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((16249109683*I)/23542579200)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((4538860801*I)/5765529600)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((558679123*I)/6141542400)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((1575853*I)/127948800)*d^3*K0*M^5*Sqrt[(11*Pi)/247]*u^5)/(b^3*E^u) + 
      (((1471409*I)/127948800)*d^9*K0*M^5*Sqrt[(11*Pi)/247]*u^5)/(b^3*E^u) + 
      (((106721*I)/127948800)*d^11*K0*M^5*Sqrt[(11*Pi)/247]*u^5)/(b^3*E^u) - 
      (((77524961*I)/2825109504)*d^9*K0^2*M^5*Sqrt[(11*Pi)/247]*u^5)/b^3 + 
      (((4208857*I)/31390105600)*d^13*K1^2*M^5*Sqrt[(13*Pi)/209]*u^5)/b^3 - 
      (((5757497*I)/383846400)*d^5*K1*M^5*Sqrt[(19*Pi)/143]*u^5)/(b^3*E^u) + 
      (((51375419371*I)/847532851200)*d^5*K1^2*M^5*Sqrt[(19*Pi)/143]*u^5)/
       b^3 - (((1790406887*I)/5885644800)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[2717]*b^3) - (((330847444423*I)/423766425600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[2717]*b^3) + (((4296689*I)/383846400)*d*K0*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + (((84499291*I)/1535385600)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) - (((3954701*I)/47980800)*d^5*K0*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) - (((3468557*I)/85299200)*d^7*K0*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + (((2236669*I)/511795200)*d^11*K0*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + (((32510977*I)/1535385600)*d*K1*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + (((23802673*I)/383846400)*d^3*K1*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) - (((17291621*I)/153538560)*d^5*K1*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) - (((615443*I)/15353856)*d^7*K1*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + (((98439577*I)/1535385600)*d^9*K1*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + (((1907*I)/352800)*d^11*K1*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + (((90914758313*I)/105941606400)*d^5*K0*
        K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + (((843189203*I)/1471411200)*d^7*K0*K1*
        M^5*Sqrt[Pi/2717]*u^6)/b^3 - (((4616467*I)/7507200)*d^9*K0*K1*M^5*
        Sqrt[Pi/2717]*u^6)/b^3 + (((50587643*I)/35313868800)*d^13*K0*K1*M^5*
        Sqrt[Pi/2717]*u^6)/b^3 - (((3402173*I)/490470400)*d^11*K0*K1*M^5*
        Sqrt[(11*Pi)/247]*u^6)/b^3 + (((1549777*I)/383846400)*d^9*K0*M^5*
        Sqrt[(13*Pi)/209]*u^6)/(b^3*E^u) - (((564776189*I)/52970803200)*d*K0*
        K1*M^5*Sqrt[(13*Pi)/209]*u^6)/b^3 - 
      (((55822393*I)/13242700800)*d^3*K0*K1*M^5*Sqrt[(143*Pi)/19]*u^6)/b^3 + 
      (((13885343*I)/3070771200)*d*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((49630547*I)/3070771200)*d^3*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((40286437*I)/1535385600)*d^5*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((6394807*I)/511795200)*d^7*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((16835801*I)/1023590400)*d^9*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((289319*I)/180633600)*d^11*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((26712392569*I)/211883212800)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((4722507121*I)/47085158400)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((218397217*I)/15695052800)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((1323761*I)/5044838400)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((1509017*I)/341196800)*d*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((60584213*I)/3070771200)*d^3*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((2734247*I)/90316800)*d^5*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((144919*I)/10035200)*d^7*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((11468201*I)/614154240)*d^9*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((5803241*I)/3070771200)*d^11*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((686753203*I)/18424627200)*d*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((5817337919*I)/42376642560)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((1233633319*I)/8309145600)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((2926913611*I)/141255475200)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((9166081*I)/23542579200)*d^13*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((19200043*I)/2017935360)*d^7*K0^2*M^5*Sqrt[(11*Pi)/247]*u^7)/b^3 - 
      (((207908541*I)/15695052800)*d^3*K1^2*M^5*Sqrt[(11*Pi)/247]*u^7)/b^3 + 
      (((11654081*I)/706277376)*d^5*K1^2*M^5*Sqrt[(13*Pi)/209]*u^7)/b^3 - 
      (((88522403*I)/84753285120)*d*K0^2*M^5*Sqrt[(19*Pi)/143]*u^7)/b^3 - 
      (((41079163159*I)/423766425600)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[2717]*b^3) + (((482051*I)/844462080)*d*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((116549*I)/24837120)*d^3*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) - (((6664061*I)/1055577600)*d^5*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) - (((626737*I)/191923200)*d^7*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((295283*I)/76769280)*d^9*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((45007*I)/95961600)*d^11*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((15164801*I)/12666931200)*d*K1*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((1303177*I)/316673280)*d^3*K1*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) - (((10319497*I)/1583366400)*d^5*K1*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) - (((410351*I)/115153920)*d^7*K1*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((1624631*I)/383846400)*d^9*K1*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((102877*I)/191923200)*d^11*K1*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) - (((116465747*I)/7567257600)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/
       b^3 - (((281277923*I)/3923763200)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/
       b^3 + (((676600961*I)/7062773760)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/
       b^3 + (((785528011*I)/10594160640)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/
       b^3 + (((508523*I)/2354257920)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((57606833*I)/8828467200)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^8)/b^3 - 
      (((1228771*I)/1412554752)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^8)/b^3 + 
      (((2888533*I)/27445017600)*d*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((790073*I)/968647680)*d^3*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      (((42564551*I)/41167526400)*d^5*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((132043*I)/191923200)*d^9*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((21601*I)/191923200)*d^11*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      (((14464553*I)/15134515200)*d*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((192434761*I)/21188321280)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((12956753*I)/1557964800)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((2704147*I)/105941606400)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((1847269*I)/16467010560)*d*K1*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      (((44324221*I)/41167526400)*d^5*K1*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      (((221917*I)/287884800)*d^7*K1*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((380012021*I)/39728102400)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((9673871*I)/5885644800)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((19188557*I)/26485401600)*d^3*K0^2*M^5*Sqrt[(11*Pi)/247]*u^9)/b^3 - 
      (((69317299*I)/105941606400)*d^9*K0^2*M^5*Sqrt[(11*Pi)/247]*u^9)/b^3 + 
      (((2201*I)/191923200)*d^11*K1*M^5*Sqrt[(11*Pi)/247]*u^9)/(b^3*E^u) + 
      (((317606339*I)/317824819200)*d^5*K1^2*M^5*Sqrt[(11*Pi)/247]*u^9)/b^3 - 
      (((189421*I)/1891814400)*d^11*K0^2*M^5*Sqrt[(13*Pi)/209]*u^9)/b^3 - 
      (((23582651*I)/35313868800)*d^9*K1^2*M^5*Sqrt[(13*Pi)/209]*u^9)/b^3 + 
      (((5953*I)/2354257920)*d^13*K1^2*M^5*Sqrt[(13*Pi)/209]*u^9)/b^3 + 
      (((751601*I)/16467010560)*d^3*K1*M^5*Sqrt[(19*Pi)/143]*u^9)/(b^3*E^u) + 
      (((1499*I)/38384640)*d^9*K1*M^5*Sqrt[(19*Pi)/143]*u^9)/(b^3*E^u) - 
      (((12999421*I)/105941606400)*d*K1^2*M^5*Sqrt[(19*Pi)/143]*u^9)/b^3 - 
      (((74167271*I)/9347788800)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[2717]*b^3) - (((947*I)/287884800)*d^7*K0*M^5*Sqrt[(209*Pi)/13]*
        u^9)/(b^3*E^u) + (((3539*I)/267321600)*d*K0*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) + (((41*I)/449280)*d^3*K0*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) - (((1123*I)/7996800)*d^7*K0*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) + (((1517*I)/15993600)*d^9*K0*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) + (((73*I)/3198720)*d^11*K0*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) + (((37117*I)/374250240)*d^3*K1*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) - (((421*I)/2665600)*d^7*K1*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) + (((1657*I)/15993600)*d^9*K1*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) - (((12442229*I)/26485401600)*d*K0*K1*M^5*Sqrt[Pi/2717]*
        u^10)/b^3 + (((37699279*I)/13242700800)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*
        u^10)/b^3 + (((46484453*I)/13242700800)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*
        u^10)/b^3 - (((210110723*I)/79456204800)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*
        u^10)/b^3 - (((49058417*I)/79456204800)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*
        u^10)/b^3 + (((130751*I)/9932025600)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*
        u^10)/b^3 + (((2323*I)/1871251200)*d*K1*M^5*Sqrt[(11*Pi)/247]*u^10)/
       (b^3*E^u) - (((1433*I)/187125120)*d^5*K1*M^5*Sqrt[(11*Pi)/247]*u^10)/
       (b^3*E^u) - (((5375707*I)/26485401600)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/209]*
        u^10)/b^3 - (((23*I)/5346432)*d^5*K0*M^5*Sqrt[(19*Pi)/143]*u^10)/
       (b^3*E^u) + ((I/9596160)*d^11*K1*M^5*Sqrt[(247*Pi)/11]*u^10)/
       (b^3*E^u) + ((I/1199520)*d*K0*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      ((I/199920)*d^5*K0*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      ((I/28560)*d^7*K0*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) + 
      ((I/57120)*d^9*K0*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) + 
      ((I/171360)*d^11*K0*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) + 
      (((10800481*I)/39728102400)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((779329*I)/4966012800)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((4022797*I)/79456204800)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      ((I/1199520)*d*K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      ((I/199920)*d^5*K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      ((I/28560)*d^7*K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) + 
      ((I/57120)*d^9*K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) + 
      ((I/171360)*d^11*K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      (((186799*I)/9932025600)*d*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((82903*I)/756725760)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((21409*I)/13242700800)*d*K0^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 + 
      (((763717*I)/79456204800)*d^5*K0^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 + 
      (((251*I)/2270177280)*d^13*K0^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 - 
      (((419947*I)/26485401600)*d^3*K1^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 - 
      (((438041*I)/79456204800)*d^11*K1^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 - 
      (((546419*I)/39728102400)*d^9*K1^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 + 
      (((389*I)/3454617600)*d^13*K1^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 + 
      ((I/1199520)*d^3*K0*M^5*Sqrt[(19*Pi)/143]*u^11)/(b^3*E^u) + 
      ((I/1199520)*d^3*K1*M^5*Sqrt[(19*Pi)/143]*u^11)/(b^3*E^u) + 
      (((224183*I)/13242700800)*d^7*K1^2*M^5*Sqrt[(19*Pi)/143]*u^11)/b^3 - 
      (((12193429*I)/79456204800)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[2717]*b^3) - (((793381*I)/19864051200)*d^3*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 + (((167249*I)/19864051200)*d^5*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 + (((186617*I)/1986405120)*d^7*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 - (((1877*I)/44142336)*d^9*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 - (((40813*I)/2207116800)*d^11*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 + (((257*I)/405388800)*d^13*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 - ((I/6350400)*d*K0*K1*M^5*Sqrt[(13*Pi)/209]*
        u^12)/b^3 - (((631*I)/662135040)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^13)/
       b^3 + (((15*I)/2452352)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      ((I/1051008)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      (((137*I)/73570560)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      (((397*I)/1986405120)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      ((I/116847360)*d*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      (((71*I)/12261760)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      (((83*I)/73570560)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      (((79*I)/496601280)*d^13*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      ((I/496601280)*d*K0^2*M^5*Sqrt[(11*Pi)/247]*u^13)/b^3 - 
      (((5*I)/66213504)*d^5*K1^2*M^5*Sqrt[(11*Pi)/247]*u^13)/b^3 - 
      (((11*I)/73570560)*d^11*K1^2*M^5*Sqrt[(11*Pi)/247]*u^13)/b^3 - 
      (((1409*I)/662135040)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[2717]*b^3) - 
      (((191*I)/94590720)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[2717]*b^3) + 
      ((I/36785280)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 + 
      ((I/4598160)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 + 
      (((3*I)/12261760)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 - 
      ((I/1532720)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 + 
      ((I/2299080)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 + 
      ((I/12261760)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 - 
      ((I/36785280)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^14)/b^3)/Pi, 
    ((154943*d^5*K0*K1*M^5*Sqrt[11/(247*Pi)]*u^3)/(14394240*b^3) - 
      (2491*d^9*K0*K1*M^5*Sqrt[11/(247*Pi)]*u^3)/(274176*b^3) - 
      (((7169*I)/38080)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((69*I)/15232)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((109*I)/1632)*d*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((203*I)/4080)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((303*I)/2720)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((9*I)/2720)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((657*I)/76160)*d^9*K0^2*M^5*Sqrt[(11*Pi)/247]*u^3)/b^3 - 
      (((47*I)/1360)*d^5*K1^2*M^5*Sqrt[(11*Pi)/247]*u^3)/b^3 + 
      (((179*I)/76160)*d*K0^2*M^5*Sqrt[(13*Pi)/209]*u^3)/b^3 - 
      (((123*I)/38080)*d^7*K0^2*M^5*Sqrt[(13*Pi)/209]*u^3)/b^3 + 
      (((1091*I)/10880)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) + 
      (((81*I)/544)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) - 
      (535193*d*K0*K1*M^5*u^3)/(28788480*b^3*Sqrt[2717*Pi]) - 
      (2787751*d^3*K0*K1*M^5*u^3)/(28788480*b^3*Sqrt[2717*Pi]) + 
      (1619459*d^7*K0*K1*M^5*u^3)/(14394240*b^3*Sqrt[2717*Pi]) - 
      (203*d^11*K0*K1*M^5*u^3)/(13056*b^3*Sqrt[2717*Pi]) - 
      (50899*d*K0^2*M^5*Sqrt[11/(247*Pi)]*u^4)/(57576960*b^3) - 
      (31*d^11*K0^2*M^5*Sqrt[11/(247*Pi)]*u^4)/(43520*b^3) - 
      (93570923*d^3*K1^2*M^5*Sqrt[11/(247*Pi)]*u^4)/(8060774400*b^3) + 
      (9860615309*d^7*K1^2*M^5*Sqrt[19/(143*Pi)]*u^4)/(548900352000*b^3) + 
      (((16995323*I)/31987200)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((5798869*I)/5331200)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((1012259*I)/2132480)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((30089*I)/3198720)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^4)/b^3 + 
      (((11047*I)/6397440)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^4)/b^3 + 
      (((305659*I)/31987200)*d*K0*K1*M^5*Sqrt[(19*Pi)/143]*u^4)/b^3 - 
      (2861839*d^3*K0^2*M^5*u^4)/(57576960*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (1778461*d^5*K0^2*M^5*u^4)/(28788480*b^3*Sqrt[2717*Pi]) + 
      (1630043*d^7*K0^2*M^5*u^4)/(28788480*b^3*Sqrt[2717*Pi]) - 
      (140197*d^9*K0^2*M^5*u^4)/(2741760*b^3*Sqrt[2717*Pi]) - 
      (4353533*d*K1^2*M^5*u^4)/(158054400*b^3*Sqrt[2717*Pi]) + 
      (666031063*d^5*K1^2*M^5*u^4)/(4030387200*b^3*Sqrt[2717*Pi]) - 
      (47121818279*d^7*K1^2*M^5*u^4)/(235243008000*b^3*Sqrt[2717*Pi]) - 
      (49629739*d^9*K1^2*M^5*u^4)/(383846400*b^3*Sqrt[2717*Pi]) - 
      (34049*d^11*K1^2*M^5*u^4)/(1566720*b^3*Sqrt[2717*Pi]) - 
      (1199464799371*d^3*K0*K1*M^5*Sqrt[19/(143*Pi)]*u^5)/
       (251945261568000*b^3) - (1576777*d^11*K0*K1*M^5*Sqrt[19/(143*Pi)]*u^5)/
       (480664800*b^3) + (((568261*I)/10662400)*d*K0^2*M^5*Sqrt[Pi/2717]*u^5)/
       b^3 - (((176507*I)/3198720)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((977299*I)/6397440)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((16717*I)/2132480)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((49692263*I)/383846400)*d*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((153255061*I)/191923200)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((39903719*I)/191923200)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((158213651*I)/383846400)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((3431359*I)/127948800)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((473981*I)/15993600)*d^5*K0^2*M^5*Sqrt[(11*Pi)/247]*u^5)/b^3 + 
      (((5350619*I)/31987200)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[2717]*b^3) + 
      (((168117569*I)/383846400)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[2717]*b^3) - (148888889*d*K0*K1*M^5*u^5)/
       (4030387200*b^3*Sqrt[2717*Pi]) - (93736428920087*d^3*K0*K1*M^5*u^5)/
       (1763616830976000*b^3*Sqrt[2717*Pi]) + (144076403*d^5*K0*K1*M^5*u^5)/
       (671731200*b^3*Sqrt[2717*Pi]) + (73906397*d^7*K0*K1*M^5*u^5)/
       (575769600*b^3*Sqrt[2717*Pi]) - (1592369*d^9*K0*K1*M^5*u^5)/
       (11289600*b^3*Sqrt[2717*Pi]) + (1263605653*d^11*K0*K1*M^5*u^5)/
       (30762547200*b^3*Sqrt[2717*Pi]) + 
      (18579233*d^5*K1^2*M^5*Sqrt[11/(247*Pi)]*u^6)/(806077440*b^3) - 
      (109660213*d^3*K0^2*M^5*Sqrt[13/(209*Pi)]*u^6)/(48364646400*b^3) + 
      (((2121013*I)/23990400)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((15819073*I)/47980800)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - 
      (((3083209*I)/15993600)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((181589*I)/7996800)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - 
      (((2080237*I)/47980800)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^6)/b^3 + 
      (((46591*I)/1919232)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^6)/b^3 - 
      (2098936727*d^3*K1^2*M^5*u^6)/(16121548800*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (34759931*d*K0^2*M^5*u^6)/(24182323200*b^3*Sqrt[2717*Pi]) + 
      (343681781*d^5*K0^2*M^5*u^6)/(12091161600*b^3*Sqrt[2717*Pi]) + 
      (38223239*d^7*K0^2*M^5*u^6)/(1151539200*b^3*Sqrt[2717*Pi]) - 
      (3399479*d^9*K0^2*M^5*u^6)/(127948800*b^3*Sqrt[2717*Pi]) - 
      (3811*d^11*K0^2*M^5*u^6)/(921600*b^3*Sqrt[2717*Pi]) - 
      (216755221*d*K1^2*M^5*u^6)/(4836464640*b^3*Sqrt[2717*Pi]) + 
      (178437029*d^7*K1^2*M^5*u^6)/(3454617600*b^3*Sqrt[2717*Pi]) - 
      (137098009*d^9*K1^2*M^5*u^6)/(1151539200*b^3*Sqrt[2717*Pi]) - 
      (522773*d^11*K1^2*M^5*u^6)/(47001600*b^3*Sqrt[2717*Pi]) - 
      (((3778591*I)/47980800)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((3919079*I)/95961600)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((9041*I)/176400)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((5403*I)/1254400)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((18939491*I)/143942400)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((13004059*I)/287884800)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((748151*I)/115153920)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((961019*I)/143942400)*d^9*K1^2*M^5*Sqrt[(11*Pi)/247]*u^7)/b^3 + 
      (((16879*I)/8996400)*d*K1^2*M^5*Sqrt[(13*Pi)/209]*u^7)/b^3 + 
      (((1777*I)/3198720)*d*K0^2*M^5*Sqrt[(19*Pi)/143]*u^7)/b^3 + 
      (((410539*I)/7676928)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2717]*b^3) + 
      (((41697163*I)/575769600)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2717]*b^3) - 
      (64866497*d*K0*K1*M^5*u^7)/(4836464640*b^3*Sqrt[2717*Pi]) - 
      (554962691*d^3*K0*K1*M^5*u^7)/(6045580800*b^3*Sqrt[2717*Pi]) + 
      (1544888453*d^5*K0*K1*M^5*u^7)/(12091161600*b^3*Sqrt[2717*Pi]) + 
      (56616113*d^7*K0*K1*M^5*u^7)/(863654400*b^3*Sqrt[2717*Pi]) - 
      (2637779*d^9*K0*K1*M^5*u^7)/(32901120*b^3*Sqrt[2717*Pi]) - 
      (23333*d^11*K0*K1*M^5*u^7)/(2937600*b^3*Sqrt[2717*Pi]) + 
      (27342769*d^11*K1^2*M^5*Sqrt[13/(209*Pi)]*u^8)/(402709708800*b^3) + 
      (4364039453687*d^5*K1^2*M^5*Sqrt[19/(143*Pi)]*u^8)/
       (14108934647808000*b^3) + (((90791*I)/10281600)*d*K0*K1*M^5*
        Sqrt[Pi/2717]*u^8)/b^3 + (((186049*I)/5140800)*d^3*K0*K1*M^5*
        Sqrt[Pi/2717]*u^8)/b^3 - (((245477*I)/8996400)*d^7*K0*K1*M^5*
        Sqrt[Pi/2717]*u^8)/b^3 + (((5347*I)/1439424)*d^11*K0*K1*M^5*
        Sqrt[Pi/2717]*u^8)/b^3 - (((1319*I)/257040)*d^5*K0*K1*M^5*
        Sqrt[(11*Pi)/247]*u^8)/b^3 + (((193751*I)/71971200)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/209]*u^8)/b^3 - (61166753*d^3*K0^2*M^5*u^8)/
       (3556224000*Sqrt[2717]*b^3*Sqrt[Pi]) - (296171507*d^3*K1^2*M^5*u^8)/
       (21764090880*Sqrt[2717]*b^3*Sqrt[Pi]) + (5025703*d*K0^2*M^5*u^8)/
       (2686924800*b^3*Sqrt[2717*Pi]) + (773358557*d^5*K0^2*M^5*u^8)/
       (60455808000*b^3*Sqrt[2717*Pi]) + (73902121*d^7*K0^2*M^5*u^8)/
       (4318272000*b^3*Sqrt[2717*Pi]) - (5050079*d^9*K0^2*M^5*u^8)/
       (383846400*b^3*Sqrt[2717*Pi]) - (3337*d^11*K0^2*M^5*u^8)/
       (2350080*b^3*Sqrt[2717*Pi]) - (6904582411*d*K1^2*M^5*u^8)/
       (1088204544000*b^3*Sqrt[2717*Pi]) + (103523350341527*d^5*K1^2*M^5*u^8)/
       (6046686277632000*b^3*Sqrt[2717*Pi]) + (77908979*d^7*K1^2*M^5*u^8)/
       (4318272000*b^3*Sqrt[2717*Pi]) - (13071173*d^9*K1^2*M^5*u^8)/
       (690923520*b^3*Sqrt[2717*Pi]) - (1228398109*d^11*K1^2*M^5*u^8)/
       (402709708800*b^3*Sqrt[2717*Pi]) - 
      (148418161*d*K0*K1*M^5*Sqrt[13/(209*Pi)]*u^9)/(7399790899200*b^3) + 
      (((5293*I)/11995200)*d*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((48973*I)/8996400)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((211*I)/68544)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((17551*I)/5140800)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((185*I)/411264)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((5009*I)/4233600)*d*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((210421*I)/35985600)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((26927*I)/7197120)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((292777*I)/71971200)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((41551*I)/71971200)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((15973*I)/71971200)*d^3*K0^2*M^5*Sqrt[(19*Pi)/143]*u^9)/b^3 + 
      (((270631*I)/71971200)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[2717]*b^3) - 
      (2631276233*d*K0*K1*M^5*u^9)/(5285564928000*b^3*Sqrt[2717*Pi]) - 
      (958008833*d^3*K0*K1*M^5*u^9)/(136025568000*b^3*Sqrt[2717*Pi]) + 
      (3982793*d^5*K0*K1*M^5*u^9)/(800150400*b^3*Sqrt[2717*Pi]) + 
      (5990609*d^7*K0*K1*M^5*u^9)/(462672000*b^3*Sqrt[2717*Pi]) - 
      (765553*d^9*K0*K1*M^5*u^9)/(86365440*b^3*Sqrt[2717*Pi]) - 
      (3701*d^11*K0*K1*M^5*u^9)/(2937600*b^3*Sqrt[2717*Pi]) - 
      (718691*d^7*K0^2*M^5*Sqrt[11/(247*Pi)]*u^10)/(17273088000*b^3) + 
      (((1423*I)/8996400)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (((147967*I)/107956800)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      (((10397*I)/6747300)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      (((77377*I)/53978400)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (((10943*I)/8996400)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (((8249*I)/35985600)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      (27349*d^3*K0^2*M^5*u^10)/(49572000*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (7178989*d^3*K1^2*M^5*u^10)/(11335464000*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (367231*d*K0^2*M^5*u^10)/(38864448000*b^3*Sqrt[2717*Pi]) + 
      (7691*d^5*K0^2*M^5*u^10)/(555206400*b^3*Sqrt[2717*Pi]) + 
      (101821219*d^7*K0^2*M^5*u^10)/(51819264000*b^3*Sqrt[2717*Pi]) - 
      (692647*d^9*K0^2*M^5*u^10)/(863654400*b^3*Sqrt[2717*Pi]) - 
      (29*d^11*K0^2*M^5*u^10)/(183600*b^3*Sqrt[2717*Pi]) - 
      (27707*d*K1^2*M^5*u^10)/(3627348480*b^3*Sqrt[2717*Pi]) - 
      (19379*d^5*K1^2*M^5*u^10)/(2667168000*b^3*Sqrt[2717*Pi]) + 
      (940391*d^7*K1^2*M^5*u^10)/(539784000*b^3*Sqrt[2717*Pi]) - 
      (109937*d^9*K1^2*M^5*u^10)/(123379200*b^3*Sqrt[2717*Pi]) - 
      (149*d^11*K1^2*M^5*u^10)/(734400*b^3*Sqrt[2717*Pi]) + 
      (401*d^7*K0*K1*M^5*Sqrt[11/(247*Pi)]*u^11)/(10120950*b^3) - 
      (127*d^9*K0*K1*M^5*Sqrt[11/(247*Pi)]*u^11)/(7711200*b^3) + 
      (((233*I)/35985600)*d*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((6761*I)/53978400)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((887*I)/11995200)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((239*I)/11995200)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((857*I)/35985600)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((23*I)/35985600)*d*K1^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 - 
      (((47*I)/10795680)*d^5*K1^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 - 
      (((37*I)/10795680)*d^5*K0^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 - 
      (((617*I)/53978400)*d^7*K1^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 + 
      (((79*I)/11995200)*d^9*K1^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 + 
      (((7499*I)/107956800)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[2717]*b^3) + 
      (((8639*I)/107956800)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[2717]*b^3) + 
      (54959*d*K0*K1*M^5*u^11)/(17003196000*b^3*Sqrt[2717*Pi]) - 
      (687457*d^3*K0*K1*M^5*u^11)/(4250799000*b^3*Sqrt[2717*Pi]) - 
      (169343*d^5*K0*K1*M^5*u^11)/(8501598000*b^3*Sqrt[2717*Pi]) - 
      (7*d^11*K0*K1*M^5*u^11)/(91800*b^3*Sqrt[2717*Pi]) - 
      (d*K0^2*M^5*Sqrt[11/(247*Pi)]*u^12)/(21591360*b^3) + 
      (d^9*K0^2*M^5*Sqrt[11/(247*Pi)]*u^12)/(3598560*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(247*Pi)]*u^12)/(21591360*b^3) + 
      (d^9*K1^2*M^5*Sqrt[11/(247*Pi)]*u^12)/(3598560*b^3) - 
      (139*d^5*K0^2*M^5*Sqrt[13/(209*Pi)]*u^12)/(80967600*b^3) - 
      (139*d^5*K1^2*M^5*Sqrt[13/(209*Pi)]*u^12)/(80967600*b^3) + 
      ((I/899640)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 - 
      ((I/149940)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 - 
      ((I/21420)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      ((I/42840)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      ((I/128520)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      ((I/899640)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/143]*u^12)/b^3 - 
      (d^3*K0^2*M^5*u^12)/(660960*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (d^3*K1^2*M^5*u^12)/(660960*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (97*d*K0^2*M^5*u^12)/(107956800*b^3*Sqrt[2717*Pi]) + 
      (2753*d^7*K0^2*M^5*u^12)/(80967600*b^3*Sqrt[2717*Pi]) - 
      (d^11*K0^2*M^5*u^12)/(73440*b^3*Sqrt[2717*Pi]) + 
      (97*d*K1^2*M^5*u^12)/(107956800*b^3*Sqrt[2717*Pi]) + 
      (2753*d^7*K1^2*M^5*u^12)/(80967600*b^3*Sqrt[2717*Pi]) - 
      (d^11*K1^2*M^5*u^12)/(73440*b^3*Sqrt[2717*Pi]))/Pi, 
    ((((-45145*I)/350336)*d^3*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((45819*I)/218960)*d^5*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((61603*I)/875840)*d^7*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) - 
      (((127229*I)/875840)*d^9*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((4035*I)/350336)*d^11*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((333*I)/87584)*d^13*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) - 
      (((331*I)/175168)*d*K1*M^5*Sqrt[(11*Pi)/247]*u)/(b^3*E^u) - 
      (((493949*I)/7006720)*d*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((244313*I)/700672)*d^3*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((3466653*I)/7006720)*d^5*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((77153*I)/3503360)*d^11*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((23643*I)/7006720)*d^13*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((45145*I)/350336)*d^3*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((45819*I)/218960)*d^5*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((61603*I)/875840)*d^7*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((127229*I)/875840)*d^9*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((4035*I)/350336)*d^11*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((333*I)/87584)*d^13*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((242161*I)/7006720)*d^9*K0*M^5*Sqrt[(11*Pi)/247]*u^2)/(b^3*E^u) - 
      (((331*I)/175168)*d*K1*M^5*Sqrt[(11*Pi)/247]*u^2)/(b^3*E^u) + 
      (((8711*I)/350336)*d^7*K0*M^5*Sqrt[(13*Pi)/209]*u^2)/(b^3*E^u) - 
      (((179326261*I)/2433333760)*d*K0*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - 
      (((45686521229*I)/127750022400)*d^3*K0*M^5*Sqrt[Pi/2717]*u^3)/
       (b^3*E^u) + (((131384579309*I)/255500044800)*d^5*K0*M^5*Sqrt[Pi/2717]*
        u^3)/(b^3*E^u) + (((1217125207*I)/3757353600)*d^7*K0*M^5*
        Sqrt[Pi/2717]*u^3)/(b^3*E^u) - (((13599639*I)/35033600)*d^9*K0*M^5*
        Sqrt[Pi/2717]*u^3)/(b^3*E^u) - (((77153*I)/3503360)*d^11*K0*M^5*
        Sqrt[Pi/2717]*u^3)/(b^3*E^u) + (((23643*I)/7006720)*d^13*K0*M^5*
        Sqrt[Pi/2717]*u^3)/(b^3*E^u) + (((1732699*I)/64061440)*d*K0^2*M^5*
        Sqrt[Pi/2717]*u^3)/b^3 - (((9936737*I)/64061440)*d^5*K0^2*M^5*
        Sqrt[Pi/2717]*u^3)/b^3 - (((182613567*I)/448430080)*d^7*K0^2*M^5*
        Sqrt[Pi/2717]*u^3)/b^3 + (((4856081*I)/19496960)*d^9*K0^2*M^5*
        Sqrt[Pi/2717]*u^3)/b^3 + (((29395999*I)/448430080)*d^11*K0^2*M^5*
        Sqrt[Pi/2717]*u^3)/b^3 - (((2523784381*I)/17656934400)*d*K1*M^5*
        Sqrt[Pi/2717]*u^3)/(b^3*E^u) - (((68900563*I)/95961600)*d^3*K1*M^5*
        Sqrt[Pi/2717]*u^3)/(b^3*E^u) + (((3447493501*I)/3531386880)*d^5*K1*
        M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + (((53300539*I)/73570560)*d^7*K1*
        M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - (((923101357*I)/1177128960)*d^9*K1*
        M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - (((937069*I)/15014400)*d^11*K1*M^5*
        Sqrt[Pi/2717]*u^3)/(b^3*E^u) + (((40134869*I)/5885644800)*d^13*K1*M^5*
        Sqrt[Pi/2717]*u^3)/(b^3*E^u) - (((17333167*I)/336322560)*d*K1^2*M^5*
        Sqrt[Pi/2717]*u^3)/b^3 + (((82233973*I)/336322560)*d^5*K1^2*M^5*
        Sqrt[Pi/2717]*u^3)/b^3 + (((8867827*I)/336322560)*d^9*K1^2*M^5*
        Sqrt[Pi/2717]*u^3)/b^3 - (((192589*I)/19783680)*d^11*K1^2*M^5*
        Sqrt[Pi/2717]*u^3)/b^3 - (((15863*I)/22421504)*d^13*K1^2*M^5*
        Sqrt[Pi/2717]*u^3)/b^3 + (((3117*I)/112107520)*d^15*K1^2*M^5*
        Sqrt[Pi/2717]*u^3)/b^3 + (((33*I)/26378240)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/247]*u^3)/b^3 - (((339215*I)/22421504)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/247]*u^3)/b^3 - (((12163*I)/89686016)*d^13*K0^2*M^5*
        Sqrt[(19*Pi)/143]*u^3)/b^3 + (((2860151*I)/12812288)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) - (((14295551*I)/336322560)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) - 
      (((309406791497*I)/3732522393600)*d*K0*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) - (((1681473496589*I)/4292400752640)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^4)/(b^3*E^u) + (((46134262908599*I)/85848015052800)*
        d^5*K0*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((28163336139*I)/70137267200)*d^7*K0*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) - (((1689004623*I)/3923763200)*d^9*K0*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) - (((921763*I)/24729600)*d^11*K0*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) + (((40208789*I)/11771289600)*d^13*K0*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) - (((29324932186421*I)/214620037632000)*d*K1*M^5*
        Sqrt[Pi/2717]*u^4)/(b^3*E^u) - (((108797892910921*I)/160965028224000)*
        d^3*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((583047072916859*I)/643860112896000)*d^5*K1*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) - (((65257689701*I)/88284672000)*d^9*K1*M^5*Sqrt[Pi/2717]*
        u^4)/(b^3*E^u) - (((14106161*I)/210201600)*d^11*K1*M^5*Sqrt[Pi/2717]*
        u^4)/(b^3*E^u) + (((33761159*I)/5885644800)*d^13*K1*M^5*Sqrt[Pi/2717]*
        u^4)/(b^3*E^u) + (((3313210909*I)/26905804800)*d*K0*K1*M^5*
        Sqrt[Pi/2717]*u^4)/b^3 + (((200831999611*I)/188340633600)*d^3*K0*K1*
        M^5*Sqrt[Pi/2717]*u^4)/b^3 - (((1916028531*I)/2511208448)*d^5*K0*K1*
        M^5*Sqrt[Pi/2717]*u^4)/b^3 - (((359825127073*I)/188340633600)*d^7*K0*
        K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + (((137611321943*I)/113004380160)*d^9*
        K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - (((6429823553*I)/565021900800)*
        d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((14592197*I)/188340633600)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((14257982729*I)/565021900800)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^4)/
       b^3 + (((176299667879*I)/4734265536000)*d^7*K1*M^5*Sqrt[(19*Pi)/143]*
        u^4)/(b^3*E^u) - (((299479034910257*I)/5150880903168000)*d*K0*M^5*
        Sqrt[Pi/2717]*u^5)/(b^3*E^u) + 
      (((1894858331567081*I)/5150880903168000)*d^5*K0*M^5*Sqrt[Pi/2717]*u^5)/
       (b^3*E^u) - (((214796834459*I)/706277376000)*d^9*K0*M^5*Sqrt[Pi/2717]*
        u^5)/(b^3*E^u) - (((33999131*I)/1121075200)*d^11*K0*M^5*Sqrt[Pi/2717]*
        u^5)/(b^3*E^u) + (((508310169*I)/8968601600)*d*K0^2*M^5*Sqrt[Pi/2717]*
        u^5)/b^3 - (((12609747859*I)/37668126720)*d^5*K0^2*M^5*Sqrt[Pi/2717]*
        u^5)/b^3 - (((7507709917*I)/11078860800)*d^7*K0^2*M^5*Sqrt[Pi/2717]*
        u^5)/b^3 - (((451958058137*I)/5840001024000)*d*K1*M^5*Sqrt[Pi/2717]*
        u^5)/(b^3*E^u) - (((926803359699781*I)/2575440451584000)*d^3*K1*M^5*
        Sqrt[Pi/2717]*u^5)/(b^3*E^u) + 
      (((1246829091628751*I)/2575440451584000)*d^5*K1*M^5*Sqrt[Pi/2717]*u^5)/
       (b^3*E^u) + (((29249043550751*I)/75748248576000)*d^7*K1*M^5*
        Sqrt[Pi/2717]*u^5)/(b^3*E^u) - (((46506608173*I)/117712896000)*d^9*K1*
        M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) + (((10607953*I)/3363225600)*d^13*K1*
        M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((33167525091881*I)/33901314048000)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^5)/
       b^3 + (((2756687500583*I)/2260087603200)*d^9*K1^2*M^5*Sqrt[Pi/2717]*
        u^5)/b^3 + (((1130064893389*I)/3766812672000)*d^11*K1^2*M^5*
        Sqrt[Pi/2717]*u^5)/b^3 + (((565693043*I)/11300438016000)*d^15*K1^2*
        M^5*Sqrt[Pi/2717]*u^5)/b^3 - (((5864566112813*I)/234130950144000)*d^3*
        K0*M^5*Sqrt[(11*Pi)/247]*u^5)/(b^3*E^u) + 
      (((10223911*I)/47085158400)*d^13*K0*M^5*Sqrt[(11*Pi)/247]*u^5)/
       (b^3*E^u) + (((4620684611*I)/113004380160)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/247]*u^5)/b^3 - (((206391149*I)/565021900800)*d^13*K0^2*
        M^5*Sqrt[(11*Pi)/247]*u^5)/b^3 + (((323797*I)/188340633600)*d^15*K0^2*
        M^5*Sqrt[(13*Pi)/209]*u^5)/b^3 + (((63923907881*I)/4843044864000)*d*
        K1^2*M^5*Sqrt[(13*Pi)/209]*u^5)/b^3 + 
      (((2930001719347*I)/33901314048000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/209]*u^5)/
       b^3 - (((502451137*I)/538116096000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/209]*
        u^5)/b^3 + (((1187514080087*I)/75748248576000)*d^7*K0*M^5*
        Sqrt[(19*Pi)/143]*u^5)/(b^3*E^u) + (((3102880973*I)/565021900800)*
        d^11*K0^2*M^5*Sqrt[(19*Pi)/143]*u^5)/b^3 - 
      (((3255297843367*I)/33901314048000)*d^7*K1^2*M^5*Sqrt[(19*Pi)/143]*u^5)/
       b^3 + (((25464573941*I)/62780211200)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[2717]*b^3) - (((6762229*I)/23542579200)*d^11*K1*M^5*
        Sqrt[(143*Pi)/19]*u^5)/(b^3*E^u) - 
      (((268166040394429*I)/10301761806336000)*d*K0*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) - (((605462489280841*I)/5150880903168000)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + 
      (((1594515549786457*I)/10301761806336000)*d^5*K0*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) + (((20352444045961*I)/151496497152000)*d^7*K0*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + (((34870391*I)/31390105600)*d^13*K0*
        M^5*Sqrt[Pi/2717]*u^6)/(b^3*E^u) - 
      (((45337731540821*I)/1373568240844800)*d*K1*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) - (((954651655540601*I)/6181057083801600)*d^3*K1*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + 
      (((521646935103793*I)/2472422833520640)*d^5*K1*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) + (((28631384411809*I)/181795796582400)*d^7*K1*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) - (((4022715251*I)/24566169600)*d^9*K1*
        M^5*Sqrt[Pi/2717]*u^6)/(b^3*E^u) + (((72559753259*I)/475656192000)*d*
        K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((42997704087137*I)/46614306816000)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/
       b^3 - (((39012374421607*I)/46614306816000)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*
        u^6)/b^3 - (((3120426762023*I)/2118832128000)*d^7*K0*K1*M^5*
        Sqrt[Pi/2717]*u^6)/b^3 + (((354059509549*I)/1412554752000)*d^11*K0*K1*
        M^5*Sqrt[Pi/2717]*u^6)/b^3 - (((1558869583*I)/156950528000)*d^13*K0*
        K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - (((64540793*I)/47085158400)*d^11*K0*
        M^5*Sqrt[(11*Pi)/247]*u^6)/(b^3*E^u) + 
      (((1373821*I)/11078860800)*d^13*K1*M^5*Sqrt[(11*Pi)/247]*u^6)/
       (b^3*E^u) + (((16043*I)/5605376000)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/247]*
        u^6)/b^3 - (((14297218451*I)/1412554752000)*d^9*K0*M^5*
        Sqrt[(13*Pi)/209]*u^6)/(b^3*E^u) - (((405006667*I)/282510950400)*d^11*
        K1*M^5*Sqrt[(13*Pi)/209]*u^6)/(b^3*E^u) + 
      (((1847318827*I)/35313868800)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/143]*u^6)/
       b^3 - (((15329554508231*I)/1791610748928000)*d*K0*M^5*Sqrt[Pi/2717]*
        u^7)/(b^3*E^u) - (((362388883809133*I)/8830081548288000)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((6721480308386827*I)/123621141676032000)*d^5*K0*M^5*Sqrt[Pi/2717]*
        u^7)/(b^3*E^u) + (((4692594882523*I)/106938703872000)*d^7*K0*M^5*
        Sqrt[Pi/2717]*u^7)/(b^3*E^u) - (((27334421299*I)/627802112000)*d^9*K0*
        M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - (((622776533*I)/113004380160)*d^11*
        K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((1982551*I)/5022416896)*d^13*K0*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((5485695307*I)/193019904000)*d*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((1416711409147*I)/5650219008000)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^7)/
       b^3 + (((94875140621*I)/565021900800)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^7)/
       b^3 + (((251819188009*I)/5650219008000)*d^11*K0^2*M^5*Sqrt[Pi/2717]*
        u^7)/b^3 - (((1193848999099*I)/107310018816000)*d*K1*M^5*
        Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((473689534909727*I)/10301761806336000)*d^3*K1*M^5*Sqrt[Pi/2717]*u^7)/
       (b^3*E^u) + (((72908955480623*I)/1144640200704000)*d^5*K1*M^5*
        Sqrt[Pi/2717]*u^7)/(b^3*E^u) + (((102075403151*I)/2061176832000)*d^7*
        K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((106192416047*I)/2118832128000)*d^9*K1*M^5*Sqrt[Pi/2717]*u^7)/
       (b^3*E^u) - (((1824249019*I)/282510950400)*d^11*K1*M^5*Sqrt[Pi/2717]*
        u^7)/(b^3*E^u) + (((11755261956821*I)/279685840896000)*d*K1^2*M^5*
        Sqrt[Pi/2717]*u^7)/b^3 - (((2023709899279*I)/8226054144000)*d^5*K1^2*
        M^5*Sqrt[Pi/2717]*u^7)/b^3 - (((895994704081*I)/2421522432000)*d^7*
        K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + (((439145219657*I)/1695065702400)*
        d^9*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((159782910227*I)/2421522432000)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^7)/
       b^3 - (((5554923589*I)/2118832128000)*d^13*K1^2*M^5*Sqrt[Pi/2717]*u^7)/
       b^3 + (((19651477*I)/5650219008000)*d^15*K1^2*M^5*Sqrt[Pi/2717]*u^7)/
       b^3 + (((740576961673*I)/62152409088000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/209]*u^7)/b^3 - (((24014087*I)/176569344000)*d^13*K0^2*
        M^5*Sqrt[(13*Pi)/209]*u^7)/b^3 + (((31973*I)/896860160)*d^13*K1*M^5*
        Sqrt[(13*Pi)/209]*u^7)/(b^3*E^u) + 
      (((10824100420159*I)/559371681792000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/209]*
        u^7)/b^3 + (((1055969*I)/5650219008000)*d^15*K0^2*M^5*
        Sqrt[(19*Pi)/143]*u^7)/b^3 - (((9014855933*I)/15538102272000)*d^5*
        K0^2*M^5*Sqrt[(247*Pi)/11]*u^7)/b^3 - 
      (((200337213995*I)/89906284855296)*d*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) - (((42318445851677*I)/4120704722534400)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^8)/(b^3*E^u) + 
      (((559321292832851*I)/41207047225344000)*d^5*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((1201409118719*I)/106938703872000)*d^7*K0*M^5*
        Sqrt[Pi/2717]*u^8)/(b^3*E^u) - (((184035681199*I)/16950657024000)*d^9*
        K0*M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) + 
      (((126563797*I)/1130043801600)*d^13*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) - (((17689219836181*I)/5886721032192000)*d*K1*M^5*
        Sqrt[Pi/2717]*u^8)/(b^3*E^u) - 
      (((685470594476869*I)/61810570838016000)*d^3*K1*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((85713074366351*I)/5374832246784000)*d^5*K1*M^5*
        Sqrt[Pi/2717]*u^8)/(b^3*E^u) + (((1963417346599*I)/165268905984000)*
        d^7*K1*M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) - 
      (((8699837*I)/4913233920)*d^11*K1*M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) + 
      (((144498637*I)/1130043801600)*d^13*K1*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((17505022968571*I)/139842920448000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2717]*u^8)/b^3 - (((16955455704311*I)/139842920448000)*d^5*K0*
        K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - (((802401319361*I)/4237664256000)*d^7*
        K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 + (((22006433723*I)/169506570240)*
        d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 + 
      (((147916583057*I)/4237664256000)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/
       b^3 - (((5979783701*I)/4237664256000)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*
        u^8)/b^3 + (((214631*I)/1412554752000)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*
        u^8)/b^3 - (((11482813*I)/80717414400)*d^11*K0*M^5*Sqrt[(11*Pi)/247]*
        u^8)/(b^3*E^u) + (((607993867*I)/357654528000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/209]*u^8)/b^3 - (((10785643153*I)/16950657024000)*d^9*K1*
        M^5*Sqrt[(19*Pi)/143]*u^8)/(b^3*E^u) - 
      (((1325832082079*I)/2809571401728000)*d*K0*M^5*Sqrt[Pi/2717]*u^9)/
       (b^3*E^u) - (((31259942008931*I)/15452642709504000)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^9)/(b^3*E^u) + (((12161461073687*I)/4415040774144000)*
        d^5*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((325059613601*I)/151496497152000)*d^7*K0*M^5*Sqrt[Pi/2717]*u^9)/
       (b^3*E^u) - (((50054593*I)/141255475200)*d^11*K0*M^5*Sqrt[Pi/2717]*
        u^9)/(b^3*E^u) + (((2479999*I)/94170316800)*d^13*K0*M^5*Sqrt[Pi/2717]*
        u^9)/(b^3*E^u) + (((9211059083*I)/4370091264000)*d*K0^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 - (((1026672089*I)/89413632000)*d^5*K0^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 + (((1427663239*I)/105941606400)*d^9*K0^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 + (((8178324431*I)/2118832128000)*d^11*K0^2*
        M^5*Sqrt[Pi/2717]*u^9)/b^3 - (((2731433*I)/16816128000)*d^13*K0^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 - (((122027*I)/706277376000)*d^15*K0^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 - (((3947533696567*I)/7131988942848000)*d*K1*
        M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      (((32658568429853*I)/15452642709504000)*d^3*K1*M^5*Sqrt[Pi/2717]*u^9)/
       (b^3*E^u) + (((13053301094551*I)/4415040774144000)*d^5*K1*M^5*
        Sqrt[Pi/2717]*u^9)/(b^3*E^u) + (((3150014054807*I)/1363468474368000)*
        d^7*K1*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      (((28466153561*I)/12712992768000)*d^9*K1*M^5*Sqrt[Pi/2717]*u^9)/
       (b^3*E^u) - (((3677617*I)/9417031680)*d^11*K1*M^5*Sqrt[Pi/2717]*u^9)/
       (b^3*E^u) + (((3605401*I)/121076121600)*d^13*K1*M^5*Sqrt[Pi/2717]*u^9)/
       (b^3*E^u) + (((59370127213*I)/17480365056000)*d*K1^2*M^5*Sqrt[Pi/2717]*
        u^9)/b^3 - (((600060302873*I)/34960730112000)*d^5*K1^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 - (((151034727583*I)/6356496384000)*d^7*K1^2*
        M^5*Sqrt[Pi/2717]*u^9)/b^3 + (((63968831*I)/3838464000)*d^9*K1^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 - (((1858739*I)/8902656000)*d^13*K1^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 - (((155453*I)/706277376000)*d^15*K1^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 - (((225719801*I)/1412554752000)*d^9*K0*M^5*
        Sqrt[(13*Pi)/209]*u^9)/(b^3*E^u) - (((3379042591*I)/2118832128000)*
        d^7*K0^2*M^5*Sqrt[(13*Pi)/209]*u^9)/b^3 + 
      (((33892811*I)/92123136000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/209]*u^9)/b^3 + 
      (((904316834933*I)/69921460224000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[2717]*b^3) + (((162708490661*I)/9988780032000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[2717]*b^3) - (((23873949917*I)/473040082944000)*d*
        K0*M^5*Sqrt[Pi/2717]*u^10)/(b^3*E^u) - 
      (((25971214811*I)/78840013824000)*d^3*K0*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) + (((1051643591197*I)/2575440451584000)*d^5*K0*M^5*
        Sqrt[Pi/2717]*u^10)/(b^3*E^u) + (((8394070537*I)/26220547584000)*d^7*
        K0*M^5*Sqrt[Pi/2717]*u^10)/(b^3*E^u) - 
      (((920975743*I)/3178248192000)*d^9*K0*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) - (((454093*I)/7062773760)*d^11*K0*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) + (((1162313*I)/211883212800)*d^13*K0*M^5*Sqrt[Pi/2717]*
        u^10)/(b^3*E^u) - (((137123246261*I)/2575440451584000)*d*K1*M^5*
        Sqrt[Pi/2717]*u^10)/(b^3*E^u) - (((1346785577537*I)/3863160677376000)*
        d^3*K1*M^5*Sqrt[Pi/2717]*u^10)/(b^3*E^u) + 
      (((1099457267921*I)/2575440451584000)*d^5*K1*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) + (((1016697679*I)/2913394176000)*d^7*K1*M^5*Sqrt[Pi/2717]*
        u^10)/(b^3*E^u) - (((43038673*I)/138184704000)*d^9*K1*M^5*
        Sqrt[Pi/2717]*u^10)/(b^3*E^u) - (((61463*I)/890265600)*d^11*K1*M^5*
        Sqrt[Pi/2717]*u^10)/(b^3*E^u) + (((1374613*I)/211883212800)*d^13*K1*
        M^5*Sqrt[Pi/2717]*u^10)/(b^3*E^u) + 
      (((1713140981*I)/1748036505600)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (((967934519*I)/194226278400)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      (((1367450597*I)/291339417600)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (((4068976607*I)/794562048000)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 + 
      (((189563237*I)/113508864000)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      (((4093*I)/49660128)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      (((4051*I)/52970803200)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      (((333652229*I)/794562048000)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/143]*u^10)/
       b^3 - (((7754728127*I)/1448685254016000)*d*K0*M^5*Sqrt[Pi/2717]*u^11)/
       (b^3*E^u) - (((5034453929*I)/160965028224000)*d^3*K0*M^5*Sqrt[Pi/2717]*
        u^11)/(b^3*E^u) + (((1499109257*I)/40241257056000)*d^5*K0*M^5*
        Sqrt[Pi/2717]*u^11)/(b^3*E^u) + (((433106507*I)/10652097456000)*d^7*
        K0*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      (((7682417*I)/198640512000)*d^9*K0*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      (((68053*I)/13242700800)*d^11*K0*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) + 
      (((419*I)/165533760)*d^13*K0*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      (((7913899067*I)/34960730112000)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((8727967*I)/16816128000)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((910973617*I)/3178248192000)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((381407743*I)/3178248192000)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((4852927*I)/635649638400)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((2271266497*I)/413910072576000)*d*K1*M^5*Sqrt[Pi/2717]*u^11)/
       (b^3*E^u) - (((8710076831*I)/241447542336000)*d^3*K1*M^5*Sqrt[Pi/2717]*
        u^11)/(b^3*E^u) + (((11951802481*I)/321930056448000)*d^5*K1*M^5*
        Sqrt[Pi/2717]*u^11)/(b^3*E^u) + (((2221139603*I)/42608389824000)*d^7*
        K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      (((16580909*I)/397281024000)*d^9*K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      (((167*I)/20563200)*d^11*K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) + 
      (((2293*I)/1059416064)*d^13*K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      (((2208403667*I)/9534744576000)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((607564229*I)/1059416064000)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((2675863*I)/8475328512)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((5171311*I)/37391155200)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((372107*I)/39237632000)*d^13*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((26051*I)/3178248192000)*d^15*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((73*I)/70627737600)*d^15*K0^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 + 
      (((20109449*I)/6992146022400)*d*K0^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 + 
      (((54582613*I)/9534744576000)*d*K1^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 + 
      (((2160509363*I)/6992146022400)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[2717]*b^3) + (((2728221427*I)/9534744576000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[2717]*b^3) - (((42521*I)/142027966080)*d*K0*M^5*
        Sqrt[Pi/2717]*u^12)/(b^3*E^u) - (((5590271*I)/568111864320)*d^3*K0*
        M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) - 
      (((4783*I)/9017648640)*d^5*K0*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) + 
      (((1344935*I)/56811186432)*d^7*K0*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) - 
      (((11371*I)/1986405120)*d^9*K0*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) - 
      (((1093*I)/1324270080)*d^13*K0*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) - 
      (((22643*I)/81158837760)*d*K1*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) - 
      (((5497607*I)/568111864320)*d^3*K1*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) - 
      (((10949*I)/31561770240)*d^5*K1*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) + 
      (((6585679*I)/284055932160)*d^7*K1*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) - 
      (((4759*I)/794562048)*d^9*K1*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) - 
      (((541*I)/88284672)*d^11*K1*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) + 
      (((59295497*I)/8740182528000)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      (((49767727*I)/1092522816000)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 - 
      (((16052833*I)/1748036505600)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 - 
      (((9712357*I)/79456204800)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      (((5923163*I)/113508864000)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      (((1218443*I)/39728102400)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      (((8669*I)/132427008000)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 - 
      (((37*I)/63060480)*d^11*K0*M^5*Sqrt[(11*Pi)/247]*u^12)/(b^3*E^u) - 
      ((I/14394240)*d^13*K1*M^5*Sqrt[(11*Pi)/247]*u^12)/(b^3*E^u) - 
      (((1811*I)/5193216000)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^12)/b^3 + 
      ((I/24523520)*d*K0*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      ((I/3065440)*d^3*K0*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      (((9*I)/24523520)*d^5*K0*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) - 
      (((3*I)/3065440)*d^7*K0*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      ((I/1532720)*d^11*K0*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      (((3*I)/24523520)*d^13*K0*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      (((7572199*I)/26220547584000)*d*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      (((2714623*I)/1048821903360)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      (((396779*I)/113508864000)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      (((173*I)/2032128000)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      (((5953*I)/46738944000)*d^15*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      ((I/24523520)*d*K1*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      ((I/3065440)*d^3*K1*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      (((9*I)/24523520)*d^5*K1*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) - 
      (((3*I)/3065440)*d^7*K1*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      ((I/1532720)*d^11*K1*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      (((3*I)/24523520)*d^13*K1*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      (((405887*I)/1605339648000)*d*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      (((222003211*I)/78661642752000)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      (((8147149*I)/2383686144000)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      (((14486053*I)/2383686144000)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      (((74227*I)/794562048000)*d^13*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      (((69781*I)/794562048000)*d^15*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      ((I/24523520)*d^9*K0*M^5*Sqrt[(13*Pi)/209]*u^13)/(b^3*E^u) - 
      (((1119287*I)/794562048000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/209]*u^13)/b^3 - 
      ((I/24523520)*d^9*K1*M^5*Sqrt[(13*Pi)/209]*u^13)/(b^3*E^u) - 
      (((6976397*I)/7151058432000)*d^7*K1^2*M^5*Sqrt[(19*Pi)/143]*u^13)/b^3 + 
      (((154580773*I)/26220547584000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[2717]*b^3) + (((468839479*I)/78661642752000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[2717]*b^3) + (((20129*I)/794562048000)*d^11*K0^2*
        M^5*Sqrt[(247*Pi)/11]*u^13)/b^3 - (((27169*I)/401334912000)*d*K0*K1*
        M^5*Sqrt[Pi/2717]*u^14)/b^3 + (((33529*I)/196654106880)*d^3*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 + (((11107849*I)/19665410688000)*d^5*K0*K1*
        M^5*Sqrt[Pi/2717]*u^14)/b^3 - (((492703*I)/893882304000)*d^7*K0*K1*
        M^5*Sqrt[Pi/2717]*u^14)/b^3 - (((41203*I)/119184307200)*d^9*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 - (((20563*I)/74490192000)*d^11*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 + (((619*I)/1471411200)*d^13*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 + (((1681*I)/19864051200)*d^15*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 - (((182491*I)/1787764608000)*d^5*K0^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 - (((51419*I)/595921536000)*d^11*K0^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 - (((2701*I)/39728102400)*d^13*K0^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 - (((241*I)/39728102400)*d^15*K0^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 - (((7561*I)/1787764608000)*d*K1^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 - (((176261*I)/1787764608000)*d^5*K1^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 - (((16883*I)/198640512000)*d^11*K1^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 - (((7753*I)/119184307200)*d^13*K1^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 - (((227*I)/39728102400)*d^15*K1^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 + (((17819*I)/1787764608000)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/247]*u^15)/b^3 + (((2167*I)/119184307200)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/247]*u^15)/b^3 + (((233*I)/13242700800)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/247]*u^15)/b^3 - (((587*I)/1787764608000)*d*K0^2*M^5*
        Sqrt[(13*Pi)/209]*u^15)/b^3 - (((15359*I)/357552921600)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[2717]*b^3) - (((14869*I)/357552921600)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[2717]*b^3) + 
      (((1333*I)/1787764608000)*d^7*K1^2*M^5*Sqrt[(143*Pi)/19]*u^15)/b^3 + 
      ((I/12769747200)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 + 
      ((I/364849920)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 + 
      (((89*I)/12769747200)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 + 
      ((I/170263296)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 + 
      ((I/1418860800)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 - 
      ((I/1824249600)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^16)/b^3 - 
      ((I/851316480)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^16)/b^3 + 
      ((I/4256582400)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^16)/b^3)/Pi, 
    ((((7836943*I)/28026880)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((235869*I)/1000960)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((6307193*I)/28026880)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((432451*I)/14013440)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((205*I)/329728)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((63249*I)/1401344)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((158203*I)/1313760)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((735173*I)/7006720)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((12967*I)/1751680)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((19207*I)/5605376)*d*K0^2*M^5*Sqrt[(13*Pi)/209]*u^3)/b^3 + 
      (((925*I)/4204032)*d*K1^2*M^5*Sqrt[(19*Pi)/143]*u^3)/b^3 - 
      (((603815*I)/2802688)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) - 
      (((25535*I)/350336)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) + 
      (((33*I)/7006720)*d^13*K1^2*M^5*Sqrt[(143*Pi)/19]*u^3)/b^3 - 
      (391308299*d*K0*K1*M^5*u^3)/(10594160640*b^3*Sqrt[2717*Pi]) - 
      (189067*d^3*K0*K1*M^5*u^3)/(62318592*b^3*Sqrt[2717*Pi]) + 
      (150553031*d^5*K0*K1*M^5*u^3)/(623185920*b^3*Sqrt[2717*Pi]) - 
      (80525329*d^7*K0*K1*M^5*u^3)/(294282240*b^3*Sqrt[2717*Pi]) + 
      (63671089*d^9*K0*K1*M^5*u^3)/(3531386880*b^3*Sqrt[2717*Pi]) + 
      (13944277*d^11*K0*K1*M^5*u^3)/(252241920*b^3*Sqrt[2717*Pi]) - 
      (2073*d^13*K0*K1*M^5*u^3)/(1601536*b^3*Sqrt[2717*Pi]) + 
      (5614363*d^3*K0^2*M^5*Sqrt[11/(247*Pi)]*u^4)/(10594160640*b^3) - 
      (7553027*d^7*K0^2*M^5*Sqrt[11/(247*Pi)]*u^4)/(588564480*b^3) + 
      (91835*d^9*K0^2*M^5*Sqrt[247/(11*Pi)]*u^4)/(1412554752*b^3) - 
      (((342997751*I)/1681612800)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((15678619729*I)/11771289600)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((3189311369*I)/2942822400)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((5419727723*I)/5044838400)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((95317709*I)/767692800)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((1342249*I)/415457280)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((27070909*I)/346214400)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^4)/b^3 + 
      (1790071061117*d^3*K1^2*M^5*u^4)/(146835066470400*Sqrt[2717]*b^3*
        Sqrt[Pi]) - (347096411*d*K0^2*M^5*u^4)/(21188321280*b^3*
        Sqrt[2717*Pi]) + (2289748423*d^5*K0^2*M^5*u^4)/
       (21188321280*b^3*Sqrt[2717*Pi]) + (2850017*d^11*K0^2*M^5*u^4)/
       (100896768*b^3*Sqrt[2717*Pi]) - (73659*d^13*K0^2*M^5*u^4)/
       (112107520*b^3*Sqrt[2717*Pi]) - (4547692272143*d*K1^2*M^5*u^4)/
       (293670132940800*b^3*Sqrt[2717*Pi]) + (398892074401*d^5*K1^2*M^5*u^4)/
       (2553653329920*b^3*Sqrt[2717*Pi]) - (171602113247*d^7*K1^2*M^5*u^4)/
       (741591244800*b^3*Sqrt[2717*Pi]) + (25775345633*d^9*K1^2*M^5*u^4)/
       (1271299276800*b^3*Sqrt[2717*Pi]) + (12878924713*d^11*K1^2*M^5*u^4)/
       (211883212800*b^3*Sqrt[2717*Pi]) - (10374439*d^13*K1^2*M^5*u^4)/
       (4035870720*b^3*Sqrt[2717*Pi]) + (158617043699*d*K0*K1*M^5*
        Sqrt[13/(209*Pi)]*u^5)/(73417533235200*b^3) - 
      (((124575173*I)/1681612800)*d*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((5577022757*I)/11771289600)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((69893717*I)/183926400)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((1894973869*I)/5044838400)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((411445813*I)/8828467200)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((7650001*I)/7062773760)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((72187900951*I)/60538060800)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((85184261*I)/80076800)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((139412908489*I)/141255475200)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((39559109*I)/3070771200)*d^11*K1^2*M^5*Sqrt[(11*Pi)/247]*u^5)/b^3 - 
      (((6202078241*I)/423766425600)*d*K1^2*M^5*Sqrt[(13*Pi)/209]*u^5)/b^3 + 
      (((4208857*I)/15695052800)*d^13*K1^2*M^5*Sqrt[(13*Pi)/209]*u^5)/b^3 - 
      (((1055186081*I)/2942822400)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[2717]*b^3) - (((199335627307*I)/211883212800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[2717]*b^3) + (33334729781867*d^3*K0*K1*M^5*u^5)/
       (293670132940800*b^3*Sqrt[2717*Pi]) - 
      (21577019401423*d^5*K0*K1*M^5*u^5)/(293670132940800*b^3*
        Sqrt[2717*Pi]) - (1336257735467*d^7*K0*K1*M^5*u^5)/
       (5438335795200*b^3*Sqrt[2717*Pi]) + (72901222249*d^9*K0*K1*M^5*u^5)/
       (635649638400*b^3*Sqrt[2717*Pi]) + (27790670779*d^11*K0*K1*M^5*u^5)/
       (423766425600*b^3*Sqrt[2717*Pi]) - (378633221*d^13*K0*K1*M^5*u^5)/
       (141255475200*b^3*Sqrt[2717*Pi]) + 
      (124318489*d^9*K0^2*M^5*Sqrt[19/(143*Pi)]*u^6)/(74782310400*b^3) - 
      (((4068743153*I)/26485401600)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - 
      (((1222139729*I)/1655337600)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((1003845617*I)/1081036800)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - 
      (((114826849*I)/147141120)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - 
      (((29070809*I)/245235200)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((50587643*I)/17656934400)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((16638421*I)/367852800)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/143]*u^6)/b^3 + 
      (24662708219*d^3*K0^2*M^5*u^6)/(799102402560*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (30853282687483*d^3*K1^2*M^5*u^6)/(127682666496000*Sqrt[2717]*b^3*
        Sqrt[Pi]) - (1501471*Sqrt[2717]*d^3*K1^2*M^5*u^6)/
       (463494528000*b^3*Sqrt[Pi]) + (204915058567*d*K0^2*M^5*u^6)/
       (16315007385600*b^3*Sqrt[2717*Pi]) - (256546554907*d^5*K0^2*M^5*u^6)/
       (5932729958400*b^3*Sqrt[2717*Pi]) - (482428886053*d^7*K0^2*M^5*u^6)/
       (10876671590400*b^3*Sqrt[2717*Pi]) + (11177068181*d^11*K0^2*M^5*u^6)/
       (847532851200*b^3*Sqrt[2717*Pi]) - (169323211*d^13*K0^2*M^5*u^6)/
       (282510950400*b^3*Sqrt[2717*Pi]) + (3688439271577*d*K1^2*M^5*u^6)/
       (91771916544000*b^3*Sqrt[2717*Pi]) - 
      (800134563027901*d^5*K1^2*M^5*u^6)/(2936701329408000*b^3*
        Sqrt[2717*Pi]) - (26466239519857*d^7*K1^2*M^5*u^6)/
       (97890044313600*b^3*Sqrt[2717*Pi]) + (285025877473*d^9*K1^2*M^5*u^6)/
       (1271299276800*b^3*Sqrt[2717*Pi]) + (40003134617*d^11*K1^2*M^5*u^6)/
       (847532851200*b^3*Sqrt[2717*Pi]) - (452790491*d^13*K1^2*M^5*u^6)/
       (282510950400*b^3*Sqrt[2717*Pi]) - 
      (765671*d^13*K0*K1*M^5*Sqrt[11/(247*Pi)]*u^7)/(7062773760*b^3) - 
      (((1048475849*I)/42376642560)*d*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((3025473197*I)/21188321280)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((1056561599*I)/7062773760)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((28689833*I)/224215040)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((4791299*I)/224215040)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((1323761*I)/2522419200)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((76178759*I)/1842462720)*d*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((128939999*I)/519321600)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((869739331*I)/4237664256)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((543571471*I)/2825109504)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((746204897*I)/23542579200)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((9166081*I)/11771289600)*d^13*K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((327022427*I)/30269030400)*d^3*K0^2*M^5*Sqrt[(11*Pi)/247]*u^7)/b^3 - 
      (((1905486377*I)/10089676800)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[2717]*b^3) + (4515353849333*d*K0*K1*M^5*u^7)/
       (163150073856000*b^3*Sqrt[2717*Pi]) + 
      (24048607731059*d^3*K0*K1*M^5*u^7)/(163150073856000*b^3*
        Sqrt[2717*Pi]) - (3495368518013*d^5*K0*K1*M^5*u^7)/
       (22247737344000*b^3*Sqrt[2717*Pi]) - 
      (10082220998411*d^7*K0*K1*M^5*u^7)/(48945022156800*b^3*Sqrt[2717*Pi]) + 
      (39190374359*d^9*K0*K1*M^5*u^7)/(254259855360*b^3*Sqrt[2717*Pi]) + 
      (14866348919*d^11*K0*K1*M^5*u^7)/(423766425600*b^3*Sqrt[2717*Pi]) + 
      (3328313*d^11*K0^2*M^5*Sqrt[13/(209*Pi)]*u^8)/(6726451200*b^3) + 
      (5567054620875448007*d*K1^2*M^5*Sqrt[13/(209*Pi)]*u^8)/
       (21035145243947433984000*b^3) + (14119707103673*d^3*K1^2*M^5*
        Sqrt[13/(209*Pi)]*u^8)/(4405051994112000*b^3) + 
      (79009178977*d*K0^2*M^5*Sqrt[19/(143*Pi)]*u^8)/(489450221568000*b^3) + 
      (204797423*d^9*K0^2*M^5*Sqrt[247/(11*Pi)]*u^8)/(2118832128000*b^3) - 
      (((326074543*I)/3531386880)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 + 
      (((2020478549*I)/17656934400)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 + 
      (((113202503*I)/1059416064)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((19677523*I)/210201600)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 + 
      (((508523*I)/1177128960)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((364807*I)/235425792)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^8)/b^3 - 
      (((778409*I)/540518400)*d*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^8)/b^3 + 
      (9434150077309*d^3*K0^2*M^5*u^8)/(489450221568000*Sqrt[2717]*b^3*
        Sqrt[Pi]) - (2849075537983*d^5*K0^2*M^5*u^8)/(244725110784000*b^3*
        Sqrt[2717*Pi]) - (3327991480837*d^7*K0^2*M^5*u^8)/
       (81575036928000*b^3*Sqrt[2717*Pi]) - (2471191*d^13*K0^2*M^5*u^8)/
       (11771289600*b^3*Sqrt[2717*Pi]) + (19612921147698924833*d*K1^2*M^5*
        u^8)/(4207029048789486796800*b^3*Sqrt[2717*Pi]) - 
      (107927341244543*d^5*K1^2*M^5*u^8)/(2202525997056000*b^3*
        Sqrt[2717*Pi]) - (12284307175079*d^7*K1^2*M^5*u^8)/
       (244725110784000*b^3*Sqrt[2717*Pi]) + (14920185611*d^9*K1^2*M^5*u^8)/
       (373911552000*b^3*Sqrt[2717*Pi]) + (37480979587*d^11*K1^2*M^5*u^8)/
       (3813897830400*b^3*Sqrt[2717*Pi]) - (1289999*d^13*K1^2*M^5*u^8)/
       (4237664256*b^3*Sqrt[2717*Pi]) - (296687380447*d^5*K0*K1*M^5*
        Sqrt[13/(209*Pi)]*u^9)/(275315749632000*b^3) - 
      (((72033407*I)/52970803200)*d*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((81181259*I)/7567257600)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((29525473*I)/3115929600)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((1824223*I)/945907200)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((2704147*I)/52970803200)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((159796183*I)/52970803200)*d*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((2229346849*I)/158912409600)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((265734773*I)/19864051200)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((22525271*I)/1961881600)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((3053747*I)/1261209600)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((1316299*I)/1621555200)*d^3*K1^2*M^5*Sqrt[(13*Pi)/209]*u^9)/b^3 + 
      (((5953*I)/1177128960)*d^13*K1^2*M^5*Sqrt[(13*Pi)/209]*u^9)/b^3 + 
      (((1658687*I)/2648540160)*d^7*K0^2*M^5*Sqrt[(19*Pi)/143]*u^9)/b^3 - 
      (((131287771*I)/13242700800)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[2717]*b^3) + (592992633773*d*K0*K1*M^5*u^9)/
       (275315749632000*b^3*Sqrt[2717*Pi]) + (450603585559*d^3*K0*K1*M^5*u^9)/
       (25028704512000*b^3*Sqrt[2717*Pi]) - (2698895306539*d^7*K0*K1*M^5*u^9)/
       (91771916544000*b^3*Sqrt[2717*Pi]) + (1777619113*d^9*K0*K1*M^5*u^9)/
       (99320256000*b^3*Sqrt[2717*Pi]) + (164667551*d^11*K0*K1*M^5*u^9)/
       (29796076800*b^3*Sqrt[2717*Pi]) - (241027*d^13*K0*K1*M^5*u^9)/
       (1471411200*b^3*Sqrt[2717*Pi]) + (19607140813*d^3*K0^2*M^5*
        Sqrt[13/(209*Pi)]*u^10)/(122362555392000*b^3) - 
      (50224006537*d^7*K0^2*M^5*Sqrt[13/(209*Pi)]*u^10)/
       (183543833088000*b^3) - (3200939089*d*K0^2*M^5*Sqrt[19/(143*Pi)]*u^10)/
       (367087666176000*b^3) - (((56611*I)/17310720)*d^3*K0*K1*M^5*
        Sqrt[Pi/2717]*u^10)/b^3 + (((31922509*I)/6621350400)*d^7*K0*K1*M^5*
        Sqrt[Pi/2717]*u^10)/b^3 - (((35398073*I)/39728102400)*d^11*K0*K1*M^5*
        Sqrt[Pi/2717]*u^10)/b^3 + (((130751*I)/4966012800)*d^13*K0*K1*M^5*
        Sqrt[Pi/2717]*u^10)/b^3 - (((515111*I)/13242700800)*d*K0*K1*M^5*
        Sqrt[(19*Pi)/143]*u^10)/b^3 + (((412823*I)/2207116800)*d^5*K0*K1*M^5*
        Sqrt[(19*Pi)/143]*u^10)/b^3 - (((149393*I)/810777600)*d^9*K0*K1*M^5*
        Sqrt[(19*Pi)/143]*u^10)/b^3 + (1559731398913*d^3*K1^2*M^5*u^10)/
       (1101262998528000*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (1036417069*d^5*K0^2*M^5*u^10)/(1468350664704*b^3*Sqrt[2717*Pi]) + 
      (159859663*d^9*K0^2*M^5*u^10)/(93477888000*b^3*Sqrt[2717*Pi]) + 
      (623029567*d^11*K0^2*M^5*u^10)/(953474457600*b^3*Sqrt[2717*Pi]) - 
      (94769*d^13*K0^2*M^5*u^10)/(5297080320*b^3*Sqrt[2717*Pi]) + 
      (576130472711*d*K1^2*M^5*u^10)/(1101262998528000*b^3*Sqrt[2717*Pi]) - 
      (454735386059*d^5*K1^2*M^5*u^10)/(550631499264000*b^3*Sqrt[2717*Pi]) - 
      (720225649277*d^7*K1^2*M^5*u^10)/(183543833088000*b^3*Sqrt[2717*Pi]) + 
      (28926854903*d^9*K1^2*M^5*u^10)/(14302116864000*b^3*Sqrt[2717*Pi]) + 
      (772094623*d^11*K1^2*M^5*u^10)/(953474457600*b^3*Sqrt[2717*Pi]) - 
      (581393*d^13*K1^2*M^5*u^10)/(26485401600*b^3*Sqrt[2717*Pi]) - 
      (((171191*I)/6621350400)*d*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((5745767*I)/39728102400)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((7068409*I)/19864051200)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((567089*I)/7945620480)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((4801*I)/177357600)*d*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((132553*I)/315302400)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((3399259*I)/39728102400)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((91621*I)/4966012800)*d^9*K0^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 + 
      (((251*I)/1135088640)*d^13*K0^2*M^5*Sqrt[(11*Pi)/247]*u^11)/b^3 - 
      (((619537*I)/39728102400)*d^3*K0^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 + 
      (((353*I)/31159296)*d^5*K1^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 - 
      (((20599*I)/1168473600)*d^9*K1^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 + 
      (((389*I)/1727308800)*d^13*K1^2*M^5*Sqrt[(13*Pi)/209]*u^11)/b^3 - 
      (((336649*I)/1471411200)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[2717]*b^3) + 
      (3217975991*d*K0*K1*M^5*u^11)/(275315749632000*b^3*Sqrt[2717*Pi]) + 
      (109643810599*d^3*K0*K1*M^5*u^11)/(275315749632000*b^3*Sqrt[2717*Pi]) + 
      (8508519391*d^5*K0*K1*M^5*u^11)/(34414468704000*b^3*Sqrt[2717*Pi]) - 
      (22347182699*d^7*K0*K1*M^5*u^11)/(15295319424000*b^3*Sqrt[2717*Pi]) + 
      (1875667967*d^9*K0*K1*M^5*u^11)/(3575529216000*b^3*Sqrt[2717*Pi]) + 
      (901535*d^11*K0*K1*M^5*u^11)/(3178248192*b^3*Sqrt[2717*Pi]) - 
      (6427*d^13*K0*K1*M^5*u^11)/(1471411200*b^3*Sqrt[2717*Pi]) + 
      (2444004426630941*d^3*K0^2*M^5*Sqrt[13/(209*Pi)]*u^12)/
       (246505608327508992000*b^3) - (131*d^13*K1^2*M^5*Sqrt[19/(143*Pi)]*
        u^12)/(529708032*b^3) + (2124060413*d^9*K1^2*M^5*Sqrt[143/(19*Pi)]*
        u^12)/(6929375620608000*b^3) - (((131*I)/53978400)*d*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 - (((478741*I)/9932025600)*d^3*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 + (((67889*I)/9932025600)*d^5*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 - (((5521*I)/110355840)*d^9*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 - (((9311*I)/367852800)*d^11*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 + (((257*I)/202694400)*d^13*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 + (((1801*I)/198640512)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/209]*u^12)/b^3 - (4407672397659121*d^3*K0^2*M^5*u^12)/
       (49301121665501798400*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (1509871049*d^3*K1^2*M^5*u^12)/(39330821376000*Sqrt[2717]*b^3*
        Sqrt[Pi]) - (35596073*d*K0^2*M^5*u^12)/(30590638848000*b^3*
        Sqrt[2717*Pi]) - (3890533*d^5*K0^2*M^5*u^12)/(327756844800*b^3*
        Sqrt[2717*Pi]) - (1338697567*d^7*K0^2*M^5*u^12)/
       (15295319424000*b^3*Sqrt[2717*Pi]) + (751747*d^9*K0^2*M^5*u^12)/
       (14593996800*b^3*Sqrt[2717*Pi]) + (1317191*d^11*K0^2*M^5*u^12)/
       (79456204800*b^3*Sqrt[2717*Pi]) - (18587*d^13*K0^2*M^5*u^12)/
       (2648540160*b^3*Sqrt[2717*Pi]) - (149728679*d*K1^2*M^5*u^12)/
       (91771916544000*b^3*Sqrt[2717*Pi]) + (52675241*d^5*K1^2*M^5*u^12)/
       (13765787481600*b^3*Sqrt[2717*Pi]) - (13868267503*d^7*K1^2*M^5*u^12)/
       (137657874816000*b^3*Sqrt[2717*Pi]) - (27174482749*d^9*K1^2*M^5*u^12)/
       (6929375620608000*b^3*Sqrt[2717*Pi]) + (5946613*d^11*K1^2*M^5*u^12)/
       (238368614400*b^3*Sqrt[2717*Pi]) + (d*K0*K1*M^5*Sqrt[11/(247*Pi)]*
        u^13)/(51689715840*b^3) - (1090237*d^9*K0*K1*M^5*Sqrt[11/(247*Pi)]*
        u^13)/(536329382400*b^3) + (5297*d^11*K0*K1*M^5*Sqrt[19/(143*Pi)]*
        u^13)/(5959215360*b^3) - (((631*I)/331067520)*d^5*K0^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 + (((15*I)/1226176)*d^7*K0^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 - ((I/525504)*d^9*K0^2*M^5*Sqrt[Pi/2717]*
        u^13)/b^3 - (((137*I)/36785280)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^13)/
       b^3 - (((397*I)/993202560)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      ((I/58423680)*d*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      (((71*I)/6130880)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      (((83*I)/36785280)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      (((79*I)/248300640)*d^13*K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      ((I/248300640)*d*K0^2*M^5*Sqrt[(11*Pi)/247]*u^13)/b^3 - 
      (((5*I)/33106752)*d^5*K1^2*M^5*Sqrt[(11*Pi)/247]*u^13)/b^3 - 
      (((11*I)/36785280)*d^11*K1^2*M^5*Sqrt[(11*Pi)/247]*u^13)/b^3 - 
      (((1409*I)/331067520)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[2717]*b^3) - 
      (((191*I)/47295360)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[2717]*b^3) - 
      (121277489*d*K0*K1*M^5*u^13)/(130774981075200*b^3*Sqrt[2717*Pi]) - 
      (40163*d^3*K0*K1*M^5*u^13)/(19279814400*b^3*Sqrt[2717*Pi]) + 
      (108265303*d^5*K0*K1*M^5*u^13)/(3441446870400*b^3*Sqrt[2717*Pi]) - 
      (18050233*d^7*K0*K1*M^5*u^13)/(688289374080*b^3*Sqrt[2717*Pi]) - 
      (179747*d^9*K0*K1*M^5*u^13)/(107265876480*b^3*Sqrt[2717*Pi]) + 
      (163*d^13*K0*K1*M^5*u^13)/(33106752*b^3*Sqrt[2717*Pi]) + 
      (d*K0^2*M^5*Sqrt[11/(247*Pi)]*u^14)/(441423360*b^3) + 
      (d*K1^2*M^5*Sqrt[11/(247*Pi)]*u^14)/(441423360*b^3) - 
      (d^5*K0^2*M^5*Sqrt[13/(209*Pi)]*u^14)/(55641600*b^3) - 
      (d^5*K1^2*M^5*Sqrt[13/(209*Pi)]*u^14)/(55641600*b^3) - 
      (d^11*K0^2*M^5*Sqrt[247/(11*Pi)]*u^14)/(220711680*b^3) - 
      (d^11*K1^2*M^5*Sqrt[247/(11*Pi)]*u^14)/(220711680*b^3) + 
      ((I/18392640)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 + 
      ((I/2299080)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 + 
      (((3*I)/6130880)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 - 
      ((I/766360)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 + 
      ((I/1149540)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 + 
      ((I/6130880)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 - 
      ((I/18392640)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^14)/b^3 - 
      (5723*d^3*K0^2*M^5*u^14)/(50984398080*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (5723*d^3*K1^2*M^5*u^14)/(50984398080*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (17113*d*K0^2*M^5*u^14)/(509843980800*b^3*Sqrt[2717*Pi]) + 
      (17113*d^5*K0^2*M^5*u^14)/(101968796160*b^3*Sqrt[2717*Pi]) - 
      (241*d^7*K0^2*M^5*u^14)/(1108356480*b^3*Sqrt[2717*Pi]) + 
      (463*d^9*K0^2*M^5*u^14)/(551779200*b^3*Sqrt[2717*Pi]) + 
      (107*d^11*K0^2*M^5*u^14)/(110355840*b^3*Sqrt[2717*Pi]) - 
      (d^13*K0^2*M^5*u^14)/(3503360*b^3*Sqrt[2717*Pi]) - 
      (17113*d*K1^2*M^5*u^14)/(509843980800*b^3*Sqrt[2717*Pi]) + 
      (17113*d^5*K1^2*M^5*u^14)/(101968796160*b^3*Sqrt[2717*Pi]) - 
      (241*d^7*K1^2*M^5*u^14)/(1108356480*b^3*Sqrt[2717*Pi]) + 
      (463*d^9*K1^2*M^5*u^14)/(551779200*b^3*Sqrt[2717*Pi]) + 
      (107*d^11*K1^2*M^5*u^14)/(110355840*b^3*Sqrt[2717*Pi]) - 
      (d^13*K1^2*M^5*u^14)/(3503360*b^3*Sqrt[2717*Pi]))/Pi, 
    ((((-29487*I)/7006720)*d*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((352719*I)/7006720)*d^3*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) - 
      (((95867*I)/3503360)*d^5*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((821053*I)/7006720)*d^9*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) - 
      (((196681*I)/7006720)*d^11*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) - 
      (((1011*I)/875840)*d^13*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) + 
      (((2727*I)/3503360)*d^15*K1*M^5*Sqrt[Pi/2717]*u)/(b^3*E^u) - 
      (((53*I)/103040)*d^7*K1*M^5*Sqrt[(209*Pi)/13]*u)/(b^3*E^u) + 
      (((923889*I)/28026880)*d*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((4789649*I)/14013440)*d^3*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((3178621*I)/14013440)*d^5*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((18490993*I)/28026880)*d^7*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((213757*I)/3503360)*d^11*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((67079*I)/7006720)*d^13*K0*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((29487*I)/7006720)*d*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((352719*I)/7006720)*d^3*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((95867*I)/3503360)*d^5*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((821053*I)/7006720)*d^9*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((196681*I)/7006720)*d^11*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) - 
      (((1011*I)/875840)*d^13*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((2727*I)/3503360)*d^15*K1*M^5*Sqrt[Pi/2717]*u^2)/(b^3*E^u) + 
      (((234275*I)/5605376)*d^9*K0*M^5*Sqrt[(11*Pi)/247]*u^2)/(b^3*E^u) + 
      (((87*I)/28026880)*d^15*K0*M^5*Sqrt[(209*Pi)/13]*u^2)/(b^3*E^u) - 
      (((53*I)/103040)*d^7*K1*M^5*Sqrt[(209*Pi)/13]*u^2)/(b^3*E^u) + 
      (((17660106178567*I)/407778071500800)*d*K0*M^5*Sqrt[Pi/2717]*u^3)/
       (b^3*E^u) + (((77296542851699*I)/203889035750400)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^3)/(b^3*E^u) - (((59645333885131*I)/203889035750400)*
        d^5*K0*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) - 
      (((1621988741277*I)/2384667084800)*d^7*K0*M^5*Sqrt[Pi/2717]*u^3)/
       (b^3*E^u) + (((209024266747*I)/420823603200)*d^9*K0*M^5*Sqrt[Pi/2717]*
        u^3)/(b^3*E^u) + (((119773*I)/1915900)*d^11*K0*M^5*Sqrt[Pi/2717]*u^3)/
       (b^3*E^u) - (((67079*I)/7006720)*d^13*K0*M^5*Sqrt[Pi/2717]*u^3)/
       (b^3*E^u) + (((1081524901*I)/129147863040)*d*K0^2*M^5*Sqrt[Pi/2717]*
        u^3)/b^3 - (((2244719713*I)/16143482880)*d^5*K0^2*M^5*Sqrt[Pi/2717]*
        u^3)/b^3 - (((439750637*I)/2807562240)*d^9*K0^2*M^5*Sqrt[Pi/2717]*
        u^3)/b^3 - (((4185348119*I)/32286965760)*d^11*K0^2*M^5*Sqrt[Pi/2717]*
        u^3)/b^3 + (((71815031*I)/8071741440)*d^13*K0^2*M^5*Sqrt[Pi/2717]*
        u^3)/b^3 - (((36055*I)/379846656)*d^15*K0^2*M^5*Sqrt[Pi/2717]*u^3)/
       b^3 - (((106187*I)/25829572608)*d^17*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((83748805*I)/57655296)*d^7*K1*M^5*Sqrt[Pi/2717]*u^3)/(b^3*E^u) + 
      (((24617224669*I)/23542579200)*d^9*K1*M^5*Sqrt[Pi/2717]*u^3)/
       (b^3*E^u) + (((129322517*I)/784752640)*d^11*K1*M^5*Sqrt[Pi/2717]*u^3)/
       (b^3*E^u) - (((766267*I)/33632256)*d^13*K1*M^5*Sqrt[Pi/2717]*u^3)/
       (b^3*E^u) + (((5778121*I)/4708515840)*d^15*K1*M^5*Sqrt[Pi/2717]*u^3)/
       (b^3*E^u) + (((163762169*I)/3587440640)*d*K1^2*M^5*Sqrt[Pi/2717]*u^3)/
       b^3 - (((1784085671*I)/5381160960)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^3)/
       b^3 + (((7690747*I)/1076232192)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((508586381*I)/4035870720)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((39883861*I)/16143482880)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((274977*I)/1793720320)*d^15*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((37441*I)/3587440640)*d^17*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((320505697*I)/6457393152)*d^7*K0^2*M^5*Sqrt[(11*Pi)/247]*u^3)/b^3 - 
      (((86704153*I)/1412554752)*d^5*K1*M^5*Sqrt[(11*Pi)/247]*u^3)/
       (b^3*E^u) + (((3878079*I)/461619200)*d*K1*M^5*Sqrt[(13*Pi)/209]*u^3)/
       (b^3*E^u) - (((1061671*I)/16143482880)*d^13*K1^2*M^5*Sqrt[(13*Pi)/209]*
        u^3)/b^3 + (((771024467*I)/17656934400)*d^3*K1*M^5*Sqrt[(19*Pi)/143]*
        u^3)/(b^3*E^u) - (((890067481*I)/6457393152)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^3)/(Sqrt[2717]*b^3) + (((168129959*I)/1076232192)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) + (((87*I)/28026880)*d^15*K0*M^5*
        Sqrt[(209*Pi)/13]*u^3)/(b^3*E^u) + 
      (((226117974305183*I)/3262224572006400)*d*K0*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) + (((1064304368485037*I)/2174816381337600)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^4)/(b^3*E^u) - (((3306091411229*I)/7879769497600)*d^5*
        K0*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) - 
      (((285246097759813*I)/343392060211200)*d^7*K0*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) + (((2034478284347*I)/3366588825600)*d^9*K0*M^5*
        Sqrt[Pi/2717]*u^4)/(b^3*E^u) + (((203677681*I)/2047180800)*d^11*K0*
        M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) - (((2163043*I)/168161280)*d^13*K0*
        M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + (((5695213*I)/9417031680)*d^15*K0*
        M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((2631939355333019*I)/20149034121216000)*d*K1*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) + (((24998800240567529*I)/28544465005056000)*d^3*K1*M^5*
        Sqrt[Pi/2717]*u^4)/(b^3*E^u) - 
      (((134802779195937497*I)/171266790030336000)*d^5*K1*M^5*Sqrt[Pi/2717]*
        u^4)/(b^3*E^u) - (((1038861328629779*I)/721123326443520)*d^7*K1*M^5*
        Sqrt[Pi/2717]*u^4)/(b^3*E^u) + (((45200380962637*I)/42419019202560)*
        d^9*K1*M^5*Sqrt[Pi/2717]*u^4)/(b^3*E^u) + 
      (((219274089847*I)/1235985408000)*d^11*K1*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) - (((1906277*I)/84080640)*d^13*K1*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) + (((4682761*I)/4708515840)*d^15*K1*M^5*Sqrt[Pi/2717]*u^4)/
       (b^3*E^u) - (((418951529453*I)/54242102476800)*d*K0*K1*M^5*
        Sqrt[Pi/2717]*u^4)/b^3 - (((3781362105923*I)/10170394214400)*d^5*K0*
        K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + (((108299385517621*I)/40681576857600)*
        d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((1169251702309*I)/1291478630400)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/
       b^3 + (((107550807517*I)/2905826918400)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*
        u^4)/b^3 - (((19145399113*I)/40681576857600)*d^15*K0*K1*M^5*
        Sqrt[Pi/2717]*u^4)/b^3 - (((196758115*I)/6509052297216)*d^17*K0*K1*
        M^5*Sqrt[Pi/2717]*u^4)/b^3 - (((2526080723339*I)/40681576857600)*d^3*
        K0*K1*M^5*Sqrt[(13*Pi)/209]*u^4)/b^3 - 
      (((126536315839*I)/2712105123840)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^4)/
       b^3 + (((327557449061454449*I)/5480537280970752000)*d*K0*M^5*
        Sqrt[Pi/2717]*u^5)/(b^3*E^u) + 
      (((2097138856010697349*I)/5480537280970752000)*d^3*K0*M^5*Sqrt[Pi/2717]*
        u^5)/(b^3*E^u) - (((59152415842332259*I)/166076887302144000)*d^5*K0*
        M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((35401203499985329*I)/57689866115481600)*d^7*K0*M^5*Sqrt[Pi/2717]*
        u^5)/(b^3*E^u) + (((1551958401128909*I)/3393521536204800)*d^9*K0*M^5*
        Sqrt[Pi/2717]*u^5)/(b^3*E^u) + (((3145107196457*I)/39551533056000)*
        d^11*K0*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((106010117*I)/10762321920)*d^13*K0*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) + 
      (((10129947*I)/25112084480)*d^15*K0*M^5*Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((43604361833*I)/2358352281600)*d*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((122284637743*I)/322869657600)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((1242247254511*I)/5424210247680)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^5)/
       b^3 + (((157720826909*I)/11623307673600)*d^13*K0^2*M^5*Sqrt[Pi/2717]*
        u^5)/b^3 - (((10638005113*I)/81363153715200)*d^15*K0^2*M^5*
        Sqrt[Pi/2717]*u^5)/b^3 - (((341880223*I)/32545261486080)*d^17*K0^2*
        M^5*Sqrt[Pi/2717]*u^5)/b^3 + 
      (((12987555918878027*I)/161192272969728000)*d*K1*M^5*Sqrt[Pi/2717]*u^5)/
       (b^3*E^u) + (((469353119318772163*I)/913422880161792000)*d^3*K1*M^5*
        Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((659661824833797031*I)/1370134320242688000)*d^5*K1*M^5*Sqrt[Pi/2717]*
        u^5)/(b^3*E^u) - (((1965129884212009*I)/2403744421478400)*d^7*K1*M^5*
        Sqrt[Pi/2717]*u^5)/(b^3*E^u) + 
      (((1033660407969193*I)/1696760768102400)*d^9*K1*M^5*Sqrt[Pi/2717]*u^5)/
       (b^3*E^u) + (((2134196815207*I)/19775766528000)*d^11*K1*M^5*
        Sqrt[Pi/2717]*u^5)/(b^3*E^u) - (((12556667*I)/960921600)*d^13*K1*M^5*
        Sqrt[Pi/2717]*u^5)/(b^3*E^u) - 
      (((8469891387933323*I)/68345049120768000)*d*K1^2*M^5*Sqrt[Pi/2717]*u^5)/
       b^3 + (((386859887032679*I)/1139084152012800)*d^5*K1^2*M^5*
        Sqrt[Pi/2717]*u^5)/b^3 + (((1705198528338407*I)/610223652864000)*d^7*
        K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((196790837656519*I)/305111826432000)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^5)/
       b^3 - (((181054962877*I)/610223652864000)*d^15*K1^2*M^5*Sqrt[Pi/2717]*
        u^5)/b^3 + (((783925993*I)/221396336640)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/247]*u^5)/b^3 - (((6612876547*I)/1952715689164800)*d^17*
        K1^2*M^5*Sqrt[(11*Pi)/247]*u^5)/b^3 - 
      (((248522802719*I)/81363153715200)*d^5*K0^2*M^5*Sqrt[(13*Pi)/209]*u^5)/
       b^3 + (((3809423*I)/94170316800)*d^15*K1*M^5*Sqrt[(13*Pi)/209]*u^5)/
       (b^3*E^u) + (((4296264456559*I)/81363153715200)*d^7*K0^2*M^5*
        Sqrt[(19*Pi)/143]*u^5)/b^3 - (((313899450190801*I)/4881789222912000)*
        d^9*K1^2*M^5*Sqrt[(19*Pi)/143]*u^5)/b^3 - 
      (((28536993309827*I)/81363153715200)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[2717]*b^3) - (((84150717711701*I)/71192759500800)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[2717]*b^3) + 
      (((4951397304054293*I)/166076887302144000)*d*K0*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) + (((6339623796419629*I)/35131649236992000)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) - 
      (((948099569224210027*I)/5480537280970752000)*d^5*K0*M^5*Sqrt[Pi/2717]*
        u^6)/(b^3*E^u) - (((6854573939273*I)/24117837004800)*d^7*K0*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + 
      (((720209579842673*I)/3393521536204800)*d^9*K0*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) + (((387403169843*I)/9887883264000)*d^11*K0*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) - (((14725153*I)/3165388800)*d^13*K0*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) + 
      (((97191505775063831*I)/2435794347098112000)*d*K1*M^5*Sqrt[Pi/2717]*
        u^6)/(b^3*E^u) + (((5043710789505488339*I)/21922149123883008000)*d^3*
        K1*M^5*Sqrt[Pi/2717]*u^6)/(b^3*E^u) - 
      (((15330455645223293279*I)/65766447371649024000)*d^5*K1*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) - 
      (((1199213514350261441*I)/3461391966928896000)*d^7*K1*M^5*Sqrt[Pi/2717]*
        u^6)/(b^3*E^u) + (((54387963886313549*I)/203611292172288000)*d^9*K1*
        M^5*Sqrt[Pi/2717]*u^6)/(b^3*E^u) + 
      (((22776747092221*I)/474618396672000)*d^11*K1*M^5*Sqrt[Pi/2717]*u^6)/
       (b^3*E^u) - (((25954885867*I)/4520175206400)*d^13*K1*M^5*Sqrt[Pi/2717]*
        u^6)/(b^3*E^u) + (((141615367*I)/645739315200)*d^15*K1*M^5*
        Sqrt[Pi/2717]*u^6)/(b^3*E^u) - 
      (((5524782576782773*I)/46987221270528000)*d*K0*K1*M^5*Sqrt[Pi/2717]*
        u^6)/b^3 + (((2431025754207023*I)/6264962836070400)*d^5*K0*K1*M^5*
        Sqrt[Pi/2717]*u^6)/b^3 + (((1962367009345739*I)/839057522688000)*d^7*
        K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 - 
      (((47367460679069*I)/87174807552000)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/
       b^3 + (((2597366741149*I)/81363153715200)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*
        u^6)/b^3 - (((53972062931*I)/305111826432000)*d^15*K0*K1*M^5*
        Sqrt[Pi/2717]*u^6)/b^3 - (((8137342141*I)/244089461145600)*d^17*K0*K1*
        M^5*Sqrt[Pi/2717]*u^6)/b^3 + (((770821*I)/47085158400)*d^15*K0*M^5*
        Sqrt[(11*Pi)/247]*u^6)/(b^3*E^u) - 
      (((50195251998581*I)/626496283607040)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/209]*
        u^6)/b^3 - (((9690290451217*I)/174349615104000)*d^9*K0*K1*M^5*
        Sqrt[(19*Pi)/143]*u^6)/b^3 + 
      (((107977050304825829*I)/8768859649553203200)*d*K0*M^5*Sqrt[Pi/2717]*
        u^7)/(b^3*E^u) + (((152652441234818849*I)/2391507177150873600)*d^3*K0*
        M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((127376000081239757*I)/1906273836859392000)*d^5*K0*M^5*Sqrt[Pi/2717]*
        u^7)/(b^3*E^u) - (((24677754339459413*I)/256399404957696000)*d^7*K0*
        M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) + 
      (((1319631325365373*I)/17705329754112000)*d^9*K0*M^5*Sqrt[Pi/2717]*u^7)/
       (b^3*E^u) - (((14917849157*I)/9040350412800)*d^13*K0*M^5*Sqrt[Pi/2717]*
        u^7)/(b^3*E^u) + (((556607479*I)/9040350412800)*d^15*K0*M^5*
        Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((407484730392757*I)/16343381311488000)*d*K0^2*M^5*Sqrt[Pi/2717]*u^7)/
       b^3 + (((134916518979233*I)/1474108902604800)*d^5*K0^2*M^5*
        Sqrt[Pi/2717]*u^7)/b^3 + (((3152958902827007*I)/7671383064576000)*d^7*
        K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((940930353983791*I)/4881789222912000)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^7)/
       b^3 - (((473507810796931*I)/4881789222912000)*d^11*K0^2*M^5*
        Sqrt[Pi/2717]*u^7)/b^3 + (((1816231104439*I)/325452614860800)*d^13*
        K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - (((89897553959*I)/4881789222912000)*
        d^15*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((7624797189392459*I)/571882151057817600)*d*K1*M^5*Sqrt[Pi/2717]*u^7)/
       (b^3*E^u) + (((342189921110940209*I)/4384429824776601600)*d^3*K1*M^5*
        Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((5341566772361009599*I)/65766447371649024000)*d^5*K1*M^5*
        Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((369309976586591*I)/3287171858432000)*d^7*K1*M^5*Sqrt[Pi/2717]*u^7)/
       (b^3*E^u) + (((17861133761276137*I)/203611292172288000)*d^9*K1*M^5*
        Sqrt[Pi/2717]*u^7)/(b^3*E^u) + (((309946332299*I)/18984735866880)*
        d^11*K1*M^5*Sqrt[Pi/2717]*u^7)/(b^3*E^u) - 
      (((8724488819*I)/4520175206400)*d^13*K1*M^5*Sqrt[Pi/2717]*u^7)/
       (b^3*E^u) + (((325350283*I)/4520175206400)*d^15*K1*M^5*Sqrt[Pi/2717]*
        u^7)/(b^3*E^u) - (((14056073878586227*I)/375897770164224000)*d*K1^2*
        M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((56351499389224657*I)/375897770164224000)*d^5*K1^2*M^5*Sqrt[Pi/2717]*
        u^7)/b^3 - (((707278802586821*I)/4881789222912000)*d^11*K1^2*M^5*
        Sqrt[Pi/2717]*u^7)/b^3 - (((433694333*I)/19925670297600)*d^15*K1^2*
        M^5*Sqrt[Pi/2717]*u^7)/b^3 - (((1076300737*I)/101703942144000)*d^17*
        K1^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - (((298837549*I)/488178922291200)*
        d^17*K0^2*M^5*Sqrt[(11*Pi)/247]*u^7)/b^3 - 
      (((135964569209159*I)/4881789222912000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/247]*
        u^7)/b^3 + (((3110032118659*I)/4881789222912000)*d^13*K1^2*M^5*
        Sqrt[(13*Pi)/209]*u^7)/b^3 - (((35902767778277*I)/185628528476160)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[2717]*b^3) - 
      (((114489696815824523*I)/375897770164224000)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[2717]*b^3) + (((552026273*I)/8254232985600)*d^11*K0*M^5*
        Sqrt[(209*Pi)/13]*u^7)/(b^3*E^u) + 
      (((138065787579449*I)/53699681452032000)*d^7*K1^2*M^5*Sqrt[(247*Pi)/11]*
        u^7)/b^3 + (((417775262022890243*I)/131532894743298048000)*d*K0*M^5*
        Sqrt[Pi/2717]*u^8)/(b^3*E^u) + 
      (((6950338540630363*I)/381254767371878400)*d^3*K0*M^5*Sqrt[Pi/2717]*
        u^8)/(b^3*E^u) - (((855468117040964027*I)/43844298247766016000)*d^5*
        K0*M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) + 
      (((908591092525483*I)/45246953816064000)*d^9*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((3658434458863*I)/949236793344000)*d^11*K0*M^5*
        Sqrt[Pi/2717]*u^8)/(b^3*E^u) - (((4155658693*I)/9040350412800)*d^13*
        K0*M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) + 
      (((152803019*I)/9040350412800)*d^15*K0*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) + (((351485966276488423*I)/78919736845978828800)*d*K1*M^5*
        Sqrt[Pi/2717]*u^8)/(b^3*E^u) + 
      (((7848039482562563887*I)/394598684229894144000)*d^3*K1*M^5*
        Sqrt[Pi/2717]*u^8)/(b^3*E^u) - 
      (((1844199887593126117*I)/78919736845978828800)*d^5*K1*M^5*
        Sqrt[Pi/2717]*u^8)/(b^3*E^u) - 
      (((569308848826430239*I)/20768351801573376000)*d^7*K1*M^5*Sqrt[Pi/2717]*
        u^8)/(b^3*E^u) + (((9212278615985041*I)/407222584344576000)*d^9*K1*
        M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) + 
      (((2459553842591*I)/569542076006400)*d^11*K1*M^5*Sqrt[Pi/2717]*u^8)/
       (b^3*E^u) - (((14158522877*I)/27121051238400)*d^13*K1*M^5*
        Sqrt[Pi/2717]*u^8)/(b^3*E^u) + (((58308167*I)/3013450137600)*d^15*K1*
        M^5*Sqrt[Pi/2717]*u^8)/(b^3*E^u) - 
      (((238552429442609*I)/10441604726784000)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/
       b^3 - (((15287170269592997*I)/93974442541056000)*d^3*K0*K1*M^5*
        Sqrt[Pi/2717]*u^8)/b^3 + (((364722375109601*I)/4085845327872000)*d^5*
        K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((10443438505523*I)/135605256192000)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/
       b^3 - (((493187063*I)/135605256192000)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*
        u^8)/b^3 - (((1963934801*I)/305111826432000)*d^17*K0*K1*M^5*
        Sqrt[Pi/2717]*u^8)/b^3 - (((18151575715849*I)/1220447305728000)*d^9*
        K0*K1*M^5*Sqrt[(11*Pi)/247]*u^8)/b^3 + 
      (((58357854883*I)/174349615104000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/209]*
        u^8)/b^3 - (((9249890892857369*I)/6922783933857792000)*d^7*K0*M^5*
        Sqrt[(19*Pi)/143]*u^8)/(b^3*E^u) + 
      (((1941791350531*I)/1220447305728000)*d^7*K0*K1*M^5*Sqrt[(209*Pi)/13]*
        u^8)/b^3 + (((361614465823672169*I)/394598684229894144000)*d*K0*M^5*
        Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((63310780683797917*I)/17156464531734528000)*d^3*K0*M^5*Sqrt[Pi/2717]*
        u^9)/(b^3*E^u) - (((1812356549951270383*I)/394598684229894144000)*d^5*
        K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      (((619721517454267*I)/125868798797414400)*d^7*K0*M^5*Sqrt[Pi/2717]*u^9)/
       (b^3*E^u) + (((340920676854239*I)/81444516868915200)*d^9*K0*M^5*
        Sqrt[Pi/2717]*u^9)/(b^3*E^u) + (((2349144017999*I)/2847710380032000)*
        d^11*K0*M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((35618549*I)/9040350412800)*d^15*K0*M^5*Sqrt[Pi/2717]*u^9)/
       (b^3*E^u) - (((136414524584413*I)/46987221270528000)*d*K0^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 + (((455324704275751*I)/46987221270528000)*d^5*
        K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((3635449607773*I)/203407884288000)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^9)/
       b^3 - (((1041905913079*I)/122044730572800)*d^11*K0^2*M^5*Sqrt[Pi/2717]*
        u^9)/b^3 + (((296636270761*I)/610223652864000)*d^13*K0^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 + (((18815197*I)/610223652864000)*d^15*K0^2*
        M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((22415573858323153*I)/26306578948659609600)*d*K1*M^5*Sqrt[Pi/2717]*
        u^9)/(b^3*E^u) + (((53443355831574461*I)/11957535885754368000)*d^3*K1*
        M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      (((196524440138787907*I)/35872607657263104000)*d^5*K1*M^5*Sqrt[Pi/2717]*
        u^9)/(b^3*E^u) - (((937128490356083*I)/180594363491942400)*d^7*K1*M^5*
        Sqrt[Pi/2717]*u^9)/(b^3*E^u) + 
      (((5579551172358983*I)/1221667753033728000)*d^9*K1*M^5*Sqrt[Pi/2717]*
        u^9)/(b^3*E^u) + (((169259795479*I)/189847358668800)*d^11*K1*M^5*
        Sqrt[Pi/2717]*u^9)/(b^3*E^u) + (((8248271*I)/1808070082560)*d^15*K1*
        M^5*Sqrt[Pi/2717]*u^9)/(b^3*E^u) - 
      (((71847185522681*I)/23493610635264000)*d*K1^2*M^5*Sqrt[Pi/2717]*u^9)/
       b^3 + (((44098082244329*I)/2763954192384000)*d^5*K1^2*M^5*
        Sqrt[Pi/2717]*u^9)/b^3 - (((1556622607703*I)/67802628096000)*d^9*K1^2*
        M^5*Sqrt[Pi/2717]*u^9)/b^3 - (((6427935434353*I)/610223652864000)*
        d^11*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((125853178309*I)/203407884288000)*d^13*K1^2*M^5*Sqrt[Pi/2717]*u^9)/
       b^3 - (((5446139*I)/8136315371520)*d^15*K1^2*M^5*Sqrt[Pi/2717]*u^9)/
       b^3 - (((654949091*I)/610223652864000)*d^17*K1^2*M^5*Sqrt[Pi/2717]*
        u^9)/b^3 + (((2017839951437*I)/610223652864000)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/247]*u^9)/b^3 - (((3824129*I)/50851971072000)*d^17*K0^2*
        M^5*Sqrt[(11*Pi)/247]*u^9)/b^3 - (((289120423*I)/27121051238400)*d^13*
        K1*M^5*Sqrt[(11*Pi)/247]*u^9)/(b^3*E^u) + 
      (((3141234625057*I)/1342492036300800)*d^7*K1^2*M^5*Sqrt[(19*Pi)/143]*
        u^9)/b^3 - (((809901555799109*I)/46987221270528000)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[2717]*b^3) - 
      (((1150193758844423*I)/46987221270528000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[2717]*b^3) - (((19902173*I)/27121051238400)*d^13*K0*M^5*
        Sqrt[(143*Pi)/19]*u^9)/(b^3*E^u) + 
      (((2078075099791*I)/15809242156646400)*d*K0*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) + (((3728665634748673*I)/5480537280970752000)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^10)/(b^3*E^u) - 
      (((1304130074804057*I)/1450730456727552000)*d^5*K0*M^5*Sqrt[Pi/2717]*
        u^10)/(b^3*E^u) - (((135210296299283*I)/199695690399744000)*d^7*K0*
        M^5*Sqrt[Pi/2717]*u^10)/(b^3*E^u) + 
      (((24951604245479*I)/38177117282304000)*d^9*K0*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) - (((3879119*I)/188340633600)*d^13*K0*M^5*Sqrt[Pi/2717]*
        u^10)/(b^3*E^u) + (((4492643046633361*I)/21139215226601472000)*d*K1*
        M^5*Sqrt[Pi/2717]*u^10)/(b^3*E^u) + 
      (((34106429504281*I)/57443519637504000)*d^3*K1*M^5*Sqrt[Pi/2717]*u^10)/
       (b^3*E^u) - (((19663601222002609*I)/21139215226601472000)*d^5*K1*M^5*
        Sqrt[Pi/2717]*u^10)/(b^3*E^u) - 
      (((379593300131977*I)/556295137542144000)*d^7*K1*M^5*Sqrt[Pi/2717]*
        u^10)/(b^3*E^u) + (((15204652131863*I)/21815495589888000)*d^9*K1*M^5*
        Sqrt[Pi/2717]*u^10)/(b^3*E^u) - (((55934279*I)/2421522432000)*d^13*K1*
        M^5*Sqrt[Pi/2717]*u^10)/(b^3*E^u) + 
      (((194897*I)/166182912000)*d^15*K1*M^5*Sqrt[Pi/2717]*u^10)/(b^3*E^u) - 
      (((607734030679*I)/563846655246336)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/
       b^3 + (((61676782340741*I)/11746805317632000)*d^5*K0*K1*M^5*
        Sqrt[Pi/2717]*u^10)/b^3 + (((1329168789541*I)/91533547929600)*d^7*K0*
        K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - (((846548133443*I)/114416934912000)*
        d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/b^3 - 
      (((1639745508353*I)/457667739648000)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^10)/
       b^3 - (((44541383*I)/457667739648000)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/247]*
        u^10)/b^3 + (((5179*I)/75336253440)*d^15*K0*M^5*Sqrt[(13*Pi)/209]*
        u^10)/(b^3*E^u) + (((814114481*I)/118654599168000)*d^11*K0*M^5*
        Sqrt[(19*Pi)/143]*u^10)/(b^3*E^u) + 
      (((29273407*I)/4237664256000)*d^11*K1*M^5*Sqrt[(19*Pi)/143]*u^10)/
       (b^3*E^u) - (((4911387131111*I)/11746805317632000)*d^3*K0*K1*M^5*
        Sqrt[(19*Pi)/143]*u^10)/b^3 - (((1229611*I)/53843263488000)*d^17*K0*
        K1*M^5*Sqrt[(19*Pi)/143]*u^10)/b^3 + 
      (((248913481*I)/152555913216000)*d^13*K0*K1*M^5*Sqrt[(143*Pi)/19]*u^10)/
       b^3 + (((309661171975921*I)/18496813323276288000)*d*K0*M^5*
        Sqrt[Pi/2717]*u^11)/(b^3*E^u) + 
      (((16725022810967*I)/210191060491776000)*d^3*K0*M^5*Sqrt[Pi/2717]*u^11)/
       (b^3*E^u) - (((212306058210529*I)/1422831794098176000)*d^5*K0*M^5*
        Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      (((1757698946599*I)/121689561337344000)*d^7*K0*M^5*Sqrt[Pi/2717]*u^11)/
       (b^3*E^u) + (((51856865941*I)/706983653376000)*d^9*K0*M^5*
        Sqrt[Pi/2717]*u^11)/(b^3*E^u) + (((28157*I)/29428224000)*d^15*K0*M^5*
        Sqrt[Pi/2717]*u^11)/(b^3*E^u) - (((813336158477*I)/14096166381158400)*
        d*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((683486971009*I)/2349361063526400)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^11)/
       b^3 + (((4480702040699*I)/5034345136128000)*d^7*K0^2*M^5*Sqrt[Pi/2717]*
        u^11)/b^3 - (((98778506363*I)/228833869824000)*d^9*K0^2*M^5*
        Sqrt[Pi/2717]*u^11)/b^3 + (((3103902407*I)/152555913216000)*d^13*K0^2*
        M^5*Sqrt[Pi/2717]*u^11)/b^3 - (((6145771*I)/19898597376000)*d^15*K0^2*
        M^5*Sqrt[Pi/2717]*u^11)/b^3 - (((1399241*I)/39797194752000)*d^17*K0^2*
        M^5*Sqrt[Pi/2717]*u^11)/b^3 + (((9882009505469*I)/569132717639270400)*
        d*K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) + 
      (((623752480643473*I)/7398725329310515200)*d^3*K1*M^5*Sqrt[Pi/2717]*
        u^11)/(b^3*E^u) - (((5588199266163739*I)/36993626646552576000)*d^5*K1*
        M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      (((53371224274349*I)/1947032981397504000)*d^7*K1*M^5*Sqrt[Pi/2717]*
        u^11)/(b^3*E^u) + (((3085756540631*I)/38177117282304000)*d^9*K1*M^5*
        Sqrt[Pi/2717]*u^11)/(b^3*E^u) - (((58754407*I)/266972848128000)*d^11*
        K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) + 
      (((570319*I)/847532851200)*d^15*K1*M^5*Sqrt[Pi/2717]*u^11)/(b^3*E^u) - 
      (((24969138148651*I)/211442495717376000)*d*K1^2*M^5*Sqrt[Pi/2717]*u^11)/
       b^3 + (((41058344974771*I)/105721247858688000)*d^5*K1^2*M^5*
        Sqrt[Pi/2717]*u^11)/b^3 + (((4495753991429*I)/5034345136128000)*d^7*
        K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((345146521529*I)/1373003218944000)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^11)/
       b^3 + (((35420870249*I)/1373003218944000)*d^13*K1^2*M^5*Sqrt[Pi/2717]*
        u^11)/b^3 - (((567374729*I)/1373003218944000)*d^15*K1^2*M^5*
        Sqrt[Pi/2717]*u^11)/b^3 - (((125840161*I)/2746006437888000)*d^17*K1^2*
        M^5*Sqrt[Pi/2717]*u^11)/b^3 - (((1949497*I)/5561934336000)*d^11*K0*
        M^5*Sqrt[(11*Pi)/247]*u^11)/(b^3*E^u) - 
      (((598033*I)/2118832128000)*d^13*K0*M^5*Sqrt[(11*Pi)/247]*u^11)/
       (b^3*E^u) - (((9708037991*I)/457667739648000)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/247]*u^11)/b^3 - (((1035277*I)/2542598553600)*d^13*K1*
        M^5*Sqrt[(11*Pi)/247]*u^11)/(b^3*E^u) - 
      (((2487519931*I)/68650160947200)*d^9*K1^2*M^5*Sqrt[(13*Pi)/209]*u^11)/
       b^3 - (((81421055861*I)/170243555328000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[2717]*b^3) - (((49287052852943*I)/105721247858688000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[2717]*b^3) + 
      (((21951837029651*I)/18496813323276288000)*d*K0*M^5*Sqrt[Pi/2717]*u^12)/
       (b^3*E^u) + (((397143904747*I)/56913271763927040)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^12)/(b^3*E^u) - 
      (((71548538704793*I)/18496813323276288000)*d^5*K0*M^5*Sqrt[Pi/2717]*
        u^12)/(b^3*E^u) - (((813546496183*I)/38940659627950080)*d^7*K0*M^5*
        Sqrt[Pi/2717]*u^12)/(b^3*E^u) + (((278531022641*I)/19088558641152000)*
        d^9*K0*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) + 
      (((49163827*I)/7852142592000)*d^11*K0*M^5*Sqrt[Pi/2717]*u^12)/
       (b^3*E^u) - (((4531181*I)/1271299276800)*d^13*K0*M^5*Sqrt[Pi/2717]*
        u^12)/(b^3*E^u) - (((293771*I)/423766425600)*d^15*K0*M^5*
        Sqrt[Pi/2717]*u^12)/(b^3*E^u) + 
      (((22710565897673*I)/18496813323276288000)*d*K1*M^5*Sqrt[Pi/2717]*u^12)/
       (b^3*E^u) + (((12325516572949*I)/1422831794098176000)*d^3*K1*M^5*
        Sqrt[Pi/2717]*u^12)/(b^3*E^u) - 
      (((68653280205227*I)/18496813323276288000)*d^5*K1*M^5*Sqrt[Pi/2717]*
        u^12)/(b^3*E^u) - (((23671920770569*I)/973516490698752000)*d^7*K1*M^5*
        Sqrt[Pi/2717]*u^12)/(b^3*E^u) + (((5124691669*I)/347064702566400)*d^9*
        K1*M^5*Sqrt[Pi/2717]*u^12)/(b^3*E^u) + 
      (((103453277*I)/14831824896000)*d^11*K1*M^5*Sqrt[Pi/2717]*u^12)/
       (b^3*E^u) - (((19047683*I)/6356496384000)*d^13*K1*M^5*Sqrt[Pi/2717]*
        u^12)/(b^3*E^u) - (((4288465939*I)/269697060864000)*d*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 - (((285366874321*I)/7551517704192000)*d^3*K0*
        K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + (((42210653621*I)/1078788243456000)*
        d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      (((93499669*I)/1105477632000)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 - 
      (((33004695979*I)/686501609472000)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/
       b^3 - (((2964022207*I)/98071658496000)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*
        u^12)/b^3 + (((6020809099*I)/686501609472000)*d^13*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 + (((115547*I)/27460064378880)*d^17*K0*K1*M^5*
        Sqrt[Pi/2717]*u^12)/b^3 - (((67723*I)/2118832128000)*d^15*K1*M^5*
        Sqrt[(19*Pi)/143]*u^12)/(b^3*E^u) - 
      (((17733031*I)/686501609472000)*d^15*K0*K1*M^5*Sqrt[(19*Pi)/143]*u^12)/
       b^3 + (((5697902417*I)/57088930010112000)*d*K0*M^5*Sqrt[Pi/2717]*u^13)/
       (b^3*E^u) + (((416694783259*I)/118569316174848000)*d^3*K0*M^5*
        Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      (((843017595283*I)/1541401110273024000)*d^5*K0*M^5*Sqrt[Pi/2717]*u^13)/
       (b^3*E^u) - (((195466860497*I)/27042124741632000)*d^7*K0*M^5*
        Sqrt[Pi/2717]*u^13)/(b^3*E^u) - (((22790029*I)/280714097664000)*d^9*
        K0*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) + 
      (((3289129*I)/1963035648000)*d^11*K0*M^5*Sqrt[Pi/2717]*u^13)/
       (b^3*E^u) + (((2043721*I)/1589124096000)*d^13*K0*M^5*Sqrt[Pi/2717]*
        u^13)/(b^3*E^u) + (((10991*I)/58856448000)*d^15*K0*M^5*Sqrt[Pi/2717]*
        u^13)/(b^3*E^u) - (((765005441*I)/943939713024000)*d*K0^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 + (((1486713589*I)/539394121728000)*d^5*K0^2*
        M^5*Sqrt[Pi/2717]*u^13)/b^3 + (((13177547*I)/2026708992000)*d^7*K0^2*
        M^5*Sqrt[Pi/2717]*u^13)/b^3 - (((832243127*I)/343250804736000)*d^11*
        K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + (((1290401531*I)/343250804736000)*
        d^13*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      (((6497693*I)/20191223808000)*d^15*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - 
      (((3784873*I)/68650160947200)*d^17*K0^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      (((7974217453*I)/90670653545472000)*d*K1*M^5*Sqrt[Pi/2717]*u^13)/
       (b^3*E^u) + (((405161655389*I)/118569316174848000)*d^3*K1*M^5*
        Sqrt[Pi/2717]*u^13)/(b^3*E^u) + (((10921580939*I)/28025474732236800)*
        d^5*K1*M^5*Sqrt[Pi/2717]*u^13)/(b^3*E^u) - 
      (((565737179533*I)/81126374224896000)*d^7*K1*M^5*Sqrt[Pi/2717]*u^13)/
       (b^3*E^u) + (((991424437*I)/4772139660288000)*d^9*K1*M^5*Sqrt[Pi/2717]*
        u^13)/(b^3*E^u) + (((50387039*I)/33371606016000)*d^11*K1*M^5*
        Sqrt[Pi/2717]*u^13)/(b^3*E^u) + (((3467*I)/19618816000)*d^15*K1*M^5*
        Sqrt[Pi/2717]*u^13)/(b^3*E^u) - (((79017937*I)/89899020288000)*d*K1^2*
        M^5*Sqrt[Pi/2717]*u^13)/b^3 + (((2336743417*I)/3775758852096000)*d^5*
        K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 + 
      (((39000855151*I)/3775758852096000)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^13)/
       b^3 - (((441319729*I)/68650160947200)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^13)/
       b^3 - (((299573369*I)/68650160947200)*d^11*K1^2*M^5*Sqrt[Pi/2717]*
        u^13)/b^3 + (((890676929*I)/343250804736000)*d^13*K1^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 + (((21083779*I)/68650160947200)*d^15*K1^2*
        M^5*Sqrt[Pi/2717]*u^13)/b^3 - (((3801683*I)/114416934912000)*d^17*
        K1^2*M^5*Sqrt[Pi/2717]*u^13)/b^3 - (((2378711*I)/2884460544000)*d^9*
        K0^2*M^5*Sqrt[(11*Pi)/247]*u^13)/b^3 + 
      (((144787*I)/1589124096000)*d^13*K1*M^5*Sqrt[(13*Pi)/209]*u^13)/
       (b^3*E^u) - (((3692326751*I)/3775758852096000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[2717]*b^3) - (((1157331907*I)/539394121728000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[2717]*b^3) - 
      (((241441663*I)/10140796778112000)*d*K0*M^5*Sqrt[Pi/2717]*u^14)/
       (b^3*E^u) - (((1401427*I)/7091466278400)*d^3*K0*M^5*Sqrt[Pi/2717]*
        u^14)/(b^3*E^u) - (((3268073033*I)/10140796778112000)*d^5*K0*M^5*
        Sqrt[Pi/2717]*u^14)/(b^3*E^u) + (((327165107*I)/633799798632000)*d^7*
        K0*M^5*Sqrt[Pi/2717]*u^14)/(b^3*E^u) - 
      (((232361*I)/695241792000)*d^11*K0*M^5*Sqrt[Pi/2717]*u^14)/(b^3*E^u) - 
      (((397*I)/1891814400)*d^13*K0*M^5*Sqrt[Pi/2717]*u^14)/(b^3*E^u) - 
      ((I/47980800)*d^15*K0*M^5*Sqrt[Pi/2717]*u^14)/(b^3*E^u) - 
      (((60211517*I)/2535199194528000)*d*K1*M^5*Sqrt[Pi/2717]*u^14)/
       (b^3*E^u) - (((2773699*I)/14182932556800)*d^3*K1*M^5*Sqrt[Pi/2717]*
        u^14)/(b^3*E^u) - (((1607532539*I)/5070398389056000)*d^5*K1*M^5*
        Sqrt[Pi/2717]*u^14)/(b^3*E^u) + (((5188780897*I)/10140796778112000)*
        d^7*K1*M^5*Sqrt[Pi/2717]*u^14)/(b^3*E^u) + 
      (((965567*I)/1656992937600)*d^9*K1*M^5*Sqrt[Pi/2717]*u^14)/(b^3*E^u) - 
      (((154009*I)/463494528000)*d^11*K1*M^5*Sqrt[Pi/2717]*u^14)/(b^3*E^u) - 
      (((269*I)/13242700800)*d^15*K1*M^5*Sqrt[Pi/2717]*u^14)/(b^3*E^u) - 
      (((279745507*I)/1887879426048000)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 - 
      (((769476233*I)/314646571008000)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/
       b^3 - (((1929369313*I)/429063505920000)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*
        u^14)/b^3 + (((5365873763*I)/674242652160000)*d^7*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 + (((72908533*I)/12619514880000)*d^9*K0*K1*
        M^5*Sqrt[Pi/2717]*u^14)/b^3 - (((120836369*I)/28604233728000)*d^11*K0*
        K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 - (((212299979*I)/85812701184000)*d^13*
        K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 + 
      (((112379*I)/28604233728000)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 + 
      (((8422517*I)/171625402368000)*d^17*K0*K1*M^5*Sqrt[Pi/2717]*u^14)/b^3 - 
      (((53*I)/2837721600)*d^13*K1*M^5*Sqrt[(11*Pi)/247]*u^14)/(b^3*E^u) + 
      (((1239947*I)/39767830502400)*d^9*K0*M^5*Sqrt[(19*Pi)/143]*u^14)/
       (b^3*E^u) + ((I/8513164800)*d*K0*M^5*Sqrt[Pi/2717]*u^15)/(b^3*E^u) + 
      ((I/243233280)*d^3*K0*M^5*Sqrt[Pi/2717]*u^15)/(b^3*E^u) + 
      (((89*I)/8513164800)*d^5*K0*M^5*Sqrt[Pi/2717]*u^15)/(b^3*E^u) + 
      ((I/113508864)*d^13*K0*M^5*Sqrt[Pi/2717]*u^15)/(b^3*E^u) + 
      ((I/945907200)*d^15*K0*M^5*Sqrt[Pi/2717]*u^15)/(b^3*E^u) + 
      (((6627211*I)/629293142016000)*d*K0^2*M^5*Sqrt[Pi/2717]*u^15)/b^3 - 
      (((998060953*I)/3146465710080000)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^15)/
       b^3 - (((373680743*I)/858127011840000)*d^9*K0^2*M^5*Sqrt[Pi/2717]*
        u^15)/b^3 + (((12553337*I)/34325080473600)*d^11*K0^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 + (((4154669*I)/34325080473600)*d^13*K0^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 - (((90637*I)/14302116864000)*d^17*K0^2*M^5*
        Sqrt[Pi/2717]*u^15)/b^3 + ((I/8513164800)*d*K1*M^5*Sqrt[Pi/2717]*
        u^15)/(b^3*E^u) + ((I/243233280)*d^3*K1*M^5*Sqrt[Pi/2717]*u^15)/
       (b^3*E^u) + (((89*I)/8513164800)*d^5*K1*M^5*Sqrt[Pi/2717]*u^15)/
       (b^3*E^u) + ((I/113508864)*d^13*K1*M^5*Sqrt[Pi/2717]*u^15)/(b^3*E^u) + 
      ((I/945907200)*d^15*K1*M^5*Sqrt[Pi/2717]*u^15)/(b^3*E^u) - 
      (((415533803*I)/1348485304320000)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^15)/
       b^3 + (((60418123*I)/171625402368000)*d^11*K1^2*M^5*Sqrt[Pi/2717]*
        u^15)/b^3 + (((4734739*I)/34325080473600)*d^13*K1^2*M^5*Sqrt[Pi/2717]*
        u^15)/b^3 - (((41537*I)/1121734656000)*d^15*K1^2*M^5*Sqrt[Pi/2717]*
        u^15)/b^3 - (((480283*I)/85812701184000)*d^17*K1^2*M^5*Sqrt[Pi/2717]*
        u^15)/b^3 - ((I/1216166400)*d^7*K0*M^5*Sqrt[(11*Pi)/247]*u^15)/
       (b^3*E^u) - ((I/567544320)*d^9*K0*M^5*Sqrt[(11*Pi)/247]*u^15)/
       (b^3*E^u) + ((I/2837721600)*d^11*K0*M^5*Sqrt[(11*Pi)/247]*u^15)/
       (b^3*E^u) - ((I/1216166400)*d^7*K1*M^5*Sqrt[(11*Pi)/247]*u^15)/
       (b^3*E^u) - ((I/567544320)*d^9*K1*M^5*Sqrt[(11*Pi)/247]*u^15)/
       (b^3*E^u) + ((I/2837721600)*d^11*K1*M^5*Sqrt[(11*Pi)/247]*u^15)/
       (b^3*E^u) - (((1764667*I)/40863191040000)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/247]*u^15)/b^3 - (((120319*I)/34325080473600)*d^15*K0^2*
        M^5*Sqrt[(13*Pi)/209]*u^15)/b^3 + (((93413*I)/111051730944000)*d*K1^2*
        M^5*Sqrt[(13*Pi)/209]*u^15)/b^3 + (((3073181*I)/185086218240000)*d^5*
        K1^2*M^5*Sqrt[(13*Pi)/209]*u^15)/b^3 + 
      (((33289181*I)/3146465710080000)*d^5*K0^2*M^5*Sqrt[(19*Pi)/143]*u^15)/
       b^3 + (((200607749*I)/1887879426048000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[2717]*b^3) + (((205866019*I)/1887879426048000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[2717]*b^3) + (((42827*I)/52441095168000)*d*K0*K1*
        M^5*Sqrt[Pi/2717]*u^16)/b^3 + (((8535619*I)/1415909569536000)*d^3*K0*
        K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 + (((31870781*I)/1011363978240000)*d^5*
        K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 + 
      (((11738281*I)/643595258880000)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 - 
      (((17840591*I)/214531752960000)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 + 
      (((255103*I)/14302116864000)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 - 
      (((111509*I)/42906350592000)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^16)/
       b^3 + (((1027*I)/373098700800)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^16)/
       b^3 + (((19*I)/3064739328000)*d^17*K0*K1*M^5*Sqrt[(247*Pi)/11]*u^16)/
       b^3 - (((311*I)/33712132608000)*d*K0^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 - 
      (((958099*I)/505681989120000)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 - 
      (((79267*I)/505681989120000)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 + 
      (((21149*I)/5107898880000)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 - 
      ((I/18918144000)*d^17*K0^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 - 
      ((I/112373775360)*d*K1^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 - 
      (((940411*I)/505681989120000)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 - 
      (((10249*I)/72240284160000)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 + 
      (((20731*I)/5107898880000)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 + 
      (((541*I)/437819904000)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 - 
      (((89*I)/44416512000)*d^13*K1^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 - 
      (((157*I)/3064739328000)*d^17*K1^2*M^5*Sqrt[Pi/2717]*u^17)/b^3 + 
      (((13*I)/133249536000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/209]*u^17)/b^3 - 
      (((481*I)/3064739328000)*d^13*K0^2*M^5*Sqrt[(13*Pi)/209]*u^17)/b^3 - 
      (((211*I)/5949199872000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/209]*u^17)/b^3 - 
      (((181*I)/3064739328000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/209]*u^17)/b^3 - 
      (((2489*I)/101136397824000)*d^3*K0^2*M^5*Sqrt[(19*Pi)/143]*u^17)/b^3 - 
      (((127*I)/3064739328000)*d^15*K0^2*M^5*Sqrt[(19*Pi)/143]*u^17)/b^3 + 
      ((I/1532369664000)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^18)/b^3 + 
      ((I/76618483200)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^18)/b^3 + 
      (((67*I)/957731040000)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^18)/b^3 - 
      ((I/15323696640)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^18)/b^3 + 
      ((I/13681872000)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^18)/b^3 + 
      ((I/25539494400)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*u^18)/b^3 + 
      ((I/306473932800)*d^17*K0*K1*M^5*Sqrt[Pi/2717]*u^18)/b^3 + 
      ((I/638487360000)*d^7*K0*K1*M^5*Sqrt[(19*Pi)/143]*u^18)/b^3 - 
      ((I/1276974720000)*d^9*K0*K1*M^5*Sqrt[(209*Pi)/13]*u^18)/b^3)/Pi, 
    ((677*d^15*K0*K1*M^5*Sqrt[11/(247*Pi)]*u^3)/(56524800*b^3) - 
      (((25783379*I)/224215040)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((61021291*I)/224215040)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((4931387*I)/168161280)*d*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((1968871*I)/11210752)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((1058245*I)/11210752)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((2707*I)/1978368)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((780797*I)/168161280)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 - 
      (((3241*I)/8007680)*d^13*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((3117*I)/56053760)*d^15*K1^2*M^5*Sqrt[Pi/2717]*u^3)/b^3 + 
      (((483467*I)/224215040)*d*K0^2*M^5*Sqrt[(11*Pi)/247]*u^3)/b^3 - 
      (((17207*I)/44843008)*d^13*K0^2*M^5*Sqrt[(11*Pi)/247]*u^3)/b^3 + 
      (((33*I)/13189120)*d^15*K0^2*M^5*Sqrt[(11*Pi)/247]*u^3)/b^3 - 
      (((8765643*I)/224215040)*d^7*K0^2*M^5*Sqrt[(13*Pi)/209]*u^3)/b^3 + 
      (((310151*I)/44843008)*d^11*K0^2*M^5*Sqrt[(13*Pi)/209]*u^3)/b^3 - 
      (((208169*I)/56053760)*d^3*K1^2*M^5*Sqrt[(13*Pi)/209]*u^3)/b^3 + 
      (((54177709*I)/224215040)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[2717]*b^3) + 
      (25111421029*d*K0*K1*M^5*u^3)/(423766425600*b^3*Sqrt[2717*Pi]) + 
      (100911851773*d^3*K0*K1*M^5*u^3)/(423766425600*b^3*Sqrt[2717*Pi]) - 
      (2832356671*d^5*K0*K1*M^5*u^3)/(6141542400*b^3*Sqrt[2717*Pi]) - 
      (9654703193*d^7*K0*K1*M^5*u^3)/(141255475200*b^3*Sqrt[2717*Pi]) + 
      (39013366157*d^9*K0*K1*M^5*u^3)/(141255475200*b^3*Sqrt[2717*Pi]) - 
      (20629381889*d^11*K0*K1*M^5*u^3)/(423766425600*b^3*Sqrt[2717*Pi]) + 
      (42375563*d^13*K0*K1*M^5*u^3)/(9417031680*b^3*Sqrt[2717*Pi]) + 
      (4026697*d^13*K0^2*M^5*Sqrt[11/(247*Pi)]*u^4)/(18834063360*b^3) + 
      (10334013636618983*d^15*K0^2*M^5*Sqrt[19/(143*Pi)]*u^4)/
       (869363206413861519360*b^3) - (109929404317*d^11*K1^2*M^5*
        Sqrt[209/(13*Pi)]*u^4)/(355963797504000*b^3) + 
      (((13520326511*I)/94170316800)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((113224815091*I)/94170316800)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((610373927*I)/818872320)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 - 
      (((219580781521*I)/94170316800)*d^7*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((382745848423*I)/282510950400)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/b^3 + 
      (((111357029131*I)/282510950400)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/
       b^3 - (((5060729573*I)/282510950400)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/
       b^3 + (((14592197*I)/94170316800)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*u^4)/
       b^3 + (87187295653*d^3*K0^2*M^5*u^4)/(847532851200*Sqrt[2717]*b^3*
        Sqrt[Pi]) + (185752654672411*d^3*K1^2*M^5*u^4)/
       (1067891392512000*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (22195527469*d*K0^2*M^5*u^4)/(847532851200*b^3*Sqrt[2717*Pi]) - 
      (59190339953*d^5*K0^2*M^5*u^4)/(282510950400*b^3*Sqrt[2717*Pi]) - 
      (4619466113*d^7*K0^2*M^5*u^4)/(282510950400*b^3*Sqrt[2717*Pi]) + 
      (2015811461*d^9*K0^2*M^5*u^4)/(16618291200*b^3*Sqrt[2717*Pi]) - 
      (991655263*d^11*K0^2*M^5*u^4)/(36849254400*b^3*Sqrt[2717*Pi]) - 
      (699306401829168649*d^15*K0^2*M^5*u^4)/(4346816032069307596800*b^3*
        Sqrt[2717*Pi]) + (180245817195739*d*K1^2*M^5*u^4)/
       (3915601772544000*b^3*Sqrt[2717*Pi]) - 
      (859775507394059*d^5*K1^2*M^5*u^4)/(2349361063526400*b^3*
        Sqrt[2717*Pi]) - (332294743419607*d^7*K1^2*M^5*u^4)/
       (11746805317632000*b^3*Sqrt[2717*Pi]) + 
      (27725227803209*d^9*K1^2*M^5*u^4)/(118654599168000*b^3*Sqrt[2717*Pi]) + 
      (26659128079*d^13*K1^2*M^5*u^4)/(5158895616000*b^3*Sqrt[2717*Pi]) - 
      (1586891*d^15*K1^2*M^5*u^4)/(115310592000*b^3*Sqrt[2717*Pi]) - 
      (162244227559*d^11*K0*K1*M^5*Sqrt[209/(13*Pi)]*u^5)/
       (355963797504000*b^3) + (((5845981753*I)/94170316800)*d*K0^2*M^5*
        Sqrt[Pi/2717]*u^5)/b^3 - (((408769769*I)/1255604224)*d^5*K0^2*M^5*
        Sqrt[Pi/2717]*u^5)/b^3 - (((79846931533*I)/94170316800)*d^7*K0^2*M^5*
        Sqrt[Pi/2717]*u^5)/b^3 + (((143595370769*I)/282510950400)*d^9*K0^2*
        M^5*Sqrt[Pi/2717]*u^5)/b^3 + (((41696841143*I)/282510950400)*d^11*
        K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - (((1811302579*I)/282510950400)*d^13*
        K0^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 + (((3518658712631*I)/16950657024000)*
        d*K1^2*M^5*Sqrt[Pi/2717]*u^5)/b^3 - 
      (((38745433523893*I)/16950657024000)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^5)/
       b^3 + (((1617386576587*I)/1130043801600)*d^9*K1^2*M^5*Sqrt[Pi/2717]*
        u^5)/b^3 + (((112364287907*I)/269058048000)*d^11*K1^2*M^5*
        Sqrt[Pi/2717]*u^5)/b^3 + (((565693043*I)/5650219008000)*d^15*K1^2*M^5*
        Sqrt[Pi/2717]*u^5)/b^3 + (((1318005151*I)/31390105600)*d^3*K0^2*M^5*
        Sqrt[(11*Pi)/247]*u^5)/b^3 + (((323797*I)/94170316800)*d^15*K0^2*M^5*
        Sqrt[(13*Pi)/209]*u^5)/b^3 - (((2759563699*I)/1883406336000)*d^13*
        K1^2*M^5*Sqrt[(13*Pi)/209]*u^5)/b^3 - 
      (((138981266537*I)/2421522432000)*d^5*K1^2*M^5*Sqrt[(19*Pi)/143]*u^5)/
       b^3 + (((22692706347391*I)/16950657024000)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[2717]*b^3) + (16799719982107*d*K0*K1*M^5*u^5)/
       (839057522688000*b^3*Sqrt[2717*Pi]) - 
      (1372516889729*d^3*K0*K1*M^5*u^5)/(11746805317632000*b^3*
        Sqrt[2717*Pi]) - (21448048947653*d^5*K0*K1*M^5*u^5)/
       (117468053176320*b^3*Sqrt[2717*Pi]) + 
      (476260529002513*d^7*K0*K1*M^5*u^5)/(2349361063526400*b^3*
        Sqrt[2717*Pi]) + (4560704196947*d^9*K0*K1*M^5*u^5)/
       (93228613632000*b^3*Sqrt[2717*Pi]) + (5897026939*d^13*K0*K1*M^5*u^5)/
       (926989056000*b^3*Sqrt[2717*Pi]) - (112029793*d^15*K0*K1*M^5*u^5)/
       (1883406336000*b^3*Sqrt[2717*Pi]) - (684506401824209625821*d^11*K0^2*
        M^5*Sqrt[11/(247*Pi)]*u^6)/(48266593602847506432000*b^3) + 
      (((89494167937*I)/506677248000)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/b^3 + 
      (((26007413633297*I)/23307153408000)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^6)/
       b^3 - (((442860117043*I)/475656192000)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*
        u^6)/b^3 + (((6938735621*I)/5885644800)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*
        u^6)/b^3 - (((3664855889*I)/235425792000)*d^13*K0*K1*M^5*
        Sqrt[Pi/2717]*u^6)/b^3 + (((22410572519*I)/706277376000)*d^11*K0*K1*
        M^5*Sqrt[(11*Pi)/247]*u^6)/b^3 + (((16043*I)/2802688000)*d^15*K0*K1*
        M^5*Sqrt[(11*Pi)/247]*u^6)/b^3 - (200423335334549*d^3*K0^2*M^5*u^6)/
       (7831203545088000*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (26284390044949*d^3*K1^2*M^5*u^6)/(113495703552000*Sqrt[2717]*b^3*
        Sqrt[Pi]) - (((8037371609*I)/1059416064000)*d^7*K0*K1*M^5*
        Sqrt[(247*Pi)/11]*u^6)/b^3 - (52426247340179*d*K0^2*M^5*u^6)/
       (11746805317632000*b^3*Sqrt[2717*Pi]) + (85941001501*d^5*K0^2*M^5*u^6)/
       (195780088627200*b^3*Sqrt[2717*Pi]) + 
      (1692770101867291*d^7*K0^2*M^5*u^6)/(23493610635264000*b^3*
        Sqrt[2717*Pi]) - (25276513883207*d^9*K0^2*M^5*u^6)/
       (1305200590848000*b^3*Sqrt[2717*Pi]) + 
      (6348451988515146094993*d^11*K0^2*M^5*u^6)/(48266593602847506432000*b^3*
        Sqrt[2717*Pi]) + (85064409049*d^13*K0^2*M^5*u^6)/
       (59327299584000*b^3*Sqrt[2717*Pi]) - (367072877*d^15*K0^2*M^5*u^6)/
       (11300438016000*b^3*Sqrt[2717*Pi]) - (2106994002648433*d*K1^2*M^5*u^6)/
       (58734026588160000*b^3*Sqrt[2717*Pi]) + 
      (1305787216947893*d^5*K1^2*M^5*u^6)/(9789004431360000*b^3*
        Sqrt[2717*Pi]) + (718796213797999*d^7*K1^2*M^5*u^6)/
       (1525559132160000*b^3*Sqrt[2717*Pi]) - 
      (4532844592877779*d^9*K1^2*M^5*u^6)/(19578008862720000*b^3*
        Sqrt[2717*Pi]) - (394842696620833*d^11*K1^2*M^5*u^6)/
       (3559637975040000*b^3*Sqrt[2717*Pi]) + (5970183299*d^13*K1^2*M^5*u^6)/
       (1098653696000*b^3*Sqrt[2717*Pi]) - (63356207*d^15*K1^2*M^5*u^6)/
       (753362534400*b^3*Sqrt[2717*Pi]) - 
      (56267*d^15*K0*K1*M^5*Sqrt[19/(143*Pi)]*u^7)/(14714112000*b^3) + 
      (((494861545877*I)/15538102272000)*d*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((423301650287*I)/2589683712000)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 - 
      (((304592360209*I)/941703168000)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((57273649819*I)/282510950400)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^7)/b^3 + 
      (((174953109949*I)/2825109504000)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^7)/
       b^3 - (((485371357*I)/176569344000)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^7)/
       b^3 + (((7050986810591*I)/139842920448000)*d*K1^2*M^5*Sqrt[Pi/2717]*
        u^7)/b^3 - (((151473091261*I)/313901056000)*d^7*K1^2*M^5*
        Sqrt[Pi/2717]*u^7)/b^3 + (((15640481179*I)/49854873600)*d^9*K1^2*M^5*
        Sqrt[Pi/2717]*u^7)/b^3 + (((777476630009*I)/8475328512000)*d^11*K1^2*
        M^5*Sqrt[Pi/2717]*u^7)/b^3 - (((2158751327*I)/529708032000)*d^13*K1^2*
        M^5*Sqrt[Pi/2717]*u^7)/b^3 + (((19651477*I)/2825109504000)*d^15*K1^2*
        M^5*Sqrt[Pi/2717]*u^7)/b^3 - (((1464264627491*I)/69921460224000)*d^5*
        K1^2*M^5*Sqrt[(13*Pi)/209]*u^7)/b^3 + 
      (((315898082651*I)/31076204544000)*d^3*K0^2*M^5*Sqrt[(19*Pi)/143]*u^7)/
       b^3 + (((1055969*I)/2825109504000)*d^15*K0^2*M^5*Sqrt[(19*Pi)/143]*
        u^7)/b^3 + (((84740358321847*I)/279685840896000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[2717]*b^3) - (266876403013357*d*K0*K1*M^5*u^7)/
       (9363395543040000*b^3*Sqrt[2717*Pi]) - 
      (11857797606700603*d^3*K0*K1*M^5*u^7)/(64607429246976000*b^3*
        Sqrt[2717*Pi]) + (76639035004021013*d^5*K0*K1*M^5*u^7)/
       (646074292469760000*b^3*Sqrt[2717*Pi]) + 
      (5109603573205561*d^7*K0*K1*M^5*u^7)/(14683506647040000*b^3*
        Sqrt[2717*Pi]) - (1117658026900333*d^9*K0*K1*M^5*u^7)/
       (6526002954240000*b^3*Sqrt[2717*Pi]) - 
      (77682854739437*d^11*K0*K1*M^5*u^7)/(889909493760000*b^3*
        Sqrt[2717*Pi]) + (481853852023*d^13*K0*K1*M^5*u^7)/
       (118654599168000*b^3*Sqrt[2717*Pi]) + 
      (1775616503*d^13*K1^2*M^5*Sqrt[209/(13*Pi)]*u^8)/
       (355963797504000*b^3) + (((1844525742001*I)/69921460224000)*d*K0*K1*
        M^5*Sqrt[Pi/2717]*u^8)/b^3 + (((10730562093631*I)/69921460224000)*d^3*
        K0*K1*M^5*Sqrt[Pi/2717]*u^8)/b^3 - 
      (((9539714196851*I)/69921460224000)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/
       b^3 + (((13502479787*I)/84753285120)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/
       b^3 + (((4460755459*I)/92123136000)*d^11*K0*K1*M^5*Sqrt[Pi/2717]*u^8)/
       b^3 - (((4606771601*I)/2118832128000)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*
        u^8)/b^3 + (((214631*I)/706277376000)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*
        u^8)/b^3 - (((47957660171*I)/2118832128000)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/247]*u^8)/b^3 - (497596790004997*d^3*K0^2*M^5*u^8)/
       (16151857311744000*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (2795580146055569*d^3*K1^2*M^5*u^8)/(48455571935232000*Sqrt[2717]*b^3*
        Sqrt[Pi]) - (114081613829137*d*K0^2*M^5*u^8)/(30765442498560000*b^3*
        Sqrt[2717*Pi]) + (10623421057305197*d^5*K0^2*M^5*u^8)/
       (646074292469760000*b^3*Sqrt[2717*Pi]) + 
      (1749361002676103*d^7*K0^2*M^5*u^8)/(29367013294080000*b^3*
        Sqrt[2717*Pi]) - (22131776506157*d^9*K0^2*M^5*u^8)/
       (851217776640000*b^3*Sqrt[2717*Pi]) - 
      (7210464937909*d^11*K0^2*M^5*u^8)/(444954746880000*b^3*Sqrt[2717*Pi]) + 
      (85509384071*d^13*K0^2*M^5*u^8)/(118654599168000*b^3*Sqrt[2717*Pi]) - 
      (33944483*d^15*K0^2*M^5*u^8)/(2825109504000*b^3*Sqrt[2717*Pi]) - 
      (1976901132963973*d*K1^2*M^5*u^8)/(215358097489920000*b^3*
        Sqrt[2717*Pi]) + (83600532007402237*d^5*K1^2*M^5*u^8)/
       (1938222877409280000*b^3*Sqrt[2717*Pi]) + 
      (8817107245488583*d^7*K1^2*M^5*u^8)/(88101039882240000*b^3*
        Sqrt[2717*Pi]) - (179204369985923*d^9*K1^2*M^5*u^8)/
       (3454942740480000*b^3*Sqrt[2717*Pi]) - 
      (1620815246329*d^11*K1^2*M^5*u^8)/(63564963840000*b^3*Sqrt[2717*Pi]) - 
      (38896577*d^15*K1^2*M^5*u^8)/(2825109504000*b^3*Sqrt[2717*Pi]) + 
      (2590771*d^13*K0*K1*M^5*Sqrt[13/(209*Pi)]*u^9)/(63564963840*b^3) + 
      (((47245042519*I)/17480365056000)*d*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((8240263133*I)/624298752000)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((1245788221*I)/46061568000)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((1762380299*I)/105941606400)*d^9*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((21919679*I)/88284672000)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((122027*I)/353138688000)*d^15*K0^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((63533158361*I)/17480365056000)*d*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((87791515817*I)/4370091264000)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((14358756409*I)/454035456000)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((3663104587*I)/176569344000)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 + 
      (((996330547*I)/151345152000)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((155453*I)/353138688000)*d^15*K1^2*M^5*Sqrt[Pi/2717]*u^9)/b^3 - 
      (((7679653*I)/264854016000)*d^13*K1^2*M^5*Sqrt[(11*Pi)/247]*u^9)/b^3 + 
      (((434596907*I)/1059416064000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/209]*u^9)/
       b^3 + (((79026087419*I)/4994390016000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[2717]*b^3) + (((736609234727*I)/34960730112000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[2717]*b^3) - (12687585476507*d*K0*K1*M^5*u^9)/
       (3364970273280000*b^3*Sqrt[2717*Pi]) - 
      (6304390527459721*d^3*K0*K1*M^5*u^9)/(242277859676160000*b^3*
        Sqrt[2717*Pi]) + (807570948755027*d^5*K0*K1*M^5*u^9)/
       (60569464919040000*b^3*Sqrt[2717*Pi]) + 
      (1174861891635571*d^7*K0*K1*M^5*u^9)/(22025259970560000*b^3*
        Sqrt[2717*Pi]) - (21312010156303*d^9*K0*K1*M^5*u^9)/
       (917719165440000*b^3*Sqrt[2717*Pi]) - 
      (9467927446309*d^11*K0*K1*M^5*u^9)/(667432120320000*b^3*
        Sqrt[2717*Pi]) - (8841529*d^15*K0*K1*M^5*u^9)/
       (2118832128000*b^3*Sqrt[2717*Pi]) - 
      (1181067714637*d^5*K0^2*M^5*Sqrt[13/(209*Pi)]*u^10)/
       (121138929838080000*b^3) + (((963926857*I)/145669708800)*d^3*K0*K1*M^5*
        Sqrt[Pi/2717]*u^10)/b^3 - (((85039519*I)/14566970880)*d^5*K0*K1*M^5*
        Sqrt[Pi/2717]*u^10)/b^3 - (((241272853*I)/23369472000)*d^7*K0*K1*M^5*
        Sqrt[Pi/2717]*u^10)/b^3 + (((55008887*I)/8636544000)*d^9*K0*K1*M^5*
        Sqrt[Pi/2717]*u^10)/b^3 + (((56151509*I)/24830064000)*d^11*K0*K1*M^5*
        Sqrt[Pi/2717]*u^10)/b^3 - (((4051*I)/26485401600)*d^15*K0*K1*M^5*
        Sqrt[Pi/2717]*u^10)/b^3 - (((113177*I)/9932025600)*d^13*K0*K1*M^5*
        Sqrt[(11*Pi)/247]*u^10)/b^3 + (((23912401*I)/437009126400)*d*K0*K1*
        M^5*Sqrt[(19*Pi)/143]*u^10)/b^3 - (547795253037353*d^3*K0^2*M^5*u^10)/
       (242277859676160000*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (26540949053831*d^3*K1^2*M^5*u^10)/(7341753323520000*Sqrt[2717]*b^3*
        Sqrt[Pi]) - (31103962045733*d*K0^2*M^5*u^10)/(121138929838080000*b^3*
        Sqrt[2717*Pi]) + (28596896728157*d^7*K0^2*M^5*u^10)/
       (4405051994112000*b^3*Sqrt[2717*Pi]) - 
      (8162244347017*d^9*K0^2*M^5*u^10)/(3670876661760000*b^3*
        Sqrt[2717*Pi]) - (1118324620229*d^11*K0^2*M^5*u^10)/
       (667432120320000*b^3*Sqrt[2717*Pi]) + (381896681*d^13*K0^2*M^5*u^10)/
       (7415912448000*b^3*Sqrt[2717*Pi]) + (37907*d^15*K0^2*M^5*u^10)/
       (141255475200*b^3*Sqrt[2717*Pi]) - (2181873478429*d*K1^2*M^5*u^10)/
       (4719698565120000*b^3*Sqrt[2717*Pi]) + 
      (19200192878543*d^5*K1^2*M^5*u^10)/(11012629985280000*b^3*
        Sqrt[2717*Pi]) + (478058927617133*d^7*K1^2*M^5*u^10)/
       (66075779911680000*b^3*Sqrt[2717*Pi]) - 
      (1504560966989*d^9*K1^2*M^5*u^10)/(524410951680000*b^3*Sqrt[2717*Pi]) - 
      (182048815919*d^11*K1^2*M^5*u^10)/(87056363520000*b^3*Sqrt[2717*Pi]) + 
      (6510944537*d^13*K1^2*M^5*u^10)/(111238686720000*b^3*Sqrt[2717*Pi]) + 
      (17757269*d^15*K1^2*M^5*u^10)/(31782481920000*b^3*Sqrt[2717*Pi]) + 
      (((151305533*I)/3496073011200)*d*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((4997882447*I)/17480365056000)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((341767001*I)/529708032000)*d^7*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((3693307*I)/317824819200)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((553704769*I)/4767372288000)*d*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 - 
      (((362082509*I)/529708032000)*d^7*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((2712121*I)/7062773760)*d^9*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((55636331*I)/317824819200)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((26051*I)/1589124096000)*d^15*K1^2*M^5*Sqrt[Pi/2717]*u^11)/b^3 + 
      (((50855747*I)/1589124096000)*d^9*K0^2*M^5*Sqrt[(11*Pi)/247]*u^11)/
       b^3 + (((73*I)/35313868800)*d^15*K0^2*M^5*Sqrt[(11*Pi)/247]*u^11)/
       b^3 + (((18992431*I)/1589124096000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/209]*
        u^11)/b^3 - (((108621059*I)/4767372288000)*d^5*K1^2*M^5*
        Sqrt[(13*Pi)/209]*u^11)/b^3 + (((1521292807*I)/4767372288000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[2717]*b^3) - 
      (((2173*I)/31159296000)*d^13*K1^2*M^5*Sqrt[(209*Pi)/13]*u^11)/b^3 + 
      (((5548937*I)/3496073011200)*d^3*K0^2*M^5*Sqrt[(247*Pi)/11]*u^11)/b^3 - 
      (2219972683919*d*K0*K1*M^5*u^11)/(36341678951424000*b^3*
        Sqrt[2717*Pi]) - (184275110186201*d^3*K0*K1*M^5*u^11)/
       (181708394757120000*b^3*Sqrt[2717*Pi]) + 
      (13649958462883*d^5*K0*K1*M^5*u^11)/(181708394757120000*b^3*
        Sqrt[2717*Pi]) + (314841017963*d^7*K0*K1*M^5*u^11)/
       (132151559823360*b^3*Sqrt[2717*Pi]) - 
      (136234690381*d^9*K0*K1*M^5*u^11)/(220252599705600*b^3*Sqrt[2717*Pi]) - 
      (386308749661*d^11*K0*K1*M^5*u^11)/(500574090240000*b^3*
        Sqrt[2717*Pi]) + (341391151*d^13*K0*K1*M^5*u^11)/
       (55619343360000*b^3*Sqrt[2717*Pi]) + (4766077*d^15*K0*K1*M^5*u^11)/
       (2648540160000*b^3*Sqrt[2717*Pi]) + 
      (23666467543*d^7*K0^2*M^5*Sqrt[13/(209*Pi)]*u^12)/
       (1835438330880000*b^3) - (2180897*d^15*K0^2*M^5*Sqrt[13/(209*Pi)]*
        u^12)/(7945620480000*b^3) - (27910681333*d^9*K1^2*M^5*
        Sqrt[13/(209*Pi)]*u^12)/(4129736244480000*b^3) + 
      (49234807*d*K1^2*M^5*Sqrt[19/(143*Pi)]*u^12)/(2672182275840000*b^3) + 
      (((48851657*I)/4370091264000)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      (((46500989*I)/1092522816000)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 - 
      (((2729849*I)/174803650560)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      (((960067*I)/17273088000)*d^9*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 - 
      (((764111*I)/132427008000)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      (((8669*I)/66213504000)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*u^12)/b^3 + 
      (((14503*I)/4966012800)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^12)/b^3 - 
      (((367309*I)/39728102400)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/209]*u^12)/b^3 - 
      (6761526501127*d^3*K0^2*M^5*u^12)/(181708394757120000*Sqrt[2717]*b^3*
        Sqrt[Pi]) - (192929644277*d^3*K1^2*M^5*u^12)/(3562909701120000*
        Sqrt[2717]*b^3*Sqrt[Pi]) - (72228301903*d*K0^2*M^5*u^12)/
       (181708394757120000*b^3*Sqrt[2717*Pi]) - 
      (6942777213283*d^5*K0^2*M^5*u^12)/(181708394757120000*b^3*
        Sqrt[2717*Pi]) - (78961712701*d^9*K0^2*M^5*u^12)/
       (1101262998528000*b^3*Sqrt[2717*Pi]) - 
      (10895672059*d^11*K0^2*M^5*u^12)/(500574090240000*b^3*Sqrt[2717*Pi]) + 
      (290778689*d^13*K0^2*M^5*u^12)/(55619343360000*b^3*Sqrt[2717*Pi]) - 
      (3071514212587*d^5*K1^2*M^5*u^12)/(90854197378560000*b^3*
        Sqrt[2717*Pi]) + (3371447828113*d^7*K1^2*M^5*u^12)/
       (16518944977920000*b^3*Sqrt[2717*Pi]) - 
      (17273024999*d^11*K1^2*M^5*u^12)/(500574090240000*b^3*Sqrt[2717*Pi]) + 
      (27899041*d^13*K1^2*M^5*u^12)/(3627348480000*b^3*Sqrt[2717*Pi]) - 
      (686423*d^15*K1^2*M^5*u^12)/(378362880000*b^3*Sqrt[2717*Pi]) - 
      (12458090581*d^9*K0*K1*M^5*Sqrt[13/(209*Pi)]*u^13)/
       (4129736244480000*b^3) + (((6700999*I)/13110273792000)*d*K0^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 + (((1215367*I)/524410951680)*d^5*K0^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 - (((7260731*I)/397281024000)*d^7*K0^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 + (((234779*I)/56754432000)*d^9*K0^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 + (((393209*I)/56754432000)*d^11*K0^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 - (((5953*I)/23369472000)*d^15*K0^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 + (((18878663*I)/39330821376000)*d*K1^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 + (((123993211*I)/39330821376000)*d^5*K1^2*
        M^5*Sqrt[Pi/2717]*u^13)/b^3 - (((3062641*I)/155457792000)*d^7*K1^2*
        M^5*Sqrt[Pi/2717]*u^13)/b^3 + (((4113349*I)/1191843072000)*d^9*K1^2*
        M^5*Sqrt[Pi/2717]*u^13)/b^3 + (((8605453*I)/1191843072000)*d^11*K1^2*
        M^5*Sqrt[Pi/2717]*u^13)/b^3 - (((115373*I)/397281024000)*d^13*K1^2*
        M^5*Sqrt[Pi/2717]*u^13)/b^3 - (((69781*I)/397281024000)*d^15*K1^2*M^5*
        Sqrt[Pi/2717]*u^13)/b^3 - (((16097*I)/397281024000)*d^13*K0^2*M^5*
        Sqrt[(19*Pi)/143]*u^13)/b^3 + (((70886173*I)/13110273792000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^13)/(Sqrt[2717]*b^3) + 
      (((13563887*I)/2313577728000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[2717]*b^3) + (18967924121*d*K0*K1*M^5*u^13)/
       (15142366229760000*b^3*Sqrt[2717*Pi]) - 
      (45965072261*d^3*K0*K1*M^5*u^13)/(1297917105408000*b^3*Sqrt[2717*Pi]) + 
      (225857032657*d^5*K0*K1*M^5*u^13)/(15142366229760000*b^3*
        Sqrt[2717*Pi]) + (6625063199*d^7*K0*K1*M^5*u^13)/
       (91771916544000*b^3*Sqrt[2717*Pi]) - (251737*d^11*K0*K1*M^5*u^13)/
       (10363852800*b^3*Sqrt[2717*Pi]) + (1712317*d^13*K0*K1*M^5*u^13)/
       (259096320000*b^3*Sqrt[2717*Pi]) + (2617873*d^15*K0*K1*M^5*u^13)/
       (662135040000*b^3*Sqrt[2717*Pi]) - (1047662123984699*d^5*K0^2*M^5*
        Sqrt[13/(209*Pi)]*u^14)/(1429318233159505920000*b^3) + 
      (241773743*d^3*K1^2*M^5*Sqrt[13/(209*Pi)]*u^14)/
       (2064868122240000*b^3) - (14644752471143*d^7*K1^2*M^5*
        Sqrt[13/(209*Pi)]*u^14)/(95287882210633728000*b^3) - 
      (4674082573*d^13*K1^2*M^5*Sqrt[19/(143*Pi)]*u^14)/
       (44698321704960000*b^3) - (13271*d^15*K1^2*M^5*Sqrt[247/(11*Pi)]*u^14)/
       (5700119040000*b^3) - (((529381*I)/9832705344000)*d*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 + (((4247*I)/4275089280)*d^3*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 - (((1367503*I)/446941152000)*d^7*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 - (((104383*I)/59592153600)*d^9*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 + (((1219*I)/1619352000)*d^11*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 + (((47*I)/43276800)*d^13*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 + (((1681*I)/9932025600)*d^15*K0*K1*M^5*
        Sqrt[Pi/2717]*u^14)/b^3 + (((964471*I)/9832705344000)*d^5*K0*K1*M^5*
        Sqrt[(19*Pi)/143]*u^14)/b^3 + (342168223*d^3*K0^2*M^5*u^14)/
       (229429791360000*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (219115891*d*K0^2*M^5*u^14)/(917719165440000*b^3*Sqrt[2717*Pi]) + 
      (4780293633505451*d^5*K0^2*M^5*u^14)/(1429318233159505920000*b^3*
        Sqrt[2717*Pi]) + (1250112263*d^7*K0^2*M^5*u^14)/
       (4129736244480000*b^3*Sqrt[2717*Pi]) + (1812690167*d^9*K0^2*M^5*u^14)/
       (235984928256000*b^3*Sqrt[2717*Pi]) - (11773*d^11*K0^2*M^5*u^14)/
       (12415032000*b^3*Sqrt[2717*Pi]) - (1634111*d^13*K0^2*M^5*u^14)/
       (794562048000*b^3*Sqrt[2717*Pi]) - (208591*d^15*K0^2*M^5*u^14)/
       (397281024000*b^3*Sqrt[2717*Pi]) + (1992471067*d*K1^2*M^5*u^14)/
       (8259472488960000*b^3*Sqrt[2717*Pi]) - (5629275427*d^5*K1^2*M^5*u^14)/
       (917719165440000*b^3*Sqrt[2717*Pi]) + 
      (35388523781813*d^7*K1^2*M^5*u^14)/(13612554601519104000*b^3*
        Sqrt[2717*Pi]) + (11822463409*d^9*K1^2*M^5*u^14)/
       (1651894497792000*b^3*Sqrt[2717*Pi]) - (1491221*d^11*K1^2*M^5*u^14)/
       (1340823456000*b^3*Sqrt[2717*Pi]) + (138154450139*d^13*K1^2*M^5*u^14)/
       (759871468984320000*b^3*Sqrt[2717*Pi]) + (1951303*d^15*K1^2*M^5*u^14)/
       (18728962560000*b^3*Sqrt[2717*Pi]) + 
      (229*d^13*K0*K1*M^5*Sqrt[11/(247*Pi)]*u^15)/(4966012800*b^3) + 
      (210823*d^5*K0*K1*M^5*Sqrt[13/(209*Pi)]*u^15)/(25810851528000*b^3) - 
      (((182491*I)/893882304000)*d^5*K0^2*M^5*Sqrt[Pi/2717]*u^15)/b^3 - 
      (((51419*I)/297960768000)*d^11*K0^2*M^5*Sqrt[Pi/2717]*u^15)/b^3 - 
      (((2701*I)/19864051200)*d^13*K0^2*M^5*Sqrt[Pi/2717]*u^15)/b^3 - 
      (((241*I)/19864051200)*d^15*K0^2*M^5*Sqrt[Pi/2717]*u^15)/b^3 - 
      (((7561*I)/893882304000)*d*K1^2*M^5*Sqrt[Pi/2717]*u^15)/b^3 - 
      (((176261*I)/893882304000)*d^5*K1^2*M^5*Sqrt[Pi/2717]*u^15)/b^3 - 
      (((16883*I)/99320256000)*d^11*K1^2*M^5*Sqrt[Pi/2717]*u^15)/b^3 - 
      (((7753*I)/59592153600)*d^13*K1^2*M^5*Sqrt[Pi/2717]*u^15)/b^3 - 
      (((227*I)/19864051200)*d^15*K1^2*M^5*Sqrt[Pi/2717]*u^15)/b^3 + 
      (((17819*I)/893882304000)*d^7*K0^2*M^5*Sqrt[(11*Pi)/247]*u^15)/b^3 + 
      (((2167*I)/59592153600)*d^9*K0^2*M^5*Sqrt[(11*Pi)/247]*u^15)/b^3 + 
      (((233*I)/6621350400)*d^9*K1^2*M^5*Sqrt[(11*Pi)/247]*u^15)/b^3 - 
      (((587*I)/893882304000)*d*K0^2*M^5*Sqrt[(13*Pi)/209]*u^15)/b^3 - 
      (((15359*I)/178776460800)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[2717]*b^3) - (((14869*I)/178776460800)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[2717]*b^3) + (((1333*I)/893882304000)*d^7*K1^2*M^5*
        Sqrt[(143*Pi)/19]*u^15)/b^3 + (2533871*d*K0*K1*M^5*u^15)/
       (516217030560000*b^3*Sqrt[2717*Pi]) + (5808277*d^3*K0*K1*M^5*u^15)/
       (93857641920000*b^3*Sqrt[2717*Pi]) + (68409449*d^7*K0*K1*M^5*u^15)/
       (114714895680000*b^3*Sqrt[2717*Pi]) - (108866281*d^9*K0*K1*M^5*u^15)/
       (103243406112000*b^3*Sqrt[2717*Pi]) - (297581*d^11*K0*K1*M^5*u^15)/
       (893882304000*b^3*Sqrt[2717*Pi]) + (2201*d^15*K0*K1*M^5*u^15)/
       (19864051200*b^3*Sqrt[2717*Pi]) - (d^7*K0^2*M^5*Sqrt[11/(247*Pi)]*
        u^16)/(6983455500*b^3) + (7067*d^9*K0^2*M^5*Sqrt[11/(247*Pi)]*u^16)/
       (5363293824000*b^3) - (89*d^11*K0^2*M^5*Sqrt[11/(247*Pi)]*u^16)/
       (1787764608000*b^3) - (d^7*K1^2*M^5*Sqrt[11/(247*Pi)]*u^16)/
       (6983455500*b^3) + (7067*d^9*K1^2*M^5*Sqrt[11/(247*Pi)]*u^16)/
       (5363293824000*b^3) - (89*d^11*K1^2*M^5*Sqrt[11/(247*Pi)]*u^16)/
       (1787764608000*b^3) + ((I/6384873600)*d*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/
       b^3 + ((I/182424960)*d^3*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 + 
      (((89*I)/6384873600)*d^5*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 + 
      ((I/85131648)*d^13*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 + 
      ((I/709430400)*d^15*K0*K1*M^5*Sqrt[Pi/2717]*u^16)/b^3 - 
      ((I/912124800)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^16)/b^3 - 
      ((I/425658240)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^16)/b^3 + 
      ((I/2128291200)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/247]*u^16)/b^3 - 
      (3299*d^3*K0^2*M^5*u^16)/(9832705344000*Sqrt[2717]*b^3*Sqrt[Pi]) - 
      (3299*d^3*K1^2*M^5*u^16)/(9832705344000*Sqrt[2717]*b^3*Sqrt[Pi]) + 
      (d*K0^2*M^5*u^16)/(26290656000*b^3*Sqrt[2717*Pi]) - 
      (41149*d^5*K0^2*M^5*u^16)/(7374529008000*b^3*Sqrt[2717*Pi]) + 
      (96709*d^7*K0^2*M^5*u^16)/(29498116032000*b^3*Sqrt[2717*Pi]) - 
      (35281*d^9*K0^2*M^5*u^16)/(3933082137600*b^3*Sqrt[2717*Pi]) + 
      (623*d^11*K0^2*M^5*u^16)/(109454976000*b^3*Sqrt[2717*Pi]) - 
      (d^13*K0^2*M^5*u^16)/(248300640*b^3*Sqrt[2717*Pi]) - 
      (d^15*K0^2*M^5*u^16)/(405388800*b^3*Sqrt[2717*Pi]) + 
      (d*K1^2*M^5*u^16)/(26290656000*b^3*Sqrt[2717*Pi]) - 
      (41149*d^5*K1^2*M^5*u^16)/(7374529008000*b^3*Sqrt[2717*Pi]) + 
      (96709*d^7*K1^2*M^5*u^16)/(29498116032000*b^3*Sqrt[2717*Pi]) - 
      (35281*d^9*K1^2*M^5*u^16)/(3933082137600*b^3*Sqrt[2717*Pi]) + 
      (623*d^11*K1^2*M^5*u^16)/(109454976000*b^3*Sqrt[2717*Pi]) - 
      (d^13*K1^2*M^5*u^16)/(248300640*b^3*Sqrt[2717*Pi]) - 
      (d^15*K1^2*M^5*u^16)/(405388800*b^3*Sqrt[2717*Pi]))/Pi}, 3, 13, 1]}, 3, 
 5, 1]


==> anc/spectrum_9_7.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {((((-5*I)/6528)*d*K0^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((97*I)/13056)*d^5*K0^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 - 
      ((I/272)*d^9*K0^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((25*I)/1632)*d*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((35*I)/816)*d^3*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 - 
      ((I/272)*d^7*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((21*I)/544)*d^9*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 - 
      ((I/204)*d^5*K1^2*M^4*Sqrt[95/(143*Pi)]*u^2)/b^2 - 
      (((29*I)/6528)*d*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((3*I)/136)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((163*I)/13056)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      ((I/1088)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((59*I)/1920)*d^5*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^3)/b^2 - 
      (((131*I)/195840)*d^7*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^3)/b^2 + 
      (((841*I)/65280)*d^9*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^3)/b^2 + 
      (((3623*I)/65280)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) + 
      (((213*I)/1360)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) - 
      (((331*I)/39168)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) + 
      (((47*I)/8704)*d^5*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^4)/b^2 + 
      (((103*I)/39168)*d^7*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^4)/b^2 + 
      (((1361*I)/261120)*d^9*K0^2*M^4*Sqrt[11/(1235*Pi)]*u^4)/b^2 - 
      (((13*I)/195840)*d^3*K1^2*M^4*Sqrt[13/(1045*Pi)]*u^4)/b^2 + 
      (((23*I)/10880)*d^3*K0^2*M^4*Sqrt[19/(715*Pi)]*u^4)/b^2 + 
      (((1049*I)/65280)*d*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((1517*I)/16320)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((37*I)/32640)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((1893*I)/87040)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((5267*I)/783360)*d*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((461*I)/12240)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((3997*I)/783360)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((3571*I)/1566720)*d^5*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^5)/b^2 + 
      (((7*I)/391680)*d^3*K0*K1*M^4*Sqrt[209/(65*Pi)]*u^5)/b^2 + 
      (((2099*I)/391680)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) - 
      (((1841*I)/391680)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) - 
      (((6057*I)/174080)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((59*I)/65280)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((1733*I)/391680)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) - 
      (((79*I)/156672)*d*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^6)/b^2 + 
      (((101*I)/195840)*d^7*K0^2*M^4*Sqrt[11/(1235*Pi)]*u^6)/b^2 + 
      (((113*I)/587520)*d^3*K1^2*M^4*Sqrt[11/(1235*Pi)]*u^6)/b^2 + 
      (((1643*I)/391680)*d*K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((743*I)/195840)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((271*I)/48960)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((211*I)/391680)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((2207*I)/783360)*d*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((3209*I)/293760)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((4019*I)/587520)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((337*I)/391680)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      ((I/36720)*d^3*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^7)/b^2 + 
      (((19*I)/293760)*d^7*K0*K1*M^4*Sqrt[19/(715*Pi)]*u^7)/b^2 - 
      (((7*I)/97920)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[13585*Pi]) - 
      (((23*I)/12240)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[13585*Pi]) + 
      (((23*I)/8640)*d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[13585*Pi]) - 
      (((497*I)/293760)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[13585*Pi]) - 
      (((59*I)/97920)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[13585*Pi]) - 
      ((I/14688)*d*K1^2*M^4*Sqrt[11/(1235*Pi)]*u^8)/b^2 + 
      ((I/18360)*d^3*K1^2*M^4*Sqrt[11/(1235*Pi)]*u^8)/b^2 - 
      ((I/18360)*d^3*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^8)/b^2 + 
      ((I/36720)*d^5*K0^2*M^4*Sqrt[19/(715*Pi)]*u^8)/b^2 + 
      (((7*I)/24480)*d*K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      ((I/18360)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      ((I/24480)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((7*I)/18360)*d*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      ((I/7344)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      ((I/18360)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      ((I/24480)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]))/Pi, 0, 
    ((((239*I)/30464)*d*K0^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 - 
      (((141*I)/15232)*d^7*K0^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((729*I)/30464)*d^9*K0^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((1685*I)/45696)*d*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((7529*I)/125664)*d^7*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((683*I)/15232)*d^9*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 - 
      (((163*I)/198016)*d^11*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((9*I)/30464)*d^11*K0^2*M^4*Sqrt[11/(1235*Pi)]*u^2)/b^2 + 
      (((81*I)/15232)*d^3*K1^2*M^4*Sqrt[65/(209*Pi)]*u^2)/b^2 + 
      (((553*I)/4352)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((3721*I)/15232)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((3*I)/2176)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((7893*I)/7616)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((783*I)/83776)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((7*I)/1768)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((24897*I)/2132480)*d^7*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^3)/b^2 + 
      (((4175797*I)/12794880)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) + 
      (((10241897*I)/12794880)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) - 
      (((12250751*I)/6397440)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) + 
      (((8371529*I)/12794880)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) + 
      (((69077*I)/12794880)*d^11*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) + 
      (((75009*I)/4264960)*d^9*K0^2*M^4*Sqrt[11/(1235*Pi)]*u^4)/b^2 + 
      (((7120511*I)/153538560)*d^3*K1^2*M^4*Sqrt[13/(1045*Pi)]*u^4)/b^2 + 
      (((3242423*I)/1688924160)*d*K0^2*M^4*Sqrt[19/(715*Pi)]*u^4)/b^2 + 
      (((2014518073*I)/373252239360)*d^7*K0^2*M^4*Sqrt[19/(715*Pi)]*u^4)/
       b^2 + (((17259491*I)/337784832)*d*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((2941691*I)/12794880)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((1115651*I)/2132480)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((142103207*I)/1523478528)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((37811*I)/12794880)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((29825771*I)/153538560)*d*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((605141*I)/501760)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((266653*I)/1705984)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((9346839*I)/17059840)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((2657951*I)/153538560)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((3362741*I)/25589760)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((31709269*I)/76769280)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) - 
      (((30639743*I)/38384640)*d^5*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) - 
      (((651297*I)/4264960)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((30006959*I)/76769280)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((70493*I)/4515840)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((92047*I)/30707712)*d*K0^2*M^4*Sqrt[5/(2717*Pi)]*u^6)/b^2 + 
      (((44833*I)/153538560)*d^11*K0^2*M^4*Sqrt[11/(1235*Pi)]*u^6)/b^2 + 
      (((1953559*I)/675569664)*d^3*K0^2*M^4*Sqrt[19/(715*Pi)]*u^6)/b^2 - 
      (((454514147*I)/94097203200)*d^5*K1^2*M^4*Sqrt[19/(715*Pi)]*u^6)/b^2 + 
      (((120157*I)/460615680)*d^11*K1^2*M^4*Sqrt[19/(715*Pi)]*u^6)/b^2 + 
      (((702701*I)/160849920)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((7580369*I)/76769280)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((190327*I)/5117952)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((8969627*I)/153538560)*d^9*K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((3530071*I)/92123136)*d*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((14640137*I)/153538560)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((76617066109*I)/658680422400)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) - (((4188473*I)/230307840)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) + (((40374559*I)/460615680)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) - (((3082355897*I)/658680422400)*d^5*K0*K1*M^4*
        Sqrt[19/(715*Pi)]*u^7)/b^2 + (((691927*I)/57576960)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) + (((920779*I)/19192320)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) + (((121720589*I)/94097203200)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) - (((198749*I)/14394240)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) + (((2215463*I)/57576960)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) + (((170087*I)/57576960)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) - (((1311701*I)/6460134912)*d^3*K0^2*M^4*
        Sqrt[13/(1045*Pi)]*u^8)/b^2 - (((809*I)/5757696)*d^7*K0^2*M^4*
        Sqrt[13/(1045*Pi)]*u^8)/b^2 + (((256827979*I)/1399695897600)*d^5*K0^2*
        M^4*Sqrt[19/(715*Pi)]*u^8)/b^2 + (((1901*I)/14394240)*d^3*K1^2*M^4*
        Sqrt[19/(715*Pi)]*u^8)/b^2 - (((1471*I)/3386880)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((31922281*I)/3230067456)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) - (((2476825723*I)/199956556800)*d^5*K0^2*M^4*
        u^8)/(b^2*Sqrt[13585*Pi]) + (((204593*I)/57576960)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((4201*I)/11515392)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((47807*I)/14394240)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) - (((28261*I)/2878848)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) - (((163*I)/228480)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((1451*I)/342720)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((479*I)/1028160)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) - (((5441*I)/43182720)*d^7*K0*K1*M^4*
        Sqrt[13/(1045*Pi)]*u^9)/b^2 + (((2777*I)/28788480)*d^9*K0*K1*M^4*
        Sqrt[13/(1045*Pi)]*u^9)/b^2 + (((14753*I)/28788480)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[13585*Pi]) + (((39269*I)/28788480)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[13585*Pi]) - (((38099*I)/14394240)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[13585*Pi]) + (((1499*I)/1542240)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[13585*Pi]) + (((5249*I)/28788480)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[13585*Pi]) - (((41*I)/1439424)*d^5*K0^2*M^4*
        Sqrt[5/(2717*Pi)]*u^10)/b^2 + (((113*I)/14394240)*d^3*K0^2*M^4*
        Sqrt[11/(1235*Pi)]*u^10)/b^2 + (((29*I)/14394240)*d*K1^2*M^4*
        Sqrt[11/(1235*Pi)]*u^10)/b^2 - (((29*I)/2399040)*d^7*K1^2*M^4*
        Sqrt[11/(1235*Pi)]*u^10)/b^2 + (((29*I)/2878848)*d^9*K1^2*M^4*
        Sqrt[11/(1235*Pi)]*u^10)/b^2 + (((29*I)/14394240)*d^11*K1^2*M^4*
        Sqrt[11/(1235*Pi)]*u^10)/b^2 - (((89*I)/7197120)*d^5*K1^2*M^4*
        Sqrt[13/(1045*Pi)]*u^10)/b^2 + ((I/2878848)*d*K0^2*M^4*
        Sqrt[55/(247*Pi)]*u^10)/b^2 - ((I/479808)*d^7*K0^2*M^4*
        Sqrt[55/(247*Pi)]*u^10)/b^2 + (((5*I)/2878848)*d^9*K0^2*M^4*
        Sqrt[55/(247*Pi)]*u^10)/b^2 + ((I/2878848)*d^11*K0^2*M^4*
        Sqrt[55/(247*Pi)]*u^10)/b^2 + ((I/2056320)*d^3*K1^2*M^4*
        Sqrt[209/(65*Pi)]*u^10)/b^2 - ((I/1799280)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) - ((I/719712)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) + ((I/32130)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) + ((I/42840)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) - ((I/85680)*d^9*K0^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) - ((I/257040)*d^11*K0^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) - ((I/1799280)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) - ((I/719712)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) + ((I/32130)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) + ((I/42840)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) - ((I/85680)*d^9*K1^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) - ((I/257040)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) + ((I/1799280)*d*K0*K1*M^4*Sqrt[11/(1235*Pi)]*
        u^11)/b^2 + ((I/359856)*d^3*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^11)/b^2 - 
      ((I/299880)*d^5*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^11)/b^2 - 
      ((I/299880)*d^7*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^11)/b^2 + 
      ((I/359856)*d^9*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^11)/b^2 + 
      ((I/1799280)*d^11*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^11)/b^2)/Pi, 0, 
    ((((-34141*I)/2802688)*d*K0^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 - 
      (((361835*I)/4204032)*d^3*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((198073*I)/2102016)*d^7*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((3539*I)/1401344)*d^11*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 - 
      (((15845539*I)/601176576)*d^9*K1^2*M^4*Sqrt[19/(715*Pi)]*u^2)/b^2 - 
      (((2609*I)/4204032)*d*K1^2*M^4*Sqrt[65/(209*Pi)]*u^2)/b^2 + 
      (((3943*I)/1401344)*d^7*K0^2*M^4*Sqrt[95/(143*Pi)]*u^2)/b^2 - 
      (((677*I)/2802688)*d^11*K0^2*M^4*Sqrt[95/(143*Pi)]*u^2)/b^2 - 
      (((786871*I)/2802688)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((279467*I)/700672)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((848041*I)/2802688)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((1447*I)/1401344)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((172489*I)/350336)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((7857*I)/100196096)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((3207*I)/700672)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((12121495*I)/706277376)*d^11*K0*K1*M^4*Sqrt[5/(2717*Pi)]*u^3)/b^2 - 
      (((17344409*I)/51179520)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) - 
      (((659941731*I)/392376320)*d^3*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) + 
      (((141242821*I)/58856448)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) + 
      (((297109941*I)/196188160)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) - 
      (((6380606629*I)/3531386880)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) - 
      (((1332197*I)/1765693440)*d^13*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) - 
      (((30348763*I)/1210761216)*d*K1^2*M^4*Sqrt[11/(1235*Pi)]*u^4)/b^2 - 
      (((160153799*I)/3531386880)*d^9*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^4)/b^2 - 
      (((534465263*I)/4708515840)*d^9*K1^2*M^4*Sqrt[13/(1045*Pi)]*u^4)/b^2 - 
      (((141074561*I)/1177128960)*d*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((38468357*I)/69242880)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((95877487*I)/117712896)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((284768389*I)/588564480)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((23671507*I)/706277376)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((132967*I)/882846720)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((57485456101*I)/42376642560)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((19646371211*I)/10594160640)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((1067615949*I)/784752640)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((1565976179*I)/14125547520)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((9074893*I)/2354257920)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((422057*I)/22421504)*d^11*K0*K1*M^4*Sqrt[5/(2717*Pi)]*u^5)/b^2 + 
      (((281019419*I)/2118832128)*d^5*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^5)/b^2 - 
      (((1700118401*I)/21188321280)*d^3*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^5)/
       b^2 - (((123278087*I)/1412554752)*d^9*K0*K1*M^4*Sqrt[13/(1045*Pi)]*
        u^5)/b^2 + (((28813*I)/110355840)*d^13*K0*K1*M^4*Sqrt[13/(1045*Pi)]*
        u^5)/b^2 - (((138294967*I)/605380608)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[13585*Pi]) + (((244347289*I)/235425792)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[13585*Pi]) + (((199429*I)/1412554752)*d^13*K0^2*M^4*
        Sqrt[5/(2717*Pi)]*u^6)/b^2 - (((38424761*I)/2354257920)*d^9*K0^2*M^4*
        Sqrt[11/(1235*Pi)]*u^6)/b^2 - (((92327*I)/69242880)*d^11*K0^2*M^4*
        Sqrt[13/(1045*Pi)]*u^6)/b^2 + (((40939*I)/58856448)*d^7*K0^2*M^4*
        Sqrt[247/(55*Pi)]*u^6)/b^2 - (((794464049*I)/21188321280)*d*K0^2*M^4*
        u^6)/(b^2*Sqrt[13585*Pi]) - (((1710440209*I)/10594160640)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[13585*Pi]) + (((4731419557*I)/21188321280)*d^5*
        K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((58841467*I)/1008967680)*d*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((647321023*I)/2354257920)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((97388679*I)/245235200)*d^5*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((12734041867*I)/52970803200)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((9876011749*I)/35313868800)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((60410303*I)/2354257920)*d^11*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((11430589*I)/10594160640)*d^13*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((4468627*I)/3531386880)*d^11*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^7)/b^2 + 
      (((125852101*I)/13242700800)*d^7*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^7)/
       b^2 - (((1171598041*I)/42376642560)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) - (((1346773297*I)/10594160640)*d^3*K0*K1*M^4*
        u^7)/(b^2*Sqrt[13585*Pi]) + (((37690112671*I)/211883212800)*d^5*K0*K1*
        M^4*u^7)/(b^2*Sqrt[13585*Pi]) - (((9419599493*I)/70627737600)*d^9*K0*
        K1*M^4*u^7)/(b^2*Sqrt[13585*Pi]) + (((1578809*I)/2492743680)*d^13*K0*
        K1*M^4*u^7)/(b^2*Sqrt[13585*Pi]) - (((1888897*I)/3026903040)*d^3*K0^2*
        M^4*Sqrt[19/(715*Pi)]*u^8)/b^2 - (((23938679*I)/10594160640)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[13585*Pi]) + (((1507231387*I)/105941606400)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((24392729*I)/1655337600)*d^7*K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      (((707227039*I)/52970803200)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      (((33303619*I)/21188321280)*d^11*K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((19081*I)/249274368)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      (((14343547*I)/3531386880)*d*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      (((40478509*I)/2354257920)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((61604267*I)/2354257920)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((14528351*I)/1059416064)*d^7*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      (((177420371*I)/10594160640)*d^9*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      (((41872591*I)/21188321280)*d^11*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((12893*I)/131604480)*d^13*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      (((68665*I)/454035456)*d*K0*K1*M^4*Sqrt[5/(2717*Pi)]*u^9)/b^2 + 
      (((1805693*I)/6621350400)*d^7*K0*K1*M^4*Sqrt[19/(715*Pi)]*u^9)/b^2 - 
      (((743363*I)/133539840)*d^3*K0*K1*M^4*u^9)/(b^2*Sqrt[13585*Pi]) + 
      (((39425987*I)/5675443200)*d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[13585*Pi]) - 
      (((23919001*I)/4673894400)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[13585*Pi]) - 
      (((2308283*I)/3178248192)*d^11*K0*K1*M^4*u^9)/(b^2*Sqrt[13585*Pi]) + 
      (((305113*I)/7945620480)*d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[13585*Pi]) - 
      (((23147*I)/454035456)*d^3*K0^2*M^4*Sqrt[11/(1235*Pi)]*u^10)/b^2 - 
      (((77453*I)/9534744576)*d^3*K1^2*M^4*Sqrt[13/(1045*Pi)]*u^10)/b^2 + 
      (((153661*I)/472764418560)*d^13*K1^2*M^4*Sqrt[13/(1045*Pi)]*u^10)/b^2 + 
      (((3972607*I)/158912409600)*d^5*K0^2*M^4*Sqrt[19/(715*Pi)]*u^10)/b^2 + 
      (((2406611*I)/31782481920)*d*K0^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) + 
      (((4990327*I)/13242700800)*d^7*K0^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((49370927*I)/158912409600)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((944663*I)/15891240960)*d^11*K0^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) + 
      (((107399*I)/31782481920)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((4030321*I)/19069489152)*d*K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) + 
      (((165958361*I)/476737228800)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) + 
      (((15912509*I)/39728102400)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((57543653*I)/158912409600)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((234343*I)/3178248192)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((97*I)/1218072576)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((5932057*I)/4981904040960)*d*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^11)/b^2 + 
      (((6271*I)/5157250560)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[13585*Pi]) - 
      (((535121*I)/5959215360)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[13585*Pi]) + 
      (((1331051*I)/17026329600)*d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[13585*Pi]) + 
      (((22937*I)/155187900)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[13585*Pi]) - 
      (((76261*I)/778982400)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[13585*Pi]) - 
      (((17047*I)/662135040)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[13585*Pi]) + 
      (((13721*I)/7945620480)*d^13*K0*K1*M^4*u^11)/(b^2*Sqrt[13585*Pi]) - 
      (((5*I)/113508864)*d^13*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^12)/b^2 - 
      (((241*I)/2383686144)*d*K0^2*M^4*Sqrt[11/(1235*Pi)]*u^12)/b^2 - 
      (((359*I)/1040497920)*d^11*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^12)/b^2 - 
      (((1279*I)/43700912640)*d^13*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^12)/b^2 - 
      (((40331*I)/5959215360)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      (((38821*I)/8513164800)*d^5*K0^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      (((57973*I)/4966012800)*d^7*K0^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) - 
      (((30917*I)/6621350400)*d^9*K0^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      ((I/931392)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      ((I/9313920)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) - 
      (((293*I)/264854016)*d*K1^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) - 
      (((4349*I)/662135040)*d^3*K1^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      (((4619*I)/945907200)*d^5*K1^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      (((18041*I)/1655337600)*d^7*K1^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) - 
      (((96601*I)/19864051200)*d^9*K1^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) - 
      (((6007*I)/1986405120)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      ((I/12161664)*d^3*K0*K1*M^4*Sqrt[5/(2717*Pi)]*u^13)/b^2 - 
      ((I/4729536)*d^7*K0*K1*M^4*Sqrt[5/(2717*Pi)]*u^13)/b^2 - 
      (((5*I)/28377216)*d^9*K0*K1*M^4*Sqrt[5/(2717*Pi)]*u^13)/b^2 + 
      (((5*I)/28377216)*d^11*K0*K1*M^4*Sqrt[5/(2717*Pi)]*u^13)/b^2 + 
      ((I/85131648)*d^5*K0*K1*M^4*Sqrt[55/(247*Pi)]*u^13)/b^2 + 
      ((I/85131648)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) - 
      ((I/85131648)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) - 
      ((I/2026944)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) + 
      ((I/2026944)*d^9*K0*K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) - 
      ((I/9459072)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) + 
      ((I/9459072)*d^13*K0*K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]))/Pi, 0, 
    ((((-680223*I)/5605376)*d^7*K0^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((61431*I)/2802688)*d^9*K0^2*M^4*Sqrt[19/(715*Pi)]*u^2)/b^2 + 
      (((35759*I)/8408064)*d^9*K1^2*M^4*Sqrt[65/(209*Pi)]*u^2)/b^2 + 
      (((1187*I)/30464)*d*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((466481*I)/1401344)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((1375723*I)/5605376)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((199183*I)/2802688)*d^11*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((2423*I)/329728)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((953*I)/5605376)*d^15*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((965553*I)/14013440)*d*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((853581*I)/14013440)*d^3*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((17119891*I)/42040320)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((5879879*I)/8408064)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((1015033*I)/42040320)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) + 
      (((5063*I)/14013440)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((1737*I)/2001920)*d^15*K1^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((24268109473715507251*I)/137649174348861407232)*d^5*K0*K1*M^4*
        Sqrt[5/(2717*Pi)]*u^3)/b^2 - 
      (((1218816018002783*I)/374046669426253824)*d^13*K0*K1*M^4*
        Sqrt[5/(2717*Pi)]*u^3)/b^2 + (((40385283*I)/196188160)*d*K0*K1*M^4*
        u^3)/(b^2*Sqrt[13585*Pi]) + (((12924277*I)/7006720)*d^3*K0*K1*M^4*
        u^3)/(b^2*Sqrt[13585*Pi]) - 
      (((303842543142019301141*I)/688245871744307036160)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[13585*Pi]) - (((537435883*I)/156950528)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[13585*Pi]) + (((933922163*I)/392376320)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[13585*Pi]) + (((1222615873*I)/3531386880)*d^11*K0*K1*M^4*
        u^3)/(b^2*Sqrt[13585*Pi]) - 
      (((6077750748250933*I)/467558336782817280)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[13585*Pi]) - (((1871587*I)/7062773760)*d^15*K0*K1*M^4*u^3)/
       (b^2*Sqrt[13585*Pi]) + (((590749*I)/5650219008)*d^15*K1^2*M^4*
        Sqrt[5/(2717*Pi)]*u^4)/b^2 + (((667477*I)/78475264)*d*K0^2*M^4*
        Sqrt[11/(1235*Pi)]*u^4)/b^2 + (((1806289*I)/23080960)*d^9*K0^2*M^4*
        Sqrt[11/(1235*Pi)]*u^4)/b^2 + (((363704357*I)/1765693440)*d^9*K1^2*
        M^4*Sqrt[11/(1235*Pi)]*u^4)/b^2 - 
      (((26853981702599*I)/59021170718146560)*d^13*K0^2*M^4*
        Sqrt[13/(1045*Pi)]*u^4)/b^2 - (((12180387*I)/392376320)*d^5*K0^2*M^4*
        Sqrt[19/(715*Pi)]*u^4)/b^2 + (((117207953*I)/168161280)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[13585*Pi]) - (((462553281*I)/392376320)*d^7*K0^2*M^4*
        u^4)/(b^2*Sqrt[13585*Pi]) + (((451032209*I)/3531386880)*d^11*K0^2*M^4*
        u^4)/(b^2*Sqrt[13585*Pi]) - (((53451892527809*I)/11804234143629312)*
        d^13*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((80557*I)/3531386880)*d^15*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((2203812987*I)/7847526400)*d*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((397134239893*I)/211883212800)*d^3*K1^2*M^4*u^4)/
       (b^2*Sqrt[13585*Pi]) - (((715680609121*I)/423766425600)*d^5*K1^2*M^4*
        u^4)/(b^2*Sqrt[13585*Pi]) - (((51986822533*I)/16950657024)*d^7*K1^2*
        M^4*u^4)/(b^2*Sqrt[13585*Pi]) + (((6509118569*I)/17656934400)*d^11*
        K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((4847695883*I)/141255475200)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[13585*Pi]) + (((8583886349*I)/34275225600)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[13585*Pi]) + (((915640450423*I)/582678835200)*d^3*K0*K1*M^4*
        u^5)/(b^2*Sqrt[13585*Pi]) - (((872554528343*I)/582678835200)*d^5*K0*
        K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) - (((21766002217*I)/8828467200)*d^7*
        K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((683651867*I)/367852800)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((182400797*I)/588564480)*d^11*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) - 
      (((16358789*I)/588564480)*d^13*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((1116931*I)/2522419200)*d^15*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) - 
      (((872414049207701791579*I)/37540683913325838336000)*d^7*K1^2*M^4*
        Sqrt[11/(1235*Pi)]*u^6)/b^2 - (((819219853*I)/2118832128000)*d^13*
        K1^2*M^4*Sqrt[19/(715*Pi)]*u^6)/b^2 + 
      (((43442249237*I)/932286136320)*d*K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((139996547767*I)/517936742400)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) - (((207819155293*I)/776905113600)*d^5*K0^2*M^4*
        u^6)/(b^2*Sqrt[13585*Pi]) - (((22043357881*I)/52970803200)*d^7*K0^2*
        M^4*u^6)/(b^2*Sqrt[13585*Pi]) + (((44617519129*I)/141255475200)*d^9*
        K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((7868506027*I)/141255475200)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) - (((173571677*I)/35313868800)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) + (((6407279*I)/70627737600)*d^15*K0^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) + (((10280625923*I)/138733056000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) + (((1268165235109*I)/2913394176000)*d^3*K1^2*M^4*
        u^6)/(b^2*Sqrt[13585*Pi]) - (((10494232197901*I)/23307153408000)*d^5*
        K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((14175631029324921650551*I)/37540683913325838336000)*d^7*K1^2*M^4*
        u^6)/(b^2*Sqrt[13585*Pi]) + (((105624865519*I)/211883212800)*d^9*K1^2*
        M^4*u^6)/(b^2*Sqrt[13585*Pi]) + (((87730016963*I)/1059416064000)*d^11*
        K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((31924049*I)/235425792000)*d^15*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((4216241423*I)/169506570240)*d^7*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^7)/
       b^2 + (((16537243573*I)/847532851200)*d^9*K0*K1*M^4*Sqrt[13/(1045*Pi)]*
        u^7)/b^2 + (((203850769277*I)/5179367424000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) + (((3469683536533*I)/15538102272000)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[13585*Pi]) - (((1209687231763*I)/5179367424000)*
        d^5*K0*K1*M^4*u^7)/(b^2*Sqrt[13585*Pi]) + 
      (((188186522207*I)/4237664256000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) - (((16474117859*I)/4237664256000)*d^13*K0*K1*M^4*
        u^7)/(b^2*Sqrt[13585*Pi]) + (((108334469*I)/1412554752000)*d^15*K0*K1*
        M^4*u^7)/(b^2*Sqrt[13585*Pi]) + (((3842690101*I)/8475328512000)*d^11*
        K0^2*M^4*Sqrt[11/(1235*Pi)]*u^8)/b^2 - 
      (((200840449*I)/73698508800)*d^7*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^8)/b^2 - 
      (((159230744951*I)/55937168179200)*d^5*K1^2*M^4*Sqrt[13/(1045*Pi)]*u^8)/
       b^2 + (((373298617919*I)/93228613632000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((2176891253567*I)/93228613632000)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[13585*Pi]) - (((127511036573*I)/5484036096000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((394531673*I)/14739701760)*d^9*K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      (((412974773*I)/941703168000)*d^13*K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((75009331*I)/8475328512000)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((541840391423*I)/93228613632000)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((9108363382277*I)/279685840896000)*d^3*K1^2*
        M^4*u^8)/(b^2*Sqrt[13585*Pi]) - (((1064272760717*I)/25425985536000)*
        d^7*K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((295523969287*I)/8475328512000)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((52262035807*I)/8475328512000)*d^11*K1^2*M^4*
        u^8)/(b^2*Sqrt[13585*Pi]) - (((4757644109*I)/8475328512000)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[13585*Pi]) + (((32104249*I)/2825109504000)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      (((17951383*I)/908070912000)*d^13*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^9)/
       b^2 + (((1838514911*I)/2118832128000)*d^9*K0*K1*M^4*Sqrt[13/(1045*Pi)]*
        u^9)/b^2 + (((127397516177*I)/69921460224000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[13585*Pi]) + (((692632565081*I)/69921460224000)*d^3*K0*K1*
        M^4*u^9)/(b^2*Sqrt[13585*Pi]) - (((721320842443*I)/69921460224000)*
        d^5*K0*K1*M^4*u^9)/(b^2*Sqrt[13585*Pi]) - 
      (((1148629957*I)/78475264000)*d^7*K0*K1*M^4*u^9)/(b^2*Sqrt[13585*Pi]) + 
      (((1959607183*I)/908070912000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[13585*Pi]) + (((1669649*I)/373911552000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[13585*Pi]) - (((112269109*I)/1059416064000)*d^7*K0^2*M^4*
        Sqrt[11/(1235*Pi)]*u^10)/b^2 + (((47785799*I)/3178248192000)*d^11*
        K1^2*M^4*Sqrt[11/(1235*Pi)]*u^10)/b^2 + 
      (((36348637*I)/3178248192000)*d^11*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^10)/
       b^2 + (((4179176458191625747*I)/65202240481039613952000)*d^3*K1^2*M^4*
        Sqrt[19/(715*Pi)]*u^10)/b^2 - (((55936723*I)/9534744576000)*d^5*K1^2*
        M^4*Sqrt[143/(95*Pi)]*u^10)/b^2 + (((43430071*I)/685504512000)*d*K0^2*
        M^4*u^10)/(b^2*Sqrt[13585*Pi]) + (((2011316537*I)/3884525568000)*d^3*
        K0^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((3095671759*I)/11653576704000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) + (((764056651*I)/1059416064000)*d^9*K0^2*M^4*
        u^10)/(b^2*Sqrt[13585*Pi]) - (((63920393*I)/3178248192000)*d^13*K0^2*
        M^4*u^10)/(b^2*Sqrt[13585*Pi]) + (((1392649*I)/3178248192000)*d^15*
        K0^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) + 
      (((33259753*I)/381389783040)*d*K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((24715971095878508713*I)/65202240481039613952000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) - (((3404809517*I)/3178248192000)*d^7*K1^2*M^4*
        u^10)/(b^2*Sqrt[13585*Pi]) + (((2682021613*I)/3178248192000)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[13585*Pi]) - (((81215689*I)/3178248192000)*d^13*
        K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) + 
      (((1756537*I)/3178248192000)*d^15*K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) + 
      (((21910039*I)/1589124096000)*d^9*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^11)/
       b^2 + (((578962369*I)/52441095168000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[13585*Pi]) + (((6912894997*I)/52441095168000)*d^3*K0*K1*M^4*
        u^11)/(b^2*Sqrt[13585*Pi]) - (((5411958479*I)/52441095168000)*d^5*K0*
        K1*M^4*u^11)/(b^2*Sqrt[13585*Pi]) - 
      (((367383827*I)/1589124096000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[13585*Pi]) + (((36363959*I)/1589124096000)*d^11*K0*K1*M^4*
        u^11)/(b^2*Sqrt[13585*Pi]) - (((17390621*I)/1589124096000)*d^13*K0*K1*
        M^4*u^11)/(b^2*Sqrt[13585*Pi]) + (((552743*I)/1589124096000)*d^15*K0*
        K1*M^4*u^11)/(b^2*Sqrt[13585*Pi]) - 
      (((127323407*I)/190124219400192)*d^9*K0^2*M^4*Sqrt[5/(2717*Pi)]*u^12)/
       b^2 - (((1036677871739*I)/2887511582140416000)*d^5*K0^2*M^4*
        Sqrt[13/(1045*Pi)]*u^12)/b^2 + (((84984243979*I)/224584234166476800)*
        d^11*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^12)/b^2 - 
      (((1669*I)/113508864000)*d^15*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^12)/b^2 + 
      (((8480233*I)/68828937408000)*d*K1^2*M^4*Sqrt[13/(1045*Pi)]*u^12)/b^2 + 
      (((410239*I)/340526592000)*d*K0^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      (((33601669*I)/2383686144000)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      (((8767597230323*I)/2887511582140416000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[13585*Pi]) - (((335333*I)/9809408000)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[13585*Pi]) + (((4282090133*I)/316873699000320)*d^9*K0^2*M^4*
        u^12)/(b^2*Sqrt[13585*Pi]) + (((6654968572711*I)/1122921170832384000)*
        d^11*K0^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) - 
      (((80849*I)/264854016000)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) - 
      (((7021433*I)/27531574963200)*d*K1^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      (((295124047*I)/19665410688000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[13585*Pi]) - (((47709287*I)/19665410688000)*d^5*K1^2*M^4*
        u^12)/(b^2*Sqrt[13585*Pi]) - (((4206899*I)/119184307200)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[13585*Pi]) + (((131449*I)/12161664000)*d^9*K1^2*M^4*
        u^12)/(b^2*Sqrt[13585*Pi]) + (((6389989*I)/595921536000)*d^11*K1^2*
        M^4*u^12)/(b^2*Sqrt[13585*Pi]) - (((12781*I)/595921536000)*d^13*K1^2*
        M^4*u^12)/(b^2*Sqrt[13585*Pi]) - (((9293*I)/66213504000)*d^15*K1^2*
        M^4*u^12)/(b^2*Sqrt[13585*Pi]) - (((850313*I)/1376578748160)*d^9*K0*
        K1*M^4*Sqrt[13/(1045*Pi)]*u^13)/b^2 + 
      (((50927*I)/178776460800)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) + 
      (((67651*I)/35755292160)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) - 
      (((1245107*I)/893882304000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) - 
      (((739229*I)/297960768000)*d^7*K0*K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) + 
      (((124527047*I)/13765787481600)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[13585*Pi]) - (((3391*I)/42565824000)*d^11*K0*K1*M^4*u^13)/
       (b^2*Sqrt[13585*Pi]) + (((38933*I)/59592153600)*d^13*K0*K1*M^4*u^13)/
       (b^2*Sqrt[13585*Pi]) + (((2131*I)/19864051200)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[13585*Pi]) - (((204679*I)/123355757952000)*d^7*K0^2*M^4*
        Sqrt[11/(1235*Pi)]*u^14)/b^2 + (((1693*I)/1209370176000)*d^11*K0^2*
        M^4*Sqrt[11/(1235*Pi)]*u^14)/b^2 - (((114449*I)/61677878976000)*d^7*
        K1^2*M^4*Sqrt[11/(1235*Pi)]*u^14)/b^2 - 
      (((33067*I)/4568731776000)*d^9*K1^2*M^4*Sqrt[19/(715*Pi)]*u^14)/b^2 - 
      (((2741*I)/595921536000)*d^13*K1^2*M^4*Sqrt[19/(715*Pi)]*u^14)/b^2 - 
      (((11197*I)/9832705344000)*d*K0^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) - 
      (((714661*I)/9832705344000)*d^3*K0^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) - 
      (((40669*I)/200667456000)*d^5*K0^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) + 
      (((11497*I)/41464120320)*d^7*K0^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) + 
      (((84401*I)/297960768000)*d^9*K0^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) - 
      (((10823*I)/58740837120)*d^11*K0^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) - 
      (((1591*I)/17527104000)*d^13*K0^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) - 
      (((613*I)/99320256000)*d^15*K0^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) - 
      (((20249*I)/19665410688000)*d*K1^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) - 
      (((1401437*I)/19665410688000)*d^3*K1^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) - 
      (((559499*I)/2809344384000)*d^5*K1^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) + 
      (((11497*I)/41464120320)*d^7*K1^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) + 
      (((769*I)/1864788480)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) - 
      (((33181*I)/198640512000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) - 
      (((43*I)/7357056000)*d^15*K1^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) + 
      ((I/59592153600)*d*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^15)/b^2 + 
      (((13*I)/59592153600)*d^3*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^15)/b^2 + 
      ((I/1850688000)*d^5*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^15)/b^2 + 
      (((83*I)/297960768000)*d^11*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^15)/b^2 + 
      (((31*I)/59592153600)*d^13*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^15)/b^2 + 
      ((I/19864051200)*d^15*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^15)/b^2 - 
      ((I/33106752000)*d^7*K0*K1*M^4*Sqrt[143/(95*Pi)]*u^15)/b^2 - 
      ((I/8513164800)*d^9*K0*K1*M^4*Sqrt[143/(95*Pi)]*u^15)/b^2)/Pi, 0, 
    ((((-2227228307484889*I)/42017452487442432)*d^3*K0^2*M^4*
        Sqrt[5/(2717*Pi)]*u^2)/b^2 - (((11190317*I)/403587072)*d^11*K0^2*M^4*
        Sqrt[5/(2717*Pi)]*u^2)/b^2 + (((14236864986593*I)/5573743697313792)*
        d^13*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^2)/b^2 + 
      (((101*I)/57655296)*d^17*K0^2*M^4*Sqrt[11/(1235*Pi)]*u^2)/b^2 - 
      (((1363*I)/112107520)*d^17*K1^2*M^4*Sqrt[11/(1235*Pi)]*u^2)/b^2 + 
      (((19451*I)/11870208)*d^5*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^2)/b^2 - 
      (((5666707*I)/1008967680)*d^11*K1^2*M^4*Sqrt[13/(1045*Pi)]*u^2)/b^2 - 
      (((3770981*I)/201793536)*d*K0^2*M^4*u^2)/(b^2*Sqrt[13585*Pi]) - 
      (((790605072840041*I)/42017452487442432)*d^3*K0^2*M^4*u^2)/
       (b^2*Sqrt[13585*Pi]) + (((19856231*I)/25224192)*d^7*K0^2*M^4*u^2)/
       (b^2*Sqrt[13585*Pi]) - (((156985537*I)/403587072)*d^9*K0^2*M^4*u^2)/
       (b^2*Sqrt[13585*Pi]) + (((329653*I)/14413824)*d^13*K0^2*M^4*u^2)/
       (b^2*Sqrt[13585*Pi]) - (((248467*I)/201793536)*d^15*K0^2*M^4*u^2)/
       (b^2*Sqrt[13585*Pi]) + (((996273*I)/8007680)*d*K1^2*M^4*u^2)/
       (b^2*Sqrt[13585*Pi]) + (((1122351*I)/3203072)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[13585*Pi]) - (((80201447*I)/84080640)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[13585*Pi]) + (((2268137*I)/7311360)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[13585*Pi]) + (((46308709*I)/201793536)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[13585*Pi]) - (((17367597151*I)/88472122179584)*d^13*K1^2*M^4*
        u^2)/(b^2*Sqrt[13585*Pi]) - (((1191*I)/14013440)*d^15*K1^2*M^4*u^2)/
       (b^2*Sqrt[13585*Pi]) - (((287471107*I)/2075590656)*d^3*K0*K1*M^4*
        Sqrt[11/(1235*Pi)]*u^3)/b^2 - (((425995579*I)/254259855360)*d^5*K0*K1*
        M^4*Sqrt[11/(1235*Pi)]*u^3)/b^2 + (((25475652959*I)/63564963840)*d^7*
        K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^3)/b^2 - 
      (((20393*I)/3158507520)*d^17*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^3)/b^2 - 
      (((60243829*I)/712212480)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) - 
      (((121030263269*I)/56502190080)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[13585*Pi]) - (((126778457647*I)/169506570240)*d^11*K0*K1*M^4*
        u^3)/(b^2*Sqrt[13585*Pi]) + (((2049566707*I)/18161418240)*d^13*K0*K1*
        M^4*u^3)/(b^2*Sqrt[13585*Pi]) - (((1240419907*I)/254259855360)*d^15*
        K0*K1*M^4*u^3)/(b^2*Sqrt[13585*Pi]) - 
      (((220241451*I)/1255604224)*d^9*K0^2*M^4*Sqrt[5/(2717*Pi)]*u^4)/b^2 - 
      (((39922567*I)/35895508992)*d^15*K1^2*M^4*Sqrt[5/(2717*Pi)]*u^4)/b^2 - 
      (((32604569*I)/254259855360)*d^15*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^4)/
       b^2 + (((11065457737*I)/127129927680)*d^7*K0^2*M^4*Sqrt[19/(715*Pi)]*
        u^4)/b^2 - (((49*I)/451215360)*d^17*K0^2*M^4*Sqrt[143/(95*Pi)]*u^4)/
       b^2 - (((711090727*I)/12107612160)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[13585*Pi]) - (((48262905953*I)/72645672960)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[13585*Pi]) + (((47229525773*I)/254259855360)*d^5*K0^2*
        M^4*u^4)/(b^2*Sqrt[13585*Pi]) - (((47083211561*I)/169506570240)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((15812501*I)/394813440)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((26272099971449*I)/106789139251200)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[13585*Pi]) - (((29743849095319*I)/14238551900160)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[13585*Pi]) + (((37419661876183*I)/35596379750400)*
        d^5*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((60669040673*I)/13265731584)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) - 
      (((79674233701399*I)/30511182643200)*d^9*K1^2*M^4*u^4)/
       (b^2*Sqrt[13585*Pi]) - (((4801975713851*I)/6102236528640)*d^11*K1^2*
        M^4*u^4)/(b^2*Sqrt[13585*Pi]) + (((355726561*I)/3115929600)*d^13*K1^2*
        M^4*u^4)/(b^2*Sqrt[13585*Pi]) + (((121860121*I)/4358740377600)*d^17*
        K1^2*M^4*u^4)/(b^2*Sqrt[13585*Pi]) + 
      (((5404143841*I)/635649638400)*d^13*K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^5)/
       b^2 - (((1439949870511*I)/117468053176320)*d*K0*K1*M^4*
        Sqrt[19/(715*Pi)]*u^5)/b^2 - (((48834259093*I)/15255591321600)*d^11*
        K0*K1*M^4*Sqrt[209/(65*Pi)]*u^5)/b^2 - 
      (((724147167768359*I)/391560177254400)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[13585*Pi]) + (((207582148258861*I)/195780088627200)*d^5*K0*
        K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((162114444521683*I)/41952876134400)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[13585*Pi]) - (((34513218288509*I)/15255591321600)*d^9*K0*K1*
        M^4*u^5)/(b^2*Sqrt[13585*Pi]) - (((4764089453*I)/1089685094400)*d^15*
        K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((2533571*I)/132657315840)*d^17*K0*K1*M^4*u^5)/(b^2*Sqrt[13585*Pi]) + 
      (((2468603*I)/7627795660800)*d^17*K0^2*M^4*Sqrt[11/(1235*Pi)]*u^6)/
       b^2 - (((19270513*I)/186955776000)*d^15*K1^2*M^4*Sqrt[11/(1235*Pi)]*
        u^6)/b^2 - (((27630324693767*I)/587340265881600)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) - (((3736627464547*I)/10876671590400)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[13585*Pi]) + (((86314414927369*I)/391560177254400)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((115294905708421*I)/167811504537600)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) - (((3136082579827*I)/7627795660800)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[13585*Pi]) - (((925893568723*I)/7627795660800)*d^11*
        K0^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((83268882481*I)/5085197107200)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) - (((11508259381*I)/15255591321600)*d^15*K0^2*M^4*
        u^6)/(b^2*Sqrt[13585*Pi]) - (((2236571282591*I)/28791189504000)*d*
        K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((120529293802369*I)/217533431808000)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) + (((17076806846269*I)/44495474688000)*d^5*K1^2*
        M^4*u^6)/(b^2*Sqrt[13585*Pi]) + (((5526686513071*I)/5179367424000)*
        d^7*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((10045308137083*I)/15255591321600)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[13585*Pi]) - (((14039555229803*I)/76277956608000)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[13585*Pi]) + (((936845865167*I)/38138978304000)*
        d^13*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) + 
      (((1336851*I)/313901056000)*d^17*K1^2*M^4*u^6)/(b^2*Sqrt[13585*Pi]) - 
      (((131340140106937*I)/2936701329408000)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) - (((70357310774951*I)/230329516032000)*d^3*K0*K1*
        M^4*u^7)/(b^2*Sqrt[13585*Pi]) + 
      (((878419017640387*I)/3915601772544000)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) + (((956662701885829*I)/1678115045376000)*d^7*K0*
        K1*M^4*u^7)/(b^2*Sqrt[13585*Pi]) - (((52465418689*I)/147397017600)*
        d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[13585*Pi]) - 
      (((222500712199*I)/2210955264000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) + (((1974336130223*I)/152555913216000)*d^13*K0*K1*
        M^4*u^7)/(b^2*Sqrt[13585*Pi]) - (((90586962163*I)/152555913216000)*
        d^15*K0*K1*M^4*u^7)/(b^2*Sqrt[13585*Pi]) + 
      (((215379491*I)/152555913216000)*d^17*K0*K1*M^4*u^7)/
       (b^2*Sqrt[13585*Pi]) - (((11525557361*I)/10896850944000)*d^11*K0^2*M^4*
        Sqrt[11/(1235*Pi)]*u^8)/b^2 - (((50526106927*I)/38138978304000)*d^11*
        K1^2*M^4*Sqrt[11/(1235*Pi)]*u^8)/b^2 - 
      (((10106077*I)/2825109504000)*d^15*K0^2*M^4*Sqrt[19/(715*Pi)]*u^8)/
       b^2 - (((2621469023959*I)/510730665984000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) - (((204610398885707*I)/5873402658816000)*d^3*
        K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((152043810366397*I)/5873402658816000)*d^5*K0^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((53968636418363*I)/839057522688000)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[13585*Pi]) - (((38120727731*I)/953474457600)*d^9*
        K0^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((4794417217*I)/3316432896000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((234103*I)/50851971072000)*d^17*K0^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) - (((86641389977869*I)/11746805317632000)*d*K1^2*
        M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      (((137903684973667*I)/2936701329408000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((113763232414967*I)/2936701329408000)*d^5*
        K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) + 
      (((496827166267*I)/6080126976000)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) - (((116119638221*I)/2179370188800)*d^9*K1^2*M^4*
        u^8)/(b^2*Sqrt[13585*Pi]) + (((69651686231*I)/38138978304000)*d^13*
        K1^2*M^4*u^8)/(b^2*Sqrt[13585*Pi]) - 
      (((3416860001*I)/38138978304000)*d^15*K1^2*M^4*u^8)/
       (b^2*Sqrt[13585*Pi]) + (((1153063*I)/152555913216000)*d^17*K1^2*M^4*
        u^8)/(b^2*Sqrt[13585*Pi]) - (((386637173779*I)/228833869824000)*d^9*
        K0*K1*M^4*Sqrt[11/(1235*Pi)]*u^9)/b^2 - 
      (((219448181363*I)/457667739648000)*d^11*K0*K1*M^4*Sqrt[11/(1235*Pi)]*
        u^9)/b^2 - (((16260539319883*I)/6407348355072000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[13585*Pi]) - (((193103511359701*I)/11746805317632000)*d^3*K0*
        K1*M^4*u^9)/(b^2*Sqrt[13585*Pi]) + 
      (((51706152431327*I)/3915601772544000)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[13585*Pi]) + (((146009437646419*I)/5034345136128000)*d^7*K0*
        K1*M^4*u^9)/(b^2*Sqrt[13585*Pi]) + (((1743085243*I)/2615244226560)*
        d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[13585*Pi]) - 
      (((17271548269*I)/457667739648000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[13585*Pi]) - (((3052079*I)/915335479296000)*d^17*K0*K1*M^4*
        u^9)/(b^2*Sqrt[13585*Pi]) - (((90548647381*I)/915335479296000)*d^9*
        K0^2*M^4*Sqrt[13/(1045*Pi)]*u^10)/b^2 + 
      (((133773601*I)/32690552832000)*d^13*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^10)/
       b^2 - (((23129270355161*I)/140961663811584000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) - (((12481258879241*I)/11746805317632000)*d^3*
        K0^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) + 
      (((117443704003*I)/163150073856000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) + (((10678047733103*I)/5034345136128000)*d^7*K0^2*
        M^4*u^10)/(b^2*Sqrt[13585*Pi]) - (((172733793653*I)/457667739648000)*
        d^11*K0^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((265755047*I)/65381105664000)*d^15*K0^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) + (((29032807*I)/1830670958592000)*d^17*K0^2*M^4*
        u^10)/(b^2*Sqrt[13585*Pi]) - (((91141152565049*I)/422884991434752000)*
        d*K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((14289091681409*I)/10572124785868800)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) + (((124453402199359*I)/105721247858688000)*d^5*
        K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) + 
      (((5707113993403*I)/2517172568064000)*d^7*K1^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) - (((4193695924771*I)/2746006437888000)*d^9*K1^2*
        M^4*u^10)/(b^2*Sqrt[13585*Pi]) - (((281667012259*I)/686501609472000)*
        d^11*K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) + 
      (((2563308421*I)/39228663398400)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[13585*Pi]) - (((3587852551*I)/686501609472000)*d^15*K1^2*M^4*
        u^10)/(b^2*Sqrt[13585*Pi]) + (((126811579*I)/5492012875776000)*d^17*
        K1^2*M^4*u^10)/(b^2*Sqrt[13585*Pi]) - 
      (((55062246431*I)/3775758852096000)*d^3*K0*K1*M^4*Sqrt[13/(1045*Pi)]*
        u^11)/b^2 + (((30357740981*I)/1258586284032000)*d^7*K0*K1*M^4*
        Sqrt[19/(715*Pi)]*u^11)/b^2 + (((319205807*I)/343250804736000)*d^13*
        K0*K1*M^4*Sqrt[19/(715*Pi)]*u^11)/b^2 - 
      (((219949515749*I)/15103035408384000)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[13585*Pi]) + (((257282791123*I)/3775758852096000)*d^5*K0*K1*
        M^4*u^11)/(b^2*Sqrt[13585*Pi]) - (((38156071469*I)/137300321894400)*
        d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[13585*Pi]) - 
      (((20309942603*I)/343250804736000)*d^11*K0*K1*M^4*u^11)/
       (b^2*Sqrt[13585*Pi]) - (((1011048131*I)/343250804736000)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[13585*Pi]) + (((2404211*I)/39228663398400)*d^17*
        K0*K1*M^4*u^11)/(b^2*Sqrt[13585*Pi]) - 
      (((1102363111*I)/343250804736000)*d^9*K0^2*M^4*Sqrt[11/(1235*Pi)]*u^12)/
       b^2 - (((117050959*I)/1887879426048000)*d*K0^2*M^4*Sqrt[13/(1045*Pi)]*
        u^12)/b^2 + (((13854397*I)/137300321894400)*d*K1^2*M^4*
        Sqrt[13/(1045*Pi)]*u^12)/b^2 - (((34427671*I)/14302116864000)*d^9*
        K1^2*M^4*Sqrt[13/(1045*Pi)]*u^12)/b^2 + 
      (((87232111*I)/134848530432000)*d^3*K0^2*M^4*u^12)/
       (b^2*Sqrt[13585*Pi]) - (((807556747*I)/755151770419200)*d^5*K0^2*M^4*
        u^12)/(b^2*Sqrt[13585*Pi]) + (((506797549*I)/19665410688000)*d^7*K0^2*
        M^4*u^12)/(b^2*Sqrt[13585*Pi]) - (((12526763*I)/85812701184000)*d^11*
        K0^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      (((100156723*I)/9807165849600)*d^13*K0^2*M^4*u^12)/
       (b^2*Sqrt[13585*Pi]) + (((614197*I)/766184832000)*d^15*K0^2*M^4*u^12)/
       (b^2*Sqrt[13585*Pi]) - (((5754673*I)/68650160947200)*d^17*K0^2*M^4*
        u^12)/(b^2*Sqrt[13585*Pi]) - (((8302448993*I)/471969856512000)*d^3*
        K1^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      (((1292838931*I)/74034487296000)*d^5*K1^2*M^4*u^12)/
       (b^2*Sqrt[13585*Pi]) + (((3477486613*I)/134848530432000)*d^7*K1^2*M^4*
        u^12)/(b^2*Sqrt[13585*Pi]) - (((170238379*I)/42906350592000)*d^11*
        K1^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) + 
      (((2628018109*I)/343250804736000)*d^13*K1^2*M^4*u^12)/
       (b^2*Sqrt[13585*Pi]) + (((2193881*I)/3178248192000)*d^15*K1^2*M^4*
        u^12)/(b^2*Sqrt[13585*Pi]) - (((13063711*I)/228833869824000)*d^17*
        K1^2*M^4*u^12)/(b^2*Sqrt[13585*Pi]) - 
      (((4853609*I)/18240380928000)*d*K0*K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) - 
      (((1468023857*I)/209764380672000)*d^3*K0*K1*M^4*u^13)/
       (b^2*Sqrt[13585*Pi]) - (((3023193269*I)/377575885209600)*d^5*K0*K1*M^4*
        u^13)/(b^2*Sqrt[13585*Pi]) + (((2073940339*I)/111051730944000)*d^7*K0*
        K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) + 
      (((44370959*I)/4290635059200)*d^9*K0*K1*M^4*u^13)/
       (b^2*Sqrt[13585*Pi]) - (((82541857*I)/10095611904000)*d^11*K0*K1*M^4*
        u^13)/(b^2*Sqrt[13585*Pi]) - (((310528903*I)/57208467456000)*d^13*K0*
        K1*M^4*u^13)/(b^2*Sqrt[13585*Pi]) - 
      (((34257997*I)/171625402368000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[13585*Pi]) + (((19989253*I)/343250804736000)*d^17*K0*K1*M^4*
        u^13)/(b^2*Sqrt[13585*Pi]) - (((155381*I)/343250804736000)*d^17*K1^2*
        M^4*Sqrt[11/(1235*Pi)]*u^14)/b^2 + (((778913*I)/19069489152000)*d^11*
        K0^2*M^4*Sqrt[13/(1045*Pi)]*u^14)/b^2 + 
      (((1320761*I)/57208467456000)*d^13*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^14)/
       b^2 + (((814967*I)/209764380672000)*d^3*K0^2*M^4*Sqrt[19/(715*Pi)]*
        u^14)/b^2 - (((17837*I)/3432508047360)*d^9*K0^2*M^4*Sqrt[209/(65*Pi)]*
        u^14)/b^2 - (((131*I)/1065996288000)*d^15*K1^2*M^4*Sqrt[209/(65*Pi)]*
        u^14)/b^2 + (((524071*I)/419528761344000)*d*K0^2*M^4*u^14)/
       (b^2*Sqrt[13585*Pi]) + (((1078786979*I)/1887879426048000)*d^5*K0^2*M^4*
        u^14)/(b^2*Sqrt[13585*Pi]) - (((95618737*I)/269697060864000)*d^7*K0^2*
        M^4*u^14)/(b^2*Sqrt[13585*Pi]) - (((40129*I)/1271299276800)*d^15*K0^2*
        M^4*u^14)/(b^2*Sqrt[13585*Pi]) - (((623411*I)/114416934912000)*d^17*
        K0^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) + 
      (((8147*I)/7627795660800)*d*K1^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) + 
      (((143226817*I)/1887879426048000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[13585*Pi]) + (((1118616131*I)/1887879426048000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[13585*Pi]) - (((679563811*I)/1887879426048000)*d^7*
        K1^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) - 
      (((962537*I)/858127011840)*d^9*K1^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) + 
      (((482861*I)/908070912000)*d^11*K1^2*M^4*u^14)/(b^2*Sqrt[13585*Pi]) + 
      (((53391511*I)/171625402368000)*d^13*K1^2*M^4*u^14)/
       (b^2*Sqrt[13585*Pi]) - (((24557*I)/943939713024000)*d*K0*K1*M^4*
        Sqrt[13/(1045*Pi)]*u^15)/b^2 - (((414956341*I)/89556280273152000)*d^5*
        K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^15)/b^2 + 
      (((270690781*I)/13026368039731200)*d^9*K0*K1*M^4*Sqrt[13/(1045*Pi)]*
        u^15)/b^2 + (((650563*I)/7079547847680000)*d^11*K0*K1*M^4*
        Sqrt[19/(715*Pi)]*u^15)/b^2 + ((I/149239480320)*d^17*K0*K1*M^4*
        Sqrt[143/(95*Pi)]*u^15)/b^2 + (((186707*I)/41644399104000)*d^3*K0*K1*
        M^4*u^15)/(b^2*Sqrt[13585*Pi]) + (((619710029*I)/5970418684876800)*
        d^5*K0*K1*M^4*u^15)/(b^2*Sqrt[13585*Pi]) - 
      (((1081151*I)/101136397824000)*d^7*K0*K1*M^4*u^15)/
       (b^2*Sqrt[13585*Pi]) - (((42770027*I)/124060647997440)*d^9*K0*K1*M^4*
        u^15)/(b^2*Sqrt[13585*Pi]) - (((82447*I)/87401825280000)*d^11*K0*K1*
        M^4*u^15)/(b^2*Sqrt[13585*Pi]) + (((4339*I)/183884359680)*d^13*K0*K1*
        M^4*u^15)/(b^2*Sqrt[13585*Pi]) + (((87487*I)/7151058432000)*d^15*K0*
        K1*M^4*u^15)/(b^2*Sqrt[13585*Pi]) - 
      (((89*I)/26220547584000)*d*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^16)/b^2 - 
      (((1663*I)/12871905177600)*d^13*K0^2*M^4*Sqrt[13/(1045*Pi)]*u^16)/b^2 - 
      (((139*I)/41040857088000)*d*K1^2*M^4*Sqrt[13/(1045*Pi)]*u^16)/b^2 - 
      (((8273*I)/64359525888000)*d^13*K1^2*M^4*Sqrt[13/(1045*Pi)]*u^16)/b^2 - 
      (((521*I)/64359525888000)*d^7*K0^2*M^4*Sqrt[19/(715*Pi)]*u^16)/b^2 + 
      (((193*I)/9632037888000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) - 
      (((2201*I)/5663638278144)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) - 
      (((195287*I)/141590956953600)*d^5*K0^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) + 
      (((15737*I)/4597108992000)*d^9*K0^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) + 
      (((45091*I)/64359525888000)*d^11*K0^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) - 
      (((10259*I)/21453175296000)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) - 
      (((97*I)/4767372288000)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) + 
      (((2693*I)/134848530432000)*d*K1^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) - 
      (((273991*I)/707954784768000)*d^3*K1^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) - 
      (((970681*I)/707954784768000)*d^5*K1^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) - 
      (((107251*I)/707954784768000)*d^7*K1^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) + 
      (((2237*I)/656729856000)*d^9*K1^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) + 
      (((8909*I)/12871905177600)*d^11*K1^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) - 
      (((1129*I)/2383686144000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) - 
      (((859*I)/42906350592000)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[13585*Pi]) + 
      ((I/2809344384000)*d^7*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^17)/b^2 - 
      ((I/383092416000)*d^9*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^17)/b^2 - 
      ((I/766184832000)*d^11*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^17)/b^2 + 
      ((I/766184832000)*d^13*K0*K1*M^4*Sqrt[13/(1045*Pi)]*u^17)/b^2 + 
      ((I/16856066304000)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[13585*Pi]) + 
      ((I/312149376000)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[13585*Pi]) + 
      (((137*I)/8428033152000)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[13585*Pi]) + 
      ((I/109454976000)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[13585*Pi]) + 
      ((I/1532369664000)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[13585*Pi]))/Pi}, 5, 
   15, 1], SeriesData[p, 0, 
   {((((-9*I)/1088)*d*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((27*I)/544)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((21*I)/1088)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((25*I)/1632)*d*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((35*I)/816)*d^3*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 - 
      ((I/272)*d^7*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((21*I)/544)*d^9*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 - 
      ((I/204)*d^5*K1^2*M^5*Sqrt[(95*Pi)/143]*u^3)/b^3 - 
      (((3*I)/136)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[13585]*b^3) + 
      (((3623*I)/65280)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + 
      (((213*I)/1360)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((43*I)/2720)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((59*I)/1920)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^4)/b^3 + 
      (((841*I)/65280)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^4)/b^3 + 
      (((1049*I)/65280)*d*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((1517*I)/16320)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((37*I)/32640)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((2323*I)/65280)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((5267*I)/783360)*d*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((4801*I)/195840)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((3997*I)/783360)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((47*I)/8704)*d^5*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^5)/b^3 - 
      (((13*I)/195840)*d^3*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^5)/b^3 + 
      (((23*I)/10880)*d^3*K0^2*M^5*Sqrt[(19*Pi)/715]*u^5)/b^3 + 
      (((2099*I)/391680)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((21*I)/21760)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((7*I)/720)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((59*I)/65280)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((1733*I)/391680)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((1643*I)/391680)*d*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((271*I)/48960)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((211*I)/391680)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((41*I)/7680)*d*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((3209*I)/293760)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((4019*I)/587520)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((337*I)/391680)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((101*I)/195840)*d^7*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^7)/b^3 + 
      (((113*I)/587520)*d^3*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^7)/b^3 - 
      (((743*I)/195840)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[13585]*b^3) - 
      (((7*I)/97920)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((7*I)/4590)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((23*I)/8640)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      ((I/2160)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((59*I)/97920)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((7*I)/24480)*d*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/18360)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/24480)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/2720)*d*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/7344)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/18360)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/24480)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      ((I/18360)*d^3*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^9)/b^3 - 
      ((I/18360)*d^3*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^9)/b^3 + 
      ((I/36720)*d^5*K0^2*M^5*Sqrt[(19*Pi)/715]*u^9)/b^3)/Pi, 0, 
    ((((25*I)/544)*d*K1*M^5*Sqrt[(5*Pi)/2717]*u)/(b^3*E^u) + 
      (((35*I)/272)*d^3*K1*M^5*Sqrt[(5*Pi)/2717]*u)/(b^3*E^u) - 
      (((3*I)/272)*d^7*K1*M^5*Sqrt[(5*Pi)/2717]*u)/(b^3*E^u) + 
      (((63*I)/544)*d^9*K1*M^5*Sqrt[(5*Pi)/2717]*u)/(b^3*E^u) - 
      ((I/68)*d^5*K1*M^5*Sqrt[(95*Pi)/143]*u)/(b^3*E^u) + 
      (((113*I)/1088)*d*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((159*I)/544)*d^3*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((43*I)/68)*d^5*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((287*I)/1088)*d^9*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((3*I)/544)*d^7*K0*M^5*Sqrt[(5*Pi)/2717]*u^2)/(b^3*E^u) + 
      (((25*I)/544)*d*K1*M^5*Sqrt[(5*Pi)/2717]*u^2)/(b^3*E^u) + 
      (((35*I)/272)*d^3*K1*M^5*Sqrt[(5*Pi)/2717]*u^2)/(b^3*E^u) - 
      (((3*I)/272)*d^7*K1*M^5*Sqrt[(5*Pi)/2717]*u^2)/(b^3*E^u) + 
      (((63*I)/544)*d^9*K1*M^5*Sqrt[(5*Pi)/2717]*u^2)/(b^3*E^u) - 
      ((I/68)*d^5*K1*M^5*Sqrt[(95*Pi)/143]*u^2)/(b^3*E^u) + 
      (((113*I)/1088)*d*K0*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((159*I)/544)*d^3*K0*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) - 
      (((43*I)/68)*d^5*K0*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((287*I)/1088)*d^9*K0*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((3083*I)/60928)*d*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((9437*I)/30464)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((8991*I)/60928)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((1381*I)/4080)*d^3*K1*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) - 
      (((293*I)/4080)*d^7*K1*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((5141*I)/16320)*d^9*K1*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((17077*I)/45696)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((981*I)/30464)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((3*I)/544)*d^7*K0*M^5*Sqrt[(5*Pi)/2717]*u^3)/(b^3*E^u) + 
      (((69*I)/60928)*d^11*K0^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((85*I)/5376)*d*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((251*I)/30464)*d^3*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 - 
      (((237*I)/30464)*d^9*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((163*I)/16320)*d*K1*M^5*Sqrt[(11*Pi)/1235]*u^3)/(b^3*E^u) - 
      (((123*I)/30464)*d^7*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^3)/b^3 - 
      (((339*I)/15232)*d^5*K1^2*M^5*Sqrt[(19*Pi)/715]*u^3)/b^3 + 
      (((1379*I)/8704)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[13585]*b^3) - 
      (((9*I)/2720)*d^5*K1*M^5*Sqrt[(209*Pi)/65]*u^3)/(b^3*E^u) + 
      (((16729*I)/261120)*d*K0*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((6027*I)/43520)*d^3*K0*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) - 
      (((22127*I)/65280)*d^5*K0*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((269*I)/43520)*d^7*K0*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((34003*I)/261120)*d^9*K0*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((3*I)/2720)*d*K1*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((331*I)/4080)*d^3*K1*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) - 
      (((103*I)/1360)*d^5*K1*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) - 
      (((131*I)/1360)*d^7*K1*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((733*I)/8160)*d^9*K1*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((6398797*I)/25589760)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + 
      (((14795531*I)/25589760)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((6268401*I)/4264960)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + 
      (((3935779*I)/8529920)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((63029*I)/5117952)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + 
      (((223813*I)/12794880)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^4)/b^3 + 
      (((1789*I)/261120)*d*K0*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) - 
      (((2153*I)/130560)*d^7*K0*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) + 
      (((6503*I)/261120)*d^9*K0*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) + 
      (((558517*I)/8529920)*d*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((247349*I)/12794880)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((3694871*I)/25589760)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((2547*I)/1705984)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((8369*I)/522240)*d*K1*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) - 
      (((9731*I)/156672)*d^5*K1*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) - 
      (((179*I)/391680)*d^7*K1*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) + 
      (((12498091*I)/61415424)*d*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((190856509*I)/153538560)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((19341467*I)/153538560)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((33405943*I)/61415424)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((69*I)/21760)*d^5*K0*M^5*Sqrt[(11*Pi)/1235]*u^5)/(b^3*E^u) + 
      (((719*I)/391680)*d^3*K1*M^5*Sqrt[(11*Pi)/1235]*u^5)/(b^3*E^u) + 
      (((417*I)/174080)*d^9*K1*M^5*Sqrt[(11*Pi)/1235]*u^5)/(b^3*E^u) + 
      (((155153*I)/102359040)*d^11*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^5)/b^3 + 
      (((197*I)/130560)*d^3*K0*M^5*Sqrt[(13*Pi)/1045]*u^5)/(b^3*E^u) - 
      (((394063*I)/12794880)*d^5*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^5)/b^3 + 
      (((4418723*I)/25589760)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[13585]*b^3) + 
      (((185755733*I)/307077120)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[13585]*b^3) + (((1277*I)/104448)*d*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) - (((617*I)/78336)*d^3*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) - (((14051*I)/783360)*d^5*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((4151*I)/391680)*d^7*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((1561*I)/522240)*d^9*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) - (((18599*I)/1566720)*d*K1*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) - (((5359*I)/391680)*d^7*K1*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((1531*I)/522240)*d^9*K1*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((3809017*I)/30707712)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/
       b^3 + (((1245479*I)/3010560)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((20081323*I)/25589760)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((11725453*I)/76769280)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((3937499*I)/10235904)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((154123*I)/10235904)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((63*I)/43520)*d^3*K1*M^5*Sqrt[(11*Pi)/1235]*u^6)/(b^3*E^u) + 
      (((53*I)/87040)*d^5*K1*M^5*Sqrt[(11*Pi)/1235]*u^6)/(b^3*E^u) - 
      ((I/4080)*d^7*K0*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((3*I)/43520)*d^9*K0*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) + 
      (((235933*I)/25589760)*d*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((3479843*I)/38384640)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((4487239*I)/76769280)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((83917*I)/25589760)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((581*I)/391680)*d*K1*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) + 
      (((461*I)/195840)*d^5*K1*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((7*I)/24480)*d^7*K1*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) + 
      (((10515751*I)/230307840)*d*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((571621*I)/2558976)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((1168357*I)/115153920)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((1166261*I)/230307840)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((11*I)/48960)*d^3*K0*M^5*Sqrt[(11*Pi)/1235]*u^7)/(b^3*E^u) + 
      (((1949447*I)/230307840)*d^3*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^7)/b^3 - 
      (((43*I)/391680)*d*K0*M^5*Sqrt[(13*Pi)/1045]*u^7)/(b^3*E^u) - 
      (((130793*I)/38384640)*d^7*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^7)/b^3 - 
      (((13*I)/48960)*d^3*K1*M^5*Sqrt[(13*Pi)/1045]*u^7)/(b^3*E^u) - 
      ((I/130560)*d^9*K1*M^5*Sqrt[(13*Pi)/1045]*u^7)/(b^3*E^u) + 
      (((63559*I)/46061568)*d^9*K1^2*M^5*Sqrt[(65*Pi)/209]*u^7)/b^3 + 
      (((982703*I)/15353856)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[13585]*b^3) - 
      ((I/195840)*d^5*K0*M^5*Sqrt[(143*Pi)/95]*u^7)/(b^3*E^u) + 
      (((37*I)/48960)*d*K0*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((7*I)/4080)*d^3*K0*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) + 
      (((3*I)/2720)*d^5*K0*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      ((I/12240)*d^7*K0*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      ((I/16320)*d^9*K0*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((43*I)/48960)*d*K1*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      ((I/12240)*d^7*K1*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      ((I/16320)*d^9*K1*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((777503*I)/57576960)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((4532993*I)/115153920)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((348847*I)/115153920)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((230687*I)/23030784)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/2717]*u^8)/b^3 - 
      (((158927*I)/19192320)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^8)/b^3 - 
      ((I/24480)*d^5*K1*M^5*Sqrt[(13*Pi)/1045]*u^8)/(b^3*E^u) + 
      (((6313*I)/6773760)*d*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^8)/b^3 + 
      ((I/12240)*d^3*K1*M^5*Sqrt[(19*Pi)/715]*u^8)/(b^3*E^u) - 
      (((30463*I)/3198720)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((52291*I)/28788480)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((110167*I)/28788480)*d*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((71*I)/114240)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((17671*I)/4112640)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((18929*I)/57576960)*d^9*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^9)/b^3 - 
      (((733*I)/11515392)*d*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^9)/b^3 + 
      (((149*I)/4112640)*d^11*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^9)/b^3 + 
      (((1121*I)/57576960)*d^11*K0^2*M^5*Sqrt[(19*Pi)/715]*u^9)/b^3 - 
      (((919*I)/1799280)*d^5*K1^2*M^5*Sqrt[(19*Pi)/715]*u^9)/b^3 + 
      (((471043*I)/57576960)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[13585]*b^3) + 
      (((3323*I)/1919232)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[13585]*b^3) + 
      (((14753*I)/28788480)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((39269*I)/28788480)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - 
      (((38099*I)/14394240)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - 
      (((9587*I)/14394240)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((5249*I)/28788480)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((2777*I)/28788480)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^10)/b^3 + 
      (((89*I)/4798080)*d*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((89*I)/799680)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((73*I)/799680)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((71*I)/846720)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((73*I)/4798080)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((311*I)/14394240)*d*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((311*I)/2399040)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((263*I)/2399040)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((1427*I)/14394240)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((263*I)/14394240)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((37*I)/4798080)*d^3*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^11)/b^3 + 
      (((1223*I)/14394240)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[13585]*b^3) + 
      ((I/1799280)*d*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3 + 
      ((I/359856)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3 - 
      ((I/299880)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3 - 
      ((I/299880)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3 + 
      ((I/359856)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3 + 
      ((I/1799280)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3)/Pi, 
    ((-1877*d^5*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^3)/(73440*b^3) - 
      (383*d^9*K0*K1*M^5*Sqrt[13/(1045*Pi)]*u^3)/(130560*b^3) - 
      (((9*I)/544)*d*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((27*I)/272)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((21*I)/544)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((25*I)/816)*d*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((35*I)/408)*d^3*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 - 
      ((I/136)*d^7*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((21*I)/272)*d^9*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 - 
      ((I/102)*d^5*K1^2*M^5*Sqrt[(95*Pi)/143]*u^3)/b^3 - 
      (((3*I)/68)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[13585]*b^3) + 
      (7027*d*K0*K1*M^5*u^3)/(146880*b^3*Sqrt[13585*Pi]) + 
      (557*d^3*K0*K1*M^5*u^3)/(4590*b^3*Sqrt[13585*Pi]) + 
      (7*d^7*K0*K1*M^5*u^3)/(1020*b^3*Sqrt[13585*Pi]) + 
      (6233*d^9*K0*K1*M^5*u^3)/(43520*b^3*Sqrt[13585*Pi]) - 
      (1877*d^5*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^4)/(146880*b^3) + 
      (191*d^5*K1^2*M^5*Sqrt[143/(95*Pi)]*u^4)/(6854400*b^3) + 
      (((3623*I)/32640)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + 
      (((213*I)/680)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((43*I)/1360)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((59*I)/960)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^4)/b^3 + 
      (((841*I)/32640)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^4)/b^3 + 
      (557*d^3*K0^2*M^5*u^4)/(9180*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (12973*d^3*K1^2*M^5*u^4)/(856800*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (7027*d*K0^2*M^5*u^4)/(293760*b^3*Sqrt[13585*Pi]) + 
      (7*d^7*K0^2*M^5*u^4)/(2040*b^3*Sqrt[13585*Pi]) + 
      (343*d^9*K0^2*M^5*u^4)/(6528*b^3*Sqrt[13585*Pi]) - 
      (57689*d*K1^2*M^5*u^4)/(13708800*b^3*Sqrt[13585*Pi]) - 
      (179*d^7*K1^2*M^5*u^4)/(4896*b^3*Sqrt[13585*Pi]) + 
      (8477*d^9*K1^2*M^5*u^4)/(391680*b^3*Sqrt[13585*Pi]) - 
      (104909*d*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^5)/(11750400*b^3) - 
      (357353*d^5*K0*K1*M^5*Sqrt[13/(1045*Pi)]*u^5)/(19353600*b^3) + 
      (((1049*I)/32640)*d*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((1517*I)/8160)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((37*I)/16320)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((2323*I)/32640)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((5267*I)/391680)*d*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((4801*I)/97920)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((3997*I)/391680)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((47*I)/4352)*d^5*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^5)/b^3 - 
      (((13*I)/97920)*d^3*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^5)/b^3 + 
      (((23*I)/5440)*d^3*K0^2*M^5*Sqrt[(19*Pi)/715]*u^5)/b^3 + 
      (4474193*d*K0*K1*M^5*u^5)/(82252800*b^3*Sqrt[13585*Pi]) - 
      (24383*d^3*K0*K1*M^5*u^5)/(1175040*b^3*Sqrt[13585*Pi]) + 
      (133470173*d^5*K0*K1*M^5*u^5)/(329011200*b^3*Sqrt[13585*Pi]) - 
      (51413*d^7*K0*K1*M^5*u^5)/(548352*b^3*Sqrt[13585*Pi]) - 
      (2863*d^9*K0*K1*M^5*u^5)/(391680*b^3*Sqrt[13585*Pi]) + 
      (883*d*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^6)/(205632*b^3) + 
      (15073*d^5*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^6)/(705024*b^3) - 
      (961*d^9*K1^2*M^5*Sqrt[19/(715*Pi)]*u^6)/(940032*b^3) - 
      (361*d^7*K0^2*M^5*Sqrt[247/(55*Pi)]*u^6)/(2741760*b^3) + 
      (((2099*I)/195840)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((21*I)/10880)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((7*I)/360)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((59*I)/32640)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((1733*I)/195840)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (1540547*d^3*K0^2*M^5*u^6)/(82252800*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (288103*d^3*K1^2*M^5*u^6)/(16450560*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (1567987*d*K0^2*M^5*u^6)/(41126400*b^3*Sqrt[13585*Pi]) + 
      (11021221*d^5*K0^2*M^5*u^6)/(82252800*b^3*Sqrt[13585*Pi]) - 
      (48931*d^7*K0^2*M^5*u^6)/(1827840*b^3*Sqrt[13585*Pi]) - 
      (13979*d^9*K0^2*M^5*u^6)/(783360*b^3*Sqrt[13585*Pi]) - 
      (3878389*d^5*K1^2*M^5*u^6)/(9870336*b^3*Sqrt[13585*Pi]) + 
      (58001*d^7*K1^2*M^5*u^6)/(783360*b^3*Sqrt[13585*Pi]) + 
      (180461*d^9*K1^2*M^5*u^6)/(4700160*b^3*Sqrt[13585*Pi]) - 
      (23*d^7*K0*K1*M^5*Sqrt[5/(2717*Pi)]*u^7)/(91392*b^3) + 
      (104983*d^3*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^7)/(61689600*b^3) + 
      (7*d^9*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^7)/(21760*b^3) - 
      (69043*d^5*K0*K1*M^5*Sqrt[13/(1045*Pi)]*u^7)/(61689600*b^3) + 
      (((1643*I)/195840)*d*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((271*I)/24480)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((211*I)/195840)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((41*I)/3840)*d*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((3209*I)/146880)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((4019*I)/293760)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((337*I)/195840)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((101*I)/97920)*d^7*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^7)/b^3 + 
      (((113*I)/293760)*d^3*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^7)/b^3 - 
      (((743*I)/97920)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[13585]*b^3) - 
      (99481*d*K0*K1*M^5*u^7)/(15422400*b^3*Sqrt[13585*Pi]) - 
      (9589*d*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^8)/(12337920*b^3) - 
      (((7*I)/48960)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((7*I)/2295)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((23*I)/4320)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      ((I/1080)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((59*I)/48960)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (5767*d^3*K0^2*M^5*u^8)/(440640*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (511789*d^3*K1^2*M^5*u^8)/(46267200*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (3137*d^5*K0^2*M^5*u^8)/(6168960*b^3*Sqrt[13585*Pi]) - 
      (139*d^7*K0^2*M^5*u^8)/(22848*b^3*Sqrt[13585*Pi]) + 
      (203*d^9*K0^2*M^5*u^8)/(195840*b^3*Sqrt[13585*Pi]) + 
      (1764863*d*K1^2*M^5*u^8)/(185068800*b^3*Sqrt[13585*Pi]) - 
      (477761*d^5*K1^2*M^5*u^8)/(92534400*b^3*Sqrt[13585*Pi]) + 
      (613*d^7*K1^2*M^5*u^8)/(114240*b^3*Sqrt[13585*Pi]) + 
      (259*d^9*K1^2*M^5*u^8)/(195840*b^3*Sqrt[13585*Pi]) - 
      (d*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^9)/(73440*b^3) - 
      (d^3*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^9)/(55080*b^3) + 
      (7*d^5*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^9)/(110160*b^3) - 
      (d^7*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^9)/(55080*b^3) - 
      (d^9*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^9)/(73440*b^3) + 
      (((7*I)/12240)*d*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/9180)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/12240)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/1360)*d*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/3672)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/9180)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      ((I/12240)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      ((I/9180)*d^3*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^9)/b^3 - 
      ((I/9180)*d^3*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^9)/b^3 + 
      ((I/18360)*d^5*K0^2*M^5*Sqrt[(19*Pi)/715]*u^9)/b^3 + 
      (701*d*K0*K1*M^5*u^9)/(3304800*b^3*Sqrt[13585*Pi]) + 
      (628*d^3*K0*K1*M^5*u^9)/(722925*b^3*Sqrt[13585*Pi]) - 
      (19109*d^5*K0*K1*M^5*u^9)/(11566800*b^3*Sqrt[13585*Pi]) - 
      (29*d^7*K0*K1*M^5*u^9)/(192780*b^3*Sqrt[13585*Pi]) + 
      (53*d^9*K0*K1*M^5*u^9)/(73440*b^3*Sqrt[13585*Pi]))/Pi, 
    ((((-15699*I)/7616)*d^5*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) + 
      (((3473*I)/3808)*d^7*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) - 
      (((369*I)/15232)*d^11*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) + 
      (((145*I)/1904)*d*K1*M^5*Sqrt[(5*Pi)/2717]*u)/(b^3*E^u) + 
      (((1689*I)/15232)*d^3*K1*M^5*Sqrt[(5*Pi)/2717]*u)/(b^3*E^u) + 
      (((33*I)/7616)*d^9*K1*M^5*Sqrt[(55*Pi)/247]*u)/(b^3*E^u) + 
      (((1039*I)/3808)*d*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((2819*I)/7616)*d^7*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((5507*I)/15232)*d^9*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((113*I)/30464)*d^11*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((15699*I)/7616)*d^5*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((3473*I)/3808)*d^7*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((369*I)/15232)*d^11*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((669*I)/2176)*d^5*K0*M^5*Sqrt[(5*Pi)/2717]*u^2)/(b^3*E^u) + 
      (((145*I)/1904)*d*K1*M^5*Sqrt[(5*Pi)/2717]*u^2)/(b^3*E^u) + 
      (((1689*I)/15232)*d^3*K1*M^5*Sqrt[(5*Pi)/2717]*u^2)/(b^3*E^u) + 
      (((1257*I)/30464)*d^3*K0*M^5*Sqrt[(13*Pi)/1045]*u^2)/(b^3*E^u) + 
      (((33*I)/7616)*d^9*K1*M^5*Sqrt[(55*Pi)/247]*u^2)/(b^3*E^u) + 
      (((1039*I)/3808)*d*K0*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((2819*I)/7616)*d^7*K0*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((5507*I)/15232)*d^9*K0*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) - 
      (((113*I)/30464)*d^11*K0*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) - 
      (((2324303*I)/22421504)*d*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((2071369*I)/3203072)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((2092407*I)/5605376)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((9809633*I)/22421504)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((527671*I)/11210752)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((296683*I)/639744)*d*K1*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((515027*I)/1599360)*d^7*K1*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((1312657*I)/1599360)*d^9*K1*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((27669*I)/2132480)*d^11*K1*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((486259*I)/4204032)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((12409909*I)/11210752)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((669*I)/2176)*d^5*K0*M^5*Sqrt[(5*Pi)/2717]*u^3)/(b^3*E^u) + 
      (((205*I)/1318912)*d^13*K0^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((275069*I)/1279488)*d^3*K1*M^5*Sqrt[(5*Pi)/2717]*u^3)/(b^3*E^u) - 
      (((2672881*I)/33632256)*d*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 - 
      (((168241*I)/700672)*d^3*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((5724717*I)/11210752)*d^5*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 - 
      (((440789*I)/11210752)*d^3*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^3)/b^3 + 
      (((1257*I)/30464)*d^3*K0*M^5*Sqrt[(13*Pi)/1045]*u^3)/(b^3*E^u) - 
      (((220991*I)/1066240)*d^5*K1*M^5*Sqrt[(13*Pi)/1045]*u^3)/(b^3*E^u) + 
      (((4429*I)/1401344)*d^11*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^3)/b^3 - 
      (((4377*I)/11210752)*d^13*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^3)/b^3 + 
      (((4862959*I)/10235904)*d^3*K0*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((59693*I)/799680)*d^7*K0*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((9760271*I)/25589760)*d^9*K0*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((159431*I)/17059840)*d^11*K0*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((389449*I)/1279488)*d*K1*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) - 
      (((3070517*I)/1599360)*d^5*K1*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) - 
      (((337361*I)/3198720)*d^7*K1*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((1663421*I)/2132480)*d^9*K1*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((6333*I)/266560)*d^11*K1*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) - 
      (((353202511*I)/409436160)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((14229232253*I)/4708515840)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + 
      (((10219187453*I)/1883406336)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + 
      (((3574032773*I)/2354257920)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((16471087921*I)/5650219008)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((14331607*I)/5650219008)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((181942757*I)/14125547520)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^4)/
       b^3 + (((19213*I)/1279488)*d*K0*M^5*Sqrt[(13*Pi)/1045]*u^4)/
       (b^3*E^u) - (((745189*I)/8529920)*d^5*K0*M^5*Sqrt[(13*Pi)/1045]*u^4)/
       (b^3*E^u) + (((4103*I)/639744)*d^3*K1*M^5*Sqrt[(143*Pi)/95]*u^4)/
       (b^3*E^u) + (((260957*I)/2558976)*d*K0*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) + (((3276703*I)/10235904)*d^3*K0*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) - (((16206871*I)/25589760)*d^5*K0*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) - (((17933*I)/199920)*d^7*K0*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) + (((145031*I)/501760)*d^9*K0*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) - (((2467047839*I)/9417031680)*d*K0^2*M^5*Sqrt[Pi/13585]*
        u^5)/b^3 + (((603692767*I)/1177128960)*d^7*K0^2*M^5*Sqrt[Pi/13585]*
        u^5)/b^3 - (((5106893747*I)/5650219008)*d^9*K0^2*M^5*Sqrt[Pi/13585]*
        u^5)/b^3 - (((94341547*I)/1765693440)*d^11*K0^2*M^5*Sqrt[Pi/13585]*
        u^5)/b^3 + (((624993*I)/4264960)*d*K1*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) - (((1947997*I)/2399040)*d^5*K1*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) - (((15239011*I)/153538560)*d^7*K1*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) + (((774967*I)/2132480)*d^9*K1*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) + (((569817*I)/34119680)*d^11*K1*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) + (((1152899487637*I)/339013140480)*d^5*K1^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 - (((50225741441*I)/22600876032)*d^9*K1^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 - (((11400028529*I)/56502190080)*d^11*K1^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 + (((62186251*I)/37668126720)*d^13*K1^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 - (((7237779761*I)/67802628096)*d*K1^2*
        M^5*Sqrt[(5*Pi)/2717]*u^5)/b^3 + (((55343*I)/51179520)*d^11*K0*M^5*
        Sqrt[(11*Pi)/1235]*u^5)/(b^3*E^u) - 
      (((255181*I)/5650219008)*d^13*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^5)/b^3 + 
      (((631543*I)/18063360)*d^3*K1*M^5*Sqrt[(11*Pi)/1235]*u^5)/(b^3*E^u) + 
      (((182710117*I)/1345290240)*d^7*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^5)/b^3 + 
      (((162572083*I)/1883406336)*d^5*K0^2*M^5*Sqrt[(19*Pi)/715]*u^5)/b^3 - 
      (((64614113*I)/69242880)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[13585]*b^3) - 
      (((374643360187*I)/169506570240)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[13585]*b^3) + (((3524197*I)/102359040)*d*K0*M^5*Sqrt[Pi/13585]*
        u^6)/(b^3*E^u) + (((8772011*I)/76769280)*d^3*K0*M^5*Sqrt[Pi/13585]*
        u^6)/(b^3*E^u) - (((6363121*I)/30707712)*d^5*K0*M^5*Sqrt[Pi/13585]*
        u^6)/(b^3*E^u) - (((325343*I)/5483520)*d^7*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((324923*I)/2924544)*d^9*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((24677*I)/3655680)*d^11*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) - (((6684203*I)/19192320)*d^5*K1*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) - (((280051*I)/10235904)*d^7*K1*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((1377287*I)/9596160)*d^9*K1*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((520291*I)/61415424)*d^11*K1*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) - (((68858001313*I)/42376642560)*d^3*K0*K1*M^5*
        Sqrt[Pi/13585]*u^6)/b^3 + (((426771761417*I)/169506570240)*d^5*K0*K1*
        M^5*Sqrt[Pi/13585]*u^6)/b^3 + (((2373367063*I)/1765693440)*d^7*K0*K1*
        M^5*Sqrt[Pi/13585]*u^6)/b^3 - (((93714724303*I)/56502190080)*d^9*K0*
        K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + (((15915037*I)/11300438016)*d^13*K0*
        K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + (((1991963*I)/61415424)*d^3*K1*M^5*
        Sqrt[(5*Pi)/2717]*u^6)/(b^3*E^u) - (((2823126727*I)/33901314048)*d*K0*
        K1*M^5*Sqrt[(5*Pi)/2717]*u^6)/b^3 + 
      (((60497*I)/12794880)*d*K1*M^5*Sqrt[(13*Pi)/1045]*u^6)/(b^3*E^u) - 
      (((121488503*I)/14125547520)*d^11*K0*K1*M^5*Sqrt[(19*Pi)/715]*u^6)/
       b^3 + (((273799*I)/27095040)*d*K0*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((1864061*I)/23030784)*d^5*K0*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((288163*I)/25589760)*d^7*K0*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) + 
      (((5266567*I)/153538560)*d^9*K0*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((10809908101*I)/169506570240)*d*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((60720459707*I)/169506570240)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((2491157*I)/8071741440)*d^13*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((14585797*I)/921231360)*d*K1*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((41506429*I)/460615680)*d^5*K1*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) + 
      (((11899991*I)/307077120)*d^9*K1*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) + 
      (((193189*I)/61415424)*d^11*K1*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((17593393003*I)/169506570240)*d*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((16060997387*I)/52970803200)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((19864164413*I)/49854873600)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((1300128079*I)/56502190080)*d^9*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^7)/
       b^3 - (((469087*I)/176569344)*d^11*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^7)/
       b^3 + (((734101*I)/184246272)*d^3*K1*M^5*Sqrt[(11*Pi)/1235]*u^7)/
       (b^3*E^u) - (((23984039*I)/6053806080)*d^11*K1^2*M^5*
        Sqrt[(11*Pi)/1235]*u^7)/b^3 + (((798097*I)/18834063360)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/1235]*u^7)/b^3 + (((15739*I)/76769280)*d^11*K0*M^5*
        Sqrt[(13*Pi)/1045]*u^7)/(b^3*E^u) + 
      (((17567531*I)/1008967680)*d^7*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^7)/b^3 - 
      (((135209*I)/153538560)*d^7*K1*M^5*Sqrt[(13*Pi)/1045]*u^7)/(b^3*E^u) + 
      (((42839991833*I)/847532851200)*d^5*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^7)/
       b^3 + (((273503*I)/115153920)*d^3*K0*M^5*Sqrt[(19*Pi)/715]*u^7)/
       (b^3*E^u) - (((1011814207*I)/4237664256)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[13585]*b^3) - (((17584886497*I)/42376642560)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[13585]*b^3) + (((5573*I)/11038720)*d*K0*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) - (((16276159*I)/844462080)*d^5*K0*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) - (((82151*I)/25589760)*d^7*K0*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) + (((121351*I)/153538560)*d^11*K0*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) + (((17513051*I)/3040063488)*d*K1*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) - (((161418253*I)/7600158720)*d^5*K1*
        M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((225317*I)/230307840)*d^7*K1*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) + 
      (((45919*I)/51179520)*d^11*K1*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((933866887*I)/21188321280)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((4079799259*I)/21188321280)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((8196958727*I)/52970803200)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((1145829151*I)/6231859200)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((9914699*I)/432414720)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((316423*I)/1177128960)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((15721*I)/10235904)*d^9*K0*M^5*Sqrt[(5*Pi)/2717]*u^8)/(b^3*E^u) + 
      (((8305663*I)/15200317440)*d^3*K1*M^5*Sqrt[(13*Pi)/1045]*u^8)/
       (b^3*E^u) + (((400297*I)/562974720)*d^3*K0*M^5*Sqrt[(19*Pi)/715]*u^8)/
       (b^3*E^u) + (((22777*I)/51179520)*d^9*K1*M^5*Sqrt[(19*Pi)/715]*u^8)/
       (b^3*E^u) + (((1126129*I)/74188800)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/715]*
        u^8)/b^3 + (((624383*I)/1235025792)*d*K0*M^5*Sqrt[Pi/13585]*u^9)/
       (b^3*E^u) + (((5358557*I)/3087564480)*d^3*K0*M^5*Sqrt[Pi/13585]*u^9)/
       (b^3*E^u) - (((10071163*I)/3087564480)*d^5*K0*M^5*Sqrt[Pi/13585]*u^9)/
       (b^3*E^u) - (((3767*I)/7197120)*d^7*K0*M^5*Sqrt[Pi/13585]*u^9)/
       (b^3*E^u) + (((2179*I)/1599360)*d^9*K0*M^5*Sqrt[Pi/13585]*u^9)/
       (b^3*E^u) + (((109*I)/599760)*d^11*K0*M^5*Sqrt[Pi/13585]*u^9)/
       (b^3*E^u) - (((803937*I)/392376320)*d*K0^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 + (((2615943167*I)/105941606400)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 + (((35112761*I)/1891814400)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 - (((17845757*I)/7062773760)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 + (((94631*I)/3026903040)*d^13*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((1450637*I)/1900039680)*d*K1*M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) + 
      (((532657*I)/380007936)*d^3*K1*M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) - 
      (((3046103*I)/950019840)*d^5*K1*M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) - 
      (((21536777*I)/2648540160)*d*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((28177999*I)/1765693440)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((1650611*I)/73570560)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((66852707*I)/21188321280)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((251*I)/6266880)*d^13*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((67*I)/225792)*d^9*K1*M^5*Sqrt[(5*Pi)/2717]*u^9)/(b^3*E^u) + 
      (((155*I)/3838464)*d^11*K1*M^5*Sqrt[(5*Pi)/2717]*u^9)/(b^3*E^u) - 
      (((73223723*I)/52970803200)*d^9*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^9)/b^3 - 
      (((1427*I)/28788480)*d^7*K1*M^5*Sqrt[(13*Pi)/1045]*u^9)/(b^3*E^u) - 
      (((73417*I)/67264512)*d^3*K0^2*M^5*Sqrt[(19*Pi)/715]*u^9)/b^3 + 
      (((8849783*I)/4237664256)*d^5*K1^2*M^5*Sqrt[(19*Pi)/715]*u^9)/b^3 - 
      (((465191113*I)/21188321280)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[13585]*b^3) + (((163*I)/3198720)*d*K0*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((2053*I)/9596160)*d^3*K0*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) - (((163*I)/533120)*d^5*K0*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) - (((107*I)/533120)*d^7*K0*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((1997*I)/9596160)*d^9*K0*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((107*I)/3198720)*d^11*K0*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((2273*I)/9596160)*d^3*K1*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) - (((73*I)/319872)*d^7*K1*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((739*I)/3198720)*d^9*K1*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((73*I)/1919232)*d^11*K1*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) - (((11606951*I)/7945620480)*d*K0*K1*M^5*Sqrt[Pi/13585]*
        u^10)/b^3 - (((268505641*I)/39728102400)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*
        u^10)/b^3 - (((681619*I)/454035456)*d^3*K0*K1*M^5*Sqrt[(5*Pi)/2717]*
        u^10)/b^3 + (((41*I)/9596160)*d*K1*M^5*Sqrt[(13*Pi)/1045]*u^10)/
       (b^3*E^u) - (((41*I)/1599360)*d^5*K1*M^5*Sqrt[(13*Pi)/1045]*u^10)/
       (b^3*E^u) + (((63660571*I)/79456204800)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^10)/b^3 + (((3274049*I)/6621350400)*d^7*K0*K1*
        M^5*Sqrt[(13*Pi)/1045]*u^10)/b^3 + (((373*I)/454035456)*d^13*K0*K1*
        M^5*Sqrt[(19*Pi)/715]*u^10)/b^3 - (((55435*I)/3178248192)*d^11*K0*K1*
        M^5*Sqrt[(65*Pi)/209]*u^10)/b^3 + (((1595999*I)/31782481920)*d*K0^2*
        M^5*Sqrt[Pi/13585]*u^11)/b^3 + (((98110153*I)/158912409600)*d^5*K0^2*
        M^5*Sqrt[Pi/13585]*u^11)/b^3 + (((976681*I)/1891814400)*d^7*K0^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((65879867*I)/158912409600)*d^9*K0^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((1443671*I)/15891240960)*d^11*K0^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 + (((9391*I)/6356496384)*d^13*K0^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((22984193*I)/95347445760)*d*K1^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 + (((22544789*I)/39728102400)*d^7*K1^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 + (((59173*I)/31782481920)*d^13*K1^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((70715*I)/3178248192)*d^11*K1^2*M^5*
        Sqrt[(5*Pi)/2717]*u^11)/b^3 + ((I/1199520)*d*K0*M^5*
        Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) + 
      ((I/239904)*d^3*K0*M^5*Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) - 
      ((I/199920)*d^5*K0*M^5*Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) - 
      ((I/199920)*d^7*K0*M^5*Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) + 
      ((I/239904)*d^9*K0*M^5*Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) + 
      ((I/1199520)*d^11*K0*M^5*Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) + 
      ((I/1199520)*d*K1*M^5*Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) + 
      ((I/239904)*d^3*K1*M^5*Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) - 
      ((I/199920)*d^5*K1*M^5*Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) - 
      ((I/199920)*d^7*K1*M^5*Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) + 
      ((I/239904)*d^9*K1*M^5*Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) + 
      ((I/1199520)*d^11*K1*M^5*Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) + 
      (((22269271*I)/476737228800)*d^5*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^11)/
       b^3 - (((5925221*I)/158912409600)*d^9*K1^2*M^5*Sqrt[(13*Pi)/1045]*
        u^11)/b^3 - (((308713*I)/454035456)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[13585]*b^3) - (((11734621*I)/47673722880)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[13585]*b^3) - (((158029*I)/1191843072)*d^3*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 + (((14873237*I)/119184307200)*d^5*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 + (((125903*I)/620751600)*d^7*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 - (((597439*I)/4414233600)*d^9*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 - (((493*I)/12983040)*d^11*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 + (((7649*I)/7945620480)*d^13*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 - (((41567*I)/23836861440)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^12)/b^3 + (((38821*I)/8513164800)*d^5*K0^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 + (((57973*I)/4966012800)*d^7*K0^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 - (((30917*I)/6621350400)*d^9*K0^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 - (((251*I)/73570560)*d^11*K0^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 - (((31*I)/113508864)*d^13*K0^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 - (((293*I)/264854016)*d*K1^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 + (((4619*I)/945907200)*d^5*K1^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 + (((18041*I)/1655337600)*d^7*K1^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 - (((96601*I)/19864051200)*d^9*K1^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 - (((6007*I)/1986405120)*d^11*K1^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 - (((5*I)/113508864)*d^13*K1^2*M^5*
        Sqrt[(5*Pi)/2717]*u^13)/b^3 - (((241*I)/2383686144)*d*K0^2*M^5*
        Sqrt[(11*Pi)/1235]*u^13)/b^3 - (((40331*I)/5959215360)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[13585]*b^3) - (((4349*I)/662135040)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[13585]*b^3) + 
      ((I/85131648)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^14)/b^3 + 
      ((I/2503872)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^14)/b^3 + 
      ((I/9459072)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^14)/b^3 - 
      ((I/7094304)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^14)/b^3 - 
      ((I/28377216)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^14)/b^3 + 
      ((I/14188608)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^14)/b^3 + 
      ((I/85131648)*d^5*K0*K1*M^5*Sqrt[(55*Pi)/247]*u^14)/b^3)/Pi, 
    ((154943*d^5*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^3)/(4112640*b^3) - 
      (2491*d^9*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^3)/(78336*b^3) - 
      (((7169*I)/15232)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((15817*I)/22848)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((981*I)/15232)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((69*I)/30464)*d^11*K0^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((3545*I)/45696)*d*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((1527*I)/15232)*d^9*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((657*I)/30464)*d^9*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^3)/b^3 + 
      (((179*I)/30464)*d*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^3)/b^3 - 
      (((123*I)/15232)*d^7*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^3)/b^3 - 
      (((899*I)/7616)*d^5*K1^2*M^5*Sqrt[(19*Pi)/715]*u^3)/b^3 + 
      (((201*I)/15232)*d^3*K1^2*M^5*Sqrt[(55*Pi)/247]*u^3)/b^3 + 
      (((1091*I)/4352)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[13585]*b^3) - 
      (535193*d*K0*K1*M^5*u^3)/(8225280*b^3*Sqrt[13585*Pi]) - 
      (2787751*d^3*K0*K1*M^5*u^3)/(8225280*b^3*Sqrt[13585*Pi]) + 
      (1619459*d^7*K0*K1*M^5*u^3)/(4112640*b^3*Sqrt[13585*Pi]) - 
      (1421*d^11*K0*K1*M^5*u^3)/(26112*b^3*Sqrt[13585*Pi]) - 
      (50899*d*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^4)/(16450560*b^3) - 
      (217*d^11*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^4)/(87040*b^3) + 
      (((501713*I)/752640)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + 
      (((20807243*I)/12794880)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((8430869*I)/2132480)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + 
      (((431707*I)/1279488)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((63029*I)/2558976)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + 
      (((13527*I)/50176)*d^9*K0*K1*M^5*Sqrt[(5*Pi)/2717]*u^4)/b^3 - 
      (2861839*d^3*K0^2*M^5*u^4)/(16450560*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (1022142673*d^3*K1^2*M^5*u^4)/(2303078400*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (1778461*d^5*K0^2*M^5*u^4)/(8225280*b^3*Sqrt[13585*Pi]) + 
      (1630043*d^7*K0^2*M^5*u^4)/(8225280*b^3*Sqrt[13585*Pi]) - 
      (140197*d^9*K0^2*M^5*u^4)/(783360*b^3*Sqrt[13585*Pi]) - 
      (34514167*d*K1^2*M^5*u^4)/(255897600*b^3*Sqrt[13585*Pi]) + 
      (903741823*d^5*K1^2*M^5*u^4)/(1151539200*b^3*Sqrt[13585*Pi]) + 
      (2480183*d^7*K1^2*M^5*u^4)/(9676800*b^3*Sqrt[13585*Pi]) - 
      (45776659*d^9*K1^2*M^5*u^4)/(109670400*b^3*Sqrt[13585*Pi]) - 
      (141071*d^11*K1^2*M^5*u^4)/(3133440*b^3*Sqrt[13585*Pi]) + 
      (5673259129*d^9*K0*K1*M^5*Sqrt[13/(1045*Pi)]*u^5)/(78304665600*b^3) - 
      (4558787*d*K0*K1*M^5*Sqrt[19/(715*Pi)]*u^5)/(383846400*b^3) + 
      (((764121*I)/4264960)*d*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((406283*I)/376320)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((53821*I)/1279488)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((1012159*I)/2558976)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((2547*I)/852992)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((59393459*I)/153538560)*d*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((155153*I)/51179520)*d^11*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^5)/b^3 - 
      (((1922111*I)/76769280)*d^7*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^5)/b^3 + 
      (((13029227*I)/153538560)*d^9*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^5)/b^3 - 
      (((9717811*I)/76769280)*d^5*K1^2*M^5*Sqrt[(19*Pi)/715]*u^5)/b^3 + 
      (((5960459*I)/12794880)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[13585]*b^3) + 
      (((37071649*I)/30707712)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[13585]*b^3) - 
      (368629739*d^3*K0*K1*M^5*u^5)/(767692800*b^3*Sqrt[13585*Pi]) + 
      (72736891*d^5*K0*K1*M^5*u^5)/(63974400*b^3*Sqrt[13585*Pi]) + 
      (587953*d^7*K0*K1*M^5*u^5)/(18278400*b^3*Sqrt[13585*Pi]) - 
      (107129588161*d^9*K0*K1*M^5*u^5)/(78304665600*b^3*Sqrt[13585*Pi]) - 
      (580519*d^11*K0*K1*M^5*u^5)/(15667200*b^3*Sqrt[13585*Pi]) - 
      (384034949*d^3*K1^2*M^5*Sqrt[19/(715*Pi)]*u^6)/(13818470400*b^3) + 
      (((20279297*I)/76769280)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((4219811*I)/5117952)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((11621377*I)/38384640)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((154123*I)/5117952)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((513517*I)/8529920)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^6)/b^3 - 
      (((358851*I)/4264960)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/715]*u^6)/b^3 - 
      (390303413*d^3*K0^2*M^5*u^6)/(4606156800*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (7366691*d*K0^2*M^5*u^6)/(191923200*b^3*Sqrt[13585*Pi]) + 
      (124121681*d^5*K0^2*M^5*u^6)/(575769600*b^3*Sqrt[13585*Pi]) - 
      (8866051*d^7*K0^2*M^5*u^6)/(329011200*b^3*Sqrt[13585*Pi]) - 
      (99949*d^9*K0^2*M^5*u^6)/(1612800*b^3*Sqrt[13585*Pi]) - 
      (110819*d^11*K0^2*M^5*u^6)/(31334400*b^3*Sqrt[13585*Pi]) - 
      (1022708339*d*K1^2*M^5*u^6)/(6909235200*b^3*Sqrt[13585*Pi]) + 
      (3505330051*d^5*K1^2*M^5*u^6)/(3454617600*b^3*Sqrt[13585*Pi]) + 
      (124073431*d^7*K1^2*M^5*u^6)/(987033600*b^3*Sqrt[13585*Pi]) - 
      (8577419*d^9*K1^2*M^5*u^6)/(19353600*b^3*Sqrt[13585*Pi]) - 
      (1986329*d^11*K1^2*M^5*u^6)/(94003200*b^3*Sqrt[13585*Pi]) - 
      (27346967*d^3*K0*K1*M^5*Sqrt[19/(715*Pi)]*u^7)/(1727308800*b^3) - 
      (8322751*d^9*K0*K1*M^5*Sqrt[19/(715*Pi)]*u^7)/(575769600*b^3) + 
      (((396947*I)/12794880)*d*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((3798539*I)/19192320)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((885041*I)/7676928)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((83917*I)/12794880)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((8671489*I)/115153920)*d*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((7945351*I)/19192320)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((2349943*I)/57576960)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((20359441*I)/115153920)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((1166261*I)/115153920)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((54947*I)/3838464)*d^7*K0^2*M^5*Sqrt[(5*Pi)/2717]*u^7)/b^3 + 
      (((2015891*I)/115153920)*d^3*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^7)/b^3 + 
      (((4476631*I)/38384640)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[13585]*b^3) - 
      (19820291*d*K0*K1*M^5*u^7)/(345461760*b^3*Sqrt[13585*Pi]) + 
      (407760323*d^5*K0*K1*M^5*u^7)/(863654400*b^3*Sqrt[13585*Pi]) + 
      (150427909*d^7*K0*K1*M^5*u^7)/(863654400*b^3*Sqrt[13585*Pi]) - 
      (158407*d^11*K0*K1*M^5*u^7)/(11750400*b^3*Sqrt[13585*Pi]) + 
      (954572112229*d*K1^2*M^5*Sqrt[19/(715*Pi)]*u^8)/
       (42326803943424000*b^3) - (((185729*I)/1066240)*d^5*K0*K1*M^5*
        Sqrt[Pi/13585]*u^8)/b^3 + (((4428917*I)/57576960)*d^9*K0*K1*M^5*
        Sqrt[Pi/13585]*u^8)/b^3 + (((348847*I)/57576960)*d^11*K0*K1*M^5*
        Sqrt[Pi/13585]*u^8)/b^3 + (((55313*I)/11515392)*d*K0*K1*M^5*
        Sqrt[(5*Pi)/2717]*u^8)/b^3 + (((500341*I)/57576960)*d^3*K0*K1*M^5*
        Sqrt[(11*Pi)/1235]*u^8)/b^3 - (((74317*I)/28788480)*d^7*K0*K1*M^5*
        Sqrt[(11*Pi)/1235]*u^8)/b^3 - (17542003*d^3*K0^2*M^5*u^8)/
       (431827200*Sqrt[13585]*b^3*Sqrt[Pi]) - (38703257*d^3*K1^2*M^5*u^8)/
       (740275200*Sqrt[13585]*b^3*Sqrt[Pi]) + (640177*d*K0^2*M^5*u^8)/
       (143942400*b^3*Sqrt[13585*Pi]) + (36851219*d^5*K0^2*M^5*u^8)/
       (1727308800*b^3*Sqrt[13585*Pi]) + (1014623*d^7*K0^2*M^5*u^8)/
       (17273088*b^3*Sqrt[13585*Pi]) - (7912981*d^9*K0^2*M^5*u^8)/
       (191923200*b^3*Sqrt[13585*Pi]) - (15683*d^11*K0^2*M^5*u^8)/
       (5875200*b^3*Sqrt[13585*Pi]) - (1385799800846431*d*K1^2*M^5*u^8)/
       (42326803943424000*b^3*Sqrt[13585*Pi]) + (93823369*d^5*K1^2*M^5*u^8)/
       (740275200*b^3*Sqrt[13585*Pi]) + (88207*d^7*K1^2*M^5*u^8)/
       (3110400*b^3*Sqrt[13585*Pi]) - (340589*d^9*K1^2*M^5*u^8)/
       (5140800*b^3*Sqrt[13585*Pi]) - (49981*d^11*K1^2*M^5*u^8)/
       (11750400*b^3*Sqrt[13585*Pi]) - (1149025043*d^9*K0*K1*M^5*
        Sqrt[11/(1235*Pi)]*u^9)/(404190259200*b^3) - 
      (((22949*I)/28788480)*d*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((54643*I)/14394240)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((204691*I)/28788480)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((94291*I)/14394240)*d*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((35657*I)/1799280)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((241*I)/171360)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((17419*I)/2056320)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((149*I)/2056320)*d^11*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^9)/b^3 + 
      (((1121*I)/28788480)*d^11*K0^2*M^5*Sqrt[(19*Pi)/715]*u^9)/b^3 + 
      (((409891*I)/28788480)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[13585]*b^3) + 
      (((8413*I)/1599360)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[13585]*b^3) - 
      (((587*I)/4798080)*d^5*K0^2*M^5*Sqrt[(143*Pi)/95]*u^9)/b^3 - 
      (11103571*d*K0*K1*M^5*u^9)/(2590963200*b^3*Sqrt[13585*Pi]) - 
      (12239569*d^3*K0*K1*M^5*u^9)/(431827200*b^3*Sqrt[13585*Pi]) + 
      (316781*d^5*K0*K1*M^5*u^9)/(8812800*b^3*Sqrt[13585*Pi]) + 
      (558989*d^7*K0*K1*M^5*u^9)/(20241900*b^3*Sqrt[13585*Pi]) + 
      (1214691133*d^9*K0*K1*M^5*u^9)/(404190259200*b^3*Sqrt[13585*Pi]) - 
      (2611*d^11*K0*K1*M^5*u^9)/(979200*b^3*Sqrt[13585*Pi]) - 
      (250531*d^11*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^10)/(740275200*b^3) + 
      (3473362511*d^3*K1^2*M^5*Sqrt[19/(715*Pi)]*u^10)/(17636168309760*b^3) + 
      (20407*d^5*K1^2*M^5*Sqrt[19/(715*Pi)]*u^10)/(133358400*b^3) - 
      (63289*d^9*K1^2*M^5*Sqrt[19/(715*Pi)]*u^10)/(431827200*b^3) + 
      (((14753*I)/14394240)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((39269*I)/14394240)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - 
      (((38099*I)/7197120)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - 
      (((9587*I)/7197120)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((5249*I)/14394240)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((2777*I)/14394240)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^10)/b^3 - 
      (116190077*d^3*K0^2*M^5*u^10)/(18136742400*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (5557235279*d^3*K1^2*M^5*u^10)/(1799609011200*Sqrt[13585]*b^3*
        Sqrt[Pi]) + (15843323*d*K0^2*M^5*u^10)/(9068371200*b^3*
        Sqrt[13585*Pi]) + (592309*d^5*K0^2*M^5*u^10)/
       (133358400*b^3*Sqrt[13585*Pi]) + (1295449*d^7*K0^2*M^5*u^10)/
       (431827200*b^3*Sqrt[13585*Pi]) - (210251*d^9*K0^2*M^5*u^10)/
       (86365440*b^3*Sqrt[13585*Pi]) + (2498423*d^11*K0^2*M^5*u^10)/
       (740275200*b^3*Sqrt[13585*Pi]) - (4758541*d*K1^2*M^5*u^10)/
       (1813674240*b^3*Sqrt[13585*Pi]) + (16897*d^7*K1^2*M^5*u^10)/
       (7402752*b^3*Sqrt[13585*Pi]) - (853*d^11*K1^2*M^5*u^10)/
       (1958400*b^3*Sqrt[13585*Pi]) - (135607*d^3*K0*K1*M^5*
        Sqrt[11/(1235*Pi)]*u^11)/(2267092800*b^3) - 
      (587*d^9*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^11)/(8996400*b^3) - 
      (d^11*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^11)/(48960*b^3) + 
      (((89*I)/2399040)*d*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((89*I)/399840)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((73*I)/399840)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((71*I)/423360)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((73*I)/2399040)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((311*I)/7197120)*d*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((311*I)/1199520)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((263*I)/1199520)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((1427*I)/7197120)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((263*I)/7197120)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((37*I)/2399040)*d^3*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^11)/b^3 + 
      (((1223*I)/7197120)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[13585]*b^3) - 
      (138583*d*K0*K1*M^5*u^11)/(1133546400*b^3*Sqrt[13585*Pi]) + 
      (26032*d^5*K0*K1*M^5*u^11)/(35423325*b^3*Sqrt[13585*Pi]) + 
      (1307*d^7*K0*K1*M^5*u^11)/(1542240*b^3*Sqrt[13585*Pi]) + 
      (1103*d^9*K0*K1*M^5*u^11)/(17992800*b^3*Sqrt[13585*Pi]) + 
      (29*d^11*K0*K1*M^5*u^11)/(367200*b^3*Sqrt[13585*Pi]) + 
      (11*d*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^12)/(21591360*b^3) + 
      (11*d^3*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^12)/(4318272*b^3) - 
      (347*d^5*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^12)/(21591360*b^3) - 
      (d^9*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^12)/(249900*b^3) - 
      (d^11*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^12)/(367200*b^3) + 
      (11*d*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^12)/(21591360*b^3) + 
      (11*d^3*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^12)/(4318272*b^3) - 
      (347*d^5*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^12)/(21591360*b^3) - 
      (d^9*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^12)/(249900*b^3) - 
      (d^11*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^12)/(367200*b^3) + 
      (73*d^7*K0^2*M^5*Sqrt[143/(95*Pi)]*u^12)/(80967600*b^3) + 
      (73*d^7*K1^2*M^5*Sqrt[143/(95*Pi)]*u^12)/(80967600*b^3) + 
      ((I/899640)*d*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3 + 
      ((I/179928)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3 - 
      ((I/149940)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3 - 
      ((I/149940)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3 + 
      ((I/179928)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3 + 
      ((I/899640)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/b^3 - 
      (165743*d^3*K0^2*M^5*u^12)/(2267092800*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (165743*d^3*K1^2*M^5*u^12)/(2267092800*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (17113*d*K0^2*M^5*u^12)/(2267092800*b^3*Sqrt[13585*Pi]) + 
      (15313*d^5*K0^2*M^5*u^12)/(90683712*b^3*Sqrt[13585*Pi]) - 
      (17113*d*K1^2*M^5*u^12)/(2267092800*b^3*Sqrt[13585*Pi]) + 
      (15313*d^5*K1^2*M^5*u^12)/(90683712*b^3*Sqrt[13585*Pi]))/Pi, 
    ((((33919*I)/50048)*d^7*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) - 
      (((113959*I)/100096)*d^9*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) - 
      (((9621*I)/700672)*d^13*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) - 
      (((26791*I)/700672)*d*K1*M^5*Sqrt[(5*Pi)/2717]*u)/(b^3*E^u) - 
      (((154663*I)/700672)*d^3*K1*M^5*Sqrt[(5*Pi)/2717]*u)/(b^3*E^u) + 
      (((34299*I)/100096)*d^5*K1*M^5*Sqrt[(5*Pi)/2717]*u)/(b^3*E^u) + 
      (((159*I)/700672)*d^11*K1*M^5*Sqrt[(247*Pi)/55]*u)/(b^3*E^u) - 
      (((718943*I)/2802688)*d*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((868379*I)/700672)*d^3*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((311637*I)/164864)*d^5*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((324659*I)/350336)*d^7*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((3611789*I)/2802688)*d^9*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((2797*I)/100096)*d^11*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((1791*I)/400384)*d^13*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((33919*I)/50048)*d^7*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((113959*I)/100096)*d^9*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((9621*I)/700672)*d^13*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((26791*I)/700672)*d*K1*M^5*Sqrt[(5*Pi)/2717]*u^2)/(b^3*E^u) - 
      (((154663*I)/700672)*d^3*K1*M^5*Sqrt[(5*Pi)/2717]*u^2)/(b^3*E^u) + 
      (((34299*I)/100096)*d^5*K1*M^5*Sqrt[(5*Pi)/2717]*u^2)/(b^3*E^u) + 
      (((159*I)/700672)*d^11*K1*M^5*Sqrt[(247*Pi)/55]*u^2)/(b^3*E^u) - 
      (((257463463*I)/973333504)*d*K0*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) - 
      (((32236516987*I)/25550004480)*d^3*K0*M^5*Sqrt[Pi/13585]*u^3)/
       (b^3*E^u) + (((198158412149*I)/102200017920)*d^5*K0*M^5*Sqrt[Pi/13585]*
        u^3)/(b^3*E^u) + (((697690571*I)/751470720)*d^7*K0*M^5*Sqrt[Pi/13585]*
        u^3)/(b^3*E^u) - (((18339729*I)/14013440)*d^9*K0*M^5*Sqrt[Pi/13585]*
        u^3)/(b^3*E^u) - (((2797*I)/100096)*d^11*K0*M^5*Sqrt[Pi/13585]*u^3)/
       (b^3*E^u) - (((1791*I)/400384)*d^13*K0*M^5*Sqrt[Pi/13585]*u^3)/
       (b^3*E^u) + (((1732699*I)/25624576)*d*K0^2*M^5*Sqrt[Pi/13585]*u^3)/
       b^3 - (((9936737*I)/25624576)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((182613567*I)/179372032)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((4856081*I)/7798784)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((29395999*I)/179372032)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((8422326743*I)/3531386880)*d^3*K1*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((24502758647*I)/7062773760)*d^5*K1*M^5*Sqrt[Pi/13585]*u^3)/
       (b^3*E^u) + (((1201056383*I)/588564480)*d^7*K1*M^5*Sqrt[Pi/13585]*u^3)/
       (b^3*E^u) - (((5938051853*I)/2354257920)*d^9*K1*M^5*Sqrt[Pi/13585]*
        u^3)/(b^3*E^u) - (((135969193*I)/1177128960)*d^11*K1*M^5*
        Sqrt[Pi/13585]*u^3)/(b^3*E^u) - (((702173*I)/470851584)*d^13*K1*M^5*
        Sqrt[Pi/13585]*u^3)/(b^3*E^u) - (((327445813*I)/1345290240)*d*K1^2*
        M^5*Sqrt[Pi/13585]*u^3)/b^3 + (((1558242187*I)/1345290240)*d^5*K1^2*
        M^5*Sqrt[Pi/13585]*u^3)/b^3 + (((193218341*I)/269058048)*d^9*K1^2*M^5*
        Sqrt[Pi/13585]*u^3)/b^3 + (((187237471*I)/1345290240)*d^11*K1^2*M^5*
        Sqrt[Pi/13585]*u^3)/b^3 + (((2256251*I)/448430080)*d^13*K1^2*M^5*
        Sqrt[Pi/13585]*u^3)/b^3 - (((188763*I)/448430080)*d^15*K1^2*M^5*
        Sqrt[Pi/13585]*u^3)/b^3 + (((2860151*I)/25624576)*d^3*K0^2*M^5*
        Sqrt[(5*Pi)/2717]*u^3)/b^3 + (((33*I)/10551296)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/1235]*u^3)/b^3 - (((3668747*I)/83091456)*d*K1*M^5*
        Sqrt[(11*Pi)/1235]*u^3)/(b^3*E^u) - 
      (((9760279*I)/89686016)*d^7*K1^2*M^5*Sqrt[(19*Pi)/715]*u^3)/b^3 - 
      (((12163*I)/179372032)*d^13*K0^2*M^5*Sqrt[(95*Pi)/143]*u^3)/b^3 + 
      (((391351501*I)/1345290240)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[13585]*b^3) - (((10247872881391*I)/8584801505280)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^4)/(b^3*E^u) + (((61778776761281*I)/34339206021120)*
        d^5*K0*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((83816287369*I)/84164720640)*d^7*K0*M^5*Sqrt[Pi/13585]*u^4)/
       (b^3*E^u) + (((209311*I)/941703168)*d^13*K0*M^5*Sqrt[Pi/13585]*u^4)/
       (b^3*E^u) - (((4262251493077*I)/10731001881600)*d*K1*M^5*
        Sqrt[Pi/13585]*u^4)/(b^3*E^u) - (((5744875404973*I)/2926636876800)*
        d^3*K1*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((351493186005727*I)/128772022579200)*d^5*K1*M^5*Sqrt[Pi/13585]*u^4)/
       (b^3*E^u) - (((20613701*I)/147141120)*d^11*K1*M^5*Sqrt[Pi/13585]*u^4)/
       (b^3*E^u) + (((2633057437*I)/10762321920)*d*K0*K1*M^5*Sqrt[Pi/13585]*
        u^4)/b^3 + (((243780407659*I)/75336253440)*d^3*K0*K1*M^5*
        Sqrt[Pi/13585]*u^4)/b^3 + (((174680034071*I)/45201752064)*d^9*K0*K1*
        M^5*Sqrt[Pi/13585]*u^4)/b^3 - (((371682305053*I)/6867841204224)*d*K0*
        M^5*Sqrt[(5*Pi)/2717]*u^4)/(b^3*E^u) - 
      (((3917836017*I)/25112084480)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^4)/
       b^3 - (((384803011*I)/226008760320)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/1235]*
        u^4)/b^3 - (((2405633*I)/75336253440)*d^15*K0*K1*M^5*
        Sqrt[(11*Pi)/1235]*u^4)/b^3 - (((152223713*I)/1569505280)*d^9*K0*M^5*
        Sqrt[(13*Pi)/1045]*u^4)/(b^3*E^u) - 
      (((6337403*I)/1177128960)*d^11*K0*M^5*Sqrt[(13*Pi)/1045]*u^4)/
       (b^3*E^u) + (((14627506591*I)/226008760320)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^4)/b^3 + (((188064746729*I)/1893706214400)*d^7*
        K1*M^5*Sqrt[(19*Pi)/715]*u^4)/(b^3*E^u) - 
      (((985293611*I)/8828467200)*d^9*K1*M^5*Sqrt[(19*Pi)/715]*u^4)/
       (b^3*E^u) + (((52667*I)/235425792)*d^13*K1*M^5*Sqrt[(19*Pi)/715]*u^4)/
       (b^3*E^u) - (((3398636831*I)/75336253440)*d^7*K0*K1*M^5*
        Sqrt[(143*Pi)/95]*u^4)/b^3 - (((13238191323277*I)/79244321587200)*d*
        K0*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) - 
      (((392308026486949*I)/515088090316800)*d^3*K0*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) + (((1114016436533173*I)/1030176180633600)*d^5*K0*M^5*
        Sqrt[Pi/13585]*u^5)/(b^3*E^u) + (((11083435054609*I)/15149649715200)*
        d^7*K0*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) - 
      (((6840289691*I)/8309145600)*d^9*K0*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) - 
      (((99479557*I)/1569505280)*d^11*K0*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) + 
      (((516674381*I)/3587440640)*d*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((67898540867*I)/75336253440)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((308056779929*I)/226008760320)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((65644881359*I)/226008760320)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((1496242051*I)/226008760320)*d^13*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((7494191*I)/75336253440)*d^15*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((25128877388393*I)/114464020070400)*d*K1*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) + (((752038554862513*I)/515088090316800)*d^5*K1*M^5*
        Sqrt[Pi/13585]*u^5)/(b^3*E^u) + (((3571595196817*I)/3787412428800)*
        d^7*K1*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) - 
      (((152325468089*I)/141255475200)*d^9*K1*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) - (((17023217*I)/196188160)*d^11*K1*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) - (((31090624424477*I)/13560525619200)*d^5*K1^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 - (((2034260756147*I)/387443589120)*d^7*K1^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 + (((407574057131*I)/502241689600)*d^11*
        K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - (((5567470481*I)/215246438400)*
        d^13*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((89766029*I)/904035041280)*d^15*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((871657*I)/1883406336)*d^13*K0*M^5*Sqrt[(5*Pi)/2717]*u^5)/(b^3*E^u) - 
      (((12088303217*I)/75336253440)*d^7*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^5)/
       b^3 + (((5227*I)/20471808)*d^13*K1*M^5*Sqrt[(13*Pi)/1045]*u^5)/
       (b^3*E^u) - (((629493209503*I)/11706547507200)*d^3*K1*M^5*
        Sqrt[(19*Pi)/715]*u^5)/(b^3*E^u) + (((282425477909*I)/13560525619200)*
        d*K1^2*M^5*Sqrt[(19*Pi)/715]*u^5)/b^3 + 
      (((159764672993*I)/904035041280)*d^9*K1^2*M^5*Sqrt[(19*Pi)/715]*u^5)/
       b^3 + (((30045113933*I)/25112084480)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[13585]*b^3) + (((5819761799221*I)/1937217945600)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[13585]*b^3) - 
      (((314316234759859*I)/4120704722534400)*d*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) - (((6971199576421*I)/22641234739200)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^6)/(b^3*E^u) + 
      (((1831193149586887*I)/4120704722534400)*d^5*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((244556095403*I)/786994790400)*d^7*K0*M^5*Sqrt[Pi/13585]*
        u^6)/(b^3*E^u) - (((64084732211*I)/188340633600)*d^9*K0*M^5*
        Sqrt[Pi/13585]*u^6)/(b^3*E^u) - (((604922573*I)/18834063360)*d^11*K0*
        M^5*Sqrt[Pi/13585]*u^6)/(b^3*E^u) - 
      (((1082936323782757*I)/12362114167603200)*d*K1*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) - (((204041503735631*I)/475465929523200)*d^3*K1*M^5*
        Sqrt[Pi/13585]*u^6)/(b^3*E^u) + 
      (((7551496895077661*I)/12362114167603200)*d^5*K1*M^5*Sqrt[Pi/13585]*
        u^6)/(b^3*E^u) + (((23056676645341*I)/60598598860800)*d^7*K1*M^5*
        Sqrt[Pi/13585]*u^6)/(b^3*E^u) - (((247025310173*I)/565021900800)*d^9*
        K1*M^5*Sqrt[Pi/13585]*u^6)/(b^3*E^u) - 
      (((2213660297*I)/56502190080)*d^11*K1*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((66882971*I)/37668126720)*d^13*K1*M^5*Sqrt[Pi/13585]*
        u^6)/(b^3*E^u) + (((1703498426687*I)/4387228876800)*d*K0*K1*M^5*
        Sqrt[Pi/13585]*u^6)/b^3 + (((1571119899691*I)/626746982400)*d^3*K0*K1*
        M^5*Sqrt[Pi/13585]*u^6)/b^3 - (((164146888428709*I)/74582890905600)*
        d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((27521392487461*I)/6780262809600)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/
       b^3 + (((6174313822013*I)/2260087603200)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*
        u^6)/b^3 + (((295197439787*I)/452017520640)*d^11*K0*K1*M^5*
        Sqrt[Pi/13585]*u^6)/b^3 - (((9045048923*I)/452017520640)*d^13*K0*K1*
        M^5*Sqrt[Pi/13585]*u^6)/b^3 + (((101799*I)/358744064)*d^13*K0*M^5*
        Sqrt[(5*Pi)/2717]*u^6)/(b^3*E^u) - (((892013*I)/107623219200)*d^15*K0*
        K1*M^5*Sqrt[(13*Pi)/1045]*u^6)/b^3 - 
      (((606977763051679*I)/24724228335206400)*d*K0*M^5*Sqrt[Pi/13585]*u^7)/
       (b^3*E^u) - (((1275391827053441*I)/12362114167603200)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^7)/(b^3*E^u) + 
      (((518916338580581*I)/3532032619315200)*d^5*K0*M^5*Sqrt[Pi/13585]*u^7)/
       (b^3*E^u) + (((464508438101*I)/4488785100800)*d^7*K0*M^5*
        Sqrt[Pi/13585]*u^7)/(b^3*E^u) - (((378784939613*I)/3390131404800)*d^9*
        K0*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((1300118531*I)/113004380160)*d^11*K0*M^5*Sqrt[Pi/13585]*u^7)/
       (b^3*E^u) + (((41946061*I)/75336253440)*d^13*K0*M^5*Sqrt[Pi/13585]*
        u^7)/(b^3*E^u) + (((3271279829*I)/41434939392)*d*K0^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 - (((18672889129*I)/45700300800)*d^5*K0^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 - (((23043243919*I)/35313868800)*d^7*K0^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 + (((5580970651*I)/12283084800)*d^9*K0^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 - (((53961727*I)/15695052800)*d^13*K0^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 - (((110677812990377*I)/3532032619315200)*d*
        K1*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((517966514759677*I)/4120704722534400)*d^3*K1*M^5*Sqrt[Pi/13585]*u^7)/
       (b^3*E^u) + (((1570272869778829*I)/8241409445068800)*d^5*K1*M^5*
        Sqrt[Pi/13585]*u^7)/(b^3*E^u) + (((2337292212383*I)/21387740774400)*
        d^7*K1*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((440860669973*I)/3390131404800)*d^9*K1*M^5*Sqrt[Pi/13585]*u^7)/
       (b^3*E^u) - (((504511951*I)/37668126720)*d^11*K1*M^5*Sqrt[Pi/13585]*
        u^7)/(b^3*E^u) + (((468921*I)/717488128)*d^13*K1*M^5*Sqrt[Pi/13585]*
        u^7)/(b^3*E^u) + (((2357777957039*I)/23307153408000)*d*K1^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 - (((30574181874667*I)/46614306816000)*d^5*
        K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - (((587370769499*I)/565021900800)*
        d^7*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((155007707401*I)/211883212800)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((1414209421649*I)/8475328512000)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^7)/
       b^3 - (((7281147463*I)/1412554752000)*d^13*K1^2*M^5*Sqrt[Pi/13585]*
        u^7)/b^3 - (((14992891*I)/403587072000)*d^15*K1^2*M^5*Sqrt[Pi/13585]*
        u^7)/b^3 + (((6403993*I)/630604800)*d^11*K0^2*M^5*Sqrt[(11*Pi)/1235]*
        u^7)/b^3 - (((60001*I)/35313868800)*d^15*K0^2*M^5*Sqrt[(13*Pi)/1045]*
        u^7)/b^3 + (((162979471789*I)/388452556800)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[13585]*b^3) + (((21785917694771*I)/31076204544000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[13585]*b^3) - 
      (((743173233001*I)/107496644935680)*d*K0*M^5*Sqrt[Pi/13585]*u^8)/
       (b^3*E^u) - (((6179494523947*I)/247242283352064)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) + 
      (((463296130149007*I)/12362114167603200)*d^5*K0*M^5*Sqrt[Pi/13585]*u^8)/
       (b^3*E^u) + (((645290549881*I)/25970828083200)*d^7*K0*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) - (((911459531*I)/33236582400)*d^9*K0*
        M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((178135561*I)/56502190080)*d^11*K0*M^5*Sqrt[Pi/13585]*u^8)/
       (b^3*E^u) + (((3602519*I)/22600876032)*d^13*K0*M^5*Sqrt[Pi/13585]*u^8)/
       (b^3*E^u) - (((7847455348387*I)/1123828560691200)*d*K1*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((212546966172733*I)/6181057083801600)*d^3*K1*M^5*Sqrt[Pi/13585]*u^8)/
       (b^3*E^u) + (((42928774693667*I)/824140944506880)*d^5*K1*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) + (((331849097869*I)/13984292044800)*
        d^7*K1*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((158076780793*I)/5085197107200)*d^9*K1*M^5*Sqrt[Pi/13585]*u^8)/
       (b^3*E^u) - (((200280023*I)/56502190080)*d^11*K1*M^5*Sqrt[Pi/13585]*
        u^8)/(b^3*E^u) + (((80071*I)/443154432)*d^13*K1*M^5*Sqrt[Pi/13585]*
        u^8)/(b^3*E^u) + (((474789801053*I)/7769051136000)*d*K0*K1*M^5*
        Sqrt[Pi/13585]*u^8)/b^3 + (((15808810529549*I)/46614306816000)*d^3*K0*
        K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - (((32520626707*I)/97929216000)*d^5*
        K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((48756072293*I)/94170316800)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((155488718681*I)/423766425600)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/
       b^3 + (((361533928117*I)/4237664256000)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*
        u^8)/b^3 - (((35266681*I)/1412554752000)*d^15*K0*K1*M^5*
        Sqrt[Pi/13585]*u^8)/b^3 - (((702407*I)/3462144000)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^8)/b^3 - (((5125272572393*I)/6181057083801600)*d*
        K0*M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) + 
      (((57193045445411*I)/6181057083801600)*d^5*K0*M^5*Sqrt[Pi/13585]*u^9)/
       (b^3*E^u) + (((92481060401*I)/22724474572800)*d^7*K0*M^5*
        Sqrt[Pi/13585]*u^9)/(b^3*E^u) - (((13301465341*I)/2542598553600)*d^9*
        K0*M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) + 
      (((2000051*I)/56502190080)*d^13*K0*M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) + 
      (((241457954623*I)/31076204544000)*d*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((2563472998211*I)/93228613632000)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 - (((13837901641*I)/242152243200)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 + (((64614311929*I)/1695065702400)*d^9*K0^2*M^5*Sqrt[Pi/13585]*
        u^9)/b^3 + (((25901173097*I)/2825109504000)*d^11*K0^2*M^5*
        Sqrt[Pi/13585]*u^9)/b^3 - (((106965709*I)/368492544000)*d^13*K0^2*M^5*
        Sqrt[Pi/13585]*u^9)/b^3 - (((9967523*I)/2825109504000)*d^15*K0^2*M^5*
        Sqrt[Pi/13585]*u^9)/b^3 - (((31490037933499*I)/18543171251404800)*d*
        K1*M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) + 
      (((4959764813879*I)/475465929523200)*d^5*K1*M^5*Sqrt[Pi/13585]*u^9)/
       (b^3*E^u) + (((469711499*I)/123951679488)*d^7*K1*M^5*Sqrt[Pi/13585]*
        u^9)/(b^3*E^u) - (((574103317*I)/101703942144)*d^9*K1*M^5*
        Sqrt[Pi/13585]*u^9)/(b^3*E^u) - (((10500793*I)/14125547520)*d^11*K1*
        M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) + 
      (((6766049*I)/169506570240)*d^13*K1*M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) + 
      (((211805317541*I)/31076204544000)*d*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((3189591158903*I)/55937168179200)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 - (((1661564537267*I)/25425985536000)*d^7*K1^2*M^5*Sqrt[Pi/13585]*
        u^9)/b^3 + (((426759714287*I)/8475328512000)*d^9*K1^2*M^5*
        Sqrt[Pi/13585]*u^9)/b^3 + (((96131943857*I)/8475328512000)*d^11*K1^2*
        M^5*Sqrt[Pi/13585]*u^9)/b^3 - (((12661801*I)/2825109504000)*d^15*K1^2*
        M^5*Sqrt[Pi/13585]*u^9)/b^3 - (((287869819*I)/8475328512000)*d^13*
        K1^2*M^5*Sqrt[(11*Pi)/1235]*u^9)/b^3 - 
      (((502597*I)/14125547520)*d^11*K0*M^5*Sqrt[(19*Pi)/715]*u^9)/
       (b^3*E^u) - (((502156156639*I)/1545264270950400)*d^3*K1*M^5*
        Sqrt[(19*Pi)/715]*u^9)/(b^3*E^u) + (((928518883489*I)/31076204544000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[13585]*b^3) + 
      (((18210376219*I)/335757312000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[13585]*b^3) - (((1483505623*I)/46826190028800)*d^3*K0*M^5*
        Sqrt[(209*Pi)/65]*u^9)/(b^3*E^u) - 
      (((176437201991*I)/154526427095040)*d^3*K0*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((66777316261*I)/42924007526400)*d^5*K0*M^5*
        Sqrt[Pi/13585]*u^10)/(b^3*E^u) + (((33262533643*I)/68173423718400)*
        d^7*K0*M^5*Sqrt[Pi/13585]*u^10)/(b^3*E^u) - 
      (((4512797*I)/6231859200)*d^9*K0*M^5*Sqrt[Pi/13585]*u^10)/(b^3*E^u) - 
      (((815909*I)/7062773760)*d^11*K0*M^5*Sqrt[Pi/13585]*u^10)/(b^3*E^u) + 
      (((7213*I)/1059416064)*d^13*K0*M^5*Sqrt[Pi/13585]*u^10)/(b^3*E^u) - 
      (((1039830839*I)/2452800430080)*d^3*K1*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((172058528261*I)/128772022579200)*d^5*K1*M^5*
        Sqrt[Pi/13585]*u^10)/(b^3*E^u) + (((33995384341*I)/68173423718400)*
        d^7*K1*M^5*Sqrt[Pi/13585]*u^10)/(b^3*E^u) - 
      (((250997449*I)/317824819200)*d^9*K1*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) - (((538829*I)/4237664256)*d^11*K1*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((44461*I)/5297080320)*d^13*K1*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((37916820163*I)/17480365056000)*d*K0*K1*M^5*
        Sqrt[Pi/13585]*u^10)/b^3 + (((69619783991*I)/4370091264000)*d^3*K0*K1*
        M^5*Sqrt[Pi/13585]*u^10)/b^3 + (((25169844871*I)/1589124096000)*d^9*
        K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((764566493*I)/198640512000)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - 
      (((232862129*I)/1589124096000)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/
       b^3 - (((116477*I)/66213504000)*d^15*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/
       b^3 - (((807581987*I)/397281024000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/1235]*
        u^10)/b^3 - (((152968579*I)/42143571025920)*d*K0*M^5*
        Sqrt[(19*Pi)/715]*u^10)/(b^3*E^u) - 
      (((1751069609*I)/66225611612160)*d*K1*M^5*Sqrt[(19*Pi)/715]*u^10)/
       (b^3*E^u) - (((14057062423*I)/17480365056000)*d^5*K0*K1*M^5*
        Sqrt[(19*Pi)/715]*u^10)/b^3 - (((587222429*I)/25754404515840)*d*K0*
        M^5*Sqrt[Pi/13585]*u^11)/(b^3*E^u) - 
      (((1906758569*I)/19315803386880)*d^3*K0*M^5*Sqrt[Pi/13585]*u^11)/
       (b^3*E^u) + (((10245302357*I)/77263213547520)*d^5*K0*M^5*
        Sqrt[Pi/13585]*u^11)/(b^3*E^u) + (((16303253*I)/142027966080)*d^7*K0*
        M^5*Sqrt[Pi/13585]*u^11)/(b^3*E^u) - 
      (((3642467*I)/31782481920)*d^9*K0*M^5*Sqrt[Pi/13585]*u^11)/(b^3*E^u) - 
      (((40219*I)/2648540160)*d^11*K0*M^5*Sqrt[Pi/13585]*u^11)/(b^3*E^u) - 
      (((4603079483*I)/69921460224000)*d*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((5270869691*I)/7769051136000)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((10466540129*I)/6356496384000)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^11)/
       b^3 + (((6149451221*I)/6356496384000)*d^9*K0^2*M^5*Sqrt[Pi/13585]*
        u^11)/b^3 - (((91640011*I)/6356496384000)*d^13*K0^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((72803*I)/706277376000)*d^15*K0^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((660908569*I)/25754404515840)*d*K1*M^5*
        Sqrt[Pi/13585]*u^11)/(b^3*E^u) - (((2191199539*I)/19315803386880)*d^3*
        K1*M^5*Sqrt[Pi/13585]*u^11)/(b^3*E^u) + 
      (((56811342157*I)/386316067737600)*d^5*K1*M^5*Sqrt[Pi/13585]*u^11)/
       (b^3*E^u) + (((3911147*I)/28985299200)*d^7*K1*M^5*Sqrt[Pi/13585]*u^11)/
       (b^3*E^u) - (((2217307*I)/17656934400)*d^9*K1*M^5*Sqrt[Pi/13585]*u^11)/
       (b^3*E^u) - (((18287*I)/882846720)*d^11*K1*M^5*Sqrt[Pi/13585]*u^11)/
       (b^3*E^u) + (((36007*I)/10594160640)*d^13*K1*M^5*Sqrt[Pi/13585]*u^11)/
       (b^3*E^u) + (((88637573*I)/254259855360)*d*K1^2*M^5*Sqrt[Pi/13585]*
        u^11)/b^3 - (((3012555919*I)/2724212736000)*d^5*K1^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((29529744997*I)/19069489152000)*d^7*K1^2*
        M^5*Sqrt[Pi/13585]*u^11)/b^3 + (((1979616143*I)/6356496384000)*d^11*
        K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((5608693*I)/302690304000)*d^13*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((688301*I)/6356496384000)*d^15*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((218245567*I)/2118832128000)*d^9*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^11)/
       b^3 + (((3191*I)/10594160640)*d^13*K0*M^5*Sqrt[(13*Pi)/1045]*u^11)/
       (b^3*E^u) + (((131556269*I)/6356496384000)*d^11*K0^2*M^5*
        Sqrt[(13*Pi)/1045]*u^11)/b^3 + (((27243861947*I)/23307153408000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[13585]*b^3) + 
      (((479430613*I)/544842547200)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[13585]*b^3) - (((223807*I)/39021825024)*d*K0*M^5*Sqrt[Pi/13585]*
        u^12)/(b^3*E^u) - (((5250551*I)/175598212608)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^12)/(b^3*E^u) + (((82491517*I)/2926636876800)*d^5*K0*
        M^5*Sqrt[Pi/13585]*u^12)/(b^3*E^u) - 
      (((854389*I)/39728102400)*d^9*K0*M^5*Sqrt[Pi/13585]*u^12)/(b^3*E^u) - 
      (((15797*I)/1324270080)*d^11*K0*M^5*Sqrt[Pi/13585]*u^12)/(b^3*E^u) - 
      (((3053*I)/2648540160)*d^13*K0*M^5*Sqrt[Pi/13585]*u^12)/(b^3*E^u) - 
      (((1732651*I)/58532737536)*d^3*K1*M^5*Sqrt[Pi/13585]*u^12)/(b^3*E^u) + 
      (((251728801*I)/8779910630400)*d^5*K1*M^5*Sqrt[Pi/13585]*u^12)/
       (b^3*E^u) + (((1759187*I)/43038777600)*d^7*K1*M^5*Sqrt[Pi/13585]*u^12)/
       (b^3*E^u) - (((865939*I)/39728102400)*d^9*K1*M^5*Sqrt[Pi/13585]*u^12)/
       (b^3*E^u) - (((5009*I)/441423360)*d^11*K1*M^5*Sqrt[Pi/13585]*u^12)/
       (b^3*E^u) - (((2843*I)/2648540160)*d^13*K1*M^5*Sqrt[Pi/13585]*u^12)/
       (b^3*E^u) + (((3057641*I)/136565352000)*d*K0*K1*M^5*Sqrt[Pi/13585]*
        u^12)/b^3 + (((5694966611*I)/26220547584000)*d^3*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 - (((961684523*I)/2383686144000)*d^7*K0*K1*
        M^5*Sqrt[Pi/13585]*u^12)/b^3 + (((8135899*I)/33106752000)*d^9*K0*K1*
        M^5*Sqrt[Pi/13585]*u^12)/b^3 - (((34687*I)/3894912000)*d^13*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 + (((22303*I)/264854016000)*d^15*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 + (((185243*I)/34546176000)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^12)/b^3 + (((31741*I)/14346259200)*d^7*K0*M^5*
        Sqrt[(19*Pi)/715]*u^12)/(b^3*E^u) - 
      (((105851*I)/351196425216)*d*K1*M^5*Sqrt[(19*Pi)/715]*u^12)/(b^3*E^u) - 
      (((49258207*I)/6555136896000)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/715]*u^12)/
       b^3 + ((I/56754432)*d*K0*M^5*Sqrt[Pi/13585]*u^13)/(b^3*E^u) + 
      ((I/1669248)*d^3*K0*M^5*Sqrt[Pi/13585]*u^13)/(b^3*E^u) + 
      ((I/6306048)*d^13*K0*M^5*Sqrt[Pi/13585]*u^13)/(b^3*E^u) + 
      (((1086133*I)/397281024000)*d*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((1201219*I)/170263296000)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((60553417*I)/1191843072000)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((1201867*I)/79456204800)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((6404371*I)/397281024000)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((197339*I)/397281024000)*d^13*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      ((I/56754432)*d*K1*M^5*Sqrt[Pi/13585]*u^13)/(b^3*E^u) + 
      ((I/1669248)*d^3*K1*M^5*Sqrt[Pi/13585]*u^13)/(b^3*E^u) + 
      ((I/6306048)*d^13*K1*M^5*Sqrt[Pi/13585]*u^13)/(b^3*E^u) - 
      (((654414053*I)/78661642752000)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((38455789*I)/2383686144000)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((5273*I)/46738944000)*d^15*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      ((I/4729536)*d^7*K0*M^5*Sqrt[(11*Pi)/1235]*u^13)/(b^3*E^u) - 
      ((I/18918144)*d^9*K0*M^5*Sqrt[(11*Pi)/1235]*u^13)/(b^3*E^u) + 
      ((I/9459072)*d^11*K0*M^5*Sqrt[(11*Pi)/1235]*u^13)/(b^3*E^u) - 
      ((I/4729536)*d^7*K1*M^5*Sqrt[(11*Pi)/1235]*u^13)/(b^3*E^u) - 
      ((I/18918144)*d^9*K1*M^5*Sqrt[(11*Pi)/1235]*u^13)/(b^3*E^u) + 
      ((I/9459072)*d^11*K1*M^5*Sqrt[(11*Pi)/1235]*u^13)/(b^3*E^u) + 
      (((3356411*I)/2383686144000)*d^11*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^13)/
       b^3 + (((20413*I)/340526592000)*d^13*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^13)/
       b^3 + (((17352667*I)/78661642752000)*d*K1^2*M^5*Sqrt[(13*Pi)/1045]*
        u^13)/b^3 + (((30137*I)/24323328000)*d^3*K0^2*M^5*Sqrt[(19*Pi)/715]*
        u^13)/b^3 - (((67*I)/8107776000)*d^15*K0^2*M^5*Sqrt[(19*Pi)/715]*
        u^13)/b^3 - (((1276991*I)/476737228800)*d^7*K1^2*M^5*
        Sqrt[(19*Pi)/715]*u^13)/b^3 + ((I/56754432)*d^5*K0*M^5*
        Sqrt[(55*Pi)/247]*u^13)/(b^3*E^u) + 
      ((I/56754432)*d^5*K1*M^5*Sqrt[(55*Pi)/247]*u^13)/(b^3*E^u) + 
      (((1901782963*I)/78661642752000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[13585]*b^3) + (((96079*I)/357552921600)*d*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 - (((4167589*I)/1787764608000)*d^5*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 - (((85361*I)/198640512000)*d^7*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 + (((207719*I)/119184307200)*d^9*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 - (((93407*I)/85131648000)*d^11*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 + (((48991*I)/119184307200)*d^13*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 + (((3737*I)/39728102400)*d^15*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 + (((7379*I)/71510584320)*d^3*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^14)/b^3 - (((11197*I)/9832705344000)*d*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((40669*I)/200667456000)*d^5*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 + (((77179*I)/297960768000)*d^7*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 + (((84401*I)/297960768000)*d^9*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((50311*I)/297960768000)*d^11*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((1591*I)/17527104000)*d^13*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((613*I)/99320256000)*d^15*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((20249*I)/19665410688000)*d*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((559499*I)/2809344384000)*d^5*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 + (((153071*I)/595921536000)*d^7*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 + (((54599*I)/198640512000)*d^9*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((33181*I)/198640512000)*d^11*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((43*I)/7357056000)*d^15*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((2741*I)/595921536000)*d^13*K1^2*M^5*
        Sqrt[(19*Pi)/715]*u^15)/b^3 - (((714661*I)/9832705344000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[13585]*b^3) - 
      (((1401437*I)/19665410688000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[13585]*b^3) + ((I/59592153600)*d*K0*K1*M^5*Sqrt[(13*Pi)/1045]*
        u^16)/b^3 + (((13*I)/59592153600)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/1045]*
        u^16)/b^3 + ((I/1850688000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/
       b^3 + (((83*I)/297960768000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/
       b^3 + (((31*I)/59592153600)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/
       b^3 + ((I/19864051200)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/b^3 - 
      ((I/33106752000)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/95]*u^16)/b^3 - 
      ((I/8513164800)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/95]*u^16)/b^3)/Pi, 
    ((((7836943*I)/11210752)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((235869*I)/400384)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((6307193*I)/11210752)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((432451*I)/5605376)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((228993*I)/329728)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((5761069*I)/5605376)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((79*I)/5474)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((603815*I)/5605376)*d^3*K0^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((205*I)/659456)*d^13*K0^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 - 
      (((136441*I)/16816128)*d*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((516413*I)/2102016)*d^7*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 - 
      (((4377*I)/5605376)*d^13*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^3)/b^3 - 
      (((10573*I)/700672)*d^3*K1^2*M^5*Sqrt[(55*Pi)/247]*u^3)/b^3 - 
      (((19207*I)/11210752)*d*K0^2*M^5*Sqrt[(65*Pi)/209]*u^3)/b^3 - 
      (391308299*d*K0*K1*M^5*u^3)/(3026903040*b^3*Sqrt[13585*Pi]) - 
      (189067*d^3*K0*K1*M^5*u^3)/(17805312*b^3*Sqrt[13585*Pi]) + 
      (150553031*d^5*K0*K1*M^5*u^3)/(178053120*b^3*Sqrt[13585*Pi]) - 
      (80525329*d^7*K0*K1*M^5*u^3)/(84080640*b^3*Sqrt[13585*Pi]) + 
      (63671089*d^9*K0*K1*M^5*u^3)/(1008967680*b^3*Sqrt[13585*Pi]) + 
      (13944277*d^11*K0*K1*M^5*u^3)/(72069120*b^3*Sqrt[13585*Pi]) - 
      (14511*d^13*K0*K1*M^5*u^3)/(3203072*b^3*Sqrt[13585*Pi]) + 
      (5614363*d^3*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^4)/(3026903040*b^3) - 
      (7553027*d^7*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^4)/(168161280*b^3) - 
      (2081952282105613*d^5*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^4)/
       (85176325088870400*b^3) + (1050573541*d^11*K1^2*M^5*Sqrt[13/(1045*Pi)]*
        u^4)/(60538060800*b^3) - (77807*d^13*K1^2*M^5*Sqrt[13/(1045*Pi)]*u^4)/
       (230621184*b^3) + (18367*d^9*K0^2*M^5*Sqrt[1235/(11*Pi)]*u^4)/
       (403587072*b^3) - (((17562817*I)/29245440)*d*K0*K1*M^5*Sqrt[Pi/13585]*
        u^4)/b^3 - (((7656816929*I)/2354257920)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*
        u^4)/b^3 + (((19591852129*I)/4708515840)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*
        u^4)/b^3 + (((4127918129*I)/1177128960)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*
        u^4)/b^3 - (((7041507563*I)/2017935360)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*
        u^4)/b^3 - (((2262310387*I)/7062773760)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*
        u^4)/b^3 - (((14331607*I)/2825109504)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*
        u^4)/b^3 + (13675591672277*d^3*K1^2*M^5*u^4)/
       (41952876134400*Sqrt[13585]*b^3*Sqrt[Pi]) - (347096411*d*K0^2*M^5*u^4)/
       (6053806080*b^3*Sqrt[13585*Pi]) + (59281865209172209*d^5*K0^2*M^5*u^4)/
       (85176325088870400*b^3*Sqrt[13585*Pi]) + (2850017*d^11*K0^2*M^5*u^4)/
       (28827648*b^3*Sqrt[13585*Pi]) - (73659*d^13*K0^2*M^5*u^4)/
       (32030720*b^3*Sqrt[13585*Pi]) - (1256272218263*d*K1^2*M^5*u^4)/
       (83905752268800*b^3*Sqrt[13585*Pi]) + (692277237811*d^5*K1^2*M^5*u^4)/
       (3356230090752*b^3*Sqrt[13585*Pi]) - (235982576807*d^7*K1^2*M^5*u^4)/
       (211883212800*b^3*Sqrt[13585*Pi]) + (136303160153*d^9*K1^2*M^5*u^4)/
       (363228364800*b^3*Sqrt[13585*Pi]) - (((147346193*I)/672645120)*d*K0^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 + (((6834464957*I)/4708515840)*d^5*K0^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 + (((642330421*I)/588564480)*d^7*K0^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 - (((2288972449*I)/2017935360)*d^9*K0^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 - (((196591529*I)/1765693440)*d^11*K0^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 - (((85153238609*I)/169506570240)*d*K1^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 + (((551674250629*I)/169506570240)*d^5*K1^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 + (((937870733*I)/313901056)*d^7*K1^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 - (((156982309117*I)/56502190080)*d^9*K1^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 - (((1997379001*I)/5650219008)*d^11*K1^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 + (((62186251*I)/18834063360)*d^13*K1^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 - (((255181*I)/2825109504)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/1235]*u^5)/b^3 - (((20121026669*I)/84753285120)*d^3*K1^2*
        M^5*Sqrt[(11*Pi)/1235]*u^5)/b^3 - (((1283357*I)/294282240)*d^3*K0^2*
        M^5*Sqrt[(247*Pi)/55]*u^5)/b^3 + (702417806303*d*K0*K1*M^5*u^5)/
       (5244109516800*b^3*Sqrt[13585*Pi]) + 
      (62709855464987*d^3*K0*K1*M^5*u^5)/(83905752268800*b^3*
        Sqrt[13585*Pi]) - (58095120864763*d^5*K0*K1*M^5*u^5)/
       (83905752268800*b^3*Sqrt[13585*Pi]) - 
      (5449691678401*d^7*K0*K1*M^5*u^5)/(4661430681600*b^3*Sqrt[13585*Pi]) + 
      (136662114619*d^9*K0*K1*M^5*u^5)/(181614182400*b^3*Sqrt[13585*Pi]) + 
      (28003828939*d^11*K0*K1*M^5*u^5)/(121076121600*b^3*Sqrt[13585*Pi]) - 
      (6347527*d^13*K0*K1*M^5*u^5)/(1754726400*b^3*Sqrt[13585*Pi]) + 
      (269398399*d^11*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^6)/(80717414400*b^3) + 
      (16773222331*d^9*K1^2*M^5*Sqrt[19/(715*Pi)]*u^6)/(363228364800*b^3) - 
      (((35973724807*I)/84753285120)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((221681801753*I)/84753285120)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((789689947*I)/353138688)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((60268497271*I)/28251095040)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((1989246947*I)/7062773760)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((15915037*I)/5650219008)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((2247314929*I)/21188321280)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/715]*u^6)/
       b^3 + (312706595153*d^3*K0^2*M^5*u^6)/(1598204805120*Sqrt[13585]*b^3*
        Sqrt[Pi]) + (101496304685801*d^3*K1^2*M^5*u^6)/
       (119865360384000*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (560700715439*d*K0^2*M^5*u^6)/(9322861363200*b^3*Sqrt[13585*Pi]) - 
      (486168615337*d^5*K0^2*M^5*u^6)/(1695065702400*b^3*Sqrt[13585*Pi]) - 
      (1969378999139*d^7*K0^2*M^5*u^6)/(9322861363200*b^3*Sqrt[13585*Pi]) + 
      (2584321559*d^9*K0^2*M^5*u^6)/(12972441600*b^3*Sqrt[13585*Pi]) - 
      (28429381*d^13*K0^2*M^5*u^6)/(80717414400*b^3*Sqrt[13585*Pi]) + 
      (25430827171811*d*K1^2*M^5*u^6)/(209764380672000*b^3*Sqrt[13585*Pi]) - 
      (710803994332051*d^5*K1^2*M^5*u^6)/(839057522688000*b^3*
        Sqrt[13585*Pi]) - (6522841605311*d^7*K1^2*M^5*u^6)/
       (5593716817920*b^3*Sqrt[13585*Pi]) + (8278829863*d^11*K1^2*M^5*u^6)/
       (48430448640*b^3*Sqrt[13585*Pi]) - (247682717*d^13*K1^2*M^5*u^6)/
       (80717414400*b^3*Sqrt[13585*Pi]) + (1120270939*d^9*K0*K1*M^5*
        Sqrt[19/(715*Pi)]*u^7)/(37391155200*b^3) - 
      (((6065925157*I)/84753285120)*d*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((34503416219*I)/84753285120)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((1264586513*I)/3531386880)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((85828321*I)/1765693440)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((2491157*I)/4035870720)*d^13*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((9038101771*I)/84753285120)*d*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((304185512549*I)/423766425600)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((1524882967*I)/21188321280)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((299652799*I)/10594160640)*d^3*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^7)/b^3 - 
      (((1209235543*I)/24927436800)*d^9*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^7)/
       b^3 + (((798097*I)/9417031680)*d^13*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^7)/
       b^3 - (((726940409*I)/28251095040)*d^9*K0^2*M^5*Sqrt[(13*Pi)/1045]*
        u^7)/b^3 + (((1079376119*I)/26485401600)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/1045]*u^7)/b^3 - (((11363779429*I)/21188321280)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[13585]*b^3) + (771958440137*d*K0*K1*M^5*u^7)/
       (7491585024000*b^3*Sqrt[13585*Pi]) + 
      (110214704967413*d^3*K0*K1*M^5*u^7)/(209764380672000*b^3*
        Sqrt[13585*Pi]) - (2362522812121*d^5*K0*K1*M^5*u^7)/
       (4280905728000*b^3*Sqrt[13585*Pi]) - (5358127461209*d^7*K0*K1*M^5*u^7)/
       (6992146022400*b^3*Sqrt[13585*Pi]) + (3461823721*d^11*K0*K1*M^5*u^7)/
       (28251095040*b^3*Sqrt[13585*Pi]) - (41925943*d^13*K0*K1*M^5*u^7)/
       (20179353600*b^3*Sqrt[13585*Pi]) - 
      (3180857*d^13*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^8)/(60538060800*b^3) + 
      (1104336839*d^11*K1^2*M^5*Sqrt[19/(715*Pi)]*u^8)/(635649638400*b^3) - 
      (((79130173*I)/1513451520)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((519423299*I)/2118832128)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((1419239999*I)/4414233600)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((1005891101*I)/3783628800)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((13439002547*I)/52970803200)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((316423*I)/588564480)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((35412589*I)/10594160640)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^8)/
       b^3 + (6075586978691*d^3*K0^2*M^5*u^8)/(104882190336000*Sqrt[13585]*
        b^3*Sqrt[Pi]) + (6211080571789*d^3*K1^2*M^5*u^8)/
       (34960730112000*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (3394114409239*d*K0^2*M^5*u^8)/(209764380672000*b^3*Sqrt[13585*Pi]) - 
      (9657120787091*d^5*K0^2*M^5*u^8)/(209764380672000*b^3*Sqrt[13585*Pi]) - 
      (219139835987*d^7*K0^2*M^5*u^8)/(1748036505600*b^3*Sqrt[13585*Pi]) + 
      (1134067997*d^9*K0^2*M^5*u^8)/(14956462080*b^3*Sqrt[13585*Pi]) + 
      (4634000551*d^11*K0^2*M^5*u^8)/(211883212800*b^3*Sqrt[13585*Pi]) - 
      (2704873*d^13*K0^2*M^5*u^8)/(6726451200*b^3*Sqrt[13585*Pi]) + 
      (3760534243793*d*K1^2*M^5*u^8)/(209764380672000*b^3*Sqrt[13585*Pi]) - 
      (40162402748497*d^5*K1^2*M^5*u^8)/(209764380672000*b^3*
        Sqrt[13585*Pi]) - (165979443829*d^7*K1^2*M^5*u^8)/
       (874018252800*b^3*Sqrt[13585*Pi]) + (584863599581*d^9*K1^2*M^5*u^8)/
       (3813897830400*b^3*Sqrt[13585*Pi]) + 
      (3254717*d^11*K0*K1*M^5*Sqrt[247/(55*Pi)]*u^9)/(45403545600*b^3) + 
      (((1287549647*I)/52970803200)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((12192601*I)/389491200)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((671869139*I)/26485401600)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((4642247*I)/1177128960)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((94631*I)/1513451520)*d^13*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((9620063*I)/1324270080)*d*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((522561001*I)/10594160640)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((26207359*I)/882846720)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((7119493*I)/220711680)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((51883571*I)/10594160640)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((251*I)/3133440)*d^13*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((328429*I)/353138688)*d*K0^2*M^5*Sqrt[(5*Pi)/2717]*u^9)/b^3 - 
      (((15334591*I)/706277376)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[13585]*b^3) - (((21606953*I)/623185920)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[13585]*b^3) + (1490570860067*d*K0*K1*M^5*u^9)/
       (157323285504000*b^3*Sqrt[13585*Pi]) + 
      (1305847797143*d^3*K0*K1*M^5*u^9)/(22474755072000*b^3*Sqrt[13585*Pi]) - 
      (12814186087*d^5*K0*K1*M^5*u^9)/(289197216000*b^3*Sqrt[13585*Pi]) - 
      (279279497957*d^7*K0*K1*M^5*u^9)/(2622054758400*b^3*Sqrt[13585*Pi]) + 
      (6976536929*d^9*K0*K1*M^5*u^9)/(105941606400*b^3*Sqrt[13585*Pi]) - 
      (66193*d^13*K0*K1*M^5*u^9)/(210201600*b^3*Sqrt[13585*Pi]) - 
      (1612220611*d^5*K1^2*M^5*Sqrt[19/(715*Pi)]*u^10)/(3264613632000*b^3) - 
      (((5499209*I)/3972810240)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - 
      (((86768593*I)/7945620480)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((30125159*I)/2336947200)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((35947607*I)/3310675200)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - 
      (((193776571*I)/19864051200)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - 
      (((13670203*I)/7945620480)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((373*I)/227017728)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/715]*u^10)/b^3 + 
      (381381749569*d^3*K0^2*M^5*u^10)/(367087666176000*Sqrt[13585]*b^3*
        Sqrt[Pi]) + (34223739219731*d^3*K1^2*M^5*u^10)/
       (3303788995584000*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (450939676183*d*K0^2*M^5*u^10)/(367087666176000*b^3*Sqrt[13585*Pi]) + 
      (107892041723*d^5*K0^2*M^5*u^10)/(22942979136000*b^3*Sqrt[13585*Pi]) - 
      (71326696093*d^7*K0^2*M^5*u^10)/(4588595827200*b^3*Sqrt[13585*Pi]) + 
      (1268503169*d^9*K0^2*M^5*u^10)/(190694891520*b^3*Sqrt[13585*Pi]) + 
      (620807261*d^11*K0^2*M^5*u^10)/(317824819200*b^3*Sqrt[13585*Pi]) - 
      (117083*d^13*K0^2*M^5*u^10)/(3783628800*b^3*Sqrt[13585*Pi]) + 
      (2248000867757*d*K1^2*M^5*u^10)/(3303788995584000*b^3*Sqrt[13585*Pi]) - 
      (33449736071*d^7*K1^2*M^5*u^10)/(2622054758400*b^3*Sqrt[13585*Pi]) + 
      (1479416297*d^9*K1^2*M^5*u^10)/(168260198400*b^3*Sqrt[13585*Pi]) + 
      (446507053*d^11*K1^2*M^5*u^10)/(190694891520*b^3*Sqrt[13585*Pi]) - 
      (4639*d^13*K1^2*M^5*u^10)/(140134400*b^3*Sqrt[13585*Pi]) - 
      (8820409*d^7*K0*K1*M^5*Sqrt[13/(1045*Pi)]*u^11)/(26220547584*b^3) + 
      (((354329*I)/2270177280)*d*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((4210649*I)/4673894400)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((45891947*I)/79456204800)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((1081007*I)/7945620480)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((9391*I)/3178248192)*d^13*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((1170241*I)/2804336640)*d*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((152259101*I)/238368614400)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((16011869*I)/19864051200)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((53396753*I)/79456204800)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((1332347*I)/7945620480)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((59173*I)/15891240960)*d^13*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((39727*I)/467389440)*d^3*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^11)/b^3 - 
      (((4565797*I)/23836861440)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[13585]*b^3) + (((35129*I)/6621350400)*d^7*K0^2*M^5*
        Sqrt[(143*Pi)/95]*u^11)/b^3 + (179592396427*d*K0*K1*M^5*u^11)/
       (825947248896000*b^3*Sqrt[13585*Pi]) + 
      (260276841707*d^3*K0*K1*M^5*u^11)/(103243406112000*b^3*
        Sqrt[13585*Pi]) - (1390404531653*d^5*K0*K1*M^5*u^11)/
       (825947248896000*b^3*Sqrt[13585*Pi]) + (1879961647*d^9*K0*K1*M^5*u^11)/
       (715105843200*b^3*Sqrt[13585*Pi]) + (8169569*d^11*K0*K1*M^5*u^11)/
       (11918430720*b^3*Sqrt[13585*Pi]) + (13963*d^13*K0*K1*M^5*u^11)/
       (3783628800*b^3*Sqrt[13585*Pi]) + 
      (379573*d^11*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^12)/(79456204800*b^3) - 
      (52751861*d^7*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^12)/(3059063884800*b^3) - 
      (10919179*d^11*K1^2*M^5*Sqrt[13/(1045*Pi)]*u^12)/(603867156480*b^3) - 
      (961*d^13*K0^2*M^5*Sqrt[19/(715*Pi)]*u^12)/(1261209600*b^3) - 
      (((321779*I)/11918430720)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^12)/b^3 - 
      (((103381*I)/595921536)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^12)/b^3 + 
      (((8315477*I)/59592153600)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^12)/b^3 + 
      (((22937*I)/77593950)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^12)/b^3 - 
      (((395039*I)/2207116800)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^12)/b^3 + 
      (((7649*I)/3972810240)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^12)/b^3 - 
      (((163*I)/36785280)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^12)/b^3 + 
      (1773151789*d^3*K0^2*M^5*u^12)/(11970249984000*Sqrt[13585]*b^3*
        Sqrt[Pi]) + (139173051937*d^3*K1^2*M^5*u^12)/
       (825947248896000*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (12438641*d*K0^2*M^5*u^12)/(385596288000*b^3*Sqrt[13585*Pi]) - 
      (14942804447*d^5*K0^2*M^5*u^12)/(91771916544000*b^3*Sqrt[13585*Pi]) + 
      (430453*d^9*K0^2*M^5*u^12)/(2553949440*b^3*Sqrt[13585*Pi]) + 
      (83491927*d*K1^2*M^5*u^12)/(2565053568000*b^3*Sqrt[13585*Pi]) - 
      (117620615111*d^5*K1^2*M^5*u^12)/(825947248896000*b^3*Sqrt[13585*Pi]) - 
      (11910643*d^7*K1^2*M^5*u^12)/(40787518464*b^3*Sqrt[13585*Pi]) + 
      (14712853*d^9*K1^2*M^5*u^12)/(89388230400*b^3*Sqrt[13585*Pi]) + 
      (405994313*d^11*K1^2*M^5*u^12)/(1294001049600*b^3*Sqrt[13585*Pi]) - 
      (37481*d^13*K1^2*M^5*u^12)/(3783628800*b^3*Sqrt[13585*Pi]) + 
      (((38821*I)/4256582400)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((57973*I)/2483006400)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((30917*I)/3310675200)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((251*I)/36785280)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((31*I)/56754432)*d^13*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((293*I)/132427008)*d*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((4619*I)/472953600)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((18041*I)/827668800)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((96601*I)/9932025600)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((6007*I)/993202560)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((5*I)/56754432)*d^13*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^13)/b^3 - 
      (((241*I)/1191843072)*d*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^13)/b^3 - 
      (((40331*I)/2979607680)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[13585]*b^3) - 
      (((4349*I)/331067520)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[13585]*b^3) + 
      (1211407*d*K0*K1*M^5*u^13)/(2107008288000*b^3*Sqrt[13585*Pi]) + 
      (2102650787*d^3*K0*K1*M^5*u^13)/(51621703056000*b^3*Sqrt[13585*Pi]) + 
      (4347095953*d^5*K0*K1*M^5*u^13)/(103243406112000*b^3*Sqrt[13585*Pi]) - 
      (233958421*d^7*K0*K1*M^5*u^13)/(1720723435200*b^3*Sqrt[13585*Pi]) - 
      (941029*d^9*K0*K1*M^5*u^13)/(89388230400*b^3*Sqrt[13585*Pi]) + 
      (113693*d^11*K0*K1*M^5*u^13)/(2128291200*b^3*Sqrt[13585*Pi]) + 
      (1523*d^13*K0*K1*M^5*u^13)/(157651200*b^3*Sqrt[13585*Pi]) - 
      (97*d^9*K0^2*M^5*Sqrt[5/(2717*Pi)]*u^14)/(340526592*b^3) - 
      (97*d^9*K1^2*M^5*Sqrt[5/(2717*Pi)]*u^14)/(340526592*b^3) - 
      (d*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^14)/(1021579776*b^3) + 
      (d^3*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^14)/(510789888*b^3) + 
      (97*d^5*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^14)/(1021579776*b^3) - 
      (97*d^7*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^14)/(425658240*b^3) - 
      (d*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^14)/(1021579776*b^3) + 
      (d^3*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^14)/(510789888*b^3) + 
      (97*d^5*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^14)/(1021579776*b^3) - 
      (97*d^7*K1^2*M^5*Sqrt[11/(1235*Pi)]*u^14)/(425658240*b^3) + 
      ((I/42565824)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^14)/b^3 + 
      ((I/1251936)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^14)/b^3 + 
      ((I/4729536)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^14)/b^3 - 
      ((I/3547152)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^14)/b^3 - 
      ((I/14188608)*d^9*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^14)/b^3 + 
      ((I/7094304)*d^11*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^14)/b^3 + 
      ((I/42565824)*d^5*K0*K1*M^5*Sqrt[(55*Pi)/247]*u^14)/b^3 - 
      (2153*d^3*K0^2*M^5*u^14)/(196654106880*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (2153*d^3*K1^2*M^5*u^14)/(196654106880*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (97*d*K0^2*M^5*u^14)/(5107898880*b^3*Sqrt[13585*Pi]) - 
      (909613*d^5*K0^2*M^5*u^14)/(393308213760*b^3*Sqrt[13585*Pi]) + 
      (274699*d^7*K0^2*M^5*u^14)/(98327053440*b^3*Sqrt[13585*Pi]) + 
      (4141*d^9*K0^2*M^5*u^14)/(1021579776*b^3*Sqrt[13585*Pi]) - 
      (163*d^11*K0^2*M^5*u^14)/(141886080*b^3*Sqrt[13585*Pi]) - 
      (7*d^13*K0^2*M^5*u^14)/(13512960*b^3*Sqrt[13585*Pi]) + 
      (97*d*K1^2*M^5*u^14)/(5107898880*b^3*Sqrt[13585*Pi]) - 
      (909613*d^5*K1^2*M^5*u^14)/(393308213760*b^3*Sqrt[13585*Pi]) + 
      (274699*d^7*K1^2*M^5*u^14)/(98327053440*b^3*Sqrt[13585*Pi]) + 
      (4141*d^9*K1^2*M^5*u^14)/(1021579776*b^3*Sqrt[13585*Pi]) - 
      (163*d^11*K1^2*M^5*u^14)/(141886080*b^3*Sqrt[13585*Pi]) - 
      (7*d^13*K1^2*M^5*u^14)/(13512960*b^3*Sqrt[13585*Pi]))/Pi, 
    ((((683457*I)/28026880)*d*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) + 
      (((21757311*I)/28026880)*d^3*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) - 
      (((5025359*I)/14013440)*d^5*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) + 
      (((6883673*I)/5605376)*d^9*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) + 
      (((215351*I)/28026880)*d^11*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) + 
      (((9969*I)/875840)*d^13*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) - 
      (((5211*I)/2001920)*d^15*K1*M^5*Sqrt[Pi/13585]*u)/(b^3*E^u) - 
      (((181807*I)/1401344)*d^7*K1*M^5*Sqrt[(13*Pi)/1045]*u)/(b^3*E^u) + 
      (((368373*I)/3297280)*d*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((34044379*I)/28026880)*d^3*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((23069393*I)/28026880)*d^5*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((25767517*I)/11210752)*d^7*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((2417917*I)/14013440)*d^11*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((164869*I)/14013440)*d^13*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((597*I)/659456)*d^15*K0*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((683457*I)/28026880)*d*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((21757311*I)/28026880)*d^3*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((5025359*I)/14013440)*d^5*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((6883673*I)/5605376)*d^9*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((215351*I)/28026880)*d^11*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) + 
      (((9969*I)/875840)*d^13*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((5211*I)/2001920)*d^15*K1*M^5*Sqrt[Pi/13585]*u^2)/(b^3*E^u) - 
      (((181807*I)/1401344)*d^7*K1*M^5*Sqrt[(13*Pi)/1045]*u^2)/(b^3*E^u) + 
      (((333323*I)/11210752)*d^9*K0*M^5*Sqrt[(55*Pi)/247]*u^2)/(b^3*E^u) + 
      (((22440780749239*I)/163111228600320)*d*K0*M^5*Sqrt[Pi/13585]*u^3)/
       (b^3*E^u) + (((106675353851237*I)/81555614300160)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^3)/(b^3*E^u) - (((80527664570347*I)/81555614300160)*
        d^5*K0*M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) - 
      (((2241111785817*I)/953866833920)*d^7*K0*M^5*Sqrt[Pi/13585]*u^3)/
       (b^3*E^u) + (((290820581347*I)/168329441280)*d^9*K0*M^5*Sqrt[Pi/13585]*
        u^3)/(b^3*E^u) + (((17293373*I)/98094080)*d^11*K0*M^5*Sqrt[Pi/13585]*
        u^3)/(b^3*E^u) - (((164869*I)/14013440)*d^13*K0*M^5*Sqrt[Pi/13585]*
        u^3)/(b^3*E^u) - (((597*I)/659456)*d^15*K0*M^5*Sqrt[Pi/13585]*u^3)/
       (b^3*E^u) + (((1081524901*I)/51659145216)*d*K0^2*M^5*Sqrt[Pi/13585]*
        u^3)/b^3 - (((2244719713*I)/6457393152)*d^5*K0^2*M^5*Sqrt[Pi/13585]*
        u^3)/b^3 - (((439750637*I)/1123024896)*d^9*K0^2*M^5*Sqrt[Pi/13585]*
        u^3)/b^3 - (((4185348119*I)/12914786304)*d^11*K0^2*M^5*Sqrt[Pi/13585]*
        u^3)/b^3 + (((71815031*I)/3228696576)*d^13*K0^2*M^5*Sqrt[Pi/13585]*
        u^3)/b^3 + (((379887798799*I)/141255475200)*d^3*K1*M^5*Sqrt[Pi/13585]*
        u^3)/(b^3*E^u) - (((668741730473*I)/141255475200)*d^7*K1*M^5*
        Sqrt[Pi/13585]*u^3)/(b^3*E^u) + (((4048426637*I)/1177128960)*d^9*K1*
        M^5*Sqrt[Pi/13585]*u^3)/(b^3*E^u) + 
      (((7108694501*I)/15695052800)*d^11*K1*M^5*Sqrt[Pi/13585]*u^3)/
       (b^3*E^u) - (((5472851*I)/138485760)*d^13*K1*M^5*Sqrt[Pi/13585]*u^3)/
       (b^3*E^u) - (((1179319*I)/2047180800)*d^15*K1*M^5*Sqrt[Pi/13585]*u^3)/
       (b^3*E^u) + (((890777653*I)/2869952512)*d*K1^2*M^5*Sqrt[Pi/13585]*u^3)/
       b^3 + (((2317217957*I)/3074949120)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^3)/
       b^3 + (((1569487121*I)/64573931520)*d^13*K1^2*M^5*Sqrt[Pi/13585]*u^3)/
       b^3 + (((483867*I)/7174881280)*d^15*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((159097*I)/14349762560)*d^17*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((890067481*I)/12914786304)*d^3*K0^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 - 
      (((36055*I)/759693312)*d^15*K0^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 - 
      (((106187*I)/51659145216)*d^17*K0^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((5121751*I)/78475264)*d*K1*M^5*Sqrt[(5*Pi)/2717]*u^3)/(b^3*E^u) + 
      (((255175787*I)/3074949120)*d^3*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^3)/b^3 + 
      (((110095189*I)/1614348288)*d^9*K1^2*M^5*Sqrt[(11*Pi)/1235]*u^3)/b^3 - 
      (((4104135911*I)/21524643840)*d^5*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^3)/
       b^3 - (((3965363069*I)/35313868800)*d^5*K1*M^5*Sqrt[(19*Pi)/715]*u^3)/
       (b^3*E^u) + (((320505697*I)/12914786304)*d^7*K0^2*M^5*
        Sqrt[(55*Pi)/247]*u^3)/b^3 - (((16845349*I)/12914786304)*d^11*K1^2*
        M^5*Sqrt[(209*Pi)/65]*u^3)/b^3 + 
      (((538399581197827*I)/2609779657605120)*d*K0*M^5*Sqrt[Pi/13585]*u^4)/
       (b^3*E^u) + (((1084766547674757*I)/724938793779200)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^4)/(b^3*E^u) - 
      (((954892057620257*I)/724938793779200)*d^5*K0*M^5*Sqrt[Pi/13585]*u^4)/
       (b^3*E^u) - (((1695783196188173*I)/686784120422400)*d^7*K0*M^5*
        Sqrt[Pi/13585]*u^4)/(b^3*E^u) + (((1661375406077*I)/897757020160)*d^9*
        K0*M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((6013297457*I)/23542579200)*d^11*K0*M^5*Sqrt[Pi/13585]*u^4)/
       (b^3*E^u) - (((12500777*I)/94170316800)*d^15*K0*M^5*Sqrt[Pi/13585]*
        u^4)/(b^3*E^u) + (((95498695791433091*I)/274026864048537600)*d*K1*M^5*
        Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((227998945612977691*I)/91342288016179200)*d^3*K1*M^5*Sqrt[Pi/13585]*
        u^4)/(b^3*E^u) - (((118642658297058901*I)/54805372809707520)*d^5*K1*
        M^5*Sqrt[Pi/13585]*u^4)/(b^3*E^u) + 
      (((523640828338279*I)/169676076810240)*d^9*K1*M^5*Sqrt[Pi/13585]*u^4)/
       (b^3*E^u) - (((857879677*I)/18834063360)*d^13*K1*M^5*Sqrt[Pi/13585]*
        u^4)/(b^3*E^u) + (((47733941*I)/94170316800)*d^15*K1*M^5*
        Sqrt[Pi/13585]*u^4)/(b^3*E^u) - (((1625326959427*I)/957213573120)*d^3*
        K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((627483402551*I)/254259855360)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/
       b^3 + (((126706271047969*I)/16272630743040)*d^7*K0*K1*M^5*
        Sqrt[Pi/13585]*u^4)/b^3 - (((1079325961789*I)/516591452160)*d^9*K0*K1*
        M^5*Sqrt[Pi/13585]*u^4)/b^3 - (((9830018992163*I)/5424210247680)*d^11*
        K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + 
      (((134992101403*I)/1162330767360)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/
       b^3 - (((33337177*I)/566004547584)*d^17*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/
       b^3 + (((3047029151*I)/85981593600)*d^11*K1*M^5*Sqrt[(13*Pi)/1045]*
        u^4)/(b^3*E^u) + (((276022329151*I)/21696840990720)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^4)/b^3 - (((915371*I)/784752640)*d^13*K0*M^5*
        Sqrt[(19*Pi)/715]*u^4)/(b^3*E^u) - 
      (((3174134123755579*I)/14422466528870400)*d^7*K1*M^5*Sqrt[(19*Pi)/715]*
        u^4)/(b^3*E^u) - (((426257191*I)/16272630743040)*d^15*K0*K1*M^5*
        Sqrt[(19*Pi)/715]*u^4)/b^3 + (((173159163701863*I)/1070417437689600)*
        d*K0*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) + 
      (((34287670032283799*I)/32238454593945600)*d^3*K0*M^5*Sqrt[Pi/13585]*
        u^5)/(b^3*E^u) - (((87075370177487*I)/87829123092480)*d^5*K0*M^5*
        Sqrt[Pi/13585]*u^5)/(b^3*E^u) - 
      (((48848234907650231*I)/28844933057740800)*d^7*K0*M^5*Sqrt[Pi/13585]*
        u^5)/(b^3*E^u) + (((54261003876451*I)/42419019202560)*d^9*K0*M^5*
        Sqrt[Pi/13585]*u^5)/(b^3*E^u) - (((91860619*I)/4708515840)*d^13*K0*
        M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) + 
      (((17730777*I)/62780211200)*d^15*K0*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) - 
      (((117735537571*I)/21696840990720)*d*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((13993870920041*I)/32545261486080)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^5)/
       b^3 + (((93603237314647*I)/32545261486080)*d^7*K0^2*M^5*Sqrt[Pi/13585]*
        u^5)/b^3 - (((251620845953*I)/258295726080)*d^9*K0^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 - (((7043195389817*I)/10848420495360)*d^11*
        K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + (((25551219689*I)/664189009920)*
        d^13*K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((1443065339*I)/65090522972160)*d^17*K0^2*M^5*Sqrt[Pi/13585]*u^5)/
       b^3 + (((1486594686188873*I)/6850671601213440)*d*K1*M^5*Sqrt[Pi/13585]*
        u^5)/(b^3*E^u) + (((198101387265938111*I)/137013432024268800)*d^3*K1*
        M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) - 
      (((92664481974046921*I)/68506716012134400)*d^5*K1*M^5*Sqrt[Pi/13585]*
        u^5)/(b^3*E^u) - (((1826127779949901*I)/801248140492800)*d^7*K1*M^5*
        Sqrt[Pi/13585]*u^5)/(b^3*E^u) + (((22834058436803*I)/13255943500800)*
        d^9*K1*M^5*Sqrt[Pi/13585]*u^5)/(b^3*E^u) + 
      (((268828836607*I)/988788326400)*d^11*K1*M^5*Sqrt[Pi/13585]*u^5)/
       (b^3*E^u) - (((1832766433*I)/70627737600)*d^13*K1*M^5*Sqrt[Pi/13585]*
        u^5)/(b^3*E^u) + (((19022317*I)/47085158400)*d^15*K1*M^5*
        Sqrt[Pi/13585]*u^5)/(b^3*E^u) - 
      (((5738416674786311*I)/27338019648307200)*d*K1^2*M^5*Sqrt[Pi/13585]*
        u^5)/b^3 + (((93480887013667*I)/2278168304025600)*d^5*K1^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 + (((918863920163011*I)/122044730572800)*d^7*
        K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((5735075784663031*I)/1952715689164800)*d^9*K1^2*M^5*Sqrt[Pi/13585]*
        u^5)/b^3 - (((428842771077557*I)/244089461145600)*d^11*K1^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 - (((12697095479*I)/30511182643200)*d^15*K1^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 - (((332691633529*I)/3905431378329600)*
        d^17*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + 
      (((71776351249*I)/3955153305600)*d^11*K0*M^5*Sqrt[(11*Pi)/1235]*u^5)/
       (b^3*E^u) + (((1051088190617*I)/108484204953600)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/1235]*u^5)/b^3 - (((33796571*I)/6509052297216)*d^15*K0^2*
        M^5*Sqrt[(13*Pi)/1045]*u^5)/b^3 - 
      (((27848041783697*I)/32545261486080)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[13585]*b^3) - (((1578902745111037*I)/569542076006400)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[13585]*b^3) + 
      (((3553352973077969*I)/43844298247766016)*d*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((98561447330668967*I)/199292264762572800)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^6)/(b^3*E^u) - 
      (((88704706581663479*I)/182684576032358400)*d^5*K0*M^5*Sqrt[Pi/13585]*
        u^6)/(b^3*E^u) - (((1345145097635879*I)/1775072803553280)*d^7*K0*M^5*
        Sqrt[Pi/13585]*u^6)/(b^3*E^u) + 
      (((151396581608087*I)/261040118169600)*d^9*K0*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((170179176637*I)/1757845913600)*d^11*K0*M^5*
        Sqrt[Pi/13585]*u^6)/(b^3*E^u) + (((132285623*I)/753362534400)*d^15*K0*
        M^5*Sqrt[Pi/13585]*u^6)/(b^3*E^u) + 
      (((40323807290289727*I)/386861455127347200)*d*K1*M^5*Sqrt[Pi/13585]*
        u^6)/(b^3*E^u) + (((1039071547424263411*I)/1644161184291225600)*d^3*
        K1*M^5*Sqrt[Pi/13585]*u^6)/(b^3*E^u) - 
      (((4172446781243642059*I)/6576644737164902400)*d^5*K1*M^5*
        Sqrt[Pi/13585]*u^6)/(b^3*E^u) - 
      (((6079976978145989*I)/6409985123942400)*d^7*K1*M^5*Sqrt[Pi/13585]*u^6)/
       (b^3*E^u) + (((15073270347310163*I)/20361129217228800)*d^9*K1*M^5*
        Sqrt[Pi/13585]*u^6)/(b^3*E^u) - (((25762798447*I)/2260087603200)*d^13*
        K1*M^5*Sqrt[Pi/13585]*u^6)/(b^3*E^u) - 
      (((35514050753357123*I)/150359108065689600)*d*K0*K1*M^5*Sqrt[Pi/13585]*
        u^6)/b^3 - (((64548322799773427*I)/25059851344281600)*d^3*K0*K1*M^5*
        Sqrt[Pi/13585]*u^6)/b^3 + (((13277821606840493*I)/25059851344281600)*
        d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((67909080620140273*I)/10739936290406400)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*
        u^6)/b^3 - (((65138951091437*I)/24408946114560)*d^9*K0*K1*M^5*
        Sqrt[Pi/13585]*u^6)/b^3 + (((27102366905287*I)/325452614860800)*d^13*
        K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - 
      (((54196347607*I)/976357844582400)*d^15*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/
       b^3 - (((153655552913*I)/1952715689164800)*d^17*K0*K1*M^5*
        Sqrt[Pi/13585]*u^6)/b^3 - (((8442367*I)/10089676800)*d^13*K0*M^5*
        Sqrt[(11*Pi)/1235]*u^6)/(b^3*E^u) + 
      (((967441*I)/49132339200)*d^15*K1*M^5*Sqrt[(11*Pi)/1235]*u^6)/
       (b^3*E^u) + (((26840278873*I)/2966364979200)*d^11*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^6)/(b^3*E^u) - 
      (((305264898577*I)/3985134059520)*d^11*K0*K1*M^5*Sqrt[(19*Pi)/715]*u^6)/
       b^3 + (((21364187400018301*I)/657664473716490240)*d*K0*M^5*
        Sqrt[Pi/13585]*u^7)/(b^3*E^u) + 
      (((90541583278074953*I)/526131578973192192)*d^3*K0*M^5*Sqrt[Pi/13585]*
        u^7)/(b^3*E^u) - (((15924565213023287*I)/87688596495532032)*d^5*K0*
        M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((35379313001869159*I)/138455678677155840)*d^7*K0*M^5*Sqrt[Pi/13585]*
        u^7)/(b^3*E^u) + (((93482284653809*I)/462752936755200)*d^9*K0*M^5*
        Sqrt[Pi/13585]*u^7)/(b^3*E^u) + (((213143265767*I)/6328245288960)*
        d^11*K0*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) + 
      (((294623171*I)/4520175206400)*d^15*K0*M^5*Sqrt[Pi/13585]*u^7)/
       (b^3*E^u) + (((4861571955267901*I)/25059851344281600)*d^5*K0^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 + (((11824755908919727*I)/10739936290406400)*
        d^7*K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((61171647962431*I)/122044730572800)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^7)/
       b^3 - (((248687559816173*I)/976357844582400)*d^11*K0^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 + (((4503579766447*I)/325452614860800)*d^13*
        K0^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((31925707661*I)/1952715689164800)*d^17*K0^2*M^5*Sqrt[Pi/13585]*u^7)/
       b^3 + (((485672784984913*I)/13421723953397760)*d*K1*M^5*Sqrt[Pi/13585]*
        u^7)/(b^3*E^u) + (((58092199213454183*I)/268434479067955200)*d^3*K1*
        M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) - 
      (((40105656329296073*I)/173985310507008000)*d^5*K1*M^5*Sqrt[Pi/13585]*
        u^7)/(b^3*E^u) - (((1040953096323453373*I)/3461391966928896000)*d^7*
        K1*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) + 
      (((33053962421327*I)/136103804928000)*d^9*K1*M^5*Sqrt[Pi/13585]*u^7)/
       (b^3*E^u) + (((3743236603111*I)/94923679334400)*d^11*K1*M^5*
        Sqrt[Pi/13585]*u^7)/(b^3*E^u) - (((8408910343*I)/2260087603200)*d^13*
        K1*M^5*Sqrt[Pi/13585]*u^7)/(b^3*E^u) + 
      (((14847431*I)/196529356800)*d^15*K1*M^5*Sqrt[Pi/13585]*u^7)/
       (b^3*E^u) + (((2204015936911081*I)/7370544513024000)*d^5*K1^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 + (((10458441070764439*I)/5966631272448000)*
        d^7*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - 
      (((398360001349097*I)/488178922291200)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^7)/
       b^3 - (((378736686030649*I)/976357844582400)*d^11*K1^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 + (((101899220541409*I)/4881789222912000)*
        d^13*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((91656611029*I)/1627263074304000)*d^15*K1^2*M^5*Sqrt[Pi/13585]*u^7)/
       b^3 - (((28021002643*I)/1084842049536000)*d^17*K1^2*M^5*Sqrt[Pi/13585]*
        u^7)/b^3 + (((3224339101*I)/976357844582400)*d^15*K0^2*M^5*
        Sqrt[(11*Pi)/1235]*u^7)/b^3 - 
      (((348794265388831*I)/50119702688563200)*d*K1^2*M^5*Sqrt[(13*Pi)/1045]*
        u^7)/b^3 - (((833578454661053*I)/13922139635712000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/1045]*u^7)/b^3 - (((380921393*I)/2260087603200)*d^13*K0*
        M^5*Sqrt[(19*Pi)/715]*u^7)/(b^3*E^u) - 
      (((452658791992733*I)/150359108065689600)*d*K0^2*M^5*Sqrt[(19*Pi)/715]*
        u^7)/b^3 - (((1380329639078921*I)/2784427927142400)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[13585]*b^3) + 
      (((1290449721763921*I)/142970537764454400)*d*K0*M^5*Sqrt[Pi/13585]*u^8)/
       (b^3*E^u) + (((4946478553512581*I)/101179149802536960)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((147898021618344733*I)/2740268640485376000)*d^5*K0*M^5*Sqrt[Pi/13585]*
        u^8)/(b^3*E^u) - (((116510838562555247*I)/1730695983464448000)*d^7*K0*
        M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) + 
      (((2802298203090409*I)/50902823043072000)*d^9*K0*M^5*Sqrt[Pi/13585]*
        u^8)/(b^3*E^u) + (((434973952837*I)/47461839667200)*d^11*K0*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) - (((67447*I)/78825600)*d^13*K0*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) + (((38481419*I)/2260087603200)*d^15*K0*
        M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) + 
      (((14529807255157237*I)/1160584365382041600)*d*K1*M^5*Sqrt[Pi/13585]*
        u^8)/(b^3*E^u) + (((5448864521150600513*I)/98649671057473536000)*d^3*
        K1*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((6668559532380064339*I)/98649671057473536000)*d^5*K1*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((28856650742342261*I)/399391380799488000)*d^7*K1*M^5*Sqrt[Pi/13585]*
        u^8)/(b^3*E^u) + (((2132297821569697*I)/33935215362048000)*d^9*K1*M^5*
        Sqrt[Pi/13585]*u^8)/(b^3*E^u) - (((32804325979*I)/33901314048000)*
        d^13*K1*M^5*Sqrt[Pi/13585]*u^8)/(b^3*E^u) - 
      (((2197094304194087*I)/37589777016422400)*d*K0*K1*M^5*Sqrt[Pi/13585]*
        u^8)/b^3 - (((3440442162410081*I)/7831203545088000)*d^3*K0*K1*M^5*
        Sqrt[Pi/13585]*u^8)/b^3 + (((3565301496320749*I)/15662407090176000)*
        d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((3064692489992291*I)/3356230090752000)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*
        u^8)/b^3 + (((6419200136963*I)/610223652864000)*d^13*K0*K1*M^5*
        Sqrt[Pi/13585]*u^8)/b^3 + (((18153622987*I)/305111826432000)*d^15*K0*
        K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - (((5549892889*I)/348699230208000)*
        d^17*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + 
      (((314843*I)/179372032000)*d^15*K1*M^5*Sqrt[(11*Pi)/1235]*u^8)/
       (b^3*E^u) - (((133828239731*I)/3874435891200)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^8)/b^3 - (((64001858203*I)/4068157685760)*d^11*
        K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^8)/b^3 + 
      (((382568946791*I)/711927595008000)*d^11*K1*M^5*Sqrt[(19*Pi)/715]*u^8)/
       (b^3*E^u) + (((237631927062280111*I)/78919736845978828800)*d*K0*M^5*
        Sqrt[Pi/13585]*u^9)/(b^3*E^u) + 
      (((214925375663592653*I)/23211687307640832000)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^9)/(b^3*E^u) - 
      (((4968714105015577253*I)/394598684229894144000)*d^5*K0*M^5*
        Sqrt[Pi/13585]*u^9)/(b^3*E^u) - 
      (((2982975436335211*I)/228223646171136000)*d^7*K0*M^5*Sqrt[Pi/13585]*
        u^9)/(b^3*E^u) + (((61581174096821*I)/5288604991488000)*d^9*K0*M^5*
        Sqrt[Pi/13585]*u^9)/(b^3*E^u) + (((785384697919*I)/406815768576000)*
        d^11*K0*M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) - 
      (((25273375013*I)/135605256192000)*d^13*K0*M^5*Sqrt[Pi/13585]*u^9)/
       (b^3*E^u) + (((157603063*I)/45201752064000)*d^15*K0*M^5*Sqrt[Pi/13585]*
        u^9)/(b^3*E^u) - (((36317197151567*I)/4698722127052800)*d*K0^2*M^5*
        Sqrt[Pi/13585]*u^9)/b^3 + (((662719827360133*I)/6712460181504000)*d^7*
        K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((6142299255541*I)/122044730572800)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 - (((396334806631*I)/17434961510400)*d^11*K0^2*M^5*Sqrt[Pi/13585]*
        u^9)/b^3 + (((696564375907*I)/610223652864000)*d^13*K0^2*M^5*
        Sqrt[Pi/13585]*u^9)/b^3 + (((182922643*I)/22600876032000)*d^15*K0^2*
        M^5*Sqrt[Pi/13585]*u^9)/b^3 - (((416932331*I)/203407884288000)*d^17*
        K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((257812358587607519*I)/131532894743298048000)*d*K1*M^5*Sqrt[Pi/13585]*
        u^9)/(b^3*E^u) + (((5540441770449869671*I)/394598684229894144000)*d^3*
        K1*M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) - 
      (((6867051437275034171*I)/394598684229894144000)*d^5*K1*M^5*
        Sqrt[Pi/13585]*u^9)/(b^3*E^u) - 
      (((279898171678074899*I)/20768351801573376000)*d^7*K1*M^5*
        Sqrt[Pi/13585]*u^9)/(b^3*E^u) + 
      (((5292997736636279*I)/407222584344576000)*d^9*K1*M^5*Sqrt[Pi/13585]*
        u^9)/(b^3*E^u) + (((5942160806027*I)/2847710380032000)*d^11*K1*M^5*
        Sqrt[Pi/13585]*u^9)/(b^3*E^u) - (((28423977931*I)/135605256192000)*
        d^13*K1*M^5*Sqrt[Pi/13585]*u^9)/(b^3*E^u) + 
      (((62880287*I)/15067250688000)*d^15*K1*M^5*Sqrt[Pi/13585]*u^9)/
       (b^3*E^u) - (((5284894810343*I)/587340265881600)*d*K1^2*M^5*
        Sqrt[Pi/13585]*u^9)/b^3 + (((412480697365609*I)/9397444254105600)*d^5*
        K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((17250368848759*I)/131616866304000)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 - (((1603076171*I)/610223652864000)*d^17*K1^2*M^5*Sqrt[Pi/13585]*
        u^9)/b^3 - (((3855113742847*I)/610223652864000)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/1235]*u^9)/b^3 + (((430354667*I)/610223652864000)*d^15*
        K1^2*M^5*Sqrt[(11*Pi)/1235]*u^9)/b^3 + 
      (((111985416836981*I)/46987221270528000)*d^5*K0^2*M^5*
        Sqrt[(13*Pi)/1045]*u^9)/b^3 - (((14768845169423*I)/2763954192384000)*
        d^3*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^9)/b^3 + 
      (((9806866589*I)/87174807552000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^9)/
       b^3 - (((914391829187*I)/610223652864000)*d^11*K1^2*M^5*
        Sqrt[(19*Pi)/715]*u^9)/b^3 - 
      (((2352689163383359*I)/46987221270528000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[13585]*b^3) + (((36107892744066623*I)/197299342114947072000)*d*
        K0*M^5*Sqrt[Pi/13585]*u^10)/(b^3*E^u) + 
      (((42802810673250269*I)/17936303828631552000)*d^3*K0*M^5*Sqrt[Pi/13585]*
        u^10)/(b^3*E^u) - (((576126113732219837*I)/197299342114947072000)*d^5*
        K0*M^5*Sqrt[Pi/13585]*u^10)/(b^3*E^u) - 
      (((1110417100621151*I)/610833876516864000)*d^7*K0*M^5*Sqrt[Pi/13585]*
        u^10)/(b^3*E^u) + (((386977330916389*I)/203611292172288000)*d^9*K0*
        M^5*Sqrt[Pi/13585]*u^10)/(b^3*E^u) + 
      (((432228752203*I)/1423855190016000)*d^11*K0*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((18102169*I)/22600876032000)*d^15*K0*M^5*Sqrt[Pi/13585]*
        u^10)/(b^3*E^u) + (((1088058782922043*I)/1992922647625728000)*d*K1*
        M^5*Sqrt[Pi/13585]*u^10)/(b^3*E^u) + 
      (((414866135134082257*I)/197299342114947072000)*d^3*K1*M^5*
        Sqrt[Pi/13585]*u^10)/(b^3*E^u) - 
      (((651245002700816963*I)/197299342114947072000)*d^5*K1*M^5*
        Sqrt[Pi/13585]*u^10)/(b^3*E^u) - 
      (((3460427075103133*I)/2076835180157337600)*d^7*K1*M^5*Sqrt[Pi/13585]*
        u^10)/(b^3*E^u) + (((10721701625501*I)/5220802363392000)*d^9*K1*M^5*
        Sqrt[Pi/13585]*u^10)/(b^3*E^u) + (((87239333281*I)/284771038003200)*
        d^11*K1*M^5*Sqrt[Pi/13585]*u^10)/(b^3*E^u) - 
      (((2910969547*I)/67802628096000)*d^13*K1*M^5*Sqrt[Pi/13585]*u^10)/
       (b^3*E^u) + (((28177447*I)/22600876032000)*d^15*K1*M^5*Sqrt[Pi/13585]*
        u^10)/(b^3*E^u) - (((12757143587*I)/3277416038400)*d*K0*K1*M^5*
        Sqrt[Pi/13585]*u^10)/b^3 - (((12054292868707*I)/533945696256000)*d^3*
        K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((7191364261*I)/483646464000)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((320565998201*I)/7151058432000)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/
       b^3 - (((2246891555039*I)/228833869824000)*d^11*K0*K1*M^5*
        Sqrt[Pi/13585]*u^10)/b^3 + (((6242053663*I)/11441693491200)*d^13*K0*
        K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - (((951547823*I)/915335479296000)*
        d^17*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - 
      (((224301919*I)/67802628096000)*d^13*K0*M^5*Sqrt[(11*Pi)/1235]*u^10)/
       (b^3*E^u) - (((996645440411*I)/457667739648000)*d^9*K0*K1*M^5*
        Sqrt[(11*Pi)/1235]*u^10)/b^3 + (((1200779*I)/114416934912000)*d^15*K0*
        K1*M^5*Sqrt[(13*Pi)/1045]*u^10)/b^3 + 
      (((5681204920201*I)/47934728404992000)*d*K0*M^5*Sqrt[Pi/13585]*u^11)/
       (b^3*E^u) + (((980873901313*I)/8053034372038656)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^11)/(b^3*E^u) - 
      (((38263283799989*I)/91511754227712000)*d^5*K0*M^5*Sqrt[Pi/13585]*u^11)/
       (b^3*E^u) - (((16979823486377*I)/519208795039334400)*d^7*K0*M^5*
        Sqrt[Pi/13585]*u^11)/(b^3*E^u) + (((302301880393*I)/1305200590848000)*
        d^9*K0*M^5*Sqrt[Pi/13585]*u^11)/(b^3*E^u) - 
      (((4029466447*I)/355963797504000)*d^11*K0*M^5*Sqrt[Pi/13585]*u^11)/
       (b^3*E^u) - (((190082047*I)/16950657024000)*d^13*K0*M^5*Sqrt[Pi/13585]*
        u^11)/(b^3*E^u) - (((9835788142867*I)/28192332762316800)*d*K0^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 + (((3360147614947*I)/1006869027225600)*d^7*
        K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((1476031393939*I)/915335479296000)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^11)/
       b^3 - (((60549477097*I)/91533547929600)*d^11*K0^2*M^5*Sqrt[Pi/13585]*
        u^11)/b^3 - (((318720257*I)/457667739648000)*d^15*K0^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((20966753*I)/261524422656000)*d^17*K0^2*
        M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((57730711801151*I)/896815191431577600)*d*K1*M^5*Sqrt[Pi/13585]*u^11)/
       (b^3*E^u) + (((14270883782965097*I)/49324835528736768000)*d^3*K1*M^5*
        Sqrt[Pi/13585]*u^11)/(b^3*E^u) - 
      (((27164740364500603*I)/49324835528736768000)*d^5*K1*M^5*Sqrt[Pi/13585]*
        u^11)/(b^3*E^u) - (((40033933316659*I)/865347991732224000)*d^7*K1*M^5*
        Sqrt[Pi/13585]*u^11)/(b^3*E^u) + 
      (((12983326318003*I)/50902823043072000)*d^9*K1*M^5*Sqrt[Pi/13585]*u^11)/
       (b^3*E^u) - (((77696963*I)/355963797504000)*d^11*K1*M^5*Sqrt[Pi/13585]*
        u^11)/(b^3*E^u) - (((213472547*I)/16950657024000)*d^13*K1*M^5*
        Sqrt[Pi/13585]*u^11)/(b^3*E^u) + 
      (((180206107852003*I)/105721247858688000)*d^5*K1^2*M^5*Sqrt[Pi/13585]*
        u^11)/b^3 + (((2111182839397*I)/629293142016000)*d^7*K1^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((315867719777*I)/161529790464000)*d^9*
        K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((17162383747*I)/274600643788800)*d^13*K1^2*M^5*Sqrt[Pi/13585]*u^11)/
       b^3 - (((528471563*I)/5492012875776000)*d^17*K1^2*M^5*Sqrt[Pi/13585]*
        u^11)/b^3 + (((732737*I)/5650219008000)*d^15*K0*M^5*
        Sqrt[(11*Pi)/1235]*u^11)/(b^3*E^u) + 
      (((252277691*I)/57208467456000)*d^13*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^11)/
       b^3 - (((80877274783*I)/1067891392512000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/1045]*u^11)/b^3 + (((11171809091*I)/652600295424000)*d^5*
        K0^2*M^5*Sqrt[(13*Pi)/1045]*u^11)/b^3 - 
      (((1442927829323*I)/422884991434752000)*d*K1^2*M^5*Sqrt[(13*Pi)/1045]*
        u^11)/b^3 - (((1889983*I)/24517914624000)*d^15*K1^2*M^5*
        Sqrt[(13*Pi)/1045]*u^11)/b^3 + (((935279*I)/16950657024000)*d^15*K1*
        M^5*Sqrt[(19*Pi)/715]*u^11)/(b^3*E^u) - 
      (((3272145179*I)/85812701184000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/715]*u^11)/
       b^3 - (((3166961403241*I)/1321515598233600)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[13585]*b^3) + (((64458386492153*I)/12331208882184192000)*
        d*K0*M^5*Sqrt[Pi/13585]*u^12)/(b^3*E^u) + 
      (((471400046500069*I)/12331208882184192000)*d^3*K0*M^5*Sqrt[Pi/13585]*
        u^12)/(b^3*E^u) - (((297836334142547*I)/12331208882184192000)*d^5*K0*
        M^5*Sqrt[Pi/13585]*u^12)/(b^3*E^u) - 
      (((3839943321889*I)/49923922599936000)*d^7*K0*M^5*Sqrt[Pi/13585]*u^12)/
       (b^3*E^u) + (((530039689939*I)/12725705760768000)*d^9*K0*M^5*
        Sqrt[Pi/13585]*u^12)/(b^3*E^u) + (((367532933*I)/17798189875200)*d^11*
        K0*M^5*Sqrt[Pi/13585]*u^12)/(b^3*E^u) - 
      (((5345881*I)/1412554752000)*d^13*K0*M^5*Sqrt[Pi/13585]*u^12)/
       (b^3*E^u) - (((546713*I)/605380608000)*d^15*K0*M^5*Sqrt[Pi/13585]*
        u^12)/(b^3*E^u) + (((338395301729*I)/53381856632832000)*d*K1*M^5*
        Sqrt[Pi/13585]*u^12)/(b^3*E^u) + 
      (((76769435155901*I)/1761601268883456000)*d^3*K1*M^5*Sqrt[Pi/13585]*
        u^12)/(b^3*E^u) - (((17621780935081*I)/587200422961152000)*d^5*K1*M^5*
        Sqrt[Pi/13585]*u^12)/(b^3*E^u) - 
      (((17925009252977*I)/216336997933056000)*d^7*K1*M^5*Sqrt[Pi/13585]*
        u^12)/(b^3*E^u) + (((132314473667*I)/2936701329408000)*d^9*K1*M^5*
        Sqrt[Pi/13585]*u^12)/(b^3*E^u) - (((1134011*I)/1412554752000)*d^15*K1*
        M^5*Sqrt[Pi/13585]*u^12)/(b^3*E^u) - 
      (((134890411223*I)/15103035408384000)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^12)/
       b^3 - (((33206666309*I)/134848530432000)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*
        u^12)/b^3 + (((110474339*I)/1865493504000)*d^5*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 - (((44452389461*I)/137300321894400)*d^9*K0*
        K1*M^5*Sqrt[Pi/13585]*u^12)/b^3 - (((68724499*I)/686501609472)*d^11*
        K0*K1*M^5*Sqrt[Pi/13585]*u^12)/b^3 + 
      (((3968739391*I)/171625402368000)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^12)/
       b^3 - (((2269409*I)/1373003218944000)*d^17*K0*K1*M^5*Sqrt[Pi/13585]*
        u^12)/b^3 + (((35215457*I)/17798189875200)*d^11*K1*M^5*
        Sqrt[(11*Pi)/1235]*u^12)/(b^3*E^u) - 
      (((1182319*I)/4237664256000)*d^13*K1*M^5*Sqrt[(11*Pi)/1235]*u^12)/
       (b^3*E^u) - (((18407*I)/175127961600)*d^15*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^12)/b^3 + (((4952166097*I)/157323285504000)*d^7*
        K0*K1*M^5*Sqrt[(19*Pi)/715]*u^12)/b^3 + 
      (((687310917191*I)/308280222054604800)*d*K0*M^5*Sqrt[Pi/13585]*u^13)/
       (b^3*E^u) + (((3378147204167*I)/308280222054604800)*d^3*K0*M^5*
        Sqrt[Pi/13585]*u^13)/(b^3*E^u) - 
      (((3447790712909*I)/308280222054604800)*d^5*K0*M^5*Sqrt[Pi/13585]*u^13)/
       (b^3*E^u) - (((1038222833723*I)/81126374224896000)*d^7*K0*M^5*
        Sqrt[Pi/13585]*u^13)/(b^3*E^u) + (((29751160643*I)/4772139660288000)*
        d^9*K0*M^5*Sqrt[Pi/13585]*u^13)/(b^3*E^u) + 
      (((30132079*I)/11123868672000)*d^11*K0*M^5*Sqrt[Pi/13585]*u^13)/
       (b^3*E^u) - (((3622369103*I)/3775758852096000)*d*K0^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 + (((18351004939*I)/314646571008000)*d^7*
        K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((12363748139*I)/343250804736000)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^13)/
       b^3 + (((12444733*I)/1401023692800)*d^13*K0^2*M^5*Sqrt[Pi/13585]*u^13)/
       b^3 + (((18282581*I)/17162540236800)*d^15*K0^2*M^5*Sqrt[Pi/13585]*
        u^13)/b^3 - (((215647*I)/3730987008000)*d^17*K0^2*M^5*Sqrt[Pi/13585]*
        u^13)/b^3 + (((3430609848541*I)/1541401110273024000)*d*K1*M^5*
        Sqrt[Pi/13585]*u^13)/(b^3*E^u) + 
      (((16627092315013*I)/1541401110273024000)*d^3*K1*M^5*Sqrt[Pi/13585]*
        u^13)/(b^3*E^u) - (((773269228217*I)/67017439577088000)*d^5*K1*M^5*
        Sqrt[Pi/13585]*u^13)/(b^3*E^u) - 
      (((988636004333*I)/81126374224896000)*d^7*K1*M^5*Sqrt[Pi/13585]*u^13)/
       (b^3*E^u) + (((486055357*I)/73417533235200)*d^9*K1*M^5*Sqrt[Pi/13585]*
        u^13)/(b^3*E^u) + (((15559*I)/75672576000)*d^15*K1*M^5*Sqrt[Pi/13585]*
        u^13)/(b^3*E^u) + (((38577559*I)/40382447616000)*d*K1^2*M^5*
        Sqrt[Pi/13585]*u^13)/b^3 + (((28833043079*I)/471969856512000)*d^7*
        K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((15698051*I)/480743424000)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((1476014003*I)/85812701184000)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^13)/
       b^3 + (((4090147*I)/4767372288000)*d^15*K1^2*M^5*Sqrt[Pi/13585]*u^13)/
       b^3 - (((1731077*I)/45766773964800)*d^17*K1^2*M^5*Sqrt[Pi/13585]*u^13)/
       b^3 + (((3149*I)/21188321280)*d^13*K0*M^5*Sqrt[(11*Pi)/1235]*u^13)/
       (b^3*E^u) + (((2081*I)/105941606400)*d^15*K0*M^5*Sqrt[(11*Pi)/1235]*
        u^13)/(b^3*E^u) + (((186363383*I)/343250804736000)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/1235]*u^13)/b^3 - (((345618389*I)/539394121728000)*d^5*
        K0^2*M^5*Sqrt[(13*Pi)/1045]*u^13)/b^3 + 
      (((136243*I)/741591244800)*d^11*K1*M^5*Sqrt[(13*Pi)/1045]*u^13)/
       (b^3*E^u) + (((183079*I)/1589124096000)*d^13*K1*M^5*Sqrt[(13*Pi)/1045]*
        u^13)/(b^3*E^u) + (((714872393*I)/1258586284032000)*d^5*K1^2*M^5*
        Sqrt[(19*Pi)/715]*u^13)/b^3 - (((4719657391*I)/471969856512000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[13585]*b^3) - 
      (((28107129007*I)/943939713024000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[13585]*b^3) - (((154871*I)/1716254023680)*d^11*K0^2*M^5*
        Sqrt[(143*Pi)/95]*u^13)/b^3 - (((26553599*I)/3336366039552000)*d*K0*
        M^5*Sqrt[Pi/13585]*u^14)/(b^3*E^u) - 
      (((12671551297*I)/36700026435072000)*d^3*K0*M^5*Sqrt[Pi/13585]*u^14)/
       (b^3*E^u) - (((41289461*I)/57613856256000)*d^5*K0*M^5*Sqrt[Pi/13585]*
        u^14)/(b^3*E^u) + (((790221227*I)/643860112896000)*d^7*K0*M^5*
        Sqrt[Pi/13585]*u^14)/(b^3*E^u) + (((89882267*I)/113622372864000)*d^9*
        K0*M^5*Sqrt[Pi/13585]*u^14)/(b^3*E^u) - 
      (((223943*I)/794562048000)*d^13*K0*M^5*Sqrt[Pi/13585]*u^14)/(b^3*E^u) - 
      (((5737*I)/264854016000)*d^15*K0*M^5*Sqrt[Pi/13585]*u^14)/(b^3*E^u) - 
      (((4197830629*I)/12233342145024000)*d^3*K1*M^5*Sqrt[Pi/13585]*u^14)/
       (b^3*E^u) - (((286901533*I)/403296993792000)*d^5*K1*M^5*Sqrt[Pi/13585]*
        u^14)/(b^3*E^u) + (((788135429*I)/643860112896000)*d^7*K1*M^5*
        Sqrt[Pi/13585]*u^14)/(b^3*E^u) + (((88450837*I)/113622372864000)*d^9*
        K1*M^5*Sqrt[Pi/13585]*u^14)/(b^3*E^u) - 
      (((219913*I)/794562048000)*d^13*K1*M^5*Sqrt[Pi/13585]*u^14)/(b^3*E^u) - 
      (((89*I)/4204032000)*d^15*K1*M^5*Sqrt[Pi/13585]*u^14)/(b^3*E^u) - 
      (((121121983*I)/179798040576000)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^14)/b^3 - 
      (((2133862217*I)/209764380672000)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^14)/
       b^3 - (((13418604217*I)/1887879426048000)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*
        u^14)/b^3 + (((46262166059*I)/1887879426048000)*d^7*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 + (((403744307*I)/42906350592000)*d^9*K0*K1*
        M^5*Sqrt[Pi/13585]*u^14)/b^3 - (((319911157*I)/34325080473600)*d^11*
        K0*K1*M^5*Sqrt[Pi/13585]*u^14)/b^3 - 
      (((14358271*I)/2288338698240)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^14)/b^3 - 
      (((70377157*I)/171625402368000)*d^15*K0*K1*M^5*Sqrt[Pi/13585]*u^14)/
       b^3 + (((15102793*I)/343250804736000)*d^17*K0*K1*M^5*Sqrt[Pi/13585]*
        u^14)/b^3 - (((46589*I)/794562048000)*d^11*K0*M^5*Sqrt[(11*Pi)/1235]*
        u^14)/(b^3*E^u) - (((788113*I)/1112122013184000)*d*K1*M^5*
        Sqrt[(11*Pi)/1235]*u^14)/(b^3*E^u) - 
      (((1279*I)/37836288000)*d^11*K1*M^5*Sqrt[(19*Pi)/715]*u^14)/(b^3*E^u) + 
      (((41681*I)/14806897459200)*d*K0^2*M^5*Sqrt[Pi/13585]*u^15)/b^3 + 
      (((1622033027*I)/1887879426048000)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^15)/
       b^3 - (((1293887863*I)/1887879426048000)*d^7*K0^2*M^5*Sqrt[Pi/13585]*
        u^15)/b^3 - (((25879913*I)/17162540236800)*d^9*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((31961*I)/2724212736000)*d^15*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 + (((284197*I)/114416934912000)*d*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 + (((1652410451*I)/1887879426048000)*d^5*
        K1^2*M^5*Sqrt[Pi/13585]*u^15)/b^3 - 
      (((185620453*I)/269697060864000)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^15)/
       b^3 + (((3373841*I)/7461974016000)*d^13*K1^2*M^5*Sqrt[Pi/13585]*u^15)/
       b^3 - (((1153907*I)/171625402368000)*d^15*K1^2*M^5*Sqrt[Pi/13585]*
        u^15)/b^3 - (((41669*I)/9807165849600)*d^17*K1^2*M^5*Sqrt[Pi/13585]*
        u^15)/b^3 + (((1261639*I)/19069489152000)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/1235]*u^15)/b^3 - (((48649*I)/114416934912000)*d^17*K0^2*
        M^5*Sqrt[(11*Pi)/1235]*u^15)/b^3 + (((84029*I)/1271299276800)*d^11*
        K1^2*M^5*Sqrt[(11*Pi)/1235]*u^15)/b^3 + 
      ((I/39728102400)*d*K0*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) + 
      (((13*I)/39728102400)*d^3*K0*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) + 
      ((I/1233792000)*d^5*K0*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) + 
      (((83*I)/198640512000)*d^11*K0*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) + 
      (((31*I)/39728102400)*d^13*K0*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) + 
      ((I/13242700800)*d^15*K0*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) + 
      (((3299*I)/96148684800)*d^13*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^15)/b^3 + 
      ((I/39728102400)*d*K1*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) + 
      (((13*I)/39728102400)*d^3*K1*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) + 
      ((I/1233792000)*d^5*K1*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) + 
      (((83*I)/198640512000)*d^11*K1*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) + 
      (((31*I)/39728102400)*d^13*K1*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) + 
      ((I/13242700800)*d^15*K1*M^5*Sqrt[(13*Pi)/1045]*u^15)/(b^3*E^u) - 
      (((432371*I)/5363293824000)*d^9*K1^2*M^5*Sqrt[(19*Pi)/715]*u^15)/b^3 + 
      (((450341*I)/2589683712000)*d^3*K0^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[13585]*b^3) + (((328459489*I)/1887879426048000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^15)/(Sqrt[13585]*b^3) - 
      ((I/22071168000)*d^7*K0*M^5*Sqrt[(143*Pi)/95]*u^15)/(b^3*E^u) - 
      ((I/5675443200)*d^9*K0*M^5*Sqrt[(143*Pi)/95]*u^15)/(b^3*E^u) - 
      ((I/22071168000)*d^7*K1*M^5*Sqrt[(143*Pi)/95]*u^15)/(b^3*E^u) - 
      ((I/5675443200)*d^9*K1*M^5*Sqrt[(143*Pi)/95]*u^15)/(b^3*E^u) + 
      (((394099*I)/707954784768000)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^16)/b^3 + 
      (((2968859*I)/88494348096000)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^16)/b^3 - 
      (((173263*I)/30780642816000)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^16)/b^3 - 
      (((6561017*I)/128719051776000)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^16)/b^3 - 
      (((133669*I)/64359525888000)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*u^16)/b^3 + 
      (((75007*I)/7151058432000)*d^15*K0*K1*M^5*Sqrt[Pi/13585]*u^16)/b^3 - 
      (((46337*I)/943939713024000)*d*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/b^3 + 
      (((1157*I)/17162540236800)*d^17*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/
       b^3 + (((23449*I)/32179762944000)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/715]*
        u^16)/b^3 - (((11369*I)/471969856512000)*d*K0^2*M^5*Sqrt[Pi/13585]*
        u^17)/b^3 - (((195287*I)/141590956953600)*d^5*K0^2*M^5*Sqrt[Pi/13585]*
        u^17)/b^3 + (((15737*I)/4597108992000)*d^9*K0^2*M^5*Sqrt[Pi/13585]*
        u^17)/b^3 + (((45091*I)/64359525888000)*d^11*K0^2*M^5*Sqrt[Pi/13585]*
        u^17)/b^3 - (((10259*I)/21453175296000)*d^15*K0^2*M^5*Sqrt[Pi/13585]*
        u^17)/b^3 - (((97*I)/4767372288000)*d^17*K0^2*M^5*Sqrt[Pi/13585]*
        u^17)/b^3 - (((757*I)/31464657100800)*d*K1^2*M^5*Sqrt[Pi/13585]*u^17)/
       b^3 - (((970681*I)/707954784768000)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^17)/
       b^3 - (((107251*I)/707954784768000)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^17)/
       b^3 + (((2237*I)/656729856000)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^17)/b^3 + 
      (((8909*I)/12871905177600)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^17)/b^3 - 
      (((1129*I)/2383686144000)*d^15*K1^2*M^5*Sqrt[Pi/13585]*u^17)/b^3 - 
      (((859*I)/42906350592000)*d^17*K1^2*M^5*Sqrt[Pi/13585]*u^17)/b^3 - 
      (((1663*I)/12871905177600)*d^13*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^17)/b^3 - 
      (((8273*I)/64359525888000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^17)/b^3 - 
      (((521*I)/64359525888000)*d^7*K0^2*M^5*Sqrt[(19*Pi)/715]*u^17)/b^3 - 
      (((2201*I)/5663638278144)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[13585]*b^3) - (((273991*I)/707954784768000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[13585]*b^3) + ((I/16856066304000)*d*K0*K1*M^5*
        Sqrt[Pi/13585]*u^18)/b^3 + ((I/312149376000)*d^3*K0*K1*M^5*
        Sqrt[Pi/13585]*u^18)/b^3 + (((137*I)/8428033152000)*d^5*K0*K1*M^5*
        Sqrt[Pi/13585]*u^18)/b^3 + ((I/109454976000)*d^15*K0*K1*M^5*
        Sqrt[Pi/13585]*u^18)/b^3 + ((I/1532369664000)*d^17*K0*K1*M^5*
        Sqrt[Pi/13585]*u^18)/b^3 + ((I/2809344384000)*d^7*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^18)/b^3 - ((I/383092416000)*d^9*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^18)/b^3 - ((I/766184832000)*d^11*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^18)/b^3 + ((I/766184832000)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^18)/b^3)/Pi, 
    ((4739*d^15*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^3)/(113049600*b^3) - 
      (((25783379*I)/89686016)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((61021291*I)/89686016)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((15293159*I)/96092160)*d*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((252522869*I)/224215040)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((45452417*I)/134529024)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 + 
      (((123940111*I)/672645120)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((1157809*I)/224215040)*d^13*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((188763*I)/224215040)*d^15*K1^2*M^5*Sqrt[Pi/13585]*u^3)/b^3 - 
      (((13476017*I)/44843008)*d^7*K1^2*M^5*Sqrt[(5*Pi)/2717]*u^3)/b^3 + 
      (((483467*I)/89686016)*d*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^3)/b^3 + 
      (((33*I)/5275648)*d^15*K0^2*M^5*Sqrt[(11*Pi)/1235]*u^3)/b^3 - 
      (((8765643*I)/89686016)*d^7*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^3)/b^3 - 
      (((17207*I)/89686016)*d^13*K0^2*M^5*Sqrt[(55*Pi)/247]*u^3)/b^3 + 
      (((310151*I)/89686016)*d^11*K0^2*M^5*Sqrt[(65*Pi)/209]*u^3)/b^3 + 
      (((54177709*I)/89686016)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[13585]*b^3) + 
      (((188729*I)/9748480)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[13585]*b^3) + 
      (25111421029*d*K0*K1*M^5*u^3)/(121076121600*b^3*Sqrt[13585*Pi]) + 
      (100911851773*d^3*K0*K1*M^5*u^3)/(121076121600*b^3*Sqrt[13585*Pi]) - 
      (2832356671*d^5*K0*K1*M^5*u^3)/(1754726400*b^3*Sqrt[13585*Pi]) - 
      (9654703193*d^7*K0*K1*M^5*u^3)/(40358707200*b^3*Sqrt[13585*Pi]) + 
      (39013366157*d^9*K0*K1*M^5*u^3)/(40358707200*b^3*Sqrt[13585*Pi]) - 
      (20629381889*d^11*K0*K1*M^5*u^3)/(121076121600*b^3*Sqrt[13585*Pi]) + 
      (42375563*d^13*K0*K1*M^5*u^3)/(2690580480*b^3*Sqrt[13585*Pi]) + 
      (4026697*d^13*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^4)/(5381160960*b^3) + 
      (9262711381099213*d*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^4)/
       (6094839261914726400*b^3) + (((11441889647*I)/37668126720)*d*K0*K1*M^5*
        Sqrt[Pi/13585]*u^4)/b^3 + (((125243206819*I)/37668126720)*d^3*K0*K1*
        M^5*Sqrt[Pi/13585]*u^4)/b^3 - (((53766709541*I)/37668126720)*d^5*K0*
        K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - (((16070275313*I)/2215772160)*d^7*K0*
        K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 + (((443270139943*I)/113004380160)*d^9*
        K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((5092729541*I)/113004380160)*d^13*K0*K1*M^5*Sqrt[Pi/13585]*u^4)/b^3 - 
      (((2405633*I)/37668126720)*d^15*K0*K1*M^5*Sqrt[(11*Pi)/1235]*u^4)/b^3 + 
      (((482657657*I)/22600876032)*d^11*K0*K1*M^5*Sqrt[(55*Pi)/247]*u^4)/
       b^3 + (87187295653*d^3*K0^2*M^5*u^4)/(242152243200*Sqrt[13585]*b^3*
        Sqrt[Pi]) + (1631716658380001*d^3*K1^2*M^5*u^4)/
       (3356230090752000*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (48692668365709691*d*K0^2*M^5*u^4)/(677204362434969600*b^3*
        Sqrt[13585*Pi]) - (59190339953*d^5*K0^2*M^5*u^4)/
       (80717414400*b^3*Sqrt[13585*Pi]) - (4619466113*d^7*K0^2*M^5*u^4)/
       (80717414400*b^3*Sqrt[13585*Pi]) + (2015811461*d^9*K0^2*M^5*u^4)/
       (4748083200*b^3*Sqrt[13585*Pi]) - (991655263*d^11*K0^2*M^5*u^4)/
       (10528358400*b^3*Sqrt[13585*Pi]) + (874073*d^15*K0^2*M^5*u^4)/
       (3843686400*b^3*Sqrt[13585*Pi]) + (199294748991619*d*K1^2*M^5*u^4)/
       (1118743363584000*b^3*Sqrt[13585*Pi]) - 
      (88366764613177*d^5*K1^2*M^5*u^4)/(61022365286400*b^3*Sqrt[13585*Pi]) + 
      (1517341516267553*d^7*K1^2*M^5*u^4)/(3356230090752000*b^3*
        Sqrt[13585*Pi]) + (21165191515649*d^9*K1^2*M^5*u^4)/
       (33901314048000*b^3*Sqrt[13585*Pi]) - 
      (31727589169733*d^11*K1^2*M^5*u^4)/(101703942144000*b^3*
        Sqrt[13585*Pi]) + (646096257617*d^13*K1^2*M^5*u^4)/
       (33901314048000*b^3*Sqrt[13585*Pi]) + (63394843*d^15*K1^2*M^5*u^4)/
       (230621184000*b^3*Sqrt[13585*Pi]) - (3857813985121*d^11*K0*K1*M^5*
        Sqrt[11/(1235*Pi)]*u^5)/(101703942144000*b^3) + 
      (944716179529*d*K0*K1*M^5*Sqrt[13/(1045*Pi)]*u^5)/
       (239730720768000*b^3) + (((1137415337*I)/7533625344)*d*K0^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 - (((9815771309*I)/12556042240)*d^5*K0^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 - (((18745671449*I)/7533625344)*d^7*K0^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 + (((163553853173*I)/113004380160)*d^9*K0^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 + (((9278497939*I)/22600876032)*d^11*K0^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 - (((1664661511*I)/113004380160)*d^13*
        K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - (((7494191*I)/37668126720)*d^15*
        K0^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + (((3236049170051*I)/6780262809600)*
        d*K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - 
      (((16450254744977*I)/6780262809600)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^5)/
       b^3 - (((1727639243761*I)/271210512384)*d^7*K1^2*M^5*Sqrt[Pi/13585]*
        u^5)/b^3 + (((342257199419*I)/90403504128)*d^9*K1^2*M^5*
        Sqrt[Pi/13585]*u^5)/b^3 + (((851509041673*I)/753362534400)*d^11*K1^2*
        M^5*Sqrt[Pi/13585]*u^5)/b^3 - (((35241118307*I)/753362534400)*d^13*
        K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 - (((89766029*I)/452017520640)*d^15*
        K1^2*M^5*Sqrt[Pi/13585]*u^5)/b^3 + (((16022953853*I)/12556042240)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[13585]*b^3) + 
      (((23390831892667*I)/6780262809600)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[13585]*b^3) - (780550853568989*d^3*K0*K1*M^5*u^5)/
       (3356230090752000*b^3*Sqrt[13585*Pi]) - 
      (50379807104663*d^5*K0*K1*M^5*u^5)/(83905752268800*b^3*
        Sqrt[13585*Pi]) + (886144947244693*d^7*K0*K1*M^5*u^5)/
       (671246018150400*b^3*Sqrt[13585*Pi]) - 
      (140963823549*d^9*K0*K1*M^5*u^5)/(986546176000*b^3*Sqrt[13585*Pi]) + 
      (182446770383*d^13*K0*K1*M^5*u^5)/(8475328512000*b^3*Sqrt[13585*Pi]) + 
      (124505387*d^15*K0*K1*M^5*u^5)/(538116096000*b^3*Sqrt[13585*Pi]) - 
      (85777132567369*d^3*K1^2*M^5*Sqrt[13/(1045*Pi)]*u^6)/
       (1342492036300800*b^3) + (4866583112035621*d^7*K1^2*M^5*
        Sqrt[13/(1045*Pi)]*u^6)/(33562300907520000*b^3) + 
      (((16174142851219*I)/37291445452800)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/
       b^3 + (((108851079070589*I)/37291445452800)*d^3*K0*K1*M^5*
        Sqrt[Pi/13585]*u^6)/b^3 - (((84678175859089*I)/37291445452800)*d^5*K0*
        K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 - (((17306472267781*I)/3390131404800)*
        d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/b^3 + 
      (((3550028497993*I)/1130043801600)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*u^6)/
       b^3 + (((207370416971*I)/226008760320)*d^11*K0*K1*M^5*Sqrt[Pi/13585]*
        u^6)/b^3 - (((8090146703*I)/226008760320)*d^13*K0*K1*M^5*
        Sqrt[Pi/13585]*u^6)/b^3 - (((892013*I)/53811609600)*d^15*K0*K1*M^5*
        Sqrt[(13*Pi)/1045]*u^6)/b^3 - (404023835264999*d^3*K0^2*M^5*u^6)/
       (2237486727168000*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (42488277374287*d*K0^2*M^5*u^6)/(1678115045376000*b^3*Sqrt[13585*Pi]) + 
      (15469402260199*d^5*K0^2*M^5*u^6)/(223748672716800*b^3*
        Sqrt[13585*Pi]) + (2744322163297861*d^7*K0^2*M^5*u^6)/
       (6712460181504000*b^3*Sqrt[13585*Pi]) - 
      (2670679582993*d^9*K0^2*M^5*u^6)/(15538102272000*b^3*Sqrt[13585*Pi]) - 
      (21259413494107*d^11*K0^2*M^5*u^6)/(203407884288000*b^3*
        Sqrt[13585*Pi]) + (145069894943*d^13*K0^2*M^5*u^6)/
       (33901314048000*b^3*Sqrt[13585*Pi]) + (91760533*d^15*K0^2*M^5*u^6)/
       (3228696576000*b^3*Sqrt[13585*Pi]) - (1770612055589743*d*K1^2*M^5*u^6)/
       (16781150453760000*b^3*Sqrt[13585*Pi]) + 
      (2663291877617099*d^5*K1^2*M^5*u^6)/(8390575226880000*b^3*
        Sqrt[13585*Pi]) - (4772155961181029*d^9*K1^2*M^5*u^6)/
       (5593716817920000*b^3*Sqrt[13585*Pi]) - 
      (439787237809963*d^11*K1^2*M^5*u^6)/(1017039421440000*b^3*
        Sqrt[13585*Pi]) + (82144305953*d^13*K1^2*M^5*u^6)/
       (4237664256000*b^3*Sqrt[13585*Pi]) - (148278329*d^15*K1^2*M^5*u^6)/
       (1076232192000*b^3*Sqrt[13585*Pi]) - 
      (9848662113643*d^3*K0*K1*M^5*Sqrt[19/(715*Pi)]*u^7)/
       (271459786752000*b^3) + (((17158705373*I)/207174696960)*d*K0^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 - (((30086407093*I)/35313868800)*d^7*K0^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 + (((7224146971*I)/13452902400)*d^9*K0^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 - (((560350229*I)/94170316800)*d^13*K0^2*M^5*
        Sqrt[Pi/13585]*u^7)/b^3 + (((6079206719681*I)/46614306816000)*d*K1^2*
        M^5*Sqrt[Pi/13585]*u^7)/b^3 - (((3665098559461*I)/5179367424000)*d^5*
        K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 - (((1123873135921*I)/847532851200)*
        d^7*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((146142489973*I)/169506570240)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^7)/b^3 + 
      (((1005027736949*I)/4237664256000)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^7)/
       b^3 - (((12587004851*I)/1412554752000)*d^13*K1^2*M^5*Sqrt[Pi/13585]*
        u^7)/b^3 - (((14992891*I)/201793536000)*d^15*K1^2*M^5*Sqrt[Pi/13585]*
        u^7)/b^3 - (((4846213243*I)/147981926400)*d^5*K0^2*M^5*
        Sqrt[(13*Pi)/1045]*u^7)/b^3 + (((428879387*I)/35313868800)*d^11*K0^2*
        M^5*Sqrt[(13*Pi)/1045]*u^7)/b^3 - (((60001*I)/17656934400)*d^15*K0^2*
        M^5*Sqrt[(13*Pi)/1045]*u^7)/b^3 + (((1994423550527*I)/46614306816000)*
        d^3*K1^2*M^5*Sqrt[(19*Pi)/715]*u^7)/b^3 + 
      (((98278270609*I)/194226278400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[13585]*b^3) - (467309037628663*d*K0*K1*M^5*u^7)/
       (5127573749760000*b^3*Sqrt[13585*Pi]) + 
      (17748466240829707*d^5*K0*K1*M^5*u^7)/(46148163747840000*b^3*
        Sqrt[13585*Pi]) + (1427130157019159*d^7*K0*K1*M^5*u^7)/
       (1048821903360000*b^3*Sqrt[13585*Pi]) - 
      (302487906993827*d^9*K0*K1*M^5*u^7)/(466143068160000*b^3*
        Sqrt[13585*Pi]) - (910119494321*d^11*K0*K1*M^5*u^7)/
       (2763694080000*b^3*Sqrt[13585*Pi]) + (363555499*d^13*K0*K1*M^5*u^7)/
       (26905804800*b^3*Sqrt[13585*Pi]) - (968629*d^15*K0*K1*M^5*u^7)/
       (8408064000*b^3*Sqrt[13585*Pi]) + (((30585401167*I)/431613952000)*d*K0*
        K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 + (((962925143*I)/2297856000)*d^3*K0*
        K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - (((2211397153213*I)/5826788352000)*
        d^5*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/b^3 - 
      (((283229912789*I)/423766425600)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*u^8)/
       b^3 + (((93270211379*I)/211883212800)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*
        u^8)/b^3 + (((259114650217*I)/2118832128000)*d^11*K0*K1*M^5*
        Sqrt[Pi/13585]*u^8)/b^3 - (((1341839*I)/300288000)*d^13*K0*K1*M^5*
        Sqrt[Pi/13585]*u^8)/b^3 - (((35266681*I)/706277376000)*d^15*K0*K1*M^5*
        Sqrt[Pi/13585]*u^8)/b^3 - (1046819039485399*d^3*K0^2*M^5*u^8)/
       (9229632749568000*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (19897590750020617*d^3*K1^2*M^5*u^8)/(96911143870464000*Sqrt[13585]*b^3*
        Sqrt[Pi]) - (207990508875571*d*K0^2*M^5*u^8)/(15382721249280000*b^3*
        Sqrt[13585*Pi]) + (61560193646473*d^5*K0^2*M^5*u^8)/
       (1003220951040000*b^3*Sqrt[13585*Pi]) + 
      (913049988264839*d^7*K0^2*M^5*u^8)/(4195287613440000*b^3*
        Sqrt[13585*Pi]) - (2628797279599*d^9*K0^2*M^5*u^8)/
       (27420180480000*b^3*Sqrt[13585*Pi]) - 
      (2475512771513*d^11*K0^2*M^5*u^8)/(42376642560000*b^3*Sqrt[13585*Pi]) + 
      (297842429*d^13*K0^2*M^5*u^8)/(132427008000*b^3*Sqrt[13585*Pi]) - 
      (1652813*d^15*K0^2*M^5*u^8)/(80717414400*b^3*Sqrt[13585*Pi]) - 
      (3823915995826517*d*K1^2*M^5*u^8)/(121138929838080000*b^3*
        Sqrt[13585*Pi]) + (119313015522035711*d^5*K1^2*M^5*u^8)/
       (969111438704640000*b^3*Sqrt[13585*Pi]) + 
      (5997415647631843*d^7*K1^2*M^5*u^8)/(14683506647040000*b^3*
        Sqrt[13585*Pi]) - (427758648072887*d^9*K1^2*M^5*u^8)/
       (2097643806720000*b^3*Sqrt[13585*Pi]) - 
      (117134961319*d^11*K1^2*M^5*u^8)/(1246371840000*b^3*Sqrt[13585*Pi]) + 
      (82410066353*d^13*K1^2*M^5*u^8)/(25425985536000*b^3*Sqrt[13585*Pi]) - 
      (2906083*d^15*K1^2*M^5*u^8)/(201793536000*b^3*Sqrt[13585*Pi]) + 
      (169085089*d^13*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^9)/(1271299276800*b^3) - 
      (162883937904615116431*d^15*K0*K1*M^5*Sqrt[11/(1235*Pi)]*u^9)/
       (4504882069599100600320000*b^3) - (5477839723*d^11*K0*K1*M^5*
        Sqrt[13/(1045*Pi)]*u^9)/(1402168320000*b^3) + 
      (((116364823823*I)/15538102272000)*d*K0^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 - 
      (((598807923257*I)/15538102272000)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 - (((60659362943*I)/847532851200)*d^7*K0^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 + (((2303858681*I)/49854873600)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 + (((18720833297*I)/1412554752000)*d^11*K0^2*M^5*Sqrt[Pi/13585]*
        u^9)/b^3 - (((9967523*I)/1412554752000)*d^15*K0^2*M^5*Sqrt[Pi/13585]*
        u^9)/b^3 + (((9445266773*I)/914006016000)*d*K1^2*M^5*Sqrt[Pi/13585]*
        u^9)/b^3 - (((1741416166463*I)/27968584089600)*d^5*K1^2*M^5*
        Sqrt[Pi/13585]*u^9)/b^3 - (((1115167253267*I)/12712992768000)*d^7*
        K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + (((262210717487*I)/4237664256000)*
        d^9*K1^2*M^5*Sqrt[Pi/13585]*u^9)/b^3 + 
      (((69492542057*I)/4237664256000)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^9)/
       b^3 - (((2657389409*I)/4237664256000)*d^13*K1^2*M^5*Sqrt[Pi/13585]*
        u^9)/b^3 - (((12661801*I)/1412554752000)*d^15*K1^2*M^5*Sqrt[Pi/13585]*
        u^9)/b^3 - (((187523737*I)/4237664256000)*d^13*K0^2*M^5*
        Sqrt[(11*Pi)/1235]*u^9)/b^3 + (((2034718195067*I)/46614306816000)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[13585]*b^3) + 
      (((510090270931*I)/8226054144000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[13585]*b^3) - (4625626380527*d*K0*K1*M^5*u^9)/
       (407875184640000*b^3*Sqrt[13585*Pi]) - 
      (1113546965243*d^3*K0*K1*M^5*u^9)/(11123868672000*b^3*Sqrt[13585*Pi]) + 
      (37634170517369*d^5*K0*K1*M^5*u^9)/(815750369280000*b^3*
        Sqrt[13585*Pi]) + (754588256563789*d^7*K0*K1*M^5*u^9)/
       (3670876661760000*b^3*Sqrt[13585*Pi]) - 
      (41724557525659*d^9*K0*K1*M^5*u^9)/(458859582720000*b^3*
        Sqrt[13585*Pi]) + (1813572620447312187941*d^15*K0*K1*M^5*u^9)/
       (4504882069599100600320000*b^3*Sqrt[13585*Pi]) + 
      (3786592886249*d*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^10)/
       (242277859676160000*b^3) - (164847046297*d^11*K1^2*M^5*
        Sqrt[13/(1045*Pi)]*u^10)/(286042337280000*b^3) + 
      (((29847204763*I)/8740182528000)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 + 
      (((11581115101*I)/624298752000)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/
       b^3 - (((150132897847*I)/8740182528000)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*
        u^10)/b^3 - (((5945793577*I)/198640512000)*d^7*K0*K1*M^5*
        Sqrt[Pi/13585]*u^10)/b^3 + (((15785122711*I)/794562048000)*d^9*K0*K1*
        M^5*Sqrt[Pi/13585]*u^10)/b^3 + (((2195982197*I)/397281024000)*d^11*K0*
        K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - (((195655379*I)/794562048000)*d^13*
        K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - 
      (((116477*I)/33106752000)*d^15*K0*K1*M^5*Sqrt[Pi/13585]*u^10)/b^3 - 
      (23000424036229*d^3*K0^2*M^5*u^10)/(2106763997184000*Sqrt[13585]*b^3*
        Sqrt[Pi]) - (10060412858030417*d^3*K1^2*M^5*u^10)/
       (726833579028480000*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (180825807196339*d^5*K0^2*M^5*u^10)/(121138929838080000*b^3*
        Sqrt[13585*Pi]) + (56868753234401*d^7*K0^2*M^5*u^10)/
       (2447251107840000*b^3*Sqrt[13585*Pi]) - 
      (3532685705357*d^9*K0^2*M^5*u^10)/(431867842560000*b^3*
        Sqrt[13585*Pi]) - (81079181401*d^11*K0^2*M^5*u^10)/
       (13621063680000*b^3*Sqrt[13585*Pi]) + (119153093*d^13*K0^2*M^5*u^10)/
       (1059416064000*b^3*Sqrt[13585*Pi]) + (378067*d^15*K0^2*M^5*u^10)/
       (100896768000*b^3*Sqrt[13585*Pi]) - (1512271618512857*d*K1^2*M^5*u^10)/
       (726833579028480000*b^3*Sqrt[13585*Pi]) + 
      (2391187772031287*d^5*K1^2*M^5*u^10)/(363416789514240000*b^3*
        Sqrt[13585*Pi]) + (18528543181259*d^7*K1^2*M^5*u^10)/
       (629293142016000*b^3*Sqrt[13585*Pi]) - 
      (1153837155281*d^9*K1^2*M^5*u^10)/(90638929920000*b^3*Sqrt[13585*Pi]) + 
      (1092439529*d^13*K1^2*M^5*u^10)/(9534744576000*b^3*Sqrt[13585*Pi]) + 
      (1143787*d^15*K1^2*M^5*u^10)/(181614182400*b^3*Sqrt[13585*Pi]) - 
      (10889856174293*d^5*K0*K1*M^5*Sqrt[13/(1045*Pi)]*u^11)/
       (45427098689280000*b^3) + (((5041022017*I)/34960730112000)*d*K0^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((2982985013*I)/11653576704000)*d^5*K0^2*
        M^5*Sqrt[Pi/13585]*u^11)/b^3 - (((7502453489*I)/3178248192000)*d^7*
        K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((3995572001*I)/3178248192000)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 + 
      (((1170426497*I)/3178248192000)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^11)/
       b^3 - (((11079073*I)/454035456000)*d^13*K0^2*M^5*Sqrt[Pi/13585]*u^11)/
       b^3 - (((72803*I)/353138688000)*d^15*K0^2*M^5*Sqrt[Pi/13585]*u^11)/
       b^3 + (((5080459*I)/42376642560)*d*K1^2*M^5*Sqrt[Pi/13585]*u^11)/b^3 - 
      (((14733431773*I)/9534744576000)*d^5*K1^2*M^5*Sqrt[Pi/13585]*u^11)/
       b^3 - (((20353050517*I)/9534744576000)*d^7*K1^2*M^5*Sqrt[Pi/13585]*
        u^11)/b^3 + (((224153911*I)/151345152000)*d^9*K1^2*M^5*Sqrt[Pi/13585]*
        u^11)/b^3 + (((1310866343*I)/3178248192000)*d^11*K1^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((3704839*I)/117712896000)*d^13*K1^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 - (((688301*I)/3178248192000)*d^15*K1^2*M^5*
        Sqrt[Pi/13585]*u^11)/b^3 + (((249096007*I)/1906948915200)*d^3*K1^2*
        M^5*Sqrt[(13*Pi)/1045]*u^11)/b^3 + (((3385470449*I)/3884525568000)*
        d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[13585]*b^3) - 
      (81741699199543*d*K0*K1*M^5*u^11)/(181708394757120000*b^3*
        Sqrt[13585*Pi]) - (149787684803609*d^3*K0*K1*M^5*u^11)/
       (72683357902848000*b^3*Sqrt[13585*Pi]) + 
      (375383334445079*d^7*K0*K1*M^5*u^11)/(33037889955840000*b^3*
        Sqrt[13585*Pi]) - (15974469815897*d^9*K0*K1*M^5*u^11)/
       (5506314992640000*b^3*Sqrt[13585*Pi]) - 
      (401581318499*d^11*K0*K1*M^5*u^11)/(143021168640000*b^3*
        Sqrt[13585*Pi]) - (40488941*d^13*K0*K1*M^5*u^11)/
       (1191843072000*b^3*Sqrt[13585*Pi]) + (1178227*d^15*K0*K1*M^5*u^11)/
       (151345152000*b^3*Sqrt[13585*Pi]) + 
      (533867*d^13*K0^2*M^5*Sqrt[143/(95*Pi)]*u^12)/(1906948915200*b^3) + 
      (((1876747*I)/104049792000)*d*K0*K1*M^5*Sqrt[Pi/13585]*u^12)/b^3 + 
      (((3185085611*I)/13110273792000)*d^3*K0*K1*M^5*Sqrt[Pi/13585]*u^12)/
       b^3 - (((1040773361*I)/6555136896000)*d^5*K0*K1*M^5*Sqrt[Pi/13585]*
        u^12)/b^3 - (((75940349*I)/170263296000)*d^7*K0*K1*M^5*Sqrt[Pi/13585]*
        u^12)/b^3 + (((19320841*I)/66213504000)*d^9*K0*K1*M^5*Sqrt[Pi/13585]*
        u^12)/b^3 + (((26524657*I)/397281024000)*d^11*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 + (((22303*I)/132427008000)*d^15*K0*K1*M^5*
        Sqrt[Pi/13585]*u^12)/b^3 - (((52007*I)/66213504000)*d^13*K0*K1*M^5*
        Sqrt[(19*Pi)/715]*u^12)/b^3 - (10285127487961*d^3*K0^2*M^5*u^12)/
       (363416789514240000*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (252261468571111*d^3*K1^2*M^5*u^12)/(363416789514240000*Sqrt[13585]*b^3*
        Sqrt[Pi]) - (3425342084777*d*K0^2*M^5*u^12)/(121138929838080000*b^3*
        Sqrt[13585*Pi]) - (154100907985807*d^5*K0^2*M^5*u^12)/
       (363416789514240000*b^3*Sqrt[13585*Pi]) + 
      (33771157058293*d^7*K0^2*M^5*u^12)/(33037889955840000*b^3*
        Sqrt[13585*Pi]) - (5414260167137*d^9*K0^2*M^5*u^12)/
       (11012629985280000*b^3*Sqrt[13585*Pi]) - 
      (1695640889*d^11*K0^2*M^5*u^12)/(20431595520000*b^3*Sqrt[13585*Pi]) - 
      (3171829*d^15*K0^2*M^5*u^12)/(454035456000*b^3*Sqrt[13585*Pi]) + 
      (601875246383*d*K1^2*M^5*u^12)/(24227785967616000*b^3*Sqrt[13585*Pi]) + 
      (75157187330971*d^5*K1^2*M^5*u^12)/(121138929838080000*b^3*
        Sqrt[13585*Pi]) + (7494216738301*d^7*K1^2*M^5*u^12)/
       (11012629985280000*b^3*Sqrt[13585*Pi]) - 
      (17756254825951*d^9*K1^2*M^5*u^12)/(33037889955840000*b^3*
        Sqrt[13585*Pi]) - (18662202809*d^11*K1^2*M^5*u^12)/
       (143021168640000*b^3*Sqrt[13585*Pi]) + (15296041*d^13*K1^2*M^5*u^12)/
       (381389783040*b^3*Sqrt[13585*Pi]) - (115201*d^15*K1^2*M^5*u^12)/
       (30269030400*b^3*Sqrt[13585*Pi]) + 
      (3291329*d^13*K0*K1*M^5*Sqrt[13/(1045*Pi)]*u^13)/(11918430720000*b^3) - 
      (695117*d^11*K0*K1*M^5*Sqrt[19/(715*Pi)]*u^13)/(148980384000*b^3) + 
      (((423383*I)/198640512000)*d*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((5227*I)/12161664000)*d^5*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((645361*I)/39728102400)*d^9*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((4371271*I)/198640512000)*d^11*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((34589*I)/198640512000)*d^13*K0^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((5591363*I)/2313577728000)*d*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((2352731*I)/34052659200)*d^7*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((915983*I)/51819264000)*d^9*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 + 
      (((162161*I)/7402752000)*d^11*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((5273*I)/23369472000)*d^15*K1^2*M^5*Sqrt[Pi/13585]*u^13)/b^3 - 
      (((3052549*I)/595921536000)*d^7*K0^2*M^5*Sqrt[(13*Pi)/1045]*u^13)/b^3 - 
      (((6018461*I)/39330821376000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/1045]*u^13)/
       b^3 - (((67*I)/4053888000)*d^15*K0^2*M^5*Sqrt[(19*Pi)/715]*u^13)/b^3 + 
      (((5897*I)/170263296000)*d^13*K1^2*M^5*Sqrt[(19*Pi)/715]*u^13)/b^3 + 
      (((15958247*I)/595921536000)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[13585]*b^3) + (((1126791163*I)/39330821376000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[13585]*b^3) - (146467763573*d*K0*K1*M^5*u^13)/
       (5344364551680000*b^3*Sqrt[13585*Pi]) - 
      (11684192921*d^3*K0*K1*M^5*u^13)/(100949108198400*b^3*Sqrt[13585*Pi]) + 
      (9922188241477*d^5*K0*K1*M^5*u^13)/(90854197378560000*b^3*
        Sqrt[13585*Pi]) + (736053586469*d^7*K0*K1*M^5*u^13)/
       (4129736244480000*b^3*Sqrt[13585*Pi]) - 
      (547785843697*d^9*K0*K1*M^5*u^13)/(8259472488960000*b^3*
        Sqrt[13585*Pi]) + (670619*d^15*K0*K1*M^5*u^13)/
       (94590720000*b^3*Sqrt[13585*Pi]) - 
      (5471*d^15*K0^2*M^5*Sqrt[11/(1235*Pi)]*u^14)/(70943040000*b^3) - 
      (391529921*d^5*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^14)/
       (381740325120000*b^3) + (3007624639*d^9*K0^2*M^5*Sqrt[13/(1045*Pi)]*
        u^14)/(4129736244480000*b^3) - (18283*d^11*K0^2*M^5*
        Sqrt[13/(1045*Pi)]*u^14)/(36785280000*b^3) + 
      (925893907387*d^13*K1^2*M^5*Sqrt[13/(1045*Pi)]*u^14)/
       (664887535361280000*b^3) - (76763*d^3*K1^2*M^5*Sqrt[19/(715*Pi)]*u^14)/
       (362142049500*b^3) + (((102379*I)/178776460800)*d*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 + (((138767*I)/35755292160)*d^3*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 - (((2435089*I)/893882304000)*d^5*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 - (((547361*I)/99320256000)*d^7*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 + (((138419*I)/59592153600)*d^9*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 + (((47*I)/357696000)*d^11*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 + (((67891*I)/59592153600)*d^13*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 + (((3737*I)/19864051200)*d^15*K0*K1*M^5*
        Sqrt[Pi/13585]*u^14)/b^3 - (29935944719*d^3*K0^2*M^5*u^14)/
       (7571183114880000*Sqrt[13585]*b^3*Sqrt[Pi]) + 
      (1287579463*d*K0^2*M^5*u^14)/(2672182275840000*b^3*Sqrt[13585*Pi]) + 
      (43507271*d^7*K0^2*M^5*u^14)/(2294297913600*b^3*Sqrt[13585*Pi]) - 
      (8573129*d^13*K0^2*M^5*u^14)/(1986405120000*b^3*Sqrt[13585*Pi]) + 
      (21542092723*d*K1^2*M^5*u^14)/(45427098689280000*b^3*Sqrt[13585*Pi]) - 
      (576265251323*d^5*K1^2*M^5*u^14)/(45427098689280000*b^3*
        Sqrt[13585*Pi]) + (2671374443*d^7*K1^2*M^5*u^14)/
       (137657874816000*b^3*Sqrt[13585*Pi]) + (10623399133*d^9*K1^2*M^5*u^14)/
       (1376578748160000*b^3*Sqrt[13585*Pi]) - (28541983*d^11*K1^2*M^5*u^14)/
       (4469411520000*b^3*Sqrt[13585*Pi]) - (58068448267*d^13*K1^2*M^5*u^14)/
       (2659550141445120*b^3*Sqrt[13585*Pi]) - (108923*d^15*K1^2*M^5*u^14)/
       (141886080000*b^3*Sqrt[13585*Pi]) + 
      (60953324039*d^7*K0*K1*M^5*Sqrt[13/(1045*Pi)]*u^15)/
       (130602908731680000*b^3) - (4651*d^15*K0*K1*M^5*Sqrt[13/(1045*Pi)]*
        u^15)/(296943570000*b^3) - (686689*d^3*K0*K1*M^5*Sqrt[19/(715*Pi)]*
        u^15)/(89776874880000*b^3) + (64301*d^11*K0*K1*M^5*Sqrt[19/(715*Pi)]*
        u^15)/(8938823040000*b^3) - (((11197*I)/4916352672000)*d*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((40669*I)/100333728000)*d^5*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 + (((77179*I)/148980384000)*d^7*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 + (((84401*I)/148980384000)*d^9*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((50311*I)/148980384000)*d^11*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((1591*I)/8763552000)*d^13*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((613*I)/49660128000)*d^15*K0^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((20249*I)/9832705344000)*d*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((559499*I)/1404672192000)*d^5*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 + (((153071*I)/297960768000)*d^7*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 + (((54599*I)/99320256000)*d^9*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((33181*I)/99320256000)*d^11*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((43*I)/3678528000)*d^15*K1^2*M^5*
        Sqrt[Pi/13585]*u^15)/b^3 - (((2741*I)/297960768000)*d^13*K1^2*M^5*
        Sqrt[(19*Pi)/715]*u^15)/b^3 - (((714661*I)/4916352672000)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[13585]*b^3) - 
      (((1401437*I)/9832705344000)*d^3*K1^2*M^5*Sqrt[Pi]*u^15)/
       (Sqrt[13585]*b^3) - (59809*d*K0*K1*M^5*u^15)/(3933082137600*b^3*
        Sqrt[13585*Pi]) + (894288533*d^5*K0*K1*M^5*u^15)/
       (688289374080000*b^3*Sqrt[13585*Pi]) - (2207679689*d^7*K0*K1*M^5*u^15)/
       (426458477491200*b^3*Sqrt[13585*Pi]) - (315241169*d^9*K0*K1*M^5*u^15)/
       (89776874880000*b^3*Sqrt[13585*Pi]) + (3519169*d^13*K0*K1*M^5*u^15)/
       (2979607680000*b^3*Sqrt[13585*Pi]) + (23782597*d^15*K0*K1*M^5*u^15)/
       (64614920832000*b^3*Sqrt[13585*Pi]) + 
      (967*d^3*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(3575529216000*b^3) + 
      (d^5*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(170263296000*b^3) - 
      (39563*d^7*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(17877646080000*b^3) + 
      (24107*d^9*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(29925624960000*b^3) + 
      (3137*d^11*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(2979607680000*b^3) - 
      (163*d^13*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(198640512000*b^3) - 
      (d^15*K0^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(4053888000*b^3) + 
      (967*d^3*K1^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(3575529216000*b^3) + 
      (d^5*K1^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(170263296000*b^3) - 
      (39563*d^7*K1^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(17877646080000*b^3) + 
      (24107*d^9*K1^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(29925624960000*b^3) + 
      (3137*d^11*K1^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(2979607680000*b^3) - 
      (163*d^13*K1^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(198640512000*b^3) - 
      (d^15*K1^2*M^5*Sqrt[13/(1045*Pi)]*u^16)/(4053888000*b^3) + 
      (d*K0^2*M^5*Sqrt[143/(95*Pi)]*u^16)/(715105843200*b^3) + 
      (d*K1^2*M^5*Sqrt[143/(95*Pi)]*u^16)/(715105843200*b^3) + 
      ((I/29796076800)*d*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/b^3 + 
      (((13*I)/29796076800)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/b^3 + 
      ((I/925344000)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/b^3 + 
      (((83*I)/148980384000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/b^3 + 
      (((31*I)/29796076800)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/b^3 + 
      ((I/9932025600)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/1045]*u^16)/b^3 - 
      (925997*d^3*K0^2*M^5*u^16)/(179553749760000*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      (925997*d^3*K1^2*M^5*u^16)/(179553749760000*Sqrt[13585]*b^3*Sqrt[Pi]) - 
      ((I/16553376000)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/95]*u^16)/b^3 - 
      ((I/4256582400)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/95]*u^16)/b^3 - 
      (1073311*d*K0^2*M^5*u^16)/(4129736244480000*b^3*Sqrt[13585*Pi]) - 
      (2971613*d^5*K0^2*M^5*u^16)/(825947248896000*b^3*Sqrt[13585*Pi]) + 
      (32634389*d^7*K0^2*M^5*u^16)/(1376578748160000*b^3*Sqrt[13585*Pi]) - 
      (1073311*d*K1^2*M^5*u^16)/(4129736244480000*b^3*Sqrt[13585*Pi]) - 
      (2971613*d^5*K1^2*M^5*u^16)/(825947248896000*b^3*Sqrt[13585*Pi]) + 
      (32634389*d^7*K1^2*M^5*u^16)/(1376578748160000*b^3*Sqrt[13585*Pi]))/
     Pi}, 3, 13, 1]}, 3, 5, 1]


==> anc/spectrum_9_9.m <==
SeriesData[G, 0, 
 {SeriesData[p, 0, {(((-1/256*I)*d*K0^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 - 
      ((I/64)*d^3*K0^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      ((I/32)*d^5*K0^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 - 
      (((5*I)/256)*d^9*K0^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      (((5*I)/32)*d*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      (((7*I)/16)*d^3*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 - 
      ((I/8)*d^7*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      (((21*I)/64)*d^9*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 - 
      (((3*I)/64)*d^5*K1^2*M^4*Sqrt[85/(2717*Pi)]*u^2)/b^2 - 
      (((7*I)/256)*d*K0^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) - 
      (((3*I)/64)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) + 
      ((I/8)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) - 
      (((3*I)/256)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) - 
      (((49*I)/64)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) + 
      (((7*I)/16)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) + 
      (((21*I)/64)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) + 
      (((43*I)/240)*d^3*K0*K1*M^4*Sqrt[11/(20995*Pi)]*u^3)/b^2 - 
      (((161*I)/640)*d^5*K0*K1*M^4*Sqrt[17/(13585*Pi)]*u^3)/b^2 + 
      (((401*I)/3840)*d^9*K0*K1*M^4*Sqrt[17/(13585*Pi)]*u^3)/b^2 + 
      (((2701*I)/3840)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[230945*Pi]) - 
      (((83*I)/480)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[230945*Pi]) + 
      ((I/16)*d^9*K0^2*M^4*Sqrt[5/(46189*Pi)]*u^4)/b^2 + 
      (((101*I)/2304)*d^3*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^4)/b^2 - 
      (((131*I)/2304)*d^7*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^4)/b^2 + 
      (((73*I)/3840)*d*K0^2*M^4*Sqrt[11/(20995*Pi)]*u^4)/b^2 + 
      (((61*I)/1920)*d^3*K0^2*M^4*Sqrt[17/(13585*Pi)]*u^4)/b^2 - 
      (((393*I)/320)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      ((I/1920)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((641*I)/3840)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((83*I)/9216)*d*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((943*I)/4608)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((267*I)/1024)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((61*I)/2304)*d^3*K0*K1*M^4*Sqrt[5/(46189*Pi)]*u^5)/b^2 + 
      (((61*I)/4608)*d*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^5)/b^2 - 
      (((13*I)/288)*d^5*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^5)/b^2 + 
      (((103*I)/384)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[230945*Pi]) + 
      (((179*I)/2304)*d^7*K0*K1*M^4*u^5)/(b^2*Sqrt[230945*Pi]) + 
      (((103*I)/512)*d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[230945*Pi]) + 
      (((137*I)/2304)*d*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^6)/b^2 + 
      (((529*I)/4608)*d^3*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^6)/b^2 + 
      (((11*I)/7680)*d^9*K0^2*M^4*Sqrt[11/(20995*Pi)]*u^6)/b^2 + 
      ((I/180)*d^5*K1^2*M^4*Sqrt[11/(20995*Pi)]*u^6)/b^2 - 
      (((3233*I)/92160)*d^5*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^6)/b^2 + 
      (((2009*I)/23040)*d*K0^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) - 
      (((379*I)/11520)*d^3*K0^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) + 
      (((8479*I)/30720)*d^5*K0^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) + 
      (((1267*I)/11520)*d^7*K0^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) - 
      (((581*I)/1536)*d*K1^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) - 
      (((243*I)/512)*d^3*K1^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) - 
      (((371*I)/3840)*d^7*K1^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) + 
      (((131*I)/7680)*d^9*K1^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) + 
      ((I/144)*d^7*K0*K1*M^4*Sqrt[5/(46189*Pi)]*u^7)/b^2 + 
      ((I/2880)*d^5*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^7)/b^2 + 
      ((I/1536)*d*K0*K1*M^4*Sqrt[17/(13585*Pi)]*u^7)/b^2 + 
      (((21*I)/2560)*d*K0*K1*M^4*u^7)/(b^2*Sqrt[230945*Pi]) - 
      (((43*I)/1440)*d^3*K0*K1*M^4*u^7)/(b^2*Sqrt[230945*Pi]) - 
      ((I/32)*d^7*K0*K1*M^4*u^7)/(b^2*Sqrt[230945*Pi]) + 
      ((I/384)*d^9*K0*K1*M^4*u^7)/(b^2*Sqrt[230945*Pi]) + 
      ((I/288)*d*K0^2*M^4*Sqrt[11/(20995*Pi)]*u^8)/b^2 - 
      ((I/320)*d^5*K1^2*M^4*Sqrt[17/(13585*Pi)]*u^8)/b^2 - 
      (((31*I)/1440)*d*K0^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) - 
      ((I/30)*d^3*K0^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) + 
      ((I/60)*d^5*K0^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) - 
      ((I/60)*d*K1^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) + 
      ((I/30)*d^3*K1^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) + 
      (((7*I)/192)*d^5*K1^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]))/Pi, 0, 
    ((((239*I)/5376)*d*K0^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 - 
      (((47*I)/896)*d^7*K0^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      (((20819*I)/256256)*d^9*K0^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      (((47*I)/128)*d*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      (((1777*I)/2688)*d^7*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      (((3*I)/1792)*d^11*K0^2*M^4*Sqrt[11/(20995*Pi)]*u^2)/b^2 - 
      (((181*I)/192)*d^5*K1^2*M^4*Sqrt[11/(20995*Pi)]*u^2)/b^2 + 
      (((6467*I)/118272)*d^3*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^2)/b^2 + 
      (((3*I)/128)*d^9*K1^2*M^4*Sqrt[85/(2717*Pi)]*u^2)/b^2 + 
      ((I/384)*d^3*K1^2*M^4*Sqrt[1235/(187*Pi)]*u^2)/b^2 + 
      (((1091*I)/118272)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) - 
      (((3721*I)/2688)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) + 
      (((2559*I)/9152)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) + 
      (((207*I)/896)*d^7*K1^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) - 
      (((27*I)/128)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) - 
      (((1548061*I)/1128960)*d^5*K0*K1*M^4*Sqrt[11/(20995*Pi)]*u^3)/b^2 + 
      (((24415241*I)/76769280)*d^9*K0*K1*M^4*Sqrt[11/(20995*Pi)]*u^3)/b^2 - 
      (((31393*I)/2257920)*d^11*K0*K1*M^4*Sqrt[11/(20995*Pi)]*u^3)/b^2 + 
      (((662483*I)/2257920)*d^3*K0*K1*M^4*Sqrt[19/(12155*Pi)]*u^3)/b^2 + 
      (((5880437*I)/2257920)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[230945*Pi]) + 
      (((3243041*I)/1128960)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[230945*Pi]) + 
      (((23899*I)/34816)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[230945*Pi]) - 
      (((160561*I)/2709504)*d^7*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^4)/b^2 + 
      (((360581*I)/9031680)*d^9*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^4)/b^2 - 
      (((2631931*I)/4515840)*d^5*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^4)/b^2 + 
      (((6498971*I)/27095040)*d^9*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^4)/b^2 + 
      (((86993*I)/2257920)*d*K0^2*M^4*Sqrt[17/(13585*Pi)]*u^4)/b^2 + 
      (((317*I)/5419008)*d^11*K1^2*M^4*Sqrt[95/(2431*Pi)]*u^4)/b^2 + 
      (((3293371*I)/2257920)*d^3*K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((4332553*I)/1128960)*d^5*K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((729073*I)/1128960)*d^7*K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((51019*I)/86016)*d^9*K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((76429*I)/2257920)*d^11*K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((32715451*I)/27095040)*d*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((3554297*I)/1003520)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((387720947*I)/2927468544)*d^3*K0*K1*M^4*Sqrt[19/(12155*Pi)]*u^5)/
       b^2 + (((12106643*I)/13547520)*d*K0*K1*M^4*u^5)/
       (b^2*Sqrt[230945*Pi]) - (((2698675451*I)/4879114240)*d^3*K0*K1*M^4*
        u^5)/(b^2*Sqrt[230945*Pi]) - (((10492793*I)/2257920)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[230945*Pi]) - (((1049813*I)/6773760)*d^7*K0*K1*M^4*
        u^5)/(b^2*Sqrt[230945*Pi]) + (((26145043*I)/13547520)*d^9*K0*K1*M^4*
        u^5)/(b^2*Sqrt[230945*Pi]) + (((206881*I)/13547520)*d^11*K0*K1*M^4*
        u^5)/(b^2*Sqrt[230945*Pi]) + (((338117*I)/27095040)*d*K1^2*M^4*
        Sqrt[13/(17765*Pi)]*u^6)/b^2 + (((39859*I)/5419008)*d*K0^2*M^4*
        Sqrt[17/(13585*Pi)]*u^6)/b^2 + (((31529*I)/27095040)*d^9*K0^2*M^4*
        Sqrt[187/(1235*Pi)]*u^6)/b^2 + (((1422229*I)/9031680)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[230945*Pi]) - (((2079827*I)/4515840)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((123293*I)/2709504)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((161267*I)/27095040)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((5538451*I)/9031680)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((656273*I)/501760)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((371513*I)/2709504)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((10446949*I)/27095040)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((265789*I)/27095040)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((9599*I)/161280)*d*K0*K1*M^4*u^7)/
       (b^2*Sqrt[230945*Pi]) + (((3027*I)/17920)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[230945*Pi]) - (((2063*I)/5376)*d^5*K0*K1*M^4*u^7)/
       (b^2*Sqrt[230945*Pi]) + (((8273*I)/282240)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[230945*Pi]) + (((134737*I)/1128960)*d^9*K0*K1*M^4*u^7)/
       (b^2*Sqrt[230945*Pi]) + (((7507*I)/1128960)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[230945*Pi]) - (((143809*I)/36900864)*d^11*K0^2*M^4*
        Sqrt[5/(46189*Pi)]*u^8)/b^2 - (((536461*I)/460615680)*d^11*K1^2*M^4*
        Sqrt[11/(20995*Pi)]*u^8)/b^2 + (((6977*I)/298045440)*d*K0^2*M^4*
        Sqrt[13/(17765*Pi)]*u^8)/b^2 + (((139*I)/188160)*d^5*K0^2*M^4*
        Sqrt[17/(13585*Pi)]*u^8)/b^2 - (((238729*I)/372556800)*d^3*K0^2*M^4*
        Sqrt[221/(1045*Pi)]*u^8)/b^2 + (((109657*I)/99348480)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((51285659*I)/372556800)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) - (((1457*I)/80640)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((3503*I)/483840)*d^9*K0^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((321073*I)/15814656)*d^11*K0^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((409*I)/37632)*d*K1^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((11621*I)/564480)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) - (((47*I)/735)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((667*I)/28224)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((1483*I)/188160)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((907241*I)/65802240)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) - (((863*I)/564480)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[230945*Pi]) + (((7747*I)/1693440)*d^3*K0*K1*M^4*u^9)/
       (b^2*Sqrt[230945*Pi]) - (((257*I)/94080)*d^5*K0*K1*M^4*u^9)/
       (b^2*Sqrt[230945*Pi]) - (((173*I)/94080)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[230945*Pi]) + (((2063*I)/1693440)*d^9*K0*K1*M^4*u^9)/
       (b^2*Sqrt[230945*Pi]) + (((173*I)/564480)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[230945*Pi]) - (((113*I)/169344)*d^3*K1^2*M^4*
        Sqrt[5/(46189*Pi)]*u^10)/b^2 + ((I/169344)*d^9*K0^2*M^4*
        Sqrt[11/(20995*Pi)]*u^10)/b^2 + ((I/846720)*d^11*K0^2*M^4*
        Sqrt[11/(20995*Pi)]*u^10)/b^2 - ((I/141120)*d^7*K1^2*M^4*
        Sqrt[11/(20995*Pi)]*u^10)/b^2 + ((I/169344)*d^9*K1^2*M^4*
        Sqrt[11/(20995*Pi)]*u^10)/b^2 + ((I/846720)*d^11*K1^2*M^4*
        Sqrt[11/(20995*Pi)]*u^10)/b^2 + (((13403*I)/11642400)*d^5*K0^2*M^4*
        Sqrt[13/(17765*Pi)]*u^10)/b^2 + (((94903*I)/60540480)*d^7*K0^2*M^4*
        Sqrt[19/(12155*Pi)]*u^10)/b^2 - (((4633*I)/5821200)*d^5*K1^2*M^4*
        Sqrt[19/(12155*Pi)]*u^10)/b^2 - (((1429*I)/846720)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) + (((587*I)/169344)*d^3*K0^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) - (((7957*I)/475200)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) - (((64567*I)/2162160)*d^7*K0^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) + (((1451*I)/846720)*d*K1^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) + (((7957*I)/475200)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]))/Pi, 0, 
    ((((-34141*I)/494592)*d*K0^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 - 
      (((8353*I)/82432)*d*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 - 
      (((243445*I)/247296)*d^3*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      (((135463*I)/123648)*d^7*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      (((269*I)/82432)*d^11*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      (((3943*I)/247296)*d^7*K0^2*M^4*Sqrt[95/(2431*Pi)]*u^2)/b^2 - 
      (((677*I)/494592)*d^11*K0^2*M^4*Sqrt[95/(2431*Pi)]*u^2)/b^2 - 
      (((786871*I)/494592)*d^3*K0^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) + 
      (((279467*I)/123648)*d^5*K0^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) - 
      (((848041*I)/494592)*d^9*K0^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) + 
      (((1447*I)/247296)*d^13*K0^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) + 
      (((345061*I)/61824)*d^5*K1^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) - 
      (((458501*I)/82432)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) - 
      (((3481*I)/41216)*d^13*K1^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) + 
      (((35848481*I)/10386432)*d^5*K0*K1*M^4*Sqrt[5/(46189*Pi)]*u^3)/b^2 + 
      (((74235718273655*I)/40298068242432)*d^7*K0*K1*M^4*Sqrt[5/(46189*Pi)]*
        u^3)/b^2 - (((12148375*I)/124637184)*d^11*K0*K1*M^4*
        Sqrt[5/(46189*Pi)]*u^3)/b^2 - (((486474047*I)/207728640)*d*K0*K1*M^4*
        u^3)/(b^2*Sqrt[230945*Pi]) - (((2540237353*I)/207728640)*d^3*K0*K1*
        M^4*u^3)/(b^2*Sqrt[230945*Pi]) + 
      (((342915147945919*I)/201490341212160)*d^7*K0*K1*M^4*u^3)/
       (b^2*Sqrt[230945*Pi]) - (((8128169509*I)/623185920)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[230945*Pi]) - (((21592997*I)/311592960)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[230945*Pi]) - (((61103513*I)/207728640)*d^3*K0^2*M^4*
        Sqrt[13/(17765*Pi)]*u^4)/b^2 - (((191779799*I)/623185920)*d^9*K0^2*
        M^4*Sqrt[13/(17765*Pi)]*u^4)/b^2 + (((19107397*I)/103864320)*d^7*K0^2*
        M^4*Sqrt[17/(13585*Pi)]*u^4)/b^2 + (((55767753721*I)/75589113600)*d^5*
        K1^2*M^4*Sqrt[17/(13585*Pi)]*u^4)/b^2 - 
      (((98437*I)/249274368)*d^13*K1^2*M^4*Sqrt[17/(13585*Pi)]*u^4)/b^2 - 
      (((2250448163*I)/51984092160)*d*K0^2*M^4*Sqrt[19/(12155*Pi)]*u^4)/b^2 + 
      (((6244837*I)/20772864)*d^5*K0^2*M^4*Sqrt[19/(12155*Pi)]*u^4)/b^2 - 
      (((1148977*I)/124637184)*d^11*K0^2*M^4*Sqrt[19/(12155*Pi)]*u^4)/b^2 + 
      (((6539443*I)/23104040960)*d*K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((2692793*I)/155796480)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((4510246457*I)/2492743680)*d*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((21893358407*I)/2492743680)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((2123325845639*I)/8465980723200)*d^5*K1^2*M^4*u^4)/
       (b^2*Sqrt[230945*Pi]) + (((10441038437*I)/1246371840)*d^7*K1^2*M^4*
        u^4)/(b^2*Sqrt[230945*Pi]) - (((3367700767*I)/356106240)*d^9*K1^2*M^4*
        u^4)/(b^2*Sqrt[230945*Pi]) - (((509020033*I)/830914560)*d^11*K1^2*M^4*
        u^4)/(b^2*Sqrt[230945*Pi]) + (((41074582781989*I)/88567182950400)*d^5*
        K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^5)/b^2 - 
      (((6816049*I)/178053120)*d^11*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^5)/b^2 - 
      (((1907376091*I)/1246371840)*d*K0*K1*M^4*u^5)/(b^2*Sqrt[230945*Pi]) - 
      (((8413524331*I)/1246371840)*d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[230945*Pi]) + 
      (((355868587404983*I)/88567182950400)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[230945*Pi]) + (((3598265707*I)/623185920)*d^7*K0*K1*M^4*u^5)/
       (b^2*Sqrt[230945*Pi]) - (((59683177*I)/8478720)*d^9*K0*K1*M^4*u^5)/
       (b^2*Sqrt[230945*Pi]) - (((76663*I)/22256640)*d^13*K0*K1*M^4*u^5)/
       (b^2*Sqrt[230945*Pi]) - (((20637437*I)/249274368)*d*K1^2*M^4*
        Sqrt[5/(46189*Pi)]*u^6)/b^2 + (((9905197*I)/155796480)*d^7*K0^2*M^4*
        Sqrt[13/(17765*Pi)]*u^6)/b^2 + (((20556439*I)/129830400)*d^5*K1^2*M^4*
        Sqrt[17/(13585*Pi)]*u^6)/b^2 - (((1177392759601*I)/98362943078400)*d*
        K0^2*M^4*Sqrt[19/(12155*Pi)]*u^6)/b^2 - 
      (((247681312009169*I)/6787043072409600)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((640285703*I)/623185920)*d^3*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((31886017*I)/19783680)*d^5*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((1319317001*I)/1246371840)*d^9*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((18424079*I)/207728640)*d^11*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((417029*I)/1246371840)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((2141696677*I)/1246371840)*d^3*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((176746727*I)/135475200)*d^7*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((10846236221*I)/6231859200)*d^9*K1^2*M^4*
        u^6)/(b^2*Sqrt[230945*Pi]) - (((961861*I)/7741440)*d^11*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((429367*I)/623185920)*d^13*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((485243141*I)/4154572800)*d^5*K0*K1*M^4*
        Sqrt[11/(20995*Pi)]*u^7)/b^2 + (((145081*I)/2492743680)*d^13*K0*K1*
        M^4*Sqrt[11/(20995*Pi)]*u^7)/b^2 - (((478813*I)/39567360)*d*K0*K1*M^4*
        Sqrt[17/(13585*Pi)]*u^7)/b^2 - (((2354039*I)/623185920)*d^3*K0*K1*M^4*
        Sqrt[209/(1105*Pi)]*u^7)/b^2 + (((48495701*I)/86553600)*d^7*K0*K1*M^4*
        u^7)/(b^2*Sqrt[230945*Pi]) - (((3272701079*I)/4154572800)*d^9*K0*K1*
        M^4*u^7)/(b^2*Sqrt[230945*Pi]) - (((39117709*I)/623185920)*d^11*K0*K1*
        M^4*u^7)/(b^2*Sqrt[230945*Pi]) + (((55030907*I)/6231859200)*d^5*K0^2*
        M^4*Sqrt[13/(17765*Pi)]*u^8)/b^2 + (((2239*I)/415457280)*d^13*K1^2*
        M^4*Sqrt[13/(17765*Pi)]*u^8)/b^2 - (((55259*I)/138485760)*d^11*K1^2*
        M^4*Sqrt[19/(12155*Pi)]*u^8)/b^2 - (((5311067*I)/311592960)*d*K0^2*
        M^4*u^8)/(b^2*Sqrt[230945*Pi]) - (((91638023*I)/1246371840)*d^3*K0^2*
        M^4*u^8)/(b^2*Sqrt[230945*Pi]) + (((20661343*I)/389491200)*d^7*K0^2*
        M^4*u^8)/(b^2*Sqrt[230945*Pi]) - (((166151509*I)/2336947200)*d^9*K0^2*
        M^4*u^8)/(b^2*Sqrt[230945*Pi]) - (((3336997*I)/534159360)*d^11*K0^2*
        M^4*u^8)/(b^2*Sqrt[230945*Pi]) + (((258299*I)/3739115520)*d^13*K0^2*
        M^4*u^8)/(b^2*Sqrt[230945*Pi]) - (((3363167*I)/103864320)*d*K1^2*M^4*
        u^8)/(b^2*Sqrt[230945*Pi]) - (((143107483*I)/1246371840)*d^3*K1^2*M^4*
        u^8)/(b^2*Sqrt[230945*Pi]) + (((449535617*I)/2077286400)*d^5*K1^2*M^4*
        u^8)/(b^2*Sqrt[230945*Pi]) + (((278023*I)/8243200)*d^7*K1^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) - (((148663741*I)/1557964800)*d^9*K1^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) - (((86729*I)/400619520)*d^11*K0*K1*M^4*
        Sqrt[11/(20995*Pi)]*u^9)/b^2 + (((337*I)/1402168320)*d^13*K0*K1*M^4*
        Sqrt[19/(12155*Pi)]*u^9)/b^2 - (((264533*I)/26707968)*d*K0*K1*M^4*
        u^9)/(b^2*Sqrt[230945*Pi]) - (((23935217*I)/934778880)*d^3*K0*K1*M^4*
        u^9)/(b^2*Sqrt[230945*Pi]) + (((122839063*I)/2336947200)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[230945*Pi]) + (((326231*I)/36514800)*d^7*K0*K1*M^4*
        u^9)/(b^2*Sqrt[230945*Pi]) - (((331072367*I)/14021683200)*d^9*K0*K1*
        M^4*u^9)/(b^2*Sqrt[230945*Pi]) + (((829211501*I)/1336733798400)*d^9*
        K1^2*M^4*Sqrt[17/(13585*Pi)]*u^10)/b^2 + 
      (((4219*I)/93477888)*d^7*K0^2*M^4*Sqrt[55/(4199*Pi)]*u^10)/b^2 - 
      (((389*I)/400619520)*d^11*K0^2*M^4*Sqrt[187/(1235*Pi)]*u^10)/b^2 - 
      (((342427*I)/1869557760)*d*K0^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((382937*I)/934778880)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) - 
      (((2958653*I)/1869557760)*d^5*K0^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) - 
      (((5285143*I)/5608673280)*d^9*K0^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) - 
      (((13537*I)/5608673280)*d^13*K0^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) - 
      (((921337*I)/1869557760)*d*K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) - 
      (((2660327*I)/934778880)*d^3*K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((2026561*I)/373911552)*d^5*K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) - 
      (((30491*I)/51932160)*d^7*K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) - 
      (((125035507*I)/10608998400)*d^9*K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) - 
      (((234739*I)/934778880)*d^11*K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) - 
      (((101*I)/38154240)*d^13*K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((2473*I)/47692800)*d^5*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^11)/b^2 - 
      (((13*I)/200309760)*d^13*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^11)/b^2 - 
      (((18013*I)/155796480)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[230945*Pi]) - 
      (((34949*I)/58423680)*d^3*K0*K1*M^4*u^11)/(b^2*Sqrt[230945*Pi]) + 
      (((224381*I)/292118400)*d^7*K0*K1*M^4*u^11)/(b^2*Sqrt[230945*Pi]) - 
      (((4125467*I)/7010841600)*d^9*K0*K1*M^4*u^11)/(b^2*Sqrt[230945*Pi]) - 
      (((53*I)/381024)*d^11*K0*K1*M^4*u^11)/(b^2*Sqrt[230945*Pi]) + 
      (((37*I)/93477888)*d^11*K1^2*M^4*Sqrt[5/(46189*Pi)]*u^12)/b^2 - 
      (((419*I)/1402168320)*d^3*K0^2*M^4*Sqrt[11/(20995*Pi)]*u^12)/b^2 + 
      (((79*I)/129830400)*d^5*K0^2*M^4*Sqrt[11/(20995*Pi)]*u^12)/b^2 - 
      (((107*I)/166924800)*d^9*K0^2*M^4*Sqrt[11/(20995*Pi)]*u^12)/b^2 - 
      (((47*I)/116847360)*d^3*K1^2*M^4*Sqrt[11/(20995*Pi)]*u^12)/b^2 + 
      (((137*I)/233694720)*d^5*K1^2*M^4*Sqrt[11/(20995*Pi)]*u^12)/b^2 + 
      ((I/2163840)*d^7*K1^2*M^4*Sqrt[11/(20995*Pi)]*u^12)/b^2 - 
      (((31*I)/46738944)*d^9*K1^2*M^4*Sqrt[11/(20995*Pi)]*u^12)/b^2 - 
      (((31*I)/467389440)*d*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^12)/b^2 - 
      (((31*I)/467389440)*d^13*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^12)/b^2 - 
      ((I/13353984)*d*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^12)/b^2 - 
      ((I/13353984)*d^13*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^12)/b^2 + 
      (((17*I)/93477888)*d^11*K0^2*M^4*Sqrt[17/(13585*Pi)]*u^12)/b^2 + 
      ((I/97372800)*d^7*K0^2*M^4*Sqrt[209/(1105*Pi)]*u^12)/b^2 + 
      (((73*I)/467389440)*d*K0^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) - 
      ((I/40061952)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) - 
      (((73*I)/51932160)*d^11*K0^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) + 
      (((73*I)/51932160)*d^13*K0^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) + 
      (((73*I)/467389440)*d*K1^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) - 
      (((73*I)/51932160)*d^11*K1^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) + 
      (((73*I)/51932160)*d^13*K1^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) - 
      ((I/58423680)*d*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^13)/b^2 - 
      ((I/5842368)*d^3*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^13)/b^2 - 
      ((I/5842368)*d^11*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^13)/b^2 - 
      ((I/58423680)*d^13*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^13)/b^2 - 
      ((I/292118400)*d^5*K0*K1*M^4*Sqrt[143/(1615*Pi)]*u^13)/b^2 + 
      ((I/24343200)*d^7*K0*K1*M^4*Sqrt[143/(1615*Pi)]*u^13)/b^2 - 
      ((I/292118400)*d^9*K0*K1*M^4*Sqrt[143/(1615*Pi)]*u^13)/b^2)/Pi, 0, 
    ((((143303960727877*I)/382511822364672)*d^3*K0^2*M^4*Sqrt[5/(46189*Pi)]*
        u^2)/b^2 - (((226741*I)/329728)*d^7*K0^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/
       b^2 + (((2498964005*I)/14711993167872)*d^15*K0^2*M^4*
        Sqrt[5/(46189*Pi)]*u^2)/b^2 - (((1227*I)/824320)*d^15*K1^2*M^4*
        Sqrt[11/(20995*Pi)]*u^2)/b^2 - (((2423*I)/989184)*d^13*K0^2*M^4*
        Sqrt[17/(13585*Pi)]*u^2)/b^2 + (((20477*I)/164864)*d^9*K0^2*M^4*
        Sqrt[19/(12155*Pi)]*u^2)/b^2 + (((6559967*I)/36434944)*d^9*K1^2*M^4*
        Sqrt[19/(12155*Pi)]*u^2)/b^2 + (((1187*I)/5376)*d*K0^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) + (((5022386321207*I)/382511822364672)*d^3*K0^2*
        M^4*u^2)/(b^2*Sqrt[230945*Pi]) - (((1375723*I)/989184)*d^5*K0^2*M^4*
        u^2)/(b^2*Sqrt[230945*Pi]) + (((199183*I)/494592)*d^11*K0^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) + (((1679013649*I)/14711993167872)*d^15*K0^2*M^4*
        u^2)/(b^2*Sqrt[230945*Pi]) - (((540899*I)/824320)*d*K1^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) + (((2846869*I)/2472960)*d^3*K1^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) + (((10095733*I)/2472960)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) - (((4211689*I)/494592)*d^7*K1^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) + (((441*I)/2602496)*d^9*K1^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) + (((444513*I)/824320)*d^11*K1^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) - (((4871*I)/824320)*d^13*K1^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) - (((57853029483004159*I)/2699003418605125632)*
        d^13*K0*K1*M^4*Sqrt[5/(46189*Pi)]*u^3)/b^2 + 
      (((76656379*I)/623185920)*d^11*K0*K1*M^4*Sqrt[19/(12155*Pi)]*u^3)/b^2 - 
      (((933553*I)/1246371840)*d^15*K0*K1*M^4*Sqrt[19/(12155*Pi)]*u^3)/b^2 + 
      (((33823*I)/529920)*d^3*K0*K1*M^4*Sqrt[187/(1235*Pi)]*u^3)/b^2 + 
      (((2382493*I)/2308096)*d*K0*K1*M^4*u^3)/(b^2*Sqrt[230945*Pi]) - 
      (((312880229*I)/46161920)*d^5*K0*K1*M^4*u^3)/(b^2*Sqrt[230945*Pi]) - 
      (((2026796801*I)/83091456)*d^7*K0*K1*M^4*u^3)/(b^2*Sqrt[230945*Pi]) + 
      (((3330510649*I)/207728640)*d^9*K0*K1*M^4*u^3)/(b^2*Sqrt[230945*Pi]) - 
      (((624573465818328937*I)/13495017093025628160)*d^13*K0*K1*M^4*u^3)/
       (b^2*Sqrt[230945*Pi]) - (((149915177*I)/207728640)*d^7*K0^2*M^4*
        Sqrt[11/(20995*Pi)]*u^4)/b^2 + (((10204693*I)/29675520)*d^3*K0^2*M^4*
        Sqrt[13/(17765*Pi)]*u^4)/b^2 + (((38590421*I)/623185920)*d^11*K0^2*
        M^4*Sqrt[13/(17765*Pi)]*u^4)/b^2 + (((1638947*I)/41545728)*d^9*K0^2*
        M^4*Sqrt[143/(1615*Pi)]*u^4)/b^2 + (((37108163*I)/69242880)*d*K0^2*
        M^4*u^4)/(b^2*Sqrt[230945*Pi]) - (((239630681*I)/69242880)*d^5*K0^2*
        M^4*u^4)/(b^2*Sqrt[230945*Pi]) - (((6178457*I)/124637184)*d^13*K0^2*
        M^4*u^4)/(b^2*Sqrt[230945*Pi]) - (((2302189*I)/623185920)*d^15*K0^2*
        M^4*u^4)/(b^2*Sqrt[230945*Pi]) + (((18822473363*I)/12463718400)*d*
        K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((28389375803*I)/2492743680)*d^3*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((46131783359*I)/4985487360)*d^5*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((54843249719*I)/2769715200)*d^7*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((97432229*I)/6924288)*d^9*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((52305027*I)/23080960)*d^11*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((4472532923*I)/24927436800)*d^13*K1^2*M^4*u^4)/
       (b^2*Sqrt[230945*Pi]) - (((21153709*I)/8309145600)*d^15*K1^2*M^4*u^4)/
       (b^2*Sqrt[230945*Pi]) + (((4148399*I)/24729600)*d^11*K0*K1*M^4*
        Sqrt[11/(20995*Pi)]*u^5)/b^2 - (((4590067*I)/445132800)*d^13*K0*K1*
        M^4*Sqrt[13/(17765*Pi)]*u^5)/b^2 + (((50612664313*I)/34275225600)*d*
        K0*K1*M^4*u^5)/(b^2*Sqrt[230945*Pi]) + 
      (((333543295103*I)/34275225600)*d^3*K0*K1*M^4*u^5)/
       (b^2*Sqrt[230945*Pi]) - (((154543012139*I)/17137612800)*d^5*K0*K1*M^4*
        u^5)/(b^2*Sqrt[230945*Pi]) - (((766302191*I)/49459200)*d^7*K0*K1*M^4*
        u^5)/(b^2*Sqrt[230945*Pi]) + (((1505269001*I)/129830400)*d^9*K0*K1*
        M^4*u^5)/(b^2*Sqrt[230945*Pi]) - (((330137*I)/173107200)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[230945*Pi]) - (((232663*I)/12463718400)*d^15*K0^2*
        M^4*Sqrt[11/(20995*Pi)]*u^6)/b^2 - (((18491014837*I)/137100902400)*
        d^5*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^6)/b^2 - 
      (((2536832407*I)/8309145600)*d^7*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^6)/
       b^2 + (((80673081563*I)/274201804800)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((20360273819*I)/11921817600)*d^3*K0^2*M^4*
        u^6)/(b^2*Sqrt[230945*Pi]) - (((653520773*I)/259660800)*d^7*K0^2*M^4*
        u^6)/(b^2*Sqrt[230945*Pi]) + (((1817928323*I)/923238400)*d^9*K0^2*M^4*
        u^6)/(b^2*Sqrt[230945*Pi]) + (((347998597*I)/1083801600)*d^11*K0^2*
        M^4*u^6)/(b^2*Sqrt[230945*Pi]) - (((45356893*I)/2077286400)*d^13*K0^2*
        M^4*u^6)/(b^2*Sqrt[230945*Pi]) + (((3628762147*I)/7789824000)*d*K1^2*
        M^4*u^6)/(b^2*Sqrt[230945*Pi]) + (((21935290121*I)/7789824000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) - 
      (((41044031837*I)/13848576000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((380305073*I)/118702080)*d^9*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) + (((29884551629*I)/62318592000)*d^11*K1^2*M^4*
        u^6)/(b^2*Sqrt[230945*Pi]) - (((1332562807*I)/41545728000)*d^13*K1^2*
        M^4*u^6)/(b^2*Sqrt[230945*Pi]) - (((37971877*I)/124637184000)*d^15*
        K1^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) - 
      (((288889589*I)/249274368000)*d^13*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^7)/
       b^2 - (((2304667*I)/249274368000)*d^15*K0*K1*M^4*Sqrt[17/(13585*Pi)]*
        u^7)/b^2 - (((1710381053*I)/16618291200)*d^7*K0*K1*M^4*
        Sqrt[19/(12155*Pi)]*u^7)/b^2 + (((246008011933*I)/914006016000)*d*K0*
        K1*M^4*u^7)/(b^2*Sqrt[230945*Pi]) + 
      (((1366008526439*I)/914006016000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[230945*Pi]) - (((4639660195241*I)/2742018048000)*d^5*K0*K1*
        M^4*u^7)/(b^2*Sqrt[230945*Pi]) + (((27385903849*I)/16618291200)*d^9*
        K0*K1*M^4*u^7)/(b^2*Sqrt[230945*Pi]) + 
      (((62611202741*I)/249274368000)*d^11*K0*K1*M^4*u^7)/
       (b^2*Sqrt[230945*Pi]) + (((1527715991*I)/498548736000)*d^11*K1^2*M^4*
        Sqrt[11/(20995*Pi)]*u^8)/b^2 + (((8936277899*I)/498548736000)*d^3*
        K1^2*M^4*Sqrt[13/(17765*Pi)]*u^8)/b^2 + 
      (((2458814447*I)/1495646208000)*d^11*K0^2*M^4*Sqrt[17/(13585*Pi)]*u^8)/
       b^2 + (((55875757519*I)/1828012032000)*d*K0^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((890111891741*I)/5484036096000)*d^3*K0^2*M^4*
        u^8)/(b^2*Sqrt[230945*Pi]) - (((115318423807*I)/609337344000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) - 
      (((20515172929*I)/99709747200)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((17515859489*I)/99709747200)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[230945*Pi]) - (((2193861653*I)/1495646208000)*d^13*
        K0^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) - 
      (((740549*I)/30523392000)*d^15*K0^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) + 
      (((3494290337*I)/71221248000)*d*K1^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) - 
      (((151398679253*I)/498548736000)*d^5*K1^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) - (((42879801647*I)/166182912000)*d^7*K1^2*M^4*
        u^8)/(b^2*Sqrt[230945*Pi]) + (((17648040659*I)/71221248000)*d^9*K1^2*
        M^4*u^8)/(b^2*Sqrt[230945*Pi]) - (((14563369*I)/7913472000)*d^13*K1^2*
        M^4*u^8)/(b^2*Sqrt[230945*Pi]) - (((17229119*I)/498548736000)*d^15*
        K1^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) + 
      (((847089857*I)/195858432000)*d^3*K0*K1*M^4*Sqrt[19/(12155*Pi)]*u^9)/
       b^2 + (((67812482191*I)/4113027072000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[230945*Pi]) - (((447246298309*I)/4113027072000)*d^5*K0*K1*
        M^4*u^9)/(b^2*Sqrt[230945*Pi]) - (((31752575923*I)/373911552000)*d^7*
        K0*K1*M^4*u^9)/(b^2*Sqrt[230945*Pi]) + 
      (((166648019*I)/1978368000)*d^9*K0*K1*M^4*u^9)/(b^2*Sqrt[230945*Pi]) + 
      (((12818813053*I)/1121734656000)*d^11*K0*K1*M^4*u^9)/
       (b^2*Sqrt[230945*Pi]) - (((726541199*I)/1121734656000)*d^13*K0*K1*M^4*
        u^9)/(b^2*Sqrt[230945*Pi]) - (((20799083*I)/1121734656000)*d^15*K0*K1*
        M^4*u^9)/(b^2*Sqrt[230945*Pi]) - (((56018947*I)/186955776000)*d^7*
        K0^2*M^4*Sqrt[19/(12155*Pi)]*u^10)/b^2 + 
      (((156951713*I)/186955776000)*d*K0^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((378598793*I)/62318592000)*d^3*K0^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) - 
      (((1433871629*I)/186955776000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) + (((363139949*I)/62318592000)*d^9*K0^2*M^4*
        u^10)/(b^2*Sqrt[230945*Pi]) + (((77200511*I)/112173465600)*d^11*K0^2*
        M^4*u^10)/(b^2*Sqrt[230945*Pi]) - (((5244311*I)/80123904000)*d^13*
        K0^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) - 
      (((1101329*I)/560867328000)*d^15*K0^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((2170806283*I)/881362944000)*d*K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((41095958803*I)/6169540608000)*d^3*K1^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) - (((15255508369*I)/1233908121600)*d^5*K1^2*M^4*
        u^10)/(b^2*Sqrt[230945*Pi]) - (((858657901*I)/186955776000)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[230945*Pi]) + (((4050621689*I)/560867328000)*d^9*
        K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((131430953*I)/186955776000)*d^11*K1^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) - (((16959611*I)/186955776000)*d^13*K1^2*M^4*
        u^10)/(b^2*Sqrt[230945*Pi]) - (((1158461*I)/560867328000)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[230945*Pi]) + (((10837*I)/2243469312)*d^3*K0*K1*
        M^4*Sqrt[209/(1105*Pi)]*u^11)/b^2 + 
      (((12545777*I)/56086732800)*d*K0*K1*M^4*u^11)/(b^2*Sqrt[230945*Pi]) - 
      (((480051227*I)/280433664000)*d^5*K0*K1*M^4*u^11)/
       (b^2*Sqrt[230945*Pi]) - (((20966719*I)/31159296000)*d^7*K0*K1*M^4*
        u^11)/(b^2*Sqrt[230945*Pi]) + (((50638849*I)/40061952000)*d^9*K0*K1*
        M^4*u^11)/(b^2*Sqrt[230945*Pi]) - (((196447*I)/3739115520)*d^11*K0*K1*
        M^4*u^11)/(b^2*Sqrt[230945*Pi]) - (((370949*I)/6231859200)*d^13*K0*K1*
        M^4*u^11)/(b^2*Sqrt[230945*Pi]) - (((5581*I)/11217346560)*d^15*K0*K1*
        M^4*u^11)/(b^2*Sqrt[230945*Pi]) - (((361789*I)/23369472000)*d^7*K1^2*
        M^4*Sqrt[11/(20995*Pi)]*u^12)/b^2 + 
      (((66377*I)/70108416000)*d^13*K1^2*M^4*Sqrt[11/(20995*Pi)]*u^12)/b^2 - 
      (((151691*I)/12241152000)*d^5*K1^2*M^4*Sqrt[17/(13585*Pi)]*u^12)/b^2 + 
      (((127*I)/4006195200)*d^15*K0^2*M^4*Sqrt[19/(12155*Pi)]*u^12)/b^2 - 
      (((10514029*I)/308477030400)*d*K0^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) + 
      (((53492567*I)/308477030400)*d^3*K0^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) + 
      (((88244419*I)/1542385152000)*d^5*K0^2*M^4*u^12)/
       (b^2*Sqrt[230945*Pi]) - (((1160503*I)/3115929600)*d^7*K0^2*M^4*u^12)/
       (b^2*Sqrt[230945*Pi]) + (((9118583*I)/140216832000)*d^9*K0^2*M^4*u^12)/
       (b^2*Sqrt[230945*Pi]) + (((13526923*I)/140216832000)*d^11*K0^2*M^4*
        u^12)/(b^2*Sqrt[230945*Pi]) + (((386951*I)/28043366400)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[230945*Pi]) + (((21090493*I)/257064192000)*d*K1^2*M^4*
        u^12)/(b^2*Sqrt[230945*Pi]) + (((31875359*I)/257064192000)*d^3*K1^2*
        M^4*u^12)/(b^2*Sqrt[230945*Pi]) + (((5436359*I)/70108416000)*d^9*K1^2*
        M^4*u^12)/(b^2*Sqrt[230945*Pi]) + (((6069757*I)/70108416000)*d^11*
        K1^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) + 
      (((26729*I)/70108416000)*d^15*K1^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) - 
      (((2423*I)/4381776000)*d^13*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^13)/b^2 + 
      (((3961*I)/1947456000)*d^7*K0*K1*M^4*Sqrt[17/(13585*Pi)]*u^13)/b^2 + 
      (((257*I)/12049884000)*d*K0*K1*M^4*Sqrt[19/(12155*Pi)]*u^13)/b^2 + 
      (((83*I)/60858000)*d^9*K0*K1*M^4*Sqrt[19/(12155*Pi)]*u^13)/b^2 - 
      (((50009*I)/2313577728000)*d^3*K0*K1*M^4*Sqrt[323/(715*Pi)]*u^13)/b^2 + 
      ((I/34338816)*d^3*K0*K1*M^4*u^13)/(b^2*Sqrt[230945*Pi]) - 
      (((1243939*I)/48199536000)*d^5*K0*K1*M^4*u^13)/(b^2*Sqrt[230945*Pi]) - 
      (((51251*I)/2503872000)*d^11*K0*K1*M^4*u^13)/(b^2*Sqrt[230945*Pi]) - 
      (((8357*I)/17527104000)*d^15*K0*K1*M^4*u^13)/(b^2*Sqrt[230945*Pi]) + 
      ((I/243432000)*d*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 + 
      ((I/21168000)*d^5*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 + 
      (((41*I)/730296000)*d^11*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 + 
      (((53*I)/1460592000)*d^13*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 + 
      (((13*I)/4381776000)*d^15*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 + 
      (((17581*I)/385596288000)*d^3*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 + 
      (((16669*I)/385596288000)*d^5*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 - 
      (((3869*I)/35054208000)*d^7*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 - 
      (((2543*I)/35054208000)*d^9*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 + 
      (((1877*I)/35054208000)*d^11*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 + 
      (((1181*I)/35054208000)*d^13*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 + 
      (((97*I)/35054208000)*d^15*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^14)/b^2 - 
      ((I/97372800)*d^7*K0^2*M^4*Sqrt[143/(1615*Pi)]*u^14)/b^2 - 
      ((I/136930500)*d^9*K0^2*M^4*Sqrt[143/(1615*Pi)]*u^14)/b^2 + 
      ((I/365148000)*d^3*K0^2*M^4*Sqrt[221/(1045*Pi)]*u^14)/b^2 + 
      (((83*I)/385596288000)*d*K1^2*M^4*Sqrt[247/(935*Pi)]*u^14)/b^2 - 
      ((I/27542592000)*d*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^15)/b^2 - 
      (((53*I)/27542592000)*d^3*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^15)/b^2 + 
      (((13*I)/2503872000)*d^7*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^15)/b^2 + 
      (((13*I)/834624000)*d^9*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^15)/b^2 - 
      (((13*I)/2503872000)*d^11*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^15)/b^2 - 
      (((13*I)/2503872000)*d^13*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^15)/b^2 - 
      ((I/2503872000)*d^15*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^15)/b^2 - 
      (((13*I)/27542592000)*d^5*K0*K1*M^4*Sqrt[221/(1045*Pi)]*u^15)/b^2)/Pi, 
    0, ((((-11190317*I)/71221248)*d^11*K0^2*M^4*Sqrt[5/(46189*Pi)]*u^2)/b^2 + 
      (((3981388039596137*I)/6885212802564096)*d^7*K1^2*M^4*
        Sqrt[5/(46189*Pi)]*u^2)/b^2 + (((800351*I)/17805312)*d^13*K1^2*M^4*
        Sqrt[5/(46189*Pi)]*u^2)/b^2 + (((101*I)/10174464)*d^17*K0^2*M^4*
        Sqrt[11/(20995*Pi)]*u^2)/b^2 - (((1258891*I)/10174464)*d^3*K0^2*M^4*
        Sqrt[13/(17765*Pi)]*u^2)/b^2 + (((348977*I)/1695744)*d^3*K1^2*M^4*
        Sqrt[17/(13585*Pi)]*u^2)/b^2 - (((271*I)/19783680)*d^17*K1^2*M^4*
        Sqrt[187/(1235*Pi)]*u^2)/b^2 + (((3*I)/824320)*d^15*K1^2*M^4*
        Sqrt[209/(1105*Pi)]*u^2)/b^2 + (((19451*I)/35610624)*d^5*K0^2*M^4*
        Sqrt[221/(1045*Pi)]*u^2)/b^2 - (((3770981*I)/35610624)*d*K0^2*M^4*
        u^2)/(b^2*Sqrt[230945*Pi]) + (((19856231*I)/4451328)*d^7*K0^2*M^4*
        u^2)/(b^2*Sqrt[230945*Pi]) - (((156985537*I)/71221248)*d^9*K0^2*M^4*
        u^2)/(b^2*Sqrt[230945*Pi]) + (((329653*I)/2543616)*d^13*K0^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) - (((248467*I)/35610624)*d^15*K0^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) + (((4258273*I)/3297280)*d*K1^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) - (((150542683*I)/14837760)*d^5*K1^2*M^4*u^2)/
       (b^2*Sqrt[230945*Pi]) + (((38935092622843171*I)/34426064012820480)*d^7*
        K1^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) + 
      (((76936697*I)/35610624)*d^9*K1^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) - 
      (((186910739*I)/178053120)*d^11*K1^2*M^4*u^2)/(b^2*Sqrt[230945*Pi]) - 
      (((2804719*I)/12819824640)*d^17*K0*K1*M^4*Sqrt[11/(20995*Pi)]*u^3)/
       b^2 + (((24656210449*I)/11217346560)*d^7*K0*K1*M^4*Sqrt[13/(17765*Pi)]*
        u^3)/b^2 - (((11377919467*I)/29912924160)*d^11*K0*K1*M^4*
        Sqrt[13/(17765*Pi)]*u^3)/b^2 - (((52173937*I)/44869386240)*d^15*K0*K1*
        M^4*Sqrt[19/(12155*Pi)]*u^3)/b^2 + (((8966591*I)/427327488)*d*K0*K1*
        M^4*u^3)/(b^2*Sqrt[230945*Pi]) - (((101082654403*I)/12819824640)*d^3*
        K0*K1*M^4*u^3)/(b^2*Sqrt[230945*Pi]) - 
      (((37975751509*I)/8973877248)*d^5*K0*K1*M^4*u^3)/
       (b^2*Sqrt[230945*Pi]) - (((4538659007*I)/369295360)*d^9*K0*K1*M^4*u^3)/
       (b^2*Sqrt[230945*Pi]) + (((2501385571*I)/3204956160)*d^13*K0*K1*M^4*
        u^3)/(b^2*Sqrt[230945*Pi]) - (((759197*I)/12819824640)*d^17*K0^2*M^4*
        Sqrt[11/(20995*Pi)]*u^4)/b^2 - (((284256199*I)/117050572800)*d^15*
        K1^2*M^4*Sqrt[11/(20995*Pi)]*u^4)/b^2 + 
      (((1204697680951*I)/6281714073600)*d^5*K1^2*M^4*Sqrt[17/(13585*Pi)]*
        u^4)/b^2 - (((938445283147*I)/1076865269760)*d^9*K1^2*M^4*
        Sqrt[17/(13585*Pi)]*u^4)/b^2 - (((1533787940999*I)/5384326348800)*
        d^11*K1^2*M^4*Sqrt[17/(13585*Pi)]*u^4)/b^2 + 
      (((107951227*I)/8973877248)*d^5*K0^2*M^4*Sqrt[19/(12155*Pi)]*u^4)/b^2 - 
      (((2751300841*I)/9970974720)*d^9*K0^2*M^4*Sqrt[19/(12155*Pi)]*u^4)/
       b^2 - (((15700127*I)/44869386240)*d^15*K0^2*M^4*Sqrt[19/(12155*Pi)]*
        u^4)/b^2 - (((502554007*I)/2136637440)*d*K0^2*M^4*u^4)/
       (b^2*Sqrt[230945*Pi]) - (((48341127041*I)/12819824640)*d^3*K0^2*M^4*
        u^4)/(b^2*Sqrt[230945*Pi]) + (((236203080103*I)/22434693120)*d^7*K0^2*
        M^4*u^4)/(b^2*Sqrt[230945*Pi]) - (((52555157033*I)/29912924160)*d^11*
        K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((410090749*I)/1602478080)*d^13*K0^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((19555129333673*I)/18845142220800)*d*K1^2*M^4*u^4)/
       (b^2*Sqrt[230945*Pi]) - (((47420298540161*I)/4187809382400)*d^3*K1^2*
        M^4*u^4)/(b^2*Sqrt[230945*Pi]) + (((37800811169743*I)/1346081587200)*
        d^7*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) + 
      (((3946520621*I)/5608673280)*d^13*K1^2*M^4*u^4)/(b^2*Sqrt[230945*Pi]) - 
      (((3857906561*I)/5384326348800)*d^17*K1^2*M^4*u^4)/
       (b^2*Sqrt[230945*Pi]) - (((120180822216461*I)/103648282214400)*d*K0*K1*
        M^4*u^5)/(b^2*Sqrt[230945*Pi]) - (((48354241298509*I)/4606590320640)*
        d^3*K0*K1*M^4*u^5)/(b^2*Sqrt[230945*Pi]) + 
      (((162799790474669*I)/34549427404800)*d^5*K0*K1*M^4*u^5)/
       (b^2*Sqrt[230945*Pi]) + (((175513062901441*I)/7403448729600)*d^7*K0*K1*
        M^4*u^5)/(b^2*Sqrt[230945*Pi]) - (((5096204125799*I)/384594739200)*
        d^9*K0*K1*M^4*u^5)/(b^2*Sqrt[230945*Pi]) - 
      (((10893511411577*I)/2692163174400)*d^11*K0*K1*M^4*u^5)/
       (b^2*Sqrt[230945*Pi]) + (((7762291841*I)/14021683200)*d^13*K0*K1*M^4*
        u^5)/(b^2*Sqrt[230945*Pi]) - (((712488433*I)/38459473920)*d^15*K0*K1*
        M^4*u^5)/(b^2*Sqrt[230945*Pi]) - (((1623488947*I)/2692163174400)*d^17*
        K0*K1*M^4*u^5)/(b^2*Sqrt[230945*Pi]) - 
      (((188872433*I)/13460815872000)*d^17*K1^2*M^4*Sqrt[11/(20995*Pi)]*u^6)/
       b^2 + (((29289692636557*I)/74034487296000)*d^7*K1^2*M^4*
        Sqrt[17/(13585*Pi)]*u^6)/b^2 - (((16498432319*I)/76918947840)*d^9*
        K1^2*M^4*Sqrt[19/(12155*Pi)]*u^6)/b^2 - 
      (((27023251784807*I)/103648282214400)*d*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((17420703725423*I)/8637356851200)*d^3*K0^2*
        M^4*u^6)/(b^2*Sqrt[230945*Pi]) + (((27179516687087*I)/23032951603200)*
        d^5*K0^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) + 
      (((124071728967793*I)/29613794918400)*d^7*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((3313248984217*I)/1346081587200)*d^9*K0^2*
        M^4*u^6)/(b^2*Sqrt[230945*Pi]) - (((193949708213*I)/269216317440)*
        d^11*K0^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) + 
      (((11875976731*I)/128198246400)*d^13*K0^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((7478818777*I)/2692163174400)*d^15*K0^2*M^4*
        u^6)/(b^2*Sqrt[230945*Pi]) - (((18855671*I)/192297369600)*d^17*K0^2*
        M^4*u^6)/(b^2*Sqrt[230945*Pi]) - 
      (((109332684838549*I)/259120705536000)*d*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((388441228541623*I)/115164758016000)*d^3*
        K1^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) + 
      (((45756587993419*I)/21593392128000)*d^5*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((14946539587367*I)/13460815872000)*d^11*K1^2*
        M^4*u^6)/(b^2*Sqrt[230945*Pi]) + (((14987995591*I)/106831872000)*d^13*
        K1^2*M^4*u^6)/(b^2*Sqrt[230945*Pi]) - 
      (((14026462759*I)/3365203968000)*d^15*K1^2*M^4*u^6)/
       (b^2*Sqrt[230945*Pi]) - (((46518504673811*I)/172747137024000)*d*K0*K1*
        M^4*u^7)/(b^2*Sqrt[230945*Pi]) - 
      (((446806301905261*I)/230329516032000)*d^3*K0*K1*M^4*u^7)/
       (b^2*Sqrt[230945*Pi]) + (((29361904370131*I)/20939046912000)*d^5*K0*K1*
        M^4*u^7)/(b^2*Sqrt[230945*Pi]) + 
      (((357990095059847*I)/98712649728000)*d^7*K0*K1*M^4*u^7)/
       (b^2*Sqrt[230945*Pi]) - (((178472248499*I)/78033715200)*d^9*K0*K1*M^4*
        u^7)/(b^2*Sqrt[230945*Pi]) - (((5398051172593*I)/8973877248000)*d^11*
        K0*K1*M^4*u^7)/(b^2*Sqrt[230945*Pi]) + 
      (((3948195029*I)/55738368000)*d^13*K0*K1*M^4*u^7)/
       (b^2*Sqrt[230945*Pi]) - (((5370509323*I)/2991292416000)*d^15*K0*K1*M^4*
        u^7)/(b^2*Sqrt[230945*Pi]) - (((832085647*I)/8973877248000)*d^17*K0*
        K1*M^4*u^7)/(b^2*Sqrt[230945*Pi]) + 
      (((30189947*I)/35054208000)*d^13*K1^2*M^4*Sqrt[11/(20995*Pi)]*u^8)/
       b^2 + (((1572370903177*I)/37017243648000)*d^7*K1^2*M^4*
        Sqrt[13/(17765*Pi)]*u^8)/b^2 - (((19410173*I)/1121734656000)*d^15*
        K1^2*M^4*Sqrt[13/(17765*Pi)]*u^8)/b^2 - 
      (((9024503*I)/8973877248000)*d^17*K1^2*M^4*Sqrt[17/(13585*Pi)]*u^8)/
       b^2 - (((629071999271*I)/230329516032000)*d*K1^2*M^4*
        Sqrt[19/(12155*Pi)]*u^8)/b^2 - (((71727579020353*I)/2072965644288000)*
        d*K0^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) - 
      (((241141131784073*I)/1036482822144000)*d^3*K0^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((188399035073443*I)/1036482822144000)*d^5*
        K0^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) + 
      (((20626456479779*I)/49356324864000)*d^7*K0^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) - (((363822562981*I)/1346081587200)*d^9*K0^2*M^4*
        u^8)/(b^2*Sqrt[230945*Pi]) - (((936204096463*I)/13460815872000)*d^11*
        K0^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) + 
      (((102181426849*I)/13460815872000)*d^13*K0^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) - (((2249372959*I)/13460815872000)*d^15*K0^2*M^4*
        u^8)/(b^2*Sqrt[230945*Pi]) - (((347508599*I)/26921631744000)*d^17*
        K0^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) - 
      (((87179142422759*I)/259120705536000)*d^3*K1^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) + (((77075604810499*I)/259120705536000)*d^5*K1^2*
        M^4*u^8)/(b^2*Sqrt[230945*Pi]) - (((38143238647*I)/99709747200)*d^9*
        K1^2*M^4*u^8)/(b^2*Sqrt[230945*Pi]) - 
      (((98714915483*I)/1121734656000)*d^11*K1^2*M^4*u^8)/
       (b^2*Sqrt[230945*Pi]) - (((14141028484871*I)/2072965644288000)*d^3*K0*
        K1*M^4*Sqrt[19/(12155*Pi)]*u^9)/b^2 - 
      (((309928827827*I)/40382447616000)*d^9*K0*K1*M^4*Sqrt[19/(12155*Pi)]*
        u^9)/b^2 - (((23872257402187*I)/1130708533248000)*d*K0*K1*M^4*u^9)/
       (b^2*Sqrt[230945*Pi]) + (((251657753084429*I)/2072965644288000)*d^5*K0*
        K1*M^4*u^9)/(b^2*Sqrt[230945*Pi]) + 
      (((181524132857827*I)/888413847552000)*d^7*K0*K1*M^4*u^9)/
       (b^2*Sqrt[230945*Pi]) - (((2609265404257*I)/80764895232000)*d^11*K0*K1*
        M^4*u^9)/(b^2*Sqrt[230945*Pi]) + (((261117617413*I)/80764895232000)*
        d^13*K0*K1*M^4*u^9)/(b^2*Sqrt[230945*Pi]) - 
      (((7783353181*I)/80764895232000)*d^15*K0*K1*M^4*u^9)/
       (b^2*Sqrt[230945*Pi]) - (((1239010511*I)/161529790464000)*d^17*K0*K1*
        M^4*u^9)/(b^2*Sqrt[230945*Pi]) - (((20181547*I)/323059580928000)*d^17*
        K0^2*M^4*Sqrt[11/(20995*Pi)]*u^10)/b^2 - 
      (((134506210117*I)/96917874278400)*d^9*K1^2*M^4*Sqrt[11/(20995*Pi)]*
        u^10)/b^2 - (((12279240278209*I)/74626763194368000)*d*K1^2*M^4*
        Sqrt[17/(13585*Pi)]*u^10)/b^2 - (((10385457503*I)/80764895232000)*
        d^11*K0^2*M^4*Sqrt[19/(12155*Pi)]*u^10)/b^2 - 
      (((37548276880889*I)/24875587731456000)*d*K0^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) - (((1966608689699*I)/188451422208000)*d^3*K0^2*
        M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((1240616918929*I)/129560352768000)*d^5*K0^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) + (((124887789869*I)/7725337804800)*d^7*K0^2*M^4*
        u^10)/(b^2*Sqrt[230945*Pi]) - (((1868704415521*I)/161529790464000)*
        d^9*K0^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((9286989511*I)/40382447616000)*d^13*K0^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) - (((159565103*I)/11537842176000)*d^15*K0^2*M^4*
        u^10)/(b^2*Sqrt[230945*Pi]) - (((127572019299559*I)/9328345399296000)*
        d^3*K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((295867596689779*I)/18656690798592000)*d^5*K1^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) + (((1626702458341*I)/88841384755200)*d^7*K1^2*
        M^4*u^10)/(b^2*Sqrt[230945*Pi]) - (((325990758433*I)/121147342848000)*
        d^11*K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((13626378319*I)/48458937139200)*d^13*K1^2*M^4*u^10)/
       (b^2*Sqrt[230945*Pi]) - (((2322746509*I)/121147342848000)*d^15*K1^2*
        M^4*u^10)/(b^2*Sqrt[230945*Pi]) - (((98546411*I)/138454106112000)*
        d^17*K1^2*M^4*u^10)/(b^2*Sqrt[230945*Pi]) + 
      (((154683611*I)/30286835712000)*d^13*K0*K1*M^4*Sqrt[11/(20995*Pi)]*
        u^11)/b^2 - (((27943961039*I)/121147342848000)*d^9*K0*K1*M^4*
        Sqrt[17/(13585*Pi)]*u^11)/b^2 - (((951449417*I)/30286835712000)*d^11*
        K0*K1*M^4*Sqrt[17/(13585*Pi)]*u^11)/b^2 - 
      (((72106724201*I)/106609661706240)*d*K0*K1*M^4*u^11)/
       (b^2*Sqrt[230945*Pi]) - (((1180447321609*I)/333155192832000)*d^3*K0*K1*
        M^4*u^11)/(b^2*Sqrt[230945*Pi]) + (((50270887721*I)/11898399744000)*
        d^5*K0*K1*M^4*u^11)/(b^2*Sqrt[230945*Pi]) + 
      (((489857420879*I)/111051730944000)*d^7*K0*K1*M^4*u^11)/
       (b^2*Sqrt[230945*Pi]) - (((520062787*I)/30286835712000)*d^15*K0*K1*M^4*
        u^11)/(b^2*Sqrt[230945*Pi]) - (((51702407*I)/242294685696000)*d^17*K0*
        K1*M^4*u^11)/(b^2*Sqrt[230945*Pi]) - 
      (((449608661*I)/15143417856000)*d^9*K1^2*M^4*Sqrt[11/(20995*Pi)]*u^12)/
       b^2 + (((7223101*I)/673040793600)*d^7*K0^2*M^4*Sqrt[13/(17765*Pi)]*
        u^12)/b^2 - (((1036943861*I)/190374395904000)*d*K1^2*M^4*
        Sqrt[13/(17765*Pi)]*u^12)/b^2 + (((18457657*I)/30286835712000)*d^15*
        K1^2*M^4*Sqrt[13/(17765*Pi)]*u^12)/b^2 + 
      (((9786443939*I)/666310385664000)*d^5*K0^2*M^4*Sqrt[17/(13585*Pi)]*
        u^12)/b^2 - (((8343827*I)/5794003353600)*d*K0^2*M^4*u^12)/
       (b^2*Sqrt[230945*Pi]) - (((47948507611*I)/333155192832000)*d^3*K0^2*
        M^4*u^12)/(b^2*Sqrt[230945*Pi]) - (((4147174477*I)/12114734284800)*
        d^9*K0^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) + 
      (((255722309*I)/30286835712000)*d^11*K0^2*M^4*u^12)/
       (b^2*Sqrt[230945*Pi]) + (((204459373*I)/2633637888000)*d^13*K0^2*M^4*
        u^12)/(b^2*Sqrt[230945*Pi]) + (((362539367*I)/30286835712000)*d^15*
        K0^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) + 
      (((20491*I)/47029248000)*d^17*K0^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) - 
      (((48988637657*I)/333155192832000)*d^3*K1^2*M^4*u^12)/
       (b^2*Sqrt[230945*Pi]) + (((231107655299*I)/666310385664000)*d^5*K1^2*
        M^4*u^12)/(b^2*Sqrt[230945*Pi]) + (((16629640231*I)/111051730944000)*
        d^7*K1^2*M^4*u^12)/(b^2*Sqrt[230945*Pi]) - 
      (((453732473*I)/30286835712000)*d^11*K1^2*M^4*u^12)/
       (b^2*Sqrt[230945*Pi]) + (((662392499*I)/12114734284800)*d^13*K1^2*M^4*
        u^12)/(b^2*Sqrt[230945*Pi]) + (((1126933*I)/4845893713920)*d^17*K1^2*
        M^4*u^12)/(b^2*Sqrt[230945*Pi]) - (((46467389*I)/10095611904000)*d^13*
        K0*K1*M^4*Sqrt[11/(20995*Pi)]*u^13)/b^2 - 
      (((779024107*I)/74034487296000)*d*K0*K1*M^4*u^13)/
       (b^2*Sqrt[230945*Pi]) - (((1710055447*I)/22210346188800)*d^3*K0*K1*M^4*
        u^13)/(b^2*Sqrt[230945*Pi]) - (((2549977259*I)/111051730944000)*d^5*
        K0*K1*M^4*u^13)/(b^2*Sqrt[230945*Pi]) + 
      (((15398943169*I)/111051730944000)*d^7*K0*K1*M^4*u^13)/
       (b^2*Sqrt[230945*Pi]) + (((41395381*I)/504780595200)*d^9*K0*K1*M^4*
        u^13)/(b^2*Sqrt[230945*Pi]) - (((505187611*I)/10095611904000)*d^11*K0*
        K1*M^4*u^13)/(b^2*Sqrt[230945*Pi]) - 
      (((30492677*I)/3365203968000)*d^15*K0*K1*M^4*u^13)/
       (b^2*Sqrt[230945*Pi]) - (((135073*I)/292626432000)*d^17*K0*K1*M^4*
        u^13)/(b^2*Sqrt[230945*Pi]) + (((21809*I)/4038244761600)*d^17*K1^2*
        M^4*Sqrt[11/(20995*Pi)]*u^14)/b^2 + 
      (((130609076771*I)/946942222786560000)*d^3*K0^2*M^4*Sqrt[17/(13585*Pi)]*
        u^14)/b^2 + (((3396805903*I)/7218362511360000)*d^5*K0^2*M^4*
        Sqrt[19/(12155*Pi)]*u^14)/b^2 - (((1055336671*I)/10105707515904000)*
        d^7*K0^2*M^4*Sqrt[19/(12155*Pi)]*u^14)/b^2 - 
      (((23319047909*I)/116215636432896000)*d^11*K1^2*M^4*Sqrt[19/(12155*Pi)]*
        u^14)/b^2 - (((217183*I)/10216759246848000)*d*K1^2*M^4*
        Sqrt[4199/(55*Pi)]*u^14)/b^2 - (((2160199*I)/44420692377600)*d*K0^2*
        M^4*u^14)/(b^2*Sqrt[230945*Pi]) - 
      (((6744236310139*I)/25567440015237120000)*d^3*K0^2*M^4*u^14)/
       (b^2*Sqrt[230945*Pi]) + (((58439*I)/8184084480000)*d^5*K0^2*M^4*u^14)/
       (b^2*Sqrt[230945*Pi]) - (((45439123*I)/11228563906560)*d^7*K0^2*M^4*
        u^14)/(b^2*Sqrt[230945*Pi]) - (((2000699*I)/135209088000)*d^9*K0^2*
        M^4*u^14)/(b^2*Sqrt[230945*Pi]) + (((94210019*I)/30286835712000)*d^11*
        K0^2*M^4*u^14)/(b^2*Sqrt[230945*Pi]) + 
      (((18428677*I)/3365203968000)*d^13*K0^2*M^4*u^14)/
       (b^2*Sqrt[230945*Pi]) + (((7220243*I)/6057367142400)*d^15*K0^2*M^4*
        u^14)/(b^2*Sqrt[230945*Pi]) + (((832159*I)/12114734284800)*d^17*K0^2*
        M^4*u^14)/(b^2*Sqrt[230945*Pi]) + (((233136731*I)/10216759246848000)*
        d*K1^2*M^4*u^14)/(b^2*Sqrt[230945*Pi]) + 
      (((206103481*I)/111051730944000)*d^3*K1^2*M^4*u^14)/
       (b^2*Sqrt[230945*Pi]) + (((40818809*I)/4828336128000)*d^5*K1^2*M^4*
        u^14)/(b^2*Sqrt[230945*Pi]) - (((643079051*I)/111051730944000)*d^7*
        K1^2*M^4*u^14)/(b^2*Sqrt[230945*Pi]) - 
      (((69008479*I)/5047805952000)*d^9*K1^2*M^4*u^14)/
       (b^2*Sqrt[230945*Pi]) + (((36073170577*I)/5165139397017600)*d^11*K1^2*
        M^4*u^14)/(b^2*Sqrt[230945*Pi]) + (((16664377*I)/3365203968000)*d^13*
        K1^2*M^4*u^14)/(b^2*Sqrt[230945*Pi]) + 
      (((10452677*I)/10095611904000)*d^15*K1^2*M^4*u^14)/
       (b^2*Sqrt[230945*Pi]) + (((139*I)/11091370500)*d^11*K0*K1*M^4*
        Sqrt[11/(20995*Pi)]*u^15)/b^2 - (((11*I)/6270566400)*d^17*K0*K1*M^4*
        Sqrt[11/(20995*Pi)]*u^15)/b^2 - (((1637*I)/61002537750)*d^3*K0*K1*M^4*
        Sqrt[17/(13585*Pi)]*u^15)/b^2 - (((5938277*I)/166577596416000)*d*K0*
        K1*M^4*u^15)/(b^2*Sqrt[230945*Pi]) - 
      (((18289253*I)/17847599616000)*d^5*K0*K1*M^4*u^15)/
       (b^2*Sqrt[230945*Pi]) + (((1855979*I)/3904162416000)*d^7*K0*K1*M^4*
        u^15)/(b^2*Sqrt[230945*Pi]) + (((52989109*I)/22715126784000)*d^9*K0*
        K1*M^4*u^15)/(b^2*Sqrt[230945*Pi]) - 
      (((2463257*I)/2271512678400)*d^13*K0*K1*M^4*u^15)/
       (b^2*Sqrt[230945*Pi]) - (((19267*I)/59153976000)*d^15*K0*K1*M^4*u^15)/
       (b^2*Sqrt[230945*Pi]) + (((1489*I)/3569519923200)*d^7*K0^2*M^4*
        Sqrt[13/(17765*Pi)]*u^16)/b^2 - (((371*I)/57946752000)*d^9*K0^2*M^4*
        Sqrt[13/(17765*Pi)]*u^16)/b^2 - (((2183*I)/1622509056000)*d^11*K0^2*
        M^4*Sqrt[13/(17765*Pi)]*u^16)/b^2 + 
      (((3719*I)/1298007244800)*d^13*K0^2*M^4*Sqrt[13/(17765*Pi)]*u^16)/b^2 + 
      (((29*I)/11898399744000)*d*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^16)/b^2 + 
      (((197*I)/509931417600)*d^7*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^16)/b^2 - 
      (((1271*I)/202813632000)*d^9*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^16)/b^2 - 
      (((2053*I)/1622509056000)*d^11*K1^2*M^4*Sqrt[13/(17765*Pi)]*u^16)/b^2 + 
      (((3331*I)/5408363520000)*d^15*K0^2*M^4*Sqrt[17/(13585*Pi)]*u^16)/b^2 + 
      (((47*I)/185429606400)*d^13*K1^2*M^4*Sqrt[143/(1615*Pi)]*u^16)/b^2 + 
      (((487*I)/11898399744000)*d*K0^2*M^4*u^16)/(b^2*Sqrt[230945*Pi]) + 
      (((16187*I)/2549657088000)*d^3*K0^2*M^4*u^16)/(b^2*Sqrt[230945*Pi]) + 
      (((671183*I)/17847599616000)*d^5*K0^2*M^4*u^16)/(b^2*Sqrt[230945*Pi]) + 
      (((43*I)/432669081600)*d^13*K0^2*M^4*u^16)/(b^2*Sqrt[230945*Pi]) + 
      (((14683*I)/5408363520000)*d^15*K0^2*M^4*u^16)/(b^2*Sqrt[230945*Pi]) + 
      (((167*I)/216334540800)*d^17*K0^2*M^4*u^16)/(b^2*Sqrt[230945*Pi]) + 
      (((110119*I)/17847599616000)*d^3*K1^2*M^4*u^16)/(b^2*Sqrt[230945*Pi]) + 
      (((658093*I)/17847599616000)*d^5*K1^2*M^4*u^16)/(b^2*Sqrt[230945*Pi]) + 
      (((47*I)/432669081600)*d^13*K1^2*M^4*u^16)/(b^2*Sqrt[230945*Pi]) + 
      (((983*I)/77262336000)*d^15*K1^2*M^4*u^16)/(b^2*Sqrt[230945*Pi]) + 
      ((I/1343692800)*d^17*K1^2*M^4*u^16)/(b^2*Sqrt[230945*Pi]) - 
      ((I/40562726400)*d^3*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^17)/b^2 - 
      ((I/16225090560)*d^7*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^17)/b^2 + 
      (((13*I)/81125452800)*d^11*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^17)/b^2 - 
      ((I/6490036224)*d^13*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^17)/b^2 - 
      ((I/13520908800)*d^15*K0*K1*M^4*Sqrt[13/(17765*Pi)]*u^17)/b^2 + 
      ((I/40562726400)*d^9*K0*K1*M^4*Sqrt[143/(1615*Pi)]*u^17)/b^2 - 
      ((I/162250905600)*d^5*K0*K1*M^4*Sqrt[247/(935*Pi)]*u^17)/b^2 - 
      ((I/54083635200)*d*K0*K1*M^4*u^17)/(b^2*Sqrt[230945*Pi]) - 
      ((I/27041817600)*d^3*K0*K1*M^4*u^17)/(b^2*Sqrt[230945*Pi]) + 
      ((I/18027878400)*d^5*K0*K1*M^4*u^17)/(b^2*Sqrt[230945*Pi]) + 
      ((I/54083635200)*d^13*K0*K1*M^4*u^17)/(b^2*Sqrt[230945*Pi]) + 
      ((I/27041817600)*d^15*K0*K1*M^4*u^17)/(b^2*Sqrt[230945*Pi]) - 
      ((I/18027878400)*d^17*K0*K1*M^4*u^17)/(b^2*Sqrt[230945*Pi]))/Pi}, 5, 
   15, 1], SeriesData[p, 0, 
   {((((-3*I)/64)*d*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((9*I)/32)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((7*I)/64)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((3*I)/16)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((63*I)/32)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((5*I)/32)*d*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 + 
      (((7*I)/16)*d^3*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 - 
      ((I/4)*d^5*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^3)/b^3 - 
      ((I/8)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[230945]*b^3) + 
      (((2701*I)/3840)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((83*I)/480)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((43*I)/240)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/20995]*u^4)/b^3 - 
      (((161*I)/640)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/13585]*u^4)/b^3 + 
      (((401*I)/3840)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/13585]*u^4)/b^3 - 
      (((393*I)/320)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      ((I/1920)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((1841*I)/3840)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((83*I)/9216)*d*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((943*I)/4608)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((267*I)/1024)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((101*I)/2304)*d^3*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^5)/b^3 - 
      (((131*I)/2304)*d^7*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^5)/b^3 + 
      (((73*I)/3840)*d*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^5)/b^3 + 
      (((61*I)/1920)*d^3*K0^2*M^5*Sqrt[(17*Pi)/13585]*u^5)/b^3 + 
      (((313*I)/2304)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((179*I)/2304)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((103*I)/512)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((61*I)/4608)*d*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^6)/b^3 - 
      (((13*I)/288)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^6)/b^3 + 
      (((2009*I)/23040)*d*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((1267*I)/11520)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((373*I)/4608)*d*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((371*I)/3840)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((131*I)/7680)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((11*I)/7680)*d^9*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^7)/b^3 + 
      ((I/180)*d^5*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^7)/b^3 - 
      (((61*I)/5760)*d^5*K0^2*M^5*Sqrt[(17*Pi)/13585]*u^7)/b^3 - 
      (((379*I)/11520)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[230945]*b^3) + 
      (((229*I)/2304)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[230945]*b^3) + 
      (((37*I)/1920)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 - 
      (((43*I)/1440)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      ((I/288)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      ((I/384)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      ((I/2880)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^8)/b^3 + 
      ((I/60)*d*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      ((I/60)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      ((I/60)*d*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      ((I/60)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      ((I/30)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[230945]*b^3) + 
      ((I/30)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[230945]*b^3))/Pi, 0, 
    ((((-9*I)/16)*d^7*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) + 
      (((189*I)/32)*d^9*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) + 
      (((15*I)/32)*d*K1*M^5*Sqrt[(5*Pi)/46189]*u)/(b^3*E^u) + 
      (((21*I)/16)*d^3*K1*M^5*Sqrt[(5*Pi)/46189]*u)/(b^3*E^u) - 
      (((3*I)/4)*d^5*K1*M^5*Sqrt[(19*Pi)/12155]*u)/(b^3*E^u) - 
      (((9*I)/32)*d^7*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((189*I)/64)*d^9*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((9*I)/16)*d^7*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((189*I)/32)*d^9*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((15*I)/64)*d*K0*M^5*Sqrt[(5*Pi)/46189]*u^2)/(b^3*E^u) + 
      (((21*I)/32)*d^3*K0*M^5*Sqrt[(5*Pi)/46189]*u^2)/(b^3*E^u) + 
      (((15*I)/32)*d*K1*M^5*Sqrt[(5*Pi)/46189]*u^2)/(b^3*E^u) + 
      (((21*I)/16)*d^3*K1*M^5*Sqrt[(5*Pi)/46189]*u^2)/(b^3*E^u) - 
      (((3*I)/8)*d^5*K0*M^5*Sqrt[(19*Pi)/12155]*u^2)/(b^3*E^u) - 
      (((3*I)/4)*d^5*K1*M^5*Sqrt[(19*Pi)/12155]*u^2)/(b^3*E^u) - 
      (((9*I)/32)*d^7*K0*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) + 
      (((189*I)/64)*d^9*K0*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) + 
      (((3083*I)/10752)*d*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((9437*I)/5376)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((2997*I)/3584)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((777*I)/640)*d*K1*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) - 
      (((2439*I)/320)*d^5*K1*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) - 
      (((3*I)/4)*d^7*K1*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) + 
      (((441*I)/128)*d^9*K1*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) - 
      (((1579*I)/384)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((177*I)/256)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((15*I)/64)*d*K0*M^5*Sqrt[(5*Pi)/46189]*u^3)/(b^3*E^u) + 
      (((21*I)/32)*d^3*K0*M^5*Sqrt[(5*Pi)/46189]*u^3)/(b^3*E^u) + 
      (((23*I)/3584)*d^11*K0^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 + 
      (((337*I)/384)*d^7*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 + 
      (((27*I)/80)*d^3*K1*M^5*Sqrt[(11*Pi)/20995]*u^3)/(b^3*E^u) - 
      (((41*I)/1792)*d^7*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^3)/b^3 - 
      (((9*I)/256)*d^11*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^3)/b^3 - 
      (((3*I)/8)*d^5*K0*M^5*Sqrt[(19*Pi)/12155]*u^3)/(b^3*E^u) + 
      (((3*I)/256)*d*K1^2*M^5*Sqrt[(65*Pi)/3553]*u^3)/b^3 + 
      ((I/768)*d^3*K1^2*M^5*Sqrt[(85*Pi)/2717]*u^3)/b^3 + 
      (((1379*I)/1536)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[230945]*b^3) - 
      (((5243*I)/1280)*d^5*K0*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((103*I)/512)*d^7*K0*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((67*I)/640)*d*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((87*I)/80)*d^3*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (I*d^7*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((147*I)/128)*d^9*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((7393357*I)/4515840)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((12539851*I)/4515840)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((8229943*I)/2257920)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((338549*I)/903168)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((367*I)/2560)*d^3*K0*M^5*Sqrt[(11*Pi)/20995]*u^4)/(b^3*E^u) - 
      (((1939673*I)/2257920)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/20995]*u^4)/b^3 + 
      (((321*I)/5120)*d*K0*M^5*Sqrt[(13*Pi)/17765]*u^4)/(b^3*E^u) + 
      (((81*I)/1024)*d^9*K0*M^5*Sqrt[(19*Pi)/12155]*u^4)/(b^3*E^u) + 
      (((419603*I)/4515840)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/12155]*u^4)/b^3 - 
      (((3*I)/320)*d^5*K1*M^5*Sqrt[(143*Pi)/1615]*u^4)/(b^3*E^u) + 
      (((1033*I)/5120)*d*K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) + 
      (((677*I)/2560)*d^3*K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((1013*I)/1280)*d^5*K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((9*I)/512)*d^7*K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) + 
      (((1659311*I)/4515840)*d*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((2045671*I)/4515840)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((84697*I)/903168)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((443*I)/2048)*d*K1*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((15721*I)/15360)*d^5*K1*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) + 
      (((3831*I)/10240)*d^9*K1*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((66136271*I)/9031680)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((651281*I)/5419008)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((151470691*I)/54190080)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((293011*I)/10838016)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((115*I)/1536)*d^3*K1*M^5*Sqrt[(5*Pi)/46189]*u^5)/(b^3*E^u) - 
      (((454969*I)/2257920)*d^5*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^5)/b^3 + 
      (((41*I)/7680)*d^7*K1*M^5*Sqrt[(11*Pi)/20995]*u^5)/(b^3*E^u) + 
      (((27*I)/1024)*d^9*K0*M^5*Sqrt[(13*Pi)/17765]*u^5)/(b^3*E^u) + 
      (((138953*I)/2257920)*d^7*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^5)/b^3 + 
      (((3408413*I)/54190080)*d*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^5)/b^3 + 
      (((3115043*I)/4515840)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[230945]*b^3) + 
      (((58513111*I)/18063360)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[230945]*b^3) + (((511*I)/2048)*d*K0*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) - (((233*I)/1536)*d^3*K0*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) + (((1763*I)/7680)*d^7*K0*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) + (((603*I)/10240)*d^9*K0*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) - (((2179*I)/10240)*d*K1*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) + (((2851*I)/7680)*d^3*K1*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) - (((131*I)/3072)*d^5*K1*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) - (((1361*I)/7680)*d^7*K1*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) + (((17801881*I)/27095040)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/
       b^3 - (((17418631*I)/4515840)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 - 
      (((2553121*I)/13547520)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((44532161*I)/27095040)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 - 
      (((267583*I)/27095040)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((1219271*I)/9031680)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^6)/b^3 - 
      (((349*I)/15360)*d^5*K0*M^5*Sqrt[(17*Pi)/13585]*u^6)/(b^3*E^u) + 
      (((37*I)/10240)*d^9*K1*M^5*Sqrt[(17*Pi)/13585]*u^6)/(b^3*E^u) - 
      (((3*I)/2560)*d*K0*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) + 
      (((37*I)/1920)*d^3*K0*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) - 
      (((23*I)/768)*d^5*K0*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) + 
      (((69731*I)/13547520)*d*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((94337*I)/451584)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((1180163*I)/6773760)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((2468227*I)/13547520)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((53953*I)/13547520)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((3705613*I)/13547520)*d*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((1057003*I)/752640)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((1013869*I)/2709504)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((104009*I)/13547520)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((11549*I)/301056)*d^3*K0^2*M^5*Sqrt[(5*Pi)/46189]*u^7)/b^3 + 
      ((I/1920)*d^7*K0*M^5*Sqrt[(13*Pi)/17765]*u^7)/(b^3*E^u) + 
      ((I/2560)*d^9*K0*M^5*Sqrt[(13*Pi)/17765]*u^7)/(b^3*E^u) - 
      (((7*I)/1920)*d^3*K1*M^5*Sqrt[(13*Pi)/17765]*u^7)/(b^3*E^u) + 
      ((I/3840)*d^5*K1*M^5*Sqrt[(13*Pi)/17765]*u^7)/(b^3*E^u) + 
      ((I/1920)*d^7*K1*M^5*Sqrt[(13*Pi)/17765]*u^7)/(b^3*E^u) + 
      ((I/2560)*d^9*K1*M^5*Sqrt[(13*Pi)/17765]*u^7)/(b^3*E^u) + 
      (((93521*I)/6773760)*d^7*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^7)/b^3 + 
      ((I/7680)*d*K1*M^5*Sqrt[(247*Pi)/935]*u^7)/(b^3*E^u) + 
      (((2197763*I)/4515840)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[230945]*b^3) + 
      ((I/24)*d*K0*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      ((I/12)*d^3*K0*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) + 
      ((I/24)*d^5*K0*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      ((I/24)*d*K1*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) + 
      ((I/12)*d^3*K1*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      ((I/24)*d^5*K1*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) + 
      (((10651*I)/322560)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      (((66953*I)/322560)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 - 
      (((6921*I)/17920)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      (((5413*I)/225792)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      (((86803*I)/752640)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      (((14279*I)/2257920)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 - 
      (((72847*I)/3386880)*d*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((233*I)/37632)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((3503*I)/483840)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((79*I)/96768)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((1063*I)/23520)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((1483*I)/188160)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((523*I)/112896)*d^3*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^9)/b^3 + 
      (((163*I)/62720)*d*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^9)/b^3 + 
      (((191*I)/141120)*d^7*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^9)/b^3 + 
      (((29*I)/564480)*d^11*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^9)/b^3 - 
      (((5*I)/16128)*d^7*K0^2*M^5*Sqrt[(65*Pi)/3553]*u^9)/b^3 + 
      (((44927*I)/1128960)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[230945]*b^3) - 
      (((863*I)/564480)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 + 
      (((7747*I)/1693440)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (((257*I)/94080)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (((173*I)/94080)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 + 
      (((2063*I)/1693440)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 + 
      (((173*I)/564480)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (((1429*I)/846720)*d*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((251*I)/141120)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((1451*I)/846720)*d*K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((229*I)/141120)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((113*I)/169344)*d^3*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^11)/b^3 - 
      ((I/141120)*d^7*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 + 
      ((I/169344)*d^9*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 + 
      ((I/846720)*d^11*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 - 
      ((I/141120)*d^7*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 + 
      ((I/169344)*d^9*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 + 
      ((I/846720)*d^11*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 + 
      (((587*I)/169344)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[230945]*b^3))/Pi, 
    ((4619*d*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^3)/(80640*b^3) - 
      (1877*d^5*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^3)/(10080*b^3) + 
      (191*d^9*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^3)/(2560*b^3) - 
      (((3*I)/32)*d*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((9*I)/16)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((7*I)/32)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((3*I)/8)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((63*I)/16)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((5*I)/16)*d*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 + 
      (((7*I)/8)*d^3*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 - 
      ((I/2)*d^5*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^3)/b^3 - 
      ((I/4)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[230945]*b^3) - 
      (1081*d*K0*K1*M^5*u^3)/(3840*b^3*Sqrt[230945*Pi]) + 
      (557*d^3*K0*K1*M^5*u^3)/(630*b^3*Sqrt[230945*Pi]) + 
      (d^7*K0*K1*M^5*u^3)/(20*b^3*Sqrt[230945*Pi]) - 
      (141*d^9*K0*K1*M^5*u^3)/(2560*b^3*Sqrt[230945*Pi]) - 
      (1877*d^5*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/(20160*b^3) + 
      (191*d^9*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/(5120*b^3) + 
      (6281*d^5*K1^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/(57600*b^3) - 
      (461*d^7*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^4)/(13440*b^3) - 
      (14257*d*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^4)/(806400*b^3) - 
      (1531*d^3*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^4)/(50400*b^3) + 
      (((2701*I)/1920)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((83*I)/240)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((43*I)/120)*d^3*K0*K1*M^5*Sqrt[(11*Pi)/20995]*u^4)/b^3 - 
      (((161*I)/320)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/13585]*u^4)/b^3 + 
      (((401*I)/1920)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/13585]*u^4)/b^3 + 
      (557*d^3*K0^2*M^5*u^4)/(1260*Sqrt[230945]*b^3*Sqrt[Pi]) + 
      (7027*d*K0^2*M^5*u^4)/(40320*b^3*Sqrt[230945*Pi]) + 
      (6329*d^7*K0^2*M^5*u^4)/(13440*b^3*Sqrt[230945*Pi]) - 
      (141*d^9*K0^2*M^5*u^4)/(5120*b^3*Sqrt[230945*Pi]) - 
      (991*d^7*K1^2*M^5*u^4)/(3360*b^3*Sqrt[230945*Pi]) - 
      (2149*d^9*K1^2*M^5*u^4)/(7680*b^3*Sqrt[230945*Pi]) - 
      (12997*d^5*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^5)/(215040*b^3) - 
      (5741*d^7*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^5)/(53760*b^3) - 
      (539*d^9*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^5)/(7680*b^3) - 
      (19*d^3*K0*K1*M^5*Sqrt[247/(935*Pi)]*u^5)/(4608*b^3) - 
      (((393*I)/160)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      ((I/960)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((1841*I)/1920)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((83*I)/4608)*d*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((943*I)/2304)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((267*I)/512)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((101*I)/1152)*d^3*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^5)/b^3 - 
      (((131*I)/1152)*d^7*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^5)/b^3 + 
      (((73*I)/1920)*d*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^5)/b^3 + 
      (((61*I)/960)*d^3*K0^2*M^5*Sqrt[(17*Pi)/13585]*u^5)/b^3 - 
      (34277*d*K0*K1*M^5*u^5)/(40320*b^3*Sqrt[230945*Pi]) + 
      (2890201*d^5*K0*K1*M^5*u^5)/(645120*b^3*Sqrt[230945*Pi]) - 
      (344389*d^3*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^6)/(2419200*b^3) - 
      (983*d^7*K1^2*M^5*Sqrt[17/(13585*Pi)]*u^6)/(20160*b^3) - 
      (383*d*K1^2*M^5*Sqrt[143/(1615*Pi)]*u^6)/(107520*b^3) + 
      (((313*I)/1152)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((179*I)/1152)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((103*I)/256)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((61*I)/2304)*d*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^6)/b^3 - 
      (((13*I)/144)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^6)/b^3 + 
      (52199*d^3*K0^2*M^5*u^6)/(46080*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (133747*d^3*K1^2*M^5*u^6)/(1612800*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (1315763*d*K0^2*M^5*u^6)/(2419200*b^3*Sqrt[230945*Pi]) + 
      (10209449*d^5*K0^2*M^5*u^6)/(4838400*b^3*Sqrt[230945*Pi]) - 
      (11447*d^7*K0^2*M^5*u^6)/(15360*b^3*Sqrt[230945*Pi]) - 
      (5957*d^9*K0^2*M^5*u^6)/(15360*b^3*Sqrt[230945*Pi]) + 
      (1756031*d*K1^2*M^5*u^6)/(1612800*b^3*Sqrt[230945*Pi]) - 
      (2567599*d^5*K1^2*M^5*u^6)/(1612800*b^3*Sqrt[230945*Pi]) + 
      (89581*d^7*K1^2*M^5*u^6)/(46080*b^3*Sqrt[230945*Pi]) - 
      (301*d^9*K1^2*M^5*u^6)/(15360*b^3*Sqrt[230945*Pi]) + 
      (17813*d^3*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^7)/(725760*b^3) - 
      (239963*d*K0*K1*M^5*Sqrt[17/(13585*Pi)]*u^7)/(14515200*b^3) - 
      (4387381*d^5*K0*K1*M^5*Sqrt[19/(12155*Pi)]*u^7)/(14515200*b^3) + 
      (((2009*I)/11520)*d*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((1267*I)/5760)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((373*I)/2304)*d*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((371*I)/1920)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((131*I)/3840)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((11*I)/3840)*d^9*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^7)/b^3 + 
      ((I/90)*d^5*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^7)/b^3 - 
      (((61*I)/2880)*d^5*K0^2*M^5*Sqrt[(17*Pi)/13585]*u^7)/b^3 - 
      (((379*I)/5760)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[230945]*b^3) + 
      (((229*I)/1152)*d^3*K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[230945]*b^3) + 
      (8539*d*K0*K1*M^5*u^7)/(1612800*b^3*Sqrt[230945*Pi]) + 
      (4078639*d^5*K0*K1*M^5*u^7)/(691200*b^3*Sqrt[230945*Pi]) - 
      (29*d^7*K0*K1*M^5*u^7)/(1280*b^3*Sqrt[230945*Pi]) - 
      (497*d^9*K0*K1*M^5*u^7)/(3840*b^3*Sqrt[230945*Pi]) - 
      (66769*d*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^8)/(14515200*b^3) - 
      (37*d^5*K1^2*M^5*Sqrt[11/(20995*Pi)]*u^8)/(10800*b^3) - 
      (353*d^9*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^8)/(7680*b^3) + 
      (53*d^7*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^8)/(4480*b^3) + 
      (((37*I)/960)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 - 
      (((43*I)/720)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      ((I/144)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      ((I/192)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      ((I/1440)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^8)/b^3 + 
      (554711*d^3*K0^2*M^5*u^8)/(1814400*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (211411*d^3*K1^2*M^5*u^8)/(604800*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (176791*d*K0^2*M^5*u^8)/(967680*b^3*Sqrt[230945*Pi]) + 
      (17989*d^5*K0^2*M^5*u^8)/(226800*b^3*Sqrt[230945*Pi]) - 
      (639*d^7*K0^2*M^5*u^8)/(4480*b^3*Sqrt[230945*Pi]) + 
      (4519*d^9*K0^2*M^5*u^8)/(7680*b^3*Sqrt[230945*Pi]) + 
      (293401*d*K1^2*M^5*u^8)/(1209600*b^3*Sqrt[230945*Pi]) - 
      (7*d^9*K1^2*M^5*u^8)/(768*b^3*Sqrt[230945*Pi]) - 
      (29*d*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^9)/(14175*b^3) + 
      (58*d^3*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^9)/(14175*b^3) - 
      (271*d^5*K0*K1*M^5*Sqrt[13/(17765*Pi)]*u^9)/(30240*b^3) + 
      ((I/30)*d*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      ((I/30)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      ((I/30)*d*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      ((I/30)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      ((I/15)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[230945]*b^3) + 
      ((I/15)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[230945]*b^3) + 
      (6091*d^5*K0*K1*M^5*u^9)/(64800*b^3*Sqrt[230945*Pi]) - 
      (29*d*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^10)/(14175*b^3) + 
      (58*d^3*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^10)/(14175*b^3) - 
      (29*d^5*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^10)/(14175*b^3) + 
      (29*d*K1^2*M^5*Sqrt[11/(20995*Pi)]*u^10)/(14175*b^3) - 
      (58*d^3*K1^2*M^5*Sqrt[11/(20995*Pi)]*u^10)/(14175*b^3) + 
      (29*d^5*K1^2*M^5*Sqrt[11/(20995*Pi)]*u^10)/(14175*b^3))/Pi, 
    ((((-1307*I)/64)*d^5*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) + 
      (((353*I)/32)*d^7*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) - 
      (((81*I)/128)*d^11*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) + 
      (((3*I)/4)*d*K1*M^5*Sqrt[(5*Pi)/46189]*u)/(b^3*E^u) + 
      (((9*I)/64)*d^9*K1*M^5*Sqrt[(11*Pi)/20995]*u)/(b^3*E^u) + 
      (((11*I)/128)*d^3*K1*M^5*Sqrt[(55*Pi)/4199]*u)/(b^3*E^u) + 
      (((251*I)/112)*d*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((11113*I)/896)*d^5*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((2423*I)/448)*d^7*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((1497*I)/896)*d^9*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((531*I)/1792)*d^11*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((1307*I)/64)*d^5*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((353*I)/32)*d^7*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((81*I)/128)*d^11*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((173*I)/256)*d^3*K0*M^5*Sqrt[(5*Pi)/46189]*u^2)/(b^3*E^u) + 
      (((3*I)/4)*d*K1*M^5*Sqrt[(5*Pi)/46189]*u^2)/(b^3*E^u) + 
      (((9*I)/64)*d^9*K1*M^5*Sqrt[(11*Pi)/20995]*u^2)/(b^3*E^u) + 
      (((11*I)/128)*d^3*K1*M^5*Sqrt[(55*Pi)/4199]*u^2)/(b^3*E^u) + 
      (((251*I)/112)*d*K0*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) - 
      (((11113*I)/896)*d^5*K0*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) + 
      (((2423*I)/448)*d^7*K0*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) + 
      (((1497*I)/896)*d^9*K0*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) - 
      (((531*I)/1792)*d^11*K0*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) - 
      (((2324303*I)/3956736)*d*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((2071369*I)/565248)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((697469*I)/329728)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((9809633*I)/3956736)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((527671*I)/1978368)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((719339*I)/37632)*d^5*K1*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) + 
      (((223793*I)/37632)*d^7*K1*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) - 
      (((7993*I)/23520)*d^11*K1*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) - 
      (((22575577*I)/1978368)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((173*I)/256)*d^3*K0*M^5*Sqrt[(5*Pi)/46189]*u^3)/(b^3*E^u) - 
      (((539037*I)/659456)*d*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 - 
      (((101781*I)/41216)*d^3*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 - 
      (((440789*I)/1978368)*d^3*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^3)/b^3 + 
      (((4741663*I)/1978368)*d^5*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^3)/b^3 + 
      (((89963*I)/188160)*d^3*K1*M^5*Sqrt[(13*Pi)/17765]*u^3)/(b^3*E^u) - 
      (((3727*I)/659456)*d^13*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^3)/b^3 + 
      (((36793*I)/188160)*d*K1*M^5*Sqrt[(17*Pi)/13585]*u^3)/(b^3*E^u) + 
      (((21961*I)/94080)*d^9*K1*M^5*Sqrt[(17*Pi)/13585]*u^3)/(b^3*E^u) + 
      (((2257*I)/82432)*d^11*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^3)/b^3 + 
      (((4651*I)/247296)*d^7*K1^2*M^5*Sqrt[(55*Pi)/4199]*u^3)/b^3 + 
      (((205*I)/3956736)*d^13*K0^2*M^5*Sqrt[(85*Pi)/2717]*u^3)/b^3 + 
      (((267433*I)/188160)*d*K0*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((6302437*I)/3010560)*d^3*K0*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (((2194961*I)/301056)*d^5*K0*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((2136301*I)/1505280)*d^9*K0*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (((390277*I)/3010560)*d^11*K0*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((662227*I)/376320)*d*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (((72221*I)/6272)*d^5*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((9631*I)/9408)*d^7*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((1460273*I)/376320)*d^9*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (((38953*I)/376320)*d^11*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (((1269182737*I)/184647680)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((18876890653*I)/830914560)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((14470145213*I)/332365824)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((3350387813*I)/415457280)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((21500024113*I)/997097472)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((954054967*I)/2492743680)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((63864727*I)/997097472)*d^13*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((3599*I)/18816)*d^7*K0*M^5*Sqrt[(13*Pi)/17765]*u^4)/(b^3*E^u) + 
      (((47807*I)/125440)*d^3*K1*M^5*Sqrt[(13*Pi)/17765]*u^4)/(b^3*E^u) + 
      (((59639*I)/94080)*d*K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) + 
      (((3661337*I)/3010560)*d^3*K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((969121*I)/301056)*d^5*K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) + 
      (((17713*I)/75264)*d^7*K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) + 
      (((578167*I)/501760)*d^9*K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((18699*I)/1003520)*d^11*K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((1110915973*I)/553943040)*d*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((4184869993*I)/332365824)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((6230921603*I)/997097472)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((24188741*I)/155796480)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((16749647*I)/997097472)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((231327*I)/250880)*d*K1*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) + 
      (((1890799*I)/1204224)*d^3*K1*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) + 
      (((595117*I)/1003520)*d^7*K1*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) + 
      (((215287*I)/150528)*d^9*K1*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((26219*I)/2007040)*d^11*K1*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((69432746963*I)/19941949440)*d*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((50184866437*I)/4985487360)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((3146443243*I)/3323658240)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((37669987*I)/3988389888)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((1219384003*I)/949616640)*d^9*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^5)/b^3 + 
      (((38793959*I)/207728640)*d^7*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^5)/b^3 + 
      (((8834859277*I)/6647316480)*d^5*K1^2*M^5*Sqrt[(17*Pi)/13585]*u^5)/
       b^3 - (((7899*I)/250880)*d^5*K1*M^5*Sqrt[(143*Pi)/1615]*u^5)/
       (b^3*E^u) - (((327668797*I)/3323658240)*d^3*K1^2*M^5*
        Sqrt[(143*Pi)/1615]*u^5)/b^3 - (((1369421891*I)/207728640)*d^3*K0^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[230945]*b^3) + 
      (((1799411*I)/6021120)*d*K0*M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) - 
      (((722307*I)/1003520)*d^5*K0*M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) + 
      (((1891367*I)/6021120)*d^9*K0*M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) + 
      (((5867*I)/1003520)*d^11*K0*M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) + 
      (((1128763*I)/9031680)*d*K1*M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) + 
      (((593077*I)/1806336)*d^7*K1*M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) + 
      (((163729*I)/18063360)*d^11*K1*M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) - 
      (((29830111489*I)/9970974720)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 - 
      (((8063967029*I)/830914560)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((394126151*I)/62318592)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 - 
      (((14133833573*I)/1424424960)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 - 
      (((355635757*I)/498548736)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 - 
      (((23016337*I)/3323658240)*d^13*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((4079*I)/602112)*d^3*K0*M^5*Sqrt[(11*Pi)/20995]*u^6)/(b^3*E^u) + 
      (((1889119*I)/18063360)*d^3*K1*M^5*Sqrt[(11*Pi)/20995]*u^6)/(b^3*E^u) - 
      (((876569*I)/4515840)*d^5*K1*M^5*Sqrt[(11*Pi)/20995]*u^6)/(b^3*E^u) + 
      (((428941*I)/9031680)*d^9*K1*M^5*Sqrt[(11*Pi)/20995]*u^6)/(b^3*E^u) + 
      (((3061*I)/1505280)*d^7*K0*M^5*Sqrt[(13*Pi)/17765]*u^6)/(b^3*E^u) + 
      (((4350157201*I)/3323658240)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^6)/
       b^3 + (((17327*I)/18063360)*d*K0*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) - 
      (((2942183*I)/9031680)*d^5*K0*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) + 
      (((1562063*I)/18063360)*d^9*K0*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) - 
      (((5520975463*I)/9970974720)*d*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((8177060831*I)/3323658240)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((33654823*I)/44513280)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((4474144559*I)/3323658240)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((100743143*I)/830914560)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((758479*I)/1424424960)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((136651*I)/1128960)*d*K1*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) + 
      (((103679*I)/3010560)*d^3*K1*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) - 
      (((492307*I)/1505280)*d^5*K1*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) + 
      (((420769*I)/4515840)*d^9*K1*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) - 
      (((5260758281*I)/9970974720)*d*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((72368677889*I)/16618291200)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((385760129*I)/270950400)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((490907*I)/2709504)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((148559*I)/221577216)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((3557*I)/3612672)*d^11*K0*M^5*Sqrt[(5*Pi)/46189]*u^7)/(b^3*E^u) + 
      (((2183*I)/150528)*d^7*K1*M^5*Sqrt[(5*Pi)/46189]*u^7)/(b^3*E^u) + 
      (((19541*I)/9031680)*d^7*K0*M^5*Sqrt[(11*Pi)/20995]*u^7)/(b^3*E^u) + 
      (((3127*I)/9031680)*d^11*K1*M^5*Sqrt[(17*Pi)/13585]*u^7)/(b^3*E^u) - 
      (((2281514173*I)/16618291200)*d^9*K1^2*M^5*Sqrt[(17*Pi)/13585]*u^7)/
       b^3 + (((199271*I)/18063360)*d^3*K0*M^5*Sqrt[(19*Pi)/12155]*u^7)/
       (b^3*E^u) - (((992685553*I)/830914560)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[230945]*b^3) - (((681793843*I)/249274368)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[230945]*b^3) - (((15849*I)/501760)*d^7*K0*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) + (((112799*I)/9031680)*d^9*K0*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) + (((3019*I)/1806336)*d^11*K0*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) + (((28213609*I)/298045440)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) - (((21151159*I)/149022720)*d^5*K1*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) + (((64063*I)/1505280)*d^7*K1*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) + (((23633*I)/1806336)*d^9*K1*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) + (((369*I)/200704)*d^11*K1*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) - (((18612667*I)/59351040)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 - (((1226813171*I)/1246371840)*d^3*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 + (((102597883*I)/57702400)*d^5*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 + (((586375337*I)/1038643200)*d^7*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 - (((1990540477*I)/2077286400)*d^9*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 - (((21499567*I)/249274368)*d^11*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 - (((121727*I)/59609088)*d*K1*M^5*
        Sqrt[(5*Pi)/46189]*u^8)/(b^3*E^u) + 
      (((53107*I)/33116160)*d*K0*M^5*Sqrt[(17*Pi)/13585]*u^8)/(b^3*E^u) + 
      (((121003*I)/49674240)*d^5*K0*M^5*Sqrt[(19*Pi)/12155]*u^8)/(b^3*E^u) - 
      (((6931*I)/623185920)*d^13*K0*K1*M^5*Sqrt[(19*Pi)/12155]*u^8)/b^3 - 
      (((17261*I)/99348480)*d^3*K0*M^5*Sqrt[(323*Pi)/715]*u^8)/(b^3*E^u) - 
      (((132199*I)/13837824)*d*K0*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) + 
      (((281987*I)/13837824)*d^3*K0*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) - 
      (((357739*I)/34594560)*d^5*K0*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) + 
      (((1259*I)/1128960)*d^9*K0*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) - 
      (((410581*I)/9891840)*d*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((420994661*I)/6231859200)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((4420021*I)/534159360)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((123271*I)/3739115520)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((56071*I)/6918912)*d*K1*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) - 
      (((257189*I)/17297280)*d^3*K1*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) + 
      (((17911*I)/2471040)*d^5*K1*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) - 
      (((31*I)/15680)*d^7*K1*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) + 
      (((73*I)/62720)*d^9*K1*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) + 
      (((31*I)/94080)*d^11*K1*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) + 
      (((76680893*I)/230809600)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((2627549*I)/519321600)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((82982*I)/760725)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((4116683*I)/415457280)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((1439*I)/27697152)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((1424959*I)/194745600)*d^7*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^9)/b^3 - 
      (((15151*I)/10386432)*d*K1^2*M^5*Sqrt[(17*Pi)/13585]*u^9)/b^3 - 
      (((19*I)/188160)*d^7*K0*M^5*Sqrt[(19*Pi)/12155]*u^9)/(b^3*E^u) + 
      (((19*I)/1128960)*d^11*K0*M^5*Sqrt[(19*Pi)/12155]*u^9)/(b^3*E^u) - 
      (((38829919*I)/9347788800)*d^9*K0^2*M^5*Sqrt[(19*Pi)/12155]*u^9)/b^3 - 
      (((24059239*I)/1246371840)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[230945]*b^3) - (((241102387*I)/1246371840)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[230945]*b^3) - (((810961*I)/242161920)*d*K0*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) + (((330991*I)/48432384)*d^3*K0*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) - (((421997*I)/121080960)*d^5*K0*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) + (((820399*I)/242161920)*d*K1*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) - (((321553*I)/48432384)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) + (((393683*I)/121080960)*d^5*K1*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) - (((1823401*I)/233694720)*d*K0*K1*
        M^5*Sqrt[Pi/230945]*u^10)/b^3 - (((29636549*I)/934778880)*d^3*K0*K1*
        M^5*Sqrt[Pi/230945]*u^10)/b^3 - (((43917079*I)/1752710400)*d^9*K0*K1*
        M^5*Sqrt[Pi/230945]*u^10)/b^3 - (((8286937*I)/2804336640)*d^11*K0*K1*
        M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      ((I/94080)*d^7*K0*M^5*Sqrt[(11*Pi)/20995]*u^10)/(b^3*E^u) + 
      ((I/112896)*d^9*K0*M^5*Sqrt[(11*Pi)/20995]*u^10)/(b^3*E^u) + 
      ((I/564480)*d^11*K0*M^5*Sqrt[(11*Pi)/20995]*u^10)/(b^3*E^u) - 
      ((I/94080)*d^7*K1*M^5*Sqrt[(11*Pi)/20995]*u^10)/(b^3*E^u) + 
      ((I/112896)*d^9*K1*M^5*Sqrt[(11*Pi)/20995]*u^10)/(b^3*E^u) + 
      ((I/564480)*d^11*K1*M^5*Sqrt[(11*Pi)/20995]*u^10)/(b^3*E^u) + 
      (((23687371*I)/4673894400)*d^5*K0*K1*M^5*Sqrt[(11*Pi)/20995]*u^10)/
       b^3 + (((132623*I)/146059200)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^10)/
       b^3 - (((7279*I)/2804336640)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^10)/
       b^3 + (((3996017*I)/1869557760)*d*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((803503*I)/1869557760)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((1314233*I)/467389440)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((1146287*I)/1121734656)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((647*I)/160247808)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((760939*I)/267079680)*d*K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((6741041*I)/1869557760)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((35459*I)/51932160)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((1597*I)/373911552)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((98699*I)/373911552)*d^9*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^11)/b^3 - 
      (((13633*I)/934778880)*d^11*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^11)/b^3 - 
      (((557*I)/560867328)*d^11*K0^2*M^5*Sqrt[(209*Pi)/1105]*u^11)/b^3 - 
      (((3875191*I)/934778880)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[230945]*b^3) + (((285557*I)/186955776)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^11)/(Sqrt[230945]*b^3) - (((18013*I)/155796480)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 - (((34949*I)/58423680)*d^3*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 + (((224381*I)/292118400)*d^7*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 - (((4125467*I)/7010841600)*d^9*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 - (((53*I)/381024)*d^11*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 + (((2473*I)/47692800)*d^5*K0*K1*M^5*
        Sqrt[(13*Pi)/17765]*u^12)/b^3 - (((13*I)/200309760)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/17765]*u^12)/b^3 + (((197*I)/116847360)*d^11*K0^2*M^5*
        Sqrt[Pi/230945]*u^13)/b^3 + (((127*I)/233694720)*d^13*K0^2*M^5*
        Sqrt[Pi/230945]*u^13)/b^3 - (((191*I)/233694720)*d*K1^2*M^5*
        Sqrt[Pi/230945]*u^13)/b^3 + (((67*I)/116847360)*d^11*K1^2*M^5*
        Sqrt[Pi/230945]*u^13)/b^3 + (((101*I)/233694720)*d^13*K1^2*M^5*
        Sqrt[Pi/230945]*u^13)/b^3 - ((I/15579648)*d*K0^2*M^5*
        Sqrt[(11*Pi)/20995]*u^13)/b^3 + (((79*I)/129830400)*d^5*K0^2*M^5*
        Sqrt[(11*Pi)/20995]*u^13)/b^3 - (((107*I)/166924800)*d^9*K0^2*M^5*
        Sqrt[(11*Pi)/20995]*u^13)/b^3 - (((47*I)/116847360)*d^3*K1^2*M^5*
        Sqrt[(11*Pi)/20995]*u^13)/b^3 + (((137*I)/233694720)*d^5*K1^2*M^5*
        Sqrt[(11*Pi)/20995]*u^13)/b^3 + ((I/2163840)*d^7*K1^2*M^5*
        Sqrt[(11*Pi)/20995]*u^13)/b^3 - (((31*I)/46738944)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/20995]*u^13)/b^3 + ((I/97372800)*d^7*K0^2*M^5*
        Sqrt[(209*Pi)/1105]*u^13)/b^3 - (((43*I)/12983040)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[230945]*b^3) - 
      ((I/58423680)*d*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^14)/b^3 - 
      ((I/5842368)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^14)/b^3 - 
      ((I/5842368)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^14)/b^3 - 
      ((I/58423680)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^14)/b^3 - 
      ((I/292118400)*d^5*K0*K1*M^5*Sqrt[(143*Pi)/1615]*u^14)/b^3 + 
      ((I/24343200)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/1615]*u^14)/b^3 - 
      ((I/292118400)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/1615]*u^14)/b^3)/Pi, 
    ((154943*d^5*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^3)/(564480*b^3) - 
      (2491*d^9*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^3)/(10752*b^3) - 
      (((7169*I)/2688)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((579*I)/128)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((23*I)/1792)*d^11*K0^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 + 
      (((521*I)/384)*d^3*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 - 
      (((863*I)/192)*d^5*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 + 
      (((219*I)/1792)*d^9*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^3)/b^3 + 
      (((179*I)/5376)*d*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^3)/b^3 - 
      (((41*I)/896)*d^7*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^3)/b^3 - 
      (((9*I)/128)*d^11*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^3)/b^3 + 
      (((83*I)/192)*d^7*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^3)/b^3 + 
      (((9*I)/128)*d*K1^2*M^5*Sqrt[(55*Pi)/4199]*u^3)/b^3 + 
      (((1091*I)/768)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/(Sqrt[230945]*b^3) - 
      (535193*d*K0*K1*M^5*u^3)/(1128960*b^3*Sqrt[230945*Pi]) - 
      (2787751*d^3*K0*K1*M^5*u^3)/(1128960*b^3*Sqrt[230945*Pi]) + 
      (1619459*d^7*K0*K1*M^5*u^3)/(564480*b^3*Sqrt[230945*Pi]) - 
      (203*d^11*K0*K1*M^5*u^3)/(512*b^3*Sqrt[230945*Pi]) - 
      (50899*d*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/(2257920*b^3) - 
      (93*d^11*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/(5120*b^3) - 
      (38977933*d*K1^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/(316108800*b^3) + 
      (12330197*d^5*K1^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/(17561600*b^3) + 
      (16065619*d^11*K1^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/(712857600*b^3) - 
      (17765369*d^3*K1^2*M^5*Sqrt[19/(12155*Pi)]*u^4)/(105369600*b^3) + 
      (((12157921*I)/2257920)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((25889803*I)/2257920)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((35820607*I)/1128960)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((1528859*I)/225792)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((3999529*I)/451584)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((338549*I)/451584)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (2861839*d^3*K0^2*M^5*u^4)/(2257920*Sqrt[230945]*b^3*Sqrt[Pi]) + 
      (1778461*d^5*K0^2*M^5*u^4)/(1128960*b^3*Sqrt[230945*Pi]) + 
      (1630043*d^7*K0^2*M^5*u^4)/(1128960*b^3*Sqrt[230945*Pi]) - 
      (140197*d^9*K0^2*M^5*u^4)/(107520*b^3*Sqrt[230945*Pi]) - 
      (9872249*d^7*K1^2*M^5*u^4)/(22579200*b^3*Sqrt[230945*Pi]) - 
      (40639219*d^9*K1^2*M^5*u^4)/(15052800*b^3*Sqrt[230945*Pi]) - 
      (391151743*d^11*K1^2*M^5*u^4)/(1425715200*b^3*Sqrt[230945*Pi]) - 
      (9525112417*d^3*K0*K1*M^5*Sqrt[17/(13585*Pi)]*u^5)/(25035816960*b^3) + 
      (((3075803*I)/2257920)*d*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((9164171*I)/1128960)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((1058639*I)/451584)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((84697*I)/451584)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((68908691*I)/4515840)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((172665151*I)/27095040)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((293011*I)/5419008)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((72185*I)/225792)*d^7*K0^2*M^5*Sqrt[(5*Pi)/46189]*u^5)/b^3 - 
      (((150869*I)/2709504)*d^7*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^5)/b^3 + 
      (((5037839*I)/27095040)*d*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^5)/b^3 + 
      (((6773579*I)/2257920)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[230945]*b^3) + 
      (((64451911*I)/9031680)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[230945]*b^3) - 
      (1223400457*d*K0*K1*M^5*u^5)/(474163200*b^3*Sqrt[230945*Pi]) + 
      (398991102313*d^3*K0*K1*M^5*u^5)/(125179084800*b^3*Sqrt[230945*Pi]) + 
      (951169099*d^5*K0*K1*M^5*u^5)/(79027200*b^3*Sqrt[230945*Pi]) - 
      (258584549*d^7*K0*K1*M^5*u^5)/(67737600*b^3*Sqrt[230945*Pi]) - 
      (6148081*d^9*K0*K1*M^5*u^5)/(2508800*b^3*Sqrt[230945*Pi]) + 
      (28463*d^11*K0*K1*M^5*u^5)/(307200*b^3*Sqrt[230945*Pi]) + 
      (35310421813*d^5*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^6)/(208631808000*b^3) - 
      (82261073*d*K1^2*M^5*Sqrt[17/(13585*Pi)]*u^6)/(2844979200*b^3) - 
      (667059192251*d^3*K1^2*M^5*Sqrt[19/(12155*Pi)]*u^6)/
       (2634721689600*b^3) + (((24796141*I)/13547520)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 + (((17690963*I)/4515840)*d^3*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 - (((21393511*I)/2257920)*d^5*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 - (((974341*I)/6773760)*d^7*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 + (((52708301*I)/13547520)*d^9*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 - (((267583*I)/13547520)*d^11*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 - (2494040597*d^3*K0^2*M^5*u^6)/
       (5689958400*Sqrt[230945]*b^3*Sqrt[Pi]) + 
      (35115428785033*d^3*K1^2*M^5*u^6)/(55329155481600*Sqrt[230945]*b^3*
        Sqrt[Pi]) - (214670801*d*K0^2*M^5*u^6)/(355622400*b^3*
        Sqrt[230945*Pi]) + (44540325659*d^5*K0^2*M^5*u^6)/
       (89413632000*b^3*Sqrt[230945*Pi]) - (71651771*d^7*K0^2*M^5*u^6)/
       (45158400*b^3*Sqrt[230945*Pi]) - (847747*d^9*K0^2*M^5*u^6)/
       (5644800*b^3*Sqrt[230945*Pi]) + (16481*d^11*K0^2*M^5*u^6)/
       (204800*b^3*Sqrt[230945*Pi]) + (9425464417*d^5*K1^2*M^5*u^6)/
       (1422489600*b^3*Sqrt[230945*Pi]) + (18916727*d^7*K1^2*M^5*u^6)/
       (15052800*b^3*Sqrt[230945*Pi]) - (29178839*d^9*K1^2*M^5*u^6)/
       (9031680*b^3*Sqrt[230945*Pi]) + (28201*d^11*K1^2*M^5*u^6)/
       (1843200*b^3*Sqrt[230945*Pi]) + (1586867*d^7*K0*K1*M^5*
        Sqrt[11/(20995*Pi)]*u^7)/(16934400*b^3) - 
      (34147243709743*d^5*K0*K1*M^5*Sqrt[19/(12155*Pi)]*u^7)/
       (165987466444800*b^3) + (((1841669*I)/6773760)*d*K0^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 - (((1081441*I)/1128960)*d^5*K0^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 - (((62669*I)/3386880)*d^7*K0^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 + (((2788393*I)/6773760)*d^9*K0^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 + (((53953*I)/6773760)*d^11*K0^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 - (((329337*I)/125440)*d^5*K1^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 + (((795233*I)/3386880)*d^7*K1^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 + (((104009*I)/6773760)*d^11*K1^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 + (((492361*I)/6773760)*d^9*K1^2*M^5*
        Sqrt[(11*Pi)/20995]*u^7)/b^3 + (((108457*I)/6773760)*d*K1^2*M^5*
        Sqrt[(19*Pi)/12155]*u^7)/b^3 + (((214441*I)/752640)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^7)/(Sqrt[230945]*b^3) + (((2871023*I)/2257920)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^7)/(Sqrt[230945]*b^3) - (38195329*d*K0*K1*M^5*u^7)/
       (59270400*b^3*Sqrt[230945*Pi]) - (185146909*d^3*K0*K1*M^5*u^7)/
       (237081600*b^3*Sqrt[230945*Pi]) + (974686972384381*d^5*K0*K1*M^5*u^7)/
       (165987466444800*b^3*Sqrt[230945*Pi]) - (13595503*d^9*K0*K1*M^5*u^7)/
       (8467200*b^3*Sqrt[230945*Pi]) + (8507*d^11*K0*K1*M^5*u^7)/
       (230400*b^3*Sqrt[230945*Pi]) - (580638869*d^9*K0^2*M^5*
        Sqrt[13/(17765*Pi)]*u^8)/(24320507904*b^3) - 
      (76752941*d^7*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^8)/(1016064000*b^3) + 
      (441671*d^3*K0^2*M^5*Sqrt[19/(12155*Pi)]*u^8)/(19756800*b^3) + 
      (((10501*I)/32256)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 - 
      (((20399*I)/26880)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      (((14279*I)/1128960)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      (((599*I)/112896)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/20995]*u^8)/b^3 + 
      (((5279*I)/376320)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/13585]*u^8)/b^3 + 
      (((47*I)/32256)*d*K0*K1*M^5*Sqrt[(85*Pi)/2717]*u^8)/b^3 - 
      (5560917559*d^3*K1^2*M^5*u^8)/(6401203200*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (41627381*d*K0^2*M^5*u^8)/(237081600*b^3*Sqrt[230945*Pi]) - 
      (22132027*d^5*K0^2*M^5*u^8)/(47416320*b^3*Sqrt[230945*Pi]) + 
      (341909*d^7*K0^2*M^5*u^8)/(940800*b^3*Sqrt[230945*Pi]) + 
      (98925120617*d^9*K0^2*M^5*u^8)/(608012697600*b^3*Sqrt[230945*Pi]) + 
      (211*d^11*K0^2*M^5*u^8)/(115200*b^3*Sqrt[230945*Pi]) + 
      (142499737*d*K1^2*M^5*u^8)/(3200601600*b^3*Sqrt[230945*Pi]) + 
      (1587886081*d^5*K1^2*M^5*u^8)/(1280240640*b^3*Sqrt[230945*Pi]) + 
      (2830593239*d^7*K1^2*M^5*u^8)/(3048192000*b^3*Sqrt[230945*Pi]) - 
      (12253853*d^9*K1^2*M^5*u^8)/(33868800*b^3*Sqrt[230945*Pi]) - 
      (617*d^11*K1^2*M^5*u^8)/(691200*b^3*Sqrt[230945*Pi]) - 
      (4168531*d*K0*K1*M^5*Sqrt[17/(13585*Pi)]*u^9)/(3200601600*b^3) + 
      (6631711*d^5*K0*K1*M^5*Sqrt[17/(13585*Pi)]*u^9)/(1600300800*b^3) - 
      (46104776087*d^3*K0*K1*M^5*Sqrt[19/(12155*Pi)]*u^9)/
       (3661488230400*b^3) + (83414269*d^11*K0*K1*M^5*Sqrt[19/(12155*Pi)]*
        u^9)/(4277145600*b^3) + (4993*d^7*K0*K1*M^5*Sqrt[323/(715*Pi)]*u^9)/
       (19051200*b^3) + (((3539*I)/94080)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^9)/
       b^3 + (((3503*I)/241920)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((79*I)/48384)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((1483*I)/94080)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((127*I)/11760)*d^5*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^9)/b^3 + 
      (((29*I)/31360)*d*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^9)/b^3 + 
      (((191*I)/70560)*d^7*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^9)/b^3 + 
      (((29*I)/282240)*d^11*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^9)/b^3 + 
      (((43*I)/338688)*d*K0^2*M^5*Sqrt[(55*Pi)/4199]*u^9)/b^3 - 
      (((5*I)/8064)*d^7*K0^2*M^5*Sqrt[(65*Pi)/3553]*u^9)/b^3 - 
      (((11521*I)/564480)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[230945]*b^3) + 
      (((15149*I)/282240)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/(Sqrt[230945]*b^3) + 
      (33498463217*d^3*K0*K1*M^5*u^9)/(174356582400*b^3*Sqrt[230945*Pi]) - 
      (275939*d^9*K0*K1*M^5*u^9)/(3386880*b^3*Sqrt[230945*Pi]) - 
      (1603558871*d^11*K0*K1*M^5*u^9)/(4277145600*b^3*Sqrt[230945*Pi]) + 
      (1328501*d^3*K0^2*M^5*Sqrt[5/(46189*Pi)]*u^10)/(128024064*b^3) + 
      (286327*d^9*K1^2*M^5*Sqrt[11/(20995*Pi)]*u^10)/(345461760*b^3) - 
      (13*d^9*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^10)/(132300*b^3) - 
      (d^11*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^10)/(12800*b^3) + 
      (3910519*d^5*K1^2*M^5*Sqrt[143/(1615*Pi)]*u^10)/(6045580800*b^3) - 
      (((863*I)/282240)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 + 
      (((7747*I)/846720)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (((257*I)/47040)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (((173*I)/47040)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 + 
      (((2063*I)/846720)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 + 
      (((173*I)/282240)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (7042771*d^3*K1^2*M^5*u^10)/(128024064*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (1462177*d*K0^2*M^5*u^10)/(160030080*b^3*Sqrt[230945*Pi]) - 
      (63542333*d^5*K0^2*M^5*u^10)/(800150400*b^3*Sqrt[230945*Pi]) + 
      (2959091*d^7*K0^2*M^5*u^10)/(76204800*b^3*Sqrt[230945*Pi]) - 
      (307*d^11*K0^2*M^5*u^10)/(345600*b^3*Sqrt[230945*Pi]) + 
      (276599*d*K1^2*M^5*u^10)/(32006016*b^3*Sqrt[230945*Pi]) - 
      (647340677*d^5*K1^2*M^5*u^10)/(54410227200*b^3*Sqrt[230945*Pi]) - 
      (2419601*d^7*K1^2*M^5*u^10)/(76204800*b^3*Sqrt[230945*Pi]) - 
      (3655517*d^9*K1^2*M^5*u^10)/(345461760*b^3*Sqrt[230945*Pi]) + 
      (11*d*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^11)/(2540160*b^3) + 
      (11*d^3*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^11)/(508032*b^3) - 
      (11*d^5*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^11)/(423360*b^3) - 
      (d^9*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^11)/(29400*b^3) - 
      (d^11*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^11)/(43200*b^3) + 
      (73*d^7*K0*K1*M^5*Sqrt[143/(1615*Pi)]*u^11)/(9525600*b^3) - 
      (((1429*I)/423360)*d*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((251*I)/70560)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((1451*I)/423360)*d*K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((229*I)/70560)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((113*I)/84672)*d^3*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^11)/b^3 - 
      ((I/70560)*d^7*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 + 
      ((I/84672)*d^9*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 + 
      ((I/423360)*d^11*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 - 
      ((I/70560)*d^7*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 + 
      ((I/84672)*d^9*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 + 
      ((I/423360)*d^11*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 + 
      (((587*I)/84672)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/(Sqrt[230945]*b^3) - 
      (17113*d*K0*K1*M^5*u^11)/(266716800*b^3*Sqrt[230945*Pi]) - 
      (165743*d^3*K0*K1*M^5*u^11)/(266716800*b^3*Sqrt[230945*Pi]) + 
      (5827*d^5*K0*K1*M^5*u^11)/(26671680*b^3*Sqrt[230945*Pi]))/Pi, 
    ((((157291*I)/20608)*d^7*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) + 
      (((21579*I)/41216)*d^11*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) - 
      (((10443*I)/41216)*d^13*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) - 
      (((17601*I)/41216)*d*K1*M^5*Sqrt[(5*Pi)/46189]*u)/(b^3*E^u) - 
      (((100229*I)/41216)*d^3*K1*M^5*Sqrt[(5*Pi)/46189]*u)/(b^3*E^u) + 
      (((59291*I)/41216)*d^5*K1*M^5*Sqrt[(13*Pi)/17765]*u)/(b^3*E^u) - 
      (((39027*I)/41216)*d^9*K1*M^5*Sqrt[(13*Pi)/17765]*u)/(b^3*E^u) - 
      (((403947*I)/41216)*d^3*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((2579799*I)/164864)*d^5*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((1625271*I)/164864)*d^9*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((1917*I)/41216)*d^11*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((20259*I)/164864)*d^13*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((157291*I)/20608)*d^7*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((21579*I)/41216)*d^11*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((10443*I)/41216)*d^13*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((67929*I)/164864)*d*K0*M^5*Sqrt[(5*Pi)/46189]*u^2)/(b^3*E^u) - 
      (((17601*I)/41216)*d*K1*M^5*Sqrt[(5*Pi)/46189]*u^2)/(b^3*E^u) - 
      (((100229*I)/41216)*d^3*K1*M^5*Sqrt[(5*Pi)/46189]*u^2)/(b^3*E^u) + 
      (((11517*I)/20608)*d^7*K0*M^5*Sqrt[(11*Pi)/20995]*u^2)/(b^3*E^u) + 
      (((59291*I)/41216)*d^5*K1*M^5*Sqrt[(13*Pi)/17765]*u^2)/(b^3*E^u) - 
      (((39027*I)/41216)*d^9*K1*M^5*Sqrt[(13*Pi)/17765]*u^2)/(b^3*E^u) - 
      (((44760858817*I)/4508824320)*d^3*K0*M^5*Sqrt[Pi/230945]*u^3)/
       (b^3*E^u) + (((287190189269*I)/18035297280)*d^5*K0*M^5*Sqrt[Pi/230945]*
        u^3)/(b^3*E^u) + (((816527861*I)/132612480)*d^7*K0*M^5*
        Sqrt[Pi/230945]*u^3)/(b^3*E^u) - (((24659849*I)/2472960)*d^9*K0*M^5*
        Sqrt[Pi/230945]*u^3)/(b^3*E^u) + (((1917*I)/41216)*d^11*K0*M^5*
        Sqrt[Pi/230945]*u^3)/(b^3*E^u) - (((20259*I)/164864)*d^13*K0*M^5*
        Sqrt[Pi/230945]*u^3)/(b^3*E^u) + (((1732699*I)/4521984)*d*K0^2*M^5*
        Sqrt[Pi/230945]*u^3)/b^3 - (((9936737*I)/4521984)*d^5*K0^2*M^5*
        Sqrt[Pi/230945]*u^3)/b^3 - (((60871189*I)/10551296)*d^7*K0^2*M^5*
        Sqrt[Pi/230945]*u^3)/b^3 + (((4856081*I)/1376256)*d^9*K0^2*M^5*
        Sqrt[Pi/230945]*u^3)/b^3 + (((29395999*I)/31653888)*d^11*K0^2*M^5*
        Sqrt[Pi/230945]*u^3)/b^3 - (((415560897*I)/23080960)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^3)/(b^3*E^u) - (((2540471519*I)/138485760)*d^9*K1*
        M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) - 
      (((743933*I)/1978368)*d^11*K1*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) - 
      (((59214593*I)/26378240)*d*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((282160607*I)/26378240)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((142398419*I)/15826944)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((160180313*I)/79134720)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((2107373*I)/26378240)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((160669*I)/26378240)*d^15*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((2860151*I)/4521984)*d^3*K0^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 + 
      (((118635239*I)/46161920)*d^5*K1*M^5*Sqrt[(11*Pi)/20995]*u^3)/
       (b^3*E^u) + (((39446819*I)/34621440)*d^7*K1*M^5*Sqrt[(11*Pi)/20995]*
        u^3)/(b^3*E^u) - (((41884441*I)/138485760)*d*K1*M^5*
        Sqrt[(13*Pi)/17765]*u^3)/(b^3*E^u) - 
      (((29458013*I)/15826944)*d^7*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^3)/b^3 - 
      (((19034021*I)/171764736)*d*K0*M^5*Sqrt[(19*Pi)/12155]*u^3)/(b^3*E^u) - 
      (((1063841*I)/138485760)*d^13*K1*M^5*Sqrt[(19*Pi)/12155]*u^3)/
       (b^3*E^u) - (((12163*I)/31653888)*d^13*K0^2*M^5*Sqrt[(95*Pi)/2431]*
        u^3)/b^3 + (((11*I)/10551296)*d^15*K0^2*M^5*Sqrt[(187*Pi)/1235]*u^3)/
       b^3 + (((367920283*I)/79134720)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[230945]*b^3) - (((1386542050613*I)/673317765120)*d*K0*M^5*
        Sqrt[Pi/230945]*u^4)/(b^3*E^u) - (((186361392731*I)/21956014080)*d^3*
        K0*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((28431462323219*I)/2019953295360)*d^5*K0*M^5*Sqrt[Pi/230945]*u^4)/
       (b^3*E^u) - (((2333783317*I)/276971520)*d^9*K0*M^5*Sqrt[Pi/230945]*
        u^4)/(b^3*E^u) - (((16706399*I)/276971520)*d^13*K0*M^5*
        Sqrt[Pi/230945]*u^4)/(b^3*E^u) - (((641781855307*I)/222788966400)*d*
        K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (((1472565471343*I)/111394483200)*d^3*K1*M^5*Sqrt[Pi/230945]*u^4)/
       (b^3*E^u) + (((8833391991707*I)/445577932800)*d^5*K1*M^5*
        Sqrt[Pi/230945]*u^4)/(b^3*E^u) + (((4031102483*I)/372556800)*d^7*K1*
        M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (((3604778609*I)/259660800)*d^9*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (((37861*I)/61824)*d^11*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (((3433267*I)/69242880)*d^13*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((1726186141*I)/1899233280)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((100348317241*I)/4431544320)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((218081662171*I)/4431544320)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((46916790647*I)/7976779776)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((260702509*I)/7976779776)*d^13*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((81200843*I)/13294632960)*d^15*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((93251*I)/1978368)*d^11*K0*M^5*Sqrt[(5*Pi)/46189]*u^4)/(b^3*E^u) - 
      (((940773677*I)/1477181440)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^4)/
       b^3 + (((812042503*I)/2970519552)*d^7*K0*M^5*Sqrt[(19*Pi)/12155]*u^4)/
       (b^3*E^u) + (((4074636065*I)/7976779776)*d^9*K0*K1*M^5*
        Sqrt[(55*Pi)/4199]*u^4)/b^3 - (((70160782733077*I)/60598598860800)*d*
        K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((6546866036471*I)/1317360844800)*d^3*K0*M^5*Sqrt[Pi/230945]*u^5)/
       (b^3*E^u) + (((471940183225561*I)/60598598860800)*d^5*K0*M^5*
        Sqrt[Pi/230945]*u^5)/(b^3*E^u) + (((141741906851*I)/38745907200)*d^7*
        K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((41761306079*I)/8309145600)*d^9*K0*M^5*Sqrt[Pi/230945]*u^5)/
       (b^3*E^u) - (((2212097*I)/7913472)*d^11*K0*M^5*Sqrt[Pi/230945]*u^5)/
       (b^3*E^u) - (((7342523*I)/553943040)*d^13*K0*M^5*Sqrt[Pi/230945]*u^5)/
       (b^3*E^u) + (((1583479991*I)/1899233280)*d*K0^2*M^5*Sqrt[Pi/230945]*
        u^5)/b^3 - (((24788314321*I)/4431544320)*d^5*K0^2*M^5*Sqrt[Pi/230945]*
        u^5)/b^3 - (((21833752533*I)/1477181440)*d^7*K0^2*M^5*Sqrt[Pi/230945]*
        u^5)/b^3 + (((379948948361*I)/39883898880)*d^9*K0^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 + (((14913014371*I)/7976779776)*d^11*K0^2*
        M^5*Sqrt[Pi/230945]*u^5)/b^3 - (((464161267*I)/39883898880)*d^13*K0^2*
        M^5*Sqrt[Pi/230945]*u^5)/b^3 - (((799385714461*I)/509231923200)*d*K1*
        M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((5978208073709*I)/891155865600)*d^3*K1*M^5*Sqrt[Pi/230945]*u^5)/
       (b^3*E^u) + (((18951843235313*I)/1782311731200)*d^5*K1*M^5*
        Sqrt[Pi/230945]*u^5)/(b^3*E^u) + (((161827463131*I)/34275225600)*d^7*
        K1*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((55456767643*I)/8309145600)*d^9*K1*M^5*Sqrt[Pi/230945]*u^5)/
       (b^3*E^u) - (((17931187*I)/46161920)*d^11*K1*M^5*Sqrt[Pi/230945]*u^5)/
       (b^3*E^u) + (((269885991971*I)/113953996800)*d*K1^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((2239321872163*I)/159535595520)*d^5*K1^2*
        M^5*Sqrt[Pi/230945]*u^5)/b^3 - (((9129510279649*I)/265892659200)*d^7*
        K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((89031756287*I)/17726177280)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((12712557763*I)/113953996800)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^5)/
       b^3 - (((1599130289*I)/797677977600)*d^15*K1^2*M^5*Sqrt[Pi/230945]*
        u^5)/b^3 - (((353*I)/329728)*d^13*K1*M^5*Sqrt[(13*Pi)/17765]*u^5)/
       (b^3*E^u) - (((1215733*I)/13294632960)*d^15*K0^2*M^5*
        Sqrt[(19*Pi)/12155]*u^5)/b^3 + (((18642314137*I)/159535595520)*d^9*
        K1^2*M^5*Sqrt[(187*Pi)/1235]*u^5)/b^3 + 
      (((36152500589*I)/4431544320)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[230945]*b^3) + (((3069906507917*I)/159535595520)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[230945]*b^3) - 
      (((128379302442793*I)/242394395443200)*d*K0*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) - (((236719923750437*I)/121197197721600)*d^3*K0*M^5*
        Sqrt[Pi/230945]*u^6)/(b^3*E^u) + 
      (((789649507683749*I)/242394395443200)*d^5*K0*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) + (((1558881280799*I)/1188207820800)*d^7*K0*M^5*
        Sqrt[Pi/230945]*u^6)/(b^3*E^u) - (((64401522811*I)/33236582400)*d^9*
        K0*M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) - 
      (((163616759*I)/1107886080)*d^11*K0*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) - (((3328511*I)/2215772160)*d^13*K0*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) - (((168193460936467*I)/242394395443200)*d*K1*M^5*
        Sqrt[Pi/230945]*u^6)/(b^3*E^u) - 
      (((297215578506593*I)/121197197721600)*d^3*K1*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) + (((75155769960647*I)/18645722726400)*d^5*K1*M^5*
        Sqrt[Pi/230945]*u^6)/(b^3*E^u) - (((86717686609*I)/33236582400)*d^9*
        K1*M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) - 
      (((568901881*I)/3323658240)*d^11*K1*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) - (((9192107*I)/6647316480)*d^13*K1*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) + (((1514379116087*I)/626746982400)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 + (((73714303778659*I)/4387228876800)*d^3*K0*
        K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 - (((67531470620699*I)/4387228876800)*
        d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 - 
      (((1133930396371*I)/44315443200)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/
       b^3 + (((2391139252339*I)/132946329600)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*
        u^6)/b^3 + (((512264074409*I)/132946329600)*d^11*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 - (((29893107851*I)/398838988800)*d^13*K0*K1*
        M^5*Sqrt[Pi/230945]*u^6)/b^3 - (((11346791*I)/6330777600)*d^15*K0*K1*
        M^5*Sqrt[Pi/230945]*u^6)/b^3 + (((118642131389*I)/1188207820800)*d^7*
        K1*M^5*Sqrt[(19*Pi)/12155]*u^6)/(b^3*E^u) - 
      (((1242821770363*I)/6463850545152)*d*K0*M^5*Sqrt[Pi/230945]*u^7)/
       (b^3*E^u) - (((32404538429*I)/59192770560)*d^3*K0*M^5*Sqrt[Pi/230945]*
        u^7)/(b^3*E^u) + (((31198730809891*I)/32319252725760)*d^5*K0*M^5*
        Sqrt[Pi/230945]*u^7)/(b^3*E^u) - (((129071680609*I)/33236582400)*d^7*
        K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((37709569973*I)/12463718400)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((23531983*I)/2077286400)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((30815189*I)/99709747200)*d^15*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((272902810351889*I)/1454366372659200)*d*K1*M^5*Sqrt[Pi/230945]*u^7)/
       (b^3*E^u) - (((634787696393381*I)/727183186329600)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^7)/(b^3*E^u) + 
      (((2141805249309857*I)/1454366372659200)*d^5*K1*M^5*Sqrt[Pi/230945]*
        u^7)/(b^3*E^u) + (((7861146048101*I)/21387740774400)*d^7*K1*M^5*
        Sqrt[Pi/230945]*u^7)/(b^3*E^u) - (((16018110067*I)/22157721600)*d^9*
        K1*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) - 
      (((126208669*I)/2215772160)*d^11*K1*M^5*Sqrt[Pi/230945]*u^7)/
       (b^3*E^u) + (((48651*I)/211025920)*d^13*K1*M^5*Sqrt[Pi/230945]*u^7)/
       (b^3*E^u) + (((99141527377*I)/124637184000)*d*K1^2*M^5*Sqrt[Pi/230945]*
        u^7)/b^3 - (((140889496817*I)/31159296000)*d^5*K1^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 - (((15705752527*I)/2374041600)*d^7*K1^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 + (((123545576177*I)/24927436800)*d^9*K1^2*
        M^5*Sqrt[Pi/230945]*u^7)/b^3 + (((88826601*I)/94208000)*d^11*K1^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 - (((41068449*I)/2308096000)*d^13*K1^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 - (((120667979*I)/249274368000)*d^15*K1^2*
        M^5*Sqrt[Pi/230945]*u^7)/b^3 + (((2734214603*I)/31685541888)*d^7*K0*
        M^5*Sqrt[(5*Pi)/46189]*u^7)/(b^3*E^u) - 
      (((734328461*I)/13294632960)*d^9*K0*M^5*Sqrt[(11*Pi)/20995]*u^7)/
       (b^3*E^u) - (((1305607*I)/289013760)*d^11*K0*M^5*Sqrt[(11*Pi)/20995]*
        u^7)/(b^3*E^u) + (((241121*I)/13294632960)*d^13*K0*M^5*
        Sqrt[(11*Pi)/20995]*u^7)/(b^3*E^u) + 
      (((244970573*I)/4335206400)*d^11*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^7)/
       b^3 - (((34039377997*I)/137100902400)*d^5*K0^2*M^5*Sqrt[(13*Pi)/17765]*
        u^7)/b^3 + (((21384654761*I)/62318592000)*d^3*K1^2*M^5*
        Sqrt[(13*Pi)/17765]*u^7)/b^3 + (((41968369*I)/1398988800)*d*K0^2*M^5*
        Sqrt[(17*Pi)/13585]*u^7)/b^3 + (((3252674941573*I)/1096807219200)*d^3*
        K0^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[230945]*b^3) - 
      (((2608495530103*I)/90897898291200)*d*K0*M^5*Sqrt[Pi/230945]*u^8)/
       (b^3*E^u) + (((1017186344899*I)/3246353510400)*d^5*K0*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) + (((57324529637*I)/1069387038720)*d^7*
        K0*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      (((332325533*I)/2492743680)*d^9*K0*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      (((983027*I)/79134720)*d^11*K0*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) + 
      (((5557*I)/69242880)*d^13*K0*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      (((28577315194661*I)/181795796582400)*d^3*K1*M^5*Sqrt[Pi/230945]*u^8)/
       (b^3*E^u) + (((9555832774907*I)/27968584089600)*d^5*K1*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) + (((5605777253*I)/97217003520)*d^7*K1*
        M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      (((524148701*I)/3323658240)*d^9*K1*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      (((22842707*I)/1661829120)*d^11*K1*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) + 
      (((231463*I)/3323658240)*d^13*K1*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) + 
      (((72574238543*I)/152334336000)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      (((6539113828367*I)/2742018048000)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/
       b^3 - (((50135623709*I)/16618291200)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*
        u^8)/b^3 + (((20860266431*I)/8309145600)*d^9*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 - (((462962183*I)/62318592000)*d^13*K0*K1*
        M^5*Sqrt[Pi/230945]*u^8)/b^3 - (((24237163*I)/83091456000)*d^15*K0*K1*
        M^5*Sqrt[Pi/230945]*u^8)/b^3 + (((2907435089*I)/83091456000)*d^11*K0*
        K1*M^5*Sqrt[(13*Pi)/17765]*u^8)/b^3 - 
      (((1842652629007*I)/181795796582400)*d^3*K0*M^5*Sqrt[(19*Pi)/12155]*
        u^8)/(b^3*E^u) - (((1353953710271*I)/363591593164800)*d*K1*M^5*
        Sqrt[(19*Pi)/12155]*u^8)/(b^3*E^u) - 
      (((12636644117*I)/85688064000)*d^5*K0*K1*M^5*Sqrt[(19*Pi)/12155]*u^8)/
       b^3 - (((93360951979*I)/30299299430400)*d^3*K0*M^5*Sqrt[Pi/230945]*
        u^9)/(b^3*E^u) + (((3993999171959*I)/121197197721600)*d^5*K0*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) + (((15196168037*I)/1336733798400)*d^7*
        K0*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) - 
      (((1064655769*I)/49854873600)*d^9*K0*M^5*Sqrt[Pi/230945]*u^9)/
       (b^3*E^u) - (((633851*I)/276971520)*d^11*K0*M^5*Sqrt[Pi/230945]*u^9)/
       (b^3*E^u) + (((308657784707*I)/5484036096000)*d*K0^2*M^5*
        Sqrt[Pi/230945]*u^9)/b^3 - (((8825852419*I)/33236582400)*d^7*K0^2*M^5*
        Sqrt[Pi/230945]*u^9)/b^3 + (((75685860533*I)/299129241600)*d^9*K0^2*
        M^5*Sqrt[Pi/230945]*u^9)/b^3 + (((69013814119*I)/1495646208000)*d^11*
        K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((138056729*I)/213663744000)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((6526789*I)/166182912000)*d^15*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((823242075637*I)/121197197721600)*d*K1*M^5*Sqrt[Pi/230945]*u^9)/
       (b^3*E^u) - (((1430852461669*I)/30299299430400)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) + 
      (((31719147102029*I)/363591593164800)*d^5*K1*M^5*Sqrt[Pi/230945]*u^9)/
       (b^3*E^u) - (((49695551*I)/6076062720)*d^7*K1*M^5*Sqrt[Pi/230945]*u^9)/
       (b^3*E^u) - (((673542047*I)/29912924160)*d^9*K1*M^5*Sqrt[Pi/230945]*
        u^9)/(b^3*E^u) - (((6252097*I)/2492743680)*d^11*K1*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) - (((25759*I)/1424424960)*d^13*K1*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) - (((82882775471*I)/166182912000)*d^5*
        K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((62923522477*I)/166182912000)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((184375745473*I)/498548736000)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^9)/
       b^3 + (((28127817191*I)/498548736000)*d^11*K1^2*M^5*Sqrt[Pi/230945]*
        u^9)/b^3 - (((19509307*I)/23740416000)*d^13*K1^2*M^5*Sqrt[Pi/230945]*
        u^9)/b^3 - (((25397069*I)/498548736000)*d^15*K1^2*M^5*Sqrt[Pi/230945]*
        u^9)/b^3 - (((1163*I)/1107886080)*d^13*K0*M^5*Sqrt[(11*Pi)/20995]*
        u^9)/(b^3*E^u) + (((111189862457*I)/5484036096000)*d^3*K0^2*M^5*
        Sqrt[(13*Pi)/17765]*u^9)/b^3 - (((14632057763*I)/15808330137600)*d*K0*
        M^5*Sqrt[(19*Pi)/12155]*u^9)/(b^3*E^u) - 
      (((101827698367*I)/5484036096000)*d^5*K0^2*M^5*Sqrt[(19*Pi)/12155]*u^9)/
       b^3 + (((260476813*I)/498548736000)*d*K1^2*M^5*Sqrt[(143*Pi)/1615]*
        u^9)/b^3 + (((1279607071*I)/3391488000)*d^3*K1^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[230945]*b^3) - (((13100287033*I)/22724474572800)*d*K0*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) - (((566629523*I)/2164235673600)*d^3*
        K0*M^5*Sqrt[Pi/230945]*u^10)/(b^3*E^u) - 
      (((2118752147*I)/9089789829120)*d^5*K0*M^5*Sqrt[Pi/230945]*u^10)/
       (b^3*E^u) - (((4184093*I)/2336947200)*d^9*K0*M^5*Sqrt[Pi/230945]*u^10)/
       (b^3*E^u) - (((81863*I)/249274368)*d^11*K0*M^5*Sqrt[Pi/230945]*u^10)/
       (b^3*E^u) - (((16183*I)/1246371840)*d^13*K0*M^5*Sqrt[Pi/230945]*u^10)/
       (b^3*E^u) - (((36791611*I)/84164720640)*d*K1*M^5*Sqrt[Pi/230945]*u^10)/
       (b^3*E^u) - (((15219170599*I)/3029929943040)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) + (((380441935369*I)/45448949145600)*
        d^5*K1*M^5*Sqrt[Pi/230945]*u^10)/(b^3*E^u) - 
      (((20032123*I)/9347788800)*d^9*K1*M^5*Sqrt[Pi/230945]*u^10)/(b^3*E^u) - 
      (((1093*I)/83091456)*d^13*K1*M^5*Sqrt[Pi/230945]*u^10)/(b^3*E^u) + 
      (((1175980879*I)/10492416000)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (((3631161739*I)/20984832000)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (((4765769161*I)/46738944000)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 + 
      (((31837049707*I)/280433664000)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/
       b^3 + (((351326033*I)/20030976000)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*
        u^10)/b^3 - (((1005217*I)/46738944000)*d^15*K0*K1*M^5*Sqrt[Pi/230945]*
        u^10)/b^3 + (((848244811*I)/342752256000)*d*K0*K1*M^5*
        Sqrt[(13*Pi)/17765]*u^10)/b^3 - (((2519651*I)/121521254400)*d^7*K1*
        M^5*Sqrt[(17*Pi)/13585]*u^10)/(b^3*E^u) - 
      (((4211*I)/178053120)*d^11*K1*M^5*Sqrt[(17*Pi)/13585]*u^10)/(b^3*E^u) + 
      (((32194069*I)/190961971200)*d^7*K0*M^5*Sqrt[(19*Pi)/12155]*u^10)/
       (b^3*E^u) - (((255247*I)/280433664000)*d^13*K0*K1*M^5*
        Sqrt[(323*Pi)/715]*u^10)/b^3 + (((1170351139*I)/2065861324800)*d*K0*
        M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) - 
      (((60615469*I)/28692518400)*d^3*K0*M^5*Sqrt[Pi/230945]*u^11)/
       (b^3*E^u) + (((3168945667*I)/2065861324800)*d^5*K0*M^5*Sqrt[Pi/230945]*
        u^11)/(b^3*E^u) + (((4314473*I)/5063385600)*d^7*K0*M^5*
        Sqrt[Pi/230945]*u^11)/(b^3*E^u) - (((6446467*I)/9347788800)*d^9*K0*
        M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) - 
      (((43*I)/288512)*d^11*K0*M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) - 
      (((821*I)/623185920)*d^13*K0*M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) + 
      (((7538479757*I)/1121734656000)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^11)/
       b^3 + (((236451757*I)/224346931200)*d^11*K0^2*M^5*Sqrt[Pi/230945]*
        u^11)/b^3 - (((219787*I)/124637184000)*d^15*K0^2*M^5*Sqrt[Pi/230945]*
        u^11)/b^3 - (((583062983*I)/688620441600)*d*K1*M^5*Sqrt[Pi/230945]*
        u^11)/(b^3*E^u) + (((22793357*I)/32279083200)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^11)/(b^3*E^u) + (((30114443*I)/229540147200)*d^5*K1*
        M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) + 
      (((620153*I)/723340800)*d^7*K1*M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) - 
      (((6542299*I)/9347788800)*d^9*K1*M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) - 
      (((547*I)/3709440)*d^11*K1*M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) - 
      (((389*I)/623185920)*d^13*K1*M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) + 
      (((10173452687*I)/12339081216000)*d*K1^2*M^5*Sqrt[Pi/230945]*u^11)/
       b^3 - (((55399421213*I)/2467816243200)*d^5*K1^2*M^5*Sqrt[Pi/230945]*
        u^11)/b^3 + (((9963311503*I)/1121734656000)*d^9*K1^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 + (((449290981*I)/373911552000)*d^11*K1^2*
        M^5*Sqrt[Pi/230945]*u^11)/b^3 - (((19872547*I)/373911552000)*d^13*
        K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((2059597*I)/1121734656000)*d^15*K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((38211197*I)/124637184000)*d*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 - 
      (((314327801*I)/373911552000)*d^7*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/
       b^3 - (((134311607*I)/373911552000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/20995]*
        u^11)/b^3 - (((2434787*I)/1121734656000)*d^13*K0^2*M^5*
        Sqrt[(17*Pi)/13585]*u^11)/b^3 - (((45563257*I)/373911552000)*d^5*K0^2*
        M^5*Sqrt[(19*Pi)/12155]*u^11)/b^3 + 
      (((908459*I)/373911552000)*d^3*K0^2*M^5*Sqrt[(187*Pi)/1235]*u^11)/b^3 + 
      (((191834187431*I)/12339081216000)*d^3*K1^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[230945]*b^3) - (((43*I)/22256640)*d*K0*M^5*Sqrt[Pi/230945]*u^12)/
       (b^3*E^u) + ((I/176640)*d^11*K0*M^5*Sqrt[Pi/230945]*u^12)/(b^3*E^u) - 
      (((109*I)/51932160)*d*K1*M^5*Sqrt[Pi/230945]*u^12)/(b^3*E^u) - 
      (((89*I)/8655360)*d^3*K1*M^5*Sqrt[Pi/230945]*u^12)/(b^3*E^u) + 
      (((311*I)/77898240)*d^11*K1*M^5*Sqrt[Pi/230945]*u^12)/(b^3*E^u) + 
      (((229*I)/155796480)*d^13*K1*M^5*Sqrt[Pi/230945]*u^12)/(b^3*E^u) + 
      (((5365553*I)/14021683200)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 + 
      (((10356659*I)/5608673280)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 - 
      (((179751623*I)/70108416000)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 + 
      (((1984327*I)/9347788800)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 - 
      (((63841*I)/1557964800)*d^13*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 - 
      (((733*I)/1869557760)*d^15*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 - 
      (((61*I)/77898240)*d^3*K0*M^5*Sqrt[(11*Pi)/20995]*u^12)/(b^3*E^u) + 
      (((1367*I)/778982400)*d^5*K0*M^5*Sqrt[(11*Pi)/20995]*u^12)/(b^3*E^u) + 
      ((I/2822400)*d^7*K0*M^5*Sqrt[(11*Pi)/20995]*u^12)/(b^3*E^u) - 
      (((157*I)/86553600)*d^9*K0*M^5*Sqrt[(11*Pi)/20995]*u^12)/(b^3*E^u) + 
      (((149*I)/86553600)*d^5*K1*M^5*Sqrt[(11*Pi)/20995]*u^12)/(b^3*E^u) + 
      ((I/1324800)*d^7*K1*M^5*Sqrt[(11*Pi)/20995]*u^12)/(b^3*E^u) - 
      (((1439*I)/778982400)*d^9*K1*M^5*Sqrt[(11*Pi)/20995]*u^12)/(b^3*E^u) - 
      (((2568247*I)/15579648000)*d^7*K0*K1*M^5*Sqrt[(11*Pi)/20995]*u^12)/
       b^3 + ((I/10386432)*d^13*K0*M^5*Sqrt[(17*Pi)/13585]*u^12)/(b^3*E^u) + 
      (((905959*I)/7789824000)*d^9*K0*K1*M^5*Sqrt[(17*Pi)/13585]*u^12)/b^3 - 
      (((729611*I)/22034073600)*d*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((1623649*I)/33530112000)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 - 
      (((586153*I)/1557964800)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((5220199*I)/70108416000)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((6662729*I)/70108416000)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((180043*I)/14021683200)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((7493*I)/14021683200)*d^15*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((42758761*I)/514128384000)*d*K1^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 - 
      (((37527233*I)/171376128000)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((12156839*I)/140216832000)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 - 
      (((756703*I)/46738944000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^13)/b^3 - 
      ((I/38949120)*d*K0*M^5*Sqrt[(13*Pi)/17765]*u^13)/(b^3*E^u) - 
      ((I/3894912)*d^3*K0*M^5*Sqrt[(13*Pi)/17765]*u^13)/(b^3*E^u) - 
      ((I/3894912)*d^11*K0*M^5*Sqrt[(13*Pi)/17765]*u^13)/(b^3*E^u) - 
      ((I/38949120)*d^13*K0*M^5*Sqrt[(13*Pi)/17765]*u^13)/(b^3*E^u) - 
      ((I/38949120)*d*K1*M^5*Sqrt[(13*Pi)/17765]*u^13)/(b^3*E^u) - 
      ((I/3894912)*d^3*K1*M^5*Sqrt[(13*Pi)/17765]*u^13)/(b^3*E^u) - 
      ((I/3894912)*d^11*K1*M^5*Sqrt[(13*Pi)/17765]*u^13)/(b^3*E^u) - 
      ((I/38949120)*d^13*K1*M^5*Sqrt[(13*Pi)/17765]*u^13)/(b^3*E^u) + 
      (((937711*I)/140216832000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^13)/b^3 + 
      (((80407*I)/140216832000)*d^13*K1^2*M^5*Sqrt[(17*Pi)/13585]*u^13)/b^3 + 
      (((2699*I)/140216832000)*d^15*K1^2*M^5*Sqrt[(17*Pi)/13585]*u^13)/b^3 - 
      ((I/194745600)*d^5*K0*M^5*Sqrt[(143*Pi)/1615]*u^13)/(b^3*E^u) + 
      ((I/16228800)*d^7*K0*M^5*Sqrt[(143*Pi)/1615]*u^13)/(b^3*E^u) - 
      ((I/194745600)*d^9*K0*M^5*Sqrt[(143*Pi)/1615]*u^13)/(b^3*E^u) - 
      ((I/194745600)*d^5*K1*M^5*Sqrt[(143*Pi)/1615]*u^13)/(b^3*E^u) + 
      ((I/16228800)*d^7*K1*M^5*Sqrt[(143*Pi)/1615]*u^13)/(b^3*E^u) - 
      ((I/194745600)*d^9*K1*M^5*Sqrt[(143*Pi)/1615]*u^13)/(b^3*E^u) + 
      (((27462301*I)/154238515200)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[230945]*b^3) + (((66931093*I)/514128384000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^13)/(Sqrt[230945]*b^3) + 
      (((274231*I)/385596288000)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^14)/b^3 - 
      (((212921*I)/55085184000)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^14)/b^3 - 
      (((9584717*I)/385596288000)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^14)/b^3 + 
      (((310357*I)/11684736000)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^14)/b^3 + 
      (((302069*I)/11684736000)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^14)/b^3 - 
      (((608119*I)/35054208000)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^14)/b^3 - 
      (((15739*I)/35054208000)*d^15*K0*K1*M^5*Sqrt[Pi/230945]*u^14)/b^3 - 
      (((1619*I)/35054208000)*d^13*K0*K1*M^5*Sqrt[(143*Pi)/1615]*u^14)/b^3 + 
      ((I/243432000)*d*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 + 
      ((I/21168000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 + 
      (((41*I)/730296000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 + 
      (((53*I)/1460592000)*d^13*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 + 
      (((13*I)/4381776000)*d^15*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 + 
      (((17581*I)/385596288000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 + 
      (((16669*I)/385596288000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 - 
      (((3869*I)/35054208000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 - 
      (((2543*I)/35054208000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 + 
      (((1877*I)/35054208000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 + 
      (((1181*I)/35054208000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 + 
      (((97*I)/35054208000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/b^3 - 
      ((I/97372800)*d^7*K0^2*M^5*Sqrt[(143*Pi)/1615]*u^15)/b^3 - 
      ((I/136930500)*d^9*K0^2*M^5*Sqrt[(143*Pi)/1615]*u^15)/b^3 + 
      ((I/365148000)*d^3*K0^2*M^5*Sqrt[(221*Pi)/1045]*u^15)/b^3 + 
      (((83*I)/385596288000)*d*K1^2*M^5*Sqrt[(247*Pi)/935]*u^15)/b^3 - 
      ((I/27542592000)*d*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 - 
      (((53*I)/27542592000)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 + 
      (((13*I)/2503872000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 + 
      (((13*I)/834624000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 - 
      (((13*I)/2503872000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 - 
      (((13*I)/2503872000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 - 
      ((I/2503872000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 - 
      (((13*I)/27542592000)*d^5*K0*K1*M^5*Sqrt[(221*Pi)/1045]*u^16)/b^3)/Pi, 
    ((-189067*d^3*K0*K1*M^5*Sqrt[17/(13585*Pi)]*u^3)/(41545728*b^3) + 
      (150553031*d^5*K0*K1*M^5*Sqrt[17/(13585*Pi)]*u^3)/(415457280*b^3) + 
      (((7836943*I)/1978368)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((78623*I)/23552)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((6307193*I)/1978368)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((432451*I)/989184)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((8240069*I)/989184)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((1727023*I)/123648)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((11482033*I)/989184)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((3407*I)/10304)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((603815*I)/989184)*d^3*K0^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 - 
      (((40581*I)/329728)*d*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 - 
      (((79109*I)/41216)*d^3*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 - 
      (((3727*I)/329728)*d^13*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^3)/b^3 - 
      (((19207*I)/1978368)*d*K0^2*M^5*Sqrt[(65*Pi)/3553]*u^3)/b^3 + 
      (((205*I)/1978368)*d^13*K0^2*M^5*Sqrt[(85*Pi)/2717]*u^3)/b^3 - 
      (391308299*d*K0*K1*M^5*u^3)/(415457280*b^3*Sqrt[230945*Pi]) - 
      (80525329*d^7*K0*K1*M^5*u^3)/(11540480*b^3*Sqrt[230945*Pi]) + 
      (63671089*d^9*K0*K1*M^5*u^3)/(138485760*b^3*Sqrt[230945*Pi]) + 
      (13944277*d^11*K0*K1*M^5*u^3)/(9891840*b^3*Sqrt[230945*Pi]) - 
      (6219*d^13*K0*K1*M^5*u^3)/(188416*b^3*Sqrt[230945*Pi]) + 
      (5614363*d^3*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/(415457280*b^3) - 
      (7553027*d^7*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/(23080960*b^3) + 
      (184252226681*d*K1^2*M^5*Sqrt[17/(13585*Pi)]*u^4)/
       (11516475801600*b^3) + (119521*d^13*K1^2*M^5*Sqrt[17/(13585*Pi)]*u^4)/
       (158269440*b^3) - (218743289851*d^5*K1^2*M^5*Sqrt[19/(12155*Pi)]*u^4)/
       (2303295160320*b^3) + (18367*d^9*K0^2*M^5*Sqrt[1235/(187*Pi)]*u^4)/
       (55394304*b^3) - (((161735837*I)/39567360)*d*K0*K1*M^5*Sqrt[Pi/230945]*
        u^4)/b^3 + (((24809495329*I)/830914560)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*
        u^4)/b^3 + (((5379393809*I)/207728640)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*
        u^4)/b^3 - (((9203880683*I)/356106240)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*
        u^4)/b^3 - (((63864727*I)/498548736)*d^13*K0*K1*M^5*Sqrt[Pi/230945]*
        u^4)/b^3 - (((899001059*I)/415457280)*d^3*K0*K1*M^5*
        Sqrt[(11*Pi)/20995]*u^4)/b^3 - (((181203679*I)/1246371840)*d^11*K0*K1*
        M^5*Sqrt[(13*Pi)/17765]*u^4)/b^3 + (29522952487157*d^3*K1^2*M^5*u^4)/
       (5758237900800*Sqrt[230945]*b^3*Sqrt[Pi]) - (347096411*d*K0^2*M^5*u^4)/
       (830914560*b^3*Sqrt[230945*Pi]) + (2289748423*d^5*K0^2*M^5*u^4)/
       (830914560*b^3*Sqrt[230945*Pi]) + (2850017*d^11*K0^2*M^5*u^4)/
       (3956736*b^3*Sqrt[230945*Pi]) - (220977*d^13*K0^2*M^5*u^4)/
       (13189120*b^3*Sqrt[230945*Pi]) - (321823194887*d^7*K1^2*M^5*u^4)/
       (29082009600*b^3*Sqrt[230945*Pi]) + (283673579513*d^9*K1^2*M^5*u^4)/
       (49854873600*b^3*Sqrt[230945*Pi]) + (14695497793*d^11*K1^2*M^5*u^4)/
       (8309145600*b^3*Sqrt[230945*Pi]) + 
      (12630283*d^13*K0*K1*M^5*Sqrt[13/(17765*Pi)]*u^5)/(5539430400*b^3) - 
      (1300749936659*d^7*K0*K1*M^5*Sqrt[17/(13585*Pi)]*u^5)/
       (1919412633600*b^3) + (114526477*d^11*K0*K1*M^5*Sqrt[247/(935*Pi)]*
        u^5)/(16618291200*b^3) - (((59235851*I)/39567360)*d*K0^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 + (((8511054557*I)/830914560)*d^5*K0^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 + (((753238001*I)/103864320)*d^7*K0^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((2814303889*I)/356106240)*d^9*K0^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((184416359*I)/311592960)*d^11*K0^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((16749647*I)/498548736)*d^13*K0^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((33079165739*I)/9970974720)*d*K1^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 + (((2073915343*I)/94961664)*d^5*K1^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 + (((6614313631*I)/356106240)*d^7*K1^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((60172290127*I)/3323658240)*d^9*K1^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((3281228303*I)/1661829120)*d^11*K1^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((37669987*I)/1994194944)*d^13*K1^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((96978181*I)/12983040)*d^3*K0^2*M^5*
        Sqrt[Pi]*u^5)/(Sqrt[230945]*b^3) - (((5649671227*I)/332365824)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^5)/(Sqrt[230945]*b^3) + 
      (475817179339*d*K0*K1*M^5*u^5)/(359889868800*b^3*Sqrt[230945*Pi]) + 
      (101876689709147*d^3*K0*K1*M^5*u^5)/(11516475801600*b^3*
        Sqrt[230945*Pi]) - (106785922815883*d^5*K0*K1*M^5*u^5)/
       (11516475801600*b^3*Sqrt[230945*Pi]) + (24630737531*d^9*K0*K1*M^5*u^5)/
       (2769715200*b^3*Sqrt[230945*Pi]) + 
      (58604731783*d*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^6)/(1279608422400*b^3) - 
      (615115873949*d^7*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^6)/
       (3838825267200*b^3) + (12882228547631*d^3*K1^2*M^5*Sqrt[19/(12155*Pi)]*
        u^6)/(38388252672000*b^3) - (((14212225897*I)/4985487360)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 + (((4391353387*I)/237404160)*d^5*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 + (((3928499891*I)/311592960)*d^7*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 - (((1815105239*I)/1246371840)*d^11*K0*K1*
        M^5*Sqrt[Pi/230945]*u^6)/b^3 - (((23016337*I)/1661829120)*d^13*K0*K1*
        M^5*Sqrt[Pi/230945]*u^6)/b^3 - (((219824951*I)/83091456)*d^3*K0*K1*
        M^5*Sqrt[(5*Pi)/46189]*u^6)/b^3 - (((3557117801*I)/4985487360)*d^9*K0*
        K1*M^5*Sqrt[(19*Pi)/12155]*u^6)/b^3 + (10193131537*d^3*K0^2*M^5*u^6)/
       (4476764160*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (792331362577*d^5*K0^2*M^5*u^6)/(232656076800*b^3*Sqrt[230945*Pi]) + 
      (800711893*d^9*K0^2*M^5*u^6)/(346214400*b^3*Sqrt[230945*Pi]) + 
      (28837490203*d^11*K0^2*M^5*u^6)/(99709747200*b^3*Sqrt[230945*Pi]) + 
      (159429059*d^13*K0^2*M^5*u^6)/(11078860800*b^3*Sqrt[230945*Pi]) + 
      (1627969382657*d*K1^2*M^5*u^6)/(1251790848000*b^3*Sqrt[230945*Pi]) - 
      (266031307708937*d^5*K1^2*M^5*u^6)/(38388252672000*b^3*
        Sqrt[230945*Pi]) - (9599107406507*d^7*K1^2*M^5*u^6)/
       (1046952345600*b^3*Sqrt[230945*Pi]) + (39448655929*d^9*K1^2*M^5*u^6)/
       (5539430400*b^3*Sqrt[230945*Pi]) + (4801404131*d^11*K1^2*M^5*u^6)/
       (3692953600*b^3*Sqrt[230945*Pi]) + (424453*d^13*K1^2*M^5*u^6)/
       (738590720*b^3*Sqrt[230945*Pi]) + (25928118783037*d^3*K0*K1*M^5*
        Sqrt[17/(13585*Pi)]*u^7)/(86373568512000*b^3) - 
      (((2509663111*I)/4985487360)*d*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((5116068479*I)/1661829120)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((269813143*I)/155796480)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((161385971*I)/79134720)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((217187*I)/942080)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((758479*I)/712212480)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((3893765609*I)/4985487360)*d*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((40788261089*I)/8309145600)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((404024129*I)/135475200)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((148559*I)/110788608)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((287893519*I)/923238400)*d^9*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^7)/b^3 - 
      (((417913*I)/13547520)*d^11*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^7)/b^3 - 
      (((120840283*I)/59351040)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[230945]*b^3) - (((297285839*I)/89026560)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^7)/(Sqrt[230945]*b^3) + (32581221755149*d*K0*K1*M^5*u^7)/
       (43186784256000*b^3*Sqrt[230945*Pi]) - 
      (544398500202187*d^5*K0*K1*M^5*u^7)/(86373568512000*b^3*
        Sqrt[230945*Pi]) - (2779958485621*d^7*K0*K1*M^5*u^7)/
       (575823790080*b^3*Sqrt[230945*Pi]) + (237505531*d^9*K0*K1*M^5*u^7)/
       (54190080*b^3*Sqrt[230945*Pi]) + (22104020201*d^11*K0*K1*M^5*u^7)/
       (24927436800*b^3*Sqrt[230945*Pi]) + (3220719*d^13*K0*K1*M^5*u^7)/
       (923238400*b^3*Sqrt[230945*Pi]) + (20558867819315603*d^13*K0^2*M^5*
        Sqrt[13/(17765*Pi)]*u^8)/(892757204140032000*b^3) - 
      (23650081903001*d^5*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^8)/
       (259120705536000*b^3) - (407328223373*d^7*K1^2*M^5*Sqrt[17/(13585*Pi)]*
        u^8)/(4318678425600*b^3) - (((2362571*I)/5935104)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 - (((192872899*I)/124637184)*d^3*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 + (((70048513*I)/28851200)*d^5*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 + (((635896637*I)/519321600)*d^7*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 - (((230416951*I)/148377600)*d^9*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 - (((5035517*I)/623185920)*d^11*K0*K1*M^5*
        Sqrt[(19*Pi)/12155]*u^8)/b^3 - (((6931*I)/311592960)*d^13*K0*K1*M^5*
        Sqrt[(19*Pi)/12155]*u^8)/b^3 + (2301265353203*d^3*K0^2*M^5*u^8)/
       (2699174016000*Sqrt[230945]*b^3*Sqrt[Pi]) + 
      (954024499741*d^3*K1^2*M^5*u^8)/(1012190256000*Sqrt[230945]*b^3*
        Sqrt[Pi]) + (3385078133407*d*K0^2*M^5*u^8)/(86373568512000*b^3*
        Sqrt[230945*Pi]) - (89154071704613*d^5*K0^2*M^5*u^8)/
       (86373568512000*b^3*Sqrt[230945*Pi]) - (354550873*d^7*K0^2*M^5*u^8)/
       (710893568*b^3*Sqrt[230945*Pi]) + (528510623*d^9*K0^2*M^5*u^8)/
       (1083801600*b^3*Sqrt[230945*Pi]) + (945010571*d^11*K0^2*M^5*u^8)/
       (6231859200*b^3*Sqrt[230945*Pi]) - (267379673014133399*d^13*K0^2*M^5*
        u^8)/(892757204140032000*b^3*Sqrt[230945*Pi]) + 
      (8057503727717*d*K1^2*M^5*u^8)/(23556427776000*b^3*Sqrt[230945*Pi]) + 
      (41207086357*d^9*K1^2*M^5*u^8)/(32049561600*b^3*Sqrt[230945*Pi]) + 
      (12329746837*d^11*K1^2*M^5*u^8)/(56086732800*b^3*Sqrt[230945*Pi]) - 
      (1913867*d^13*K1^2*M^5*u^8)/(8309145600*b^3*Sqrt[230945*Pi]) + 
      (238785055318767281*d^9*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^9)/
       (1582615043702784000*b^3) - (58074750858936719*d^5*K0*K1*M^5*
        Sqrt[13/(17765*Pi)]*u^9)/(2556531993673728000*b^3) + 
      (((19575973*I)/194745600)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((636251521*I)/4673894400)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((3765901*I)/267079680)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((123271*I)/1869557760)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((1577221*I)/25966080)*d*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((48050493*I)/115404800)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((22659629*I)/259660800)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((501197*I)/29675520)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((1439*I)/13848576)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((279953*I)/103864320)*d*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^9)/b^3 + 
      (((5997139*I)/445132800)*d^5*K0^2*M^5*Sqrt[(17*Pi)/13585]*u^9)/b^3 - 
      (((2228357*I)/194745600)*d^9*K1^2*M^5*Sqrt[(17*Pi)/13585]*u^9)/b^3 - 
      (((16679*I)/17805312)*d^3*K1^2*M^5*Sqrt[(247*Pi)/935]*u^9)/b^3 - 
      (((89876959*I)/623185920)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[230945]*b^3) + (6276229347541*d*K0*K1*M^5*u^9)/
       (64780176384000*b^3*Sqrt[230945*Pi]) + 
      (27983668632643*d^3*K0*K1*M^5*u^9)/(64780176384000*b^3*
        Sqrt[230945*Pi]) - (3521215669834639391*d^5*K0*K1*M^5*u^9)/
       (28121851930411008000*b^3*Sqrt[230945*Pi]) - 
      (795176298271*d^7*K0*K1*M^5*u^9)/(1079669606400*b^3*Sqrt[230945*Pi]) - 
      (1800667415795775451*d^9*K0*K1*M^5*u^9)/(1582615043702784000*b^3*
        Sqrt[230945*Pi]) + (1195627319*d^11*K0*K1*M^5*u^9)/
       (11217346560*b^3*Sqrt[230945*Pi]) - (18973*d^13*K0*K1*M^5*u^9)/
       (57702400*b^3*Sqrt[230945*Pi]) + (41600749*d^11*K0^2*M^5*
        Sqrt[13/(17765*Pi)]*u^10)/(56086732800*b^3) + 
      (1559*d^13*K1^2*M^5*Sqrt[19/(12155*Pi)]*u^10)/(389491200*b^3) - 
      (((23222033*I)/467389440)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 + 
      (((5284901*I)/292118400)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (((1661807*I)/35769600)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (((6997741*I)/1402168320)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (((53621*I)/29211840)*d*K0*K1*M^5*Sqrt[(11*Pi)/20995]*u^10)/b^3 + 
      (((2652851*I)/333849600)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^10)/b^3 - 
      (((7279*I)/1402168320)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^10)/b^3 + 
      (4671839312113*d^3*K0^2*M^5*u^10)/(64780176384000*Sqrt[230945]*b^3*
        Sqrt[Pi]) + (3202611846719*d^3*K1^2*M^5*u^10)/
       (64780176384000*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (91424526679*d*K0^2*M^5*u^10)/(5889106944000*b^3*Sqrt[230945*Pi]) - 
      (256064968573*d^5*K0^2*M^5*u^10)/(8097522048000*b^3*Sqrt[230945*Pi]) - 
      (17571667727*d^7*K0^2*M^5*u^10)/(215933921280*b^3*Sqrt[230945*Pi]) + 
      (524568563*d^9*K0^2*M^5*u^10)/(11217346560*b^3*Sqrt[230945*Pi]) - 
      (337*d^13*K0^2*M^5*u^10)/(129830400*b^3*Sqrt[230945*Pi]) + 
      (1600621042373*d*K1^2*M^5*u^10)/(64780176384000*b^3*Sqrt[230945*Pi]) - 
      (1271628344143*d^5*K1^2*M^5*u^10)/(16195044096000*b^3*
        Sqrt[230945*Pi]) - (3582754891*d^7*K1^2*M^5*u^10)/
       (44986233600*b^3*Sqrt[230945*Pi]) + (825843841*d^9*K1^2*M^5*u^10)/
       (11217346560*b^3*Sqrt[230945*Pi]) + (115718231*d^11*K1^2*M^5*u^10)/
       (11217346560*b^3*Sqrt[230945*Pi]) - (14503280154577*d^13*K0*K1*M^5*
        Sqrt[13/(17765*Pi)]*u^11)/(11956569698304000*b^3) + 
      (135364993*d^3*K0*K1*M^5*Sqrt[17/(13585*Pi)]*u^11)/(352066176000*b^3) - 
      (8608986959*d^5*K0*K1*M^5*Sqrt[17/(13585*Pi)]*u^11)/
       (16195044096000*b^3) - (((597767*I)/133539840)*d^5*K0^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 + (((251917*I)/46738944)*d^7*K0^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 - (((1036991*I)/560867328)*d^9*K0^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 - (((647*I)/80123904)*d^13*K0^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 + (((11291729*I)/934778880)*d^5*K1^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 - (((457063*I)/186955776)*d^9*K1^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 - (((240811*I)/467389440)*d^11*K1^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 - (((1597*I)/186955776)*d^13*K1^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 - (((47947*I)/1402168320)*d^11*K0^2*M^5*
        Sqrt[(11*Pi)/20995]*u^11)/b^3 - (((47351*I)/934778880)*d*K1^2*M^5*
        Sqrt[(11*Pi)/20995]*u^11)/b^3 - (((43343*I)/934778880)*d*K0^2*M^5*
        Sqrt[(17*Pi)/13585]*u^11)/b^3 - (((349*I)/3709440)*d^7*K1^2*M^5*
        Sqrt[(17*Pi)/13585]*u^11)/b^3 + (((51851*I)/467389440)*d^3*K0^2*M^5*
        Sqrt[(19*Pi)/12155]*u^11)/b^3 - (((13267*I)/1907712)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[230945]*b^3) + (47628289847*d*K0*K1*M^5*u^11)/
       (16195044096000*b^3*Sqrt[230945*Pi]) - (6930899*d^7*K0*K1*M^5*u^11)/
       (562327920*b^3*Sqrt[230945*Pi]) + (154952983*d^9*K0*K1*M^5*u^11)/
       (14021683200*b^3*Sqrt[230945*Pi]) + (4871227*d^11*K0*K1*M^5*u^11)/
       (7010841600*b^3*Sqrt[230945*Pi]) + (190208011843981*d^13*K0*K1*M^5*
        u^11)/(11956569698304000*b^3*Sqrt[230945*Pi]) + 
      (8077*d^7*K1^2*M^5*Sqrt[221/(1045*Pi)]*u^12)/(1117670400*b^3) - 
      (((18013*I)/77898240)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 - 
      (((34949*I)/29211840)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 + 
      (((224381*I)/146059200)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 - 
      (((4125467*I)/3505420800)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 - 
      (((53*I)/190512)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 + 
      (((2473*I)/23846400)*d^5*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^12)/b^3 - 
      (((13*I)/100154880)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^12)/b^3 - 
      (9742379617*d^3*K0^2*M^5*u^12)/(2313577728000*Sqrt[230945]*b^3*
        Sqrt[Pi]) + (183120739*d^3*K1^2*M^5*u^12)/(30046464000*Sqrt[230945]*
        b^3*Sqrt[Pi]) + (262416841*d*K0^2*M^5*u^12)/(506095128000*b^3*
        Sqrt[230945*Pi]) + (145674517067*d^5*K0^2*M^5*u^12)/
       (16195044096000*b^3*Sqrt[230945*Pi]) - (727073881*d^7*K0^2*M^5*u^12)/
       (107966960640*b^3*Sqrt[230945*Pi]) + (1071157*d^9*K0^2*M^5*u^12)/
       (1402168320*b^3*Sqrt[230945*Pi]) + (8952991*d^11*K0^2*M^5*u^12)/
       (14021683200*b^3*Sqrt[230945*Pi]) + (45533*d^13*K0^2*M^5*u^12)/
       (1557964800*b^3*Sqrt[230945*Pi]) - (29747897*d*K1^2*M^5*u^12)/
       (72299304000*b^3*Sqrt[230945*Pi]) - (20299648939*d^5*K1^2*M^5*u^12)/
       (2313577728000*b^3*Sqrt[230945*Pi]) + (1935499*d^9*K1^2*M^5*u^12)/
       (2336947200*b^3*Sqrt[230945*Pi]) + (361567*d^11*K1^2*M^5*u^12)/
       (560867328*b^3*Sqrt[230945*Pi]) + (32789*d^13*K1^2*M^5*u^12)/
       (1557964800*b^3*Sqrt[230945*Pi]) + 
      (250267*d*K0*K1*M^5*Sqrt[17/(13585*Pi)]*u^13)/(674793504000*b^3) + 
      (661*d^9*K0*K1*M^5*Sqrt[17/(13585*Pi)]*u^13)/(83462400*b^3) + 
      (2473*d^11*K0*K1*M^5*Sqrt[19/(12155*Pi)]*u^13)/(333849600*b^3) - 
      (103*d^13*K0*K1*M^5*Sqrt[187/(1235*Pi)]*u^13)/(778982400*b^3) + 
      (((197*I)/58423680)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((127*I)/116847360)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 - 
      (((191*I)/116847360)*d*K1^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((67*I)/58423680)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((101*I)/116847360)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 - 
      ((I/7789824)*d*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^13)/b^3 + 
      (((79*I)/64915200)*d^5*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^13)/b^3 - 
      (((107*I)/83462400)*d^9*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^13)/b^3 - 
      (((47*I)/58423680)*d^3*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^13)/b^3 + 
      (((137*I)/116847360)*d^5*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^13)/b^3 + 
      ((I/1081920)*d^7*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^13)/b^3 - 
      (((31*I)/23369472)*d^9*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^13)/b^3 + 
      ((I/48686400)*d^7*K0^2*M^5*Sqrt[(209*Pi)/1105]*u^13)/b^3 - 
      (((43*I)/6491520)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/(Sqrt[230945]*b^3) + 
      (10129783*d^3*K0*K1*M^5*u^13)/(168698376000*b^3*Sqrt[230945*Pi]) - 
      (30785081*d^5*K0*K1*M^5*u^13)/(674793504000*b^3*Sqrt[230945*Pi]) - 
      (15733*d^7*K0*K1*M^5*u^13)/(109544400*b^3*Sqrt[230945*Pi]) - 
      (62969*d^11*K0*K1*M^5*u^13)/(467389440*b^3*Sqrt[230945*Pi]) + 
      (31*d^13*K0*K1*M^5*u^13)/(4451328*b^3*Sqrt[230945*Pi]) + 
      (30683*d^3*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^14)/(134958700800*b^3) + 
      (12449*d^5*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^14)/(29990822400*b^3) - 
      (25343*d^7*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^14)/(33739675200*b^3) + 
      (47*d^11*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^14)/(97372800*b^3) + 
      (d^13*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^14)/(9273600*b^3) + 
      (30683*d^3*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^14)/(134958700800*b^3) + 
      (12449*d^5*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^14)/(29990822400*b^3) - 
      (25343*d^7*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^14)/(33739675200*b^3) + 
      (47*d^11*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^14)/(97372800*b^3) + 
      (d^13*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^14)/(9273600*b^3) - 
      (d*K0^2*M^5*Sqrt[143/(1615*Pi)]*u^14)/(701084160*b^3) - 
      (d*K1^2*M^5*Sqrt[143/(1615*Pi)]*u^14)/(701084160*b^3) - 
      (43*d^9*K0^2*M^5*Sqrt[247/(935*Pi)]*u^14)/(1752710400*b^3) - 
      (43*d^9*K1^2*M^5*Sqrt[247/(935*Pi)]*u^14)/(1752710400*b^3) - 
      ((I/29211840)*d*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^14)/b^3 - 
      ((I/2921184)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^14)/b^3 - 
      ((I/2921184)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^14)/b^3 - 
      ((I/29211840)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^14)/b^3 - 
      ((I/146059200)*d^5*K0*K1*M^5*Sqrt[(143*Pi)/1615]*u^14)/b^3 + 
      ((I/12171600)*d^7*K0*K1*M^5*Sqrt[(143*Pi)/1615]*u^14)/b^3 - 
      ((I/146059200)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/1615]*u^14)/b^3 - 
      (1073311*d^3*K0^2*M^5*u^14)/(2024380512000*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (1073311*d^3*K1^2*M^5*u^14)/(2024380512000*Sqrt[230945]*b^3*Sqrt[Pi]) + 
      (1073311*d*K0^2*M^5*u^14)/(4048761024000*b^3*Sqrt[230945*Pi]) + 
      (1073311*d^5*K0^2*M^5*u^14)/(4048761024000*b^3*Sqrt[230945*Pi]) + 
      (1073311*d*K1^2*M^5*u^14)/(4048761024000*b^3*Sqrt[230945*Pi]) + 
      (1073311*d^5*K1^2*M^5*u^14)/(4048761024000*b^3*Sqrt[230945*Pi]))/Pi, 
    ((((662631*I)/1648640)*d*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) - 
      (((3482537*I)/824320)*d^5*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) + 
      (((4624143*I)/329728)*d^9*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) + 
      (((1041633*I)/1648640)*d^11*K1*M^5*Sqrt[Pi/230945]*u)/(b^3*E^u) - 
      (((334177*I)/82432)*d^7*K1*M^5*Sqrt[(5*Pi)/46189]*u)/(b^3*E^u) + 
      (((1395883*I)/1648640)*d^3*K1*M^5*Sqrt[(11*Pi)/20995]*u)/(b^3*E^u) + 
      (((807*I)/51520)*d^13*K1*M^5*Sqrt[(11*Pi)/20995]*u)/(b^3*E^u) - 
      (((3681*I)/824320)*d^15*K1*M^5*Sqrt[(11*Pi)/20995]*u)/(b^3*E^u) + 
      (((2817623*I)/3297280)*d*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((15835297*I)/1648640)*d^3*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((10879259*I)/1648640)*d^5*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((11823183*I)/659456)*d^7*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((930571*I)/824320)*d^11*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((20833*I)/824320)*d^13*K0*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((662631*I)/1648640)*d*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((3482537*I)/824320)*d^5*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((4624143*I)/329728)*d^9*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) + 
      (((1041633*I)/1648640)*d^11*K1*M^5*Sqrt[Pi/230945]*u^2)/(b^3*E^u) - 
      (((3195*I)/659456)*d^15*K0*M^5*Sqrt[(5*Pi)/46189]*u^2)/(b^3*E^u) - 
      (((334177*I)/82432)*d^7*K1*M^5*Sqrt[(5*Pi)/46189]*u^2)/(b^3*E^u) + 
      (((1395883*I)/1648640)*d^3*K1*M^5*Sqrt[(11*Pi)/20995]*u^2)/(b^3*E^u) + 
      (((807*I)/51520)*d^13*K1*M^5*Sqrt[(11*Pi)/20995]*u^2)/(b^3*E^u) - 
      (((3681*I)/824320)*d^15*K1*M^5*Sqrt[(11*Pi)/20995]*u^2)/(b^3*E^u) + 
      (((11933*I)/659456)*d^9*K0*M^5*Sqrt[(715*Pi)/323]*u^2)/(b^3*E^u) + 
      (((5763002702027*I)/5756866891776)*d*K0*M^5*Sqrt[Pi/230945]*u^3)/
       (b^3*E^u) + (((145847101850621*I)/14392167229440)*d^3*K0*M^5*
        Sqrt[Pi/230945]*u^3)/(b^3*E^u) - (((21674154430127*I)/2878433445888)*
        d^5*K0*M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) - 
      (((3066609178537*I)/168329441280)*d^7*K0*M^5*Sqrt[Pi/230945]*u^3)/
       (b^3*E^u) + (((399882334147*I)/29705195520)*d^9*K0*M^5*Sqrt[Pi/230945]*
        u^3)/(b^3*E^u) + (((20833*I)/824320)*d^13*K0*M^5*Sqrt[Pi/230945]*u^3)/
       (b^3*E^u) + (((1081524901*I)/9116319744)*d*K0^2*M^5*Sqrt[Pi/230945]*
        u^3)/b^3 - (((2244719713*I)/1139539968)*d^5*K0^2*M^5*Sqrt[Pi/230945]*
        u^3)/b^3 - (((439750637*I)/198180864)*d^9*K0^2*M^5*Sqrt[Pi/230945]*
        u^3)/b^3 - (((4185348119*I)/2279079936)*d^11*K0^2*M^5*Sqrt[Pi/230945]*
        u^3)/b^3 + (((71815031*I)/569769984)*d^13*K0^2*M^5*Sqrt[Pi/230945]*
        u^3)/b^3 + (((56436279259*I)/2769715200)*d^3*K1*M^5*Sqrt[Pi/230945]*
        u^3)/(b^3*E^u) - (((11429956121*I)/692428800)*d^5*K1*M^5*
        Sqrt[Pi/230945]*u^3)/(b^3*E^u) + (((10818526163*I)/415457280)*d^9*K1*
        M^5*Sqrt[Pi/230945]*u^3)/(b^3*E^u) + 
      (((23831160667*I)/8309145600)*d^11*K1*M^5*Sqrt[Pi/230945]*u^3)/
       (b^3*E^u) - (((5388157*I)/59351040)*d^13*K1*M^5*Sqrt[Pi/230945]*u^3)/
       (b^3*E^u) + (((547260691*I)/168820736)*d*K1^2*M^5*Sqrt[Pi/230945]*u^3)/
       b^3 - (((100704313687*I)/3798466560)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^3)/
       b^3 + (((37335176831*I)/3798466560)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^3)/
       b^3 + (((2147661343*I)/284884992)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^3)/
       b^3 - (((8108558233*I)/2279079936)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^3)/
       b^3 + (((3846159589*I)/11395399680)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^3)/
       b^3 + (((1598461*I)/422051840)*d^15*K1^2*M^5*Sqrt[Pi/230945]*u^3)/
       b^3 + (((127987*I)/2532311040)*d^17*K1^2*M^5*Sqrt[Pi/230945]*u^3)/
       b^3 - (((3195*I)/659456)*d^15*K0*M^5*Sqrt[(5*Pi)/46189]*u^3)/
       (b^3*E^u) - (((890067481*I)/2279079936)*d^3*K0^2*M^5*
        Sqrt[(5*Pi)/46189]*u^3)/b^3 - (((106187*I)/9116319744)*d^17*K0^2*M^5*
        Sqrt[(5*Pi)/46189]*u^3)/b^3 + (((361999*I)/3462144)*d^11*K0*M^5*
        Sqrt[(11*Pi)/20995]*u^3)/(b^3*E^u) - 
      (((2514467*I)/923238400)*d^15*K1*M^5*Sqrt[(11*Pi)/20995]*u^3)/
       (b^3*E^u) - (((815461447*I)/395673600)*d^7*K1*M^5*Sqrt[(17*Pi)/13585]*
        u^3)/(b^3*E^u) + (((320505697*I)/2279079936)*d^7*K0^2*M^5*
        Sqrt[(55*Pi)/4199]*u^3)/b^3 - (((36055*I)/2279079936)*d^15*K0^2*M^5*
        Sqrt[(85*Pi)/2717]*u^3)/b^3 + (((1762207*I)/138485760)*d*K1*M^5*
        Sqrt[(187*Pi)/1235]*u^3)/(b^3*E^u) + 
      (((34637919131*I)/3798466560)*d^3*K1^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[230945]*b^3) + (((680435372695999*I)/460549351342080)*d*K0*M^5*
        Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((12397307285074807*I)/1151373378355200)*d^3*K0*M^5*Sqrt[Pi/230945]*
        u^4)/(b^3*E^u) - (((11487131426252717*I)/1151373378355200)*d^5*K0*M^5*
        Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (((227617072247893*I)/13466355302400)*d^7*K0*M^5*Sqrt[Pi/230945]*u^4)/
       (b^3*E^u) + (((272873139061*I)/20664483840)*d^9*K0*M^5*Sqrt[Pi/230945]*
        u^4)/(b^3*E^u) + (((1548798397*I)/1038643200)*d^11*K0*M^5*
        Sqrt[Pi/230945]*u^4)/(b^3*E^u) - (((2886269*I)/59351040)*d^13*K0*M^5*
        Sqrt[Pi/230945]*u^4)/(b^3*E^u) - (((23607817*I)/1846476800)*d^15*K0*
        M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((109689450430442431*I)/48357681890918400)*d*K1*M^5*Sqrt[Pi/230945]*
        u^4)/(b^3*E^u) + (((273215968732341983*I)/16119227296972800)*d^3*K1*
        M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) - 
      (((238682534979710807*I)/16119227296972800)*d^5*K1*M^5*Sqrt[Pi/230945]*
        u^4)/(b^3*E^u) - (((71147071212217669*I)/2545141152153600)*d^7*K1*M^5*
        Sqrt[Pi/230945]*u^4)/(b^3*E^u) + (((209547418324417*I)/9980945694720)*
        d^9*K1*M^5*Sqrt[Pi/230945]*u^4)/(b^3*E^u) + 
      (((953610566017*I)/348984115200)*d^11*K1*M^5*Sqrt[Pi/230945]*u^4)/
       (b^3*E^u) - (((20764559*I)/1846476800)*d^15*K1*M^5*Sqrt[Pi/230945]*
        u^4)/(b^3*E^u) + (((8931279356851*I)/3828854292480)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^4)/b^3 - (((4137180703879*I)/574328143872)*d^3*K0*
        K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - (((919211544367*I)/35895508992)*d^5*
        K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + 
      (((151248785088433*I)/2871640719360)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/
       b^3 - (((41714129323*I)/3963617280)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/
       b^3 - (((11970230275667*I)/957213573120)*d^11*K0*K1*M^5*
        Sqrt[Pi/230945]*u^4)/b^3 + (((171580493251*I)/205117194240)*d^13*K0*
        K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + (((6629796683*I)/2871640719360)*
        d^15*K0*K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - 
      (((7451293*I)/474808320)*d^13*K1*M^5*Sqrt[(11*Pi)/20995]*u^4)/
       (b^3*E^u) - (((28080847*I)/2297312575488)*d^17*K0*K1*M^5*
        Sqrt[(17*Pi)/13585]*u^4)/b^3 + 
      (((103383363638801221*I)/96715363781836800)*d*K0*M^5*Sqrt[Pi/230945]*
        u^5)/(b^3*E^u) + (((18969238444050049*I)/2686537882828800)*d^3*K0*M^5*
        Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((221371499486994037*I)/32238454593945600)*d^5*K0*M^5*Sqrt[Pi/230945]*
        u^5)/(b^3*E^u) - (((1243150372891331*I)/115688234188800)*d^7*K0*M^5*
        Sqrt[Pi/230945]*u^5)/(b^3*E^u) + (((33639370513127*I)/3992378277888)*
        d^9*K0*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) + 
      (((197288700463*I)/174492057600)*d^11*K0*M^5*Sqrt[Pi/230945]*u^5)/
       (b^3*E^u) + (((1062484175213*I)/3828854292480)*d*K0^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((28344636899633*I)/5743281438720)*d^5*
        K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((261022939909*I)/45581598720)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((8152474212833*I)/1914427146240)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^5)/
       b^3 + (((9058193549*I)/5743281438720)*d^15*K0^2*M^5*Sqrt[Pi/230945]*
        u^5)/b^3 - (((1087950971*I)/11486562877440)*d^17*K0^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 + (((14644985856991163*I)/9671536378183680)*
        d*K1*M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) + 
      (((14379472049880283*I)/1465384299724800)*d^3*K1*M^5*Sqrt[Pi/230945]*
        u^5)/(b^3*E^u) - (((79203488510160871*I)/8059613648486400)*d^5*K1*M^5*
        Sqrt[Pi/230945]*u^5)/(b^3*E^u) - (((621539*I)/6594560)*d^13*K1*M^5*
        Sqrt[Pi/230945]*u^5)/(b^3*E^u) - (((8426129*I)/2077286400)*d^15*K1*
        M^5*Sqrt[Pi/230945]*u^5)/(b^3*E^u) - 
      (((353925878871979*I)/964871281704960)*d*K1^2*M^5*Sqrt[Pi/230945]*u^5)/
       b^3 + (((1029282848985421*I)/21537305395200)*d^7*K1^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((5662908627222247*I)/344596886323200)*
        d^9*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((475492799159849*I)/43074610790400)*d^11*K1^2*M^5*Sqrt[Pi/230945]*
        u^5)/b^3 + (((5433575419487*I)/8204687769600)*d^13*K1^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 + (((2809727897*I)/10768652697600)*d^15*K1^2*
        M^5*Sqrt[Pi/230945]*u^5)/b^3 - (((269504934121*I)/689193772646400)*
        d^17*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((8281686095*I)/164093755392)*d^13*K0^2*M^5*Sqrt[(5*Pi)/46189]*u^5)/
       b^3 - (((293071*I)/923238400)*d^15*K0*M^5*Sqrt[(11*Pi)/20995]*u^5)/
       (b^3*E^u) + (((1992160984873*I)/1148656287744)*d^7*K0^2*M^5*
        Sqrt[(11*Pi)/20995]*u^5)/b^3 + (((49217364323*I)/348984115200)*d^11*
        K1*M^5*Sqrt[(11*Pi)/20995]*u^5)/(b^3*E^u) - 
      (((212079302371127*I)/402029700710400)*d^5*K1^2*M^5*Sqrt[(11*Pi)/20995]*
        u^5)/b^3 + (((33868690891027*I)/49904728473600)*d^9*K1*M^5*
        Sqrt[(17*Pi)/13585]*u^5)/(b^3*E^u) - 
      (((3521591*I)/949616640)*d^13*K0*M^5*Sqrt[(19*Pi)/12155]*u^5)/
       (b^3*E^u) - (((970513255563053*I)/1272570576076800)*d^7*K1*M^5*
        Sqrt[(19*Pi)/12155]*u^5)/(b^3*E^u) - 
      (((26929439748857*I)/5743281438720)*d^3*K0^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[230945]*b^3) - (((496205980198531*I)/33502475059200)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^5)/(Sqrt[230945]*b^3) + 
      (((7403751971623993*I)/12895381837578240)*d*K0*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) + (((1282668634264952057*I)/386861455127347200)*d^3*K0*M^5*
        Sqrt[Pi/230945]*u^6)/(b^3*E^u) - 
      (((43694920035385763*I)/12089420472729600)*d^5*K0*M^5*Sqrt[Pi/230945]*
        u^6)/(b^3*E^u) - (((7117732122011047*I)/1566240709017600)*d^7*K0*M^5*
        Sqrt[Pi/230945]*u^6)/(b^3*E^u) + 
      (((751436799530971*I)/199618913894400)*d^9*K0*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) + (((100199329183*I)/186124861440)*d^11*K0*M^5*
        Sqrt[Pi/230945]*u^6)/(b^3*E^u) - (((31116221*I)/949616640)*d^13*K0*
        M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) - 
      (((23155313*I)/26589265920)*d^15*K0*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) + (((20999670684356809*I)/32238454593945600)*d*K1*M^5*
        Sqrt[Pi/230945]*u^6)/(b^3*E^u) + 
      (((548733426536469457*I)/128953818375782400)*d^3*K1*M^5*Sqrt[Pi/230945]*
        u^6)/(b^3*E^u) - (((286721022183664333*I)/64476909187891200)*d^5*K1*
        M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) - 
      (((2676160487316557*I)/452469538160640)*d^7*K1*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) + (((16132615675801*I)/3326981898240)*d^9*K1*M^5*
        Sqrt[Pi/230945]*u^6)/(b^3*E^u) + (((602552832857*I)/930624307200)*
        d^11*K1*M^5*Sqrt[Pi/230945]*u^6)/(b^3*E^u) - 
      (((2704513529*I)/66473164800)*d^13*K1*M^5*Sqrt[Pi/230945]*u^6)/
       (b^3*E^u) - (((975138468949343*I)/1061358409875456)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 - (((21798999230319341*I)/1474108902604800)*
        d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 - 
      (((24769964318087*I)/1538378956800)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/
       b^3 + (((27900545484323*I)/57432814387200)*d^13*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 - (((1142369*I)/18992332800)*d^15*K1*M^5*
        Sqrt[(17*Pi)/13585]*u^6)/(b^3*E^u) + 
      (((4520158045429709*I)/1895282874777600)*d^7*K0*K1*M^5*
        Sqrt[(17*Pi)/13585]*u^6)/b^3 - (((12993448489141*I)/24614063308800)*
        d^11*K0*K1*M^5*Sqrt[(17*Pi)/13585]*u^6)/b^3 - 
      (((58274783236997*I)/4422326707814400)*d^5*K0*K1*M^5*
        Sqrt[(19*Pi)/12155]*u^6)/b^3 - (((6952714943*I)/344596886323200)*d^17*
        K0*K1*M^5*Sqrt[(19*Pi)/12155]*u^6)/b^3 + 
      (((2012716883*I)/172298443161600)*d^15*K0*K1*M^5*Sqrt[(247*Pi)/935]*
        u^6)/b^3 + (((50950668756827603*I)/257907636751564800)*d*K0*M^5*
        Sqrt[Pi/230945]*u^7)/(b^3*E^u) + 
      (((413523506056807*I)/355571190374400)*d^3*K0*M^5*Sqrt[Pi/230945]*u^7)/
       (b^3*E^u) - (((1003567844128023773*I)/773722910254694400)*d^5*K0*M^5*
        Sqrt[Pi/230945]*u^7)/(b^3*E^u) - 
      (((31043957875217839*I)/20361129217228800)*d^7*K0*M^5*Sqrt[Pi/230945]*
        u^7)/(b^3*E^u) + (((1029867596679367*I)/798475655577600)*d^9*K0*M^5*
        Sqrt[Pi/230945]*u^7)/(b^3*E^u) + (((84783633089*I)/465312153600)*d^11*
        K0*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) - 
      (((937985683*I)/88630886400)*d^13*K0*M^5*Sqrt[Pi/230945]*u^7)/
       (b^3*E^u) - (((29695823*I)/132946329600)*d^15*K0*M^5*Sqrt[Pi/230945]*
        u^7)/(b^3*E^u) + (((1292716193487833*I)/1474108902604800)*d^5*K0^2*
        M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((1922980191054331*I)/270754696396800)*d^7*K0^2*M^5*Sqrt[Pi/230945]*
        u^7)/b^3 + (((4257105666433*I)/57432814387200)*d^13*K0^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 + (((32061385033*I)/34459688632320)*d^15*
        K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((28676594129*I)/344596886323200)*d^17*K0^2*M^5*Sqrt[Pi/230945]*u^7)/
       b^3 + (((366872435925979*I)/1110607048212480)*d*K1*M^5*Sqrt[Pi/230945]*
        u^7)/(b^3*E^u) + (((55370370728289193*I)/40722258434457600)*d^3*K1*
        M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) - 
      (((21853231008407969*I)/12725705760768000)*d^5*K1*M^5*Sqrt[Pi/230945]*
        u^7)/(b^3*E^u) + (((9587212167941719*I)/5988567416832000)*d^9*K1*M^5*
        Sqrt[Pi/230945]*u^7)/(b^3*E^u) + (((3596183661977*I)/16751237529600)*
        d^11*K1*M^5*Sqrt[Pi/230945]*u^7)/(b^3*E^u) - 
      (((798241369*I)/66473164800)*d^13*K1*M^5*Sqrt[Pi/230945]*u^7)/
       (b^3*E^u) - (((24093989*I)/88630886400)*d^15*K1*M^5*Sqrt[Pi/230945]*
        u^7)/(b^3*E^u) - (((11997413074611529*I)/26533960246886400)*d*K1^2*
        M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((33077479397551243*I)/22111633539072000)*d^5*K1^2*M^5*Sqrt[Pi/230945]*
        u^7)/b^3 - (((226935419551021*I)/43074610790400)*d^9*K1^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 - (((412989605212231*I)/172298443161600)*
        d^11*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((11012833767539*I)/95721357312000)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^7)/
       b^3 + (((22160241377*I)/17581473792000)*d^15*K1^2*M^5*Sqrt[Pi/230945]*
        u^7)/b^3 - (((230581280183*I)/1722984431616000)*d^17*K1^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 - (((25086796086749*I)/86149221580800)*d^9*
        K0^2*M^5*Sqrt[(11*Pi)/20995]*u^7)/b^3 - 
      (((20329777754051*I)/172298443161600)*d^11*K0^2*M^5*Sqrt[(13*Pi)/17765]*
        u^7)/b^3 - (((6419583159878839*I)/46987221270528000)*d^7*K1*M^5*
        Sqrt[(13*Pi)/17765]*u^7)/(b^3*E^u) + 
      (((8333080596591013*I)/9476414373888000)*d^7*K1^2*M^5*
        Sqrt[(13*Pi)/17765]*u^7)/b^3 - (((89923126431179*I)/5306792049377280)*
        d*K0^2*M^5*Sqrt[(17*Pi)/13585]*u^7)/b^3 - 
      (((13395411040093171*I)/4422326707814400)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[230945]*b^3) - (((36308258076995413*I)/7370544513024000)*d^3*
        K1^2*M^5*Sqrt[Pi]*u^7)/(Sqrt[230945]*b^3) + 
      (((221506010272591771*I)/2321168730764083200)*d*K0*M^5*Sqrt[Pi/230945]*
        u^8)/(b^3*E^u) + (((72332196938971369*I)/257907636751564800)*d^3*K0*
        M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      (((1551034191871961003*I)/3868614551273472000)*d^5*K0*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      (((20910132822084763*I)/55530352410624000)*d^7*K0*M^5*Sqrt[Pi/230945]*
        u^8)/(b^3*E^u) + (((4244148145090069*I)/11977134833664000)*d^9*K0*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) + (((832992681133*I)/16751237529600)*
        d^11*K0*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      (((1925232797*I)/797677977600)*d^13*K0*M^5*Sqrt[Pi/230945]*u^8)/
       (b^3*E^u) + (((121948582487161271*I)/2321168730764083200)*d*K1*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) + 
      (((1810146135674503261*I)/3868614551273472000)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      (((2245133785246642387*I)/3868614551273472000)*d^5*K1*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) + 
      (((1648341590983531*I)/3992378277888000)*d^9*K1*M^5*Sqrt[Pi/230945]*
        u^8)/(b^3*E^u) + (((4547920368259*I)/83756187648000)*d^11*K1*M^5*
        Sqrt[Pi/230945]*u^8)/(b^3*E^u) - (((3562654523*I)/1329463296000)*d^13*
        K1*M^5*Sqrt[Pi/230945]*u^8)/(b^3*E^u) - 
      (((13062759*I)/147718144000)*d^15*K1*M^5*Sqrt[Pi/230945]*u^8)/
       (b^3*E^u) - (((771249821948857*I)/2211163353907200)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 - (((2728566860396281*I)/921318064128000)*
        d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      (((44185949360401*I)/28791189504000)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/
       b^3 + (((2396811837494471*I)/394850598912000)*d^7*K0*K1*M^5*
        Sqrt[Pi/230945]*u^8)/b^3 - (((8899920721213*I)/2871640719360)*d^9*K0*
        K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 - (((8968963404497*I)/7179101798400)*
        d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      (((11463088349*I)/11965169664000)*d^15*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/
       b^3 - (((48221473*I)/6242697216000)*d^17*K0*K1*M^5*Sqrt[(11*Pi)/20995]*
        u^8)/b^3 - (((1028999*I)/265892659200)*d^15*K0*M^5*
        Sqrt[(19*Pi)/12155]*u^8)/(b^3*E^u) - 
      (((13004358344038333*I)/610833876516864000)*d^7*K1*M^5*
        Sqrt[(19*Pi)/12155]*u^8)/(b^3*E^u) + 
      (((953853547*I)/2563964928000)*d^13*K0*K1*M^5*Sqrt[(143*Pi)/1615]*u^8)/
       b^3 + (((2569690215074429*I)/1547445820509388800)*d*K0*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) + 
      (((2681408980637788333*I)/23211687307640832000)*d^3*K0*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) - 
      (((301535225355836551*I)/2110153391603712000)*d^5*K0*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) - 
      (((70833817750893257*I)/1221667753033728000)*d^7*K0*M^5*Sqrt[Pi/230945]*
        u^9)/(b^3*E^u) + (((135985420297261*I)/1842636128256000)*d^9*K0*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) - (((66629161*I)/2658926592000)*d^15*
        K0*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) - 
      (((91743523784933*I)/1658372515430400)*d*K0^2*M^5*Sqrt[Pi/230945]*u^9)/
       b^3 + (((266878538067499*I)/394850598912000)*d^7*K0^2*M^5*
        Sqrt[Pi/230945]*u^9)/b^3 - (((119182272973*I)/861492215808)*d^11*K0^2*
        M^5*Sqrt[Pi/230945]*u^9)/b^3 + (((570488027363*I)/107686526976000)*
        d^13*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((13211297629*I)/107686526976000)*d^15*K0^2*M^5*Sqrt[Pi/230945]*u^9)/
       b^3 - (((13124161*I)/1170505728000)*d^17*K0^2*M^5*Sqrt[Pi/230945]*u^9)/
       b^3 + (((271626702437034103*I)/7737229102546944000)*d*K1*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) + 
      (((102687837863819297*I)/1547445820509388800)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) - 
      (((37293653506158131*I)/286564040835072000)*d^5*K1*M^5*Sqrt[Pi/230945]*
        u^9)/(b^3*E^u) - (((721791147925759*I)/10441604726784000)*d^7*K1*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) + 
      (((189801470654893*I)/2177660878848000)*d^9*K1*M^5*Sqrt[Pi/230945]*u^9)/
       (b^3*E^u) + (((373906988023*I)/33502475059200)*d^11*K1*M^5*
        Sqrt[Pi/230945]*u^9)/(b^3*E^u) - (((11714729849*I)/23930339328000)*
        d^13*K1*M^5*Sqrt[Pi/230945]*u^9)/(b^3*E^u) - 
      (((225718001*I)/7976779776000)*d^15*K1*M^5*Sqrt[Pi/230945]*u^9)/
       (b^3*E^u) - (((13042128069643*I)/184263612825600)*d*K1^2*M^5*
        Sqrt[Pi/230945]*u^9)/b^3 + (((226194641650801*I)/236910359347200)*d^7*
        K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((2208758859277*I)/3988389888000)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^9)/
       b^3 - (((6341469842707*I)/35895508992000)*d^11*K1^2*M^5*
        Sqrt[Pi/230945]*u^9)/b^3 + (((245277232657*I)/35895508992000)*d^13*
        K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((4977829811*I)/35895508992000)*d^15*K1^2*M^5*Sqrt[Pi/230945]*u^9)/
       b^3 - (((256234229*I)/17947754496000)*d^17*K1^2*M^5*Sqrt[Pi/230945]*
        u^9)/b^3 + (((157562224219*I)/167512375296000)*d^11*K0*M^5*
        Sqrt[(11*Pi)/20995]*u^9)/(b^3*E^u) - 
      (((306575719*I)/7976779776000)*d^13*K0*M^5*Sqrt[(11*Pi)/20995]*u^9)/
       (b^3*E^u) + (((17228626760897*I)/753805688832000)*d^5*K0^2*M^5*
        Sqrt[(11*Pi)/20995]*u^9)/b^3 - (((738988843409*I)/21537305395200)*d^9*
        K0^2*M^5*Sqrt[(11*Pi)/20995]*u^9)/b^3 + 
      (((225050818995509*I)/8291862577152000)*d^5*K1^2*M^5*
        Sqrt[(13*Pi)/17765]*u^9)/b^3 - 
      (((2998500265826971*I)/8291862577152000)*d^3*K0^2*M^5*Sqrt[Pi]*u^9)/
       (Sqrt[230945]*b^3) - (((4256378678699827*I)/8291862577152000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^9)/(Sqrt[230945]*b^3) + 
      (((31187564676645887*I)/3868614551273472000)*d*K0*M^5*Sqrt[Pi/230945]*
        u^10)/(b^3*E^u) + (((596422755698113*I)/92846749230563328)*d^3*K0*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) - 
      (((254229973113354871*I)/11605843653820416000)*d^5*K0*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) - 
      (((3832154981348461*I)/610833876516864000)*d^7*K0*M^5*Sqrt[Pi/230945]*
        u^10)/(b^3*E^u) - (((949854461*I)/11965169664000)*d^13*K0*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) - (((8743093*I)/1329463296000)*d^15*
        K0*M^5*Sqrt[Pi/230945]*u^10)/(b^3*E^u) + 
      (((8338581402797*I)/2544211250380800)*d*K1*M^5*Sqrt[Pi/230945]*u^10)/
       (b^3*E^u) + (((13998026837099329*I)/710561856356352000)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) - 
      (((164712958269371717*I)/4973932994494464000)*d^5*K1*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) - 
      (((134851829252719*I)/29087327453184000)*d^7*K1*M^5*Sqrt[Pi/230945]*
        u^10)/(b^3*E^u) + (((9752365342939*I)/733293969408000)*d^9*K1*M^5*
        Sqrt[Pi/230945]*u^10)/(b^3*E^u) + (((303748751*I)/189923328000)*d^11*
        K1*M^5*Sqrt[Pi/230945]*u^10)/(b^3*E^u) - 
      (((202035517*I)/1709309952000)*d^13*K1*M^5*Sqrt[Pi/230945]*u^10)/
       (b^3*E^u) - (((6960544001657*I)/226141706649600)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^10)/b^3 + (((189846206334781*I)/1036482822144000)*
        d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 + 
      (((21235033831439*I)/63458131968000)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*
        u^10)/b^3 - (((17547366566047*I)/80764895232000)*d^9*K0*K1*M^5*
        Sqrt[Pi/230945]*u^10)/b^3 + (((1383419551*I)/40382447616000)*d^15*K0*
        K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - (((918734567*I)/161529790464000)*
        d^17*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 + 
      (((8638938991*I)/40382447616000)*d^13*K0*K1*M^5*Sqrt[(11*Pi)/20995]*
        u^10)/b^3 - (((74951*I)/147718144000)*d^15*K1*M^5*Sqrt[(13*Pi)/17765]*
        u^10)/(b^3*E^u) + (((176503669*I)/1861248614400)*d^11*K0*M^5*
        Sqrt[(17*Pi)/13585]*u^10)/(b^3*E^u) - 
      (((72255521687*I)/20191223808000)*d^11*K0*K1*M^5*Sqrt[(17*Pi)/13585]*
        u^10)/b^3 + (((7670033226101*I)/11977134833664000)*d^9*K0*M^5*
        Sqrt[(19*Pi)/12155]*u^10)/(b^3*E^u) - 
      (((2881645820803*I)/259120705536000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/12155]*
        u^10)/b^3 + (((6405202318607*I)/14629214689689600)*d*K0*M^5*
        Sqrt[Pi/230945]*u^11)/(b^3*E^u) - 
      (((41192043254741*I)/73146073448448000)*d^3*K0*M^5*Sqrt[Pi/230945]*
        u^11)/(b^3*E^u) + (((287754243157*I)/636052812595200)*d^5*K0*M^5*
        Sqrt[Pi/230945]*u^11)/(b^3*E^u) - 
      (((12227721621263*I)/8982851125248000)*d^7*K0*M^5*Sqrt[Pi/230945]*u^11)/
       (b^3*E^u) + (((2381128991779*I)/1796570225049600)*d^9*K0*M^5*
        Sqrt[Pi/230945]*u^11)/(b^3*E^u) - (((48867589*I)/258506752000)*d^11*
        K0*M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) - 
      (((60502019*I)/598258483200)*d^13*K0*M^5*Sqrt[Pi/230945]*u^11)/
       (b^3*E^u) - (((213793*I)/199419494400)*d^15*K0*M^5*Sqrt[Pi/230945]*
        u^11)/(b^3*E^u) - (((14128296821563*I)/4975117546291200)*d*K0^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 + (((11024458526401*I)/518241411072000)*d^5*
        K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((18827087643773*I)/888413847552000)*d^7*K0^2*M^5*Sqrt[Pi/230945]*
        u^11)/b^3 - (((119568797681*I)/7023034368000)*d^9*K0^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 - (((66329305507*I)/16152979046400)*d^11*
        K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((154881443*I)/80764895232000)*d^15*K0^2*M^5*Sqrt[Pi/230945]*u^11)/
       b^3 - (((140708279*I)/323059580928000)*d^17*K0^2*M^5*Sqrt[Pi/230945]*
        u^11)/b^3 + (((1032379981291441*I)/8704382740365312000)*d*K1*M^5*
        Sqrt[Pi/230945]*u^11)/(b^3*E^u) + 
      (((24375132479553697*I)/8704382740365312000)*d^3*K1*M^5*Sqrt[Pi/230945]*
        u^11)/(b^3*E^u) - (((8541482855298487*I)/1740876548073062400)*d^5*K1*
        M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) + 
      (((35172069729271*I)/50902823043072000)*d^7*K1*M^5*Sqrt[Pi/230945]*
        u^11)/(b^3*E^u) + (((2619393577583*I)/1796570225049600)*d^9*K1*M^5*
        Sqrt[Pi/230945]*u^11)/(b^3*E^u) - (((178587313*I)/2326560768000)*d^11*
        K1*M^5*Sqrt[Pi/230945]*u^11)/(b^3*E^u) - 
      (((84156649*I)/997097472000)*d^13*K1*M^5*Sqrt[Pi/230945]*u^11)/
       (b^3*E^u) - (((917419*I)/2991292416000)*d^15*K1*M^5*Sqrt[Pi/230945]*
        u^11)/(b^3*E^u) - (((75935705794099*I)/14925352638873600)*d*K1^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 + (((90782510527421*I)/3731338159718400)*
        d^5*K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((1140603200857*I)/40382447616000)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^11)/
       b^3 - (((1597752232099*I)/69227053056000)*d^9*K1^2*M^5*Sqrt[Pi/230945]*
        u^11)/b^3 - (((545631153259*I)/121147342848000)*d^11*K1^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 - (((420927151*I)/121147342848000)*d^15*
        K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((748412849*I)/40382447616000)*d^13*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^11)/
       b^3 + (((6042280051*I)/242294685696000)*d^13*K1^2*M^5*
        Sqrt[(11*Pi)/20995]*u^11)/b^3 - (((22728929*I)/969178742784000)*d^17*
        K1^2*M^5*Sqrt[(19*Pi)/12155]*u^11)/b^3 - 
      (((3523059657281*I)/188451422208000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[230945]*b^3) - (((37637485035401*I)/1865669079859200)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^11)/(Sqrt[230945]*b^3) - 
      (((39724005822107*I)/241788409454592000)*d*K0*M^5*Sqrt[Pi/230945]*u^12)/
       (b^3*E^u) + (((255316351861049*I)/241788409454592000)*d^3*K0*M^5*
        Sqrt[Pi/230945]*u^12)/(b^3*E^u) - 
      (((548681483928229*I)/725365228363776000)*d^5*K0*M^5*Sqrt[Pi/230945]*
        u^12)/(b^3*E^u) - (((389419185251*I)/587340265881600)*d^7*K0*M^5*
        Sqrt[Pi/230945]*u^12)/(b^3*E^u) + 
      (((534636807343*I)/2245712781312000)*d^9*K0*M^5*Sqrt[Pi/230945]*u^12)/
       (b^3*E^u) + (((143492543*I)/581640192000)*d^11*K0*M^5*Sqrt[Pi/230945]*
        u^12)/(b^3*E^u) + (((1224161*I)/29912924160)*d^13*K0*M^5*
        Sqrt[Pi/230945]*u^12)/(b^3*E^u) + (((312281*I)/149564620800)*d^15*K0*
        M^5*Sqrt[Pi/230945]*u^12)/(b^3*E^u) + 
      (((9401977168531*I)/26865378828288000)*d*K1*M^5*Sqrt[Pi/230945]*u^12)/
       (b^3*E^u) - (((1309926494489*I)/14222847614976000)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^12)/(b^3*E^u) - 
      (((355097788379*I)/11159465051750400)*d^5*K1*M^5*Sqrt[Pi/230945]*u^12)/
       (b^3*E^u) - (((28694260188733*I)/38177117282304000)*d^7*K1*M^5*
        Sqrt[Pi/230945]*u^12)/(b^3*E^u) + (((4607149109*I)/17965702250496)*
        d^9*K1*M^5*Sqrt[Pi/230945]*u^12)/(b^3*E^u) + 
      (((80835607*I)/348984115200)*d^11*K1*M^5*Sqrt[Pi/230945]*u^12)/
       (b^3*E^u) + (((8920909*I)/249274368000)*d^13*K1*M^5*Sqrt[Pi/230945]*
        u^12)/(b^3*E^u) + (((424513*I)/249274368000)*d^15*K1*M^5*
        Sqrt[Pi/230945]*u^12)/(b^3*E^u) - (((441184499071*I)/533048308531200)*
        d*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 + 
      (((31300352701*I)/5794003353600)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/
       b^3 + (((207656827601*I)/44420692377600)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*
        u^12)/b^3 - (((557891728291*I)/121147342848000)*d^9*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 - (((34873835609*I)/60573671424000)*d^11*K0*
        K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 + (((7131339437*I)/60573671424000)*
        d^13*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/b^3 - 
      (((35036657*I)/242294685696000)*d^17*K0*K1*M^5*Sqrt[Pi/230945]*u^12)/
       b^3 - (((23393349127*I)/95187197952000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/13585]*u^12)/b^3 - (((26007131*I)/60573671424000)*d^15*
        K0*K1*M^5*Sqrt[(19*Pi)/12155]*u^12)/b^3 + 
      (((3894268613*I)/6044710236364800)*d*K0*M^5*Sqrt[Pi/230945]*u^13)/
       (b^3*E^u) - (((24080403989*I)/2014903412121600)*d^3*K0*M^5*
        Sqrt[Pi/230945]*u^13)/(b^3*E^u) - (((31792236709*I)/774962850816000)*
        d^5*K0*M^5*Sqrt[Pi/230945]*u^13)/(b^3*E^u) + 
      (((92308391779*I)/1590713220096000)*d^7*K0*M^5*Sqrt[Pi/230945]*u^13)/
       (b^3*E^u) + (((3608145017*I)/93571365888000)*d^9*K0*M^5*
        Sqrt[Pi/230945]*u^13)/(b^3*E^u) - (((6997223*I)/218115072000)*d^11*K0*
        M^5*Sqrt[Pi/230945]*u^13)/(b^3*E^u) - 
      (((211639*I)/18695577600)*d^13*K0*M^5*Sqrt[Pi/230945]*u^13)/(b^3*E^u) - 
      (((16043*I)/18695577600)*d^15*K0*M^5*Sqrt[Pi/230945]*u^13)/(b^3*E^u) + 
      (((309029659*I)/6663103856640)*d*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((92968056847*I)/666310385664000)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^13)/
       b^3 - (((4127549383*I)/30286835712000)*d^11*K0^2*M^5*Sqrt[Pi/230945]*
        u^13)/b^3 + (((288676547*I)/30286835712000)*d^15*K0^2*M^5*
        Sqrt[Pi/230945]*u^13)/b^3 + (((1547194801*I)/2014903412121600)*d*K1*
        M^5*Sqrt[Pi/230945]*u^13)/(b^3*E^u) - 
      (((12907810789*I)/1208942047272960)*d^3*K1*M^5*Sqrt[Pi/230945]*u^13)/
       (b^3*E^u) - (((3739823041*I)/92995542097920)*d^5*K1*M^5*
        Sqrt[Pi/230945]*u^13)/(b^3*E^u) + (((29162211847*I)/530237740032000)*
        d^7*K1*M^5*Sqrt[Pi/230945]*u^13)/(b^3*E^u) + 
      (((387912071*I)/10396818432000)*d^9*K1*M^5*Sqrt[Pi/230945]*u^13)/
       (b^3*E^u) - (((6712913*I)/218115072000)*d^11*K1*M^5*Sqrt[Pi/230945]*
        u^13)/(b^3*E^u) - (((198353*I)/18695577600)*d^13*K1*M^5*
        Sqrt[Pi/230945]*u^13)/(b^3*E^u) - (((199*I)/249274368)*d^15*K1*M^5*
        Sqrt[Pi/230945]*u^13)/(b^3*E^u) - (((48644571961*I)/266524154265600)*
        d*K1^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((407289725951*I)/666310385664000)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^13)/
       b^3 + (((8993166983*I)/22210346188800)*d^7*K1^2*M^5*Sqrt[Pi/230945]*
        u^13)/b^3 - (((4429195517*I)/30286835712000)*d^11*K1^2*M^5*
        Sqrt[Pi/230945]*u^13)/b^3 + (((1765224403*I)/60573671424000)*d^13*
        K1^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((187576777*I)/30286835712000)*d^15*K1^2*M^5*Sqrt[Pi/230945]*u^13)/
       b^3 + (((21990811*I)/121147342848000)*d^17*K1^2*M^5*Sqrt[Pi/230945]*
        u^13)/b^3 + (((1961333*I)/60573671424000)*d^17*K0^2*M^5*
        Sqrt[(11*Pi)/20995]*u^13)/b^3 - (((220775783*I)/6057367142400)*d^9*
        K1^2*M^5*Sqrt[(11*Pi)/20995]*u^13)/b^3 + 
      (((215819099*I)/60573671424000)*d^13*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^13)/
       b^3 - (((7325257223*I)/333155192832000)*d^3*K0^2*M^5*
        Sqrt[(17*Pi)/13585]*u^13)/b^3 + (((1253065417*I)/37017243648000)*d^7*
        K0^2*M^5*Sqrt[(19*Pi)/12155]*u^13)/b^3 - 
      (((2219287*I)/1236197376000)*d^9*K0^2*M^5*Sqrt[(209*Pi)/1105]*u^13)/
       b^3 - (((107278706861*I)/333155192832000)*d^3*K1^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[230945]*b^3) + (((15160337*I)/61181277696000)*d*K0*M^5*
        Sqrt[Pi/230945]*u^14)/(b^3*E^u) + (((157635941*I)/61181277696000)*d^3*
        K0*M^5*Sqrt[Pi/230945]*u^14)/(b^3*E^u) + 
      (((1930667*I)/1112386867200)*d^5*K0*M^5*Sqrt[Pi/230945]*u^14)/
       (b^3*E^u) + (((15138679*I)/61181277696000)*d*K1*M^5*Sqrt[Pi/230945]*
        u^14)/(b^3*E^u) + (((755981*I)/295561728000)*d^3*K1*M^5*
        Sqrt[Pi/230945]*u^14)/(b^3*E^u) + (((33800089*I)/20393759232000)*d^5*
        K1*M^5*Sqrt[Pi/230945]*u^14)/(b^3*E^u) - 
      (((402973*I)/156473856000)*d^9*K1*M^5*Sqrt[Pi/230945]*u^14)/(b^3*E^u) - 
      (((114001513*I)/10576355328000)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^14)/b^3 + 
      (((42945359*I)/3172906598400)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^14)/b^3 + 
      (((1916985869*I)/22210346188800)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^14)/
       b^3 + (((7949707*I)/180278784000)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^14)/
       b^3 - (((225012859*I)/10095611904000)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*
        u^14)/b^3 - (((1015181*I)/134608158720)*d^15*K0*K1*M^5*
        Sqrt[Pi/230945]*u^14)/b^3 - (((2693843*I)/6730407936000)*d^17*K0*K1*
        M^5*Sqrt[Pi/230945]*u^14)/b^3 - (((28888459*I)/61181277696000)*d^7*K0*
        M^5*Sqrt[(13*Pi)/17765]*u^14)/(b^3*E^u) + 
      (((22507*I)/109057536000)*d^11*K0*M^5*Sqrt[(13*Pi)/17765]*u^14)/
       (b^3*E^u) + (((769*I)/6676992000)*d^13*K0*M^5*Sqrt[(13*Pi)/17765]*
        u^14)/(b^3*E^u) - (((28650221*I)/61181277696000)*d^7*K1*M^5*
        Sqrt[(13*Pi)/17765]*u^14)/(b^3*E^u) + 
      (((66247*I)/327172608000)*d^11*K1*M^5*Sqrt[(13*Pi)/17765]*u^14)/
       (b^3*E^u) + (((743*I)/6676992000)*d^13*K1*M^5*Sqrt[(13*Pi)/17765]*
        u^14)/(b^3*E^u) - (((421533667*I)/111051730944000)*d^3*K0*K1*M^5*
        Sqrt[(17*Pi)/13585]*u^14)/b^3 - (((22806599*I)/10095611904000)*d^13*
        K0*K1*M^5*Sqrt[(17*Pi)/13585]*u^14)/b^3 - 
      (((20663*I)/143955947520)*d^9*K0*M^5*Sqrt[(19*Pi)/12155]*u^14)/
       (b^3*E^u) + (((41*I)/46738944000)*d^15*K0*M^5*Sqrt[(143*Pi)/1615]*
        u^14)/(b^3*E^u) + ((I/2032128000)*d^15*K1*M^5*Sqrt[(247*Pi)/935]*
        u^14)/(b^3*E^u) - (((3872837*I)/31729065984000)*d*K0^2*M^5*
        Sqrt[Pi/230945]*u^15)/b^3 + (((891527963*I)/111051730944000)*d^5*K0^2*
        M^5*Sqrt[Pi/230945]*u^15)/b^3 - (((454021147*I)/111051730944000)*d^7*
        K0^2*M^5*Sqrt[Pi/230945]*u^15)/b^3 - 
      (((3118019*I)/236615904000)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^15)/b^3 + 
      (((60133*I)/26873856000)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^15)/b^3 + 
      (((15938917*I)/3365203968000)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^15)/b^3 + 
      (((1422137*I)/1316818944000)*d^15*K0^2*M^5*Sqrt[Pi/230945]*u^15)/b^3 + 
      (((3868763*I)/60573671424000)*d^17*K0^2*M^5*Sqrt[Pi/230945]*u^15)/b^3 - 
      (((313067*I)/2243469312000)*d*K1^2*M^5*Sqrt[Pi/230945]*u^15)/b^3 - 
      (((61683773*I)/15864532992000)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^15)/b^3 - 
      (((61557451*I)/5047805952000)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^15)/b^3 + 
      (((23546129*I)/10095611904000)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^15)/
       b^3 + (((14344969*I)/3365203968000)*d^13*K1^2*M^5*Sqrt[Pi/230945]*
        u^15)/b^3 + (((9400613*I)/10095611904000)*d^15*K1^2*M^5*
        Sqrt[Pi/230945]*u^15)/b^3 + (((1108703*I)/20191223808000)*d^17*K1^2*
        M^5*Sqrt[Pi/230945]*u^15)/b^3 - ((I/18361728000)*d*K0*M^5*
        Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) - 
      (((53*I)/18361728000)*d^3*K0*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) + 
      (((13*I)/1669248000)*d^7*K0*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) + 
      (((13*I)/556416000)*d^9*K0*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) - 
      (((13*I)/1669248000)*d^11*K0*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) - 
      (((13*I)/1669248000)*d^13*K0*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) - 
      ((I/1669248000)*d^15*K0*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) - 
      ((I/18361728000)*d*K1*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) - 
      (((53*I)/18361728000)*d^3*K1*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) + 
      (((13*I)/1669248000)*d^7*K1*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) + 
      (((13*I)/556416000)*d^9*K1*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) - 
      (((13*I)/1669248000)*d^11*K1*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) - 
      (((13*I)/1669248000)*d^13*K1*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) - 
      ((I/1669248000)*d^15*K1*M^5*Sqrt[(13*Pi)/17765]*u^15)/(b^3*E^u) + 
      (((44462773*I)/111051730944000)*d^5*K1^2*M^5*Sqrt[(19*Pi)/12155]*u^15)/
       b^3 - (((13*I)/18361728000)*d^5*K0*M^5*Sqrt[(221*Pi)/1045]*u^15)/
       (b^3*E^u) - (((13*I)/18361728000)*d^5*K1*M^5*Sqrt[(221*Pi)/1045]*u^15)/
       (b^3*E^u) + (((137938217*I)/111051730944000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^15)/(Sqrt[230945]*b^3) + (((16408351*I)/15864532992000)*d^3*K1^2*
        M^5*Sqrt[Pi]*u^15)/(Sqrt[230945]*b^3) - 
      (((15673601*I)/17847599616000)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^16)/
       b^3 + (((6178217*I)/15616649664000)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*
        u^16)/b^3 + (((58307*I)/283939084800)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*
        u^16)/b^3 - (((11166409*I)/11357563392000)*d^13*K0*K1*M^5*
        Sqrt[Pi/230945]*u^16)/b^3 - (((29353*I)/94646361600)*d^15*K0*K1*M^5*
        Sqrt[Pi/230945]*u^16)/b^3 - (((113*I)/103016448000)*d^17*K0*K1*M^5*
        Sqrt[(17*Pi)/13585]*u^16)/b^3 - (((306851*I)/166577596416000)*d*K0*K1*
        M^5*Sqrt[(19*Pi)/12155]*u^16)/b^3 - 
      (((346639*I)/15616649664000)*d^3*K0*K1*M^5*Sqrt[(19*Pi)/12155]*u^16)/
       b^3 + (((489191*I)/4543025356800)*d^9*K0*K1*M^5*Sqrt[(19*Pi)/12155]*
        u^16)/b^3 + (((487*I)/11898399744000)*d*K0^2*M^5*Sqrt[Pi/230945]*
        u^17)/b^3 + (((671183*I)/17847599616000)*d^5*K0^2*M^5*Sqrt[Pi/230945]*
        u^17)/b^3 + (((12119*I)/324501811200)*d^13*K0^2*M^5*Sqrt[Pi/230945]*
        u^17)/b^3 + (((2377*I)/180278784000)*d^15*K0^2*M^5*Sqrt[Pi/230945]*
        u^17)/b^3 + (((167*I)/216334540800)*d^17*K0^2*M^5*Sqrt[Pi/230945]*
        u^17)/b^3 + (((658093*I)/17847599616000)*d^5*K1^2*M^5*Sqrt[Pi/230945]*
        u^17)/b^3 + (((11797*I)/324501811200)*d^13*K1^2*M^5*Sqrt[Pi/230945]*
        u^17)/b^3 + (((983*I)/77262336000)*d^15*K1^2*M^5*Sqrt[Pi/230945]*
        u^17)/b^3 + ((I/1343692800)*d^17*K1^2*M^5*Sqrt[Pi/230945]*u^17)/b^3 + 
      (((1489*I)/3569519923200)*d^7*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^17)/b^3 - 
      (((371*I)/57946752000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^17)/b^3 - 
      (((2183*I)/1622509056000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^17)/b^3 + 
      (((29*I)/11898399744000)*d*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^17)/b^3 + 
      (((197*I)/509931417600)*d^7*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^17)/b^3 - 
      (((1271*I)/202813632000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^17)/b^3 - 
      (((2053*I)/1622509056000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^17)/b^3 + 
      (((16187*I)/2549657088000)*d^3*K0^2*M^5*Sqrt[Pi]*u^17)/
       (Sqrt[230945]*b^3) + (((110119*I)/17847599616000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^17)/(Sqrt[230945]*b^3) - 
      ((I/54083635200)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^18)/b^3 - 
      (((29*I)/81125452800)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^18)/b^3 - 
      ((I/503884800)*d^13*K0*K1*M^5*Sqrt[Pi/230945]*u^18)/b^3 - 
      ((I/1081672704)*d^15*K0*K1*M^5*Sqrt[Pi/230945]*u^18)/b^3 - 
      ((I/18027878400)*d^17*K0*K1*M^5*Sqrt[Pi/230945]*u^18)/b^3 - 
      ((I/16225090560)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^18)/b^3 + 
      (((13*I)/81125452800)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^18)/b^3 - 
      ((I/11589350400)*d^5*K0*K1*M^5*Sqrt[(17*Pi)/13585]*u^18)/b^3 + 
      ((I/40562726400)*d^9*K0*K1*M^5*Sqrt[(143*Pi)/1615]*u^18)/b^3)/Pi, 
    ((677*d^15*K0*K1*M^5*Sqrt[187/(1235*Pi)]*u^3)/(37683200*b^3) - 
      (((25783379*I)/15826944)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((61021291*I)/15826944)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((152653987*I)/13189120)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((35147351*I)/7913472)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 + 
      (((99868073*I)/39567360)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((4967*I)/81920)*d^13*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((160669*I)/13189120)*d^15*K1^2*M^5*Sqrt[Pi/230945]*u^3)/b^3 - 
      (((28622053*I)/7913472)*d^7*K1^2*M^5*Sqrt[(5*Pi)/46189]*u^3)/b^3 + 
      (((483467*I)/15826944)*d*K0^2*M^5*Sqrt[(11*Pi)/20995]*u^3)/b^3 - 
      (((2921881*I)/5275648)*d^7*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^3)/b^3 - 
      (((1572961*I)/13189120)*d*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^3)/b^3 + 
      (((2718299*I)/39567360)*d^3*K1^2*M^5*Sqrt[(17*Pi)/13585]*u^3)/b^3 - 
      (((17207*I)/15826944)*d^13*K0^2*M^5*Sqrt[(55*Pi)/4199]*u^3)/b^3 + 
      (((310151*I)/15826944)*d^11*K0^2*M^5*Sqrt[(65*Pi)/3553]*u^3)/b^3 + 
      (((11*I)/5275648)*d^15*K0^2*M^5*Sqrt[(187*Pi)/1235]*u^3)/b^3 + 
      (((54177709*I)/15826944)*d^3*K0^2*M^5*Sqrt[Pi]*u^3)/
       (Sqrt[230945]*b^3) + (25111421029*d*K0*K1*M^5*u^3)/
       (16618291200*b^3*Sqrt[230945*Pi]) + (100911851773*d^3*K0*K1*M^5*u^3)/
       (16618291200*b^3*Sqrt[230945*Pi]) - (2832356671*d^5*K0*K1*M^5*u^3)/
       (240844800*b^3*Sqrt[230945*Pi]) - (9654703193*d^7*K0*K1*M^5*u^3)/
       (5539430400*b^3*Sqrt[230945*Pi]) + (39013366157*d^9*K0*K1*M^5*u^3)/
       (5539430400*b^3*Sqrt[230945*Pi]) - (20629381889*d^11*K0*K1*M^5*u^3)/
       (16618291200*b^3*Sqrt[230945*Pi]) + (42375563*d^13*K0*K1*M^5*u^3)/
       (369295360*b^3*Sqrt[230945*Pi]) + 
      (4026697*d^13*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/(738590720*b^3) - 
      (239198860001*d^15*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^4)/
       (2496580658790400*b^3) + (2015811461*d^9*K0^2*M^5*Sqrt[17/(13585*Pi)]*
        u^4)/(11078860800*b^3) + (1223551*d^15*K1^2*M^5*Sqrt[19/(12155*Pi)]*
        u^4)/(4521984000*b^3) - (((10621662263*I)/2215772160)*d^5*K0*K1*M^5*
        Sqrt[Pi/230945]*u^4)/b^3 - (((114893292907*I)/2215772160)*d^7*K0*K1*
        M^5*Sqrt[Pi/230945]*u^4)/b^3 + (((22781269361*I)/867041280)*d^9*K0*K1*
        M^5*Sqrt[Pi/230945]*u^4)/b^3 - (((1027079233*I)/3988389888)*d^13*K0*
        K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 - (((81200843*I)/6647316480)*d^15*K0*
        K1*M^5*Sqrt[Pi/230945]*u^4)/b^3 + (((157648009*I)/1329463296)*d*K0*K1*
        M^5*Sqrt[(11*Pi)/20995]*u^4)/b^3 + (((12402253159*I)/19941949440)*
        d^11*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^4)/b^3 + 
      (((923318491*I)/738590720)*d^3*K0*K1*M^5*Sqrt[(17*Pi)/13585]*u^4)/b^3 + 
      (87187295653*d^3*K0^2*M^5*u^4)/(33236582400*Sqrt[230945]*b^3*
        Sqrt[Pi]) + (1082966601024641*d^3*K1^2*M^5*u^4)/
       (460659032064000*Sqrt[230945]*b^3*Sqrt[Pi]) + 
      (22195527469*d*K0^2*M^5*u^4)/(33236582400*b^3*Sqrt[230945*Pi]) - 
      (59190339953*d^5*K0^2*M^5*u^4)/(11078860800*b^3*Sqrt[230945*Pi]) - 
      (4619466113*d^7*K0^2*M^5*u^4)/(11078860800*b^3*Sqrt[230945*Pi]) - 
      (991655263*d^11*K0^2*M^5*u^4)/(1445068800*b^3*Sqrt[230945*Pi]) + 
      (338376975897*d^15*K0^2*M^5*u^4)/(124829032939520*b^3*
        Sqrt[230945*Pi]) + (224693324719459*d*K1^2*M^5*u^4)/
       (153553010688000*b^3*Sqrt[230945*Pi]) - 
      (1121712948546131*d^5*K1^2*M^5*u^4)/(92131806412800*b^3*
        Sqrt[230945*Pi]) + (3983523195850433*d^7*K1^2*M^5*u^4)/
       (460659032064000*b^3*Sqrt[230945*Pi]) + 
      (12418476465569*d^9*K1^2*M^5*u^4)/(4653121536000*b^3*Sqrt[230945*Pi]) - 
      (43397380726373*d^11*K1^2*M^5*u^4)/(13959364608000*b^3*
        Sqrt[230945*Pi]) + (690011340017*d^13*K1^2*M^5*u^4)/
       (4653121536000*b^3*Sqrt[230945*Pi]) - 
      (4891378867121*d^11*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^5)/
       (13959364608000*b^3) - (2362367338871*d^9*K0*K1*M^5*
        Sqrt[19/(12155*Pi)]*u^5)/(10968072192000*b^3) - 
      (((9277807421*I)/2215772160)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((12470769429*I)/738590720)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((1469140087*I)/19941949440)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 + 
      (((986752995377*I)/398838988800)*d*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((28152558341*I)/2279079936)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^5)/b^3 - 
      (((5493480383089*I)/132946329600)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^5)/
       b^3 + (((1878778010359*I)/79767797760)*d^9*K1^2*M^5*Sqrt[Pi/230945]*
        u^5)/b^3 + (((2963942363*I)/422051840)*d^11*K1^2*M^5*Sqrt[Pi/230945]*
        u^5)/b^3 - (((100288900441*I)/398838988800)*d^13*K1^2*M^5*
        Sqrt[Pi/230945]*u^5)/b^3 - (((1599130289*I)/398838988800)*d^15*K1^2*
        M^5*Sqrt[Pi/230945]*u^5)/b^3 + (((497745751*I)/6647316480)*d*K0^2*M^5*
        Sqrt[(11*Pi)/20995]*u^5)/b^3 + (((354042159*I)/738590720)*d^3*K0^2*
        M^5*Sqrt[(17*Pi)/13585]*u^5)/b^3 + (((3097256143*I)/19941949440)*d^11*
        K0^2*M^5*Sqrt[(17*Pi)/13585]*u^5)/b^3 - 
      (((1215733*I)/6647316480)*d^15*K0^2*M^5*Sqrt[(19*Pi)/12155]*u^5)/b^3 + 
      (((265965263*I)/3988389888)*d^9*K0^2*M^5*Sqrt[(143*Pi)/1615]*u^5)/b^3 + 
      (((1665491661893*I)/79767797760)*d^3*K1^2*M^5*Sqrt[Pi]*u^5)/
       (Sqrt[230945]*b^3) + (6256764136237*d*K0*K1*M^5*u^5)/
       (32904216576000*b^3*Sqrt[230945*Pi]) - 
      (1819455302474669*d^3*K0*K1*M^5*u^5)/(460659032064000*b^3*
        Sqrt[230945*Pi]) - (46059386752037*d^5*K0*K1*M^5*u^5)/
       (11516475801600*b^3*Sqrt[230945*Pi]) + 
      (1432657504900933*d^7*K0*K1*M^5*u^5)/(92131806412800*b^3*
        Sqrt[230945*Pi]) + (174102648163*d^13*K0*K1*M^5*u^5)/
       (1163280384000*b^3*Sqrt[230945*Pi]) + (439885627*d^15*K0*K1*M^5*u^5)/
       (73859072000*b^3*Sqrt[230945*Pi]) + 
      (6154769*d^15*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^6)/(443154432000*b^3) - 
      (5111295800147*d^9*K0^2*M^5*Sqrt[17/(13585*Pi)]*u^6)/
       (38388252672000*b^3) + (466775622748081*d^5*K1^2*M^5*
        Sqrt[17/(13585*Pi)]*u^6)/(3454942740480000*b^3) + 
      (218231135712559*d^7*K0^2*M^5*Sqrt[19/(12155*Pi)]*u^6)/
       (921318064128000*b^3) + (((5501510061149*I)/2193614438400)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^6)/b^3 + (((39670468412899*I)/2193614438400)*d^3*K0*
        K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 - (((4177864106777*I)/313373491200)*
        d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 - 
      (((239850630737*I)/7385907200)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((146891830831*I)/7385907200)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/b^3 + 
      (((365578597129*I)/66473164800)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^6)/
       b^3 - (((34036048511*I)/199419494400)*d^13*K0*K1*M^5*Sqrt[Pi/230945]*
        u^6)/b^3 - (((11346791*I)/3165388800)*d^15*K0*K1*M^5*Sqrt[Pi/230945]*
        u^6)/b^3 - (675491168505599*d^3*K0^2*M^5*u^6)/
       (307106021376000*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (19404919384434323*d^3*K1^2*M^5*u^6)/(2763954192384000*Sqrt[230945]*b^3*
        Sqrt[Pi]) - (64188482313217*d*K0^2*M^5*u^6)/(230329516032000*b^3*
        Sqrt[230945*Pi]) + (35636919932459*d^5*K0^2*M^5*u^6)/
       (30710602137600*b^3*Sqrt[230945*Pi]) - 
      (26376787731187*d^11*K0^2*M^5*u^6)/(27918729216000*b^3*
        Sqrt[230945*Pi]) + (111657997403*d^13*K0^2*M^5*u^6)/
       (4653121536000*b^3*Sqrt[230945*Pi]) + (703538413*d^15*K0^2*M^5*u^6)/
       (443154432000*b^3*Sqrt[230945*Pi]) - (1574737786325623*d*K1^2*M^5*u^6)/
       (2303295160320000*b^3*Sqrt[230945*Pi]) + 
      (31455756152619917*d^7*K1^2*M^5*u^6)/(1974252994560000*b^3*
        Sqrt[230945*Pi]) - (16383528853448087*d^9*K1^2*M^5*u^6)/
       (2303295160320000*b^3*Sqrt[230945*Pi]) - 
      (18374658532889*d^11*K1^2*M^5*u^6)/(5170135040000*b^3*
        Sqrt[230945*Pi]) + (49397182573*d^13*K1^2*M^5*u^6)/
       (348984115200*b^3*Sqrt[230945*Pi]) - 
      (40620928651067*d^3*K0*K1*M^5*Sqrt[13/(17765*Pi)]*u^7)/
       (95010925363200*b^3) - (22583553908371*d*K0*K1*M^5*Sqrt[17/(13585*Pi)]*
        u^7)/(395878855680000*b^3) + (((283112533637*I)/548403609600)*d*K0^2*
        M^5*Sqrt[Pi/230945]*u^7)/b^3 - (((1536919985063*I)/548403609600)*d^5*
        K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((87389837809*I)/16618291200)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((45183981749*I)/49854873600)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((44784277*I)/1846476800)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((30815189*I)/49854873600)*d^15*K0^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 + 
      (((202457095033*I)/249274368000)*d*K1^2*M^5*Sqrt[Pi/230945]*u^7)/b^3 - 
      (((1164546893267*I)/249274368000)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^7)/
       b^3 - (((23357821447*I)/2769715200)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^7)/
       b^3 + (((281981925959*I)/49854873600)*d^9*K1^2*M^5*Sqrt[Pi/230945]*
        u^7)/b^3 + (((28958163191*I)/20772864000)*d^11*K1^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 - (((347117467*I)/9232384000)*d^13*K1^2*M^5*
        Sqrt[Pi/230945]*u^7)/b^3 - (((120667979*I)/124637184000)*d^15*K1^2*
        M^5*Sqrt[Pi/230945]*u^7)/b^3 + (((13212599233*I)/49854873600)*d^9*
        K0^2*M^5*Sqrt[(13*Pi)/17765]*u^7)/b^3 + 
      (((550376107*I)/1354752000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^7)/b^3 + 
      (((1764886506913*I)/548403609600)*d^3*K0^2*M^5*Sqrt[Pi]*u^7)/
       (Sqrt[230945]*b^3) + (990656219192249*d^5*K0*K1*M^5*u^7)/
       (296909141760000*b^3*Sqrt[230945*Pi]) + 
      (1237314839946613*d^7*K0*K1*M^5*u^7)/(107966960640000*b^3*
        Sqrt[230945*Pi]) - (1001671511989*d^9*K0*K1*M^5*u^7)/
       (173859840000*b^3*Sqrt[230945*Pi]) - 
      (16979400069661*d^11*K0*K1*M^5*u^7)/(6543452160000*b^3*
        Sqrt[230945*Pi]) + (4753597753*d^13*K0*K1*M^5*u^7)/
       (54528768000*b^3*Sqrt[230945*Pi]) + (26709*d^15*K0*K1*M^5*u^7)/
       (144256000*b^3*Sqrt[230945*Pi]) - (189380206546483*d^3*K0^2*M^5*
        Sqrt[17/(13585*Pi)]*u^8)/(3800437014528000*b^3) - 
      (155876953677637*d^3*K1^2*M^5*Sqrt[19/(12155*Pi)]*u^8)/
       (1425163880448000*b^3) + (25093892093503*d^5*K1^2*M^5*
        Sqrt[247/(935*Pi)]*u^8)/(4071896801280000*b^3) + 
      (((36790086293*I)/76167168000)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/b^3 + 
      (((3884424719867*I)/1371009024000)*d^3*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/
       b^3 - (((7547641133*I)/2677752000)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/
       b^3 - (((34346567221*I)/8309145600)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/
       b^3 + (((12290600549*I)/4154572800)*d^9*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/
       b^3 + (((3202258273*I)/4616192000)*d^11*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/
       b^3 - (((482715533*I)/31159296000)*d^13*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/
       b^3 - (((24237163*I)/41545728000)*d^15*K0*K1*M^5*Sqrt[Pi/230945]*u^8)/
       b^3 - (33745947183829*d*K0^2*M^5*u^8)/(150810992640000*b^3*
        Sqrt[230945*Pi]) + (12227888967443309*d^5*K0^2*M^5*u^8)/
       (19002185072640000*b^3*Sqrt[230945*Pi]) + 
      (3011095621710817*d^7*K0^2*M^5*u^8)/(1727471370240000*b^3*
        Sqrt[230945*Pi]) - (129130518196843*d^9*K0^2*M^5*u^8)/
       (143955947520000*b^3*Sqrt[230945*Pi]) - 
      (980846552549*d^11*K0^2*M^5*u^8)/(2275983360000*b^3*Sqrt[230945*Pi]) + 
      (42982461481*d^13*K0^2*M^5*u^8)/(3489841152000*b^3*Sqrt[230945*Pi]) - 
      (1041113*d^15*K0^2*M^5*u^8)/(55394304000*b^3*Sqrt[230945*Pi]) - 
      (10490171683362979*d*K1^2*M^5*u^8)/(57006555217920000*b^3*
        Sqrt[230945*Pi]) + (2793798076435097*d^7*K1^2*M^5*u^8)/
       (863735685120000*b^3*Sqrt[230945*Pi]) - 
      (3084819983785807*d^9*K1^2*M^5*u^8)/(1727471370240000*b^3*
        Sqrt[230945*Pi]) - (4072590575909*d^11*K1^2*M^5*u^8)/
       (5608673280000*b^3*Sqrt[230945*Pi]) + (44941400363*d^13*K1^2*M^5*u^8)/
       (2617380864000*b^3*Sqrt[230945*Pi]) + (866603*d^15*K1^2*M^5*u^8)/
       (9232384000*b^3*Sqrt[230945*Pi]) - (84982549281527*d*K0*K1*M^5*
        Sqrt[13/(17765*Pi)]*u^9)/(7125819402240000*b^3) + 
      (((157515712307*I)/2742018048000)*d*K0^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((129316971379*I)/391716864000)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^9)/
       b^3 + (((9516438817*I)/29912924160)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^9)/
       b^3 - (((1040359703*I)/747823104000)*d^13*K0^2*M^5*Sqrt[Pi/230945]*
        u^9)/b^3 - (((6526789*I)/83091456000)*d^15*K0^2*M^5*Sqrt[Pi/230945]*
        u^9)/b^3 + (((22060072259*I)/249274368000)*d*K1^2*M^5*Sqrt[Pi/230945]*
        u^9)/b^3 - (((43246175831*I)/83091456000)*d^5*K1^2*M^5*
        Sqrt[Pi/230945]*u^9)/b^3 - (((47239201357*I)/83091456000)*d^7*K1^2*
        M^5*Sqrt[Pi/230945]*u^9)/b^3 + (((116062699393*I)/249274368000)*d^9*
        K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 + 
      (((3194315513*I)/35610624000)*d^11*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((25397069*I)/249274368000)*d^15*K1^2*M^5*Sqrt[Pi/230945]*u^9)/b^3 - 
      (((56588863*I)/664731648)*d^7*K0^2*M^5*Sqrt[(5*Pi)/46189]*u^9)/b^3 + 
      (((4197744763*I)/747823104000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^9)/
       b^3 - (((7869271*I)/83091456000)*d^13*K1^2*M^5*Sqrt[(19*Pi)/12155]*
        u^9)/b^3 + (((120920813963*I)/391716864000)*d^3*K0^2*M^5*Sqrt[Pi]*
        u^9)/(Sqrt[230945]*b^3) + (((37149032279*I)/83091456000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^9)/(Sqrt[230945]*b^3) - (1304944826472409*d^3*K0*K1*M^5*
        u^9)/(1425163880448000*b^3*Sqrt[230945*Pi]) + 
      (10510049072829377*d^5*K0*K1*M^5*u^9)/(14251638804480000*b^3*
        Sqrt[230945*Pi]) + (82208921524039*d^7*K0*K1*M^5*u^9)/
       (53983480320000*b^3*Sqrt[230945*Pi]) - 
      (6287280886511*d^9*K0*K1*M^5*u^9)/(7711925760000*b^3*Sqrt[230945*Pi]) - 
      (7445493117493*d^11*K0*K1*M^5*u^9)/(19630356480000*b^3*
        Sqrt[230945*Pi]) + (1789014967*d^13*K0*K1*M^5*u^9)/
       (373911552000*b^3*Sqrt[230945*Pi]) + (701447*d^15*K0*K1*M^5*u^9)/
       (5193216000*b^3*Sqrt[230945*Pi]) - (362401281379*d^9*K1^2*M^5*
        Sqrt[19/(12155*Pi)]*u^10)/(47985315840000*b^3) + 
      (((1749051481*I)/57125376000)*d*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - 
      (((101421830281*I)/514128384000)*d^5*K0*K1*M^5*Sqrt[Pi/230945]*u^10)/
       b^3 - (((4228270741*I)/23369472000)*d^7*K0*K1*M^5*Sqrt[Pi/230945]*
        u^10)/b^3 + (((22449961447*I)/140216832000)*d^9*K0*K1*M^5*
        Sqrt[Pi/230945]*u^10)/b^3 + (((991398253*I)/35054208000)*d^11*K0*K1*
        M^5*Sqrt[Pi/230945]*u^10)/b^3 - (((96638831*I)/140216832000)*d^13*K0*
        K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 - (((1005217*I)/23369472000)*d^15*K0*
        K1*M^5*Sqrt[Pi/230945]*u^10)/b^3 + (((75571459*I)/8033256000)*d^3*K0*
        K1*M^5*Sqrt[(17*Pi)/13585]*u^10)/b^3 - 
      (15328804299661*d^3*K0^2*M^5*u^10)/(570065552179200*Sqrt[230945]*b^3*
        Sqrt[Pi]) - (322917833554171*d^3*K1^2*M^5*u^10)/
       (2035948400640000*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (546954330333787*d*K0^2*M^5*u^10)/(14251638804480000*b^3*
        Sqrt[230945*Pi]) + (68176491538891*d^5*K0^2*M^5*u^10)/
       (7125819402240000*b^3*Sqrt[230945*Pi]) + 
      (24439756492559*d^7*K0^2*M^5*u^10)/(143955947520000*b^3*
        Sqrt[230945*Pi]) - (29753150119621*d^9*K0^2*M^5*u^10)/
       (431867842560000*b^3*Sqrt[230945*Pi]) - 
      (1768294963271*d^11*K0^2*M^5*u^10)/(39260712960000*b^3*
        Sqrt[230945*Pi]) - (26155739*d^13*K0^2*M^5*u^10)/
       (145410048000*b^3*Sqrt[230945*Pi]) + (577309*d^15*K0^2*M^5*u^10)/
       (13848576000*b^3*Sqrt[230945*Pi]) - (8993326839857*d*K1^2*M^5*u^10)/
       (527838474240000*b^3*Sqrt[230945*Pi]) + 
      (787708703343553*d^5*K1^2*M^5*u^10)/(7125819402240000*b^3*
        Sqrt[230945*Pi]) + (344079344471131*d^7*K1^2*M^5*u^10)/
       (1295603527680000*b^3*Sqrt[230945*Pi]) - 
      (2220741186683*d^11*K1^2*M^5*u^10)/(39260712960000*b^3*
        Sqrt[230945*Pi]) - (1912125113*d^13*K1^2*M^5*u^10)/
       (3926071296000*b^3*Sqrt[230945*Pi]) + (9226109*d^15*K1^2*M^5*u^10)/
       (124637184000*b^3*Sqrt[230945*Pi]) - 
      (((58554967*I)/3815424000)*d^5*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((1978892611*I)/186955776000)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((176440597*I)/112173465600)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((48184879*I)/560867328000)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((219787*I)/62318592000)*d^15*K0^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 + 
      (((28805203187*I)/6169540608000)*d*K1^2*M^5*Sqrt[Pi/230945]*u^11)/b^3 - 
      (((28536616673*I)/1233908121600)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^11)/
       b^3 - (((12166157*I)/1161216000)*d^7*K1^2*M^5*Sqrt[Pi/230945]*u^11)/
       b^3 + (((310269181*I)/186955776000)*d^11*K1^2*M^5*Sqrt[Pi/230945]*
        u^11)/b^3 - (((22268047*I)/186955776000)*d^13*K1^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 - (((2059597*I)/560867328000)*d^15*K1^2*M^5*
        Sqrt[Pi/230945]*u^11)/b^3 + (((726227273*I)/560867328000)*d^9*K1^2*
        M^5*Sqrt[(11*Pi)/20995]*u^11)/b^3 + 
      (((466535789*I)/560867328000)*d^9*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^11)/
       b^3 + (((55303*I)/6924288000)*d*K0^2*M^5*Sqrt[(221*Pi)/1045]*u^11)/
       b^3 + (((2219091233*I)/186955776000)*d^3*K0^2*M^5*Sqrt[Pi]*u^11)/
       (Sqrt[230945]*b^3) + (((3528773497*I)/268240896000)*d^3*K1^2*M^5*
        Sqrt[Pi]*u^11)/(Sqrt[230945]*b^3) + (2877412838959*d*K0*K1*M^5*u^11)/
       (1187636567040000*b^3*Sqrt[230945*Pi]) - 
      (1746206086423*d^3*K0*K1*M^5*u^11)/(29084977152000*b^3*
        Sqrt[230945*Pi]) + (30492073745137*d^5*K0*K1*M^5*u^11)/
       (1781454850560000*b^3*Sqrt[230945*Pi]) + 
      (3151869707263*d^7*K0*K1*M^5*u^11)/(28165294080000*b^3*
        Sqrt[230945*Pi]) - (471543163367*d^9*K0*K1*M^5*u^11)/
       (9815178240000*b^3*Sqrt[230945*Pi]) - 
      (146483118281*d^11*K0*K1*M^5*u^11)/(6543452160000*b^3*
        Sqrt[230945*Pi]) - (1019389727*d^13*K0*K1*M^5*u^11)/
       (981517824000*b^3*Sqrt[230945*Pi]) + (1241579*d^15*K0*K1*M^5*u^11)/
       (20772864000*b^3*Sqrt[230945*Pi]) + 
      (277410585401*d^7*K1^2*M^5*Sqrt[17/(13585*Pi)]*u^12)/
       (647801763840000*b^3) + (12301*d^15*K0^2*M^5*Sqrt[19/(12155*Pi)]*u^12)/
       (12463718400*b^3) + (3451639*d^13*K1^2*M^5*Sqrt[187/(1235*Pi)]*u^12)/
       (1308690432000*b^3) + (((209557*I)/500774400)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 + (((5324003*I)/2804336640)*d^3*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 - (((54431539*I)/17527104000)*d^5*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 - (((10300237*I)/7789824000)*d^7*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 + (((12788287*I)/5842368000)*d^9*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 + (((11309*I)/1557964800)*d^11*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 - (((733*I)/934778880)*d^15*K0*K1*M^5*
        Sqrt[Pi/230945]*u^12)/b^3 - (((5807*I)/1168473600)*d^13*K0*K1*M^5*
        Sqrt[(17*Pi)/13585]*u^12)/b^3 - (84165520865191*d^3*K0^2*M^5*u^12)/
       (7125819402240000*Sqrt[230945]*b^3*Sqrt[Pi]) + 
      (82825429676861*d^3*K1^2*M^5*u^12)/(21377458206720000*Sqrt[230945]*b^3*
        Sqrt[Pi]) + (16812574924099*d*K0^2*M^5*u^12)/(7125819402240000*b^3*
        Sqrt[230945*Pi]) + (95385191279783*d^5*K0^2*M^5*u^12)/
       (7125819402240000*b^3*Sqrt[230945*Pi]) + 
      (747461776283*d^7*K0^2*M^5*u^12)/(647801763840000*b^3*
        Sqrt[230945*Pi]) - (1362883933687*d^9*K0^2*M^5*u^12)/
       (215933921280000*b^3*Sqrt[230945*Pi]) + 
      (3516174163*d^11*K0^2*M^5*u^12)/(6543452160000*b^3*Sqrt[230945*Pi]) + 
      (2621547259*d^13*K0^2*M^5*u^12)/(3926071296000*b^3*Sqrt[230945*Pi]) - 
      (81978474866647*d*K1^2*M^5*u^12)/(21377458206720000*b^3*
        Sqrt[230945*Pi]) - (5510258255939*d^5*K1^2*M^5*u^12)/
       (4275491641344000*b^3*Sqrt[230945*Pi]) - 
      (383259567767*d^9*K1^2*M^5*u^12)/(58891069440000*b^3*Sqrt[230945*Pi]) - 
      (472917241*d^11*K1^2*M^5*u^12)/(19630356480000*b^3*Sqrt[230945*Pi]) + 
      (71503*d^15*K1^2*M^5*u^12)/(8902656000*b^3*Sqrt[230945*Pi]) - 
      (9018941*d^11*K0*K1*M^5*Sqrt[11/(20995*Pi)]*u^13)/(87635520000*b^3) - 
      (8359*d^15*K0*K1*M^5*Sqrt[13/(17765*Pi)]*u^13)/(4327680000*b^3) - 
      (((5270627*I)/77119257600)*d*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 - 
      (((581137*I)/778982400)*d^7*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((4478689*I)/35054208000)*d^9*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((977147*I)/5007744000)*d^11*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((191473*I)/7010841600)*d^13*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((7493*I)/7010841600)*d^15*K0^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((42128461*I)/257064192000)*d*K1^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 - 
      (((1708073*I)/4080384000)*d^5*K1^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 + 
      (((1522249*I)/10015488000)*d^9*K1^2*M^5*Sqrt[Pi/230945]*u^13)/b^3 - 
      (((724303*I)/23369472000)*d^7*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^13)/b^3 + 
      (((132529*I)/70108416000)*d^13*K1^2*M^5*Sqrt[(11*Pi)/20995]*u^13)/b^3 + 
      (((3468209*I)/385596288000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^13)/
       b^3 + (((2699*I)/70108416000)*d^15*K1^2*M^5*Sqrt[(17*Pi)/13585]*u^13)/
       b^3 + (((646181*I)/70108416000)*d^11*K1^2*M^5*Sqrt[(19*Pi)/12155]*
        u^13)/b^3 + (((26696041*I)/77119257600)*d^3*K0^2*M^5*Sqrt[Pi]*u^13)/
       (Sqrt[230945]*b^3) + (((2761691*I)/11176704000)*d^3*K1^2*M^5*Sqrt[Pi]*
        u^13)/(Sqrt[230945]*b^3) - (8869907*d*K0*K1*M^5*u^13)/
       (448842240000*b^3*Sqrt[230945*Pi]) - (359883112217*d^3*K0*K1*M^5*u^13)/
       (445363712640000*b^3*Sqrt[230945*Pi]) - 
      (572388516607*d^5*K0*K1*M^5*u^13)/(593818283520000*b^3*
        Sqrt[230945*Pi]) + (7404619141*d^7*K0*K1*M^5*u^13)/
       (2999082240000*b^3*Sqrt[230945*Pi]) + (19834393231*d^9*K0*K1*M^5*u^13)/
       (23135777280000*b^3*Sqrt[230945*Pi]) - (264561247*d^13*K0*K1*M^5*u^13)/
       (701084160000*b^3*Sqrt[230945*Pi]) + 
      (1482259*d^11*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^14)/(1577439360000*b^3) + 
      (21839*d^13*K0^2*M^5*Sqrt[11/(20995*Pi)]*u^14)/(7302960000*b^3) + 
      (26904643*d^5*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^14)/(6958808010000*b^3) - 
      (2035843*d*K0^2*M^5*Sqrt[17/(13585*Pi)]*u^14)/(15182853840000*b^3) + 
      (48428201*d^5*K0^2*M^5*Sqrt[17/(13585*Pi)]*u^14)/(15182853840000*b^3) + 
      (2447212922347*d^7*K1^2*M^5*Sqrt[17/(13585*Pi)]*u^14)/
       (286814230940160000*b^3) + (31561*d^11*K1^2*M^5*Sqrt[17/(13585*Pi)]*
        u^14)/(56337120000*b^3) + (((145531*I)/192798144000)*d*K0*K1*M^5*
        Sqrt[Pi/230945]*u^14)/b^3 - (((2777447*I)/192798144000)*d^3*K0*K1*M^5*
        Sqrt[Pi/230945]*u^14)/b^3 - (((9867857*I)/192798144000)*d^5*K0*K1*M^5*
        Sqrt[Pi/230945]*u^14)/b^3 + (((413317*I)/5842368000)*d^7*K0*K1*M^5*
        Sqrt[Pi/230945]*u^14)/b^3 + (((41927*I)/834624000)*d^9*K0*K1*M^5*
        Sqrt[Pi/230945]*u^14)/b^3 - (((725119*I)/17527104000)*d^11*K0*K1*M^5*
        Sqrt[Pi/230945]*u^14)/b^3 - (((15739*I)/17527104000)*d^15*K0*K1*M^5*
        Sqrt[Pi/230945]*u^14)/b^3 - (((18709*I)/17527104000)*d^13*K0*K1*M^5*
        Sqrt[(13*Pi)/17765]*u^14)/b^3 - (106114871*d^3*K0^2*M^5*u^14)/
       (6073141536000*Sqrt[230945]*b^3*Sqrt[Pi]) - 
      (2766814849*d^3*K1^2*M^5*u^14)/(148454570880000*Sqrt[230945]*b^3*
        Sqrt[Pi]) + (288791449*d^7*K0^2*M^5*u^14)/(6747935040000*b^3*
        Sqrt[230945*Pi]) - (70355057*d^9*K0^2*M^5*u^14)/
       (562327920000*b^3*Sqrt[230945*Pi]) + (40763*d^11*K0^2*M^5*u^14)/
       (315487872000*b^3*Sqrt[230945*Pi]) + (43669*d^15*K0^2*M^5*u^14)/
       (9737280000*b^3*Sqrt[230945*Pi]) - (1531761163*d*K1^2*M^5*u^14)/
       (668045568960000*b^3*Sqrt[230945*Pi]) - 
      (85661788943333*d^7*K1^2*M^5*u^14)/(860442692820480000*b^3*
        Sqrt[230945*Pi]) - (265773623*d^9*K1^2*M^5*u^14)/
       (2249311680000*b^3*Sqrt[230945*Pi]) + (40763*d^11*K1^2*M^5*u^14)/
       (315487872000*b^3*Sqrt[230945*Pi]) + (8869*d^13*K1^2*M^5*u^14)/
       (298080000*b^3*Sqrt[230945*Pi]) + (25477*d^15*K1^2*M^5*u^14)/
       (6491520000*b^3*Sqrt[230945*Pi]) + 
      (44436971*d^9*K0*K1*M^5*Sqrt[13/(17765*Pi)]*u^15)/
       (40487610240000*b^3) - (61001*d^11*K0*K1*M^5*Sqrt[13/(17765*Pi)]*u^15)/
       (525813120000*b^3) - (157*d^15*K0*K1*M^5*Sqrt[143/(1615*Pi)]*u^15)/
       (19474560000*b^3) - (1709*d^13*K0*K1*M^5*Sqrt[221/(1045*Pi)]*u^15)/
       (58423680000*b^3) + ((I/121716000)*d*K0^2*M^5*Sqrt[(13*Pi)/17765]*
        u^15)/b^3 + ((I/10584000)*d^5*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/
       b^3 + (((41*I)/365148000)*d^11*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/
       b^3 + (((53*I)/730296000)*d^13*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/
       b^3 + (((13*I)/2190888000)*d^15*K0^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/
       b^3 + (((17581*I)/192798144000)*d^3*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/
       b^3 + (((16669*I)/192798144000)*d^5*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/
       b^3 - (((3869*I)/17527104000)*d^7*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/
       b^3 - (((2543*I)/17527104000)*d^9*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/
       b^3 + (((1877*I)/17527104000)*d^11*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/
       b^3 + (((1181*I)/17527104000)*d^13*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/
       b^3 + (((97*I)/17527104000)*d^15*K1^2*M^5*Sqrt[(13*Pi)/17765]*u^15)/
       b^3 - ((I/48686400)*d^7*K0^2*M^5*Sqrt[(143*Pi)/1615]*u^15)/b^3 - 
      ((I/68465250)*d^9*K0^2*M^5*Sqrt[(143*Pi)/1615]*u^15)/b^3 + 
      ((I/182574000)*d^3*K0^2*M^5*Sqrt[(221*Pi)/1045]*u^15)/b^3 + 
      (((83*I)/192798144000)*d*K1^2*M^5*Sqrt[(247*Pi)/935]*u^15)/b^3 - 
      (12473*d*K0*K1*M^5*u^15)/(471284352000*b^3*Sqrt[230945*Pi]) - 
      (3107784091*d^3*K0*K1*M^5*u^15)/(1336091137920000*b^3*
        Sqrt[230945*Pi]) - (466011857*d^5*K0*K1*M^5*u^15)/
       (58090919040000*b^3*Sqrt[230945*Pi]) + (635515339*d^7*K0*K1*M^5*u^15)/
       (121462830720000*b^3*Sqrt[230945*Pi]) - 
      (d*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(39346560000*b^3) - 
      (5251*d^3*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(1652555520000*b^3) + 
      (1601*d^5*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(120498840000*b^3) + 
      (112363*d^7*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(11567888640000*b^3) - 
      (158273*d^9*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(5783944320000*b^3) - 
      (4733*d^11*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(525813120000*b^3) + 
      (821*d^13*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(58423680000*b^3) + 
      (d^15*K0^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(397440000*b^3) - 
      (d*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(39346560000*b^3) - 
      (5251*d^3*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(1652555520000*b^3) + 
      (1601*d^5*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(120498840000*b^3) + 
      (112363*d^7*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(11567888640000*b^3) - 
      (158273*d^9*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(5783944320000*b^3) - 
      (4733*d^11*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(525813120000*b^3) + 
      (821*d^13*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(58423680000*b^3) + 
      (d^15*K1^2*M^5*Sqrt[13/(17765*Pi)]*u^16)/(397440000*b^3) - 
      ((I/13771296000)*d*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 - 
      (((53*I)/13771296000)*d^3*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 + 
      (((13*I)/1251936000)*d^7*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 + 
      (((13*I)/417312000)*d^9*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 - 
      (((13*I)/1251936000)*d^11*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 - 
      (((13*I)/1251936000)*d^13*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 - 
      ((I/1251936000)*d^15*K0*K1*M^5*Sqrt[(13*Pi)/17765]*u^16)/b^3 - 
      (((13*I)/13771296000)*d^5*K0*K1*M^5*Sqrt[(221*Pi)/1045]*u^16)/b^3 + 
      (1320797*d^3*K0^2*M^5*u^16)/(34703665920000*Sqrt[230945]*b^3*
        Sqrt[Pi]) + (1320797*d^3*K1^2*M^5*u^16)/(34703665920000*Sqrt[230945]*
        b^3*Sqrt[Pi]) - (1320797*d^5*K0^2*M^5*u^16)/(17351832960000*b^3*
        Sqrt[230945*Pi]) + (1320797*d^7*K0^2*M^5*u^16)/
       (34703665920000*b^3*Sqrt[230945*Pi]) - (1320797*d^5*K1^2*M^5*u^16)/
       (17351832960000*b^3*Sqrt[230945*Pi]) + (1320797*d^7*K1^2*M^5*u^16)/
       (34703665920000*b^3*Sqrt[230945*Pi]))/Pi}, 3, 13, 1]}, 3, 5, 1]

